KL Before and After Mixing: A Round-Complexity Separation in Parallel Sampling

A parallel sampler can choose at random which coordinates to generate together. For a target $p$ and the output law $q_U$ of a schedule $U$ drawn afresh for each output, we compare the schedule-averaged divergence $\mathbb{E}_U D_{\mathrm{KL}}(p\|q_U)$ with the output-law divergence $D_{\mathrm{KL}}(p\|\mathbb{E}_U q_U)$, in nats. Rounds commit independent draws from exact conditional marginals frozen at the round's start, each output's schedule is drawn before sampling from a finite mixture of schedules, and every scheduled round is charged. For the uniform distribution on binary strings of even length $n$ with $n/2$ ones, the least expected number of rounds at a fixed tolerance $\varepsilon>0$ is $\Theta_\varepsilon((\log n)^2)$ under the first criterion but $(e^{-\varepsilon}+o(1))\log_2\ln n$ under the second, and the double-logarithmic order is attainable with the same round count on every run. For this target, a count-state recursion gives the exact least output divergence at every round cap over all causal randomized policies. The separation extends to weighted fixed-count targets with bounded weight ratios and quota fractions bounded away from zero and one, without permutation symmetry, and to the full-support Beta$(1,1)$--Bernoulli target, where the sharp expected cost under the output-law criterion is $(e^{-\varepsilon}/2+o(1))\log_2\log_2n$, attained with rare $n$-round runs. Prior work implies the order of the schedule-averaged cost on the balanced target and its $O_\varepsilon((\log n)^2)$ upper bounds on both extensions.

==> anc/README.txt <==
Formal companion materials for
KL Before and After Mixing: A Round-Complexity Separation in Parallel Sampling
Tianyi Wu

CONTENTS AND ENTRY POINTS

The formal_companion/ directory contains the formal companion directly,
not a nested ZIP. Start with formal_companion/ENTRY/README.md and
formal_companion/README.md.

The directory includes the main Lean package (lean/), the separate
certificate package (lean_certificates/), the public claim map and entry
points for the main results and the eleven-round witness. Both Lean
packages mentioned in the paper are present.

Download the complete article source archive to obtain the directory tree.
After extracting it, enter its anc/ directory and verify the files with:

  sha256sum -c SHA256SUMS.txt

On macOS, use:

  shasum -a 256 -c SHA256SUMS.txt

This manifest covers this README and all files in formal_companion/.
The original formal_companion/SHA256SUMS.txt also remains unchanged;
run its checks from within formal_companion/. Follow each package's
README for dependencies and reproduction commands. If downloaded files
are not executable, invoke shell scripts explicitly with bash as documented.

SCOPE AND REPRODUCTION LIMITS

The paper's appendix of kernel-checked declarations states the formal
coverage and its relationship to the printed proofs. Inclusion of these
files does not assert that every printed proof route is kernel-checked.
The formal companion's quick certificate check is static and is not a
substitute for the full certificate build. Read the included replay record
for the commands actually run and the disclosed limitations.

This ancillary collection contains formal proof materials only. Numerical
reproduction code and stored evaluation rows (the separate companion N)
are NOT included in this arXiv submission. Trained model weights are also
not included.
No external download location for N is asserted by this README.

All files inside formal_companion/ retain the checked F v6 contents
without modification. Historical development labels and earlier numbering
in source comments are not additional scientific claims or links to
publicly available records. This README grants no additional software
license and does not change any third-party notice or license.


==> anc/SHA256SUMS.txt <==
f80ede9d9c4351398baa368d0642c353f8a12612484d74ac1a41f2c2434e8420  README.txt
85d7e65c844286f38f35075f1450acf360ab25ed9ab7769b3229847da60395fd  formal_companion/CHECK_CERTIFICATES_QUICK.sh
39ae63cd10ef89c9fcd679adcbc85fbcc58420ba480c5de569863d5b560485c2  formal_companion/CLAIM_MAP.tsv
0d3d92747e2a8ceeea1509c2ab4ff0a5350dccda1a0033c396ac7ab47a294d66  formal_companion/ENTRY/MainClaims.lean
63d9675b4d5e78cb5dc6bbaca06b942bbf0e6c780bc88734e6fcaa1262000f05  formal_companion/ENTRY/README.md
df92681e2cbab87a52c5070d4d0db558d1d629149173b19f0c4c8a3db1115432  formal_companion/ENTRY/WITNESS11_IMPORT_CLOSURE.txt
d5eb36f40aa92b4fc36d8db541b16aa64b7f9767da5ec868a671651568f1d736  formal_companion/ENTRY/Witness11.lean
4697d9afb48b4068152e8d7ccacd6dbe5584edae5da30e4ef631e26f97960582  formal_companion/README.md
b20b549d37547c7cbde1694c4b9f793a1ad9849c7b123031d00d96e43462f3e0  formal_companion/README_MAPS.md
c006ef7f836dd711764673a57e2ddfbb7c60afd27fdaf596db727b27b1d7e483  formal_companion/REPLAY_RECEIPT.md
15925e3c536a6499fd9da0ff06e87d2ba9bc11d0c00f94ca6f24fea5f9f50cd6  formal_companion/SHA256SUMS.txt
cd5d3711c5049d24e1ed54640cf94a9bf707a4a977e7d96bb1d2a21bf831fe0b  formal_companion/lean/DECLARATIONS.txt
995765e3652e31845fbe20219295403ac6ae129690bc04169386e20d4be74c47  formal_companion/lean/EXPECTED_AXIOMS.txt
6831b53bc5e1a670c2ff4e9847221b7bfdbd92c4fd16b713cda548e4be7bdc6b  formal_companion/lean/EXPECTED_SUMMARY.txt
43d16965f3f0b6281822e260ce19d4dbaae146d11db89d3dbcc4f776709927ca  formal_companion/lean/MANIFEST.sha256
63ec93aa88352ee78e699a884ca87b376a8a229b0cf8309a9fbd8596837c74ad  formal_companion/lean/README.md
fa02cf1458d5e1f53e86b45b4ecb5ef6d57f2e98f92bb5f578b99e7b6e1957e2  formal_companion/lean/axiom_lines.awk
fb92df35743fb0d004af08caf3d1df36c92f5f004eacd25c4a73ae38a8f44b8e  formal_companion/lean/axiom_report.sh
6621d26db7ef668bd7b102207343c2981923edcb8b38f50149642b46796c1ea6  formal_companion/lean/exports/A36FS_Misc_ChargeMono_Exports.lean
b5662a41bc9eee1fb7e48b605661778f69f131eddc16f1b35a5fed797e82023a  formal_companion/lean/exports/A36FS_Misc_DepthBound_Exports.lean
cd3c27aa6e135dec8d8b41409ac7ef862948a8d7544321b0b288a54e785a9ca9  formal_companion/lean/exports/A36FS_Misc_DepthBridge_Exports.lean
3b36fa3636b645836415abf4e157db45d3d082b35616d60e97f0349b33921a9e  formal_companion/lean/exports/A36FS_Misc_MixCap_Exports.lean
820db1bcf9a2df57af027216d41dfa21d6f2fd00196fd62b1793001333db27c1  formal_companion/lean/exports/A36FS_Misc_ProfAllEps_Exports.lean
84524ec90d87985b527d7ec6cd45cfbd7b3cf9b17c71031dffe826285d83cde7  formal_companion/lean/exports/A36FS_Misc_Thm5Case1Route_Exports.lean
4b00afa5fa07f96dc69cbbea3bc521ce3114a8f123405d5efc1ba0a17c6e605c  formal_companion/lean/exports/A36FS_PrintedRoute_Checks_Exports.lean
4d756000351829dc228a1d5541106beded1bca4de4b78819a11e798059ef8955  formal_companion/lean/exports/A36FS_PrintedRoute_Thm7a_Exports.lean
edc39889d652a20a0d9b200fdd96a2c326965eb1a6b0dd0bacad0dc38ac01f44  formal_companion/lean/exports/A36FS_PrintedRoute_Thm7b_Exports.lean
386451929e2a7482210668497c4e19d95e3ef03962b3f3228e1fe8c3fa44b4d2  formal_companion/lean/exports/A36FS_PrintedRoute_Thm7cRate_Exports.lean
7a83b062e83137cb72245c97cb90c20767d5a9f0c3405607557b888efeb366d4  formal_companion/lean/exports/A36FS_PrintedRoute_Thm7c_Exports.lean
c85c06f30717121c7a0072d46ae1f591b8e066247903f4b6947e0172396a86e8  formal_companion/lean/exports/A36FS_X0_Exports.lean
e5d2cfabc8e7d5bd361002fee451aa4c02684bf6e174c5af472472edcccf94af  formal_companion/lean/exports/A36PV_CitedUnlisted_Exports.lean
5ae639132f3a37d07c056a71eb0fc8ca3b39d922e62ce21230eecbfeadf7a334  formal_companion/lean/exports/A36PV_RouteLemmas_Exports.lean
400f1871864d98df0af80efa56ebc257539205b6570f74f4acab58c54c62887e  formal_companion/lean/exports/A36RW_AltPerm_Remarks_Exports.lean
75dcbb695706c9f467649a7c6917698988d42388cb886afcd42e2623c00c8ef9  formal_companion/lean/exports/A36RW_AppM_Exports.lean
9242790221a1b27e2dd0ee98955e19f3d04fa9a242031f0e460c138df6aed318  formal_companion/lean/exports/A36RW_CW1b_Exports.lean
533f3514af0f5b6288813bf8004d08f0723fc6ca8937e27d42db0d56a45f2e1d  formal_companion/lean/exports/A36RW_CW3_Exports.lean
27ed6c6f9309558aa7cba5e7218e4ef9b42994629ae2805f80e0a83ef801b0db  formal_companion/lean/exports/A36RW_CW4_Exports.lean
123846694115f69ff463b446bbde7a0020d78df89da85a86bc75113c29b109e7  formal_companion/lean/exports/A36RW_CW5_Exports.lean
df8bca0bd252fbca4ea13185d213b86e17b489152b2b3431f93762187294b5c4  formal_companion/lean/exports/A36RW_DPI_Exports.lean
3ee07c3072eb10765900d1ba235617b44cbefe1aacb9166ca5bf747823736abe  formal_companion/lean/exports/A36RW_Lemma1aZero_Exports.lean
bac3c9faa4302611227f9f2ff700f78c78773e150e78c940b2cf37af2c3b2f14  formal_companion/lean/exports/A36RW_W13xReal_Exports.lean
77b628d5d7c0f7b89fef6c0e34ea00df698e73cca1f71601fb4c785a4a7fa4f4  formal_companion/lean/exports/A36RW_W13x_Exports.lean
fd2346e1d61d30fcb4f330fd7dffec072dea419842c5e55e6888fc88f2ca54b6  formal_companion/lean/exports/A36W_Exports.lean
8ef7778e31e12306444e8000a895a78633592c192a287c4aef2918b54f92fec9  formal_companion/lean/exports/A36W_FUAssemblyCore_Exports.lean
505222d3fd71d53aa65b50d6563babc5786fa63257d84a1d669386e807905ec8  formal_companion/lean/exports/A36W_FUAssembly_Exports.lean
87b1736f9d948a5d237372e670787a9575ee3965cc6d612ea65663a79921e274  formal_companion/lean/exports/A36W_FUSec9_Exports.lean
acc65f781fe8ea2276be17dd2d55569fb0b6cf142f44dc9329f4443a80e5ee54  formal_companion/lean/exports/A36W_FUStageA_Exports.lean
49b227e14919d758e42f00ef57e294693dee1fe253d1c88e5f984d16c88633b8  formal_companion/lean/exports/A36W_FUStageB_Exports.lean
1cf3c948ec6802e686d26660924229cfb29c4ec36ecd76812a24186d523c4f42  formal_companion/lean/exports/A36W_FUTable_Exports.lean
cb08d27f36d1b15b046d9c297443b5d5005f22c5aea515fc21a031c63d57b43e  formal_companion/lean/exports/A36W_FUTheoremR_Exports.lean
dd9107c856b200371079827eb8f97486a0267475dd03fcd44906245b96f95d1d  formal_companion/lean/exports/A36W_HLHardLength_Exports.lean
6ba3ced7594a55a64b18ec6fdcc45e536c97e590eb90af5de1530f97f8b9c027  formal_companion/lean/exports/A36W_HLower_Exports.lean
71000b4463e6692ef96fcd81f9981a5d3c53dfd4d68f8b8e04f32e7a1ef6f558  formal_companion/lean/exports/A36W_HUpper_Exports.lean
4e22c21340b6424ce4999106a67571d933dc6827806599d8625ce78e7bd25113  formal_companion/lean/exports/A36W_Merge2_Exports.lean
b6fe9efdf50e0650a897eb53bc8c4849ece39e8d925780ae450f127c87ec68a6  formal_companion/lean/exports/A36W_Merge_Exports.lean
8662ce8bff2b71867550bf0dafebd265ebb43faa0f961bc9061f4946d7100c28  formal_companion/lean/exports/A36W_PV_A20_Exports.lean
3f929efb907082cae12682f283cbc2838e9ae6218aa71d0a4bae29c749a2c902  formal_companion/lean/exports/A36W_PV_A23Final_Exports.lean
a35ea8def1264ae8e17503c0ab2c87c0dfc8aaf5a2dd9b5ef17a30cec308fdae  formal_companion/lean/exports/A36W_PV_A23ii_Exports.lean
f236db5cacb852e562ea03ba85c35eed0bde4713690e619aaeec08f783bc1832  formal_companion/lean/exports/A36W_PV_A23iiiCount_Exports.lean
57e6e980c24c1a8c9bb66ac9eb8c9cbdcb597256c23fd586c70ce2eb49a0de86  formal_companion/lean/exports/A36W_PV_A23iiiGauss_Exports.lean
83a41fbb85e7b4b9f248137a17ab3bcdc99ae111cac1bf55f0337a0e2adf7768  formal_companion/lean/exports/A36W_PV_A23iii_Exports.lean
8be53d5894f9b96e3ce6bbceaaee63caf23bd1c9ebf8927048552e18eb1440c1  formal_companion/lean/exports/A36W_PV_Boundary_Exports.lean
582c9b8f35fed7f45642a8a10064995f965b31cd26730d9d6597c89422c15237  formal_companion/lean/exports/A36W_PV_RouteJ1_Exports.lean
65b363f3e52bf993946009f4575e1de7237d0a9c0fcfff0304bbe554f986853a  formal_companion/lean/exports/A36W_PV_RouteJ2_Exports.lean
8a1c901a168af5ad37caa5b20459524ebbd8aee1d69887e61d5be58ccca1cefc  formal_companion/lean/exports/A36W_PV_RouteQ2_Exports.lean
f2bc221cd7018988aa7f8937308be71a7551a3a2b352079309236c31039d0df0  formal_companion/lean/exports/A36W_PV_RouteQ_Exports.lean
8b2c1709fdd7f36af3c12bbb6aa2e947f50d42d5dc788d15e2d8c816f0cbd4a0  formal_companion/lean/exports/A36W_PV_TGRedExtras_Exports.lean
0bf2776d7a22fe4a84510dcd333bcdb078ab80d659e9dad9da68247e2d257adc  formal_companion/lean/exports/A36W_RFAttain_Exports.lean
2c96f8a733669a08cbfd6dbb670b0254baf51bb621286a6efd9b7058e36ac977  formal_companion/lean/exports/A36W_RFConstruction_Exports.lean
dd330c846d3d132a16bb824d04d7daa9f67b0c3c8021541f88624e16b76e62b5  formal_companion/lean/exports/A36W_RFCutIII_Exports.lean
baee89d7b02ceb246c21a773440cb6d49fcda97b073e3a3837e3fa2ce3ac1f0c  formal_companion/lean/exports/A36W_RFCutII_Exports.lean
37aa49534b7efd285982044accbce252f8cef080f0c393af71107b58a42e567c  formal_companion/lean/exports/A36W_RFCutI_Exports.lean
b76ef050ed5a3bd5f0df44f0cfc8c5b8ceb108d1598948dfcf75fa495c799a77  formal_companion/lean/exports/A36W_RFEq318Chain_Exports.lean
fdb6c79f6d3ae9a2ae7eaa4e98f7f0bc014b4e4401d52b0973baa9d6070d06db  formal_companion/lean/exports/A36W_RFLadder_Exports.lean
fb0281835227427a555f55d89532175c12d63022c20b7b54891dd200612b3a45  formal_companion/lean/exports/A36W_RFLocal_Exports.lean
b89f6108452c93d2c2fc76403c8f802a44a8e8e5894ff1e635be5862fa3b057c  formal_companion/lean/exports/A36W_RFMixLaw_Exports.lean
eb280d72a036f9defbac16f5a2d61a4c8e03364bf75530638cb08010f281f2b8  formal_companion/lean/exports/A36W_RFNormPrinted2_Exports.lean
df8b35b5d5ee381b0732564fc289452a94d1ef84dcef86c19c30da7eb5cb1c36  formal_companion/lean/exports/A36W_RFNormPrinted_Exports.lean
3ad21e390286faae3fe8f0970502ac7a3f7ec1bc105dc4e3657ffaa38c7466ed  formal_companion/lean/exports/A36W_RFPrintedExtras_Exports.lean
b05bb9ee60bab9cf2d77587bb9e0276adf1ee0217d189058b2a2b6a8ce66d0ac  formal_companion/lean/exports/A36W_RFRecursion_Exports.lean
81ebde5e94b9ac1a0edd544cb4d6a18532e30f312cd74537de7737f2a8714982  formal_companion/lean/exports/A36W_RFSigned_Exports.lean
72829aa87b5a93c53a96e883891289e0d5a12de068e572d53f1ea1f0adf20cef  formal_companion/lean/exports/A36W_RFSurvival_Exports.lean
18f3470507e06001842212a007535975a52109763f356300d833a966b61d4736  formal_companion/lean/exports/A36W_RFT1Alt_Exports.lean
664a3f125935157c64f4f3a74101617935fcd0fa3b2fafba9a1bfc029421c479  formal_companion/lean/exports/A36W_RFTheoremAIface_Exports.lean
2d87fceedaa620b9220caa532e1754246e7a1ab99699fc79e4c3eb81e55d4584  formal_companion/lean/exports/A36W_RFTheoremA_Exports.lean
56cc2e3545132c8e65adbf7f7cdb19798447b4c71cb7956c29a1ae844522e141  formal_companion/lean/exports/A36W_RFTypical_Exports.lean
aa5f6c083df3dca86dbacdf5377cbea74bb649fcbf229f8704debffbe940a241  formal_companion/lean/exports/A36W_RemarkQ_FLower_Exports.lean
71b1f9a73a2ff35ba280ed20bb32dd8e0258a09ce2dc0faf453024431d2afc9d  formal_companion/lean/exports/A36W_Sec9Attain_Exports.lean
e23435112eab933e85768fc56475948e16c87c7a928aad87f34b48848ce771ca  formal_companion/lean/exports/A36W_SigChain_Exports.lean
0962cd6873847e397f1434d87ec8f4b30f9f77d2dc4d55c6c330d588683db13b  formal_companion/lean/exports/A36W_SliceExports_Exports.lean
aa71de11426b9afe6aebf5c5501458a62d9df49f01b11192a3ffaf3d7e641963  formal_companion/lean/exports/A36W_SliceSubGauss_Exports.lean
3c91bccfd6d2d10c7975a19667c0667141620db4663ccd1f3d3e38f3aab1183c  formal_companion/lean/exports/A36W_TGCert2_Exports.lean
f8163a9de06a4d17915871bc4f6faa219ee45e5dd86a2c1385382336213a8216  formal_companion/lean/exports/A36W_TGCertRule_Exports.lean
fda8d520f2bc98cea48281a56d57fb6df0df00e476fbc70be163d543376480dd  formal_companion/lean/exports/A36W_TGCert_Exports.lean
2148b8b84e6cb0b83abffe262d9ce58813da9e64733da38b1780c8dfffb85b90  formal_companion/lean/exports/A36W_TGRed2_Exports.lean
850a4b736348d35b96b44b7d90766e642d410926679627b1b03447d2c92bc649  formal_companion/lean/exports/A36W_TGRed_Exports.lean
b31f396a4f0e50d0ba04d26452d030bc65ea6cb94452b3df69efc3f5e1401c7e  formal_companion/lean/exports/A36W_TGRemarks_Exports.lean
b54fdb5a427614355420a215fb3cdee4c73b61b3b336c5d0af2b2d9b7bb10ba9  formal_companion/lean/exports/A36W_WRemarks_Exports.lean
1b2f5bc37393c3274c16738f661e03368ab9b628cb6c6252a3fa687fa78ca5b1  formal_companion/lean/exports/AppF_Names.lean
fb43f3944ad5b572e1c3e2acdf88a6cc4ffd439b4e59543460b1d80020ec6b4d  formal_companion/lean/exports/AppF_Names_MeanBridge.lean
07bcc5e05c3ab6585b4bb24c2f63fb80ef2d820f1885e86ddfe86ee5e94e6abb  formal_companion/lean/exports/AppF_Names_Separation.lean
9bea9ee5d17d65dd466e8ae52780b2b5201dcb2de8cee63c046e8cbf4a910ca2  formal_companion/lean/exports/FS_Exports.lean
7800f6e82e2ebad537de2cc253820f2a7426ec64a84c2400060c7a711a912b46  formal_companion/lean/fixtures/run_fixtures.sh
983d99dcf8698020b97f878781d5a7c667d50fb3a45da78be3e14f2ff958fecc  formal_companion/lean/fixtures/stubs/cat
8a77c9cb7b7260bcb39c6de08b2054fa3030d4693be4881769dd63e477e135d4  formal_companion/lean/fixtures/stubs/date
9b8f9c5c6b7d8cf46cbdf89b33f4ce83e72e2817b930c20644a19899bca6fe64  formal_companion/lean/fixtures/stubs/elan
25798bc32fdb8b721c0c5ff579d2cc6639bb60d4f3996cf7e2795d73614d8019  formal_companion/lean/fixtures/stubs/elan-init.sh
78559653e83791c0e092336476b133b1ceb1a85bd4b66aac71654418a93f1895  formal_companion/lean/fixtures/stubs/lake
12f171d327f61fb710cd9a4ca366721ac1aba8a6bc75f027cc78037a304c5665  formal_companion/lean/fixtures/stubs/lean
4ad5189d2955debf0f5135b4cd7431c831b49007dc970a8d85d510834d72c79c  formal_companion/lean/fixtures/stubs/printed_names.tsv
25e694357b6ceddf294faeb18a6641b9ed75c8b33539d93ed01fe148f7ae5611  formal_companion/lean/fixtures/stubs/rm
6f692f2857b67d2cf86cf861050a90af023ee20aef3852acda4f13ac43a99dfe  formal_companion/lean/fixtures/stubs/sha256sum
5c2ef53849d7bfbbc5fe16e7ef3ea0effea13c2a0698f4fcfbee618dd9967651  formal_companion/lean/fixtures/stubs/taskset
7d9b5cc79b6222df2561c4a234260d709a40c35fad91af8349b92611c497527e  formal_companion/lean/run_cleanroom.sh
95799ebe6c09cd1b9239d6b874c2bf1c1d5a5b60e88a0f6f11b7f3fd59170f5d  formal_companion/lean/src/A36FS/AdaptTail.lean
ddcdd5ac876888bce7cfce76c0117b737966927e8117b16429e9fbc7b7feb5ae  formal_companion/lean/src/A36FS/BinaryKL.lean
91a70ce61a180742173de20b8055e35a361d7cdb69e1f99ca23b17b5f113edc1  formal_companion/lean/src/A36FS/CF1/Chain.lean
00f419ac9dbe51c0283e12ce02d9a4565145dda5495043588365adb4dc980054  formal_companion/lean/src/A36FS/CF1/CountBound.lean
e25cc1e95145d737bd165895fe821faf88e386afd485f5bfbac3e64d280e2a6f  formal_companion/lean/src/A36FS/CF1/Envelope.lean
0d2ff253e3c25f81b2c7e678488cffa18b6987846a2811aa2faa9cd37b4eef7f  formal_companion/lean/src/A36FS/CF1/GaussSum.lean
32c66ec2c669deb06487cff07ba26ef03c8c13bc6a5d2531e7a5b82e9a7db6ef  formal_companion/lean/src/A36FS/CF1/Schedule.lean
96581770c48a2e3234c8c671a9c92987a65b8528e43233788bf2ae94d0fa3d60  formal_companion/lean/src/A36FS/CF1/Thm6.lean
078db7545674f586b4f2fbb8af1bbb97cc045cd98d783d9ad850e0cecb395d3c  formal_companion/lean/src/A36FS/CF1/U2.lean
e8979990278c49d7aec49f5b977dd46d838f64441b972bd9f3dd69459768cf72  formal_companion/lean/src/A36FS/CF1/U5.lean
311241822dfb74db10a763b5c7cea1d9e62e42b794eb457fff79769735c889b7  formal_companion/lean/src/A36FS/CF1/U6.lean
39335daa95f34d6d1ce13b675c4706a83c912cb709142ca63f5499922bcc4040  formal_companion/lean/src/A36FS/CF1/U6Upper.lean
ff84990a52817cb575ccf95ce666db8384e21dd7c683135c6d45924c5a95c9c4  formal_companion/lean/src/A36FS/Exact.lean
15e232ab23bafd46f70eb2730d1e5edcd03fb50eb8ede241923bf900390c897f  formal_companion/lean/src/A36FS/FiniteKL.lean
0283353d35576c5c2b181dec6e86226d500cebc18e938db6cba8f3fe0f9a35ee  formal_companion/lean/src/A36FS/ForcedJump.lean
746433326277a33d872526472048276d66121d8f7ac9d3aab9814493aad853b5  formal_companion/lean/src/A36FS/GammaBinomial.lean
e068b4be9a7f3666264ba8ef94d50b7779b9f06ffd030faa58a1ac2fb6a34bdc  formal_companion/lean/src/A36FS/HFS/Cor6.lean
abd7931f50681796e745d7174ca2130b18780350ad03bb79b817ffad6ae27211  formal_companion/lean/src/A36FS/Instance.lean
d59686a657baae046fabb194c10c24e92086329f9170d6536bc82c2bb2ee272f  formal_companion/lean/src/A36FS/K2/Numbers.lean
e0574dc35fefb4b741c6a098ef1587961425b9df05f9b250581e2a2228756349  formal_companion/lean/src/A36FS/K2/Scope.lean
54800b156ab4d23b469823a74d136909fa1c7a02fe07fe20c82b4723915f6b44  formal_companion/lean/src/A36FS/Misc/ChargeMono.lean
a70f8bd51228a386f86ad285d40b03e0291659e39843c154a73e7059db04ea6b  formal_companion/lean/src/A36FS/Misc/DepthBound.lean
df3b07f83fc6eba247d12f5aaf057f60cd9a9ac925923a226756d85df7f43a20  formal_companion/lean/src/A36FS/Misc/DepthBridge.lean
1dd0ea750d37ce62304d083a5494d57b495545be818507be27e5cc7b4f8076b6  formal_companion/lean/src/A36FS/Misc/ExactSampler.lean
ababc84ce33e9380d5a0adcc68d7bf3683ec4418c5b85bedbcd61230310ebf76  formal_companion/lean/src/A36FS/Misc/ExactSamplerNonProduct.lean
28f05601059d38e9f60c6593f36f4419cfcac5f0e6c1405a4fbd81f1da5f3815  formal_companion/lean/src/A36FS/Misc/ExactSamplerPS.lean
09bcb47ec72933c1c9d5b365b05b8edc6f5477e3d0a1b9a6550d8ab68e3bf62b  formal_companion/lean/src/A36FS/Misc/MixCap.lean
fd13b3a00c1667f814fccc561fa244702a5627fbec0b297d563fce45bcba769b  formal_companion/lean/src/A36FS/Misc/ProfAllEps.lean
8ef0acb5de82f0a43f4c55450bb755c86070e3d8837235ef9fa30f761ab181ce  formal_companion/lean/src/A36FS/Misc/Round1Alpha.lean
43113f75079c16371914dc825f2291cd7c48ee4af775ec2b1a8d9d473596eefd  formal_companion/lean/src/A36FS/Misc/Round1Threshold.lean
101118babc603f45e3fad325dbe7dd6a720fe324c658b2b8843c421aea4611d6  formal_companion/lean/src/A36FS/Misc/ScopeL3.lean
03cada6a98495e35336d67323eeec957ad98ded7abec532714e8bfc7153eaebe  formal_companion/lean/src/A36FS/Misc/Thm5Case1Route.lean
5d3b6f30e36e6a89099fa6006d82824ee7f5ab39925ad59400fdf4741b69723c  formal_companion/lean/src/A36FS/Misc/Thm9aModerate.lean
c08d8d05a61d7229cbf7d3545103f63e832c4af9de73eb2f0a56644952b9caa7  formal_companion/lean/src/A36FS/PrintedRoute/Checks.lean
d0f46a7856a902ba8f031f292e26518b3fac6f71951f99d367d166fb1b4d1933  formal_companion/lean/src/A36FS/PrintedRoute/Thm7a.lean
164c3a27f52ccf827a3993cc13b6f50e9b5d3255c1662db78913b848e5fb3991  formal_companion/lean/src/A36FS/PrintedRoute/Thm7b.lean
caac343da733a06f02a4edb824dc93bf5b3b27b1d034c58a674ed763300951bf  formal_companion/lean/src/A36FS/PrintedRoute/Thm7c.lean
12eb92f1053ef37c1b58a0031babe3e40df25cdf2ffe6c5991fb6121b5e8754a  formal_companion/lean/src/A36FS/PrintedRoute/Thm7cRate.lean
cbc66b8a284907e4360c15f201b31c4af6263b862781b08351664c3e35d1a98e  formal_companion/lean/src/A36FS/Prop2/BB1.lean
b0624d033f053da1c95e1c78912f2a8a5652329498ba62e07fe3a0a76772c6e8  formal_companion/lean/src/A36FS/Prop2/Decomp.lean
e3cc29477ffb45d39d48a22138cf7534420616df3d250e596c205588223ae170  formal_companion/lean/src/A36FS/Prop2/Lower.lean
9195b18d231ce8ee01e34a9c218b09065d3d4a10f159b6f76b19bfed2335cfab  formal_companion/lean/src/A36FS/Prop2/Main.lean
f220e25e5e0b5da1381893cdac7a81650469f26d8f410df504ad4d4b52f8729d  formal_companion/lean/src/A36FS/Prop2/Upper.lean
908a1ba5ea5bcade595d94f1c8c0997fa1e9c97912f4c245161f7772a27e9be9  formal_companion/lean/src/A36FS/PropL/Binom.lean
1186cd86f982fc6f241f824a0fdef78ec2d07b682661a0a24d582c5da713a530  formal_companion/lean/src/A36FS/PropL/Checks.lean
acbd04a07d93b2f501e9e9a1717e7edd7c6b31dcc58a4016cf13d656a5b8219e  formal_companion/lean/src/A36FS/PropL/Main.lean
e6e817897bb26b1370e5222d984d64e6390cfb5bc11821f4e5d99d688edf95fa  formal_companion/lean/src/A36FS/RemMixf/Basic.lean
09984a6621032b2274ee4f7a743cae7a858c7361321dd936c2dc3e9ed0d60fbe  formal_companion/lean/src/A36FS/RemMixf/Cells.lean
3782b85aca528e73b83ea5b7c76a2c13e1466cd088a00d8e8289184bdfd3698a  formal_companion/lean/src/A36FS/RemMixf/Inclusion.lean
f0ddb5009e0864a9e2bdc994792c7f86cc63c13692e41be176b71c559da22c45  formal_companion/lean/src/A36FS/RemMixf/LimitElem.lean
3432453e31951f5acd0a415bd2a16c2bec00827f83017421e088ce7cc5992f64  formal_companion/lean/src/A36FS/RemMixf/Main.lean
a6c10710229a589e95176a34b4563493c29afc99efd93f374e00ce1e249d0c99  formal_companion/lean/src/A36FS/RemMixf/Metric.lean
4387789c52a7bbeb3a001d90ccb7e2feffcab4518460ddff1285a448298b7c1b  formal_companion/lean/src/A36FS/T1/CF1.lean
352f4a01c8c2ff9da7adbf4168e8b649ef3884df23289e6b3562528ed05801c9  formal_companion/lean/src/A36FS/T1/Link.lean
e56d54bc6e935443d2a335cb6e40c3969f21e51c98075034e06b39b9cc38df21  formal_companion/lean/src/A36FS/T1/Paper.lean
b94b88a03199be43f54a3f0c1bfd3ae9bdebf0b4dd2e61e4967fb836c2448d9d  formal_companion/lean/src/A36FS/TestSet.lean
c4c930a9be45725a37ae0cf6fa74e9cdc1c35ce5aa1c74a3ce1c5f87e904a61f  formal_companion/lean/src/A36FS/Thm5/Chain.lean
03bf38743d4c0c88c8c49673f664a6a4d0a0fcee9f88b7f530170084dc3d8c1a  formal_companion/lean/src/A36FS/Thm5/ConvexOrder.lean
06b0720d1c0bea067cca919d9d5f17466122976891404687d62857eded7b79f9  formal_companion/lean/src/A36FS/Thm5/Cor.lean
d7a68c0b3a8c8485bb4943c553c987eba636e831618a5247b88890e0e5addff7  formal_companion/lean/src/A36FS/Thm5/Kernels.lean
bc7dfe081bad214987e85453b3b14ef0b1ec1974483f38ffe8480ddcd27fb4fa  formal_companion/lean/src/A36FS/Thm5/L2Continuum.lean
7ec2d67dd73b441a11cc46dffd24be2d40ace601de0bbf8913494e45c8f17131  formal_companion/lean/src/A36FS/Thm5/Main.lean
b1eb2d7cbea51f75eb25d1471a445e69d26bf8352c1af2c9b912d320833e98f3  formal_companion/lean/src/A36FS/Thm5/SamplerL2.lean
3ab1dabe66f03075aaee472d98631b495bbbb5a07dfc075fdf7e4779cb99c647  formal_companion/lean/src/A36FS/Thm7/Checks.lean
81daedc74ebbc70330008be6ccb59fb1cb01d7f5d0d87293446dfc34b426243a  formal_companion/lean/src/A36FS/Thm7/Embed.lean
b0a4dcd72e512e3db05a6be1e8a2951c109c3f3ecfa052972fcbd83ab246b6fd  formal_companion/lean/src/A36FS/Thm7/Main.lean
895f7ff809d21f6acf67cc9352e6286cad977ef6b32802114637646a37b6541e  formal_companion/lean/src/A36FS/Thm7/Singletons.lean
07420ab005923433a150a58a0b892bc1c35769459fa20538417ef21b945b2658  formal_companion/lean/src/A36FS/Thm7C/Checks.lean
eeb03ac3eee99db5ff0fd21ac1be6837bbbe0aa8b1609cd09c545fd33971377b  formal_companion/lean/src/A36FS/Thm7C/Defs.lean
f04ae77b6f07a302dca7b6a39b859fc0b92d63cdf8ca7665d8d1d77f826bd3bc  formal_companion/lean/src/A36FS/Thm7C/Main.lean
b41e9ad9e05875f9ebccf78a0a493e65040ffa4c039087afafc128293f874090  formal_companion/lean/src/A36FS/Thm7C/Rate.lean
534d7b4f1fec20e5167fee1c7011c35ab0428df2986f5cbbc669b1dcf533f277  formal_companion/lean/src/A36FS/Thm7C/Table1.lean
98c52d7cdb99508ac8235297ae9e419a154fb5efe355a0ee2da4833e81e216cf  formal_companion/lean/src/A36FS/Thm8/Binom.lean
2e48d5d7375f6710b40e8038d18eee8e8036cd7da1d2c36b34435dc858320da9  formal_companion/lean/src/A36FS/Thm8/Dilution.lean
a5c3071ad88b81885b26455e56ce0e3481289c0dd8923e55d472c94173fb943e  formal_companion/lean/src/A36FS/Thm8/Generator.lean
77842ed5bfc6e8ad70967364a234d65ea3a5519aa7e7c087e18387e8aba013e2  formal_companion/lean/src/A36FS/Thm8/Grid.lean
e3f79734659053c2f49825ef484e32630c31f29482f47dd1d94ccc1cbd013be1  formal_companion/lean/src/A36FS/Thm8/Lift.lean
fdc9b47990aeeab8a3140029d7a7ffd7ad1937b4172b7d137de37961029140f3  formal_companion/lean/src/A36FS/Thm8/Main.lean
72a1b02e5495c204c7ab24eef7c5e9c5576847b583317dcff2604b7b7002cf58  formal_companion/lean/src/A36FS/Thm8/Params.lean
8d313d4cd37e0ac16e1d93cbda60ddd4227d15492d28c458d59afbfffa63dfa0  formal_companion/lean/src/A36FS/Thm8/Relabel.lean
253d92189f870e6f09adc151b7f51f1a8ee13c912b2899858bf64a46f0b10252  formal_companion/lean/src/A36FS/Thm8/Scales.lean
48a4ba655da917677619223abc6c41fe7dbfc30445c878d589521ceff0d8ff7d  formal_companion/lean/src/A36FS/Thm8/Transfer.lean
d85645291f8a6472e5c739e9e26218cd1b1c9920ae70a3acd95380c1674deb8e  formal_companion/lean/src/A36FS/Thm9/Asymp.lean
8de006d5a08c2952b6018509dd2e9f41a66c66afce07138640f1828c09506102  formal_companion/lean/src/A36FS/Thm9/Checks.lean
8725ab0ec6b1be97aff7e4d0a10e27a8c49006440a1255efc2cdb3f62f20bf8f  formal_companion/lean/src/A36FS/Thm9/DataProc.lean
007b72a3d2318434aabb0258188f760c99d3c85629a11b11dc351ceca006bc76  formal_companion/lean/src/A36FS/Thm9/Defs.lean
ce3c765c4753004ff95fc501b378a2ec729f402e50b58a09cbdcdf514bd61984  formal_companion/lean/src/A36FS/Thm9/Main.lean
7ad3af150fa36b046d7c246a2eba71ae88d3d15871edc5d96150d76a8433b78d  formal_companion/lean/src/A36FS/Thm9/PerRule.lean
573f6df6dcf4c2cae15c82fc2f6ada8c4b7080cb5a8aced90c24957c037c57f3  formal_companion/lean/src/A36FS/Thm9/Policy.lean
9b4e62e4c92e9f5c3984e50f65c61f71eb67173366300b3cc5f4b00024d96173  formal_companion/lean/src/A36FS/Thm9/TauPlus.lean
0321ebabe6d522724ec3ffb97535263686abbc626b140b10295a8a5a9e8a5dc6  formal_companion/lean/src/A36FS/U7Kol.lean
f36fc1e0291d18ad1959dbf4da98c8cf39b7cb2cd13206dccd25852a49804ab8  formal_companion/lean/src/A36FS/U7Printed.lean
c71cb28e52e948b7d1cfefac53c34ac06dcdb38b041a9140cc87ad3df9b001c5  formal_companion/lean/src/A36FS/X0/CountReduction.lean
a89bb8085522364e9387495b73fecb2583c6635b55d5494ff2e6ce60c1f2ed95  formal_companion/lean/src/A36FS/X2Paper.lean
ea7c98292f49def210f28d7780a556fb132596ab106aee77077e275eed50f3f5  formal_companion/lean/src/A36FS/XP/Adapt.lean
af786d47dca34782e3bdec62b599fe82ce48acb7d600ae618aac2e019c639946  formal_companion/lean/src/A36FS/XP/AdaptDepth.lean
262c210e071c670109313bbfe03659b7e1bc9a51875694563209d94fc4071691  formal_companion/lean/src/A36FS/XP/Checks.lean
4aeeecd4937140f600c8f4b9415fa856647dee0054629d6eec79bb18fa0f12c6  formal_companion/lean/src/A36FS/XP/Prefix.lean
49b9a79469e45ca80625d962aa08db06a6de9381fbfaef0169cd9983f415f14d  formal_companion/lean/src/A36FS/XP/Profile.lean
7ee1685ada549985583b3af2d816a1bc4cfeec82ca38123c64be5e6ee235501b  formal_companion/lean/src/A36RW/AltPerm.lean
955a30e12805ec70637b588dbcbd7bdbf9a9499b9d45d3e1da5acb430efce058  formal_companion/lean/src/A36RW/AppGSep.lean
dd3ce29f3947f91117b1e7a68bf7e90abbe727e3ee7032f3e5bd26011375ed49  formal_companion/lean/src/A36RW/AppGTable.lean
5ed98fa3003eba651d3df80a2020f25f4b4758001adcc4bd91a27c5f0cd1a914  formal_companion/lean/src/A36RW/AppJ/CW3/BatchValues.lean
d5df11ca755236ef3a01b44d16744a3a983dfd3fef25a53b6b785be7610770e5  formal_companion/lean/src/A36RW/AppJ/CW3/Consequence.lean
969d370e4b110412e75671ebcf0d14b41dbdfaac34b721ca061f07fd6661d1c8  formal_companion/lean/src/A36RW/AppJ/CW3/CorC2.lean
656a8cb637dde9a2c14d9f4e06893da63197cc28bb024d28751eb6657fce32cd  formal_companion/lean/src/A36RW/AppJ/CW3/Numeric.lean
a68ae460e6730b5b5e45df35a04606818cc52e8668f2fe022cbc8b3a9ae1f224  formal_companion/lean/src/A36RW/AppJ/CW3/Remarks.lean
eb8104c34e4cfa76de5058364172c61839785370ed8ebc74f2b884768354a7be  formal_companion/lean/src/A36RW/AppJ/CW3/WhereSmall.lean
37b929bc0b58716c7e25e2f4b368c2d5327a29dd747b19e718b0cdf8693961b5  formal_companion/lean/src/A36RW/AppJ/CW4/NoUniform.lean
185014a86d8bbf9993a75740211a394bae84e194182d9155282f69449854a6d9  formal_companion/lean/src/A36RW/AppJ/CW4/Ratio.lean
89e9d7844c0ab9819acb705ad049193675563135e560ab12f83fd90c77bc14c9  formal_companion/lean/src/A36RW/AppJ/CW4/Split.lean
3a1216de8c1c612dcd0784ccc62b25c0c584e16837c49bc5ec4ba5fa0e112a98  formal_companion/lean/src/A36RW/AppJ/CW4/Symmetry.lean
b4e15ba5812aa2fd360794065b52b8f1f19cd0eaac8d1a29834eafad007636d1  formal_companion/lean/src/A36RW/AppJ/CW4/TotalCorr.lean
1e5482b3c530f8f91b16628ee501fa95d4217be31b6508e7e57f47b7ce6efaa5  formal_companion/lean/src/A36RW/AppJ/CW5/NotNecessary.lean
ebd59c042a3addce1d7225cd3c92b7fa5e868f9634f3785035f1028e45824e71  formal_companion/lean/src/A36RW/AppJ/Defs.lean
a84028fd20b65d75fbd6c8dd3abad9757ef6484a2fef8f77fba13b791a07c5a5  formal_companion/lean/src/A36RW/AppJ/Main.lean
24a6ee57ebca893e2b297ef69fe786c215cf80c9767a8d1eeb42c49c8dcb71f5  formal_companion/lean/src/A36RW/AppJ/W14/Asym.lean
5aa2ed883a82a3f98b81bc6221dfe1849fb5f5ab5413b3bf0dc4f76e538cc1d8  formal_companion/lean/src/A36RW/AppJ/W14/Basic.lean
1e1a9470104db3fe097dc17f3bb327c522558f97991a7946f28dc2d85d14a018  formal_companion/lean/src/A36RW/AppJ/W14/Cor.lean
770377afab210401d9cab0258d6e0354ff3f41a1eafc6a6a76fbf97f3d573a51  formal_companion/lean/src/A36RW/AppJ/W14/CorExtra.lean
2c89e106156930d609d3282c442e0988607272bfc4a2d33cb05605d80185b6c8  formal_companion/lean/src/A36RW/AppJ/W14/Count.lean
0a24425107c201ae2a23bf845ae0385365da9dc6f4a20f57f7916b5dbc1405d5  formal_companion/lean/src/A36RW/AppJ/W14/Exact.lean
6ec4dc6bd6937085a002c4bd9a212e1a21dfc06aed833131a25aea875f6a29ee  formal_companion/lean/src/A36RW/AppJ/W14/Link.lean
a0d23d65c0c01b7f17b57fd4a22537672666c86f619ef94c84ae9962759066be  formal_companion/lean/src/A36RW/AppJ/W14/Sanity.lean
7c0ca4bce17d48aa671ead6da8520e8c22ac48fae52822774cc3f21d1a27f9e9  formal_companion/lean/src/A36RW/AppJ/W14/TG1.lean
cbbe68c3885ab9c519b6eee7be6ef90cfabcfcbe6612cfb6aa65a0edd9b5113f  formal_companion/lean/src/A36RW/AppJ/W14/TG7.lean
0eacd31d2ad8ad1684389e2f26c114694b16a5f16ba9b340d7f988be207b450f  formal_companion/lean/src/A36RW/AppJ/W14/Thm10.lean
a5b306ae0e2ab6c420d847d2c058c87798dedffc1938b6ff534d86226dfa6d3e  formal_companion/lean/src/A36RW/AppJ/W16/All.lean
ad570329188a0b34f31f200408d0a8f61e864a32d460b05ca9bd1d8f7b4c9427  formal_companion/lean/src/A36RW/AppJ/W16/Basic.lean
05fa4bb773f2bee41ba4bf1621629a2d065f2ac65cb51704c402f9ed64a267e0  formal_companion/lean/src/A36RW/AppJ/W16/Edge.lean
d18279d8761917fac2fcfa857c3fb85d04357e74d6a1595707e1ed33d920ba45  formal_companion/lean/src/A36RW/AppJ/W16/TG23.lean
17eaf9c50b875637368b5214a4cf89279cb64a4b840855b957882e33c403cff2  formal_companion/lean/src/A36RW/AppJ/W16/TG4.lean
badac555de3582becb60d3e09a4351975cf3ad193158d7aa3bdb2a0f50ad07cf  formal_companion/lean/src/A36RW/AppJ/W16/TG5.lean
66d64185ec2bc31f0ce9f1aba05ba82bd2f93dd5bdee3f46d31fccf816e9e0f8  formal_companion/lean/src/A36RW/AppJ/W16/TG6.lean
60a8d5b60e8a9b5493c34e85c07a79f5ad37e112aee3aa376e0154b7ca7eefcd  formal_companion/lean/src/A36RW/AppJ/W16/TG8.lean
36d2377c1058d246cfcfe4d14792116cc9a4309e085e2383bb15bfd6ab4fc4b2  formal_companion/lean/src/A36RW/AppJ/W20/CorD.lean
0ecb0259bedb6e1dbbe6e4d0f41a93d30db8fa40dc609a034c3440700ad71972  formal_companion/lean/src/A36RW/AppJ/W20/Numeric.lean
7e1a2f4080179453f600dcd004f016fd6ac0ed19b473e5d3606d8d04747d7604  formal_companion/lean/src/A36RW/AppJ/W21/CorC1.lean
a48f5391e0f2c2b9e6aa9dd70786d4a3c4c2817f6cb7506d7cf8b5df58bb5db8  formal_companion/lean/src/A36RW/AppJ/W21/Fixture.lean
bf7445f3834d1e9029cb9a46150d5f15aa6b9adb82420cfd76bacb60741435a2  formal_companion/lean/src/A36RW/AppJ/W21/Remark.lean
6c0ff11bde9168da2335b2ff648bf4d046a65288b54e401585c9c508671e97b2  formal_companion/lean/src/A36RW/AppJ/W21/TG11.lean
4a545eaae35217a059231e8c7bd23bfdcfb931fe8b227cbcab89c351a0b2683f  formal_companion/lean/src/A36RW/AppM/Basic.lean
054d3e4e61c2489747189b89e851f0cda434a70b4b22eb7efb9c82d563743a18  formal_companion/lean/src/A36RW/AppM/M1a.lean
2f82093a7c6a98e28c60f79184e32a5a3125ef20b12ec6be9914cf0d78998d61  formal_companion/lean/src/A36RW/AppM/M1b.lean
e4b17a448340523eb801e01cb76647c55567ec4128c68213fa99322945092ff8  formal_companion/lean/src/A36RW/AppM/M1c.lean
63ca029d46f2a0cf4270f731870802219f68ef4291db387884f9499c66db3bf1  formal_companion/lean/src/A36RW/AppM/M1cAux.lean
c46abac13b66920cc378cabf7a3bf0753de4e6b72250774c66758bea4b9fd129  formal_companion/lean/src/A36RW/AppM/M2i.lean
a1bbc92b36af9135061f05f49c90053fd1164ec6905944d6a11251621cf964db  formal_companion/lean/src/A36RW/AppM/M2ii.lean
0c7b1b625bdc4073cc5d2413781c809459408c48bace037ba0733319d5260198  formal_companion/lean/src/A36RW/AppM/M2iii.lean
13495bb6500a7386ca6aa8f0b3b545bc632e626f1342e19a7633adf72ce98a33  formal_companion/lean/src/A36RW/AppM/Model.lean
fb050e83d07e8ef84a36840e3001eff9f6bfa03ee4cf2705042360b4fe7d1356  formal_companion/lean/src/A36RW/Balanced/Attain.lean
f1a4f0d621b5f8032fbff1e2ae327e09798743f8c04ab9dd305e2b5bddf56897  formal_companion/lean/src/A36RW/Balanced/Bridge.lean
e6709e27c6081c4687f458f4200aa99360b4dafb25be4540c5dc2983607da473  formal_companion/lean/src/A36RW/Balanced/Converse.lean
1e71632cf5086fdcd0b767bb8a703dfed6eed63c625779530e7a4e217b34df88  formal_companion/lean/src/A36RW/Balanced/Cor2a.lean
6ed9af9e0a91b6b7b53816c0eca4fb66c36dad4c26581f4660aefd6d41a12cac  formal_companion/lean/src/A36RW/Balanced/Cor2c.lean
e054511117e9bcc0e9a34cb44e4e28136496d1f6996e88842cf59d15dfbfa975  formal_companion/lean/src/A36RW/Balanced/ExecMean.lean
e0302cb1a961d2685ed7a323b7ada7ae882899f79ac366f5579592b163632b3b  formal_companion/lean/src/A36RW/Balanced/HVLadder.lean
d22269d20cd124352c2c47062874b3487bc6e0536f9805e1bce5301869051146  formal_companion/lean/src/A36RW/Balanced/HardCap.lean
acb7ca267bb01e2669c5dc11d2435a8ce52c352ee5c2b2d3fe9644ab7f69755f  formal_companion/lean/src/A36RW/Balanced/LHUpper.lean
bfeab1a897a5d4133152a0d5cd525bdd3c3a83ace16b4917a026b3adbdf180d0  formal_companion/lean/src/A36RW/Balanced/Lemma1b.lean
5d4726aa3156de2f685bd0bd4c7d96fbbb8e97b2619e5e9a4069b6c655bd5706  formal_companion/lean/src/A36RW/Balanced/MixTV.lean
3bf3f6c3e3d3cb3f54d57e98c8d83091942fb765fcc516bb2404aa403a369e45  formal_companion/lean/src/A36RW/Balanced/MixtureBridge.lean
18c2a5d6eb6314728599fce44b477901beddba3414422e1f6c6c66bd9eca6754  formal_companion/lean/src/A36RW/Balanced/Repair.lean
567a7867edfac8673ca84dd710c69148cf9c2ba7683d6d285e498c9dca24d1e5  formal_companion/lean/src/A36RW/Balanced/Restrictions.lean
d87d1fd2ac0652353c68b09cc95d5a56d5642d41403ae5ab9d6496856154282a  formal_companion/lean/src/A36RW/Balanced/TV.lean
f63bbf3c90e5b622f29cf543e316eb4319ac80986bc8a60dc34b870ed4e85679  formal_companion/lean/src/A36RW/Balanced/TVJoin.lean
c059924e06f9b9bda67fed9c1f7e70f21b33ae078aa68b57e1fcae542d11e4e2  formal_companion/lean/src/A36RW/Balanced/TVJoin2.lean
abb2295cd63a843192cb0ea8e32e82849ed0176f113faa2d76697036e73ebe4b  formal_companion/lean/src/A36RW/Balanced/Window.lean
361aa64b0e84e1d81624442c728bedf74b03f57c4a6c09566e3fcaa16e0db493  formal_companion/lean/src/A36RW/CW1b/HalfBudget.lean
3c6dc3b3cf051c068559d2a61116f33d5a07b31237bbf824b942284933a59732  formal_companion/lean/src/A36RW/CW1b/RelaxedAS.lean
04383a5a6bf9104cadba48d9959c440b6027917526159e2c65c621775bad49f1  formal_companion/lean/src/A36RW/ClassId.lean
12b7ea7ab5569b30ab1789983ccdb01324910235b14732d83071188453b4347e  formal_companion/lean/src/A36RW/ClassIdConsumers.lean
f266335a2a4bb28bcb96f2989dc0c32bfee64be8f899b36b33da3a322d3834ea  formal_companion/lean/src/A36RW/Export_AppJ_Main.lean
80af0bacba4c4cb1c91bb585e8967d33e2e4bf49de308ea9d5cbe32cfa1a00a6  formal_companion/lean/src/A36RW/Export_AppJ_W14.lean
aedb91a602b2c7826da0131273f702a7a3d746305b204465f5e1e58fb377b74d  formal_companion/lean/src/A36RW/Export_AppJ_W16.lean
af4f36ae4bcdc956ea3ceb2f2ccdf7d4c91eb2280a3aff0833018623d94cd0cb  formal_companion/lean/src/A36RW/Export_AppJ_W20.lean
888f8ea308756c4bc7e940633cd4a0f9aafdb35867d65336ba737ef78e08cf56  formal_companion/lean/src/A36RW/Export_AppJ_W21.lean
bd9fe87de11cad963441b3dac7a3d523b9fb4713910972e2fb31c6a36f210d08  formal_companion/lean/src/A36RW/Export_Balanced.lean
1e410428a8d648fccae5841841921551e595b5fac68f3bad3ba8eae57836016f  formal_companion/lean/src/A36RW/Export_Balanced10.lean
f75a598e97378808e4a8ad85174b973bc7342a62b5977ad7d260ef2b64d46a3d  formal_companion/lean/src/A36RW/Export_Balanced11.lean
125c3188ce139611c925905f3e25d94efb2faf15723aa302c1b77dbaecc26ab6  formal_companion/lean/src/A36RW/Export_Balanced12.lean
6ccee0d4204f1358d00a76a363bf76e551802446253f8ace4cc910c58ae3558c  formal_companion/lean/src/A36RW/Export_Balanced2.lean
1144baff4f1d21db3ab0a626a29a6b042a3133da78a75f1ae9ab49feda798ce8  formal_companion/lean/src/A36RW/Export_Balanced3.lean
2c8e2492ebdee7ba1e4dce5a6d227e6731fccb916a74da329c0a14f9407f916d  formal_companion/lean/src/A36RW/Export_Balanced4.lean
9477c1d58f9e1244b30740f40125e9fc87d579a0d7849b218b1f0704395c43a8  formal_companion/lean/src/A36RW/Export_Balanced5.lean
88f9d8ce773d667b6168808d28bbadad0fe826b40f57f4abfa6534ed578956de  formal_companion/lean/src/A36RW/Export_Balanced6.lean
083e5f6e6d6d0560ddb7b6b2410cf573dc95decf2ac490cdcbec662d69a943de  formal_companion/lean/src/A36RW/Export_Balanced7.lean
bc600bcf1f0eeef3b8072563c71aad6ec02b74297cd52e05311d46261e3f19fe  formal_companion/lean/src/A36RW/Export_Balanced8.lean
f8cf4e9cad8b7c1e5c678740acf59d541fb55a7ba322159fedfedf059d7fc3c6  formal_companion/lean/src/A36RW/Export_Balanced9.lean
e10a3903a5efd3921ebe11cd661e6441ea9d178fe0522369cd0ac49a3e59689d  formal_companion/lean/src/A36RW/Interface/DPI.lean
887032cb10f51af07aa6fa9fdedbe9bde8ad95933886b1008e18fc2bcb729754  formal_companion/lean/src/A36RW/Interface/Lemmas.lean
13b548961af103ad018a3734216a4ab7e903b472fabbaa972aff354be5b1b4ed  formal_companion/lean/src/A36RW/Interface/Lemmas2.lean
2012536d7ac0a4f43c464e1c7449f9be21f58751d87ad43d3be11618e672e18c  formal_companion/lean/src/A36RW/Interface/Mix.lean
2bcd08d45ea1fbdb3981c06c24ef8984bc965698e39e327397b5fe9e696da41f  formal_companion/lean/src/A36RW/Interface/MixSig.lean
7b71c361ae3639360de54842c285ed96e02f5aa78e64e11a06e35f239be24767  formal_companion/lean/src/A36RW/Interface/Relabel.lean
de85e73a514c7f632bae3b143907431b0dd91454c3a2cc53a347b68ec0823e02  formal_companion/lean/src/A36RW/Interface/RelabelFixtures.lean
8788b22b2732f4ecf6e4247fbb052748375b500a3ff7ac38fc480b1db2320da3  formal_companion/lean/src/A36RW/Interface/RelabelSig.lean
ebd989afafbf75deec36adcab4165a49e7bfe95ff95c58c59cbcc2e41dc4ba76  formal_companion/lean/src/A36RW/Interface/V0.lean
4062f73dcd8eadab149ef99d376854c88225bc687fdf3f3905f44ece599a4523  formal_companion/lean/src/A36RW/LHUpRemark.lean
d18344f9ab607f3d95536e544bf4cefc82e8de660b9936e692e9046f681a47f7  formal_companion/lean/src/A36RW/Laws.lean
96ed2fef1f93ae5407a28a4d771a0e5d95bdc7e04fff1b47eaa9c2b082074951  formal_companion/lean/src/A36RW/Lemma1aZero.lean
bbeeda044251c61ca515ceae8d1ad47765b3e37a930b4ca25005dd6e594b2933  formal_companion/lean/src/A36RW/RemOutside.lean
161559c59cc0bbb1f78f281c081f6f6b3fa65b294d05c85cd59a4f3327cc9117  formal_companion/lean/src/A36RW/Spec/MixSigCheck.lean
097938aec40f3d6e07f8c67e29ae043c2476e9bebff9bd854b11215e7d4183ee  formal_companion/lean/src/A36RW/Spec/RelabelV04Check.lean
a8e098274793b042e2fb10c1976f3f980c8f36a33dd388b54daa85073618ce1d  formal_companion/lean/src/A36RW/Spec/SigV04.lean
000cade3b1e77e9a86b47e10529e9c194834d80e10a4a999a0360c2b517dd6f2  formal_companion/lean/src/A36RW/Spec/SigV041.lean
3e616f575f7eb222700685a75fe3cb562103740d1c189d70ab4fae7e2624843b  formal_companion/lean/src/A36RW/W11Relaxed.lean
ee8419bd705cbb71b3707c3ca135b89aee582912a532179bb63cbdc62af89a95  formal_companion/lean/src/A36RW/W13x.lean
4b3e82f77b660f7248f46e95511acc8268dd353c37a56f7083680c6fcbbb0820  formal_companion/lean/src/A36RW/W13xReal.lean
a8c35cdf6858a4ba8a5b26717202affebdd84a29c8c18e18bb1327ab4da03eea  formal_companion/lean/src/A36RWBase/AllPolicyBound.lean
9aa192c422722699fbd186d022a5d02fefafd0f43d274f899c029fb0204a565a  formal_companion/lean/src/A36RWBase/C06Envelope.lean
f03728ee52da95adb8775ccdf8d9daa0e1d297a0c10fc76f7242f915ee4f935f  formal_companion/lean/src/A36RWBase/C1eDet.lean
54c7a60cf0e8684e8b7568dbcb335d692554544f76f1ac8670a25c8f52a37430  formal_companion/lean/src/A36RWBase/FixedScheduleConverse.lean
1d62bad89ca658b355f45ff80ea40630f0c9c5d0d9413d2eb57120c1c2dc03c1  formal_companion/lean/src/A36RWBase/MeanBridge.lean
3423e405a5d8f64d0a784cf738a3ef93a8169255a98b6a719a59f052744c4e18  formal_companion/lean/src/A36RWBase/RCUpper.lean
ebc96b4ace23daa7ae3397e5170598693f4ad78439dcc9d163aa8fd7b252d74d  formal_companion/lean/src/A36RWBase/SeparationStandalone.lean
a5159b67aad4b006a13dec08a4996335c91a20da53cbd25d9d2d6fcaafe336e8  formal_companion/lean/src/A36RWBase/SharpEnvelope.lean
bc90dcd363be4081ab9deb4addf9a18fdec30ab2f80892aa538e554bbf3ddfc9  formal_companion/lean/src/A36W.lean
c7ed564b7fe8123095b2f4e7216be2c76e1f59ea377b89b3a12d954f699789f9  formal_companion/lean/src/A36W/Atom.lean
e2eb213779da1be908b8d3726ecdd78af529f64fe1eb836af71fb85f0994f439  formal_companion/lean/src/A36W/Bellman.lean
82f3e599506da24f80f09c23276374dc7eec3ec360f32984d527ecdea7b5d389  formal_companion/lean/src/A36W/BlockTC.lean
cfd0d2e279b65cc90fae7f3e8b064cbe7f994e9c9c989d760a56a0eaf4cd2b17  formal_companion/lean/src/A36W/BlockTCLower.lean
1955a36a6f92235cf47e77a34b55d44b4a96e1cbcd3db3b4cdfaa18cbc736869  formal_companion/lean/src/A36W/ChainIdentity.lean
bc390701bae1c50ed149322293e51bd864a292b2a7734a68656f4c3136a1c6cc  formal_companion/lean/src/A36W/ChainIdentityExamples.lean
66328b24ada3ee4a4968ef96fa3dc80d6e8f4f60e0c018ad042501f694e27632  formal_companion/lean/src/A36W/CountBridge.lean
13d6f9cbfa70232e8b9240e834f3b86914c38add062d8c198c9e43c9c06f284b  formal_companion/lean/src/A36W/Envelope.lean
847a7c18347a456d4dba9322ad25c37fd8d1f043c00669333a63ec09d040eb12  formal_companion/lean/src/A36W/FLower.lean
a6727531a0ce9388cb5328bf6425390def43ca29c85bab478a03b06cb9d75c52  formal_companion/lean/src/A36W/FUAssembly.lean
689b9f3988c05f89f8f374fc6d645c50b16ea3b329bd67367e8faa7b50a88253  formal_companion/lean/src/A36W/FUAssemblyCore.lean
459a339cb7c121cd874783f53be248d8831ebc070c24d22350ed13d680e23e8c  formal_companion/lean/src/A36W/FUSec9.lean
34e7f829f06dfe86d830fda4c75bfc700bdcc1139e846a62a3ed2f4ff8a3fd70  formal_companion/lean/src/A36W/FUStageA.lean
0eb44d616cd8c7b2ba114554b462df8ed74ecf947e29fef226b79ef05693d70d  formal_companion/lean/src/A36W/FUStageB.lean
0ffbf0503669ce3e2c76137052c1b181f978e3584eb31f6ac3ef93227ea4142d  formal_companion/lean/src/A36W/FUTable.lean
faa13450a938aa258154c69bc3fa4a999139d97e9f6655265823369f58e53d85  formal_companion/lean/src/A36W/FUTheoremR.lean
171e5bc983e85b46a8362e5e315cd8d288b56945ad28fe2bcf3e744ea4e13b74  formal_companion/lean/src/A36W/HLHardLength.lean
dc67a7221b95cabaab93a8e42bd5f89925cfbbad96f75b00f73d15850e01ba67  formal_companion/lean/src/A36W/HLower.lean
c80d73ec31ad31e08e5e932abae1cc4dfb5cc3893361ae51eaad7d94fa45de51  formal_companion/lean/src/A36W/HUpper.lean
e3319534c0bdfb4ed5c4ccf63afd15115a39d5ffc8ae4d24b2cc4669fced9c91  formal_companion/lean/src/A36W/Influence.lean
f2f5dcfddec985c994b30c434529c396a7d39abfa4c121cf9e7d0e1f58c5ef80  formal_companion/lean/src/A36W/LadderBridge.lean
7e30ca765cde25679900e9f2913747b50a9aeac702c96ff582187e94e60e844e  formal_companion/lean/src/A36W/LadderGeneral.lean
c1e31fb89984b9d7e147ed65b3d4adfca078ea1f8c102b05fbd699c53c0d5554  formal_companion/lean/src/A36W/LogConcave.lean
4c9564ec46b703411f22b7d1f8f75b78c2ae4f4f137d5722ddaeba6f05b61a62  formal_companion/lean/src/A36W/MixKL.lean
a4721661551d0c33a2288541bc86250cd01d5f94b00696d9a9aa167afd662cd4  formal_companion/lean/src/A36W/OneBlockAtom.lean
084f4375d889e4db5d5b3b06f07b15240740bc4ddb89cdd1ad112c52d856a791  formal_companion/lean/src/A36W/OneStep.lean
8b3868be6d8ecd847c5d13eb8d504ecda986d043277d25884da9c3f11aed67e9  formal_companion/lean/src/A36W/OneStepEnvelope.lean
cee99e42cc3522c55f6dfbbe8585524cd3ebf1e543174de69d755cae543d2092  formal_companion/lean/src/A36W/PV/A20.lean
2575d4c4a9362bafab72bd94c861e33ec7b3a4d6729eabdb3fbaa0096d70e530  formal_companion/lean/src/A36W/PV/A23Final.lean
ba1f968dd8243f6198019489fe2563197f6b738fd3d034f8d159d976626b1dd4  formal_companion/lean/src/A36W/PV/A23ii.lean
ed94dc734d46d0ccc13f03cf39debccdfa77eb4c9e1b459b84d790eee6a2c75b  formal_companion/lean/src/A36W/PV/A23iii.lean
3869822c0f10fca5db237617b6aaec8bc5fc613eed5acf6ebd09109bc42bbdec  formal_companion/lean/src/A36W/PV/A23iiiCount.lean
361c6f92d6caf5ee1cee0b2be52b676fc356cb9f4fecb7e819a54e3f15ccbc11  formal_companion/lean/src/A36W/PV/A23iiiGauss.lean
561f1a71a8c5bcfc2ace68a24b1e0a069969e9c9ec159a6879e5bd7e88becd92  formal_companion/lean/src/A36W/PV/Boundary.lean
0a7fea26b60f8746c86a8b4065212ae82f7b416a99837e304413d683eced65ce  formal_companion/lean/src/A36W/PV/RouteJ1.lean
8bb716d7a7d45bd95fa2aa931a2a2123782cac2c2716550eb6ee226da9f8b58d  formal_companion/lean/src/A36W/PV/RouteJ2.lean
453b22989e721de86318abdb36db637ba0734585ef0f2aaed6b0b1e7a59b8877  formal_companion/lean/src/A36W/PV/RouteQ.lean
83d4fd84cb39def6b9b189340b1446a0b907caee2b09f8df1bcbc03ce9bbd303  formal_companion/lean/src/A36W/PV/RouteQ2.lean
146055ba0596c24769d92eb9900633b468a6b21b402004655554bb27c1ee4ecf  formal_companion/lean/src/A36W/PV/TGRedExtras.lean
8043429a9e6ed9cf7b13bf02e3617fd9248a973ec4f26071178dfc279f8da300  formal_companion/lean/src/A36W/RFAnalytic.lean
c648301bf18ef8c9f6ac47ad51da3ebe05fe8ab4252f175d61d244377a092bf7  formal_companion/lean/src/A36W/RFAnalyticPS.lean
6415d8fb8faef25517a90e7488004b16edfb47d2ff955dc712c5d6ff9841df99  formal_companion/lean/src/A36W/RFAnalyticPSUniq.lean
045a927fba76822ead6999c0193cd76cd27ab8d91825ad4369b6a20682968e7e  formal_companion/lean/src/A36W/RFAttain.lean
c2f6b4d488b001e6c3d1db7c491d36759cd564b277c93f7777a7411a87d5bd4f  formal_companion/lean/src/A36W/RFBulk.lean
138cf16865976721e53d7432af2a42a98f14d382914bd91e727a7778771c35ce  formal_companion/lean/src/A36W/RFBulkCore.lean
a2e57427a283134827644bb07f41f3345a689ad3e64064f2a7f182a70305f59f  formal_companion/lean/src/A36W/RFCancel.lean
ae1b4325b4df8c3af0e416f1bb170227521c5d1d72f3a46e138ae976495bbf5c  formal_companion/lean/src/A36W/RFCancel2.lean
37489f678e684dfc1f9514e40df2b6c972ece944c77e89d235f0c56e5186b514  formal_companion/lean/src/A36W/RFConstants.lean
8271ca31d58dc4e53bd3f8cc19717d0dc007c52bd0a3f4156003312d14e3c1b3  formal_companion/lean/src/A36W/RFConstruction.lean
781064dd4f3fc5813952a36a4e613829914fc1e9eaa227f4ddacbfa3ece57aca  formal_companion/lean/src/A36W/RFCut2Defs.lean
4f66977acddc75750e7c5178b88fa6a67f6df91257b8f899b16b5ea14a4480b2  formal_companion/lean/src/A36W/RFCut2Hyps.lean
bbe75ab50d9ba26977c2dc516eda5797e5176ecc84e19eba45c99dbf38c5c678  formal_companion/lean/src/A36W/RFCut2Real.lean
36c9ff5ccadecb7a2964fcbdc196f18a119bb23adbf201b066a7d62ec156c1a2  formal_companion/lean/src/A36W/RFCut2Reindex.lean
d167e1bfb5fa9b830b1b5cad4e60555774fcb179cea33d528f42afa63b57ce8a  formal_companion/lean/src/A36W/RFCutI.lean
45ad7643898e64a47f90e08afc9dcfe92106aaffdee7627a4de3ef05d5d34cd1  formal_companion/lean/src/A36W/RFDefs.lean
aceb6616483969f7899de3769cbef07fa7ec6ccb45593653478a1d82135c6915  formal_companion/lean/src/A36W/RFEq318Chain.lean
52c7b23c13971a52b909d31463470a87167ca05bcd8bd3a59230642d25b09bf7  formal_companion/lean/src/A36W/RFExact.lean
f4b83610e0f823c22acd260287d6e89fc6c66706a60dc7c2a63aa464fcb5640a  formal_companion/lean/src/A36W/RFFair.lean
ce3a442ef1cbfba7011bae97e3894c2d504dbb577f4fbae30f35d9968d52fc46  formal_companion/lean/src/A36W/RFFinal.lean
40115bee72c2db09078a91708d6f5dc4efc4fd66bba4cbd36ca2f9000416fea1  formal_companion/lean/src/A36W/RFGamma.lean
23d185d89d574676746d3b423e660f95d1e04211ca4ee717dd933980b7951181  formal_companion/lean/src/A36W/RFGauss.lean
bfcc8bc2948fc03dbbc94732cb02a0547e052b618dcf37a1536af732f4df1cba  formal_companion/lean/src/A36W/RFGood.lean
f62634a0957dbf850c5bcf26404f3997ddea623747c22f1717af029799d05ee2  formal_companion/lean/src/A36W/RFLadder.lean
a141a4ba11679a29f1a38958ecc6d63f197bd61412474ab0e0dfc62663d8b070  formal_companion/lean/src/A36W/RFLocal.lean
5719a88490bbdbf7de8f270d296dc411423f87f273cfec6c6db23d0d120aa23d  formal_companion/lean/src/A36W/RFLocalDefs.lean
d54d71a6033fa13fcf20589987165f8bf9f5c9669f8a671ad641f2060c8a2259  formal_companion/lean/src/A36W/RFLocalFourier.lean
71f67c7e5429f66d6cc3c8d871cb2c087d164acbbf039a93989d461053727ad3  formal_companion/lean/src/A36W/RFLocalTaylor.lean
b5a16d033a5a5390d6338ae64e700c73b7527923ddb4c57899ac55ea36a87b83  formal_companion/lean/src/A36W/RFMarg.lean
e28f0c57fa5a7d40b701501a0004a6cc2e0d4a183fca765c8e625f2f2fa5cf3e  formal_companion/lean/src/A36W/RFMixLaw.lean
5b577d7300abfbadb18ff9c682ddaeeb2ecafeb82c4e93da046e879db7855d99  formal_companion/lean/src/A36W/RFNorm.lean
781a64fa670e8a02830c2ec64b30ccb09650f85a8c90e55357a3c8b56f8f06b1  formal_companion/lean/src/A36W/RFNormBasic.lean
a7c6db8e31a87341f9454a432e1f83ff58d48891ee7fcdf8797d326071bc0b54  formal_companion/lean/src/A36W/RFNormLocal.lean
a05fecd5eeb8d65f288f35d5758ca87aa60f11dffd80606f96b9bb46efa543a4  formal_companion/lean/src/A36W/RFNormPrinted.lean
8710ffae2c7dd389f9b14ed8e9648298356ad2b884c5c8bfdfc1a4c33c24796d  formal_companion/lean/src/A36W/RFNormPrinted2.lean
fe7b23322a5dd673b4f6977ec81dbff753bf54a273e9e230661bf038730f88b6  formal_companion/lean/src/A36W/RFOneStep.lean
4a9da31e80dd6b1524d66e93437cf37ce87b3179a11ffe8346c943e8039bc5ad  formal_companion/lean/src/A36W/RFPrintedExtras.lean
7e5f39b88d7aa9c47ac75ff3b0c4230c5c0de8751897179e6d384d197f5eaee2  formal_companion/lean/src/A36W/RFQtBridge.lean
766e0b58bbabb28db0f7040512b22bc6a1b5236d6814935ad229f87204f009e3  formal_companion/lean/src/A36W/RFRatio.lean
88e4cde581a2bb251da0c4e291a389777daf373ee61aa9e5bfd65177fc2e4a2d  formal_companion/lean/src/A36W/RFRecursion.lean
70e43e81675295a22ac7a3a329b6c4aae6a82ee211b02df8d8b5b46af0e450e1  formal_companion/lean/src/A36W/RFSigned.lean
fcb779a2fc1de859147ca6afbf9ead5da562b68f49694eb5c5d0196b85db058d  formal_companion/lean/src/A36W/RFSubset.lean
e736cb0be54f5b1898fb5c855b9bbb68ddd2459f49a8d23cd0b4ff44a1f58e6c  formal_companion/lean/src/A36W/RFSurvival.lean
973575f8753358a62f248af40ab24d81ba22f169ac8f7aa547a08e2746887bd5  formal_companion/lean/src/A36W/RFT1Alt.lean
384036a1d8d40166077aaed3a486199281112a37e3b66c75afb2001214082660  formal_companion/lean/src/A36W/RFTheoremA.lean
2e75f8e621b24422e15b307bd89205b9cbd993b7e4ded16de032f843989ed331  formal_companion/lean/src/A36W/RFTheoremAIface.lean
02d2272daeb8728f54b215898ae72377cc4a13b06a7dc10ad96d88711dc67c3d  formal_companion/lean/src/A36W/RFTilt.lean
1c6e9aa619347938f405704a23d95b8521c40bab05242fdc69f85e40fa731d4f  formal_companion/lean/src/A36W/RFTools.lean
8e18147f75aab7756a2361e59a9113ca2a57053f65deb80090558a0c8867278e  formal_companion/lean/src/A36W/RFTypical.lean
280cf384582b4308c0306f1ed7348888340a016172b35858daeb4639394f00cf  formal_companion/lean/src/A36W/RemarkQ.lean
51d549301e75de5a17bcdd04c9bacf42ef13cdce6ea905db3ddab151131fc568  formal_companion/lean/src/A36W/ReservoirFacts.lean
b1deb55044bf95a1f87edbcc7ac5e0601b6c730227dd529075a38efc508daab6  formal_companion/lean/src/A36W/SchedPath.lean
ed3c777544ebd923ade86ed9d75eeeadc67917265e4e7280130d35a88af866e5  formal_companion/lean/src/A36W/Sec9Attain.lean
7019c35cebf471e453a490d04923b0384c0226e99b2294404fd10ea19e5c90ba  formal_companion/lean/src/A36W/SigChain.lean
9a4647dff6bf476ddb7a8aed965f91af0378199a0a7e95178bf998c08a18e869  formal_companion/lean/src/A36W/SigChainExt.lean
b0fb7689a09abeec0ad1509e93f1ccd966755d04fab802c12b30f680556d6904  formal_companion/lean/src/A36W/Slice.lean
0237434bcefdc458630f554219f8f3e57be6f8e63710283a025a944df8d0e26f  formal_companion/lean/src/A36W/SliceCor.lean
6bdde9e0c7f5252a942c55c8a0e7a5f411fb50930e21995fb7a08c34b1df5e9f  formal_companion/lean/src/A36W/SliceCov.lean
9580bd45a429ef7318b9ae22c66a827c6e0b61acf260e56ae956c16df5a315b6  formal_companion/lean/src/A36W/SliceExports.lean
e7430e707894be49350842b5b86931f76a783957cb2dd638f39e4a685e671614  formal_companion/lean/src/A36W/SliceNCD.lean
733834ab8f3e29f35fb37b84a341ea0a0b9bc90179b3306cbcb30a5684976fba  formal_companion/lean/src/A36W/SliceNCDSupport.lean
cf3acc85cd274902f7f98568eae66f492fb9a5713a9d19462a19472fc53b7e0b  formal_companion/lean/src/A36W/SliceStatZero.lean
071312e16b1eaf077cf2de6e5ced6c5ddf3745356d09998714cacb34aaf8f8a9  formal_companion/lean/src/A36W/SliceSubGauss.lean
7c3490d4443eca418f481a8e8797c6a7837c8054f2058448cc85eb6b70248a4b  formal_companion/lean/src/A36W/SplitChain.lean
5215f71344e3a53cd12135e5a9c566327d4cf11c4fa71aaece9ef53a60ba8ef8  formal_companion/lean/src/A36W/TCBound.lean
e58770a30ac4d2bbf71b5ff86e86573fb7cd5998d518779474aa15ae4cd1daf2  formal_companion/lean/src/A36W/TGCert.lean
ba79aa7960176892bdb50452576a41341f9b470d2530548eabf013519bc52b8e  formal_companion/lean/src/A36W/TGCert2.lean
3c4523577ef2d7eecdabcf3dd8baf2e83076e463ca48887933d745aa7d6caf10  formal_companion/lean/src/A36W/TGCertRule.lean
27f74791c44d78a153f5d97d8f4ac24b6ea1798d46330572a536a4f7cf738c44  formal_companion/lean/src/A36W/TGMdp.lean
90ac33fa4d99433923f7e0d225340b453b34480f7b58e7929dd211df916b9550  formal_companion/lean/src/A36W/TGRed.lean
d104d0797f9bf666dabdeaa66dcfc09d8a840349397c1cbcd94d423c5626dd31  formal_companion/lean/src/A36W/TGRed2.lean
82453e7b50c98ba163cfb69d935bb26eddfa0cfe830d0585b161c91b2bc27e3f  formal_companion/lean/src/A36W/TGRemarks.lean
b1eedb99794917c41989caf223ffa4fa6f7bc3c1a43e11ed20aefece2272106a  formal_companion/lean/src/A36W/Tower.lean
2dc5a0c30716f4918f7e012a8e0eb537b70316313a9814cd38bdaea4e1730341  formal_companion/lean/src/A36W/WACosts.lean
fcf3adf6ce8471a289521d0c2aa26268ca36260359e26c1ec94e544bb27dd4ee  formal_companion/lean/src/A36W/WACostsCompose.lean
af86a0a774b9b9001cf736dedd9dd8c3da68fd74ffa7baadc50e576bdb0d24bd  formal_companion/lean/src/A36W/WAFinal.lean
4381eab999d62f7b46c5d7d80afb4c6526af560ddfb2f860431af471089ab50f  formal_companion/lean/src/A36W/WAInst.lean
5d6908f65007a7e9826bc606ef8159130a7afd867f14cd0cc8ecf69786ad0d2a  formal_companion/lean/src/A36W/WAMixMean.lean
55c9d4aff760671e22f4c8b10f8edbf5e64c7175246e599a39caa959a5f7a3df  formal_companion/lean/src/A36W/WClassFacts.lean
53ef6b5d513f78655e74c1ff2ecc0d5990f74d8700aca47abfe836e307264c50  formal_companion/lean/src/A36W/WNoRelabel.lean
85ff27ef14745e95586ac3143e3de831698791250ea9f58fd3732e1ac3344aef  formal_companion/lean/src/A36W/WSec5.lean
19c2dbce91e6b240651083c9c03c2c59cfa7205f56b871ee49e3d0b89e440db2  formal_companion/lean/src/A36W/WSharp.lean
eddb7b710eb9aadc04cfee3fd1c0c7f210f16d4e7536e27b07235e6bb3b12e89  formal_companion/lean/src/AGFCore.lean
dce600a2ed301006aaf7eff8ed1d7526cb6b744ac5f3f7553036b42f1c4b2e28  formal_companion/lean/src/AGFCore/Basic.lean
5563b0209cdff977420039be2a339f940ea9a2d861322d319f2f1de0988905ad  formal_companion/lean/src/AGFCore/Blueprint.lean
cc744f4075d962843323e3e1f0c361f1a0fed61c8ff7e616e85faa9b1c78662c  formal_companion/lean/src/AGFCore/C00Mass.lean
80a76818740e6403a94ba5f06e97d7f701c67003b46ef7f0f70f2bf21b955117  formal_companion/lean/src/AGFCore/C00Struct.lean
facbd31f7f34aca74b1cdd846623631eaa2b68a4ea324fabb3ed4130936a8933  formal_companion/lean/src/AGFCore/C01Support.lean
f97d6fe2c9264c4817ebd121d17d6ca725ee8644088cfbd263dfb67d818774be  formal_companion/lean/src/AGFCore/C02Kernel.lean
f7a4a6831bc99f55618fc1e5397db35ab86730d12205050c6e089db06505954e  formal_companion/lean/src/AGFCore/C08Support.lean
faa62a71cbfc547e6889d2d8379bce3bceb95a7baa12c4f4e08c88836ec4c95e  formal_companion/lean/src/AGFCore/C10Adapt.lean
791e5c772f7675a0f857d373f35f5ffbdb27d52b40c59d91c66295f645d6c641  formal_companion/lean/src/AGFCore/C10BehFiltr.lean
267f588ad1215df55139dfd8cbbc4f1697bc26f67a19be4100a4425536d5fa6b  formal_companion/lean/src/AGFCore/C10Zero.lean
7b54bfa2bb66a5a5aac62f2fc24d53504d7efe138efab6290e1f64d65b573226  formal_companion/lean/src/AGFCore/C11Sharp.lean
cdf4bf9fc03337bfd0dc340c2835cbf82958d596eab714b61a5c70c84597c5fa  formal_companion/lean/src/AGFCore/CapPath.lean
4b197761f294fb7c7a0ba97797423abed27813404435277b5a90122990a1942b  formal_companion/lean/src/AGFCore/Certificate.lean
ab3694f4b63e79d930c4da0f804be1295c9b69ae16ac028ca2f34d58e31aa197  formal_companion/lean/src/AGFCore/Combinatorics.lean
b215b217b1c6acba393ab70addfcd594313f85165b8d81d701e454a9b186ecbd  formal_companion/lean/src/AGFCore/Costs.lean
269b619169f771b8817decc43d12f32adb030b7c3ddb6bf95550c4d28e0dadf7  formal_companion/lean/src/AGFCore/Equivariance.lean
6573d3bb4fb708a2711e800006faf5d12d0bc1b157455f5e4c5545ccaa4b9c6c  formal_companion/lean/src/AGFCore/Family.lean
1e25941dee9a4f437fd20f60d687163d2a8ba24cce6453f11dce089809b12c47  formal_companion/lean/src/AGFCore/HChain.lean
a4c04c0ec8c54400e59904627c5609c1d09bc8218d9b5e783dde4452211777ea  formal_companion/lean/src/AGFCore/KLEquality.lean
fcdf4614e76a67b850e8d4b51c23127adca96f32f85a117a796355859d93a944  formal_companion/lean/src/AGFCore/Operational.lean
5a4b33734759211823e0a58b469d2d52e4cefc4565f1787aecfe101cee96a9dc  formal_companion/lean/src/AGFCore/OptNonempty.lean
f4ae54feaa69a8e295382602685f6370409c67ce78dd97ddab83afebb73aff00  formal_companion/lean/src/AGFCore/Orbit.lean
ee2a37a52cac2a8564f76ea19aaf0249d4283eef805177e0d00d32f7f9ac3241  formal_companion/lean/src/AGFCore/OutLawMass.lean
c0463c82b34121d7cbdbb5d1aca3151d205e03dfb60e03c8f62774f31b92f4fe  formal_companion/lean/src/AGFCore/RCProbability.lean
c7187eaa30f3c7d30152576e864e575f1e28305108110ba51ce9211a160cfe5e  formal_companion/lean/src/AGFCore/Realization.lean
14af572e593df40435338952b4c48df44a4bbce806474225d6b39f194b04a69f  formal_companion/lean/src/AGFCore/SeedCarrier.lean
d845a6b76a1c67f29a2f423f779f93cc9efec0cb699ca9cdeda8cedf2636e287  formal_companion/lean/src/AGFCore/SlicePairCorrelation.lean
628cc8c9866884ad0475cd130be0c75f14b10acc2caf1002a442ec5d51e5e3d9  formal_companion/lean/src/AGFCore/SuccessBridge.lean
48f2bc1f6afde165d25f72c824e0b635c41e3c6b7ae6f8488f6b1af53dfba808  formal_companion/lean/src/AGFCore/Transcript.lean
a9c7e347214c7741db787f0e65b8b2a2f0940d8fd92ee0d7da14b2107f2e1297  formal_companion/lean/src/lake-manifest.json
2789cbf975650a15669ec6f2f47b6cdf98491ba588a5e823a2595ed68bdf327e  formal_companion/lean/src/lakefile.toml
3aac669c7a910ec2389f4e4f921b605adf6ebf2d1e0c9b9cd0be4d33f3f5db71  formal_companion/lean/src/lean-toolchain
a4a77fb602bbbb1df4fe1051ce1eb36bb9286f56866b46e19d8d0c119d775259  formal_companion/lean/verify_run.sh
9142fefa3a59034c8b6fc8dffa19ec7bb3943f9b8a3fd7e80981d835c8ad9158  formal_companion/lean_certificates/EXPECTED/BRACKETS.txt
6c9b07f1c272086e6c91994a38009fba8462ded47c75380654f5b17d67f2142d  formal_companion/lean_certificates/EXPECTED/BRACKETS_OUTPUT.txt
eca454d64f0823239018ad020aaf3efed4b7ace4ea55565c8963af5afab2ea63  formal_companion/lean_certificates/EXPECTED/MAIN_DEPS.sha256
cab84aaaee0240abaa6a4f9b4d2ab88dcde526dccf20bb4096928d6117532aed  formal_companion/lean_certificates/MANIFEST.sha256
8eb55b0f9f5d37c0f06cc72ab3f2aa2755d2884a928348e3239502151d0fe76b  formal_companion/lean_certificates/README.md
55632c2ef1325b44074ebcac324d01eb35f5278654637dd82e8e5427be3cc621  formal_companion/lean_certificates/exports/Brackets.lean
c1f049e5b7d4549ad9551592ee4864651a963d153f45d5373b62ff38eccd577a  formal_companion/lean_certificates/exports/Constants.lean
0a515faad9fb16a05f25ab25987512ea122b8820d523a6d1b0f3b4aee94fc109  formal_companion/lean_certificates/src_overlay/A36W/TGCert3.lean
e85a683d34b69d83b0217bcec017a33457a31655aca48fcaf330818c35636d19  formal_companion/lean_certificates/src_overlay/A36W/TGCert3Core.lean
51b6cddfe84b2cadbd64fce62a108f0eb496bec655827d6c1479ed944751202c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3Core2.lean
b9fb24bcffc0df06f0a63a0235ceae944bfc06f56c27e414bb947326184a40ac  formal_companion/lean_certificates/src_overlay/A36W/TGCert3Core3.lean
1f2c5e767ccacec6eb8f8e4ba93a9b9b099509577961e98d06fcd38ef217ca8f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486.lean
fbf26d48273d081090e30d2249f1d63d8caa55268450122caa501d185fb0918b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486Data.lean
4c28392451c3e2a9b7ddc824f363285817e17e2314df56ebb21f74ef119a2a4b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V1lll.lean
7a0862f9436760a92956247a5cc729488b09b0d0e60266d2b7820d600c030e66  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V1llr.lean
35888cef65057322a0eef9e1699c680cc732685ad53bc0d8e31f4e876ec18a83  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V1lrl.lean
d71289455c6a637df329a02690236808eec526181cb5bc266726cb4ffa9b64c5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V1lrr.lean
fe99ed1bfb7b77c3600d464c0fa030debd4178c16de053064296b2b0181d3c67  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V1rll.lean
d6829541b5f5554308dd223b73596c9a6b22193d3ef791e13789fdfa7076573b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V1rlr.lean
e414fa4ed4e30ee1485c0171e23f98b9c14745ab9b2e2641ed52e006857cd9ff  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V1rrl.lean
b363ccd58170e8933832319c62136975e64f5e7313166cf9d8a95bd94f276efd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V1rrr.lean
06eabbeada021eae0901d35516aab16b7aed6567e9382eb16605383174f4d88d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V2lll.lean
335f2e533de28c33660b4e3504f09b6213cce1b8b2afedda12e23fb0269239f3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V2llr.lean
72a9173ccf454a6648df3491e64b75b9035cf6046e85078dd2d1d0a5c04e6db1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V2lrl.lean
202336119b44bbb106e97327aab7efbed9d26e07e708b9edb4452959dd76560c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V2lrr.lean
942cd111cab8de9e8c76c40ff2490f53527e00f9df6f6cd918921e09e9ed9ab4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V2rll.lean
7f1f29b2b10f8b02f92e05be16927c2f4893866c67fd4ced883f0f449b73be68  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V2rlr.lean
bb2a966d690d09766700308fa4c25342f938a0b097f2116db79f5f4d3fee26a6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V2rrl.lean
3c6c56a448879177efa7f0983c6333d56ef9c119874d226bca99a31cee6065ac  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V2rrr.lean
10ad135b6db4c98b2feb9b95c8af4bde7aefa77adf2e06dbc0aa2b3f439d696f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V3lll.lean
bda40dcc427eb3ec5a75fe41fcf5097f06f5232f56a59e90fc8940aee369ca2b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V3llr.lean
fbf3958e5f2cbc68cda703656899713177d116c8355ba9aeb60f60d345d04592  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V3lrl.lean
52118703e7cad475c7d59dced7fff5d5ecf9b4b0bed31c07f25f25f5a6253f32  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V3lrr.lean
aef3e571a15ae88f5a523c0f8f254638262979068a6b403815f5c2079bbfc864  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V3rll.lean
69be5a29a4dcf1dbb030df74d42ae03b0da2641e3e813a4593d963e287f64c89  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V3rlr.lean
b478fe3140eb67ff53cb0b75dfb78855e816f9c0a917bbd2a1f7ff741a459d9c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V3rrl.lean
1f9fb303a443de34844340de3733973b1b7a5fe7b951234642d8317ef54ac614  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V3rrr.lean
5238aff03d64f23b35a67c2e6676e674ecbab9ee7af2ced4146346f8699fcd6e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V4.lean
377fb85fd8094ef7bf7167bc4e3e4e776fa3013d6394389acae7746786931e8c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3.lean
58428277f1e22bf8a86d7742d8e5af7739cbe47bd0957d8841d9f1c63d3f8411  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3Data.lean
b43af700bfcab4f4644b268dbba8f4d77949c1d61d712e53c7a163b25ed49a34  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3S12.lean
0f42055960aee290796227de2fc90b2972449b9297dd304f83182bb720345dcd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3S3x0.lean
bb57fa8f0a614542d2080a5933adf99aa6d6bf1c3b216ade9687fed6c39d6359  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3S3x1.lean
2fabc35d2d86feb5967a27c1e1efb845042c81f4c012436a93183c44115dab93  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3S3x2.lean
fea55e177b83e4cb4abb564e1a8e75d905b80c6b3910d54c43cf2ab7c61aa05d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3S3x3.lean
ab2e6403b4faa721e312cbc489738ae4b853bc71ce96f0411654cbc78c13c796  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3.lean
6aa70a34d433c84615e9907c1cc12f7f4b70d44d69a2dbf8bb4aaccdd369134a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3Data.lean
2990a2b5a9d0a3e8a85cc3c3d8e6c180920668929da85785d7c33c1f9429c3f5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3S12.lean
2d58bdc49b634b37499de3ce1cb78271de3fe2b1eb31b460ac462f1e0216544e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3S3x0.lean
09905a2bc5d5958a496052332d794ce376535078d083068ffb4efb29b4b17d4b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3S3x1.lean
4d66774c137e1d09b182786e657f9c804dda9545f85b3806b19d4ea6062ca14b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3S3x2.lean
7a8113ed90e2588cf13394d3082c9e6ed4fd63b564e5b558b8860223c8aa1393  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3S3x3.lean
9f6489ac86059c29892b32eee3f1d9d81874fa5ec7f23a29afc6e22737545d55  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3.lean
605815a07ec5afaea203b95deaf45cbfa2cd9f2047ef4f3bb3e5006cec821864  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3Data.lean
395cda7be4b5b88435208c12fdfe469aaf69ef3a3c82fad4682ef75d3ca9dc6c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S12.lean
326cdd6347efd4da4def9f55b4a88dbd1eb6daa303ffda3e39d6f2369e3f8f93  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x0.lean
54765e84fd8cf45f8fbbbc14271ca363937780a30e8bc87581546bc8409f0eaf  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x1.lean
c880097b320803ffe02f1513c6fc2d3da904b2d60c71c561d60dad9220203f19  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x2.lean
6e48a8b0571dce07ea8f8be831ed4c4271b202caa332d3006da6d37321e08f4f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x3.lean
7debdc753186bc33337c80a5b81df72c10a393d4fcb2d01b1c3fc19edf26beb8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x4.lean
9b947fce322196b5c919302dc2d9708448619aae4a970bb500f920d592bc0c93  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4.lean
e9e79549d1e117f082d7ed5a76fd1d0f6f10e6e3683d0d707a9d66af2ef3b096  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C00.lean
0fd1422c495ed0e9c7749b1108adf692b2f5292d49f74e5a0e695e100b4b21dc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C01.lean
76077ccc89230a29aaf7d1c43e3436e398eb82eb1ef2b85132fd4231e213c3f2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C02.lean
f13172e46e3a941a1ce3e9d98c5dd01b2b9bc628c5ccffc1c7ad43557cd3373c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C03.lean
c420b23072a46116ee98f383a24cdaae03b0cbf9f47b74d0f45c953a891ed135  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C04.lean
eae1166675a7d503aad3c6aeb14a813a7bafd4ddbd96bb32e79dfca06af299da  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C05.lean
8b94e3f0b8b9f5b9cb16a305fe34ffafde2b3a426c7b46b2e751baeea1ebd977  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C06.lean
7cd4d711c5e031337997980722972ebed48b0e9c588487e217fe069a99417624  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C07.lean
af16751b149b7606ed22013e61e684572e79d20576b25cc4e5bc387e43c3c684  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C08.lean
d442321238a91954e695c911ae20e55e1df0d8ba10e1bfba14c24e538b67be31  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C09.lean
cf97a5621dfd02c44429b76bb2b91283419817e72ec92f6aea62a2b2bd8b6620  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C10.lean
27a6cfc5e67bcd7bed390e0f9e3fecfc8bbe7d423e6ef4242a094a460d3053fa  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C11.lean
1fb63cd2d2d735f6d6fc87919d42641c6280693faa33521f9e9145db6184e3cb  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C12.lean
eeff9501d7a897dde6cfb34bbf20a7f024151df3dc32351aedff6635124cbdae  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C13.lean
9cbceee090745979f3bff8e182dca29831522f01354afcd3fd491fc5bf3d87e4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C14.lean
3bfe7ca2c3b8577133542093682a8e93d6d491dcf40fdf27d1fb0cc00d06473c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C15.lean
e18fff6fb3daa605b72d2c914f356aad6f984320cfa7c5ce4d7db5b046226fe4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C16.lean
a42243c4f5e29096c9feae662b87c13c669f2bab8120842994cc96c36c592479  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C17.lean
888030b39a32fec31138794a9f3edb43330491c08dd2709b7d95ad3ae67c0356  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C18.lean
4487c894ada0ef3d6fa323b61e648858cb5b2d1e4808bd615bcc07de2525de19  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C19.lean
4954272cd980474a050f22b37a055f0f4b431c7c78d0997ac9c5297a3ca1f52a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C20.lean
1d0c83a5a66fb555243626c16c176dcb23101166712c4eda0e2a6512e7fc04c7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C21.lean
33b5879ca40194f1b8704b0357432f18d0c084040c23cf95727c57680058d3e8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C22.lean
588e8cd4b04000a44057f7aa4b777032cd6b257b72bff18a876022e624aa2397  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C23.lean
e0f93d7060bacabd11373fdff526036836bba69d5140b8f75d3442edb9f24fb5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C24.lean
938bb9b02826bf65fc4a468f35f6466ffc6ea9dd4f70e96c2491ccd6a058f497  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C25.lean
d58100a29943bbb217172fb98285014e1ca4d7603df1cb1bbed57e9ec1079b8d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C26.lean
85c7efdafb3780101d9310b6b4075ed55c190444efeff057eeba88ec49365731  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C27.lean
0373b4916dce6a18530161ebcfa941b4c72ec32c5fa68b3878fef2dacb40bb3c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C28.lean
d1d6755febc0b1faebc10c9396cac5c1e2cd39489ba5986adfaec180debc7de5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C29.lean
192cdf0f662926d7c5db33ebc37f9001df95d89f5c08cd199ddae2775195f5f5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C30.lean
249c8bfe7ef632dcace2a6fb631ac2b31e2bc51f537e7bcddd0e584050f1ab09  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C31.lean
3e691eec21f095aabaa96434accfe4c6900ee5d3b8f745135c7f3c1dfb9387cb  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C32.lean
a9fbf2402bc22cc79dc37a1aeb508c490d8f751f3247add42841463c089825b2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C33.lean
6e0785e62c0c2d6f43e549716336ccdc0e7b3d4a9d6c8e505f949e9e2f577aad  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C34.lean
8910d18c037e6e7512f0b3d41000ce1819cadf01a3c72e4e36b0affd9c71b4f8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C35.lean
9558a7afe78f0317e82723a424a68b9ac0fdc53f2dea899ba09833118a6465e4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C36.lean
d6725f8d791e9544ae0782ec791a2d1efee06a82826949d47bdd25ec588cce99  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C37.lean
5d01da5fca8ffa60f71d3218a638a2cbfa415411d7564a819ddfa5d72a6c1768  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C38.lean
6932a97e0c822d7a230475ef46d8c48f172c599c533bf41b28c8ba7c4a64e76f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C39.lean
8a1d9869fad4b699b02ee9c9f9ed7b9a248cdd9f5aa5f154cedc85c2e7b193cd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C40.lean
59617fcf377fdb4253f155f50af18fd9b2aee2c26a83c7e0980d48c6d55e26f0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C41.lean
eac6fb3ac426dd05caf0a4520a918ab88942b430389b88cde61c500083b0d97c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C42.lean
8e436e55b9481aa42724357bb870b91aa8d080cdd7f4e88e3e241464742cf512  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C43.lean
fb90f597dbb763b1c840e14758c5734b5a19939f72a06918da854d6454a95284  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C44.lean
634ab1f9ef5e994b9fa83fdd4807f538918dd7d3c1650641d5759b4ee9995054  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C45.lean
7d57acb6e202b499fb62ef7818319beff4c80127128455d1745d4634e46d5451  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C46.lean
b6ddf460d0f67bed3eebed82260c2c8276067423ad58d4627864ade0b1469b79  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4Data.lean
804ea458a570ac0b2ca361c61fce89c97fa964f2eddddbb7dd872ea383806689  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4J0.lean
78dcf387e956acd28ea9ccb1592881f8c46e27aecab3088e1bfeb88b6973df4e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4J1.lean
1cdc3e66dca15f3e9670b609d5e07972fcfc00352bd2b8c3c99e588a74075d2b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4J2.lean
707b2e5cf205023c032df743a7a57777f9a227059f5cb6aaf5e7d73e8e1821a2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4J3.lean
dea10cb0d83db1b7c97c7edb0c82f1f9b2198ef45b8a7859e9d35953ff1e39e3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4J4.lean
2ca16fcc3d6238a79a097726ef5175ab31409692a405b212d4d7b702dc04f6c9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666.lean
b73ab2518eeccd8fcd385f6525af1bbecc02b0042eb306ac5b5c8957981ad1c3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666Data.lean
4230f550be56278dcf915433d3b1a97da9a4ed7596064b7005e20749452e5aee  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666S12.lean
c7d182095bcfbf317450d77e0606594fcb105fb9fb924c31d2e4c0ab8b8be2df  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666S3x0.lean
4f341d6197b484708fbf5c90b7526624059e640a2d7f7522bc2a6077a2e63c9c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666S3x1.lean
4793cbdf962f9578aa9cee64be94e7a5ef5a4d5f3eeff0b4e2fc8dffb4ba9775  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666S3x2.lean
94ecd27d5d9a983e7288302ef9f24d96b155b2e789239392ac149f882cfa0201  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666S3x3.lean
b687d7efeaf65d3ff6a94583b5e7f694640cd61d49e36192b70096333510bf2f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666S3x4.lean
a8e778dfef71c1a38293f0a92437518c12a5e442d8ed0688eb08cace22573bcc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666S3x5.lean
74a0aaecaa2c1f0cce539435c28eba661333a7be58695a66f8d90d9348e9f65a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666S3x6.lean
034fe94a4a3f66e6a1462bfd8a53fa5b366c3deccece57a06cc716052c37b2a1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4.lean
c8da01f12615787f102afac26d71b94f93ac166e7287f6ae091d058abfbd47fe  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C00.lean
c07b79237f5b8d6ec4298814950888a492d4d9656a7b7bc5b170e5c224fc9ffe  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C01.lean
2566b97f6909ad20fe7a0cbfa4f2846054dd2f66d0f99031737a6958d7c4b241  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C02.lean
bd6c4ba2c2ef43e1176f329f26fb128910b351a0adcf97a0dd459000460f2a09  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C03.lean
ad9d1437da5b01d5d18af18a0bdc4c58e1c31eeb02e2166b1ea04fc9ca2f47f5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C04.lean
813eb5bb9f5828dae456649e4564ecb7f3496f52dc7fa5da3f17e3f1af3bdd89  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C05.lean
331479185fae83ee546c286cf1a3c035816aec5d44c271255114049b85ae6ea8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C06.lean
20224517598699acd3f4cca42a79487aa49ae5fb04d376ec869ed270cbd5d896  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C07.lean
c3b9430f0cfc9f8745b636579e7e03f0c74a360ad9ff8755bdb65f6a2f54dcc8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C08.lean
dfe763d261ab0413d167c00fdab206627cc316d4d05d09ea20e7d5b0555d2d9d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C09.lean
0c1ec5a0eee62026415eb420ec50bc46dfcd07ba033ab943227e9d98407147e9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C10.lean
a48f11be8eead428783dc087adf65b847310591e4ed9b744c9f4f31fa592ec1d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C11.lean
0f8f6b0192073885ebb104f65ef7553ec0d58cbf6ad60fea6841046aaa0cdf85  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C12.lean
e07fa7578689e43285c995d8c8e495c57166f45bb63f85ae243141c7319eb6e2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C13.lean
7243e1b12f239a5f918acea49acebc81f08ddd99834213accede4e24c177e908  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C14.lean
3f7672bae35d219ccec9b3a90a1897a14b463e398465b526ebeb1269279956bf  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C15.lean
2c2ae97fdb4808796c2c8484689fe5d5c28e7a66269bf08fa8741bf5ab447e03  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C16.lean
5177e175775bb6b1add8581d12f49d29df099aa0eebc55fa90a1429ed0afe9cb  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C17.lean
d683482ab9766b14087f9b634bc1bd9ef40021cf906e38eacd3025b41632a73e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C18.lean
92f2b78880c04bc02aac880c5f61ed1c46a4e1a9748240c9ff435097d4039152  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C19.lean
36bad3e52ece15789c518b94b2fec2678063b1238a3874114bdcea4ea3c1238c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C20.lean
0d8a0b6e850a83cabffb4a9712f750b561da8017f87e71f0811331bae03dbffe  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C21.lean
88c9f3160e6d2febdb08f928a4ad9379ae00a7a3e98e4ac885f6e9f451282c87  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C22.lean
7378af356115de4eb31cd940032d68789ee04f47af8ae675d30eaded102dbe45  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C23.lean
1a521b17af44d578d671457040de708bd5b52f9d87c8050865d08fb3b6cc627d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C24.lean
63b51814b1523f54192adf6c69204c757e2673d9fc7de57efef2c78896f1b813  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C25.lean
66782c8eed2f18aa20ba8d65b281a975f29ec58b71a3c1c7102acaef905151e4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C26.lean
fbdb9f932d1b4b274ea3f176f7d6bad782455697033a0fea0c10ae6df0b6ab5b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C27.lean
b0758bb5194cb53d47a05b37a852ab63814d7a579f58d3bbfdb0ea78286d794f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C28.lean
aa8227b2f146bceeeae4dbe783e0815179da5ca5c957e2d567fa088db137fd16  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C29.lean
1b8aededf24115e19c55bbc79e736dffe67d029308ae615a6128ce1c031250fb  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C30.lean
32962ed24fa52ddd05e8b7d06a0bee18f8b2eb7c2ef31963b057ecb4c72e5295  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C31.lean
ab4985483cfd5d5fbbe485ba232136b27af1e7a6c261184da59e51d2006491a0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C32.lean
711ea89dc11d19902a527214837f0dfe047a8fd90cc47922d9eee491b948bf8c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C33.lean
f2c497ba470556d7717bd969f1a8370087a6f7f0bb2e9079a68ff6b9122ccf98  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C34.lean
5fea2bc78577dca839f60cb9af01d8be71c481b1f604083d93e837d0ba9e7d36  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C35.lean
6544f5a4def6e29c1f1dbd17be05a9aae499e4eda1844fcc840e1fdd4be6d391  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C36.lean
2d3a820106cc919d39019c7e73d8891691f2450566870be494eb403f62e0f9ba  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C37.lean
bf1b12a0486fc2602faf75c4e08d0b364d9f3cb346d5838ca2ec78ad36c2bc86  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C38.lean
074f5983436e35364fe59feef084ec463c2de8f77cca19a8d0bec14fb89595f8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C39.lean
6adcc412781bed9086c1087034c58a852b2bcb9020d0efec13169eac057b0ffd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C40.lean
a6a0ffe5dfff63e919c8c2e0ebcabd5f2a76c576fc2d5dad3064a282148db876  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C41.lean
667351a689935ab2652825fb1458bd647b6c9f537fc46fafdf6f607db48fd78f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C42.lean
b4c3d29217976e8536857dd2ca771f956c1c18195fc0e50aa14bf5a445b359cf  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C43.lean
bc461a82444bbb902f5ea155410f896f79b517fc237ced39aa79fdb02352cc85  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C44.lean
af06662616fddd35c92534d79f6d376de7667d03191897417b0b7700c7fafd9a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C45.lean
f1f9ff3df742cf18bfa9020159c51b0a00f72ef95c41b28ef0fe793a6237936a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C46.lean
8bb4369ed4665063628a5c75a7210600a7f62586fdddaaca806686a33ecd878a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C47.lean
f59c074ca1f4b9841e6493b731934fe67373868e7d803d426d8e20380ca75880  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C48.lean
0c63d469dffbc87201a3530f289c59f51bf793323d0b2835854d9b9fa0addd17  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C49.lean
770f4180c2caa7dc53ea77a68c895b3ae979ac3e4f76ba19ca9d9207226cfd7b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C50.lean
f291cac4df92aac2e6674387257081ef825ec91c5aa0d18b8b1f9d18dc9ec3a7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C51.lean
e47f6263881b681ba0de7090a62493eff5ca54ae259d57dd50dfb7a57219bf0d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C52.lean
295fbffd7ac7c14afa5a613252d8584cb89565721101faf70367203c2ded081c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C53.lean
ad35f2041fe6f53bc393a6ec7b2df3c9c7496eb6ea3ffac64efdd76e48c5d2c3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C54.lean
7ca9e3214a1e7c4aa622d721ab9211ab2292d90eeb99aba67cea8c4af56dd6d4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C55.lean
b476bed20313fbf87c008e44f037562d1e98733d2d9926fe84c382c46ea4c9fb  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C56.lean
d16e62c57ff132e60c01fe783c43f79db8e8564c8d6d2c807753d4d5444d48b3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C57.lean
a85f10e35ea750e61f1806bd2de205335dee46847d19547ab8f5d3b87d9d2cc0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C58.lean
65495486e98b725915aed02ee3cbed58cf4e25279fd6e43289da50b46ce6ffec  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C59.lean
476ff7ee2279b5d87435d5992922e5c20d93bc2166ceaec77917e744ee668eb4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C60.lean
e5ff1fb5208ff8f9ab927c459f49175dc82ed30cef65ddd7cfdbc4158feba238  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C61.lean
d6f7eb88336cb73e604fa19bbe0350741396ca5cdcf2fa02ecef8f0dfee1f5fa  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C62.lean
ec23b6d162027e57ab51d99ccd417cee0b7d0eb3051a49f76b1e4d7f81248695  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C63.lean
d5ae9e1d6c48c51de4bd6e972d5d0ddbd7982e140cd20b9a95df174699f57930  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C64.lean
a59d519ca2c5b543fb066b1445e7986fa772b54931476acfe369b5b7f9114abd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C65.lean
701a81b85824dddcdd3c6a2cc19a4cc11819a3861584f3347005b490198863be  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4Data.lean
9958d7973080f39e41d490a09fc123d7f7958435ee4b9434151427d1fa761548  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J0.lean
d19c11d470a1ad3e73d22ca0773f78c44c9d545ebce0a1fbb447b1055a6f28e9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J1.lean
a7bf23135073a1fe2e22c6a9c1cd5d37258cccf090821085beb2986c7004e9e0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J2.lean
6364bbf7fa3c96f863636f78c06b13b93be22aac6bf4efec9b560e2e3058e0b3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J3.lean
beb50368cc0ef647a7d2b58a5bfe30f9ce04490973aa448872e7be4199f95474  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J4.lean
66f59701203fff409c6e4c92849da3c65163149135fb40c0fff243ca1623cd94  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J5.lean
00deef9c081d54609c9f8b69aebb2ccab127df5ae299ef65174ed5f6ad71c345  formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J6.lean
61cb602ac70bceb63004467a446a650f33bb455dfeaa58042abffc79c9c5c9da  formal_companion/lean_certificates/src_overlay/A36W/TGCert3NA4.lean
3671932ab5bf26969843a3876ab709f72de214b42dcdb9a99358c72ee6ee9b13  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2.lean
8dc303163644d0f7fb6fef707a339a21996cc59e6acd16a397c7185834f7e0a2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B00.lean
f8026546a9e1178d76d27f203ba38092b25366a5a3941806bf82db556d0f41ff  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B01.lean
fcf1bc7e09fd83e8c889b3efe1420d05bc06104d832bf25c180cb6bfe1213acf  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B02.lean
9013261fa2a452f8e8381690d51ac2561d799177113ba429a4851e7ad5bb61bf  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B03.lean
c1bed443d34dbe866f1d366add06e4d5b32a6966150f18336a7dbd61068ed1ef  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B04.lean
3393f04a40a617b84ff65bb657e2af1027cfd24b4c668a6bfd11b381fef3fab0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B05.lean
0c0b8fc2fe4f02f7901b010cfc8f689bcee580e1f32459be4b9962284b3cc37f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B06.lean
5dc8b9f02197d7eac5732ddb4d53e70b77733fdd503fcb3695e5684c2acc2f85  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B07.lean
f5ef1d27b518e6968d259652f9d1a4120f0ae71f877262bcafce1c824320ecb2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B08.lean
0e3a1f3fc44427d8138d4c876be80c382133dff2df8dc0d455160e2d11f0e4cd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B09.lean
28cf718398b0ca4463fcd81fad33a4d1d348efd5d8bcc17df307df911628b4dc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B10.lean
eab5696d4391c7c6eccb02e5dc7611dcfe877b2700d41261ea4c700b981197c4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B11.lean
974a24e022e9ea5d1400848e84bd64bb67627a21b5e777afc41b865bfa217f7e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B12.lean
ebf4de3f565edd26b6844b1d25a13ea6493290da42539cb3b8cf0ca6f5d3745d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B13.lean
591cd363fbc7d979ee8322402397b9c17f39819b74eefafc859d1da5f797fbc3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B14.lean
41ae6337a80035be2c9fc5ddda2bd614cfb6b5b266e4ef94480f8b39c822f2e7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B15.lean
34fe6e33f4aa266b100c3ea90948498c3bb766a39439c6127c3436064d7eed62  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B16.lean
5a72ac65955de112cd596f657311de98b295b3c6de2aee4766efe28780647f62  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B17.lean
bfcebe4610bb65acda01a2e4508cb3434178e37fa2419e2d25d57c752a72058f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B18.lean
c25dd04818779ef7789329551c8cbf23f93fd0ef820f8ae9d281bee1136779e4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B19.lean
31729824e469a2fda69aa46f3c804a6a589fdddf6dde7d0f74de83beca0e72eb  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B20.lean
d271378a7edb92079c9d222b168ce9c7050e12e06d393aa465009e3e822832a4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2Data.lean
42a42a00dac77a440e9519f320f94c7339cfaef66b36e8149597bc634a6b9e40  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2Pol.lean
74dc5a53a2c9ce3b6cf0e4e8ddd1338b3d45fa08c9ba28faddac5ae25e0e072b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2Q00.lean
28051895ff20f77df89c8dda9aa6e11bcc5b0dbc9fcf21691777f296ec95228e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2Q01.lean
61e009c7fb762c0bd6c9db9db709be5262bffe9a2c5e90908aebf7924d76e688  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2T.lean
5770586202b88a0a163f5a5dd5903e56d68b2f703e81b1f5eb7b0e043ddef0b6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2V1.lean
058933e08296037beea429cb696580c34eeff40a15da5b8018b1b74a78fe3cd7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2V2.lean
f994144b29c30e7ab0ab8abff30c97aa976e408a648009633084fab9b9999aeb  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3.lean
ab8f4217f1e16d52e245993f3020f8162821c2bdc246a66082a876d4d14951aa  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B00.lean
121cb4ae9cf18d7592e726ac33190038e6eb930aef0d508937fad34e6dd6a764  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B01.lean
5c5e7ade5c5c39e46c0a6e485b042a33b0915a3cf3dd6813473378feb8cc8cd3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B02.lean
5e1362fc6aae8b95fb207e5246475e5e76ddac1d67e4ff7949f9e7e639ca959a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B03.lean
b30def4b70eca492fe571ccc7d65d2cdc724f2858bc8f5af04a7f6764c8a2ce7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B04.lean
8134b684e8f86e985a91683057bd6020c086d8643744331e0ed4e60feec7b8ac  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B05.lean
61bc42c63e41298d77448c55563389133ec32265616d7dfec82a312cd53ffee5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B06.lean
031790a0f81c35f1555208f821b547735d2eae201213022e784fd1f6fe4b878d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B07.lean
de28cad5e188109e7326a0414563aabfe5c7a486035d81842fd8e974116448f4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B08.lean
4acf56d3efd94da9db8821e233feeb15fc8f04add9f4c36c51e73ab11dbf4f14  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B09.lean
2378d389d9159aa081a4b3ba493d46fba5b70fff46f79fe973a658d9ae5ac717  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B10.lean
9e833efd02a2de1230ccfa9ef96c207ca0a440e4f1f99c9d7fefbb754405d089  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B11.lean
591b0cc6735a5241bf7c727eb8a090d2dfaea16ef0ee451b07b9c6564124deb1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B12.lean
39223d40b8a6496c0b44388b721f633187f1152c377b0742bd871f977e697841  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B13.lean
cb785747f01e01a1b6db01ecb38233f846f9d1081e315a5946012a65e95d86d0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B14.lean
f2a5c01e79285511305a1154762c4c8feca879a1e6fab6bc1338f65f7a943bf9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B15.lean
9c67b5f08afe2ac4bcfda3916d8b765ed1910e537839fa0339cf64a5482d9f5c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B16.lean
cd37dd8e8bac348447b4bda631eb2e9e2da60cc5ecfcbb42f6fe8268efb4278c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B17.lean
653617e5a4c37f6e6294d1a26c42b9f0cc2c1029bdce8d06bf3837b4a69bd269  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B18.lean
888db0f891f93ba932a8d05ac2bf7c4f976c7755848d4be979ca17358134c373  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B19.lean
ee62767d3a4535d6496cbb0102aca7822cb5e35d41010ebc810fb1c3b21d4b6d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B20.lean
c2ad588b25d684433625293dd886c289d6611326a5458aedad6ae1a2f6011b43  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B21.lean
ba6dc2a2ebd5ef54c3a5963256a23265842d0c076b93efd4abbd6b1474318d94  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B22.lean
ef54f75fb3f71908fbdfc8b20630c581ec1b948ca0fc85aa4880704f81d1cef3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B23.lean
1ae45523cce60a67083b12b6e3567fc4932549342d35d331a3351c4bd64d974e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B24.lean
3fb78554520393b65443bf9bc79d96f62bf615433ff358609ce426282e97ba88  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B25.lean
f4a77533f92fa14a4a45a5261c8c99907b956fe6b694fca871babad0f342bca0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B26.lean
31ef7fbe64d337fc1be785ff98a6f920e4a592dffb12adcea112aed45936fda4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B27.lean
d96646aec03fc367524362a4bc6a181c6d4c8f203e33bbab744cbe603bc4e6d9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B28.lean
03ef735ce50a02b26de8a65d5ef52edb0ea43681adeb12eaf16c71bc097deaec  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B29.lean
0c99bc3c216b2d908e77cf7943fb1d1e77aa0b2319a74f64e74e3db1b92321ba  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B30.lean
19a5c9feccb234f02c200b3fe3495dab4fada22722c1c2caeadf3ee098bf7c01  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B31.lean
a0256fff69b379d66848f2ae163d397af212202fae99cae5035c20a066db7675  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B32.lean
e4ce9117af613c05178fd92726cbf547ba112132b82857be0cf6507374d022b2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B33.lean
5e0a7343486d731b0045b3b7b3b399f1e6fd61356619c4ef779dc3dc230a0608  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B34.lean
0881bef6585afdc0b3eb8eb7213cf857a34d11e0801880cba913d541749d439f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B35.lean
f9c3711aba207a4e8fc7e74d5cdfa020c905053d7fbfd454cb887f0f40c05c96  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B36.lean
61bb723d86b202468e74a785f0fcb017980def9198c3f46306765ccdb12008cf  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B37.lean
46919447970315401de0346ad34c42081a1aa9df63581886e4b901ceef657bab  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B38.lean
35a1ce3ab2112589f4dda18c754dcf01093bd925740d0c62a69e59ea82025591  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B39.lean
c820dadb0cf042e978b02936be5ce92e8571572b1b3705c65aff0ea7253a565c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B40.lean
1f79b12350781fc160d214cc8327d8577ad18be0bbef0c2271b76b2cab17b683  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B41.lean
d517f487fbf093e6640ba70ce3abe120b92ac55a3f65e6f08efa65cac05f4c68  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Data.lean
9325221919a2a0561a7f9bc8c8a7d36174b513861888a6c7f8724353fc8dae97  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Pol.lean
2acbe3bbac958ace67f6d076bd06340e33218a2a726b4109d44b94def3ec65df  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q00.lean
22174ab0b57872614131f02bec9509813b1101f8dc446c3e2f57c9a32ded68ea  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q01.lean
cca62903d72585bdb7972270e68e7d8531d4eded958d29b4711df5277304bf39  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q02.lean
7e4edd6a8aa06366139d56c423152d3f8232c57b73ffd5d5be1172607a0f6eb8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q03.lean
bb273fba52fb0464dccc5296788abae7aaab2fd8ea902874bb42bd3057fc7872  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q04.lean
73656f19df7ef70d9a71106c89ff7f1c7678982a71487edcd44ac780cbeb0ed9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q05.lean
bf2c8c3878cee8db10e8b268bb505c9020320bbcd355682450ba8e5c88b00224  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q06.lean
aa17260f04e9bbe4810cfdd9b894680b5f76a74b258a0515f7607f735cd08f98  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q07.lean
4d5b2b07c634332779e181352131cff70cf3f92f2f94b90a9853a683e14c3e60  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q08.lean
e600ca59f19ad3c260c700018724ec05371ce1acc58277fa646d0b0557c15791  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q09.lean
3c83f5bd22636caee812824762df374c3814776ddee5ab1e1f7cb6aaec4accff  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q10.lean
4a9124a32ea31720ae7fb4debd8a57ae21b0635b5fc29406e524214236591269  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q11.lean
17c88d52b54551bf86694b7e5a10c684894d1757f0fd35d7ba573172bedbe687  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q12.lean
04a0af3eeb8272db8b9f1538ea5463f74356b81237323080af331427107188c4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q13.lean
31e03ead6ef2e56d81a4065815fd7e0ea1c87c2c9ff834d141ce8da3d23713cc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q14.lean
c5cdf8fbed85b49c699394de9e67a32b6bdede4ee274b81f01e1b9ded70ae3da  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q15.lean
80b6b43fc9d05671bffdb2cad5ea4bcde4fb68680efe24a1f2dcd04e965cfb85  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q16.lean
2562791dba59ef935fb9539905883850e3d27353d836258cdb31d30cd978f1da  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q17.lean
f3c5f5dc2b09da0affbef9495edb55de5df56136acb2c161726980482d80f8bd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q18.lean
b25cb4dbceeec379d0bf098acb245da3b70cf8a22e443c70686ebcde0b2f8745  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q19.lean
12bca8db85973332da181e67ed55f99a7b204baacd94b5c6184f98fdb29834bd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q20.lean
f27302309f51da15ddedc1af7161d62cfce074b290e43dfbcd770935205d1c7b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3T.lean
53b05f23f1f1f035607e03399335e4192aa80b74bc9925ec84966edae463726d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3V1.lean
9a21bdc64f968b7eb2c12839f00649a89c669f53ba736324ec03b785a798d91e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3V2.lean
1638200be29ed4d79300e223b32008cf11a27bd52e4806df66d6a4619d65d711  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3V3.lean
ff0808d00f73a4b8d347c2481d27b682a7a2c22d88aaf6d280536a3e560e5da8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4.lean
204ed18dbd2344d941d0f991c1eec54fe789ea8298bf35a11ef1ea90f0cd8ce8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B00.lean
dbb744968b3e01f852eddbccef60295add6969b479bac8044414d45097c25b43  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B01.lean
f5ed81f673e0e15d7a6b82dbdf11a59e56bf834c54a94cb9c751c9bb727c14bf  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B02.lean
86a8980d91bfbdd7860b7f65e43337340f0d9982fd13f6ddeb480cd6acf696a3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B03.lean
b8034d06a18a5493409362f880ee659c6f873448159b5724334ba86132513950  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B04.lean
080866e1e20fb1ec4ef81c3c50d5bb6de2287cc15885acaa494d5b7168618846  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B05.lean
2d345e743087359e7da3ae56a8c257092318a3655856c06f78d7f623c30d3208  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B06.lean
9357bdacf91b74727523d8fd39a3ef1047103908bcf81d4f0f75bea01b7a27aa  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B07.lean
5acc594cbf614076869d557d481f58f541bbb36207c7bb9e07bd7d45e4064e54  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B08.lean
7789ee2f12a9195fef9279203ba7e37c5e5f35ce50da442a9ec9ab83fc7fabbc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B09.lean
9b47e39380d58feaab2c937cc45bcb4f8f64244f64e6a6a4bb6d6cc9d1ab757a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B10.lean
3ae79ef8f7c7caa7e6f3750def74a396e1014a979df0efe60361ee32674154f6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B11.lean
1345d8f99628679231d98c03afa2f7ea564dbbfd717bd239074ec2b0ec3aa426  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B12.lean
2eb6560d25195edc793017365a72f4a10cf8bf83260dff8c1c3f85f22a00b60e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B13.lean
e2c0745b08deda1e2ffc10cfd1472000a3005198c01b8189604b96f19c76b54c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B14.lean
0a360ec77e9585f1bd159d89a54074ab716b7da0f5083bd194d1370cebc13803  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B15.lean
1c873d2c307441aecc0098a6eca91ae0c888b6e7790f600c165d736d74454f8d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B16.lean
e5652dd74ba7516f998471afd9d91ac2e512adf968890bc3cec7ef453b6d19dd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B17.lean
c6ccd009416f89885d37bd159c8a6f084ed054b9241475d2964cd4172f1df3c2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B18.lean
dbe1b0fc888be538518bc911c4785555f48501f37c441306f2a120e7b35c4f01  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B19.lean
c8a9513e12a25d53f441ecde38a5c2bb0d56c1384574db3b346a10f31f9cfd89  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B20.lean
2ebdb0703969507ff331592df5ba81a8a0842ece057df9f9b0c5b391c20bbbc8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B21.lean
b8ec9da96c9e8407d1a324c96c526b2318f1d0abd2b33b515ef33514afa6c68f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B22.lean
14e2f667a0c18830be7352d60e343cc88b1e8a5586868828cfc95fad94b3b298  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B23.lean
f4731da1dd4c3f36fad8f85bc649fc8b26a48d04f4354796afd331bdefc3f608  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B24.lean
21518be4f07abb898ee6720105be0cf557cda285e436ff1cd6fd8b0df1e29607  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B25.lean
a549d87e70e515f4c0cded0c3ef8206449cd0fd8d140cc68ccb53bfeb0d0fe6c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B26.lean
3d4f453163595fbcace286a1d4f323c8176020e1d8548d18c7fbe0af35445290  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B27.lean
7cdc05d4e941caee82ce15c2ff783db8365c97de89efed53c04741778b6202e9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B28.lean
a6d79a988e63b813062491c95a06d2a980f30a1f1dcb485a0f5fc40e6603198d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B29.lean
d0b93a11bc8865804afdddf5eb9e079664006163631079f7951dd01fe91ae743  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B30.lean
68629daad75fe93a5e7723eaff41946dae425dd38c2ea9898ff0f87125ce9957  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B31.lean
ba427c584cf2518a2b31d8823630ae06a87bbac114188b42f04e80f5fc9d7e9e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B32.lean
ad5ed33d8921ece84f59e15c41b14eae6b6341ca91b0d014d897a03d717ce84b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B33.lean
112ae0a6cf9329be5652d3951cf4c12809cb9bee735d0494b720565742280731  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B34.lean
5b2e259ddabe9f16eba7a7ef6e384599d9913cf52ed4cec98b85f5e091772df0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B35.lean
e7ee372c9ad465af4b4fd7daa6945c399fbd46abbc1389bff1196e234a23e4f0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B36.lean
1b906036e8159cb5b36047ccaf19a26d9a013897fe14039d20b426a45145c17b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B37.lean
81aa73935ab07332f526eec801c39fb631898d411e15204bc3b65a90e190c61c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B38.lean
dd3f105794476021369f12ff922adbd5d539f0d7783d6c4bb09eb2f130b869a5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B39.lean
6e33029bda6de6e0e211e6b11e988604b75bc22bbab0bddfb4132d7c4b0d0015  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B40.lean
352d9755c7276cb28b9687ce9438a46ad962aa4fca787452c05461cc67a4a6c8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B41.lean
a390ab2f470bb73a811a05fd5fe90b454beda37d03174dfbdcecc2308b162c10  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B42.lean
bf26398ea4182356a300fc8d5a0d08f2487a3d19b1a40c401aa6decb89534f51  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B43.lean
5155dda4889562c7357ebb4686529e19bcd522f7523cd41ced853a4f6447b9cf  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B44.lean
2e70a78afec9a33a24a271b501c05142bd0ce1f3f80e23ed5cba8b81406f082b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B45.lean
16afe4fad23cdc9d50ef00bbf985899f37ffe94169551573114ffb72c2b89531  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B46.lean
d9272fd17227405c02971926fa10f8e34950eecf708f9e438fdb2aa22bdef7f7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B47.lean
1b26bbb92317bd10e52a5f96a6718df9931eb55efea6edaf70f15632a7da5fe1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B48.lean
1b7c3410747325c9bfaa3eb6547d6b162073a02c649a5f3ce1bfd16290c33bd3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B49.lean
0312015964722275835463514d3f1f2290d45792aadb6ed86dd5e67c08708b90  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B50.lean
dcce9c5e3c4341b1ebeabfe7993fa620a163fd4db0bed847c36eab3762248307  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B51.lean
0350ed91e47d73307997bd04aacb6c502cb98db91e27ea3609c3c919bdba385e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B52.lean
2d6d3d528f49c921cec5e7a3b76318f63f8eb94c8cfe60cadc31afa997d85053  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B53.lean
96894946acf0279cc467d64c05c298ea278dc1535d6ac565fb690ceb8f85d387  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B54.lean
7e73527b23fdbe0fb83db28a32ef5edf1629caab17fd12f616cf9befdb1f413f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B55.lean
715e43d5969e34865e86af02566110e26b55dbac0fad0589139426258db697c1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B56.lean
cbd2ec8965a1062c013a8f9acf859f6c015d05a0a538777a742b19ce955e8fd2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B57.lean
6697ccd7986975a98a748a9f8c8f12e033482d71e1d65a9aee39421b2b08263e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B58.lean
8f6c69a5045d8f4ef8b7d34bc9a7a4f53b7854278b43c418bd9a809dc87b5100  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B59.lean
b1095bc0653d346cfdf4b547e7e2b8c5d23ed037a938a68707200210ce69f528  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B60.lean
35118cafea8dac7d8df0c5831b260da969a52d95f06bb1ff375aa390a9c2c98c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B61.lean
0890650db5ce3e4c603c265c33bf00f9d355b477557ddf5e5ad7afc340520756  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Data.lean
86b3d02502cb48a5cfa0af9559ffabcd559a5c352dab8d50ebddc81266c8453b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Pol.lean
5e0cbe15866bd0dec00976649e1ac5bf48f1ae84c9176e4c96c80c36d7f9c437  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q00.lean
8ff7b0aeff159201c92e35affc72d96d7b01caa37008be7b156ca9795fa5720d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q01.lean
c591c864a1a1040c8ac4ac7e38c784687213e5fd61d9ee78a6bdc98eb63845bd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q02.lean
6028920475709714668d1577355f15d0ce995b5dc7a6b62c92195301823672c4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q03.lean
8872ee0bdcf7b5e47715dc3423c2af3a4daa6fac8bcfb27e186d13c77f53be3f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q04.lean
16dcf4fd80016de0d995c7bca918811eac932e142ff6a166635f0a539be263a3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q05.lean
a3983b7c3608f60fa39749d2caa7c004d55cc27e0fbfe3326516396955cd6a39  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q06.lean
14c7e2597ff4bfec5bf99bc99097b456f8e55046c1354ba90587d1e871403a98  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q07.lean
4c8702c845e52ab5e3c29bdbd4e8ffd43577e98c00289fa1019a70a2acab7221  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q08.lean
c713020a83203ea5b4cfe840aa100c2f43e111de5606564f172f8bb5c9f61615  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q09.lean
02df31fc5a95b106b1c87358d72f7eea801d5d9c0cba3cb0e6e4b5453e0acd01  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q10.lean
348b8ae2c792f40b9931d11ea5f8835b8d6a870928632939ae78d5a70ff32050  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q11.lean
7161e8869fa19a1bed08633a4e5ba5b31149ab85463abb0b24fa32b80d134880  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q12.lean
438af7f206aaa641ecd70f0f17e2e885ef77834f354cfce4756ce18945e02982  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q13.lean
f61c66224a9048ffda410077cdc63f1ce6db2a695c31c135416417a07ce466e3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q14.lean
ea020d4d9fa7ee365192efb50d2c302963d01ac0ddc23b17afdca115057aed73  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q15.lean
da2d508110ebb10f2f182d1c9c8b46306e600b1a12fb2d701f09b71a69b27b44  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q16.lean
f7f9a944b73b16422eb3d64fd62c19b53128f4b77b0389e439e1ab304091f29f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q17.lean
e472345a47bef33bf6fee7db7445a77326ddc7f5a46bf538c9852d154cb987a3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q18.lean
a36e832781d41fae03904546782ecfe30575d22fc8f7a4824267c747af01aad8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q19.lean
ecf9c7f6f0d8b30c6f660ca4c08e63ff238744b554e87e5c07a151bf2dbafb32  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q20.lean
5ad487b93761908e636738bf902a7efd7d83ff5372c4c9a67171a7a703752ff7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q21.lean
7856429307a34e586fb65e412dbd5eaddf0965199b693b271ceec7d8f0be61cf  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q22.lean
909f68ce2066911946c6e13f571bcd346d8792e59a0cf56dd14de16cbe153051  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q23.lean
2192b2576dfc48b91f10acbe5bc1bb2cc58686c3e4c52bad9f96e42152e1a9b8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q24.lean
904fe2c5da0b57b06388b15a7c4cec0325d4262f0302be7c61accfe97437a5a4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q25.lean
841e78e6f696c354c7fbbb58174cfc220dd470b896c5b74422e1abad0595f44d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q26.lean
6dbfaa4d2237ef7fd5559ef54a6ff017514d1d01f58c020cc466e6400b13d406  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q27.lean
e396d365de2d3a601e45dd14045144ec5c63832674fbecbb42fdab9171ee61d5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q28.lean
43e3bfe1d20d33f51cb74e83102ffbe4cdba539a6d8d58b1e1dd80ed1414e96a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q29.lean
995c203a42e10d3a04179b9ec15c3d4458806248938bc307b5d88d0b8e0ad422  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q30.lean
71e11f86859a0b800fb5aea13af602ba0266c3801091c1a5e1383a474ae9751d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q31.lean
7b8038a337a8a8ea4d55aa9ca2ba35a6d4c051c28bb9200cb6a6ee365db7c762  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q32.lean
0e5056b70d5c4314af56a4199bd0f7db16c4e9c4a31fd5f07a9780d1b9bbd981  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q33.lean
1e87e31a0fb9a4f41bdb7f62af226bd2e9be8b9e5293b46ae549df99371fb1da  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q34.lean
50ece4bad53fc5e0e3d9e07e517329a84f52c62a267c515249e699358f808ab6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q35.lean
0388b6ffa3a737ed4aa87e50c293fe1129ed9fa736de598730e137aaeed74adc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q36.lean
12846d4810addead5803ee83e0a40efb14165b30a094ff1f4df61f6200798ea5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q37.lean
e5638cf61ab2865307a2e6d56cb9f03d25c253b811b9676da26c7b9c9fdf9346  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q38.lean
54ef43afe674be550e1fff355db727dd14517e2e70a16a5d9481fd6ad2e4384c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q39.lean
62b0f76861a40526539d0b55cafe84d4d558d92921e80d02b3a54079c48f37e3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q40.lean
fe875eb37b8cbbbe07eb858264dedeec9f7d433ab1168f0cd0ec0da9c5516e7a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q41.lean
10c748f6d0933d9b0ed128151e8fc6b12f7fbf46a008c085c78c73edb91cfce6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q42.lean
6c9b226a7ea6ada777b1011bf65dd2a65039e651898fac3e435fb05d2f8cf232  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q43.lean
aa27cd8c2f9d47c6a9a0d6a4f00f2b5faac70b6e9b2fa21a1e3a2919ea50ed0e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q44.lean
ffd50a15baa2c46bd7cdd329fba3a9c59f5cc6de8eba3cff269a2363994bcbe3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4T.lean
dcd21e51312de00cb9b342b8b444880ade8375f8815c93efba96a40a2d82c2e1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4V1.lean
d1644cb2202b530e848b33e3e5fa5d28e67b12964894d85a2f4913249e2ae100  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4V2.lean
e3b859a287e79eee99f7832b830024068c619d2faaa58438f059c2137398b836  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4V3.lean
80a1ee48ff85e141fdc91c756d300889fe6dda90fa5fabb2058421410663cf0c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4V4.lean
e0a08012f6eeebf347119a03256a936eb573ec40636edf2c7c9cce6a6d10f197  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2.lean
9170780f785434bf6082ecc44310bc446e693676b56ae2038767fa1c0acab474  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B00.lean
da19d3976c5cdec0a93ab2d32b1d263f61022ffea9637d1430525635c7106ef5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B01.lean
b1793cb57bed2223e824c9a6cf52d9dc08d16490f31052bbbd01131375433e4a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B02.lean
c06ab433e0634a23a9cbdcd0b0443fd69f0a834f43353c63046cccef492dea18  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B03.lean
e989408900697abb99a1672506da4046fe67be101d9516c034695a7dafcb341e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B04.lean
a1446ac14263927e67a4d133cacc59e978400fe5dee0d7920870588894bff9fe  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B05.lean
f0e9c6697a88b616570cc711bb25bdc19892e8f9fdbe099ccaf4cb75bf6ebc4a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B06.lean
000a16df495f6837e306eeb18883c87434f6542b51fc8dd0b44a825741d76e7d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B07.lean
da8cc0ce21ed2fd08db0706fefe800c0bbffe241d2d8c2c9fcd2b6c4f732e04c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B08.lean
94e3882eccc0c06331105f0938f0df117ad120985803ba873f23dced17f9e0ad  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B09.lean
9681d5cfe95a29832c83793d2000c62dab50adaf7a8172040f239e92644f56b9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B10.lean
1d481d272f19301806230f7cb9862e703ba2b03a3685c4f7a7c5dd093dfc7feb  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B11.lean
1236fab2aa881c8a7af50111f4cc294607274bb389ef761bae890ba7af2b5398  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B12.lean
e55e5267b70c8d7bcb5a6e52b078e228eaf16eb0a35c13c4a70d5e1d1b7233e4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B13.lean
21f25d76e0de1cd3669f8294303bdd95712baceb3ee4affe138ff8fc94f4d250  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B14.lean
cde393d5ab790ce918f9e7e78f345ce2b3c14a1b8bc371cec0c568145269f347  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B15.lean
ab025a9366bd85f4b0a09c922aecf04878f8138b7f099364c13f1d128d0a5cd2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B16.lean
67254284be401546a9af3dde73f4bcba8f947eef7d26f27704d1f6d4894b70af  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B17.lean
f6d5575c312c90ee33456f0d9bf9e5391b60c0bfc9dbf8020803dfb4c4e9359e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B18.lean
8481cdc9e2891fe2c9b156a752a9a179ecd0b859eaf97de0f16eaa9e628a96c2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B19.lean
4d3f3692b56470bce71b13807ba5dde9b942df97b0edb697d91d26d0119a7a2b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B20.lean
5f65106dc637a71b15ce28e9640eb2c37919b13d66702395eeaafba745aa1013  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B21.lean
b227bbd305cba6efc3838a02a6a879c73a0a84282345aabc33f61429c93c5401  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B22.lean
3b4a6e36609eb1bd6dd83b55af8f49e0a21502f21803f82bf5d9b4e576b77ddd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B23.lean
cde454942ae1377fd8d4fd0764f34f11b3a631951bca0b0c407926d5a79d459a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B24.lean
efbcc1458cb6327d6ad62a3d9549a3ad19b9c1fecfcbb24ae4986e41f5592d5b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B25.lean
d669f1f8270879801ac54ec1ce9283d9767b22f125d90c16a5fcfcbd8cb6a942  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B26.lean
d6a7ed84d4a25a8c12bbf539cff7161a25ef303c5c7fbc4376c4aaf53b6544a0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B27.lean
f78d96ffb48db91b1aaf7fe8c1348bbcb100d76f68d364c1ca5fe5b898a74a9f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B28.lean
1a7721b97672984ddd16ca6e14165a704bdb02c9fe85be8de68878f1347ca71c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B29.lean
2c461b2b752e191b1a62ba717d605c743d2b2ed5a6823fb6605128c01bbd98eb  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B30.lean
db89444fde9291f7fe48a5d066487f638fa1390d52464e7edab55c74a95b6b5e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B31.lean
7f623d07dd7194a0133da0c89b5fca55f0b016ed3a1f99734087c5d63c3fddf8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B32.lean
69d7745db2e59c61b7e48f685bb87106e3494d184f2ebbdd0ace1dc8cd78c4ed  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B33.lean
bf227469e3f512ab5fce6503e5d43ed849892bc7016ed326335bf5a3d5a39d80  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B34.lean
ba6f4bb62a5e84035c781b5f118b1f2176a79669e0f60d87e713d3d24cc23ede  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B35.lean
4cc47209de4e4aeccbe37b51c8942b08a2a1e6c7957dc32a025990b126dc02e9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B36.lean
1d26faeebfbda8f23a3c172df5d287b4c8c9a89e73e210a19a3be59523471d04  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B37.lean
275234c1fa88a893c65f070ef847957de0bcb7bdc58771fe0cfae81ad0709a89  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B38.lean
1258379fc762d2864d31c8b6d1b26c3ba26ba3ee06215a653eb3e8179ac36924  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B39.lean
700a21a206395aa15bd105afd97af99a8bada9d2d62298943afab0544fb7b716  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B40.lean
98e7891e13f021498ad79b7e5dea838fad293659493f8feb31f3346415604fcf  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B41.lean
0c43f3cffda7f0c3946d783c15c9ce24f99f78356f08e7c210b2c2f03b032ff8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B42.lean
2cfad4c45f767f300f1b7a2a766cfae7babf4da9789c8870efd31ac2cd9b18f0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B43.lean
778ff5be454e0006124fd8de61709a1b319c1125a656fc615b569f6d35d85509  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B44.lean
f3ea96f781ec8a13d26b7a271c5c47e4ef56cb542f285e67f704412478d56899  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B45.lean
c8ac16443453dea460bfb437a003fc3cc0301fca5bafbeddd70f0dd200f58131  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B46.lean
a5b5b25c14e3d3c27ac74876bcf1bbf44e75623302402e334c028f052b9b99ac  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B47.lean
78b8cedf8063b1bab6cf3b38e971eafac08c86b03938d9a9a0005e53f3d3d094  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B48.lean
e4c3927ff38066515b2336067799dcf44e32c1083725852fbbf522462a4336f8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B49.lean
913d5e59723d9d293aa102f9e0ed0a81473a8087f89ebac1bfa90c43446e2d6f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B50.lean
d6d4ffff9c0dacaad9be506d1577884e1108c356a79e352e359f48afcb88a201  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B51.lean
86ddb922c9fed1ca525337f6ddc5e57b33f0d045d34131bd51881358e43aebde  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B52.lean
d4a6bc267fe85f2381c781339ae11b76c0d6b4804d87c73e292ef8acf250b67c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B53.lean
ed878a24ecee1c60e9155fcbe6d20960a32c42da6478b406600d5c70e4f5233f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B54.lean
5bb73f0f20a2d392f9c768c51b795c658cc92c30a50494a881771686c5272899  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B55.lean
8490668e398794839835715599ca2cea21606b91fc6a58ef43d17a375d19c6ee  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B56.lean
28829bde9c02ad7b0be101b074e32d8df7ba0bf2e71b4013e281f0ff88505e3a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B57.lean
7cc539d10bdd1bbf65e7015efdf68992f5ab284ba7dd0eec62b1680230e7a0d6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B58.lean
b1eb5710e48935dc1083c7e58ef23f9db921ddc65628bee72bbbc7ed0d845c84  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B59.lean
9a3af3b1843d2f3ca43e259523f489e353443014397635fb98b21d54c01a608b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B60.lean
e3c602d406e5c442c13fb5b560b90c8c74b926c6febf60081cbb20346f8e9dce  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B61.lean
1b3961b228d1e381e5239cc9ef9e1f2bc665589c15be6e7cf369a48a2060cfb5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B62.lean
a4fd31ad53a5e3187c1fb43ac7f7cc865c2f57b3256fe483159a12f2a0c2ea02  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B63.lean
87ffe1c1d2af9b85f6c9efcb6741a7700be5d09e6f480b3b423d8ae21cb80a88  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B64.lean
431008b17e43ee2e2d5952c4d3da144511752e73b15ec882aa05e7211047054d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B65.lean
2a82d0585a26e4b42664c440b11575c0092acda4ac8826fff9b0519857d3abc0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B66.lean
4520957aedac59e9f647f2afbcad20950bc7d5ddfa7bcf67ac908d1f2686b830  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B67.lean
2486b26af6f8924f226bdefd26ca87b499aeb5c259ea250c1efc2b47a4069018  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B68.lean
f624fbb81ceb6e59ddca9c8cd94a3be60eb5d427d0f421c2221d95fc172985da  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2Data.lean
ade592738c8963c9ccfce9ad44a3eac147189c334221fa5f501b13c6ca8b4bd4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2Pol.lean
559953f5b826a4e400cfb459cbe6d9fa5d55cb805ca1a9b947437490cd3b55f7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2Q00.lean
c264d0d965d898f24982bad0890a90dea7d46f2d7ea6634571d4c8db6cc58938  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2T.lean
1277aaaec40e5e1cb9e9b1782c6c1419d4ca38ecd126010e1e79d9fcfac17394  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2V1.lean
dec9c72303f222d4a1e0749630d28af20647a5e1efeeda49fe43ed9316867886  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2V2.lean
e2b3dbd2e16d870461a2886d22da2c95c5de5987129f201b4235df3aac6621bf  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3.lean
6f4ce2ac08b08d34dc2840aa5f90ec95f66fa477908edfe6b619048c79203bcb  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B00.lean
b0d41db229cf7e084e9dac843a2cb8a11df4f600397cf80f6d638626e40c21e7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B01.lean
6a6366e9c4fea00eaa5fed06bc79778dcdc96d0fe08ed11cfd96efcea56666ae  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B02.lean
211ec8ef7dbba6b3fd5e6c48ded257c15abbb5353aadc5a7993ee83fe4ff8da3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B03.lean
deeff283181014039dfb20f4ad3899789042e57cc878e12c1c3a2b901198d96e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B04.lean
27406e31666e3daf1597f1cb16ecf985a6b8645f3840eea8e2b0096cf1b73a1a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B05.lean
cd747395a9bbeeb12c06b868790d7930e27bd0b940378128438cc668fad80937  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B06.lean
1f6cfbcc4bbc70a4d608ff1d299cf3731497373e07069b6af3a1e3d22ea3f2f1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B07.lean
0eee6b739acd4b9c3705f0c22d395e36e77f27de014d77fa8110973b3f0dbb5e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B08.lean
d52afe743cb8b987c23c029a344b1e4d795150a4a0db3720ff5381a3bad26070  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B09.lean
6d55b23c10371eaf688e06963d45afada5ebe99e4eca12cea336633ee9a3d062  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B10.lean
e3196e4de9fee22899795382baa7e0127300c9ef02c80495f94f471f87a16898  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B100.lean
e37344e71c3ed6fae16784660afb19629a79944daa4bd68acaa0888f06e0bbb1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B101.lean
11eb88ce330d294bfd7ef60a43493505ddb76e50e82c5ff4bb96ff347fc24259  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B102.lean
2f1a3b00ee81e86d34acf93ab7b8f62bd80d5ae5b4b4db26909603ef40d1824e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B103.lean
a3d463f9471ec470c2ef717d3eb1ffd7a125922ef5b98e0177363e69bbc49f31  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B104.lean
c9bcd3acdad6ca8faffbb0c2e25554735a4440cdd09a8dbdd2fe170fd5a02e30  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B105.lean
4904d32ab30e02a88e4c95cb4d062c64f6a3eed75372bf7c1367922eb0f89cd0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B106.lean
cee3bfde3debeb5078cabf1ffc574b87632eab0752912620ebe01790cc9f99c0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B107.lean
0d3363bef1829a4e131f8929ff62c37b16b8491b03f56f46bd70cafb0241ad44  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B108.lean
74385bec78251a8c728e7439c6bd8bbdc9b1bd2d6787028d5f6ea2e912a756af  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B109.lean
86c1c08ef87cfd7611376f8f377452a4c58b5a7ebe4a5b7ac3f63a713bee778a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B11.lean
55e48300db9380cbba2fb04841922cf02993d894210d57906c996008e89cad7a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B110.lean
d1cbabf4e8978bd05225e8db6f198de46651938e9cb8656e4b585e2a1a07f524  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B111.lean
bd590aa857a549a5dd953647b66b716ad399a5d2b0b1e685d3d3f11d2b3733d3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B112.lean
109ef068b26a200dcc931bc485d982fd6110d3f6f46b3c67039478a5dfaaf718  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B113.lean
d3a9a8f7ada84ec516a1a694e448cbd0696b3427e43db133b3bc8bf1930040d2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B114.lean
06d3afb2474f49cfed499335b4fc8c2af7104c7eee86f7cb3900f5c095fcebb9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B115.lean
41d8530c7d00522d469b7acbb145cb204036bce8445a4b56924bdf523de6962b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B116.lean
a4ea27b41296e3a95eab6c942ebbfdb37c92052702258bb3aecb6af11a5e08b3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B117.lean
889f22ea26971a6d904c48362fc407608881d0e7171ec5686b94e3c9008ac8d4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B118.lean
4cc9d892014f58e9f233c733a07bbd7f647023e1a719980c6cb266ebc8af9d10  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B119.lean
2e655d23c0b434c712b432d5a0f8d234b9139c3f9729d5b9f55b6d81d0b074f9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B12.lean
62846fdeb4435544e779fc7f158b0286621f881821e7eb5b91b1f504bf9a6fcd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B120.lean
92674d33629b9f669e55727f65a9a243a55322b0c36c24bd79980c27c300e7c9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B121.lean
4239bb6fd1d429ed1201b612fe89a7c60747ecce2d36eba350057b05fd89e152  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B122.lean
edc131c0a6118c72a370949860fcaee1888dbcd0c42531e86378d4b9f88fed7a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B123.lean
03501e7ce0930f19153fe9d872098c6c82616a23cbabcbc225c9e50745005f1d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B124.lean
7411620e63db8f1dffd3ba6ec013190dc55651f48b39a3ccc2c07336c068bdea  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B125.lean
1ceb56ae364328aed0b39fc0e7d59cf5b85df9ff765b9d2ffc10b0673ee41879  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B126.lean
b98acb72f5c2b5c6e50a604bc2c7b20c85759a230e9d72400d31778f8dff1a86  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B127.lean
f4da026355e0dd9dc88aec5816d873ab1adaac3544820801259ff966bb0aa8f2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B128.lean
cfc507c11bef639a6d7cb71e348ec79922ac4b06efe78658d8010f2f798742a9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B129.lean
d83406bf360a1dbbba3c007d9387f3125210943fa7d6882d8eaf625916f4bc92  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B13.lean
232fbcd42206f467820cf1bf8c97172f266358e817569645649fdcde542eac88  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B130.lean
9f8e0943a9706ca89697f369acae9c46bb6d52f281606e2b2b91b1719032f4df  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B131.lean
cd86513c7ee6dafae92e9f4fb952ebfd99b885ce3fdceee7b8e102dd5b9c1cc1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B132.lean
5f35eff04b7383e8b9578f1ce3ace9e2a74e4f1eba5fa0ad2750dcaa2f9b81d0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B133.lean
9b5fba4d4852d55484fb6c643592053e91b567e652ca393b4225692141ee92cc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B134.lean
466a2c1b1593ba11c9d1336a822f4c1e27c9ead0f1b8bed59d15afacc56980c3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B135.lean
8035a05ed2bacec46a801b96b7dfe1275b13088238fe3358201bfd8db69f8e30  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B136.lean
49e96be738a2ba5f04b06cb8e5bd71387056cd5680b76b2a51ba77c5ca0bc2c3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B14.lean
0910c47baa7486c557051c0e00b2d4cc1fd056165dbd56c288f0076f95a4bb87  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B15.lean
3a79e58e463422125e5a9d03627ebcb9c1b4a06c3ce390d466af07f3aa35948e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B16.lean
a7c187cbc6d4b4bd26a6f9c3ddabd0b6cfe50893ee5bfd0e4329dfe7c77374d9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B17.lean
e7e1f19a097e2471a7d6a8a7023a745521d5ccd8427f4a5a464705ccc1e88c5c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B18.lean
43b8470bfd0e138feb1353c222b5f21611c8c45ea220f68f2969d7e19dbe5bf7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B19.lean
bd6df0954856207572eab0c51ec12da3c44a327ddf19f14c7384d2a9a5fee1ff  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B20.lean
36abb2fddca963461915549fbf466b696f2a221b0ca2fd8acccf7bc8e06f5f12  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B21.lean
0a61a9836c0e345f7d3b7592c8693aeb5723a16e962e566de49a5d7fd0fe9d66  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B22.lean
c2a069205b2457866d5b61b1d3dd7b208e45717701b81b4132239a3c529faa1d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B23.lean
2fbbd58a3f3e2b3cfda535238649439041a80552230423498bba963a7be032dd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B24.lean
beee1f1d4cba07299368ceac8f82ecdb33ec445e5c7adb8c3b142e61a210d939  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B25.lean
866f5c96fe363fee5a6d09c0595d721814b2441c60af7038927b30c283a2faa9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B26.lean
379127f7a69be1a38fd177fd79f4afa0813a16df0a10cce6933e21ce942ea39d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B27.lean
7deb8b551059b62b362c3a6cb81655ea2fcbbe195044dc744d017d514a0f4916  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B28.lean
4dd456b1d85e7896396d07dc821dabd59048429856cd069bc241027bc511db26  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B29.lean
58084afd133d3f26f1477c745365e93c3454499a41203b16189a83b8f9300a1b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B30.lean
6d3b69f255de5de42cc0a8e2d7fa32a14e7078b0477f5ac1614d9f90ceca73ea  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B31.lean
ce886a7e55370544a46e0ca420cdc1b17b83290fc2adfada4a5fc042c5929650  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B32.lean
7ff1b68163fe69864574ffab58512fdab68957f9d20227c3a39360ef34330a24  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B33.lean
5adb37dde864dad46946f736fd9d2f21037da8b405fa322dc78f540429b487c1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B34.lean
4683ce1e3a04b3e6223af359f50c77bb7c444a6a58f7a74853610f0bb2e344de  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B35.lean
3a477d17d4ae705c950fe93674b296e678998453e6e541ec71aed62b93c468f4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B36.lean
3b7fc679c0ec83d88cedc24e4e116f3afbcb3302b155eebcd24921b388f8e689  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B37.lean
a48a85f69c1368571f0ced186e8a528653f25cb48e613d3ba7d48a9b433f6bcf  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B38.lean
9a7c5f4d99cd04dae55c7559ca05e86a257e08eb5e6a588305e896055f371eea  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B39.lean
f2f746746f153af31915e9adea248c5b4d6bc234cd8eabdad0bedd22262e57c6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B40.lean
aa27ce6856f63b368e0011e89112d86ddde3f2e7d6a1de807833da5f78aa7d25  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B41.lean
ea3113cd69dc4954612638d4b09bd6525dbe8ed3189b0bc4c93d47153e133cb6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B42.lean
2e3ee0ea82bbb990080f62ea8512fefea3246b0cb41dda9d3b623614b19a1d19  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B43.lean
57278b133efecda3127bc8afe40da81edd1123262f5dee9667e43015bf1d9f48  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B44.lean
2de5cb50411cd144b4c4862ba98d0cdf7e5dc269bd0d842f451bc55e87804659  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B45.lean
61d17184194953f6862d59a62773d20fb366cecf588ba885af2a1d3bb4716e6a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B46.lean
1f3cc682f520a93bc1cbd0050bbf68e6d83cf194a9afba045b4ba2596079941e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B47.lean
b49788c04adf43efc55ab7419963ef1fd9478df211c57e26f9010bc44aaa10aa  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B48.lean
17370df3ddb4b1b713a0a584fa06d2cce54f54b8c9f25f4091a16b59041eea9b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B49.lean
b6e3e1bfcca5a7cb8b467db5f50a4788494f9fcbc1eb3eb939eb03ba9886f4d6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B50.lean
8c3ef727ea3ca7ba8b9df8c5cfac462edb23fc13666c6a33109063bcdb620c69  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B51.lean
3ec392da1bcaef4ab48f6aeff1edb97432c008b1f366339ef2a0a9e58d9482b8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B52.lean
f861797bf649e346140c2b5ce2f42cd9c7a04bbeb3e90913c2362e35c03070ed  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B53.lean
6b0a74f41722e26c19dce58d6a4331c3caedfd9213c9cdb33c8b9f2c1b2aa2cc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B54.lean
c3caa09bd3e22daeb4b226718f0ea1e5b0d867014345f473d489d69c6ff0b873  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B55.lean
a2d27bec1d5b4ed12b198c1f9f2e84ef282b919c4118bacf58476e0405414a2f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B56.lean
c2fa1e9a26878f660533ddda19cb51420319b0f1aac90949b5babd617d01c4e5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B57.lean
86f54830964d27103e6609ac65ab7b68145b01d3229421521992a41960681e03  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B58.lean
5e7000a1d2234364c6cc9b816361cb66df5ddf2430c9947d5cdf8678d8ca5894  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B59.lean
1d4e21b08dbbc23e6a4be005f3594dbaa60cca1409111ceafc74636dc6c2d24a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B60.lean
03a0160670ef805e43b20b35f0922cff36311b8850c897fcf90cff300a5e67d6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B61.lean
62360ad4269018b94ad40b5c20894767120a3cf866b607b6b3fd20e2530917ab  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B62.lean
2a7424ecce73b1e48269cbc4d6beccb99ee6f6588a7001f941dd7d5fc7152850  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B63.lean
c15ef6dc3e2b6143d740d08ce457d07758ad1a7fbcbf611cdad00499894b48d3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B64.lean
31995a21f3badb563fc95f5e22c6c8cef582bb521507f194a1ddcf5b9fbdcbd4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B65.lean
76de531adff8988ddd14567c44f16acfa10cd9ddc23ab9c035e9f556cb569f0a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B66.lean
276b140e124930f9459cd3a8b370999f05b4eb6a705c5d283f813176641ed730  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B67.lean
11e3092881612f97f29f59683a55eb8248912d090d86b79cbe0e4f379e3806b9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B68.lean
33a3aa322cb6e5bbffc9c598daf0b9e1ce29145be547de2bc3266b3834e64f60  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B69.lean
e3d9e523721946520838531214a99fe4aaecb522b85dff8eac9f705f787abb35  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B70.lean
06a8d324060a2120dca7dc396d8886ea5842055c68dc607487cb2aed6e1888b3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B71.lean
cdfe71ad7ef5db144864d126713e5080a0d4a643bf3c7a4876e1017ae66a291e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B72.lean
bd359c3b8f156775f3b019e526e60963ce5adad7bd625b676df8fdcc842bf044  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B73.lean
998558765c835a851be13f05efdbac07cac17bf0bbdeed53303db33c7953c272  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B74.lean
8a746d29a9790d5de5f86871354ac205e5eb1ec07b8f68da3adc9a9336fed0d8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B75.lean
fa29e4eb0ebe0e43d8efba4fbe0bc72772535b4502458698d67212a698156b56  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B76.lean
47b492285c04769ecb9af5116a1bd89d93597d8134d67295bb4525d95c820bae  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B77.lean
b8aa563dd0a6cc494514ab247328afb905363786cfc377039ae028e01682e314  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B78.lean
5b259e6f3706319611daaab8be261774ee8e60f9fcafa709845cc2d0f785a3ca  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B79.lean
2a84a76816c0fa53d8b9d333224a2581bf39e5f91e8039eb711ae75787e00f45  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B80.lean
7f37eb07abe158771635614549b0b5a4cbfb52c13a1935b5789a6c61fb0a202f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B81.lean
c4616d4aa7d79d55e763ce69eb807b2164676dcfc99e518dbe4aae1351604b46  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B82.lean
faabd7b2521e4758a620564fb4605788e381f531f4389c646b36610a74548ed8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B83.lean
a0746b5ac9e4d7e2c5a94ff7b19d104652bb66e488c8333b470a9f14a3608554  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B84.lean
c7f2e7998dd07385a4bd9b4c570042c196cbef4b592bf94b54d0e15963ffeab3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B85.lean
5e6a54013896d57988c03d19b3a85883ae3893319f022392c92c3c634874a352  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B86.lean
8a5b64bab056b3fe596638bebf9a58a2ac9dd247de0b4bef3f7e7520763e7908  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B87.lean
98e88ea6b02d6adc49ca4c62dbbd7f595e0dfac36771d341414ace89d71b4506  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B88.lean
7109f8914bc6d88aee67bc287325771970cace827b3151fda36cab7e1b8abb67  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B89.lean
5c82787f3b246c04e9a9d93f8af225e0a9a9e74cd31e9d807ed446d497ea3f4c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B90.lean
0fed8770249b2d435b62003c510193dd528e92bb51d4d46bfbd51b9475e8866b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B91.lean
414055f5aeff01c27624bff15ab9f1630a5df38fd6f7cbc2a76691f7e98cfa49  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B92.lean
9bbb41416d387984dbf1dfc4bb41363900d847f85129adb2fdf7a773da70e2e3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B93.lean
fe0702e69bc1be1bd4d878a7301886c32dfeb76d9d1cdeb064ab6526cf01fbb7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B94.lean
a30498f8e9afe1e5397ca213c61f625129e1262d5b1403d56faadc96f581af0b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B95.lean
f5ccadbe7183f6914000ecbd352b0ac1853a387d5588df37cb6392e89ed936b9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B96.lean
8115e6203d1ae1b3b23cccff42f4792c2bb2b6790689cc57f3b74fdf1e9a8ac0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B97.lean
43f6633eb9b4904eb166e674f80c42d5ad45f569ad55369ff28ecda5c22be2ee  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B98.lean
6a5950dff7581180b80a9a297de0439157a1bc59ce82412c8b383838d63426a5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B99.lean
37d6a0215da60492fe565867d4e0b8c47f7ad86e0a1015811b9283ccf3d53fad  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Data.lean
4b5387262dd4d0dd9611adef03cb93ddb3f494596617ee4c9565f88369942712  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Pol.lean
ff5ebe0ba81f6913e3da5c42f8b88d4a9e2fbe460f1c9dfe3bda70f5b8576bce  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q00.lean
9ced38fccc33c43a75def684fdee16d4e820232f05120e791448e73394914bb6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q01.lean
f8667a65a609d99e33e2aeec91778dd543d9e79ab69b7481dcd079a378a6d2df  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q02.lean
445d8955e172ed633eb91e8680aac486a0be5368316dc1b1ccfc86cda123e2e3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q03.lean
06e66172e8205d85208261f5b967d5e46df01bb3bee136eeaa6858e0a6517753  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q04.lean
1aa94f60c3cc34653f658f61e5d1b775de5820ed947e88052f48ecb9e3b3dbad  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q05.lean
8e19f5623927d885ba630c3cc7cbe5e9f31e3cc98f1671ab79ba15d4dd84c4c6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q06.lean
ee3a2890b807af04576d881d5f60f3d2fbad234b956ad4f3ee47d15e9cf0311d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q07.lean
dccbdf57660f48ef4824499abc57ba1e9ee481ae2dd76a521d4c8c5e97614b16  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q08.lean
44cfa252586ef45dd81813f214046e3173fce9b77d1670685c712ddbde9e7704  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3T.lean
931a8f2f033471930bbfba1651427144fc42afbb347e34ffb16dfecc2c32092f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3V1.lean
ee372d0fa170c94d298841577437474ab5b63bba46c41505d7936536a07d307b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3V2.lean
42c1bb0761ad4617f7291f1b537d0bcb99b15d34695fbf67e26f5ec6dcf6aa73  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3V3.lean
0e4982db89ac38f75b2f8d405259ed0eacc0403af7575d98ed74ac7d9d2da3ef  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4.lean
85e9521a8f2429e5453d989c056545896941db5624879bdcf82c4c1b99f45ba9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B00.lean
f0e358cc02a7cf9714be7d3dac274b6a8493d8b27cbcb103d93551d65e9af833  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B01.lean
5fc96169253f016e7aa670f074b0605a7f6b2b762e33bad8407097dcd81512bb  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B02.lean
18debf4be4e79b9b74f149c2aac5509ea7f83e46ac5d6a51c15dfd46c4137f39  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B03.lean
1fc470a9378d37329e60a4d6132fa81dbbd448b927b28fa5443dddc39d7640fc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B04.lean
1744f6e008382e0f2e3c83bb1fe105d805872d436a609b2fb1ac2ef220af8415  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B05.lean
708d281b2265dfa823ae61aadb9c78fb4d712fbd97e1481a18e87de056b53dc1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B06.lean
aca76ac181b84714e0859683a697ea56048dd8a761babb6d2808a4e16c505d9a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B07.lean
1a21ff8dd6e03406a01b402b0b400e33d1c73f3e41beaea328a9a429bd81daca  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B08.lean
57f2a898111a397dfa3f080b6ac181949ec8632788a5c93e30d1ada60be66cd6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B09.lean
e84190c9f4d0643a34640558bfbf8174b5bfb8a75afc7dd563fc787a9bba5933  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B10.lean
4f9dfe80f20bf6bf076ce854ec6e83b7c9bb37b738d5623f0d63b0d9727882f6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B100.lean
7687268d1c0947e255b8553177c46ae3412d5573338bb9a3f46d29d5a88ba0bc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B101.lean
d42bbd4908aed3cbbdefbd7de946b3e9d94c66bea891d0bcc1e2036f6645a915  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B102.lean
fdba371ec6139749371a6ce7b6e4b6c864cc189af952d68d372bdf45933793c9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B103.lean
10085de5ab36eeccd110ba8ad6de782102c7202a82ebe8f94215cef621b50253  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B104.lean
6e0006a9f0e3c072a738a9f3042b6f4d4bea787fa53daa286096ee8a6cd3702d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B105.lean
95b121a8ddc1ab9f6f4605e801299a83d3977d2a4bf758642f64e6469c2c96c3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B106.lean
1ff4989271b2a726a269354b29c04abe4dc0e5fd4835e790a67ed69be4bdaa16  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B107.lean
21f5fc9c66a8be9413d31aa4b6395f7d16209bbae92009cb7b8dccfabebed4de  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B108.lean
960d6d6d91647ad88f3cd2eb95b6f12c10a32ea508f9ef5685e7c4e530439342  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B109.lean
fca08c8435df358f63d801e803ce55eb36408802e4feff828609fba492c0e249  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B11.lean
323e413ac4ff65553c2acb927075224b727911965cfc2290818ec8cdbdf4296d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B110.lean
c360da2623e2d121f674362858f4997c494e376913ae795fbe11ff85a30013f1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B111.lean
a77ef4fbaf3e5b36aa8735d3a73c1eb5129ef25609d3e25b09ce63eeeaf5a33b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B112.lean
39f52b45c95ab65804930fac9483c7e67d8902d8f35ca2b57b535bfe537dd913  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B113.lean
1fb9c55afb7ac53fd12a9fc0179bde124efebf1a9e9c4d70ddfed14e125d1b14  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B114.lean
2fd8f2063425f91dfe96fb2a4d96fe0ed555c3176d722fcfa1810384d1b94ff6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B115.lean
ac86c105d46eedc1f3dd712a5ab0c1cc04872ac4f3f78946f0c381ea0a641cf8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B116.lean
df5bcd36e7135fed97e9fcd9c3f8743d3882f1da0f08d4bcd9f3f684af610327  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B117.lean
37ccd359cae75975bdf15e55b5f03f24f804484a4bfbbac93ce681d4a8d5b58d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B118.lean
6c213ef87d6942e6e9540a55dcbf0df295ef0034ed7d114407f4128d6819682e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B119.lean
17014183b33cfa320bdb15ccbf4c716c73afbbfc8a4aca1b5704a232ddeefd6b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B12.lean
2026139368a08ca0cffc519dceba1b4f045cef3b58acbe0b9f29db8501a5a58e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B120.lean
256a1d2dfcd0cc34f0e72d93bb152ba6f6396cd4632a1718ffa60e5b7ef2da19  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B121.lean
d76f89afa84581e4c3b1db3535f0afa1c9fd8c4b27d5b2652b6e11be64ec7b9f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B122.lean
bdbec5567c0c0423eda4dbfa52e8c24143e764307511f50f73287feb6959d16c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B123.lean
8f6b1fc6325de46a0672481506042d9b290d321a1ba80c879cd531060b028945  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B124.lean
92a9e197dbd95994547b75f516168c61e504de6ded3a9d79b88f19482729ba13  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B125.lean
ac0dcfe4ee1b7bdc721a000cb61945c0c2a0c8fb7b8509d2f87f02ee205106e3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B126.lean
b75f023707a1a9becc9ef3b0caf84ae30cccfe0aa8d83881d824a0a56e9615eb  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B127.lean
f734b98f41e9790e531d32385f0c6ee5d09f65c1dac69f08a12de5b090871d11  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B128.lean
d5c48bf2dc9b7ab99baf8f1c6aeb83441ffad4a44d5a2875348d88a9d30bd926  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B129.lean
7f470a940a67ba9dd7ca761dd457f582762c0fe8c2415bd814549caec680553c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B13.lean
a70a2f1df9dbbbf57ffe7c2b5d2ea319794addbfd01101765ef7abd1d1fb7a43  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B130.lean
d92581d12104d4c3934fcb5e7f36674e97b35ad9bfe85857a3fee66a3f176caa  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B131.lean
982e70c4496cfe89de181f2c59445146c372a4a06ead4f8ba3cf849b68714238  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B132.lean
9763dfda49999f53572a250308fce81b4f5bba3541b44a97d7c38678ad90764f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B133.lean
f5218aea22aebd5168b74e3966612ae097c9d43671a448961b83f475567a6456  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B134.lean
9d9699cdc91af0b970bffd55f4c21d662bc561b9c70f7aedbec630cb946fc64c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B135.lean
9b578cd86782d0425b86e517e354347913fa18a109b2fec66394d894a9c8d1c4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B136.lean
62b2f4774ccb08eee74a805112f77ad839ce1b2ae63ea69d7b5688ab5e5f861f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B137.lean
8856cedf6e76379c8bdd2d437d2f7f9b14722c6fee1ba61069d0a26491e1daf6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B138.lean
dfa34e31250e7328fb232c253a255f377a3f0e116bac606880164f58fc839e9a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B139.lean
9870814b6846012820c77a523382b9d62d45734e4603e16385f6674f7ee89c7c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B14.lean
d4be985e9509c48c325fb8f31294d61684e2ff268f9d347e7d6bc0035b159850  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B140.lean
df3a715430aa15c853e395093ae692b890ca218b7ac59044e6c110340d03aeba  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B141.lean
6ddf95546159a56d22568a99370135736c22e65a701f7013ec5507f3dd5f2b97  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B142.lean
b67aae8607495178692004cb6b19bf702971b4ad5465b6abb68b9c08eed1997d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B143.lean
c0f79cb8c42068551d3f1da301a8425ca5b0f721ee63dcaeca7f44d303a2a5b6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B144.lean
67bd558907cfd95d452ddf7b3f7155e8f49cfa6c12f875214cf7e42318f3e518  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B145.lean
571c7c856f08a2a8bfe5de9c0a8502e0f6a6e9b3f0cb3542692208824de9c9a0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B146.lean
596291bbff0766fdbf7c9fbba479cc467d2be325800080b58691d31339f1175c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B147.lean
70352adf941333d3022112e6efcbc9761e71ccf6d8dba06bab6a8477a1facd97  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B148.lean
b61edaa2834c420045c6e11813568a27f146389d5f7f53fc8b8683ff38f3d7a6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B149.lean
9caf4aca851147dad166d15df86341de23e941d49cf9434bfec642daf853af35  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B15.lean
4deda0c5adbe0d08775fe57f816f50d2bb7bf6abf70a7acc4d4ea7163e8ded13  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B150.lean
8f6f0f8cce50cd435348283f907015a01fddc802cc1a54b7ca7ba096d8267b96  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B151.lean
c38d7e62a217b65a301b6a551f4c0e53fc0d55415bda19db97e7fc0d8e8eae30  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B152.lean
13083cfd9722a954b2044a8a33170d020dc5439a6818545343784fa55952e892  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B153.lean
79dfdc36aca2839a92d9de37899c1faeb8848e7890fb8da65307d4538b025975  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B154.lean
9e2901682bdc50b2d62acd5b658a1ee072dbdaeea8c1109553e4bfdd236775dc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B155.lean
eccc00f5100c4c474d20f87427ed07af844196ad09d366223745943751043b59  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B156.lean
7bdfd0afb18de34d5f7770bccb7b8307eb0ae19793d6b3fdbb9ac88ef7c42d68  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B157.lean
38bf84d424ae8963dcc758b656a8eb25e0c974db2528ec8fad321a11869db620  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B158.lean
c39696553b513db686ea14f8ac7bab6dcc1ad0ab15d681969c9075166ce13032  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B159.lean
4f97a81cd47fc06bed0858c618af6116a572bca5b19749df0cc311a022721744  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B16.lean
881b56c3285cc87fa7927ef9a7f504b2f2b6a8506b96d7cc9efef8b9009a8214  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B160.lean
9caf60fc69ccf9865ddb00c2f3a55fb6d894803ef1d8bda3ee1697fb6cb2ae1c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B161.lean
072e919ce69ade0ec54e2a29b1276cbf0e22b7f8a72cfa9a9786207e83b8db36  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B162.lean
abf21e0ad72800d64c5ce187ec37dd6491aeff5b333d535c1837dfacc6b4ae69  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B163.lean
a0b66c430cf76ea71235376b1e447d828c9ae43fd54eaa559f7755f367a7ba1c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B164.lean
c183112566d1af7239ece1f9e2370464a0e8fcd6254dcc7b333de5517ffa2f83  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B165.lean
b3b4eb7c0f199c00cc94b9babe6ef96b9dc218a718103cf3cc12fd4509dae140  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B166.lean
1d29916f999495f16f29967d8c028f11b8b7b850905c55f4555deff710db60d6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B167.lean
3b9386de861d45f372025fa46cd30c69fa5ae055c4b662aa31257dfedde1ab1b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B168.lean
41d1bbd92ad14983f3e40b4fd5d6e6a84178a28f167dde1411cb73f3c930a833  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B169.lean
a7932f54085dc23a98189456c70dc5ca50ef371bf96b20a9a494b25418581b66  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B17.lean
4ff5682bdf581cdb095311e68b37e79fb91b551fb79243578089765ea00aeb71  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B170.lean
e5180463e126033273302b8a06a63379a96647deac6fac4c8d2a8d4513e30a5b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B171.lean
511bb1091a2483e3224f97c42c331f5051400eb11cd34af2e1306260e051c39e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B172.lean
f386c44e37eb9126a773f905af02a1230bf3addb2c5b0f62627b9c84b4ec26db  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B173.lean
b806cc854bbf5c1a1f6e7b4d8eee99b72f342831aab31bd30305f634bee9f9e4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B174.lean
d50a6ac86770c8da105d52222c7d47669920c6bec6591d46980e4cf429d26667  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B175.lean
fc5a7db3eb6d1328ad9c72c69b278d0e9b86875d37bb8da9ce5db8114c4b1bb7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B176.lean
5b315a9126a769b91522ec9ba425e6b5ed853e8c0fa9a6b7428b285dee844455  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B177.lean
60de166e159ba49ea530b39c3e2e88ac34113a8af32fc60756d2100432589b8a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B178.lean
d4b64e7f475bdd3fa4e57224fb20f1ca61a50aca8cd0026902300ec48f507fd5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B179.lean
96ee9be0ce046d60c2e251ade99b8f91318d403afaef743c1bc7d715230a24b4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B18.lean
333bf4241ac5905991be6cb7b4929c315182b09e5ea7d49b1878980024bc72d0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B180.lean
007039b1e28931c4899c9feb110c4f8f00a968f527713808918124ad204f397b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B181.lean
2f67717b5862e06efde666f970904cfa8adcaab626f1e45a7c601745becb36fc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B182.lean
669b662e818cb922f68651752afd73752af1cced1e2f8f151aa31ca6c3febbb1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B183.lean
5329de42478e63652c36fb285e6c20d8368c62a19d6b28edce87a8e4ad463a7c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B184.lean
3d8ddf0e0a08cef317dc2d5c21228b209742adda0557926046e611a0ddfbabb1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B185.lean
bc5f0e74ff8be24d0f2acc4aed632836aab3673922b9ca8bf7a2826b9040af43  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B186.lean
f68a565a0fbc6ea199d07baecdac325f041f6af0f0bc4d44505012db42b15295  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B187.lean
1194658e72f1dd518a186208a8b73bc6519df8586fde2743db0fbcf3bfaa5c4f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B188.lean
39a0934b532bc7626711f672d8d4be7e3f5bc72014dff04ab5b590578d10962c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B189.lean
63747cec9be7d1ccc8581e5643be8477bdca246b90fd9757f819b4ee2123fecd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B19.lean
709746b3768880fc1dca3ec4c61bb61ba71a1b7e614398b8e02f0fa9e00733cc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B190.lean
73f648d2ca8a805dae78fef6385a4cb714fd6bcfa9201d55c60663863728aabe  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B191.lean
c991d16109d947a3e28e814bda1d7996f9c777b6261527a06763557c2205f0b5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B192.lean
2c5167350d71fba9b9e605652a7a8bcca4370dbfe42d974b6850168d82969df8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B193.lean
7abc7615e8b6bd7df8d79c04dee0487bcd82d7c27253fa01170ce5beb54da621  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B194.lean
79cabefd0b806b690ce48657332dff82bc7eee3a723c19d83952f807924bada0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B195.lean
e73f03cfbbf646fce4ecee491a9fe5fbbf172c0c4ea1042a7e08927b4d2ccaa0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B196.lean
57514aee3b9ea3d02d319a516531c7c32adfbc2b339d8b497c039fcb1f990894  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B197.lean
d00458fb6c76ab4af957491da37f54959460a4c9d43db8b89048f402ba79cf1c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B198.lean
448659bce86a14f14e406a0647ab2f5af9882e26441335bf4337c0532cc4e1a3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B199.lean
0bfc4a710f4ad3795b333f86b8bfd8d5c84508725e079fd32e987879b1ed9984  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B20.lean
c8b1b5ef0480678340299068da8fa48231f00de726708bfe69cf916293012dce  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B200.lean
e83ffa7b612c307156a6c3a3e51731b6b0cf1a3242748363a48738c85113328f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B201.lean
ad84da873ebfe9f3afb3eb3499ff498e5ef4cd84515901cb114f0714150713b0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B202.lean
cb052b9f878e08067b6f4f514b90c1a46d501ae3cd332827b48b9c7071575814  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B203.lean
9d97e43ab43a37bd48f2e40f1026e91ca09d32f462cafa58baa8672847387bc3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B204.lean
3d69df813b4efa3bc779520af858330b8d64eabca8b9c6c35fffe2f32840430b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B21.lean
5470305979f67946e7d631507b239c186ed17ac5cd591672fdf155273138579e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B22.lean
74c175407f42e9dc5e3e5ae826dae377126d2ecd83da6b7f373da81ed548a47f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B23.lean
60213b1e8e23279a51f8b201740c1548c28b69e990e6c0c6114d9390612e571d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B24.lean
cdf2ea830bbeed143c09784eb922bc498da0d4fd697ee31d4db61b4c4e4c7920  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B25.lean
ccf0d6fe554f865f3830a0255c4d4e5c333be8246f15d3c98b288b7bbb37a14e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B26.lean
1f17edbeb8b13672bc418dfa398eb46e6402fd1fc465c1fa980091a024f4893d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B27.lean
6127cf6700d1ec4741a128d461318fbf7759775944e6d54bba9080eba6683f90  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B28.lean
223bcb57b3edb4e669e0ce54489b3af95fde1e846173608aeac2f24412f51de1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B29.lean
e01a6736de28607049f076e907cc0adc21dc2fe47f748474faed4159afa0ac83  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B30.lean
3386691959e890d0bca286a4ab0931a8ba7a1560154fa354585a3ab76f2468af  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B31.lean
a3a9366fd9f384aa2009731ca9678b225eb350553b8560e40958e464472220de  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B32.lean
a062556e6da8a13e2205c06ca645cc9ce89400b6919614f78479109085487453  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B33.lean
d0b378455abd2d231e71a43d3d9eedc814c90dbc1a6ba7cf7ac8fa86f7d780e9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B34.lean
6a488614b8a97a5f9e1a5094dd7556906c8d91e744ebc9cad045c34f187900c6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B35.lean
e52aaea8513016b91540ad77161a11340de6c4d40a82e044a9a033eff9362ea6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B36.lean
cd04a1117b83f79b31ecac73ea17c06317fede7cbac6dc0c8c872dc7db415b1d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B37.lean
ab6021876da507268a4b06368eff761eda0e3cd30f068257f5e9a6cc4f7a126e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B38.lean
fa85c4cfba80aa4e2bb7475e89b35d6adc85e9ab00f28765a6619b342a600e7c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B39.lean
fb8d82dbcbbade7aa2eaca0831ab11cbd0d1b8b8c64918a29307bcbb0df326dc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B40.lean
92027e2efc65748ebeced5edb8638653409b836a9053694650602f057657fc85  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B41.lean
19ccdced93753a657dc0348f950e26ea8be05cf7b5328a95a0ed1746db740527  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B42.lean
cca296396342471c1dd8ab72ecc087103d067e93af1f58cf1b65a0b9d4792113  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B43.lean
7f3a2e9da0622ff08ccd9ac41b852207ea021bc730befd05c438c02ed13f2500  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B44.lean
9b1e6021eaabccdf6263fa4f5a1a2b57e19adb21394b3cb2371c522ac1fa4234  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B45.lean
b584ef8b5538544457d5d26e5471d4664d04e8f19ca688548a02eea870ba94ca  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B46.lean
c9e90bfb04ca541bb880a0af7cc7c970ac12cdd558f03c5994e9be885f2e4d53  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B47.lean
f8e948708b6893eb89223c9e3d05c6599a83757daabdfd9a47257a3b0792933f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B48.lean
7c610a1c309b9bb3a6ffef29c5a2eac103d9b971b45efc65088a6699cdbb9abc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B49.lean
363a063374a0e964872715ad80381640fc99fc3a6216acf08281eafb5d55cb53  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B50.lean
b4192282e7055351fed8d66f8985ce5c362774f44353d1be5d180ec939eefa8d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B51.lean
b34f4ce8eee6135cc938dbc09984ad431dde426296318194849e7382e2b29534  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B52.lean
abc47d98963f875d7304e7f9e2add61969de3f8982ca1e267f8fb42b76f03f5b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B53.lean
90250691c57c6aed8e2cc5d4189f56641047868b59db3bfd645fa7ec13f0eeac  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B54.lean
5cd7ae96a02d9970323d82b98843ffd16a57059b8ce1c4727825c0c30b6e3356  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B55.lean
4fec67e96f927ed53c0023f01eaea8b1bfdad44d43ab2b382e1dc1e7fd04840b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B56.lean
9a55ad4451d3506bbc230f41e2fa16421f3bf9e8a4c6c19cd43fdead12459bf7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B57.lean
39d6df97aae7bd0ae8356efba9bc00313e9fe929b46b291ccbc49925af86f7dc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B58.lean
bc71013384683b4aaa23f521cc8865eda75da6822f8b59c1727f1762d7655ffd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B59.lean
895b0f4afaaf522b30cf11679a7c589cda85f47f096755f27f1848239271e372  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B60.lean
f43c6184aec4fd08786e0a8aadd43a71f33c85e14e10dd0d733bd23048cbc415  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B61.lean
4a0c54c70f1ff49b951f9a886c0ba337d02ca9a0bef2805d6155567d6d9a4185  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B62.lean
13d85cc62d8f66946152ce4d031465514ab48d2050b3f67e23d450c749a84864  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B63.lean
969f408815d6cd98851f61df03b1332edfb2e320b20f5c12eedbae266ea699b6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B64.lean
5294cf9130dbc30e21c136af67d155933bd8ef9e42d02b6499719604763005d4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B65.lean
d9e4224b09ceaa91a4510fb29a3ab6809cf305fe2bf5306a0055bbe3c326fbe9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B66.lean
b58b7f2c3d901d093251c05218311a2211cd9f8d73979046a38c97fac2ebffb7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B67.lean
c16421d25fc3a9ceb2d29ceb3da7ba13c5ac05d918fdcd5a5a1183525589ab2b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B68.lean
e5687ab42986cb00f1031b21425a8a6aa110481f6c07877935a097d5d1661a0e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B69.lean
299b9e114721b14244d1dafd42a26da49c24a3a3274b669eaef6c7528b891bfe  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B70.lean
d32ba677aa2781a5f326ccc32e6995eea1bad2d09f64f603c35dc4a6d245183d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B71.lean
59bbe207ca7d27de4ef1c1d95a54928666cebf4d77aea66664cb010862333f5e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B72.lean
af7faf345ac5d12ea5c565c4c4b792478fe0c14403cb436f919a3ee657d34238  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B73.lean
ccfdd30251509ecd0b6b6931004f1aa072dde6509783ad7204045662707948e5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B74.lean
76e1053a60ee4dc762340219c14081d51fd2e84f9f1997f01f395cfb06f5c02d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B75.lean
ed41b9020ace5194cd5dd497083ba4ee2b0a7f1bf2c3ae0cd5d4e33260fce3bf  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B76.lean
2e314721ade49e438709128b09c0bf485d97a82a307feccd8f595fb9bdbb435a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B77.lean
b8294da1814c9bd42db9d1e81e017b4f018cf143cdb68cff175a542ac29337bd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B78.lean
babc9989f37b3cf9d4a3fec266dd952102461b1712ec026191fdaeaec3ca1c05  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B79.lean
348115d668da93b657aaede79ca54462f6f005860313c1424e864351efd520c8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B80.lean
2f41d01f25445a1f18a25397e2177f0c674a9f40fde291a0c6fced378814fc58  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B81.lean
cde5910001608154ff14ab68416cdb6468ee79dccac48c6921f54e509a6e77d2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B82.lean
744a62bcfb53ce5d02e19144039955beaf8190244a066ef3dffc070216f05bf6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B83.lean
87e5017f3a3851217f64dd16aa09cc14c940052886ed02f8d0b8c3673b229aaf  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B84.lean
b77e1fead7f1c2be8a28e989d98427d50449ab6c6748b57c3decf3cc67ab9e5c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B85.lean
34dc860d4ee9f0d5f46727562146cd388b47ba79db73a3af76c8c22b0b812673  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B86.lean
8c73879a849cf322ab5933d0df56034b490e7880d580dc67eb47f7f06a951826  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B87.lean
184db779588c4349ff4f98a29a010d0b246dbb9a1ce785569b080e25a9a07ee0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B88.lean
3c39e0203f8d4129ab780af2d80c753a13347acc4ec1dcb0dc356c8de23a40ef  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B89.lean
3fb980e792fc9149431996590c8cdad84c467fb4785e2edb8ffdccde0b006a1d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B90.lean
bc679c7f4348f52450e87cf26e27db8bf8b930f958df016db1d50fcdd63f549a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B91.lean
e2533af3404931f2ab2730d3bbf77196e982e446b2a8fd4e67841c7f349e8cc7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B92.lean
b4db88749fc70b989a447a4cf0d5e0e02b1f1403b44d0dc7e2bea2cbe74235dd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B93.lean
ab355d1727376a062dbb065621366c43aa5b1da23a6d124794532656b639a48e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B94.lean
60969dba0a446b6b7fc4013e2434cdad355dc9c5529d161d0c304a0a7e4dedba  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B95.lean
87b080daabf920b481c50c7db6e76cabca27708e9fbe158b769ac808c29e0f5a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B96.lean
422e6f6249ef3740d1df29944405dd831c4f73628188c2fc8ef0787ef9db18a2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B97.lean
07350eb3a30775a366b865376384f47da0f9a3ffdf11fcd3c37d2f1b6670a1e2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B98.lean
3b208c46b84e9e69dd890cdebfd9904c25ccb26bc535bbf9fe74fb762882a2f5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B99.lean
cbfff6d847f62d93a9ae7107bc4667ceaf541c8bca7932bcedfb4d8189054849  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Data.lean
a5ef077d8dc38e6f4843152f57ed905494012d3bd0f6043736062082118f89b3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Pol.lean
f41643fb9ce04e13243421414171f161cf91a8ff503d76bec4338b32caf5f914  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q00.lean
91ebe4783ed931f362ec23c32b2d2cea440be38e07e479f8279fe65dcb74e756  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q01.lean
ec7d50ee476d18432a879bcb3651c4379f718aaa2733a5bc4c6c499660a0d467  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q02.lean
724b15d8cce15d8a72009319632f54bf1bb6be03ef1f3c4820981f009379e035  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q03.lean
c491d15489410e1964cd150c3331ef5b74a852e96192b98eafc2b07142090b49  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q04.lean
82bb00da3a5bdf1b84b331807c6cfb451bea5f31097e17445d3e59fc2f0e1e99  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q05.lean
c73a54e5542b20e254fcb059b7025f25b9b0909d135a10082a01ad3eb089930f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q06.lean
19fab1926274bc8ce23c56480da2ae520a33241aa9895438328e47ec0d95809f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q07.lean
20460d88dd3cea0c2b350eb5d1304bd8551c3c7d17947f571f1130489ed49482  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q08.lean
9b3a60b94340abe9f7d2739329386af4bdfc071870d76e7b2751e85df77df87f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q09.lean
35e737d7666d6cd0e3299f22cd16f44b59dac1cb364db56c686ee382bce94df8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q10.lean
a4f607055b8f9ffb2e56926a64cbc2966539d7b53f22f7cdec7a63f88c2beb99  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q11.lean
4b25dc2ea5d8eca1cdc7c1fab65136961402655fe87336a92dc1e9af62f60c80  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q12.lean
511883b3c9e935e6655694cd0f9942a1b2334554cf5603764bc9c98dea0d7bbb  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q13.lean
3d0f890036d57d929d356e5afd389ef075052596508bb85151795cda1616328a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q14.lean
8450bdc8cb9c310038126b363bed0f77ef127904a5f49fb4ad250ecfef8c5840  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q15.lean
6cd3fb6ecda8668dbda682763b18885b6d020e5b4b2047df817610961fd34cd1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q16.lean
898c9df46efe9665717e0822133e33b5c4064904c2fc9807b9de0554eb757c6a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4T.lean
3600659bd45be796595960da7d138db476ee5c25f043cf08359323e51edf5065  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4V1.lean
e42c7d44efdc97f1ca91b2ac718ae19922cd310076bbc789e3e411fea5e9c859  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4V2.lean
448051632b12384d2755febebef536626fef25ab9e9404143c0530db708e23bd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4V3.lean
5f8a1766659ad0dd3bca65967d3173ca477ed06a006e38ca24fb24c591343114  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4V4.lean
edd096375ec1f20d883cba94c7e2d2f3d26c4ff2904a6c750fa8b65e6a57bc06  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2.lean
6cc97b6f32a977700ce601ae14174abe08fe1319a785d3bbf7442db6e5f2434b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2B00.lean
b5532939fb6bbf8c977aad270f6fd4e86af7ab248cb349f880d6973399fb4439  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2Data.lean
30c5a67781a2a621029b6d84327a38a332e4ee4a62540189275a94bc6b31c22c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2Pol.lean
fee4aa44e80b6bff9b4d90caeffb8e651154efdfc0a527a33a05334ae24714d6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2Q00.lean
1ffdd282cc4ad22cd1e225b1589bb90c4a81541454bba5893dd4321db58c1a34  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2T.lean
b43b22d014b6830970f0b14ff3bb139a45757b47a53d367ca408a86af0460ba6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2V1.lean
2ccaad9fb5eef1bfc2caf2ac1b399cee08175255ec10c65f5d647ed01cab0a61  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2V2.lean
de950521b97cfb8e44e74ac15386c0c81e26bd31a66f1724bd98473c287b42f8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3.lean
df87c8828898e14a1e9385b0d8310ed8df291689607da14919ce93fe68ff4dc8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3B00.lean
71752dbe6d822514b3fa7b4bc2ef652eaa01f0405c8aa5c7243f6e8e8aa319aa  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3B01.lean
1be07d773b6de7955d237f8edd83d74cabab921f1df3630bd0cf4d15e9ea58b5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3B02.lean
d7a089b10d200ff3e62da02b11b9db57208876b142f1ff14a5ad3357f55b1e31  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3B03.lean
6b00978899d85dabd1a8ec311cdf1a3b42ba597c8860615ef55cbec0bffafc41  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3Data.lean
65eaa1a8f5033182faed6ade24b0974c99434fe5cd4a1076ff1084de10fa0f09  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3Pol.lean
5b09edc45b999db1dafacdb538e16cf71b4290acc6ac640bc20b83697b5a2aa7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3Q00.lean
cd41a0111d5c1e1263596b0e79a35d421cd1ad481370b3ffd78c129b6127e788  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3T.lean
1c2aaf53db1d405a7a728a644cdacecce9536cb2875f2b963245774c4375521e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3V1.lean
9792afedd60010d73427fcc6bc89a15bad462d2897c1760f4158583ee89d78b6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3V2.lean
275c7ab561f1139dedb4b0a2f258a00ab0655a577b6dcfa1a1d1a5429fc038b0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3V3.lean
21aab8da57acf0badd236cf2a997971ed7c3821ec91cc0170cb8847244849a94  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2.lean
ab742926f1894d7913ab26f2b71365b294dba64504308b746903c91e07650bb3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B00.lean
29ed5e305e3f7bbec31b9c8acd1c04436a161ec82cc8b94b3166f1272c0dcc6d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B01.lean
c8463ea89c584e537e22ee16f94c022e122f56f2ff8a9e942c9bc46b357f6467  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B02.lean
6b5f3fc865e018b45d041a6bff165b2fb7fe68b9ceb0177da24a6b926ff3b296  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B03.lean
b31560b5e8b83ce613ab6b25dbe870149be0bc9fba82dedc31c9c188107704bf  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B04.lean
ae2319739dedf473d639c5c6674adc0f02779fe1b3fee00929396f2e255becf5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B05.lean
cd8854bd42dedb712f8e96296e25de131504ceba66aa2845690f2b7d3bad06d2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B06.lean
d4077cf8fcf365ecf553cbc00d55da619ca4512d5ad2d5b5ae7f4f4bd97a9815  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B07.lean
f2a93273d4aa78799f88886b085850639034b87ea49a6d9374da4dc0dc677ff9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2Data.lean
9a0a8f706cb72797799efd91494c73d9c677e1342e72ccce85dd81ae49c09dc4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2Pol.lean
947558fac70c15ddd680371daf889e1ee19ad85f51fe6620278a5cf325ffed9c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2Q00.lean
c18983e695ad978e13078fb036b517879ae47550848f9621aed31aa1586b669a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2T.lean
87637fae155c31184edffc940ea8fd6e0eaacb45b8bb5901f27fcc4109682701  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2V1.lean
6b35249c812a1912249bca7b8e5c97dc6bae336a111016062095e5244be99db9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2V2.lean
80419638f5a3b6f0fe598f95c88109a37635cebe323f6e7c8646b33647e18109  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3.lean
afc95ba0c28443e0de6caae0957dfa5c9e0e5041611cd959c524baa77db647cc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B00.lean
864e1c611b17ec2e7c93b83e5c4d1cc1b645525f24867baa076fd1722d73406e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B01.lean
a0c8eec6549b6a5a4a5b9ca039d823f69cc6b61980b9ab2636884c8703b44dbb  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B02.lean
0be998e34fe47a7d5c77532196a565b67445fa6446524214a3e8929aab448bea  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B03.lean
53e12aef1873627949a8acacdc4ab86158f5402923c9cec48b9bf70ead39e325  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B04.lean
a03289b482810c528ca7fa9eebe464eb83fdd4a3d411437ca408895e6d196a5a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B05.lean
3ec45d4c8e76d43c60bfc9e515ab87b0811886d36448b8a15e4b923e590da12f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B06.lean
51bb8a6a20aed553b5c022b6c435fe8bb857293b8807b2e7a684862e06390c5e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B07.lean
2b3d667ca6725493746aa2851aae5d2e1a81fc440074507248baab78f1153d36  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B08.lean
4ade09235ea26e079ee76b1d1e9cff6eaa3e74877da14dd35de2d38d2d07a19a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B09.lean
65088236bbbb20fb295f29463186397e934937104ff46319516b5185bf214126  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B10.lean
89a62f5e42de34378923d11a7118f912f895ca9a9c0bd724bf6831eafe052b55  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B11.lean
6ea9727d9f9196f7ab6e6990529348750d2fbaf33d2803e6bbc943bbee890856  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B12.lean
e4cffae34ed41bf5fe99ed22d0accf357936e4f88f3d3cebe95cb6e5de71f0ca  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B13.lean
838e0552f055ff91b5b25d87f4148c04ad1aae2bea21c719f6bf38da3ae1a600  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B14.lean
13ba83ffeadc84bfe991b48973e0b082c4c7059679575034a3f0c0538be94de0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3Data.lean
5518ecd5ea7e46bcea8288432535f0478cffb11c44b053f2d23bc424d99d1d64  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3Pol.lean
7a04a7cc97437840ce2245212a60bd5f7fba08c6d00802ca87c6c42ae84ac712  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3Q00.lean
d35c96450f49fb28999bfdfb6a7985bfc319749291105ee849026c2ab125e992  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3T.lean
c37c1a623f73e0cb0d2f50ae15740ec3dc5853f8fe6c138bf3983c1b3b48a001  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3V1.lean
45e8a4c6c3f994ee654a27ffe492645551d34e1108be59de8dcfb598b4abeb3d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3V2.lean
7f5c751cd75d32ec836c7debb82150b613e8ec02d5b20a478d378ead647f10b6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3V3.lean
1645a13a1398cbd5f59c043e0a82e47eb1a6b95073a8e6d253954af5c8066d2b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4.lean
035b8db86b04b611979009ad8f5ffebcecff5b281f1a480240fcc00817d45ffd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B00.lean
9741c254ee5b71a13dead0e450488e10cc1be11e99ff423af6f3f5710f5ce648  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B01.lean
8a6827b32bd2a47f1d78bca4c9c3818b13fbed0ed1fc45968b88bb000a9f3c9f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B02.lean
f0b1dc93a1d73227e7952e3da166a3e7c4a71e64f2d8c3c33a4085dc8ca0625f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B03.lean
7c9cca8c1687f7a2b2843c2093cf0c81f4e0f8727e4e39eb534c37dec1306668  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B04.lean
e9b57d593fefefab06ac549b12d6bdd1304d86682d706f15ca07f0c93e81ee56  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B05.lean
55b40f241e7a822943f017e38a57a1023a2b3dcb307be8dd4fe6150a3dfb0725  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B06.lean
2f6eb35996d6a7f974081911cb17c005cbb494a70cca323d705988889b80cce1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B07.lean
de788653a0671b4bf5abaaf4c23945acff927cd249ec1b17fcd529d2a7913aa2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B08.lean
ce4f4a6a548eace0910e4dfd7efd6dccc18389f5deea87fda6fe5dc9df188cf8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B09.lean
02c4dcbb6f18f5c8fca50237f73972f0f5a69055c9a4a33c784d3c785ed35fbd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B10.lean
9b917825291cd280836041027472bc861887eea3fba4caefa52427f8c26eac8b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B11.lean
9d72e88a0023dd1df2cf3fa8a2aa3fcccbfe4d02559ab6798c1d2e9fce1e7596  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B12.lean
794233a9c988d8b989e75dd7c9a971e44355a4938097fc7bd3e32aa1126e0784  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B13.lean
823ad34bcd8a2d41a86264f5d50f50abc594f6688e381c4d881e5c43b880b67e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B14.lean
974f7b85ff058bc118d9ece45107e4162be372b5381fbc7f17089cae0ed6d1e4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B15.lean
e94bfe2d8d5f9a4ffdd47d5f46b428f1b2adc0d4001a1e7763853fb49fe19e46  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B16.lean
ce2084a5e04323fd563af0bd9f5085de115e4de550564e51400d17e30c2e487c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B17.lean
56c64615ac8d123454b36da64010d28f13f22da41513f70cfba645bc41b73c8e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B18.lean
c87562f4a842722a1101c79f72eb34940219cc1bb190ef0df316bb8e7921f03c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B19.lean
e33fa5e866d718c64a62b17e4a0d61ae01775242127dcee53ed566c6c540ed0a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B20.lean
c0b438641999bd913350898173cfd897546579ec47f7ffd882324a9e78e35430  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B21.lean
bdaee512e9f290f08aeedd70c4aefbce19a51d2e5ab41277f8c5139a84bb661d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B22.lean
5192487d0839dddfe6141654ae1811c7966c2df6883c10a9361fc3f573b9738f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Data.lean
923ed15558091f489441c1d5dad419d26b06c3618aa0e8dc499997663bed0a1a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Pol.lean
4a2effba7d4b02d3e97e85fb09870583662fadc23e2bf2676ebabfe6898e9971  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q00.lean
d9c1bb34da39f1f0f8e2a56d3c485c03256388943eb436b0860f64e7202e8c89  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q01.lean
17f73d5e94d5107eb964e56860f2c17b89bbf887342e15f0e15912c8b975f9b6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q02.lean
695380fc56ba99271c32eb38a58b4a6a623d88de196745db06cbb4136876b632  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q03.lean
83b6d008d39e8530627a3971f1d71568ff3784a79fe740ed4a0100eee7a7dc7c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q04.lean
3239779a9dbe7043eaec131cef48359f53d4fe0826fb7c0853270db81696d27c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q05.lean
e43889842f4215fe2a3b2a29545a86813f0ae08fcc6b885b4a81cb0b97c1161d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q06.lean
e6dd03bf3e45bf2f9707308eb3d42e564df2e433b64079b58ae0de58f04a0899  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q07.lean
034652e87198e7f99a78ff3443a405db88fdad32a1740d5deee17c067ca3eef6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q08.lean
3c9ebee6a24a69aff511a670f11e0bbc674792345f75341fb2b1d271d421b0c0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4T.lean
5aa7c739ad7840269ed34ae8b2510149be3d0786adaf9e2d7f0e336350c621f8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4V1.lean
cef0abe1731ea219d755c7ec18eda0cd0b4d804aa4e8a7ce9e8cb5b84752c1f1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4V2.lean
49a8c6bf2905ae6b62926aafbbff41922a7f60142a8abd0f10069ce017c78405  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4V3.lean
b18ef462240aea0ca31d70d2d9c93da6ceff65164c3af55ccc35280160d4409c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4V4.lean
25af935b37f1e79a8c969ea9b600e2eee65f633e63fbc5178631bf12b075637a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2.lean
b0fd027b92d89f85959c24a05ba8b2cb4dec4ed969d2b5b35e493fb36b858ae6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B00.lean
3886e0b9706755ee8f9a997160daab83a35996a07ed3db1b75f80c45d85f17a1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B01.lean
01cfb2bde2d270b932b58f02fd5ae3586df35423bc1bb2bce013f6f33e6bf4da  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B02.lean
daec7ef31e216ac173d20893762d64fc8b57b6478bd13fd29ef0d628da6969c1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B03.lean
5a2ee057f4839521d87e98379df0d748ec3babd8209beb8728b25e97d28073fc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B04.lean
e5bb9067be7b5866e61347d0d67dd29ce1cc80bc351a4d2dce6c7c4e25c8b26b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B05.lean
f72eba8a7b95f256ddb86e534f84893d25e80c0ccb11322af6217c7ece09c627  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B06.lean
76fa44695bd68bab330d64073d0fe482f70d96f80b3eb8cef24a3523427428e1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B07.lean
7ac5a609003cee753e0dc598d057a6a7d29820c05684383ff1313192471565bc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2Data.lean
3d8f0512e21802bf849b0d49fb27fba0ff7ae27ca2a47eec12070ebaea60bd75  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2Pol.lean
3bf490bc4836d51d72f33ade8b5a0da8512dd5cc208a22479877f72ed1224874  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2Q00.lean
7563c884c99a48ac8373a2394db78b1922541141f6a50d841f12fde72f66aa17  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2T.lean
2b86f86b6299620a1e121afe68f3a46a847ecb80d8211de88da81053d39df159  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2V1.lean
4d4bf34a488f7bae039d523c37c0e2a34af1a44f4e315e1cccfb8b16802ecf90  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2V2.lean
d4db5acf045215eced730badd6244b6719eebefe6d5f8eb59c60ef6b3fbe0437  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3.lean
fde16e6b7f57e2c72fc97e3619fc16d3053466d64ca419acce2038360303af38  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B00.lean
6ea8d1ba3bf44ab19f7b4266d76056393086d55974bf00b02f2dc56ba38ceda3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B01.lean
34a069ae601c2d1d8988c5a84abb7206abbfe49f37dc85102edd2180255a9b11  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B02.lean
d3d4a0d3517d143c8f50f68c21d339ec0bdb36bd4b37f40b347e0f13232d0ba1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B03.lean
3e16f24bb94fb42b3e7718161a32b2439abf1c6223851b6ec757850482156c83  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B04.lean
b8efe3fb94163d4187d2bad4a73eb00b6cbce37936fc5c4974277d96b1081253  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B05.lean
a5d2451a315dc3f720df8285f64bef4229320d6347f83a2f18a3f57b0c66a841  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B06.lean
3aecffac5e5a1e8dba983ac2398e4a16b7fd0d063d627f84e0619a14d64ce9fa  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B07.lean
7669fa40ad8506ea355399eddcadff84c91c4b0b9155a0fbfc0b093f51734b33  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B08.lean
848ba8d0b182f1080ebe6a2656aeaa7017b05333b0c152af7509c733c51cb5e1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B09.lean
25a2bd6adc3a65eae299dc9ddffb4c4be949612195423716355076815aa987f3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B10.lean
f627adacbfdb1d8d5203d4aaeaaa17dc4483ebef8788496eed3b61e95407e33a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B11.lean
9b100a856f101f32652efa1bd8b5c5ee0627c6fa9eada4d2f657d077a1a00ec4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B12.lean
b7e02caf89ca5f70321c3320425883b8a997b7226cb482eba59e15496e135fd9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B13.lean
f4ceeeb38881a7a2f93677b5c74b7e08f6e511699ad47d1032dbcee1c8631345  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B14.lean
e2ccb18793561038c9f06073e0464eb938f8386e27d400858f5f6ebb5bd6e2cd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3Data.lean
d1129f1c71532ade9f0020271b4a10cbc5fd0a4cb87bbf3799cecebfb7ace6c8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3Pol.lean
9144916e6a672916d2bd0e1a0ca61acd09cd4c92a22462ead70b1b0b6e53d209  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3Q00.lean
45f281045593e6d10d53b236c573023417522fe8a539c5e62601758afc2621d2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3T.lean
435bd763a7ffc0d5490a32a8a59e5a490f6413a7fc507f7704fbf3aea9e89803  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3V1.lean
43d825cb3256f0ce6e70d8d917a4287f2e36bcf10d1b79b713fb49c93fff50fc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3V2.lean
14b8ba627d8fbc8157354843ea9c5a88bfed2c6516c6019fc99c74c7402906cc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3V3.lean
3d0ff90409552b5e0fd5daa77d47a9cb9d663e42b79a8f4da1a41b49a6b39c5a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4.lean
72b6483f09fd37bf67d3c13d39bc1fab529d1459f2aa217c88fb6ad67cfe0734  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B00.lean
1cffce1de760c160a7db11b5f7ef45ab050535677b0f452ee0799a371a2efae9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B01.lean
6cbb1dd8713af530c4d1202c9633ca13383adbc2bd2fce0be0b6d7544b77f2a1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B02.lean
a3f14e6c7fe01c0b980ea87729559369b69ed6b9f4795b55a0b25710721f1012  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B03.lean
de75e397d73409dfbe9831fe095b51aa91f3bbf2b4a2deda10cd7d6e2059b9f4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B04.lean
0a52e53c116fea219280b215ca3c9aeda4cc913be199c9f2105fc209d4704037  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B05.lean
0998448bd5e15e5ac9068f0ce5784ed49d7d2e969e09d2dc6a916b30dd35ed72  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B06.lean
c6691a25fea68a6353998b9c928ae5a2c38dcb7a4ad42a0dc34f0134ee4c7aa8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B07.lean
bccf1d7523b02af82aa2804b1bf7dc25c7e7f5a70eb5bc50d972d9bb2eaba8cd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B08.lean
41e15b27a4472db2bd29fafec2b1c82267b566358f6cd5cba9692ac59b2b2ecc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B09.lean
65722c23f12940ef14577c4da83fcc6ed65a5d5d3a0c3aa9643ff280903e5ca7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B10.lean
c21a7b11614fa182a36fd0885e6c85624b06a25f0bd1253cb2276410797e9bc5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B11.lean
b1ccad55a58169022e5795634e89d0314416edb15f4868e58d9c2d7aaa52fb3f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B12.lean
e0722d279d54a2f1af08f461e0345c55f7c2677e436c771e2aa66e946e51d251  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B13.lean
bdc42da9b98d7dc34cd89d034b8cede637cc21e4776b70714090b807e347733a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B14.lean
77f5480aa01c8d422ed86e3c25ef67ebacac20d92d2fddb65d6da601cfe4908b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B15.lean
cd21072825d68ec4d16a29c8434b5714b7ee86c5e888c14e50b4e293b74aca59  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B16.lean
82ea447c44645432d868b27ae4eefded96ec3b64273aab431c5f64fdc0b10c63  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B17.lean
67da2907e3cef308307f1630e033dc0dbfed335a08345b9200dde69dd62a6572  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B18.lean
40d23f43e0607e856600e1378a08a17b091909a7a917dbcf3f15551329c012e1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B19.lean
9a358035633faf05159e959689212f754f353e5b2eb5b644299c12abd67773e9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B20.lean
8fcefb5184146dd5315bae4b2a335fbea041869fc53205998cf11f866ce72bca  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B21.lean
733c3e5ba53743041babb8da6b15f36dac42a8b9f62aed152cc8b260df08ff81  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4Data.lean
393a8bc75e5c02162590afd4d025ab6ead5611104a4f8b25bf79e7856acfb852  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4Pol.lean
6a76565b6adddc099cc595886e3e50d19fcee2eee11fe999326b223b197b43cf  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4Q00.lean
c43fcca7d38c2b8068f4874521883d4dbd688810608db4dc6ec703499fd88451  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4T.lean
cf8c85f9d335fce4e79c540816d0709276781b789a964a793a0eae30741ce669  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4V1.lean
17ec3f9518d70a965d0891d736f13baa8bed179ae02210ab5ee09aafef47b213  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4V2.lean
7ce89a3125f88ab85ecbb661f3d80b4c3506d3bde48640c2d0f3e7822a4594b7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4V3.lean
b6e54e232894f7358fdd3b3b12e16d16119ea47fd10a15e0ede7a34b950b91f9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4V4.lean
12db73432a6c7d85fe6a2040fefe6ab6b0c3e8360b458b2c7f53dff081a91ed8  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2.lean
5aed94fccd7cd89b00ff59278e6b60e2492a4c8a8d6333438d4c9bbe83a8b695  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B00.lean
df56336f76e1bff6c7491f1a138911479c5a960295193d96d1155b74f80c3186  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B01.lean
cc7e4d02da6eb0d9ba539eb906066f41fe6072b1407dc4c4f496ce131147a57a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B02.lean
6d3334fc8eec314db1a350db05533f00faf85c01dc2b18e1cc1fda9bb16c65a1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B03.lean
3b0540c2e509fd790edc0e5fc4e34ee992bcf6dcda2928f803073ddb7a776357  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B04.lean
a5b52f53a64c055501c0cd34ec5b7cc821e9fef55c270bb5c821ed6a99f10afb  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B05.lean
abe8093cfa437fcd3d49e681e0f7239ac7b1d8a35f05806d8b5d330efe2da845  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B06.lean
b4e3b73328a3c4775dc6caa4d6900e29c6b6a9cb096bc60ebf9045b972ffb749  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B07.lean
6c9d324fbe52e7c443c16a8152c427caf46cb3f8198ca4075400410d8b59fc79  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B08.lean
06933c181cd1574d087c8959419e26dd79eb8402dce25c6c39e6a6beb97c5be7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B09.lean
d73968d13916930df278239b83e93fe1be641e31017dd8ef44333f6b9c8dff1a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2Data.lean
f7880aec9966216c69e11061fb77679fda0beac6cd41999650932a650778b1a4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2Pol.lean
a208253ac5ffc33e4f6bc4ac891c9a5893f35466e2e7c3d6bc497d9bdad16004  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2Q00.lean
8202cdfb74d5def6a654d6812a5996051e5fa0096902da6613291a19708060fa  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2T.lean
e613dda8c638e09a0032769f67eba02fd22b0d59eb13ff4e7e2f5b507d0d5f57  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2V1.lean
ea7f00dcd5a2ef90a1ff83366437da8b61deba528ca67ecc5890a3f698bf3c6c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2V2.lean
43d8d8c0de1183b0a2bf12821f9f88abe17af5276b8cad0b12061b1fe8d5cb4e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3.lean
4e91b677e085bcc56cfaf1677cbd339a9a21e3bf25e5366bde1d37c509005a10  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B00.lean
9a8c9d1116ea47a1f978e7d9cd93cecf33468001e08c37b1699236edd79c491e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B01.lean
517438ffa59275f46a79eee9df2f670d973b6c25a1423cfb34b8dcbf0d8c8c78  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B02.lean
22e196aab589fdeedb32ee770deb1756e06c57517d3230e1e271ac1072cb7bac  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B03.lean
2515dbfc55b1cec335eaadc3fa00e704eea2ca52189c0c4c581fd797bc56ce44  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B04.lean
828e044bdcd2475d723dc8ae0264bc60ee0529112f8dce60689ab1e3956bac0d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B05.lean
0ec599cf099afbd28c0c480871469dd18fde2fe080505e3462093673947debd4  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B06.lean
b1a514556a47bf305b3527238ea2fbf8f9b53fb3abb6e25a6daa7b30c3022c18  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B07.lean
b7d6e1af9b9c8e090f727787edbf8f1180631df96b9b67e067e890408322c905  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B08.lean
1aba05059d8bc06bc96ea049418392c7d832fee5f063c45af2baaba84001b4ee  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B09.lean
18779aca61ad42fa8126cfdac8836b6c096ba4480883bb6ad1664fe5fff7e192  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B10.lean
089fcb685bbf5b1a9f669eb984323e448da97d0fae91a28469e92458c1a87bde  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B11.lean
a3cf7197a34be0cf6117f00688ce625906d4e85fb21139bb32451816e4ac4697  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B12.lean
d84f3ac96d032c842307f83acf173a273d8ce607b3626edfe82073dd48fb8082  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B13.lean
f29408394dca3a19f169de704ce521beefdc78b9753b114e6f556dc4a86598ab  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B14.lean
ec9642650e4503db11e9929694d4de79a86243e8c229906118f1cf383e5247a7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B15.lean
9d33faa5f31a8c533b6cdd2748b36b97dbcc06699e019576942af2b8ca930056  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B16.lean
19ea0b9e7b8021a24eb1928b446619885ae8265ec6a78cfddcf088bd4fd4f2fc  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B17.lean
634d05fb0e8aa345a8a28dea692cb28180f8610df3c18bd11e07fe7cc387228e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B18.lean
ea41b2eb56c7b8fec2bbed6c31ad44f283d8d6ab7e2ff7f26423393104dee4b0  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B19.lean
6cddb0b9e5c892d52a8d048206395ec65f4a2fd387e4781b9714d3cecbc0eb1f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3Data.lean
b8cbdaf1040feb1cbfa2048053101aa49658e891ea284e0608b4574a674f0494  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3Pol.lean
98d538a86b5b107b91e10b67ab31fe9da572c379a55e484b8e4ded15a885191b  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3Q00.lean
49403f552535a414bb31f6bc6e9655f485144403e4694e982efc47193d67a9fd  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3T.lean
67c05474cf2721a3078fcc1a62d7c737e218836a43f4cbd2880d4837d0b179d6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3V1.lean
4edb23d8957ea75abcc6375b374cb735027453609d6ffff78199bb3aa6cc2947  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3V2.lean
a2db523fe8e0a7c3a730a6856e0f978f1a2400705d566c0a4cb79c90dd1043a7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3V3.lean
285e5c59e9109e5e0f3117d03acd337b612dd8a2531c4b512bc1af2a50a9ee79  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4.lean
d673baee1d1e03356e2e4a612d3d5111ee8ae0d3b226f75a76e2f182c76ee88f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B00.lean
edcbd6170fb4cb4495a616bdf50f6f15677352cd1355729affbca81ef3fcde68  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B01.lean
bece33a7ac84ef4095e9048f1ddd48a6db5a925e527c3737eb3bd6dcb57ac04f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B02.lean
feb50530b686a31d8e9a1bc75628a4d4c1b601d22054e4e070e297be7d10094f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B03.lean
6113e7f6affe2b0753a15b941ab05fddf6e17e566b9bc187cf00b372799d656c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B04.lean
014d096694fdad527fa5b1e1693583733041885a2ff4832c8c09444203dce69c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B05.lean
0699a364292f7745cd9a5678502489d132c068cda14f06c368c333e121b3f4c2  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B06.lean
1419faf9eb9b8afe5bc4a6de5d8d681faa54da53c5b4b29aae84eca9f7d3571f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B07.lean
4803fb025b27d0149350bc77378063cc22263920ab5f6a87398488880ec22fe6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B08.lean
c05f5d322db509c828b268d4b10aebec0b5c82f7f5178a7653e9cbbd002c0a49  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B09.lean
fed1644b111ca242e125cebf5106457027ca001ab2253ec5cf8792a265e51f41  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B10.lean
b9febbcd8faa0ea613de7f7e71bd3f4c9eda2858031fc59253c712fc030fa9c3  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B11.lean
2f3a32bafe5fabe12d48714c8e49c16f2cb53e3ada9e8e6cc316c4cd1277e1a6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B12.lean
da0325a588bb5ff562e84b8aa163fdeac13e35bf135953cfd602ebd968e00f4a  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B13.lean
bc472516f710c918b907b92aa91b3c0d0d9b3e9e9cb4423cc868f39dd7377996  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B14.lean
c0d13f766ee4c185a5f3cb7acd779234e3649fe60b7a116925c3387a32334de1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B15.lean
8649f3ab3b088406ab60061c394ca8f9b488bee8881080e1d25159a84570d9ed  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B16.lean
22eb44ec7f68ea38ed51406c9b7ae9b8f8ef3bce28132ce662428a7259ca64a7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B17.lean
d62fc370918b0a531447e07e388e32a4ccc13ced978b6cf203959b7fcc735db1  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B18.lean
749867fd84c437a97d1fb96a7718e2588778477d85e68ab447dd5c77dd1d3f69  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B19.lean
0cb2cf8fdbd05e21c6fa9d01c60236c34f13b67b1d92a4c89223917d0df9f01c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B20.lean
c39ae80c097d983f6cf72148607542abadf1e675a5189e6dea7ac512f9cf6f49  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B21.lean
04814b3fa3babdf45bb906238a7436c01c02affafcc36641bd1e2ae799ab4996  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B22.lean
731a5c2a4877a8373c0f1ed10ef8c7b9e6f16a91bf2966bb632d51ce9057986d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B23.lean
ea876e61c927fd740dc5ad6f1fc729831383d8369d5ac226cbce09b04603b90f  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B24.lean
4b7a923455eab4341fbaf7e82ce2143825a17f0a67450f56a9f9e078079fe052  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B25.lean
94b393ec2e690a45bcdab83222930e2b89f8ef1afcd0dd39c971b2de51c48b0e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B26.lean
2ccc7fbe62bcd8258626fe2300ccdedaa69b3ef31ec62e527002c7cf815f75af  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B27.lean
3c1b72377477425f13fff061e5ef076b10ab04d52c43dcd1bb1d8d70d623d578  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B28.lean
bf84a99183bc90a064ae8a919bdaf808b118815543e2eae2afaac8263e057388  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B29.lean
ee9777ec35fddc9824ebabcfd76cb39af274f37860e68b302db3bc6b35a4dc6c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Data.lean
e8e59e8c197c4016249eb09b98b675116208a38602863f4b8183e21ece644ea5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Pol.lean
32b14bbf48d25819081526ed441cf35ea9d4680cefc006667a265b5f077386c7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q00.lean
724e9c92f3cae0394d6e3826dbf8493b3c6cc5b75902b08878fc1277012e0f4e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q01.lean
a16f2733ef60dc38dd8921125abcb19899537d505d9b4801627c44afd98a96b9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q02.lean
871929ce4b13ba477182c0296deda8f59734b0c111d94d5b65be47d9d92f1a70  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q03.lean
fe1518940eed61e0a58a6505276b133c07e364579c671d609a545efeeaf6963d  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q04.lean
268412db89a73e311c392a970bf1d9b9f78af7ed36886f4176b881c65113073e  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q05.lean
ae31e6c748134bdf1a6a4c2af12f9c0f8a03dceaf7e4c62106520404d31f9f93  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q06.lean
9e94ad86db293d9b38d40ce81ed4f3ab169279030548a7d0f5dee2404e66d93c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q07.lean
d60b838c6480e0749c83016c4331231e14db92068598dee381fc25e9b000d6ec  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q08.lean
51149b7783bdb720243efb3ab3d74bfbdbcf636771ec1d4c759eb482c7f4a0b5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q09.lean
8e5701ee10c4687748d31dee128508c9ca4f2f2fc5b9785a502c0672aa08f2b5  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q10.lean
1f3a71aedfa23b9013ca73d1bf11aa0e45eb705b653e3520e5471c5f846f2416  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q11.lean
79b6ae84a95f040ad6cfd2d9dc09b702046526daed488081d749c5a47bcf7a60  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q12.lean
7eb307bc033f78028f6956e08c9c3f3bafe75108cbaeb117d98712b9d67915d6  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4T.lean
976563995900774952a80a3fca5551430a890bea7d291fa878c26395813878e7  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4V1.lean
db764d3516a299fc80277b4232e40587b82d73ecfeaabaf0023007ffd77ae8b9  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4V2.lean
38aca5b9bd07ae5aefad15a4506c11559a0acba5fc1ddaa94692eb9685d4881c  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4V3.lean
009f80cfef890766cc0304969363d2e525a52ff85425cd96a940dd1a67c88633  formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4V4.lean
d1f40522ee26ed9b572c417a7f8da2d6a730d585e2fd8bddc73da7285056cfc6  formal_companion/lean_certificates/tools/axiom_check.py
cca8abd7f26177f1ef9babc4bd101156ec49d1a36ef6820069b965e088ae6080  formal_companion/lean_certificates/tools/build_certificates.sh
013b17bb1d57c2a36ec6fb767adfcaa14bbe3995705fb3057233cd86a1938a2e  formal_companion/lean_certificates/tools/forbidden_scan.py
f9ada62896c2231df1f3a3d329aa03205966d3119883031be596984d3aa39275  formal_companion/lean_certificates/tools/meta_scan.py


==> anc/formal_companion/CHECK_CERTIFICATES_QUICK.sh <==
#!/bin/bash
# Quick static checks of lean_certificates/ (minutes; no Lean and no network). They repeat, stand-alone, steps 1 and 3 of
# tools/build_certificates.sh: the exact-set check against MANIFEST.sha256, the 83 main-package dependency files, and the
# forbidden-token and meta-programming scans of the 1129 sources. They do not build anything.
# Run from formal_companion/lean_certificates, with ../lean a copy of the main package (fresh or after its clean room).
set -euo pipefail
SHA="sha256sum"; command -v sha256sum >/dev/null 2>&1 || SHA="shasum -a 256"
W="$(mktemp -d)"
# 1. Exact set: every file listed in MANIFEST.sha256 is present with its hash, nothing else is present, no symlinks.
$SHA -c --strict --quiet MANIFEST.sha256
find . ! -type d ! -path ./MANIFEST.sha256 | sed 's|^\./||' | LC_ALL=C sort > "$W/present.txt"
cut -c67- MANIFEST.sha256 | LC_ALL=C sort > "$W/listed.txt"
cmp "$W/present.txt" "$W/listed.txt"
test "$(find . -type l | wc -l)" -eq 0
echo "exact set: $(wc -l < "$W/listed.txt" | tr -d ' ') listed files, all present with their hashes, nothing else"
# 2. The files of lean/ that the certificates depend on.
(cd ../lean && $SHA -c --strict --quiet ../lean_certificates/EXPECTED/MAIN_DEPS.sha256)
echo "main-package dependencies: $(wc -l < EXPECTED/MAIN_DEPS.sha256 | tr -d ' ') files match EXPECTED/MAIN_DEPS.sha256"
# 3. The 1129 sources: the scanned list equals MANIFEST.sha256's src_overlay lines; then the two scanners.
find src_overlay -type f -name '*.lean' | LC_ALL=C sort | xargs $SHA > "$W/SCAN_SHA256.txt"
test "$(wc -l < "$W/SCAN_SHA256.txt" | tr -d ' ')" -eq 1129
grep '  src_overlay/' MANIFEST.sha256 | cmp - "$W/SCAN_SHA256.txt"
python3 tools/forbidden_scan.py "$W/SCAN_SHA256.txt"
python3 tools/meta_scan.py "$W/SCAN_SHA256.txt"
echo "QUICK STATIC CHECKS PASS"


==> anc/formal_companion/CLAIM_MAP.tsv <==
printed result	Lean declaration	axioms (#print axioms)	Lean statement (#check)
Lemma 1 (a)-(e)	A36RW.Relabel.KLx_eq_neg_log_add	propext, Classical.choice, Quot.sound	∀ {n : ℕ} (t : A36RW.Target n) (q : (Fin n → Bool) → ℝ), 0 < A36RW.Relabel.massOn q (A36RW.supp t) → A36RW.KLx t q = ↑(-Real.log (A36RW.Relabel.massOn q (A36RW.supp t))) + A36RW.KLx t fun x => q x / A36RW.Relabel.massOn q (A36RW.supp t)
Lemma 1 (a)-(e)	A36RW.Lemma1aZero.lemma1a_zero	propext, Classical.choice, Quot.sound	∀ {n : ℕ} (t : A36RW.Target n) {q : (Fin n → Bool) → ℝ}, (∀ (x : Fin n → Bool), 0 ≤ q x) → A36RW.Relabel.massOn q (A36RW.supp t) = 0 → A36RW.KLx t q = ⊤ ∧ A36RW.Lemma1aZero.leak q (A36RW.supp t) = ⊤ ∧ ∀ (D : EReal), D ≠ ⊥ → A36RW.Lemma1aZero.leak q (A36RW.supp t) + D = ⊤
Lemma 1 (a)-(e)	A36RW.W11.Fext_le_Hext	propext, Classical.choice, Quot.sound	∀ {n : ℕ} {ι : Type} [inst : Fintype ι] (t : A36RW.Target n) (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ), (∀ (i : ι), 0 ≤ w i) → ∑ i, w i = 1 → A36RW.KLx t (A36RW.W11.mixQ w q) ≤ A36RW.W11.Hext t w q
Lemma 1 (a)-(e)	A36RW.W11.Hext_eq_add	propext, Classical.choice, Quot.sound	∀ {n : ℕ} {ι : Type} [inst : Fintype ι] (t : A36RW.Target n) (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ), (∀ (i : ι), 0 ≤ w i) → ∑ i, w i = 1 → A36RW.KLx t (A36RW.W11.mixQ w q) ≠ ⊤ → A36RW.W11.Hext t w q = A36RW.KLx t (A36RW.W11.mixQ w q) + A36RW.W11.expPostKL t w q
Lemma 1 (a)-(e)	A36RW.W11.Hext_eq_top_and	propext, Classical.choice, Quot.sound	∀ {n : ℕ} {ι : Type} [inst : Fintype ι] (t : A36RW.Target n) (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ), A36RW.KLx t (A36RW.W11.mixQ w q) ≠ ⊤ → (¬∀ (i : ι), 0 < w i → ∀ (x : Fin n → Bool), 0 < t.p x → 0 < q i x) → A36RW.W11.Hext t w q = ⊤ ∧ A36RW.W11.expPostKL t w q = ⊤
Lemma 1 (a)-(e)	AGF.agfv_succMass_eq_snOf	propext, Classical.choice, Quot.sound	∀ (n k : ℕ), k ≤ n → ∀ {U : List (Finset (Fin n))}, AGF.FullSchedule n U → AGF.succMass n k (AGF.qSched k U) = AGF.snOf n k (AGF.execProfile U)
Lemma 1 (a)-(e)	AGF.agfv_schedSucc_eq_succCount	propext, Classical.choice, Quot.sound	∀ {n : ℕ} (k : ℕ) (U : List (Finset (Fin n))) (h : AGF.History n), AGF.WF h → AGF.IsSchedule U (AGF.remaining h) → AGF.schedSucc k U h = AGF.succCount (AGF.size h) (AGF.quota k h) (AGF.profile U)
Lemma 1 (a)-(e)	A36RW.Relabel.KLx_schedLawE_profile	propext, Classical.choice, Quot.sound	∀ (n k : ℕ) (hk : k ≤ n) (U U' : List (Finset (Fin n))), AGF.FullSchedule n U → AGF.FullSchedule n U' → AGF.profile U = AGF.profile U' → A36RW.KLx (A36RW.Bridge.balancedTarget n k hk) (A36RW.schedLawE (A36RW.balancedOracle n k) U []) = A36RW.KLx (A36RW.Bridge.balancedTarget n k hk) (A36RW.schedLawE (A36RW.balancedOracle n k) U' [])
Lemma 1 (a)-(e)	AGFH.klSum_chain	propext, Classical.choice, Quot.sound	∀ {n : ℕ}, ∀ k ≤ n, ∀ {U : List (Finset (Fin n))}, AGF.IsSchedule U Finset.univ → AGF.klSum n k (AGF.schedLaw k U []) = AGFH.hwFrom k U Finset.univ - Real.log ↑(n.choose k)
Lemma 1 (a)-(e)	A36RW.Relabel.lemma1e_balanced	propext, Classical.choice, Quot.sound	∀ (n k : ℕ) (hk : k ≤ n) (Q : (Fin n → Bool) → ℝ), (∀ (x : Fin n → Bool), 0 ≤ Q x) → (∀ (σ : Equiv.Perm (Fin n)), ∀ x ∈ AGF.Vset n k, Q (AGF.permWord σ x) = Q x) → (0 < ∑ x ∈ AGF.Vset n k, Q x → A36RW.KLx (A36RW.Bridge.balancedTarget n k hk) Q = ↑(-Real.log (∑ x ∈ AGF.Vset n k, Q x)) ∧ ∀ x ∈ AGF.Vset n k, Q x / ∑ y ∈ AGF.Vset n k, Q y = AGF.pTarget n k x) ∧ (∑ x ∈ AGF.Vset n k, Q x = 0 → A36RW.KLx (A36RW.Bridge.balancedTarget n k hk) Q = ⊤)
Lemma 1 (a)-(e)	A36RW.Relabel.one_orbit_KLx	propext, Classical.choice, Quot.sound	∀ {n : ℕ} {t : A36RW.Target n} {G : Finset (Equiv.Perm (Fin n))}, (∀ g ∈ G, A36RW.Relabel.Invariant t g) → (∀ x ∈ A36RW.supp t, ∀ y ∈ A36RW.supp t, ∃ g ∈ G, AGF.permWord g x = y) → ∀ {Q : (Fin n → Bool) → ℝ}, (∀ g ∈ G, ∀ x ∈ A36RW.supp t, Q (AGF.permWord g x) = Q x) → 0 < A36RW.Relabel.massOn Q (A36RW.supp t) → A36RW.KLx t Q = ↑(-Real.log (A36RW.Relabel.massOn Q (A36RW.supp t))) ∧ ∀ x ∈ A36RW.supp t, Q x / A36RW.Relabel.massOn Q (A36RW.supp t) = t.p x
Theorem 2(a)	AGFH.Hopt_ge_three_unfolded	propext, Classical.choice, Quot.sound	∀ (k : ℕ), 1 ≤ k → ∀ (ε : ℝ), 0 ≤ ε → max 1 (max (max (AGFH.Hcal (2 * k) - 2 * ε) 0) (1 + max (max (AGFH.Hcal (2 * k) - 2 * ε) 0 - 1) 0 ^ 2 / (4 * ε + AGFH.S2 (2 * k) - 1))) ≤ AGF.Hopt (2 * k) k ε
Theorem 2(a)	AGFCert.Hopt_family_lb	propext, Classical.choice, Quot.sound	∀ (k : ℕ), 1 ≤ k → ∀ (ε : ℝ), 0 ≤ ε → 1 + max (Real.log (2 * ↑k + 1) - 2 * ε - 1) 0 ^ 2 / (4 * ε + 2 / 3) ≤ AGF.Hopt (2 * k) k ε
Theorem 2(a)	AGFH.klSum_chain	propext, Classical.choice, Quot.sound	∀ {n : ℕ}, ∀ k ≤ n, ∀ {U : List (Finset (Fin n))}, AGF.IsSchedule U Finset.univ → AGF.klSum n k (AGF.schedLaw k U []) = AGFH.hwFrom k U Finset.univ - Real.log ↑(n.choose k)
Theorem 2(b)	A36RW.HV.thm1b_Fopt	propext, Classical.choice, Quot.sound	∀ (k : ℕ), 1 ≤ k → ∀ {ε : ℝ}, 0 < ε → AGF.Fopt (2 * k) k (1 - Real.exp (-ε)) ≤ min (↑(2 * k)) (↑(A36RW.Cor2a.towerT (2 * k)) + 8 * ↑(A36RW.HV.Kdelta ε))
Theorem 2(b)	A36RW.HV.thm1b_attained	propext, Classical.choice, Quot.sound	∀ (k : ℕ), 1 ≤ k → ∀ {ε : ℝ}, 0 < ε → ∃ U, ∃ (hU : AGF.FullSchedule (2 * k) U), U.length ≤ min (2 * k) (A36RW.Cor2a.towerT (2 * k) + 8 * A36RW.HV.Kdelta ε) ∧ AGF.KL (2 * k) k (AGF.mixLaw k (agfv_relabelMix hU)) ≤ ↑ε ∧ (∀ p ∈ (agfv_relabelMix hU).parts, p.2.length = U.length) ∧ AGF.mixCost (agfv_relabelMix hU) = ↑U.length ∧ AGF.Fopt (2 * k) k (1 - Real.exp (-ε)) ≤ AGF.mixCost (agfv_relabelMix hU)
Theorem 2(b)	A36RC.Fopt_le_rc_tower	propext, Classical.choice, Quot.sound	∀ (k K t : ℕ), 1 ≤ K → 8 * K < 2 * k → 2 * k ≤ 2 ^ 2 ^ t → ∀ {δ : ℝ}, 1 / ↑K ≤ δ → δ < 1 → AGF.Fopt (2 * k) k δ ≤ ↑t + 8 * ↑K
Theorem 2(b)	A36RW.HV.lossSched_rcProfile_lt_hv	propext, Classical.choice, Quot.sound	∀ {n k K s : ℕ}, 1 ≤ K → n = 2 * k → AGFPot.cap K s < n → n ≤ AGFPot.cap K (s + 1) → ∀ {U : List (Finset (Fin n))}, AGF.FullSchedule n U → AGF.execProfile U = (AGFPot.rcProfile n K s).reverse → AGF.lossSched n k U < 2 * Real.exp (-↑K / 2)
Theorem 2(b)	A36RW.HV.succMass_rcProfile_gt_hv	propext, Classical.choice, Quot.sound	∀ {n k K s : ℕ}, 1 ≤ K → n = 2 * k → AGFPot.cap K s < n → n ≤ AGFPot.cap K (s + 1) → ∀ {U : List (Finset (Fin n))}, AGF.FullSchedule n U → AGF.execProfile U = (AGFPot.rcProfile n K s).reverse → 1 - 2 * Real.exp (-↑K / 2) < AGF.succMass n k (AGF.qSched k U)
Theorem 2(c)	A36RW.LHUp.ratio_Theta	propext, Classical.choice, Quot.sound	∀ (ε : ℝ), 0 < ε → ∃ c C, 0 < c ∧ 0 < C ∧ ∀ᶠ (k : ℕ) in Filter.atTop, c * (Real.log (2 * ↑k) ^ 2 / Real.log (Real.log (2 * ↑k))) ≤ A36RW.LHgen (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε / A36RW.LFgen (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε ∧ A36RW.LHgen (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε / A36RW.LFgen (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε ≤ C * (Real.log (2 * ↑k) ^ 2 / Real.log (Real.log (2 * ↑k)))
Theorem 2(c)	A36RW.LHUp.LHgen_Theta	propext, Classical.choice, Quot.sound	∀ (ε : ℝ), 0 < ε → ∃ c C, 0 < c ∧ 0 < C ∧ ∀ᶠ (k : ℕ) in Filter.atTop, c * Real.log (2 * ↑k) ^ 2 ≤ A36RW.LHgen (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε ∧ A36RW.LHgen (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε ≤ C * Real.log (2 * ↑k) ^ 2
Theorem 2(c)	A36RW.LHUp.LHgen_antitone	propext, Classical.choice, Quot.sound	∀ (n k : ℕ) (hk : k ≤ n) {ε ε' : ℝ}, 0 ≤ ε → ε ≤ ε' → A36RW.LHgen (A36RW.Bridge.balancedTarget n k hk) (A36RW.balancedOracle n k) ε' ≤ A36RW.LHgen (A36RW.Bridge.balancedTarget n k hk) (A36RW.balancedOracle n k) ε
Theorem 2(c)	A36Sep.separation_unbounded	propext, Classical.choice, Quot.sound	∀ {δ : ℝ}, 0 < δ → δ < 1 → ∀ (T : ℝ), ∃ k, 1 ≤ k ∧ T * AGF.Fopt (2 * k) k δ < AGF.Hopt (2 * k) k (AGF.epsOf δ)
Lemma 3	A36.succMass_qSched_le_GrRec	propext, Classical.choice, Quot.sound	∀ {n : ℕ}, ∀ k ≤ n, ∀ {U : List (Finset (Fin n))}, AGF.FullSchedule n U → AGF.succMass n k (AGF.qSched k U) ≤ AGF.GrRec U.length n ↑k
Lemma 3	A36.GrRec_mono	propext, Classical.choice, Quot.sound	∀ {r r' : ℕ}, r ≤ r' → ∀ (M : ℕ) {j : ℤ}, 0 ≤ j → j ≤ ↑M → AGF.GrRec r M j ≤ AGF.GrRec r' M j
Lemma 3	A36RW.Balanced.lemma2a_printed	propext, Classical.choice, Quot.sound	∀ (n k : ℕ), k ≤ n → ∀ {Seed : Type} [inst : MeasurableSpace Seed] (σ : A36RW.PolicyE n Seed) (t : ℕ), ∑ x ∈ AGF.Vset n k, A36RW.PolicyE.outBy (A36RW.balancedOracle n k) σ t x ≤ AGF.GrRec t n ↑k
Lemma 3	A36RW.Converse.deadline_le_GrRec	propext, Classical.choice, Quot.sound	∀ (n k : ℕ), k ≤ n → ∀ {Seed : Type} [inst : MeasurableSpace Seed] (σ : A36RW.PolicyE n Seed) (t : ℕ), ∑ x ∈ AGF.Vset n k, A36RW.PolicyE.outBy (A36RW.balancedOracle n k) σ t x ≤ AGF.GrRec t n ↑k
Lemma 3	A36RW.ExecMean.lemma2b_tail	propext, Classical.choice, Quot.sound	∀ {n : ℕ} {Seed : Type} [inst : MeasurableSpace Seed] (o : A36RW.Oracle n) (σ : A36RW.PolicyE n Seed), 1 ≤ n → (∀ (t : ℕ) (x : Fin n → Bool), A36RW.PolicyE.outBy o σ t x ≤ A36RW.PolicyE.outBy o σ (t + 1) x) → (∀ (t : ℕ) (x : Fin n → Bool), 0 ≤ A36RW.PolicyE.outBy o σ t x) → (∀ (t : ℕ), A36RW.PolicyE.doneBy o σ t ≤ 1) → ∀ (V : Finset (Fin n → Bool)), ∀ θ ≤ ∑ x ∈ V, A36RW.outLim o σ x, ENNReal.ofReal 1 + ∑' (t : ℕ), ENNReal.ofReal (θ - ∑ x ∈ V, A36RW.PolicyE.outBy o σ (t + 1) x) ≤ A36RW.PolicyE.execMean o σ
Lemma 3	A36RW.Balanced.cor2b_printed	propext, Classical.choice, Quot.sound	∀ (k : ℕ), 1 ≤ k → ∀ (n : ℕ) (hn : n = 2 * k) {Seed : Type} [inst : MeasurableSpace Seed] (σ : A36RW.PolicyE n Seed) (ε : ℝ), A36RW.KLx (A36RW.Bridge.balancedTarget n k ⋯) (A36RW.outLim (A36RW.balancedOracle n k) σ) ≤ ↑ε → ENNReal.ofReal 1 + ∑' (t : ℕ), ENNReal.ofReal (Real.exp (-ε) - AGF.GrRec (t + 1) n ↑k) ≤ A36RW.PolicyE.execMean (A36RW.balancedOracle n k) σ ∧ ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (↑k + 1)) - 2.672) ≤ A36RW.PolicyE.execMean (A36RW.balancedOracle n k) σ ∧ ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ↑n) - 3.672) ≤ A36RW.PolicyE.execMean (A36RW.balancedOracle n k) σ
Theorem 4(a)	A36RW.Balanced.hardcap_optimum	propext, Classical.choice, Quot.sound	∀ (n k r : ℕ) (hk : k ≤ n), 1 ≤ r → IsLeast (A36RW.capKLSet (A36RW.Bridge.balancedTarget n k hk) (A36RW.balancedOracle n k) r) (A36RW.Balanced.negLogG r n k) ∧ IsLeast (A36RW.capKLSetAS (A36RW.Bridge.balancedTarget n k hk) (A36RW.balancedOracle n k) r) (A36RW.Balanced.negLogG r n k)
Theorem 4(a)	A36RW.Balanced.hardcap_optimum_outLim	propext, Classical.choice, Quot.sound	∀ (n k r : ℕ) (hk : k ≤ n), 1 ≤ r → (∀ {Seed : Type} [inst : MeasurableSpace Seed] (σ : A36RW.PolicyE n Seed), A36RW.PolicyE.CapAS (A36RW.balancedOracle n k) σ r → A36RW.Balanced.negLogG r n k ≤ A36RW.KLx (A36RW.Bridge.balancedTarget n k hk) (A36RW.outLim (A36RW.balancedOracle n k) σ)) ∧ ∃ Seed x σ, A36RW.PolicyE.CapEvery (A36RW.balancedOracle n k) σ r ∧ A36RW.KLx (A36RW.Bridge.balancedTarget n k hk) (A36RW.outLim (A36RW.balancedOracle n k) σ) = A36RW.Balanced.negLogG r n k
Theorem 4(a)	A36RW.Attain.sigmaStar_KL	propext, Classical.choice, Quot.sound	∀ (n k r : ℕ), k ≤ n → 1 ≤ r → AGF.KL n k (A36RW.PolicyE.outBy (A36RW.balancedOracle n k) (A36RW.Attain.sigmaStar n k r) r) = ↑(-Real.log (AGF.GrRec r n ↑k))
Theorem 4(a)	A36RW.Attain.sigmaStar_capAS	propext, Classical.choice, Quot.sound	∀ (n k r : ℕ), 1 ≤ r → A36RW.PolicyE.CapAS (A36RW.balancedOracle n k) (A36RW.Attain.sigmaStar n k r) r
Theorem 4(a)	A36RW.Converse.outLim_eq_outBy_of_capAS	propext, Classical.choice, Quot.sound	∀ {n : ℕ} {Seed : Type} [inst : MeasurableSpace Seed] (o : A36RW.Oracle n), A36RW.Converse.MargUnit o → ∀ (σ : A36RW.PolicyE n Seed) {r : ℕ}, A36RW.PolicyE.CapAS o σ r → ∀ (x : Fin n → Bool), A36RW.outLim o σ x = A36RW.PolicyE.outBy o σ r x
Theorem 4(b)	A36RW.Window.window_two_sided	propext, Classical.choice, Quot.sound	∀ (n k r : ℕ), n = 2 * k → 1 ≤ k → 1 ≤ r → 2 ^ (-↑r) * Real.log (↑k + 1) - Real.log 36 < -Real.log (AGF.GrRec r n ↑k) ∧ -Real.log (AGF.GrRec r n ↑k) ≤ 2 ^ (-↑r) * Real.log ↑k + Real.log 48
Theorem 4(b)	A36Sharp.sharp_envelope	propext, Classical.choice, Quot.sound	∀ (r M : ℕ) (j : ℤ), 1 ≤ r → 0 ≤ j → j ≤ ↑M → AGF.GrRec r M j ≤ min 1 (A36Sharp.sharpKap r * (↑(AGF.distToEdge M j) + 1) ^ (-AGF.agfv_c08s_al r))
Theorem 4(b)	A36Sharp.sharpKap_lt_36	propext, Classical.choice, Quot.sound	∀ (r : ℕ), A36Sharp.sharpKap r < 36
Theorem 4(b)	A36RW.Window.thm2b_upper	propext, Classical.choice, Quot.sound	∀ (n k r : ℕ) (hn : n = 2 * k) (hk : 1 ≤ k), 1 ≤ r → 0 < AGF.GrRec r n ↑k ∧ -Real.log (AGF.GrRec r n ↑k) ≤ 2 ^ (-↑r) * Real.log ↑k + Real.log 48 ∧ (A36RW.Window.windowProfile n r).length ≤ r ∧ (∀ b ∈ A36RW.Window.windowProfile n r, 0 < b) ∧ (A36RW.Window.windowProfile n r).sum = n ∧ ∃ U, ∃ (hU : AGF.FullSchedule n U), AGF.profile U = A36RW.Window.windowProfile n r ∧ (∀ p ∈ (agfv_relabelMix hU).parts, p.1 = (↑n.factorial)⁻¹ ∧ AGF.profile p.2 = A36RW.Window.windowProfile n r) ∧ A36RW.PolicyE.CapEvery (A36RW.balancedOracle n k) (A36RW.Bridge.mixPolicy (agfv_relabelMix hU)) r ∧ A36RW.KLx (A36RW.Bridge.balancedTarget n k ⋯) (A36RW.PolicyE.outBy (A36RW.balancedOracle n k) (A36RW.Bridge.mixPolicy (agfv_relabelMix hU)) r) = ↑(-Real.log (A36RW.Window.profSucc n k (A36RW.Window.windowProfile n r))) ∧ -Real.log (A36RW.Window.profSucc n k (A36RW.Window.windowProfile n r)) ≤ 2 ^ (-↑r) * Real.log ↑k + Real.log 48 ∧ ∑ x ∈ AGF.Vset n k, A36RW.PolicyE.outBy (A36RW.balancedOracle n k) (A36RW.Bridge.mixPolicy (agfv_relabelMix hU)) r x = A36RW.Window.profSucc n k (A36RW.Window.windowProfile n r) ∧ AGF.GrRec r n ↑k ≤ 1728 * A36RW.Window.profSucc n k (A36RW.Window.windowProfile n r) ∧ ∀ (Seed : Type) [inst : MeasurableSpace Seed] (σ : A36RW.PolicyE n Seed), ∑ x ∈ AGF.Vset n k, A36RW.PolicyE.outBy (A36RW.balancedOracle n k) σ r x ≤ 1728 * ∑ x ∈ AGF.Vset n k, A36RW.PolicyE.outBy (A36RW.balancedOracle n k) (A36RW.Bridge.mixPolicy (agfv_relabelMix hU)) r x
Corollary 5	A36RW.Cor2a.cor1_formal	propext, Classical.choice, Quot.sound	∀ (k : ℕ), 1 ≤ k → ∀ {ε : ℝ}, 0 < ε → 1 + max (Real.log (2 * ↑k + 1) - 2 * ε - 1) 0 ^ 2 / (4 * ε + 2 / 3) ≤ ↑(A36RW.Cor2a.Afix (2 * k) k ε) ∧ ↑(A36RW.Cor2a.Afix (2 * k) k ε) = AGF.Aopt (2 * k) k ε ∧ A36RW.Cor2a.RFprof (2 * k) k ε ≤ A36RW.Cor2a.Afix (2 * k) k ε ∧ Real.logb 2 (Real.log (↑k + 1)) - Real.logb 2 (ε + Real.log 36) < ↑(A36RW.Cor2a.RFprof (2 * k) k ε) ∧ A36RW.Cor2a.RFprof (2 * k) k ε ≤ min (2 * k) (A36RW.Cor2a.towerT (2 * k) + 8 * A36RW.Cor2a.Kkol ε) ∧ |↑(A36RW.Cor2a.RFprof (2 * k) k ε) - Real.logb 2 (Real.logb 2 (2 * ↑k))| ≤ A36RW.Cor2a.Cprof ε
Corollary 5	A36RC.relabelled_rc_hard	propext, Classical.choice, Quot.sound	∀ (k K t : ℕ), 1 ≤ K → 8 * K < 2 * k → 2 * k ≤ 2 ^ 2 ^ t → ∀ {δ : ℝ}, 1 / ↑K ≤ δ → δ < 1 → ∃ U, ∃ (hU : AGF.FullSchedule (2 * k) U), U.length ≤ t + 8 * K ∧ AGF.KL (2 * k) k (AGF.mixLaw k (agfv_relabelMix hU)) ≤ ↑(AGF.epsOf δ) ∧ ∀ p ∈ (agfv_relabelMix hU).parts, p.2.length = U.length
Corollary 5	A36RW.LHUp.Afix_Theta	propext, Classical.choice, Quot.sound	∀ (ε : ℝ), 0 < ε → ∃ c C, 0 < c ∧ 0 < C ∧ ∀ᶠ (k : ℕ) in Filter.atTop, c * Real.log (2 * ↑k) ^ 2 ≤ ↑(A36RW.Cor2a.Afix (2 * k) k ε) ∧ ↑(A36RW.Cor2a.Afix (2 * k) k ε) ≤ C * Real.log (2 * ↑k) ^ 2
Corollary 6	A36RW.Cor2a.cor2a_characterization	propext, Classical.choice, Quot.sound	∀ (n k : ℕ) (hk : k ≤ n) (ε : ℝ), A36RW.Cor2a.RFadapt n k hk ε = sInf {r | Real.exp (-ε) ≤ AGF.GrRec r n ↑k} ∧ A36RW.Cor2a.RFadaptAS n k hk ε = A36RW.Cor2a.RFadapt n k hk ε ∧ (0 ≤ ε → IsLeast {r | ∃ D ∈ A36RW.capKLSet (A36RW.Bridge.balancedTarget n k hk) (A36RW.balancedOracle n k) r, D ≤ ↑ε} (A36RW.Cor2a.RFadapt n k hk ε) ∧ IsLeast {r | Real.exp (-ε) ≤ AGF.GrRec r n ↑k} (A36RW.Cor2a.RFadapt n k hk ε) ∧ ∀ (r : ℕ), A36RW.Cor2a.RFadapt n k hk ε ≤ r ↔ Real.exp (-ε) ≤ AGF.GrRec r n ↑k)
Corollary 6	A36RW.HV.cor2a_bounds_Kdelta	propext, Classical.choice, Quot.sound	∀ (k : ℕ) (hk : 1 ≤ k) {ε : ℝ}, 0 < ε → Real.logb 2 (Real.log (↑k + 1)) - Real.logb 2 (ε + Real.log 36) < ↑(A36RW.Cor2a.RFadapt (2 * k) k ⋯ ε) ∧ A36RW.Cor2a.RFadapt (2 * k) k ⋯ ε ≤ A36RW.Cor2a.RFprof (2 * k) k ε ∧ A36RW.Cor2a.RFprof (2 * k) k ε ≤ A36RW.Cor2a.towerT (2 * k) + 8 * A36RW.HV.Kdelta ε ∧ A36RW.Cor2a.RFprof (2 * k) k ε ≤ 2 * k
Corollary 6	A36RW.Balanced.cor2b_printed	propext, Classical.choice, Quot.sound	∀ (k : ℕ), 1 ≤ k → ∀ (n : ℕ) (hn : n = 2 * k) {Seed : Type} [inst : MeasurableSpace Seed] (σ : A36RW.PolicyE n Seed) (ε : ℝ), A36RW.KLx (A36RW.Bridge.balancedTarget n k ⋯) (A36RW.outLim (A36RW.balancedOracle n k) σ) ≤ ↑ε → ENNReal.ofReal 1 + ∑' (t : ℕ), ENNReal.ofReal (Real.exp (-ε) - AGF.GrRec (t + 1) n ↑k) ≤ A36RW.PolicyE.execMean (A36RW.balancedOracle n k) σ ∧ ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (↑k + 1)) - 2.672) ≤ A36RW.PolicyE.execMean (A36RW.balancedOracle n k) σ ∧ ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ↑n) - 3.672) ≤ A36RW.PolicyE.execMean (A36RW.balancedOracle n k) σ
Corollary 6	A36RW.Balanced.cor2b_LF	propext, Classical.choice, Quot.sound	∀ (k : ℕ), 1 ≤ k → ∀ (n : ℕ), n = 2 * k → ∀ (μ : AGF.SchedMix n) (ε : ℝ), AGF.KL n k (AGF.mixLaw k μ) ≤ ↑ε → ENNReal.ofReal 1 + ∑' (t : ℕ), ENNReal.ofReal (Real.exp (-ε) - AGF.GrRec (t + 1) n ↑k) ≤ ENNReal.ofReal (AGF.mixCost μ) ∧ ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (↑k + 1)) - 2.672) ≤ ENNReal.ofReal (AGF.mixCost μ) ∧ ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ↑n) - 3.672) ≤ ENNReal.ofReal (AGF.mixCost μ)
Corollary 6	A36RW.TVJoin2.cor2b_LFgen_inf	propext, Classical.choice, Quot.sound	∀ (k : ℕ), 1 ≤ k → ∀ (n : ℕ) (hn : n = 2 * k) {ε : ℝ}, 0 ≤ ε → ENNReal.ofReal 1 + ∑' (t : ℕ), ENNReal.ofReal (Real.exp (-ε) - AGF.GrRec (t + 1) n ↑k) ≤ ENNReal.ofReal (A36RW.LFgen (A36RW.Bridge.balancedTarget n k ⋯) (A36RW.balancedOracle n k) ε) ∧ ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (↑k + 1)) - 2.672) ≤ ENNReal.ofReal (A36RW.LFgen (A36RW.Bridge.balancedTarget n k ⋯) (A36RW.balancedOracle n k) ε) ∧ ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ↑n) - 3.672) ≤ ENNReal.ofReal (A36RW.LFgen (A36RW.Bridge.balancedTarget n k ⋯) (A36RW.balancedOracle n k) ε)
Corollary 6	A36RW.Cor2c.headline_cor2c	propext, Classical.choice, Quot.sound	∀ {ε : ℝ}, 0 < ε → Filter.Tendsto (fun k => A36RW.LFgen (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε / Real.logb 2 (Real.log (2 * ↑k))) Filter.atTop (nhds (Real.exp (-ε))) ∧ (∀ (k : ℕ), A36RW.LFad (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε ≠ ⊤) ∧ Filter.Tendsto (fun k => (A36RW.LFad (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε).toReal / Real.logb 2 (Real.log (2 * ↑k))) Filter.atTop (nhds (Real.exp (-ε))) ∧ Filter.Tendsto (fun k => A36RW.LFad (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε / ENNReal.ofReal (Real.logb 2 (Real.log (2 * ↑k)))) Filter.atTop (nhds (ENNReal.ofReal (Real.exp (-ε)))) ∧ ∀ᶠ (k : ℕ) in Filter.atTop, |A36RW.LFgen (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε / Real.logb 2 (Real.log (2 * ↑k)) - Real.exp (-ε)| ≤ 30 / √(Real.logb 2 (Real.log (2 * ↑k))) ∧ |(A36RW.LFad (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε).toReal / Real.logb 2 (Real.log (2 * ↑k)) - Real.exp (-ε)| ≤ 30 / √(Real.logb 2 (Real.log (2 * ↑k)))
Corollary 6	A36RW.Cor2c.headline_mixed_design	propext, Classical.choice, Quot.sound	∀ (k : ℕ) (hk : 1 ≤ k) {ε δ' : ℝ}, 0 < δ' → ∀ (h1 : δ' < 1) (h2 : δ' ≤ 1 - Real.exp (-ε)), 8 * ⌈1 / δ'⌉₊ < 2 * k → ∃ U, ∃ (hU : AGF.FullSchedule (2 * k) U), U.length ≤ ⌈Real.logb 2 (Real.logb 2 (2 * ↑k))⌉₊ + 8 * ⌈1 / δ'⌉₊ ∧ (∀ p ∈ (agfv_relabelMix hU).parts, p.2.length = U.length) ∧ AGF.KL (2 * k) k (AGF.mixLaw k (agfv_relabelMix hU)) ≤ ↑(-Real.log (1 - δ')) ∧ (A36RW.Cor2c.design k hk h1 h2 hU).parts = List.map (fun p => (Real.exp (-ε) / (1 - δ') * p.1, p.2)) (agfv_relabelMix hU).parts ++ [((1 - Real.exp (-ε) / (1 - δ')) * 1, [Finset.univ])] ∧ AGF.KL (2 * k) k (AGF.mixLaw k (A36RW.Cor2c.design k hk h1 h2 hU)) ≤ ↑ε ∧ A36RW.KLx (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.mixLawE (A36RW.balancedOracle (2 * k) k) (A36RW.Cor2c.design k hk h1 h2 hU)) ≤ ↑ε ∧ AGF.mixCost (A36RW.Cor2c.design k hk h1 h2 hU) = Real.exp (-ε) / (1 - δ') * ↑U.length + (1 - Real.exp (-ε) / (1 - δ')) ∧ AGF.mixCost (A36RW.Cor2c.design k hk h1 h2 hU) ≤ Real.exp (-ε) / (1 - δ') * (↑⌈Real.logb 2 (Real.logb 2 (2 * ↑k))⌉₊ + 8 * ↑⌈1 / δ'⌉₊) + (1 - Real.exp (-ε) / (1 - δ'))
Corollary 6	A36RW.Cor2c.headline_mixture_KL	propext, Classical.choice, Quot.sound	∀ {n k : ℕ}, k ≤ n → ∀ {q q' : (Fin n → Bool) → ℝ} {w : ℝ}, 0 < w → (∀ x ∈ AGF.Vset n k, w * q' x ≤ q x) → AGF.KL n k q ≤ AGF.KL n k q' + ↑(Real.log (1 / w))
Corollary 6	A36RW.LHUp.ratio_Theta	propext, Classical.choice, Quot.sound	∀ (ε : ℝ), 0 < ε → ∃ c C, 0 < c ∧ 0 < C ∧ ∀ᶠ (k : ℕ) in Filter.atTop, c * (Real.log (2 * ↑k) ^ 2 / Real.log (Real.log (2 * ↑k))) ≤ A36RW.LHgen (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε / A36RW.LFgen (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε ∧ A36RW.LHgen (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε / A36RW.LFgen (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε ≤ C * (Real.log (2 * ↑k) ^ 2 / Real.log (Real.log (2 * ↑k)))
Theorem 7	A36FS.Prop2.LHgen_isTheta	propext, Classical.choice, Quot.sound	∀ {ε : ℝ}, 0 < ε → (fun n => A36RW.LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε) =Θ[Filter.atTop] fun n => Real.log ↑n ^ 2
Theorem 7	A36FS.Misc.ProfAllEps.thm3b_F_all	propext, Classical.choice, Quot.sound	∀ {ε : ℝ}, 0 < ε → ∃ C, ∀ (n : ℕ), 2 ≤ n → |↑(A36FS.T1.RFprof n ε) - Real.logb 2 (Real.logb 2 ↑n)| ≤ C
Theorem 7	A36FS.T1.cor4_F	propext, Classical.choice, Quot.sound	∀ {ε : ℝ}, 0 < ε → ε ≤ 1 → ∃ C, ∀ (n : ℕ), 2 ≤ n → |↑(A36FS.T1.RFprof n ε) - Real.logb 2 (Real.logb 2 ↑n)| ≤ C
Theorem 7	A36FS.Thm7C.thm3d	propext, Classical.choice, Quot.sound	∀ {R : ℕ}, 1 ≤ R → ∀ {η' : ℝ}, 0 < η' → ∀ᶠ (n : ℕ) in Filter.atTop, ∀ (μ : AGF.SchedMix n), (∀ p ∈ μ.parts, p.2.length ≤ R) → ↑(↑n ^ (3 / (4 ^ R - 1) - η')) ≤ A36RW.KLx (A36FS.fsTarget n) (A36RW.mixLawE (A36FS.fsOracle n) μ)
Theorem 7	A36FS.PrintedRoute.thm3d_printed_route	propext, Classical.choice, Quot.sound	∀ {R : ℕ}, 1 ≤ R → ∀ {η' : ℝ}, 0 < η' → ∀ᶠ (n : ℕ) in Filter.atTop, ∀ (μ : AGF.SchedMix n), (∀ p ∈ μ.parts, p.2.length ≤ R) → ↑(↑n ^ (3 / (4 ^ R - 1) - η')) ≤ A36RW.KLx (A36FS.fsTarget n) (A36RW.mixLawE (A36FS.fsOracle n) μ)
Section 4.1, causal hard cap (derived; no single declaration states it)	A36FS.Thm9.thm9a_full	propext, Classical.choice, Quot.sound	∀ {n : ℕ} {Seed : Type} [inst : MeasurableSpace Seed], 1 ≤ n → ∀ {ϑ ξ ω ε : ℝ}, 4 < ϑ → 1 ≤ ξ → 0 < ω → 0 ≤ ε → A36FS.Thm9.aN ξ ϑ ω n < 1 → A36FS.Thm9.δω ω < 1 → ∀ (σ : A36RW.PolicyE n Seed), ∑ x, A36RW.outLim (A36FS.fsOracle n) σ x = 1 → A36RW.KLx (A36FS.fsTarget n) (A36RW.outLim (A36FS.fsOracle n) σ) ≤ ↑ε → A36FS.Thm9.etaN ξ ϑ ω ε n ≤ A36RW.Laws.pathLim (A36FS.fsOracle n) σ (A36FS.Thm9.tpInd (FSCore.ForcedJump.R₀ ξ ϑ (↑n + 2))) ∧ ENNReal.ofReal (1 + ↑(FSCore.ForcedJump.R₀ ξ ϑ (↑n + 2)) * max (A36FS.Thm9.etaN ξ ϑ ω ε n) 0) ≤ A36FS.Thm9.tauPlusMean (A36FS.fsOracle n) σ ∧ A36FS.Thm9.tauPlusMean (A36FS.fsOracle n) σ ≤ A36RW.PolicyE.execMean (A36FS.fsOracle n) σ
Section 4.1, causal hard cap (derived; no single declaration states it)	A36RW.W13x.tau	propext, Classical.choice, Quot.sound	{n : ℕ} → {Ω Seed : Type} → [inst : MeasurableSpace Ω] → [inst_1 : MeasurableSpace Seed] → {o : A36RW.Oracle n} → A36RW.W13x.PrintedProcess n o Ω Seed → Ω → ENNReal
Section 4.1, causal hard cap (derived; no single declaration states it)	A36FS.Misc.ProfAllEps.thm3b_F_all	propext, Classical.choice, Quot.sound	∀ {ε : ℝ}, 0 < ε → ∃ C, ∀ (n : ℕ), 2 ≤ n → |↑(A36FS.T1.RFprof n ε) - Real.logb 2 (Real.logb 2 ↑n)| ≤ C
Theorem 8	A36W.WAMixMean.LFgen_ge	propext, Classical.choice, Quot.sound	∀ {n k : ℕ} {w : Fin n → ℝ} (hw : ∀ (i : Fin n), 0 < w i) {Λ : ℝ}, (∀ (a b : Fin n), w a ≤ Λ * w b) → 1 ≤ Λ → ∀ (hk : k ≤ n) {κ₀ : ℝ}, 0 < κ₀ → κ₀ ≤ 1 / 2 → κ₀ * ↑n ≤ ↑k → ↑k ≤ (1 - κ₀) * ↑n → (κ₀ ^ 2)⁻¹ ≤ ↑n → ∀ {ε : ℝ}, 0 ≤ ε → Real.exp (-ε) * Real.logb 2 (Real.log ↑n) - Real.exp (-ε) - A36W.WACosts.cK (288 * Λ ^ 3) ≤ A36RW.LFgen (A36W.weightedTarget n k w hw hk) (A36W.weightedOracle n k w) ε
Theorem 8	A36W.FU.FU_LF_le	propext, Classical.choice, Quot.sound	∀ {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ (i : Fin n), 0 < w i) (hk : k ≤ n) (A : Finset (Fin n)) {wA wB : ℝ}, (∀ i ∈ A, w i = wA) → (∀ i ∉ A, w i = wB) → ∀ {Λ : ℝ}, 1 ≤ Λ → wA ≤ Λ * wB → wB ≤ Λ * wA → ∀ {κ₀ : ℝ}, 0 < κ₀ → κ₀ * ↑n ≤ ↑k → ↑k ≤ (1 - κ₀) * ↑n → ∀ {ε : ℝ}, 0 < ε → 2 ≤ n → A.card ≤ Aᶜ.card → A36W.FU.n0ff ε Λ κ₀ ≤ n ∨ Aᶜ.card ≤ 8 * A36W.FU.K4 ε Λ κ₀ → A36RW.LFgen (A36W.weightedTarget n k w hw hk) (A36W.weightedOracle n k w) ε ≤ ↑(max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * A36W.FU.K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 ↑n)⌉₊) ∧ A36RW.LFgen (A36W.weightedTarget n k w hw hk) (A36W.weightedOracle n k w) ε ≤ Real.logb 2 (Real.log ↑n) + ↑(⌈2 * Λ ^ 2 / ε⌉₊ + 8 * A36W.FU.K4 ε Λ κ₀ + 2) ∧ A36RW.LFad (A36W.weightedTarget n k w hw hk) (A36W.weightedOracle n k w) ε ≤ ↑(max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * A36W.FU.K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 ↑n)⌉₊)
Theorem 8	A36W.FU.FU_theorem	propext, Classical.choice, Quot.sound	∀ {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ (i : Fin n), 0 < w i) (hk : k ≤ n) (A : Finset (Fin n)) {wA wB : ℝ}, (∀ i ∈ A, w i = wA) → (∀ i ∉ A, w i = wB) → ∀ {Λ : ℝ}, 1 ≤ Λ → wA ≤ Λ * wB → wB ≤ Λ * wA → ∀ {κ₀ : ℝ}, 0 < κ₀ → κ₀ * ↑n ≤ ↑k → ↑k ≤ (1 - κ₀) * ↑n → ∀ {ε : ℝ}, 0 < ε → 2 ≤ n → A.card ≤ Aᶜ.card → A36W.FU.n0ff ε Λ κ₀ ≤ n ∨ Aᶜ.card ≤ 8 * A36W.FU.K4 ε Λ κ₀ → A36RW.KLx (A36W.weightedTarget n k w hw hk) (A36RW.mixLawE (A36W.weightedOracle n k w) (A36W.FU.muFFof ε Λ κ₀ A)) ≤ ↑ε ∧ (∀ p ∈ (A36W.FU.muFFof ε Λ κ₀ A).parts, p.2.length = A36W.FU.lenFF ε Λ κ₀ A) ∧ A36W.FU.lenFF ε Λ κ₀ A ≤ max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * A36W.FU.K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 ↑n)⌉₊ ∧ ↑(A36W.FU.lenFF ε Λ κ₀ A) ≤ Real.logb 2 (Real.log ↑n) + ↑(⌈2 * Λ ^ 2 / ε⌉₊ + 8 * A36W.FU.K4 ε Λ κ₀ + 2)
Theorem 8	A36W.FU.length_bound_le_C_FU	propext, Classical.choice, Quot.sound	∀ {ε Λ : ℝ}, 0 < ε → 1 ≤ Λ → ∀ (K : ℕ) {n : ℕ}, 2 ≤ n → ↑(max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K + ⌈Real.logb 2 (Real.logb 2 ↑n)⌉₊) ≤ Real.logb 2 (Real.log ↑n) + ↑(⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K + 2)
Theorem 8	A36W.HL.HL_asymptotic	propext, Classical.choice, Quot.sound	∀ {ε : ℝ}, 0 ≤ ε → ∀ (Λ : ℝ) {κ₀ : ℝ}, 0 < κ₀ → ∃ c', 0 < c' ∧ ∃ n₁, ∀ (n : ℕ), n₁ ≤ n → ∀ (k : ℕ) (w : Fin n → ℝ) (hw : ∀ (i : Fin n), 0 < w i) (hk : k ≤ n), (∀ (a b : Fin n), w a ≤ Λ * w b) → κ₀ * ↑n ≤ ↑k → ↑k ≤ (1 - κ₀) * ↑n → c' * Real.log ↑n ^ 2 ≤ A36RW.LHgen (A36W.weightedTarget n k w hw hk) (A36W.weightedOracle n k w) ε
Theorem 8	A36W.HL.HL_asymptotic_explicit	propext, Classical.choice, Quot.sound	∀ {ε : ℝ}, 0 ≤ ε → ∀ {Λ κ₀ : ℝ}, 0 < κ₀ → ∀ {n : ℕ}, ⌈Real.exp (2 * (ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 1))⌉₊ ≤ n → ∀ {k : ℕ} {w : Fin n → ℝ} (hw : ∀ (i : Fin n), 0 < w i) (hk : k ≤ n), (∀ (a b : Fin n), w a ≤ Λ * w b) → κ₀ * ↑n ≤ ↑k → ↑k ≤ (1 - κ₀) * ↑n → 1 / (4 * (2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 2 / 3)) * Real.log ↑n ^ 2 ≤ A36RW.LHgen (A36W.weightedTarget n k w hw hk) (A36W.weightedOracle n k w) ε
Theorem 8	A36W.HU.HU_bound	propext, Classical.choice, Quot.sound	∀ {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ (i : Fin n), 0 < w i) (hk : k ≤ n) {Λ : ℝ}, (∀ (a b : Fin n), w a ≤ Λ * w b) → ∀ {ε : ℝ}, 0 < ε → 2 ≤ n → A36RW.LHgen (A36W.weightedTarget n k w hw hk) (A36W.weightedOracle n k w) ε ≤ 1 + 2 / A36W.HU.alphaHU ε Λ n * (Real.log ↑n + 1) ∧ A36RW.LHgen (A36W.weightedTarget n k w hw hk) (A36W.weightedOracle n k w) ε ≤ 1 + max (8 * (Real.log ↑n + 1)) (16 * Λ ^ 3 * (Real.log ↑n + 1) ^ 2 / ε)
Theorem 8	A36W.HL.LH_theta	propext, Classical.choice, Quot.sound	∀ {ε Λ κ₀ : ℝ}, 0 < ε → 0 < κ₀ → ∃ c, 0 < c ∧ ∃ C, 0 < C ∧ ∃ n₁, ∀ (n : ℕ), n₁ ≤ n → ∀ (k : ℕ) (w : Fin n → ℝ) (hw : ∀ (i : Fin n), 0 < w i) (hk : k ≤ n), (∀ (a b : Fin n), w a ≤ Λ * w b) → κ₀ * ↑n ≤ ↑k → ↑k ≤ (1 - κ₀) * ↑n → c * Real.log ↑n ^ 2 ≤ A36RW.LHgen (A36W.weightedTarget n k w hw hk) (A36W.weightedOracle n k w) ε ∧ A36RW.LHgen (A36W.weightedTarget n k w hw hk) (A36W.weightedOracle n k w) ε ≤ C * Real.log ↑n ^ 2
Theorem 8	A36W.HL.HU_rounds_le_sq	propext, Classical.choice, Quot.sound	∀ {ε Λ : ℝ}, 0 < ε → 0 ≤ Λ → ∀ {n : ℕ}, 3 ≤ n → 1 + max (8 * (Real.log ↑n + 1)) (16 * Λ ^ 3 * (Real.log ↑n + 1) ^ 2 / ε) ≤ (17 + 64 * Λ ^ 3 / ε) * Real.log ↑n ^ 2
Theorem 8	A36W.RF.Cut3.TheoremA	propext, Classical.choice, Quot.sound	ℝ → ℝ → Prop
Theorem 8	A36W.RF.Cut3.rf_theoremA_items1245	propext, Classical.choice, Quot.sound	∀ (Λ κ₀ : ℝ), 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1 / 2 → ∀ (A : ℝ) (hA : 1 ≤ A) (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ (i : Fin n), 0 < w i) (hk : k ≤ n), 1 ≤ n → (∀ (i j : Fin n), w i ≤ Λ * w j) → κ₀ * ↑n ≤ ↑k → ↑k ≤ (1 - κ₀) * ↑n → ((∀ p ∈ (A36W.RFCandidate.rfMix A hA n).parts, ∃ ζ, p.2 = A36W.RFCandidate.rfSched A n ζ) ∧ ∀ (ζ : A36W.RFCandidate.Coins A n), AGF.IsSchedule (A36W.RFCandidate.rfSched A n ζ) Finset.univ) ∧ ((∀ (ζ : A36W.RFCandidate.Coins A n), (A36W.RFCandidate.rfSched A n ζ).length ≤ A36W.RFCandidate.capRF A n) ∧ A36RW.PolicyE.CapEvery (A36W.weightedOracle n k w) (A36RW.Bridge.mixPolicy (A36W.RFCandidate.rfMix A hA n)) (A36W.RFCandidate.capRF A n) ∧ A36RW.PolicyE.CapAS (A36W.weightedOracle n k w) (A36RW.Bridge.mixPolicy (A36W.RFCandidate.rfMix A hA n)) (A36W.RFCandidate.capRF A n) ∧ (4 * ⌈4 * A ^ 2⌉₊ ≤ n → ↑(A36W.RFCandidate.capRF A n) ≤ Real.logb 2 (Real.log ↑n) + 8 * A ^ 2 + 5) ∧ (n < 4 * ⌈4 * A ^ 2⌉₊ → A36W.RFCandidate.capRF A n = n ∧ ↑n < 16 * A ^ 2 + 4)) ∧ A36RW.KLx (A36W.weightedTarget n k w hw hk) (A36W.RF.Final.qCond k (A36RW.mixLawE (A36W.weightedOracle n k w) (A36W.RFCandidate.rfMix A hA n))) = A36RW.KLx (A36W.weightedTarget n k w hw hk) (A36RW.mixLawE (A36W.weightedOracle n k w) (A36W.RFCandidate.rfMix A hA n)) + ↑(Real.log (A36W.RF.Final.qSlice k (A36RW.mixLawE (A36W.weightedOracle n k w) (A36W.RFCandidate.rfMix A hA n)))) ∧ A36RW.KLx (A36W.weightedTarget n k w hw hk) (A36W.RF.Final.qCond k (A36RW.mixLawE (A36W.weightedOracle n k w) (A36W.RFCandidate.rfMix A hA n))) ≤ A36RW.KLx (A36W.weightedTarget n k w hw hk) (A36RW.mixLawE (A36W.weightedOracle n k w) (A36W.RFCandidate.rfMix A hA n))
Theorem 8	A36W.RF.Cut3.rf_theoremA_of_sig	propext, Classical.choice, Quot.sound	∀ (Λ κ₀ : ℝ), 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1 / 2 → A36W.RF.Cut3.Sig420 Λ κ₀ → A36W.RF.Final.ThmA3 Λ κ₀ ∧ A36W.RF.Cut3.TheoremA Λ κ₀
Theorem 8	A36W.RF.Cut3.rf_theoremA_of_oneParent	propext, Classical.choice, Quot.sound	∀ (Λ κ₀ : ℝ), 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1 / 2 → A36W.RF.Cut3.OneParent Λ κ₀ → A36W.RF.Final.ThmA3 Λ κ₀ ∧ A36W.RF.Cut3.TheoremA Λ κ₀
Theorem 8	A36W.RF.Cut3.oneParent_holds	propext, Classical.choice, Quot.sound	∀ (Λ κ₀ : ℝ), 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1 / 2 → A36W.RF.Cut3.OneParent Λ κ₀
Theorem 8	A36W.RF.Cut3.sig420_holds	propext, Classical.choice, Quot.sound	∀ (Λ κ₀ : ℝ), 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1 / 2 → A36W.RF.Cut3.Sig420 Λ κ₀
Theorem 8	A36W.RF.Cut3.rf_theoremA	propext, Classical.choice, Quot.sound	∀ (Λ κ₀ : ℝ), 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1 / 2 → A36W.RF.Final.ThmA3 Λ κ₀ ∧ A36W.RF.Cut3.TheoremA Λ κ₀
Theorem 8	A36W.RF.Cut3.rf_corollaries	propext, Classical.choice, Quot.sound	∀ (Λ κ₀ : ℝ), 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1 / 2 → A36W.RF.Cut3.CorAll Λ κ₀
Theorem 8	A36W.RF.Final.ThmA3	propext, Classical.choice, Quot.sound	ℝ → ℝ → Prop
Theorem 8	A36W.RFCandidate.capRF	propext, Classical.choice, Quot.sound	ℝ → ℕ → ℕ
Theorem 8	A36RW.AppJ.CW3.RF	propext, Classical.choice, Quot.sound	{n : ℕ} → Finset (Fin n) → {lam : ℝ} → 0 < lam → {k : ℕ} → k ≤ n → ℝ → ℕ
Theorem 8	A36FS.PrintedRoute.RouteCheck.check	propext, Classical.choice, Quot.sound	Lean.Name → List Lean.Name → List Lean.Name → Lean.CoreM Unit
Theorem 8	A36W.RFCandidate.rfMix	propext, Classical.choice, Quot.sound	(A : ℝ) → 1 ≤ A → (n : ℕ) → AGF.SchedMix n
Theorem 8	A36W.RF.Cut3.GoodPar.hA	propext, Classical.choice, Quot.sound	∀ {A : ℝ} {n t N : ℕ}, A36W.RF.Cut3.GoodPar A n t N → 1 ≤ A
Theorem 8	A36W.RF.Cut3.CorAll	propext, Classical.choice, Quot.sound	ℝ → ℝ → Prop
Theorem 8	A36W.RF.Final.rf_small_n_branch	propext, Classical.choice, Quot.sound	∀ {κ₀ : ℝ}, 0 < κ₀ → (∀ (n k : ℕ), 1 ≤ n → κ₀ * ↑n ≤ ↑k → ↑k ≤ (1 - κ₀) * ↑n → 2 ≤ n ∧ 1 ≤ k ∧ k + 1 ≤ n) ∧ (∀ (k : ℕ), ¬(κ₀ * ↑1 ≤ ↑k ∧ ↑k ≤ (1 - κ₀) * ↑1)) ∧ (∀ (A : ℝ) (hA : 1 ≤ A) (n k : ℕ) (hk : k ≤ n) (w : Fin n → ℝ) (hw : ∀ (i : Fin n), 0 < w i), n < 4 * ⌈4 * A ^ 2⌉₊ → (∀ (ζ : A36W.RFCandidate.Coins A n), A36W.RFCandidate.rfSched A n ζ = A36W.RFCandidate.singletonsOf Finset.univ) ∧ (∀ (x : Fin n → Bool), A36RW.mixLawE (A36W.weightedOracle n k w) (A36W.RFCandidate.rfMix A hA n) x = (A36W.weightedTarget n k w hw hk).p x) ∧ A36RW.KLx (A36W.weightedTarget n k w hw hk) (A36RW.mixLawE (A36W.weightedOracle n k w) (A36W.RFCandidate.rfMix A hA n)) = ↑0 ∧ A36W.RFCandidate.capRF A n = n ∧ ↑n < 16 * A ^ 2 + 4) ∧ (∀ (n : ℕ), 2 ≤ n → Real.logb 2 (Real.log 2) ≤ Real.logb 2 (Real.log ↑n)) ∧ -1 < Real.logb 2 (Real.log 2)
Theorem 8	A36W.RF.Final.rf_mean_ingredients	propext, Classical.choice, Quot.sound	∀ {A : ℝ} (hA : 1 ≤ A) {n : ℕ}, 4 * A36W.RFCandidate.msz A 0 ≤ n → AGF.mixCost (A36W.RFCandidate.rfMix A hA n) = ↑(A36W.RFCandidate.Rof A n) - ∑ t, A36W.RF.Final.emptyProb A n t + A36W.RF.Final.termMean A n ∧ (∀ (t : Fin (A36W.RFCandidate.Rof A n)), ∑ ζ, A36W.RFCandidate.coinP A n ζ * ↑(A36W.RF.Final.blkF ζ Finset.univ ↑t).card = ↑(A36W.RFCandidate.Msz A n ↑t) - ↑(A36W.RFCandidate.Msz A n (↑t + 1)) ∧ A36W.RF.Final.emptyProb A n t = (1 - (↑(A36W.RFCandidate.Msz A n ↑t) - ↑(A36W.RFCandidate.Msz A n (↑t + 1))) / ↑n) ^ n ∧ A36W.RF.Final.emptyProb A n t ≤ Real.exp (-(↑(A36W.RFCandidate.Msz A n ↑t) - ↑(A36W.RFCandidate.Msz A n (↑t + 1)))) ∧ Real.exp (-(↑(A36W.RFCandidate.Msz A n ↑t) - ↑(A36W.RFCandidate.Msz A n (↑t + 1)))) ≤ Real.exp (-(3 * ↑(A36W.RFCandidate.Msz A n (↑t + 1))))) ∧ ∑ t, A36W.RF.Final.emptyProb A n t ≤ 2 * Real.exp (-(12 * A ^ 2)) ∧ 0 ≤ A36W.RF.Final.termMean A n ∧ A36W.RF.Final.termMean A n ≤ 2 * ↑(A36W.RFCandidate.msz A 0) ∧ ↑(A36W.RFCandidate.Rof A n) - 2 * Real.exp (-(12 * A ^ 2)) ≤ AGF.mixCost (A36W.RFCandidate.rfMix A hA n) ∧ AGF.mixCost (A36W.RFCandidate.rfMix A hA n) ≤ ↑(A36W.RFCandidate.Rof A n) + 2 * ↑(A36W.RFCandidate.msz A 0) ∧ ↑(A36W.RFCandidate.Rof A n) ≤ Real.logb 2 (Real.log ↑n) + 3 ∧ (4 * A ^ 4 ≤ ↑n → Real.logb 2 (Real.log ↑n) - 3 < ↑(A36W.RFCandidate.Rof A n))
Theorem 8	A36W.RF.Final.rf_mean_437	propext, Classical.choice, Quot.sound	∀ {ε : ℝ}, 0 < ε → ∀ (A₀ Cs : ℝ) (h1 : 1 ≤ A₀), (∀ᶠ (n : ℕ) in Filter.atTop, |↑(A36W.RFCandidate.Rof (A36W.RF.Final.An A₀ n) n) - Real.logb 2 (Real.log ↑n)| ≤ 3 ∧ |AGF.mixCost (A36W.RFCandidate.rfMix (A36W.RF.Final.An A₀ n) ⋯ n) - Real.logb 2 (Real.log ↑n)| ≤ 8 * A36W.RF.Final.An A₀ n ^ 2 + 5) ∧ ((fun n => AGF.mixCost (A36W.RFCandidate.rfMix (A36W.RF.Final.An A₀ n) ⋯ n) - Real.logb 2 (Real.log ↑n)) =o[Filter.atTop] fun n => Real.log (Real.log ↑n)) ∧ Filter.Tendsto (fun n => AGF.mixCost (A36W.RFCandidate.rfMix (A36W.RF.Final.An A₀ n) ⋯ n) / Real.logb 2 (Real.log ↑n)) Filter.atTop (nhds 1) ∧ Filter.Tendsto (fun n => AGF.mixCost (A36W.RF.Final.muP ε A₀ Cs h1 n) / Real.logb 2 (Real.log ↑n)) Filter.atTop (nhds (Real.exp (-ε)))
Theorem 8	A36W.RF.Final.rf_not_common_length	propext, Classical.choice, Quot.sound	∃ p ∈ (A36W.RFCandidate.rfMix 1 ⋯ 20).parts, ∃ q ∈ (A36W.RFCandidate.rfMix 1 ⋯ 20).parts, 0 < p.1 ∧ 0 < q.1 ∧ p.2.length = 9 ∧ q.2.length = 1 ∧ p.2.length = A36W.RFCandidate.capRF 1 20 ∧ q.2.length < A36W.RFCandidate.capRF 1 20 ∧ p.2 ≠ q.2
Theorem 8	A36W.RF.Final.wU	propext, Classical.choice, Quot.sound	ℝ → ℝ → ℝ → ℕ → ℝ
Theorem 8	A36W.RFCandidate.rf_theoremA_ops	propext, Classical.choice, Quot.sound	∀ {A : ℝ} (hA : 1 ≤ A) (n : ℕ) (o : A36RW.Oracle n), (∀ (ζ : A36W.RFCandidate.Coins A n), AGF.IsSchedule (A36W.RFCandidate.rfSched A n ζ) Finset.univ ∧ (A36W.RFCandidate.rfSched A n ζ).length ≤ A36W.RFCandidate.capRF A n) ∧ A36RW.PolicyE.CapEvery o (A36RW.Bridge.mixPolicy (A36W.RFCandidate.rfMix A hA n)) (A36W.RFCandidate.capRF A n) ∧ A36RW.PolicyE.CapAS o (A36RW.Bridge.mixPolicy (A36W.RFCandidate.rfMix A hA n)) (A36W.RFCandidate.capRF A n) ∧ A36RW.PolicyE.execMean o (A36RW.Bridge.mixPolicy (A36W.RFCandidate.rfMix A hA n)) = ENNReal.ofReal (AGF.mixCost (A36W.RFCandidate.rfMix A hA n)) ∧ AGF.mixCost (A36W.RFCandidate.rfMix A hA n) ≤ ↑(A36W.RFCandidate.capRF A n) ∧ (4 * A36W.RFCandidate.msz A 0 ≤ n → ↑(A36W.RFCandidate.capRF A n) ≤ Real.logb 2 (Real.log ↑n) + 8 * A ^ 2 + 5) ∧ (n < 4 * A36W.RFCandidate.msz A 0 → A36W.RFCandidate.capRF A n = n ∧ ↑n < 16 * A ^ 2 + 4)
Theorem 8	A36W.RFCandidate.rfMix_caps	propext, Classical.choice, Quot.sound	∀ {A : ℝ} (hA : 1 ≤ A) (n : ℕ) (o : A36RW.Oracle n), A36RW.PolicyE.CapEvery o (A36RW.Bridge.mixPolicy (A36W.RFCandidate.rfMix A hA n)) (A36W.RFCandidate.capRF A n) ∧ A36RW.PolicyE.CapAS o (A36RW.Bridge.mixPolicy (A36W.RFCandidate.rfMix A hA n)) (A36W.RFCandidate.capRF A n)
Theorem 8	A36W.RFCandidate.rfMix_caps_log	propext, Classical.choice, Quot.sound	∀ {A : ℝ} (hA : 1 ≤ A) {n : ℕ}, 4 * A36W.RFCandidate.msz A 0 ≤ n → ∀ (o : A36RW.Oracle n), A36RW.PolicyE.CapEvery o (A36RW.Bridge.mixPolicy (A36W.RFCandidate.rfMix A hA n)) ⌊Real.logb 2 (Real.log ↑n) + 8 * A ^ 2 + 5⌋₊ ∧ A36RW.PolicyE.CapAS o (A36RW.Bridge.mixPolicy (A36W.RFCandidate.rfMix A hA n)) ⌊Real.logb 2 (Real.log ↑n) + 8 * A ^ 2 + 5⌋₊
Theorem 8	A36W.RFCandidate.rfMix_execMean	propext, Classical.choice, Quot.sound	∀ {A : ℝ} (hA : 1 ≤ A) (n : ℕ) (o : A36RW.Oracle n), A36RW.PolicyE.execMean o (A36RW.Bridge.mixPolicy (A36W.RFCandidate.rfMix A hA n)) = ENNReal.ofReal (AGF.mixCost (A36W.RFCandidate.rfMix A hA n)) ∧ A36RW.PolicyE.execMean o (A36RW.Bridge.mixPolicy (A36W.RFCandidate.rfMix A hA n)) ≤ ENNReal.ofReal ↑(A36W.RFCandidate.capRF A n)
Theorem 8	A36W.RFCandidate.rfMix_mixCost_le	propext, Classical.choice, Quot.sound	∀ {A : ℝ} (hA : 1 ≤ A) (n : ℕ), AGF.mixCost (A36W.RFCandidate.rfMix A hA n) ≤ ↑(A36W.RFCandidate.capRF A n)
Theorem 8	A36W.RFCandidate.capRF_le_log	propext, Classical.choice, Quot.sound	∀ {A : ℝ}, 1 ≤ A → ∀ {n : ℕ}, 4 * A36W.RFCandidate.msz A 0 ≤ n → ↑(A36W.RFCandidate.capRF A n) ≤ Real.logb 2 (Real.log ↑n) + 8 * A ^ 2 + 5
Theorem 8	A36W.RFCandidate.capRF_small	propext, Classical.choice, Quot.sound	∀ {A : ℝ}, 1 ≤ A → ∀ {n : ℕ}, n < 4 * A36W.RFCandidate.msz A 0 → A36W.RFCandidate.capRF A n = n ∧ ↑n < 16 * A ^ 2 + 4 ∧ ∀ (ζ : A36W.RFCandidate.Coins A n), (A36W.RFCandidate.rfSched A n ζ).length = n
Theorem 8	A36W.RFCandidate.Rof_le_log	propext, Classical.choice, Quot.sound	∀ {A : ℝ}, 1 ≤ A → ∀ {n : ℕ}, 4 * A36W.RFCandidate.msz A 0 ≤ n → ↑(A36W.RFCandidate.Rof A n) ≤ Real.logb 2 (Real.log ↑n) + 3
Theorem 8	A36W.RFCandidate.L_bound	propext, Classical.choice, Quot.sound	∀ {A : ℝ}, 1 ≤ A → ∀ {n : ℕ}, 4 * A36W.RFCandidate.msz A 0 ≤ n → ∀ {t : ℕ}, t < A36W.RFCandidate.Rof A n → A * 2 ^ (3 * (↑(A36W.RFCandidate.Rof A n) - 1 - ↑t) / 4) / (2 * √2) ≤ A36W.RFCandidate.frac A n t * √↑(A36W.RFCandidate.Msz A n t)
Theorem 8	A36W.RFCandidate.isSchedule_rfSched	propext, Classical.choice, Quot.sound	∀ (A : ℝ) (n : ℕ) (ζ : A36W.RFCandidate.Coins A n), AGF.IsSchedule (A36W.RFCandidate.rfSched A n ζ) Finset.univ
Theorem 8	A36W.RFCandidate.rfSched_blocks_nonempty	propext, Classical.choice, Quot.sound	∀ (A : ℝ) (n : ℕ) (ζ : A36W.RFCandidate.Coins A n), ∀ B ∈ A36W.RFCandidate.rfSched A n ζ, B.Nonempty
Section 3, at finite sizes: L_H > 26.20 and the eleven-round profile (n = 65536, eps = ln 2)	AGFCert.Hopt_65536_gt	propext, Classical.choice, Quot.sound	AGF.Hopt 65536 32768 (Real.log 2) > 26.20
Section 3, at finite sizes: L_H > 26.20 and the eleven-round profile (n = 65536, eps = ln 2)	AGFPot.Fopt_le_eleven	propext, Classical.choice, Quot.sound	AGF.Fopt 65536 32768 (1 / 2) ≤ 11
Section 3, at finite sizes: L_H > 26.20 and the eleven-round profile (n = 65536, eps = ln 2)	AGFCert.Hopt_65536_gt_two_Fopt	propext, Classical.choice, Quot.sound	AGF.Hopt 65536 32768 (AGF.epsOf (1 / 2)) > 2 * AGF.Fopt 65536 32768 (1 / 2)
Finite crossing: L_F < L_H for every even n >= 2^15 at eps = ln 2 and every even n >= 2^13 at eps = 0.1	A36RW.AppGSep.sep_log_two	propext, Classical.choice, Quot.sound	∀ (k : ℕ), 2 ^ 14 ≤ k → min (↑(2 * k)) (↑(A36RW.Cor2a.towerT (2 * k)) + 8 * ↑(A36RW.HV.Kdelta (Real.log 2))) < max 1 (max (max (AGFH.Hcal (2 * k) - 2 * Real.log 2) 0) (1 + max (max (AGFH.Hcal (2 * k) - 2 * Real.log 2) 0 - 1) 0 ^ 2 / (4 * Real.log 2 + AGFH.S2 (2 * k) - 1)))
Finite crossing: L_F < L_H for every even n >= 2^15 at eps = ln 2 and every even n >= 2^13 at eps = 0.1	A36RW.AppGSep.sep_tenth	propext, Classical.choice, Quot.sound	∀ (k : ℕ), 2 ^ 12 ≤ k → min (↑(2 * k)) (↑(A36RW.Cor2a.towerT (2 * k)) + 8 * ↑(A36RW.HV.Kdelta (1 / 10))) < max 1 (max (max (AGFH.Hcal (2 * k) - 2 * (1 / 10)) 0) (1 + max (max (AGFH.Hcal (2 * k) - 2 * (1 / 10)) 0 - 1) 0 ^ 2 / (4 * (1 / 10) + AGFH.S2 (2 * k) - 1)))
Finite crossing: L_F < L_H for every even n >= 2^15 at eps = ln 2 and every even n >= 2^13 at eps = 0.1	A36RW.AppGSep.LF_lt_LH_log_two	propext, Classical.choice, Quot.sound	∀ (k : ℕ), 2 ^ 14 ≤ k → AGF.Fopt (2 * k) k (1 - Real.exp (-Real.log 2)) < AGF.Hopt (2 * k) k (Real.log 2)
Finite crossing: L_F < L_H for every even n >= 2^15 at eps = ln 2 and every even n >= 2^13 at eps = 0.1	A36RW.AppGSep.LF_lt_LH_tenth	propext, Classical.choice, Quot.sound	∀ (k : ℕ), 2 ^ 12 ≤ k → AGF.Fopt (2 * k) k (1 - Real.exp (-(1 / 10))) < AGF.Hopt (2 * k) k (1 / 10)
Finite crossing: L_F < L_H for every even n >= 2^15 at eps = ln 2 and every even n >= 2^13 at eps = 0.1	A36RW.HV.thm1b_Fopt	propext, Classical.choice, Quot.sound	∀ (k : ℕ), 1 ≤ k → ∀ {ε : ℝ}, 0 < ε → AGF.Fopt (2 * k) k (1 - Real.exp (-ε)) ≤ min (↑(2 * k)) (↑(A36RW.Cor2a.towerT (2 * k)) + 8 * ↑(A36RW.HV.Kdelta ε))
Finite crossing: L_F < L_H for every even n >= 2^15 at eps = ln 2 and every even n >= 2^13 at eps = 0.1	AGFH.Hopt_ge_three_unfolded	propext, Classical.choice, Quot.sound	∀ (k : ℕ), 1 ≤ k → ∀ (ε : ℝ), 0 ≤ ε → max 1 (max (max (AGFH.Hcal (2 * k) - 2 * ε) 0) (1 + max (max (AGFH.Hcal (2 * k) - 2 * ε) 0 - 1) 0 ^ 2 / (4 * ε + AGFH.S2 (2 * k) - 1))) ≤ AGF.Hopt (2 * k) k ε
Section 2, the causal policy class	A36RW.W13.classId_of_exact	propext, Classical.choice, Quot.sound	∀ {n : ℕ} {Seed : Type} [inst : MeasurableSpace Seed] {t : A36RW.Target n} {o : A36RW.Oracle n}, A36RW.Exact t o → (∀ (σ : A36RW.W13.PolicyP n Seed) (f : ℕ) (x : Fin n → Bool), A36RW.PolicyE.outBy o (A36RW.W13.toE σ) f x = A36RW.W13.PolicyP.outBy o σ f x) ∧ (∀ (π : A36RW.PolicyE n Seed) (f : ℕ) (x : Fin n → Bool), A36RW.W13.PolicyP.outBy o (A36RW.W13.ofE π) f x = A36RW.PolicyE.outBy o π f x) ∧ (∀ (σ : A36RW.W13.PolicyP n Seed) (f : ℕ), A36RW.PolicyE.doneBy o (A36RW.W13.toE σ) f = A36RW.W13.PolicyP.doneBy o σ f) ∧ (∀ (π : A36RW.PolicyE n Seed) (f : ℕ), A36RW.W13.PolicyP.doneBy o (A36RW.W13.ofE π) f = A36RW.PolicyE.doneBy o π f) ∧ (∀ (σ : A36RW.W13.PolicyP n Seed) (r : ℕ), A36RW.PolicyE.CapAS o (A36RW.W13.toE σ) r ↔ A36RW.W13.PolicyP.CapAS o σ r) ∧ (∀ (π : A36RW.PolicyE n Seed) (r : ℕ), A36RW.W13.PolicyP.CapAS o (A36RW.W13.ofE π) r ↔ A36RW.PolicyE.CapAS o π r) ∧ (∀ (σ : A36RW.W13.PolicyP n Seed) (r : ℕ), A36RW.PolicyE.CapEvery o (A36RW.W13.toE σ) r ↔ A36RW.W13.PolicyP.CapEvery o σ r) ∧ (∀ (π : A36RW.PolicyE n Seed) (r : ℕ), A36RW.W13.PolicyP.CapEvery o (A36RW.W13.ofE π) r ↔ A36RW.PolicyE.CapEvery o π r) ∧ (∀ (σ : A36RW.W13.PolicyP n Seed), A36RW.PolicyE.execMean o (A36RW.W13.toE σ) = A36RW.W13.PolicyP.execMean o σ) ∧ (∀ (π : A36RW.PolicyE n Seed), A36RW.W13.PolicyP.execMean o (A36RW.W13.ofE π) = A36RW.PolicyE.execMean o π) ∧ (∀ (σ : A36RW.W13.PolicyP n Seed), A36RW.outLim o (A36RW.W13.toE σ) = A36RW.W13.outLimP o σ) ∧ (∀ (π : A36RW.PolicyE n Seed), A36RW.W13.outLimP o (A36RW.W13.ofE π) = A36RW.outLim o π) ∧ (∀ (σ : A36RW.W13.PolicyP n Seed), A36RW.KLx t (A36RW.outLim o (A36RW.W13.toE σ)) = A36RW.KLx t (A36RW.W13.outLimP o σ)) ∧ (∀ (π : A36RW.PolicyE n Seed), A36RW.KLx t (A36RW.W13.outLimP o (A36RW.W13.ofE π)) = A36RW.KLx t (A36RW.outLim o π)) ∧ (∀ (r : ℕ), A36RW.W13.capKLSetAS_P t o r = A36RW.capKLSetAS t o r) ∧ (∀ (r : ℕ), A36RW.W13.capKLSet_P t o r = A36RW.capKLSet t o r) ∧ ∀ (ε : ℝ), A36RW.W13.LFad_P t o ε = A36RW.LFad t o ε
Section 2, the causal policy class	A36RW.W13x.PrintedProcess	propext, Classical.choice, Quot.sound	(n : ℕ) → A36RW.Oracle n → (Ω Seed : Type) → [MeasurableSpace Ω] → [MeasurableSpace Seed] → Type
Section 2, the causal policy class	A36RW.W13x.printed_process_in_class	propext, Classical.choice, Quot.sound	∀ {n : ℕ} {Ω Seed : Type} [inst : MeasurableSpace Ω] [inst_1 : MeasurableSpace Seed] {t : A36RW.Target n} {o : A36RW.Oracle n}, A36RW.Exact t o → ∀ (pr : A36RW.W13x.PrintedProcess n o Ω Seed), ∃ π, π.P = MeasureTheory.Measure.map pr.S pr.μ ∧ (∀ (f : ℕ) (x : Fin n → Bool), pr.μ.real {ζ | AGF.size (pr.H f ζ) = 0 ∧ AGF.outBits (pr.H f ζ) = x} = A36RW.PolicyE.outBy o π f x) ∧ (∀ (f : ℕ), pr.μ.real {ζ | AGF.size (pr.H f ζ) = 0} = A36RW.PolicyE.doneBy o π f) ∧ (∀ (r : ℕ), (∀ᵐ (ζ : Ω) ∂pr.μ, AGF.size (pr.H r ζ) = 0) ↔ A36RW.PolicyE.CapAS o π r) ∧ ∫⁻ (ζ : Ω), A36RW.W13x.tau pr ζ ∂pr.μ = A36RW.PolicyE.execMean o π ∧ ∀ (x : Fin n → Bool), pr.μ.real (⋃ f, {ζ | AGF.size (pr.H f ζ) = 0 ∧ AGF.outBits (pr.H f ζ) = x}) = A36RW.outLim o π x
Section 2, the causal policy class	A36RW.W13x.realize_in_class	propext, Classical.choice, Quot.sound	∀ {n : ℕ} {Seed : Type} [inst : MeasurableSpace Seed] {t : A36RW.Target n} {o : A36RW.Oracle n}, A36RW.Exact t o → (∀ {Ω : Type} [inst_1 : MeasurableSpace Ω] (pr : A36RW.W13x.PrintedProcess n o Ω Seed), ∃ π, π.P = MeasureTheory.Measure.map pr.S pr.μ ∧ A36RW.W13x.SameLaw pr π) ∧ ∀ (π : A36RW.PolicyE n Seed), ∃ Ω x pr, MeasureTheory.Measure.map pr.S pr.μ = π.P ∧ A36RW.W13x.SameLaw pr π
Section 2, the causal policy class	A36RW.W13x.foldRC_in_class	propext, Classical.choice, Quot.sound	∀ {n : ℕ} {Ω Seed V : Type} [inst : MeasurableSpace Ω] [inst_1 : MeasurableSpace Seed] [inst_2 : MeasurableSpace V] {t : A36RW.Target n} {o : A36RW.Oracle n}, A36RW.Exact t o → ∀ (pr : A36RW.W13x.PrintedProcessRC n o Ω Seed V), ∃ π, π.P = MeasureTheory.Measure.map (fun ζ => (pr.S ζ, pr.R ζ)) pr.μ ∧ A36RW.W13x.SameLaw pr.fold π
Section 2, the causal policy class	A36RW.W13.hardcap_optimum_P	propext, Classical.choice, Quot.sound	∀ (n k r : ℕ) (hk : k ≤ n), 1 ≤ r → IsLeast (A36RW.W13.capKLSet_P (A36RW.Bridge.balancedTarget n k hk) (A36RW.balancedOracle n k) r) (A36RW.Balanced.negLogG r n k) ∧ IsLeast (A36RW.W13.capKLSetAS_P (A36RW.Bridge.balancedTarget n k hk) (A36RW.balancedOracle n k) r) (A36RW.Balanced.negLogG r n k)
Section 2, the causal policy class	A36RW.W13.lemma2a_printed_P	propext, Classical.choice, Quot.sound	∀ (n k : ℕ), k ≤ n → ∀ {Seed : Type} [inst : MeasurableSpace Seed] (σ : A36RW.W13.PolicyP n Seed) (t : ℕ), ∑ x ∈ AGF.Vset n k, A36RW.W13.PolicyP.outBy (A36RW.balancedOracle n k) σ t x ≤ AGF.GrRec t n ↑k
Section 2, the causal policy class	A36RW.W13.cor2b_printed_P	propext, Classical.choice, Quot.sound	∀ (k : ℕ), 1 ≤ k → ∀ (n : ℕ) (hn : n = 2 * k) {Seed : Type} [inst : MeasurableSpace Seed] (σ : A36RW.W13.PolicyP n Seed) (ε : ℝ), A36RW.KLx (A36RW.Bridge.balancedTarget n k ⋯) (A36RW.W13.outLimP (A36RW.balancedOracle n k) σ) ≤ ↑ε → ENNReal.ofReal 1 + ∑' (t : ℕ), ENNReal.ofReal (Real.exp (-ε) - AGF.GrRec (t + 1) n ↑k) ≤ A36RW.W13.PolicyP.execMean (A36RW.balancedOracle n k) σ ∧ ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (↑k + 1)) - 2.672) ≤ A36RW.W13.PolicyP.execMean (A36RW.balancedOracle n k) σ ∧ ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ↑n) - 3.672) ≤ A36RW.W13.PolicyP.execMean (A36RW.balancedOracle n k) σ
Section 2, the causal policy class	A36RW.W13.headline_cor2c_P	propext, Classical.choice, Quot.sound	∀ {ε : ℝ}, 0 < ε → Filter.Tendsto (fun k => A36RW.LFgen (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε / Real.logb 2 (Real.log (2 * ↑k))) Filter.atTop (nhds (Real.exp (-ε))) ∧ (∀ (k : ℕ), A36RW.W13.LFad_P (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε ≠ ⊤) ∧ Filter.Tendsto (fun k => (A36RW.W13.LFad_P (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε).toReal / Real.logb 2 (Real.log (2 * ↑k))) Filter.atTop (nhds (Real.exp (-ε))) ∧ Filter.Tendsto (fun k => A36RW.W13.LFad_P (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε / ENNReal.ofReal (Real.logb 2 (Real.log (2 * ↑k)))) Filter.atTop (nhds (ENNReal.ofReal (Real.exp (-ε)))) ∧ ∀ᶠ (k : ℕ) in Filter.atTop, |A36RW.LFgen (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε / Real.logb 2 (Real.log (2 * ↑k)) - Real.exp (-ε)| ≤ 30 / √(Real.logb 2 (Real.log (2 * ↑k))) ∧ |(A36RW.W13.LFad_P (A36RW.Bridge.balancedTarget (2 * k) k ⋯) (A36RW.balancedOracle (2 * k) k) ε).toReal / Real.logb 2 (Real.log (2 * ↑k)) - Real.exp (-ε)| ≤ 30 / √(Real.logb 2 (Real.log (2 * ↑k)))


==> anc/formal_companion/ENTRY/MainClaims.lean <==
/-
Main-claim entry point (not a library module). For each declaration that the paper's appendix of kernel-checked
declarations names for a main result (CLAIM_MAP.tsv): `#check` (its Lean statement) and `#print axioms`.
After `bash run_cleanroom.sh` in lean/, run from lean/src:  lake env lean ../../ENTRY/MainClaims.lean
-/
import A36FS.Misc.ProfAllEps
import A36FS.PrintedRoute.Checks
import A36FS.PrintedRoute.Thm7cRate
import A36FS.Prop2.Main
import A36FS.T1.CF1
import A36FS.Thm7C.Rate
import A36FS.Thm9.TauPlus
import A36RW.AppGSep
import A36RW.AppJ.CW3.Consequence
import A36RW.Balanced.Attain
import A36RW.Balanced.Converse
import A36RW.Balanced.Cor2a
import A36RW.Balanced.Cor2c
import A36RW.Balanced.ExecMean
import A36RW.Balanced.HVLadder
import A36RW.Balanced.HardCap
import A36RW.Balanced.LHUpper
import A36RW.Balanced.Lemma1b
import A36RW.Balanced.TVJoin2
import A36RW.Balanced.Window
import A36RW.ClassId
import A36RW.ClassIdConsumers
import A36RW.Interface.Relabel
import A36RW.Lemma1aZero
import A36RW.W13x
import A36RW.W13xReal
import A36RWBase.FixedScheduleConverse
import A36RWBase.RCUpper
import A36RWBase.SeparationStandalone
import A36RWBase.SharpEnvelope
import A36W.FUAssembly
import A36W.FUAssemblyCore
import A36W.HLHardLength
import A36W.HLower
import A36W.HUpper
import A36W.RFConstants
import A36W.RFConstruction
import A36W.RFFinal
import A36W.RFTheoremA
import A36W.RFTheoremAIface
import A36W.WAMixMean
import AGFCore.Certificate
import AGFCore.Family
import AGFCore.HChain
import AGFCore.RCProbability
import AGFCore.SuccessBridge

#check @A36RW.Relabel.KLx_eq_neg_log_add
#check @A36RW.Lemma1aZero.lemma1a_zero
#check @A36RW.W11.Fext_le_Hext
#check @A36RW.W11.Hext_eq_add
#check @A36RW.W11.Hext_eq_top_and
#check @AGF.agfv_succMass_eq_snOf
#check @AGF.agfv_schedSucc_eq_succCount
#check @A36RW.Relabel.KLx_schedLawE_profile
#check @AGFH.klSum_chain
#check @A36RW.Relabel.lemma1e_balanced
#check @A36RW.Relabel.one_orbit_KLx
#check @AGFH.Hopt_ge_three_unfolded
#check @AGFCert.Hopt_family_lb
#check @A36RW.HV.thm1b_Fopt
#check @A36RW.HV.thm1b_attained
#check @A36RC.Fopt_le_rc_tower
#check @A36RW.HV.lossSched_rcProfile_lt_hv
#check @A36RW.HV.succMass_rcProfile_gt_hv
#check @A36RW.LHUp.ratio_Theta
#check @A36RW.LHUp.LHgen_Theta
#check @A36RW.LHUp.LHgen_antitone
#check @A36Sep.separation_unbounded
#check @A36.succMass_qSched_le_GrRec
#check @A36.GrRec_mono
#check @A36RW.Balanced.lemma2a_printed
#check @A36RW.Converse.deadline_le_GrRec
#check @A36RW.ExecMean.lemma2b_tail
#check @A36RW.Balanced.cor2b_printed
#check @A36RW.Balanced.hardcap_optimum
#check @A36RW.Balanced.hardcap_optimum_outLim
#check @A36RW.Attain.sigmaStar_KL
#check @A36RW.Attain.sigmaStar_capAS
#check @A36RW.Converse.outLim_eq_outBy_of_capAS
#check @A36RW.Window.window_two_sided
#check @A36Sharp.sharp_envelope
#check @A36Sharp.sharpKap_lt_36
#check @A36RW.Window.thm2b_upper
#check @A36RW.Cor2a.cor1_formal
#check @A36RC.relabelled_rc_hard
#check @A36RW.LHUp.Afix_Theta
#check @A36RW.Cor2a.cor2a_characterization
#check @A36RW.HV.cor2a_bounds_Kdelta
#check @A36RW.Balanced.cor2b_LF
#check @A36RW.TVJoin2.cor2b_LFgen_inf
#check @A36RW.Cor2c.headline_cor2c
#check @A36RW.Cor2c.headline_mixed_design
#check @A36RW.Cor2c.headline_mixture_KL
#check @A36FS.Prop2.LHgen_isTheta
#check @A36FS.Misc.ProfAllEps.thm3b_F_all
#check @A36FS.T1.cor4_F
#check @A36FS.Thm7C.thm3d
#check @A36FS.PrintedRoute.thm3d_printed_route
#check @A36FS.Thm9.thm9a_full
#check @A36RW.W13x.tau
#check @A36W.WAMixMean.LFgen_ge
#check @A36W.FU.FU_LF_le
#check @A36W.FU.FU_theorem
#check @A36W.FU.length_bound_le_C_FU
#check @A36W.HL.HL_asymptotic
#check @A36W.HL.HL_asymptotic_explicit
#check @A36W.HU.HU_bound
#check @A36W.HL.LH_theta
#check @A36W.HL.HU_rounds_le_sq
#check @A36W.RF.Cut3.TheoremA
#check @A36W.RF.Cut3.rf_theoremA_items1245
#check @A36W.RF.Cut3.rf_theoremA_of_sig
#check @A36W.RF.Cut3.rf_theoremA_of_oneParent
#check @A36W.RF.Cut3.oneParent_holds
#check @A36W.RF.Cut3.sig420_holds
#check @A36W.RF.Cut3.rf_theoremA
#check @A36W.RF.Cut3.rf_corollaries
#check @A36W.RF.Final.ThmA3
#check @A36W.RFCandidate.capRF
#check @A36RW.AppJ.CW3.RF
#check @A36FS.PrintedRoute.RouteCheck.check
#check @A36W.RFCandidate.rfMix
#check @A36W.RF.Cut3.GoodPar.hA
#check @A36W.RF.Cut3.CorAll
#check @A36W.RF.Final.rf_small_n_branch
#check @A36W.RF.Final.rf_mean_ingredients
#check @A36W.RF.Final.rf_mean_437
#check @A36W.RF.Final.rf_not_common_length
#check @A36W.RF.Final.wU
#check @A36W.RFCandidate.rf_theoremA_ops
#check @A36W.RFCandidate.rfMix_caps
#check @A36W.RFCandidate.rfMix_caps_log
#check @A36W.RFCandidate.rfMix_execMean
#check @A36W.RFCandidate.rfMix_mixCost_le
#check @A36W.RFCandidate.capRF_le_log
#check @A36W.RFCandidate.capRF_small
#check @A36W.RFCandidate.Rof_le_log
#check @A36W.RFCandidate.L_bound
#check @A36W.RFCandidate.isSchedule_rfSched
#check @A36W.RFCandidate.rfSched_blocks_nonempty
#check @AGFCert.Hopt_65536_gt
#check @AGFPot.Fopt_le_eleven
#check @AGFCert.Hopt_65536_gt_two_Fopt
#check @A36RW.AppGSep.sep_log_two
#check @A36RW.AppGSep.sep_tenth
#check @A36RW.AppGSep.LF_lt_LH_log_two
#check @A36RW.AppGSep.LF_lt_LH_tenth
#check @A36RW.W13.classId_of_exact
#check @A36RW.W13x.PrintedProcess
#check @A36RW.W13x.printed_process_in_class
#check @A36RW.W13x.realize_in_class
#check @A36RW.W13x.foldRC_in_class
#check @A36RW.W13.hardcap_optimum_P
#check @A36RW.W13.lemma2a_printed_P
#check @A36RW.W13.cor2b_printed_P
#check @A36RW.W13.headline_cor2c_P

#print axioms A36RW.Relabel.KLx_eq_neg_log_add
#print axioms A36RW.Lemma1aZero.lemma1a_zero
#print axioms A36RW.W11.Fext_le_Hext
#print axioms A36RW.W11.Hext_eq_add
#print axioms A36RW.W11.Hext_eq_top_and
#print axioms AGF.agfv_succMass_eq_snOf
#print axioms AGF.agfv_schedSucc_eq_succCount
#print axioms A36RW.Relabel.KLx_schedLawE_profile
#print axioms AGFH.klSum_chain
#print axioms A36RW.Relabel.lemma1e_balanced
#print axioms A36RW.Relabel.one_orbit_KLx
#print axioms AGFH.Hopt_ge_three_unfolded
#print axioms AGFCert.Hopt_family_lb
#print axioms A36RW.HV.thm1b_Fopt
#print axioms A36RW.HV.thm1b_attained
#print axioms A36RC.Fopt_le_rc_tower
#print axioms A36RW.HV.lossSched_rcProfile_lt_hv
#print axioms A36RW.HV.succMass_rcProfile_gt_hv
#print axioms A36RW.LHUp.ratio_Theta
#print axioms A36RW.LHUp.LHgen_Theta
#print axioms A36RW.LHUp.LHgen_antitone
#print axioms A36Sep.separation_unbounded
#print axioms A36.succMass_qSched_le_GrRec
#print axioms A36.GrRec_mono
#print axioms A36RW.Balanced.lemma2a_printed
#print axioms A36RW.Converse.deadline_le_GrRec
#print axioms A36RW.ExecMean.lemma2b_tail
#print axioms A36RW.Balanced.cor2b_printed
#print axioms A36RW.Balanced.hardcap_optimum
#print axioms A36RW.Balanced.hardcap_optimum_outLim
#print axioms A36RW.Attain.sigmaStar_KL
#print axioms A36RW.Attain.sigmaStar_capAS
#print axioms A36RW.Converse.outLim_eq_outBy_of_capAS
#print axioms A36RW.Window.window_two_sided
#print axioms A36Sharp.sharp_envelope
#print axioms A36Sharp.sharpKap_lt_36
#print axioms A36RW.Window.thm2b_upper
#print axioms A36RW.Cor2a.cor1_formal
#print axioms A36RC.relabelled_rc_hard
#print axioms A36RW.LHUp.Afix_Theta
#print axioms A36RW.Cor2a.cor2a_characterization
#print axioms A36RW.HV.cor2a_bounds_Kdelta
#print axioms A36RW.Balanced.cor2b_LF
#print axioms A36RW.TVJoin2.cor2b_LFgen_inf
#print axioms A36RW.Cor2c.headline_cor2c
#print axioms A36RW.Cor2c.headline_mixed_design
#print axioms A36RW.Cor2c.headline_mixture_KL
#print axioms A36FS.Prop2.LHgen_isTheta
#print axioms A36FS.Misc.ProfAllEps.thm3b_F_all
#print axioms A36FS.T1.cor4_F
#print axioms A36FS.Thm7C.thm3d
#print axioms A36FS.PrintedRoute.thm3d_printed_route
#print axioms A36FS.Thm9.thm9a_full
#print axioms A36RW.W13x.tau
#print axioms A36W.WAMixMean.LFgen_ge
#print axioms A36W.FU.FU_LF_le
#print axioms A36W.FU.FU_theorem
#print axioms A36W.FU.length_bound_le_C_FU
#print axioms A36W.HL.HL_asymptotic
#print axioms A36W.HL.HL_asymptotic_explicit
#print axioms A36W.HU.HU_bound
#print axioms A36W.HL.LH_theta
#print axioms A36W.HL.HU_rounds_le_sq
#print axioms A36W.RF.Cut3.TheoremA
#print axioms A36W.RF.Cut3.rf_theoremA_items1245
#print axioms A36W.RF.Cut3.rf_theoremA_of_sig
#print axioms A36W.RF.Cut3.rf_theoremA_of_oneParent
#print axioms A36W.RF.Cut3.oneParent_holds
#print axioms A36W.RF.Cut3.sig420_holds
#print axioms A36W.RF.Cut3.rf_theoremA
#print axioms A36W.RF.Cut3.rf_corollaries
#print axioms A36W.RF.Final.ThmA3
#print axioms A36W.RFCandidate.capRF
#print axioms A36RW.AppJ.CW3.RF
#print axioms A36FS.PrintedRoute.RouteCheck.check
#print axioms A36W.RFCandidate.rfMix
#print axioms A36W.RF.Cut3.GoodPar.hA
#print axioms A36W.RF.Cut3.CorAll
#print axioms A36W.RF.Final.rf_small_n_branch
#print axioms A36W.RF.Final.rf_mean_ingredients
#print axioms A36W.RF.Final.rf_mean_437
#print axioms A36W.RF.Final.rf_not_common_length
#print axioms A36W.RF.Final.wU
#print axioms A36W.RFCandidate.rf_theoremA_ops
#print axioms A36W.RFCandidate.rfMix_caps
#print axioms A36W.RFCandidate.rfMix_caps_log
#print axioms A36W.RFCandidate.rfMix_execMean
#print axioms A36W.RFCandidate.rfMix_mixCost_le
#print axioms A36W.RFCandidate.capRF_le_log
#print axioms A36W.RFCandidate.capRF_small
#print axioms A36W.RFCandidate.Rof_le_log
#print axioms A36W.RFCandidate.L_bound
#print axioms A36W.RFCandidate.isSchedule_rfSched
#print axioms A36W.RFCandidate.rfSched_blocks_nonempty
#print axioms AGFCert.Hopt_65536_gt
#print axioms AGFPot.Fopt_le_eleven
#print axioms AGFCert.Hopt_65536_gt_two_Fopt
#print axioms A36RW.AppGSep.sep_log_two
#print axioms A36RW.AppGSep.sep_tenth
#print axioms A36RW.AppGSep.LF_lt_LH_log_two
#print axioms A36RW.AppGSep.LF_lt_LH_tenth
#print axioms A36RW.W13.classId_of_exact
#print axioms A36RW.W13x.PrintedProcess
#print axioms A36RW.W13x.printed_process_in_class
#print axioms A36RW.W13x.realize_in_class
#print axioms A36RW.W13x.foldRC_in_class
#print axioms A36RW.W13.hardcap_optimum_P
#print axioms A36RW.W13.lemma2a_printed_P
#print axioms A36RW.W13.cor2b_printed_P
#print axioms A36RW.W13.headline_cor2c_P


==> anc/formal_companion/ENTRY/README.md <==
# Entry points: the main results and the eleven-round witness

This folder sits next to `lean/` (the main package) and `lean_certificates/` (the certificate package). It is not part
of either package; their MANIFEST.sha256 files cover their own trees only.

**1. Replay the main package** (lean/README.md gives requirements and expected output: Linux x86_64, internet access,
about 15 GB of disk, about 25 minutes on 8 CPUs):

    cd lean && bash run_cleanroom.sh        # exit 0 and logs/DONE on a complete pass
    bash fixtures/run_fixtures.sh           # 41 negative fixtures, no Lean and no network

**2. Print the main results' Lean statements and axioms.** After step 1, from `lean/src`:

    export ELAN_HOME="$PWD/../elan" XDG_CACHE_HOME="$PWD/../cache" TMPDIR="$PWD/../tmp" PATH="$PWD/../elan/bin:$PATH"
    lake env lean ../../ENTRY/MainClaims.lean

`MainClaims.lean` runs `#check` and then `#print axioms` on the 110 declarations that the paper's appendix of
kernel-checked declarations names for its main results. `CLAIM_MAP.tsv` says which printed result each one states. Each
of the 110 axiom reports is exactly `[propext, Classical.choice, Quot.sound]`.

**3. The eleven-round witness at n = 65536, ε = ln 2.** In the same environment:

    lake env lean ../../ENTRY/Witness11.lean

It prints, each with exactly `[propext, Classical.choice, Quot.sound]`:
- `AGFPot.Fopt_le_eleven : AGF.Fopt 65536 32768 (1 / 2) ≤ 11`. `Fopt`'s third argument is δ = 1 − e^{−ε}, so δ = 1/2 at ε = ln 2.
- `AGFCert.Hopt_65536_gt : AGF.Hopt 65536 32768 (Real.log 2) > 26.20`.
- `AGFCert.Hopt_65536_gt_two_Fopt`.

These need only the AGFCore library: the 21 modules in `WITNESS11_IMPORT_CLOSURE.txt`, plus Mathlib. From a fresh copy
of `lean/src` with the toolchain of `src/lean-toolchain` installed:

    lake exe cache get && lake build AGFCore.RCProbability AGFCore.Certificate && lake env lean ../../ENTRY/Witness11.lean

**4. The certificate brackets.** See `lean_certificates/README.md`. Run `bash tools/build_certificates.sh <a freshly
extracted lean/> <new work dir>`. This is a long build: about 11 hours on 24 CPUs, with peak memory near 94 GiB.

**What a kernel check certifies.** It certifies a formal statement. Its correspondence with the printed one, and the
parts proved only by ordinary arguments, are described in the paper's appendix of kernel-checked declarations. The
package READMEs, the declaration names and the Lean comments keep an earlier numbering of the paper; that appendix gives
the current correspondence.


==> anc/formal_companion/ENTRY/WITNESS11_IMPORT_CLOSURE.txt <==
AGFCore
AGFCore.Basic
AGFCore.Blueprint
AGFCore.C00Mass
AGFCore.C00Struct
AGFCore.C02Kernel
AGFCore.C08Support
AGFCore.C10Zero
AGFCore.C11Sharp
AGFCore.Certificate
AGFCore.Combinatorics
AGFCore.Costs
AGFCore.Equivariance
AGFCore.HChain
AGFCore.KLEquality
AGFCore.Operational
AGFCore.OptNonempty
AGFCore.Orbit
AGFCore.RCProbability
AGFCore.SuccessBridge
AGFCore.Transcript


==> anc/formal_companion/ENTRY/Witness11.lean <==
/-
Eleven-round finite witness and the L_H > 26.20 certificate at n = 65536 = 2k, eps = ln 2 (not a library module).
Needs only the AGFCore library. From a fresh lean/src (toolchain installed as in run_cleanroom.sh):
  lake exe cache get && lake build AGFCore.RCProbability AGFCore.Certificate && lake env lean ../../ENTRY/Witness11.lean
-/
import AGFCore.RCProbability
import AGFCore.Certificate

#check @AGFPot.Fopt_le_eleven
#check @AGFCert.Hopt_65536_gt
#check @AGFCert.Hopt_65536_gt_two_Fopt
#print axioms AGFPot.Fopt_le_eleven
#print axioms AGFCert.Hopt_65536_gt
#print axioms AGFCert.Hopt_65536_gt_two_Fopt


==> anc/formal_companion/README.md <==
# Formal companion: Lean proofs and certificates for "KL Before and After Mixing: A Round-Complexity Separation in Parallel Sampling"

Start with `ENTRY/README.md`. It gives the commands to replay the main package, print the main results' Lean statements
and axioms, check the eleven-round witness, and (optionally) build and check the certificate brackets (a long run).

## Contents
- `lean/`: the main Lean package (Lean 4, Mathlib). Its `README.md` gives requirements and expected output, and its
  `MANIFEST.sha256` covers its own tree.
- `lean_certificates/`: the certificate package, a sibling tree with its own `README.md` and `MANIFEST.sha256`.
- `ENTRY/`: entry points for the main results (`MainClaims.lean`) and the eleven-round witness (`Witness11.lean`).
- `CLAIM_MAP.tsv` and `README_MAPS.md`: the printed result each entry-point declaration is used for, and how to read the
  rows.
- `REPLAY_RECEIPT.md`: the record of a replay of `lean/` on 2026-10-08, from fresh copies of the same files, made before
  this archive was assembled.
- `CHECK_CERTIFICATES_QUICK.sh`: quick static checks of `lean_certificates/` (see below).
- `SHA256SUMS.txt`: the sha256 of every file in this archive except itself.

## Quick static checks of the certificate tree
From `lean_certificates/`, run `bash ../CHECK_CERTIFICATES_QUICK.sh` (minutes; no Lean, no network). It repeats steps 1
and 3 of `tools/build_certificates.sh`: the exact-set check against `MANIFEST.sha256`, the 83 main-package dependency
files (`EXPECTED/MAIN_DEPS.sha256`, checked inside `../lean`), and the forbidden-token and meta-programming scans of the
1129 sources. It is a partial static check: it builds nothing, and it does not replace the certificate build.

## Scope
A kernel check certifies a formal statement. Its correspondence with the printed statement, and the parts proved only by
ordinary arguments, are described in the paper's appendix of kernel-checked declarations. The package READMEs, the
declaration names and the Lean comments keep an earlier numbering of the paper; that appendix gives the current
correspondence. Lean comments also refer to internal development, work-package and review records by labels (for
example `devB6`, `W-49`, `AGF-08`, `AGF_PRO_03`); those records are not part of this archive.
`lean/README.md`, `lean/src/lakefile.toml` and `lean/exports/AppF_Names_Separation.lean` say that
`A36RWBase.SeparationStandalone` and `A36RWBase.RCUpper` cannot be imported together. With the pinned toolchain they can: `ENTRY/MainClaims.lean` imports
both, and the `A36RC` declarations the two modules share are identical copies of the same theorems.
`lean/README.md` says that `CLEANROOM_CPUS=64-95` reaches all seventy `taskset` calls; the fixture
(`lean/fixtures/run_fixtures.sh`, case K2) checks, and the replay of this archive confirmed, 103 calls.


==> anc/formal_companion/README_MAPS.md <==
# CLAIM_MAP.tsv

Each row pairs a main result of the paper with one Lean declaration used for it. The columns are the printed result, the
declaration, its `#print axioms` report and its `#check` statement, both read from a replay of `lean/` (REPLAY_RECEIPT.md).

There are 116 rows and 110 distinct declarations, exactly those of `ENTRY/MainClaims.lean`. Each is named in the paper's
appendix of kernel-checked declarations.

A row does not by itself say that the declaration states the printed result. Where several declarations serve one result,
their types state it jointly. The appendix says which declarations state each result, under which conventions, and which
parts are proved only by ordinary arguments. The row "Section 4.1, causal hard cap" is a derived consequence: no single
declaration states it, and the appendix gives the derivation.

The numbering is the paper's current numbering (checked on both sealed layouts of the current version: Lemmas 1 and 3, Theorems 2, 4, 7 and 8, Corollaries 5 and 6, Sections 2, 3, 4.1 and 4.2 carry the same numbers). The finite-crossing row names no section, because the crossing is printed in an appendix in one layout and also in Section 3 in the other. The package READMEs, declaration names and Lean comments use an earlier
one.


==> anc/formal_companion/REPLAY_RECEIPT.md <==
# Replay record of lean/ (2026-10-08)

**Package.** `lean/`, MANIFEST.sha256 sha256 43d16965f3f0b6281822e260ce19d4dbaae146d11db89d3dbcc4f776709927ca.
Fresh copies were made from the package bytes, and each passed `sha256sum -c MANIFEST.sha256`: 475 listed files, 476 files with MANIFEST.sha256 itself.

**Environment.** Linux x86_64 (Ubuntu 24.04.3 LTS), 8 CPUs, `LEAN_NUM_THREADS=6`, under a 64 GB memory limit.
- elan 4.2.4: `elan-init.sh` sha256 a620ff1641616222c8d37c54845492004bb84d6877cdbc944dd65c1aa685bf53, checked before
  execution.
- Lean `leanprover/lean4:v4.33.1`.
- Mathlib 0df444a360eaa60ab8c11dca51a86af692955474 and the other dependencies as pinned in `src/lake-manifest.json`.

| step | result |
|---|---|
| `bash run_cleanroom.sh` | Exit 0 and `logs/DONE`, about 28 minutes in all (`lake exe cache get` 65 s). `logs/VERIFY.txt`: "VERIFY PASS: 106/106 steps exit=0; pinned installer hash; no sorry; 369 library modules compiled; 5927-line axiom summary; AXIOM REPORT PASS: all 4978 declarations in DECLARATIONS.txt report exactly [propext, Classical.choice, Quot.sound]; no Lean errors" |
| `lake env lean ../../ENTRY/MainClaims.lean` | exit 0; no error, no `sorry`; 110 axiom reports for 110 `#print axioms`, each exactly `[propext, Classical.choice, Quot.sound]` |
| `lake env lean ../../ENTRY/Witness11.lean` | exit 0; the three statements in ENTRY/README.md; 3 axiom reports, each exactly the standard three |
| minimal witness path, in a separate fresh copy | `lake build AGFCore.RCProbability AGFCore.Certificate`: "Build completed successfully"; 21 package modules built, all in AGFCore. `Witness11.lean`'s output is byte-identical to the full build's |
| `bash fixtures/run_fixtures.sh` | "41/41 fixture cases behave as expected", exit 0 |

The two ENTRY files were later given new header comments (run instructions only). Their Lean content is byte-identical
to the files replayed.

**lean_certificates/** was not rebuilt in this replay. Its last end-to-end build (1129 modules; the 24 bracket outputs
equal `EXPECTED/BRACKETS_OUTPUT.txt`) used an earlier main package. The files of `lean/` that it depends on (listed in
`EXPECTED/MAIN_DEPS.sha256`) are byte-identical in this `lean/`.


==> anc/formal_companion/SHA256SUMS.txt <==
85d7e65c844286f38f35075f1450acf360ab25ed9ab7769b3229847da60395fd  CHECK_CERTIFICATES_QUICK.sh
39ae63cd10ef89c9fcd679adcbc85fbcc58420ba480c5de569863d5b560485c2  CLAIM_MAP.tsv
0d3d92747e2a8ceeea1509c2ab4ff0a5350dccda1a0033c396ac7ab47a294d66  ENTRY/MainClaims.lean
63d9675b4d5e78cb5dc6bbaca06b942bbf0e6c780bc88734e6fcaa1262000f05  ENTRY/README.md
df92681e2cbab87a52c5070d4d0db558d1d629149173b19f0c4c8a3db1115432  ENTRY/WITNESS11_IMPORT_CLOSURE.txt
d5eb36f40aa92b4fc36d8db541b16aa64b7f9767da5ec868a671651568f1d736  ENTRY/Witness11.lean
4697d9afb48b4068152e8d7ccacd6dbe5584edae5da30e4ef631e26f97960582  README.md
b20b549d37547c7cbde1694c4b9f793a1ad9849c7b123031d00d96e43462f3e0  README_MAPS.md
c006ef7f836dd711764673a57e2ddfbb7c60afd27fdaf596db727b27b1d7e483  REPLAY_RECEIPT.md
cd5d3711c5049d24e1ed54640cf94a9bf707a4a977e7d96bb1d2a21bf831fe0b  lean/DECLARATIONS.txt
995765e3652e31845fbe20219295403ac6ae129690bc04169386e20d4be74c47  lean/EXPECTED_AXIOMS.txt
6831b53bc5e1a670c2ff4e9847221b7bfdbd92c4fd16b713cda548e4be7bdc6b  lean/EXPECTED_SUMMARY.txt
43d16965f3f0b6281822e260ce19d4dbaae146d11db89d3dbcc4f776709927ca  lean/MANIFEST.sha256
63ec93aa88352ee78e699a884ca87b376a8a229b0cf8309a9fbd8596837c74ad  lean/README.md
fa02cf1458d5e1f53e86b45b4ecb5ef6d57f2e98f92bb5f578b99e7b6e1957e2  lean/axiom_lines.awk
fb92df35743fb0d004af08caf3d1df36c92f5f004eacd25c4a73ae38a8f44b8e  lean/axiom_report.sh
6621d26db7ef668bd7b102207343c2981923edcb8b38f50149642b46796c1ea6  lean/exports/A36FS_Misc_ChargeMono_Exports.lean
b5662a41bc9eee1fb7e48b605661778f69f131eddc16f1b35a5fed797e82023a  lean/exports/A36FS_Misc_DepthBound_Exports.lean
cd3c27aa6e135dec8d8b41409ac7ef862948a8d7544321b0b288a54e785a9ca9  lean/exports/A36FS_Misc_DepthBridge_Exports.lean
3b36fa3636b645836415abf4e157db45d3d082b35616d60e97f0349b33921a9e  lean/exports/A36FS_Misc_MixCap_Exports.lean
820db1bcf9a2df57af027216d41dfa21d6f2fd00196fd62b1793001333db27c1  lean/exports/A36FS_Misc_ProfAllEps_Exports.lean
84524ec90d87985b527d7ec6cd45cfbd7b3cf9b17c71031dffe826285d83cde7  lean/exports/A36FS_Misc_Thm5Case1Route_Exports.lean
4b00afa5fa07f96dc69cbbea3bc521ce3114a8f123405d5efc1ba0a17c6e605c  lean/exports/A36FS_PrintedRoute_Checks_Exports.lean
4d756000351829dc228a1d5541106beded1bca4de4b78819a11e798059ef8955  lean/exports/A36FS_PrintedRoute_Thm7a_Exports.lean
edc39889d652a20a0d9b200fdd96a2c326965eb1a6b0dd0bacad0dc38ac01f44  lean/exports/A36FS_PrintedRoute_Thm7b_Exports.lean
386451929e2a7482210668497c4e19d95e3ef03962b3f3228e1fe8c3fa44b4d2  lean/exports/A36FS_PrintedRoute_Thm7cRate_Exports.lean
7a83b062e83137cb72245c97cb90c20767d5a9f0c3405607557b888efeb366d4  lean/exports/A36FS_PrintedRoute_Thm7c_Exports.lean
c85c06f30717121c7a0072d46ae1f591b8e066247903f4b6947e0172396a86e8  lean/exports/A36FS_X0_Exports.lean
e5d2cfabc8e7d5bd361002fee451aa4c02684bf6e174c5af472472edcccf94af  lean/exports/A36PV_CitedUnlisted_Exports.lean
5ae639132f3a37d07c056a71eb0fc8ca3b39d922e62ce21230eecbfeadf7a334  lean/exports/A36PV_RouteLemmas_Exports.lean
400f1871864d98df0af80efa56ebc257539205b6570f74f4acab58c54c62887e  lean/exports/A36RW_AltPerm_Remarks_Exports.lean
75dcbb695706c9f467649a7c6917698988d42388cb886afcd42e2623c00c8ef9  lean/exports/A36RW_AppM_Exports.lean
9242790221a1b27e2dd0ee98955e19f3d04fa9a242031f0e460c138df6aed318  lean/exports/A36RW_CW1b_Exports.lean
533f3514af0f5b6288813bf8004d08f0723fc6ca8937e27d42db0d56a45f2e1d  lean/exports/A36RW_CW3_Exports.lean
27ed6c6f9309558aa7cba5e7218e4ef9b42994629ae2805f80e0a83ef801b0db  lean/exports/A36RW_CW4_Exports.lean
123846694115f69ff463b446bbde7a0020d78df89da85a86bc75113c29b109e7  lean/exports/A36RW_CW5_Exports.lean
df8bca0bd252fbca4ea13185d213b86e17b489152b2b3431f93762187294b5c4  lean/exports/A36RW_DPI_Exports.lean
3ee07c3072eb10765900d1ba235617b44cbefe1aacb9166ca5bf747823736abe  lean/exports/A36RW_Lemma1aZero_Exports.lean
bac3c9faa4302611227f9f2ff700f78c78773e150e78c940b2cf37af2c3b2f14  lean/exports/A36RW_W13xReal_Exports.lean
77b628d5d7c0f7b89fef6c0e34ea00df698e73cca1f71601fb4c785a4a7fa4f4  lean/exports/A36RW_W13x_Exports.lean
fd2346e1d61d30fcb4f330fd7dffec072dea419842c5e55e6888fc88f2ca54b6  lean/exports/A36W_Exports.lean
8ef7778e31e12306444e8000a895a78633592c192a287c4aef2918b54f92fec9  lean/exports/A36W_FUAssemblyCore_Exports.lean
505222d3fd71d53aa65b50d6563babc5786fa63257d84a1d669386e807905ec8  lean/exports/A36W_FUAssembly_Exports.lean
87b1736f9d948a5d237372e670787a9575ee3965cc6d612ea65663a79921e274  lean/exports/A36W_FUSec9_Exports.lean
acc65f781fe8ea2276be17dd2d55569fb0b6cf142f44dc9329f4443a80e5ee54  lean/exports/A36W_FUStageA_Exports.lean
49b227e14919d758e42f00ef57e294693dee1fe253d1c88e5f984d16c88633b8  lean/exports/A36W_FUStageB_Exports.lean
1cf3c948ec6802e686d26660924229cfb29c4ec36ecd76812a24186d523c4f42  lean/exports/A36W_FUTable_Exports.lean
cb08d27f36d1b15b046d9c297443b5d5005f22c5aea515fc21a031c63d57b43e  lean/exports/A36W_FUTheoremR_Exports.lean
dd9107c856b200371079827eb8f97486a0267475dd03fcd44906245b96f95d1d  lean/exports/A36W_HLHardLength_Exports.lean
6ba3ced7594a55a64b18ec6fdcc45e536c97e590eb90af5de1530f97f8b9c027  lean/exports/A36W_HLower_Exports.lean
71000b4463e6692ef96fcd81f9981a5d3c53dfd4d68f8b8e04f32e7a1ef6f558  lean/exports/A36W_HUpper_Exports.lean
4e22c21340b6424ce4999106a67571d933dc6827806599d8625ce78e7bd25113  lean/exports/A36W_Merge2_Exports.lean
b6fe9efdf50e0650a897eb53bc8c4849ece39e8d925780ae450f127c87ec68a6  lean/exports/A36W_Merge_Exports.lean
8662ce8bff2b71867550bf0dafebd265ebb43faa0f961bc9061f4946d7100c28  lean/exports/A36W_PV_A20_Exports.lean
3f929efb907082cae12682f283cbc2838e9ae6218aa71d0a4bae29c749a2c902  lean/exports/A36W_PV_A23Final_Exports.lean
a35ea8def1264ae8e17503c0ab2c87c0dfc8aaf5a2dd9b5ef17a30cec308fdae  lean/exports/A36W_PV_A23ii_Exports.lean
f236db5cacb852e562ea03ba85c35eed0bde4713690e619aaeec08f783bc1832  lean/exports/A36W_PV_A23iiiCount_Exports.lean
57e6e980c24c1a8c9bb66ac9eb8c9cbdcb597256c23fd586c70ce2eb49a0de86  lean/exports/A36W_PV_A23iiiGauss_Exports.lean
83a41fbb85e7b4b9f248137a17ab3bcdc99ae111cac1bf55f0337a0e2adf7768  lean/exports/A36W_PV_A23iii_Exports.lean
8be53d5894f9b96e3ce6bbceaaee63caf23bd1c9ebf8927048552e18eb1440c1  lean/exports/A36W_PV_Boundary_Exports.lean
582c9b8f35fed7f45642a8a10064995f965b31cd26730d9d6597c89422c15237  lean/exports/A36W_PV_RouteJ1_Exports.lean
65b363f3e52bf993946009f4575e1de7237d0a9c0fcfff0304bbe554f986853a  lean/exports/A36W_PV_RouteJ2_Exports.lean
8a1c901a168af5ad37caa5b20459524ebbd8aee1d69887e61d5be58ccca1cefc  lean/exports/A36W_PV_RouteQ2_Exports.lean
f2bc221cd7018988aa7f8937308be71a7551a3a2b352079309236c31039d0df0  lean/exports/A36W_PV_RouteQ_Exports.lean
8b2c1709fdd7f36af3c12bbb6aa2e947f50d42d5dc788d15e2d8c816f0cbd4a0  lean/exports/A36W_PV_TGRedExtras_Exports.lean
0bf2776d7a22fe4a84510dcd333bcdb078ab80d659e9dad9da68247e2d257adc  lean/exports/A36W_RFAttain_Exports.lean
2c96f8a733669a08cbfd6dbb670b0254baf51bb621286a6efd9b7058e36ac977  lean/exports/A36W_RFConstruction_Exports.lean
dd330c846d3d132a16bb824d04d7daa9f67b0c3c8021541f88624e16b76e62b5  lean/exports/A36W_RFCutIII_Exports.lean
baee89d7b02ceb246c21a773440cb6d49fcda97b073e3a3837e3fa2ce3ac1f0c  lean/exports/A36W_RFCutII_Exports.lean
37aa49534b7efd285982044accbce252f8cef080f0c393af71107b58a42e567c  lean/exports/A36W_RFCutI_Exports.lean
b76ef050ed5a3bd5f0df44f0cfc8c5b8ceb108d1598948dfcf75fa495c799a77  lean/exports/A36W_RFEq318Chain_Exports.lean
fdb6c79f6d3ae9a2ae7eaa4e98f7f0bc014b4e4401d52b0973baa9d6070d06db  lean/exports/A36W_RFLadder_Exports.lean
fb0281835227427a555f55d89532175c12d63022c20b7b54891dd200612b3a45  lean/exports/A36W_RFLocal_Exports.lean
b89f6108452c93d2c2fc76403c8f802a44a8e8e5894ff1e635be5862fa3b057c  lean/exports/A36W_RFMixLaw_Exports.lean
eb280d72a036f9defbac16f5a2d61a4c8e03364bf75530638cb08010f281f2b8  lean/exports/A36W_RFNormPrinted2_Exports.lean
df8b35b5d5ee381b0732564fc289452a94d1ef84dcef86c19c30da7eb5cb1c36  lean/exports/A36W_RFNormPrinted_Exports.lean
3ad21e390286faae3fe8f0970502ac7a3f7ec1bc105dc4e3657ffaa38c7466ed  lean/exports/A36W_RFPrintedExtras_Exports.lean
b05bb9ee60bab9cf2d77587bb9e0276adf1ee0217d189058b2a2b6a8ce66d0ac  lean/exports/A36W_RFRecursion_Exports.lean
81ebde5e94b9ac1a0edd544cb4d6a18532e30f312cd74537de7737f2a8714982  lean/exports/A36W_RFSigned_Exports.lean
72829aa87b5a93c53a96e883891289e0d5a12de068e572d53f1ea1f0adf20cef  lean/exports/A36W_RFSurvival_Exports.lean
18f3470507e06001842212a007535975a52109763f356300d833a966b61d4736  lean/exports/A36W_RFT1Alt_Exports.lean
664a3f125935157c64f4f3a74101617935fcd0fa3b2fafba9a1bfc029421c479  lean/exports/A36W_RFTheoremAIface_Exports.lean
2d87fceedaa620b9220caa532e1754246e7a1ab99699fc79e4c3eb81e55d4584  lean/exports/A36W_RFTheoremA_Exports.lean
56cc2e3545132c8e65adbf7f7cdb19798447b4c71cb7956c29a1ae844522e141  lean/exports/A36W_RFTypical_Exports.lean
aa5f6c083df3dca86dbacdf5377cbea74bb649fcbf229f8704debffbe940a241  lean/exports/A36W_RemarkQ_FLower_Exports.lean
71b1f9a73a2ff35ba280ed20bb32dd8e0258a09ce2dc0faf453024431d2afc9d  lean/exports/A36W_Sec9Attain_Exports.lean
e23435112eab933e85768fc56475948e16c87c7a928aad87f34b48848ce771ca  lean/exports/A36W_SigChain_Exports.lean
0962cd6873847e397f1434d87ec8f4b30f9f77d2dc4d55c6c330d588683db13b  lean/exports/A36W_SliceExports_Exports.lean
aa71de11426b9afe6aebf5c5501458a62d9df49f01b11192a3ffaf3d7e641963  lean/exports/A36W_SliceSubGauss_Exports.lean
3c91bccfd6d2d10c7975a19667c0667141620db4663ccd1f3d3e38f3aab1183c  lean/exports/A36W_TGCert2_Exports.lean
f8163a9de06a4d17915871bc4f6faa219ee45e5dd86a2c1385382336213a8216  lean/exports/A36W_TGCertRule_Exports.lean
fda8d520f2bc98cea48281a56d57fb6df0df00e476fbc70be163d543376480dd  lean/exports/A36W_TGCert_Exports.lean
2148b8b84e6cb0b83abffe262d9ce58813da9e64733da38b1780c8dfffb85b90  lean/exports/A36W_TGRed2_Exports.lean
850a4b736348d35b96b44b7d90766e642d410926679627b1b03447d2c92bc649  lean/exports/A36W_TGRed_Exports.lean
b31f396a4f0e50d0ba04d26452d030bc65ea6cb94452b3df69efc3f5e1401c7e  lean/exports/A36W_TGRemarks_Exports.lean
b54fdb5a427614355420a215fb3cdee4c73b61b3b336c5d0af2b2d9b7bb10ba9  lean/exports/A36W_WRemarks_Exports.lean
1b2f5bc37393c3274c16738f661e03368ab9b628cb6c6252a3fa687fa78ca5b1  lean/exports/AppF_Names.lean
fb43f3944ad5b572e1c3e2acdf88a6cc4ffd439b4e59543460b1d80020ec6b4d  lean/exports/AppF_Names_MeanBridge.lean
07bcc5e05c3ab6585b4bb24c2f63fb80ef2d820f1885e86ddfe86ee5e94e6abb  lean/exports/AppF_Names_Separation.lean
9bea9ee5d17d65dd466e8ae52780b2b5201dcb2de8cee63c046e8cbf4a910ca2  lean/exports/FS_Exports.lean
7800f6e82e2ebad537de2cc253820f2a7426ec64a84c2400060c7a711a912b46  lean/fixtures/run_fixtures.sh
983d99dcf8698020b97f878781d5a7c667d50fb3a45da78be3e14f2ff958fecc  lean/fixtures/stubs/cat
8a77c9cb7b7260bcb39c6de08b2054fa3030d4693be4881769dd63e477e135d4  lean/fixtures/stubs/date
9b8f9c5c6b7d8cf46cbdf89b33f4ce83e72e2817b930c20644a19899bca6fe64  lean/fixtures/stubs/elan
25798bc32fdb8b721c0c5ff579d2cc6639bb60d4f3996cf7e2795d73614d8019  lean/fixtures/stubs/elan-init.sh
78559653e83791c0e092336476b133b1ceb1a85bd4b66aac71654418a93f1895  lean/fixtures/stubs/lake
12f171d327f61fb710cd9a4ca366721ac1aba8a6bc75f027cc78037a304c5665  lean/fixtures/stubs/lean
4ad5189d2955debf0f5135b4cd7431c831b49007dc970a8d85d510834d72c79c  lean/fixtures/stubs/printed_names.tsv
25e694357b6ceddf294faeb18a6641b9ed75c8b33539d93ed01fe148f7ae5611  lean/fixtures/stubs/rm
6f692f2857b67d2cf86cf861050a90af023ee20aef3852acda4f13ac43a99dfe  lean/fixtures/stubs/sha256sum
5c2ef53849d7bfbbc5fe16e7ef3ea0effea13c2a0698f4fcfbee618dd9967651  lean/fixtures/stubs/taskset
7d9b5cc79b6222df2561c4a234260d709a40c35fad91af8349b92611c497527e  lean/run_cleanroom.sh
95799ebe6c09cd1b9239d6b874c2bf1c1d5a5b60e88a0f6f11b7f3fd59170f5d  lean/src/A36FS/AdaptTail.lean
ddcdd5ac876888bce7cfce76c0117b737966927e8117b16429e9fbc7b7feb5ae  lean/src/A36FS/BinaryKL.lean
91a70ce61a180742173de20b8055e35a361d7cdb69e1f99ca23b17b5f113edc1  lean/src/A36FS/CF1/Chain.lean
00f419ac9dbe51c0283e12ce02d9a4565145dda5495043588365adb4dc980054  lean/src/A36FS/CF1/CountBound.lean
e25cc1e95145d737bd165895fe821faf88e386afd485f5bfbac3e64d280e2a6f  lean/src/A36FS/CF1/Envelope.lean
0d2ff253e3c25f81b2c7e678488cffa18b6987846a2811aa2faa9cd37b4eef7f  lean/src/A36FS/CF1/GaussSum.lean
32c66ec2c669deb06487cff07ba26ef03c8c13bc6a5d2531e7a5b82e9a7db6ef  lean/src/A36FS/CF1/Schedule.lean
96581770c48a2e3234c8c671a9c92987a65b8528e43233788bf2ae94d0fa3d60  lean/src/A36FS/CF1/Thm6.lean
078db7545674f586b4f2fbb8af1bbb97cc045cd98d783d9ad850e0cecb395d3c  lean/src/A36FS/CF1/U2.lean
e8979990278c49d7aec49f5b977dd46d838f64441b972bd9f3dd69459768cf72  lean/src/A36FS/CF1/U5.lean
311241822dfb74db10a763b5c7cea1d9e62e42b794eb457fff79769735c889b7  lean/src/A36FS/CF1/U6.lean
39335daa95f34d6d1ce13b675c4706a83c912cb709142ca63f5499922bcc4040  lean/src/A36FS/CF1/U6Upper.lean
ff84990a52817cb575ccf95ce666db8384e21dd7c683135c6d45924c5a95c9c4  lean/src/A36FS/Exact.lean
15e232ab23bafd46f70eb2730d1e5edcd03fb50eb8ede241923bf900390c897f  lean/src/A36FS/FiniteKL.lean
0283353d35576c5c2b181dec6e86226d500cebc18e938db6cba8f3fe0f9a35ee  lean/src/A36FS/ForcedJump.lean
746433326277a33d872526472048276d66121d8f7ac9d3aab9814493aad853b5  lean/src/A36FS/GammaBinomial.lean
e068b4be9a7f3666264ba8ef94d50b7779b9f06ffd030faa58a1ac2fb6a34bdc  lean/src/A36FS/HFS/Cor6.lean
abd7931f50681796e745d7174ca2130b18780350ad03bb79b817ffad6ae27211  lean/src/A36FS/Instance.lean
d59686a657baae046fabb194c10c24e92086329f9170d6536bc82c2bb2ee272f  lean/src/A36FS/K2/Numbers.lean
e0574dc35fefb4b741c6a098ef1587961425b9df05f9b250581e2a2228756349  lean/src/A36FS/K2/Scope.lean
54800b156ab4d23b469823a74d136909fa1c7a02fe07fe20c82b4723915f6b44  lean/src/A36FS/Misc/ChargeMono.lean
a70f8bd51228a386f86ad285d40b03e0291659e39843c154a73e7059db04ea6b  lean/src/A36FS/Misc/DepthBound.lean
df3b07f83fc6eba247d12f5aaf057f60cd9a9ac925923a226756d85df7f43a20  lean/src/A36FS/Misc/DepthBridge.lean
1dd0ea750d37ce62304d083a5494d57b495545be818507be27e5cc7b4f8076b6  lean/src/A36FS/Misc/ExactSampler.lean
ababc84ce33e9380d5a0adcc68d7bf3683ec4418c5b85bedbcd61230310ebf76  lean/src/A36FS/Misc/ExactSamplerNonProduct.lean
28f05601059d38e9f60c6593f36f4419cfcac5f0e6c1405a4fbd81f1da5f3815  lean/src/A36FS/Misc/ExactSamplerPS.lean
09bcb47ec72933c1c9d5b365b05b8edc6f5477e3d0a1b9a6550d8ab68e3bf62b  lean/src/A36FS/Misc/MixCap.lean
fd13b3a00c1667f814fccc561fa244702a5627fbec0b297d563fce45bcba769b  lean/src/A36FS/Misc/ProfAllEps.lean
8ef0acb5de82f0a43f4c55450bb755c86070e3d8837235ef9fa30f761ab181ce  lean/src/A36FS/Misc/Round1Alpha.lean
43113f75079c16371914dc825f2291cd7c48ee4af775ec2b1a8d9d473596eefd  lean/src/A36FS/Misc/Round1Threshold.lean
101118babc603f45e3fad325dbe7dd6a720fe324c658b2b8843c421aea4611d6  lean/src/A36FS/Misc/ScopeL3.lean
03cada6a98495e35336d67323eeec957ad98ded7abec532714e8bfc7153eaebe  lean/src/A36FS/Misc/Thm5Case1Route.lean
5d3b6f30e36e6a89099fa6006d82824ee7f5ab39925ad59400fdf4741b69723c  lean/src/A36FS/Misc/Thm9aModerate.lean
c08d8d05a61d7229cbf7d3545103f63e832c4af9de73eb2f0a56644952b9caa7  lean/src/A36FS/PrintedRoute/Checks.lean
d0f46a7856a902ba8f031f292e26518b3fac6f71951f99d367d166fb1b4d1933  lean/src/A36FS/PrintedRoute/Thm7a.lean
164c3a27f52ccf827a3993cc13b6f50e9b5d3255c1662db78913b848e5fb3991  lean/src/A36FS/PrintedRoute/Thm7b.lean
caac343da733a06f02a4edb824dc93bf5b3b27b1d034c58a674ed763300951bf  lean/src/A36FS/PrintedRoute/Thm7c.lean
12eb92f1053ef37c1b58a0031babe3e40df25cdf2ffe6c5991fb6121b5e8754a  lean/src/A36FS/PrintedRoute/Thm7cRate.lean
cbc66b8a284907e4360c15f201b31c4af6263b862781b08351664c3e35d1a98e  lean/src/A36FS/Prop2/BB1.lean
b0624d033f053da1c95e1c78912f2a8a5652329498ba62e07fe3a0a76772c6e8  lean/src/A36FS/Prop2/Decomp.lean
e3cc29477ffb45d39d48a22138cf7534420616df3d250e596c205588223ae170  lean/src/A36FS/Prop2/Lower.lean
9195b18d231ce8ee01e34a9c218b09065d3d4a10f159b6f76b19bfed2335cfab  lean/src/A36FS/Prop2/Main.lean
f220e25e5e0b5da1381893cdac7a81650469f26d8f410df504ad4d4b52f8729d  lean/src/A36FS/Prop2/Upper.lean
908a1ba5ea5bcade595d94f1c8c0997fa1e9c97912f4c245161f7772a27e9be9  lean/src/A36FS/PropL/Binom.lean
1186cd86f982fc6f241f824a0fdef78ec2d07b682661a0a24d582c5da713a530  lean/src/A36FS/PropL/Checks.lean
acbd04a07d93b2f501e9e9a1717e7edd7c6b31dcc58a4016cf13d656a5b8219e  lean/src/A36FS/PropL/Main.lean
e6e817897bb26b1370e5222d984d64e6390cfb5bc11821f4e5d99d688edf95fa  lean/src/A36FS/RemMixf/Basic.lean
09984a6621032b2274ee4f7a743cae7a858c7361321dd936c2dc3e9ed0d60fbe  lean/src/A36FS/RemMixf/Cells.lean
3782b85aca528e73b83ea5b7c76a2c13e1466cd088a00d8e8289184bdfd3698a  lean/src/A36FS/RemMixf/Inclusion.lean
f0ddb5009e0864a9e2bdc994792c7f86cc63c13692e41be176b71c559da22c45  lean/src/A36FS/RemMixf/LimitElem.lean
3432453e31951f5acd0a415bd2a16c2bec00827f83017421e088ce7cc5992f64  lean/src/A36FS/RemMixf/Main.lean
a6c10710229a589e95176a34b4563493c29afc99efd93f374e00ce1e249d0c99  lean/src/A36FS/RemMixf/Metric.lean
4387789c52a7bbeb3a001d90ccb7e2feffcab4518460ddff1285a448298b7c1b  lean/src/A36FS/T1/CF1.lean
352f4a01c8c2ff9da7adbf4168e8b649ef3884df23289e6b3562528ed05801c9  lean/src/A36FS/T1/Link.lean
e56d54bc6e935443d2a335cb6e40c3969f21e51c98075034e06b39b9cc38df21  lean/src/A36FS/T1/Paper.lean
b94b88a03199be43f54a3f0c1bfd3ae9bdebf0b4dd2e61e4967fb836c2448d9d  lean/src/A36FS/TestSet.lean
c4c930a9be45725a37ae0cf6fa74e9cdc1c35ce5aa1c74a3ce1c5f87e904a61f  lean/src/A36FS/Thm5/Chain.lean
03bf38743d4c0c88c8c49673f664a6a4d0a0fcee9f88b7f530170084dc3d8c1a  lean/src/A36FS/Thm5/ConvexOrder.lean
06b0720d1c0bea067cca919d9d5f17466122976891404687d62857eded7b79f9  lean/src/A36FS/Thm5/Cor.lean
d7a68c0b3a8c8485bb4943c553c987eba636e831618a5247b88890e0e5addff7  lean/src/A36FS/Thm5/Kernels.lean
bc7dfe081bad214987e85453b3b14ef0b1ec1974483f38ffe8480ddcd27fb4fa  lean/src/A36FS/Thm5/L2Continuum.lean
7ec2d67dd73b441a11cc46dffd24be2d40ace601de0bbf8913494e45c8f17131  lean/src/A36FS/Thm5/Main.lean
b1eb2d7cbea51f75eb25d1471a445e69d26bf8352c1af2c9b912d320833e98f3  lean/src/A36FS/Thm5/SamplerL2.lean
3ab1dabe66f03075aaee472d98631b495bbbb5a07dfc075fdf7e4779cb99c647  lean/src/A36FS/Thm7/Checks.lean
81daedc74ebbc70330008be6ccb59fb1cb01d7f5d0d87293446dfc34b426243a  lean/src/A36FS/Thm7/Embed.lean
b0a4dcd72e512e3db05a6be1e8a2951c109c3f3ecfa052972fcbd83ab246b6fd  lean/src/A36FS/Thm7/Main.lean
895f7ff809d21f6acf67cc9352e6286cad977ef6b32802114637646a37b6541e  lean/src/A36FS/Thm7/Singletons.lean
07420ab005923433a150a58a0b892bc1c35769459fa20538417ef21b945b2658  lean/src/A36FS/Thm7C/Checks.lean
eeb03ac3eee99db5ff0fd21ac1be6837bbbe0aa8b1609cd09c545fd33971377b  lean/src/A36FS/Thm7C/Defs.lean
f04ae77b6f07a302dca7b6a39b859fc0b92d63cdf8ca7665d8d1d77f826bd3bc  lean/src/A36FS/Thm7C/Main.lean
b41e9ad9e05875f9ebccf78a0a493e65040ffa4c039087afafc128293f874090  lean/src/A36FS/Thm7C/Rate.lean
534d7b4f1fec20e5167fee1c7011c35ab0428df2986f5cbbc669b1dcf533f277  lean/src/A36FS/Thm7C/Table1.lean
98c52d7cdb99508ac8235297ae9e419a154fb5efe355a0ee2da4833e81e216cf  lean/src/A36FS/Thm8/Binom.lean
2e48d5d7375f6710b40e8038d18eee8e8036cd7da1d2c36b34435dc858320da9  lean/src/A36FS/Thm8/Dilution.lean
a5c3071ad88b81885b26455e56ce0e3481289c0dd8923e55d472c94173fb943e  lean/src/A36FS/Thm8/Generator.lean
77842ed5bfc6e8ad70967364a234d65ea3a5519aa7e7c087e18387e8aba013e2  lean/src/A36FS/Thm8/Grid.lean
e3f79734659053c2f49825ef484e32630c31f29482f47dd1d94ccc1cbd013be1  lean/src/A36FS/Thm8/Lift.lean
fdc9b47990aeeab8a3140029d7a7ffd7ad1937b4172b7d137de37961029140f3  lean/src/A36FS/Thm8/Main.lean
72a1b02e5495c204c7ab24eef7c5e9c5576847b583317dcff2604b7b7002cf58  lean/src/A36FS/Thm8/Params.lean
8d313d4cd37e0ac16e1d93cbda60ddd4227d15492d28c458d59afbfffa63dfa0  lean/src/A36FS/Thm8/Relabel.lean
253d92189f870e6f09adc151b7f51f1a8ee13c912b2899858bf64a46f0b10252  lean/src/A36FS/Thm8/Scales.lean
48a4ba655da917677619223abc6c41fe7dbfc30445c878d589521ceff0d8ff7d  lean/src/A36FS/Thm8/Transfer.lean
d85645291f8a6472e5c739e9e26218cd1b1c9920ae70a3acd95380c1674deb8e  lean/src/A36FS/Thm9/Asymp.lean
8de006d5a08c2952b6018509dd2e9f41a66c66afce07138640f1828c09506102  lean/src/A36FS/Thm9/Checks.lean
8725ab0ec6b1be97aff7e4d0a10e27a8c49006440a1255efc2cdb3f62f20bf8f  lean/src/A36FS/Thm9/DataProc.lean
007b72a3d2318434aabb0258188f760c99d3c85629a11b11dc351ceca006bc76  lean/src/A36FS/Thm9/Defs.lean
ce3c765c4753004ff95fc501b378a2ec729f402e50b58a09cbdcdf514bd61984  lean/src/A36FS/Thm9/Main.lean
7ad3af150fa36b046d7c246a2eba71ae88d3d15871edc5d96150d76a8433b78d  lean/src/A36FS/Thm9/PerRule.lean
573f6df6dcf4c2cae15c82fc2f6ada8c4b7080cb5a8aced90c24957c037c57f3  lean/src/A36FS/Thm9/Policy.lean
9b4e62e4c92e9f5c3984e50f65c61f71eb67173366300b3cc5f4b00024d96173  lean/src/A36FS/Thm9/TauPlus.lean
0321ebabe6d522724ec3ffb97535263686abbc626b140b10295a8a5a9e8a5dc6  lean/src/A36FS/U7Kol.lean
f36fc1e0291d18ad1959dbf4da98c8cf39b7cb2cd13206dccd25852a49804ab8  lean/src/A36FS/U7Printed.lean
c71cb28e52e948b7d1cfefac53c34ac06dcdb38b041a9140cc87ad3df9b001c5  lean/src/A36FS/X0/CountReduction.lean
a89bb8085522364e9387495b73fecb2583c6635b55d5494ff2e6ce60c1f2ed95  lean/src/A36FS/X2Paper.lean
ea7c98292f49def210f28d7780a556fb132596ab106aee77077e275eed50f3f5  lean/src/A36FS/XP/Adapt.lean
af786d47dca34782e3bdec62b599fe82ce48acb7d600ae618aac2e019c639946  lean/src/A36FS/XP/AdaptDepth.lean
262c210e071c670109313bbfe03659b7e1bc9a51875694563209d94fc4071691  lean/src/A36FS/XP/Checks.lean
4aeeecd4937140f600c8f4b9415fa856647dee0054629d6eec79bb18fa0f12c6  lean/src/A36FS/XP/Prefix.lean
49b9a79469e45ca80625d962aa08db06a6de9381fbfaef0169cd9983f415f14d  lean/src/A36FS/XP/Profile.lean
7ee1685ada549985583b3af2d816a1bc4cfeec82ca38123c64be5e6ee235501b  lean/src/A36RW/AltPerm.lean
955a30e12805ec70637b588dbcbd7bdbf9a9499b9d45d3e1da5acb430efce058  lean/src/A36RW/AppGSep.lean
dd3ce29f3947f91117b1e7a68bf7e90abbe727e3ee7032f3e5bd26011375ed49  lean/src/A36RW/AppGTable.lean
5ed98fa3003eba651d3df80a2020f25f4b4758001adcc4bd91a27c5f0cd1a914  lean/src/A36RW/AppJ/CW3/BatchValues.lean
d5df11ca755236ef3a01b44d16744a3a983dfd3fef25a53b6b785be7610770e5  lean/src/A36RW/AppJ/CW3/Consequence.lean
969d370e4b110412e75671ebcf0d14b41dbdfaac34b721ca061f07fd6661d1c8  lean/src/A36RW/AppJ/CW3/CorC2.lean
656a8cb637dde9a2c14d9f4e06893da63197cc28bb024d28751eb6657fce32cd  lean/src/A36RW/AppJ/CW3/Numeric.lean
a68ae460e6730b5b5e45df35a04606818cc52e8668f2fe022cbc8b3a9ae1f224  lean/src/A36RW/AppJ/CW3/Remarks.lean
eb8104c34e4cfa76de5058364172c61839785370ed8ebc74f2b884768354a7be  lean/src/A36RW/AppJ/CW3/WhereSmall.lean
37b929bc0b58716c7e25e2f4b368c2d5327a29dd747b19e718b0cdf8693961b5  lean/src/A36RW/AppJ/CW4/NoUniform.lean
185014a86d8bbf9993a75740211a394bae84e194182d9155282f69449854a6d9  lean/src/A36RW/AppJ/CW4/Ratio.lean
89e9d7844c0ab9819acb705ad049193675563135e560ab12f83fd90c77bc14c9  lean/src/A36RW/AppJ/CW4/Split.lean
3a1216de8c1c612dcd0784ccc62b25c0c584e16837c49bc5ec4ba5fa0e112a98  lean/src/A36RW/AppJ/CW4/Symmetry.lean
b4e15ba5812aa2fd360794065b52b8f1f19cd0eaac8d1a29834eafad007636d1  lean/src/A36RW/AppJ/CW4/TotalCorr.lean
1e5482b3c530f8f91b16628ee501fa95d4217be31b6508e7e57f47b7ce6efaa5  lean/src/A36RW/AppJ/CW5/NotNecessary.lean
ebd59c042a3addce1d7225cd3c92b7fa5e868f9634f3785035f1028e45824e71  lean/src/A36RW/AppJ/Defs.lean
a84028fd20b65d75fbd6c8dd3abad9757ef6484a2fef8f77fba13b791a07c5a5  lean/src/A36RW/AppJ/Main.lean
24a6ee57ebca893e2b297ef69fe786c215cf80c9767a8d1eeb42c49c8dcb71f5  lean/src/A36RW/AppJ/W14/Asym.lean
5aa2ed883a82a3f98b81bc6221dfe1849fb5f5ab5413b3bf0dc4f76e538cc1d8  lean/src/A36RW/AppJ/W14/Basic.lean
1e1a9470104db3fe097dc17f3bb327c522558f97991a7946f28dc2d85d14a018  lean/src/A36RW/AppJ/W14/Cor.lean
770377afab210401d9cab0258d6e0354ff3f41a1eafc6a6a76fbf97f3d573a51  lean/src/A36RW/AppJ/W14/CorExtra.lean
2c89e106156930d609d3282c442e0988607272bfc4a2d33cb05605d80185b6c8  lean/src/A36RW/AppJ/W14/Count.lean
0a24425107c201ae2a23bf845ae0385365da9dc6f4a20f57f7916b5dbc1405d5  lean/src/A36RW/AppJ/W14/Exact.lean
6ec4dc6bd6937085a002c4bd9a212e1a21dfc06aed833131a25aea875f6a29ee  lean/src/A36RW/AppJ/W14/Link.lean
a0d23d65c0c01b7f17b57fd4a22537672666c86f619ef94c84ae9962759066be  lean/src/A36RW/AppJ/W14/Sanity.lean
7c0ca4bce17d48aa671ead6da8520e8c22ac48fae52822774cc3f21d1a27f9e9  lean/src/A36RW/AppJ/W14/TG1.lean
cbbe68c3885ab9c519b6eee7be6ef90cfabcfcbe6612cfb6aa65a0edd9b5113f  lean/src/A36RW/AppJ/W14/TG7.lean
0eacd31d2ad8ad1684389e2f26c114694b16a5f16ba9b340d7f988be207b450f  lean/src/A36RW/AppJ/W14/Thm10.lean
a5b306ae0e2ab6c420d847d2c058c87798dedffc1938b6ff534d86226dfa6d3e  lean/src/A36RW/AppJ/W16/All.lean
ad570329188a0b34f31f200408d0a8f61e864a32d460b05ca9bd1d8f7b4c9427  lean/src/A36RW/AppJ/W16/Basic.lean
05fa4bb773f2bee41ba4bf1621629a2d065f2ac65cb51704c402f9ed64a267e0  lean/src/A36RW/AppJ/W16/Edge.lean
d18279d8761917fac2fcfa857c3fb85d04357e74d6a1595707e1ed33d920ba45  lean/src/A36RW/AppJ/W16/TG23.lean
17eaf9c50b875637368b5214a4cf89279cb64a4b840855b957882e33c403cff2  lean/src/A36RW/AppJ/W16/TG4.lean
badac555de3582becb60d3e09a4351975cf3ad193158d7aa3bdb2a0f50ad07cf  lean/src/A36RW/AppJ/W16/TG5.lean
66d64185ec2bc31f0ce9f1aba05ba82bd2f93dd5bdee3f46d31fccf816e9e0f8  lean/src/A36RW/AppJ/W16/TG6.lean
60a8d5b60e8a9b5493c34e85c07a79f5ad37e112aee3aa376e0154b7ca7eefcd  lean/src/A36RW/AppJ/W16/TG8.lean
36d2377c1058d246cfcfe4d14792116cc9a4309e085e2383bb15bfd6ab4fc4b2  lean/src/A36RW/AppJ/W20/CorD.lean
0ecb0259bedb6e1dbbe6e4d0f41a93d30db8fa40dc609a034c3440700ad71972  lean/src/A36RW/AppJ/W20/Numeric.lean
7e1a2f4080179453f600dcd004f016fd6ac0ed19b473e5d3606d8d04747d7604  lean/src/A36RW/AppJ/W21/CorC1.lean
a48f5391e0f2c2b9e6aa9dd70786d4a3c4c2817f6cb7506d7cf8b5df58bb5db8  lean/src/A36RW/AppJ/W21/Fixture.lean
bf7445f3834d1e9029cb9a46150d5f15aa6b9adb82420cfd76bacb60741435a2  lean/src/A36RW/AppJ/W21/Remark.lean
6c0ff11bde9168da2335b2ff648bf4d046a65288b54e401585c9c508671e97b2  lean/src/A36RW/AppJ/W21/TG11.lean
4a545eaae35217a059231e8c7bd23bfdcfb931fe8b227cbcab89c351a0b2683f  lean/src/A36RW/AppM/Basic.lean
054d3e4e61c2489747189b89e851f0cda434a70b4b22eb7efb9c82d563743a18  lean/src/A36RW/AppM/M1a.lean
2f82093a7c6a98e28c60f79184e32a5a3125ef20b12ec6be9914cf0d78998d61  lean/src/A36RW/AppM/M1b.lean
e4b17a448340523eb801e01cb76647c55567ec4128c68213fa99322945092ff8  lean/src/A36RW/AppM/M1c.lean
63ca029d46f2a0cf4270f731870802219f68ef4291db387884f9499c66db3bf1  lean/src/A36RW/AppM/M1cAux.lean
c46abac13b66920cc378cabf7a3bf0753de4e6b72250774c66758bea4b9fd129  lean/src/A36RW/AppM/M2i.lean
a1bbc92b36af9135061f05f49c90053fd1164ec6905944d6a11251621cf964db  lean/src/A36RW/AppM/M2ii.lean
0c7b1b625bdc4073cc5d2413781c809459408c48bace037ba0733319d5260198  lean/src/A36RW/AppM/M2iii.lean
13495bb6500a7386ca6aa8f0b3b545bc632e626f1342e19a7633adf72ce98a33  lean/src/A36RW/AppM/Model.lean
fb050e83d07e8ef84a36840e3001eff9f6bfa03ee4cf2705042360b4fe7d1356  lean/src/A36RW/Balanced/Attain.lean
f1a4f0d621b5f8032fbff1e2ae327e09798743f8c04ab9dd305e2b5bddf56897  lean/src/A36RW/Balanced/Bridge.lean
e6709e27c6081c4687f458f4200aa99360b4dafb25be4540c5dc2983607da473  lean/src/A36RW/Balanced/Converse.lean
1e71632cf5086fdcd0b767bb8a703dfed6eed63c625779530e7a4e217b34df88  lean/src/A36RW/Balanced/Cor2a.lean
6ed9af9e0a91b6b7b53816c0eca4fb66c36dad4c26581f4660aefd6d41a12cac  lean/src/A36RW/Balanced/Cor2c.lean
e054511117e9bcc0e9a34cb44e4e28136496d1f6996e88842cf59d15dfbfa975  lean/src/A36RW/Balanced/ExecMean.lean
e0302cb1a961d2685ed7a323b7ada7ae882899f79ac366f5579592b163632b3b  lean/src/A36RW/Balanced/HVLadder.lean
d22269d20cd124352c2c47062874b3487bc6e0536f9805e1bce5301869051146  lean/src/A36RW/Balanced/HardCap.lean
acb7ca267bb01e2669c5dc11d2435a8ce52c352ee5c2b2d3fe9644ab7f69755f  lean/src/A36RW/Balanced/LHUpper.lean
bfeab1a897a5d4133152a0d5cd525bdd3c3a83ace16b4917a026b3adbdf180d0  lean/src/A36RW/Balanced/Lemma1b.lean
5d4726aa3156de2f685bd0bd4c7d96fbbb8e97b2619e5e9a4069b6c655bd5706  lean/src/A36RW/Balanced/MixTV.lean
3bf3f6c3e3d3cb3f54d57e98c8d83091942fb765fcc516bb2404aa403a369e45  lean/src/A36RW/Balanced/MixtureBridge.lean
18c2a5d6eb6314728599fce44b477901beddba3414422e1f6c6c66bd9eca6754  lean/src/A36RW/Balanced/Repair.lean
567a7867edfac8673ca84dd710c69148cf9c2ba7683d6d285e498c9dca24d1e5  lean/src/A36RW/Balanced/Restrictions.lean
d87d1fd2ac0652353c68b09cc95d5a56d5642d41403ae5ab9d6496856154282a  lean/src/A36RW/Balanced/TV.lean
f63bbf3c90e5b622f29cf543e316eb4319ac80986bc8a60dc34b870ed4e85679  lean/src/A36RW/Balanced/TVJoin.lean
c059924e06f9b9bda67fed9c1f7e70f21b33ae078aa68b57e1fcae542d11e4e2  lean/src/A36RW/Balanced/TVJoin2.lean
abb2295cd63a843192cb0ea8e32e82849ed0176f113faa2d76697036e73ebe4b  lean/src/A36RW/Balanced/Window.lean
361aa64b0e84e1d81624442c728bedf74b03f57c4a6c09566e3fcaa16e0db493  lean/src/A36RW/CW1b/HalfBudget.lean
3c6dc3b3cf051c068559d2a61116f33d5a07b31237bbf824b942284933a59732  lean/src/A36RW/CW1b/RelaxedAS.lean
04383a5a6bf9104cadba48d9959c440b6027917526159e2c65c621775bad49f1  lean/src/A36RW/ClassId.lean
12b7ea7ab5569b30ab1789983ccdb01324910235b14732d83071188453b4347e  lean/src/A36RW/ClassIdConsumers.lean
f266335a2a4bb28bcb96f2989dc0c32bfee64be8f899b36b33da3a322d3834ea  lean/src/A36RW/Export_AppJ_Main.lean
80af0bacba4c4cb1c91bb585e8967d33e2e4bf49de308ea9d5cbe32cfa1a00a6  lean/src/A36RW/Export_AppJ_W14.lean
aedb91a602b2c7826da0131273f702a7a3d746305b204465f5e1e58fb377b74d  lean/src/A36RW/Export_AppJ_W16.lean
af4f36ae4bcdc956ea3ceb2f2ccdf7d4c91eb2280a3aff0833018623d94cd0cb  lean/src/A36RW/Export_AppJ_W20.lean
888f8ea308756c4bc7e940633cd4a0f9aafdb35867d65336ba737ef78e08cf56  lean/src/A36RW/Export_AppJ_W21.lean
bd9fe87de11cad963441b3dac7a3d523b9fb4713910972e2fb31c6a36f210d08  lean/src/A36RW/Export_Balanced.lean
1e410428a8d648fccae5841841921551e595b5fac68f3bad3ba8eae57836016f  lean/src/A36RW/Export_Balanced10.lean
f75a598e97378808e4a8ad85174b973bc7342a62b5977ad7d260ef2b64d46a3d  lean/src/A36RW/Export_Balanced11.lean
125c3188ce139611c925905f3e25d94efb2faf15723aa302c1b77dbaecc26ab6  lean/src/A36RW/Export_Balanced12.lean
6ccee0d4204f1358d00a76a363bf76e551802446253f8ace4cc910c58ae3558c  lean/src/A36RW/Export_Balanced2.lean
1144baff4f1d21db3ab0a626a29a6b042a3133da78a75f1ae9ab49feda798ce8  lean/src/A36RW/Export_Balanced3.lean
2c8e2492ebdee7ba1e4dce5a6d227e6731fccb916a74da329c0a14f9407f916d  lean/src/A36RW/Export_Balanced4.lean
9477c1d58f9e1244b30740f40125e9fc87d579a0d7849b218b1f0704395c43a8  lean/src/A36RW/Export_Balanced5.lean
88f9d8ce773d667b6168808d28bbadad0fe826b40f57f4abfa6534ed578956de  lean/src/A36RW/Export_Balanced6.lean
083e5f6e6d6d0560ddb7b6b2410cf573dc95decf2ac490cdcbec662d69a943de  lean/src/A36RW/Export_Balanced7.lean
bc600bcf1f0eeef3b8072563c71aad6ec02b74297cd52e05311d46261e3f19fe  lean/src/A36RW/Export_Balanced8.lean
f8cf4e9cad8b7c1e5c678740acf59d541fb55a7ba322159fedfedf059d7fc3c6  lean/src/A36RW/Export_Balanced9.lean
e10a3903a5efd3921ebe11cd661e6441ea9d178fe0522369cd0ac49a3e59689d  lean/src/A36RW/Interface/DPI.lean
887032cb10f51af07aa6fa9fdedbe9bde8ad95933886b1008e18fc2bcb729754  lean/src/A36RW/Interface/Lemmas.lean
13b548961af103ad018a3734216a4ab7e903b472fabbaa972aff354be5b1b4ed  lean/src/A36RW/Interface/Lemmas2.lean
2012536d7ac0a4f43c464e1c7449f9be21f58751d87ad43d3be11618e672e18c  lean/src/A36RW/Interface/Mix.lean
2bcd08d45ea1fbdb3981c06c24ef8984bc965698e39e327397b5fe9e696da41f  lean/src/A36RW/Interface/MixSig.lean
7b71c361ae3639360de54842c285ed96e02f5aa78e64e11a06e35f239be24767  lean/src/A36RW/Interface/Relabel.lean
de85e73a514c7f632bae3b143907431b0dd91454c3a2cc53a347b68ec0823e02  lean/src/A36RW/Interface/RelabelFixtures.lean
8788b22b2732f4ecf6e4247fbb052748375b500a3ff7ac38fc480b1db2320da3  lean/src/A36RW/Interface/RelabelSig.lean
ebd989afafbf75deec36adcab4165a49e7bfe95ff95c58c59cbcc2e41dc4ba76  lean/src/A36RW/Interface/V0.lean
4062f73dcd8eadab149ef99d376854c88225bc687fdf3f3905f44ece599a4523  lean/src/A36RW/LHUpRemark.lean
d18344f9ab607f3d95536e544bf4cefc82e8de660b9936e692e9046f681a47f7  lean/src/A36RW/Laws.lean
96ed2fef1f93ae5407a28a4d771a0e5d95bdc7e04fff1b47eaa9c2b082074951  lean/src/A36RW/Lemma1aZero.lean
bbeeda044251c61ca515ceae8d1ad47765b3e37a930b4ca25005dd6e594b2933  lean/src/A36RW/RemOutside.lean
161559c59cc0bbb1f78f281c081f6f6b3fa65b294d05c85cd59a4f3327cc9117  lean/src/A36RW/Spec/MixSigCheck.lean
097938aec40f3d6e07f8c67e29ae043c2476e9bebff9bd854b11215e7d4183ee  lean/src/A36RW/Spec/RelabelV04Check.lean
a8e098274793b042e2fb10c1976f3f980c8f36a33dd388b54daa85073618ce1d  lean/src/A36RW/Spec/SigV04.lean
000cade3b1e77e9a86b47e10529e9c194834d80e10a4a999a0360c2b517dd6f2  lean/src/A36RW/Spec/SigV041.lean
3e616f575f7eb222700685a75fe3cb562103740d1c189d70ab4fae7e2624843b  lean/src/A36RW/W11Relaxed.lean
ee8419bd705cbb71b3707c3ca135b89aee582912a532179bb63cbdc62af89a95  lean/src/A36RW/W13x.lean
4b3e82f77b660f7248f46e95511acc8268dd353c37a56f7083680c6fcbbb0820  lean/src/A36RW/W13xReal.lean
a8c35cdf6858a4ba8a5b26717202affebdd84a29c8c18e18bb1327ab4da03eea  lean/src/A36RWBase/AllPolicyBound.lean
9aa192c422722699fbd186d022a5d02fefafd0f43d274f899c029fb0204a565a  lean/src/A36RWBase/C06Envelope.lean
f03728ee52da95adb8775ccdf8d9daa0e1d297a0c10fc76f7242f915ee4f935f  lean/src/A36RWBase/C1eDet.lean
54c7a60cf0e8684e8b7568dbcb335d692554544f76f1ac8670a25c8f52a37430  lean/src/A36RWBase/FixedScheduleConverse.lean
1d62bad89ca658b355f45ff80ea40630f0c9c5d0d9413d2eb57120c1c2dc03c1  lean/src/A36RWBase/MeanBridge.lean
3423e405a5d8f64d0a784cf738a3ef93a8169255a98b6a719a59f052744c4e18  lean/src/A36RWBase/RCUpper.lean
ebc96b4ace23daa7ae3397e5170598693f4ad78439dcc9d163aa8fd7b252d74d  lean/src/A36RWBase/SeparationStandalone.lean
a5159b67aad4b006a13dec08a4996335c91a20da53cbd25d9d2d6fcaafe336e8  lean/src/A36RWBase/SharpEnvelope.lean
bc90dcd363be4081ab9deb4addf9a18fdec30ab2f80892aa538e554bbf3ddfc9  lean/src/A36W.lean
c7ed564b7fe8123095b2f4e7216be2c76e1f59ea377b89b3a12d954f699789f9  lean/src/A36W/Atom.lean
e2eb213779da1be908b8d3726ecdd78af529f64fe1eb836af71fb85f0994f439  lean/src/A36W/Bellman.lean
82f3e599506da24f80f09c23276374dc7eec3ec360f32984d527ecdea7b5d389  lean/src/A36W/BlockTC.lean
cfd0d2e279b65cc90fae7f3e8b064cbe7f994e9c9c989d760a56a0eaf4cd2b17  lean/src/A36W/BlockTCLower.lean
1955a36a6f92235cf47e77a34b55d44b4a96e1cbcd3db3b4cdfaa18cbc736869  lean/src/A36W/ChainIdentity.lean
bc390701bae1c50ed149322293e51bd864a292b2a7734a68656f4c3136a1c6cc  lean/src/A36W/ChainIdentityExamples.lean
66328b24ada3ee4a4968ef96fa3dc80d6e8f4f60e0c018ad042501f694e27632  lean/src/A36W/CountBridge.lean
13d6f9cbfa70232e8b9240e834f3b86914c38add062d8c198c9e43c9c06f284b  lean/src/A36W/Envelope.lean
847a7c18347a456d4dba9322ad25c37fd8d1f043c00669333a63ec09d040eb12  lean/src/A36W/FLower.lean
a6727531a0ce9388cb5328bf6425390def43ca29c85bab478a03b06cb9d75c52  lean/src/A36W/FUAssembly.lean
689b9f3988c05f89f8f374fc6d645c50b16ea3b329bd67367e8faa7b50a88253  lean/src/A36W/FUAssemblyCore.lean
459a339cb7c121cd874783f53be248d8831ebc070c24d22350ed13d680e23e8c  lean/src/A36W/FUSec9.lean
34e7f829f06dfe86d830fda4c75bfc700bdcc1139e846a62a3ed2f4ff8a3fd70  lean/src/A36W/FUStageA.lean
0eb44d616cd8c7b2ba114554b462df8ed74ecf947e29fef226b79ef05693d70d  lean/src/A36W/FUStageB.lean
0ffbf0503669ce3e2c76137052c1b181f978e3584eb31f6ac3ef93227ea4142d  lean/src/A36W/FUTable.lean
faa13450a938aa258154c69bc3fa4a999139d97e9f6655265823369f58e53d85  lean/src/A36W/FUTheoremR.lean
171e5bc983e85b46a8362e5e315cd8d288b56945ad28fe2bcf3e744ea4e13b74  lean/src/A36W/HLHardLength.lean
dc67a7221b95cabaab93a8e42bd5f89925cfbbad96f75b00f73d15850e01ba67  lean/src/A36W/HLower.lean
c80d73ec31ad31e08e5e932abae1cc4dfb5cc3893361ae51eaad7d94fa45de51  lean/src/A36W/HUpper.lean
e3319534c0bdfb4ed5c4ccf63afd15115a39d5ffc8ae4d24b2cc4669fced9c91  lean/src/A36W/Influence.lean
f2f5dcfddec985c994b30c434529c396a7d39abfa4c121cf9e7d0e1f58c5ef80  lean/src/A36W/LadderBridge.lean
7e30ca765cde25679900e9f2913747b50a9aeac702c96ff582187e94e60e844e  lean/src/A36W/LadderGeneral.lean
c1e31fb89984b9d7e147ed65b3d4adfca078ea1f8c102b05fbd699c53c0d5554  lean/src/A36W/LogConcave.lean
4c9564ec46b703411f22b7d1f8f75b78c2ae4f4f137d5722ddaeba6f05b61a62  lean/src/A36W/MixKL.lean
a4721661551d0c33a2288541bc86250cd01d5f94b00696d9a9aa167afd662cd4  lean/src/A36W/OneBlockAtom.lean
084f4375d889e4db5d5b3b06f07b15240740bc4ddb89cdd1ad112c52d856a791  lean/src/A36W/OneStep.lean
8b3868be6d8ecd847c5d13eb8d504ecda986d043277d25884da9c3f11aed67e9  lean/src/A36W/OneStepEnvelope.lean
cee99e42cc3522c55f6dfbbe8585524cd3ebf1e543174de69d755cae543d2092  lean/src/A36W/PV/A20.lean
2575d4c4a9362bafab72bd94c861e33ec7b3a4d6729eabdb3fbaa0096d70e530  lean/src/A36W/PV/A23Final.lean
ba1f968dd8243f6198019489fe2563197f6b738fd3d034f8d159d976626b1dd4  lean/src/A36W/PV/A23ii.lean
ed94dc734d46d0ccc13f03cf39debccdfa77eb4c9e1b459b84d790eee6a2c75b  lean/src/A36W/PV/A23iii.lean
3869822c0f10fca5db237617b6aaec8bc5fc613eed5acf6ebd09109bc42bbdec  lean/src/A36W/PV/A23iiiCount.lean
361c6f92d6caf5ee1cee0b2be52b676fc356cb9f4fecb7e819a54e3f15ccbc11  lean/src/A36W/PV/A23iiiGauss.lean
561f1a71a8c5bcfc2ace68a24b1e0a069969e9c9ec159a6879e5bd7e88becd92  lean/src/A36W/PV/Boundary.lean
0a7fea26b60f8746c86a8b4065212ae82f7b416a99837e304413d683eced65ce  lean/src/A36W/PV/RouteJ1.lean
8bb716d7a7d45bd95fa2aa931a2a2123782cac2c2716550eb6ee226da9f8b58d  lean/src/A36W/PV/RouteJ2.lean
453b22989e721de86318abdb36db637ba0734585ef0f2aaed6b0b1e7a59b8877  lean/src/A36W/PV/RouteQ.lean
83d4fd84cb39def6b9b189340b1446a0b907caee2b09f8df1bcbc03ce9bbd303  lean/src/A36W/PV/RouteQ2.lean
146055ba0596c24769d92eb9900633b468a6b21b402004655554bb27c1ee4ecf  lean/src/A36W/PV/TGRedExtras.lean
8043429a9e6ed9cf7b13bf02e3617fd9248a973ec4f26071178dfc279f8da300  lean/src/A36W/RFAnalytic.lean
c648301bf18ef8c9f6ac47ad51da3ebe05fe8ab4252f175d61d244377a092bf7  lean/src/A36W/RFAnalyticPS.lean
6415d8fb8faef25517a90e7488004b16edfb47d2ff955dc712c5d6ff9841df99  lean/src/A36W/RFAnalyticPSUniq.lean
045a927fba76822ead6999c0193cd76cd27ab8d91825ad4369b6a20682968e7e  lean/src/A36W/RFAttain.lean
c2f6b4d488b001e6c3d1db7c491d36759cd564b277c93f7777a7411a87d5bd4f  lean/src/A36W/RFBulk.lean
138cf16865976721e53d7432af2a42a98f14d382914bd91e727a7778771c35ce  lean/src/A36W/RFBulkCore.lean
a2e57427a283134827644bb07f41f3345a689ad3e64064f2a7f182a70305f59f  lean/src/A36W/RFCancel.lean
ae1b4325b4df8c3af0e416f1bb170227521c5d1d72f3a46e138ae976495bbf5c  lean/src/A36W/RFCancel2.lean
37489f678e684dfc1f9514e40df2b6c972ece944c77e89d235f0c56e5186b514  lean/src/A36W/RFConstants.lean
8271ca31d58dc4e53bd3f8cc19717d0dc007c52bd0a3f4156003312d14e3c1b3  lean/src/A36W/RFConstruction.lean
781064dd4f3fc5813952a36a4e613829914fc1e9eaa227f4ddacbfa3ece57aca  lean/src/A36W/RFCut2Defs.lean
4f66977acddc75750e7c5178b88fa6a67f6df91257b8f899b16b5ea14a4480b2  lean/src/A36W/RFCut2Hyps.lean
bbe75ab50d9ba26977c2dc516eda5797e5176ecc84e19eba45c99dbf38c5c678  lean/src/A36W/RFCut2Real.lean
36c9ff5ccadecb7a2964fcbdc196f18a119bb23adbf201b066a7d62ec156c1a2  lean/src/A36W/RFCut2Reindex.lean
d167e1bfb5fa9b830b1b5cad4e60555774fcb179cea33d528f42afa63b57ce8a  lean/src/A36W/RFCutI.lean
45ad7643898e64a47f90e08afc9dcfe92106aaffdee7627a4de3ef05d5d34cd1  lean/src/A36W/RFDefs.lean
aceb6616483969f7899de3769cbef07fa7ec6ccb45593653478a1d82135c6915  lean/src/A36W/RFEq318Chain.lean
52c7b23c13971a52b909d31463470a87167ca05bcd8bd3a59230642d25b09bf7  lean/src/A36W/RFExact.lean
f4b83610e0f823c22acd260287d6e89fc6c66706a60dc7c2a63aa464fcb5640a  lean/src/A36W/RFFair.lean
ce3a442ef1cbfba7011bae97e3894c2d504dbb577f4fbae30f35d9968d52fc46  lean/src/A36W/RFFinal.lean
40115bee72c2db09078a91708d6f5dc4efc4fd66bba4cbd36ca2f9000416fea1  lean/src/A36W/RFGamma.lean
23d185d89d574676746d3b423e660f95d1e04211ca4ee717dd933980b7951181  lean/src/A36W/RFGauss.lean
bfcc8bc2948fc03dbbc94732cb02a0547e052b618dcf37a1536af732f4df1cba  lean/src/A36W/RFGood.lean
f62634a0957dbf850c5bcf26404f3997ddea623747c22f1717af029799d05ee2  lean/src/A36W/RFLadder.lean
a141a4ba11679a29f1a38958ecc6d63f197bd61412474ab0e0dfc62663d8b070  lean/src/A36W/RFLocal.lean
5719a88490bbdbf7de8f270d296dc411423f87f273cfec6c6db23d0d120aa23d  lean/src/A36W/RFLocalDefs.lean
d54d71a6033fa13fcf20589987165f8bf9f5c9669f8a671ad641f2060c8a2259  lean/src/A36W/RFLocalFourier.lean
71f67c7e5429f66d6cc3c8d871cb2c087d164acbbf039a93989d461053727ad3  lean/src/A36W/RFLocalTaylor.lean
b5a16d033a5a5390d6338ae64e700c73b7527923ddb4c57899ac55ea36a87b83  lean/src/A36W/RFMarg.lean
e28f0c57fa5a7d40b701501a0004a6cc2e0d4a183fca765c8e625f2f2fa5cf3e  lean/src/A36W/RFMixLaw.lean
5b577d7300abfbadb18ff9c682ddaeeb2ecafeb82c4e93da046e879db7855d99  lean/src/A36W/RFNorm.lean
781a64fa670e8a02830c2ec64b30ccb09650f85a8c90e55357a3c8b56f8f06b1  lean/src/A36W/RFNormBasic.lean
a7c6db8e31a87341f9454a432e1f83ff58d48891ee7fcdf8797d326071bc0b54  lean/src/A36W/RFNormLocal.lean
a05fecd5eeb8d65f288f35d5758ca87aa60f11dffd80606f96b9bb46efa543a4  lean/src/A36W/RFNormPrinted.lean
8710ffae2c7dd389f9b14ed8e9648298356ad2b884c5c8bfdfc1a4c33c24796d  lean/src/A36W/RFNormPrinted2.lean
fe7b23322a5dd673b4f6977ec81dbff753bf54a273e9e230661bf038730f88b6  lean/src/A36W/RFOneStep.lean
4a9da31e80dd6b1524d66e93437cf37ce87b3179a11ffe8346c943e8039bc5ad  lean/src/A36W/RFPrintedExtras.lean
7e5f39b88d7aa9c47ac75ff3b0c4230c5c0de8751897179e6d384d197f5eaee2  lean/src/A36W/RFQtBridge.lean
766e0b58bbabb28db0f7040512b22bc6a1b5236d6814935ad229f87204f009e3  lean/src/A36W/RFRatio.lean
88e4cde581a2bb251da0c4e291a389777daf373ee61aa9e5bfd65177fc2e4a2d  lean/src/A36W/RFRecursion.lean
70e43e81675295a22ac7a3a329b6c4aae6a82ee211b02df8d8b5b46af0e450e1  lean/src/A36W/RFSigned.lean
fcb779a2fc1de859147ca6afbf9ead5da562b68f49694eb5c5d0196b85db058d  lean/src/A36W/RFSubset.lean
e736cb0be54f5b1898fb5c855b9bbb68ddd2459f49a8d23cd0b4ff44a1f58e6c  lean/src/A36W/RFSurvival.lean
973575f8753358a62f248af40ab24d81ba22f169ac8f7aa547a08e2746887bd5  lean/src/A36W/RFT1Alt.lean
384036a1d8d40166077aaed3a486199281112a37e3b66c75afb2001214082660  lean/src/A36W/RFTheoremA.lean
2e75f8e621b24422e15b307bd89205b9cbd993b7e4ded16de032f843989ed331  lean/src/A36W/RFTheoremAIface.lean
02d2272daeb8728f54b215898ae72377cc4a13b06a7dc10ad96d88711dc67c3d  lean/src/A36W/RFTilt.lean
1c6e9aa619347938f405704a23d95b8521c40bab05242fdc69f85e40fa731d4f  lean/src/A36W/RFTools.lean
8e18147f75aab7756a2361e59a9113ca2a57053f65deb80090558a0c8867278e  lean/src/A36W/RFTypical.lean
280cf384582b4308c0306f1ed7348888340a016172b35858daeb4639394f00cf  lean/src/A36W/RemarkQ.lean
51d549301e75de5a17bcdd04c9bacf42ef13cdce6ea905db3ddab151131fc568  lean/src/A36W/ReservoirFacts.lean
b1deb55044bf95a1f87edbcc7ac5e0601b6c730227dd529075a38efc508daab6  lean/src/A36W/SchedPath.lean
ed3c777544ebd923ade86ed9d75eeeadc67917265e4e7280130d35a88af866e5  lean/src/A36W/Sec9Attain.lean
7019c35cebf471e453a490d04923b0384c0226e99b2294404fd10ea19e5c90ba  lean/src/A36W/SigChain.lean
9a4647dff6bf476ddb7a8aed965f91af0378199a0a7e95178bf998c08a18e869  lean/src/A36W/SigChainExt.lean
b0fb7689a09abeec0ad1509e93f1ccd966755d04fab802c12b30f680556d6904  lean/src/A36W/Slice.lean
0237434bcefdc458630f554219f8f3e57be6f8e63710283a025a944df8d0e26f  lean/src/A36W/SliceCor.lean
6bdde9e0c7f5252a942c55c8a0e7a5f411fb50930e21995fb7a08c34b1df5e9f  lean/src/A36W/SliceCov.lean
9580bd45a429ef7318b9ae22c66a827c6e0b61acf260e56ae956c16df5a315b6  lean/src/A36W/SliceExports.lean
e7430e707894be49350842b5b86931f76a783957cb2dd638f39e4a685e671614  lean/src/A36W/SliceNCD.lean
733834ab8f3e29f35fb37b84a341ea0a0b9bc90179b3306cbcb30a5684976fba  lean/src/A36W/SliceNCDSupport.lean
cf3acc85cd274902f7f98568eae66f492fb9a5713a9d19462a19472fc53b7e0b  lean/src/A36W/SliceStatZero.lean
071312e16b1eaf077cf2de6e5ced6c5ddf3745356d09998714cacb34aaf8f8a9  lean/src/A36W/SliceSubGauss.lean
7c3490d4443eca418f481a8e8797c6a7837c8054f2058448cc85eb6b70248a4b  lean/src/A36W/SplitChain.lean
5215f71344e3a53cd12135e5a9c566327d4cf11c4fa71aaece9ef53a60ba8ef8  lean/src/A36W/TCBound.lean
e58770a30ac4d2bbf71b5ff86e86573fb7cd5998d518779474aa15ae4cd1daf2  lean/src/A36W/TGCert.lean
ba79aa7960176892bdb50452576a41341f9b470d2530548eabf013519bc52b8e  lean/src/A36W/TGCert2.lean
3c4523577ef2d7eecdabcf3dd8baf2e83076e463ca48887933d745aa7d6caf10  lean/src/A36W/TGCertRule.lean
27f74791c44d78a153f5d97d8f4ac24b6ea1798d46330572a536a4f7cf738c44  lean/src/A36W/TGMdp.lean
90ac33fa4d99433923f7e0d225340b453b34480f7b58e7929dd211df916b9550  lean/src/A36W/TGRed.lean
d104d0797f9bf666dabdeaa66dcfc09d8a840349397c1cbcd94d423c5626dd31  lean/src/A36W/TGRed2.lean
82453e7b50c98ba163cfb69d935bb26eddfa0cfe830d0585b161c91b2bc27e3f  lean/src/A36W/TGRemarks.lean
b1eedb99794917c41989caf223ffa4fa6f7bc3c1a43e11ed20aefece2272106a  lean/src/A36W/Tower.lean
2dc5a0c30716f4918f7e012a8e0eb537b70316313a9814cd38bdaea4e1730341  lean/src/A36W/WACosts.lean
fcf3adf6ce8471a289521d0c2aa26268ca36260359e26c1ec94e544bb27dd4ee  lean/src/A36W/WACostsCompose.lean
af86a0a774b9b9001cf736dedd9dd8c3da68fd74ffa7baadc50e576bdb0d24bd  lean/src/A36W/WAFinal.lean
4381eab999d62f7b46c5d7d80afb4c6526af560ddfb2f860431af471089ab50f  lean/src/A36W/WAInst.lean
5d6908f65007a7e9826bc606ef8159130a7afd867f14cd0cc8ecf69786ad0d2a  lean/src/A36W/WAMixMean.lean
55c9d4aff760671e22f4c8b10f8edbf5e64c7175246e599a39caa959a5f7a3df  lean/src/A36W/WClassFacts.lean
53ef6b5d513f78655e74c1ff2ecc0d5990f74d8700aca47abfe836e307264c50  lean/src/A36W/WNoRelabel.lean
85ff27ef14745e95586ac3143e3de831698791250ea9f58fd3732e1ac3344aef  lean/src/A36W/WSec5.lean
19c2dbce91e6b240651083c9c03c2c59cfa7205f56b871ee49e3d0b89e440db2  lean/src/A36W/WSharp.lean
eddb7b710eb9aadc04cfee3fd1c0c7f210f16d4e7536e27b07235e6bb3b12e89  lean/src/AGFCore.lean
dce600a2ed301006aaf7eff8ed1d7526cb6b744ac5f3f7553036b42f1c4b2e28  lean/src/AGFCore/Basic.lean
5563b0209cdff977420039be2a339f940ea9a2d861322d319f2f1de0988905ad  lean/src/AGFCore/Blueprint.lean
cc744f4075d962843323e3e1f0c361f1a0fed61c8ff7e616e85faa9b1c78662c  lean/src/AGFCore/C00Mass.lean
80a76818740e6403a94ba5f06e97d7f701c67003b46ef7f0f70f2bf21b955117  lean/src/AGFCore/C00Struct.lean
facbd31f7f34aca74b1cdd846623631eaa2b68a4ea324fabb3ed4130936a8933  lean/src/AGFCore/C01Support.lean
f97d6fe2c9264c4817ebd121d17d6ca725ee8644088cfbd263dfb67d818774be  lean/src/AGFCore/C02Kernel.lean
f7a4a6831bc99f55618fc1e5397db35ab86730d12205050c6e089db06505954e  lean/src/AGFCore/C08Support.lean
faa62a71cbfc547e6889d2d8379bce3bceb95a7baa12c4f4e08c88836ec4c95e  lean/src/AGFCore/C10Adapt.lean
791e5c772f7675a0f857d373f35f5ffbdb27d52b40c59d91c66295f645d6c641  lean/src/AGFCore/C10BehFiltr.lean
267f588ad1215df55139dfd8cbbc4f1697bc26f67a19be4100a4425536d5fa6b  lean/src/AGFCore/C10Zero.lean
7b54bfa2bb66a5a5aac62f2fc24d53504d7efe138efab6290e1f64d65b573226  lean/src/AGFCore/C11Sharp.lean
cdf4bf9fc03337bfd0dc340c2835cbf82958d596eab714b61a5c70c84597c5fa  lean/src/AGFCore/CapPath.lean
4b197761f294fb7c7a0ba97797423abed27813404435277b5a90122990a1942b  lean/src/AGFCore/Certificate.lean
ab3694f4b63e79d930c4da0f804be1295c9b69ae16ac028ca2f34d58e31aa197  lean/src/AGFCore/Combinatorics.lean
b215b217b1c6acba393ab70addfcd594313f85165b8d81d701e454a9b186ecbd  lean/src/AGFCore/Costs.lean
269b619169f771b8817decc43d12f32adb030b7c3ddb6bf95550c4d28e0dadf7  lean/src/AGFCore/Equivariance.lean
6573d3bb4fb708a2711e800006faf5d12d0bc1b157455f5e4c5545ccaa4b9c6c  lean/src/AGFCore/Family.lean
1e25941dee9a4f437fd20f60d687163d2a8ba24cce6453f11dce089809b12c47  lean/src/AGFCore/HChain.lean
a4c04c0ec8c54400e59904627c5609c1d09bc8218d9b5e783dde4452211777ea  lean/src/AGFCore/KLEquality.lean
fcdf4614e76a67b850e8d4b51c23127adca96f32f85a117a796355859d93a944  lean/src/AGFCore/Operational.lean
5a4b33734759211823e0a58b469d2d52e4cefc4565f1787aecfe101cee96a9dc  lean/src/AGFCore/OptNonempty.lean
f4ae54feaa69a8e295382602685f6370409c67ce78dd97ddab83afebb73aff00  lean/src/AGFCore/Orbit.lean
ee2a37a52cac2a8564f76ea19aaf0249d4283eef805177e0d00d32f7f9ac3241  lean/src/AGFCore/OutLawMass.lean
c0463c82b34121d7cbdbb5d1aca3151d205e03dfb60e03c8f62774f31b92f4fe  lean/src/AGFCore/RCProbability.lean
c7187eaa30f3c7d30152576e864e575f1e28305108110ba51ce9211a160cfe5e  lean/src/AGFCore/Realization.lean
14af572e593df40435338952b4c48df44a4bbce806474225d6b39f194b04a69f  lean/src/AGFCore/SeedCarrier.lean
d845a6b76a1c67f29a2f423f779f93cc9efec0cb699ca9cdeda8cedf2636e287  lean/src/AGFCore/SlicePairCorrelation.lean
628cc8c9866884ad0475cd130be0c75f14b10acc2caf1002a442ec5d51e5e3d9  lean/src/AGFCore/SuccessBridge.lean
48f2bc1f6afde165d25f72c824e0b635c41e3c6b7ae6f8488f6b1af53dfba808  lean/src/AGFCore/Transcript.lean
a9c7e347214c7741db787f0e65b8b2a2f0940d8fd92ee0d7da14b2107f2e1297  lean/src/lake-manifest.json
2789cbf975650a15669ec6f2f47b6cdf98491ba588a5e823a2595ed68bdf327e  lean/src/lakefile.toml
3aac669c7a910ec2389f4e4f921b605adf6ebf2d1e0c9b9cd0be4d33f3f5db71  lean/src/lean-toolchain
a4a77fb602bbbb1df4fe1051ce1eb36bb9286f56866b46e19d8d0c119d775259  lean/verify_run.sh
9142fefa3a59034c8b6fc8dffa19ec7bb3943f9b8a3fd7e80981d835c8ad9158  lean_certificates/EXPECTED/BRACKETS.txt
6c9b07f1c272086e6c91994a38009fba8462ded47c75380654f5b17d67f2142d  lean_certificates/EXPECTED/BRACKETS_OUTPUT.txt
eca454d64f0823239018ad020aaf3efed4b7ace4ea55565c8963af5afab2ea63  lean_certificates/EXPECTED/MAIN_DEPS.sha256
cab84aaaee0240abaa6a4f9b4d2ab88dcde526dccf20bb4096928d6117532aed  lean_certificates/MANIFEST.sha256
8eb55b0f9f5d37c0f06cc72ab3f2aa2755d2884a928348e3239502151d0fe76b  lean_certificates/README.md
55632c2ef1325b44074ebcac324d01eb35f5278654637dd82e8e5427be3cc621  lean_certificates/exports/Brackets.lean
c1f049e5b7d4549ad9551592ee4864651a963d153f45d5373b62ff38eccd577a  lean_certificates/exports/Constants.lean
0a515faad9fb16a05f25ab25987512ea122b8820d523a6d1b0f3b4aee94fc109  lean_certificates/src_overlay/A36W/TGCert3.lean
e85a683d34b69d83b0217bcec017a33457a31655aca48fcaf330818c35636d19  lean_certificates/src_overlay/A36W/TGCert3Core.lean
51b6cddfe84b2cadbd64fce62a108f0eb496bec655827d6c1479ed944751202c  lean_certificates/src_overlay/A36W/TGCert3Core2.lean
b9fb24bcffc0df06f0a63a0235ceae944bfc06f56c27e414bb947326184a40ac  lean_certificates/src_overlay/A36W/TGCert3Core3.lean
1f2c5e767ccacec6eb8f8e4ba93a9b9b099509577961e98d06fcd38ef217ca8f  lean_certificates/src_overlay/A36W/TGCert3I486.lean
fbf26d48273d081090e30d2249f1d63d8caa55268450122caa501d185fb0918b  lean_certificates/src_overlay/A36W/TGCert3I486Data.lean
4c28392451c3e2a9b7ddc824f363285817e17e2314df56ebb21f74ef119a2a4b  lean_certificates/src_overlay/A36W/TGCert3I486V1lll.lean
7a0862f9436760a92956247a5cc729488b09b0d0e60266d2b7820d600c030e66  lean_certificates/src_overlay/A36W/TGCert3I486V1llr.lean
35888cef65057322a0eef9e1699c680cc732685ad53bc0d8e31f4e876ec18a83  lean_certificates/src_overlay/A36W/TGCert3I486V1lrl.lean
d71289455c6a637df329a02690236808eec526181cb5bc266726cb4ffa9b64c5  lean_certificates/src_overlay/A36W/TGCert3I486V1lrr.lean
fe99ed1bfb7b77c3600d464c0fa030debd4178c16de053064296b2b0181d3c67  lean_certificates/src_overlay/A36W/TGCert3I486V1rll.lean
d6829541b5f5554308dd223b73596c9a6b22193d3ef791e13789fdfa7076573b  lean_certificates/src_overlay/A36W/TGCert3I486V1rlr.lean
e414fa4ed4e30ee1485c0171e23f98b9c14745ab9b2e2641ed52e006857cd9ff  lean_certificates/src_overlay/A36W/TGCert3I486V1rrl.lean
b363ccd58170e8933832319c62136975e64f5e7313166cf9d8a95bd94f276efd  lean_certificates/src_overlay/A36W/TGCert3I486V1rrr.lean
06eabbeada021eae0901d35516aab16b7aed6567e9382eb16605383174f4d88d  lean_certificates/src_overlay/A36W/TGCert3I486V2lll.lean
335f2e533de28c33660b4e3504f09b6213cce1b8b2afedda12e23fb0269239f3  lean_certificates/src_overlay/A36W/TGCert3I486V2llr.lean
72a9173ccf454a6648df3491e64b75b9035cf6046e85078dd2d1d0a5c04e6db1  lean_certificates/src_overlay/A36W/TGCert3I486V2lrl.lean
202336119b44bbb106e97327aab7efbed9d26e07e708b9edb4452959dd76560c  lean_certificates/src_overlay/A36W/TGCert3I486V2lrr.lean
942cd111cab8de9e8c76c40ff2490f53527e00f9df6f6cd918921e09e9ed9ab4  lean_certificates/src_overlay/A36W/TGCert3I486V2rll.lean
7f1f29b2b10f8b02f92e05be16927c2f4893866c67fd4ced883f0f449b73be68  lean_certificates/src_overlay/A36W/TGCert3I486V2rlr.lean
bb2a966d690d09766700308fa4c25342f938a0b097f2116db79f5f4d3fee26a6  lean_certificates/src_overlay/A36W/TGCert3I486V2rrl.lean
3c6c56a448879177efa7f0983c6333d56ef9c119874d226bca99a31cee6065ac  lean_certificates/src_overlay/A36W/TGCert3I486V2rrr.lean
10ad135b6db4c98b2feb9b95c8af4bde7aefa77adf2e06dbc0aa2b3f439d696f  lean_certificates/src_overlay/A36W/TGCert3I486V3lll.lean
bda40dcc427eb3ec5a75fe41fcf5097f06f5232f56a59e90fc8940aee369ca2b  lean_certificates/src_overlay/A36W/TGCert3I486V3llr.lean
fbf3958e5f2cbc68cda703656899713177d116c8355ba9aeb60f60d345d04592  lean_certificates/src_overlay/A36W/TGCert3I486V3lrl.lean
52118703e7cad475c7d59dced7fff5d5ecf9b4b0bed31c07f25f25f5a6253f32  lean_certificates/src_overlay/A36W/TGCert3I486V3lrr.lean
aef3e571a15ae88f5a523c0f8f254638262979068a6b403815f5c2079bbfc864  lean_certificates/src_overlay/A36W/TGCert3I486V3rll.lean
69be5a29a4dcf1dbb030df74d42ae03b0da2641e3e813a4593d963e287f64c89  lean_certificates/src_overlay/A36W/TGCert3I486V3rlr.lean
b478fe3140eb67ff53cb0b75dfb78855e816f9c0a917bbd2a1f7ff741a459d9c  lean_certificates/src_overlay/A36W/TGCert3I486V3rrl.lean
1f9fb303a443de34844340de3733973b1b7a5fe7b951234642d8317ef54ac614  lean_certificates/src_overlay/A36W/TGCert3I486V3rrr.lean
5238aff03d64f23b35a67c2e6676e674ecbab9ee7af2ced4146346f8699fcd6e  lean_certificates/src_overlay/A36W/TGCert3I486V4.lean
377fb85fd8094ef7bf7167bc4e3e4e776fa3013d6394389acae7746786931e8c  lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3.lean
58428277f1e22bf8a86d7742d8e5af7739cbe47bd0957d8841d9f1c63d3f8411  lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3Data.lean
b43af700bfcab4f4644b268dbba8f4d77949c1d61d712e53c7a163b25ed49a34  lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3S12.lean
0f42055960aee290796227de2fc90b2972449b9297dd304f83182bb720345dcd  lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3S3x0.lean
bb57fa8f0a614542d2080a5933adf99aa6d6bf1c3b216ade9687fed6c39d6359  lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3S3x1.lean
2fabc35d2d86feb5967a27c1e1efb845042c81f4c012436a93183c44115dab93  lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3S3x2.lean
fea55e177b83e4cb4abb564e1a8e75d905b80c6b3910d54c43cf2ab7c61aa05d  lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3S3x3.lean
ab2e6403b4faa721e312cbc489738ae4b853bc71ce96f0411654cbc78c13c796  lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3.lean
6aa70a34d433c84615e9907c1cc12f7f4b70d44d69a2dbf8bb4aaccdd369134a  lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3Data.lean
2990a2b5a9d0a3e8a85cc3c3d8e6c180920668929da85785d7c33c1f9429c3f5  lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3S12.lean
2d58bdc49b634b37499de3ce1cb78271de3fe2b1eb31b460ac462f1e0216544e  lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3S3x0.lean
09905a2bc5d5958a496052332d794ce376535078d083068ffb4efb29b4b17d4b  lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3S3x1.lean
4d66774c137e1d09b182786e657f9c804dda9545f85b3806b19d4ea6062ca14b  lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3S3x2.lean
7a8113ed90e2588cf13394d3082c9e6ed4fd63b564e5b558b8860223c8aa1393  lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3S3x3.lean
9f6489ac86059c29892b32eee3f1d9d81874fa5ec7f23a29afc6e22737545d55  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3.lean
605815a07ec5afaea203b95deaf45cbfa2cd9f2047ef4f3bb3e5006cec821864  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3Data.lean
395cda7be4b5b88435208c12fdfe469aaf69ef3a3c82fad4682ef75d3ca9dc6c  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S12.lean
326cdd6347efd4da4def9f55b4a88dbd1eb6daa303ffda3e39d6f2369e3f8f93  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x0.lean
54765e84fd8cf45f8fbbbc14271ca363937780a30e8bc87581546bc8409f0eaf  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x1.lean
c880097b320803ffe02f1513c6fc2d3da904b2d60c71c561d60dad9220203f19  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x2.lean
6e48a8b0571dce07ea8f8be831ed4c4271b202caa332d3006da6d37321e08f4f  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x3.lean
7debdc753186bc33337c80a5b81df72c10a393d4fcb2d01b1c3fc19edf26beb8  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x4.lean
9b947fce322196b5c919302dc2d9708448619aae4a970bb500f920d592bc0c93  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4.lean
e9e79549d1e117f082d7ed5a76fd1d0f6f10e6e3683d0d707a9d66af2ef3b096  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C00.lean
0fd1422c495ed0e9c7749b1108adf692b2f5292d49f74e5a0e695e100b4b21dc  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C01.lean
76077ccc89230a29aaf7d1c43e3436e398eb82eb1ef2b85132fd4231e213c3f2  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C02.lean
f13172e46e3a941a1ce3e9d98c5dd01b2b9bc628c5ccffc1c7ad43557cd3373c  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C03.lean
c420b23072a46116ee98f383a24cdaae03b0cbf9f47b74d0f45c953a891ed135  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C04.lean
eae1166675a7d503aad3c6aeb14a813a7bafd4ddbd96bb32e79dfca06af299da  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C05.lean
8b94e3f0b8b9f5b9cb16a305fe34ffafde2b3a426c7b46b2e751baeea1ebd977  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C06.lean
7cd4d711c5e031337997980722972ebed48b0e9c588487e217fe069a99417624  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C07.lean
af16751b149b7606ed22013e61e684572e79d20576b25cc4e5bc387e43c3c684  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C08.lean
d442321238a91954e695c911ae20e55e1df0d8ba10e1bfba14c24e538b67be31  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C09.lean
cf97a5621dfd02c44429b76bb2b91283419817e72ec92f6aea62a2b2bd8b6620  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C10.lean
27a6cfc5e67bcd7bed390e0f9e3fecfc8bbe7d423e6ef4242a094a460d3053fa  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C11.lean
1fb63cd2d2d735f6d6fc87919d42641c6280693faa33521f9e9145db6184e3cb  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C12.lean
eeff9501d7a897dde6cfb34bbf20a7f024151df3dc32351aedff6635124cbdae  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C13.lean
9cbceee090745979f3bff8e182dca29831522f01354afcd3fd491fc5bf3d87e4  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C14.lean
3bfe7ca2c3b8577133542093682a8e93d6d491dcf40fdf27d1fb0cc00d06473c  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C15.lean
e18fff6fb3daa605b72d2c914f356aad6f984320cfa7c5ce4d7db5b046226fe4  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C16.lean
a42243c4f5e29096c9feae662b87c13c669f2bab8120842994cc96c36c592479  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C17.lean
888030b39a32fec31138794a9f3edb43330491c08dd2709b7d95ad3ae67c0356  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C18.lean
4487c894ada0ef3d6fa323b61e648858cb5b2d1e4808bd615bcc07de2525de19  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C19.lean
4954272cd980474a050f22b37a055f0f4b431c7c78d0997ac9c5297a3ca1f52a  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C20.lean
1d0c83a5a66fb555243626c16c176dcb23101166712c4eda0e2a6512e7fc04c7  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C21.lean
33b5879ca40194f1b8704b0357432f18d0c084040c23cf95727c57680058d3e8  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C22.lean
588e8cd4b04000a44057f7aa4b777032cd6b257b72bff18a876022e624aa2397  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C23.lean
e0f93d7060bacabd11373fdff526036836bba69d5140b8f75d3442edb9f24fb5  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C24.lean
938bb9b02826bf65fc4a468f35f6466ffc6ea9dd4f70e96c2491ccd6a058f497  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C25.lean
d58100a29943bbb217172fb98285014e1ca4d7603df1cb1bbed57e9ec1079b8d  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C26.lean
85c7efdafb3780101d9310b6b4075ed55c190444efeff057eeba88ec49365731  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C27.lean
0373b4916dce6a18530161ebcfa941b4c72ec32c5fa68b3878fef2dacb40bb3c  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C28.lean
d1d6755febc0b1faebc10c9396cac5c1e2cd39489ba5986adfaec180debc7de5  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C29.lean
192cdf0f662926d7c5db33ebc37f9001df95d89f5c08cd199ddae2775195f5f5  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C30.lean
249c8bfe7ef632dcace2a6fb631ac2b31e2bc51f537e7bcddd0e584050f1ab09  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C31.lean
3e691eec21f095aabaa96434accfe4c6900ee5d3b8f745135c7f3c1dfb9387cb  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C32.lean
a9fbf2402bc22cc79dc37a1aeb508c490d8f751f3247add42841463c089825b2  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C33.lean
6e0785e62c0c2d6f43e549716336ccdc0e7b3d4a9d6c8e505f949e9e2f577aad  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C34.lean
8910d18c037e6e7512f0b3d41000ce1819cadf01a3c72e4e36b0affd9c71b4f8  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C35.lean
9558a7afe78f0317e82723a424a68b9ac0fdc53f2dea899ba09833118a6465e4  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C36.lean
d6725f8d791e9544ae0782ec791a2d1efee06a82826949d47bdd25ec588cce99  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C37.lean
5d01da5fca8ffa60f71d3218a638a2cbfa415411d7564a819ddfa5d72a6c1768  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C38.lean
6932a97e0c822d7a230475ef46d8c48f172c599c533bf41b28c8ba7c4a64e76f  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C39.lean
8a1d9869fad4b699b02ee9c9f9ed7b9a248cdd9f5aa5f154cedc85c2e7b193cd  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C40.lean
59617fcf377fdb4253f155f50af18fd9b2aee2c26a83c7e0980d48c6d55e26f0  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C41.lean
eac6fb3ac426dd05caf0a4520a918ab88942b430389b88cde61c500083b0d97c  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C42.lean
8e436e55b9481aa42724357bb870b91aa8d080cdd7f4e88e3e241464742cf512  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C43.lean
fb90f597dbb763b1c840e14758c5734b5a19939f72a06918da854d6454a95284  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C44.lean
634ab1f9ef5e994b9fa83fdd4807f538918dd7d3c1650641d5759b4ee9995054  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C45.lean
7d57acb6e202b499fb62ef7818319beff4c80127128455d1745d4634e46d5451  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C46.lean
b6ddf460d0f67bed3eebed82260c2c8276067423ad58d4627864ade0b1469b79  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4Data.lean
804ea458a570ac0b2ca361c61fce89c97fa964f2eddddbb7dd872ea383806689  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4J0.lean
78dcf387e956acd28ea9ccb1592881f8c46e27aecab3088e1bfeb88b6973df4e  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4J1.lean
1cdc3e66dca15f3e9670b609d5e07972fcfc00352bd2b8c3c99e588a74075d2b  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4J2.lean
707b2e5cf205023c032df743a7a57777f9a227059f5cb6aaf5e7d73e8e1821a2  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4J3.lean
dea10cb0d83db1b7c97c7edb0c82f1f9b2198ef45b8a7859e9d35953ff1e39e3  lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4J4.lean
2ca16fcc3d6238a79a097726ef5175ab31409692a405b212d4d7b702dc04f6c9  lean_certificates/src_overlay/A36W/TGCert3N666.lean
b73ab2518eeccd8fcd385f6525af1bbecc02b0042eb306ac5b5c8957981ad1c3  lean_certificates/src_overlay/A36W/TGCert3N666Data.lean
4230f550be56278dcf915433d3b1a97da9a4ed7596064b7005e20749452e5aee  lean_certificates/src_overlay/A36W/TGCert3N666S12.lean
c7d182095bcfbf317450d77e0606594fcb105fb9fb924c31d2e4c0ab8b8be2df  lean_certificates/src_overlay/A36W/TGCert3N666S3x0.lean
4f341d6197b484708fbf5c90b7526624059e640a2d7f7522bc2a6077a2e63c9c  lean_certificates/src_overlay/A36W/TGCert3N666S3x1.lean
4793cbdf962f9578aa9cee64be94e7a5ef5a4d5f3eeff0b4e2fc8dffb4ba9775  lean_certificates/src_overlay/A36W/TGCert3N666S3x2.lean
94ecd27d5d9a983e7288302ef9f24d96b155b2e789239392ac149f882cfa0201  lean_certificates/src_overlay/A36W/TGCert3N666S3x3.lean
b687d7efeaf65d3ff6a94583b5e7f694640cd61d49e36192b70096333510bf2f  lean_certificates/src_overlay/A36W/TGCert3N666S3x4.lean
a8e778dfef71c1a38293f0a92437518c12a5e442d8ed0688eb08cace22573bcc  lean_certificates/src_overlay/A36W/TGCert3N666S3x5.lean
74a0aaecaa2c1f0cce539435c28eba661333a7be58695a66f8d90d9348e9f65a  lean_certificates/src_overlay/A36W/TGCert3N666S3x6.lean
034fe94a4a3f66e6a1462bfd8a53fa5b366c3deccece57a06cc716052c37b2a1  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4.lean
c8da01f12615787f102afac26d71b94f93ac166e7287f6ae091d058abfbd47fe  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C00.lean
c07b79237f5b8d6ec4298814950888a492d4d9656a7b7bc5b170e5c224fc9ffe  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C01.lean
2566b97f6909ad20fe7a0cbfa4f2846054dd2f66d0f99031737a6958d7c4b241  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C02.lean
bd6c4ba2c2ef43e1176f329f26fb128910b351a0adcf97a0dd459000460f2a09  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C03.lean
ad9d1437da5b01d5d18af18a0bdc4c58e1c31eeb02e2166b1ea04fc9ca2f47f5  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C04.lean
813eb5bb9f5828dae456649e4564ecb7f3496f52dc7fa5da3f17e3f1af3bdd89  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C05.lean
331479185fae83ee546c286cf1a3c035816aec5d44c271255114049b85ae6ea8  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C06.lean
20224517598699acd3f4cca42a79487aa49ae5fb04d376ec869ed270cbd5d896  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C07.lean
c3b9430f0cfc9f8745b636579e7e03f0c74a360ad9ff8755bdb65f6a2f54dcc8  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C08.lean
dfe763d261ab0413d167c00fdab206627cc316d4d05d09ea20e7d5b0555d2d9d  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C09.lean
0c1ec5a0eee62026415eb420ec50bc46dfcd07ba033ab943227e9d98407147e9  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C10.lean
a48f11be8eead428783dc087adf65b847310591e4ed9b744c9f4f31fa592ec1d  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C11.lean
0f8f6b0192073885ebb104f65ef7553ec0d58cbf6ad60fea6841046aaa0cdf85  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C12.lean
e07fa7578689e43285c995d8c8e495c57166f45bb63f85ae243141c7319eb6e2  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C13.lean
7243e1b12f239a5f918acea49acebc81f08ddd99834213accede4e24c177e908  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C14.lean
3f7672bae35d219ccec9b3a90a1897a14b463e398465b526ebeb1269279956bf  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C15.lean
2c2ae97fdb4808796c2c8484689fe5d5c28e7a66269bf08fa8741bf5ab447e03  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C16.lean
5177e175775bb6b1add8581d12f49d29df099aa0eebc55fa90a1429ed0afe9cb  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C17.lean
d683482ab9766b14087f9b634bc1bd9ef40021cf906e38eacd3025b41632a73e  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C18.lean
92f2b78880c04bc02aac880c5f61ed1c46a4e1a9748240c9ff435097d4039152  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C19.lean
36bad3e52ece15789c518b94b2fec2678063b1238a3874114bdcea4ea3c1238c  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C20.lean
0d8a0b6e850a83cabffb4a9712f750b561da8017f87e71f0811331bae03dbffe  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C21.lean
88c9f3160e6d2febdb08f928a4ad9379ae00a7a3e98e4ac885f6e9f451282c87  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C22.lean
7378af356115de4eb31cd940032d68789ee04f47af8ae675d30eaded102dbe45  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C23.lean
1a521b17af44d578d671457040de708bd5b52f9d87c8050865d08fb3b6cc627d  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C24.lean
63b51814b1523f54192adf6c69204c757e2673d9fc7de57efef2c78896f1b813  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C25.lean
66782c8eed2f18aa20ba8d65b281a975f29ec58b71a3c1c7102acaef905151e4  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C26.lean
fbdb9f932d1b4b274ea3f176f7d6bad782455697033a0fea0c10ae6df0b6ab5b  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C27.lean
b0758bb5194cb53d47a05b37a852ab63814d7a579f58d3bbfdb0ea78286d794f  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C28.lean
aa8227b2f146bceeeae4dbe783e0815179da5ca5c957e2d567fa088db137fd16  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C29.lean
1b8aededf24115e19c55bbc79e736dffe67d029308ae615a6128ce1c031250fb  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C30.lean
32962ed24fa52ddd05e8b7d06a0bee18f8b2eb7c2ef31963b057ecb4c72e5295  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C31.lean
ab4985483cfd5d5fbbe485ba232136b27af1e7a6c261184da59e51d2006491a0  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C32.lean
711ea89dc11d19902a527214837f0dfe047a8fd90cc47922d9eee491b948bf8c  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C33.lean
f2c497ba470556d7717bd969f1a8370087a6f7f0bb2e9079a68ff6b9122ccf98  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C34.lean
5fea2bc78577dca839f60cb9af01d8be71c481b1f604083d93e837d0ba9e7d36  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C35.lean
6544f5a4def6e29c1f1dbd17be05a9aae499e4eda1844fcc840e1fdd4be6d391  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C36.lean
2d3a820106cc919d39019c7e73d8891691f2450566870be494eb403f62e0f9ba  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C37.lean
bf1b12a0486fc2602faf75c4e08d0b364d9f3cb346d5838ca2ec78ad36c2bc86  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C38.lean
074f5983436e35364fe59feef084ec463c2de8f77cca19a8d0bec14fb89595f8  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C39.lean
6adcc412781bed9086c1087034c58a852b2bcb9020d0efec13169eac057b0ffd  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C40.lean
a6a0ffe5dfff63e919c8c2e0ebcabd5f2a76c576fc2d5dad3064a282148db876  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C41.lean
667351a689935ab2652825fb1458bd647b6c9f537fc46fafdf6f607db48fd78f  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C42.lean
b4c3d29217976e8536857dd2ca771f956c1c18195fc0e50aa14bf5a445b359cf  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C43.lean
bc461a82444bbb902f5ea155410f896f79b517fc237ced39aa79fdb02352cc85  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C44.lean
af06662616fddd35c92534d79f6d376de7667d03191897417b0b7700c7fafd9a  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C45.lean
f1f9ff3df742cf18bfa9020159c51b0a00f72ef95c41b28ef0fe793a6237936a  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C46.lean
8bb4369ed4665063628a5c75a7210600a7f62586fdddaaca806686a33ecd878a  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C47.lean
f59c074ca1f4b9841e6493b731934fe67373868e7d803d426d8e20380ca75880  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C48.lean
0c63d469dffbc87201a3530f289c59f51bf793323d0b2835854d9b9fa0addd17  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C49.lean
770f4180c2caa7dc53ea77a68c895b3ae979ac3e4f76ba19ca9d9207226cfd7b  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C50.lean
f291cac4df92aac2e6674387257081ef825ec91c5aa0d18b8b1f9d18dc9ec3a7  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C51.lean
e47f6263881b681ba0de7090a62493eff5ca54ae259d57dd50dfb7a57219bf0d  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C52.lean
295fbffd7ac7c14afa5a613252d8584cb89565721101faf70367203c2ded081c  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C53.lean
ad35f2041fe6f53bc393a6ec7b2df3c9c7496eb6ea3ffac64efdd76e48c5d2c3  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C54.lean
7ca9e3214a1e7c4aa622d721ab9211ab2292d90eeb99aba67cea8c4af56dd6d4  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C55.lean
b476bed20313fbf87c008e44f037562d1e98733d2d9926fe84c382c46ea4c9fb  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C56.lean
d16e62c57ff132e60c01fe783c43f79db8e8564c8d6d2c807753d4d5444d48b3  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C57.lean
a85f10e35ea750e61f1806bd2de205335dee46847d19547ab8f5d3b87d9d2cc0  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C58.lean
65495486e98b725915aed02ee3cbed58cf4e25279fd6e43289da50b46ce6ffec  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C59.lean
476ff7ee2279b5d87435d5992922e5c20d93bc2166ceaec77917e744ee668eb4  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C60.lean
e5ff1fb5208ff8f9ab927c459f49175dc82ed30cef65ddd7cfdbc4158feba238  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C61.lean
d6f7eb88336cb73e604fa19bbe0350741396ca5cdcf2fa02ecef8f0dfee1f5fa  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C62.lean
ec23b6d162027e57ab51d99ccd417cee0b7d0eb3051a49f76b1e4d7f81248695  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C63.lean
d5ae9e1d6c48c51de4bd6e972d5d0ddbd7982e140cd20b9a95df174699f57930  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C64.lean
a59d519ca2c5b543fb066b1445e7986fa772b54931476acfe369b5b7f9114abd  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C65.lean
701a81b85824dddcdd3c6a2cc19a4cc11819a3861584f3347005b490198863be  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4Data.lean
9958d7973080f39e41d490a09fc123d7f7958435ee4b9434151427d1fa761548  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J0.lean
d19c11d470a1ad3e73d22ca0773f78c44c9d545ebce0a1fbb447b1055a6f28e9  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J1.lean
a7bf23135073a1fe2e22c6a9c1cd5d37258cccf090821085beb2986c7004e9e0  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J2.lean
6364bbf7fa3c96f863636f78c06b13b93be22aac6bf4efec9b560e2e3058e0b3  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J3.lean
beb50368cc0ef647a7d2b58a5bfe30f9ce04490973aa448872e7be4199f95474  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J4.lean
66f59701203fff409c6e4c92849da3c65163149135fb40c0fff243ca1623cd94  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J5.lean
00deef9c081d54609c9f8b69aebb2ccab127df5ae299ef65174ed5f6ad71c345  lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J6.lean
61cb602ac70bceb63004467a446a650f33bb455dfeaa58042abffc79c9c5c9da  lean_certificates/src_overlay/A36W/TGCert3NA4.lean
3671932ab5bf26969843a3876ab709f72de214b42dcdb9a99358c72ee6ee9b13  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2.lean
8dc303163644d0f7fb6fef707a339a21996cc59e6acd16a397c7185834f7e0a2  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B00.lean
f8026546a9e1178d76d27f203ba38092b25366a5a3941806bf82db556d0f41ff  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B01.lean
fcf1bc7e09fd83e8c889b3efe1420d05bc06104d832bf25c180cb6bfe1213acf  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B02.lean
9013261fa2a452f8e8381690d51ac2561d799177113ba429a4851e7ad5bb61bf  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B03.lean
c1bed443d34dbe866f1d366add06e4d5b32a6966150f18336a7dbd61068ed1ef  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B04.lean
3393f04a40a617b84ff65bb657e2af1027cfd24b4c668a6bfd11b381fef3fab0  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B05.lean
0c0b8fc2fe4f02f7901b010cfc8f689bcee580e1f32459be4b9962284b3cc37f  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B06.lean
5dc8b9f02197d7eac5732ddb4d53e70b77733fdd503fcb3695e5684c2acc2f85  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B07.lean
f5ef1d27b518e6968d259652f9d1a4120f0ae71f877262bcafce1c824320ecb2  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B08.lean
0e3a1f3fc44427d8138d4c876be80c382133dff2df8dc0d455160e2d11f0e4cd  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B09.lean
28cf718398b0ca4463fcd81fad33a4d1d348efd5d8bcc17df307df911628b4dc  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B10.lean
eab5696d4391c7c6eccb02e5dc7611dcfe877b2700d41261ea4c700b981197c4  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B11.lean
974a24e022e9ea5d1400848e84bd64bb67627a21b5e777afc41b865bfa217f7e  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B12.lean
ebf4de3f565edd26b6844b1d25a13ea6493290da42539cb3b8cf0ca6f5d3745d  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B13.lean
591cd363fbc7d979ee8322402397b9c17f39819b74eefafc859d1da5f797fbc3  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B14.lean
41ae6337a80035be2c9fc5ddda2bd614cfb6b5b266e4ef94480f8b39c822f2e7  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B15.lean
34fe6e33f4aa266b100c3ea90948498c3bb766a39439c6127c3436064d7eed62  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B16.lean
5a72ac65955de112cd596f657311de98b295b3c6de2aee4766efe28780647f62  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B17.lean
bfcebe4610bb65acda01a2e4508cb3434178e37fa2419e2d25d57c752a72058f  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B18.lean
c25dd04818779ef7789329551c8cbf23f93fd0ef820f8ae9d281bee1136779e4  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B19.lean
31729824e469a2fda69aa46f3c804a6a589fdddf6dde7d0f74de83beca0e72eb  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B20.lean
d271378a7edb92079c9d222b168ce9c7050e12e06d393aa465009e3e822832a4  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2Data.lean
42a42a00dac77a440e9519f320f94c7339cfaef66b36e8149597bc634a6b9e40  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2Pol.lean
74dc5a53a2c9ce3b6cf0e4e8ddd1338b3d45fa08c9ba28faddac5ae25e0e072b  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2Q00.lean
28051895ff20f77df89c8dda9aa6e11bcc5b0dbc9fcf21691777f296ec95228e  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2Q01.lean
61e009c7fb762c0bd6c9db9db709be5262bffe9a2c5e90908aebf7924d76e688  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2T.lean
5770586202b88a0a163f5a5dd5903e56d68b2f703e81b1f5eb7b0e043ddef0b6  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2V1.lean
058933e08296037beea429cb696580c34eeff40a15da5b8018b1b74a78fe3cd7  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2V2.lean
f994144b29c30e7ab0ab8abff30c97aa976e408a648009633084fab9b9999aeb  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3.lean
ab8f4217f1e16d52e245993f3020f8162821c2bdc246a66082a876d4d14951aa  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B00.lean
121cb4ae9cf18d7592e726ac33190038e6eb930aef0d508937fad34e6dd6a764  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B01.lean
5c5e7ade5c5c39e46c0a6e485b042a33b0915a3cf3dd6813473378feb8cc8cd3  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B02.lean
5e1362fc6aae8b95fb207e5246475e5e76ddac1d67e4ff7949f9e7e639ca959a  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B03.lean
b30def4b70eca492fe571ccc7d65d2cdc724f2858bc8f5af04a7f6764c8a2ce7  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B04.lean
8134b684e8f86e985a91683057bd6020c086d8643744331e0ed4e60feec7b8ac  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B05.lean
61bc42c63e41298d77448c55563389133ec32265616d7dfec82a312cd53ffee5  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B06.lean
031790a0f81c35f1555208f821b547735d2eae201213022e784fd1f6fe4b878d  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B07.lean
de28cad5e188109e7326a0414563aabfe5c7a486035d81842fd8e974116448f4  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B08.lean
4acf56d3efd94da9db8821e233feeb15fc8f04add9f4c36c51e73ab11dbf4f14  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B09.lean
2378d389d9159aa081a4b3ba493d46fba5b70fff46f79fe973a658d9ae5ac717  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B10.lean
9e833efd02a2de1230ccfa9ef96c207ca0a440e4f1f99c9d7fefbb754405d089  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B11.lean
591b0cc6735a5241bf7c727eb8a090d2dfaea16ef0ee451b07b9c6564124deb1  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B12.lean
39223d40b8a6496c0b44388b721f633187f1152c377b0742bd871f977e697841  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B13.lean
cb785747f01e01a1b6db01ecb38233f846f9d1081e315a5946012a65e95d86d0  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B14.lean
f2a5c01e79285511305a1154762c4c8feca879a1e6fab6bc1338f65f7a943bf9  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B15.lean
9c67b5f08afe2ac4bcfda3916d8b765ed1910e537839fa0339cf64a5482d9f5c  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B16.lean
cd37dd8e8bac348447b4bda631eb2e9e2da60cc5ecfcbb42f6fe8268efb4278c  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B17.lean
653617e5a4c37f6e6294d1a26c42b9f0cc2c1029bdce8d06bf3837b4a69bd269  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B18.lean
888db0f891f93ba932a8d05ac2bf7c4f976c7755848d4be979ca17358134c373  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B19.lean
ee62767d3a4535d6496cbb0102aca7822cb5e35d41010ebc810fb1c3b21d4b6d  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B20.lean
c2ad588b25d684433625293dd886c289d6611326a5458aedad6ae1a2f6011b43  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B21.lean
ba6dc2a2ebd5ef54c3a5963256a23265842d0c076b93efd4abbd6b1474318d94  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B22.lean
ef54f75fb3f71908fbdfc8b20630c581ec1b948ca0fc85aa4880704f81d1cef3  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B23.lean
1ae45523cce60a67083b12b6e3567fc4932549342d35d331a3351c4bd64d974e  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B24.lean
3fb78554520393b65443bf9bc79d96f62bf615433ff358609ce426282e97ba88  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B25.lean
f4a77533f92fa14a4a45a5261c8c99907b956fe6b694fca871babad0f342bca0  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B26.lean
31ef7fbe64d337fc1be785ff98a6f920e4a592dffb12adcea112aed45936fda4  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B27.lean
d96646aec03fc367524362a4bc6a181c6d4c8f203e33bbab744cbe603bc4e6d9  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B28.lean
03ef735ce50a02b26de8a65d5ef52edb0ea43681adeb12eaf16c71bc097deaec  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B29.lean
0c99bc3c216b2d908e77cf7943fb1d1e77aa0b2319a74f64e74e3db1b92321ba  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B30.lean
19a5c9feccb234f02c200b3fe3495dab4fada22722c1c2caeadf3ee098bf7c01  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B31.lean
a0256fff69b379d66848f2ae163d397af212202fae99cae5035c20a066db7675  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B32.lean
e4ce9117af613c05178fd92726cbf547ba112132b82857be0cf6507374d022b2  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B33.lean
5e0a7343486d731b0045b3b7b3b399f1e6fd61356619c4ef779dc3dc230a0608  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B34.lean
0881bef6585afdc0b3eb8eb7213cf857a34d11e0801880cba913d541749d439f  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B35.lean
f9c3711aba207a4e8fc7e74d5cdfa020c905053d7fbfd454cb887f0f40c05c96  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B36.lean
61bb723d86b202468e74a785f0fcb017980def9198c3f46306765ccdb12008cf  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B37.lean
46919447970315401de0346ad34c42081a1aa9df63581886e4b901ceef657bab  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B38.lean
35a1ce3ab2112589f4dda18c754dcf01093bd925740d0c62a69e59ea82025591  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B39.lean
c820dadb0cf042e978b02936be5ce92e8571572b1b3705c65aff0ea7253a565c  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B40.lean
1f79b12350781fc160d214cc8327d8577ad18be0bbef0c2271b76b2cab17b683  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B41.lean
d517f487fbf093e6640ba70ce3abe120b92ac55a3f65e6f08efa65cac05f4c68  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Data.lean
9325221919a2a0561a7f9bc8c8a7d36174b513861888a6c7f8724353fc8dae97  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Pol.lean
2acbe3bbac958ace67f6d076bd06340e33218a2a726b4109d44b94def3ec65df  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q00.lean
22174ab0b57872614131f02bec9509813b1101f8dc446c3e2f57c9a32ded68ea  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q01.lean
cca62903d72585bdb7972270e68e7d8531d4eded958d29b4711df5277304bf39  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q02.lean
7e4edd6a8aa06366139d56c423152d3f8232c57b73ffd5d5be1172607a0f6eb8  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q03.lean
bb273fba52fb0464dccc5296788abae7aaab2fd8ea902874bb42bd3057fc7872  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q04.lean
73656f19df7ef70d9a71106c89ff7f1c7678982a71487edcd44ac780cbeb0ed9  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q05.lean
bf2c8c3878cee8db10e8b268bb505c9020320bbcd355682450ba8e5c88b00224  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q06.lean
aa17260f04e9bbe4810cfdd9b894680b5f76a74b258a0515f7607f735cd08f98  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q07.lean
4d5b2b07c634332779e181352131cff70cf3f92f2f94b90a9853a683e14c3e60  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q08.lean
e600ca59f19ad3c260c700018724ec05371ce1acc58277fa646d0b0557c15791  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q09.lean
3c83f5bd22636caee812824762df374c3814776ddee5ab1e1f7cb6aaec4accff  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q10.lean
4a9124a32ea31720ae7fb4debd8a57ae21b0635b5fc29406e524214236591269  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q11.lean
17c88d52b54551bf86694b7e5a10c684894d1757f0fd35d7ba573172bedbe687  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q12.lean
04a0af3eeb8272db8b9f1538ea5463f74356b81237323080af331427107188c4  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q13.lean
31e03ead6ef2e56d81a4065815fd7e0ea1c87c2c9ff834d141ce8da3d23713cc  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q14.lean
c5cdf8fbed85b49c699394de9e67a32b6bdede4ee274b81f01e1b9ded70ae3da  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q15.lean
80b6b43fc9d05671bffdb2cad5ea4bcde4fb68680efe24a1f2dcd04e965cfb85  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q16.lean
2562791dba59ef935fb9539905883850e3d27353d836258cdb31d30cd978f1da  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q17.lean
f3c5f5dc2b09da0affbef9495edb55de5df56136acb2c161726980482d80f8bd  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q18.lean
b25cb4dbceeec379d0bf098acb245da3b70cf8a22e443c70686ebcde0b2f8745  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q19.lean
12bca8db85973332da181e67ed55f99a7b204baacd94b5c6184f98fdb29834bd  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q20.lean
f27302309f51da15ddedc1af7161d62cfce074b290e43dfbcd770935205d1c7b  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3T.lean
53b05f23f1f1f035607e03399335e4192aa80b74bc9925ec84966edae463726d  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3V1.lean
9a21bdc64f968b7eb2c12839f00649a89c669f53ba736324ec03b785a798d91e  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3V2.lean
1638200be29ed4d79300e223b32008cf11a27bd52e4806df66d6a4619d65d711  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3V3.lean
ff0808d00f73a4b8d347c2481d27b682a7a2c22d88aaf6d280536a3e560e5da8  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4.lean
204ed18dbd2344d941d0f991c1eec54fe789ea8298bf35a11ef1ea90f0cd8ce8  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B00.lean
dbb744968b3e01f852eddbccef60295add6969b479bac8044414d45097c25b43  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B01.lean
f5ed81f673e0e15d7a6b82dbdf11a59e56bf834c54a94cb9c751c9bb727c14bf  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B02.lean
86a8980d91bfbdd7860b7f65e43337340f0d9982fd13f6ddeb480cd6acf696a3  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B03.lean
b8034d06a18a5493409362f880ee659c6f873448159b5724334ba86132513950  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B04.lean
080866e1e20fb1ec4ef81c3c50d5bb6de2287cc15885acaa494d5b7168618846  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B05.lean
2d345e743087359e7da3ae56a8c257092318a3655856c06f78d7f623c30d3208  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B06.lean
9357bdacf91b74727523d8fd39a3ef1047103908bcf81d4f0f75bea01b7a27aa  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B07.lean
5acc594cbf614076869d557d481f58f541bbb36207c7bb9e07bd7d45e4064e54  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B08.lean
7789ee2f12a9195fef9279203ba7e37c5e5f35ce50da442a9ec9ab83fc7fabbc  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B09.lean
9b47e39380d58feaab2c937cc45bcb4f8f64244f64e6a6a4bb6d6cc9d1ab757a  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B10.lean
3ae79ef8f7c7caa7e6f3750def74a396e1014a979df0efe60361ee32674154f6  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B11.lean
1345d8f99628679231d98c03afa2f7ea564dbbfd717bd239074ec2b0ec3aa426  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B12.lean
2eb6560d25195edc793017365a72f4a10cf8bf83260dff8c1c3f85f22a00b60e  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B13.lean
e2c0745b08deda1e2ffc10cfd1472000a3005198c01b8189604b96f19c76b54c  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B14.lean
0a360ec77e9585f1bd159d89a54074ab716b7da0f5083bd194d1370cebc13803  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B15.lean
1c873d2c307441aecc0098a6eca91ae0c888b6e7790f600c165d736d74454f8d  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B16.lean
e5652dd74ba7516f998471afd9d91ac2e512adf968890bc3cec7ef453b6d19dd  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B17.lean
c6ccd009416f89885d37bd159c8a6f084ed054b9241475d2964cd4172f1df3c2  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B18.lean
dbe1b0fc888be538518bc911c4785555f48501f37c441306f2a120e7b35c4f01  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B19.lean
c8a9513e12a25d53f441ecde38a5c2bb0d56c1384574db3b346a10f31f9cfd89  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B20.lean
2ebdb0703969507ff331592df5ba81a8a0842ece057df9f9b0c5b391c20bbbc8  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B21.lean
b8ec9da96c9e8407d1a324c96c526b2318f1d0abd2b33b515ef33514afa6c68f  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B22.lean
14e2f667a0c18830be7352d60e343cc88b1e8a5586868828cfc95fad94b3b298  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B23.lean
f4731da1dd4c3f36fad8f85bc649fc8b26a48d04f4354796afd331bdefc3f608  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B24.lean
21518be4f07abb898ee6720105be0cf557cda285e436ff1cd6fd8b0df1e29607  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B25.lean
a549d87e70e515f4c0cded0c3ef8206449cd0fd8d140cc68ccb53bfeb0d0fe6c  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B26.lean
3d4f453163595fbcace286a1d4f323c8176020e1d8548d18c7fbe0af35445290  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B27.lean
7cdc05d4e941caee82ce15c2ff783db8365c97de89efed53c04741778b6202e9  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B28.lean
a6d79a988e63b813062491c95a06d2a980f30a1f1dcb485a0f5fc40e6603198d  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B29.lean
d0b93a11bc8865804afdddf5eb9e079664006163631079f7951dd01fe91ae743  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B30.lean
68629daad75fe93a5e7723eaff41946dae425dd38c2ea9898ff0f87125ce9957  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B31.lean
ba427c584cf2518a2b31d8823630ae06a87bbac114188b42f04e80f5fc9d7e9e  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B32.lean
ad5ed33d8921ece84f59e15c41b14eae6b6341ca91b0d014d897a03d717ce84b  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B33.lean
112ae0a6cf9329be5652d3951cf4c12809cb9bee735d0494b720565742280731  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B34.lean
5b2e259ddabe9f16eba7a7ef6e384599d9913cf52ed4cec98b85f5e091772df0  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B35.lean
e7ee372c9ad465af4b4fd7daa6945c399fbd46abbc1389bff1196e234a23e4f0  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B36.lean
1b906036e8159cb5b36047ccaf19a26d9a013897fe14039d20b426a45145c17b  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B37.lean
81aa73935ab07332f526eec801c39fb631898d411e15204bc3b65a90e190c61c  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B38.lean
dd3f105794476021369f12ff922adbd5d539f0d7783d6c4bb09eb2f130b869a5  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B39.lean
6e33029bda6de6e0e211e6b11e988604b75bc22bbab0bddfb4132d7c4b0d0015  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B40.lean
352d9755c7276cb28b9687ce9438a46ad962aa4fca787452c05461cc67a4a6c8  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B41.lean
a390ab2f470bb73a811a05fd5fe90b454beda37d03174dfbdcecc2308b162c10  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B42.lean
bf26398ea4182356a300fc8d5a0d08f2487a3d19b1a40c401aa6decb89534f51  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B43.lean
5155dda4889562c7357ebb4686529e19bcd522f7523cd41ced853a4f6447b9cf  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B44.lean
2e70a78afec9a33a24a271b501c05142bd0ce1f3f80e23ed5cba8b81406f082b  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B45.lean
16afe4fad23cdc9d50ef00bbf985899f37ffe94169551573114ffb72c2b89531  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B46.lean
d9272fd17227405c02971926fa10f8e34950eecf708f9e438fdb2aa22bdef7f7  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B47.lean
1b26bbb92317bd10e52a5f96a6718df9931eb55efea6edaf70f15632a7da5fe1  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B48.lean
1b7c3410747325c9bfaa3eb6547d6b162073a02c649a5f3ce1bfd16290c33bd3  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B49.lean
0312015964722275835463514d3f1f2290d45792aadb6ed86dd5e67c08708b90  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B50.lean
dcce9c5e3c4341b1ebeabfe7993fa620a163fd4db0bed847c36eab3762248307  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B51.lean
0350ed91e47d73307997bd04aacb6c502cb98db91e27ea3609c3c919bdba385e  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B52.lean
2d6d3d528f49c921cec5e7a3b76318f63f8eb94c8cfe60cadc31afa997d85053  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B53.lean
96894946acf0279cc467d64c05c298ea278dc1535d6ac565fb690ceb8f85d387  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B54.lean
7e73527b23fdbe0fb83db28a32ef5edf1629caab17fd12f616cf9befdb1f413f  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B55.lean
715e43d5969e34865e86af02566110e26b55dbac0fad0589139426258db697c1  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B56.lean
cbd2ec8965a1062c013a8f9acf859f6c015d05a0a538777a742b19ce955e8fd2  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B57.lean
6697ccd7986975a98a748a9f8c8f12e033482d71e1d65a9aee39421b2b08263e  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B58.lean
8f6c69a5045d8f4ef8b7d34bc9a7a4f53b7854278b43c418bd9a809dc87b5100  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B59.lean
b1095bc0653d346cfdf4b547e7e2b8c5d23ed037a938a68707200210ce69f528  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B60.lean
35118cafea8dac7d8df0c5831b260da969a52d95f06bb1ff375aa390a9c2c98c  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B61.lean
0890650db5ce3e4c603c265c33bf00f9d355b477557ddf5e5ad7afc340520756  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Data.lean
86b3d02502cb48a5cfa0af9559ffabcd559a5c352dab8d50ebddc81266c8453b  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Pol.lean
5e0cbe15866bd0dec00976649e1ac5bf48f1ae84c9176e4c96c80c36d7f9c437  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q00.lean
8ff7b0aeff159201c92e35affc72d96d7b01caa37008be7b156ca9795fa5720d  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q01.lean
c591c864a1a1040c8ac4ac7e38c784687213e5fd61d9ee78a6bdc98eb63845bd  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q02.lean
6028920475709714668d1577355f15d0ce995b5dc7a6b62c92195301823672c4  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q03.lean
8872ee0bdcf7b5e47715dc3423c2af3a4daa6fac8bcfb27e186d13c77f53be3f  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q04.lean
16dcf4fd80016de0d995c7bca918811eac932e142ff6a166635f0a539be263a3  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q05.lean
a3983b7c3608f60fa39749d2caa7c004d55cc27e0fbfe3326516396955cd6a39  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q06.lean
14c7e2597ff4bfec5bf99bc99097b456f8e55046c1354ba90587d1e871403a98  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q07.lean
4c8702c845e52ab5e3c29bdbd4e8ffd43577e98c00289fa1019a70a2acab7221  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q08.lean
c713020a83203ea5b4cfe840aa100c2f43e111de5606564f172f8bb5c9f61615  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q09.lean
02df31fc5a95b106b1c87358d72f7eea801d5d9c0cba3cb0e6e4b5453e0acd01  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q10.lean
348b8ae2c792f40b9931d11ea5f8835b8d6a870928632939ae78d5a70ff32050  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q11.lean
7161e8869fa19a1bed08633a4e5ba5b31149ab85463abb0b24fa32b80d134880  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q12.lean
438af7f206aaa641ecd70f0f17e2e885ef77834f354cfce4756ce18945e02982  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q13.lean
f61c66224a9048ffda410077cdc63f1ce6db2a695c31c135416417a07ce466e3  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q14.lean
ea020d4d9fa7ee365192efb50d2c302963d01ac0ddc23b17afdca115057aed73  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q15.lean
da2d508110ebb10f2f182d1c9c8b46306e600b1a12fb2d701f09b71a69b27b44  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q16.lean
f7f9a944b73b16422eb3d64fd62c19b53128f4b77b0389e439e1ab304091f29f  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q17.lean
e472345a47bef33bf6fee7db7445a77326ddc7f5a46bf538c9852d154cb987a3  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q18.lean
a36e832781d41fae03904546782ecfe30575d22fc8f7a4824267c747af01aad8  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q19.lean
ecf9c7f6f0d8b30c6f660ca4c08e63ff238744b554e87e5c07a151bf2dbafb32  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q20.lean
5ad487b93761908e636738bf902a7efd7d83ff5372c4c9a67171a7a703752ff7  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q21.lean
7856429307a34e586fb65e412dbd5eaddf0965199b693b271ceec7d8f0be61cf  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q22.lean
909f68ce2066911946c6e13f571bcd346d8792e59a0cf56dd14de16cbe153051  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q23.lean
2192b2576dfc48b91f10acbe5bc1bb2cc58686c3e4c52bad9f96e42152e1a9b8  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q24.lean
904fe2c5da0b57b06388b15a7c4cec0325d4262f0302be7c61accfe97437a5a4  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q25.lean
841e78e6f696c354c7fbbb58174cfc220dd470b896c5b74422e1abad0595f44d  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q26.lean
6dbfaa4d2237ef7fd5559ef54a6ff017514d1d01f58c020cc466e6400b13d406  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q27.lean
e396d365de2d3a601e45dd14045144ec5c63832674fbecbb42fdab9171ee61d5  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q28.lean
43e3bfe1d20d33f51cb74e83102ffbe4cdba539a6d8d58b1e1dd80ed1414e96a  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q29.lean
995c203a42e10d3a04179b9ec15c3d4458806248938bc307b5d88d0b8e0ad422  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q30.lean
71e11f86859a0b800fb5aea13af602ba0266c3801091c1a5e1383a474ae9751d  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q31.lean
7b8038a337a8a8ea4d55aa9ca2ba35a6d4c051c28bb9200cb6a6ee365db7c762  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q32.lean
0e5056b70d5c4314af56a4199bd0f7db16c4e9c4a31fd5f07a9780d1b9bbd981  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q33.lean
1e87e31a0fb9a4f41bdb7f62af226bd2e9be8b9e5293b46ae549df99371fb1da  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q34.lean
50ece4bad53fc5e0e3d9e07e517329a84f52c62a267c515249e699358f808ab6  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q35.lean
0388b6ffa3a737ed4aa87e50c293fe1129ed9fa736de598730e137aaeed74adc  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q36.lean
12846d4810addead5803ee83e0a40efb14165b30a094ff1f4df61f6200798ea5  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q37.lean
e5638cf61ab2865307a2e6d56cb9f03d25c253b811b9676da26c7b9c9fdf9346  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q38.lean
54ef43afe674be550e1fff355db727dd14517e2e70a16a5d9481fd6ad2e4384c  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q39.lean
62b0f76861a40526539d0b55cafe84d4d558d92921e80d02b3a54079c48f37e3  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q40.lean
fe875eb37b8cbbbe07eb858264dedeec9f7d433ab1168f0cd0ec0da9c5516e7a  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q41.lean
10c748f6d0933d9b0ed128151e8fc6b12f7fbf46a008c085c78c73edb91cfce6  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q42.lean
6c9b226a7ea6ada777b1011bf65dd2a65039e651898fac3e435fb05d2f8cf232  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q43.lean
aa27cd8c2f9d47c6a9a0d6a4f00f2b5faac70b6e9b2fa21a1e3a2919ea50ed0e  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q44.lean
ffd50a15baa2c46bd7cdd329fba3a9c59f5cc6de8eba3cff269a2363994bcbe3  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4T.lean
dcd21e51312de00cb9b342b8b444880ade8375f8815c93efba96a40a2d82c2e1  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4V1.lean
d1644cb2202b530e848b33e3e5fa5d28e67b12964894d85a2f4913249e2ae100  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4V2.lean
e3b859a287e79eee99f7832b830024068c619d2faaa58438f059c2137398b836  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4V3.lean
80a1ee48ff85e141fdc91c756d300889fe6dda90fa5fabb2058421410663cf0c  lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4V4.lean
e0a08012f6eeebf347119a03256a936eb573ec40636edf2c7c9cce6a6d10f197  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2.lean
9170780f785434bf6082ecc44310bc446e693676b56ae2038767fa1c0acab474  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B00.lean
da19d3976c5cdec0a93ab2d32b1d263f61022ffea9637d1430525635c7106ef5  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B01.lean
b1793cb57bed2223e824c9a6cf52d9dc08d16490f31052bbbd01131375433e4a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B02.lean
c06ab433e0634a23a9cbdcd0b0443fd69f0a834f43353c63046cccef492dea18  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B03.lean
e989408900697abb99a1672506da4046fe67be101d9516c034695a7dafcb341e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B04.lean
a1446ac14263927e67a4d133cacc59e978400fe5dee0d7920870588894bff9fe  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B05.lean
f0e9c6697a88b616570cc711bb25bdc19892e8f9fdbe099ccaf4cb75bf6ebc4a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B06.lean
000a16df495f6837e306eeb18883c87434f6542b51fc8dd0b44a825741d76e7d  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B07.lean
da8cc0ce21ed2fd08db0706fefe800c0bbffe241d2d8c2c9fcd2b6c4f732e04c  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B08.lean
94e3882eccc0c06331105f0938f0df117ad120985803ba873f23dced17f9e0ad  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B09.lean
9681d5cfe95a29832c83793d2000c62dab50adaf7a8172040f239e92644f56b9  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B10.lean
1d481d272f19301806230f7cb9862e703ba2b03a3685c4f7a7c5dd093dfc7feb  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B11.lean
1236fab2aa881c8a7af50111f4cc294607274bb389ef761bae890ba7af2b5398  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B12.lean
e55e5267b70c8d7bcb5a6e52b078e228eaf16eb0a35c13c4a70d5e1d1b7233e4  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B13.lean
21f25d76e0de1cd3669f8294303bdd95712baceb3ee4affe138ff8fc94f4d250  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B14.lean
cde393d5ab790ce918f9e7e78f345ce2b3c14a1b8bc371cec0c568145269f347  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B15.lean
ab025a9366bd85f4b0a09c922aecf04878f8138b7f099364c13f1d128d0a5cd2  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B16.lean
67254284be401546a9af3dde73f4bcba8f947eef7d26f27704d1f6d4894b70af  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B17.lean
f6d5575c312c90ee33456f0d9bf9e5391b60c0bfc9dbf8020803dfb4c4e9359e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B18.lean
8481cdc9e2891fe2c9b156a752a9a179ecd0b859eaf97de0f16eaa9e628a96c2  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B19.lean
4d3f3692b56470bce71b13807ba5dde9b942df97b0edb697d91d26d0119a7a2b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B20.lean
5f65106dc637a71b15ce28e9640eb2c37919b13d66702395eeaafba745aa1013  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B21.lean
b227bbd305cba6efc3838a02a6a879c73a0a84282345aabc33f61429c93c5401  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B22.lean
3b4a6e36609eb1bd6dd83b55af8f49e0a21502f21803f82bf5d9b4e576b77ddd  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B23.lean
cde454942ae1377fd8d4fd0764f34f11b3a631951bca0b0c407926d5a79d459a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B24.lean
efbcc1458cb6327d6ad62a3d9549a3ad19b9c1fecfcbb24ae4986e41f5592d5b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B25.lean
d669f1f8270879801ac54ec1ce9283d9767b22f125d90c16a5fcfcbd8cb6a942  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B26.lean
d6a7ed84d4a25a8c12bbf539cff7161a25ef303c5c7fbc4376c4aaf53b6544a0  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B27.lean
f78d96ffb48db91b1aaf7fe8c1348bbcb100d76f68d364c1ca5fe5b898a74a9f  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B28.lean
1a7721b97672984ddd16ca6e14165a704bdb02c9fe85be8de68878f1347ca71c  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B29.lean
2c461b2b752e191b1a62ba717d605c743d2b2ed5a6823fb6605128c01bbd98eb  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B30.lean
db89444fde9291f7fe48a5d066487f638fa1390d52464e7edab55c74a95b6b5e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B31.lean
7f623d07dd7194a0133da0c89b5fca55f0b016ed3a1f99734087c5d63c3fddf8  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B32.lean
69d7745db2e59c61b7e48f685bb87106e3494d184f2ebbdd0ace1dc8cd78c4ed  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B33.lean
bf227469e3f512ab5fce6503e5d43ed849892bc7016ed326335bf5a3d5a39d80  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B34.lean
ba6f4bb62a5e84035c781b5f118b1f2176a79669e0f60d87e713d3d24cc23ede  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B35.lean
4cc47209de4e4aeccbe37b51c8942b08a2a1e6c7957dc32a025990b126dc02e9  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B36.lean
1d26faeebfbda8f23a3c172df5d287b4c8c9a89e73e210a19a3be59523471d04  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B37.lean
275234c1fa88a893c65f070ef847957de0bcb7bdc58771fe0cfae81ad0709a89  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B38.lean
1258379fc762d2864d31c8b6d1b26c3ba26ba3ee06215a653eb3e8179ac36924  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B39.lean
700a21a206395aa15bd105afd97af99a8bada9d2d62298943afab0544fb7b716  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B40.lean
98e7891e13f021498ad79b7e5dea838fad293659493f8feb31f3346415604fcf  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B41.lean
0c43f3cffda7f0c3946d783c15c9ce24f99f78356f08e7c210b2c2f03b032ff8  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B42.lean
2cfad4c45f767f300f1b7a2a766cfae7babf4da9789c8870efd31ac2cd9b18f0  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B43.lean
778ff5be454e0006124fd8de61709a1b319c1125a656fc615b569f6d35d85509  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B44.lean
f3ea96f781ec8a13d26b7a271c5c47e4ef56cb542f285e67f704412478d56899  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B45.lean
c8ac16443453dea460bfb437a003fc3cc0301fca5bafbeddd70f0dd200f58131  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B46.lean
a5b5b25c14e3d3c27ac74876bcf1bbf44e75623302402e334c028f052b9b99ac  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B47.lean
78b8cedf8063b1bab6cf3b38e971eafac08c86b03938d9a9a0005e53f3d3d094  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B48.lean
e4c3927ff38066515b2336067799dcf44e32c1083725852fbbf522462a4336f8  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B49.lean
913d5e59723d9d293aa102f9e0ed0a81473a8087f89ebac1bfa90c43446e2d6f  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B50.lean
d6d4ffff9c0dacaad9be506d1577884e1108c356a79e352e359f48afcb88a201  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B51.lean
86ddb922c9fed1ca525337f6ddc5e57b33f0d045d34131bd51881358e43aebde  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B52.lean
d4a6bc267fe85f2381c781339ae11b76c0d6b4804d87c73e292ef8acf250b67c  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B53.lean
ed878a24ecee1c60e9155fcbe6d20960a32c42da6478b406600d5c70e4f5233f  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B54.lean
5bb73f0f20a2d392f9c768c51b795c658cc92c30a50494a881771686c5272899  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B55.lean
8490668e398794839835715599ca2cea21606b91fc6a58ef43d17a375d19c6ee  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B56.lean
28829bde9c02ad7b0be101b074e32d8df7ba0bf2e71b4013e281f0ff88505e3a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B57.lean
7cc539d10bdd1bbf65e7015efdf68992f5ab284ba7dd0eec62b1680230e7a0d6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B58.lean
b1eb5710e48935dc1083c7e58ef23f9db921ddc65628bee72bbbc7ed0d845c84  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B59.lean
9a3af3b1843d2f3ca43e259523f489e353443014397635fb98b21d54c01a608b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B60.lean
e3c602d406e5c442c13fb5b560b90c8c74b926c6febf60081cbb20346f8e9dce  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B61.lean
1b3961b228d1e381e5239cc9ef9e1f2bc665589c15be6e7cf369a48a2060cfb5  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B62.lean
a4fd31ad53a5e3187c1fb43ac7f7cc865c2f57b3256fe483159a12f2a0c2ea02  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B63.lean
87ffe1c1d2af9b85f6c9efcb6741a7700be5d09e6f480b3b423d8ae21cb80a88  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B64.lean
431008b17e43ee2e2d5952c4d3da144511752e73b15ec882aa05e7211047054d  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B65.lean
2a82d0585a26e4b42664c440b11575c0092acda4ac8826fff9b0519857d3abc0  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B66.lean
4520957aedac59e9f647f2afbcad20950bc7d5ddfa7bcf67ac908d1f2686b830  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B67.lean
2486b26af6f8924f226bdefd26ca87b499aeb5c259ea250c1efc2b47a4069018  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B68.lean
f624fbb81ceb6e59ddca9c8cd94a3be60eb5d427d0f421c2221d95fc172985da  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2Data.lean
ade592738c8963c9ccfce9ad44a3eac147189c334221fa5f501b13c6ca8b4bd4  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2Pol.lean
559953f5b826a4e400cfb459cbe6d9fa5d55cb805ca1a9b947437490cd3b55f7  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2Q00.lean
c264d0d965d898f24982bad0890a90dea7d46f2d7ea6634571d4c8db6cc58938  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2T.lean
1277aaaec40e5e1cb9e9b1782c6c1419d4ca38ecd126010e1e79d9fcfac17394  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2V1.lean
dec9c72303f222d4a1e0749630d28af20647a5e1efeeda49fe43ed9316867886  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2V2.lean
e2b3dbd2e16d870461a2886d22da2c95c5de5987129f201b4235df3aac6621bf  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3.lean
6f4ce2ac08b08d34dc2840aa5f90ec95f66fa477908edfe6b619048c79203bcb  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B00.lean
b0d41db229cf7e084e9dac843a2cb8a11df4f600397cf80f6d638626e40c21e7  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B01.lean
6a6366e9c4fea00eaa5fed06bc79778dcdc96d0fe08ed11cfd96efcea56666ae  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B02.lean
211ec8ef7dbba6b3fd5e6c48ded257c15abbb5353aadc5a7993ee83fe4ff8da3  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B03.lean
deeff283181014039dfb20f4ad3899789042e57cc878e12c1c3a2b901198d96e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B04.lean
27406e31666e3daf1597f1cb16ecf985a6b8645f3840eea8e2b0096cf1b73a1a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B05.lean
cd747395a9bbeeb12c06b868790d7930e27bd0b940378128438cc668fad80937  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B06.lean
1f6cfbcc4bbc70a4d608ff1d299cf3731497373e07069b6af3a1e3d22ea3f2f1  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B07.lean
0eee6b739acd4b9c3705f0c22d395e36e77f27de014d77fa8110973b3f0dbb5e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B08.lean
d52afe743cb8b987c23c029a344b1e4d795150a4a0db3720ff5381a3bad26070  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B09.lean
6d55b23c10371eaf688e06963d45afada5ebe99e4eca12cea336633ee9a3d062  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B10.lean
e3196e4de9fee22899795382baa7e0127300c9ef02c80495f94f471f87a16898  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B100.lean
e37344e71c3ed6fae16784660afb19629a79944daa4bd68acaa0888f06e0bbb1  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B101.lean
11eb88ce330d294bfd7ef60a43493505ddb76e50e82c5ff4bb96ff347fc24259  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B102.lean
2f1a3b00ee81e86d34acf93ab7b8f62bd80d5ae5b4b4db26909603ef40d1824e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B103.lean
a3d463f9471ec470c2ef717d3eb1ffd7a125922ef5b98e0177363e69bbc49f31  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B104.lean
c9bcd3acdad6ca8faffbb0c2e25554735a4440cdd09a8dbdd2fe170fd5a02e30  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B105.lean
4904d32ab30e02a88e4c95cb4d062c64f6a3eed75372bf7c1367922eb0f89cd0  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B106.lean
cee3bfde3debeb5078cabf1ffc574b87632eab0752912620ebe01790cc9f99c0  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B107.lean
0d3363bef1829a4e131f8929ff62c37b16b8491b03f56f46bd70cafb0241ad44  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B108.lean
74385bec78251a8c728e7439c6bd8bbdc9b1bd2d6787028d5f6ea2e912a756af  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B109.lean
86c1c08ef87cfd7611376f8f377452a4c58b5a7ebe4a5b7ac3f63a713bee778a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B11.lean
55e48300db9380cbba2fb04841922cf02993d894210d57906c996008e89cad7a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B110.lean
d1cbabf4e8978bd05225e8db6f198de46651938e9cb8656e4b585e2a1a07f524  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B111.lean
bd590aa857a549a5dd953647b66b716ad399a5d2b0b1e685d3d3f11d2b3733d3  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B112.lean
109ef068b26a200dcc931bc485d982fd6110d3f6f46b3c67039478a5dfaaf718  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B113.lean
d3a9a8f7ada84ec516a1a694e448cbd0696b3427e43db133b3bc8bf1930040d2  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B114.lean
06d3afb2474f49cfed499335b4fc8c2af7104c7eee86f7cb3900f5c095fcebb9  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B115.lean
41d8530c7d00522d469b7acbb145cb204036bce8445a4b56924bdf523de6962b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B116.lean
a4ea27b41296e3a95eab6c942ebbfdb37c92052702258bb3aecb6af11a5e08b3  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B117.lean
889f22ea26971a6d904c48362fc407608881d0e7171ec5686b94e3c9008ac8d4  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B118.lean
4cc9d892014f58e9f233c733a07bbd7f647023e1a719980c6cb266ebc8af9d10  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B119.lean
2e655d23c0b434c712b432d5a0f8d234b9139c3f9729d5b9f55b6d81d0b074f9  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B12.lean
62846fdeb4435544e779fc7f158b0286621f881821e7eb5b91b1f504bf9a6fcd  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B120.lean
92674d33629b9f669e55727f65a9a243a55322b0c36c24bd79980c27c300e7c9  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B121.lean
4239bb6fd1d429ed1201b612fe89a7c60747ecce2d36eba350057b05fd89e152  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B122.lean
edc131c0a6118c72a370949860fcaee1888dbcd0c42531e86378d4b9f88fed7a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B123.lean
03501e7ce0930f19153fe9d872098c6c82616a23cbabcbc225c9e50745005f1d  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B124.lean
7411620e63db8f1dffd3ba6ec013190dc55651f48b39a3ccc2c07336c068bdea  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B125.lean
1ceb56ae364328aed0b39fc0e7d59cf5b85df9ff765b9d2ffc10b0673ee41879  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B126.lean
b98acb72f5c2b5c6e50a604bc2c7b20c85759a230e9d72400d31778f8dff1a86  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B127.lean
f4da026355e0dd9dc88aec5816d873ab1adaac3544820801259ff966bb0aa8f2  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B128.lean
cfc507c11bef639a6d7cb71e348ec79922ac4b06efe78658d8010f2f798742a9  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B129.lean
d83406bf360a1dbbba3c007d9387f3125210943fa7d6882d8eaf625916f4bc92  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B13.lean
232fbcd42206f467820cf1bf8c97172f266358e817569645649fdcde542eac88  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B130.lean
9f8e0943a9706ca89697f369acae9c46bb6d52f281606e2b2b91b1719032f4df  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B131.lean
cd86513c7ee6dafae92e9f4fb952ebfd99b885ce3fdceee7b8e102dd5b9c1cc1  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B132.lean
5f35eff04b7383e8b9578f1ce3ace9e2a74e4f1eba5fa0ad2750dcaa2f9b81d0  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B133.lean
9b5fba4d4852d55484fb6c643592053e91b567e652ca393b4225692141ee92cc  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B134.lean
466a2c1b1593ba11c9d1336a822f4c1e27c9ead0f1b8bed59d15afacc56980c3  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B135.lean
8035a05ed2bacec46a801b96b7dfe1275b13088238fe3358201bfd8db69f8e30  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B136.lean
49e96be738a2ba5f04b06cb8e5bd71387056cd5680b76b2a51ba77c5ca0bc2c3  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B14.lean
0910c47baa7486c557051c0e00b2d4cc1fd056165dbd56c288f0076f95a4bb87  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B15.lean
3a79e58e463422125e5a9d03627ebcb9c1b4a06c3ce390d466af07f3aa35948e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B16.lean
a7c187cbc6d4b4bd26a6f9c3ddabd0b6cfe50893ee5bfd0e4329dfe7c77374d9  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B17.lean
e7e1f19a097e2471a7d6a8a7023a745521d5ccd8427f4a5a464705ccc1e88c5c  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B18.lean
43b8470bfd0e138feb1353c222b5f21611c8c45ea220f68f2969d7e19dbe5bf7  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B19.lean
bd6df0954856207572eab0c51ec12da3c44a327ddf19f14c7384d2a9a5fee1ff  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B20.lean
36abb2fddca963461915549fbf466b696f2a221b0ca2fd8acccf7bc8e06f5f12  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B21.lean
0a61a9836c0e345f7d3b7592c8693aeb5723a16e962e566de49a5d7fd0fe9d66  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B22.lean
c2a069205b2457866d5b61b1d3dd7b208e45717701b81b4132239a3c529faa1d  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B23.lean
2fbbd58a3f3e2b3cfda535238649439041a80552230423498bba963a7be032dd  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B24.lean
beee1f1d4cba07299368ceac8f82ecdb33ec445e5c7adb8c3b142e61a210d939  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B25.lean
866f5c96fe363fee5a6d09c0595d721814b2441c60af7038927b30c283a2faa9  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B26.lean
379127f7a69be1a38fd177fd79f4afa0813a16df0a10cce6933e21ce942ea39d  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B27.lean
7deb8b551059b62b362c3a6cb81655ea2fcbbe195044dc744d017d514a0f4916  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B28.lean
4dd456b1d85e7896396d07dc821dabd59048429856cd069bc241027bc511db26  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B29.lean
58084afd133d3f26f1477c745365e93c3454499a41203b16189a83b8f9300a1b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B30.lean
6d3b69f255de5de42cc0a8e2d7fa32a14e7078b0477f5ac1614d9f90ceca73ea  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B31.lean
ce886a7e55370544a46e0ca420cdc1b17b83290fc2adfada4a5fc042c5929650  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B32.lean
7ff1b68163fe69864574ffab58512fdab68957f9d20227c3a39360ef34330a24  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B33.lean
5adb37dde864dad46946f736fd9d2f21037da8b405fa322dc78f540429b487c1  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B34.lean
4683ce1e3a04b3e6223af359f50c77bb7c444a6a58f7a74853610f0bb2e344de  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B35.lean
3a477d17d4ae705c950fe93674b296e678998453e6e541ec71aed62b93c468f4  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B36.lean
3b7fc679c0ec83d88cedc24e4e116f3afbcb3302b155eebcd24921b388f8e689  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B37.lean
a48a85f69c1368571f0ced186e8a528653f25cb48e613d3ba7d48a9b433f6bcf  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B38.lean
9a7c5f4d99cd04dae55c7559ca05e86a257e08eb5e6a588305e896055f371eea  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B39.lean
f2f746746f153af31915e9adea248c5b4d6bc234cd8eabdad0bedd22262e57c6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B40.lean
aa27ce6856f63b368e0011e89112d86ddde3f2e7d6a1de807833da5f78aa7d25  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B41.lean
ea3113cd69dc4954612638d4b09bd6525dbe8ed3189b0bc4c93d47153e133cb6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B42.lean
2e3ee0ea82bbb990080f62ea8512fefea3246b0cb41dda9d3b623614b19a1d19  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B43.lean
57278b133efecda3127bc8afe40da81edd1123262f5dee9667e43015bf1d9f48  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B44.lean
2de5cb50411cd144b4c4862ba98d0cdf7e5dc269bd0d842f451bc55e87804659  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B45.lean
61d17184194953f6862d59a62773d20fb366cecf588ba885af2a1d3bb4716e6a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B46.lean
1f3cc682f520a93bc1cbd0050bbf68e6d83cf194a9afba045b4ba2596079941e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B47.lean
b49788c04adf43efc55ab7419963ef1fd9478df211c57e26f9010bc44aaa10aa  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B48.lean
17370df3ddb4b1b713a0a584fa06d2cce54f54b8c9f25f4091a16b59041eea9b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B49.lean
b6e3e1bfcca5a7cb8b467db5f50a4788494f9fcbc1eb3eb939eb03ba9886f4d6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B50.lean
8c3ef727ea3ca7ba8b9df8c5cfac462edb23fc13666c6a33109063bcdb620c69  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B51.lean
3ec392da1bcaef4ab48f6aeff1edb97432c008b1f366339ef2a0a9e58d9482b8  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B52.lean
f861797bf649e346140c2b5ce2f42cd9c7a04bbeb3e90913c2362e35c03070ed  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B53.lean
6b0a74f41722e26c19dce58d6a4331c3caedfd9213c9cdb33c8b9f2c1b2aa2cc  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B54.lean
c3caa09bd3e22daeb4b226718f0ea1e5b0d867014345f473d489d69c6ff0b873  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B55.lean
a2d27bec1d5b4ed12b198c1f9f2e84ef282b919c4118bacf58476e0405414a2f  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B56.lean
c2fa1e9a26878f660533ddda19cb51420319b0f1aac90949b5babd617d01c4e5  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B57.lean
86f54830964d27103e6609ac65ab7b68145b01d3229421521992a41960681e03  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B58.lean
5e7000a1d2234364c6cc9b816361cb66df5ddf2430c9947d5cdf8678d8ca5894  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B59.lean
1d4e21b08dbbc23e6a4be005f3594dbaa60cca1409111ceafc74636dc6c2d24a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B60.lean
03a0160670ef805e43b20b35f0922cff36311b8850c897fcf90cff300a5e67d6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B61.lean
62360ad4269018b94ad40b5c20894767120a3cf866b607b6b3fd20e2530917ab  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B62.lean
2a7424ecce73b1e48269cbc4d6beccb99ee6f6588a7001f941dd7d5fc7152850  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B63.lean
c15ef6dc3e2b6143d740d08ce457d07758ad1a7fbcbf611cdad00499894b48d3  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B64.lean
31995a21f3badb563fc95f5e22c6c8cef582bb521507f194a1ddcf5b9fbdcbd4  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B65.lean
76de531adff8988ddd14567c44f16acfa10cd9ddc23ab9c035e9f556cb569f0a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B66.lean
276b140e124930f9459cd3a8b370999f05b4eb6a705c5d283f813176641ed730  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B67.lean
11e3092881612f97f29f59683a55eb8248912d090d86b79cbe0e4f379e3806b9  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B68.lean
33a3aa322cb6e5bbffc9c598daf0b9e1ce29145be547de2bc3266b3834e64f60  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B69.lean
e3d9e523721946520838531214a99fe4aaecb522b85dff8eac9f705f787abb35  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B70.lean
06a8d324060a2120dca7dc396d8886ea5842055c68dc607487cb2aed6e1888b3  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B71.lean
cdfe71ad7ef5db144864d126713e5080a0d4a643bf3c7a4876e1017ae66a291e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B72.lean
bd359c3b8f156775f3b019e526e60963ce5adad7bd625b676df8fdcc842bf044  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B73.lean
998558765c835a851be13f05efdbac07cac17bf0bbdeed53303db33c7953c272  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B74.lean
8a746d29a9790d5de5f86871354ac205e5eb1ec07b8f68da3adc9a9336fed0d8  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B75.lean
fa29e4eb0ebe0e43d8efba4fbe0bc72772535b4502458698d67212a698156b56  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B76.lean
47b492285c04769ecb9af5116a1bd89d93597d8134d67295bb4525d95c820bae  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B77.lean
b8aa563dd0a6cc494514ab247328afb905363786cfc377039ae028e01682e314  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B78.lean
5b259e6f3706319611daaab8be261774ee8e60f9fcafa709845cc2d0f785a3ca  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B79.lean
2a84a76816c0fa53d8b9d333224a2581bf39e5f91e8039eb711ae75787e00f45  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B80.lean
7f37eb07abe158771635614549b0b5a4cbfb52c13a1935b5789a6c61fb0a202f  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B81.lean
c4616d4aa7d79d55e763ce69eb807b2164676dcfc99e518dbe4aae1351604b46  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B82.lean
faabd7b2521e4758a620564fb4605788e381f531f4389c646b36610a74548ed8  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B83.lean
a0746b5ac9e4d7e2c5a94ff7b19d104652bb66e488c8333b470a9f14a3608554  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B84.lean
c7f2e7998dd07385a4bd9b4c570042c196cbef4b592bf94b54d0e15963ffeab3  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B85.lean
5e6a54013896d57988c03d19b3a85883ae3893319f022392c92c3c634874a352  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B86.lean
8a5b64bab056b3fe596638bebf9a58a2ac9dd247de0b4bef3f7e7520763e7908  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B87.lean
98e88ea6b02d6adc49ca4c62dbbd7f595e0dfac36771d341414ace89d71b4506  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B88.lean
7109f8914bc6d88aee67bc287325771970cace827b3151fda36cab7e1b8abb67  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B89.lean
5c82787f3b246c04e9a9d93f8af225e0a9a9e74cd31e9d807ed446d497ea3f4c  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B90.lean
0fed8770249b2d435b62003c510193dd528e92bb51d4d46bfbd51b9475e8866b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B91.lean
414055f5aeff01c27624bff15ab9f1630a5df38fd6f7cbc2a76691f7e98cfa49  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B92.lean
9bbb41416d387984dbf1dfc4bb41363900d847f85129adb2fdf7a773da70e2e3  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B93.lean
fe0702e69bc1be1bd4d878a7301886c32dfeb76d9d1cdeb064ab6526cf01fbb7  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B94.lean
a30498f8e9afe1e5397ca213c61f625129e1262d5b1403d56faadc96f581af0b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B95.lean
f5ccadbe7183f6914000ecbd352b0ac1853a387d5588df37cb6392e89ed936b9  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B96.lean
8115e6203d1ae1b3b23cccff42f4792c2bb2b6790689cc57f3b74fdf1e9a8ac0  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B97.lean
43f6633eb9b4904eb166e674f80c42d5ad45f569ad55369ff28ecda5c22be2ee  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B98.lean
6a5950dff7581180b80a9a297de0439157a1bc59ce82412c8b383838d63426a5  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B99.lean
37d6a0215da60492fe565867d4e0b8c47f7ad86e0a1015811b9283ccf3d53fad  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Data.lean
4b5387262dd4d0dd9611adef03cb93ddb3f494596617ee4c9565f88369942712  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Pol.lean
ff5ebe0ba81f6913e3da5c42f8b88d4a9e2fbe460f1c9dfe3bda70f5b8576bce  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q00.lean
9ced38fccc33c43a75def684fdee16d4e820232f05120e791448e73394914bb6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q01.lean
f8667a65a609d99e33e2aeec91778dd543d9e79ab69b7481dcd079a378a6d2df  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q02.lean
445d8955e172ed633eb91e8680aac486a0be5368316dc1b1ccfc86cda123e2e3  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q03.lean
06e66172e8205d85208261f5b967d5e46df01bb3bee136eeaa6858e0a6517753  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q04.lean
1aa94f60c3cc34653f658f61e5d1b775de5820ed947e88052f48ecb9e3b3dbad  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q05.lean
8e19f5623927d885ba630c3cc7cbe5e9f31e3cc98f1671ab79ba15d4dd84c4c6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q06.lean
ee3a2890b807af04576d881d5f60f3d2fbad234b956ad4f3ee47d15e9cf0311d  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q07.lean
dccbdf57660f48ef4824499abc57ba1e9ee481ae2dd76a521d4c8c5e97614b16  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q08.lean
44cfa252586ef45dd81813f214046e3173fce9b77d1670685c712ddbde9e7704  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3T.lean
931a8f2f033471930bbfba1651427144fc42afbb347e34ffb16dfecc2c32092f  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3V1.lean
ee372d0fa170c94d298841577437474ab5b63bba46c41505d7936536a07d307b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3V2.lean
42c1bb0761ad4617f7291f1b537d0bcb99b15d34695fbf67e26f5ec6dcf6aa73  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3V3.lean
0e4982db89ac38f75b2f8d405259ed0eacc0403af7575d98ed74ac7d9d2da3ef  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4.lean
85e9521a8f2429e5453d989c056545896941db5624879bdcf82c4c1b99f45ba9  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B00.lean
f0e358cc02a7cf9714be7d3dac274b6a8493d8b27cbcb103d93551d65e9af833  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B01.lean
5fc96169253f016e7aa670f074b0605a7f6b2b762e33bad8407097dcd81512bb  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B02.lean
18debf4be4e79b9b74f149c2aac5509ea7f83e46ac5d6a51c15dfd46c4137f39  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B03.lean
1fc470a9378d37329e60a4d6132fa81dbbd448b927b28fa5443dddc39d7640fc  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B04.lean
1744f6e008382e0f2e3c83bb1fe105d805872d436a609b2fb1ac2ef220af8415  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B05.lean
708d281b2265dfa823ae61aadb9c78fb4d712fbd97e1481a18e87de056b53dc1  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B06.lean
aca76ac181b84714e0859683a697ea56048dd8a761babb6d2808a4e16c505d9a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B07.lean
1a21ff8dd6e03406a01b402b0b400e33d1c73f3e41beaea328a9a429bd81daca  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B08.lean
57f2a898111a397dfa3f080b6ac181949ec8632788a5c93e30d1ada60be66cd6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B09.lean
e84190c9f4d0643a34640558bfbf8174b5bfb8a75afc7dd563fc787a9bba5933  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B10.lean
4f9dfe80f20bf6bf076ce854ec6e83b7c9bb37b738d5623f0d63b0d9727882f6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B100.lean
7687268d1c0947e255b8553177c46ae3412d5573338bb9a3f46d29d5a88ba0bc  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B101.lean
d42bbd4908aed3cbbdefbd7de946b3e9d94c66bea891d0bcc1e2036f6645a915  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B102.lean
fdba371ec6139749371a6ce7b6e4b6c864cc189af952d68d372bdf45933793c9  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B103.lean
10085de5ab36eeccd110ba8ad6de782102c7202a82ebe8f94215cef621b50253  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B104.lean
6e0006a9f0e3c072a738a9f3042b6f4d4bea787fa53daa286096ee8a6cd3702d  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B105.lean
95b121a8ddc1ab9f6f4605e801299a83d3977d2a4bf758642f64e6469c2c96c3  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B106.lean
1ff4989271b2a726a269354b29c04abe4dc0e5fd4835e790a67ed69be4bdaa16  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B107.lean
21f5fc9c66a8be9413d31aa4b6395f7d16209bbae92009cb7b8dccfabebed4de  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B108.lean
960d6d6d91647ad88f3cd2eb95b6f12c10a32ea508f9ef5685e7c4e530439342  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B109.lean
fca08c8435df358f63d801e803ce55eb36408802e4feff828609fba492c0e249  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B11.lean
323e413ac4ff65553c2acb927075224b727911965cfc2290818ec8cdbdf4296d  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B110.lean
c360da2623e2d121f674362858f4997c494e376913ae795fbe11ff85a30013f1  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B111.lean
a77ef4fbaf3e5b36aa8735d3a73c1eb5129ef25609d3e25b09ce63eeeaf5a33b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B112.lean
39f52b45c95ab65804930fac9483c7e67d8902d8f35ca2b57b535bfe537dd913  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B113.lean
1fb9c55afb7ac53fd12a9fc0179bde124efebf1a9e9c4d70ddfed14e125d1b14  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B114.lean
2fd8f2063425f91dfe96fb2a4d96fe0ed555c3176d722fcfa1810384d1b94ff6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B115.lean
ac86c105d46eedc1f3dd712a5ab0c1cc04872ac4f3f78946f0c381ea0a641cf8  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B116.lean
df5bcd36e7135fed97e9fcd9c3f8743d3882f1da0f08d4bcd9f3f684af610327  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B117.lean
37ccd359cae75975bdf15e55b5f03f24f804484a4bfbbac93ce681d4a8d5b58d  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B118.lean
6c213ef87d6942e6e9540a55dcbf0df295ef0034ed7d114407f4128d6819682e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B119.lean
17014183b33cfa320bdb15ccbf4c716c73afbbfc8a4aca1b5704a232ddeefd6b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B12.lean
2026139368a08ca0cffc519dceba1b4f045cef3b58acbe0b9f29db8501a5a58e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B120.lean
256a1d2dfcd0cc34f0e72d93bb152ba6f6396cd4632a1718ffa60e5b7ef2da19  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B121.lean
d76f89afa84581e4c3b1db3535f0afa1c9fd8c4b27d5b2652b6e11be64ec7b9f  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B122.lean
bdbec5567c0c0423eda4dbfa52e8c24143e764307511f50f73287feb6959d16c  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B123.lean
8f6b1fc6325de46a0672481506042d9b290d321a1ba80c879cd531060b028945  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B124.lean
92a9e197dbd95994547b75f516168c61e504de6ded3a9d79b88f19482729ba13  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B125.lean
ac0dcfe4ee1b7bdc721a000cb61945c0c2a0c8fb7b8509d2f87f02ee205106e3  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B126.lean
b75f023707a1a9becc9ef3b0caf84ae30cccfe0aa8d83881d824a0a56e9615eb  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B127.lean
f734b98f41e9790e531d32385f0c6ee5d09f65c1dac69f08a12de5b090871d11  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B128.lean
d5c48bf2dc9b7ab99baf8f1c6aeb83441ffad4a44d5a2875348d88a9d30bd926  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B129.lean
7f470a940a67ba9dd7ca761dd457f582762c0fe8c2415bd814549caec680553c  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B13.lean
a70a2f1df9dbbbf57ffe7c2b5d2ea319794addbfd01101765ef7abd1d1fb7a43  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B130.lean
d92581d12104d4c3934fcb5e7f36674e97b35ad9bfe85857a3fee66a3f176caa  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B131.lean
982e70c4496cfe89de181f2c59445146c372a4a06ead4f8ba3cf849b68714238  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B132.lean
9763dfda49999f53572a250308fce81b4f5bba3541b44a97d7c38678ad90764f  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B133.lean
f5218aea22aebd5168b74e3966612ae097c9d43671a448961b83f475567a6456  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B134.lean
9d9699cdc91af0b970bffd55f4c21d662bc561b9c70f7aedbec630cb946fc64c  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B135.lean
9b578cd86782d0425b86e517e354347913fa18a109b2fec66394d894a9c8d1c4  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B136.lean
62b2f4774ccb08eee74a805112f77ad839ce1b2ae63ea69d7b5688ab5e5f861f  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B137.lean
8856cedf6e76379c8bdd2d437d2f7f9b14722c6fee1ba61069d0a26491e1daf6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B138.lean
dfa34e31250e7328fb232c253a255f377a3f0e116bac606880164f58fc839e9a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B139.lean
9870814b6846012820c77a523382b9d62d45734e4603e16385f6674f7ee89c7c  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B14.lean
d4be985e9509c48c325fb8f31294d61684e2ff268f9d347e7d6bc0035b159850  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B140.lean
df3a715430aa15c853e395093ae692b890ca218b7ac59044e6c110340d03aeba  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B141.lean
6ddf95546159a56d22568a99370135736c22e65a701f7013ec5507f3dd5f2b97  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B142.lean
b67aae8607495178692004cb6b19bf702971b4ad5465b6abb68b9c08eed1997d  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B143.lean
c0f79cb8c42068551d3f1da301a8425ca5b0f721ee63dcaeca7f44d303a2a5b6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B144.lean
67bd558907cfd95d452ddf7b3f7155e8f49cfa6c12f875214cf7e42318f3e518  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B145.lean
571c7c856f08a2a8bfe5de9c0a8502e0f6a6e9b3f0cb3542692208824de9c9a0  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B146.lean
596291bbff0766fdbf7c9fbba479cc467d2be325800080b58691d31339f1175c  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B147.lean
70352adf941333d3022112e6efcbc9761e71ccf6d8dba06bab6a8477a1facd97  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B148.lean
b61edaa2834c420045c6e11813568a27f146389d5f7f53fc8b8683ff38f3d7a6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B149.lean
9caf4aca851147dad166d15df86341de23e941d49cf9434bfec642daf853af35  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B15.lean
4deda0c5adbe0d08775fe57f816f50d2bb7bf6abf70a7acc4d4ea7163e8ded13  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B150.lean
8f6f0f8cce50cd435348283f907015a01fddc802cc1a54b7ca7ba096d8267b96  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B151.lean
c38d7e62a217b65a301b6a551f4c0e53fc0d55415bda19db97e7fc0d8e8eae30  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B152.lean
13083cfd9722a954b2044a8a33170d020dc5439a6818545343784fa55952e892  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B153.lean
79dfdc36aca2839a92d9de37899c1faeb8848e7890fb8da65307d4538b025975  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B154.lean
9e2901682bdc50b2d62acd5b658a1ee072dbdaeea8c1109553e4bfdd236775dc  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B155.lean
eccc00f5100c4c474d20f87427ed07af844196ad09d366223745943751043b59  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B156.lean
7bdfd0afb18de34d5f7770bccb7b8307eb0ae19793d6b3fdbb9ac88ef7c42d68  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B157.lean
38bf84d424ae8963dcc758b656a8eb25e0c974db2528ec8fad321a11869db620  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B158.lean
c39696553b513db686ea14f8ac7bab6dcc1ad0ab15d681969c9075166ce13032  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B159.lean
4f97a81cd47fc06bed0858c618af6116a572bca5b19749df0cc311a022721744  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B16.lean
881b56c3285cc87fa7927ef9a7f504b2f2b6a8506b96d7cc9efef8b9009a8214  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B160.lean
9caf60fc69ccf9865ddb00c2f3a55fb6d894803ef1d8bda3ee1697fb6cb2ae1c  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B161.lean
072e919ce69ade0ec54e2a29b1276cbf0e22b7f8a72cfa9a9786207e83b8db36  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B162.lean
abf21e0ad72800d64c5ce187ec37dd6491aeff5b333d535c1837dfacc6b4ae69  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B163.lean
a0b66c430cf76ea71235376b1e447d828c9ae43fd54eaa559f7755f367a7ba1c  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B164.lean
c183112566d1af7239ece1f9e2370464a0e8fcd6254dcc7b333de5517ffa2f83  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B165.lean
b3b4eb7c0f199c00cc94b9babe6ef96b9dc218a718103cf3cc12fd4509dae140  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B166.lean
1d29916f999495f16f29967d8c028f11b8b7b850905c55f4555deff710db60d6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B167.lean
3b9386de861d45f372025fa46cd30c69fa5ae055c4b662aa31257dfedde1ab1b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B168.lean
41d1bbd92ad14983f3e40b4fd5d6e6a84178a28f167dde1411cb73f3c930a833  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B169.lean
a7932f54085dc23a98189456c70dc5ca50ef371bf96b20a9a494b25418581b66  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B17.lean
4ff5682bdf581cdb095311e68b37e79fb91b551fb79243578089765ea00aeb71  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B170.lean
e5180463e126033273302b8a06a63379a96647deac6fac4c8d2a8d4513e30a5b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B171.lean
511bb1091a2483e3224f97c42c331f5051400eb11cd34af2e1306260e051c39e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B172.lean
f386c44e37eb9126a773f905af02a1230bf3addb2c5b0f62627b9c84b4ec26db  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B173.lean
b806cc854bbf5c1a1f6e7b4d8eee99b72f342831aab31bd30305f634bee9f9e4  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B174.lean
d50a6ac86770c8da105d52222c7d47669920c6bec6591d46980e4cf429d26667  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B175.lean
fc5a7db3eb6d1328ad9c72c69b278d0e9b86875d37bb8da9ce5db8114c4b1bb7  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B176.lean
5b315a9126a769b91522ec9ba425e6b5ed853e8c0fa9a6b7428b285dee844455  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B177.lean
60de166e159ba49ea530b39c3e2e88ac34113a8af32fc60756d2100432589b8a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B178.lean
d4b64e7f475bdd3fa4e57224fb20f1ca61a50aca8cd0026902300ec48f507fd5  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B179.lean
96ee9be0ce046d60c2e251ade99b8f91318d403afaef743c1bc7d715230a24b4  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B18.lean
333bf4241ac5905991be6cb7b4929c315182b09e5ea7d49b1878980024bc72d0  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B180.lean
007039b1e28931c4899c9feb110c4f8f00a968f527713808918124ad204f397b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B181.lean
2f67717b5862e06efde666f970904cfa8adcaab626f1e45a7c601745becb36fc  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B182.lean
669b662e818cb922f68651752afd73752af1cced1e2f8f151aa31ca6c3febbb1  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B183.lean
5329de42478e63652c36fb285e6c20d8368c62a19d6b28edce87a8e4ad463a7c  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B184.lean
3d8ddf0e0a08cef317dc2d5c21228b209742adda0557926046e611a0ddfbabb1  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B185.lean
bc5f0e74ff8be24d0f2acc4aed632836aab3673922b9ca8bf7a2826b9040af43  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B186.lean
f68a565a0fbc6ea199d07baecdac325f041f6af0f0bc4d44505012db42b15295  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B187.lean
1194658e72f1dd518a186208a8b73bc6519df8586fde2743db0fbcf3bfaa5c4f  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B188.lean
39a0934b532bc7626711f672d8d4be7e3f5bc72014dff04ab5b590578d10962c  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B189.lean
63747cec9be7d1ccc8581e5643be8477bdca246b90fd9757f819b4ee2123fecd  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B19.lean
709746b3768880fc1dca3ec4c61bb61ba71a1b7e614398b8e02f0fa9e00733cc  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B190.lean
73f648d2ca8a805dae78fef6385a4cb714fd6bcfa9201d55c60663863728aabe  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B191.lean
c991d16109d947a3e28e814bda1d7996f9c777b6261527a06763557c2205f0b5  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B192.lean
2c5167350d71fba9b9e605652a7a8bcca4370dbfe42d974b6850168d82969df8  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B193.lean
7abc7615e8b6bd7df8d79c04dee0487bcd82d7c27253fa01170ce5beb54da621  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B194.lean
79cabefd0b806b690ce48657332dff82bc7eee3a723c19d83952f807924bada0  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B195.lean
e73f03cfbbf646fce4ecee491a9fe5fbbf172c0c4ea1042a7e08927b4d2ccaa0  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B196.lean
57514aee3b9ea3d02d319a516531c7c32adfbc2b339d8b497c039fcb1f990894  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B197.lean
d00458fb6c76ab4af957491da37f54959460a4c9d43db8b89048f402ba79cf1c  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B198.lean
448659bce86a14f14e406a0647ab2f5af9882e26441335bf4337c0532cc4e1a3  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B199.lean
0bfc4a710f4ad3795b333f86b8bfd8d5c84508725e079fd32e987879b1ed9984  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B20.lean
c8b1b5ef0480678340299068da8fa48231f00de726708bfe69cf916293012dce  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B200.lean
e83ffa7b612c307156a6c3a3e51731b6b0cf1a3242748363a48738c85113328f  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B201.lean
ad84da873ebfe9f3afb3eb3499ff498e5ef4cd84515901cb114f0714150713b0  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B202.lean
cb052b9f878e08067b6f4f514b90c1a46d501ae3cd332827b48b9c7071575814  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B203.lean
9d97e43ab43a37bd48f2e40f1026e91ca09d32f462cafa58baa8672847387bc3  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B204.lean
3d69df813b4efa3bc779520af858330b8d64eabca8b9c6c35fffe2f32840430b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B21.lean
5470305979f67946e7d631507b239c186ed17ac5cd591672fdf155273138579e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B22.lean
74c175407f42e9dc5e3e5ae826dae377126d2ecd83da6b7f373da81ed548a47f  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B23.lean
60213b1e8e23279a51f8b201740c1548c28b69e990e6c0c6114d9390612e571d  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B24.lean
cdf2ea830bbeed143c09784eb922bc498da0d4fd697ee31d4db61b4c4e4c7920  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B25.lean
ccf0d6fe554f865f3830a0255c4d4e5c333be8246f15d3c98b288b7bbb37a14e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B26.lean
1f17edbeb8b13672bc418dfa398eb46e6402fd1fc465c1fa980091a024f4893d  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B27.lean
6127cf6700d1ec4741a128d461318fbf7759775944e6d54bba9080eba6683f90  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B28.lean
223bcb57b3edb4e669e0ce54489b3af95fde1e846173608aeac2f24412f51de1  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B29.lean
e01a6736de28607049f076e907cc0adc21dc2fe47f748474faed4159afa0ac83  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B30.lean
3386691959e890d0bca286a4ab0931a8ba7a1560154fa354585a3ab76f2468af  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B31.lean
a3a9366fd9f384aa2009731ca9678b225eb350553b8560e40958e464472220de  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B32.lean
a062556e6da8a13e2205c06ca645cc9ce89400b6919614f78479109085487453  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B33.lean
d0b378455abd2d231e71a43d3d9eedc814c90dbc1a6ba7cf7ac8fa86f7d780e9  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B34.lean
6a488614b8a97a5f9e1a5094dd7556906c8d91e744ebc9cad045c34f187900c6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B35.lean
e52aaea8513016b91540ad77161a11340de6c4d40a82e044a9a033eff9362ea6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B36.lean
cd04a1117b83f79b31ecac73ea17c06317fede7cbac6dc0c8c872dc7db415b1d  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B37.lean
ab6021876da507268a4b06368eff761eda0e3cd30f068257f5e9a6cc4f7a126e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B38.lean
fa85c4cfba80aa4e2bb7475e89b35d6adc85e9ab00f28765a6619b342a600e7c  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B39.lean
fb8d82dbcbbade7aa2eaca0831ab11cbd0d1b8b8c64918a29307bcbb0df326dc  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B40.lean
92027e2efc65748ebeced5edb8638653409b836a9053694650602f057657fc85  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B41.lean
19ccdced93753a657dc0348f950e26ea8be05cf7b5328a95a0ed1746db740527  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B42.lean
cca296396342471c1dd8ab72ecc087103d067e93af1f58cf1b65a0b9d4792113  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B43.lean
7f3a2e9da0622ff08ccd9ac41b852207ea021bc730befd05c438c02ed13f2500  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B44.lean
9b1e6021eaabccdf6263fa4f5a1a2b57e19adb21394b3cb2371c522ac1fa4234  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B45.lean
b584ef8b5538544457d5d26e5471d4664d04e8f19ca688548a02eea870ba94ca  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B46.lean
c9e90bfb04ca541bb880a0af7cc7c970ac12cdd558f03c5994e9be885f2e4d53  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B47.lean
f8e948708b6893eb89223c9e3d05c6599a83757daabdfd9a47257a3b0792933f  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B48.lean
7c610a1c309b9bb3a6ffef29c5a2eac103d9b971b45efc65088a6699cdbb9abc  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B49.lean
363a063374a0e964872715ad80381640fc99fc3a6216acf08281eafb5d55cb53  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B50.lean
b4192282e7055351fed8d66f8985ce5c362774f44353d1be5d180ec939eefa8d  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B51.lean
b34f4ce8eee6135cc938dbc09984ad431dde426296318194849e7382e2b29534  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B52.lean
abc47d98963f875d7304e7f9e2add61969de3f8982ca1e267f8fb42b76f03f5b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B53.lean
90250691c57c6aed8e2cc5d4189f56641047868b59db3bfd645fa7ec13f0eeac  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B54.lean
5cd7ae96a02d9970323d82b98843ffd16a57059b8ce1c4727825c0c30b6e3356  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B55.lean
4fec67e96f927ed53c0023f01eaea8b1bfdad44d43ab2b382e1dc1e7fd04840b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B56.lean
9a55ad4451d3506bbc230f41e2fa16421f3bf9e8a4c6c19cd43fdead12459bf7  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B57.lean
39d6df97aae7bd0ae8356efba9bc00313e9fe929b46b291ccbc49925af86f7dc  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B58.lean
bc71013384683b4aaa23f521cc8865eda75da6822f8b59c1727f1762d7655ffd  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B59.lean
895b0f4afaaf522b30cf11679a7c589cda85f47f096755f27f1848239271e372  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B60.lean
f43c6184aec4fd08786e0a8aadd43a71f33c85e14e10dd0d733bd23048cbc415  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B61.lean
4a0c54c70f1ff49b951f9a886c0ba337d02ca9a0bef2805d6155567d6d9a4185  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B62.lean
13d85cc62d8f66946152ce4d031465514ab48d2050b3f67e23d450c749a84864  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B63.lean
969f408815d6cd98851f61df03b1332edfb2e320b20f5c12eedbae266ea699b6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B64.lean
5294cf9130dbc30e21c136af67d155933bd8ef9e42d02b6499719604763005d4  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B65.lean
d9e4224b09ceaa91a4510fb29a3ab6809cf305fe2bf5306a0055bbe3c326fbe9  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B66.lean
b58b7f2c3d901d093251c05218311a2211cd9f8d73979046a38c97fac2ebffb7  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B67.lean
c16421d25fc3a9ceb2d29ceb3da7ba13c5ac05d918fdcd5a5a1183525589ab2b  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B68.lean
e5687ab42986cb00f1031b21425a8a6aa110481f6c07877935a097d5d1661a0e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B69.lean
299b9e114721b14244d1dafd42a26da49c24a3a3274b669eaef6c7528b891bfe  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B70.lean
d32ba677aa2781a5f326ccc32e6995eea1bad2d09f64f603c35dc4a6d245183d  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B71.lean
59bbe207ca7d27de4ef1c1d95a54928666cebf4d77aea66664cb010862333f5e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B72.lean
af7faf345ac5d12ea5c565c4c4b792478fe0c14403cb436f919a3ee657d34238  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B73.lean
ccfdd30251509ecd0b6b6931004f1aa072dde6509783ad7204045662707948e5  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B74.lean
76e1053a60ee4dc762340219c14081d51fd2e84f9f1997f01f395cfb06f5c02d  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B75.lean
ed41b9020ace5194cd5dd497083ba4ee2b0a7f1bf2c3ae0cd5d4e33260fce3bf  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B76.lean
2e314721ade49e438709128b09c0bf485d97a82a307feccd8f595fb9bdbb435a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B77.lean
b8294da1814c9bd42db9d1e81e017b4f018cf143cdb68cff175a542ac29337bd  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B78.lean
babc9989f37b3cf9d4a3fec266dd952102461b1712ec026191fdaeaec3ca1c05  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B79.lean
348115d668da93b657aaede79ca54462f6f005860313c1424e864351efd520c8  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B80.lean
2f41d01f25445a1f18a25397e2177f0c674a9f40fde291a0c6fced378814fc58  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B81.lean
cde5910001608154ff14ab68416cdb6468ee79dccac48c6921f54e509a6e77d2  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B82.lean
744a62bcfb53ce5d02e19144039955beaf8190244a066ef3dffc070216f05bf6  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B83.lean
87e5017f3a3851217f64dd16aa09cc14c940052886ed02f8d0b8c3673b229aaf  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B84.lean
b77e1fead7f1c2be8a28e989d98427d50449ab6c6748b57c3decf3cc67ab9e5c  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B85.lean
34dc860d4ee9f0d5f46727562146cd388b47ba79db73a3af76c8c22b0b812673  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B86.lean
8c73879a849cf322ab5933d0df56034b490e7880d580dc67eb47f7f06a951826  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B87.lean
184db779588c4349ff4f98a29a010d0b246dbb9a1ce785569b080e25a9a07ee0  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B88.lean
3c39e0203f8d4129ab780af2d80c753a13347acc4ec1dcb0dc356c8de23a40ef  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B89.lean
3fb980e792fc9149431996590c8cdad84c467fb4785e2edb8ffdccde0b006a1d  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B90.lean
bc679c7f4348f52450e87cf26e27db8bf8b930f958df016db1d50fcdd63f549a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B91.lean
e2533af3404931f2ab2730d3bbf77196e982e446b2a8fd4e67841c7f349e8cc7  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B92.lean
b4db88749fc70b989a447a4cf0d5e0e02b1f1403b44d0dc7e2bea2cbe74235dd  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B93.lean
ab355d1727376a062dbb065621366c43aa5b1da23a6d124794532656b639a48e  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B94.lean
60969dba0a446b6b7fc4013e2434cdad355dc9c5529d161d0c304a0a7e4dedba  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B95.lean
87b080daabf920b481c50c7db6e76cabca27708e9fbe158b769ac808c29e0f5a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B96.lean
422e6f6249ef3740d1df29944405dd831c4f73628188c2fc8ef0787ef9db18a2  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B97.lean
07350eb3a30775a366b865376384f47da0f9a3ffdf11fcd3c37d2f1b6670a1e2  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B98.lean
3b208c46b84e9e69dd890cdebfd9904c25ccb26bc535bbf9fe74fb762882a2f5  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B99.lean
cbfff6d847f62d93a9ae7107bc4667ceaf541c8bca7932bcedfb4d8189054849  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Data.lean
a5ef077d8dc38e6f4843152f57ed905494012d3bd0f6043736062082118f89b3  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Pol.lean
f41643fb9ce04e13243421414171f161cf91a8ff503d76bec4338b32caf5f914  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q00.lean
91ebe4783ed931f362ec23c32b2d2cea440be38e07e479f8279fe65dcb74e756  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q01.lean
ec7d50ee476d18432a879bcb3651c4379f718aaa2733a5bc4c6c499660a0d467  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q02.lean
724b15d8cce15d8a72009319632f54bf1bb6be03ef1f3c4820981f009379e035  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q03.lean
c491d15489410e1964cd150c3331ef5b74a852e96192b98eafc2b07142090b49  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q04.lean
82bb00da3a5bdf1b84b331807c6cfb451bea5f31097e17445d3e59fc2f0e1e99  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q05.lean
c73a54e5542b20e254fcb059b7025f25b9b0909d135a10082a01ad3eb089930f  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q06.lean
19fab1926274bc8ce23c56480da2ae520a33241aa9895438328e47ec0d95809f  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q07.lean
20460d88dd3cea0c2b350eb5d1304bd8551c3c7d17947f571f1130489ed49482  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q08.lean
9b3a60b94340abe9f7d2739329386af4bdfc071870d76e7b2751e85df77df87f  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q09.lean
35e737d7666d6cd0e3299f22cd16f44b59dac1cb364db56c686ee382bce94df8  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q10.lean
a4f607055b8f9ffb2e56926a64cbc2966539d7b53f22f7cdec7a63f88c2beb99  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q11.lean
4b25dc2ea5d8eca1cdc7c1fab65136961402655fe87336a92dc1e9af62f60c80  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q12.lean
511883b3c9e935e6655694cd0f9942a1b2334554cf5603764bc9c98dea0d7bbb  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q13.lean
3d0f890036d57d929d356e5afd389ef075052596508bb85151795cda1616328a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q14.lean
8450bdc8cb9c310038126b363bed0f77ef127904a5f49fb4ad250ecfef8c5840  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q15.lean
6cd3fb6ecda8668dbda682763b18885b6d020e5b4b2047df817610961fd34cd1  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q16.lean
898c9df46efe9665717e0822133e33b5c4064904c2fc9807b9de0554eb757c6a  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4T.lean
3600659bd45be796595960da7d138db476ee5c25f043cf08359323e51edf5065  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4V1.lean
e42c7d44efdc97f1ca91b2ac718ae19922cd310076bbc789e3e411fea5e9c859  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4V2.lean
448051632b12384d2755febebef536626fef25ab9e9404143c0530db708e23bd  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4V3.lean
5f8a1766659ad0dd3bca65967d3173ca477ed06a006e38ca24fb24c591343114  lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4V4.lean
edd096375ec1f20d883cba94c7e2d2f3d26c4ff2904a6c750fa8b65e6a57bc06  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2.lean
6cc97b6f32a977700ce601ae14174abe08fe1319a785d3bbf7442db6e5f2434b  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2B00.lean
b5532939fb6bbf8c977aad270f6fd4e86af7ab248cb349f880d6973399fb4439  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2Data.lean
30c5a67781a2a621029b6d84327a38a332e4ee4a62540189275a94bc6b31c22c  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2Pol.lean
fee4aa44e80b6bff9b4d90caeffb8e651154efdfc0a527a33a05334ae24714d6  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2Q00.lean
1ffdd282cc4ad22cd1e225b1589bb90c4a81541454bba5893dd4321db58c1a34  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2T.lean
b43b22d014b6830970f0b14ff3bb139a45757b47a53d367ca408a86af0460ba6  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2V1.lean
2ccaad9fb5eef1bfc2caf2ac1b399cee08175255ec10c65f5d647ed01cab0a61  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2V2.lean
de950521b97cfb8e44e74ac15386c0c81e26bd31a66f1724bd98473c287b42f8  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3.lean
df87c8828898e14a1e9385b0d8310ed8df291689607da14919ce93fe68ff4dc8  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3B00.lean
71752dbe6d822514b3fa7b4bc2ef652eaa01f0405c8aa5c7243f6e8e8aa319aa  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3B01.lean
1be07d773b6de7955d237f8edd83d74cabab921f1df3630bd0cf4d15e9ea58b5  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3B02.lean
d7a089b10d200ff3e62da02b11b9db57208876b142f1ff14a5ad3357f55b1e31  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3B03.lean
6b00978899d85dabd1a8ec311cdf1a3b42ba597c8860615ef55cbec0bffafc41  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3Data.lean
65eaa1a8f5033182faed6ade24b0974c99434fe5cd4a1076ff1084de10fa0f09  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3Pol.lean
5b09edc45b999db1dafacdb538e16cf71b4290acc6ac640bc20b83697b5a2aa7  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3Q00.lean
cd41a0111d5c1e1263596b0e79a35d421cd1ad481370b3ffd78c129b6127e788  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3T.lean
1c2aaf53db1d405a7a728a644cdacecce9536cb2875f2b963245774c4375521e  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3V1.lean
9792afedd60010d73427fcc6bc89a15bad462d2897c1760f4158583ee89d78b6  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3V2.lean
275c7ab561f1139dedb4b0a2f258a00ab0655a577b6dcfa1a1d1a5429fc038b0  lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3V3.lean
21aab8da57acf0badd236cf2a997971ed7c3821ec91cc0170cb8847244849a94  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2.lean
ab742926f1894d7913ab26f2b71365b294dba64504308b746903c91e07650bb3  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B00.lean
29ed5e305e3f7bbec31b9c8acd1c04436a161ec82cc8b94b3166f1272c0dcc6d  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B01.lean
c8463ea89c584e537e22ee16f94c022e122f56f2ff8a9e942c9bc46b357f6467  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B02.lean
6b5f3fc865e018b45d041a6bff165b2fb7fe68b9ceb0177da24a6b926ff3b296  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B03.lean
b31560b5e8b83ce613ab6b25dbe870149be0bc9fba82dedc31c9c188107704bf  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B04.lean
ae2319739dedf473d639c5c6674adc0f02779fe1b3fee00929396f2e255becf5  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B05.lean
cd8854bd42dedb712f8e96296e25de131504ceba66aa2845690f2b7d3bad06d2  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B06.lean
d4077cf8fcf365ecf553cbc00d55da619ca4512d5ad2d5b5ae7f4f4bd97a9815  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B07.lean
f2a93273d4aa78799f88886b085850639034b87ea49a6d9374da4dc0dc677ff9  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2Data.lean
9a0a8f706cb72797799efd91494c73d9c677e1342e72ccce85dd81ae49c09dc4  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2Pol.lean
947558fac70c15ddd680371daf889e1ee19ad85f51fe6620278a5cf325ffed9c  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2Q00.lean
c18983e695ad978e13078fb036b517879ae47550848f9621aed31aa1586b669a  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2T.lean
87637fae155c31184edffc940ea8fd6e0eaacb45b8bb5901f27fcc4109682701  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2V1.lean
6b35249c812a1912249bca7b8e5c97dc6bae336a111016062095e5244be99db9  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2V2.lean
80419638f5a3b6f0fe598f95c88109a37635cebe323f6e7c8646b33647e18109  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3.lean
afc95ba0c28443e0de6caae0957dfa5c9e0e5041611cd959c524baa77db647cc  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B00.lean
864e1c611b17ec2e7c93b83e5c4d1cc1b645525f24867baa076fd1722d73406e  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B01.lean
a0c8eec6549b6a5a4a5b9ca039d823f69cc6b61980b9ab2636884c8703b44dbb  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B02.lean
0be998e34fe47a7d5c77532196a565b67445fa6446524214a3e8929aab448bea  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B03.lean
53e12aef1873627949a8acacdc4ab86158f5402923c9cec48b9bf70ead39e325  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B04.lean
a03289b482810c528ca7fa9eebe464eb83fdd4a3d411437ca408895e6d196a5a  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B05.lean
3ec45d4c8e76d43c60bfc9e515ab87b0811886d36448b8a15e4b923e590da12f  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B06.lean
51bb8a6a20aed553b5c022b6c435fe8bb857293b8807b2e7a684862e06390c5e  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B07.lean
2b3d667ca6725493746aa2851aae5d2e1a81fc440074507248baab78f1153d36  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B08.lean
4ade09235ea26e079ee76b1d1e9cff6eaa3e74877da14dd35de2d38d2d07a19a  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B09.lean
65088236bbbb20fb295f29463186397e934937104ff46319516b5185bf214126  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B10.lean
89a62f5e42de34378923d11a7118f912f895ca9a9c0bd724bf6831eafe052b55  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B11.lean
6ea9727d9f9196f7ab6e6990529348750d2fbaf33d2803e6bbc943bbee890856  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B12.lean
e4cffae34ed41bf5fe99ed22d0accf357936e4f88f3d3cebe95cb6e5de71f0ca  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B13.lean
838e0552f055ff91b5b25d87f4148c04ad1aae2bea21c719f6bf38da3ae1a600  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B14.lean
13ba83ffeadc84bfe991b48973e0b082c4c7059679575034a3f0c0538be94de0  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3Data.lean
5518ecd5ea7e46bcea8288432535f0478cffb11c44b053f2d23bc424d99d1d64  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3Pol.lean
7a04a7cc97437840ce2245212a60bd5f7fba08c6d00802ca87c6c42ae84ac712  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3Q00.lean
d35c96450f49fb28999bfdfb6a7985bfc319749291105ee849026c2ab125e992  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3T.lean
c37c1a623f73e0cb0d2f50ae15740ec3dc5853f8fe6c138bf3983c1b3b48a001  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3V1.lean
45e8a4c6c3f994ee654a27ffe492645551d34e1108be59de8dcfb598b4abeb3d  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3V2.lean
7f5c751cd75d32ec836c7debb82150b613e8ec02d5b20a478d378ead647f10b6  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3V3.lean
1645a13a1398cbd5f59c043e0a82e47eb1a6b95073a8e6d253954af5c8066d2b  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4.lean
035b8db86b04b611979009ad8f5ffebcecff5b281f1a480240fcc00817d45ffd  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B00.lean
9741c254ee5b71a13dead0e450488e10cc1be11e99ff423af6f3f5710f5ce648  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B01.lean
8a6827b32bd2a47f1d78bca4c9c3818b13fbed0ed1fc45968b88bb000a9f3c9f  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B02.lean
f0b1dc93a1d73227e7952e3da166a3e7c4a71e64f2d8c3c33a4085dc8ca0625f  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B03.lean
7c9cca8c1687f7a2b2843c2093cf0c81f4e0f8727e4e39eb534c37dec1306668  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B04.lean
e9b57d593fefefab06ac549b12d6bdd1304d86682d706f15ca07f0c93e81ee56  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B05.lean
55b40f241e7a822943f017e38a57a1023a2b3dcb307be8dd4fe6150a3dfb0725  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B06.lean
2f6eb35996d6a7f974081911cb17c005cbb494a70cca323d705988889b80cce1  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B07.lean
de788653a0671b4bf5abaaf4c23945acff927cd249ec1b17fcd529d2a7913aa2  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B08.lean
ce4f4a6a548eace0910e4dfd7efd6dccc18389f5deea87fda6fe5dc9df188cf8  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B09.lean
02c4dcbb6f18f5c8fca50237f73972f0f5a69055c9a4a33c784d3c785ed35fbd  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B10.lean
9b917825291cd280836041027472bc861887eea3fba4caefa52427f8c26eac8b  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B11.lean
9d72e88a0023dd1df2cf3fa8a2aa3fcccbfe4d02559ab6798c1d2e9fce1e7596  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B12.lean
794233a9c988d8b989e75dd7c9a971e44355a4938097fc7bd3e32aa1126e0784  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B13.lean
823ad34bcd8a2d41a86264f5d50f50abc594f6688e381c4d881e5c43b880b67e  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B14.lean
974f7b85ff058bc118d9ece45107e4162be372b5381fbc7f17089cae0ed6d1e4  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B15.lean
e94bfe2d8d5f9a4ffdd47d5f46b428f1b2adc0d4001a1e7763853fb49fe19e46  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B16.lean
ce2084a5e04323fd563af0bd9f5085de115e4de550564e51400d17e30c2e487c  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B17.lean
56c64615ac8d123454b36da64010d28f13f22da41513f70cfba645bc41b73c8e  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B18.lean
c87562f4a842722a1101c79f72eb34940219cc1bb190ef0df316bb8e7921f03c  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B19.lean
e33fa5e866d718c64a62b17e4a0d61ae01775242127dcee53ed566c6c540ed0a  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B20.lean
c0b438641999bd913350898173cfd897546579ec47f7ffd882324a9e78e35430  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B21.lean
bdaee512e9f290f08aeedd70c4aefbce19a51d2e5ab41277f8c5139a84bb661d  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B22.lean
5192487d0839dddfe6141654ae1811c7966c2df6883c10a9361fc3f573b9738f  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Data.lean
923ed15558091f489441c1d5dad419d26b06c3618aa0e8dc499997663bed0a1a  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Pol.lean
4a2effba7d4b02d3e97e85fb09870583662fadc23e2bf2676ebabfe6898e9971  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q00.lean
d9c1bb34da39f1f0f8e2a56d3c485c03256388943eb436b0860f64e7202e8c89  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q01.lean
17f73d5e94d5107eb964e56860f2c17b89bbf887342e15f0e15912c8b975f9b6  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q02.lean
695380fc56ba99271c32eb38a58b4a6a623d88de196745db06cbb4136876b632  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q03.lean
83b6d008d39e8530627a3971f1d71568ff3784a79fe740ed4a0100eee7a7dc7c  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q04.lean
3239779a9dbe7043eaec131cef48359f53d4fe0826fb7c0853270db81696d27c  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q05.lean
e43889842f4215fe2a3b2a29545a86813f0ae08fcc6b885b4a81cb0b97c1161d  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q06.lean
e6dd03bf3e45bf2f9707308eb3d42e564df2e433b64079b58ae0de58f04a0899  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q07.lean
034652e87198e7f99a78ff3443a405db88fdad32a1740d5deee17c067ca3eef6  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q08.lean
3c9ebee6a24a69aff511a670f11e0bbc674792345f75341fb2b1d271d421b0c0  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4T.lean
5aa7c739ad7840269ed34ae8b2510149be3d0786adaf9e2d7f0e336350c621f8  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4V1.lean
cef0abe1731ea219d755c7ec18eda0cd0b4d804aa4e8a7ce9e8cb5b84752c1f1  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4V2.lean
49a8c6bf2905ae6b62926aafbbff41922a7f60142a8abd0f10069ce017c78405  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4V3.lean
b18ef462240aea0ca31d70d2d9c93da6ceff65164c3af55ccc35280160d4409c  lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4V4.lean
25af935b37f1e79a8c969ea9b600e2eee65f633e63fbc5178631bf12b075637a  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2.lean
b0fd027b92d89f85959c24a05ba8b2cb4dec4ed969d2b5b35e493fb36b858ae6  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B00.lean
3886e0b9706755ee8f9a997160daab83a35996a07ed3db1b75f80c45d85f17a1  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B01.lean
01cfb2bde2d270b932b58f02fd5ae3586df35423bc1bb2bce013f6f33e6bf4da  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B02.lean
daec7ef31e216ac173d20893762d64fc8b57b6478bd13fd29ef0d628da6969c1  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B03.lean
5a2ee057f4839521d87e98379df0d748ec3babd8209beb8728b25e97d28073fc  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B04.lean
e5bb9067be7b5866e61347d0d67dd29ce1cc80bc351a4d2dce6c7c4e25c8b26b  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B05.lean
f72eba8a7b95f256ddb86e534f84893d25e80c0ccb11322af6217c7ece09c627  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B06.lean
76fa44695bd68bab330d64073d0fe482f70d96f80b3eb8cef24a3523427428e1  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B07.lean
7ac5a609003cee753e0dc598d057a6a7d29820c05684383ff1313192471565bc  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2Data.lean
3d8f0512e21802bf849b0d49fb27fba0ff7ae27ca2a47eec12070ebaea60bd75  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2Pol.lean
3bf490bc4836d51d72f33ade8b5a0da8512dd5cc208a22479877f72ed1224874  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2Q00.lean
7563c884c99a48ac8373a2394db78b1922541141f6a50d841f12fde72f66aa17  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2T.lean
2b86f86b6299620a1e121afe68f3a46a847ecb80d8211de88da81053d39df159  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2V1.lean
4d4bf34a488f7bae039d523c37c0e2a34af1a44f4e315e1cccfb8b16802ecf90  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2V2.lean
d4db5acf045215eced730badd6244b6719eebefe6d5f8eb59c60ef6b3fbe0437  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3.lean
fde16e6b7f57e2c72fc97e3619fc16d3053466d64ca419acce2038360303af38  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B00.lean
6ea8d1ba3bf44ab19f7b4266d76056393086d55974bf00b02f2dc56ba38ceda3  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B01.lean
34a069ae601c2d1d8988c5a84abb7206abbfe49f37dc85102edd2180255a9b11  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B02.lean
d3d4a0d3517d143c8f50f68c21d339ec0bdb36bd4b37f40b347e0f13232d0ba1  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B03.lean
3e16f24bb94fb42b3e7718161a32b2439abf1c6223851b6ec757850482156c83  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B04.lean
b8efe3fb94163d4187d2bad4a73eb00b6cbce37936fc5c4974277d96b1081253  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B05.lean
a5d2451a315dc3f720df8285f64bef4229320d6347f83a2f18a3f57b0c66a841  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B06.lean
3aecffac5e5a1e8dba983ac2398e4a16b7fd0d063d627f84e0619a14d64ce9fa  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B07.lean
7669fa40ad8506ea355399eddcadff84c91c4b0b9155a0fbfc0b093f51734b33  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B08.lean
848ba8d0b182f1080ebe6a2656aeaa7017b05333b0c152af7509c733c51cb5e1  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B09.lean
25a2bd6adc3a65eae299dc9ddffb4c4be949612195423716355076815aa987f3  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B10.lean
f627adacbfdb1d8d5203d4aaeaaa17dc4483ebef8788496eed3b61e95407e33a  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B11.lean
9b100a856f101f32652efa1bd8b5c5ee0627c6fa9eada4d2f657d077a1a00ec4  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B12.lean
b7e02caf89ca5f70321c3320425883b8a997b7226cb482eba59e15496e135fd9  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B13.lean
f4ceeeb38881a7a2f93677b5c74b7e08f6e511699ad47d1032dbcee1c8631345  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B14.lean
e2ccb18793561038c9f06073e0464eb938f8386e27d400858f5f6ebb5bd6e2cd  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3Data.lean
d1129f1c71532ade9f0020271b4a10cbc5fd0a4cb87bbf3799cecebfb7ace6c8  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3Pol.lean
9144916e6a672916d2bd0e1a0ca61acd09cd4c92a22462ead70b1b0b6e53d209  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3Q00.lean
45f281045593e6d10d53b236c573023417522fe8a539c5e62601758afc2621d2  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3T.lean
435bd763a7ffc0d5490a32a8a59e5a490f6413a7fc507f7704fbf3aea9e89803  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3V1.lean
43d825cb3256f0ce6e70d8d917a4287f2e36bcf10d1b79b713fb49c93fff50fc  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3V2.lean
14b8ba627d8fbc8157354843ea9c5a88bfed2c6516c6019fc99c74c7402906cc  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3V3.lean
3d0ff90409552b5e0fd5daa77d47a9cb9d663e42b79a8f4da1a41b49a6b39c5a  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4.lean
72b6483f09fd37bf67d3c13d39bc1fab529d1459f2aa217c88fb6ad67cfe0734  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B00.lean
1cffce1de760c160a7db11b5f7ef45ab050535677b0f452ee0799a371a2efae9  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B01.lean
6cbb1dd8713af530c4d1202c9633ca13383adbc2bd2fce0be0b6d7544b77f2a1  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B02.lean
a3f14e6c7fe01c0b980ea87729559369b69ed6b9f4795b55a0b25710721f1012  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B03.lean
de75e397d73409dfbe9831fe095b51aa91f3bbf2b4a2deda10cd7d6e2059b9f4  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B04.lean
0a52e53c116fea219280b215ca3c9aeda4cc913be199c9f2105fc209d4704037  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B05.lean
0998448bd5e15e5ac9068f0ce5784ed49d7d2e969e09d2dc6a916b30dd35ed72  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B06.lean
c6691a25fea68a6353998b9c928ae5a2c38dcb7a4ad42a0dc34f0134ee4c7aa8  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B07.lean
bccf1d7523b02af82aa2804b1bf7dc25c7e7f5a70eb5bc50d972d9bb2eaba8cd  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B08.lean
41e15b27a4472db2bd29fafec2b1c82267b566358f6cd5cba9692ac59b2b2ecc  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B09.lean
65722c23f12940ef14577c4da83fcc6ed65a5d5d3a0c3aa9643ff280903e5ca7  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B10.lean
c21a7b11614fa182a36fd0885e6c85624b06a25f0bd1253cb2276410797e9bc5  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B11.lean
b1ccad55a58169022e5795634e89d0314416edb15f4868e58d9c2d7aaa52fb3f  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B12.lean
e0722d279d54a2f1af08f461e0345c55f7c2677e436c771e2aa66e946e51d251  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B13.lean
bdc42da9b98d7dc34cd89d034b8cede637cc21e4776b70714090b807e347733a  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B14.lean
77f5480aa01c8d422ed86e3c25ef67ebacac20d92d2fddb65d6da601cfe4908b  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B15.lean
cd21072825d68ec4d16a29c8434b5714b7ee86c5e888c14e50b4e293b74aca59  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B16.lean
82ea447c44645432d868b27ae4eefded96ec3b64273aab431c5f64fdc0b10c63  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B17.lean
67da2907e3cef308307f1630e033dc0dbfed335a08345b9200dde69dd62a6572  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B18.lean
40d23f43e0607e856600e1378a08a17b091909a7a917dbcf3f15551329c012e1  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B19.lean
9a358035633faf05159e959689212f754f353e5b2eb5b644299c12abd67773e9  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B20.lean
8fcefb5184146dd5315bae4b2a335fbea041869fc53205998cf11f866ce72bca  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B21.lean
733c3e5ba53743041babb8da6b15f36dac42a8b9f62aed152cc8b260df08ff81  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4Data.lean
393a8bc75e5c02162590afd4d025ab6ead5611104a4f8b25bf79e7856acfb852  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4Pol.lean
6a76565b6adddc099cc595886e3e50d19fcee2eee11fe999326b223b197b43cf  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4Q00.lean
c43fcca7d38c2b8068f4874521883d4dbd688810608db4dc6ec703499fd88451  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4T.lean
cf8c85f9d335fce4e79c540816d0709276781b789a964a793a0eae30741ce669  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4V1.lean
17ec3f9518d70a965d0891d736f13baa8bed179ae02210ab5ee09aafef47b213  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4V2.lean
7ce89a3125f88ab85ecbb661f3d80b4c3506d3bde48640c2d0f3e7822a4594b7  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4V3.lean
b6e54e232894f7358fdd3b3b12e16d16119ea47fd10a15e0ede7a34b950b91f9  lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4V4.lean
12db73432a6c7d85fe6a2040fefe6ab6b0c3e8360b458b2c7f53dff081a91ed8  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2.lean
5aed94fccd7cd89b00ff59278e6b60e2492a4c8a8d6333438d4c9bbe83a8b695  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B00.lean
df56336f76e1bff6c7491f1a138911479c5a960295193d96d1155b74f80c3186  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B01.lean
cc7e4d02da6eb0d9ba539eb906066f41fe6072b1407dc4c4f496ce131147a57a  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B02.lean
6d3334fc8eec314db1a350db05533f00faf85c01dc2b18e1cc1fda9bb16c65a1  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B03.lean
3b0540c2e509fd790edc0e5fc4e34ee992bcf6dcda2928f803073ddb7a776357  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B04.lean
a5b52f53a64c055501c0cd34ec5b7cc821e9fef55c270bb5c821ed6a99f10afb  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B05.lean
abe8093cfa437fcd3d49e681e0f7239ac7b1d8a35f05806d8b5d330efe2da845  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B06.lean
b4e3b73328a3c4775dc6caa4d6900e29c6b6a9cb096bc60ebf9045b972ffb749  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B07.lean
6c9d324fbe52e7c443c16a8152c427caf46cb3f8198ca4075400410d8b59fc79  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B08.lean
06933c181cd1574d087c8959419e26dd79eb8402dce25c6c39e6a6beb97c5be7  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B09.lean
d73968d13916930df278239b83e93fe1be641e31017dd8ef44333f6b9c8dff1a  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2Data.lean
f7880aec9966216c69e11061fb77679fda0beac6cd41999650932a650778b1a4  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2Pol.lean
a208253ac5ffc33e4f6bc4ac891c9a5893f35466e2e7c3d6bc497d9bdad16004  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2Q00.lean
8202cdfb74d5def6a654d6812a5996051e5fa0096902da6613291a19708060fa  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2T.lean
e613dda8c638e09a0032769f67eba02fd22b0d59eb13ff4e7e2f5b507d0d5f57  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2V1.lean
ea7f00dcd5a2ef90a1ff83366437da8b61deba528ca67ecc5890a3f698bf3c6c  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2V2.lean
43d8d8c0de1183b0a2bf12821f9f88abe17af5276b8cad0b12061b1fe8d5cb4e  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3.lean
4e91b677e085bcc56cfaf1677cbd339a9a21e3bf25e5366bde1d37c509005a10  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B00.lean
9a8c9d1116ea47a1f978e7d9cd93cecf33468001e08c37b1699236edd79c491e  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B01.lean
517438ffa59275f46a79eee9df2f670d973b6c25a1423cfb34b8dcbf0d8c8c78  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B02.lean
22e196aab589fdeedb32ee770deb1756e06c57517d3230e1e271ac1072cb7bac  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B03.lean
2515dbfc55b1cec335eaadc3fa00e704eea2ca52189c0c4c581fd797bc56ce44  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B04.lean
828e044bdcd2475d723dc8ae0264bc60ee0529112f8dce60689ab1e3956bac0d  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B05.lean
0ec599cf099afbd28c0c480871469dd18fde2fe080505e3462093673947debd4  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B06.lean
b1a514556a47bf305b3527238ea2fbf8f9b53fb3abb6e25a6daa7b30c3022c18  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B07.lean
b7d6e1af9b9c8e090f727787edbf8f1180631df96b9b67e067e890408322c905  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B08.lean
1aba05059d8bc06bc96ea049418392c7d832fee5f063c45af2baaba84001b4ee  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B09.lean
18779aca61ad42fa8126cfdac8836b6c096ba4480883bb6ad1664fe5fff7e192  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B10.lean
089fcb685bbf5b1a9f669eb984323e448da97d0fae91a28469e92458c1a87bde  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B11.lean
a3cf7197a34be0cf6117f00688ce625906d4e85fb21139bb32451816e4ac4697  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B12.lean
d84f3ac96d032c842307f83acf173a273d8ce607b3626edfe82073dd48fb8082  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B13.lean
f29408394dca3a19f169de704ce521beefdc78b9753b114e6f556dc4a86598ab  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B14.lean
ec9642650e4503db11e9929694d4de79a86243e8c229906118f1cf383e5247a7  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B15.lean
9d33faa5f31a8c533b6cdd2748b36b97dbcc06699e019576942af2b8ca930056  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B16.lean
19ea0b9e7b8021a24eb1928b446619885ae8265ec6a78cfddcf088bd4fd4f2fc  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B17.lean
634d05fb0e8aa345a8a28dea692cb28180f8610df3c18bd11e07fe7cc387228e  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B18.lean
ea41b2eb56c7b8fec2bbed6c31ad44f283d8d6ab7e2ff7f26423393104dee4b0  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B19.lean
6cddb0b9e5c892d52a8d048206395ec65f4a2fd387e4781b9714d3cecbc0eb1f  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3Data.lean
b8cbdaf1040feb1cbfa2048053101aa49658e891ea284e0608b4574a674f0494  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3Pol.lean
98d538a86b5b107b91e10b67ab31fe9da572c379a55e484b8e4ded15a885191b  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3Q00.lean
49403f552535a414bb31f6bc6e9655f485144403e4694e982efc47193d67a9fd  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3T.lean
67c05474cf2721a3078fcc1a62d7c737e218836a43f4cbd2880d4837d0b179d6  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3V1.lean
4edb23d8957ea75abcc6375b374cb735027453609d6ffff78199bb3aa6cc2947  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3V2.lean
a2db523fe8e0a7c3a730a6856e0f978f1a2400705d566c0a4cb79c90dd1043a7  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3V3.lean
285e5c59e9109e5e0f3117d03acd337b612dd8a2531c4b512bc1af2a50a9ee79  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4.lean
d673baee1d1e03356e2e4a612d3d5111ee8ae0d3b226f75a76e2f182c76ee88f  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B00.lean
edcbd6170fb4cb4495a616bdf50f6f15677352cd1355729affbca81ef3fcde68  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B01.lean
bece33a7ac84ef4095e9048f1ddd48a6db5a925e527c3737eb3bd6dcb57ac04f  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B02.lean
feb50530b686a31d8e9a1bc75628a4d4c1b601d22054e4e070e297be7d10094f  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B03.lean
6113e7f6affe2b0753a15b941ab05fddf6e17e566b9bc187cf00b372799d656c  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B04.lean
014d096694fdad527fa5b1e1693583733041885a2ff4832c8c09444203dce69c  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B05.lean
0699a364292f7745cd9a5678502489d132c068cda14f06c368c333e121b3f4c2  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B06.lean
1419faf9eb9b8afe5bc4a6de5d8d681faa54da53c5b4b29aae84eca9f7d3571f  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B07.lean
4803fb025b27d0149350bc77378063cc22263920ab5f6a87398488880ec22fe6  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B08.lean
c05f5d322db509c828b268d4b10aebec0b5c82f7f5178a7653e9cbbd002c0a49  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B09.lean
fed1644b111ca242e125cebf5106457027ca001ab2253ec5cf8792a265e51f41  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B10.lean
b9febbcd8faa0ea613de7f7e71bd3f4c9eda2858031fc59253c712fc030fa9c3  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B11.lean
2f3a32bafe5fabe12d48714c8e49c16f2cb53e3ada9e8e6cc316c4cd1277e1a6  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B12.lean
da0325a588bb5ff562e84b8aa163fdeac13e35bf135953cfd602ebd968e00f4a  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B13.lean
bc472516f710c918b907b92aa91b3c0d0d9b3e9e9cb4423cc868f39dd7377996  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B14.lean
c0d13f766ee4c185a5f3cb7acd779234e3649fe60b7a116925c3387a32334de1  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B15.lean
8649f3ab3b088406ab60061c394ca8f9b488bee8881080e1d25159a84570d9ed  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B16.lean
22eb44ec7f68ea38ed51406c9b7ae9b8f8ef3bce28132ce662428a7259ca64a7  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B17.lean
d62fc370918b0a531447e07e388e32a4ccc13ced978b6cf203959b7fcc735db1  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B18.lean
749867fd84c437a97d1fb96a7718e2588778477d85e68ab447dd5c77dd1d3f69  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B19.lean
0cb2cf8fdbd05e21c6fa9d01c60236c34f13b67b1d92a4c89223917d0df9f01c  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B20.lean
c39ae80c097d983f6cf72148607542abadf1e675a5189e6dea7ac512f9cf6f49  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B21.lean
04814b3fa3babdf45bb906238a7436c01c02affafcc36641bd1e2ae799ab4996  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B22.lean
731a5c2a4877a8373c0f1ed10ef8c7b9e6f16a91bf2966bb632d51ce9057986d  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B23.lean
ea876e61c927fd740dc5ad6f1fc729831383d8369d5ac226cbce09b04603b90f  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B24.lean
4b7a923455eab4341fbaf7e82ce2143825a17f0a67450f56a9f9e078079fe052  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B25.lean
94b393ec2e690a45bcdab83222930e2b89f8ef1afcd0dd39c971b2de51c48b0e  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B26.lean
2ccc7fbe62bcd8258626fe2300ccdedaa69b3ef31ec62e527002c7cf815f75af  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B27.lean
3c1b72377477425f13fff061e5ef076b10ab04d52c43dcd1bb1d8d70d623d578  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B28.lean
bf84a99183bc90a064ae8a919bdaf808b118815543e2eae2afaac8263e057388  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B29.lean
ee9777ec35fddc9824ebabcfd76cb39af274f37860e68b302db3bc6b35a4dc6c  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Data.lean
e8e59e8c197c4016249eb09b98b675116208a38602863f4b8183e21ece644ea5  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Pol.lean
32b14bbf48d25819081526ed441cf35ea9d4680cefc006667a265b5f077386c7  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q00.lean
724e9c92f3cae0394d6e3826dbf8493b3c6cc5b75902b08878fc1277012e0f4e  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q01.lean
a16f2733ef60dc38dd8921125abcb19899537d505d9b4801627c44afd98a96b9  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q02.lean
871929ce4b13ba477182c0296deda8f59734b0c111d94d5b65be47d9d92f1a70  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q03.lean
fe1518940eed61e0a58a6505276b133c07e364579c671d609a545efeeaf6963d  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q04.lean
268412db89a73e311c392a970bf1d9b9f78af7ed36886f4176b881c65113073e  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q05.lean
ae31e6c748134bdf1a6a4c2af12f9c0f8a03dceaf7e4c62106520404d31f9f93  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q06.lean
9e94ad86db293d9b38d40ce81ed4f3ab169279030548a7d0f5dee2404e66d93c  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q07.lean
d60b838c6480e0749c83016c4331231e14db92068598dee381fc25e9b000d6ec  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q08.lean
51149b7783bdb720243efb3ab3d74bfbdbcf636771ec1d4c759eb482c7f4a0b5  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q09.lean
8e5701ee10c4687748d31dee128508c9ca4f2f2fc5b9785a502c0672aa08f2b5  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q10.lean
1f3a71aedfa23b9013ca73d1bf11aa0e45eb705b653e3520e5471c5f846f2416  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q11.lean
79b6ae84a95f040ad6cfd2d9dc09b702046526daed488081d749c5a47bcf7a60  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q12.lean
7eb307bc033f78028f6956e08c9c3f3bafe75108cbaeb117d98712b9d67915d6  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4T.lean
976563995900774952a80a3fca5551430a890bea7d291fa878c26395813878e7  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4V1.lean
db764d3516a299fc80277b4232e40587b82d73ecfeaabaf0023007ffd77ae8b9  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4V2.lean
38aca5b9bd07ae5aefad15a4506c11559a0acba5fc1ddaa94692eb9685d4881c  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4V3.lean
009f80cfef890766cc0304969363d2e525a52ff85425cd96a940dd1a67c88633  lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4V4.lean
d1f40522ee26ed9b572c417a7f8da2d6a730d585e2fd8bddc73da7285056cfc6  lean_certificates/tools/axiom_check.py
cca8abd7f26177f1ef9babc4bd101156ec49d1a36ef6820069b965e088ae6080  lean_certificates/tools/build_certificates.sh
013b17bb1d57c2a36ec6fb767adfcaa14bbe3995705fb3057233cd86a1938a2e  lean_certificates/tools/forbidden_scan.py
f9ada62896c2231df1f3a3d329aa03205966d3119883031be596984d3aa39275  lean_certificates/tools/meta_scan.py


==> anc/formal_companion/lean/DECLARATIONS.txt <==
AGFCert.Hopt_family_lb
AGFH.Hopt_ge_three_unfolded
AGFH.klSum_chain
AGFCert.Hopt_65536_gt
AGFPot.Fopt_le_eleven
AGFCert.Hopt_65536_gt_two_Fopt
AGF.agfv_c08s_claim_C08_support
AGF.agfv_succMass_eq_snOf
agfv_Fopt_le_of_leakage
AGFPot.lossSched_rcProfile_le_rcBudget
A36RC.Fopt_le_rc_tower
A36.succMass_qSched_le_GrRec
A36.GrRec_mono
A36.Fopt_ge_mean_bridge
A36.Fopt_ge_envelope
A36Det.det_schedule_length_ge
A36RC.relabelled_rc_hard
A36Sep.separation_unbounded
A36Sharp.sharp_envelope
A36Sharp.sharpKap_lt_36
AGF.CapV2.agfv_apb_claim_C08_all_policy
AGF.CapV2.agfv_apb_seed_succWithinOf_le_GrRec
AGF.CapV2.agfv_apb_seed_envelope
AGF.MB.agfv_mb_claim_C08_mean_bridge_closed
A36RW.Balanced.hardcap_optimum
A36RW.Balanced.hardcap_optimum_outLim
A36RW.Attain.sigmaStar_KL
A36RW.Attain.sigmaStar_capAS
A36RW.Window.window_two_sided
A36RW.Window.thm2b_upper
A36RW.Balanced.lemma2a_printed
A36RW.ExecMean.lemma2b_tail
A36RW.Converse.margUnit_balanced
A36RW.Converse.policy_outBy_le_succ
A36RW.Converse.policy_outBy_nonneg
A36RW.Converse.policy_doneBy_le_one
A36RW.Converse.deadline_le_GrRec
A36RW.Converse.outLim_eq_outBy_of_capAS
A36RW.Cor2a.cor2a_characterization
A36RW.HV.cor2a_bounds_Kdelta
A36RW.Balanced.cor2b_printed
A36RW.Balanced.cor2b_LF
A36RW.TVJoin2.cor2b_LFgen_inf
A36RW.Cor2c.headline_cor2c
A36RW.LHUp.ratio_Theta
A36RW.HV.thm1b_Fopt
A36RW.AppGSep.Hcal_eq_harmonic
A36RW.AppGSep.log_add_half_lt_Hcal
A36RW.AppGSep.S2_succ
A36RW.AppGSep.S2_le_aux
A36RW.AppGSep.S2_le
A36RW.AppGSep.one_le_S2
A36RW.AppGSep.log_gt_of_towerT
A36RW.AppGSep.add_eleven_le_two_pow
A36RW.AppGSep.Kdelta_log_two_le
A36RW.AppGSep.Kdelta_tenth_le
A36RW.AppGSep.sep_log_two
A36RW.AppGSep.sep_tenth
A36RW.AppGSep.LF_lt_LH_log_two
A36RW.AppGSep.LF_lt_LH_tenth
A36RW.AppGSep.pow_lt_of_mul_rpow_neg_lt_one
A36RW.AppGSep.two_rpow_neg_mul
A36RW.AppGSep.half_pow_mul
A36RW.AppGSep.gamma_lt_one_requires
A36RW.AppGSep.env_prefactor_lt_one_requires
A36RW.AppGSep.gamma_thresholds
A36RW.AppGSep.env_thresholds
A36RW.AppGTable.one_sub_exp_neg_log_two
A36RW.AppGTable.exp_neg_log_two
A36RW.AppGTable.S2_eq_sum_range
A36RW.AppGTable.Hcal_63
A36RW.AppGTable.S2_63
A36RW.AppGTable.towerT_two_pow_two_pow
A36RW.AppGTable.rpow_neg_two_pow_le
A36RW.AppGTable.c08Envelope_le
A36RW.AppGTable.LHgen_ge_peel
A36RW.AppGTable.LFgen_le_towerT
A36RW.AppGTable.LFgen_ge_of_env
A36RW.AppGTable.RFadapt_ge_of_env
A36RW.AppGTable.RFadaptAS_ge_of_env
A36RW.AppGTable.log_two_pow_add_one
A36RW.AppGTable.table2_row8
A36RW.AppGTable.table2_row16
A36RW.AppGTable.table2_row32
A36RW.AppGTable.table2_row64
A36RW.AppGTable.table2_row128
A36RW.AppGTable.table2_row1024
A36RW.HV.thm1b_attained
A36RW.LHUp.appB_headline
A36RW.LHUp.LHgen_Theta
A36RW.LHUp.LHgen_antitone
A36RW.Cor2a.cor1_formal
A36RW.LHUp.Afix_Theta
A36RW.W11.Fext_le_Hext
A36RW.W11.Hext_eq_add
A36RW.W11.Hext_eq_top_and
A36RW.Relabel.KLx_eq_neg_log_add
A36RW.Relabel.KLx_schedLawE_profile
A36RW.Relabel.lemma1e_balanced
A36RW.Relabel.orbit_chain_rule
A36RW.W11.each_restriction_needed
A36RW.W11.hardcap_TV_optimum
A36RW.TVJoin2.thm1b_TV_attained_Kdelta
A36RW.TVJoin2.cor2a_TV_chain_Kdelta
A36RW.W11.cor2b_TV
A36RW.TVJoin2.cor2b_LFtv_inf
A36RW.W11.cor2c_TV
A36RW.W13.classId_of_exact
A36RW.W13.hardcap_optimum_P
A36RW.W13.lemma2a_printed_P
A36RW.W13.cor2b_printed_P
A36RW.W13.headline_cor2c_P
A36RW.AppJ.thm_tgenv
A36RW.AppJ.TG1
A36RW.AppJ.W16.TG4_ii
A36RW.AppJ.W16.TG5
A36RW.AppJ.W16.TG6
A36RW.AppJ.TG9
A36RW.AppJ.TG10
A36RW.AppJ.corA_capKLSetAS_full
A36RW.AppJ.markov_split
A36RW.AppJ.corB_asymptotic_full
A36RW.AppJ.thm_tgenv_sharp
A36RW.AppJ.corD_capKLSetAS_full
A36RW.AppJ.corD_rounds_full
A36W.WAFinal.WA_policy
A36W.WAInst.WA_envelope
A36W.WAFinal.corA_KLx_ge_outLim_capAS
A36W.WAFinal.corA_rounds_outLim_capAS
A36W.WAFinal.corB_execMean
A36W.WAFinal.cK_288_le
A36W.WAFinal.corC_rounds_outLim_capAS
A36W.WAFinal.corC_execMean
A36FS.Thm7C.thm3d
A36FS.Thm7C.table1_rate
A36FS.Thm7C.thm7c
A36FS.Thm7.thm7b_lower_liminf
A36FS.Thm9.thm9b_liminf
A36FS.Thm7.LFad_le_LFgen
A36FS.Thm7.thm7a
A36FS.Thm7.LFgen_ge
A36FS.Thm9.thm9a_full
A36FS.Thm9.LFad_ge
U7Kol.U7_paper_sup
A36FS.Prop2.prop2_main
A36FS.Prop2.LHgen_ge
A36FS.Prop2.LHgen_le
A36FS.Prop2.LHgen_zero
A36FS.Prop2.LHgen_isTheta
A36FS.Thm8.Main.thm8
A36FS.Thm8.Transfer.transfer_TV
A36FS.Thm8.Dilution.cor5
A36FS.Thm8.Dilution.thm9c
A36FS.T1.thm5_F_exists
A36FS.T1.cor3_F
A36FS.T1.F_relabel_eq_Fcount
A36FS.T1.thm6_F
A36FS.T1.cor4_F
A36FS.HFS.thm7b_upper
A36FS.HFS.cor6
A36W.FU.FU_theorem
A36W.FU.FU_policy
A36W.FU.FU_LF_le
A36W.FU.FU_small_n
A36W.FU.length_bound_le_C_FU
A36W.FU.FB_KL
A36W.FU.ExampleFB.succCount_ex
A36W.FU.capKL_witness_FU
A36W.FU.capKL_witness_singletons
A36W.FU.mem_capKLSetAS_iff_outLim
A36W.FU.RwF_upper
A36W.FU.RwF_lower
A36W.FU.RwF_lower_printed
A36W.FU.RwF_two_sided
A36W.FU.RwF_two_sided_printed
A36W.FU.RwF_asymptotic
A36W.FU.RwF_asymptotic_printed
A36W.FU.RwF_asymptotic_all
A36W.FU.LFgen_le_mix_nu
A36W.FU.sharp_mix_nu
A36W.FU.sharp_mean_upper
A36W.FU.sharp_mean_lower
A36W.FU.sharp_mean_two_sided
A36W.FU.sharp_mean_two_sided_ad
A36W.FU.LFgen_lt_RwF
A36W.FU.RwF_bites_instance_1200
A36W.FU.sharp_mean_two_sided_instance
FSCore.RemMixf.rem_mixf_limit_four
FSCore.RemMixf.not_eventually_mass_le_of_le_four
FSCore.RemMixf.const_lt_half
FSCore.RemMixf.etaInf_le_one
A36W.FU.R.theoremR
A36W.FU.R.theoremR_policy
A36W.FU.R.theoremR_LF_le
A36W.FU.R.stageA_bound_III
A36W.FU.R.stageA_le_eps4_III
A36W.FU.R.ladder_term_le_general
A36W.FU.R.Mstar_le_of_n0R_le
A36W.FU.R.arith_le_of_n0R_le
A36W.FU.R.stageAR_length_le
A36W.FU.R.length_bound_le_CR
A36W.FU.R.stageA_geo
A36W.FU.R.theoremR_geo
A36W.FU.R.theoremR_geo_loglog
A36W.FU.R.theoremR_geo_LF_le
A36W.FU.R.theoremR_fixture_three
A36W.FU.R.theoremR_fixture_bulk
A36W.FU.R.theoremR_fixture_small
A36W.FU.R.theoremR_fixture_NgtM
A36W.FU.R.theoremR_geo_fixture
A36W.FU.R.theoremR_geo_loglog_fixture
A36W.FU.R.w3_three_values
A36W.FU.R.w3_not_const_on_A
A36W.WAMixMean.LFgen_ge
A36RW.AppJ.W20.corD_rounds_Fstar
A36RW.AppJ.W20.corD_RF_gt
A36RW.AppJ.W20.corA_RF_ge
A36RW.AppJ.W21.TG11
A36RW.AppJ.W20.cTG_lt
A36RW.AppJ.W20.corD_execMean_ge
A36RW.AppJ.W20.corD_LFgen_ge
A36RW.AppJ.W21.corC1_two_sided
A36RW.AppJ.W21.corC1_no_uniform
A36RW.AppJ.W21.Remark.remark_RF_eq_one
A36RW.AppJ.W21.Remark.remark_LF_eq_one
A36RW.W22.repaired_relabelled
A36RW.W22.repaired_not_policy
A36W.HL.HL_bound
A36W.HL.HL_bound_simple
A36W.HU.HU_schedule
A36W.HU.HU_bound
A36W.HL.LH_theta
A36W.HL.HL_hardLength
A36W.HL.HL_hardLength_asymptotic
A36W.HU.HU_hardLength
A36W.HU.HU_schedule_anyLabels
A36W.HU.HfeasE_pointMix_iff
A36W.HU.HU_pointMix
A36W.HU.HU_policy
A36W.HU.huProfile_sum
A36W.HU.one_le_of_mem_huProfile
A36W.HU.huProfile_nonsingleton
A36W.HU.tauCount_huProfile_of_lt
A36W.HU.tauCount_huProfile_le_half
A36W.HU.tauCount_huProfile_le
A36W.HU.oneCount_huProfile_lt
A36W.HU.huProfile_length_le
A36W.HU.huProfile_split
A36W.HU.huProfile_eq_geoProfile
A36W.HU.blockTC_le_of_quarter
A36W.HU.blockTC_HU_le
A36W.HU.blockTC_HU_singleton
A36W.HU.KLx_HU_le_tau
A36W.HU.KLx_HU_eq_zero_of_small
A36W.HU.HU_arith
A36W.HU.HU_rounds_eq
A36W.HU.HU_fixture
A36W.HL.round_term_eq_avgBlockTC
A36W.HL.round_term_eq_avgBlockTC_of_injective
A36W.HL.KLx_schedLawE_weighted_eq
A36W.HL.KLx_schedLawE_weighted_ne_top
A36W.HL.SI1_weighted
A36W.HL.SI1_weighted_withTop
A36W.HL.round_HL
A36W.HL.roundGain_eq
A36W.HL.rounds_telescope
A36W.HL.SI2_target_free
A36W.HL.SI2_weighted
A36W.HL.mix_peel_cs
A36W.HL.mix_avg_bounds
A36W.HL.HL_simple_le_max
A36W.HL.HL_asymptotic
A36W.HL.HL_asymptotic_explicit
A36W.HL.HL_example_unit
A36W.HL.HL_example_two_values
A36W.HL.HL_example_squared_term
A36W.HL.HL_nonvacuous
A36W.HL.HL_asymptotic_balanced
A36W.HL.HL_asymptotic_balanced_exists
A36W.HL.LHgen_le_length_of_KLx
A36W.HL.HL_hardLength_simple
A36W.HL.HL_hardLength_asymptotic_explicit
A36W.HL.one_lt_log_three
A36W.HL.HU_rounds_le_sq
A36W.HL.HL_hardLength_example
A36W.HL.LH_theta_instance
FSCore.RemMixf.rem_mixf_incl_ge_two
FSCore.RemMixf.rem_mixf_incl_lt_two
A36W.Attain.fixed_schedule_length_theta
A36W.Attain.common_length_two_sided
A36W.Attain.RwF_asymptotic_R
A36W.Attain.least_adaptive_hardcap_R
A36W.Attain.sharp_mean_two_sided_R
A36W.Attain.sharp_mean_two_sided_ad_R
A36W.Attain.theoremR_policy_floor
A36W.Attain.common_length_asymptotic_R
A36W.Attain.Lfix
A36W.Attain.Lcom
A36W.Attain.LcomRel
A36W.Attain.stageGrp
A36W.Attain.Lfix_spec
A36W.Attain.Lcom_spec
A36W.Attain.LcomRel_spec
A36W.Attain.Lcom_le_LcomRel
A36W.Attain.RwF_le_Lcom
A36W.Attain.mixLawE_muFF_singletons
A36W.Attain.common_length_lower
A36W.Attain.common_length_lower_any
A36W.Attain.LcomRel_le_lenFF
A36W.Attain.common_length_bounds
A36W.Attain.RwF_upper_R
A36W.Attain.RwF_two_sided_R
A36W.Attain.RwF_asymptotic_R_all
A36W.Attain.LcomRel_le_lenR
A36W.Attain.common_length_two_sided_R
A36W.Attain.sharp_mix_nu_R
A36W.Attain.LFgen_le_mix_nu_R
A36W.Attain.sharp_mean_upper_R
A36W.Attain.Lfix_lower
A36W.Attain.Lfix_upper
A36W.Attain.Lfix_bites_two_values
A36W.Attain.common_length_bites_1200
A36W.Attain.common_length_two_sided_instance_1200
A36W.Attain.RwF_R_bites_three
A36W.Attain.RwF_asymptotic_R_instance_three
A36W.Attain.sharp_nu_R_instance_three
A36W.Attain.instances_unbounded_R
A36W.Attain.sharp_mean_two_sided_R_instance
A36W.Attain.sharp_mean_two_sided_ad_R_instance
A36W.Attain.exists_large_class
A36W.Attain.hg_of_values
A36W.Attain.RwF_asymptotic_q
A36W.Attain.least_adaptive_hardcap_q
A36W.Attain.sharp_mean_two_sided_q
A36W.Attain.sharp_mean_two_sided_ad_q
A36W.Attain.common_length_asymptotic_q
A36W.Attain.theoremR_q
A36W.Attain.size_condition_neg_unsat
A36W.Attain.size_condition_univ
A36W.Attain.growth_eventually
A36W.Attain.geo_loglog_eventually
A36W.Attain.geo_loglog_eventually_all_C
A36W.Attain.w3_image_card_le_three
A36W.Attain.tailF_two_half_400
A36W.Attain.Mstar_le_400
A36W.Attain.n0R_third_le_1200
A36W.Attain.q_instance_three
A36W.Attain.three_value_instances
A36W.Attain.sharp_mean_two_sided_q_instance
A36W.Attain.sharp_mean_two_sided_ad_q_instance
A36W.Attain.geo_loglog_instances
A36W.FL.two_values_transport
A36W.FL.G_root_le_env_floor
A36W.FL.FL_r_form_G
A36W.FL.FL_r_form
A36W.FL.FL_asymptotic
A36W.FL.r_choice_exponent_neg
A36W.FL.r_choice_bound_tendsto_zero
A36W.FL.four_log_two_le_log_18
A36W.FL.r_choice_exponent_ge
A36W.FL.logb_le_sub_two
A36W.FL.r_choice_core
A36W.FL.r_choice_small
A36W.FL.r_choice_zero
A36W.FL.FL_r_choice
A36W.FL.FL_r_choice_G
A36W.FL.V_root_attained
A36W.FL.V_root_ge_attained
A36W.FL.FL_remark_LFgen
A36W.FL.FL_remark_display
A36W.FL.FL_remark_display_LFgen
A36W.FL.one_le_n_of_sq_le
A36W.FL.logb_log_V_ge
A36W.FL.remark_arith
A36W.FL.FL_remark_n
A36W.FL.execMean_ge_V
A36W.FL.LFad_ge_V
A36W.FL.FL_remark_execMean
A36W.FL.FL_remark_LFad
A36W.FL.card_A12
A36W.FL.card_compl_A12
A36W.FL.w12_pos
A36W.FL.w12_A
A36W.FL.w12_B
A36W.FL.env_12_lt
A36W.FL.FL_bites_12
A36W.FL.card_Arem
A36W.FL.card_compl_Arem
A36W.FL.wrem_pos
A36W.FL.wrem_A
A36W.FL.wrem_B
A36W.FL.FL_remark_classes_nonempty
A36W.FL.FL_asymptotic_instance
A36W.FL.FL_remark_bites
A36W.FL.A12
A36W.FL.w12
A36W.FL.Arem
A36W.FL.wrem
A36W.FU.Table.exp_nat_add_ge
A36W.FU.Table.exp_nat_add_le
A36W.FU.Table.le_exp_of_cert
A36W.FU.Table.exp_lt_of_cert
A36W.FU.Table.delta4_eq_one_sub_inv
A36W.FU.Table.delta4_ge_of
A36W.FU.Table.delta4_le_of
A36W.FU.Table.delta4_nonneg
A36W.FU.Table.two_le_delta4_mul_exp
A36W.FU.Table.delta4_mul_exp_lt_two
A36W.FU.Table.K4_eq_of
A36W.FU.Table.tailF_le_half_of
A36W.FU.Table.half_lt_tailF_of
A36W.FU.Table.half_lt_tailF_of_le
A36W.FU.Table.Mstar_eq_of
A36W.FU.Table.ceil_eq_natCast_of_eq
A36W.FU.Table.K4_row1
A36W.FU.Table.Mstar_row1
A36W.FU.Table.n0ff_row1
A36W.FU.Table.CFU_row1
A36W.FU.Table.K4_row2
A36W.FU.Table.Mstar_row2
A36W.FU.Table.n0ff_row2
A36W.FU.Table.CFU_row2
A36W.FU.Table.K4_row3
A36W.FU.Table.Mstar_row3
A36W.FU.Table.n0ff_row3
A36W.FU.Table.CFU_row3
A36W.FU.Table.K4_row4
A36W.FU.Table.Mstar_row4
A36W.FU.Table.n0ff_row4
A36W.FU.Table.CFU_row4
A36W.FU.Table.K4_row5
A36W.FU.Table.Mstar_row5
A36W.FU.Table.n0ff_row5
A36W.FU.Table.CFU_row5
A36W.FU.Table.CFU_eq
A36W.FU.Table.table_6_9
A36W.FU.Table.table_6_9_Mstar
A36W.FU.Table.FU_length_le_CFU
A36W.FU.Table.UAff_empty
A36W.FU.Table.edge_N0
A36W.FU.Table.edge_N0_instance
A36W.FU.Table.stageA_term_eq_zero_of_singletons
A36W.FU.Table.edge_singletons_DA_zero
A36W.FU.Table.edge_N1
A36W.FU.Table.edge_lambda_one
A36W.FU.Table.edge_Lbar_eq_one_iff
A36W.FU.Table.edge_N_ll_M
A36W.FU.Table.edge_N_eq_M
A36W.FU.Table.succCount_quota_zero
A36W.FU.Table.succCount_quota_full
A36W.FU.Table.edge_J_extreme
A36W.FU.Table.weightedOracle_illegal_cons
A36W.FU.Table.edge_J_infeasible
A36W.FU.Table.edge_M_small
A36W.FU.Table.edge_small_eps_LA
A36W.FU.Table.tendsto_log_eight_div
A36W.FU.Table.delta4_le_quarter
A36W.FU.Table.fifth_le_delta4
A36W.FU.Table.K4_le_add_one
A36W.FU.Table.edge_small_eps_K4
A36W.FU.Table.Mstar_log_le
A36W.FU.Table.log_Mstar_gt
A36W.FU.Table.ratio_bounds_real
A36W.FU.Table.n0ff_ratio_bounds
A36W.FU.Table.edge_small_eps_n0ff
A36W.FU.Table.edge_small_n
A36W.FU.Table.edge_H_side
A36W.FU.Table.w123_pos
A36W.FU.Table.w123_ratio
A36W.FU.Table.w123_values
A36W.FU.Table.edge_H_side_three_values
A36W.FU.Table.CFU
A36W.FU.Table.w123
A36W.TGRed.PhiG_of_pos
A36W.TGRed.PhiG_of_not_pos
A36W.TGRed.sum_log_decomp
A36W.TGRed.gibbs
A36W.TGRed.sum_log_ge_tangent
A36W.TGRed.log_sum_aux
A36W.TGRed.log_sum_le
A36W.TGRed.log_sum_eq_of_const
A36W.TGRed.log_term_le
A36W.TGRed.log_term_lt
A36W.TGRed.log_sum_lt
A36W.TGRed.mem_Vset_iff
A36W.TGRed.card_wordOnes_split
A36W.TGRed.card_sdiff_le_compl
A36W.TGRed.aCnt_mem_Wc
A36W.TGRed.sum_cls
A36W.TGRed.mem_cls
A36W.TGRed.wordOnes_indW
A36W.TGRed.indW_wordOnes
A36W.TGRed.card_cls
A36W.TGRed.cls_nonempty
A36W.TGRed.p_eq
A36W.TGRed.Ztot_pos'
A36W.TGRed.p_pos_iff
A36W.TGRed.supp_eq
A36W.TGRed.Pw_eq_sum_cls
A36W.TGRed.p_on_cls
A36W.TGRed.Pw_eq_card
A36W.TGRed.sum_Pw
A36W.TGRed.Pw_pos
A36W.TGRed.sum_Nw_eq_Z
A36W.TGRed.Pw_formula
A36W.TGRed.Wc_nonempty
A36W.TGRed.sOf_qv
A36W.TGRed.qv_pos_of_pos
A36W.TGRed.qv_nonneg
A36W.TGRed.mem_Gr
A36W.TGRed.Gr_isGroupSet
A36W.TGRed.Gr_nonempty
A36W.TGRed.symm_mem_Gr
A36W.TGRed.twoW_comp
A36W.TGRed.invariant_Gr
A36W.TGRed.aCnt_permWord
A36W.TGRed.permWord_mem_cls_iff
A36W.TGRed.sum_cls_permWord
A36W.TGRed.qv_comp_permWord
A36W.TGRed.symOn_sub_Gr
A36W.TGRed.symOn_compl_sub_Gr
A36W.TGRed.card_filter_A
A36W.TGRed.card_filter_compl
A36W.TGRed.exists_Gr_of_aCnt
A36W.TGRed.orbitW_Gr_eq_cls
A36W.TGRed.orbitsOf_Gr
A36W.TGRed.KLx_unfold
A36W.TGRed.K2a_le
A36W.TGRed.const_on_cls
A36W.TGRed.K2a_eq
A36W.TGRed.K2a
A36W.TGRed.K2a_lt
A36W.TGRed.Phi_eq_orbit_chain
A36W.TGRed.relabel_outBy_exact
A36W.TGRed.relabel_capFrom_exact
A36W.TGRed.relabel_outBy_exact'
A36W.TGRed.measurableSet_seed_prod
A36W.TGRed.measurableSet_image_eq
A36W.TGRed.relPol_tree
A36W.TGRed.sum_univ_permWord
A36W.TGRed.relPol_outBy
A36W.TGRed.relPol_capEvery
A36W.TGRed.relPol_capAS
A36W.TGRed.relPol_invariant
A36W.TGRed.exact_twoW
A36W.TGRed.qv_relPol
A36W.TGRed.K2b_RAND
A36W.TGRed.K2b_RAND_capEvery
A36W.TGRed.K2b_NA
A36W.TGRed.Phi_decomp
A36W.TGRed.Phi_ge_neg_log
A36W.TGRed.Phi_nonneg
A36W.TGRed.Phi_of_pos
A36W.TGRed.outBy_nonneg_twoW
A36W.TGRed.qv_le_mass
A36W.TGRed.sOf_le_mass
A36W.TGRed.doneBy_le_one_twoW
A36W.TGRed.Phi_policy_nonneg
A36W.TGRed.mixLawE_nonneg_twoW
A36W.TGRed.Phi_mix_nonneg
A36W.TGRed.detKLSetAS_sub
A36W.TGRed.naKLSet_sub
A36W.TGRed.capKLSetAS_bdd
A36W.TGRed.sInf_le_sInf_of_sub
A36W.TGRed.frontier_le
A36W.TGRed.K6d
A36W.TGRed.no_latent_peeking
A36W.TGRed.K4c
A36W.TGRed.K2c_Fstar
A36W.TGRed.K6c_upper
A36W.TGRed.K2c_NA
A36W.TGRed.K5_success
A36W.TGRed.K5_lower
A36W.TGRed.K5_sandwich
A36W.TGRed.K4a
A36W.TGRed.K4a_hat
A36W.TGRed.K6c_lower
A36W.TGRed.exists_fun_of_comp
A36W.TGRed.exists_Gr_of_compSeq
A36W.TGRed.K6a
A36W.TGRed.Phi_two_P
A36W.TGRed.K5_success_outLim
A36W.TGRed.nonvac_smallest
A36W.TGRed.piO_one_outBy
A36W.TGRed.batchLaw_root_pos
A36W.TGRed.nonvac_K5_finite
A36W.TGRed.nonvac_K5_finite_smallest
A36W.TGRed.fxU3_full
A36W.TGRed.twoW_one_fx
A36W.TGRed.marg_fx
A36W.TGRed.fx_law
A36W.TGRed.fx_vals
A36W.TGRed.fx_Vset
A36W.TGRed.nonvac_K2a_strict
A36W.TGRed.PhiG
A36W.TGRed.aCnt
A36W.TGRed.Wc
A36W.TGRed.cls
A36W.TGRed.Pw
A36W.TGRed.qv
A36W.TGRed.sOf
A36W.TGRed.Phi
A36W.TGRed.indW
A36W.TGRed.Gr
A36W.TGRed.relPol
A36W.TGRed.detKLSetAS
A36W.TGRed.naKLSet
A36W.TGRed.compSeq
A36W.TGMdp.lawD
A36W.TGMdp.lawR
A36W.TGMdp.lawD_zero
A36W.TGMdp.lawD_succ
A36W.TGMdp.lawR_zero
A36W.TGMdp.lawR_succ
A36W.TGMdp.lawD_congr
A36W.TGMdp.lawD_nonneg
A36W.TGMdp.sum_lawD
A36W.TGMdp.extD_lt
A36W.TGMdp.extD_snoc_lt
A36W.TGMdp.extD_snoc_last
A36W.TGMdp.sum_prod_marg
A36W.TGMdp.sum_prod_rules
A36W.TGMdp.mixW
A36W.TGMdp.mixW_nonneg
A36W.TGMdp.sum_mixW
A36W.TGMdp.mixW_pos_imp
A36W.TGMdp.lawR_eq_mix
A36W.TGMdp.IsFlow
A36W.TGMdp.margJ
A36W.TGMdp.dOf
A36W.TGMdp.dOf_nonneg
A36W.TGMdp.sum_dOf
A36W.TGMdp.margJ_mul_dOf
A36W.TGMdp.dOf_pos_imp
A36W.TGMdp.flow_markov
A36W.TGMdp.flow_mix
A36W.TGMdp.flow_mix_support
A36W.TGMdp.flowD
A36W.TGMdp.margJ_flowD
A36W.TGMdp.isFlow_flowD
A36W.TGMdp.histLaw
A36W.TGMdp.curS_zero
A36W.TGMdp.curS_succ
A36W.TGMdp.histLaw_zero
A36W.TGMdp.histLaw_succ
A36W.TGMdp.flowH
A36W.TGMdp.histLaw_nonneg
A36W.TGMdp.isFlow_flowH
A36W.TGMdp.recV
A36W.TGMdp.recV_zero
A36W.TGMdp.recV_succ
A36W.TGMdp.flow_step_le
A36W.TGMdp.flow_le_recV
A36W.TGMdp.IsSel
A36W.TGMdp.exists_sel
A36W.TGMdp.greedy_value
A36W.TGMdp.A3_isGreatest
A36W.TGMdp.hist_le_recV
A36W.TGMdp.phiR
A36W.TGMdp.phiB
A36W.TGMdp.posW
A36W.TGMdp.gradPair
A36W.TGMdp.convex_posW
A36W.TGMdp.term_le
A36W.TGMdp.term_lt
A36W.TGMdp.phiR_strictConvexOn
A36W.TGMdp.bregman
A36W.TGMdp.phiB_one
A36W.TGMdp.phiB_nonneg
A36W.TGMdp.phiB_lt_of_lt_of_le_one
A36W.TGMdp.phiB_lt_of_one_le_of_lt
A36W.TGMdp.phiB_bracket
A36W.TGMdp.phiB_root_unique
A36W.TGMdp.phiB_continuousOn
A36W.TGMdp.phiB_roots_exist
A36W.TGMdp.log_one_add_ge
A36W.TGMdp.first_order
A36W.TGMdp.exists_unique_min
A36W.TGMdp.s_bracket_lo
A36W.TGMdp.s_bracket_hi
A36W.TGMdp.K7_abstract
A36W.TGMdp.share_bracket
A36W.TGRed.card_le_n
A36W.TGRed.rootX
A36W.TGRed.actsX
A36W.TGRed.mem_actsX
A36W.TGRed.zeroC_mem
A36W.TGRed.actsX_nonempty
A36W.TGRed.fullX_mem
A36W.TGRed.aX
A36W.TGRed.bX
A36W.TGRed.KX
A36W.TGRed.KC
A36W.TGRed.aX_bot
A36W.TGRed.bX_bot
A36W.TGRed.aX_leg
A36W.TGRed.bX_leg
A36W.TGRed.aX_mem
A36W.TGRed.bX_mem
A36W.TGRed.sum_KX_mul
A36W.TGRed.KX_nonneg
A36W.TGRed.sum_KX
A36W.TGRed.KC_nonneg
A36W.TGRed.sum_KC
A36W.TGRed.KX_ne_zero_m
A36W.TGRed.Ybar
A36W.TGRed.compB
A36W.TGRed.compB_val
A36W.TGRed.quota_toNat_le_k
A36W.TGRed.Ybar_legal
A36W.TGRed.Ybar_illegal
A36W.TGRed.Ybar_m
A36W.TGRed.MX_Ybar
A36W.TGRed.Ybar_nil
A36W.TGRed.card_onesSet_child_A
A36W.TGRed.Ybar_child
A36W.TGRed.row_legal
A36W.TGRed.row_illegal
A36W.TGRed.expA
A36W.TGRed.expA_zero
A36W.TGRed.expA_succ_of_size_zero
A36W.TGRed.expA_succ_step
A36W.TGRed.expA_sum
A36W.TGRed.expA_const_mul
A36W.TGRed.expA_congr
A36W.TGRed.expA_nonneg
A36W.TGRed.expA_zero_fun
A36W.TGRed.outBy_eq_expA
A36W.TGRed.expA_zero_expand
A36W.TGRed.expA_succ_expand
A36W.TGRed.measurable_expA
A36W.TGRed.expBnd
A36W.TGRed.expBnd_nonneg
A36W.TGRed.abs_expA_le
A36W.TGRed.integrable_expA
A36W.TGRed.intExpA
A36W.TGRed.intExpA_sum
A36W.TGRed.intExpA_const_mul
A36W.TGRed.intExpA_congr
A36W.TGRed.Ybar_cons_empty
A36W.TGRed.row_tree
A36W.TGRed.row_done
A36W.TGRed.expA_markov
A36W.TGRed.flowP
A36W.TGRed.margJ_flowP
A36W.TGRed.isFlow_flowP
A36W.TGRed.flowP_support
A36W.TGRed.wordOnes_outBits
A36W.TGRed.Ybar_eq_termX_iff
A36W.TGRed.qv_eq_margJ
A36W.TGRed.doneBy_eq_margJ
A36W.TGRed.Avail
A36W.TGRed.realT
A36W.TGRed.realP
A36W.TGRed.compB_realT
A36W.TGRed.avail_zero
A36W.TGRed.intExpA_ofTree
A36W.TGRed.margJ_realP
A36W.TGRed.qv_realP
A36W.TGRed.capAS_realP_iff
A36W.TGRed.avail_extF
A36W.TGRed.Dr
A36W.TGRed.qD
A36W.TGRed.Vr
A36W.TGRed.mem_Dr
A36W.TGRed.cls_eq_empty_of_not_mem
A36W.TGRed.qv_eq_zero_of_not_mem
A36W.TGRed.le_n_of_mem_Wc
A36W.TGRed.mixTreesPMF
A36W.TGRed.mixTrees
A36W.TGRed.mixTrees_outBy
A36W.TGRed.qv_mem_hull
A36W.TGRed.hull_realised
A36W.TGRed.K3_hull
A36W.TGRed.KC_full_ne_zero
A36W.TGRed.lawD_last_full
A36W.TGRed.sum_lawD_last_full
A36W.TGRed.fullTab_mem_Dr
A36W.TGRed.Dr_nonempty
A36W.TGRed.realT_full_act_nil
A36W.TGRed.realT_full_outBy
A36W.TGRed.qD_fullTab_pos
A36W.TGRed.mem_Vr
A36W.TGRed.qD_mem_Vr
A36W.TGRed.qD_nonneg
A36W.TGRed.Vr_nonneg
A36W.TGRed.Vr_off
A36W.TGRed.convex_lin_le
A36W.TGRed.convex_coord_nonneg
A36W.TGRed.convex_coord_le_one
A36W.TGRed.hull_nonneg
A36W.TGRed.hull_policy
A36W.TGRed.hull_sOf_le_one
A36W.TGRed.Phi_eq_phiR
A36W.TGRed.K3
A36W.TGRed.Rc
A36W.TGRed.Mstar
A36W.TGRed.recR
A36W.TGRed.Rc_termX
A36W.TGRed.Rc_nonneg
A36W.TGRed.Rc_eq_zero_of_MX
A36W.TGRed.sum_lawD_Rc
A36W.TGRed.value_qD
A36W.TGRed.full_isMax
A36W.TGRed.K4b
A36W.TGRed.lin_le_Mstar
A36W.TGRed.K4a_Mstar
A36W.TGRed.K4a_hat_Mstar
A36W.TGRed.K4c_hull
A36W.TGRed.K7
A36W.TGRed.chainE
A36W.TGRed.qS
A36W.TGRed.chainE_nonneg
A36W.TGRed.schedE
A36W.TGRed.schedLawE_eq_schedE
A36W.TGRed.schedE_sum
A36W.TGRed.schedE_congr
A36W.TGRed.sum_half_pow
A36W.TGRed.schedE_markov
A36W.TGRed.K6a_printed
A36W.TGRed.listsLE
A36W.TGRed.mem_listsLE
A36W.TGRed.le_sum_of_mem_pair
A36W.TGRed.nzComp
A36W.TGRed.SigR
A36W.TGRed.mem_SigR
A36W.TGRed.compSeq_cons
A36W.TGRed.compSeq_length
A36W.TGRed.compSeq_sum
A36W.TGRed.compSeq_ne_zero
A36W.TGRed.compSeq_mem_SigR
A36W.TGRed.schedOf
A36W.TGRed.schedOf_spec
A36W.TGRed.SigR_realised
A36W.TGRed.sum_parts_wt
A36W.TGRed.mixOf
A36W.TGRed.mixLawE_mixOf
A36W.TGRed.VS
A36W.TGRed.mem_VS
A36W.TGRed.qv_mixLawE
A36W.TGRed.K6_hull
A36W.TGRed.qS_nonneg
A36W.TGRed.VS_nonneg
A36W.TGRed.VS_off
A36W.TGRed.fullSchedule_univ
A36W.TGRed.one_block_mem_SigR
A36W.TGRed.qS_one_block_pos
A36W.TGRed.K6b
A36W.TGRed.SigR_nonempty
A36W.TGRed.MNA
A36W.TGRed.K6c
A36W.TGRed.K3_step1
A36W.TGRed.K3_mixture
A36W.TGRed.K3_step5
A36W.TGRed.sup_RAND_eq_Mstar
A36W.TGRed.K3_step1_cond
A36W.TGRed.Ttgt
A36W.TGRed.tWord
A36W.TGRed.Ttgt_eq_tWord
A36W.TGRed.cKL
A36W.TGRed.sum_powerset_split_nsmul
A36W.TGRed.prefMass_twoW
A36W.TGRed.blockLaw_twoW
A36W.TGRed.blockProd_twoW
A36W.TGRed.blockTC_twoW
A36W.TGRed.sum_blockLaw_counts
A36W.TGRed.sum_blockLaw_counts_ennreal
A36W.TGRed.sum_Ttgt
A36W.TGRed.counts_child
A36W.TGRed.histFrom
A36W.TGRed.histT
A36W.TGRed.histFrom_zero
A36W.TGRed.histFrom_succ
A36W.TGRed.histFrom_of_size_zero
A36W.TGRed.histFrom_shift
A36W.TGRed.histFrom_wfe
A36W.TGRed.histFrom_agrees
A36W.TGRed.pathFrom
A36W.TGRed.pathH
A36W.TGRed.pathH_eq_pathFrom
A36W.TGRed.blockTC_empty
A36W.TGRed.pathFrom_of_size_zero
A36W.TGRed.sum_agrees_fiber_gen
A36W.TGRed.pathFrom_succ
A36W.TGRed.blockTC_nonneg_exact
A36W.TGRed.pathFrom_nonneg
A36W.TGRed.klFrom
A36W.TGRed.committed_univ_of_size_zero
A36W.TGRed.eq_outBits_of_size_zero
A36W.TGRed.sum_filter_and_pos
A36W.TGRed.klFrom_eq_pathFrom
A36W.TGRed.KLx_eq_klFrom
A36W.TGRed.incM
A36W.TGRed.mass_add_incM
A36W.TGRed.incM_pos
A36W.TGRed.outBy_pos_of_capAS
A36W.TGRed.K1a
A36W.TGRed.crTerm
A36W.TGRed.Crec
A36W.TGRed.Crec_zero
A36W.TGRed.Crec_succ
A36W.TGRed.Crec_of_M_zero
A36W.TGRed.Crec_zero_zero
A36W.TGRed.Crec_succ_ne_top
A36W.TGRed.Ttgt_nonneg
A36W.TGRed.cKL_zero_batch
A36W.TGRed.outBy_unit
A36W.TGRed.capAS_unit_iff
A36W.TGRed.outBy_child_pos
A36W.TGRed.pathFrom_of_prefMass_zero
A36W.TGRed.Crec_le_pathFrom
A36W.TGRed.bmin
A36W.TGRed.bmin_spec
A36W.TGRed.greedyT
A36W.TGRed.greedyT_capAS
A36W.TGRed.Crec_one_eq_full
A36W.TGRed.greedyT_value
A36W.TGRed.K1b
A36W.TGRed.K1a_det
A36W.TGRed.pathSum
A36W.TGRed.pathSum_succ
A36W.TGRed.measurable_pathSum
A36W.TGRed.pathBnd
A36W.TGRed.pathBnd_nonneg
A36W.TGRed.abs_pathSum_le
A36W.TGRed.pathH_eq_sum_pathSum
A36W.TGRed.integrable_pathH
A36W.TGRed.ae_capAS
A36W.TGRed.Crec_le_pathH
A36W.TGRed.pathH_greedyT
A36W.TGRed.K1c
A36W.SigChain.Wg
A36W.SigChain.mem_Wg
A36W.SigChain.Wg_isGroupSet
A36W.SigChain.Wg_nonempty
A36W.SigChain.symm_mem_Wg
A36W.SigChain.sig
A36W.SigChain.sig_permWord
A36W.SigChain.card_zeros_add_sig
A36W.SigChain.exists_Wg_of_sig
A36W.SigChain.mem_orbitW_Wg_iff
A36W.SigChain.Wg_indW
A36W.SigChain.sig_indW_true
A36W.SigChain.sig_indW_false
A36W.SigChain.mem_orbitW_Gr_iff
A36W.SigChain.exists_Gr_of_aCnt_sig
A36W.SigChain.weightedTarget_Wg_invariant
A36W.SigChain.twoW_Wg_invariant
A36W.SigChain.Wg_twoW
A36W.SigChain.Qbar
A36W.SigChain.Qbar_eq_inv
A36W.SigChain.Qbar_eq_law
A36W.SigChain.relPol_outBy_eq_Qbar
A36W.SigChain.mixLawE_relabelMix_eq_Qbar
A36W.SigChain.Qbar_permWord
A36W.SigChain.Qbar_nonneg
A36W.SigChain.massOn_Qbar_of_stable
A36W.SigChain.permWord_mem_orbitW
A36W.SigChain.massOn_Qbar_orbitW
A36W.SigChain.massOn_Qbar_orbit
A36W.SigChain.sum_Qbar
A36W.SigChain.Qbar_isProb
A36W.SigChain.Qbar_pos
A36W.SigChain.Qbar_pos_of_massOn
A36W.SigChain.Qbar_one
A36W.SigChain.KLcond
A36W.SigChain.orbitKL
A36W.SigChain.mul_log_div_ge
A36W.SigChain.mul_log_div_gt
A36W.SigChain.gibbs_le
A36W.SigChain.gibbs_lt
A36W.SigChain.sum_mul_log_split
A36W.SigChain.KLcond_nonneg
A36W.SigChain.KLcond_pos
A36W.SigChain.orbit_subset_supp
A36W.SigChain.orbit_nonempty
A36W.SigChain.massOn_p_pos
A36W.SigChain.massOn_pos_of_pos
A36W.SigChain.sum_massOn_p
A36W.SigChain.sum_massOn_Q
A36W.SigChain.KLx_Qbar
A36W.SigChain.KLx_Qbar_eq_top_iff
A36W.SigChain.relabel_chain_rule
A36W.SigChain.condTermX
A36W.SigChain.relabel_chain_rule_ext
A36W.SigChain.relabel_top_case
A36W.SigChain.orbitKL_nonneg
A36W.SigChain.orbitKL_pos
A36W.SigChain.KLx_Qbar_subset
A36W.SigChain.KLx_Qbar_eq_of_orbits
A36W.SigChain.sigClass
A36W.SigChain.mem_sigClass
A36W.SigChain.orbitW_Wg_eq_sigClass
A36W.SigChain.sigSupp
A36W.SigChain.sigMass
A36W.SigChain.sigKL
A36W.SigChain.orbitsOf_Wg
A36W.SigChain.sigClass_injOn
A36W.SigChain.sum_orbitsOf_Wg
A36W.SigChain.mem_sigSupp_iff
A36W.SigChain.sigClass_subset_supp
A36W.SigChain.orbitW_Wg_eq_filter_supp
A36W.SigChain.sum_sigMass
A36W.SigChain.sum_sigMass_p
A36W.SigChain.orbitKL_Wg
A36W.SigChain.KLx_Qbar_Wg
A36W.SigChain.relabel_chain_rule_Wg
A36W.SigChain.sigMass_Qbar
A36W.SigChain.relabel_chain_rule_head
A36W.SigChain.sigClass_indW_eq_cls
A36W.SigChain.qv_Qbar_Gr
A36W.SigChain.KLx_Qbar_Gr_eq_Phi
A36W.SigChain.isGroupSet_univ
A36W.SigChain.Wg_const
A36W.SigChain.orbitW_univ_balanced
A36W.SigChain.orbitsOf_balanced
A36W.SigChain.balanced_KLx_Qbar
A36W.SigChain.balanced_KLx_Qbar_real
A36W.SigChain.balanced_chain
A36W.SigChain.nonvac_top_case
A36W.SigChain.remark_tilt_split
A36W.SigChain.remark_proper_subgroup
A36W.SigChain.cyc3
A36W.SigChain.remark_subgroup_can_suffice
A36W.SigChain.symA4
A36W.SigChain.symA4_eq_symOn
A36W.SigChain.w1010
A36W.SigChain.Q4
A36W.SigChain.p_div_massOn_orbitW
A36W.SigChain.fx4_gap
A36W.SigChain.remark_one_group_subgroup
A36W.SigChain.remark_one_group_subgroup_tilt
A36W.SigChain.sigKLx
A36W.SigChain.KLx_Qbar_eq_sigKLx
A36W.SigChain.relabel_chain_rule_head_ext
A36W.RFCandidate.msz
A36W.RFCandidate.msz_zero
A36W.RFCandidate.msz_succ
A36W.RFCandidate.sqrt_two_pow_sq
A36W.RFCandidate.msz_sq_ge
A36W.RFCandidate.msz_pos
A36W.RFCandidate.msz_ge_four_a_sqrt
A36W.RFCandidate.msz_ratio_ge
A36W.RFCandidate.msz_succ_ge
A36W.RFCandidate.msz_succ_lt_two_mul
A36W.RFCandidate.msz_mono
A36W.RFCandidate.four_pow_le_msz
A36W.RFCandidate.logb_msz_ge
A36W.RFCandidate.exists_lt_four_msz
A36W.RFCandidate.Rof
A36W.RFCandidate.Rof_eq_find
A36W.RFCandidate.Rof_small
A36W.RFCandidate.Rof_spec
A36W.RFCandidate.Rof_isMax
A36W.RFCandidate.Msz
A36W.RFCandidate.Msz_zero
A36W.RFCandidate.Msz_of_ne
A36W.RFCandidate.frac
A36W.RFCandidate.frac_nonneg
A36W.RFCandidate.frac_zero_eq
A36W.RFCandidate.frac_eq_of_ne
A36W.RFCandidate.frac_le_quarter
A36W.RFCandidate.frac_pos
A36W.RFCandidate.frac_mem
A36W.RFCandidate.Rof_le_log
A36W.RFCandidate.L_core
A36W.RFCandidate.L_bound
A36W.RFCandidate.labelList
A36W.RFCandidate.singletonsOf
A36W.RFCandidate.terminal
A36W.RFCandidate.sieve
A36W.RFCandidate.sieve_nil
A36W.RFCandidate.sieve_cons
A36W.RFCandidate.Coins
A36W.RFCandidate.rfSched
A36W.RFCandidate.coinP
A36W.RFCandidate.labelList_nodup
A36W.RFCandidate.labelList_toFinset
A36W.RFCandidate.labelList_sorted
A36W.RFCandidate.labelList_length
A36W.RFCandidate.isSchedule_map_singleton
A36W.RFCandidate.isSchedule_singletonsOf
A36W.RFCandidate.isSchedule_terminal
A36W.RFCandidate.isSchedule_sieve
A36W.RFCandidate.isSchedule_rfSched
A36W.RFCandidate.blocks_nonempty_of_isSchedule
A36W.RFCandidate.rfSched_blocks_nonempty
A36W.RFCandidate.capRF
A36W.RFCandidate.length_singletonsOf
A36W.RFCandidate.length_terminal_le
A36W.RFCandidate.length_sieve_le
A36W.RFCandidate.length_rfSched_le
A36W.RFCandidate.capRF_small
A36W.RFCandidate.capRF_le_log
A36W.RFCandidate.coinP_nonneg
A36W.RFCandidate.coinP_sum
A36W.RFCandidate.coinP_pos
A36W.RFCandidate.rfMix
A36W.RFCandidate.rfMix_spec
A36W.RFCandidate.rfMix_caps
A36W.RFCandidate.rfMix_caps_log
A36W.RFCandidate.rfMix_mixCost_le
A36W.RFCandidate.rfMix_execMean
A36W.RFCandidate.rf_theoremA_ops
A36W.RFCandidate.Example.msz_one_zero
A36W.RFCandidate.Example.msz_one_one
A36W.RFCandidate.Example.Rof_one_twenty
A36W.RFCandidate.Example.capRF_one_twenty
A36W.RFCandidate.Example.frac_one_twenty
A36W.RFCandidate.Example.coin_law_prob
A36W.RFCandidate.Example.ζ₀
A36W.RFCandidate.Example.cap_realized
A36W.RF.pbMean
A36W.RF.pbVar
A36W.RF.pbSd
A36W.RF.pbGam3
A36W.RF.phiN
A36W.RF.edgeworth
A36W.RF.pbAtom
A36W.RF.T3Stmt
A36W.RF.continuous_cchar
A36W.RF.norm_cchar
A36W.RF.continuous_edgeChar
A36W.RF.edgeChar
A36W.RF.abs_pbGam3_le
A36W.RF.pbSd_sq
A36W.RF.cchar
A36W.RF.pbVar_nonneg
A36W.RF.pbSd_pos
A36W.RF.norm_edgeChar_le
A36W.RF.four_integral_batchChar_mul_exp_int
A36W.RF.four_gE_eq
A36W.RF.integrable_edgeChar_mul_exp
A36W.RF.norm_batchChar_le_jordan
A36W.RF.four_gE
A36W.RF.four_integrable_pow_mul_gE
A36W.RF.integral_edgeChar_mul_exp
A36W.RF.four_ibp_base
A36W.RF.four_hasDerivAt_gE
A36W.RF.four_edgeChar_mul_exp_eq
A36W.RF.four_hasDerivAt_pow_mul_gE
A36W.RF.integral_batchChar_mul_exp_int
A36W.RF.four_mom0
A36W.RF.four_continuous_gE
A36W.RF.four_mom3
A36W.RF.four_ibp_succ
A36W.RF.four_batchChar_mul_exp_int
A36W.RF.four_mom
A36W.RF.four_norm_gE
A36W.RF.tayFac_eq
A36W.RF.norm_log_tayFac_sub_le
A36W.RF.norm_tayFac_sub_one_le'
A36W.RF.cchar_eq_prod_tayFac
A36W.RF.norm_tayFac_sub_taylor_le
A36W.RF.tayFac
A36W.RF.cchar_eq_exp_expansion
A36W.RF.norm_cchar_sub_edgeChar_le
A36W.RF.tayFac_ne_zero
A36W.RF.norm_tayFac_sub_one_le
A36W.RF.rfa_main
A36W.RF.rfa_tail
A36W.RF.T3_abs
A36W.RF.rfa_poly_le_exp
A36W.RF.rfa_cube_exp_le
A36W.RF.integrable_rfaMaj
A36W.RF.rfa_regionI
A36W.RF.T3
A36W.RF.rfaMaj
A36W.RF.integral_rfaMaj
A36W.TGRem.map_val_eq_cons_erase
A36W.TGRem.Completes
A36W.TGRem.qt_at1
A36W.TGRem.yPlus
A36W.TGRem.qt_off
A36W.TGRem.Pex
A36W.TGRem.infl_eq_one_of_card_two
A36W.TGRem.qt_zero_eq
A36W.TGRem.yRoots_spec
A36W.TGRem.cRoot_pos
A36W.TGRem.two_le_card_inter
A36W.TGRem.atom_le_succCount_of_cp
A36W.TGRem.cpSucc_eq_cpSuccH
A36W.TGRem.qstar
A36W.TGRem.yPlus_unique
A36W.TGRem.sOf_qt_sub
A36W.TGRem.sOf_qt
A36W.TGRem.neg_log_cpSucc_le
A36W.TGRem.gradPair_qt
A36W.TGRem.cpSucc_eq_atom_of_full
A36W.TGRem.inv_yPlus_sub_le
A36W.TGRem.sq_lt_of_abs_lt
A36W.TGRem.W2vi_bound
A36W.TGRem.W2vi
A36W.TGRem.le_yMinus
A36W.TGRem.bracket_width_ge
A36W.TGRem.cpSucc
A36W.TGRem.atom_le_cpSuccH
A36W.TGRem.gex_le_sq
A36W.TGRem.yMinus
A36W.TGRem.CompletesH
A36W.TGRem.gex_isTheta
A36W.TGRem.not_completes_noRounds
A36W.TGRem.halfWidth_eq
A36W.TGRem.Pex_pos
A36W.TGRem.k7_halfwidth_ge
A36W.TGRem.completes_profPol
A36W.TGRem.qstar_at0
A36W.TGRem.validBracket_k7U
A36W.TGRem.completes_of_pos
A36W.TGRem.qt_pos
A36W.TGRem.abs_le_sqrt_gex
A36W.TGRem.isLittleO_id_sqrt
A36W.TGRem.dirv
A36W.TGRem.binPMF_zero_size
A36W.TGRem.phiB_taylor
A36W.TGRem.twoW_ratio
A36W.TGRem.convex_segC
A36W.TGRem.atom_isGreatest
A36W.TGRem.appK_sStar_mem
A36W.TGRem.atom_le_mix
A36W.TGRem.Pex_at0
A36W.TGRem.eventually_le_cRoot
A36W.TGRem.cpSucc_succ
A36W.TGRem.halfwidth_not_isLittleO
A36W.TGRem.k7hi
A36W.TGRem.cpSucc_zero
A36W.TGRem.yMinus_sub_le
A36W.TGRem.inv_succ_le_cpSucc
A36W.TGRem.halfWidth_sub_le
A36W.TGRem.infl_twoW_groups
A36W.TGRem.completes_fullPol
A36W.TGRem.halfWidth_expansion_appK
A36W.TGRem.phiR_qstar_lt
A36W.TGRem.Z_congr_of_map_eq
A36W.TGRem.killK_eq_binPMF_oracle_marg
A36W.TGRem.cpSucc_eq_one_of_boundary
A36W.TGRem.atom_le_cpSucc
A36W.TGRem.map_erase_eq_of_map_eq
A36W.TGRem.infl_eq_of_groups
A36W.TGRem.hasDerivAt_phiR_qt
A36W.TGRem.phiR_qt_sub
A36W.TGRem.cpSucc_le_one
A36W.TGRem.qt_nonneg
A36W.TGRem.yMinus_isBigO
A36W.TGRem.oracle_block_count_eq_killK
A36W.TGRem.admissible_point
A36W.TGRem.inv_yMinus_sub_le
A36W.TGRem.halfWidth
A36W.TGRem.sliceMarg_congr
A36W.TGRem.k7lo
A36W.TGRem.cpSucc_profPol
A36W.TGRem.Pex_at1
A36W.TGRem.admissible_seg
A36W.TGRem.W2vi_twoW
A36W.TGRem.phiR_qt_eq
A36W.TGRem.infl_congr
A36W.TGRem.sOf_qstar
A36W.TGRem.completes_succ_iff
A36W.TGRem.qstar_at1
A36W.TGRem.ValidBracket
A36W.TGRem.halfWidth_isBigO
A36W.TGRem.atom_le_cpSucc_needs_completion
A36W.TGRem.cpSuccH_zero
A36W.TGRem.yMinus_unique
A36W.TGRem.Admissible
A36W.TGRem.yPlus_sub_le
A36W.TGRem.validBracket_k7
A36W.TGRem.yPlus_isBigO
A36W.TGRem.k7hiU
A36W.TGRem.W2vi_sum
A36W.TGRem.gex_bounds
A36W.TGRem.segC
A36W.TGRem.sqrt_gex_le
A36W.TGRem.halfwidth_ge_sqrt
A36W.TGRem.sOf_shift_isTheta
A36W.TGRem.completes_zero
A36W.TGRem.gex_nonneg
A36W.TGRem.phiR_qstar_le
A36W.TGRem.halfWidth_expansion
A36W.TGRem.cRoot
A36W.TGRem.qt
A36W.TGRem.cpSuccH
A36W.TGRem.sum_W01
A36W.TGRem.phiB_one_add
A36W.TGRem.yPlus_le
A36W.TGRem.gex
A36W.TGRem.root_near_one
A36W.TGRem.qt_affine
A36W.TGRem.inv_one_add_sub
A36W.TGRem.qt_at0
A36W.TGRem.no_uniform_littleO
A36W.RF.hasDerivAt_tiltVar
A36W.RF.tilt_den_pos
A36W.RF.CutI.pbGam4
A36W.RF.tiltOf
A36W.RF.tiltMean_tiltOf
A36W.RF.tendsto_tiltP_atTop
A36W.RF.pbPmf_tiltP
A36W.RF.tilt_interior_explicit
A36W.RF.tiltP
A36W.RF.tendsto_tiltP_atBot
A36W.RF.CutI.abs_pbGam3_le
A36W.RF.tiltP_mem
A36W.RF.CutI.pbPmf_mul_exp_le
A36W.RF.tendsto_tiltMean_atBot
A36W.RF.hasDerivAt_tiltGam3
A36W.RF.CutI.pb_upper_tail
A36W.RF.tilt_prod_den_pos
A36W.RF.CutI.pbAtom_le_hoeffding
A36W.RF.existsUnique_tilt
A36W.RF.tendsto_tiltMean_atTop
A36W.RF.tiltP_pos
A36W.RF.continuous_tiltMean
A36W.RF.slice_interior
A36W.RF.tiltP_le_mul
A36W.RF.CutI.abs_pbGam4_le
A36W.RF.CutI.pbPmf_le_hoeffding
A36W.RF.tiltP_lt_one
A36W.RF.hasDerivAt_tiltP
A36W.RF.pbAtom_tiltP
A36W.RF.tiltMean_lt
A36W.RF.tiltP_mem_interior
A36W.RF.tilt_interior
A36W.RF.tiltVar
A36W.RF.tilt_weight
A36W.RF.cgfK
A36W.RF.CutI.pbVar_le_quarter
A36W.RF.CutI.pb_tail_hoeffding
A36W.RF.exists_tiltMean_eq
A36W.RF.tiltMean_pos
A36W.RF.tiltOf_tiltMean
A36W.RF.tilt_condition_eq_sliceProb
A36W.RF.CutI.pbVar_ge
A36W.RF.CutI.pbAtom_nonneg
A36W.RF.CutI.prod_mgf_le
A36W.RF.tiltVar_pos
A36W.RF.one_sub_tiltP_le_mul
A36W.RF.hasDerivAt_tiltMean
A36W.RF.tiltMean
A36W.RF.CutI.pb_lower_tail
A36W.RF.hasDerivAt_cgfK
A36W.RF.tiltMean_strictMono
A36W.RF.CutI.sum_pbPmf_mul_pow
A36W.RF.one_sub_tiltP
A36W.RF.CutI.hasDerivAt_sq'
A36W.RF.CutI.phiN_eq
A36W.RF.CutI.oddG
A36W.RF.CutI.continuous_oddG
A36W.RF.CutI.abs_mul_oddG'_le
A36W.RF.CutI.continuous_phiN
A36W.RF.CutI.integral_phiN
A36W.RF.CutI.quad_le_exp
A36W.RF.CutI.abs_oddG_le
A36W.RF.CutI.hasDerivAt_phiN
A36W.RF.CutI.abs_integral_phiN_sub_one_le
A36W.RF.CutI.hasDerivAt_oddG
A36W.RF.CutI.integrable_phiN
A36W.RF.CutI.phiN_pos
A36W.RF.integrable_tiltVar
A36W.RF.coarse_tail
A36W.RF.exp_window
A36W.RF.normI_pos
A36W.RF.range_tiltMean
A36W.RF.normI
A36W.RF.CutI.pbAtom_le_one
A36W.RF.continuous_tiltVar
A36W.RF.continuous_pbAtom_tiltP
A36W.RF.normI_eq_integral_mean
A36W.RF.integrableOn_mean_integrand
A36W.RF.continuous_tiltGam3
A36W.RF.integral_tiltVar_interval
A36W.RF.tiltVar_nonneg
A36W.RF.integrableOn_tiltVar_Iic
A36W.RF.integrableOn_tiltVar_Ioi
A36W.RF.deriv_deriv_cgfK
A36W.RF.tail_atom_le
A36W.RF.integral_tiltVar
A36W.RF.integrable_normI_integrand
A36W.RF.tiltA
A36W.RF.hasDerivAt_tiltSd
A36W.RF.continuous_tiltSd
A36W.RF.tiltY
A36W.RF.hasDerivAt_tiltA
A36W.RF.abs_deriv_tiltA_le
A36W.RF.continuous_tiltY
A36W.RF.mAn
A36W.RF.pbSd_tiltP
A36W.RF.tiltSd_sq
A36W.RF.window_le
A36W.RF.one_le_log_of_three_le
A36W.RF.tiltSd
A36W.RF.edgeworth_mul_tiltVar
A36W.RF.tiltSd_le
A36W.RF.log_le_two_sqrt
A36W.RF.continuous_tiltA
A36W.RF.abs_tiltA_le
A36W.RF.tiltA_sub_le
A36W.RF.tiltSd_pos
A36W.RF.hasDerivAt_tiltY
A36W.RF.window_remainder
A36W.RF.CutI.edgeV
A36W.RF.main_term_eq
A36W.RF.integral_tiltSd_le
A36W.RF.CutI.continuous_edgeV
A36W.RF.CutI.oddGd
A36W.RF.CutI.edgeV_eq
A36W.RF.CutI.continuous_oddGd
A36W.RF.normI_split
A36W.RF.tails_le
A36W.RF.window_interior
A36W.RF.normalizer_close
A36W.RF.CutI.marg_edgeworth_at_mean
A36W.RF.CutI.marg_edge_delta_bound
A36W.RF.CutI.marg_close_large
A36W.RF.parent_mass_of_T3
A36W.RF.parent_mass
A36W.RF.CutI.marg_tilt_at_quota
A36W.RF.marg_close
A36W.RF.CutI.marg_Z_erase_succAbove
A36W.RF.CutI.marg_near_centre
A36W.RF.CutI.marg_pbVar_pos
A36W.RF.central_atom
A36W.RF.CutI.marg_ratio_close
A36W.RF.sliceMarg_eq_leaveOneOut
A36W.RF.CutI.marg_leaveOneOut_alg
A36W.RF.cutI_2_7
A36W.RF.cutI_half_interiority
A36W.RF.cutI_interiority
A36W.RF.cutI_2_6
A36W.RF.cutI_2_8
A36W.RF.cutI_2_17
A36W.RF.hasDerivAt_aMu
A36W.RF.hasDerivAt_muDv
A36W.RF.continuousAt_tiltOf
A36W.RF.hasDerivAt_tiltOf
A36W.RF.window_point
A36W.RF.muDv
A36W.RF.muDa
A36W.RF.muDDv
A36W.RF.image_tiltOf
A36W.RF.jacobian_half
A36W.RF.cumulants_mu
A36W.RF.tiltOf_strictMonoOn
A36W.RF.cutI_2_11
A36W.RF.CutI.poly3_le_exp
A36W.RF.CutI.integral_gauss4
A36W.RF.muOfY_strictAntiOn
A36W.RF.CutI.tendsto_oddQ_atTop
A36W.RF.CutI.integral_Ioi_poly3
A36W.RF.hasDerivAt_muOfY
A36W.RF.CutI.poly24_le_exp
A36W.RF.mAn2
A36W.RF.CutI.oddQ_neg
A36W.RF.eq_Q441_oddzero
A36W.RF.CutI.tendsto_gauss4_atTop
A36W.RF.CutI.integrable_poly24_phiN
A36W.RF.eq_2_15_fun
A36W.RF.muOfY_yOfMu
A36W.RF.CutI.abs_oddQ_le
A36W.RF.CutI.mul_phiN_le_of_le
A36W.RF.CutI.phiN_le_exp
A36W.RF.eq_2_13_inverse
A36W.RF.CutI.omitted_mass_le
A36W.RF.CutI.integral_Iic_poly3
A36W.RF.yOfMu_strictAntiOn
A36W.RF.eq_Q441_rem
A36W.RF.CutI.phiN_le_shift
A36W.RF.winW_nonneg
A36W.RF.CutI.phiN_neg
A36W.RF.CutI.hasDerivAt_oddQ
A36W.RF.winW
A36W.RF.muOfY_spec
A36W.RF.remR_eq
A36W.RF.CutI.oddQ
A36W.RF.eq_Q441_odd
A36W.RF.CutI.phiN_le_shift'
A36W.RF.CutI.abs_oddGd_le
A36W.RF.CutI.integral_oddGd
A36W.RF.continuousAt_muOfY
A36W.RF.CutI.integrable_oddGd
A36W.RF.yOfMu_image
A36W.RF.continuousAt_remR
A36W.RF.jacobian_half'
A36W.RF.win_mem
A36W.RF.CutI.integral_poly24_phiN_le
A36W.RF.CutI.tendsto_gauss4_atBot
A36W.RF.remR
A36W.RF.eq_Q441_mass
A36W.RF.exp_two_sqrt_log
A36W.RF.CutI.omitted_odd_le
A36W.RF.yOfMu
A36W.RF.win_abs
A36W.RF.hasDerivAt_yOfMu
A36W.RF.win_endpoints
A36W.RF.continuousAt_yOfMu
A36W.RF.CutI.integrable_abs_oddGd
A36W.RF.muOfY_mem_Ioo
A36W.RF.yOfMu_continuousOn
A36W.RF.CutI.integrable_poly3_phiN
A36W.RF.muOfY
A36W.RF.mAn_le_mAn2
A36W.RF.CutI.continuous_oddQ
A36W.RF.CutI.tendsto_oddQ_atBot
A36W.RF.CutI.integrable_gauss4
A36W.RF.CutI.integral_phiN_sub_one_eq
A36W.sum_sliceProb_exp_le_of_nonneg
A36W.bernoulli_factor_le
A36W.slice_subGaussian
A36W.sum_sliceProb_exp_le_of_nonpos
A36W.bernoulli_hoeffding
A36W.exp_add_le_half
A36W.prod_indicator_eq
A36W.sum_sliceProb_mul_prod_le
A36W.bernoulli_factor_nonneg
A36W.prod_one_sub_indicator_eq
A36W.sum_sliceProb_mul_prod_compl_le
A36W.slice_tail
A36W.slice_linStat_eq_zero_of_coeff_zero
A36RW.AltPerm.prop_perm
A36RW.AltPerm.qU_valid_prod
A36RW.AltPerm.qU_valid
A36RW.AltPerm.qU_uniform_KL
A36RW.AltPerm.prodInv_eq_prod
A36RW.AltPerm.qU_mass
A36RW.AltPerm.F_mix_eq
A36RW.AltPerm.mixSucc_le_Gp
A36RW.AltPerm.mix_F_ge_min
A36RW.AltPerm.schedKL_isLeast
A36RW.AltPerm.succ_le_Gp
A36RW.AltPerm.exists_sched_Gp
A36RW.AltPerm.least_cap_mix_iff
A36RW.AltPerm.perm_oracle_exact
A36RW.AltPerm.legal_iff_exists_valid
A36RW.AltPerm.card_Vperm
A36RW.AltPerm.card_extSet
A36RW.AltPerm.sum_pPerm
A36RW.AltPerm.perm_adaptive_hardcap
A36RW.AltPerm.PPolicy.succ_le_Gp
A36RW.AltPerm.PPolicy.KL_ge
A36RW.AltPerm.PTree.succ_le_Gp
A36RW.AltPerm.sum_blockLaw_legal
A36RW.AltPerm.card_inj_draws
A36RW.AltPerm.legal_cons_iff
A36RW.AltPerm.schedPolicyP_spec
A36RW.AltPerm.schedTreeP_outBy_valid
A36RW.AltPerm.klF_ge_neg_log_mass
A36RW.AltPerm.sum_integral_le
A36RW.AltPerm.Gp_one_two
A36RW.AltPerm.Gp_two_two
A36RW.AltPerm.fixture_n2
A36RW.W11R.each_restriction_needed_classes
A36RW.W11R.LookW.look_witness
A36RW.W11R.LookW.lookTree_outBy
A36RW.W11R.LookW.lookTree_cap
A36RW.W11R.CondW.cond_witness
A36RW.W11R.CondW.cond_witness_4
A36RW.W11R.CondW.cntMass_root
A36RW.W11R.WriteW.write_witness
A36RW.W11R.WriteW.write_witness_4
A36RW.W11R.LookTreeE.ofTreeE_outBy
A36RW.W11R.LookTreeE.ofTreeE_capFrom
A36RW.W11R.LookPolicyE.ofPolicyE_outBy
A36RW.W11R.LookPolicyE.ofPolicyE_capEvery
A36RW.W11R.CondTreeE.ofTreeE_outBy
A36RW.W11R.CondPolicyE.ofPolicyE_outBy
A36RW.W11R.CondPolicyE.ofPolicyE_capEvery
A36RW.W11R.condBatchLaw_all
A36RW.W11R.WriteTreeE.ofTreeE_outBy
A36RW.W11R.WritePolicyE.ofPolicyE_outBy
A36RW.W11R.WritePolicyE.ofPolicyE_capEvery
A36RW.LHUpR.remark_headline
A36RW.LHUpR.remark_chain
A36RW.LHUpR.remark_le_eps
A36RW.LHUpR.alpha_lt_half
A36RW.LHUpR.remCond_small_eps
A36RW.LHUpR.remCond_log2
A36RW.LHUpR.remark_schedule
A36RW.LHUpR.oTerm_tendsto
A36RW.LHUpR.remCond_eventually
A36RW.LHUpR.remark_asymptotic
A36RW.LHUpR.remark_asymptotic_balanced
A36RW.LHUpR.exp_059_le
A36RW.LHUpR.log_1000_ge
A36RW.BRem.scope_outside
A36RW.BRem.RestartW.restart_witness
A36RW.BRem.RestartW.second_round
A36RW.BRem.RestartW6.restart6_witness
A36RW.BRem.RestartW6.restart6_succ
A36RW.BRem.RestartW6.restart_reuses
A36RW.BRem.RestartW6.class6_succ_le_three
A36RW.BRem.GrRec6.G3_6_3
A36RW.BRem.RestartW6.s2_val
A36RW.BRem.RestartW6.s3_val
A36RW.BRem.RestartW6.restartVal_eq
A36RW.BRem.RestartW6.F1
A36RW.BRem.RestartW6.F2
A36RW.BRem.RemaskW.remask_witness
A36RW.BRem.JointW.joint_witness
A36RW.BRem.JointW.jointTree_law
A36RW.BRem.JointW.jointCond_root_isProb
A36RW.BRem.ApproxW.approx_witness
A36RW.BRem.ApproxW.approx_succ
A36RW.BRem.ApproxW.approx_not_exact
A36RW.BRem.RestartTreeE.ofTreeE_outBy
A36RW.BRem.RemaskTreeE.ofTreeE_outBy
A36RW.BRem.JointTreeE.ofTreeE_outBy
A36RW.BRem.not_class_of_succ
A36RW.BRem.class_succ_le_one
A36RW.BRem.class_succ_le_two
A36RW.BRem.allAtOnce_root_succ
A36RW.AltPerm.card_unused_of_legal
A36RW.AltPerm.legal_of_agrees
A36RW.AltPerm.schedLawP_valid
A36RW.BRem.RemaskW.e2_facts
A36RW.BRem.ApproxW.approx_marg_unit
A36RW.BRem.RestartW.r1_facts
A36RW.AppM.Head
A36RW.AppM.headOracle
A36RW.AppM.exactHead
A36RW.AppM.exact_exactHead
A36RW.AppM.klR
A36RW.AppM.klB
A36RW.AppM.Areal
A36RW.AppM.AFinite
A36RW.AppM.Aext
A36RW.AppM.nAext
A36RW.AppM.ordSched
A36RW.AppM.qOrd
A36RW.AppM.Qhat
A36RW.AppM.Qhat_eq_mixLawE
A36RW.AppM.Qprof
A36RW.AppM.CoherentWith
A36RW.AppM.LabelInvCount
A36RW.AppM.intHead
A36RW.AppM.unifHead
A36RW.AppM.vmass_singletons
A36RW.AppM.Qhat_vmass
A36RW.AppM.schedLawE_equivariant_cs
A36RW.AppM.Qhat_eq_symLaw_cs
A36RW.AppM.Qprof_eq_symLaw_cs
A36RW.AppM.KLx_symLaw
A36RW.AppM.relabel_outBy_cs
A36RW.AppM.capFrom_headOracle_iff
A36RW.AppM.unifHead_labelInvCount
A36RW.AppM.M1a.M1a_le
A36RW.AppM.M1a.M1a_coherent
A36RW.AppM.M1a.M1a_sup
A36RW.AppM.M1a.M1a_sup_isLUB
A36RW.AppM.M1a.qOrd_prod
A36RW.AppM.M1a.p_prod
A36RW.AppM.M1a.tower
A36RW.AppM.M1a.sum_Phi
A36RW.AppM.M1a.KL_qOrd
A36RW.AppM.M1a.sum_perm_pair
A36RW.AppM.M1a.steps_eq_masks
A36RW.AppM.M1a.Hext_eq_nA
A36RW.AppM.M1a.exact_of_coherent
A36RW.AppM.M1a.qOrd_coherent
A36RW.AppM.M1a.Qhat_coherent
A36RW.AppM.M1a.afinite_of_coherent
A36RW.AppM.M1a.cohHead
A36RW.AppM.M1a.cohHead_coherent
A36RW.AppM.M1a.exists_target_KL
A36RW.AppM.M1a.Hext_eq_top_of_not_afinite
A36RW.AppM.M1a.Hext_eq_nAext
A36RW.AppM.M1a.maskedCE
A36RW.AppM.M1a.Areal_eq_excess
A36RW.AppM.M1b.M1b_F_zero
A36RW.AppM.M1b.Qhat_perm_invariant
A36RW.AppM.M1b.Qhat_eq_p
A36RW.AppM.M1b.cexHead
A36RW.AppM.M1b.cex_not_labelInvCount
A36RW.AppM.M1b.cex_Qhat
A36RW.AppM.M1b.M1b_cex_F
A36RW.AppM.M1c.rho
A36RW.AppM.M1c.rho_lt_one
A36RW.AppM.M1c.tendsto_rho
A36RW.AppM.M1c.rho_five
A36RW.AppM.M1c.rho_ge
A36RW.AppM.M1c.rho_isLeast
A36RW.AppM.M1c.rhoQ_table
A36RW.AppM.M1c.rho_ge_log
A36RW.AppM.M1c.log_div_sub_one_antitone
A36RW.AppM.M1c.lt_one_sub_log25
A36RW.AppM.M1c.kappa1
A36RW.AppM.M1c.rho_eq_kappa1
A36RW.AppM.M1c.avg_mask_kappa1
A36RW.AppM.M1c.avg_x_sub_marg
A36RW.AppM.M1c.phi_ratio_tendsto
A36RW.AppM.M1c.slice_cov_normalized
A36RW.AppM.M1c.slice_masked_normalized
A36RW.AppM.M1cMain.IsPertFamily
A36RW.AppM.M1cMain.pertHead
A36RW.AppM.M1cMain.pertHead_isPert
A36RW.AppM.M1cMain.M1c_limit_family
A36RW.AppM.M1cMain.M1c_limit
A36RW.AppM.M1cMain.M1c_rho
A36RW.AppM.M1cMain.rho_def
A36RW.AppM.M1cMain.F_lim
A36RW.AppM.M1cMain.nA_lim
A36RW.AppM.M1cMain.Lf_eq
A36RW.AppM.M1cMain.coefA
A36RW.AppM.M1cMain.coefB
A36RW.AppM.M1cMain.score_mean_zero
A36RW.AppM.M1cMain.sum_sq_dS
A36RW.AppM.M1cMain.Ea1a
A36RW.AppM.M1cMain.avg_x_sub_a
A36RW.AppM.M1cMain.KLx_pert
A36RW.AppM.M1cMain.nA_pert
A36RW.AppM.M1cMain.hasDerivAt_rR
A36RW.AppM.M1c.two_mul_sub_one_lt_mul_harmonic
A36RW.AppM.M1c.avg_marg_formula
A36RW.AppM.M1c.avg_revealed_ones
A36RW.AppM.M1c.sum_slice_sq
A36RW.AppM.M1c.hasDerivAt_pertRatio
A36RW.AppM.M1c.phi_sum_ratio_tendsto
A36RW.AppM.M2i.M2i_bound
A36RW.AppM.M2i.M2i_Aext
A36RW.AppM.M2i.M2i_tendsto
A36RW.AppM.M2i.binEntropy_ge
A36RW.AppM.M2i.klR_half_eq
A36RW.AppM.M2i.klR_half_le
A36RW.AppM.M2i.klR_forced_eq_zero
A36RW.AppM.M2i.loss_le
A36RW.AppM.M2i.term_le
A36RW.AppM.M2i.exMarg_mask
A36RW.AppM.M2i.mean_mask
A36RW.AppM.M2i.var_mask
A36RW.AppM.M2i.avg_identity
A36RW.AppM.M2i.unif_AFinite
A36RW.AppM.M2ii.phiW
A36RW.AppM.M2ii.M2ii_formula
A36RW.AppM.M2ii.Qprof_profile
A36RW.AppM.M2ii.M2ii_F
A36RW.AppM.M2ii.M2ii_upper
A36RW.AppM.M2ii.M2ii_r_lower
A36RW.AppM.M2ii.M2ii_n2
A36RW.AppM.M2ii.Lsq
A36RW.AppM.M2ii.Lsq_lt
A36RW.AppM.M2ii.M2ii_profile_lower
A36RW.AppM.M2ii.M2ii_profile_exists
A36RW.AppM.M2ii.RProf
A36RW.AppM.M2ii.M2ii_Theta
A36RW.AppM.M2ii.M2ii_Theta_asymp
A36RW.AppM.M2ii.phiW_ratio
A36RW.AppM.M2ii.phiW_le_succ
A36RW.AppM.M2ii.phiW_top_eq'
A36RW.AppM.M2ii.phiW_top_le
A36RW.AppM.M2ii.vmass_Wsucc
A36RW.AppM.M2ii.Wsucc_decomp
A36RW.AppM.M2ii.Gw_origin
A36RW.AppM.M2ii.Wsucc_singletons
A36RW.AppM.M2ii.cheb
A36RW.AppM.M2ii.fixture_n4
A36RW.AppM.M2iii.minorityTree
A36RW.AppM.M2iii.minorityPolicy
A36RW.AppM.M2iii.M2iii_statement
A36RW.AppM.M2iii.M2iii_cap
A36RW.AppM.M2iii.M2iii_capAS
A36RW.AppM.M2iii.M2iii_success
A36RW.AppM.M2iii.M2iii_success_half
A36RW.AppM.M2iii.M2iii_F_eq_all
A36RW.AppM.M2iii.M2iii_F_le
A36RW.AppM.M2iii.M2iii_outLim
A36RW.AppM.M2iii.M2iii_F_outLim_le
A36RW.AppM.M2iii.minority_child_legal
A36RW.AppM.M2iii.muZ_child_le
A36RW.AppM.M2iii.avg_muZ_child_le
A36RW.AppM.M2iii.succ_bound
A36RW.AppM.M2iii.ceil_log2_eq_clog
A36RW.CW1b.each_restriction_needed_AS
A36RW.CW1b.capSuccSet_subset_AS
A36RW.CW1b.best_success_AS
A36RW.CW1b.best_success_AS_4_2
A36RW.CW1b.best_success_AS_4_1
A36RW.CW1b.bestKL_AS_4_2
A36RW.CW1b.look_capAS_of_capEvery
A36RW.CW1b.look_ofPolicyE_capAS
A36RW.CW1b.look_sum_outBy_eq_one
A36RW.CW1b.look_outBy_expand
A36RW.CW1b.look_measurable_outBy
A36RW.CW1b.look_abs_outBy_le
A36RW.CW1b.look_integrable_outBy
A36RW.CW1b.cond_capAS_of_capEvery
A36RW.CW1b.cond_ofPolicyE_capAS
A36RW.CW1b.cond_sum_outBy_eq_one
A36RW.CW1b.cond_outBy_expand
A36RW.CW1b.cond_measurable_outBy
A36RW.CW1b.cond_abs_outBy_le
A36RW.CW1b.cond_integrable_outBy
A36RW.CW1b.sum_condBatchLaw
A36RW.CW1b.condBatchLaw_inter
A36RW.CW1b.cnt_inter_meas
A36RW.CW1b.write_capAS_of_capEvery
A36RW.CW1b.write_ofPolicyE_capAS
A36RW.CW1b.write_sum_outBy_eq_one
A36RW.CW1b.write_outBy_expand
A36RW.CW1b.write_measurable_outBy
A36RW.CW1b.write_abs_outBy_le
A36RW.CW1b.write_integrable_outBy
A36RW.CW1b.look_witness_AS
A36RW.CW1b.cond_witness_AS
A36RW.CW1b.write_witness_AS
A36RW.CW1b.one_le_relBnd
A36RW.CW1b.abs_sum_le_relBnd
A36RW.CW1b.half_budget_headline
A36RW.CW1b.chainPhiBound_tendsto
A36RW.CW1b.chainPhiBound_ratio
A36RW.CW1b.phi_le_chainPhiBound
A36RW.CW1b.KL_le_chainPhiBound
A36RW.CW1b.chainLenBound_ratio
A36RW.CW1b.appB_len_ratio
A36RW.CW1b.appB_route_bound
A36RW.CW1b.alpha1_tendsto
A36RW.CW1b.alpha1_eventually
A36RW.CW1b.num_eq
U7Kol.U7_printed
A36FS.K2.bandStart_mono
A36FS.K2.consts_of_Y
A36FS.K2.K2d
A36FS.K2.bandStart_succ_facts
A36FS.K2.bandStart_least
A36FS.K2.smallest_band_start
A36FS.K2.gen_wt_pos
A36FS.K2.gen_is_thm8_witness
A36FS.K2.K2a_floor
A36FS.K2.K2a_charge
A36FS.K2.K2a_recursion
A36FS.K2.fsTarget_countLaw
A36FS.K2.floor_count_law
A36FS.K2.main_text_floor
A36FS.K2.K2b_top_floor
A36FS.K2.K2b_base
A36FS.K2.innermost_prefix
A36FS.K2.K2c_innermost
A36FS.K2.K2c_comps
A36FS.K2.K2c
A36FS.K2.K2c_L
A36FS.K2.K2e_unit_branch
A36FS.K2.K2e_gen
A36FS.K2.K2e_below_L
A36FS.K2.diluteMix_parts
A36FS.K2.cor5Mix_spec
A36FS.K2.K2e_dilute
A36FS.K2.K2e_cor5
A36FS.K2.FmixSet_pred
A36FS.K2.main_text_scope
A36FS.K2.main_text_no_hard_cap
A36FS.K2.nonvacuous
A36FS.K2.sum_genP_parts
A36FS.XP.wfe_of_suffix
A36FS.XP.atDepth_const
A36FS.XP.atDepth_mono
A36FS.XP.pathBy_split_pre
A36FS.XP.atDepth_split_pre
A36FS.XP.measurable_pathBy_seed
A36FS.XP.measurable_atDepth_seed
A36FS.XP.Reach.pre_succ
A36FS.XP.pathBy_congr_reach
A36FS.XP.atDepth_congr_reach
A36FS.XP.Vsum_drop
A36FS.XP.Vsum_le
A36FS.XP.Vk_lt
A36FS.XP.Vk_pos
A36FS.XP.schedPath_append
A36FS.XP.schedPath_comp_outBits
A36FS.XP.schedPath_mono_reach
A36FS.XP.sched_mgf
A36FS.XP.sched_tail
A36FS.XP.sched_X1
A36FS.XP.schedTree_X1
A36FS.XP.mix_X1
A36FS.XP.profile_relabelMix
A36FS.XP.relabel_doneBy
A36FS.XP.X1
A36FS.XP.sched_X3i
A36FS.XP.mix_X3i
A36FS.XP.X3i
A36FS.XP.X3i_outLim
A36FS.XP.X3ii
A36FS.XP.cont_tail
A36FS.XP.rule_X1'
A36FS.XP.rule_X1'_fuel
A36FS.XP.integrable_pathBy_seed
A36FS.XP.integrable_atDepth_seed
A36FS.XP.X1'_fuel
A36FS.XP.X1'
A36FS.XP.JeqK_iff_JumpAt
A36FS.XP.pathBy_JeqK
A36FS.XP.atDepth_JeqK
A36FS.XP.rule_X3'
A36FS.XP.prob_JeqK
A36FS.XP.X3'_fuel
A36FS.XP.X3'
A36FS.XP.atDepth_add
A36FS.XP.mgf_level_depth
A36FS.XP.mgf_X1'_depth
A36FS.XP.tail_X1'_depth
A36FS.XP.rule_X1'_depth
A36FS.XP.X1'_depth
A36FS.XP.rule_X3'_depth
A36FS.XP.X3'_depth
A36FS.PropL.binomial_real_Iic
A36FS.PropL.phi_of_le
A36FS.PropL.half_pow_le_phi
A36FS.PropL.prodBer_eq_sum
A36FS.PropL.prodBer_ind_eq_binomial
A36FS.PropL.prodBer_insert
A36FS.PropL.prodBer_one
A36FS.PropL.prodBer_anti
A36FS.PropL.klB_anti_right
A36FS.PropL.finalStart_iff
A36FS.PropL.marg_exact
A36FS.PropL.pathBy_finalStart
A36FS.PropL.killBy_finalStart
A36FS.PropL.prodBer_final_le
A36FS.PropL.pathBy_W_eq_hitBy
A36FS.PropL.pathBy_phi_eq_hitBy
A36FS.PropL.perRule_propL
A36FS.PropL.seeded_propL
A36FS.PropL.propL_bound
A36FS.PropL.pathLim_comp_outBits
A36FS.PropL.PrS_eq_pathLim
A36FS.PropL.PrT_eq
A36FS.PropL.propL_KL
A36FS.PropL.cap_of_paths
A36FS.PropL.paths_of_cap
A36FS.PropL.sum_outLim_eq_one
A36FS.PropL.propL_KL_zero
A36FS.PropL.Ephi_ge
A36FS.PropL.Ephi_pos
A36FS.PropL.propL_as
A36FS.PropL.propL
A36FS.PropL.oneRound_class
A36FS.PropL.oneRound_pathLim
A36FS.PropL.oneRound_Ephi
A36FS.PropL.oneRound_PrS
A36FS.PropL.oneRound_two_KL
A36FS.PropL.mutant_parameter_fails
A36FS.PropL.twoRound_class
A36FS.PropL.twoRound_pathLim
A36FS.PropL.twoRound_PrS
A36FS.PropL.twoRound_Ephi
A36FS.PropL.mutant_M_fails
A36FS.Misc.ScopeL3.lam_cxLe_nu
A36FS.Misc.ScopeL3.phi0_convexOn
A36FS.Misc.ScopeL3.phi0_convexOn_Icc
A36FS.Misc.ScopeL3.expectS_lam_phi0
A36FS.Misc.ScopeL3.expectS_nu_phi0
A36FS.Misc.ScopeL3.W1_counterexample
A36FS.Misc.ScopeL3.lam_isLaw
A36FS.Misc.ScopeL3.nu_isLaw
A36FS.Misc.ScopeL3.Ssd_total
A36FS.Misc.ScopeL3.expect_lam_eq_sampler
A36FS.Misc.ScopeL3.not_cxLe_nu_lam
A36FS.Misc.ScopeL3.const7_order
A36FS.Misc.Round1Alpha.event_iff
A36FS.Misc.Round1Alpha.event_eq
A36FS.Misc.Round1Alpha.card_event
A36FS.Misc.Round1Alpha.alpha1_eq
A36FS.Misc.Round1Alpha.alpha1_ge_printed
A36FS.Misc.Round1Alpha.printed_eq
A36FS.Misc.Round1Alpha.printed_ge
A36FS.Misc.Round1Alpha.alpha1_ge_045
A36FS.Misc.Round1Alpha.alpha1_41
A36FS.Misc.Round1Alpha.alpha1_ge_10_21
A36FS.Misc.Round1Alpha.alpha1_eq_10_21_iff
A36FS.Misc.Round1Alpha.alpha1_exact_min
A36FS.Misc.Round1Alpha.approx_10_21
A36FS.Misc.Round1Alpha.alpha1_40_45
A36FS.Misc.Round1Threshold.neg_iff_aux
A36FS.Misc.Round1Threshold.rhs8_neg_iff
A36FS.Misc.Round1Threshold.rhs32_neg_iff
A36FS.Misc.Round1Threshold.thr_bounds
A36FS.Misc.Round1Threshold.rhs_neg_of_lt_thr
A36FS.Misc.Round1Threshold.rhs_neg_of_lt_18
A36FS.Misc.Round1Threshold.rhs32_le_rhs8
A36FS.Misc.Round1Threshold.W3_printed
A36FS.Misc.Round1Threshold.rhs8_nonneg_49
A36FS.Misc.Thm9aModerate.R0_le_one_iff
A36FS.Misc.Thm9aModerate.etaN_le_one
A36FS.Misc.Thm9aModerate.thm9a_bound_le_two
A36FS.Misc.Thm9aModerate.thm9a_bound_le_two_satisfiable
A36FS.Misc.ExactSampler.beta_integral_nat
A36FS.Misc.ExactSampler.prod_bernoulli
A36FS.Misc.ExactSampler.exactSampler_pow
A36FS.Misc.ExactSampler.samplerLaw_eq
A36FS.Misc.ExactSampler.samplerLaw_sum_one
A36FS.Misc.ExactSampler.samplerLaw_one_true
U7Kol.U7_kolmogorov
A36RW.AppJ.Csharp_lt
A36RW.W11.GrRec_1_4_2
A36RW.W11.GrRec_2_4_2
A36W.TGCert.tabOf_avail
A36W.TGCert.hullNA
A36W.TGCert.UW49
A36W.TGCert.recQ.eq_def
A36W.TGCert.chainQ
A36W.TGCert.qhW31b
A36W.TGCert.W49NA_exact
A36W.TGCert.lam2_pos
A36W.TGCert.recV_cast
A36W.TGCert.obj_cast
A36W.TGCert.hullPt_mem
A36W.TGCert.W49_beats_every_predrawn
A36W.TGCertRule.image_inter_Gr
A36W.TGCertRule.image_sdiff_Gr
A36W.TGCertRule.compB_image_Gr
A36W.TGCertRule.depth_permHist
A36W.TGCertRule.Ybar_permHist_Gr
A36W.TGCertRule.compB_relPol_mix
A36W.TGCertRule.W49rule
A36W.TGCertRule.W49rule_P
A36W.TGCertRule.W49_rule_beats_every_predrawn
A36W.TGCert.thW31b
A36W.TGCert.LW31b
A36W.TGCert.loW31b
A36W.TGRed.MNA.congr_simp
A36W.TGCert.W31a_exact
A36W.TGCert.MW31a
A36W.TGCert.LW49NA
A36W.TGCert.exists_coe_of_bracket
A36W.TGCert.thW49_nonneg
A36W.TGCert.hk_222
A36W.TGCert.qNW49NA
A36W.TGCert.hk_333
A36W.TGCert.qhW31a
A36W.TGCert.polE
A36W.TGCert.lnGhiG31b
A36W.TGCert.W31b_G
A36W.TGCert.upW49NA
A36W.TGCert.taylorQ
A36W.TGCert.upW49
A36W.TGCert.aBQ
A36W.TGCert.rr_nonempty
A36W.TGCert.binQ
A36W.TGCert.MW31b
A36W.TGCert.sup_cast_rat
A36W.TGCert.loW49
A36W.TGCert.card_compl_eq
A36W.TGCert.qS_cast
A36W.TGCert.qD_tabOf
A36W.TGCert.qS_eq_of
A36W.TGCert.exp_mem_taylor
A36W.TGCert.W49_witness
A36W.TGCert.hullPt_cast
A36W.TGCert.Pw_cast
A36W.TGCert.qSW49NA_2
A36W.TGCert.bXQ
A36W.TGCert.PwQ
A36W.TGCert.upW31b
A36W.TGCert.W49_FNA_bracket
A36W.TGCert.polE_cast
A36W.TGCert.wtQ
A36W.TGCert.lnGloG31b
A36W.TGCert.aBQ_cast
A36W.TGCert.MW49
A36W.TGCert.aAQ_cast
A36W.TGCert.sup'_actsX_eq
A36W.TGCert.UW49NA
A36W.TGCert.loW49NA
A36W.TGCert.wtQ_cast
A36W.TGCert.qcombQ
A36W.TGCert.actsX_image
A36W.TGCert.thW49NA
A36W.TGCert.qSW49NA_4
A36W.TGCert.GQ_cast
A36W.TGCert.sigOK3
A36W.TGCert.lawD_eq_polE
A36W.TGCert.log_le_of
A36W.TGCert.W31b_exact
A36W.TGCert.aXQ
A36W.TGCert.polE.eq_def
A36W.TGCert.chainE_cast
A36W.TGCert.MNAW49NA
A36W.TGCert.objNA
A36W.TGCert.bX_cast
A36W.TGCert.binQ_cast
A36W.TGCert.EprodQ_cast
A36W.TGCert.RcQ
A36W.TGCert.UW31b
A36W.TGCert.stepQ
A36W.TGCert.mix_capAS_qv
A36W.TGCert.recR_cast
A36W.TGCert.W49_exact
A36W.TGCert.LW31a
A36W.TGCert.sigOK3_decidable
A36W.TGCert.FNA_ge_of_cert
A36W.TGCert.sum_KX_cast
A36W.TGCert.qSW49NA_1
A36W.TGCert.qSW49NA_3
A36W.TGCert.W31a_bracket
A36W.TGCert.Fstar_le_of_cert
A36W.TGCert.qhW49NA
A36W.TGCert.thW31a
A36W.TGCert.GQ.eq_def
A36W.TGCert.hullPt_eq_of
A36W.TGCert.EprodQ
A36W.TGCert.W49_factor_2358
A36W.TGCert.recQ
A36W.TGCert.MNA_eq_of_cert
A36W.TGCert.upW31a
A36W.TGCert.forall_SigR3
A36W.TGCert.W31b_bracket
A36W.TGCert.hullPt
A36W.TGCert.PwQ_pos
A36W.TGCert.clampC_mem
A36W.TGCert.le_log_of
A36W.TGCert.GQ
A36W.TGCert.UW31a
A36W.TGCert.exists_coe_of_le
A36W.TGCert.dec_rootX
A36W.TGCert.thW49
A36W.TGCert.W49_Fstar_bracket
A36W.TGCert.errQ
A36W.TGCert.Mstar_eq_of_cert
A36W.TGCert.qcombNA
A36W.TGCert.W49
A36W.TGCert.tabOf_mem_Dr
A36W.TGCert.ZQ_cast
A36W.TGCert.ind_cast
A36W.TGCert.FNA_le_of_cert
A36W.TGCert.Fstar_ge_of_cert
A36W.TGCert.aX_cast
A36W.TGCert.GG31b
A36W.TGCert.LW49
A36W.TGCert.aAQ
A36W.TGCert.qhW49
A36W.TGCert.loW31a
A36W.TGCert.polQ.eq_def
A36W.TGCert.sum_lawD_polE
A36W.TGCert.Rc_cast
A36W.TGCert.thW49_sum
A36W.TGCert.ZQ
A36W.TGCert.hullNA_eq_of
A36W.TGCert.W31a
A36W.TGCert.W31a_G
A36W.TGCert.W31b
A36W.TGCert.lam4_pos
A36W.TGCert.polQ
A36W.RFCandidate.rfMix_length_le
A36W.RFCandidate.rfMix_KLx
A36W.RFCandidate.weightedTarget_pos_iff
A36W.RFCandidate.rfMix_law_supp
A36W.RFCandidate.rf_theoremA_fair
A36W.RFCandidate.logb_msz_add_one_le
A36W.RFCandidate.four_sq_four_pow_le_msz
A36W.RFCandidate.msz_div_pos
A36W.RFCandidate.logb_msz_zero_bounds
A36W.RFCandidate.Example.Rof_one_sixtyfour
A36W.RFCandidate.rf_ladder
A36W.RFCandidate.Msz_le_eight_sq
A36W.RFCandidate.logb_two_five_lt_three
A36W.RFCandidate.L_bound_sharp
A36W.RFCandidate.rf_ladder_C
A36W.RFCandidate.logb_msz_two_sided
A36W.RFCandidate.Example.sharp_range_nonempty
A36W.RFCandidate.logb_msz_succ_bounds
A36W.RFCandidate.logb_sqrt_two_pow
A36W.RFCandidate.logb_msz_le_C
A36W.RFCandidate.log_msz_le
A36W.RFCandidate.log_msz_le_C
A36W.RFCandidate.L_core_sharp
A36W.RFCandidate.log_Msz_le
A36W.RFCandidate.logb_msz_le
A36W.RFCandidate.log_Msz_le_C
A36W.RFCandidate.Msz_succ_eq_msz
A36W.RFCandidate.logb_msz_le_four
A36W.RFMixLaw.isSchedule_singletons_iff
A36W.RFMixLaw.schedLawE_singletons_illegal
A36W.RFMixLaw.schedLawE_singletons_perm
A36W.RFMixLaw.schedLawE_append_congr
A36W.RFMixLaw.coinPerm
A36W.RFMixLaw.coinP_perm
A36W.RFMixLaw.sieve_perm
A36W.RFMixLaw.singletonsOf_map_image
A36W.RFMixLaw.terminal_perm_law
A36W.RFMixLaw.rfSched_perm_law
A36W.RFMixLaw.mixLawE_relabelMix_expand
A36W.RFMixLaw.rfMix_law_eq_relabel
A36W.sliceNCD_up_pos_iff
A36W.sliceNCD_up_supp
A36W.sliceProb_eq_zero_of_card_ne
A36W.sliceNCD_with_support
A36W.sliceNCD_down_supp
A36W.sliceNCD_down_supp_needs_subset
A36W.sliceNCD_down_pos_iff
A36W.RF.Cut2.hasDerivAt_tU
A36W.RF.Cut2.bval
A36W.RF.Cut2.dmix
A36W.RF.Cut2.ber_nonneg
A36W.RF.Cut2.firstOrder
A36W.RF.Cut2.berE_eq
A36W.RF.Cut2.tU_lt_one
A36W.RF.Cut2.aMix_pos
A36W.RF.Cut2.tD
A36W.RF.Cut2.ber_false
A36W.RF.Cut2.rho_pos
A36W.RF.Cut2.bcoef
A36W.RF.Cut2.bval_false
A36W.RF.Cut2.tD_le_quarter
A36W.RF.Cut2.alpha
A36W.RF.Cut2.nu
A36W.RF.Cut2.tU_eq
A36W.RF.Cut2.tU_zero
A36W.RF.Cut2.logit
A36W.RF.Cut2.tU_pos
A36W.RF.Cut2.tD_pos
A36W.RF.Cut2.Gam
A36W.RF.Cut2.rho_nonneg
A36W.RF.Cut2.tU
A36W.RF.Cut2.aMix
A36W.RF.Cut2.gfun
A36W.RF.Cut2.dmix_pos
A36W.RF.Cut2.chi2
A36W.RF.Cut2.tU_tiltP
A36W.RF.Cut2.ell
A36W.RF.Cut2.ber_pos
A36W.RF.Cut2.aMix_lt_one
A36W.RF.Cut2.Yfun
A36W.RF.Cut2.ber_true
A36W.RF.Cut2.tD_eq
A36W.RF.Cut2.barGam
A36W.RF.Cut2.Afun
A36W.RF.Cut2.phi_pos
A36W.RF.Cut2.rho
A36W.RF.Cut2.phi
A36W.RF.Cut2.ber
A36W.RF.Cut2.bval_true
A36W.RF.Cut2.berE
A36W.RF.Cut2.Dfun
A36W.RF.Cut2.sliceMarg_map
A36W.RF.Cut2.Zin_map
A36W.RF.Cut2.sliceProb_map
A36W.RF.Cut2.pbAtom_tiltP_wC
A36W.RF.Cut2.sliceMarg_wC
A36W.RF.Cut2.wC_ratio
A36W.RF.Cut2.wC_pos
A36W.RF.Cut2.batchPmf_eq_pbPmf_map
A36W.RF.Cut2.batchPmf_eq_pbPmf_wC
A36W.RF.Cut2.tiltVar_wC
A36W.RF.Cut2.map_orderEmbOfFin_univ'
A36W.RF.Cut2.wC
A36W.RF.Cut2.tiltVar_wC_eq_sum_tD
A36W.RF.Cut2.Z_map
A36W.RF.Cut2.batchPmf_map
A36W.RF.Cut2.expect_Gam_of_marginals
A36W.RF.Cut2.expect_Dfun_eq_zero
A36W.RF.Cut2.prod_dmix_eq_exp
A36W.RF.Cut2.sum_auxJoint
A36W.RF.Cut2.sum_nu
A36W.RF.Cut2.Haux
A36W.RF.Cut2.child_integral
A36W.RF.Cut2.child_batchPmf_tiltP
A36W.RF.Cut2.prod_phi_tiltP
A36W.RF.Cut2.empty_child_quotient
A36W.RF.Cut2.sum_sliceProb_words_bval
A36W.RF.Cut2.eq_3_1_at_mean
A36W.RF.Cut2.eq_3_2_tilt
A36W.RF.Cut2.nu_empty
A36W.RF.Cut2.child_prod_ber_tiltP
A36W.RF.Cut2.Haux_on_slice
A36W.RF.Cut2.one_sub_pow_le_exp
A36W.RF.Cut2.sum_sliceProb_words
A36W.RF.Cut2.expect_Gam_eq_barGam
A36W.RF.Cut2.log_dmix_eq
A36W.RF.Cut2.Haux_nonneg
A36W.RF.Cut2.expect_Dfun_of_marginals
A36W.RF.Cut2.mem_wordOnes_iff
A36W.RF.Cut2.sum_prod_ber_powerset
A36W.RF.Cut2.completion
A36W.RF.Cut2.sum_Haux
A36W.RF.Cut2.sum_auxJoint_empty
A36W.RF.Cut2.nu_nonneg
A36W.RF.Cut2.expect_coord
A36W.RF.Cut2.completion_nonneg
A36W.RF.Cut2.sum_log_dmix
A36W.RF.Cut2.sliceProb_eq_prod_ber_div
A36W.RF.Cut2.auxJoint
A36W.RF.Cut2.sum_prod_ber
A36W.RF.Cut2.child_tilt_weight
A36W.RF.Cut2.card_filter_add_compl
A36W.RF.Cut2.prod_ber_tiltP_pos
A36W.RF.Cut2.sum_subsets_forced
A36W.RF.Cut2.prod_ber_split
A36W.RF.Cut2.sum_powerset_split
A36W.RF.Cut2.sum_completion
A36W.RF.Cut2.pbAtom_tiltP_pos
A36W.RF.Cut2.an_deriv_alpha
A36W.RF.Cut2.an_alpha_deriv_zero
A36W.RF.Cut2.an_aMix_mem
A36W.RF.Cut2.Afun_lower
A36W.RF.Cut2.Afun_upper
A36W.RF.Cut2.an_abs_log_sub_le
A36W.RF.Cut2.exWeight
A36W.RF.Cut2.an_alpha_deriv_lip
A36W.RF.Cut2.an_neg_log_one_add_le
A36W.RF.Cut2.an_one_sub_exp_neg_ge
A36W.RF.Cut2.an_tU_sub_eq
A36W.RF.Cut2.an_hasDerivAt_aMix
A36W.RF.Cut2.firstOrder_lower
A36W.RF.Cut2.an_alpha_eq_log
A36W.RF.Cut2.an_alpha_zero_le
A36W.RF.Cut2.firstOrder_eq
A36W.RF.Cut2.an_abs_logit_sub_le
A36W.RF.Cut2.an_H_unpack
A36W.RF.Cut2.alpha_le_f
A36W.RF.Cut2.an_kl_diff_le
A36W.RF.Cut2.an_kl_le_quad_cubic
A36W.RF.Cut2.an_continuousAt_logit
A36W.RF.Cut2.an_one_sub_tU_le
A36W.RF.Cut2.an_alpha_deriv_le
A36W.RF.Cut2.an_Z_ones
A36W.RF.Cut2.firstOrder_not_small
A36W.RF.Cut2.an_mul_log_div_split
A36W.RF.Cut2.firstOrder_zero_nonneg
A36W.RF.Cut2.alpha_expansion
A36W.RF.Cut2.chi2_eq
A36W.RF.Cut2.an_alpha_tail_neg
A36W.RF.Cut2.an_tU_le
A36W.RF.Cut2.alpha_eq_logit
A36W.RF.Cut2.an_abs_tU_sub_le
A36W.RF.Cut2.an_min_sq
A36W.RF.Cut2.an_kl_aMix_le
A36W.RF.Cut2.an_alpha_tail_pos
A36W.RF.Cut2.an_prod_ge
A36W.RF.Cut2.tendsto_alpha_atTop
A36W.RF.Cut2.alpha_tails
A36W.RF.Cut2.an_alpha_taylor
A36W.RF.Cut2.firstOrder_example_pos
A36W.RF.Cut2.firstOrder_upper
A36W.RF.Cut2.firstOrder_zero
A36W.RF.Cut2.an_abs_tU_taylor_le
A36W.RF.Cut2.an_aMix_zero
A36W.RF.Cut2.an_T_sq_le
A36W.RF.Cut2.an_abs_tU_sub_ge
A36W.RF.Cut2.an_h_sub_u_le
A36W.RF.Cut2.an_alpha_sub_zero_le
A36W.RF.Cut2.alpha_bounds
A36W.RF.Cut2.Afun_eq_kl
A36W.RF.Cut2.dmix_eq_ber_aMix
A36W.RF.Cut2.hasDerivAt_alpha
A36W.RF.Cut2.tendsto_alpha_atBot
A36W.RF.Cut2.gm_abs_sub_le_add
A36W.RF.Cut2.gm_H_at_q
A36W.RF.Cut2.barGam_close
A36W.RF.Cut2.gm_dmix_false
A36W.RF.Cut2.Gam_eq_barGam_add
A36W.RF.Cut2.barGam_lower
A36W.RF.Cut2.gm_abs_tU_sub_le
A36W.RF.Cut2.gm_one_sub_tU
A36W.RF.Cut2.gm_tU_le_exp
A36W.RF.Cut2.gfun_false
A36W.RF.Cut2.barGam_le
A36W.RF.Cut2.gm_gfun_pos
A36W.RF.Cut2.gm_barGam_summand_H
A36W.RF.Cut2.Yfun_le_half
A36W.RF.Cut2.gm_dmix_true
A36W.RF.Cut2.gm_Gam_coord
A36W.RF.Cut2.gm_barGam_zero
A36W.RF.Cut2.gm_D0_ge
A36W.RF.Cut2.gm_term0_sub
A36W.RF.Cut2.gm_H_at_q_bound
A36W.RF.Cut2.gm_H_lower
A36W.RF.Cut2.Gam_div_barGam
A36W.RF.Cut2.gm_K1_bound
A36W.RF.Cut2.barGam_pos
A36W.RF.Cut2.barGam_le_exp
A36W.RF.Cut2.gm_H
A36W.RF.Cut2.gm_K0_bound
A36W.RF.Cut2.gm_close_combine
A36W.RF.Cut2.Gam_bounds
A36W.RF.Cut2.gm_D1_ge
A36W.RF.Cut2.gm_barGam_eq_H
A36W.RF.Cut2.gm_H_lip
A36W.RF.Cut2.gm_term_le_quarter
A36W.RF.Cut2.gm_tU_interior
A36W.RF.Cut2.gm_term_le_exp
A36W.RF.Cut2.gm_barGam_le_sum
A36W.RF.Cut2.gfun_sub
A36W.RF.Cut2.gm_barGam_summand
A36W.RF.Cut2.gm_one_sub_tU_le_exp
A36W.RF.Cut2.gm_frac_bound
A36W.RF.Cut2.numerator_bound
A36W.RF.Cut2.gm_barGam_lip
A36W.RF.Cut2.gm_abs_add_le
A36W.RF.Cut2.gm_tD_le_exp
A36W.RF.Cut2.gfun_true
A36W.RF.Cut2.gm_term1_sub
A36W.RF.Cut2.gm_gfun_le
A36W.RF.Cut2.bcoef_bound
A36W.RF.Cut2.ps_a0_mem
A36W.RF.Cut2.ps_aC
A36W.RF.Cut2.ps_den_ne
A36W.RF.Cut2.ps_aC_hasDerivAt_zero
A36W.RF.Cut2.ps_aC_norm_ge
A36W.RF.Cut2.ps_abs_sub_le_add
A36W.RF.Cut2.ps_KC
A36W.RF.Cut2.ps_tC_zero
A36W.RF.Cut2.ps_tC_norm_le
A36W.RF.Cut2.ps_KC_differentiableAt
A36W.RF.Cut2.ps_KC_ofReal
A36W.RF.Cut2.ps_GC_re_ge
A36W.RF.Cut2.tU_powerSeries
A36W.RF.Cut2.ps_c1_bound
A36W.RF.Cut2.ps_log_lip
A36W.RF.Cut2.ps_one_sub_tC_norm_le
A36W.RF.Cut2.ps_GC_differentiableAt
A36W.RF.Cut2.ps_tC_sub
A36W.RF.Cut2.ps_alphaC_ofReal
A36W.RF.Cut2.ps_alphaC_osc
A36W.RF.Cut2.ps_cauchy
A36W.RF.Cut2.ps_aC_differentiableAt
A36W.RF.Cut2.alpha_coeffs
A36W.RF.Cut2.ps_KC_re_ge
A36W.RF.Cut2.ps_bC_ofReal
A36W.RF.Cut2.ps_aC_zero
A36W.RF.Cut2.ps_alphaC
A36W.RF.Cut2.ps_bC
A36W.RF.Cut2.ps_tC
A36W.RF.Cut2.ps_lip
A36W.RF.Cut2.ps_gfun_true
A36W.RF.Cut2.ps_alphaC_deriv_zero
A36W.RF.Cut2.ps_GC_ofReal
A36W.RF.Cut2.ps_KC_norm_le
A36W.RF.Cut2.ps_barGam_eq
A36W.RF.Cut2.ps_bcoef_eq
A36W.RF.Cut2.ps_den_ge
A36W.RF.Cut2.ps_alphaC_zero_eq
A36W.RF.Cut2.ps_tC_differentiableAt
A36W.RF.Cut2.ps_aC_sub
A36W.RF.Cut2.ps_abs_log_sub_le
A36W.RF.Cut2.ps_alpha_eq
A36W.RF.Cut2.ps_alphaC_differentiableAt
A36W.RF.Cut2.ps_t_series
A36W.RF.Cut2.ps_alpha0_bound
A36W.RF.Cut2.ps_a5_le
A36W.RF.Cut2.ps_b_series
A36W.RF.Cut2.ps_tC_hasDerivAt_zero
A36W.RF.Cut2.ps_gfun_false
A36W.RF.Cut2.powerSeries_package
A36W.RF.Cut2.ps_K0_ge
A36W.RF.Cut2.ps_aC_re
A36W.RF.Cut2.ps_GC
A36W.RF.Cut2.ps_alpha_series
A36W.RF.Cut2.bcoef_coeffs
A36W.RF.Cut2.ps_aC_ofReal
A36W.RF.Cut2.ps_tC_ofReal
A36W.RF.Cut2.ps_bC_norm_le
A36W.RF.Cut2.ps_hasFPowerSeriesAt_ofScalars
A36W.RF.Cut2.powerSeries_package_all
A36W.RF.Cut2.powerSeries_coeff_unique
A36W.RF.Cut2.alpha_coeffs_all
A36W.RF.Cut2.bcoef_coeffs_all
A36W.RF.Cut2.bk_int_phi_half_le
A36W.RF.Cut2.bk_phiN_pos
A36W.RF.Cut2.bk_continuous_barGam
A36W.RF.Cut2.bk_mono_phi_le
A36W.RF.Cut2.bk_int_phi_ge
A36W.RF.Cut2.bk_upper_core
A36W.RF.Cut2.bk_eps_phi_le
A36W.RF.Cut2.bk_continuous_tD
A36W.RF.Cut2.bk_Ks_le
A36W.RF.Cut2.bk_phiN_half_eq
A36W.RF.Cut2.bk_I_bounds
A36W.RF.Cut2.bk_continuous_tU
A36W.RF.Cut2.bk_int_phi_le
A36W.RF.Cut2.bk_LB_le
A36W.RF.Cut2.bk_phiN_eq
A36W.RF.Cut2.bk_int_phi_half_nonneg
A36W.RF.Cut2.bk_continuous_ber_tU
A36W.RF.Cut2.bk_int_gauss_le
A36W.RF.Cut2.bk_continuous_phiN_half
A36W.RF.Cut2.bk_continuous_Afun
A36W.RF.Cut2.bk_lower_core
A36W.RF.Cut2.bk_continuous_dmix
A36W.RF.Cut2.bk_LB_subst
A36W.RF.Cut2.bk_tail_le
A36W.RF.Cut2.real_objects_a
A36W.RF.Cut2.real_objects_hyps
A36W.RF.Cut2.rhoB_le
A36W.RF.Cut2.bulk_3_13
A36W.RF.Cut2.bk_hyp_unit
A36W.RF.Cut2.rhoB
A36W.RF.Cut2.N0b
A36W.RF.Cut2.bulk_half
A36W.RF.Cut2.N0b_half
A36W.RF.Cut2.N0b_le
A36W.RF.Cut2.bulk_N0b_le
A36W.RF.Cut2.bk_fac
A36W.RF.Cut2.bulk_3_14
A36W.RF.Cut2.N0b_lower
A36W.RF.Cut2.rf_pm_mem
A36W.RF.Cut2.rf_powerSeries_package_all
A36W.RF.Cut2.rf_prod_dmix_eq_exp
A36W.RF.Cut2.rf_firstOrder_zero_nonneg
A36W.RF.Cut2.rf_alpha_le_f
A36W.RF.Cut2.rf_tendsto_alpha_atBot
A36W.RF.Cut2.rf_Gam_eq_barGam_add
A36W.RF.Cut2.rf_alpha_eq_logit
A36W.RF.Cut2.rf_firstOrder_eq
A36W.RF.Cut2.rf_Gam_div_barGam
A36W.RF.Cut2.rf_alpha_tails
A36W.RF.Cut2.rf_dmix_eq_ber_aMix
A36W.RF.Cut2.rf_alpha_expansion
A36W.RF.Cut2.rf_alpha_bounds
A36W.RF.Cut2.rf_Afun_lower
A36W.RF.Cut2.rf_hasDerivAt_alpha
A36W.RF.Cut2.rf_gfun_false
A36W.RF.Cut2.rf_tendsto_alpha_atTop
A36W.RF.Cut2.rf_barGam_close
A36W.RF.Cut2.rf_barGam_le
A36W.RF.Cut2.rf_gfun_sub
A36W.RF.Cut2.rf_Yfun_le_half
A36W.RF.Cut2.rf_chi2_eq
A36W.RF.Cut2.rf_sum_log_dmix
A36W.RF.Cut2.rf_gfun_true
A36W.RF.Cut2.rf_alpha_coeffs_all
A36W.RF.Cut2.rf_bcoef_bound
A36W.RF.Cut2.rf_Afun_upper
A36W.RF.Cut2.rf_barGam_le_exp
A36W.RF.Cut2.rf_bcoef_coeffs_all
A36W.RF.Cut2.rf_Gam_bounds
A36W.RF.Cut2.rf_firstOrder_zero
A36W.RF.Cut2.rf_firstOrder_lower
A36W.RF.Cut2.rf_Afun_eq_kl
A36W.RF.Cut2.rf_numerator_bound
A36W.RF.Cut2.rf_barGam_lower
A36W.RF.Cut2.rf_firstOrder_upper
A36W.RF.Cut2.rf_q_mem
A36W.RF.Cut2.rf_barGam_pos
A36W.RF.Cut2.eq_3_25_centering
A36W.RF.Cut2.sum_sliceMarg_univ
A36W.RF.Cut2.cn_mean_zero
A36W.RF.Cut2.cn_mgf_le
A36W.RF.Cut2.eq_3_24_tilt
A36W.RF.Cut2.cnW
A36W.RF.Cut2.selection_stat_eq
A36W.RF.Cut2.cn_sum_cnW
A36W.RF.Cut2.sum_sliceMarg_sub_rho
A36W.RF.Cut2.eq_3_22_selection_mean
A36W.RF.Cut2.cn_chernoff
A36W.RF.Cut2.nu_eq_cnW
A36W.RF.Cut2.eq_3_22_draw_mean
A36W.RF.Cut2.tU_sub_nonneg
A36W.RF.Cut2.cnW_nonneg
A36W.RF.Cut2.eq_3_22_selection_tail
A36W.RF.Cut2.tU_sub_nonpos
A36W.RF.Cut2.cn_coord_mean
A36W.RF.Cut2.cn_tail_le
A36W.RF.Cut2.prod_ber_eq_cnW
A36W.RF.Cut2.sum_bval_eq_card
A36W.RF.Cut2.eq_3_22_draw_tail_joint
A36W.RF.Cut2.eq_3_22_draw_tail
A36W.RF.Cut2.cn_factor
A36W.RF.Cut2.sum_nu_cnW_le
A36W.RF.Cut2.eq_3_25_const
A36W.RF.Cut2.eq_3_26_union
A36W.RF.Cut2.sum_auxJoint_mul_C
A36W.RF.Cut2.ell_sq
A36W.RF.Cut2.nonInterior_le
A36W.RF.Cut2.cn_tiltMean_wC
A36W.RF.Cut2.sliceProb_le_cnW_div
A36W.RF.Cut2.sum_auxJoint_mul_B
A36W.RF.Cut2.sum_auxJoint_mul
A36W.RF.Cut2.haux_draw_tail
A36W.RF.Cut2.exp26
A36W.RF.Cut2.drawStat_eq
A36W.RF.Cut2.sum_cnW_ite
A36W.RF.Cut2.filter_decide_eq
A36W.RF.Cut2.size_tail
A36W.RF.Cut2.cn_auxJoint_nonneg
A36W.RF.Cut2.ind_split
A36W.RF.Cut2.prod_ber_decide_eq_cnW
A36W.RF.Cut2.ones_stat_eq
A36W.RF.Cut2.tc_bound
A36W.RF.Cut2.eq_3_23_explicit
A36W.RF.Cut2.child_tilt_mean
A36W.RF.Cut2.childInterior
A36W.RF.Cut2.haux_selection_tail
A36W.RF.Cut2.ta_bound
A36W.RF.Cut2.prod_tail_shift
A36W.RF.Cut2.eq_3_26_interior
A36W.RF.Tools.chernoff_upper
A36W.RF.Tools.EWneg2
A36W.RF.Tools.tvD_cem
A36W.RF.Tools.kl_deriv_hasDerivAt
A36W.RF.Tools.klD
A36W.RF.Tools.binary_kl_ge
A36W.RF.Tools.hoeffding_fin
A36W.RF.Tools.scalar_upper
A36W.RF.Tools.batchWeight_nonneg'
A36W.RF.Tools.EWneg2_le
A36W.RF.Tools.EWneg_le_tvD
A36W.RF.Tools.chernoff_two_sided
A36W.RF.Tools.neg_part_le
A36W.RF.Tools.tvD
A36W.RF.Tools.klD_eq_sum
A36W.RF.Tools.pinsker
A36W.RF.Tools.EWpos
A36W.RF.Tools.EWpos_le
A36W.RF.Tools.neg_part_sq_le
A36W.RF.Tools.sum_prodLaw
A36W.RF.Tools.chernoff_rel_lower
A36W.RF.Tools.hoeffding_subset
A36W.RF.Tools.prod_mgf_hoeffding
A36W.RF.Tools.sum_batchWeight_mul_exp
A36W.RF.Tools.subset_mgf_hoeffding
A36W.RF.Tools.pb_rel_dev
A36W.RF.Tools.four_le_inv_mul
A36W.RF.Tools.KLx_eq_klD
A36W.RF.Tools.log_sq_le_sub_one
A36W.RF.Tools.sum_cem
A36W.RF.Tools.hoeffding_const
A36W.RF.Tools.two_point_hoeffding
A36W.RF.Tools.EWpos_eq
A36W.RF.Tools.log_sum
A36W.RF.Tools.fmean
A36W.RF.Tools.chernoff_rel_two_sided
A36W.RF.Tools.scalar_lower
A36W.RF.Tools.klD_nonneg
A36W.RF.Tools.cem_nonneg
A36W.RF.Tools.variance_tilted_le
A36W.RF.Tools.sum_max_rev_le_tvD
A36W.RF.Tools.sum_ext0
A36W.RF.Tools.hoeffding_lemma_fin
A36W.RF.Tools.hoeffding_subset_le
A36W.RF.Tools.klD_cem
A36W.RF.Tools.cem
A36W.RF.Tools.kl_hasDerivAt_fst
A36W.RF.Tools.sum_batchWeight
A36W.RF.Tools.EWneg
A36W.RF.Tools.chernoff_rel_upper
A36W.RF.Tools.ext0
A36W.RF.Tools.subset_bern_mgf
A36W.RF.Tools.hoeffding_lemma
A36W.RF.Tools.bern_rel_dev_subset
A36W.RF.Tools.tvD_le_one
A36W.RF.Tools.hoeffding_tail
A36W.RF.Tools.pb_mgf_le
A36W.RF.Tools.tvD_nonneg
A36W.RF.Tools.supp_of_KLx_eq
A36W.RF.Cut2.genLaw_mixture
A36W.RF.Cut2.subsetW
A36W.RF.Cut2.card_filter_true_add_false
A36W.RF.Cut2.sum_distW
A36W.RF.Cut2.tiltedLaw
A36W.RF.Cut2.Gam_pos
A36W.RF.Cut2.qret_close
A36W.RF.Cut2.child_integrand_eq
A36W.RF.Cut2.cnW_marginal
A36W.RF.Cut2.subsetW_eq
A36W.RF.Cut2.continuous_tU'
A36W.RF.Cut2.ss_abs_tU_sub_le
A36W.RF.Cut2.distW_nonneg
A36W.RF.Cut2.bulk_ge
A36W.RF.Cut2.filter_eq_inter_filter
A36W.RF.Cut2.sum_mem_eq_sum_insert
A36W.RF.Cut2.continuous_subsetW
A36W.RF.Cut2.child_integrand_nonneg
A36W.RF.Cut2.eps1_le
A36W.RF.Cut2.card_insert_filter
A36W.RF.Cut2.sqrt_log_div_le
A36W.RF.Cut2.qret_le_one
A36W.RF.Cut2.ss_sum_powerset_split
A36W.RF.Cut2.cnW_split
A36W.RF.Cut2.ss_bad_le
A36W.RF.Cut2.distW
A36W.RF.Cut2.cnW_card_tail
A36W.RF.Cut2.ss_interior_of_conc
A36W.RF.Cut2.term_ge
A36W.RF.Cut2.qret
A36W.RF.Cut2.child_integral_ge
A36W.RF.Cut2.genLaw
A36W.RF.Cut2.integrable_child
A36W.RF.Cut2.qret_pos
A36W.CB.atom_le_adPol
A36W.CB.homog_cons
A36W.CB.lowest
A36W.CB.slice_mass_eq_cpSucc_clamp
A36W.CB.atom_le_policy
A36W.CB.atom_le_slice_mass_tree
A36W.CB.slice_mass_eq_cpSucc
A36W.CB.atom_le_slice_mass
A36W.CB.fixed_profile_consistency
A36W.CB.slice_mass_terminal
A36W.CB.realises_lowTree
A36W.CB.realises_of_card_eq
A36W.CB.Realises
A36W.CB.cpSucc_clampPol_eq
A36W.CB.atom_le_lowTree
A36W.CB.completes_adPol
A36W.CB.slice_mass_eq_cpSucc_of_fit
A36W.CB.card_lowest
A36W.CB.slice_mass_step
A36W.CB.neg_log_slice_mass_le
A36W.CB.inv_succ_le_slice_mass_tree
A36W.CB.lowTree
A36W.CB.atom_param_eq_marg
A36W.CB.lowest_subset
A36W.WS.oneStepVar_eq_infl_mul
A36W.WS.wHi
A36W.WS.rootMin
A36W.WS.decrement_V_sharp_rootMin
A36W.WS.odds_window
A36W.WS.sharp_lower_attained
A36W.WS.oneStepVar_ge_sharp
A36W.WS.quad_floor
A36W.WS.vv_ge_sharp
A36W.WS.decrement_V_sharp
A36W.WS.oneStepVar_ge_vj
A36W.WS.II_sharp
A36W.WS.sum_erase_ite
A36W.WS.oneStepVar_eq_cov_sq
A36W.WS.blockLaw_TC_le_III_sharp
A36W.WS.sharp_upper_attained
A36W.WS.infl_mem_sharp
A36W.WS.vv_ge_sharp_div
A36W.WS.c_sharp_ge_c_printed
A36W.WS.rootMin_ge
A36W.WS.sum_sliceProb_blockL_ge_sharp
A36W.WS.infl_quota_one
A36W.WS.kappa_div_le_floor_sharp
A36W.WS.blockLaw_step_III_sharp
A36W.WS.oneStepVar_identities
A36W.WS.avgBlockTC_ge'_sharp
A36W.WS.blockLaw_varBound_III_sharp
A36W.WS.odds_cross
A36W.WS.rootMin_le
A36W.WS.avgBlockTC_ge_sharp
A36W.WS.oneStepVar_le_sharp
A36W.WS.root_floor_sharp
A36W.WS.wLo
A36W.WS.decrement_V_sharp_root
A36W.WC.Pcoin_nonneg
A36W.WC.valTree_ne_mixPolicy_tree
A36W.WC.schedTree_act_one
A36W.WC.valTree_depth2
A36W.WC.prefix_marginal
A36W.WC.UV_sched
A36W.WC.posterior_eq_prior
A36W.WC.valTree_outside_predrawn
A36W.WC.pair_ne_single
A36W.WC.schedLawE_append_eq
A36W.WC.evt
A36W.WC.posterior_ne_half
A36RW.Mix.coinMix.congr_simp
A36W.WC.posterior_weights
A36W.WC.marg_o4_one
A36W.WC.valTree_act_nil
A36W.WC.powerset_single
A36W.WC.late_draw_two_stage
A36W.WC.late_draw_eq_mixLawE
A36W.WC.valTree.congr_simp
A36W.WC.valTree_act_one
A36W.WC.valTree_capFrom
A36W.WC.single_inter_remaining
A36W.WC.marg_o4_nil
A36W.WC.Pcoin
A36W.WC.pair_inter_remaining
A36W.WC.remaining_depth_one
A36W.WC.valTree_outside_predrawn_weighted
A36W.WC.schedTree_depth2_identity
A36W.WC.size_nil_ne
A36W.WC.o4
A36W.WC.mixture_prefix_marginal
A36W.WC.Pcoin_sum
A36W.WC.valTree
A36W.WC.atDepth_two_evt
A36W.WC.pathW_Uone
A36W.WC.pathW_Utwo
A36W.WC.predrawn_depth2_identity
A36W.WC.valTree_act_deep
A36W.WC.valTree_act_zero
A36W.WC.mixPolicy_act_value_blind
A36W.WC.posterior_ne_prior_instance
A36W.WC.Upre_sched
A36W.WC.valTree_act_eq
A36W.WC.sum_prod_coin
A36W.W5.sJ_eq_slice_mass
A36W.W5.QA_eq_marginal
A36W.W5.sJ_depends_on_xA
A36W.W5.sJ_pos
A36W.W5.sJ
A36W.W5.KL_display
A36W.W5.pA_eq_marginal
A36W.WN.QN_xc
A36W.WN.tN_pos
A36W.WN.wN_pos
A36W.WN.massOn_QN
A36W.WN.shape_term_pos
A36W.WN.oN
A36W.WN.QN_xa
A36W.WN.QN_xb
A36W.WN.wN_B
A36W.WN.unrelabelled_chain
A36W.WN.unrelabelled_FU
A36W.WN.legal_h1
A36W.WN.orbit_eq_residualSlice
A36W.WN.c_eq_QA
A36W.WN.relabelled_uniform
A36W.WN.tN
A36W.WN.xa_ne
A36W.WN.relabelled_eq_Qbar
A36W.WN.orbit_xa
A36W.WN.condKL_eq
A36W.WN.legal_nil
A36W.WN.mem_supp_weighted
A36W.WN.unrelabelled_not_uniform
A36W.WN.hk42
A36W.WN.tN_eq
A36W.WN.VN_sched
A36W.WN.margN_eq
A36W.WN.ANc
A36W.WN.QN
A36W.WN.c_pos
A36W.WN.massOn_tN
A36W.WN.marg_h1
A36W.WN.FB_fails
A36W.WN.invariant_symOn
A36W.WN.wN
A36W.WN.F_strict
A36W.WN.QN_eq_path
A36W.WN.slice_pos
A36W.RF.Cut3.Qt_zero_nil
A36W.RF.Cut3.sum_Qt
A36W.RF.Cut3.wT_supp
A36W.RF.Cut3.coin_marginal
A36W.RF.Cut3.sum_resT
A36W.RF.Cut3.sum_powerset_map'
A36W.RF.Cut3.good_pos
A36W.RF.Cut3.good_density
A36W.RF.Cut3.sum_sufP
A36W.RF.Cut3.last_level_small
A36W.RF.Cut3.GoodHist
A36W.RF.Cut3.three_rpow_le
A36W.RF.Cut3.indic_nonneg
A36W.RF.Cut3.sum_reflect_le
A36W.RF.Cut3.eq_4_14_nonvacuous
A36W.RF.Cut3.DeltaT_nonneg
A36W.RF.Cut3.Qt_last
A36W.RF.Cut3.infeasible_not_good
A36W.RF.Cut3.prod_ite_mem_eq_batchWeight'
A36W.RF.Cut3.sum_DeltaT_le
A36W.RF.Cut3.sufSched
A36W.RF.Cut3.Kt_finite
A36W.RF.Cut3.msz_rpow_le
A36W.RF.Cut3.kappaT
A36W.RF.Cut3.legal_of_agrees
A36W.RF.Cut3.two_rpow_neg_quarter_lt
A36W.RF.Cut3.Msz_last
A36W.RF.Cut3.le_prefMass
A36W.RF.Cut3.klD_res_le
A36W.RF.Cut3.schedLawE_congr_hist
A36W.RF.Cut3.Kt_eq_zero_of_isEmpty
A36W.RF.Cut3.sum_powerset_reindex
A36W.RF.Cut3.resT_le_one
A36W.RF.Cut3.coinSum_succ
A36W.RF.Cut3.firstBlock_reindex
A36W.RF.Cut3.eq_4_14_hist
A36W.RF.Cut3.good_legal
A36W.RF.Cut3.klD_le_Kt
A36W.RF.Cut3.child_fail
A36W.RF.Cut3.GoodState
A36W.RF.Cut3.Qt_decomp
A36W.RF.Cut3.deltaT
A36W.RF.Cut3.Qt_decomp_point
A36W.RF.Cut3.Kt
A36W.RF.Cut3.DeltaT
A36W.RF.Cut3.schedLawE_atom_ge
A36W.RF.Cut3.coinSum_eq
A36W.RF.Cut3.bit_match_det
A36W.RF.Cut3.DeltaT_eq
A36W.RF.Cut3.klD_res_nonneg
A36W.RF.Cut3.terminal_last
A36W.RF.Cut3.root_goodHist
A36W.RF.Cut3.good_child_interior
A36W.RF.Cut3.Qt
A36W.RF.Cut3.deltaT_le_quarter
A36W.RF.Cut3.four_rpow_neg_third_le
A36W.RF.Cut3.sdiff_map_reindex
A36W.RF.Cut3.resT_nonneg
A36W.RF.Cut3.sufP
A36W.RF.Cut3.Qt_pos_of_resT_pos
A36W.RF.Cut3.sufP_nonneg
A36W.RF.Cut3.prod_ite_mem_eq_batchWeight
A36W.RF.Cut3.SufCoins
A36W.RF.Cut3.log_resT_div_Qt_le
A36W.RF.Cut3.good_prefMass_pos
A36W.RF.Cut3.pathW_atom_ge
A36W.RF.Cut3.Qt_decomp_reindex
A36W.RF.Cut3.root_good
A36W.RF.Cut3.klD_self
A36W.RF.Cut3.resT
A36W.RF.Cut3.geom_sum_le_inv
A36W.RF.Cut3.bit_match_ge
A36W.RF.Cut3.Kt_last
A36W.RF.Cut3.retained_size_tail
A36W.RF.Cut3.eq_4_14_printed
A36W.RF.Cut3.instDecidableGoodState
A36W.RF.Cut3.schedLawE_singletons_resT
A36W.RF.Cut3.isSchedule_sufSched
A36W.RF.Cut3.Qt_nonneg
A36W.RF.Cut3.kappaT_gt
A36W.RF.Cut3.deltaT_le
A36W.RF.Cut3.scale_compare
A36W.RF.Cut3.quota_eq_card
A36W.RF.Cut3.schedLawE_sieve_cons
A36W.RF.Cut3.Qt_atom_ge
A36W.RF.Final.thmA3_iff_norm
A36W.RF.Final.An_pow_four_le
A36W.RF.Final.An
A36W.RF.Final.item3_apply
A36W.RF.Final.muP_hardcap_explicit
A36W.RF.Final.mixCost_muP
A36W.RF.Final.Instance.ζ₁
A36W.RF.Final.mean_U_close
A36W.RF.Final.mixCost_oneBlockMix
A36W.RF.Final.logb_log_two_le
A36W.RF.Final.rf_corA''
A36W.RF.Final.length_sieve_ofFn
A36W.RF.Final.KLx_condSupp
A36W.RF.Final.sum_emptyProb_le
A36W.RF.Final.rf_corA''_uncond
A36W.RF.Final.emptyProb_le
A36W.RF.Final.emptyProb_eq_one_sub
A36W.RF.Final.emptyProb_eq_pow
A36W.RF.Final.rf_not_common_length
A36W.RF.Final.muP
A36W.RF.Final.ThmA3norm
A36W.RF.Final.wslice_scale
A36W.RF.Final.qSlice_eq_massSupp
A36W.RF.Final.Instance.mem_parts
A36W.RF.Final.schedLawE_singletonsOf_univ
A36W.RF.Final.mixCost_rfMix_bounds
A36W.RF.Final.div_split_sqrt
A36W.RF.Final.mixCost_rfMix_eq
A36W.RF.Final.memProb_blkF
A36W.RF.Final.condSupp
A36W.RF.Final.condSupp_subprob
A36W.RF.Final.Zin_scale
A36W.RF.Final.tendsto_loglog
A36W.RF.Final.survF_zero
A36W.RF.Final.tendsto_mean_U_ratio
A36W.RF.Final.muP_F_le
A36W.RF.Final.withTop_add_coe_le
A36W.RF.Final.tendsto_An_sq_div
A36W.RF.Final.muP_hardcap_lower
A36W.RF.Final.sum_colP_hit
A36W.RF.Final.one_le_An
A36W.RF.Final.rf_shape_433_thmA3
A36W.RF.Final.shape_mix
A36W.RF.Final.rf_all_at
A36W.RF.Final.colP
A36W.RF.Final.sum_colP
A36W.RF.Final.tendsto_An
A36W.RF.Final.Item3
A36W.RF.Final.Aeps
A36W.RF.Final.qSlice
A36W.RF.Final.muP_mix
A36W.RF.Final.tendsto_cost_bound
A36W.RF.Final.mem_rfMix_parts
A36W.RF.Final.rf_mean_437
A36W.RF.Final.rfSched_small
A36W.RF.Final.muP_parts_length
A36W.RF.Final.sum_supp_p
A36W.RF.Final.Instance.length_ζ₁
A36W.RF.Final.An_sq_le
A36W.RF.Final.rf_small_exact
A36W.RF.Final.wU_pos
A36W.RF.Final.neg_log_alphan_add
A36W.RF.Final.Msz_pos
A36W.RF.Final.four_Msz_succ_le
A36W.RF.Final.exists_len_ge_mean
A36W.RF.Final.weightedTarget_scale
A36W.RF.Final.tendsto_alphan
A36W.RF.Final.mean_U_isLittleO
A36W.RF.Final.emptyProb_eq
A36W.RF.Final.exp_neg_one_le_half
A36W.RF.Final.rf_all
A36W.RF.Final.emptyProb
A36W.RF.Final.ThmA3
A36W.RF.Final.eventually_epsn_lt
A36W.RF.Final.supp_weightedTarget
A36W.RF.Final.wU_le_one
A36W.RFCandidate.rfMix.congr_simp
A36W.RF.Final.big_of_ge
A36W.RF.Final.adm_two_le
A36W.RF.Final.capRF_le_Kp
A36W.RF.Final.muP_hardcap
A36W.RF.Final.termMean
A36W.RF.Final.survF_succ
A36W.RF.Final.termMean_bounds
A36W.RF.Final.rf_mean_ingredients
A36W.RF.Final.one_le_Aeps
A36W.RF.Final.blkF
A36W.RF.Final.rf_small_n_branch
A36W.RF.Final.rpow_quarter_sq
A36W.RF.Final.epsn
A36W.RF.Final.Rof_gt_log
A36W.RF.Final.rpow_quarter_pow_four
A36W.RF.Final.tendsto_epsn
A36W.RF.Final.Kp_eq
A36W.RF.Final.rf_shape
A36W.RF.Final.qCond_eq_condSupp
A36W.RF.Final.oneBlockMix
A36W.RF.Final.muP_cost_le
A36W.RF.Final.neg_one_le_logb_log
A36W.RF.Final.meanSize_blkF
A36W.RF.Final.div_Aeps_le
A36W.RF.Final.Kp
A36W.RF.Final.no_quota_at_one
A36W.weightedTarget.congr_simp
A36W.RF.Final.length_rfSched_eq
A36W.RF.Final.wU
A36W.RF.Final.Msz_le_n
A36W.RF.Final.qCond
A36W.RF.Final.weightedOracle_scale
A36W.RF.Final.prod_frac_range
A36W.RF.Final.adm_quota
A36W.RF.Final.rf_shape_433
A36W.RF.Final.tendsto_mean_muP_ratio
A36W.RF.Final.massSupp
A36W.RF.Final.Aeps_sq_le
A36W.RF.Final.eventually_big
A36W.RF.Final.one_lt_log_three
A36W.RF.Final.rf_corA'_uncond
A36W.RF.Final.mem_blkF_univ
A36W.RF.Final.thmA3_iff
A36W.RF.Final.withTop_neg_le_of_nonneg_add
A36W.RF.Final.survival_le_F
A36W.RF.Final.exp_bound_geom
A36W.RF.Final.mixLawE_rfMix_small
A36W.RF.Final.sliceMarg_scale
A36W.RF.Final.rf_corA'
A36W.RF.Final.eventually_An_sq_le_sqrt
A36W.RF.Final.coinP_eq_prod_col
A36W.RF.Final.alphan
A36W.RF.Final.neg_one_lt_logb_log_two
A36W.RF.Final.sliceSet
A36W.RF.Final.wU_eq
A36W.RF.Final.Z_scale
A36W.RF.Final.corA'_at
A36W.RF.Cut2.os_jensen_inv
A36W.RF.Cut2.os_gauss_value
A36W.RF.Cut2.os_ell_facts
A36W.RF.Cut2.eq_3_18_19_21
A36W.RF.Cut2.os_rhoB_eq
A36W.RF.Cut2.os_321_bound
A36W.RF.Cut2.os_jensen_log
A36W.RF.Cut2.os_continuous_Dfun
A36W.RF.Cut2.eq_3_19
A36W.RF.Cut2.os_rhoB_le_gen
A36W.RF.Cut2.os_stat_wordOnes
A36W.RF.Cut2.os_neg_log_one_sub_le
A36W.RF.Cut2.eq_3_20
A36W.RF.Cut2.os_core_321
A36W.RF.Cut2.os_int_mono_radius
A36W.RF.Cut2.os_bulk_core
A36W.RF.Cut2.os_gauss_int_le
A36W.RF.Cut2.os_321_pointwise
A36W.RF.Cut2.os_log_one_add_ge
A36W.RF.Cut2.os_expect_lin_zero
A36W.RF.Cut2.eq_3_21
A36W.RF.Cut2.os_mgf_words
A36W.RF.Cut2.os_mean_min
A36W.RF.Cut2.eq_3_18
A36W.RF.Cut2.os_core
A36W.RF.Cut2.os_Ysq_le
A36W.RF.Cut2.os_expect_exp_neg_le
A36W.RF.Cut2.os_continuous_alpha
A36W.RF.Cut2.os_rhoB_le_real
A36W.RF.Cut2.os_continuous_Gam
A36W.RF.Cut2.os_sq_le_cosh
A36W.RF.Cut2.os_alpha_center_le
A36W.RF.Cut2.os_expect_sq_le
A36W.RF.Cut2.os_318_tail
A36W.RF.Cut2.Tz
A36W.RF.Cut2.ty_interior_feasible
A36W.RF.Cut2.eq_3_27_exec
A36W.RF.Cut2.ty_ite10_nonneg
A36W.RF.Cut2.alphaVec
A36W.RF.Cut2.ty_outside_integral
A36W.RF.Cut2.ty_split_tail
A36W.RF.Cut2.card_typFam_le_log
A36W.RF.Cut2.eq_3_30
A36W.RF.Cut2.ty_abs_le_norm
A36W.RF.Cut2.eq_3_28_D
A36W.RF.Cut2.ctr_alphaCoef_mem
A36W.RF.Cut2.ty_auxJoint_on_slice
A36W.RF.Cut2.Dfun_eq_linStat
A36W.RF.Cut2.ty_hasSum_linStat
A36W.RF.Cut2.alphaBot
A36W.RF.Cut2.ty_sq_le_two_pow_K0
A36W.RF.Cut2.ty_bval_eq_ite
A36W.RF.Cut2.alphaTop
A36W.RF.Cut2.linStat_ctr
A36W.RF.Cut2.ty_alpha_lip
A36W.RF.Cut2.ty_continuous_Dfun
A36W.RF.Cut2.alphaBot_mem
A36W.RF.Cut2.typK0
A36W.RF.Cut2.ty_pow_le_geom1
A36W.RF.Cut2.ctr_sub_const
A36W.RF.Cut2.Yfun_eq_linStat
A36W.RF.Cut2.card_typGrid_le
A36W.RF.Cut2.ty_tail_one
A36W.RF.Cut2.norm_ctr_le
A36W.RF.Cut2.ty_slice_sum_zero
A36W.RF.Cut2.ty_linStat_le
A36W.RF.Cut2.alphaCoef_spec
A36W.RF.Cut2.eq_3_28_Y
A36W.RF.Cut2.norm_ctr_le_two
A36W.RF.Cut2.ty_not_mem_Tz
A36W.RF.Cut2.alphaCoef
A36W.RF.Cut2.ty_abs_sub_le
A36W.RF.Cut2.ty_sliceProb_off
A36W.RF.Cut2.typFam
A36W.RF.Cut2.card_typFam_le
A36W.RF.Cut2.ty_abs_bval_sub_le
A36W.RF.Cut2.ty_continuous_Gam
A36W.RF.Cut2.alphaVec_mem
A36W.RF.Cut2.bCoef
A36W.RF.Cut2.ty_norm_le
A36W.RF.Cut2.ctr
A36W.RF.Cut2.rf_3_7
A36W.RF.Cut2.rfFam
A36W.RF.Cut2.linStat_sub
A36W.RF.Cut2.eq_3_29
A36W.RF.Cut2.ty_hasSum_geom_tail
A36W.RF.Cut2.alphaTop_mem
A36W.RF.Cut2.typGrid_cover
A36W.RF.Cut2.eq_3_27_target
A36W.RF.Cut2.typGrid
A36W.RF.Cut2.ctr_bCoef_mem
A36W.RF.Cut2.bCoef_spec
A36W.RF.Cut2.linStat
A36W.RF.Cut2.ty_pow_le_geom2
A36W.RF.Cut2.ty_pbAtom_mem
A36W.RF.Cut2.ty_exp_neg_abs_le
A36W.RF.Cut2.mem_Tz
A36W.RF.Cut2.ty_ite01_nonneg
A36W.RF.eq_2_12
A36W.RF.eq_2_13
A36W.RF.eq_2_14
A36W.RF.eq_2_15
A36W.RF.eq_2_16
A36W.RF.eq_2_11
A36W.RF.Cut2.eq_3_2
A36W.RF.Cut2.eq_3_1
A36W.RF.Cut2.eq_3_22
A36W.RF.Cut2.eq_3_24
A36W.RF.Cut2.eq_3_25
A36W.RF.Cut2.eq_3_23
A36W.RF.Cut2.eq_3_26
A36W.RF.Cut2.eq_3_15
A36W.RF.Cut2.eq_3_16
A36W.RF.Cut2.eq_3_17
A36W.RF.Cut3.eq_4_14
A36W.RF.Cut3.le_sqrt_of_sq_le
A36W.RF.Cut3.GoodPar.rec
A36W.RF.Cut3.GoodPar.N_ge
A36W.RF.Cut3.term5a
A36W.RF.Cut3.G1
A36W.RF.Cut3.exp_neg_zLev_sq_le
A36W.RF.Cut3.rq3
A36W.RF.Cut3.sum_quarter_le
A36W.RF.Cut3.two_pow_le_exp_pow
A36W.RF.Cut3.X_le_msucc
A36W.RF.Cut3.logMsz_le
A36W.RF.Cut3.Kxi
A36W.RF.Cut3.sum_inv_Lnom_le
A36W.RF.Cut3.G3_pos
A36W.RF.Cut3.GoodPar.hN2
A36W.RF.Cut3.dLev
A36W.RF.Cut3.sqrt_two_pow_eq
A36W.RF.Cut3.c_mul_zLev_sq
A36W.RF.Cut3.rq3_nonneg
A36W.RF.Cut3.term5b
A36W.RF.Cut3.sum_three_quarter_le
A36W.RF.Cut3.ell_sq_lower
A36W.RF.Cut3.four_pow_le_exp_pow
A36W.RF.Cut3.Lnom_sq
A36W.RF.Cut3.GoodPar.M_ge
A36W.RF.Cut3.two_pow_le_rpow_three_half
A36W.RF.Cut3.ell_sq_lower_u
A36W.RF.Cut3.term1b
A36W.RF.Cut3.term3
A36W.RF.Cut3.rq1
A36W.RF.Cut3.rq1_nonneg
A36W.RF.Cut3.Kz
A36W.RF.Cut3.sum_zLev_div_Lnom_le
A36W.RF.Cut3.zLev_div_Lnom_le_sqrt
A36W.RF.Cut3.A0c_spec
A36W.RF.Cut3.ell_sq
A36W.RF.Cut3.GoodPar.hN1
A36W.RF.Cut3.msucc_pow_four_le
A36W.RF.Cut3.zLev_sq
A36W.RF.Cut3.ell_ge_Lnom
A36W.RF.Cut3.ell_pos
A36W.RF.Cut3.zLev_div_ell_le
A36W.RF.Cut3.exp_neg_c_zLev_sq
A36W.RF.Cut3.term5_split
A36W.RF.Cut3.Lnom
A36W.RF.Cut3.sqrt_add_le_add
A36W.RF.Cut3.GoodPar
A36W.RF.Cut3.exp_half_sq
A36W.RF.Cut3.rq3_lt_one
A36W.RF.Cut3.two_rpow_neg_three_quarter_pow
A36W.RF.Cut3.BN_le
A36W.RF.Cut3.xiPar
A36W.RF.Cut3.GoodPar.recOn
A36W.RF.Cut3.eq_3_32_at_zLev
A36W.RF.Cut3.term1
A36W.RF.Cut3.dLev_cast
A36W.RF.Cut3.A0c
A36W.RF.Cut3.pow_mul_exp_neg_le
A36W.RF.Cut3.one_le_exp_pow
A36W.RF.Cut3.two_rpow_neg_quarter_pow
A36W.RF.Cut3.N_sq_le
A36W.RF.Cut3.zLev_div_Lnom_le
A36W.RF.Cut3.BN_le_exp
A36W.RF.Cut3.Kz_nonneg
A36W.RF.Cut3.zLev_arg_nonneg
A36W.RF.Cut3.Kxi_nonneg
A36W.RF.Cut3.Msz_ge_four
A36W.RF.Cut3.xiPar_le
A36W.RF.Cut3.term1a
A36W.RF.Cut3.GoodPar.N_pos
A36W.RF.Cut3.rf_constants
A36W.RF.Cut3.G1_pos
A36W.RF.Cut3.inv_Lnom_le
A36W.RF.Cut3.sum_half_pow_le
A36W.RF.Cut3.Delta_ell_lower
A36W.RF.Cut3.rq1_lt_one
A36W.RF.Cut3.sum_eta_le_half
A36W.RF.Cut3.nat_le_two_pow
A36W.RF.Cut3.GoodPar.hA
A36W.RF.Cut3.absorb_cube
A36W.RF.Cut3.Msz_ge_four_sq
A36W.RF.Cut3.Lnom_pos
A36W.RF.Cut3.exp_neg_le_one_div
A36W.RF.Cut3.GoodPar.hn
A36W.RF.Cut3.term4
A36W.RF.Cut3.zLev_le
A36W.RF.Cut3.GoodPar.X_pos
A36W.RF.Cut3.Dch
A36W.RF.Cut3.G3
A36W.RF.Cut3.absorb_exp
A36W.RF.Cut3.sum_rounds_eq
A36W.RF.Cut3.GoodPar.casesOn
A36W.RF.Cut3.exp_four_thousand
A36W.RF.Cut3.GoodPar.mk
A36W.RF.Cut3.zLev_nonneg
A36W.RF.Cut3.geom_sum_le_one_div
A36W.RF.Cut3.zLev
A36W.RF.Cut3.Lnom_lower
A36W.RF.Cut3.eq_4_24
A36W.RF.Cut3.GoodPar.ht
A36W.RF.Cut3.one_add_sqrt_log_div_le
A36W.RF.Cut3.Cstar
A36W.RF.Cut3.goodPar_of_good
A36W.RF.Cut3.aLev
A36W.RF.Cut3.sum_b_sq_le
A36W.RF.Cut3.KLx_rf_le_Kt_zero
A36W.RF.Cut3.resT_nil
A36W.RF.Cut3.thmA3_of_sig
A36W.RF.Cut3.deltaT_le_quarter'
A36W.RF.Cut3.exp_half_le_two
A36W.RF.Cut3.one_le_prod_of_one_le
A36W.RF.Cut3.prod_eta_le_two
A36W.RF.Cut3.Sig420
A36W.RF.Cut3.level_420
A36RW.WFE.eq_def
A36W.RF.Cut3.rf_all_of_sig
A36W.RF.Cut3.Sig420At
A36W.RF.Cut3.recursion_unroll
A36W.RF.Cut3.etaLev
A36W.RF.Cut3.sum_aLev_le
A36W.RF.Cut3.Kt.congr_simp
A36W.RF.Cut3.DeltaT_eq_dLev
A36W.RF.Cut3.qb_not_legal_cons
A36W.RF.Cut3.qbQc_nonneg
A36W.RF.Cut3.qbW_agrees
A36W.RF.Cut3.Qt_fair
A36W.RF.Cut3.qbChild_quota
A36W.RF.Cut3.resT_pos_agrees
A36W.RF.Cut3.qbLift_filter
A36W.RF.Cut3.qb_mem_committed_of_not_mem_remaining
A36W.RF.Cut3.qb_sum_agrees_parent
A36W.RF.Cut3.qbW_self
A36W.RF.Cut3.qbChildEx
A36W.RF.Cut3.qb_card_wordOnes_qbW
A36W.RF.Cut3.qbQc
A36W.RF.Cut3.qb_wordOnes_eq
A36W.RF.Cut3.qbE_univ
A36W.RF.Cut3.qbW
A36W.RF.Cut3.schedLawE_fair
A36W.RF.Cut3.qb_decomp
A36W.RF.Cut3.qbW_of_mem
A36W.RF.Cut3.qbQc_atom
A36W.RF.Cut3.qb_size_cons
A36W.RF.Cut3.qb_klD_parent
A36W.RF.Cut3.qbE_map_subset
A36W.RF.Cut3.qb_mul_log_mono
A36W.RF.Cut3.Qt_eq_zero_of_not_agrees
A36W.RF.Cut3.qbChild_size
A36W.RF.Cut3.qbLift
A36W.RF.Cut3.schedLawE_congr_rq
A36W.RF.Cut3.qbChild_agrees
A36W.RF.Cut3.qbQc_sum_le
A36W.RF.Cut3.qbChild_wfe
A36W.RF.Cut3.qbChild
A36W.RF.Cut3.qbChild_remaining
A36W.RF.Cut3.qb_stepWt_congr
A36W.RF.Cut3.qbE_mem
A36W.RF.Cut3.qb_map_filter_comp
A36W.RF.Cut3.qb_outBits_eq_iff
A36W.RF.Cut3.qb_Z_pos
A36W.RF.Cut3.qb_sliceProb_pos
A36W.RF.Cut3.resT_eq_sliceProb
A36W.RF.Cut3.qbLift_apply
A36W.RF.Cut3.qb_sum_agrees_child
A36W.RF.Cut3.qbQc_klD_le
A36W.RF.Cut3.qbW_filter
A36W.RF.Cut3.Qt_congr_rq
A36W.RF.Cut3.qb_mem_remaining_iff
A36W.RF.Cut3.qb_quota_cons
A36W.RF.Cut3.qbE
A36W.RF.Cut3.qb_rem_sdiff
A36W.RF.Cut3.qb_parent_klD
A36W.RF.Cut3.qb_sum_sliceProb_univ
A36W.RF.Cut3.qb_child_target
A36W.RF.Cut3.qb_parent_target
A36W.RF.Cut3.qbLift_agrees
A36W.RF.Cut3.survc_pos
A36W.RF.Cut3.quota_child
A36W.RF.Cut3.survRb
A36W.RF.Cut3.rf_theoremA4
A36W.RF.Cut3.survRa_lt_one
A36W.RF.Cut3.survC_pos
A36W.RF.Cut3.wfe_child
A36W.RF.Cut3.survGa_pos
A36W.RF.Cut3.size_child
A36W.RF.Cut3.eq_4_32
A36W.RF.Cut3.rf_survival
A36W.RF.Cut3.stepWt_w_nonneg
A36W.RF.Cut3.offQ_le_one
A36W.RF.Cut3.eq_4_31_first
A36W.RF.Cut3.sum_firstBlock
A36W.RF.Cut3.density_term_le
A36W.RF.Cut3.offQ_eq
A36W.RF.Cut3.survRa_nonneg
A36W.RF.Cut3.survGb_pos
A36W.RF.Cut3.offQ
A36W.RF.Cut3.size_term_le
A36W.RF.Cut3.offQ_nonneg
A36W.RF.Cut3.sum_eLev_le
A36W.RF.Cut3.survBeta
A36W.RF.Cut3.goodHist_child_iff
A36W.RF.Cut3.survC
A36W.RF.Cut3.mix_eq_Qt0
A36W.RF.Cut3.rpow_two_thirds_le_sq
A36W.RF.Cut3.cube_root_msz_ge
A36W.RF.Cut3.remaining_child
A36W.RF.Cut3.survRa
A36W.RF.Cut3.survGa
A36W.RF.Cut3.offQ_decomp
A36W.RF.Cut3.neg_log_one_sub_le_two
A36W.RF.Cut3.eLev
A36W.RF.Cut3.survBeta_pos
A36W.RF.Cut3.qSlice_small
A36W.RF.Cut3.one_le_rpow_two_thirds
A36W.RF.Cut3.survA0_spec
A36W.RF.Cut3.exit_le_eLev
A36W.RF.Cut3.eLev_nonneg
A36W.RF.Cut3.survA0
A36W.RF.Cut3.first_exit
A36W.RF.Cut3.survGb
A36W.RF.Cut3.nu_w_nonneg
A36W.RF.Cut3.eq_4_31
A36W.RF.Cut3.survRb_lt_one
A36W.RF.Cut3.survc
A36W.RF.Cut3.offQ_last
A36W.RF.Cut3.survRb_nonneg
A36W.RF.Cut3.thmA_items1245
A36W.RF.Cut3.rf_theoremA_items1245
A36W.RF.Cut3.theoremA_of_sig
A36W.RF.Cut3.OneParent
A36W.RF.Cut3.ThmAItems
A36W.RF.Cut3.rf_theoremA_of_sig
A36W.RF.Cut3.OneParentAt
A36W.RF.Cut3.sig420_of_oneParent
A36W.RF.Cut3.rf_theoremA_of_oneParent
A36W.RF.Cut3.TheoremA
A36W.RF.Cut3.rf_corollaries_of_oneParent
A36W.RF.Cut3.CorAll
A36W.RF.Cut3.rhoB_nonneg
A36W.RF.Cut3.eq_1049
A36W.RF.Cut3.eq_1049_limit
A36W.RF.Cut3.eq_1049_goodPar
A36W.RF.Cut3.eq_4_25_chain
A36W.RF.Cut3.log_N_le_goodPar
A36W.RF.Cut3.eq_3_19_all
A36W.RF.Cut3.mul_log_le_of_le
A36W.RF.Cut2.ra_bulk_upper
A36W.RF.Cut2.hbad
A36W.RF.Cut2.rRatio
A36W.RF.Cut2.ra_gauss_coeff
A36W.RF.Cut2.eq_3_35_target
A36W.RF.Cut2.ty_sliceProb_pos
A36W.RF.Cut2.ra_bulk_lower
A36W.RF.Cut2.ra_exp_sub_one_le
A36W.RF.Cut2.ra_delta_le
A36W.RF.Cut2.ty_inv_ge
A36W.RF.Cut2.hint
A36W.RF.Cut2.hbad_nonneg
A36W.RF.Cut2.ty_log_one_sub_ge
A36W.RF.Cut2.ra_sqrt_div_sq
A36W.RF.Cut2.hint_nonneg
A36W.RF.Cut2.rf38_pointA
A36W.RF.Cut2.ra_sq_exp_le
A36W.RF.Cut2.eq_3_35_exec
A36W.RF.Cut2.ra_sqrt_log_div_le
A36W.RF.Cut2.Tprime_subset
A36W.RF.Cut2.eq_3_33_le
A36W.RF.Cut2.ra_Gam_pos
A36W.RF.Cut2.ra_bulk_identity
A36W.RF.Cut2.Haux_eq_hint_add_hbad
A36W.RF.Cut2.ra_exp_neg_le_inv
A36W.RF.Cut2.mem_Tprime
A36W.RF.Cut2.Tprime
A36W.RF.Cut2.rf_3_8
A36W.RF.Cut2.ty_ratio_scalar
A36W.RF.Cut2.ra_aux_div_p
A36W.RF.Cut2.sum_hbad
A36W.RF.Cut2.etaZ
A36W.RF.Cut2.ra_upper_B
A36W.RF.Cut2.eq_3_31
A36W.RF.Cut2.ra_int_rho_expsq
A36W.RF.Cut2.ra_int_rho_sq
A36W.RF.Cut2.ty_compl_Tprime_split
A36W.RF.Cut2.eq_3_34
A36W.RF.Cut2.ra_auxJoint_slice
A36W.RF.Cut2.ra_lower_A
A36W.RF.Cut2.ra_slice_child
A36W.RF.Cut2.ra_integrable_child
A36W.RF.Cut2.ra_eps1_le
A36W.RF.Cut2.ra_eta_facts
A36W.RF.Cut2.ty_sum_Tz_eq
A36W.RF.Cut2.ty_inv_le
A36W.RF.Cut2.rf38_pointB
A36W.RF.Cut2.eq_3_33
A36W.RF.Cut3.Haux_mul_rRatio
A36W.RF.Cut3.Wcz
A36W.RF.Cut3.eq_4_19_second
A36W.RF.Cut3.eq_4_19_first
A36W.RF.Cut3.sg_cond
A36W.RF.Cut3.Wlr_eq_Wcz
A36W.RF.Cut3.Haux_pos_slice
A36W.RF.Cut3.eq_4_16
A36W.RF.Cut3.eq_4_18_first
A36W.RF.Cut3.eq_4_17
A36W.RF.Cut3.sg_W_le
A36W.RF.Cut3.sg_child_supp
A36W.RF.Cut3.sg_sliceProb_off
A36W.RF.Cut3.sg_rRatio_sq_eq
A36W.RF.Cut3.eq_4_15_identity
A36W.RF.Cut3.sg_rRatio_nonneg
A36W.RF.Cut3.sg_rW_le
A36W.RF.Cut3.eq_4_20_printed
A36W.RF.Cut3.eq_4_18_second
A36W.RF.Cut3.rf_4_5
A36W.RF.Cut3.sg_sum_supp
A36W.RF.Cut3.sg_slice_child
A36W.RF.Cut3.Wlr
A36W.RF.Cut3.eq_4_20
A36W.RF.Cut3.sg_sum_sliceProb_univ
A36W.RF.Cut3.sg_child_hyps
A36W.RF.Cut3.sg_sliceProb_pos
A36W.RF.Cut3.sg_sum_compl
A36W.RF.Cut3.sum_Haux_rRatio
A36W.RF.Cut3.sg_cs
A36W.RF.Cut3.eq_4_15
A36W.RF.Cut3.sqrt_three_quarter_div_ge
A36W.RF.Cut3.l2_xi_le
A36W.RF.Cut3.oneParent_holds
A36W.RF.Cut3.l2_eta_le
A36W.RF.Cut3.qb_Gc_eq
A36W.RF.Cut3.sig420_holds
A36W.RF.Cut3.ell_ge_quarter
A36W.RF.Cut3.rf_theoremA
A36W.RF.Cut3.rf_corollaries
A36W.RF.T1Alt.sum_cyl_reindex_and
A36W.RF.T1Alt.hasDerivAt_cgfX
A36W.RF.T1Alt.deriv2_cgfX
A36W.RF.T1Alt.logConcave_shiftAdd_needs_contig
A36W.RF.T1Alt.cond_zero_eq_sliceProb
A36W.RF.T1Alt.tilt_law_eq_sliceProb
A36W.RF.T1Alt.offDiag_row_sum
A36W.RF.T1Alt.matrix_quad_eq_le
A36W.RF.T1Alt.cgfX
A36W.RF.T1Alt.quad_eq_half_offDiag
A36W.RF.T1Alt.sum_offDiag_comm
A36W.RF.T1Alt.sliceProb_rescale_fun
A36W.RF.T1Alt.covM_symm
A36W.RF.T1Alt.logConcave_shiftAdd
A36W.RF.T1Alt.mgfX
A36W.RF.T1Alt.shiftAdd_nonneg
A36W.RF.T1Alt.linX_of_subset
A36W.RF.T1Alt.tiltW_zero
A36W.RF.T1Alt.covM_diag
A36W.RF.T1Alt.eq_1_5_offDiag
A36W.RF.T1Alt.eq_1_5
A36W.RF.T1Alt.lemmaT1_both_routes
A36W.RF.T1Alt.covM_formula
A36W.RF.T1Alt.covM_offDiag_nonpos
A36W.RF.T1Alt.eq_1_1
A36W.RF.T1Alt.covM_diag_le
A36W.RF.T1Alt.mgfX.congr_simp
A36W.RF.T1Alt.sliceMarg_rescale
A36W.RF.T1Alt.cond_cyl_eq_sliceProb
A36W.RF.T1Alt.tiltW
A36W.RF.T1Alt.linX.congr_simp
A36W.RF.T1Alt.cond_one_feasible_iff
A36W.RF.T1Alt.Z_logConcave_of_shiftAdd
A36W.RF.T1Alt.shiftAdd
A36W.RF.T1Alt.deriv2_cgfX_le
A36W.RF.T1Alt.covM_row_sum
A36W.RF.T1Alt.hasDerivAt_mgfX1
A36W.RF.T1Alt.cgfX_sub_le
A36W.RF.T1Alt.covM
A36W.RF.T1Alt.hasDerivAt_meanX_tilt
A36W.RF.T1Alt.Z_rescale
A36W.RF.T1Alt.mgfX1.congr_simp
A36W.RF.T1Alt.linX
A36W.RF.T1Alt.meanX_eq
A36W.RF.T1Alt.cov_cond_nonpos
A36W.RF.T1Alt.LogConcaveSeq
A36W.RF.T1Alt.Z_card_eq_prod
A36W.RF.T1Alt.contigPosSupp_shiftAdd
A36W.RF.T1Alt.t1_route_mg
A36W.RF.T1Alt.covM_quota_card
A36W.RF.T1Alt.hasDerivAt_mgfX_ratio
A36W.RF.T1Alt.sum_cyl_reindex
A36W.RF.T1Alt.prod_tiltW
A36W.RF.T1Alt.mgfX2.congr_simp
A36W.RF.T1Alt.sliceProb_quota_zero_eq
A36W.RF.T1Alt.mgfX_pos
A36W.RF.T1Alt.quad_eq_sum_lt
A36W.RF.T1Alt.varX_eq_quad
A36W.RF.T1Alt.varX_tilt
A36W.RF.T1Alt.ContigPosSupp
A36W.RF.T1Alt.Zin_rescale
A36W.RF.T1Alt.cylMass_pos_iff
A36W.RF.T1Alt.sum_offDiag_eq_two_mul_sum_lt
A36W.RF.T1Alt.shiftAdd_sq_sub
A36W.RF.T1Alt.mgfX_eq
A36W.RF.T1Alt.mgfX1
A36W.RF.T1Alt.meanX
A36W.RF.T1Alt.covM_eq_pair_sub
A36W.RF.T1Alt.eq_1_5_tilt
A36W.RF.T1Alt.varX_eq_moment
A36W.RF.T1Alt.eq_1_2
A36W.RF.T1Alt.deriv_cgfX
A36W.RF.T1Alt.deriv_cgfX_zero
A36W.RF.T1Alt.t1_route_mg_tail
A36W.RF.T1Alt.sliceProb_mul_exp
A36W.RF.T1Alt.sliceProb_quota_card_eq
A36W.RF.T1Alt.mgfX2
A36W.RF.T1Alt.sliceProb_rescale
A36W.RF.T1Alt.covM_quota_zero
A36W.RF.T1Alt.t1_route_mg_same_statement
A36W.RF.T1Alt.hasDerivAt_mgfX
A36W.RF.T1Alt.sliceProb_union_cyl
A36W.RF.T1Alt.middle_bracket_nonneg
A36W.RF.T1Alt.varX
A36W.RF.T1Alt.meanX_tilt
A36W.RF.T1Alt.nonpos_of_deriv2_nonpos
A36W.RF.T1Alt.cond_one_eq_sliceProb
A36W.RF.T1Alt.hasDerivAt_cgfX_meanX
A36W.RF.T1Alt.cgfX.congr_simp
A36W.RF.T1Alt.sliceMarg_quota_card_eq
A36W.RF.T1Alt.mgfX_zero
A36W.RF.T1Alt.condProb_cyl
A36W.RF.T1Alt.covM_of_Z_eq_zero
A36W.RF.T1Alt.cond_zero_feasible_iff
A36W.RF.T1Alt.quadForm_covM_le
A36W.RF.T1Alt.covM.congr_simp
A36W.RF.T1Alt.tiltW_pos
A36W.RF.T1Alt.deriv2_cgfX_eq_quad
A36W.RF.T1Alt.half_offDiag_le
A36W.RF.T1Alt.cylMass_eq
A36RW.AppJ.CW3.rpow_inv_lt_iff
A36RW.AppJ.CW3.lt_rpow_inv_iff
A36RW.AppJ.CW3.one_lt_mul_rpow_neg_inv_iff
A36RW.AppJ.CW3.mul_rpow_neg_inv_lt_one_iff
A36RW.AppJ.CW3.one_le_mul_rpow_neg_inv_iff
A36RW.AppJ.CW3.mul_rpow_neg_inv_le_one_iff
A36RW.AppJ.CW3.mul_rpow_neg_inv_eq_one_iff
A36RW.AppJ.CW3.two_rpow_neg_nat
A36RW.AppJ.CW3.Cr_pos
A36RW.AppJ.CW3.Cr_one
A36RW.AppJ.CW3.Cr_two
A36RW.AppJ.CW3.Cr_three
A36RW.AppJ.CW3.Cr_pow_eq
A36RW.AppJ.CW3.Cr_pow_two
A36RW.AppJ.CW3.Cr_pow_three
A36RW.AppJ.CW3.Cr_pow_le_succ
A36RW.AppJ.CW3.Cr_pow_lt_succ
A36RW.AppJ.CW3.Cr_pow_mono
A36RW.AppJ.CW3.env_eq
A36RW.AppJ.CW3.envGeo_eq
A36RW.AppJ.CW3.one_lt_env_iff
A36RW.AppJ.CW3.env_lt_one_iff
A36RW.AppJ.CW3.env_two_gt_one_iff
A36RW.AppJ.CW3.threshold_r2_eq
A36RW.AppJ.CW3.env_three_gt_one_iff
A36RW.AppJ.CW3.env_three_gt_one_of_lt
A36RW.AppJ.CW3.threshold_r3_bracket
A36RW.AppJ.CW3.envGeo_three_gt_one_iff
A36RW.AppJ.CW3.envGeo_three_gt_one_of_lt
A36RW.AppJ.CW3.thresholdGeo_r3_bracket
A36RW.AppJ.CW3.Cr_three_pow_eq
A36RW.AppJ.CW3.env_three_gt_one_iff'
A36RW.AppJ.CW3.geo_three_pow_eq
A36RW.AppJ.CW3.envGeo_three_gt_one_iff'
A36RW.AppJ.CW3.env_one_lt_one_iff
A36RW.AppJ.CW3.env_gt_one_of_lt_r2
A36RW.AppJ.CW3.env_gt_one_of_lt_r3
A36RW.AppJ.CW3.eighteen_pow_four
A36RW.AppJ.CW3.tg6_bound_ge_one_iff
A36RW.AppJ.CW3.tg6_bound_eq_one_iff
A36RW.AppJ.CW3.tg6_bound_eq_one_at
A36RW.AppJ.CW3.tg6_bound_lt_one_iff
A36RW.AppJ.CW3.tg6_informative_states
A36RW.AppJ.CW3.V_le_four
A36RW.AppJ.CW3.tg6_bound_gt_one_iff
A36RW.AppJ.CW3.checks_vacuous_n16
A36RW.AppJ.CW3.gS_eq_add
A36RW.AppJ.CW3.gS_mul_rpow
A36RW.AppJ.CW3.gS_32
A36RW.AppJ.CW3.g32_digits
A36RW.AppJ.CW3.gS_32_lt
A36RW.AppJ.CW3.hasDerivAt_log_gS1
A36RW.AppJ.CW3.log_gS1_deriv_eq
A36RW.AppJ.CW3.hasDerivAt_log_gS2
A36RW.AppJ.CW3.gS1_pos
A36RW.AppJ.CW3.gS2_pos
A36RW.AppJ.CW3.log_gS1_strictAntiOn
A36RW.AppJ.CW3.log_gS2_strictAntiOn
A36RW.AppJ.CW3.gS1_strictAntiOn
A36RW.AppJ.CW3.gS2_strictAntiOn
A36RW.AppJ.CW3.gS_strictAntiOn
A36RW.AppJ.CW3.gS_isGreatest
A36RW.AppJ.CW3.caseS_chain
A36RW.AppJ.CW3.aA_one_mul_Z
A36RW.AppJ.CW3.aB_one_mul_Z
A36RW.AppJ.CW3.aA_one
A36RW.AppJ.CW3.aB_one
A36RW.AppJ.CW3.V_one
A36RW.AppJ.CW3.V_one_balanced_root
A36RW.AppJ.CW3.success_eq_integral
A36RW.AppJ.CW3.success_mixTrees
A36RW.AppJ.CW3.det_suffice
A36RW.AppJ.CW3.det_suffice_iff
A36RW.AppJ.CW3.caseS_bound_lt_one
A36RW.AppJ.CW3.caseF_vacuous_n200
A36RW.AppJ.CW3.dpEnv_vacuous_n400
A36RW.AppJ.CW3.env_lt_one_imp
A36RW.AppJ.CW3.env_two_lt_one_imp
A36RW.AppJ.CW3.sixteen_mul_eighteen_pow_twelve
A36RW.AppJ.CW3.env_lt_one_imp_r3
A36RW.AppJ.CW3.balanced_need_r2
A36RW.AppJ.CW3.balanced_need_r3
A36RW.AppJ.CW3.Ar_two
A36RW.AppJ.CW3.balancedEnv_two_lt_one_iff
A36RW.AppJ.CW3.const_depends_on_r_only
A36RW.AppJ.CW3.thm_tgenv_env
A36RW.AppJ.CW3.Cr_values
A36RW.AppJ.CW3.Cr_succ
A36RW.AppJ.CW3.Cr_ratio
A36RW.AppJ.CW3.Cr_ratio_le
A36RW.AppJ.CW3.Cr_le_geo
A36RW.AppJ.CW3.thm_tgenv_geo_of_sharp
A36RW.AppJ.CW3.V_NNN_tendsto_lam
A36RW.AppJ.CW3.V_NNN_tendsto_N
A36RW.AppJ.CW3.tgenv_balanced_shape
A36RW.AppJ.CW3.Cr_div_Ar
A36RW.AppJ.CW3.Cr_div_Ar_mem
A36RW.AppJ.CW3.base_factor_le
A36RW.AppJ.CW3.half_base_le
A36RW.AppJ.CW3.tg_vs_balanced
A36RW.AppJ.CW3.Cr_two_approx
A36RW.AppJ.CW3.ratio_r2_approx
A36RW.AppJ.CW3.den_pos
A36RW.AppJ.CW3.den_ge_min
A36RW.AppJ.CW3.chi_zero
A36RW.AppJ.CW3.chi_one
A36RW.AppJ.CW3.chi_nonneg
A36RW.AppJ.CW3.chi_le_one
A36RW.AppJ.CW3.one_sub_chi
A36RW.AppJ.CW3.chi_sub
A36RW.AppJ.CW3.chi_strictMonoOn
A36RW.AppJ.CW3.abs_chi_sub_le
A36RW.AppJ.CW3.hasDerivAt_chi
A36RW.AppJ.CW3.deriv_chi_le
A36RW.AppJ.CW3.continuousOn_chi
A36RW.AppJ.CW3.psi_zero
A36RW.AppJ.CW3.psi_one
A36RW.AppJ.CW3.continuousOn_psi
A36RW.AppJ.CW3.psi_sub_ge
A36RW.AppJ.CW3.hasDerivAt_psi
A36RW.AppJ.CW3.deriv_psi_ge
A36RW.AppJ.CW3.psi_strictMonoOn
A36RW.AppJ.CW3.exists_psi_eq
A36RW.AppJ.CW3.thetaB_spec
A36RW.AppJ.CW3.thetaB_mem
A36RW.AppJ.CW3.thetaA_pos
A36RW.AppJ.CW3.thetaA_lt_one
A36RW.AppJ.CW3.theta_cross
A36RW.AppJ.CW3.theta_lin
A36RW.AppJ.CW3.eq_chi_of_cross
A36RW.AppJ.CW3.theta_unique
A36RW.AppJ.CW3.cLim_pos
A36RW.AppJ.CW3.root_tendsto
A36RW.AppJ.CW3.continuousAt_psi_lam
A36RW.AppJ.CW3.thetaA_eq_affine
A36RW.AppJ.CW3.continuousAt_thetaB
A36RW.AppJ.CW3.continuousOn_thetaB
A36RW.AppJ.CW3.continuousOn_thetaA
A36RW.AppJ.CW3.continuousOn_cLim
A36RW.AppJ.CW3.exists_min_cLim
A36RW.AppJ.CW3.psiN_eq
A36RW.AppJ.CW3.rhoN_mem
A36RW.AppJ.CW3.kapN_mem
A36RW.AppJ.CW3.tg8_pair_root
A36RW.AppJ.CW3.tg8_pair_root_unique
A36RW.AppJ.CW3.sig2_eq
A36RW.AppJ.CW3.sig2_nonneg
A36RW.AppJ.CW3.sig2_le_quarter
A36RW.AppJ.CW3.V_root_ge_sig2
A36RW.AppJ.CW3.abs_psiN_sub_psi_le
A36RW.AppJ.CW3.abs_psi_sub_psi_le
A36RW.AppJ.CW3.abs_thetaB_sub_le
A36RW.AppJ.CW3.abs_thetaA_sub_le
A36RW.AppJ.CW3.abs_f_sub_le
A36RW.AppJ.CW3.abs_cLim_sub_le
A36RW.AppJ.CW3.cast_add_sub
A36RW.AppJ.CW3.rhoN_seq
A36RW.AppJ.CW3.kapN_seq
A36RW.AppJ.CW3.exists_bound_max_inv
A36RW.AppJ.CW3.thetaB_conv_unif
A36RW.AppJ.CW3.thetaA_conv_unif
A36RW.AppJ.CW3.sig2_div_conv_unif
A36RW.AppJ.CW3.corC2_conclusion
A36RW.AppJ.CW3.example_theta
A36RW.AppJ.CW3.example_cLim
A36RW.AppJ.CW3.example_root
A36RW.AppJ.CW3.distK_nonneg
A36RW.AppJ.CW3.half_min_le_f
A36RW.AppJ.CW3.distK_le_mins
A36RW.AppJ.CW3.cLim_ge_floor
A36RW.AppJ.CW3.sig2_floor
A36RW.AppJ.CW3.distK_pos
A36RW.AppJ.CW3.necessity
A36RW.AppJ.CW3.one_sub_chi_le
A36RW.AppJ.CW3.psi_le_lin
A36RW.AppJ.CW3.eventually_lt_psi
A36RW.AppJ.CW3.thetaB_ge_of_gt
A36RW.AppJ.CW3.thetaA_le_of_lt
A36RW.AppJ.CW3.thetaB_eq_of_eq
A36RW.AppJ.CW3.thetaB_tendsto_atTop
A36RW.AppJ.CW3.thetaA_tendsto_atTop
A36RW.AppJ.CW3.cLim_tendsto_of_theta
A36RW.AppJ.CW3.limits_atTop_gt
A36RW.AppJ.CW3.limits_atTop_lt
A36RW.AppJ.CW3.limits_atTop_eq
A36RW.AppJ.CW3.cLim_tendsto_atTop
A36RW.AppJ.CW3.theta_symm
A36RW.AppJ.CW3.cLim_symm
A36RW.AppJ.CW3.cLim_tendsto_zero
A36RW.AppJ.CW3.theta_tendsto_zero
A36RW.AppJ.CW3.cInfty_eq_zero_iff
A36RW.AppJ.CW3.cInfty_pos
A36RW.AppJ.CW3.tendsto_atTop_zero_iff
A36RW.AppJ.CW3.tendsto_zero_zero_iff
A36RW.AppJ.CW3.tendsto_zero_pos_of_ne
A36RW.AppJ.CW3.tendsto_atTop_pos_of_ne
A36RW.AppJ.CW3.both_zero_iff
A36RW.AppJ.CW3.diag_no_uniform
A36RW.AppJ.CW3.abs_eq_mul_abs_div
A36RW.AppJ.CW3.distD_real
A36RW.AppJ.CW3.distD_eq_mul_distK
A36RW.AppJ.CW3.continuous_distK
A36RW.AppJ.CW3.offDiag_uniform
A36RW.AppJ.CW3.example_half_quarter
A36RW.AppJ.CW3.example_03_05
A36RW.AppJ.CW3.wt_inv_swap
A36RW.AppJ.CW3.sum_reflect_range
A36RW.AppJ.CW3.Z_inv_swap
A36RW.AppJ.CW3.aA_inv_swap
A36RW.AppJ.CW3.aB_inv_swap
A36RW.AppJ.CW3.V_inv_swap
A36RW.AppJ.CW3.V_oneSided_symm
A36RW.AppJ.CW3.wt_NNN_le
A36RW.AppJ.CW3.wt_NNN_zero
A36RW.AppJ.CW3.wt_NNN_one
A36RW.AppJ.CW3.Z_NNN_bounds
A36RW.AppJ.CW3.S1_NNN_bounds
A36RW.AppJ.CW3.V_NNN_eq
A36RW.AppJ.CW3.V_oneSided_asymp
A36RW.AppJ.CW3.V_oneSided_tendsto
A36RW.AppJ.CW3.V_oneSided_asymp_inv
A36RW.AppJ.CW3.V_oneSided_N4
A36RW.AppJ.CW3.V_oneSided_N8
A36RW.AppJ.CW3.V_oneSided_N16
A36RW.AppJ.CW3.V_oneSided_N32
A36RW.AppJ.CW3.V_oneSided_printed
A36RW.AppJ.CW3.V_oneSided_printed_inv
A36RW.AppJ.CW3.tendsto_logb_one_add
A36RW.AppJ.CW3.tendsto_logb_log_mul
A36RW.AppJ.CW3.loglog_close
A36RW.AppJ.CW3.card_add_card_compl_real
A36RW.AppJ.CW3.V_root_le
A36RW.AppJ.CW3.logb_log_eq
A36RW.AppJ.CW3.logb_logb_log_le
A36RW.AppJ.CW3.one_le_logb3
A36RW.AppJ.CW3.LV_ge_of_linear
A36RW.AppJ.CW3.RF_ge_of_linear
A36RW.AppJ.CW3.RF_ge_of_linear_O
A36RW.AppJ.CW3.RF_gt_of_linear_d
A36RW.AppJ.CW3.LF_ge_of_linear
A36RW.AppJ.CW3.LFgen_ge_of_linear_d
A36RW.AppJ.CW3.execMean_ge_of_linear_d
A36RW.AppJ.CW3.LFad_ge_of_linear_d
A36RW.AppJ.CW3.cond1_linear
A36RW.AppJ.CW3.consequence1_loglog
A36RW.AppJ.CW3.consequence1_RF
A36RW.AppJ.CW3.consequence1_LF
A36RW.AppJ.CW3.consequence1_RF_d
A36RW.AppJ.CW3.consequence1_execMean_d
A36RW.AppJ.CW3.consequence1_LF_d
A36RW.AppJ.CW3.cond2_linear
A36RW.AppJ.CW3.card_compl_of_card
A36RW.AppJ.CW3.consequence2_loglog
A36RW.AppJ.CW3.consequence2_RF
A36RW.AppJ.CW3.consequence2_LF
A36RW.AppJ.CW3.consequence2_RF_d
A36RW.AppJ.CW3.consequence2_execMean_d
A36RW.AppJ.CW3.tgtW_eq_Ttgt
A36RW.AppJ.CW3.batchValues_pushforward
A36RW.AppJ.CW3.batchValues_expect
A36RW.AppJ.CW3.quota_toNat_legal
A36RW.AppJ.CW3.batch_le_A
A36RW.AppJ.CW3.batch_le_B
A36RW.AppJ.CW3.TG4v_mass
A36RW.AppJ.CW3.TG4v_i_A
A36RW.AppJ.CW3.TG4v_i_B
A36RW.AppJ.CW3.TG4v_i_mean
A36RW.AppJ.CW3.TG4v_ii
A36RW.AppJ.CW3.TG4v_i_condMarg
A36RW.AppJ.CW3.interfaceBits_pushforward
A36RW.AppJ.CW3.Cr
A36RW.AppJ.CW3.env
A36RW.AppJ.CW3.envGeo
A36RW.AppJ.CW3.gS
A36RW.AppJ.CW3.gS1
A36RW.AppJ.CW3.gS2
A36RW.AppJ.CW3.Ar
A36RW.AppJ.CW3.chi
A36RW.AppJ.CW3.psi
A36RW.AppJ.CW3.thetaB
A36RW.AppJ.CW3.thetaA
A36RW.AppJ.CW3.cLim
A36RW.AppJ.CW3.psiN
A36RW.AppJ.CW3.rhoN
A36RW.AppJ.CW3.kapN
A36RW.AppJ.CW3.sig2
A36RW.AppJ.CW3.distK
A36RW.AppJ.CW3.cInfty
A36RW.AppJ.CW3.RF
A36FS.Misc.ExactSamplerPS.isProb
A36FS.Misc.ExactSamplerPS.theta_uniform
A36FS.Misc.ExactSamplerPS.two_stage
A36FS.Misc.ExactSamplerPS.exact_pmf
A36FS.Misc.ExactSamplerPS.exact_law
A36FS.Misc.ExactSamplerPS.exactSampler_exists
A36FS.Misc.ExactSamplerPS.unif_Icc_eq_Ioo
A36FS.Misc.ExactSamplerPS.joint_uniform
A36FS.Misc.ExactSamplerPS.joint_law_rect
A36FS.Misc.ExactSamplerPS.two_stage_density
A36FS.Misc.ExactSamplerNonProduct.root_batch_pair
A36FS.Misc.ExactSamplerNonProduct.root_word_pair
A36FS.Misc.ExactSamplerNonProduct.sampler_pair
A36FS.Misc.ExactSamplerNonProduct.target_pair
A36FS.Misc.ExactSamplerNonProduct.not_first_round
A36FS.Misc.ExactSamplerNonProduct.n_one_coincide
A36FS.Misc.ExactSamplerNonProduct.n_one_half
A36FS.Misc.ExactSamplerNonProduct.n_zero_coincide
A36FS.Misc.ExactSamplerNonProduct.all_ones_ne
A36FS.Misc.ExactSamplerNonProduct.not_first_round_sampler
A36FS.Misc.ExactSamplerNonProduct.firstRound_outBy
A36FS.Misc.ExactSamplerNonProduct.policy_firstRound_outBy
A36FS.Misc.ExactSamplerNonProduct.not_first_round_outBy
A36FS.Misc.ExactSamplerNonProduct.not_first_round_policy
A36FS.Misc.ExactSamplerNonProduct.not_first_round_allAtOnce
A36FS.Misc.ExactSamplerNonProduct.not_first_round_sched
A36W.sliceNCD_up
A36W.sliceNCD_down
A36RW.AppJ.CW4.KLx_prodMarg_eq
A36RW.AppJ.CW4.oneRound_KL_eq_fam
A36RW.AppJ.CW4.prodMarg_factor_ge
A36RW.AppJ.CW4.prodMarg_pos
A36RW.AppJ.CW4.shannonH
A36RW.AppJ.CW4.tc_identity
A36RW.AppJ.CW4.KLx_oneRound_split
A36RW.AppJ.CW4.KLx_oneRound_split_fam
A36RW.AppJ.CW4.KLx_split
A36RW.AppJ.CW4.KLx_split_terms_fam
A36RW.AppJ.CW4.bernProd
A36RW.AppJ.CW4.bernProd_grp_eq
A36RW.AppJ.CW4.bernProd_grp_eq_mass_mul
A36RW.AppJ.CW4.bernProd_grp_slice
A36RW.AppJ.CW4.compl_filter_true_eq_sdiff
A36RW.AppJ.CW4.fam_marg_mem
A36RW.AppJ.CW4.filter_true_eq_inter
A36RW.AppJ.CW4.lamPrime
A36RW.AppJ.CW4.lamPrime_pos
A36RW.AppJ.CW4.mem_Vset_iff
A36RW.AppJ.CW4.oneRound_law_fam
A36RW.AppJ.CW4.pow_mul_pow_eq_div
A36RW.AppJ.CW4.prodMarg_twoW_eq
A36RW.AppJ.CW4.sum_Vset_weightedTarget
A36RW.AppJ.CW4.weightedTarget_pos_iff
A36RW.AppJ.CW4.Z_mul_const
A36RW.AppJ.CW4.Zin_mul_const
A36RW.AppJ.CW4.famOinv
A36RW.AppJ.CW4.famOinv_eq
A36RW.AppJ.CW4.famTinv
A36RW.AppJ.CW4.famTinv_eq
A36RW.AppJ.CW4.famWinv_pos
A36RW.AppJ.CW4.oneRound_KL_le_inv
A36RW.AppJ.CW4.remark_LF_eq_one_inv
A36RW.AppJ.CW4.remark_RF_eq_one_inv
A36RW.AppJ.CW4.remark_no_doublylog_LF_inv
A36RW.AppJ.CW4.remark_no_doublylog_RF_inv
A36RW.AppJ.CW4.remark_oneRound_inv
A36RW.AppJ.CW4.sliceMarg_mul_const
A36RW.AppJ.CW4.target_ext
A36RW.AppJ.CW4.twoW_compl_eq_mul
A36RW.AppJ.CW4.weightedOracle_mul_const
A36RW.AppJ.CW4.weightedOracle_twoW_inv
A36RW.AppJ.CW4.weightedTarget_mul_const
A36RW.AppJ.CW4.weightedTarget_twoW_inv
A36RW.AppJ.CW4.wslice_mul_const
A36RW.AppJ.CW4.expZ
A36RW.AppJ.CW4.expZ_famT
A36RW.AppJ.CW4.nBones
A36RW.AppJ.CW4.nu_eq_min
A36RW.AppJ.CW4.probZ
A36RW.AppJ.CW4.probZ_famT
A36RW.AppJ.CW4.probZ_zero_pos
A36RW.AppJ.CW4.step1_expZ_le
A36RW.AppJ.CW4.step1_ratio
A36RW.AppJ.CW4.fam_not_cond1
A36RW.AppJ.CW4.no_doublyLog_LF
A36RW.AppJ.CW4.no_doublyLog_LF_inv
A36RW.AppJ.CW5.lamN
A36RW.AppJ.CW5.one_le_log_of_three
A36RW.AppJ.CW5.lamN_pos
A36RW.AppJ.CW5.sqrt_lamN
A36RW.AppJ.CW5.sig2_fam
A36RW.AppJ.CW5.sig2_fam_ge
A36RW.AppJ.CW5.half_le_sub_sqrt
A36RW.AppJ.CW5.V_fam_ge
A36RW.AppJ.CW5.tendsto_log_nat
A36RW.AppJ.CW5.tendsto_log_div_nat
A36RW.AppJ.CW5.eventually_eight_log_lt
A36RW.AppJ.CW5.sig2_ge_four
A36RW.AppJ.CW5.two_lt_fam
A36RW.AppJ.CW5.log_le_two_sqrt
A36RW.AppJ.CW5.sqrt_div_eight_le
A36RW.AppJ.CW5.V_fam_tendsto
A36RW.AppJ.CW5.log_lower_eq
A36RW.AppJ.CW5.log_n_eq
A36RW.AppJ.CW5.tendsto_lower
A36RW.AppJ.CW5.loglog_fam
A36RW.AppJ.CW5.V_inst
A36RW.AppJ.CW5.not_necessary
A36RW.AppJ.CW4.no_doublyLog_RF
A36RW.AppJ.CW4.no_doublyLog_RF_inv
A36RW.AppJ.CW4.no_uniform_lower_bound_LF
A36RW.AppJ.CW4.no_uniform_lower_bound_LF_inv
A36RW.AppJ.CW4.no_uniform_lower_bound_RF
A36RW.AppJ.CW4.no_uniform_lower_bound_RF_inv
A36RW.AppJ.CW4.tendsto_double
A36RW.AppJ.CW4.tendsto_mul_logb_log_sub
A36RW.AppJ.CW4.tendsto_mul_logb_logb_sub
AGF.agfv_c08s_S_numeric
AGF.agfv_c08s_step_regimeF
AGF.agfv_c08s_F_numeric
A36W.TGCert2.sepR.congr_simp
A36W.TGCert2.SL4
A36W.TGCert2.sep_bound
A36W.TGCert2.Vsub
A36W.TGCert2.W43_uA_needed_lam4
A36W.TGCert2.W43_no_uA_indep_attains_lam4
A36W.TGCert2.upL2
A36W.TGCert2.subKLSet_sInf
A36W.TGCert2.Fsub_bdd
A36W.TGRed.Rc.congr_simp
A36W.TGCert2.polE_le_recV
A36W.TGCert2.Msub_eq_of_cert
A36W.TGCert2.W43_witness_lam2
A36W.TGCert2.thL2_nonneg
A36W.TGCert2.sub_lower
A36W.TGCert2.W43_Fsub_bracket_lam4
A36W.TGCert2.thL4
A36W.TGCert2.qhL2
A36W.TGCert2.W43_lower_lam2
A36W.TGCert2.W43_Fsub_bracket_lam2
A36W.TGCert2.qhL4
A36W.TGCert2.mem_actsAt
A36W.TGCert2.actsAt_nonempty
A36W.TGCert2.Fsub_le_of_cert
A36W.TGCert2.W43_Msub_exact_lam2
A36W.TGCert2.value_tab_cast
A36W.TGCert2.tabOf_uaF_mem_Dsub
A36W.TGCert2.loL4
A36W.TGCert2.Dsub_nonempty
A36W.TGCert2.sepR
A36W.TGCert2.upL4
A36W.TGCert2.Vsub_sub_Vr
A36W.TGCert2.actsAt
A36W.TGCert2.W43_gap_lam4
A36W.TGCert2.Dsub
A36W.TGCert2.mem_Dsub
A36W.TGCert2.Fstar_le_Fsub
A36W.TGCert2.mem_Vsub
A36W.TGCert2.mix_sub_mem
A36W.TGCert2.thL2
A36W.TGCert2.thL4_sum
A36W.TGCert2.W43_no_uA_indep_attains_lam2
A36W.TGCert2.thL4_nonneg
A36W.TGCert2.loL2
A36W.TGCert2.actsAt_image
A36W.TGCert2.W43_Msub_exact_lam4
A36W.TGCert2.sup'_actsAt_eq
A36W.TGCert2.hullSub_sub
A36W.TGCert2.W43_gap_lam2
A36W.TGCert2.ua_witness
A36W.TGCert2.Fsub
A36W.TGCert2.W43_uA_needed_lam2
A36W.TGCert2.W43_lower_lam4
A36W.TGCert2.SL2
A36W.TGCert2.W43_witness_lam4
A36W.TGCert2.thL2_sum
A36W.TGCert2.Msub
A36W.TGCert2.Fsub_le_Phi
A36W.TGCert2.Phi_nonneg_hullSub
A36W.TGCert2.fullTab_mem_Dsub
A36W.TGCert2.fullQ
A36W.TGCert2.sepR_cast
A36W.TGCert2.secQ
A36W.TGCert2.secMaxQ
A36W.TGCert2.Fsub_ge_of_bound
A36W.TGCert2.sepQ
A36W.TGCert2.Fsub_ge_of_cert
A36W.TGCert2.Msub_le_sepR
A36W.TGCert2.W43_upper_lam2
A36W.TGCert2.subKLSet
A36W.TGCert2.W43_upper_lam4
A36W.RF.Cut2.eq_3_18_chain
A36W.RF.Cut2.eq_3_18_19_21_chain
A36W.RF.Cut2.eq_3_18_chain_trans
A36W.RFAttain.rf_sharp_mean_two_sided_ad
A36W.RFAttain.rf_sharp_mean_two_sided
A36W.RFAttain.rf_least_adaptive_hardcap_instance
A36W.RFAttain.instances_no_group
A36W.RFAttain.rf_sharp_mean_upper
A36W.RFAttain.rf_least_adaptive_hardcap
A36W.RFAttain.rf_policy_floor
A36W.RFAttain.rf_muP_bridge
A36W.RFAttain.rf_sharp_mean_two_sided_instance
A36W.RFAttain.rf_RwF_two_sided
A36W.RFAttain.rf_least_adaptive_hardcap_all
A36W.RFAttain.rf_sharp_mean_two_sided_ad_instance
A36W.RFAttain.rf_RwF_upper
A36W.RFAttain.rf_RwF_asymptotic
A36RW.DPI.KLW
A36RW.DPI.KLW_margAlong_le
A36RW.DPI.KLx_eq_KLW
A36RW.DPI.KLx_margAlong_le
A36RW.DPI.margAlong_pos_of_pos
A36RW.Lemma1aZero.leak
A36RW.Lemma1aZero.leak_eq_neg_log_of_pos
A36RW.Lemma1aZero.leak_eq_top_of_zero
A36RW.Lemma1aZero.lemma1a_ext
A36RW.Lemma1aZero.lemma1a_zero
A36RW.Lemma1aZero.massOn_nonneg
A36RW.W13x.H_add_of_complete
A36RW.W13x.H_meas
A36RW.W13x.H_measurable
A36RW.W13x.H_mem_reach
A36RW.W13x.H_succ_of_complete
A36RW.W13x.PrintedProcess
A36RW.W13x.PrintedProcess.D
A36RW.W13x.PrintedProcess.D_meas
A36RW.W13x.PrintedProcess.D_sub
A36RW.W13x.PrintedProcess.F
A36RW.W13x.PrintedProcess.F_meas
A36RW.W13x.PrintedProcess.F_sub
A36RW.W13x.PrintedProcess.H
A36RW.W13x.PrintedProcess.H_zero
A36RW.W13x.PrintedProcess.S
A36RW.W13x.PrintedProcess.S_meas
A36RW.W13x.PrintedProcess.X
A36RW.W13x.PrintedProcess.X_meas
A36RW.W13x.PrintedProcess.casesOn
A36RW.W13x.PrintedProcess.ctorIdx
A36RW.W13x.PrintedProcess.draw
A36RW.W13x.PrintedProcess.isProb
A36RW.W13x.PrintedProcess.mk
A36RW.W13x.PrintedProcess.mk.congr_simp
A36RW.W13x.PrintedProcess.mk.inj
A36RW.W13x.PrintedProcess.mk.injEq
A36RW.W13x.PrintedProcess.mk.noConfusion
A36RW.W13x.PrintedProcess.mk.sizeOf_spec
A36RW.W13x.PrintedProcess.noConfusion
A36RW.W13x.PrintedProcess.noConfusionType
A36RW.W13x.PrintedProcess.rec
A36RW.W13x.PrintedProcess.recOn
A36RW.W13x.PrintedProcess.update
A36RW.W13x.PrintedProcess.μ
A36RW.W13x.SHMeas
A36RW.W13x.SHMeas_of_factor
A36RW.W13x.SH_rect_meas
A36RW.W13x.abs_drawW_le
A36RW.W13x.abs_kap_le
A36RW.W13x.act_eq_empty_of_size
A36RW.W13x.coinOracle
A36RW.W13x.coinProcess
A36RW.W13x.coin_drawW_succ
A36RW.W13x.coin_drawW_zero
A36RW.W13x.coin_draw_fails_off_SH
A36RW.W13x.coin_literal_draw_fails
A36RW.W13x.coin_outBy
A36RW.W13x.coinμ
A36RW.W13x.coinμ_apply
A36RW.W13x.coinμ_real_coinX
A36RW.W13x.comap_SH_le
A36RW.W13x.dens_ind
A36RW.W13x.drawW
A36RW.W13x.drawW_eq_ind_mul_stepWlit
A36RW.W13x.exists_factor_of_SHMeas
A36RW.W13x.exists_factor_subset
A36RW.W13x.exists_factor_subset_seed
A36RW.W13x.exists_policyP
A36RW.W13x.factor_iff
A36RW.W13x.factor_subset_iff
A36RW.W13x.finset_fin_one
A36RW.W13x.fw
A36RW.W13x.fw_bdd
A36RW.W13x.fw_ck
A36RW.W13x.fw_meas
A36RW.W13x.fw_step_sum
A36RW.W13x.fw_succ
A36RW.W13x.fw_zero
A36RW.W13x.instCountableBatch
A36RW.W13x.instDiscreteHistory
A36RW.W13x.instIsProbabilityMeasureBoolCoinμ
A36RW.W13x.instMeasurableSpaceHistory
A36RW.W13x.integrable_comp_S
A36RW.W13x.inter_H_succ
A36RW.W13x.kap
A36RW.W13x.kap_meas
A36RW.W13x.kap_self
A36RW.W13x.law_fw
A36RW.W13x.literal_draw_forbids_legal_empty
A36RW.W13x.measurableSet_H_pred
A36RW.W13x.measurableSet_pick
A36RW.W13x.measurableSet_pred_of_fibres
A36RW.W13x.measurable_comp_of_fibres
A36RW.W13x.mem_trans
A36RW.W13x.nextT
A36RW.W13x.nextT_mem_reach
A36RW.W13x.outBy_complete
A36RW.W13x.outBy_eq_sum_fw
A36RW.W13x.outBy_succ_eq
A36RW.W13x.pick
A36RW.W13x.pick_cons
A36RW.W13x.pick_eq_of_unique
A36RW.W13x.pick_nil
A36RW.W13x.pick_spec
A36RW.W13x.piece
A36RW.W13x.piece_disjoint
A36RW.W13x.piece_law
A36RW.W13x.piece_meas
A36RW.W13x.printed_process_in_class
A36RW.W13x.process_capAS
A36RW.W13x.process_doneBy
A36RW.W13x.process_execMean
A36RW.W13x.process_in_interface
A36RW.W13x.process_law
A36RW.W13x.process_law_exists
A36RW.W13x.process_outBy
A36RW.W13x.process_outLim
A36RW.W13x.reach
A36RW.W13x.stepWlit
A36RW.W13x.stepWlit_eq_stepW
A36RW.W13x.tau
A36RW.W13x.tau_eq_of_first
A36RW.W13x.tau_eq_top
A36RW.W13x.trans
A36RW.W13x.BoxOn
A36RW.W13x.BoxOn.inter
A36RW.W13x.BoxOn.mono
A36RW.W13x.MargOK
A36RW.W13x.PrintedProcessRC
A36RW.W13x.PrintedProcessRC.D
A36RW.W13x.PrintedProcessRC.D_meas
A36RW.W13x.PrintedProcessRC.D_sub
A36RW.W13x.PrintedProcessRC.F
A36RW.W13x.PrintedProcessRC.F_meas
A36RW.W13x.PrintedProcessRC.F_sub
A36RW.W13x.PrintedProcessRC.H
A36RW.W13x.PrintedProcessRC.H_zero
A36RW.W13x.PrintedProcessRC.R
A36RW.W13x.PrintedProcessRC.R_meas
A36RW.W13x.PrintedProcessRC.S
A36RW.W13x.PrintedProcessRC.S_meas
A36RW.W13x.PrintedProcessRC.X
A36RW.W13x.PrintedProcessRC.X_meas
A36RW.W13x.PrintedProcessRC.casesOn
A36RW.W13x.PrintedProcessRC.ctorIdx
A36RW.W13x.PrintedProcessRC.draw
A36RW.W13x.PrintedProcessRC.fold
A36RW.W13x.PrintedProcessRC.isProb
A36RW.W13x.PrintedProcessRC.mk
A36RW.W13x.PrintedProcessRC.mk.inj
A36RW.W13x.PrintedProcessRC.mk.injEq
A36RW.W13x.PrintedProcessRC.mk.noConfusion
A36RW.W13x.PrintedProcessRC.mk.sizeOf_spec
A36RW.W13x.PrintedProcessRC.noConfusion
A36RW.W13x.PrintedProcessRC.noConfusionType
A36RW.W13x.PrintedProcessRC.rec
A36RW.W13x.PrintedProcessRC.recOn
A36RW.W13x.PrintedProcessRC.update
A36RW.W13x.PrintedProcessRC.μ
A36RW.W13x.SHMeas.enlarge
A36RW.W13x.SameLaw
A36RW.W13x.SameLawP
A36RW.W13x.boxOn_drawBox
A36RW.W13x.disjoint_nextT
A36RW.W13x.drawBox
A36RW.W13x.drawJ_meas
A36RW.W13x.drawRun_meas
A36RW.W13x.drawT
A36RW.W13x.drawT_meas
A36RW.W13x.drawT_sub
A36RW.W13x.filter_eq_drawBox
A36RW.W13x.filter_eq_empty_of_not_subset
A36RW.W13x.foldRC_in_class
A36RW.W13x.foldRC_law
A36RW.W13x.instIsProbabilityMeasureForallFinRealUpi
A36RW.W13x.instIsProbabilityMeasureRealUnif
A36RW.W13x.margOK_of_exact
A36RW.W13x.measurableSet_filter_eq
A36RW.W13x.rH
A36RW.W13x.rH_meas
A36RW.W13x.rH_measurable
A36RW.W13x.rH_mem_reach
A36RW.W13x.rW
A36RW.W13x.rW_integrable
A36RW.W13x.rW_measurable
A36RW.W13x.rX
A36RW.W13x.rX_meas
A36RW.W13x.realize
A36RW.W13x.realize_S
A36RW.W13x.realize_draw
A36RW.W13x.realize_in_class
A36RW.W13x.realize_law
A36RW.W13x.realize_law_full
A36RW.W13x.remaining_nextT_sub
A36RW.W13x.runT
A36RW.W13x.runT_meas
A36RW.W13x.runT_mem_reach
A36RW.W13x.runT_succ
A36RW.W13x.runT_succ_preimage
A36RW.W13x.runT_wfe
A36RW.W13x.runT_zero
A36RW.W13x.sameLawP_of_factor
A36RW.W13x.seed_R1
A36RW.W13x.seed_draw
A36RW.W13x.seed_indep
A36RW.W13x.step_indep
A36RW.W13x.transT
A36RW.W13x.transT_disjoint
A36RW.W13x.unif
A36RW.W13x.unif_Ici
A36RW.W13x.unif_Iio
A36RW.W13x.upi
A36RW.W13x.upi_box_inter
A36RW.W13x.upi_drawBox
A36RW.W13x.wfe_nextT
A36FS.Thm8.Lift.margAlong.congr_simp
A36FS.X0.KLx_eq_top_of_count_zero
A36FS.X0.KLx_symW_eq_KLW
A36FS.X0.KLx_symW_eq_countKL
A36FS.X0.X0_count_marginal_le
A36FS.X0.X0_le
A36FS.X0.X0_mixture_countKL_le
A36FS.X0.X0_mixture_le
A36FS.X0.X0_relabel_eq
A36FS.X0.X0_relabel_le
A36FS.X0.choose_ones_pos
A36FS.X0.cnt
A36FS.X0.countLawN
A36FS.X0.exists_cnt_eq
A36FS.X0.fs_invariant
A36FS.X0.margAlong_cnt_eq
A36FS.X0.margAlong_cnt_target
A36FS.X0.relabel_law
A36FS.X0.symLaw_eq_symW
A36FS.X0.symW
A36FS.X0.univ_perm_nonempty
A36W.PV.G_rFL_le
A36W.PV.HU_bound_uniform
A36W.PV.HU_bound_uniform_fixture
A36W.PV.HU_hardLength_uniform
A36W.PV.HU_rounds_uniform
A36W.PV.HU_uniform_eps
A36W.PV.HU_uniform_eps_instance
A36W.PV.HU_uniform_eps_le
A36W.PV.core_bounds
A36W.PV.logloglog_isLittleO
A36W.PV.rFL
A36W.PV.rFL_bounds_eventually
A36W.PV.rFL_bounds_of
A36W.PV.rFL_bounds_paper
A36W.PV.rFL_bounds_paper_instance
A36W.PV.rFL_degenerate
A36W.PV.rFL_gt
A36W.PV.rFL_isBigO
A36W.PV.rFL_isBigO_instance
A36W.PV.rFL_isEquivalent
A36W.PV.rFL_isTheta
A36W.PV.rFL_not_isBigO_of_degenerate
A36W.PV.rFL_tendsto_atTop
A36W.PV.rFL_two_sided_eventually
A36W.PV.tendsto_log2log
A36W.PV.tendsto_loglog
A36W.PV.tendsto_logloglog
A36W.PV.two_le_loglog
A36W.PV.binom_exp_le
A36W.PV.cos_le_exp_neg_sq_half
A36W.PV.cos_mul_exp_antitoneOn
A36W.PV.fTest
A36W.PV.gaussTail
A36W.PV.gaussTail_antitone
A36W.PV.gaussTail_le
A36W.PV.gaussTail_le_one
A36W.PV.gaussTail_nonneg
A36W.PV.integral_cos_mul_gaussian
A36W.PV.integral_cos_pow_le
A36W.PV.integral_exp_neg_sq_half_gaussian
A36W.PV.ones
A36W.PV.sum_cos_ones
A36W.PV.sum_exp_fTest_eq_integral
A36W.PV.two_rpow_neg_half
A36W.PV.DAcell
A36W.PV.DAcell_eq
A36W.PV.DAcell_ge
A36W.PV.DAcell_gt
A36W.PV.Epf_eq
A36W.PV.Vb
A36W.PV.Vb_2000
A36W.PV.Vb_ge
A36W.PV.Vb_strictMonoOn
A36W.PV.Vb_tendsto
A36W.PV.cov_half
A36W.PV.dv_KLW
A36W.PV.limit_value
A36W.PV.marg_half
A36W.PV.ones_restrict
A36W.PV.pair_half
A36W.PV.sum_margAlong
A36W.PV.sum_margAlong_mul
A36W.PV.sum_tHalf_eq
A36W.PV.tHalf
A36W.PV.var_half
A36W.PV.DAcell_eq_count
A36W.PV.DAcell_ge_count
A36W.PV.agrees_histA_iff
A36W.PV.binLaw
A36W.PV.binLaw_pos
A36W.PV.card_onesA
A36W.PV.card_ones_eq
A36W.PV.extA
A36W.PV.fCount
A36W.PV.fiber_card
A36W.PV.histA
A36W.PV.hypLaw
A36W.PV.law_w_Q
A36W.PV.law_w_p
A36W.PV.onesA
A36W.PV.ones_le_card
A36W.PV.pA_eq
A36W.PV.wA
A36W.PV.DA_le_F
A36W.PV.DA_le_F_of_exact
A36W.PV.DAcell_ii
A36W.PV.DAcell_ii_eq
A36W.PV.DAcell_ii_eq_sum
A36W.PV.DAcell_ii_eq_variant
A36W.PV.DAcell_ii_le_F
A36W.PV.DAcell_ii_ne_top
A36W.PV.Example4.A4_nonempty
A36W.PV.Example4.DA4_ge
A36W.PV.Example4.DA4_pos
A36W.PV.Example4.F_eq_DA4
A36W.PV.Example4.c4_pos
A36W.PV.Example4.ladFF4
A36W.PV.Example4.margA_x0
A36W.PV.Example4.nonvacuity
A36W.PV.Example4.sort_A4c
A36W.PV.KLx_muVar_chain
A36W.PV.cell_DA_le_F
A36W.PV.cell_QA
A36W.PV.cell_chainRule
A36W.PV.chainRule_route
A36W.PV.isSchedule_single_iff
A36W.PV.ladder_term_nonneg
A36W.PV.margA_eq_prefMass
A36W.PV.mem_parts_muVar
A36W.PV.mixCost_muVar
A36W.PV.mixLawE_muVar_split
A36W.PV.muVar
A36W.PV.muVar.congr_simp
A36W.PV.muVar_eq_Lbar_one
A36W.PV.muVar_length
A36W.PV.muVar_margA_eq_stageALaw
A36W.PV.muVar_marg_A
A36W.PV.muVar_marg_A_weighted
A36W.PV.muVar_parts_length
A36W.PV.paperCell_DA_le_F
A36W.PV.pathW_single
A36W.PV.sLad
A36W.PV.sLad_le_one
A36W.PV.schedVar_isSchedule
A36W.PV.scheduleOfProfile_card
A36W.PV.stageALaw
A36W.PV.stageALaw_cell
A36W.PV.stageALaw_eq_condMarg
A36W.PV.stageA_term_eq_KLW
A36W.PV.weightedOracle_unit_marg_nil
A36W.PV.Ahalf
A36W.PV.DAcell_ii_eq_DAcell
A36W.PV.card_Ahalf
A36W.PV.cell_admissible
A36W.PV.cell_admissible_FU
A36W.PV.nonempty_of_card_half
A36W.PV.tHalf_eq
A36W.PV.variant_F_gt_096
A36W.PV.variant_cannot_meet_001
A36W.PV.variant_fails_cell
A36W.PV.variant_not_eventually_le
A36W.PV.variant_not_uniform
A36W.PV.bdry_LF_LH_le_one
A36W.PV.bdry_LFad_le_one
A36W.PV.bdry_instance
A36W.PV.bdry_mix
A36W.PV.bdry_oneBlock_KL
A36W.PV.bdry_oneRound_KL
A36W.PV.bdry_policy
A36W.PV.bdry_target
A36W.PV.bdry_target_full
A36W.PV.bdry_target_zero
A36W.PV.lvl
A36W.PV.mem_survF_univ_iff_canon
A36W.PV.mem_survF_univ_iff_lvl
A36W.PV.oneBlock_law_eq_target
A36W.PV.oneRound_law
A36W.PV.oneRound_law_eq_target
A36W.PV.rfSched_eq_canon
A36W.PV.rf_Msz_last
A36W.PV.rf_coinP_eq
A36W.PV.rf_coin_count
A36W.PV.rf_frac_mem
A36W.PV.rf_frac_rat
A36W.PV.rf_mix_support_card_le
A36W.PV.rf_sizes_le
A36W.PV.rf_support_card_le
A36W.PV.rf_support_instance
A36W.PV.sieve_ofFn_congr
A36W.PV.sliceMarg_quota_full
A36W.PV.sliceMarg_quota_zero
A36W.PV.survF_canon_lvl
A36W.PV.target_p_eq_ite_of_vanish
A36W.PV.target_vanish
A36W.PV.wordOnes_card_eq_self_iff
A36W.PV.wordOnes_card_eq_zero_iff
A36W.PV.wordOnes_unique
A36W.PV.NA_zero_empty
A36W.PV.classes_r0_empty
A36W.PV.frontier_values_at_n
A36W.PV.KLx_tree_eq_pathH
A36W.PV.tangent_term
A36W.PV.KLx_le_pathH_avg_of_exact
A36W.PV.KLx_le_H
A36W.PV.classes_r0_instance
A36W.PV.frontier_values_at_n_instance
A36W.PV.KLx_le_H_instance
A36W.PV.fixtureMix
A36W.PV.fixtureMix_lengths
A36W.PV.KLx_le_H_instance_rand
A36W.PV.RouteQ.Z_inv_compl_mul_prod
A36W.PV.RouteQ.allZero_eq_allOne_compl
A36W.PV.RouteQ.bernoulli_mgf_le
A36W.PV.RouteQ.bullet_down
A36W.PV.RouteQ.bullet_up
A36W.PV.RouteQ.cNV
A36W.PV.RouteQ.chain_constant_eq
A36W.PV.RouteQ.compl_event_eq
A36W.PV.RouteQ.compl_law_eq
A36W.PV.RouteQ.cs_display
A36W.PV.RouteQ.exp_factor_neg
A36W.PV.RouteQ.exp_factor_pos
A36W.PV.RouteQ.exp_mul_sq
A36W.PV.RouteQ.expand_prod_down
A36W.PV.RouteQ.expand_prod_up
A36W.PV.RouteQ.half_neg_le_exp
A36W.PV.RouteQ.half_neg_le_prod_mgf
A36W.PV.RouteQ.half_pos_le_exp
A36W.PV.RouteQ.half_pos_le_prod_mgf
A36W.PV.RouteQ.indicator_sdiff
A36W.PV.RouteQ.lam_Y_split
A36W.PV.RouteQ.mgf_eq_neg
A36W.PV.RouteQ.mgf_eq_pos
A36W.PV.RouteQ.mgf_nonneg
A36W.PV.RouteQ.prod_inv_mul_prod
A36W.PV.RouteQ.second_family_of_first
A36W.PV.RouteQ.sliceMarg_inv_compl
A36W.PV.RouteQ.sliceNCD_down_printed
A36W.PV.RouteQ.sliceProb_inv_compl
A36W.PV.RouteQ.slice_mgf_le_printed_chain
A36W.PV.RouteQ.slice_subGaussian_printed
A36W.PV.RouteQ.slice_tail_printed
A36W.PV.RouteQ.sqrt_exp_eq
A36W.PV.RouteQ.sum_mul_le_sqrt_mul_sqrt_weighted
A36W.PV.RouteQ.unit1_instance
A36W.PV.RouteQ.unit1_law_instance
A36W.PV.RouteQ.unit1_marg_instance
A36W.PV.RouteQ.unit1_reduction_instance
A36W.PV.RouteQ.unit2_instance
A36W.PV.RouteQ.unit2_split_nonempty
A36W.PV.RouteQ.unit2_tail_instance
A36W.PV.RouteQ.wNV
A36W.PV.RouteQ.wNV_pos
A36W.PV.RouteJ.TG1_v0
A36W.PV.RouteJ.TG1_v0_bound_eq
A36W.PV.RouteJ.TG1_v0_deterministic
A36W.PV.RouteJ.TG1_v0_fin
A36W.PV.RouteJ.TG1_v0_instance
A36W.PV.RouteJ.TG1_v0_max_eq_one
A36W.PV.RouteJ.TG1_v0_params
A36W.PV.RouteJ.TG1_v0_weight
A36W.PV.RouteJ.TG5_printed
A36W.PV.RouteJ.TG5_step1
A36W.PV.RouteJ.TG5_step1_agree
A36W.PV.RouteJ.TG5_step1_child
A36W.PV.RouteJ.TG5_step1_instance
A36W.PV.RouteJ.TG5_step1_mono
A36W.PV.RouteJ.TG5_step1_mu_mem
A36W.PV.RouteJ.TG5_step1_sign
A36W.PV.RouteJ.TG5_step1_sign_mul
A36W.PV.RouteJ.TG5_step1_sum
A36W.PV.RouteJ.TG5_step2
A36W.PV.RouteJ.TG5_step2_eq
A36W.PV.RouteJ.TG5_step2_jensen
A36W.PV.RouteJ.TG5_step3
A36W.PV.RouteJ.TG8_step1_instance
A36W.PV.RouteJ.TG8_step1_law
A36W.PV.RouteJ.TG8_step1_means
A36W.PV.RouteJ.TG8_step1_tower
A36W.PV.RouteJ.aAext
A36W.PV.RouteJ.aBext
A36W.PV.RouteJ.bin_eq_odds
A36W.PV.RouteJ.binbin_eq_wt
A36W.PV.RouteJ.binbin_fiber
A36W.PV.RouteJ.condA
A36W.PV.RouteJ.gA
A36W.PV.RouteJ.gA_eq_condMean
A36W.PV.RouteJ.gB
A36W.PV.RouteJ.gB_eq_condMean
A36W.PV.RouteJ.odds_of_cross
A36W.PV.RouteJ.onesSet
A36W.PV.RouteJ.onesSet_subset
A36W.PV.RouteJ.plExt
A36W.PV.RouteJ.plExt_congr
A36W.PV.RouteJ.plExt_floor_le
A36W.PV.RouteJ.plExt_id
A36W.PV.RouteJ.plExt_le_succ
A36W.PV.RouteJ.plExt_linear
A36W.PV.RouteJ.plExt_monotoneOn
A36W.PV.RouteJ.plExt_natCast
A36W.PV.RouteJ.probAS
A36W.PV.RouteJ.probAS_eq
A36W.PV.RouteJ.probS
A36W.PV.RouteJ.probS_eq
A36W.PV.RouteJ.qInst
A36W.PV.RouteJ.sum_mul_bin
A36W.PV.RouteJ.sum_numerators
A36W.PV.RouteQ2.N_pos_of
A36W.PV.RouteQ2.Q_bounds
A36W.PV.RouteQ2.Q_mem01
A36W.PV.RouteQ2.card_erase_univ
A36W.PV.RouteQ2.card_filter_erase_ge
A36W.PV.RouteQ2.eq_3_16_instance
A36W.PV.RouteQ2.eq_3_16_printed
A36W.PV.RouteQ2.eq_3_16_printed_explicit
A36W.PV.RouteQ2.events_instance
A36W.PV.RouteQ2.fail_count
A36W.PV.RouteQ2.fail_size_hi
A36W.PV.RouteQ2.fail_size_lo
A36W.PV.RouteQ2.inclusion_perturbation_small
A36W.PV.RouteQ2.interior_std
A36W.PV.RouteQ2.not_interior_le_fail
A36W.PV.RouteQ2.per_l_instance
A36W.PV.RouteQ2.per_l_union
A36W.PV.RouteQ2.printed_events_interior
A36W.PV.RouteQ2.printed_events_interval_ratio
A36W.PV.RouteQ2.sum_Q_ge
A36W.PV.RouteQ2.sum_Q_le
A36W.PV.RouteQ2.tilted_fail_count
A36W.PV.RouteQ2.tilted_fail_size_hi
A36W.PV.RouteQ2.tilted_fail_size_lo
A36W.PV.RouteQ2.tilted_le_of_forall
A36W.PV.RouteQ2.xNV_ones
A36W.PV.RouteQ2.xNV_zeros
A36W.PV.RouteJ2.IntervalSupport
A36W.PV.RouteJ2.IsSupermartingale
A36W.PV.RouteJ2.LogConcave
A36W.PV.RouteJ2.TG2_route
A36W.PV.RouteJ2.TG9_route
A36W.PV.RouteJ2.TG9_route_capAS
A36W.PV.RouteJ2.TG9_route_prob
A36W.PV.RouteJ2.TP2
A36W.PV.RouteJ2.Y
A36W.PV.RouteJ2.Y_eq_liftC
A36W.PV.RouteJ2.Y_isSupermartingale
A36W.PV.RouteJ2.Y_mem_Icc
A36W.PV.RouteJ2.Y_terminal
A36W.PV.RouteJ2.Y_zero_root
A36W.PV.RouteJ2.aA_mono_route
A36W.PV.RouteJ2.aB_mono_route
A36W.PV.RouteJ2.choose_logConcave
A36W.PV.RouteJ2.condE
A36W.PV.RouteJ2.condE_composition
A36W.PV.RouteJ2.condE_const
A36W.PV.RouteJ2.condE_eq_Eprod
A36W.PV.RouteJ2.condE_expand
A36W.PV.RouteJ2.condE_mono
A36W.PV.RouteJ2.count_legal
A36W.PV.RouteJ2.expAt
A36W.PV.RouteJ2.expAt_const
A36W.PV.RouteJ2.expAt_le_of_isSupermartingale
A36W.PV.RouteJ2.expAt_mem_Icc
A36W.PV.RouteJ2.expAt_mono
A36W.PV.RouteJ2.expAt_of_size_zero
A36W.PV.RouteJ2.expAt_succ
A36W.PV.RouteJ2.expAt_succ_le_of_isSupermartingale
A36W.PV.RouteJ2.expAt_tower
A36W.PV.RouteJ2.expAt_zero
A36W.PV.RouteJ2.illegal_child
A36W.PV.RouteJ2.integrable_expAt
A36W.PV.RouteJ2.jointE
A36W.PV.RouteJ2.jointE_Y_le
A36W.PV.RouteJ2.jointE_le_of_isSupermartingale
A36W.PV.RouteJ2.jointE_succ_le_of_isSupermartingale
A36W.PV.RouteJ2.jointE_terminal
A36W.PV.RouteJ2.jointE_zero
A36W.PV.RouteJ2.lam_zpow_factor
A36W.PV.RouteJ2.lawUA
A36W.PV.RouteJ2.lawUA_eq_slice
A36W.PV.RouteJ2.lawUA_eq_zero_of_gt
A36W.PV.RouteJ2.lawUA_lr
A36W.PV.RouteJ2.lawW
A36W.PV.RouteJ2.lawW_eq_lawUA
A36W.PV.RouteJ2.lawW_eq_zero_of_gt
A36W.PV.RouteJ2.lawW_lr
A36W.PV.RouteJ2.lc_shift
A36W.PV.RouteJ2.liftC
A36W.PV.RouteJ2.mA_mul_aA_mono
A36W.PV.RouteJ2.mB_mul_aB_mono
A36W.PV.RouteJ2.margUnit_twoW
A36W.PV.RouteJ2.mean_lawUA
A36W.PV.RouteJ2.mean_lawUA_mono
A36W.PV.RouteJ2.mean_lawW
A36W.PV.RouteJ2.mean_lawW_mono
A36W.PV.RouteJ2.mean_le_of_lr
A36W.PV.RouteJ2.measurable_expAt
A36W.PV.RouteJ2.not_legal_count_step
A36W.PV.RouteJ2.nvPolicy
A36W.PV.RouteJ2.nvTree
A36W.PV.RouteJ2.nvTree_capFrom
A36W.PV.RouteJ2.nv_unit1
A36W.PV.RouteJ2.nv_unit2
A36W.PV.RouteJ2.outBy_eq_expAt
A36W.PV.RouteJ2.pf2_pos
A36W.PV.RouteJ2.row
A36W.PV.RouteJ2.row_TP2
A36W.PV.RouteJ2.row_intervalSupport
A36W.PV.RouteJ2.row_logConcave
A36W.PV.RouteJ2.row_nat
A36W.PV.RouteJ2.row_neg
A36W.PV.RouteJ2.row_nonneg
A36W.PV.RouteJ2.row_pos_iff
A36W.PV.RouteJ2.slice_mass_UA
A36W.PV.RouteJ2.step_batch
A36W.PV.RouteJ2.step_complete
A36W.PV.RouteJ2.step_empty
A36W.PV.RouteJ2.step_illegal
A36W.PV.RouteJ2.success_eq_expAt
A36W.PV.RouteJ2.success_of_size_zero
A36W.PV.RouteJ2.sum_lawUA
A36W.PV.RouteJ2.sum_lawW
A36W.PV.RouteJ2.sum_range_extend
A36W.PV.RouteJ2.sum_wtW_eq
A36W.PV.RouteJ2.sum_wtW_eq_Z
A36W.PV.RouteJ2.supermartingale_step
A36W.PV.RouteJ2.tp2_mul
A36W.PV.RouteJ2.tp2_of_logConcave
A36W.PV.RouteJ2.tree_success_le
A36W.PV.RouteJ2.wtW
A36W.PV.RouteJ2.wtW_TP2
A36W.PV.RouteJ2.wtW_eq_wt
A36W.PV.RouteJ2.wtW_eq_zero_of_gt
A36W.PV.RouteJ2.wtW_factor
A36W.PV.RouteJ2.wt_TP2
A36W.PV.RouteJ2.wt_eq_row
A36W.PV.RouteJ2.wt_eq_zero_of_gt
A36FS.PrintedRoute.cOf_getD
A36FS.PrintedRoute.hasJump_of_le
A36FS.PrintedRoute.hasJump_of_short
A36FS.PrintedRoute.mOf_getD
A36FS.PrintedRoute.massV_le_tail
A36FS.PrintedRoute.massV_symW
A36FS.PrintedRoute.mem_Vout_permWord
A36FS.PrintedRoute.sum_symLaw_of_closed
A36FS.PrintedRoute.sum_symW_of_closed
A36FS.PrintedRoute.symW_nonneg
A36FS.PrintedRoute.thm7a_printed_route
A36FS.PrintedRoute.thm7a_printed_route_same_statement
A36FS.PrintedRoute.valW_permWord
A36FS.PrintedRoute.LFgen_ge_printed_route
A36FS.PrintedRoute.LFgen_ge_printed_route_same_statement
A36FS.PrintedRoute.thm7b_isTheta_printed_route
A36FS.PrintedRoute.thm7b_lower_liminf_printed_route
A36FS.PrintedRoute.thm7b_lower_printed_route
A36FS.PrintedRoute.thm7b_lower_real_printed_route
A36FS.PrintedRoute.thm7b_upper_eventually_printed_route
A36FS.PrintedRoute.thm7b_upper_printed_route
A36FS.PrintedRoute.thm7b_upper_printed_route_same_statement
A36FS.PrintedRoute.upper_of_thm6_fixed
A36FS.PrintedRoute.thm7c_printed_route
A36FS.PrintedRoute.thm7c_printed_route_same_statement
A36FS.PrintedRoute.FmixSet_bddBelow_printed
A36FS.PrintedRoute.le_FmixR_printed
A36FS.PrintedRoute.thm3d_printed_route
A36FS.PrintedRoute.thm3d_printed_route_same_statement
A36FS.PrintedRoute.thm7c_linear_inf_printed_route
A36FS.PrintedRoute.thm7c_linear_printed_route
A36FS.PrintedRoute.thm7c_littleo_printed_route
A36FS.PrintedRoute.thm7c_rate_R2_inf_printed_route
A36FS.PrintedRoute.thm7c_rate_R2_printed_route
A36FS.PrintedRoute.thm7c_rate_inf_printed_route
A36FS.PrintedRoute.thm7c_rate_printed_route
A36FS.PrintedRoute.thm7c_rate_printed_route_same_statement
A36FS.PrintedRoute.RouteCheck.check
A36FS.PrintedRoute.RouteCheck.closure
A36FS.PrintedRoute.RouteCheck.control
A36FS.Misc.ChargeMono.LFadCharged
A36FS.Misc.ChargeMono.LFad_le_charged
A36FS.Misc.ChargeMono.LFgenCharged
A36FS.Misc.ChargeMono.LFgen_le_charged
A36FS.Misc.ChargeMono.const_le_LFgenCharged
A36FS.Misc.ChargeMono.thm7a_bound_charged
A36FS.Misc.ChargeMono.thm7b_lower_real_charged
A36FS.Misc.ChargeMono.thm9a_bound_charged
A36FS.Misc.ChargeMono.thm9b_charged
A36FS.Misc.DepthBound.NonbaseChain
A36FS.Misc.DepthBound.chain_potential
A36FS.Misc.DepthBound.depth_bound
A36FS.Misc.DepthBound.head_nonbase
A36FS.Misc.DepthBridge.callComps
A36FS.Misc.DepthBridge.callComps_chain
A36FS.Misc.DepthBridge.callComps_proj
A36FS.Misc.DepthBridge.depth_every_branch
A36FS.Misc.DepthBridge.one_add_logb_pos
A36FS.Misc.MixCap.cap_params
A36FS.Misc.MixCap.eventually_cap_fixed
A36FS.Misc.MixCap.exists_long_of_tail_pos
A36FS.Misc.MixCap.mix_hardcap_lower
A36FS.Misc.MixCap.mix_hardcap_lower_cap
A36FS.Misc.MixCap.sum_map_nonpos
A36FS.Misc.ProfAllEps.RFprof_antitone
A36FS.Misc.ProfAllEps.cor4_F_all
A36FS.Misc.ProfAllEps.thm3b_F_all
A36FS.Misc.Thm5Case1Route.Cc_side
A36FS.Misc.Thm5Case1Route.case1_conditions
A36FS.Misc.Thm5Case1Route.case1_conditions_paper
A36FS.Misc.Thm5Case1Route.chain_left
A36FS.Misc.Thm5Case1Route.chain_right
A36FS.Misc.Thm5Case1Route.eight_e_sqrt_le
A36FS.Misc.Thm5Case1Route.printed_chain
A36FS.Thm8.Main.thm8_cost_log4
A36FS.Thm8.Main.thm8_cost
A36FS.Thm8.Main.countKL_step
A36FS.Thm8.Scales.phiChild_le_half
A36FS.Thm8.Scales.error_induction_of_lift
A36FS.Thm8.Scales.cost_induction_of_exact
A36RC.two_pow_two_pow_le_cap
A36RW.Converse.tail_ge_mass_sub_GrRec
A36RW.Converse.row_le_GrRec_succ
A36RW.Converse.sum_Vset_outBy_le_GrRec
A36RW.Converse.seeded_sum_Vset_le_GrRec
A36RW.Converse.sum_Vset_outBy_eq_zero_of_not_legal
AGF.agfv_c08s_atom_bound
AGF.agfv_c08s_step
AGF.agfv_c08s_T_cs
AGF.agfv_c08s_T_chain
AGF.agfv_c08s_T
AGF.agfv_c08s_atom_sq_id
AGF.agfv_c08s_uniform_atom
AGF.agfv_c08s_cheb_atom
AGF.agfv_c08s_cutoff
AGF.agfv_c08s_step_regimeS
AGF.agfv_c08s_GrRec_le_one
AGF.agfv_c08s_GrRec_zero_size
AGF.agfv_c08s_GrRec_one_le_atom
A36RW.HV.lossSched_rcProfile_lt_hv
A36RW.HV.succMass_rcProfile_gt_hv
AGFPot.kappaTot_replicate_one_append
A36RW.Cor2c.headline_mixture_KL
A36RW.Cor2c.headline_mixed_design
A36FS.Thm5.gap_dist
A36FS.Thm5.thm5
A36FS.Thm5.gap_lower
A36FS.Thm5.L5
A36FS.Thm8.Grid.sum_grid_diff
A36FS.Thm8.Grid.band_smoothing_TV
A36FS.Thm8.Grid.band_lcm_sum
A36FS.Thm8.Grid.overlap_identity
AGFH.H1_increment
AGFH.SI1
AGFH.SI2
AGFH.sq_aSched_sub_one_le
AGFH.Hopt_ge_three_of_schedIneq
AGFH.schedLaw_eq_pathProb
AGFH.aSched
AGFH.bbSched
AGFH.single_block_Vset
AGFH.HSum_eq_log_choose
AGFH.dSched_chain
AGFH.binEnt_jensen_gap
AGFH.jensen_gap_mid
AGFH.second_moment_std
AGFH.perBatch_ineq
AGFH.bbSched_add_two_aSched_le
A36RW.Cor2a.envelope_round_lower
A36RW.Relabel.one_orbit_KLx
A36RW.LHUp.pointMix_H_C
A36RW.LHUp.geoBlock
A36RW.LHUp.geoProf
A36RW.LHUp.phiB_geo_le
A36RW.LHUp.geoProf_small
A36RW.LHUp.Gcount_step
A36RW.LHUp.step3_ii_printed
A36W.OneStep.T_le_combined
A36W.Envelope.power_mean_step
A36W.FU.quota_after_A_eq
A36W.FU.muFF_pointwise
A36FS.Prop2.bb1_lower
A36FS.Prop2.zsq_le
A36FS.CF1.U6_lower
A36FS.Thm8.Lift.lemmaL
AGF.agfv_sum_batchProb_powersetCard
AGF.agfv_schedSucc_eq_succCount
AGF.dSched
AGF.FullSchedule
AGF.killK
AGF.H1
AGFCert.log_le_Hcal
AGFCert.S2_le_five_thirds
A36Sharp.sharpKap_one
A36Sharp.sharpKap_succ
A36Sharp.sharp_envelope_aux
A36RW.Window.ladProfile_succ_ge
A36RW.Window.ladM_last_pow_le
A36RW.Window.lt_of_not_admissible
A36RW.AppJ.wslice_twoW_union
A36RW.AppJ.sliceMarg_twoW_A
A36RW.AppJ.sliceMarg_twoW_B
A36RW.AppJ.condMarg_twoW_child
A36RW.AppJ.illegal_cons
A36W.sliceMarg_eq_of_weight_eq
A36W.norm_factor_le
A36W.norm_batchChar_le
A36RW.AppJ.wt
A36RW.AppJ.W16.TG2
A36RW.AppJ.W16.w16_min_le_two_f
A36RW.AppJ.W16.TG3_dist
A36RW.AppJ.W16.w16_muC_eq
A36RW.AppJ.W16.w16_bin_mean
A36RW.AppJ.W16.w16_prod_var
A36RW.AppJ.W16.w16_T_le_one
A36RW.AppJ.W16.CF
A36RW.AppJ.W16.numeric_CF
A36RW.AppJ.W16.w16_card_fiber_le
A36RW.AppJ.W16.w16_atom
A36RW.AppJ.W16.w16_sum_psiF_le
A36RW.AppJ.W16.w16_caseF
A36RW.AppJ.W16.numeric_8_4sqrt6
A36RW.AppJ.W16.w16_caseS
A36RW.AppJ.W16.w16_g_le_g32
A36W.sliceCov_eq
A36W.sliceCov_nonpos
A36W.sliceVar_card_inter_le
A36W.sliceMarg_quota_zero
A36RW.AppJ.W16.w16_Etgt_abs_dev_le
A36RW.AppJ.W16.w16_f_lip
A36RW.AppJ.W16.w16_TG2_abs
A36RW.AppJ.W16.Vrem_eq
A36RW.AppJ.W16.w16_TG8_core
A36RW.AppJ.sum_prod_twoValue
A36W.tower_le_G
A36RW.AppJ.G_zero_eq
A36RW.AppJ.G_of_M_zero
A36RW.AppJ.G_nonneg
A36RW.AppJ.W21.IsMaxSel
A36RW.AppJ.W21.bstar
A36RW.AppJ.W21.bstar_isMaxSel
A36RW.AppJ.W21.lowAB
A36RW.AppJ.W21.piTree
A36RW.AppJ.W21.piO
A36RW.AppJ.W21.piTree_vmass
A36RW.AppJ.W21.piO_success
A36RW.AppJ.W21.G_one_pos_count
A36RW.AppJ.W21.Eprod_G_zero_of_ne_full
A36RW.AppJ.W21.lastRound_max_iff
A36RW.AppJ.W21.piTree_act_illegal
A36RW.AppJ.W21.piTree_act_last
A36RW.AppJ.W21.capFrom_of_act_last
A36RW.AppJ.W21.piO_capEvery
A36RW.AppJ.G_one_eq_full
A36RW.AppJ.thm_tgenv_one
A36RW.AppJ.two_rpow_step
A36RW.AppJ.W20.corA_rounds_Fstar
A36RW.AppJ.W20.corD_execMean_ge_small
A36RW.AppJ.markov_component
A36RW.AppJ.exp_neg_le_mass_of_KLx_le
A36.mixCost_ge_mean_bridge
A36RW.AppJ.corB_asymptotic
A36RW.AppJ.W21.Remark.fam_sum_binEntropy
A36RW.AppJ.W21.Remark.binEntropy_le_g
A36RW.AppJ.W21.Remark.nu_le
A36RW.AppJ.W21.Remark.nubar_facts
A36RW.AppJ.W21.Remark.oneRound_KL_le
A36RW.AppJ.W20.sum_env_le_cK_real
A36RW.AppJ.W20.cTG_split
A36RW.AppJ.W20.cTG_tail_le
A36FS.Thm7C.aNc_le_085
A36FS.X2Paper.X2_paper
A36FS.X2Paper.X2_R0
A36RW.LHUp.KL_le_Phi
A36RW.W22.rejection_one_round
A36W.FU.stageA_le_eps4_of_isSchedule


==> anc/formal_companion/lean/EXPECTED_AXIOMS.txt <==
'A36.Fopt_ge_envelope' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36.Fopt_ge_mean_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36.GrRec_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36.mixCost_ge_mean_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36.succMass_qSched_le_GrRec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36Det.det_schedule_length_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.U6_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.HFS.cor6' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.HFS.thm7b_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.FmixSet_pred' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2a_charge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2a_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2a_recursion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2b_base' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2b_top_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2c_L' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2c_comps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2c_innermost' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2e_below_L' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2e_cor5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2e_dilute' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2e_gen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2e_unit_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.bandStart_least' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.bandStart_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.bandStart_succ_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.consts_of_Y' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.cor5Mix_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.diluteMix_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.floor_count_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.fsTarget_countLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.gen_is_thm8_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.gen_wt_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.innermost_prefix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.main_text_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.main_text_no_hard_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.main_text_scope' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.nonvacuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.smallest_band_start' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.sum_genP_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.LFadCharged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.LFad_le_charged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.LFgenCharged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.LFgen_le_charged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.const_le_LFgenCharged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.thm7a_bound_charged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.thm7b_lower_real_charged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.thm9a_bound_charged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.thm9b_charged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBound.NonbaseChain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBound.chain_potential' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBound.depth_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBound.head_nonbase' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBridge.callComps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBridge.callComps_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBridge.callComps_proj' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBridge.depth_every_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBridge.one_add_logb_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSampler.beta_integral_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSampler.exactSampler_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSampler.prod_bernoulli' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSampler.samplerLaw_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSampler.samplerLaw_one_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSampler.samplerLaw_sum_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.all_ones_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.firstRound_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.n_one_coincide' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.n_one_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.n_zero_coincide' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.not_first_round' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.not_first_round_allAtOnce' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.not_first_round_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.not_first_round_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.not_first_round_sampler' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.not_first_round_sched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.policy_firstRound_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.root_batch_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.root_word_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.sampler_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.target_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.exactSampler_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.exact_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.exact_pmf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.joint_law_rect' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.joint_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.theta_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.two_stage' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.two_stage_density' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.unif_Icc_eq_Ioo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.MixCap.cap_params' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.MixCap.eventually_cap_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.MixCap.exists_long_of_tail_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.MixCap.mix_hardcap_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.MixCap.mix_hardcap_lower_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.MixCap.sum_map_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ProfAllEps.RFprof_antitone' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ProfAllEps.cor4_F_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ProfAllEps.thm3b_F_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.alpha1_40_45' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.alpha1_41' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.alpha1_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.alpha1_eq_10_21_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.alpha1_exact_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.alpha1_ge_045' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.alpha1_ge_10_21' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.alpha1_ge_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.approx_10_21' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.card_event' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.event_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.event_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.printed_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.printed_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.W3_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.neg_iff_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.rhs32_le_rhs8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.rhs32_neg_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.rhs8_neg_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.rhs8_nonneg_49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.rhs_neg_of_lt_18' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.rhs_neg_of_lt_thr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.thr_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.Ssd_total' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.W1_counterexample' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.const7_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.expectS_lam_phi0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.expectS_nu_phi0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.expect_lam_eq_sampler' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.lam_cxLe_nu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.lam_isLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.not_cxLe_nu_lam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.nu_isLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.phi0_convexOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.phi0_convexOn_Icc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm5Case1Route.Cc_side' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm5Case1Route.case1_conditions' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm5Case1Route.case1_conditions_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm5Case1Route.chain_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm5Case1Route.chain_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm5Case1Route.eight_e_sqrt_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm5Case1Route.printed_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm9aModerate.R0_le_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm9aModerate.etaN_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm9aModerate.thm9a_bound_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm9aModerate.thm9a_bound_le_two_satisfiable' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.FmixSet_bddBelow_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.LFgen_ge_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.LFgen_ge_printed_route_same_statement' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.RouteCheck.check' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.RouteCheck.closure' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.RouteCheck.control' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.cOf_getD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.hasJump_of_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.hasJump_of_short' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.le_FmixR_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.mOf_getD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.massV_le_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.massV_symW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.mem_Vout_permWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.sum_symLaw_of_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.sum_symW_of_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.symW_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm3d_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm3d_printed_route_same_statement' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7a_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7a_printed_route_same_statement' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7b_isTheta_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7b_lower_liminf_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7b_lower_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7b_lower_real_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7b_upper_eventually_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7b_upper_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7b_upper_printed_route_same_statement' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_linear_inf_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_linear_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_littleo_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_printed_route_same_statement' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_rate_R2_inf_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_rate_R2_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_rate_inf_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_rate_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_rate_printed_route_same_statement' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.upper_of_thm6_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.valW_permWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Prop2.LHgen_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Prop2.LHgen_isTheta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Prop2.LHgen_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Prop2.LHgen_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Prop2.bb1_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Prop2.prop2_main' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Prop2.zsq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.Ephi_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.Ephi_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.PrS_eq_pathLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.PrT_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.binomial_real_Iic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.cap_of_paths' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.finalStart_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.half_pow_le_phi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.killBy_finalStart' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.klB_anti_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.marg_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.mutant_M_fails' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.mutant_parameter_fails' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.oneRound_Ephi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.oneRound_PrS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.oneRound_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.oneRound_pathLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.oneRound_two_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.pathBy_W_eq_hitBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.pathBy_finalStart' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.pathBy_phi_eq_hitBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.pathLim_comp_outBits' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.paths_of_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.perRule_propL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.phi_of_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.prodBer_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.prodBer_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.prodBer_final_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.prodBer_ind_eq_binomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.prodBer_insert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.prodBer_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.propL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.propL_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.propL_KL_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.propL_as' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.propL_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.seeded_propL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.sum_outLim_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.twoRound_Ephi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.twoRound_PrS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.twoRound_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.twoRound_pathLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.F_relabel_eq_Fcount' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.cor3_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.cor4_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.thm5_F_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.thm6_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm5.L5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm5.gap_dist' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm5.gap_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm5.thm5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7.LFad_le_LFgen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7.LFgen_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7.thm7a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7.thm7b_lower_liminf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.aNc_le_085' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.table1_rate' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.thm3d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.thm7c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Dilution.cor5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Dilution.thm9c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Grid.band_lcm_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Grid.band_smoothing_TV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Grid.overlap_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Grid.sum_grid_diff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Lift.lemmaL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Lift.margAlong.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Main.countKL_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Main.thm8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Main.thm8_cost' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Main.thm8_cost_log4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Scales.cost_induction_of_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Scales.error_induction_of_lift' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Scales.phiChild_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Transfer.transfer_TV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm9.LFad_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm9.thm9a_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm9.thm9b_liminf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.KLx_eq_top_of_count_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.KLx_symW_eq_KLW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.KLx_symW_eq_countKL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.X0_count_marginal_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.X0_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.X0_mixture_countKL_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.X0_mixture_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.X0_relabel_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.X0_relabel_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.choose_ones_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.cnt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.countLawN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.exists_cnt_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.fs_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.margAlong_cnt_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.margAlong_cnt_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.relabel_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.symLaw_eq_symW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.symW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.univ_perm_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X2Paper.X2_R0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X2Paper.X2_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.JeqK_iff_JumpAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.Reach.pre_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.Vk_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.Vk_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.Vsum_drop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.Vsum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X1'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X1'_depth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X1'_fuel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X3'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X3'_depth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X3'_fuel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X3i' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X3i_outLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X3ii' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.atDepth_JeqK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.atDepth_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.atDepth_congr_reach' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.atDepth_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.atDepth_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.atDepth_split_pre' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.cont_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.integrable_atDepth_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.integrable_pathBy_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.measurable_atDepth_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.measurable_pathBy_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.mgf_X1'_depth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.mgf_level_depth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.mix_X1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.mix_X3i' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.pathBy_JeqK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.pathBy_congr_reach' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.pathBy_split_pre' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.prob_JeqK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.profile_relabelMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.relabel_doneBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.rule_X1'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.rule_X1'_depth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.rule_X1'_fuel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.rule_X3'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.rule_X3'_depth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.schedPath_append' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.schedPath_comp_outBits' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.schedPath_mono_reach' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.schedTree_X1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.sched_X1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.sched_X3i' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.sched_mgf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.sched_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.tail_X1'_depth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.wfe_of_suffix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RC.Fopt_le_rc_tower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RC.relabelled_rc_hard' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RC.two_pow_two_pow_le_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.F_mix_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.Gp_one_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.Gp_two_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.PPolicy.KL_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.PPolicy.succ_le_Gp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.PTree.succ_le_Gp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.card_Vperm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.card_extSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.card_inj_draws' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.card_unused_of_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.exists_sched_Gp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.fixture_n2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.klF_ge_neg_log_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.least_cap_mix_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.legal_cons_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.legal_iff_exists_valid' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.legal_of_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.mixSucc_le_Gp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.mix_F_ge_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.perm_adaptive_hardcap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.perm_oracle_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.prodInv_eq_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.prop_perm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.qU_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.qU_uniform_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.qU_valid' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.qU_valid_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.schedKL_isLeast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.schedLawP_valid' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.schedPolicyP_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.schedTreeP_outBy_valid' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.succ_le_Gp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.sum_blockLaw_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.sum_integral_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.sum_pPerm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.Hcal_eq_harmonic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.Kdelta_log_two_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.Kdelta_tenth_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.LF_lt_LH_log_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.LF_lt_LH_tenth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.S2_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.S2_le_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.S2_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.add_eleven_le_two_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.env_prefactor_lt_one_requires' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.env_thresholds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.gamma_lt_one_requires' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.gamma_thresholds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.half_pow_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.log_add_half_lt_Hcal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.log_gt_of_towerT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.one_le_S2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.pow_lt_of_mul_rpow_neg_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.sep_log_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.sep_tenth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.two_rpow_neg_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.Hcal_63' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.LFgen_ge_of_env' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.LFgen_le_towerT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.LHgen_ge_peel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.RFadaptAS_ge_of_env' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.RFadapt_ge_of_env' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.S2_63' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.S2_eq_sum_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.c08Envelope_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.exp_neg_log_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.log_two_pow_add_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.one_sub_exp_neg_log_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.rpow_neg_two_pow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.table2_row1024' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.table2_row128' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.table2_row16' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.table2_row32' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.table2_row64' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.table2_row8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.towerT_two_pow_two_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Ar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Ar_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_div_Ar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_div_Ar_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_le_geo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_pow_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_pow_le_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_pow_lt_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_pow_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_pow_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_pow_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_ratio_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_three_pow_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_two_approx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.LF_ge_of_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.LFad_ge_of_linear_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.LFgen_ge_of_linear_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.LV_ge_of_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.RF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.RF_ge_of_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.RF_ge_of_linear_O' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.RF_gt_of_linear_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.S1_NNN_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.TG4v_i_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.TG4v_i_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.TG4v_i_condMarg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.TG4v_i_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.TG4v_ii' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.TG4v_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_NNN_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_NNN_tendsto_N' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_NNN_tendsto_lam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_inv_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_le_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_N16' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_N32' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_N4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_N8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_asymp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_asymp_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_printed_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_one_balanced_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_root_ge_sig2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_root_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Z_NNN_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Z_inv_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.aA_inv_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.aA_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.aA_one_mul_Z' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.aB_inv_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.aB_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.aB_one_mul_Z' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.abs_cLim_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.abs_chi_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.abs_eq_mul_abs_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.abs_f_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.abs_psiN_sub_psi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.abs_psi_sub_psi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.abs_thetaA_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.abs_thetaB_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.balancedEnv_two_lt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.balanced_need_r2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.balanced_need_r3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.base_factor_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.batchValues_expect' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.batchValues_pushforward' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.batch_le_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.batch_le_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.both_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cInfty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cInfty_eq_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cInfty_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cLim_ge_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cLim_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cLim_symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cLim_tendsto_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cLim_tendsto_of_theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cLim_tendsto_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.card_add_card_compl_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.card_compl_of_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.caseF_vacuous_n200' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.caseS_bound_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.caseS_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cast_add_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.checks_vacuous_n16' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.chi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.chi_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.chi_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.chi_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.chi_strictMonoOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.chi_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.chi_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cond1_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cond2_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence1_LF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence1_LF_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence1_RF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence1_RF_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence1_execMean_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence1_loglog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence2_LF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence2_RF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence2_RF_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence2_execMean_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence2_loglog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.const_depends_on_r_only' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.continuousAt_psi_lam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.continuousAt_thetaB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.continuousOn_cLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.continuousOn_chi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.continuousOn_psi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.continuousOn_thetaA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.continuousOn_thetaB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.continuous_distK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.corC2_conclusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.den_ge_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.den_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.deriv_chi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.deriv_psi_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.det_suffice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.det_suffice_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.diag_no_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.distD_eq_mul_distK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.distD_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.distK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.distK_le_mins' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.distK_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.distK_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.dpEnv_vacuous_n400' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.eighteen_pow_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.envGeo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.envGeo_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.envGeo_three_gt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.envGeo_three_gt_one_iff'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.envGeo_three_gt_one_of_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_gt_one_of_lt_r2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_gt_one_of_lt_r3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_lt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_lt_one_imp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_lt_one_imp_r3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_one_lt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_three_gt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_three_gt_one_iff'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_three_gt_one_of_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_two_gt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_two_lt_one_imp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.eq_chi_of_cross' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.eventually_lt_psi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.example_03_05' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.example_cLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.example_half_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.example_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.example_theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.execMean_ge_of_linear_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.exists_bound_max_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.exists_min_cLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.exists_psi_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.g32_digits' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS1_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS1_strictAntiOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS2_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS2_strictAntiOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS_32' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS_32_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS_eq_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS_isGreatest' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS_mul_rpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS_strictAntiOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.geo_three_pow_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.half_base_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.half_min_le_f' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.hasDerivAt_chi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.hasDerivAt_log_gS1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.hasDerivAt_log_gS2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.hasDerivAt_psi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.interfaceBits_pushforward' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.kapN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.kapN_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.kapN_seq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.limits_atTop_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.limits_atTop_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.limits_atTop_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.log_gS1_deriv_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.log_gS1_strictAntiOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.log_gS2_strictAntiOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.logb_log_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.logb_logb_log_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.loglog_close' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.lt_rpow_inv_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.mul_rpow_neg_inv_eq_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.mul_rpow_neg_inv_le_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.mul_rpow_neg_inv_lt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.necessity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.offDiag_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.one_le_logb3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.one_le_mul_rpow_neg_inv_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.one_lt_env_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.one_lt_mul_rpow_neg_inv_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.one_sub_chi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.one_sub_chi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.psi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.psiN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.psiN_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.psi_le_lin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.psi_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.psi_strictMonoOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.psi_sub_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.psi_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.quota_toNat_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.ratio_r2_approx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.rhoN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.rhoN_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.rhoN_seq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.root_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.rpow_inv_lt_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.sig2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.sig2_div_conv_unif' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.sig2_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.sig2_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.sig2_le_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.sig2_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.sixteen_mul_eighteen_pow_twelve' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.success_eq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.success_mixTrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.sum_reflect_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tendsto_atTop_pos_of_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tendsto_atTop_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tendsto_logb_log_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tendsto_logb_one_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tendsto_zero_pos_of_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tendsto_zero_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg6_bound_eq_one_at' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg6_bound_eq_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg6_bound_ge_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg6_bound_gt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg6_bound_lt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg6_informative_states' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg8_pair_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg8_pair_root_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg_vs_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tgenv_balanced_shape' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tgtW_eq_Ttgt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaA_conv_unif' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaA_eq_affine' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaA_le_of_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaA_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaA_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaA_tendsto_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaB_conv_unif' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaB_eq_of_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaB_ge_of_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaB_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaB_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaB_tendsto_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.theta_cross' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.theta_lin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.theta_symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.theta_tendsto_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.theta_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thm_tgenv_env' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thm_tgenv_geo_of_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thresholdGeo_r3_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.threshold_r2_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.threshold_r3_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.two_rpow_neg_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.wt_NNN_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.wt_NNN_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.wt_NNN_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.wt_inv_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.KLx_oneRound_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.KLx_oneRound_split_fam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.KLx_prodMarg_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.KLx_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.KLx_split_terms_fam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.Z_mul_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.Zin_mul_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.bernProd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.bernProd_grp_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.bernProd_grp_eq_mass_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.bernProd_grp_slice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.compl_filter_true_eq_sdiff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.expZ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.expZ_famT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.famOinv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.famOinv_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.famTinv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.famTinv_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.famWinv_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.fam_marg_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.fam_not_cond1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.filter_true_eq_inter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.lamPrime' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.lamPrime_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.mem_Vset_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.nBones' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.no_doublyLog_LF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.no_doublyLog_LF_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.no_doublyLog_RF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.no_doublyLog_RF_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.no_uniform_lower_bound_LF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.no_uniform_lower_bound_LF_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.no_uniform_lower_bound_RF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.no_uniform_lower_bound_RF_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.nu_eq_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.oneRound_KL_eq_fam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.oneRound_KL_le_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.oneRound_law_fam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.pow_mul_pow_eq_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.probZ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.probZ_famT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.probZ_zero_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.prodMarg_factor_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.prodMarg_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.prodMarg_twoW_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.remark_LF_eq_one_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.remark_RF_eq_one_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.remark_no_doublylog_LF_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.remark_no_doublylog_RF_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.remark_oneRound_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.shannonH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.sliceMarg_mul_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.step1_expZ_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.step1_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.sum_Vset_weightedTarget' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.target_ext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.tc_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.tendsto_double' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.tendsto_mul_logb_log_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.tendsto_mul_logb_logb_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.twoW_compl_eq_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.weightedOracle_mul_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.weightedOracle_twoW_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.weightedTarget_mul_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.weightedTarget_pos_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.weightedTarget_twoW_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.wslice_mul_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.V_fam_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.V_fam_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.V_inst' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.eventually_eight_log_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.half_le_sub_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.lamN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.lamN_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.log_le_two_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.log_lower_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.log_n_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.loglog_fam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.not_necessary' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.one_le_log_of_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.sig2_fam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.sig2_fam_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.sig2_ge_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.sqrt_div_eight_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.sqrt_lamN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.tendsto_log_div_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.tendsto_log_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.tendsto_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.two_lt_fam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.Csharp_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.G_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.G_of_M_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.G_one_eq_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.G_zero_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.TG1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.TG10' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.TG9' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.CF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG3_dist' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG4_ii' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG6' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.Vrem_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.numeric_8_4sqrt6' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.numeric_CF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_Etgt_abs_dev_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_TG2_abs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_TG8_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_T_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_atom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_bin_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_card_fiber_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_caseF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_caseS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_f_lip' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_g_le_g32' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_min_le_two_f' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_muC_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_prod_var' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_sum_psiF_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.cTG_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.cTG_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.cTG_tail_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corA_RF_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corA_rounds_Fstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_LFgen_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_RF_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_execMean_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_execMean_ge_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_rounds_Fstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.sum_env_le_cK_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Eprod_G_zero_of_ne_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.G_one_pos_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.IsMaxSel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.binEntropy_le_g' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.fam_sum_binEntropy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.nu_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.nubar_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.oneRound_KL_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.remark_LF_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.remark_RF_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.TG11' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.bstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.bstar_isMaxSel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.capFrom_of_act_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.corC1_no_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.corC1_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.lastRound_max_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.lowAB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.piO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.piO_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.piO_success' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.piTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.piTree_act_illegal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.piTree_act_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.piTree_vmass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.condMarg_twoW_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corA_capKLSetAS_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corB_asymptotic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corB_asymptotic_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corD_capKLSetAS_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corD_rounds_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.exp_neg_le_mass_of_KLx_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.illegal_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.markov_component' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.markov_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.sliceMarg_twoW_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.sliceMarg_twoW_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.sum_prod_twoValue' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.thm_tgenv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.thm_tgenv_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.thm_tgenv_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.two_rpow_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.wslice_twoW_union' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.wt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.AFinite' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Aext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Areal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.CoherentWith' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Head' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.KLx_symLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.LabelInvCount' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.Areal_eq_excess' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.Hext_eq_nA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.Hext_eq_nAext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.Hext_eq_top_of_not_afinite' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.KL_qOrd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.M1a_coherent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.M1a_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.M1a_sup' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.M1a_sup_isLUB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.Qhat_coherent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.afinite_of_coherent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.cohHead' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.cohHead_coherent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.exact_of_coherent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.exists_target_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.maskedCE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.p_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.qOrd_coherent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.qOrd_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.steps_eq_masks' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.sum_Phi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.sum_perm_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.tower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1b.M1b_F_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1b.M1b_cex_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1b.Qhat_eq_p' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1b.Qhat_perm_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1b.cexHead' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1b.cex_Qhat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1b.cex_not_labelInvCount' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.avg_marg_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.avg_mask_kappa1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.avg_revealed_ones' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.avg_x_sub_marg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.hasDerivAt_pertRatio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.kappa1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.log_div_sub_one_antitone' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.lt_one_sub_log25' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.phi_ratio_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.phi_sum_ratio_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.rho' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.rhoQ_table' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.rho_eq_kappa1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.rho_five' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.rho_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.rho_ge_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.rho_isLeast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.rho_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.slice_cov_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.slice_masked_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.sum_slice_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.tendsto_rho' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.two_mul_sub_one_lt_mul_harmonic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.Ea1a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.F_lim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.IsPertFamily' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.KLx_pert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.Lf_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.M1c_limit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.M1c_limit_family' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.M1c_rho' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.avg_x_sub_a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.coefA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.coefB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.hasDerivAt_rR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.nA_lim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.nA_pert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.pertHead' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.pertHead_isPert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.rho_def' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.score_mean_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.sum_sq_dS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.M2i_Aext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.M2i_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.M2i_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.avg_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.binEntropy_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.exMarg_mask' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.klR_forced_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.klR_half_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.klR_half_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.loss_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.mean_mask' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.term_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.unif_AFinite' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.var_mask' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.Gw_origin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.Lsq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.Lsq_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_Theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_Theta_asymp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_n2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_profile_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_profile_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_r_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.Qprof_profile' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.RProf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.Wsucc_decomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.Wsucc_singletons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.cheb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.fixture_n4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.phiW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.phiW_le_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.phiW_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.phiW_top_eq'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.phiW_top_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.vmass_Wsucc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_F_eq_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_F_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_F_outLim_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_outLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_statement' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_success' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_success_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.avg_muZ_child_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.ceil_log2_eq_clog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.minorityPolicy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.minorityTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.minority_child_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.muZ_child_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.succ_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Qhat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Qhat_eq_mixLawE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Qhat_eq_symLaw_cs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Qhat_vmass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Qprof' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Qprof_eq_symLaw_cs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.capFrom_headOracle_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.exactHead' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.exact_exactHead' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.headOracle' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.intHead' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.klB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.klR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.nAext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.ordSched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.qOrd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.relabel_outBy_cs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.schedLawE_equivariant_cs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.unifHead' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.unifHead_labelInvCount' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.vmass_singletons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Attain.sigmaStar_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Attain.sigmaStar_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.ApproxW.approx_marg_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.ApproxW.approx_not_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.ApproxW.approx_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.ApproxW.approx_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.GrRec6.G3_6_3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.JointTreeE.ofTreeE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.JointW.jointCond_root_isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.JointW.jointTree_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.JointW.joint_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RemaskTreeE.ofTreeE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RemaskW.e2_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RemaskW.remask_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartTreeE.ofTreeE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW.r1_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW.restart_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW.second_round' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.F1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.F2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.class6_succ_le_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.restart6_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.restart6_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.restartVal_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.restart_reuses' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.s2_val' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.s3_val' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.allAtOnce_root_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.class_succ_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.class_succ_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.not_class_of_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.scope_outside' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Balanced.cor2b_LF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Balanced.cor2b_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Balanced.hardcap_optimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Balanced.hardcap_optimum_outLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Balanced.lemma2a_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.KL_le_chainPhiBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.abs_sum_le_relBnd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.alpha1_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.alpha1_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.appB_len_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.appB_route_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.bestKL_AS_4_2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.best_success_AS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.best_success_AS_4_1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.best_success_AS_4_2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.capSuccSet_subset_AS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.chainLenBound_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.chainPhiBound_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.chainPhiBound_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cnt_inter_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.condBatchLaw_inter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cond_abs_outBy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cond_capAS_of_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cond_integrable_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cond_measurable_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cond_ofPolicyE_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cond_outBy_expand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cond_sum_outBy_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cond_witness_AS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.each_restriction_needed_AS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.half_budget_headline' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.look_abs_outBy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.look_capAS_of_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.look_integrable_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.look_measurable_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.look_ofPolicyE_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.look_outBy_expand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.look_sum_outBy_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.look_witness_AS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.num_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.one_le_relBnd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.phi_le_chainPhiBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.sum_condBatchLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.write_abs_outBy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.write_capAS_of_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.write_integrable_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.write_measurable_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.write_ofPolicyE_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.write_outBy_expand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.write_sum_outBy_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.write_witness_AS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.deadline_le_GrRec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.margUnit_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.outLim_eq_outBy_of_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.policy_doneBy_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.policy_outBy_le_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.policy_outBy_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.row_le_GrRec_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.seeded_sum_Vset_le_GrRec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.sum_Vset_outBy_eq_zero_of_not_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.sum_Vset_outBy_le_GrRec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.tail_ge_mass_sub_GrRec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.cor1_formal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.cor2a_characterization' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.envelope_round_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2c.headline_cor2c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2c.headline_mixed_design' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2c.headline_mixture_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.DPI.KLW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.DPI.KLW_margAlong_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.DPI.KLx_eq_KLW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.DPI.KLx_margAlong_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.DPI.margAlong_pos_of_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.ExecMean.lemma2b_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.cor2a_bounds_Kdelta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.lossSched_rcProfile_lt_hv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.succMass_rcProfile_gt_hv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.thm1b_Fopt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.thm1b_attained' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.Afix_Theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.Gcount_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.KL_le_Phi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.LHgen_Theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.LHgen_antitone' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.appB_headline' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.geoBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.geoProf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.geoProf_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.phiB_geo_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.pointMix_H_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.ratio_Theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.step3_ii_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.alpha_lt_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.exp_059_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.log_1000_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.oTerm_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remCond_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remCond_log2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remCond_small_eps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remark_asymptotic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remark_asymptotic_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remark_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remark_headline' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remark_le_eps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remark_schedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Lemma1aZero.leak' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Lemma1aZero.leak_eq_neg_log_of_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Lemma1aZero.leak_eq_top_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Lemma1aZero.lemma1a_ext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Lemma1aZero.lemma1a_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Lemma1aZero.massOn_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.coinMix.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.KLx_eq_neg_log_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.KLx_schedLawE_profile' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.lemma1e_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.one_orbit_KLx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.orbit_chain_rule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.TVJoin2.cor2a_TV_chain_Kdelta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.TVJoin2.cor2b_LFgen_inf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.TVJoin2.cor2b_LFtv_inf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.TVJoin2.thm1b_TV_attained_Kdelta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.Fext_le_Hext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.GrRec_1_4_2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.GrRec_2_4_2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.Hext_eq_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.Hext_eq_top_and' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.cor2b_TV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.cor2c_TV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.each_restriction_needed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.hardcap_TV_optimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.CondPolicyE.ofPolicyE_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.CondPolicyE.ofPolicyE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.CondTreeE.ofTreeE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.CondW.cntMass_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.CondW.cond_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.CondW.cond_witness_4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.LookPolicyE.ofPolicyE_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.LookPolicyE.ofPolicyE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.LookTreeE.ofTreeE_capFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.LookTreeE.ofTreeE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.LookW.lookTree_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.LookW.lookTree_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.LookW.look_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.WritePolicyE.ofPolicyE_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.WritePolicyE.ofPolicyE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.WriteTreeE.ofTreeE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.WriteW.write_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.WriteW.write_witness_4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.condBatchLaw_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.each_restriction_needed_classes' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.classId_of_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.cor2b_printed_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.hardcap_optimum_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.headline_cor2c_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.lemma2a_printed_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.BoxOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.BoxOn.inter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.BoxOn.mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.H_add_of_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.H_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.H_measurable' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.H_mem_reach' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.H_succ_of_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.MargOK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.D' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.D_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.D_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.F_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.F_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.H' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.H_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.S' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.S_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.X' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.X_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.casesOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.ctorIdx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.draw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.mk' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.mk.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.mk.inj' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.mk.injEq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.mk.noConfusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.mk.sizeOf_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.noConfusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.noConfusionType' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.rec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.recOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.update' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.μ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.D' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.D_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.D_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.F_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.F_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.H' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.H_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.R_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.S' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.S_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.X' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.X_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.casesOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.ctorIdx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.draw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.fold' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.mk' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.mk.inj' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.mk.injEq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.mk.noConfusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.mk.sizeOf_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.noConfusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.noConfusionType' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.rec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.recOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.update' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.μ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.SHMeas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.SHMeas.enlarge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.SHMeas_of_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.SH_rect_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.SameLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.SameLawP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.abs_drawW_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.abs_kap_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.act_eq_empty_of_size' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.boxOn_drawBox' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coinOracle' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coinProcess' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coin_drawW_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coin_drawW_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coin_draw_fails_off_SH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coin_literal_draw_fails' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coin_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coinμ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coinμ_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coinμ_real_coinX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.comap_SH_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.dens_ind' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.disjoint_nextT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.drawBox' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.drawJ_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.drawRun_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.drawT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.drawT_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.drawT_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.drawW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.drawW_eq_ind_mul_stepWlit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.exists_factor_of_SHMeas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.exists_factor_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.exists_factor_subset_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.exists_policyP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.factor_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.factor_subset_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.filter_eq_drawBox' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.filter_eq_empty_of_not_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.finset_fin_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.foldRC_in_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.foldRC_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.fw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.fw_bdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.fw_ck' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.fw_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.fw_step_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.fw_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.fw_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.instCountableBatch' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.instDiscreteHistory' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.instIsProbabilityMeasureBoolCoinμ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.instIsProbabilityMeasureForallFinRealUpi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.instIsProbabilityMeasureRealUnif' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.instMeasurableSpaceHistory' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.integrable_comp_S' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.inter_H_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.kap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.kap_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.kap_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.law_fw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.literal_draw_forbids_legal_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.margOK_of_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.measurableSet_H_pred' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.measurableSet_filter_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.measurableSet_pick' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.measurableSet_pred_of_fibres' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.measurable_comp_of_fibres' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.mem_trans' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.nextT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.nextT_mem_reach' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.outBy_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.outBy_eq_sum_fw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.outBy_succ_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.pick' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.pick_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.pick_eq_of_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.pick_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.pick_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.piece' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.piece_disjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.piece_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.piece_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.printed_process_in_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.process_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.process_doneBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.process_execMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.process_in_interface' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.process_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.process_law_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.process_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.process_outLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rH_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rH_measurable' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rH_mem_reach' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rW_integrable' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rW_measurable' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rX_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.reach' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.realize' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.realize_S' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.realize_draw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.realize_in_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.realize_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.realize_law_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.remaining_nextT_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.runT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.runT_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.runT_mem_reach' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.runT_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.runT_succ_preimage' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.runT_wfe' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.runT_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.sameLawP_of_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.seed_R1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.seed_draw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.seed_indep' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.stepWlit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.stepWlit_eq_stepW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.step_indep' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.tau' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.tau_eq_of_first' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.tau_eq_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.trans' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.transT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.transT_disjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.unif' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.unif_Ici' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.unif_Iio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.upi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.upi_box_inter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.upi_drawBox' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.wfe_nextT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.rejection_one_round' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.repaired_not_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.repaired_relabelled' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.WFE.eq_def' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.ladM_last_pow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.ladProfile_succ_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.lt_of_not_admissible' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.thm2b_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.window_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36Sep.separation_unbounded' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36Sharp.sharpKap_lt_36' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36Sharp.sharpKap_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36Sharp.sharpKap_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36Sharp.sharp_envelope' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36Sharp.sharp_envelope_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.LFgen_le_mix_nu_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Lcom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.LcomRel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.LcomRel_le_lenFF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.LcomRel_le_lenR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.LcomRel_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Lcom_le_LcomRel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Lcom_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Lfix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Lfix_bites_two_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Lfix_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Lfix_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Lfix_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Mstar_le_400' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.RwF_R_bites_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.RwF_asymptotic_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.RwF_asymptotic_R_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.RwF_asymptotic_R_instance_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.RwF_asymptotic_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.RwF_le_Lcom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.RwF_two_sided_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.RwF_upper_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_asymptotic_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_asymptotic_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_bites_1200' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_lower_any' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_two_sided_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_two_sided_instance_1200' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.exists_large_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.fixed_schedule_length_theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.geo_loglog_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.geo_loglog_eventually_all_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.geo_loglog_instances' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.growth_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.hg_of_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.instances_unbounded_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.least_adaptive_hardcap_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.least_adaptive_hardcap_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.mixLawE_muFF_singletons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.n0R_third_le_1200' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.q_instance_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_two_sided_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_two_sided_R_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_two_sided_ad_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_two_sided_ad_R_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_two_sided_ad_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_two_sided_ad_q_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_two_sided_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_two_sided_q_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_upper_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mix_nu_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_nu_R_instance_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.size_condition_neg_unsat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.size_condition_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.stageGrp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.tailF_two_half_400' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.theoremR_policy_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.theoremR_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.three_value_instances' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.w3_image_card_le_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.Realises' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.atom_le_adPol' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.atom_le_lowTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.atom_le_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.atom_le_slice_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.atom_le_slice_mass_tree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.atom_param_eq_marg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.card_lowest' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.completes_adPol' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.cpSucc_clampPol_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.fixed_profile_consistency' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.homog_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.inv_succ_le_slice_mass_tree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.lowTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.lowest' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.lowest_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.neg_log_slice_mass_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.realises_lowTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.realises_of_card_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.slice_mass_eq_cpSucc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.slice_mass_eq_cpSucc_clamp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.slice_mass_eq_cpSucc_of_fit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.slice_mass_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.slice_mass_terminal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Envelope.power_mean_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.A12' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.Arem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_asymptotic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_asymptotic_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_bites_12' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_r_choice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_r_choice_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_r_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_r_form_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_remark_LFad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_remark_LFgen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_remark_bites' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_remark_classes_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_remark_display' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_remark_display_LFgen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_remark_execMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_remark_n' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.G_root_le_env_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.LFad_ge_V' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.V_root_attained' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.V_root_ge_attained' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.card_A12' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.card_Arem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.card_compl_A12' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.card_compl_Arem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.env_12_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.execMean_ge_V' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.four_log_two_le_log_18' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.logb_le_sub_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.logb_log_V_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.one_le_n_of_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.r_choice_bound_tendsto_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.r_choice_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.r_choice_exponent_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.r_choice_exponent_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.r_choice_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.r_choice_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.remark_arith' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.two_values_transport' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.w12' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.w12_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.w12_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.w12_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.wrem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.wrem_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.wrem_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.wrem_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.ExampleFB.succCount_ex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.FB_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.FU_LF_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.FU_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.FU_small_n' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.FU_theorem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.LFgen_le_mix_nu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.LFgen_lt_RwF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.Mstar_le_of_n0R_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.arith_le_of_n0R_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.ladder_term_le_general' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.length_bound_le_CR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.stageAR_length_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.stageA_bound_III' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.stageA_geo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.stageA_le_eps4_III' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_LF_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_fixture_NgtM' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_fixture_bulk' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_fixture_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_fixture_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_geo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_geo_LF_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_geo_fixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_geo_loglog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_geo_loglog_fixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.w3_not_const_on_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.w3_three_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_asymptotic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_asymptotic_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_asymptotic_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_bites_instance_1200' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_lower_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_two_sided_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.CFU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.CFU_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.CFU_row1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.CFU_row2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.CFU_row3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.CFU_row4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.CFU_row5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.FU_length_le_CFU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.K4_eq_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.K4_le_add_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.K4_row1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.K4_row2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.K4_row3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.K4_row4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.K4_row5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.Mstar_eq_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.Mstar_log_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.Mstar_row1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.Mstar_row2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.Mstar_row3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.Mstar_row4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.Mstar_row5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.UAff_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.ceil_eq_natCast_of_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.delta4_eq_one_sub_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.delta4_ge_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.delta4_le_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.delta4_le_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.delta4_mul_exp_lt_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.delta4_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_H_side' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_H_side_three_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_J_extreme' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_J_infeasible' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_Lbar_eq_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_M_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_N0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_N0_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_N1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_N_eq_M' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_N_ll_M' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_lambda_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_singletons_DA_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_small_eps_K4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_small_eps_LA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_small_eps_n0ff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_small_n' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.exp_lt_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.exp_nat_add_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.exp_nat_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.fifth_le_delta4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.half_lt_tailF_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.half_lt_tailF_of_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.le_exp_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.log_Mstar_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.n0ff_ratio_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.n0ff_row1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.n0ff_row2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.n0ff_row3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.n0ff_row4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.n0ff_row5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.ratio_bounds_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.stageA_term_eq_zero_of_singletons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.succCount_quota_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.succCount_quota_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.table_6_9' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.table_6_9_Mstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.tailF_le_half_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.tendsto_log_eight_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.two_le_delta4_mul_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.w123' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.w123_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.w123_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.w123_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.weightedOracle_illegal_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.capKL_witness_FU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.capKL_witness_singletons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.length_bound_le_C_FU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.mem_capKLSetAS_iff_outLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.muFF_pointwise' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.quota_after_A_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.sharp_mean_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.sharp_mean_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.sharp_mean_two_sided_ad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.sharp_mean_two_sided_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.sharp_mean_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.sharp_mix_nu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.stageA_le_eps4_of_isSchedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_asymptotic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_asymptotic_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_asymptotic_balanced_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_asymptotic_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_bound_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_example_squared_term' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_example_two_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_example_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_hardLength' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_hardLength_asymptotic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_hardLength_asymptotic_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_hardLength_example' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_hardLength_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_nonvacuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_simple_le_max' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HU_rounds_le_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.KLx_schedLawE_weighted_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.KLx_schedLawE_weighted_ne_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.LH_theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.LH_theta_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.LHgen_le_length_of_KLx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.SI1_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.SI1_weighted_withTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.SI2_target_free' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.SI2_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.mix_avg_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.mix_peel_cs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.one_lt_log_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.roundGain_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.round_HL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.round_term_eq_avgBlockTC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.round_term_eq_avgBlockTC_of_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.rounds_telescope' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_arith' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_fixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_hardLength' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_pointMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_rounds_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_schedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_schedule_anyLabels' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HfeasE_pointMix_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.KLx_HU_eq_zero_of_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.KLx_HU_le_tau' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.blockTC_HU_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.blockTC_HU_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.blockTC_le_of_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.huProfile_eq_geoProfile' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.huProfile_length_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.huProfile_nonsingleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.huProfile_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.huProfile_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.oneCount_huProfile_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.one_le_of_mem_huProfile' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.tauCount_huProfile_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.tauCount_huProfile_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.tauCount_huProfile_of_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.OneStep.T_le_combined' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Ahalf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DA_le_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DA_le_F_of_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_eq_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ge_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ii' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ii_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ii_eq_DAcell' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ii_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ii_eq_variant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ii_le_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ii_ne_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Epf_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.A4_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.DA4_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.DA4_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.F_eq_DA4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.c4_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.ladFF4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.margA_x0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.nonvacuity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.sort_A4c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.G_rFL_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.HU_bound_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.HU_bound_uniform_fixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.HU_hardLength_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.HU_rounds_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.HU_uniform_eps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.HU_uniform_eps_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.HU_uniform_eps_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.KLx_le_H' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.KLx_le_H_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.KLx_le_H_instance_rand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.KLx_le_pathH_avg_of_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.KLx_muVar_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.KLx_tree_eq_pathH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.NA_zero_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG1_v0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG1_v0_bound_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG1_v0_deterministic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG1_v0_fin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG1_v0_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG1_v0_max_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG1_v0_params' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG1_v0_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1_agree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1_mu_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1_sign_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step2_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step2_jensen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG8_step1_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG8_step1_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG8_step1_means' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG8_step1_tower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.aAext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.aBext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.bin_eq_odds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.binbin_eq_wt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.binbin_fiber' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.condA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.gA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.gA_eq_condMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.gB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.gB_eq_condMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.odds_of_cross' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.onesSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.onesSet_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.plExt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.plExt_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.plExt_floor_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.plExt_id' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.plExt_le_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.plExt_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.plExt_monotoneOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.plExt_natCast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.probAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.probAS_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.probS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.probS_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.qInst' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.sum_mul_bin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.sum_numerators' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.IntervalSupport' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.IsSupermartingale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.LogConcave' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.TG2_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.TG9_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.TG9_route_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.TG9_route_prob' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.TP2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.Y' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.Y_eq_liftC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.Y_isSupermartingale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.Y_mem_Icc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.Y_terminal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.Y_zero_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.aA_mono_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.aB_mono_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.choose_logConcave' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.condE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.condE_composition' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.condE_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.condE_eq_Eprod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.condE_expand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.condE_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.count_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_le_of_isSupermartingale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_mem_Icc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_of_size_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_succ_le_of_isSupermartingale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_tower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.illegal_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.integrable_expAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.jointE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.jointE_Y_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.jointE_le_of_isSupermartingale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.jointE_succ_le_of_isSupermartingale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.jointE_terminal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.jointE_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lam_zpow_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lawUA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lawUA_eq_slice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lawUA_eq_zero_of_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lawUA_lr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lawW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lawW_eq_lawUA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lawW_eq_zero_of_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lawW_lr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lc_shift' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.liftC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.mA_mul_aA_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.mB_mul_aB_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.margUnit_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.mean_lawUA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.mean_lawUA_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.mean_lawW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.mean_lawW_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.mean_le_of_lr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.measurable_expAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.not_legal_count_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.nvPolicy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.nvTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.nvTree_capFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.nv_unit1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.nv_unit2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.outBy_eq_expAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.pf2_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.row' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.row_TP2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.row_intervalSupport' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.row_logConcave' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.row_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.row_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.row_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.row_pos_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.slice_mass_UA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.step_batch' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.step_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.step_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.step_illegal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.success_eq_expAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.success_of_size_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.sum_lawUA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.sum_lawW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.sum_range_extend' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.sum_wtW_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.sum_wtW_eq_Z' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.supermartingale_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.tp2_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.tp2_of_logConcave' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.tree_success_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.wtW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.wtW_TP2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.wtW_eq_wt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.wtW_eq_zero_of_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.wtW_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.wt_TP2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.wt_eq_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.wt_eq_zero_of_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.Z_inv_compl_mul_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.allZero_eq_allOne_compl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.bernoulli_mgf_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.bullet_down' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.bullet_up' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.cNV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.chain_constant_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.compl_event_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.compl_law_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.cs_display' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.exp_factor_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.exp_factor_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.exp_mul_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.expand_prod_down' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.expand_prod_up' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.half_neg_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.half_neg_le_prod_mgf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.half_pos_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.half_pos_le_prod_mgf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.indicator_sdiff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.lam_Y_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.mgf_eq_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.mgf_eq_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.mgf_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.prod_inv_mul_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.second_family_of_first' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.sliceMarg_inv_compl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.sliceNCD_down_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.sliceProb_inv_compl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.slice_mgf_le_printed_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.slice_subGaussian_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.slice_tail_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.sqrt_exp_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.sum_mul_le_sqrt_mul_sqrt_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.unit1_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.unit1_law_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.unit1_marg_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.unit1_reduction_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.unit2_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.unit2_split_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.unit2_tail_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.wNV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.wNV_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.N_pos_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.Q_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.Q_mem01' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.card_erase_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.card_filter_erase_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.eq_3_16_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.eq_3_16_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.eq_3_16_printed_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.events_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.fail_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.fail_size_hi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.fail_size_lo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.inclusion_perturbation_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.interior_std' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.not_interior_le_fail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.per_l_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.per_l_union' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.printed_events_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.printed_events_interval_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.sum_Q_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.sum_Q_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.tilted_fail_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.tilted_fail_size_hi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.tilted_fail_size_lo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.tilted_le_of_forall' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.xNV_ones' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.xNV_zeros' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Vb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Vb_2000' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Vb_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Vb_strictMonoOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Vb_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.agrees_histA_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_LF_LH_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_LFad_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_oneBlock_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_oneRound_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_target_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_target_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.binLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.binLaw_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.binom_exp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.card_Ahalf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.card_onesA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.card_ones_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.cell_DA_le_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.cell_QA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.cell_admissible' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.cell_admissible_FU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.cell_chainRule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.chainRule_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.classes_r0_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.classes_r0_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.core_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.cos_le_exp_neg_sq_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.cos_mul_exp_antitoneOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.cov_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.dv_KLW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.extA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.fCount' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.fTest' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.fiber_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.fixtureMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.fixtureMix_lengths' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.frontier_values_at_n' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.frontier_values_at_n_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.gaussTail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.gaussTail_antitone' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.gaussTail_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.gaussTail_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.gaussTail_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.histA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.hypLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.integral_cos_mul_gaussian' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.integral_cos_pow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.integral_exp_neg_sq_half_gaussian' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.isSchedule_single_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.ladder_term_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.law_w_Q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.law_w_p' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.limit_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.logloglog_isLittleO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.lvl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.margA_eq_prefMass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.marg_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.mem_parts_muVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.mem_survF_univ_iff_canon' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.mem_survF_univ_iff_lvl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.mixCost_muVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.mixLawE_muVar_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.muVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.muVar.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.muVar_eq_Lbar_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.muVar_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.muVar_margA_eq_stageALaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.muVar_marg_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.muVar_marg_A_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.muVar_parts_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.nonempty_of_card_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.oneBlock_law_eq_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.oneRound_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.oneRound_law_eq_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.ones' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.onesA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.ones_le_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.ones_restrict' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.pA_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.pair_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.paperCell_DA_le_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.pathW_single' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_bounds_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_bounds_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_bounds_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_bounds_paper_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_degenerate' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_isBigO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_isBigO_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_isEquivalent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_isTheta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_not_isBigO_of_degenerate' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_tendsto_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_two_sided_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rfSched_eq_canon' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_Msz_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_coinP_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_coin_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_frac_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_frac_rat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_mix_support_card_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_sizes_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_support_card_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_support_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sLad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sLad_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.schedVar_isSchedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.scheduleOfProfile_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sieve_ofFn_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sliceMarg_quota_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sliceMarg_quota_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.stageALaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.stageALaw_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.stageALaw_eq_condMarg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.stageA_term_eq_KLW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sum_cos_ones' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sum_exp_fTest_eq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sum_margAlong' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sum_margAlong_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sum_tHalf_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.survF_canon_lvl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.tHalf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.tHalf_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.tangent_term' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.target_p_eq_ite_of_vanish' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.target_vanish' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.tendsto_log2log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.tendsto_loglog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.tendsto_logloglog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.two_le_loglog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.two_rpow_neg_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.var_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.variant_F_gt_096' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.variant_cannot_meet_001' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.variant_fails_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.variant_not_eventually_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.variant_not_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.wA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.weightedOracle_unit_marg_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.wordOnes_card_eq_self_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.wordOnes_card_eq_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.wordOnes_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Afun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Afun_eq_kl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Afun_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Afun_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Dfun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Dfun_eq_linStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Gam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Gam_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Gam_div_barGam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Gam_eq_barGam_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Gam_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Haux' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Haux_eq_hint_add_hbad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Haux_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Haux_on_slice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.N0b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.N0b_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.N0b_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.N0b_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Tprime' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Tprime_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Tz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Yfun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Yfun_eq_linStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Yfun_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Z_map' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Zin_map' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.aMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.aMix_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.aMix_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alpha' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alphaBot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alphaBot_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alphaCoef' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alphaCoef_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alphaTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alphaTop_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alphaVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alphaVec_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alpha_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alpha_coeffs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alpha_coeffs_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alpha_eq_logit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alpha_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alpha_le_f' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alpha_tails' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_H_unpack' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_T_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_Z_ones' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_aMix_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_aMix_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_abs_log_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_abs_logit_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_abs_tU_sub_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_abs_tU_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_abs_tU_taylor_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_deriv_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_deriv_lip' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_deriv_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_eq_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_sub_zero_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_tail_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_tail_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_zero_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_continuousAt_logit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_deriv_alpha' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_h_sub_u_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_hasDerivAt_aMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_kl_aMix_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_kl_diff_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_kl_le_quad_cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_min_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_mul_log_div_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_neg_log_one_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_one_sub_exp_neg_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_one_sub_tU_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_prod_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_tU_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_tU_sub_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.auxJoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bCoef' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bCoef_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.barGam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.barGam_close' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.barGam_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.barGam_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.barGam_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.barGam_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.batchPmf_eq_pbPmf_map' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.batchPmf_eq_pbPmf_wC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.batchPmf_map' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bcoef' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bcoef_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bcoef_coeffs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bcoef_coeffs_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ber' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.berE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.berE_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ber_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ber_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ber_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ber_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_I_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_Ks_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_LB_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_LB_subst' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_continuous_Afun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_continuous_barGam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_continuous_ber_tU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_continuous_dmix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_continuous_phiN_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_continuous_tD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_continuous_tU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_eps_phi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_fac' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_hyp_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_int_gauss_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_int_phi_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_int_phi_half_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_int_phi_half_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_int_phi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_lower_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_mono_phi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_phiN_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_phiN_half_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_phiN_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_tail_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_upper_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bulk_3_13' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bulk_3_14' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bulk_N0b_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bulk_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bulk_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bval' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bval_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bval_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.card_filter_add_compl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.card_filter_true_add_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.card_insert_filter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.card_typFam_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.card_typFam_le_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.card_typGrid_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.chi2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.chi2_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.childInterior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.child_batchPmf_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.child_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.child_integral_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.child_integrand_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.child_integrand_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.child_prod_ber_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.child_tilt_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.child_tilt_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cnW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cnW_card_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cnW_marginal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cnW_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cnW_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_auxJoint_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_chernoff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_coord_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_mean_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_mgf_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_sum_cnW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_tail_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_tiltMean_wC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.completion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.completion_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.continuous_subsetW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.continuous_tU'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ctr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ctr_alphaCoef_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ctr_bCoef_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ctr_sub_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.distW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.distW_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.dmix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.dmix_eq_ber_aMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.dmix_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.drawStat_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ell' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ell_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.empty_child_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eps1_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_15' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_16' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_17' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_18' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_18_19_21' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_18_19_21_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_18_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_18_chain_trans' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_19' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_1_at_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_20' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_21' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_22' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_22_draw_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_22_draw_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_22_draw_tail_joint' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_22_selection_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_22_selection_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_23' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_23_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_24' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_24_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_25' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_25_centering' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_25_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_26' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_26_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_26_union' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_27_exec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_27_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_28_D' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_28_Y' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_29' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_2_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_30' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_31' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_33' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_33_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_34' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_35_exec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_35_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.etaZ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.exWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.exp26' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.expect_Dfun_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.expect_Dfun_of_marginals' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.expect_Gam_eq_barGam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.expect_Gam_of_marginals' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.expect_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.filter_decide_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.filter_eq_inter_filter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.firstOrder' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.firstOrder_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.firstOrder_example_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.firstOrder_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.firstOrder_not_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.firstOrder_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.firstOrder_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.firstOrder_zero_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.genLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.genLaw_mixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gfun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gfun_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gfun_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gfun_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_D0_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_D1_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_Gam_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_H' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_H_at_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_H_at_q_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_H_lip' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_H_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_K0_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_K1_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_abs_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_abs_sub_le_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_abs_tU_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_barGam_eq_H' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_barGam_le_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_barGam_lip' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_barGam_summand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_barGam_summand_H' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_barGam_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_close_combine' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_dmix_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_dmix_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_frac_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_gfun_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_gfun_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_one_sub_tU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_one_sub_tU_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_tD_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_tU_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_tU_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_term0_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_term1_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_term_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_term_le_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.hasDerivAt_alpha' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.hasDerivAt_tU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.haux_draw_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.haux_selection_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.hbad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.hbad_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.hint' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.hint_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ind_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.integrable_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.linStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.linStat_ctr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.linStat_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.log_dmix_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.logit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.map_orderEmbOfFin_univ'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.mem_Tprime' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.mem_Tz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.mem_wordOnes_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.nonInterior_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.norm_ctr_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.norm_ctr_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.nu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.nu_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.nu_eq_cnW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.nu_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.numerator_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.one_sub_pow_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ones_stat_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_318_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_321_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_321_pointwise' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_Ysq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_alpha_center_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_bulk_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_continuous_Dfun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_continuous_Gam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_continuous_alpha' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_core_321' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_ell_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_expect_exp_neg_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_expect_lin_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_expect_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_gauss_int_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_gauss_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_int_mono_radius' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_jensen_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_jensen_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_log_one_add_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_mean_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_mgf_words' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_neg_log_one_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_rhoB_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_rhoB_le_gen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_rhoB_le_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_sq_le_cosh' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_stat_wordOnes' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.pbAtom_tiltP_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.pbAtom_tiltP_wC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.phi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.phi_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.powerSeries_coeff_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.powerSeries_package' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.powerSeries_package_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.prod_ber_decide_eq_cnW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.prod_ber_eq_cnW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.prod_ber_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.prod_ber_tiltP_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.prod_dmix_eq_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.prod_phi_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.prod_tail_shift' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_GC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_GC_differentiableAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_GC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_GC_re_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_K0_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_KC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_KC_differentiableAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_KC_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_KC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_KC_re_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_a0_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_a5_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_aC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_aC_differentiableAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_aC_hasDerivAt_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_aC_norm_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_aC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_aC_re' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_aC_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_aC_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_abs_log_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_abs_sub_le_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alpha0_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alphaC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alphaC_deriv_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alphaC_differentiableAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alphaC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alphaC_osc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alphaC_zero_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alpha_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alpha_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_bC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_bC_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_bC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_b_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_barGam_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_bcoef_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_c1_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_cauchy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_den_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_den_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_gfun_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_gfun_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_hasFPowerSeriesAt_ofScalars' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_lip' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_log_lip' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_one_sub_tC_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_tC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_tC_differentiableAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_tC_hasDerivAt_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_tC_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_tC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_tC_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_tC_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_t_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.qret' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.qret_close' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.qret_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.qret_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rRatio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_Gam_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_auxJoint_slice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_aux_div_p' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_bulk_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_bulk_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_bulk_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_delta_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_eps1_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_eta_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_exp_neg_le_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_exp_sub_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_gauss_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_int_rho_expsq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_int_rho_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_integrable_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_lower_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_slice_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_sq_exp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_sqrt_div_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_sqrt_log_div_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_upper_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.real_objects_a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.real_objects_hyps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf38_pointA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf38_pointB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rfFam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_3_7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_3_8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_Afun_eq_kl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_Afun_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_Afun_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_Gam_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_Gam_div_barGam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_Gam_eq_barGam_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_Yfun_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_alpha_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_alpha_coeffs_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_alpha_eq_logit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_alpha_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_alpha_le_f' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_alpha_tails' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_barGam_close' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_barGam_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_barGam_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_barGam_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_barGam_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_bcoef_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_bcoef_coeffs_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_chi2_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_dmix_eq_ber_aMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_firstOrder_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_firstOrder_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_firstOrder_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_firstOrder_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_firstOrder_zero_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_gfun_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_gfun_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_gfun_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_hasDerivAt_alpha' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_numerator_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_pm_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_powerSeries_package_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_prod_dmix_eq_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_q_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_sum_log_dmix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_tendsto_alpha_atBot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_tendsto_alpha_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rho' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rhoB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rhoB_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rho_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rho_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.selection_stat_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.size_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sliceMarg_map' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sliceMarg_wC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sliceProb_eq_prod_ber_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sliceProb_le_cnW_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sliceProb_map' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sqrt_log_div_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ss_abs_tU_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ss_bad_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ss_interior_of_conc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ss_sum_powerset_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.subsetW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.subsetW_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_Haux' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_auxJoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_auxJoint_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_auxJoint_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_auxJoint_mul_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_auxJoint_mul_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_bval_eq_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_cnW_ite' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_completion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_distW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_hbad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_log_dmix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_mem_eq_sum_insert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_nu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_nu_cnW_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_powerset_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_prod_ber' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_prod_ber_powerset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_sliceMarg_sub_rho' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_sliceMarg_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_sliceProb_words' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_sliceProb_words_bval' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_subsets_forced' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tD_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tD_le_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tD_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU_powerSeries' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU_sub_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU_sub_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ta_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tc_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tendsto_alpha_atBot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tendsto_alpha_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.term_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tiltVar_wC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tiltVar_wC_eq_sum_tD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tiltedLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_abs_bval_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_abs_le_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_abs_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_alpha_lip' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_auxJoint_on_slice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_bval_eq_ite' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_compl_Tprime_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_continuous_Dfun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_continuous_Gam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_exp_neg_abs_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_hasSum_geom_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_hasSum_linStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_interior_feasible' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_inv_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_inv_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_ite01_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_ite10_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_linStat_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_log_one_sub_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_not_mem_Tz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_outside_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_pbAtom_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_pow_le_geom1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_pow_le_geom2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_ratio_scalar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_sliceProb_off' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_sliceProb_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_slice_sum_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_split_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_sq_le_two_pow_K0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_sum_Tz_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_tail_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.typFam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.typGrid' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.typGrid_cover' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.typK0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.wC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.wC_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.wC_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.A0c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.A0c_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.BN_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.BN_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.CorAll' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Cstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Dch' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.DeltaT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.DeltaT_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.DeltaT_eq_dLev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.DeltaT_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Delta_ell_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.G1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.G1_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.G3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.G3_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodHist' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.M_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.N_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.N_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.X_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.casesOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.hA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.hN1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.hN2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.hn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.ht' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.mk' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.rec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.recOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodState' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Haux_mul_rRatio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Haux_pos_slice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.KLx_rf_le_Kt_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kt.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kt_eq_zero_of_isEmpty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kt_finite' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kt_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kxi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kxi_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kz_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Lnom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Lnom_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Lnom_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Lnom_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Msz_ge_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Msz_ge_four_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Msz_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.N_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.OneParent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.OneParentAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_atom_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_congr_rq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_decomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_decomp_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_decomp_reindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_eq_zero_of_not_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_fair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_pos_of_resT_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_zero_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Sig420' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Sig420At' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.SufCoins' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.TheoremA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.ThmAItems' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Wcz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Wlr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Wlr_eq_Wcz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.X_le_msucc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.aLev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.absorb_cube' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.absorb_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.bit_match_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.bit_match_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.c_mul_zLev_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.child_fail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.coinSum_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.coinSum_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.coin_marginal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.cube_root_msz_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.dLev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.dLev_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.deltaT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.deltaT_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.deltaT_le_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.deltaT_le_quarter'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.density_term_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eLev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eLev_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.ell_ge_Lnom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.ell_ge_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.ell_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.ell_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.ell_sq_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.ell_sq_lower_u' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_1049' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_1049_goodPar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_1049_limit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_3_19_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_3_32_at_zLev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_14' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_14_hist' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_14_nonvacuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_14_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_15' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_15_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_16' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_17' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_18_first' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_18_second' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_19_first' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_19_second' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_20' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_20_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_24' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_25_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_31' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_31_first' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_32' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.etaLev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.exit_le_eLev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.exp_four_thousand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.exp_half_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.exp_half_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.exp_neg_c_zLev_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.exp_neg_le_one_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.exp_neg_zLev_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.firstBlock_reindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.first_exit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.four_pow_le_exp_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.four_rpow_neg_third_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.geom_sum_le_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.geom_sum_le_one_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.goodHist_child_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.goodPar_of_good' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.good_child_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.good_density' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.good_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.good_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.good_prefMass_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.indic_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.infeasible_not_good' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.instDecidableGoodState' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.inv_Lnom_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.isSchedule_sufSched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.kappaT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.kappaT_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.klD_le_Kt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.klD_res_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.klD_res_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.klD_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.l2_eta_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.l2_xi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.last_level_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.le_prefMass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.le_sqrt_of_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.legal_of_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.level_420' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.logMsz_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.log_N_le_goodPar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.log_resT_div_Qt_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.mix_eq_Qt0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.msucc_pow_four_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.msz_rpow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.mul_log_le_of_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.nat_le_two_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.neg_log_one_sub_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.nu_w_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.offQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.offQ_decomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.offQ_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.offQ_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.offQ_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.offQ_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.oneParent_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.one_add_sqrt_log_div_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.one_le_exp_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.one_le_prod_of_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.one_le_rpow_two_thirds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.pathW_atom_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.pow_mul_exp_neg_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.prod_eta_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.prod_ite_mem_eq_batchWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.prod_ite_mem_eq_batchWeight'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qSlice_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbChild' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbChildEx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbChild_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbChild_quota' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbChild_remaining' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbChild_size' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbChild_wfe' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbE_map_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbE_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbE_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbLift' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbLift_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbLift_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbLift_filter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbQc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbQc_atom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbQc_klD_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbQc_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbQc_sum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbW_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbW_filter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbW_of_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbW_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_Gc_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_Z_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_card_wordOnes_qbW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_child_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_decomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_klD_parent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_map_filter_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_mem_committed_of_not_mem_remaining' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_mem_remaining_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_mul_log_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_not_legal_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_outBits_eq_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_parent_klD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_parent_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_quota_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_rem_sdiff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_size_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_sliceProb_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_stepWt_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_sum_agrees_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_sum_agrees_parent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_sum_sliceProb_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_wordOnes_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.quota_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.quota_eq_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.recursion_unroll' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.remaining_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.resT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.resT_eq_sliceProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.resT_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.resT_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.resT_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.resT_pos_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.retained_size_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_4_5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_all_of_sig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_constants' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_corollaries' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_corollaries_of_oneParent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_survival' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_theoremA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_theoremA4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_theoremA_items1245' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_theoremA_of_oneParent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_theoremA_of_sig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rhoB_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.root_good' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.root_goodHist' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rpow_two_thirds_le_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rq1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rq1_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rq1_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rq3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rq3_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rq3_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.scale_compare' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.schedLawE_atom_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.schedLawE_congr_hist' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.schedLawE_congr_rq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.schedLawE_fair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.schedLawE_sieve_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.schedLawE_singletons_resT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sdiff_map_reindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_W_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_child_hyps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_child_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_cond' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_cs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_rRatio_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_rRatio_sq_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_rW_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_sliceProb_off' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_sliceProb_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_slice_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_sum_compl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_sum_sliceProb_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_sum_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sig420_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sig420_of_oneParent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.size_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.size_term_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sqrt_add_le_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sqrt_three_quarter_div_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sqrt_two_pow_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.stepWt_w_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sufP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sufP_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sufSched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_DeltaT_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_Haux_rRatio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_Qt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_aLev_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_b_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_eLev_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_eta_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_firstBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_half_pow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_inv_Lnom_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_powerset_map'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_powerset_reindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_quarter_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_reflect_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_resT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_rounds_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_sufP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_three_quarter_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_zLev_div_Lnom_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survA0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survA0_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survBeta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survBeta_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survC_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survGa' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survGa_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survGb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survGb_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survRa' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survRa_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survRa_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survRb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survRb_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survRb_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survc_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.term1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.term1a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.term1b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.term3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.term4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.term5_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.term5a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.term5b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.terminal_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.theoremA_of_sig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.thmA3_of_sig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.thmA_items1245' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.three_rpow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.two_pow_le_exp_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.two_pow_le_rpow_three_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.two_rpow_neg_quarter_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.two_rpow_neg_quarter_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.two_rpow_neg_three_quarter_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.wT_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.wfe_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.xiPar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.xiPar_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.zLev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.zLev_arg_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.zLev_div_Lnom_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.zLev_div_Lnom_le_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.zLev_div_ell_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.zLev_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.zLev_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.zLev_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.abs_integral_phiN_sub_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.abs_mul_oddG'_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.abs_oddG_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.abs_oddGd_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.abs_oddQ_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.abs_pbGam3_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.abs_pbGam4_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.continuous_edgeV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.continuous_oddG' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.continuous_oddGd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.continuous_oddQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.continuous_phiN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.edgeV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.edgeV_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.hasDerivAt_oddG' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.hasDerivAt_oddQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.hasDerivAt_phiN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.hasDerivAt_sq'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integrable_abs_oddGd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integrable_gauss4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integrable_oddGd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integrable_phiN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integrable_poly24_phiN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integrable_poly3_phiN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integral_Iic_poly3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integral_Ioi_poly3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integral_gauss4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integral_oddGd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integral_phiN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integral_phiN_sub_one_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integral_poly24_phiN_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_Z_erase_succAbove' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_close_large' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_edge_delta_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_edgeworth_at_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_leaveOneOut_alg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_near_centre' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_pbVar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_ratio_close' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_tilt_at_quota' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.mul_phiN_le_of_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.oddG' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.oddGd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.oddQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.oddQ_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.omitted_mass_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.omitted_odd_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pbAtom_le_hoeffding' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pbAtom_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pbAtom_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pbGam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pbPmf_le_hoeffding' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pbPmf_mul_exp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pbVar_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pbVar_le_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pb_lower_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pb_tail_hoeffding' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pb_upper_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.phiN_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.phiN_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.phiN_le_shift' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.phiN_le_shift'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.phiN_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.phiN_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.poly24_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.poly3_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.prod_mgf_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.quad_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.sum_pbPmf_mul_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.tendsto_gauss4_atBot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.tendsto_gauss4_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.tendsto_oddQ_atBot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.tendsto_oddQ_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Aeps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Aeps_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.An' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.An_pow_four_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.An_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Instance.length_ζ₁' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Instance.mem_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Instance.ζ₁' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Item3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.KLx_condSupp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Kp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Kp_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Msz_le_n' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Msz_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Rof_gt_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.ThmA3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.ThmA3norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Z_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Zin_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.adm_quota' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.adm_two_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.alphan' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.big_of_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.blkF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.capRF_le_Kp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.coinP_eq_prod_col' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.colP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.condSupp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.condSupp_subprob' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.corA'_at' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.div_Aeps_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.div_split_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.emptyProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.emptyProb_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.emptyProb_eq_one_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.emptyProb_eq_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.emptyProb_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.epsn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.eventually_An_sq_le_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.eventually_big' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.eventually_epsn_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.exists_len_ge_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.exp_bound_geom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.exp_neg_one_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.four_Msz_succ_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.item3_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.length_rfSched_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.length_sieve_ofFn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.logb_log_two_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.massSupp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.meanSize_blkF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mean_U_close' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mean_U_isLittleO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.memProb_blkF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mem_blkF_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mem_rfMix_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mixCost_muP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mixCost_oneBlockMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mixCost_rfMix_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mixCost_rfMix_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mixLawE_rfMix_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.muP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.muP_F_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.muP_cost_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.muP_hardcap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.muP_hardcap_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.muP_hardcap_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.muP_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.muP_parts_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.neg_log_alphan_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.neg_one_le_logb_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.neg_one_lt_logb_log_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.no_quota_at_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.oneBlockMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.one_le_Aeps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.one_le_An' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.one_lt_log_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.prod_frac_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.qCond' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.qCond_eq_condSupp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.qSlice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.qSlice_eq_massSupp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rfSched_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_all_at' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_corA'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_corA''' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_corA''_uncond' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_corA'_uncond' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_mean_437' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_mean_ingredients' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_not_common_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_shape' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_shape_433' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_shape_433_thmA3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_small_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_small_n_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rpow_quarter_pow_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rpow_quarter_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.schedLawE_singletonsOf_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.shape_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.sliceMarg_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.sliceSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.sum_colP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.sum_colP_hit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.sum_emptyProb_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.sum_supp_p' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.supp_weightedTarget' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.survF_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.survF_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.survival_le_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.tendsto_An' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.tendsto_An_sq_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.tendsto_alphan' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.tendsto_cost_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.tendsto_epsn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.tendsto_loglog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.tendsto_mean_U_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.tendsto_mean_muP_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.termMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.termMean_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.thmA3_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.thmA3_iff_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.wU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.wU_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.wU_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.wU_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.weightedOracle_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.weightedTarget_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.withTop_add_coe_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.withTop_neg_le_of_nonneg_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.wslice_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.ContigPosSupp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.LogConcaveSeq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.Z_card_eq_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.Z_logConcave_of_shiftAdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.Z_rescale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.Zin_rescale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cgfX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cgfX.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cgfX_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.condProb_cyl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cond_cyl_eq_sliceProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cond_one_eq_sliceProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cond_one_feasible_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cond_zero_eq_sliceProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cond_zero_feasible_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.contigPosSupp_shiftAdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_diag' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_diag_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_eq_pair_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_of_Z_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_offDiag_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_quota_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_quota_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_row_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cov_cond_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cylMass_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cylMass_pos_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.deriv2_cgfX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.deriv2_cgfX_eq_quad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.deriv2_cgfX_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.deriv_cgfX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.deriv_cgfX_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.eq_1_1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.eq_1_2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.eq_1_5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.eq_1_5_offDiag' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.eq_1_5_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.half_offDiag_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.hasDerivAt_cgfX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.hasDerivAt_cgfX_meanX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.hasDerivAt_meanX_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.hasDerivAt_mgfX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.hasDerivAt_mgfX1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.hasDerivAt_mgfX_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.lemmaT1_both_routes' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.linX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.linX.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.linX_of_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.logConcave_shiftAdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.logConcave_shiftAdd_needs_contig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.matrix_quad_eq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.meanX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.meanX_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.meanX_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX1.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX2.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.middle_bracket_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.nonpos_of_deriv2_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.offDiag_row_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.prod_tiltW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.quadForm_covM_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.quad_eq_half_offDiag' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.quad_eq_sum_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.shiftAdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.shiftAdd_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.shiftAdd_sq_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sliceMarg_quota_card_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sliceMarg_rescale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sliceProb_mul_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sliceProb_quota_card_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sliceProb_quota_zero_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sliceProb_rescale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sliceProb_rescale_fun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sliceProb_union_cyl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sum_cyl_reindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sum_cyl_reindex_and' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sum_offDiag_comm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sum_offDiag_eq_two_mul_sum_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.t1_route_mg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.t1_route_mg_same_statement' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.t1_route_mg_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.tiltW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.tiltW_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.tiltW_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.tilt_law_eq_sliceProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.varX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.varX_eq_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.varX_eq_quad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.varX_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T3Stmt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T3_abs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.EWneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.EWneg2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.EWneg2_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.EWneg_le_tvD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.EWpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.EWpos_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.EWpos_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.KLx_eq_klD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.batchWeight_nonneg'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.bern_rel_dev_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.binary_kl_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.cem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.cem_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.chernoff_rel_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.chernoff_rel_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.chernoff_rel_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.chernoff_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.chernoff_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.ext0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.fmean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.four_le_inv_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.hoeffding_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.hoeffding_fin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.hoeffding_lemma' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.hoeffding_lemma_fin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.hoeffding_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.hoeffding_subset_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.hoeffding_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.klD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.klD_cem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.klD_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.klD_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.kl_deriv_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.kl_hasDerivAt_fst' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.log_sq_le_sub_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.log_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.neg_part_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.neg_part_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.pb_mgf_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.pb_rel_dev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.pinsker' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.prod_mgf_hoeffding' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.scalar_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.scalar_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.subset_bern_mgf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.subset_mgf_hoeffding' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.sum_batchWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.sum_batchWeight_mul_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.sum_cem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.sum_ext0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.sum_max_rev_le_tvD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.sum_prodLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.supp_of_KLx_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.tvD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.tvD_cem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.tvD_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.tvD_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.two_point_hoeffding' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.variance_tilted_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.abs_deriv_tiltA_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.abs_pbGam3_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.abs_tiltA_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cchar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cchar_eq_exp_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cchar_eq_prod_tayFac' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.central_atom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cgfK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.coarse_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuousAt_muOfY' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuousAt_remR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuousAt_tiltOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuousAt_yOfMu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_cchar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_edgeChar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_pbAtom_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_tiltA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_tiltGam3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_tiltMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_tiltSd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_tiltVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_tiltY' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cumulants_mu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cutI_2_11' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cutI_2_17' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cutI_2_6' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cutI_2_7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cutI_2_8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cutI_half_interiority' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cutI_interiority' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.deriv_deriv_cgfK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.edgeChar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.edgeworth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.edgeworth_mul_tiltVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_2_11' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_2_12' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_2_13' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_2_13_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_2_14' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_2_15' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_2_15_fun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_2_16' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_Q441_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_Q441_odd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_Q441_oddzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_Q441_rem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.existsUnique_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.exists_tiltMean_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.exp_two_sqrt_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.exp_window' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_batchChar_mul_exp_int' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_continuous_gE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_edgeChar_mul_exp_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_gE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_gE_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_hasDerivAt_gE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_hasDerivAt_pow_mul_gE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_ibp_base' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_ibp_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_integrable_pow_mul_gE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_integral_batchChar_mul_exp_int' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_mom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_mom0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_mom3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_norm_gE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_aMu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_cgfK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_muDv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_muOfY' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_tiltA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_tiltGam3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_tiltMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_tiltOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_tiltSd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_tiltVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_tiltY' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_yOfMu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.image_tiltOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integrableOn_mean_integrand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integrableOn_tiltVar_Iic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integrableOn_tiltVar_Ioi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integrable_edgeChar_mul_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integrable_normI_integrand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integrable_rfaMaj' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integrable_tiltVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integral_batchChar_mul_exp_int' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integral_edgeChar_mul_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integral_rfaMaj' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integral_tiltSd_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integral_tiltVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integral_tiltVar_interval' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.jacobian_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.jacobian_half'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.log_le_two_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.mAn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.mAn2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.mAn_le_mAn2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.main_term_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.marg_close' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.muDDv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.muDa' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.muDv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.muOfY' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.muOfY_mem_Ioo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.muOfY_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.muOfY_strictAntiOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.muOfY_yOfMu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.normI' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.normI_eq_integral_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.normI_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.normI_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.norm_batchChar_le_jordan' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.norm_cchar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.norm_cchar_sub_edgeChar_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.norm_edgeChar_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.norm_log_tayFac_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.norm_tayFac_sub_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.norm_tayFac_sub_one_le'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.norm_tayFac_sub_taylor_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.normalizer_close' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.one_le_log_of_three_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.one_sub_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.one_sub_tiltP_le_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.parent_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.parent_mass_of_T3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbAtom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbAtom_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbGam3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbPmf_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbSd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbSd_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbSd_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbSd_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbVar_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.phiN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.range_tiltMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.remR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.remR_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.rfaMaj' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.rfa_cube_exp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.rfa_main' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.rfa_poly_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.rfa_regionI' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.rfa_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.sliceMarg_eq_leaveOneOut' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.slice_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tail_atom_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tails_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tayFac' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tayFac_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tayFac_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tendsto_tiltMean_atBot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tendsto_tiltMean_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tendsto_tiltP_atBot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tendsto_tiltP_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltA_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltMean_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltMean_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltMean_strictMono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltMean_tiltOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltOf_strictMonoOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltOf_tiltMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltP_le_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltP_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltP_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltP_mem_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltP_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltSd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltSd_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltSd_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltSd_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltVar_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltVar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltY' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tilt_condition_eq_sliceProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tilt_den_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tilt_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tilt_interior_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tilt_prod_den_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tilt_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.winW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.winW_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.win_abs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.win_endpoints' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.win_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.window_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.window_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.window_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.window_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.yOfMu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.yOfMu_continuousOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.yOfMu_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.yOfMu_strictAntiOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.instances_no_group' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_RwF_asymptotic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_RwF_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_RwF_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_least_adaptive_hardcap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_least_adaptive_hardcap_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_least_adaptive_hardcap_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_muP_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_policy_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_sharp_mean_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_sharp_mean_two_sided_ad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_sharp_mean_two_sided_ad_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_sharp_mean_two_sided_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_sharp_mean_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Coins' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.Rof_one_sixtyfour' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.Rof_one_twenty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.capRF_one_twenty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.cap_realized' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.coin_law_prob' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.frac_one_twenty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.msz_one_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.msz_one_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.sharp_range_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.ζ₀' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.L_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.L_bound_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.L_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.L_core_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Msz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Msz_le_eight_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Msz_of_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Msz_succ_eq_msz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Msz_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Rof' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Rof_eq_find' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Rof_isMax' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Rof_le_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Rof_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Rof_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.blocks_nonempty_of_isSchedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.capRF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.capRF_le_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.capRF_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.coinP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.coinP_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.coinP_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.coinP_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.exists_lt_four_msz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.four_pow_le_msz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.four_sq_four_pow_le_msz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.frac' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.frac_eq_of_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.frac_le_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.frac_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.frac_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.frac_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.frac_zero_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.isSchedule_map_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.isSchedule_rfSched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.isSchedule_sieve' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.isSchedule_singletonsOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.isSchedule_terminal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.labelList' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.labelList_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.labelList_nodup' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.labelList_sorted' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.labelList_toFinset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.length_rfSched_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.length_sieve_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.length_singletonsOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.length_terminal_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.log_Msz_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.log_Msz_le_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.log_msz_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.log_msz_le_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_msz_add_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_msz_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_msz_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_msz_le_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_msz_le_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_msz_succ_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_msz_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_msz_zero_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_sqrt_two_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_two_five_lt_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_div_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_ge_four_a_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_ratio_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_sq_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_succ_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_succ_lt_two_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix_KLx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix_caps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix_caps_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix_execMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix_law_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix_length_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix_mixCost_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfSched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfSched_blocks_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rf_ladder' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rf_ladder_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rf_theoremA_fair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rf_theoremA_ops' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.sieve' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.sieve_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.sieve_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.singletonsOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.sqrt_two_pow_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.terminal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.weightedTarget_pos_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.coinP_perm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.coinPerm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.isSchedule_singletons_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.mixLawE_relabelMix_expand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.rfMix_law_eq_relabel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.rfSched_perm_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.schedLawE_append_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.schedLawE_singletons_illegal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.schedLawE_singletons_perm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.sieve_perm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.singletonsOf_map_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.terminal_perm_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLcond' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLcond_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLcond_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLx_Qbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLx_Qbar_Gr_eq_Phi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLx_Qbar_Wg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLx_Qbar_eq_of_orbits' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLx_Qbar_eq_sigKLx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLx_Qbar_eq_top_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLx_Qbar_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Q4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar_eq_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar_eq_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar_isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar_permWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar_pos_of_massOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Wg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Wg_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Wg_indW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Wg_isGroupSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Wg_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Wg_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.balanced_KLx_Qbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.balanced_KLx_Qbar_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.balanced_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.card_zeros_add_sig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.condTermX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.cyc3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.exists_Gr_of_aCnt_sig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.exists_Wg_of_sig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.fx4_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.gibbs_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.gibbs_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.isGroupSet_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.massOn_Qbar_of_stable' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.massOn_Qbar_orbit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.massOn_Qbar_orbitW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.massOn_p_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.massOn_pos_of_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.mem_Wg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.mem_orbitW_Gr_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.mem_orbitW_Wg_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.mem_sigClass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.mem_sigSupp_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.mixLawE_relabelMix_eq_Qbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.mul_log_div_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.mul_log_div_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.nonvac_top_case' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitKL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitKL_Wg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitKL_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitKL_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitW_Wg_eq_filter_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitW_Wg_eq_sigClass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitW_univ_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbit_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbit_subset_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitsOf_Wg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitsOf_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.p_div_massOn_orbitW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.permWord_mem_orbitW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.qv_Qbar_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.relPol_outBy_eq_Qbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.relabel_chain_rule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.relabel_chain_rule_Wg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.relabel_chain_rule_ext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.relabel_chain_rule_head' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.relabel_chain_rule_head_ext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.relabel_top_case' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.remark_one_group_subgroup' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.remark_one_group_subgroup_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.remark_proper_subgroup' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.remark_subgroup_can_suffice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.remark_tilt_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigClass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigClass_indW_eq_cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigClass_injOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigClass_subset_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigKL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigKLx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigMass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigMass_Qbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigSupp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sig_indW_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sig_indW_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sig_permWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sum_Qbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sum_massOn_Q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sum_massOn_p' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sum_mul_log_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sum_orbitsOf_Wg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sum_sigMass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sum_sigMass_p' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.symA4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.symA4_eq_symOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.symm_mem_Wg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.twoW_Wg_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.w1010' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.weightedTarget_Wg_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.EprodQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.EprodQ_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.FNA_ge_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.FNA_le_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.Fstar_ge_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.Fstar_le_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.GG31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.GQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.GQ.eq_def' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.GQ_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.LW31a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.LW31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.LW49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.LW49NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.MNAW49NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.MNA_eq_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.MW31a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.MW31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.MW49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.Mstar_eq_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.PwQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.PwQ_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.Pw_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.RcQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.Rc_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.UW31a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.UW31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.UW49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.UW49NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W31a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W31a_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W31a_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W31a_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W31b_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W31b_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W31b_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W49NA_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W49_FNA_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W49_Fstar_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W49_beats_every_predrawn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W49_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W49_factor_2358' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W49_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.ZQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.ZQ_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.aAQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.aAQ_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.aBQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.aBQ_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.aXQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.aX_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.actsX_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.bXQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.bX_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.binQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.binQ_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.card_compl_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.chainE_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.chainQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.clampC_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.dec_rootX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.errQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.exists_coe_of_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.exists_coe_of_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.exp_mem_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.forall_SigR3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.hk_222' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.hk_333' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.hullNA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.hullNA_eq_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.hullPt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.hullPt_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.hullPt_eq_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.hullPt_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.ind_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.lam2_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.lam4_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.lawD_eq_polE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.le_log_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.lnGhiG31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.lnGloG31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.loW31a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.loW31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.loW49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.loW49NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.log_le_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.mix_capAS_qv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.objNA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.obj_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.polE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.polE.eq_def' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.polE_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.polQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.polQ.eq_def' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qD_tabOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qNW49NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qSW49NA_1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qSW49NA_2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qSW49NA_3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qSW49NA_4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qS_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qS_eq_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qcombNA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qcombQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qhW31a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qhW31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qhW49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qhW49NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.recQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.recQ.eq_def' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.recR_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.recV_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.rr_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.sigOK3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.sigOK3_decidable' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.stepQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.sum_KX_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.sum_lawD_polE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.sup'_actsX_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.sup_cast_rat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.tabOf_avail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.tabOf_mem_Dr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.taylorQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.thW31a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.thW31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.thW49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.thW49NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.thW49_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.thW49_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.upW31a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.upW31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.upW49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.upW49NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.wtQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.wtQ_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Dsub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Dsub_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Fstar_le_Fsub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Fsub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Fsub_bdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Fsub_ge_of_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Fsub_ge_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Fsub_le_Phi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Fsub_le_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Msub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Msub_eq_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Msub_le_sepR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Phi_nonneg_hullSub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.SL2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.SL4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Vsub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Vsub_sub_Vr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_Fsub_bracket_lam2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_Fsub_bracket_lam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_Msub_exact_lam2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_Msub_exact_lam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_gap_lam2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_gap_lam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_lower_lam2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_lower_lam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_no_uA_indep_attains_lam2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_no_uA_indep_attains_lam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_uA_needed_lam2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_uA_needed_lam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_upper_lam2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_upper_lam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_witness_lam2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_witness_lam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.actsAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.actsAt_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.actsAt_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.fullQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.fullTab_mem_Dsub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.hullSub_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.loL2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.loL4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.mem_Dsub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.mem_Vsub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.mem_actsAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.mix_sub_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.polE_le_recV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.qhL2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.qhL4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.secMaxQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.secQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.sepQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.sepR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.sepR.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.sepR_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.sep_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.subKLSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.subKLSet_sInf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.sub_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.sup'_actsAt_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.tabOf_uaF_mem_Dsub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.thL2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.thL2_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.thL2_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.thL4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.thL4_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.thL4_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.ua_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.upL2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.upL4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.value_tab_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.W49_rule_beats_every_predrawn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.W49rule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.W49rule_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.Ybar_permHist_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.compB_image_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.compB_relPol_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.depth_permHist' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.image_inter_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.image_sdiff_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.A3_isGreatest' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.IsFlow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.IsSel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.K7_abstract' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.bregman' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.convex_posW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.curS_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.curS_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.dOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.dOf_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.dOf_pos_imp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.exists_sel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.exists_unique_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.extD_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.extD_snoc_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.extD_snoc_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.flowD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.flowH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.flow_le_recV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.flow_markov' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.flow_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.flow_mix_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.flow_step_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.gradPair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.greedy_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.histLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.histLaw_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.histLaw_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.histLaw_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.hist_le_recV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.isFlow_flowD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.isFlow_flowH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawD_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawD_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawD_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawD_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawR_eq_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawR_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawR_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.log_one_add_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.margJ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.margJ_flowD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.margJ_mul_dOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.mixW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.mixW_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.mixW_pos_imp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB_continuousOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB_lt_of_lt_of_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB_lt_of_one_le_of_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB_root_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB_roots_exist' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiR_strictConvexOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.posW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.recV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.recV_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.recV_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.s_bracket_hi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.s_bracket_lo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.share_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.sum_dOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.sum_lawD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.sum_mixW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.sum_prod_marg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.sum_prod_rules' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.term_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.term_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Avail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Crec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Crec_le_pathFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Crec_le_pathH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Crec_of_M_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Crec_one_eq_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Crec_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Crec_succ_ne_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Crec_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Crec_zero_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Dr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Dr_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Gr_isGroupSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Gr_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K1a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K1a_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K1b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K1c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2a_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2a_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2a_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2b_NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2b_RAND' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2b_RAND_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2c_Fstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2c_NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K3_hull' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K3_mixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K3_step1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K3_step1_cond' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K3_step5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K4a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K4a_Mstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K4a_hat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K4a_hat_Mstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K4b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K4c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K4c_hull' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K5_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K5_sandwich' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K5_success' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K5_success_outLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K6_hull' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K6a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K6a_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K6b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K6c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K6c_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K6c_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K6d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.KC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.KC_full_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.KC_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.KLx_eq_klFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.KLx_unfold' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.KX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.KX_ne_zero_m' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.KX_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.MNA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.MNA.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.MX_Ybar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Mstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.PhiG' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.PhiG_of_not_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.PhiG_of_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_decomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_eq_orbit_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_eq_phiR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_ge_neg_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_mix_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_of_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_policy_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_two_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Pw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Pw_eq_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Pw_eq_sum_cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Pw_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Pw_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Rc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Rc.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Rc_eq_zero_of_MX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Rc_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Rc_termX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.SigR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.SigR_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.SigR_realised' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ttgt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ttgt_eq_tWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ttgt_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.VS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.VS_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.VS_off' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Vr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Vr_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Vr_off' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Wc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Wc_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ybar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ybar_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ybar_cons_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ybar_eq_termX_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ybar_illegal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ybar_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ybar_m' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ybar_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ztot_pos'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.aCnt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.aCnt_mem_Wc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.aCnt_permWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.aX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.aX_bot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.aX_leg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.aX_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.abs_expA_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.abs_pathSum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.actsX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.actsX_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.ae_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.avail_extF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.avail_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.bX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.bX_bot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.bX_leg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.bX_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.batchLaw_root_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.blockLaw_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.blockProd_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.blockTC_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.blockTC_nonneg_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.blockTC_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.bmin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.bmin_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.cKL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.cKL_zero_batch' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.capAS_realP_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.capAS_unit_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.capKLSetAS_bdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.card_cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.card_filter_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.card_filter_compl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.card_le_n' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.card_onesSet_child_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.card_sdiff_le_compl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.card_wordOnes_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.chainE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.chainE_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.cls_eq_empty_of_not_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.cls_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.committed_univ_of_size_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compB_realT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compB_val' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compSeq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compSeq_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compSeq_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compSeq_mem_SigR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compSeq_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compSeq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.const_on_cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.convex_coord_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.convex_coord_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.convex_lin_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.counts_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.crTerm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.detKLSetAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.detKLSetAS_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.doneBy_eq_margJ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.doneBy_le_one_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.eq_outBits_of_size_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.exact_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.exists_Gr_of_aCnt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.exists_Gr_of_compSeq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.exists_fun_of_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_const_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_markov' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_succ_expand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_succ_of_size_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_succ_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_zero_expand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_zero_fun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expBnd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expBnd_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.flowP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.flowP_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.frontier_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.fullSchedule_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.fullTab_mem_Dr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.fullX_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.full_isMax' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.fxU3_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.fx_Vset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.fx_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.fx_vals' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.gibbs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.greedyT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.greedyT_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.greedyT_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.histFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.histFrom_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.histFrom_of_size_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.histFrom_shift' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.histFrom_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.histFrom_wfe' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.histFrom_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.histT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.hull_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.hull_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.hull_realised' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.hull_sOf_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.incM' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.incM_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.indW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.indW_wordOnes' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.intExpA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.intExpA_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.intExpA_const_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.intExpA_ofTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.intExpA_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.integrable_expA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.integrable_pathH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.invariant_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.isFlow_flowP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.klFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.klFrom_eq_pathFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.lawD_last_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.le_n_of_mem_Wc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.le_sum_of_mem_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.lin_le_Mstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.listsLE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.log_sum_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.log_sum_eq_of_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.log_sum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.log_sum_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.log_term_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.log_term_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.margJ_flowP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.margJ_realP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.marg_fx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mass_add_incM' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.measurableSet_image_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.measurableSet_seed_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.measurable_expA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.measurable_pathSum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_Dr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_SigR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_VS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_Vr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_Vset_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_actsX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_listsLE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mixLawE_mixOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mixLawE_nonneg_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mixOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mixTrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mixTreesPMF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mixTrees_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.naKLSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.naKLSet_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.no_latent_peeking' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.nonvac_K2a_strict' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.nonvac_K5_finite' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.nonvac_K5_finite_smallest' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.nonvac_smallest' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.nzComp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.one_block_mem_SigR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.orbitW_Gr_eq_cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.orbitsOf_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.outBy_child_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.outBy_eq_expA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.outBy_nonneg_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.outBy_pos_of_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.outBy_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.p_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.p_on_cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.p_pos_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathBnd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathBnd_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathFrom_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathFrom_of_prefMass_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathFrom_of_size_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathFrom_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathH_eq_pathFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathH_eq_sum_pathSum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathH_greedyT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathSum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathSum_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.permWord_mem_cls_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.piO_one_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.prefMass_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qD_fullTab_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qD_mem_Vr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qD_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qS_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qS_one_block_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.quota_toNat_le_k' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_comp_permWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_eq_margJ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_eq_zero_of_not_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_le_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_mem_hull' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_mixLawE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_pos_of_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_realP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_relPol' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.realP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.realT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.realT_full_act_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.realT_full_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.recR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relPol' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relPol_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relPol_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relPol_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relPol_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relPol_tree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relabel_capFrom_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relabel_outBy_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relabel_outBy_exact'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.rootX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.row_done' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.row_illegal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.row_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.row_tree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sInf_le_sInf_of_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sOf_le_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sOf_qv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.schedE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.schedE_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.schedE_markov' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.schedE_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.schedLawE_eq_schedE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.schedOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.schedOf_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_KC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_KX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_KX_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_Nw_eq_Z' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_Pw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_Ttgt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_agrees_fiber_gen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_blockLaw_counts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_blockLaw_counts_ennreal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_cls_permWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_filter_and_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_half_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_lawD_Rc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_lawD_last_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_log_decomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_log_ge_tangent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_parts_wt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_powerset_split_nsmul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_univ_permWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sup_RAND_eq_Mstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.supp_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.symOn_compl_sub_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.symOn_sub_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.symm_mem_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.tWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.twoW_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.twoW_one_fx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.value_qD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.wordOnes_indW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.wordOnes_outBits' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.zeroC_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.Admissible' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.Completes' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.CompletesH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.Pex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.Pex_at0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.Pex_at1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.Pex_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.ValidBracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.W2vi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.W2vi_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.W2vi_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.W2vi_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.Z_congr_of_map_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.abs_le_sqrt_gex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.admissible_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.admissible_seg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.appK_sStar_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.atom_isGreatest' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.atom_le_cpSucc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.atom_le_cpSuccH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.atom_le_cpSucc_needs_completion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.atom_le_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.atom_le_succCount_of_cp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.binPMF_zero_size' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.bracket_width_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cRoot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cRoot_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.completes_fullPol' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.completes_of_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.completes_profPol' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.completes_succ_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.completes_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.convex_segC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSucc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSuccH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSuccH_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSucc_eq_atom_of_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSucc_eq_cpSuccH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSucc_eq_one_of_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSucc_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSucc_profPol' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSucc_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSucc_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.dirv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.eventually_le_cRoot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.gex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.gex_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.gex_isTheta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.gex_le_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.gex_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.gradPair_qt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.halfWidth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.halfWidth_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.halfWidth_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.halfWidth_expansion_appK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.halfWidth_isBigO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.halfWidth_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.halfwidth_ge_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.halfwidth_not_isLittleO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.hasDerivAt_phiR_qt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.infl_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.infl_eq_of_groups' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.infl_eq_one_of_card_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.infl_twoW_groups' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.inv_one_add_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.inv_succ_le_cpSucc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.inv_yMinus_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.inv_yPlus_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.isLittleO_id_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.k7_halfwidth_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.k7hi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.k7hiU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.k7lo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.killK_eq_binPMF_oracle_marg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.le_yMinus' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.map_erase_eq_of_map_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.map_val_eq_cons_erase' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.neg_log_cpSucc_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.no_uniform_littleO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.not_completes_noRounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.oracle_block_count_eq_killK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.phiB_one_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.phiB_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.phiR_qstar_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.phiR_qstar_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.phiR_qt_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.phiR_qt_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qstar_at0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qstar_at1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qt_affine' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qt_at0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qt_at1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qt_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qt_off' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qt_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qt_zero_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.root_near_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.sOf_qstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.sOf_qt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.sOf_qt_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.sOf_shift_isTheta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.segC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.sliceMarg_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.sq_lt_of_abs_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.sqrt_gex_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.sum_W01' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.twoW_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.two_le_card_inter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.validBracket_k7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.validBracket_k7U' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yMinus' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yMinus_isBigO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yMinus_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yMinus_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yPlus' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yPlus_isBigO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yPlus_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yPlus_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yPlus_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yRoots_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.W5.KL_display' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.W5.QA_eq_marginal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.W5.pA_eq_marginal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.W5.sJ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.W5.sJ_depends_on_xA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.W5.sJ_eq_slice_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.W5.sJ_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.WA_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.cK_288_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corA_KLx_ge_outLim_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corA_rounds_outLim_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corB_execMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corC_execMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corC_rounds_outLim_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAInst.WA_envelope' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAMixMean.LFgen_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.Pcoin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.Pcoin_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.Pcoin_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.UV_sched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.Upre_sched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.atDepth_two_evt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.evt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.late_draw_eq_mixLawE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.late_draw_two_stage' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.marg_o4_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.marg_o4_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.mixPolicy_act_value_blind' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.mixture_prefix_marginal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.o4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.pair_inter_remaining' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.pair_ne_single' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.pathW_Uone' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.pathW_Utwo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.posterior_eq_prior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.posterior_ne_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.posterior_ne_prior_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.posterior_weights' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.powerset_single' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.predrawn_depth2_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.prefix_marginal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.remaining_depth_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.schedLawE_append_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.schedTree_act_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.schedTree_depth2_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.single_inter_remaining' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.size_nil_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.sum_prod_coin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_act_deep' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_act_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_act_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_act_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_act_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_capFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_depth2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_ne_mixPolicy_tree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_outside_predrawn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_outside_predrawn_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.ANc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.FB_fails' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.F_strict' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.QN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.QN_eq_path' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.QN_xa' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.QN_xb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.QN_xc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.VN_sched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.c_eq_QA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.c_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.condKL_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.hk42' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.invariant_symOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.legal_h1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.legal_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.margN_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.marg_h1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.massOn_QN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.massOn_tN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.mem_supp_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.oN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.orbit_eq_residualSlice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.orbit_xa' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.relabelled_eq_Qbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.relabelled_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.shape_term_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.slice_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.tN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.tN_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.tN_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.unrelabelled_FU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.unrelabelled_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.unrelabelled_not_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.wN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.wN_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.wN_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.xa_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.II_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.avgBlockTC_ge'_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.avgBlockTC_ge_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.blockLaw_TC_le_III_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.blockLaw_step_III_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.blockLaw_varBound_III_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.c_sharp_ge_c_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.decrement_V_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.decrement_V_sharp_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.decrement_V_sharp_rootMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.infl_mem_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.infl_quota_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.kappa_div_le_floor_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.odds_cross' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.odds_window' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.oneStepVar_eq_cov_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.oneStepVar_eq_infl_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.oneStepVar_ge_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.oneStepVar_ge_vj' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.oneStepVar_identities' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.oneStepVar_le_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.quad_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.rootMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.rootMin_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.rootMin_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.root_floor_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.sharp_lower_attained' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.sharp_upper_attained' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.sum_erase_ite' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.sum_sliceProb_blockL_ge_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.vv_ge_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.vv_ge_sharp_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.wHi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.wLo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.bernoulli_factor_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.bernoulli_factor_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.bernoulli_hoeffding' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.exp_add_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.norm_batchChar_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.norm_factor_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.prod_indicator_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.prod_one_sub_indicator_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceCov_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceCov_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceMarg_eq_of_weight_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceMarg_quota_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceNCD_down' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceNCD_down_pos_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceNCD_down_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceNCD_down_supp_needs_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceNCD_up' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceNCD_up_pos_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceNCD_up_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceNCD_with_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceProb_eq_zero_of_card_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceVar_card_inter_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.slice_linStat_eq_zero_of_coeff_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.slice_subGaussian' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.slice_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sum_sliceProb_exp_le_of_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sum_sliceProb_exp_le_of_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sum_sliceProb_mul_prod_compl_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sum_sliceProb_mul_prod_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.tower_le_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.weightedTarget.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.CapV2.agfv_apb_claim_C08_all_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.CapV2.agfv_apb_seed_envelope' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.CapV2.agfv_apb_seed_succWithinOf_le_GrRec' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.FullSchedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.H1' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.MB.agfv_mb_claim_C08_mean_bridge_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_F_numeric' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_GrRec_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_GrRec_one_le_atom' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_GrRec_zero_size' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_S_numeric' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_T' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_T_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_T_cs' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_atom_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_atom_sq_id' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_cheb_atom' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_claim_C08_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_cutoff' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_step_regimeF' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_step_regimeS' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_uniform_atom' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_schedSucc_eq_succCount' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_succMass_eq_snOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_sum_batchProb_powersetCard' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.dSched' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.killK' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFCert.Hopt_65536_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFCert.Hopt_65536_gt_two_Fopt' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFCert.Hopt_family_lb' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFCert.S2_le_five_thirds' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFCert.log_le_Hcal' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.H1_increment' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.HSum_eq_log_choose' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.Hopt_ge_three_of_schedIneq' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.Hopt_ge_three_unfolded' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.SI1' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.SI2' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.aSched' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.bbSched' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.bbSched_add_two_aSched_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.binEnt_jensen_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.dSched_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.jensen_gap_mid' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.klSum_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.perBatch_ineq' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.schedLaw_eq_pathProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.second_moment_std' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.single_block_Vset' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.sq_aSched_sub_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFPot.Fopt_le_eleven' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFPot.kappaTot_replicate_one_append' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFPot.lossSched_rcProfile_le_rcBudget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.const_lt_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.etaInf_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.not_eventually_mass_le_of_le_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.rem_mixf_incl_ge_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.rem_mixf_incl_lt_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.rem_mixf_limit_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'U7Kol.U7_kolmogorov' depends on axioms: [propext, Classical.choice, Quot.sound]
'U7Kol.U7_paper_sup' depends on axioms: [propext, Classical.choice, Quot.sound]
'U7Kol.U7_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'agfv_Fopt_le_of_leakage' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/formal_companion/lean/EXPECTED_SUMMARY.txt <==
'A36.Fopt_ge_envelope' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36.Fopt_ge_mean_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36.GrRec_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36.mixCost_ge_mean_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36.succMass_qSched_le_GrRec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36Det.det_schedule_length_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.QC_isLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.QC_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.Rr_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.U2_hyp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.U5_i' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.U5_ii' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.U6_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.U6_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.U6_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.countKL_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.countKL_prof_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.dlog_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.envR_dom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.envR_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.envR_tv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.growth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.integral_gb_window_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.kern_tp2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.kol_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.post_cdf_antitone_chain'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.sum_Icc_gb_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.sum_range_gb_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.thm6_countLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.tv_pullB_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.CF1.xx_zero_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.HFS.F_eq_H_single' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.HFS.LF_ge_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.HFS.LF_le_cf1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.HFS.LH_ge_D' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.HFS.LH_le_Rlab' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.HFS.LH_le_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.HFS.Rlab_isTheta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.HFS.Rlab_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.HFS.cor6' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.HFS.cor6_ratio_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.HFS.cor6_ratio_isTheta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.HFS.cor6_ratio_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.HFS.thm7b_isTheta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.HFS.thm7b_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.HFS.thm7b_upper_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.FmixSet_pred' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2a_charge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2a_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2a_recursion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2b_base' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2b_top_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2c_L' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2c_comps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2c_innermost' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2e_below_L' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2e_cor5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2e_dilute' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2e_gen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.K2e_unit_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.bandStart_least' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.bandStart_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.bandStart_succ_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.consts_of_Y' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.cor5Mix_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.diluteMix_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.floor_count_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.fsTarget_countLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.gen_is_thm8_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.gen_wt_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.innermost_prefix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.main_text_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.main_text_no_hard_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.main_text_scope' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.nonvacuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.smallest_band_start' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.K2.sum_genP_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.LFadCharged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.LFad_le_charged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.LFgenCharged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.LFgen_le_charged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.const_le_LFgenCharged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.thm7a_bound_charged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.thm7b_lower_real_charged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.thm9a_bound_charged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ChargeMono.thm9b_charged' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBound.NonbaseChain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBound.chain_potential' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBound.depth_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBound.head_nonbase' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBridge.callComps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBridge.callComps_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBridge.callComps_proj' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBridge.depth_every_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.DepthBridge.one_add_logb_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSampler.beta_integral_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSampler.exactSampler_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSampler.prod_bernoulli' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSampler.samplerLaw_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSampler.samplerLaw_one_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSampler.samplerLaw_sum_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.all_ones_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.firstRound_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.n_one_coincide' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.n_one_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.n_zero_coincide' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.not_first_round' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.not_first_round_allAtOnce' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.not_first_round_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.not_first_round_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.not_first_round_sampler' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.not_first_round_sched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.policy_firstRound_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.root_batch_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.root_word_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.sampler_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerNonProduct.target_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.exactSampler_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.exact_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.exact_pmf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.joint_law_rect' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.joint_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.theta_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.two_stage' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.two_stage_density' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ExactSamplerPS.unif_Icc_eq_Ioo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.MixCap.cap_params' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.MixCap.eventually_cap_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.MixCap.exists_long_of_tail_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.MixCap.mix_hardcap_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.MixCap.mix_hardcap_lower_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.MixCap.sum_map_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ProfAllEps.RFprof_antitone' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ProfAllEps.cor4_F_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ProfAllEps.thm3b_F_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.alpha1_40_45' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.alpha1_41' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.alpha1_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.alpha1_eq_10_21_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.alpha1_exact_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.alpha1_ge_045' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.alpha1_ge_10_21' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.alpha1_ge_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.approx_10_21' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.card_event' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.event_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.event_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.printed_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Alpha.printed_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.W3_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.neg_iff_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.rhs32_le_rhs8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.rhs32_neg_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.rhs8_neg_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.rhs8_nonneg_49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.rhs_neg_of_lt_18' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.rhs_neg_of_lt_thr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Round1Threshold.thr_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.Ssd_total' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.W1_counterexample' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.const7_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.expectS_lam_phi0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.expectS_nu_phi0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.expect_lam_eq_sampler' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.lam_cxLe_nu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.lam_isLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.not_cxLe_nu_lam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.nu_isLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.phi0_convexOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.ScopeL3.phi0_convexOn_Icc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm5Case1Route.Cc_side' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm5Case1Route.case1_conditions' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm5Case1Route.case1_conditions_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm5Case1Route.chain_left' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm5Case1Route.chain_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm5Case1Route.eight_e_sqrt_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm5Case1Route.printed_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm9aModerate.R0_le_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm9aModerate.etaN_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm9aModerate.thm9a_bound_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Misc.Thm9aModerate.thm9a_bound_le_two_satisfiable' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.FmixSet_bddBelow_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.LFgen_ge_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.LFgen_ge_printed_route_same_statement' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.RouteCheck.check' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.RouteCheck.closure' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.RouteCheck.control' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.cOf_getD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.hasJump_of_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.hasJump_of_short' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.le_FmixR_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.mOf_getD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.massV_le_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.massV_symW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.mem_Vout_permWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.sum_symLaw_of_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.sum_symW_of_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.symW_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm3d_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm3d_printed_route_same_statement' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7a_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7a_printed_route_same_statement' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7b_isTheta_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7b_lower_liminf_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7b_lower_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7b_lower_real_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7b_upper_eventually_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7b_upper_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7b_upper_printed_route_same_statement' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_linear_inf_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_linear_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_littleo_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_printed_route_same_statement' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_rate_R2_inf_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_rate_R2_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_rate_inf_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_rate_printed_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.thm7c_rate_printed_route_same_statement' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.upper_of_thm6_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PrintedRoute.valW_permWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Prop2.KLx_schedLawE_fs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Prop2.LHgen_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Prop2.LHgen_isTheta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Prop2.LHgen_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Prop2.LHgen_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Prop2.bb1_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Prop2.bb1_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Prop2.prop2_main' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Prop2.zsq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.Ephi_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.Ephi_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.PrS_eq_pathLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.PrT_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.binomial_real_Iic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.cap_of_paths' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.finalStart_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.half_pow_le_phi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.killBy_finalStart' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.klB_anti_right' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.marg_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.mutant_M_fails' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.mutant_parameter_fails' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.oneRound_Ephi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.oneRound_PrS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.oneRound_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.oneRound_pathLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.oneRound_two_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.pathBy_W_eq_hitBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.pathBy_finalStart' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.pathBy_phi_eq_hitBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.pathLim_comp_outBits' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.paths_of_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.perRule_propL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.phi_of_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.prodBer_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.prodBer_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.prodBer_final_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.prodBer_ind_eq_binomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.prodBer_insert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.prodBer_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.propL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.propL_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.propL_KL_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.propL_as' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.propL_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.seeded_propL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.sum_outLim_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.twoRound_Ephi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.twoRound_PrS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.twoRound_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.PropL.twoRound_pathLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.F_relabel_eq_Fcount' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.KLx_relabel_eq_countKL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.QC_eq_QW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.RFprofSet_eq_profiles' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.RFprof_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.RFprof_le_cf1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.RFprof_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.cor3_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.cor4_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.cor4_F_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.cor4_F_isBigO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.countKL_eq_Fcount' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.logb_logb_sub_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.nonvac_T3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.stepOp_ind' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.thm3b_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.thm5_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.thm5_F_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.T1.thm6_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm5.L1_betaBin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm5.L2_binom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm5.L3_convex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm5.L4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm5.L5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm5.cor3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm5.gap_dist' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm5.gap_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm5.rho_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm5.target_gap_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm5.thm5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7.LFad_le_LFgen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7.LFgen_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7.mixPolicy_execMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7.mixPolicy_outLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7.schedLawE_singletons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7.thm7a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7.thm7a_fails_at_n_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7.thm7b_lower_liminf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.aNc_le_085' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.capAS_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.capPlus_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.capPlus_bound_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.capPlus_of_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.capPlus_of_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.rate_needs_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.table1_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.table1_iff_forall' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.table1_rate' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.table1_rate_forall' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.thm3d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.thm7c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.thm7c_littleo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.thm7c_rate' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm7C.thm7c_rate_inf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Binom.B1_consequence'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Binom.B2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Dilution.cor5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Dilution.cor5_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Dilution.cor5_via_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Dilution.dilute' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Dilution.thm3c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Dilution.thm9c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Dilution.thm9c_ennreal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Dilution.thm9c_of_cor5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Dilution.thm9c_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Gen.countLaw_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Gen.gen_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Gen.gen_cost_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Gen.gen_count_reduction' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Gen.gen_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Grid.band_lcm_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Grid.band_smoothing_TV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Grid.overlap_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Grid.sum_grid_diff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Lift.lemmaL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Lift.lemmaL_indexed_floorProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Lift.margAlong.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Main.countKL_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Main.theoremR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Main.thm8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Main.thm8_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Main.thm8_cost' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Main.thm8_cost_log4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Main.thm8_of_transfer' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Main.thm8_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Main.z5Subst_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Scales.cost_induction_of_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Scales.error_induction_of_lift' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Scales.phiChild_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Scales.scales_74' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Transfer.idealLaw_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Transfer.transfer_TV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm8.Transfer.transfer_TV_subst' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm9.LFad_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm9.thm9a_fails_at_n_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm9.thm9a_faithful' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm9.thm9a_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm9.thm9b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.Thm9.thm9b_liminf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.KLx_eq_top_of_count_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.KLx_symW_eq_KLW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.KLx_symW_eq_countKL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.X0_count_marginal_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.X0_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.X0_mixture_countKL_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.X0_mixture_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.X0_relabel_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.X0_relabel_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.choose_ones_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.cnt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.countLawN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.exists_cnt_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.fs_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.margAlong_cnt_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.margAlong_cnt_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.relabel_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.symLaw_eq_symW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.symW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X0.univ_perm_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X2Paper.X2_R0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.X2Paper.X2_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.JeqK_iff_JumpAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.Reach.pre_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.Vk_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.Vk_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.Vsum_drop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.Vsum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X1'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X1'_depth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X1'_fuel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X3'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X3'_depth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X3'_fuel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X3i' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X3i_outLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.X3ii' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.atDepth_JeqK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.atDepth_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.atDepth_congr_reach' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.atDepth_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.atDepth_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.atDepth_split_pre' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.cont_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.integrable_atDepth_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.integrable_pathBy_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.measurable_atDepth_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.measurable_pathBy_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.mgf_X1'_depth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.mgf_level_depth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.mix_X1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.mix_X3i' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.pathBy_JeqK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.pathBy_congr_reach' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.pathBy_split_pre' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.prob_JeqK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.profile_relabelMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.relabel_doneBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.rule_X1'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.rule_X1'_depth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.rule_X1'_fuel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.rule_X3'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.rule_X3'_depth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.schedPath_append' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.schedPath_comp_outBits' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.schedPath_mono_reach' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.schedTree_X1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.sched_X1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.sched_X3i' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.sched_mgf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.sched_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.tail_X1'_depth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.XP.wfe_of_suffix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.exact_fs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36FS.tail_X1'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RC.Fopt_le_rc_tower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RC.relabelled_rc_hard' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RC.two_pow_two_pow_le_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.F_mix_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.Gp_one_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.Gp_two_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.PPolicy.KL_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.PPolicy.succ_le_Gp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.PTree.succ_le_Gp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.card_Vperm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.card_extSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.card_inj_draws' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.card_unused_of_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.exists_sched_Gp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.fixture_n2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.klF_ge_neg_log_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.least_cap_mix_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.legal_cons_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.legal_iff_exists_valid' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.legal_of_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.mixSucc_le_Gp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.mix_F_ge_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.perm_adaptive_hardcap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.perm_oracle_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.prodInv_eq_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.prop_perm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.qU_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.qU_uniform_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.qU_valid' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.qU_valid_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.schedKL_isLeast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.schedLawP_valid' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.schedPolicyP_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.schedTreeP_outBy_valid' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.succ_le_Gp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.sum_blockLaw_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.sum_integral_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AltPerm.sum_pPerm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.Hcal_eq_harmonic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.Kdelta_log_two_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.Kdelta_tenth_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.LF_lt_LH_log_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.LF_lt_LH_tenth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.S2_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.S2_le_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.S2_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.add_eleven_le_two_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.env_prefactor_lt_one_requires' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.env_thresholds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.gamma_lt_one_requires' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.gamma_thresholds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.half_pow_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.log_add_half_lt_Hcal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.log_gt_of_towerT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.one_le_S2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.pow_lt_of_mul_rpow_neg_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.sep_log_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.sep_tenth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGSep.two_rpow_neg_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.Hcal_63' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.LFgen_ge_of_env' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.LFgen_le_towerT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.LHgen_ge_peel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.RFadaptAS_ge_of_env' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.RFadapt_ge_of_env' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.S2_63' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.S2_eq_sum_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.c08Envelope_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.exp_neg_log_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.log_two_pow_add_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.one_sub_exp_neg_log_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.rpow_neg_two_pow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.table2_row1024' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.table2_row128' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.table2_row16' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.table2_row32' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.table2_row64' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.table2_row8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppGTable.towerT_two_pow_two_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Ar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Ar_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_div_Ar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_div_Ar_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_le_geo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_pow_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_pow_le_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_pow_lt_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_pow_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_pow_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_pow_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_ratio_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_three_pow_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_two_approx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Cr_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.LF_ge_of_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.LFad_ge_of_linear_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.LFgen_ge_of_linear_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.LV_ge_of_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.RF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.RF_ge_of_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.RF_ge_of_linear_O' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.RF_gt_of_linear_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.S1_NNN_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.TG4v_i_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.TG4v_i_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.TG4v_i_condMarg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.TG4v_i_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.TG4v_ii' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.TG4v_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_NNN_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_NNN_tendsto_N' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_NNN_tendsto_lam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_inv_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_le_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_N16' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_N32' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_N4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_N8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_asymp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_asymp_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_printed_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_oneSided_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_one_balanced_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_root_ge_sig2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.V_root_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Z_NNN_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.Z_inv_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.aA_inv_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.aA_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.aA_one_mul_Z' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.aB_inv_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.aB_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.aB_one_mul_Z' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.abs_cLim_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.abs_chi_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.abs_eq_mul_abs_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.abs_f_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.abs_psiN_sub_psi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.abs_psi_sub_psi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.abs_thetaA_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.abs_thetaB_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.balancedEnv_two_lt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.balanced_need_r2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.balanced_need_r3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.base_factor_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.batchValues_expect' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.batchValues_pushforward' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.batch_le_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.batch_le_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.both_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cInfty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cInfty_eq_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cInfty_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cLim_ge_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cLim_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cLim_symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cLim_tendsto_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cLim_tendsto_of_theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cLim_tendsto_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.card_add_card_compl_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.card_compl_of_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.caseF_vacuous_n200' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.caseS_bound_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.caseS_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cast_add_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.checks_vacuous_n16' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.chi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.chi_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.chi_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.chi_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.chi_strictMonoOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.chi_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.chi_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cond1_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.cond2_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence1_LF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence1_LF_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence1_RF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence1_RF_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence1_execMean_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence1_loglog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence2_LF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence2_RF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence2_RF_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence2_execMean_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.consequence2_loglog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.const_depends_on_r_only' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.continuousAt_psi_lam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.continuousAt_thetaB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.continuousOn_cLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.continuousOn_chi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.continuousOn_psi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.continuousOn_thetaA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.continuousOn_thetaB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.continuous_distK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.corC2_conclusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.den_ge_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.den_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.deriv_chi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.deriv_psi_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.det_suffice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.det_suffice_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.diag_no_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.distD_eq_mul_distK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.distD_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.distK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.distK_le_mins' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.distK_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.distK_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.dpEnv_vacuous_n400' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.eighteen_pow_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.envGeo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.envGeo_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.envGeo_three_gt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.envGeo_three_gt_one_iff'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.envGeo_three_gt_one_of_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_gt_one_of_lt_r2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_gt_one_of_lt_r3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_lt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_lt_one_imp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_lt_one_imp_r3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_one_lt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_three_gt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_three_gt_one_iff'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_three_gt_one_of_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_two_gt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.env_two_lt_one_imp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.eq_chi_of_cross' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.eventually_lt_psi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.example_03_05' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.example_cLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.example_half_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.example_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.example_theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.execMean_ge_of_linear_d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.exists_bound_max_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.exists_min_cLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.exists_psi_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.g32_digits' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS1_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS1_strictAntiOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS2_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS2_strictAntiOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS_32' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS_32_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS_eq_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS_isGreatest' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS_mul_rpow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.gS_strictAntiOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.geo_three_pow_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.half_base_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.half_min_le_f' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.hasDerivAt_chi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.hasDerivAt_log_gS1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.hasDerivAt_log_gS2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.hasDerivAt_psi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.interfaceBits_pushforward' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.kapN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.kapN_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.kapN_seq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.limits_atTop_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.limits_atTop_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.limits_atTop_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.log_gS1_deriv_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.log_gS1_strictAntiOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.log_gS2_strictAntiOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.logb_log_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.logb_logb_log_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.loglog_close' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.lt_rpow_inv_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.mul_rpow_neg_inv_eq_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.mul_rpow_neg_inv_le_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.mul_rpow_neg_inv_lt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.necessity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.offDiag_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.one_le_logb3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.one_le_mul_rpow_neg_inv_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.one_lt_env_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.one_lt_mul_rpow_neg_inv_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.one_sub_chi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.one_sub_chi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.psi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.psiN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.psiN_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.psi_le_lin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.psi_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.psi_strictMonoOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.psi_sub_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.psi_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.quota_toNat_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.ratio_r2_approx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.rhoN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.rhoN_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.rhoN_seq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.root_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.rpow_inv_lt_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.sig2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.sig2_div_conv_unif' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.sig2_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.sig2_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.sig2_le_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.sig2_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.sixteen_mul_eighteen_pow_twelve' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.success_eq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.success_mixTrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.sum_reflect_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tendsto_atTop_pos_of_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tendsto_atTop_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tendsto_logb_log_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tendsto_logb_one_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tendsto_zero_pos_of_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tendsto_zero_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg6_bound_eq_one_at' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg6_bound_eq_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg6_bound_ge_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg6_bound_gt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg6_bound_lt_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg6_informative_states' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg8_pair_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg8_pair_root_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tg_vs_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tgenv_balanced_shape' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.tgtW_eq_Ttgt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaA_conv_unif' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaA_eq_affine' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaA_le_of_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaA_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaA_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaA_tendsto_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaB_conv_unif' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaB_eq_of_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaB_ge_of_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaB_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaB_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thetaB_tendsto_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.theta_cross' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.theta_lin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.theta_symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.theta_tendsto_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.theta_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thm_tgenv_env' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thm_tgenv_geo_of_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.thresholdGeo_r3_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.threshold_r2_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.threshold_r3_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.two_rpow_neg_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.wt_NNN_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.wt_NNN_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.wt_NNN_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW3.wt_inv_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.KLx_oneRound_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.KLx_oneRound_split_fam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.KLx_oneRound_split_fam._proof_1_1' depends on axioms: [propext, Quot.sound]
'A36RW.AppJ.CW4.KLx_prodMarg_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.KLx_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.KLx_split._simp_1_1' depends on axioms: [propext]
'A36RW.AppJ.CW4.KLx_split._simp_1_2' depends on axioms: [propext]
'A36RW.AppJ.CW4.KLx_split_terms_fam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.Z_mul_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.Z_mul_const._proof_1_1' depends on axioms: [propext, Quot.sound]
'A36RW.AppJ.CW4.Zin_mul_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.Zin_mul_const._proof_1_1' depends on axioms: [propext, Quot.sound]
'A36RW.AppJ.CW4.bernProd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.bernProd.eq_1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.bernProd_grp_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_1' depends on axioms: [propext]
'A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_2' depends on axioms: [propext]
'A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_3' depends on axioms: [propext]
'A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_4' depends on axioms: [propext]
'A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_5' depends on axioms: [propext]
'A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_6' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_7' depends on axioms: [propext]
'A36RW.AppJ.CW4.bernProd_grp_eq_mass_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.bernProd_grp_slice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.compl_filter_true_eq_sdiff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.compl_filter_true_eq_sdiff._simp_1_1' depends on axioms: [propext]
'A36RW.AppJ.CW4.expZ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.expZ_famT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.expZ_famT._simp_1_1' depends on axioms: [propext]
'A36RW.AppJ.CW4.famOinv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.famOinv_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.famOinv_eq._proof_1_1' depends on axioms: [propext, Quot.sound]
'A36RW.AppJ.CW4.famTinv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.famTinv_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.famTinv_eq._proof_1_1' depends on axioms: [propext, Quot.sound]
'A36RW.AppJ.CW4.famWinv_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.famWinv_pos._proof_1_1' depends on axioms: [propext, Quot.sound]
'A36RW.AppJ.CW4.fam_distD_eq_zero' depends on axioms: [propext]
'A36RW.AppJ.CW4.fam_marg_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.fam_marg_mem._proof_1_1' depends on axioms: [propext, Quot.sound]
'A36RW.AppJ.CW4.fam_not_cond1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.fam_not_cond1._proof_1_1' depends on axioms: [propext, Quot.sound]
'A36RW.AppJ.CW4.filter_true_eq_inter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.filter_true_eq_inter._simp_1_1' depends on axioms: [propext]
'A36RW.AppJ.CW4.lamPrime' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.lamPrime_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.mem_Vset_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.nBones' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.no_doublyLog_LF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.no_doublyLog_LF_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.no_doublyLog_RF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.no_doublyLog_RF_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.no_uniform_lower_bound_LF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.no_uniform_lower_bound_LF_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.no_uniform_lower_bound_RF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.no_uniform_lower_bound_RF_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.nu_eq_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.nu_eq_min._proof_1_1' depends on axioms: [propext, Quot.sound]
'A36RW.AppJ.CW4.oneRound_KL_eq_fam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.oneRound_KL_eq_fam._proof_1_1' depends on axioms: [propext, Quot.sound]
'A36RW.AppJ.CW4.oneRound_KL_le_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.oneRound_law_fam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.oneRound_law_fam._proof_1_1' depends on axioms: [propext, Quot.sound]
'A36RW.AppJ.CW4.pow_mul_pow_eq_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_1' depends on axioms: [propext]
'A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_2' depends on axioms: [propext]
'A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_3' depends on axioms: [propext]
'A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_4' depends on axioms: [propext]
'A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_5' depends on axioms: [propext]
'A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_6' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_7' depends on axioms: [propext]
'A36RW.AppJ.CW4.probZ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.probZ_famT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.probZ_famT._proof_1_1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.probZ_famT._proof_1_2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.probZ_famT._proof_1_3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.probZ_famT._proof_1_4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.probZ_famT._proof_1_5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.probZ_famT._proof_1_6' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.probZ_famT._proof_1_7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.probZ_famT._proof_1_8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.probZ_zero_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.probZ_zero_pos._proof_1_1' depends on axioms: [propext, Quot.sound]
'A36RW.AppJ.CW4.prodMarg_factor_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.prodMarg_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.prodMarg_twoW_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.remark_LF_eq_one_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.remark_RF_eq_one_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.remark_no_doublylog_LF_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.remark_no_doublylog_RF_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.remark_oneRound_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.shannonH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.sliceMarg_mul_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.step1_expZ_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.step1_expZ_le._proof_1_1' depends on axioms: [propext, Quot.sound]
'A36RW.AppJ.CW4.step1_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.step1_ratio._proof_1_1' depends on axioms: [propext, Quot.sound]
'A36RW.AppJ.CW4.step1_ratio._simp_1_2' depends on axioms: [propext]
'A36RW.AppJ.CW4.step1_ratio._simp_1_3' depends on axioms: [propext]
'A36RW.AppJ.CW4.step1_ratio._simp_1_4' depends on axioms: [propext]
'A36RW.AppJ.CW4.step1_ratio._simp_1_5' depends on axioms: [propext]
'A36RW.AppJ.CW4.step1_ratio._simp_1_6' depends on axioms: [propext]
'A36RW.AppJ.CW4.step1_ratio._simp_1_7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.step1_ratio._simp_1_8' depends on axioms: [propext]
'A36RW.AppJ.CW4.sum_Vset_weightedTarget' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.target_ext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.tc_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.tendsto_double' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.tendsto_mul_logb_log_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.tendsto_mul_logb_logb_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.twoW_compl_eq_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.weightedOracle_mul_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.weightedOracle_twoW_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.weightedTarget_mul_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.weightedTarget_pos_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.weightedTarget_twoW_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW4.wslice_mul_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.V_fam_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.V_fam_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.V_inst' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.eventually_eight_log_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.half_le_sub_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.lamN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.lamN_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.log_le_two_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.log_lower_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.log_n_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.loglog_fam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.not_necessary' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.one_le_log_of_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.sig2_fam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.sig2_fam_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.sig2_ge_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.sqrt_div_eight_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.sqrt_lamN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.tendsto_log_div_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.tendsto_log_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.tendsto_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.CW5.two_lt_fam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.Csharp_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.Eprod_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.Eprod_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.Fstar_n_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.G_le_G_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.G_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.G_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.G_of_M_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.G_one_eq_batchPmf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.G_one_eq_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.G_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.G_root_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.G_sanity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.G_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.G_zero_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.KLx_ge_negLog_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.LFgen_feasible_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.RAND_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.RAND_zero_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.TG1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.TG10' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.TG1_batch' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.TG6_iff_18' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.TG7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.TG7_iterate' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.TG9' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.TG9_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.TG9_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.TG9_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.V_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.CF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG2_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG2_monotoneOn_aA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG2_monotoneOn_aB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG3_dist' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG4_i_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG4_i_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG4_i_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG4_ii' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG4_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG5_witness1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG6' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG6_forall' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG6_gen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG8_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.TG8_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.Vrem_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.distD.eq_1' does not depend on any axioms
'A36RW.AppJ.W16.numeric_18_33' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.numeric_8_4sqrt6' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.numeric_CF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.numeric_g32_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_Etgt_abs_dev_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_Etgt_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_TG2_abs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_TG8_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_T_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_T_illegal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_T_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_atom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_bin_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_card_fiber_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_caseF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_caseS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_f_lip' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_g_le_g32' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_hLC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_min_le_two_f' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_muC_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_prod_var' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_sum_psiF_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_tgtW_eq_zero_of_not_alive' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_tgtW_single_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W16.w16_tgtW_single_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.Fstar_antitone' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.Fstar_n' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.Fstar_succ_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.Fstar_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.G_root_le_env_324' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.LV_of_n_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.RAND_mono_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.RF_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.RF_set_mem_n' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.cTG_arg_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.cTG_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.cTG_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.cTG_hasSum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.cTG_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.cTG_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.cTG_tail_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.cTG_tail_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.cTerm_cTG_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.cTerm_cTG_three_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.capKLSetAS_mono_le_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.capKLSetAS_mono_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corA_Fstar_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corA_Fstar_r0_fixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corA_RF_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corA_rounds_Fstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corA_rounds_explicit_Fstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_Fstar_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_LFad_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_LFgen_eps_neg_fixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_LFgen_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_LFgen_ge_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_LFgen_ge_via_m6''' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_RF_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_display' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_execMean_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_execMean_ge_3154' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_execMean_ge_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_mix_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_rounds_Fstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_tail_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.corD_tail_ge_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.env_le_cTerm_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.env_rpow_eq_exp_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.eps_nonneg_of_Fstar_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.eps_nonneg_of_KLx_outLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.execMean_n0_fixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.exp_neg_one_gt_d7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.exp_neg_one_lt_d7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.fx_LV_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.fx_V_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.fx_exists_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.log_three_point_five_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.one_le_execMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.one_lt_log_324sqrt2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.rounds_a_arith' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.rounds_a_explicit_arith' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.rounds_d_arith' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.small_L_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.sqrt_two_gt_d7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.sqrt_two_lt_d7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.sum_env_le_cK_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.tail_sum_ennreal_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.tail_sum_finite_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W20.twoW_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Eprod_G_zero_of_ne_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Fixture.G_fix_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Fixture.G_fix_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Fixture.TG11_fixture_r2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Fixture.fix_allAtOnce_success' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Fixture.fix_root_batch' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Fixture.fix_unique_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.G_one_pos_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.IsMaxSel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.EZ_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.KLx_prodMarg_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.TC_le_sum_binEntropy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.V_root_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.aA_eq_one_sub_nu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.binEntropy_le_g' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.exists_N_loglog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.famT_marg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.fam_sum_binEntropy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.g_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.nu_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.nu_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.nu_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.nubar_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.oneBlock_law_eq_prodMarg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.oneRound_KL_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.oneRound_bound_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.oneRound_law_eq_prodMarg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.remark_LF_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.remark_RF_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.remark_no_doublylog_LF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.remark_no_doublylog_RF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.Remark.remark_oneRound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.TG11' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.TG11_fixture_r1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.TG11_max_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.TG11_max_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.TG11_sSup_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.TG11_sSup_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.TG11_sel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.TG11_sup_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.TG11_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.V_NNN_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.V_NNN_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.V_balanced_NNN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.V_cex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.V_cex_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.V_cex_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.V_le_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.bstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.bstar_isMaxSel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.capFrom_of_act_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.corC1_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.corC1_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.corC1_no_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.corC1_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.distD_NNN' depends on axioms: [propext]
'A36RW.AppJ.W21.distD_le' depends on axioms: [propext]
'A36RW.AppJ.W21.lastRound_max_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.lowAB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.marg_mem_Ioo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.piO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.piO_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.piO_success' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.piTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.piTree_act_illegal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.piTree_act_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.W21.piTree_vmass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.Z_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.Zw_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.aA_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.aA_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.aB_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.aB_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.aliveMass_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.batchVal_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.bin_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.capKLSetAS_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.capKLSetAS_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.capKLSetAS_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.condMarg_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.condMarg_twoW_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.condMarg_twoW_of_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corA_KLx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corA_KLx_outLim_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corA_KLx_outLim_capAS_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corA_capKLSetAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corA_capKLSetAS_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corA_rounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corA_rounds_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corA_rounds_explicit_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corB_LFgen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corB_LFgen_of_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corB_asymptotic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corB_asymptotic_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corB_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corD_LFad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corD_capKLSetAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corD_capKLSetAS_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corD_execMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corD_rounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.corD_rounds_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.exp_neg_le_mass_of_KLx_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.illegal_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.legal_iff_prefMass_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.mA_mul_aA_add_mB_mul_aB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.markov_component' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.markov_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.schedLawE_fullSingletons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.sched_mass_le_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.sliceMarg_twoW_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.sliceMarg_twoW_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.sum_bin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.sum_powerset_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.sum_prod_twoValue' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.thm_tgenv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.thm_tgenv_of_TG6' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.thm_tgenv_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.thm_tgenv_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.thm_tgenv_sharp_of_TG6' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.two_rpow_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.weightedOracle_marg_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.weightedTarget_twoW_p' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.wslice_twoW_union' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppJ.wt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.AFinite' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Aext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Areal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.CoherentWith' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Head' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.KLx_symLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.LabelInvCount' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.Areal_eq_excess' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.Hext_eq_nA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.Hext_eq_nAext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.Hext_eq_top_of_not_afinite' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.KL_qOrd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.M1a_coherent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.M1a_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.M1a_sup' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.M1a_sup_isLUB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.Qhat_coherent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.afinite_of_coherent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.cohHead' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.cohHead_coherent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.exact_of_coherent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.exists_target_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.maskedCE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.p_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.qOrd_coherent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.qOrd_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.steps_eq_masks' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.sum_Phi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.sum_perm_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1a.tower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1b.M1b_F_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1b.M1b_cex_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1b.Qhat_eq_p' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1b.Qhat_perm_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1b.cexHead' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1b.cex_Qhat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1b.cex_not_labelInvCount' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.avg_marg_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.avg_mask_kappa1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.avg_revealed_ones' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.avg_x_sub_marg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.hasDerivAt_pertRatio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.kappa1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.log_div_sub_one_antitone' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.lt_one_sub_log25' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.phi_ratio_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.phi_sum_ratio_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.rho' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.rhoQ_table' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.rho_eq_kappa1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.rho_five' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.rho_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.rho_ge_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.rho_isLeast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.rho_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.slice_cov_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.slice_masked_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.sum_slice_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.tendsto_rho' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1c.two_mul_sub_one_lt_mul_harmonic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.Ea1a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.F_lim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.IsPertFamily' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.KLx_pert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.Lf_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.M1c_limit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.M1c_limit_family' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.M1c_rho' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.avg_x_sub_a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.coefA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.coefB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.hasDerivAt_rR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.nA_lim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.nA_pert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.pertHead' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.pertHead_isPert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.rho_def' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.score_mean_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M1cMain.sum_sq_dS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.M2i_Aext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.M2i_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.M2i_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.avg_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.binEntropy_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.exMarg_mask' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.klR_forced_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.klR_half_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.klR_half_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.loss_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.mean_mask' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.term_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.unif_AFinite' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2i.var_mask' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.Gw_origin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.Lsq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.Lsq_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_Theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_Theta_asymp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_n2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_profile_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_profile_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_r_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.M2ii_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.Qprof_profile' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.RProf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.Wsucc_decomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.Wsucc_singletons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.cheb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.fixture_n4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.phiW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.phiW_le_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.phiW_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.phiW_top_eq'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.phiW_top_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2ii.vmass_Wsucc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_F_eq_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_F_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_F_outLim_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_outLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_statement' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_success' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.M2iii_success_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.avg_muZ_child_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.ceil_log2_eq_clog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.minorityPolicy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.minorityTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.minority_child_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.muZ_child_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.M2iii.succ_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Qhat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Qhat_eq_mixLawE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Qhat_eq_symLaw_cs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Qhat_vmass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Qprof' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.Qprof_eq_symLaw_cs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.capFrom_headOracle_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.exactHead' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.exact_exactHead' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.headOracle' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.intHead' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.klB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.klR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.nAext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.ordSched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.qOrd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.relabel_outBy_cs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.schedLawE_equivariant_cs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.unifHead' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.unifHead_labelInvCount' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.AppM.vmass_singletons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Attain.sigmaStar_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Attain.sigmaStar_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Attain.sigmaStar_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.ApproxW.approx_marg_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.ApproxW.approx_not_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.ApproxW.approx_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.ApproxW.approx_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.GrRec6.G3_6_3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.JointTreeE.ofTreeE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.JointW.jointCond_root_isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.JointW.jointTree_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.JointW.joint_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RemaskTreeE.ofTreeE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RemaskW.e2_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RemaskW.remask_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartTreeE.ofTreeE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW.r1_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW.restart_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW.second_round' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.F1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.F2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.class6_succ_le_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.restart6_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.restart6_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.restartVal_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.restart_reuses' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.s2_val' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.RestartW6.s3_val' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.allAtOnce_root_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.class_succ_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.class_succ_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.not_class_of_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.BRem.scope_outside' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Balanced.capKLSet_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Balanced.cor2b_LF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Balanced.cor2b_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Balanced.hardcap_optimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Balanced.hardcap_optimum_outLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Balanced.hardcap_pairing' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Balanced.lemma2a_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Balanced.oneRound_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Bridge.LFad_le_ofReal_LFgen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Bridge.LFgen_balanced_eq_Fopt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Bridge.LHgen_balanced_eq_Hopt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Bridge.mixPolicy_execMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.KL_le_chainPhiBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.abs_sum_le_relBnd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.alpha1_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.alpha1_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.appB_len_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.appB_route_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.bestKL_AS_4_2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.best_success_AS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.best_success_AS_4_1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.best_success_AS_4_2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.capSuccSet_subset_AS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.chainLenBound_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.chainPhiBound_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.chainPhiBound_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cnt_inter_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.condBatchLaw_inter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cond_abs_outBy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cond_capAS_of_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cond_integrable_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cond_measurable_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cond_ofPolicyE_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cond_outBy_expand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cond_sum_outBy_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.cond_witness_AS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.each_restriction_needed_AS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.half_budget_headline' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.look_abs_outBy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.look_capAS_of_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.look_integrable_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.look_measurable_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.look_ofPolicyE_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.look_outBy_expand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.look_sum_outBy_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.look_witness_AS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.num_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.one_le_relBnd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.phi_le_chainPhiBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.sum_condBatchLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.write_abs_outBy_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.write_capAS_of_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.write_integrable_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.write_measurable_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.write_ofPolicyE_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.write_outBy_expand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.write_sum_outBy_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.CW1b.write_witness_AS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.capAS_of_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.deadline_le_GrRec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.margUnit_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.outLim_eq_outBy_of_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.policy_doneBy_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.policy_outBy_le_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.policy_outBy_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.row_le_GrRec_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.seeded_sum_Vset_le_GrRec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.sum_Vset_outBy_eq_zero_of_not_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.sum_Vset_outBy_le_GrRec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Converse.tail_ge_mass_sub_GrRec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.Afix_Omega' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.Afix_Theta_of_open' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.RF_O1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.RFadaptAS_eq_RFadapt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.RFadapt_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.RFprof_le_Kdelta_of_open' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.RFprof_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.cor1_eventual' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.cor1_formal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.cor2a_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.cor2a_characterization' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.envelope_round_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.fixture_n2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.mem_adapt_iff_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2a.relabel_mem_capKLSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2c.KLx_le_of_mul_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2c.TemplateW3F.cor2c_template_123' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2c.cor2c_isBigO_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2c.cor2c_isLittleO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2c.cor2c_limsup_liminf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2c.headline_cor2c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2c.headline_finite_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2c.headline_mixed_design' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Cor2c.headline_mixture_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.DPI.KLW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.DPI.KLW_margAlong_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.DPI.KLx_eq_KLW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.DPI.KLx_margAlong_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.DPI.margAlong_pos_of_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.ExecMean.lemma2b_single' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.ExecMean.lemma2b_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.Kdelta_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.RFprof_le_Kdelta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.cor2a_bounds_Kdelta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.fixture_Fopt_52' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.fixture_Kdelta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.fixture_hv_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.fixture_thm1b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.hoeffding_bernoulli' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.lossSched_rcProfile_le_hv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.lossSched_rcProfile_lt_hv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.openProfHV_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.row_potential_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.succMass_rcProfile_gt_hv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.thm1b_Fopt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.thm1b_Fopt_large' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.thm1b_LFgen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.thm1b_LFgen_large' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.HV.thm1b_attained' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.Afix_Theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.Afix_le_any_slice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.Gcount_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.Hopt_le_geo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.KL_le_Phi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.LHgen_Theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.LHgen_antitone' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.LHgen_le_geo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.TemplateW3F.cor1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.TemplateW3F.cor2c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.TemplateW3F.thm1c_LHupper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.TemplateW3F.thm1c_Theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.appB_headline' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.fixture_65536' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.fixture_headline16' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.geoBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.geoProf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.geoProf_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.openFixUpper_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.perBlock_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.phiB_geo_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.pointMix_H_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.ratio_Theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.step3_ii_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.step3_iii_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.step4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUp.step4_printed_Phi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.alpha_lt_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.exp_059_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.log_1000_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.oTerm_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remCond_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remCond_log2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remCond_small_eps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remark_asymptotic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remark_asymptotic_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remark_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remark_headline' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remark_le_eps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.LHUpR.remark_schedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Laws.integrable_pathBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Laws.measurable_pathBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Laws.outBy_eq_pathBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Laws.outBy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Laws.outBy_split_stopped' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Laws.pathBy_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Laws.pathBy_split_stopped' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Laws.tendsto_seedPath_pathLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Lemma1aZero.leak' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Lemma1aZero.leak_eq_neg_log_of_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Lemma1aZero.leak_eq_top_of_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Lemma1aZero.lemma1a_ext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Lemma1aZero.lemma1a_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Lemma1aZero.massOn_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.LFgen_eq_zero_of_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.SigCheck.sigv041_m8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.SigCheck.sigv041_m9' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.SigCheck.sigv04_m1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.SigCheck.sigv04_m2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.SigCheck.sigv04_m3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.SigCheck.sigv04_m4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.SigCheck.sigv04_m4p' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.SigCheck.sigv04_m5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.SigCheck.sigv04_m6' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.SigCheck.sigv04_m6cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.SigCheck.sigv04_m7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.coinMix.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.coinMix_corollaries' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.fx_bind_cost' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.fx_bind_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.fx_bind_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.fx_eps_needed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.fx_margUnit_needed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.fx_support_needed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m4'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m4'_legal_needed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m4'_margUnit_needed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m4_support_needed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m4_support_needed_horizon' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m5tv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m6' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m6'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m6''' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m6_eps_needed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m6cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m8KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m8cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m8mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.m9' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.mixLawE_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.mixPolicy_n0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.schedLawE_fullSingletons_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.schedTree_outBy_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Mix.sum_mixLawE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.KLx_eq_neg_log_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.KLx_eq_top_iff_orbit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.KLx_schedLawE_profile' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.Sig.r1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.Sig.r2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.Sig.r3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.Sig.r4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.Sig.r5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.Sig.r5_of_r5gen'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.Sig.r5gen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.Sig.r5gen'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.Sig.r5gen_of_r5gen'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.Sig.r6' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.Sig.r7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.Sig.r8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.V04Check.v04_R1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.V04Check.v04_R2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.V04Check.v04_R3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.V04Check.v04_R4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.V04Check.v04_R5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.V04Check.v04_R5gen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.V04Check.v04_R6' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.V04Check.v04_R7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.V04Check.v04_R8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.legal_permHist_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.lemma1e_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.marg_permHist' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.mem_orbitW_symOn_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.mixCost_relabelMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.mixLawE_relabelMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.mixLawE_relabelMix_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.one_orbit_KLx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.orbit_chain_rule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.schedLawE_equivariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Relabel.symOn_isGroupSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.TVJoin.cor2a_TV_Kdelta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.TVJoin.thm1b_TV_Kdelta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.TVJoin2.RFprofTV_eq_RFprof' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.TVJoin2.cor2a_TV_O1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.TVJoin2.cor2a_TV_chain_Kdelta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.TVJoin2.cor2b_LFgen_inf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.TVJoin2.cor2b_LFtv_inf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.TVJoin2.fixture_cor2a_TV_chain_65536' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.TVJoin2.fixture_cor2b_LFgen_inf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.TVJoin2.fixture_cor2b_LFtv_inf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.TVJoin2.fixture_thm1b_TV_65536' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.TVJoin2.relabel_TV_le_iff_KL_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.TVJoin2.thm1b_TV_attained_Kdelta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.BalFixture.jensenGap_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.Fext_le_Hext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.GrRec_1_4_2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.GrRec_2_4_2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.Hext_eq_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.Hext_eq_top_and' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.LFtv_eq_Fopt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.Look.lookLaw_not_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.TVx_eq_of_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.best_success' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.best_success_4_2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.claim_C01_jensen_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.condLaw_eq_pTarget' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.condLaw_not_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.cor2a_TV_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.cor2b_TV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.cor2b_TV_LF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.cor2c_TV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.each_restriction_needed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.hardcap_TV_optimum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.hardcap_TV_optimum_outLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.jensenGap_eq_expPostKL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.lemma1b_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.lemma1b_interface' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.one_sub_mass_le_TVx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.seedWriteLaw_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.seedWrite_not_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11.sum_post' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.CondPolicyE.ofPolicyE_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.CondPolicyE.ofPolicyE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.CondTreeE.ofTreeE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.CondW.cntMass_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.CondW.cond_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.CondW.cond_witness_4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.LookPolicyE.ofPolicyE_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.LookPolicyE.ofPolicyE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.LookTreeE.ofTreeE_capFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.LookTreeE.ofTreeE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.LookW.lookTree_cap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.LookW.lookTree_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.LookW.look_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.WritePolicyE.ofPolicyE_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.WritePolicyE.ofPolicyE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.WriteTreeE.ofTreeE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.WriteW.write_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.WriteW.write_witness_4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.condBatchLaw_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W11R.each_restriction_needed_classes' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.LFad_P_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.WA_policy_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.capKLSetAS_P_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.capKLSet_P_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.classId_of_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.clock_offset_matters' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.cor2b_printed_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.corB_LFad_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.emptyBlind_of_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.hardcap_optimum_AS_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.hardcap_optimum_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.hardcap_optimum_outLim_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.headline_cor2c_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.lemma2a_printed_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.ofE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.pathCompat_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.replay_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.replay_sound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.toE_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13.toE_outBy_fails_without_emptyBlind' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.BoxOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.BoxOn.inter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.BoxOn.mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.H_add_of_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.H_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.H_measurable' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.H_mem_reach' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.H_succ_of_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.MargOK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.D' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.D_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.D_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.F_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.F_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.H' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.H_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.S' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.S_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.X' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.X_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.casesOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.ctorIdx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.draw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.mk' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.mk.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.mk.inj' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.mk.injEq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.mk.noConfusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.mk.sizeOf_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.noConfusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.noConfusionType' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.rec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.recOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.update' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcess.μ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.D' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.D_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.D_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.F_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.F_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.H' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.H_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.R_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.S' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.S_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.X' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.X_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.casesOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.ctorIdx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.draw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.fold' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.mk' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.mk.inj' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.mk.injEq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.mk.noConfusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.mk.sizeOf_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.noConfusion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.noConfusionType' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.rec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.recOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.update' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.PrintedProcessRC.μ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.SHMeas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.SHMeas.enlarge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.SHMeas_of_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.SH_rect_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.SameLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.SameLawP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.abs_drawW_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.abs_kap_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.act_eq_empty_of_size' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.boxOn_drawBox' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coinOracle' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coinProcess' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coin_drawW_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coin_drawW_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coin_draw_fails_off_SH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coin_literal_draw_fails' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coin_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coinμ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coinμ_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.coinμ_real_coinX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.comap_SH_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.dens_ind' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.disjoint_nextT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.drawBox' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.drawJ_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.drawRun_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.drawT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.drawT_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.drawT_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.drawW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.drawW_eq_ind_mul_stepWlit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.exists_factor_of_SHMeas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.exists_factor_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.exists_factor_subset_seed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.exists_policyP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.factor_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.factor_subset_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.filter_eq_drawBox' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.filter_eq_empty_of_not_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.finset_fin_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.foldRC_in_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.foldRC_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.fw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.fw_bdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.fw_ck' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.fw_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.fw_step_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.fw_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.fw_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.instCountableBatch' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.instDiscreteHistory' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.instIsProbabilityMeasureBoolCoinμ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.instIsProbabilityMeasureForallFinRealUpi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.instIsProbabilityMeasureRealUnif' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.instMeasurableSpaceHistory' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.integrable_comp_S' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.inter_H_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.kap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.kap_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.kap_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.law_fw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.literal_draw_forbids_legal_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.margOK_of_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.measurableSet_H_pred' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.measurableSet_filter_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.measurableSet_pick' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.measurableSet_pred_of_fibres' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.measurable_comp_of_fibres' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.mem_trans' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.nextT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.nextT_mem_reach' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.outBy_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.outBy_eq_sum_fw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.outBy_succ_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.pick' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.pick_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.pick_eq_of_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.pick_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.pick_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.piece' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.piece_disjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.piece_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.piece_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.printed_process_in_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.process_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.process_doneBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.process_execMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.process_in_interface' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.process_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.process_law_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.process_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.process_outLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rH_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rH_measurable' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rH_mem_reach' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rW_integrable' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rW_measurable' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.rX_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.reach' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.realize' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.realize_S' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.realize_draw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.realize_in_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.realize_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.realize_law_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.remaining_nextT_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.runT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.runT_meas' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.runT_mem_reach' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.runT_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.runT_succ_preimage' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.runT_wfe' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.runT_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.sameLawP_of_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.seed_R1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.seed_draw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.seed_indep' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.stepWlit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.stepWlit_eq_stepW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.step_indep' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.tau' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.tau_eq_of_first' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.tau_eq_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.trans' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.transT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.transT_disjoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.unif' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.unif_Ici' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.unif_Iio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.upi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.upi_box_inter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.upi_drawBox' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W13x.wfe_nextT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.Four.repLaw_ne_p' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.Two.GrRec_1_2_1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.Two.repLaw_one_round_eq_p' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.Two.repStep_not_product' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.Two.repaired_not_policy_2_1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.Two.stepW_root_ne_repStep' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.accMass_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.legal_of_repStep_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.rejection_one_round' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.repLaw_equivariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.repLaw_equivariant_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.repLaw_isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.repLaw_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.repMixLaw_isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.repMixLaw_relabelMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.repMixLaw_relabelMix_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.repStep_eq_batchLaw_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.repStep_eq_tsum_first_acceptance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.repair_remark' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.repairedMix_relabelled' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.repaired_not_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.repaired_relabelled' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.repaired_relabelled_eq_symLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.repaired_relabelled_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.sum_repStep' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.W22.symLaw_repMixLaw_eq_p' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.WFE.eq_def' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.GrRec_ge_window' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.GrRec_le_1728_windowSucc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.Lstar_isGreatest' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.admissible_iff_paper' depends on axioms: [propext, Quot.sound]
'A36RW.Window.atom_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.ceilSqrt_eq_ceil_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.hardcap_window_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.ladM_eq_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.ladM_last_pow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.ladProfile_eq_paper' depends on axioms: [propext]
'A36RW.Window.ladProfile_succ_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.lt_of_not_admissible' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.relabelMix_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.snOf_final_block_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.thm2b_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.window_KL_within' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.window_factor_1728' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.window_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.window_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.window_witness_outLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.Window.window_witness_success' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.onesSet_subset_committed_of_WFE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.sum_agrees_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36RW.sum_agrees_true_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36Sep.separation_unbounded' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36Sharp.sharpKap_lt_36' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36Sharp.sharpKap_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36Sharp.sharpKap_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36Sharp.sharp_envelope' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36Sharp.sharp_envelope_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.LFgen_le_mix_nu_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Lcom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.LcomRel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.LcomRel_le_lenFF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.LcomRel_le_lenR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.LcomRel_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Lcom_le_LcomRel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Lcom_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Lfix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Lfix_bites_two_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Lfix_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Lfix_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Lfix_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.Mstar_le_400' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.RwF_R_bites_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.RwF_asymptotic_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.RwF_asymptotic_R_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.RwF_asymptotic_R_instance_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.RwF_asymptotic_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.RwF_le_Lcom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.RwF_two_sided_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.RwF_upper_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_asymptotic_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_asymptotic_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_bites_1200' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_lower_any' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_two_sided_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.common_length_two_sided_instance_1200' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.exists_large_class' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.fixed_schedule_length_theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.geo_loglog_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.geo_loglog_eventually_all_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.geo_loglog_instances' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.growth_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.hg_of_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.instances_unbounded_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.least_adaptive_hardcap_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.least_adaptive_hardcap_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.mixLawE_muFF_singletons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.n0R_third_le_1200' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.q_instance_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_two_sided_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_two_sided_R_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_two_sided_ad_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_two_sided_ad_R_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_two_sided_ad_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_two_sided_ad_q_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_two_sided_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_two_sided_q_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mean_upper_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_mix_nu_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.sharp_nu_R_instance_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.size_condition_neg_unsat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.size_condition_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.stageGrp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.tailF_two_half_400' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.theoremR_policy_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.theoremR_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.three_value_instances' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Attain.w3_image_card_le_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.Realises' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.adPol' does not depend on any axioms
'A36W.CB.atom_le_adPol' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.atom_le_lowTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.atom_le_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.atom_le_slice_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.atom_le_slice_mass_tree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.atom_param_eq_marg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.card_lowest' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.clampPol' does not depend on any axioms
'A36W.CB.completes_adPol' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.cpSucc_clampPol_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.fixed_profile_consistency' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.homog_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.inv_succ_le_slice_mass_tree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.lowTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.lowest' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.lowest_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.neg_log_slice_mass_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.realises_lowTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.realises_of_card_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.slice_mass_eq_cpSucc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.slice_mass_eq_cpSucc_clamp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.slice_mass_eq_cpSucc_of_fit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.slice_mass_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.CB.slice_mass_terminal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.KLx_schedLawE_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.KLx_schedLawE_entropy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.KLx_schedLawE_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.KLx_schedLawE_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.KLx_schedLawE_le_word' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.C3_empty_block' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.KLx_tOH_U2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.KLx_tOH_U3_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.KLx_tOH_U3_le_word' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.KLx_tOH_U4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.SP1_from_h1a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.SP3_from_h1a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.SP4_from_h1a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.U2_C3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.U2_SP1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.U2_SP3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.U2_SP4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.U4_SP2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.bernEnt_eq_AGF_binEnt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.blockTC_h1a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.blockTC_h1b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.chain_tOH_U2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.chain_tOH_U2_direct' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.entropy_form_h1a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.pathW_U4_111' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.prefix_C3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.prefix_C3_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.schedLawE_U4_111' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.tOH_not_product' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.weighted_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.weighted_chain_U2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.weighted_chain_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.LW7Examples.wordTC_h1a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.batchLaw_histAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.blockLaw_marg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.blockTC_eq_entropy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.blockTC_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.chain_KL_decomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.chain_KL_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.chain_KL_le_of_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.chain_step_regroup' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.exact_exactOracle' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.histAt_eq_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.legal_histAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.mem_image_histAt_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.prefMass_histAlong_eq_marg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.prefMass_histAlong_eq_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.prefMass_histAt_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.stepWt_histAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.sum_agrees_log_blockLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.sum_blockLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.sum_blockWordLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.sum_image_histAt_prefMass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.wordMarg_blockWordLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Chain.wordTC_blockWordLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Envelope.power_mean_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.A12' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.Arem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_asymptotic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_asymptotic_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_bites_12' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_r_choice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_r_choice_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_r_form' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_r_form_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_remark_LFad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_remark_LFgen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_remark_bites' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_remark_classes_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_remark_display' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_remark_display_LFgen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_remark_execMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.FL_remark_n' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.G_root_le_env_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.LFad_ge_V' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.V_root_attained' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.V_root_ge_attained' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.card_A12' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.card_Arem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.card_compl_A12' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.card_compl_Arem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.env_12_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.execMean_ge_V' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.four_log_two_le_log_18' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.logb_le_sub_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.logb_log_V_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.one_le_n_of_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.r_choice_bound_tendsto_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.r_choice_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.r_choice_exponent_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.r_choice_exponent_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.r_choice_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.r_choice_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.remark_arith' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.two_values_transport' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.w12' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.w12_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.w12_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.w12_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.wrem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.wrem_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.wrem_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FL.wrem_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.ExampleFB.nonvacuity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.ExampleFB.orbit_mass_ex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.ExampleFB.succCount_ex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.FB_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.FU_LF_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.FU_instance_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.FU_instance_main' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.FU_instance_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.FU_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.FU_small_n' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.FU_theorem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.K4_le_96' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.KLx_eq_stageA_add_ladder' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.KLx_le_eps_of_orbit_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.KLx_self_via_decomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.LFgen_le_mix_nu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.LFgen_lt_RwF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Mstar_le_of_n0ff_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Mstar_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.Mstar_le_of_n0R_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.arith_le_of_n0R_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.ladder_term_le_general' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.length_bound_le_CR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.stageAR_length_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.stageA_bound_III' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.stageA_geo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.stageA_le_eps4_III' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_LF_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_fixture_NgtM' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_fixture_bulk' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_fixture_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_fixture_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_geo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_geo_LF_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_geo_fixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_geo_loglog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_geo_loglog_fixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.theoremR_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.w3_not_const_on_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.R.w3_three_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_asymptotic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_asymptotic_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_asymptotic_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_bites_instance_1200' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_lower_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_two_sided_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.RwF_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.CFU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.CFU_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.CFU_row1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.CFU_row2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.CFU_row3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.CFU_row4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.CFU_row5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.FU_length_le_CFU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.K4_eq_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.K4_le_add_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.K4_row1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.K4_row2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.K4_row3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.K4_row4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.K4_row5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.Mstar_eq_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.Mstar_log_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.Mstar_row1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.Mstar_row2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.Mstar_row3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.Mstar_row4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.Mstar_row5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.UAff_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.ceil_eq_natCast_of_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.delta4_eq_one_sub_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.delta4_ge_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.delta4_le_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.delta4_le_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.delta4_mul_exp_lt_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.delta4_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_H_side' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_H_side_three_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_J_extreme' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_J_infeasible' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_Lbar_eq_one_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_M_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_N0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_N0_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_N1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_N_eq_M' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_N_ll_M' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_lambda_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_singletons_DA_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_small_eps_K4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_small_eps_LA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_small_eps_n0ff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.edge_small_n' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.exp_lt_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.exp_nat_add_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.exp_nat_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.fifth_le_delta4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.half_lt_tailF_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.half_lt_tailF_of_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.le_exp_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.log_Mstar_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.n0ff_ratio_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.n0ff_row1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.n0ff_row2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.n0ff_row3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.n0ff_row4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.n0ff_row5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.ratio_bounds_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.stageAProfile_of_le' depends on axioms: [propext, Quot.sound]
'A36W.FU.Table.stageAProfile_one' depends on axioms: [propext, Quot.sound]
'A36W.FU.Table.stageA_term_eq_zero_of_singletons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.succCount_quota_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.succCount_quota_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.table_6_9' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.table_6_9_Mstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.tailF_le_half_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.tendsto_log_eight_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.two_le_delta4_mul_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.w123' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.w123_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.w123_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.w123_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.Table.weightedOracle_illegal_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.UAff_1200' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.arith_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.arith_le_of_n0ff_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.blockTC_weighted_le_IV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.blockWordLaw_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.capKL_witness_FU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.capKL_witness_singletons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.ceilDiv_eq_ceil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.ceil_half_le' depends on axioms: [propext, Quot.sound]
'A36W.FU.ceil_logb_logb_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.component_length_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.exists_tailF_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.isSchedule_append_compl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.ladder_length_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.ladder_length_of_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.ladder_term_eq_zero_of_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.ladder_term_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.le_K4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.le_ceilDiv_of_mem_stageAProfile' depends on axioms: [propext, Quot.sound]
'A36W.FU.lenFF_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.length_bound_le_C_FU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.log_add_one_div_antitone' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.mem_capKLSetAS_iff_outLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.mixCost_muFF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.mixLawE_muFF_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.muFF_fullSchedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.muFF_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.muFF_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.muFF_parts_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.muFF_parts_prefix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.muFF_pointwise' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.muFF_pointwise_FB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.n0ff_le_1200' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.neg_log_one_sub_delta4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.one_div_four_eta_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.one_le_of_mem_stageAProfile' depends on axioms: [propext, Quot.sound]
'A36W.FU.onesSet_histAlong_UA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.orbit_mass_muFF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.orbit_mass_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.pathW_congr_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.pathW_pos_of_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.prefMass_histAlong_eq_massOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.quota_after_A_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.quota_eq_card_inter_compl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.remaining_histAlong_UA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.schedLawE_append_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.scheduleOfProfile_isSchedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.scheduleOfProfile_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.scheduleOfProfile_map_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.scheduleOfProfile_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.sharp_mean_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.sharp_mean_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.sharp_mean_two_sided_ad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.sharp_mean_two_sided_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.sharp_mean_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.sharp_mix_nu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.stageAProfile_example' does not depend on any axioms
'A36W.FU.stageAProfile_length' depends on axioms: [propext, Quot.sound]
'A36W.FU.stageAProfile_length_le' depends on axioms: [propext, Quot.sound]
'A36W.FU.stageAProfile_length_le_Lbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.stageAProfile_sum' depends on axioms: [propext, Quot.sound]
'A36W.FU.stageAProfile_sum_mul_pred_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.stageA_arith' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.stageA_arith_example' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.stageA_arith_example_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.stageA_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.stageA_bound_example' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.stageA_bound_le_zero_of_card_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.stageA_ladder_length_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.stageA_le_eps4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.stageA_le_eps4_of_isSchedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.succCount_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.sum_mixLawE_muFF_agree_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.sum_orbitsOf_mul_eq_sum_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.tailF_antitone' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.weighted_Z_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.wfe_histAlong_UA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.FU.wordTC_eq_TC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_asymptotic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_asymptotic_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_asymptotic_balanced_exists' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_asymptotic_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_bound_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_example_squared_term' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_example_two_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_example_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_hardLength' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_hardLength_asymptotic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_hardLength_asymptotic_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_hardLength_example' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_hardLength_simple' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_nonvacuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HL_simple_le_max' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.HU_rounds_le_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.KLx_schedLawE_weighted_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.KLx_schedLawE_weighted_ne_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.LH_theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.LH_theta_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.LHgen_le_length_of_KLx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.SI1_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.SI1_weighted_withTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.SI2_target_free' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.SI2_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.mix_avg_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.mix_peel_cs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.one_lt_log_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.roundGain_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.round_HL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.round_term_eq_avgBlockTC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.round_term_eq_avgBlockTC_of_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HL.rounds_telescope' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_arith' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_fixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_hardLength' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_pointMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_rounds_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_schedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HU_schedule_anyLabels' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.HfeasE_pointMix_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.KLx_HU_eq_zero_of_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.KLx_HU_le_tau' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.blockTC_HU_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.blockTC_HU_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.blockTC_le_of_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.huProfile_eq_geoProfile' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.huProfile_length_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.huProfile_nonsingleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.huProfile_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.huProfile_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.oneCount_huProfile_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.one_le_of_mem_huProfile' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.tauCount_huProfile_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.tauCount_huProfile_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.HU.tauCount_huProfile_of_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.KLx_chain_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.KLx_chain_split_marg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.KLx_le_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.LadderBridge.slice_mass_eq_succCount' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.LadderBridge.slice_mass_ladder_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.LadderBridge.weightedOracle_marg_homog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.LadderGeneral.ladderProfile_length_le_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.LadderGeneral.ladder_success' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.LadderGeneral.ladder_success_delta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.LadderGeneral.ladder_success_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.MixKL.KLx_mix_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.MixKL.LFgen_le_exp_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.MixKL.mixCost_mixTwo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.OneBlockAtom.atom_le_succCount' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.OneBlockAtom.inv_succ_le_atom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.OneBlockAtom.neg_log_succCount_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.OneStep.T_le_combined' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Ahalf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DA_le_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DA_le_F_of_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_eq_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ge_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ii' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ii_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ii_eq_DAcell' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ii_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ii_eq_variant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ii_le_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.DAcell_ii_ne_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Epf_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.A4_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.DA4_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.DA4_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.F_eq_DA4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.c4_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.ladFF4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.margA_x0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.nonvacuity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Example4.sort_A4c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.G_rFL_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.HU_bound_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.HU_bound_uniform_fixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.HU_hardLength_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.HU_rounds_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.HU_uniform_eps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.HU_uniform_eps_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.HU_uniform_eps_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.KLx_le_H' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.KLx_le_H_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.KLx_le_H_instance_rand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.KLx_le_pathH_avg_of_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.KLx_muVar_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.KLx_tree_eq_pathH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.NA_zero_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG1_v0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG1_v0_bound_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG1_v0_deterministic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG1_v0_fin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG1_v0_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG1_v0_max_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG1_v0_params' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG1_v0_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1_agree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1_mu_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1_sign' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1_sign_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step1_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step2_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step2_jensen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG5_step3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG8_step1_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG8_step1_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG8_step1_means' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.TG8_step1_tower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.aAext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.aBext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.bin_eq_odds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.binbin_eq_wt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.binbin_fiber' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.condA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.gA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.gA_eq_condMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.gB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.gB_eq_condMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.odds_of_cross' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.onesSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.onesSet_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.plExt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.plExt_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.plExt_floor_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.plExt_id' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.plExt_le_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.plExt_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.plExt_monotoneOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.plExt_natCast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.probAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.probAS_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.probS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.probS_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.qInst' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.sum_mul_bin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ.sum_numerators' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.IntervalSupport' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.IsSupermartingale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.LogConcave' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.TG2_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.TG9_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.TG9_route_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.TG9_route_prob' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.TP2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.Y' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.Y_eq_liftC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.Y_isSupermartingale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.Y_mem_Icc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.Y_terminal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.Y_zero_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.aA_mono_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.aB_mono_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.choose_logConcave' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.condE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.condE_composition' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.condE_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.condE_eq_Eprod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.condE_expand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.condE_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.count_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_le_of_isSupermartingale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_mem_Icc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_of_size_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_succ_le_of_isSupermartingale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_tower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.expAt_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.illegal_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.integrable_expAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.jointE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.jointE_Y_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.jointE_le_of_isSupermartingale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.jointE_succ_le_of_isSupermartingale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.jointE_terminal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.jointE_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lam_zpow_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lawUA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lawUA_eq_slice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lawUA_eq_zero_of_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lawUA_lr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lawW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lawW_eq_lawUA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lawW_eq_zero_of_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lawW_lr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.lc_shift' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.liftC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.mA_mul_aA_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.mB_mul_aB_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.margUnit_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.mean_lawUA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.mean_lawUA_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.mean_lawW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.mean_lawW_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.mean_le_of_lr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.measurable_expAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.not_legal_count_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.nvPolicy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.nvTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.nvTree_capFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.nv_unit1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.nv_unit2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.outBy_eq_expAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.pf2_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.row' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.row_TP2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.row_intervalSupport' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.row_logConcave' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.row_nat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.row_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.row_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.row_pos_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.slice_mass_UA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.step_batch' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.step_complete' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.step_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.step_illegal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.success_eq_expAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.success_of_size_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.sum_lawUA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.sum_lawW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.sum_range_extend' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.sum_wtW_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.sum_wtW_eq_Z' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.supermartingale_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.tp2_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.tp2_of_logConcave' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.tree_success_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.wtW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.wtW_TP2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.wtW_eq_wt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.wtW_eq_zero_of_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.wtW_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.wt_TP2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.wt_eq_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteJ2.wt_eq_zero_of_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.Z_inv_compl_mul_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.allZero_eq_allOne_compl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.bernoulli_mgf_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.bullet_down' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.bullet_up' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.cNV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.chain_constant_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.compl_event_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.compl_law_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.cs_display' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.exp_factor_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.exp_factor_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.exp_mul_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.expand_prod_down' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.expand_prod_up' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.half_neg_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.half_neg_le_prod_mgf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.half_pos_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.half_pos_le_prod_mgf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.indicator_sdiff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.lam_Y_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.mgf_eq_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.mgf_eq_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.mgf_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.prod_inv_mul_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.second_family_of_first' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.sliceMarg_inv_compl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.sliceNCD_down_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.sliceProb_inv_compl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.slice_mgf_le_printed_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.slice_subGaussian_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.slice_tail_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.sqrt_exp_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.sum_mul_le_sqrt_mul_sqrt_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.unit1_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.unit1_law_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.unit1_marg_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.unit1_reduction_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.unit2_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.unit2_split_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.unit2_tail_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.wNV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ.wNV_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.N_pos_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.Q_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.Q_mem01' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.card_erase_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.card_filter_erase_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.eq_3_16_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.eq_3_16_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.eq_3_16_printed_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.events_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.fail_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.fail_size_hi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.fail_size_lo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.inclusion_perturbation_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.interior_std' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.not_interior_le_fail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.per_l_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.per_l_union' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.printed_events_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.printed_events_interval_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.sum_Q_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.sum_Q_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.tilted_fail_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.tilted_fail_size_hi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.tilted_fail_size_lo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.tilted_le_of_forall' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.xNV_ones' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.RouteQ2.xNV_zeros' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Vb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Vb_2000' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Vb_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Vb_strictMonoOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.Vb_tendsto' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.agrees_histA_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_LF_LH_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_LFad_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_oneBlock_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_oneRound_KL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_target_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.bdry_target_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.binLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.binLaw_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.binom_exp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.card_Ahalf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.card_onesA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.card_ones_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.cell_DA_le_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.cell_QA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.cell_admissible' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.cell_admissible_FU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.cell_chainRule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.chainRule_route' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.classes_r0_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.classes_r0_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.core_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.cos_le_exp_neg_sq_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.cos_mul_exp_antitoneOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.cov_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.dv_KLW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.extA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.fCount' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.fTest' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.fiber_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.fixtureMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.fixtureMix_lengths' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.frontier_values_at_n' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.frontier_values_at_n_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.gaussTail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.gaussTail_antitone' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.gaussTail_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.gaussTail_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.gaussTail_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.histA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.hypLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.integral_cos_mul_gaussian' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.integral_cos_pow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.integral_exp_neg_sq_half_gaussian' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.isSchedule_single_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.ladder_term_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.law_w_Q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.law_w_p' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.limit_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.logloglog_isLittleO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.lvl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.margA_eq_prefMass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.marg_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.mem_parts_muVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.mem_survF_univ_iff_canon' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.mem_survF_univ_iff_lvl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.mixCost_muVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.mixLawE_muVar_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.muVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.muVar.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.muVar_eq_Lbar_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.muVar_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.muVar_margA_eq_stageALaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.muVar_marg_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.muVar_marg_A_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.muVar_parts_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.nonempty_of_card_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.oneBlock_law_eq_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.oneRound_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.oneRound_law_eq_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.ones' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.onesA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.ones_le_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.ones_restrict' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.pA_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.pair_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.paperCell_DA_le_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.pathW_single' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_bounds_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_bounds_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_bounds_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_bounds_paper_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_degenerate' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_isBigO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_isBigO_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_isEquivalent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_isTheta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_not_isBigO_of_degenerate' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_tendsto_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rFL_two_sided_eventually' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rfSched_eq_canon' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_Msz_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_coinP_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_coin_count' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_frac_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_frac_rat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_mix_support_card_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_sizes_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_support_card_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.rf_support_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sLad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sLad_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.schedVar_isSchedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.scheduleOfProfile_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sieve_ofFn_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sliceMarg_quota_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sliceMarg_quota_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.stageALaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.stageALaw_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.stageALaw_eq_condMarg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.stageA_term_eq_KLW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sum_cos_ones' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sum_exp_fTest_eq_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sum_margAlong' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sum_margAlong_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.sum_tHalf_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.survF_canon_lvl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.tHalf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.tHalf_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.tangent_term' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.target_p_eq_ite_of_vanish' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.target_vanish' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.tendsto_log2log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.tendsto_loglog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.tendsto_logloglog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.two_le_loglog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.two_rpow_neg_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.var_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.variant_F_gt_096' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.variant_cannot_meet_001' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.variant_fails_cell' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.variant_not_eventually_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.variant_not_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.wA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.weightedOracle_unit_marg_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.wordOnes_card_eq_self_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.wordOnes_card_eq_zero_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.PV.wordOnes_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Afun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Afun_eq_kl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Afun_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Afun_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Dfun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Dfun_eq_linStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Gam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Gam_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Gam_div_barGam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Gam_eq_barGam_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Gam_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Haux' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Haux_eq_hint_add_hbad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Haux_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Haux_on_slice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.N0b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.N0b_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.N0b_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.N0b_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Tprime' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Tprime_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Tz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Yfun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Yfun_eq_linStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Yfun_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Z_map' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.Zin_map' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.aMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.aMix_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.aMix_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alpha' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alphaBot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alphaBot_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alphaCoef' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alphaCoef_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alphaTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alphaTop_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alphaVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alphaVec_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alpha_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alpha_coeffs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alpha_coeffs_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alpha_eq_logit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alpha_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alpha_le_f' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.alpha_tails' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_H_unpack' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_T_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_Z_ones' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_aMix_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_aMix_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_abs_log_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_abs_logit_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_abs_tU_sub_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_abs_tU_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_abs_tU_taylor_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_deriv_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_deriv_lip' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_deriv_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_eq_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_sub_zero_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_tail_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_tail_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_alpha_zero_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_continuousAt_logit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_deriv_alpha' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_h_sub_u_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_hasDerivAt_aMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_kl_aMix_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_kl_diff_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_kl_le_quad_cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_min_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_mul_log_div_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_neg_log_one_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_one_sub_exp_neg_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_one_sub_tU_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_prod_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_tU_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.an_tU_sub_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.auxJoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bCoef' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bCoef_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.barGam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.barGam_close' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.barGam_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.barGam_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.barGam_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.barGam_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.batchPmf_eq_pbPmf_map' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.batchPmf_eq_pbPmf_wC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.batchPmf_map' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bcoef' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bcoef_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bcoef_coeffs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bcoef_coeffs_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ber' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.berE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.berE_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ber_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ber_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ber_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ber_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_I_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_Ks_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_LB_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_LB_subst' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_continuous_Afun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_continuous_barGam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_continuous_ber_tU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_continuous_dmix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_continuous_phiN_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_continuous_tD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_continuous_tU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_eps_phi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_fac' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_hyp_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_int_gauss_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_int_phi_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_int_phi_half_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_int_phi_half_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_int_phi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_lower_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_mono_phi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_phiN_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_phiN_half_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_phiN_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_tail_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bk_upper_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bulk_3_13' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bulk_3_14' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bulk_N0b_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bulk_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bulk_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bval' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bval_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.bval_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.card_filter_add_compl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.card_filter_true_add_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.card_insert_filter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.card_typFam_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.card_typFam_le_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.card_typGrid_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.chi2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.chi2_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.childInterior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.child_batchPmf_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.child_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.child_integral_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.child_integrand_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.child_integrand_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.child_prod_ber_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.child_tilt_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.child_tilt_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cnW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cnW_card_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cnW_marginal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cnW_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cnW_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_auxJoint_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_chernoff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_coord_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_mean_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_mgf_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_sum_cnW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_tail_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.cn_tiltMean_wC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.completion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.completion_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.continuous_subsetW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.continuous_tU'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ctr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ctr_alphaCoef_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ctr_bCoef_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ctr_sub_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.distW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.distW_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.dmix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.dmix_eq_ber_aMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.dmix_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.drawStat_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ell' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ell_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.empty_child_quotient' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eps1_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_15' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_16' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_17' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_18' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_18_19_21' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_18_19_21_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_18_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_18_chain_trans' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_19' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_1_at_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_20' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_21' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_22' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_22_draw_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_22_draw_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_22_draw_tail_joint' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_22_selection_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_22_selection_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_23' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_23_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_24' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_24_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_25' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_25_centering' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_25_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_26' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_26_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_26_union' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_27_exec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_27_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_28_D' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_28_Y' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_29' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_2_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_30' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_31' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_33' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_33_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_34' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_35_exec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.eq_3_35_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.etaZ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.exWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.exp26' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.expect_Dfun_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.expect_Dfun_of_marginals' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.expect_Gam_eq_barGam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.expect_Gam_of_marginals' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.expect_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.filter_decide_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.filter_eq_inter_filter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.firstOrder' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.firstOrder_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.firstOrder_example_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.firstOrder_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.firstOrder_not_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.firstOrder_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.firstOrder_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.firstOrder_zero_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.genLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.genLaw_mixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gfun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gfun_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gfun_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gfun_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_D0_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_D1_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_Gam_coord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_H' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_H_at_q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_H_at_q_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_H_lip' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_H_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_K0_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_K1_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_abs_add_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_abs_sub_le_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_abs_tU_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_barGam_eq_H' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_barGam_le_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_barGam_lip' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_barGam_summand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_barGam_summand_H' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_barGam_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_close_combine' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_dmix_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_dmix_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_frac_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_gfun_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_gfun_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_one_sub_tU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_one_sub_tU_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_tD_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_tU_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_tU_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_term0_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_term1_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_term_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.gm_term_le_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.hasDerivAt_alpha' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.hasDerivAt_tU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.haux_draw_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.haux_selection_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.hbad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.hbad_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.hint' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.hint_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ind_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.integrable_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.linStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.linStat_ctr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.linStat_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.log_dmix_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.logit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.map_orderEmbOfFin_univ'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.mem_Tprime' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.mem_Tz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.mem_wordOnes_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.nonInterior_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.norm_ctr_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.norm_ctr_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.nu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.nu_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.nu_eq_cnW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.nu_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.numerator_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.one_sub_pow_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ones_stat_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_318_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_321_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_321_pointwise' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_Ysq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_alpha_center_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_bulk_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_continuous_Dfun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_continuous_Gam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_continuous_alpha' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_core_321' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_ell_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_expect_exp_neg_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_expect_lin_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_expect_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_gauss_int_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_gauss_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_int_mono_radius' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_jensen_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_jensen_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_log_one_add_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_mean_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_mgf_words' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_neg_log_one_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_rhoB_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_rhoB_le_gen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_rhoB_le_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_sq_le_cosh' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.os_stat_wordOnes' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.pbAtom_tiltP_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.pbAtom_tiltP_wC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.phi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.phi_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.powerSeries_coeff_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.powerSeries_package' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.powerSeries_package_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.prod_ber_decide_eq_cnW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.prod_ber_eq_cnW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.prod_ber_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.prod_ber_tiltP_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.prod_dmix_eq_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.prod_phi_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.prod_tail_shift' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_GC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_GC_differentiableAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_GC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_GC_re_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_K0_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_KC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_KC_differentiableAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_KC_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_KC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_KC_re_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_a0_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_a5_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_aC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_aC_differentiableAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_aC_hasDerivAt_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_aC_norm_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_aC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_aC_re' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_aC_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_aC_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_abs_log_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_abs_sub_le_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alpha0_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alphaC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alphaC_deriv_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alphaC_differentiableAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alphaC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alphaC_osc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alphaC_zero_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alpha_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_alpha_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_bC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_bC_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_bC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_b_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_barGam_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_bcoef_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_c1_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_cauchy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_den_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_den_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_gfun_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_gfun_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_hasFPowerSeriesAt_ofScalars' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_lip' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_log_lip' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_one_sub_tC_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_tC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_tC_differentiableAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_tC_hasDerivAt_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_tC_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_tC_ofReal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_tC_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_tC_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ps_t_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.qret' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.qret_close' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.qret_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.qret_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rRatio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_Gam_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_auxJoint_slice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_aux_div_p' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_bulk_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_bulk_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_bulk_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_delta_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_eps1_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_eta_facts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_exp_neg_le_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_exp_sub_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_gauss_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_int_rho_expsq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_int_rho_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_integrable_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_lower_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_slice_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_sq_exp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_sqrt_div_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_sqrt_log_div_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ra_upper_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.real_objects_a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.real_objects_hyps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf38_pointA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf38_pointB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rfFam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_3_7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_3_8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_Afun_eq_kl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_Afun_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_Afun_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_Gam_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_Gam_div_barGam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_Gam_eq_barGam_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_Yfun_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_alpha_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_alpha_coeffs_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_alpha_eq_logit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_alpha_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_alpha_le_f' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_alpha_tails' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_barGam_close' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_barGam_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_barGam_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_barGam_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_barGam_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_bcoef_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_bcoef_coeffs_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_chi2_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_dmix_eq_ber_aMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_firstOrder_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_firstOrder_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_firstOrder_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_firstOrder_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_firstOrder_zero_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_gfun_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_gfun_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_gfun_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_hasDerivAt_alpha' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_numerator_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_pm_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_powerSeries_package_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_prod_dmix_eq_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_q_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_sum_log_dmix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_tendsto_alpha_atBot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rf_tendsto_alpha_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rho' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rhoB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rhoB_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rho_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.rho_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.selection_stat_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.size_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sliceMarg_map' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sliceMarg_wC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sliceProb_eq_prod_ber_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sliceProb_le_cnW_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sliceProb_map' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sqrt_log_div_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ss_abs_tU_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ss_bad_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ss_interior_of_conc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ss_sum_powerset_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.subsetW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.subsetW_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_Haux' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_auxJoint' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_auxJoint_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_auxJoint_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_auxJoint_mul_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_auxJoint_mul_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_bval_eq_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_cnW_ite' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_completion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_distW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_hbad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_log_dmix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_mem_eq_sum_insert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_nu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_nu_cnW_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_powerset_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_prod_ber' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_prod_ber_powerset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_sliceMarg_sub_rho' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_sliceMarg_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_sliceProb_words' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_sliceProb_words_bval' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.sum_subsets_forced' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tD_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tD_le_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tD_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU_powerSeries' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU_sub_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU_sub_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tU_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ta_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tc_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tendsto_alpha_atBot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tendsto_alpha_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.term_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tiltVar_wC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tiltVar_wC_eq_sum_tD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.tiltedLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_abs_bval_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_abs_le_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_abs_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_alpha_lip' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_auxJoint_on_slice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_bval_eq_ite' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_compl_Tprime_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_continuous_Dfun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_continuous_Gam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_exp_neg_abs_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_hasSum_geom_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_hasSum_linStat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_interior_feasible' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_inv_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_inv_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_ite01_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_ite10_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_linStat_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_log_one_sub_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_norm_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_not_mem_Tz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_outside_integral' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_pbAtom_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_pow_le_geom1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_pow_le_geom2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_ratio_scalar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_sliceProb_off' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_sliceProb_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_slice_sum_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_split_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_sq_le_two_pow_K0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_sum_Tz_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.ty_tail_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.typFam' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.typGrid' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.typGrid_cover' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.typK0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.wC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.wC_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut2.wC_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.A0c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.A0c_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.BN_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.BN_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.CorAll' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Cstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Dch' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.DeltaT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.DeltaT_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.DeltaT_eq_dLev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.DeltaT_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Delta_ell_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.G1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.G1_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.G3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.G3_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodHist' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.M_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.N_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.N_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.X_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.casesOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.hA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.hN1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.hN2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.hn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.ht' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.mk' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.rec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodPar.recOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.GoodState' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Haux_mul_rRatio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Haux_pos_slice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.KLx_rf_le_Kt_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kt.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kt_eq_zero_of_isEmpty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kt_finite' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kt_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kxi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kxi_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Kz_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Lnom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Lnom_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Lnom_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Lnom_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Msz_ge_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Msz_ge_four_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Msz_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.N_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.OneParent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.OneParentAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_atom_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_congr_rq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_decomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_decomp_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_decomp_reindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_eq_zero_of_not_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_fair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_pos_of_resT_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Qt_zero_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Sig420' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Sig420At' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.SufCoins' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.TheoremA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.ThmAItems' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Wcz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Wlr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.Wlr_eq_Wcz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.X_le_msucc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.aLev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.absorb_cube' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.absorb_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.bit_match_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.bit_match_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.c_mul_zLev_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.child_fail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.coinSum_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.coinSum_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.coin_marginal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.cube_root_msz_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.dLev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.dLev_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.deltaT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.deltaT_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.deltaT_le_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.deltaT_le_quarter'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.density_term_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eLev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eLev_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.ell_ge_Lnom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.ell_ge_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.ell_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.ell_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.ell_sq_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.ell_sq_lower_u' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_1049' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_1049_goodPar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_1049_limit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_3_19_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_3_32_at_zLev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_14' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_14_hist' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_14_nonvacuous' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_14_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_15' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_15_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_16' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_17' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_18_first' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_18_second' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_19_first' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_19_second' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_20' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_20_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_24' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_25_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_31' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_31_first' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.eq_4_32' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.etaLev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.exit_le_eLev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.exp_four_thousand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.exp_half_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.exp_half_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.exp_neg_c_zLev_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.exp_neg_le_one_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.exp_neg_zLev_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.firstBlock_reindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.first_exit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.four_pow_le_exp_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.four_rpow_neg_third_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.geom_sum_le_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.geom_sum_le_one_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.goodHist_child_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.goodPar_of_good' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.good_child_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.good_density' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.good_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.good_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.good_prefMass_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.indic_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.infeasible_not_good' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.instDecidableGoodState' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.inv_Lnom_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.isSchedule_sufSched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.kappaT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.kappaT_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.klD_le_Kt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.klD_res_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.klD_res_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.klD_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.l2_eta_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.l2_xi_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.last_level_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.le_prefMass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.le_sqrt_of_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.legal_of_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.level_420' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.logMsz_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.log_N_le_goodPar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.log_resT_div_Qt_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.mix_eq_Qt0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.msucc_pow_four_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.msz_rpow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.mul_log_le_of_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.nat_le_two_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.neg_log_one_sub_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.nu_w_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.offQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.offQ_decomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.offQ_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.offQ_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.offQ_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.offQ_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.oneParent_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.one_add_sqrt_log_div_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.one_le_exp_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.one_le_prod_of_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.one_le_rpow_two_thirds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.pathW_atom_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.pow_mul_exp_neg_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.prod_eta_le_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.prod_ite_mem_eq_batchWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.prod_ite_mem_eq_batchWeight'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qSlice_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbChild' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbChildEx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbChild_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbChild_quota' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbChild_remaining' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbChild_size' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbChild_wfe' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbE_map_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbE_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbE_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbLift' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbLift_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbLift_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbLift_filter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbQc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbQc_atom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbQc_klD_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbQc_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbQc_sum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbW_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbW_filter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbW_of_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qbW_self' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_Gc_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_Z_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_card_wordOnes_qbW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_child_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_decomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_klD_parent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_map_filter_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_mem_committed_of_not_mem_remaining' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_mem_remaining_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_mul_log_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_not_legal_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_outBits_eq_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_parent_klD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_parent_target' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_quota_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_rem_sdiff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_size_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_sliceProb_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_stepWt_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_sum_agrees_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_sum_agrees_parent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_sum_sliceProb_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.qb_wordOnes_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.quota_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.quota_eq_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.recursion_unroll' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.remaining_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.resT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.resT_eq_sliceProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.resT_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.resT_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.resT_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.resT_pos_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.retained_size_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_4_5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_all_of_sig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_constants' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_corollaries' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_corollaries_of_oneParent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_survival' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_theoremA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_theoremA4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_theoremA_items1245' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_theoremA_of_oneParent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rf_theoremA_of_sig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rhoB_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.root_good' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.root_goodHist' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rpow_two_thirds_le_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rq1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rq1_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rq1_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rq3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rq3_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.rq3_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.scale_compare' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.schedLawE_atom_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.schedLawE_congr_hist' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.schedLawE_congr_rq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.schedLawE_fair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.schedLawE_sieve_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.schedLawE_singletons_resT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sdiff_map_reindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_W_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_child_hyps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_child_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_cond' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_cs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_rRatio_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_rRatio_sq_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_rW_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_sliceProb_off' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_sliceProb_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_slice_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_sum_compl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_sum_sliceProb_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sg_sum_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sig420_holds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sig420_of_oneParent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.size_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.size_term_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sqrt_add_le_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sqrt_three_quarter_div_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sqrt_two_pow_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.stepWt_w_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sufP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sufP_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sufSched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_DeltaT_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_Haux_rRatio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_Qt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_aLev_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_b_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_eLev_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_eta_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_firstBlock' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_half_pow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_inv_Lnom_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_powerset_map'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_powerset_reindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_quarter_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_reflect_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_resT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_rounds_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_sufP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_three_quarter_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.sum_zLev_div_Lnom_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survA0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survA0_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survBeta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survBeta_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survC_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survGa' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survGa_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survGb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survGb_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survRa' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survRa_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survRa_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survRb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survRb_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survRb_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.survc_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.term1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.term1a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.term1b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.term3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.term4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.term5_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.term5a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.term5b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.terminal_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.theoremA_of_sig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.thmA3_of_sig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.thmA_items1245' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.three_rpow_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.two_pow_le_exp_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.two_pow_le_rpow_three_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.two_rpow_neg_quarter_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.two_rpow_neg_quarter_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.two_rpow_neg_three_quarter_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.wT_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.wfe_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.xiPar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.xiPar_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.zLev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.zLev_arg_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.zLev_div_Lnom_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.zLev_div_Lnom_le_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.zLev_div_ell_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.zLev_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.zLev_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Cut3.zLev_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.abs_integral_phiN_sub_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.abs_mul_oddG'_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.abs_oddG_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.abs_oddGd_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.abs_oddQ_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.abs_pbGam3_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.abs_pbGam4_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.continuous_edgeV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.continuous_oddG' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.continuous_oddGd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.continuous_oddQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.continuous_phiN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.edgeV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.edgeV_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.hasDerivAt_oddG' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.hasDerivAt_oddQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.hasDerivAt_phiN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.hasDerivAt_sq'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integrable_abs_oddGd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integrable_gauss4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integrable_oddGd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integrable_phiN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integrable_poly24_phiN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integrable_poly3_phiN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integral_Iic_poly3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integral_Ioi_poly3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integral_gauss4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integral_oddGd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integral_phiN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integral_phiN_sub_one_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.integral_poly24_phiN_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_Z_erase_succAbove' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_close_large' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_edge_delta_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_edgeworth_at_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_leaveOneOut_alg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_near_centre' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_pbVar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_ratio_close' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.marg_tilt_at_quota' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.mul_phiN_le_of_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.oddG' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.oddGd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.oddQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.oddQ_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.omitted_mass_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.omitted_odd_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pbAtom_le_hoeffding' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pbAtom_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pbAtom_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pbGam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pbPmf_le_hoeffding' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pbPmf_mul_exp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pbVar_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pbVar_le_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pb_lower_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pb_tail_hoeffding' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.pb_upper_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.phiN_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.phiN_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.phiN_le_shift' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.phiN_le_shift'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.phiN_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.phiN_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.poly24_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.poly3_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.prod_mgf_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.quad_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.sum_pbPmf_mul_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.tendsto_gauss4_atBot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.tendsto_gauss4_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.tendsto_oddQ_atBot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.CutI.tendsto_oddQ_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Aeps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Aeps_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.An' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.An_pow_four_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.An_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Instance.c₁' does not depend on any axioms
'A36W.RF.Final.Instance.length_ζ₁' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Instance.mem_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Instance.ζ₁' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Item3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.KLx_condSupp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Kp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Kp_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Msz_le_n' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Msz_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Rof_gt_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.ThmA3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.ThmA3norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Z_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.Zin_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.adm_quota' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.adm_two_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.alphan' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.big_of_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.blkF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.capRF_le_Kp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.coinP_eq_prod_col' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.colP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.condSupp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.condSupp_subprob' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.corA'_at' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.div_Aeps_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.div_split_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.emptyProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.emptyProb_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.emptyProb_eq_one_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.emptyProb_eq_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.emptyProb_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.epsn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.eventually_An_sq_le_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.eventually_big' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.eventually_epsn_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.exists_len_ge_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.exp_bound_geom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.exp_neg_one_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.four_Msz_succ_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.hitE' does not depend on any axioms
'A36W.RF.Final.instDecidablePredForallFinBoolHitE' does not depend on any axioms
'A36W.RF.Final.item3_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.length_ite_singleton' does not depend on any axioms
'A36W.RF.Final.length_rfSched_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.length_sieve_ofFn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.logb_log_two_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.massSupp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.meanSize_blkF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mean_U_close' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mean_U_isLittleO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.memProb_blkF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mem_blkF_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mem_rfMix_parts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mixCost_muP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mixCost_oneBlockMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mixCost_rfMix_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mixCost_rfMix_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.mixLawE_rfMix_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.muP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.muP_F_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.muP_cost_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.muP_hardcap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.muP_hardcap_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.muP_hardcap_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.muP_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.muP_parts_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.neg_log_alphan_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.neg_one_le_logb_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.neg_one_lt_logb_log_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.no_quota_at_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.oneBlockMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.one_le_Aeps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.one_le_An' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.one_lt_log_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.prod_frac_range' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.qCond' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.qCond_eq_condSupp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.qSlice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.qSlice_eq_massSupp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rfSched_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_all_at' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_corA'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_corA''' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_corA''_uncond' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_corA'_uncond' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_mean_437' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_mean_ingredients' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_not_common_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_shape' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_shape_433' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_shape_433_thmA3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_small_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rf_small_n_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rpow_quarter_pow_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.rpow_quarter_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.schedLawE_singletonsOf_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.shape_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.sliceMarg_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.sliceSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.sum_colP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.sum_colP_hit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.sum_emptyProb_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.sum_supp_p' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.supp_weightedTarget' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.survF' depends on axioms: [propext, Quot.sound]
'A36W.RF.Final.survF_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.survF_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.survival_le_F' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.tendsto_An' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.tendsto_An_sq_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.tendsto_alphan' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.tendsto_cost_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.tendsto_epsn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.tendsto_loglog' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.tendsto_mean_U_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.tendsto_mean_muP_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.termMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.termMean_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.thmA3_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.thmA3_iff_norm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.wU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.wU_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.wU_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.wU_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.weightedOracle_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.weightedTarget_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.withTop_add_coe_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.withTop_neg_le_of_nonneg_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Final.wslice_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.ContigPosSupp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.LogConcaveSeq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.Z_card_eq_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.Z_logConcave_of_shiftAdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.Z_rescale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.Zin_rescale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cgfX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cgfX.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cgfX_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.condProb_cyl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cond_cyl_eq_sliceProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cond_one_eq_sliceProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cond_one_feasible_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cond_zero_eq_sliceProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cond_zero_feasible_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.contigPosSupp_shiftAdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_diag' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_diag_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_eq_pair_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_of_Z_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_offDiag_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_quota_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_quota_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_row_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.covM_symm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cov_cond_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cylMass_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.cylMass_pos_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.deriv2_cgfX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.deriv2_cgfX_eq_quad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.deriv2_cgfX_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.deriv_cgfX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.deriv_cgfX_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.eq_1_1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.eq_1_2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.eq_1_5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.eq_1_5_offDiag' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.eq_1_5_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.half_offDiag_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.hasDerivAt_cgfX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.hasDerivAt_cgfX_meanX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.hasDerivAt_meanX_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.hasDerivAt_mgfX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.hasDerivAt_mgfX1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.hasDerivAt_mgfX_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.lemmaT1_both_routes' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.linX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.linX.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.linX_of_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.logConcave_shiftAdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.logConcave_shiftAdd_needs_contig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.matrix_quad_eq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.meanX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.meanX_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.meanX_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX1.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX2.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.mgfX_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.middle_bracket_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.nonpos_of_deriv2_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.offDiag_row_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.prod_tiltW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.quadForm_covM_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.quad_eq_half_offDiag' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.quad_eq_sum_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.shiftAdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.shiftAdd_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.shiftAdd_sq_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sliceMarg_quota_card_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sliceMarg_rescale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sliceProb_mul_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sliceProb_quota_card_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sliceProb_quota_zero_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sliceProb_rescale' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sliceProb_rescale_fun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sliceProb_union_cyl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sum_cyl_reindex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sum_cyl_reindex_and' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sum_offDiag_comm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.sum_offDiag_eq_two_mul_sum_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.t1_route_mg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.t1_route_mg_same_statement' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.t1_route_mg_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.tiltW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.tiltW_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.tiltW_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.tilt_law_eq_sliceProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.varX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.varX_eq_moment' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.varX_eq_quad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T1Alt.varX_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T3Stmt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.T3_abs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.EWneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.EWneg2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.EWneg2_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.EWneg_le_tvD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.EWpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.EWpos_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.EWpos_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.KLx_eq_klD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.batchWeight_nonneg'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.bern_rel_dev_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.binary_kl_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.cem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.cem_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.chernoff_rel_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.chernoff_rel_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.chernoff_rel_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.chernoff_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.chernoff_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.ext0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.fmean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.four_le_inv_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.hoeffding_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.hoeffding_fin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.hoeffding_lemma' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.hoeffding_lemma_fin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.hoeffding_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.hoeffding_subset_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.hoeffding_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.klD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.klD_cem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.klD_eq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.klD_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.kl_deriv_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.kl_hasDerivAt_fst' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.log_sq_le_sub_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.log_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.neg_part_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.neg_part_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.pb_mgf_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.pb_rel_dev' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.pinsker' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.prod_mgf_hoeffding' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.scalar_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.scalar_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.subset_bern_mgf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.subset_mgf_hoeffding' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.sum_batchWeight' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.sum_batchWeight_mul_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.sum_cem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.sum_ext0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.sum_max_rev_le_tvD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.sum_prodLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.supp_of_KLx_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.tvD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.tvD_cem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.tvD_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.tvD_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.two_point_hoeffding' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.Tools.variance_tilted_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.abs_deriv_tiltA_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.abs_pbGam3_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.abs_tiltA_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cchar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cchar_eq_exp_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cchar_eq_prod_tayFac' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.central_atom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cgfK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.coarse_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuousAt_muOfY' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuousAt_remR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuousAt_tiltOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuousAt_yOfMu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_cchar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_edgeChar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_pbAtom_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_tiltA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_tiltGam3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_tiltMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_tiltSd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_tiltVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.continuous_tiltY' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cumulants_mu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cutI_2_11' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cutI_2_17' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cutI_2_6' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cutI_2_7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cutI_2_8' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cutI_half_interiority' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.cutI_interiority' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.deriv_deriv_cgfK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.edgeChar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.edgeworth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.edgeworth_mul_tiltVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_2_11' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_2_12' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_2_13' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_2_13_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_2_14' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_2_15' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_2_15_fun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_2_16' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_Q441_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_Q441_odd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_Q441_oddzero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.eq_Q441_rem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.existsUnique_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.exists_tiltMean_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.exp_two_sqrt_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.exp_window' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_batchChar_mul_exp_int' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_continuous_gE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_edgeChar_mul_exp_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_gE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_gE_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_hasDerivAt_gE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_hasDerivAt_pow_mul_gE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_ibp_base' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_ibp_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_integrable_pow_mul_gE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_integral_batchChar_mul_exp_int' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_mom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_mom0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_mom3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.four_norm_gE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_aMu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_cgfK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_muDv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_muOfY' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_tiltA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_tiltGam3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_tiltMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_tiltOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_tiltSd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_tiltVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_tiltY' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.hasDerivAt_yOfMu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.image_tiltOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integrableOn_mean_integrand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integrableOn_tiltVar_Iic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integrableOn_tiltVar_Ioi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integrable_edgeChar_mul_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integrable_normI_integrand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integrable_rfaMaj' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integrable_tiltVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integral_batchChar_mul_exp_int' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integral_edgeChar_mul_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integral_rfaMaj' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integral_tiltSd_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integral_tiltVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.integral_tiltVar_interval' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.jacobian_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.jacobian_half'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.log_le_two_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.mAn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.mAn2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.mAn_le_mAn2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.main_term_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.marg_close' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.muDDv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.muDa' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.muDv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.muOfY' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.muOfY_mem_Ioo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.muOfY_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.muOfY_strictAntiOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.muOfY_yOfMu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.normI' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.normI_eq_integral_mean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.normI_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.normI_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.norm_batchChar_le_jordan' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.norm_cchar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.norm_cchar_sub_edgeChar_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.norm_edgeChar_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.norm_log_tayFac_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.norm_tayFac_sub_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.norm_tayFac_sub_one_le'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.norm_tayFac_sub_taylor_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.normalizer_close' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.one_le_log_of_three_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.one_sub_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.one_sub_tiltP_le_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.parent_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.parent_mass_of_T3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbAtom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbAtom_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbGam3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbPmf_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbSd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbSd_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbSd_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbSd_tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.pbVar_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.phiN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.range_tiltMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.remR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.remR_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.rfaMaj' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.rfa_cube_exp_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.rfa_main' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.rfa_poly_le_exp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.rfa_regionI' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.rfa_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.sliceMarg_eq_leaveOneOut' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.slice_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tail_atom_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tails_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tayFac' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tayFac_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tayFac_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tendsto_tiltMean_atBot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tendsto_tiltMean_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tendsto_tiltP_atBot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tendsto_tiltP_atTop' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltA_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltMean_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltMean_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltMean_strictMono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltMean_tiltOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltOf_strictMonoOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltOf_tiltMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltP_le_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltP_lt_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltP_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltP_mem_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltP_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltSd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltSd_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltSd_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltSd_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltVar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltVar_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltVar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tiltY' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tilt_condition_eq_sliceProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tilt_den_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tilt_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tilt_interior_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tilt_prod_den_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.tilt_weight' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.winW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.winW_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.win_abs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.win_endpoints' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.win_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.window_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.window_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.window_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.window_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.yOfMu' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.yOfMu_continuousOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.yOfMu_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RF.yOfMu_strictAntiOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.instances_no_group' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_RwF_asymptotic' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_RwF_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_RwF_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_least_adaptive_hardcap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_least_adaptive_hardcap_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_least_adaptive_hardcap_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_muP_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_policy_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_sharp_mean_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_sharp_mean_two_sided_ad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_sharp_mean_two_sided_ad_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_sharp_mean_two_sided_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFAttain.rf_sharp_mean_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Coins' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.Rof_one_sixtyfour' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.Rof_one_twenty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.capRF_one_twenty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.cap_realized' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.coin_law_prob' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.c₀' does not depend on any axioms
'A36W.RFCandidate.Example.frac_one_twenty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.msz_one_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.msz_one_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.sharp_range_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Example.ζ₀' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.L_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.L_bound_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.L_core' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.L_core_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Msz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Msz_le_eight_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Msz_of_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Msz_succ_eq_msz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Msz_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Rof' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Rof_eq_find' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Rof_isMax' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Rof_le_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Rof_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.Rof_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.blocks_nonempty_of_isSchedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.capRF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.capRF_le_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.capRF_small' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.coinP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.coinP_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.coinP_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.coinP_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.exists_lt_four_msz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.four_pow_le_msz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.four_sq_four_pow_le_msz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.frac' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.frac_eq_of_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.frac_le_quarter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.frac_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.frac_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.frac_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.frac_zero_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.isSchedule_map_singleton' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.isSchedule_rfSched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.isSchedule_sieve' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.isSchedule_singletonsOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.isSchedule_terminal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.labelList' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.labelList_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.labelList_nodup' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.labelList_sorted' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.labelList_toFinset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.length_rfSched_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.length_sieve_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.length_singletonsOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.length_terminal_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.log_Msz_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.log_Msz_le_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.log_msz_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.log_msz_le_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_msz_add_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_msz_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_msz_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_msz_le_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_msz_le_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_msz_succ_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_msz_two_sided' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_msz_zero_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_sqrt_two_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.logb_two_five_lt_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_div_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_ge_four_a_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_ratio_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_sq_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_succ_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_succ_lt_two_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.msz_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix_KLx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix_caps' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix_caps_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix_execMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix_law_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix_length_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix_mixCost_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfMix_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfSched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rfSched_blocks_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rf_ladder' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rf_ladder_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rf_theoremA_fair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.rf_theoremA_ops' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.sieve' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.sieve_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.sieve_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.singletonsOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.sqrt_two_pow_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.terminal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFCandidate.weightedTarget_pos_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.coinP_perm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.coinPerm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.isSchedule_singletons_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.mixLawE_relabelMix_expand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.rfMix_law_eq_relabel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.rfSched_perm_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.schedLawE_append_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.schedLawE_singletons_illegal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.schedLawE_singletons_perm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.sieve_perm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.singletonsOf_map_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.RFMixLaw.terminal_perm_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.ReservoirFacts.FB2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.ReservoirFacts.FB2_general' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.ReservoirFacts.weightedTarget_p_eq_sliceProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.ReservoirFacts.weightedTarget_symB_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLcond' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLcond_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLcond_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLx_Qbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLx_Qbar_Gr_eq_Phi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLx_Qbar_Wg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLx_Qbar_eq_of_orbits' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLx_Qbar_eq_sigKLx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLx_Qbar_eq_top_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.KLx_Qbar_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Q4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar_eq_inv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar_eq_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar_isProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar_permWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Qbar_pos_of_massOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Wg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Wg_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Wg_indW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Wg_isGroupSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Wg_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.Wg_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.balanced_KLx_Qbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.balanced_KLx_Qbar_real' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.balanced_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.card_zeros_add_sig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.condTermX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.cyc3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.exists_Gr_of_aCnt_sig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.exists_Wg_of_sig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.fx4_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.fxA4' depends on axioms: [propext, Quot.sound]
'A36W.SigChain.gibbs_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.gibbs_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.isGroupSet_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.massOn_Qbar_of_stable' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.massOn_Qbar_orbit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.massOn_Qbar_orbitW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.massOn_p_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.massOn_pos_of_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.mem_Wg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.mem_orbitW_Gr_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.mem_orbitW_Wg_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.mem_sigClass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.mem_sigSupp_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.mixLawE_relabelMix_eq_Qbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.mul_log_div_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.mul_log_div_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.nonvac_top_case' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitKL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitKL_Wg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitKL_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitKL_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitW_Wg_eq_filter_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitW_Wg_eq_sigClass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitW_univ_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbit_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbit_subset_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitsOf_Wg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.orbitsOf_balanced' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.p_div_massOn_orbitW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.permWord_mem_orbitW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.qv_Qbar_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.relPol_outBy_eq_Qbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.relabel_chain_rule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.relabel_chain_rule_Wg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.relabel_chain_rule_ext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.relabel_chain_rule_head' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.relabel_chain_rule_head_ext' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.relabel_top_case' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.remark_one_group_subgroup' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.remark_one_group_subgroup_tilt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.remark_proper_subgroup' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.remark_subgroup_can_suffice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.remark_tilt_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sig' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigClass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigClass_indW_eq_cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigClass_injOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigClass_subset_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigKL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigKLx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigMass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigMass_Qbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sigSupp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sig_indW_false' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sig_indW_true' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sig_permWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sum_Qbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sum_massOn_Q' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sum_massOn_p' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sum_mul_log_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sum_orbitsOf_Wg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sum_sigMass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.sum_sigMass_p' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.symA4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.symA4_eq_symOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.symm_mem_Wg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.twoW_Wg_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.w1010' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SigChain.weightedTarget_Wg_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SliceExportsNV.oneStepVar_ge_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SliceExportsNV.oneStepVar_instance_bottom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SliceExportsNV.oneStepVar_instance_strict' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SliceExportsNV.oneStepVar_instance_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SliceExportsNV.sliceCov_instance4_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SliceExportsNV.sliceCov_instance_values' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SliceExportsNV.sliceCov_neg_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.SliceExportsNV.sliceCov_neg_instance4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TC.chain_rule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TC.tc_le_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TC.tc_le_inv_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TC.tc_le_of_varBound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.JMJ_le_vv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.avgBlockTC_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.avgBlockTC_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.avgBlockTC_ge'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.avgBlockTC_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.blockLaw_TC_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.blockLaw_incr_sq_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.blockLaw_step_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.blockLaw_varLower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.condBlockLaw_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.decrement_V' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.kl_junk_not_pinsker' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.labProb_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.perRound_HL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.perRound_HL_example' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.residual_quota_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.root_JMJ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.root_vv_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.root_vv_ge_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.sum_L_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.sum_card_mul_card_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.sum_inv_telescope' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.sum_labProb_mul_sum_blockLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.sum_marg_mul_one_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.sum_sliceProb_blockL_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.tc_ge_of_varLower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.two_sq_le_kl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.two_sq_le_klterm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TCLower.two_sum_incr_sq_le_tc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.BW49NA' depends on axioms: [propext, Quot.sound]
'A36W.TGCert.EprodQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.EprodQ_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.FNA_ge_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.FNA_le_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.Fstar_ge_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.Fstar_le_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.GG31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.GQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.GQ.eq_def' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.GQ_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.LW31a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.LW31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.LW49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.LW49NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.MNAW49NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.MNA_eq_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.MW31a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.MW31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.MW49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.Mstar_eq_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.NS' does not depend on any axioms
'A36W.TGCert.PwQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.PwQ_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.Pw_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.RcQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.Rc_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.UW31a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.UW31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.UW49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.UW49NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W31a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W31a_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W31a_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W31a_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W31b_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W31b_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W31b_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W49NA_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W49_FNA_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W49_Fstar_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W49_beats_every_predrawn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W49_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W49_factor_2358' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.W49_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.ZQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.ZQ_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.aAQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.aAQ_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.aBQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.aBQ_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.aXQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.aX_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.actOf' does not depend on any axioms
'A36W.TGCert.actsX_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.bXQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.bX_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.binQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.binQ_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.card_compl_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.chainE_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.chainQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.clampC' depends on axioms: [propext]
'A36W.TGCert.clampC_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.dec' does not depend on any axioms
'A36W.TGCert.dec_inj' depends on axioms: [propext]
'A36W.TGCert.dec_nextX' depends on axioms: [propext]
'A36W.TGCert.dec_rootX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.dec_termX' depends on axioms: [propext]
'A36W.TGCert.errQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.exists_coe_of_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.exists_coe_of_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.exp_mem_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.extF_tabOf_act' depends on axioms: [propext, Quot.sound]
'A36W.TGCert.extF_tabOf_last' depends on axioms: [propext, Quot.sound]
'A36W.TGCert.fW31a' depends on axioms: [propext]
'A36W.TGCert.fW31b' depends on axioms: [propext]
'A36W.TGCert.fW49' depends on axioms: [propext]
'A36W.TGCert.forall_SigR3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.hk_222' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.hk_333' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.hullNA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.hullNA_eq_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.hullPt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.hullPt_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.hullPt_eq_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.hullPt_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.indQ' depends on axioms: [propext, Quot.sound]
'A36W.TGCert.ind_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.lam2_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.lam4_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.lawD_eq_polE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.le_log_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.lnGhiG31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.lnGloG31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.loW31a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.loW31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.loW49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.loW49NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.log_le_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.mix_capAS_qv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.nextN' does not depend on any axioms
'A36W.TGCert.objNA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.obj_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.polE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.polE.eq_def' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.polE_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.polQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.polQ.eq_def' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qD_tabOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qNW49NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qSW49NA_1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qSW49NA_2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qSW49NA_3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qSW49NA_4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qS_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qS_eq_of' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qcombNA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qcombQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qhW31a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qhW31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qhW49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.qhW49NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.recQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.recQ.eq_def' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.recR_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.recV_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.rootN' does not depend on any axioms
'A36W.TGCert.rr_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.sig0W49NA' does not depend on any axioms
'A36W.TGCert.sigOK3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.sigOK3_decidable' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.sigW49NA' depends on axioms: [propext]
'A36W.TGCert.stepQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.sum_KX_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.sum_lawD_polE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.sup'_actsX_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.sup_cast_rat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.tabOf' depends on axioms: [propext]
'A36W.TGCert.tabOf_avail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.tabOf_mem_Dr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.tabW31a_1' does not depend on any axioms
'A36W.TGCert.tabW31a_2' does not depend on any axioms
'A36W.TGCert.tabW31b_1' does not depend on any axioms
'A36W.TGCert.tabW31b_2' does not depend on any axioms
'A36W.TGCert.tabW31b_3' does not depend on any axioms
'A36W.TGCert.tabW49_1' does not depend on any axioms
'A36W.TGCert.tabW49_2' does not depend on any axioms
'A36W.TGCert.taylorQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.thW31a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.thW31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.thW49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.thW49NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.thW49_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.thW49_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.upW31a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.upW31b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.upW49' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.upW49NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.wtQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert.wtQ_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Dsub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Dsub_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Fstar_le_Fsub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Fsub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Fsub_bdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Fsub_ge_of_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Fsub_ge_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Fsub_le_Phi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Fsub_le_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Msub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Msub_eq_of_cert' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Msub_le_sepR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Phi_nonneg_hullSub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.SL2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.SL4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.UAIndep' depends on axioms: [propext]
'A36W.TGCert2.Vsub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.Vsub_sub_Vr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_Fsub_bracket_lam2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_Fsub_bracket_lam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_Msub_exact_lam2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_Msub_exact_lam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_gap_lam2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_gap_lam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_lower_lam2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_lower_lam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_no_uA_indep_attains_lam2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_no_uA_indep_attains_lam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_uA_needed_lam2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_uA_needed_lam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_upper_lam2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_upper_lam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_witness_lam2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.W43_witness_lam4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.actsAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.actsAt_image' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.actsAt_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.fullQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.fullTab_UAIndep' depends on axioms: [propext]
'A36W.TGCert2.fullTab_mem_Dsub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.gL2' depends on axioms: [propext]
'A36W.TGCert2.gL4' depends on axioms: [propext]
'A36W.TGCert2.hullSub_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.jkey' does not depend on any axioms
'A36W.TGCert2.jkeyN' does not depend on any axioms
'A36W.TGCert2.jkeyN_dec' does not depend on any axioms
'A36W.TGCert2.loL2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.loL4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.mem_Dsub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.mem_Vsub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.mem_actsAt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.mix_sub_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.polE_le_recV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.qhL2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.qhL4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.secMaxQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.secQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.sepQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.sepR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.sepR.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.sepR_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.sep_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.subKLSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.subKLSet_sInf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.sub_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.sup'_actsAt_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.tabOf_uaF_UAIndep' depends on axioms: [propext]
'A36W.TGCert2.tabOf_uaF_mem_Dsub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.thL2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.thL2_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.thL2_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.thL4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.thL4_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.thL4_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.uaF' does not depend on any axioms
'A36W.TGCert2.uaL2_1' does not depend on any axioms
'A36W.TGCert2.uaL2_2' does not depend on any axioms
'A36W.TGCert2.uaL4_1' does not depend on any axioms
'A36W.TGCert2.uaL4_2' does not depend on any axioms
'A36W.TGCert2.ua_rep' depends on axioms: [propext]
'A36W.TGCert2.ua_witness' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.upL2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.upL4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCert2.value_tab_cast' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.W49_rule_beats_every_predrawn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.W49rule' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.W49rule_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.Ybar_permHist_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.compB_image_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.compB_relPol_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.depth_permHist' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.image_inter_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGCertRule.image_sdiff_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.A3_isGreatest' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.IsFlow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.IsSel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.K7_abstract' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.bregman' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.convex_posW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.curS' does not depend on any axioms
'A36W.TGMdp.curS_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.curS_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.dOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.dOf_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.dOf_pos_imp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.exists_sel' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.exists_unique_min' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.extD' does not depend on any axioms
'A36W.TGMdp.extD_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.extD_snoc_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.extD_snoc_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.first_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.flowD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.flowH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.flow_le_recV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.flow_markov' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.flow_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.flow_mix_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.flow_step_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.gradPair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.greedy' does not depend on any axioms
'A36W.TGMdp.greedy_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.histLaw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.histLaw_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.histLaw_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.histLaw_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.hist_le_recV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.isFlow_flowD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.isFlow_flowH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawD_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawD_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawD_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawD_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawR_eq_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawR_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.lawR_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.log_one_add_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.margJ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.margJ_flowD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.margJ_mul_dOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.mixW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.mixW_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.mixW_pos_imp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB_continuousOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB_lt_of_lt_of_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB_lt_of_one_le_of_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB_root_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiB_roots_exist' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.phiR_strictConvexOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.posW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.recV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.recV_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.recV_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.s_bracket_hi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.s_bracket_lo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.share_bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.sum_dOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.sum_lawD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.sum_mixW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.sum_prod_marg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.sum_prod_rules' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.term_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGMdp.term_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Avail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Cmp' does not depend on any axioms
'A36W.TGRed.Crec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Crec_le_pathFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Crec_le_pathH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Crec_of_M_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Crec_one_eq_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Crec_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Crec_succ_ne_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Crec_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Crec_zero_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Dr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Dr_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Gr_isGroupSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Gr_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K1a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K1a_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K1b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K1c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2a_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2a_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2a_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2b_NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2b_RAND' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2b_RAND_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2c_Fstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K2c_NA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K3' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K3_hull' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K3_mixture' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K3_step1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K3_step1_cond' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K3_step5' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K4a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K4a_Mstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K4a_hat' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K4a_hat_Mstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K4b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K4c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K4c_hull' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K5_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K5_sandwich' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K5_success' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K5_success_outLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K6_hull' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K6a' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K6a_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K6b' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K6c' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K6c_lower' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K6c_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K6d' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.K7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.KC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.KC_full_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.KC_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.KLx_eq_klFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.KLx_unfold' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.KX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.KX_ne_zero_m' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.KX_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.MNA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.MNA.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.MX' does not depend on any axioms
'A36W.TGRed.MX_Ybar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.MX_termX' depends on axioms: [propext]
'A36W.TGRed.Mstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Nw' does not depend on any axioms
'A36W.TGRed.Phi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.PhiG' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.PhiG_of_not_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.PhiG_of_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_decomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_eq_orbit_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_eq_phiR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_ge_neg_log' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_mix_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_of_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_policy_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Phi_two_P' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Pw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Pw_eq_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Pw_eq_sum_cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Pw_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Pw_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Rc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Rc.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Rc_eq_zero_of_MX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Rc_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Rc_termX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.SigR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.SigR_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.SigR_realised' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ttgt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ttgt_eq_tWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ttgt_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.VS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.VS_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.VS_off' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Vr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Vr_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Vr_off' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Wc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Wc_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.XS' does not depend on any axioms
'A36W.TGRed.Ybar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ybar_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ybar_cons_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ybar_eq_termX_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ybar_illegal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ybar_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ybar_m' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ybar_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.Ztot_pos'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.aCnt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.aCnt_mem_Wc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.aCnt_permWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.aX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.aX_bot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.aX_leg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.aX_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.abs_expA_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.abs_pathSum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.actsX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.actsX_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.ae_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.avail_extF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.avail_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.bX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.bX_bot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.bX_leg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.bX_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.batchLaw_root_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.blockLaw_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.blockProd_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.blockTC_empty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.blockTC_nonneg_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.blockTC_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.bmin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.bmin_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.botX' depends on axioms: [propext]
'A36W.TGRed.cKL' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.cKL_zero_batch' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.capAS_realP_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.capAS_unit_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.capKLSetAS_bdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.card_cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.card_filter_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.card_filter_compl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.card_le_n' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.card_onesSet_child_A' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.card_sdiff_le_compl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.card_wordOnes_split' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.chainE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.chainE_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.cl' depends on axioms: [propext]
'A36W.TGRed.cl_fin_val' depends on axioms: [propext]
'A36W.TGRed.cl_inj' depends on axioms: [propext]
'A36W.TGRed.cl_val_of_le' depends on axioms: [propext]
'A36W.TGRed.cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.cls_eq_empty_of_not_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.cls_nonempty' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.committed_univ_of_size_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compB' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compB_realT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compB_val' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compSeq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compSeq_cons' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compSeq_length' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compSeq_mem_SigR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compSeq_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.compSeq_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.const_on_cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.convex_coord_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.convex_coord_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.convex_lin_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.counts_child' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.crTerm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.detKLSetAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.detKLSetAS_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.doneBy_eq_margJ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.doneBy_le_one_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.eq_outBits_of_size_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.exact_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.exists_Gr_of_aCnt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.exists_Gr_of_compSeq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.exists_fun_of_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_const_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_markov' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_succ_expand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_succ_of_size_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_succ_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_zero_expand' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expA_zero_fun' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expBnd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.expBnd_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.extF' does not depend on any axioms
'A36W.TGRed.extF_fullTab' depends on axioms: [Quot.sound]
'A36W.TGRed.flowP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.flowP_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.frontier_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.fullSchedule_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.fullTab' does not depend on any axioms
'A36W.TGRed.fullTab_mem_Dr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.fullX' does not depend on any axioms
'A36W.TGRed.fullX_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.full_isMax' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.fxA3' depends on axioms: [propext, Quot.sound]
'A36W.TGRed.fxU3' depends on axioms: [propext, Quot.sound]
'A36W.TGRed.fxU3_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.fx_Vset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.fx_law' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.fx_vals' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.gibbs' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.greedyT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.greedyT_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.greedyT_value' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.histFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.histFrom_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.histFrom_of_size_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.histFrom_shift' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.histFrom_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.histFrom_wfe' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.histFrom_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.histT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.hull_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.hull_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.hull_realised' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.hull_sOf_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.incM' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.incM_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.indW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.indW_wordOnes' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.intExpA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.intExpA_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.intExpA_const_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.intExpA_ofTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.intExpA_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.integrable_expA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.integrable_pathH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.invariant_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.isFlow_flowP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.klFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.klFrom_eq_pathFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.lawD_last_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.le_n_of_mem_Wc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.le_sum_of_mem_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.legX' depends on axioms: [propext]
'A36W.TGRed.legX_inj' depends on axioms: [propext]
'A36W.TGRed.lin_le_Mstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.listsLE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.log_sum_aux' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.log_sum_eq_of_const' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.log_sum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.log_sum_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.log_term_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.log_term_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.margJ_flowP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.margJ_realP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.marg_fx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mass_add_incM' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.measurableSet_image_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.measurableSet_seed_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.measurable_expA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.measurable_pathSum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_Dr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_SigR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_VS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_Vr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_Vset_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_actsX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mem_listsLE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mixLawE_mixOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mixLawE_nonneg_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mixOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mixTrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mixTreesPMF' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.mixTrees_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.naKLSet' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.naKLSet_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.nextX' depends on axioms: [propext]
'A36W.TGRed.nextX_bot' depends on axioms: [propext]
'A36W.TGRed.nextX_leg' depends on axioms: [propext]
'A36W.TGRed.nextX_m' depends on axioms: [propext]
'A36W.TGRed.no_latent_peeking' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.nonvac_K2a_strict' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.nonvac_K5_finite' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.nonvac_K5_finite_smallest' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.nonvac_smallest' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.nzComp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.one_block_mem_SigR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.orbitW_Gr_eq_cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.orbitsOf_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.outBy_child_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.outBy_eq_expA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.outBy_nonneg_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.outBy_pos_of_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.outBy_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.p_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.p_on_cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.p_pos_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathBnd' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathBnd_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathFrom_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathFrom_of_prefMass_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathFrom_of_size_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathFrom_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathH_eq_pathFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathH_eq_sum_pathSum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathH_greedyT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathSum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.pathSum_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.permWord_mem_cls_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.permWord_permWord_symm'' depends on axioms: [propext, Quot.sound]
'A36W.TGRed.permWord_symm_permWord'' depends on axioms: [propext, Quot.sound]
'A36W.TGRed.piO_one_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.prefMass_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qD_fullTab_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qD_mem_Vr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qD_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qS_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qS_one_block_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.quota_toNat_le_k' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_comp_permWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_eq_margJ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_eq_zero_of_not_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_le_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_mem_hull' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_mixLawE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_pos_of_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_realP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.qv_relPol' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.realP' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.realT' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.realT_full_act_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.realT_full_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.recR' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relPol' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relPol_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relPol_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relPol_invariant' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relPol_outBy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relPol_tree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relabel_capFrom_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relabel_outBy_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.relabel_outBy_exact'' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.rootX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.row_done' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.row_illegal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.row_legal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.row_tree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sInf_le_sInf_of_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sOf_le_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sOf_qv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.schedE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.schedE_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.schedE_markov' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.schedE_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.schedLawE_eq_schedE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.schedOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.schedOf_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_KC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_KX' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_KX_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_Nw_eq_Z' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_Pw' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_Ttgt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_agrees_fiber_gen' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_blockLaw_counts' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_blockLaw_counts_ennreal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_cls' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_cls_permWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_filter_and_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_half_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_lawD_Rc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_lawD_last_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_log_decomp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_log_ge_tangent' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_parts_wt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_powerset_split_nsmul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sum_univ_permWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.sup_RAND_eq_Mstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.supp_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.symOn_compl_sub_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.symOn_sub_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.symm_mem_Gr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.tWord' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.termX' depends on axioms: [propext]
'A36W.TGRed.termX_inj' depends on axioms: [propext]
'A36W.TGRed.twoW_comp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.twoW_one_fx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.value_qD' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.wordOnes_indW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.wordOnes_outBits' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRed.zeroC' depends on axioms: [propext]
'A36W.TGRed.zeroC_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.Admissible' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.Completes' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.CompletesH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.Pex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.Pex_at0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.Pex_at1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.Pex_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.ValidBracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.W01' depends on axioms: [propext, Quot.sound]
'A36W.TGRem.W2vi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.W2vi_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.W2vi_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.W2vi_twoW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.Z_congr_of_map_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.abs_le_sqrt_gex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.admissible_point' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.admissible_seg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.appK_sStar_mem' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.atom_isGreatest' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.atom_le_cpSucc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.atom_le_cpSuccH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.atom_le_cpSucc_needs_completion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.atom_le_mix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.atom_le_succCount_of_cp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.binPMF_zero_size' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.bracket_width_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cRoot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cRoot_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.completes_fullPol' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.completes_of_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.completes_profPol' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.completes_succ_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.completes_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.convex_segC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSucc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSuccH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSuccH_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSucc_eq_atom_of_full' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSucc_eq_cpSuccH' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSucc_eq_one_of_boundary' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSucc_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSucc_profPol' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSucc_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.cpSucc_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.dirv' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.eventually_le_cRoot' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.fullPol' does not depend on any axioms
'A36W.TGRem.gex' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.gex_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.gex_isTheta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.gex_le_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.gex_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.gradPair_qt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.halfWidth' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.halfWidth_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.halfWidth_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.halfWidth_expansion_appK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.halfWidth_isBigO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.halfWidth_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.halfwidth_ge_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.halfwidth_not_isLittleO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.hasDerivAt_phiR_qt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.infl_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.infl_eq_of_groups' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.infl_eq_one_of_card_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.infl_twoW_groups' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.inv_one_add_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.inv_succ_le_cpSucc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.inv_yMinus_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.inv_yPlus_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.isLittleO_id_sqrt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.k7_halfwidth_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.k7hi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.k7hiU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.k7lo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.killK_eq_binPMF_oracle_marg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.le_yMinus' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.map_erase_eq_of_map_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.map_val_eq_cons_erase' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.neg_log_cpSucc_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.no_uniform_littleO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.not_completes_noRounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.oracle_block_count_eq_killK' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.phiB_one_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.phiB_taylor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.phiR_qstar_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.phiR_qstar_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.phiR_qt_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.phiR_qt_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.profPol' does not depend on any axioms
'A36W.TGRem.qstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qstar_at0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qstar_at1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qt_affine' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qt_at0' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qt_at1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qt_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qt_off' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qt_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.qt_zero_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.root_near_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.sOf_qstar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.sOf_qt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.sOf_qt_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.sOf_shift_isTheta' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.segC' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.sliceMarg_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.sq_lt_of_abs_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.sqrt_gex_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.sum_W01' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.twoW_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.two_le_card_inter' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.validBracket_k7' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.validBracket_k7U' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yMinus' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yMinus_isBigO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yMinus_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yMinus_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yPlus' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yPlus_isBigO' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yPlus_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yPlus_sub_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yPlus_unique' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.TGRem.yRoots_spec' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.W5.KL_display' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.W5.QA_eq_marginal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.W5.pA_eq_marginal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.W5.sJ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.W5.sJ_depends_on_xA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.W5.sJ_eq_slice_mass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.W5.sJ_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WACosts.cK_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WACosts.cTerm_shift_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WACosts.summable_cTerm' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.G_eq_wBellman' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.G_illegal_both' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.G_root_le_env' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.G_root_le_env288' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.WA_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.WA_policy_bites' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.cK_288_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.cK_288_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corA_KLx_ge_every_r' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corA_KLx_ge_of_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corA_KLx_ge_of_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corA_KLx_ge_outLim_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corA_KLx_ge_outLim_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corA_KLx_ge_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corA_bites' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corA_rounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corA_rounds_outLim_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corA_rounds_outLim_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corB_execMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corC_LFad' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corC_execMean' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corC_rounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corC_rounds_outLim_capAS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.corC_rounds_outLim_capEvery' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.execMean_ge_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.nonvacuity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAFinal.policy_le_wBellman' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAInst.G_not_count_function' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAInst.WA_envelope' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAInst.WA_fails_at_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAMixMean.LFgen_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WAMixMean.mixCost_ge_of_KLx' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.Pcoin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.Pcoin_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.Pcoin_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.UV_sched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.Uone' depends on axioms: [propext, Quot.sound]
'A36W.WC.Upre' depends on axioms: [propext, Quot.sound]
'A36W.WC.Upre_sched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.Utwo' depends on axioms: [propext, Quot.sound]
'A36W.WC.Vcont' depends on axioms: [propext, Quot.sound]
'A36W.WC.atDepth_two_evt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.bMinus' depends on axioms: [propext, Quot.sound]
'A36W.WC.bMinus.congr_simp' depends on axioms: [propext, Quot.sound]
'A36W.WC.bPlus' depends on axioms: [propext, Quot.sound]
'A36W.WC.bPlus.congr_simp' depends on axioms: [propext, Quot.sound]
'A36W.WC.evt' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.hOne' depends on axioms: [propext, Quot.sound]
'A36W.WC.hZero' depends on axioms: [propext, Quot.sound]
'A36W.WC.i0' depends on axioms: [propext, Quot.sound]
'A36W.WC.i0.congr_simp' depends on axioms: [propext, Quot.sound]
'A36W.WC.i0_ne_i1' depends on axioms: [propext, Quot.sound]
'A36W.WC.i0_ne_i2' depends on axioms: [propext, Quot.sound]
'A36W.WC.i1' depends on axioms: [propext, Quot.sound]
'A36W.WC.i1.congr_simp' depends on axioms: [propext, Quot.sound]
'A36W.WC.i1_ne_i2' depends on axioms: [propext, Quot.sound]
'A36W.WC.i2' depends on axioms: [propext, Quot.sound]
'A36W.WC.i2.congr_simp' depends on axioms: [propext, Quot.sound]
'A36W.WC.late_draw_eq_mixLawE' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.late_draw_two_stage' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.marg_o4_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.marg_o4_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.mixPolicy_act_value_blind' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.mixture_prefix_marginal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.o4' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.pair_inter_remaining' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.pair_ne_single' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.pathW_Uone' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.pathW_Utwo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.posterior_eq_prior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.posterior_ne_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.posterior_ne_prior_instance' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.posterior_weights' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.powerset_single' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.predrawn_depth2_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.prefix_marginal' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.remaining_depth_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.schedLawE_append_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.schedTree_act_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.schedTree_depth2_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.single_inter_remaining' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.size_nil_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.sum_prod_coin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_act_deep' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_act_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_act_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_act_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_act_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_capFrom' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_depth2' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_ne_mixPolicy_tree' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_outside_predrawn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.valTree_outside_predrawn_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WC.x11' depends on axioms: [propext]
'A36W.WN.AN' depends on axioms: [propext, Quot.sound]
'A36W.WN.ANc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.FB_fails' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.F_strict' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.QN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.QN_eq_path' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.QN_xa' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.QN_xb' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.QN_xc' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.UN' depends on axioms: [propext, Quot.sound]
'A36W.WN.VN_sched' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.c_eq_QA' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.c_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.condKL_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.hk42' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.invariant_symOn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.ladN' depends on axioms: [propext, Quot.sound]
'A36W.WN.legal_h1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.legal_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.margN_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.marg_h1' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.massOn_QN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.massOn_tN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.mem_supp_weighted' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.oN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.orbit_eq_residualSlice' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.orbit_xa' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.relabelled_eq_Qbar' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.relabelled_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.shape_term_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.slice_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.tN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.tN_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.tN_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.unrelabelled_FU' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.unrelabelled_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.unrelabelled_not_uniform' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.wN' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.wN_B' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.wN_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.xa' depends on axioms: [propext]
'A36W.WN.xa_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WN.xb' depends on axioms: [propext]
'A36W.WN.xc' depends on axioms: [propext]
'A36W.WS.II_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.avgBlockTC_ge'_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.avgBlockTC_ge_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.blockLaw_TC_le_III_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.blockLaw_step_III_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.blockLaw_varBound_III_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.c_sharp_ge_c_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.decrement_V_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.decrement_V_sharp_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.decrement_V_sharp_rootMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.infl_mem_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.infl_quota_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.kappa_div_le_floor_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.odds_cross' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.odds_window' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.oneStepVar_eq_cov_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.oneStepVar_eq_infl_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.oneStepVar_ge_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.oneStepVar_ge_vj' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.oneStepVar_identities' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.oneStepVar_le_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.quad_floor' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.rootMin' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.rootMin_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.rootMin_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.root_floor_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.sharp_lower_attained' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.sharp_upper_attained' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.sum_erase_ite' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.sum_sliceProb_blockL_ge_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.vv_ge_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.vv_ge_sharp_div' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.wHi' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.WS.wLo' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Z_logConcave' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Z_logConcave_strict' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.Z_logConcave_strict_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.agrees_histAlong_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.agrees_histAlong_nil_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.bernoulli_factor_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.bernoulli_factor_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.bernoulli_hoeffding' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.blockLaw_M' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.blockLaw_TC_le_III' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.blockLaw_TC_le_IV' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.blockLaw_pmass' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.blockLaw_varLHS' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.blocksIn_iff_pairwise' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.exp_add_le_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.exp_neg_le_mass_outLim' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.histAlong_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.histAlong_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.infl_ge_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.infl_ge_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.infl_le_paper' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.infl_le_sharp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.infl_ratio' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.klF_eq_neg_log_of_eq_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.margUnit_weightedOracle' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.norm_batchChar_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.norm_factor_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.oneStepVar_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.oneStepVar_eq_zero_off_interior' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.oneStepVar_ge' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.oneStepVar_ge_all' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.oneStepVar_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.oneStepVar_le_of_weight_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.pathW_append' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.pathW_congr' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.prod_indicator_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.prod_one_sub_indicator_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.schedLawE_eq_pathW' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceCov_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceCov_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceCov_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceMarg_eq_of_weight_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceMarg_quota_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceNCD_down' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceNCD_down_pos_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceNCD_down_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceNCD_down_supp_needs_subset' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceNCD_up' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceNCD_up_pos_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceNCD_up_supp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceNCD_with_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceProb_eq_zero_of_card_ne' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sliceVar_card_inter_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.slice_linStat_eq_zero_of_coeff_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.slice_subGaussian' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.slice_tail' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sum_infl' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sum_schedLawE_agrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sum_schedLawE_agrees_of_blocksIn' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sum_schedLawE_prefix' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sum_schedLawE_prefix_nil' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sum_schedLawE_univ' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sum_sliceProb_exp_le_of_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sum_sliceProb_exp_le_of_nonpos' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sum_sliceProb_mul_prod_compl_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.sum_sliceProb_mul_prod_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.tower_le_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.weightedTarget.congr_simp' depends on axioms: [propext, Classical.choice, Quot.sound]
'A36W.weighted_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.CapV2.agfv_apb_claim_C08_all_policy' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.CapV2.agfv_apb_seed_envelope' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.CapV2.agfv_apb_seed_succWithinOf_le_GrRec' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.FullSchedule' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.H1' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.MB.agfv_mb_claim_C08_mean_bridge_closed' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_F_numeric' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_GrRec_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_GrRec_one_le_atom' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_GrRec_zero_size' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_S_numeric' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_T' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_T_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_T_cs' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_atom_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_atom_sq_id' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_cheb_atom' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_claim_C08_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_cutoff' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_step_regimeF' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_step_regimeS' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_c08s_uniform_atom' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_schedSucc_eq_succCount' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_succMass_eq_snOf' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.agfv_sum_batchProb_powersetCard' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.dSched' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGF.killK' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFCert.Hopt_65536_gt' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFCert.Hopt_65536_gt_two_Fopt' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFCert.Hopt_family_lb' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFCert.S2_le_five_thirds' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFCert.log_le_Hcal' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.H1_increment' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.HSum_eq_log_choose' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.Hopt_ge_three_of_schedIneq' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.Hopt_ge_three_unfolded' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.SI1' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.SI2' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.aSched' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.bbSched' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.bbSched_add_two_aSched_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.binEnt_jensen_gap' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.dSched_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.jensen_gap_mid' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.klSum_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.perBatch_ineq' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.schedLaw_eq_pathProb' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.second_moment_std' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.single_block_Vset' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFH.sq_aSched_sub_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFPot.Fopt_le_eleven' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFPot.kappaTot_replicate_one_append' depends on axioms: [propext, Classical.choice, Quot.sound]
'AGFPot.lossSched_rcProfile_le_rcBudget' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.FiniteKL.envelope_bound_exact_start' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.FiniteKL.jensen_chain_exact_start' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.FiniteKL.jensen_step_chain' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.FiniteKL.pinsker' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.FiniteKL.pullB_tilde' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.FiniteKL.pullback_telescope' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.FiniteKL.sum_by_parts_kol' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.ForcedJump.forced_jump' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.GammaBinomial.P7' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.Icc_subset_Sstar_of_rad' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.Sstar_n_mono' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.ae_mem_iUnion_Sstar_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.ae_mem_limsup' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.const_lt_half' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.etaInf_le_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.incl_ge_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.log_two_div_log_lt_half_iff' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.mem_Sstar_of_approx' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.metricFact_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.not_eventually_mass_le_of_le_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.one_lt_volume_Sstar_example' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.rem_mixf_incl_ge_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.rem_mixf_incl_lt_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.rem_mixf_limit_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.rem_mixf_limit_four_measure' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.tendsto_atomLaw_Sstar_of_metric' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.tendsto_atomMass' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.tendsto_atomMass_Sstar_fixed' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.tendsto_atomMass_Sstar_le_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.tendsto_atomMass_Sstar_lt_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.RemMixf.tendsto_atomMass_Sstar_of_metric' depends on axioms: [propext, Classical.choice, Quot.sound]
'FSCore.TestSet.mass_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
'U7Kol.U7_kolmogorov' depends on axioms: [propext, Classical.choice, Quot.sound]
'U7Kol.U7_paper_sup' depends on axioms: [propext, Classical.choice, Quot.sound]
'U7Kol.U7_printed' depends on axioms: [propext, Classical.choice, Quot.sound]
'agfv_Fopt_le_of_leakage' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/formal_companion/lean/MANIFEST.sha256 <==
cd5d3711c5049d24e1ed54640cf94a9bf707a4a977e7d96bb1d2a21bf831fe0b  DECLARATIONS.txt
995765e3652e31845fbe20219295403ac6ae129690bc04169386e20d4be74c47  EXPECTED_AXIOMS.txt
6831b53bc5e1a670c2ff4e9847221b7bfdbd92c4fd16b713cda548e4be7bdc6b  EXPECTED_SUMMARY.txt
63ec93aa88352ee78e699a884ca87b376a8a229b0cf8309a9fbd8596837c74ad  README.md
fa02cf1458d5e1f53e86b45b4ecb5ef6d57f2e98f92bb5f578b99e7b6e1957e2  axiom_lines.awk
fb92df35743fb0d004af08caf3d1df36c92f5f004eacd25c4a73ae38a8f44b8e  axiom_report.sh
6621d26db7ef668bd7b102207343c2981923edcb8b38f50149642b46796c1ea6  exports/A36FS_Misc_ChargeMono_Exports.lean
b5662a41bc9eee1fb7e48b605661778f69f131eddc16f1b35a5fed797e82023a  exports/A36FS_Misc_DepthBound_Exports.lean
cd3c27aa6e135dec8d8b41409ac7ef862948a8d7544321b0b288a54e785a9ca9  exports/A36FS_Misc_DepthBridge_Exports.lean
3b36fa3636b645836415abf4e157db45d3d082b35616d60e97f0349b33921a9e  exports/A36FS_Misc_MixCap_Exports.lean
820db1bcf9a2df57af027216d41dfa21d6f2fd00196fd62b1793001333db27c1  exports/A36FS_Misc_ProfAllEps_Exports.lean
84524ec90d87985b527d7ec6cd45cfbd7b3cf9b17c71031dffe826285d83cde7  exports/A36FS_Misc_Thm5Case1Route_Exports.lean
4b00afa5fa07f96dc69cbbea3bc521ce3114a8f123405d5efc1ba0a17c6e605c  exports/A36FS_PrintedRoute_Checks_Exports.lean
4d756000351829dc228a1d5541106beded1bca4de4b78819a11e798059ef8955  exports/A36FS_PrintedRoute_Thm7a_Exports.lean
edc39889d652a20a0d9b200fdd96a2c326965eb1a6b0dd0bacad0dc38ac01f44  exports/A36FS_PrintedRoute_Thm7b_Exports.lean
386451929e2a7482210668497c4e19d95e3ef03962b3f3228e1fe8c3fa44b4d2  exports/A36FS_PrintedRoute_Thm7cRate_Exports.lean
7a83b062e83137cb72245c97cb90c20767d5a9f0c3405607557b888efeb366d4  exports/A36FS_PrintedRoute_Thm7c_Exports.lean
c85c06f30717121c7a0072d46ae1f591b8e066247903f4b6947e0172396a86e8  exports/A36FS_X0_Exports.lean
e5d2cfabc8e7d5bd361002fee451aa4c02684bf6e174c5af472472edcccf94af  exports/A36PV_CitedUnlisted_Exports.lean
5ae639132f3a37d07c056a71eb0fc8ca3b39d922e62ce21230eecbfeadf7a334  exports/A36PV_RouteLemmas_Exports.lean
400f1871864d98df0af80efa56ebc257539205b6570f74f4acab58c54c62887e  exports/A36RW_AltPerm_Remarks_Exports.lean
75dcbb695706c9f467649a7c6917698988d42388cb886afcd42e2623c00c8ef9  exports/A36RW_AppM_Exports.lean
9242790221a1b27e2dd0ee98955e19f3d04fa9a242031f0e460c138df6aed318  exports/A36RW_CW1b_Exports.lean
533f3514af0f5b6288813bf8004d08f0723fc6ca8937e27d42db0d56a45f2e1d  exports/A36RW_CW3_Exports.lean
27ed6c6f9309558aa7cba5e7218e4ef9b42994629ae2805f80e0a83ef801b0db  exports/A36RW_CW4_Exports.lean
123846694115f69ff463b446bbde7a0020d78df89da85a86bc75113c29b109e7  exports/A36RW_CW5_Exports.lean
df8bca0bd252fbca4ea13185d213b86e17b489152b2b3431f93762187294b5c4  exports/A36RW_DPI_Exports.lean
3ee07c3072eb10765900d1ba235617b44cbefe1aacb9166ca5bf747823736abe  exports/A36RW_Lemma1aZero_Exports.lean
bac3c9faa4302611227f9f2ff700f78c78773e150e78c940b2cf37af2c3b2f14  exports/A36RW_W13xReal_Exports.lean
77b628d5d7c0f7b89fef6c0e34ea00df698e73cca1f71601fb4c785a4a7fa4f4  exports/A36RW_W13x_Exports.lean
fd2346e1d61d30fcb4f330fd7dffec072dea419842c5e55e6888fc88f2ca54b6  exports/A36W_Exports.lean
8ef7778e31e12306444e8000a895a78633592c192a287c4aef2918b54f92fec9  exports/A36W_FUAssemblyCore_Exports.lean
505222d3fd71d53aa65b50d6563babc5786fa63257d84a1d669386e807905ec8  exports/A36W_FUAssembly_Exports.lean
87b1736f9d948a5d237372e670787a9575ee3965cc6d612ea65663a79921e274  exports/A36W_FUSec9_Exports.lean
acc65f781fe8ea2276be17dd2d55569fb0b6cf142f44dc9329f4443a80e5ee54  exports/A36W_FUStageA_Exports.lean
49b227e14919d758e42f00ef57e294693dee1fe253d1c88e5f984d16c88633b8  exports/A36W_FUStageB_Exports.lean
1cf3c948ec6802e686d26660924229cfb29c4ec36ecd76812a24186d523c4f42  exports/A36W_FUTable_Exports.lean
cb08d27f36d1b15b046d9c297443b5d5005f22c5aea515fc21a031c63d57b43e  exports/A36W_FUTheoremR_Exports.lean
dd9107c856b200371079827eb8f97486a0267475dd03fcd44906245b96f95d1d  exports/A36W_HLHardLength_Exports.lean
6ba3ced7594a55a64b18ec6fdcc45e536c97e590eb90af5de1530f97f8b9c027  exports/A36W_HLower_Exports.lean
71000b4463e6692ef96fcd81f9981a5d3c53dfd4d68f8b8e04f32e7a1ef6f558  exports/A36W_HUpper_Exports.lean
4e22c21340b6424ce4999106a67571d933dc6827806599d8625ce78e7bd25113  exports/A36W_Merge2_Exports.lean
b6fe9efdf50e0650a897eb53bc8c4849ece39e8d925780ae450f127c87ec68a6  exports/A36W_Merge_Exports.lean
8662ce8bff2b71867550bf0dafebd265ebb43faa0f961bc9061f4946d7100c28  exports/A36W_PV_A20_Exports.lean
3f929efb907082cae12682f283cbc2838e9ae6218aa71d0a4bae29c749a2c902  exports/A36W_PV_A23Final_Exports.lean
a35ea8def1264ae8e17503c0ab2c87c0dfc8aaf5a2dd9b5ef17a30cec308fdae  exports/A36W_PV_A23ii_Exports.lean
f236db5cacb852e562ea03ba85c35eed0bde4713690e619aaeec08f783bc1832  exports/A36W_PV_A23iiiCount_Exports.lean
57e6e980c24c1a8c9bb66ac9eb8c9cbdcb597256c23fd586c70ce2eb49a0de86  exports/A36W_PV_A23iiiGauss_Exports.lean
83a41fbb85e7b4b9f248137a17ab3bcdc99ae111cac1bf55f0337a0e2adf7768  exports/A36W_PV_A23iii_Exports.lean
8be53d5894f9b96e3ce6bbceaaee63caf23bd1c9ebf8927048552e18eb1440c1  exports/A36W_PV_Boundary_Exports.lean
582c9b8f35fed7f45642a8a10064995f965b31cd26730d9d6597c89422c15237  exports/A36W_PV_RouteJ1_Exports.lean
65b363f3e52bf993946009f4575e1de7237d0a9c0fcfff0304bbe554f986853a  exports/A36W_PV_RouteJ2_Exports.lean
8a1c901a168af5ad37caa5b20459524ebbd8aee1d69887e61d5be58ccca1cefc  exports/A36W_PV_RouteQ2_Exports.lean
f2bc221cd7018988aa7f8937308be71a7551a3a2b352079309236c31039d0df0  exports/A36W_PV_RouteQ_Exports.lean
8b2c1709fdd7f36af3c12bbb6aa2e947f50d42d5dc788d15e2d8c816f0cbd4a0  exports/A36W_PV_TGRedExtras_Exports.lean
0bf2776d7a22fe4a84510dcd333bcdb078ab80d659e9dad9da68247e2d257adc  exports/A36W_RFAttain_Exports.lean
2c96f8a733669a08cbfd6dbb670b0254baf51bb621286a6efd9b7058e36ac977  exports/A36W_RFConstruction_Exports.lean
dd330c846d3d132a16bb824d04d7daa9f67b0c3c8021541f88624e16b76e62b5  exports/A36W_RFCutIII_Exports.lean
baee89d7b02ceb246c21a773440cb6d49fcda97b073e3a3837e3fa2ce3ac1f0c  exports/A36W_RFCutII_Exports.lean
37aa49534b7efd285982044accbce252f8cef080f0c393af71107b58a42e567c  exports/A36W_RFCutI_Exports.lean
b76ef050ed5a3bd5f0df44f0cfc8c5b8ceb108d1598948dfcf75fa495c799a77  exports/A36W_RFEq318Chain_Exports.lean
fdb6c79f6d3ae9a2ae7eaa4e98f7f0bc014b4e4401d52b0973baa9d6070d06db  exports/A36W_RFLadder_Exports.lean
fb0281835227427a555f55d89532175c12d63022c20b7b54891dd200612b3a45  exports/A36W_RFLocal_Exports.lean
b89f6108452c93d2c2fc76403c8f802a44a8e8e5894ff1e635be5862fa3b057c  exports/A36W_RFMixLaw_Exports.lean
eb280d72a036f9defbac16f5a2d61a4c8e03364bf75530638cb08010f281f2b8  exports/A36W_RFNormPrinted2_Exports.lean
df8b35b5d5ee381b0732564fc289452a94d1ef84dcef86c19c30da7eb5cb1c36  exports/A36W_RFNormPrinted_Exports.lean
3ad21e390286faae3fe8f0970502ac7a3f7ec1bc105dc4e3657ffaa38c7466ed  exports/A36W_RFPrintedExtras_Exports.lean
b05bb9ee60bab9cf2d77587bb9e0276adf1ee0217d189058b2a2b6a8ce66d0ac  exports/A36W_RFRecursion_Exports.lean
81ebde5e94b9ac1a0edd544cb4d6a18532e30f312cd74537de7737f2a8714982  exports/A36W_RFSigned_Exports.lean
72829aa87b5a93c53a96e883891289e0d5a12de068e572d53f1ea1f0adf20cef  exports/A36W_RFSurvival_Exports.lean
18f3470507e06001842212a007535975a52109763f356300d833a966b61d4736  exports/A36W_RFT1Alt_Exports.lean
664a3f125935157c64f4f3a74101617935fcd0fa3b2fafba9a1bfc029421c479  exports/A36W_RFTheoremAIface_Exports.lean
2d87fceedaa620b9220caa532e1754246e7a1ab99699fc79e4c3eb81e55d4584  exports/A36W_RFTheoremA_Exports.lean
56cc2e3545132c8e65adbf7f7cdb19798447b4c71cb7956c29a1ae844522e141  exports/A36W_RFTypical_Exports.lean
aa5f6c083df3dca86dbacdf5377cbea74bb649fcbf229f8704debffbe940a241  exports/A36W_RemarkQ_FLower_Exports.lean
71b1f9a73a2ff35ba280ed20bb32dd8e0258a09ce2dc0faf453024431d2afc9d  exports/A36W_Sec9Attain_Exports.lean
e23435112eab933e85768fc56475948e16c87c7a928aad87f34b48848ce771ca  exports/A36W_SigChain_Exports.lean
0962cd6873847e397f1434d87ec8f4b30f9f77d2dc4d55c6c330d588683db13b  exports/A36W_SliceExports_Exports.lean
aa71de11426b9afe6aebf5c5501458a62d9df49f01b11192a3ffaf3d7e641963  exports/A36W_SliceSubGauss_Exports.lean
3c91bccfd6d2d10c7975a19667c0667141620db4663ccd1f3d3e38f3aab1183c  exports/A36W_TGCert2_Exports.lean
f8163a9de06a4d17915871bc4f6faa219ee45e5dd86a2c1385382336213a8216  exports/A36W_TGCertRule_Exports.lean
fda8d520f2bc98cea48281a56d57fb6df0df00e476fbc70be163d543376480dd  exports/A36W_TGCert_Exports.lean
2148b8b84e6cb0b83abffe262d9ce58813da9e64733da38b1780c8dfffb85b90  exports/A36W_TGRed2_Exports.lean
850a4b736348d35b96b44b7d90766e642d410926679627b1b03447d2c92bc649  exports/A36W_TGRed_Exports.lean
b31f396a4f0e50d0ba04d26452d030bc65ea6cb94452b3df69efc3f5e1401c7e  exports/A36W_TGRemarks_Exports.lean
b54fdb5a427614355420a215fb3cdee4c73b61b3b336c5d0af2b2d9b7bb10ba9  exports/A36W_WRemarks_Exports.lean
1b2f5bc37393c3274c16738f661e03368ab9b628cb6c6252a3fa687fa78ca5b1  exports/AppF_Names.lean
fb43f3944ad5b572e1c3e2acdf88a6cc4ffd439b4e59543460b1d80020ec6b4d  exports/AppF_Names_MeanBridge.lean
07bcc5e05c3ab6585b4bb24c2f63fb80ef2d820f1885e86ddfe86ee5e94e6abb  exports/AppF_Names_Separation.lean
9bea9ee5d17d65dd466e8ae52780b2b5201dcb2de8cee63c046e8cbf4a910ca2  exports/FS_Exports.lean
7800f6e82e2ebad537de2cc253820f2a7426ec64a84c2400060c7a711a912b46  fixtures/run_fixtures.sh
983d99dcf8698020b97f878781d5a7c667d50fb3a45da78be3e14f2ff958fecc  fixtures/stubs/cat
8a77c9cb7b7260bcb39c6de08b2054fa3030d4693be4881769dd63e477e135d4  fixtures/stubs/date
9b8f9c5c6b7d8cf46cbdf89b33f4ce83e72e2817b930c20644a19899bca6fe64  fixtures/stubs/elan
25798bc32fdb8b721c0c5ff579d2cc6639bb60d4f3996cf7e2795d73614d8019  fixtures/stubs/elan-init.sh
78559653e83791c0e092336476b133b1ceb1a85bd4b66aac71654418a93f1895  fixtures/stubs/lake
12f171d327f61fb710cd9a4ca366721ac1aba8a6bc75f027cc78037a304c5665  fixtures/stubs/lean
4ad5189d2955debf0f5135b4cd7431c831b49007dc970a8d85d510834d72c79c  fixtures/stubs/printed_names.tsv
25e694357b6ceddf294faeb18a6641b9ed75c8b33539d93ed01fe148f7ae5611  fixtures/stubs/rm
6f692f2857b67d2cf86cf861050a90af023ee20aef3852acda4f13ac43a99dfe  fixtures/stubs/sha256sum
5c2ef53849d7bfbbc5fe16e7ef3ea0effea13c2a0698f4fcfbee618dd9967651  fixtures/stubs/taskset
7d9b5cc79b6222df2561c4a234260d709a40c35fad91af8349b92611c497527e  run_cleanroom.sh
95799ebe6c09cd1b9239d6b874c2bf1c1d5a5b60e88a0f6f11b7f3fd59170f5d  src/A36FS/AdaptTail.lean
ddcdd5ac876888bce7cfce76c0117b737966927e8117b16429e9fbc7b7feb5ae  src/A36FS/BinaryKL.lean
91a70ce61a180742173de20b8055e35a361d7cdb69e1f99ca23b17b5f113edc1  src/A36FS/CF1/Chain.lean
00f419ac9dbe51c0283e12ce02d9a4565145dda5495043588365adb4dc980054  src/A36FS/CF1/CountBound.lean
e25cc1e95145d737bd165895fe821faf88e386afd485f5bfbac3e64d280e2a6f  src/A36FS/CF1/Envelope.lean
0d2ff253e3c25f81b2c7e678488cffa18b6987846a2811aa2faa9cd37b4eef7f  src/A36FS/CF1/GaussSum.lean
32c66ec2c669deb06487cff07ba26ef03c8c13bc6a5d2531e7a5b82e9a7db6ef  src/A36FS/CF1/Schedule.lean
96581770c48a2e3234c8c671a9c92987a65b8528e43233788bf2ae94d0fa3d60  src/A36FS/CF1/Thm6.lean
078db7545674f586b4f2fbb8af1bbb97cc045cd98d783d9ad850e0cecb395d3c  src/A36FS/CF1/U2.lean
e8979990278c49d7aec49f5b977dd46d838f64441b972bd9f3dd69459768cf72  src/A36FS/CF1/U5.lean
311241822dfb74db10a763b5c7cea1d9e62e42b794eb457fff79769735c889b7  src/A36FS/CF1/U6.lean
39335daa95f34d6d1ce13b675c4706a83c912cb709142ca63f5499922bcc4040  src/A36FS/CF1/U6Upper.lean
ff84990a52817cb575ccf95ce666db8384e21dd7c683135c6d45924c5a95c9c4  src/A36FS/Exact.lean
15e232ab23bafd46f70eb2730d1e5edcd03fb50eb8ede241923bf900390c897f  src/A36FS/FiniteKL.lean
0283353d35576c5c2b181dec6e86226d500cebc18e938db6cba8f3fe0f9a35ee  src/A36FS/ForcedJump.lean
746433326277a33d872526472048276d66121d8f7ac9d3aab9814493aad853b5  src/A36FS/GammaBinomial.lean
e068b4be9a7f3666264ba8ef94d50b7779b9f06ffd030faa58a1ac2fb6a34bdc  src/A36FS/HFS/Cor6.lean
abd7931f50681796e745d7174ca2130b18780350ad03bb79b817ffad6ae27211  src/A36FS/Instance.lean
d59686a657baae046fabb194c10c24e92086329f9170d6536bc82c2bb2ee272f  src/A36FS/K2/Numbers.lean
e0574dc35fefb4b741c6a098ef1587961425b9df05f9b250581e2a2228756349  src/A36FS/K2/Scope.lean
54800b156ab4d23b469823a74d136909fa1c7a02fe07fe20c82b4723915f6b44  src/A36FS/Misc/ChargeMono.lean
a70f8bd51228a386f86ad285d40b03e0291659e39843c154a73e7059db04ea6b  src/A36FS/Misc/DepthBound.lean
df3b07f83fc6eba247d12f5aaf057f60cd9a9ac925923a226756d85df7f43a20  src/A36FS/Misc/DepthBridge.lean
1dd0ea750d37ce62304d083a5494d57b495545be818507be27e5cc7b4f8076b6  src/A36FS/Misc/ExactSampler.lean
ababc84ce33e9380d5a0adcc68d7bf3683ec4418c5b85bedbcd61230310ebf76  src/A36FS/Misc/ExactSamplerNonProduct.lean
28f05601059d38e9f60c6593f36f4419cfcac5f0e6c1405a4fbd81f1da5f3815  src/A36FS/Misc/ExactSamplerPS.lean
09bcb47ec72933c1c9d5b365b05b8edc6f5477e3d0a1b9a6550d8ab68e3bf62b  src/A36FS/Misc/MixCap.lean
fd13b3a00c1667f814fccc561fa244702a5627fbec0b297d563fce45bcba769b  src/A36FS/Misc/ProfAllEps.lean
8ef0acb5de82f0a43f4c55450bb755c86070e3d8837235ef9fa30f761ab181ce  src/A36FS/Misc/Round1Alpha.lean
43113f75079c16371914dc825f2291cd7c48ee4af775ec2b1a8d9d473596eefd  src/A36FS/Misc/Round1Threshold.lean
101118babc603f45e3fad325dbe7dd6a720fe324c658b2b8843c421aea4611d6  src/A36FS/Misc/ScopeL3.lean
03cada6a98495e35336d67323eeec957ad98ded7abec532714e8bfc7153eaebe  src/A36FS/Misc/Thm5Case1Route.lean
5d3b6f30e36e6a89099fa6006d82824ee7f5ab39925ad59400fdf4741b69723c  src/A36FS/Misc/Thm9aModerate.lean
c08d8d05a61d7229cbf7d3545103f63e832c4af9de73eb2f0a56644952b9caa7  src/A36FS/PrintedRoute/Checks.lean
d0f46a7856a902ba8f031f292e26518b3fac6f71951f99d367d166fb1b4d1933  src/A36FS/PrintedRoute/Thm7a.lean
164c3a27f52ccf827a3993cc13b6f50e9b5d3255c1662db78913b848e5fb3991  src/A36FS/PrintedRoute/Thm7b.lean
caac343da733a06f02a4edb824dc93bf5b3b27b1d034c58a674ed763300951bf  src/A36FS/PrintedRoute/Thm7c.lean
12eb92f1053ef37c1b58a0031babe3e40df25cdf2ffe6c5991fb6121b5e8754a  src/A36FS/PrintedRoute/Thm7cRate.lean
cbc66b8a284907e4360c15f201b31c4af6263b862781b08351664c3e35d1a98e  src/A36FS/Prop2/BB1.lean
b0624d033f053da1c95e1c78912f2a8a5652329498ba62e07fe3a0a76772c6e8  src/A36FS/Prop2/Decomp.lean
e3cc29477ffb45d39d48a22138cf7534420616df3d250e596c205588223ae170  src/A36FS/Prop2/Lower.lean
9195b18d231ce8ee01e34a9c218b09065d3d4a10f159b6f76b19bfed2335cfab  src/A36FS/Prop2/Main.lean
f220e25e5e0b5da1381893cdac7a81650469f26d8f410df504ad4d4b52f8729d  src/A36FS/Prop2/Upper.lean
908a1ba5ea5bcade595d94f1c8c0997fa1e9c97912f4c245161f7772a27e9be9  src/A36FS/PropL/Binom.lean
1186cd86f982fc6f241f824a0fdef78ec2d07b682661a0a24d582c5da713a530  src/A36FS/PropL/Checks.lean
acbd04a07d93b2f501e9e9a1717e7edd7c6b31dcc58a4016cf13d656a5b8219e  src/A36FS/PropL/Main.lean
e6e817897bb26b1370e5222d984d64e6390cfb5bc11821f4e5d99d688edf95fa  src/A36FS/RemMixf/Basic.lean
09984a6621032b2274ee4f7a743cae7a858c7361321dd936c2dc3e9ed0d60fbe  src/A36FS/RemMixf/Cells.lean
3782b85aca528e73b83ea5b7c76a2c13e1466cd088a00d8e8289184bdfd3698a  src/A36FS/RemMixf/Inclusion.lean
f0ddb5009e0864a9e2bdc994792c7f86cc63c13692e41be176b71c559da22c45  src/A36FS/RemMixf/LimitElem.lean
3432453e31951f5acd0a415bd2a16c2bec00827f83017421e088ce7cc5992f64  src/A36FS/RemMixf/Main.lean
a6c10710229a589e95176a34b4563493c29afc99efd93f374e00ce1e249d0c99  src/A36FS/RemMixf/Metric.lean
4387789c52a7bbeb3a001d90ccb7e2feffcab4518460ddff1285a448298b7c1b  src/A36FS/T1/CF1.lean
352f4a01c8c2ff9da7adbf4168e8b649ef3884df23289e6b3562528ed05801c9  src/A36FS/T1/Link.lean
e56d54bc6e935443d2a335cb6e40c3969f21e51c98075034e06b39b9cc38df21  src/A36FS/T1/Paper.lean
b94b88a03199be43f54a3f0c1bfd3ae9bdebf0b4dd2e61e4967fb836c2448d9d  src/A36FS/TestSet.lean
c4c930a9be45725a37ae0cf6fa74e9cdc1c35ce5aa1c74a3ce1c5f87e904a61f  src/A36FS/Thm5/Chain.lean
03bf38743d4c0c88c8c49673f664a6a4d0a0fcee9f88b7f530170084dc3d8c1a  src/A36FS/Thm5/ConvexOrder.lean
06b0720d1c0bea067cca919d9d5f17466122976891404687d62857eded7b79f9  src/A36FS/Thm5/Cor.lean
d7a68c0b3a8c8485bb4943c553c987eba636e831618a5247b88890e0e5addff7  src/A36FS/Thm5/Kernels.lean
bc7dfe081bad214987e85453b3b14ef0b1ec1974483f38ffe8480ddcd27fb4fa  src/A36FS/Thm5/L2Continuum.lean
7ec2d67dd73b441a11cc46dffd24be2d40ace601de0bbf8913494e45c8f17131  src/A36FS/Thm5/Main.lean
b1eb2d7cbea51f75eb25d1471a445e69d26bf8352c1af2c9b912d320833e98f3  src/A36FS/Thm5/SamplerL2.lean
3ab1dabe66f03075aaee472d98631b495bbbb5a07dfc075fdf7e4779cb99c647  src/A36FS/Thm7/Checks.lean
81daedc74ebbc70330008be6ccb59fb1cb01d7f5d0d87293446dfc34b426243a  src/A36FS/Thm7/Embed.lean
b0a4dcd72e512e3db05a6be1e8a2951c109c3f3ecfa052972fcbd83ab246b6fd  src/A36FS/Thm7/Main.lean
895f7ff809d21f6acf67cc9352e6286cad977ef6b32802114637646a37b6541e  src/A36FS/Thm7/Singletons.lean
07420ab005923433a150a58a0b892bc1c35769459fa20538417ef21b945b2658  src/A36FS/Thm7C/Checks.lean
eeb03ac3eee99db5ff0fd21ac1be6837bbbe0aa8b1609cd09c545fd33971377b  src/A36FS/Thm7C/Defs.lean
f04ae77b6f07a302dca7b6a39b859fc0b92d63cdf8ca7665d8d1d77f826bd3bc  src/A36FS/Thm7C/Main.lean
b41e9ad9e05875f9ebccf78a0a493e65040ffa4c039087afafc128293f874090  src/A36FS/Thm7C/Rate.lean
534d7b4f1fec20e5167fee1c7011c35ab0428df2986f5cbbc669b1dcf533f277  src/A36FS/Thm7C/Table1.lean
98c52d7cdb99508ac8235297ae9e419a154fb5efe355a0ee2da4833e81e216cf  src/A36FS/Thm8/Binom.lean
2e48d5d7375f6710b40e8038d18eee8e8036cd7da1d2c36b34435dc858320da9  src/A36FS/Thm8/Dilution.lean
a5c3071ad88b81885b26455e56ce0e3481289c0dd8923e55d472c94173fb943e  src/A36FS/Thm8/Generator.lean
77842ed5bfc6e8ad70967364a234d65ea3a5519aa7e7c087e18387e8aba013e2  src/A36FS/Thm8/Grid.lean
e3f79734659053c2f49825ef484e32630c31f29482f47dd1d94ccc1cbd013be1  src/A36FS/Thm8/Lift.lean
fdc9b47990aeeab8a3140029d7a7ffd7ad1937b4172b7d137de37961029140f3  src/A36FS/Thm8/Main.lean
72a1b02e5495c204c7ab24eef7c5e9c5576847b583317dcff2604b7b7002cf58  src/A36FS/Thm8/Params.lean
8d313d4cd37e0ac16e1d93cbda60ddd4227d15492d28c458d59afbfffa63dfa0  src/A36FS/Thm8/Relabel.lean
253d92189f870e6f09adc151b7f51f1a8ee13c912b2899858bf64a46f0b10252  src/A36FS/Thm8/Scales.lean
48a4ba655da917677619223abc6c41fe7dbfc30445c878d589521ceff0d8ff7d  src/A36FS/Thm8/Transfer.lean
d85645291f8a6472e5c739e9e26218cd1b1c9920ae70a3acd95380c1674deb8e  src/A36FS/Thm9/Asymp.lean
8de006d5a08c2952b6018509dd2e9f41a66c66afce07138640f1828c09506102  src/A36FS/Thm9/Checks.lean
8725ab0ec6b1be97aff7e4d0a10e27a8c49006440a1255efc2cdb3f62f20bf8f  src/A36FS/Thm9/DataProc.lean
007b72a3d2318434aabb0258188f760c99d3c85629a11b11dc351ceca006bc76  src/A36FS/Thm9/Defs.lean
ce3c765c4753004ff95fc501b378a2ec729f402e50b58a09cbdcdf514bd61984  src/A36FS/Thm9/Main.lean
7ad3af150fa36b046d7c246a2eba71ae88d3d15871edc5d96150d76a8433b78d  src/A36FS/Thm9/PerRule.lean
573f6df6dcf4c2cae15c82fc2f6ada8c4b7080cb5a8aced90c24957c037c57f3  src/A36FS/Thm9/Policy.lean
9b4e62e4c92e9f5c3984e50f65c61f71eb67173366300b3cc5f4b00024d96173  src/A36FS/Thm9/TauPlus.lean
0321ebabe6d522724ec3ffb97535263686abbc626b140b10295a8a5a9e8a5dc6  src/A36FS/U7Kol.lean
f36fc1e0291d18ad1959dbf4da98c8cf39b7cb2cd13206dccd25852a49804ab8  src/A36FS/U7Printed.lean
c71cb28e52e948b7d1cfefac53c34ac06dcdb38b041a9140cc87ad3df9b001c5  src/A36FS/X0/CountReduction.lean
a89bb8085522364e9387495b73fecb2583c6635b55d5494ff2e6ce60c1f2ed95  src/A36FS/X2Paper.lean
ea7c98292f49def210f28d7780a556fb132596ab106aee77077e275eed50f3f5  src/A36FS/XP/Adapt.lean
af786d47dca34782e3bdec62b599fe82ce48acb7d600ae618aac2e019c639946  src/A36FS/XP/AdaptDepth.lean
262c210e071c670109313bbfe03659b7e1bc9a51875694563209d94fc4071691  src/A36FS/XP/Checks.lean
4aeeecd4937140f600c8f4b9415fa856647dee0054629d6eec79bb18fa0f12c6  src/A36FS/XP/Prefix.lean
49b9a79469e45ca80625d962aa08db06a6de9381fbfaef0169cd9983f415f14d  src/A36FS/XP/Profile.lean
7ee1685ada549985583b3af2d816a1bc4cfeec82ca38123c64be5e6ee235501b  src/A36RW/AltPerm.lean
955a30e12805ec70637b588dbcbd7bdbf9a9499b9d45d3e1da5acb430efce058  src/A36RW/AppGSep.lean
dd3ce29f3947f91117b1e7a68bf7e90abbe727e3ee7032f3e5bd26011375ed49  src/A36RW/AppGTable.lean
5ed98fa3003eba651d3df80a2020f25f4b4758001adcc4bd91a27c5f0cd1a914  src/A36RW/AppJ/CW3/BatchValues.lean
d5df11ca755236ef3a01b44d16744a3a983dfd3fef25a53b6b785be7610770e5  src/A36RW/AppJ/CW3/Consequence.lean
969d370e4b110412e75671ebcf0d14b41dbdfaac34b721ca061f07fd6661d1c8  src/A36RW/AppJ/CW3/CorC2.lean
656a8cb637dde9a2c14d9f4e06893da63197cc28bb024d28751eb6657fce32cd  src/A36RW/AppJ/CW3/Numeric.lean
a68ae460e6730b5b5e45df35a04606818cc52e8668f2fe022cbc8b3a9ae1f224  src/A36RW/AppJ/CW3/Remarks.lean
eb8104c34e4cfa76de5058364172c61839785370ed8ebc74f2b884768354a7be  src/A36RW/AppJ/CW3/WhereSmall.lean
37b929bc0b58716c7e25e2f4b368c2d5327a29dd747b19e718b0cdf8693961b5  src/A36RW/AppJ/CW4/NoUniform.lean
185014a86d8bbf9993a75740211a394bae84e194182d9155282f69449854a6d9  src/A36RW/AppJ/CW4/Ratio.lean
89e9d7844c0ab9819acb705ad049193675563135e560ab12f83fd90c77bc14c9  src/A36RW/AppJ/CW4/Split.lean
3a1216de8c1c612dcd0784ccc62b25c0c584e16837c49bc5ec4ba5fa0e112a98  src/A36RW/AppJ/CW4/Symmetry.lean
b4e15ba5812aa2fd360794065b52b8f1f19cd0eaac8d1a29834eafad007636d1  src/A36RW/AppJ/CW4/TotalCorr.lean
1e5482b3c530f8f91b16628ee501fa95d4217be31b6508e7e57f47b7ce6efaa5  src/A36RW/AppJ/CW5/NotNecessary.lean
ebd59c042a3addce1d7225cd3c92b7fa5e868f9634f3785035f1028e45824e71  src/A36RW/AppJ/Defs.lean
a84028fd20b65d75fbd6c8dd3abad9757ef6484a2fef8f77fba13b791a07c5a5  src/A36RW/AppJ/Main.lean
24a6ee57ebca893e2b297ef69fe786c215cf80c9767a8d1eeb42c49c8dcb71f5  src/A36RW/AppJ/W14/Asym.lean
5aa2ed883a82a3f98b81bc6221dfe1849fb5f5ab5413b3bf0dc4f76e538cc1d8  src/A36RW/AppJ/W14/Basic.lean
1e1a9470104db3fe097dc17f3bb327c522558f97991a7946f28dc2d85d14a018  src/A36RW/AppJ/W14/Cor.lean
770377afab210401d9cab0258d6e0354ff3f41a1eafc6a6a76fbf97f3d573a51  src/A36RW/AppJ/W14/CorExtra.lean
2c89e106156930d609d3282c442e0988607272bfc4a2d33cb05605d80185b6c8  src/A36RW/AppJ/W14/Count.lean
0a24425107c201ae2a23bf845ae0385365da9dc6f4a20f57f7916b5dbc1405d5  src/A36RW/AppJ/W14/Exact.lean
6ec4dc6bd6937085a002c4bd9a212e1a21dfc06aed833131a25aea875f6a29ee  src/A36RW/AppJ/W14/Link.lean
a0d23d65c0c01b7f17b57fd4a22537672666c86f619ef94c84ae9962759066be  src/A36RW/AppJ/W14/Sanity.lean
7c0ca4bce17d48aa671ead6da8520e8c22ac48fae52822774cc3f21d1a27f9e9  src/A36RW/AppJ/W14/TG1.lean
cbbe68c3885ab9c519b6eee7be6ef90cfabcfcbe6612cfb6aa65a0edd9b5113f  src/A36RW/AppJ/W14/TG7.lean
0eacd31d2ad8ad1684389e2f26c114694b16a5f16ba9b340d7f988be207b450f  src/A36RW/AppJ/W14/Thm10.lean
a5b306ae0e2ab6c420d847d2c058c87798dedffc1938b6ff534d86226dfa6d3e  src/A36RW/AppJ/W16/All.lean
ad570329188a0b34f31f200408d0a8f61e864a32d460b05ca9bd1d8f7b4c9427  src/A36RW/AppJ/W16/Basic.lean
05fa4bb773f2bee41ba4bf1621629a2d065f2ac65cb51704c402f9ed64a267e0  src/A36RW/AppJ/W16/Edge.lean
d18279d8761917fac2fcfa857c3fb85d04357e74d6a1595707e1ed33d920ba45  src/A36RW/AppJ/W16/TG23.lean
17eaf9c50b875637368b5214a4cf89279cb64a4b840855b957882e33c403cff2  src/A36RW/AppJ/W16/TG4.lean
badac555de3582becb60d3e09a4351975cf3ad193158d7aa3bdb2a0f50ad07cf  src/A36RW/AppJ/W16/TG5.lean
66d64185ec2bc31f0ce9f1aba05ba82bd2f93dd5bdee3f46d31fccf816e9e0f8  src/A36RW/AppJ/W16/TG6.lean
60a8d5b60e8a9b5493c34e85c07a79f5ad37e112aee3aa376e0154b7ca7eefcd  src/A36RW/AppJ/W16/TG8.lean
36d2377c1058d246cfcfe4d14792116cc9a4309e085e2383bb15bfd6ab4fc4b2  src/A36RW/AppJ/W20/CorD.lean
0ecb0259bedb6e1dbbe6e4d0f41a93d30db8fa40dc609a034c3440700ad71972  src/A36RW/AppJ/W20/Numeric.lean
7e1a2f4080179453f600dcd004f016fd6ac0ed19b473e5d3606d8d04747d7604  src/A36RW/AppJ/W21/CorC1.lean
a48f5391e0f2c2b9e6aa9dd70786d4a3c4c2817f6cb7506d7cf8b5df58bb5db8  src/A36RW/AppJ/W21/Fixture.lean
bf7445f3834d1e9029cb9a46150d5f15aa6b9adb82420cfd76bacb60741435a2  src/A36RW/AppJ/W21/Remark.lean
6c0ff11bde9168da2335b2ff648bf4d046a65288b54e401585c9c508671e97b2  src/A36RW/AppJ/W21/TG11.lean
4a545eaae35217a059231e8c7bd23bfdcfb931fe8b227cbcab89c351a0b2683f  src/A36RW/AppM/Basic.lean
054d3e4e61c2489747189b89e851f0cda434a70b4b22eb7efb9c82d563743a18  src/A36RW/AppM/M1a.lean
2f82093a7c6a98e28c60f79184e32a5a3125ef20b12ec6be9914cf0d78998d61  src/A36RW/AppM/M1b.lean
e4b17a448340523eb801e01cb76647c55567ec4128c68213fa99322945092ff8  src/A36RW/AppM/M1c.lean
63ca029d46f2a0cf4270f731870802219f68ef4291db387884f9499c66db3bf1  src/A36RW/AppM/M1cAux.lean
c46abac13b66920cc378cabf7a3bf0753de4e6b72250774c66758bea4b9fd129  src/A36RW/AppM/M2i.lean
a1bbc92b36af9135061f05f49c90053fd1164ec6905944d6a11251621cf964db  src/A36RW/AppM/M2ii.lean
0c7b1b625bdc4073cc5d2413781c809459408c48bace037ba0733319d5260198  src/A36RW/AppM/M2iii.lean
13495bb6500a7386ca6aa8f0b3b545bc632e626f1342e19a7633adf72ce98a33  src/A36RW/AppM/Model.lean
fb050e83d07e8ef84a36840e3001eff9f6bfa03ee4cf2705042360b4fe7d1356  src/A36RW/Balanced/Attain.lean
f1a4f0d621b5f8032fbff1e2ae327e09798743f8c04ab9dd305e2b5bddf56897  src/A36RW/Balanced/Bridge.lean
e6709e27c6081c4687f458f4200aa99360b4dafb25be4540c5dc2983607da473  src/A36RW/Balanced/Converse.lean
1e71632cf5086fdcd0b767bb8a703dfed6eed63c625779530e7a4e217b34df88  src/A36RW/Balanced/Cor2a.lean
6ed9af9e0a91b6b7b53816c0eca4fb66c36dad4c26581f4660aefd6d41a12cac  src/A36RW/Balanced/Cor2c.lean
e054511117e9bcc0e9a34cb44e4e28136496d1f6996e88842cf59d15dfbfa975  src/A36RW/Balanced/ExecMean.lean
e0302cb1a961d2685ed7a323b7ada7ae882899f79ac366f5579592b163632b3b  src/A36RW/Balanced/HVLadder.lean
d22269d20cd124352c2c47062874b3487bc6e0536f9805e1bce5301869051146  src/A36RW/Balanced/HardCap.lean
acb7ca267bb01e2669c5dc11d2435a8ce52c352ee5c2b2d3fe9644ab7f69755f  src/A36RW/Balanced/LHUpper.lean
bfeab1a897a5d4133152a0d5cd525bdd3c3a83ace16b4917a026b3adbdf180d0  src/A36RW/Balanced/Lemma1b.lean
5d4726aa3156de2f685bd0bd4c7d96fbbb8e97b2619e5e9a4069b6c655bd5706  src/A36RW/Balanced/MixTV.lean
3bf3f6c3e3d3cb3f54d57e98c8d83091942fb765fcc516bb2404aa403a369e45  src/A36RW/Balanced/MixtureBridge.lean
18c2a5d6eb6314728599fce44b477901beddba3414422e1f6c6c66bd9eca6754  src/A36RW/Balanced/Repair.lean
567a7867edfac8673ca84dd710c69148cf9c2ba7683d6d285e498c9dca24d1e5  src/A36RW/Balanced/Restrictions.lean
d87d1fd2ac0652353c68b09cc95d5a56d5642d41403ae5ab9d6496856154282a  src/A36RW/Balanced/TV.lean
f63bbf3c90e5b622f29cf543e316eb4319ac80986bc8a60dc34b870ed4e85679  src/A36RW/Balanced/TVJoin.lean
c059924e06f9b9bda67fed9c1f7e70f21b33ae078aa68b57e1fcae542d11e4e2  src/A36RW/Balanced/TVJoin2.lean
abb2295cd63a843192cb0ea8e32e82849ed0176f113faa2d76697036e73ebe4b  src/A36RW/Balanced/Window.lean
361aa64b0e84e1d81624442c728bedf74b03f57c4a6c09566e3fcaa16e0db493  src/A36RW/CW1b/HalfBudget.lean
3c6dc3b3cf051c068559d2a61116f33d5a07b31237bbf824b942284933a59732  src/A36RW/CW1b/RelaxedAS.lean
04383a5a6bf9104cadba48d9959c440b6027917526159e2c65c621775bad49f1  src/A36RW/ClassId.lean
12b7ea7ab5569b30ab1789983ccdb01324910235b14732d83071188453b4347e  src/A36RW/ClassIdConsumers.lean
f266335a2a4bb28bcb96f2989dc0c32bfee64be8f899b36b33da3a322d3834ea  src/A36RW/Export_AppJ_Main.lean
80af0bacba4c4cb1c91bb585e8967d33e2e4bf49de308ea9d5cbe32cfa1a00a6  src/A36RW/Export_AppJ_W14.lean
aedb91a602b2c7826da0131273f702a7a3d746305b204465f5e1e58fb377b74d  src/A36RW/Export_AppJ_W16.lean
af4f36ae4bcdc956ea3ceb2f2ccdf7d4c91eb2280a3aff0833018623d94cd0cb  src/A36RW/Export_AppJ_W20.lean
888f8ea308756c4bc7e940633cd4a0f9aafdb35867d65336ba737ef78e08cf56  src/A36RW/Export_AppJ_W21.lean
bd9fe87de11cad963441b3dac7a3d523b9fb4713910972e2fb31c6a36f210d08  src/A36RW/Export_Balanced.lean
1e410428a8d648fccae5841841921551e595b5fac68f3bad3ba8eae57836016f  src/A36RW/Export_Balanced10.lean
f75a598e97378808e4a8ad85174b973bc7342a62b5977ad7d260ef2b64d46a3d  src/A36RW/Export_Balanced11.lean
125c3188ce139611c925905f3e25d94efb2faf15723aa302c1b77dbaecc26ab6  src/A36RW/Export_Balanced12.lean
6ccee0d4204f1358d00a76a363bf76e551802446253f8ace4cc910c58ae3558c  src/A36RW/Export_Balanced2.lean
1144baff4f1d21db3ab0a626a29a6b042a3133da78a75f1ae9ab49feda798ce8  src/A36RW/Export_Balanced3.lean
2c8e2492ebdee7ba1e4dce5a6d227e6731fccb916a74da329c0a14f9407f916d  src/A36RW/Export_Balanced4.lean
9477c1d58f9e1244b30740f40125e9fc87d579a0d7849b218b1f0704395c43a8  src/A36RW/Export_Balanced5.lean
88f9d8ce773d667b6168808d28bbadad0fe826b40f57f4abfa6534ed578956de  src/A36RW/Export_Balanced6.lean
083e5f6e6d6d0560ddb7b6b2410cf573dc95decf2ac490cdcbec662d69a943de  src/A36RW/Export_Balanced7.lean
bc600bcf1f0eeef3b8072563c71aad6ec02b74297cd52e05311d46261e3f19fe  src/A36RW/Export_Balanced8.lean
f8cf4e9cad8b7c1e5c678740acf59d541fb55a7ba322159fedfedf059d7fc3c6  src/A36RW/Export_Balanced9.lean
e10a3903a5efd3921ebe11cd661e6441ea9d178fe0522369cd0ac49a3e59689d  src/A36RW/Interface/DPI.lean
887032cb10f51af07aa6fa9fdedbe9bde8ad95933886b1008e18fc2bcb729754  src/A36RW/Interface/Lemmas.lean
13b548961af103ad018a3734216a4ab7e903b472fabbaa972aff354be5b1b4ed  src/A36RW/Interface/Lemmas2.lean
2012536d7ac0a4f43c464e1c7449f9be21f58751d87ad43d3be11618e672e18c  src/A36RW/Interface/Mix.lean
2bcd08d45ea1fbdb3981c06c24ef8984bc965698e39e327397b5fe9e696da41f  src/A36RW/Interface/MixSig.lean
7b71c361ae3639360de54842c285ed96e02f5aa78e64e11a06e35f239be24767  src/A36RW/Interface/Relabel.lean
de85e73a514c7f632bae3b143907431b0dd91454c3a2cc53a347b68ec0823e02  src/A36RW/Interface/RelabelFixtures.lean
8788b22b2732f4ecf6e4247fbb052748375b500a3ff7ac38fc480b1db2320da3  src/A36RW/Interface/RelabelSig.lean
ebd989afafbf75deec36adcab4165a49e7bfe95ff95c58c59cbcc2e41dc4ba76  src/A36RW/Interface/V0.lean
4062f73dcd8eadab149ef99d376854c88225bc687fdf3f3905f44ece599a4523  src/A36RW/LHUpRemark.lean
d18344f9ab607f3d95536e544bf4cefc82e8de660b9936e692e9046f681a47f7  src/A36RW/Laws.lean
96ed2fef1f93ae5407a28a4d771a0e5d95bdc7e04fff1b47eaa9c2b082074951  src/A36RW/Lemma1aZero.lean
bbeeda044251c61ca515ceae8d1ad47765b3e37a930b4ca25005dd6e594b2933  src/A36RW/RemOutside.lean
161559c59cc0bbb1f78f281c081f6f6b3fa65b294d05c85cd59a4f3327cc9117  src/A36RW/Spec/MixSigCheck.lean
097938aec40f3d6e07f8c67e29ae043c2476e9bebff9bd854b11215e7d4183ee  src/A36RW/Spec/RelabelV04Check.lean
a8e098274793b042e2fb10c1976f3f980c8f36a33dd388b54daa85073618ce1d  src/A36RW/Spec/SigV04.lean
000cade3b1e77e9a86b47e10529e9c194834d80e10a4a999a0360c2b517dd6f2  src/A36RW/Spec/SigV041.lean
3e616f575f7eb222700685a75fe3cb562103740d1c189d70ab4fae7e2624843b  src/A36RW/W11Relaxed.lean
ee8419bd705cbb71b3707c3ca135b89aee582912a532179bb63cbdc62af89a95  src/A36RW/W13x.lean
4b3e82f77b660f7248f46e95511acc8268dd353c37a56f7083680c6fcbbb0820  src/A36RW/W13xReal.lean
a8c35cdf6858a4ba8a5b26717202affebdd84a29c8c18e18bb1327ab4da03eea  src/A36RWBase/AllPolicyBound.lean
9aa192c422722699fbd186d022a5d02fefafd0f43d274f899c029fb0204a565a  src/A36RWBase/C06Envelope.lean
f03728ee52da95adb8775ccdf8d9daa0e1d297a0c10fc76f7242f915ee4f935f  src/A36RWBase/C1eDet.lean
54c7a60cf0e8684e8b7568dbcb335d692554544f76f1ac8670a25c8f52a37430  src/A36RWBase/FixedScheduleConverse.lean
1d62bad89ca658b355f45ff80ea40630f0c9c5d0d9413d2eb57120c1c2dc03c1  src/A36RWBase/MeanBridge.lean
3423e405a5d8f64d0a784cf738a3ef93a8169255a98b6a719a59f052744c4e18  src/A36RWBase/RCUpper.lean
ebc96b4ace23daa7ae3397e5170598693f4ad78439dcc9d163aa8fd7b252d74d  src/A36RWBase/SeparationStandalone.lean
a5159b67aad4b006a13dec08a4996335c91a20da53cbd25d9d2d6fcaafe336e8  src/A36RWBase/SharpEnvelope.lean
bc90dcd363be4081ab9deb4addf9a18fdec30ab2f80892aa538e554bbf3ddfc9  src/A36W.lean
c7ed564b7fe8123095b2f4e7216be2c76e1f59ea377b89b3a12d954f699789f9  src/A36W/Atom.lean
e2eb213779da1be908b8d3726ecdd78af529f64fe1eb836af71fb85f0994f439  src/A36W/Bellman.lean
82f3e599506da24f80f09c23276374dc7eec3ec360f32984d527ecdea7b5d389  src/A36W/BlockTC.lean
cfd0d2e279b65cc90fae7f3e8b064cbe7f994e9c9c989d760a56a0eaf4cd2b17  src/A36W/BlockTCLower.lean
1955a36a6f92235cf47e77a34b55d44b4a96e1cbcd3db3b4cdfaa18cbc736869  src/A36W/ChainIdentity.lean
bc390701bae1c50ed149322293e51bd864a292b2a7734a68656f4c3136a1c6cc  src/A36W/ChainIdentityExamples.lean
66328b24ada3ee4a4968ef96fa3dc80d6e8f4f60e0c018ad042501f694e27632  src/A36W/CountBridge.lean
13d6f9cbfa70232e8b9240e834f3b86914c38add062d8c198c9e43c9c06f284b  src/A36W/Envelope.lean
847a7c18347a456d4dba9322ad25c37fd8d1f043c00669333a63ec09d040eb12  src/A36W/FLower.lean
a6727531a0ce9388cb5328bf6425390def43ca29c85bab478a03b06cb9d75c52  src/A36W/FUAssembly.lean
689b9f3988c05f89f8f374fc6d645c50b16ea3b329bd67367e8faa7b50a88253  src/A36W/FUAssemblyCore.lean
459a339cb7c121cd874783f53be248d8831ebc070c24d22350ed13d680e23e8c  src/A36W/FUSec9.lean
34e7f829f06dfe86d830fda4c75bfc700bdcc1139e846a62a3ed2f4ff8a3fd70  src/A36W/FUStageA.lean
0eb44d616cd8c7b2ba114554b462df8ed74ecf947e29fef226b79ef05693d70d  src/A36W/FUStageB.lean
0ffbf0503669ce3e2c76137052c1b181f978e3584eb31f6ac3ef93227ea4142d  src/A36W/FUTable.lean
faa13450a938aa258154c69bc3fa4a999139d97e9f6655265823369f58e53d85  src/A36W/FUTheoremR.lean
171e5bc983e85b46a8362e5e315cd8d288b56945ad28fe2bcf3e744ea4e13b74  src/A36W/HLHardLength.lean
dc67a7221b95cabaab93a8e42bd5f89925cfbbad96f75b00f73d15850e01ba67  src/A36W/HLower.lean
c80d73ec31ad31e08e5e932abae1cc4dfb5cc3893361ae51eaad7d94fa45de51  src/A36W/HUpper.lean
e3319534c0bdfb4ed5c4ccf63afd15115a39d5ffc8ae4d24b2cc4669fced9c91  src/A36W/Influence.lean
f2f5dcfddec985c994b30c434529c396a7d39abfa4c121cf9e7d0e1f58c5ef80  src/A36W/LadderBridge.lean
7e30ca765cde25679900e9f2913747b50a9aeac702c96ff582187e94e60e844e  src/A36W/LadderGeneral.lean
c1e31fb89984b9d7e147ed65b3d4adfca078ea1f8c102b05fbd699c53c0d5554  src/A36W/LogConcave.lean
4c9564ec46b703411f22b7d1f8f75b78c2ae4f4f137d5722ddaeba6f05b61a62  src/A36W/MixKL.lean
a4721661551d0c33a2288541bc86250cd01d5f94b00696d9a9aa167afd662cd4  src/A36W/OneBlockAtom.lean
084f4375d889e4db5d5b3b06f07b15240740bc4ddb89cdd1ad112c52d856a791  src/A36W/OneStep.lean
8b3868be6d8ecd847c5d13eb8d504ecda986d043277d25884da9c3f11aed67e9  src/A36W/OneStepEnvelope.lean
cee99e42cc3522c55f6dfbbe8585524cd3ebf1e543174de69d755cae543d2092  src/A36W/PV/A20.lean
2575d4c4a9362bafab72bd94c861e33ec7b3a4d6729eabdb3fbaa0096d70e530  src/A36W/PV/A23Final.lean
ba1f968dd8243f6198019489fe2563197f6b738fd3d034f8d159d976626b1dd4  src/A36W/PV/A23ii.lean
ed94dc734d46d0ccc13f03cf39debccdfa77eb4c9e1b459b84d790eee6a2c75b  src/A36W/PV/A23iii.lean
3869822c0f10fca5db237617b6aaec8bc5fc613eed5acf6ebd09109bc42bbdec  src/A36W/PV/A23iiiCount.lean
361c6f92d6caf5ee1cee0b2be52b676fc356cb9f4fecb7e819a54e3f15ccbc11  src/A36W/PV/A23iiiGauss.lean
561f1a71a8c5bcfc2ace68a24b1e0a069969e9c9ec159a6879e5bd7e88becd92  src/A36W/PV/Boundary.lean
0a7fea26b60f8746c86a8b4065212ae82f7b416a99837e304413d683eced65ce  src/A36W/PV/RouteJ1.lean
8bb716d7a7d45bd95fa2aa931a2a2123782cac2c2716550eb6ee226da9f8b58d  src/A36W/PV/RouteJ2.lean
453b22989e721de86318abdb36db637ba0734585ef0f2aaed6b0b1e7a59b8877  src/A36W/PV/RouteQ.lean
83d4fd84cb39def6b9b189340b1446a0b907caee2b09f8df1bcbc03ce9bbd303  src/A36W/PV/RouteQ2.lean
146055ba0596c24769d92eb9900633b468a6b21b402004655554bb27c1ee4ecf  src/A36W/PV/TGRedExtras.lean
8043429a9e6ed9cf7b13bf02e3617fd9248a973ec4f26071178dfc279f8da300  src/A36W/RFAnalytic.lean
c648301bf18ef8c9f6ac47ad51da3ebe05fe8ab4252f175d61d244377a092bf7  src/A36W/RFAnalyticPS.lean
6415d8fb8faef25517a90e7488004b16edfb47d2ff955dc712c5d6ff9841df99  src/A36W/RFAnalyticPSUniq.lean
045a927fba76822ead6999c0193cd76cd27ab8d91825ad4369b6a20682968e7e  src/A36W/RFAttain.lean
c2f6b4d488b001e6c3d1db7c491d36759cd564b277c93f7777a7411a87d5bd4f  src/A36W/RFBulk.lean
138cf16865976721e53d7432af2a42a98f14d382914bd91e727a7778771c35ce  src/A36W/RFBulkCore.lean
a2e57427a283134827644bb07f41f3345a689ad3e64064f2a7f182a70305f59f  src/A36W/RFCancel.lean
ae1b4325b4df8c3af0e416f1bb170227521c5d1d72f3a46e138ae976495bbf5c  src/A36W/RFCancel2.lean
37489f678e684dfc1f9514e40df2b6c972ece944c77e89d235f0c56e5186b514  src/A36W/RFConstants.lean
8271ca31d58dc4e53bd3f8cc19717d0dc007c52bd0a3f4156003312d14e3c1b3  src/A36W/RFConstruction.lean
781064dd4f3fc5813952a36a4e613829914fc1e9eaa227f4ddacbfa3ece57aca  src/A36W/RFCut2Defs.lean
4f66977acddc75750e7c5178b88fa6a67f6df91257b8f899b16b5ea14a4480b2  src/A36W/RFCut2Hyps.lean
bbe75ab50d9ba26977c2dc516eda5797e5176ecc84e19eba45c99dbf38c5c678  src/A36W/RFCut2Real.lean
36c9ff5ccadecb7a2964fcbdc196f18a119bb23adbf201b066a7d62ec156c1a2  src/A36W/RFCut2Reindex.lean
d167e1bfb5fa9b830b1b5cad4e60555774fcb179cea33d528f42afa63b57ce8a  src/A36W/RFCutI.lean
45ad7643898e64a47f90e08afc9dcfe92106aaffdee7627a4de3ef05d5d34cd1  src/A36W/RFDefs.lean
aceb6616483969f7899de3769cbef07fa7ec6ccb45593653478a1d82135c6915  src/A36W/RFEq318Chain.lean
52c7b23c13971a52b909d31463470a87167ca05bcd8bd3a59230642d25b09bf7  src/A36W/RFExact.lean
f4b83610e0f823c22acd260287d6e89fc6c66706a60dc7c2a63aa464fcb5640a  src/A36W/RFFair.lean
ce3a442ef1cbfba7011bae97e3894c2d504dbb577f4fbae30f35d9968d52fc46  src/A36W/RFFinal.lean
40115bee72c2db09078a91708d6f5dc4efc4fd66bba4cbd36ca2f9000416fea1  src/A36W/RFGamma.lean
23d185d89d574676746d3b423e660f95d1e04211ca4ee717dd933980b7951181  src/A36W/RFGauss.lean
bfcc8bc2948fc03dbbc94732cb02a0547e052b618dcf37a1536af732f4df1cba  src/A36W/RFGood.lean
f62634a0957dbf850c5bcf26404f3997ddea623747c22f1717af029799d05ee2  src/A36W/RFLadder.lean
a141a4ba11679a29f1a38958ecc6d63f197bd61412474ab0e0dfc62663d8b070  src/A36W/RFLocal.lean
5719a88490bbdbf7de8f270d296dc411423f87f273cfec6c6db23d0d120aa23d  src/A36W/RFLocalDefs.lean
d54d71a6033fa13fcf20589987165f8bf9f5c9669f8a671ad641f2060c8a2259  src/A36W/RFLocalFourier.lean
71f67c7e5429f66d6cc3c8d871cb2c087d164acbbf039a93989d461053727ad3  src/A36W/RFLocalTaylor.lean
b5a16d033a5a5390d6338ae64e700c73b7527923ddb4c57899ac55ea36a87b83  src/A36W/RFMarg.lean
e28f0c57fa5a7d40b701501a0004a6cc2e0d4a183fca765c8e625f2f2fa5cf3e  src/A36W/RFMixLaw.lean
5b577d7300abfbadb18ff9c682ddaeeb2ecafeb82c4e93da046e879db7855d99  src/A36W/RFNorm.lean
781a64fa670e8a02830c2ec64b30ccb09650f85a8c90e55357a3c8b56f8f06b1  src/A36W/RFNormBasic.lean
a7c6db8e31a87341f9454a432e1f83ff58d48891ee7fcdf8797d326071bc0b54  src/A36W/RFNormLocal.lean
a05fecd5eeb8d65f288f35d5758ca87aa60f11dffd80606f96b9bb46efa543a4  src/A36W/RFNormPrinted.lean
8710ffae2c7dd389f9b14ed8e9648298356ad2b884c5c8bfdfc1a4c33c24796d  src/A36W/RFNormPrinted2.lean
fe7b23322a5dd673b4f6977ec81dbff753bf54a273e9e230661bf038730f88b6  src/A36W/RFOneStep.lean
4a9da31e80dd6b1524d66e93437cf37ce87b3179a11ffe8346c943e8039bc5ad  src/A36W/RFPrintedExtras.lean
7e5f39b88d7aa9c47ac75ff3b0c4230c5c0de8751897179e6d384d197f5eaee2  src/A36W/RFQtBridge.lean
766e0b58bbabb28db0f7040512b22bc6a1b5236d6814935ad229f87204f009e3  src/A36W/RFRatio.lean
88e4cde581a2bb251da0c4e291a389777daf373ee61aa9e5bfd65177fc2e4a2d  src/A36W/RFRecursion.lean
70e43e81675295a22ac7a3a329b6c4aae6a82ee211b02df8d8b5b46af0e450e1  src/A36W/RFSigned.lean
fcb779a2fc1de859147ca6afbf9ead5da562b68f49694eb5c5d0196b85db058d  src/A36W/RFSubset.lean
e736cb0be54f5b1898fb5c855b9bbb68ddd2459f49a8d23cd0b4ff44a1f58e6c  src/A36W/RFSurvival.lean
973575f8753358a62f248af40ab24d81ba22f169ac8f7aa547a08e2746887bd5  src/A36W/RFT1Alt.lean
384036a1d8d40166077aaed3a486199281112a37e3b66c75afb2001214082660  src/A36W/RFTheoremA.lean
2e75f8e621b24422e15b307bd89205b9cbd993b7e4ded16de032f843989ed331  src/A36W/RFTheoremAIface.lean
02d2272daeb8728f54b215898ae72377cc4a13b06a7dc10ad96d88711dc67c3d  src/A36W/RFTilt.lean
1c6e9aa619347938f405704a23d95b8521c40bab05242fdc69f85e40fa731d4f  src/A36W/RFTools.lean
8e18147f75aab7756a2361e59a9113ca2a57053f65deb80090558a0c8867278e  src/A36W/RFTypical.lean
280cf384582b4308c0306f1ed7348888340a016172b35858daeb4639394f00cf  src/A36W/RemarkQ.lean
51d549301e75de5a17bcdd04c9bacf42ef13cdce6ea905db3ddab151131fc568  src/A36W/ReservoirFacts.lean
b1deb55044bf95a1f87edbcc7ac5e0601b6c730227dd529075a38efc508daab6  src/A36W/SchedPath.lean
ed3c777544ebd923ade86ed9d75eeeadc67917265e4e7280130d35a88af866e5  src/A36W/Sec9Attain.lean
7019c35cebf471e453a490d04923b0384c0226e99b2294404fd10ea19e5c90ba  src/A36W/SigChain.lean
9a4647dff6bf476ddb7a8aed965f91af0378199a0a7e95178bf998c08a18e869  src/A36W/SigChainExt.lean
b0fb7689a09abeec0ad1509e93f1ccd966755d04fab802c12b30f680556d6904  src/A36W/Slice.lean
0237434bcefdc458630f554219f8f3e57be6f8e63710283a025a944df8d0e26f  src/A36W/SliceCor.lean
6bdde9e0c7f5252a942c55c8a0e7a5f411fb50930e21995fb7a08c34b1df5e9f  src/A36W/SliceCov.lean
9580bd45a429ef7318b9ae22c66a827c6e0b61acf260e56ae956c16df5a315b6  src/A36W/SliceExports.lean
e7430e707894be49350842b5b86931f76a783957cb2dd638f39e4a685e671614  src/A36W/SliceNCD.lean
733834ab8f3e29f35fb37b84a341ea0a0b9bc90179b3306cbcb30a5684976fba  src/A36W/SliceNCDSupport.lean
cf3acc85cd274902f7f98568eae66f492fb9a5713a9d19462a19472fc53b7e0b  src/A36W/SliceStatZero.lean
071312e16b1eaf077cf2de6e5ced6c5ddf3745356d09998714cacb34aaf8f8a9  src/A36W/SliceSubGauss.lean
7c3490d4443eca418f481a8e8797c6a7837c8054f2058448cc85eb6b70248a4b  src/A36W/SplitChain.lean
5215f71344e3a53cd12135e5a9c566327d4cf11c4fa71aaece9ef53a60ba8ef8  src/A36W/TCBound.lean
e58770a30ac4d2bbf71b5ff86e86573fb7cd5998d518779474aa15ae4cd1daf2  src/A36W/TGCert.lean
ba79aa7960176892bdb50452576a41341f9b470d2530548eabf013519bc52b8e  src/A36W/TGCert2.lean
3c4523577ef2d7eecdabcf3dd8baf2e83076e463ca48887933d745aa7d6caf10  src/A36W/TGCertRule.lean
27f74791c44d78a153f5d97d8f4ac24b6ea1798d46330572a536a4f7cf738c44  src/A36W/TGMdp.lean
90ac33fa4d99433923f7e0d225340b453b34480f7b58e7929dd211df916b9550  src/A36W/TGRed.lean
d104d0797f9bf666dabdeaa66dcfc09d8a840349397c1cbcd94d423c5626dd31  src/A36W/TGRed2.lean
82453e7b50c98ba163cfb69d935bb26eddfa0cfe830d0585b161c91b2bc27e3f  src/A36W/TGRemarks.lean
b1eedb99794917c41989caf223ffa4fa6f7bc3c1a43e11ed20aefece2272106a  src/A36W/Tower.lean
2dc5a0c30716f4918f7e012a8e0eb537b70316313a9814cd38bdaea4e1730341  src/A36W/WACosts.lean
fcf3adf6ce8471a289521d0c2aa26268ca36260359e26c1ec94e544bb27dd4ee  src/A36W/WACostsCompose.lean
af86a0a774b9b9001cf736dedd9dd8c3da68fd74ffa7baadc50e576bdb0d24bd  src/A36W/WAFinal.lean
4381eab999d62f7b46c5d7d80afb4c6526af560ddfb2f860431af471089ab50f  src/A36W/WAInst.lean
5d6908f65007a7e9826bc606ef8159130a7afd867f14cd0cc8ecf69786ad0d2a  src/A36W/WAMixMean.lean
55c9d4aff760671e22f4c8b10f8edbf5e64c7175246e599a39caa959a5f7a3df  src/A36W/WClassFacts.lean
53ef6b5d513f78655e74c1ff2ecc0d5990f74d8700aca47abfe836e307264c50  src/A36W/WNoRelabel.lean
85ff27ef14745e95586ac3143e3de831698791250ea9f58fd3732e1ac3344aef  src/A36W/WSec5.lean
19c2dbce91e6b240651083c9c03c2c59cfa7205f56b871ee49e3d0b89e440db2  src/A36W/WSharp.lean
eddb7b710eb9aadc04cfee3fd1c0c7f210f16d4e7536e27b07235e6bb3b12e89  src/AGFCore.lean
dce600a2ed301006aaf7eff8ed1d7526cb6b744ac5f3f7553036b42f1c4b2e28  src/AGFCore/Basic.lean
5563b0209cdff977420039be2a339f940ea9a2d861322d319f2f1de0988905ad  src/AGFCore/Blueprint.lean
cc744f4075d962843323e3e1f0c361f1a0fed61c8ff7e616e85faa9b1c78662c  src/AGFCore/C00Mass.lean
80a76818740e6403a94ba5f06e97d7f701c67003b46ef7f0f70f2bf21b955117  src/AGFCore/C00Struct.lean
facbd31f7f34aca74b1cdd846623631eaa2b68a4ea324fabb3ed4130936a8933  src/AGFCore/C01Support.lean
f97d6fe2c9264c4817ebd121d17d6ca725ee8644088cfbd263dfb67d818774be  src/AGFCore/C02Kernel.lean
f7a4a6831bc99f55618fc1e5397db35ab86730d12205050c6e089db06505954e  src/AGFCore/C08Support.lean
faa62a71cbfc547e6889d2d8379bce3bceb95a7baa12c4f4e08c88836ec4c95e  src/AGFCore/C10Adapt.lean
791e5c772f7675a0f857d373f35f5ffbdb27d52b40c59d91c66295f645d6c641  src/AGFCore/C10BehFiltr.lean
267f588ad1215df55139dfd8cbbc4f1697bc26f67a19be4100a4425536d5fa6b  src/AGFCore/C10Zero.lean
7b54bfa2bb66a5a5aac62f2fc24d53504d7efe138efab6290e1f64d65b573226  src/AGFCore/C11Sharp.lean
cdf4bf9fc03337bfd0dc340c2835cbf82958d596eab714b61a5c70c84597c5fa  src/AGFCore/CapPath.lean
4b197761f294fb7c7a0ba97797423abed27813404435277b5a90122990a1942b  src/AGFCore/Certificate.lean
ab3694f4b63e79d930c4da0f804be1295c9b69ae16ac028ca2f34d58e31aa197  src/AGFCore/Combinatorics.lean
b215b217b1c6acba393ab70addfcd594313f85165b8d81d701e454a9b186ecbd  src/AGFCore/Costs.lean
269b619169f771b8817decc43d12f32adb030b7c3ddb6bf95550c4d28e0dadf7  src/AGFCore/Equivariance.lean
6573d3bb4fb708a2711e800006faf5d12d0bc1b157455f5e4c5545ccaa4b9c6c  src/AGFCore/Family.lean
1e25941dee9a4f437fd20f60d687163d2a8ba24cce6453f11dce089809b12c47  src/AGFCore/HChain.lean
a4c04c0ec8c54400e59904627c5609c1d09bc8218d9b5e783dde4452211777ea  src/AGFCore/KLEquality.lean
fcdf4614e76a67b850e8d4b51c23127adca96f32f85a117a796355859d93a944  src/AGFCore/Operational.lean
5a4b33734759211823e0a58b469d2d52e4cefc4565f1787aecfe101cee96a9dc  src/AGFCore/OptNonempty.lean
f4ae54feaa69a8e295382602685f6370409c67ce78dd97ddab83afebb73aff00  src/AGFCore/Orbit.lean
ee2a37a52cac2a8564f76ea19aaf0249d4283eef805177e0d00d32f7f9ac3241  src/AGFCore/OutLawMass.lean
c0463c82b34121d7cbdbb5d1aca3151d205e03dfb60e03c8f62774f31b92f4fe  src/AGFCore/RCProbability.lean
c7187eaa30f3c7d30152576e864e575f1e28305108110ba51ce9211a160cfe5e  src/AGFCore/Realization.lean
14af572e593df40435338952b4c48df44a4bbce806474225d6b39f194b04a69f  src/AGFCore/SeedCarrier.lean
d845a6b76a1c67f29a2f423f779f93cc9efec0cb699ca9cdeda8cedf2636e287  src/AGFCore/SlicePairCorrelation.lean
628cc8c9866884ad0475cd130be0c75f14b10acc2caf1002a442ec5d51e5e3d9  src/AGFCore/SuccessBridge.lean
48f2bc1f6afde165d25f72c824e0b635c41e3c6b7ae6f8488f6b1af53dfba808  src/AGFCore/Transcript.lean
a9c7e347214c7741db787f0e65b8b2a2f0940d8fd92ee0d7da14b2107f2e1297  src/lake-manifest.json
2789cbf975650a15669ec6f2f47b6cdf98491ba588a5e823a2595ed68bdf327e  src/lakefile.toml
3aac669c7a910ec2389f4e4f921b605adf6ebf2d1e0c9b9cd0be4d33f3f5db71  src/lean-toolchain
a4a77fb602bbbb1df4fe1051ce1eb36bb9286f56866b46e19d8d0c119d775259  verify_run.sh


==> anc/formal_companion/lean/README.md <==
# Lean artifact: kernel-checked declarations

This directory rebuilds, from source, the Lean libraries behind the paper's appendix of kernel-checked declarations, and
reports the axioms of every declaration that the appendix names, except the `A36W.TGCert3` brackets of its two-group
exhibits. Those are in a separate certificate package (`lean_certificates/` in the supplement), whose modules build on
this one; its README gives their statements and checks.

## Requirements

- Linux x86_64 with bash, curl, git, coreutils (`sha256sum`), util-linux (`taskset`), findutils, sed, grep and awk.
  Tested on Ubuntu 24.04.3 LTS (glibc 2.39) with elan 4.2.4 and Lean 4.33.1 (commit 819816b2).
- Internet access. elan, the Lean toolchain (`leanprover/lean4:v4.33.1`, from `src/lean-toolchain`), Mathlib (pinned in
  `src/lake-manifest.json`) and the Mathlib build cache (`lake exe cache get`) are downloaded.
- About 15 GB of free disk in this directory; our run of this version used 14 GB. That run took about 25 minutes on 8
  CPUs, with `LEAN_NUM_THREADS=6`, inside a 64 GB memory limit; its peak memory was not recorded.

## Run

    bash run_cleanroom.sh

The Lean processes run under `taskset -c 0-31` by default; the environment variable `CLEANROOM_CPUS` selects another CPU
list, for example `CLEANROOM_CPUS=64-95 bash run_cleanroom.sh`. A value that is not a list of CPU numbers and ranges
stops the run before anything is executed. On a machine with fewer CPUs the mask is reduced to the CPUs present.

Everything (elan, toolchain, caches, temporary files, logs) is created under this directory; `~/.elan` and other
Lean installations are not used or modified. The script:

1. installs elan (if `elan-init.sh` is absent it is fetched from the `v4.2.4` tag of the elan repository; its sha256
   is recorded in `logs/START.txt` and compared with the pinned value);
2. installs the toolchain named in `src/lean-toolchain`, then runs `lake exe cache get` and
   `lake build AGFCore A36RWBase A36RW A36W A36FS` in `src/` (the five libraries are named because the package's
   default target is `AGFCore` alone);
3. elaborates each export file with `lake env lean`: the seventeen files `src/A36RW/Export_*.lean` and the eighty-four
   files in `exports/`;
4. runs `verify_run.sh`, which checks:
   - that `logs/STEPS.txt` records each of the 106 expected steps exactly once with `exit=0`;
   - that `logs/START.txt` records the pinned installer hash;
   - that neither the build log nor an export log reports `sorry`;
   - that each of the 369 `.lean` files of the five libraries has a compiled `.olean`;
   - that every line of `logs/AXIOMS_SUMMARY.txt` holds exactly one well-formed `#print axioms` report (one axiom
     list of Lean names, closed at the end of the line, not empty and with no repeated name, or "does not depend on
     any axioms"; the parser is `axiom_lines.awk`), that these reports are exactly the 5927 lines of
     `EXPECTED_SUMMARY.txt` (each declaration matched by name), and that their counts add up to the 10918
     `#print axioms` commands of the export files, so that each command printed one report;
   - that every line of `EXPECTED_SUMMARY.txt` is itself such a report, with axioms drawn from
     `[propext, Classical.choice, Quot.sound]` only;
   - that `axiom_report.sh` passes.

The run fails closed.
- The run stops when any of these fails:
  - the check of `CLEANROOM_CPUS`;
  - the download;
  - reading `src/lean-toolchain`;
  - the installer-hash computation, or the hash does not match the pinned value (the installer is then not executed);
  - a setup step (elan_init, toolchain, lean_version, cache_get, lake_build);
  - a bookkeeping command (a date; writing `START.txt`, a step record or `END.txt`; writing the axiom summary).
- Every export file is attempted unless a setup or bookkeeping failure stops the run first, and any nonzero exit fails
  the run.
- `logs/DONE` is written only if every step and `verify_run.sh` pass. Any stale `DONE` or `DONE.tmp` is removed first,
  and a fresh temporary file is renamed to `DONE`. The run then checks that `DONE` is a regular file reading `DONE` and
  that there is no `logs/FAILED`. The exit status is then 0.
- On any other exit the driver removes `logs/DONE`, renaming it if it cannot be removed. The exit status is nonzero,
  and `logs/FAILED` names the reason. This includes an interrupted run, unless the EXIT trap cannot run (SIGKILL, power
  loss).
- The exit status is authoritative: 0 only for a complete pass with `logs/DONE`. If removing or renaming a marker, or
  writing `FAILED`, itself fails, the nonzero exit status still marks the failure.
- `logs/` is created first, alone. If it cannot be created, the driver exits with status 2 and a message on stderr. On a
  filesystem where `logs/` cannot be modified, a failing run still exits nonzero, but it cannot remove `DONE` or write
  `FAILED`.
- An existing `logs/` is moved to `logs.prev-<UTC>-<pid>` before a new run starts. If it cannot be moved, its `DONE` is
  removed, `FAILED` is written and the driver exits with status 2.
- Limits: the checks detect commands that fail and the tampering cases in the fixtures. They cannot detect a tool that
  exits 0 with wrong output, or a concurrent process that rewrites `logs/` after it has been checked.

## Expected output

- Exit status 0 and `logs/DONE`.
- `logs/STEPS.txt`: 106 lines, each with `exit=0` (elan_init, toolchain, lean_version, cache_get, lake_build,
  export_Export_AppJ_Main, export_Export_AppJ_W14, export_Export_AppJ_W16, export_Export_AppJ_W20,
  export_Export_AppJ_W21, export_Export_Balanced, export_Export_Balanced2 to export_Export_Balanced12,
  export_A36RW_AltPerm_Remarks_Exports, export_A36RW_AppM_Exports, export_A36RW_CW1b_Exports, export_A36RW_CW3_Exports,
  export_A36RW_CW4_Exports, export_A36RW_CW5_Exports, export_A36RW_DPI_Exports, export_A36RW_Lemma1aZero_Exports, export_A36RW_W13x_Exports, export_A36RW_W13xReal_Exports, export_A36W_Exports, export_A36W_FUAssemblyCore_Exports, export_A36W_FUAssembly_Exports,
  export_A36W_FUSec9_Exports, export_A36W_FUStageA_Exports, export_A36W_FUStageB_Exports, export_A36W_FUTable_Exports,
  export_A36W_FUTheoremR_Exports, export_A36W_HLHardLength_Exports, export_A36W_HLower_Exports,
  export_A36W_HUpper_Exports, export_A36W_Merge2_Exports, export_A36W_Merge_Exports, export_A36W_RFAttain_Exports,
  export_A36W_RFConstruction_Exports, export_A36W_RFCutIII_Exports, export_A36W_RFCutII_Exports,
  export_A36W_RFCutI_Exports, export_A36W_RFEq318Chain_Exports, export_A36W_RFLadder_Exports,
  export_A36W_RFLocal_Exports, export_A36W_RFMixLaw_Exports, export_A36W_RFNormPrinted2_Exports, export_A36W_RFNormPrinted_Exports,
  export_A36W_RFPrintedExtras_Exports, export_A36W_RFRecursion_Exports, export_A36W_RFSigned_Exports,
  export_A36W_RFSurvival_Exports, export_A36W_RFT1Alt_Exports, export_A36W_RFTheoremAIface_Exports,
  export_A36W_RFTheoremA_Exports, export_A36W_RFTypical_Exports, export_A36W_RemarkQ_FLower_Exports,
  export_A36W_Sec9Attain_Exports, export_A36W_SigChain_Exports, export_A36W_SliceExports_Exports,
  export_A36W_SliceSubGauss_Exports, export_A36W_TGCert2_Exports, export_A36W_TGCertRule_Exports, export_A36W_TGCert_Exports,
  export_A36W_TGRed2_Exports, export_A36W_TGRed_Exports, export_A36W_TGRemarks_Exports, export_A36W_WRemarks_Exports, export_A36W_PV_A20_Exports, export_A36W_PV_A23iiiGauss_Exports, export_A36W_PV_A23iii_Exports, export_A36W_PV_A23iiiCount_Exports, export_A36W_PV_A23ii_Exports, export_A36W_PV_A23Final_Exports, export_A36W_PV_Boundary_Exports, export_A36W_PV_TGRedExtras_Exports, export_A36W_PV_RouteQ_Exports, export_A36W_PV_RouteJ1_Exports, export_A36W_PV_RouteQ2_Exports, export_A36W_PV_RouteJ2_Exports,
  export_AppF_Names, export_AppF_Names_MeanBridge, export_AppF_Names_Separation, export_A36PV_RouteLemmas_Exports, export_A36PV_CitedUnlisted_Exports, export_A36FS_PrintedRoute_Thm7a_Exports, export_A36FS_PrintedRoute_Thm7b_Exports, export_A36FS_PrintedRoute_Thm7c_Exports, export_A36FS_PrintedRoute_Thm7cRate_Exports, export_A36FS_PrintedRoute_Checks_Exports, export_A36FS_Misc_ChargeMono_Exports, export_A36FS_Misc_DepthBound_Exports, export_A36FS_Misc_DepthBridge_Exports, export_A36FS_Misc_MixCap_Exports, export_A36FS_Misc_ProfAllEps_Exports, export_A36FS_Misc_Thm5Case1Route_Exports, export_A36FS_X0_Exports, export_FS_Exports).
- `logs/VERIFY.txt`:

      VERIFY PASS: 106/106 steps exit=0; pinned installer hash; no sorry; 369 library modules compiled; 5927-line axiom summary; AXIOM REPORT PASS: all 4978 declarations in DECLARATIONS.txt report exactly [propext, Classical.choice, Quot.sound]; no Lean errors

- `logs/AXIOM_REPORT.txt`:

      AXIOM REPORT PASS: all 4978 declarations in DECLARATIONS.txt report exactly [propext, Classical.choice, Quot.sound]; no Lean errors

- `logs/AXIOMS_SUMMARY.txt`: 5927 distinct `#print axioms` lines, with counts that add up to 10918. One hundred and sixty
  auxiliary declarations report fewer axioms. Forty-eight of them: `A36RW.Window.admissible_iff_paper` reports
  `[propext, Quot.sound]`;
  `A36RW.Window.ladProfile_eq_paper`, `A36RW.AppJ.W21.distD_le` and `A36RW.AppJ.W21.distD_NNN` report `[propext]`;
  `A36W.FU.stageAProfile_sum`, `A36W.FU.one_le_of_mem_stageAProfile`, `A36W.FU.stageAProfile_length`,
  `A36W.FU.stageAProfile_length_le`, `A36W.FU.le_ceilDiv_of_mem_stageAProfile`, `A36W.FU.ceil_half_le`,
  `A36W.FU.Table.stageAProfile_of_le`, `A36W.FU.Table.stageAProfile_one`, `A36W.TGRed.permWord_symm_permWord'`,
  `A36W.TGRed.permWord_permWord_symm'`, `A36W.TGRed.fxA3`, `A36W.TGRed.fxU3`, `A36W.SigChain.fxA4` and `A36W.TGRem.W01`
  report `[propext, Quot.sound]`; `A36W.FU.stageAProfile_example`, `A36W.TGRed.Nw`, `A36W.RFCandidate.Example.c₀`,
  `A36W.TGRem.profPol` and `A36W.TGRem.fullPol` do not depend on any axioms; and of the state-encoding definitions and
  helpers of `A36W/TGMdp.lean` and `A36W/TGRed2.lean`, `A36W.TGRed.botX`, `A36W.TGRed.cl`, `A36W.TGRed.cl_fin_val`,
  `A36W.TGRed.cl_inj`, `A36W.TGRed.cl_val_of_le`, `A36W.TGRed.legX`, `A36W.TGRed.legX_inj`, `A36W.TGRed.MX_termX`,
  `A36W.TGRed.nextX`, `A36W.TGRed.nextX_bot`, `A36W.TGRed.nextX_leg`, `A36W.TGRed.nextX_m`, `A36W.TGRed.termX`,
  `A36W.TGRed.termX_inj` and `A36W.TGRed.zeroC` report `[propext]`, `A36W.TGRed.extF_fullTab` reports `[Quot.sound]`,
  and `A36W.TGMdp.curS`, `A36W.TGMdp.extD`, `A36W.TGMdp.greedy`, `A36W.TGRed.Cmp`, `A36W.TGRed.extF`,
  `A36W.TGRed.fullTab`, `A36W.TGRed.fullX`, `A36W.TGRed.MX` and `A36W.TGRed.XS` do not depend on any axioms. The other
  112: in the two-group modules, 73 (26 data definitions and kernel-decided facts of
  `A36W/TGCert.lean`, 14 definitions and lemmas of `A36W/TGCert2.lean`, 28 definitions and `congr_simp` lemmas of
  `A36W/CountBridge.lean`, `A36W/WClassFacts.lean` and `A36W/WNoRelabel.lean`, and 5 definitions and lemmas of
  `A36W/RFFinal.lean`; 19 report `[propext]`, 27 `[propext, Quot.sound]` and 27 no axioms), and in `A36RW/AppJ/CW4/`, 39
  (`A36RW.AppJ.CW4.fam_distD_eq_zero` and 23 `_simp_` lemmas that the elaborator generates report `[propext]`, 14
  generated `_proof_` lemmas `[propext, Quot.sound]`, and the generated `A36RW.AppJ.W16.distD.eq_1` no axioms);
  `EXPECTED_SUMMARY.txt` gives the line of each. All others report `[propext, Classical.choice, Quot.sound]`. No
  declaration depends on `sorryAx`.

After a build, the axiom report alone is `bash axiom_report.sh`, and the whole check of a finished run is
`bash verify_run.sh`.

## Negative fixtures

    bash fixtures/run_fixtures.sh

This takes about 40 minutes on one CPU (our run: 37 minutes) and needs no Lean and no network. It runs the shipped
`run_cleanroom.sh` unmodified in temporary copies of this directory, with `elan`, `lean`, `lake`, `taskset`,
`sha256sum`, `cat`, `date`, `rm` and the installer replaced by the stubs in `fixtures/stubs/` (the stub `lake` prints
the names as Lean prints them, using `fixtures/stubs/printed_names.tsv` for the `#print axioms` arguments that the
export files write unqualified). The forty-one cases are:

- a passing control, in which `taskset` receives the default CPU list `0-31` (its log includes names with primes,
  such as `A36RW.Mix.m4'`, the recorded axiom subsets and a declaration without axioms);
- an export file that exits 1 with normal output;
- an export file that exits 1 with an error line;
- an export file that itself exits 125, which counts as a failed file while every later file is still attempted;
- a failed `lake build`;
- a `lake build` that exits 0 but whose log reports a declaration using `sorry`;
- a `lake build` that exits 0 but leaves one library module uncompiled;
- an export file that exits 0 but prints an error line;
- a `sorryAx` in one listed declaration's axioms;
- a missing axiom line for a listed declaration;
- a missing axiom line for an auxiliary declaration, which only the summary check catches;
- an auxiliary declaration replaced by another name;
- an auxiliary declaration with a nonstandard axiom list;
- an auxiliary lemma recorded with `[propext]` that reports the standard three;
- an auxiliary declaration that reports `Lean.ofReduceBool` while `EXPECTED_SUMMARY.txt` has been edited to match,
  which only the check of that file catches;
- an auxiliary declaration recorded and reported as "does not depend on any axioms" (a passing case);
- an auxiliary declaration with an empty list `[]`, one with a blank list `[ ]`, one with a repeated name
  `[propext, propext]`, and a listed declaration with `[propext, propext, Classical.choice, Quot.sound]`;
- one of the two `#print axioms` commands for a listed declaration that prints nothing, which only the command count
  catches;
- two reports on one log line followed by a truncated copy of the second, which keeps the report count equal to the
  command count but fails the per-line parse and `axiom_report.sh` (which passes on the well-formed log of the
  control);
- an extra log line with two reports, `[sorryAx]` first and a listed declaration's standard list last;
- a listed declaration's report line replaced by two reports, `[Lean.ofReduceBool]` first and its standard list last,
  while its proper line is printed by another export file: the counts, the sorry check and `axiom_report.sh` pass, and
  only the per-line parse fails;
- a listed declaration's report with a second bracket after its list;
- a listed declaration that reports a subset of the standard axioms;
- an export log that reports a declaration using `sorry`;
- an unexpected eighty-fifth file in `exports/`, without `#print axioms` commands, which only the file count catches;
- an `AXIOM_REPORT.txt` that cannot be written;
- a directory planted at `logs/DONE` and a symlink `DONE.tmp -> FAILED`, which are removed before a genuine `DONE` is
  written (a passing case);
- a `logs/FAILED` planted during the run;
- a `date` that prints the time but exits 1;
- an `rm` that removes `logs/DONE` but exits 1 during the final cleanup;
- a read of `src/lean-toolchain` that prints the file but exits 1;
- `axiom_report.sh` run alone, with its error-scan `grep` exiting 2;
- an installer-hash mismatch;
- a hash command that prints the pinned value but exits 1;
- a malformed `CLEANROOM_CPUS`, which stops the run before anything is executed;
- `CLEANROOM_CPUS=64-95`, which reaches all seventy `taskset` calls (a passing case);
- a SIGTERM to the driver during `lake build`;
- a failing second run in a directory whose first run passed.

The expected last line is `41/41 fixture cases behave as expected`, with exit status 0.

## Contents

- `src/`: the Lake project, with `lakefile.toml`, `lean-toolchain`, `lake-manifest.json` and five libraries:
  - `AGFCore` (30 files);
  - `A36RWBase` (8 files: importable copies of earlier stand-alone files);
  - `A36RW` (110 files: the shared policy interface `A36RW/Interface/` with its relabelling and mixture modules, the
    balanced-slice modules `A36RW/Balanced/` (including the repair clause, `Repair.lean`), the signature checks
    `A36RW/Spec/`, the two-group survival envelope `A36RW/AppJ/`, the identification of the interface class with the
    printed clock-indexed class, `A36RW.ClassId`, with its consumers `A36RW.ClassIdConsumers`, the path laws
    `A36RW.Laws`, Proposition `prop:perm` (a single orbit without shape) and its adaptive extension in
    `A36RW/AltPerm.lean`, the relaxed policy classes of the remark that each restriction is needed in
    `A36RW/W11Relaxed.lean`, the remark on the asymptotic constant of Appendix B in `A36RW/LHUpRemark.lean`, the
    mechanisms that the remark on the scope of the converse places outside the policy class in `A36RW/RemOutside.lean`,
    Appendix M (imperfect conditionals: Proposition M1 and Theorem M2) in `A36RW/AppM/`, the relaxed classes under the
    almost-sure cap and the half-budget sentence of the Appendix B remark in `A36RW/CW1b/`, the remarks after Theorem
    `thm:tgenv`, Corollary (c)2 and (c)3, Lemma TG4 for the batch values, and the mathematical content of the numerical
    checks and of the remark on loose constants in `A36RW/AppJ/CW3/`, the second remark after Corollary (c) (the case
    `λ = N^{-4}` by symmetry, the identity for the KL divergence as a total correlation, its split, the ratio of Step 1
    and the absence of a `λ`-uniform rate) in `A36RW/AppJ/CW4/`, the non-necessity of the two hypotheses of the first
    remark after Corollary (c) (an explicit family violating both, with `V_root → ∞` and the conclusion of (c)3) in
    `A36RW/AppJ/CW5/`, the shared marginal-KL/data-processing adapter in `A36RW/Interface/DPI.lean`, Lemma 1(a)'s zero-success case in extended reals in `A36RW/Lemma1aZero.lean`, the printed policy process of §2 and its law in the formal class in `A36RW/W13x.lean`, with its converse (realization) in `A36RW/W13xReal.lean`, the separation of Theorem 2's proved bounds and the
    thresholds of the paragraph after Figure 4 (Appendix G) in `A36RW/AppGSep.lean`, the entries of Table 2 (Appendix G)
    in `A36RW/AppGTable.lean`, and the seventeen export files
    `A36RW/Export_*.lean`);
  - `A36W` (122 files: the weighted slice, including the assembly of its FU result in `A36W/FUStageA.lean`, the added results of Appendix L (§4's uniform-in-ε bound, §5's depth estimate, §6.3's chain rule and §6.9's bound on D_A for the second failing variant, with its failure at ε = 0.01, and §10's boundary case d₀ = 0) App Q §4.2's size, coin and support counts, App K's r = 0 classes, r = n frontier values and KL ≤ H(π), and printed proof routes of App Q and App J in `A36W/PV/`,
    `A36W/FUStageB.lean`, `A36W/FUAssemblyCore.lean` and `A36W/FUAssembly.lean`, its Section 9 consequences (least hard
    cap and sharp mean) in `A36W/FUSec9.lean`, Theorem R (more weight values) in `A36W/FUTheoremR.lean`, the bounds (HL)
    and (HU) in `A36W/HLower.lean` and `A36W/HUpper.lean` with their fixed-schedule hard-length forms in
    `A36W/HLHardLength.lean`, the Section 9 hard-length analogue and the Section 9 and 10 attainment statements under a
    homogeneous group in `A36W/Sec9Attain.lean`, the last two clauses of the Section 7 Remark (weights with any fixed
    number of values, and the growth step of the geometric Stage A sentence) in `A36W/RemarkQ.lean`, the `F` lower bound
    (FL) of Section 5 and its Remark in `A36W/FLower.lean`, the Section 6.9 table of constants and the Section 7 table
    of edge cases in `A36W/FUTable.lean`, the first part of the two-group reductions of Appendix K (its definitions and
    the no-latent-peeking example, Lemma K2 with its strictness remark, K5, the frontier bound `F*_r ≤ min(D_r, F^NA_r)`
    and K6(d), and K4(a), K4(c), K6(a) and K6(c) in forms stated without `M*(c)`, `V_r` and `q(σ)`) in
    `A36W/TGRed.lean`, the abstract finite-MDP and convex analysis behind Appendix K in `A36W/TGMdp.lean`, the second
    part of the two-group reductions of Appendix K (the later definitions, Lemmas K1 and K3 with the hull identity, the
    printed forms of Lemma K4 and of K6(a)–(c), and K7) in `A36W/TGRed2.lean`, the relabelled-output chain rule of
    Appendix M in `A36W/SigChain.lean` and `A36W/SigChainExt.lean`, the sub-Gaussian tail of the slice in
    `A36W/SliceSubGauss.lean`, three weighted
    remarks in `A36W/TGRemarks.lean`, the RF definitions in `A36W/RFDefs.lean`, the RF candidate's construction and cap
    (Theorem A, items 1–2; namespace `A36W.RFCandidate`) in `A36W/RFConstruction.lean`, the law of its sampler as a
    finite mixture of runs of random unmasking with prescribed block sizes (Appendix N) in `A36W/RFMixLaw.lean`, Lemma T3 (the uniform lattice
    Edgeworth estimate) in `A36W/RFLocal.lean` with `A36W/RFLocalDefs.lean`, `A36W/RFLocalFourier.lean` and
    `A36W/RFLocalTaylor.lean`, the tilt and normalizer of Appendix Q's Section 2 in `A36W/RFTilt.lean`,
    `A36W/RFGauss.lean`, `A36W/RFNormBasic.lean`,
    `A36W/RFNormLocal.lean`, `A36W/RFNorm.lean`, `A36W/RFMarg.lean`, `A36W/RFCutI.lean`, `A36W/RFNormPrinted.lean` and
    `A36W/RFNormPrinted2.lean`, exact kernel-checked certificates for the warning example of Section 8 and the
    adaptive-gain witness of Appendix H in `A36W/TGCert.lean`, that witness stated as a randomized committed-count rule
    in `A36W/TGCertRule.lean`, the remark on `u_A` of Appendix K at
    `n_A = n_B = k = 3`, `r = 3`, `λ ∈ {2,4}` in `A36W/TGCert2.lean` (every element of a set that contains the output
    KL of every predrawn randomized mixture of `u_A`-independent deterministic count tables exceeds `F*_3`, and
    `Fsub − F*_3` lies in the rounding intervals of the printed gaps `3.5·10⁻⁵` and `2.3·10⁻⁴` nats, where `Fsub` is
    that set's infimum), the
    labelled bridge for the one-block atom lemma, sharper constants for Section 2 (not printed), the two class facts of
    Section 6.2, the main-text Section 5 display and the variant without relabelling of Section 6.9 in
    `A36W/CountBridge.lean`, `A36W/WSharp.lean`, `A36W/WClassFacts.lean`, `A36W/WSec5.lean` and `A36W/WNoRelabel.lean`,
    and for the bounded weights without a reservoir (Appendix Q): the fair output law, the size estimates of Section 4.1
    and the support sentence of Lemma NCD in `A36W/RFFair.lean`, `A36W/RFLadder.lean` and `A36W/SliceNCDSupport.lean`,
    Lemma T1 by route MG in `A36W/RFT1Alt.lean`, Lemma T1's sentence on `c = 0` in `A36W/SliceStatZero.lean`, the
    one-step analysis of Section 3 in
    `A36W/RFCut2Defs.lean`, `A36W/RFCut2Reindex.lean`, `A36W/RFExact.lean`, `A36W/RFAnalytic.lean`, `A36W/RFGamma.lean`,
    `A36W/RFAnalyticPS.lean`, `A36W/RFAnalyticPSUniq.lean`, `A36W/RFBulkCore.lean`, `A36W/RFCut2Hyps.lean`,
    `A36W/RFBulk.lean`, `A36W/RFCut2Real.lean`, `A36W/RFCancel.lean`, `A36W/RFCancel2.lean`, `A36W/RFTools.lean`,
    `A36W/RFSubset.lean`, `A36W/RFOneStep.lean`, `A36W/RFTypical.lean` and `A36W/RFRatio.lean`, the recursion of
    Section 4 in `A36W/RFGood.lean`, `A36W/RFFinal.lean`, `A36W/RFSigned.lean`, `A36W/RFConstants.lean`,
    `A36W/RFRecursion.lean`, `A36W/RFQtBridge.lean`, `A36W/RFSurvival.lean`, `A36W/RFPrintedExtras.lean` and
    `A36W/RFTheoremAIface.lean`, Theorem A with Corollaries A′ and A″ in `A36W/RFTheoremA.lean`, (3.18) as the printed
    chain in `A36W/RFEq318Chain.lean`, and the least cap and least means without a homogeneous group, for Appendix L,
    Section 10, and the bounded-weights `F` rows of Table 5, in `A36W/RFAttain.lean`; and `A36W/SliceExports.lean`);
  - `A36FS` (99 files: the full-support instance, with Remark rem:mixf in `A36FS/RemMixf/`, the printed proof routes of Theorem 7(a)–(c) in `A36FS/PrintedRoute/`, App I's extra-charge monotonicity and recursion depth in `A36FS/Misc/ChargeMono.lean`, `A36FS/Misc/DepthBound.lean` and `A36FS/Misc/DepthBridge.lean`, the mixtures' hard-cap lower bound in `A36FS/Misc/MixCap.lean`, the single-profile rate for every fixed ε > 0 in `A36FS/Misc/ProfAllEps.lean`, the printed step of Theorem 5's Case 1 in `A36FS/Misc/Thm5Case1Route.lean`, the count reduction X0 of the proof of Theorem 7 for every finite predrawn mixture, with its relabelling equality, in `A36FS/X0/CountReduction.lean`, Lemma X2 in its printed
    form in `A36FS/X2Paper.lean`, Theorem 5 and Corollary 3 for the count law in `A36FS/Thm5/`,
    Theorem 6 for the count law in `A36FS/CF1/`, their forms for the printed `F` of one relabelled profile (with
    Corollary 4) in `A36FS/T1/`, Corollary 6 and the upper half of Theorem 7(b) in `A36FS/HFS/`, Theorem 8 and its
    dilution corollaries in `A36FS/Thm8/`, Lemma U7 in its printed form in `A36FS/U7Printed.lean`, the constants and the
    scope claims of the Theorem 8 construction in `A36FS/K2/`, Lemmas X1, X3, X1′ and X3′ in `A36FS/XP/`, Proposition L
    in `A36FS/PropL/`, and, in `A36FS/Misc/`, the counterexample to Lemma L3 for state-dependent blocks, round 1 of
    Theorem 5's proof, the bound of Theorem 9(a) at moderate `n`, the exact sampler, and the exact sampler as a
    probability-space object with its contrast to the interface's first round in `A36FS/Misc/ExactSamplerPS.lean` and
    `A36FS/Misc/ExactSamplerNonProduct.lean`).
- `exports/`: `FS_Exports.lean` (the full-support results), `A36PV_RouteLemmas_Exports.lean` (existing declarations stating printed proof steps), `A36PV_CitedUnlisted_Exports.lean` (existing declarations stating printed claims), `A36FS_PrintedRoute_Thm7a_Exports.lean`, `A36FS_PrintedRoute_Thm7b_Exports.lean`, `A36FS_PrintedRoute_Thm7c_Exports.lean`, `A36FS_PrintedRoute_Thm7cRate_Exports.lean`, `A36FS_PrintedRoute_Checks_Exports.lean` (the printed routes of Theorem 7), `A36FS_Misc_ChargeMono_Exports.lean` (the extra-charge monotonicity), `A36FS_Misc_DepthBound_Exports.lean` and `A36FS_Misc_DepthBridge_Exports.lean` (the recursion depth), `A36FS_Misc_MixCap_Exports.lean` (the mixtures' hard-cap lower bound), `A36FS_Misc_ProfAllEps_Exports.lean` (the single-profile rate for every ε > 0), `A36FS_Misc_Thm5Case1Route_Exports.lean` (Theorem 5's Case 1 step), `A36FS_X0_Exports.lean` (the count reduction X0); `A36W_Exports.lean`, `A36W_Merge_Exports.lean`,
  `A36W_Merge2_Exports.lean`, `A36W_FUStageA_Exports.lean`, `A36W_FUStageB_Exports.lean`,
  `A36W_FUAssemblyCore_Exports.lean`, `A36W_FUAssembly_Exports.lean`, `A36W_FUSec9_Exports.lean`,
  `A36W_FUTheoremR_Exports.lean`, `A36W_HLower_Exports.lean`, `A36W_HUpper_Exports.lean`,
  `A36W_HLHardLength_Exports.lean`, `A36W_Sec9Attain_Exports.lean`, `A36W_RemarkQ_FLower_Exports.lean`,
  `A36W_FUTable_Exports.lean`, `A36W_SliceExports_Exports.lean`, `A36W_SliceSubGauss_Exports.lean`,
  `A36W_SigChain_Exports.lean` and `A36W_TGRemarks_Exports.lean` (the weighted-slice results), `A36W_PV_A20_Exports.lean`, `A36W_PV_A23iiiGauss_Exports.lean`, `A36W_PV_A23iii_Exports.lean`, `A36W_PV_A23iiiCount_Exports.lean`, `A36W_PV_A23ii_Exports.lean`, `A36W_PV_A23Final_Exports.lean` (the added results of Appendix L), `A36W_PV_Boundary_Exports.lean` (App L §10 and App Q §4.2), `A36W_PV_TGRedExtras_Exports.lean` (three facts of App K), `A36W_PV_RouteQ_Exports.lean`, `A36W_PV_RouteJ1_Exports.lean`, `A36W_PV_RouteQ2_Exports.lean` and `A36W_PV_RouteJ2_Exports.lean` (printed proof routes),
  `A36W_TGRed_Exports.lean`, `A36W_TGRed2_Exports.lean` and `A36W_TGCert2_Exports.lean` (the two-group reductions of
  Appendix K), `A36W_RFConstruction_Exports.lean`, `A36W_RFLocal_Exports.lean`, `A36W_RFCutI_Exports.lean`,
  `A36W_RFNormPrinted_Exports.lean` and `A36W_RFNormPrinted2_Exports.lean`, `A36W_RFLadder_Exports.lean`,
  `A36W_RFCutII_Exports.lean`, `A36W_RFTypical_Exports.lean`, `A36W_RFCutIII_Exports.lean`,
  `A36W_RFRecursion_Exports.lean`, `A36W_RFSurvival_Exports.lean`, `A36W_RFTheoremAIface_Exports.lean`,
  `A36W_RFPrintedExtras_Exports.lean`, `A36W_RFSigned_Exports.lean`, `A36W_RFTheoremA_Exports.lean`,
  `A36W_RFT1Alt_Exports.lean`, `A36W_RFEq318Chain_Exports.lean`, `A36W_RFAttain_Exports.lean` and
  `A36W_RFMixLaw_Exports.lean` (the RF modules),
  `A36W_TGCert_Exports.lean`, `A36W_TGCertRule_Exports.lean` and `A36W_WRemarks_Exports.lean` (the certificates and remarks of the weighted-slice
  appendix), and `A36RW_AltPerm_Remarks_Exports.lean`, `A36RW_CW1b_Exports.lean`, `A36RW_AppM_Exports.lean`,
  `A36RW_CW3_Exports.lean`, `A36RW_CW4_Exports.lean` and `A36RW_CW5_Exports.lean` (the remarks of the balanced slice, Appendix M and the two-group
  survival envelope), `A36RW_DPI_Exports.lean` (the shared data-processing adapter), `A36RW_Lemma1aZero_Exports.lean` (Lemma 1(a) at q(V) = 0), `A36RW_W13x_Exports.lean` (the printed policy process) and `A36RW_W13xReal_Exports.lean` (its realization); and
  `AppF_Names.lean`, `AppF_Names_Separation.lean`, `AppF_Names_MeanBridge.lean`: a `#check` of every Lean name printed in
  the appendix (except the `A36W.TGCert3` brackets) and of every name in `DECLARATIONS.txt`, and a `#print axioms` of every `DECLARATIONS.txt` entry among them. Two modules cannot be imported together with the
  others: `A36RWBase.SeparationStandalone` carries a verbatim copy of the `A36RC` namespace of `A36RWBase.RCUpper`, and
  `A36RWBase.MeanBridge` one of the `AGF.CapV2` namespace of `A36RWBase.AllPolicyBound`. Their appendix names are checked
  in the two smaller files.
- `DECLARATIONS.txt`: the 4978 declarations whose axioms are checked: the 469 that the appendix prints and 4509
  supporting declarations (lemmas and definitions) of the same modules (among them three that Appendix C prints outside
  the appendix of kernel-checked declarations); `EXPECTED_AXIOMS.txt`: the expected axiom line for each;
  `EXPECTED_SUMMARY.txt`: the 5927 distinct
  `#print axioms` lines of the export files.
- `run_cleanroom.sh`, `verify_run.sh`, `axiom_report.sh`: the driver and its checks; `axiom_lines.awk`: their parser of
  `#print axioms` reports; `fixtures/`: the negative fixtures.
- `MANIFEST.sha256`: the sha256 of every other file in this directory.

## Scope

A kernel check certifies that each listed declaration elaborates with the stated axioms. It does not by itself
certify that a formal statement matches the paper's prose statement; the appendix gives that correspondence.

The appendix also names the parts that are ordinary arguments only, not formalized:
- for the declarations about behavioural and seeded policies in the branch files `A36RWBase/AllPolicyBound.lean` and
  `A36RWBase/MeanBridge.lean`: the passage from success within `r` rounds to terminal KL in Theorem 1(a), the
  compression of empty rounds, and the case `Pr(τ = ∞) > 0` of the expected-round bounds. These caveats are local to
  those files: for the class of Section 2, Theorem 1(a) is `A36RW.Balanced.hardcap_optimum`, whose histories record and
  charge empty rounds;
- for the balanced slice, the reading of "measurable with respect to F_{t-1}" as measurability of each decision's
  fibres (the identification of the formal policy class with the paper's description by seed, committed transcript and
  round clock is formalized);
- for the reproducibility appendix: the rest of the paragraph after Figure 4 (the order and weakness of the terminal
  lower bound, the dominance of the prefactor, and the comparison of the two prefactors), that each entry of Table 2 is
  its formula rounded to the printed precision (the entries as bounds on their quantities are
  `A36RW.AppGTable.table2_row8` to `table2_row1024`), and the curves of Figure 4, which are formula evaluations;
- for the two-group survival envelope, the closing numerical sentence of the second remark after Corollary (c) (the
  first remark is how `A36RW.AppJ.corA_capKLSetAS_full` and `A36RW.AppJ.corB_asymptotic_full` are stated, and its
  claim that the two hypotheses are not necessary is `A36RW.AppJ.CW5.not_necessary`);
- for the two-group reductions of Appendix K: the rest of the remark on `u_A` (including the other instances tested),
  the rest of the remark on the order of the K7 bracket (its two conclusions are `A36W.TGRem.halfWidth_expansion` and,
  on its segment example, `A36W.TGRem.bracket_width_ge` with `A36W.TGRem.halfwidth_not_isLittleO`), the
  identification of the tables' survival planner with the policy of Lemma TG11, and the rest of Appendix K;
- for the imperfect-conditionals appendix: the rest of its scope and prior-art remarks (including the description of
  relabelling as post-processing) and its numerical checks, and the
  remainders of the `O(s^3)` expansions in the proof of Proposition M1(c) (the formal proof of (c) goes through
  `o(s^2)` limits instead);
- for the two-value tilt of the weighted slice, in the weighted-slice appendix: the Informativeness paragraph of
  Section 3, the uniform-in-ε reading at the end of Section 4, the estimate `r = log₂ ln n − O(log log log n)` of
  Section 5, the computations of Section 6.9 (the independent evaluation of the exact law) and its remarks on the size
  of the caps and on the second failing variant (`D_A ≈ 0.10–0.15`), the conclusion drawn from Section 8's warning
  example, and the finite-`n` figure of Section 9 on the sharp mean coefficient;
- for the bounded weights without a reservoir (Appendix Q): the remark of Section 1.2, the rest of the remark of
  Section 3.2 (its first-order sum is `A36W.RF.Cut2.firstOrder_eq` with the declarations that follow it), the strategy
  and dependency discussion of the two routes to Lemma T1 at the end of Section 1.2, the rest of Section 5 (its
  constants table, the conditions after it that `A36W.RF.Cut3.A0c_spec` does not state, and its closing remarks), and
  the dependency graph of Section 6;
- for Remark rem:mixf of the full-support appendix, the case split of its closing sentence and its reading as a limit of
  the method (the sentence rests on `FSCore.RemMixf.not_eventually_mass_le_of_le_four`, `const_lt_half` and
  `etaInf_le_one`).

Comments in the sources refer to earlier development files by neutral labels (`devB1`–`devB29`, `claim-1`–`claim-47`,
`obligation-1`–`obligation-20`), to work packages by labels such as `W4` or `W18` (some of them are also namespace or
folder names, such as `A36RW.W11` or `A36RW/AppJ/W16`), and to earlier reviews and statement files by neutral phrases.
Those files are not part of this artifact, and nothing here imports them. Comments and docstrings also cite sections and
line numbers of earlier drafts of the paper; those locations are historical, and Appendix F gives the current
correspondence.

Declaration names and Lean comments keep an earlier numbering in which Theorems 1 and 2 were interchanged (`thm1b_*` is
Theorem 2(b), `thm2b_*` is Theorem 1(b)).


==> anc/formal_companion/lean/axiom_lines.awk <==
# The '#print axioms' report parser of verify_run.sh and axiom_report.sh. Counts the input lines that are NOT exactly one
# well-formed report:
#   'NAME' depends on axioms: [A1, A2, ...]   NAME has no spaces (primes allowed); each Ai is a Lean name; no Ai repeated
#   'NAME' does not depend on any axioms
# So a line with two reports, an empty or blank list, a truncated list, text after the list or a repeated name counts.
# Variables: counted=1 when every line starts with a count (uniq -c output); standard=1 to require also that every Ai is
# propext, Classical.choice or Quot.sound. Prints the number of such lines (0 when every line is well formed).
BEGIN { bad = 0 }
{
  l = $0
  if (counted) { if (match(l, /^ *[0-9]+ /)) l = substr(l, RLENGTH + 1); else { bad++; next } }
  if (l ~ /^'[^ ]+' does not depend on any axioms$/) next
  if (l !~ /^'[^ ]+' depends on axioms: \[[A-Za-z_][A-Za-z0-9_.']*(, [A-Za-z_][A-Za-z0-9_.']*)*\]$/) { bad++; next }
  s = l; sub(/^.* depends on axioms: \[/, "", s); sub(/\]$/, "", s)
  n = split(s, a, ", "); split("", seen); ok = 1
  for (i = 1; i <= n; i++) {
    if (a[i] in seen) ok = 0
    seen[a[i]] = 1
    if (standard && a[i] != "propext" && a[i] != "Classical.choice" && a[i] != "Quot.sound") ok = 0
  }
  if (!ok) bad++
}
END { print bad }


==> anc/formal_companion/lean/axiom_report.sh <==
#!/bin/bash
# One axiom-report command for the declarations listed in DECLARATIONS.txt (every declaration named in the paper's
# appendix of kernel-checked declarations). Run after run_cleanroom.sh. For each declaration it takes the '#print axioms'
# report lines of the export logs that start with the quoted name (one report per line: each such line must be exactly
# one well-formed report, with one axiom list closed at the end of the line and no repeated name, as parsed by
# axiom_lines.awk), and compares the set with
# EXPECTED_AXIOMS.txt (the line Lean prints for each declaration; sorryAx would appear in the list). It also fails on any
# Lean error line in the export logs (': error' or a line starting with 'error'), on a log it cannot read, on a DECLARATIONS.txt without exactly 4978 names,
# and on any failed command.
export LC_ALL=C
set -o pipefail
case "$0" in */*) HERE="${0%/*}" ;; *) HERE=. ;; esac
ROOT="$(cd "$HERE" && pwd)" || { echo "AXIOM REPORT FAIL: cannot locate the package directory"; exit 1; }
fail() { echo "AXIOM REPORT FAIL: $*"; exit 1; }
LOGS=("$ROOT"/logs/export_*.log)
[ -f "${LOGS[0]}" ] || fail "no export logs in logs/"
N=0; LINES=""
while IFS= read -r d; do
  [ -n "$d" ] || continue; N=$((N+1))
  L=$(awk -v d="$d" -v Q="'" 'BEGIN { p = Q d Q " depends on axioms: ["; q = Q d Q " does not depend on any axioms" }
                               index($0, p) == 1 || $0 == q { print }' "${LOGS[@]}") || fail "the export logs could not be read for $d"
  [ -z "$L" ] || LINES="$LINES$L"$'\n'
done < "$ROOT/DECLARATIONS.txt" || fail "cannot read DECLARATIONS.txt"
[ "$N" -eq 4978 ] || fail "DECLARATIONS.txt lists $N declarations, expected 4978"
printf '%s' "$LINES" | sort -u > "$ROOT/logs/AXIOMS_DECLARED.txt" || fail "cannot write logs/AXIOMS_DECLARED.txt"
NMAL=$(awk -f "$ROOT/axiom_lines.awk" "$ROOT/logs/AXIOMS_DECLARED.txt") || fail "cannot parse logs/AXIOMS_DECLARED.txt"
[ "$NMAL" = 0 ] || fail "$NMAL report line(s) of listed declarations are not one well-formed '#print axioms' report (two lists on one line, an empty, blank, truncated or repeated-name list)"
sort "$ROOT/EXPECTED_AXIOMS.txt" > "$ROOT/logs/EXPECTED_AXIOMS.sorted" || fail "cannot read EXPECTED_AXIOMS.txt"
NSTD=$(grep -c ' depends on axioms: \[propext, Classical.choice, Quot.sound\]$' "$ROOT/EXPECTED_AXIOMS.txt"); [ $? -le 1 ] || fail "cannot read EXPECTED_AXIOMS.txt"
ERR=$(grep -l -e ": error" -e "^error" "${LOGS[@]}"); ERC=$?
{ [ "$ERC" -eq 0 ] && [ -n "$ERR" ]; } || { [ "$ERC" -eq 1 ] && [ -z "$ERR" ]; } || fail "the export logs could not be read for the error scan (grep exit $ERC)"
diff -q "$ROOT/logs/AXIOMS_DECLARED.txt" "$ROOT/logs/EXPECTED_AXIOMS.sorted" >/dev/null; DRC=$?
if [ "$DRC" -eq 0 ] && [ "$ERC" -eq 1 ]; then
  if [ "$NSTD" -eq "$N" ]; then
    echo "AXIOM REPORT PASS: all $N declarations in DECLARATIONS.txt report exactly [propext, Classical.choice, Quot.sound]; no Lean errors"
  else
    echo "AXIOM REPORT PASS: all $N declarations in DECLARATIONS.txt report exactly their EXPECTED_AXIOMS.txt line ($NSTD of them [propext, Classical.choice, Quot.sound]); no Lean errors"
  fi
else
  echo "AXIOM REPORT FAIL:"; diff "$ROOT/logs/AXIOMS_DECLARED.txt" "$ROOT/logs/EXPECTED_AXIOMS.sorted"; [ "$ERC" -eq 0 ] && echo "error lines in: $ERR"; exit 1
fi


==> anc/formal_companion/lean/exports/A36FS_Misc_ChargeMono_Exports.lean <==
/- Export of the 9 non-internal declarations of the module A36FS.Misc.ChargeMono (App I: an extra nonnegative charge only raises the least costs) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36FS.Misc.ChargeMono

#check @A36FS.Misc.ChargeMono.LFadCharged
#print axioms A36FS.Misc.ChargeMono.LFadCharged
#check @A36FS.Misc.ChargeMono.LFad_le_charged
#print axioms A36FS.Misc.ChargeMono.LFad_le_charged
#check @A36FS.Misc.ChargeMono.LFgenCharged
#print axioms A36FS.Misc.ChargeMono.LFgenCharged
#check @A36FS.Misc.ChargeMono.LFgen_le_charged
#print axioms A36FS.Misc.ChargeMono.LFgen_le_charged
#check @A36FS.Misc.ChargeMono.const_le_LFgenCharged
#print axioms A36FS.Misc.ChargeMono.const_le_LFgenCharged
#check @A36FS.Misc.ChargeMono.thm7a_bound_charged
#print axioms A36FS.Misc.ChargeMono.thm7a_bound_charged
#check @A36FS.Misc.ChargeMono.thm7b_lower_real_charged
#print axioms A36FS.Misc.ChargeMono.thm7b_lower_real_charged
#check @A36FS.Misc.ChargeMono.thm9a_bound_charged
#print axioms A36FS.Misc.ChargeMono.thm9a_bound_charged
#check @A36FS.Misc.ChargeMono.thm9b_charged
#print axioms A36FS.Misc.ChargeMono.thm9b_charged


==> anc/formal_companion/lean/exports/A36FS_Misc_DepthBound_Exports.lean <==
/- Export of the 4 non-internal declarations of the module A36FS.Misc.DepthBound (App I: the number of nonbase calls on every branch of the recursion) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36FS.Misc.DepthBound

#check @A36FS.Misc.DepthBound.NonbaseChain
#print axioms A36FS.Misc.DepthBound.NonbaseChain
#check @A36FS.Misc.DepthBound.chain_potential
#print axioms A36FS.Misc.DepthBound.chain_potential
#check @A36FS.Misc.DepthBound.depth_bound
#print axioms A36FS.Misc.DepthBound.depth_bound
#check @A36FS.Misc.DepthBound.head_nonbase
#print axioms A36FS.Misc.DepthBound.head_nonbase


==> anc/formal_companion/lean/exports/A36FS_Misc_DepthBridge_Exports.lean <==
/- Export of the 5 non-internal declarations of the module A36FS.Misc.DepthBridge (App I: the depth bound for every branch of the construction's own recursion) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36FS.Misc.DepthBridge

#check @A36FS.Misc.DepthBridge.callComps
#print axioms A36FS.Misc.DepthBridge.callComps
#check @A36FS.Misc.DepthBridge.callComps_chain
#print axioms A36FS.Misc.DepthBridge.callComps_chain
#check @A36FS.Misc.DepthBridge.callComps_proj
#print axioms A36FS.Misc.DepthBridge.callComps_proj
#check @A36FS.Misc.DepthBridge.depth_every_branch
#print axioms A36FS.Misc.DepthBridge.depth_every_branch
#check @A36FS.Misc.DepthBridge.one_add_logb_pos
#print axioms A36FS.Misc.DepthBridge.one_add_logb_pos


==> anc/formal_companion/lean/exports/A36FS_Misc_MixCap_Exports.lean <==
/- Export of the 6 non-internal declarations of the module A36FS.Misc.MixCap (§4: the hard-cap lower bound for finite predrawn mixtures on full support) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36FS.Misc.MixCap

#check @A36FS.Misc.MixCap.cap_params
#print axioms A36FS.Misc.MixCap.cap_params
#check @A36FS.Misc.MixCap.eventually_cap_fixed
#print axioms A36FS.Misc.MixCap.eventually_cap_fixed
#check @A36FS.Misc.MixCap.exists_long_of_tail_pos
#print axioms A36FS.Misc.MixCap.exists_long_of_tail_pos
#check @A36FS.Misc.MixCap.mix_hardcap_lower
#print axioms A36FS.Misc.MixCap.mix_hardcap_lower
#check @A36FS.Misc.MixCap.mix_hardcap_lower_cap
#print axioms A36FS.Misc.MixCap.mix_hardcap_lower_cap
#check @A36FS.Misc.MixCap.sum_map_nonpos
#print axioms A36FS.Misc.MixCap.sum_map_nonpos


==> anc/formal_companion/lean/exports/A36FS_Misc_ProfAllEps_Exports.lean <==
/- Export of the 3 non-internal declarations of the module A36FS.Misc.ProfAllEps (App I: Corollary 4 and Theorem 3(b) for every fixed ε > 0) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36FS.Misc.ProfAllEps

#check @A36FS.Misc.ProfAllEps.RFprof_antitone
#print axioms A36FS.Misc.ProfAllEps.RFprof_antitone
#check @A36FS.Misc.ProfAllEps.cor4_F_all
#print axioms A36FS.Misc.ProfAllEps.cor4_F_all
#check @A36FS.Misc.ProfAllEps.thm3b_F_all
#print axioms A36FS.Misc.ProfAllEps.thm3b_F_all


==> anc/formal_companion/lean/exports/A36FS_Misc_Thm5Case1Route_Exports.lean <==
/- Export of the 7 non-internal declarations of the module A36FS.Misc.Thm5Case1Route (App I: the printed step of Theorem 5's Case 1) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36FS.Misc.Thm5Case1Route

#check @A36FS.Misc.Thm5Case1Route.Cc_side
#print axioms A36FS.Misc.Thm5Case1Route.Cc_side
#check @A36FS.Misc.Thm5Case1Route.case1_conditions
#print axioms A36FS.Misc.Thm5Case1Route.case1_conditions
#check @A36FS.Misc.Thm5Case1Route.case1_conditions_paper
#print axioms A36FS.Misc.Thm5Case1Route.case1_conditions_paper
#check @A36FS.Misc.Thm5Case1Route.chain_left
#print axioms A36FS.Misc.Thm5Case1Route.chain_left
#check @A36FS.Misc.Thm5Case1Route.chain_right
#print axioms A36FS.Misc.Thm5Case1Route.chain_right
#check @A36FS.Misc.Thm5Case1Route.eight_e_sqrt_le
#print axioms A36FS.Misc.Thm5Case1Route.eight_e_sqrt_le
#check @A36FS.Misc.Thm5Case1Route.printed_chain
#print axioms A36FS.Misc.Thm5Case1Route.printed_chain


==> anc/formal_companion/lean/exports/A36FS_PrintedRoute_Checks_Exports.lean <==
/- Export of the 3 non-internal declarations of the module A36FS.PrintedRoute.Checks (App I: the printed proof routes of Theorem 7) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36FS.PrintedRoute.Checks

#check @A36FS.PrintedRoute.RouteCheck.check
#print axioms A36FS.PrintedRoute.RouteCheck.check
#check @A36FS.PrintedRoute.RouteCheck.closure
#print axioms A36FS.PrintedRoute.RouteCheck.closure
#check @A36FS.PrintedRoute.RouteCheck.control
#print axioms A36FS.PrintedRoute.RouteCheck.control


==> anc/formal_companion/lean/exports/A36FS_PrintedRoute_Thm7a_Exports.lean <==
/- Export of the 13 non-internal declarations of the module A36FS.PrintedRoute.Thm7a (App I: the printed proof routes of Theorem 7) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36FS.PrintedRoute.Thm7a

#check @A36FS.PrintedRoute.cOf_getD
#print axioms A36FS.PrintedRoute.cOf_getD
#check @A36FS.PrintedRoute.hasJump_of_le
#print axioms A36FS.PrintedRoute.hasJump_of_le
#check @A36FS.PrintedRoute.hasJump_of_short
#print axioms A36FS.PrintedRoute.hasJump_of_short
#check @A36FS.PrintedRoute.mOf_getD
#print axioms A36FS.PrintedRoute.mOf_getD
#check @A36FS.PrintedRoute.massV_le_tail
#print axioms A36FS.PrintedRoute.massV_le_tail
#check @A36FS.PrintedRoute.massV_symW
#print axioms A36FS.PrintedRoute.massV_symW
#check @A36FS.PrintedRoute.mem_Vout_permWord
#print axioms A36FS.PrintedRoute.mem_Vout_permWord
#check @A36FS.PrintedRoute.sum_symLaw_of_closed
#print axioms A36FS.PrintedRoute.sum_symLaw_of_closed
#check @A36FS.PrintedRoute.sum_symW_of_closed
#print axioms A36FS.PrintedRoute.sum_symW_of_closed
#check @A36FS.PrintedRoute.symW_nonneg
#print axioms A36FS.PrintedRoute.symW_nonneg
#check @A36FS.PrintedRoute.thm7a_printed_route
#print axioms A36FS.PrintedRoute.thm7a_printed_route
#check @A36FS.PrintedRoute.thm7a_printed_route_same_statement
#print axioms A36FS.PrintedRoute.thm7a_printed_route_same_statement
#check @A36FS.PrintedRoute.valW_permWord
#print axioms A36FS.PrintedRoute.valW_permWord


==> anc/formal_companion/lean/exports/A36FS_PrintedRoute_Thm7b_Exports.lean <==
/- Export of the 10 non-internal declarations of the module A36FS.PrintedRoute.Thm7b (App I: the printed proof routes of Theorem 7) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36FS.PrintedRoute.Thm7b

#check @A36FS.PrintedRoute.LFgen_ge_printed_route
#print axioms A36FS.PrintedRoute.LFgen_ge_printed_route
#check @A36FS.PrintedRoute.LFgen_ge_printed_route_same_statement
#print axioms A36FS.PrintedRoute.LFgen_ge_printed_route_same_statement
#check @A36FS.PrintedRoute.thm7b_isTheta_printed_route
#print axioms A36FS.PrintedRoute.thm7b_isTheta_printed_route
#check @A36FS.PrintedRoute.thm7b_lower_liminf_printed_route
#print axioms A36FS.PrintedRoute.thm7b_lower_liminf_printed_route
#check @A36FS.PrintedRoute.thm7b_lower_printed_route
#print axioms A36FS.PrintedRoute.thm7b_lower_printed_route
#check @A36FS.PrintedRoute.thm7b_lower_real_printed_route
#print axioms A36FS.PrintedRoute.thm7b_lower_real_printed_route
#check @A36FS.PrintedRoute.thm7b_upper_eventually_printed_route
#print axioms A36FS.PrintedRoute.thm7b_upper_eventually_printed_route
#check @A36FS.PrintedRoute.thm7b_upper_printed_route
#print axioms A36FS.PrintedRoute.thm7b_upper_printed_route
#check @A36FS.PrintedRoute.thm7b_upper_printed_route_same_statement
#print axioms A36FS.PrintedRoute.thm7b_upper_printed_route_same_statement
#check @A36FS.PrintedRoute.upper_of_thm6_fixed
#print axioms A36FS.PrintedRoute.upper_of_thm6_fixed


==> anc/formal_companion/lean/exports/A36FS_PrintedRoute_Thm7cRate_Exports.lean <==
/- Export of the 12 non-internal declarations of the module A36FS.PrintedRoute.Thm7cRate (App I: the printed proof routes of Theorem 7(c)'s rate statements) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36FS.PrintedRoute.Thm7cRate

#check @A36FS.PrintedRoute.FmixSet_bddBelow_printed
#print axioms A36FS.PrintedRoute.FmixSet_bddBelow_printed
#check @A36FS.PrintedRoute.le_FmixR_printed
#print axioms A36FS.PrintedRoute.le_FmixR_printed
#check @A36FS.PrintedRoute.thm3d_printed_route
#print axioms A36FS.PrintedRoute.thm3d_printed_route
#check @A36FS.PrintedRoute.thm3d_printed_route_same_statement
#print axioms A36FS.PrintedRoute.thm3d_printed_route_same_statement
#check @A36FS.PrintedRoute.thm7c_linear_inf_printed_route
#print axioms A36FS.PrintedRoute.thm7c_linear_inf_printed_route
#check @A36FS.PrintedRoute.thm7c_linear_printed_route
#print axioms A36FS.PrintedRoute.thm7c_linear_printed_route
#check @A36FS.PrintedRoute.thm7c_littleo_printed_route
#print axioms A36FS.PrintedRoute.thm7c_littleo_printed_route
#check @A36FS.PrintedRoute.thm7c_rate_R2_inf_printed_route
#print axioms A36FS.PrintedRoute.thm7c_rate_R2_inf_printed_route
#check @A36FS.PrintedRoute.thm7c_rate_R2_printed_route
#print axioms A36FS.PrintedRoute.thm7c_rate_R2_printed_route
#check @A36FS.PrintedRoute.thm7c_rate_inf_printed_route
#print axioms A36FS.PrintedRoute.thm7c_rate_inf_printed_route
#check @A36FS.PrintedRoute.thm7c_rate_printed_route
#print axioms A36FS.PrintedRoute.thm7c_rate_printed_route
#check @A36FS.PrintedRoute.thm7c_rate_printed_route_same_statement
#print axioms A36FS.PrintedRoute.thm7c_rate_printed_route_same_statement


==> anc/formal_companion/lean/exports/A36FS_PrintedRoute_Thm7c_Exports.lean <==
/- Export of the 2 non-internal declarations of the module A36FS.PrintedRoute.Thm7c (App I: the printed proof routes of Theorem 7) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36FS.PrintedRoute.Thm7c

#check @A36FS.PrintedRoute.thm7c_printed_route
#print axioms A36FS.PrintedRoute.thm7c_printed_route
#check @A36FS.PrintedRoute.thm7c_printed_route_same_statement
#print axioms A36FS.PrintedRoute.thm7c_printed_route_same_statement


==> anc/formal_companion/lean/exports/A36FS_X0_Exports.lean <==
/- Export of the 21 non-internal declarations of the module A36FS.X0.CountReduction (App I's count reduction X0 for every finite predrawn mixture, and its relabelling equality) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36FS.X0.CountReduction

#check @A36FS.Thm8.Lift.margAlong.congr_simp
#print axioms A36FS.Thm8.Lift.margAlong.congr_simp
#check @A36FS.X0.KLx_eq_top_of_count_zero
#print axioms A36FS.X0.KLx_eq_top_of_count_zero
#check @A36FS.X0.KLx_symW_eq_KLW
#print axioms A36FS.X0.KLx_symW_eq_KLW
#check @A36FS.X0.KLx_symW_eq_countKL
#print axioms A36FS.X0.KLx_symW_eq_countKL
#check @A36FS.X0.X0_count_marginal_le
#print axioms A36FS.X0.X0_count_marginal_le
#check @A36FS.X0.X0_le
#print axioms A36FS.X0.X0_le
#check @A36FS.X0.X0_mixture_countKL_le
#print axioms A36FS.X0.X0_mixture_countKL_le
#check @A36FS.X0.X0_mixture_le
#print axioms A36FS.X0.X0_mixture_le
#check @A36FS.X0.X0_relabel_eq
#print axioms A36FS.X0.X0_relabel_eq
#check @A36FS.X0.X0_relabel_le
#print axioms A36FS.X0.X0_relabel_le
#check @A36FS.X0.choose_ones_pos
#print axioms A36FS.X0.choose_ones_pos
#check @A36FS.X0.cnt
#print axioms A36FS.X0.cnt
#check @A36FS.X0.countLawN
#print axioms A36FS.X0.countLawN
#check @A36FS.X0.exists_cnt_eq
#print axioms A36FS.X0.exists_cnt_eq
#check @A36FS.X0.fs_invariant
#print axioms A36FS.X0.fs_invariant
#check @A36FS.X0.margAlong_cnt_eq
#print axioms A36FS.X0.margAlong_cnt_eq
#check @A36FS.X0.margAlong_cnt_target
#print axioms A36FS.X0.margAlong_cnt_target
#check @A36FS.X0.relabel_law
#print axioms A36FS.X0.relabel_law
#check @A36FS.X0.symLaw_eq_symW
#print axioms A36FS.X0.symLaw_eq_symW
#check @A36FS.X0.symW
#print axioms A36FS.X0.symW
#check @A36FS.X0.univ_perm_nonempty
#print axioms A36FS.X0.univ_perm_nonempty


==> anc/formal_companion/lean/exports/A36PV_CitedUnlisted_Exports.lean <==
/- Export of 6 declarations of the V21 modules (declarations that state printed claims, identified by a coverage re-audit) that join DECLARATIONS.txt in this package, each with `#check` and `#print axioms`. -/
import A36FS.Thm7C.Checks
import A36FS.X2Paper
import A36RW.Balanced.LHUpper
import A36RW.Balanced.Repair
import A36W.FUStageA

#check @A36FS.Thm7C.aNc_le_085
#print axioms A36FS.Thm7C.aNc_le_085
#check @A36FS.X2Paper.X2_paper
#print axioms A36FS.X2Paper.X2_paper
#check @A36FS.X2Paper.X2_R0
#print axioms A36FS.X2Paper.X2_R0
#check @A36RW.LHUp.KL_le_Phi
#print axioms A36RW.LHUp.KL_le_Phi
#check @A36RW.W22.rejection_one_round
#print axioms A36RW.W22.rejection_one_round
#check @A36W.FU.stageA_le_eps4_of_isSchedule
#print axioms A36W.FU.stageA_le_eps4_of_isSchedule


==> anc/formal_companion/lean/exports/A36PV_RouteLemmas_Exports.lean <==
/- Export of 156 declarations of the V21 modules (declarations that state printed proof steps, identified by a route census) that join DECLARATIONS.txt in this package, each with `#check` and `#print axioms`. -/
import A36FS.CF1.U6
import A36FS.Prop2.BB1
import A36FS.Prop2.Lower
import A36FS.Thm5.Chain
import A36FS.Thm5.Main
import A36FS.Thm8.Grid
import A36FS.Thm8.Lift
import A36FS.Thm8.Main
import A36FS.Thm8.Scales
import A36RW.AppJ.Defs
import A36RW.AppJ.W14.Asym
import A36RW.AppJ.W14.Basic
import A36RW.AppJ.W14.Cor
import A36RW.AppJ.W14.Count
import A36RW.AppJ.W14.Link
import A36RW.AppJ.W14.TG1
import A36RW.AppJ.W14.Thm10
import A36RW.AppJ.W16.TG23
import A36RW.AppJ.W16.TG5
import A36RW.AppJ.W16.TG6
import A36RW.AppJ.W16.TG8
import A36RW.AppJ.W20.CorD
import A36RW.AppJ.W20.Numeric
import A36RW.AppJ.W21.Remark
import A36RW.AppJ.W21.TG11
import A36RW.Balanced.Converse
import A36RW.Balanced.Cor2a
import A36RW.Balanced.Cor2c
import A36RW.Balanced.HVLadder
import A36RW.Balanced.LHUpper
import A36RW.Balanced.Window
import A36RW.Interface.Relabel
import A36RWBase.FixedScheduleConverse
import A36RWBase.RCUpper
import A36RWBase.SharpEnvelope
import A36W.Atom
import A36W.Envelope
import A36W.FUStageB
import A36W.OneStep
import A36W.Slice
import A36W.SliceCor
import A36W.SliceCov
import A36W.Tower
import AGFCore.Blueprint
import AGFCore.C08Support
import AGFCore.Costs
import AGFCore.Family
import AGFCore.HChain
import AGFCore.RCProbability
import AGFCore.SuccessBridge

#check @A36FS.Thm8.Main.thm8_cost_log4
#print axioms A36FS.Thm8.Main.thm8_cost_log4
#check @A36FS.Thm8.Main.thm8_cost
#print axioms A36FS.Thm8.Main.thm8_cost
#check @A36FS.Thm8.Main.countKL_step
#print axioms A36FS.Thm8.Main.countKL_step
#check @A36FS.Thm8.Scales.phiChild_le_half
#print axioms A36FS.Thm8.Scales.phiChild_le_half
#check @A36FS.Thm8.Scales.error_induction_of_lift
#print axioms A36FS.Thm8.Scales.error_induction_of_lift
#check @A36FS.Thm8.Scales.cost_induction_of_exact
#print axioms A36FS.Thm8.Scales.cost_induction_of_exact
#check @A36RC.two_pow_two_pow_le_cap
#print axioms A36RC.two_pow_two_pow_le_cap
#check @A36RW.Converse.tail_ge_mass_sub_GrRec
#print axioms A36RW.Converse.tail_ge_mass_sub_GrRec
#check @A36RW.Converse.row_le_GrRec_succ
#print axioms A36RW.Converse.row_le_GrRec_succ
#check @A36RW.Converse.sum_Vset_outBy_le_GrRec
#print axioms A36RW.Converse.sum_Vset_outBy_le_GrRec
#check @A36RW.Converse.seeded_sum_Vset_le_GrRec
#print axioms A36RW.Converse.seeded_sum_Vset_le_GrRec
#check @A36RW.Converse.sum_Vset_outBy_eq_zero_of_not_legal
#print axioms A36RW.Converse.sum_Vset_outBy_eq_zero_of_not_legal
#check @AGF.agfv_c08s_atom_bound
#print axioms AGF.agfv_c08s_atom_bound
#check @AGF.agfv_c08s_step
#print axioms AGF.agfv_c08s_step
#check @AGF.agfv_c08s_T_cs
#print axioms AGF.agfv_c08s_T_cs
#check @AGF.agfv_c08s_T_chain
#print axioms AGF.agfv_c08s_T_chain
#check @AGF.agfv_c08s_T
#print axioms AGF.agfv_c08s_T
#check @AGF.agfv_c08s_atom_sq_id
#print axioms AGF.agfv_c08s_atom_sq_id
#check @AGF.agfv_c08s_uniform_atom
#print axioms AGF.agfv_c08s_uniform_atom
#check @AGF.agfv_c08s_cheb_atom
#print axioms AGF.agfv_c08s_cheb_atom
#check @AGF.agfv_c08s_cutoff
#print axioms AGF.agfv_c08s_cutoff
#check @AGF.agfv_c08s_step_regimeS
#print axioms AGF.agfv_c08s_step_regimeS
#check @AGF.agfv_c08s_GrRec_le_one
#print axioms AGF.agfv_c08s_GrRec_le_one
#check @AGF.agfv_c08s_GrRec_zero_size
#print axioms AGF.agfv_c08s_GrRec_zero_size
#check @AGF.agfv_c08s_GrRec_one_le_atom
#print axioms AGF.agfv_c08s_GrRec_one_le_atom
#check @A36RW.HV.lossSched_rcProfile_lt_hv
#print axioms A36RW.HV.lossSched_rcProfile_lt_hv
#check @A36RW.HV.succMass_rcProfile_gt_hv
#print axioms A36RW.HV.succMass_rcProfile_gt_hv
#check @AGFPot.kappaTot_replicate_one_append
#print axioms AGFPot.kappaTot_replicate_one_append
#check @A36RW.Cor2c.headline_mixture_KL
#print axioms A36RW.Cor2c.headline_mixture_KL
#check @A36RW.Cor2c.headline_mixed_design
#print axioms A36RW.Cor2c.headline_mixed_design
#check @A36FS.Thm5.gap_dist
#print axioms A36FS.Thm5.gap_dist
#check @A36FS.Thm5.thm5
#print axioms A36FS.Thm5.thm5
#check @A36FS.Thm5.gap_lower
#print axioms A36FS.Thm5.gap_lower
#check @A36FS.Thm5.L5
#print axioms A36FS.Thm5.L5
#check @A36FS.Thm8.Grid.sum_grid_diff
#print axioms A36FS.Thm8.Grid.sum_grid_diff
#check @A36FS.Thm8.Grid.band_smoothing_TV
#print axioms A36FS.Thm8.Grid.band_smoothing_TV
#check @A36FS.Thm8.Grid.band_lcm_sum
#print axioms A36FS.Thm8.Grid.band_lcm_sum
#check @A36FS.Thm8.Grid.overlap_identity
#print axioms A36FS.Thm8.Grid.overlap_identity
#check @AGFH.H1_increment
#print axioms AGFH.H1_increment
#check @AGFH.SI1
#print axioms AGFH.SI1
#check @AGFH.SI2
#print axioms AGFH.SI2
#check @AGFH.sq_aSched_sub_one_le
#print axioms AGFH.sq_aSched_sub_one_le
#check @AGFH.Hopt_ge_three_of_schedIneq
#print axioms AGFH.Hopt_ge_three_of_schedIneq
#check @AGFH.schedLaw_eq_pathProb
#print axioms AGFH.schedLaw_eq_pathProb
#check @AGFH.aSched
#print axioms AGFH.aSched
#check @AGFH.bbSched
#print axioms AGFH.bbSched
#check @AGFH.single_block_Vset
#print axioms AGFH.single_block_Vset
#check @AGFH.HSum_eq_log_choose
#print axioms AGFH.HSum_eq_log_choose
#check @AGFH.dSched_chain
#print axioms AGFH.dSched_chain
#check @AGFH.binEnt_jensen_gap
#print axioms AGFH.binEnt_jensen_gap
#check @AGFH.jensen_gap_mid
#print axioms AGFH.jensen_gap_mid
#check @AGFH.second_moment_std
#print axioms AGFH.second_moment_std
#check @AGFH.perBatch_ineq
#print axioms AGFH.perBatch_ineq
#check @AGFH.bbSched_add_two_aSched_le
#print axioms AGFH.bbSched_add_two_aSched_le
#check @A36RW.Cor2a.envelope_round_lower
#print axioms A36RW.Cor2a.envelope_round_lower
#check @A36RW.Relabel.one_orbit_KLx
#print axioms A36RW.Relabel.one_orbit_KLx
#check @A36RW.LHUp.pointMix_H_C
#print axioms A36RW.LHUp.pointMix_H_C
#check @A36RW.LHUp.geoBlock
#print axioms A36RW.LHUp.geoBlock
#check @A36RW.LHUp.geoProf
#print axioms A36RW.LHUp.geoProf
#check @A36RW.LHUp.phiB_geo_le
#print axioms A36RW.LHUp.phiB_geo_le
#check @A36RW.LHUp.geoProf_small
#print axioms A36RW.LHUp.geoProf_small
#check @A36RW.LHUp.Gcount_step
#print axioms A36RW.LHUp.Gcount_step
#check @A36RW.LHUp.step3_ii_printed
#print axioms A36RW.LHUp.step3_ii_printed
#check @A36W.OneStep.T_le_combined
#print axioms A36W.OneStep.T_le_combined
#check @A36W.Envelope.power_mean_step
#print axioms A36W.Envelope.power_mean_step
#check @A36W.FU.quota_after_A_eq
#print axioms A36W.FU.quota_after_A_eq
#check @A36W.FU.muFF_pointwise
#print axioms A36W.FU.muFF_pointwise
#check @A36FS.Prop2.bb1_lower
#print axioms A36FS.Prop2.bb1_lower
#check @A36FS.Prop2.zsq_le
#print axioms A36FS.Prop2.zsq_le
#check @A36FS.CF1.U6_lower
#print axioms A36FS.CF1.U6_lower
#check @A36FS.Thm8.Lift.lemmaL
#print axioms A36FS.Thm8.Lift.lemmaL
#check @AGF.agfv_sum_batchProb_powersetCard
#print axioms AGF.agfv_sum_batchProb_powersetCard
#check @AGF.agfv_schedSucc_eq_succCount
#print axioms AGF.agfv_schedSucc_eq_succCount
#check @AGF.dSched
#print axioms AGF.dSched
#check @AGF.FullSchedule
#print axioms AGF.FullSchedule
#check @AGF.killK
#print axioms AGF.killK
#check @AGF.H1
#print axioms AGF.H1
#check @AGFCert.log_le_Hcal
#print axioms AGFCert.log_le_Hcal
#check @AGFCert.S2_le_five_thirds
#print axioms AGFCert.S2_le_five_thirds
#check @A36Sharp.sharpKap_one
#print axioms A36Sharp.sharpKap_one
#check @A36Sharp.sharpKap_succ
#print axioms A36Sharp.sharpKap_succ
#check @A36Sharp.sharp_envelope_aux
#print axioms A36Sharp.sharp_envelope_aux
#check @A36RW.Window.ladProfile_succ_ge
#print axioms A36RW.Window.ladProfile_succ_ge
#check @A36RW.Window.ladM_last_pow_le
#print axioms A36RW.Window.ladM_last_pow_le
#check @A36RW.Window.lt_of_not_admissible
#print axioms A36RW.Window.lt_of_not_admissible
#check @A36RW.AppJ.wslice_twoW_union
#print axioms A36RW.AppJ.wslice_twoW_union
#check @A36RW.AppJ.sliceMarg_twoW_A
#print axioms A36RW.AppJ.sliceMarg_twoW_A
#check @A36RW.AppJ.sliceMarg_twoW_B
#print axioms A36RW.AppJ.sliceMarg_twoW_B
#check @A36RW.AppJ.condMarg_twoW_child
#print axioms A36RW.AppJ.condMarg_twoW_child
#check @A36RW.AppJ.illegal_cons
#print axioms A36RW.AppJ.illegal_cons
#check @A36W.sliceMarg_eq_of_weight_eq
#print axioms A36W.sliceMarg_eq_of_weight_eq
#check @A36W.norm_factor_le
#print axioms A36W.norm_factor_le
#check @A36W.norm_batchChar_le
#print axioms A36W.norm_batchChar_le
#check @A36RW.AppJ.wt
#print axioms A36RW.AppJ.wt
#check @A36RW.AppJ.W16.TG2
#print axioms A36RW.AppJ.W16.TG2
#check @A36RW.AppJ.W16.w16_min_le_two_f
#print axioms A36RW.AppJ.W16.w16_min_le_two_f
#check @A36RW.AppJ.W16.TG3_dist
#print axioms A36RW.AppJ.W16.TG3_dist
#check @A36RW.AppJ.W16.w16_muC_eq
#print axioms A36RW.AppJ.W16.w16_muC_eq
#check @A36RW.AppJ.W16.w16_bin_mean
#print axioms A36RW.AppJ.W16.w16_bin_mean
#check @A36RW.AppJ.W16.w16_prod_var
#print axioms A36RW.AppJ.W16.w16_prod_var
#check @A36RW.AppJ.W16.w16_T_le_one
#print axioms A36RW.AppJ.W16.w16_T_le_one
#check @A36RW.AppJ.W16.CF
#print axioms A36RW.AppJ.W16.CF
#check @A36RW.AppJ.W16.numeric_CF
#print axioms A36RW.AppJ.W16.numeric_CF
#check @A36RW.AppJ.W16.w16_card_fiber_le
#print axioms A36RW.AppJ.W16.w16_card_fiber_le
#check @A36RW.AppJ.W16.w16_atom
#print axioms A36RW.AppJ.W16.w16_atom
#check @A36RW.AppJ.W16.w16_sum_psiF_le
#print axioms A36RW.AppJ.W16.w16_sum_psiF_le
#check @A36RW.AppJ.W16.w16_caseF
#print axioms A36RW.AppJ.W16.w16_caseF
#check @A36RW.AppJ.W16.numeric_8_4sqrt6
#print axioms A36RW.AppJ.W16.numeric_8_4sqrt6
#check @A36RW.AppJ.W16.w16_caseS
#print axioms A36RW.AppJ.W16.w16_caseS
#check @A36RW.AppJ.W16.w16_g_le_g32
#print axioms A36RW.AppJ.W16.w16_g_le_g32
#check @A36W.sliceCov_eq
#print axioms A36W.sliceCov_eq
#check @A36W.sliceCov_nonpos
#print axioms A36W.sliceCov_nonpos
#check @A36W.sliceVar_card_inter_le
#print axioms A36W.sliceVar_card_inter_le
#check @A36W.sliceMarg_quota_zero
#print axioms A36W.sliceMarg_quota_zero
#check @A36RW.AppJ.W16.w16_Etgt_abs_dev_le
#print axioms A36RW.AppJ.W16.w16_Etgt_abs_dev_le
#check @A36RW.AppJ.W16.w16_f_lip
#print axioms A36RW.AppJ.W16.w16_f_lip
#check @A36RW.AppJ.W16.w16_TG2_abs
#print axioms A36RW.AppJ.W16.w16_TG2_abs
#check @A36RW.AppJ.W16.Vrem_eq
#print axioms A36RW.AppJ.W16.Vrem_eq
#check @A36RW.AppJ.W16.w16_TG8_core
#print axioms A36RW.AppJ.W16.w16_TG8_core
#check @A36RW.AppJ.sum_prod_twoValue
#print axioms A36RW.AppJ.sum_prod_twoValue
#check @A36W.tower_le_G
#print axioms A36W.tower_le_G
#check @A36RW.AppJ.G_zero_eq
#print axioms A36RW.AppJ.G_zero_eq
#check @A36RW.AppJ.G_of_M_zero
#print axioms A36RW.AppJ.G_of_M_zero
#check @A36RW.AppJ.G_nonneg
#print axioms A36RW.AppJ.G_nonneg
#check @A36RW.AppJ.W21.IsMaxSel
#print axioms A36RW.AppJ.W21.IsMaxSel
#check @A36RW.AppJ.W21.bstar
#print axioms A36RW.AppJ.W21.bstar
#check @A36RW.AppJ.W21.bstar_isMaxSel
#print axioms A36RW.AppJ.W21.bstar_isMaxSel
#check @A36RW.AppJ.W21.lowAB
#print axioms A36RW.AppJ.W21.lowAB
#check @A36RW.AppJ.W21.piTree
#print axioms A36RW.AppJ.W21.piTree
#check @A36RW.AppJ.W21.piO
#print axioms A36RW.AppJ.W21.piO
#check @A36RW.AppJ.W21.piTree_vmass
#print axioms A36RW.AppJ.W21.piTree_vmass
#check @A36RW.AppJ.W21.piO_success
#print axioms A36RW.AppJ.W21.piO_success
#check @A36RW.AppJ.W21.G_one_pos_count
#print axioms A36RW.AppJ.W21.G_one_pos_count
#check @A36RW.AppJ.W21.Eprod_G_zero_of_ne_full
#print axioms A36RW.AppJ.W21.Eprod_G_zero_of_ne_full
#check @A36RW.AppJ.W21.lastRound_max_iff
#print axioms A36RW.AppJ.W21.lastRound_max_iff
#check @A36RW.AppJ.W21.piTree_act_illegal
#print axioms A36RW.AppJ.W21.piTree_act_illegal
#check @A36RW.AppJ.W21.piTree_act_last
#print axioms A36RW.AppJ.W21.piTree_act_last
#check @A36RW.AppJ.W21.capFrom_of_act_last
#print axioms A36RW.AppJ.W21.capFrom_of_act_last
#check @A36RW.AppJ.W21.piO_capEvery
#print axioms A36RW.AppJ.W21.piO_capEvery
#check @A36RW.AppJ.G_one_eq_full
#print axioms A36RW.AppJ.G_one_eq_full
#check @A36RW.AppJ.thm_tgenv_one
#print axioms A36RW.AppJ.thm_tgenv_one
#check @A36RW.AppJ.two_rpow_step
#print axioms A36RW.AppJ.two_rpow_step
#check @A36RW.AppJ.W20.corA_rounds_Fstar
#print axioms A36RW.AppJ.W20.corA_rounds_Fstar
#check @A36RW.AppJ.W20.corD_execMean_ge_small
#print axioms A36RW.AppJ.W20.corD_execMean_ge_small
#check @A36RW.AppJ.markov_component
#print axioms A36RW.AppJ.markov_component
#check @A36RW.AppJ.exp_neg_le_mass_of_KLx_le
#print axioms A36RW.AppJ.exp_neg_le_mass_of_KLx_le
#check @A36.mixCost_ge_mean_bridge
#print axioms A36.mixCost_ge_mean_bridge
#check @A36RW.AppJ.corB_asymptotic
#print axioms A36RW.AppJ.corB_asymptotic
#check @A36RW.AppJ.W21.Remark.fam_sum_binEntropy
#print axioms A36RW.AppJ.W21.Remark.fam_sum_binEntropy
#check @A36RW.AppJ.W21.Remark.binEntropy_le_g
#print axioms A36RW.AppJ.W21.Remark.binEntropy_le_g
#check @A36RW.AppJ.W21.Remark.nu_le
#print axioms A36RW.AppJ.W21.Remark.nu_le
#check @A36RW.AppJ.W21.Remark.nubar_facts
#print axioms A36RW.AppJ.W21.Remark.nubar_facts
#check @A36RW.AppJ.W21.Remark.oneRound_KL_le
#print axioms A36RW.AppJ.W21.Remark.oneRound_KL_le
#check @A36RW.AppJ.W20.sum_env_le_cK_real
#print axioms A36RW.AppJ.W20.sum_env_le_cK_real
#check @A36RW.AppJ.W20.cTG_split
#print axioms A36RW.AppJ.W20.cTG_split
#check @A36RW.AppJ.W20.cTG_tail_le
#print axioms A36RW.AppJ.W20.cTG_tail_le


==> anc/formal_companion/lean/exports/A36RW_AltPerm_Remarks_Exports.lean <==
/- Export of the four modules `A36RW.AltPerm`, `A36RW.W11Relaxed`, `A36RW.LHUpRemark` and `A36RW.RemOutside`: every
headline with its axioms, and some reused earlier results for reference; the audit of every constant of the four
modules (in the original probe file) is not included here.  Not a library module:
elaborated with `lake env lean` from the tree's `src/` against the built oleans. -/
import A36RW.AltPerm
import A36RW.W11Relaxed
import A36RW.LHUpRemark
import A36RW.RemOutside
import A36RW.Balanced.Repair

set_option format.width 120

/-! ## A36RW.AltPerm -/
#check @A36RW.AltPerm.prop_perm
#print axioms A36RW.AltPerm.prop_perm
#check @A36RW.AltPerm.qU_valid_prod
#print axioms A36RW.AltPerm.qU_valid_prod
#check @A36RW.AltPerm.qU_valid
#print axioms A36RW.AltPerm.qU_valid
#check @A36RW.AltPerm.qU_uniform_KL
#print axioms A36RW.AltPerm.qU_uniform_KL
#check @A36RW.AltPerm.prodInv_eq_prod
#print axioms A36RW.AltPerm.prodInv_eq_prod
#check @A36RW.AltPerm.qU_mass
#print axioms A36RW.AltPerm.qU_mass
#check @A36RW.AltPerm.F_mix_eq
#print axioms A36RW.AltPerm.F_mix_eq
#check @A36RW.AltPerm.mixSucc_le_Gp
#print axioms A36RW.AltPerm.mixSucc_le_Gp
#check @A36RW.AltPerm.mix_F_ge_min
#print axioms A36RW.AltPerm.mix_F_ge_min
#check @A36RW.AltPerm.schedKL_isLeast
#print axioms A36RW.AltPerm.schedKL_isLeast
#check @A36RW.AltPerm.succ_le_Gp
#print axioms A36RW.AltPerm.succ_le_Gp
#check @A36RW.AltPerm.exists_sched_Gp
#print axioms A36RW.AltPerm.exists_sched_Gp
#check @A36RW.AltPerm.least_cap_mix_iff
#print axioms A36RW.AltPerm.least_cap_mix_iff
#check @A36RW.AltPerm.perm_oracle_exact
#print axioms A36RW.AltPerm.perm_oracle_exact
#check @A36RW.AltPerm.legal_iff_exists_valid
#print axioms A36RW.AltPerm.legal_iff_exists_valid
#check @A36RW.AltPerm.card_Vperm
#print axioms A36RW.AltPerm.card_Vperm
#check @A36RW.AltPerm.card_extSet
#print axioms A36RW.AltPerm.card_extSet
#check @A36RW.AltPerm.sum_pPerm
#print axioms A36RW.AltPerm.sum_pPerm
#check @A36RW.AltPerm.perm_adaptive_hardcap
#print axioms A36RW.AltPerm.perm_adaptive_hardcap
#check @A36RW.AltPerm.PPolicy.succ_le_Gp
#print axioms A36RW.AltPerm.PPolicy.succ_le_Gp
#check @A36RW.AltPerm.PPolicy.KL_ge
#print axioms A36RW.AltPerm.PPolicy.KL_ge
#check @A36RW.AltPerm.PTree.succ_le_Gp
#print axioms A36RW.AltPerm.PTree.succ_le_Gp
#check @A36RW.AltPerm.sum_blockLaw_legal
#print axioms A36RW.AltPerm.sum_blockLaw_legal
#check @A36RW.AltPerm.card_inj_draws
#print axioms A36RW.AltPerm.card_inj_draws
#check @A36RW.AltPerm.legal_cons_iff
#print axioms A36RW.AltPerm.legal_cons_iff
#check @A36RW.AltPerm.schedPolicyP_spec
#print axioms A36RW.AltPerm.schedPolicyP_spec
#check @A36RW.AltPerm.schedTreeP_outBy_valid
#print axioms A36RW.AltPerm.schedTreeP_outBy_valid
#check @A36RW.AltPerm.klF_ge_neg_log_mass
#print axioms A36RW.AltPerm.klF_ge_neg_log_mass
#check @A36RW.AltPerm.sum_integral_le
#print axioms A36RW.AltPerm.sum_integral_le
#check @A36RW.AltPerm.Gp_one_two
#print axioms A36RW.AltPerm.Gp_one_two
#check @A36RW.AltPerm.Gp_two_two
#print axioms A36RW.AltPerm.Gp_two_two
#check @A36RW.AltPerm.fixture_n2
#print axioms A36RW.AltPerm.fixture_n2

/-! ## A36RW.W11R -/
#check @A36RW.W11R.each_restriction_needed_classes
#print axioms A36RW.W11R.each_restriction_needed_classes
#check @A36RW.W11R.LookW.look_witness
#print axioms A36RW.W11R.LookW.look_witness
#check @A36RW.W11R.LookW.lookTree_outBy
#print axioms A36RW.W11R.LookW.lookTree_outBy
#check @A36RW.W11R.LookW.lookTree_cap
#print axioms A36RW.W11R.LookW.lookTree_cap
#check @A36RW.W11R.CondW.cond_witness
#print axioms A36RW.W11R.CondW.cond_witness
#check @A36RW.W11R.CondW.cond_witness_4
#print axioms A36RW.W11R.CondW.cond_witness_4
#check @A36RW.W11R.CondW.cntMass_root
#print axioms A36RW.W11R.CondW.cntMass_root
#check @A36RW.W11R.WriteW.write_witness
#print axioms A36RW.W11R.WriteW.write_witness
#check @A36RW.W11R.WriteW.write_witness_4
#print axioms A36RW.W11R.WriteW.write_witness_4
#check @A36RW.W11R.LookTreeE.ofTreeE_outBy
#print axioms A36RW.W11R.LookTreeE.ofTreeE_outBy
#check @A36RW.W11R.LookTreeE.ofTreeE_capFrom
#print axioms A36RW.W11R.LookTreeE.ofTreeE_capFrom
#check @A36RW.W11R.LookPolicyE.ofPolicyE_outBy
#print axioms A36RW.W11R.LookPolicyE.ofPolicyE_outBy
#check @A36RW.W11R.LookPolicyE.ofPolicyE_capEvery
#print axioms A36RW.W11R.LookPolicyE.ofPolicyE_capEvery
#check @A36RW.W11R.CondTreeE.ofTreeE_outBy
#print axioms A36RW.W11R.CondTreeE.ofTreeE_outBy
#check @A36RW.W11R.CondPolicyE.ofPolicyE_outBy
#print axioms A36RW.W11R.CondPolicyE.ofPolicyE_outBy
#check @A36RW.W11R.CondPolicyE.ofPolicyE_capEvery
#print axioms A36RW.W11R.CondPolicyE.ofPolicyE_capEvery
#check @A36RW.W11R.condBatchLaw_all
#print axioms A36RW.W11R.condBatchLaw_all
#check @A36RW.W11R.WriteTreeE.ofTreeE_outBy
#print axioms A36RW.W11R.WriteTreeE.ofTreeE_outBy
#check @A36RW.W11R.WritePolicyE.ofPolicyE_outBy
#print axioms A36RW.W11R.WritePolicyE.ofPolicyE_outBy
#check @A36RW.W11R.WritePolicyE.ofPolicyE_capEvery
#print axioms A36RW.W11R.WritePolicyE.ofPolicyE_capEvery

/-! ## A36RW.LHUpR -/
#check @A36RW.LHUpR.remark_headline
#print axioms A36RW.LHUpR.remark_headline
#check @A36RW.LHUpR.remark_chain
#print axioms A36RW.LHUpR.remark_chain
#check @A36RW.LHUpR.remark_le_eps
#print axioms A36RW.LHUpR.remark_le_eps
#check @A36RW.LHUpR.alpha_lt_half
#print axioms A36RW.LHUpR.alpha_lt_half
#check @A36RW.LHUpR.remCond_small_eps
#print axioms A36RW.LHUpR.remCond_small_eps
#check @A36RW.LHUpR.remCond_log2
#print axioms A36RW.LHUpR.remCond_log2
#check @A36RW.LHUpR.remark_schedule
#print axioms A36RW.LHUpR.remark_schedule
#check @A36RW.LHUpR.oTerm_tendsto
#print axioms A36RW.LHUpR.oTerm_tendsto
#check @A36RW.LHUpR.remCond_eventually
#print axioms A36RW.LHUpR.remCond_eventually
#check @A36RW.LHUpR.remark_asymptotic
#print axioms A36RW.LHUpR.remark_asymptotic
#check @A36RW.LHUpR.remark_asymptotic_balanced
#print axioms A36RW.LHUpR.remark_asymptotic_balanced
#check @A36RW.LHUpR.exp_059_le
#print axioms A36RW.LHUpR.exp_059_le
#check @A36RW.LHUpR.log_1000_ge
#print axioms A36RW.LHUpR.log_1000_ge

/-! ## A36RW.BRem -/
#check @A36RW.BRem.scope_outside
#print axioms A36RW.BRem.scope_outside
#check @A36RW.BRem.RestartW.restart_witness
#print axioms A36RW.BRem.RestartW.restart_witness
#check @A36RW.BRem.RestartW.second_round
#print axioms A36RW.BRem.RestartW.second_round
#check @A36RW.BRem.RestartW6.restart6_witness
#print axioms A36RW.BRem.RestartW6.restart6_witness
#check @A36RW.BRem.RestartW6.restart6_succ
#print axioms A36RW.BRem.RestartW6.restart6_succ
#check @A36RW.BRem.RestartW6.restart_reuses
#print axioms A36RW.BRem.RestartW6.restart_reuses
#check @A36RW.BRem.RestartW6.class6_succ_le_three
#print axioms A36RW.BRem.RestartW6.class6_succ_le_three
#check @A36RW.BRem.GrRec6.G3_6_3
#print axioms A36RW.BRem.GrRec6.G3_6_3
#check @A36RW.BRem.RestartW6.s2_val
#print axioms A36RW.BRem.RestartW6.s2_val
#check @A36RW.BRem.RestartW6.s3_val
#print axioms A36RW.BRem.RestartW6.s3_val
#check @A36RW.BRem.RestartW6.restartVal_eq
#print axioms A36RW.BRem.RestartW6.restartVal_eq
#check @A36RW.BRem.RestartW6.F1
#print axioms A36RW.BRem.RestartW6.F1
#check @A36RW.BRem.RestartW6.F2
#print axioms A36RW.BRem.RestartW6.F2
#check @A36RW.BRem.RemaskW.remask_witness
#print axioms A36RW.BRem.RemaskW.remask_witness
#check @A36RW.BRem.JointW.joint_witness
#print axioms A36RW.BRem.JointW.joint_witness
#check @A36RW.BRem.JointW.jointTree_law
#print axioms A36RW.BRem.JointW.jointTree_law
#check @A36RW.BRem.JointW.jointCond_root_isProb
#print axioms A36RW.BRem.JointW.jointCond_root_isProb
#check @A36RW.BRem.ApproxW.approx_witness
#print axioms A36RW.BRem.ApproxW.approx_witness
#check @A36RW.BRem.ApproxW.approx_succ
#print axioms A36RW.BRem.ApproxW.approx_succ
#check @A36RW.BRem.ApproxW.approx_not_exact
#print axioms A36RW.BRem.ApproxW.approx_not_exact
#check @A36RW.BRem.RestartTreeE.ofTreeE_outBy
#print axioms A36RW.BRem.RestartTreeE.ofTreeE_outBy
#check @A36RW.BRem.RemaskTreeE.ofTreeE_outBy
#print axioms A36RW.BRem.RemaskTreeE.ofTreeE_outBy
#check @A36RW.BRem.JointTreeE.ofTreeE_outBy
#print axioms A36RW.BRem.JointTreeE.ofTreeE_outBy
#check @A36RW.BRem.not_class_of_succ
#print axioms A36RW.BRem.not_class_of_succ
#check @A36RW.BRem.class_succ_le_one
#print axioms A36RW.BRem.class_succ_le_one
#check @A36RW.BRem.class_succ_le_two
#print axioms A36RW.BRem.class_succ_le_two
#check @A36RW.BRem.allAtOnce_root_succ
#print axioms A36RW.BRem.allAtOnce_root_succ

/-! ## Further helpers named in the correspondence notes -/
#check @A36RW.AltPerm.card_unused_of_legal
#print axioms A36RW.AltPerm.card_unused_of_legal
#check @A36RW.AltPerm.legal_of_agrees
#print axioms A36RW.AltPerm.legal_of_agrees
#check @A36RW.AltPerm.schedLawP_valid
#print axioms A36RW.AltPerm.schedLawP_valid
#check @A36RW.BRem.RemaskW.e2_facts
#print axioms A36RW.BRem.RemaskW.e2_facts
#check @A36RW.BRem.ApproxW.approx_marg_unit
#print axioms A36RW.BRem.ApproxW.approx_marg_unit
#check @A36RW.BRem.RestartW.r1_facts
#print axioms A36RW.BRem.RestartW.r1_facts

/-! ## Reused existing results (not from these four modules; printed for reference) -/
#check @A36RW.W11.best_success_4_2
#print axioms A36RW.W11.best_success_4_2
#check @A36RW.W11.Look.lookLaw_not_policy
#print axioms A36RW.W11.Look.lookLaw_not_policy
#check @A36RW.W11.condLaw_not_policy
#print axioms A36RW.W11.condLaw_not_policy
#check @A36RW.W11.condLaw_eq_pTarget
#print axioms A36RW.W11.condLaw_eq_pTarget
#check @A36RW.W11.seedWrite_not_policy
#print axioms A36RW.W11.seedWrite_not_policy
#check @A36RW.W11.seedWriteLaw_eq
#print axioms A36RW.W11.seedWriteLaw_eq
#check @A36RW.LHUp.appB_headline
#print axioms A36RW.LHUp.appB_headline
#check @A36RW.LHUp.step3_iii_printed
#print axioms A36RW.LHUp.step3_iii_printed
#check @A36RW.LHUp.KL_le_Phi
#print axioms A36RW.LHUp.KL_le_Phi
#check @A36RW.W22.repaired_relabelled
#print axioms A36RW.W22.repaired_relabelled
#check @A36RW.W22.repaired_not_policy
#print axioms A36RW.W22.repaired_not_policy
#check @A36RW.Converse.deadline_le_GrRec
#print axioms A36RW.Converse.deadline_le_GrRec


==> anc/formal_companion/lean/exports/A36RW_AppM_Exports.lean <==
/- Export of the Appendix M modules `A36RW.AppM.*`: Lean headlines with `#check` and `#print axioms`;
the axiom audit of every constant under `A36RW.AppM` (in the original probe file) is not included here. -/
import A36RW.AppM.Model
import A36RW.AppM.Basic
import A36RW.AppM.M1a
import A36RW.AppM.M1b
import A36RW.AppM.M1cAux
import A36RW.AppM.M1c
import A36RW.AppM.M2i
import A36RW.AppM.M2ii
import A36RW.AppM.M2iii

/-! ## Model / Basic: the objects of Appendix M (l.14-27) -/
#check @A36RW.AppM.Head
#print axioms A36RW.AppM.Head
#check @A36RW.AppM.headOracle
#print axioms A36RW.AppM.headOracle
#check @A36RW.AppM.exactHead
#print axioms A36RW.AppM.exactHead
#check @A36RW.AppM.exact_exactHead
#print axioms A36RW.AppM.exact_exactHead
#check @A36RW.AppM.klR
#print axioms A36RW.AppM.klR
#check @A36RW.AppM.klB
#print axioms A36RW.AppM.klB
#check @A36RW.AppM.Areal
#print axioms A36RW.AppM.Areal
#check @A36RW.AppM.AFinite
#print axioms A36RW.AppM.AFinite
#check @A36RW.AppM.Aext
#print axioms A36RW.AppM.Aext
#check @A36RW.AppM.nAext
#print axioms A36RW.AppM.nAext
#check @A36RW.AppM.ordSched
#print axioms A36RW.AppM.ordSched
#check @A36RW.AppM.qOrd
#print axioms A36RW.AppM.qOrd
#check @A36RW.AppM.Qhat
#print axioms A36RW.AppM.Qhat
#check @A36RW.AppM.Qhat_eq_mixLawE
#print axioms A36RW.AppM.Qhat_eq_mixLawE
#check @A36RW.AppM.Qprof
#print axioms A36RW.AppM.Qprof
#check @A36RW.AppM.CoherentWith
#print axioms A36RW.AppM.CoherentWith
#check @A36RW.AppM.LabelInvCount
#print axioms A36RW.AppM.LabelInvCount
#check @A36RW.AppM.intHead
#print axioms A36RW.AppM.intHead
#check @A36RW.AppM.unifHead
#print axioms A36RW.AppM.unifHead
#check @A36RW.AppM.vmass_singletons
#print axioms A36RW.AppM.vmass_singletons
#check @A36RW.AppM.Qhat_vmass
#print axioms A36RW.AppM.Qhat_vmass
#check @A36RW.AppM.schedLawE_equivariant_cs
#print axioms A36RW.AppM.schedLawE_equivariant_cs
#check @A36RW.AppM.Qhat_eq_symLaw_cs
#print axioms A36RW.AppM.Qhat_eq_symLaw_cs
#check @A36RW.AppM.Qprof_eq_symLaw_cs
#print axioms A36RW.AppM.Qprof_eq_symLaw_cs
#check @A36RW.AppM.KLx_symLaw
#print axioms A36RW.AppM.KLx_symLaw
#check @A36RW.AppM.relabel_outBy_cs
#print axioms A36RW.AppM.relabel_outBy_cs
#check @A36RW.AppM.capFrom_headOracle_iff
#print axioms A36RW.AppM.capFrom_headOracle_iff
#check @A36RW.AppM.unifHead_labelInvCount
#print axioms A36RW.AppM.unifHead_labelInvCount

/-! ## Proposition M1(a) (l.30-31, proof l.39-46) -/
#check @A36RW.AppM.M1a.M1a_le
#print axioms A36RW.AppM.M1a.M1a_le
#check @A36RW.AppM.M1a.M1a_coherent
#print axioms A36RW.AppM.M1a.M1a_coherent
#check @A36RW.AppM.M1a.M1a_sup
#print axioms A36RW.AppM.M1a.M1a_sup
#check @A36RW.AppM.M1a.M1a_sup_isLUB
#print axioms A36RW.AppM.M1a.M1a_sup_isLUB
#check @A36RW.AppM.M1a.qOrd_prod
#print axioms A36RW.AppM.M1a.qOrd_prod
#check @A36RW.AppM.M1a.p_prod
#print axioms A36RW.AppM.M1a.p_prod
#check @A36RW.AppM.M1a.tower
#print axioms A36RW.AppM.M1a.tower
#check @A36RW.AppM.M1a.sum_Phi
#print axioms A36RW.AppM.M1a.sum_Phi
#check @A36RW.AppM.M1a.KL_qOrd
#print axioms A36RW.AppM.M1a.KL_qOrd
#check @A36RW.AppM.M1a.sum_perm_pair
#print axioms A36RW.AppM.M1a.sum_perm_pair
#check @A36RW.AppM.M1a.steps_eq_masks
#print axioms A36RW.AppM.M1a.steps_eq_masks
#check @A36RW.AppM.M1a.Hext_eq_nA
#print axioms A36RW.AppM.M1a.Hext_eq_nA
#check @A36RW.AppM.M1a.exact_of_coherent
#print axioms A36RW.AppM.M1a.exact_of_coherent
#check @A36RW.AppM.M1a.qOrd_coherent
#print axioms A36RW.AppM.M1a.qOrd_coherent
#check @A36RW.AppM.M1a.Qhat_coherent
#print axioms A36RW.AppM.M1a.Qhat_coherent
#check @A36RW.AppM.M1a.afinite_of_coherent
#print axioms A36RW.AppM.M1a.afinite_of_coherent
#check @A36RW.AppM.M1a.cohHead
#print axioms A36RW.AppM.M1a.cohHead
#check @A36RW.AppM.M1a.cohHead_coherent
#print axioms A36RW.AppM.M1a.cohHead_coherent
#check @A36RW.AppM.M1a.exists_target_KL
#print axioms A36RW.AppM.M1a.exists_target_KL
#check @A36RW.AppM.M1a.Hext_eq_top_of_not_afinite
#print axioms A36RW.AppM.M1a.Hext_eq_top_of_not_afinite
#check @A36RW.AppM.M1a.Hext_eq_nAext
#print axioms A36RW.AppM.M1a.Hext_eq_nAext
#check @A36RW.AppM.M1a.maskedCE
#print axioms A36RW.AppM.M1a.maskedCE
#check @A36RW.AppM.M1a.Areal_eq_excess
#print axioms A36RW.AppM.M1a.Areal_eq_excess

/-! ## Proposition M1(b) (l.32-34, proof l.47-48) -/
#check @A36RW.AppM.M1b.M1b_F_zero
#print axioms A36RW.AppM.M1b.M1b_F_zero
#check @A36RW.AppM.M1b.Qhat_perm_invariant
#print axioms A36RW.AppM.M1b.Qhat_perm_invariant
#check @A36RW.AppM.M1b.Qhat_eq_p
#print axioms A36RW.AppM.M1b.Qhat_eq_p
#check @A36RW.AppM.M1b.cexHead
#print axioms A36RW.AppM.M1b.cexHead
#check @A36RW.AppM.M1b.cex_not_labelInvCount
#print axioms A36RW.AppM.M1b.cex_not_labelInvCount
#check @A36RW.AppM.M1b.cex_Qhat
#print axioms A36RW.AppM.M1b.cex_Qhat
#check @A36RW.AppM.M1b.M1b_cex_F
#print axioms A36RW.AppM.M1b.M1b_cex_F

/-! ## Proposition M1(c) (l.35-37, proof l.49-64): rho_n and auxiliary analysis -/
#check @A36RW.AppM.M1c.rho
#print axioms A36RW.AppM.M1c.rho
#check @A36RW.AppM.M1c.rho_lt_one
#print axioms A36RW.AppM.M1c.rho_lt_one
#check @A36RW.AppM.M1c.tendsto_rho
#print axioms A36RW.AppM.M1c.tendsto_rho
#check @A36RW.AppM.M1c.rho_five
#print axioms A36RW.AppM.M1c.rho_five
#check @A36RW.AppM.M1c.rho_ge
#print axioms A36RW.AppM.M1c.rho_ge
#check @A36RW.AppM.M1c.rho_isLeast
#print axioms A36RW.AppM.M1c.rho_isLeast
#check @A36RW.AppM.M1c.rhoQ_table
#print axioms A36RW.AppM.M1c.rhoQ_table
#check @A36RW.AppM.M1c.rho_ge_log
#print axioms A36RW.AppM.M1c.rho_ge_log
#check @A36RW.AppM.M1c.log_div_sub_one_antitone
#print axioms A36RW.AppM.M1c.log_div_sub_one_antitone
#check @A36RW.AppM.M1c.lt_one_sub_log25
#print axioms A36RW.AppM.M1c.lt_one_sub_log25
#check @A36RW.AppM.M1c.kappa1
#print axioms A36RW.AppM.M1c.kappa1
#check @A36RW.AppM.M1c.rho_eq_kappa1
#print axioms A36RW.AppM.M1c.rho_eq_kappa1
#check @A36RW.AppM.M1c.avg_mask_kappa1
#print axioms A36RW.AppM.M1c.avg_mask_kappa1
#check @A36RW.AppM.M1c.avg_x_sub_marg
#print axioms A36RW.AppM.M1c.avg_x_sub_marg
#check @A36RW.AppM.M1c.phi_ratio_tendsto
#print axioms A36RW.AppM.M1c.phi_ratio_tendsto
#check @A36RW.AppM.M1c.slice_cov_normalized
#print axioms A36RW.AppM.M1c.slice_cov_normalized
#check @A36RW.AppM.M1c.slice_masked_normalized
#print axioms A36RW.AppM.M1c.slice_masked_normalized
#check @A36RW.AppM.M1cMain.IsPertFamily
#print axioms A36RW.AppM.M1cMain.IsPertFamily
#check @A36RW.AppM.M1cMain.pertHead
#print axioms A36RW.AppM.M1cMain.pertHead
#check @A36RW.AppM.M1cMain.pertHead_isPert
#print axioms A36RW.AppM.M1cMain.pertHead_isPert
#check @A36RW.AppM.M1cMain.M1c_limit_family
#print axioms A36RW.AppM.M1cMain.M1c_limit_family
#check @A36RW.AppM.M1cMain.M1c_limit
#print axioms A36RW.AppM.M1cMain.M1c_limit
#check @A36RW.AppM.M1cMain.M1c_rho
#print axioms A36RW.AppM.M1cMain.M1c_rho
#check @A36RW.AppM.M1cMain.rho_def
#print axioms A36RW.AppM.M1cMain.rho_def
#check @A36RW.AppM.M1cMain.F_lim
#print axioms A36RW.AppM.M1cMain.F_lim
#check @A36RW.AppM.M1cMain.nA_lim
#print axioms A36RW.AppM.M1cMain.nA_lim
#check @A36RW.AppM.M1cMain.Lf_eq
#print axioms A36RW.AppM.M1cMain.Lf_eq
#check @A36RW.AppM.M1cMain.coefA
#print axioms A36RW.AppM.M1cMain.coefA
#check @A36RW.AppM.M1cMain.coefB
#print axioms A36RW.AppM.M1cMain.coefB
#check @A36RW.AppM.M1cMain.score_mean_zero
#print axioms A36RW.AppM.M1cMain.score_mean_zero
#check @A36RW.AppM.M1cMain.sum_sq_dS
#print axioms A36RW.AppM.M1cMain.sum_sq_dS
#check @A36RW.AppM.M1cMain.Ea1a
#print axioms A36RW.AppM.M1cMain.Ea1a
#check @A36RW.AppM.M1cMain.avg_x_sub_a
#print axioms A36RW.AppM.M1cMain.avg_x_sub_a
#check @A36RW.AppM.M1cMain.KLx_pert
#print axioms A36RW.AppM.M1cMain.KLx_pert
#check @A36RW.AppM.M1cMain.nA_pert
#print axioms A36RW.AppM.M1cMain.nA_pert
#check @A36RW.AppM.M1cMain.hasDerivAt_rR
#print axioms A36RW.AppM.M1cMain.hasDerivAt_rR
#check @A36RW.AppM.M1c.two_mul_sub_one_lt_mul_harmonic
#print axioms A36RW.AppM.M1c.two_mul_sub_one_lt_mul_harmonic
#check @A36RW.AppM.M1c.avg_marg_formula
#print axioms A36RW.AppM.M1c.avg_marg_formula
#check @A36RW.AppM.M1c.avg_revealed_ones
#print axioms A36RW.AppM.M1c.avg_revealed_ones
#check @A36RW.AppM.M1c.sum_slice_sq
#print axioms A36RW.AppM.M1c.sum_slice_sq
#check @A36RW.AppM.M1c.hasDerivAt_pertRatio
#print axioms A36RW.AppM.M1c.hasDerivAt_pertRatio
#check @A36RW.AppM.M1c.phi_sum_ratio_tendsto
#print axioms A36RW.AppM.M1c.phi_sum_ratio_tendsto

/-! ## Theorem M2(i) (l.69, proof l.85-89) -/
#check @A36RW.AppM.M2i.M2i_bound
#print axioms A36RW.AppM.M2i.M2i_bound
#check @A36RW.AppM.M2i.M2i_Aext
#print axioms A36RW.AppM.M2i.M2i_Aext
#check @A36RW.AppM.M2i.M2i_tendsto
#print axioms A36RW.AppM.M2i.M2i_tendsto
#check @A36RW.AppM.M2i.binEntropy_ge
#print axioms A36RW.AppM.M2i.binEntropy_ge
#check @A36RW.AppM.M2i.klR_half_eq
#print axioms A36RW.AppM.M2i.klR_half_eq
#check @A36RW.AppM.M2i.klR_half_le
#print axioms A36RW.AppM.M2i.klR_half_le
#check @A36RW.AppM.M2i.klR_forced_eq_zero
#print axioms A36RW.AppM.M2i.klR_forced_eq_zero
#check @A36RW.AppM.M2i.loss_le
#print axioms A36RW.AppM.M2i.loss_le
#check @A36RW.AppM.M2i.term_le
#print axioms A36RW.AppM.M2i.term_le
#check @A36RW.AppM.M2i.exMarg_mask
#print axioms A36RW.AppM.M2i.exMarg_mask
#check @A36RW.AppM.M2i.mean_mask
#print axioms A36RW.AppM.M2i.mean_mask
#check @A36RW.AppM.M2i.var_mask
#print axioms A36RW.AppM.M2i.var_mask
#check @A36RW.AppM.M2i.avg_identity
#print axioms A36RW.AppM.M2i.avg_identity
#check @A36RW.AppM.M2i.unif_AFinite
#print axioms A36RW.AppM.M2i.unif_AFinite

/-! ## Theorem M2(ii) (l.70-77, proof l.90-99) -/
#check @A36RW.AppM.M2ii.phiW
#print axioms A36RW.AppM.M2ii.phiW
#check @A36RW.AppM.M2ii.M2ii_formula
#print axioms A36RW.AppM.M2ii.M2ii_formula
#check @A36RW.AppM.M2ii.Qprof_profile
#print axioms A36RW.AppM.M2ii.Qprof_profile
#check @A36RW.AppM.M2ii.M2ii_F
#print axioms A36RW.AppM.M2ii.M2ii_F
#check @A36RW.AppM.M2ii.M2ii_upper
#print axioms A36RW.AppM.M2ii.M2ii_upper
#check @A36RW.AppM.M2ii.M2ii_r_lower
#print axioms A36RW.AppM.M2ii.M2ii_r_lower
#check @A36RW.AppM.M2ii.M2ii_n2
#print axioms A36RW.AppM.M2ii.M2ii_n2
#check @A36RW.AppM.M2ii.Lsq
#print axioms A36RW.AppM.M2ii.Lsq
#check @A36RW.AppM.M2ii.Lsq_lt
#print axioms A36RW.AppM.M2ii.Lsq_lt
#check @A36RW.AppM.M2ii.M2ii_profile_lower
#print axioms A36RW.AppM.M2ii.M2ii_profile_lower
#check @A36RW.AppM.M2ii.M2ii_profile_exists
#print axioms A36RW.AppM.M2ii.M2ii_profile_exists
#check @A36RW.AppM.M2ii.RProf
#print axioms A36RW.AppM.M2ii.RProf
#check @A36RW.AppM.M2ii.M2ii_Theta
#print axioms A36RW.AppM.M2ii.M2ii_Theta
#check @A36RW.AppM.M2ii.M2ii_Theta_asymp
#print axioms A36RW.AppM.M2ii.M2ii_Theta_asymp
#check @A36RW.AppM.M2ii.phiW_ratio
#print axioms A36RW.AppM.M2ii.phiW_ratio
#check @A36RW.AppM.M2ii.phiW_le_succ
#print axioms A36RW.AppM.M2ii.phiW_le_succ
#check @A36RW.AppM.M2ii.phiW_top_eq'
#print axioms A36RW.AppM.M2ii.phiW_top_eq'
#check @A36RW.AppM.M2ii.phiW_top_le
#print axioms A36RW.AppM.M2ii.phiW_top_le
#check @A36RW.AppM.M2ii.vmass_Wsucc
#print axioms A36RW.AppM.M2ii.vmass_Wsucc
#check @A36RW.AppM.M2ii.Wsucc_decomp
#print axioms A36RW.AppM.M2ii.Wsucc_decomp
#check @A36RW.AppM.M2ii.Gw_origin
#print axioms A36RW.AppM.M2ii.Gw_origin
#check @A36RW.AppM.M2ii.Wsucc_singletons
#print axioms A36RW.AppM.M2ii.Wsucc_singletons
#check @A36RW.AppM.M2ii.cheb
#print axioms A36RW.AppM.M2ii.cheb
#check @A36RW.AppM.M2ii.fixture_n4
#print axioms A36RW.AppM.M2ii.fixture_n4

/-! ## Theorem M2(iii) (l.78-83, proof l.100-105) -/
#check @A36RW.AppM.M2iii.minorityTree
#print axioms A36RW.AppM.M2iii.minorityTree
#check @A36RW.AppM.M2iii.minorityPolicy
#print axioms A36RW.AppM.M2iii.minorityPolicy
#check @A36RW.AppM.M2iii.M2iii_statement
#print axioms A36RW.AppM.M2iii.M2iii_statement
#check @A36RW.AppM.M2iii.M2iii_cap
#print axioms A36RW.AppM.M2iii.M2iii_cap
#check @A36RW.AppM.M2iii.M2iii_capAS
#print axioms A36RW.AppM.M2iii.M2iii_capAS
#check @A36RW.AppM.M2iii.M2iii_success
#print axioms A36RW.AppM.M2iii.M2iii_success
#check @A36RW.AppM.M2iii.M2iii_success_half
#print axioms A36RW.AppM.M2iii.M2iii_success_half
#check @A36RW.AppM.M2iii.M2iii_F_eq_all
#print axioms A36RW.AppM.M2iii.M2iii_F_eq_all
#check @A36RW.AppM.M2iii.M2iii_F_le
#print axioms A36RW.AppM.M2iii.M2iii_F_le
#check @A36RW.AppM.M2iii.M2iii_outLim
#print axioms A36RW.AppM.M2iii.M2iii_outLim
#check @A36RW.AppM.M2iii.M2iii_F_outLim_le
#print axioms A36RW.AppM.M2iii.M2iii_F_outLim_le
#check @A36RW.AppM.M2iii.minority_child_legal
#print axioms A36RW.AppM.M2iii.minority_child_legal
#check @A36RW.AppM.M2iii.muZ_child_le
#print axioms A36RW.AppM.M2iii.muZ_child_le
#check @A36RW.AppM.M2iii.avg_muZ_child_le
#print axioms A36RW.AppM.M2iii.avg_muZ_child_le
#check @A36RW.AppM.M2iii.succ_bound
#print axioms A36RW.AppM.M2iii.succ_bound
#check @A36RW.AppM.M2iii.ceil_log2_eq_clog
#print axioms A36RW.AppM.M2iii.ceil_log2_eq_clog


==> anc/formal_companion/lean/exports/A36RW_CW1b_Exports.lean <==
/- Export of the two modules `A36RW.CW1b.RelaxedAS` and `A36RW.CW1b.HalfBudget`: every headline with its axioms,
and the reused results for reference; the audit of every constant of the two modules (in the original probe file)
is not included here.  Not a library
module: elaborated with `lake env lean` from the tree's `src/` against the built oleans. -/
import A36RW.CW1b.RelaxedAS
import A36RW.CW1b.HalfBudget

set_option format.width 120

/-! ## A36RW.CW1b -/
#check @A36RW.CW1b.each_restriction_needed_AS
#print axioms A36RW.CW1b.each_restriction_needed_AS
#check @A36RW.CW1b.capSuccSet_subset_AS
#print axioms A36RW.CW1b.capSuccSet_subset_AS
#check @A36RW.CW1b.best_success_AS
#print axioms A36RW.CW1b.best_success_AS
#check @A36RW.CW1b.best_success_AS_4_2
#print axioms A36RW.CW1b.best_success_AS_4_2
#check @A36RW.CW1b.best_success_AS_4_1
#print axioms A36RW.CW1b.best_success_AS_4_1
#check @A36RW.CW1b.bestKL_AS_4_2
#print axioms A36RW.CW1b.bestKL_AS_4_2
#check @A36RW.CW1b.look_capAS_of_capEvery
#print axioms A36RW.CW1b.look_capAS_of_capEvery
#check @A36RW.CW1b.look_ofPolicyE_capAS
#print axioms A36RW.CW1b.look_ofPolicyE_capAS
#check @A36RW.CW1b.look_sum_outBy_eq_one
#print axioms A36RW.CW1b.look_sum_outBy_eq_one
#check @A36RW.CW1b.look_outBy_expand
#print axioms A36RW.CW1b.look_outBy_expand
#check @A36RW.CW1b.look_measurable_outBy
#print axioms A36RW.CW1b.look_measurable_outBy
#check @A36RW.CW1b.look_abs_outBy_le
#print axioms A36RW.CW1b.look_abs_outBy_le
#check @A36RW.CW1b.look_integrable_outBy
#print axioms A36RW.CW1b.look_integrable_outBy
#check @A36RW.CW1b.cond_capAS_of_capEvery
#print axioms A36RW.CW1b.cond_capAS_of_capEvery
#check @A36RW.CW1b.cond_ofPolicyE_capAS
#print axioms A36RW.CW1b.cond_ofPolicyE_capAS
#check @A36RW.CW1b.cond_sum_outBy_eq_one
#print axioms A36RW.CW1b.cond_sum_outBy_eq_one
#check @A36RW.CW1b.cond_outBy_expand
#print axioms A36RW.CW1b.cond_outBy_expand
#check @A36RW.CW1b.cond_measurable_outBy
#print axioms A36RW.CW1b.cond_measurable_outBy
#check @A36RW.CW1b.cond_abs_outBy_le
#print axioms A36RW.CW1b.cond_abs_outBy_le
#check @A36RW.CW1b.cond_integrable_outBy
#print axioms A36RW.CW1b.cond_integrable_outBy
#check @A36RW.CW1b.sum_condBatchLaw
#print axioms A36RW.CW1b.sum_condBatchLaw
#check @A36RW.CW1b.condBatchLaw_inter
#print axioms A36RW.CW1b.condBatchLaw_inter
#check @A36RW.CW1b.cnt_inter_meas
#print axioms A36RW.CW1b.cnt_inter_meas
#check @A36RW.CW1b.write_capAS_of_capEvery
#print axioms A36RW.CW1b.write_capAS_of_capEvery
#check @A36RW.CW1b.write_ofPolicyE_capAS
#print axioms A36RW.CW1b.write_ofPolicyE_capAS
#check @A36RW.CW1b.write_sum_outBy_eq_one
#print axioms A36RW.CW1b.write_sum_outBy_eq_one
#check @A36RW.CW1b.write_outBy_expand
#print axioms A36RW.CW1b.write_outBy_expand
#check @A36RW.CW1b.write_measurable_outBy
#print axioms A36RW.CW1b.write_measurable_outBy
#check @A36RW.CW1b.write_abs_outBy_le
#print axioms A36RW.CW1b.write_abs_outBy_le
#check @A36RW.CW1b.write_integrable_outBy
#print axioms A36RW.CW1b.write_integrable_outBy
#check @A36RW.CW1b.look_witness_AS
#print axioms A36RW.CW1b.look_witness_AS
#check @A36RW.CW1b.cond_witness_AS
#print axioms A36RW.CW1b.cond_witness_AS
#check @A36RW.CW1b.write_witness_AS
#print axioms A36RW.CW1b.write_witness_AS
#check @A36RW.CW1b.one_le_relBnd
#print axioms A36RW.CW1b.one_le_relBnd
#check @A36RW.CW1b.abs_sum_le_relBnd
#print axioms A36RW.CW1b.abs_sum_le_relBnd
#check @A36RW.CW1b.half_budget_headline
#print axioms A36RW.CW1b.half_budget_headline
#check @A36RW.CW1b.chainPhiBound_tendsto
#print axioms A36RW.CW1b.chainPhiBound_tendsto
#check @A36RW.CW1b.chainPhiBound_ratio
#print axioms A36RW.CW1b.chainPhiBound_ratio
#check @A36RW.CW1b.phi_le_chainPhiBound
#print axioms A36RW.CW1b.phi_le_chainPhiBound
#check @A36RW.CW1b.KL_le_chainPhiBound
#print axioms A36RW.CW1b.KL_le_chainPhiBound
#check @A36RW.CW1b.chainLenBound_ratio
#print axioms A36RW.CW1b.chainLenBound_ratio
#check @A36RW.CW1b.appB_len_ratio
#print axioms A36RW.CW1b.appB_len_ratio
#check @A36RW.CW1b.appB_route_bound
#print axioms A36RW.CW1b.appB_route_bound
#check @A36RW.CW1b.alpha1_tendsto
#print axioms A36RW.CW1b.alpha1_tendsto
#check @A36RW.CW1b.alpha1_eventually
#print axioms A36RW.CW1b.alpha1_eventually
#check @A36RW.CW1b.num_eq
#print axioms A36RW.CW1b.num_eq

/-! ## Reused existing results (not from these two modules; printed for reference) -/
#check @A36RW.W11.best_success
#print axioms A36RW.W11.best_success
#check @A36RW.W11.best_success_4_2
#print axioms A36RW.W11.best_success_4_2
#check @A36RW.W11.GrRec_2_4_2
#print axioms A36RW.W11.GrRec_2_4_2
#check @A36RW.W11.GrRec_1_4_2
#print axioms A36RW.W11.GrRec_1_4_2
#check @A36RW.Converse.capAS_of_capEvery
#print axioms A36RW.Converse.capAS_of_capEvery
#check @A36RW.Converse.deadline_le_GrRec
#print axioms A36RW.Converse.deadline_le_GrRec
#check @A36RW.Balanced.hardcap_optimum
#print axioms A36RW.Balanced.hardcap_optimum
#check @A36RW.W11R.LookW.look_witness
#print axioms A36RW.W11R.LookW.look_witness
#check @A36RW.W11R.CondW.cond_witness
#print axioms A36RW.W11R.CondW.cond_witness
#check @A36RW.W11R.CondW.cond_witness_4
#print axioms A36RW.W11R.CondW.cond_witness_4
#check @A36RW.W11R.WriteW.write_witness
#print axioms A36RW.W11R.WriteW.write_witness
#check @A36RW.W11R.WriteW.write_witness_4
#print axioms A36RW.W11R.WriteW.write_witness_4
#check @A36RW.W11R.each_restriction_needed_classes
#print axioms A36RW.W11R.each_restriction_needed_classes
#check @A36RW.LHUp.appB_headline
#print axioms A36RW.LHUp.appB_headline
#check @A36RW.LHUp.step3_iii_printed
#print axioms A36RW.LHUp.step3_iii_printed
#check @A36RW.LHUp.step4
#print axioms A36RW.LHUp.step4
#check @A36RW.LHUp.KL_le_Phi
#print axioms A36RW.LHUp.KL_le_Phi
#check @A36RW.LHUpR.remark_chain
#print axioms A36RW.LHUpR.remark_chain


==> anc/formal_companion/lean/exports/A36RW_CW3_Exports.lean <==
/-
Export of the six `A36RW.AppJ.CW3` modules (Appendix J).

Every theorem of the six modules, then every definition, each with `#check` and `#print axioms`.  Not included
here: the audit metaprogram over every constant of the six modules (user-facing and compiler/elaborator
auxiliaries) which, in the file this export is taken from, fails if any constant depends on an axiom outside
`{propext, Classical.choice, Quot.sound}`, is itself an `axiom` or `opaque` declaration, is `unsafe`, carries
`@[extern]` or `@[implemented_by]`, or if a listed headline theorem does not depend on exactly
`[propext, Classical.choice, Quot.sound]`; its compiler `_unsafe_rec` exemption list is empty (no definition here is
recursive).  The `#print axioms` lines below report the axioms of each listed declaration.
Not a library module: elaborated with `lake env lean` from the package's `src/`.
-/
import A36RW.AppJ.CW3.Numeric
import A36RW.AppJ.CW3.Remarks
import A36RW.AppJ.CW3.CorC2
import A36RW.AppJ.CW3.WhereSmall
import A36RW.AppJ.CW3.Consequence
import A36RW.AppJ.CW3.BatchValues


/-! ## T6 (and the constants of T2): `A36RW.AppJ.CW3.Numeric` -/

#check @A36RW.AppJ.CW3.rpow_inv_lt_iff
#print axioms A36RW.AppJ.CW3.rpow_inv_lt_iff
#check @A36RW.AppJ.CW3.lt_rpow_inv_iff
#print axioms A36RW.AppJ.CW3.lt_rpow_inv_iff
#check @A36RW.AppJ.CW3.one_lt_mul_rpow_neg_inv_iff
#print axioms A36RW.AppJ.CW3.one_lt_mul_rpow_neg_inv_iff
#check @A36RW.AppJ.CW3.mul_rpow_neg_inv_lt_one_iff
#print axioms A36RW.AppJ.CW3.mul_rpow_neg_inv_lt_one_iff
#check @A36RW.AppJ.CW3.one_le_mul_rpow_neg_inv_iff
#print axioms A36RW.AppJ.CW3.one_le_mul_rpow_neg_inv_iff
#check @A36RW.AppJ.CW3.mul_rpow_neg_inv_le_one_iff
#print axioms A36RW.AppJ.CW3.mul_rpow_neg_inv_le_one_iff
#check @A36RW.AppJ.CW3.mul_rpow_neg_inv_eq_one_iff
#print axioms A36RW.AppJ.CW3.mul_rpow_neg_inv_eq_one_iff
#check @A36RW.AppJ.CW3.two_rpow_neg_nat
#print axioms A36RW.AppJ.CW3.two_rpow_neg_nat
#check @A36RW.AppJ.CW3.Cr_pos
#print axioms A36RW.AppJ.CW3.Cr_pos
#check @A36RW.AppJ.CW3.Cr_one
#print axioms A36RW.AppJ.CW3.Cr_one
#check @A36RW.AppJ.CW3.Cr_two
#print axioms A36RW.AppJ.CW3.Cr_two
#check @A36RW.AppJ.CW3.Cr_three
#print axioms A36RW.AppJ.CW3.Cr_three
#check @A36RW.AppJ.CW3.Cr_pow_eq
#print axioms A36RW.AppJ.CW3.Cr_pow_eq
#check @A36RW.AppJ.CW3.Cr_pow_two
#print axioms A36RW.AppJ.CW3.Cr_pow_two
#check @A36RW.AppJ.CW3.Cr_pow_three
#print axioms A36RW.AppJ.CW3.Cr_pow_three
#check @A36RW.AppJ.CW3.Cr_pow_le_succ
#print axioms A36RW.AppJ.CW3.Cr_pow_le_succ
#check @A36RW.AppJ.CW3.Cr_pow_lt_succ
#print axioms A36RW.AppJ.CW3.Cr_pow_lt_succ
#check @A36RW.AppJ.CW3.Cr_pow_mono
#print axioms A36RW.AppJ.CW3.Cr_pow_mono
#check @A36RW.AppJ.CW3.env_eq
#print axioms A36RW.AppJ.CW3.env_eq
#check @A36RW.AppJ.CW3.envGeo_eq
#print axioms A36RW.AppJ.CW3.envGeo_eq
#check @A36RW.AppJ.CW3.one_lt_env_iff
#print axioms A36RW.AppJ.CW3.one_lt_env_iff
#check @A36RW.AppJ.CW3.env_lt_one_iff
#print axioms A36RW.AppJ.CW3.env_lt_one_iff
#check @A36RW.AppJ.CW3.env_two_gt_one_iff
#print axioms A36RW.AppJ.CW3.env_two_gt_one_iff
#check @A36RW.AppJ.CW3.threshold_r2_eq
#print axioms A36RW.AppJ.CW3.threshold_r2_eq
#check @A36RW.AppJ.CW3.env_three_gt_one_iff
#print axioms A36RW.AppJ.CW3.env_three_gt_one_iff
#check @A36RW.AppJ.CW3.env_three_gt_one_of_lt
#print axioms A36RW.AppJ.CW3.env_three_gt_one_of_lt
#check @A36RW.AppJ.CW3.threshold_r3_bracket
#print axioms A36RW.AppJ.CW3.threshold_r3_bracket
#check @A36RW.AppJ.CW3.envGeo_three_gt_one_iff
#print axioms A36RW.AppJ.CW3.envGeo_three_gt_one_iff
#check @A36RW.AppJ.CW3.envGeo_three_gt_one_of_lt
#print axioms A36RW.AppJ.CW3.envGeo_three_gt_one_of_lt
#check @A36RW.AppJ.CW3.thresholdGeo_r3_bracket
#print axioms A36RW.AppJ.CW3.thresholdGeo_r3_bracket
#check @A36RW.AppJ.CW3.Cr_three_pow_eq
#print axioms A36RW.AppJ.CW3.Cr_three_pow_eq
#check @A36RW.AppJ.CW3.env_three_gt_one_iff'
#print axioms A36RW.AppJ.CW3.env_three_gt_one_iff'
#check @A36RW.AppJ.CW3.geo_three_pow_eq
#print axioms A36RW.AppJ.CW3.geo_three_pow_eq
#check @A36RW.AppJ.CW3.envGeo_three_gt_one_iff'
#print axioms A36RW.AppJ.CW3.envGeo_three_gt_one_iff'
#check @A36RW.AppJ.CW3.env_one_lt_one_iff
#print axioms A36RW.AppJ.CW3.env_one_lt_one_iff
#check @A36RW.AppJ.CW3.env_gt_one_of_lt_r2
#print axioms A36RW.AppJ.CW3.env_gt_one_of_lt_r2
#check @A36RW.AppJ.CW3.env_gt_one_of_lt_r3
#print axioms A36RW.AppJ.CW3.env_gt_one_of_lt_r3
#check @A36RW.AppJ.CW3.eighteen_pow_four
#print axioms A36RW.AppJ.CW3.eighteen_pow_four
#check @A36RW.AppJ.CW3.tg6_bound_ge_one_iff
#print axioms A36RW.AppJ.CW3.tg6_bound_ge_one_iff
#check @A36RW.AppJ.CW3.tg6_bound_eq_one_iff
#print axioms A36RW.AppJ.CW3.tg6_bound_eq_one_iff
#check @A36RW.AppJ.CW3.tg6_bound_eq_one_at
#print axioms A36RW.AppJ.CW3.tg6_bound_eq_one_at
#check @A36RW.AppJ.CW3.tg6_bound_lt_one_iff
#print axioms A36RW.AppJ.CW3.tg6_bound_lt_one_iff
#check @A36RW.AppJ.CW3.tg6_informative_states
#print axioms A36RW.AppJ.CW3.tg6_informative_states
#check @A36RW.AppJ.CW3.V_le_four
#print axioms A36RW.AppJ.CW3.V_le_four
#check @A36RW.AppJ.CW3.tg6_bound_gt_one_iff
#print axioms A36RW.AppJ.CW3.tg6_bound_gt_one_iff
#check @A36RW.AppJ.CW3.checks_vacuous_n16
#print axioms A36RW.AppJ.CW3.checks_vacuous_n16
#check @A36RW.AppJ.CW3.gS_eq_add
#print axioms A36RW.AppJ.CW3.gS_eq_add
#check @A36RW.AppJ.CW3.gS_mul_rpow
#print axioms A36RW.AppJ.CW3.gS_mul_rpow
#check @A36RW.AppJ.CW3.gS_32
#print axioms A36RW.AppJ.CW3.gS_32
#check @A36RW.AppJ.CW3.g32_digits
#print axioms A36RW.AppJ.CW3.g32_digits
#check @A36RW.AppJ.CW3.gS_32_lt
#print axioms A36RW.AppJ.CW3.gS_32_lt
#check @A36RW.AppJ.CW3.hasDerivAt_log_gS1
#print axioms A36RW.AppJ.CW3.hasDerivAt_log_gS1
#check @A36RW.AppJ.CW3.log_gS1_deriv_eq
#print axioms A36RW.AppJ.CW3.log_gS1_deriv_eq
#check @A36RW.AppJ.CW3.hasDerivAt_log_gS2
#print axioms A36RW.AppJ.CW3.hasDerivAt_log_gS2
#check @A36RW.AppJ.CW3.gS1_pos
#print axioms A36RW.AppJ.CW3.gS1_pos
#check @A36RW.AppJ.CW3.gS2_pos
#print axioms A36RW.AppJ.CW3.gS2_pos
#check @A36RW.AppJ.CW3.log_gS1_strictAntiOn
#print axioms A36RW.AppJ.CW3.log_gS1_strictAntiOn
#check @A36RW.AppJ.CW3.log_gS2_strictAntiOn
#print axioms A36RW.AppJ.CW3.log_gS2_strictAntiOn
#check @A36RW.AppJ.CW3.gS1_strictAntiOn
#print axioms A36RW.AppJ.CW3.gS1_strictAntiOn
#check @A36RW.AppJ.CW3.gS2_strictAntiOn
#print axioms A36RW.AppJ.CW3.gS2_strictAntiOn
#check @A36RW.AppJ.CW3.gS_strictAntiOn
#print axioms A36RW.AppJ.CW3.gS_strictAntiOn
#check @A36RW.AppJ.CW3.gS_isGreatest
#print axioms A36RW.AppJ.CW3.gS_isGreatest
#check @A36RW.AppJ.CW3.caseS_chain
#print axioms A36RW.AppJ.CW3.caseS_chain
#check @A36RW.AppJ.CW3.aA_one_mul_Z
#print axioms A36RW.AppJ.CW3.aA_one_mul_Z
#check @A36RW.AppJ.CW3.aB_one_mul_Z
#print axioms A36RW.AppJ.CW3.aB_one_mul_Z
#check @A36RW.AppJ.CW3.aA_one
#print axioms A36RW.AppJ.CW3.aA_one
#check @A36RW.AppJ.CW3.aB_one
#print axioms A36RW.AppJ.CW3.aB_one
#check @A36RW.AppJ.CW3.V_one
#print axioms A36RW.AppJ.CW3.V_one
#check @A36RW.AppJ.CW3.V_one_balanced_root
#print axioms A36RW.AppJ.CW3.V_one_balanced_root
#check @A36RW.AppJ.CW3.success_eq_integral
#print axioms A36RW.AppJ.CW3.success_eq_integral
#check @A36RW.AppJ.CW3.success_mixTrees
#print axioms A36RW.AppJ.CW3.success_mixTrees
#check @A36RW.AppJ.CW3.det_suffice
#print axioms A36RW.AppJ.CW3.det_suffice
#check @A36RW.AppJ.CW3.det_suffice_iff
#print axioms A36RW.AppJ.CW3.det_suffice_iff
#check @A36RW.AppJ.CW3.caseS_bound_lt_one
#print axioms A36RW.AppJ.CW3.caseS_bound_lt_one
#check @A36RW.AppJ.CW3.caseF_vacuous_n200
#print axioms A36RW.AppJ.CW3.caseF_vacuous_n200
#check @A36RW.AppJ.CW3.dpEnv_vacuous_n400
#print axioms A36RW.AppJ.CW3.dpEnv_vacuous_n400
#check @A36RW.AppJ.CW3.env_lt_one_imp
#print axioms A36RW.AppJ.CW3.env_lt_one_imp
#check @A36RW.AppJ.CW3.env_two_lt_one_imp
#print axioms A36RW.AppJ.CW3.env_two_lt_one_imp
#check @A36RW.AppJ.CW3.sixteen_mul_eighteen_pow_twelve
#print axioms A36RW.AppJ.CW3.sixteen_mul_eighteen_pow_twelve
#check @A36RW.AppJ.CW3.env_lt_one_imp_r3
#print axioms A36RW.AppJ.CW3.env_lt_one_imp_r3
#check @A36RW.AppJ.CW3.balanced_need_r2
#print axioms A36RW.AppJ.CW3.balanced_need_r2
#check @A36RW.AppJ.CW3.balanced_need_r3
#print axioms A36RW.AppJ.CW3.balanced_need_r3
#check @A36RW.AppJ.CW3.Ar_two
#print axioms A36RW.AppJ.CW3.Ar_two
#check @A36RW.AppJ.CW3.balancedEnv_two_lt_one_iff
#print axioms A36RW.AppJ.CW3.balancedEnv_two_lt_one_iff

/-! ## T2: `A36RW.AppJ.CW3.Remarks` -/

#check @A36RW.AppJ.CW3.const_depends_on_r_only
#print axioms A36RW.AppJ.CW3.const_depends_on_r_only
#check @A36RW.AppJ.CW3.thm_tgenv_env
#print axioms A36RW.AppJ.CW3.thm_tgenv_env
#check @A36RW.AppJ.CW3.Cr_values
#print axioms A36RW.AppJ.CW3.Cr_values
#check @A36RW.AppJ.CW3.Cr_succ
#print axioms A36RW.AppJ.CW3.Cr_succ
#check @A36RW.AppJ.CW3.Cr_ratio
#print axioms A36RW.AppJ.CW3.Cr_ratio
#check @A36RW.AppJ.CW3.Cr_ratio_le
#print axioms A36RW.AppJ.CW3.Cr_ratio_le
#check @A36RW.AppJ.CW3.Cr_le_geo
#print axioms A36RW.AppJ.CW3.Cr_le_geo
#check @A36RW.AppJ.CW3.thm_tgenv_geo_of_sharp
#print axioms A36RW.AppJ.CW3.thm_tgenv_geo_of_sharp
#check @A36RW.AppJ.CW3.V_NNN_tendsto_lam
#print axioms A36RW.AppJ.CW3.V_NNN_tendsto_lam
#check @A36RW.AppJ.CW3.V_NNN_tendsto_N
#print axioms A36RW.AppJ.CW3.V_NNN_tendsto_N
#check @A36RW.AppJ.CW3.tgenv_balanced_shape
#print axioms A36RW.AppJ.CW3.tgenv_balanced_shape
#check @A36RW.AppJ.CW3.Cr_div_Ar
#print axioms A36RW.AppJ.CW3.Cr_div_Ar
#check @A36RW.AppJ.CW3.Cr_div_Ar_mem
#print axioms A36RW.AppJ.CW3.Cr_div_Ar_mem
#check @A36RW.AppJ.CW3.base_factor_le
#print axioms A36RW.AppJ.CW3.base_factor_le
#check @A36RW.AppJ.CW3.half_base_le
#print axioms A36RW.AppJ.CW3.half_base_le
#check @A36RW.AppJ.CW3.tg_vs_balanced
#print axioms A36RW.AppJ.CW3.tg_vs_balanced
#check @A36RW.AppJ.CW3.Cr_two_approx
#print axioms A36RW.AppJ.CW3.Cr_two_approx
#check @A36RW.AppJ.CW3.ratio_r2_approx
#print axioms A36RW.AppJ.CW3.ratio_r2_approx

/-! ## T3: `A36RW.AppJ.CW3.CorC2` -/

#check @A36RW.AppJ.CW3.den_pos
#print axioms A36RW.AppJ.CW3.den_pos
#check @A36RW.AppJ.CW3.den_ge_min
#print axioms A36RW.AppJ.CW3.den_ge_min
#check @A36RW.AppJ.CW3.chi_zero
#print axioms A36RW.AppJ.CW3.chi_zero
#check @A36RW.AppJ.CW3.chi_one
#print axioms A36RW.AppJ.CW3.chi_one
#check @A36RW.AppJ.CW3.chi_nonneg
#print axioms A36RW.AppJ.CW3.chi_nonneg
#check @A36RW.AppJ.CW3.chi_le_one
#print axioms A36RW.AppJ.CW3.chi_le_one
#check @A36RW.AppJ.CW3.one_sub_chi
#print axioms A36RW.AppJ.CW3.one_sub_chi
#check @A36RW.AppJ.CW3.chi_sub
#print axioms A36RW.AppJ.CW3.chi_sub
#check @A36RW.AppJ.CW3.chi_strictMonoOn
#print axioms A36RW.AppJ.CW3.chi_strictMonoOn
#check @A36RW.AppJ.CW3.abs_chi_sub_le
#print axioms A36RW.AppJ.CW3.abs_chi_sub_le
#check @A36RW.AppJ.CW3.hasDerivAt_chi
#print axioms A36RW.AppJ.CW3.hasDerivAt_chi
#check @A36RW.AppJ.CW3.deriv_chi_le
#print axioms A36RW.AppJ.CW3.deriv_chi_le
#check @A36RW.AppJ.CW3.continuousOn_chi
#print axioms A36RW.AppJ.CW3.continuousOn_chi
#check @A36RW.AppJ.CW3.psi_zero
#print axioms A36RW.AppJ.CW3.psi_zero
#check @A36RW.AppJ.CW3.psi_one
#print axioms A36RW.AppJ.CW3.psi_one
#check @A36RW.AppJ.CW3.continuousOn_psi
#print axioms A36RW.AppJ.CW3.continuousOn_psi
#check @A36RW.AppJ.CW3.psi_sub_ge
#print axioms A36RW.AppJ.CW3.psi_sub_ge
#check @A36RW.AppJ.CW3.hasDerivAt_psi
#print axioms A36RW.AppJ.CW3.hasDerivAt_psi
#check @A36RW.AppJ.CW3.deriv_psi_ge
#print axioms A36RW.AppJ.CW3.deriv_psi_ge
#check @A36RW.AppJ.CW3.psi_strictMonoOn
#print axioms A36RW.AppJ.CW3.psi_strictMonoOn
#check @A36RW.AppJ.CW3.exists_psi_eq
#print axioms A36RW.AppJ.CW3.exists_psi_eq
#check @A36RW.AppJ.CW3.thetaB_spec
#print axioms A36RW.AppJ.CW3.thetaB_spec
#check @A36RW.AppJ.CW3.thetaB_mem
#print axioms A36RW.AppJ.CW3.thetaB_mem
#check @A36RW.AppJ.CW3.thetaA_pos
#print axioms A36RW.AppJ.CW3.thetaA_pos
#check @A36RW.AppJ.CW3.thetaA_lt_one
#print axioms A36RW.AppJ.CW3.thetaA_lt_one
#check @A36RW.AppJ.CW3.theta_cross
#print axioms A36RW.AppJ.CW3.theta_cross
#check @A36RW.AppJ.CW3.theta_lin
#print axioms A36RW.AppJ.CW3.theta_lin
#check @A36RW.AppJ.CW3.eq_chi_of_cross
#print axioms A36RW.AppJ.CW3.eq_chi_of_cross
#check @A36RW.AppJ.CW3.theta_unique
#print axioms A36RW.AppJ.CW3.theta_unique
#check @A36RW.AppJ.CW3.cLim_pos
#print axioms A36RW.AppJ.CW3.cLim_pos
#check @A36RW.AppJ.CW3.root_tendsto
#print axioms A36RW.AppJ.CW3.root_tendsto
#check @A36RW.AppJ.CW3.continuousAt_psi_lam
#print axioms A36RW.AppJ.CW3.continuousAt_psi_lam
#check @A36RW.AppJ.CW3.thetaA_eq_affine
#print axioms A36RW.AppJ.CW3.thetaA_eq_affine
#check @A36RW.AppJ.CW3.continuousAt_thetaB
#print axioms A36RW.AppJ.CW3.continuousAt_thetaB
#check @A36RW.AppJ.CW3.continuousOn_thetaB
#print axioms A36RW.AppJ.CW3.continuousOn_thetaB
#check @A36RW.AppJ.CW3.continuousOn_thetaA
#print axioms A36RW.AppJ.CW3.continuousOn_thetaA
#check @A36RW.AppJ.CW3.continuousOn_cLim
#print axioms A36RW.AppJ.CW3.continuousOn_cLim
#check @A36RW.AppJ.CW3.exists_min_cLim
#print axioms A36RW.AppJ.CW3.exists_min_cLim
#check @A36RW.AppJ.CW3.psiN_eq
#print axioms A36RW.AppJ.CW3.psiN_eq
#check @A36RW.AppJ.CW3.rhoN_mem
#print axioms A36RW.AppJ.CW3.rhoN_mem
#check @A36RW.AppJ.CW3.kapN_mem
#print axioms A36RW.AppJ.CW3.kapN_mem
#check @A36RW.AppJ.CW3.tg8_pair_root
#print axioms A36RW.AppJ.CW3.tg8_pair_root
#check @A36RW.AppJ.CW3.tg8_pair_root_unique
#print axioms A36RW.AppJ.CW3.tg8_pair_root_unique
#check @A36RW.AppJ.CW3.sig2_eq
#print axioms A36RW.AppJ.CW3.sig2_eq
#check @A36RW.AppJ.CW3.sig2_nonneg
#print axioms A36RW.AppJ.CW3.sig2_nonneg
#check @A36RW.AppJ.CW3.sig2_le_quarter
#print axioms A36RW.AppJ.CW3.sig2_le_quarter
#check @A36RW.AppJ.CW3.V_root_ge_sig2
#print axioms A36RW.AppJ.CW3.V_root_ge_sig2
#check @A36RW.AppJ.CW3.abs_psiN_sub_psi_le
#print axioms A36RW.AppJ.CW3.abs_psiN_sub_psi_le
#check @A36RW.AppJ.CW3.abs_psi_sub_psi_le
#print axioms A36RW.AppJ.CW3.abs_psi_sub_psi_le
#check @A36RW.AppJ.CW3.abs_thetaB_sub_le
#print axioms A36RW.AppJ.CW3.abs_thetaB_sub_le
#check @A36RW.AppJ.CW3.abs_thetaA_sub_le
#print axioms A36RW.AppJ.CW3.abs_thetaA_sub_le
#check @A36RW.AppJ.CW3.abs_f_sub_le
#print axioms A36RW.AppJ.CW3.abs_f_sub_le
#check @A36RW.AppJ.CW3.abs_cLim_sub_le
#print axioms A36RW.AppJ.CW3.abs_cLim_sub_le
#check @A36RW.AppJ.CW3.cast_add_sub
#print axioms A36RW.AppJ.CW3.cast_add_sub
#check @A36RW.AppJ.CW3.rhoN_seq
#print axioms A36RW.AppJ.CW3.rhoN_seq
#check @A36RW.AppJ.CW3.kapN_seq
#print axioms A36RW.AppJ.CW3.kapN_seq
#check @A36RW.AppJ.CW3.exists_bound_max_inv
#print axioms A36RW.AppJ.CW3.exists_bound_max_inv
#check @A36RW.AppJ.CW3.thetaB_conv_unif
#print axioms A36RW.AppJ.CW3.thetaB_conv_unif
#check @A36RW.AppJ.CW3.thetaA_conv_unif
#print axioms A36RW.AppJ.CW3.thetaA_conv_unif
#check @A36RW.AppJ.CW3.sig2_div_conv_unif
#print axioms A36RW.AppJ.CW3.sig2_div_conv_unif
#check @A36RW.AppJ.CW3.corC2_conclusion
#print axioms A36RW.AppJ.CW3.corC2_conclusion
#check @A36RW.AppJ.CW3.example_theta
#print axioms A36RW.AppJ.CW3.example_theta
#check @A36RW.AppJ.CW3.example_cLim
#print axioms A36RW.AppJ.CW3.example_cLim
#check @A36RW.AppJ.CW3.example_root
#print axioms A36RW.AppJ.CW3.example_root

/-! ## T4: `A36RW.AppJ.CW3.WhereSmall` -/

#check @A36RW.AppJ.CW3.distK_nonneg
#print axioms A36RW.AppJ.CW3.distK_nonneg
#check @A36RW.AppJ.CW3.half_min_le_f
#print axioms A36RW.AppJ.CW3.half_min_le_f
#check @A36RW.AppJ.CW3.distK_le_mins
#print axioms A36RW.AppJ.CW3.distK_le_mins
#check @A36RW.AppJ.CW3.cLim_ge_floor
#print axioms A36RW.AppJ.CW3.cLim_ge_floor
#check @A36RW.AppJ.CW3.sig2_floor
#print axioms A36RW.AppJ.CW3.sig2_floor
#check @A36RW.AppJ.CW3.distK_pos
#print axioms A36RW.AppJ.CW3.distK_pos
#check @A36RW.AppJ.CW3.necessity
#print axioms A36RW.AppJ.CW3.necessity
#check @A36RW.AppJ.CW3.one_sub_chi_le
#print axioms A36RW.AppJ.CW3.one_sub_chi_le
#check @A36RW.AppJ.CW3.psi_le_lin
#print axioms A36RW.AppJ.CW3.psi_le_lin
#check @A36RW.AppJ.CW3.eventually_lt_psi
#print axioms A36RW.AppJ.CW3.eventually_lt_psi
#check @A36RW.AppJ.CW3.thetaB_ge_of_gt
#print axioms A36RW.AppJ.CW3.thetaB_ge_of_gt
#check @A36RW.AppJ.CW3.thetaA_le_of_lt
#print axioms A36RW.AppJ.CW3.thetaA_le_of_lt
#check @A36RW.AppJ.CW3.thetaB_eq_of_eq
#print axioms A36RW.AppJ.CW3.thetaB_eq_of_eq
#check @A36RW.AppJ.CW3.thetaB_tendsto_atTop
#print axioms A36RW.AppJ.CW3.thetaB_tendsto_atTop
#check @A36RW.AppJ.CW3.thetaA_tendsto_atTop
#print axioms A36RW.AppJ.CW3.thetaA_tendsto_atTop
#check @A36RW.AppJ.CW3.cLim_tendsto_of_theta
#print axioms A36RW.AppJ.CW3.cLim_tendsto_of_theta
#check @A36RW.AppJ.CW3.limits_atTop_gt
#print axioms A36RW.AppJ.CW3.limits_atTop_gt
#check @A36RW.AppJ.CW3.limits_atTop_lt
#print axioms A36RW.AppJ.CW3.limits_atTop_lt
#check @A36RW.AppJ.CW3.limits_atTop_eq
#print axioms A36RW.AppJ.CW3.limits_atTop_eq
#check @A36RW.AppJ.CW3.cLim_tendsto_atTop
#print axioms A36RW.AppJ.CW3.cLim_tendsto_atTop
#check @A36RW.AppJ.CW3.theta_symm
#print axioms A36RW.AppJ.CW3.theta_symm
#check @A36RW.AppJ.CW3.cLim_symm
#print axioms A36RW.AppJ.CW3.cLim_symm
#check @A36RW.AppJ.CW3.cLim_tendsto_zero
#print axioms A36RW.AppJ.CW3.cLim_tendsto_zero
#check @A36RW.AppJ.CW3.theta_tendsto_zero
#print axioms A36RW.AppJ.CW3.theta_tendsto_zero
#check @A36RW.AppJ.CW3.cInfty_eq_zero_iff
#print axioms A36RW.AppJ.CW3.cInfty_eq_zero_iff
#check @A36RW.AppJ.CW3.cInfty_pos
#print axioms A36RW.AppJ.CW3.cInfty_pos
#check @A36RW.AppJ.CW3.tendsto_atTop_zero_iff
#print axioms A36RW.AppJ.CW3.tendsto_atTop_zero_iff
#check @A36RW.AppJ.CW3.tendsto_zero_zero_iff
#print axioms A36RW.AppJ.CW3.tendsto_zero_zero_iff
#check @A36RW.AppJ.CW3.tendsto_zero_pos_of_ne
#print axioms A36RW.AppJ.CW3.tendsto_zero_pos_of_ne
#check @A36RW.AppJ.CW3.tendsto_atTop_pos_of_ne
#print axioms A36RW.AppJ.CW3.tendsto_atTop_pos_of_ne
#check @A36RW.AppJ.CW3.both_zero_iff
#print axioms A36RW.AppJ.CW3.both_zero_iff
#check @A36RW.AppJ.CW3.diag_no_uniform
#print axioms A36RW.AppJ.CW3.diag_no_uniform
#check @A36RW.AppJ.CW3.abs_eq_mul_abs_div
#print axioms A36RW.AppJ.CW3.abs_eq_mul_abs_div
#check @A36RW.AppJ.CW3.distD_real
#print axioms A36RW.AppJ.CW3.distD_real
#check @A36RW.AppJ.CW3.distD_eq_mul_distK
#print axioms A36RW.AppJ.CW3.distD_eq_mul_distK
#check @A36RW.AppJ.CW3.continuous_distK
#print axioms A36RW.AppJ.CW3.continuous_distK
#check @A36RW.AppJ.CW3.offDiag_uniform
#print axioms A36RW.AppJ.CW3.offDiag_uniform
#check @A36RW.AppJ.CW3.example_half_quarter
#print axioms A36RW.AppJ.CW3.example_half_quarter
#check @A36RW.AppJ.CW3.example_03_05
#print axioms A36RW.AppJ.CW3.example_03_05
#check @A36RW.AppJ.CW3.wt_inv_swap
#print axioms A36RW.AppJ.CW3.wt_inv_swap
#check @A36RW.AppJ.CW3.sum_reflect_range
#print axioms A36RW.AppJ.CW3.sum_reflect_range
#check @A36RW.AppJ.CW3.Z_inv_swap
#print axioms A36RW.AppJ.CW3.Z_inv_swap
#check @A36RW.AppJ.CW3.aA_inv_swap
#print axioms A36RW.AppJ.CW3.aA_inv_swap
#check @A36RW.AppJ.CW3.aB_inv_swap
#print axioms A36RW.AppJ.CW3.aB_inv_swap
#check @A36RW.AppJ.CW3.V_inv_swap
#print axioms A36RW.AppJ.CW3.V_inv_swap
#check @A36RW.AppJ.CW3.V_oneSided_symm
#print axioms A36RW.AppJ.CW3.V_oneSided_symm
#check @A36RW.AppJ.CW3.wt_NNN_le
#print axioms A36RW.AppJ.CW3.wt_NNN_le
#check @A36RW.AppJ.CW3.wt_NNN_zero
#print axioms A36RW.AppJ.CW3.wt_NNN_zero
#check @A36RW.AppJ.CW3.wt_NNN_one
#print axioms A36RW.AppJ.CW3.wt_NNN_one
#check @A36RW.AppJ.CW3.Z_NNN_bounds
#print axioms A36RW.AppJ.CW3.Z_NNN_bounds
#check @A36RW.AppJ.CW3.S1_NNN_bounds
#print axioms A36RW.AppJ.CW3.S1_NNN_bounds
#check @A36RW.AppJ.CW3.V_NNN_eq
#print axioms A36RW.AppJ.CW3.V_NNN_eq
#check @A36RW.AppJ.CW3.V_oneSided_asymp
#print axioms A36RW.AppJ.CW3.V_oneSided_asymp
#check @A36RW.AppJ.CW3.V_oneSided_tendsto
#print axioms A36RW.AppJ.CW3.V_oneSided_tendsto
#check @A36RW.AppJ.CW3.V_oneSided_asymp_inv
#print axioms A36RW.AppJ.CW3.V_oneSided_asymp_inv
#check @A36RW.AppJ.CW3.V_oneSided_N4
#print axioms A36RW.AppJ.CW3.V_oneSided_N4
#check @A36RW.AppJ.CW3.V_oneSided_N8
#print axioms A36RW.AppJ.CW3.V_oneSided_N8
#check @A36RW.AppJ.CW3.V_oneSided_N16
#print axioms A36RW.AppJ.CW3.V_oneSided_N16
#check @A36RW.AppJ.CW3.V_oneSided_N32
#print axioms A36RW.AppJ.CW3.V_oneSided_N32
#check @A36RW.AppJ.CW3.V_oneSided_printed
#print axioms A36RW.AppJ.CW3.V_oneSided_printed
#check @A36RW.AppJ.CW3.V_oneSided_printed_inv
#print axioms A36RW.AppJ.CW3.V_oneSided_printed_inv

/-! ## T5: `A36RW.AppJ.CW3.Consequence` -/

#check @A36RW.AppJ.CW3.tendsto_logb_one_add
#print axioms A36RW.AppJ.CW3.tendsto_logb_one_add
#check @A36RW.AppJ.CW3.tendsto_logb_log_mul
#print axioms A36RW.AppJ.CW3.tendsto_logb_log_mul
#check @A36RW.AppJ.CW3.loglog_close
#print axioms A36RW.AppJ.CW3.loglog_close
#check @A36RW.AppJ.CW3.card_add_card_compl_real
#print axioms A36RW.AppJ.CW3.card_add_card_compl_real
#check @A36RW.AppJ.CW3.V_root_le
#print axioms A36RW.AppJ.CW3.V_root_le
#check @A36RW.AppJ.CW3.logb_log_eq
#print axioms A36RW.AppJ.CW3.logb_log_eq
#check @A36RW.AppJ.CW3.logb_logb_log_le
#print axioms A36RW.AppJ.CW3.logb_logb_log_le
#check @A36RW.AppJ.CW3.one_le_logb3
#print axioms A36RW.AppJ.CW3.one_le_logb3
#check @A36RW.AppJ.CW3.LV_ge_of_linear
#print axioms A36RW.AppJ.CW3.LV_ge_of_linear
#check @A36RW.AppJ.CW3.RF_ge_of_linear
#print axioms A36RW.AppJ.CW3.RF_ge_of_linear
#check @A36RW.AppJ.CW3.RF_ge_of_linear_O
#print axioms A36RW.AppJ.CW3.RF_ge_of_linear_O
#check @A36RW.AppJ.CW3.RF_gt_of_linear_d
#print axioms A36RW.AppJ.CW3.RF_gt_of_linear_d
#check @A36RW.AppJ.CW3.LF_ge_of_linear
#print axioms A36RW.AppJ.CW3.LF_ge_of_linear
#check @A36RW.AppJ.CW3.LFgen_ge_of_linear_d
#print axioms A36RW.AppJ.CW3.LFgen_ge_of_linear_d
#check @A36RW.AppJ.CW3.execMean_ge_of_linear_d
#print axioms A36RW.AppJ.CW3.execMean_ge_of_linear_d
#check @A36RW.AppJ.CW3.LFad_ge_of_linear_d
#print axioms A36RW.AppJ.CW3.LFad_ge_of_linear_d
#check @A36RW.AppJ.CW3.cond1_linear
#print axioms A36RW.AppJ.CW3.cond1_linear
#check @A36RW.AppJ.CW3.consequence1_loglog
#print axioms A36RW.AppJ.CW3.consequence1_loglog
#check @A36RW.AppJ.CW3.consequence1_RF
#print axioms A36RW.AppJ.CW3.consequence1_RF
#check @A36RW.AppJ.CW3.consequence1_LF
#print axioms A36RW.AppJ.CW3.consequence1_LF
#check @A36RW.AppJ.CW3.consequence1_RF_d
#print axioms A36RW.AppJ.CW3.consequence1_RF_d
#check @A36RW.AppJ.CW3.consequence1_execMean_d
#print axioms A36RW.AppJ.CW3.consequence1_execMean_d
#check @A36RW.AppJ.CW3.consequence1_LF_d
#print axioms A36RW.AppJ.CW3.consequence1_LF_d
#check @A36RW.AppJ.CW3.cond2_linear
#print axioms A36RW.AppJ.CW3.cond2_linear
#check @A36RW.AppJ.CW3.card_compl_of_card
#print axioms A36RW.AppJ.CW3.card_compl_of_card
#check @A36RW.AppJ.CW3.consequence2_loglog
#print axioms A36RW.AppJ.CW3.consequence2_loglog
#check @A36RW.AppJ.CW3.consequence2_RF
#print axioms A36RW.AppJ.CW3.consequence2_RF
#check @A36RW.AppJ.CW3.consequence2_LF
#print axioms A36RW.AppJ.CW3.consequence2_LF
#check @A36RW.AppJ.CW3.consequence2_RF_d
#print axioms A36RW.AppJ.CW3.consequence2_RF_d
#check @A36RW.AppJ.CW3.consequence2_execMean_d
#print axioms A36RW.AppJ.CW3.consequence2_execMean_d

/-! ## T1: `A36RW.AppJ.CW3.BatchValues` -/

#check @A36RW.AppJ.CW3.tgtW_eq_Ttgt
#print axioms A36RW.AppJ.CW3.tgtW_eq_Ttgt
#check @A36RW.AppJ.CW3.batchValues_pushforward
#print axioms A36RW.AppJ.CW3.batchValues_pushforward
#check @A36RW.AppJ.CW3.batchValues_expect
#print axioms A36RW.AppJ.CW3.batchValues_expect
#check @A36RW.AppJ.CW3.quota_toNat_legal
#print axioms A36RW.AppJ.CW3.quota_toNat_legal
#check @A36RW.AppJ.CW3.batch_le_A
#print axioms A36RW.AppJ.CW3.batch_le_A
#check @A36RW.AppJ.CW3.batch_le_B
#print axioms A36RW.AppJ.CW3.batch_le_B
#check @A36RW.AppJ.CW3.TG4v_mass
#print axioms A36RW.AppJ.CW3.TG4v_mass
#check @A36RW.AppJ.CW3.TG4v_i_A
#print axioms A36RW.AppJ.CW3.TG4v_i_A
#check @A36RW.AppJ.CW3.TG4v_i_B
#print axioms A36RW.AppJ.CW3.TG4v_i_B
#check @A36RW.AppJ.CW3.TG4v_i_mean
#print axioms A36RW.AppJ.CW3.TG4v_i_mean
#check @A36RW.AppJ.CW3.TG4v_ii
#print axioms A36RW.AppJ.CW3.TG4v_ii
#check @A36RW.AppJ.CW3.TG4v_i_condMarg
#print axioms A36RW.AppJ.CW3.TG4v_i_condMarg
#check @A36RW.AppJ.CW3.interfaceBits_pushforward
#print axioms A36RW.AppJ.CW3.interfaceBits_pushforward

/-! ## Definitions -/

#check @A36RW.AppJ.CW3.Cr
#print axioms A36RW.AppJ.CW3.Cr
#check @A36RW.AppJ.CW3.env
#print axioms A36RW.AppJ.CW3.env
#check @A36RW.AppJ.CW3.envGeo
#print axioms A36RW.AppJ.CW3.envGeo
#check @A36RW.AppJ.CW3.gS
#print axioms A36RW.AppJ.CW3.gS
#check @A36RW.AppJ.CW3.gS1
#print axioms A36RW.AppJ.CW3.gS1
#check @A36RW.AppJ.CW3.gS2
#print axioms A36RW.AppJ.CW3.gS2
#check @A36RW.AppJ.CW3.Ar
#print axioms A36RW.AppJ.CW3.Ar
#check @A36RW.AppJ.CW3.chi
#print axioms A36RW.AppJ.CW3.chi
#check @A36RW.AppJ.CW3.psi
#print axioms A36RW.AppJ.CW3.psi
#check @A36RW.AppJ.CW3.thetaB
#print axioms A36RW.AppJ.CW3.thetaB
#check @A36RW.AppJ.CW3.thetaA
#print axioms A36RW.AppJ.CW3.thetaA
#check @A36RW.AppJ.CW3.cLim
#print axioms A36RW.AppJ.CW3.cLim
#check @A36RW.AppJ.CW3.psiN
#print axioms A36RW.AppJ.CW3.psiN
#check @A36RW.AppJ.CW3.rhoN
#print axioms A36RW.AppJ.CW3.rhoN
#check @A36RW.AppJ.CW3.kapN
#print axioms A36RW.AppJ.CW3.kapN
#check @A36RW.AppJ.CW3.sig2
#print axioms A36RW.AppJ.CW3.sig2
#check @A36RW.AppJ.CW3.distK
#print axioms A36RW.AppJ.CW3.distK
#check @A36RW.AppJ.CW3.cInfty
#print axioms A36RW.AppJ.CW3.cInfty
#check @A36RW.AppJ.CW3.RF
#print axioms A36RW.AppJ.CW3.RF


==> anc/formal_companion/lean/exports/A36RW_CW4_Exports.lean <==
/- Export of the five `A36RW.AppJ.CW4` modules (Appendix J): every kernel constant whose module is one of the five, in
the order of a metaprogram that lists them (the 68 declarations of the five files and 50 auxiliaries that the
elaborator generates for them), each with `#check` (full printing) and `#print axioms`.  The metaprogram, and its
audit of every constant (an axiom outside `{propext, Classical.choice, Quot.sound}`, an `axiom` or `opaque`
declaration, `unsafe`, `@[extern]` or `@[implemented_by]` fail it), are not included here.  Not a library module. -/
import A36RW.AppJ.CW4.TotalCorr
import A36RW.AppJ.CW4.Split
import A36RW.AppJ.CW4.Symmetry
import A36RW.AppJ.CW4.Ratio
import A36RW.AppJ.CW4.NoUniform

set_option pp.maxSteps 10000000
set_option pp.proofs true
set_option pp.deepTerms true

#check @A36RW.AppJ.CW4.KLx_prodMarg_eq
#print axioms A36RW.AppJ.CW4.KLx_prodMarg_eq
#check @A36RW.AppJ.CW4.oneRound_KL_eq_fam
#print axioms A36RW.AppJ.CW4.oneRound_KL_eq_fam
#check @A36RW.AppJ.CW4.oneRound_KL_eq_fam._proof_1_1
#print axioms A36RW.AppJ.CW4.oneRound_KL_eq_fam._proof_1_1
#check @A36RW.AppJ.CW4.prodMarg_factor_ge
#print axioms A36RW.AppJ.CW4.prodMarg_factor_ge
#check @A36RW.AppJ.CW4.prodMarg_pos
#print axioms A36RW.AppJ.CW4.prodMarg_pos
#check @A36RW.AppJ.CW4.shannonH
#print axioms A36RW.AppJ.CW4.shannonH
#check @A36RW.AppJ.CW4.tc_identity
#print axioms A36RW.AppJ.CW4.tc_identity
#check @A36RW.AppJ.CW4.KLx_oneRound_split
#print axioms A36RW.AppJ.CW4.KLx_oneRound_split
#check @A36RW.AppJ.CW4.KLx_oneRound_split_fam
#print axioms A36RW.AppJ.CW4.KLx_oneRound_split_fam
#check @A36RW.AppJ.CW4.KLx_oneRound_split_fam._proof_1_1
#print axioms A36RW.AppJ.CW4.KLx_oneRound_split_fam._proof_1_1
#check @A36RW.AppJ.CW4.KLx_split
#print axioms A36RW.AppJ.CW4.KLx_split
#check @A36RW.AppJ.CW4.KLx_split._simp_1_1
#print axioms A36RW.AppJ.CW4.KLx_split._simp_1_1
#check @A36RW.AppJ.CW4.KLx_split._simp_1_2
#print axioms A36RW.AppJ.CW4.KLx_split._simp_1_2
#check @A36RW.AppJ.CW4.KLx_split_terms_fam
#print axioms A36RW.AppJ.CW4.KLx_split_terms_fam
#check @A36RW.AppJ.CW4.bernProd
#print axioms A36RW.AppJ.CW4.bernProd
#check @A36RW.AppJ.CW4.bernProd.eq_1
#print axioms A36RW.AppJ.CW4.bernProd.eq_1
#check @A36RW.AppJ.CW4.bernProd_grp_eq
#print axioms A36RW.AppJ.CW4.bernProd_grp_eq
#check @A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_1
#print axioms A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_1
#check @A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_2
#print axioms A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_2
#check @A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_3
#print axioms A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_3
#check @A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_4
#print axioms A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_4
#check @A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_5
#print axioms A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_5
#check @A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_6
#print axioms A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_6
#check @A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_7
#print axioms A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_7
#check @A36RW.AppJ.CW4.bernProd_grp_eq_mass_mul
#print axioms A36RW.AppJ.CW4.bernProd_grp_eq_mass_mul
#check @A36RW.AppJ.CW4.bernProd_grp_slice
#print axioms A36RW.AppJ.CW4.bernProd_grp_slice
#check @A36RW.AppJ.CW4.compl_filter_true_eq_sdiff
#print axioms A36RW.AppJ.CW4.compl_filter_true_eq_sdiff
#check @A36RW.AppJ.CW4.compl_filter_true_eq_sdiff._simp_1_1
#print axioms A36RW.AppJ.CW4.compl_filter_true_eq_sdiff._simp_1_1
#check @A36RW.AppJ.CW4.fam_marg_mem
#print axioms A36RW.AppJ.CW4.fam_marg_mem
#check @A36RW.AppJ.CW4.fam_marg_mem._proof_1_1
#print axioms A36RW.AppJ.CW4.fam_marg_mem._proof_1_1
#check @A36RW.AppJ.CW4.filter_true_eq_inter
#print axioms A36RW.AppJ.CW4.filter_true_eq_inter
#check @A36RW.AppJ.CW4.filter_true_eq_inter._simp_1_1
#print axioms A36RW.AppJ.CW4.filter_true_eq_inter._simp_1_1
#check @A36RW.AppJ.CW4.lamPrime
#print axioms A36RW.AppJ.CW4.lamPrime
#check @A36RW.AppJ.CW4.lamPrime_pos
#print axioms A36RW.AppJ.CW4.lamPrime_pos
#check @A36RW.AppJ.CW4.mem_Vset_iff
#print axioms A36RW.AppJ.CW4.mem_Vset_iff
#check @A36RW.AppJ.CW4.oneRound_law_fam
#print axioms A36RW.AppJ.CW4.oneRound_law_fam
#check @A36RW.AppJ.CW4.oneRound_law_fam._proof_1_1
#print axioms A36RW.AppJ.CW4.oneRound_law_fam._proof_1_1
#check @A36RW.AppJ.CW4.pow_mul_pow_eq_div
#print axioms A36RW.AppJ.CW4.pow_mul_pow_eq_div
#check @A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_1
#print axioms A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_1
#check @A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_2
#print axioms A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_2
#check @A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_3
#print axioms A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_3
#check @A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_4
#print axioms A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_4
#check @A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_5
#print axioms A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_5
#check @A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_6
#print axioms A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_6
#check @A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_7
#print axioms A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_7
#check @A36RW.AppJ.CW4.prodMarg_twoW_eq
#print axioms A36RW.AppJ.CW4.prodMarg_twoW_eq
#check @A36RW.AppJ.CW4.sum_Vset_weightedTarget
#print axioms A36RW.AppJ.CW4.sum_Vset_weightedTarget
#check @A36RW.AppJ.CW4.weightedTarget_pos_iff
#print axioms A36RW.AppJ.CW4.weightedTarget_pos_iff
#check @A36RW.AppJ.CW4.Z_mul_const
#print axioms A36RW.AppJ.CW4.Z_mul_const
#check @A36RW.AppJ.CW4.Z_mul_const._proof_1_1
#print axioms A36RW.AppJ.CW4.Z_mul_const._proof_1_1
#check @A36RW.AppJ.CW4.Zin_mul_const
#print axioms A36RW.AppJ.CW4.Zin_mul_const
#check @A36RW.AppJ.CW4.Zin_mul_const._proof_1_1
#print axioms A36RW.AppJ.CW4.Zin_mul_const._proof_1_1
#check @A36RW.AppJ.CW4.famOinv
#print axioms A36RW.AppJ.CW4.famOinv
#check @A36RW.AppJ.CW4.famOinv_eq
#print axioms A36RW.AppJ.CW4.famOinv_eq
#check @A36RW.AppJ.CW4.famOinv_eq._proof_1_1
#print axioms A36RW.AppJ.CW4.famOinv_eq._proof_1_1
#check @A36RW.AppJ.CW4.famTinv
#print axioms A36RW.AppJ.CW4.famTinv
#check @A36RW.AppJ.CW4.famTinv_eq
#print axioms A36RW.AppJ.CW4.famTinv_eq
#check @A36RW.AppJ.CW4.famTinv_eq._proof_1_1
#print axioms A36RW.AppJ.CW4.famTinv_eq._proof_1_1
#check @A36RW.AppJ.CW4.famWinv_pos
#print axioms A36RW.AppJ.CW4.famWinv_pos
#check @A36RW.AppJ.CW4.famWinv_pos._proof_1_1
#print axioms A36RW.AppJ.CW4.famWinv_pos._proof_1_1
#check @A36RW.AppJ.CW4.oneRound_KL_le_inv
#print axioms A36RW.AppJ.CW4.oneRound_KL_le_inv
#check @A36RW.AppJ.CW4.remark_LF_eq_one_inv
#print axioms A36RW.AppJ.CW4.remark_LF_eq_one_inv
#check @A36RW.AppJ.CW4.remark_RF_eq_one_inv
#print axioms A36RW.AppJ.CW4.remark_RF_eq_one_inv
#check @A36RW.AppJ.CW4.remark_no_doublylog_LF_inv
#print axioms A36RW.AppJ.CW4.remark_no_doublylog_LF_inv
#check @A36RW.AppJ.CW4.remark_no_doublylog_RF_inv
#print axioms A36RW.AppJ.CW4.remark_no_doublylog_RF_inv
#check @A36RW.AppJ.CW4.remark_oneRound_inv
#print axioms A36RW.AppJ.CW4.remark_oneRound_inv
#check @A36RW.AppJ.CW4.sliceMarg_mul_const
#print axioms A36RW.AppJ.CW4.sliceMarg_mul_const
#check @A36RW.AppJ.CW4.target_ext
#print axioms A36RW.AppJ.CW4.target_ext
#check @A36RW.AppJ.CW4.twoW_compl_eq_mul
#print axioms A36RW.AppJ.CW4.twoW_compl_eq_mul
#check @A36RW.AppJ.CW4.weightedOracle_mul_const
#print axioms A36RW.AppJ.CW4.weightedOracle_mul_const
#check @A36RW.AppJ.CW4.weightedOracle_twoW_inv
#print axioms A36RW.AppJ.CW4.weightedOracle_twoW_inv
#check @A36RW.AppJ.CW4.weightedTarget_mul_const
#print axioms A36RW.AppJ.CW4.weightedTarget_mul_const
#check @A36RW.AppJ.CW4.weightedTarget_twoW_inv
#print axioms A36RW.AppJ.CW4.weightedTarget_twoW_inv
#check @A36RW.AppJ.CW4.wslice_mul_const
#print axioms A36RW.AppJ.CW4.wslice_mul_const
#check @A36RW.AppJ.CW4.expZ
#print axioms A36RW.AppJ.CW4.expZ
#check @A36RW.AppJ.CW4.expZ_famT
#print axioms A36RW.AppJ.CW4.expZ_famT
#check @A36RW.AppJ.CW4.expZ_famT._simp_1_1
#print axioms A36RW.AppJ.CW4.expZ_famT._simp_1_1
#check @A36RW.AppJ.CW4.nBones
#print axioms A36RW.AppJ.CW4.nBones
#check @A36RW.AppJ.CW4.nu_eq_min
#print axioms A36RW.AppJ.CW4.nu_eq_min
#check @A36RW.AppJ.CW4.nu_eq_min._proof_1_1
#print axioms A36RW.AppJ.CW4.nu_eq_min._proof_1_1
#check @A36RW.AppJ.CW4.probZ
#print axioms A36RW.AppJ.CW4.probZ
#check @A36RW.AppJ.CW4.probZ_famT
#print axioms A36RW.AppJ.CW4.probZ_famT
#check @A36RW.AppJ.CW4.probZ_famT._proof_1_1
#print axioms A36RW.AppJ.CW4.probZ_famT._proof_1_1
#check @A36RW.AppJ.CW4.probZ_famT._proof_1_2
#print axioms A36RW.AppJ.CW4.probZ_famT._proof_1_2
#check @A36RW.AppJ.CW4.probZ_famT._proof_1_3
#print axioms A36RW.AppJ.CW4.probZ_famT._proof_1_3
#check @A36RW.AppJ.CW4.probZ_famT._proof_1_4
#print axioms A36RW.AppJ.CW4.probZ_famT._proof_1_4
#check @A36RW.AppJ.CW4.probZ_famT._proof_1_5
#print axioms A36RW.AppJ.CW4.probZ_famT._proof_1_5
#check @A36RW.AppJ.CW4.probZ_famT._proof_1_6
#print axioms A36RW.AppJ.CW4.probZ_famT._proof_1_6
#check @A36RW.AppJ.CW4.probZ_famT._proof_1_7
#print axioms A36RW.AppJ.CW4.probZ_famT._proof_1_7
#check @A36RW.AppJ.CW4.probZ_famT._proof_1_8
#print axioms A36RW.AppJ.CW4.probZ_famT._proof_1_8
#check @A36RW.AppJ.CW4.probZ_zero_pos
#print axioms A36RW.AppJ.CW4.probZ_zero_pos
#check @A36RW.AppJ.CW4.probZ_zero_pos._proof_1_1
#print axioms A36RW.AppJ.CW4.probZ_zero_pos._proof_1_1
#check @A36RW.AppJ.CW4.step1_expZ_le
#print axioms A36RW.AppJ.CW4.step1_expZ_le
#check @A36RW.AppJ.CW4.step1_expZ_le._proof_1_1
#print axioms A36RW.AppJ.CW4.step1_expZ_le._proof_1_1
#check @A36RW.AppJ.CW4.step1_ratio
#print axioms A36RW.AppJ.CW4.step1_ratio
#check @A36RW.AppJ.CW4.step1_ratio._proof_1_1
#print axioms A36RW.AppJ.CW4.step1_ratio._proof_1_1
#check @A36RW.AppJ.CW4.step1_ratio._simp_1_2
#print axioms A36RW.AppJ.CW4.step1_ratio._simp_1_2
#check @A36RW.AppJ.CW4.step1_ratio._simp_1_3
#print axioms A36RW.AppJ.CW4.step1_ratio._simp_1_3
#check @A36RW.AppJ.CW4.step1_ratio._simp_1_4
#print axioms A36RW.AppJ.CW4.step1_ratio._simp_1_4
#check @A36RW.AppJ.CW4.step1_ratio._simp_1_5
#print axioms A36RW.AppJ.CW4.step1_ratio._simp_1_5
#check @A36RW.AppJ.CW4.step1_ratio._simp_1_6
#print axioms A36RW.AppJ.CW4.step1_ratio._simp_1_6
#check @A36RW.AppJ.CW4.step1_ratio._simp_1_7
#print axioms A36RW.AppJ.CW4.step1_ratio._simp_1_7
#check @A36RW.AppJ.CW4.step1_ratio._simp_1_8
#print axioms A36RW.AppJ.CW4.step1_ratio._simp_1_8
#check @A36RW.AppJ.CW4.fam_distD_eq_zero
#print axioms A36RW.AppJ.CW4.fam_distD_eq_zero
#check @A36RW.AppJ.CW4.fam_not_cond1
#print axioms A36RW.AppJ.CW4.fam_not_cond1
#check @A36RW.AppJ.CW4.fam_not_cond1._proof_1_1
#print axioms A36RW.AppJ.CW4.fam_not_cond1._proof_1_1
#check @A36RW.AppJ.CW4.no_doublyLog_LF
#print axioms A36RW.AppJ.CW4.no_doublyLog_LF
#check @A36RW.AppJ.CW4.no_doublyLog_LF_inv
#print axioms A36RW.AppJ.CW4.no_doublyLog_LF_inv
#check @A36RW.AppJ.CW4.no_doublyLog_RF
#print axioms A36RW.AppJ.CW4.no_doublyLog_RF
#check @A36RW.AppJ.CW4.no_doublyLog_RF_inv
#print axioms A36RW.AppJ.CW4.no_doublyLog_RF_inv
#check @A36RW.AppJ.CW4.no_uniform_lower_bound_LF
#print axioms A36RW.AppJ.CW4.no_uniform_lower_bound_LF
#check @A36RW.AppJ.CW4.no_uniform_lower_bound_LF_inv
#print axioms A36RW.AppJ.CW4.no_uniform_lower_bound_LF_inv
#check @A36RW.AppJ.CW4.no_uniform_lower_bound_RF
#print axioms A36RW.AppJ.CW4.no_uniform_lower_bound_RF
#check @A36RW.AppJ.CW4.no_uniform_lower_bound_RF_inv
#print axioms A36RW.AppJ.CW4.no_uniform_lower_bound_RF_inv
#check @A36RW.AppJ.CW4.tendsto_double
#print axioms A36RW.AppJ.CW4.tendsto_double
#check @A36RW.AppJ.CW4.tendsto_mul_logb_log_sub
#print axioms A36RW.AppJ.CW4.tendsto_mul_logb_log_sub
#check @A36RW.AppJ.CW4.tendsto_mul_logb_logb_sub
#print axioms A36RW.AppJ.CW4.tendsto_mul_logb_logb_sub
#check @A36RW.AppJ.W16.distD.eq_1
#print axioms A36RW.AppJ.W16.distD.eq_1


==> anc/formal_companion/lean/exports/A36RW_CW5_Exports.lean <==
/- Export of the 22 non-internal declarations of the module A36RW.AppJ.CW5.NotNecessary (App J: the two hypotheses of the first remark after Corollary (c) are not necessary) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36RW.AppJ.CW5.NotNecessary

#check @A36RW.AppJ.CW5.lamN
#print axioms A36RW.AppJ.CW5.lamN
#check @A36RW.AppJ.CW5.one_le_log_of_three
#print axioms A36RW.AppJ.CW5.one_le_log_of_three
#check @A36RW.AppJ.CW5.lamN_pos
#print axioms A36RW.AppJ.CW5.lamN_pos
#check @A36RW.AppJ.CW5.sqrt_lamN
#print axioms A36RW.AppJ.CW5.sqrt_lamN
#check @A36RW.AppJ.CW5.sig2_fam
#print axioms A36RW.AppJ.CW5.sig2_fam
#check @A36RW.AppJ.CW5.sig2_fam_ge
#print axioms A36RW.AppJ.CW5.sig2_fam_ge
#check @A36RW.AppJ.CW5.half_le_sub_sqrt
#print axioms A36RW.AppJ.CW5.half_le_sub_sqrt
#check @A36RW.AppJ.CW5.V_fam_ge
#print axioms A36RW.AppJ.CW5.V_fam_ge
#check @A36RW.AppJ.CW5.tendsto_log_nat
#print axioms A36RW.AppJ.CW5.tendsto_log_nat
#check @A36RW.AppJ.CW5.tendsto_log_div_nat
#print axioms A36RW.AppJ.CW5.tendsto_log_div_nat
#check @A36RW.AppJ.CW5.eventually_eight_log_lt
#print axioms A36RW.AppJ.CW5.eventually_eight_log_lt
#check @A36RW.AppJ.CW5.sig2_ge_four
#print axioms A36RW.AppJ.CW5.sig2_ge_four
#check @A36RW.AppJ.CW5.two_lt_fam
#print axioms A36RW.AppJ.CW5.two_lt_fam
#check @A36RW.AppJ.CW5.log_le_two_sqrt
#print axioms A36RW.AppJ.CW5.log_le_two_sqrt
#check @A36RW.AppJ.CW5.sqrt_div_eight_le
#print axioms A36RW.AppJ.CW5.sqrt_div_eight_le
#check @A36RW.AppJ.CW5.V_fam_tendsto
#print axioms A36RW.AppJ.CW5.V_fam_tendsto
#check @A36RW.AppJ.CW5.log_lower_eq
#print axioms A36RW.AppJ.CW5.log_lower_eq
#check @A36RW.AppJ.CW5.log_n_eq
#print axioms A36RW.AppJ.CW5.log_n_eq
#check @A36RW.AppJ.CW5.tendsto_lower
#print axioms A36RW.AppJ.CW5.tendsto_lower
#check @A36RW.AppJ.CW5.loglog_fam
#print axioms A36RW.AppJ.CW5.loglog_fam
#check @A36RW.AppJ.CW5.V_inst
#print axioms A36RW.AppJ.CW5.V_inst
#check @A36RW.AppJ.CW5.not_necessary
#print axioms A36RW.AppJ.CW5.not_necessary


==> anc/formal_companion/lean/exports/A36RW_DPI_Exports.lean <==
/- Export of the 5 non-internal declarations of the module A36RW.Interface.DPI (the shared marginal-KL / finite data-processing adapter) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36RW.Interface.DPI

#check @A36RW.DPI.KLW
#print axioms A36RW.DPI.KLW
#check @A36RW.DPI.KLW_margAlong_le
#print axioms A36RW.DPI.KLW_margAlong_le
#check @A36RW.DPI.KLx_eq_KLW
#print axioms A36RW.DPI.KLx_eq_KLW
#check @A36RW.DPI.KLx_margAlong_le
#print axioms A36RW.DPI.KLx_margAlong_le
#check @A36RW.DPI.margAlong_pos_of_pos
#print axioms A36RW.DPI.margAlong_pos_of_pos


==> anc/formal_companion/lean/exports/A36RW_Lemma1aZero_Exports.lean <==
/- Export of the 6 non-internal declarations of the module A36RW.Lemma1aZero (Lemma 1(a), including the zero-success case, in extended reals) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36RW.Lemma1aZero

#check @A36RW.Lemma1aZero.leak
#print axioms A36RW.Lemma1aZero.leak
#check @A36RW.Lemma1aZero.leak_eq_neg_log_of_pos
#print axioms A36RW.Lemma1aZero.leak_eq_neg_log_of_pos
#check @A36RW.Lemma1aZero.leak_eq_top_of_zero
#print axioms A36RW.Lemma1aZero.leak_eq_top_of_zero
#check @A36RW.Lemma1aZero.lemma1a_ext
#print axioms A36RW.Lemma1aZero.lemma1a_ext
#check @A36RW.Lemma1aZero.lemma1a_zero
#print axioms A36RW.Lemma1aZero.lemma1a_zero
#check @A36RW.Lemma1aZero.massOn_nonneg
#print axioms A36RW.Lemma1aZero.massOn_nonneg


==> anc/formal_companion/lean/exports/A36RW_W13xReal_Exports.lean <==
/- Export of the 91 non-internal declarations of the module A36RW.W13xReal (every policy of the formal class is the law of a printed process, with a randomized completion folded into the seed) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36RW.W13xReal

#check @A36RW.W13x.BoxOn
#print axioms A36RW.W13x.BoxOn
#check @A36RW.W13x.BoxOn.inter
#print axioms A36RW.W13x.BoxOn.inter
#check @A36RW.W13x.BoxOn.mono
#print axioms A36RW.W13x.BoxOn.mono
#check @A36RW.W13x.MargOK
#print axioms A36RW.W13x.MargOK
#check @A36RW.W13x.PrintedProcessRC
#print axioms A36RW.W13x.PrintedProcessRC
#check @A36RW.W13x.PrintedProcessRC.D
#print axioms A36RW.W13x.PrintedProcessRC.D
#check @A36RW.W13x.PrintedProcessRC.D_meas
#print axioms A36RW.W13x.PrintedProcessRC.D_meas
#check @A36RW.W13x.PrintedProcessRC.D_sub
#print axioms A36RW.W13x.PrintedProcessRC.D_sub
#check @A36RW.W13x.PrintedProcessRC.F
#print axioms A36RW.W13x.PrintedProcessRC.F
#check @A36RW.W13x.PrintedProcessRC.F_meas
#print axioms A36RW.W13x.PrintedProcessRC.F_meas
#check @A36RW.W13x.PrintedProcessRC.F_sub
#print axioms A36RW.W13x.PrintedProcessRC.F_sub
#check @A36RW.W13x.PrintedProcessRC.H
#print axioms A36RW.W13x.PrintedProcessRC.H
#check @A36RW.W13x.PrintedProcessRC.H_zero
#print axioms A36RW.W13x.PrintedProcessRC.H_zero
#check @A36RW.W13x.PrintedProcessRC.R
#print axioms A36RW.W13x.PrintedProcessRC.R
#check @A36RW.W13x.PrintedProcessRC.R_meas
#print axioms A36RW.W13x.PrintedProcessRC.R_meas
#check @A36RW.W13x.PrintedProcessRC.S
#print axioms A36RW.W13x.PrintedProcessRC.S
#check @A36RW.W13x.PrintedProcessRC.S_meas
#print axioms A36RW.W13x.PrintedProcessRC.S_meas
#check @A36RW.W13x.PrintedProcessRC.X
#print axioms A36RW.W13x.PrintedProcessRC.X
#check @A36RW.W13x.PrintedProcessRC.X_meas
#print axioms A36RW.W13x.PrintedProcessRC.X_meas
#check @A36RW.W13x.PrintedProcessRC.casesOn
#print axioms A36RW.W13x.PrintedProcessRC.casesOn
#check @A36RW.W13x.PrintedProcessRC.ctorIdx
#print axioms A36RW.W13x.PrintedProcessRC.ctorIdx
#check @A36RW.W13x.PrintedProcessRC.draw
#print axioms A36RW.W13x.PrintedProcessRC.draw
#check @A36RW.W13x.PrintedProcessRC.fold
#print axioms A36RW.W13x.PrintedProcessRC.fold
#check @A36RW.W13x.PrintedProcessRC.isProb
#print axioms A36RW.W13x.PrintedProcessRC.isProb
#check @A36RW.W13x.PrintedProcessRC.mk
#print axioms A36RW.W13x.PrintedProcessRC.mk
#check @A36RW.W13x.PrintedProcessRC.mk.inj
#print axioms A36RW.W13x.PrintedProcessRC.mk.inj
#check @A36RW.W13x.PrintedProcessRC.mk.injEq
#print axioms A36RW.W13x.PrintedProcessRC.mk.injEq
#check @A36RW.W13x.PrintedProcessRC.mk.noConfusion
#print axioms A36RW.W13x.PrintedProcessRC.mk.noConfusion
#check @A36RW.W13x.PrintedProcessRC.mk.sizeOf_spec
#print axioms A36RW.W13x.PrintedProcessRC.mk.sizeOf_spec
#check @A36RW.W13x.PrintedProcessRC.noConfusion
#print axioms A36RW.W13x.PrintedProcessRC.noConfusion
#check @A36RW.W13x.PrintedProcessRC.noConfusionType
#print axioms A36RW.W13x.PrintedProcessRC.noConfusionType
#check @A36RW.W13x.PrintedProcessRC.rec
#print axioms A36RW.W13x.PrintedProcessRC.rec
#check @A36RW.W13x.PrintedProcessRC.recOn
#print axioms A36RW.W13x.PrintedProcessRC.recOn
#check @A36RW.W13x.PrintedProcessRC.update
#print axioms A36RW.W13x.PrintedProcessRC.update
#check @A36RW.W13x.PrintedProcessRC.μ
#print axioms A36RW.W13x.PrintedProcessRC.μ
#check @A36RW.W13x.SHMeas.enlarge
#print axioms A36RW.W13x.SHMeas.enlarge
#check @A36RW.W13x.SameLaw
#print axioms A36RW.W13x.SameLaw
#check @A36RW.W13x.SameLawP
#print axioms A36RW.W13x.SameLawP
#check @A36RW.W13x.boxOn_drawBox
#print axioms A36RW.W13x.boxOn_drawBox
#check @A36RW.W13x.disjoint_nextT
#print axioms A36RW.W13x.disjoint_nextT
#check @A36RW.W13x.drawBox
#print axioms A36RW.W13x.drawBox
#check @A36RW.W13x.drawJ_meas
#print axioms A36RW.W13x.drawJ_meas
#check @A36RW.W13x.drawRun_meas
#print axioms A36RW.W13x.drawRun_meas
#check @A36RW.W13x.drawT
#print axioms A36RW.W13x.drawT
#check @A36RW.W13x.drawT_meas
#print axioms A36RW.W13x.drawT_meas
#check @A36RW.W13x.drawT_sub
#print axioms A36RW.W13x.drawT_sub
#check @A36RW.W13x.filter_eq_drawBox
#print axioms A36RW.W13x.filter_eq_drawBox
#check @A36RW.W13x.filter_eq_empty_of_not_subset
#print axioms A36RW.W13x.filter_eq_empty_of_not_subset
#check @A36RW.W13x.foldRC_in_class
#print axioms A36RW.W13x.foldRC_in_class
#check @A36RW.W13x.foldRC_law
#print axioms A36RW.W13x.foldRC_law
#check @A36RW.W13x.instIsProbabilityMeasureForallFinRealUpi
#print axioms A36RW.W13x.instIsProbabilityMeasureForallFinRealUpi
#check @A36RW.W13x.instIsProbabilityMeasureRealUnif
#print axioms A36RW.W13x.instIsProbabilityMeasureRealUnif
#check @A36RW.W13x.margOK_of_exact
#print axioms A36RW.W13x.margOK_of_exact
#check @A36RW.W13x.measurableSet_filter_eq
#print axioms A36RW.W13x.measurableSet_filter_eq
#check @A36RW.W13x.rH
#print axioms A36RW.W13x.rH
#check @A36RW.W13x.rH_meas
#print axioms A36RW.W13x.rH_meas
#check @A36RW.W13x.rH_measurable
#print axioms A36RW.W13x.rH_measurable
#check @A36RW.W13x.rH_mem_reach
#print axioms A36RW.W13x.rH_mem_reach
#check @A36RW.W13x.rW
#print axioms A36RW.W13x.rW
#check @A36RW.W13x.rW_integrable
#print axioms A36RW.W13x.rW_integrable
#check @A36RW.W13x.rW_measurable
#print axioms A36RW.W13x.rW_measurable
#check @A36RW.W13x.rX
#print axioms A36RW.W13x.rX
#check @A36RW.W13x.rX_meas
#print axioms A36RW.W13x.rX_meas
#check @A36RW.W13x.realize
#print axioms A36RW.W13x.realize
#check @A36RW.W13x.realize_S
#print axioms A36RW.W13x.realize_S
#check @A36RW.W13x.realize_draw
#print axioms A36RW.W13x.realize_draw
#check @A36RW.W13x.realize_in_class
#print axioms A36RW.W13x.realize_in_class
#check @A36RW.W13x.realize_law
#print axioms A36RW.W13x.realize_law
#check @A36RW.W13x.realize_law_full
#print axioms A36RW.W13x.realize_law_full
#check @A36RW.W13x.remaining_nextT_sub
#print axioms A36RW.W13x.remaining_nextT_sub
#check @A36RW.W13x.runT
#print axioms A36RW.W13x.runT
#check @A36RW.W13x.runT_meas
#print axioms A36RW.W13x.runT_meas
#check @A36RW.W13x.runT_mem_reach
#print axioms A36RW.W13x.runT_mem_reach
#check @A36RW.W13x.runT_succ
#print axioms A36RW.W13x.runT_succ
#check @A36RW.W13x.runT_succ_preimage
#print axioms A36RW.W13x.runT_succ_preimage
#check @A36RW.W13x.runT_wfe
#print axioms A36RW.W13x.runT_wfe
#check @A36RW.W13x.runT_zero
#print axioms A36RW.W13x.runT_zero
#check @A36RW.W13x.sameLawP_of_factor
#print axioms A36RW.W13x.sameLawP_of_factor
#check @A36RW.W13x.seed_R1
#print axioms A36RW.W13x.seed_R1
#check @A36RW.W13x.seed_draw
#print axioms A36RW.W13x.seed_draw
#check @A36RW.W13x.seed_indep
#print axioms A36RW.W13x.seed_indep
#check @A36RW.W13x.step_indep
#print axioms A36RW.W13x.step_indep
#check @A36RW.W13x.transT
#print axioms A36RW.W13x.transT
#check @A36RW.W13x.transT_disjoint
#print axioms A36RW.W13x.transT_disjoint
#check @A36RW.W13x.unif
#print axioms A36RW.W13x.unif
#check @A36RW.W13x.unif_Ici
#print axioms A36RW.W13x.unif_Ici
#check @A36RW.W13x.unif_Iio
#print axioms A36RW.W13x.unif_Iio
#check @A36RW.W13x.upi
#print axioms A36RW.W13x.upi
#check @A36RW.W13x.upi_box_inter
#print axioms A36RW.W13x.upi_box_inter
#check @A36RW.W13x.upi_drawBox
#print axioms A36RW.W13x.upi_drawBox
#check @A36RW.W13x.wfe_nextT
#print axioms A36RW.W13x.wfe_nextT


==> anc/formal_companion/lean/exports/A36RW_W13x_Exports.lean <==
/- Export of the 114 non-internal declarations of the module A36RW.W13x (the printed policy process of §2, the factorization of its measurable decisions, and its law, cap and executed rounds in the formal class) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36RW.W13x

#check @A36RW.W13x.H_add_of_complete
#print axioms A36RW.W13x.H_add_of_complete
#check @A36RW.W13x.H_meas
#print axioms A36RW.W13x.H_meas
#check @A36RW.W13x.H_measurable
#print axioms A36RW.W13x.H_measurable
#check @A36RW.W13x.H_mem_reach
#print axioms A36RW.W13x.H_mem_reach
#check @A36RW.W13x.H_succ_of_complete
#print axioms A36RW.W13x.H_succ_of_complete
#check @A36RW.W13x.PrintedProcess
#print axioms A36RW.W13x.PrintedProcess
#check @A36RW.W13x.PrintedProcess.D
#print axioms A36RW.W13x.PrintedProcess.D
#check @A36RW.W13x.PrintedProcess.D_meas
#print axioms A36RW.W13x.PrintedProcess.D_meas
#check @A36RW.W13x.PrintedProcess.D_sub
#print axioms A36RW.W13x.PrintedProcess.D_sub
#check @A36RW.W13x.PrintedProcess.F
#print axioms A36RW.W13x.PrintedProcess.F
#check @A36RW.W13x.PrintedProcess.F_meas
#print axioms A36RW.W13x.PrintedProcess.F_meas
#check @A36RW.W13x.PrintedProcess.F_sub
#print axioms A36RW.W13x.PrintedProcess.F_sub
#check @A36RW.W13x.PrintedProcess.H
#print axioms A36RW.W13x.PrintedProcess.H
#check @A36RW.W13x.PrintedProcess.H_zero
#print axioms A36RW.W13x.PrintedProcess.H_zero
#check @A36RW.W13x.PrintedProcess.S
#print axioms A36RW.W13x.PrintedProcess.S
#check @A36RW.W13x.PrintedProcess.S_meas
#print axioms A36RW.W13x.PrintedProcess.S_meas
#check @A36RW.W13x.PrintedProcess.X
#print axioms A36RW.W13x.PrintedProcess.X
#check @A36RW.W13x.PrintedProcess.X_meas
#print axioms A36RW.W13x.PrintedProcess.X_meas
#check @A36RW.W13x.PrintedProcess.casesOn
#print axioms A36RW.W13x.PrintedProcess.casesOn
#check @A36RW.W13x.PrintedProcess.ctorIdx
#print axioms A36RW.W13x.PrintedProcess.ctorIdx
#check @A36RW.W13x.PrintedProcess.draw
#print axioms A36RW.W13x.PrintedProcess.draw
#check @A36RW.W13x.PrintedProcess.isProb
#print axioms A36RW.W13x.PrintedProcess.isProb
#check @A36RW.W13x.PrintedProcess.mk
#print axioms A36RW.W13x.PrintedProcess.mk
#check @A36RW.W13x.PrintedProcess.mk.congr_simp
#print axioms A36RW.W13x.PrintedProcess.mk.congr_simp
#check @A36RW.W13x.PrintedProcess.mk.inj
#print axioms A36RW.W13x.PrintedProcess.mk.inj
#check @A36RW.W13x.PrintedProcess.mk.injEq
#print axioms A36RW.W13x.PrintedProcess.mk.injEq
#check @A36RW.W13x.PrintedProcess.mk.noConfusion
#print axioms A36RW.W13x.PrintedProcess.mk.noConfusion
#check @A36RW.W13x.PrintedProcess.mk.sizeOf_spec
#print axioms A36RW.W13x.PrintedProcess.mk.sizeOf_spec
#check @A36RW.W13x.PrintedProcess.noConfusion
#print axioms A36RW.W13x.PrintedProcess.noConfusion
#check @A36RW.W13x.PrintedProcess.noConfusionType
#print axioms A36RW.W13x.PrintedProcess.noConfusionType
#check @A36RW.W13x.PrintedProcess.rec
#print axioms A36RW.W13x.PrintedProcess.rec
#check @A36RW.W13x.PrintedProcess.recOn
#print axioms A36RW.W13x.PrintedProcess.recOn
#check @A36RW.W13x.PrintedProcess.update
#print axioms A36RW.W13x.PrintedProcess.update
#check @A36RW.W13x.PrintedProcess.μ
#print axioms A36RW.W13x.PrintedProcess.μ
#check @A36RW.W13x.SHMeas
#print axioms A36RW.W13x.SHMeas
#check @A36RW.W13x.SHMeas_of_factor
#print axioms A36RW.W13x.SHMeas_of_factor
#check @A36RW.W13x.SH_rect_meas
#print axioms A36RW.W13x.SH_rect_meas
#check @A36RW.W13x.abs_drawW_le
#print axioms A36RW.W13x.abs_drawW_le
#check @A36RW.W13x.abs_kap_le
#print axioms A36RW.W13x.abs_kap_le
#check @A36RW.W13x.act_eq_empty_of_size
#print axioms A36RW.W13x.act_eq_empty_of_size
#check @A36RW.W13x.coinOracle
#print axioms A36RW.W13x.coinOracle
#check @A36RW.W13x.coinProcess
#print axioms A36RW.W13x.coinProcess
#check @A36RW.W13x.coin_drawW_succ
#print axioms A36RW.W13x.coin_drawW_succ
#check @A36RW.W13x.coin_drawW_zero
#print axioms A36RW.W13x.coin_drawW_zero
#check @A36RW.W13x.coin_draw_fails_off_SH
#print axioms A36RW.W13x.coin_draw_fails_off_SH
#check @A36RW.W13x.coin_literal_draw_fails
#print axioms A36RW.W13x.coin_literal_draw_fails
#check @A36RW.W13x.coin_outBy
#print axioms A36RW.W13x.coin_outBy
#check @A36RW.W13x.coinμ
#print axioms A36RW.W13x.coinμ
#check @A36RW.W13x.coinμ_apply
#print axioms A36RW.W13x.coinμ_apply
#check @A36RW.W13x.coinμ_real_coinX
#print axioms A36RW.W13x.coinμ_real_coinX
#check @A36RW.W13x.comap_SH_le
#print axioms A36RW.W13x.comap_SH_le
#check @A36RW.W13x.dens_ind
#print axioms A36RW.W13x.dens_ind
#check @A36RW.W13x.drawW
#print axioms A36RW.W13x.drawW
#check @A36RW.W13x.drawW_eq_ind_mul_stepWlit
#print axioms A36RW.W13x.drawW_eq_ind_mul_stepWlit
#check @A36RW.W13x.exists_factor_of_SHMeas
#print axioms A36RW.W13x.exists_factor_of_SHMeas
#check @A36RW.W13x.exists_factor_subset
#print axioms A36RW.W13x.exists_factor_subset
#check @A36RW.W13x.exists_factor_subset_seed
#print axioms A36RW.W13x.exists_factor_subset_seed
#check @A36RW.W13x.exists_policyP
#print axioms A36RW.W13x.exists_policyP
#check @A36RW.W13x.factor_iff
#print axioms A36RW.W13x.factor_iff
#check @A36RW.W13x.factor_subset_iff
#print axioms A36RW.W13x.factor_subset_iff
#check @A36RW.W13x.finset_fin_one
#print axioms A36RW.W13x.finset_fin_one
#check @A36RW.W13x.fw
#print axioms A36RW.W13x.fw
#check @A36RW.W13x.fw_bdd
#print axioms A36RW.W13x.fw_bdd
#check @A36RW.W13x.fw_ck
#print axioms A36RW.W13x.fw_ck
#check @A36RW.W13x.fw_meas
#print axioms A36RW.W13x.fw_meas
#check @A36RW.W13x.fw_step_sum
#print axioms A36RW.W13x.fw_step_sum
#check @A36RW.W13x.fw_succ
#print axioms A36RW.W13x.fw_succ
#check @A36RW.W13x.fw_zero
#print axioms A36RW.W13x.fw_zero
#check @A36RW.W13x.instCountableBatch
#print axioms A36RW.W13x.instCountableBatch
#check @A36RW.W13x.instDiscreteHistory
#print axioms A36RW.W13x.instDiscreteHistory
#check @A36RW.W13x.instIsProbabilityMeasureBoolCoinμ
#print axioms A36RW.W13x.instIsProbabilityMeasureBoolCoinμ
#check @A36RW.W13x.instMeasurableSpaceHistory
#print axioms A36RW.W13x.instMeasurableSpaceHistory
#check @A36RW.W13x.integrable_comp_S
#print axioms A36RW.W13x.integrable_comp_S
#check @A36RW.W13x.inter_H_succ
#print axioms A36RW.W13x.inter_H_succ
#check @A36RW.W13x.kap
#print axioms A36RW.W13x.kap
#check @A36RW.W13x.kap_meas
#print axioms A36RW.W13x.kap_meas
#check @A36RW.W13x.kap_self
#print axioms A36RW.W13x.kap_self
#check @A36RW.W13x.law_fw
#print axioms A36RW.W13x.law_fw
#check @A36RW.W13x.literal_draw_forbids_legal_empty
#print axioms A36RW.W13x.literal_draw_forbids_legal_empty
#check @A36RW.W13x.measurableSet_H_pred
#print axioms A36RW.W13x.measurableSet_H_pred
#check @A36RW.W13x.measurableSet_pick
#print axioms A36RW.W13x.measurableSet_pick
#check @A36RW.W13x.measurableSet_pred_of_fibres
#print axioms A36RW.W13x.measurableSet_pred_of_fibres
#check @A36RW.W13x.measurable_comp_of_fibres
#print axioms A36RW.W13x.measurable_comp_of_fibres
#check @A36RW.W13x.mem_trans
#print axioms A36RW.W13x.mem_trans
#check @A36RW.W13x.nextT
#print axioms A36RW.W13x.nextT
#check @A36RW.W13x.nextT_mem_reach
#print axioms A36RW.W13x.nextT_mem_reach
#check @A36RW.W13x.outBy_complete
#print axioms A36RW.W13x.outBy_complete
#check @A36RW.W13x.outBy_eq_sum_fw
#print axioms A36RW.W13x.outBy_eq_sum_fw
#check @A36RW.W13x.outBy_succ_eq
#print axioms A36RW.W13x.outBy_succ_eq
#check @A36RW.W13x.pick
#print axioms A36RW.W13x.pick
#check @A36RW.W13x.pick_cons
#print axioms A36RW.W13x.pick_cons
#check @A36RW.W13x.pick_eq_of_unique
#print axioms A36RW.W13x.pick_eq_of_unique
#check @A36RW.W13x.pick_nil
#print axioms A36RW.W13x.pick_nil
#check @A36RW.W13x.pick_spec
#print axioms A36RW.W13x.pick_spec
#check @A36RW.W13x.piece
#print axioms A36RW.W13x.piece
#check @A36RW.W13x.piece_disjoint
#print axioms A36RW.W13x.piece_disjoint
#check @A36RW.W13x.piece_law
#print axioms A36RW.W13x.piece_law
#check @A36RW.W13x.piece_meas
#print axioms A36RW.W13x.piece_meas
#check @A36RW.W13x.printed_process_in_class
#print axioms A36RW.W13x.printed_process_in_class
#check @A36RW.W13x.process_capAS
#print axioms A36RW.W13x.process_capAS
#check @A36RW.W13x.process_doneBy
#print axioms A36RW.W13x.process_doneBy
#check @A36RW.W13x.process_execMean
#print axioms A36RW.W13x.process_execMean
#check @A36RW.W13x.process_in_interface
#print axioms A36RW.W13x.process_in_interface
#check @A36RW.W13x.process_law
#print axioms A36RW.W13x.process_law
#check @A36RW.W13x.process_law_exists
#print axioms A36RW.W13x.process_law_exists
#check @A36RW.W13x.process_outBy
#print axioms A36RW.W13x.process_outBy
#check @A36RW.W13x.process_outLim
#print axioms A36RW.W13x.process_outLim
#check @A36RW.W13x.reach
#print axioms A36RW.W13x.reach
#check @A36RW.W13x.stepWlit
#print axioms A36RW.W13x.stepWlit
#check @A36RW.W13x.stepWlit_eq_stepW
#print axioms A36RW.W13x.stepWlit_eq_stepW
#check @A36RW.W13x.tau
#print axioms A36RW.W13x.tau
#check @A36RW.W13x.tau_eq_of_first
#print axioms A36RW.W13x.tau_eq_of_first
#check @A36RW.W13x.tau_eq_top
#print axioms A36RW.W13x.tau_eq_top
#check @A36RW.W13x.trans
#print axioms A36RW.W13x.trans


==> anc/formal_companion/lean/exports/A36W_Exports.lean <==
/-
Weighted adaptive converse (library A36W): exact types and transitive axioms of the recursion identity, the envelope,
the policy theorem, Corollaries (a)-(c) in their almost-sure-cap and every-path-cap forms, the cost constant and the
non-vacuity checks, followed by the definitions of the weighted target and oracle. Not a library module.
-/
import A36W

-- the recursion and the theorem
#check @A36W.WAFinal.G_eq_wBellman
#check @A36W.WAFinal.G_illegal_both
#check @A36W.WAInst.WA_envelope
#check @A36W.WAInst.WA_fails_at_zero
#check @A36W.WAFinal.G_root_le_env
#check @A36W.WAFinal.G_root_le_env288
#check @A36W.WAFinal.policy_le_wBellman
#check @A36W.WAFinal.WA_policy
-- Corollary (a)
#check @A36W.WAFinal.corA_KLx_ge_every_r
#check @A36W.WAFinal.corA_KLx_ge_sharp
#check @A36W.WAFinal.corA_KLx_ge_of_capAS
#check @A36W.WAFinal.corA_KLx_ge_of_capEvery
#check @A36W.WAFinal.corA_KLx_ge_outLim_capAS
#check @A36W.WAFinal.corA_KLx_ge_outLim_capEvery
#check @A36W.WAFinal.corA_rounds
#check @A36W.WAFinal.corA_rounds_outLim_capAS
#check @A36W.WAFinal.corA_rounds_outLim_capEvery
-- Corollary (b)
#check @A36W.WAFinal.corB_execMean
#check @A36W.WAFinal.cK_288_le
#check @A36W.WAFinal.cK_288_lt
#check @A36W.WAFinal.execMean_ge_one
-- Corollary (c)
#check @A36W.WAFinal.corC_rounds
#check @A36W.WAFinal.corC_rounds_outLim_capAS
#check @A36W.WAFinal.corC_rounds_outLim_capEvery
#check @A36W.WAFinal.corC_execMean
#check @A36W.WAFinal.corC_LFad
-- non-vacuity and content checks
#check @A36W.WAFinal.nonvacuity
#check @A36W.WAFinal.WA_policy_bites
#check @A36W.WAFinal.corA_bites
#check @A36W.WAInst.G_not_count_function
-- the objects in the statements
#print A36W.weightedTarget
#print A36W.weightedOracle

-- transitive axioms
#print axioms A36W.WAFinal.G_eq_wBellman
#print axioms A36W.WAFinal.G_illegal_both
#print axioms A36W.WAInst.WA_envelope
#print axioms A36W.WAInst.WA_fails_at_zero
#print axioms A36W.WAFinal.G_root_le_env
#print axioms A36W.WAFinal.G_root_le_env288
#print axioms A36W.WAFinal.policy_le_wBellman
#print axioms A36W.WAFinal.WA_policy
#print axioms A36W.WAFinal.corA_KLx_ge_every_r
#print axioms A36W.WAFinal.corA_KLx_ge_sharp
#print axioms A36W.WAFinal.corA_KLx_ge_of_capAS
#print axioms A36W.WAFinal.corA_KLx_ge_of_capEvery
#print axioms A36W.WAFinal.corA_KLx_ge_outLim_capAS
#print axioms A36W.WAFinal.corA_KLx_ge_outLim_capEvery
#print axioms A36W.WAFinal.corA_rounds
#print axioms A36W.WAFinal.corA_rounds_outLim_capAS
#print axioms A36W.WAFinal.corA_rounds_outLim_capEvery
#print axioms A36W.WAFinal.corB_execMean
#print axioms A36W.WAFinal.cK_288_le
#print axioms A36W.WAFinal.cK_288_lt
#print axioms A36W.WAFinal.execMean_ge_one
#print axioms A36W.WAFinal.corC_rounds
#print axioms A36W.WAFinal.corC_rounds_outLim_capAS
#print axioms A36W.WAFinal.corC_rounds_outLim_capEvery
#print axioms A36W.WAFinal.corC_execMean
#print axioms A36W.WAFinal.corC_LFad
#print axioms A36W.WAFinal.nonvacuity
#print axioms A36W.WAFinal.WA_policy_bites
#print axioms A36W.WAFinal.corA_bites
#print axioms A36W.WAInst.G_not_count_function


==> anc/formal_companion/lean/exports/A36W_FUAssemblyCore_Exports.lean <==
/- Export of `A36W.FUAssemblyCore` (Part 1 of an export and audit probe, imported together with FUStageA; not part of any library): headline statements and axioms;
Part 2 (not included here) is an audit metaprogram over the A36W modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore

set_option format.width 120

#print A36W.FU.delta4
#print A36W.FU.eta
#print A36W.FU.K4
#print A36W.FU.tailF
#print A36W.FU.Mstar
#print A36W.FU.n0ff
#check @A36W.FU.prefMass_histAlong_eq_massOn
#print axioms A36W.FU.prefMass_histAlong_eq_massOn
#check @A36W.FU.sum_orbitsOf_mul_eq_sum_supp
#print axioms A36W.FU.sum_orbitsOf_mul_eq_sum_supp
#check @A36W.FU.KLx_eq_stageA_add_ladder
#print axioms A36W.FU.KLx_eq_stageA_add_ladder
#check @A36W.FU.KLx_self_via_decomp
#print axioms A36W.FU.KLx_self_via_decomp
#check @A36W.FU.ladder_term_le
#print axioms A36W.FU.ladder_term_le
#check @A36W.FU.ladder_term_eq_zero_of_small
#print axioms A36W.FU.ladder_term_eq_zero_of_small
#check @A36W.FU.quota_eq_card_inter_compl
#print axioms A36W.FU.quota_eq_card_inter_compl
#check @A36W.FU.neg_log_one_sub_delta4
#print axioms A36W.FU.neg_log_one_sub_delta4
#check @A36W.FU.le_K4
#print axioms A36W.FU.le_K4
#check @A36W.FU.one_div_four_eta_sq
#print axioms A36W.FU.one_div_four_eta_sq
#check @A36W.FU.exists_tailF_le
#print axioms A36W.FU.exists_tailF_le
#check @A36W.FU.Mstar_spec
#print axioms A36W.FU.Mstar_spec
#check @A36W.FU.tailF_antitone
#print axioms A36W.FU.tailF_antitone
#check @A36W.FU.ceil_half_le
#print axioms A36W.FU.ceil_half_le
#check @A36W.FU.Mstar_le_of_n0ff_le
#print axioms A36W.FU.Mstar_le_of_n0ff_le
#check @A36W.FU.arith_le_of_n0ff_le
#print axioms A36W.FU.arith_le_of_n0ff_le
#check @A36W.FU.arith_le
#print axioms A36W.FU.arith_le
#check @A36W.FU.log_add_one_div_antitone
#print axioms A36W.FU.log_add_one_div_antitone
#check @A36W.FU.ladder_length_of_small
#print axioms A36W.FU.ladder_length_of_small
#check @A36W.FU.ceil_logb_logb_mono
#print axioms A36W.FU.ceil_logb_logb_mono
#check @A36W.FU.ladder_length_le
#print axioms A36W.FU.ladder_length_le
#check @A36W.FU.component_length_le
#print axioms A36W.FU.component_length_le
#check @A36W.FU.length_bound_le_C_FU
#print axioms A36W.FU.length_bound_le_C_FU



==> anc/formal_companion/lean/exports/A36W_FUAssembly_Exports.lean <==
/- Export of `A36W.FUAssembly` (FU_theorem and corollaries; Part 1 of an export and audit probe, imported with all A36W modules; not part of any library): headline statements and axioms;
Part 2 (not included here) is an audit metaprogram over the A36W modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly

set_option format.width 120

#print A36W.FU.UAff
#print A36W.FU.ladFF
#print A36W.FU.muFFof
#print A36W.FU.lenFF
#check @A36W.FU.FU_theorem
#print axioms A36W.FU.FU_theorem
#check @A36W.FU.FU_policy
#print axioms A36W.FU.FU_policy
#check @A36W.FU.FU_LF_le
#print axioms A36W.FU.FU_LF_le
#check @A36W.FU.FU_small_n
#print axioms A36W.FU.FU_small_n
#check @A36W.FU.lenFF_eq
#print axioms A36W.FU.lenFF_eq
#check @A36W.FU.KLx_le_eps_of_orbit_mass
#print axioms A36W.FU.KLx_le_eps_of_orbit_mass
#check @A36W.FU.stageA_ladder_length_le
#print axioms A36W.FU.stageA_ladder_length_le
#check @A36W.FU.FU_instance_main
#print axioms A36W.FU.FU_instance_main
#check @A36W.FU.UAff_1200
#print axioms A36W.FU.UAff_1200
#check @A36W.FU.FU_instance_small
#print axioms A36W.FU.FU_instance_small
#check @A36W.FU.FU_instance_empty
#print axioms A36W.FU.FU_instance_empty
#check @A36W.FU.K4_le_96
#print axioms A36W.FU.K4_le_96
#check @A36W.FU.n0ff_le_1200
#print axioms A36W.FU.n0ff_le_1200



==> anc/formal_companion/lean/exports/A36W_FUSec9_Exports.lean <==
/- Export of `A36W.FUSec9` (App L §9: least hard cap and sharp mean; Part 1 of an export and audit probe, imported with all A36W modules; not part of any library): headline statements and axioms;
Part 2 (not included here) is an audit metaprogram over the A36W modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9

set_option format.width 120

#print A36W.FU.RwF
#check @A36W.FU.capKL_witness_FU
#print axioms A36W.FU.capKL_witness_FU
#check @A36W.FU.capKL_witness_singletons
#print axioms A36W.FU.capKL_witness_singletons
#check @A36W.FU.mem_capKLSetAS_iff_outLim
#print axioms A36W.FU.mem_capKLSetAS_iff_outLim
#check @A36W.FU.RwF_upper
#print axioms A36W.FU.RwF_upper
#check @A36W.FU.RwF_lower
#print axioms A36W.FU.RwF_lower
#check @A36W.FU.RwF_lower_printed
#print axioms A36W.FU.RwF_lower_printed
#check @A36W.FU.RwF_two_sided
#print axioms A36W.FU.RwF_two_sided
#check @A36W.FU.RwF_two_sided_printed
#print axioms A36W.FU.RwF_two_sided_printed
#check @A36W.FU.RwF_asymptotic
#print axioms A36W.FU.RwF_asymptotic
#check @A36W.FU.RwF_asymptotic_printed
#print axioms A36W.FU.RwF_asymptotic_printed
#check @A36W.FU.RwF_asymptotic_all
#print axioms A36W.FU.RwF_asymptotic_all
#check @A36W.FU.LFgen_le_mix_nu
#print axioms A36W.FU.LFgen_le_mix_nu
#check @A36W.FU.sharp_mix_nu
#print axioms A36W.FU.sharp_mix_nu
#check @A36W.FU.sharp_mean_upper
#print axioms A36W.FU.sharp_mean_upper
#check @A36W.FU.sharp_mean_lower
#print axioms A36W.FU.sharp_mean_lower
#check @A36W.FU.sharp_mean_two_sided
#print axioms A36W.FU.sharp_mean_two_sided
#check @A36W.FU.sharp_mean_two_sided_ad
#print axioms A36W.FU.sharp_mean_two_sided_ad
#check @A36W.FU.LFgen_lt_RwF
#print axioms A36W.FU.LFgen_lt_RwF
#check @A36W.FU.RwF_bites_instance_1200
#print axioms A36W.FU.RwF_bites_instance_1200
#check @A36W.FU.sharp_mean_two_sided_instance
#print axioms A36W.FU.sharp_mean_two_sided_instance



==> anc/formal_companion/lean/exports/A36W_FUStageA_Exports.lean <==
/- Export of `A36W.FUStageA` (Part 1 of an export and audit probe; not part of any library): headline statements and axioms;
Part 2 (not included here) is an audit metaprogram over the A36W modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA

set_option format.width 120

#print A36W.FU.Lbar
#print A36W.FU.stageAProfile
#check @A36W.FU.stageA_bound
#print axioms A36W.FU.stageA_bound
#check @A36W.FU.stageA_arith
#print axioms A36W.FU.stageA_arith
#check @A36W.FU.stageAProfile_length_le_Lbar
#print axioms A36W.FU.stageAProfile_length_le_Lbar
#check @A36W.FU.wordTC_eq_TC
#print axioms A36W.FU.wordTC_eq_TC
#check @A36W.FU.blockWordLaw_weighted
#print axioms A36W.FU.blockWordLaw_weighted
#check @A36W.FU.weighted_Z_ne_zero
#print axioms A36W.FU.weighted_Z_ne_zero
#check @A36W.FU.blockTC_weighted_le_IV
#print axioms A36W.FU.blockTC_weighted_le_IV
#check @A36W.FU.stageAProfile_sum
#print axioms A36W.FU.stageAProfile_sum
#check @A36W.FU.one_le_of_mem_stageAProfile
#print axioms A36W.FU.one_le_of_mem_stageAProfile
#check @A36W.FU.stageAProfile_length
#print axioms A36W.FU.stageAProfile_length
#check @A36W.FU.stageAProfile_length_le
#print axioms A36W.FU.stageAProfile_length_le
#check @A36W.FU.le_ceilDiv_of_mem_stageAProfile
#print axioms A36W.FU.le_ceilDiv_of_mem_stageAProfile
#check @A36W.FU.ceilDiv_eq_ceil
#print axioms A36W.FU.ceilDiv_eq_ceil
#check @A36W.FU.stageAProfile_sum_mul_pred_le
#print axioms A36W.FU.stageAProfile_sum_mul_pred_le
#check @A36W.FU.stageA_le_eps4
#print axioms A36W.FU.stageA_le_eps4
#check @A36W.FU.stageA_le_eps4_of_isSchedule
#print axioms A36W.FU.stageA_le_eps4_of_isSchedule
#check @A36W.FU.stageA_bound_le_zero_of_card_le_one
#print axioms A36W.FU.stageA_bound_le_zero_of_card_le_one
#check @A36W.FU.stageA_bound_example
#print axioms A36W.FU.stageA_bound_example
#check @A36W.FU.stageA_arith_example
#print axioms A36W.FU.stageA_arith_example
#check @A36W.FU.stageA_arith_example_value
#print axioms A36W.FU.stageA_arith_example_value
#check @A36W.FU.stageAProfile_example
#print axioms A36W.FU.stageAProfile_example



==> anc/formal_companion/lean/exports/A36W_FUStageB_Exports.lean <==
/- Export of `A36W.FUStageB` (Part 1 of an export and audit probe, imported together with FUStageA, FUAssemblyCore and all A36W modules; not part of any library): headline statements and axioms;
Part 2 (not included here) is an audit metaprogram over the A36W modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB

set_option format.width 120

#print A36W.FU.scheduleOfProfile
#print A36W.FU.muFF
#check @A36W.FU.scheduleOfProfile_isSchedule
#print axioms A36W.FU.scheduleOfProfile_isSchedule
#check @A36W.FU.scheduleOfProfile_map_card
#print axioms A36W.FU.scheduleOfProfile_map_card
#check @A36W.FU.scheduleOfProfile_subset
#print axioms A36W.FU.scheduleOfProfile_subset
#check @A36W.FU.scheduleOfProfile_length
#print axioms A36W.FU.scheduleOfProfile_length
#check @A36W.FU.isSchedule_append_compl
#print axioms A36W.FU.isSchedule_append_compl
#check @A36W.FU.remaining_histAlong_UA
#print axioms A36W.FU.remaining_histAlong_UA
#check @A36W.FU.onesSet_histAlong_UA
#print axioms A36W.FU.onesSet_histAlong_UA
#check @A36W.FU.wfe_histAlong_UA
#print axioms A36W.FU.wfe_histAlong_UA
#check @A36W.FU.schedLawE_append_split
#print axioms A36W.FU.schedLawE_append_split
#check @A36W.FU.pathW_congr_A
#print axioms A36W.FU.pathW_congr_A
#check @A36W.FU.muFF_length
#print axioms A36W.FU.muFF_length
#check @A36W.FU.mixCost_muFF
#print axioms A36W.FU.mixCost_muFF
#check @A36W.FU.muFF_fullSchedule
#print axioms A36W.FU.muFF_fullSchedule
#check @A36W.FU.muFF_parts_length
#print axioms A36W.FU.muFF_parts_length
#check @A36W.FU.muFF_parts_prefix
#print axioms A36W.FU.muFF_parts_prefix
#check @A36W.FU.mixLawE_muFF_split
#print axioms A36W.FU.mixLawE_muFF_split
#check @A36W.FU.sum_mixLawE_muFF_agree_A
#print axioms A36W.FU.sum_mixLawE_muFF_agree_A
#check @A36W.FU.muFF_invariant
#print axioms A36W.FU.muFF_invariant
#check @A36W.FU.orbit_mass_muFF
#print axioms A36W.FU.orbit_mass_muFF
#check @A36W.FU.pathW_pos_of_supp
#print axioms A36W.FU.pathW_pos_of_supp
#check @A36W.FU.succCount_pos
#print axioms A36W.FU.succCount_pos
#check @A36W.FU.orbit_mass_pos
#print axioms A36W.FU.orbit_mass_pos
#check @A36W.FU.muFF_pointwise
#print axioms A36W.FU.muFF_pointwise
#check @A36W.FU.muFF_pointwise_FB
#print axioms A36W.FU.muFF_pointwise_FB
#check @A36W.FU.FB_KL
#print axioms A36W.FU.FB_KL
#check @A36W.FU.ExampleFB.orbit_mass_ex
#print axioms A36W.FU.ExampleFB.orbit_mass_ex
#check @A36W.FU.ExampleFB.nonvacuity
#print axioms A36W.FU.ExampleFB.nonvacuity



==> anc/formal_companion/lean/exports/A36W_FUTable_Exports.lean <==
/- Export of `A36W.FUTable` (App L §6.9's table of constants and §7's edge cases; Part 1 of an export and audit probe, imported with all A36W modules; not part of any library): headline statements and axioms;
Part 2 (not included here) is an audit metaprogram over the A36W modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable

set_option format.width 120

#check @A36W.FU.Table.exp_nat_add_ge
#print axioms A36W.FU.Table.exp_nat_add_ge
#check @A36W.FU.Table.exp_nat_add_le
#print axioms A36W.FU.Table.exp_nat_add_le
#check @A36W.FU.Table.le_exp_of_cert
#print axioms A36W.FU.Table.le_exp_of_cert
#check @A36W.FU.Table.exp_lt_of_cert
#print axioms A36W.FU.Table.exp_lt_of_cert
#check @A36W.FU.Table.delta4_eq_one_sub_inv
#print axioms A36W.FU.Table.delta4_eq_one_sub_inv
#check @A36W.FU.Table.delta4_ge_of
#print axioms A36W.FU.Table.delta4_ge_of
#check @A36W.FU.Table.delta4_le_of
#print axioms A36W.FU.Table.delta4_le_of
#check @A36W.FU.Table.delta4_nonneg
#print axioms A36W.FU.Table.delta4_nonneg
#check @A36W.FU.Table.two_le_delta4_mul_exp
#print axioms A36W.FU.Table.two_le_delta4_mul_exp
#check @A36W.FU.Table.delta4_mul_exp_lt_two
#print axioms A36W.FU.Table.delta4_mul_exp_lt_two
#check @A36W.FU.Table.K4_eq_of
#print axioms A36W.FU.Table.K4_eq_of
#check @A36W.FU.Table.tailF_le_half_of
#print axioms A36W.FU.Table.tailF_le_half_of
#check @A36W.FU.Table.half_lt_tailF_of
#print axioms A36W.FU.Table.half_lt_tailF_of
#check @A36W.FU.Table.half_lt_tailF_of_le
#print axioms A36W.FU.Table.half_lt_tailF_of_le
#check @A36W.FU.Table.Mstar_eq_of
#print axioms A36W.FU.Table.Mstar_eq_of
#check @A36W.FU.Table.ceil_eq_natCast_of_eq
#print axioms A36W.FU.Table.ceil_eq_natCast_of_eq
#check @A36W.FU.Table.K4_row1
#print axioms A36W.FU.Table.K4_row1
#check @A36W.FU.Table.Mstar_row1
#print axioms A36W.FU.Table.Mstar_row1
#check @A36W.FU.Table.n0ff_row1
#print axioms A36W.FU.Table.n0ff_row1
#check @A36W.FU.Table.CFU_row1
#print axioms A36W.FU.Table.CFU_row1
#check @A36W.FU.Table.K4_row2
#print axioms A36W.FU.Table.K4_row2
#check @A36W.FU.Table.Mstar_row2
#print axioms A36W.FU.Table.Mstar_row2
#check @A36W.FU.Table.n0ff_row2
#print axioms A36W.FU.Table.n0ff_row2
#check @A36W.FU.Table.CFU_row2
#print axioms A36W.FU.Table.CFU_row2
#check @A36W.FU.Table.K4_row3
#print axioms A36W.FU.Table.K4_row3
#check @A36W.FU.Table.Mstar_row3
#print axioms A36W.FU.Table.Mstar_row3
#check @A36W.FU.Table.n0ff_row3
#print axioms A36W.FU.Table.n0ff_row3
#check @A36W.FU.Table.CFU_row3
#print axioms A36W.FU.Table.CFU_row3
#check @A36W.FU.Table.K4_row4
#print axioms A36W.FU.Table.K4_row4
#check @A36W.FU.Table.Mstar_row4
#print axioms A36W.FU.Table.Mstar_row4
#check @A36W.FU.Table.n0ff_row4
#print axioms A36W.FU.Table.n0ff_row4
#check @A36W.FU.Table.CFU_row4
#print axioms A36W.FU.Table.CFU_row4
#check @A36W.FU.Table.K4_row5
#print axioms A36W.FU.Table.K4_row5
#check @A36W.FU.Table.Mstar_row5
#print axioms A36W.FU.Table.Mstar_row5
#check @A36W.FU.Table.n0ff_row5
#print axioms A36W.FU.Table.n0ff_row5
#check @A36W.FU.Table.CFU_row5
#print axioms A36W.FU.Table.CFU_row5
#check @A36W.FU.Table.CFU_eq
#print axioms A36W.FU.Table.CFU_eq
#check @A36W.FU.Table.table_6_9
#print axioms A36W.FU.Table.table_6_9
#check @A36W.FU.Table.table_6_9_Mstar
#print axioms A36W.FU.Table.table_6_9_Mstar
#check @A36W.FU.Table.FU_length_le_CFU
#print axioms A36W.FU.Table.FU_length_le_CFU
#check @A36W.FU.Table.UAff_empty
#print axioms A36W.FU.Table.UAff_empty
#check @A36W.FU.Table.edge_N0
#print axioms A36W.FU.Table.edge_N0
#check @A36W.FU.Table.edge_N0_instance
#print axioms A36W.FU.Table.edge_N0_instance
#check @A36W.FU.Table.stageA_term_eq_zero_of_singletons
#print axioms A36W.FU.Table.stageA_term_eq_zero_of_singletons
#check @A36W.FU.Table.stageAProfile_of_le
#print axioms A36W.FU.Table.stageAProfile_of_le
#check @A36W.FU.Table.edge_singletons_DA_zero
#print axioms A36W.FU.Table.edge_singletons_DA_zero
#check @A36W.FU.Table.edge_N1
#print axioms A36W.FU.Table.edge_N1
#check @A36W.FU.Table.edge_lambda_one
#print axioms A36W.FU.Table.edge_lambda_one
#check @A36W.FU.Table.edge_Lbar_eq_one_iff
#print axioms A36W.FU.Table.edge_Lbar_eq_one_iff
#check @A36W.FU.Table.stageAProfile_one
#print axioms A36W.FU.Table.stageAProfile_one
#check @A36W.FU.Table.edge_N_ll_M
#print axioms A36W.FU.Table.edge_N_ll_M
#check @A36W.FU.Table.edge_N_eq_M
#print axioms A36W.FU.Table.edge_N_eq_M
#check @A36W.FU.Table.succCount_quota_zero
#print axioms A36W.FU.Table.succCount_quota_zero
#check @A36W.FU.Table.succCount_quota_full
#print axioms A36W.FU.Table.succCount_quota_full
#check @A36W.FU.Table.edge_J_extreme
#print axioms A36W.FU.Table.edge_J_extreme
#check @A36W.FU.Table.weightedOracle_illegal_cons
#print axioms A36W.FU.Table.weightedOracle_illegal_cons
#check @A36W.FU.Table.edge_J_infeasible
#print axioms A36W.FU.Table.edge_J_infeasible
#check @A36W.FU.Table.edge_M_small
#print axioms A36W.FU.Table.edge_M_small
#check @A36W.FU.Table.edge_small_eps_LA
#print axioms A36W.FU.Table.edge_small_eps_LA
#check @A36W.FU.Table.tendsto_log_eight_div
#print axioms A36W.FU.Table.tendsto_log_eight_div
#check @A36W.FU.Table.delta4_le_quarter
#print axioms A36W.FU.Table.delta4_le_quarter
#check @A36W.FU.Table.fifth_le_delta4
#print axioms A36W.FU.Table.fifth_le_delta4
#check @A36W.FU.Table.K4_le_add_one
#print axioms A36W.FU.Table.K4_le_add_one
#check @A36W.FU.Table.edge_small_eps_K4
#print axioms A36W.FU.Table.edge_small_eps_K4
#check @A36W.FU.Table.Mstar_log_le
#print axioms A36W.FU.Table.Mstar_log_le
#check @A36W.FU.Table.log_Mstar_gt
#print axioms A36W.FU.Table.log_Mstar_gt
#check @A36W.FU.Table.ratio_bounds_real
#print axioms A36W.FU.Table.ratio_bounds_real
#check @A36W.FU.Table.n0ff_ratio_bounds
#print axioms A36W.FU.Table.n0ff_ratio_bounds
#check @A36W.FU.Table.edge_small_eps_n0ff
#print axioms A36W.FU.Table.edge_small_eps_n0ff
#check @A36W.FU.Table.edge_small_n
#print axioms A36W.FU.Table.edge_small_n
#check @A36W.FU.Table.edge_H_side
#print axioms A36W.FU.Table.edge_H_side
#check @A36W.FU.Table.w123_pos
#print axioms A36W.FU.Table.w123_pos
#check @A36W.FU.Table.w123_ratio
#print axioms A36W.FU.Table.w123_ratio
#check @A36W.FU.Table.w123_values
#print axioms A36W.FU.Table.w123_values
#check @A36W.FU.Table.edge_H_side_three_values
#print axioms A36W.FU.Table.edge_H_side_three_values
#check @A36W.FU.Table.CFU
#print axioms A36W.FU.Table.CFU
#check @A36W.FU.Table.w123
#print axioms A36W.FU.Table.w123



==> anc/formal_companion/lean/exports/A36W_FUTheoremR_Exports.lean <==
/- Export of `A36W.FUTheoremR` (Theorem R, the §7 Remark; Part 1 of an export and audit probe, imported with all A36W modules; not part of any library): headline statements and axioms;
Part 2 (not included here) is an audit metaprogram over the A36W modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR

set_option format.width 120

#print A36W.FU.R.LbarR
#print A36W.FU.R.n0R
#print A36W.FU.R.capR
#print A36W.FU.R.CR
#print A36W.FU.R.muR
#check @A36W.FU.R.theoremR
#print axioms A36W.FU.R.theoremR
#check @A36W.FU.R.theoremR_policy
#print axioms A36W.FU.R.theoremR_policy
#check @A36W.FU.R.theoremR_LF_le
#print axioms A36W.FU.R.theoremR_LF_le
#check @A36W.FU.R.stageA_bound_III
#print axioms A36W.FU.R.stageA_bound_III
#check @A36W.FU.R.stageA_le_eps4_III
#print axioms A36W.FU.R.stageA_le_eps4_III
#check @A36W.FU.R.ladder_term_le_general
#print axioms A36W.FU.R.ladder_term_le_general
#check @A36W.FU.R.Mstar_le_of_n0R_le
#print axioms A36W.FU.R.Mstar_le_of_n0R_le
#check @A36W.FU.R.arith_le_of_n0R_le
#print axioms A36W.FU.R.arith_le_of_n0R_le
#check @A36W.FU.R.stageAR_length_le
#print axioms A36W.FU.R.stageAR_length_le
#check @A36W.FU.R.length_bound_le_CR
#print axioms A36W.FU.R.length_bound_le_CR
#check @A36W.FU.R.stageA_geo
#print axioms A36W.FU.R.stageA_geo
#check @A36W.FU.R.theoremR_geo
#print axioms A36W.FU.R.theoremR_geo
#check @A36W.FU.R.theoremR_geo_loglog
#print axioms A36W.FU.R.theoremR_geo_loglog
#check @A36W.FU.R.theoremR_geo_LF_le
#print axioms A36W.FU.R.theoremR_geo_LF_le
#check @A36W.FU.R.theoremR_fixture_three
#print axioms A36W.FU.R.theoremR_fixture_three
#check @A36W.FU.R.theoremR_fixture_bulk
#print axioms A36W.FU.R.theoremR_fixture_bulk
#check @A36W.FU.R.theoremR_fixture_small
#print axioms A36W.FU.R.theoremR_fixture_small
#check @A36W.FU.R.theoremR_fixture_NgtM
#print axioms A36W.FU.R.theoremR_fixture_NgtM
#check @A36W.FU.R.theoremR_geo_fixture
#print axioms A36W.FU.R.theoremR_geo_fixture
#check @A36W.FU.R.theoremR_geo_loglog_fixture
#print axioms A36W.FU.R.theoremR_geo_loglog_fixture
#check @A36W.FU.R.w3_three_values
#print axioms A36W.FU.R.w3_three_values
#check @A36W.FU.R.w3_not_const_on_A
#print axioms A36W.FU.R.w3_not_const_on_A



==> anc/formal_companion/lean/exports/A36W_HLHardLength_Exports.lean <==
/- Export of `A36W.HLHardLength` (HL_hardLength, LH_theta; Part 1 of an export and audit probe, imported with all A36W modules; not part of any library): headline statements and axioms;
Part 2 (not included here) is an audit metaprogram over the A36W modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength

set_option format.width 120

#check @A36W.HL.HL_hardLength
#print axioms A36W.HL.HL_hardLength
#check @A36W.HL.HL_hardLength_asymptotic
#print axioms A36W.HL.HL_hardLength_asymptotic
#check @A36W.HL.LH_theta
#print axioms A36W.HL.LH_theta
#check @A36W.HL.LHgen_le_length_of_KLx
#print axioms A36W.HL.LHgen_le_length_of_KLx
#check @A36W.HL.HL_hardLength_simple
#print axioms A36W.HL.HL_hardLength_simple
#check @A36W.HL.HL_hardLength_asymptotic_explicit
#print axioms A36W.HL.HL_hardLength_asymptotic_explicit
#check @A36W.HL.one_lt_log_three
#print axioms A36W.HL.one_lt_log_three
#check @A36W.HL.HU_rounds_le_sq
#print axioms A36W.HL.HU_rounds_le_sq
#check @A36W.HL.HL_hardLength_example
#print axioms A36W.HL.HL_hardLength_example
#check @A36W.HL.LH_theta_instance
#print axioms A36W.HL.LH_theta_instance



==> anc/formal_companion/lean/exports/A36W_HLower_Exports.lean <==
/- Export of `A36W.HLower` (App L §3 H lower bound; Part 1 of an export and audit probe, imported with all A36W modules; not part of any library): headline statements and axioms;
Part 2 (not included here) is an audit metaprogram over the A36W modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower

set_option format.width 120

#print A36W.HL.mixA
#print A36W.HL.mixB
#check @A36W.HL.round_term_eq_avgBlockTC
#print axioms A36W.HL.round_term_eq_avgBlockTC
#check @A36W.HL.round_term_eq_avgBlockTC_of_injective
#print axioms A36W.HL.round_term_eq_avgBlockTC_of_injective
#check @A36W.HL.KLx_schedLawE_weighted_eq
#print axioms A36W.HL.KLx_schedLawE_weighted_eq
#check @A36W.HL.KLx_schedLawE_weighted_ne_top
#print axioms A36W.HL.KLx_schedLawE_weighted_ne_top
#check @A36W.HL.SI1_weighted
#print axioms A36W.HL.SI1_weighted
#check @A36W.HL.SI1_weighted_withTop
#print axioms A36W.HL.SI1_weighted_withTop
#check @A36W.HL.round_HL
#print axioms A36W.HL.round_HL
#check @A36W.HL.roundGain_eq
#print axioms A36W.HL.roundGain_eq
#check @A36W.HL.rounds_telescope
#print axioms A36W.HL.rounds_telescope
#check @A36W.HL.SI2_target_free
#print axioms A36W.HL.SI2_target_free
#check @A36W.HL.SI2_weighted
#print axioms A36W.HL.SI2_weighted
#check @A36W.HL.mix_peel_cs
#print axioms A36W.HL.mix_peel_cs
#check @A36W.HL.mix_avg_bounds
#print axioms A36W.HL.mix_avg_bounds
#check @A36W.HL.HL_bound
#print axioms A36W.HL.HL_bound
#check @A36W.HL.HL_simple_le_max
#print axioms A36W.HL.HL_simple_le_max
#check @A36W.HL.HL_bound_simple
#print axioms A36W.HL.HL_bound_simple
#check @A36W.HL.HL_asymptotic
#print axioms A36W.HL.HL_asymptotic
#check @A36W.HL.HL_asymptotic_explicit
#print axioms A36W.HL.HL_asymptotic_explicit
#check @A36W.HL.HL_example_unit
#print axioms A36W.HL.HL_example_unit
#check @A36W.HL.HL_example_two_values
#print axioms A36W.HL.HL_example_two_values
#check @A36W.HL.HL_example_squared_term
#print axioms A36W.HL.HL_example_squared_term
#check @A36W.HL.HL_nonvacuous
#print axioms A36W.HL.HL_nonvacuous
#check @A36W.HL.HL_asymptotic_balanced
#print axioms A36W.HL.HL_asymptotic_balanced
#check @A36W.HL.HL_asymptotic_balanced_exists
#print axioms A36W.HL.HL_asymptotic_balanced_exists



==> anc/formal_companion/lean/exports/A36W_HUpper_Exports.lean <==
/- Export of `A36W.HUpper` (App L §4 H upper bound; Part 1 of an export and audit probe, imported with all A36W modules; not part of any library): headline statements and axioms;
Part 2 (not included here) is an audit metaprogram over the A36W modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper

set_option format.width 120

#print A36W.HU.huProfile
#print A36W.HU.alphaHU
#print A36W.HU.huSched
#check @A36W.HU.HU_schedule
#print axioms A36W.HU.HU_schedule
#check @A36W.HU.HU_bound
#print axioms A36W.HU.HU_bound
#check @A36W.HU.HU_schedule_anyLabels
#print axioms A36W.HU.HU_schedule_anyLabels
#check @A36W.HU.HfeasE_pointMix_iff
#print axioms A36W.HU.HfeasE_pointMix_iff
#check @A36W.HU.HU_pointMix
#print axioms A36W.HU.HU_pointMix
#check @A36W.HU.HU_hardLength
#print axioms A36W.HU.HU_hardLength
#check @A36W.HU.HU_policy
#print axioms A36W.HU.HU_policy
#check @A36W.HU.huProfile_sum
#print axioms A36W.HU.huProfile_sum
#check @A36W.HU.one_le_of_mem_huProfile
#print axioms A36W.HU.one_le_of_mem_huProfile
#check @A36W.HU.huProfile_nonsingleton
#print axioms A36W.HU.huProfile_nonsingleton
#check @A36W.HU.tauCount_huProfile_of_lt
#print axioms A36W.HU.tauCount_huProfile_of_lt
#check @A36W.HU.tauCount_huProfile_le_half
#print axioms A36W.HU.tauCount_huProfile_le_half
#check @A36W.HU.tauCount_huProfile_le
#print axioms A36W.HU.tauCount_huProfile_le
#check @A36W.HU.oneCount_huProfile_lt
#print axioms A36W.HU.oneCount_huProfile_lt
#check @A36W.HU.huProfile_length_le
#print axioms A36W.HU.huProfile_length_le
#check @A36W.HU.huProfile_split
#print axioms A36W.HU.huProfile_split
#check @A36W.HU.huProfile_eq_geoProfile
#print axioms A36W.HU.huProfile_eq_geoProfile
#check @A36W.HU.blockTC_le_of_quarter
#print axioms A36W.HU.blockTC_le_of_quarter
#check @A36W.HU.blockTC_HU_le
#print axioms A36W.HU.blockTC_HU_le
#check @A36W.HU.blockTC_HU_singleton
#print axioms A36W.HU.blockTC_HU_singleton
#check @A36W.HU.KLx_HU_le_tau
#print axioms A36W.HU.KLx_HU_le_tau
#check @A36W.HU.KLx_HU_eq_zero_of_small
#print axioms A36W.HU.KLx_HU_eq_zero_of_small
#check @A36W.HU.HU_arith
#print axioms A36W.HU.HU_arith
#check @A36W.HU.HU_rounds_eq
#print axioms A36W.HU.HU_rounds_eq
#check @A36W.HU.HU_fixture
#print axioms A36W.HU.HU_fixture



==> anc/formal_companion/lean/exports/A36W_Merge2_Exports.lean <==
/- Second merge export of the weighted-slice modules (Part 1 of a merge-export and audit probe), not part of any library:
elaborated with `lake env lean` from the project's `src/` against the built oleans.  Part 1 prints the
headline statements of the modules SchedPath and ChainIdentity (in `A36W.Chain`) and BlockTCLower,
plus BlockTC's `blockLaw` next to `A36W.Chain.blockLaw` (coexistence); Part 2 (not included here) is an audit
metaprogram, with the expected module set extended by the four new modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower

set_option format.width 120

/-! ## Part 1 (exports) -/
#check @A36W.blockLaw
#check @A36W.Chain.blockLaw
#check @A36W.sum_blockLaw
#check @A36W.Chain.sum_blockLaw
#check @A36W.schedLawE_eq_pathW
#print axioms A36W.schedLawE_eq_pathW
#check @A36W.pathW_append
#print axioms A36W.pathW_append
#check @A36W.sum_schedLawE_agrees
#print axioms A36W.sum_schedLawE_agrees
#check @A36W.sum_schedLawE_agrees_of_blocksIn
#print axioms A36W.sum_schedLawE_agrees_of_blocksIn
#check @A36W.sum_schedLawE_univ
#print axioms A36W.sum_schedLawE_univ
#check @A36W.sum_schedLawE_prefix
#print axioms A36W.sum_schedLawE_prefix
#check @A36W.sum_schedLawE_prefix_nil
#print axioms A36W.sum_schedLawE_prefix_nil
#check @A36W.histAlong_agrees
#print axioms A36W.histAlong_agrees
#check @A36W.agrees_histAlong_nil_iff
#print axioms A36W.agrees_histAlong_nil_iff
#check @A36W.blocksIn_iff_pairwise
#print axioms A36W.blocksIn_iff_pairwise
#check @A36W.agrees_histAlong_iff
#print axioms A36W.agrees_histAlong_iff
#check @A36W.histAlong_congr
#print axioms A36W.histAlong_congr
#check @A36W.pathW_congr
#print axioms A36W.pathW_congr
#check @A36W.Chain.exact_exactOracle
#print axioms A36W.Chain.exact_exactOracle
#check @A36W.Chain.sum_blockLaw
#print axioms A36W.Chain.sum_blockLaw
#check @A36W.Chain.blockTC_singleton
#print axioms A36W.Chain.blockTC_singleton
#check @A36W.Chain.blockTC_eq_entropy
#print axioms A36W.Chain.blockTC_eq_entropy
#check @A36W.Chain.blockLaw_marg
#print axioms A36W.Chain.blockLaw_marg
#check @A36W.Chain.prefMass_histAt_pos
#print axioms A36W.Chain.prefMass_histAt_pos
#check @A36W.Chain.prefMass_histAlong_eq_prod
#print axioms A36W.Chain.prefMass_histAlong_eq_prod
#check @A36W.Chain.legal_histAt
#print axioms A36W.Chain.legal_histAt
#check @A36W.Chain.batchLaw_histAt
#print axioms A36W.Chain.batchLaw_histAt
#check @A36W.Chain.stepWt_histAt
#print axioms A36W.Chain.stepWt_histAt
#check @A36W.Chain.chain_KL_decomp
#print axioms A36W.Chain.chain_KL_decomp
#check @A36W.Chain.chain_step_regroup
#print axioms A36W.Chain.chain_step_regroup
#check @A36W.Chain.sum_agrees_log_blockLaw
#print axioms A36W.Chain.sum_agrees_log_blockLaw
#check @A36W.Chain.mem_image_histAt_iff
#print axioms A36W.Chain.mem_image_histAt_iff
#check @A36W.Chain.histAt_eq_iff
#print axioms A36W.Chain.histAt_eq_iff
#check @A36W.Chain.sum_image_histAt_prefMass
#print axioms A36W.Chain.sum_image_histAt_prefMass
#check @A36W.Chain.prefMass_histAlong_eq_marg
#print axioms A36W.Chain.prefMass_histAlong_eq_marg
#check @A36W.Chain.chain_KL_le_of_supp
#print axioms A36W.Chain.chain_KL_le_of_supp
#check @A36W.Chain.chain_KL_le
#print axioms A36W.Chain.chain_KL_le
#check @A36W.Chain.KLx_schedLawE_eq
#print axioms A36W.Chain.KLx_schedLawE_eq
#check @A36W.Chain.KLx_schedLawE_chain
#print axioms A36W.Chain.KLx_schedLawE_chain
#check @A36W.Chain.KLx_schedLawE_le
#print axioms A36W.Chain.KLx_schedLawE_le
#check @A36W.Chain.KLx_schedLawE_entropy
#print axioms A36W.Chain.KLx_schedLawE_entropy
#check @A36W.Chain.sum_blockWordLaw
#print axioms A36W.Chain.sum_blockWordLaw
#check @A36W.Chain.wordMarg_blockWordLaw
#print axioms A36W.Chain.wordMarg_blockWordLaw
#check @A36W.Chain.wordTC_blockWordLaw
#print axioms A36W.Chain.wordTC_blockWordLaw
#check @A36W.Chain.KLx_schedLawE_le_word
#print axioms A36W.Chain.KLx_schedLawE_le_word
#check @A36W.TCLower.two_sq_le_kl
#print axioms A36W.TCLower.two_sq_le_kl
#check @A36W.TCLower.kl_junk_not_pinsker
#print axioms A36W.TCLower.kl_junk_not_pinsker
#check @A36W.TCLower.two_sq_le_klterm
#print axioms A36W.TCLower.two_sq_le_klterm
#check @A36W.TCLower.two_sum_incr_sq_le_tc
#print axioms A36W.TCLower.two_sum_incr_sq_le_tc
#check @A36W.TCLower.sum_L_le
#print axioms A36W.TCLower.sum_L_le
#check @A36W.TCLower.tc_ge_of_varLower
#print axioms A36W.TCLower.tc_ge_of_varLower
#check @A36W.blockLaw_pmass
#print axioms A36W.blockLaw_pmass
#check @A36W.blockLaw_M
#print axioms A36W.blockLaw_M
#check @A36W.blockLaw_varLHS
#print axioms A36W.blockLaw_varLHS
#check @A36W.TCLower.blockLaw_step_lower
#print axioms A36W.TCLower.blockLaw_step_lower
#check @A36W.TCLower.blockLaw_varLower
#print axioms A36W.TCLower.blockLaw_varLower
#check @A36W.TCLower.blockLaw_incr_sq_ge
#print axioms A36W.TCLower.blockLaw_incr_sq_ge
#check @A36W.TCLower.blockLaw_TC_ge
#print axioms A36W.TCLower.blockLaw_TC_ge
#check @A36W.TCLower.sum_card_mul_card_eq
#print axioms A36W.TCLower.sum_card_mul_card_eq
#check @A36W.TCLower.sum_marg_mul_one_sub_le
#print axioms A36W.TCLower.sum_marg_mul_one_sub_le
#check @A36W.TCLower.root_JMJ
#print axioms A36W.TCLower.root_JMJ
#check @A36W.TCLower.labProb_eq
#print axioms A36W.TCLower.labProb_eq
#check @A36W.TCLower.condBlockLaw_eq
#print axioms A36W.TCLower.condBlockLaw_eq
#check @A36W.TCLower.avgBlockTC_eq
#print axioms A36W.TCLower.avgBlockTC_eq
#check @A36W.TCLower.sum_labProb_mul_sum_blockLaw
#print axioms A36W.TCLower.sum_labProb_mul_sum_blockLaw
#check @A36W.TCLower.residual_quota_eq
#print axioms A36W.TCLower.residual_quota_eq
#check @A36W.TCLower.JMJ_le_vv
#print axioms A36W.TCLower.JMJ_le_vv
#check @A36W.TCLower.root_vv_ge
#print axioms A36W.TCLower.root_vv_ge
#check @A36W.TCLower.root_vv_ge_floor
#print axioms A36W.TCLower.root_vv_ge_floor
#check @A36W.TCLower.sum_sliceProb_blockL_ge
#print axioms A36W.TCLower.sum_sliceProb_blockL_ge
#check @A36W.TCLower.avgBlockTC_ge
#print axioms A36W.TCLower.avgBlockTC_ge
#check @A36W.TCLower.avgBlockTC_ge'
#print axioms A36W.TCLower.avgBlockTC_ge'
#check @A36W.TCLower.avgBlockTC_nonneg
#print axioms A36W.TCLower.avgBlockTC_nonneg
#check @A36W.TCLower.decrement_V
#print axioms A36W.TCLower.decrement_V
#check @A36W.TCLower.perRound_HL
#print axioms A36W.TCLower.perRound_HL
#check @A36W.TCLower.sum_inv_telescope
#print axioms A36W.TCLower.sum_inv_telescope
#check @A36W.TCLower.perRound_HL_example
#print axioms A36W.TCLower.perRound_HL_example
#print axioms A36W.Chain.LW7Examples.tOH_not_product
#print axioms A36W.Chain.LW7Examples.U2_SP1
#print axioms A36W.Chain.LW7Examples.U2_SP3
#print axioms A36W.Chain.LW7Examples.U2_SP4
#print axioms A36W.Chain.LW7Examples.U2_C3
#print axioms A36W.Chain.LW7Examples.KLx_tOH_U2
#print axioms A36W.Chain.LW7Examples.chain_tOH_U2
#print axioms A36W.Chain.LW7Examples.blockTC_h1a
#print axioms A36W.Chain.LW7Examples.entropy_form_h1a
#print axioms A36W.Chain.LW7Examples.wordTC_h1a
#print axioms A36W.Chain.LW7Examples.bernEnt_eq_AGF_binEnt
#print axioms A36W.Chain.LW7Examples.chain_tOH_U2_direct
#print axioms A36W.Chain.LW7Examples.blockTC_h1b
#print axioms A36W.Chain.LW7Examples.pathW_U4_111
#print axioms A36W.Chain.LW7Examples.schedLawE_U4_111
#print axioms A36W.Chain.LW7Examples.U4_SP2
#print axioms A36W.Chain.LW7Examples.KLx_tOH_U4
#print axioms A36W.Chain.LW7Examples.prefix_C3
#print axioms A36W.Chain.LW7Examples.prefix_C3_value
#print axioms A36W.Chain.LW7Examples.SP1_from_h1a
#print axioms A36W.Chain.LW7Examples.SP3_from_h1a
#print axioms A36W.Chain.LW7Examples.SP4_from_h1a
#print axioms A36W.Chain.LW7Examples.C3_empty_block
#print axioms A36W.Chain.LW7Examples.KLx_tOH_U3_le
#print axioms A36W.Chain.LW7Examples.KLx_tOH_U3_le_word
#print axioms A36W.Chain.LW7Examples.weighted_chain
#print axioms A36W.Chain.LW7Examples.weighted_chain_le
#print axioms A36W.Chain.LW7Examples.weighted_chain_U2



==> anc/formal_companion/lean/exports/A36W_Merge_Exports.lean <==
/- Merge export of the weighted-slice modules (Part 1 of a merge-export and audit probe), not part of any library: elaborated with `lake env lean` from the
project's `src/` against the built oleans.  Part 1 prints every top-level `A36W.WAMixMean` declaration and its axioms;
Part 2 (not included here) is an audit metaprogram (AuditWAFinal/Audit.lean, Part 2, minus its WAFinal pinning)
over EVERY constant of EVERY imported `A36W` module, failing (`throwError`) on a module-set mismatch, an axiom
outside {propext, Classical.choice, Quot.sound}, an `axiom`/`opaque` constant, an unsafe/partial constant (other than a
safe-prefixed `_unsafe_rec` compiler auxiliary), or a safe constant that mentions an unsafe/partial one. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge

set_option format.width 120

/-! ## Part 1 (exports): headline statements and axioms of the merged weighted-slice modules -/
#check @A36W.Z_logConcave
#print axioms A36W.Z_logConcave
#check @A36W.Z_logConcave_strict
#print axioms A36W.Z_logConcave_strict
#check @A36W.sliceCov_eq
#print axioms A36W.sliceCov_eq
#check @A36W.sliceCov_nonpos
#print axioms A36W.sliceCov_nonpos
#check @A36W.sliceVar_card_inter_le
#print axioms A36W.sliceVar_card_inter_le
#check @A36W.sliceNCD_up
#print axioms A36W.sliceNCD_up
#check @A36W.sliceNCD_down
#print axioms A36W.sliceNCD_down
#check @A36W.sum_infl
#print axioms A36W.sum_infl
#check @A36W.infl_ratio
#print axioms A36W.infl_ratio
#check @A36W.infl_le_sharp
#print axioms A36W.infl_le_sharp
#check @A36W.infl_ge_sharp
#print axioms A36W.infl_ge_sharp
#check @A36W.infl_le_paper
#print axioms A36W.infl_le_paper
#check @A36W.infl_ge_paper
#print axioms A36W.infl_ge_paper
#check @A36W.oneStepVar_eq
#print axioms A36W.oneStepVar_eq
#check @A36W.oneStepVar_le
#print axioms A36W.oneStepVar_le
#check @A36W.oneStepVar_le_of_weight_eq
#print axioms A36W.oneStepVar_le_of_weight_eq
#check @A36W.KLx_chain_split
#print axioms A36W.KLx_chain_split
#check @A36W.KLx_le_split
#print axioms A36W.KLx_le_split
#check @A36W.KLx_chain_split_marg
#print axioms A36W.KLx_chain_split_marg
#check @A36W.klF_eq_neg_log_of_eq_mul
#print axioms A36W.klF_eq_neg_log_of_eq_mul
#check @A36W.LadderGeneral.ladder_success
#print axioms A36W.LadderGeneral.ladder_success
#check @A36W.LadderGeneral.ladder_success_delta
#print axioms A36W.LadderGeneral.ladder_success_delta
#check @A36W.LadderGeneral.ladder_success_small
#print axioms A36W.LadderGeneral.ladder_success_small
#check @A36W.LadderGeneral.ladderProfile_length_le_log
#print axioms A36W.LadderGeneral.ladderProfile_length_le_log
#check @A36W.OneBlockAtom.atom_le_succCount
#print axioms A36W.OneBlockAtom.atom_le_succCount
#check @A36W.OneBlockAtom.inv_succ_le_atom
#print axioms A36W.OneBlockAtom.inv_succ_le_atom
#check @A36W.OneBlockAtom.neg_log_succCount_le
#print axioms A36W.OneBlockAtom.neg_log_succCount_le
#check @A36W.MixKL.KLx_mix_le
#print axioms A36W.MixKL.KLx_mix_le
#check @A36W.MixKL.mixCost_mixTwo
#print axioms A36W.MixKL.mixCost_mixTwo
#check @A36W.MixKL.LFgen_le_exp_mix
#print axioms A36W.MixKL.LFgen_le_exp_mix
#check @A36W.TC.chain_rule
#print axioms A36W.TC.chain_rule
#check @A36W.TC.tc_le_of_varBound
#print axioms A36W.TC.tc_le_of_varBound
#check @A36W.TC.tc_le_const
#print axioms A36W.TC.tc_le_const
#check @A36W.TC.tc_le_inv_sq
#print axioms A36W.TC.tc_le_inv_sq
#check @A36W.blockLaw_M
#print axioms A36W.blockLaw_M
#check @A36W.blockLaw_TC_le_III
#print axioms A36W.blockLaw_TC_le_III
#check @A36W.blockLaw_TC_le_IV
#print axioms A36W.blockLaw_TC_le_IV
#check @A36W.ReservoirFacts.weightedTarget_symB_invariant
#print axioms A36W.ReservoirFacts.weightedTarget_symB_invariant
#check @A36W.ReservoirFacts.FB2
#print axioms A36W.ReservoirFacts.FB2
#check @A36W.ReservoirFacts.FB2_general
#print axioms A36W.ReservoirFacts.FB2_general
#check @A36W.ReservoirFacts.weightedTarget_p_eq_sliceProb
#print axioms A36W.ReservoirFacts.weightedTarget_p_eq_sliceProb
#check @A36W.LadderBridge.slice_mass_eq_succCount
#print axioms A36W.LadderBridge.slice_mass_eq_succCount
#check @A36W.LadderBridge.slice_mass_ladder_ge
#print axioms A36W.LadderBridge.slice_mass_ladder_ge
#check @A36W.LadderBridge.weightedOracle_marg_homog
#print axioms A36W.LadderBridge.weightedOracle_marg_homog
#check @A36W.WAMixMean.mixCost_ge_of_KLx
#print axioms A36W.WAMixMean.mixCost_ge_of_KLx
#check @A36W.WAMixMean.LFgen_ge
#print axioms A36W.WAMixMean.LFgen_ge



==> anc/formal_companion/lean/exports/A36W_PV_A20_Exports.lean <==
/- Export of the 28 non-internal declarations of the module A36W.PV.A20 (App L §5's depth estimate r = log₂ ln n − O(log log log n) and §4's uniform-in-ε round bound) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W.PV.A20

#check @A36W.PV.G_rFL_le
#print axioms A36W.PV.G_rFL_le
#check @A36W.PV.HU_bound_uniform
#print axioms A36W.PV.HU_bound_uniform
#check @A36W.PV.HU_bound_uniform_fixture
#print axioms A36W.PV.HU_bound_uniform_fixture
#check @A36W.PV.HU_hardLength_uniform
#print axioms A36W.PV.HU_hardLength_uniform
#check @A36W.PV.HU_rounds_uniform
#print axioms A36W.PV.HU_rounds_uniform
#check @A36W.PV.HU_uniform_eps
#print axioms A36W.PV.HU_uniform_eps
#check @A36W.PV.HU_uniform_eps_instance
#print axioms A36W.PV.HU_uniform_eps_instance
#check @A36W.PV.HU_uniform_eps_le
#print axioms A36W.PV.HU_uniform_eps_le
#check @A36W.PV.core_bounds
#print axioms A36W.PV.core_bounds
#check @A36W.PV.logloglog_isLittleO
#print axioms A36W.PV.logloglog_isLittleO
#check @A36W.PV.rFL
#print axioms A36W.PV.rFL
#check @A36W.PV.rFL_bounds_eventually
#print axioms A36W.PV.rFL_bounds_eventually
#check @A36W.PV.rFL_bounds_of
#print axioms A36W.PV.rFL_bounds_of
#check @A36W.PV.rFL_bounds_paper
#print axioms A36W.PV.rFL_bounds_paper
#check @A36W.PV.rFL_bounds_paper_instance
#print axioms A36W.PV.rFL_bounds_paper_instance
#check @A36W.PV.rFL_degenerate
#print axioms A36W.PV.rFL_degenerate
#check @A36W.PV.rFL_gt
#print axioms A36W.PV.rFL_gt
#check @A36W.PV.rFL_isBigO
#print axioms A36W.PV.rFL_isBigO
#check @A36W.PV.rFL_isBigO_instance
#print axioms A36W.PV.rFL_isBigO_instance
#check @A36W.PV.rFL_isEquivalent
#print axioms A36W.PV.rFL_isEquivalent
#check @A36W.PV.rFL_isTheta
#print axioms A36W.PV.rFL_isTheta
#check @A36W.PV.rFL_not_isBigO_of_degenerate
#print axioms A36W.PV.rFL_not_isBigO_of_degenerate
#check @A36W.PV.rFL_tendsto_atTop
#print axioms A36W.PV.rFL_tendsto_atTop
#check @A36W.PV.rFL_two_sided_eventually
#print axioms A36W.PV.rFL_two_sided_eventually
#check @A36W.PV.tendsto_log2log
#print axioms A36W.PV.tendsto_log2log
#check @A36W.PV.tendsto_loglog
#print axioms A36W.PV.tendsto_loglog
#check @A36W.PV.tendsto_logloglog
#print axioms A36W.PV.tendsto_logloglog
#check @A36W.PV.two_le_loglog
#print axioms A36W.PV.two_le_loglog


==> anc/formal_companion/lean/exports/A36W_PV_A23Final_Exports.lean <==
/- Export of the 12 non-internal declarations of the module A36W.PV.A23Final (App L §6.9: the second failing variant cannot meet ε = 0.01 uniformly) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W.PV.A23Final

#check @A36W.PV.Ahalf
#print axioms A36W.PV.Ahalf
#check @A36W.PV.DAcell_ii_eq_DAcell
#print axioms A36W.PV.DAcell_ii_eq_DAcell
#check @A36W.PV.card_Ahalf
#print axioms A36W.PV.card_Ahalf
#check @A36W.PV.cell_admissible
#print axioms A36W.PV.cell_admissible
#check @A36W.PV.cell_admissible_FU
#print axioms A36W.PV.cell_admissible_FU
#check @A36W.PV.nonempty_of_card_half
#print axioms A36W.PV.nonempty_of_card_half
#check @A36W.PV.tHalf_eq
#print axioms A36W.PV.tHalf_eq
#check @A36W.PV.variant_F_gt_096
#print axioms A36W.PV.variant_F_gt_096
#check @A36W.PV.variant_cannot_meet_001
#print axioms A36W.PV.variant_cannot_meet_001
#check @A36W.PV.variant_fails_cell
#print axioms A36W.PV.variant_fails_cell
#check @A36W.PV.variant_not_eventually_le
#print axioms A36W.PV.variant_not_eventually_le
#check @A36W.PV.variant_not_uniform
#print axioms A36W.PV.variant_not_uniform


==> anc/formal_companion/lean/exports/A36W_PV_A23ii_Exports.lean <==
/- Export of the 47 non-internal declarations of the module A36W.PV.A23ii (App L §6.3's chain rule F = D_A + E D(p_{B|A}‖Q_{B|A}) ≥ D_A for the second failing variant) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W.PV.A23ii

#check @A36W.PV.DA_le_F
#print axioms A36W.PV.DA_le_F
#check @A36W.PV.DA_le_F_of_exact
#print axioms A36W.PV.DA_le_F_of_exact
#check @A36W.PV.DAcell_ii
#print axioms A36W.PV.DAcell_ii
#check @A36W.PV.DAcell_ii_eq
#print axioms A36W.PV.DAcell_ii_eq
#check @A36W.PV.DAcell_ii_eq_sum
#print axioms A36W.PV.DAcell_ii_eq_sum
#check @A36W.PV.DAcell_ii_eq_variant
#print axioms A36W.PV.DAcell_ii_eq_variant
#check @A36W.PV.DAcell_ii_le_F
#print axioms A36W.PV.DAcell_ii_le_F
#check @A36W.PV.DAcell_ii_ne_top
#print axioms A36W.PV.DAcell_ii_ne_top
#check @A36W.PV.Example4.A4_nonempty
#print axioms A36W.PV.Example4.A4_nonempty
#check @A36W.PV.Example4.DA4_ge
#print axioms A36W.PV.Example4.DA4_ge
#check @A36W.PV.Example4.DA4_pos
#print axioms A36W.PV.Example4.DA4_pos
#check @A36W.PV.Example4.F_eq_DA4
#print axioms A36W.PV.Example4.F_eq_DA4
#check @A36W.PV.Example4.c4_pos
#print axioms A36W.PV.Example4.c4_pos
#check @A36W.PV.Example4.ladFF4
#print axioms A36W.PV.Example4.ladFF4
#check @A36W.PV.Example4.margA_x0
#print axioms A36W.PV.Example4.margA_x0
#check @A36W.PV.Example4.nonvacuity
#print axioms A36W.PV.Example4.nonvacuity
#check @A36W.PV.Example4.sort_A4c
#print axioms A36W.PV.Example4.sort_A4c
#check @A36W.PV.KLx_muVar_chain
#print axioms A36W.PV.KLx_muVar_chain
#check @A36W.PV.cell_DA_le_F
#print axioms A36W.PV.cell_DA_le_F
#check @A36W.PV.cell_QA
#print axioms A36W.PV.cell_QA
#check @A36W.PV.cell_chainRule
#print axioms A36W.PV.cell_chainRule
#check @A36W.PV.chainRule_route
#print axioms A36W.PV.chainRule_route
#check @A36W.PV.isSchedule_single_iff
#print axioms A36W.PV.isSchedule_single_iff
#check @A36W.PV.ladder_term_nonneg
#print axioms A36W.PV.ladder_term_nonneg
#check @A36W.PV.margA_eq_prefMass
#print axioms A36W.PV.margA_eq_prefMass
#check @A36W.PV.mem_parts_muVar
#print axioms A36W.PV.mem_parts_muVar
#check @A36W.PV.mixCost_muVar
#print axioms A36W.PV.mixCost_muVar
#check @A36W.PV.mixLawE_muVar_split
#print axioms A36W.PV.mixLawE_muVar_split
#check @A36W.PV.muVar
#print axioms A36W.PV.muVar
#check @A36W.PV.muVar.congr_simp
#print axioms A36W.PV.muVar.congr_simp
#check @A36W.PV.muVar_eq_Lbar_one
#print axioms A36W.PV.muVar_eq_Lbar_one
#check @A36W.PV.muVar_length
#print axioms A36W.PV.muVar_length
#check @A36W.PV.muVar_margA_eq_stageALaw
#print axioms A36W.PV.muVar_margA_eq_stageALaw
#check @A36W.PV.muVar_marg_A
#print axioms A36W.PV.muVar_marg_A
#check @A36W.PV.muVar_marg_A_weighted
#print axioms A36W.PV.muVar_marg_A_weighted
#check @A36W.PV.muVar_parts_length
#print axioms A36W.PV.muVar_parts_length
#check @A36W.PV.paperCell_DA_le_F
#print axioms A36W.PV.paperCell_DA_le_F
#check @A36W.PV.pathW_single
#print axioms A36W.PV.pathW_single
#check @A36W.PV.sLad
#print axioms A36W.PV.sLad
#check @A36W.PV.sLad_le_one
#print axioms A36W.PV.sLad_le_one
#check @A36W.PV.schedVar_isSchedule
#print axioms A36W.PV.schedVar_isSchedule
#check @A36W.PV.scheduleOfProfile_card
#print axioms A36W.PV.scheduleOfProfile_card
#check @A36W.PV.stageALaw
#print axioms A36W.PV.stageALaw
#check @A36W.PV.stageALaw_cell
#print axioms A36W.PV.stageALaw_cell
#check @A36W.PV.stageALaw_eq_condMarg
#print axioms A36W.PV.stageALaw_eq_condMarg
#check @A36W.PV.stageA_term_eq_KLW
#print axioms A36W.PV.stageA_term_eq_KLW
#check @A36W.PV.weightedOracle_unit_marg_nil
#print axioms A36W.PV.weightedOracle_unit_marg_nil


==> anc/formal_companion/lean/exports/A36W_PV_A23iiiCount_Exports.lean <==
/- Export of the 18 non-internal declarations of the module A36W.PV.A23iiiCount (App L §6.9's Donsker–Varadhan bound on D_A at the A-23 cell) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W.PV.A23iiiCount

#check @A36W.PV.DAcell_eq_count
#print axioms A36W.PV.DAcell_eq_count
#check @A36W.PV.DAcell_ge_count
#print axioms A36W.PV.DAcell_ge_count
#check @A36W.PV.agrees_histA_iff
#print axioms A36W.PV.agrees_histA_iff
#check @A36W.PV.binLaw
#print axioms A36W.PV.binLaw
#check @A36W.PV.binLaw_pos
#print axioms A36W.PV.binLaw_pos
#check @A36W.PV.card_onesA
#print axioms A36W.PV.card_onesA
#check @A36W.PV.card_ones_eq
#print axioms A36W.PV.card_ones_eq
#check @A36W.PV.extA
#print axioms A36W.PV.extA
#check @A36W.PV.fCount
#print axioms A36W.PV.fCount
#check @A36W.PV.fiber_card
#print axioms A36W.PV.fiber_card
#check @A36W.PV.histA
#print axioms A36W.PV.histA
#check @A36W.PV.hypLaw
#print axioms A36W.PV.hypLaw
#check @A36W.PV.law_w_Q
#print axioms A36W.PV.law_w_Q
#check @A36W.PV.law_w_p
#print axioms A36W.PV.law_w_p
#check @A36W.PV.onesA
#print axioms A36W.PV.onesA
#check @A36W.PV.ones_le_card
#print axioms A36W.PV.ones_le_card
#check @A36W.PV.pA_eq
#print axioms A36W.PV.pA_eq
#check @A36W.PV.wA
#print axioms A36W.PV.wA


==> anc/formal_companion/lean/exports/A36W_PV_A23iiiGauss_Exports.lean <==
/- Export of the 16 non-internal declarations of the module A36W.PV.A23iiiGauss (App L §6.9's Donsker–Varadhan bound on D_A at the A-23 cell) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W.PV.A23iiiGauss

#check @A36W.PV.binom_exp_le
#print axioms A36W.PV.binom_exp_le
#check @A36W.PV.cos_le_exp_neg_sq_half
#print axioms A36W.PV.cos_le_exp_neg_sq_half
#check @A36W.PV.cos_mul_exp_antitoneOn
#print axioms A36W.PV.cos_mul_exp_antitoneOn
#check @A36W.PV.fTest
#print axioms A36W.PV.fTest
#check @A36W.PV.gaussTail
#print axioms A36W.PV.gaussTail
#check @A36W.PV.gaussTail_antitone
#print axioms A36W.PV.gaussTail_antitone
#check @A36W.PV.gaussTail_le
#print axioms A36W.PV.gaussTail_le
#check @A36W.PV.gaussTail_le_one
#print axioms A36W.PV.gaussTail_le_one
#check @A36W.PV.gaussTail_nonneg
#print axioms A36W.PV.gaussTail_nonneg
#check @A36W.PV.integral_cos_mul_gaussian
#print axioms A36W.PV.integral_cos_mul_gaussian
#check @A36W.PV.integral_cos_pow_le
#print axioms A36W.PV.integral_cos_pow_le
#check @A36W.PV.integral_exp_neg_sq_half_gaussian
#print axioms A36W.PV.integral_exp_neg_sq_half_gaussian
#check @A36W.PV.ones
#print axioms A36W.PV.ones
#check @A36W.PV.sum_cos_ones
#print axioms A36W.PV.sum_cos_ones
#check @A36W.PV.sum_exp_fTest_eq_integral
#print axioms A36W.PV.sum_exp_fTest_eq_integral
#check @A36W.PV.two_rpow_neg_half
#print axioms A36W.PV.two_rpow_neg_half


==> anc/formal_companion/lean/exports/A36W_PV_A23iii_Exports.lean <==
/- Export of the 21 non-internal declarations of the module A36W.PV.A23iii (App L §6.9's Donsker–Varadhan bound on D_A at the A-23 cell) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W.PV.A23iii

#check @A36W.PV.DAcell
#print axioms A36W.PV.DAcell
#check @A36W.PV.DAcell_eq
#print axioms A36W.PV.DAcell_eq
#check @A36W.PV.DAcell_ge
#print axioms A36W.PV.DAcell_ge
#check @A36W.PV.DAcell_gt
#print axioms A36W.PV.DAcell_gt
#check @A36W.PV.Epf_eq
#print axioms A36W.PV.Epf_eq
#check @A36W.PV.Vb
#print axioms A36W.PV.Vb
#check @A36W.PV.Vb_2000
#print axioms A36W.PV.Vb_2000
#check @A36W.PV.Vb_ge
#print axioms A36W.PV.Vb_ge
#check @A36W.PV.Vb_strictMonoOn
#print axioms A36W.PV.Vb_strictMonoOn
#check @A36W.PV.Vb_tendsto
#print axioms A36W.PV.Vb_tendsto
#check @A36W.PV.cov_half
#print axioms A36W.PV.cov_half
#check @A36W.PV.dv_KLW
#print axioms A36W.PV.dv_KLW
#check @A36W.PV.limit_value
#print axioms A36W.PV.limit_value
#check @A36W.PV.marg_half
#print axioms A36W.PV.marg_half
#check @A36W.PV.ones_restrict
#print axioms A36W.PV.ones_restrict
#check @A36W.PV.pair_half
#print axioms A36W.PV.pair_half
#check @A36W.PV.sum_margAlong
#print axioms A36W.PV.sum_margAlong
#check @A36W.PV.sum_margAlong_mul
#print axioms A36W.PV.sum_margAlong_mul
#check @A36W.PV.sum_tHalf_eq
#print axioms A36W.PV.sum_tHalf_eq
#check @A36W.PV.tHalf
#print axioms A36W.PV.tHalf
#check @A36W.PV.var_half
#print axioms A36W.PV.var_half


==> anc/formal_companion/lean/exports/A36W_PV_Boundary_Exports.lean <==
/- Export of the 35 non-internal declarations of the module A36W.PV.Boundary (App L §10's boundary case d₀ = 0 and App Q §4.2's size, coin and support counts) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W.PV.Boundary

#check @A36W.PV.bdry_LF_LH_le_one
#print axioms A36W.PV.bdry_LF_LH_le_one
#check @A36W.PV.bdry_LFad_le_one
#print axioms A36W.PV.bdry_LFad_le_one
#check @A36W.PV.bdry_instance
#print axioms A36W.PV.bdry_instance
#check @A36W.PV.bdry_mix
#print axioms A36W.PV.bdry_mix
#check @A36W.PV.bdry_oneBlock_KL
#print axioms A36W.PV.bdry_oneBlock_KL
#check @A36W.PV.bdry_oneRound_KL
#print axioms A36W.PV.bdry_oneRound_KL
#check @A36W.PV.bdry_policy
#print axioms A36W.PV.bdry_policy
#check @A36W.PV.bdry_target
#print axioms A36W.PV.bdry_target
#check @A36W.PV.bdry_target_full
#print axioms A36W.PV.bdry_target_full
#check @A36W.PV.bdry_target_zero
#print axioms A36W.PV.bdry_target_zero
#check @A36W.PV.lvl
#print axioms A36W.PV.lvl
#check @A36W.PV.mem_survF_univ_iff_canon
#print axioms A36W.PV.mem_survF_univ_iff_canon
#check @A36W.PV.mem_survF_univ_iff_lvl
#print axioms A36W.PV.mem_survF_univ_iff_lvl
#check @A36W.PV.oneBlock_law_eq_target
#print axioms A36W.PV.oneBlock_law_eq_target
#check @A36W.PV.oneRound_law
#print axioms A36W.PV.oneRound_law
#check @A36W.PV.oneRound_law_eq_target
#print axioms A36W.PV.oneRound_law_eq_target
#check @A36W.PV.rfSched_eq_canon
#print axioms A36W.PV.rfSched_eq_canon
#check @A36W.PV.rf_Msz_last
#print axioms A36W.PV.rf_Msz_last
#check @A36W.PV.rf_coinP_eq
#print axioms A36W.PV.rf_coinP_eq
#check @A36W.PV.rf_coin_count
#print axioms A36W.PV.rf_coin_count
#check @A36W.PV.rf_frac_mem
#print axioms A36W.PV.rf_frac_mem
#check @A36W.PV.rf_frac_rat
#print axioms A36W.PV.rf_frac_rat
#check @A36W.PV.rf_mix_support_card_le
#print axioms A36W.PV.rf_mix_support_card_le
#check @A36W.PV.rf_sizes_le
#print axioms A36W.PV.rf_sizes_le
#check @A36W.PV.rf_support_card_le
#print axioms A36W.PV.rf_support_card_le
#check @A36W.PV.rf_support_instance
#print axioms A36W.PV.rf_support_instance
#check @A36W.PV.sieve_ofFn_congr
#print axioms A36W.PV.sieve_ofFn_congr
#check @A36W.PV.sliceMarg_quota_full
#print axioms A36W.PV.sliceMarg_quota_full
#check @A36W.PV.sliceMarg_quota_zero
#print axioms A36W.PV.sliceMarg_quota_zero
#check @A36W.PV.survF_canon_lvl
#print axioms A36W.PV.survF_canon_lvl
#check @A36W.PV.target_p_eq_ite_of_vanish
#print axioms A36W.PV.target_p_eq_ite_of_vanish
#check @A36W.PV.target_vanish
#print axioms A36W.PV.target_vanish
#check @A36W.PV.wordOnes_card_eq_self_iff
#print axioms A36W.PV.wordOnes_card_eq_self_iff
#check @A36W.PV.wordOnes_card_eq_zero_iff
#print axioms A36W.PV.wordOnes_card_eq_zero_iff
#check @A36W.PV.wordOnes_unique
#print axioms A36W.PV.wordOnes_unique


==> anc/formal_companion/lean/exports/A36W_PV_RouteJ1_Exports.lean <==
/- Export of the 54 non-internal declarations of the module A36W.PV.RouteJ1 (App J: the printed routes of TG1 at v = 0, TG5's first step and TG8's first step) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W.PV.RouteJ1

#check @A36W.PV.RouteJ.TG1_v0
#print axioms A36W.PV.RouteJ.TG1_v0
#check @A36W.PV.RouteJ.TG1_v0_bound_eq
#print axioms A36W.PV.RouteJ.TG1_v0_bound_eq
#check @A36W.PV.RouteJ.TG1_v0_deterministic
#print axioms A36W.PV.RouteJ.TG1_v0_deterministic
#check @A36W.PV.RouteJ.TG1_v0_fin
#print axioms A36W.PV.RouteJ.TG1_v0_fin
#check @A36W.PV.RouteJ.TG1_v0_instance
#print axioms A36W.PV.RouteJ.TG1_v0_instance
#check @A36W.PV.RouteJ.TG1_v0_max_eq_one
#print axioms A36W.PV.RouteJ.TG1_v0_max_eq_one
#check @A36W.PV.RouteJ.TG1_v0_params
#print axioms A36W.PV.RouteJ.TG1_v0_params
#check @A36W.PV.RouteJ.TG1_v0_weight
#print axioms A36W.PV.RouteJ.TG1_v0_weight
#check @A36W.PV.RouteJ.TG5_printed
#print axioms A36W.PV.RouteJ.TG5_printed
#check @A36W.PV.RouteJ.TG5_step1
#print axioms A36W.PV.RouteJ.TG5_step1
#check @A36W.PV.RouteJ.TG5_step1_agree
#print axioms A36W.PV.RouteJ.TG5_step1_agree
#check @A36W.PV.RouteJ.TG5_step1_child
#print axioms A36W.PV.RouteJ.TG5_step1_child
#check @A36W.PV.RouteJ.TG5_step1_instance
#print axioms A36W.PV.RouteJ.TG5_step1_instance
#check @A36W.PV.RouteJ.TG5_step1_mono
#print axioms A36W.PV.RouteJ.TG5_step1_mono
#check @A36W.PV.RouteJ.TG5_step1_mu_mem
#print axioms A36W.PV.RouteJ.TG5_step1_mu_mem
#check @A36W.PV.RouteJ.TG5_step1_sign
#print axioms A36W.PV.RouteJ.TG5_step1_sign
#check @A36W.PV.RouteJ.TG5_step1_sign_mul
#print axioms A36W.PV.RouteJ.TG5_step1_sign_mul
#check @A36W.PV.RouteJ.TG5_step1_sum
#print axioms A36W.PV.RouteJ.TG5_step1_sum
#check @A36W.PV.RouteJ.TG5_step2
#print axioms A36W.PV.RouteJ.TG5_step2
#check @A36W.PV.RouteJ.TG5_step2_eq
#print axioms A36W.PV.RouteJ.TG5_step2_eq
#check @A36W.PV.RouteJ.TG5_step2_jensen
#print axioms A36W.PV.RouteJ.TG5_step2_jensen
#check @A36W.PV.RouteJ.TG5_step3
#print axioms A36W.PV.RouteJ.TG5_step3
#check @A36W.PV.RouteJ.TG8_step1_instance
#print axioms A36W.PV.RouteJ.TG8_step1_instance
#check @A36W.PV.RouteJ.TG8_step1_law
#print axioms A36W.PV.RouteJ.TG8_step1_law
#check @A36W.PV.RouteJ.TG8_step1_means
#print axioms A36W.PV.RouteJ.TG8_step1_means
#check @A36W.PV.RouteJ.TG8_step1_tower
#print axioms A36W.PV.RouteJ.TG8_step1_tower
#check @A36W.PV.RouteJ.aAext
#print axioms A36W.PV.RouteJ.aAext
#check @A36W.PV.RouteJ.aBext
#print axioms A36W.PV.RouteJ.aBext
#check @A36W.PV.RouteJ.bin_eq_odds
#print axioms A36W.PV.RouteJ.bin_eq_odds
#check @A36W.PV.RouteJ.binbin_eq_wt
#print axioms A36W.PV.RouteJ.binbin_eq_wt
#check @A36W.PV.RouteJ.binbin_fiber
#print axioms A36W.PV.RouteJ.binbin_fiber
#check @A36W.PV.RouteJ.condA
#print axioms A36W.PV.RouteJ.condA
#check @A36W.PV.RouteJ.gA
#print axioms A36W.PV.RouteJ.gA
#check @A36W.PV.RouteJ.gA_eq_condMean
#print axioms A36W.PV.RouteJ.gA_eq_condMean
#check @A36W.PV.RouteJ.gB
#print axioms A36W.PV.RouteJ.gB
#check @A36W.PV.RouteJ.gB_eq_condMean
#print axioms A36W.PV.RouteJ.gB_eq_condMean
#check @A36W.PV.RouteJ.odds_of_cross
#print axioms A36W.PV.RouteJ.odds_of_cross
#check @A36W.PV.RouteJ.onesSet
#print axioms A36W.PV.RouteJ.onesSet
#check @A36W.PV.RouteJ.onesSet_subset
#print axioms A36W.PV.RouteJ.onesSet_subset
#check @A36W.PV.RouteJ.plExt
#print axioms A36W.PV.RouteJ.plExt
#check @A36W.PV.RouteJ.plExt_congr
#print axioms A36W.PV.RouteJ.plExt_congr
#check @A36W.PV.RouteJ.plExt_floor_le
#print axioms A36W.PV.RouteJ.plExt_floor_le
#check @A36W.PV.RouteJ.plExt_id
#print axioms A36W.PV.RouteJ.plExt_id
#check @A36W.PV.RouteJ.plExt_le_succ
#print axioms A36W.PV.RouteJ.plExt_le_succ
#check @A36W.PV.RouteJ.plExt_linear
#print axioms A36W.PV.RouteJ.plExt_linear
#check @A36W.PV.RouteJ.plExt_monotoneOn
#print axioms A36W.PV.RouteJ.plExt_monotoneOn
#check @A36W.PV.RouteJ.plExt_natCast
#print axioms A36W.PV.RouteJ.plExt_natCast
#check @A36W.PV.RouteJ.probAS
#print axioms A36W.PV.RouteJ.probAS
#check @A36W.PV.RouteJ.probAS_eq
#print axioms A36W.PV.RouteJ.probAS_eq
#check @A36W.PV.RouteJ.probS
#print axioms A36W.PV.RouteJ.probS
#check @A36W.PV.RouteJ.probS_eq
#print axioms A36W.PV.RouteJ.probS_eq
#check @A36W.PV.RouteJ.qInst
#print axioms A36W.PV.RouteJ.qInst
#check @A36W.PV.RouteJ.sum_mul_bin
#print axioms A36W.PV.RouteJ.sum_mul_bin
#check @A36W.PV.RouteJ.sum_numerators
#print axioms A36W.PV.RouteJ.sum_numerators


==> anc/formal_companion/lean/exports/A36W_PV_RouteJ2_Exports.lean <==
/- Export of the 102 non-internal declarations of the module A36W.PV.RouteJ2 (App J: the printed routes of Lemma TG9's supermartingale argument and Lemma TG2's TP2 argument) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W.PV.RouteJ2

#check @A36W.PV.RouteJ2.IntervalSupport
#print axioms A36W.PV.RouteJ2.IntervalSupport
#check @A36W.PV.RouteJ2.IsSupermartingale
#print axioms A36W.PV.RouteJ2.IsSupermartingale
#check @A36W.PV.RouteJ2.LogConcave
#print axioms A36W.PV.RouteJ2.LogConcave
#check @A36W.PV.RouteJ2.TG2_route
#print axioms A36W.PV.RouteJ2.TG2_route
#check @A36W.PV.RouteJ2.TG9_route
#print axioms A36W.PV.RouteJ2.TG9_route
#check @A36W.PV.RouteJ2.TG9_route_capAS
#print axioms A36W.PV.RouteJ2.TG9_route_capAS
#check @A36W.PV.RouteJ2.TG9_route_prob
#print axioms A36W.PV.RouteJ2.TG9_route_prob
#check @A36W.PV.RouteJ2.TP2
#print axioms A36W.PV.RouteJ2.TP2
#check @A36W.PV.RouteJ2.Y
#print axioms A36W.PV.RouteJ2.Y
#check @A36W.PV.RouteJ2.Y_eq_liftC
#print axioms A36W.PV.RouteJ2.Y_eq_liftC
#check @A36W.PV.RouteJ2.Y_isSupermartingale
#print axioms A36W.PV.RouteJ2.Y_isSupermartingale
#check @A36W.PV.RouteJ2.Y_mem_Icc
#print axioms A36W.PV.RouteJ2.Y_mem_Icc
#check @A36W.PV.RouteJ2.Y_terminal
#print axioms A36W.PV.RouteJ2.Y_terminal
#check @A36W.PV.RouteJ2.Y_zero_root
#print axioms A36W.PV.RouteJ2.Y_zero_root
#check @A36W.PV.RouteJ2.aA_mono_route
#print axioms A36W.PV.RouteJ2.aA_mono_route
#check @A36W.PV.RouteJ2.aB_mono_route
#print axioms A36W.PV.RouteJ2.aB_mono_route
#check @A36W.PV.RouteJ2.choose_logConcave
#print axioms A36W.PV.RouteJ2.choose_logConcave
#check @A36W.PV.RouteJ2.condE
#print axioms A36W.PV.RouteJ2.condE
#check @A36W.PV.RouteJ2.condE_composition
#print axioms A36W.PV.RouteJ2.condE_composition
#check @A36W.PV.RouteJ2.condE_const
#print axioms A36W.PV.RouteJ2.condE_const
#check @A36W.PV.RouteJ2.condE_eq_Eprod
#print axioms A36W.PV.RouteJ2.condE_eq_Eprod
#check @A36W.PV.RouteJ2.condE_expand
#print axioms A36W.PV.RouteJ2.condE_expand
#check @A36W.PV.RouteJ2.condE_mono
#print axioms A36W.PV.RouteJ2.condE_mono
#check @A36W.PV.RouteJ2.count_legal
#print axioms A36W.PV.RouteJ2.count_legal
#check @A36W.PV.RouteJ2.expAt
#print axioms A36W.PV.RouteJ2.expAt
#check @A36W.PV.RouteJ2.expAt_const
#print axioms A36W.PV.RouteJ2.expAt_const
#check @A36W.PV.RouteJ2.expAt_le_of_isSupermartingale
#print axioms A36W.PV.RouteJ2.expAt_le_of_isSupermartingale
#check @A36W.PV.RouteJ2.expAt_mem_Icc
#print axioms A36W.PV.RouteJ2.expAt_mem_Icc
#check @A36W.PV.RouteJ2.expAt_mono
#print axioms A36W.PV.RouteJ2.expAt_mono
#check @A36W.PV.RouteJ2.expAt_of_size_zero
#print axioms A36W.PV.RouteJ2.expAt_of_size_zero
#check @A36W.PV.RouteJ2.expAt_succ
#print axioms A36W.PV.RouteJ2.expAt_succ
#check @A36W.PV.RouteJ2.expAt_succ_le_of_isSupermartingale
#print axioms A36W.PV.RouteJ2.expAt_succ_le_of_isSupermartingale
#check @A36W.PV.RouteJ2.expAt_tower
#print axioms A36W.PV.RouteJ2.expAt_tower
#check @A36W.PV.RouteJ2.expAt_zero
#print axioms A36W.PV.RouteJ2.expAt_zero
#check @A36W.PV.RouteJ2.illegal_child
#print axioms A36W.PV.RouteJ2.illegal_child
#check @A36W.PV.RouteJ2.integrable_expAt
#print axioms A36W.PV.RouteJ2.integrable_expAt
#check @A36W.PV.RouteJ2.jointE
#print axioms A36W.PV.RouteJ2.jointE
#check @A36W.PV.RouteJ2.jointE_Y_le
#print axioms A36W.PV.RouteJ2.jointE_Y_le
#check @A36W.PV.RouteJ2.jointE_le_of_isSupermartingale
#print axioms A36W.PV.RouteJ2.jointE_le_of_isSupermartingale
#check @A36W.PV.RouteJ2.jointE_succ_le_of_isSupermartingale
#print axioms A36W.PV.RouteJ2.jointE_succ_le_of_isSupermartingale
#check @A36W.PV.RouteJ2.jointE_terminal
#print axioms A36W.PV.RouteJ2.jointE_terminal
#check @A36W.PV.RouteJ2.jointE_zero
#print axioms A36W.PV.RouteJ2.jointE_zero
#check @A36W.PV.RouteJ2.lam_zpow_factor
#print axioms A36W.PV.RouteJ2.lam_zpow_factor
#check @A36W.PV.RouteJ2.lawUA
#print axioms A36W.PV.RouteJ2.lawUA
#check @A36W.PV.RouteJ2.lawUA_eq_slice
#print axioms A36W.PV.RouteJ2.lawUA_eq_slice
#check @A36W.PV.RouteJ2.lawUA_eq_zero_of_gt
#print axioms A36W.PV.RouteJ2.lawUA_eq_zero_of_gt
#check @A36W.PV.RouteJ2.lawUA_lr
#print axioms A36W.PV.RouteJ2.lawUA_lr
#check @A36W.PV.RouteJ2.lawW
#print axioms A36W.PV.RouteJ2.lawW
#check @A36W.PV.RouteJ2.lawW_eq_lawUA
#print axioms A36W.PV.RouteJ2.lawW_eq_lawUA
#check @A36W.PV.RouteJ2.lawW_eq_zero_of_gt
#print axioms A36W.PV.RouteJ2.lawW_eq_zero_of_gt
#check @A36W.PV.RouteJ2.lawW_lr
#print axioms A36W.PV.RouteJ2.lawW_lr
#check @A36W.PV.RouteJ2.lc_shift
#print axioms A36W.PV.RouteJ2.lc_shift
#check @A36W.PV.RouteJ2.liftC
#print axioms A36W.PV.RouteJ2.liftC
#check @A36W.PV.RouteJ2.mA_mul_aA_mono
#print axioms A36W.PV.RouteJ2.mA_mul_aA_mono
#check @A36W.PV.RouteJ2.mB_mul_aB_mono
#print axioms A36W.PV.RouteJ2.mB_mul_aB_mono
#check @A36W.PV.RouteJ2.margUnit_twoW
#print axioms A36W.PV.RouteJ2.margUnit_twoW
#check @A36W.PV.RouteJ2.mean_lawUA
#print axioms A36W.PV.RouteJ2.mean_lawUA
#check @A36W.PV.RouteJ2.mean_lawUA_mono
#print axioms A36W.PV.RouteJ2.mean_lawUA_mono
#check @A36W.PV.RouteJ2.mean_lawW
#print axioms A36W.PV.RouteJ2.mean_lawW
#check @A36W.PV.RouteJ2.mean_lawW_mono
#print axioms A36W.PV.RouteJ2.mean_lawW_mono
#check @A36W.PV.RouteJ2.mean_le_of_lr
#print axioms A36W.PV.RouteJ2.mean_le_of_lr
#check @A36W.PV.RouteJ2.measurable_expAt
#print axioms A36W.PV.RouteJ2.measurable_expAt
#check @A36W.PV.RouteJ2.not_legal_count_step
#print axioms A36W.PV.RouteJ2.not_legal_count_step
#check @A36W.PV.RouteJ2.nvPolicy
#print axioms A36W.PV.RouteJ2.nvPolicy
#check @A36W.PV.RouteJ2.nvTree
#print axioms A36W.PV.RouteJ2.nvTree
#check @A36W.PV.RouteJ2.nvTree_capFrom
#print axioms A36W.PV.RouteJ2.nvTree_capFrom
#check @A36W.PV.RouteJ2.nv_unit1
#print axioms A36W.PV.RouteJ2.nv_unit1
#check @A36W.PV.RouteJ2.nv_unit2
#print axioms A36W.PV.RouteJ2.nv_unit2
#check @A36W.PV.RouteJ2.outBy_eq_expAt
#print axioms A36W.PV.RouteJ2.outBy_eq_expAt
#check @A36W.PV.RouteJ2.pf2_pos
#print axioms A36W.PV.RouteJ2.pf2_pos
#check @A36W.PV.RouteJ2.row
#print axioms A36W.PV.RouteJ2.row
#check @A36W.PV.RouteJ2.row_TP2
#print axioms A36W.PV.RouteJ2.row_TP2
#check @A36W.PV.RouteJ2.row_intervalSupport
#print axioms A36W.PV.RouteJ2.row_intervalSupport
#check @A36W.PV.RouteJ2.row_logConcave
#print axioms A36W.PV.RouteJ2.row_logConcave
#check @A36W.PV.RouteJ2.row_nat
#print axioms A36W.PV.RouteJ2.row_nat
#check @A36W.PV.RouteJ2.row_neg
#print axioms A36W.PV.RouteJ2.row_neg
#check @A36W.PV.RouteJ2.row_nonneg
#print axioms A36W.PV.RouteJ2.row_nonneg
#check @A36W.PV.RouteJ2.row_pos_iff
#print axioms A36W.PV.RouteJ2.row_pos_iff
#check @A36W.PV.RouteJ2.slice_mass_UA
#print axioms A36W.PV.RouteJ2.slice_mass_UA
#check @A36W.PV.RouteJ2.step_batch
#print axioms A36W.PV.RouteJ2.step_batch
#check @A36W.PV.RouteJ2.step_complete
#print axioms A36W.PV.RouteJ2.step_complete
#check @A36W.PV.RouteJ2.step_empty
#print axioms A36W.PV.RouteJ2.step_empty
#check @A36W.PV.RouteJ2.step_illegal
#print axioms A36W.PV.RouteJ2.step_illegal
#check @A36W.PV.RouteJ2.success_eq_expAt
#print axioms A36W.PV.RouteJ2.success_eq_expAt
#check @A36W.PV.RouteJ2.success_of_size_zero
#print axioms A36W.PV.RouteJ2.success_of_size_zero
#check @A36W.PV.RouteJ2.sum_lawUA
#print axioms A36W.PV.RouteJ2.sum_lawUA
#check @A36W.PV.RouteJ2.sum_lawW
#print axioms A36W.PV.RouteJ2.sum_lawW
#check @A36W.PV.RouteJ2.sum_range_extend
#print axioms A36W.PV.RouteJ2.sum_range_extend
#check @A36W.PV.RouteJ2.sum_wtW_eq
#print axioms A36W.PV.RouteJ2.sum_wtW_eq
#check @A36W.PV.RouteJ2.sum_wtW_eq_Z
#print axioms A36W.PV.RouteJ2.sum_wtW_eq_Z
#check @A36W.PV.RouteJ2.supermartingale_step
#print axioms A36W.PV.RouteJ2.supermartingale_step
#check @A36W.PV.RouteJ2.tp2_mul
#print axioms A36W.PV.RouteJ2.tp2_mul
#check @A36W.PV.RouteJ2.tp2_of_logConcave
#print axioms A36W.PV.RouteJ2.tp2_of_logConcave
#check @A36W.PV.RouteJ2.tree_success_le
#print axioms A36W.PV.RouteJ2.tree_success_le
#check @A36W.PV.RouteJ2.wtW
#print axioms A36W.PV.RouteJ2.wtW
#check @A36W.PV.RouteJ2.wtW_TP2
#print axioms A36W.PV.RouteJ2.wtW_TP2
#check @A36W.PV.RouteJ2.wtW_eq_wt
#print axioms A36W.PV.RouteJ2.wtW_eq_wt
#check @A36W.PV.RouteJ2.wtW_eq_zero_of_gt
#print axioms A36W.PV.RouteJ2.wtW_eq_zero_of_gt
#check @A36W.PV.RouteJ2.wtW_factor
#print axioms A36W.PV.RouteJ2.wtW_factor
#check @A36W.PV.RouteJ2.wt_TP2
#print axioms A36W.PV.RouteJ2.wt_TP2
#check @A36W.PV.RouteJ2.wt_eq_row
#print axioms A36W.PV.RouteJ2.wt_eq_row
#check @A36W.PV.RouteJ2.wt_eq_zero_of_gt
#print axioms A36W.PV.RouteJ2.wt_eq_zero_of_gt


==> anc/formal_companion/lean/exports/A36W_PV_RouteQ2_Exports.lean <==
/- Export of the 27 non-internal declarations of the module A36W.PV.RouteQ2 (App Q: the printed event route of (3.16)) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W.PV.RouteQ2

#check @A36W.PV.RouteQ2.N_pos_of
#print axioms A36W.PV.RouteQ2.N_pos_of
#check @A36W.PV.RouteQ2.Q_bounds
#print axioms A36W.PV.RouteQ2.Q_bounds
#check @A36W.PV.RouteQ2.Q_mem01
#print axioms A36W.PV.RouteQ2.Q_mem01
#check @A36W.PV.RouteQ2.card_erase_univ
#print axioms A36W.PV.RouteQ2.card_erase_univ
#check @A36W.PV.RouteQ2.card_filter_erase_ge
#print axioms A36W.PV.RouteQ2.card_filter_erase_ge
#check @A36W.PV.RouteQ2.eq_3_16_instance
#print axioms A36W.PV.RouteQ2.eq_3_16_instance
#check @A36W.PV.RouteQ2.eq_3_16_printed
#print axioms A36W.PV.RouteQ2.eq_3_16_printed
#check @A36W.PV.RouteQ2.eq_3_16_printed_explicit
#print axioms A36W.PV.RouteQ2.eq_3_16_printed_explicit
#check @A36W.PV.RouteQ2.events_instance
#print axioms A36W.PV.RouteQ2.events_instance
#check @A36W.PV.RouteQ2.fail_count
#print axioms A36W.PV.RouteQ2.fail_count
#check @A36W.PV.RouteQ2.fail_size_hi
#print axioms A36W.PV.RouteQ2.fail_size_hi
#check @A36W.PV.RouteQ2.fail_size_lo
#print axioms A36W.PV.RouteQ2.fail_size_lo
#check @A36W.PV.RouteQ2.inclusion_perturbation_small
#print axioms A36W.PV.RouteQ2.inclusion_perturbation_small
#check @A36W.PV.RouteQ2.interior_std
#print axioms A36W.PV.RouteQ2.interior_std
#check @A36W.PV.RouteQ2.not_interior_le_fail
#print axioms A36W.PV.RouteQ2.not_interior_le_fail
#check @A36W.PV.RouteQ2.per_l_instance
#print axioms A36W.PV.RouteQ2.per_l_instance
#check @A36W.PV.RouteQ2.per_l_union
#print axioms A36W.PV.RouteQ2.per_l_union
#check @A36W.PV.RouteQ2.printed_events_interior
#print axioms A36W.PV.RouteQ2.printed_events_interior
#check @A36W.PV.RouteQ2.printed_events_interval_ratio
#print axioms A36W.PV.RouteQ2.printed_events_interval_ratio
#check @A36W.PV.RouteQ2.sum_Q_ge
#print axioms A36W.PV.RouteQ2.sum_Q_ge
#check @A36W.PV.RouteQ2.sum_Q_le
#print axioms A36W.PV.RouteQ2.sum_Q_le
#check @A36W.PV.RouteQ2.tilted_fail_count
#print axioms A36W.PV.RouteQ2.tilted_fail_count
#check @A36W.PV.RouteQ2.tilted_fail_size_hi
#print axioms A36W.PV.RouteQ2.tilted_fail_size_hi
#check @A36W.PV.RouteQ2.tilted_fail_size_lo
#print axioms A36W.PV.RouteQ2.tilted_fail_size_lo
#check @A36W.PV.RouteQ2.tilted_le_of_forall
#print axioms A36W.PV.RouteQ2.tilted_le_of_forall
#check @A36W.PV.RouteQ2.xNV_ones
#print axioms A36W.PV.RouteQ2.xNV_ones
#check @A36W.PV.RouteQ2.xNV_zeros
#print axioms A36W.PV.RouteQ2.xNV_zeros


==> anc/formal_companion/lean/exports/A36W_PV_RouteQ_Exports.lean <==
/- Export of the 43 non-internal declarations of the module A36W.PV.RouteQ (App Q: the printed routes of the complement reduction and of Lemma T1's Cauchy–Schwarz display) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W.PV.RouteQ

#check @A36W.PV.RouteQ.Z_inv_compl_mul_prod
#print axioms A36W.PV.RouteQ.Z_inv_compl_mul_prod
#check @A36W.PV.RouteQ.allZero_eq_allOne_compl
#print axioms A36W.PV.RouteQ.allZero_eq_allOne_compl
#check @A36W.PV.RouteQ.bernoulli_mgf_le
#print axioms A36W.PV.RouteQ.bernoulli_mgf_le
#check @A36W.PV.RouteQ.bullet_down
#print axioms A36W.PV.RouteQ.bullet_down
#check @A36W.PV.RouteQ.bullet_up
#print axioms A36W.PV.RouteQ.bullet_up
#check @A36W.PV.RouteQ.cNV
#print axioms A36W.PV.RouteQ.cNV
#check @A36W.PV.RouteQ.chain_constant_eq
#print axioms A36W.PV.RouteQ.chain_constant_eq
#check @A36W.PV.RouteQ.compl_event_eq
#print axioms A36W.PV.RouteQ.compl_event_eq
#check @A36W.PV.RouteQ.compl_law_eq
#print axioms A36W.PV.RouteQ.compl_law_eq
#check @A36W.PV.RouteQ.cs_display
#print axioms A36W.PV.RouteQ.cs_display
#check @A36W.PV.RouteQ.exp_factor_neg
#print axioms A36W.PV.RouteQ.exp_factor_neg
#check @A36W.PV.RouteQ.exp_factor_pos
#print axioms A36W.PV.RouteQ.exp_factor_pos
#check @A36W.PV.RouteQ.exp_mul_sq
#print axioms A36W.PV.RouteQ.exp_mul_sq
#check @A36W.PV.RouteQ.expand_prod_down
#print axioms A36W.PV.RouteQ.expand_prod_down
#check @A36W.PV.RouteQ.expand_prod_up
#print axioms A36W.PV.RouteQ.expand_prod_up
#check @A36W.PV.RouteQ.half_neg_le_exp
#print axioms A36W.PV.RouteQ.half_neg_le_exp
#check @A36W.PV.RouteQ.half_neg_le_prod_mgf
#print axioms A36W.PV.RouteQ.half_neg_le_prod_mgf
#check @A36W.PV.RouteQ.half_pos_le_exp
#print axioms A36W.PV.RouteQ.half_pos_le_exp
#check @A36W.PV.RouteQ.half_pos_le_prod_mgf
#print axioms A36W.PV.RouteQ.half_pos_le_prod_mgf
#check @A36W.PV.RouteQ.indicator_sdiff
#print axioms A36W.PV.RouteQ.indicator_sdiff
#check @A36W.PV.RouteQ.lam_Y_split
#print axioms A36W.PV.RouteQ.lam_Y_split
#check @A36W.PV.RouteQ.mgf_eq_neg
#print axioms A36W.PV.RouteQ.mgf_eq_neg
#check @A36W.PV.RouteQ.mgf_eq_pos
#print axioms A36W.PV.RouteQ.mgf_eq_pos
#check @A36W.PV.RouteQ.mgf_nonneg
#print axioms A36W.PV.RouteQ.mgf_nonneg
#check @A36W.PV.RouteQ.prod_inv_mul_prod
#print axioms A36W.PV.RouteQ.prod_inv_mul_prod
#check @A36W.PV.RouteQ.second_family_of_first
#print axioms A36W.PV.RouteQ.second_family_of_first
#check @A36W.PV.RouteQ.sliceMarg_inv_compl
#print axioms A36W.PV.RouteQ.sliceMarg_inv_compl
#check @A36W.PV.RouteQ.sliceNCD_down_printed
#print axioms A36W.PV.RouteQ.sliceNCD_down_printed
#check @A36W.PV.RouteQ.sliceProb_inv_compl
#print axioms A36W.PV.RouteQ.sliceProb_inv_compl
#check @A36W.PV.RouteQ.slice_mgf_le_printed_chain
#print axioms A36W.PV.RouteQ.slice_mgf_le_printed_chain
#check @A36W.PV.RouteQ.slice_subGaussian_printed
#print axioms A36W.PV.RouteQ.slice_subGaussian_printed
#check @A36W.PV.RouteQ.slice_tail_printed
#print axioms A36W.PV.RouteQ.slice_tail_printed
#check @A36W.PV.RouteQ.sqrt_exp_eq
#print axioms A36W.PV.RouteQ.sqrt_exp_eq
#check @A36W.PV.RouteQ.sum_mul_le_sqrt_mul_sqrt_weighted
#print axioms A36W.PV.RouteQ.sum_mul_le_sqrt_mul_sqrt_weighted
#check @A36W.PV.RouteQ.unit1_instance
#print axioms A36W.PV.RouteQ.unit1_instance
#check @A36W.PV.RouteQ.unit1_law_instance
#print axioms A36W.PV.RouteQ.unit1_law_instance
#check @A36W.PV.RouteQ.unit1_marg_instance
#print axioms A36W.PV.RouteQ.unit1_marg_instance
#check @A36W.PV.RouteQ.unit1_reduction_instance
#print axioms A36W.PV.RouteQ.unit1_reduction_instance
#check @A36W.PV.RouteQ.unit2_instance
#print axioms A36W.PV.RouteQ.unit2_instance
#check @A36W.PV.RouteQ.unit2_split_nonempty
#print axioms A36W.PV.RouteQ.unit2_split_nonempty
#check @A36W.PV.RouteQ.unit2_tail_instance
#print axioms A36W.PV.RouteQ.unit2_tail_instance
#check @A36W.PV.RouteQ.wNV
#print axioms A36W.PV.RouteQ.wNV
#check @A36W.PV.RouteQ.wNV_pos
#print axioms A36W.PV.RouteQ.wNV_pos


==> anc/formal_companion/lean/exports/A36W_PV_TGRedExtras_Exports.lean <==
/- Export of the 13 non-internal declarations of the module A36W.PV.TGRedExtras (App K: the classes at r = 0, the frontier values at r = n, and KL ≤ H(π) by convexity) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W.PV.TGRedExtras

#check @A36W.PV.NA_zero_empty
#print axioms A36W.PV.NA_zero_empty
#check @A36W.PV.classes_r0_empty
#print axioms A36W.PV.classes_r0_empty
#check @A36W.PV.frontier_values_at_n
#print axioms A36W.PV.frontier_values_at_n
#check @A36W.PV.KLx_tree_eq_pathH
#print axioms A36W.PV.KLx_tree_eq_pathH
#check @A36W.PV.tangent_term
#print axioms A36W.PV.tangent_term
#check @A36W.PV.KLx_le_pathH_avg_of_exact
#print axioms A36W.PV.KLx_le_pathH_avg_of_exact
#check @A36W.PV.KLx_le_H
#print axioms A36W.PV.KLx_le_H
#check @A36W.PV.classes_r0_instance
#print axioms A36W.PV.classes_r0_instance
#check @A36W.PV.frontier_values_at_n_instance
#print axioms A36W.PV.frontier_values_at_n_instance
#check @A36W.PV.KLx_le_H_instance
#print axioms A36W.PV.KLx_le_H_instance
#check @A36W.PV.fixtureMix
#print axioms A36W.PV.fixtureMix
#check @A36W.PV.fixtureMix_lengths
#print axioms A36W.PV.fixtureMix_lengths
#check @A36W.PV.KLx_le_H_instance_rand
#print axioms A36W.PV.KLx_le_H_instance_rand


==> anc/formal_companion/lean/exports/A36W_RFAttain_Exports.lean <==
/- Export of `A36W/RFAttain.lean` (Appendix L, Section 10, without a homogeneous group): the 14 non-internal constants
of the module (14 report the standard three axioms), in the order of a metaprogram that lists them, each with `#check`
(full printing) and `#print axioms`.  The metaprogram, and its audit of every `A36W` constant, are not included here.
Not a library module. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.TGCert
import A36W.RFFair
import A36W.RFLadder
import A36W.SliceNCDSupport
import A36W.RFNormPrinted2
import A36W.RFCut2Defs
import A36W.RFCut2Reindex
import A36W.RFExact
import A36W.RFAnalytic
import A36W.RFGamma
import A36W.RFAnalyticPS
import A36W.RFAnalyticPSUniq
import A36W.RFBulkCore
import A36W.RFCut2Hyps
import A36W.RFBulk
import A36W.RFCut2Real
import A36W.RFCancel
import A36W.RFCancel2
import A36W.RFTools
import A36W.RFSubset
import A36W.CountBridge
import A36W.WSharp
import A36W.WClassFacts
import A36W.WSec5
import A36W.WNoRelabel
import A36W.RFGood
import A36W.RFFinal
import A36W.RFOneStep
import A36W.RFTypical
import A36W.RFConstants
import A36W.RFRecursion
import A36W.RFQtBridge
import A36W.RFSurvival
import A36W.RFTheoremAIface
import A36W.RFPrintedExtras
import A36W.RFRatio
import A36W.RFSigned
import A36W.RFTheoremA
import A36W.RFT1Alt
import A36W.TGCert2
import A36W.RFAttain

set_option format.width 120
set_option pp.maxSteps 10000000
set_option pp.proofs true
set_option pp.deepTerms true

#check @A36W.RFAttain.rf_sharp_mean_two_sided_ad
#print axioms A36W.RFAttain.rf_sharp_mean_two_sided_ad
#check @A36W.RFAttain.rf_sharp_mean_two_sided
#print axioms A36W.RFAttain.rf_sharp_mean_two_sided
#check @A36W.RFAttain.rf_least_adaptive_hardcap_instance
#print axioms A36W.RFAttain.rf_least_adaptive_hardcap_instance
#check @A36W.RFAttain.instances_no_group
#print axioms A36W.RFAttain.instances_no_group
#check @A36W.RFAttain.rf_sharp_mean_upper
#print axioms A36W.RFAttain.rf_sharp_mean_upper
#check @A36W.RFAttain.rf_least_adaptive_hardcap
#print axioms A36W.RFAttain.rf_least_adaptive_hardcap
#check @A36W.RFAttain.rf_policy_floor
#print axioms A36W.RFAttain.rf_policy_floor
#check @A36W.RFAttain.rf_muP_bridge
#print axioms A36W.RFAttain.rf_muP_bridge
#check @A36W.RFAttain.rf_sharp_mean_two_sided_instance
#print axioms A36W.RFAttain.rf_sharp_mean_two_sided_instance
#check @A36W.RFAttain.rf_RwF_two_sided
#print axioms A36W.RFAttain.rf_RwF_two_sided
#check @A36W.RFAttain.rf_least_adaptive_hardcap_all
#print axioms A36W.RFAttain.rf_least_adaptive_hardcap_all
#check @A36W.RFAttain.rf_sharp_mean_two_sided_ad_instance
#print axioms A36W.RFAttain.rf_sharp_mean_two_sided_ad_instance
#check @A36W.RFAttain.rf_RwF_upper
#print axioms A36W.RFAttain.rf_RwF_upper
#check @A36W.RFAttain.rf_RwF_asymptotic
#print axioms A36W.RFAttain.rf_RwF_asymptotic


==> anc/formal_companion/lean/exports/A36W_RFConstruction_Exports.lean <==
/- Export of `A36W.RFDefs` and `A36W.RFConstruction` (RF Theorem A items 1-2 and the §4.1 size facts; namespace A36W.RFCandidate; Part 1 of an export and audit probe, imported with all A36W modules; not part of any library): every declaration with its axioms;
Part 2 (not included here) is an audit metaprogram over the A36W modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction

set_option format.width 120

/-! ## Part 1: every declaration of RFConstruction (and RFDefs) -/

#check @A36W.RFCandidate.msz
#print axioms A36W.RFCandidate.msz
#check @A36W.RFCandidate.msz_zero
#print axioms A36W.RFCandidate.msz_zero
#check @A36W.RFCandidate.msz_succ
#print axioms A36W.RFCandidate.msz_succ
#check @A36W.RFCandidate.sqrt_two_pow_sq
#print axioms A36W.RFCandidate.sqrt_two_pow_sq
#check @A36W.RFCandidate.msz_sq_ge
#print axioms A36W.RFCandidate.msz_sq_ge
#check @A36W.RFCandidate.msz_pos
#print axioms A36W.RFCandidate.msz_pos
#check @A36W.RFCandidate.msz_ge_four_a_sqrt
#print axioms A36W.RFCandidate.msz_ge_four_a_sqrt
#check @A36W.RFCandidate.msz_ratio_ge
#print axioms A36W.RFCandidate.msz_ratio_ge
#check @A36W.RFCandidate.msz_succ_ge
#print axioms A36W.RFCandidate.msz_succ_ge
#check @A36W.RFCandidate.msz_succ_lt_two_mul
#print axioms A36W.RFCandidate.msz_succ_lt_two_mul
#check @A36W.RFCandidate.msz_mono
#print axioms A36W.RFCandidate.msz_mono
#check @A36W.RFCandidate.four_pow_le_msz
#print axioms A36W.RFCandidate.four_pow_le_msz
#check @A36W.RFCandidate.logb_msz_ge
#print axioms A36W.RFCandidate.logb_msz_ge
#check @A36W.RFCandidate.exists_lt_four_msz
#print axioms A36W.RFCandidate.exists_lt_four_msz
#check @A36W.RFCandidate.Rof
#print axioms A36W.RFCandidate.Rof
#check @A36W.RFCandidate.Rof_eq_find
#print axioms A36W.RFCandidate.Rof_eq_find
#check @A36W.RFCandidate.Rof_small
#print axioms A36W.RFCandidate.Rof_small
#check @A36W.RFCandidate.Rof_spec
#print axioms A36W.RFCandidate.Rof_spec
#check @A36W.RFCandidate.Rof_isMax
#print axioms A36W.RFCandidate.Rof_isMax
#check @A36W.RFCandidate.Msz
#print axioms A36W.RFCandidate.Msz
#check @A36W.RFCandidate.Msz_zero
#print axioms A36W.RFCandidate.Msz_zero
#check @A36W.RFCandidate.Msz_of_ne
#print axioms A36W.RFCandidate.Msz_of_ne
#check @A36W.RFCandidate.frac
#print axioms A36W.RFCandidate.frac
#check @A36W.RFCandidate.frac_nonneg
#print axioms A36W.RFCandidate.frac_nonneg
#check @A36W.RFCandidate.frac_zero_eq
#print axioms A36W.RFCandidate.frac_zero_eq
#check @A36W.RFCandidate.frac_eq_of_ne
#print axioms A36W.RFCandidate.frac_eq_of_ne
#check @A36W.RFCandidate.frac_le_quarter
#print axioms A36W.RFCandidate.frac_le_quarter
#check @A36W.RFCandidate.frac_pos
#print axioms A36W.RFCandidate.frac_pos
#check @A36W.RFCandidate.frac_mem
#print axioms A36W.RFCandidate.frac_mem
#check @A36W.RFCandidate.Rof_le_log
#print axioms A36W.RFCandidate.Rof_le_log
#check @A36W.RFCandidate.L_core
#print axioms A36W.RFCandidate.L_core
#check @A36W.RFCandidate.L_bound
#print axioms A36W.RFCandidate.L_bound
#check @A36W.RFCandidate.labelList
#print axioms A36W.RFCandidate.labelList
#check @A36W.RFCandidate.singletonsOf
#print axioms A36W.RFCandidate.singletonsOf
#check @A36W.RFCandidate.terminal
#print axioms A36W.RFCandidate.terminal
#check @A36W.RFCandidate.sieve
#print axioms A36W.RFCandidate.sieve
#check @A36W.RFCandidate.sieve_nil
#print axioms A36W.RFCandidate.sieve_nil
#check @A36W.RFCandidate.sieve_cons
#print axioms A36W.RFCandidate.sieve_cons
#check @A36W.RFCandidate.Coins
#print axioms A36W.RFCandidate.Coins
#check @A36W.RFCandidate.rfSched
#print axioms A36W.RFCandidate.rfSched
#check @A36W.RFCandidate.coinP
#print axioms A36W.RFCandidate.coinP
#check @A36W.RFCandidate.labelList_nodup
#print axioms A36W.RFCandidate.labelList_nodup
#check @A36W.RFCandidate.labelList_toFinset
#print axioms A36W.RFCandidate.labelList_toFinset
#check @A36W.RFCandidate.labelList_sorted
#print axioms A36W.RFCandidate.labelList_sorted
#check @A36W.RFCandidate.labelList_length
#print axioms A36W.RFCandidate.labelList_length
#check @A36W.RFCandidate.isSchedule_map_singleton
#print axioms A36W.RFCandidate.isSchedule_map_singleton
#check @A36W.RFCandidate.isSchedule_singletonsOf
#print axioms A36W.RFCandidate.isSchedule_singletonsOf
#check @A36W.RFCandidate.isSchedule_terminal
#print axioms A36W.RFCandidate.isSchedule_terminal
#check @A36W.RFCandidate.isSchedule_sieve
#print axioms A36W.RFCandidate.isSchedule_sieve
#check @A36W.RFCandidate.isSchedule_rfSched
#print axioms A36W.RFCandidate.isSchedule_rfSched
#check @A36W.RFCandidate.blocks_nonempty_of_isSchedule
#print axioms A36W.RFCandidate.blocks_nonempty_of_isSchedule
#check @A36W.RFCandidate.rfSched_blocks_nonempty
#print axioms A36W.RFCandidate.rfSched_blocks_nonempty
#check @A36W.RFCandidate.capRF
#print axioms A36W.RFCandidate.capRF
#check @A36W.RFCandidate.length_singletonsOf
#print axioms A36W.RFCandidate.length_singletonsOf
#check @A36W.RFCandidate.length_terminal_le
#print axioms A36W.RFCandidate.length_terminal_le
#check @A36W.RFCandidate.length_sieve_le
#print axioms A36W.RFCandidate.length_sieve_le
#check @A36W.RFCandidate.length_rfSched_le
#print axioms A36W.RFCandidate.length_rfSched_le
#check @A36W.RFCandidate.capRF_small
#print axioms A36W.RFCandidate.capRF_small
#check @A36W.RFCandidate.capRF_le_log
#print axioms A36W.RFCandidate.capRF_le_log
#check @A36W.RFCandidate.coinP_nonneg
#print axioms A36W.RFCandidate.coinP_nonneg
#check @A36W.RFCandidate.coinP_sum
#print axioms A36W.RFCandidate.coinP_sum
#check @A36W.RFCandidate.coinP_pos
#print axioms A36W.RFCandidate.coinP_pos
#check @A36W.RFCandidate.rfMix
#print axioms A36W.RFCandidate.rfMix
#check @A36W.RFCandidate.rfMix_spec
#print axioms A36W.RFCandidate.rfMix_spec
#check @A36W.RFCandidate.rfMix_caps
#print axioms A36W.RFCandidate.rfMix_caps
#check @A36W.RFCandidate.rfMix_caps_log
#print axioms A36W.RFCandidate.rfMix_caps_log
#check @A36W.RFCandidate.rfMix_mixCost_le
#print axioms A36W.RFCandidate.rfMix_mixCost_le
#check @A36W.RFCandidate.rfMix_execMean
#print axioms A36W.RFCandidate.rfMix_execMean
#check @A36W.RFCandidate.rf_theoremA_ops
#print axioms A36W.RFCandidate.rf_theoremA_ops
#check @A36W.RFCandidate.Example.msz_one_zero
#print axioms A36W.RFCandidate.Example.msz_one_zero
#check @A36W.RFCandidate.Example.msz_one_one
#print axioms A36W.RFCandidate.Example.msz_one_one
#check @A36W.RFCandidate.Example.Rof_one_twenty
#print axioms A36W.RFCandidate.Example.Rof_one_twenty
#check @A36W.RFCandidate.Example.capRF_one_twenty
#print axioms A36W.RFCandidate.Example.capRF_one_twenty
#check @A36W.RFCandidate.Example.frac_one_twenty
#print axioms A36W.RFCandidate.Example.frac_one_twenty
#check @A36W.RFCandidate.Example.coin_law_prob
#print axioms A36W.RFCandidate.Example.coin_law_prob
#check @A36W.RFCandidate.Example.c₀
#print axioms A36W.RFCandidate.Example.c₀
#check @A36W.RFCandidate.Example.ζ₀
#print axioms A36W.RFCandidate.Example.ζ₀
#check @A36W.RFCandidate.Example.cap_realized
#print axioms A36W.RFCandidate.Example.cap_realized
#check @A36W.RF.pbMean
#print axioms A36W.RF.pbMean
#check @A36W.RF.pbVar
#print axioms A36W.RF.pbVar
#check @A36W.RF.pbSd
#print axioms A36W.RF.pbSd
#check @A36W.RF.pbGam3
#print axioms A36W.RF.pbGam3
#check @A36W.RF.phiN
#print axioms A36W.RF.phiN
#check @A36W.RF.edgeworth
#print axioms A36W.RF.edgeworth
#check @A36W.RF.pbAtom
#print axioms A36W.RF.pbAtom
#check @A36W.RF.T3Stmt
#print axioms A36W.RF.T3Stmt



==> anc/formal_companion/lean/exports/A36W_RFCutIII_Exports.lean <==
/- Export of the 225 declarations of the new modules, each with `#check` and `#print axioms`: the 224 non-internal ones that a metaprogram over their constants lists (the metaprogram itself is not included here) and, after them, `A36W.RF.Cut3.eq_4_14`, which that metaprogram's name filter skips. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.TGCert
import A36W.RFFair
import A36W.RFLadder
import A36W.SliceNCDSupport
import A36W.RFNormPrinted2
import A36W.RFCut2Defs
import A36W.RFCut2Reindex
import A36W.RFExact
import A36W.RFAnalytic
import A36W.RFGamma
import A36W.RFAnalyticPS
import A36W.RFAnalyticPSUniq
import A36W.RFBulkCore
import A36W.RFCut2Hyps
import A36W.RFBulk
import A36W.RFCut2Real
import A36W.RFCancel
import A36W.RFCancel2
import A36W.RFTools
import A36W.RFSubset
import A36W.CountBridge
import A36W.WSharp
import A36W.WClassFacts
import A36W.WSec5
import A36W.WNoRelabel
import A36W.RFGood
import A36W.RFFinal

#check @A36W.RF.Cut3.Qt_zero_nil
#print axioms A36W.RF.Cut3.Qt_zero_nil
#check @A36W.RF.Cut3.sum_Qt
#print axioms A36W.RF.Cut3.sum_Qt
#check @A36W.RF.Cut3.wT_supp
#print axioms A36W.RF.Cut3.wT_supp
#check @A36W.RF.Cut3.coin_marginal
#print axioms A36W.RF.Cut3.coin_marginal
#check @A36W.RF.Cut3.sum_resT
#print axioms A36W.RF.Cut3.sum_resT
#check @A36W.RF.Cut3.sum_powerset_map'
#print axioms A36W.RF.Cut3.sum_powerset_map'
#check @A36W.RF.Cut3.good_pos
#print axioms A36W.RF.Cut3.good_pos
#check @A36W.RF.Cut3.good_density
#print axioms A36W.RF.Cut3.good_density
#check @A36W.RF.Cut3.sum_sufP
#print axioms A36W.RF.Cut3.sum_sufP
#check @A36W.RF.Cut3.last_level_small
#print axioms A36W.RF.Cut3.last_level_small
#check @A36W.RF.Cut3.GoodHist
#print axioms A36W.RF.Cut3.GoodHist
#check @A36W.RF.Cut3.three_rpow_le
#print axioms A36W.RF.Cut3.three_rpow_le
#check @A36W.RF.Cut3.indic_nonneg
#print axioms A36W.RF.Cut3.indic_nonneg
#check @A36W.RF.Cut3.sum_reflect_le
#print axioms A36W.RF.Cut3.sum_reflect_le
#check @A36W.RF.Cut3.eq_4_14_nonvacuous
#print axioms A36W.RF.Cut3.eq_4_14_nonvacuous
#check @A36W.RF.Cut3.DeltaT_nonneg
#print axioms A36W.RF.Cut3.DeltaT_nonneg
#check @A36W.RF.Cut3.Qt_last
#print axioms A36W.RF.Cut3.Qt_last
#check @A36W.RF.Cut3.infeasible_not_good
#print axioms A36W.RF.Cut3.infeasible_not_good
#check @A36W.RF.Cut3.prod_ite_mem_eq_batchWeight'
#print axioms A36W.RF.Cut3.prod_ite_mem_eq_batchWeight'
#check @A36W.RF.Cut3.sum_DeltaT_le
#print axioms A36W.RF.Cut3.sum_DeltaT_le
#check @A36W.RF.Cut3.sufSched
#print axioms A36W.RF.Cut3.sufSched
#check @A36W.RF.Cut3.Kt_finite
#print axioms A36W.RF.Cut3.Kt_finite
#check @A36W.RF.Cut3.msz_rpow_le
#print axioms A36W.RF.Cut3.msz_rpow_le
#check @A36W.RF.Cut3.kappaT
#print axioms A36W.RF.Cut3.kappaT
#check @A36W.RF.Cut3.legal_of_agrees
#print axioms A36W.RF.Cut3.legal_of_agrees
#check @A36W.RF.Cut3.two_rpow_neg_quarter_lt
#print axioms A36W.RF.Cut3.two_rpow_neg_quarter_lt
#check @A36W.RF.Cut3.Msz_last
#print axioms A36W.RF.Cut3.Msz_last
#check @A36W.RF.Cut3.le_prefMass
#print axioms A36W.RF.Cut3.le_prefMass
#check @A36W.RF.Cut3.klD_res_le
#print axioms A36W.RF.Cut3.klD_res_le
#check @A36W.RF.Cut3.schedLawE_congr_hist
#print axioms A36W.RF.Cut3.schedLawE_congr_hist
#check @A36W.RF.Cut3.Kt_eq_zero_of_isEmpty
#print axioms A36W.RF.Cut3.Kt_eq_zero_of_isEmpty
#check @A36W.RF.Cut3.sum_powerset_reindex
#print axioms A36W.RF.Cut3.sum_powerset_reindex
#check @A36W.RF.Cut3.resT_le_one
#print axioms A36W.RF.Cut3.resT_le_one
#check @A36W.RF.Cut3.coinSum_succ
#print axioms A36W.RF.Cut3.coinSum_succ
#check @A36W.RF.Cut3.firstBlock_reindex
#print axioms A36W.RF.Cut3.firstBlock_reindex
#check @A36W.RF.Cut3.eq_4_14_hist
#print axioms A36W.RF.Cut3.eq_4_14_hist
#check @A36W.RF.Cut3.good_legal
#print axioms A36W.RF.Cut3.good_legal
#check @A36W.RF.Cut3.klD_le_Kt
#print axioms A36W.RF.Cut3.klD_le_Kt
#check @A36W.RF.Cut3.child_fail
#print axioms A36W.RF.Cut3.child_fail
#check @A36W.RF.Cut3.GoodState
#print axioms A36W.RF.Cut3.GoodState
#check @A36W.RF.Cut3.Qt_decomp
#print axioms A36W.RF.Cut3.Qt_decomp
#check @A36W.RF.Cut3.deltaT
#print axioms A36W.RF.Cut3.deltaT
#check @A36W.RF.Cut3.Qt_decomp_point
#print axioms A36W.RF.Cut3.Qt_decomp_point
#check @A36W.RF.Cut3.Kt
#print axioms A36W.RF.Cut3.Kt
#check @A36W.RF.Cut3.DeltaT
#print axioms A36W.RF.Cut3.DeltaT
#check @A36W.RF.Cut3.schedLawE_atom_ge
#print axioms A36W.RF.Cut3.schedLawE_atom_ge
#check @A36W.RF.Cut3.coinSum_eq
#print axioms A36W.RF.Cut3.coinSum_eq
#check @A36W.RF.Cut3.bit_match_det
#print axioms A36W.RF.Cut3.bit_match_det
#check @A36W.RF.Cut3.DeltaT_eq
#print axioms A36W.RF.Cut3.DeltaT_eq
#check @A36W.RF.Cut3.klD_res_nonneg
#print axioms A36W.RF.Cut3.klD_res_nonneg
#check @A36W.RF.Cut3.terminal_last
#print axioms A36W.RF.Cut3.terminal_last
#check @A36W.RF.Cut3.root_goodHist
#print axioms A36W.RF.Cut3.root_goodHist
#check @A36W.RF.Cut3.good_child_interior
#print axioms A36W.RF.Cut3.good_child_interior
#check @A36W.RF.Cut3.Qt
#print axioms A36W.RF.Cut3.Qt
#check @A36W.RF.Cut3.deltaT_le_quarter
#print axioms A36W.RF.Cut3.deltaT_le_quarter
#check @A36W.RF.Cut3.four_rpow_neg_third_le
#print axioms A36W.RF.Cut3.four_rpow_neg_third_le
#check @A36W.RF.Cut3.sdiff_map_reindex
#print axioms A36W.RF.Cut3.sdiff_map_reindex
#check @A36W.RF.Cut3.resT_nonneg
#print axioms A36W.RF.Cut3.resT_nonneg
#check @A36W.RF.Cut3.sufP
#print axioms A36W.RF.Cut3.sufP
#check @A36W.RF.Cut3.Qt_pos_of_resT_pos
#print axioms A36W.RF.Cut3.Qt_pos_of_resT_pos
#check @A36W.RF.Cut3.sufP_nonneg
#print axioms A36W.RF.Cut3.sufP_nonneg
#check @A36W.RF.Cut3.prod_ite_mem_eq_batchWeight
#print axioms A36W.RF.Cut3.prod_ite_mem_eq_batchWeight
#check @A36W.RF.Cut3.SufCoins
#print axioms A36W.RF.Cut3.SufCoins
#check @A36W.RF.Cut3.log_resT_div_Qt_le
#print axioms A36W.RF.Cut3.log_resT_div_Qt_le
#check @A36W.RF.Cut3.good_prefMass_pos
#print axioms A36W.RF.Cut3.good_prefMass_pos
#check @A36W.RF.Cut3.pathW_atom_ge
#print axioms A36W.RF.Cut3.pathW_atom_ge
#check @A36W.RF.Cut3.Qt_decomp_reindex
#print axioms A36W.RF.Cut3.Qt_decomp_reindex
#check @A36W.RF.Cut3.root_good
#print axioms A36W.RF.Cut3.root_good
#check @A36W.RF.Cut3.klD_self
#print axioms A36W.RF.Cut3.klD_self
#check @A36W.RF.Cut3.resT
#print axioms A36W.RF.Cut3.resT
#check @A36W.RF.Cut3.geom_sum_le_inv
#print axioms A36W.RF.Cut3.geom_sum_le_inv
#check @A36W.RF.Cut3.bit_match_ge
#print axioms A36W.RF.Cut3.bit_match_ge
#check @A36W.RF.Cut3.Kt_last
#print axioms A36W.RF.Cut3.Kt_last
#check @A36W.RF.Cut3.retained_size_tail
#print axioms A36W.RF.Cut3.retained_size_tail
#check @A36W.RF.Cut3.eq_4_14_printed
#print axioms A36W.RF.Cut3.eq_4_14_printed
#check @A36W.RF.Cut3.instDecidableGoodState
#print axioms A36W.RF.Cut3.instDecidableGoodState
#check @A36W.RF.Cut3.schedLawE_singletons_resT
#print axioms A36W.RF.Cut3.schedLawE_singletons_resT
#check @A36W.RF.Cut3.isSchedule_sufSched
#print axioms A36W.RF.Cut3.isSchedule_sufSched
#check @A36W.RF.Cut3.Qt_nonneg
#print axioms A36W.RF.Cut3.Qt_nonneg
#check @A36W.RF.Cut3.kappaT_gt
#print axioms A36W.RF.Cut3.kappaT_gt
#check @A36W.RF.Cut3.deltaT_le
#print axioms A36W.RF.Cut3.deltaT_le
#check @A36W.RF.Cut3.scale_compare
#print axioms A36W.RF.Cut3.scale_compare
#check @A36W.RF.Cut3.quota_eq_card
#print axioms A36W.RF.Cut3.quota_eq_card
#check @A36W.RF.Cut3.schedLawE_sieve_cons
#print axioms A36W.RF.Cut3.schedLawE_sieve_cons
#check @A36W.RF.Cut3.Qt_atom_ge
#print axioms A36W.RF.Cut3.Qt_atom_ge
#check @A36W.RF.Final.thmA3_iff_norm
#print axioms A36W.RF.Final.thmA3_iff_norm
#check @A36W.RF.Final.An_pow_four_le
#print axioms A36W.RF.Final.An_pow_four_le
#check @A36W.RF.Final.An
#print axioms A36W.RF.Final.An
#check @A36W.RF.Final.item3_apply
#print axioms A36W.RF.Final.item3_apply
#check @A36W.RF.Final.hitE
#print axioms A36W.RF.Final.hitE
#check @A36W.RF.Final.muP_hardcap_explicit
#print axioms A36W.RF.Final.muP_hardcap_explicit
#check @A36W.RF.Final.mixCost_muP
#print axioms A36W.RF.Final.mixCost_muP
#check @A36W.RF.Final.Instance.«ζ₁»
#print axioms A36W.RF.Final.Instance.«ζ₁»
#check @A36W.RF.Final.mean_U_close
#print axioms A36W.RF.Final.mean_U_close
#check @A36W.RF.Final.mixCost_oneBlockMix
#print axioms A36W.RF.Final.mixCost_oneBlockMix
#check @A36W.RF.Final.length_ite_singleton
#print axioms A36W.RF.Final.length_ite_singleton
#check @A36W.RF.Final.logb_log_two_le
#print axioms A36W.RF.Final.logb_log_two_le
#check @A36W.RF.Final.rf_corA''
#print axioms A36W.RF.Final.rf_corA''
#check @A36W.RF.Final.length_sieve_ofFn
#print axioms A36W.RF.Final.length_sieve_ofFn
#check @A36W.RF.Final.KLx_condSupp
#print axioms A36W.RF.Final.KLx_condSupp
#check @A36W.RF.Final.sum_emptyProb_le
#print axioms A36W.RF.Final.sum_emptyProb_le
#check @A36W.RF.Final.rf_corA''_uncond
#print axioms A36W.RF.Final.rf_corA''_uncond
#check @A36W.RF.Final.emptyProb_le
#print axioms A36W.RF.Final.emptyProb_le
#check @A36W.RF.Final.instDecidablePredForallFinBoolHitE
#print axioms A36W.RF.Final.instDecidablePredForallFinBoolHitE
#check @A36W.RF.Final.emptyProb_eq_one_sub
#print axioms A36W.RF.Final.emptyProb_eq_one_sub
#check @A36W.RF.Final.emptyProb_eq_pow
#print axioms A36W.RF.Final.emptyProb_eq_pow
#check @A36W.RF.Final.rf_not_common_length
#print axioms A36W.RF.Final.rf_not_common_length
#check @A36W.RF.Final.muP
#print axioms A36W.RF.Final.muP
#check @A36W.RF.Final.ThmA3norm
#print axioms A36W.RF.Final.ThmA3norm
#check @A36W.RF.Final.survF
#print axioms A36W.RF.Final.survF
#check @A36W.RF.Final.wslice_scale
#print axioms A36W.RF.Final.wslice_scale
#check @A36W.RF.Final.qSlice_eq_massSupp
#print axioms A36W.RF.Final.qSlice_eq_massSupp
#check @A36W.RF.Final.Instance.mem_parts
#print axioms A36W.RF.Final.Instance.mem_parts
#check @A36W.RF.Final.schedLawE_singletonsOf_univ
#print axioms A36W.RF.Final.schedLawE_singletonsOf_univ
#check @A36W.RF.Final.mixCost_rfMix_bounds
#print axioms A36W.RF.Final.mixCost_rfMix_bounds
#check @A36W.RF.Final.div_split_sqrt
#print axioms A36W.RF.Final.div_split_sqrt
#check @A36W.RF.Final.mixCost_rfMix_eq
#print axioms A36W.RF.Final.mixCost_rfMix_eq
#check @A36W.RF.Final.memProb_blkF
#print axioms A36W.RF.Final.memProb_blkF
#check @A36W.RF.Final.condSupp
#print axioms A36W.RF.Final.condSupp
#check @A36W.RF.Final.condSupp_subprob
#print axioms A36W.RF.Final.condSupp_subprob
#check @A36W.RF.Final.Zin_scale
#print axioms A36W.RF.Final.Zin_scale
#check @A36W.RF.Final.tendsto_loglog
#print axioms A36W.RF.Final.tendsto_loglog
#check @A36W.RF.Final.survF_zero
#print axioms A36W.RF.Final.survF_zero
#check @A36W.RF.Final.tendsto_mean_U_ratio
#print axioms A36W.RF.Final.tendsto_mean_U_ratio
#check @A36W.RF.Final.muP_F_le
#print axioms A36W.RF.Final.muP_F_le
#check @A36W.RF.Final.withTop_add_coe_le
#print axioms A36W.RF.Final.withTop_add_coe_le
#check @A36W.RF.Final.tendsto_An_sq_div
#print axioms A36W.RF.Final.tendsto_An_sq_div
#check @A36W.RF.Final.muP_hardcap_lower
#print axioms A36W.RF.Final.muP_hardcap_lower
#check @A36W.RF.Final.sum_colP_hit
#print axioms A36W.RF.Final.sum_colP_hit
#check @A36W.RF.Final.one_le_An
#print axioms A36W.RF.Final.one_le_An
#check @A36W.RF.Final.rf_shape_433_thmA3
#print axioms A36W.RF.Final.rf_shape_433_thmA3
#check @A36W.RF.Final.shape_mix
#print axioms A36W.RF.Final.shape_mix
#check @A36W.RF.Final.rf_all_at
#print axioms A36W.RF.Final.rf_all_at
#check @A36W.RF.Final.colP
#print axioms A36W.RF.Final.colP
#check @A36W.RF.Final.sum_colP
#print axioms A36W.RF.Final.sum_colP
#check @A36W.RF.Final.tendsto_An
#print axioms A36W.RF.Final.tendsto_An
#check @A36W.RF.Final.Item3
#print axioms A36W.RF.Final.Item3
#check @A36W.RF.Final.Aeps
#print axioms A36W.RF.Final.Aeps
#check @A36W.RF.Final.qSlice
#print axioms A36W.RF.Final.qSlice
#check @A36W.RF.Final.muP_mix
#print axioms A36W.RF.Final.muP_mix
#check @A36W.RF.Final.tendsto_cost_bound
#print axioms A36W.RF.Final.tendsto_cost_bound
#check @A36W.RF.Final.mem_rfMix_parts
#print axioms A36W.RF.Final.mem_rfMix_parts
#check @A36W.RF.Final.rf_mean_437
#print axioms A36W.RF.Final.rf_mean_437
#check @A36W.RF.Final.rfSched_small
#print axioms A36W.RF.Final.rfSched_small
#check @A36W.RF.Final.muP_parts_length
#print axioms A36W.RF.Final.muP_parts_length
#check @A36W.RF.Final.sum_supp_p
#print axioms A36W.RF.Final.sum_supp_p
#check @A36W.RF.Final.Instance.«length_ζ₁»
#print axioms A36W.RF.Final.Instance.«length_ζ₁»
#check @A36W.RF.Final.An_sq_le
#print axioms A36W.RF.Final.An_sq_le
#check @A36W.RF.Final.rf_small_exact
#print axioms A36W.RF.Final.rf_small_exact
#check @A36W.RF.Final.wU_pos
#print axioms A36W.RF.Final.wU_pos
#check @A36W.RF.Final.neg_log_alphan_add
#print axioms A36W.RF.Final.neg_log_alphan_add
#check @A36W.RF.Final.Msz_pos
#print axioms A36W.RF.Final.Msz_pos
#check @A36W.RF.Final.four_Msz_succ_le
#print axioms A36W.RF.Final.four_Msz_succ_le
#check @A36W.RF.Final.exists_len_ge_mean
#print axioms A36W.RF.Final.exists_len_ge_mean
#check @A36W.RF.Final.weightedTarget_scale
#print axioms A36W.RF.Final.weightedTarget_scale
#check @A36W.RF.Final.tendsto_alphan
#print axioms A36W.RF.Final.tendsto_alphan
#check @A36W.RF.Final.mean_U_isLittleO
#print axioms A36W.RF.Final.mean_U_isLittleO
#check @A36W.RF.Final.emptyProb_eq
#print axioms A36W.RF.Final.emptyProb_eq
#check @A36W.RF.Final.exp_neg_one_le_half
#print axioms A36W.RF.Final.exp_neg_one_le_half
#check @A36W.RF.Final.rf_all
#print axioms A36W.RF.Final.rf_all
#check @A36W.RF.Final.emptyProb
#print axioms A36W.RF.Final.emptyProb
#check @A36W.RF.Final.ThmA3
#print axioms A36W.RF.Final.ThmA3
#check @A36W.RF.Final.eventually_epsn_lt
#print axioms A36W.RF.Final.eventually_epsn_lt
#check @A36W.RF.Final.supp_weightedTarget
#print axioms A36W.RF.Final.supp_weightedTarget
#check @A36W.RF.Final.wU_le_one
#print axioms A36W.RF.Final.wU_le_one
#check @A36W.RFCandidate.rfMix.congr_simp
#print axioms A36W.RFCandidate.rfMix.congr_simp
#check @A36W.RF.Final.big_of_ge
#print axioms A36W.RF.Final.big_of_ge
#check @A36W.RF.Final.adm_two_le
#print axioms A36W.RF.Final.adm_two_le
#check @A36W.RF.Final.capRF_le_Kp
#print axioms A36W.RF.Final.capRF_le_Kp
#check @A36W.RF.Final.muP_hardcap
#print axioms A36W.RF.Final.muP_hardcap
#check @A36W.RF.Final.termMean
#print axioms A36W.RF.Final.termMean
#check @A36W.RF.Final.survF_succ
#print axioms A36W.RF.Final.survF_succ
#check @A36W.RF.Final.termMean_bounds
#print axioms A36W.RF.Final.termMean_bounds
#check @A36W.RF.Final.rf_mean_ingredients
#print axioms A36W.RF.Final.rf_mean_ingredients
#check @A36W.RF.Final.one_le_Aeps
#print axioms A36W.RF.Final.one_le_Aeps
#check @A36W.RF.Final.blkF
#print axioms A36W.RF.Final.blkF
#check @A36W.RF.Final.rf_small_n_branch
#print axioms A36W.RF.Final.rf_small_n_branch
#check @A36W.RF.Final.rpow_quarter_sq
#print axioms A36W.RF.Final.rpow_quarter_sq
#check @A36W.RF.Final.epsn
#print axioms A36W.RF.Final.epsn
#check @A36W.RF.Final.Rof_gt_log
#print axioms A36W.RF.Final.Rof_gt_log
#check @A36W.RF.Final.rpow_quarter_pow_four
#print axioms A36W.RF.Final.rpow_quarter_pow_four
#check @A36W.RF.Final.tendsto_epsn
#print axioms A36W.RF.Final.tendsto_epsn
#check @A36W.RF.Final.Kp_eq
#print axioms A36W.RF.Final.Kp_eq
#check @A36W.RF.Final.rf_shape
#print axioms A36W.RF.Final.rf_shape
#check @A36W.RF.Final.qCond_eq_condSupp
#print axioms A36W.RF.Final.qCond_eq_condSupp
#check @A36W.RF.Final.oneBlockMix
#print axioms A36W.RF.Final.oneBlockMix
#check @A36W.RF.Final.muP_cost_le
#print axioms A36W.RF.Final.muP_cost_le
#check @A36W.RF.Final.neg_one_le_logb_log
#print axioms A36W.RF.Final.neg_one_le_logb_log
#check @A36W.RF.Final.meanSize_blkF
#print axioms A36W.RF.Final.meanSize_blkF
#check @A36W.RF.Final.div_Aeps_le
#print axioms A36W.RF.Final.div_Aeps_le
#check @A36W.RF.Final.Kp
#print axioms A36W.RF.Final.Kp
#check @A36W.RF.Final.no_quota_at_one
#print axioms A36W.RF.Final.no_quota_at_one
#check @A36W.weightedTarget.congr_simp
#print axioms A36W.weightedTarget.congr_simp
#check @A36W.RF.Final.length_rfSched_eq
#print axioms A36W.RF.Final.length_rfSched_eq
#check @A36W.RF.Final.wU
#print axioms A36W.RF.Final.wU
#check @A36W.RF.Final.Msz_le_n
#print axioms A36W.RF.Final.Msz_le_n
#check @A36W.RF.Final.qCond
#print axioms A36W.RF.Final.qCond
#check @A36W.RF.Final.weightedOracle_scale
#print axioms A36W.RF.Final.weightedOracle_scale
#check @A36W.RF.Final.prod_frac_range
#print axioms A36W.RF.Final.prod_frac_range
#check @A36W.RF.Final.adm_quota
#print axioms A36W.RF.Final.adm_quota
#check @A36W.RF.Final.rf_shape_433
#print axioms A36W.RF.Final.rf_shape_433
#check @A36W.RF.Final.tendsto_mean_muP_ratio
#print axioms A36W.RF.Final.tendsto_mean_muP_ratio
#check @A36W.RF.Final.massSupp
#print axioms A36W.RF.Final.massSupp
#check @A36W.RF.Final.Aeps_sq_le
#print axioms A36W.RF.Final.Aeps_sq_le
#check @A36W.RF.Final.eventually_big
#print axioms A36W.RF.Final.eventually_big
#check @A36W.RF.Final.one_lt_log_three
#print axioms A36W.RF.Final.one_lt_log_three
#check @A36W.RF.Final.rf_corA'_uncond
#print axioms A36W.RF.Final.rf_corA'_uncond
#check @A36W.RF.Final.mem_blkF_univ
#print axioms A36W.RF.Final.mem_blkF_univ
#check @A36W.RF.Final.thmA3_iff
#print axioms A36W.RF.Final.thmA3_iff
#check @A36W.RF.Final.Instance.c₁
#print axioms A36W.RF.Final.Instance.c₁
#check @A36W.RF.Final.withTop_neg_le_of_nonneg_add
#print axioms A36W.RF.Final.withTop_neg_le_of_nonneg_add
#check @A36W.RF.Final.survival_le_F
#print axioms A36W.RF.Final.survival_le_F
#check @A36W.RF.Final.exp_bound_geom
#print axioms A36W.RF.Final.exp_bound_geom
#check @A36W.RF.Final.mixLawE_rfMix_small
#print axioms A36W.RF.Final.mixLawE_rfMix_small
#check @A36W.RF.Final.sliceMarg_scale
#print axioms A36W.RF.Final.sliceMarg_scale
#check @A36W.RF.Final.rf_corA'
#print axioms A36W.RF.Final.rf_corA'
#check @A36W.RF.Final.eventually_An_sq_le_sqrt
#print axioms A36W.RF.Final.eventually_An_sq_le_sqrt
#check @A36W.RF.Final.coinP_eq_prod_col
#print axioms A36W.RF.Final.coinP_eq_prod_col
#check @A36W.RF.Final.alphan
#print axioms A36W.RF.Final.alphan
#check @A36W.RF.Final.neg_one_lt_logb_log_two
#print axioms A36W.RF.Final.neg_one_lt_logb_log_two
#check @A36W.RF.Final.sliceSet
#print axioms A36W.RF.Final.sliceSet
#check @A36W.RF.Final.wU_eq
#print axioms A36W.RF.Final.wU_eq
#check @A36W.RF.Final.Z_scale
#print axioms A36W.RF.Final.Z_scale
#check @A36W.RF.Final.corA'_at
#print axioms A36W.RF.Final.corA'_at

-- The declaration `A36W.RF.Cut3.eq_4_14`, which the listing above skips (a name of the form `eq_<d>_<d>`), printed in full:
set_option format.width 120
set_option pp.maxSteps 10000000
set_option pp.proofs true
set_option pp.deepTerms true

#check @A36W.RF.Cut3.eq_4_14
#print axioms A36W.RF.Cut3.eq_4_14


==> anc/formal_companion/lean/exports/A36W_RFCutII_Exports.lean <==
/- Export of the 499 declarations of the new modules, each with `#check` and `#print axioms`: the 489 non-internal ones that a metaprogram over their constants lists (the metaprogram itself is not included here) and, after them, the 10 named `eq_3_<d>`, which that metaprogram's name filter skips. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.TGCert
import A36W.RFFair
import A36W.RFLadder
import A36W.SliceNCDSupport
import A36W.RFNormPrinted2
import A36W.RFCut2Defs
import A36W.RFCut2Reindex
import A36W.RFExact
import A36W.RFAnalytic
import A36W.RFGamma
import A36W.RFAnalyticPS
import A36W.RFAnalyticPSUniq
import A36W.RFBulkCore
import A36W.RFCut2Hyps
import A36W.RFBulk
import A36W.RFCut2Real
import A36W.RFCancel
import A36W.RFCancel2
import A36W.RFTools
import A36W.RFSubset

#check @A36W.RF.Cut2.hasDerivAt_tU
#print axioms A36W.RF.Cut2.hasDerivAt_tU
#check @A36W.RF.Cut2.bval
#print axioms A36W.RF.Cut2.bval
#check @A36W.RF.Cut2.dmix
#print axioms A36W.RF.Cut2.dmix
#check @A36W.RF.Cut2.ber_nonneg
#print axioms A36W.RF.Cut2.ber_nonneg
#check @A36W.RF.Cut2.firstOrder
#print axioms A36W.RF.Cut2.firstOrder
#check @A36W.RF.Cut2.berE_eq
#print axioms A36W.RF.Cut2.berE_eq
#check @A36W.RF.Cut2.tU_lt_one
#print axioms A36W.RF.Cut2.tU_lt_one
#check @A36W.RF.Cut2.aMix_pos
#print axioms A36W.RF.Cut2.aMix_pos
#check @A36W.RF.Cut2.tD
#print axioms A36W.RF.Cut2.tD
#check @A36W.RF.Cut2.ber_false
#print axioms A36W.RF.Cut2.ber_false
#check @A36W.RF.Cut2.rho_pos
#print axioms A36W.RF.Cut2.rho_pos
#check @A36W.RF.Cut2.bcoef
#print axioms A36W.RF.Cut2.bcoef
#check @A36W.RF.Cut2.bval_false
#print axioms A36W.RF.Cut2.bval_false
#check @A36W.RF.Cut2.tD_le_quarter
#print axioms A36W.RF.Cut2.tD_le_quarter
#check @A36W.RF.Cut2.alpha
#print axioms A36W.RF.Cut2.alpha
#check @A36W.RF.Cut2.nu
#print axioms A36W.RF.Cut2.nu
#check @A36W.RF.Cut2.tU_eq
#print axioms A36W.RF.Cut2.tU_eq
#check @A36W.RF.Cut2.tU_zero
#print axioms A36W.RF.Cut2.tU_zero
#check @A36W.RF.Cut2.logit
#print axioms A36W.RF.Cut2.logit
#check @A36W.RF.Cut2.tU_pos
#print axioms A36W.RF.Cut2.tU_pos
#check @A36W.RF.Cut2.tD_pos
#print axioms A36W.RF.Cut2.tD_pos
#check @A36W.RF.Cut2.Gam
#print axioms A36W.RF.Cut2.Gam
#check @A36W.RF.Cut2.rho_nonneg
#print axioms A36W.RF.Cut2.rho_nonneg
#check @A36W.RF.Cut2.tU
#print axioms A36W.RF.Cut2.tU
#check @A36W.RF.Cut2.aMix
#print axioms A36W.RF.Cut2.aMix
#check @A36W.RF.Cut2.gfun
#print axioms A36W.RF.Cut2.gfun
#check @A36W.RF.Cut2.dmix_pos
#print axioms A36W.RF.Cut2.dmix_pos
#check @A36W.RF.Cut2.chi2
#print axioms A36W.RF.Cut2.chi2
#check @A36W.RF.Cut2.tU_tiltP
#print axioms A36W.RF.Cut2.tU_tiltP
#check @A36W.RF.Cut2.ell
#print axioms A36W.RF.Cut2.ell
#check @A36W.RF.Cut2.ber_pos
#print axioms A36W.RF.Cut2.ber_pos
#check @A36W.RF.Cut2.aMix_lt_one
#print axioms A36W.RF.Cut2.aMix_lt_one
#check @A36W.RF.Cut2.Yfun
#print axioms A36W.RF.Cut2.Yfun
#check @A36W.RF.Cut2.ber_true
#print axioms A36W.RF.Cut2.ber_true
#check @A36W.RF.Cut2.tD_eq
#print axioms A36W.RF.Cut2.tD_eq
#check @A36W.RF.Cut2.barGam
#print axioms A36W.RF.Cut2.barGam
#check @A36W.RF.Cut2.Afun
#print axioms A36W.RF.Cut2.Afun
#check @A36W.RF.Cut2.phi_pos
#print axioms A36W.RF.Cut2.phi_pos
#check @A36W.RF.Cut2.rho
#print axioms A36W.RF.Cut2.rho
#check @A36W.RF.Cut2.phi
#print axioms A36W.RF.Cut2.phi
#check @A36W.RF.Cut2.ber
#print axioms A36W.RF.Cut2.ber
#check @A36W.RF.Cut2.bval_true
#print axioms A36W.RF.Cut2.bval_true
#check @A36W.RF.Cut2.berE
#print axioms A36W.RF.Cut2.berE
#check @A36W.RF.Cut2.Dfun
#print axioms A36W.RF.Cut2.Dfun
#check @A36W.RF.Cut2.sliceMarg_map
#print axioms A36W.RF.Cut2.sliceMarg_map
#check @A36W.RF.Cut2.Zin_map
#print axioms A36W.RF.Cut2.Zin_map
#check @A36W.RF.Cut2.sliceProb_map
#print axioms A36W.RF.Cut2.sliceProb_map
#check @A36W.RF.Cut2.pbAtom_tiltP_wC
#print axioms A36W.RF.Cut2.pbAtom_tiltP_wC
#check @A36W.RF.Cut2.sliceMarg_wC
#print axioms A36W.RF.Cut2.sliceMarg_wC
#check @A36W.RF.Cut2.wC_ratio
#print axioms A36W.RF.Cut2.wC_ratio
#check @A36W.RF.Cut2.wC_pos
#print axioms A36W.RF.Cut2.wC_pos
#check @A36W.RF.Cut2.batchPmf_eq_pbPmf_map
#print axioms A36W.RF.Cut2.batchPmf_eq_pbPmf_map
#check @A36W.RF.Cut2.batchPmf_eq_pbPmf_wC
#print axioms A36W.RF.Cut2.batchPmf_eq_pbPmf_wC
#check @A36W.RF.Cut2.tiltVar_wC
#print axioms A36W.RF.Cut2.tiltVar_wC
#check @A36W.RF.Cut2.map_orderEmbOfFin_univ'
#print axioms A36W.RF.Cut2.map_orderEmbOfFin_univ'
#check @A36W.RF.Cut2.wC
#print axioms A36W.RF.Cut2.wC
#check @A36W.RF.Cut2.tiltVar_wC_eq_sum_tD
#print axioms A36W.RF.Cut2.tiltVar_wC_eq_sum_tD
#check @A36W.RF.Cut2.Z_map
#print axioms A36W.RF.Cut2.Z_map
#check @A36W.RF.Cut2.batchPmf_map
#print axioms A36W.RF.Cut2.batchPmf_map
#check @A36W.RF.Cut2.expect_Gam_of_marginals
#print axioms A36W.RF.Cut2.expect_Gam_of_marginals
#check @A36W.RF.Cut2.expect_Dfun_eq_zero
#print axioms A36W.RF.Cut2.expect_Dfun_eq_zero
#check @A36W.RF.Cut2.prod_dmix_eq_exp
#print axioms A36W.RF.Cut2.prod_dmix_eq_exp
#check @A36W.RF.Cut2.sum_auxJoint
#print axioms A36W.RF.Cut2.sum_auxJoint
#check @A36W.RF.Cut2.sum_nu
#print axioms A36W.RF.Cut2.sum_nu
#check @A36W.RF.Cut2.Haux
#print axioms A36W.RF.Cut2.Haux
#check @A36W.RF.Cut2.child_integral
#print axioms A36W.RF.Cut2.child_integral
#check @A36W.RF.Cut2.child_batchPmf_tiltP
#print axioms A36W.RF.Cut2.child_batchPmf_tiltP
#check @A36W.RF.Cut2.prod_phi_tiltP
#print axioms A36W.RF.Cut2.prod_phi_tiltP
#check @A36W.RF.Cut2.empty_child_quotient
#print axioms A36W.RF.Cut2.empty_child_quotient
#check @A36W.RF.Cut2.sum_sliceProb_words_bval
#print axioms A36W.RF.Cut2.sum_sliceProb_words_bval
#check @A36W.RF.Cut2.eq_3_1_at_mean
#print axioms A36W.RF.Cut2.eq_3_1_at_mean
#check @A36W.RF.Cut2.eq_3_2_tilt
#print axioms A36W.RF.Cut2.eq_3_2_tilt
#check @A36W.RF.Cut2.nu_empty
#print axioms A36W.RF.Cut2.nu_empty
#check @A36W.RF.Cut2.child_prod_ber_tiltP
#print axioms A36W.RF.Cut2.child_prod_ber_tiltP
#check @A36W.RF.Cut2.Haux_on_slice
#print axioms A36W.RF.Cut2.Haux_on_slice
#check @A36W.RF.Cut2.one_sub_pow_le_exp
#print axioms A36W.RF.Cut2.one_sub_pow_le_exp
#check @A36W.RF.Cut2.sum_sliceProb_words
#print axioms A36W.RF.Cut2.sum_sliceProb_words
#check @A36W.RF.Cut2.expect_Gam_eq_barGam
#print axioms A36W.RF.Cut2.expect_Gam_eq_barGam
#check @A36W.RF.Cut2.log_dmix_eq
#print axioms A36W.RF.Cut2.log_dmix_eq
#check @A36W.RF.Cut2.Haux_nonneg
#print axioms A36W.RF.Cut2.Haux_nonneg
#check @A36W.RF.Cut2.expect_Dfun_of_marginals
#print axioms A36W.RF.Cut2.expect_Dfun_of_marginals
#check @A36W.RF.Cut2.mem_wordOnes_iff
#print axioms A36W.RF.Cut2.mem_wordOnes_iff
#check @A36W.RF.Cut2.sum_prod_ber_powerset
#print axioms A36W.RF.Cut2.sum_prod_ber_powerset
#check @A36W.RF.Cut2.completion
#print axioms A36W.RF.Cut2.completion
#check @A36W.RF.Cut2.sum_Haux
#print axioms A36W.RF.Cut2.sum_Haux
#check @A36W.RF.Cut2.sum_auxJoint_empty
#print axioms A36W.RF.Cut2.sum_auxJoint_empty
#check @A36W.RF.Cut2.nu_nonneg
#print axioms A36W.RF.Cut2.nu_nonneg
#check @A36W.RF.Cut2.expect_coord
#print axioms A36W.RF.Cut2.expect_coord
#check @A36W.RF.Cut2.completion_nonneg
#print axioms A36W.RF.Cut2.completion_nonneg
#check @A36W.RF.Cut2.sum_log_dmix
#print axioms A36W.RF.Cut2.sum_log_dmix
#check @A36W.RF.Cut2.sliceProb_eq_prod_ber_div
#print axioms A36W.RF.Cut2.sliceProb_eq_prod_ber_div
#check @A36W.RF.Cut2.auxJoint
#print axioms A36W.RF.Cut2.auxJoint
#check @A36W.RF.Cut2.sum_prod_ber
#print axioms A36W.RF.Cut2.sum_prod_ber
#check @A36W.RF.Cut2.child_tilt_weight
#print axioms A36W.RF.Cut2.child_tilt_weight
#check @A36W.RF.Cut2.card_filter_add_compl
#print axioms A36W.RF.Cut2.card_filter_add_compl
#check @A36W.RF.Cut2.prod_ber_tiltP_pos
#print axioms A36W.RF.Cut2.prod_ber_tiltP_pos
#check @A36W.RF.Cut2.sum_subsets_forced
#print axioms A36W.RF.Cut2.sum_subsets_forced
#check @A36W.RF.Cut2.prod_ber_split
#print axioms A36W.RF.Cut2.prod_ber_split
#check @A36W.RF.Cut2.sum_powerset_split
#print axioms A36W.RF.Cut2.sum_powerset_split
#check @A36W.RF.Cut2.sum_completion
#print axioms A36W.RF.Cut2.sum_completion
#check @A36W.RF.Cut2.pbAtom_tiltP_pos
#print axioms A36W.RF.Cut2.pbAtom_tiltP_pos
#check @A36W.RF.Cut2.an_deriv_alpha
#print axioms A36W.RF.Cut2.an_deriv_alpha
#check @A36W.RF.Cut2.an_alpha_deriv_zero
#print axioms A36W.RF.Cut2.an_alpha_deriv_zero
#check @A36W.RF.Cut2.an_aMix_mem
#print axioms A36W.RF.Cut2.an_aMix_mem
#check @A36W.RF.Cut2.Afun_lower
#print axioms A36W.RF.Cut2.Afun_lower
#check @A36W.RF.Cut2.Afun_upper
#print axioms A36W.RF.Cut2.Afun_upper
#check @A36W.RF.Cut2.an_abs_log_sub_le
#print axioms A36W.RF.Cut2.an_abs_log_sub_le
#check @A36W.RF.Cut2.exWeight
#print axioms A36W.RF.Cut2.exWeight
#check @A36W.RF.Cut2.an_alpha_deriv_lip
#print axioms A36W.RF.Cut2.an_alpha_deriv_lip
#check @A36W.RF.Cut2.an_neg_log_one_add_le
#print axioms A36W.RF.Cut2.an_neg_log_one_add_le
#check @A36W.RF.Cut2.an_one_sub_exp_neg_ge
#print axioms A36W.RF.Cut2.an_one_sub_exp_neg_ge
#check @A36W.RF.Cut2.an_tU_sub_eq
#print axioms A36W.RF.Cut2.an_tU_sub_eq
#check @A36W.RF.Cut2.an_hasDerivAt_aMix
#print axioms A36W.RF.Cut2.an_hasDerivAt_aMix
#check @A36W.RF.Cut2.firstOrder_lower
#print axioms A36W.RF.Cut2.firstOrder_lower
#check @A36W.RF.Cut2.an_alpha_eq_log
#print axioms A36W.RF.Cut2.an_alpha_eq_log
#check @A36W.RF.Cut2.an_alpha_zero_le
#print axioms A36W.RF.Cut2.an_alpha_zero_le
#check @A36W.RF.Cut2.firstOrder_eq
#print axioms A36W.RF.Cut2.firstOrder_eq
#check @A36W.RF.Cut2.an_abs_logit_sub_le
#print axioms A36W.RF.Cut2.an_abs_logit_sub_le
#check @A36W.RF.Cut2.an_H_unpack
#print axioms A36W.RF.Cut2.an_H_unpack
#check @A36W.RF.Cut2.alpha_le_f
#print axioms A36W.RF.Cut2.alpha_le_f
#check @A36W.RF.Cut2.an_kl_diff_le
#print axioms A36W.RF.Cut2.an_kl_diff_le
#check @A36W.RF.Cut2.an_kl_le_quad_cubic
#print axioms A36W.RF.Cut2.an_kl_le_quad_cubic
#check @A36W.RF.Cut2.an_continuousAt_logit
#print axioms A36W.RF.Cut2.an_continuousAt_logit
#check @A36W.RF.Cut2.an_one_sub_tU_le
#print axioms A36W.RF.Cut2.an_one_sub_tU_le
#check @A36W.RF.Cut2.an_alpha_deriv_le
#print axioms A36W.RF.Cut2.an_alpha_deriv_le
#check @A36W.RF.Cut2.an_Z_ones
#print axioms A36W.RF.Cut2.an_Z_ones
#check @A36W.RF.Cut2.firstOrder_not_small
#print axioms A36W.RF.Cut2.firstOrder_not_small
#check @A36W.RF.Cut2.an_mul_log_div_split
#print axioms A36W.RF.Cut2.an_mul_log_div_split
#check @A36W.RF.Cut2.firstOrder_zero_nonneg
#print axioms A36W.RF.Cut2.firstOrder_zero_nonneg
#check @A36W.RF.Cut2.alpha_expansion
#print axioms A36W.RF.Cut2.alpha_expansion
#check @A36W.RF.Cut2.chi2_eq
#print axioms A36W.RF.Cut2.chi2_eq
#check @A36W.RF.Cut2.an_alpha_tail_neg
#print axioms A36W.RF.Cut2.an_alpha_tail_neg
#check @A36W.RF.Cut2.an_tU_le
#print axioms A36W.RF.Cut2.an_tU_le
#check @A36W.RF.Cut2.alpha_eq_logit
#print axioms A36W.RF.Cut2.alpha_eq_logit
#check @A36W.RF.Cut2.an_abs_tU_sub_le
#print axioms A36W.RF.Cut2.an_abs_tU_sub_le
#check @A36W.RF.Cut2.an_min_sq
#print axioms A36W.RF.Cut2.an_min_sq
#check @A36W.RF.Cut2.an_kl_aMix_le
#print axioms A36W.RF.Cut2.an_kl_aMix_le
#check @A36W.RF.Cut2.an_alpha_tail_pos
#print axioms A36W.RF.Cut2.an_alpha_tail_pos
#check @A36W.RF.Cut2.an_prod_ge
#print axioms A36W.RF.Cut2.an_prod_ge
#check @A36W.RF.Cut2.tendsto_alpha_atTop
#print axioms A36W.RF.Cut2.tendsto_alpha_atTop
#check @A36W.RF.Cut2.alpha_tails
#print axioms A36W.RF.Cut2.alpha_tails
#check @A36W.RF.Cut2.an_alpha_taylor
#print axioms A36W.RF.Cut2.an_alpha_taylor
#check @A36W.RF.Cut2.firstOrder_example_pos
#print axioms A36W.RF.Cut2.firstOrder_example_pos
#check @A36W.RF.Cut2.firstOrder_upper
#print axioms A36W.RF.Cut2.firstOrder_upper
#check @A36W.RF.Cut2.firstOrder_zero
#print axioms A36W.RF.Cut2.firstOrder_zero
#check @A36W.RF.Cut2.an_abs_tU_taylor_le
#print axioms A36W.RF.Cut2.an_abs_tU_taylor_le
#check @A36W.RF.Cut2.an_aMix_zero
#print axioms A36W.RF.Cut2.an_aMix_zero
#check @A36W.RF.Cut2.an_T_sq_le
#print axioms A36W.RF.Cut2.an_T_sq_le
#check @A36W.RF.Cut2.an_abs_tU_sub_ge
#print axioms A36W.RF.Cut2.an_abs_tU_sub_ge
#check @A36W.RF.Cut2.an_h_sub_u_le
#print axioms A36W.RF.Cut2.an_h_sub_u_le
#check @A36W.RF.Cut2.an_alpha_sub_zero_le
#print axioms A36W.RF.Cut2.an_alpha_sub_zero_le
#check @A36W.RF.Cut2.alpha_bounds
#print axioms A36W.RF.Cut2.alpha_bounds
#check @A36W.RF.Cut2.Afun_eq_kl
#print axioms A36W.RF.Cut2.Afun_eq_kl
#check @A36W.RF.Cut2.dmix_eq_ber_aMix
#print axioms A36W.RF.Cut2.dmix_eq_ber_aMix
#check @A36W.RF.Cut2.hasDerivAt_alpha
#print axioms A36W.RF.Cut2.hasDerivAt_alpha
#check @A36W.RF.Cut2.tendsto_alpha_atBot
#print axioms A36W.RF.Cut2.tendsto_alpha_atBot
#check @A36W.RF.Cut2.gm_abs_sub_le_add
#print axioms A36W.RF.Cut2.gm_abs_sub_le_add
#check @A36W.RF.Cut2.gm_H_at_q
#print axioms A36W.RF.Cut2.gm_H_at_q
#check @A36W.RF.Cut2.barGam_close
#print axioms A36W.RF.Cut2.barGam_close
#check @A36W.RF.Cut2.gm_dmix_false
#print axioms A36W.RF.Cut2.gm_dmix_false
#check @A36W.RF.Cut2.Gam_eq_barGam_add
#print axioms A36W.RF.Cut2.Gam_eq_barGam_add
#check @A36W.RF.Cut2.barGam_lower
#print axioms A36W.RF.Cut2.barGam_lower
#check @A36W.RF.Cut2.gm_abs_tU_sub_le
#print axioms A36W.RF.Cut2.gm_abs_tU_sub_le
#check @A36W.RF.Cut2.gm_one_sub_tU
#print axioms A36W.RF.Cut2.gm_one_sub_tU
#check @A36W.RF.Cut2.gm_tU_le_exp
#print axioms A36W.RF.Cut2.gm_tU_le_exp
#check @A36W.RF.Cut2.gfun_false
#print axioms A36W.RF.Cut2.gfun_false
#check @A36W.RF.Cut2.barGam_le
#print axioms A36W.RF.Cut2.barGam_le
#check @A36W.RF.Cut2.gm_gfun_pos
#print axioms A36W.RF.Cut2.gm_gfun_pos
#check @A36W.RF.Cut2.gm_barGam_summand_H
#print axioms A36W.RF.Cut2.gm_barGam_summand_H
#check @A36W.RF.Cut2.Yfun_le_half
#print axioms A36W.RF.Cut2.Yfun_le_half
#check @A36W.RF.Cut2.gm_dmix_true
#print axioms A36W.RF.Cut2.gm_dmix_true
#check @A36W.RF.Cut2.gm_Gam_coord
#print axioms A36W.RF.Cut2.gm_Gam_coord
#check @A36W.RF.Cut2.gm_barGam_zero
#print axioms A36W.RF.Cut2.gm_barGam_zero
#check @A36W.RF.Cut2.gm_D0_ge
#print axioms A36W.RF.Cut2.gm_D0_ge
#check @A36W.RF.Cut2.gm_term0_sub
#print axioms A36W.RF.Cut2.gm_term0_sub
#check @A36W.RF.Cut2.gm_H_at_q_bound
#print axioms A36W.RF.Cut2.gm_H_at_q_bound
#check @A36W.RF.Cut2.gm_H_lower
#print axioms A36W.RF.Cut2.gm_H_lower
#check @A36W.RF.Cut2.Gam_div_barGam
#print axioms A36W.RF.Cut2.Gam_div_barGam
#check @A36W.RF.Cut2.gm_K1_bound
#print axioms A36W.RF.Cut2.gm_K1_bound
#check @A36W.RF.Cut2.barGam_pos
#print axioms A36W.RF.Cut2.barGam_pos
#check @A36W.RF.Cut2.barGam_le_exp
#print axioms A36W.RF.Cut2.barGam_le_exp
#check @A36W.RF.Cut2.gm_H
#print axioms A36W.RF.Cut2.gm_H
#check @A36W.RF.Cut2.gm_K0_bound
#print axioms A36W.RF.Cut2.gm_K0_bound
#check @A36W.RF.Cut2.gm_close_combine
#print axioms A36W.RF.Cut2.gm_close_combine
#check @A36W.RF.Cut2.Gam_bounds
#print axioms A36W.RF.Cut2.Gam_bounds
#check @A36W.RF.Cut2.gm_D1_ge
#print axioms A36W.RF.Cut2.gm_D1_ge
#check @A36W.RF.Cut2.gm_barGam_eq_H
#print axioms A36W.RF.Cut2.gm_barGam_eq_H
#check @A36W.RF.Cut2.gm_H_lip
#print axioms A36W.RF.Cut2.gm_H_lip
#check @A36W.RF.Cut2.gm_term_le_quarter
#print axioms A36W.RF.Cut2.gm_term_le_quarter
#check @A36W.RF.Cut2.gm_tU_interior
#print axioms A36W.RF.Cut2.gm_tU_interior
#check @A36W.RF.Cut2.gm_term_le_exp
#print axioms A36W.RF.Cut2.gm_term_le_exp
#check @A36W.RF.Cut2.gm_barGam_le_sum
#print axioms A36W.RF.Cut2.gm_barGam_le_sum
#check @A36W.RF.Cut2.gfun_sub
#print axioms A36W.RF.Cut2.gfun_sub
#check @A36W.RF.Cut2.gm_barGam_summand
#print axioms A36W.RF.Cut2.gm_barGam_summand
#check @A36W.RF.Cut2.gm_one_sub_tU_le_exp
#print axioms A36W.RF.Cut2.gm_one_sub_tU_le_exp
#check @A36W.RF.Cut2.gm_frac_bound
#print axioms A36W.RF.Cut2.gm_frac_bound
#check @A36W.RF.Cut2.numerator_bound
#print axioms A36W.RF.Cut2.numerator_bound
#check @A36W.RF.Cut2.gm_barGam_lip
#print axioms A36W.RF.Cut2.gm_barGam_lip
#check @A36W.RF.Cut2.gm_abs_add_le
#print axioms A36W.RF.Cut2.gm_abs_add_le
#check @A36W.RF.Cut2.gm_tD_le_exp
#print axioms A36W.RF.Cut2.gm_tD_le_exp
#check @A36W.RF.Cut2.gfun_true
#print axioms A36W.RF.Cut2.gfun_true
#check @A36W.RF.Cut2.gm_term1_sub
#print axioms A36W.RF.Cut2.gm_term1_sub
#check @A36W.RF.Cut2.gm_gfun_le
#print axioms A36W.RF.Cut2.gm_gfun_le
#check @A36W.RF.Cut2.bcoef_bound
#print axioms A36W.RF.Cut2.bcoef_bound
#check @A36W.RF.Cut2.ps_a0_mem
#print axioms A36W.RF.Cut2.ps_a0_mem
#check @A36W.RF.Cut2.ps_aC
#print axioms A36W.RF.Cut2.ps_aC
#check @A36W.RF.Cut2.ps_den_ne
#print axioms A36W.RF.Cut2.ps_den_ne
#check @A36W.RF.Cut2.ps_aC_hasDerivAt_zero
#print axioms A36W.RF.Cut2.ps_aC_hasDerivAt_zero
#check @A36W.RF.Cut2.ps_aC_norm_ge
#print axioms A36W.RF.Cut2.ps_aC_norm_ge
#check @A36W.RF.Cut2.ps_abs_sub_le_add
#print axioms A36W.RF.Cut2.ps_abs_sub_le_add
#check @A36W.RF.Cut2.ps_KC
#print axioms A36W.RF.Cut2.ps_KC
#check @A36W.RF.Cut2.ps_tC_zero
#print axioms A36W.RF.Cut2.ps_tC_zero
#check @A36W.RF.Cut2.ps_tC_norm_le
#print axioms A36W.RF.Cut2.ps_tC_norm_le
#check @A36W.RF.Cut2.ps_KC_differentiableAt
#print axioms A36W.RF.Cut2.ps_KC_differentiableAt
#check @A36W.RF.Cut2.ps_KC_ofReal
#print axioms A36W.RF.Cut2.ps_KC_ofReal
#check @A36W.RF.Cut2.ps_GC_re_ge
#print axioms A36W.RF.Cut2.ps_GC_re_ge
#check @A36W.RF.Cut2.tU_powerSeries
#print axioms A36W.RF.Cut2.tU_powerSeries
#check @A36W.RF.Cut2.ps_c1_bound
#print axioms A36W.RF.Cut2.ps_c1_bound
#check @A36W.RF.Cut2.ps_log_lip
#print axioms A36W.RF.Cut2.ps_log_lip
#check @A36W.RF.Cut2.ps_one_sub_tC_norm_le
#print axioms A36W.RF.Cut2.ps_one_sub_tC_norm_le
#check @A36W.RF.Cut2.ps_GC_differentiableAt
#print axioms A36W.RF.Cut2.ps_GC_differentiableAt
#check @A36W.RF.Cut2.ps_tC_sub
#print axioms A36W.RF.Cut2.ps_tC_sub
#check @A36W.RF.Cut2.ps_alphaC_ofReal
#print axioms A36W.RF.Cut2.ps_alphaC_ofReal
#check @A36W.RF.Cut2.ps_alphaC_osc
#print axioms A36W.RF.Cut2.ps_alphaC_osc
#check @A36W.RF.Cut2.ps_cauchy
#print axioms A36W.RF.Cut2.ps_cauchy
#check @A36W.RF.Cut2.ps_aC_differentiableAt
#print axioms A36W.RF.Cut2.ps_aC_differentiableAt
#check @A36W.RF.Cut2.alpha_coeffs
#print axioms A36W.RF.Cut2.alpha_coeffs
#check @A36W.RF.Cut2.ps_KC_re_ge
#print axioms A36W.RF.Cut2.ps_KC_re_ge
#check @A36W.RF.Cut2.ps_bC_ofReal
#print axioms A36W.RF.Cut2.ps_bC_ofReal
#check @A36W.RF.Cut2.ps_aC_zero
#print axioms A36W.RF.Cut2.ps_aC_zero
#check @A36W.RF.Cut2.ps_alphaC
#print axioms A36W.RF.Cut2.ps_alphaC
#check @A36W.RF.Cut2.ps_bC
#print axioms A36W.RF.Cut2.ps_bC
#check @A36W.RF.Cut2.ps_tC
#print axioms A36W.RF.Cut2.ps_tC
#check @A36W.RF.Cut2.ps_lip
#print axioms A36W.RF.Cut2.ps_lip
#check @A36W.RF.Cut2.ps_gfun_true
#print axioms A36W.RF.Cut2.ps_gfun_true
#check @A36W.RF.Cut2.ps_alphaC_deriv_zero
#print axioms A36W.RF.Cut2.ps_alphaC_deriv_zero
#check @A36W.RF.Cut2.ps_GC_ofReal
#print axioms A36W.RF.Cut2.ps_GC_ofReal
#check @A36W.RF.Cut2.ps_KC_norm_le
#print axioms A36W.RF.Cut2.ps_KC_norm_le
#check @A36W.RF.Cut2.ps_barGam_eq
#print axioms A36W.RF.Cut2.ps_barGam_eq
#check @A36W.RF.Cut2.ps_bcoef_eq
#print axioms A36W.RF.Cut2.ps_bcoef_eq
#check @A36W.RF.Cut2.ps_den_ge
#print axioms A36W.RF.Cut2.ps_den_ge
#check @A36W.RF.Cut2.ps_alphaC_zero_eq
#print axioms A36W.RF.Cut2.ps_alphaC_zero_eq
#check @A36W.RF.Cut2.ps_tC_differentiableAt
#print axioms A36W.RF.Cut2.ps_tC_differentiableAt
#check @A36W.RF.Cut2.ps_aC_sub
#print axioms A36W.RF.Cut2.ps_aC_sub
#check @A36W.RF.Cut2.ps_abs_log_sub_le
#print axioms A36W.RF.Cut2.ps_abs_log_sub_le
#check @A36W.RF.Cut2.ps_alpha_eq
#print axioms A36W.RF.Cut2.ps_alpha_eq
#check @A36W.RF.Cut2.ps_alphaC_differentiableAt
#print axioms A36W.RF.Cut2.ps_alphaC_differentiableAt
#check @A36W.RF.Cut2.ps_t_series
#print axioms A36W.RF.Cut2.ps_t_series
#check @A36W.RF.Cut2.ps_alpha0_bound
#print axioms A36W.RF.Cut2.ps_alpha0_bound
#check @A36W.RF.Cut2.ps_a5_le
#print axioms A36W.RF.Cut2.ps_a5_le
#check @A36W.RF.Cut2.ps_b_series
#print axioms A36W.RF.Cut2.ps_b_series
#check @A36W.RF.Cut2.ps_tC_hasDerivAt_zero
#print axioms A36W.RF.Cut2.ps_tC_hasDerivAt_zero
#check @A36W.RF.Cut2.ps_gfun_false
#print axioms A36W.RF.Cut2.ps_gfun_false
#check @A36W.RF.Cut2.powerSeries_package
#print axioms A36W.RF.Cut2.powerSeries_package
#check @A36W.RF.Cut2.ps_K0_ge
#print axioms A36W.RF.Cut2.ps_K0_ge
#check @A36W.RF.Cut2.ps_aC_re
#print axioms A36W.RF.Cut2.ps_aC_re
#check @A36W.RF.Cut2.ps_GC
#print axioms A36W.RF.Cut2.ps_GC
#check @A36W.RF.Cut2.ps_alpha_series
#print axioms A36W.RF.Cut2.ps_alpha_series
#check @A36W.RF.Cut2.bcoef_coeffs
#print axioms A36W.RF.Cut2.bcoef_coeffs
#check @A36W.RF.Cut2.ps_aC_ofReal
#print axioms A36W.RF.Cut2.ps_aC_ofReal
#check @A36W.RF.Cut2.ps_tC_ofReal
#print axioms A36W.RF.Cut2.ps_tC_ofReal
#check @A36W.RF.Cut2.ps_bC_norm_le
#print axioms A36W.RF.Cut2.ps_bC_norm_le
#check @A36W.RF.Cut2.ps_hasFPowerSeriesAt_ofScalars
#print axioms A36W.RF.Cut2.ps_hasFPowerSeriesAt_ofScalars
#check @A36W.RF.Cut2.powerSeries_package_all
#print axioms A36W.RF.Cut2.powerSeries_package_all
#check @A36W.RF.Cut2.powerSeries_coeff_unique
#print axioms A36W.RF.Cut2.powerSeries_coeff_unique
#check @A36W.RF.Cut2.alpha_coeffs_all
#print axioms A36W.RF.Cut2.alpha_coeffs_all
#check @A36W.RF.Cut2.bcoef_coeffs_all
#print axioms A36W.RF.Cut2.bcoef_coeffs_all
#check @A36W.RF.Cut2.bk_int_phi_half_le
#print axioms A36W.RF.Cut2.bk_int_phi_half_le
#check @A36W.RF.Cut2.bk_phiN_pos
#print axioms A36W.RF.Cut2.bk_phiN_pos
#check @A36W.RF.Cut2.bk_continuous_barGam
#print axioms A36W.RF.Cut2.bk_continuous_barGam
#check @A36W.RF.Cut2.bk_mono_phi_le
#print axioms A36W.RF.Cut2.bk_mono_phi_le
#check @A36W.RF.Cut2.bk_int_phi_ge
#print axioms A36W.RF.Cut2.bk_int_phi_ge
#check @A36W.RF.Cut2.bk_upper_core
#print axioms A36W.RF.Cut2.bk_upper_core
#check @A36W.RF.Cut2.bk_eps_phi_le
#print axioms A36W.RF.Cut2.bk_eps_phi_le
#check @A36W.RF.Cut2.bk_continuous_tD
#print axioms A36W.RF.Cut2.bk_continuous_tD
#check @A36W.RF.Cut2.bk_Ks_le
#print axioms A36W.RF.Cut2.bk_Ks_le
#check @A36W.RF.Cut2.bk_phiN_half_eq
#print axioms A36W.RF.Cut2.bk_phiN_half_eq
#check @A36W.RF.Cut2.bk_I_bounds
#print axioms A36W.RF.Cut2.bk_I_bounds
#check @A36W.RF.Cut2.bk_continuous_tU
#print axioms A36W.RF.Cut2.bk_continuous_tU
#check @A36W.RF.Cut2.bk_int_phi_le
#print axioms A36W.RF.Cut2.bk_int_phi_le
#check @A36W.RF.Cut2.bk_LB_le
#print axioms A36W.RF.Cut2.bk_LB_le
#check @A36W.RF.Cut2.bk_phiN_eq
#print axioms A36W.RF.Cut2.bk_phiN_eq
#check @A36W.RF.Cut2.bk_int_phi_half_nonneg
#print axioms A36W.RF.Cut2.bk_int_phi_half_nonneg
#check @A36W.RF.Cut2.bk_continuous_ber_tU
#print axioms A36W.RF.Cut2.bk_continuous_ber_tU
#check @A36W.RF.Cut2.bk_int_gauss_le
#print axioms A36W.RF.Cut2.bk_int_gauss_le
#check @A36W.RF.Cut2.bk_continuous_phiN_half
#print axioms A36W.RF.Cut2.bk_continuous_phiN_half
#check @A36W.RF.Cut2.bk_continuous_Afun
#print axioms A36W.RF.Cut2.bk_continuous_Afun
#check @A36W.RF.Cut2.bk_lower_core
#print axioms A36W.RF.Cut2.bk_lower_core
#check @A36W.RF.Cut2.bk_continuous_dmix
#print axioms A36W.RF.Cut2.bk_continuous_dmix
#check @A36W.RF.Cut2.bk_LB_subst
#print axioms A36W.RF.Cut2.bk_LB_subst
#check @A36W.RF.Cut2.bk_tail_le
#print axioms A36W.RF.Cut2.bk_tail_le
#check @A36W.RF.Cut2.real_objects_a
#print axioms A36W.RF.Cut2.real_objects_a
#check @A36W.RF.Cut2.real_objects_hyps
#print axioms A36W.RF.Cut2.real_objects_hyps
#check @A36W.RF.Cut2.rhoB_le
#print axioms A36W.RF.Cut2.rhoB_le
#check @A36W.RF.Cut2.bulk_3_13
#print axioms A36W.RF.Cut2.bulk_3_13
#check @A36W.RF.Cut2.bk_hyp_unit
#print axioms A36W.RF.Cut2.bk_hyp_unit
#check @A36W.RF.Cut2.rhoB
#print axioms A36W.RF.Cut2.rhoB
#check @A36W.RF.Cut2.N0b
#print axioms A36W.RF.Cut2.N0b
#check @A36W.RF.Cut2.bulk_half
#print axioms A36W.RF.Cut2.bulk_half
#check @A36W.RF.Cut2.N0b_half
#print axioms A36W.RF.Cut2.N0b_half
#check @A36W.RF.Cut2.N0b_le
#print axioms A36W.RF.Cut2.N0b_le
#check @A36W.RF.Cut2.bulk_N0b_le
#print axioms A36W.RF.Cut2.bulk_N0b_le
#check @A36W.RF.Cut2.bk_fac
#print axioms A36W.RF.Cut2.bk_fac
#check @A36W.RF.Cut2.bulk_3_14
#print axioms A36W.RF.Cut2.bulk_3_14
#check @A36W.RF.Cut2.N0b_lower
#print axioms A36W.RF.Cut2.N0b_lower
#check @A36W.RF.Cut2.rf_pm_mem
#print axioms A36W.RF.Cut2.rf_pm_mem
#check @A36W.RF.Cut2.rf_powerSeries_package_all
#print axioms A36W.RF.Cut2.rf_powerSeries_package_all
#check @A36W.RF.Cut2.rf_prod_dmix_eq_exp
#print axioms A36W.RF.Cut2.rf_prod_dmix_eq_exp
#check @A36W.RF.Cut2.rf_firstOrder_zero_nonneg
#print axioms A36W.RF.Cut2.rf_firstOrder_zero_nonneg
#check @A36W.RF.Cut2.rf_alpha_le_f
#print axioms A36W.RF.Cut2.rf_alpha_le_f
#check @A36W.RF.Cut2.rf_tendsto_alpha_atBot
#print axioms A36W.RF.Cut2.rf_tendsto_alpha_atBot
#check @A36W.RF.Cut2.rf_Gam_eq_barGam_add
#print axioms A36W.RF.Cut2.rf_Gam_eq_barGam_add
#check @A36W.RF.Cut2.rf_alpha_eq_logit
#print axioms A36W.RF.Cut2.rf_alpha_eq_logit
#check @A36W.RF.Cut2.rf_firstOrder_eq
#print axioms A36W.RF.Cut2.rf_firstOrder_eq
#check @A36W.RF.Cut2.rf_Gam_div_barGam
#print axioms A36W.RF.Cut2.rf_Gam_div_barGam
#check @A36W.RF.Cut2.rf_alpha_tails
#print axioms A36W.RF.Cut2.rf_alpha_tails
#check @A36W.RF.Cut2.rf_dmix_eq_ber_aMix
#print axioms A36W.RF.Cut2.rf_dmix_eq_ber_aMix
#check @A36W.RF.Cut2.rf_alpha_expansion
#print axioms A36W.RF.Cut2.rf_alpha_expansion
#check @A36W.RF.Cut2.rf_alpha_bounds
#print axioms A36W.RF.Cut2.rf_alpha_bounds
#check @A36W.RF.Cut2.rf_Afun_lower
#print axioms A36W.RF.Cut2.rf_Afun_lower
#check @A36W.RF.Cut2.rf_hasDerivAt_alpha
#print axioms A36W.RF.Cut2.rf_hasDerivAt_alpha
#check @A36W.RF.Cut2.rf_gfun_false
#print axioms A36W.RF.Cut2.rf_gfun_false
#check @A36W.RF.Cut2.rf_tendsto_alpha_atTop
#print axioms A36W.RF.Cut2.rf_tendsto_alpha_atTop
#check @A36W.RF.Cut2.rf_barGam_close
#print axioms A36W.RF.Cut2.rf_barGam_close
#check @A36W.RF.Cut2.rf_barGam_le
#print axioms A36W.RF.Cut2.rf_barGam_le
#check @A36W.RF.Cut2.rf_gfun_sub
#print axioms A36W.RF.Cut2.rf_gfun_sub
#check @A36W.RF.Cut2.rf_Yfun_le_half
#print axioms A36W.RF.Cut2.rf_Yfun_le_half
#check @A36W.RF.Cut2.rf_chi2_eq
#print axioms A36W.RF.Cut2.rf_chi2_eq
#check @A36W.RF.Cut2.rf_sum_log_dmix
#print axioms A36W.RF.Cut2.rf_sum_log_dmix
#check @A36W.RF.Cut2.rf_gfun_true
#print axioms A36W.RF.Cut2.rf_gfun_true
#check @A36W.RF.Cut2.rf_alpha_coeffs_all
#print axioms A36W.RF.Cut2.rf_alpha_coeffs_all
#check @A36W.RF.Cut2.rf_bcoef_bound
#print axioms A36W.RF.Cut2.rf_bcoef_bound
#check @A36W.RF.Cut2.rf_Afun_upper
#print axioms A36W.RF.Cut2.rf_Afun_upper
#check @A36W.RF.Cut2.rf_barGam_le_exp
#print axioms A36W.RF.Cut2.rf_barGam_le_exp
#check @A36W.RF.Cut2.rf_bcoef_coeffs_all
#print axioms A36W.RF.Cut2.rf_bcoef_coeffs_all
#check @A36W.RF.Cut2.rf_Gam_bounds
#print axioms A36W.RF.Cut2.rf_Gam_bounds
#check @A36W.RF.Cut2.rf_firstOrder_zero
#print axioms A36W.RF.Cut2.rf_firstOrder_zero
#check @A36W.RF.Cut2.rf_firstOrder_lower
#print axioms A36W.RF.Cut2.rf_firstOrder_lower
#check @A36W.RF.Cut2.rf_Afun_eq_kl
#print axioms A36W.RF.Cut2.rf_Afun_eq_kl
#check @A36W.RF.Cut2.rf_numerator_bound
#print axioms A36W.RF.Cut2.rf_numerator_bound
#check @A36W.RF.Cut2.rf_barGam_lower
#print axioms A36W.RF.Cut2.rf_barGam_lower
#check @A36W.RF.Cut2.rf_firstOrder_upper
#print axioms A36W.RF.Cut2.rf_firstOrder_upper
#check @A36W.RF.Cut2.rf_q_mem
#print axioms A36W.RF.Cut2.rf_q_mem
#check @A36W.RF.Cut2.rf_barGam_pos
#print axioms A36W.RF.Cut2.rf_barGam_pos
#check @A36W.RF.Cut2.eq_3_25_centering
#print axioms A36W.RF.Cut2.eq_3_25_centering
#check @A36W.RF.Cut2.sum_sliceMarg_univ
#print axioms A36W.RF.Cut2.sum_sliceMarg_univ
#check @A36W.RF.Cut2.cn_mean_zero
#print axioms A36W.RF.Cut2.cn_mean_zero
#check @A36W.RF.Cut2.cn_mgf_le
#print axioms A36W.RF.Cut2.cn_mgf_le
#check @A36W.RF.Cut2.eq_3_24_tilt
#print axioms A36W.RF.Cut2.eq_3_24_tilt
#check @A36W.RF.Cut2.cnW
#print axioms A36W.RF.Cut2.cnW
#check @A36W.RF.Cut2.selection_stat_eq
#print axioms A36W.RF.Cut2.selection_stat_eq
#check @A36W.RF.Cut2.cn_sum_cnW
#print axioms A36W.RF.Cut2.cn_sum_cnW
#check @A36W.RF.Cut2.sum_sliceMarg_sub_rho
#print axioms A36W.RF.Cut2.sum_sliceMarg_sub_rho
#check @A36W.RF.Cut2.eq_3_22_selection_mean
#print axioms A36W.RF.Cut2.eq_3_22_selection_mean
#check @A36W.RF.Cut2.cn_chernoff
#print axioms A36W.RF.Cut2.cn_chernoff
#check @A36W.RF.Cut2.nu_eq_cnW
#print axioms A36W.RF.Cut2.nu_eq_cnW
#check @A36W.RF.Cut2.eq_3_22_draw_mean
#print axioms A36W.RF.Cut2.eq_3_22_draw_mean
#check @A36W.RF.Cut2.tU_sub_nonneg
#print axioms A36W.RF.Cut2.tU_sub_nonneg
#check @A36W.RF.Cut2.cnW_nonneg
#print axioms A36W.RF.Cut2.cnW_nonneg
#check @A36W.RF.Cut2.eq_3_22_selection_tail
#print axioms A36W.RF.Cut2.eq_3_22_selection_tail
#check @A36W.RF.Cut2.tU_sub_nonpos
#print axioms A36W.RF.Cut2.tU_sub_nonpos
#check @A36W.RF.Cut2.cn_coord_mean
#print axioms A36W.RF.Cut2.cn_coord_mean
#check @A36W.RF.Cut2.cn_tail_le
#print axioms A36W.RF.Cut2.cn_tail_le
#check @A36W.RF.Cut2.prod_ber_eq_cnW
#print axioms A36W.RF.Cut2.prod_ber_eq_cnW
#check @A36W.RF.Cut2.sum_bval_eq_card
#print axioms A36W.RF.Cut2.sum_bval_eq_card
#check @A36W.RF.Cut2.eq_3_22_draw_tail_joint
#print axioms A36W.RF.Cut2.eq_3_22_draw_tail_joint
#check @A36W.RF.Cut2.eq_3_22_draw_tail
#print axioms A36W.RF.Cut2.eq_3_22_draw_tail
#check @A36W.RF.Cut2.cn_factor
#print axioms A36W.RF.Cut2.cn_factor
#check @A36W.RF.Cut2.sum_nu_cnW_le
#print axioms A36W.RF.Cut2.sum_nu_cnW_le
#check @A36W.RF.Cut2.eq_3_25_const
#print axioms A36W.RF.Cut2.eq_3_25_const
#check @A36W.RF.Cut2.eq_3_26_union
#print axioms A36W.RF.Cut2.eq_3_26_union
#check @A36W.RF.Cut2.sum_auxJoint_mul_C
#print axioms A36W.RF.Cut2.sum_auxJoint_mul_C
#check @A36W.RF.Cut2.ell_sq
#print axioms A36W.RF.Cut2.ell_sq
#check @A36W.RF.Cut2.nonInterior_le
#print axioms A36W.RF.Cut2.nonInterior_le
#check @A36W.RF.Cut2.cn_tiltMean_wC
#print axioms A36W.RF.Cut2.cn_tiltMean_wC
#check @A36W.RF.Cut2.sliceProb_le_cnW_div
#print axioms A36W.RF.Cut2.sliceProb_le_cnW_div
#check @A36W.RF.Cut2.sum_auxJoint_mul_B
#print axioms A36W.RF.Cut2.sum_auxJoint_mul_B
#check @A36W.RF.Cut2.sum_auxJoint_mul
#print axioms A36W.RF.Cut2.sum_auxJoint_mul
#check @A36W.RF.Cut2.haux_draw_tail
#print axioms A36W.RF.Cut2.haux_draw_tail
#check @A36W.RF.Cut2.exp26
#print axioms A36W.RF.Cut2.exp26
#check @A36W.RF.Cut2.drawStat_eq
#print axioms A36W.RF.Cut2.drawStat_eq
#check @A36W.RF.Cut2.sum_cnW_ite
#print axioms A36W.RF.Cut2.sum_cnW_ite
#check @A36W.RF.Cut2.filter_decide_eq
#print axioms A36W.RF.Cut2.filter_decide_eq
#check @A36W.RF.Cut2.size_tail
#print axioms A36W.RF.Cut2.size_tail
#check @A36W.RF.Cut2.cn_auxJoint_nonneg
#print axioms A36W.RF.Cut2.cn_auxJoint_nonneg
#check @A36W.RF.Cut2.ind_split
#print axioms A36W.RF.Cut2.ind_split
#check @A36W.RF.Cut2.prod_ber_decide_eq_cnW
#print axioms A36W.RF.Cut2.prod_ber_decide_eq_cnW
#check @A36W.RF.Cut2.ones_stat_eq
#print axioms A36W.RF.Cut2.ones_stat_eq
#check @A36W.RF.Cut2.tc_bound
#print axioms A36W.RF.Cut2.tc_bound
#check @A36W.RF.Cut2.eq_3_23_explicit
#print axioms A36W.RF.Cut2.eq_3_23_explicit
#check @A36W.RF.Cut2.child_tilt_mean
#print axioms A36W.RF.Cut2.child_tilt_mean
#check @A36W.RF.Cut2.childInterior
#print axioms A36W.RF.Cut2.childInterior
#check @A36W.RF.Cut2.haux_selection_tail
#print axioms A36W.RF.Cut2.haux_selection_tail
#check @A36W.RF.Cut2.ta_bound
#print axioms A36W.RF.Cut2.ta_bound
#check @A36W.RF.Cut2.prod_tail_shift
#print axioms A36W.RF.Cut2.prod_tail_shift
#check @A36W.RF.Cut2.eq_3_26_interior
#print axioms A36W.RF.Cut2.eq_3_26_interior
#check @A36W.RF.Tools.chernoff_upper
#print axioms A36W.RF.Tools.chernoff_upper
#check @A36W.RF.Tools.EWneg2
#print axioms A36W.RF.Tools.EWneg2
#check @A36W.RF.Tools.tvD_cem
#print axioms A36W.RF.Tools.tvD_cem
#check @A36W.RF.Tools.kl_deriv_hasDerivAt
#print axioms A36W.RF.Tools.kl_deriv_hasDerivAt
#check @A36W.RF.Tools.klD
#print axioms A36W.RF.Tools.klD
#check @A36W.RF.Tools.binary_kl_ge
#print axioms A36W.RF.Tools.binary_kl_ge
#check @A36W.RF.Tools.hoeffding_fin
#print axioms A36W.RF.Tools.hoeffding_fin
#check @A36W.RF.Tools.scalar_upper
#print axioms A36W.RF.Tools.scalar_upper
#check @A36W.RF.Tools.batchWeight_nonneg'
#print axioms A36W.RF.Tools.batchWeight_nonneg'
#check @A36W.RF.Tools.EWneg2_le
#print axioms A36W.RF.Tools.EWneg2_le
#check @A36W.RF.Tools.EWneg_le_tvD
#print axioms A36W.RF.Tools.EWneg_le_tvD
#check @A36W.RF.Tools.chernoff_two_sided
#print axioms A36W.RF.Tools.chernoff_two_sided
#check @A36W.RF.Tools.neg_part_le
#print axioms A36W.RF.Tools.neg_part_le
#check @A36W.RF.Tools.tvD
#print axioms A36W.RF.Tools.tvD
#check @A36W.RF.Tools.klD_eq_sum
#print axioms A36W.RF.Tools.klD_eq_sum
#check @A36W.RF.Tools.pinsker
#print axioms A36W.RF.Tools.pinsker
#check @A36W.RF.Tools.EWpos
#print axioms A36W.RF.Tools.EWpos
#check @A36W.RF.Tools.EWpos_le
#print axioms A36W.RF.Tools.EWpos_le
#check @A36W.RF.Tools.neg_part_sq_le
#print axioms A36W.RF.Tools.neg_part_sq_le
#check @A36W.RF.Tools.sum_prodLaw
#print axioms A36W.RF.Tools.sum_prodLaw
#check @A36W.RF.Tools.chernoff_rel_lower
#print axioms A36W.RF.Tools.chernoff_rel_lower
#check @A36W.RF.Tools.hoeffding_subset
#print axioms A36W.RF.Tools.hoeffding_subset
#check @A36W.RF.Tools.prod_mgf_hoeffding
#print axioms A36W.RF.Tools.prod_mgf_hoeffding
#check @A36W.RF.Tools.sum_batchWeight_mul_exp
#print axioms A36W.RF.Tools.sum_batchWeight_mul_exp
#check @A36W.RF.Tools.subset_mgf_hoeffding
#print axioms A36W.RF.Tools.subset_mgf_hoeffding
#check @A36W.RF.Tools.pb_rel_dev
#print axioms A36W.RF.Tools.pb_rel_dev
#check @A36W.RF.Tools.four_le_inv_mul
#print axioms A36W.RF.Tools.four_le_inv_mul
#check @A36W.RF.Tools.KLx_eq_klD
#print axioms A36W.RF.Tools.KLx_eq_klD
#check @A36W.RF.Tools.log_sq_le_sub_one
#print axioms A36W.RF.Tools.log_sq_le_sub_one
#check @A36W.RF.Tools.sum_cem
#print axioms A36W.RF.Tools.sum_cem
#check @A36W.RF.Tools.hoeffding_const
#print axioms A36W.RF.Tools.hoeffding_const
#check @A36W.RF.Tools.two_point_hoeffding
#print axioms A36W.RF.Tools.two_point_hoeffding
#check @A36W.RF.Tools.EWpos_eq
#print axioms A36W.RF.Tools.EWpos_eq
#check @A36W.RF.Tools.log_sum
#print axioms A36W.RF.Tools.log_sum
#check @A36W.RF.Tools.fmean
#print axioms A36W.RF.Tools.fmean
#check @A36W.RF.Tools.chernoff_rel_two_sided
#print axioms A36W.RF.Tools.chernoff_rel_two_sided
#check @A36W.RF.Tools.scalar_lower
#print axioms A36W.RF.Tools.scalar_lower
#check @A36W.RF.Tools.klD_nonneg
#print axioms A36W.RF.Tools.klD_nonneg
#check @A36W.RF.Tools.cem_nonneg
#print axioms A36W.RF.Tools.cem_nonneg
#check @A36W.RF.Tools.variance_tilted_le
#print axioms A36W.RF.Tools.variance_tilted_le
#check @A36W.RF.Tools.sum_max_rev_le_tvD
#print axioms A36W.RF.Tools.sum_max_rev_le_tvD
#check @A36W.RF.Tools.sum_ext0
#print axioms A36W.RF.Tools.sum_ext0
#check @A36W.RF.Tools.hoeffding_lemma_fin
#print axioms A36W.RF.Tools.hoeffding_lemma_fin
#check @A36W.RF.Tools.hoeffding_subset_le
#print axioms A36W.RF.Tools.hoeffding_subset_le
#check @A36W.RF.Tools.klD_cem
#print axioms A36W.RF.Tools.klD_cem
#check @A36W.RF.Tools.cem
#print axioms A36W.RF.Tools.cem
#check @A36W.RF.Tools.kl_hasDerivAt_fst
#print axioms A36W.RF.Tools.kl_hasDerivAt_fst
#check @A36W.RF.Tools.sum_batchWeight
#print axioms A36W.RF.Tools.sum_batchWeight
#check @A36W.RF.Tools.EWneg
#print axioms A36W.RF.Tools.EWneg
#check @A36W.RF.Tools.chernoff_rel_upper
#print axioms A36W.RF.Tools.chernoff_rel_upper
#check @A36W.RF.Tools.ext0
#print axioms A36W.RF.Tools.ext0
#check @A36W.RF.Tools.subset_bern_mgf
#print axioms A36W.RF.Tools.subset_bern_mgf
#check @A36W.RF.Tools.hoeffding_lemma
#print axioms A36W.RF.Tools.hoeffding_lemma
#check @A36W.RF.Tools.bern_rel_dev_subset
#print axioms A36W.RF.Tools.bern_rel_dev_subset
#check @A36W.RF.Tools.tvD_le_one
#print axioms A36W.RF.Tools.tvD_le_one
#check @A36W.RF.Tools.hoeffding_tail
#print axioms A36W.RF.Tools.hoeffding_tail
#check @A36W.RF.Tools.pb_mgf_le
#print axioms A36W.RF.Tools.pb_mgf_le
#check @A36W.RF.Tools.tvD_nonneg
#print axioms A36W.RF.Tools.tvD_nonneg
#check @A36W.RF.Tools.supp_of_KLx_eq
#print axioms A36W.RF.Tools.supp_of_KLx_eq
#check @A36W.RF.Cut2.genLaw_mixture
#print axioms A36W.RF.Cut2.genLaw_mixture
#check @A36W.RF.Cut2.subsetW
#print axioms A36W.RF.Cut2.subsetW
#check @A36W.RF.Cut2.card_filter_true_add_false
#print axioms A36W.RF.Cut2.card_filter_true_add_false
#check @A36W.RF.Cut2.sum_distW
#print axioms A36W.RF.Cut2.sum_distW
#check @A36W.RF.Cut2.tiltedLaw
#print axioms A36W.RF.Cut2.tiltedLaw
#check @A36W.RF.Cut2.Gam_pos
#print axioms A36W.RF.Cut2.Gam_pos
#check @A36W.RF.Cut2.qret_close
#print axioms A36W.RF.Cut2.qret_close
#check @A36W.RF.Cut2.child_integrand_eq
#print axioms A36W.RF.Cut2.child_integrand_eq
#check @A36W.RF.Cut2.cnW_marginal
#print axioms A36W.RF.Cut2.cnW_marginal
#check @A36W.RF.Cut2.subsetW_eq
#print axioms A36W.RF.Cut2.subsetW_eq
#check @A36W.RF.Cut2.continuous_tU'
#print axioms A36W.RF.Cut2.continuous_tU'
#check @A36W.RF.Cut2.ss_abs_tU_sub_le
#print axioms A36W.RF.Cut2.ss_abs_tU_sub_le
#check @A36W.RF.Cut2.distW_nonneg
#print axioms A36W.RF.Cut2.distW_nonneg
#check @A36W.RF.Cut2.bulk_ge
#print axioms A36W.RF.Cut2.bulk_ge
#check @A36W.RF.Cut2.filter_eq_inter_filter
#print axioms A36W.RF.Cut2.filter_eq_inter_filter
#check @A36W.RF.Cut2.sum_mem_eq_sum_insert
#print axioms A36W.RF.Cut2.sum_mem_eq_sum_insert
#check @A36W.RF.Cut2.continuous_subsetW
#print axioms A36W.RF.Cut2.continuous_subsetW
#check @A36W.RF.Cut2.child_integrand_nonneg
#print axioms A36W.RF.Cut2.child_integrand_nonneg
#check @A36W.RF.Cut2.eps1_le
#print axioms A36W.RF.Cut2.eps1_le
#check @A36W.RF.Cut2.card_insert_filter
#print axioms A36W.RF.Cut2.card_insert_filter
#check @A36W.RF.Cut2.sqrt_log_div_le
#print axioms A36W.RF.Cut2.sqrt_log_div_le
#check @A36W.RF.Cut2.qret_le_one
#print axioms A36W.RF.Cut2.qret_le_one
#check @A36W.RF.Cut2.ss_sum_powerset_split
#print axioms A36W.RF.Cut2.ss_sum_powerset_split
#check @A36W.RF.Cut2.cnW_split
#print axioms A36W.RF.Cut2.cnW_split
#check @A36W.RF.Cut2.ss_bad_le
#print axioms A36W.RF.Cut2.ss_bad_le
#check @A36W.RF.Cut2.distW
#print axioms A36W.RF.Cut2.distW
#check @A36W.RF.Cut2.cnW_card_tail
#print axioms A36W.RF.Cut2.cnW_card_tail
#check @A36W.RF.Cut2.ss_interior_of_conc
#print axioms A36W.RF.Cut2.ss_interior_of_conc
#check @A36W.RF.Cut2.term_ge
#print axioms A36W.RF.Cut2.term_ge
#check @A36W.RF.Cut2.qret
#print axioms A36W.RF.Cut2.qret
#check @A36W.RF.Cut2.child_integral_ge
#print axioms A36W.RF.Cut2.child_integral_ge
#check @A36W.RF.Cut2.genLaw
#print axioms A36W.RF.Cut2.genLaw
#check @A36W.RF.Cut2.integrable_child
#print axioms A36W.RF.Cut2.integrable_child
#check @A36W.RF.Cut2.qret_pos
#print axioms A36W.RF.Cut2.qret_pos

-- The ten declarations of these modules named `eq_3_<d>`, which the listing above skips (names of the form `eq_<d>_<d>`), printed in full:
set_option format.width 120
set_option pp.maxSteps 10000000
set_option pp.proofs true
set_option pp.deepTerms true

#check @A36W.RF.Cut2.eq_3_2
#print axioms A36W.RF.Cut2.eq_3_2
#check @A36W.RF.Cut2.eq_3_1
#print axioms A36W.RF.Cut2.eq_3_1
#check @A36W.RF.Cut2.eq_3_22
#print axioms A36W.RF.Cut2.eq_3_22
#check @A36W.RF.Cut2.eq_3_24
#print axioms A36W.RF.Cut2.eq_3_24
#check @A36W.RF.Cut2.eq_3_25
#print axioms A36W.RF.Cut2.eq_3_25
#check @A36W.RF.Cut2.eq_3_23
#print axioms A36W.RF.Cut2.eq_3_23
#check @A36W.RF.Cut2.eq_3_26
#print axioms A36W.RF.Cut2.eq_3_26
#check @A36W.RF.Cut2.eq_3_15
#print axioms A36W.RF.Cut2.eq_3_15
#check @A36W.RF.Cut2.eq_3_16
#print axioms A36W.RF.Cut2.eq_3_16
#check @A36W.RF.Cut2.eq_3_17
#print axioms A36W.RF.Cut2.eq_3_17


==> anc/formal_companion/lean/exports/A36W_RFCutI_Exports.lean <==
/- Export of the 140 non-internal declarations of the new modules (as listed by a metaprogram over their constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI

#check @A36W.RF.hasDerivAt_tiltVar
#print axioms A36W.RF.hasDerivAt_tiltVar
#check @A36W.RF.tilt_den_pos
#print axioms A36W.RF.tilt_den_pos
#check @A36W.RF.CutI.pbGam4
#print axioms A36W.RF.CutI.pbGam4
#check @A36W.RF.tiltOf
#print axioms A36W.RF.tiltOf
#check @A36W.RF.tiltMean_tiltOf
#print axioms A36W.RF.tiltMean_tiltOf
#check @A36W.RF.tendsto_tiltP_atTop
#print axioms A36W.RF.tendsto_tiltP_atTop
#check @A36W.RF.pbPmf_tiltP
#print axioms A36W.RF.pbPmf_tiltP
#check @A36W.RF.tilt_interior_explicit
#print axioms A36W.RF.tilt_interior_explicit
#check @A36W.RF.tiltP
#print axioms A36W.RF.tiltP
#check @A36W.RF.tendsto_tiltP_atBot
#print axioms A36W.RF.tendsto_tiltP_atBot
#check @A36W.RF.CutI.abs_pbGam3_le
#print axioms A36W.RF.CutI.abs_pbGam3_le
#check @A36W.RF.tiltP_mem
#print axioms A36W.RF.tiltP_mem
#check @A36W.RF.CutI.pbPmf_mul_exp_le
#print axioms A36W.RF.CutI.pbPmf_mul_exp_le
#check @A36W.RF.tendsto_tiltMean_atBot
#print axioms A36W.RF.tendsto_tiltMean_atBot
#check @A36W.RF.hasDerivAt_tiltGam3
#print axioms A36W.RF.hasDerivAt_tiltGam3
#check @A36W.RF.CutI.pb_upper_tail
#print axioms A36W.RF.CutI.pb_upper_tail
#check @A36W.RF.tilt_prod_den_pos
#print axioms A36W.RF.tilt_prod_den_pos
#check @A36W.RF.CutI.pbAtom_le_hoeffding
#print axioms A36W.RF.CutI.pbAtom_le_hoeffding
#check @A36W.RF.existsUnique_tilt
#print axioms A36W.RF.existsUnique_tilt
#check @A36W.RF.tendsto_tiltMean_atTop
#print axioms A36W.RF.tendsto_tiltMean_atTop
#check @A36W.RF.tiltP_pos
#print axioms A36W.RF.tiltP_pos
#check @A36W.RF.continuous_tiltMean
#print axioms A36W.RF.continuous_tiltMean
#check @A36W.RF.slice_interior
#print axioms A36W.RF.slice_interior
#check @A36W.RF.tiltP_le_mul
#print axioms A36W.RF.tiltP_le_mul
#check @A36W.RF.CutI.abs_pbGam4_le
#print axioms A36W.RF.CutI.abs_pbGam4_le
#check @A36W.RF.CutI.pbPmf_le_hoeffding
#print axioms A36W.RF.CutI.pbPmf_le_hoeffding
#check @A36W.RF.tiltP_lt_one
#print axioms A36W.RF.tiltP_lt_one
#check @A36W.RF.hasDerivAt_tiltP
#print axioms A36W.RF.hasDerivAt_tiltP
#check @A36W.RF.pbAtom_tiltP
#print axioms A36W.RF.pbAtom_tiltP
#check @A36W.RF.tiltMean_lt
#print axioms A36W.RF.tiltMean_lt
#check @A36W.RF.tiltP_mem_interior
#print axioms A36W.RF.tiltP_mem_interior
#check @A36W.RF.tilt_interior
#print axioms A36W.RF.tilt_interior
#check @A36W.RF.tiltVar
#print axioms A36W.RF.tiltVar
#check @A36W.RF.tilt_weight
#print axioms A36W.RF.tilt_weight
#check @A36W.RF.cgfK
#print axioms A36W.RF.cgfK
#check @A36W.RF.CutI.pbVar_le_quarter
#print axioms A36W.RF.CutI.pbVar_le_quarter
#check @A36W.RF.CutI.pb_tail_hoeffding
#print axioms A36W.RF.CutI.pb_tail_hoeffding
#check @A36W.RF.exists_tiltMean_eq
#print axioms A36W.RF.exists_tiltMean_eq
#check @A36W.RF.tiltMean_pos
#print axioms A36W.RF.tiltMean_pos
#check @A36W.RF.tiltOf_tiltMean
#print axioms A36W.RF.tiltOf_tiltMean
#check @A36W.RF.tilt_condition_eq_sliceProb
#print axioms A36W.RF.tilt_condition_eq_sliceProb
#check @A36W.RF.CutI.pbVar_ge
#print axioms A36W.RF.CutI.pbVar_ge
#check @A36W.RF.CutI.pbAtom_nonneg
#print axioms A36W.RF.CutI.pbAtom_nonneg
#check @A36W.RF.CutI.prod_mgf_le
#print axioms A36W.RF.CutI.prod_mgf_le
#check @A36W.RF.tiltVar_pos
#print axioms A36W.RF.tiltVar_pos
#check @A36W.RF.one_sub_tiltP_le_mul
#print axioms A36W.RF.one_sub_tiltP_le_mul
#check @A36W.RF.hasDerivAt_tiltMean
#print axioms A36W.RF.hasDerivAt_tiltMean
#check @A36W.RF.tiltMean
#print axioms A36W.RF.tiltMean
#check @A36W.RF.CutI.pb_lower_tail
#print axioms A36W.RF.CutI.pb_lower_tail
#check @A36W.RF.hasDerivAt_cgfK
#print axioms A36W.RF.hasDerivAt_cgfK
#check @A36W.RF.tiltMean_strictMono
#print axioms A36W.RF.tiltMean_strictMono
#check @A36W.RF.CutI.sum_pbPmf_mul_pow
#print axioms A36W.RF.CutI.sum_pbPmf_mul_pow
#check @A36W.RF.one_sub_tiltP
#print axioms A36W.RF.one_sub_tiltP
#check @A36W.RF.CutI.hasDerivAt_sq'
#print axioms A36W.RF.CutI.hasDerivAt_sq'
#check @A36W.RF.CutI.phiN_eq
#print axioms A36W.RF.CutI.phiN_eq
#check @A36W.RF.CutI.oddG
#print axioms A36W.RF.CutI.oddG
#check @A36W.RF.CutI.continuous_oddG
#print axioms A36W.RF.CutI.continuous_oddG
#check @A36W.RF.CutI.abs_mul_oddG'_le
#print axioms A36W.RF.CutI.abs_mul_oddG'_le
#check @A36W.RF.CutI.continuous_phiN
#print axioms A36W.RF.CutI.continuous_phiN
#check @A36W.RF.CutI.integral_phiN
#print axioms A36W.RF.CutI.integral_phiN
#check @A36W.RF.CutI.quad_le_exp
#print axioms A36W.RF.CutI.quad_le_exp
#check @A36W.RF.CutI.abs_oddG_le
#print axioms A36W.RF.CutI.abs_oddG_le
#check @A36W.RF.CutI.hasDerivAt_phiN
#print axioms A36W.RF.CutI.hasDerivAt_phiN
#check @A36W.RF.CutI.abs_integral_phiN_sub_one_le
#print axioms A36W.RF.CutI.abs_integral_phiN_sub_one_le
#check @A36W.RF.CutI.hasDerivAt_oddG
#print axioms A36W.RF.CutI.hasDerivAt_oddG
#check @A36W.RF.CutI.integrable_phiN
#print axioms A36W.RF.CutI.integrable_phiN
#check @A36W.RF.CutI.phiN_pos
#print axioms A36W.RF.CutI.phiN_pos
#check @A36W.RF.integrable_tiltVar
#print axioms A36W.RF.integrable_tiltVar
#check @A36W.RF.coarse_tail
#print axioms A36W.RF.coarse_tail
#check @A36W.RF.exp_window
#print axioms A36W.RF.exp_window
#check @A36W.RF.normI_pos
#print axioms A36W.RF.normI_pos
#check @A36W.RF.range_tiltMean
#print axioms A36W.RF.range_tiltMean
#check @A36W.RF.normI
#print axioms A36W.RF.normI
#check @A36W.RF.CutI.pbAtom_le_one
#print axioms A36W.RF.CutI.pbAtom_le_one
#check @A36W.RF.continuous_tiltVar
#print axioms A36W.RF.continuous_tiltVar
#check @A36W.RF.continuous_pbAtom_tiltP
#print axioms A36W.RF.continuous_pbAtom_tiltP
#check @A36W.RF.normI_eq_integral_mean
#print axioms A36W.RF.normI_eq_integral_mean
#check @A36W.RF.integrableOn_mean_integrand
#print axioms A36W.RF.integrableOn_mean_integrand
#check @A36W.RF.continuous_tiltGam3
#print axioms A36W.RF.continuous_tiltGam3
#check @A36W.RF.integral_tiltVar_interval
#print axioms A36W.RF.integral_tiltVar_interval
#check @A36W.RF.tiltVar_nonneg
#print axioms A36W.RF.tiltVar_nonneg
#check @A36W.RF.integrableOn_tiltVar_Iic
#print axioms A36W.RF.integrableOn_tiltVar_Iic
#check @A36W.RF.integrableOn_tiltVar_Ioi
#print axioms A36W.RF.integrableOn_tiltVar_Ioi
#check @A36W.RF.deriv_deriv_cgfK
#print axioms A36W.RF.deriv_deriv_cgfK
#check @A36W.RF.tail_atom_le
#print axioms A36W.RF.tail_atom_le
#check @A36W.RF.integral_tiltVar
#print axioms A36W.RF.integral_tiltVar
#check @A36W.RF.integrable_normI_integrand
#print axioms A36W.RF.integrable_normI_integrand
#check @A36W.RF.tiltA
#print axioms A36W.RF.tiltA
#check @A36W.RF.hasDerivAt_tiltSd
#print axioms A36W.RF.hasDerivAt_tiltSd
#check @A36W.RF.continuous_tiltSd
#print axioms A36W.RF.continuous_tiltSd
#check @A36W.RF.tiltY
#print axioms A36W.RF.tiltY
#check @A36W.RF.hasDerivAt_tiltA
#print axioms A36W.RF.hasDerivAt_tiltA
#check @A36W.RF.abs_deriv_tiltA_le
#print axioms A36W.RF.abs_deriv_tiltA_le
#check @A36W.RF.continuous_tiltY
#print axioms A36W.RF.continuous_tiltY
#check @A36W.RF.mAn
#print axioms A36W.RF.mAn
#check @A36W.RF.pbSd_tiltP
#print axioms A36W.RF.pbSd_tiltP
#check @A36W.RF.tiltSd_sq
#print axioms A36W.RF.tiltSd_sq
#check @A36W.RF.window_le
#print axioms A36W.RF.window_le
#check @A36W.RF.one_le_log_of_three_le
#print axioms A36W.RF.one_le_log_of_three_le
#check @A36W.RF.tiltSd
#print axioms A36W.RF.tiltSd
#check @A36W.RF.edgeworth_mul_tiltVar
#print axioms A36W.RF.edgeworth_mul_tiltVar
#check @A36W.RF.tiltSd_le
#print axioms A36W.RF.tiltSd_le
#check @A36W.RF.log_le_two_sqrt
#print axioms A36W.RF.log_le_two_sqrt
#check @A36W.RF.continuous_tiltA
#print axioms A36W.RF.continuous_tiltA
#check @A36W.RF.abs_tiltA_le
#print axioms A36W.RF.abs_tiltA_le
#check @A36W.RF.tiltA_sub_le
#print axioms A36W.RF.tiltA_sub_le
#check @A36W.RF.tiltSd_pos
#print axioms A36W.RF.tiltSd_pos
#check @A36W.RF.hasDerivAt_tiltY
#print axioms A36W.RF.hasDerivAt_tiltY
#check @A36W.RF.window_remainder
#print axioms A36W.RF.window_remainder
#check @A36W.RF.CutI.edgeV
#print axioms A36W.RF.CutI.edgeV
#check @A36W.RF.main_term_eq
#print axioms A36W.RF.main_term_eq
#check @A36W.RF.integral_tiltSd_le
#print axioms A36W.RF.integral_tiltSd_le
#check @A36W.RF.CutI.continuous_edgeV
#print axioms A36W.RF.CutI.continuous_edgeV
#check @A36W.RF.CutI.oddGd
#print axioms A36W.RF.CutI.oddGd
#check @A36W.RF.CutI.edgeV_eq
#print axioms A36W.RF.CutI.edgeV_eq
#check @A36W.RF.CutI.continuous_oddGd
#print axioms A36W.RF.CutI.continuous_oddGd
#check @A36W.RF.normI_split
#print axioms A36W.RF.normI_split
#check @A36W.RF.tails_le
#print axioms A36W.RF.tails_le
#check @A36W.RF.window_interior
#print axioms A36W.RF.window_interior
#check @A36W.RF.normalizer_close
#print axioms A36W.RF.normalizer_close
#check @A36W.RF.CutI.marg_edgeworth_at_mean
#print axioms A36W.RF.CutI.marg_edgeworth_at_mean
#check @A36W.RF.CutI.marg_edge_delta_bound
#print axioms A36W.RF.CutI.marg_edge_delta_bound
#check @A36W.RF.CutI.marg_close_large
#print axioms A36W.RF.CutI.marg_close_large
#check @A36W.RF.parent_mass_of_T3
#print axioms A36W.RF.parent_mass_of_T3
#check @A36W.RF.parent_mass
#print axioms A36W.RF.parent_mass
#check @A36W.RF.CutI.marg_tilt_at_quota
#print axioms A36W.RF.CutI.marg_tilt_at_quota
#check @A36W.RF.marg_close
#print axioms A36W.RF.marg_close
#check @A36W.RF.CutI.marg_Z_erase_succAbove
#print axioms A36W.RF.CutI.marg_Z_erase_succAbove
#check @A36W.RF.CutI.marg_near_centre
#print axioms A36W.RF.CutI.marg_near_centre
#check @A36W.RF.CutI.marg_pbVar_pos
#print axioms A36W.RF.CutI.marg_pbVar_pos
#check @A36W.RF.central_atom
#print axioms A36W.RF.central_atom
#check @A36W.RF.CutI.marg_ratio_close
#print axioms A36W.RF.CutI.marg_ratio_close
#check @A36W.RF.sliceMarg_eq_leaveOneOut
#print axioms A36W.RF.sliceMarg_eq_leaveOneOut
#check @A36W.RF.CutI.marg_leaveOneOut_alg
#print axioms A36W.RF.CutI.marg_leaveOneOut_alg
#check @A36W.RF.cutI_2_7
#print axioms A36W.RF.cutI_2_7
#check @A36W.RF.cutI_half_interiority
#print axioms A36W.RF.cutI_half_interiority
#check @A36W.RF.cutI_interiority
#print axioms A36W.RF.cutI_interiority
#check @A36W.RF.cutI_2_6
#print axioms A36W.RF.cutI_2_6
#check @A36W.RF.cutI_2_8
#print axioms A36W.RF.cutI_2_8
#check @A36W.RF.cutI_2_17
#print axioms A36W.RF.cutI_2_17


==> anc/formal_companion/lean/exports/A36W_RFEq318Chain_Exports.lean <==
/- Export of `A36W/RFEq318Chain.lean` (Appendix Q, (3.18) as the printed chain): the 3 non-internal constants of the
module (3 report the standard three axioms), in the order of a metaprogram that lists them, each with `#check` (full
printing) and `#print axioms`.  The metaprogram, and its audit of every `A36W` constant, are not included here.  Not a
library module. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.TGCert
import A36W.RFFair
import A36W.RFLadder
import A36W.SliceNCDSupport
import A36W.RFNormPrinted2
import A36W.RFCut2Defs
import A36W.RFCut2Reindex
import A36W.RFExact
import A36W.RFAnalytic
import A36W.RFGamma
import A36W.RFAnalyticPS
import A36W.RFAnalyticPSUniq
import A36W.RFBulkCore
import A36W.RFCut2Hyps
import A36W.RFBulk
import A36W.RFCut2Real
import A36W.RFCancel
import A36W.RFCancel2
import A36W.RFTools
import A36W.RFSubset
import A36W.CountBridge
import A36W.WSharp
import A36W.WClassFacts
import A36W.WSec5
import A36W.WNoRelabel
import A36W.RFGood
import A36W.RFFinal
import A36W.RFOneStep
import A36W.RFTypical
import A36W.RFConstants
import A36W.RFRecursion
import A36W.RFQtBridge
import A36W.RFSurvival
import A36W.RFTheoremAIface
import A36W.RFPrintedExtras
import A36W.RFRatio
import A36W.RFSigned
import A36W.RFTheoremA
import A36W.RFT1Alt
import A36W.TGCert2
import A36W.RFAttain
import A36W.RFEq318Chain

set_option format.width 120
set_option pp.maxSteps 10000000
set_option pp.proofs true
set_option pp.deepTerms true

#check @A36W.RF.Cut2.eq_3_18_chain
#print axioms A36W.RF.Cut2.eq_3_18_chain
#check @A36W.RF.Cut2.eq_3_18_19_21_chain
#print axioms A36W.RF.Cut2.eq_3_18_19_21_chain
#check @A36W.RF.Cut2.eq_3_18_chain_trans
#print axioms A36W.RF.Cut2.eq_3_18_chain_trans


==> anc/formal_companion/lean/exports/A36W_RFLadder_Exports.lean <==
/- Export of the 35 non-internal declarations of the new modules (as listed by a metaprogram over their constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.TGCert
import A36W.RFFair
import A36W.RFLadder
import A36W.SliceNCDSupport

#check @A36W.RFCandidate.rfMix_length_le
#print axioms A36W.RFCandidate.rfMix_length_le
#check @A36W.RFCandidate.rfMix_KLx
#print axioms A36W.RFCandidate.rfMix_KLx
#check @A36W.RFCandidate.weightedTarget_pos_iff
#print axioms A36W.RFCandidate.weightedTarget_pos_iff
#check @A36W.RFCandidate.rfMix_law_supp
#print axioms A36W.RFCandidate.rfMix_law_supp
#check @A36W.RFCandidate.rf_theoremA_fair
#print axioms A36W.RFCandidate.rf_theoremA_fair
#check @A36W.RFCandidate.logb_msz_add_one_le
#print axioms A36W.RFCandidate.logb_msz_add_one_le
#check @A36W.RFCandidate.four_sq_four_pow_le_msz
#print axioms A36W.RFCandidate.four_sq_four_pow_le_msz
#check @A36W.RFCandidate.msz_div_pos
#print axioms A36W.RFCandidate.msz_div_pos
#check @A36W.RFCandidate.logb_msz_zero_bounds
#print axioms A36W.RFCandidate.logb_msz_zero_bounds
#check @A36W.RFCandidate.Example.Rof_one_sixtyfour
#print axioms A36W.RFCandidate.Example.Rof_one_sixtyfour
#check @A36W.RFCandidate.rf_ladder
#print axioms A36W.RFCandidate.rf_ladder
#check @A36W.RFCandidate.Msz_le_eight_sq
#print axioms A36W.RFCandidate.Msz_le_eight_sq
#check @A36W.RFCandidate.logb_two_five_lt_three
#print axioms A36W.RFCandidate.logb_two_five_lt_three
#check @A36W.RFCandidate.L_bound_sharp
#print axioms A36W.RFCandidate.L_bound_sharp
#check @A36W.RFCandidate.rf_ladder_C
#print axioms A36W.RFCandidate.rf_ladder_C
#check @A36W.RFCandidate.logb_msz_two_sided
#print axioms A36W.RFCandidate.logb_msz_two_sided
#check @A36W.RFCandidate.Example.sharp_range_nonempty
#print axioms A36W.RFCandidate.Example.sharp_range_nonempty
#check @A36W.RFCandidate.logb_msz_succ_bounds
#print axioms A36W.RFCandidate.logb_msz_succ_bounds
#check @A36W.RFCandidate.logb_sqrt_two_pow
#print axioms A36W.RFCandidate.logb_sqrt_two_pow
#check @A36W.RFCandidate.logb_msz_le_C
#print axioms A36W.RFCandidate.logb_msz_le_C
#check @A36W.RFCandidate.log_msz_le
#print axioms A36W.RFCandidate.log_msz_le
#check @A36W.RFCandidate.log_msz_le_C
#print axioms A36W.RFCandidate.log_msz_le_C
#check @A36W.RFCandidate.L_core_sharp
#print axioms A36W.RFCandidate.L_core_sharp
#check @A36W.RFCandidate.log_Msz_le
#print axioms A36W.RFCandidate.log_Msz_le
#check @A36W.RFCandidate.logb_msz_le
#print axioms A36W.RFCandidate.logb_msz_le
#check @A36W.RFCandidate.log_Msz_le_C
#print axioms A36W.RFCandidate.log_Msz_le_C
#check @A36W.RFCandidate.Msz_succ_eq_msz
#print axioms A36W.RFCandidate.Msz_succ_eq_msz
#check @A36W.RFCandidate.logb_msz_le_four
#print axioms A36W.RFCandidate.logb_msz_le_four
#check @A36W.sliceNCD_up_pos_iff
#print axioms A36W.sliceNCD_up_pos_iff
#check @A36W.sliceNCD_up_supp
#print axioms A36W.sliceNCD_up_supp
#check @A36W.sliceProb_eq_zero_of_card_ne
#print axioms A36W.sliceProb_eq_zero_of_card_ne
#check @A36W.sliceNCD_with_support
#print axioms A36W.sliceNCD_with_support
#check @A36W.sliceNCD_down_supp
#print axioms A36W.sliceNCD_down_supp
#check @A36W.sliceNCD_down_supp_needs_subset
#print axioms A36W.sliceNCD_down_supp_needs_subset
#check @A36W.sliceNCD_down_pos_iff
#print axioms A36W.sliceNCD_down_pos_iff


==> anc/formal_companion/lean/exports/A36W_RFLocal_Exports.lean <==
/- Export of the 49 non-internal declarations of the new modules (as listed by a metaprogram over their constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal

#check @A36W.RF.continuous_cchar
#print axioms A36W.RF.continuous_cchar
#check @A36W.RF.norm_cchar
#print axioms A36W.RF.norm_cchar
#check @A36W.RF.continuous_edgeChar
#print axioms A36W.RF.continuous_edgeChar
#check @A36W.RF.edgeChar
#print axioms A36W.RF.edgeChar
#check @A36W.RF.abs_pbGam3_le
#print axioms A36W.RF.abs_pbGam3_le
#check @A36W.RF.pbSd_sq
#print axioms A36W.RF.pbSd_sq
#check @A36W.RF.cchar
#print axioms A36W.RF.cchar
#check @A36W.RF.pbVar_nonneg
#print axioms A36W.RF.pbVar_nonneg
#check @A36W.RF.pbSd_pos
#print axioms A36W.RF.pbSd_pos
#check @A36W.RF.norm_edgeChar_le
#print axioms A36W.RF.norm_edgeChar_le
#check @A36W.RF.four_integral_batchChar_mul_exp_int
#print axioms A36W.RF.four_integral_batchChar_mul_exp_int
#check @A36W.RF.four_gE_eq
#print axioms A36W.RF.four_gE_eq
#check @A36W.RF.integrable_edgeChar_mul_exp
#print axioms A36W.RF.integrable_edgeChar_mul_exp
#check @A36W.RF.norm_batchChar_le_jordan
#print axioms A36W.RF.norm_batchChar_le_jordan
#check @A36W.RF.four_gE
#print axioms A36W.RF.four_gE
#check @A36W.RF.four_integrable_pow_mul_gE
#print axioms A36W.RF.four_integrable_pow_mul_gE
#check @A36W.RF.integral_edgeChar_mul_exp
#print axioms A36W.RF.integral_edgeChar_mul_exp
#check @A36W.RF.four_ibp_base
#print axioms A36W.RF.four_ibp_base
#check @A36W.RF.four_hasDerivAt_gE
#print axioms A36W.RF.four_hasDerivAt_gE
#check @A36W.RF.four_edgeChar_mul_exp_eq
#print axioms A36W.RF.four_edgeChar_mul_exp_eq
#check @A36W.RF.four_hasDerivAt_pow_mul_gE
#print axioms A36W.RF.four_hasDerivAt_pow_mul_gE
#check @A36W.RF.integral_batchChar_mul_exp_int
#print axioms A36W.RF.integral_batchChar_mul_exp_int
#check @A36W.RF.four_mom0
#print axioms A36W.RF.four_mom0
#check @A36W.RF.four_continuous_gE
#print axioms A36W.RF.four_continuous_gE
#check @A36W.RF.four_mom3
#print axioms A36W.RF.four_mom3
#check @A36W.RF.four_ibp_succ
#print axioms A36W.RF.four_ibp_succ
#check @A36W.RF.four_batchChar_mul_exp_int
#print axioms A36W.RF.four_batchChar_mul_exp_int
#check @A36W.RF.four_mom
#print axioms A36W.RF.four_mom
#check @A36W.RF.four_norm_gE
#print axioms A36W.RF.four_norm_gE
#check @A36W.RF.tayFac_eq
#print axioms A36W.RF.tayFac_eq
#check @A36W.RF.norm_log_tayFac_sub_le
#print axioms A36W.RF.norm_log_tayFac_sub_le
#check @A36W.RF.norm_tayFac_sub_one_le'
#print axioms A36W.RF.norm_tayFac_sub_one_le'
#check @A36W.RF.cchar_eq_prod_tayFac
#print axioms A36W.RF.cchar_eq_prod_tayFac
#check @A36W.RF.norm_tayFac_sub_taylor_le
#print axioms A36W.RF.norm_tayFac_sub_taylor_le
#check @A36W.RF.tayFac
#print axioms A36W.RF.tayFac
#check @A36W.RF.cchar_eq_exp_expansion
#print axioms A36W.RF.cchar_eq_exp_expansion
#check @A36W.RF.norm_cchar_sub_edgeChar_le
#print axioms A36W.RF.norm_cchar_sub_edgeChar_le
#check @A36W.RF.tayFac_ne_zero
#print axioms A36W.RF.tayFac_ne_zero
#check @A36W.RF.norm_tayFac_sub_one_le
#print axioms A36W.RF.norm_tayFac_sub_one_le
#check @A36W.RF.rfa_main
#print axioms A36W.RF.rfa_main
#check @A36W.RF.rfa_tail
#print axioms A36W.RF.rfa_tail
#check @A36W.RF.T3_abs
#print axioms A36W.RF.T3_abs
#check @A36W.RF.rfa_poly_le_exp
#print axioms A36W.RF.rfa_poly_le_exp
#check @A36W.RF.rfa_cube_exp_le
#print axioms A36W.RF.rfa_cube_exp_le
#check @A36W.RF.integrable_rfaMaj
#print axioms A36W.RF.integrable_rfaMaj
#check @A36W.RF.rfa_regionI
#print axioms A36W.RF.rfa_regionI
#check @A36W.RF.T3
#print axioms A36W.RF.T3
#check @A36W.RF.rfaMaj
#print axioms A36W.RF.rfaMaj
#check @A36W.RF.integral_rfaMaj
#print axioms A36W.RF.integral_rfaMaj


==> anc/formal_companion/lean/exports/A36W_RFMixLaw_Exports.lean <==
/- Export of the 12 non-internal declarations of the module A36W.RFMixLaw (App N: the retained-subset sampler of Theorem 4(a) agrees in output law with a finite mixture of runs of random unmasking) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W.RFMixLaw

#check @A36W.RFMixLaw.isSchedule_singletons_iff
#print axioms A36W.RFMixLaw.isSchedule_singletons_iff
#check @A36W.RFMixLaw.schedLawE_singletons_illegal
#print axioms A36W.RFMixLaw.schedLawE_singletons_illegal
#check @A36W.RFMixLaw.schedLawE_singletons_perm
#print axioms A36W.RFMixLaw.schedLawE_singletons_perm
#check @A36W.RFMixLaw.schedLawE_append_congr
#print axioms A36W.RFMixLaw.schedLawE_append_congr
#check @A36W.RFMixLaw.coinPerm
#print axioms A36W.RFMixLaw.coinPerm
#check @A36W.RFMixLaw.coinP_perm
#print axioms A36W.RFMixLaw.coinP_perm
#check @A36W.RFMixLaw.sieve_perm
#print axioms A36W.RFMixLaw.sieve_perm
#check @A36W.RFMixLaw.singletonsOf_map_image
#print axioms A36W.RFMixLaw.singletonsOf_map_image
#check @A36W.RFMixLaw.terminal_perm_law
#print axioms A36W.RFMixLaw.terminal_perm_law
#check @A36W.RFMixLaw.rfSched_perm_law
#print axioms A36W.RFMixLaw.rfSched_perm_law
#check @A36W.RFMixLaw.mixLawE_relabelMix_expand
#print axioms A36W.RFMixLaw.mixLawE_relabelMix_expand
#check @A36W.RFMixLaw.rfMix_law_eq_relabel
#print axioms A36W.RFMixLaw.rfMix_law_eq_relabel


==> anc/formal_companion/lean/exports/A36W_RFNormPrinted2_Exports.lean <==
/- Export of the 61 non-internal declarations of the new modules (as listed by a metaprogram over their constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.RFNormPrinted2

#check @A36W.RF.CutI.poly3_le_exp
#print axioms A36W.RF.CutI.poly3_le_exp
#check @A36W.RF.CutI.integral_gauss4
#print axioms A36W.RF.CutI.integral_gauss4
#check @A36W.RF.muOfY_strictAntiOn
#print axioms A36W.RF.muOfY_strictAntiOn
#check @A36W.RF.CutI.tendsto_oddQ_atTop
#print axioms A36W.RF.CutI.tendsto_oddQ_atTop
#check @A36W.RF.CutI.integral_Ioi_poly3
#print axioms A36W.RF.CutI.integral_Ioi_poly3
#check @A36W.RF.hasDerivAt_muOfY
#print axioms A36W.RF.hasDerivAt_muOfY
#check @A36W.RF.CutI.poly24_le_exp
#print axioms A36W.RF.CutI.poly24_le_exp
#check @A36W.RF.mAn2
#print axioms A36W.RF.mAn2
#check @A36W.RF.CutI.oddQ_neg
#print axioms A36W.RF.CutI.oddQ_neg
#check @A36W.RF.eq_Q441_oddzero
#print axioms A36W.RF.eq_Q441_oddzero
#check @A36W.RF.CutI.tendsto_gauss4_atTop
#print axioms A36W.RF.CutI.tendsto_gauss4_atTop
#check @A36W.RF.CutI.integrable_poly24_phiN
#print axioms A36W.RF.CutI.integrable_poly24_phiN
#check @A36W.RF.eq_2_15_fun
#print axioms A36W.RF.eq_2_15_fun
#check @A36W.RF.muOfY_yOfMu
#print axioms A36W.RF.muOfY_yOfMu
#check @A36W.RF.CutI.abs_oddQ_le
#print axioms A36W.RF.CutI.abs_oddQ_le
#check @A36W.RF.CutI.mul_phiN_le_of_le
#print axioms A36W.RF.CutI.mul_phiN_le_of_le
#check @A36W.RF.CutI.phiN_le_exp
#print axioms A36W.RF.CutI.phiN_le_exp
#check @A36W.RF.eq_2_13_inverse
#print axioms A36W.RF.eq_2_13_inverse
#check @A36W.RF.CutI.omitted_mass_le
#print axioms A36W.RF.CutI.omitted_mass_le
#check @A36W.RF.CutI.integral_Iic_poly3
#print axioms A36W.RF.CutI.integral_Iic_poly3
#check @A36W.RF.yOfMu_strictAntiOn
#print axioms A36W.RF.yOfMu_strictAntiOn
#check @A36W.RF.eq_Q441_rem
#print axioms A36W.RF.eq_Q441_rem
#check @A36W.RF.CutI.phiN_le_shift
#print axioms A36W.RF.CutI.phiN_le_shift
#check @A36W.RF.winW_nonneg
#print axioms A36W.RF.winW_nonneg
#check @A36W.RF.CutI.phiN_neg
#print axioms A36W.RF.CutI.phiN_neg
#check @A36W.RF.CutI.hasDerivAt_oddQ
#print axioms A36W.RF.CutI.hasDerivAt_oddQ
#check @A36W.RF.winW
#print axioms A36W.RF.winW
#check @A36W.RF.muOfY_spec
#print axioms A36W.RF.muOfY_spec
#check @A36W.RF.remR_eq
#print axioms A36W.RF.remR_eq
#check @A36W.RF.CutI.oddQ
#print axioms A36W.RF.CutI.oddQ
#check @A36W.RF.eq_Q441_odd
#print axioms A36W.RF.eq_Q441_odd
#check @A36W.RF.CutI.phiN_le_shift'
#print axioms A36W.RF.CutI.phiN_le_shift'
#check @A36W.RF.CutI.abs_oddGd_le
#print axioms A36W.RF.CutI.abs_oddGd_le
#check @A36W.RF.CutI.integral_oddGd
#print axioms A36W.RF.CutI.integral_oddGd
#check @A36W.RF.continuousAt_muOfY
#print axioms A36W.RF.continuousAt_muOfY
#check @A36W.RF.CutI.integrable_oddGd
#print axioms A36W.RF.CutI.integrable_oddGd
#check @A36W.RF.yOfMu_image
#print axioms A36W.RF.yOfMu_image
#check @A36W.RF.continuousAt_remR
#print axioms A36W.RF.continuousAt_remR
#check @A36W.RF.jacobian_half'
#print axioms A36W.RF.jacobian_half'
#check @A36W.RF.win_mem
#print axioms A36W.RF.win_mem
#check @A36W.RF.CutI.integral_poly24_phiN_le
#print axioms A36W.RF.CutI.integral_poly24_phiN_le
#check @A36W.RF.CutI.tendsto_gauss4_atBot
#print axioms A36W.RF.CutI.tendsto_gauss4_atBot
#check @A36W.RF.remR
#print axioms A36W.RF.remR
#check @A36W.RF.eq_Q441_mass
#print axioms A36W.RF.eq_Q441_mass
#check @A36W.RF.exp_two_sqrt_log
#print axioms A36W.RF.exp_two_sqrt_log
#check @A36W.RF.CutI.omitted_odd_le
#print axioms A36W.RF.CutI.omitted_odd_le
#check @A36W.RF.yOfMu
#print axioms A36W.RF.yOfMu
#check @A36W.RF.win_abs
#print axioms A36W.RF.win_abs
#check @A36W.RF.hasDerivAt_yOfMu
#print axioms A36W.RF.hasDerivAt_yOfMu
#check @A36W.RF.win_endpoints
#print axioms A36W.RF.win_endpoints
#check @A36W.RF.continuousAt_yOfMu
#print axioms A36W.RF.continuousAt_yOfMu
#check @A36W.RF.CutI.integrable_abs_oddGd
#print axioms A36W.RF.CutI.integrable_abs_oddGd
#check @A36W.RF.muOfY_mem_Ioo
#print axioms A36W.RF.muOfY_mem_Ioo
#check @A36W.RF.yOfMu_continuousOn
#print axioms A36W.RF.yOfMu_continuousOn
#check @A36W.RF.CutI.integrable_poly3_phiN
#print axioms A36W.RF.CutI.integrable_poly3_phiN
#check @A36W.RF.muOfY
#print axioms A36W.RF.muOfY
#check @A36W.RF.mAn_le_mAn2
#print axioms A36W.RF.mAn_le_mAn2
#check @A36W.RF.CutI.continuous_oddQ
#print axioms A36W.RF.CutI.continuous_oddQ
#check @A36W.RF.CutI.tendsto_oddQ_atBot
#print axioms A36W.RF.CutI.tendsto_oddQ_atBot
#check @A36W.RF.CutI.integrable_gauss4
#print axioms A36W.RF.CutI.integrable_gauss4
#check @A36W.RF.CutI.integral_phiN_sub_one_eq
#print axioms A36W.RF.CutI.integral_phiN_sub_one_eq


==> anc/formal_companion/lean/exports/A36W_RFNormPrinted_Exports.lean <==
/- Export of the 19 declarations of the new module, each with `#check` and `#print axioms`: the 13 non-internal ones that a metaprogram over its constants lists (the metaprogram itself is not included here) and, after them, the 6 named `eq_2_11` … `eq_2_16`, which that metaprogram's name filter skips. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted

#check @A36W.RF.hasDerivAt_aMu
#print axioms A36W.RF.hasDerivAt_aMu
#check @A36W.RF.hasDerivAt_muDv
#print axioms A36W.RF.hasDerivAt_muDv
#check @A36W.RF.continuousAt_tiltOf
#print axioms A36W.RF.continuousAt_tiltOf
#check @A36W.RF.hasDerivAt_tiltOf
#print axioms A36W.RF.hasDerivAt_tiltOf
#check @A36W.RF.window_point
#print axioms A36W.RF.window_point
#check @A36W.RF.muDv
#print axioms A36W.RF.muDv
#check @A36W.RF.muDa
#print axioms A36W.RF.muDa
#check @A36W.RF.muDDv
#print axioms A36W.RF.muDDv
#check @A36W.RF.image_tiltOf
#print axioms A36W.RF.image_tiltOf
#check @A36W.RF.jacobian_half
#print axioms A36W.RF.jacobian_half
#check @A36W.RF.cumulants_mu
#print axioms A36W.RF.cumulants_mu
#check @A36W.RF.tiltOf_strictMonoOn
#print axioms A36W.RF.tiltOf_strictMonoOn
#check @A36W.RF.cutI_2_11
#print axioms A36W.RF.cutI_2_11

-- The six declarations `eq_2_11` ... `eq_2_16` of the module, which the listing above skips (names of the form `eq_<d>_<d>`), printed in full:
set_option format.width 120
set_option pp.maxSteps 10000000
set_option pp.proofs true
set_option pp.deepTerms true

#check @A36W.RF.eq_2_12
#print axioms A36W.RF.eq_2_12
#check @A36W.RF.eq_2_13
#print axioms A36W.RF.eq_2_13
#check @A36W.RF.eq_2_14
#print axioms A36W.RF.eq_2_14
#check @A36W.RF.eq_2_15
#print axioms A36W.RF.eq_2_15
#check @A36W.RF.eq_2_16
#print axioms A36W.RF.eq_2_16
#check @A36W.RF.eq_2_11
#print axioms A36W.RF.eq_2_11


==> anc/formal_companion/lean/exports/A36W_RFPrintedExtras_Exports.lean <==
/- Export of the 8 declarations of the new modules (as listed by a metaprogram over their constants), each with `#check` (full printing) and `#print axioms`; a source scan finds 8 named non-private declarations in the modules, all listed. The metaprogram itself is not included here. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.TGCert
import A36W.RFFair
import A36W.RFLadder
import A36W.SliceNCDSupport
import A36W.RFNormPrinted2
import A36W.RFCut2Defs
import A36W.RFCut2Reindex
import A36W.RFExact
import A36W.RFAnalytic
import A36W.RFGamma
import A36W.RFAnalyticPS
import A36W.RFAnalyticPSUniq
import A36W.RFBulkCore
import A36W.RFCut2Hyps
import A36W.RFBulk
import A36W.RFCut2Real
import A36W.RFCancel
import A36W.RFCancel2
import A36W.RFTools
import A36W.RFSubset
import A36W.CountBridge
import A36W.WSharp
import A36W.WClassFacts
import A36W.WSec5
import A36W.WNoRelabel
import A36W.RFGood
import A36W.RFFinal
import A36W.RFOneStep
import A36W.RFTypical
import A36W.RFConstants
import A36W.RFRecursion
import A36W.RFQtBridge
import A36W.RFSurvival
import A36W.RFTheoremAIface
import A36W.RFPrintedExtras

set_option format.width 120
set_option pp.maxSteps 10000000
set_option pp.proofs true
set_option pp.deepTerms true

#check @A36W.RF.Cut3.rhoB_nonneg
#print axioms A36W.RF.Cut3.rhoB_nonneg
#check @A36W.RF.Cut3.eq_1049
#print axioms A36W.RF.Cut3.eq_1049
#check @A36W.RF.Cut3.eq_1049_limit
#print axioms A36W.RF.Cut3.eq_1049_limit
#check @A36W.RF.Cut3.eq_1049_goodPar
#print axioms A36W.RF.Cut3.eq_1049_goodPar
#check @A36W.RF.Cut3.eq_4_25_chain
#print axioms A36W.RF.Cut3.eq_4_25_chain
#check @A36W.RF.Cut3.log_N_le_goodPar
#print axioms A36W.RF.Cut3.log_N_le_goodPar
#check @A36W.RF.Cut3.eq_3_19_all
#print axioms A36W.RF.Cut3.eq_3_19_all
#check @A36W.RF.Cut3.mul_log_le_of_le
#print axioms A36W.RF.Cut3.mul_log_le_of_le


==> anc/formal_companion/lean/exports/A36W_RFRecursion_Exports.lean <==
/- Export of the 122 declarations of the new modules (as listed by a metaprogram over their constants), each with `#check` (full printing) and `#print axioms`; a source scan finds 111 named non-private declarations in the modules, all listed. The metaprogram itself is not included here. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.TGCert
import A36W.RFFair
import A36W.RFLadder
import A36W.SliceNCDSupport
import A36W.RFNormPrinted2
import A36W.RFCut2Defs
import A36W.RFCut2Reindex
import A36W.RFExact
import A36W.RFAnalytic
import A36W.RFGamma
import A36W.RFAnalyticPS
import A36W.RFAnalyticPSUniq
import A36W.RFBulkCore
import A36W.RFCut2Hyps
import A36W.RFBulk
import A36W.RFCut2Real
import A36W.RFCancel
import A36W.RFCancel2
import A36W.RFTools
import A36W.RFSubset
import A36W.CountBridge
import A36W.WSharp
import A36W.WClassFacts
import A36W.WSec5
import A36W.WNoRelabel
import A36W.RFGood
import A36W.RFFinal
import A36W.RFOneStep
import A36W.RFTypical
import A36W.RFConstants
import A36W.RFRecursion

set_option format.width 120
set_option pp.maxSteps 10000000
set_option pp.proofs true
set_option pp.deepTerms true

#check @A36W.RF.Cut3.le_sqrt_of_sq_le
#print axioms A36W.RF.Cut3.le_sqrt_of_sq_le
#check @A36W.RF.Cut3.GoodPar.rec
#print axioms A36W.RF.Cut3.GoodPar.rec
#check @A36W.RF.Cut3.GoodPar.N_ge
#print axioms A36W.RF.Cut3.GoodPar.N_ge
#check @A36W.RF.Cut3.term5a
#print axioms A36W.RF.Cut3.term5a
#check @A36W.RF.Cut3.G1
#print axioms A36W.RF.Cut3.G1
#check @A36W.RF.Cut3.exp_neg_zLev_sq_le
#print axioms A36W.RF.Cut3.exp_neg_zLev_sq_le
#check @A36W.RF.Cut3.rq3
#print axioms A36W.RF.Cut3.rq3
#check @A36W.RF.Cut3.sum_quarter_le
#print axioms A36W.RF.Cut3.sum_quarter_le
#check @A36W.RF.Cut3.two_pow_le_exp_pow
#print axioms A36W.RF.Cut3.two_pow_le_exp_pow
#check @A36W.RF.Cut3.X_le_msucc
#print axioms A36W.RF.Cut3.X_le_msucc
#check @A36W.RF.Cut3.logMsz_le
#print axioms A36W.RF.Cut3.logMsz_le
#check @A36W.RF.Cut3.Kxi
#print axioms A36W.RF.Cut3.Kxi
#check @A36W.RF.Cut3.sum_inv_Lnom_le
#print axioms A36W.RF.Cut3.sum_inv_Lnom_le
#check @A36W.RF.Cut3.G3_pos
#print axioms A36W.RF.Cut3.G3_pos
#check @A36W.RF.Cut3.GoodPar.hN2
#print axioms A36W.RF.Cut3.GoodPar.hN2
#check @A36W.RF.Cut3.dLev
#print axioms A36W.RF.Cut3.dLev
#check @A36W.RF.Cut3.sqrt_two_pow_eq
#print axioms A36W.RF.Cut3.sqrt_two_pow_eq
#check @A36W.RF.Cut3.c_mul_zLev_sq
#print axioms A36W.RF.Cut3.c_mul_zLev_sq
#check @A36W.RF.Cut3.rq3_nonneg
#print axioms A36W.RF.Cut3.rq3_nonneg
#check @A36W.RF.Cut3.term5b
#print axioms A36W.RF.Cut3.term5b
#check @A36W.RF.Cut3.sum_three_quarter_le
#print axioms A36W.RF.Cut3.sum_three_quarter_le
#check @A36W.RF.Cut3.ell_sq_lower
#print axioms A36W.RF.Cut3.ell_sq_lower
#check @A36W.RF.Cut3.four_pow_le_exp_pow
#print axioms A36W.RF.Cut3.four_pow_le_exp_pow
#check @A36W.RF.Cut3.Lnom_sq
#print axioms A36W.RF.Cut3.Lnom_sq
#check @A36W.RF.Cut3.GoodPar.M_ge
#print axioms A36W.RF.Cut3.GoodPar.M_ge
#check @A36W.RF.Cut3.two_pow_le_rpow_three_half
#print axioms A36W.RF.Cut3.two_pow_le_rpow_three_half
#check @A36W.RF.Cut3.ell_sq_lower_u
#print axioms A36W.RF.Cut3.ell_sq_lower_u
#check @A36W.RF.Cut3.term1b
#print axioms A36W.RF.Cut3.term1b
#check @A36W.RF.Cut3.term3
#print axioms A36W.RF.Cut3.term3
#check @A36W.RF.Cut3.rq1
#print axioms A36W.RF.Cut3.rq1
#check @A36W.RF.Cut3.rq1_nonneg
#print axioms A36W.RF.Cut3.rq1_nonneg
#check @A36W.RF.Cut3.Kz
#print axioms A36W.RF.Cut3.Kz
#check @A36W.RF.Cut3.sum_zLev_div_Lnom_le
#print axioms A36W.RF.Cut3.sum_zLev_div_Lnom_le
#check @A36W.RF.Cut3.zLev_div_Lnom_le_sqrt
#print axioms A36W.RF.Cut3.zLev_div_Lnom_le_sqrt
#check @A36W.RF.Cut3.A0c_spec
#print axioms A36W.RF.Cut3.A0c_spec
#check @A36W.RF.Cut3.ell_sq
#print axioms A36W.RF.Cut3.ell_sq
#check @A36W.RF.Cut3.GoodPar.hN1
#print axioms A36W.RF.Cut3.GoodPar.hN1
#check @A36W.RF.Cut3.msucc_pow_four_le
#print axioms A36W.RF.Cut3.msucc_pow_four_le
#check @A36W.RF.Cut3.zLev_sq
#print axioms A36W.RF.Cut3.zLev_sq
#check @A36W.RF.Cut3.ell_ge_Lnom
#print axioms A36W.RF.Cut3.ell_ge_Lnom
#check @A36W.RF.Cut3.ell_pos
#print axioms A36W.RF.Cut3.ell_pos
#check @A36W.RF.Cut3.zLev_div_ell_le
#print axioms A36W.RF.Cut3.zLev_div_ell_le
#check @A36W.RF.Cut3.exp_neg_c_zLev_sq
#print axioms A36W.RF.Cut3.exp_neg_c_zLev_sq
#check @A36W.RF.Cut3.term5_split
#print axioms A36W.RF.Cut3.term5_split
#check @A36W.RF.Cut3.Lnom
#print axioms A36W.RF.Cut3.Lnom
#check @A36W.RF.Cut3.sqrt_add_le_add
#print axioms A36W.RF.Cut3.sqrt_add_le_add
#check @A36W.RF.Cut3.GoodPar
#print axioms A36W.RF.Cut3.GoodPar
#check @A36W.RF.Cut3.exp_half_sq
#print axioms A36W.RF.Cut3.exp_half_sq
#check @A36W.RF.Cut3.rq3_lt_one
#print axioms A36W.RF.Cut3.rq3_lt_one
#check @A36W.RF.Cut3.two_rpow_neg_three_quarter_pow
#print axioms A36W.RF.Cut3.two_rpow_neg_three_quarter_pow
#check @A36W.RF.Cut3.BN_le
#print axioms A36W.RF.Cut3.BN_le
#check @A36W.RF.Cut3.xiPar
#print axioms A36W.RF.Cut3.xiPar
#check @A36W.RF.Cut3.GoodPar.recOn
#print axioms A36W.RF.Cut3.GoodPar.recOn
#check @A36W.RF.Cut3.eq_3_32_at_zLev
#print axioms A36W.RF.Cut3.eq_3_32_at_zLev
#check @A36W.RF.Cut3.term1
#print axioms A36W.RF.Cut3.term1
#check @A36W.RF.Cut3.dLev_cast
#print axioms A36W.RF.Cut3.dLev_cast
#check @A36W.RF.Cut3.A0c
#print axioms A36W.RF.Cut3.A0c
#check @A36W.RF.Cut3.pow_mul_exp_neg_le
#print axioms A36W.RF.Cut3.pow_mul_exp_neg_le
#check @A36W.RF.Cut3.one_le_exp_pow
#print axioms A36W.RF.Cut3.one_le_exp_pow
#check @A36W.RF.Cut3.two_rpow_neg_quarter_pow
#print axioms A36W.RF.Cut3.two_rpow_neg_quarter_pow
#check @A36W.RF.Cut3.N_sq_le
#print axioms A36W.RF.Cut3.N_sq_le
#check @A36W.RF.Cut3.zLev_div_Lnom_le
#print axioms A36W.RF.Cut3.zLev_div_Lnom_le
#check @A36W.RF.Cut3.BN_le_exp
#print axioms A36W.RF.Cut3.BN_le_exp
#check @A36W.RF.Cut3.Kz_nonneg
#print axioms A36W.RF.Cut3.Kz_nonneg
#check @A36W.RF.Cut3.zLev_arg_nonneg
#print axioms A36W.RF.Cut3.zLev_arg_nonneg
#check @A36W.RF.Cut3.Kxi_nonneg
#print axioms A36W.RF.Cut3.Kxi_nonneg
#check @A36W.RF.Cut3.Msz_ge_four
#print axioms A36W.RF.Cut3.Msz_ge_four
#check @A36W.RF.Cut3.xiPar_le
#print axioms A36W.RF.Cut3.xiPar_le
#check @A36W.RF.Cut3.term1a
#print axioms A36W.RF.Cut3.term1a
#check @A36W.RF.Cut3.GoodPar.N_pos
#print axioms A36W.RF.Cut3.GoodPar.N_pos
#check @A36W.RF.Cut3.rf_constants
#print axioms A36W.RF.Cut3.rf_constants
#check @A36W.RF.Cut3.G1_pos
#print axioms A36W.RF.Cut3.G1_pos
#check @A36W.RF.Cut3.inv_Lnom_le
#print axioms A36W.RF.Cut3.inv_Lnom_le
#check @A36W.RF.Cut3.sum_half_pow_le
#print axioms A36W.RF.Cut3.sum_half_pow_le
#check @A36W.RF.Cut3.Delta_ell_lower
#print axioms A36W.RF.Cut3.Delta_ell_lower
#check @A36W.RF.Cut3.rq1_lt_one
#print axioms A36W.RF.Cut3.rq1_lt_one
#check @A36W.RF.Cut3.sum_eta_le_half
#print axioms A36W.RF.Cut3.sum_eta_le_half
#check @A36W.RF.Cut3.nat_le_two_pow
#print axioms A36W.RF.Cut3.nat_le_two_pow
#check @A36W.RF.Cut3.GoodPar.hA
#print axioms A36W.RF.Cut3.GoodPar.hA
#check @A36W.RF.Cut3.absorb_cube
#print axioms A36W.RF.Cut3.absorb_cube
#check @A36W.RF.Cut3.Msz_ge_four_sq
#print axioms A36W.RF.Cut3.Msz_ge_four_sq
#check @A36W.RF.Cut3.Lnom_pos
#print axioms A36W.RF.Cut3.Lnom_pos
#check @A36W.RF.Cut3.exp_neg_le_one_div
#print axioms A36W.RF.Cut3.exp_neg_le_one_div
#check @A36W.RF.Cut3.GoodPar.hn
#print axioms A36W.RF.Cut3.GoodPar.hn
#check @A36W.RF.Cut3.term4
#print axioms A36W.RF.Cut3.term4
#check @A36W.RF.Cut3.zLev_le
#print axioms A36W.RF.Cut3.zLev_le
#check @A36W.RF.Cut3.GoodPar.X_pos
#print axioms A36W.RF.Cut3.GoodPar.X_pos
#check @A36W.RF.Cut3.Dch
#print axioms A36W.RF.Cut3.Dch
#check @A36W.RF.Cut3.G3
#print axioms A36W.RF.Cut3.G3
#check @A36W.RF.Cut3.absorb_exp
#print axioms A36W.RF.Cut3.absorb_exp
#check @A36W.RF.Cut3.sum_rounds_eq
#print axioms A36W.RF.Cut3.sum_rounds_eq
#check @A36W.RF.Cut3.GoodPar.casesOn
#print axioms A36W.RF.Cut3.GoodPar.casesOn
#check @A36W.RF.Cut3.exp_four_thousand
#print axioms A36W.RF.Cut3.exp_four_thousand
#check @A36W.RF.Cut3.GoodPar.mk
#print axioms A36W.RF.Cut3.GoodPar.mk
#check @A36W.RF.Cut3.zLev_nonneg
#print axioms A36W.RF.Cut3.zLev_nonneg
#check @A36W.RF.Cut3.geom_sum_le_one_div
#print axioms A36W.RF.Cut3.geom_sum_le_one_div
#check @A36W.RF.Cut3.zLev
#print axioms A36W.RF.Cut3.zLev
#check @A36W.RF.Cut3.Lnom_lower
#print axioms A36W.RF.Cut3.Lnom_lower
#check @A36W.RF.Cut3.eq_4_24
#print axioms A36W.RF.Cut3.eq_4_24
#check @A36W.RF.Cut3.GoodPar.ht
#print axioms A36W.RF.Cut3.GoodPar.ht
#check @A36W.RF.Cut3.one_add_sqrt_log_div_le
#print axioms A36W.RF.Cut3.one_add_sqrt_log_div_le
#check @A36W.RF.Cut3.Cstar
#print axioms A36W.RF.Cut3.Cstar
#check @A36W.RF.Cut3.goodPar_of_good
#print axioms A36W.RF.Cut3.goodPar_of_good
#check @A36W.RF.Cut3.aLev
#print axioms A36W.RF.Cut3.aLev
#check @A36W.RF.Cut3.sum_b_sq_le
#print axioms A36W.RF.Cut3.sum_b_sq_le
#check @A36W.RF.Cut3.KLx_rf_le_Kt_zero
#print axioms A36W.RF.Cut3.KLx_rf_le_Kt_zero
#check @A36W.RF.Cut3.resT_nil
#print axioms A36W.RF.Cut3.resT_nil
#check @A36W.RF.Cut3.thmA3_of_sig
#print axioms A36W.RF.Cut3.thmA3_of_sig
#check @A36W.RF.Cut3.deltaT_le_quarter'
#print axioms A36W.RF.Cut3.deltaT_le_quarter'
#check @A36W.RF.Cut3.exp_half_le_two
#print axioms A36W.RF.Cut3.exp_half_le_two
#check @A36W.RF.Cut3.one_le_prod_of_one_le
#print axioms A36W.RF.Cut3.one_le_prod_of_one_le
#check @A36W.RF.Cut3.prod_eta_le_two
#print axioms A36W.RF.Cut3.prod_eta_le_two
#check @A36W.RF.Cut3.Sig420
#print axioms A36W.RF.Cut3.Sig420
#check @A36W.RF.Cut3.level_420
#print axioms A36W.RF.Cut3.level_420
#check @A36RW.WFE.eq_def
#print axioms A36RW.WFE.eq_def
#check @A36W.RF.Cut3.rf_all_of_sig
#print axioms A36W.RF.Cut3.rf_all_of_sig
#check @A36W.RF.Cut3.Sig420At
#print axioms A36W.RF.Cut3.Sig420At
#check @A36W.RF.Cut3.recursion_unroll
#print axioms A36W.RF.Cut3.recursion_unroll
#check @A36W.RF.Cut3.etaLev
#print axioms A36W.RF.Cut3.etaLev
#check @A36W.RF.Cut3.sum_aLev_le
#print axioms A36W.RF.Cut3.sum_aLev_le
#check @A36W.RF.Cut3.Kt.congr_simp
#print axioms A36W.RF.Cut3.Kt.congr_simp
#check @A36W.RF.Cut3.DeltaT_eq_dLev
#print axioms A36W.RF.Cut3.DeltaT_eq_dLev


==> anc/formal_companion/lean/exports/A36W_RFSigned_Exports.lean <==
/- Export of the 79 declarations of the new modules (as listed by a metaprogram over their constants), each with `#check` (full printing) and `#print axioms`; a source scan finds 79 named non-private declarations in the modules, all listed. The metaprogram itself is not included here. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.TGCert
import A36W.RFFair
import A36W.RFLadder
import A36W.SliceNCDSupport
import A36W.RFNormPrinted2
import A36W.RFCut2Defs
import A36W.RFCut2Reindex
import A36W.RFExact
import A36W.RFAnalytic
import A36W.RFGamma
import A36W.RFAnalyticPS
import A36W.RFAnalyticPSUniq
import A36W.RFBulkCore
import A36W.RFCut2Hyps
import A36W.RFBulk
import A36W.RFCut2Real
import A36W.RFCancel
import A36W.RFCancel2
import A36W.RFTools
import A36W.RFSubset
import A36W.CountBridge
import A36W.WSharp
import A36W.WClassFacts
import A36W.WSec5
import A36W.WNoRelabel
import A36W.RFGood
import A36W.RFFinal
import A36W.RFOneStep
import A36W.RFTypical
import A36W.RFConstants
import A36W.RFRecursion
import A36W.RFQtBridge
import A36W.RFSurvival
import A36W.RFTheoremAIface
import A36W.RFPrintedExtras
import A36W.RFRatio
import A36W.RFSigned

set_option format.width 120
set_option pp.maxSteps 10000000
set_option pp.proofs true
set_option pp.deepTerms true

#check @A36W.RF.Cut2.ra_bulk_upper
#print axioms A36W.RF.Cut2.ra_bulk_upper
#check @A36W.RF.Cut2.hbad
#print axioms A36W.RF.Cut2.hbad
#check @A36W.RF.Cut2.rRatio
#print axioms A36W.RF.Cut2.rRatio
#check @A36W.RF.Cut2.ra_gauss_coeff
#print axioms A36W.RF.Cut2.ra_gauss_coeff
#check @A36W.RF.Cut2.eq_3_35_target
#print axioms A36W.RF.Cut2.eq_3_35_target
#check @A36W.RF.Cut2.ty_sliceProb_pos
#print axioms A36W.RF.Cut2.ty_sliceProb_pos
#check @A36W.RF.Cut2.ra_bulk_lower
#print axioms A36W.RF.Cut2.ra_bulk_lower
#check @A36W.RF.Cut2.ra_exp_sub_one_le
#print axioms A36W.RF.Cut2.ra_exp_sub_one_le
#check @A36W.RF.Cut2.ra_delta_le
#print axioms A36W.RF.Cut2.ra_delta_le
#check @A36W.RF.Cut2.ty_inv_ge
#print axioms A36W.RF.Cut2.ty_inv_ge
#check @A36W.RF.Cut2.hint
#print axioms A36W.RF.Cut2.hint
#check @A36W.RF.Cut2.hbad_nonneg
#print axioms A36W.RF.Cut2.hbad_nonneg
#check @A36W.RF.Cut2.ty_log_one_sub_ge
#print axioms A36W.RF.Cut2.ty_log_one_sub_ge
#check @A36W.RF.Cut2.ra_sqrt_div_sq
#print axioms A36W.RF.Cut2.ra_sqrt_div_sq
#check @A36W.RF.Cut2.hint_nonneg
#print axioms A36W.RF.Cut2.hint_nonneg
#check @A36W.RF.Cut2.rf38_pointA
#print axioms A36W.RF.Cut2.rf38_pointA
#check @A36W.RF.Cut2.ra_sq_exp_le
#print axioms A36W.RF.Cut2.ra_sq_exp_le
#check @A36W.RF.Cut2.eq_3_35_exec
#print axioms A36W.RF.Cut2.eq_3_35_exec
#check @A36W.RF.Cut2.ra_sqrt_log_div_le
#print axioms A36W.RF.Cut2.ra_sqrt_log_div_le
#check @A36W.RF.Cut2.Tprime_subset
#print axioms A36W.RF.Cut2.Tprime_subset
#check @A36W.RF.Cut2.eq_3_33_le
#print axioms A36W.RF.Cut2.eq_3_33_le
#check @A36W.RF.Cut2.ra_Gam_pos
#print axioms A36W.RF.Cut2.ra_Gam_pos
#check @A36W.RF.Cut2.ra_bulk_identity
#print axioms A36W.RF.Cut2.ra_bulk_identity
#check @A36W.RF.Cut2.Haux_eq_hint_add_hbad
#print axioms A36W.RF.Cut2.Haux_eq_hint_add_hbad
#check @A36W.RF.Cut2.ra_exp_neg_le_inv
#print axioms A36W.RF.Cut2.ra_exp_neg_le_inv
#check @A36W.RF.Cut2.mem_Tprime
#print axioms A36W.RF.Cut2.mem_Tprime
#check @A36W.RF.Cut2.Tprime
#print axioms A36W.RF.Cut2.Tprime
#check @A36W.RF.Cut2.rf_3_8
#print axioms A36W.RF.Cut2.rf_3_8
#check @A36W.RF.Cut2.ty_ratio_scalar
#print axioms A36W.RF.Cut2.ty_ratio_scalar
#check @A36W.RF.Cut2.ra_aux_div_p
#print axioms A36W.RF.Cut2.ra_aux_div_p
#check @A36W.RF.Cut2.sum_hbad
#print axioms A36W.RF.Cut2.sum_hbad
#check @A36W.RF.Cut2.etaZ
#print axioms A36W.RF.Cut2.etaZ
#check @A36W.RF.Cut2.ra_upper_B
#print axioms A36W.RF.Cut2.ra_upper_B
#check @A36W.RF.Cut2.eq_3_31
#print axioms A36W.RF.Cut2.eq_3_31
#check @A36W.RF.Cut2.ra_int_rho_expsq
#print axioms A36W.RF.Cut2.ra_int_rho_expsq
#check @A36W.RF.Cut2.ra_int_rho_sq
#print axioms A36W.RF.Cut2.ra_int_rho_sq
#check @A36W.RF.Cut2.ty_compl_Tprime_split
#print axioms A36W.RF.Cut2.ty_compl_Tprime_split
#check @A36W.RF.Cut2.eq_3_34
#print axioms A36W.RF.Cut2.eq_3_34
#check @A36W.RF.Cut2.ra_auxJoint_slice
#print axioms A36W.RF.Cut2.ra_auxJoint_slice
#check @A36W.RF.Cut2.ra_lower_A
#print axioms A36W.RF.Cut2.ra_lower_A
#check @A36W.RF.Cut2.ra_slice_child
#print axioms A36W.RF.Cut2.ra_slice_child
#check @A36W.RF.Cut2.ra_integrable_child
#print axioms A36W.RF.Cut2.ra_integrable_child
#check @A36W.RF.Cut2.ra_eps1_le
#print axioms A36W.RF.Cut2.ra_eps1_le
#check @A36W.RF.Cut2.ra_eta_facts
#print axioms A36W.RF.Cut2.ra_eta_facts
#check @A36W.RF.Cut2.ty_sum_Tz_eq
#print axioms A36W.RF.Cut2.ty_sum_Tz_eq
#check @A36W.RF.Cut2.ty_inv_le
#print axioms A36W.RF.Cut2.ty_inv_le
#check @A36W.RF.Cut2.rf38_pointB
#print axioms A36W.RF.Cut2.rf38_pointB
#check @A36W.RF.Cut2.eq_3_33
#print axioms A36W.RF.Cut2.eq_3_33
#check @A36W.RF.Cut3.Haux_mul_rRatio
#print axioms A36W.RF.Cut3.Haux_mul_rRatio
#check @A36W.RF.Cut3.Wcz
#print axioms A36W.RF.Cut3.Wcz
#check @A36W.RF.Cut3.eq_4_19_second
#print axioms A36W.RF.Cut3.eq_4_19_second
#check @A36W.RF.Cut3.eq_4_19_first
#print axioms A36W.RF.Cut3.eq_4_19_first
#check @A36W.RF.Cut3.sg_cond
#print axioms A36W.RF.Cut3.sg_cond
#check @A36W.RF.Cut3.Wlr_eq_Wcz
#print axioms A36W.RF.Cut3.Wlr_eq_Wcz
#check @A36W.RF.Cut3.Haux_pos_slice
#print axioms A36W.RF.Cut3.Haux_pos_slice
#check @A36W.RF.Cut3.eq_4_16
#print axioms A36W.RF.Cut3.eq_4_16
#check @A36W.RF.Cut3.eq_4_18_first
#print axioms A36W.RF.Cut3.eq_4_18_first
#check @A36W.RF.Cut3.eq_4_17
#print axioms A36W.RF.Cut3.eq_4_17
#check @A36W.RF.Cut3.sg_W_le
#print axioms A36W.RF.Cut3.sg_W_le
#check @A36W.RF.Cut3.sg_child_supp
#print axioms A36W.RF.Cut3.sg_child_supp
#check @A36W.RF.Cut3.sg_sliceProb_off
#print axioms A36W.RF.Cut3.sg_sliceProb_off
#check @A36W.RF.Cut3.sg_rRatio_sq_eq
#print axioms A36W.RF.Cut3.sg_rRatio_sq_eq
#check @A36W.RF.Cut3.eq_4_15_identity
#print axioms A36W.RF.Cut3.eq_4_15_identity
#check @A36W.RF.Cut3.sg_rRatio_nonneg
#print axioms A36W.RF.Cut3.sg_rRatio_nonneg
#check @A36W.RF.Cut3.sg_rW_le
#print axioms A36W.RF.Cut3.sg_rW_le
#check @A36W.RF.Cut3.eq_4_20_printed
#print axioms A36W.RF.Cut3.eq_4_20_printed
#check @A36W.RF.Cut3.eq_4_18_second
#print axioms A36W.RF.Cut3.eq_4_18_second
#check @A36W.RF.Cut3.rf_4_5
#print axioms A36W.RF.Cut3.rf_4_5
#check @A36W.RF.Cut3.sg_sum_supp
#print axioms A36W.RF.Cut3.sg_sum_supp
#check @A36W.RF.Cut3.sg_slice_child
#print axioms A36W.RF.Cut3.sg_slice_child
#check @A36W.RF.Cut3.Wlr
#print axioms A36W.RF.Cut3.Wlr
#check @A36W.RF.Cut3.eq_4_20
#print axioms A36W.RF.Cut3.eq_4_20
#check @A36W.RF.Cut3.sg_sum_sliceProb_univ
#print axioms A36W.RF.Cut3.sg_sum_sliceProb_univ
#check @A36W.RF.Cut3.sg_child_hyps
#print axioms A36W.RF.Cut3.sg_child_hyps
#check @A36W.RF.Cut3.sg_sliceProb_pos
#print axioms A36W.RF.Cut3.sg_sliceProb_pos
#check @A36W.RF.Cut3.sg_sum_compl
#print axioms A36W.RF.Cut3.sg_sum_compl
#check @A36W.RF.Cut3.sum_Haux_rRatio
#print axioms A36W.RF.Cut3.sum_Haux_rRatio
#check @A36W.RF.Cut3.sg_cs
#print axioms A36W.RF.Cut3.sg_cs
#check @A36W.RF.Cut3.eq_4_15
#print axioms A36W.RF.Cut3.eq_4_15


==> anc/formal_companion/lean/exports/A36W_RFSurvival_Exports.lean <==
/- Export of the 104 declarations of the new modules (as listed by a metaprogram over their constants), each with `#check` (full printing) and `#print axioms`; a source scan finds 104 named non-private declarations in the modules, all listed. The metaprogram itself is not included here. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.TGCert
import A36W.RFFair
import A36W.RFLadder
import A36W.SliceNCDSupport
import A36W.RFNormPrinted2
import A36W.RFCut2Defs
import A36W.RFCut2Reindex
import A36W.RFExact
import A36W.RFAnalytic
import A36W.RFGamma
import A36W.RFAnalyticPS
import A36W.RFAnalyticPSUniq
import A36W.RFBulkCore
import A36W.RFCut2Hyps
import A36W.RFBulk
import A36W.RFCut2Real
import A36W.RFCancel
import A36W.RFCancel2
import A36W.RFTools
import A36W.RFSubset
import A36W.CountBridge
import A36W.WSharp
import A36W.WClassFacts
import A36W.WSec5
import A36W.WNoRelabel
import A36W.RFGood
import A36W.RFFinal
import A36W.RFOneStep
import A36W.RFTypical
import A36W.RFConstants
import A36W.RFRecursion
import A36W.RFQtBridge
import A36W.RFSurvival

set_option format.width 120
set_option pp.maxSteps 10000000
set_option pp.proofs true
set_option pp.deepTerms true

#check @A36W.RF.Cut3.qb_not_legal_cons
#print axioms A36W.RF.Cut3.qb_not_legal_cons
#check @A36W.RF.Cut3.qbQc_nonneg
#print axioms A36W.RF.Cut3.qbQc_nonneg
#check @A36W.RF.Cut3.qbW_agrees
#print axioms A36W.RF.Cut3.qbW_agrees
#check @A36W.RF.Cut3.Qt_fair
#print axioms A36W.RF.Cut3.Qt_fair
#check @A36W.RF.Cut3.qbChild_quota
#print axioms A36W.RF.Cut3.qbChild_quota
#check @A36W.RF.Cut3.resT_pos_agrees
#print axioms A36W.RF.Cut3.resT_pos_agrees
#check @A36W.RF.Cut3.qbLift_filter
#print axioms A36W.RF.Cut3.qbLift_filter
#check @A36W.RF.Cut3.qb_mem_committed_of_not_mem_remaining
#print axioms A36W.RF.Cut3.qb_mem_committed_of_not_mem_remaining
#check @A36W.RF.Cut3.qb_sum_agrees_parent
#print axioms A36W.RF.Cut3.qb_sum_agrees_parent
#check @A36W.RF.Cut3.qbW_self
#print axioms A36W.RF.Cut3.qbW_self
#check @A36W.RF.Cut3.qbChildEx
#print axioms A36W.RF.Cut3.qbChildEx
#check @A36W.RF.Cut3.qb_card_wordOnes_qbW
#print axioms A36W.RF.Cut3.qb_card_wordOnes_qbW
#check @A36W.RF.Cut3.qbQc
#print axioms A36W.RF.Cut3.qbQc
#check @A36W.RF.Cut3.qb_wordOnes_eq
#print axioms A36W.RF.Cut3.qb_wordOnes_eq
#check @A36W.RF.Cut3.qbE_univ
#print axioms A36W.RF.Cut3.qbE_univ
#check @A36W.RF.Cut3.qbW
#print axioms A36W.RF.Cut3.qbW
#check @A36W.RF.Cut3.schedLawE_fair
#print axioms A36W.RF.Cut3.schedLawE_fair
#check @A36W.RF.Cut3.qb_decomp
#print axioms A36W.RF.Cut3.qb_decomp
#check @A36W.RF.Cut3.qbW_of_mem
#print axioms A36W.RF.Cut3.qbW_of_mem
#check @A36W.RF.Cut3.qbQc_atom
#print axioms A36W.RF.Cut3.qbQc_atom
#check @A36W.RF.Cut3.qb_size_cons
#print axioms A36W.RF.Cut3.qb_size_cons
#check @A36W.RF.Cut3.qb_klD_parent
#print axioms A36W.RF.Cut3.qb_klD_parent
#check @A36W.RF.Cut3.qbE_map_subset
#print axioms A36W.RF.Cut3.qbE_map_subset
#check @A36W.RF.Cut3.qb_mul_log_mono
#print axioms A36W.RF.Cut3.qb_mul_log_mono
#check @A36W.RF.Cut3.Qt_eq_zero_of_not_agrees
#print axioms A36W.RF.Cut3.Qt_eq_zero_of_not_agrees
#check @A36W.RF.Cut3.qbChild_size
#print axioms A36W.RF.Cut3.qbChild_size
#check @A36W.RF.Cut3.qbLift
#print axioms A36W.RF.Cut3.qbLift
#check @A36W.RF.Cut3.schedLawE_congr_rq
#print axioms A36W.RF.Cut3.schedLawE_congr_rq
#check @A36W.RF.Cut3.qbChild_agrees
#print axioms A36W.RF.Cut3.qbChild_agrees
#check @A36W.RF.Cut3.qbQc_sum_le
#print axioms A36W.RF.Cut3.qbQc_sum_le
#check @A36W.RF.Cut3.qbChild_wfe
#print axioms A36W.RF.Cut3.qbChild_wfe
#check @A36W.RF.Cut3.qbChild
#print axioms A36W.RF.Cut3.qbChild
#check @A36W.RF.Cut3.qbChild_remaining
#print axioms A36W.RF.Cut3.qbChild_remaining
#check @A36W.RF.Cut3.qb_stepWt_congr
#print axioms A36W.RF.Cut3.qb_stepWt_congr
#check @A36W.RF.Cut3.qbE_mem
#print axioms A36W.RF.Cut3.qbE_mem
#check @A36W.RF.Cut3.qb_map_filter_comp
#print axioms A36W.RF.Cut3.qb_map_filter_comp
#check @A36W.RF.Cut3.qb_outBits_eq_iff
#print axioms A36W.RF.Cut3.qb_outBits_eq_iff
#check @A36W.RF.Cut3.qb_Z_pos
#print axioms A36W.RF.Cut3.qb_Z_pos
#check @A36W.RF.Cut3.qb_sliceProb_pos
#print axioms A36W.RF.Cut3.qb_sliceProb_pos
#check @A36W.RF.Cut3.resT_eq_sliceProb
#print axioms A36W.RF.Cut3.resT_eq_sliceProb
#check @A36W.RF.Cut3.qbLift_apply
#print axioms A36W.RF.Cut3.qbLift_apply
#check @A36W.RF.Cut3.qb_sum_agrees_child
#print axioms A36W.RF.Cut3.qb_sum_agrees_child
#check @A36W.RF.Cut3.qbQc_klD_le
#print axioms A36W.RF.Cut3.qbQc_klD_le
#check @A36W.RF.Cut3.qbW_filter
#print axioms A36W.RF.Cut3.qbW_filter
#check @A36W.RF.Cut3.Qt_congr_rq
#print axioms A36W.RF.Cut3.Qt_congr_rq
#check @A36W.RF.Cut3.qb_mem_remaining_iff
#print axioms A36W.RF.Cut3.qb_mem_remaining_iff
#check @A36W.RF.Cut3.qb_quota_cons
#print axioms A36W.RF.Cut3.qb_quota_cons
#check @A36W.RF.Cut3.qbE
#print axioms A36W.RF.Cut3.qbE
#check @A36W.RF.Cut3.qb_rem_sdiff
#print axioms A36W.RF.Cut3.qb_rem_sdiff
#check @A36W.RF.Cut3.qb_parent_klD
#print axioms A36W.RF.Cut3.qb_parent_klD
#check @A36W.RF.Cut3.qb_sum_sliceProb_univ
#print axioms A36W.RF.Cut3.qb_sum_sliceProb_univ
#check @A36W.RF.Cut3.qb_child_target
#print axioms A36W.RF.Cut3.qb_child_target
#check @A36W.RF.Cut3.qb_parent_target
#print axioms A36W.RF.Cut3.qb_parent_target
#check @A36W.RF.Cut3.qbLift_agrees
#print axioms A36W.RF.Cut3.qbLift_agrees
#check @A36W.RF.Cut3.survc_pos
#print axioms A36W.RF.Cut3.survc_pos
#check @A36W.RF.Cut3.quota_child
#print axioms A36W.RF.Cut3.quota_child
#check @A36W.RF.Cut3.survRb
#print axioms A36W.RF.Cut3.survRb
#check @A36W.RF.Cut3.rf_theoremA4
#print axioms A36W.RF.Cut3.rf_theoremA4
#check @A36W.RF.Cut3.survRa_lt_one
#print axioms A36W.RF.Cut3.survRa_lt_one
#check @A36W.RF.Cut3.survC_pos
#print axioms A36W.RF.Cut3.survC_pos
#check @A36W.RF.Cut3.wfe_child
#print axioms A36W.RF.Cut3.wfe_child
#check @A36W.RF.Cut3.survGa_pos
#print axioms A36W.RF.Cut3.survGa_pos
#check @A36W.RF.Cut3.size_child
#print axioms A36W.RF.Cut3.size_child
#check @A36W.RF.Cut3.eq_4_32
#print axioms A36W.RF.Cut3.eq_4_32
#check @A36W.RF.Cut3.rf_survival
#print axioms A36W.RF.Cut3.rf_survival
#check @A36W.RF.Cut3.stepWt_w_nonneg
#print axioms A36W.RF.Cut3.stepWt_w_nonneg
#check @A36W.RF.Cut3.offQ_le_one
#print axioms A36W.RF.Cut3.offQ_le_one
#check @A36W.RF.Cut3.eq_4_31_first
#print axioms A36W.RF.Cut3.eq_4_31_first
#check @A36W.RF.Cut3.sum_firstBlock
#print axioms A36W.RF.Cut3.sum_firstBlock
#check @A36W.RF.Cut3.density_term_le
#print axioms A36W.RF.Cut3.density_term_le
#check @A36W.RF.Cut3.offQ_eq
#print axioms A36W.RF.Cut3.offQ_eq
#check @A36W.RF.Cut3.survRa_nonneg
#print axioms A36W.RF.Cut3.survRa_nonneg
#check @A36W.RF.Cut3.survGb_pos
#print axioms A36W.RF.Cut3.survGb_pos
#check @A36W.RF.Cut3.offQ
#print axioms A36W.RF.Cut3.offQ
#check @A36W.RF.Cut3.size_term_le
#print axioms A36W.RF.Cut3.size_term_le
#check @A36W.RF.Cut3.offQ_nonneg
#print axioms A36W.RF.Cut3.offQ_nonneg
#check @A36W.RF.Cut3.sum_eLev_le
#print axioms A36W.RF.Cut3.sum_eLev_le
#check @A36W.RF.Cut3.survBeta
#print axioms A36W.RF.Cut3.survBeta
#check @A36W.RF.Cut3.goodHist_child_iff
#print axioms A36W.RF.Cut3.goodHist_child_iff
#check @A36W.RF.Cut3.survC
#print axioms A36W.RF.Cut3.survC
#check @A36W.RF.Cut3.mix_eq_Qt0
#print axioms A36W.RF.Cut3.mix_eq_Qt0
#check @A36W.RF.Cut3.rpow_two_thirds_le_sq
#print axioms A36W.RF.Cut3.rpow_two_thirds_le_sq
#check @A36W.RF.Cut3.cube_root_msz_ge
#print axioms A36W.RF.Cut3.cube_root_msz_ge
#check @A36W.RF.Cut3.remaining_child
#print axioms A36W.RF.Cut3.remaining_child
#check @A36W.RF.Cut3.survRa
#print axioms A36W.RF.Cut3.survRa
#check @A36W.RF.Cut3.survGa
#print axioms A36W.RF.Cut3.survGa
#check @A36W.RF.Cut3.offQ_decomp
#print axioms A36W.RF.Cut3.offQ_decomp
#check @A36W.RF.Cut3.neg_log_one_sub_le_two
#print axioms A36W.RF.Cut3.neg_log_one_sub_le_two
#check @A36W.RF.Cut3.eLev
#print axioms A36W.RF.Cut3.eLev
#check @A36W.RF.Cut3.survBeta_pos
#print axioms A36W.RF.Cut3.survBeta_pos
#check @A36W.RF.Cut3.qSlice_small
#print axioms A36W.RF.Cut3.qSlice_small
#check @A36W.RF.Cut3.one_le_rpow_two_thirds
#print axioms A36W.RF.Cut3.one_le_rpow_two_thirds
#check @A36W.RF.Cut3.survA0_spec
#print axioms A36W.RF.Cut3.survA0_spec
#check @A36W.RF.Cut3.exit_le_eLev
#print axioms A36W.RF.Cut3.exit_le_eLev
#check @A36W.RF.Cut3.eLev_nonneg
#print axioms A36W.RF.Cut3.eLev_nonneg
#check @A36W.RF.Cut3.survA0
#print axioms A36W.RF.Cut3.survA0
#check @A36W.RF.Cut3.first_exit
#print axioms A36W.RF.Cut3.first_exit
#check @A36W.RF.Cut3.survGb
#print axioms A36W.RF.Cut3.survGb
#check @A36W.RF.Cut3.nu_w_nonneg
#print axioms A36W.RF.Cut3.nu_w_nonneg
#check @A36W.RF.Cut3.eq_4_31
#print axioms A36W.RF.Cut3.eq_4_31
#check @A36W.RF.Cut3.survRb_lt_one
#print axioms A36W.RF.Cut3.survRb_lt_one
#check @A36W.RF.Cut3.survc
#print axioms A36W.RF.Cut3.survc
#check @A36W.RF.Cut3.offQ_last
#print axioms A36W.RF.Cut3.offQ_last
#check @A36W.RF.Cut3.survRb_nonneg
#print axioms A36W.RF.Cut3.survRb_nonneg


==> anc/formal_companion/lean/exports/A36W_RFT1Alt_Exports.lean <==
/- Export of the 100 declarations of the new modules (as listed by a metaprogram over their constants), each with `#check` (full printing) and `#print axioms`; a source scan finds 94 named non-private declarations in the modules, all listed. The metaprogram itself is not included here. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.TGCert
import A36W.RFFair
import A36W.RFLadder
import A36W.SliceNCDSupport
import A36W.RFNormPrinted2
import A36W.RFCut2Defs
import A36W.RFCut2Reindex
import A36W.RFExact
import A36W.RFAnalytic
import A36W.RFGamma
import A36W.RFAnalyticPS
import A36W.RFAnalyticPSUniq
import A36W.RFBulkCore
import A36W.RFCut2Hyps
import A36W.RFBulk
import A36W.RFCut2Real
import A36W.RFCancel
import A36W.RFCancel2
import A36W.RFTools
import A36W.RFSubset
import A36W.CountBridge
import A36W.WSharp
import A36W.WClassFacts
import A36W.WSec5
import A36W.WNoRelabel
import A36W.RFGood
import A36W.RFFinal
import A36W.RFOneStep
import A36W.RFTypical
import A36W.RFConstants
import A36W.RFRecursion
import A36W.RFQtBridge
import A36W.RFSurvival
import A36W.RFTheoremAIface
import A36W.RFPrintedExtras
import A36W.RFRatio
import A36W.RFSigned
import A36W.RFTheoremA
import A36W.RFT1Alt

set_option format.width 120
set_option pp.maxSteps 10000000
set_option pp.proofs true
set_option pp.deepTerms true

#check @A36W.RF.T1Alt.sum_cyl_reindex_and
#print axioms A36W.RF.T1Alt.sum_cyl_reindex_and
#check @A36W.RF.T1Alt.hasDerivAt_cgfX
#print axioms A36W.RF.T1Alt.hasDerivAt_cgfX
#check @A36W.RF.T1Alt.deriv2_cgfX
#print axioms A36W.RF.T1Alt.deriv2_cgfX
#check @A36W.RF.T1Alt.logConcave_shiftAdd_needs_contig
#print axioms A36W.RF.T1Alt.logConcave_shiftAdd_needs_contig
#check @A36W.RF.T1Alt.cond_zero_eq_sliceProb
#print axioms A36W.RF.T1Alt.cond_zero_eq_sliceProb
#check @A36W.RF.T1Alt.tilt_law_eq_sliceProb
#print axioms A36W.RF.T1Alt.tilt_law_eq_sliceProb
#check @A36W.RF.T1Alt.offDiag_row_sum
#print axioms A36W.RF.T1Alt.offDiag_row_sum
#check @A36W.RF.T1Alt.matrix_quad_eq_le
#print axioms A36W.RF.T1Alt.matrix_quad_eq_le
#check @A36W.RF.T1Alt.cgfX
#print axioms A36W.RF.T1Alt.cgfX
#check @A36W.RF.T1Alt.quad_eq_half_offDiag
#print axioms A36W.RF.T1Alt.quad_eq_half_offDiag
#check @A36W.RF.T1Alt.sum_offDiag_comm
#print axioms A36W.RF.T1Alt.sum_offDiag_comm
#check @A36W.RF.T1Alt.sliceProb_rescale_fun
#print axioms A36W.RF.T1Alt.sliceProb_rescale_fun
#check @A36W.RF.T1Alt.covM_symm
#print axioms A36W.RF.T1Alt.covM_symm
#check @A36W.RF.T1Alt.logConcave_shiftAdd
#print axioms A36W.RF.T1Alt.logConcave_shiftAdd
#check @A36W.RF.T1Alt.mgfX
#print axioms A36W.RF.T1Alt.mgfX
#check @A36W.RF.T1Alt.shiftAdd_nonneg
#print axioms A36W.RF.T1Alt.shiftAdd_nonneg
#check @A36W.RF.T1Alt.linX_of_subset
#print axioms A36W.RF.T1Alt.linX_of_subset
#check @A36W.RF.T1Alt.tiltW_zero
#print axioms A36W.RF.T1Alt.tiltW_zero
#check @A36W.RF.T1Alt.covM_diag
#print axioms A36W.RF.T1Alt.covM_diag
#check @A36W.RF.T1Alt.eq_1_5_offDiag
#print axioms A36W.RF.T1Alt.eq_1_5_offDiag
#check @A36W.RF.T1Alt.eq_1_5
#print axioms A36W.RF.T1Alt.eq_1_5
#check @A36W.RF.T1Alt.lemmaT1_both_routes
#print axioms A36W.RF.T1Alt.lemmaT1_both_routes
#check @A36W.RF.T1Alt.covM_formula
#print axioms A36W.RF.T1Alt.covM_formula
#check @A36W.RF.T1Alt.covM_offDiag_nonpos
#print axioms A36W.RF.T1Alt.covM_offDiag_nonpos
#check @A36W.RF.T1Alt.eq_1_1
#print axioms A36W.RF.T1Alt.eq_1_1
#check @A36W.RF.T1Alt.covM_diag_le
#print axioms A36W.RF.T1Alt.covM_diag_le
#check @A36W.RF.T1Alt.mgfX.congr_simp
#print axioms A36W.RF.T1Alt.mgfX.congr_simp
#check @A36W.RF.T1Alt.sliceMarg_rescale
#print axioms A36W.RF.T1Alt.sliceMarg_rescale
#check @A36W.RF.T1Alt.cond_cyl_eq_sliceProb
#print axioms A36W.RF.T1Alt.cond_cyl_eq_sliceProb
#check @A36W.RF.T1Alt.tiltW
#print axioms A36W.RF.T1Alt.tiltW
#check @A36W.RF.T1Alt.linX.congr_simp
#print axioms A36W.RF.T1Alt.linX.congr_simp
#check @A36W.RF.T1Alt.cond_one_feasible_iff
#print axioms A36W.RF.T1Alt.cond_one_feasible_iff
#check @A36W.RF.T1Alt.Z_logConcave_of_shiftAdd
#print axioms A36W.RF.T1Alt.Z_logConcave_of_shiftAdd
#check @A36W.RF.T1Alt.shiftAdd
#print axioms A36W.RF.T1Alt.shiftAdd
#check @A36W.RF.T1Alt.deriv2_cgfX_le
#print axioms A36W.RF.T1Alt.deriv2_cgfX_le
#check @A36W.RF.T1Alt.covM_row_sum
#print axioms A36W.RF.T1Alt.covM_row_sum
#check @A36W.RF.T1Alt.hasDerivAt_mgfX1
#print axioms A36W.RF.T1Alt.hasDerivAt_mgfX1
#check @A36W.RF.T1Alt.cgfX_sub_le
#print axioms A36W.RF.T1Alt.cgfX_sub_le
#check @A36W.RF.T1Alt.covM
#print axioms A36W.RF.T1Alt.covM
#check @A36W.RF.T1Alt.hasDerivAt_meanX_tilt
#print axioms A36W.RF.T1Alt.hasDerivAt_meanX_tilt
#check @A36W.RF.T1Alt.Z_rescale
#print axioms A36W.RF.T1Alt.Z_rescale
#check @A36W.RF.T1Alt.mgfX1.congr_simp
#print axioms A36W.RF.T1Alt.mgfX1.congr_simp
#check @A36W.RF.T1Alt.linX
#print axioms A36W.RF.T1Alt.linX
#check @A36W.RF.T1Alt.meanX_eq
#print axioms A36W.RF.T1Alt.meanX_eq
#check @A36W.RF.T1Alt.cov_cond_nonpos
#print axioms A36W.RF.T1Alt.cov_cond_nonpos
#check @A36W.RF.T1Alt.LogConcaveSeq
#print axioms A36W.RF.T1Alt.LogConcaveSeq
#check @A36W.RF.T1Alt.Z_card_eq_prod
#print axioms A36W.RF.T1Alt.Z_card_eq_prod
#check @A36W.RF.T1Alt.contigPosSupp_shiftAdd
#print axioms A36W.RF.T1Alt.contigPosSupp_shiftAdd
#check @A36W.RF.T1Alt.t1_route_mg
#print axioms A36W.RF.T1Alt.t1_route_mg
#check @A36W.RF.T1Alt.covM_quota_card
#print axioms A36W.RF.T1Alt.covM_quota_card
#check @A36W.RF.T1Alt.hasDerivAt_mgfX_ratio
#print axioms A36W.RF.T1Alt.hasDerivAt_mgfX_ratio
#check @A36W.RF.T1Alt.sum_cyl_reindex
#print axioms A36W.RF.T1Alt.sum_cyl_reindex
#check @A36W.RF.T1Alt.prod_tiltW
#print axioms A36W.RF.T1Alt.prod_tiltW
#check @A36W.RF.T1Alt.mgfX2.congr_simp
#print axioms A36W.RF.T1Alt.mgfX2.congr_simp
#check @A36W.RF.T1Alt.sliceProb_quota_zero_eq
#print axioms A36W.RF.T1Alt.sliceProb_quota_zero_eq
#check @A36W.RF.T1Alt.mgfX_pos
#print axioms A36W.RF.T1Alt.mgfX_pos
#check @A36W.RF.T1Alt.quad_eq_sum_lt
#print axioms A36W.RF.T1Alt.quad_eq_sum_lt
#check @A36W.RF.T1Alt.varX_eq_quad
#print axioms A36W.RF.T1Alt.varX_eq_quad
#check @A36W.RF.T1Alt.varX_tilt
#print axioms A36W.RF.T1Alt.varX_tilt
#check @A36W.RF.T1Alt.ContigPosSupp
#print axioms A36W.RF.T1Alt.ContigPosSupp
#check @A36W.RF.T1Alt.Zin_rescale
#print axioms A36W.RF.T1Alt.Zin_rescale
#check @A36W.RF.T1Alt.cylMass_pos_iff
#print axioms A36W.RF.T1Alt.cylMass_pos_iff
#check @A36W.RF.T1Alt.sum_offDiag_eq_two_mul_sum_lt
#print axioms A36W.RF.T1Alt.sum_offDiag_eq_two_mul_sum_lt
#check @A36W.RF.T1Alt.shiftAdd_sq_sub
#print axioms A36W.RF.T1Alt.shiftAdd_sq_sub
#check @A36W.RF.T1Alt.mgfX_eq
#print axioms A36W.RF.T1Alt.mgfX_eq
#check @A36W.RF.T1Alt.mgfX1
#print axioms A36W.RF.T1Alt.mgfX1
#check @A36W.RF.T1Alt.meanX
#print axioms A36W.RF.T1Alt.meanX
#check @A36W.RF.T1Alt.covM_eq_pair_sub
#print axioms A36W.RF.T1Alt.covM_eq_pair_sub
#check @A36W.RF.T1Alt.eq_1_5_tilt
#print axioms A36W.RF.T1Alt.eq_1_5_tilt
#check @A36W.RF.T1Alt.varX_eq_moment
#print axioms A36W.RF.T1Alt.varX_eq_moment
#check @A36W.RF.T1Alt.eq_1_2
#print axioms A36W.RF.T1Alt.eq_1_2
#check @A36W.RF.T1Alt.deriv_cgfX
#print axioms A36W.RF.T1Alt.deriv_cgfX
#check @A36W.RF.T1Alt.deriv_cgfX_zero
#print axioms A36W.RF.T1Alt.deriv_cgfX_zero
#check @A36W.RF.T1Alt.t1_route_mg_tail
#print axioms A36W.RF.T1Alt.t1_route_mg_tail
#check @A36W.RF.T1Alt.sliceProb_mul_exp
#print axioms A36W.RF.T1Alt.sliceProb_mul_exp
#check @A36W.RF.T1Alt.sliceProb_quota_card_eq
#print axioms A36W.RF.T1Alt.sliceProb_quota_card_eq
#check @A36W.RF.T1Alt.mgfX2
#print axioms A36W.RF.T1Alt.mgfX2
#check @A36W.RF.T1Alt.sliceProb_rescale
#print axioms A36W.RF.T1Alt.sliceProb_rescale
#check @A36W.RF.T1Alt.covM_quota_zero
#print axioms A36W.RF.T1Alt.covM_quota_zero
#check @A36W.RF.T1Alt.t1_route_mg_same_statement
#print axioms A36W.RF.T1Alt.t1_route_mg_same_statement
#check @A36W.RF.T1Alt.hasDerivAt_mgfX
#print axioms A36W.RF.T1Alt.hasDerivAt_mgfX
#check @A36W.RF.T1Alt.sliceProb_union_cyl
#print axioms A36W.RF.T1Alt.sliceProb_union_cyl
#check @A36W.RF.T1Alt.middle_bracket_nonneg
#print axioms A36W.RF.T1Alt.middle_bracket_nonneg
#check @A36W.RF.T1Alt.varX
#print axioms A36W.RF.T1Alt.varX
#check @A36W.RF.T1Alt.meanX_tilt
#print axioms A36W.RF.T1Alt.meanX_tilt
#check @A36W.RF.T1Alt.nonpos_of_deriv2_nonpos
#print axioms A36W.RF.T1Alt.nonpos_of_deriv2_nonpos
#check @A36W.RF.T1Alt.cond_one_eq_sliceProb
#print axioms A36W.RF.T1Alt.cond_one_eq_sliceProb
#check @A36W.RF.T1Alt.hasDerivAt_cgfX_meanX
#print axioms A36W.RF.T1Alt.hasDerivAt_cgfX_meanX
#check @A36W.RF.T1Alt.cgfX.congr_simp
#print axioms A36W.RF.T1Alt.cgfX.congr_simp
#check @A36W.RF.T1Alt.sliceMarg_quota_card_eq
#print axioms A36W.RF.T1Alt.sliceMarg_quota_card_eq
#check @A36W.RF.T1Alt.mgfX_zero
#print axioms A36W.RF.T1Alt.mgfX_zero
#check @A36W.RF.T1Alt.condProb_cyl
#print axioms A36W.RF.T1Alt.condProb_cyl
#check @A36W.RF.T1Alt.covM_of_Z_eq_zero
#print axioms A36W.RF.T1Alt.covM_of_Z_eq_zero
#check @A36W.RF.T1Alt.cond_zero_feasible_iff
#print axioms A36W.RF.T1Alt.cond_zero_feasible_iff
#check @A36W.RF.T1Alt.quadForm_covM_le
#print axioms A36W.RF.T1Alt.quadForm_covM_le
#check @A36W.RF.T1Alt.covM.congr_simp
#print axioms A36W.RF.T1Alt.covM.congr_simp
#check @A36W.RF.T1Alt.tiltW_pos
#print axioms A36W.RF.T1Alt.tiltW_pos
#check @A36W.RF.T1Alt.deriv2_cgfX_eq_quad
#print axioms A36W.RF.T1Alt.deriv2_cgfX_eq_quad
#check @A36W.RF.T1Alt.half_offDiag_le
#print axioms A36W.RF.T1Alt.half_offDiag_le
#check @A36W.RF.T1Alt.cylMass_eq
#print axioms A36W.RF.T1Alt.cylMass_eq


==> anc/formal_companion/lean/exports/A36W_RFTheoremAIface_Exports.lean <==
/- Export of the 12 declarations of the new modules (as listed by a metaprogram over their constants), each with `#check` (full printing) and `#print axioms`; a source scan finds 12 named non-private declarations in the modules, all listed. The metaprogram itself is not included here. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.TGCert
import A36W.RFFair
import A36W.RFLadder
import A36W.SliceNCDSupport
import A36W.RFNormPrinted2
import A36W.RFCut2Defs
import A36W.RFCut2Reindex
import A36W.RFExact
import A36W.RFAnalytic
import A36W.RFGamma
import A36W.RFAnalyticPS
import A36W.RFAnalyticPSUniq
import A36W.RFBulkCore
import A36W.RFCut2Hyps
import A36W.RFBulk
import A36W.RFCut2Real
import A36W.RFCancel
import A36W.RFCancel2
import A36W.RFTools
import A36W.RFSubset
import A36W.CountBridge
import A36W.WSharp
import A36W.WClassFacts
import A36W.WSec5
import A36W.WNoRelabel
import A36W.RFGood
import A36W.RFFinal
import A36W.RFOneStep
import A36W.RFTypical
import A36W.RFConstants
import A36W.RFRecursion
import A36W.RFQtBridge
import A36W.RFSurvival
import A36W.RFTheoremAIface

set_option format.width 120
set_option pp.maxSteps 10000000
set_option pp.proofs true
set_option pp.deepTerms true

#check @A36W.RF.Cut3.thmA_items1245
#print axioms A36W.RF.Cut3.thmA_items1245
#check @A36W.RF.Cut3.rf_theoremA_items1245
#print axioms A36W.RF.Cut3.rf_theoremA_items1245
#check @A36W.RF.Cut3.theoremA_of_sig
#print axioms A36W.RF.Cut3.theoremA_of_sig
#check @A36W.RF.Cut3.OneParent
#print axioms A36W.RF.Cut3.OneParent
#check @A36W.RF.Cut3.ThmAItems
#print axioms A36W.RF.Cut3.ThmAItems
#check @A36W.RF.Cut3.rf_theoremA_of_sig
#print axioms A36W.RF.Cut3.rf_theoremA_of_sig
#check @A36W.RF.Cut3.OneParentAt
#print axioms A36W.RF.Cut3.OneParentAt
#check @A36W.RF.Cut3.sig420_of_oneParent
#print axioms A36W.RF.Cut3.sig420_of_oneParent
#check @A36W.RF.Cut3.rf_theoremA_of_oneParent
#print axioms A36W.RF.Cut3.rf_theoremA_of_oneParent
#check @A36W.RF.Cut3.TheoremA
#print axioms A36W.RF.Cut3.TheoremA
#check @A36W.RF.Cut3.rf_corollaries_of_oneParent
#print axioms A36W.RF.Cut3.rf_corollaries_of_oneParent
#check @A36W.RF.Cut3.CorAll
#print axioms A36W.RF.Cut3.CorAll


==> anc/formal_companion/lean/exports/A36W_RFTheoremA_Exports.lean <==
/- Export of the 9 declarations of the new modules (as listed by a metaprogram over their constants), each with `#check` (full printing) and `#print axioms`; a source scan finds 9 named non-private declarations in the modules, all listed. The metaprogram itself is not included here. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.TGCert
import A36W.RFFair
import A36W.RFLadder
import A36W.SliceNCDSupport
import A36W.RFNormPrinted2
import A36W.RFCut2Defs
import A36W.RFCut2Reindex
import A36W.RFExact
import A36W.RFAnalytic
import A36W.RFGamma
import A36W.RFAnalyticPS
import A36W.RFAnalyticPSUniq
import A36W.RFBulkCore
import A36W.RFCut2Hyps
import A36W.RFBulk
import A36W.RFCut2Real
import A36W.RFCancel
import A36W.RFCancel2
import A36W.RFTools
import A36W.RFSubset
import A36W.CountBridge
import A36W.WSharp
import A36W.WClassFacts
import A36W.WSec5
import A36W.WNoRelabel
import A36W.RFGood
import A36W.RFFinal
import A36W.RFOneStep
import A36W.RFTypical
import A36W.RFConstants
import A36W.RFRecursion
import A36W.RFQtBridge
import A36W.RFSurvival
import A36W.RFTheoremAIface
import A36W.RFPrintedExtras
import A36W.RFRatio
import A36W.RFSigned
import A36W.RFTheoremA

set_option format.width 120
set_option pp.maxSteps 10000000
set_option pp.proofs true
set_option pp.deepTerms true

#check @A36W.RF.Cut3.sqrt_three_quarter_div_ge
#print axioms A36W.RF.Cut3.sqrt_three_quarter_div_ge
#check @A36W.RF.Cut3.l2_xi_le
#print axioms A36W.RF.Cut3.l2_xi_le
#check @A36W.RF.Cut3.oneParent_holds
#print axioms A36W.RF.Cut3.oneParent_holds
#check @A36W.RF.Cut3.l2_eta_le
#print axioms A36W.RF.Cut3.l2_eta_le
#check @A36W.RF.Cut3.qb_Gc_eq
#print axioms A36W.RF.Cut3.qb_Gc_eq
#check @A36W.RF.Cut3.sig420_holds
#print axioms A36W.RF.Cut3.sig420_holds
#check @A36W.RF.Cut3.ell_ge_quarter
#print axioms A36W.RF.Cut3.ell_ge_quarter
#check @A36W.RF.Cut3.rf_theoremA
#print axioms A36W.RF.Cut3.rf_theoremA
#check @A36W.RF.Cut3.rf_corollaries
#print axioms A36W.RF.Cut3.rf_corollaries


==> anc/formal_companion/lean/exports/A36W_RFTypical_Exports.lean <==
/- Export of the 98 declarations of the new modules (as listed by a metaprogram over their constants), each with `#check` (full printing) and `#print axioms`; a source scan finds 98 named non-private declarations in the modules, all listed. The metaprogram itself is not included here. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.TGCert
import A36W.RFFair
import A36W.RFLadder
import A36W.SliceNCDSupport
import A36W.RFNormPrinted2
import A36W.RFCut2Defs
import A36W.RFCut2Reindex
import A36W.RFExact
import A36W.RFAnalytic
import A36W.RFGamma
import A36W.RFAnalyticPS
import A36W.RFAnalyticPSUniq
import A36W.RFBulkCore
import A36W.RFCut2Hyps
import A36W.RFBulk
import A36W.RFCut2Real
import A36W.RFCancel
import A36W.RFCancel2
import A36W.RFTools
import A36W.RFSubset
import A36W.CountBridge
import A36W.WSharp
import A36W.WClassFacts
import A36W.WSec5
import A36W.WNoRelabel
import A36W.RFGood
import A36W.RFFinal
import A36W.RFOneStep
import A36W.RFTypical

set_option format.width 120
set_option pp.maxSteps 10000000
set_option pp.proofs true
set_option pp.deepTerms true

#check @A36W.RF.Cut2.os_jensen_inv
#print axioms A36W.RF.Cut2.os_jensen_inv
#check @A36W.RF.Cut2.os_gauss_value
#print axioms A36W.RF.Cut2.os_gauss_value
#check @A36W.RF.Cut2.os_ell_facts
#print axioms A36W.RF.Cut2.os_ell_facts
#check @A36W.RF.Cut2.eq_3_18_19_21
#print axioms A36W.RF.Cut2.eq_3_18_19_21
#check @A36W.RF.Cut2.os_rhoB_eq
#print axioms A36W.RF.Cut2.os_rhoB_eq
#check @A36W.RF.Cut2.os_321_bound
#print axioms A36W.RF.Cut2.os_321_bound
#check @A36W.RF.Cut2.os_jensen_log
#print axioms A36W.RF.Cut2.os_jensen_log
#check @A36W.RF.Cut2.os_continuous_Dfun
#print axioms A36W.RF.Cut2.os_continuous_Dfun
#check @A36W.RF.Cut2.eq_3_19
#print axioms A36W.RF.Cut2.eq_3_19
#check @A36W.RF.Cut2.os_rhoB_le_gen
#print axioms A36W.RF.Cut2.os_rhoB_le_gen
#check @A36W.RF.Cut2.os_stat_wordOnes
#print axioms A36W.RF.Cut2.os_stat_wordOnes
#check @A36W.RF.Cut2.os_neg_log_one_sub_le
#print axioms A36W.RF.Cut2.os_neg_log_one_sub_le
#check @A36W.RF.Cut2.eq_3_20
#print axioms A36W.RF.Cut2.eq_3_20
#check @A36W.RF.Cut2.os_core_321
#print axioms A36W.RF.Cut2.os_core_321
#check @A36W.RF.Cut2.os_int_mono_radius
#print axioms A36W.RF.Cut2.os_int_mono_radius
#check @A36W.RF.Cut2.os_bulk_core
#print axioms A36W.RF.Cut2.os_bulk_core
#check @A36W.RF.Cut2.os_gauss_int_le
#print axioms A36W.RF.Cut2.os_gauss_int_le
#check @A36W.RF.Cut2.os_321_pointwise
#print axioms A36W.RF.Cut2.os_321_pointwise
#check @A36W.RF.Cut2.os_log_one_add_ge
#print axioms A36W.RF.Cut2.os_log_one_add_ge
#check @A36W.RF.Cut2.os_expect_lin_zero
#print axioms A36W.RF.Cut2.os_expect_lin_zero
#check @A36W.RF.Cut2.eq_3_21
#print axioms A36W.RF.Cut2.eq_3_21
#check @A36W.RF.Cut2.os_mgf_words
#print axioms A36W.RF.Cut2.os_mgf_words
#check @A36W.RF.Cut2.os_mean_min
#print axioms A36W.RF.Cut2.os_mean_min
#check @A36W.RF.Cut2.eq_3_18
#print axioms A36W.RF.Cut2.eq_3_18
#check @A36W.RF.Cut2.os_core
#print axioms A36W.RF.Cut2.os_core
#check @A36W.RF.Cut2.os_Ysq_le
#print axioms A36W.RF.Cut2.os_Ysq_le
#check @A36W.RF.Cut2.os_expect_exp_neg_le
#print axioms A36W.RF.Cut2.os_expect_exp_neg_le
#check @A36W.RF.Cut2.os_continuous_alpha
#print axioms A36W.RF.Cut2.os_continuous_alpha
#check @A36W.RF.Cut2.os_rhoB_le_real
#print axioms A36W.RF.Cut2.os_rhoB_le_real
#check @A36W.RF.Cut2.os_continuous_Gam
#print axioms A36W.RF.Cut2.os_continuous_Gam
#check @A36W.RF.Cut2.os_sq_le_cosh
#print axioms A36W.RF.Cut2.os_sq_le_cosh
#check @A36W.RF.Cut2.os_alpha_center_le
#print axioms A36W.RF.Cut2.os_alpha_center_le
#check @A36W.RF.Cut2.os_expect_sq_le
#print axioms A36W.RF.Cut2.os_expect_sq_le
#check @A36W.RF.Cut2.os_318_tail
#print axioms A36W.RF.Cut2.os_318_tail
#check @A36W.RF.Cut2.Tz
#print axioms A36W.RF.Cut2.Tz
#check @A36W.RF.Cut2.ty_interior_feasible
#print axioms A36W.RF.Cut2.ty_interior_feasible
#check @A36W.RF.Cut2.eq_3_27_exec
#print axioms A36W.RF.Cut2.eq_3_27_exec
#check @A36W.RF.Cut2.ty_ite10_nonneg
#print axioms A36W.RF.Cut2.ty_ite10_nonneg
#check @A36W.RF.Cut2.alphaVec
#print axioms A36W.RF.Cut2.alphaVec
#check @A36W.RF.Cut2.ty_outside_integral
#print axioms A36W.RF.Cut2.ty_outside_integral
#check @A36W.RF.Cut2.ty_split_tail
#print axioms A36W.RF.Cut2.ty_split_tail
#check @A36W.RF.Cut2.card_typFam_le_log
#print axioms A36W.RF.Cut2.card_typFam_le_log
#check @A36W.RF.Cut2.eq_3_30
#print axioms A36W.RF.Cut2.eq_3_30
#check @A36W.RF.Cut2.ty_abs_le_norm
#print axioms A36W.RF.Cut2.ty_abs_le_norm
#check @A36W.RF.Cut2.eq_3_28_D
#print axioms A36W.RF.Cut2.eq_3_28_D
#check @A36W.RF.Cut2.ctr_alphaCoef_mem
#print axioms A36W.RF.Cut2.ctr_alphaCoef_mem
#check @A36W.RF.Cut2.ty_auxJoint_on_slice
#print axioms A36W.RF.Cut2.ty_auxJoint_on_slice
#check @A36W.RF.Cut2.Dfun_eq_linStat
#print axioms A36W.RF.Cut2.Dfun_eq_linStat
#check @A36W.RF.Cut2.ty_hasSum_linStat
#print axioms A36W.RF.Cut2.ty_hasSum_linStat
#check @A36W.RF.Cut2.alphaBot
#print axioms A36W.RF.Cut2.alphaBot
#check @A36W.RF.Cut2.ty_sq_le_two_pow_K0
#print axioms A36W.RF.Cut2.ty_sq_le_two_pow_K0
#check @A36W.RF.Cut2.ty_bval_eq_ite
#print axioms A36W.RF.Cut2.ty_bval_eq_ite
#check @A36W.RF.Cut2.alphaTop
#print axioms A36W.RF.Cut2.alphaTop
#check @A36W.RF.Cut2.linStat_ctr
#print axioms A36W.RF.Cut2.linStat_ctr
#check @A36W.RF.Cut2.ty_alpha_lip
#print axioms A36W.RF.Cut2.ty_alpha_lip
#check @A36W.RF.Cut2.ty_continuous_Dfun
#print axioms A36W.RF.Cut2.ty_continuous_Dfun
#check @A36W.RF.Cut2.alphaBot_mem
#print axioms A36W.RF.Cut2.alphaBot_mem
#check @A36W.RF.Cut2.typK0
#print axioms A36W.RF.Cut2.typK0
#check @A36W.RF.Cut2.ty_pow_le_geom1
#print axioms A36W.RF.Cut2.ty_pow_le_geom1
#check @A36W.RF.Cut2.ctr_sub_const
#print axioms A36W.RF.Cut2.ctr_sub_const
#check @A36W.RF.Cut2.Yfun_eq_linStat
#print axioms A36W.RF.Cut2.Yfun_eq_linStat
#check @A36W.RF.Cut2.card_typGrid_le
#print axioms A36W.RF.Cut2.card_typGrid_le
#check @A36W.RF.Cut2.ty_tail_one
#print axioms A36W.RF.Cut2.ty_tail_one
#check @A36W.RF.Cut2.norm_ctr_le
#print axioms A36W.RF.Cut2.norm_ctr_le
#check @A36W.RF.Cut2.ty_slice_sum_zero
#print axioms A36W.RF.Cut2.ty_slice_sum_zero
#check @A36W.RF.Cut2.ty_linStat_le
#print axioms A36W.RF.Cut2.ty_linStat_le
#check @A36W.RF.Cut2.alphaCoef_spec
#print axioms A36W.RF.Cut2.alphaCoef_spec
#check @A36W.RF.Cut2.eq_3_28_Y
#print axioms A36W.RF.Cut2.eq_3_28_Y
#check @A36W.RF.Cut2.norm_ctr_le_two
#print axioms A36W.RF.Cut2.norm_ctr_le_two
#check @A36W.RF.Cut2.ty_not_mem_Tz
#print axioms A36W.RF.Cut2.ty_not_mem_Tz
#check @A36W.RF.Cut2.alphaCoef
#print axioms A36W.RF.Cut2.alphaCoef
#check @A36W.RF.Cut2.ty_abs_sub_le
#print axioms A36W.RF.Cut2.ty_abs_sub_le
#check @A36W.RF.Cut2.ty_sliceProb_off
#print axioms A36W.RF.Cut2.ty_sliceProb_off
#check @A36W.RF.Cut2.typFam
#print axioms A36W.RF.Cut2.typFam
#check @A36W.RF.Cut2.card_typFam_le
#print axioms A36W.RF.Cut2.card_typFam_le
#check @A36W.RF.Cut2.ty_abs_bval_sub_le
#print axioms A36W.RF.Cut2.ty_abs_bval_sub_le
#check @A36W.RF.Cut2.ty_continuous_Gam
#print axioms A36W.RF.Cut2.ty_continuous_Gam
#check @A36W.RF.Cut2.alphaVec_mem
#print axioms A36W.RF.Cut2.alphaVec_mem
#check @A36W.RF.Cut2.bCoef
#print axioms A36W.RF.Cut2.bCoef
#check @A36W.RF.Cut2.ty_norm_le
#print axioms A36W.RF.Cut2.ty_norm_le
#check @A36W.RF.Cut2.ctr
#print axioms A36W.RF.Cut2.ctr
#check @A36W.RF.Cut2.rf_3_7
#print axioms A36W.RF.Cut2.rf_3_7
#check @A36W.RF.Cut2.rfFam
#print axioms A36W.RF.Cut2.rfFam
#check @A36W.RF.Cut2.linStat_sub
#print axioms A36W.RF.Cut2.linStat_sub
#check @A36W.RF.Cut2.eq_3_29
#print axioms A36W.RF.Cut2.eq_3_29
#check @A36W.RF.Cut2.ty_hasSum_geom_tail
#print axioms A36W.RF.Cut2.ty_hasSum_geom_tail
#check @A36W.RF.Cut2.alphaTop_mem
#print axioms A36W.RF.Cut2.alphaTop_mem
#check @A36W.RF.Cut2.typGrid_cover
#print axioms A36W.RF.Cut2.typGrid_cover
#check @A36W.RF.Cut2.eq_3_27_target
#print axioms A36W.RF.Cut2.eq_3_27_target
#check @A36W.RF.Cut2.typGrid
#print axioms A36W.RF.Cut2.typGrid
#check @A36W.RF.Cut2.ctr_bCoef_mem
#print axioms A36W.RF.Cut2.ctr_bCoef_mem
#check @A36W.RF.Cut2.bCoef_spec
#print axioms A36W.RF.Cut2.bCoef_spec
#check @A36W.RF.Cut2.linStat
#print axioms A36W.RF.Cut2.linStat
#check @A36W.RF.Cut2.ty_pow_le_geom2
#print axioms A36W.RF.Cut2.ty_pow_le_geom2
#check @A36W.RF.Cut2.ty_pbAtom_mem
#print axioms A36W.RF.Cut2.ty_pbAtom_mem
#check @A36W.RF.Cut2.ty_exp_neg_abs_le
#print axioms A36W.RF.Cut2.ty_exp_neg_abs_le
#check @A36W.RF.Cut2.mem_Tz
#print axioms A36W.RF.Cut2.mem_Tz
#check @A36W.RF.Cut2.ty_ite01_nonneg
#print axioms A36W.RF.Cut2.ty_ite01_nonneg


==> anc/formal_companion/lean/exports/A36W_RemarkQ_FLower_Exports.lean <==
/- Export of `A36W.RemarkQ` (App L §7 Remark: q weight values; the geometric Stage A growth step) and `A36W.FLower` (App L Result (FL), §5 and its Remark), Part 1 of an export and audit probe (imported with all A36W modules; not part of any library): headline statements and axioms;
Part 2 (not included here) is an audit metaprogram over the A36W modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower

set_option format.width 120

#check @A36W.Attain.exists_large_class
#print axioms A36W.Attain.exists_large_class
#check @A36W.Attain.hg_of_values
#print axioms A36W.Attain.hg_of_values
#check @A36W.Attain.RwF_asymptotic_q
#print axioms A36W.Attain.RwF_asymptotic_q
#check @A36W.Attain.least_adaptive_hardcap_q
#print axioms A36W.Attain.least_adaptive_hardcap_q
#check @A36W.Attain.sharp_mean_two_sided_q
#print axioms A36W.Attain.sharp_mean_two_sided_q
#check @A36W.Attain.sharp_mean_two_sided_ad_q
#print axioms A36W.Attain.sharp_mean_two_sided_ad_q
#check @A36W.Attain.common_length_asymptotic_q
#print axioms A36W.Attain.common_length_asymptotic_q
#check @A36W.Attain.theoremR_q
#print axioms A36W.Attain.theoremR_q
#check @A36W.Attain.size_condition_neg_unsat
#print axioms A36W.Attain.size_condition_neg_unsat
#check @A36W.Attain.size_condition_univ
#print axioms A36W.Attain.size_condition_univ
#check @A36W.Attain.growth_eventually
#print axioms A36W.Attain.growth_eventually
#check @A36W.Attain.geo_loglog_eventually
#print axioms A36W.Attain.geo_loglog_eventually
#check @A36W.Attain.geo_loglog_eventually_all_C
#print axioms A36W.Attain.geo_loglog_eventually_all_C
#check @A36W.Attain.w3_image_card_le_three
#print axioms A36W.Attain.w3_image_card_le_three
#check @A36W.Attain.tailF_two_half_400
#print axioms A36W.Attain.tailF_two_half_400
#check @A36W.Attain.Mstar_le_400
#print axioms A36W.Attain.Mstar_le_400
#check @A36W.Attain.n0R_third_le_1200
#print axioms A36W.Attain.n0R_third_le_1200
#check @A36W.Attain.q_instance_three
#print axioms A36W.Attain.q_instance_three
#check @A36W.Attain.three_value_instances
#print axioms A36W.Attain.three_value_instances
#check @A36W.Attain.sharp_mean_two_sided_q_instance
#print axioms A36W.Attain.sharp_mean_two_sided_q_instance
#check @A36W.Attain.sharp_mean_two_sided_ad_q_instance
#print axioms A36W.Attain.sharp_mean_two_sided_ad_q_instance
#check @A36W.Attain.geo_loglog_instances
#print axioms A36W.Attain.geo_loglog_instances
#check @A36W.FL.two_values_transport
#print axioms A36W.FL.two_values_transport
#check @A36W.FL.G_root_le_env_floor
#print axioms A36W.FL.G_root_le_env_floor
#check @A36W.FL.FL_r_form_G
#print axioms A36W.FL.FL_r_form_G
#check @A36W.FL.FL_r_form
#print axioms A36W.FL.FL_r_form
#check @A36W.FL.FL_asymptotic
#print axioms A36W.FL.FL_asymptotic
#check @A36W.FL.r_choice_exponent_neg
#print axioms A36W.FL.r_choice_exponent_neg
#check @A36W.FL.r_choice_bound_tendsto_zero
#print axioms A36W.FL.r_choice_bound_tendsto_zero
#check @A36W.FL.four_log_two_le_log_18
#print axioms A36W.FL.four_log_two_le_log_18
#check @A36W.FL.r_choice_exponent_ge
#print axioms A36W.FL.r_choice_exponent_ge
#check @A36W.FL.logb_le_sub_two
#print axioms A36W.FL.logb_le_sub_two
#check @A36W.FL.r_choice_core
#print axioms A36W.FL.r_choice_core
#check @A36W.FL.r_choice_small
#print axioms A36W.FL.r_choice_small
#check @A36W.FL.r_choice_zero
#print axioms A36W.FL.r_choice_zero
#check @A36W.FL.FL_r_choice
#print axioms A36W.FL.FL_r_choice
#check @A36W.FL.FL_r_choice_G
#print axioms A36W.FL.FL_r_choice_G
#check @A36W.FL.V_root_attained
#print axioms A36W.FL.V_root_attained
#check @A36W.FL.V_root_ge_attained
#print axioms A36W.FL.V_root_ge_attained
#check @A36W.FL.FL_remark_LFgen
#print axioms A36W.FL.FL_remark_LFgen
#check @A36W.FL.FL_remark_display
#print axioms A36W.FL.FL_remark_display
#check @A36W.FL.FL_remark_display_LFgen
#print axioms A36W.FL.FL_remark_display_LFgen
#check @A36W.FL.one_le_n_of_sq_le
#print axioms A36W.FL.one_le_n_of_sq_le
#check @A36W.FL.logb_log_V_ge
#print axioms A36W.FL.logb_log_V_ge
#check @A36W.FL.remark_arith
#print axioms A36W.FL.remark_arith
#check @A36W.FL.FL_remark_n
#print axioms A36W.FL.FL_remark_n
#check @A36W.FL.execMean_ge_V
#print axioms A36W.FL.execMean_ge_V
#check @A36W.FL.LFad_ge_V
#print axioms A36W.FL.LFad_ge_V
#check @A36W.FL.FL_remark_execMean
#print axioms A36W.FL.FL_remark_execMean
#check @A36W.FL.FL_remark_LFad
#print axioms A36W.FL.FL_remark_LFad
#check @A36W.FL.card_A12
#print axioms A36W.FL.card_A12
#check @A36W.FL.card_compl_A12
#print axioms A36W.FL.card_compl_A12
#check @A36W.FL.w12_pos
#print axioms A36W.FL.w12_pos
#check @A36W.FL.w12_A
#print axioms A36W.FL.w12_A
#check @A36W.FL.w12_B
#print axioms A36W.FL.w12_B
#check @A36W.FL.env_12_lt
#print axioms A36W.FL.env_12_lt
#check @A36W.FL.FL_bites_12
#print axioms A36W.FL.FL_bites_12
#check @A36W.FL.card_Arem
#print axioms A36W.FL.card_Arem
#check @A36W.FL.card_compl_Arem
#print axioms A36W.FL.card_compl_Arem
#check @A36W.FL.wrem_pos
#print axioms A36W.FL.wrem_pos
#check @A36W.FL.wrem_A
#print axioms A36W.FL.wrem_A
#check @A36W.FL.wrem_B
#print axioms A36W.FL.wrem_B
#check @A36W.FL.FL_remark_classes_nonempty
#print axioms A36W.FL.FL_remark_classes_nonempty
#check @A36W.FL.FL_asymptotic_instance
#print axioms A36W.FL.FL_asymptotic_instance
#check @A36W.FL.FL_remark_bites
#print axioms A36W.FL.FL_remark_bites
#check @A36W.FL.A12
#print axioms A36W.FL.A12
#check @A36W.FL.w12
#print axioms A36W.FL.w12
#check @A36W.FL.Arem
#print axioms A36W.FL.Arem
#check @A36W.FL.wrem
#print axioms A36W.FL.wrem



==> anc/formal_companion/lean/exports/A36W_Sec9Attain_Exports.lean <==
/- Export of `A36W.Sec9Attain` (App L §9 hard-length analogue; §9/§10 attainment under a homogeneous group; Part 1 of an export and audit probe, imported with all A36W modules; not part of any library): headline statements and axioms;
Part 2 (not included here) is an audit metaprogram over the A36W modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain

set_option format.width 120

#check @A36W.Attain.fixed_schedule_length_theta
#print axioms A36W.Attain.fixed_schedule_length_theta
#check @A36W.Attain.common_length_two_sided
#print axioms A36W.Attain.common_length_two_sided
#check @A36W.Attain.RwF_asymptotic_R
#print axioms A36W.Attain.RwF_asymptotic_R
#check @A36W.Attain.least_adaptive_hardcap_R
#print axioms A36W.Attain.least_adaptive_hardcap_R
#check @A36W.Attain.sharp_mean_two_sided_R
#print axioms A36W.Attain.sharp_mean_two_sided_R
#check @A36W.Attain.sharp_mean_two_sided_ad_R
#print axioms A36W.Attain.sharp_mean_two_sided_ad_R
#check @A36W.Attain.theoremR_policy_floor
#print axioms A36W.Attain.theoremR_policy_floor
#check @A36W.Attain.common_length_asymptotic_R
#print axioms A36W.Attain.common_length_asymptotic_R
#check @A36W.Attain.Lfix
#print axioms A36W.Attain.Lfix
#check @A36W.Attain.Lcom
#print axioms A36W.Attain.Lcom
#check @A36W.Attain.LcomRel
#print axioms A36W.Attain.LcomRel
#check @A36W.Attain.stageGrp
#print axioms A36W.Attain.stageGrp
#check @A36W.Attain.Lfix_spec
#print axioms A36W.Attain.Lfix_spec
#check @A36W.Attain.Lcom_spec
#print axioms A36W.Attain.Lcom_spec
#check @A36W.Attain.LcomRel_spec
#print axioms A36W.Attain.LcomRel_spec
#check @A36W.Attain.Lcom_le_LcomRel
#print axioms A36W.Attain.Lcom_le_LcomRel
#check @A36W.Attain.RwF_le_Lcom
#print axioms A36W.Attain.RwF_le_Lcom
#check @A36W.Attain.mixLawE_muFF_singletons
#print axioms A36W.Attain.mixLawE_muFF_singletons
#check @A36W.Attain.common_length_lower
#print axioms A36W.Attain.common_length_lower
#check @A36W.Attain.common_length_lower_any
#print axioms A36W.Attain.common_length_lower_any
#check @A36W.Attain.LcomRel_le_lenFF
#print axioms A36W.Attain.LcomRel_le_lenFF
#check @A36W.Attain.common_length_bounds
#print axioms A36W.Attain.common_length_bounds
#check @A36W.Attain.RwF_upper_R
#print axioms A36W.Attain.RwF_upper_R
#check @A36W.Attain.RwF_two_sided_R
#print axioms A36W.Attain.RwF_two_sided_R
#check @A36W.Attain.RwF_asymptotic_R_all
#print axioms A36W.Attain.RwF_asymptotic_R_all
#check @A36W.Attain.LcomRel_le_lenR
#print axioms A36W.Attain.LcomRel_le_lenR
#check @A36W.Attain.common_length_two_sided_R
#print axioms A36W.Attain.common_length_two_sided_R
#check @A36W.Attain.sharp_mix_nu_R
#print axioms A36W.Attain.sharp_mix_nu_R
#check @A36W.Attain.LFgen_le_mix_nu_R
#print axioms A36W.Attain.LFgen_le_mix_nu_R
#check @A36W.Attain.sharp_mean_upper_R
#print axioms A36W.Attain.sharp_mean_upper_R
#check @A36W.Attain.Lfix_lower
#print axioms A36W.Attain.Lfix_lower
#check @A36W.Attain.Lfix_upper
#print axioms A36W.Attain.Lfix_upper
#check @A36W.Attain.Lfix_bites_two_values
#print axioms A36W.Attain.Lfix_bites_two_values
#check @A36W.Attain.common_length_bites_1200
#print axioms A36W.Attain.common_length_bites_1200
#check @A36W.Attain.common_length_two_sided_instance_1200
#print axioms A36W.Attain.common_length_two_sided_instance_1200
#check @A36W.Attain.RwF_R_bites_three
#print axioms A36W.Attain.RwF_R_bites_three
#check @A36W.Attain.RwF_asymptotic_R_instance_three
#print axioms A36W.Attain.RwF_asymptotic_R_instance_three
#check @A36W.Attain.sharp_nu_R_instance_three
#print axioms A36W.Attain.sharp_nu_R_instance_three
#check @A36W.Attain.instances_unbounded_R
#print axioms A36W.Attain.instances_unbounded_R
#check @A36W.Attain.sharp_mean_two_sided_R_instance
#print axioms A36W.Attain.sharp_mean_two_sided_R_instance
#check @A36W.Attain.sharp_mean_two_sided_ad_R_instance
#print axioms A36W.Attain.sharp_mean_two_sided_ad_R_instance
#print A36W.Attain.Lfix
#print A36W.Attain.Lcom
#print A36W.Attain.LcomRel
#print A36W.Attain.stageGrp



==> anc/formal_companion/lean/exports/A36W_SigChain_Exports.lean <==
/- Export of `A36W.SigChain` (App M l.109: the relabelled-output chain rule; Part 1 of an export and audit probe, imported with all A36W modules; not part of any library): every declaration with its axioms;
Part 2 (not included here) is an audit metaprogram over the A36W modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain

set_option format.width 120

/-! ## Part 1: every declaration of SigChain -/

#check @A36W.SigChain.Wg
#print axioms A36W.SigChain.Wg
#check @A36W.SigChain.mem_Wg
#print axioms A36W.SigChain.mem_Wg
#check @A36W.SigChain.Wg_isGroupSet
#print axioms A36W.SigChain.Wg_isGroupSet
#check @A36W.SigChain.Wg_nonempty
#print axioms A36W.SigChain.Wg_nonempty
#check @A36W.SigChain.symm_mem_Wg
#print axioms A36W.SigChain.symm_mem_Wg
#check @A36W.SigChain.sig
#print axioms A36W.SigChain.sig
#check @A36W.SigChain.sig_permWord
#print axioms A36W.SigChain.sig_permWord
#check @A36W.SigChain.card_zeros_add_sig
#print axioms A36W.SigChain.card_zeros_add_sig
#check @A36W.SigChain.exists_Wg_of_sig
#print axioms A36W.SigChain.exists_Wg_of_sig
#check @A36W.SigChain.mem_orbitW_Wg_iff
#print axioms A36W.SigChain.mem_orbitW_Wg_iff
#check @A36W.SigChain.Wg_indW
#print axioms A36W.SigChain.Wg_indW
#check @A36W.SigChain.sig_indW_true
#print axioms A36W.SigChain.sig_indW_true
#check @A36W.SigChain.sig_indW_false
#print axioms A36W.SigChain.sig_indW_false
#check @A36W.SigChain.mem_orbitW_Gr_iff
#print axioms A36W.SigChain.mem_orbitW_Gr_iff
#check @A36W.SigChain.exists_Gr_of_aCnt_sig
#print axioms A36W.SigChain.exists_Gr_of_aCnt_sig
#check @A36W.SigChain.weightedTarget_Wg_invariant
#print axioms A36W.SigChain.weightedTarget_Wg_invariant
#check @A36W.SigChain.twoW_Wg_invariant
#print axioms A36W.SigChain.twoW_Wg_invariant
#check @A36W.SigChain.Wg_twoW
#print axioms A36W.SigChain.Wg_twoW
#check @A36W.SigChain.Qbar
#print axioms A36W.SigChain.Qbar
#check @A36W.SigChain.Qbar_eq_inv
#print axioms A36W.SigChain.Qbar_eq_inv
#check @A36W.SigChain.Qbar_eq_law
#print axioms A36W.SigChain.Qbar_eq_law
#check @A36W.SigChain.relPol_outBy_eq_Qbar
#print axioms A36W.SigChain.relPol_outBy_eq_Qbar
#check @A36W.SigChain.mixLawE_relabelMix_eq_Qbar
#print axioms A36W.SigChain.mixLawE_relabelMix_eq_Qbar
#check @A36W.SigChain.Qbar_permWord
#print axioms A36W.SigChain.Qbar_permWord
#check @A36W.SigChain.Qbar_nonneg
#print axioms A36W.SigChain.Qbar_nonneg
#check @A36W.SigChain.massOn_Qbar_of_stable
#print axioms A36W.SigChain.massOn_Qbar_of_stable
#check @A36W.SigChain.permWord_mem_orbitW
#print axioms A36W.SigChain.permWord_mem_orbitW
#check @A36W.SigChain.massOn_Qbar_orbitW
#print axioms A36W.SigChain.massOn_Qbar_orbitW
#check @A36W.SigChain.massOn_Qbar_orbit
#print axioms A36W.SigChain.massOn_Qbar_orbit
#check @A36W.SigChain.sum_Qbar
#print axioms A36W.SigChain.sum_Qbar
#check @A36W.SigChain.Qbar_isProb
#print axioms A36W.SigChain.Qbar_isProb
#check @A36W.SigChain.Qbar_pos
#print axioms A36W.SigChain.Qbar_pos
#check @A36W.SigChain.Qbar_pos_of_massOn
#print axioms A36W.SigChain.Qbar_pos_of_massOn
#check @A36W.SigChain.Qbar_one
#print axioms A36W.SigChain.Qbar_one
#check @A36W.SigChain.KLcond
#print axioms A36W.SigChain.KLcond
#check @A36W.SigChain.orbitKL
#print axioms A36W.SigChain.orbitKL
#check @A36W.SigChain.mul_log_div_ge
#print axioms A36W.SigChain.mul_log_div_ge
#check @A36W.SigChain.mul_log_div_gt
#print axioms A36W.SigChain.mul_log_div_gt
#check @A36W.SigChain.gibbs_le
#print axioms A36W.SigChain.gibbs_le
#check @A36W.SigChain.gibbs_lt
#print axioms A36W.SigChain.gibbs_lt
#check @A36W.SigChain.sum_mul_log_split
#print axioms A36W.SigChain.sum_mul_log_split
#check @A36W.SigChain.KLcond_nonneg
#print axioms A36W.SigChain.KLcond_nonneg
#check @A36W.SigChain.KLcond_pos
#print axioms A36W.SigChain.KLcond_pos
#check @A36W.SigChain.orbit_subset_supp
#print axioms A36W.SigChain.orbit_subset_supp
#check @A36W.SigChain.orbit_nonempty
#print axioms A36W.SigChain.orbit_nonempty
#check @A36W.SigChain.massOn_p_pos
#print axioms A36W.SigChain.massOn_p_pos
#check @A36W.SigChain.massOn_pos_of_pos
#print axioms A36W.SigChain.massOn_pos_of_pos
#check @A36W.SigChain.sum_massOn_p
#print axioms A36W.SigChain.sum_massOn_p
#check @A36W.SigChain.sum_massOn_Q
#print axioms A36W.SigChain.sum_massOn_Q
#check @A36W.SigChain.KLx_Qbar
#print axioms A36W.SigChain.KLx_Qbar
#check @A36W.SigChain.KLx_Qbar_eq_top_iff
#print axioms A36W.SigChain.KLx_Qbar_eq_top_iff
#check @A36W.SigChain.relabel_chain_rule
#print axioms A36W.SigChain.relabel_chain_rule
#check @A36W.SigChain.condTermX
#print axioms A36W.SigChain.condTermX
#check @A36W.SigChain.relabel_chain_rule_ext
#print axioms A36W.SigChain.relabel_chain_rule_ext
#check @A36W.SigChain.relabel_top_case
#print axioms A36W.SigChain.relabel_top_case
#check @A36W.SigChain.orbitKL_nonneg
#print axioms A36W.SigChain.orbitKL_nonneg
#check @A36W.SigChain.orbitKL_pos
#print axioms A36W.SigChain.orbitKL_pos
#check @A36W.SigChain.KLx_Qbar_subset
#print axioms A36W.SigChain.KLx_Qbar_subset
#check @A36W.SigChain.KLx_Qbar_eq_of_orbits
#print axioms A36W.SigChain.KLx_Qbar_eq_of_orbits
#check @A36W.SigChain.sigClass
#print axioms A36W.SigChain.sigClass
#check @A36W.SigChain.mem_sigClass
#print axioms A36W.SigChain.mem_sigClass
#check @A36W.SigChain.orbitW_Wg_eq_sigClass
#print axioms A36W.SigChain.orbitW_Wg_eq_sigClass
#check @A36W.SigChain.sigSupp
#print axioms A36W.SigChain.sigSupp
#check @A36W.SigChain.sigMass
#print axioms A36W.SigChain.sigMass
#check @A36W.SigChain.sigKL
#print axioms A36W.SigChain.sigKL
#check @A36W.SigChain.orbitsOf_Wg
#print axioms A36W.SigChain.orbitsOf_Wg
#check @A36W.SigChain.sigClass_injOn
#print axioms A36W.SigChain.sigClass_injOn
#check @A36W.SigChain.sum_orbitsOf_Wg
#print axioms A36W.SigChain.sum_orbitsOf_Wg
#check @A36W.SigChain.mem_sigSupp_iff
#print axioms A36W.SigChain.mem_sigSupp_iff
#check @A36W.SigChain.sigClass_subset_supp
#print axioms A36W.SigChain.sigClass_subset_supp
#check @A36W.SigChain.orbitW_Wg_eq_filter_supp
#print axioms A36W.SigChain.orbitW_Wg_eq_filter_supp
#check @A36W.SigChain.sum_sigMass
#print axioms A36W.SigChain.sum_sigMass
#check @A36W.SigChain.sum_sigMass_p
#print axioms A36W.SigChain.sum_sigMass_p
#check @A36W.SigChain.orbitKL_Wg
#print axioms A36W.SigChain.orbitKL_Wg
#check @A36W.SigChain.KLx_Qbar_Wg
#print axioms A36W.SigChain.KLx_Qbar_Wg
#check @A36W.SigChain.relabel_chain_rule_Wg
#print axioms A36W.SigChain.relabel_chain_rule_Wg
#check @A36W.SigChain.sigMass_Qbar
#print axioms A36W.SigChain.sigMass_Qbar
#check @A36W.SigChain.relabel_chain_rule_head
#print axioms A36W.SigChain.relabel_chain_rule_head
#check @A36W.SigChain.sigClass_indW_eq_cls
#print axioms A36W.SigChain.sigClass_indW_eq_cls
#check @A36W.SigChain.qv_Qbar_Gr
#print axioms A36W.SigChain.qv_Qbar_Gr
#check @A36W.SigChain.KLx_Qbar_Gr_eq_Phi
#print axioms A36W.SigChain.KLx_Qbar_Gr_eq_Phi
#check @A36W.SigChain.isGroupSet_univ
#print axioms A36W.SigChain.isGroupSet_univ
#check @A36W.SigChain.Wg_const
#print axioms A36W.SigChain.Wg_const
#check @A36W.SigChain.orbitW_univ_balanced
#print axioms A36W.SigChain.orbitW_univ_balanced
#check @A36W.SigChain.orbitsOf_balanced
#print axioms A36W.SigChain.orbitsOf_balanced
#check @A36W.SigChain.balanced_KLx_Qbar
#print axioms A36W.SigChain.balanced_KLx_Qbar
#check @A36W.SigChain.balanced_KLx_Qbar_real
#print axioms A36W.SigChain.balanced_KLx_Qbar_real
#check @A36W.SigChain.balanced_chain
#print axioms A36W.SigChain.balanced_chain
#check @A36W.SigChain.nonvac_top_case
#print axioms A36W.SigChain.nonvac_top_case
#check @A36W.SigChain.remark_tilt_split
#print axioms A36W.SigChain.remark_tilt_split
#check @A36W.SigChain.remark_proper_subgroup
#print axioms A36W.SigChain.remark_proper_subgroup
#check @A36W.SigChain.cyc3
#print axioms A36W.SigChain.cyc3
#check @A36W.SigChain.remark_subgroup_can_suffice
#print axioms A36W.SigChain.remark_subgroup_can_suffice
#check @A36W.SigChain.fxA4
#print axioms A36W.SigChain.fxA4
#check @A36W.SigChain.symA4
#print axioms A36W.SigChain.symA4
#check @A36W.SigChain.symA4_eq_symOn
#print axioms A36W.SigChain.symA4_eq_symOn
#check @A36W.SigChain.w1010
#print axioms A36W.SigChain.w1010
#check @A36W.SigChain.Q4
#print axioms A36W.SigChain.Q4
#check @A36W.SigChain.p_div_massOn_orbitW
#print axioms A36W.SigChain.p_div_massOn_orbitW
#check @A36W.SigChain.fx4_gap
#print axioms A36W.SigChain.fx4_gap
#check @A36W.SigChain.remark_one_group_subgroup
#print axioms A36W.SigChain.remark_one_group_subgroup
#check @A36W.SigChain.remark_one_group_subgroup_tilt
#print axioms A36W.SigChain.remark_one_group_subgroup_tilt



==> anc/formal_companion/lean/exports/A36W_SliceExports_Exports.lean <==
/- Export of `A36W.SliceExports` (Part 1 of an export and audit probe, imported with all A36W modules; not part of any library): headline statements and axioms;
Part 2 (not included here) is an audit metaprogram over the A36W modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports

set_option format.width 120

#check @A36W.sliceCov_neg
#print axioms A36W.sliceCov_neg
#check @A36W.oneStepVar_ge
#print axioms A36W.oneStepVar_ge
#check @A36W.Z_logConcave_strict_closed
#print axioms A36W.Z_logConcave_strict_closed
#check @A36W.oneStepVar_eq_zero_off_interior
#print axioms A36W.oneStepVar_eq_zero_off_interior
#check @A36W.oneStepVar_ge_all
#print axioms A36W.oneStepVar_ge_all
#check @A36W.SliceExportsNV.sliceCov_neg_instance
#print axioms A36W.SliceExportsNV.sliceCov_neg_instance
#check @A36W.SliceExportsNV.oneStepVar_ge_instance
#print axioms A36W.SliceExportsNV.oneStepVar_ge_instance
#check @A36W.SliceExportsNV.sliceCov_instance_values
#print axioms A36W.SliceExportsNV.sliceCov_instance_values
#check @A36W.SliceExportsNV.oneStepVar_instance_values
#print axioms A36W.SliceExportsNV.oneStepVar_instance_values
#check @A36W.SliceExportsNV.oneStepVar_instance_strict
#print axioms A36W.SliceExportsNV.oneStepVar_instance_strict
#check @A36W.SliceExportsNV.oneStepVar_instance_bottom
#print axioms A36W.SliceExportsNV.oneStepVar_instance_bottom
#check @A36W.SliceExportsNV.sliceCov_neg_instance4
#print axioms A36W.SliceExportsNV.sliceCov_neg_instance4
#check @A36W.SliceExportsNV.sliceCov_instance4_values
#print axioms A36W.SliceExportsNV.sliceCov_instance4_values



==> anc/formal_companion/lean/exports/A36W_SliceSubGauss_Exports.lean <==
/- Export of `A36W.SliceSubGauss`: its 12 non-internal declarations (as listed by a metaprogram over the
module's constants), each with `#check` and `#print axioms`. -/
import A36W.SliceSubGauss

#check @A36W.sum_sliceProb_exp_le_of_nonneg
#print axioms A36W.sum_sliceProb_exp_le_of_nonneg
#check @A36W.bernoulli_factor_le
#print axioms A36W.bernoulli_factor_le
#check @A36W.slice_subGaussian
#print axioms A36W.slice_subGaussian
#check @A36W.sum_sliceProb_exp_le_of_nonpos
#print axioms A36W.sum_sliceProb_exp_le_of_nonpos
#check @A36W.bernoulli_hoeffding
#print axioms A36W.bernoulli_hoeffding
#check @A36W.exp_add_le_half
#print axioms A36W.exp_add_le_half
#check @A36W.prod_indicator_eq
#print axioms A36W.prod_indicator_eq
#check @A36W.sum_sliceProb_mul_prod_le
#print axioms A36W.sum_sliceProb_mul_prod_le
#check @A36W.bernoulli_factor_nonneg
#print axioms A36W.bernoulli_factor_nonneg
#check @A36W.prod_one_sub_indicator_eq
#print axioms A36W.prod_one_sub_indicator_eq
#check @A36W.sum_sliceProb_mul_prod_compl_le
#print axioms A36W.sum_sliceProb_mul_prod_compl_le
#check @A36W.slice_tail
#print axioms A36W.slice_tail


==> anc/formal_companion/lean/exports/A36W_TGCert2_Exports.lean <==
/- Export of `A36W/TGCert2.lean` (Appendix K: computations at `n_A = n_B = k = 3`, `r = 3`, `λ ∈ {2,4}`): the 85
non-internal constants of the module (71 report the standard three axioms, 14 report fewer), in the order of a
metaprogram that lists them, each with `#check` (full printing) and `#print axioms`.  The metaprogram, and its audit of
every `A36W` constant, are not included here.  Not a library module. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.TGCert
import A36W.RFFair
import A36W.RFLadder
import A36W.SliceNCDSupport
import A36W.RFNormPrinted2
import A36W.RFCut2Defs
import A36W.RFCut2Reindex
import A36W.RFExact
import A36W.RFAnalytic
import A36W.RFGamma
import A36W.RFAnalyticPS
import A36W.RFAnalyticPSUniq
import A36W.RFBulkCore
import A36W.RFCut2Hyps
import A36W.RFBulk
import A36W.RFCut2Real
import A36W.RFCancel
import A36W.RFCancel2
import A36W.RFTools
import A36W.RFSubset
import A36W.CountBridge
import A36W.WSharp
import A36W.WClassFacts
import A36W.WSec5
import A36W.WNoRelabel
import A36W.RFGood
import A36W.RFFinal
import A36W.RFOneStep
import A36W.RFTypical
import A36W.RFConstants
import A36W.RFRecursion
import A36W.RFQtBridge
import A36W.RFSurvival
import A36W.RFTheoremAIface
import A36W.RFPrintedExtras
import A36W.RFRatio
import A36W.RFSigned
import A36W.RFTheoremA
import A36W.RFT1Alt
import A36W.TGCert2

set_option format.width 120
set_option pp.maxSteps 10000000
set_option pp.proofs true
set_option pp.deepTerms true

#check @A36W.TGCert2.sepR.congr_simp
#print axioms A36W.TGCert2.sepR.congr_simp
#check @A36W.TGCert2.SL4
#print axioms A36W.TGCert2.SL4
#check @A36W.TGCert2.UAIndep
#print axioms A36W.TGCert2.UAIndep
#check @A36W.TGCert2.sep_bound
#print axioms A36W.TGCert2.sep_bound
#check @A36W.TGCert2.Vsub
#print axioms A36W.TGCert2.Vsub
#check @A36W.TGCert2.W43_uA_needed_lam4
#print axioms A36W.TGCert2.W43_uA_needed_lam4
#check @A36W.TGCert2.W43_no_uA_indep_attains_lam4
#print axioms A36W.TGCert2.W43_no_uA_indep_attains_lam4
#check @A36W.TGCert2.upL2
#print axioms A36W.TGCert2.upL2
#check @A36W.TGCert2.fullTab_UAIndep
#print axioms A36W.TGCert2.fullTab_UAIndep
#check @A36W.TGCert2.subKLSet_sInf
#print axioms A36W.TGCert2.subKLSet_sInf
#check @A36W.TGCert2.Fsub_bdd
#print axioms A36W.TGCert2.Fsub_bdd
#check @A36W.TGCert2.jkeyN_dec
#print axioms A36W.TGCert2.jkeyN_dec
#check @A36W.TGRed.Rc.congr_simp
#print axioms A36W.TGRed.Rc.congr_simp
#check @A36W.TGCert2.uaF
#print axioms A36W.TGCert2.uaF
#check @A36W.TGCert2.polE_le_recV
#print axioms A36W.TGCert2.polE_le_recV
#check @A36W.TGCert2.Msub_eq_of_cert
#print axioms A36W.TGCert2.Msub_eq_of_cert
#check @A36W.TGCert2.W43_witness_lam2
#print axioms A36W.TGCert2.W43_witness_lam2
#check @A36W.TGCert2.thL2_nonneg
#print axioms A36W.TGCert2.thL2_nonneg
#check @A36W.TGCert2.sub_lower
#print axioms A36W.TGCert2.sub_lower
#check @A36W.TGCert2.W43_Fsub_bracket_lam4
#print axioms A36W.TGCert2.W43_Fsub_bracket_lam4
#check @A36W.TGCert2.jkey
#print axioms A36W.TGCert2.jkey
#check @A36W.TGCert2.thL4
#print axioms A36W.TGCert2.thL4
#check @A36W.TGCert2.qhL2
#print axioms A36W.TGCert2.qhL2
#check @A36W.TGCert2.W43_lower_lam2
#print axioms A36W.TGCert2.W43_lower_lam2
#check @A36W.TGCert2.W43_Fsub_bracket_lam2
#print axioms A36W.TGCert2.W43_Fsub_bracket_lam2
#check @A36W.TGCert2.qhL4
#print axioms A36W.TGCert2.qhL4
#check @A36W.TGCert2.mem_actsAt
#print axioms A36W.TGCert2.mem_actsAt
#check @A36W.TGCert2.actsAt_nonempty
#print axioms A36W.TGCert2.actsAt_nonempty
#check @A36W.TGCert2.Fsub_le_of_cert
#print axioms A36W.TGCert2.Fsub_le_of_cert
#check @A36W.TGCert2.W43_Msub_exact_lam2
#print axioms A36W.TGCert2.W43_Msub_exact_lam2
#check @A36W.TGCert2.value_tab_cast
#print axioms A36W.TGCert2.value_tab_cast
#check @A36W.TGCert2.tabOf_uaF_mem_Dsub
#print axioms A36W.TGCert2.tabOf_uaF_mem_Dsub
#check @A36W.TGCert2.loL4
#print axioms A36W.TGCert2.loL4
#check @A36W.TGCert2.gL2
#print axioms A36W.TGCert2.gL2
#check @A36W.TGCert2.Dsub_nonempty
#print axioms A36W.TGCert2.Dsub_nonempty
#check @A36W.TGCert2.sepR
#print axioms A36W.TGCert2.sepR
#check @A36W.TGCert2.upL4
#print axioms A36W.TGCert2.upL4
#check @A36W.TGCert2.Vsub_sub_Vr
#print axioms A36W.TGCert2.Vsub_sub_Vr
#check @A36W.TGCert2.actsAt
#print axioms A36W.TGCert2.actsAt
#check @A36W.TGCert2.uaL4_1
#print axioms A36W.TGCert2.uaL4_1
#check @A36W.TGCert2.W43_gap_lam4
#print axioms A36W.TGCert2.W43_gap_lam4
#check @A36W.TGCert2.Dsub
#print axioms A36W.TGCert2.Dsub
#check @A36W.TGCert2.mem_Dsub
#print axioms A36W.TGCert2.mem_Dsub
#check @A36W.TGCert2.Fstar_le_Fsub
#print axioms A36W.TGCert2.Fstar_le_Fsub
#check @A36W.TGCert2.mem_Vsub
#print axioms A36W.TGCert2.mem_Vsub
#check @A36W.TGCert2.mix_sub_mem
#print axioms A36W.TGCert2.mix_sub_mem
#check @A36W.TGCert2.thL2
#print axioms A36W.TGCert2.thL2
#check @A36W.TGCert2.uaL4_2
#print axioms A36W.TGCert2.uaL4_2
#check @A36W.TGCert2.thL4_sum
#print axioms A36W.TGCert2.thL4_sum
#check @A36W.TGCert2.W43_no_uA_indep_attains_lam2
#print axioms A36W.TGCert2.W43_no_uA_indep_attains_lam2
#check @A36W.TGCert2.thL4_nonneg
#print axioms A36W.TGCert2.thL4_nonneg
#check @A36W.TGCert2.loL2
#print axioms A36W.TGCert2.loL2
#check @A36W.TGCert2.actsAt_image
#print axioms A36W.TGCert2.actsAt_image
#check @A36W.TGCert2.jkeyN
#print axioms A36W.TGCert2.jkeyN
#check @A36W.TGCert2.W43_Msub_exact_lam4
#print axioms A36W.TGCert2.W43_Msub_exact_lam4
#check @A36W.TGCert2.sup'_actsAt_eq
#print axioms A36W.TGCert2.sup'_actsAt_eq
#check @A36W.TGCert2.uaL2_2
#print axioms A36W.TGCert2.uaL2_2
#check @A36W.TGCert2.hullSub_sub
#print axioms A36W.TGCert2.hullSub_sub
#check @A36W.TGCert2.tabOf_uaF_UAIndep
#print axioms A36W.TGCert2.tabOf_uaF_UAIndep
#check @A36W.TGCert2.W43_gap_lam2
#print axioms A36W.TGCert2.W43_gap_lam2
#check @A36W.TGCert2.ua_witness
#print axioms A36W.TGCert2.ua_witness
#check @A36W.TGCert2.Fsub
#print axioms A36W.TGCert2.Fsub
#check @A36W.TGCert2.W43_uA_needed_lam2
#print axioms A36W.TGCert2.W43_uA_needed_lam2
#check @A36W.TGCert2.W43_lower_lam4
#print axioms A36W.TGCert2.W43_lower_lam4
#check @A36W.TGCert2.SL2
#print axioms A36W.TGCert2.SL2
#check @A36W.TGCert2.W43_witness_lam4
#print axioms A36W.TGCert2.W43_witness_lam4
#check @A36W.TGCert2.thL2_sum
#print axioms A36W.TGCert2.thL2_sum
#check @A36W.TGCert2.Msub
#print axioms A36W.TGCert2.Msub
#check @A36W.TGCert2.Fsub_le_Phi
#print axioms A36W.TGCert2.Fsub_le_Phi
#check @A36W.TGCert2.Phi_nonneg_hullSub
#print axioms A36W.TGCert2.Phi_nonneg_hullSub
#check @A36W.TGCert2.fullTab_mem_Dsub
#print axioms A36W.TGCert2.fullTab_mem_Dsub
#check @A36W.TGCert2.fullQ
#print axioms A36W.TGCert2.fullQ
#check @A36W.TGCert2.sepR_cast
#print axioms A36W.TGCert2.sepR_cast
#check @A36W.TGCert2.uaL2_1
#print axioms A36W.TGCert2.uaL2_1
#check @A36W.TGCert2.secQ
#print axioms A36W.TGCert2.secQ
#check @A36W.TGCert2.secMaxQ
#print axioms A36W.TGCert2.secMaxQ
#check @A36W.TGCert2.Fsub_ge_of_bound
#print axioms A36W.TGCert2.Fsub_ge_of_bound
#check @A36W.TGCert2.sepQ
#print axioms A36W.TGCert2.sepQ
#check @A36W.TGCert2.Fsub_ge_of_cert
#print axioms A36W.TGCert2.Fsub_ge_of_cert
#check @A36W.TGCert2.ua_rep
#print axioms A36W.TGCert2.ua_rep
#check @A36W.TGCert2.Msub_le_sepR
#print axioms A36W.TGCert2.Msub_le_sepR
#check @A36W.TGCert2.gL4
#print axioms A36W.TGCert2.gL4
#check @A36W.TGCert2.W43_upper_lam2
#print axioms A36W.TGCert2.W43_upper_lam2
#check @A36W.TGCert2.subKLSet
#print axioms A36W.TGCert2.subKLSet
#check @A36W.TGCert2.W43_upper_lam4
#print axioms A36W.TGCert2.W43_upper_lam4


==> anc/formal_companion/lean/exports/A36W_TGCertRule_Exports.lean <==
/- Export of the 9 non-internal declarations of the module A36W.TGCertRule (W-49's randomized committed-count rule) (as listed by a metaprogram over its constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W.TGCertRule

#check @A36W.TGCertRule.image_inter_Gr
#print axioms A36W.TGCertRule.image_inter_Gr
#check @A36W.TGCertRule.image_sdiff_Gr
#print axioms A36W.TGCertRule.image_sdiff_Gr
#check @A36W.TGCertRule.compB_image_Gr
#print axioms A36W.TGCertRule.compB_image_Gr
#check @A36W.TGCertRule.depth_permHist
#print axioms A36W.TGCertRule.depth_permHist
#check @A36W.TGCertRule.Ybar_permHist_Gr
#print axioms A36W.TGCertRule.Ybar_permHist_Gr
#check @A36W.TGCertRule.compB_relPol_mix
#print axioms A36W.TGCertRule.compB_relPol_mix
#check @A36W.TGCertRule.W49rule
#print axioms A36W.TGCertRule.W49rule
#check @A36W.TGCertRule.W49rule_P
#print axioms A36W.TGCertRule.W49rule_P
#check @A36W.TGCertRule.W49_rule_beats_every_predrawn
#print axioms A36W.TGCertRule.W49_rule_beats_every_predrawn


==> anc/formal_companion/lean/exports/A36W_TGCert_Exports.lean <==
/- Export of the 164 non-internal declarations of the new modules (as listed by a metaprogram over their constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.TGCert

#check @A36W.TGCert.tabOf_avail
#print axioms A36W.TGCert.tabOf_avail
#check @A36W.TGCert.hullNA
#print axioms A36W.TGCert.hullNA
#check @A36W.TGCert.UW49
#print axioms A36W.TGCert.UW49
#check @A36W.TGCert.recQ.eq_def
#print axioms A36W.TGCert.recQ.eq_def
#check @A36W.TGCert.chainQ
#print axioms A36W.TGCert.chainQ
#check @A36W.TGCert.fW31a
#print axioms A36W.TGCert.fW31a
#check @A36W.TGCert.tabW31a_2
#print axioms A36W.TGCert.tabW31a_2
#check @A36W.TGCert.qhW31b
#print axioms A36W.TGCert.qhW31b
#check @A36W.TGCert.W49NA_exact
#print axioms A36W.TGCert.W49NA_exact
#check @A36W.TGCert.lam2_pos
#print axioms A36W.TGCert.lam2_pos
#check @A36W.TGCert.recV_cast
#print axioms A36W.TGCert.recV_cast
#check @A36W.TGCert.obj_cast
#print axioms A36W.TGCert.obj_cast
#check @A36W.TGCert.hullPt_mem
#print axioms A36W.TGCert.hullPt_mem
#check @A36W.TGCert.W49_beats_every_predrawn
#print axioms A36W.TGCert.W49_beats_every_predrawn
#check @A36W.TGCert.thW31b
#print axioms A36W.TGCert.thW31b
#check @A36W.TGCert.LW31b
#print axioms A36W.TGCert.LW31b
#check @A36W.TGCert.loW31b
#print axioms A36W.TGCert.loW31b
#check @A36W.TGRed.MNA.congr_simp
#print axioms A36W.TGRed.MNA.congr_simp
#check @A36W.TGCert.W31a_exact
#print axioms A36W.TGCert.W31a_exact
#check @A36W.TGCert.MW31a
#print axioms A36W.TGCert.MW31a
#check @A36W.TGCert.LW49NA
#print axioms A36W.TGCert.LW49NA
#check @A36W.TGCert.exists_coe_of_bracket
#print axioms A36W.TGCert.exists_coe_of_bracket
#check @A36W.TGCert.thW49_nonneg
#print axioms A36W.TGCert.thW49_nonneg
#check @A36W.TGCert.tabOf
#print axioms A36W.TGCert.tabOf
#check @A36W.TGCert.hk_222
#print axioms A36W.TGCert.hk_222
#check @A36W.TGCert.qNW49NA
#print axioms A36W.TGCert.qNW49NA
#check @A36W.TGCert.hk_333
#print axioms A36W.TGCert.hk_333
#check @A36W.TGCert.qhW31a
#print axioms A36W.TGCert.qhW31a
#check @A36W.TGCert.polE
#print axioms A36W.TGCert.polE
#check @A36W.TGCert.lnGhiG31b
#print axioms A36W.TGCert.lnGhiG31b
#check @A36W.TGCert.W31b_G
#print axioms A36W.TGCert.W31b_G
#check @A36W.TGCert.upW49NA
#print axioms A36W.TGCert.upW49NA
#check @A36W.TGCert.taylorQ
#print axioms A36W.TGCert.taylorQ
#check @A36W.TGCert.upW49
#print axioms A36W.TGCert.upW49
#check @A36W.TGCert.aBQ
#print axioms A36W.TGCert.aBQ
#check @A36W.TGCert.rr_nonempty
#print axioms A36W.TGCert.rr_nonempty
#check @A36W.TGCert.binQ
#print axioms A36W.TGCert.binQ
#check @A36W.TGCert.MW31b
#print axioms A36W.TGCert.MW31b
#check @A36W.TGCert.sup_cast_rat
#print axioms A36W.TGCert.sup_cast_rat
#check @A36W.TGCert.loW49
#print axioms A36W.TGCert.loW49
#check @A36W.TGCert.card_compl_eq
#print axioms A36W.TGCert.card_compl_eq
#check @A36W.TGCert.qS_cast
#print axioms A36W.TGCert.qS_cast
#check @A36W.TGCert.extF_tabOf_act
#print axioms A36W.TGCert.extF_tabOf_act
#check @A36W.TGCert.qD_tabOf
#print axioms A36W.TGCert.qD_tabOf
#check @A36W.TGCert.qS_eq_of
#print axioms A36W.TGCert.qS_eq_of
#check @A36W.TGCert.exp_mem_taylor
#print axioms A36W.TGCert.exp_mem_taylor
#check @A36W.TGCert.tabW31b_3
#print axioms A36W.TGCert.tabW31b_3
#check @A36W.TGCert.W49_witness
#print axioms A36W.TGCert.W49_witness
#check @A36W.TGCert.BW49NA
#print axioms A36W.TGCert.BW49NA
#check @A36W.TGCert.hullPt_cast
#print axioms A36W.TGCert.hullPt_cast
#check @A36W.TGCert.sigW49NA
#print axioms A36W.TGCert.sigW49NA
#check @A36W.TGCert.dec_nextX
#print axioms A36W.TGCert.dec_nextX
#check @A36W.TGCert.dec_termX
#print axioms A36W.TGCert.dec_termX
#check @A36W.TGCert.Pw_cast
#print axioms A36W.TGCert.Pw_cast
#check @A36W.TGCert.qSW49NA_2
#print axioms A36W.TGCert.qSW49NA_2
#check @A36W.TGCert.bXQ
#print axioms A36W.TGCert.bXQ
#check @A36W.TGCert.tabW49_2
#print axioms A36W.TGCert.tabW49_2
#check @A36W.TGCert.PwQ
#print axioms A36W.TGCert.PwQ
#check @A36W.TGCert.upW31b
#print axioms A36W.TGCert.upW31b
#check @A36W.TGCert.W49_FNA_bracket
#print axioms A36W.TGCert.W49_FNA_bracket
#check @A36W.TGCert.polE_cast
#print axioms A36W.TGCert.polE_cast
#check @A36W.TGCert.wtQ
#print axioms A36W.TGCert.wtQ
#check @A36W.TGCert.lnGloG31b
#print axioms A36W.TGCert.lnGloG31b
#check @A36W.TGCert.aBQ_cast
#print axioms A36W.TGCert.aBQ_cast
#check @A36W.TGCert.MW49
#print axioms A36W.TGCert.MW49
#check @A36W.TGCert.aAQ_cast
#print axioms A36W.TGCert.aAQ_cast
#check @A36W.TGCert.sup'_actsX_eq
#print axioms A36W.TGCert.sup'_actsX_eq
#check @A36W.TGCert.UW49NA
#print axioms A36W.TGCert.UW49NA
#check @A36W.TGCert.loW49NA
#print axioms A36W.TGCert.loW49NA
#check @A36W.TGCert.wtQ_cast
#print axioms A36W.TGCert.wtQ_cast
#check @A36W.TGCert.qcombQ
#print axioms A36W.TGCert.qcombQ
#check @A36W.TGCert.actsX_image
#print axioms A36W.TGCert.actsX_image
#check @A36W.TGCert.clampC
#print axioms A36W.TGCert.clampC
#check @A36W.TGCert.thW49NA
#print axioms A36W.TGCert.thW49NA
#check @A36W.TGCert.qSW49NA_4
#print axioms A36W.TGCert.qSW49NA_4
#check @A36W.TGCert.NS
#print axioms A36W.TGCert.NS
#check @A36W.TGCert.GQ_cast
#print axioms A36W.TGCert.GQ_cast
#check @A36W.TGCert.sigOK3
#print axioms A36W.TGCert.sigOK3
#check @A36W.TGCert.lawD_eq_polE
#print axioms A36W.TGCert.lawD_eq_polE
#check @A36W.TGCert.log_le_of
#print axioms A36W.TGCert.log_le_of
#check @A36W.TGCert.W31b_exact
#print axioms A36W.TGCert.W31b_exact
#check @A36W.TGCert.aXQ
#print axioms A36W.TGCert.aXQ
#check @A36W.TGCert.polE.eq_def
#print axioms A36W.TGCert.polE.eq_def
#check @A36W.TGCert.chainE_cast
#print axioms A36W.TGCert.chainE_cast
#check @A36W.TGCert.MNAW49NA
#print axioms A36W.TGCert.MNAW49NA
#check @A36W.TGCert.tabW31a_1
#print axioms A36W.TGCert.tabW31a_1
#check @A36W.TGCert.objNA
#print axioms A36W.TGCert.objNA
#check @A36W.TGCert.fW49
#print axioms A36W.TGCert.fW49
#check @A36W.TGCert.bX_cast
#print axioms A36W.TGCert.bX_cast
#check @A36W.TGCert.binQ_cast
#print axioms A36W.TGCert.binQ_cast
#check @A36W.TGCert.EprodQ_cast
#print axioms A36W.TGCert.EprodQ_cast
#check @A36W.TGCert.RcQ
#print axioms A36W.TGCert.RcQ
#check @A36W.TGCert.UW31b
#print axioms A36W.TGCert.UW31b
#check @A36W.TGCert.sig0W49NA
#print axioms A36W.TGCert.sig0W49NA
#check @A36W.TGCert.stepQ
#print axioms A36W.TGCert.stepQ
#check @A36W.TGCert.nextN
#print axioms A36W.TGCert.nextN
#check @A36W.TGCert.mix_capAS_qv
#print axioms A36W.TGCert.mix_capAS_qv
#check @A36W.TGCert.recR_cast
#print axioms A36W.TGCert.recR_cast
#check @A36W.TGCert.W49_exact
#print axioms A36W.TGCert.W49_exact
#check @A36W.TGCert.dec_inj
#print axioms A36W.TGCert.dec_inj
#check @A36W.TGCert.LW31a
#print axioms A36W.TGCert.LW31a
#check @A36W.TGCert.sigOK3_decidable
#print axioms A36W.TGCert.sigOK3_decidable
#check @A36W.TGCert.FNA_ge_of_cert
#print axioms A36W.TGCert.FNA_ge_of_cert
#check @A36W.TGCert.sum_KX_cast
#print axioms A36W.TGCert.sum_KX_cast
#check @A36W.TGCert.qSW49NA_1
#print axioms A36W.TGCert.qSW49NA_1
#check @A36W.TGCert.qSW49NA_3
#print axioms A36W.TGCert.qSW49NA_3
#check @A36W.TGCert.W31a_bracket
#print axioms A36W.TGCert.W31a_bracket
#check @A36W.TGCert.Fstar_le_of_cert
#print axioms A36W.TGCert.Fstar_le_of_cert
#check @A36W.TGCert.qhW49NA
#print axioms A36W.TGCert.qhW49NA
#check @A36W.TGCert.thW31a
#print axioms A36W.TGCert.thW31a
#check @A36W.TGCert.GQ.eq_def
#print axioms A36W.TGCert.GQ.eq_def
#check @A36W.TGCert.hullPt_eq_of
#print axioms A36W.TGCert.hullPt_eq_of
#check @A36W.TGCert.EprodQ
#print axioms A36W.TGCert.EprodQ
#check @A36W.TGCert.W49_factor_2358
#print axioms A36W.TGCert.W49_factor_2358
#check @A36W.TGCert.indQ
#print axioms A36W.TGCert.indQ
#check @A36W.TGCert.recQ
#print axioms A36W.TGCert.recQ
#check @A36W.TGCert.MNA_eq_of_cert
#print axioms A36W.TGCert.MNA_eq_of_cert
#check @A36W.TGCert.upW31a
#print axioms A36W.TGCert.upW31a
#check @A36W.TGCert.forall_SigR3
#print axioms A36W.TGCert.forall_SigR3
#check @A36W.TGCert.W31b_bracket
#print axioms A36W.TGCert.W31b_bracket
#check @A36W.TGCert.hullPt
#print axioms A36W.TGCert.hullPt
#check @A36W.TGCert.PwQ_pos
#print axioms A36W.TGCert.PwQ_pos
#check @A36W.TGCert.clampC_mem
#print axioms A36W.TGCert.clampC_mem
#check @A36W.TGCert.le_log_of
#print axioms A36W.TGCert.le_log_of
#check @A36W.TGCert.GQ
#print axioms A36W.TGCert.GQ
#check @A36W.TGCert.UW31a
#print axioms A36W.TGCert.UW31a
#check @A36W.TGCert.exists_coe_of_le
#print axioms A36W.TGCert.exists_coe_of_le
#check @A36W.TGCert.extF_tabOf_last
#print axioms A36W.TGCert.extF_tabOf_last
#check @A36W.TGCert.dec_rootX
#print axioms A36W.TGCert.dec_rootX
#check @A36W.TGCert.tabW31b_2
#print axioms A36W.TGCert.tabW31b_2
#check @A36W.TGCert.tabW49_1
#print axioms A36W.TGCert.tabW49_1
#check @A36W.TGCert.tabW31b_1
#print axioms A36W.TGCert.tabW31b_1
#check @A36W.TGCert.thW49
#print axioms A36W.TGCert.thW49
#check @A36W.TGCert.dec
#print axioms A36W.TGCert.dec
#check @A36W.TGCert.W49_Fstar_bracket
#print axioms A36W.TGCert.W49_Fstar_bracket
#check @A36W.TGCert.errQ
#print axioms A36W.TGCert.errQ
#check @A36W.TGCert.Mstar_eq_of_cert
#print axioms A36W.TGCert.Mstar_eq_of_cert
#check @A36W.TGCert.qcombNA
#print axioms A36W.TGCert.qcombNA
#check @A36W.TGCert.W49
#print axioms A36W.TGCert.W49
#check @A36W.TGCert.tabOf_mem_Dr
#print axioms A36W.TGCert.tabOf_mem_Dr
#check @A36W.TGCert.ZQ_cast
#print axioms A36W.TGCert.ZQ_cast
#check @A36W.TGCert.rootN
#print axioms A36W.TGCert.rootN
#check @A36W.TGCert.ind_cast
#print axioms A36W.TGCert.ind_cast
#check @A36W.TGCert.FNA_le_of_cert
#print axioms A36W.TGCert.FNA_le_of_cert
#check @A36W.TGCert.Fstar_ge_of_cert
#print axioms A36W.TGCert.Fstar_ge_of_cert
#check @A36W.TGCert.aX_cast
#print axioms A36W.TGCert.aX_cast
#check @A36W.TGCert.GG31b
#print axioms A36W.TGCert.GG31b
#check @A36W.TGCert.LW49
#print axioms A36W.TGCert.LW49
#check @A36W.TGCert.aAQ
#print axioms A36W.TGCert.aAQ
#check @A36W.TGCert.qhW49
#print axioms A36W.TGCert.qhW49
#check @A36W.TGCert.loW31a
#print axioms A36W.TGCert.loW31a
#check @A36W.TGCert.polQ.eq_def
#print axioms A36W.TGCert.polQ.eq_def
#check @A36W.TGCert.sum_lawD_polE
#print axioms A36W.TGCert.sum_lawD_polE
#check @A36W.TGCert.Rc_cast
#print axioms A36W.TGCert.Rc_cast
#check @A36W.TGCert.thW49_sum
#print axioms A36W.TGCert.thW49_sum
#check @A36W.TGCert.actOf
#print axioms A36W.TGCert.actOf
#check @A36W.TGCert.ZQ
#print axioms A36W.TGCert.ZQ
#check @A36W.TGCert.hullNA_eq_of
#print axioms A36W.TGCert.hullNA_eq_of
#check @A36W.TGCert.W31a
#print axioms A36W.TGCert.W31a
#check @A36W.TGCert.fW31b
#print axioms A36W.TGCert.fW31b
#check @A36W.TGCert.W31a_G
#print axioms A36W.TGCert.W31a_G
#check @A36W.TGCert.W31b
#print axioms A36W.TGCert.W31b
#check @A36W.TGCert.lam4_pos
#print axioms A36W.TGCert.lam4_pos
#check @A36W.TGCert.polQ
#print axioms A36W.TGCert.polQ


==> anc/formal_companion/lean/exports/A36W_TGRed2_Exports.lean <==
/- Export of `A36W.TGMdp` and `A36W.TGRed2` (App K part 2: the count-policy hull K3, the M* recursion K4(b), K1, K6(a,b,c) printed forms, K7), Part 1 of an export and audit probe (imported with all A36W modules; not part of any library): every declaration of the two modules with its axioms;
Part 2 (not included here) is an audit metaprogram over the A36W modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2

set_option format.width 120

/-! ## Part 1: every declaration of TGMdp and TGRed2 -/

#check @A36W.TGMdp.lawD
#print axioms A36W.TGMdp.lawD
#check @A36W.TGMdp.lawR
#print axioms A36W.TGMdp.lawR
#check @A36W.TGMdp.lawD_zero
#print axioms A36W.TGMdp.lawD_zero
#check @A36W.TGMdp.lawD_succ
#print axioms A36W.TGMdp.lawD_succ
#check @A36W.TGMdp.lawR_zero
#print axioms A36W.TGMdp.lawR_zero
#check @A36W.TGMdp.lawR_succ
#print axioms A36W.TGMdp.lawR_succ
#check @A36W.TGMdp.lawD_congr
#print axioms A36W.TGMdp.lawD_congr
#check @A36W.TGMdp.lawD_nonneg
#print axioms A36W.TGMdp.lawD_nonneg
#check @A36W.TGMdp.sum_lawD
#print axioms A36W.TGMdp.sum_lawD
#check @A36W.TGMdp.extD
#print axioms A36W.TGMdp.extD
#check @A36W.TGMdp.extD_lt
#print axioms A36W.TGMdp.extD_lt
#check @A36W.TGMdp.extD_snoc_lt
#print axioms A36W.TGMdp.extD_snoc_lt
#check @A36W.TGMdp.extD_snoc_last
#print axioms A36W.TGMdp.extD_snoc_last
#check @A36W.TGMdp.sum_prod_marg
#print axioms A36W.TGMdp.sum_prod_marg
#check @A36W.TGMdp.sum_prod_rules
#print axioms A36W.TGMdp.sum_prod_rules
#check @A36W.TGMdp.mixW
#print axioms A36W.TGMdp.mixW
#check @A36W.TGMdp.mixW_nonneg
#print axioms A36W.TGMdp.mixW_nonneg
#check @A36W.TGMdp.sum_mixW
#print axioms A36W.TGMdp.sum_mixW
#check @A36W.TGMdp.mixW_pos_imp
#print axioms A36W.TGMdp.mixW_pos_imp
#check @A36W.TGMdp.lawR_eq_mix
#print axioms A36W.TGMdp.lawR_eq_mix
#check @A36W.TGMdp.IsFlow
#print axioms A36W.TGMdp.IsFlow
#check @A36W.TGMdp.margJ
#print axioms A36W.TGMdp.margJ
#check @A36W.TGMdp.dOf
#print axioms A36W.TGMdp.dOf
#check @A36W.TGMdp.dOf_nonneg
#print axioms A36W.TGMdp.dOf_nonneg
#check @A36W.TGMdp.sum_dOf
#print axioms A36W.TGMdp.sum_dOf
#check @A36W.TGMdp.margJ_mul_dOf
#print axioms A36W.TGMdp.margJ_mul_dOf
#check @A36W.TGMdp.dOf_pos_imp
#print axioms A36W.TGMdp.dOf_pos_imp
#check @A36W.TGMdp.flow_markov
#print axioms A36W.TGMdp.flow_markov
#check @A36W.TGMdp.flow_mix
#print axioms A36W.TGMdp.flow_mix
#check @A36W.TGMdp.flow_mix_support
#print axioms A36W.TGMdp.flow_mix_support
#check @A36W.TGMdp.flowD
#print axioms A36W.TGMdp.flowD
#check @A36W.TGMdp.margJ_flowD
#print axioms A36W.TGMdp.margJ_flowD
#check @A36W.TGMdp.isFlow_flowD
#print axioms A36W.TGMdp.isFlow_flowD
#check @A36W.TGMdp.curS
#print axioms A36W.TGMdp.curS
#check @A36W.TGMdp.histLaw
#print axioms A36W.TGMdp.histLaw
#check @A36W.TGMdp.curS_zero
#print axioms A36W.TGMdp.curS_zero
#check @A36W.TGMdp.curS_succ
#print axioms A36W.TGMdp.curS_succ
#check @A36W.TGMdp.histLaw_zero
#print axioms A36W.TGMdp.histLaw_zero
#check @A36W.TGMdp.histLaw_succ
#print axioms A36W.TGMdp.histLaw_succ
#check @A36W.TGMdp.flowH
#print axioms A36W.TGMdp.flowH
#check @A36W.TGMdp.histLaw_nonneg
#print axioms A36W.TGMdp.histLaw_nonneg
#check @A36W.TGMdp.isFlow_flowH
#print axioms A36W.TGMdp.isFlow_flowH
#check @A36W.TGMdp.recV
#print axioms A36W.TGMdp.recV
#check @A36W.TGMdp.recV_zero
#print axioms A36W.TGMdp.recV_zero
#check @A36W.TGMdp.recV_succ
#print axioms A36W.TGMdp.recV_succ
#check @A36W.TGMdp.flow_step_le
#print axioms A36W.TGMdp.flow_step_le
#check @A36W.TGMdp.flow_le_recV
#print axioms A36W.TGMdp.flow_le_recV
#check @A36W.TGMdp.IsSel
#print axioms A36W.TGMdp.IsSel
#check @A36W.TGMdp.exists_sel
#print axioms A36W.TGMdp.exists_sel
#check @A36W.TGMdp.greedy
#print axioms A36W.TGMdp.greedy
#check @A36W.TGMdp.greedy_value
#print axioms A36W.TGMdp.greedy_value
#check @A36W.TGMdp.A3_isGreatest
#print axioms A36W.TGMdp.A3_isGreatest
#check @A36W.TGMdp.hist_le_recV
#print axioms A36W.TGMdp.hist_le_recV
#check @A36W.TGMdp.phiR
#print axioms A36W.TGMdp.phiR
#check @A36W.TGMdp.phiB
#print axioms A36W.TGMdp.phiB
#check @A36W.TGMdp.posW
#print axioms A36W.TGMdp.posW
#check @A36W.TGMdp.gradPair
#print axioms A36W.TGMdp.gradPair
#check @A36W.TGMdp.convex_posW
#print axioms A36W.TGMdp.convex_posW
#check @A36W.TGMdp.term_le
#print axioms A36W.TGMdp.term_le
#check @A36W.TGMdp.term_lt
#print axioms A36W.TGMdp.term_lt
#check @A36W.TGMdp.phiR_strictConvexOn
#print axioms A36W.TGMdp.phiR_strictConvexOn
#check @A36W.TGMdp.bregman
#print axioms A36W.TGMdp.bregman
#check @A36W.TGMdp.phiB_one
#print axioms A36W.TGMdp.phiB_one
#check @A36W.TGMdp.phiB_nonneg
#print axioms A36W.TGMdp.phiB_nonneg
#check @A36W.TGMdp.phiB_lt_of_lt_of_le_one
#print axioms A36W.TGMdp.phiB_lt_of_lt_of_le_one
#check @A36W.TGMdp.phiB_lt_of_one_le_of_lt
#print axioms A36W.TGMdp.phiB_lt_of_one_le_of_lt
#check @A36W.TGMdp.phiB_bracket
#print axioms A36W.TGMdp.phiB_bracket
#check @A36W.TGMdp.phiB_root_unique
#print axioms A36W.TGMdp.phiB_root_unique
#check @A36W.TGMdp.phiB_continuousOn
#print axioms A36W.TGMdp.phiB_continuousOn
#check @A36W.TGMdp.phiB_roots_exist
#print axioms A36W.TGMdp.phiB_roots_exist
#check @A36W.TGMdp.log_one_add_ge
#print axioms A36W.TGMdp.log_one_add_ge
#check @A36W.TGMdp.first_order
#print axioms A36W.TGMdp.first_order
#check @A36W.TGMdp.exists_unique_min
#print axioms A36W.TGMdp.exists_unique_min
#check @A36W.TGMdp.s_bracket_lo
#print axioms A36W.TGMdp.s_bracket_lo
#check @A36W.TGMdp.s_bracket_hi
#print axioms A36W.TGMdp.s_bracket_hi
#check @A36W.TGMdp.K7_abstract
#print axioms A36W.TGMdp.K7_abstract
#check @A36W.TGMdp.share_bracket
#print axioms A36W.TGMdp.share_bracket
#check @A36W.TGRed.cl
#print axioms A36W.TGRed.cl
#check @A36W.TGRed.cl_val_of_le
#print axioms A36W.TGRed.cl_val_of_le
#check @A36W.TGRed.cl_inj
#print axioms A36W.TGRed.cl_inj
#check @A36W.TGRed.card_le_n
#print axioms A36W.TGRed.card_le_n
#check @A36W.TGRed.XS
#print axioms A36W.TGRed.XS
#check @A36W.TGRed.Cmp
#print axioms A36W.TGRed.Cmp
#check @A36W.TGRed.legX
#print axioms A36W.TGRed.legX
#check @A36W.TGRed.botX
#print axioms A36W.TGRed.botX
#check @A36W.TGRed.termX
#print axioms A36W.TGRed.termX
#check @A36W.TGRed.rootX
#print axioms A36W.TGRed.rootX
#check @A36W.TGRed.MX
#print axioms A36W.TGRed.MX
#check @A36W.TGRed.actsX
#print axioms A36W.TGRed.actsX
#check @A36W.TGRed.mem_actsX
#print axioms A36W.TGRed.mem_actsX
#check @A36W.TGRed.zeroC
#print axioms A36W.TGRed.zeroC
#check @A36W.TGRed.zeroC_mem
#print axioms A36W.TGRed.zeroC_mem
#check @A36W.TGRed.actsX_nonempty
#print axioms A36W.TGRed.actsX_nonempty
#check @A36W.TGRed.fullX
#print axioms A36W.TGRed.fullX
#check @A36W.TGRed.fullX_mem
#print axioms A36W.TGRed.fullX_mem
#check @A36W.TGRed.nextX
#print axioms A36W.TGRed.nextX
#check @A36W.TGRed.aX
#print axioms A36W.TGRed.aX
#check @A36W.TGRed.bX
#print axioms A36W.TGRed.bX
#check @A36W.TGRed.KX
#print axioms A36W.TGRed.KX
#check @A36W.TGRed.KC
#print axioms A36W.TGRed.KC
#check @A36W.TGRed.aX_bot
#print axioms A36W.TGRed.aX_bot
#check @A36W.TGRed.bX_bot
#print axioms A36W.TGRed.bX_bot
#check @A36W.TGRed.aX_leg
#print axioms A36W.TGRed.aX_leg
#check @A36W.TGRed.bX_leg
#print axioms A36W.TGRed.bX_leg
#check @A36W.TGRed.nextX_bot
#print axioms A36W.TGRed.nextX_bot
#check @A36W.TGRed.nextX_leg
#print axioms A36W.TGRed.nextX_leg
#check @A36W.TGRed.aX_mem
#print axioms A36W.TGRed.aX_mem
#check @A36W.TGRed.bX_mem
#print axioms A36W.TGRed.bX_mem
#check @A36W.TGRed.sum_KX_mul
#print axioms A36W.TGRed.sum_KX_mul
#check @A36W.TGRed.KX_nonneg
#print axioms A36W.TGRed.KX_nonneg
#check @A36W.TGRed.sum_KX
#print axioms A36W.TGRed.sum_KX
#check @A36W.TGRed.KC_nonneg
#print axioms A36W.TGRed.KC_nonneg
#check @A36W.TGRed.sum_KC
#print axioms A36W.TGRed.sum_KC
#check @A36W.TGRed.nextX_m
#print axioms A36W.TGRed.nextX_m
#check @A36W.TGRed.KX_ne_zero_m
#print axioms A36W.TGRed.KX_ne_zero_m
#check @A36W.TGRed.Ybar
#print axioms A36W.TGRed.Ybar
#check @A36W.TGRed.compB
#print axioms A36W.TGRed.compB
#check @A36W.TGRed.compB_val
#print axioms A36W.TGRed.compB_val
#check @A36W.TGRed.quota_toNat_le_k
#print axioms A36W.TGRed.quota_toNat_le_k
#check @A36W.TGRed.Ybar_legal
#print axioms A36W.TGRed.Ybar_legal
#check @A36W.TGRed.Ybar_illegal
#print axioms A36W.TGRed.Ybar_illegal
#check @A36W.TGRed.Ybar_m
#print axioms A36W.TGRed.Ybar_m
#check @A36W.TGRed.MX_Ybar
#print axioms A36W.TGRed.MX_Ybar
#check @A36W.TGRed.Ybar_nil
#print axioms A36W.TGRed.Ybar_nil
#check @A36W.TGRed.card_onesSet_child_A
#print axioms A36W.TGRed.card_onesSet_child_A
#check @A36W.TGRed.Ybar_child
#print axioms A36W.TGRed.Ybar_child
#check @A36W.TGRed.row_legal
#print axioms A36W.TGRed.row_legal
#check @A36W.TGRed.row_illegal
#print axioms A36W.TGRed.row_illegal
#check @A36W.TGRed.expA
#print axioms A36W.TGRed.expA
#check @A36W.TGRed.expA_zero
#print axioms A36W.TGRed.expA_zero
#check @A36W.TGRed.expA_succ_of_size_zero
#print axioms A36W.TGRed.expA_succ_of_size_zero
#check @A36W.TGRed.expA_succ_step
#print axioms A36W.TGRed.expA_succ_step
#check @A36W.TGRed.expA_sum
#print axioms A36W.TGRed.expA_sum
#check @A36W.TGRed.expA_const_mul
#print axioms A36W.TGRed.expA_const_mul
#check @A36W.TGRed.expA_congr
#print axioms A36W.TGRed.expA_congr
#check @A36W.TGRed.expA_nonneg
#print axioms A36W.TGRed.expA_nonneg
#check @A36W.TGRed.expA_zero_fun
#print axioms A36W.TGRed.expA_zero_fun
#check @A36W.TGRed.outBy_eq_expA
#print axioms A36W.TGRed.outBy_eq_expA
#check @A36W.TGRed.expA_zero_expand
#print axioms A36W.TGRed.expA_zero_expand
#check @A36W.TGRed.expA_succ_expand
#print axioms A36W.TGRed.expA_succ_expand
#check @A36W.TGRed.measurable_expA
#print axioms A36W.TGRed.measurable_expA
#check @A36W.TGRed.expBnd
#print axioms A36W.TGRed.expBnd
#check @A36W.TGRed.expBnd_nonneg
#print axioms A36W.TGRed.expBnd_nonneg
#check @A36W.TGRed.abs_expA_le
#print axioms A36W.TGRed.abs_expA_le
#check @A36W.TGRed.integrable_expA
#print axioms A36W.TGRed.integrable_expA
#check @A36W.TGRed.intExpA
#print axioms A36W.TGRed.intExpA
#check @A36W.TGRed.intExpA_sum
#print axioms A36W.TGRed.intExpA_sum
#check @A36W.TGRed.intExpA_const_mul
#print axioms A36W.TGRed.intExpA_const_mul
#check @A36W.TGRed.intExpA_congr
#print axioms A36W.TGRed.intExpA_congr
#check @A36W.TGRed.Ybar_cons_empty
#print axioms A36W.TGRed.Ybar_cons_empty
#check @A36W.TGRed.row_tree
#print axioms A36W.TGRed.row_tree
#check @A36W.TGRed.row_done
#print axioms A36W.TGRed.row_done
#check @A36W.TGRed.expA_markov
#print axioms A36W.TGRed.expA_markov
#check @A36W.TGRed.flowP
#print axioms A36W.TGRed.flowP
#check @A36W.TGRed.margJ_flowP
#print axioms A36W.TGRed.margJ_flowP
#check @A36W.TGRed.isFlow_flowP
#print axioms A36W.TGRed.isFlow_flowP
#check @A36W.TGRed.flowP_support
#print axioms A36W.TGRed.flowP_support
#check @A36W.TGRed.wordOnes_outBits
#print axioms A36W.TGRed.wordOnes_outBits
#check @A36W.TGRed.legX_inj
#print axioms A36W.TGRed.legX_inj
#check @A36W.TGRed.Ybar_eq_termX_iff
#print axioms A36W.TGRed.Ybar_eq_termX_iff
#check @A36W.TGRed.qv_eq_margJ
#print axioms A36W.TGRed.qv_eq_margJ
#check @A36W.TGRed.doneBy_eq_margJ
#print axioms A36W.TGRed.doneBy_eq_margJ
#check @A36W.TGRed.Avail
#print axioms A36W.TGRed.Avail
#check @A36W.TGRed.realT
#print axioms A36W.TGRed.realT
#check @A36W.TGRed.realP
#print axioms A36W.TGRed.realP
#check @A36W.TGRed.cl_fin_val
#print axioms A36W.TGRed.cl_fin_val
#check @A36W.TGRed.compB_realT
#print axioms A36W.TGRed.compB_realT
#check @A36W.TGRed.avail_zero
#print axioms A36W.TGRed.avail_zero
#check @A36W.TGRed.intExpA_ofTree
#print axioms A36W.TGRed.intExpA_ofTree
#check @A36W.TGRed.margJ_realP
#print axioms A36W.TGRed.margJ_realP
#check @A36W.TGRed.qv_realP
#print axioms A36W.TGRed.qv_realP
#check @A36W.TGRed.capAS_realP_iff
#print axioms A36W.TGRed.capAS_realP_iff
#check @A36W.TGRed.extF
#print axioms A36W.TGRed.extF
#check @A36W.TGRed.avail_extF
#print axioms A36W.TGRed.avail_extF
#check @A36W.TGRed.Dr
#print axioms A36W.TGRed.Dr
#check @A36W.TGRed.qD
#print axioms A36W.TGRed.qD
#check @A36W.TGRed.Vr
#print axioms A36W.TGRed.Vr
#check @A36W.TGRed.mem_Dr
#print axioms A36W.TGRed.mem_Dr
#check @A36W.TGRed.cls_eq_empty_of_not_mem
#print axioms A36W.TGRed.cls_eq_empty_of_not_mem
#check @A36W.TGRed.qv_eq_zero_of_not_mem
#print axioms A36W.TGRed.qv_eq_zero_of_not_mem
#check @A36W.TGRed.le_n_of_mem_Wc
#print axioms A36W.TGRed.le_n_of_mem_Wc
#check @A36W.TGRed.mixTreesPMF
#print axioms A36W.TGRed.mixTreesPMF
#check @A36W.TGRed.mixTrees
#print axioms A36W.TGRed.mixTrees
#check @A36W.TGRed.mixTrees_outBy
#print axioms A36W.TGRed.mixTrees_outBy
#check @A36W.TGRed.qv_mem_hull
#print axioms A36W.TGRed.qv_mem_hull
#check @A36W.TGRed.hull_realised
#print axioms A36W.TGRed.hull_realised
#check @A36W.TGRed.K3_hull
#print axioms A36W.TGRed.K3_hull
#check @A36W.TGRed.fullTab
#print axioms A36W.TGRed.fullTab
#check @A36W.TGRed.extF_fullTab
#print axioms A36W.TGRed.extF_fullTab
#check @A36W.TGRed.MX_termX
#print axioms A36W.TGRed.MX_termX
#check @A36W.TGRed.KC_full_ne_zero
#print axioms A36W.TGRed.KC_full_ne_zero
#check @A36W.TGRed.lawD_last_full
#print axioms A36W.TGRed.lawD_last_full
#check @A36W.TGRed.sum_lawD_last_full
#print axioms A36W.TGRed.sum_lawD_last_full
#check @A36W.TGRed.fullTab_mem_Dr
#print axioms A36W.TGRed.fullTab_mem_Dr
#check @A36W.TGRed.Dr_nonempty
#print axioms A36W.TGRed.Dr_nonempty
#check @A36W.TGRed.realT_full_act_nil
#print axioms A36W.TGRed.realT_full_act_nil
#check @A36W.TGRed.realT_full_outBy
#print axioms A36W.TGRed.realT_full_outBy
#check @A36W.TGRed.qD_fullTab_pos
#print axioms A36W.TGRed.qD_fullTab_pos
#check @A36W.TGRed.mem_Vr
#print axioms A36W.TGRed.mem_Vr
#check @A36W.TGRed.qD_mem_Vr
#print axioms A36W.TGRed.qD_mem_Vr
#check @A36W.TGRed.qD_nonneg
#print axioms A36W.TGRed.qD_nonneg
#check @A36W.TGRed.Vr_nonneg
#print axioms A36W.TGRed.Vr_nonneg
#check @A36W.TGRed.Vr_off
#print axioms A36W.TGRed.Vr_off
#check @A36W.TGRed.convex_lin_le
#print axioms A36W.TGRed.convex_lin_le
#check @A36W.TGRed.convex_coord_nonneg
#print axioms A36W.TGRed.convex_coord_nonneg
#check @A36W.TGRed.convex_coord_le_one
#print axioms A36W.TGRed.convex_coord_le_one
#check @A36W.TGRed.hull_nonneg
#print axioms A36W.TGRed.hull_nonneg
#check @A36W.TGRed.hull_policy
#print axioms A36W.TGRed.hull_policy
#check @A36W.TGRed.hull_sOf_le_one
#print axioms A36W.TGRed.hull_sOf_le_one
#check @A36W.TGRed.Phi_eq_phiR
#print axioms A36W.TGRed.Phi_eq_phiR
#check @A36W.TGRed.K3
#print axioms A36W.TGRed.K3
#check @A36W.TGRed.Rc
#print axioms A36W.TGRed.Rc
#check @A36W.TGRed.Mstar
#print axioms A36W.TGRed.Mstar
#check @A36W.TGRed.recR
#print axioms A36W.TGRed.recR
#check @A36W.TGRed.termX_inj
#print axioms A36W.TGRed.termX_inj
#check @A36W.TGRed.Rc_termX
#print axioms A36W.TGRed.Rc_termX
#check @A36W.TGRed.Rc_nonneg
#print axioms A36W.TGRed.Rc_nonneg
#check @A36W.TGRed.Rc_eq_zero_of_MX
#print axioms A36W.TGRed.Rc_eq_zero_of_MX
#check @A36W.TGRed.sum_lawD_Rc
#print axioms A36W.TGRed.sum_lawD_Rc
#check @A36W.TGRed.value_qD
#print axioms A36W.TGRed.value_qD
#check @A36W.TGRed.full_isMax
#print axioms A36W.TGRed.full_isMax
#check @A36W.TGRed.K4b
#print axioms A36W.TGRed.K4b
#check @A36W.TGRed.lin_le_Mstar
#print axioms A36W.TGRed.lin_le_Mstar
#check @A36W.TGRed.K4a_Mstar
#print axioms A36W.TGRed.K4a_Mstar
#check @A36W.TGRed.K4a_hat_Mstar
#print axioms A36W.TGRed.K4a_hat_Mstar
#check @A36W.TGRed.K4c_hull
#print axioms A36W.TGRed.K4c_hull
#check @A36W.TGRed.K7
#print axioms A36W.TGRed.K7
#check @A36W.TGRed.chainE
#print axioms A36W.TGRed.chainE
#check @A36W.TGRed.qS
#print axioms A36W.TGRed.qS
#check @A36W.TGRed.chainE_nonneg
#print axioms A36W.TGRed.chainE_nonneg
#check @A36W.TGRed.schedE
#print axioms A36W.TGRed.schedE
#check @A36W.TGRed.schedLawE_eq_schedE
#print axioms A36W.TGRed.schedLawE_eq_schedE
#check @A36W.TGRed.schedE_sum
#print axioms A36W.TGRed.schedE_sum
#check @A36W.TGRed.schedE_congr
#print axioms A36W.TGRed.schedE_congr
#check @A36W.TGRed.sum_half_pow
#print axioms A36W.TGRed.sum_half_pow
#check @A36W.TGRed.schedE_markov
#print axioms A36W.TGRed.schedE_markov
#check @A36W.TGRed.K6a_printed
#print axioms A36W.TGRed.K6a_printed
#check @A36W.TGRed.listsLE
#print axioms A36W.TGRed.listsLE
#check @A36W.TGRed.mem_listsLE
#print axioms A36W.TGRed.mem_listsLE
#check @A36W.TGRed.le_sum_of_mem_pair
#print axioms A36W.TGRed.le_sum_of_mem_pair
#check @A36W.TGRed.nzComp
#print axioms A36W.TGRed.nzComp
#check @A36W.TGRed.SigR
#print axioms A36W.TGRed.SigR
#check @A36W.TGRed.mem_SigR
#print axioms A36W.TGRed.mem_SigR
#check @A36W.TGRed.compSeq_cons
#print axioms A36W.TGRed.compSeq_cons
#check @A36W.TGRed.compSeq_length
#print axioms A36W.TGRed.compSeq_length
#check @A36W.TGRed.compSeq_sum
#print axioms A36W.TGRed.compSeq_sum
#check @A36W.TGRed.compSeq_ne_zero
#print axioms A36W.TGRed.compSeq_ne_zero
#check @A36W.TGRed.compSeq_mem_SigR
#print axioms A36W.TGRed.compSeq_mem_SigR
#check @A36W.TGRed.schedOf
#print axioms A36W.TGRed.schedOf
#check @A36W.TGRed.schedOf_spec
#print axioms A36W.TGRed.schedOf_spec
#check @A36W.TGRed.SigR_realised
#print axioms A36W.TGRed.SigR_realised
#check @A36W.TGRed.sum_parts_wt
#print axioms A36W.TGRed.sum_parts_wt
#check @A36W.TGRed.mixOf
#print axioms A36W.TGRed.mixOf
#check @A36W.TGRed.mixLawE_mixOf
#print axioms A36W.TGRed.mixLawE_mixOf
#check @A36W.TGRed.VS
#print axioms A36W.TGRed.VS
#check @A36W.TGRed.mem_VS
#print axioms A36W.TGRed.mem_VS
#check @A36W.TGRed.qv_mixLawE
#print axioms A36W.TGRed.qv_mixLawE
#check @A36W.TGRed.K6_hull
#print axioms A36W.TGRed.K6_hull
#check @A36W.TGRed.qS_nonneg
#print axioms A36W.TGRed.qS_nonneg
#check @A36W.TGRed.VS_nonneg
#print axioms A36W.TGRed.VS_nonneg
#check @A36W.TGRed.VS_off
#print axioms A36W.TGRed.VS_off
#check @A36W.TGRed.fullSchedule_univ
#print axioms A36W.TGRed.fullSchedule_univ
#check @A36W.TGRed.one_block_mem_SigR
#print axioms A36W.TGRed.one_block_mem_SigR
#check @A36W.TGRed.qS_one_block_pos
#print axioms A36W.TGRed.qS_one_block_pos
#check @A36W.TGRed.K6b
#print axioms A36W.TGRed.K6b
#check @A36W.TGRed.SigR_nonempty
#print axioms A36W.TGRed.SigR_nonempty
#check @A36W.TGRed.MNA
#print axioms A36W.TGRed.MNA
#check @A36W.TGRed.K6c
#print axioms A36W.TGRed.K6c
#check @A36W.TGRed.K3_step1
#print axioms A36W.TGRed.K3_step1
#check @A36W.TGRed.K3_mixture
#print axioms A36W.TGRed.K3_mixture
#check @A36W.TGRed.K3_step5
#print axioms A36W.TGRed.K3_step5
#check @A36W.TGRed.sup_RAND_eq_Mstar
#print axioms A36W.TGRed.sup_RAND_eq_Mstar
#check @A36W.TGRed.K3_step1_cond
#print axioms A36W.TGRed.K3_step1_cond
#check @A36W.TGRed.Ttgt
#print axioms A36W.TGRed.Ttgt
#check @A36W.TGRed.tWord
#print axioms A36W.TGRed.tWord
#check @A36W.TGRed.Ttgt_eq_tWord
#print axioms A36W.TGRed.Ttgt_eq_tWord
#check @A36W.TGRed.cKL
#print axioms A36W.TGRed.cKL
#check @A36W.TGRed.sum_powerset_split_nsmul
#print axioms A36W.TGRed.sum_powerset_split_nsmul
#check @A36W.TGRed.prefMass_twoW
#print axioms A36W.TGRed.prefMass_twoW
#check @A36W.TGRed.blockLaw_twoW
#print axioms A36W.TGRed.blockLaw_twoW
#check @A36W.TGRed.blockProd_twoW
#print axioms A36W.TGRed.blockProd_twoW
#check @A36W.TGRed.blockTC_twoW
#print axioms A36W.TGRed.blockTC_twoW
#check @A36W.TGRed.sum_blockLaw_counts
#print axioms A36W.TGRed.sum_blockLaw_counts
#check @A36W.TGRed.sum_blockLaw_counts_ennreal
#print axioms A36W.TGRed.sum_blockLaw_counts_ennreal
#check @A36W.TGRed.sum_Ttgt
#print axioms A36W.TGRed.sum_Ttgt
#check @A36W.TGRed.counts_child
#print axioms A36W.TGRed.counts_child
#check @A36W.TGRed.histFrom
#print axioms A36W.TGRed.histFrom
#check @A36W.TGRed.histT
#print axioms A36W.TGRed.histT
#check @A36W.TGRed.histFrom_zero
#print axioms A36W.TGRed.histFrom_zero
#check @A36W.TGRed.histFrom_succ
#print axioms A36W.TGRed.histFrom_succ
#check @A36W.TGRed.histFrom_of_size_zero
#print axioms A36W.TGRed.histFrom_of_size_zero
#check @A36W.TGRed.histFrom_shift
#print axioms A36W.TGRed.histFrom_shift
#check @A36W.TGRed.histFrom_wfe
#print axioms A36W.TGRed.histFrom_wfe
#check @A36W.TGRed.histFrom_agrees
#print axioms A36W.TGRed.histFrom_agrees
#check @A36W.TGRed.pathFrom
#print axioms A36W.TGRed.pathFrom
#check @A36W.TGRed.pathH
#print axioms A36W.TGRed.pathH
#check @A36W.TGRed.pathH_eq_pathFrom
#print axioms A36W.TGRed.pathH_eq_pathFrom
#check @A36W.TGRed.blockTC_empty
#print axioms A36W.TGRed.blockTC_empty
#check @A36W.TGRed.pathFrom_of_size_zero
#print axioms A36W.TGRed.pathFrom_of_size_zero
#check @A36W.TGRed.sum_agrees_fiber_gen
#print axioms A36W.TGRed.sum_agrees_fiber_gen
#check @A36W.TGRed.pathFrom_succ
#print axioms A36W.TGRed.pathFrom_succ
#check @A36W.TGRed.blockTC_nonneg_exact
#print axioms A36W.TGRed.blockTC_nonneg_exact
#check @A36W.TGRed.pathFrom_nonneg
#print axioms A36W.TGRed.pathFrom_nonneg
#check @A36W.TGRed.klFrom
#print axioms A36W.TGRed.klFrom
#check @A36W.TGRed.committed_univ_of_size_zero
#print axioms A36W.TGRed.committed_univ_of_size_zero
#check @A36W.TGRed.eq_outBits_of_size_zero
#print axioms A36W.TGRed.eq_outBits_of_size_zero
#check @A36W.TGRed.sum_filter_and_pos
#print axioms A36W.TGRed.sum_filter_and_pos
#check @A36W.TGRed.klFrom_eq_pathFrom
#print axioms A36W.TGRed.klFrom_eq_pathFrom
#check @A36W.TGRed.KLx_eq_klFrom
#print axioms A36W.TGRed.KLx_eq_klFrom
#check @A36W.TGRed.incM
#print axioms A36W.TGRed.incM
#check @A36W.TGRed.mass_add_incM
#print axioms A36W.TGRed.mass_add_incM
#check @A36W.TGRed.incM_pos
#print axioms A36W.TGRed.incM_pos
#check @A36W.TGRed.outBy_pos_of_capAS
#print axioms A36W.TGRed.outBy_pos_of_capAS
#check @A36W.TGRed.K1a
#print axioms A36W.TGRed.K1a
#check @A36W.TGRed.crTerm
#print axioms A36W.TGRed.crTerm
#check @A36W.TGRed.Crec
#print axioms A36W.TGRed.Crec
#check @A36W.TGRed.Crec_zero
#print axioms A36W.TGRed.Crec_zero
#check @A36W.TGRed.Crec_succ
#print axioms A36W.TGRed.Crec_succ
#check @A36W.TGRed.Crec_of_M_zero
#print axioms A36W.TGRed.Crec_of_M_zero
#check @A36W.TGRed.Crec_zero_zero
#print axioms A36W.TGRed.Crec_zero_zero
#check @A36W.TGRed.Crec_succ_ne_top
#print axioms A36W.TGRed.Crec_succ_ne_top
#check @A36W.TGRed.Ttgt_nonneg
#print axioms A36W.TGRed.Ttgt_nonneg
#check @A36W.TGRed.cKL_zero_batch
#print axioms A36W.TGRed.cKL_zero_batch
#check @A36W.TGRed.outBy_unit
#print axioms A36W.TGRed.outBy_unit
#check @A36W.TGRed.capAS_unit_iff
#print axioms A36W.TGRed.capAS_unit_iff
#check @A36W.TGRed.outBy_child_pos
#print axioms A36W.TGRed.outBy_child_pos
#check @A36W.TGRed.pathFrom_of_prefMass_zero
#print axioms A36W.TGRed.pathFrom_of_prefMass_zero
#check @A36W.TGRed.Crec_le_pathFrom
#print axioms A36W.TGRed.Crec_le_pathFrom
#check @A36W.TGRed.bmin
#print axioms A36W.TGRed.bmin
#check @A36W.TGRed.bmin_spec
#print axioms A36W.TGRed.bmin_spec
#check @A36W.TGRed.greedyT
#print axioms A36W.TGRed.greedyT
#check @A36W.TGRed.greedyT_capAS
#print axioms A36W.TGRed.greedyT_capAS
#check @A36W.TGRed.Crec_one_eq_full
#print axioms A36W.TGRed.Crec_one_eq_full
#check @A36W.TGRed.greedyT_value
#print axioms A36W.TGRed.greedyT_value
#check @A36W.TGRed.K1b
#print axioms A36W.TGRed.K1b
#check @A36W.TGRed.K1a_det
#print axioms A36W.TGRed.K1a_det
#check @A36W.TGRed.pathSum
#print axioms A36W.TGRed.pathSum
#check @A36W.TGRed.pathSum_succ
#print axioms A36W.TGRed.pathSum_succ
#check @A36W.TGRed.measurable_pathSum
#print axioms A36W.TGRed.measurable_pathSum
#check @A36W.TGRed.pathBnd
#print axioms A36W.TGRed.pathBnd
#check @A36W.TGRed.pathBnd_nonneg
#print axioms A36W.TGRed.pathBnd_nonneg
#check @A36W.TGRed.abs_pathSum_le
#print axioms A36W.TGRed.abs_pathSum_le
#check @A36W.TGRed.pathH_eq_sum_pathSum
#print axioms A36W.TGRed.pathH_eq_sum_pathSum
#check @A36W.TGRed.integrable_pathH
#print axioms A36W.TGRed.integrable_pathH
#check @A36W.TGRed.ae_capAS
#print axioms A36W.TGRed.ae_capAS
#check @A36W.TGRed.Crec_le_pathH
#print axioms A36W.TGRed.Crec_le_pathH
#check @A36W.TGRed.pathH_greedyT
#print axioms A36W.TGRed.pathH_greedyT
#check @A36W.TGRed.K1c
#print axioms A36W.TGRed.K1c



==> anc/formal_companion/lean/exports/A36W_TGRed_Exports.lean <==
/- Export of `A36W.TGRed` (App K part 1: definitions, the orbit reduction K2, survival K5, the hull-free K4(a)/(c), K6(a)/(d); Part 1 of an export and audit probe, imported with all A36W modules; not part of any library): headline statements and axioms;
Part 2 (not included here) is an audit metaprogram over the A36W modules. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed

set_option format.width 120

#check @A36W.TGRed.PhiG_of_pos
#print axioms A36W.TGRed.PhiG_of_pos
#check @A36W.TGRed.PhiG_of_not_pos
#print axioms A36W.TGRed.PhiG_of_not_pos
#check @A36W.TGRed.sum_log_decomp
#print axioms A36W.TGRed.sum_log_decomp
#check @A36W.TGRed.gibbs
#print axioms A36W.TGRed.gibbs
#check @A36W.TGRed.sum_log_ge_tangent
#print axioms A36W.TGRed.sum_log_ge_tangent
#check @A36W.TGRed.log_sum_aux
#print axioms A36W.TGRed.log_sum_aux
#check @A36W.TGRed.log_sum_le
#print axioms A36W.TGRed.log_sum_le
#check @A36W.TGRed.log_sum_eq_of_const
#print axioms A36W.TGRed.log_sum_eq_of_const
#check @A36W.TGRed.log_term_le
#print axioms A36W.TGRed.log_term_le
#check @A36W.TGRed.log_term_lt
#print axioms A36W.TGRed.log_term_lt
#check @A36W.TGRed.log_sum_lt
#print axioms A36W.TGRed.log_sum_lt
#check @A36W.TGRed.mem_Vset_iff
#print axioms A36W.TGRed.mem_Vset_iff
#check @A36W.TGRed.card_wordOnes_split
#print axioms A36W.TGRed.card_wordOnes_split
#check @A36W.TGRed.card_sdiff_le_compl
#print axioms A36W.TGRed.card_sdiff_le_compl
#check @A36W.TGRed.aCnt_mem_Wc
#print axioms A36W.TGRed.aCnt_mem_Wc
#check @A36W.TGRed.sum_cls
#print axioms A36W.TGRed.sum_cls
#check @A36W.TGRed.mem_cls
#print axioms A36W.TGRed.mem_cls
#check @A36W.TGRed.wordOnes_indW
#print axioms A36W.TGRed.wordOnes_indW
#check @A36W.TGRed.indW_wordOnes
#print axioms A36W.TGRed.indW_wordOnes
#check @A36W.TGRed.card_cls
#print axioms A36W.TGRed.card_cls
#check @A36W.TGRed.cls_nonempty
#print axioms A36W.TGRed.cls_nonempty
#check @A36W.TGRed.p_eq
#print axioms A36W.TGRed.p_eq
#check @A36W.TGRed.Ztot_pos'
#print axioms A36W.TGRed.Ztot_pos'
#check @A36W.TGRed.p_pos_iff
#print axioms A36W.TGRed.p_pos_iff
#check @A36W.TGRed.supp_eq
#print axioms A36W.TGRed.supp_eq
#check @A36W.TGRed.Pw_eq_sum_cls
#print axioms A36W.TGRed.Pw_eq_sum_cls
#check @A36W.TGRed.p_on_cls
#print axioms A36W.TGRed.p_on_cls
#check @A36W.TGRed.Pw_eq_card
#print axioms A36W.TGRed.Pw_eq_card
#check @A36W.TGRed.sum_Pw
#print axioms A36W.TGRed.sum_Pw
#check @A36W.TGRed.Pw_pos
#print axioms A36W.TGRed.Pw_pos
#check @A36W.TGRed.sum_Nw_eq_Z
#print axioms A36W.TGRed.sum_Nw_eq_Z
#check @A36W.TGRed.Pw_formula
#print axioms A36W.TGRed.Pw_formula
#check @A36W.TGRed.Wc_nonempty
#print axioms A36W.TGRed.Wc_nonempty
#check @A36W.TGRed.sOf_qv
#print axioms A36W.TGRed.sOf_qv
#check @A36W.TGRed.qv_pos_of_pos
#print axioms A36W.TGRed.qv_pos_of_pos
#check @A36W.TGRed.qv_nonneg
#print axioms A36W.TGRed.qv_nonneg
#check @A36W.TGRed.mem_Gr
#print axioms A36W.TGRed.mem_Gr
#check @A36W.TGRed.Gr_isGroupSet
#print axioms A36W.TGRed.Gr_isGroupSet
#check @A36W.TGRed.Gr_nonempty
#print axioms A36W.TGRed.Gr_nonempty
#check @A36W.TGRed.symm_mem_Gr
#print axioms A36W.TGRed.symm_mem_Gr
#check @A36W.TGRed.twoW_comp
#print axioms A36W.TGRed.twoW_comp
#check @A36W.TGRed.invariant_Gr
#print axioms A36W.TGRed.invariant_Gr
#check @A36W.TGRed.aCnt_permWord
#print axioms A36W.TGRed.aCnt_permWord
#check @A36W.TGRed.permWord_mem_cls_iff
#print axioms A36W.TGRed.permWord_mem_cls_iff
#check @A36W.TGRed.permWord_symm_permWord'
#print axioms A36W.TGRed.permWord_symm_permWord'
#check @A36W.TGRed.permWord_permWord_symm'
#print axioms A36W.TGRed.permWord_permWord_symm'
#check @A36W.TGRed.sum_cls_permWord
#print axioms A36W.TGRed.sum_cls_permWord
#check @A36W.TGRed.qv_comp_permWord
#print axioms A36W.TGRed.qv_comp_permWord
#check @A36W.TGRed.symOn_sub_Gr
#print axioms A36W.TGRed.symOn_sub_Gr
#check @A36W.TGRed.symOn_compl_sub_Gr
#print axioms A36W.TGRed.symOn_compl_sub_Gr
#check @A36W.TGRed.card_filter_A
#print axioms A36W.TGRed.card_filter_A
#check @A36W.TGRed.card_filter_compl
#print axioms A36W.TGRed.card_filter_compl
#check @A36W.TGRed.exists_Gr_of_aCnt
#print axioms A36W.TGRed.exists_Gr_of_aCnt
#check @A36W.TGRed.orbitW_Gr_eq_cls
#print axioms A36W.TGRed.orbitW_Gr_eq_cls
#check @A36W.TGRed.orbitsOf_Gr
#print axioms A36W.TGRed.orbitsOf_Gr
#check @A36W.TGRed.KLx_unfold
#print axioms A36W.TGRed.KLx_unfold
#check @A36W.TGRed.K2a_le
#print axioms A36W.TGRed.K2a_le
#check @A36W.TGRed.const_on_cls
#print axioms A36W.TGRed.const_on_cls
#check @A36W.TGRed.K2a_eq
#print axioms A36W.TGRed.K2a_eq
#check @A36W.TGRed.K2a
#print axioms A36W.TGRed.K2a
#check @A36W.TGRed.K2a_lt
#print axioms A36W.TGRed.K2a_lt
#check @A36W.TGRed.Phi_eq_orbit_chain
#print axioms A36W.TGRed.Phi_eq_orbit_chain
#check @A36W.TGRed.relabel_outBy_exact
#print axioms A36W.TGRed.relabel_outBy_exact
#check @A36W.TGRed.relabel_capFrom_exact
#print axioms A36W.TGRed.relabel_capFrom_exact
#check @A36W.TGRed.relabel_outBy_exact'
#print axioms A36W.TGRed.relabel_outBy_exact'
#check @A36W.TGRed.measurableSet_seed_prod
#print axioms A36W.TGRed.measurableSet_seed_prod
#check @A36W.TGRed.measurableSet_image_eq
#print axioms A36W.TGRed.measurableSet_image_eq
#check @A36W.TGRed.relPol_tree
#print axioms A36W.TGRed.relPol_tree
#check @A36W.TGRed.sum_univ_permWord
#print axioms A36W.TGRed.sum_univ_permWord
#check @A36W.TGRed.relPol_outBy
#print axioms A36W.TGRed.relPol_outBy
#check @A36W.TGRed.relPol_capEvery
#print axioms A36W.TGRed.relPol_capEvery
#check @A36W.TGRed.relPol_capAS
#print axioms A36W.TGRed.relPol_capAS
#check @A36W.TGRed.relPol_invariant
#print axioms A36W.TGRed.relPol_invariant
#check @A36W.TGRed.exact_twoW
#print axioms A36W.TGRed.exact_twoW
#check @A36W.TGRed.qv_relPol
#print axioms A36W.TGRed.qv_relPol
#check @A36W.TGRed.K2b_RAND
#print axioms A36W.TGRed.K2b_RAND
#check @A36W.TGRed.K2b_RAND_capEvery
#print axioms A36W.TGRed.K2b_RAND_capEvery
#check @A36W.TGRed.K2b_NA
#print axioms A36W.TGRed.K2b_NA
#check @A36W.TGRed.Phi_decomp
#print axioms A36W.TGRed.Phi_decomp
#check @A36W.TGRed.Phi_ge_neg_log
#print axioms A36W.TGRed.Phi_ge_neg_log
#check @A36W.TGRed.Phi_nonneg
#print axioms A36W.TGRed.Phi_nonneg
#check @A36W.TGRed.Phi_of_pos
#print axioms A36W.TGRed.Phi_of_pos
#check @A36W.TGRed.outBy_nonneg_twoW
#print axioms A36W.TGRed.outBy_nonneg_twoW
#check @A36W.TGRed.qv_le_mass
#print axioms A36W.TGRed.qv_le_mass
#check @A36W.TGRed.sOf_le_mass
#print axioms A36W.TGRed.sOf_le_mass
#check @A36W.TGRed.doneBy_le_one_twoW
#print axioms A36W.TGRed.doneBy_le_one_twoW
#check @A36W.TGRed.Phi_policy_nonneg
#print axioms A36W.TGRed.Phi_policy_nonneg
#check @A36W.TGRed.mixLawE_nonneg_twoW
#print axioms A36W.TGRed.mixLawE_nonneg_twoW
#check @A36W.TGRed.Phi_mix_nonneg
#print axioms A36W.TGRed.Phi_mix_nonneg
#check @A36W.TGRed.detKLSetAS_sub
#print axioms A36W.TGRed.detKLSetAS_sub
#check @A36W.TGRed.naKLSet_sub
#print axioms A36W.TGRed.naKLSet_sub
#check @A36W.TGRed.capKLSetAS_bdd
#print axioms A36W.TGRed.capKLSetAS_bdd
#check @A36W.TGRed.sInf_le_sInf_of_sub
#print axioms A36W.TGRed.sInf_le_sInf_of_sub
#check @A36W.TGRed.frontier_le
#print axioms A36W.TGRed.frontier_le
#check @A36W.TGRed.K6d
#print axioms A36W.TGRed.K6d
#check @A36W.TGRed.no_latent_peeking
#print axioms A36W.TGRed.no_latent_peeking
#check @A36W.TGRed.K4c
#print axioms A36W.TGRed.K4c
#check @A36W.TGRed.K2c_Fstar
#print axioms A36W.TGRed.K2c_Fstar
#check @A36W.TGRed.K6c_upper
#print axioms A36W.TGRed.K6c_upper
#check @A36W.TGRed.K2c_NA
#print axioms A36W.TGRed.K2c_NA
#check @A36W.TGRed.K5_success
#print axioms A36W.TGRed.K5_success
#check @A36W.TGRed.K5_lower
#print axioms A36W.TGRed.K5_lower
#check @A36W.TGRed.K5_sandwich
#print axioms A36W.TGRed.K5_sandwich
#check @A36W.TGRed.K4a
#print axioms A36W.TGRed.K4a
#check @A36W.TGRed.K4a_hat
#print axioms A36W.TGRed.K4a_hat
#check @A36W.TGRed.K6c_lower
#print axioms A36W.TGRed.K6c_lower
#check @A36W.TGRed.exists_fun_of_comp
#print axioms A36W.TGRed.exists_fun_of_comp
#check @A36W.TGRed.exists_Gr_of_compSeq
#print axioms A36W.TGRed.exists_Gr_of_compSeq
#check @A36W.TGRed.K6a
#print axioms A36W.TGRed.K6a
#check @A36W.TGRed.Phi_two_P
#print axioms A36W.TGRed.Phi_two_P
#check @A36W.TGRed.K5_success_outLim
#print axioms A36W.TGRed.K5_success_outLim
#check @A36W.TGRed.nonvac_smallest
#print axioms A36W.TGRed.nonvac_smallest
#check @A36W.TGRed.piO_one_outBy
#print axioms A36W.TGRed.piO_one_outBy
#check @A36W.TGRed.batchLaw_root_pos
#print axioms A36W.TGRed.batchLaw_root_pos
#check @A36W.TGRed.nonvac_K5_finite
#print axioms A36W.TGRed.nonvac_K5_finite
#check @A36W.TGRed.nonvac_K5_finite_smallest
#print axioms A36W.TGRed.nonvac_K5_finite_smallest
#check @A36W.TGRed.fxU3_full
#print axioms A36W.TGRed.fxU3_full
#check @A36W.TGRed.twoW_one_fx
#print axioms A36W.TGRed.twoW_one_fx
#check @A36W.TGRed.marg_fx
#print axioms A36W.TGRed.marg_fx
#check @A36W.TGRed.fx_law
#print axioms A36W.TGRed.fx_law
#check @A36W.TGRed.fx_vals
#print axioms A36W.TGRed.fx_vals
#check @A36W.TGRed.fx_Vset
#print axioms A36W.TGRed.fx_Vset
#check @A36W.TGRed.nonvac_K2a_strict
#print axioms A36W.TGRed.nonvac_K2a_strict
#check @A36W.TGRed.PhiG
#print axioms A36W.TGRed.PhiG
#check @A36W.TGRed.aCnt
#print axioms A36W.TGRed.aCnt
#check @A36W.TGRed.Wc
#print axioms A36W.TGRed.Wc
#check @A36W.TGRed.Nw
#print axioms A36W.TGRed.Nw
#check @A36W.TGRed.cls
#print axioms A36W.TGRed.cls
#check @A36W.TGRed.Pw
#print axioms A36W.TGRed.Pw
#check @A36W.TGRed.qv
#print axioms A36W.TGRed.qv
#check @A36W.TGRed.sOf
#print axioms A36W.TGRed.sOf
#check @A36W.TGRed.Phi
#print axioms A36W.TGRed.Phi
#check @A36W.TGRed.indW
#print axioms A36W.TGRed.indW
#check @A36W.TGRed.Gr
#print axioms A36W.TGRed.Gr
#check @A36W.TGRed.relPol
#print axioms A36W.TGRed.relPol
#check @A36W.TGRed.detKLSetAS
#print axioms A36W.TGRed.detKLSetAS
#check @A36W.TGRed.naKLSet
#print axioms A36W.TGRed.naKLSet
#check @A36W.TGRed.compSeq
#print axioms A36W.TGRed.compSeq
#check @A36W.TGRed.fxA3
#print axioms A36W.TGRed.fxA3
#check @A36W.TGRed.fxU3
#print axioms A36W.TGRed.fxU3



==> anc/formal_companion/lean/exports/A36W_TGRemarks_Exports.lean <==
/- Export of the 125 non-internal declarations of the new modules (as listed by a metaprogram over their constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks

#check @A36W.TGRem.map_val_eq_cons_erase
#print axioms A36W.TGRem.map_val_eq_cons_erase
#check @A36W.TGRem.Completes
#print axioms A36W.TGRem.Completes
#check @A36W.TGRem.qt_at1
#print axioms A36W.TGRem.qt_at1
#check @A36W.TGRem.yPlus
#print axioms A36W.TGRem.yPlus
#check @A36W.TGRem.qt_off
#print axioms A36W.TGRem.qt_off
#check @A36W.TGRem.Pex
#print axioms A36W.TGRem.Pex
#check @A36W.TGRem.infl_eq_one_of_card_two
#print axioms A36W.TGRem.infl_eq_one_of_card_two
#check @A36W.TGRem.qt_zero_eq
#print axioms A36W.TGRem.qt_zero_eq
#check @A36W.TGRem.yRoots_spec
#print axioms A36W.TGRem.yRoots_spec
#check @A36W.TGRem.cRoot_pos
#print axioms A36W.TGRem.cRoot_pos
#check @A36W.TGRem.two_le_card_inter
#print axioms A36W.TGRem.two_le_card_inter
#check @A36W.TGRem.atom_le_succCount_of_cp
#print axioms A36W.TGRem.atom_le_succCount_of_cp
#check @A36W.TGRem.cpSucc_eq_cpSuccH
#print axioms A36W.TGRem.cpSucc_eq_cpSuccH
#check @A36W.TGRem.qstar
#print axioms A36W.TGRem.qstar
#check @A36W.TGRem.yPlus_unique
#print axioms A36W.TGRem.yPlus_unique
#check @A36W.TGRem.sOf_qt_sub
#print axioms A36W.TGRem.sOf_qt_sub
#check @A36W.TGRem.W01
#print axioms A36W.TGRem.W01
#check @A36W.TGRem.sOf_qt
#print axioms A36W.TGRem.sOf_qt
#check @A36W.TGRem.neg_log_cpSucc_le
#print axioms A36W.TGRem.neg_log_cpSucc_le
#check @A36W.TGRem.gradPair_qt
#print axioms A36W.TGRem.gradPair_qt
#check @A36W.TGRem.cpSucc_eq_atom_of_full
#print axioms A36W.TGRem.cpSucc_eq_atom_of_full
#check @A36W.TGRem.inv_yPlus_sub_le
#print axioms A36W.TGRem.inv_yPlus_sub_le
#check @A36W.TGRem.sq_lt_of_abs_lt
#print axioms A36W.TGRem.sq_lt_of_abs_lt
#check @A36W.TGRem.W2vi_bound
#print axioms A36W.TGRem.W2vi_bound
#check @A36W.TGRem.W2vi
#print axioms A36W.TGRem.W2vi
#check @A36W.TGRem.le_yMinus
#print axioms A36W.TGRem.le_yMinus
#check @A36W.TGRem.bracket_width_ge
#print axioms A36W.TGRem.bracket_width_ge
#check @A36W.TGRem.cpSucc
#print axioms A36W.TGRem.cpSucc
#check @A36W.TGRem.atom_le_cpSuccH
#print axioms A36W.TGRem.atom_le_cpSuccH
#check @A36W.TGRem.gex_le_sq
#print axioms A36W.TGRem.gex_le_sq
#check @A36W.TGRem.yMinus
#print axioms A36W.TGRem.yMinus
#check @A36W.TGRem.CompletesH
#print axioms A36W.TGRem.CompletesH
#check @A36W.TGRem.gex_isTheta
#print axioms A36W.TGRem.gex_isTheta
#check @A36W.TGRem.not_completes_noRounds
#print axioms A36W.TGRem.not_completes_noRounds
#check @A36W.TGRem.halfWidth_eq
#print axioms A36W.TGRem.halfWidth_eq
#check @A36W.TGRem.Pex_pos
#print axioms A36W.TGRem.Pex_pos
#check @A36W.TGRem.k7_halfwidth_ge
#print axioms A36W.TGRem.k7_halfwidth_ge
#check @A36W.TGRem.completes_profPol
#print axioms A36W.TGRem.completes_profPol
#check @A36W.TGRem.qstar_at0
#print axioms A36W.TGRem.qstar_at0
#check @A36W.TGRem.validBracket_k7U
#print axioms A36W.TGRem.validBracket_k7U
#check @A36W.TGRem.completes_of_pos
#print axioms A36W.TGRem.completes_of_pos
#check @A36W.TGRem.profPol
#print axioms A36W.TGRem.profPol
#check @A36W.TGRem.qt_pos
#print axioms A36W.TGRem.qt_pos
#check @A36W.TGRem.abs_le_sqrt_gex
#print axioms A36W.TGRem.abs_le_sqrt_gex
#check @A36W.TGRem.isLittleO_id_sqrt
#print axioms A36W.TGRem.isLittleO_id_sqrt
#check @A36W.TGRem.dirv
#print axioms A36W.TGRem.dirv
#check @A36W.TGRem.binPMF_zero_size
#print axioms A36W.TGRem.binPMF_zero_size
#check @A36W.TGRem.phiB_taylor
#print axioms A36W.TGRem.phiB_taylor
#check @A36W.TGRem.twoW_ratio
#print axioms A36W.TGRem.twoW_ratio
#check @A36W.TGRem.convex_segC
#print axioms A36W.TGRem.convex_segC
#check @A36W.TGRem.atom_isGreatest
#print axioms A36W.TGRem.atom_isGreatest
#check @A36W.TGRem.appK_sStar_mem
#print axioms A36W.TGRem.appK_sStar_mem
#check @A36W.TGRem.atom_le_mix
#print axioms A36W.TGRem.atom_le_mix
#check @A36W.TGRem.Pex_at0
#print axioms A36W.TGRem.Pex_at0
#check @A36W.TGRem.eventually_le_cRoot
#print axioms A36W.TGRem.eventually_le_cRoot
#check @A36W.TGRem.cpSucc_succ
#print axioms A36W.TGRem.cpSucc_succ
#check @A36W.TGRem.halfwidth_not_isLittleO
#print axioms A36W.TGRem.halfwidth_not_isLittleO
#check @A36W.TGRem.k7hi
#print axioms A36W.TGRem.k7hi
#check @A36W.TGRem.cpSucc_zero
#print axioms A36W.TGRem.cpSucc_zero
#check @A36W.TGRem.yMinus_sub_le
#print axioms A36W.TGRem.yMinus_sub_le
#check @A36W.TGRem.inv_succ_le_cpSucc
#print axioms A36W.TGRem.inv_succ_le_cpSucc
#check @A36W.TGRem.halfWidth_sub_le
#print axioms A36W.TGRem.halfWidth_sub_le
#check @A36W.TGRem.infl_twoW_groups
#print axioms A36W.TGRem.infl_twoW_groups
#check @A36W.TGRem.completes_fullPol
#print axioms A36W.TGRem.completes_fullPol
#check @A36W.TGRem.halfWidth_expansion_appK
#print axioms A36W.TGRem.halfWidth_expansion_appK
#check @A36W.TGRem.phiR_qstar_lt
#print axioms A36W.TGRem.phiR_qstar_lt
#check @A36W.TGRem.Z_congr_of_map_eq
#print axioms A36W.TGRem.Z_congr_of_map_eq
#check @A36W.TGRem.killK_eq_binPMF_oracle_marg
#print axioms A36W.TGRem.killK_eq_binPMF_oracle_marg
#check @A36W.TGRem.cpSucc_eq_one_of_boundary
#print axioms A36W.TGRem.cpSucc_eq_one_of_boundary
#check @A36W.TGRem.atom_le_cpSucc
#print axioms A36W.TGRem.atom_le_cpSucc
#check @A36W.TGRem.map_erase_eq_of_map_eq
#print axioms A36W.TGRem.map_erase_eq_of_map_eq
#check @A36W.TGRem.infl_eq_of_groups
#print axioms A36W.TGRem.infl_eq_of_groups
#check @A36W.TGRem.hasDerivAt_phiR_qt
#print axioms A36W.TGRem.hasDerivAt_phiR_qt
#check @A36W.TGRem.phiR_qt_sub
#print axioms A36W.TGRem.phiR_qt_sub
#check @A36W.TGRem.cpSucc_le_one
#print axioms A36W.TGRem.cpSucc_le_one
#check @A36W.TGRem.qt_nonneg
#print axioms A36W.TGRem.qt_nonneg
#check @A36W.TGRem.yMinus_isBigO
#print axioms A36W.TGRem.yMinus_isBigO
#check @A36W.TGRem.fullPol
#print axioms A36W.TGRem.fullPol
#check @A36W.TGRem.oracle_block_count_eq_killK
#print axioms A36W.TGRem.oracle_block_count_eq_killK
#check @A36W.TGRem.admissible_point
#print axioms A36W.TGRem.admissible_point
#check @A36W.TGRem.inv_yMinus_sub_le
#print axioms A36W.TGRem.inv_yMinus_sub_le
#check @A36W.TGRem.halfWidth
#print axioms A36W.TGRem.halfWidth
#check @A36W.TGRem.sliceMarg_congr
#print axioms A36W.TGRem.sliceMarg_congr
#check @A36W.TGRem.k7lo
#print axioms A36W.TGRem.k7lo
#check @A36W.TGRem.cpSucc_profPol
#print axioms A36W.TGRem.cpSucc_profPol
#check @A36W.TGRem.Pex_at1
#print axioms A36W.TGRem.Pex_at1
#check @A36W.TGRem.admissible_seg
#print axioms A36W.TGRem.admissible_seg
#check @A36W.TGRem.W2vi_twoW
#print axioms A36W.TGRem.W2vi_twoW
#check @A36W.TGRem.phiR_qt_eq
#print axioms A36W.TGRem.phiR_qt_eq
#check @A36W.TGRem.infl_congr
#print axioms A36W.TGRem.infl_congr
#check @A36W.TGRem.sOf_qstar
#print axioms A36W.TGRem.sOf_qstar
#check @A36W.TGRem.completes_succ_iff
#print axioms A36W.TGRem.completes_succ_iff
#check @A36W.TGRem.qstar_at1
#print axioms A36W.TGRem.qstar_at1
#check @A36W.TGRem.ValidBracket
#print axioms A36W.TGRem.ValidBracket
#check @A36W.TGRem.halfWidth_isBigO
#print axioms A36W.TGRem.halfWidth_isBigO
#check @A36W.TGRem.atom_le_cpSucc_needs_completion
#print axioms A36W.TGRem.atom_le_cpSucc_needs_completion
#check @A36W.TGRem.cpSuccH_zero
#print axioms A36W.TGRem.cpSuccH_zero
#check @A36W.TGRem.yMinus_unique
#print axioms A36W.TGRem.yMinus_unique
#check @A36W.TGRem.Admissible
#print axioms A36W.TGRem.Admissible
#check @A36W.TGRem.yPlus_sub_le
#print axioms A36W.TGRem.yPlus_sub_le
#check @A36W.TGRem.validBracket_k7
#print axioms A36W.TGRem.validBracket_k7
#check @A36W.TGRem.yPlus_isBigO
#print axioms A36W.TGRem.yPlus_isBigO
#check @A36W.TGRem.k7hiU
#print axioms A36W.TGRem.k7hiU
#check @A36W.TGRem.W2vi_sum
#print axioms A36W.TGRem.W2vi_sum
#check @A36W.TGRem.gex_bounds
#print axioms A36W.TGRem.gex_bounds
#check @A36W.TGRem.segC
#print axioms A36W.TGRem.segC
#check @A36W.TGRem.sqrt_gex_le
#print axioms A36W.TGRem.sqrt_gex_le
#check @A36W.TGRem.halfwidth_ge_sqrt
#print axioms A36W.TGRem.halfwidth_ge_sqrt
#check @A36W.TGRem.sOf_shift_isTheta
#print axioms A36W.TGRem.sOf_shift_isTheta
#check @A36W.TGRem.completes_zero
#print axioms A36W.TGRem.completes_zero
#check @A36W.TGRem.gex_nonneg
#print axioms A36W.TGRem.gex_nonneg
#check @A36W.TGRem.phiR_qstar_le
#print axioms A36W.TGRem.phiR_qstar_le
#check @A36W.TGRem.halfWidth_expansion
#print axioms A36W.TGRem.halfWidth_expansion
#check @A36W.TGRem.cRoot
#print axioms A36W.TGRem.cRoot
#check @A36W.TGRem.qt
#print axioms A36W.TGRem.qt
#check @A36W.TGRem.cpSuccH
#print axioms A36W.TGRem.cpSuccH
#check @A36W.TGRem.sum_W01
#print axioms A36W.TGRem.sum_W01
#check @A36W.TGRem.phiB_one_add
#print axioms A36W.TGRem.phiB_one_add
#check @A36W.TGRem.yPlus_le
#print axioms A36W.TGRem.yPlus_le
#check @A36W.TGRem.gex
#print axioms A36W.TGRem.gex
#check @A36W.TGRem.root_near_one
#print axioms A36W.TGRem.root_near_one
#check @A36W.TGRem.qt_affine
#print axioms A36W.TGRem.qt_affine
#check @A36W.TGRem.inv_one_add_sub
#print axioms A36W.TGRem.inv_one_add_sub
#check @A36W.TGRem.qt_at0
#print axioms A36W.TGRem.qt_at0
#check @A36W.TGRem.no_uniform_littleO
#print axioms A36W.TGRem.no_uniform_littleO


==> anc/formal_companion/lean/exports/A36W_WRemarks_Exports.lean <==
/- Export of the 176 non-internal declarations of the new modules (as listed by a metaprogram over their constants), each with `#check` and `#print axioms`; the metaprogram itself is not included here. -/
import A36W
import A36W.LogConcave
import A36W.SliceCov
import A36W.SliceNCD
import A36W.SliceSubGauss
import A36W.Influence
import A36W.SplitChain
import A36W.LadderGeneral
import A36W.OneBlockAtom
import A36W.MixKL
import A36W.TCBound
import A36W.WAMixMean
import A36W.BlockTC
import A36W.ReservoirFacts
import A36W.LadderBridge
import A36W.SchedPath
import A36W.ChainIdentity
import A36W.ChainIdentityExamples
import A36W.BlockTCLower
import A36W.FUStageA
import A36W.FUAssemblyCore
import A36W.SliceExports
import A36W.FUStageB
import A36W.FUAssembly
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.RFDefs
import A36W.RFConstruction
import A36W.TGRemarks
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.TGCert
import A36W.RFFair
import A36W.RFLadder
import A36W.SliceNCDSupport
import A36W.RFNormPrinted2
import A36W.RFCut2Defs
import A36W.RFCut2Reindex
import A36W.RFExact
import A36W.RFAnalytic
import A36W.RFGamma
import A36W.RFAnalyticPS
import A36W.RFAnalyticPSUniq
import A36W.RFBulkCore
import A36W.RFCut2Hyps
import A36W.RFBulk
import A36W.RFCut2Real
import A36W.RFCancel
import A36W.RFCancel2
import A36W.RFTools
import A36W.RFSubset
import A36W.CountBridge
import A36W.WSharp
import A36W.WClassFacts
import A36W.WSec5
import A36W.WNoRelabel

#check @A36W.CB.atom_le_adPol
#print axioms A36W.CB.atom_le_adPol
#check @A36W.CB.homog_cons
#print axioms A36W.CB.homog_cons
#check @A36W.CB.adPol
#print axioms A36W.CB.adPol
#check @A36W.CB.lowest
#print axioms A36W.CB.lowest
#check @A36W.CB.slice_mass_eq_cpSucc_clamp
#print axioms A36W.CB.slice_mass_eq_cpSucc_clamp
#check @A36W.CB.atom_le_policy
#print axioms A36W.CB.atom_le_policy
#check @A36W.CB.atom_le_slice_mass_tree
#print axioms A36W.CB.atom_le_slice_mass_tree
#check @A36W.CB.slice_mass_eq_cpSucc
#print axioms A36W.CB.slice_mass_eq_cpSucc
#check @A36W.CB.atom_le_slice_mass
#print axioms A36W.CB.atom_le_slice_mass
#check @A36W.CB.fixed_profile_consistency
#print axioms A36W.CB.fixed_profile_consistency
#check @A36W.CB.slice_mass_terminal
#print axioms A36W.CB.slice_mass_terminal
#check @A36W.CB.realises_lowTree
#print axioms A36W.CB.realises_lowTree
#check @A36W.CB.realises_of_card_eq
#print axioms A36W.CB.realises_of_card_eq
#check @A36W.CB.Realises
#print axioms A36W.CB.Realises
#check @A36W.CB.cpSucc_clampPol_eq
#print axioms A36W.CB.cpSucc_clampPol_eq
#check @A36W.CB.atom_le_lowTree
#print axioms A36W.CB.atom_le_lowTree
#check @A36W.CB.clampPol
#print axioms A36W.CB.clampPol
#check @A36W.CB.completes_adPol
#print axioms A36W.CB.completes_adPol
#check @A36W.CB.slice_mass_eq_cpSucc_of_fit
#print axioms A36W.CB.slice_mass_eq_cpSucc_of_fit
#check @A36W.CB.card_lowest
#print axioms A36W.CB.card_lowest
#check @A36W.CB.slice_mass_step
#print axioms A36W.CB.slice_mass_step
#check @A36W.CB.neg_log_slice_mass_le
#print axioms A36W.CB.neg_log_slice_mass_le
#check @A36W.CB.inv_succ_le_slice_mass_tree
#print axioms A36W.CB.inv_succ_le_slice_mass_tree
#check @A36W.CB.lowTree
#print axioms A36W.CB.lowTree
#check @A36W.CB.atom_param_eq_marg
#print axioms A36W.CB.atom_param_eq_marg
#check @A36W.CB.lowest_subset
#print axioms A36W.CB.lowest_subset
#check @A36W.WS.oneStepVar_eq_infl_mul
#print axioms A36W.WS.oneStepVar_eq_infl_mul
#check @A36W.WS.wHi
#print axioms A36W.WS.wHi
#check @A36W.WS.rootMin
#print axioms A36W.WS.rootMin
#check @A36W.WS.decrement_V_sharp_rootMin
#print axioms A36W.WS.decrement_V_sharp_rootMin
#check @A36W.WS.odds_window
#print axioms A36W.WS.odds_window
#check @A36W.WS.sharp_lower_attained
#print axioms A36W.WS.sharp_lower_attained
#check @A36W.WS.oneStepVar_ge_sharp
#print axioms A36W.WS.oneStepVar_ge_sharp
#check @A36W.WS.quad_floor
#print axioms A36W.WS.quad_floor
#check @A36W.WS.vv_ge_sharp
#print axioms A36W.WS.vv_ge_sharp
#check @A36W.WS.decrement_V_sharp
#print axioms A36W.WS.decrement_V_sharp
#check @A36W.WS.oneStepVar_ge_vj
#print axioms A36W.WS.oneStepVar_ge_vj
#check @A36W.WS.II_sharp
#print axioms A36W.WS.II_sharp
#check @A36W.WS.sum_erase_ite
#print axioms A36W.WS.sum_erase_ite
#check @A36W.WS.oneStepVar_eq_cov_sq
#print axioms A36W.WS.oneStepVar_eq_cov_sq
#check @A36W.WS.blockLaw_TC_le_III_sharp
#print axioms A36W.WS.blockLaw_TC_le_III_sharp
#check @A36W.WS.sharp_upper_attained
#print axioms A36W.WS.sharp_upper_attained
#check @A36W.WS.infl_mem_sharp
#print axioms A36W.WS.infl_mem_sharp
#check @A36W.WS.vv_ge_sharp_div
#print axioms A36W.WS.vv_ge_sharp_div
#check @A36W.WS.c_sharp_ge_c_printed
#print axioms A36W.WS.c_sharp_ge_c_printed
#check @A36W.WS.rootMin_ge
#print axioms A36W.WS.rootMin_ge
#check @A36W.WS.sum_sliceProb_blockL_ge_sharp
#print axioms A36W.WS.sum_sliceProb_blockL_ge_sharp
#check @A36W.WS.infl_quota_one
#print axioms A36W.WS.infl_quota_one
#check @A36W.WS.kappa_div_le_floor_sharp
#print axioms A36W.WS.kappa_div_le_floor_sharp
#check @A36W.WS.blockLaw_step_III_sharp
#print axioms A36W.WS.blockLaw_step_III_sharp
#check @A36W.WS.oneStepVar_identities
#print axioms A36W.WS.oneStepVar_identities
#check @A36W.WS.avgBlockTC_ge'_sharp
#print axioms A36W.WS.avgBlockTC_ge'_sharp
#check @A36W.WS.blockLaw_varBound_III_sharp
#print axioms A36W.WS.blockLaw_varBound_III_sharp
#check @A36W.WS.odds_cross
#print axioms A36W.WS.odds_cross
#check @A36W.WS.rootMin_le
#print axioms A36W.WS.rootMin_le
#check @A36W.WS.avgBlockTC_ge_sharp
#print axioms A36W.WS.avgBlockTC_ge_sharp
#check @A36W.WS.oneStepVar_le_sharp
#print axioms A36W.WS.oneStepVar_le_sharp
#check @A36W.WS.root_floor_sharp
#print axioms A36W.WS.root_floor_sharp
#check @A36W.WS.wLo
#print axioms A36W.WS.wLo
#check @A36W.WS.decrement_V_sharp_root
#print axioms A36W.WS.decrement_V_sharp_root
#check @A36W.WC.Pcoin_nonneg
#print axioms A36W.WC.Pcoin_nonneg
#check @A36W.WC.valTree_ne_mixPolicy_tree
#print axioms A36W.WC.valTree_ne_mixPolicy_tree
#check @A36W.WC.schedTree_act_one
#print axioms A36W.WC.schedTree_act_one
#check @A36W.WC.valTree_depth2
#print axioms A36W.WC.valTree_depth2
#check @A36W.WC.prefix_marginal
#print axioms A36W.WC.prefix_marginal
#check @A36W.WC.UV_sched
#print axioms A36W.WC.UV_sched
#check @A36W.WC.posterior_eq_prior
#print axioms A36W.WC.posterior_eq_prior
#check @A36W.WC.valTree_outside_predrawn
#print axioms A36W.WC.valTree_outside_predrawn
#check @A36W.WC.pair_ne_single
#print axioms A36W.WC.pair_ne_single
#check @A36W.WC.x11
#print axioms A36W.WC.x11
#check @A36W.WC.i1_ne_i2
#print axioms A36W.WC.i1_ne_i2
#check @A36W.WC.Utwo
#print axioms A36W.WC.Utwo
#check @A36W.WC.schedLawE_append_eq
#print axioms A36W.WC.schedLawE_append_eq
#check @A36W.WC.Vcont
#print axioms A36W.WC.Vcont
#check @A36W.WC.evt
#print axioms A36W.WC.evt
#check @A36W.WC.posterior_ne_half
#print axioms A36W.WC.posterior_ne_half
#check @A36RW.Mix.coinMix.congr_simp
#print axioms A36RW.Mix.coinMix.congr_simp
#check @A36W.WC.posterior_weights
#print axioms A36W.WC.posterior_weights
#check @A36W.WC.marg_o4_one
#print axioms A36W.WC.marg_o4_one
#check @A36W.WC.valTree_act_nil
#print axioms A36W.WC.valTree_act_nil
#check @A36W.WC.powerset_single
#print axioms A36W.WC.powerset_single
#check @A36W.WC.late_draw_two_stage
#print axioms A36W.WC.late_draw_two_stage
#check @A36W.WC.late_draw_eq_mixLawE
#print axioms A36W.WC.late_draw_eq_mixLawE
#check @A36W.WC.bMinus
#print axioms A36W.WC.bMinus
#check @A36W.WC.i2.congr_simp
#print axioms A36W.WC.i2.congr_simp
#check @A36W.WC.hOne
#print axioms A36W.WC.hOne
#check @A36W.WC.bPlus
#print axioms A36W.WC.bPlus
#check @A36W.WC.valTree.congr_simp
#print axioms A36W.WC.valTree.congr_simp
#check @A36W.WC.valTree_act_one
#print axioms A36W.WC.valTree_act_one
#check @A36W.WC.valTree_capFrom
#print axioms A36W.WC.valTree_capFrom
#check @A36W.WC.single_inter_remaining
#print axioms A36W.WC.single_inter_remaining
#check @A36W.WC.marg_o4_nil
#print axioms A36W.WC.marg_o4_nil
#check @A36W.WC.Pcoin
#print axioms A36W.WC.Pcoin
#check @A36W.WC.pair_inter_remaining
#print axioms A36W.WC.pair_inter_remaining
#check @A36W.WC.Uone
#print axioms A36W.WC.Uone
#check @A36W.WC.bPlus.congr_simp
#print axioms A36W.WC.bPlus.congr_simp
#check @A36W.WC.remaining_depth_one
#print axioms A36W.WC.remaining_depth_one
#check @A36W.WC.valTree_outside_predrawn_weighted
#print axioms A36W.WC.valTree_outside_predrawn_weighted
#check @A36W.WC.i0_ne_i1
#print axioms A36W.WC.i0_ne_i1
#check @A36W.WC.schedTree_depth2_identity
#print axioms A36W.WC.schedTree_depth2_identity
#check @A36W.WC.size_nil_ne
#print axioms A36W.WC.size_nil_ne
#check @A36W.WC.o4
#print axioms A36W.WC.o4
#check @A36W.WC.i0.congr_simp
#print axioms A36W.WC.i0.congr_simp
#check @A36W.WC.mixture_prefix_marginal
#print axioms A36W.WC.mixture_prefix_marginal
#check @A36W.WC.i0
#print axioms A36W.WC.i0
#check @A36W.WC.Pcoin_sum
#print axioms A36W.WC.Pcoin_sum
#check @A36W.WC.valTree
#print axioms A36W.WC.valTree
#check @A36W.WC.atDepth_two_evt
#print axioms A36W.WC.atDepth_two_evt
#check @A36W.WC.hZero
#print axioms A36W.WC.hZero
#check @A36W.WC.pathW_Uone
#print axioms A36W.WC.pathW_Uone
#check @A36W.WC.i1.congr_simp
#print axioms A36W.WC.i1.congr_simp
#check @A36W.WC.pathW_Utwo
#print axioms A36W.WC.pathW_Utwo
#check @A36W.WC.predrawn_depth2_identity
#print axioms A36W.WC.predrawn_depth2_identity
#check @A36W.WC.i2
#print axioms A36W.WC.i2
#check @A36W.WC.valTree_act_deep
#print axioms A36W.WC.valTree_act_deep
#check @A36W.WC.valTree_act_zero
#print axioms A36W.WC.valTree_act_zero
#check @A36W.WC.mixPolicy_act_value_blind
#print axioms A36W.WC.mixPolicy_act_value_blind
#check @A36W.WC.posterior_ne_prior_instance
#print axioms A36W.WC.posterior_ne_prior_instance
#check @A36W.WC.Upre_sched
#print axioms A36W.WC.Upre_sched
#check @A36W.WC.i1
#print axioms A36W.WC.i1
#check @A36W.WC.Upre
#print axioms A36W.WC.Upre
#check @A36W.WC.valTree_act_eq
#print axioms A36W.WC.valTree_act_eq
#check @A36W.WC.bMinus.congr_simp
#print axioms A36W.WC.bMinus.congr_simp
#check @A36W.WC.sum_prod_coin
#print axioms A36W.WC.sum_prod_coin
#check @A36W.WC.i0_ne_i2
#print axioms A36W.WC.i0_ne_i2
#check @A36W.W5.sJ_eq_slice_mass
#print axioms A36W.W5.sJ_eq_slice_mass
#check @A36W.W5.QA_eq_marginal
#print axioms A36W.W5.QA_eq_marginal
#check @A36W.W5.sJ_depends_on_xA
#print axioms A36W.W5.sJ_depends_on_xA
#check @A36W.W5.sJ_pos
#print axioms A36W.W5.sJ_pos
#check @A36W.W5.sJ
#print axioms A36W.W5.sJ
#check @A36W.W5.KL_display
#print axioms A36W.W5.KL_display
#check @A36W.W5.pA_eq_marginal
#print axioms A36W.W5.pA_eq_marginal
#check @A36W.WN.QN_xc
#print axioms A36W.WN.QN_xc
#check @A36W.WN.tN_pos
#print axioms A36W.WN.tN_pos
#check @A36W.WN.wN_pos
#print axioms A36W.WN.wN_pos
#check @A36W.WN.massOn_QN
#print axioms A36W.WN.massOn_QN
#check @A36W.WN.shape_term_pos
#print axioms A36W.WN.shape_term_pos
#check @A36W.WN.oN
#print axioms A36W.WN.oN
#check @A36W.WN.QN_xa
#print axioms A36W.WN.QN_xa
#check @A36W.WN.QN_xb
#print axioms A36W.WN.QN_xb
#check @A36W.WN.wN_B
#print axioms A36W.WN.wN_B
#check @A36W.WN.ladN
#print axioms A36W.WN.ladN
#check @A36W.WN.unrelabelled_chain
#print axioms A36W.WN.unrelabelled_chain
#check @A36W.WN.unrelabelled_FU
#print axioms A36W.WN.unrelabelled_FU
#check @A36W.WN.legal_h1
#print axioms A36W.WN.legal_h1
#check @A36W.WN.orbit_eq_residualSlice
#print axioms A36W.WN.orbit_eq_residualSlice
#check @A36W.WN.c_eq_QA
#print axioms A36W.WN.c_eq_QA
#check @A36W.WN.relabelled_uniform
#print axioms A36W.WN.relabelled_uniform
#check @A36W.WN.tN
#print axioms A36W.WN.tN
#check @A36W.WN.xa_ne
#print axioms A36W.WN.xa_ne
#check @A36W.WN.relabelled_eq_Qbar
#print axioms A36W.WN.relabelled_eq_Qbar
#check @A36W.WN.orbit_xa
#print axioms A36W.WN.orbit_xa
#check @A36W.WN.condKL_eq
#print axioms A36W.WN.condKL_eq
#check @A36W.WN.legal_nil
#print axioms A36W.WN.legal_nil
#check @A36W.WN.mem_supp_weighted
#print axioms A36W.WN.mem_supp_weighted
#check @A36W.WN.UN
#print axioms A36W.WN.UN
#check @A36W.WN.unrelabelled_not_uniform
#print axioms A36W.WN.unrelabelled_not_uniform
#check @A36W.WN.xa
#print axioms A36W.WN.xa
#check @A36W.WN.hk42
#print axioms A36W.WN.hk42
#check @A36W.WN.tN_eq
#print axioms A36W.WN.tN_eq
#check @A36W.WN.VN_sched
#print axioms A36W.WN.VN_sched
#check @A36W.WN.margN_eq
#print axioms A36W.WN.margN_eq
#check @A36W.WN.ANc
#print axioms A36W.WN.ANc
#check @A36W.WN.QN
#print axioms A36W.WN.QN
#check @A36W.WN.c_pos
#print axioms A36W.WN.c_pos
#check @A36W.WN.massOn_tN
#print axioms A36W.WN.massOn_tN
#check @A36W.WN.xc
#print axioms A36W.WN.xc
#check @A36W.WN.marg_h1
#print axioms A36W.WN.marg_h1
#check @A36W.WN.FB_fails
#print axioms A36W.WN.FB_fails
#check @A36W.WN.invariant_symOn
#print axioms A36W.WN.invariant_symOn
#check @A36W.WN.xb
#print axioms A36W.WN.xb
#check @A36W.WN.wN
#print axioms A36W.WN.wN
#check @A36W.WN.F_strict
#print axioms A36W.WN.F_strict
#check @A36W.WN.AN
#print axioms A36W.WN.AN
#check @A36W.WN.QN_eq_path
#print axioms A36W.WN.QN_eq_path
#check @A36W.WN.slice_pos
#print axioms A36W.WN.slice_pos


==> anc/formal_companion/lean/exports/AppF_Names.lean <==
/-
Every Lean name printed in the paper's appendix of kernel-checked declarations, except the two below: `#check` of
each name, then `#print axioms` of each declaration. (Generated from the appendix text; not a library module. The last
987 `#check` lines and the last 987 `#print axioms` lines were added by hand: `A36W.SigChain.sigKLx`,
`KLx_Qbar_eq_sigKLx`, `relabel_chain_rule_head_ext`, `A36W.FU.ExampleFB.succCount_ex`, the 21 declarations of
`A36RW.AppGSep`, `A36W.slice_linStat_eq_zero_of_coeff_zero`, the 20 declarations of `A36RW.AppGTable`,
`FSCore.RemMixf.not_eventually_mass_le_of_le_four`, `const_lt_half` and `etaInf_le_one`, and the end-to-end forms
`A36RW.Balanced.hardcap_optimum_outLim`, `A36RW.Attain.sigmaStar_capAS`, `A36RW.Converse.outLim_eq_outBy_of_capAS`,
`A36RW.LHUp.LHgen_antitone`, `A36FS.Thm9.LFad_ge` and `A36FS.Thm7.LFgen_ge`, and the 43 declarations of
`A36W.TGCertRule`, `A36RW.AppJ.CW5.NotNecessary` and `A36W.RFMixLaw`, the 727 declarations of
`A36RW.Interface.DPI`, `A36RW.Lemma1aZero`, `A36RW.W13x`, `A36RW.W13xReal`, `A36FS.X0.CountReduction`, `A36W.PV.A20`, `A36W.PV.A23iiiGauss`, `A36W.PV.A23iii`, `A36W.PV.A23iiiCount`, `A36W.PV.A23ii`, `A36W.PV.A23Final`, `A36W.PV.Boundary`, `A36W.PV.TGRedExtras`, `A36W.PV.RouteQ`, `A36W.PV.RouteJ1`, `A36W.PV.RouteQ2`, `A36W.PV.RouteJ2`, `A36FS.PrintedRoute.Thm7a`, `A36FS.PrintedRoute.Thm7b`, `A36FS.PrintedRoute.Thm7c`, `A36FS.PrintedRoute.Thm7cRate`, `A36FS.PrintedRoute.Checks`, `A36FS.Misc.ChargeMono`, `A36FS.Misc.DepthBound`, `A36FS.Misc.DepthBridge`, `A36FS.Misc.MixCap`, `A36FS.Misc.ProfAllEps` and `A36FS.Misc.Thm5Case1Route`, and 162 existing declarations of the V21 modules that state printed proof steps.)
-/
import AGFCore.Family
import AGFCore.HChain
import AGFCore.Certificate
import AGFCore.RCProbability
import AGFCore.Equivariance
import AGFCore.C08Support
import AGFCore.SuccessBridge
import AGFCore.Costs
import A36RWBase.RCUpper
import A36RWBase.C1eDet
import A36RWBase.FixedScheduleConverse
import A36RWBase.SharpEnvelope
import A36RWBase.AllPolicyBound
import A36RW.Balanced.HardCap
import A36RW.Balanced.Attain
import A36RW.Balanced.Window
import A36RW.Balanced.ExecMean
import A36RW.Balanced.Cor2a
import A36RW.Balanced.Cor2c
import A36RW.Balanced.HVLadder
import A36RW.AppGSep
import A36RW.AppGTable
import A36W.TGCertRule
import A36RW.AppJ.CW5.NotNecessary
import A36W.RFMixLaw
import A36RW.Interface.DPI
import A36RW.Lemma1aZero
import A36RW.W13x
import A36RW.W13xReal
import A36FS.X0.CountReduction
import A36W.PV.A20
import A36W.PV.A23iiiGauss
import A36W.PV.A23iii
import A36W.PV.A23iiiCount
import A36W.PV.A23ii
import A36W.PV.A23Final
import A36W.PV.Boundary
import A36W.PV.TGRedExtras
import A36W.PV.RouteQ
import A36W.PV.RouteJ1
import A36W.PV.RouteQ2
import A36W.PV.RouteJ2
import A36FS.PrintedRoute.Thm7a
import A36FS.PrintedRoute.Thm7b
import A36FS.PrintedRoute.Thm7c
import A36FS.PrintedRoute.Thm7cRate
import A36FS.PrintedRoute.Checks
import A36FS.Misc.ChargeMono
import A36FS.Misc.DepthBound
import A36FS.Misc.DepthBridge
import A36FS.Misc.MixCap
import A36FS.Misc.ProfAllEps
import A36FS.Misc.Thm5Case1Route
import A36FS.CF1.U6
import A36FS.Prop2.BB1
import A36FS.Prop2.Lower
import A36FS.Thm5.Chain
import A36FS.Thm5.Main
import A36FS.Thm8.Grid
import A36FS.Thm8.Lift
import A36FS.Thm8.Scales
import A36RW.AppJ.Defs
import A36RW.AppJ.W14.Asym
import A36RW.AppJ.W14.Count
import A36RW.AppJ.W14.Thm10
import A36RW.AppJ.W16.TG23
import A36RW.AppJ.W16.TG5
import A36RW.AppJ.W16.TG6
import A36RW.AppJ.W16.TG8
import A36W.Atom
import A36W.Envelope
import A36W.FUStageB
import A36W.OneStep
import A36W.Slice
import A36W.SliceCor
import A36W.SliceCov
import A36W.Tower
import AGFCore.Blueprint
import A36FS.Thm7C.Checks
import A36FS.X2Paper
import A36W.FUStageA
import A36W.SliceStatZero
import A36RW.Balanced.LHUpper
import A36RW.Balanced.Lemma1b
import A36RW.Balanced.Restrictions
import A36RW.Balanced.TV
import A36RW.Balanced.TVJoin2
import A36RW.Balanced.Converse
import A36RW.ClassId
import A36RW.ClassIdConsumers
import A36RW.Interface.Relabel
import A36RW.AppJ.Main
import A36RW.AppJ.W14.Basic
import A36RW.AppJ.W14.TG1
import A36RW.AppJ.W14.Link
import A36RW.AppJ.W14.Cor
import A36RW.AppJ.W16.All
import A36W
import A36FS.Thm7C.Table1
import A36FS.Thm9.Asymp
import A36FS.Thm7.Checks
import A36FS.Thm9.Checks
import A36FS.U7Kol
import A36FS.Prop2.Main
import A36FS.Thm8.Main
import A36FS.Thm8.Transfer
import A36FS.Thm8.Dilution
import A36W.WAMixMean
import A36RW.AppJ.W20.Numeric
import A36RW.AppJ.W20.CorD
import A36RW.AppJ.W21.TG11
import A36RW.AppJ.W21.CorC1
import A36RW.AppJ.W21.Remark
import A36RW.Balanced.Repair
import A36FS.T1.Paper
import A36FS.T1.CF1
import A36FS.HFS.Cor6
import A36W.FUAssembly
import A36W.FUSec9
import A36FS.RemMixf.Main
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength
import A36W.Sec9Attain
import A36W.RemarkQ
import A36W.FLower
import A36W.FUTable
import A36W.TGRed
import A36W.TGMdp
import A36W.TGRed2
import A36W.SigChain
import A36W.SigChainExt
import A36W.RFDefs
import A36W.RFConstruction
import A36W.RFLocalDefs
import A36W.RFLocalFourier
import A36W.RFLocalTaylor
import A36W.RFLocal
import A36W.TGRemarks
import A36W.RFTilt
import A36W.RFGauss
import A36W.RFNormBasic
import A36W.RFNormLocal
import A36W.RFNorm
import A36W.RFMarg
import A36W.RFCutI
import A36W.RFNormPrinted
import A36W.RFNormPrinted2
import A36W.SliceSubGauss
import A36RW.AltPerm
import A36RW.W11Relaxed
import A36RW.LHUpRemark
import A36RW.RemOutside
import A36RW.AppM.Model
import A36RW.AppM.Basic
import A36RW.AppM.M1a
import A36RW.AppM.M1b
import A36RW.AppM.M1cAux
import A36RW.AppM.M1c
import A36RW.AppM.M2i
import A36RW.AppM.M2ii
import A36RW.AppM.M2iii
import A36RW.AppJ.W14.CorExtra
import A36RW.CW1b.RelaxedAS
import A36RW.CW1b.HalfBudget
import A36FS.U7Printed
import A36FS.K2.Numbers
import A36FS.K2.Scope
import A36FS.XP.Prefix
import A36FS.XP.Profile
import A36FS.XP.Adapt
import A36FS.XP.AdaptDepth
import A36FS.XP.Checks
import A36FS.PropL.Binom
import A36FS.PropL.Main
import A36FS.PropL.Checks
import A36FS.Misc.ScopeL3
import A36FS.Misc.Round1Alpha
import A36FS.Misc.Round1Threshold
import A36FS.Misc.Thm9aModerate
import A36FS.Misc.ExactSampler
import A36W.TGCert
import A36W.RFFair
import A36W.RFLadder
import A36W.SliceNCDSupport
import A36W.RFCut2Defs
import A36W.RFCut2Reindex
import A36W.RFExact
import A36W.RFAnalytic
import A36W.RFGamma
import A36W.RFAnalyticPS
import A36W.RFAnalyticPSUniq
import A36W.RFBulkCore
import A36W.RFCut2Hyps
import A36W.RFBulk
import A36W.RFCut2Real
import A36W.RFCancel
import A36W.RFCancel2
import A36W.RFTools
import A36W.RFSubset
import A36W.CountBridge
import A36W.WSharp
import A36W.WClassFacts
import A36W.WSec5
import A36W.WNoRelabel
import A36W.RFGood
import A36W.RFFinal
import A36W.RFOneStep
import A36W.RFTypical
import A36W.RFConstants
import A36W.RFRecursion
import A36W.RFQtBridge
import A36W.RFSurvival
import A36W.RFTheoremAIface
import A36W.RFPrintedExtras
import A36W.RFRatio
import A36W.RFSigned
import A36W.RFTheoremA
import A36W.RFT1Alt
import A36RW.AppJ.CW3.BatchValues
import A36RW.AppJ.CW3.Remarks
import A36RW.AppJ.CW3.CorC2
import A36RW.AppJ.CW3.WhereSmall
import A36RW.AppJ.CW3.Consequence
import A36RW.AppJ.CW3.Numeric
import A36FS.Misc.ExactSamplerPS
import A36FS.Misc.ExactSamplerNonProduct
import A36RW.AppJ.CW4.TotalCorr
import A36RW.AppJ.CW4.Split
import A36RW.AppJ.CW4.Symmetry
import A36RW.AppJ.CW4.Ratio
import A36RW.AppJ.CW4.NoUniform
import A36W.TGCert2
import A36W.RFEq318Chain
import A36W.RFAttain

#check @AGF.Fopt
#check @AGFCert.Hopt_family_lb
#check @AGFH.Hopt_ge_three_unfolded
#check @AGFH.klSum_chain
#check @AGFCert.Hopt_65536_gt
#check @AGFPot.Fopt_le_eleven
#check @AGFCert.Hopt_65536_gt_two_Fopt
#check @AGF.agfv_c08s_claim_C08_support
#check @AGF.agfv_succMass_eq_snOf
#check @agfv_Fopt_le_of_leakage
#check @AGFPot.lossSched_rcProfile_le_rcBudget
#check @A36RC.Fopt_le_rc_tower
#check @A36.succMass_qSched_le_GrRec
#check @A36.GrRec_mono
#check @A36.Fopt_ge_mean_bridge
#check @A36.Fopt_ge_envelope
#check @A36Det.det_schedule_length_ge
#check @A36RC.relabelled_rc_hard
#check @A36Sharp.sharp_envelope
#check @A36Sharp.sharpKap_lt_36
#check @AGF.CapV2.agfv_apb_claim_C08_all_policy
#check @AGF.CapV2.agfv_apb_seed_succWithinOf_le_GrRec
#check @AGF.CapV2.agfv_apb_seed_envelope
#check @A36RW.PolicyE
#check @A36RW.PolicyE.CapAS
#check @A36RW.PolicyE.CapEvery
#check @A36RW.Balanced.hardcap_optimum
#check @A36RW.Attain.sigmaStar_KL
#check @A36RW.Window.window_two_sided
#check @A36RW.Window.thm2b_upper
#check @A36RW.Balanced.lemma2a_printed
#check @A36RW.ExecMean.lemma2b_tail
#check @A36RW.Converse.margUnit_balanced
#check @A36RW.Converse.policy_outBy_le_succ
#check @A36RW.Converse.policy_outBy_nonneg
#check @A36RW.Converse.policy_doneBy_le_one
#check @A36RW.Converse.deadline_le_GrRec
#check @A36RW.Cor2a.cor2a_characterization
#check @A36RW.HV.cor2a_bounds_Kdelta
#check @A36RW.Balanced.cor2b_printed
#check @A36RW.Balanced.cor2b_LF
#check @A36RW.TVJoin2.cor2b_LFgen_inf
#check @A36RW.Cor2c.headline_cor2c
#check @A36RW.LHUp.ratio_Theta
#check @A36RW.HV.thm1b_Fopt
#check @A36RW.HV.thm1b_attained
#check @A36RW.LHUp.appB_headline
#check @A36RW.LHUp.LHgen_Theta
#check @A36RW.Cor2a.cor1_formal
#check @A36RW.LHUp.Afix_Theta
#check @A36RW.W11.Fext_le_Hext
#check @A36RW.W11.Hext_eq_add
#check @A36RW.W11.Hext_eq_top_and
#check @A36RW.Relabel.KLx_eq_neg_log_add
#check @A36RW.Relabel.KLx_schedLawE_profile
#check @A36RW.Relabel.lemma1e_balanced
#check @A36RW.Relabel.orbit_chain_rule
#check @A36RW.W11.each_restriction_needed
#check @A36RW.W11.hardcap_TV_optimum
#check @A36RW.TVJoin2.thm1b_TV_attained_Kdelta
#check @A36RW.TVJoin2.cor2a_TV_chain_Kdelta
#check @A36RW.W11.cor2b_TV
#check @A36RW.TVJoin2.cor2b_LFtv_inf
#check @A36RW.W11.cor2c_TV
#check @A36RW.W13.classId_of_exact
#check @A36RW.W13.hardcap_optimum_P
#check @A36RW.W13.lemma2a_printed_P
#check @A36RW.W13.cor2b_printed_P
#check @A36RW.W13.headline_cor2c_P
#check @A36RW.AppJ.thm_tgenv
#check @A36RW.AppJ.TG1
#check @A36RW.AppJ.W16.TG4_ii
#check @A36RW.AppJ.W16.TG5
#check @A36RW.AppJ.W16.TG6
#check @A36RW.AppJ.TG9
#check @A36RW.AppJ.TG10
#check @A36RW.AppJ.corA_capKLSetAS_full
#check @A36RW.AppJ.markov_split
#check @A36RW.AppJ.corB_asymptotic_full
#check @A36RW.AppJ.thm_tgenv_sharp
#check @A36RW.AppJ.corD_capKLSetAS_full
#check @A36RW.AppJ.corD_rounds_full
#check @A36W.WAFinal.WA_policy
#check @A36W.WAInst.WA_envelope
#check @A36W.WAFinal.corA_KLx_ge_outLim_capAS
#check @A36W.WAFinal.corA_rounds_outLim_capAS
#check @A36W.WAFinal.corB_execMean
#check @A36W.WAFinal.cK_288_le
#check @A36W.WAFinal.corC_rounds_outLim_capAS
#check @A36W.WAFinal.corC_execMean
#check @A36FS.Thm7C.thm3d
#check @A36FS.Thm7C.table1_rate
#check @A36FS.Thm7C.thm7c
#check @A36FS.Thm7.thm7b_lower_liminf
#check @A36FS.Thm9.thm9b_liminf
#check @A36FS.Thm7.LFad_le_LFgen
#check @A36FS.Thm7.thm7a
#check @A36FS.Thm9.thm9a_full
#check @U7Kol.U7_paper_sup
#check @A36FS.Prop2.prop2_main
#check @A36FS.Prop2.LHgen_ge
#check @A36FS.Prop2.LHgen_le
#check @A36FS.Prop2.LHgen_zero
#check @A36FS.Prop2.LHgen_isTheta
#check @A36FS.Thm8.Main.thm8
#check @A36FS.Thm8.Transfer.transfer_TV
#check @A36FS.Thm8.Dilution.cor5
#check @A36FS.Thm8.Dilution.thm9c
#check @A36FS.T1.thm5_F_exists
#check @A36FS.T1.cor3_F
#check @A36FS.T1.F_relabel_eq_Fcount
#check @A36FS.T1.thm6_F
#check @A36FS.T1.cor4_F
#check @A36FS.HFS.thm7b_upper
#check @A36FS.HFS.cor6
#check @A36W.FU.FU_theorem
#check @A36W.FU.FU_policy
#check @A36W.FU.FU_LF_le
#check @A36W.FU.FU_small_n
#check @A36W.FU.length_bound_le_C_FU
#check @A36W.FU.FB_KL
#check @A36W.FU.capKL_witness_FU
#check @A36W.FU.capKL_witness_singletons
#check @A36W.FU.mem_capKLSetAS_iff_outLim
#check @A36W.FU.RwF_upper
#check @A36W.FU.RwF_lower
#check @A36W.FU.RwF_lower_printed
#check @A36W.FU.RwF_two_sided
#check @A36W.FU.RwF_two_sided_printed
#check @A36W.FU.RwF_asymptotic
#check @A36W.FU.RwF_asymptotic_printed
#check @A36W.FU.RwF_asymptotic_all
#check @A36W.FU.LFgen_le_mix_nu
#check @A36W.FU.sharp_mix_nu
#check @A36W.FU.sharp_mean_upper
#check @A36W.FU.sharp_mean_lower
#check @A36W.FU.sharp_mean_two_sided
#check @A36W.FU.sharp_mean_two_sided_ad
#check @A36W.FU.LFgen_lt_RwF
#check @A36W.FU.RwF_bites_instance_1200
#check @A36W.FU.sharp_mean_two_sided_instance
#check @FSCore.RemMixf.rem_mixf_limit_four
#check @A36W.FU.R.theoremR
#check @A36W.FU.R.theoremR_policy
#check @A36W.FU.R.theoremR_LF_le
#check @A36W.FU.R.stageA_bound_III
#check @A36W.FU.R.stageA_le_eps4_III
#check @A36W.FU.R.ladder_term_le_general
#check @A36W.FU.R.Mstar_le_of_n0R_le
#check @A36W.FU.R.arith_le_of_n0R_le
#check @A36W.FU.R.stageAR_length_le
#check @A36W.FU.R.length_bound_le_CR
#check @A36W.FU.R.stageA_geo
#check @A36W.FU.R.theoremR_geo
#check @A36W.FU.R.theoremR_geo_loglog
#check @A36W.FU.R.theoremR_geo_LF_le
#check @A36W.FU.R.theoremR_fixture_three
#check @A36W.FU.R.theoremR_fixture_bulk
#check @A36W.FU.R.theoremR_fixture_small
#check @A36W.FU.R.theoremR_fixture_NgtM
#check @A36W.FU.R.theoremR_geo_fixture
#check @A36W.FU.R.theoremR_geo_loglog_fixture
#check @A36W.FU.R.w3_three_values
#check @A36W.FU.R.w3_not_const_on_A
#check @A36W.WAMixMean.LFgen_ge
#check @A36RW.AppJ.W20.corD_rounds_Fstar
#check @A36RW.AppJ.W20.corD_RF_gt
#check @A36RW.AppJ.W20.corA_RF_ge
#check @A36RW.AppJ.W21.TG11
#check @A36RW.AppJ.W20.cTG_lt
#check @A36RW.AppJ.W20.corD_execMean_ge
#check @A36RW.AppJ.W20.corD_LFgen_ge
#check @A36RW.AppJ.W21.corC1_two_sided
#check @A36RW.AppJ.W21.corC1_no_uniform
#check @A36RW.AppJ.W21.Remark.remark_RF_eq_one
#check @A36RW.AppJ.W21.Remark.remark_LF_eq_one
#check @A36RW.W22.repaired_relabelled
#check @A36RW.W22.repaired_not_policy
#check @A36W.HL.HL_bound
#check @A36W.HL.HL_bound_simple
#check @A36W.HU.HU_schedule
#check @A36W.HU.HU_bound
#check @A36W.HL.LH_theta
#check @A36W.HL.HL_hardLength
#check @A36W.HL.HL_hardLength_asymptotic
#check @A36W.HU.HU_hardLength
#check @A36W.HU.HU_schedule_anyLabels
#check @A36W.HU.HfeasE_pointMix_iff
#check @A36W.HU.HU_pointMix
#check @A36W.HU.HU_policy
#check @A36W.HU.huProfile_sum
#check @A36W.HU.one_le_of_mem_huProfile
#check @A36W.HU.huProfile_nonsingleton
#check @A36W.HU.tauCount_huProfile_of_lt
#check @A36W.HU.tauCount_huProfile_le_half
#check @A36W.HU.tauCount_huProfile_le
#check @A36W.HU.oneCount_huProfile_lt
#check @A36W.HU.huProfile_length_le
#check @A36W.HU.huProfile_split
#check @A36W.HU.huProfile_eq_geoProfile
#check @A36W.HU.blockTC_le_of_quarter
#check @A36W.HU.blockTC_HU_le
#check @A36W.HU.blockTC_HU_singleton
#check @A36W.HU.KLx_HU_le_tau
#check @A36W.HU.KLx_HU_eq_zero_of_small
#check @A36W.HU.HU_arith
#check @A36W.HU.HU_rounds_eq
#check @A36W.HU.HU_fixture
#check @A36W.HL.round_term_eq_avgBlockTC
#check @A36W.HL.round_term_eq_avgBlockTC_of_injective
#check @A36W.HL.KLx_schedLawE_weighted_eq
#check @A36W.HL.KLx_schedLawE_weighted_ne_top
#check @A36W.HL.SI1_weighted
#check @A36W.HL.SI1_weighted_withTop
#check @A36W.HL.round_HL
#check @A36W.HL.roundGain_eq
#check @A36W.HL.rounds_telescope
#check @A36W.HL.SI2_target_free
#check @A36W.HL.SI2_weighted
#check @A36W.HL.mix_peel_cs
#check @A36W.HL.mix_avg_bounds
#check @A36W.HL.HL_simple_le_max
#check @A36W.HL.HL_asymptotic
#check @A36W.HL.HL_asymptotic_explicit
#check @A36W.HL.HL_example_unit
#check @A36W.HL.HL_example_two_values
#check @A36W.HL.HL_example_squared_term
#check @A36W.HL.HL_nonvacuous
#check @A36W.HL.HL_asymptotic_balanced
#check @A36W.HL.HL_asymptotic_balanced_exists
#check @A36W.HL.LHgen_le_length_of_KLx
#check @A36W.HL.HL_hardLength_simple
#check @A36W.HL.HL_hardLength_asymptotic_explicit
#check @A36W.HL.one_lt_log_three
#check @A36W.HL.HU_rounds_le_sq
#check @A36W.HL.HL_hardLength_example
#check @A36W.HL.LH_theta_instance
#check @FSCore.RemMixf.rem_mixf_incl_ge_two
#check @FSCore.RemMixf.rem_mixf_incl_lt_two
#check @A36W.Attain.fixed_schedule_length_theta
#check @A36W.Attain.common_length_two_sided
#check @A36W.Attain.RwF_asymptotic_R
#check @A36W.Attain.least_adaptive_hardcap_R
#check @A36W.Attain.sharp_mean_two_sided_R
#check @A36W.Attain.sharp_mean_two_sided_ad_R
#check @A36W.Attain.theoremR_policy_floor
#check @A36W.Attain.common_length_asymptotic_R
#check @A36W.Attain.Lfix
#check @A36W.Attain.Lcom
#check @A36W.Attain.LcomRel
#check @A36W.Attain.stageGrp
#check @A36W.Attain.Lfix_spec
#check @A36W.Attain.Lcom_spec
#check @A36W.Attain.LcomRel_spec
#check @A36W.Attain.Lcom_le_LcomRel
#check @A36W.Attain.RwF_le_Lcom
#check @A36W.Attain.mixLawE_muFF_singletons
#check @A36W.Attain.common_length_lower
#check @A36W.Attain.common_length_lower_any
#check @A36W.Attain.LcomRel_le_lenFF
#check @A36W.Attain.common_length_bounds
#check @A36W.Attain.RwF_upper_R
#check @A36W.Attain.RwF_two_sided_R
#check @A36W.Attain.RwF_asymptotic_R_all
#check @A36W.Attain.LcomRel_le_lenR
#check @A36W.Attain.common_length_two_sided_R
#check @A36W.Attain.sharp_mix_nu_R
#check @A36W.Attain.LFgen_le_mix_nu_R
#check @A36W.Attain.sharp_mean_upper_R
#check @A36W.Attain.Lfix_lower
#check @A36W.Attain.Lfix_upper
#check @A36W.Attain.Lfix_bites_two_values
#check @A36W.Attain.common_length_bites_1200
#check @A36W.Attain.common_length_two_sided_instance_1200
#check @A36W.Attain.RwF_R_bites_three
#check @A36W.Attain.RwF_asymptotic_R_instance_three
#check @A36W.Attain.sharp_nu_R_instance_three
#check @A36W.Attain.instances_unbounded_R
#check @A36W.Attain.sharp_mean_two_sided_R_instance
#check @A36W.Attain.sharp_mean_two_sided_ad_R_instance
#check @A36W.Attain.exists_large_class
#check @A36W.Attain.hg_of_values
#check @A36W.Attain.RwF_asymptotic_q
#check @A36W.Attain.least_adaptive_hardcap_q
#check @A36W.Attain.sharp_mean_two_sided_q
#check @A36W.Attain.sharp_mean_two_sided_ad_q
#check @A36W.Attain.common_length_asymptotic_q
#check @A36W.Attain.theoremR_q
#check @A36W.Attain.size_condition_neg_unsat
#check @A36W.Attain.size_condition_univ
#check @A36W.Attain.growth_eventually
#check @A36W.Attain.geo_loglog_eventually
#check @A36W.Attain.geo_loglog_eventually_all_C
#check @A36W.Attain.w3_image_card_le_three
#check @A36W.Attain.tailF_two_half_400
#check @A36W.Attain.Mstar_le_400
#check @A36W.Attain.n0R_third_le_1200
#check @A36W.Attain.q_instance_three
#check @A36W.Attain.three_value_instances
#check @A36W.Attain.sharp_mean_two_sided_q_instance
#check @A36W.Attain.sharp_mean_two_sided_ad_q_instance
#check @A36W.Attain.geo_loglog_instances
#check @A36W.FL.two_values_transport
#check @A36W.FL.G_root_le_env_floor
#check @A36W.FL.FL_r_form_G
#check @A36W.FL.FL_r_form
#check @A36W.FL.FL_asymptotic
#check @A36W.FL.r_choice_exponent_neg
#check @A36W.FL.r_choice_bound_tendsto_zero
#check @A36W.FL.four_log_two_le_log_18
#check @A36W.FL.r_choice_exponent_ge
#check @A36W.FL.logb_le_sub_two
#check @A36W.FL.r_choice_core
#check @A36W.FL.r_choice_small
#check @A36W.FL.r_choice_zero
#check @A36W.FL.FL_r_choice
#check @A36W.FL.FL_r_choice_G
#check @A36W.FL.V_root_attained
#check @A36W.FL.V_root_ge_attained
#check @A36W.FL.FL_remark_LFgen
#check @A36W.FL.FL_remark_display
#check @A36W.FL.FL_remark_display_LFgen
#check @A36W.FL.one_le_n_of_sq_le
#check @A36W.FL.logb_log_V_ge
#check @A36W.FL.remark_arith
#check @A36W.FL.FL_remark_n
#check @A36W.FL.execMean_ge_V
#check @A36W.FL.LFad_ge_V
#check @A36W.FL.FL_remark_execMean
#check @A36W.FL.FL_remark_LFad
#check @A36W.FL.card_A12
#check @A36W.FL.card_compl_A12
#check @A36W.FL.w12_pos
#check @A36W.FL.w12_A
#check @A36W.FL.w12_B
#check @A36W.FL.env_12_lt
#check @A36W.FL.FL_bites_12
#check @A36W.FL.card_Arem
#check @A36W.FL.card_compl_Arem
#check @A36W.FL.wrem_pos
#check @A36W.FL.wrem_A
#check @A36W.FL.wrem_B
#check @A36W.FL.FL_remark_classes_nonempty
#check @A36W.FL.FL_asymptotic_instance
#check @A36W.FL.FL_remark_bites
#check @A36W.FL.A12
#check @A36W.FL.w12
#check @A36W.FL.Arem
#check @A36W.FL.wrem
#check @A36W.FU.Table.exp_nat_add_ge
#check @A36W.FU.Table.exp_nat_add_le
#check @A36W.FU.Table.le_exp_of_cert
#check @A36W.FU.Table.exp_lt_of_cert
#check @A36W.FU.Table.delta4_eq_one_sub_inv
#check @A36W.FU.Table.delta4_ge_of
#check @A36W.FU.Table.delta4_le_of
#check @A36W.FU.Table.delta4_nonneg
#check @A36W.FU.Table.two_le_delta4_mul_exp
#check @A36W.FU.Table.delta4_mul_exp_lt_two
#check @A36W.FU.Table.K4_eq_of
#check @A36W.FU.Table.tailF_le_half_of
#check @A36W.FU.Table.half_lt_tailF_of
#check @A36W.FU.Table.half_lt_tailF_of_le
#check @A36W.FU.Table.Mstar_eq_of
#check @A36W.FU.Table.ceil_eq_natCast_of_eq
#check @A36W.FU.Table.K4_row1
#check @A36W.FU.Table.Mstar_row1
#check @A36W.FU.Table.n0ff_row1
#check @A36W.FU.Table.CFU_row1
#check @A36W.FU.Table.K4_row2
#check @A36W.FU.Table.Mstar_row2
#check @A36W.FU.Table.n0ff_row2
#check @A36W.FU.Table.CFU_row2
#check @A36W.FU.Table.K4_row3
#check @A36W.FU.Table.Mstar_row3
#check @A36W.FU.Table.n0ff_row3
#check @A36W.FU.Table.CFU_row3
#check @A36W.FU.Table.K4_row4
#check @A36W.FU.Table.Mstar_row4
#check @A36W.FU.Table.n0ff_row4
#check @A36W.FU.Table.CFU_row4
#check @A36W.FU.Table.K4_row5
#check @A36W.FU.Table.Mstar_row5
#check @A36W.FU.Table.n0ff_row5
#check @A36W.FU.Table.CFU_row5
#check @A36W.FU.Table.CFU_eq
#check @A36W.FU.Table.table_6_9
#check @A36W.FU.Table.table_6_9_Mstar
#check @A36W.FU.Table.FU_length_le_CFU
#check @A36W.FU.Table.UAff_empty
#check @A36W.FU.Table.edge_N0
#check @A36W.FU.Table.edge_N0_instance
#check @A36W.FU.Table.stageA_term_eq_zero_of_singletons
#check @A36W.FU.Table.edge_singletons_DA_zero
#check @A36W.FU.Table.edge_N1
#check @A36W.FU.Table.edge_lambda_one
#check @A36W.FU.Table.edge_Lbar_eq_one_iff
#check @A36W.FU.Table.edge_N_ll_M
#check @A36W.FU.Table.edge_N_eq_M
#check @A36W.FU.Table.succCount_quota_zero
#check @A36W.FU.Table.succCount_quota_full
#check @A36W.FU.Table.edge_J_extreme
#check @A36W.FU.Table.weightedOracle_illegal_cons
#check @A36W.FU.Table.edge_J_infeasible
#check @A36W.FU.Table.edge_M_small
#check @A36W.FU.Table.edge_small_eps_LA
#check @A36W.FU.Table.tendsto_log_eight_div
#check @A36W.FU.Table.delta4_le_quarter
#check @A36W.FU.Table.fifth_le_delta4
#check @A36W.FU.Table.K4_le_add_one
#check @A36W.FU.Table.edge_small_eps_K4
#check @A36W.FU.Table.Mstar_log_le
#check @A36W.FU.Table.log_Mstar_gt
#check @A36W.FU.Table.ratio_bounds_real
#check @A36W.FU.Table.n0ff_ratio_bounds
#check @A36W.FU.Table.edge_small_eps_n0ff
#check @A36W.FU.Table.edge_small_n
#check @A36W.FU.Table.edge_H_side
#check @A36W.FU.Table.w123_pos
#check @A36W.FU.Table.w123_ratio
#check @A36W.FU.Table.w123_values
#check @A36W.FU.Table.edge_H_side_three_values
#check @A36W.FU.Table.CFU
#check @A36W.FU.Table.w123
#check @A36W.TGRed.PhiG_of_pos
#check @A36W.TGRed.PhiG_of_not_pos
#check @A36W.TGRed.sum_log_decomp
#check @A36W.TGRed.gibbs
#check @A36W.TGRed.sum_log_ge_tangent
#check @A36W.TGRed.log_sum_aux
#check @A36W.TGRed.log_sum_le
#check @A36W.TGRed.log_sum_eq_of_const
#check @A36W.TGRed.log_term_le
#check @A36W.TGRed.log_term_lt
#check @A36W.TGRed.log_sum_lt
#check @A36W.TGRed.mem_Vset_iff
#check @A36W.TGRed.card_wordOnes_split
#check @A36W.TGRed.card_sdiff_le_compl
#check @A36W.TGRed.aCnt_mem_Wc
#check @A36W.TGRed.sum_cls
#check @A36W.TGRed.mem_cls
#check @A36W.TGRed.wordOnes_indW
#check @A36W.TGRed.indW_wordOnes
#check @A36W.TGRed.card_cls
#check @A36W.TGRed.cls_nonempty
#check @A36W.TGRed.p_eq
#check @A36W.TGRed.Ztot_pos'
#check @A36W.TGRed.p_pos_iff
#check @A36W.TGRed.supp_eq
#check @A36W.TGRed.Pw_eq_sum_cls
#check @A36W.TGRed.p_on_cls
#check @A36W.TGRed.Pw_eq_card
#check @A36W.TGRed.sum_Pw
#check @A36W.TGRed.Pw_pos
#check @A36W.TGRed.sum_Nw_eq_Z
#check @A36W.TGRed.Pw_formula
#check @A36W.TGRed.Wc_nonempty
#check @A36W.TGRed.sOf_qv
#check @A36W.TGRed.qv_pos_of_pos
#check @A36W.TGRed.qv_nonneg
#check @A36W.TGRed.mem_Gr
#check @A36W.TGRed.Gr_isGroupSet
#check @A36W.TGRed.Gr_nonempty
#check @A36W.TGRed.symm_mem_Gr
#check @A36W.TGRed.twoW_comp
#check @A36W.TGRed.invariant_Gr
#check @A36W.TGRed.aCnt_permWord
#check @A36W.TGRed.permWord_mem_cls_iff
#check @A36W.TGRed.sum_cls_permWord
#check @A36W.TGRed.qv_comp_permWord
#check @A36W.TGRed.symOn_sub_Gr
#check @A36W.TGRed.symOn_compl_sub_Gr
#check @A36W.TGRed.card_filter_A
#check @A36W.TGRed.card_filter_compl
#check @A36W.TGRed.exists_Gr_of_aCnt
#check @A36W.TGRed.orbitW_Gr_eq_cls
#check @A36W.TGRed.orbitsOf_Gr
#check @A36W.TGRed.KLx_unfold
#check @A36W.TGRed.K2a_le
#check @A36W.TGRed.const_on_cls
#check @A36W.TGRed.K2a_eq
#check @A36W.TGRed.K2a
#check @A36W.TGRed.K2a_lt
#check @A36W.TGRed.Phi_eq_orbit_chain
#check @A36W.TGRed.relabel_outBy_exact
#check @A36W.TGRed.relabel_capFrom_exact
#check @A36W.TGRed.relabel_outBy_exact'
#check @A36W.TGRed.measurableSet_seed_prod
#check @A36W.TGRed.measurableSet_image_eq
#check @A36W.TGRed.relPol_tree
#check @A36W.TGRed.sum_univ_permWord
#check @A36W.TGRed.relPol_outBy
#check @A36W.TGRed.relPol_capEvery
#check @A36W.TGRed.relPol_capAS
#check @A36W.TGRed.relPol_invariant
#check @A36W.TGRed.exact_twoW
#check @A36W.TGRed.qv_relPol
#check @A36W.TGRed.K2b_RAND
#check @A36W.TGRed.K2b_RAND_capEvery
#check @A36W.TGRed.K2b_NA
#check @A36W.TGRed.Phi_decomp
#check @A36W.TGRed.Phi_ge_neg_log
#check @A36W.TGRed.Phi_nonneg
#check @A36W.TGRed.Phi_of_pos
#check @A36W.TGRed.outBy_nonneg_twoW
#check @A36W.TGRed.qv_le_mass
#check @A36W.TGRed.sOf_le_mass
#check @A36W.TGRed.doneBy_le_one_twoW
#check @A36W.TGRed.Phi_policy_nonneg
#check @A36W.TGRed.mixLawE_nonneg_twoW
#check @A36W.TGRed.Phi_mix_nonneg
#check @A36W.TGRed.detKLSetAS_sub
#check @A36W.TGRed.naKLSet_sub
#check @A36W.TGRed.capKLSetAS_bdd
#check @A36W.TGRed.sInf_le_sInf_of_sub
#check @A36W.TGRed.frontier_le
#check @A36W.TGRed.K6d
#check @A36W.TGRed.no_latent_peeking
#check @A36W.TGRed.K4c
#check @A36W.TGRed.K2c_Fstar
#check @A36W.TGRed.K6c_upper
#check @A36W.TGRed.K2c_NA
#check @A36W.TGRed.K5_success
#check @A36W.TGRed.K5_lower
#check @A36W.TGRed.K5_sandwich
#check @A36W.TGRed.K4a
#check @A36W.TGRed.K4a_hat
#check @A36W.TGRed.K6c_lower
#check @A36W.TGRed.exists_fun_of_comp
#check @A36W.TGRed.exists_Gr_of_compSeq
#check @A36W.TGRed.K6a
#check @A36W.TGRed.Phi_two_P
#check @A36W.TGRed.K5_success_outLim
#check @A36W.TGRed.nonvac_smallest
#check @A36W.TGRed.piO_one_outBy
#check @A36W.TGRed.batchLaw_root_pos
#check @A36W.TGRed.nonvac_K5_finite
#check @A36W.TGRed.nonvac_K5_finite_smallest
#check @A36W.TGRed.fxU3_full
#check @A36W.TGRed.twoW_one_fx
#check @A36W.TGRed.marg_fx
#check @A36W.TGRed.fx_law
#check @A36W.TGRed.fx_vals
#check @A36W.TGRed.fx_Vset
#check @A36W.TGRed.nonvac_K2a_strict
#check @A36W.TGRed.PhiG
#check @A36W.TGRed.aCnt
#check @A36W.TGRed.Wc
#check @A36W.TGRed.cls
#check @A36W.TGRed.Pw
#check @A36W.TGRed.qv
#check @A36W.TGRed.sOf
#check @A36W.TGRed.Phi
#check @A36W.TGRed.indW
#check @A36W.TGRed.Gr
#check @A36W.TGRed.relPol
#check @A36W.TGRed.detKLSetAS
#check @A36W.TGRed.naKLSet
#check @A36W.TGRed.compSeq
#check @A36W.TGMdp.lawD
#check @A36W.TGMdp.lawR
#check @A36W.TGMdp.lawD_zero
#check @A36W.TGMdp.lawD_succ
#check @A36W.TGMdp.lawR_zero
#check @A36W.TGMdp.lawR_succ
#check @A36W.TGMdp.lawD_congr
#check @A36W.TGMdp.lawD_nonneg
#check @A36W.TGMdp.sum_lawD
#check @A36W.TGMdp.extD_lt
#check @A36W.TGMdp.extD_snoc_lt
#check @A36W.TGMdp.extD_snoc_last
#check @A36W.TGMdp.sum_prod_marg
#check @A36W.TGMdp.sum_prod_rules
#check @A36W.TGMdp.mixW
#check @A36W.TGMdp.mixW_nonneg
#check @A36W.TGMdp.sum_mixW
#check @A36W.TGMdp.mixW_pos_imp
#check @A36W.TGMdp.lawR_eq_mix
#check @A36W.TGMdp.IsFlow
#check @A36W.TGMdp.margJ
#check @A36W.TGMdp.dOf
#check @A36W.TGMdp.dOf_nonneg
#check @A36W.TGMdp.sum_dOf
#check @A36W.TGMdp.margJ_mul_dOf
#check @A36W.TGMdp.dOf_pos_imp
#check @A36W.TGMdp.flow_markov
#check @A36W.TGMdp.flow_mix
#check @A36W.TGMdp.flow_mix_support
#check @A36W.TGMdp.flowD
#check @A36W.TGMdp.margJ_flowD
#check @A36W.TGMdp.isFlow_flowD
#check @A36W.TGMdp.histLaw
#check @A36W.TGMdp.curS_zero
#check @A36W.TGMdp.curS_succ
#check @A36W.TGMdp.histLaw_zero
#check @A36W.TGMdp.histLaw_succ
#check @A36W.TGMdp.flowH
#check @A36W.TGMdp.histLaw_nonneg
#check @A36W.TGMdp.isFlow_flowH
#check @A36W.TGMdp.recV
#check @A36W.TGMdp.recV_zero
#check @A36W.TGMdp.recV_succ
#check @A36W.TGMdp.flow_step_le
#check @A36W.TGMdp.flow_le_recV
#check @A36W.TGMdp.IsSel
#check @A36W.TGMdp.exists_sel
#check @A36W.TGMdp.greedy_value
#check @A36W.TGMdp.A3_isGreatest
#check @A36W.TGMdp.hist_le_recV
#check @A36W.TGMdp.phiR
#check @A36W.TGMdp.phiB
#check @A36W.TGMdp.posW
#check @A36W.TGMdp.gradPair
#check @A36W.TGMdp.convex_posW
#check @A36W.TGMdp.term_le
#check @A36W.TGMdp.term_lt
#check @A36W.TGMdp.phiR_strictConvexOn
#check @A36W.TGMdp.bregman
#check @A36W.TGMdp.phiB_one
#check @A36W.TGMdp.phiB_nonneg
#check @A36W.TGMdp.phiB_lt_of_lt_of_le_one
#check @A36W.TGMdp.phiB_lt_of_one_le_of_lt
#check @A36W.TGMdp.phiB_bracket
#check @A36W.TGMdp.phiB_root_unique
#check @A36W.TGMdp.phiB_continuousOn
#check @A36W.TGMdp.phiB_roots_exist
#check @A36W.TGMdp.log_one_add_ge
#check @A36W.TGMdp.first_order
#check @A36W.TGMdp.exists_unique_min
#check @A36W.TGMdp.s_bracket_lo
#check @A36W.TGMdp.s_bracket_hi
#check @A36W.TGMdp.K7_abstract
#check @A36W.TGMdp.share_bracket
#check @A36W.TGRed.card_le_n
#check @A36W.TGRed.rootX
#check @A36W.TGRed.actsX
#check @A36W.TGRed.mem_actsX
#check @A36W.TGRed.zeroC_mem
#check @A36W.TGRed.actsX_nonempty
#check @A36W.TGRed.fullX_mem
#check @A36W.TGRed.aX
#check @A36W.TGRed.bX
#check @A36W.TGRed.KX
#check @A36W.TGRed.KC
#check @A36W.TGRed.aX_bot
#check @A36W.TGRed.bX_bot
#check @A36W.TGRed.aX_leg
#check @A36W.TGRed.bX_leg
#check @A36W.TGRed.aX_mem
#check @A36W.TGRed.bX_mem
#check @A36W.TGRed.sum_KX_mul
#check @A36W.TGRed.KX_nonneg
#check @A36W.TGRed.sum_KX
#check @A36W.TGRed.KC_nonneg
#check @A36W.TGRed.sum_KC
#check @A36W.TGRed.KX_ne_zero_m
#check @A36W.TGRed.Ybar
#check @A36W.TGRed.compB
#check @A36W.TGRed.compB_val
#check @A36W.TGRed.quota_toNat_le_k
#check @A36W.TGRed.Ybar_legal
#check @A36W.TGRed.Ybar_illegal
#check @A36W.TGRed.Ybar_m
#check @A36W.TGRed.MX_Ybar
#check @A36W.TGRed.Ybar_nil
#check @A36W.TGRed.card_onesSet_child_A
#check @A36W.TGRed.Ybar_child
#check @A36W.TGRed.row_legal
#check @A36W.TGRed.row_illegal
#check @A36W.TGRed.expA
#check @A36W.TGRed.expA_zero
#check @A36W.TGRed.expA_succ_of_size_zero
#check @A36W.TGRed.expA_succ_step
#check @A36W.TGRed.expA_sum
#check @A36W.TGRed.expA_const_mul
#check @A36W.TGRed.expA_congr
#check @A36W.TGRed.expA_nonneg
#check @A36W.TGRed.expA_zero_fun
#check @A36W.TGRed.outBy_eq_expA
#check @A36W.TGRed.expA_zero_expand
#check @A36W.TGRed.expA_succ_expand
#check @A36W.TGRed.measurable_expA
#check @A36W.TGRed.expBnd
#check @A36W.TGRed.expBnd_nonneg
#check @A36W.TGRed.abs_expA_le
#check @A36W.TGRed.integrable_expA
#check @A36W.TGRed.intExpA
#check @A36W.TGRed.intExpA_sum
#check @A36W.TGRed.intExpA_const_mul
#check @A36W.TGRed.intExpA_congr
#check @A36W.TGRed.Ybar_cons_empty
#check @A36W.TGRed.row_tree
#check @A36W.TGRed.row_done
#check @A36W.TGRed.expA_markov
#check @A36W.TGRed.flowP
#check @A36W.TGRed.margJ_flowP
#check @A36W.TGRed.isFlow_flowP
#check @A36W.TGRed.flowP_support
#check @A36W.TGRed.wordOnes_outBits
#check @A36W.TGRed.Ybar_eq_termX_iff
#check @A36W.TGRed.qv_eq_margJ
#check @A36W.TGRed.doneBy_eq_margJ
#check @A36W.TGRed.Avail
#check @A36W.TGRed.realT
#check @A36W.TGRed.realP
#check @A36W.TGRed.compB_realT
#check @A36W.TGRed.avail_zero
#check @A36W.TGRed.intExpA_ofTree
#check @A36W.TGRed.margJ_realP
#check @A36W.TGRed.qv_realP
#check @A36W.TGRed.capAS_realP_iff
#check @A36W.TGRed.avail_extF
#check @A36W.TGRed.Dr
#check @A36W.TGRed.qD
#check @A36W.TGRed.Vr
#check @A36W.TGRed.mem_Dr
#check @A36W.TGRed.cls_eq_empty_of_not_mem
#check @A36W.TGRed.qv_eq_zero_of_not_mem
#check @A36W.TGRed.le_n_of_mem_Wc
#check @A36W.TGRed.mixTreesPMF
#check @A36W.TGRed.mixTrees
#check @A36W.TGRed.mixTrees_outBy
#check @A36W.TGRed.qv_mem_hull
#check @A36W.TGRed.hull_realised
#check @A36W.TGRed.K3_hull
#check @A36W.TGRed.KC_full_ne_zero
#check @A36W.TGRed.lawD_last_full
#check @A36W.TGRed.sum_lawD_last_full
#check @A36W.TGRed.fullTab_mem_Dr
#check @A36W.TGRed.Dr_nonempty
#check @A36W.TGRed.realT_full_act_nil
#check @A36W.TGRed.realT_full_outBy
#check @A36W.TGRed.qD_fullTab_pos
#check @A36W.TGRed.mem_Vr
#check @A36W.TGRed.qD_mem_Vr
#check @A36W.TGRed.qD_nonneg
#check @A36W.TGRed.Vr_nonneg
#check @A36W.TGRed.Vr_off
#check @A36W.TGRed.convex_lin_le
#check @A36W.TGRed.convex_coord_nonneg
#check @A36W.TGRed.convex_coord_le_one
#check @A36W.TGRed.hull_nonneg
#check @A36W.TGRed.hull_policy
#check @A36W.TGRed.hull_sOf_le_one
#check @A36W.TGRed.Phi_eq_phiR
#check @A36W.TGRed.K3
#check @A36W.TGRed.Rc
#check @A36W.TGRed.Mstar
#check @A36W.TGRed.recR
#check @A36W.TGRed.Rc_termX
#check @A36W.TGRed.Rc_nonneg
#check @A36W.TGRed.Rc_eq_zero_of_MX
#check @A36W.TGRed.sum_lawD_Rc
#check @A36W.TGRed.value_qD
#check @A36W.TGRed.full_isMax
#check @A36W.TGRed.K4b
#check @A36W.TGRed.lin_le_Mstar
#check @A36W.TGRed.K4a_Mstar
#check @A36W.TGRed.K4a_hat_Mstar
#check @A36W.TGRed.K4c_hull
#check @A36W.TGRed.K7
#check @A36W.TGRed.chainE
#check @A36W.TGRed.qS
#check @A36W.TGRed.chainE_nonneg
#check @A36W.TGRed.schedE
#check @A36W.TGRed.schedLawE_eq_schedE
#check @A36W.TGRed.schedE_sum
#check @A36W.TGRed.schedE_congr
#check @A36W.TGRed.sum_half_pow
#check @A36W.TGRed.schedE_markov
#check @A36W.TGRed.K6a_printed
#check @A36W.TGRed.listsLE
#check @A36W.TGRed.mem_listsLE
#check @A36W.TGRed.le_sum_of_mem_pair
#check @A36W.TGRed.nzComp
#check @A36W.TGRed.SigR
#check @A36W.TGRed.mem_SigR
#check @A36W.TGRed.compSeq_cons
#check @A36W.TGRed.compSeq_length
#check @A36W.TGRed.compSeq_sum
#check @A36W.TGRed.compSeq_ne_zero
#check @A36W.TGRed.compSeq_mem_SigR
#check @A36W.TGRed.schedOf
#check @A36W.TGRed.schedOf_spec
#check @A36W.TGRed.SigR_realised
#check @A36W.TGRed.sum_parts_wt
#check @A36W.TGRed.mixOf
#check @A36W.TGRed.mixLawE_mixOf
#check @A36W.TGRed.VS
#check @A36W.TGRed.mem_VS
#check @A36W.TGRed.qv_mixLawE
#check @A36W.TGRed.K6_hull
#check @A36W.TGRed.qS_nonneg
#check @A36W.TGRed.VS_nonneg
#check @A36W.TGRed.VS_off
#check @A36W.TGRed.fullSchedule_univ
#check @A36W.TGRed.one_block_mem_SigR
#check @A36W.TGRed.qS_one_block_pos
#check @A36W.TGRed.K6b
#check @A36W.TGRed.SigR_nonempty
#check @A36W.TGRed.MNA
#check @A36W.TGRed.K6c
#check @A36W.TGRed.K3_step1
#check @A36W.TGRed.K3_mixture
#check @A36W.TGRed.K3_step5
#check @A36W.TGRed.sup_RAND_eq_Mstar
#check @A36W.TGRed.K3_step1_cond
#check @A36W.TGRed.Ttgt
#check @A36W.TGRed.tWord
#check @A36W.TGRed.Ttgt_eq_tWord
#check @A36W.TGRed.cKL
#check @A36W.TGRed.sum_powerset_split_nsmul
#check @A36W.TGRed.prefMass_twoW
#check @A36W.TGRed.blockLaw_twoW
#check @A36W.TGRed.blockProd_twoW
#check @A36W.TGRed.blockTC_twoW
#check @A36W.TGRed.sum_blockLaw_counts
#check @A36W.TGRed.sum_blockLaw_counts_ennreal
#check @A36W.TGRed.sum_Ttgt
#check @A36W.TGRed.counts_child
#check @A36W.TGRed.histFrom
#check @A36W.TGRed.histT
#check @A36W.TGRed.histFrom_zero
#check @A36W.TGRed.histFrom_succ
#check @A36W.TGRed.histFrom_of_size_zero
#check @A36W.TGRed.histFrom_shift
#check @A36W.TGRed.histFrom_wfe
#check @A36W.TGRed.histFrom_agrees
#check @A36W.TGRed.pathFrom
#check @A36W.TGRed.pathH
#check @A36W.TGRed.pathH_eq_pathFrom
#check @A36W.TGRed.blockTC_empty
#check @A36W.TGRed.pathFrom_of_size_zero
#check @A36W.TGRed.sum_agrees_fiber_gen
#check @A36W.TGRed.pathFrom_succ
#check @A36W.TGRed.blockTC_nonneg_exact
#check @A36W.TGRed.pathFrom_nonneg
#check @A36W.TGRed.klFrom
#check @A36W.TGRed.committed_univ_of_size_zero
#check @A36W.TGRed.eq_outBits_of_size_zero
#check @A36W.TGRed.sum_filter_and_pos
#check @A36W.TGRed.klFrom_eq_pathFrom
#check @A36W.TGRed.KLx_eq_klFrom
#check @A36W.TGRed.incM
#check @A36W.TGRed.mass_add_incM
#check @A36W.TGRed.incM_pos
#check @A36W.TGRed.outBy_pos_of_capAS
#check @A36W.TGRed.K1a
#check @A36W.TGRed.crTerm
#check @A36W.TGRed.Crec
#check @A36W.TGRed.Crec_zero
#check @A36W.TGRed.Crec_succ
#check @A36W.TGRed.Crec_of_M_zero
#check @A36W.TGRed.Crec_zero_zero
#check @A36W.TGRed.Crec_succ_ne_top
#check @A36W.TGRed.Ttgt_nonneg
#check @A36W.TGRed.cKL_zero_batch
#check @A36W.TGRed.outBy_unit
#check @A36W.TGRed.capAS_unit_iff
#check @A36W.TGRed.outBy_child_pos
#check @A36W.TGRed.pathFrom_of_prefMass_zero
#check @A36W.TGRed.Crec_le_pathFrom
#check @A36W.TGRed.bmin
#check @A36W.TGRed.bmin_spec
#check @A36W.TGRed.greedyT
#check @A36W.TGRed.greedyT_capAS
#check @A36W.TGRed.Crec_one_eq_full
#check @A36W.TGRed.greedyT_value
#check @A36W.TGRed.K1b
#check @A36W.TGRed.K1a_det
#check @A36W.TGRed.pathSum
#check @A36W.TGRed.pathSum_succ
#check @A36W.TGRed.measurable_pathSum
#check @A36W.TGRed.pathBnd
#check @A36W.TGRed.pathBnd_nonneg
#check @A36W.TGRed.abs_pathSum_le
#check @A36W.TGRed.pathH_eq_sum_pathSum
#check @A36W.TGRed.integrable_pathH
#check @A36W.TGRed.ae_capAS
#check @A36W.TGRed.Crec_le_pathH
#check @A36W.TGRed.pathH_greedyT
#check @A36W.TGRed.K1c
#check @A36W.SigChain.Wg
#check @A36W.SigChain.mem_Wg
#check @A36W.SigChain.Wg_isGroupSet
#check @A36W.SigChain.Wg_nonempty
#check @A36W.SigChain.symm_mem_Wg
#check @A36W.SigChain.sig
#check @A36W.SigChain.sig_permWord
#check @A36W.SigChain.card_zeros_add_sig
#check @A36W.SigChain.exists_Wg_of_sig
#check @A36W.SigChain.mem_orbitW_Wg_iff
#check @A36W.SigChain.Wg_indW
#check @A36W.SigChain.sig_indW_true
#check @A36W.SigChain.sig_indW_false
#check @A36W.SigChain.mem_orbitW_Gr_iff
#check @A36W.SigChain.exists_Gr_of_aCnt_sig
#check @A36W.SigChain.weightedTarget_Wg_invariant
#check @A36W.SigChain.twoW_Wg_invariant
#check @A36W.SigChain.Wg_twoW
#check @A36W.SigChain.Qbar
#check @A36W.SigChain.Qbar_eq_inv
#check @A36W.SigChain.Qbar_eq_law
#check @A36W.SigChain.relPol_outBy_eq_Qbar
#check @A36W.SigChain.mixLawE_relabelMix_eq_Qbar
#check @A36W.SigChain.Qbar_permWord
#check @A36W.SigChain.Qbar_nonneg
#check @A36W.SigChain.massOn_Qbar_of_stable
#check @A36W.SigChain.permWord_mem_orbitW
#check @A36W.SigChain.massOn_Qbar_orbitW
#check @A36W.SigChain.massOn_Qbar_orbit
#check @A36W.SigChain.sum_Qbar
#check @A36W.SigChain.Qbar_isProb
#check @A36W.SigChain.Qbar_pos
#check @A36W.SigChain.Qbar_pos_of_massOn
#check @A36W.SigChain.Qbar_one
#check @A36W.SigChain.KLcond
#check @A36W.SigChain.orbitKL
#check @A36W.SigChain.mul_log_div_ge
#check @A36W.SigChain.mul_log_div_gt
#check @A36W.SigChain.gibbs_le
#check @A36W.SigChain.gibbs_lt
#check @A36W.SigChain.sum_mul_log_split
#check @A36W.SigChain.KLcond_nonneg
#check @A36W.SigChain.KLcond_pos
#check @A36W.SigChain.orbit_subset_supp
#check @A36W.SigChain.orbit_nonempty
#check @A36W.SigChain.massOn_p_pos
#check @A36W.SigChain.massOn_pos_of_pos
#check @A36W.SigChain.sum_massOn_p
#check @A36W.SigChain.sum_massOn_Q
#check @A36W.SigChain.KLx_Qbar
#check @A36W.SigChain.KLx_Qbar_eq_top_iff
#check @A36W.SigChain.relabel_chain_rule
#check @A36W.SigChain.condTermX
#check @A36W.SigChain.relabel_chain_rule_ext
#check @A36W.SigChain.relabel_top_case
#check @A36W.SigChain.orbitKL_nonneg
#check @A36W.SigChain.orbitKL_pos
#check @A36W.SigChain.KLx_Qbar_subset
#check @A36W.SigChain.KLx_Qbar_eq_of_orbits
#check @A36W.SigChain.sigClass
#check @A36W.SigChain.mem_sigClass
#check @A36W.SigChain.orbitW_Wg_eq_sigClass
#check @A36W.SigChain.sigSupp
#check @A36W.SigChain.sigMass
#check @A36W.SigChain.sigKL
#check @A36W.SigChain.orbitsOf_Wg
#check @A36W.SigChain.sigClass_injOn
#check @A36W.SigChain.sum_orbitsOf_Wg
#check @A36W.SigChain.mem_sigSupp_iff
#check @A36W.SigChain.sigClass_subset_supp
#check @A36W.SigChain.orbitW_Wg_eq_filter_supp
#check @A36W.SigChain.sum_sigMass
#check @A36W.SigChain.sum_sigMass_p
#check @A36W.SigChain.orbitKL_Wg
#check @A36W.SigChain.KLx_Qbar_Wg
#check @A36W.SigChain.relabel_chain_rule_Wg
#check @A36W.SigChain.sigMass_Qbar
#check @A36W.SigChain.relabel_chain_rule_head
#check @A36W.SigChain.sigClass_indW_eq_cls
#check @A36W.SigChain.qv_Qbar_Gr
#check @A36W.SigChain.KLx_Qbar_Gr_eq_Phi
#check @A36W.SigChain.isGroupSet_univ
#check @A36W.SigChain.Wg_const
#check @A36W.SigChain.orbitW_univ_balanced
#check @A36W.SigChain.orbitsOf_balanced
#check @A36W.SigChain.balanced_KLx_Qbar
#check @A36W.SigChain.balanced_KLx_Qbar_real
#check @A36W.SigChain.balanced_chain
#check @A36W.SigChain.nonvac_top_case
#check @A36W.SigChain.remark_tilt_split
#check @A36W.SigChain.remark_proper_subgroup
#check @A36W.SigChain.cyc3
#check @A36W.SigChain.remark_subgroup_can_suffice
#check @A36W.SigChain.symA4
#check @A36W.SigChain.symA4_eq_symOn
#check @A36W.SigChain.w1010
#check @A36W.SigChain.Q4
#check @A36W.SigChain.p_div_massOn_orbitW
#check @A36W.SigChain.fx4_gap
#check @A36W.SigChain.remark_one_group_subgroup
#check @A36W.SigChain.remark_one_group_subgroup_tilt
#check @A36W.RFCandidate.msz
#check @A36W.RFCandidate.msz_zero
#check @A36W.RFCandidate.msz_succ
#check @A36W.RFCandidate.sqrt_two_pow_sq
#check @A36W.RFCandidate.msz_sq_ge
#check @A36W.RFCandidate.msz_pos
#check @A36W.RFCandidate.msz_ge_four_a_sqrt
#check @A36W.RFCandidate.msz_ratio_ge
#check @A36W.RFCandidate.msz_succ_ge
#check @A36W.RFCandidate.msz_succ_lt_two_mul
#check @A36W.RFCandidate.msz_mono
#check @A36W.RFCandidate.four_pow_le_msz
#check @A36W.RFCandidate.logb_msz_ge
#check @A36W.RFCandidate.exists_lt_four_msz
#check @A36W.RFCandidate.Rof
#check @A36W.RFCandidate.Rof_eq_find
#check @A36W.RFCandidate.Rof_small
#check @A36W.RFCandidate.Rof_spec
#check @A36W.RFCandidate.Rof_isMax
#check @A36W.RFCandidate.Msz
#check @A36W.RFCandidate.Msz_zero
#check @A36W.RFCandidate.Msz_of_ne
#check @A36W.RFCandidate.frac
#check @A36W.RFCandidate.frac_nonneg
#check @A36W.RFCandidate.frac_zero_eq
#check @A36W.RFCandidate.frac_eq_of_ne
#check @A36W.RFCandidate.frac_le_quarter
#check @A36W.RFCandidate.frac_pos
#check @A36W.RFCandidate.frac_mem
#check @A36W.RFCandidate.Rof_le_log
#check @A36W.RFCandidate.L_core
#check @A36W.RFCandidate.L_bound
#check @A36W.RFCandidate.labelList
#check @A36W.RFCandidate.singletonsOf
#check @A36W.RFCandidate.terminal
#check @A36W.RFCandidate.sieve
#check @A36W.RFCandidate.sieve_nil
#check @A36W.RFCandidate.sieve_cons
#check @A36W.RFCandidate.Coins
#check @A36W.RFCandidate.rfSched
#check @A36W.RFCandidate.coinP
#check @A36W.RFCandidate.labelList_nodup
#check @A36W.RFCandidate.labelList_toFinset
#check @A36W.RFCandidate.labelList_sorted
#check @A36W.RFCandidate.labelList_length
#check @A36W.RFCandidate.isSchedule_map_singleton
#check @A36W.RFCandidate.isSchedule_singletonsOf
#check @A36W.RFCandidate.isSchedule_terminal
#check @A36W.RFCandidate.isSchedule_sieve
#check @A36W.RFCandidate.isSchedule_rfSched
#check @A36W.RFCandidate.blocks_nonempty_of_isSchedule
#check @A36W.RFCandidate.rfSched_blocks_nonempty
#check @A36W.RFCandidate.capRF
#check @A36W.RFCandidate.length_singletonsOf
#check @A36W.RFCandidate.length_terminal_le
#check @A36W.RFCandidate.length_sieve_le
#check @A36W.RFCandidate.length_rfSched_le
#check @A36W.RFCandidate.capRF_small
#check @A36W.RFCandidate.capRF_le_log
#check @A36W.RFCandidate.coinP_nonneg
#check @A36W.RFCandidate.coinP_sum
#check @A36W.RFCandidate.coinP_pos
#check @A36W.RFCandidate.rfMix
#check @A36W.RFCandidate.rfMix_spec
#check @A36W.RFCandidate.rfMix_caps
#check @A36W.RFCandidate.rfMix_caps_log
#check @A36W.RFCandidate.rfMix_mixCost_le
#check @A36W.RFCandidate.rfMix_execMean
#check @A36W.RFCandidate.rf_theoremA_ops
#check @A36W.RFCandidate.Example.msz_one_zero
#check @A36W.RFCandidate.Example.msz_one_one
#check @A36W.RFCandidate.Example.Rof_one_twenty
#check @A36W.RFCandidate.Example.capRF_one_twenty
#check @A36W.RFCandidate.Example.frac_one_twenty
#check @A36W.RFCandidate.Example.coin_law_prob
#check @A36W.RFCandidate.Example.ζ₀
#check @A36W.RFCandidate.Example.cap_realized
#check @A36W.RF.pbMean
#check @A36W.RF.pbVar
#check @A36W.RF.pbSd
#check @A36W.RF.pbGam3
#check @A36W.RF.phiN
#check @A36W.RF.edgeworth
#check @A36W.RF.pbAtom
#check @A36W.RF.T3Stmt
#check @A36W.RF.continuous_cchar
#check @A36W.RF.norm_cchar
#check @A36W.RF.continuous_edgeChar
#check @A36W.RF.edgeChar
#check @A36W.RF.abs_pbGam3_le
#check @A36W.RF.pbSd_sq
#check @A36W.RF.cchar
#check @A36W.RF.pbVar_nonneg
#check @A36W.RF.pbSd_pos
#check @A36W.RF.norm_edgeChar_le
#check @A36W.RF.four_integral_batchChar_mul_exp_int
#check @A36W.RF.four_gE_eq
#check @A36W.RF.integrable_edgeChar_mul_exp
#check @A36W.RF.norm_batchChar_le_jordan
#check @A36W.RF.four_gE
#check @A36W.RF.four_integrable_pow_mul_gE
#check @A36W.RF.integral_edgeChar_mul_exp
#check @A36W.RF.four_ibp_base
#check @A36W.RF.four_hasDerivAt_gE
#check @A36W.RF.four_edgeChar_mul_exp_eq
#check @A36W.RF.four_hasDerivAt_pow_mul_gE
#check @A36W.RF.integral_batchChar_mul_exp_int
#check @A36W.RF.four_mom0
#check @A36W.RF.four_continuous_gE
#check @A36W.RF.four_mom3
#check @A36W.RF.four_ibp_succ
#check @A36W.RF.four_batchChar_mul_exp_int
#check @A36W.RF.four_mom
#check @A36W.RF.four_norm_gE
#check @A36W.RF.tayFac_eq
#check @A36W.RF.norm_log_tayFac_sub_le
#check @A36W.RF.norm_tayFac_sub_one_le'
#check @A36W.RF.cchar_eq_prod_tayFac
#check @A36W.RF.norm_tayFac_sub_taylor_le
#check @A36W.RF.tayFac
#check @A36W.RF.cchar_eq_exp_expansion
#check @A36W.RF.norm_cchar_sub_edgeChar_le
#check @A36W.RF.tayFac_ne_zero
#check @A36W.RF.norm_tayFac_sub_one_le
#check @A36W.RF.rfa_main
#check @A36W.RF.rfa_tail
#check @A36W.RF.T3_abs
#check @A36W.RF.rfa_poly_le_exp
#check @A36W.RF.rfa_cube_exp_le
#check @A36W.RF.integrable_rfaMaj
#check @A36W.RF.rfa_regionI
#check @A36W.RF.T3
#check @A36W.RF.rfaMaj
#check @A36W.RF.integral_rfaMaj
#check @A36W.TGRem.map_val_eq_cons_erase
#check @A36W.TGRem.Completes
#check @A36W.TGRem.qt_at1
#check @A36W.TGRem.yPlus
#check @A36W.TGRem.qt_off
#check @A36W.TGRem.Pex
#check @A36W.TGRem.infl_eq_one_of_card_two
#check @A36W.TGRem.qt_zero_eq
#check @A36W.TGRem.yRoots_spec
#check @A36W.TGRem.cRoot_pos
#check @A36W.TGRem.two_le_card_inter
#check @A36W.TGRem.atom_le_succCount_of_cp
#check @A36W.TGRem.cpSucc_eq_cpSuccH
#check @A36W.TGRem.qstar
#check @A36W.TGRem.yPlus_unique
#check @A36W.TGRem.sOf_qt_sub
#check @A36W.TGRem.sOf_qt
#check @A36W.TGRem.neg_log_cpSucc_le
#check @A36W.TGRem.gradPair_qt
#check @A36W.TGRem.cpSucc_eq_atom_of_full
#check @A36W.TGRem.inv_yPlus_sub_le
#check @A36W.TGRem.sq_lt_of_abs_lt
#check @A36W.TGRem.W2vi_bound
#check @A36W.TGRem.W2vi
#check @A36W.TGRem.le_yMinus
#check @A36W.TGRem.bracket_width_ge
#check @A36W.TGRem.cpSucc
#check @A36W.TGRem.atom_le_cpSuccH
#check @A36W.TGRem.gex_le_sq
#check @A36W.TGRem.yMinus
#check @A36W.TGRem.CompletesH
#check @A36W.TGRem.gex_isTheta
#check @A36W.TGRem.not_completes_noRounds
#check @A36W.TGRem.halfWidth_eq
#check @A36W.TGRem.Pex_pos
#check @A36W.TGRem.k7_halfwidth_ge
#check @A36W.TGRem.completes_profPol
#check @A36W.TGRem.qstar_at0
#check @A36W.TGRem.validBracket_k7U
#check @A36W.TGRem.completes_of_pos
#check @A36W.TGRem.qt_pos
#check @A36W.TGRem.abs_le_sqrt_gex
#check @A36W.TGRem.isLittleO_id_sqrt
#check @A36W.TGRem.dirv
#check @A36W.TGRem.binPMF_zero_size
#check @A36W.TGRem.phiB_taylor
#check @A36W.TGRem.twoW_ratio
#check @A36W.TGRem.convex_segC
#check @A36W.TGRem.atom_isGreatest
#check @A36W.TGRem.appK_sStar_mem
#check @A36W.TGRem.atom_le_mix
#check @A36W.TGRem.Pex_at0
#check @A36W.TGRem.eventually_le_cRoot
#check @A36W.TGRem.cpSucc_succ
#check @A36W.TGRem.halfwidth_not_isLittleO
#check @A36W.TGRem.k7hi
#check @A36W.TGRem.cpSucc_zero
#check @A36W.TGRem.yMinus_sub_le
#check @A36W.TGRem.inv_succ_le_cpSucc
#check @A36W.TGRem.halfWidth_sub_le
#check @A36W.TGRem.infl_twoW_groups
#check @A36W.TGRem.completes_fullPol
#check @A36W.TGRem.halfWidth_expansion_appK
#check @A36W.TGRem.phiR_qstar_lt
#check @A36W.TGRem.Z_congr_of_map_eq
#check @A36W.TGRem.killK_eq_binPMF_oracle_marg
#check @A36W.TGRem.cpSucc_eq_one_of_boundary
#check @A36W.TGRem.atom_le_cpSucc
#check @A36W.TGRem.map_erase_eq_of_map_eq
#check @A36W.TGRem.infl_eq_of_groups
#check @A36W.TGRem.hasDerivAt_phiR_qt
#check @A36W.TGRem.phiR_qt_sub
#check @A36W.TGRem.cpSucc_le_one
#check @A36W.TGRem.qt_nonneg
#check @A36W.TGRem.yMinus_isBigO
#check @A36W.TGRem.oracle_block_count_eq_killK
#check @A36W.TGRem.admissible_point
#check @A36W.TGRem.inv_yMinus_sub_le
#check @A36W.TGRem.halfWidth
#check @A36W.TGRem.sliceMarg_congr
#check @A36W.TGRem.k7lo
#check @A36W.TGRem.cpSucc_profPol
#check @A36W.TGRem.Pex_at1
#check @A36W.TGRem.admissible_seg
#check @A36W.TGRem.W2vi_twoW
#check @A36W.TGRem.phiR_qt_eq
#check @A36W.TGRem.infl_congr
#check @A36W.TGRem.sOf_qstar
#check @A36W.TGRem.completes_succ_iff
#check @A36W.TGRem.qstar_at1
#check @A36W.TGRem.ValidBracket
#check @A36W.TGRem.halfWidth_isBigO
#check @A36W.TGRem.atom_le_cpSucc_needs_completion
#check @A36W.TGRem.cpSuccH_zero
#check @A36W.TGRem.yMinus_unique
#check @A36W.TGRem.Admissible
#check @A36W.TGRem.yPlus_sub_le
#check @A36W.TGRem.validBracket_k7
#check @A36W.TGRem.yPlus_isBigO
#check @A36W.TGRem.k7hiU
#check @A36W.TGRem.W2vi_sum
#check @A36W.TGRem.gex_bounds
#check @A36W.TGRem.segC
#check @A36W.TGRem.sqrt_gex_le
#check @A36W.TGRem.halfwidth_ge_sqrt
#check @A36W.TGRem.sOf_shift_isTheta
#check @A36W.TGRem.completes_zero
#check @A36W.TGRem.gex_nonneg
#check @A36W.TGRem.phiR_qstar_le
#check @A36W.TGRem.halfWidth_expansion
#check @A36W.TGRem.cRoot
#check @A36W.TGRem.qt
#check @A36W.TGRem.cpSuccH
#check @A36W.TGRem.sum_W01
#check @A36W.TGRem.phiB_one_add
#check @A36W.TGRem.yPlus_le
#check @A36W.TGRem.gex
#check @A36W.TGRem.root_near_one
#check @A36W.TGRem.qt_affine
#check @A36W.TGRem.inv_one_add_sub
#check @A36W.TGRem.qt_at0
#check @A36W.TGRem.no_uniform_littleO
#check @A36W.RF.hasDerivAt_tiltVar
#check @A36W.RF.tilt_den_pos
#check @A36W.RF.CutI.pbGam4
#check @A36W.RF.tiltOf
#check @A36W.RF.tiltMean_tiltOf
#check @A36W.RF.tendsto_tiltP_atTop
#check @A36W.RF.pbPmf_tiltP
#check @A36W.RF.tilt_interior_explicit
#check @A36W.RF.tiltP
#check @A36W.RF.tendsto_tiltP_atBot
#check @A36W.RF.CutI.abs_pbGam3_le
#check @A36W.RF.tiltP_mem
#check @A36W.RF.CutI.pbPmf_mul_exp_le
#check @A36W.RF.tendsto_tiltMean_atBot
#check @A36W.RF.hasDerivAt_tiltGam3
#check @A36W.RF.CutI.pb_upper_tail
#check @A36W.RF.tilt_prod_den_pos
#check @A36W.RF.CutI.pbAtom_le_hoeffding
#check @A36W.RF.existsUnique_tilt
#check @A36W.RF.tendsto_tiltMean_atTop
#check @A36W.RF.tiltP_pos
#check @A36W.RF.continuous_tiltMean
#check @A36W.RF.slice_interior
#check @A36W.RF.tiltP_le_mul
#check @A36W.RF.CutI.abs_pbGam4_le
#check @A36W.RF.CutI.pbPmf_le_hoeffding
#check @A36W.RF.tiltP_lt_one
#check @A36W.RF.hasDerivAt_tiltP
#check @A36W.RF.pbAtom_tiltP
#check @A36W.RF.tiltMean_lt
#check @A36W.RF.tiltP_mem_interior
#check @A36W.RF.tilt_interior
#check @A36W.RF.tiltVar
#check @A36W.RF.tilt_weight
#check @A36W.RF.cgfK
#check @A36W.RF.CutI.pbVar_le_quarter
#check @A36W.RF.CutI.pb_tail_hoeffding
#check @A36W.RF.exists_tiltMean_eq
#check @A36W.RF.tiltMean_pos
#check @A36W.RF.tiltOf_tiltMean
#check @A36W.RF.tilt_condition_eq_sliceProb
#check @A36W.RF.CutI.pbVar_ge
#check @A36W.RF.CutI.pbAtom_nonneg
#check @A36W.RF.CutI.prod_mgf_le
#check @A36W.RF.tiltVar_pos
#check @A36W.RF.one_sub_tiltP_le_mul
#check @A36W.RF.hasDerivAt_tiltMean
#check @A36W.RF.tiltMean
#check @A36W.RF.CutI.pb_lower_tail
#check @A36W.RF.hasDerivAt_cgfK
#check @A36W.RF.tiltMean_strictMono
#check @A36W.RF.CutI.sum_pbPmf_mul_pow
#check @A36W.RF.one_sub_tiltP
#check @A36W.RF.CutI.hasDerivAt_sq'
#check @A36W.RF.CutI.phiN_eq
#check @A36W.RF.CutI.oddG
#check @A36W.RF.CutI.continuous_oddG
#check @A36W.RF.CutI.abs_mul_oddG'_le
#check @A36W.RF.CutI.continuous_phiN
#check @A36W.RF.CutI.integral_phiN
#check @A36W.RF.CutI.quad_le_exp
#check @A36W.RF.CutI.abs_oddG_le
#check @A36W.RF.CutI.hasDerivAt_phiN
#check @A36W.RF.CutI.abs_integral_phiN_sub_one_le
#check @A36W.RF.CutI.hasDerivAt_oddG
#check @A36W.RF.CutI.integrable_phiN
#check @A36W.RF.CutI.phiN_pos
#check @A36W.RF.integrable_tiltVar
#check @A36W.RF.coarse_tail
#check @A36W.RF.exp_window
#check @A36W.RF.normI_pos
#check @A36W.RF.range_tiltMean
#check @A36W.RF.normI
#check @A36W.RF.CutI.pbAtom_le_one
#check @A36W.RF.continuous_tiltVar
#check @A36W.RF.continuous_pbAtom_tiltP
#check @A36W.RF.normI_eq_integral_mean
#check @A36W.RF.integrableOn_mean_integrand
#check @A36W.RF.continuous_tiltGam3
#check @A36W.RF.integral_tiltVar_interval
#check @A36W.RF.tiltVar_nonneg
#check @A36W.RF.integrableOn_tiltVar_Iic
#check @A36W.RF.integrableOn_tiltVar_Ioi
#check @A36W.RF.deriv_deriv_cgfK
#check @A36W.RF.tail_atom_le
#check @A36W.RF.integral_tiltVar
#check @A36W.RF.integrable_normI_integrand
#check @A36W.RF.tiltA
#check @A36W.RF.hasDerivAt_tiltSd
#check @A36W.RF.continuous_tiltSd
#check @A36W.RF.tiltY
#check @A36W.RF.hasDerivAt_tiltA
#check @A36W.RF.abs_deriv_tiltA_le
#check @A36W.RF.continuous_tiltY
#check @A36W.RF.mAn
#check @A36W.RF.pbSd_tiltP
#check @A36W.RF.tiltSd_sq
#check @A36W.RF.window_le
#check @A36W.RF.one_le_log_of_three_le
#check @A36W.RF.tiltSd
#check @A36W.RF.edgeworth_mul_tiltVar
#check @A36W.RF.tiltSd_le
#check @A36W.RF.log_le_two_sqrt
#check @A36W.RF.continuous_tiltA
#check @A36W.RF.abs_tiltA_le
#check @A36W.RF.tiltA_sub_le
#check @A36W.RF.tiltSd_pos
#check @A36W.RF.hasDerivAt_tiltY
#check @A36W.RF.window_remainder
#check @A36W.RF.CutI.edgeV
#check @A36W.RF.main_term_eq
#check @A36W.RF.integral_tiltSd_le
#check @A36W.RF.CutI.continuous_edgeV
#check @A36W.RF.CutI.oddGd
#check @A36W.RF.CutI.edgeV_eq
#check @A36W.RF.CutI.continuous_oddGd
#check @A36W.RF.normI_split
#check @A36W.RF.tails_le
#check @A36W.RF.window_interior
#check @A36W.RF.normalizer_close
#check @A36W.RF.CutI.marg_edgeworth_at_mean
#check @A36W.RF.CutI.marg_edge_delta_bound
#check @A36W.RF.CutI.marg_close_large
#check @A36W.RF.parent_mass_of_T3
#check @A36W.RF.parent_mass
#check @A36W.RF.CutI.marg_tilt_at_quota
#check @A36W.RF.marg_close
#check @A36W.RF.CutI.marg_Z_erase_succAbove
#check @A36W.RF.CutI.marg_near_centre
#check @A36W.RF.CutI.marg_pbVar_pos
#check @A36W.RF.central_atom
#check @A36W.RF.CutI.marg_ratio_close
#check @A36W.RF.sliceMarg_eq_leaveOneOut
#check @A36W.RF.CutI.marg_leaveOneOut_alg
#check @A36W.RF.cutI_2_7
#check @A36W.RF.cutI_half_interiority
#check @A36W.RF.cutI_interiority
#check @A36W.RF.cutI_2_6
#check @A36W.RF.cutI_2_8
#check @A36W.RF.cutI_2_17
#check @A36W.RF.hasDerivAt_aMu
#check @A36W.RF.hasDerivAt_muDv
#check @A36W.RF.continuousAt_tiltOf
#check @A36W.RF.hasDerivAt_tiltOf
#check @A36W.RF.window_point
#check @A36W.RF.muDv
#check @A36W.RF.muDa
#check @A36W.RF.muDDv
#check @A36W.RF.image_tiltOf
#check @A36W.RF.jacobian_half
#check @A36W.RF.cumulants_mu
#check @A36W.RF.tiltOf_strictMonoOn
#check @A36W.RF.cutI_2_11
#check @A36W.RF.CutI.poly3_le_exp
#check @A36W.RF.CutI.integral_gauss4
#check @A36W.RF.muOfY_strictAntiOn
#check @A36W.RF.CutI.tendsto_oddQ_atTop
#check @A36W.RF.CutI.integral_Ioi_poly3
#check @A36W.RF.hasDerivAt_muOfY
#check @A36W.RF.CutI.poly24_le_exp
#check @A36W.RF.mAn2
#check @A36W.RF.CutI.oddQ_neg
#check @A36W.RF.eq_Q441_oddzero
#check @A36W.RF.CutI.tendsto_gauss4_atTop
#check @A36W.RF.CutI.integrable_poly24_phiN
#check @A36W.RF.eq_2_15_fun
#check @A36W.RF.muOfY_yOfMu
#check @A36W.RF.CutI.abs_oddQ_le
#check @A36W.RF.CutI.mul_phiN_le_of_le
#check @A36W.RF.CutI.phiN_le_exp
#check @A36W.RF.eq_2_13_inverse
#check @A36W.RF.CutI.omitted_mass_le
#check @A36W.RF.CutI.integral_Iic_poly3
#check @A36W.RF.yOfMu_strictAntiOn
#check @A36W.RF.eq_Q441_rem
#check @A36W.RF.CutI.phiN_le_shift
#check @A36W.RF.winW_nonneg
#check @A36W.RF.CutI.phiN_neg
#check @A36W.RF.CutI.hasDerivAt_oddQ
#check @A36W.RF.winW
#check @A36W.RF.muOfY_spec
#check @A36W.RF.remR_eq
#check @A36W.RF.CutI.oddQ
#check @A36W.RF.eq_Q441_odd
#check @A36W.RF.CutI.phiN_le_shift'
#check @A36W.RF.CutI.abs_oddGd_le
#check @A36W.RF.CutI.integral_oddGd
#check @A36W.RF.continuousAt_muOfY
#check @A36W.RF.CutI.integrable_oddGd
#check @A36W.RF.yOfMu_image
#check @A36W.RF.continuousAt_remR
#check @A36W.RF.jacobian_half'
#check @A36W.RF.win_mem
#check @A36W.RF.CutI.integral_poly24_phiN_le
#check @A36W.RF.CutI.tendsto_gauss4_atBot
#check @A36W.RF.remR
#check @A36W.RF.eq_Q441_mass
#check @A36W.RF.exp_two_sqrt_log
#check @A36W.RF.CutI.omitted_odd_le
#check @A36W.RF.yOfMu
#check @A36W.RF.win_abs
#check @A36W.RF.hasDerivAt_yOfMu
#check @A36W.RF.win_endpoints
#check @A36W.RF.continuousAt_yOfMu
#check @A36W.RF.CutI.integrable_abs_oddGd
#check @A36W.RF.muOfY_mem_Ioo
#check @A36W.RF.yOfMu_continuousOn
#check @A36W.RF.CutI.integrable_poly3_phiN
#check @A36W.RF.muOfY
#check @A36W.RF.mAn_le_mAn2
#check @A36W.RF.CutI.continuous_oddQ
#check @A36W.RF.CutI.tendsto_oddQ_atBot
#check @A36W.RF.CutI.integrable_gauss4
#check @A36W.RF.CutI.integral_phiN_sub_one_eq
#check @A36W.sum_sliceProb_exp_le_of_nonneg
#check @A36W.bernoulli_factor_le
#check @A36W.slice_subGaussian
#check @A36W.sum_sliceProb_exp_le_of_nonpos
#check @A36W.bernoulli_hoeffding
#check @A36W.exp_add_le_half
#check @A36W.prod_indicator_eq
#check @A36W.sum_sliceProb_mul_prod_le
#check @A36W.bernoulli_factor_nonneg
#check @A36W.prod_one_sub_indicator_eq
#check @A36W.sum_sliceProb_mul_prod_compl_le
#check @A36W.slice_tail
#check @A36RW.AltPerm.prop_perm
#check @A36RW.AltPerm.qU_valid_prod
#check @A36RW.AltPerm.qU_valid
#check @A36RW.AltPerm.qU_uniform_KL
#check @A36RW.AltPerm.prodInv_eq_prod
#check @A36RW.AltPerm.qU_mass
#check @A36RW.AltPerm.F_mix_eq
#check @A36RW.AltPerm.mixSucc_le_Gp
#check @A36RW.AltPerm.mix_F_ge_min
#check @A36RW.AltPerm.schedKL_isLeast
#check @A36RW.AltPerm.succ_le_Gp
#check @A36RW.AltPerm.exists_sched_Gp
#check @A36RW.AltPerm.least_cap_mix_iff
#check @A36RW.AltPerm.perm_oracle_exact
#check @A36RW.AltPerm.legal_iff_exists_valid
#check @A36RW.AltPerm.card_Vperm
#check @A36RW.AltPerm.card_extSet
#check @A36RW.AltPerm.sum_pPerm
#check @A36RW.AltPerm.perm_adaptive_hardcap
#check @A36RW.AltPerm.PPolicy.succ_le_Gp
#check @A36RW.AltPerm.PPolicy.KL_ge
#check @A36RW.AltPerm.PTree.succ_le_Gp
#check @A36RW.AltPerm.sum_blockLaw_legal
#check @A36RW.AltPerm.card_inj_draws
#check @A36RW.AltPerm.legal_cons_iff
#check @A36RW.AltPerm.schedPolicyP_spec
#check @A36RW.AltPerm.schedTreeP_outBy_valid
#check @A36RW.AltPerm.klF_ge_neg_log_mass
#check @A36RW.AltPerm.sum_integral_le
#check @A36RW.AltPerm.Gp_one_two
#check @A36RW.AltPerm.Gp_two_two
#check @A36RW.AltPerm.fixture_n2
#check @A36RW.W11R.each_restriction_needed_classes
#check @A36RW.W11R.LookW.look_witness
#check @A36RW.W11R.LookW.lookTree_outBy
#check @A36RW.W11R.LookW.lookTree_cap
#check @A36RW.W11R.CondW.cond_witness
#check @A36RW.W11R.CondW.cond_witness_4
#check @A36RW.W11R.CondW.cntMass_root
#check @A36RW.W11R.WriteW.write_witness
#check @A36RW.W11R.WriteW.write_witness_4
#check @A36RW.W11R.LookTreeE.ofTreeE_outBy
#check @A36RW.W11R.LookTreeE.ofTreeE_capFrom
#check @A36RW.W11R.LookPolicyE.ofPolicyE_outBy
#check @A36RW.W11R.LookPolicyE.ofPolicyE_capEvery
#check @A36RW.W11R.CondTreeE.ofTreeE_outBy
#check @A36RW.W11R.CondPolicyE.ofPolicyE_outBy
#check @A36RW.W11R.CondPolicyE.ofPolicyE_capEvery
#check @A36RW.W11R.condBatchLaw_all
#check @A36RW.W11R.WriteTreeE.ofTreeE_outBy
#check @A36RW.W11R.WritePolicyE.ofPolicyE_outBy
#check @A36RW.W11R.WritePolicyE.ofPolicyE_capEvery
#check @A36RW.LHUpR.remark_headline
#check @A36RW.LHUpR.remark_chain
#check @A36RW.LHUpR.remark_le_eps
#check @A36RW.LHUpR.alpha_lt_half
#check @A36RW.LHUpR.remCond_small_eps
#check @A36RW.LHUpR.remCond_log2
#check @A36RW.LHUpR.remark_schedule
#check @A36RW.LHUpR.oTerm_tendsto
#check @A36RW.LHUpR.remCond_eventually
#check @A36RW.LHUpR.remark_asymptotic
#check @A36RW.LHUpR.remark_asymptotic_balanced
#check @A36RW.LHUpR.exp_059_le
#check @A36RW.LHUpR.log_1000_ge
#check @A36RW.BRem.scope_outside
#check @A36RW.BRem.RestartW.restart_witness
#check @A36RW.BRem.RestartW.second_round
#check @A36RW.BRem.RestartW6.restart6_witness
#check @A36RW.BRem.RestartW6.restart6_succ
#check @A36RW.BRem.RestartW6.restart_reuses
#check @A36RW.BRem.RestartW6.class6_succ_le_three
#check @A36RW.BRem.GrRec6.G3_6_3
#check @A36RW.BRem.RestartW6.s2_val
#check @A36RW.BRem.RestartW6.s3_val
#check @A36RW.BRem.RestartW6.restartVal_eq
#check @A36RW.BRem.RestartW6.F1
#check @A36RW.BRem.RestartW6.F2
#check @A36RW.BRem.RemaskW.remask_witness
#check @A36RW.BRem.JointW.joint_witness
#check @A36RW.BRem.JointW.jointTree_law
#check @A36RW.BRem.JointW.jointCond_root_isProb
#check @A36RW.BRem.ApproxW.approx_witness
#check @A36RW.BRem.ApproxW.approx_succ
#check @A36RW.BRem.ApproxW.approx_not_exact
#check @A36RW.BRem.RestartTreeE.ofTreeE_outBy
#check @A36RW.BRem.RemaskTreeE.ofTreeE_outBy
#check @A36RW.BRem.JointTreeE.ofTreeE_outBy
#check @A36RW.BRem.not_class_of_succ
#check @A36RW.BRem.class_succ_le_one
#check @A36RW.BRem.class_succ_le_two
#check @A36RW.BRem.allAtOnce_root_succ
#check @A36RW.AltPerm.card_unused_of_legal
#check @A36RW.AltPerm.legal_of_agrees
#check @A36RW.AltPerm.schedLawP_valid
#check @A36RW.BRem.RemaskW.e2_facts
#check @A36RW.BRem.ApproxW.approx_marg_unit
#check @A36RW.BRem.RestartW.r1_facts
#check @A36RW.AppM.Head
#check @A36RW.AppM.headOracle
#check @A36RW.AppM.exactHead
#check @A36RW.AppM.exact_exactHead
#check @A36RW.AppM.klR
#check @A36RW.AppM.klB
#check @A36RW.AppM.Areal
#check @A36RW.AppM.AFinite
#check @A36RW.AppM.Aext
#check @A36RW.AppM.nAext
#check @A36RW.AppM.ordSched
#check @A36RW.AppM.qOrd
#check @A36RW.AppM.Qhat
#check @A36RW.AppM.Qhat_eq_mixLawE
#check @A36RW.AppM.Qprof
#check @A36RW.AppM.CoherentWith
#check @A36RW.AppM.LabelInvCount
#check @A36RW.AppM.intHead
#check @A36RW.AppM.unifHead
#check @A36RW.AppM.vmass_singletons
#check @A36RW.AppM.Qhat_vmass
#check @A36RW.AppM.schedLawE_equivariant_cs
#check @A36RW.AppM.Qhat_eq_symLaw_cs
#check @A36RW.AppM.Qprof_eq_symLaw_cs
#check @A36RW.AppM.KLx_symLaw
#check @A36RW.AppM.relabel_outBy_cs
#check @A36RW.AppM.capFrom_headOracle_iff
#check @A36RW.AppM.unifHead_labelInvCount
#check @A36RW.AppM.M1a.M1a_le
#check @A36RW.AppM.M1a.M1a_coherent
#check @A36RW.AppM.M1a.M1a_sup
#check @A36RW.AppM.M1a.M1a_sup_isLUB
#check @A36RW.AppM.M1a.qOrd_prod
#check @A36RW.AppM.M1a.p_prod
#check @A36RW.AppM.M1a.tower
#check @A36RW.AppM.M1a.sum_Phi
#check @A36RW.AppM.M1a.KL_qOrd
#check @A36RW.AppM.M1a.sum_perm_pair
#check @A36RW.AppM.M1a.steps_eq_masks
#check @A36RW.AppM.M1a.Hext_eq_nA
#check @A36RW.AppM.M1a.exact_of_coherent
#check @A36RW.AppM.M1a.qOrd_coherent
#check @A36RW.AppM.M1a.Qhat_coherent
#check @A36RW.AppM.M1a.afinite_of_coherent
#check @A36RW.AppM.M1a.cohHead
#check @A36RW.AppM.M1a.cohHead_coherent
#check @A36RW.AppM.M1a.exists_target_KL
#check @A36RW.AppM.M1a.Hext_eq_top_of_not_afinite
#check @A36RW.AppM.M1a.Hext_eq_nAext
#check @A36RW.AppM.M1a.maskedCE
#check @A36RW.AppM.M1a.Areal_eq_excess
#check @A36RW.AppM.M1b.M1b_F_zero
#check @A36RW.AppM.M1b.Qhat_perm_invariant
#check @A36RW.AppM.M1b.Qhat_eq_p
#check @A36RW.AppM.M1b.cexHead
#check @A36RW.AppM.M1b.cex_not_labelInvCount
#check @A36RW.AppM.M1b.cex_Qhat
#check @A36RW.AppM.M1b.M1b_cex_F
#check @A36RW.AppM.M1c.rho
#check @A36RW.AppM.M1c.rho_lt_one
#check @A36RW.AppM.M1c.tendsto_rho
#check @A36RW.AppM.M1c.rho_five
#check @A36RW.AppM.M1c.rho_ge
#check @A36RW.AppM.M1c.rho_isLeast
#check @A36RW.AppM.M1c.rhoQ_table
#check @A36RW.AppM.M1c.rho_ge_log
#check @A36RW.AppM.M1c.log_div_sub_one_antitone
#check @A36RW.AppM.M1c.lt_one_sub_log25
#check @A36RW.AppM.M1c.kappa1
#check @A36RW.AppM.M1c.rho_eq_kappa1
#check @A36RW.AppM.M1c.avg_mask_kappa1
#check @A36RW.AppM.M1c.avg_x_sub_marg
#check @A36RW.AppM.M1c.phi_ratio_tendsto
#check @A36RW.AppM.M1c.slice_cov_normalized
#check @A36RW.AppM.M1c.slice_masked_normalized
#check @A36RW.AppM.M1cMain.IsPertFamily
#check @A36RW.AppM.M1cMain.pertHead
#check @A36RW.AppM.M1cMain.pertHead_isPert
#check @A36RW.AppM.M1cMain.M1c_limit_family
#check @A36RW.AppM.M1cMain.M1c_limit
#check @A36RW.AppM.M1cMain.M1c_rho
#check @A36RW.AppM.M1cMain.rho_def
#check @A36RW.AppM.M1cMain.F_lim
#check @A36RW.AppM.M1cMain.nA_lim
#check @A36RW.AppM.M1cMain.Lf_eq
#check @A36RW.AppM.M1cMain.coefA
#check @A36RW.AppM.M1cMain.coefB
#check @A36RW.AppM.M1cMain.score_mean_zero
#check @A36RW.AppM.M1cMain.sum_sq_dS
#check @A36RW.AppM.M1cMain.Ea1a
#check @A36RW.AppM.M1cMain.avg_x_sub_a
#check @A36RW.AppM.M1cMain.KLx_pert
#check @A36RW.AppM.M1cMain.nA_pert
#check @A36RW.AppM.M1cMain.hasDerivAt_rR
#check @A36RW.AppM.M1c.two_mul_sub_one_lt_mul_harmonic
#check @A36RW.AppM.M1c.avg_marg_formula
#check @A36RW.AppM.M1c.avg_revealed_ones
#check @A36RW.AppM.M1c.sum_slice_sq
#check @A36RW.AppM.M1c.hasDerivAt_pertRatio
#check @A36RW.AppM.M1c.phi_sum_ratio_tendsto
#check @A36RW.AppM.M2i.M2i_bound
#check @A36RW.AppM.M2i.M2i_Aext
#check @A36RW.AppM.M2i.M2i_tendsto
#check @A36RW.AppM.M2i.binEntropy_ge
#check @A36RW.AppM.M2i.klR_half_eq
#check @A36RW.AppM.M2i.klR_half_le
#check @A36RW.AppM.M2i.klR_forced_eq_zero
#check @A36RW.AppM.M2i.loss_le
#check @A36RW.AppM.M2i.term_le
#check @A36RW.AppM.M2i.exMarg_mask
#check @A36RW.AppM.M2i.mean_mask
#check @A36RW.AppM.M2i.var_mask
#check @A36RW.AppM.M2i.avg_identity
#check @A36RW.AppM.M2i.unif_AFinite
#check @A36RW.AppM.M2ii.phiW
#check @A36RW.AppM.M2ii.M2ii_formula
#check @A36RW.AppM.M2ii.Qprof_profile
#check @A36RW.AppM.M2ii.M2ii_F
#check @A36RW.AppM.M2ii.M2ii_upper
#check @A36RW.AppM.M2ii.M2ii_r_lower
#check @A36RW.AppM.M2ii.M2ii_n2
#check @A36RW.AppM.M2ii.Lsq
#check @A36RW.AppM.M2ii.Lsq_lt
#check @A36RW.AppM.M2ii.M2ii_profile_lower
#check @A36RW.AppM.M2ii.M2ii_profile_exists
#check @A36RW.AppM.M2ii.RProf
#check @A36RW.AppM.M2ii.M2ii_Theta
#check @A36RW.AppM.M2ii.M2ii_Theta_asymp
#check @A36RW.AppM.M2ii.phiW_ratio
#check @A36RW.AppM.M2ii.phiW_le_succ
#check @A36RW.AppM.M2ii.phiW_top_eq'
#check @A36RW.AppM.M2ii.phiW_top_le
#check @A36RW.AppM.M2ii.vmass_Wsucc
#check @A36RW.AppM.M2ii.Wsucc_decomp
#check @A36RW.AppM.M2ii.Gw_origin
#check @A36RW.AppM.M2ii.Wsucc_singletons
#check @A36RW.AppM.M2ii.cheb
#check @A36RW.AppM.M2ii.fixture_n4
#check @A36RW.AppM.M2iii.minorityTree
#check @A36RW.AppM.M2iii.minorityPolicy
#check @A36RW.AppM.M2iii.M2iii_statement
#check @A36RW.AppM.M2iii.M2iii_cap
#check @A36RW.AppM.M2iii.M2iii_capAS
#check @A36RW.AppM.M2iii.M2iii_success
#check @A36RW.AppM.M2iii.M2iii_success_half
#check @A36RW.AppM.M2iii.M2iii_F_eq_all
#check @A36RW.AppM.M2iii.M2iii_F_le
#check @A36RW.AppM.M2iii.M2iii_outLim
#check @A36RW.AppM.M2iii.M2iii_F_outLim_le
#check @A36RW.AppM.M2iii.minority_child_legal
#check @A36RW.AppM.M2iii.muZ_child_le
#check @A36RW.AppM.M2iii.avg_muZ_child_le
#check @A36RW.AppM.M2iii.succ_bound
#check @A36RW.AppM.M2iii.ceil_log2_eq_clog
#check @A36RW.CW1b.each_restriction_needed_AS
#check @A36RW.CW1b.capSuccSet_subset_AS
#check @A36RW.CW1b.best_success_AS
#check @A36RW.CW1b.best_success_AS_4_2
#check @A36RW.CW1b.best_success_AS_4_1
#check @A36RW.CW1b.bestKL_AS_4_2
#check @A36RW.CW1b.look_capAS_of_capEvery
#check @A36RW.CW1b.look_ofPolicyE_capAS
#check @A36RW.CW1b.look_sum_outBy_eq_one
#check @A36RW.CW1b.look_outBy_expand
#check @A36RW.CW1b.look_measurable_outBy
#check @A36RW.CW1b.look_abs_outBy_le
#check @A36RW.CW1b.look_integrable_outBy
#check @A36RW.CW1b.cond_capAS_of_capEvery
#check @A36RW.CW1b.cond_ofPolicyE_capAS
#check @A36RW.CW1b.cond_sum_outBy_eq_one
#check @A36RW.CW1b.cond_outBy_expand
#check @A36RW.CW1b.cond_measurable_outBy
#check @A36RW.CW1b.cond_abs_outBy_le
#check @A36RW.CW1b.cond_integrable_outBy
#check @A36RW.CW1b.sum_condBatchLaw
#check @A36RW.CW1b.condBatchLaw_inter
#check @A36RW.CW1b.cnt_inter_meas
#check @A36RW.CW1b.write_capAS_of_capEvery
#check @A36RW.CW1b.write_ofPolicyE_capAS
#check @A36RW.CW1b.write_sum_outBy_eq_one
#check @A36RW.CW1b.write_outBy_expand
#check @A36RW.CW1b.write_measurable_outBy
#check @A36RW.CW1b.write_abs_outBy_le
#check @A36RW.CW1b.write_integrable_outBy
#check @A36RW.CW1b.look_witness_AS
#check @A36RW.CW1b.cond_witness_AS
#check @A36RW.CW1b.write_witness_AS
#check @A36RW.CW1b.one_le_relBnd
#check @A36RW.CW1b.abs_sum_le_relBnd
#check @A36RW.CW1b.half_budget_headline
#check @A36RW.CW1b.chainPhiBound_tendsto
#check @A36RW.CW1b.chainPhiBound_ratio
#check @A36RW.CW1b.phi_le_chainPhiBound
#check @A36RW.CW1b.KL_le_chainPhiBound
#check @A36RW.CW1b.chainLenBound_ratio
#check @A36RW.CW1b.appB_len_ratio
#check @A36RW.CW1b.appB_route_bound
#check @A36RW.CW1b.alpha1_tendsto
#check @A36RW.CW1b.alpha1_eventually
#check @A36RW.CW1b.num_eq
#check @U7Kol.U7_printed
#check @A36FS.K2.bandStart_mono
#check @A36FS.K2.consts_of_Y
#check @A36FS.K2.K2d
#check @A36FS.K2.bandStart_succ_facts
#check @A36FS.K2.bandStart_least
#check @A36FS.K2.smallest_band_start
#check @A36FS.K2.gen_wt_pos
#check @A36FS.K2.gen_is_thm8_witness
#check @A36FS.K2.K2a_floor
#check @A36FS.K2.K2a_charge
#check @A36FS.K2.K2a_recursion
#check @A36FS.K2.fsTarget_countLaw
#check @A36FS.K2.floor_count_law
#check @A36FS.K2.main_text_floor
#check @A36FS.K2.K2b_top_floor
#check @A36FS.K2.K2b_base
#check @A36FS.K2.innermost_prefix
#check @A36FS.K2.K2c_innermost
#check @A36FS.K2.K2c_comps
#check @A36FS.K2.K2c
#check @A36FS.K2.K2c_L
#check @A36FS.K2.K2e_unit_branch
#check @A36FS.K2.K2e_gen
#check @A36FS.K2.K2e_below_L
#check @A36FS.K2.diluteMix_parts
#check @A36FS.K2.cor5Mix_spec
#check @A36FS.K2.K2e_dilute
#check @A36FS.K2.K2e_cor5
#check @A36FS.K2.FmixSet_pred
#check @A36FS.K2.main_text_scope
#check @A36FS.K2.main_text_no_hard_cap
#check @A36FS.K2.nonvacuous
#check @A36FS.K2.sum_genP_parts
#check @A36FS.XP.wfe_of_suffix
#check @A36FS.XP.atDepth_const
#check @A36FS.XP.atDepth_mono
#check @A36FS.XP.pathBy_split_pre
#check @A36FS.XP.atDepth_split_pre
#check @A36FS.XP.measurable_pathBy_seed
#check @A36FS.XP.measurable_atDepth_seed
#check @A36FS.XP.Reach.pre_succ
#check @A36FS.XP.pathBy_congr_reach
#check @A36FS.XP.atDepth_congr_reach
#check @A36FS.XP.Vsum_drop
#check @A36FS.XP.Vsum_le
#check @A36FS.XP.Vk_lt
#check @A36FS.XP.Vk_pos
#check @A36FS.XP.schedPath_append
#check @A36FS.XP.schedPath_comp_outBits
#check @A36FS.XP.schedPath_mono_reach
#check @A36FS.XP.sched_mgf
#check @A36FS.XP.sched_tail
#check @A36FS.XP.sched_X1
#check @A36FS.XP.schedTree_X1
#check @A36FS.XP.mix_X1
#check @A36FS.XP.profile_relabelMix
#check @A36FS.XP.relabel_doneBy
#check @A36FS.XP.X1
#check @A36FS.XP.sched_X3i
#check @A36FS.XP.mix_X3i
#check @A36FS.XP.X3i
#check @A36FS.XP.X3i_outLim
#check @A36FS.XP.X3ii
#check @A36FS.XP.cont_tail
#check @A36FS.XP.rule_X1'
#check @A36FS.XP.rule_X1'_fuel
#check @A36FS.XP.integrable_pathBy_seed
#check @A36FS.XP.integrable_atDepth_seed
#check @A36FS.XP.X1'_fuel
#check @A36FS.XP.X1'
#check @A36FS.XP.JeqK_iff_JumpAt
#check @A36FS.XP.pathBy_JeqK
#check @A36FS.XP.atDepth_JeqK
#check @A36FS.XP.rule_X3'
#check @A36FS.XP.prob_JeqK
#check @A36FS.XP.X3'_fuel
#check @A36FS.XP.X3'
#check @A36FS.XP.atDepth_add
#check @A36FS.XP.mgf_level_depth
#check @A36FS.XP.mgf_X1'_depth
#check @A36FS.XP.tail_X1'_depth
#check @A36FS.XP.rule_X1'_depth
#check @A36FS.XP.X1'_depth
#check @A36FS.XP.rule_X3'_depth
#check @A36FS.XP.X3'_depth
#check @A36FS.PropL.binomial_real_Iic
#check @A36FS.PropL.phi_of_le
#check @A36FS.PropL.half_pow_le_phi
#check @A36FS.PropL.prodBer_eq_sum
#check @A36FS.PropL.prodBer_ind_eq_binomial
#check @A36FS.PropL.prodBer_insert
#check @A36FS.PropL.prodBer_one
#check @A36FS.PropL.prodBer_anti
#check @A36FS.PropL.klB_anti_right
#check @A36FS.PropL.finalStart_iff
#check @A36FS.PropL.marg_exact
#check @A36FS.PropL.pathBy_finalStart
#check @A36FS.PropL.killBy_finalStart
#check @A36FS.PropL.prodBer_final_le
#check @A36FS.PropL.pathBy_W_eq_hitBy
#check @A36FS.PropL.pathBy_phi_eq_hitBy
#check @A36FS.PropL.perRule_propL
#check @A36FS.PropL.seeded_propL
#check @A36FS.PropL.propL_bound
#check @A36FS.PropL.pathLim_comp_outBits
#check @A36FS.PropL.PrS_eq_pathLim
#check @A36FS.PropL.PrT_eq
#check @A36FS.PropL.propL_KL
#check @A36FS.PropL.cap_of_paths
#check @A36FS.PropL.paths_of_cap
#check @A36FS.PropL.sum_outLim_eq_one
#check @A36FS.PropL.propL_KL_zero
#check @A36FS.PropL.Ephi_ge
#check @A36FS.PropL.Ephi_pos
#check @A36FS.PropL.propL_as
#check @A36FS.PropL.propL
#check @A36FS.PropL.oneRound_class
#check @A36FS.PropL.oneRound_pathLim
#check @A36FS.PropL.oneRound_Ephi
#check @A36FS.PropL.oneRound_PrS
#check @A36FS.PropL.oneRound_two_KL
#check @A36FS.PropL.mutant_parameter_fails
#check @A36FS.PropL.twoRound_class
#check @A36FS.PropL.twoRound_pathLim
#check @A36FS.PropL.twoRound_PrS
#check @A36FS.PropL.twoRound_Ephi
#check @A36FS.PropL.mutant_M_fails
#check @A36FS.Misc.ScopeL3.lam_cxLe_nu
#check @A36FS.Misc.ScopeL3.phi0_convexOn
#check @A36FS.Misc.ScopeL3.phi0_convexOn_Icc
#check @A36FS.Misc.ScopeL3.expectS_lam_phi0
#check @A36FS.Misc.ScopeL3.expectS_nu_phi0
#check @A36FS.Misc.ScopeL3.W1_counterexample
#check @A36FS.Misc.ScopeL3.lam_isLaw
#check @A36FS.Misc.ScopeL3.nu_isLaw
#check @A36FS.Misc.ScopeL3.Ssd_total
#check @A36FS.Misc.ScopeL3.expect_lam_eq_sampler
#check @A36FS.Misc.ScopeL3.not_cxLe_nu_lam
#check @A36FS.Misc.ScopeL3.const7_order
#check @A36FS.Misc.Round1Alpha.event_iff
#check @A36FS.Misc.Round1Alpha.event_eq
#check @A36FS.Misc.Round1Alpha.card_event
#check @A36FS.Misc.Round1Alpha.alpha1_eq
#check @A36FS.Misc.Round1Alpha.alpha1_ge_printed
#check @A36FS.Misc.Round1Alpha.printed_eq
#check @A36FS.Misc.Round1Alpha.printed_ge
#check @A36FS.Misc.Round1Alpha.alpha1_ge_045
#check @A36FS.Misc.Round1Alpha.alpha1_41
#check @A36FS.Misc.Round1Alpha.alpha1_ge_10_21
#check @A36FS.Misc.Round1Alpha.alpha1_eq_10_21_iff
#check @A36FS.Misc.Round1Alpha.alpha1_exact_min
#check @A36FS.Misc.Round1Alpha.approx_10_21
#check @A36FS.Misc.Round1Alpha.alpha1_40_45
#check @A36FS.Misc.Round1Threshold.neg_iff_aux
#check @A36FS.Misc.Round1Threshold.rhs8_neg_iff
#check @A36FS.Misc.Round1Threshold.rhs32_neg_iff
#check @A36FS.Misc.Round1Threshold.thr_bounds
#check @A36FS.Misc.Round1Threshold.rhs_neg_of_lt_thr
#check @A36FS.Misc.Round1Threshold.rhs_neg_of_lt_18
#check @A36FS.Misc.Round1Threshold.rhs32_le_rhs8
#check @A36FS.Misc.Round1Threshold.W3_printed
#check @A36FS.Misc.Round1Threshold.rhs8_nonneg_49
#check @A36FS.Misc.Thm9aModerate.R0_le_one_iff
#check @A36FS.Misc.Thm9aModerate.etaN_le_one
#check @A36FS.Misc.Thm9aModerate.thm9a_bound_le_two
#check @A36FS.Misc.Thm9aModerate.thm9a_bound_le_two_satisfiable
#check @A36FS.Misc.ExactSampler.beta_integral_nat
#check @A36FS.Misc.ExactSampler.prod_bernoulli
#check @A36FS.Misc.ExactSampler.exactSampler_pow
#check @A36FS.Misc.ExactSampler.samplerLaw_eq
#check @A36FS.Misc.ExactSampler.samplerLaw_sum_one
#check @A36FS.Misc.ExactSampler.samplerLaw_one_true
#check @U7Kol.U7_kolmogorov
#check @A36RW.AppJ.Csharp_lt
#check @A36RW.W11.GrRec_1_4_2
#check @A36RW.W11.GrRec_2_4_2
#check @A36W.TGCert.tabOf_avail
#check @A36W.TGCert.hullNA
#check @A36W.TGCert.UW49
#check @A36W.TGCert.recQ.eq_def
#check @A36W.TGCert.chainQ
#check @A36W.TGCert.qhW31b
#check @A36W.TGCert.W49NA_exact
#check @A36W.TGCert.lam2_pos
#check @A36W.TGCert.recV_cast
#check @A36W.TGCert.obj_cast
#check @A36W.TGCert.hullPt_mem
#check @A36W.TGCert.W49_beats_every_predrawn
#check @A36W.TGCert.thW31b
#check @A36W.TGCert.LW31b
#check @A36W.TGCert.loW31b
#check @A36W.TGRed.MNA.congr_simp
#check @A36W.TGCert.W31a_exact
#check @A36W.TGCert.MW31a
#check @A36W.TGCert.LW49NA
#check @A36W.TGCert.exists_coe_of_bracket
#check @A36W.TGCert.thW49_nonneg
#check @A36W.TGCert.hk_222
#check @A36W.TGCert.qNW49NA
#check @A36W.TGCert.hk_333
#check @A36W.TGCert.qhW31a
#check @A36W.TGCert.polE
#check @A36W.TGCert.lnGhiG31b
#check @A36W.TGCert.W31b_G
#check @A36W.TGCert.upW49NA
#check @A36W.TGCert.taylorQ
#check @A36W.TGCert.upW49
#check @A36W.TGCert.aBQ
#check @A36W.TGCert.rr_nonempty
#check @A36W.TGCert.binQ
#check @A36W.TGCert.MW31b
#check @A36W.TGCert.sup_cast_rat
#check @A36W.TGCert.loW49
#check @A36W.TGCert.card_compl_eq
#check @A36W.TGCert.qS_cast
#check @A36W.TGCert.qD_tabOf
#check @A36W.TGCert.qS_eq_of
#check @A36W.TGCert.exp_mem_taylor
#check @A36W.TGCert.W49_witness
#check @A36W.TGCert.hullPt_cast
#check @A36W.TGCert.Pw_cast
#check @A36W.TGCert.qSW49NA_2
#check @A36W.TGCert.bXQ
#check @A36W.TGCert.PwQ
#check @A36W.TGCert.upW31b
#check @A36W.TGCert.W49_FNA_bracket
#check @A36W.TGCert.polE_cast
#check @A36W.TGCert.wtQ
#check @A36W.TGCert.lnGloG31b
#check @A36W.TGCert.aBQ_cast
#check @A36W.TGCert.MW49
#check @A36W.TGCert.aAQ_cast
#check @A36W.TGCert.sup'_actsX_eq
#check @A36W.TGCert.UW49NA
#check @A36W.TGCert.loW49NA
#check @A36W.TGCert.wtQ_cast
#check @A36W.TGCert.qcombQ
#check @A36W.TGCert.actsX_image
#check @A36W.TGCert.thW49NA
#check @A36W.TGCert.qSW49NA_4
#check @A36W.TGCert.GQ_cast
#check @A36W.TGCert.sigOK3
#check @A36W.TGCert.lawD_eq_polE
#check @A36W.TGCert.log_le_of
#check @A36W.TGCert.W31b_exact
#check @A36W.TGCert.aXQ
#check @A36W.TGCert.polE.eq_def
#check @A36W.TGCert.chainE_cast
#check @A36W.TGCert.MNAW49NA
#check @A36W.TGCert.objNA
#check @A36W.TGCert.bX_cast
#check @A36W.TGCert.binQ_cast
#check @A36W.TGCert.EprodQ_cast
#check @A36W.TGCert.RcQ
#check @A36W.TGCert.UW31b
#check @A36W.TGCert.stepQ
#check @A36W.TGCert.mix_capAS_qv
#check @A36W.TGCert.recR_cast
#check @A36W.TGCert.W49_exact
#check @A36W.TGCert.LW31a
#check @A36W.TGCert.sigOK3_decidable
#check @A36W.TGCert.FNA_ge_of_cert
#check @A36W.TGCert.sum_KX_cast
#check @A36W.TGCert.qSW49NA_1
#check @A36W.TGCert.qSW49NA_3
#check @A36W.TGCert.W31a_bracket
#check @A36W.TGCert.Fstar_le_of_cert
#check @A36W.TGCert.qhW49NA
#check @A36W.TGCert.thW31a
#check @A36W.TGCert.GQ.eq_def
#check @A36W.TGCert.hullPt_eq_of
#check @A36W.TGCert.EprodQ
#check @A36W.TGCert.W49_factor_2358
#check @A36W.TGCert.recQ
#check @A36W.TGCert.MNA_eq_of_cert
#check @A36W.TGCert.upW31a
#check @A36W.TGCert.forall_SigR3
#check @A36W.TGCert.W31b_bracket
#check @A36W.TGCert.hullPt
#check @A36W.TGCert.PwQ_pos
#check @A36W.TGCert.clampC_mem
#check @A36W.TGCert.le_log_of
#check @A36W.TGCert.GQ
#check @A36W.TGCert.UW31a
#check @A36W.TGCert.exists_coe_of_le
#check @A36W.TGCert.dec_rootX
#check @A36W.TGCert.thW49
#check @A36W.TGCert.W49_Fstar_bracket
#check @A36W.TGCert.errQ
#check @A36W.TGCert.Mstar_eq_of_cert
#check @A36W.TGCert.qcombNA
#check @A36W.TGCert.W49
#check @A36W.TGCert.tabOf_mem_Dr
#check @A36W.TGCert.ZQ_cast
#check @A36W.TGCert.ind_cast
#check @A36W.TGCert.FNA_le_of_cert
#check @A36W.TGCert.Fstar_ge_of_cert
#check @A36W.TGCert.aX_cast
#check @A36W.TGCert.GG31b
#check @A36W.TGCert.LW49
#check @A36W.TGCert.aAQ
#check @A36W.TGCert.qhW49
#check @A36W.TGCert.loW31a
#check @A36W.TGCert.polQ.eq_def
#check @A36W.TGCert.sum_lawD_polE
#check @A36W.TGCert.Rc_cast
#check @A36W.TGCert.thW49_sum
#check @A36W.TGCert.ZQ
#check @A36W.TGCert.hullNA_eq_of
#check @A36W.TGCert.W31a
#check @A36W.TGCert.W31a_G
#check @A36W.TGCert.W31b
#check @A36W.TGCert.lam4_pos
#check @A36W.TGCert.polQ
#check @A36W.RFCandidate.rfMix_length_le
#check @A36W.RFCandidate.rfMix_KLx
#check @A36W.RFCandidate.weightedTarget_pos_iff
#check @A36W.RFCandidate.rfMix_law_supp
#check @A36W.RFCandidate.rf_theoremA_fair
#check @A36W.RFCandidate.logb_msz_add_one_le
#check @A36W.RFCandidate.four_sq_four_pow_le_msz
#check @A36W.RFCandidate.msz_div_pos
#check @A36W.RFCandidate.logb_msz_zero_bounds
#check @A36W.RFCandidate.Example.Rof_one_sixtyfour
#check @A36W.RFCandidate.rf_ladder
#check @A36W.RFCandidate.Msz_le_eight_sq
#check @A36W.RFCandidate.logb_two_five_lt_three
#check @A36W.RFCandidate.L_bound_sharp
#check @A36W.RFCandidate.rf_ladder_C
#check @A36W.RFCandidate.logb_msz_two_sided
#check @A36W.RFCandidate.Example.sharp_range_nonempty
#check @A36W.RFCandidate.logb_msz_succ_bounds
#check @A36W.RFCandidate.logb_sqrt_two_pow
#check @A36W.RFCandidate.logb_msz_le_C
#check @A36W.RFCandidate.log_msz_le
#check @A36W.RFCandidate.log_msz_le_C
#check @A36W.RFCandidate.L_core_sharp
#check @A36W.RFCandidate.log_Msz_le
#check @A36W.RFCandidate.logb_msz_le
#check @A36W.RFCandidate.log_Msz_le_C
#check @A36W.RFCandidate.Msz_succ_eq_msz
#check @A36W.RFCandidate.logb_msz_le_four
#check @A36W.sliceNCD_up_pos_iff
#check @A36W.sliceNCD_up_supp
#check @A36W.sliceProb_eq_zero_of_card_ne
#check @A36W.sliceNCD_with_support
#check @A36W.sliceNCD_down_supp
#check @A36W.sliceNCD_down_supp_needs_subset
#check @A36W.sliceNCD_down_pos_iff
#check @A36W.RF.Cut2.hasDerivAt_tU
#check @A36W.RF.Cut2.bval
#check @A36W.RF.Cut2.dmix
#check @A36W.RF.Cut2.ber_nonneg
#check @A36W.RF.Cut2.firstOrder
#check @A36W.RF.Cut2.berE_eq
#check @A36W.RF.Cut2.tU_lt_one
#check @A36W.RF.Cut2.aMix_pos
#check @A36W.RF.Cut2.tD
#check @A36W.RF.Cut2.ber_false
#check @A36W.RF.Cut2.rho_pos
#check @A36W.RF.Cut2.bcoef
#check @A36W.RF.Cut2.bval_false
#check @A36W.RF.Cut2.tD_le_quarter
#check @A36W.RF.Cut2.alpha
#check @A36W.RF.Cut2.nu
#check @A36W.RF.Cut2.tU_eq
#check @A36W.RF.Cut2.tU_zero
#check @A36W.RF.Cut2.logit
#check @A36W.RF.Cut2.tU_pos
#check @A36W.RF.Cut2.tD_pos
#check @A36W.RF.Cut2.Gam
#check @A36W.RF.Cut2.rho_nonneg
#check @A36W.RF.Cut2.tU
#check @A36W.RF.Cut2.aMix
#check @A36W.RF.Cut2.gfun
#check @A36W.RF.Cut2.dmix_pos
#check @A36W.RF.Cut2.chi2
#check @A36W.RF.Cut2.tU_tiltP
#check @A36W.RF.Cut2.ell
#check @A36W.RF.Cut2.ber_pos
#check @A36W.RF.Cut2.aMix_lt_one
#check @A36W.RF.Cut2.Yfun
#check @A36W.RF.Cut2.ber_true
#check @A36W.RF.Cut2.tD_eq
#check @A36W.RF.Cut2.barGam
#check @A36W.RF.Cut2.Afun
#check @A36W.RF.Cut2.phi_pos
#check @A36W.RF.Cut2.rho
#check @A36W.RF.Cut2.phi
#check @A36W.RF.Cut2.ber
#check @A36W.RF.Cut2.bval_true
#check @A36W.RF.Cut2.berE
#check @A36W.RF.Cut2.Dfun
#check @A36W.RF.Cut2.sliceMarg_map
#check @A36W.RF.Cut2.Zin_map
#check @A36W.RF.Cut2.sliceProb_map
#check @A36W.RF.Cut2.pbAtom_tiltP_wC
#check @A36W.RF.Cut2.sliceMarg_wC
#check @A36W.RF.Cut2.wC_ratio
#check @A36W.RF.Cut2.wC_pos
#check @A36W.RF.Cut2.batchPmf_eq_pbPmf_map
#check @A36W.RF.Cut2.batchPmf_eq_pbPmf_wC
#check @A36W.RF.Cut2.tiltVar_wC
#check @A36W.RF.Cut2.map_orderEmbOfFin_univ'
#check @A36W.RF.Cut2.wC
#check @A36W.RF.Cut2.tiltVar_wC_eq_sum_tD
#check @A36W.RF.Cut2.Z_map
#check @A36W.RF.Cut2.batchPmf_map
#check @A36W.RF.Cut2.expect_Gam_of_marginals
#check @A36W.RF.Cut2.expect_Dfun_eq_zero
#check @A36W.RF.Cut2.prod_dmix_eq_exp
#check @A36W.RF.Cut2.sum_auxJoint
#check @A36W.RF.Cut2.sum_nu
#check @A36W.RF.Cut2.Haux
#check @A36W.RF.Cut2.child_integral
#check @A36W.RF.Cut2.child_batchPmf_tiltP
#check @A36W.RF.Cut2.prod_phi_tiltP
#check @A36W.RF.Cut2.empty_child_quotient
#check @A36W.RF.Cut2.sum_sliceProb_words_bval
#check @A36W.RF.Cut2.eq_3_1_at_mean
#check @A36W.RF.Cut2.eq_3_2_tilt
#check @A36W.RF.Cut2.nu_empty
#check @A36W.RF.Cut2.child_prod_ber_tiltP
#check @A36W.RF.Cut2.Haux_on_slice
#check @A36W.RF.Cut2.one_sub_pow_le_exp
#check @A36W.RF.Cut2.sum_sliceProb_words
#check @A36W.RF.Cut2.expect_Gam_eq_barGam
#check @A36W.RF.Cut2.log_dmix_eq
#check @A36W.RF.Cut2.Haux_nonneg
#check @A36W.RF.Cut2.expect_Dfun_of_marginals
#check @A36W.RF.Cut2.mem_wordOnes_iff
#check @A36W.RF.Cut2.sum_prod_ber_powerset
#check @A36W.RF.Cut2.completion
#check @A36W.RF.Cut2.sum_Haux
#check @A36W.RF.Cut2.sum_auxJoint_empty
#check @A36W.RF.Cut2.nu_nonneg
#check @A36W.RF.Cut2.expect_coord
#check @A36W.RF.Cut2.completion_nonneg
#check @A36W.RF.Cut2.sum_log_dmix
#check @A36W.RF.Cut2.sliceProb_eq_prod_ber_div
#check @A36W.RF.Cut2.auxJoint
#check @A36W.RF.Cut2.sum_prod_ber
#check @A36W.RF.Cut2.child_tilt_weight
#check @A36W.RF.Cut2.card_filter_add_compl
#check @A36W.RF.Cut2.prod_ber_tiltP_pos
#check @A36W.RF.Cut2.sum_subsets_forced
#check @A36W.RF.Cut2.prod_ber_split
#check @A36W.RF.Cut2.sum_powerset_split
#check @A36W.RF.Cut2.sum_completion
#check @A36W.RF.Cut2.pbAtom_tiltP_pos
#check @A36W.RF.Cut2.an_deriv_alpha
#check @A36W.RF.Cut2.an_alpha_deriv_zero
#check @A36W.RF.Cut2.an_aMix_mem
#check @A36W.RF.Cut2.Afun_lower
#check @A36W.RF.Cut2.Afun_upper
#check @A36W.RF.Cut2.an_abs_log_sub_le
#check @A36W.RF.Cut2.exWeight
#check @A36W.RF.Cut2.an_alpha_deriv_lip
#check @A36W.RF.Cut2.an_neg_log_one_add_le
#check @A36W.RF.Cut2.an_one_sub_exp_neg_ge
#check @A36W.RF.Cut2.an_tU_sub_eq
#check @A36W.RF.Cut2.an_hasDerivAt_aMix
#check @A36W.RF.Cut2.firstOrder_lower
#check @A36W.RF.Cut2.an_alpha_eq_log
#check @A36W.RF.Cut2.an_alpha_zero_le
#check @A36W.RF.Cut2.firstOrder_eq
#check @A36W.RF.Cut2.an_abs_logit_sub_le
#check @A36W.RF.Cut2.an_H_unpack
#check @A36W.RF.Cut2.alpha_le_f
#check @A36W.RF.Cut2.an_kl_diff_le
#check @A36W.RF.Cut2.an_kl_le_quad_cubic
#check @A36W.RF.Cut2.an_continuousAt_logit
#check @A36W.RF.Cut2.an_one_sub_tU_le
#check @A36W.RF.Cut2.an_alpha_deriv_le
#check @A36W.RF.Cut2.an_Z_ones
#check @A36W.RF.Cut2.firstOrder_not_small
#check @A36W.RF.Cut2.an_mul_log_div_split
#check @A36W.RF.Cut2.firstOrder_zero_nonneg
#check @A36W.RF.Cut2.alpha_expansion
#check @A36W.RF.Cut2.chi2_eq
#check @A36W.RF.Cut2.an_alpha_tail_neg
#check @A36W.RF.Cut2.an_tU_le
#check @A36W.RF.Cut2.alpha_eq_logit
#check @A36W.RF.Cut2.an_abs_tU_sub_le
#check @A36W.RF.Cut2.an_min_sq
#check @A36W.RF.Cut2.an_kl_aMix_le
#check @A36W.RF.Cut2.an_alpha_tail_pos
#check @A36W.RF.Cut2.an_prod_ge
#check @A36W.RF.Cut2.tendsto_alpha_atTop
#check @A36W.RF.Cut2.alpha_tails
#check @A36W.RF.Cut2.an_alpha_taylor
#check @A36W.RF.Cut2.firstOrder_example_pos
#check @A36W.RF.Cut2.firstOrder_upper
#check @A36W.RF.Cut2.firstOrder_zero
#check @A36W.RF.Cut2.an_abs_tU_taylor_le
#check @A36W.RF.Cut2.an_aMix_zero
#check @A36W.RF.Cut2.an_T_sq_le
#check @A36W.RF.Cut2.an_abs_tU_sub_ge
#check @A36W.RF.Cut2.an_h_sub_u_le
#check @A36W.RF.Cut2.an_alpha_sub_zero_le
#check @A36W.RF.Cut2.alpha_bounds
#check @A36W.RF.Cut2.Afun_eq_kl
#check @A36W.RF.Cut2.dmix_eq_ber_aMix
#check @A36W.RF.Cut2.hasDerivAt_alpha
#check @A36W.RF.Cut2.tendsto_alpha_atBot
#check @A36W.RF.Cut2.gm_abs_sub_le_add
#check @A36W.RF.Cut2.gm_H_at_q
#check @A36W.RF.Cut2.barGam_close
#check @A36W.RF.Cut2.gm_dmix_false
#check @A36W.RF.Cut2.Gam_eq_barGam_add
#check @A36W.RF.Cut2.barGam_lower
#check @A36W.RF.Cut2.gm_abs_tU_sub_le
#check @A36W.RF.Cut2.gm_one_sub_tU
#check @A36W.RF.Cut2.gm_tU_le_exp
#check @A36W.RF.Cut2.gfun_false
#check @A36W.RF.Cut2.barGam_le
#check @A36W.RF.Cut2.gm_gfun_pos
#check @A36W.RF.Cut2.gm_barGam_summand_H
#check @A36W.RF.Cut2.Yfun_le_half
#check @A36W.RF.Cut2.gm_dmix_true
#check @A36W.RF.Cut2.gm_Gam_coord
#check @A36W.RF.Cut2.gm_barGam_zero
#check @A36W.RF.Cut2.gm_D0_ge
#check @A36W.RF.Cut2.gm_term0_sub
#check @A36W.RF.Cut2.gm_H_at_q_bound
#check @A36W.RF.Cut2.gm_H_lower
#check @A36W.RF.Cut2.Gam_div_barGam
#check @A36W.RF.Cut2.gm_K1_bound
#check @A36W.RF.Cut2.barGam_pos
#check @A36W.RF.Cut2.barGam_le_exp
#check @A36W.RF.Cut2.gm_H
#check @A36W.RF.Cut2.gm_K0_bound
#check @A36W.RF.Cut2.gm_close_combine
#check @A36W.RF.Cut2.Gam_bounds
#check @A36W.RF.Cut2.gm_D1_ge
#check @A36W.RF.Cut2.gm_barGam_eq_H
#check @A36W.RF.Cut2.gm_H_lip
#check @A36W.RF.Cut2.gm_term_le_quarter
#check @A36W.RF.Cut2.gm_tU_interior
#check @A36W.RF.Cut2.gm_term_le_exp
#check @A36W.RF.Cut2.gm_barGam_le_sum
#check @A36W.RF.Cut2.gfun_sub
#check @A36W.RF.Cut2.gm_barGam_summand
#check @A36W.RF.Cut2.gm_one_sub_tU_le_exp
#check @A36W.RF.Cut2.gm_frac_bound
#check @A36W.RF.Cut2.numerator_bound
#check @A36W.RF.Cut2.gm_barGam_lip
#check @A36W.RF.Cut2.gm_abs_add_le
#check @A36W.RF.Cut2.gm_tD_le_exp
#check @A36W.RF.Cut2.gfun_true
#check @A36W.RF.Cut2.gm_term1_sub
#check @A36W.RF.Cut2.gm_gfun_le
#check @A36W.RF.Cut2.bcoef_bound
#check @A36W.RF.Cut2.ps_a0_mem
#check @A36W.RF.Cut2.ps_aC
#check @A36W.RF.Cut2.ps_den_ne
#check @A36W.RF.Cut2.ps_aC_hasDerivAt_zero
#check @A36W.RF.Cut2.ps_aC_norm_ge
#check @A36W.RF.Cut2.ps_abs_sub_le_add
#check @A36W.RF.Cut2.ps_KC
#check @A36W.RF.Cut2.ps_tC_zero
#check @A36W.RF.Cut2.ps_tC_norm_le
#check @A36W.RF.Cut2.ps_KC_differentiableAt
#check @A36W.RF.Cut2.ps_KC_ofReal
#check @A36W.RF.Cut2.ps_GC_re_ge
#check @A36W.RF.Cut2.tU_powerSeries
#check @A36W.RF.Cut2.ps_c1_bound
#check @A36W.RF.Cut2.ps_log_lip
#check @A36W.RF.Cut2.ps_one_sub_tC_norm_le
#check @A36W.RF.Cut2.ps_GC_differentiableAt
#check @A36W.RF.Cut2.ps_tC_sub
#check @A36W.RF.Cut2.ps_alphaC_ofReal
#check @A36W.RF.Cut2.ps_alphaC_osc
#check @A36W.RF.Cut2.ps_cauchy
#check @A36W.RF.Cut2.ps_aC_differentiableAt
#check @A36W.RF.Cut2.alpha_coeffs
#check @A36W.RF.Cut2.ps_KC_re_ge
#check @A36W.RF.Cut2.ps_bC_ofReal
#check @A36W.RF.Cut2.ps_aC_zero
#check @A36W.RF.Cut2.ps_alphaC
#check @A36W.RF.Cut2.ps_bC
#check @A36W.RF.Cut2.ps_tC
#check @A36W.RF.Cut2.ps_lip
#check @A36W.RF.Cut2.ps_gfun_true
#check @A36W.RF.Cut2.ps_alphaC_deriv_zero
#check @A36W.RF.Cut2.ps_GC_ofReal
#check @A36W.RF.Cut2.ps_KC_norm_le
#check @A36W.RF.Cut2.ps_barGam_eq
#check @A36W.RF.Cut2.ps_bcoef_eq
#check @A36W.RF.Cut2.ps_den_ge
#check @A36W.RF.Cut2.ps_alphaC_zero_eq
#check @A36W.RF.Cut2.ps_tC_differentiableAt
#check @A36W.RF.Cut2.ps_aC_sub
#check @A36W.RF.Cut2.ps_abs_log_sub_le
#check @A36W.RF.Cut2.ps_alpha_eq
#check @A36W.RF.Cut2.ps_alphaC_differentiableAt
#check @A36W.RF.Cut2.ps_t_series
#check @A36W.RF.Cut2.ps_alpha0_bound
#check @A36W.RF.Cut2.ps_a5_le
#check @A36W.RF.Cut2.ps_b_series
#check @A36W.RF.Cut2.ps_tC_hasDerivAt_zero
#check @A36W.RF.Cut2.ps_gfun_false
#check @A36W.RF.Cut2.powerSeries_package
#check @A36W.RF.Cut2.ps_K0_ge
#check @A36W.RF.Cut2.ps_aC_re
#check @A36W.RF.Cut2.ps_GC
#check @A36W.RF.Cut2.ps_alpha_series
#check @A36W.RF.Cut2.bcoef_coeffs
#check @A36W.RF.Cut2.ps_aC_ofReal
#check @A36W.RF.Cut2.ps_tC_ofReal
#check @A36W.RF.Cut2.ps_bC_norm_le
#check @A36W.RF.Cut2.ps_hasFPowerSeriesAt_ofScalars
#check @A36W.RF.Cut2.powerSeries_package_all
#check @A36W.RF.Cut2.powerSeries_coeff_unique
#check @A36W.RF.Cut2.alpha_coeffs_all
#check @A36W.RF.Cut2.bcoef_coeffs_all
#check @A36W.RF.Cut2.bk_int_phi_half_le
#check @A36W.RF.Cut2.bk_phiN_pos
#check @A36W.RF.Cut2.bk_continuous_barGam
#check @A36W.RF.Cut2.bk_mono_phi_le
#check @A36W.RF.Cut2.bk_int_phi_ge
#check @A36W.RF.Cut2.bk_upper_core
#check @A36W.RF.Cut2.bk_eps_phi_le
#check @A36W.RF.Cut2.bk_continuous_tD
#check @A36W.RF.Cut2.bk_Ks_le
#check @A36W.RF.Cut2.bk_phiN_half_eq
#check @A36W.RF.Cut2.bk_I_bounds
#check @A36W.RF.Cut2.bk_continuous_tU
#check @A36W.RF.Cut2.bk_int_phi_le
#check @A36W.RF.Cut2.bk_LB_le
#check @A36W.RF.Cut2.bk_phiN_eq
#check @A36W.RF.Cut2.bk_int_phi_half_nonneg
#check @A36W.RF.Cut2.bk_continuous_ber_tU
#check @A36W.RF.Cut2.bk_int_gauss_le
#check @A36W.RF.Cut2.bk_continuous_phiN_half
#check @A36W.RF.Cut2.bk_continuous_Afun
#check @A36W.RF.Cut2.bk_lower_core
#check @A36W.RF.Cut2.bk_continuous_dmix
#check @A36W.RF.Cut2.bk_LB_subst
#check @A36W.RF.Cut2.bk_tail_le
#check @A36W.RF.Cut2.real_objects_a
#check @A36W.RF.Cut2.real_objects_hyps
#check @A36W.RF.Cut2.rhoB_le
#check @A36W.RF.Cut2.bulk_3_13
#check @A36W.RF.Cut2.bk_hyp_unit
#check @A36W.RF.Cut2.rhoB
#check @A36W.RF.Cut2.N0b
#check @A36W.RF.Cut2.bulk_half
#check @A36W.RF.Cut2.N0b_half
#check @A36W.RF.Cut2.N0b_le
#check @A36W.RF.Cut2.bulk_N0b_le
#check @A36W.RF.Cut2.bk_fac
#check @A36W.RF.Cut2.bulk_3_14
#check @A36W.RF.Cut2.N0b_lower
#check @A36W.RF.Cut2.rf_pm_mem
#check @A36W.RF.Cut2.rf_powerSeries_package_all
#check @A36W.RF.Cut2.rf_prod_dmix_eq_exp
#check @A36W.RF.Cut2.rf_firstOrder_zero_nonneg
#check @A36W.RF.Cut2.rf_alpha_le_f
#check @A36W.RF.Cut2.rf_tendsto_alpha_atBot
#check @A36W.RF.Cut2.rf_Gam_eq_barGam_add
#check @A36W.RF.Cut2.rf_alpha_eq_logit
#check @A36W.RF.Cut2.rf_firstOrder_eq
#check @A36W.RF.Cut2.rf_Gam_div_barGam
#check @A36W.RF.Cut2.rf_alpha_tails
#check @A36W.RF.Cut2.rf_dmix_eq_ber_aMix
#check @A36W.RF.Cut2.rf_alpha_expansion
#check @A36W.RF.Cut2.rf_alpha_bounds
#check @A36W.RF.Cut2.rf_Afun_lower
#check @A36W.RF.Cut2.rf_hasDerivAt_alpha
#check @A36W.RF.Cut2.rf_gfun_false
#check @A36W.RF.Cut2.rf_tendsto_alpha_atTop
#check @A36W.RF.Cut2.rf_barGam_close
#check @A36W.RF.Cut2.rf_barGam_le
#check @A36W.RF.Cut2.rf_gfun_sub
#check @A36W.RF.Cut2.rf_Yfun_le_half
#check @A36W.RF.Cut2.rf_chi2_eq
#check @A36W.RF.Cut2.rf_sum_log_dmix
#check @A36W.RF.Cut2.rf_gfun_true
#check @A36W.RF.Cut2.rf_alpha_coeffs_all
#check @A36W.RF.Cut2.rf_bcoef_bound
#check @A36W.RF.Cut2.rf_Afun_upper
#check @A36W.RF.Cut2.rf_barGam_le_exp
#check @A36W.RF.Cut2.rf_bcoef_coeffs_all
#check @A36W.RF.Cut2.rf_Gam_bounds
#check @A36W.RF.Cut2.rf_firstOrder_zero
#check @A36W.RF.Cut2.rf_firstOrder_lower
#check @A36W.RF.Cut2.rf_Afun_eq_kl
#check @A36W.RF.Cut2.rf_numerator_bound
#check @A36W.RF.Cut2.rf_barGam_lower
#check @A36W.RF.Cut2.rf_firstOrder_upper
#check @A36W.RF.Cut2.rf_q_mem
#check @A36W.RF.Cut2.rf_barGam_pos
#check @A36W.RF.Cut2.eq_3_25_centering
#check @A36W.RF.Cut2.sum_sliceMarg_univ
#check @A36W.RF.Cut2.cn_mean_zero
#check @A36W.RF.Cut2.cn_mgf_le
#check @A36W.RF.Cut2.eq_3_24_tilt
#check @A36W.RF.Cut2.cnW
#check @A36W.RF.Cut2.selection_stat_eq
#check @A36W.RF.Cut2.cn_sum_cnW
#check @A36W.RF.Cut2.sum_sliceMarg_sub_rho
#check @A36W.RF.Cut2.eq_3_22_selection_mean
#check @A36W.RF.Cut2.cn_chernoff
#check @A36W.RF.Cut2.nu_eq_cnW
#check @A36W.RF.Cut2.eq_3_22_draw_mean
#check @A36W.RF.Cut2.tU_sub_nonneg
#check @A36W.RF.Cut2.cnW_nonneg
#check @A36W.RF.Cut2.eq_3_22_selection_tail
#check @A36W.RF.Cut2.tU_sub_nonpos
#check @A36W.RF.Cut2.cn_coord_mean
#check @A36W.RF.Cut2.cn_tail_le
#check @A36W.RF.Cut2.prod_ber_eq_cnW
#check @A36W.RF.Cut2.sum_bval_eq_card
#check @A36W.RF.Cut2.eq_3_22_draw_tail_joint
#check @A36W.RF.Cut2.eq_3_22_draw_tail
#check @A36W.RF.Cut2.cn_factor
#check @A36W.RF.Cut2.sum_nu_cnW_le
#check @A36W.RF.Cut2.eq_3_25_const
#check @A36W.RF.Cut2.eq_3_26_union
#check @A36W.RF.Cut2.sum_auxJoint_mul_C
#check @A36W.RF.Cut2.ell_sq
#check @A36W.RF.Cut2.nonInterior_le
#check @A36W.RF.Cut2.cn_tiltMean_wC
#check @A36W.RF.Cut2.sliceProb_le_cnW_div
#check @A36W.RF.Cut2.sum_auxJoint_mul_B
#check @A36W.RF.Cut2.sum_auxJoint_mul
#check @A36W.RF.Cut2.haux_draw_tail
#check @A36W.RF.Cut2.exp26
#check @A36W.RF.Cut2.drawStat_eq
#check @A36W.RF.Cut2.sum_cnW_ite
#check @A36W.RF.Cut2.filter_decide_eq
#check @A36W.RF.Cut2.size_tail
#check @A36W.RF.Cut2.cn_auxJoint_nonneg
#check @A36W.RF.Cut2.ind_split
#check @A36W.RF.Cut2.prod_ber_decide_eq_cnW
#check @A36W.RF.Cut2.ones_stat_eq
#check @A36W.RF.Cut2.tc_bound
#check @A36W.RF.Cut2.eq_3_23_explicit
#check @A36W.RF.Cut2.child_tilt_mean
#check @A36W.RF.Cut2.childInterior
#check @A36W.RF.Cut2.haux_selection_tail
#check @A36W.RF.Cut2.ta_bound
#check @A36W.RF.Cut2.prod_tail_shift
#check @A36W.RF.Cut2.eq_3_26_interior
#check @A36W.RF.Tools.chernoff_upper
#check @A36W.RF.Tools.EWneg2
#check @A36W.RF.Tools.tvD_cem
#check @A36W.RF.Tools.kl_deriv_hasDerivAt
#check @A36W.RF.Tools.klD
#check @A36W.RF.Tools.binary_kl_ge
#check @A36W.RF.Tools.hoeffding_fin
#check @A36W.RF.Tools.scalar_upper
#check @A36W.RF.Tools.batchWeight_nonneg'
#check @A36W.RF.Tools.EWneg2_le
#check @A36W.RF.Tools.EWneg_le_tvD
#check @A36W.RF.Tools.chernoff_two_sided
#check @A36W.RF.Tools.neg_part_le
#check @A36W.RF.Tools.tvD
#check @A36W.RF.Tools.klD_eq_sum
#check @A36W.RF.Tools.pinsker
#check @A36W.RF.Tools.EWpos
#check @A36W.RF.Tools.EWpos_le
#check @A36W.RF.Tools.neg_part_sq_le
#check @A36W.RF.Tools.sum_prodLaw
#check @A36W.RF.Tools.chernoff_rel_lower
#check @A36W.RF.Tools.hoeffding_subset
#check @A36W.RF.Tools.prod_mgf_hoeffding
#check @A36W.RF.Tools.sum_batchWeight_mul_exp
#check @A36W.RF.Tools.subset_mgf_hoeffding
#check @A36W.RF.Tools.pb_rel_dev
#check @A36W.RF.Tools.four_le_inv_mul
#check @A36W.RF.Tools.KLx_eq_klD
#check @A36W.RF.Tools.log_sq_le_sub_one
#check @A36W.RF.Tools.sum_cem
#check @A36W.RF.Tools.hoeffding_const
#check @A36W.RF.Tools.two_point_hoeffding
#check @A36W.RF.Tools.EWpos_eq
#check @A36W.RF.Tools.log_sum
#check @A36W.RF.Tools.fmean
#check @A36W.RF.Tools.chernoff_rel_two_sided
#check @A36W.RF.Tools.scalar_lower
#check @A36W.RF.Tools.klD_nonneg
#check @A36W.RF.Tools.cem_nonneg
#check @A36W.RF.Tools.variance_tilted_le
#check @A36W.RF.Tools.sum_max_rev_le_tvD
#check @A36W.RF.Tools.sum_ext0
#check @A36W.RF.Tools.hoeffding_lemma_fin
#check @A36W.RF.Tools.hoeffding_subset_le
#check @A36W.RF.Tools.klD_cem
#check @A36W.RF.Tools.cem
#check @A36W.RF.Tools.kl_hasDerivAt_fst
#check @A36W.RF.Tools.sum_batchWeight
#check @A36W.RF.Tools.EWneg
#check @A36W.RF.Tools.chernoff_rel_upper
#check @A36W.RF.Tools.ext0
#check @A36W.RF.Tools.subset_bern_mgf
#check @A36W.RF.Tools.hoeffding_lemma
#check @A36W.RF.Tools.bern_rel_dev_subset
#check @A36W.RF.Tools.tvD_le_one
#check @A36W.RF.Tools.hoeffding_tail
#check @A36W.RF.Tools.pb_mgf_le
#check @A36W.RF.Tools.tvD_nonneg
#check @A36W.RF.Tools.supp_of_KLx_eq
#check @A36W.RF.Cut2.genLaw_mixture
#check @A36W.RF.Cut2.subsetW
#check @A36W.RF.Cut2.card_filter_true_add_false
#check @A36W.RF.Cut2.sum_distW
#check @A36W.RF.Cut2.tiltedLaw
#check @A36W.RF.Cut2.Gam_pos
#check @A36W.RF.Cut2.qret_close
#check @A36W.RF.Cut2.child_integrand_eq
#check @A36W.RF.Cut2.cnW_marginal
#check @A36W.RF.Cut2.subsetW_eq
#check @A36W.RF.Cut2.continuous_tU'
#check @A36W.RF.Cut2.ss_abs_tU_sub_le
#check @A36W.RF.Cut2.distW_nonneg
#check @A36W.RF.Cut2.bulk_ge
#check @A36W.RF.Cut2.filter_eq_inter_filter
#check @A36W.RF.Cut2.sum_mem_eq_sum_insert
#check @A36W.RF.Cut2.continuous_subsetW
#check @A36W.RF.Cut2.child_integrand_nonneg
#check @A36W.RF.Cut2.eps1_le
#check @A36W.RF.Cut2.card_insert_filter
#check @A36W.RF.Cut2.sqrt_log_div_le
#check @A36W.RF.Cut2.qret_le_one
#check @A36W.RF.Cut2.ss_sum_powerset_split
#check @A36W.RF.Cut2.cnW_split
#check @A36W.RF.Cut2.ss_bad_le
#check @A36W.RF.Cut2.distW
#check @A36W.RF.Cut2.cnW_card_tail
#check @A36W.RF.Cut2.ss_interior_of_conc
#check @A36W.RF.Cut2.term_ge
#check @A36W.RF.Cut2.qret
#check @A36W.RF.Cut2.child_integral_ge
#check @A36W.RF.Cut2.genLaw
#check @A36W.RF.Cut2.integrable_child
#check @A36W.RF.Cut2.qret_pos
#check @A36W.CB.atom_le_adPol
#check @A36W.CB.homog_cons
#check @A36W.CB.lowest
#check @A36W.CB.slice_mass_eq_cpSucc_clamp
#check @A36W.CB.atom_le_policy
#check @A36W.CB.atom_le_slice_mass_tree
#check @A36W.CB.slice_mass_eq_cpSucc
#check @A36W.CB.atom_le_slice_mass
#check @A36W.CB.fixed_profile_consistency
#check @A36W.CB.slice_mass_terminal
#check @A36W.CB.realises_lowTree
#check @A36W.CB.realises_of_card_eq
#check @A36W.CB.Realises
#check @A36W.CB.cpSucc_clampPol_eq
#check @A36W.CB.atom_le_lowTree
#check @A36W.CB.completes_adPol
#check @A36W.CB.slice_mass_eq_cpSucc_of_fit
#check @A36W.CB.card_lowest
#check @A36W.CB.slice_mass_step
#check @A36W.CB.neg_log_slice_mass_le
#check @A36W.CB.inv_succ_le_slice_mass_tree
#check @A36W.CB.lowTree
#check @A36W.CB.atom_param_eq_marg
#check @A36W.CB.lowest_subset
#check @A36W.WS.oneStepVar_eq_infl_mul
#check @A36W.WS.wHi
#check @A36W.WS.rootMin
#check @A36W.WS.decrement_V_sharp_rootMin
#check @A36W.WS.odds_window
#check @A36W.WS.sharp_lower_attained
#check @A36W.WS.oneStepVar_ge_sharp
#check @A36W.WS.quad_floor
#check @A36W.WS.vv_ge_sharp
#check @A36W.WS.decrement_V_sharp
#check @A36W.WS.oneStepVar_ge_vj
#check @A36W.WS.II_sharp
#check @A36W.WS.sum_erase_ite
#check @A36W.WS.oneStepVar_eq_cov_sq
#check @A36W.WS.blockLaw_TC_le_III_sharp
#check @A36W.WS.sharp_upper_attained
#check @A36W.WS.infl_mem_sharp
#check @A36W.WS.vv_ge_sharp_div
#check @A36W.WS.c_sharp_ge_c_printed
#check @A36W.WS.rootMin_ge
#check @A36W.WS.sum_sliceProb_blockL_ge_sharp
#check @A36W.WS.infl_quota_one
#check @A36W.WS.kappa_div_le_floor_sharp
#check @A36W.WS.blockLaw_step_III_sharp
#check @A36W.WS.oneStepVar_identities
#check @A36W.WS.avgBlockTC_ge'_sharp
#check @A36W.WS.blockLaw_varBound_III_sharp
#check @A36W.WS.odds_cross
#check @A36W.WS.rootMin_le
#check @A36W.WS.avgBlockTC_ge_sharp
#check @A36W.WS.oneStepVar_le_sharp
#check @A36W.WS.root_floor_sharp
#check @A36W.WS.wLo
#check @A36W.WS.decrement_V_sharp_root
#check @A36W.WC.Pcoin_nonneg
#check @A36W.WC.valTree_ne_mixPolicy_tree
#check @A36W.WC.schedTree_act_one
#check @A36W.WC.valTree_depth2
#check @A36W.WC.prefix_marginal
#check @A36W.WC.UV_sched
#check @A36W.WC.posterior_eq_prior
#check @A36W.WC.valTree_outside_predrawn
#check @A36W.WC.pair_ne_single
#check @A36W.WC.schedLawE_append_eq
#check @A36W.WC.evt
#check @A36W.WC.posterior_ne_half
#check @A36RW.Mix.coinMix.congr_simp
#check @A36W.WC.posterior_weights
#check @A36W.WC.marg_o4_one
#check @A36W.WC.valTree_act_nil
#check @A36W.WC.powerset_single
#check @A36W.WC.late_draw_two_stage
#check @A36W.WC.late_draw_eq_mixLawE
#check @A36W.WC.valTree.congr_simp
#check @A36W.WC.valTree_act_one
#check @A36W.WC.valTree_capFrom
#check @A36W.WC.single_inter_remaining
#check @A36W.WC.marg_o4_nil
#check @A36W.WC.Pcoin
#check @A36W.WC.pair_inter_remaining
#check @A36W.WC.remaining_depth_one
#check @A36W.WC.valTree_outside_predrawn_weighted
#check @A36W.WC.schedTree_depth2_identity
#check @A36W.WC.size_nil_ne
#check @A36W.WC.o4
#check @A36W.WC.mixture_prefix_marginal
#check @A36W.WC.Pcoin_sum
#check @A36W.WC.valTree
#check @A36W.WC.atDepth_two_evt
#check @A36W.WC.pathW_Uone
#check @A36W.WC.pathW_Utwo
#check @A36W.WC.predrawn_depth2_identity
#check @A36W.WC.valTree_act_deep
#check @A36W.WC.valTree_act_zero
#check @A36W.WC.mixPolicy_act_value_blind
#check @A36W.WC.posterior_ne_prior_instance
#check @A36W.WC.Upre_sched
#check @A36W.WC.valTree_act_eq
#check @A36W.WC.sum_prod_coin
#check @A36W.W5.sJ_eq_slice_mass
#check @A36W.W5.QA_eq_marginal
#check @A36W.W5.sJ_depends_on_xA
#check @A36W.W5.sJ_pos
#check @A36W.W5.sJ
#check @A36W.W5.KL_display
#check @A36W.W5.pA_eq_marginal
#check @A36W.WN.QN_xc
#check @A36W.WN.tN_pos
#check @A36W.WN.wN_pos
#check @A36W.WN.massOn_QN
#check @A36W.WN.shape_term_pos
#check @A36W.WN.oN
#check @A36W.WN.QN_xa
#check @A36W.WN.QN_xb
#check @A36W.WN.wN_B
#check @A36W.WN.unrelabelled_chain
#check @A36W.WN.unrelabelled_FU
#check @A36W.WN.legal_h1
#check @A36W.WN.orbit_eq_residualSlice
#check @A36W.WN.c_eq_QA
#check @A36W.WN.relabelled_uniform
#check @A36W.WN.tN
#check @A36W.WN.xa_ne
#check @A36W.WN.relabelled_eq_Qbar
#check @A36W.WN.orbit_xa
#check @A36W.WN.condKL_eq
#check @A36W.WN.legal_nil
#check @A36W.WN.mem_supp_weighted
#check @A36W.WN.unrelabelled_not_uniform
#check @A36W.WN.hk42
#check @A36W.WN.tN_eq
#check @A36W.WN.VN_sched
#check @A36W.WN.margN_eq
#check @A36W.WN.ANc
#check @A36W.WN.QN
#check @A36W.WN.c_pos
#check @A36W.WN.massOn_tN
#check @A36W.WN.marg_h1
#check @A36W.WN.FB_fails
#check @A36W.WN.invariant_symOn
#check @A36W.WN.wN
#check @A36W.WN.F_strict
#check @A36W.WN.QN_eq_path
#check @A36W.WN.slice_pos
#check @A36W.RF.Cut3.Qt_zero_nil
#check @A36W.RF.Cut3.sum_Qt
#check @A36W.RF.Cut3.wT_supp
#check @A36W.RF.Cut3.coin_marginal
#check @A36W.RF.Cut3.sum_resT
#check @A36W.RF.Cut3.sum_powerset_map'
#check @A36W.RF.Cut3.good_pos
#check @A36W.RF.Cut3.good_density
#check @A36W.RF.Cut3.sum_sufP
#check @A36W.RF.Cut3.last_level_small
#check @A36W.RF.Cut3.GoodHist
#check @A36W.RF.Cut3.three_rpow_le
#check @A36W.RF.Cut3.indic_nonneg
#check @A36W.RF.Cut3.sum_reflect_le
#check @A36W.RF.Cut3.eq_4_14_nonvacuous
#check @A36W.RF.Cut3.DeltaT_nonneg
#check @A36W.RF.Cut3.Qt_last
#check @A36W.RF.Cut3.infeasible_not_good
#check @A36W.RF.Cut3.prod_ite_mem_eq_batchWeight'
#check @A36W.RF.Cut3.sum_DeltaT_le
#check @A36W.RF.Cut3.sufSched
#check @A36W.RF.Cut3.Kt_finite
#check @A36W.RF.Cut3.msz_rpow_le
#check @A36W.RF.Cut3.kappaT
#check @A36W.RF.Cut3.legal_of_agrees
#check @A36W.RF.Cut3.two_rpow_neg_quarter_lt
#check @A36W.RF.Cut3.Msz_last
#check @A36W.RF.Cut3.le_prefMass
#check @A36W.RF.Cut3.klD_res_le
#check @A36W.RF.Cut3.schedLawE_congr_hist
#check @A36W.RF.Cut3.Kt_eq_zero_of_isEmpty
#check @A36W.RF.Cut3.sum_powerset_reindex
#check @A36W.RF.Cut3.resT_le_one
#check @A36W.RF.Cut3.coinSum_succ
#check @A36W.RF.Cut3.firstBlock_reindex
#check @A36W.RF.Cut3.eq_4_14_hist
#check @A36W.RF.Cut3.good_legal
#check @A36W.RF.Cut3.klD_le_Kt
#check @A36W.RF.Cut3.child_fail
#check @A36W.RF.Cut3.GoodState
#check @A36W.RF.Cut3.Qt_decomp
#check @A36W.RF.Cut3.deltaT
#check @A36W.RF.Cut3.Qt_decomp_point
#check @A36W.RF.Cut3.Kt
#check @A36W.RF.Cut3.DeltaT
#check @A36W.RF.Cut3.schedLawE_atom_ge
#check @A36W.RF.Cut3.coinSum_eq
#check @A36W.RF.Cut3.bit_match_det
#check @A36W.RF.Cut3.DeltaT_eq
#check @A36W.RF.Cut3.klD_res_nonneg
#check @A36W.RF.Cut3.terminal_last
#check @A36W.RF.Cut3.root_goodHist
#check @A36W.RF.Cut3.good_child_interior
#check @A36W.RF.Cut3.Qt
#check @A36W.RF.Cut3.deltaT_le_quarter
#check @A36W.RF.Cut3.four_rpow_neg_third_le
#check @A36W.RF.Cut3.sdiff_map_reindex
#check @A36W.RF.Cut3.resT_nonneg
#check @A36W.RF.Cut3.sufP
#check @A36W.RF.Cut3.Qt_pos_of_resT_pos
#check @A36W.RF.Cut3.sufP_nonneg
#check @A36W.RF.Cut3.prod_ite_mem_eq_batchWeight
#check @A36W.RF.Cut3.SufCoins
#check @A36W.RF.Cut3.log_resT_div_Qt_le
#check @A36W.RF.Cut3.good_prefMass_pos
#check @A36W.RF.Cut3.pathW_atom_ge
#check @A36W.RF.Cut3.Qt_decomp_reindex
#check @A36W.RF.Cut3.root_good
#check @A36W.RF.Cut3.klD_self
#check @A36W.RF.Cut3.resT
#check @A36W.RF.Cut3.geom_sum_le_inv
#check @A36W.RF.Cut3.bit_match_ge
#check @A36W.RF.Cut3.Kt_last
#check @A36W.RF.Cut3.retained_size_tail
#check @A36W.RF.Cut3.eq_4_14_printed
#check @A36W.RF.Cut3.instDecidableGoodState
#check @A36W.RF.Cut3.schedLawE_singletons_resT
#check @A36W.RF.Cut3.isSchedule_sufSched
#check @A36W.RF.Cut3.Qt_nonneg
#check @A36W.RF.Cut3.kappaT_gt
#check @A36W.RF.Cut3.deltaT_le
#check @A36W.RF.Cut3.scale_compare
#check @A36W.RF.Cut3.quota_eq_card
#check @A36W.RF.Cut3.schedLawE_sieve_cons
#check @A36W.RF.Cut3.Qt_atom_ge
#check @A36W.RF.Final.thmA3_iff_norm
#check @A36W.RF.Final.An_pow_four_le
#check @A36W.RF.Final.An
#check @A36W.RF.Final.item3_apply
#check @A36W.RF.Final.muP_hardcap_explicit
#check @A36W.RF.Final.mixCost_muP
#check @A36W.RF.Final.Instance.ζ₁
#check @A36W.RF.Final.mean_U_close
#check @A36W.RF.Final.mixCost_oneBlockMix
#check @A36W.RF.Final.logb_log_two_le
#check @A36W.RF.Final.rf_corA''
#check @A36W.RF.Final.length_sieve_ofFn
#check @A36W.RF.Final.KLx_condSupp
#check @A36W.RF.Final.sum_emptyProb_le
#check @A36W.RF.Final.rf_corA''_uncond
#check @A36W.RF.Final.emptyProb_le
#check @A36W.RF.Final.emptyProb_eq_one_sub
#check @A36W.RF.Final.emptyProb_eq_pow
#check @A36W.RF.Final.rf_not_common_length
#check @A36W.RF.Final.muP
#check @A36W.RF.Final.ThmA3norm
#check @A36W.RF.Final.wslice_scale
#check @A36W.RF.Final.qSlice_eq_massSupp
#check @A36W.RF.Final.Instance.mem_parts
#check @A36W.RF.Final.schedLawE_singletonsOf_univ
#check @A36W.RF.Final.mixCost_rfMix_bounds
#check @A36W.RF.Final.div_split_sqrt
#check @A36W.RF.Final.mixCost_rfMix_eq
#check @A36W.RF.Final.memProb_blkF
#check @A36W.RF.Final.condSupp
#check @A36W.RF.Final.condSupp_subprob
#check @A36W.RF.Final.Zin_scale
#check @A36W.RF.Final.tendsto_loglog
#check @A36W.RF.Final.survF_zero
#check @A36W.RF.Final.tendsto_mean_U_ratio
#check @A36W.RF.Final.muP_F_le
#check @A36W.RF.Final.withTop_add_coe_le
#check @A36W.RF.Final.tendsto_An_sq_div
#check @A36W.RF.Final.muP_hardcap_lower
#check @A36W.RF.Final.sum_colP_hit
#check @A36W.RF.Final.one_le_An
#check @A36W.RF.Final.rf_shape_433_thmA3
#check @A36W.RF.Final.shape_mix
#check @A36W.RF.Final.rf_all_at
#check @A36W.RF.Final.colP
#check @A36W.RF.Final.sum_colP
#check @A36W.RF.Final.tendsto_An
#check @A36W.RF.Final.Item3
#check @A36W.RF.Final.Aeps
#check @A36W.RF.Final.qSlice
#check @A36W.RF.Final.muP_mix
#check @A36W.RF.Final.tendsto_cost_bound
#check @A36W.RF.Final.mem_rfMix_parts
#check @A36W.RF.Final.rf_mean_437
#check @A36W.RF.Final.rfSched_small
#check @A36W.RF.Final.muP_parts_length
#check @A36W.RF.Final.sum_supp_p
#check @A36W.RF.Final.Instance.length_ζ₁
#check @A36W.RF.Final.An_sq_le
#check @A36W.RF.Final.rf_small_exact
#check @A36W.RF.Final.wU_pos
#check @A36W.RF.Final.neg_log_alphan_add
#check @A36W.RF.Final.Msz_pos
#check @A36W.RF.Final.four_Msz_succ_le
#check @A36W.RF.Final.exists_len_ge_mean
#check @A36W.RF.Final.weightedTarget_scale
#check @A36W.RF.Final.tendsto_alphan
#check @A36W.RF.Final.mean_U_isLittleO
#check @A36W.RF.Final.emptyProb_eq
#check @A36W.RF.Final.exp_neg_one_le_half
#check @A36W.RF.Final.rf_all
#check @A36W.RF.Final.emptyProb
#check @A36W.RF.Final.ThmA3
#check @A36W.RF.Final.eventually_epsn_lt
#check @A36W.RF.Final.supp_weightedTarget
#check @A36W.RF.Final.wU_le_one
#check @A36W.RFCandidate.rfMix.congr_simp
#check @A36W.RF.Final.big_of_ge
#check @A36W.RF.Final.adm_two_le
#check @A36W.RF.Final.capRF_le_Kp
#check @A36W.RF.Final.muP_hardcap
#check @A36W.RF.Final.termMean
#check @A36W.RF.Final.survF_succ
#check @A36W.RF.Final.termMean_bounds
#check @A36W.RF.Final.rf_mean_ingredients
#check @A36W.RF.Final.one_le_Aeps
#check @A36W.RF.Final.blkF
#check @A36W.RF.Final.rf_small_n_branch
#check @A36W.RF.Final.rpow_quarter_sq
#check @A36W.RF.Final.epsn
#check @A36W.RF.Final.Rof_gt_log
#check @A36W.RF.Final.rpow_quarter_pow_four
#check @A36W.RF.Final.tendsto_epsn
#check @A36W.RF.Final.Kp_eq
#check @A36W.RF.Final.rf_shape
#check @A36W.RF.Final.qCond_eq_condSupp
#check @A36W.RF.Final.oneBlockMix
#check @A36W.RF.Final.muP_cost_le
#check @A36W.RF.Final.neg_one_le_logb_log
#check @A36W.RF.Final.meanSize_blkF
#check @A36W.RF.Final.div_Aeps_le
#check @A36W.RF.Final.Kp
#check @A36W.RF.Final.no_quota_at_one
#check @A36W.weightedTarget.congr_simp
#check @A36W.RF.Final.length_rfSched_eq
#check @A36W.RF.Final.wU
#check @A36W.RF.Final.Msz_le_n
#check @A36W.RF.Final.qCond
#check @A36W.RF.Final.weightedOracle_scale
#check @A36W.RF.Final.prod_frac_range
#check @A36W.RF.Final.adm_quota
#check @A36W.RF.Final.rf_shape_433
#check @A36W.RF.Final.tendsto_mean_muP_ratio
#check @A36W.RF.Final.massSupp
#check @A36W.RF.Final.Aeps_sq_le
#check @A36W.RF.Final.eventually_big
#check @A36W.RF.Final.one_lt_log_three
#check @A36W.RF.Final.rf_corA'_uncond
#check @A36W.RF.Final.mem_blkF_univ
#check @A36W.RF.Final.thmA3_iff
#check @A36W.RF.Final.withTop_neg_le_of_nonneg_add
#check @A36W.RF.Final.survival_le_F
#check @A36W.RF.Final.exp_bound_geom
#check @A36W.RF.Final.mixLawE_rfMix_small
#check @A36W.RF.Final.sliceMarg_scale
#check @A36W.RF.Final.rf_corA'
#check @A36W.RF.Final.eventually_An_sq_le_sqrt
#check @A36W.RF.Final.coinP_eq_prod_col
#check @A36W.RF.Final.alphan
#check @A36W.RF.Final.neg_one_lt_logb_log_two
#check @A36W.RF.Final.sliceSet
#check @A36W.RF.Final.wU_eq
#check @A36W.RF.Final.Z_scale
#check @A36W.RF.Final.corA'_at
#check @A36W.RF.Cut2.os_jensen_inv
#check @A36W.RF.Cut2.os_gauss_value
#check @A36W.RF.Cut2.os_ell_facts
#check @A36W.RF.Cut2.eq_3_18_19_21
#check @A36W.RF.Cut2.os_rhoB_eq
#check @A36W.RF.Cut2.os_321_bound
#check @A36W.RF.Cut2.os_jensen_log
#check @A36W.RF.Cut2.os_continuous_Dfun
#check @A36W.RF.Cut2.eq_3_19
#check @A36W.RF.Cut2.os_rhoB_le_gen
#check @A36W.RF.Cut2.os_stat_wordOnes
#check @A36W.RF.Cut2.os_neg_log_one_sub_le
#check @A36W.RF.Cut2.eq_3_20
#check @A36W.RF.Cut2.os_core_321
#check @A36W.RF.Cut2.os_int_mono_radius
#check @A36W.RF.Cut2.os_bulk_core
#check @A36W.RF.Cut2.os_gauss_int_le
#check @A36W.RF.Cut2.os_321_pointwise
#check @A36W.RF.Cut2.os_log_one_add_ge
#check @A36W.RF.Cut2.os_expect_lin_zero
#check @A36W.RF.Cut2.eq_3_21
#check @A36W.RF.Cut2.os_mgf_words
#check @A36W.RF.Cut2.os_mean_min
#check @A36W.RF.Cut2.eq_3_18
#check @A36W.RF.Cut2.os_core
#check @A36W.RF.Cut2.os_Ysq_le
#check @A36W.RF.Cut2.os_expect_exp_neg_le
#check @A36W.RF.Cut2.os_continuous_alpha
#check @A36W.RF.Cut2.os_rhoB_le_real
#check @A36W.RF.Cut2.os_continuous_Gam
#check @A36W.RF.Cut2.os_sq_le_cosh
#check @A36W.RF.Cut2.os_alpha_center_le
#check @A36W.RF.Cut2.os_expect_sq_le
#check @A36W.RF.Cut2.os_318_tail
#check @A36W.RF.Cut2.Tz
#check @A36W.RF.Cut2.ty_interior_feasible
#check @A36W.RF.Cut2.eq_3_27_exec
#check @A36W.RF.Cut2.ty_ite10_nonneg
#check @A36W.RF.Cut2.alphaVec
#check @A36W.RF.Cut2.ty_outside_integral
#check @A36W.RF.Cut2.ty_split_tail
#check @A36W.RF.Cut2.card_typFam_le_log
#check @A36W.RF.Cut2.eq_3_30
#check @A36W.RF.Cut2.ty_abs_le_norm
#check @A36W.RF.Cut2.eq_3_28_D
#check @A36W.RF.Cut2.ctr_alphaCoef_mem
#check @A36W.RF.Cut2.ty_auxJoint_on_slice
#check @A36W.RF.Cut2.Dfun_eq_linStat
#check @A36W.RF.Cut2.ty_hasSum_linStat
#check @A36W.RF.Cut2.alphaBot
#check @A36W.RF.Cut2.ty_sq_le_two_pow_K0
#check @A36W.RF.Cut2.ty_bval_eq_ite
#check @A36W.RF.Cut2.alphaTop
#check @A36W.RF.Cut2.linStat_ctr
#check @A36W.RF.Cut2.ty_alpha_lip
#check @A36W.RF.Cut2.ty_continuous_Dfun
#check @A36W.RF.Cut2.alphaBot_mem
#check @A36W.RF.Cut2.typK0
#check @A36W.RF.Cut2.ty_pow_le_geom1
#check @A36W.RF.Cut2.ctr_sub_const
#check @A36W.RF.Cut2.Yfun_eq_linStat
#check @A36W.RF.Cut2.card_typGrid_le
#check @A36W.RF.Cut2.ty_tail_one
#check @A36W.RF.Cut2.norm_ctr_le
#check @A36W.RF.Cut2.ty_slice_sum_zero
#check @A36W.RF.Cut2.ty_linStat_le
#check @A36W.RF.Cut2.alphaCoef_spec
#check @A36W.RF.Cut2.eq_3_28_Y
#check @A36W.RF.Cut2.norm_ctr_le_two
#check @A36W.RF.Cut2.ty_not_mem_Tz
#check @A36W.RF.Cut2.alphaCoef
#check @A36W.RF.Cut2.ty_abs_sub_le
#check @A36W.RF.Cut2.ty_sliceProb_off
#check @A36W.RF.Cut2.typFam
#check @A36W.RF.Cut2.card_typFam_le
#check @A36W.RF.Cut2.ty_abs_bval_sub_le
#check @A36W.RF.Cut2.ty_continuous_Gam
#check @A36W.RF.Cut2.alphaVec_mem
#check @A36W.RF.Cut2.bCoef
#check @A36W.RF.Cut2.ty_norm_le
#check @A36W.RF.Cut2.ctr
#check @A36W.RF.Cut2.rf_3_7
#check @A36W.RF.Cut2.rfFam
#check @A36W.RF.Cut2.linStat_sub
#check @A36W.RF.Cut2.eq_3_29
#check @A36W.RF.Cut2.ty_hasSum_geom_tail
#check @A36W.RF.Cut2.alphaTop_mem
#check @A36W.RF.Cut2.typGrid_cover
#check @A36W.RF.Cut2.eq_3_27_target
#check @A36W.RF.Cut2.typGrid
#check @A36W.RF.Cut2.ctr_bCoef_mem
#check @A36W.RF.Cut2.bCoef_spec
#check @A36W.RF.Cut2.linStat
#check @A36W.RF.Cut2.ty_pow_le_geom2
#check @A36W.RF.Cut2.ty_pbAtom_mem
#check @A36W.RF.Cut2.ty_exp_neg_abs_le
#check @A36W.RF.Cut2.mem_Tz
#check @A36W.RF.Cut2.ty_ite01_nonneg
#check @A36W.RF.eq_2_12
#check @A36W.RF.eq_2_13
#check @A36W.RF.eq_2_14
#check @A36W.RF.eq_2_15
#check @A36W.RF.eq_2_16
#check @A36W.RF.eq_2_11
#check @A36W.RF.Cut2.eq_3_2
#check @A36W.RF.Cut2.eq_3_1
#check @A36W.RF.Cut2.eq_3_22
#check @A36W.RF.Cut2.eq_3_24
#check @A36W.RF.Cut2.eq_3_25
#check @A36W.RF.Cut2.eq_3_23
#check @A36W.RF.Cut2.eq_3_26
#check @A36W.RF.Cut2.eq_3_15
#check @A36W.RF.Cut2.eq_3_16
#check @A36W.RF.Cut2.eq_3_17
#check @A36W.RF.Cut3.eq_4_14
#check @A36W.RF.Cut3.le_sqrt_of_sq_le
#check @A36W.RF.Cut3.GoodPar.rec
#check @A36W.RF.Cut3.GoodPar.N_ge
#check @A36W.RF.Cut3.term5a
#check @A36W.RF.Cut3.G1
#check @A36W.RF.Cut3.exp_neg_zLev_sq_le
#check @A36W.RF.Cut3.rq3
#check @A36W.RF.Cut3.sum_quarter_le
#check @A36W.RF.Cut3.two_pow_le_exp_pow
#check @A36W.RF.Cut3.X_le_msucc
#check @A36W.RF.Cut3.logMsz_le
#check @A36W.RF.Cut3.Kxi
#check @A36W.RF.Cut3.sum_inv_Lnom_le
#check @A36W.RF.Cut3.G3_pos
#check @A36W.RF.Cut3.GoodPar.hN2
#check @A36W.RF.Cut3.dLev
#check @A36W.RF.Cut3.sqrt_two_pow_eq
#check @A36W.RF.Cut3.c_mul_zLev_sq
#check @A36W.RF.Cut3.rq3_nonneg
#check @A36W.RF.Cut3.term5b
#check @A36W.RF.Cut3.sum_three_quarter_le
#check @A36W.RF.Cut3.ell_sq_lower
#check @A36W.RF.Cut3.four_pow_le_exp_pow
#check @A36W.RF.Cut3.Lnom_sq
#check @A36W.RF.Cut3.GoodPar.M_ge
#check @A36W.RF.Cut3.two_pow_le_rpow_three_half
#check @A36W.RF.Cut3.ell_sq_lower_u
#check @A36W.RF.Cut3.term1b
#check @A36W.RF.Cut3.term3
#check @A36W.RF.Cut3.rq1
#check @A36W.RF.Cut3.rq1_nonneg
#check @A36W.RF.Cut3.Kz
#check @A36W.RF.Cut3.sum_zLev_div_Lnom_le
#check @A36W.RF.Cut3.zLev_div_Lnom_le_sqrt
#check @A36W.RF.Cut3.A0c_spec
#check @A36W.RF.Cut3.ell_sq
#check @A36W.RF.Cut3.GoodPar.hN1
#check @A36W.RF.Cut3.msucc_pow_four_le
#check @A36W.RF.Cut3.zLev_sq
#check @A36W.RF.Cut3.ell_ge_Lnom
#check @A36W.RF.Cut3.ell_pos
#check @A36W.RF.Cut3.zLev_div_ell_le
#check @A36W.RF.Cut3.exp_neg_c_zLev_sq
#check @A36W.RF.Cut3.term5_split
#check @A36W.RF.Cut3.Lnom
#check @A36W.RF.Cut3.sqrt_add_le_add
#check @A36W.RF.Cut3.GoodPar
#check @A36W.RF.Cut3.exp_half_sq
#check @A36W.RF.Cut3.rq3_lt_one
#check @A36W.RF.Cut3.two_rpow_neg_three_quarter_pow
#check @A36W.RF.Cut3.BN_le
#check @A36W.RF.Cut3.xiPar
#check @A36W.RF.Cut3.GoodPar.recOn
#check @A36W.RF.Cut3.eq_3_32_at_zLev
#check @A36W.RF.Cut3.term1
#check @A36W.RF.Cut3.dLev_cast
#check @A36W.RF.Cut3.A0c
#check @A36W.RF.Cut3.pow_mul_exp_neg_le
#check @A36W.RF.Cut3.one_le_exp_pow
#check @A36W.RF.Cut3.two_rpow_neg_quarter_pow
#check @A36W.RF.Cut3.N_sq_le
#check @A36W.RF.Cut3.zLev_div_Lnom_le
#check @A36W.RF.Cut3.BN_le_exp
#check @A36W.RF.Cut3.Kz_nonneg
#check @A36W.RF.Cut3.zLev_arg_nonneg
#check @A36W.RF.Cut3.Kxi_nonneg
#check @A36W.RF.Cut3.Msz_ge_four
#check @A36W.RF.Cut3.xiPar_le
#check @A36W.RF.Cut3.term1a
#check @A36W.RF.Cut3.GoodPar.N_pos
#check @A36W.RF.Cut3.rf_constants
#check @A36W.RF.Cut3.G1_pos
#check @A36W.RF.Cut3.inv_Lnom_le
#check @A36W.RF.Cut3.sum_half_pow_le
#check @A36W.RF.Cut3.Delta_ell_lower
#check @A36W.RF.Cut3.rq1_lt_one
#check @A36W.RF.Cut3.sum_eta_le_half
#check @A36W.RF.Cut3.nat_le_two_pow
#check @A36W.RF.Cut3.GoodPar.hA
#check @A36W.RF.Cut3.absorb_cube
#check @A36W.RF.Cut3.Msz_ge_four_sq
#check @A36W.RF.Cut3.Lnom_pos
#check @A36W.RF.Cut3.exp_neg_le_one_div
#check @A36W.RF.Cut3.GoodPar.hn
#check @A36W.RF.Cut3.term4
#check @A36W.RF.Cut3.zLev_le
#check @A36W.RF.Cut3.GoodPar.X_pos
#check @A36W.RF.Cut3.Dch
#check @A36W.RF.Cut3.G3
#check @A36W.RF.Cut3.absorb_exp
#check @A36W.RF.Cut3.sum_rounds_eq
#check @A36W.RF.Cut3.GoodPar.casesOn
#check @A36W.RF.Cut3.exp_four_thousand
#check @A36W.RF.Cut3.GoodPar.mk
#check @A36W.RF.Cut3.zLev_nonneg
#check @A36W.RF.Cut3.geom_sum_le_one_div
#check @A36W.RF.Cut3.zLev
#check @A36W.RF.Cut3.Lnom_lower
#check @A36W.RF.Cut3.eq_4_24
#check @A36W.RF.Cut3.GoodPar.ht
#check @A36W.RF.Cut3.one_add_sqrt_log_div_le
#check @A36W.RF.Cut3.Cstar
#check @A36W.RF.Cut3.goodPar_of_good
#check @A36W.RF.Cut3.aLev
#check @A36W.RF.Cut3.sum_b_sq_le
#check @A36W.RF.Cut3.KLx_rf_le_Kt_zero
#check @A36W.RF.Cut3.resT_nil
#check @A36W.RF.Cut3.thmA3_of_sig
#check @A36W.RF.Cut3.deltaT_le_quarter'
#check @A36W.RF.Cut3.exp_half_le_two
#check @A36W.RF.Cut3.one_le_prod_of_one_le
#check @A36W.RF.Cut3.prod_eta_le_two
#check @A36W.RF.Cut3.Sig420
#check @A36W.RF.Cut3.level_420
#check @A36RW.WFE.eq_def
#check @A36W.RF.Cut3.rf_all_of_sig
#check @A36W.RF.Cut3.Sig420At
#check @A36W.RF.Cut3.recursion_unroll
#check @A36W.RF.Cut3.etaLev
#check @A36W.RF.Cut3.sum_aLev_le
#check @A36W.RF.Cut3.Kt.congr_simp
#check @A36W.RF.Cut3.DeltaT_eq_dLev
#check @A36W.RF.Cut3.qb_not_legal_cons
#check @A36W.RF.Cut3.qbQc_nonneg
#check @A36W.RF.Cut3.qbW_agrees
#check @A36W.RF.Cut3.Qt_fair
#check @A36W.RF.Cut3.qbChild_quota
#check @A36W.RF.Cut3.resT_pos_agrees
#check @A36W.RF.Cut3.qbLift_filter
#check @A36W.RF.Cut3.qb_mem_committed_of_not_mem_remaining
#check @A36W.RF.Cut3.qb_sum_agrees_parent
#check @A36W.RF.Cut3.qbW_self
#check @A36W.RF.Cut3.qbChildEx
#check @A36W.RF.Cut3.qb_card_wordOnes_qbW
#check @A36W.RF.Cut3.qbQc
#check @A36W.RF.Cut3.qb_wordOnes_eq
#check @A36W.RF.Cut3.qbE_univ
#check @A36W.RF.Cut3.qbW
#check @A36W.RF.Cut3.schedLawE_fair
#check @A36W.RF.Cut3.qb_decomp
#check @A36W.RF.Cut3.qbW_of_mem
#check @A36W.RF.Cut3.qbQc_atom
#check @A36W.RF.Cut3.qb_size_cons
#check @A36W.RF.Cut3.qb_klD_parent
#check @A36W.RF.Cut3.qbE_map_subset
#check @A36W.RF.Cut3.qb_mul_log_mono
#check @A36W.RF.Cut3.Qt_eq_zero_of_not_agrees
#check @A36W.RF.Cut3.qbChild_size
#check @A36W.RF.Cut3.qbLift
#check @A36W.RF.Cut3.schedLawE_congr_rq
#check @A36W.RF.Cut3.qbChild_agrees
#check @A36W.RF.Cut3.qbQc_sum_le
#check @A36W.RF.Cut3.qbChild_wfe
#check @A36W.RF.Cut3.qbChild
#check @A36W.RF.Cut3.qbChild_remaining
#check @A36W.RF.Cut3.qb_stepWt_congr
#check @A36W.RF.Cut3.qbE_mem
#check @A36W.RF.Cut3.qb_map_filter_comp
#check @A36W.RF.Cut3.qb_outBits_eq_iff
#check @A36W.RF.Cut3.qb_Z_pos
#check @A36W.RF.Cut3.qb_sliceProb_pos
#check @A36W.RF.Cut3.resT_eq_sliceProb
#check @A36W.RF.Cut3.qbLift_apply
#check @A36W.RF.Cut3.qb_sum_agrees_child
#check @A36W.RF.Cut3.qbQc_klD_le
#check @A36W.RF.Cut3.qbW_filter
#check @A36W.RF.Cut3.Qt_congr_rq
#check @A36W.RF.Cut3.qb_mem_remaining_iff
#check @A36W.RF.Cut3.qb_quota_cons
#check @A36W.RF.Cut3.qbE
#check @A36W.RF.Cut3.qb_rem_sdiff
#check @A36W.RF.Cut3.qb_parent_klD
#check @A36W.RF.Cut3.qb_sum_sliceProb_univ
#check @A36W.RF.Cut3.qb_child_target
#check @A36W.RF.Cut3.qb_parent_target
#check @A36W.RF.Cut3.qbLift_agrees
#check @A36W.RF.Cut3.survc_pos
#check @A36W.RF.Cut3.quota_child
#check @A36W.RF.Cut3.survRb
#check @A36W.RF.Cut3.rf_theoremA4
#check @A36W.RF.Cut3.survRa_lt_one
#check @A36W.RF.Cut3.survC_pos
#check @A36W.RF.Cut3.wfe_child
#check @A36W.RF.Cut3.survGa_pos
#check @A36W.RF.Cut3.size_child
#check @A36W.RF.Cut3.eq_4_32
#check @A36W.RF.Cut3.rf_survival
#check @A36W.RF.Cut3.stepWt_w_nonneg
#check @A36W.RF.Cut3.offQ_le_one
#check @A36W.RF.Cut3.eq_4_31_first
#check @A36W.RF.Cut3.sum_firstBlock
#check @A36W.RF.Cut3.density_term_le
#check @A36W.RF.Cut3.offQ_eq
#check @A36W.RF.Cut3.survRa_nonneg
#check @A36W.RF.Cut3.survGb_pos
#check @A36W.RF.Cut3.offQ
#check @A36W.RF.Cut3.size_term_le
#check @A36W.RF.Cut3.offQ_nonneg
#check @A36W.RF.Cut3.sum_eLev_le
#check @A36W.RF.Cut3.survBeta
#check @A36W.RF.Cut3.goodHist_child_iff
#check @A36W.RF.Cut3.survC
#check @A36W.RF.Cut3.mix_eq_Qt0
#check @A36W.RF.Cut3.rpow_two_thirds_le_sq
#check @A36W.RF.Cut3.cube_root_msz_ge
#check @A36W.RF.Cut3.remaining_child
#check @A36W.RF.Cut3.survRa
#check @A36W.RF.Cut3.survGa
#check @A36W.RF.Cut3.offQ_decomp
#check @A36W.RF.Cut3.neg_log_one_sub_le_two
#check @A36W.RF.Cut3.eLev
#check @A36W.RF.Cut3.survBeta_pos
#check @A36W.RF.Cut3.qSlice_small
#check @A36W.RF.Cut3.one_le_rpow_two_thirds
#check @A36W.RF.Cut3.survA0_spec
#check @A36W.RF.Cut3.exit_le_eLev
#check @A36W.RF.Cut3.eLev_nonneg
#check @A36W.RF.Cut3.survA0
#check @A36W.RF.Cut3.first_exit
#check @A36W.RF.Cut3.survGb
#check @A36W.RF.Cut3.nu_w_nonneg
#check @A36W.RF.Cut3.eq_4_31
#check @A36W.RF.Cut3.survRb_lt_one
#check @A36W.RF.Cut3.survc
#check @A36W.RF.Cut3.offQ_last
#check @A36W.RF.Cut3.survRb_nonneg
#check @A36W.RF.Cut3.thmA_items1245
#check @A36W.RF.Cut3.rf_theoremA_items1245
#check @A36W.RF.Cut3.theoremA_of_sig
#check @A36W.RF.Cut3.OneParent
#check @A36W.RF.Cut3.ThmAItems
#check @A36W.RF.Cut3.rf_theoremA_of_sig
#check @A36W.RF.Cut3.OneParentAt
#check @A36W.RF.Cut3.sig420_of_oneParent
#check @A36W.RF.Cut3.rf_theoremA_of_oneParent
#check @A36W.RF.Cut3.TheoremA
#check @A36W.RF.Cut3.rf_corollaries_of_oneParent
#check @A36W.RF.Cut3.CorAll
#check @A36W.RF.Cut3.rhoB_nonneg
#check @A36W.RF.Cut3.eq_1049
#check @A36W.RF.Cut3.eq_1049_limit
#check @A36W.RF.Cut3.eq_1049_goodPar
#check @A36W.RF.Cut3.eq_4_25_chain
#check @A36W.RF.Cut3.log_N_le_goodPar
#check @A36W.RF.Cut3.eq_3_19_all
#check @A36W.RF.Cut3.mul_log_le_of_le
#check @A36W.RF.Cut2.ra_bulk_upper
#check @A36W.RF.Cut2.hbad
#check @A36W.RF.Cut2.rRatio
#check @A36W.RF.Cut2.ra_gauss_coeff
#check @A36W.RF.Cut2.eq_3_35_target
#check @A36W.RF.Cut2.ty_sliceProb_pos
#check @A36W.RF.Cut2.ra_bulk_lower
#check @A36W.RF.Cut2.ra_exp_sub_one_le
#check @A36W.RF.Cut2.ra_delta_le
#check @A36W.RF.Cut2.ty_inv_ge
#check @A36W.RF.Cut2.hint
#check @A36W.RF.Cut2.hbad_nonneg
#check @A36W.RF.Cut2.ty_log_one_sub_ge
#check @A36W.RF.Cut2.ra_sqrt_div_sq
#check @A36W.RF.Cut2.hint_nonneg
#check @A36W.RF.Cut2.rf38_pointA
#check @A36W.RF.Cut2.ra_sq_exp_le
#check @A36W.RF.Cut2.eq_3_35_exec
#check @A36W.RF.Cut2.ra_sqrt_log_div_le
#check @A36W.RF.Cut2.Tprime_subset
#check @A36W.RF.Cut2.eq_3_33_le
#check @A36W.RF.Cut2.ra_Gam_pos
#check @A36W.RF.Cut2.ra_bulk_identity
#check @A36W.RF.Cut2.Haux_eq_hint_add_hbad
#check @A36W.RF.Cut2.ra_exp_neg_le_inv
#check @A36W.RF.Cut2.mem_Tprime
#check @A36W.RF.Cut2.Tprime
#check @A36W.RF.Cut2.rf_3_8
#check @A36W.RF.Cut2.ty_ratio_scalar
#check @A36W.RF.Cut2.ra_aux_div_p
#check @A36W.RF.Cut2.sum_hbad
#check @A36W.RF.Cut2.etaZ
#check @A36W.RF.Cut2.ra_upper_B
#check @A36W.RF.Cut2.eq_3_31
#check @A36W.RF.Cut2.ra_int_rho_expsq
#check @A36W.RF.Cut2.ra_int_rho_sq
#check @A36W.RF.Cut2.ty_compl_Tprime_split
#check @A36W.RF.Cut2.eq_3_34
#check @A36W.RF.Cut2.ra_auxJoint_slice
#check @A36W.RF.Cut2.ra_lower_A
#check @A36W.RF.Cut2.ra_slice_child
#check @A36W.RF.Cut2.ra_integrable_child
#check @A36W.RF.Cut2.ra_eps1_le
#check @A36W.RF.Cut2.ra_eta_facts
#check @A36W.RF.Cut2.ty_sum_Tz_eq
#check @A36W.RF.Cut2.ty_inv_le
#check @A36W.RF.Cut2.rf38_pointB
#check @A36W.RF.Cut2.eq_3_33
#check @A36W.RF.Cut3.Haux_mul_rRatio
#check @A36W.RF.Cut3.Wcz
#check @A36W.RF.Cut3.eq_4_19_second
#check @A36W.RF.Cut3.eq_4_19_first
#check @A36W.RF.Cut3.sg_cond
#check @A36W.RF.Cut3.Wlr_eq_Wcz
#check @A36W.RF.Cut3.Haux_pos_slice
#check @A36W.RF.Cut3.eq_4_16
#check @A36W.RF.Cut3.eq_4_18_first
#check @A36W.RF.Cut3.eq_4_17
#check @A36W.RF.Cut3.sg_W_le
#check @A36W.RF.Cut3.sg_child_supp
#check @A36W.RF.Cut3.sg_sliceProb_off
#check @A36W.RF.Cut3.sg_rRatio_sq_eq
#check @A36W.RF.Cut3.eq_4_15_identity
#check @A36W.RF.Cut3.sg_rRatio_nonneg
#check @A36W.RF.Cut3.sg_rW_le
#check @A36W.RF.Cut3.eq_4_20_printed
#check @A36W.RF.Cut3.eq_4_18_second
#check @A36W.RF.Cut3.rf_4_5
#check @A36W.RF.Cut3.sg_sum_supp
#check @A36W.RF.Cut3.sg_slice_child
#check @A36W.RF.Cut3.Wlr
#check @A36W.RF.Cut3.eq_4_20
#check @A36W.RF.Cut3.sg_sum_sliceProb_univ
#check @A36W.RF.Cut3.sg_child_hyps
#check @A36W.RF.Cut3.sg_sliceProb_pos
#check @A36W.RF.Cut3.sg_sum_compl
#check @A36W.RF.Cut3.sum_Haux_rRatio
#check @A36W.RF.Cut3.sg_cs
#check @A36W.RF.Cut3.eq_4_15
#check @A36W.RF.Cut3.sqrt_three_quarter_div_ge
#check @A36W.RF.Cut3.l2_xi_le
#check @A36W.RF.Cut3.oneParent_holds
#check @A36W.RF.Cut3.l2_eta_le
#check @A36W.RF.Cut3.qb_Gc_eq
#check @A36W.RF.Cut3.sig420_holds
#check @A36W.RF.Cut3.ell_ge_quarter
#check @A36W.RF.Cut3.rf_theoremA
#check @A36W.RF.Cut3.rf_corollaries
#check @A36W.RF.T1Alt.sum_cyl_reindex_and
#check @A36W.RF.T1Alt.hasDerivAt_cgfX
#check @A36W.RF.T1Alt.deriv2_cgfX
#check @A36W.RF.T1Alt.logConcave_shiftAdd_needs_contig
#check @A36W.RF.T1Alt.cond_zero_eq_sliceProb
#check @A36W.RF.T1Alt.tilt_law_eq_sliceProb
#check @A36W.RF.T1Alt.offDiag_row_sum
#check @A36W.RF.T1Alt.matrix_quad_eq_le
#check @A36W.RF.T1Alt.cgfX
#check @A36W.RF.T1Alt.quad_eq_half_offDiag
#check @A36W.RF.T1Alt.sum_offDiag_comm
#check @A36W.RF.T1Alt.sliceProb_rescale_fun
#check @A36W.RF.T1Alt.covM_symm
#check @A36W.RF.T1Alt.logConcave_shiftAdd
#check @A36W.RF.T1Alt.mgfX
#check @A36W.RF.T1Alt.shiftAdd_nonneg
#check @A36W.RF.T1Alt.linX_of_subset
#check @A36W.RF.T1Alt.tiltW_zero
#check @A36W.RF.T1Alt.covM_diag
#check @A36W.RF.T1Alt.eq_1_5_offDiag
#check @A36W.RF.T1Alt.eq_1_5
#check @A36W.RF.T1Alt.lemmaT1_both_routes
#check @A36W.RF.T1Alt.covM_formula
#check @A36W.RF.T1Alt.covM_offDiag_nonpos
#check @A36W.RF.T1Alt.eq_1_1
#check @A36W.RF.T1Alt.covM_diag_le
#check @A36W.RF.T1Alt.mgfX.congr_simp
#check @A36W.RF.T1Alt.sliceMarg_rescale
#check @A36W.RF.T1Alt.cond_cyl_eq_sliceProb
#check @A36W.RF.T1Alt.tiltW
#check @A36W.RF.T1Alt.linX.congr_simp
#check @A36W.RF.T1Alt.cond_one_feasible_iff
#check @A36W.RF.T1Alt.Z_logConcave_of_shiftAdd
#check @A36W.RF.T1Alt.shiftAdd
#check @A36W.RF.T1Alt.deriv2_cgfX_le
#check @A36W.RF.T1Alt.covM_row_sum
#check @A36W.RF.T1Alt.hasDerivAt_mgfX1
#check @A36W.RF.T1Alt.cgfX_sub_le
#check @A36W.RF.T1Alt.covM
#check @A36W.RF.T1Alt.hasDerivAt_meanX_tilt
#check @A36W.RF.T1Alt.Z_rescale
#check @A36W.RF.T1Alt.mgfX1.congr_simp
#check @A36W.RF.T1Alt.linX
#check @A36W.RF.T1Alt.meanX_eq
#check @A36W.RF.T1Alt.cov_cond_nonpos
#check @A36W.RF.T1Alt.LogConcaveSeq
#check @A36W.RF.T1Alt.Z_card_eq_prod
#check @A36W.RF.T1Alt.contigPosSupp_shiftAdd
#check @A36W.RF.T1Alt.t1_route_mg
#check @A36W.RF.T1Alt.covM_quota_card
#check @A36W.RF.T1Alt.hasDerivAt_mgfX_ratio
#check @A36W.RF.T1Alt.sum_cyl_reindex
#check @A36W.RF.T1Alt.prod_tiltW
#check @A36W.RF.T1Alt.mgfX2.congr_simp
#check @A36W.RF.T1Alt.sliceProb_quota_zero_eq
#check @A36W.RF.T1Alt.mgfX_pos
#check @A36W.RF.T1Alt.quad_eq_sum_lt
#check @A36W.RF.T1Alt.varX_eq_quad
#check @A36W.RF.T1Alt.varX_tilt
#check @A36W.RF.T1Alt.ContigPosSupp
#check @A36W.RF.T1Alt.Zin_rescale
#check @A36W.RF.T1Alt.cylMass_pos_iff
#check @A36W.RF.T1Alt.sum_offDiag_eq_two_mul_sum_lt
#check @A36W.RF.T1Alt.shiftAdd_sq_sub
#check @A36W.RF.T1Alt.mgfX_eq
#check @A36W.RF.T1Alt.mgfX1
#check @A36W.RF.T1Alt.meanX
#check @A36W.RF.T1Alt.covM_eq_pair_sub
#check @A36W.RF.T1Alt.eq_1_5_tilt
#check @A36W.RF.T1Alt.varX_eq_moment
#check @A36W.RF.T1Alt.eq_1_2
#check @A36W.RF.T1Alt.deriv_cgfX
#check @A36W.RF.T1Alt.deriv_cgfX_zero
#check @A36W.RF.T1Alt.t1_route_mg_tail
#check @A36W.RF.T1Alt.sliceProb_mul_exp
#check @A36W.RF.T1Alt.sliceProb_quota_card_eq
#check @A36W.RF.T1Alt.mgfX2
#check @A36W.RF.T1Alt.sliceProb_rescale
#check @A36W.RF.T1Alt.covM_quota_zero
#check @A36W.RF.T1Alt.t1_route_mg_same_statement
#check @A36W.RF.T1Alt.hasDerivAt_mgfX
#check @A36W.RF.T1Alt.sliceProb_union_cyl
#check @A36W.RF.T1Alt.middle_bracket_nonneg
#check @A36W.RF.T1Alt.varX
#check @A36W.RF.T1Alt.meanX_tilt
#check @A36W.RF.T1Alt.nonpos_of_deriv2_nonpos
#check @A36W.RF.T1Alt.cond_one_eq_sliceProb
#check @A36W.RF.T1Alt.hasDerivAt_cgfX_meanX
#check @A36W.RF.T1Alt.cgfX.congr_simp
#check @A36W.RF.T1Alt.sliceMarg_quota_card_eq
#check @A36W.RF.T1Alt.mgfX_zero
#check @A36W.RF.T1Alt.condProb_cyl
#check @A36W.RF.T1Alt.covM_of_Z_eq_zero
#check @A36W.RF.T1Alt.cond_zero_feasible_iff
#check @A36W.RF.T1Alt.quadForm_covM_le
#check @A36W.RF.T1Alt.covM.congr_simp
#check @A36W.RF.T1Alt.tiltW_pos
#check @A36W.RF.T1Alt.deriv2_cgfX_eq_quad
#check @A36W.RF.T1Alt.half_offDiag_le
#check @A36W.RF.T1Alt.cylMass_eq
#check @A36RW.AppJ.CW3.rpow_inv_lt_iff
#check @A36RW.AppJ.CW3.lt_rpow_inv_iff
#check @A36RW.AppJ.CW3.one_lt_mul_rpow_neg_inv_iff
#check @A36RW.AppJ.CW3.mul_rpow_neg_inv_lt_one_iff
#check @A36RW.AppJ.CW3.one_le_mul_rpow_neg_inv_iff
#check @A36RW.AppJ.CW3.mul_rpow_neg_inv_le_one_iff
#check @A36RW.AppJ.CW3.mul_rpow_neg_inv_eq_one_iff
#check @A36RW.AppJ.CW3.two_rpow_neg_nat
#check @A36RW.AppJ.CW3.Cr_pos
#check @A36RW.AppJ.CW3.Cr_one
#check @A36RW.AppJ.CW3.Cr_two
#check @A36RW.AppJ.CW3.Cr_three
#check @A36RW.AppJ.CW3.Cr_pow_eq
#check @A36RW.AppJ.CW3.Cr_pow_two
#check @A36RW.AppJ.CW3.Cr_pow_three
#check @A36RW.AppJ.CW3.Cr_pow_le_succ
#check @A36RW.AppJ.CW3.Cr_pow_lt_succ
#check @A36RW.AppJ.CW3.Cr_pow_mono
#check @A36RW.AppJ.CW3.env_eq
#check @A36RW.AppJ.CW3.envGeo_eq
#check @A36RW.AppJ.CW3.one_lt_env_iff
#check @A36RW.AppJ.CW3.env_lt_one_iff
#check @A36RW.AppJ.CW3.env_two_gt_one_iff
#check @A36RW.AppJ.CW3.threshold_r2_eq
#check @A36RW.AppJ.CW3.env_three_gt_one_iff
#check @A36RW.AppJ.CW3.env_three_gt_one_of_lt
#check @A36RW.AppJ.CW3.threshold_r3_bracket
#check @A36RW.AppJ.CW3.envGeo_three_gt_one_iff
#check @A36RW.AppJ.CW3.envGeo_three_gt_one_of_lt
#check @A36RW.AppJ.CW3.thresholdGeo_r3_bracket
#check @A36RW.AppJ.CW3.Cr_three_pow_eq
#check @A36RW.AppJ.CW3.env_three_gt_one_iff'
#check @A36RW.AppJ.CW3.geo_three_pow_eq
#check @A36RW.AppJ.CW3.envGeo_three_gt_one_iff'
#check @A36RW.AppJ.CW3.env_one_lt_one_iff
#check @A36RW.AppJ.CW3.env_gt_one_of_lt_r2
#check @A36RW.AppJ.CW3.env_gt_one_of_lt_r3
#check @A36RW.AppJ.CW3.eighteen_pow_four
#check @A36RW.AppJ.CW3.tg6_bound_ge_one_iff
#check @A36RW.AppJ.CW3.tg6_bound_eq_one_iff
#check @A36RW.AppJ.CW3.tg6_bound_eq_one_at
#check @A36RW.AppJ.CW3.tg6_bound_lt_one_iff
#check @A36RW.AppJ.CW3.tg6_informative_states
#check @A36RW.AppJ.CW3.V_le_four
#check @A36RW.AppJ.CW3.tg6_bound_gt_one_iff
#check @A36RW.AppJ.CW3.checks_vacuous_n16
#check @A36RW.AppJ.CW3.gS_eq_add
#check @A36RW.AppJ.CW3.gS_mul_rpow
#check @A36RW.AppJ.CW3.gS_32
#check @A36RW.AppJ.CW3.g32_digits
#check @A36RW.AppJ.CW3.gS_32_lt
#check @A36RW.AppJ.CW3.hasDerivAt_log_gS1
#check @A36RW.AppJ.CW3.log_gS1_deriv_eq
#check @A36RW.AppJ.CW3.hasDerivAt_log_gS2
#check @A36RW.AppJ.CW3.gS1_pos
#check @A36RW.AppJ.CW3.gS2_pos
#check @A36RW.AppJ.CW3.log_gS1_strictAntiOn
#check @A36RW.AppJ.CW3.log_gS2_strictAntiOn
#check @A36RW.AppJ.CW3.gS1_strictAntiOn
#check @A36RW.AppJ.CW3.gS2_strictAntiOn
#check @A36RW.AppJ.CW3.gS_strictAntiOn
#check @A36RW.AppJ.CW3.gS_isGreatest
#check @A36RW.AppJ.CW3.caseS_chain
#check @A36RW.AppJ.CW3.aA_one_mul_Z
#check @A36RW.AppJ.CW3.aB_one_mul_Z
#check @A36RW.AppJ.CW3.aA_one
#check @A36RW.AppJ.CW3.aB_one
#check @A36RW.AppJ.CW3.V_one
#check @A36RW.AppJ.CW3.V_one_balanced_root
#check @A36RW.AppJ.CW3.success_eq_integral
#check @A36RW.AppJ.CW3.success_mixTrees
#check @A36RW.AppJ.CW3.det_suffice
#check @A36RW.AppJ.CW3.det_suffice_iff
#check @A36RW.AppJ.CW3.caseS_bound_lt_one
#check @A36RW.AppJ.CW3.caseF_vacuous_n200
#check @A36RW.AppJ.CW3.dpEnv_vacuous_n400
#check @A36RW.AppJ.CW3.env_lt_one_imp
#check @A36RW.AppJ.CW3.env_two_lt_one_imp
#check @A36RW.AppJ.CW3.sixteen_mul_eighteen_pow_twelve
#check @A36RW.AppJ.CW3.env_lt_one_imp_r3
#check @A36RW.AppJ.CW3.balanced_need_r2
#check @A36RW.AppJ.CW3.balanced_need_r3
#check @A36RW.AppJ.CW3.Ar_two
#check @A36RW.AppJ.CW3.balancedEnv_two_lt_one_iff
#check @A36RW.AppJ.CW3.const_depends_on_r_only
#check @A36RW.AppJ.CW3.thm_tgenv_env
#check @A36RW.AppJ.CW3.Cr_values
#check @A36RW.AppJ.CW3.Cr_succ
#check @A36RW.AppJ.CW3.Cr_ratio
#check @A36RW.AppJ.CW3.Cr_ratio_le
#check @A36RW.AppJ.CW3.Cr_le_geo
#check @A36RW.AppJ.CW3.thm_tgenv_geo_of_sharp
#check @A36RW.AppJ.CW3.V_NNN_tendsto_lam
#check @A36RW.AppJ.CW3.V_NNN_tendsto_N
#check @A36RW.AppJ.CW3.tgenv_balanced_shape
#check @A36RW.AppJ.CW3.Cr_div_Ar
#check @A36RW.AppJ.CW3.Cr_div_Ar_mem
#check @A36RW.AppJ.CW3.base_factor_le
#check @A36RW.AppJ.CW3.half_base_le
#check @A36RW.AppJ.CW3.tg_vs_balanced
#check @A36RW.AppJ.CW3.Cr_two_approx
#check @A36RW.AppJ.CW3.ratio_r2_approx
#check @A36RW.AppJ.CW3.den_pos
#check @A36RW.AppJ.CW3.den_ge_min
#check @A36RW.AppJ.CW3.chi_zero
#check @A36RW.AppJ.CW3.chi_one
#check @A36RW.AppJ.CW3.chi_nonneg
#check @A36RW.AppJ.CW3.chi_le_one
#check @A36RW.AppJ.CW3.one_sub_chi
#check @A36RW.AppJ.CW3.chi_sub
#check @A36RW.AppJ.CW3.chi_strictMonoOn
#check @A36RW.AppJ.CW3.abs_chi_sub_le
#check @A36RW.AppJ.CW3.hasDerivAt_chi
#check @A36RW.AppJ.CW3.deriv_chi_le
#check @A36RW.AppJ.CW3.continuousOn_chi
#check @A36RW.AppJ.CW3.psi_zero
#check @A36RW.AppJ.CW3.psi_one
#check @A36RW.AppJ.CW3.continuousOn_psi
#check @A36RW.AppJ.CW3.psi_sub_ge
#check @A36RW.AppJ.CW3.hasDerivAt_psi
#check @A36RW.AppJ.CW3.deriv_psi_ge
#check @A36RW.AppJ.CW3.psi_strictMonoOn
#check @A36RW.AppJ.CW3.exists_psi_eq
#check @A36RW.AppJ.CW3.thetaB_spec
#check @A36RW.AppJ.CW3.thetaB_mem
#check @A36RW.AppJ.CW3.thetaA_pos
#check @A36RW.AppJ.CW3.thetaA_lt_one
#check @A36RW.AppJ.CW3.theta_cross
#check @A36RW.AppJ.CW3.theta_lin
#check @A36RW.AppJ.CW3.eq_chi_of_cross
#check @A36RW.AppJ.CW3.theta_unique
#check @A36RW.AppJ.CW3.cLim_pos
#check @A36RW.AppJ.CW3.root_tendsto
#check @A36RW.AppJ.CW3.continuousAt_psi_lam
#check @A36RW.AppJ.CW3.thetaA_eq_affine
#check @A36RW.AppJ.CW3.continuousAt_thetaB
#check @A36RW.AppJ.CW3.continuousOn_thetaB
#check @A36RW.AppJ.CW3.continuousOn_thetaA
#check @A36RW.AppJ.CW3.continuousOn_cLim
#check @A36RW.AppJ.CW3.exists_min_cLim
#check @A36RW.AppJ.CW3.psiN_eq
#check @A36RW.AppJ.CW3.rhoN_mem
#check @A36RW.AppJ.CW3.kapN_mem
#check @A36RW.AppJ.CW3.tg8_pair_root
#check @A36RW.AppJ.CW3.tg8_pair_root_unique
#check @A36RW.AppJ.CW3.sig2_eq
#check @A36RW.AppJ.CW3.sig2_nonneg
#check @A36RW.AppJ.CW3.sig2_le_quarter
#check @A36RW.AppJ.CW3.V_root_ge_sig2
#check @A36RW.AppJ.CW3.abs_psiN_sub_psi_le
#check @A36RW.AppJ.CW3.abs_psi_sub_psi_le
#check @A36RW.AppJ.CW3.abs_thetaB_sub_le
#check @A36RW.AppJ.CW3.abs_thetaA_sub_le
#check @A36RW.AppJ.CW3.abs_f_sub_le
#check @A36RW.AppJ.CW3.abs_cLim_sub_le
#check @A36RW.AppJ.CW3.cast_add_sub
#check @A36RW.AppJ.CW3.rhoN_seq
#check @A36RW.AppJ.CW3.kapN_seq
#check @A36RW.AppJ.CW3.exists_bound_max_inv
#check @A36RW.AppJ.CW3.thetaB_conv_unif
#check @A36RW.AppJ.CW3.thetaA_conv_unif
#check @A36RW.AppJ.CW3.sig2_div_conv_unif
#check @A36RW.AppJ.CW3.corC2_conclusion
#check @A36RW.AppJ.CW3.example_theta
#check @A36RW.AppJ.CW3.example_cLim
#check @A36RW.AppJ.CW3.example_root
#check @A36RW.AppJ.CW3.distK_nonneg
#check @A36RW.AppJ.CW3.half_min_le_f
#check @A36RW.AppJ.CW3.distK_le_mins
#check @A36RW.AppJ.CW3.cLim_ge_floor
#check @A36RW.AppJ.CW3.sig2_floor
#check @A36RW.AppJ.CW3.distK_pos
#check @A36RW.AppJ.CW3.necessity
#check @A36RW.AppJ.CW3.one_sub_chi_le
#check @A36RW.AppJ.CW3.psi_le_lin
#check @A36RW.AppJ.CW3.eventually_lt_psi
#check @A36RW.AppJ.CW3.thetaB_ge_of_gt
#check @A36RW.AppJ.CW3.thetaA_le_of_lt
#check @A36RW.AppJ.CW3.thetaB_eq_of_eq
#check @A36RW.AppJ.CW3.thetaB_tendsto_atTop
#check @A36RW.AppJ.CW3.thetaA_tendsto_atTop
#check @A36RW.AppJ.CW3.cLim_tendsto_of_theta
#check @A36RW.AppJ.CW3.limits_atTop_gt
#check @A36RW.AppJ.CW3.limits_atTop_lt
#check @A36RW.AppJ.CW3.limits_atTop_eq
#check @A36RW.AppJ.CW3.cLim_tendsto_atTop
#check @A36RW.AppJ.CW3.theta_symm
#check @A36RW.AppJ.CW3.cLim_symm
#check @A36RW.AppJ.CW3.cLim_tendsto_zero
#check @A36RW.AppJ.CW3.theta_tendsto_zero
#check @A36RW.AppJ.CW3.cInfty_eq_zero_iff
#check @A36RW.AppJ.CW3.cInfty_pos
#check @A36RW.AppJ.CW3.tendsto_atTop_zero_iff
#check @A36RW.AppJ.CW3.tendsto_zero_zero_iff
#check @A36RW.AppJ.CW3.tendsto_zero_pos_of_ne
#check @A36RW.AppJ.CW3.tendsto_atTop_pos_of_ne
#check @A36RW.AppJ.CW3.both_zero_iff
#check @A36RW.AppJ.CW3.diag_no_uniform
#check @A36RW.AppJ.CW3.abs_eq_mul_abs_div
#check @A36RW.AppJ.CW3.distD_real
#check @A36RW.AppJ.CW3.distD_eq_mul_distK
#check @A36RW.AppJ.CW3.continuous_distK
#check @A36RW.AppJ.CW3.offDiag_uniform
#check @A36RW.AppJ.CW3.example_half_quarter
#check @A36RW.AppJ.CW3.example_03_05
#check @A36RW.AppJ.CW3.wt_inv_swap
#check @A36RW.AppJ.CW3.sum_reflect_range
#check @A36RW.AppJ.CW3.Z_inv_swap
#check @A36RW.AppJ.CW3.aA_inv_swap
#check @A36RW.AppJ.CW3.aB_inv_swap
#check @A36RW.AppJ.CW3.V_inv_swap
#check @A36RW.AppJ.CW3.V_oneSided_symm
#check @A36RW.AppJ.CW3.wt_NNN_le
#check @A36RW.AppJ.CW3.wt_NNN_zero
#check @A36RW.AppJ.CW3.wt_NNN_one
#check @A36RW.AppJ.CW3.Z_NNN_bounds
#check @A36RW.AppJ.CW3.S1_NNN_bounds
#check @A36RW.AppJ.CW3.V_NNN_eq
#check @A36RW.AppJ.CW3.V_oneSided_asymp
#check @A36RW.AppJ.CW3.V_oneSided_tendsto
#check @A36RW.AppJ.CW3.V_oneSided_asymp_inv
#check @A36RW.AppJ.CW3.V_oneSided_N4
#check @A36RW.AppJ.CW3.V_oneSided_N8
#check @A36RW.AppJ.CW3.V_oneSided_N16
#check @A36RW.AppJ.CW3.V_oneSided_N32
#check @A36RW.AppJ.CW3.V_oneSided_printed
#check @A36RW.AppJ.CW3.V_oneSided_printed_inv
#check @A36RW.AppJ.CW3.tendsto_logb_one_add
#check @A36RW.AppJ.CW3.tendsto_logb_log_mul
#check @A36RW.AppJ.CW3.loglog_close
#check @A36RW.AppJ.CW3.card_add_card_compl_real
#check @A36RW.AppJ.CW3.V_root_le
#check @A36RW.AppJ.CW3.logb_log_eq
#check @A36RW.AppJ.CW3.logb_logb_log_le
#check @A36RW.AppJ.CW3.one_le_logb3
#check @A36RW.AppJ.CW3.LV_ge_of_linear
#check @A36RW.AppJ.CW3.RF_ge_of_linear
#check @A36RW.AppJ.CW3.RF_ge_of_linear_O
#check @A36RW.AppJ.CW3.RF_gt_of_linear_d
#check @A36RW.AppJ.CW3.LF_ge_of_linear
#check @A36RW.AppJ.CW3.LFgen_ge_of_linear_d
#check @A36RW.AppJ.CW3.execMean_ge_of_linear_d
#check @A36RW.AppJ.CW3.LFad_ge_of_linear_d
#check @A36RW.AppJ.CW3.cond1_linear
#check @A36RW.AppJ.CW3.consequence1_loglog
#check @A36RW.AppJ.CW3.consequence1_RF
#check @A36RW.AppJ.CW3.consequence1_LF
#check @A36RW.AppJ.CW3.consequence1_RF_d
#check @A36RW.AppJ.CW3.consequence1_execMean_d
#check @A36RW.AppJ.CW3.consequence1_LF_d
#check @A36RW.AppJ.CW3.cond2_linear
#check @A36RW.AppJ.CW3.card_compl_of_card
#check @A36RW.AppJ.CW3.consequence2_loglog
#check @A36RW.AppJ.CW3.consequence2_RF
#check @A36RW.AppJ.CW3.consequence2_LF
#check @A36RW.AppJ.CW3.consequence2_RF_d
#check @A36RW.AppJ.CW3.consequence2_execMean_d
#check @A36RW.AppJ.CW3.tgtW_eq_Ttgt
#check @A36RW.AppJ.CW3.batchValues_pushforward
#check @A36RW.AppJ.CW3.batchValues_expect
#check @A36RW.AppJ.CW3.quota_toNat_legal
#check @A36RW.AppJ.CW3.batch_le_A
#check @A36RW.AppJ.CW3.batch_le_B
#check @A36RW.AppJ.CW3.TG4v_mass
#check @A36RW.AppJ.CW3.TG4v_i_A
#check @A36RW.AppJ.CW3.TG4v_i_B
#check @A36RW.AppJ.CW3.TG4v_i_mean
#check @A36RW.AppJ.CW3.TG4v_ii
#check @A36RW.AppJ.CW3.TG4v_i_condMarg
#check @A36RW.AppJ.CW3.interfaceBits_pushforward
#check @A36RW.AppJ.CW3.Cr
#check @A36RW.AppJ.CW3.env
#check @A36RW.AppJ.CW3.envGeo
#check @A36RW.AppJ.CW3.gS
#check @A36RW.AppJ.CW3.gS1
#check @A36RW.AppJ.CW3.gS2
#check @A36RW.AppJ.CW3.Ar
#check @A36RW.AppJ.CW3.chi
#check @A36RW.AppJ.CW3.psi
#check @A36RW.AppJ.CW3.thetaB
#check @A36RW.AppJ.CW3.thetaA
#check @A36RW.AppJ.CW3.cLim
#check @A36RW.AppJ.CW3.psiN
#check @A36RW.AppJ.CW3.rhoN
#check @A36RW.AppJ.CW3.kapN
#check @A36RW.AppJ.CW3.sig2
#check @A36RW.AppJ.CW3.distK
#check @A36RW.AppJ.CW3.cInfty
#check @A36RW.AppJ.CW3.RF
#check @A36FS.Misc.ExactSamplerPS.isProb
#check @A36FS.Misc.ExactSamplerPS.theta_uniform
#check @A36FS.Misc.ExactSamplerPS.two_stage
#check @A36FS.Misc.ExactSamplerPS.exact_pmf
#check @A36FS.Misc.ExactSamplerPS.exact_law
#check @A36FS.Misc.ExactSamplerPS.exactSampler_exists
#check @A36FS.Misc.ExactSamplerPS.unif_Icc_eq_Ioo
#check @A36FS.Misc.ExactSamplerPS.joint_uniform
#check @A36FS.Misc.ExactSamplerPS.joint_law_rect
#check @A36FS.Misc.ExactSamplerPS.two_stage_density
#check @A36FS.Misc.ExactSamplerNonProduct.root_batch_pair
#check @A36FS.Misc.ExactSamplerNonProduct.root_word_pair
#check @A36FS.Misc.ExactSamplerNonProduct.sampler_pair
#check @A36FS.Misc.ExactSamplerNonProduct.target_pair
#check @A36FS.Misc.ExactSamplerNonProduct.not_first_round
#check @A36FS.Misc.ExactSamplerNonProduct.n_one_coincide
#check @A36FS.Misc.ExactSamplerNonProduct.n_one_half
#check @A36FS.Misc.ExactSamplerNonProduct.n_zero_coincide
#check @A36FS.Misc.ExactSamplerNonProduct.all_ones_ne
#check @A36FS.Misc.ExactSamplerNonProduct.not_first_round_sampler
#check @A36FS.Misc.ExactSamplerNonProduct.firstRound_outBy
#check @A36FS.Misc.ExactSamplerNonProduct.policy_firstRound_outBy
#check @A36FS.Misc.ExactSamplerNonProduct.not_first_round_outBy
#check @A36FS.Misc.ExactSamplerNonProduct.not_first_round_policy
#check @A36FS.Misc.ExactSamplerNonProduct.not_first_round_allAtOnce
#check @A36FS.Misc.ExactSamplerNonProduct.not_first_round_sched
#check @A36W.sliceNCD_up
#check @A36W.sliceNCD_down
#check @A36RW.AppJ.CW4.KLx_prodMarg_eq
#check @A36RW.AppJ.CW4.oneRound_KL_eq_fam
#check @A36RW.AppJ.CW4.prodMarg_factor_ge
#check @A36RW.AppJ.CW4.prodMarg_pos
#check @A36RW.AppJ.CW4.shannonH
#check @A36RW.AppJ.CW4.tc_identity
#check @A36RW.AppJ.CW4.KLx_oneRound_split
#check @A36RW.AppJ.CW4.KLx_oneRound_split_fam
#check @A36RW.AppJ.CW4.KLx_split
#check @A36RW.AppJ.CW4.KLx_split_terms_fam
#check @A36RW.AppJ.CW4.bernProd
#check @A36RW.AppJ.CW4.bernProd_grp_eq
#check @A36RW.AppJ.CW4.bernProd_grp_eq_mass_mul
#check @A36RW.AppJ.CW4.bernProd_grp_slice
#check @A36RW.AppJ.CW4.compl_filter_true_eq_sdiff
#check @A36RW.AppJ.CW4.fam_marg_mem
#check @A36RW.AppJ.CW4.filter_true_eq_inter
#check @A36RW.AppJ.CW4.lamPrime
#check @A36RW.AppJ.CW4.lamPrime_pos
#check @A36RW.AppJ.CW4.mem_Vset_iff
#check @A36RW.AppJ.CW4.oneRound_law_fam
#check @A36RW.AppJ.CW4.pow_mul_pow_eq_div
#check @A36RW.AppJ.CW4.prodMarg_twoW_eq
#check @A36RW.AppJ.CW4.sum_Vset_weightedTarget
#check @A36RW.AppJ.CW4.weightedTarget_pos_iff
#check @A36RW.AppJ.CW4.Z_mul_const
#check @A36RW.AppJ.CW4.Zin_mul_const
#check @A36RW.AppJ.CW4.famOinv
#check @A36RW.AppJ.CW4.famOinv_eq
#check @A36RW.AppJ.CW4.famTinv
#check @A36RW.AppJ.CW4.famTinv_eq
#check @A36RW.AppJ.CW4.famWinv_pos
#check @A36RW.AppJ.CW4.oneRound_KL_le_inv
#check @A36RW.AppJ.CW4.remark_LF_eq_one_inv
#check @A36RW.AppJ.CW4.remark_RF_eq_one_inv
#check @A36RW.AppJ.CW4.remark_no_doublylog_LF_inv
#check @A36RW.AppJ.CW4.remark_no_doublylog_RF_inv
#check @A36RW.AppJ.CW4.remark_oneRound_inv
#check @A36RW.AppJ.CW4.sliceMarg_mul_const
#check @A36RW.AppJ.CW4.target_ext
#check @A36RW.AppJ.CW4.twoW_compl_eq_mul
#check @A36RW.AppJ.CW4.weightedOracle_mul_const
#check @A36RW.AppJ.CW4.weightedOracle_twoW_inv
#check @A36RW.AppJ.CW4.weightedTarget_mul_const
#check @A36RW.AppJ.CW4.weightedTarget_twoW_inv
#check @A36RW.AppJ.CW4.wslice_mul_const
#check @A36RW.AppJ.CW4.expZ
#check @A36RW.AppJ.CW4.expZ_famT
#check @A36RW.AppJ.CW4.nBones
#check @A36RW.AppJ.CW4.nu_eq_min
#check @A36RW.AppJ.CW4.probZ
#check @A36RW.AppJ.CW4.probZ_famT
#check @A36RW.AppJ.CW4.probZ_zero_pos
#check @A36RW.AppJ.CW4.step1_expZ_le
#check @A36RW.AppJ.CW4.step1_ratio
#check @A36RW.AppJ.CW4.fam_not_cond1
#check @A36RW.AppJ.CW4.no_doublyLog_LF
#check @A36RW.AppJ.CW4.no_doublyLog_LF_inv
#check @A36RW.AppJ.CW4.no_doublyLog_RF
#check @A36RW.AppJ.CW4.no_doublyLog_RF_inv
#check @A36RW.AppJ.CW4.no_uniform_lower_bound_LF
#check @A36RW.AppJ.CW4.no_uniform_lower_bound_LF_inv
#check @A36RW.AppJ.CW4.no_uniform_lower_bound_RF
#check @A36RW.AppJ.CW4.no_uniform_lower_bound_RF_inv
#check @A36RW.AppJ.CW4.tendsto_double
#check @A36RW.AppJ.CW4.tendsto_mul_logb_log_sub
#check @A36RW.AppJ.CW4.tendsto_mul_logb_logb_sub
#check @AGF.agfv_c08s_S_numeric
#check @AGF.agfv_c08s_step_regimeF
#check @AGF.agfv_c08s_F_numeric
#check @A36W.TGCert2.sepR.congr_simp
#check @A36W.TGCert2.SL4
#check @A36W.TGCert2.sep_bound
#check @A36W.TGCert2.Vsub
#check @A36W.TGCert2.W43_uA_needed_lam4
#check @A36W.TGCert2.W43_no_uA_indep_attains_lam4
#check @A36W.TGCert2.upL2
#check @A36W.TGCert2.subKLSet_sInf
#check @A36W.TGCert2.Fsub_bdd
#check @A36W.TGRed.Rc.congr_simp
#check @A36W.TGCert2.polE_le_recV
#check @A36W.TGCert2.Msub_eq_of_cert
#check @A36W.TGCert2.W43_witness_lam2
#check @A36W.TGCert2.thL2_nonneg
#check @A36W.TGCert2.sub_lower
#check @A36W.TGCert2.W43_Fsub_bracket_lam4
#check @A36W.TGCert2.thL4
#check @A36W.TGCert2.qhL2
#check @A36W.TGCert2.W43_lower_lam2
#check @A36W.TGCert2.W43_Fsub_bracket_lam2
#check @A36W.TGCert2.qhL4
#check @A36W.TGCert2.mem_actsAt
#check @A36W.TGCert2.actsAt_nonempty
#check @A36W.TGCert2.Fsub_le_of_cert
#check @A36W.TGCert2.W43_Msub_exact_lam2
#check @A36W.TGCert2.value_tab_cast
#check @A36W.TGCert2.tabOf_uaF_mem_Dsub
#check @A36W.TGCert2.loL4
#check @A36W.TGCert2.Dsub_nonempty
#check @A36W.TGCert2.sepR
#check @A36W.TGCert2.upL4
#check @A36W.TGCert2.Vsub_sub_Vr
#check @A36W.TGCert2.actsAt
#check @A36W.TGCert2.W43_gap_lam4
#check @A36W.TGCert2.Dsub
#check @A36W.TGCert2.mem_Dsub
#check @A36W.TGCert2.Fstar_le_Fsub
#check @A36W.TGCert2.mem_Vsub
#check @A36W.TGCert2.mix_sub_mem
#check @A36W.TGCert2.thL2
#check @A36W.TGCert2.thL4_sum
#check @A36W.TGCert2.W43_no_uA_indep_attains_lam2
#check @A36W.TGCert2.thL4_nonneg
#check @A36W.TGCert2.loL2
#check @A36W.TGCert2.actsAt_image
#check @A36W.TGCert2.W43_Msub_exact_lam4
#check @A36W.TGCert2.sup'_actsAt_eq
#check @A36W.TGCert2.hullSub_sub
#check @A36W.TGCert2.W43_gap_lam2
#check @A36W.TGCert2.ua_witness
#check @A36W.TGCert2.Fsub
#check @A36W.TGCert2.W43_uA_needed_lam2
#check @A36W.TGCert2.W43_lower_lam4
#check @A36W.TGCert2.SL2
#check @A36W.TGCert2.W43_witness_lam4
#check @A36W.TGCert2.thL2_sum
#check @A36W.TGCert2.Msub
#check @A36W.TGCert2.Fsub_le_Phi
#check @A36W.TGCert2.Phi_nonneg_hullSub
#check @A36W.TGCert2.fullTab_mem_Dsub
#check @A36W.TGCert2.fullQ
#check @A36W.TGCert2.sepR_cast
#check @A36W.TGCert2.secQ
#check @A36W.TGCert2.secMaxQ
#check @A36W.TGCert2.Fsub_ge_of_bound
#check @A36W.TGCert2.sepQ
#check @A36W.TGCert2.Fsub_ge_of_cert
#check @A36W.TGCert2.Msub_le_sepR
#check @A36W.TGCert2.W43_upper_lam2
#check @A36W.TGCert2.subKLSet
#check @A36W.TGCert2.W43_upper_lam4
#check @A36W.RF.Cut2.eq_3_18_chain
#check @A36W.RF.Cut2.eq_3_18_19_21_chain
#check @A36W.RF.Cut2.eq_3_18_chain_trans
#check @A36W.RFAttain.rf_sharp_mean_two_sided_ad
#check @A36W.RFAttain.rf_sharp_mean_two_sided
#check @A36W.RFAttain.rf_least_adaptive_hardcap_instance
#check @A36W.RFAttain.instances_no_group
#check @A36W.RFAttain.rf_sharp_mean_upper
#check @A36W.RFAttain.rf_least_adaptive_hardcap
#check @A36W.RFAttain.rf_policy_floor
#check @A36W.RFAttain.rf_muP_bridge
#check @A36W.RFAttain.rf_sharp_mean_two_sided_instance
#check @A36W.RFAttain.rf_RwF_two_sided
#check @A36W.RFAttain.rf_least_adaptive_hardcap_all
#check @A36W.RFAttain.rf_sharp_mean_two_sided_ad_instance
#check @A36W.RFAttain.rf_RwF_upper
#check @A36W.RFAttain.rf_RwF_asymptotic
#check @A36W.SigChain.sigKLx
#check @A36W.SigChain.KLx_Qbar_eq_sigKLx
#check @A36W.SigChain.relabel_chain_rule_head_ext
#check @A36W.FU.ExampleFB.succCount_ex
#check @A36RW.AppGSep.Hcal_eq_harmonic
#check @A36RW.AppGSep.log_add_half_lt_Hcal
#check @A36RW.AppGSep.S2_succ
#check @A36RW.AppGSep.S2_le_aux
#check @A36RW.AppGSep.S2_le
#check @A36RW.AppGSep.one_le_S2
#check @A36RW.AppGSep.log_gt_of_towerT
#check @A36RW.AppGSep.add_eleven_le_two_pow
#check @A36RW.AppGSep.Kdelta_log_two_le
#check @A36RW.AppGSep.Kdelta_tenth_le
#check @A36RW.AppGSep.sep_log_two
#check @A36RW.AppGSep.sep_tenth
#check @A36RW.AppGSep.LF_lt_LH_log_two
#check @A36RW.AppGSep.LF_lt_LH_tenth
#check @A36RW.AppGSep.pow_lt_of_mul_rpow_neg_lt_one
#check @A36RW.AppGSep.two_rpow_neg_mul
#check @A36RW.AppGSep.half_pow_mul
#check @A36RW.AppGSep.gamma_lt_one_requires
#check @A36RW.AppGSep.env_prefactor_lt_one_requires
#check @A36RW.AppGSep.gamma_thresholds
#check @A36RW.AppGSep.env_thresholds
#check @A36W.slice_linStat_eq_zero_of_coeff_zero
#check @A36RW.AppGTable.one_sub_exp_neg_log_two
#check @A36RW.AppGTable.exp_neg_log_two
#check @A36RW.AppGTable.S2_eq_sum_range
#check @A36RW.AppGTable.Hcal_63
#check @A36RW.AppGTable.S2_63
#check @A36RW.AppGTable.towerT_two_pow_two_pow
#check @A36RW.AppGTable.rpow_neg_two_pow_le
#check @A36RW.AppGTable.c08Envelope_le
#check @A36RW.AppGTable.LHgen_ge_peel
#check @A36RW.AppGTable.LFgen_le_towerT
#check @A36RW.AppGTable.LFgen_ge_of_env
#check @A36RW.AppGTable.RFadapt_ge_of_env
#check @A36RW.AppGTable.RFadaptAS_ge_of_env
#check @A36RW.AppGTable.log_two_pow_add_one
#check @A36RW.AppGTable.table2_row8
#check @A36RW.AppGTable.table2_row16
#check @A36RW.AppGTable.table2_row32
#check @A36RW.AppGTable.table2_row64
#check @A36RW.AppGTable.table2_row128
#check @A36RW.AppGTable.table2_row1024
#check @FSCore.RemMixf.not_eventually_mass_le_of_le_four
#check @FSCore.RemMixf.const_lt_half
#check @FSCore.RemMixf.etaInf_le_one
#check @A36RW.Balanced.hardcap_optimum_outLim
#check @A36RW.Attain.sigmaStar_capAS
#check @A36RW.Converse.outLim_eq_outBy_of_capAS
#check @A36RW.LHUp.LHgen_antitone
#check @A36FS.Thm9.LFad_ge
#check @A36FS.Thm7.LFgen_ge
#check @A36W.TGCertRule.image_inter_Gr
#check @A36W.TGCertRule.image_sdiff_Gr
#check @A36W.TGCertRule.compB_image_Gr
#check @A36W.TGCertRule.depth_permHist
#check @A36W.TGCertRule.Ybar_permHist_Gr
#check @A36W.TGCertRule.compB_relPol_mix
#check @A36W.TGCertRule.W49rule
#check @A36W.TGCertRule.W49rule_P
#check @A36W.TGCertRule.W49_rule_beats_every_predrawn
#check @A36RW.AppJ.CW5.lamN
#check @A36RW.AppJ.CW5.one_le_log_of_three
#check @A36RW.AppJ.CW5.lamN_pos
#check @A36RW.AppJ.CW5.sqrt_lamN
#check @A36RW.AppJ.CW5.sig2_fam
#check @A36RW.AppJ.CW5.sig2_fam_ge
#check @A36RW.AppJ.CW5.half_le_sub_sqrt
#check @A36RW.AppJ.CW5.V_fam_ge
#check @A36RW.AppJ.CW5.tendsto_log_nat
#check @A36RW.AppJ.CW5.tendsto_log_div_nat
#check @A36RW.AppJ.CW5.eventually_eight_log_lt
#check @A36RW.AppJ.CW5.sig2_ge_four
#check @A36RW.AppJ.CW5.two_lt_fam
#check @A36RW.AppJ.CW5.log_le_two_sqrt
#check @A36RW.AppJ.CW5.sqrt_div_eight_le
#check @A36RW.AppJ.CW5.V_fam_tendsto
#check @A36RW.AppJ.CW5.log_lower_eq
#check @A36RW.AppJ.CW5.log_n_eq
#check @A36RW.AppJ.CW5.tendsto_lower
#check @A36RW.AppJ.CW5.loglog_fam
#check @A36RW.AppJ.CW5.V_inst
#check @A36RW.AppJ.CW5.not_necessary
#check @A36W.RFMixLaw.isSchedule_singletons_iff
#check @A36W.RFMixLaw.schedLawE_singletons_illegal
#check @A36W.RFMixLaw.schedLawE_singletons_perm
#check @A36W.RFMixLaw.schedLawE_append_congr
#check @A36W.RFMixLaw.coinPerm
#check @A36W.RFMixLaw.coinP_perm
#check @A36W.RFMixLaw.sieve_perm
#check @A36W.RFMixLaw.singletonsOf_map_image
#check @A36W.RFMixLaw.terminal_perm_law
#check @A36W.RFMixLaw.rfSched_perm_law
#check @A36W.RFMixLaw.mixLawE_relabelMix_expand
#check @A36W.RFMixLaw.rfMix_law_eq_relabel
#check @A36RW.DPI.KLW
#check @A36RW.DPI.KLW_margAlong_le
#check @A36RW.DPI.KLx_eq_KLW
#check @A36RW.DPI.KLx_margAlong_le
#check @A36RW.DPI.margAlong_pos_of_pos
#check @A36RW.Lemma1aZero.leak
#check @A36RW.Lemma1aZero.leak_eq_neg_log_of_pos
#check @A36RW.Lemma1aZero.leak_eq_top_of_zero
#check @A36RW.Lemma1aZero.lemma1a_ext
#check @A36RW.Lemma1aZero.lemma1a_zero
#check @A36RW.Lemma1aZero.massOn_nonneg
#check @A36RW.W13x.H_add_of_complete
#check @A36RW.W13x.H_meas
#check @A36RW.W13x.H_measurable
#check @A36RW.W13x.H_mem_reach
#check @A36RW.W13x.H_succ_of_complete
#check @A36RW.W13x.PrintedProcess
#check @A36RW.W13x.PrintedProcess.D
#check @A36RW.W13x.PrintedProcess.D_meas
#check @A36RW.W13x.PrintedProcess.D_sub
#check @A36RW.W13x.PrintedProcess.F
#check @A36RW.W13x.PrintedProcess.F_meas
#check @A36RW.W13x.PrintedProcess.F_sub
#check @A36RW.W13x.PrintedProcess.H
#check @A36RW.W13x.PrintedProcess.H_zero
#check @A36RW.W13x.PrintedProcess.S
#check @A36RW.W13x.PrintedProcess.S_meas
#check @A36RW.W13x.PrintedProcess.X
#check @A36RW.W13x.PrintedProcess.X_meas
#check @A36RW.W13x.PrintedProcess.casesOn
#check @A36RW.W13x.PrintedProcess.ctorIdx
#check @A36RW.W13x.PrintedProcess.draw
#check @A36RW.W13x.PrintedProcess.isProb
#check @A36RW.W13x.PrintedProcess.mk
#check @A36RW.W13x.PrintedProcess.mk.congr_simp
#check @A36RW.W13x.PrintedProcess.mk.inj
#check @A36RW.W13x.PrintedProcess.mk.injEq
#check @A36RW.W13x.PrintedProcess.mk.noConfusion
#check @A36RW.W13x.PrintedProcess.mk.sizeOf_spec
#check @A36RW.W13x.PrintedProcess.noConfusion
#check @A36RW.W13x.PrintedProcess.noConfusionType
#check @A36RW.W13x.PrintedProcess.rec
#check @A36RW.W13x.PrintedProcess.recOn
#check @A36RW.W13x.PrintedProcess.update
#check @A36RW.W13x.PrintedProcess.μ
#check @A36RW.W13x.SHMeas
#check @A36RW.W13x.SHMeas_of_factor
#check @A36RW.W13x.SH_rect_meas
#check @A36RW.W13x.abs_drawW_le
#check @A36RW.W13x.abs_kap_le
#check @A36RW.W13x.act_eq_empty_of_size
#check @A36RW.W13x.coinOracle
#check @A36RW.W13x.coinProcess
#check @A36RW.W13x.coin_drawW_succ
#check @A36RW.W13x.coin_drawW_zero
#check @A36RW.W13x.coin_draw_fails_off_SH
#check @A36RW.W13x.coin_literal_draw_fails
#check @A36RW.W13x.coin_outBy
#check @A36RW.W13x.coinμ
#check @A36RW.W13x.coinμ_apply
#check @A36RW.W13x.coinμ_real_coinX
#check @A36RW.W13x.comap_SH_le
#check @A36RW.W13x.dens_ind
#check @A36RW.W13x.drawW
#check @A36RW.W13x.drawW_eq_ind_mul_stepWlit
#check @A36RW.W13x.exists_factor_of_SHMeas
#check @A36RW.W13x.exists_factor_subset
#check @A36RW.W13x.exists_factor_subset_seed
#check @A36RW.W13x.exists_policyP
#check @A36RW.W13x.factor_iff
#check @A36RW.W13x.factor_subset_iff
#check @A36RW.W13x.finset_fin_one
#check @A36RW.W13x.fw
#check @A36RW.W13x.fw_bdd
#check @A36RW.W13x.fw_ck
#check @A36RW.W13x.fw_meas
#check @A36RW.W13x.fw_step_sum
#check @A36RW.W13x.fw_succ
#check @A36RW.W13x.fw_zero
#check @A36RW.W13x.instCountableBatch
#check @A36RW.W13x.instDiscreteHistory
#check @A36RW.W13x.instIsProbabilityMeasureBoolCoinμ
#check @A36RW.W13x.instMeasurableSpaceHistory
#check @A36RW.W13x.integrable_comp_S
#check @A36RW.W13x.inter_H_succ
#check @A36RW.W13x.kap
#check @A36RW.W13x.kap_meas
#check @A36RW.W13x.kap_self
#check @A36RW.W13x.law_fw
#check @A36RW.W13x.literal_draw_forbids_legal_empty
#check @A36RW.W13x.measurableSet_H_pred
#check @A36RW.W13x.measurableSet_pick
#check @A36RW.W13x.measurableSet_pred_of_fibres
#check @A36RW.W13x.measurable_comp_of_fibres
#check @A36RW.W13x.mem_trans
#check @A36RW.W13x.nextT
#check @A36RW.W13x.nextT_mem_reach
#check @A36RW.W13x.outBy_complete
#check @A36RW.W13x.outBy_eq_sum_fw
#check @A36RW.W13x.outBy_succ_eq
#check @A36RW.W13x.pick
#check @A36RW.W13x.pick_cons
#check @A36RW.W13x.pick_eq_of_unique
#check @A36RW.W13x.pick_nil
#check @A36RW.W13x.pick_spec
#check @A36RW.W13x.piece
#check @A36RW.W13x.piece_disjoint
#check @A36RW.W13x.piece_law
#check @A36RW.W13x.piece_meas
#check @A36RW.W13x.printed_process_in_class
#check @A36RW.W13x.process_capAS
#check @A36RW.W13x.process_doneBy
#check @A36RW.W13x.process_execMean
#check @A36RW.W13x.process_in_interface
#check @A36RW.W13x.process_law
#check @A36RW.W13x.process_law_exists
#check @A36RW.W13x.process_outBy
#check @A36RW.W13x.process_outLim
#check @A36RW.W13x.reach
#check @A36RW.W13x.stepWlit
#check @A36RW.W13x.stepWlit_eq_stepW
#check @A36RW.W13x.tau
#check @A36RW.W13x.tau_eq_of_first
#check @A36RW.W13x.tau_eq_top
#check @A36RW.W13x.trans
#check @A36RW.W13x.BoxOn
#check @A36RW.W13x.BoxOn.inter
#check @A36RW.W13x.BoxOn.mono
#check @A36RW.W13x.MargOK
#check @A36RW.W13x.PrintedProcessRC
#check @A36RW.W13x.PrintedProcessRC.D
#check @A36RW.W13x.PrintedProcessRC.D_meas
#check @A36RW.W13x.PrintedProcessRC.D_sub
#check @A36RW.W13x.PrintedProcessRC.F
#check @A36RW.W13x.PrintedProcessRC.F_meas
#check @A36RW.W13x.PrintedProcessRC.F_sub
#check @A36RW.W13x.PrintedProcessRC.H
#check @A36RW.W13x.PrintedProcessRC.H_zero
#check @A36RW.W13x.PrintedProcessRC.R
#check @A36RW.W13x.PrintedProcessRC.R_meas
#check @A36RW.W13x.PrintedProcessRC.S
#check @A36RW.W13x.PrintedProcessRC.S_meas
#check @A36RW.W13x.PrintedProcessRC.X
#check @A36RW.W13x.PrintedProcessRC.X_meas
#check @A36RW.W13x.PrintedProcessRC.casesOn
#check @A36RW.W13x.PrintedProcessRC.ctorIdx
#check @A36RW.W13x.PrintedProcessRC.draw
#check @A36RW.W13x.PrintedProcessRC.fold
#check @A36RW.W13x.PrintedProcessRC.isProb
#check @A36RW.W13x.PrintedProcessRC.mk
#check @A36RW.W13x.PrintedProcessRC.mk.inj
#check @A36RW.W13x.PrintedProcessRC.mk.injEq
#check @A36RW.W13x.PrintedProcessRC.mk.noConfusion
#check @A36RW.W13x.PrintedProcessRC.mk.sizeOf_spec
#check @A36RW.W13x.PrintedProcessRC.noConfusion
#check @A36RW.W13x.PrintedProcessRC.noConfusionType
#check @A36RW.W13x.PrintedProcessRC.rec
#check @A36RW.W13x.PrintedProcessRC.recOn
#check @A36RW.W13x.PrintedProcessRC.update
#check @A36RW.W13x.PrintedProcessRC.μ
#check @A36RW.W13x.SHMeas.enlarge
#check @A36RW.W13x.SameLaw
#check @A36RW.W13x.SameLawP
#check @A36RW.W13x.boxOn_drawBox
#check @A36RW.W13x.disjoint_nextT
#check @A36RW.W13x.drawBox
#check @A36RW.W13x.drawJ_meas
#check @A36RW.W13x.drawRun_meas
#check @A36RW.W13x.drawT
#check @A36RW.W13x.drawT_meas
#check @A36RW.W13x.drawT_sub
#check @A36RW.W13x.filter_eq_drawBox
#check @A36RW.W13x.filter_eq_empty_of_not_subset
#check @A36RW.W13x.foldRC_in_class
#check @A36RW.W13x.foldRC_law
#check @A36RW.W13x.instIsProbabilityMeasureForallFinRealUpi
#check @A36RW.W13x.instIsProbabilityMeasureRealUnif
#check @A36RW.W13x.margOK_of_exact
#check @A36RW.W13x.measurableSet_filter_eq
#check @A36RW.W13x.rH
#check @A36RW.W13x.rH_meas
#check @A36RW.W13x.rH_measurable
#check @A36RW.W13x.rH_mem_reach
#check @A36RW.W13x.rW
#check @A36RW.W13x.rW_integrable
#check @A36RW.W13x.rW_measurable
#check @A36RW.W13x.rX
#check @A36RW.W13x.rX_meas
#check @A36RW.W13x.realize
#check @A36RW.W13x.realize_S
#check @A36RW.W13x.realize_draw
#check @A36RW.W13x.realize_in_class
#check @A36RW.W13x.realize_law
#check @A36RW.W13x.realize_law_full
#check @A36RW.W13x.remaining_nextT_sub
#check @A36RW.W13x.runT
#check @A36RW.W13x.runT_meas
#check @A36RW.W13x.runT_mem_reach
#check @A36RW.W13x.runT_succ
#check @A36RW.W13x.runT_succ_preimage
#check @A36RW.W13x.runT_wfe
#check @A36RW.W13x.runT_zero
#check @A36RW.W13x.sameLawP_of_factor
#check @A36RW.W13x.seed_R1
#check @A36RW.W13x.seed_draw
#check @A36RW.W13x.seed_indep
#check @A36RW.W13x.step_indep
#check @A36RW.W13x.transT
#check @A36RW.W13x.transT_disjoint
#check @A36RW.W13x.unif
#check @A36RW.W13x.unif_Ici
#check @A36RW.W13x.unif_Iio
#check @A36RW.W13x.upi
#check @A36RW.W13x.upi_box_inter
#check @A36RW.W13x.upi_drawBox
#check @A36RW.W13x.wfe_nextT
#check @A36FS.Thm8.Lift.margAlong.congr_simp
#check @A36FS.X0.KLx_eq_top_of_count_zero
#check @A36FS.X0.KLx_symW_eq_KLW
#check @A36FS.X0.KLx_symW_eq_countKL
#check @A36FS.X0.X0_count_marginal_le
#check @A36FS.X0.X0_le
#check @A36FS.X0.X0_mixture_countKL_le
#check @A36FS.X0.X0_mixture_le
#check @A36FS.X0.X0_relabel_eq
#check @A36FS.X0.X0_relabel_le
#check @A36FS.X0.choose_ones_pos
#check @A36FS.X0.cnt
#check @A36FS.X0.countLawN
#check @A36FS.X0.exists_cnt_eq
#check @A36FS.X0.fs_invariant
#check @A36FS.X0.margAlong_cnt_eq
#check @A36FS.X0.margAlong_cnt_target
#check @A36FS.X0.relabel_law
#check @A36FS.X0.symLaw_eq_symW
#check @A36FS.X0.symW
#check @A36FS.X0.univ_perm_nonempty
#check @A36W.PV.G_rFL_le
#check @A36W.PV.HU_bound_uniform
#check @A36W.PV.HU_bound_uniform_fixture
#check @A36W.PV.HU_hardLength_uniform
#check @A36W.PV.HU_rounds_uniform
#check @A36W.PV.HU_uniform_eps
#check @A36W.PV.HU_uniform_eps_instance
#check @A36W.PV.HU_uniform_eps_le
#check @A36W.PV.core_bounds
#check @A36W.PV.logloglog_isLittleO
#check @A36W.PV.rFL
#check @A36W.PV.rFL_bounds_eventually
#check @A36W.PV.rFL_bounds_of
#check @A36W.PV.rFL_bounds_paper
#check @A36W.PV.rFL_bounds_paper_instance
#check @A36W.PV.rFL_degenerate
#check @A36W.PV.rFL_gt
#check @A36W.PV.rFL_isBigO
#check @A36W.PV.rFL_isBigO_instance
#check @A36W.PV.rFL_isEquivalent
#check @A36W.PV.rFL_isTheta
#check @A36W.PV.rFL_not_isBigO_of_degenerate
#check @A36W.PV.rFL_tendsto_atTop
#check @A36W.PV.rFL_two_sided_eventually
#check @A36W.PV.tendsto_log2log
#check @A36W.PV.tendsto_loglog
#check @A36W.PV.tendsto_logloglog
#check @A36W.PV.two_le_loglog
#check @A36W.PV.binom_exp_le
#check @A36W.PV.cos_le_exp_neg_sq_half
#check @A36W.PV.cos_mul_exp_antitoneOn
#check @A36W.PV.fTest
#check @A36W.PV.gaussTail
#check @A36W.PV.gaussTail_antitone
#check @A36W.PV.gaussTail_le
#check @A36W.PV.gaussTail_le_one
#check @A36W.PV.gaussTail_nonneg
#check @A36W.PV.integral_cos_mul_gaussian
#check @A36W.PV.integral_cos_pow_le
#check @A36W.PV.integral_exp_neg_sq_half_gaussian
#check @A36W.PV.ones
#check @A36W.PV.sum_cos_ones
#check @A36W.PV.sum_exp_fTest_eq_integral
#check @A36W.PV.two_rpow_neg_half
#check @A36W.PV.DAcell
#check @A36W.PV.DAcell_eq
#check @A36W.PV.DAcell_ge
#check @A36W.PV.DAcell_gt
#check @A36W.PV.Epf_eq
#check @A36W.PV.Vb
#check @A36W.PV.Vb_2000
#check @A36W.PV.Vb_ge
#check @A36W.PV.Vb_strictMonoOn
#check @A36W.PV.Vb_tendsto
#check @A36W.PV.cov_half
#check @A36W.PV.dv_KLW
#check @A36W.PV.limit_value
#check @A36W.PV.marg_half
#check @A36W.PV.ones_restrict
#check @A36W.PV.pair_half
#check @A36W.PV.sum_margAlong
#check @A36W.PV.sum_margAlong_mul
#check @A36W.PV.sum_tHalf_eq
#check @A36W.PV.tHalf
#check @A36W.PV.var_half
#check @A36W.PV.DAcell_eq_count
#check @A36W.PV.DAcell_ge_count
#check @A36W.PV.agrees_histA_iff
#check @A36W.PV.binLaw
#check @A36W.PV.binLaw_pos
#check @A36W.PV.card_onesA
#check @A36W.PV.card_ones_eq
#check @A36W.PV.extA
#check @A36W.PV.fCount
#check @A36W.PV.fiber_card
#check @A36W.PV.histA
#check @A36W.PV.hypLaw
#check @A36W.PV.law_w_Q
#check @A36W.PV.law_w_p
#check @A36W.PV.onesA
#check @A36W.PV.ones_le_card
#check @A36W.PV.pA_eq
#check @A36W.PV.wA
#check @A36W.PV.DA_le_F
#check @A36W.PV.DA_le_F_of_exact
#check @A36W.PV.DAcell_ii
#check @A36W.PV.DAcell_ii_eq
#check @A36W.PV.DAcell_ii_eq_sum
#check @A36W.PV.DAcell_ii_eq_variant
#check @A36W.PV.DAcell_ii_le_F
#check @A36W.PV.DAcell_ii_ne_top
#check @A36W.PV.Example4.A4_nonempty
#check @A36W.PV.Example4.DA4_ge
#check @A36W.PV.Example4.DA4_pos
#check @A36W.PV.Example4.F_eq_DA4
#check @A36W.PV.Example4.c4_pos
#check @A36W.PV.Example4.ladFF4
#check @A36W.PV.Example4.margA_x0
#check @A36W.PV.Example4.nonvacuity
#check @A36W.PV.Example4.sort_A4c
#check @A36W.PV.KLx_muVar_chain
#check @A36W.PV.cell_DA_le_F
#check @A36W.PV.cell_QA
#check @A36W.PV.cell_chainRule
#check @A36W.PV.chainRule_route
#check @A36W.PV.isSchedule_single_iff
#check @A36W.PV.ladder_term_nonneg
#check @A36W.PV.margA_eq_prefMass
#check @A36W.PV.mem_parts_muVar
#check @A36W.PV.mixCost_muVar
#check @A36W.PV.mixLawE_muVar_split
#check @A36W.PV.muVar
#check @A36W.PV.muVar.congr_simp
#check @A36W.PV.muVar_eq_Lbar_one
#check @A36W.PV.muVar_length
#check @A36W.PV.muVar_margA_eq_stageALaw
#check @A36W.PV.muVar_marg_A
#check @A36W.PV.muVar_marg_A_weighted
#check @A36W.PV.muVar_parts_length
#check @A36W.PV.paperCell_DA_le_F
#check @A36W.PV.pathW_single
#check @A36W.PV.sLad
#check @A36W.PV.sLad_le_one
#check @A36W.PV.schedVar_isSchedule
#check @A36W.PV.scheduleOfProfile_card
#check @A36W.PV.stageALaw
#check @A36W.PV.stageALaw_cell
#check @A36W.PV.stageALaw_eq_condMarg
#check @A36W.PV.stageA_term_eq_KLW
#check @A36W.PV.weightedOracle_unit_marg_nil
#check @A36W.PV.Ahalf
#check @A36W.PV.DAcell_ii_eq_DAcell
#check @A36W.PV.card_Ahalf
#check @A36W.PV.cell_admissible
#check @A36W.PV.cell_admissible_FU
#check @A36W.PV.nonempty_of_card_half
#check @A36W.PV.tHalf_eq
#check @A36W.PV.variant_F_gt_096
#check @A36W.PV.variant_cannot_meet_001
#check @A36W.PV.variant_fails_cell
#check @A36W.PV.variant_not_eventually_le
#check @A36W.PV.variant_not_uniform
#check @A36W.PV.bdry_LF_LH_le_one
#check @A36W.PV.bdry_LFad_le_one
#check @A36W.PV.bdry_instance
#check @A36W.PV.bdry_mix
#check @A36W.PV.bdry_oneBlock_KL
#check @A36W.PV.bdry_oneRound_KL
#check @A36W.PV.bdry_policy
#check @A36W.PV.bdry_target
#check @A36W.PV.bdry_target_full
#check @A36W.PV.bdry_target_zero
#check @A36W.PV.lvl
#check @A36W.PV.mem_survF_univ_iff_canon
#check @A36W.PV.mem_survF_univ_iff_lvl
#check @A36W.PV.oneBlock_law_eq_target
#check @A36W.PV.oneRound_law
#check @A36W.PV.oneRound_law_eq_target
#check @A36W.PV.rfSched_eq_canon
#check @A36W.PV.rf_Msz_last
#check @A36W.PV.rf_coinP_eq
#check @A36W.PV.rf_coin_count
#check @A36W.PV.rf_frac_mem
#check @A36W.PV.rf_frac_rat
#check @A36W.PV.rf_mix_support_card_le
#check @A36W.PV.rf_sizes_le
#check @A36W.PV.rf_support_card_le
#check @A36W.PV.rf_support_instance
#check @A36W.PV.sieve_ofFn_congr
#check @A36W.PV.sliceMarg_quota_full
#check @A36W.PV.sliceMarg_quota_zero
#check @A36W.PV.survF_canon_lvl
#check @A36W.PV.target_p_eq_ite_of_vanish
#check @A36W.PV.target_vanish
#check @A36W.PV.wordOnes_card_eq_self_iff
#check @A36W.PV.wordOnes_card_eq_zero_iff
#check @A36W.PV.wordOnes_unique
#check @A36W.PV.NA_zero_empty
#check @A36W.PV.classes_r0_empty
#check @A36W.PV.frontier_values_at_n
#check @A36W.PV.KLx_tree_eq_pathH
#check @A36W.PV.tangent_term
#check @A36W.PV.KLx_le_pathH_avg_of_exact
#check @A36W.PV.KLx_le_H
#check @A36W.PV.classes_r0_instance
#check @A36W.PV.frontier_values_at_n_instance
#check @A36W.PV.KLx_le_H_instance
#check @A36W.PV.fixtureMix
#check @A36W.PV.fixtureMix_lengths
#check @A36W.PV.KLx_le_H_instance_rand
#check @A36W.PV.RouteQ.Z_inv_compl_mul_prod
#check @A36W.PV.RouteQ.allZero_eq_allOne_compl
#check @A36W.PV.RouteQ.bernoulli_mgf_le
#check @A36W.PV.RouteQ.bullet_down
#check @A36W.PV.RouteQ.bullet_up
#check @A36W.PV.RouteQ.cNV
#check @A36W.PV.RouteQ.chain_constant_eq
#check @A36W.PV.RouteQ.compl_event_eq
#check @A36W.PV.RouteQ.compl_law_eq
#check @A36W.PV.RouteQ.cs_display
#check @A36W.PV.RouteQ.exp_factor_neg
#check @A36W.PV.RouteQ.exp_factor_pos
#check @A36W.PV.RouteQ.exp_mul_sq
#check @A36W.PV.RouteQ.expand_prod_down
#check @A36W.PV.RouteQ.expand_prod_up
#check @A36W.PV.RouteQ.half_neg_le_exp
#check @A36W.PV.RouteQ.half_neg_le_prod_mgf
#check @A36W.PV.RouteQ.half_pos_le_exp
#check @A36W.PV.RouteQ.half_pos_le_prod_mgf
#check @A36W.PV.RouteQ.indicator_sdiff
#check @A36W.PV.RouteQ.lam_Y_split
#check @A36W.PV.RouteQ.mgf_eq_neg
#check @A36W.PV.RouteQ.mgf_eq_pos
#check @A36W.PV.RouteQ.mgf_nonneg
#check @A36W.PV.RouteQ.prod_inv_mul_prod
#check @A36W.PV.RouteQ.second_family_of_first
#check @A36W.PV.RouteQ.sliceMarg_inv_compl
#check @A36W.PV.RouteQ.sliceNCD_down_printed
#check @A36W.PV.RouteQ.sliceProb_inv_compl
#check @A36W.PV.RouteQ.slice_mgf_le_printed_chain
#check @A36W.PV.RouteQ.slice_subGaussian_printed
#check @A36W.PV.RouteQ.slice_tail_printed
#check @A36W.PV.RouteQ.sqrt_exp_eq
#check @A36W.PV.RouteQ.sum_mul_le_sqrt_mul_sqrt_weighted
#check @A36W.PV.RouteQ.unit1_instance
#check @A36W.PV.RouteQ.unit1_law_instance
#check @A36W.PV.RouteQ.unit1_marg_instance
#check @A36W.PV.RouteQ.unit1_reduction_instance
#check @A36W.PV.RouteQ.unit2_instance
#check @A36W.PV.RouteQ.unit2_split_nonempty
#check @A36W.PV.RouteQ.unit2_tail_instance
#check @A36W.PV.RouteQ.wNV
#check @A36W.PV.RouteQ.wNV_pos
#check @A36W.PV.RouteJ.TG1_v0
#check @A36W.PV.RouteJ.TG1_v0_bound_eq
#check @A36W.PV.RouteJ.TG1_v0_deterministic
#check @A36W.PV.RouteJ.TG1_v0_fin
#check @A36W.PV.RouteJ.TG1_v0_instance
#check @A36W.PV.RouteJ.TG1_v0_max_eq_one
#check @A36W.PV.RouteJ.TG1_v0_params
#check @A36W.PV.RouteJ.TG1_v0_weight
#check @A36W.PV.RouteJ.TG5_printed
#check @A36W.PV.RouteJ.TG5_step1
#check @A36W.PV.RouteJ.TG5_step1_agree
#check @A36W.PV.RouteJ.TG5_step1_child
#check @A36W.PV.RouteJ.TG5_step1_instance
#check @A36W.PV.RouteJ.TG5_step1_mono
#check @A36W.PV.RouteJ.TG5_step1_mu_mem
#check @A36W.PV.RouteJ.TG5_step1_sign
#check @A36W.PV.RouteJ.TG5_step1_sign_mul
#check @A36W.PV.RouteJ.TG5_step1_sum
#check @A36W.PV.RouteJ.TG5_step2
#check @A36W.PV.RouteJ.TG5_step2_eq
#check @A36W.PV.RouteJ.TG5_step2_jensen
#check @A36W.PV.RouteJ.TG5_step3
#check @A36W.PV.RouteJ.TG8_step1_instance
#check @A36W.PV.RouteJ.TG8_step1_law
#check @A36W.PV.RouteJ.TG8_step1_means
#check @A36W.PV.RouteJ.TG8_step1_tower
#check @A36W.PV.RouteJ.aAext
#check @A36W.PV.RouteJ.aBext
#check @A36W.PV.RouteJ.bin_eq_odds
#check @A36W.PV.RouteJ.binbin_eq_wt
#check @A36W.PV.RouteJ.binbin_fiber
#check @A36W.PV.RouteJ.condA
#check @A36W.PV.RouteJ.gA
#check @A36W.PV.RouteJ.gA_eq_condMean
#check @A36W.PV.RouteJ.gB
#check @A36W.PV.RouteJ.gB_eq_condMean
#check @A36W.PV.RouteJ.odds_of_cross
#check @A36W.PV.RouteJ.onesSet
#check @A36W.PV.RouteJ.onesSet_subset
#check @A36W.PV.RouteJ.plExt
#check @A36W.PV.RouteJ.plExt_congr
#check @A36W.PV.RouteJ.plExt_floor_le
#check @A36W.PV.RouteJ.plExt_id
#check @A36W.PV.RouteJ.plExt_le_succ
#check @A36W.PV.RouteJ.plExt_linear
#check @A36W.PV.RouteJ.plExt_monotoneOn
#check @A36W.PV.RouteJ.plExt_natCast
#check @A36W.PV.RouteJ.probAS
#check @A36W.PV.RouteJ.probAS_eq
#check @A36W.PV.RouteJ.probS
#check @A36W.PV.RouteJ.probS_eq
#check @A36W.PV.RouteJ.qInst
#check @A36W.PV.RouteJ.sum_mul_bin
#check @A36W.PV.RouteJ.sum_numerators
#check @A36W.PV.RouteQ2.N_pos_of
#check @A36W.PV.RouteQ2.Q_bounds
#check @A36W.PV.RouteQ2.Q_mem01
#check @A36W.PV.RouteQ2.card_erase_univ
#check @A36W.PV.RouteQ2.card_filter_erase_ge
#check @A36W.PV.RouteQ2.eq_3_16_instance
#check @A36W.PV.RouteQ2.eq_3_16_printed
#check @A36W.PV.RouteQ2.eq_3_16_printed_explicit
#check @A36W.PV.RouteQ2.events_instance
#check @A36W.PV.RouteQ2.fail_count
#check @A36W.PV.RouteQ2.fail_size_hi
#check @A36W.PV.RouteQ2.fail_size_lo
#check @A36W.PV.RouteQ2.inclusion_perturbation_small
#check @A36W.PV.RouteQ2.interior_std
#check @A36W.PV.RouteQ2.not_interior_le_fail
#check @A36W.PV.RouteQ2.per_l_instance
#check @A36W.PV.RouteQ2.per_l_union
#check @A36W.PV.RouteQ2.printed_events_interior
#check @A36W.PV.RouteQ2.printed_events_interval_ratio
#check @A36W.PV.RouteQ2.sum_Q_ge
#check @A36W.PV.RouteQ2.sum_Q_le
#check @A36W.PV.RouteQ2.tilted_fail_count
#check @A36W.PV.RouteQ2.tilted_fail_size_hi
#check @A36W.PV.RouteQ2.tilted_fail_size_lo
#check @A36W.PV.RouteQ2.tilted_le_of_forall
#check @A36W.PV.RouteQ2.xNV_ones
#check @A36W.PV.RouteQ2.xNV_zeros
#check @A36W.PV.RouteJ2.IntervalSupport
#check @A36W.PV.RouteJ2.IsSupermartingale
#check @A36W.PV.RouteJ2.LogConcave
#check @A36W.PV.RouteJ2.TG2_route
#check @A36W.PV.RouteJ2.TG9_route
#check @A36W.PV.RouteJ2.TG9_route_capAS
#check @A36W.PV.RouteJ2.TG9_route_prob
#check @A36W.PV.RouteJ2.TP2
#check @A36W.PV.RouteJ2.Y
#check @A36W.PV.RouteJ2.Y_eq_liftC
#check @A36W.PV.RouteJ2.Y_isSupermartingale
#check @A36W.PV.RouteJ2.Y_mem_Icc
#check @A36W.PV.RouteJ2.Y_terminal
#check @A36W.PV.RouteJ2.Y_zero_root
#check @A36W.PV.RouteJ2.aA_mono_route
#check @A36W.PV.RouteJ2.aB_mono_route
#check @A36W.PV.RouteJ2.choose_logConcave
#check @A36W.PV.RouteJ2.condE
#check @A36W.PV.RouteJ2.condE_composition
#check @A36W.PV.RouteJ2.condE_const
#check @A36W.PV.RouteJ2.condE_eq_Eprod
#check @A36W.PV.RouteJ2.condE_expand
#check @A36W.PV.RouteJ2.condE_mono
#check @A36W.PV.RouteJ2.count_legal
#check @A36W.PV.RouteJ2.expAt
#check @A36W.PV.RouteJ2.expAt_const
#check @A36W.PV.RouteJ2.expAt_le_of_isSupermartingale
#check @A36W.PV.RouteJ2.expAt_mem_Icc
#check @A36W.PV.RouteJ2.expAt_mono
#check @A36W.PV.RouteJ2.expAt_of_size_zero
#check @A36W.PV.RouteJ2.expAt_succ
#check @A36W.PV.RouteJ2.expAt_succ_le_of_isSupermartingale
#check @A36W.PV.RouteJ2.expAt_tower
#check @A36W.PV.RouteJ2.expAt_zero
#check @A36W.PV.RouteJ2.illegal_child
#check @A36W.PV.RouteJ2.integrable_expAt
#check @A36W.PV.RouteJ2.jointE
#check @A36W.PV.RouteJ2.jointE_Y_le
#check @A36W.PV.RouteJ2.jointE_le_of_isSupermartingale
#check @A36W.PV.RouteJ2.jointE_succ_le_of_isSupermartingale
#check @A36W.PV.RouteJ2.jointE_terminal
#check @A36W.PV.RouteJ2.jointE_zero
#check @A36W.PV.RouteJ2.lam_zpow_factor
#check @A36W.PV.RouteJ2.lawUA
#check @A36W.PV.RouteJ2.lawUA_eq_slice
#check @A36W.PV.RouteJ2.lawUA_eq_zero_of_gt
#check @A36W.PV.RouteJ2.lawUA_lr
#check @A36W.PV.RouteJ2.lawW
#check @A36W.PV.RouteJ2.lawW_eq_lawUA
#check @A36W.PV.RouteJ2.lawW_eq_zero_of_gt
#check @A36W.PV.RouteJ2.lawW_lr
#check @A36W.PV.RouteJ2.lc_shift
#check @A36W.PV.RouteJ2.liftC
#check @A36W.PV.RouteJ2.mA_mul_aA_mono
#check @A36W.PV.RouteJ2.mB_mul_aB_mono
#check @A36W.PV.RouteJ2.margUnit_twoW
#check @A36W.PV.RouteJ2.mean_lawUA
#check @A36W.PV.RouteJ2.mean_lawUA_mono
#check @A36W.PV.RouteJ2.mean_lawW
#check @A36W.PV.RouteJ2.mean_lawW_mono
#check @A36W.PV.RouteJ2.mean_le_of_lr
#check @A36W.PV.RouteJ2.measurable_expAt
#check @A36W.PV.RouteJ2.not_legal_count_step
#check @A36W.PV.RouteJ2.nvPolicy
#check @A36W.PV.RouteJ2.nvTree
#check @A36W.PV.RouteJ2.nvTree_capFrom
#check @A36W.PV.RouteJ2.nv_unit1
#check @A36W.PV.RouteJ2.nv_unit2
#check @A36W.PV.RouteJ2.outBy_eq_expAt
#check @A36W.PV.RouteJ2.pf2_pos
#check @A36W.PV.RouteJ2.row
#check @A36W.PV.RouteJ2.row_TP2
#check @A36W.PV.RouteJ2.row_intervalSupport
#check @A36W.PV.RouteJ2.row_logConcave
#check @A36W.PV.RouteJ2.row_nat
#check @A36W.PV.RouteJ2.row_neg
#check @A36W.PV.RouteJ2.row_nonneg
#check @A36W.PV.RouteJ2.row_pos_iff
#check @A36W.PV.RouteJ2.slice_mass_UA
#check @A36W.PV.RouteJ2.step_batch
#check @A36W.PV.RouteJ2.step_complete
#check @A36W.PV.RouteJ2.step_empty
#check @A36W.PV.RouteJ2.step_illegal
#check @A36W.PV.RouteJ2.success_eq_expAt
#check @A36W.PV.RouteJ2.success_of_size_zero
#check @A36W.PV.RouteJ2.sum_lawUA
#check @A36W.PV.RouteJ2.sum_lawW
#check @A36W.PV.RouteJ2.sum_range_extend
#check @A36W.PV.RouteJ2.sum_wtW_eq
#check @A36W.PV.RouteJ2.sum_wtW_eq_Z
#check @A36W.PV.RouteJ2.supermartingale_step
#check @A36W.PV.RouteJ2.tp2_mul
#check @A36W.PV.RouteJ2.tp2_of_logConcave
#check @A36W.PV.RouteJ2.tree_success_le
#check @A36W.PV.RouteJ2.wtW
#check @A36W.PV.RouteJ2.wtW_TP2
#check @A36W.PV.RouteJ2.wtW_eq_wt
#check @A36W.PV.RouteJ2.wtW_eq_zero_of_gt
#check @A36W.PV.RouteJ2.wtW_factor
#check @A36W.PV.RouteJ2.wt_TP2
#check @A36W.PV.RouteJ2.wt_eq_row
#check @A36W.PV.RouteJ2.wt_eq_zero_of_gt
#check @A36FS.PrintedRoute.cOf_getD
#check @A36FS.PrintedRoute.hasJump_of_le
#check @A36FS.PrintedRoute.hasJump_of_short
#check @A36FS.PrintedRoute.mOf_getD
#check @A36FS.PrintedRoute.massV_le_tail
#check @A36FS.PrintedRoute.massV_symW
#check @A36FS.PrintedRoute.mem_Vout_permWord
#check @A36FS.PrintedRoute.sum_symLaw_of_closed
#check @A36FS.PrintedRoute.sum_symW_of_closed
#check @A36FS.PrintedRoute.symW_nonneg
#check @A36FS.PrintedRoute.thm7a_printed_route
#check @A36FS.PrintedRoute.thm7a_printed_route_same_statement
#check @A36FS.PrintedRoute.valW_permWord
#check @A36FS.PrintedRoute.LFgen_ge_printed_route
#check @A36FS.PrintedRoute.LFgen_ge_printed_route_same_statement
#check @A36FS.PrintedRoute.thm7b_isTheta_printed_route
#check @A36FS.PrintedRoute.thm7b_lower_liminf_printed_route
#check @A36FS.PrintedRoute.thm7b_lower_printed_route
#check @A36FS.PrintedRoute.thm7b_lower_real_printed_route
#check @A36FS.PrintedRoute.thm7b_upper_eventually_printed_route
#check @A36FS.PrintedRoute.thm7b_upper_printed_route
#check @A36FS.PrintedRoute.thm7b_upper_printed_route_same_statement
#check @A36FS.PrintedRoute.upper_of_thm6_fixed
#check @A36FS.PrintedRoute.thm7c_printed_route
#check @A36FS.PrintedRoute.thm7c_printed_route_same_statement
#check @A36FS.PrintedRoute.FmixSet_bddBelow_printed
#check @A36FS.PrintedRoute.le_FmixR_printed
#check @A36FS.PrintedRoute.thm3d_printed_route
#check @A36FS.PrintedRoute.thm3d_printed_route_same_statement
#check @A36FS.PrintedRoute.thm7c_linear_inf_printed_route
#check @A36FS.PrintedRoute.thm7c_linear_printed_route
#check @A36FS.PrintedRoute.thm7c_littleo_printed_route
#check @A36FS.PrintedRoute.thm7c_rate_R2_inf_printed_route
#check @A36FS.PrintedRoute.thm7c_rate_R2_printed_route
#check @A36FS.PrintedRoute.thm7c_rate_inf_printed_route
#check @A36FS.PrintedRoute.thm7c_rate_printed_route
#check @A36FS.PrintedRoute.thm7c_rate_printed_route_same_statement
#check @A36FS.PrintedRoute.RouteCheck.check
#check @A36FS.PrintedRoute.RouteCheck.closure
#check @A36FS.PrintedRoute.RouteCheck.control
#check @A36FS.Misc.ChargeMono.LFadCharged
#check @A36FS.Misc.ChargeMono.LFad_le_charged
#check @A36FS.Misc.ChargeMono.LFgenCharged
#check @A36FS.Misc.ChargeMono.LFgen_le_charged
#check @A36FS.Misc.ChargeMono.const_le_LFgenCharged
#check @A36FS.Misc.ChargeMono.thm7a_bound_charged
#check @A36FS.Misc.ChargeMono.thm7b_lower_real_charged
#check @A36FS.Misc.ChargeMono.thm9a_bound_charged
#check @A36FS.Misc.ChargeMono.thm9b_charged
#check @A36FS.Misc.DepthBound.NonbaseChain
#check @A36FS.Misc.DepthBound.chain_potential
#check @A36FS.Misc.DepthBound.depth_bound
#check @A36FS.Misc.DepthBound.head_nonbase
#check @A36FS.Misc.DepthBridge.callComps
#check @A36FS.Misc.DepthBridge.callComps_chain
#check @A36FS.Misc.DepthBridge.callComps_proj
#check @A36FS.Misc.DepthBridge.depth_every_branch
#check @A36FS.Misc.DepthBridge.one_add_logb_pos
#check @A36FS.Misc.MixCap.cap_params
#check @A36FS.Misc.MixCap.eventually_cap_fixed
#check @A36FS.Misc.MixCap.exists_long_of_tail_pos
#check @A36FS.Misc.MixCap.mix_hardcap_lower
#check @A36FS.Misc.MixCap.mix_hardcap_lower_cap
#check @A36FS.Misc.MixCap.sum_map_nonpos
#check @A36FS.Misc.ProfAllEps.RFprof_antitone
#check @A36FS.Misc.ProfAllEps.cor4_F_all
#check @A36FS.Misc.ProfAllEps.thm3b_F_all
#check @A36FS.Misc.Thm5Case1Route.Cc_side
#check @A36FS.Misc.Thm5Case1Route.case1_conditions
#check @A36FS.Misc.Thm5Case1Route.case1_conditions_paper
#check @A36FS.Misc.Thm5Case1Route.chain_left
#check @A36FS.Misc.Thm5Case1Route.chain_right
#check @A36FS.Misc.Thm5Case1Route.eight_e_sqrt_le
#check @A36FS.Misc.Thm5Case1Route.printed_chain
#check @A36FS.Thm8.Main.thm8_cost_log4
#check @A36FS.Thm8.Main.thm8_cost
#check @A36FS.Thm8.Main.countKL_step
#check @A36FS.Thm8.Scales.phiChild_le_half
#check @A36FS.Thm8.Scales.error_induction_of_lift
#check @A36FS.Thm8.Scales.cost_induction_of_exact
#check @A36RC.two_pow_two_pow_le_cap
#check @A36RW.Converse.tail_ge_mass_sub_GrRec
#check @A36RW.Converse.row_le_GrRec_succ
#check @A36RW.Converse.sum_Vset_outBy_le_GrRec
#check @A36RW.Converse.seeded_sum_Vset_le_GrRec
#check @A36RW.Converse.sum_Vset_outBy_eq_zero_of_not_legal
#check @AGF.agfv_c08s_atom_bound
#check @AGF.agfv_c08s_step
#check @AGF.agfv_c08s_T_cs
#check @AGF.agfv_c08s_T_chain
#check @AGF.agfv_c08s_T
#check @AGF.agfv_c08s_atom_sq_id
#check @AGF.agfv_c08s_uniform_atom
#check @AGF.agfv_c08s_cheb_atom
#check @AGF.agfv_c08s_cutoff
#check @AGF.agfv_c08s_step_regimeS
#check @AGF.agfv_c08s_GrRec_le_one
#check @AGF.agfv_c08s_GrRec_zero_size
#check @AGF.agfv_c08s_GrRec_one_le_atom
#check @A36RW.HV.lossSched_rcProfile_lt_hv
#check @A36RW.HV.succMass_rcProfile_gt_hv
#check @AGFPot.kappaTot_replicate_one_append
#check @A36RW.Cor2c.headline_mixture_KL
#check @A36RW.Cor2c.headline_mixed_design
#check @A36FS.Thm5.gap_dist
#check @A36FS.Thm5.thm5
#check @A36FS.Thm5.gap_lower
#check @A36FS.Thm5.L5
#check @A36FS.Thm8.Grid.sum_grid_diff
#check @A36FS.Thm8.Grid.band_smoothing_TV
#check @A36FS.Thm8.Grid.band_lcm_sum
#check @A36FS.Thm8.Grid.overlap_identity
#check @AGFH.H1_increment
#check @AGFH.SI1
#check @AGFH.SI2
#check @AGFH.sq_aSched_sub_one_le
#check @AGFH.Hopt_ge_three_of_schedIneq
#check @AGFH.schedLaw_eq_pathProb
#check @AGFH.aSched
#check @AGFH.bbSched
#check @AGFH.single_block_Vset
#check @AGFH.HSum_eq_log_choose
#check @AGFH.dSched_chain
#check @AGFH.binEnt_jensen_gap
#check @AGFH.jensen_gap_mid
#check @AGFH.second_moment_std
#check @AGFH.perBatch_ineq
#check @AGFH.bbSched_add_two_aSched_le
#check @A36RW.Cor2a.envelope_round_lower
#check @A36RW.Relabel.one_orbit_KLx
#check @A36RW.LHUp.pointMix_H_C
#check @A36RW.LHUp.geoBlock
#check @A36RW.LHUp.geoProf
#check @A36RW.LHUp.phiB_geo_le
#check @A36RW.LHUp.geoProf_small
#check @A36RW.LHUp.Gcount_step
#check @A36RW.LHUp.step3_ii_printed
#check @A36W.OneStep.T_le_combined
#check @A36W.Envelope.power_mean_step
#check @A36W.FU.quota_after_A_eq
#check @A36W.FU.muFF_pointwise
#check @A36FS.Prop2.bb1_lower
#check @A36FS.Prop2.zsq_le
#check @A36FS.CF1.U6_lower
#check @A36FS.Thm8.Lift.lemmaL
#check @AGF.agfv_sum_batchProb_powersetCard
#check @AGF.agfv_schedSucc_eq_succCount
#check @AGF.dSched
#check @AGF.FullSchedule
#check @AGF.killK
#check @AGF.H1
#check @AGFCert.log_le_Hcal
#check @AGFCert.S2_le_five_thirds
#check @A36Sharp.sharpKap_one
#check @A36Sharp.sharpKap_succ
#check @A36Sharp.sharp_envelope_aux
#check @A36RW.Window.ladProfile_succ_ge
#check @A36RW.Window.ladM_last_pow_le
#check @A36RW.Window.lt_of_not_admissible
#check @A36RW.AppJ.wslice_twoW_union
#check @A36RW.AppJ.sliceMarg_twoW_A
#check @A36RW.AppJ.sliceMarg_twoW_B
#check @A36RW.AppJ.condMarg_twoW_child
#check @A36RW.AppJ.illegal_cons
#check @A36W.sliceMarg_eq_of_weight_eq
#check @A36W.norm_factor_le
#check @A36W.norm_batchChar_le
#check @A36RW.AppJ.wt
#check @A36RW.AppJ.W16.TG2
#check @A36RW.AppJ.W16.w16_min_le_two_f
#check @A36RW.AppJ.W16.TG3_dist
#check @A36RW.AppJ.W16.w16_muC_eq
#check @A36RW.AppJ.W16.w16_bin_mean
#check @A36RW.AppJ.W16.w16_prod_var
#check @A36RW.AppJ.W16.w16_T_le_one
#check @A36RW.AppJ.W16.CF
#check @A36RW.AppJ.W16.numeric_CF
#check @A36RW.AppJ.W16.w16_card_fiber_le
#check @A36RW.AppJ.W16.w16_atom
#check @A36RW.AppJ.W16.w16_sum_psiF_le
#check @A36RW.AppJ.W16.w16_caseF
#check @A36RW.AppJ.W16.numeric_8_4sqrt6
#check @A36RW.AppJ.W16.w16_caseS
#check @A36RW.AppJ.W16.w16_g_le_g32
#check @A36W.sliceCov_eq
#check @A36W.sliceCov_nonpos
#check @A36W.sliceVar_card_inter_le
#check @A36W.sliceMarg_quota_zero
#check @A36RW.AppJ.W16.w16_Etgt_abs_dev_le
#check @A36RW.AppJ.W16.w16_f_lip
#check @A36RW.AppJ.W16.w16_TG2_abs
#check @A36RW.AppJ.W16.Vrem_eq
#check @A36RW.AppJ.W16.w16_TG8_core
#check @A36RW.AppJ.sum_prod_twoValue
#check @A36W.tower_le_G
#check @A36RW.AppJ.G_zero_eq
#check @A36RW.AppJ.G_of_M_zero
#check @A36RW.AppJ.G_nonneg
#check @A36RW.AppJ.W21.IsMaxSel
#check @A36RW.AppJ.W21.bstar
#check @A36RW.AppJ.W21.bstar_isMaxSel
#check @A36RW.AppJ.W21.lowAB
#check @A36RW.AppJ.W21.piTree
#check @A36RW.AppJ.W21.piO
#check @A36RW.AppJ.W21.piTree_vmass
#check @A36RW.AppJ.W21.piO_success
#check @A36RW.AppJ.W21.G_one_pos_count
#check @A36RW.AppJ.W21.Eprod_G_zero_of_ne_full
#check @A36RW.AppJ.W21.lastRound_max_iff
#check @A36RW.AppJ.W21.piTree_act_illegal
#check @A36RW.AppJ.W21.piTree_act_last
#check @A36RW.AppJ.W21.capFrom_of_act_last
#check @A36RW.AppJ.W21.piO_capEvery
#check @A36RW.AppJ.G_one_eq_full
#check @A36RW.AppJ.thm_tgenv_one
#check @A36RW.AppJ.two_rpow_step
#check @A36RW.AppJ.W20.corA_rounds_Fstar
#check @A36RW.AppJ.W20.corD_execMean_ge_small
#check @A36RW.AppJ.markov_component
#check @A36RW.AppJ.exp_neg_le_mass_of_KLx_le
#check @A36.mixCost_ge_mean_bridge
#check @A36RW.AppJ.corB_asymptotic
#check @A36RW.AppJ.W21.Remark.fam_sum_binEntropy
#check @A36RW.AppJ.W21.Remark.binEntropy_le_g
#check @A36RW.AppJ.W21.Remark.nu_le
#check @A36RW.AppJ.W21.Remark.nubar_facts
#check @A36RW.AppJ.W21.Remark.oneRound_KL_le
#check @A36RW.AppJ.W20.sum_env_le_cK_real
#check @A36RW.AppJ.W20.cTG_split
#check @A36RW.AppJ.W20.cTG_tail_le
#check @A36FS.Thm7C.aNc_le_085
#check @A36FS.X2Paper.X2_paper
#check @A36FS.X2Paper.X2_R0
#check @A36RW.LHUp.KL_le_Phi
#check @A36RW.W22.rejection_one_round
#check @A36W.FU.stageA_le_eps4_of_isSchedule

#print axioms AGFCert.Hopt_family_lb
#print axioms AGFH.Hopt_ge_three_unfolded
#print axioms AGFH.klSum_chain
#print axioms AGFCert.Hopt_65536_gt
#print axioms AGFPot.Fopt_le_eleven
#print axioms AGFCert.Hopt_65536_gt_two_Fopt
#print axioms AGF.agfv_c08s_claim_C08_support
#print axioms AGF.agfv_succMass_eq_snOf
#print axioms agfv_Fopt_le_of_leakage
#print axioms AGFPot.lossSched_rcProfile_le_rcBudget
#print axioms A36RC.Fopt_le_rc_tower
#print axioms A36.succMass_qSched_le_GrRec
#print axioms A36.GrRec_mono
#print axioms A36.Fopt_ge_mean_bridge
#print axioms A36.Fopt_ge_envelope
#print axioms A36Det.det_schedule_length_ge
#print axioms A36RC.relabelled_rc_hard
#print axioms A36Sharp.sharp_envelope
#print axioms A36Sharp.sharpKap_lt_36
#print axioms AGF.CapV2.agfv_apb_claim_C08_all_policy
#print axioms AGF.CapV2.agfv_apb_seed_succWithinOf_le_GrRec
#print axioms AGF.CapV2.agfv_apb_seed_envelope
#print axioms A36RW.Balanced.hardcap_optimum
#print axioms A36RW.Attain.sigmaStar_KL
#print axioms A36RW.Window.window_two_sided
#print axioms A36RW.Window.thm2b_upper
#print axioms A36RW.Balanced.lemma2a_printed
#print axioms A36RW.ExecMean.lemma2b_tail
#print axioms A36RW.Converse.margUnit_balanced
#print axioms A36RW.Converse.policy_outBy_le_succ
#print axioms A36RW.Converse.policy_outBy_nonneg
#print axioms A36RW.Converse.policy_doneBy_le_one
#print axioms A36RW.Converse.deadline_le_GrRec
#print axioms A36RW.Cor2a.cor2a_characterization
#print axioms A36RW.HV.cor2a_bounds_Kdelta
#print axioms A36RW.Balanced.cor2b_printed
#print axioms A36RW.Balanced.cor2b_LF
#print axioms A36RW.TVJoin2.cor2b_LFgen_inf
#print axioms A36RW.Cor2c.headline_cor2c
#print axioms A36RW.LHUp.ratio_Theta
#print axioms A36RW.HV.thm1b_Fopt
#print axioms A36RW.HV.thm1b_attained
#print axioms A36RW.LHUp.appB_headline
#print axioms A36RW.LHUp.LHgen_Theta
#print axioms A36RW.Cor2a.cor1_formal
#print axioms A36RW.LHUp.Afix_Theta
#print axioms A36RW.W11.Fext_le_Hext
#print axioms A36RW.W11.Hext_eq_add
#print axioms A36RW.W11.Hext_eq_top_and
#print axioms A36RW.Relabel.KLx_eq_neg_log_add
#print axioms A36RW.Relabel.KLx_schedLawE_profile
#print axioms A36RW.Relabel.lemma1e_balanced
#print axioms A36RW.Relabel.orbit_chain_rule
#print axioms A36RW.W11.each_restriction_needed
#print axioms A36RW.W11.hardcap_TV_optimum
#print axioms A36RW.TVJoin2.thm1b_TV_attained_Kdelta
#print axioms A36RW.TVJoin2.cor2a_TV_chain_Kdelta
#print axioms A36RW.W11.cor2b_TV
#print axioms A36RW.TVJoin2.cor2b_LFtv_inf
#print axioms A36RW.W11.cor2c_TV
#print axioms A36RW.W13.classId_of_exact
#print axioms A36RW.W13.hardcap_optimum_P
#print axioms A36RW.W13.lemma2a_printed_P
#print axioms A36RW.W13.cor2b_printed_P
#print axioms A36RW.W13.headline_cor2c_P
#print axioms A36RW.AppJ.thm_tgenv
#print axioms A36RW.AppJ.TG1
#print axioms A36RW.AppJ.W16.TG4_ii
#print axioms A36RW.AppJ.W16.TG5
#print axioms A36RW.AppJ.W16.TG6
#print axioms A36RW.AppJ.TG9
#print axioms A36RW.AppJ.TG10
#print axioms A36RW.AppJ.corA_capKLSetAS_full
#print axioms A36RW.AppJ.markov_split
#print axioms A36RW.AppJ.corB_asymptotic_full
#print axioms A36RW.AppJ.thm_tgenv_sharp
#print axioms A36RW.AppJ.corD_capKLSetAS_full
#print axioms A36RW.AppJ.corD_rounds_full
#print axioms A36W.WAFinal.WA_policy
#print axioms A36W.WAInst.WA_envelope
#print axioms A36W.WAFinal.corA_KLx_ge_outLim_capAS
#print axioms A36W.WAFinal.corA_rounds_outLim_capAS
#print axioms A36W.WAFinal.corB_execMean
#print axioms A36W.WAFinal.cK_288_le
#print axioms A36W.WAFinal.corC_rounds_outLim_capAS
#print axioms A36W.WAFinal.corC_execMean
#print axioms A36FS.Thm7C.thm3d
#print axioms A36FS.Thm7C.table1_rate
#print axioms A36FS.Thm7C.thm7c
#print axioms A36FS.Thm7.thm7b_lower_liminf
#print axioms A36FS.Thm9.thm9b_liminf
#print axioms A36FS.Thm7.LFad_le_LFgen
#print axioms A36FS.Thm7.thm7a
#print axioms A36FS.Thm9.thm9a_full
#print axioms U7Kol.U7_paper_sup
#print axioms A36FS.Prop2.prop2_main
#print axioms A36FS.Prop2.LHgen_ge
#print axioms A36FS.Prop2.LHgen_le
#print axioms A36FS.Prop2.LHgen_zero
#print axioms A36FS.Prop2.LHgen_isTheta
#print axioms A36FS.Thm8.Main.thm8
#print axioms A36FS.Thm8.Transfer.transfer_TV
#print axioms A36FS.Thm8.Dilution.cor5
#print axioms A36FS.Thm8.Dilution.thm9c
#print axioms A36FS.T1.thm5_F_exists
#print axioms A36FS.T1.cor3_F
#print axioms A36FS.T1.F_relabel_eq_Fcount
#print axioms A36FS.T1.thm6_F
#print axioms A36FS.T1.cor4_F
#print axioms A36FS.HFS.thm7b_upper
#print axioms A36FS.HFS.cor6
#print axioms A36W.FU.FU_theorem
#print axioms A36W.FU.FU_policy
#print axioms A36W.FU.FU_LF_le
#print axioms A36W.FU.FU_small_n
#print axioms A36W.FU.length_bound_le_C_FU
#print axioms A36W.FU.FB_KL
#print axioms A36W.FU.capKL_witness_FU
#print axioms A36W.FU.capKL_witness_singletons
#print axioms A36W.FU.mem_capKLSetAS_iff_outLim
#print axioms A36W.FU.RwF_upper
#print axioms A36W.FU.RwF_lower
#print axioms A36W.FU.RwF_lower_printed
#print axioms A36W.FU.RwF_two_sided
#print axioms A36W.FU.RwF_two_sided_printed
#print axioms A36W.FU.RwF_asymptotic
#print axioms A36W.FU.RwF_asymptotic_printed
#print axioms A36W.FU.RwF_asymptotic_all
#print axioms A36W.FU.LFgen_le_mix_nu
#print axioms A36W.FU.sharp_mix_nu
#print axioms A36W.FU.sharp_mean_upper
#print axioms A36W.FU.sharp_mean_lower
#print axioms A36W.FU.sharp_mean_two_sided
#print axioms A36W.FU.sharp_mean_two_sided_ad
#print axioms A36W.FU.LFgen_lt_RwF
#print axioms A36W.FU.RwF_bites_instance_1200
#print axioms A36W.FU.sharp_mean_two_sided_instance
#print axioms FSCore.RemMixf.rem_mixf_limit_four
#print axioms A36W.FU.R.theoremR
#print axioms A36W.FU.R.theoremR_policy
#print axioms A36W.FU.R.theoremR_LF_le
#print axioms A36W.FU.R.stageA_bound_III
#print axioms A36W.FU.R.stageA_le_eps4_III
#print axioms A36W.FU.R.ladder_term_le_general
#print axioms A36W.FU.R.Mstar_le_of_n0R_le
#print axioms A36W.FU.R.arith_le_of_n0R_le
#print axioms A36W.FU.R.stageAR_length_le
#print axioms A36W.FU.R.length_bound_le_CR
#print axioms A36W.FU.R.stageA_geo
#print axioms A36W.FU.R.theoremR_geo
#print axioms A36W.FU.R.theoremR_geo_loglog
#print axioms A36W.FU.R.theoremR_geo_LF_le
#print axioms A36W.FU.R.theoremR_fixture_three
#print axioms A36W.FU.R.theoremR_fixture_bulk
#print axioms A36W.FU.R.theoremR_fixture_small
#print axioms A36W.FU.R.theoremR_fixture_NgtM
#print axioms A36W.FU.R.theoremR_geo_fixture
#print axioms A36W.FU.R.theoremR_geo_loglog_fixture
#print axioms A36W.FU.R.w3_three_values
#print axioms A36W.FU.R.w3_not_const_on_A
#print axioms A36W.WAMixMean.LFgen_ge
#print axioms A36RW.AppJ.W20.corD_rounds_Fstar
#print axioms A36RW.AppJ.W20.corD_RF_gt
#print axioms A36RW.AppJ.W20.corA_RF_ge
#print axioms A36RW.AppJ.W21.TG11
#print axioms A36RW.AppJ.W20.cTG_lt
#print axioms A36RW.AppJ.W20.corD_execMean_ge
#print axioms A36RW.AppJ.W20.corD_LFgen_ge
#print axioms A36RW.AppJ.W21.corC1_two_sided
#print axioms A36RW.AppJ.W21.corC1_no_uniform
#print axioms A36RW.AppJ.W21.Remark.remark_RF_eq_one
#print axioms A36RW.AppJ.W21.Remark.remark_LF_eq_one
#print axioms A36RW.W22.repaired_relabelled
#print axioms A36RW.W22.repaired_not_policy
#print axioms A36W.HL.HL_bound
#print axioms A36W.HL.HL_bound_simple
#print axioms A36W.HU.HU_schedule
#print axioms A36W.HU.HU_bound
#print axioms A36W.HL.LH_theta
#print axioms A36W.HL.HL_hardLength
#print axioms A36W.HL.HL_hardLength_asymptotic
#print axioms A36W.HU.HU_hardLength
#print axioms A36W.HU.HU_schedule_anyLabels
#print axioms A36W.HU.HfeasE_pointMix_iff
#print axioms A36W.HU.HU_pointMix
#print axioms A36W.HU.HU_policy
#print axioms A36W.HU.huProfile_sum
#print axioms A36W.HU.one_le_of_mem_huProfile
#print axioms A36W.HU.huProfile_nonsingleton
#print axioms A36W.HU.tauCount_huProfile_of_lt
#print axioms A36W.HU.tauCount_huProfile_le_half
#print axioms A36W.HU.tauCount_huProfile_le
#print axioms A36W.HU.oneCount_huProfile_lt
#print axioms A36W.HU.huProfile_length_le
#print axioms A36W.HU.huProfile_split
#print axioms A36W.HU.huProfile_eq_geoProfile
#print axioms A36W.HU.blockTC_le_of_quarter
#print axioms A36W.HU.blockTC_HU_le
#print axioms A36W.HU.blockTC_HU_singleton
#print axioms A36W.HU.KLx_HU_le_tau
#print axioms A36W.HU.KLx_HU_eq_zero_of_small
#print axioms A36W.HU.HU_arith
#print axioms A36W.HU.HU_rounds_eq
#print axioms A36W.HU.HU_fixture
#print axioms A36W.HL.round_term_eq_avgBlockTC
#print axioms A36W.HL.round_term_eq_avgBlockTC_of_injective
#print axioms A36W.HL.KLx_schedLawE_weighted_eq
#print axioms A36W.HL.KLx_schedLawE_weighted_ne_top
#print axioms A36W.HL.SI1_weighted
#print axioms A36W.HL.SI1_weighted_withTop
#print axioms A36W.HL.round_HL
#print axioms A36W.HL.roundGain_eq
#print axioms A36W.HL.rounds_telescope
#print axioms A36W.HL.SI2_target_free
#print axioms A36W.HL.SI2_weighted
#print axioms A36W.HL.mix_peel_cs
#print axioms A36W.HL.mix_avg_bounds
#print axioms A36W.HL.HL_simple_le_max
#print axioms A36W.HL.HL_asymptotic
#print axioms A36W.HL.HL_asymptotic_explicit
#print axioms A36W.HL.HL_example_unit
#print axioms A36W.HL.HL_example_two_values
#print axioms A36W.HL.HL_example_squared_term
#print axioms A36W.HL.HL_nonvacuous
#print axioms A36W.HL.HL_asymptotic_balanced
#print axioms A36W.HL.HL_asymptotic_balanced_exists
#print axioms A36W.HL.LHgen_le_length_of_KLx
#print axioms A36W.HL.HL_hardLength_simple
#print axioms A36W.HL.HL_hardLength_asymptotic_explicit
#print axioms A36W.HL.one_lt_log_three
#print axioms A36W.HL.HU_rounds_le_sq
#print axioms A36W.HL.HL_hardLength_example
#print axioms A36W.HL.LH_theta_instance
#print axioms FSCore.RemMixf.rem_mixf_incl_ge_two
#print axioms FSCore.RemMixf.rem_mixf_incl_lt_two
#print axioms A36W.Attain.fixed_schedule_length_theta
#print axioms A36W.Attain.common_length_two_sided
#print axioms A36W.Attain.RwF_asymptotic_R
#print axioms A36W.Attain.least_adaptive_hardcap_R
#print axioms A36W.Attain.sharp_mean_two_sided_R
#print axioms A36W.Attain.sharp_mean_two_sided_ad_R
#print axioms A36W.Attain.theoremR_policy_floor
#print axioms A36W.Attain.common_length_asymptotic_R
#print axioms A36W.Attain.Lfix
#print axioms A36W.Attain.Lcom
#print axioms A36W.Attain.LcomRel
#print axioms A36W.Attain.stageGrp
#print axioms A36W.Attain.Lfix_spec
#print axioms A36W.Attain.Lcom_spec
#print axioms A36W.Attain.LcomRel_spec
#print axioms A36W.Attain.Lcom_le_LcomRel
#print axioms A36W.Attain.RwF_le_Lcom
#print axioms A36W.Attain.mixLawE_muFF_singletons
#print axioms A36W.Attain.common_length_lower
#print axioms A36W.Attain.common_length_lower_any
#print axioms A36W.Attain.LcomRel_le_lenFF
#print axioms A36W.Attain.common_length_bounds
#print axioms A36W.Attain.RwF_upper_R
#print axioms A36W.Attain.RwF_two_sided_R
#print axioms A36W.Attain.RwF_asymptotic_R_all
#print axioms A36W.Attain.LcomRel_le_lenR
#print axioms A36W.Attain.common_length_two_sided_R
#print axioms A36W.Attain.sharp_mix_nu_R
#print axioms A36W.Attain.LFgen_le_mix_nu_R
#print axioms A36W.Attain.sharp_mean_upper_R
#print axioms A36W.Attain.Lfix_lower
#print axioms A36W.Attain.Lfix_upper
#print axioms A36W.Attain.Lfix_bites_two_values
#print axioms A36W.Attain.common_length_bites_1200
#print axioms A36W.Attain.common_length_two_sided_instance_1200
#print axioms A36W.Attain.RwF_R_bites_three
#print axioms A36W.Attain.RwF_asymptotic_R_instance_three
#print axioms A36W.Attain.sharp_nu_R_instance_three
#print axioms A36W.Attain.instances_unbounded_R
#print axioms A36W.Attain.sharp_mean_two_sided_R_instance
#print axioms A36W.Attain.sharp_mean_two_sided_ad_R_instance
#print axioms A36W.Attain.exists_large_class
#print axioms A36W.Attain.hg_of_values
#print axioms A36W.Attain.RwF_asymptotic_q
#print axioms A36W.Attain.least_adaptive_hardcap_q
#print axioms A36W.Attain.sharp_mean_two_sided_q
#print axioms A36W.Attain.sharp_mean_two_sided_ad_q
#print axioms A36W.Attain.common_length_asymptotic_q
#print axioms A36W.Attain.theoremR_q
#print axioms A36W.Attain.size_condition_neg_unsat
#print axioms A36W.Attain.size_condition_univ
#print axioms A36W.Attain.growth_eventually
#print axioms A36W.Attain.geo_loglog_eventually
#print axioms A36W.Attain.geo_loglog_eventually_all_C
#print axioms A36W.Attain.w3_image_card_le_three
#print axioms A36W.Attain.tailF_two_half_400
#print axioms A36W.Attain.Mstar_le_400
#print axioms A36W.Attain.n0R_third_le_1200
#print axioms A36W.Attain.q_instance_three
#print axioms A36W.Attain.three_value_instances
#print axioms A36W.Attain.sharp_mean_two_sided_q_instance
#print axioms A36W.Attain.sharp_mean_two_sided_ad_q_instance
#print axioms A36W.Attain.geo_loglog_instances
#print axioms A36W.FL.two_values_transport
#print axioms A36W.FL.G_root_le_env_floor
#print axioms A36W.FL.FL_r_form_G
#print axioms A36W.FL.FL_r_form
#print axioms A36W.FL.FL_asymptotic
#print axioms A36W.FL.r_choice_exponent_neg
#print axioms A36W.FL.r_choice_bound_tendsto_zero
#print axioms A36W.FL.four_log_two_le_log_18
#print axioms A36W.FL.r_choice_exponent_ge
#print axioms A36W.FL.logb_le_sub_two
#print axioms A36W.FL.r_choice_core
#print axioms A36W.FL.r_choice_small
#print axioms A36W.FL.r_choice_zero
#print axioms A36W.FL.FL_r_choice
#print axioms A36W.FL.FL_r_choice_G
#print axioms A36W.FL.V_root_attained
#print axioms A36W.FL.V_root_ge_attained
#print axioms A36W.FL.FL_remark_LFgen
#print axioms A36W.FL.FL_remark_display
#print axioms A36W.FL.FL_remark_display_LFgen
#print axioms A36W.FL.one_le_n_of_sq_le
#print axioms A36W.FL.logb_log_V_ge
#print axioms A36W.FL.remark_arith
#print axioms A36W.FL.FL_remark_n
#print axioms A36W.FL.execMean_ge_V
#print axioms A36W.FL.LFad_ge_V
#print axioms A36W.FL.FL_remark_execMean
#print axioms A36W.FL.FL_remark_LFad
#print axioms A36W.FL.card_A12
#print axioms A36W.FL.card_compl_A12
#print axioms A36W.FL.w12_pos
#print axioms A36W.FL.w12_A
#print axioms A36W.FL.w12_B
#print axioms A36W.FL.env_12_lt
#print axioms A36W.FL.FL_bites_12
#print axioms A36W.FL.card_Arem
#print axioms A36W.FL.card_compl_Arem
#print axioms A36W.FL.wrem_pos
#print axioms A36W.FL.wrem_A
#print axioms A36W.FL.wrem_B
#print axioms A36W.FL.FL_remark_classes_nonempty
#print axioms A36W.FL.FL_asymptotic_instance
#print axioms A36W.FL.FL_remark_bites
#print axioms A36W.FL.A12
#print axioms A36W.FL.w12
#print axioms A36W.FL.Arem
#print axioms A36W.FL.wrem
#print axioms A36W.FU.Table.exp_nat_add_ge
#print axioms A36W.FU.Table.exp_nat_add_le
#print axioms A36W.FU.Table.le_exp_of_cert
#print axioms A36W.FU.Table.exp_lt_of_cert
#print axioms A36W.FU.Table.delta4_eq_one_sub_inv
#print axioms A36W.FU.Table.delta4_ge_of
#print axioms A36W.FU.Table.delta4_le_of
#print axioms A36W.FU.Table.delta4_nonneg
#print axioms A36W.FU.Table.two_le_delta4_mul_exp
#print axioms A36W.FU.Table.delta4_mul_exp_lt_two
#print axioms A36W.FU.Table.K4_eq_of
#print axioms A36W.FU.Table.tailF_le_half_of
#print axioms A36W.FU.Table.half_lt_tailF_of
#print axioms A36W.FU.Table.half_lt_tailF_of_le
#print axioms A36W.FU.Table.Mstar_eq_of
#print axioms A36W.FU.Table.ceil_eq_natCast_of_eq
#print axioms A36W.FU.Table.K4_row1
#print axioms A36W.FU.Table.Mstar_row1
#print axioms A36W.FU.Table.n0ff_row1
#print axioms A36W.FU.Table.CFU_row1
#print axioms A36W.FU.Table.K4_row2
#print axioms A36W.FU.Table.Mstar_row2
#print axioms A36W.FU.Table.n0ff_row2
#print axioms A36W.FU.Table.CFU_row2
#print axioms A36W.FU.Table.K4_row3
#print axioms A36W.FU.Table.Mstar_row3
#print axioms A36W.FU.Table.n0ff_row3
#print axioms A36W.FU.Table.CFU_row3
#print axioms A36W.FU.Table.K4_row4
#print axioms A36W.FU.Table.Mstar_row4
#print axioms A36W.FU.Table.n0ff_row4
#print axioms A36W.FU.Table.CFU_row4
#print axioms A36W.FU.Table.K4_row5
#print axioms A36W.FU.Table.Mstar_row5
#print axioms A36W.FU.Table.n0ff_row5
#print axioms A36W.FU.Table.CFU_row5
#print axioms A36W.FU.Table.CFU_eq
#print axioms A36W.FU.Table.table_6_9
#print axioms A36W.FU.Table.table_6_9_Mstar
#print axioms A36W.FU.Table.FU_length_le_CFU
#print axioms A36W.FU.Table.UAff_empty
#print axioms A36W.FU.Table.edge_N0
#print axioms A36W.FU.Table.edge_N0_instance
#print axioms A36W.FU.Table.stageA_term_eq_zero_of_singletons
#print axioms A36W.FU.Table.edge_singletons_DA_zero
#print axioms A36W.FU.Table.edge_N1
#print axioms A36W.FU.Table.edge_lambda_one
#print axioms A36W.FU.Table.edge_Lbar_eq_one_iff
#print axioms A36W.FU.Table.edge_N_ll_M
#print axioms A36W.FU.Table.edge_N_eq_M
#print axioms A36W.FU.Table.succCount_quota_zero
#print axioms A36W.FU.Table.succCount_quota_full
#print axioms A36W.FU.Table.edge_J_extreme
#print axioms A36W.FU.Table.weightedOracle_illegal_cons
#print axioms A36W.FU.Table.edge_J_infeasible
#print axioms A36W.FU.Table.edge_M_small
#print axioms A36W.FU.Table.edge_small_eps_LA
#print axioms A36W.FU.Table.tendsto_log_eight_div
#print axioms A36W.FU.Table.delta4_le_quarter
#print axioms A36W.FU.Table.fifth_le_delta4
#print axioms A36W.FU.Table.K4_le_add_one
#print axioms A36W.FU.Table.edge_small_eps_K4
#print axioms A36W.FU.Table.Mstar_log_le
#print axioms A36W.FU.Table.log_Mstar_gt
#print axioms A36W.FU.Table.ratio_bounds_real
#print axioms A36W.FU.Table.n0ff_ratio_bounds
#print axioms A36W.FU.Table.edge_small_eps_n0ff
#print axioms A36W.FU.Table.edge_small_n
#print axioms A36W.FU.Table.edge_H_side
#print axioms A36W.FU.Table.w123_pos
#print axioms A36W.FU.Table.w123_ratio
#print axioms A36W.FU.Table.w123_values
#print axioms A36W.FU.Table.edge_H_side_three_values
#print axioms A36W.FU.Table.CFU
#print axioms A36W.FU.Table.w123
#print axioms A36W.TGRed.PhiG_of_pos
#print axioms A36W.TGRed.PhiG_of_not_pos
#print axioms A36W.TGRed.sum_log_decomp
#print axioms A36W.TGRed.gibbs
#print axioms A36W.TGRed.sum_log_ge_tangent
#print axioms A36W.TGRed.log_sum_aux
#print axioms A36W.TGRed.log_sum_le
#print axioms A36W.TGRed.log_sum_eq_of_const
#print axioms A36W.TGRed.log_term_le
#print axioms A36W.TGRed.log_term_lt
#print axioms A36W.TGRed.log_sum_lt
#print axioms A36W.TGRed.mem_Vset_iff
#print axioms A36W.TGRed.card_wordOnes_split
#print axioms A36W.TGRed.card_sdiff_le_compl
#print axioms A36W.TGRed.aCnt_mem_Wc
#print axioms A36W.TGRed.sum_cls
#print axioms A36W.TGRed.mem_cls
#print axioms A36W.TGRed.wordOnes_indW
#print axioms A36W.TGRed.indW_wordOnes
#print axioms A36W.TGRed.card_cls
#print axioms A36W.TGRed.cls_nonempty
#print axioms A36W.TGRed.p_eq
#print axioms A36W.TGRed.Ztot_pos'
#print axioms A36W.TGRed.p_pos_iff
#print axioms A36W.TGRed.supp_eq
#print axioms A36W.TGRed.Pw_eq_sum_cls
#print axioms A36W.TGRed.p_on_cls
#print axioms A36W.TGRed.Pw_eq_card
#print axioms A36W.TGRed.sum_Pw
#print axioms A36W.TGRed.Pw_pos
#print axioms A36W.TGRed.sum_Nw_eq_Z
#print axioms A36W.TGRed.Pw_formula
#print axioms A36W.TGRed.Wc_nonempty
#print axioms A36W.TGRed.sOf_qv
#print axioms A36W.TGRed.qv_pos_of_pos
#print axioms A36W.TGRed.qv_nonneg
#print axioms A36W.TGRed.mem_Gr
#print axioms A36W.TGRed.Gr_isGroupSet
#print axioms A36W.TGRed.Gr_nonempty
#print axioms A36W.TGRed.symm_mem_Gr
#print axioms A36W.TGRed.twoW_comp
#print axioms A36W.TGRed.invariant_Gr
#print axioms A36W.TGRed.aCnt_permWord
#print axioms A36W.TGRed.permWord_mem_cls_iff
#print axioms A36W.TGRed.sum_cls_permWord
#print axioms A36W.TGRed.qv_comp_permWord
#print axioms A36W.TGRed.symOn_sub_Gr
#print axioms A36W.TGRed.symOn_compl_sub_Gr
#print axioms A36W.TGRed.card_filter_A
#print axioms A36W.TGRed.card_filter_compl
#print axioms A36W.TGRed.exists_Gr_of_aCnt
#print axioms A36W.TGRed.orbitW_Gr_eq_cls
#print axioms A36W.TGRed.orbitsOf_Gr
#print axioms A36W.TGRed.KLx_unfold
#print axioms A36W.TGRed.K2a_le
#print axioms A36W.TGRed.const_on_cls
#print axioms A36W.TGRed.K2a_eq
#print axioms A36W.TGRed.K2a
#print axioms A36W.TGRed.K2a_lt
#print axioms A36W.TGRed.Phi_eq_orbit_chain
#print axioms A36W.TGRed.relabel_outBy_exact
#print axioms A36W.TGRed.relabel_capFrom_exact
#print axioms A36W.TGRed.relabel_outBy_exact'
#print axioms A36W.TGRed.measurableSet_seed_prod
#print axioms A36W.TGRed.measurableSet_image_eq
#print axioms A36W.TGRed.relPol_tree
#print axioms A36W.TGRed.sum_univ_permWord
#print axioms A36W.TGRed.relPol_outBy
#print axioms A36W.TGRed.relPol_capEvery
#print axioms A36W.TGRed.relPol_capAS
#print axioms A36W.TGRed.relPol_invariant
#print axioms A36W.TGRed.exact_twoW
#print axioms A36W.TGRed.qv_relPol
#print axioms A36W.TGRed.K2b_RAND
#print axioms A36W.TGRed.K2b_RAND_capEvery
#print axioms A36W.TGRed.K2b_NA
#print axioms A36W.TGRed.Phi_decomp
#print axioms A36W.TGRed.Phi_ge_neg_log
#print axioms A36W.TGRed.Phi_nonneg
#print axioms A36W.TGRed.Phi_of_pos
#print axioms A36W.TGRed.outBy_nonneg_twoW
#print axioms A36W.TGRed.qv_le_mass
#print axioms A36W.TGRed.sOf_le_mass
#print axioms A36W.TGRed.doneBy_le_one_twoW
#print axioms A36W.TGRed.Phi_policy_nonneg
#print axioms A36W.TGRed.mixLawE_nonneg_twoW
#print axioms A36W.TGRed.Phi_mix_nonneg
#print axioms A36W.TGRed.detKLSetAS_sub
#print axioms A36W.TGRed.naKLSet_sub
#print axioms A36W.TGRed.capKLSetAS_bdd
#print axioms A36W.TGRed.sInf_le_sInf_of_sub
#print axioms A36W.TGRed.frontier_le
#print axioms A36W.TGRed.K6d
#print axioms A36W.TGRed.no_latent_peeking
#print axioms A36W.TGRed.K4c
#print axioms A36W.TGRed.K2c_Fstar
#print axioms A36W.TGRed.K6c_upper
#print axioms A36W.TGRed.K2c_NA
#print axioms A36W.TGRed.K5_success
#print axioms A36W.TGRed.K5_lower
#print axioms A36W.TGRed.K5_sandwich
#print axioms A36W.TGRed.K4a
#print axioms A36W.TGRed.K4a_hat
#print axioms A36W.TGRed.K6c_lower
#print axioms A36W.TGRed.exists_fun_of_comp
#print axioms A36W.TGRed.exists_Gr_of_compSeq
#print axioms A36W.TGRed.K6a
#print axioms A36W.TGRed.Phi_two_P
#print axioms A36W.TGRed.K5_success_outLim
#print axioms A36W.TGRed.nonvac_smallest
#print axioms A36W.TGRed.piO_one_outBy
#print axioms A36W.TGRed.batchLaw_root_pos
#print axioms A36W.TGRed.nonvac_K5_finite
#print axioms A36W.TGRed.nonvac_K5_finite_smallest
#print axioms A36W.TGRed.fxU3_full
#print axioms A36W.TGRed.twoW_one_fx
#print axioms A36W.TGRed.marg_fx
#print axioms A36W.TGRed.fx_law
#print axioms A36W.TGRed.fx_vals
#print axioms A36W.TGRed.fx_Vset
#print axioms A36W.TGRed.nonvac_K2a_strict
#print axioms A36W.TGRed.PhiG
#print axioms A36W.TGRed.aCnt
#print axioms A36W.TGRed.Wc
#print axioms A36W.TGRed.cls
#print axioms A36W.TGRed.Pw
#print axioms A36W.TGRed.qv
#print axioms A36W.TGRed.sOf
#print axioms A36W.TGRed.Phi
#print axioms A36W.TGRed.indW
#print axioms A36W.TGRed.Gr
#print axioms A36W.TGRed.relPol
#print axioms A36W.TGRed.detKLSetAS
#print axioms A36W.TGRed.naKLSet
#print axioms A36W.TGRed.compSeq
#print axioms A36W.TGMdp.lawD
#print axioms A36W.TGMdp.lawR
#print axioms A36W.TGMdp.lawD_zero
#print axioms A36W.TGMdp.lawD_succ
#print axioms A36W.TGMdp.lawR_zero
#print axioms A36W.TGMdp.lawR_succ
#print axioms A36W.TGMdp.lawD_congr
#print axioms A36W.TGMdp.lawD_nonneg
#print axioms A36W.TGMdp.sum_lawD
#print axioms A36W.TGMdp.extD_lt
#print axioms A36W.TGMdp.extD_snoc_lt
#print axioms A36W.TGMdp.extD_snoc_last
#print axioms A36W.TGMdp.sum_prod_marg
#print axioms A36W.TGMdp.sum_prod_rules
#print axioms A36W.TGMdp.mixW
#print axioms A36W.TGMdp.mixW_nonneg
#print axioms A36W.TGMdp.sum_mixW
#print axioms A36W.TGMdp.mixW_pos_imp
#print axioms A36W.TGMdp.lawR_eq_mix
#print axioms A36W.TGMdp.IsFlow
#print axioms A36W.TGMdp.margJ
#print axioms A36W.TGMdp.dOf
#print axioms A36W.TGMdp.dOf_nonneg
#print axioms A36W.TGMdp.sum_dOf
#print axioms A36W.TGMdp.margJ_mul_dOf
#print axioms A36W.TGMdp.dOf_pos_imp
#print axioms A36W.TGMdp.flow_markov
#print axioms A36W.TGMdp.flow_mix
#print axioms A36W.TGMdp.flow_mix_support
#print axioms A36W.TGMdp.flowD
#print axioms A36W.TGMdp.margJ_flowD
#print axioms A36W.TGMdp.isFlow_flowD
#print axioms A36W.TGMdp.histLaw
#print axioms A36W.TGMdp.curS_zero
#print axioms A36W.TGMdp.curS_succ
#print axioms A36W.TGMdp.histLaw_zero
#print axioms A36W.TGMdp.histLaw_succ
#print axioms A36W.TGMdp.flowH
#print axioms A36W.TGMdp.histLaw_nonneg
#print axioms A36W.TGMdp.isFlow_flowH
#print axioms A36W.TGMdp.recV
#print axioms A36W.TGMdp.recV_zero
#print axioms A36W.TGMdp.recV_succ
#print axioms A36W.TGMdp.flow_step_le
#print axioms A36W.TGMdp.flow_le_recV
#print axioms A36W.TGMdp.IsSel
#print axioms A36W.TGMdp.exists_sel
#print axioms A36W.TGMdp.greedy_value
#print axioms A36W.TGMdp.A3_isGreatest
#print axioms A36W.TGMdp.hist_le_recV
#print axioms A36W.TGMdp.phiR
#print axioms A36W.TGMdp.phiB
#print axioms A36W.TGMdp.posW
#print axioms A36W.TGMdp.gradPair
#print axioms A36W.TGMdp.convex_posW
#print axioms A36W.TGMdp.term_le
#print axioms A36W.TGMdp.term_lt
#print axioms A36W.TGMdp.phiR_strictConvexOn
#print axioms A36W.TGMdp.bregman
#print axioms A36W.TGMdp.phiB_one
#print axioms A36W.TGMdp.phiB_nonneg
#print axioms A36W.TGMdp.phiB_lt_of_lt_of_le_one
#print axioms A36W.TGMdp.phiB_lt_of_one_le_of_lt
#print axioms A36W.TGMdp.phiB_bracket
#print axioms A36W.TGMdp.phiB_root_unique
#print axioms A36W.TGMdp.phiB_continuousOn
#print axioms A36W.TGMdp.phiB_roots_exist
#print axioms A36W.TGMdp.log_one_add_ge
#print axioms A36W.TGMdp.first_order
#print axioms A36W.TGMdp.exists_unique_min
#print axioms A36W.TGMdp.s_bracket_lo
#print axioms A36W.TGMdp.s_bracket_hi
#print axioms A36W.TGMdp.K7_abstract
#print axioms A36W.TGMdp.share_bracket
#print axioms A36W.TGRed.card_le_n
#print axioms A36W.TGRed.rootX
#print axioms A36W.TGRed.actsX
#print axioms A36W.TGRed.mem_actsX
#print axioms A36W.TGRed.zeroC_mem
#print axioms A36W.TGRed.actsX_nonempty
#print axioms A36W.TGRed.fullX_mem
#print axioms A36W.TGRed.aX
#print axioms A36W.TGRed.bX
#print axioms A36W.TGRed.KX
#print axioms A36W.TGRed.KC
#print axioms A36W.TGRed.aX_bot
#print axioms A36W.TGRed.bX_bot
#print axioms A36W.TGRed.aX_leg
#print axioms A36W.TGRed.bX_leg
#print axioms A36W.TGRed.aX_mem
#print axioms A36W.TGRed.bX_mem
#print axioms A36W.TGRed.sum_KX_mul
#print axioms A36W.TGRed.KX_nonneg
#print axioms A36W.TGRed.sum_KX
#print axioms A36W.TGRed.KC_nonneg
#print axioms A36W.TGRed.sum_KC
#print axioms A36W.TGRed.KX_ne_zero_m
#print axioms A36W.TGRed.Ybar
#print axioms A36W.TGRed.compB
#print axioms A36W.TGRed.compB_val
#print axioms A36W.TGRed.quota_toNat_le_k
#print axioms A36W.TGRed.Ybar_legal
#print axioms A36W.TGRed.Ybar_illegal
#print axioms A36W.TGRed.Ybar_m
#print axioms A36W.TGRed.MX_Ybar
#print axioms A36W.TGRed.Ybar_nil
#print axioms A36W.TGRed.card_onesSet_child_A
#print axioms A36W.TGRed.Ybar_child
#print axioms A36W.TGRed.row_legal
#print axioms A36W.TGRed.row_illegal
#print axioms A36W.TGRed.expA
#print axioms A36W.TGRed.expA_zero
#print axioms A36W.TGRed.expA_succ_of_size_zero
#print axioms A36W.TGRed.expA_succ_step
#print axioms A36W.TGRed.expA_sum
#print axioms A36W.TGRed.expA_const_mul
#print axioms A36W.TGRed.expA_congr
#print axioms A36W.TGRed.expA_nonneg
#print axioms A36W.TGRed.expA_zero_fun
#print axioms A36W.TGRed.outBy_eq_expA
#print axioms A36W.TGRed.expA_zero_expand
#print axioms A36W.TGRed.expA_succ_expand
#print axioms A36W.TGRed.measurable_expA
#print axioms A36W.TGRed.expBnd
#print axioms A36W.TGRed.expBnd_nonneg
#print axioms A36W.TGRed.abs_expA_le
#print axioms A36W.TGRed.integrable_expA
#print axioms A36W.TGRed.intExpA
#print axioms A36W.TGRed.intExpA_sum
#print axioms A36W.TGRed.intExpA_const_mul
#print axioms A36W.TGRed.intExpA_congr
#print axioms A36W.TGRed.Ybar_cons_empty
#print axioms A36W.TGRed.row_tree
#print axioms A36W.TGRed.row_done
#print axioms A36W.TGRed.expA_markov
#print axioms A36W.TGRed.flowP
#print axioms A36W.TGRed.margJ_flowP
#print axioms A36W.TGRed.isFlow_flowP
#print axioms A36W.TGRed.flowP_support
#print axioms A36W.TGRed.wordOnes_outBits
#print axioms A36W.TGRed.Ybar_eq_termX_iff
#print axioms A36W.TGRed.qv_eq_margJ
#print axioms A36W.TGRed.doneBy_eq_margJ
#print axioms A36W.TGRed.Avail
#print axioms A36W.TGRed.realT
#print axioms A36W.TGRed.realP
#print axioms A36W.TGRed.compB_realT
#print axioms A36W.TGRed.avail_zero
#print axioms A36W.TGRed.intExpA_ofTree
#print axioms A36W.TGRed.margJ_realP
#print axioms A36W.TGRed.qv_realP
#print axioms A36W.TGRed.capAS_realP_iff
#print axioms A36W.TGRed.avail_extF
#print axioms A36W.TGRed.Dr
#print axioms A36W.TGRed.qD
#print axioms A36W.TGRed.Vr
#print axioms A36W.TGRed.mem_Dr
#print axioms A36W.TGRed.cls_eq_empty_of_not_mem
#print axioms A36W.TGRed.qv_eq_zero_of_not_mem
#print axioms A36W.TGRed.le_n_of_mem_Wc
#print axioms A36W.TGRed.mixTreesPMF
#print axioms A36W.TGRed.mixTrees
#print axioms A36W.TGRed.mixTrees_outBy
#print axioms A36W.TGRed.qv_mem_hull
#print axioms A36W.TGRed.hull_realised
#print axioms A36W.TGRed.K3_hull
#print axioms A36W.TGRed.KC_full_ne_zero
#print axioms A36W.TGRed.lawD_last_full
#print axioms A36W.TGRed.sum_lawD_last_full
#print axioms A36W.TGRed.fullTab_mem_Dr
#print axioms A36W.TGRed.Dr_nonempty
#print axioms A36W.TGRed.realT_full_act_nil
#print axioms A36W.TGRed.realT_full_outBy
#print axioms A36W.TGRed.qD_fullTab_pos
#print axioms A36W.TGRed.mem_Vr
#print axioms A36W.TGRed.qD_mem_Vr
#print axioms A36W.TGRed.qD_nonneg
#print axioms A36W.TGRed.Vr_nonneg
#print axioms A36W.TGRed.Vr_off
#print axioms A36W.TGRed.convex_lin_le
#print axioms A36W.TGRed.convex_coord_nonneg
#print axioms A36W.TGRed.convex_coord_le_one
#print axioms A36W.TGRed.hull_nonneg
#print axioms A36W.TGRed.hull_policy
#print axioms A36W.TGRed.hull_sOf_le_one
#print axioms A36W.TGRed.Phi_eq_phiR
#print axioms A36W.TGRed.K3
#print axioms A36W.TGRed.Rc
#print axioms A36W.TGRed.Mstar
#print axioms A36W.TGRed.recR
#print axioms A36W.TGRed.Rc_termX
#print axioms A36W.TGRed.Rc_nonneg
#print axioms A36W.TGRed.Rc_eq_zero_of_MX
#print axioms A36W.TGRed.sum_lawD_Rc
#print axioms A36W.TGRed.value_qD
#print axioms A36W.TGRed.full_isMax
#print axioms A36W.TGRed.K4b
#print axioms A36W.TGRed.lin_le_Mstar
#print axioms A36W.TGRed.K4a_Mstar
#print axioms A36W.TGRed.K4a_hat_Mstar
#print axioms A36W.TGRed.K4c_hull
#print axioms A36W.TGRed.K7
#print axioms A36W.TGRed.chainE
#print axioms A36W.TGRed.qS
#print axioms A36W.TGRed.chainE_nonneg
#print axioms A36W.TGRed.schedE
#print axioms A36W.TGRed.schedLawE_eq_schedE
#print axioms A36W.TGRed.schedE_sum
#print axioms A36W.TGRed.schedE_congr
#print axioms A36W.TGRed.sum_half_pow
#print axioms A36W.TGRed.schedE_markov
#print axioms A36W.TGRed.K6a_printed
#print axioms A36W.TGRed.listsLE
#print axioms A36W.TGRed.mem_listsLE
#print axioms A36W.TGRed.le_sum_of_mem_pair
#print axioms A36W.TGRed.nzComp
#print axioms A36W.TGRed.SigR
#print axioms A36W.TGRed.mem_SigR
#print axioms A36W.TGRed.compSeq_cons
#print axioms A36W.TGRed.compSeq_length
#print axioms A36W.TGRed.compSeq_sum
#print axioms A36W.TGRed.compSeq_ne_zero
#print axioms A36W.TGRed.compSeq_mem_SigR
#print axioms A36W.TGRed.schedOf
#print axioms A36W.TGRed.schedOf_spec
#print axioms A36W.TGRed.SigR_realised
#print axioms A36W.TGRed.sum_parts_wt
#print axioms A36W.TGRed.mixOf
#print axioms A36W.TGRed.mixLawE_mixOf
#print axioms A36W.TGRed.VS
#print axioms A36W.TGRed.mem_VS
#print axioms A36W.TGRed.qv_mixLawE
#print axioms A36W.TGRed.K6_hull
#print axioms A36W.TGRed.qS_nonneg
#print axioms A36W.TGRed.VS_nonneg
#print axioms A36W.TGRed.VS_off
#print axioms A36W.TGRed.fullSchedule_univ
#print axioms A36W.TGRed.one_block_mem_SigR
#print axioms A36W.TGRed.qS_one_block_pos
#print axioms A36W.TGRed.K6b
#print axioms A36W.TGRed.SigR_nonempty
#print axioms A36W.TGRed.MNA
#print axioms A36W.TGRed.K6c
#print axioms A36W.TGRed.K3_step1
#print axioms A36W.TGRed.K3_mixture
#print axioms A36W.TGRed.K3_step5
#print axioms A36W.TGRed.sup_RAND_eq_Mstar
#print axioms A36W.TGRed.K3_step1_cond
#print axioms A36W.TGRed.Ttgt
#print axioms A36W.TGRed.tWord
#print axioms A36W.TGRed.Ttgt_eq_tWord
#print axioms A36W.TGRed.cKL
#print axioms A36W.TGRed.sum_powerset_split_nsmul
#print axioms A36W.TGRed.prefMass_twoW
#print axioms A36W.TGRed.blockLaw_twoW
#print axioms A36W.TGRed.blockProd_twoW
#print axioms A36W.TGRed.blockTC_twoW
#print axioms A36W.TGRed.sum_blockLaw_counts
#print axioms A36W.TGRed.sum_blockLaw_counts_ennreal
#print axioms A36W.TGRed.sum_Ttgt
#print axioms A36W.TGRed.counts_child
#print axioms A36W.TGRed.histFrom
#print axioms A36W.TGRed.histT
#print axioms A36W.TGRed.histFrom_zero
#print axioms A36W.TGRed.histFrom_succ
#print axioms A36W.TGRed.histFrom_of_size_zero
#print axioms A36W.TGRed.histFrom_shift
#print axioms A36W.TGRed.histFrom_wfe
#print axioms A36W.TGRed.histFrom_agrees
#print axioms A36W.TGRed.pathFrom
#print axioms A36W.TGRed.pathH
#print axioms A36W.TGRed.pathH_eq_pathFrom
#print axioms A36W.TGRed.blockTC_empty
#print axioms A36W.TGRed.pathFrom_of_size_zero
#print axioms A36W.TGRed.sum_agrees_fiber_gen
#print axioms A36W.TGRed.pathFrom_succ
#print axioms A36W.TGRed.blockTC_nonneg_exact
#print axioms A36W.TGRed.pathFrom_nonneg
#print axioms A36W.TGRed.klFrom
#print axioms A36W.TGRed.committed_univ_of_size_zero
#print axioms A36W.TGRed.eq_outBits_of_size_zero
#print axioms A36W.TGRed.sum_filter_and_pos
#print axioms A36W.TGRed.klFrom_eq_pathFrom
#print axioms A36W.TGRed.KLx_eq_klFrom
#print axioms A36W.TGRed.incM
#print axioms A36W.TGRed.mass_add_incM
#print axioms A36W.TGRed.incM_pos
#print axioms A36W.TGRed.outBy_pos_of_capAS
#print axioms A36W.TGRed.K1a
#print axioms A36W.TGRed.crTerm
#print axioms A36W.TGRed.Crec
#print axioms A36W.TGRed.Crec_zero
#print axioms A36W.TGRed.Crec_succ
#print axioms A36W.TGRed.Crec_of_M_zero
#print axioms A36W.TGRed.Crec_zero_zero
#print axioms A36W.TGRed.Crec_succ_ne_top
#print axioms A36W.TGRed.Ttgt_nonneg
#print axioms A36W.TGRed.cKL_zero_batch
#print axioms A36W.TGRed.outBy_unit
#print axioms A36W.TGRed.capAS_unit_iff
#print axioms A36W.TGRed.outBy_child_pos
#print axioms A36W.TGRed.pathFrom_of_prefMass_zero
#print axioms A36W.TGRed.Crec_le_pathFrom
#print axioms A36W.TGRed.bmin
#print axioms A36W.TGRed.bmin_spec
#print axioms A36W.TGRed.greedyT
#print axioms A36W.TGRed.greedyT_capAS
#print axioms A36W.TGRed.Crec_one_eq_full
#print axioms A36W.TGRed.greedyT_value
#print axioms A36W.TGRed.K1b
#print axioms A36W.TGRed.K1a_det
#print axioms A36W.TGRed.pathSum
#print axioms A36W.TGRed.pathSum_succ
#print axioms A36W.TGRed.measurable_pathSum
#print axioms A36W.TGRed.pathBnd
#print axioms A36W.TGRed.pathBnd_nonneg
#print axioms A36W.TGRed.abs_pathSum_le
#print axioms A36W.TGRed.pathH_eq_sum_pathSum
#print axioms A36W.TGRed.integrable_pathH
#print axioms A36W.TGRed.ae_capAS
#print axioms A36W.TGRed.Crec_le_pathH
#print axioms A36W.TGRed.pathH_greedyT
#print axioms A36W.TGRed.K1c
#print axioms A36W.SigChain.Wg
#print axioms A36W.SigChain.mem_Wg
#print axioms A36W.SigChain.Wg_isGroupSet
#print axioms A36W.SigChain.Wg_nonempty
#print axioms A36W.SigChain.symm_mem_Wg
#print axioms A36W.SigChain.sig
#print axioms A36W.SigChain.sig_permWord
#print axioms A36W.SigChain.card_zeros_add_sig
#print axioms A36W.SigChain.exists_Wg_of_sig
#print axioms A36W.SigChain.mem_orbitW_Wg_iff
#print axioms A36W.SigChain.Wg_indW
#print axioms A36W.SigChain.sig_indW_true
#print axioms A36W.SigChain.sig_indW_false
#print axioms A36W.SigChain.mem_orbitW_Gr_iff
#print axioms A36W.SigChain.exists_Gr_of_aCnt_sig
#print axioms A36W.SigChain.weightedTarget_Wg_invariant
#print axioms A36W.SigChain.twoW_Wg_invariant
#print axioms A36W.SigChain.Wg_twoW
#print axioms A36W.SigChain.Qbar
#print axioms A36W.SigChain.Qbar_eq_inv
#print axioms A36W.SigChain.Qbar_eq_law
#print axioms A36W.SigChain.relPol_outBy_eq_Qbar
#print axioms A36W.SigChain.mixLawE_relabelMix_eq_Qbar
#print axioms A36W.SigChain.Qbar_permWord
#print axioms A36W.SigChain.Qbar_nonneg
#print axioms A36W.SigChain.massOn_Qbar_of_stable
#print axioms A36W.SigChain.permWord_mem_orbitW
#print axioms A36W.SigChain.massOn_Qbar_orbitW
#print axioms A36W.SigChain.massOn_Qbar_orbit
#print axioms A36W.SigChain.sum_Qbar
#print axioms A36W.SigChain.Qbar_isProb
#print axioms A36W.SigChain.Qbar_pos
#print axioms A36W.SigChain.Qbar_pos_of_massOn
#print axioms A36W.SigChain.Qbar_one
#print axioms A36W.SigChain.KLcond
#print axioms A36W.SigChain.orbitKL
#print axioms A36W.SigChain.mul_log_div_ge
#print axioms A36W.SigChain.mul_log_div_gt
#print axioms A36W.SigChain.gibbs_le
#print axioms A36W.SigChain.gibbs_lt
#print axioms A36W.SigChain.sum_mul_log_split
#print axioms A36W.SigChain.KLcond_nonneg
#print axioms A36W.SigChain.KLcond_pos
#print axioms A36W.SigChain.orbit_subset_supp
#print axioms A36W.SigChain.orbit_nonempty
#print axioms A36W.SigChain.massOn_p_pos
#print axioms A36W.SigChain.massOn_pos_of_pos
#print axioms A36W.SigChain.sum_massOn_p
#print axioms A36W.SigChain.sum_massOn_Q
#print axioms A36W.SigChain.KLx_Qbar
#print axioms A36W.SigChain.KLx_Qbar_eq_top_iff
#print axioms A36W.SigChain.relabel_chain_rule
#print axioms A36W.SigChain.condTermX
#print axioms A36W.SigChain.relabel_chain_rule_ext
#print axioms A36W.SigChain.relabel_top_case
#print axioms A36W.SigChain.orbitKL_nonneg
#print axioms A36W.SigChain.orbitKL_pos
#print axioms A36W.SigChain.KLx_Qbar_subset
#print axioms A36W.SigChain.KLx_Qbar_eq_of_orbits
#print axioms A36W.SigChain.sigClass
#print axioms A36W.SigChain.mem_sigClass
#print axioms A36W.SigChain.orbitW_Wg_eq_sigClass
#print axioms A36W.SigChain.sigSupp
#print axioms A36W.SigChain.sigMass
#print axioms A36W.SigChain.sigKL
#print axioms A36W.SigChain.orbitsOf_Wg
#print axioms A36W.SigChain.sigClass_injOn
#print axioms A36W.SigChain.sum_orbitsOf_Wg
#print axioms A36W.SigChain.mem_sigSupp_iff
#print axioms A36W.SigChain.sigClass_subset_supp
#print axioms A36W.SigChain.orbitW_Wg_eq_filter_supp
#print axioms A36W.SigChain.sum_sigMass
#print axioms A36W.SigChain.sum_sigMass_p
#print axioms A36W.SigChain.orbitKL_Wg
#print axioms A36W.SigChain.KLx_Qbar_Wg
#print axioms A36W.SigChain.relabel_chain_rule_Wg
#print axioms A36W.SigChain.sigMass_Qbar
#print axioms A36W.SigChain.relabel_chain_rule_head
#print axioms A36W.SigChain.sigClass_indW_eq_cls
#print axioms A36W.SigChain.qv_Qbar_Gr
#print axioms A36W.SigChain.KLx_Qbar_Gr_eq_Phi
#print axioms A36W.SigChain.isGroupSet_univ
#print axioms A36W.SigChain.Wg_const
#print axioms A36W.SigChain.orbitW_univ_balanced
#print axioms A36W.SigChain.orbitsOf_balanced
#print axioms A36W.SigChain.balanced_KLx_Qbar
#print axioms A36W.SigChain.balanced_KLx_Qbar_real
#print axioms A36W.SigChain.balanced_chain
#print axioms A36W.SigChain.nonvac_top_case
#print axioms A36W.SigChain.remark_tilt_split
#print axioms A36W.SigChain.remark_proper_subgroup
#print axioms A36W.SigChain.cyc3
#print axioms A36W.SigChain.remark_subgroup_can_suffice
#print axioms A36W.SigChain.symA4
#print axioms A36W.SigChain.symA4_eq_symOn
#print axioms A36W.SigChain.w1010
#print axioms A36W.SigChain.Q4
#print axioms A36W.SigChain.p_div_massOn_orbitW
#print axioms A36W.SigChain.fx4_gap
#print axioms A36W.SigChain.remark_one_group_subgroup
#print axioms A36W.SigChain.remark_one_group_subgroup_tilt
#print axioms A36W.RFCandidate.msz
#print axioms A36W.RFCandidate.msz_zero
#print axioms A36W.RFCandidate.msz_succ
#print axioms A36W.RFCandidate.sqrt_two_pow_sq
#print axioms A36W.RFCandidate.msz_sq_ge
#print axioms A36W.RFCandidate.msz_pos
#print axioms A36W.RFCandidate.msz_ge_four_a_sqrt
#print axioms A36W.RFCandidate.msz_ratio_ge
#print axioms A36W.RFCandidate.msz_succ_ge
#print axioms A36W.RFCandidate.msz_succ_lt_two_mul
#print axioms A36W.RFCandidate.msz_mono
#print axioms A36W.RFCandidate.four_pow_le_msz
#print axioms A36W.RFCandidate.logb_msz_ge
#print axioms A36W.RFCandidate.exists_lt_four_msz
#print axioms A36W.RFCandidate.Rof
#print axioms A36W.RFCandidate.Rof_eq_find
#print axioms A36W.RFCandidate.Rof_small
#print axioms A36W.RFCandidate.Rof_spec
#print axioms A36W.RFCandidate.Rof_isMax
#print axioms A36W.RFCandidate.Msz
#print axioms A36W.RFCandidate.Msz_zero
#print axioms A36W.RFCandidate.Msz_of_ne
#print axioms A36W.RFCandidate.frac
#print axioms A36W.RFCandidate.frac_nonneg
#print axioms A36W.RFCandidate.frac_zero_eq
#print axioms A36W.RFCandidate.frac_eq_of_ne
#print axioms A36W.RFCandidate.frac_le_quarter
#print axioms A36W.RFCandidate.frac_pos
#print axioms A36W.RFCandidate.frac_mem
#print axioms A36W.RFCandidate.Rof_le_log
#print axioms A36W.RFCandidate.L_core
#print axioms A36W.RFCandidate.L_bound
#print axioms A36W.RFCandidate.labelList
#print axioms A36W.RFCandidate.singletonsOf
#print axioms A36W.RFCandidate.terminal
#print axioms A36W.RFCandidate.sieve
#print axioms A36W.RFCandidate.sieve_nil
#print axioms A36W.RFCandidate.sieve_cons
#print axioms A36W.RFCandidate.Coins
#print axioms A36W.RFCandidate.rfSched
#print axioms A36W.RFCandidate.coinP
#print axioms A36W.RFCandidate.labelList_nodup
#print axioms A36W.RFCandidate.labelList_toFinset
#print axioms A36W.RFCandidate.labelList_sorted
#print axioms A36W.RFCandidate.labelList_length
#print axioms A36W.RFCandidate.isSchedule_map_singleton
#print axioms A36W.RFCandidate.isSchedule_singletonsOf
#print axioms A36W.RFCandidate.isSchedule_terminal
#print axioms A36W.RFCandidate.isSchedule_sieve
#print axioms A36W.RFCandidate.isSchedule_rfSched
#print axioms A36W.RFCandidate.blocks_nonempty_of_isSchedule
#print axioms A36W.RFCandidate.rfSched_blocks_nonempty
#print axioms A36W.RFCandidate.capRF
#print axioms A36W.RFCandidate.length_singletonsOf
#print axioms A36W.RFCandidate.length_terminal_le
#print axioms A36W.RFCandidate.length_sieve_le
#print axioms A36W.RFCandidate.length_rfSched_le
#print axioms A36W.RFCandidate.capRF_small
#print axioms A36W.RFCandidate.capRF_le_log
#print axioms A36W.RFCandidate.coinP_nonneg
#print axioms A36W.RFCandidate.coinP_sum
#print axioms A36W.RFCandidate.coinP_pos
#print axioms A36W.RFCandidate.rfMix
#print axioms A36W.RFCandidate.rfMix_spec
#print axioms A36W.RFCandidate.rfMix_caps
#print axioms A36W.RFCandidate.rfMix_caps_log
#print axioms A36W.RFCandidate.rfMix_mixCost_le
#print axioms A36W.RFCandidate.rfMix_execMean
#print axioms A36W.RFCandidate.rf_theoremA_ops
#print axioms A36W.RFCandidate.Example.msz_one_zero
#print axioms A36W.RFCandidate.Example.msz_one_one
#print axioms A36W.RFCandidate.Example.Rof_one_twenty
#print axioms A36W.RFCandidate.Example.capRF_one_twenty
#print axioms A36W.RFCandidate.Example.frac_one_twenty
#print axioms A36W.RFCandidate.Example.coin_law_prob
#print axioms A36W.RFCandidate.Example.ζ₀
#print axioms A36W.RFCandidate.Example.cap_realized
#print axioms A36W.RF.pbMean
#print axioms A36W.RF.pbVar
#print axioms A36W.RF.pbSd
#print axioms A36W.RF.pbGam3
#print axioms A36W.RF.phiN
#print axioms A36W.RF.edgeworth
#print axioms A36W.RF.pbAtom
#print axioms A36W.RF.T3Stmt
#print axioms A36W.RF.continuous_cchar
#print axioms A36W.RF.norm_cchar
#print axioms A36W.RF.continuous_edgeChar
#print axioms A36W.RF.edgeChar
#print axioms A36W.RF.abs_pbGam3_le
#print axioms A36W.RF.pbSd_sq
#print axioms A36W.RF.cchar
#print axioms A36W.RF.pbVar_nonneg
#print axioms A36W.RF.pbSd_pos
#print axioms A36W.RF.norm_edgeChar_le
#print axioms A36W.RF.four_integral_batchChar_mul_exp_int
#print axioms A36W.RF.four_gE_eq
#print axioms A36W.RF.integrable_edgeChar_mul_exp
#print axioms A36W.RF.norm_batchChar_le_jordan
#print axioms A36W.RF.four_gE
#print axioms A36W.RF.four_integrable_pow_mul_gE
#print axioms A36W.RF.integral_edgeChar_mul_exp
#print axioms A36W.RF.four_ibp_base
#print axioms A36W.RF.four_hasDerivAt_gE
#print axioms A36W.RF.four_edgeChar_mul_exp_eq
#print axioms A36W.RF.four_hasDerivAt_pow_mul_gE
#print axioms A36W.RF.integral_batchChar_mul_exp_int
#print axioms A36W.RF.four_mom0
#print axioms A36W.RF.four_continuous_gE
#print axioms A36W.RF.four_mom3
#print axioms A36W.RF.four_ibp_succ
#print axioms A36W.RF.four_batchChar_mul_exp_int
#print axioms A36W.RF.four_mom
#print axioms A36W.RF.four_norm_gE
#print axioms A36W.RF.tayFac_eq
#print axioms A36W.RF.norm_log_tayFac_sub_le
#print axioms A36W.RF.norm_tayFac_sub_one_le'
#print axioms A36W.RF.cchar_eq_prod_tayFac
#print axioms A36W.RF.norm_tayFac_sub_taylor_le
#print axioms A36W.RF.tayFac
#print axioms A36W.RF.cchar_eq_exp_expansion
#print axioms A36W.RF.norm_cchar_sub_edgeChar_le
#print axioms A36W.RF.tayFac_ne_zero
#print axioms A36W.RF.norm_tayFac_sub_one_le
#print axioms A36W.RF.rfa_main
#print axioms A36W.RF.rfa_tail
#print axioms A36W.RF.T3_abs
#print axioms A36W.RF.rfa_poly_le_exp
#print axioms A36W.RF.rfa_cube_exp_le
#print axioms A36W.RF.integrable_rfaMaj
#print axioms A36W.RF.rfa_regionI
#print axioms A36W.RF.T3
#print axioms A36W.RF.rfaMaj
#print axioms A36W.RF.integral_rfaMaj
#print axioms A36W.TGRem.map_val_eq_cons_erase
#print axioms A36W.TGRem.Completes
#print axioms A36W.TGRem.qt_at1
#print axioms A36W.TGRem.yPlus
#print axioms A36W.TGRem.qt_off
#print axioms A36W.TGRem.Pex
#print axioms A36W.TGRem.infl_eq_one_of_card_two
#print axioms A36W.TGRem.qt_zero_eq
#print axioms A36W.TGRem.yRoots_spec
#print axioms A36W.TGRem.cRoot_pos
#print axioms A36W.TGRem.two_le_card_inter
#print axioms A36W.TGRem.atom_le_succCount_of_cp
#print axioms A36W.TGRem.cpSucc_eq_cpSuccH
#print axioms A36W.TGRem.qstar
#print axioms A36W.TGRem.yPlus_unique
#print axioms A36W.TGRem.sOf_qt_sub
#print axioms A36W.TGRem.sOf_qt
#print axioms A36W.TGRem.neg_log_cpSucc_le
#print axioms A36W.TGRem.gradPair_qt
#print axioms A36W.TGRem.cpSucc_eq_atom_of_full
#print axioms A36W.TGRem.inv_yPlus_sub_le
#print axioms A36W.TGRem.sq_lt_of_abs_lt
#print axioms A36W.TGRem.W2vi_bound
#print axioms A36W.TGRem.W2vi
#print axioms A36W.TGRem.le_yMinus
#print axioms A36W.TGRem.bracket_width_ge
#print axioms A36W.TGRem.cpSucc
#print axioms A36W.TGRem.atom_le_cpSuccH
#print axioms A36W.TGRem.gex_le_sq
#print axioms A36W.TGRem.yMinus
#print axioms A36W.TGRem.CompletesH
#print axioms A36W.TGRem.gex_isTheta
#print axioms A36W.TGRem.not_completes_noRounds
#print axioms A36W.TGRem.halfWidth_eq
#print axioms A36W.TGRem.Pex_pos
#print axioms A36W.TGRem.k7_halfwidth_ge
#print axioms A36W.TGRem.completes_profPol
#print axioms A36W.TGRem.qstar_at0
#print axioms A36W.TGRem.validBracket_k7U
#print axioms A36W.TGRem.completes_of_pos
#print axioms A36W.TGRem.qt_pos
#print axioms A36W.TGRem.abs_le_sqrt_gex
#print axioms A36W.TGRem.isLittleO_id_sqrt
#print axioms A36W.TGRem.dirv
#print axioms A36W.TGRem.binPMF_zero_size
#print axioms A36W.TGRem.phiB_taylor
#print axioms A36W.TGRem.twoW_ratio
#print axioms A36W.TGRem.convex_segC
#print axioms A36W.TGRem.atom_isGreatest
#print axioms A36W.TGRem.appK_sStar_mem
#print axioms A36W.TGRem.atom_le_mix
#print axioms A36W.TGRem.Pex_at0
#print axioms A36W.TGRem.eventually_le_cRoot
#print axioms A36W.TGRem.cpSucc_succ
#print axioms A36W.TGRem.halfwidth_not_isLittleO
#print axioms A36W.TGRem.k7hi
#print axioms A36W.TGRem.cpSucc_zero
#print axioms A36W.TGRem.yMinus_sub_le
#print axioms A36W.TGRem.inv_succ_le_cpSucc
#print axioms A36W.TGRem.halfWidth_sub_le
#print axioms A36W.TGRem.infl_twoW_groups
#print axioms A36W.TGRem.completes_fullPol
#print axioms A36W.TGRem.halfWidth_expansion_appK
#print axioms A36W.TGRem.phiR_qstar_lt
#print axioms A36W.TGRem.Z_congr_of_map_eq
#print axioms A36W.TGRem.killK_eq_binPMF_oracle_marg
#print axioms A36W.TGRem.cpSucc_eq_one_of_boundary
#print axioms A36W.TGRem.atom_le_cpSucc
#print axioms A36W.TGRem.map_erase_eq_of_map_eq
#print axioms A36W.TGRem.infl_eq_of_groups
#print axioms A36W.TGRem.hasDerivAt_phiR_qt
#print axioms A36W.TGRem.phiR_qt_sub
#print axioms A36W.TGRem.cpSucc_le_one
#print axioms A36W.TGRem.qt_nonneg
#print axioms A36W.TGRem.yMinus_isBigO
#print axioms A36W.TGRem.oracle_block_count_eq_killK
#print axioms A36W.TGRem.admissible_point
#print axioms A36W.TGRem.inv_yMinus_sub_le
#print axioms A36W.TGRem.halfWidth
#print axioms A36W.TGRem.sliceMarg_congr
#print axioms A36W.TGRem.k7lo
#print axioms A36W.TGRem.cpSucc_profPol
#print axioms A36W.TGRem.Pex_at1
#print axioms A36W.TGRem.admissible_seg
#print axioms A36W.TGRem.W2vi_twoW
#print axioms A36W.TGRem.phiR_qt_eq
#print axioms A36W.TGRem.infl_congr
#print axioms A36W.TGRem.sOf_qstar
#print axioms A36W.TGRem.completes_succ_iff
#print axioms A36W.TGRem.qstar_at1
#print axioms A36W.TGRem.ValidBracket
#print axioms A36W.TGRem.halfWidth_isBigO
#print axioms A36W.TGRem.atom_le_cpSucc_needs_completion
#print axioms A36W.TGRem.cpSuccH_zero
#print axioms A36W.TGRem.yMinus_unique
#print axioms A36W.TGRem.Admissible
#print axioms A36W.TGRem.yPlus_sub_le
#print axioms A36W.TGRem.validBracket_k7
#print axioms A36W.TGRem.yPlus_isBigO
#print axioms A36W.TGRem.k7hiU
#print axioms A36W.TGRem.W2vi_sum
#print axioms A36W.TGRem.gex_bounds
#print axioms A36W.TGRem.segC
#print axioms A36W.TGRem.sqrt_gex_le
#print axioms A36W.TGRem.halfwidth_ge_sqrt
#print axioms A36W.TGRem.sOf_shift_isTheta
#print axioms A36W.TGRem.completes_zero
#print axioms A36W.TGRem.gex_nonneg
#print axioms A36W.TGRem.phiR_qstar_le
#print axioms A36W.TGRem.halfWidth_expansion
#print axioms A36W.TGRem.cRoot
#print axioms A36W.TGRem.qt
#print axioms A36W.TGRem.cpSuccH
#print axioms A36W.TGRem.sum_W01
#print axioms A36W.TGRem.phiB_one_add
#print axioms A36W.TGRem.yPlus_le
#print axioms A36W.TGRem.gex
#print axioms A36W.TGRem.root_near_one
#print axioms A36W.TGRem.qt_affine
#print axioms A36W.TGRem.inv_one_add_sub
#print axioms A36W.TGRem.qt_at0
#print axioms A36W.TGRem.no_uniform_littleO
#print axioms A36W.RF.hasDerivAt_tiltVar
#print axioms A36W.RF.tilt_den_pos
#print axioms A36W.RF.CutI.pbGam4
#print axioms A36W.RF.tiltOf
#print axioms A36W.RF.tiltMean_tiltOf
#print axioms A36W.RF.tendsto_tiltP_atTop
#print axioms A36W.RF.pbPmf_tiltP
#print axioms A36W.RF.tilt_interior_explicit
#print axioms A36W.RF.tiltP
#print axioms A36W.RF.tendsto_tiltP_atBot
#print axioms A36W.RF.CutI.abs_pbGam3_le
#print axioms A36W.RF.tiltP_mem
#print axioms A36W.RF.CutI.pbPmf_mul_exp_le
#print axioms A36W.RF.tendsto_tiltMean_atBot
#print axioms A36W.RF.hasDerivAt_tiltGam3
#print axioms A36W.RF.CutI.pb_upper_tail
#print axioms A36W.RF.tilt_prod_den_pos
#print axioms A36W.RF.CutI.pbAtom_le_hoeffding
#print axioms A36W.RF.existsUnique_tilt
#print axioms A36W.RF.tendsto_tiltMean_atTop
#print axioms A36W.RF.tiltP_pos
#print axioms A36W.RF.continuous_tiltMean
#print axioms A36W.RF.slice_interior
#print axioms A36W.RF.tiltP_le_mul
#print axioms A36W.RF.CutI.abs_pbGam4_le
#print axioms A36W.RF.CutI.pbPmf_le_hoeffding
#print axioms A36W.RF.tiltP_lt_one
#print axioms A36W.RF.hasDerivAt_tiltP
#print axioms A36W.RF.pbAtom_tiltP
#print axioms A36W.RF.tiltMean_lt
#print axioms A36W.RF.tiltP_mem_interior
#print axioms A36W.RF.tilt_interior
#print axioms A36W.RF.tiltVar
#print axioms A36W.RF.tilt_weight
#print axioms A36W.RF.cgfK
#print axioms A36W.RF.CutI.pbVar_le_quarter
#print axioms A36W.RF.CutI.pb_tail_hoeffding
#print axioms A36W.RF.exists_tiltMean_eq
#print axioms A36W.RF.tiltMean_pos
#print axioms A36W.RF.tiltOf_tiltMean
#print axioms A36W.RF.tilt_condition_eq_sliceProb
#print axioms A36W.RF.CutI.pbVar_ge
#print axioms A36W.RF.CutI.pbAtom_nonneg
#print axioms A36W.RF.CutI.prod_mgf_le
#print axioms A36W.RF.tiltVar_pos
#print axioms A36W.RF.one_sub_tiltP_le_mul
#print axioms A36W.RF.hasDerivAt_tiltMean
#print axioms A36W.RF.tiltMean
#print axioms A36W.RF.CutI.pb_lower_tail
#print axioms A36W.RF.hasDerivAt_cgfK
#print axioms A36W.RF.tiltMean_strictMono
#print axioms A36W.RF.CutI.sum_pbPmf_mul_pow
#print axioms A36W.RF.one_sub_tiltP
#print axioms A36W.RF.CutI.hasDerivAt_sq'
#print axioms A36W.RF.CutI.phiN_eq
#print axioms A36W.RF.CutI.oddG
#print axioms A36W.RF.CutI.continuous_oddG
#print axioms A36W.RF.CutI.abs_mul_oddG'_le
#print axioms A36W.RF.CutI.continuous_phiN
#print axioms A36W.RF.CutI.integral_phiN
#print axioms A36W.RF.CutI.quad_le_exp
#print axioms A36W.RF.CutI.abs_oddG_le
#print axioms A36W.RF.CutI.hasDerivAt_phiN
#print axioms A36W.RF.CutI.abs_integral_phiN_sub_one_le
#print axioms A36W.RF.CutI.hasDerivAt_oddG
#print axioms A36W.RF.CutI.integrable_phiN
#print axioms A36W.RF.CutI.phiN_pos
#print axioms A36W.RF.integrable_tiltVar
#print axioms A36W.RF.coarse_tail
#print axioms A36W.RF.exp_window
#print axioms A36W.RF.normI_pos
#print axioms A36W.RF.range_tiltMean
#print axioms A36W.RF.normI
#print axioms A36W.RF.CutI.pbAtom_le_one
#print axioms A36W.RF.continuous_tiltVar
#print axioms A36W.RF.continuous_pbAtom_tiltP
#print axioms A36W.RF.normI_eq_integral_mean
#print axioms A36W.RF.integrableOn_mean_integrand
#print axioms A36W.RF.continuous_tiltGam3
#print axioms A36W.RF.integral_tiltVar_interval
#print axioms A36W.RF.tiltVar_nonneg
#print axioms A36W.RF.integrableOn_tiltVar_Iic
#print axioms A36W.RF.integrableOn_tiltVar_Ioi
#print axioms A36W.RF.deriv_deriv_cgfK
#print axioms A36W.RF.tail_atom_le
#print axioms A36W.RF.integral_tiltVar
#print axioms A36W.RF.integrable_normI_integrand
#print axioms A36W.RF.tiltA
#print axioms A36W.RF.hasDerivAt_tiltSd
#print axioms A36W.RF.continuous_tiltSd
#print axioms A36W.RF.tiltY
#print axioms A36W.RF.hasDerivAt_tiltA
#print axioms A36W.RF.abs_deriv_tiltA_le
#print axioms A36W.RF.continuous_tiltY
#print axioms A36W.RF.mAn
#print axioms A36W.RF.pbSd_tiltP
#print axioms A36W.RF.tiltSd_sq
#print axioms A36W.RF.window_le
#print axioms A36W.RF.one_le_log_of_three_le
#print axioms A36W.RF.tiltSd
#print axioms A36W.RF.edgeworth_mul_tiltVar
#print axioms A36W.RF.tiltSd_le
#print axioms A36W.RF.log_le_two_sqrt
#print axioms A36W.RF.continuous_tiltA
#print axioms A36W.RF.abs_tiltA_le
#print axioms A36W.RF.tiltA_sub_le
#print axioms A36W.RF.tiltSd_pos
#print axioms A36W.RF.hasDerivAt_tiltY
#print axioms A36W.RF.window_remainder
#print axioms A36W.RF.CutI.edgeV
#print axioms A36W.RF.main_term_eq
#print axioms A36W.RF.integral_tiltSd_le
#print axioms A36W.RF.CutI.continuous_edgeV
#print axioms A36W.RF.CutI.oddGd
#print axioms A36W.RF.CutI.edgeV_eq
#print axioms A36W.RF.CutI.continuous_oddGd
#print axioms A36W.RF.normI_split
#print axioms A36W.RF.tails_le
#print axioms A36W.RF.window_interior
#print axioms A36W.RF.normalizer_close
#print axioms A36W.RF.CutI.marg_edgeworth_at_mean
#print axioms A36W.RF.CutI.marg_edge_delta_bound
#print axioms A36W.RF.CutI.marg_close_large
#print axioms A36W.RF.parent_mass_of_T3
#print axioms A36W.RF.parent_mass
#print axioms A36W.RF.CutI.marg_tilt_at_quota
#print axioms A36W.RF.marg_close
#print axioms A36W.RF.CutI.marg_Z_erase_succAbove
#print axioms A36W.RF.CutI.marg_near_centre
#print axioms A36W.RF.CutI.marg_pbVar_pos
#print axioms A36W.RF.central_atom
#print axioms A36W.RF.CutI.marg_ratio_close
#print axioms A36W.RF.sliceMarg_eq_leaveOneOut
#print axioms A36W.RF.CutI.marg_leaveOneOut_alg
#print axioms A36W.RF.cutI_2_7
#print axioms A36W.RF.cutI_half_interiority
#print axioms A36W.RF.cutI_interiority
#print axioms A36W.RF.cutI_2_6
#print axioms A36W.RF.cutI_2_8
#print axioms A36W.RF.cutI_2_17
#print axioms A36W.RF.hasDerivAt_aMu
#print axioms A36W.RF.hasDerivAt_muDv
#print axioms A36W.RF.continuousAt_tiltOf
#print axioms A36W.RF.hasDerivAt_tiltOf
#print axioms A36W.RF.window_point
#print axioms A36W.RF.muDv
#print axioms A36W.RF.muDa
#print axioms A36W.RF.muDDv
#print axioms A36W.RF.image_tiltOf
#print axioms A36W.RF.jacobian_half
#print axioms A36W.RF.cumulants_mu
#print axioms A36W.RF.tiltOf_strictMonoOn
#print axioms A36W.RF.cutI_2_11
#print axioms A36W.RF.CutI.poly3_le_exp
#print axioms A36W.RF.CutI.integral_gauss4
#print axioms A36W.RF.muOfY_strictAntiOn
#print axioms A36W.RF.CutI.tendsto_oddQ_atTop
#print axioms A36W.RF.CutI.integral_Ioi_poly3
#print axioms A36W.RF.hasDerivAt_muOfY
#print axioms A36W.RF.CutI.poly24_le_exp
#print axioms A36W.RF.mAn2
#print axioms A36W.RF.CutI.oddQ_neg
#print axioms A36W.RF.eq_Q441_oddzero
#print axioms A36W.RF.CutI.tendsto_gauss4_atTop
#print axioms A36W.RF.CutI.integrable_poly24_phiN
#print axioms A36W.RF.eq_2_15_fun
#print axioms A36W.RF.muOfY_yOfMu
#print axioms A36W.RF.CutI.abs_oddQ_le
#print axioms A36W.RF.CutI.mul_phiN_le_of_le
#print axioms A36W.RF.CutI.phiN_le_exp
#print axioms A36W.RF.eq_2_13_inverse
#print axioms A36W.RF.CutI.omitted_mass_le
#print axioms A36W.RF.CutI.integral_Iic_poly3
#print axioms A36W.RF.yOfMu_strictAntiOn
#print axioms A36W.RF.eq_Q441_rem
#print axioms A36W.RF.CutI.phiN_le_shift
#print axioms A36W.RF.winW_nonneg
#print axioms A36W.RF.CutI.phiN_neg
#print axioms A36W.RF.CutI.hasDerivAt_oddQ
#print axioms A36W.RF.winW
#print axioms A36W.RF.muOfY_spec
#print axioms A36W.RF.remR_eq
#print axioms A36W.RF.CutI.oddQ
#print axioms A36W.RF.eq_Q441_odd
#print axioms A36W.RF.CutI.phiN_le_shift'
#print axioms A36W.RF.CutI.abs_oddGd_le
#print axioms A36W.RF.CutI.integral_oddGd
#print axioms A36W.RF.continuousAt_muOfY
#print axioms A36W.RF.CutI.integrable_oddGd
#print axioms A36W.RF.yOfMu_image
#print axioms A36W.RF.continuousAt_remR
#print axioms A36W.RF.jacobian_half'
#print axioms A36W.RF.win_mem
#print axioms A36W.RF.CutI.integral_poly24_phiN_le
#print axioms A36W.RF.CutI.tendsto_gauss4_atBot
#print axioms A36W.RF.remR
#print axioms A36W.RF.eq_Q441_mass
#print axioms A36W.RF.exp_two_sqrt_log
#print axioms A36W.RF.CutI.omitted_odd_le
#print axioms A36W.RF.yOfMu
#print axioms A36W.RF.win_abs
#print axioms A36W.RF.hasDerivAt_yOfMu
#print axioms A36W.RF.win_endpoints
#print axioms A36W.RF.continuousAt_yOfMu
#print axioms A36W.RF.CutI.integrable_abs_oddGd
#print axioms A36W.RF.muOfY_mem_Ioo
#print axioms A36W.RF.yOfMu_continuousOn
#print axioms A36W.RF.CutI.integrable_poly3_phiN
#print axioms A36W.RF.muOfY
#print axioms A36W.RF.mAn_le_mAn2
#print axioms A36W.RF.CutI.continuous_oddQ
#print axioms A36W.RF.CutI.tendsto_oddQ_atBot
#print axioms A36W.RF.CutI.integrable_gauss4
#print axioms A36W.RF.CutI.integral_phiN_sub_one_eq
#print axioms A36W.sum_sliceProb_exp_le_of_nonneg
#print axioms A36W.bernoulli_factor_le
#print axioms A36W.slice_subGaussian
#print axioms A36W.sum_sliceProb_exp_le_of_nonpos
#print axioms A36W.bernoulli_hoeffding
#print axioms A36W.exp_add_le_half
#print axioms A36W.prod_indicator_eq
#print axioms A36W.sum_sliceProb_mul_prod_le
#print axioms A36W.bernoulli_factor_nonneg
#print axioms A36W.prod_one_sub_indicator_eq
#print axioms A36W.sum_sliceProb_mul_prod_compl_le
#print axioms A36W.slice_tail
#print axioms A36RW.AltPerm.prop_perm
#print axioms A36RW.AltPerm.qU_valid_prod
#print axioms A36RW.AltPerm.qU_valid
#print axioms A36RW.AltPerm.qU_uniform_KL
#print axioms A36RW.AltPerm.prodInv_eq_prod
#print axioms A36RW.AltPerm.qU_mass
#print axioms A36RW.AltPerm.F_mix_eq
#print axioms A36RW.AltPerm.mixSucc_le_Gp
#print axioms A36RW.AltPerm.mix_F_ge_min
#print axioms A36RW.AltPerm.schedKL_isLeast
#print axioms A36RW.AltPerm.succ_le_Gp
#print axioms A36RW.AltPerm.exists_sched_Gp
#print axioms A36RW.AltPerm.least_cap_mix_iff
#print axioms A36RW.AltPerm.perm_oracle_exact
#print axioms A36RW.AltPerm.legal_iff_exists_valid
#print axioms A36RW.AltPerm.card_Vperm
#print axioms A36RW.AltPerm.card_extSet
#print axioms A36RW.AltPerm.sum_pPerm
#print axioms A36RW.AltPerm.perm_adaptive_hardcap
#print axioms A36RW.AltPerm.PPolicy.succ_le_Gp
#print axioms A36RW.AltPerm.PPolicy.KL_ge
#print axioms A36RW.AltPerm.PTree.succ_le_Gp
#print axioms A36RW.AltPerm.sum_blockLaw_legal
#print axioms A36RW.AltPerm.card_inj_draws
#print axioms A36RW.AltPerm.legal_cons_iff
#print axioms A36RW.AltPerm.schedPolicyP_spec
#print axioms A36RW.AltPerm.schedTreeP_outBy_valid
#print axioms A36RW.AltPerm.klF_ge_neg_log_mass
#print axioms A36RW.AltPerm.sum_integral_le
#print axioms A36RW.AltPerm.Gp_one_two
#print axioms A36RW.AltPerm.Gp_two_two
#print axioms A36RW.AltPerm.fixture_n2
#print axioms A36RW.W11R.each_restriction_needed_classes
#print axioms A36RW.W11R.LookW.look_witness
#print axioms A36RW.W11R.LookW.lookTree_outBy
#print axioms A36RW.W11R.LookW.lookTree_cap
#print axioms A36RW.W11R.CondW.cond_witness
#print axioms A36RW.W11R.CondW.cond_witness_4
#print axioms A36RW.W11R.CondW.cntMass_root
#print axioms A36RW.W11R.WriteW.write_witness
#print axioms A36RW.W11R.WriteW.write_witness_4
#print axioms A36RW.W11R.LookTreeE.ofTreeE_outBy
#print axioms A36RW.W11R.LookTreeE.ofTreeE_capFrom
#print axioms A36RW.W11R.LookPolicyE.ofPolicyE_outBy
#print axioms A36RW.W11R.LookPolicyE.ofPolicyE_capEvery
#print axioms A36RW.W11R.CondTreeE.ofTreeE_outBy
#print axioms A36RW.W11R.CondPolicyE.ofPolicyE_outBy
#print axioms A36RW.W11R.CondPolicyE.ofPolicyE_capEvery
#print axioms A36RW.W11R.condBatchLaw_all
#print axioms A36RW.W11R.WriteTreeE.ofTreeE_outBy
#print axioms A36RW.W11R.WritePolicyE.ofPolicyE_outBy
#print axioms A36RW.W11R.WritePolicyE.ofPolicyE_capEvery
#print axioms A36RW.LHUpR.remark_headline
#print axioms A36RW.LHUpR.remark_chain
#print axioms A36RW.LHUpR.remark_le_eps
#print axioms A36RW.LHUpR.alpha_lt_half
#print axioms A36RW.LHUpR.remCond_small_eps
#print axioms A36RW.LHUpR.remCond_log2
#print axioms A36RW.LHUpR.remark_schedule
#print axioms A36RW.LHUpR.oTerm_tendsto
#print axioms A36RW.LHUpR.remCond_eventually
#print axioms A36RW.LHUpR.remark_asymptotic
#print axioms A36RW.LHUpR.remark_asymptotic_balanced
#print axioms A36RW.LHUpR.exp_059_le
#print axioms A36RW.LHUpR.log_1000_ge
#print axioms A36RW.BRem.scope_outside
#print axioms A36RW.BRem.RestartW.restart_witness
#print axioms A36RW.BRem.RestartW.second_round
#print axioms A36RW.BRem.RestartW6.restart6_witness
#print axioms A36RW.BRem.RestartW6.restart6_succ
#print axioms A36RW.BRem.RestartW6.restart_reuses
#print axioms A36RW.BRem.RestartW6.class6_succ_le_three
#print axioms A36RW.BRem.GrRec6.G3_6_3
#print axioms A36RW.BRem.RestartW6.s2_val
#print axioms A36RW.BRem.RestartW6.s3_val
#print axioms A36RW.BRem.RestartW6.restartVal_eq
#print axioms A36RW.BRem.RestartW6.F1
#print axioms A36RW.BRem.RestartW6.F2
#print axioms A36RW.BRem.RemaskW.remask_witness
#print axioms A36RW.BRem.JointW.joint_witness
#print axioms A36RW.BRem.JointW.jointTree_law
#print axioms A36RW.BRem.JointW.jointCond_root_isProb
#print axioms A36RW.BRem.ApproxW.approx_witness
#print axioms A36RW.BRem.ApproxW.approx_succ
#print axioms A36RW.BRem.ApproxW.approx_not_exact
#print axioms A36RW.BRem.RestartTreeE.ofTreeE_outBy
#print axioms A36RW.BRem.RemaskTreeE.ofTreeE_outBy
#print axioms A36RW.BRem.JointTreeE.ofTreeE_outBy
#print axioms A36RW.BRem.not_class_of_succ
#print axioms A36RW.BRem.class_succ_le_one
#print axioms A36RW.BRem.class_succ_le_two
#print axioms A36RW.BRem.allAtOnce_root_succ
#print axioms A36RW.AltPerm.card_unused_of_legal
#print axioms A36RW.AltPerm.legal_of_agrees
#print axioms A36RW.AltPerm.schedLawP_valid
#print axioms A36RW.BRem.RemaskW.e2_facts
#print axioms A36RW.BRem.ApproxW.approx_marg_unit
#print axioms A36RW.BRem.RestartW.r1_facts
#print axioms A36RW.AppM.Head
#print axioms A36RW.AppM.headOracle
#print axioms A36RW.AppM.exactHead
#print axioms A36RW.AppM.exact_exactHead
#print axioms A36RW.AppM.klR
#print axioms A36RW.AppM.klB
#print axioms A36RW.AppM.Areal
#print axioms A36RW.AppM.AFinite
#print axioms A36RW.AppM.Aext
#print axioms A36RW.AppM.nAext
#print axioms A36RW.AppM.ordSched
#print axioms A36RW.AppM.qOrd
#print axioms A36RW.AppM.Qhat
#print axioms A36RW.AppM.Qhat_eq_mixLawE
#print axioms A36RW.AppM.Qprof
#print axioms A36RW.AppM.CoherentWith
#print axioms A36RW.AppM.LabelInvCount
#print axioms A36RW.AppM.intHead
#print axioms A36RW.AppM.unifHead
#print axioms A36RW.AppM.vmass_singletons
#print axioms A36RW.AppM.Qhat_vmass
#print axioms A36RW.AppM.schedLawE_equivariant_cs
#print axioms A36RW.AppM.Qhat_eq_symLaw_cs
#print axioms A36RW.AppM.Qprof_eq_symLaw_cs
#print axioms A36RW.AppM.KLx_symLaw
#print axioms A36RW.AppM.relabel_outBy_cs
#print axioms A36RW.AppM.capFrom_headOracle_iff
#print axioms A36RW.AppM.unifHead_labelInvCount
#print axioms A36RW.AppM.M1a.M1a_le
#print axioms A36RW.AppM.M1a.M1a_coherent
#print axioms A36RW.AppM.M1a.M1a_sup
#print axioms A36RW.AppM.M1a.M1a_sup_isLUB
#print axioms A36RW.AppM.M1a.qOrd_prod
#print axioms A36RW.AppM.M1a.p_prod
#print axioms A36RW.AppM.M1a.tower
#print axioms A36RW.AppM.M1a.sum_Phi
#print axioms A36RW.AppM.M1a.KL_qOrd
#print axioms A36RW.AppM.M1a.sum_perm_pair
#print axioms A36RW.AppM.M1a.steps_eq_masks
#print axioms A36RW.AppM.M1a.Hext_eq_nA
#print axioms A36RW.AppM.M1a.exact_of_coherent
#print axioms A36RW.AppM.M1a.qOrd_coherent
#print axioms A36RW.AppM.M1a.Qhat_coherent
#print axioms A36RW.AppM.M1a.afinite_of_coherent
#print axioms A36RW.AppM.M1a.cohHead
#print axioms A36RW.AppM.M1a.cohHead_coherent
#print axioms A36RW.AppM.M1a.exists_target_KL
#print axioms A36RW.AppM.M1a.Hext_eq_top_of_not_afinite
#print axioms A36RW.AppM.M1a.Hext_eq_nAext
#print axioms A36RW.AppM.M1a.maskedCE
#print axioms A36RW.AppM.M1a.Areal_eq_excess
#print axioms A36RW.AppM.M1b.M1b_F_zero
#print axioms A36RW.AppM.M1b.Qhat_perm_invariant
#print axioms A36RW.AppM.M1b.Qhat_eq_p
#print axioms A36RW.AppM.M1b.cexHead
#print axioms A36RW.AppM.M1b.cex_not_labelInvCount
#print axioms A36RW.AppM.M1b.cex_Qhat
#print axioms A36RW.AppM.M1b.M1b_cex_F
#print axioms A36RW.AppM.M1c.rho
#print axioms A36RW.AppM.M1c.rho_lt_one
#print axioms A36RW.AppM.M1c.tendsto_rho
#print axioms A36RW.AppM.M1c.rho_five
#print axioms A36RW.AppM.M1c.rho_ge
#print axioms A36RW.AppM.M1c.rho_isLeast
#print axioms A36RW.AppM.M1c.rhoQ_table
#print axioms A36RW.AppM.M1c.rho_ge_log
#print axioms A36RW.AppM.M1c.log_div_sub_one_antitone
#print axioms A36RW.AppM.M1c.lt_one_sub_log25
#print axioms A36RW.AppM.M1c.kappa1
#print axioms A36RW.AppM.M1c.rho_eq_kappa1
#print axioms A36RW.AppM.M1c.avg_mask_kappa1
#print axioms A36RW.AppM.M1c.avg_x_sub_marg
#print axioms A36RW.AppM.M1c.phi_ratio_tendsto
#print axioms A36RW.AppM.M1c.slice_cov_normalized
#print axioms A36RW.AppM.M1c.slice_masked_normalized
#print axioms A36RW.AppM.M1cMain.IsPertFamily
#print axioms A36RW.AppM.M1cMain.pertHead
#print axioms A36RW.AppM.M1cMain.pertHead_isPert
#print axioms A36RW.AppM.M1cMain.M1c_limit_family
#print axioms A36RW.AppM.M1cMain.M1c_limit
#print axioms A36RW.AppM.M1cMain.M1c_rho
#print axioms A36RW.AppM.M1cMain.rho_def
#print axioms A36RW.AppM.M1cMain.F_lim
#print axioms A36RW.AppM.M1cMain.nA_lim
#print axioms A36RW.AppM.M1cMain.Lf_eq
#print axioms A36RW.AppM.M1cMain.coefA
#print axioms A36RW.AppM.M1cMain.coefB
#print axioms A36RW.AppM.M1cMain.score_mean_zero
#print axioms A36RW.AppM.M1cMain.sum_sq_dS
#print axioms A36RW.AppM.M1cMain.Ea1a
#print axioms A36RW.AppM.M1cMain.avg_x_sub_a
#print axioms A36RW.AppM.M1cMain.KLx_pert
#print axioms A36RW.AppM.M1cMain.nA_pert
#print axioms A36RW.AppM.M1cMain.hasDerivAt_rR
#print axioms A36RW.AppM.M1c.two_mul_sub_one_lt_mul_harmonic
#print axioms A36RW.AppM.M1c.avg_marg_formula
#print axioms A36RW.AppM.M1c.avg_revealed_ones
#print axioms A36RW.AppM.M1c.sum_slice_sq
#print axioms A36RW.AppM.M1c.hasDerivAt_pertRatio
#print axioms A36RW.AppM.M1c.phi_sum_ratio_tendsto
#print axioms A36RW.AppM.M2i.M2i_bound
#print axioms A36RW.AppM.M2i.M2i_Aext
#print axioms A36RW.AppM.M2i.M2i_tendsto
#print axioms A36RW.AppM.M2i.binEntropy_ge
#print axioms A36RW.AppM.M2i.klR_half_eq
#print axioms A36RW.AppM.M2i.klR_half_le
#print axioms A36RW.AppM.M2i.klR_forced_eq_zero
#print axioms A36RW.AppM.M2i.loss_le
#print axioms A36RW.AppM.M2i.term_le
#print axioms A36RW.AppM.M2i.exMarg_mask
#print axioms A36RW.AppM.M2i.mean_mask
#print axioms A36RW.AppM.M2i.var_mask
#print axioms A36RW.AppM.M2i.avg_identity
#print axioms A36RW.AppM.M2i.unif_AFinite
#print axioms A36RW.AppM.M2ii.phiW
#print axioms A36RW.AppM.M2ii.M2ii_formula
#print axioms A36RW.AppM.M2ii.Qprof_profile
#print axioms A36RW.AppM.M2ii.M2ii_F
#print axioms A36RW.AppM.M2ii.M2ii_upper
#print axioms A36RW.AppM.M2ii.M2ii_r_lower
#print axioms A36RW.AppM.M2ii.M2ii_n2
#print axioms A36RW.AppM.M2ii.Lsq
#print axioms A36RW.AppM.M2ii.Lsq_lt
#print axioms A36RW.AppM.M2ii.M2ii_profile_lower
#print axioms A36RW.AppM.M2ii.M2ii_profile_exists
#print axioms A36RW.AppM.M2ii.RProf
#print axioms A36RW.AppM.M2ii.M2ii_Theta
#print axioms A36RW.AppM.M2ii.M2ii_Theta_asymp
#print axioms A36RW.AppM.M2ii.phiW_ratio
#print axioms A36RW.AppM.M2ii.phiW_le_succ
#print axioms A36RW.AppM.M2ii.phiW_top_eq'
#print axioms A36RW.AppM.M2ii.phiW_top_le
#print axioms A36RW.AppM.M2ii.vmass_Wsucc
#print axioms A36RW.AppM.M2ii.Wsucc_decomp
#print axioms A36RW.AppM.M2ii.Gw_origin
#print axioms A36RW.AppM.M2ii.Wsucc_singletons
#print axioms A36RW.AppM.M2ii.cheb
#print axioms A36RW.AppM.M2ii.fixture_n4
#print axioms A36RW.AppM.M2iii.minorityTree
#print axioms A36RW.AppM.M2iii.minorityPolicy
#print axioms A36RW.AppM.M2iii.M2iii_statement
#print axioms A36RW.AppM.M2iii.M2iii_cap
#print axioms A36RW.AppM.M2iii.M2iii_capAS
#print axioms A36RW.AppM.M2iii.M2iii_success
#print axioms A36RW.AppM.M2iii.M2iii_success_half
#print axioms A36RW.AppM.M2iii.M2iii_F_eq_all
#print axioms A36RW.AppM.M2iii.M2iii_F_le
#print axioms A36RW.AppM.M2iii.M2iii_outLim
#print axioms A36RW.AppM.M2iii.M2iii_F_outLim_le
#print axioms A36RW.AppM.M2iii.minority_child_legal
#print axioms A36RW.AppM.M2iii.muZ_child_le
#print axioms A36RW.AppM.M2iii.avg_muZ_child_le
#print axioms A36RW.AppM.M2iii.succ_bound
#print axioms A36RW.AppM.M2iii.ceil_log2_eq_clog
#print axioms A36RW.CW1b.each_restriction_needed_AS
#print axioms A36RW.CW1b.capSuccSet_subset_AS
#print axioms A36RW.CW1b.best_success_AS
#print axioms A36RW.CW1b.best_success_AS_4_2
#print axioms A36RW.CW1b.best_success_AS_4_1
#print axioms A36RW.CW1b.bestKL_AS_4_2
#print axioms A36RW.CW1b.look_capAS_of_capEvery
#print axioms A36RW.CW1b.look_ofPolicyE_capAS
#print axioms A36RW.CW1b.look_sum_outBy_eq_one
#print axioms A36RW.CW1b.look_outBy_expand
#print axioms A36RW.CW1b.look_measurable_outBy
#print axioms A36RW.CW1b.look_abs_outBy_le
#print axioms A36RW.CW1b.look_integrable_outBy
#print axioms A36RW.CW1b.cond_capAS_of_capEvery
#print axioms A36RW.CW1b.cond_ofPolicyE_capAS
#print axioms A36RW.CW1b.cond_sum_outBy_eq_one
#print axioms A36RW.CW1b.cond_outBy_expand
#print axioms A36RW.CW1b.cond_measurable_outBy
#print axioms A36RW.CW1b.cond_abs_outBy_le
#print axioms A36RW.CW1b.cond_integrable_outBy
#print axioms A36RW.CW1b.sum_condBatchLaw
#print axioms A36RW.CW1b.condBatchLaw_inter
#print axioms A36RW.CW1b.cnt_inter_meas
#print axioms A36RW.CW1b.write_capAS_of_capEvery
#print axioms A36RW.CW1b.write_ofPolicyE_capAS
#print axioms A36RW.CW1b.write_sum_outBy_eq_one
#print axioms A36RW.CW1b.write_outBy_expand
#print axioms A36RW.CW1b.write_measurable_outBy
#print axioms A36RW.CW1b.write_abs_outBy_le
#print axioms A36RW.CW1b.write_integrable_outBy
#print axioms A36RW.CW1b.look_witness_AS
#print axioms A36RW.CW1b.cond_witness_AS
#print axioms A36RW.CW1b.write_witness_AS
#print axioms A36RW.CW1b.one_le_relBnd
#print axioms A36RW.CW1b.abs_sum_le_relBnd
#print axioms A36RW.CW1b.half_budget_headline
#print axioms A36RW.CW1b.chainPhiBound_tendsto
#print axioms A36RW.CW1b.chainPhiBound_ratio
#print axioms A36RW.CW1b.phi_le_chainPhiBound
#print axioms A36RW.CW1b.KL_le_chainPhiBound
#print axioms A36RW.CW1b.chainLenBound_ratio
#print axioms A36RW.CW1b.appB_len_ratio
#print axioms A36RW.CW1b.appB_route_bound
#print axioms A36RW.CW1b.alpha1_tendsto
#print axioms A36RW.CW1b.alpha1_eventually
#print axioms A36RW.CW1b.num_eq
#print axioms U7Kol.U7_printed
#print axioms A36FS.K2.bandStart_mono
#print axioms A36FS.K2.consts_of_Y
#print axioms A36FS.K2.K2d
#print axioms A36FS.K2.bandStart_succ_facts
#print axioms A36FS.K2.bandStart_least
#print axioms A36FS.K2.smallest_band_start
#print axioms A36FS.K2.gen_wt_pos
#print axioms A36FS.K2.gen_is_thm8_witness
#print axioms A36FS.K2.K2a_floor
#print axioms A36FS.K2.K2a_charge
#print axioms A36FS.K2.K2a_recursion
#print axioms A36FS.K2.fsTarget_countLaw
#print axioms A36FS.K2.floor_count_law
#print axioms A36FS.K2.main_text_floor
#print axioms A36FS.K2.K2b_top_floor
#print axioms A36FS.K2.K2b_base
#print axioms A36FS.K2.innermost_prefix
#print axioms A36FS.K2.K2c_innermost
#print axioms A36FS.K2.K2c_comps
#print axioms A36FS.K2.K2c
#print axioms A36FS.K2.K2c_L
#print axioms A36FS.K2.K2e_unit_branch
#print axioms A36FS.K2.K2e_gen
#print axioms A36FS.K2.K2e_below_L
#print axioms A36FS.K2.diluteMix_parts
#print axioms A36FS.K2.cor5Mix_spec
#print axioms A36FS.K2.K2e_dilute
#print axioms A36FS.K2.K2e_cor5
#print axioms A36FS.K2.FmixSet_pred
#print axioms A36FS.K2.main_text_scope
#print axioms A36FS.K2.main_text_no_hard_cap
#print axioms A36FS.K2.nonvacuous
#print axioms A36FS.K2.sum_genP_parts
#print axioms A36FS.XP.wfe_of_suffix
#print axioms A36FS.XP.atDepth_const
#print axioms A36FS.XP.atDepth_mono
#print axioms A36FS.XP.pathBy_split_pre
#print axioms A36FS.XP.atDepth_split_pre
#print axioms A36FS.XP.measurable_pathBy_seed
#print axioms A36FS.XP.measurable_atDepth_seed
#print axioms A36FS.XP.Reach.pre_succ
#print axioms A36FS.XP.pathBy_congr_reach
#print axioms A36FS.XP.atDepth_congr_reach
#print axioms A36FS.XP.Vsum_drop
#print axioms A36FS.XP.Vsum_le
#print axioms A36FS.XP.Vk_lt
#print axioms A36FS.XP.Vk_pos
#print axioms A36FS.XP.schedPath_append
#print axioms A36FS.XP.schedPath_comp_outBits
#print axioms A36FS.XP.schedPath_mono_reach
#print axioms A36FS.XP.sched_mgf
#print axioms A36FS.XP.sched_tail
#print axioms A36FS.XP.sched_X1
#print axioms A36FS.XP.schedTree_X1
#print axioms A36FS.XP.mix_X1
#print axioms A36FS.XP.profile_relabelMix
#print axioms A36FS.XP.relabel_doneBy
#print axioms A36FS.XP.X1
#print axioms A36FS.XP.sched_X3i
#print axioms A36FS.XP.mix_X3i
#print axioms A36FS.XP.X3i
#print axioms A36FS.XP.X3i_outLim
#print axioms A36FS.XP.X3ii
#print axioms A36FS.XP.cont_tail
#print axioms A36FS.XP.rule_X1'
#print axioms A36FS.XP.rule_X1'_fuel
#print axioms A36FS.XP.integrable_pathBy_seed
#print axioms A36FS.XP.integrable_atDepth_seed
#print axioms A36FS.XP.X1'_fuel
#print axioms A36FS.XP.X1'
#print axioms A36FS.XP.JeqK_iff_JumpAt
#print axioms A36FS.XP.pathBy_JeqK
#print axioms A36FS.XP.atDepth_JeqK
#print axioms A36FS.XP.rule_X3'
#print axioms A36FS.XP.prob_JeqK
#print axioms A36FS.XP.X3'_fuel
#print axioms A36FS.XP.X3'
#print axioms A36FS.XP.atDepth_add
#print axioms A36FS.XP.mgf_level_depth
#print axioms A36FS.XP.mgf_X1'_depth
#print axioms A36FS.XP.tail_X1'_depth
#print axioms A36FS.XP.rule_X1'_depth
#print axioms A36FS.XP.X1'_depth
#print axioms A36FS.XP.rule_X3'_depth
#print axioms A36FS.XP.X3'_depth
#print axioms A36FS.PropL.binomial_real_Iic
#print axioms A36FS.PropL.phi_of_le
#print axioms A36FS.PropL.half_pow_le_phi
#print axioms A36FS.PropL.prodBer_eq_sum
#print axioms A36FS.PropL.prodBer_ind_eq_binomial
#print axioms A36FS.PropL.prodBer_insert
#print axioms A36FS.PropL.prodBer_one
#print axioms A36FS.PropL.prodBer_anti
#print axioms A36FS.PropL.klB_anti_right
#print axioms A36FS.PropL.finalStart_iff
#print axioms A36FS.PropL.marg_exact
#print axioms A36FS.PropL.pathBy_finalStart
#print axioms A36FS.PropL.killBy_finalStart
#print axioms A36FS.PropL.prodBer_final_le
#print axioms A36FS.PropL.pathBy_W_eq_hitBy
#print axioms A36FS.PropL.pathBy_phi_eq_hitBy
#print axioms A36FS.PropL.perRule_propL
#print axioms A36FS.PropL.seeded_propL
#print axioms A36FS.PropL.propL_bound
#print axioms A36FS.PropL.pathLim_comp_outBits
#print axioms A36FS.PropL.PrS_eq_pathLim
#print axioms A36FS.PropL.PrT_eq
#print axioms A36FS.PropL.propL_KL
#print axioms A36FS.PropL.cap_of_paths
#print axioms A36FS.PropL.paths_of_cap
#print axioms A36FS.PropL.sum_outLim_eq_one
#print axioms A36FS.PropL.propL_KL_zero
#print axioms A36FS.PropL.Ephi_ge
#print axioms A36FS.PropL.Ephi_pos
#print axioms A36FS.PropL.propL_as
#print axioms A36FS.PropL.propL
#print axioms A36FS.PropL.oneRound_class
#print axioms A36FS.PropL.oneRound_pathLim
#print axioms A36FS.PropL.oneRound_Ephi
#print axioms A36FS.PropL.oneRound_PrS
#print axioms A36FS.PropL.oneRound_two_KL
#print axioms A36FS.PropL.mutant_parameter_fails
#print axioms A36FS.PropL.twoRound_class
#print axioms A36FS.PropL.twoRound_pathLim
#print axioms A36FS.PropL.twoRound_PrS
#print axioms A36FS.PropL.twoRound_Ephi
#print axioms A36FS.PropL.mutant_M_fails
#print axioms A36FS.Misc.ScopeL3.lam_cxLe_nu
#print axioms A36FS.Misc.ScopeL3.phi0_convexOn
#print axioms A36FS.Misc.ScopeL3.phi0_convexOn_Icc
#print axioms A36FS.Misc.ScopeL3.expectS_lam_phi0
#print axioms A36FS.Misc.ScopeL3.expectS_nu_phi0
#print axioms A36FS.Misc.ScopeL3.W1_counterexample
#print axioms A36FS.Misc.ScopeL3.lam_isLaw
#print axioms A36FS.Misc.ScopeL3.nu_isLaw
#print axioms A36FS.Misc.ScopeL3.Ssd_total
#print axioms A36FS.Misc.ScopeL3.expect_lam_eq_sampler
#print axioms A36FS.Misc.ScopeL3.not_cxLe_nu_lam
#print axioms A36FS.Misc.ScopeL3.const7_order
#print axioms A36FS.Misc.Round1Alpha.event_iff
#print axioms A36FS.Misc.Round1Alpha.event_eq
#print axioms A36FS.Misc.Round1Alpha.card_event
#print axioms A36FS.Misc.Round1Alpha.alpha1_eq
#print axioms A36FS.Misc.Round1Alpha.alpha1_ge_printed
#print axioms A36FS.Misc.Round1Alpha.printed_eq
#print axioms A36FS.Misc.Round1Alpha.printed_ge
#print axioms A36FS.Misc.Round1Alpha.alpha1_ge_045
#print axioms A36FS.Misc.Round1Alpha.alpha1_41
#print axioms A36FS.Misc.Round1Alpha.alpha1_ge_10_21
#print axioms A36FS.Misc.Round1Alpha.alpha1_eq_10_21_iff
#print axioms A36FS.Misc.Round1Alpha.alpha1_exact_min
#print axioms A36FS.Misc.Round1Alpha.approx_10_21
#print axioms A36FS.Misc.Round1Alpha.alpha1_40_45
#print axioms A36FS.Misc.Round1Threshold.neg_iff_aux
#print axioms A36FS.Misc.Round1Threshold.rhs8_neg_iff
#print axioms A36FS.Misc.Round1Threshold.rhs32_neg_iff
#print axioms A36FS.Misc.Round1Threshold.thr_bounds
#print axioms A36FS.Misc.Round1Threshold.rhs_neg_of_lt_thr
#print axioms A36FS.Misc.Round1Threshold.rhs_neg_of_lt_18
#print axioms A36FS.Misc.Round1Threshold.rhs32_le_rhs8
#print axioms A36FS.Misc.Round1Threshold.W3_printed
#print axioms A36FS.Misc.Round1Threshold.rhs8_nonneg_49
#print axioms A36FS.Misc.Thm9aModerate.R0_le_one_iff
#print axioms A36FS.Misc.Thm9aModerate.etaN_le_one
#print axioms A36FS.Misc.Thm9aModerate.thm9a_bound_le_two
#print axioms A36FS.Misc.Thm9aModerate.thm9a_bound_le_two_satisfiable
#print axioms A36FS.Misc.ExactSampler.beta_integral_nat
#print axioms A36FS.Misc.ExactSampler.prod_bernoulli
#print axioms A36FS.Misc.ExactSampler.exactSampler_pow
#print axioms A36FS.Misc.ExactSampler.samplerLaw_eq
#print axioms A36FS.Misc.ExactSampler.samplerLaw_sum_one
#print axioms A36FS.Misc.ExactSampler.samplerLaw_one_true
#print axioms U7Kol.U7_kolmogorov
#print axioms A36RW.AppJ.Csharp_lt
#print axioms A36RW.W11.GrRec_1_4_2
#print axioms A36RW.W11.GrRec_2_4_2
#print axioms A36W.TGCert.tabOf_avail
#print axioms A36W.TGCert.hullNA
#print axioms A36W.TGCert.UW49
#print axioms A36W.TGCert.recQ.eq_def
#print axioms A36W.TGCert.chainQ
#print axioms A36W.TGCert.qhW31b
#print axioms A36W.TGCert.W49NA_exact
#print axioms A36W.TGCert.lam2_pos
#print axioms A36W.TGCert.recV_cast
#print axioms A36W.TGCert.obj_cast
#print axioms A36W.TGCert.hullPt_mem
#print axioms A36W.TGCert.W49_beats_every_predrawn
#print axioms A36W.TGCert.thW31b
#print axioms A36W.TGCert.LW31b
#print axioms A36W.TGCert.loW31b
#print axioms A36W.TGRed.MNA.congr_simp
#print axioms A36W.TGCert.W31a_exact
#print axioms A36W.TGCert.MW31a
#print axioms A36W.TGCert.LW49NA
#print axioms A36W.TGCert.exists_coe_of_bracket
#print axioms A36W.TGCert.thW49_nonneg
#print axioms A36W.TGCert.hk_222
#print axioms A36W.TGCert.qNW49NA
#print axioms A36W.TGCert.hk_333
#print axioms A36W.TGCert.qhW31a
#print axioms A36W.TGCert.polE
#print axioms A36W.TGCert.lnGhiG31b
#print axioms A36W.TGCert.W31b_G
#print axioms A36W.TGCert.upW49NA
#print axioms A36W.TGCert.taylorQ
#print axioms A36W.TGCert.upW49
#print axioms A36W.TGCert.aBQ
#print axioms A36W.TGCert.rr_nonempty
#print axioms A36W.TGCert.binQ
#print axioms A36W.TGCert.MW31b
#print axioms A36W.TGCert.sup_cast_rat
#print axioms A36W.TGCert.loW49
#print axioms A36W.TGCert.card_compl_eq
#print axioms A36W.TGCert.qS_cast
#print axioms A36W.TGCert.qD_tabOf
#print axioms A36W.TGCert.qS_eq_of
#print axioms A36W.TGCert.exp_mem_taylor
#print axioms A36W.TGCert.W49_witness
#print axioms A36W.TGCert.hullPt_cast
#print axioms A36W.TGCert.Pw_cast
#print axioms A36W.TGCert.qSW49NA_2
#print axioms A36W.TGCert.bXQ
#print axioms A36W.TGCert.PwQ
#print axioms A36W.TGCert.upW31b
#print axioms A36W.TGCert.W49_FNA_bracket
#print axioms A36W.TGCert.polE_cast
#print axioms A36W.TGCert.wtQ
#print axioms A36W.TGCert.lnGloG31b
#print axioms A36W.TGCert.aBQ_cast
#print axioms A36W.TGCert.MW49
#print axioms A36W.TGCert.aAQ_cast
#print axioms A36W.TGCert.sup'_actsX_eq
#print axioms A36W.TGCert.UW49NA
#print axioms A36W.TGCert.loW49NA
#print axioms A36W.TGCert.wtQ_cast
#print axioms A36W.TGCert.qcombQ
#print axioms A36W.TGCert.actsX_image
#print axioms A36W.TGCert.thW49NA
#print axioms A36W.TGCert.qSW49NA_4
#print axioms A36W.TGCert.GQ_cast
#print axioms A36W.TGCert.sigOK3
#print axioms A36W.TGCert.lawD_eq_polE
#print axioms A36W.TGCert.log_le_of
#print axioms A36W.TGCert.W31b_exact
#print axioms A36W.TGCert.aXQ
#print axioms A36W.TGCert.polE.eq_def
#print axioms A36W.TGCert.chainE_cast
#print axioms A36W.TGCert.MNAW49NA
#print axioms A36W.TGCert.objNA
#print axioms A36W.TGCert.bX_cast
#print axioms A36W.TGCert.binQ_cast
#print axioms A36W.TGCert.EprodQ_cast
#print axioms A36W.TGCert.RcQ
#print axioms A36W.TGCert.UW31b
#print axioms A36W.TGCert.stepQ
#print axioms A36W.TGCert.mix_capAS_qv
#print axioms A36W.TGCert.recR_cast
#print axioms A36W.TGCert.W49_exact
#print axioms A36W.TGCert.LW31a
#print axioms A36W.TGCert.sigOK3_decidable
#print axioms A36W.TGCert.FNA_ge_of_cert
#print axioms A36W.TGCert.sum_KX_cast
#print axioms A36W.TGCert.qSW49NA_1
#print axioms A36W.TGCert.qSW49NA_3
#print axioms A36W.TGCert.W31a_bracket
#print axioms A36W.TGCert.Fstar_le_of_cert
#print axioms A36W.TGCert.qhW49NA
#print axioms A36W.TGCert.thW31a
#print axioms A36W.TGCert.GQ.eq_def
#print axioms A36W.TGCert.hullPt_eq_of
#print axioms A36W.TGCert.EprodQ
#print axioms A36W.TGCert.W49_factor_2358
#print axioms A36W.TGCert.recQ
#print axioms A36W.TGCert.MNA_eq_of_cert
#print axioms A36W.TGCert.upW31a
#print axioms A36W.TGCert.forall_SigR3
#print axioms A36W.TGCert.W31b_bracket
#print axioms A36W.TGCert.hullPt
#print axioms A36W.TGCert.PwQ_pos
#print axioms A36W.TGCert.clampC_mem
#print axioms A36W.TGCert.le_log_of
#print axioms A36W.TGCert.GQ
#print axioms A36W.TGCert.UW31a
#print axioms A36W.TGCert.exists_coe_of_le
#print axioms A36W.TGCert.dec_rootX
#print axioms A36W.TGCert.thW49
#print axioms A36W.TGCert.W49_Fstar_bracket
#print axioms A36W.TGCert.errQ
#print axioms A36W.TGCert.Mstar_eq_of_cert
#print axioms A36W.TGCert.qcombNA
#print axioms A36W.TGCert.W49
#print axioms A36W.TGCert.tabOf_mem_Dr
#print axioms A36W.TGCert.ZQ_cast
#print axioms A36W.TGCert.ind_cast
#print axioms A36W.TGCert.FNA_le_of_cert
#print axioms A36W.TGCert.Fstar_ge_of_cert
#print axioms A36W.TGCert.aX_cast
#print axioms A36W.TGCert.GG31b
#print axioms A36W.TGCert.LW49
#print axioms A36W.TGCert.aAQ
#print axioms A36W.TGCert.qhW49
#print axioms A36W.TGCert.loW31a
#print axioms A36W.TGCert.polQ.eq_def
#print axioms A36W.TGCert.sum_lawD_polE
#print axioms A36W.TGCert.Rc_cast
#print axioms A36W.TGCert.thW49_sum
#print axioms A36W.TGCert.ZQ
#print axioms A36W.TGCert.hullNA_eq_of
#print axioms A36W.TGCert.W31a
#print axioms A36W.TGCert.W31a_G
#print axioms A36W.TGCert.W31b
#print axioms A36W.TGCert.lam4_pos
#print axioms A36W.TGCert.polQ
#print axioms A36W.RFCandidate.rfMix_length_le
#print axioms A36W.RFCandidate.rfMix_KLx
#print axioms A36W.RFCandidate.weightedTarget_pos_iff
#print axioms A36W.RFCandidate.rfMix_law_supp
#print axioms A36W.RFCandidate.rf_theoremA_fair
#print axioms A36W.RFCandidate.logb_msz_add_one_le
#print axioms A36W.RFCandidate.four_sq_four_pow_le_msz
#print axioms A36W.RFCandidate.msz_div_pos
#print axioms A36W.RFCandidate.logb_msz_zero_bounds
#print axioms A36W.RFCandidate.Example.Rof_one_sixtyfour
#print axioms A36W.RFCandidate.rf_ladder
#print axioms A36W.RFCandidate.Msz_le_eight_sq
#print axioms A36W.RFCandidate.logb_two_five_lt_three
#print axioms A36W.RFCandidate.L_bound_sharp
#print axioms A36W.RFCandidate.rf_ladder_C
#print axioms A36W.RFCandidate.logb_msz_two_sided
#print axioms A36W.RFCandidate.Example.sharp_range_nonempty
#print axioms A36W.RFCandidate.logb_msz_succ_bounds
#print axioms A36W.RFCandidate.logb_sqrt_two_pow
#print axioms A36W.RFCandidate.logb_msz_le_C
#print axioms A36W.RFCandidate.log_msz_le
#print axioms A36W.RFCandidate.log_msz_le_C
#print axioms A36W.RFCandidate.L_core_sharp
#print axioms A36W.RFCandidate.log_Msz_le
#print axioms A36W.RFCandidate.logb_msz_le
#print axioms A36W.RFCandidate.log_Msz_le_C
#print axioms A36W.RFCandidate.Msz_succ_eq_msz
#print axioms A36W.RFCandidate.logb_msz_le_four
#print axioms A36W.sliceNCD_up_pos_iff
#print axioms A36W.sliceNCD_up_supp
#print axioms A36W.sliceProb_eq_zero_of_card_ne
#print axioms A36W.sliceNCD_with_support
#print axioms A36W.sliceNCD_down_supp
#print axioms A36W.sliceNCD_down_supp_needs_subset
#print axioms A36W.sliceNCD_down_pos_iff
#print axioms A36W.RF.Cut2.hasDerivAt_tU
#print axioms A36W.RF.Cut2.bval
#print axioms A36W.RF.Cut2.dmix
#print axioms A36W.RF.Cut2.ber_nonneg
#print axioms A36W.RF.Cut2.firstOrder
#print axioms A36W.RF.Cut2.berE_eq
#print axioms A36W.RF.Cut2.tU_lt_one
#print axioms A36W.RF.Cut2.aMix_pos
#print axioms A36W.RF.Cut2.tD
#print axioms A36W.RF.Cut2.ber_false
#print axioms A36W.RF.Cut2.rho_pos
#print axioms A36W.RF.Cut2.bcoef
#print axioms A36W.RF.Cut2.bval_false
#print axioms A36W.RF.Cut2.tD_le_quarter
#print axioms A36W.RF.Cut2.alpha
#print axioms A36W.RF.Cut2.nu
#print axioms A36W.RF.Cut2.tU_eq
#print axioms A36W.RF.Cut2.tU_zero
#print axioms A36W.RF.Cut2.logit
#print axioms A36W.RF.Cut2.tU_pos
#print axioms A36W.RF.Cut2.tD_pos
#print axioms A36W.RF.Cut2.Gam
#print axioms A36W.RF.Cut2.rho_nonneg
#print axioms A36W.RF.Cut2.tU
#print axioms A36W.RF.Cut2.aMix
#print axioms A36W.RF.Cut2.gfun
#print axioms A36W.RF.Cut2.dmix_pos
#print axioms A36W.RF.Cut2.chi2
#print axioms A36W.RF.Cut2.tU_tiltP
#print axioms A36W.RF.Cut2.ell
#print axioms A36W.RF.Cut2.ber_pos
#print axioms A36W.RF.Cut2.aMix_lt_one
#print axioms A36W.RF.Cut2.Yfun
#print axioms A36W.RF.Cut2.ber_true
#print axioms A36W.RF.Cut2.tD_eq
#print axioms A36W.RF.Cut2.barGam
#print axioms A36W.RF.Cut2.Afun
#print axioms A36W.RF.Cut2.phi_pos
#print axioms A36W.RF.Cut2.rho
#print axioms A36W.RF.Cut2.phi
#print axioms A36W.RF.Cut2.ber
#print axioms A36W.RF.Cut2.bval_true
#print axioms A36W.RF.Cut2.berE
#print axioms A36W.RF.Cut2.Dfun
#print axioms A36W.RF.Cut2.sliceMarg_map
#print axioms A36W.RF.Cut2.Zin_map
#print axioms A36W.RF.Cut2.sliceProb_map
#print axioms A36W.RF.Cut2.pbAtom_tiltP_wC
#print axioms A36W.RF.Cut2.sliceMarg_wC
#print axioms A36W.RF.Cut2.wC_ratio
#print axioms A36W.RF.Cut2.wC_pos
#print axioms A36W.RF.Cut2.batchPmf_eq_pbPmf_map
#print axioms A36W.RF.Cut2.batchPmf_eq_pbPmf_wC
#print axioms A36W.RF.Cut2.tiltVar_wC
#print axioms A36W.RF.Cut2.map_orderEmbOfFin_univ'
#print axioms A36W.RF.Cut2.wC
#print axioms A36W.RF.Cut2.tiltVar_wC_eq_sum_tD
#print axioms A36W.RF.Cut2.Z_map
#print axioms A36W.RF.Cut2.batchPmf_map
#print axioms A36W.RF.Cut2.expect_Gam_of_marginals
#print axioms A36W.RF.Cut2.expect_Dfun_eq_zero
#print axioms A36W.RF.Cut2.prod_dmix_eq_exp
#print axioms A36W.RF.Cut2.sum_auxJoint
#print axioms A36W.RF.Cut2.sum_nu
#print axioms A36W.RF.Cut2.Haux
#print axioms A36W.RF.Cut2.child_integral
#print axioms A36W.RF.Cut2.child_batchPmf_tiltP
#print axioms A36W.RF.Cut2.prod_phi_tiltP
#print axioms A36W.RF.Cut2.empty_child_quotient
#print axioms A36W.RF.Cut2.sum_sliceProb_words_bval
#print axioms A36W.RF.Cut2.eq_3_1_at_mean
#print axioms A36W.RF.Cut2.eq_3_2_tilt
#print axioms A36W.RF.Cut2.nu_empty
#print axioms A36W.RF.Cut2.child_prod_ber_tiltP
#print axioms A36W.RF.Cut2.Haux_on_slice
#print axioms A36W.RF.Cut2.one_sub_pow_le_exp
#print axioms A36W.RF.Cut2.sum_sliceProb_words
#print axioms A36W.RF.Cut2.expect_Gam_eq_barGam
#print axioms A36W.RF.Cut2.log_dmix_eq
#print axioms A36W.RF.Cut2.Haux_nonneg
#print axioms A36W.RF.Cut2.expect_Dfun_of_marginals
#print axioms A36W.RF.Cut2.mem_wordOnes_iff
#print axioms A36W.RF.Cut2.sum_prod_ber_powerset
#print axioms A36W.RF.Cut2.completion
#print axioms A36W.RF.Cut2.sum_Haux
#print axioms A36W.RF.Cut2.sum_auxJoint_empty
#print axioms A36W.RF.Cut2.nu_nonneg
#print axioms A36W.RF.Cut2.expect_coord
#print axioms A36W.RF.Cut2.completion_nonneg
#print axioms A36W.RF.Cut2.sum_log_dmix
#print axioms A36W.RF.Cut2.sliceProb_eq_prod_ber_div
#print axioms A36W.RF.Cut2.auxJoint
#print axioms A36W.RF.Cut2.sum_prod_ber
#print axioms A36W.RF.Cut2.child_tilt_weight
#print axioms A36W.RF.Cut2.card_filter_add_compl
#print axioms A36W.RF.Cut2.prod_ber_tiltP_pos
#print axioms A36W.RF.Cut2.sum_subsets_forced
#print axioms A36W.RF.Cut2.prod_ber_split
#print axioms A36W.RF.Cut2.sum_powerset_split
#print axioms A36W.RF.Cut2.sum_completion
#print axioms A36W.RF.Cut2.pbAtom_tiltP_pos
#print axioms A36W.RF.Cut2.an_deriv_alpha
#print axioms A36W.RF.Cut2.an_alpha_deriv_zero
#print axioms A36W.RF.Cut2.an_aMix_mem
#print axioms A36W.RF.Cut2.Afun_lower
#print axioms A36W.RF.Cut2.Afun_upper
#print axioms A36W.RF.Cut2.an_abs_log_sub_le
#print axioms A36W.RF.Cut2.exWeight
#print axioms A36W.RF.Cut2.an_alpha_deriv_lip
#print axioms A36W.RF.Cut2.an_neg_log_one_add_le
#print axioms A36W.RF.Cut2.an_one_sub_exp_neg_ge
#print axioms A36W.RF.Cut2.an_tU_sub_eq
#print axioms A36W.RF.Cut2.an_hasDerivAt_aMix
#print axioms A36W.RF.Cut2.firstOrder_lower
#print axioms A36W.RF.Cut2.an_alpha_eq_log
#print axioms A36W.RF.Cut2.an_alpha_zero_le
#print axioms A36W.RF.Cut2.firstOrder_eq
#print axioms A36W.RF.Cut2.an_abs_logit_sub_le
#print axioms A36W.RF.Cut2.an_H_unpack
#print axioms A36W.RF.Cut2.alpha_le_f
#print axioms A36W.RF.Cut2.an_kl_diff_le
#print axioms A36W.RF.Cut2.an_kl_le_quad_cubic
#print axioms A36W.RF.Cut2.an_continuousAt_logit
#print axioms A36W.RF.Cut2.an_one_sub_tU_le
#print axioms A36W.RF.Cut2.an_alpha_deriv_le
#print axioms A36W.RF.Cut2.an_Z_ones
#print axioms A36W.RF.Cut2.firstOrder_not_small
#print axioms A36W.RF.Cut2.an_mul_log_div_split
#print axioms A36W.RF.Cut2.firstOrder_zero_nonneg
#print axioms A36W.RF.Cut2.alpha_expansion
#print axioms A36W.RF.Cut2.chi2_eq
#print axioms A36W.RF.Cut2.an_alpha_tail_neg
#print axioms A36W.RF.Cut2.an_tU_le
#print axioms A36W.RF.Cut2.alpha_eq_logit
#print axioms A36W.RF.Cut2.an_abs_tU_sub_le
#print axioms A36W.RF.Cut2.an_min_sq
#print axioms A36W.RF.Cut2.an_kl_aMix_le
#print axioms A36W.RF.Cut2.an_alpha_tail_pos
#print axioms A36W.RF.Cut2.an_prod_ge
#print axioms A36W.RF.Cut2.tendsto_alpha_atTop
#print axioms A36W.RF.Cut2.alpha_tails
#print axioms A36W.RF.Cut2.an_alpha_taylor
#print axioms A36W.RF.Cut2.firstOrder_example_pos
#print axioms A36W.RF.Cut2.firstOrder_upper
#print axioms A36W.RF.Cut2.firstOrder_zero
#print axioms A36W.RF.Cut2.an_abs_tU_taylor_le
#print axioms A36W.RF.Cut2.an_aMix_zero
#print axioms A36W.RF.Cut2.an_T_sq_le
#print axioms A36W.RF.Cut2.an_abs_tU_sub_ge
#print axioms A36W.RF.Cut2.an_h_sub_u_le
#print axioms A36W.RF.Cut2.an_alpha_sub_zero_le
#print axioms A36W.RF.Cut2.alpha_bounds
#print axioms A36W.RF.Cut2.Afun_eq_kl
#print axioms A36W.RF.Cut2.dmix_eq_ber_aMix
#print axioms A36W.RF.Cut2.hasDerivAt_alpha
#print axioms A36W.RF.Cut2.tendsto_alpha_atBot
#print axioms A36W.RF.Cut2.gm_abs_sub_le_add
#print axioms A36W.RF.Cut2.gm_H_at_q
#print axioms A36W.RF.Cut2.barGam_close
#print axioms A36W.RF.Cut2.gm_dmix_false
#print axioms A36W.RF.Cut2.Gam_eq_barGam_add
#print axioms A36W.RF.Cut2.barGam_lower
#print axioms A36W.RF.Cut2.gm_abs_tU_sub_le
#print axioms A36W.RF.Cut2.gm_one_sub_tU
#print axioms A36W.RF.Cut2.gm_tU_le_exp
#print axioms A36W.RF.Cut2.gfun_false
#print axioms A36W.RF.Cut2.barGam_le
#print axioms A36W.RF.Cut2.gm_gfun_pos
#print axioms A36W.RF.Cut2.gm_barGam_summand_H
#print axioms A36W.RF.Cut2.Yfun_le_half
#print axioms A36W.RF.Cut2.gm_dmix_true
#print axioms A36W.RF.Cut2.gm_Gam_coord
#print axioms A36W.RF.Cut2.gm_barGam_zero
#print axioms A36W.RF.Cut2.gm_D0_ge
#print axioms A36W.RF.Cut2.gm_term0_sub
#print axioms A36W.RF.Cut2.gm_H_at_q_bound
#print axioms A36W.RF.Cut2.gm_H_lower
#print axioms A36W.RF.Cut2.Gam_div_barGam
#print axioms A36W.RF.Cut2.gm_K1_bound
#print axioms A36W.RF.Cut2.barGam_pos
#print axioms A36W.RF.Cut2.barGam_le_exp
#print axioms A36W.RF.Cut2.gm_H
#print axioms A36W.RF.Cut2.gm_K0_bound
#print axioms A36W.RF.Cut2.gm_close_combine
#print axioms A36W.RF.Cut2.Gam_bounds
#print axioms A36W.RF.Cut2.gm_D1_ge
#print axioms A36W.RF.Cut2.gm_barGam_eq_H
#print axioms A36W.RF.Cut2.gm_H_lip
#print axioms A36W.RF.Cut2.gm_term_le_quarter
#print axioms A36W.RF.Cut2.gm_tU_interior
#print axioms A36W.RF.Cut2.gm_term_le_exp
#print axioms A36W.RF.Cut2.gm_barGam_le_sum
#print axioms A36W.RF.Cut2.gfun_sub
#print axioms A36W.RF.Cut2.gm_barGam_summand
#print axioms A36W.RF.Cut2.gm_one_sub_tU_le_exp
#print axioms A36W.RF.Cut2.gm_frac_bound
#print axioms A36W.RF.Cut2.numerator_bound
#print axioms A36W.RF.Cut2.gm_barGam_lip
#print axioms A36W.RF.Cut2.gm_abs_add_le
#print axioms A36W.RF.Cut2.gm_tD_le_exp
#print axioms A36W.RF.Cut2.gfun_true
#print axioms A36W.RF.Cut2.gm_term1_sub
#print axioms A36W.RF.Cut2.gm_gfun_le
#print axioms A36W.RF.Cut2.bcoef_bound
#print axioms A36W.RF.Cut2.ps_a0_mem
#print axioms A36W.RF.Cut2.ps_aC
#print axioms A36W.RF.Cut2.ps_den_ne
#print axioms A36W.RF.Cut2.ps_aC_hasDerivAt_zero
#print axioms A36W.RF.Cut2.ps_aC_norm_ge
#print axioms A36W.RF.Cut2.ps_abs_sub_le_add
#print axioms A36W.RF.Cut2.ps_KC
#print axioms A36W.RF.Cut2.ps_tC_zero
#print axioms A36W.RF.Cut2.ps_tC_norm_le
#print axioms A36W.RF.Cut2.ps_KC_differentiableAt
#print axioms A36W.RF.Cut2.ps_KC_ofReal
#print axioms A36W.RF.Cut2.ps_GC_re_ge
#print axioms A36W.RF.Cut2.tU_powerSeries
#print axioms A36W.RF.Cut2.ps_c1_bound
#print axioms A36W.RF.Cut2.ps_log_lip
#print axioms A36W.RF.Cut2.ps_one_sub_tC_norm_le
#print axioms A36W.RF.Cut2.ps_GC_differentiableAt
#print axioms A36W.RF.Cut2.ps_tC_sub
#print axioms A36W.RF.Cut2.ps_alphaC_ofReal
#print axioms A36W.RF.Cut2.ps_alphaC_osc
#print axioms A36W.RF.Cut2.ps_cauchy
#print axioms A36W.RF.Cut2.ps_aC_differentiableAt
#print axioms A36W.RF.Cut2.alpha_coeffs
#print axioms A36W.RF.Cut2.ps_KC_re_ge
#print axioms A36W.RF.Cut2.ps_bC_ofReal
#print axioms A36W.RF.Cut2.ps_aC_zero
#print axioms A36W.RF.Cut2.ps_alphaC
#print axioms A36W.RF.Cut2.ps_bC
#print axioms A36W.RF.Cut2.ps_tC
#print axioms A36W.RF.Cut2.ps_lip
#print axioms A36W.RF.Cut2.ps_gfun_true
#print axioms A36W.RF.Cut2.ps_alphaC_deriv_zero
#print axioms A36W.RF.Cut2.ps_GC_ofReal
#print axioms A36W.RF.Cut2.ps_KC_norm_le
#print axioms A36W.RF.Cut2.ps_barGam_eq
#print axioms A36W.RF.Cut2.ps_bcoef_eq
#print axioms A36W.RF.Cut2.ps_den_ge
#print axioms A36W.RF.Cut2.ps_alphaC_zero_eq
#print axioms A36W.RF.Cut2.ps_tC_differentiableAt
#print axioms A36W.RF.Cut2.ps_aC_sub
#print axioms A36W.RF.Cut2.ps_abs_log_sub_le
#print axioms A36W.RF.Cut2.ps_alpha_eq
#print axioms A36W.RF.Cut2.ps_alphaC_differentiableAt
#print axioms A36W.RF.Cut2.ps_t_series
#print axioms A36W.RF.Cut2.ps_alpha0_bound
#print axioms A36W.RF.Cut2.ps_a5_le
#print axioms A36W.RF.Cut2.ps_b_series
#print axioms A36W.RF.Cut2.ps_tC_hasDerivAt_zero
#print axioms A36W.RF.Cut2.ps_gfun_false
#print axioms A36W.RF.Cut2.powerSeries_package
#print axioms A36W.RF.Cut2.ps_K0_ge
#print axioms A36W.RF.Cut2.ps_aC_re
#print axioms A36W.RF.Cut2.ps_GC
#print axioms A36W.RF.Cut2.ps_alpha_series
#print axioms A36W.RF.Cut2.bcoef_coeffs
#print axioms A36W.RF.Cut2.ps_aC_ofReal
#print axioms A36W.RF.Cut2.ps_tC_ofReal
#print axioms A36W.RF.Cut2.ps_bC_norm_le
#print axioms A36W.RF.Cut2.ps_hasFPowerSeriesAt_ofScalars
#print axioms A36W.RF.Cut2.powerSeries_package_all
#print axioms A36W.RF.Cut2.powerSeries_coeff_unique
#print axioms A36W.RF.Cut2.alpha_coeffs_all
#print axioms A36W.RF.Cut2.bcoef_coeffs_all
#print axioms A36W.RF.Cut2.bk_int_phi_half_le
#print axioms A36W.RF.Cut2.bk_phiN_pos
#print axioms A36W.RF.Cut2.bk_continuous_barGam
#print axioms A36W.RF.Cut2.bk_mono_phi_le
#print axioms A36W.RF.Cut2.bk_int_phi_ge
#print axioms A36W.RF.Cut2.bk_upper_core
#print axioms A36W.RF.Cut2.bk_eps_phi_le
#print axioms A36W.RF.Cut2.bk_continuous_tD
#print axioms A36W.RF.Cut2.bk_Ks_le
#print axioms A36W.RF.Cut2.bk_phiN_half_eq
#print axioms A36W.RF.Cut2.bk_I_bounds
#print axioms A36W.RF.Cut2.bk_continuous_tU
#print axioms A36W.RF.Cut2.bk_int_phi_le
#print axioms A36W.RF.Cut2.bk_LB_le
#print axioms A36W.RF.Cut2.bk_phiN_eq
#print axioms A36W.RF.Cut2.bk_int_phi_half_nonneg
#print axioms A36W.RF.Cut2.bk_continuous_ber_tU
#print axioms A36W.RF.Cut2.bk_int_gauss_le
#print axioms A36W.RF.Cut2.bk_continuous_phiN_half
#print axioms A36W.RF.Cut2.bk_continuous_Afun
#print axioms A36W.RF.Cut2.bk_lower_core
#print axioms A36W.RF.Cut2.bk_continuous_dmix
#print axioms A36W.RF.Cut2.bk_LB_subst
#print axioms A36W.RF.Cut2.bk_tail_le
#print axioms A36W.RF.Cut2.real_objects_a
#print axioms A36W.RF.Cut2.real_objects_hyps
#print axioms A36W.RF.Cut2.rhoB_le
#print axioms A36W.RF.Cut2.bulk_3_13
#print axioms A36W.RF.Cut2.bk_hyp_unit
#print axioms A36W.RF.Cut2.rhoB
#print axioms A36W.RF.Cut2.N0b
#print axioms A36W.RF.Cut2.bulk_half
#print axioms A36W.RF.Cut2.N0b_half
#print axioms A36W.RF.Cut2.N0b_le
#print axioms A36W.RF.Cut2.bulk_N0b_le
#print axioms A36W.RF.Cut2.bk_fac
#print axioms A36W.RF.Cut2.bulk_3_14
#print axioms A36W.RF.Cut2.N0b_lower
#print axioms A36W.RF.Cut2.rf_pm_mem
#print axioms A36W.RF.Cut2.rf_powerSeries_package_all
#print axioms A36W.RF.Cut2.rf_prod_dmix_eq_exp
#print axioms A36W.RF.Cut2.rf_firstOrder_zero_nonneg
#print axioms A36W.RF.Cut2.rf_alpha_le_f
#print axioms A36W.RF.Cut2.rf_tendsto_alpha_atBot
#print axioms A36W.RF.Cut2.rf_Gam_eq_barGam_add
#print axioms A36W.RF.Cut2.rf_alpha_eq_logit
#print axioms A36W.RF.Cut2.rf_firstOrder_eq
#print axioms A36W.RF.Cut2.rf_Gam_div_barGam
#print axioms A36W.RF.Cut2.rf_alpha_tails
#print axioms A36W.RF.Cut2.rf_dmix_eq_ber_aMix
#print axioms A36W.RF.Cut2.rf_alpha_expansion
#print axioms A36W.RF.Cut2.rf_alpha_bounds
#print axioms A36W.RF.Cut2.rf_Afun_lower
#print axioms A36W.RF.Cut2.rf_hasDerivAt_alpha
#print axioms A36W.RF.Cut2.rf_gfun_false
#print axioms A36W.RF.Cut2.rf_tendsto_alpha_atTop
#print axioms A36W.RF.Cut2.rf_barGam_close
#print axioms A36W.RF.Cut2.rf_barGam_le
#print axioms A36W.RF.Cut2.rf_gfun_sub
#print axioms A36W.RF.Cut2.rf_Yfun_le_half
#print axioms A36W.RF.Cut2.rf_chi2_eq
#print axioms A36W.RF.Cut2.rf_sum_log_dmix
#print axioms A36W.RF.Cut2.rf_gfun_true
#print axioms A36W.RF.Cut2.rf_alpha_coeffs_all
#print axioms A36W.RF.Cut2.rf_bcoef_bound
#print axioms A36W.RF.Cut2.rf_Afun_upper
#print axioms A36W.RF.Cut2.rf_barGam_le_exp
#print axioms A36W.RF.Cut2.rf_bcoef_coeffs_all
#print axioms A36W.RF.Cut2.rf_Gam_bounds
#print axioms A36W.RF.Cut2.rf_firstOrder_zero
#print axioms A36W.RF.Cut2.rf_firstOrder_lower
#print axioms A36W.RF.Cut2.rf_Afun_eq_kl
#print axioms A36W.RF.Cut2.rf_numerator_bound
#print axioms A36W.RF.Cut2.rf_barGam_lower
#print axioms A36W.RF.Cut2.rf_firstOrder_upper
#print axioms A36W.RF.Cut2.rf_q_mem
#print axioms A36W.RF.Cut2.rf_barGam_pos
#print axioms A36W.RF.Cut2.eq_3_25_centering
#print axioms A36W.RF.Cut2.sum_sliceMarg_univ
#print axioms A36W.RF.Cut2.cn_mean_zero
#print axioms A36W.RF.Cut2.cn_mgf_le
#print axioms A36W.RF.Cut2.eq_3_24_tilt
#print axioms A36W.RF.Cut2.cnW
#print axioms A36W.RF.Cut2.selection_stat_eq
#print axioms A36W.RF.Cut2.cn_sum_cnW
#print axioms A36W.RF.Cut2.sum_sliceMarg_sub_rho
#print axioms A36W.RF.Cut2.eq_3_22_selection_mean
#print axioms A36W.RF.Cut2.cn_chernoff
#print axioms A36W.RF.Cut2.nu_eq_cnW
#print axioms A36W.RF.Cut2.eq_3_22_draw_mean
#print axioms A36W.RF.Cut2.tU_sub_nonneg
#print axioms A36W.RF.Cut2.cnW_nonneg
#print axioms A36W.RF.Cut2.eq_3_22_selection_tail
#print axioms A36W.RF.Cut2.tU_sub_nonpos
#print axioms A36W.RF.Cut2.cn_coord_mean
#print axioms A36W.RF.Cut2.cn_tail_le
#print axioms A36W.RF.Cut2.prod_ber_eq_cnW
#print axioms A36W.RF.Cut2.sum_bval_eq_card
#print axioms A36W.RF.Cut2.eq_3_22_draw_tail_joint
#print axioms A36W.RF.Cut2.eq_3_22_draw_tail
#print axioms A36W.RF.Cut2.cn_factor
#print axioms A36W.RF.Cut2.sum_nu_cnW_le
#print axioms A36W.RF.Cut2.eq_3_25_const
#print axioms A36W.RF.Cut2.eq_3_26_union
#print axioms A36W.RF.Cut2.sum_auxJoint_mul_C
#print axioms A36W.RF.Cut2.ell_sq
#print axioms A36W.RF.Cut2.nonInterior_le
#print axioms A36W.RF.Cut2.cn_tiltMean_wC
#print axioms A36W.RF.Cut2.sliceProb_le_cnW_div
#print axioms A36W.RF.Cut2.sum_auxJoint_mul_B
#print axioms A36W.RF.Cut2.sum_auxJoint_mul
#print axioms A36W.RF.Cut2.haux_draw_tail
#print axioms A36W.RF.Cut2.exp26
#print axioms A36W.RF.Cut2.drawStat_eq
#print axioms A36W.RF.Cut2.sum_cnW_ite
#print axioms A36W.RF.Cut2.filter_decide_eq
#print axioms A36W.RF.Cut2.size_tail
#print axioms A36W.RF.Cut2.cn_auxJoint_nonneg
#print axioms A36W.RF.Cut2.ind_split
#print axioms A36W.RF.Cut2.prod_ber_decide_eq_cnW
#print axioms A36W.RF.Cut2.ones_stat_eq
#print axioms A36W.RF.Cut2.tc_bound
#print axioms A36W.RF.Cut2.eq_3_23_explicit
#print axioms A36W.RF.Cut2.child_tilt_mean
#print axioms A36W.RF.Cut2.childInterior
#print axioms A36W.RF.Cut2.haux_selection_tail
#print axioms A36W.RF.Cut2.ta_bound
#print axioms A36W.RF.Cut2.prod_tail_shift
#print axioms A36W.RF.Cut2.eq_3_26_interior
#print axioms A36W.RF.Tools.chernoff_upper
#print axioms A36W.RF.Tools.EWneg2
#print axioms A36W.RF.Tools.tvD_cem
#print axioms A36W.RF.Tools.kl_deriv_hasDerivAt
#print axioms A36W.RF.Tools.klD
#print axioms A36W.RF.Tools.binary_kl_ge
#print axioms A36W.RF.Tools.hoeffding_fin
#print axioms A36W.RF.Tools.scalar_upper
#print axioms A36W.RF.Tools.batchWeight_nonneg'
#print axioms A36W.RF.Tools.EWneg2_le
#print axioms A36W.RF.Tools.EWneg_le_tvD
#print axioms A36W.RF.Tools.chernoff_two_sided
#print axioms A36W.RF.Tools.neg_part_le
#print axioms A36W.RF.Tools.tvD
#print axioms A36W.RF.Tools.klD_eq_sum
#print axioms A36W.RF.Tools.pinsker
#print axioms A36W.RF.Tools.EWpos
#print axioms A36W.RF.Tools.EWpos_le
#print axioms A36W.RF.Tools.neg_part_sq_le
#print axioms A36W.RF.Tools.sum_prodLaw
#print axioms A36W.RF.Tools.chernoff_rel_lower
#print axioms A36W.RF.Tools.hoeffding_subset
#print axioms A36W.RF.Tools.prod_mgf_hoeffding
#print axioms A36W.RF.Tools.sum_batchWeight_mul_exp
#print axioms A36W.RF.Tools.subset_mgf_hoeffding
#print axioms A36W.RF.Tools.pb_rel_dev
#print axioms A36W.RF.Tools.four_le_inv_mul
#print axioms A36W.RF.Tools.KLx_eq_klD
#print axioms A36W.RF.Tools.log_sq_le_sub_one
#print axioms A36W.RF.Tools.sum_cem
#print axioms A36W.RF.Tools.hoeffding_const
#print axioms A36W.RF.Tools.two_point_hoeffding
#print axioms A36W.RF.Tools.EWpos_eq
#print axioms A36W.RF.Tools.log_sum
#print axioms A36W.RF.Tools.fmean
#print axioms A36W.RF.Tools.chernoff_rel_two_sided
#print axioms A36W.RF.Tools.scalar_lower
#print axioms A36W.RF.Tools.klD_nonneg
#print axioms A36W.RF.Tools.cem_nonneg
#print axioms A36W.RF.Tools.variance_tilted_le
#print axioms A36W.RF.Tools.sum_max_rev_le_tvD
#print axioms A36W.RF.Tools.sum_ext0
#print axioms A36W.RF.Tools.hoeffding_lemma_fin
#print axioms A36W.RF.Tools.hoeffding_subset_le
#print axioms A36W.RF.Tools.klD_cem
#print axioms A36W.RF.Tools.cem
#print axioms A36W.RF.Tools.kl_hasDerivAt_fst
#print axioms A36W.RF.Tools.sum_batchWeight
#print axioms A36W.RF.Tools.EWneg
#print axioms A36W.RF.Tools.chernoff_rel_upper
#print axioms A36W.RF.Tools.ext0
#print axioms A36W.RF.Tools.subset_bern_mgf
#print axioms A36W.RF.Tools.hoeffding_lemma
#print axioms A36W.RF.Tools.bern_rel_dev_subset
#print axioms A36W.RF.Tools.tvD_le_one
#print axioms A36W.RF.Tools.hoeffding_tail
#print axioms A36W.RF.Tools.pb_mgf_le
#print axioms A36W.RF.Tools.tvD_nonneg
#print axioms A36W.RF.Tools.supp_of_KLx_eq
#print axioms A36W.RF.Cut2.genLaw_mixture
#print axioms A36W.RF.Cut2.subsetW
#print axioms A36W.RF.Cut2.card_filter_true_add_false
#print axioms A36W.RF.Cut2.sum_distW
#print axioms A36W.RF.Cut2.tiltedLaw
#print axioms A36W.RF.Cut2.Gam_pos
#print axioms A36W.RF.Cut2.qret_close
#print axioms A36W.RF.Cut2.child_integrand_eq
#print axioms A36W.RF.Cut2.cnW_marginal
#print axioms A36W.RF.Cut2.subsetW_eq
#print axioms A36W.RF.Cut2.continuous_tU'
#print axioms A36W.RF.Cut2.ss_abs_tU_sub_le
#print axioms A36W.RF.Cut2.distW_nonneg
#print axioms A36W.RF.Cut2.bulk_ge
#print axioms A36W.RF.Cut2.filter_eq_inter_filter
#print axioms A36W.RF.Cut2.sum_mem_eq_sum_insert
#print axioms A36W.RF.Cut2.continuous_subsetW
#print axioms A36W.RF.Cut2.child_integrand_nonneg
#print axioms A36W.RF.Cut2.eps1_le
#print axioms A36W.RF.Cut2.card_insert_filter
#print axioms A36W.RF.Cut2.sqrt_log_div_le
#print axioms A36W.RF.Cut2.qret_le_one
#print axioms A36W.RF.Cut2.ss_sum_powerset_split
#print axioms A36W.RF.Cut2.cnW_split
#print axioms A36W.RF.Cut2.ss_bad_le
#print axioms A36W.RF.Cut2.distW
#print axioms A36W.RF.Cut2.cnW_card_tail
#print axioms A36W.RF.Cut2.ss_interior_of_conc
#print axioms A36W.RF.Cut2.term_ge
#print axioms A36W.RF.Cut2.qret
#print axioms A36W.RF.Cut2.child_integral_ge
#print axioms A36W.RF.Cut2.genLaw
#print axioms A36W.RF.Cut2.integrable_child
#print axioms A36W.RF.Cut2.qret_pos
#print axioms A36W.CB.atom_le_adPol
#print axioms A36W.CB.homog_cons
#print axioms A36W.CB.lowest
#print axioms A36W.CB.slice_mass_eq_cpSucc_clamp
#print axioms A36W.CB.atom_le_policy
#print axioms A36W.CB.atom_le_slice_mass_tree
#print axioms A36W.CB.slice_mass_eq_cpSucc
#print axioms A36W.CB.atom_le_slice_mass
#print axioms A36W.CB.fixed_profile_consistency
#print axioms A36W.CB.slice_mass_terminal
#print axioms A36W.CB.realises_lowTree
#print axioms A36W.CB.realises_of_card_eq
#print axioms A36W.CB.Realises
#print axioms A36W.CB.cpSucc_clampPol_eq
#print axioms A36W.CB.atom_le_lowTree
#print axioms A36W.CB.completes_adPol
#print axioms A36W.CB.slice_mass_eq_cpSucc_of_fit
#print axioms A36W.CB.card_lowest
#print axioms A36W.CB.slice_mass_step
#print axioms A36W.CB.neg_log_slice_mass_le
#print axioms A36W.CB.inv_succ_le_slice_mass_tree
#print axioms A36W.CB.lowTree
#print axioms A36W.CB.atom_param_eq_marg
#print axioms A36W.CB.lowest_subset
#print axioms A36W.WS.oneStepVar_eq_infl_mul
#print axioms A36W.WS.wHi
#print axioms A36W.WS.rootMin
#print axioms A36W.WS.decrement_V_sharp_rootMin
#print axioms A36W.WS.odds_window
#print axioms A36W.WS.sharp_lower_attained
#print axioms A36W.WS.oneStepVar_ge_sharp
#print axioms A36W.WS.quad_floor
#print axioms A36W.WS.vv_ge_sharp
#print axioms A36W.WS.decrement_V_sharp
#print axioms A36W.WS.oneStepVar_ge_vj
#print axioms A36W.WS.II_sharp
#print axioms A36W.WS.sum_erase_ite
#print axioms A36W.WS.oneStepVar_eq_cov_sq
#print axioms A36W.WS.blockLaw_TC_le_III_sharp
#print axioms A36W.WS.sharp_upper_attained
#print axioms A36W.WS.infl_mem_sharp
#print axioms A36W.WS.vv_ge_sharp_div
#print axioms A36W.WS.c_sharp_ge_c_printed
#print axioms A36W.WS.rootMin_ge
#print axioms A36W.WS.sum_sliceProb_blockL_ge_sharp
#print axioms A36W.WS.infl_quota_one
#print axioms A36W.WS.kappa_div_le_floor_sharp
#print axioms A36W.WS.blockLaw_step_III_sharp
#print axioms A36W.WS.oneStepVar_identities
#print axioms A36W.WS.avgBlockTC_ge'_sharp
#print axioms A36W.WS.blockLaw_varBound_III_sharp
#print axioms A36W.WS.odds_cross
#print axioms A36W.WS.rootMin_le
#print axioms A36W.WS.avgBlockTC_ge_sharp
#print axioms A36W.WS.oneStepVar_le_sharp
#print axioms A36W.WS.root_floor_sharp
#print axioms A36W.WS.wLo
#print axioms A36W.WS.decrement_V_sharp_root
#print axioms A36W.WC.Pcoin_nonneg
#print axioms A36W.WC.valTree_ne_mixPolicy_tree
#print axioms A36W.WC.schedTree_act_one
#print axioms A36W.WC.valTree_depth2
#print axioms A36W.WC.prefix_marginal
#print axioms A36W.WC.UV_sched
#print axioms A36W.WC.posterior_eq_prior
#print axioms A36W.WC.valTree_outside_predrawn
#print axioms A36W.WC.pair_ne_single
#print axioms A36W.WC.schedLawE_append_eq
#print axioms A36W.WC.evt
#print axioms A36W.WC.posterior_ne_half
#print axioms A36RW.Mix.coinMix.congr_simp
#print axioms A36W.WC.posterior_weights
#print axioms A36W.WC.marg_o4_one
#print axioms A36W.WC.valTree_act_nil
#print axioms A36W.WC.powerset_single
#print axioms A36W.WC.late_draw_two_stage
#print axioms A36W.WC.late_draw_eq_mixLawE
#print axioms A36W.WC.valTree.congr_simp
#print axioms A36W.WC.valTree_act_one
#print axioms A36W.WC.valTree_capFrom
#print axioms A36W.WC.single_inter_remaining
#print axioms A36W.WC.marg_o4_nil
#print axioms A36W.WC.Pcoin
#print axioms A36W.WC.pair_inter_remaining
#print axioms A36W.WC.remaining_depth_one
#print axioms A36W.WC.valTree_outside_predrawn_weighted
#print axioms A36W.WC.schedTree_depth2_identity
#print axioms A36W.WC.size_nil_ne
#print axioms A36W.WC.o4
#print axioms A36W.WC.mixture_prefix_marginal
#print axioms A36W.WC.Pcoin_sum
#print axioms A36W.WC.valTree
#print axioms A36W.WC.atDepth_two_evt
#print axioms A36W.WC.pathW_Uone
#print axioms A36W.WC.pathW_Utwo
#print axioms A36W.WC.predrawn_depth2_identity
#print axioms A36W.WC.valTree_act_deep
#print axioms A36W.WC.valTree_act_zero
#print axioms A36W.WC.mixPolicy_act_value_blind
#print axioms A36W.WC.posterior_ne_prior_instance
#print axioms A36W.WC.Upre_sched
#print axioms A36W.WC.valTree_act_eq
#print axioms A36W.WC.sum_prod_coin
#print axioms A36W.W5.sJ_eq_slice_mass
#print axioms A36W.W5.QA_eq_marginal
#print axioms A36W.W5.sJ_depends_on_xA
#print axioms A36W.W5.sJ_pos
#print axioms A36W.W5.sJ
#print axioms A36W.W5.KL_display
#print axioms A36W.W5.pA_eq_marginal
#print axioms A36W.WN.QN_xc
#print axioms A36W.WN.tN_pos
#print axioms A36W.WN.wN_pos
#print axioms A36W.WN.massOn_QN
#print axioms A36W.WN.shape_term_pos
#print axioms A36W.WN.oN
#print axioms A36W.WN.QN_xa
#print axioms A36W.WN.QN_xb
#print axioms A36W.WN.wN_B
#print axioms A36W.WN.unrelabelled_chain
#print axioms A36W.WN.unrelabelled_FU
#print axioms A36W.WN.legal_h1
#print axioms A36W.WN.orbit_eq_residualSlice
#print axioms A36W.WN.c_eq_QA
#print axioms A36W.WN.relabelled_uniform
#print axioms A36W.WN.tN
#print axioms A36W.WN.xa_ne
#print axioms A36W.WN.relabelled_eq_Qbar
#print axioms A36W.WN.orbit_xa
#print axioms A36W.WN.condKL_eq
#print axioms A36W.WN.legal_nil
#print axioms A36W.WN.mem_supp_weighted
#print axioms A36W.WN.unrelabelled_not_uniform
#print axioms A36W.WN.hk42
#print axioms A36W.WN.tN_eq
#print axioms A36W.WN.VN_sched
#print axioms A36W.WN.margN_eq
#print axioms A36W.WN.ANc
#print axioms A36W.WN.QN
#print axioms A36W.WN.c_pos
#print axioms A36W.WN.massOn_tN
#print axioms A36W.WN.marg_h1
#print axioms A36W.WN.FB_fails
#print axioms A36W.WN.invariant_symOn
#print axioms A36W.WN.wN
#print axioms A36W.WN.F_strict
#print axioms A36W.WN.QN_eq_path
#print axioms A36W.WN.slice_pos
#print axioms A36W.RF.Cut3.Qt_zero_nil
#print axioms A36W.RF.Cut3.sum_Qt
#print axioms A36W.RF.Cut3.wT_supp
#print axioms A36W.RF.Cut3.coin_marginal
#print axioms A36W.RF.Cut3.sum_resT
#print axioms A36W.RF.Cut3.sum_powerset_map'
#print axioms A36W.RF.Cut3.good_pos
#print axioms A36W.RF.Cut3.good_density
#print axioms A36W.RF.Cut3.sum_sufP
#print axioms A36W.RF.Cut3.last_level_small
#print axioms A36W.RF.Cut3.GoodHist
#print axioms A36W.RF.Cut3.three_rpow_le
#print axioms A36W.RF.Cut3.indic_nonneg
#print axioms A36W.RF.Cut3.sum_reflect_le
#print axioms A36W.RF.Cut3.eq_4_14_nonvacuous
#print axioms A36W.RF.Cut3.DeltaT_nonneg
#print axioms A36W.RF.Cut3.Qt_last
#print axioms A36W.RF.Cut3.infeasible_not_good
#print axioms A36W.RF.Cut3.prod_ite_mem_eq_batchWeight'
#print axioms A36W.RF.Cut3.sum_DeltaT_le
#print axioms A36W.RF.Cut3.sufSched
#print axioms A36W.RF.Cut3.Kt_finite
#print axioms A36W.RF.Cut3.msz_rpow_le
#print axioms A36W.RF.Cut3.kappaT
#print axioms A36W.RF.Cut3.legal_of_agrees
#print axioms A36W.RF.Cut3.two_rpow_neg_quarter_lt
#print axioms A36W.RF.Cut3.Msz_last
#print axioms A36W.RF.Cut3.le_prefMass
#print axioms A36W.RF.Cut3.klD_res_le
#print axioms A36W.RF.Cut3.schedLawE_congr_hist
#print axioms A36W.RF.Cut3.Kt_eq_zero_of_isEmpty
#print axioms A36W.RF.Cut3.sum_powerset_reindex
#print axioms A36W.RF.Cut3.resT_le_one
#print axioms A36W.RF.Cut3.coinSum_succ
#print axioms A36W.RF.Cut3.firstBlock_reindex
#print axioms A36W.RF.Cut3.eq_4_14_hist
#print axioms A36W.RF.Cut3.good_legal
#print axioms A36W.RF.Cut3.klD_le_Kt
#print axioms A36W.RF.Cut3.child_fail
#print axioms A36W.RF.Cut3.GoodState
#print axioms A36W.RF.Cut3.Qt_decomp
#print axioms A36W.RF.Cut3.deltaT
#print axioms A36W.RF.Cut3.Qt_decomp_point
#print axioms A36W.RF.Cut3.Kt
#print axioms A36W.RF.Cut3.DeltaT
#print axioms A36W.RF.Cut3.schedLawE_atom_ge
#print axioms A36W.RF.Cut3.coinSum_eq
#print axioms A36W.RF.Cut3.bit_match_det
#print axioms A36W.RF.Cut3.DeltaT_eq
#print axioms A36W.RF.Cut3.klD_res_nonneg
#print axioms A36W.RF.Cut3.terminal_last
#print axioms A36W.RF.Cut3.root_goodHist
#print axioms A36W.RF.Cut3.good_child_interior
#print axioms A36W.RF.Cut3.Qt
#print axioms A36W.RF.Cut3.deltaT_le_quarter
#print axioms A36W.RF.Cut3.four_rpow_neg_third_le
#print axioms A36W.RF.Cut3.sdiff_map_reindex
#print axioms A36W.RF.Cut3.resT_nonneg
#print axioms A36W.RF.Cut3.sufP
#print axioms A36W.RF.Cut3.Qt_pos_of_resT_pos
#print axioms A36W.RF.Cut3.sufP_nonneg
#print axioms A36W.RF.Cut3.prod_ite_mem_eq_batchWeight
#print axioms A36W.RF.Cut3.SufCoins
#print axioms A36W.RF.Cut3.log_resT_div_Qt_le
#print axioms A36W.RF.Cut3.good_prefMass_pos
#print axioms A36W.RF.Cut3.pathW_atom_ge
#print axioms A36W.RF.Cut3.Qt_decomp_reindex
#print axioms A36W.RF.Cut3.root_good
#print axioms A36W.RF.Cut3.klD_self
#print axioms A36W.RF.Cut3.resT
#print axioms A36W.RF.Cut3.geom_sum_le_inv
#print axioms A36W.RF.Cut3.bit_match_ge
#print axioms A36W.RF.Cut3.Kt_last
#print axioms A36W.RF.Cut3.retained_size_tail
#print axioms A36W.RF.Cut3.eq_4_14_printed
#print axioms A36W.RF.Cut3.instDecidableGoodState
#print axioms A36W.RF.Cut3.schedLawE_singletons_resT
#print axioms A36W.RF.Cut3.isSchedule_sufSched
#print axioms A36W.RF.Cut3.Qt_nonneg
#print axioms A36W.RF.Cut3.kappaT_gt
#print axioms A36W.RF.Cut3.deltaT_le
#print axioms A36W.RF.Cut3.scale_compare
#print axioms A36W.RF.Cut3.quota_eq_card
#print axioms A36W.RF.Cut3.schedLawE_sieve_cons
#print axioms A36W.RF.Cut3.Qt_atom_ge
#print axioms A36W.RF.Final.thmA3_iff_norm
#print axioms A36W.RF.Final.An_pow_four_le
#print axioms A36W.RF.Final.An
#print axioms A36W.RF.Final.item3_apply
#print axioms A36W.RF.Final.muP_hardcap_explicit
#print axioms A36W.RF.Final.mixCost_muP
#print axioms A36W.RF.Final.Instance.ζ₁
#print axioms A36W.RF.Final.mean_U_close
#print axioms A36W.RF.Final.mixCost_oneBlockMix
#print axioms A36W.RF.Final.logb_log_two_le
#print axioms A36W.RF.Final.rf_corA''
#print axioms A36W.RF.Final.length_sieve_ofFn
#print axioms A36W.RF.Final.KLx_condSupp
#print axioms A36W.RF.Final.sum_emptyProb_le
#print axioms A36W.RF.Final.rf_corA''_uncond
#print axioms A36W.RF.Final.emptyProb_le
#print axioms A36W.RF.Final.emptyProb_eq_one_sub
#print axioms A36W.RF.Final.emptyProb_eq_pow
#print axioms A36W.RF.Final.rf_not_common_length
#print axioms A36W.RF.Final.muP
#print axioms A36W.RF.Final.ThmA3norm
#print axioms A36W.RF.Final.wslice_scale
#print axioms A36W.RF.Final.qSlice_eq_massSupp
#print axioms A36W.RF.Final.Instance.mem_parts
#print axioms A36W.RF.Final.schedLawE_singletonsOf_univ
#print axioms A36W.RF.Final.mixCost_rfMix_bounds
#print axioms A36W.RF.Final.div_split_sqrt
#print axioms A36W.RF.Final.mixCost_rfMix_eq
#print axioms A36W.RF.Final.memProb_blkF
#print axioms A36W.RF.Final.condSupp
#print axioms A36W.RF.Final.condSupp_subprob
#print axioms A36W.RF.Final.Zin_scale
#print axioms A36W.RF.Final.tendsto_loglog
#print axioms A36W.RF.Final.survF_zero
#print axioms A36W.RF.Final.tendsto_mean_U_ratio
#print axioms A36W.RF.Final.muP_F_le
#print axioms A36W.RF.Final.withTop_add_coe_le
#print axioms A36W.RF.Final.tendsto_An_sq_div
#print axioms A36W.RF.Final.muP_hardcap_lower
#print axioms A36W.RF.Final.sum_colP_hit
#print axioms A36W.RF.Final.one_le_An
#print axioms A36W.RF.Final.rf_shape_433_thmA3
#print axioms A36W.RF.Final.shape_mix
#print axioms A36W.RF.Final.rf_all_at
#print axioms A36W.RF.Final.colP
#print axioms A36W.RF.Final.sum_colP
#print axioms A36W.RF.Final.tendsto_An
#print axioms A36W.RF.Final.Item3
#print axioms A36W.RF.Final.Aeps
#print axioms A36W.RF.Final.qSlice
#print axioms A36W.RF.Final.muP_mix
#print axioms A36W.RF.Final.tendsto_cost_bound
#print axioms A36W.RF.Final.mem_rfMix_parts
#print axioms A36W.RF.Final.rf_mean_437
#print axioms A36W.RF.Final.rfSched_small
#print axioms A36W.RF.Final.muP_parts_length
#print axioms A36W.RF.Final.sum_supp_p
#print axioms A36W.RF.Final.Instance.length_ζ₁
#print axioms A36W.RF.Final.An_sq_le
#print axioms A36W.RF.Final.rf_small_exact
#print axioms A36W.RF.Final.wU_pos
#print axioms A36W.RF.Final.neg_log_alphan_add
#print axioms A36W.RF.Final.Msz_pos
#print axioms A36W.RF.Final.four_Msz_succ_le
#print axioms A36W.RF.Final.exists_len_ge_mean
#print axioms A36W.RF.Final.weightedTarget_scale
#print axioms A36W.RF.Final.tendsto_alphan
#print axioms A36W.RF.Final.mean_U_isLittleO
#print axioms A36W.RF.Final.emptyProb_eq
#print axioms A36W.RF.Final.exp_neg_one_le_half
#print axioms A36W.RF.Final.rf_all
#print axioms A36W.RF.Final.emptyProb
#print axioms A36W.RF.Final.ThmA3
#print axioms A36W.RF.Final.eventually_epsn_lt
#print axioms A36W.RF.Final.supp_weightedTarget
#print axioms A36W.RF.Final.wU_le_one
#print axioms A36W.RFCandidate.rfMix.congr_simp
#print axioms A36W.RF.Final.big_of_ge
#print axioms A36W.RF.Final.adm_two_le
#print axioms A36W.RF.Final.capRF_le_Kp
#print axioms A36W.RF.Final.muP_hardcap
#print axioms A36W.RF.Final.termMean
#print axioms A36W.RF.Final.survF_succ
#print axioms A36W.RF.Final.termMean_bounds
#print axioms A36W.RF.Final.rf_mean_ingredients
#print axioms A36W.RF.Final.one_le_Aeps
#print axioms A36W.RF.Final.blkF
#print axioms A36W.RF.Final.rf_small_n_branch
#print axioms A36W.RF.Final.rpow_quarter_sq
#print axioms A36W.RF.Final.epsn
#print axioms A36W.RF.Final.Rof_gt_log
#print axioms A36W.RF.Final.rpow_quarter_pow_four
#print axioms A36W.RF.Final.tendsto_epsn
#print axioms A36W.RF.Final.Kp_eq
#print axioms A36W.RF.Final.rf_shape
#print axioms A36W.RF.Final.qCond_eq_condSupp
#print axioms A36W.RF.Final.oneBlockMix
#print axioms A36W.RF.Final.muP_cost_le
#print axioms A36W.RF.Final.neg_one_le_logb_log
#print axioms A36W.RF.Final.meanSize_blkF
#print axioms A36W.RF.Final.div_Aeps_le
#print axioms A36W.RF.Final.Kp
#print axioms A36W.RF.Final.no_quota_at_one
#print axioms A36W.weightedTarget.congr_simp
#print axioms A36W.RF.Final.length_rfSched_eq
#print axioms A36W.RF.Final.wU
#print axioms A36W.RF.Final.Msz_le_n
#print axioms A36W.RF.Final.qCond
#print axioms A36W.RF.Final.weightedOracle_scale
#print axioms A36W.RF.Final.prod_frac_range
#print axioms A36W.RF.Final.adm_quota
#print axioms A36W.RF.Final.rf_shape_433
#print axioms A36W.RF.Final.tendsto_mean_muP_ratio
#print axioms A36W.RF.Final.massSupp
#print axioms A36W.RF.Final.Aeps_sq_le
#print axioms A36W.RF.Final.eventually_big
#print axioms A36W.RF.Final.one_lt_log_three
#print axioms A36W.RF.Final.rf_corA'_uncond
#print axioms A36W.RF.Final.mem_blkF_univ
#print axioms A36W.RF.Final.thmA3_iff
#print axioms A36W.RF.Final.withTop_neg_le_of_nonneg_add
#print axioms A36W.RF.Final.survival_le_F
#print axioms A36W.RF.Final.exp_bound_geom
#print axioms A36W.RF.Final.mixLawE_rfMix_small
#print axioms A36W.RF.Final.sliceMarg_scale
#print axioms A36W.RF.Final.rf_corA'
#print axioms A36W.RF.Final.eventually_An_sq_le_sqrt
#print axioms A36W.RF.Final.coinP_eq_prod_col
#print axioms A36W.RF.Final.alphan
#print axioms A36W.RF.Final.neg_one_lt_logb_log_two
#print axioms A36W.RF.Final.sliceSet
#print axioms A36W.RF.Final.wU_eq
#print axioms A36W.RF.Final.Z_scale
#print axioms A36W.RF.Final.corA'_at
#print axioms A36W.RF.Cut2.os_jensen_inv
#print axioms A36W.RF.Cut2.os_gauss_value
#print axioms A36W.RF.Cut2.os_ell_facts
#print axioms A36W.RF.Cut2.eq_3_18_19_21
#print axioms A36W.RF.Cut2.os_rhoB_eq
#print axioms A36W.RF.Cut2.os_321_bound
#print axioms A36W.RF.Cut2.os_jensen_log
#print axioms A36W.RF.Cut2.os_continuous_Dfun
#print axioms A36W.RF.Cut2.eq_3_19
#print axioms A36W.RF.Cut2.os_rhoB_le_gen
#print axioms A36W.RF.Cut2.os_stat_wordOnes
#print axioms A36W.RF.Cut2.os_neg_log_one_sub_le
#print axioms A36W.RF.Cut2.eq_3_20
#print axioms A36W.RF.Cut2.os_core_321
#print axioms A36W.RF.Cut2.os_int_mono_radius
#print axioms A36W.RF.Cut2.os_bulk_core
#print axioms A36W.RF.Cut2.os_gauss_int_le
#print axioms A36W.RF.Cut2.os_321_pointwise
#print axioms A36W.RF.Cut2.os_log_one_add_ge
#print axioms A36W.RF.Cut2.os_expect_lin_zero
#print axioms A36W.RF.Cut2.eq_3_21
#print axioms A36W.RF.Cut2.os_mgf_words
#print axioms A36W.RF.Cut2.os_mean_min
#print axioms A36W.RF.Cut2.eq_3_18
#print axioms A36W.RF.Cut2.os_core
#print axioms A36W.RF.Cut2.os_Ysq_le
#print axioms A36W.RF.Cut2.os_expect_exp_neg_le
#print axioms A36W.RF.Cut2.os_continuous_alpha
#print axioms A36W.RF.Cut2.os_rhoB_le_real
#print axioms A36W.RF.Cut2.os_continuous_Gam
#print axioms A36W.RF.Cut2.os_sq_le_cosh
#print axioms A36W.RF.Cut2.os_alpha_center_le
#print axioms A36W.RF.Cut2.os_expect_sq_le
#print axioms A36W.RF.Cut2.os_318_tail
#print axioms A36W.RF.Cut2.Tz
#print axioms A36W.RF.Cut2.ty_interior_feasible
#print axioms A36W.RF.Cut2.eq_3_27_exec
#print axioms A36W.RF.Cut2.ty_ite10_nonneg
#print axioms A36W.RF.Cut2.alphaVec
#print axioms A36W.RF.Cut2.ty_outside_integral
#print axioms A36W.RF.Cut2.ty_split_tail
#print axioms A36W.RF.Cut2.card_typFam_le_log
#print axioms A36W.RF.Cut2.eq_3_30
#print axioms A36W.RF.Cut2.ty_abs_le_norm
#print axioms A36W.RF.Cut2.eq_3_28_D
#print axioms A36W.RF.Cut2.ctr_alphaCoef_mem
#print axioms A36W.RF.Cut2.ty_auxJoint_on_slice
#print axioms A36W.RF.Cut2.Dfun_eq_linStat
#print axioms A36W.RF.Cut2.ty_hasSum_linStat
#print axioms A36W.RF.Cut2.alphaBot
#print axioms A36W.RF.Cut2.ty_sq_le_two_pow_K0
#print axioms A36W.RF.Cut2.ty_bval_eq_ite
#print axioms A36W.RF.Cut2.alphaTop
#print axioms A36W.RF.Cut2.linStat_ctr
#print axioms A36W.RF.Cut2.ty_alpha_lip
#print axioms A36W.RF.Cut2.ty_continuous_Dfun
#print axioms A36W.RF.Cut2.alphaBot_mem
#print axioms A36W.RF.Cut2.typK0
#print axioms A36W.RF.Cut2.ty_pow_le_geom1
#print axioms A36W.RF.Cut2.ctr_sub_const
#print axioms A36W.RF.Cut2.Yfun_eq_linStat
#print axioms A36W.RF.Cut2.card_typGrid_le
#print axioms A36W.RF.Cut2.ty_tail_one
#print axioms A36W.RF.Cut2.norm_ctr_le
#print axioms A36W.RF.Cut2.ty_slice_sum_zero
#print axioms A36W.RF.Cut2.ty_linStat_le
#print axioms A36W.RF.Cut2.alphaCoef_spec
#print axioms A36W.RF.Cut2.eq_3_28_Y
#print axioms A36W.RF.Cut2.norm_ctr_le_two
#print axioms A36W.RF.Cut2.ty_not_mem_Tz
#print axioms A36W.RF.Cut2.alphaCoef
#print axioms A36W.RF.Cut2.ty_abs_sub_le
#print axioms A36W.RF.Cut2.ty_sliceProb_off
#print axioms A36W.RF.Cut2.typFam
#print axioms A36W.RF.Cut2.card_typFam_le
#print axioms A36W.RF.Cut2.ty_abs_bval_sub_le
#print axioms A36W.RF.Cut2.ty_continuous_Gam
#print axioms A36W.RF.Cut2.alphaVec_mem
#print axioms A36W.RF.Cut2.bCoef
#print axioms A36W.RF.Cut2.ty_norm_le
#print axioms A36W.RF.Cut2.ctr
#print axioms A36W.RF.Cut2.rf_3_7
#print axioms A36W.RF.Cut2.rfFam
#print axioms A36W.RF.Cut2.linStat_sub
#print axioms A36W.RF.Cut2.eq_3_29
#print axioms A36W.RF.Cut2.ty_hasSum_geom_tail
#print axioms A36W.RF.Cut2.alphaTop_mem
#print axioms A36W.RF.Cut2.typGrid_cover
#print axioms A36W.RF.Cut2.eq_3_27_target
#print axioms A36W.RF.Cut2.typGrid
#print axioms A36W.RF.Cut2.ctr_bCoef_mem
#print axioms A36W.RF.Cut2.bCoef_spec
#print axioms A36W.RF.Cut2.linStat
#print axioms A36W.RF.Cut2.ty_pow_le_geom2
#print axioms A36W.RF.Cut2.ty_pbAtom_mem
#print axioms A36W.RF.Cut2.ty_exp_neg_abs_le
#print axioms A36W.RF.Cut2.mem_Tz
#print axioms A36W.RF.Cut2.ty_ite01_nonneg
#print axioms A36W.RF.eq_2_12
#print axioms A36W.RF.eq_2_13
#print axioms A36W.RF.eq_2_14
#print axioms A36W.RF.eq_2_15
#print axioms A36W.RF.eq_2_16
#print axioms A36W.RF.eq_2_11
#print axioms A36W.RF.Cut2.eq_3_2
#print axioms A36W.RF.Cut2.eq_3_1
#print axioms A36W.RF.Cut2.eq_3_22
#print axioms A36W.RF.Cut2.eq_3_24
#print axioms A36W.RF.Cut2.eq_3_25
#print axioms A36W.RF.Cut2.eq_3_23
#print axioms A36W.RF.Cut2.eq_3_26
#print axioms A36W.RF.Cut2.eq_3_15
#print axioms A36W.RF.Cut2.eq_3_16
#print axioms A36W.RF.Cut2.eq_3_17
#print axioms A36W.RF.Cut3.eq_4_14
#print axioms A36W.RF.Cut3.le_sqrt_of_sq_le
#print axioms A36W.RF.Cut3.GoodPar.rec
#print axioms A36W.RF.Cut3.GoodPar.N_ge
#print axioms A36W.RF.Cut3.term5a
#print axioms A36W.RF.Cut3.G1
#print axioms A36W.RF.Cut3.exp_neg_zLev_sq_le
#print axioms A36W.RF.Cut3.rq3
#print axioms A36W.RF.Cut3.sum_quarter_le
#print axioms A36W.RF.Cut3.two_pow_le_exp_pow
#print axioms A36W.RF.Cut3.X_le_msucc
#print axioms A36W.RF.Cut3.logMsz_le
#print axioms A36W.RF.Cut3.Kxi
#print axioms A36W.RF.Cut3.sum_inv_Lnom_le
#print axioms A36W.RF.Cut3.G3_pos
#print axioms A36W.RF.Cut3.GoodPar.hN2
#print axioms A36W.RF.Cut3.dLev
#print axioms A36W.RF.Cut3.sqrt_two_pow_eq
#print axioms A36W.RF.Cut3.c_mul_zLev_sq
#print axioms A36W.RF.Cut3.rq3_nonneg
#print axioms A36W.RF.Cut3.term5b
#print axioms A36W.RF.Cut3.sum_three_quarter_le
#print axioms A36W.RF.Cut3.ell_sq_lower
#print axioms A36W.RF.Cut3.four_pow_le_exp_pow
#print axioms A36W.RF.Cut3.Lnom_sq
#print axioms A36W.RF.Cut3.GoodPar.M_ge
#print axioms A36W.RF.Cut3.two_pow_le_rpow_three_half
#print axioms A36W.RF.Cut3.ell_sq_lower_u
#print axioms A36W.RF.Cut3.term1b
#print axioms A36W.RF.Cut3.term3
#print axioms A36W.RF.Cut3.rq1
#print axioms A36W.RF.Cut3.rq1_nonneg
#print axioms A36W.RF.Cut3.Kz
#print axioms A36W.RF.Cut3.sum_zLev_div_Lnom_le
#print axioms A36W.RF.Cut3.zLev_div_Lnom_le_sqrt
#print axioms A36W.RF.Cut3.A0c_spec
#print axioms A36W.RF.Cut3.ell_sq
#print axioms A36W.RF.Cut3.GoodPar.hN1
#print axioms A36W.RF.Cut3.msucc_pow_four_le
#print axioms A36W.RF.Cut3.zLev_sq
#print axioms A36W.RF.Cut3.ell_ge_Lnom
#print axioms A36W.RF.Cut3.ell_pos
#print axioms A36W.RF.Cut3.zLev_div_ell_le
#print axioms A36W.RF.Cut3.exp_neg_c_zLev_sq
#print axioms A36W.RF.Cut3.term5_split
#print axioms A36W.RF.Cut3.Lnom
#print axioms A36W.RF.Cut3.sqrt_add_le_add
#print axioms A36W.RF.Cut3.GoodPar
#print axioms A36W.RF.Cut3.exp_half_sq
#print axioms A36W.RF.Cut3.rq3_lt_one
#print axioms A36W.RF.Cut3.two_rpow_neg_three_quarter_pow
#print axioms A36W.RF.Cut3.BN_le
#print axioms A36W.RF.Cut3.xiPar
#print axioms A36W.RF.Cut3.GoodPar.recOn
#print axioms A36W.RF.Cut3.eq_3_32_at_zLev
#print axioms A36W.RF.Cut3.term1
#print axioms A36W.RF.Cut3.dLev_cast
#print axioms A36W.RF.Cut3.A0c
#print axioms A36W.RF.Cut3.pow_mul_exp_neg_le
#print axioms A36W.RF.Cut3.one_le_exp_pow
#print axioms A36W.RF.Cut3.two_rpow_neg_quarter_pow
#print axioms A36W.RF.Cut3.N_sq_le
#print axioms A36W.RF.Cut3.zLev_div_Lnom_le
#print axioms A36W.RF.Cut3.BN_le_exp
#print axioms A36W.RF.Cut3.Kz_nonneg
#print axioms A36W.RF.Cut3.zLev_arg_nonneg
#print axioms A36W.RF.Cut3.Kxi_nonneg
#print axioms A36W.RF.Cut3.Msz_ge_four
#print axioms A36W.RF.Cut3.xiPar_le
#print axioms A36W.RF.Cut3.term1a
#print axioms A36W.RF.Cut3.GoodPar.N_pos
#print axioms A36W.RF.Cut3.rf_constants
#print axioms A36W.RF.Cut3.G1_pos
#print axioms A36W.RF.Cut3.inv_Lnom_le
#print axioms A36W.RF.Cut3.sum_half_pow_le
#print axioms A36W.RF.Cut3.Delta_ell_lower
#print axioms A36W.RF.Cut3.rq1_lt_one
#print axioms A36W.RF.Cut3.sum_eta_le_half
#print axioms A36W.RF.Cut3.nat_le_two_pow
#print axioms A36W.RF.Cut3.GoodPar.hA
#print axioms A36W.RF.Cut3.absorb_cube
#print axioms A36W.RF.Cut3.Msz_ge_four_sq
#print axioms A36W.RF.Cut3.Lnom_pos
#print axioms A36W.RF.Cut3.exp_neg_le_one_div
#print axioms A36W.RF.Cut3.GoodPar.hn
#print axioms A36W.RF.Cut3.term4
#print axioms A36W.RF.Cut3.zLev_le
#print axioms A36W.RF.Cut3.GoodPar.X_pos
#print axioms A36W.RF.Cut3.Dch
#print axioms A36W.RF.Cut3.G3
#print axioms A36W.RF.Cut3.absorb_exp
#print axioms A36W.RF.Cut3.sum_rounds_eq
#print axioms A36W.RF.Cut3.GoodPar.casesOn
#print axioms A36W.RF.Cut3.exp_four_thousand
#print axioms A36W.RF.Cut3.GoodPar.mk
#print axioms A36W.RF.Cut3.zLev_nonneg
#print axioms A36W.RF.Cut3.geom_sum_le_one_div
#print axioms A36W.RF.Cut3.zLev
#print axioms A36W.RF.Cut3.Lnom_lower
#print axioms A36W.RF.Cut3.eq_4_24
#print axioms A36W.RF.Cut3.GoodPar.ht
#print axioms A36W.RF.Cut3.one_add_sqrt_log_div_le
#print axioms A36W.RF.Cut3.Cstar
#print axioms A36W.RF.Cut3.goodPar_of_good
#print axioms A36W.RF.Cut3.aLev
#print axioms A36W.RF.Cut3.sum_b_sq_le
#print axioms A36W.RF.Cut3.KLx_rf_le_Kt_zero
#print axioms A36W.RF.Cut3.resT_nil
#print axioms A36W.RF.Cut3.thmA3_of_sig
#print axioms A36W.RF.Cut3.deltaT_le_quarter'
#print axioms A36W.RF.Cut3.exp_half_le_two
#print axioms A36W.RF.Cut3.one_le_prod_of_one_le
#print axioms A36W.RF.Cut3.prod_eta_le_two
#print axioms A36W.RF.Cut3.Sig420
#print axioms A36W.RF.Cut3.level_420
#print axioms A36RW.WFE.eq_def
#print axioms A36W.RF.Cut3.rf_all_of_sig
#print axioms A36W.RF.Cut3.Sig420At
#print axioms A36W.RF.Cut3.recursion_unroll
#print axioms A36W.RF.Cut3.etaLev
#print axioms A36W.RF.Cut3.sum_aLev_le
#print axioms A36W.RF.Cut3.Kt.congr_simp
#print axioms A36W.RF.Cut3.DeltaT_eq_dLev
#print axioms A36W.RF.Cut3.qb_not_legal_cons
#print axioms A36W.RF.Cut3.qbQc_nonneg
#print axioms A36W.RF.Cut3.qbW_agrees
#print axioms A36W.RF.Cut3.Qt_fair
#print axioms A36W.RF.Cut3.qbChild_quota
#print axioms A36W.RF.Cut3.resT_pos_agrees
#print axioms A36W.RF.Cut3.qbLift_filter
#print axioms A36W.RF.Cut3.qb_mem_committed_of_not_mem_remaining
#print axioms A36W.RF.Cut3.qb_sum_agrees_parent
#print axioms A36W.RF.Cut3.qbW_self
#print axioms A36W.RF.Cut3.qbChildEx
#print axioms A36W.RF.Cut3.qb_card_wordOnes_qbW
#print axioms A36W.RF.Cut3.qbQc
#print axioms A36W.RF.Cut3.qb_wordOnes_eq
#print axioms A36W.RF.Cut3.qbE_univ
#print axioms A36W.RF.Cut3.qbW
#print axioms A36W.RF.Cut3.schedLawE_fair
#print axioms A36W.RF.Cut3.qb_decomp
#print axioms A36W.RF.Cut3.qbW_of_mem
#print axioms A36W.RF.Cut3.qbQc_atom
#print axioms A36W.RF.Cut3.qb_size_cons
#print axioms A36W.RF.Cut3.qb_klD_parent
#print axioms A36W.RF.Cut3.qbE_map_subset
#print axioms A36W.RF.Cut3.qb_mul_log_mono
#print axioms A36W.RF.Cut3.Qt_eq_zero_of_not_agrees
#print axioms A36W.RF.Cut3.qbChild_size
#print axioms A36W.RF.Cut3.qbLift
#print axioms A36W.RF.Cut3.schedLawE_congr_rq
#print axioms A36W.RF.Cut3.qbChild_agrees
#print axioms A36W.RF.Cut3.qbQc_sum_le
#print axioms A36W.RF.Cut3.qbChild_wfe
#print axioms A36W.RF.Cut3.qbChild
#print axioms A36W.RF.Cut3.qbChild_remaining
#print axioms A36W.RF.Cut3.qb_stepWt_congr
#print axioms A36W.RF.Cut3.qbE_mem
#print axioms A36W.RF.Cut3.qb_map_filter_comp
#print axioms A36W.RF.Cut3.qb_outBits_eq_iff
#print axioms A36W.RF.Cut3.qb_Z_pos
#print axioms A36W.RF.Cut3.qb_sliceProb_pos
#print axioms A36W.RF.Cut3.resT_eq_sliceProb
#print axioms A36W.RF.Cut3.qbLift_apply
#print axioms A36W.RF.Cut3.qb_sum_agrees_child
#print axioms A36W.RF.Cut3.qbQc_klD_le
#print axioms A36W.RF.Cut3.qbW_filter
#print axioms A36W.RF.Cut3.Qt_congr_rq
#print axioms A36W.RF.Cut3.qb_mem_remaining_iff
#print axioms A36W.RF.Cut3.qb_quota_cons
#print axioms A36W.RF.Cut3.qbE
#print axioms A36W.RF.Cut3.qb_rem_sdiff
#print axioms A36W.RF.Cut3.qb_parent_klD
#print axioms A36W.RF.Cut3.qb_sum_sliceProb_univ
#print axioms A36W.RF.Cut3.qb_child_target
#print axioms A36W.RF.Cut3.qb_parent_target
#print axioms A36W.RF.Cut3.qbLift_agrees
#print axioms A36W.RF.Cut3.survc_pos
#print axioms A36W.RF.Cut3.quota_child
#print axioms A36W.RF.Cut3.survRb
#print axioms A36W.RF.Cut3.rf_theoremA4
#print axioms A36W.RF.Cut3.survRa_lt_one
#print axioms A36W.RF.Cut3.survC_pos
#print axioms A36W.RF.Cut3.wfe_child
#print axioms A36W.RF.Cut3.survGa_pos
#print axioms A36W.RF.Cut3.size_child
#print axioms A36W.RF.Cut3.eq_4_32
#print axioms A36W.RF.Cut3.rf_survival
#print axioms A36W.RF.Cut3.stepWt_w_nonneg
#print axioms A36W.RF.Cut3.offQ_le_one
#print axioms A36W.RF.Cut3.eq_4_31_first
#print axioms A36W.RF.Cut3.sum_firstBlock
#print axioms A36W.RF.Cut3.density_term_le
#print axioms A36W.RF.Cut3.offQ_eq
#print axioms A36W.RF.Cut3.survRa_nonneg
#print axioms A36W.RF.Cut3.survGb_pos
#print axioms A36W.RF.Cut3.offQ
#print axioms A36W.RF.Cut3.size_term_le
#print axioms A36W.RF.Cut3.offQ_nonneg
#print axioms A36W.RF.Cut3.sum_eLev_le
#print axioms A36W.RF.Cut3.survBeta
#print axioms A36W.RF.Cut3.goodHist_child_iff
#print axioms A36W.RF.Cut3.survC
#print axioms A36W.RF.Cut3.mix_eq_Qt0
#print axioms A36W.RF.Cut3.rpow_two_thirds_le_sq
#print axioms A36W.RF.Cut3.cube_root_msz_ge
#print axioms A36W.RF.Cut3.remaining_child
#print axioms A36W.RF.Cut3.survRa
#print axioms A36W.RF.Cut3.survGa
#print axioms A36W.RF.Cut3.offQ_decomp
#print axioms A36W.RF.Cut3.neg_log_one_sub_le_two
#print axioms A36W.RF.Cut3.eLev
#print axioms A36W.RF.Cut3.survBeta_pos
#print axioms A36W.RF.Cut3.qSlice_small
#print axioms A36W.RF.Cut3.one_le_rpow_two_thirds
#print axioms A36W.RF.Cut3.survA0_spec
#print axioms A36W.RF.Cut3.exit_le_eLev
#print axioms A36W.RF.Cut3.eLev_nonneg
#print axioms A36W.RF.Cut3.survA0
#print axioms A36W.RF.Cut3.first_exit
#print axioms A36W.RF.Cut3.survGb
#print axioms A36W.RF.Cut3.nu_w_nonneg
#print axioms A36W.RF.Cut3.eq_4_31
#print axioms A36W.RF.Cut3.survRb_lt_one
#print axioms A36W.RF.Cut3.survc
#print axioms A36W.RF.Cut3.offQ_last
#print axioms A36W.RF.Cut3.survRb_nonneg
#print axioms A36W.RF.Cut3.thmA_items1245
#print axioms A36W.RF.Cut3.rf_theoremA_items1245
#print axioms A36W.RF.Cut3.theoremA_of_sig
#print axioms A36W.RF.Cut3.OneParent
#print axioms A36W.RF.Cut3.ThmAItems
#print axioms A36W.RF.Cut3.rf_theoremA_of_sig
#print axioms A36W.RF.Cut3.OneParentAt
#print axioms A36W.RF.Cut3.sig420_of_oneParent
#print axioms A36W.RF.Cut3.rf_theoremA_of_oneParent
#print axioms A36W.RF.Cut3.TheoremA
#print axioms A36W.RF.Cut3.rf_corollaries_of_oneParent
#print axioms A36W.RF.Cut3.CorAll
#print axioms A36W.RF.Cut3.rhoB_nonneg
#print axioms A36W.RF.Cut3.eq_1049
#print axioms A36W.RF.Cut3.eq_1049_limit
#print axioms A36W.RF.Cut3.eq_1049_goodPar
#print axioms A36W.RF.Cut3.eq_4_25_chain
#print axioms A36W.RF.Cut3.log_N_le_goodPar
#print axioms A36W.RF.Cut3.eq_3_19_all
#print axioms A36W.RF.Cut3.mul_log_le_of_le
#print axioms A36W.RF.Cut2.ra_bulk_upper
#print axioms A36W.RF.Cut2.hbad
#print axioms A36W.RF.Cut2.rRatio
#print axioms A36W.RF.Cut2.ra_gauss_coeff
#print axioms A36W.RF.Cut2.eq_3_35_target
#print axioms A36W.RF.Cut2.ty_sliceProb_pos
#print axioms A36W.RF.Cut2.ra_bulk_lower
#print axioms A36W.RF.Cut2.ra_exp_sub_one_le
#print axioms A36W.RF.Cut2.ra_delta_le
#print axioms A36W.RF.Cut2.ty_inv_ge
#print axioms A36W.RF.Cut2.hint
#print axioms A36W.RF.Cut2.hbad_nonneg
#print axioms A36W.RF.Cut2.ty_log_one_sub_ge
#print axioms A36W.RF.Cut2.ra_sqrt_div_sq
#print axioms A36W.RF.Cut2.hint_nonneg
#print axioms A36W.RF.Cut2.rf38_pointA
#print axioms A36W.RF.Cut2.ra_sq_exp_le
#print axioms A36W.RF.Cut2.eq_3_35_exec
#print axioms A36W.RF.Cut2.ra_sqrt_log_div_le
#print axioms A36W.RF.Cut2.Tprime_subset
#print axioms A36W.RF.Cut2.eq_3_33_le
#print axioms A36W.RF.Cut2.ra_Gam_pos
#print axioms A36W.RF.Cut2.ra_bulk_identity
#print axioms A36W.RF.Cut2.Haux_eq_hint_add_hbad
#print axioms A36W.RF.Cut2.ra_exp_neg_le_inv
#print axioms A36W.RF.Cut2.mem_Tprime
#print axioms A36W.RF.Cut2.Tprime
#print axioms A36W.RF.Cut2.rf_3_8
#print axioms A36W.RF.Cut2.ty_ratio_scalar
#print axioms A36W.RF.Cut2.ra_aux_div_p
#print axioms A36W.RF.Cut2.sum_hbad
#print axioms A36W.RF.Cut2.etaZ
#print axioms A36W.RF.Cut2.ra_upper_B
#print axioms A36W.RF.Cut2.eq_3_31
#print axioms A36W.RF.Cut2.ra_int_rho_expsq
#print axioms A36W.RF.Cut2.ra_int_rho_sq
#print axioms A36W.RF.Cut2.ty_compl_Tprime_split
#print axioms A36W.RF.Cut2.eq_3_34
#print axioms A36W.RF.Cut2.ra_auxJoint_slice
#print axioms A36W.RF.Cut2.ra_lower_A
#print axioms A36W.RF.Cut2.ra_slice_child
#print axioms A36W.RF.Cut2.ra_integrable_child
#print axioms A36W.RF.Cut2.ra_eps1_le
#print axioms A36W.RF.Cut2.ra_eta_facts
#print axioms A36W.RF.Cut2.ty_sum_Tz_eq
#print axioms A36W.RF.Cut2.ty_inv_le
#print axioms A36W.RF.Cut2.rf38_pointB
#print axioms A36W.RF.Cut2.eq_3_33
#print axioms A36W.RF.Cut3.Haux_mul_rRatio
#print axioms A36W.RF.Cut3.Wcz
#print axioms A36W.RF.Cut3.eq_4_19_second
#print axioms A36W.RF.Cut3.eq_4_19_first
#print axioms A36W.RF.Cut3.sg_cond
#print axioms A36W.RF.Cut3.Wlr_eq_Wcz
#print axioms A36W.RF.Cut3.Haux_pos_slice
#print axioms A36W.RF.Cut3.eq_4_16
#print axioms A36W.RF.Cut3.eq_4_18_first
#print axioms A36W.RF.Cut3.eq_4_17
#print axioms A36W.RF.Cut3.sg_W_le
#print axioms A36W.RF.Cut3.sg_child_supp
#print axioms A36W.RF.Cut3.sg_sliceProb_off
#print axioms A36W.RF.Cut3.sg_rRatio_sq_eq
#print axioms A36W.RF.Cut3.eq_4_15_identity
#print axioms A36W.RF.Cut3.sg_rRatio_nonneg
#print axioms A36W.RF.Cut3.sg_rW_le
#print axioms A36W.RF.Cut3.eq_4_20_printed
#print axioms A36W.RF.Cut3.eq_4_18_second
#print axioms A36W.RF.Cut3.rf_4_5
#print axioms A36W.RF.Cut3.sg_sum_supp
#print axioms A36W.RF.Cut3.sg_slice_child
#print axioms A36W.RF.Cut3.Wlr
#print axioms A36W.RF.Cut3.eq_4_20
#print axioms A36W.RF.Cut3.sg_sum_sliceProb_univ
#print axioms A36W.RF.Cut3.sg_child_hyps
#print axioms A36W.RF.Cut3.sg_sliceProb_pos
#print axioms A36W.RF.Cut3.sg_sum_compl
#print axioms A36W.RF.Cut3.sum_Haux_rRatio
#print axioms A36W.RF.Cut3.sg_cs
#print axioms A36W.RF.Cut3.eq_4_15
#print axioms A36W.RF.Cut3.sqrt_three_quarter_div_ge
#print axioms A36W.RF.Cut3.l2_xi_le
#print axioms A36W.RF.Cut3.oneParent_holds
#print axioms A36W.RF.Cut3.l2_eta_le
#print axioms A36W.RF.Cut3.qb_Gc_eq
#print axioms A36W.RF.Cut3.sig420_holds
#print axioms A36W.RF.Cut3.ell_ge_quarter
#print axioms A36W.RF.Cut3.rf_theoremA
#print axioms A36W.RF.Cut3.rf_corollaries
#print axioms A36W.RF.T1Alt.sum_cyl_reindex_and
#print axioms A36W.RF.T1Alt.hasDerivAt_cgfX
#print axioms A36W.RF.T1Alt.deriv2_cgfX
#print axioms A36W.RF.T1Alt.logConcave_shiftAdd_needs_contig
#print axioms A36W.RF.T1Alt.cond_zero_eq_sliceProb
#print axioms A36W.RF.T1Alt.tilt_law_eq_sliceProb
#print axioms A36W.RF.T1Alt.offDiag_row_sum
#print axioms A36W.RF.T1Alt.matrix_quad_eq_le
#print axioms A36W.RF.T1Alt.cgfX
#print axioms A36W.RF.T1Alt.quad_eq_half_offDiag
#print axioms A36W.RF.T1Alt.sum_offDiag_comm
#print axioms A36W.RF.T1Alt.sliceProb_rescale_fun
#print axioms A36W.RF.T1Alt.covM_symm
#print axioms A36W.RF.T1Alt.logConcave_shiftAdd
#print axioms A36W.RF.T1Alt.mgfX
#print axioms A36W.RF.T1Alt.shiftAdd_nonneg
#print axioms A36W.RF.T1Alt.linX_of_subset
#print axioms A36W.RF.T1Alt.tiltW_zero
#print axioms A36W.RF.T1Alt.covM_diag
#print axioms A36W.RF.T1Alt.eq_1_5_offDiag
#print axioms A36W.RF.T1Alt.eq_1_5
#print axioms A36W.RF.T1Alt.lemmaT1_both_routes
#print axioms A36W.RF.T1Alt.covM_formula
#print axioms A36W.RF.T1Alt.covM_offDiag_nonpos
#print axioms A36W.RF.T1Alt.eq_1_1
#print axioms A36W.RF.T1Alt.covM_diag_le
#print axioms A36W.RF.T1Alt.mgfX.congr_simp
#print axioms A36W.RF.T1Alt.sliceMarg_rescale
#print axioms A36W.RF.T1Alt.cond_cyl_eq_sliceProb
#print axioms A36W.RF.T1Alt.tiltW
#print axioms A36W.RF.T1Alt.linX.congr_simp
#print axioms A36W.RF.T1Alt.cond_one_feasible_iff
#print axioms A36W.RF.T1Alt.Z_logConcave_of_shiftAdd
#print axioms A36W.RF.T1Alt.shiftAdd
#print axioms A36W.RF.T1Alt.deriv2_cgfX_le
#print axioms A36W.RF.T1Alt.covM_row_sum
#print axioms A36W.RF.T1Alt.hasDerivAt_mgfX1
#print axioms A36W.RF.T1Alt.cgfX_sub_le
#print axioms A36W.RF.T1Alt.covM
#print axioms A36W.RF.T1Alt.hasDerivAt_meanX_tilt
#print axioms A36W.RF.T1Alt.Z_rescale
#print axioms A36W.RF.T1Alt.mgfX1.congr_simp
#print axioms A36W.RF.T1Alt.linX
#print axioms A36W.RF.T1Alt.meanX_eq
#print axioms A36W.RF.T1Alt.cov_cond_nonpos
#print axioms A36W.RF.T1Alt.LogConcaveSeq
#print axioms A36W.RF.T1Alt.Z_card_eq_prod
#print axioms A36W.RF.T1Alt.contigPosSupp_shiftAdd
#print axioms A36W.RF.T1Alt.t1_route_mg
#print axioms A36W.RF.T1Alt.covM_quota_card
#print axioms A36W.RF.T1Alt.hasDerivAt_mgfX_ratio
#print axioms A36W.RF.T1Alt.sum_cyl_reindex
#print axioms A36W.RF.T1Alt.prod_tiltW
#print axioms A36W.RF.T1Alt.mgfX2.congr_simp
#print axioms A36W.RF.T1Alt.sliceProb_quota_zero_eq
#print axioms A36W.RF.T1Alt.mgfX_pos
#print axioms A36W.RF.T1Alt.quad_eq_sum_lt
#print axioms A36W.RF.T1Alt.varX_eq_quad
#print axioms A36W.RF.T1Alt.varX_tilt
#print axioms A36W.RF.T1Alt.ContigPosSupp
#print axioms A36W.RF.T1Alt.Zin_rescale
#print axioms A36W.RF.T1Alt.cylMass_pos_iff
#print axioms A36W.RF.T1Alt.sum_offDiag_eq_two_mul_sum_lt
#print axioms A36W.RF.T1Alt.shiftAdd_sq_sub
#print axioms A36W.RF.T1Alt.mgfX_eq
#print axioms A36W.RF.T1Alt.mgfX1
#print axioms A36W.RF.T1Alt.meanX
#print axioms A36W.RF.T1Alt.covM_eq_pair_sub
#print axioms A36W.RF.T1Alt.eq_1_5_tilt
#print axioms A36W.RF.T1Alt.varX_eq_moment
#print axioms A36W.RF.T1Alt.eq_1_2
#print axioms A36W.RF.T1Alt.deriv_cgfX
#print axioms A36W.RF.T1Alt.deriv_cgfX_zero
#print axioms A36W.RF.T1Alt.t1_route_mg_tail
#print axioms A36W.RF.T1Alt.sliceProb_mul_exp
#print axioms A36W.RF.T1Alt.sliceProb_quota_card_eq
#print axioms A36W.RF.T1Alt.mgfX2
#print axioms A36W.RF.T1Alt.sliceProb_rescale
#print axioms A36W.RF.T1Alt.covM_quota_zero
#print axioms A36W.RF.T1Alt.t1_route_mg_same_statement
#print axioms A36W.RF.T1Alt.hasDerivAt_mgfX
#print axioms A36W.RF.T1Alt.sliceProb_union_cyl
#print axioms A36W.RF.T1Alt.middle_bracket_nonneg
#print axioms A36W.RF.T1Alt.varX
#print axioms A36W.RF.T1Alt.meanX_tilt
#print axioms A36W.RF.T1Alt.nonpos_of_deriv2_nonpos
#print axioms A36W.RF.T1Alt.cond_one_eq_sliceProb
#print axioms A36W.RF.T1Alt.hasDerivAt_cgfX_meanX
#print axioms A36W.RF.T1Alt.cgfX.congr_simp
#print axioms A36W.RF.T1Alt.sliceMarg_quota_card_eq
#print axioms A36W.RF.T1Alt.mgfX_zero
#print axioms A36W.RF.T1Alt.condProb_cyl
#print axioms A36W.RF.T1Alt.covM_of_Z_eq_zero
#print axioms A36W.RF.T1Alt.cond_zero_feasible_iff
#print axioms A36W.RF.T1Alt.quadForm_covM_le
#print axioms A36W.RF.T1Alt.covM.congr_simp
#print axioms A36W.RF.T1Alt.tiltW_pos
#print axioms A36W.RF.T1Alt.deriv2_cgfX_eq_quad
#print axioms A36W.RF.T1Alt.half_offDiag_le
#print axioms A36W.RF.T1Alt.cylMass_eq
#print axioms A36RW.AppJ.CW3.rpow_inv_lt_iff
#print axioms A36RW.AppJ.CW3.lt_rpow_inv_iff
#print axioms A36RW.AppJ.CW3.one_lt_mul_rpow_neg_inv_iff
#print axioms A36RW.AppJ.CW3.mul_rpow_neg_inv_lt_one_iff
#print axioms A36RW.AppJ.CW3.one_le_mul_rpow_neg_inv_iff
#print axioms A36RW.AppJ.CW3.mul_rpow_neg_inv_le_one_iff
#print axioms A36RW.AppJ.CW3.mul_rpow_neg_inv_eq_one_iff
#print axioms A36RW.AppJ.CW3.two_rpow_neg_nat
#print axioms A36RW.AppJ.CW3.Cr_pos
#print axioms A36RW.AppJ.CW3.Cr_one
#print axioms A36RW.AppJ.CW3.Cr_two
#print axioms A36RW.AppJ.CW3.Cr_three
#print axioms A36RW.AppJ.CW3.Cr_pow_eq
#print axioms A36RW.AppJ.CW3.Cr_pow_two
#print axioms A36RW.AppJ.CW3.Cr_pow_three
#print axioms A36RW.AppJ.CW3.Cr_pow_le_succ
#print axioms A36RW.AppJ.CW3.Cr_pow_lt_succ
#print axioms A36RW.AppJ.CW3.Cr_pow_mono
#print axioms A36RW.AppJ.CW3.env_eq
#print axioms A36RW.AppJ.CW3.envGeo_eq
#print axioms A36RW.AppJ.CW3.one_lt_env_iff
#print axioms A36RW.AppJ.CW3.env_lt_one_iff
#print axioms A36RW.AppJ.CW3.env_two_gt_one_iff
#print axioms A36RW.AppJ.CW3.threshold_r2_eq
#print axioms A36RW.AppJ.CW3.env_three_gt_one_iff
#print axioms A36RW.AppJ.CW3.env_three_gt_one_of_lt
#print axioms A36RW.AppJ.CW3.threshold_r3_bracket
#print axioms A36RW.AppJ.CW3.envGeo_three_gt_one_iff
#print axioms A36RW.AppJ.CW3.envGeo_three_gt_one_of_lt
#print axioms A36RW.AppJ.CW3.thresholdGeo_r3_bracket
#print axioms A36RW.AppJ.CW3.Cr_three_pow_eq
#print axioms A36RW.AppJ.CW3.env_three_gt_one_iff'
#print axioms A36RW.AppJ.CW3.geo_three_pow_eq
#print axioms A36RW.AppJ.CW3.envGeo_three_gt_one_iff'
#print axioms A36RW.AppJ.CW3.env_one_lt_one_iff
#print axioms A36RW.AppJ.CW3.env_gt_one_of_lt_r2
#print axioms A36RW.AppJ.CW3.env_gt_one_of_lt_r3
#print axioms A36RW.AppJ.CW3.eighteen_pow_four
#print axioms A36RW.AppJ.CW3.tg6_bound_ge_one_iff
#print axioms A36RW.AppJ.CW3.tg6_bound_eq_one_iff
#print axioms A36RW.AppJ.CW3.tg6_bound_eq_one_at
#print axioms A36RW.AppJ.CW3.tg6_bound_lt_one_iff
#print axioms A36RW.AppJ.CW3.tg6_informative_states
#print axioms A36RW.AppJ.CW3.V_le_four
#print axioms A36RW.AppJ.CW3.tg6_bound_gt_one_iff
#print axioms A36RW.AppJ.CW3.checks_vacuous_n16
#print axioms A36RW.AppJ.CW3.gS_eq_add
#print axioms A36RW.AppJ.CW3.gS_mul_rpow
#print axioms A36RW.AppJ.CW3.gS_32
#print axioms A36RW.AppJ.CW3.g32_digits
#print axioms A36RW.AppJ.CW3.gS_32_lt
#print axioms A36RW.AppJ.CW3.hasDerivAt_log_gS1
#print axioms A36RW.AppJ.CW3.log_gS1_deriv_eq
#print axioms A36RW.AppJ.CW3.hasDerivAt_log_gS2
#print axioms A36RW.AppJ.CW3.gS1_pos
#print axioms A36RW.AppJ.CW3.gS2_pos
#print axioms A36RW.AppJ.CW3.log_gS1_strictAntiOn
#print axioms A36RW.AppJ.CW3.log_gS2_strictAntiOn
#print axioms A36RW.AppJ.CW3.gS1_strictAntiOn
#print axioms A36RW.AppJ.CW3.gS2_strictAntiOn
#print axioms A36RW.AppJ.CW3.gS_strictAntiOn
#print axioms A36RW.AppJ.CW3.gS_isGreatest
#print axioms A36RW.AppJ.CW3.caseS_chain
#print axioms A36RW.AppJ.CW3.aA_one_mul_Z
#print axioms A36RW.AppJ.CW3.aB_one_mul_Z
#print axioms A36RW.AppJ.CW3.aA_one
#print axioms A36RW.AppJ.CW3.aB_one
#print axioms A36RW.AppJ.CW3.V_one
#print axioms A36RW.AppJ.CW3.V_one_balanced_root
#print axioms A36RW.AppJ.CW3.success_eq_integral
#print axioms A36RW.AppJ.CW3.success_mixTrees
#print axioms A36RW.AppJ.CW3.det_suffice
#print axioms A36RW.AppJ.CW3.det_suffice_iff
#print axioms A36RW.AppJ.CW3.caseS_bound_lt_one
#print axioms A36RW.AppJ.CW3.caseF_vacuous_n200
#print axioms A36RW.AppJ.CW3.dpEnv_vacuous_n400
#print axioms A36RW.AppJ.CW3.env_lt_one_imp
#print axioms A36RW.AppJ.CW3.env_two_lt_one_imp
#print axioms A36RW.AppJ.CW3.sixteen_mul_eighteen_pow_twelve
#print axioms A36RW.AppJ.CW3.env_lt_one_imp_r3
#print axioms A36RW.AppJ.CW3.balanced_need_r2
#print axioms A36RW.AppJ.CW3.balanced_need_r3
#print axioms A36RW.AppJ.CW3.Ar_two
#print axioms A36RW.AppJ.CW3.balancedEnv_two_lt_one_iff
#print axioms A36RW.AppJ.CW3.const_depends_on_r_only
#print axioms A36RW.AppJ.CW3.thm_tgenv_env
#print axioms A36RW.AppJ.CW3.Cr_values
#print axioms A36RW.AppJ.CW3.Cr_succ
#print axioms A36RW.AppJ.CW3.Cr_ratio
#print axioms A36RW.AppJ.CW3.Cr_ratio_le
#print axioms A36RW.AppJ.CW3.Cr_le_geo
#print axioms A36RW.AppJ.CW3.thm_tgenv_geo_of_sharp
#print axioms A36RW.AppJ.CW3.V_NNN_tendsto_lam
#print axioms A36RW.AppJ.CW3.V_NNN_tendsto_N
#print axioms A36RW.AppJ.CW3.tgenv_balanced_shape
#print axioms A36RW.AppJ.CW3.Cr_div_Ar
#print axioms A36RW.AppJ.CW3.Cr_div_Ar_mem
#print axioms A36RW.AppJ.CW3.base_factor_le
#print axioms A36RW.AppJ.CW3.half_base_le
#print axioms A36RW.AppJ.CW3.tg_vs_balanced
#print axioms A36RW.AppJ.CW3.Cr_two_approx
#print axioms A36RW.AppJ.CW3.ratio_r2_approx
#print axioms A36RW.AppJ.CW3.den_pos
#print axioms A36RW.AppJ.CW3.den_ge_min
#print axioms A36RW.AppJ.CW3.chi_zero
#print axioms A36RW.AppJ.CW3.chi_one
#print axioms A36RW.AppJ.CW3.chi_nonneg
#print axioms A36RW.AppJ.CW3.chi_le_one
#print axioms A36RW.AppJ.CW3.one_sub_chi
#print axioms A36RW.AppJ.CW3.chi_sub
#print axioms A36RW.AppJ.CW3.chi_strictMonoOn
#print axioms A36RW.AppJ.CW3.abs_chi_sub_le
#print axioms A36RW.AppJ.CW3.hasDerivAt_chi
#print axioms A36RW.AppJ.CW3.deriv_chi_le
#print axioms A36RW.AppJ.CW3.continuousOn_chi
#print axioms A36RW.AppJ.CW3.psi_zero
#print axioms A36RW.AppJ.CW3.psi_one
#print axioms A36RW.AppJ.CW3.continuousOn_psi
#print axioms A36RW.AppJ.CW3.psi_sub_ge
#print axioms A36RW.AppJ.CW3.hasDerivAt_psi
#print axioms A36RW.AppJ.CW3.deriv_psi_ge
#print axioms A36RW.AppJ.CW3.psi_strictMonoOn
#print axioms A36RW.AppJ.CW3.exists_psi_eq
#print axioms A36RW.AppJ.CW3.thetaB_spec
#print axioms A36RW.AppJ.CW3.thetaB_mem
#print axioms A36RW.AppJ.CW3.thetaA_pos
#print axioms A36RW.AppJ.CW3.thetaA_lt_one
#print axioms A36RW.AppJ.CW3.theta_cross
#print axioms A36RW.AppJ.CW3.theta_lin
#print axioms A36RW.AppJ.CW3.eq_chi_of_cross
#print axioms A36RW.AppJ.CW3.theta_unique
#print axioms A36RW.AppJ.CW3.cLim_pos
#print axioms A36RW.AppJ.CW3.root_tendsto
#print axioms A36RW.AppJ.CW3.continuousAt_psi_lam
#print axioms A36RW.AppJ.CW3.thetaA_eq_affine
#print axioms A36RW.AppJ.CW3.continuousAt_thetaB
#print axioms A36RW.AppJ.CW3.continuousOn_thetaB
#print axioms A36RW.AppJ.CW3.continuousOn_thetaA
#print axioms A36RW.AppJ.CW3.continuousOn_cLim
#print axioms A36RW.AppJ.CW3.exists_min_cLim
#print axioms A36RW.AppJ.CW3.psiN_eq
#print axioms A36RW.AppJ.CW3.rhoN_mem
#print axioms A36RW.AppJ.CW3.kapN_mem
#print axioms A36RW.AppJ.CW3.tg8_pair_root
#print axioms A36RW.AppJ.CW3.tg8_pair_root_unique
#print axioms A36RW.AppJ.CW3.sig2_eq
#print axioms A36RW.AppJ.CW3.sig2_nonneg
#print axioms A36RW.AppJ.CW3.sig2_le_quarter
#print axioms A36RW.AppJ.CW3.V_root_ge_sig2
#print axioms A36RW.AppJ.CW3.abs_psiN_sub_psi_le
#print axioms A36RW.AppJ.CW3.abs_psi_sub_psi_le
#print axioms A36RW.AppJ.CW3.abs_thetaB_sub_le
#print axioms A36RW.AppJ.CW3.abs_thetaA_sub_le
#print axioms A36RW.AppJ.CW3.abs_f_sub_le
#print axioms A36RW.AppJ.CW3.abs_cLim_sub_le
#print axioms A36RW.AppJ.CW3.cast_add_sub
#print axioms A36RW.AppJ.CW3.rhoN_seq
#print axioms A36RW.AppJ.CW3.kapN_seq
#print axioms A36RW.AppJ.CW3.exists_bound_max_inv
#print axioms A36RW.AppJ.CW3.thetaB_conv_unif
#print axioms A36RW.AppJ.CW3.thetaA_conv_unif
#print axioms A36RW.AppJ.CW3.sig2_div_conv_unif
#print axioms A36RW.AppJ.CW3.corC2_conclusion
#print axioms A36RW.AppJ.CW3.example_theta
#print axioms A36RW.AppJ.CW3.example_cLim
#print axioms A36RW.AppJ.CW3.example_root
#print axioms A36RW.AppJ.CW3.distK_nonneg
#print axioms A36RW.AppJ.CW3.half_min_le_f
#print axioms A36RW.AppJ.CW3.distK_le_mins
#print axioms A36RW.AppJ.CW3.cLim_ge_floor
#print axioms A36RW.AppJ.CW3.sig2_floor
#print axioms A36RW.AppJ.CW3.distK_pos
#print axioms A36RW.AppJ.CW3.necessity
#print axioms A36RW.AppJ.CW3.one_sub_chi_le
#print axioms A36RW.AppJ.CW3.psi_le_lin
#print axioms A36RW.AppJ.CW3.eventually_lt_psi
#print axioms A36RW.AppJ.CW3.thetaB_ge_of_gt
#print axioms A36RW.AppJ.CW3.thetaA_le_of_lt
#print axioms A36RW.AppJ.CW3.thetaB_eq_of_eq
#print axioms A36RW.AppJ.CW3.thetaB_tendsto_atTop
#print axioms A36RW.AppJ.CW3.thetaA_tendsto_atTop
#print axioms A36RW.AppJ.CW3.cLim_tendsto_of_theta
#print axioms A36RW.AppJ.CW3.limits_atTop_gt
#print axioms A36RW.AppJ.CW3.limits_atTop_lt
#print axioms A36RW.AppJ.CW3.limits_atTop_eq
#print axioms A36RW.AppJ.CW3.cLim_tendsto_atTop
#print axioms A36RW.AppJ.CW3.theta_symm
#print axioms A36RW.AppJ.CW3.cLim_symm
#print axioms A36RW.AppJ.CW3.cLim_tendsto_zero
#print axioms A36RW.AppJ.CW3.theta_tendsto_zero
#print axioms A36RW.AppJ.CW3.cInfty_eq_zero_iff
#print axioms A36RW.AppJ.CW3.cInfty_pos
#print axioms A36RW.AppJ.CW3.tendsto_atTop_zero_iff
#print axioms A36RW.AppJ.CW3.tendsto_zero_zero_iff
#print axioms A36RW.AppJ.CW3.tendsto_zero_pos_of_ne
#print axioms A36RW.AppJ.CW3.tendsto_atTop_pos_of_ne
#print axioms A36RW.AppJ.CW3.both_zero_iff
#print axioms A36RW.AppJ.CW3.diag_no_uniform
#print axioms A36RW.AppJ.CW3.abs_eq_mul_abs_div
#print axioms A36RW.AppJ.CW3.distD_real
#print axioms A36RW.AppJ.CW3.distD_eq_mul_distK
#print axioms A36RW.AppJ.CW3.continuous_distK
#print axioms A36RW.AppJ.CW3.offDiag_uniform
#print axioms A36RW.AppJ.CW3.example_half_quarter
#print axioms A36RW.AppJ.CW3.example_03_05
#print axioms A36RW.AppJ.CW3.wt_inv_swap
#print axioms A36RW.AppJ.CW3.sum_reflect_range
#print axioms A36RW.AppJ.CW3.Z_inv_swap
#print axioms A36RW.AppJ.CW3.aA_inv_swap
#print axioms A36RW.AppJ.CW3.aB_inv_swap
#print axioms A36RW.AppJ.CW3.V_inv_swap
#print axioms A36RW.AppJ.CW3.V_oneSided_symm
#print axioms A36RW.AppJ.CW3.wt_NNN_le
#print axioms A36RW.AppJ.CW3.wt_NNN_zero
#print axioms A36RW.AppJ.CW3.wt_NNN_one
#print axioms A36RW.AppJ.CW3.Z_NNN_bounds
#print axioms A36RW.AppJ.CW3.S1_NNN_bounds
#print axioms A36RW.AppJ.CW3.V_NNN_eq
#print axioms A36RW.AppJ.CW3.V_oneSided_asymp
#print axioms A36RW.AppJ.CW3.V_oneSided_tendsto
#print axioms A36RW.AppJ.CW3.V_oneSided_asymp_inv
#print axioms A36RW.AppJ.CW3.V_oneSided_N4
#print axioms A36RW.AppJ.CW3.V_oneSided_N8
#print axioms A36RW.AppJ.CW3.V_oneSided_N16
#print axioms A36RW.AppJ.CW3.V_oneSided_N32
#print axioms A36RW.AppJ.CW3.V_oneSided_printed
#print axioms A36RW.AppJ.CW3.V_oneSided_printed_inv
#print axioms A36RW.AppJ.CW3.tendsto_logb_one_add
#print axioms A36RW.AppJ.CW3.tendsto_logb_log_mul
#print axioms A36RW.AppJ.CW3.loglog_close
#print axioms A36RW.AppJ.CW3.card_add_card_compl_real
#print axioms A36RW.AppJ.CW3.V_root_le
#print axioms A36RW.AppJ.CW3.logb_log_eq
#print axioms A36RW.AppJ.CW3.logb_logb_log_le
#print axioms A36RW.AppJ.CW3.one_le_logb3
#print axioms A36RW.AppJ.CW3.LV_ge_of_linear
#print axioms A36RW.AppJ.CW3.RF_ge_of_linear
#print axioms A36RW.AppJ.CW3.RF_ge_of_linear_O
#print axioms A36RW.AppJ.CW3.RF_gt_of_linear_d
#print axioms A36RW.AppJ.CW3.LF_ge_of_linear
#print axioms A36RW.AppJ.CW3.LFgen_ge_of_linear_d
#print axioms A36RW.AppJ.CW3.execMean_ge_of_linear_d
#print axioms A36RW.AppJ.CW3.LFad_ge_of_linear_d
#print axioms A36RW.AppJ.CW3.cond1_linear
#print axioms A36RW.AppJ.CW3.consequence1_loglog
#print axioms A36RW.AppJ.CW3.consequence1_RF
#print axioms A36RW.AppJ.CW3.consequence1_LF
#print axioms A36RW.AppJ.CW3.consequence1_RF_d
#print axioms A36RW.AppJ.CW3.consequence1_execMean_d
#print axioms A36RW.AppJ.CW3.consequence1_LF_d
#print axioms A36RW.AppJ.CW3.cond2_linear
#print axioms A36RW.AppJ.CW3.card_compl_of_card
#print axioms A36RW.AppJ.CW3.consequence2_loglog
#print axioms A36RW.AppJ.CW3.consequence2_RF
#print axioms A36RW.AppJ.CW3.consequence2_LF
#print axioms A36RW.AppJ.CW3.consequence2_RF_d
#print axioms A36RW.AppJ.CW3.consequence2_execMean_d
#print axioms A36RW.AppJ.CW3.tgtW_eq_Ttgt
#print axioms A36RW.AppJ.CW3.batchValues_pushforward
#print axioms A36RW.AppJ.CW3.batchValues_expect
#print axioms A36RW.AppJ.CW3.quota_toNat_legal
#print axioms A36RW.AppJ.CW3.batch_le_A
#print axioms A36RW.AppJ.CW3.batch_le_B
#print axioms A36RW.AppJ.CW3.TG4v_mass
#print axioms A36RW.AppJ.CW3.TG4v_i_A
#print axioms A36RW.AppJ.CW3.TG4v_i_B
#print axioms A36RW.AppJ.CW3.TG4v_i_mean
#print axioms A36RW.AppJ.CW3.TG4v_ii
#print axioms A36RW.AppJ.CW3.TG4v_i_condMarg
#print axioms A36RW.AppJ.CW3.interfaceBits_pushforward
#print axioms A36RW.AppJ.CW3.Cr
#print axioms A36RW.AppJ.CW3.env
#print axioms A36RW.AppJ.CW3.envGeo
#print axioms A36RW.AppJ.CW3.gS
#print axioms A36RW.AppJ.CW3.gS1
#print axioms A36RW.AppJ.CW3.gS2
#print axioms A36RW.AppJ.CW3.Ar
#print axioms A36RW.AppJ.CW3.chi
#print axioms A36RW.AppJ.CW3.psi
#print axioms A36RW.AppJ.CW3.thetaB
#print axioms A36RW.AppJ.CW3.thetaA
#print axioms A36RW.AppJ.CW3.cLim
#print axioms A36RW.AppJ.CW3.psiN
#print axioms A36RW.AppJ.CW3.rhoN
#print axioms A36RW.AppJ.CW3.kapN
#print axioms A36RW.AppJ.CW3.sig2
#print axioms A36RW.AppJ.CW3.distK
#print axioms A36RW.AppJ.CW3.cInfty
#print axioms A36RW.AppJ.CW3.RF
#print axioms A36FS.Misc.ExactSamplerPS.isProb
#print axioms A36FS.Misc.ExactSamplerPS.theta_uniform
#print axioms A36FS.Misc.ExactSamplerPS.two_stage
#print axioms A36FS.Misc.ExactSamplerPS.exact_pmf
#print axioms A36FS.Misc.ExactSamplerPS.exact_law
#print axioms A36FS.Misc.ExactSamplerPS.exactSampler_exists
#print axioms A36FS.Misc.ExactSamplerPS.unif_Icc_eq_Ioo
#print axioms A36FS.Misc.ExactSamplerPS.joint_uniform
#print axioms A36FS.Misc.ExactSamplerPS.joint_law_rect
#print axioms A36FS.Misc.ExactSamplerPS.two_stage_density
#print axioms A36FS.Misc.ExactSamplerNonProduct.root_batch_pair
#print axioms A36FS.Misc.ExactSamplerNonProduct.root_word_pair
#print axioms A36FS.Misc.ExactSamplerNonProduct.sampler_pair
#print axioms A36FS.Misc.ExactSamplerNonProduct.target_pair
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round
#print axioms A36FS.Misc.ExactSamplerNonProduct.n_one_coincide
#print axioms A36FS.Misc.ExactSamplerNonProduct.n_one_half
#print axioms A36FS.Misc.ExactSamplerNonProduct.n_zero_coincide
#print axioms A36FS.Misc.ExactSamplerNonProduct.all_ones_ne
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round_sampler
#print axioms A36FS.Misc.ExactSamplerNonProduct.firstRound_outBy
#print axioms A36FS.Misc.ExactSamplerNonProduct.policy_firstRound_outBy
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round_outBy
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round_policy
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round_allAtOnce
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round_sched
#print axioms A36W.sliceNCD_up
#print axioms A36W.sliceNCD_down
#print axioms A36RW.AppJ.CW4.KLx_prodMarg_eq
#print axioms A36RW.AppJ.CW4.oneRound_KL_eq_fam
#print axioms A36RW.AppJ.CW4.prodMarg_factor_ge
#print axioms A36RW.AppJ.CW4.prodMarg_pos
#print axioms A36RW.AppJ.CW4.shannonH
#print axioms A36RW.AppJ.CW4.tc_identity
#print axioms A36RW.AppJ.CW4.KLx_oneRound_split
#print axioms A36RW.AppJ.CW4.KLx_oneRound_split_fam
#print axioms A36RW.AppJ.CW4.KLx_split
#print axioms A36RW.AppJ.CW4.KLx_split_terms_fam
#print axioms A36RW.AppJ.CW4.bernProd
#print axioms A36RW.AppJ.CW4.bernProd_grp_eq
#print axioms A36RW.AppJ.CW4.bernProd_grp_eq_mass_mul
#print axioms A36RW.AppJ.CW4.bernProd_grp_slice
#print axioms A36RW.AppJ.CW4.compl_filter_true_eq_sdiff
#print axioms A36RW.AppJ.CW4.fam_marg_mem
#print axioms A36RW.AppJ.CW4.filter_true_eq_inter
#print axioms A36RW.AppJ.CW4.lamPrime
#print axioms A36RW.AppJ.CW4.lamPrime_pos
#print axioms A36RW.AppJ.CW4.mem_Vset_iff
#print axioms A36RW.AppJ.CW4.oneRound_law_fam
#print axioms A36RW.AppJ.CW4.pow_mul_pow_eq_div
#print axioms A36RW.AppJ.CW4.prodMarg_twoW_eq
#print axioms A36RW.AppJ.CW4.sum_Vset_weightedTarget
#print axioms A36RW.AppJ.CW4.weightedTarget_pos_iff
#print axioms A36RW.AppJ.CW4.Z_mul_const
#print axioms A36RW.AppJ.CW4.Zin_mul_const
#print axioms A36RW.AppJ.CW4.famOinv
#print axioms A36RW.AppJ.CW4.famOinv_eq
#print axioms A36RW.AppJ.CW4.famTinv
#print axioms A36RW.AppJ.CW4.famTinv_eq
#print axioms A36RW.AppJ.CW4.famWinv_pos
#print axioms A36RW.AppJ.CW4.oneRound_KL_le_inv
#print axioms A36RW.AppJ.CW4.remark_LF_eq_one_inv
#print axioms A36RW.AppJ.CW4.remark_RF_eq_one_inv
#print axioms A36RW.AppJ.CW4.remark_no_doublylog_LF_inv
#print axioms A36RW.AppJ.CW4.remark_no_doublylog_RF_inv
#print axioms A36RW.AppJ.CW4.remark_oneRound_inv
#print axioms A36RW.AppJ.CW4.sliceMarg_mul_const
#print axioms A36RW.AppJ.CW4.target_ext
#print axioms A36RW.AppJ.CW4.twoW_compl_eq_mul
#print axioms A36RW.AppJ.CW4.weightedOracle_mul_const
#print axioms A36RW.AppJ.CW4.weightedOracle_twoW_inv
#print axioms A36RW.AppJ.CW4.weightedTarget_mul_const
#print axioms A36RW.AppJ.CW4.weightedTarget_twoW_inv
#print axioms A36RW.AppJ.CW4.wslice_mul_const
#print axioms A36RW.AppJ.CW4.expZ
#print axioms A36RW.AppJ.CW4.expZ_famT
#print axioms A36RW.AppJ.CW4.nBones
#print axioms A36RW.AppJ.CW4.nu_eq_min
#print axioms A36RW.AppJ.CW4.probZ
#print axioms A36RW.AppJ.CW4.probZ_famT
#print axioms A36RW.AppJ.CW4.probZ_zero_pos
#print axioms A36RW.AppJ.CW4.step1_expZ_le
#print axioms A36RW.AppJ.CW4.step1_ratio
#print axioms A36RW.AppJ.CW4.fam_not_cond1
#print axioms A36RW.AppJ.CW4.no_doublyLog_LF
#print axioms A36RW.AppJ.CW4.no_doublyLog_LF_inv
#print axioms A36RW.AppJ.CW4.no_doublyLog_RF
#print axioms A36RW.AppJ.CW4.no_doublyLog_RF_inv
#print axioms A36RW.AppJ.CW4.no_uniform_lower_bound_LF
#print axioms A36RW.AppJ.CW4.no_uniform_lower_bound_LF_inv
#print axioms A36RW.AppJ.CW4.no_uniform_lower_bound_RF
#print axioms A36RW.AppJ.CW4.no_uniform_lower_bound_RF_inv
#print axioms A36RW.AppJ.CW4.tendsto_double
#print axioms A36RW.AppJ.CW4.tendsto_mul_logb_log_sub
#print axioms A36RW.AppJ.CW4.tendsto_mul_logb_logb_sub
#print axioms AGF.agfv_c08s_S_numeric
#print axioms AGF.agfv_c08s_step_regimeF
#print axioms AGF.agfv_c08s_F_numeric
#print axioms A36W.TGCert2.sepR.congr_simp
#print axioms A36W.TGCert2.SL4
#print axioms A36W.TGCert2.sep_bound
#print axioms A36W.TGCert2.Vsub
#print axioms A36W.TGCert2.W43_uA_needed_lam4
#print axioms A36W.TGCert2.W43_no_uA_indep_attains_lam4
#print axioms A36W.TGCert2.upL2
#print axioms A36W.TGCert2.subKLSet_sInf
#print axioms A36W.TGCert2.Fsub_bdd
#print axioms A36W.TGRed.Rc.congr_simp
#print axioms A36W.TGCert2.polE_le_recV
#print axioms A36W.TGCert2.Msub_eq_of_cert
#print axioms A36W.TGCert2.W43_witness_lam2
#print axioms A36W.TGCert2.thL2_nonneg
#print axioms A36W.TGCert2.sub_lower
#print axioms A36W.TGCert2.W43_Fsub_bracket_lam4
#print axioms A36W.TGCert2.thL4
#print axioms A36W.TGCert2.qhL2
#print axioms A36W.TGCert2.W43_lower_lam2
#print axioms A36W.TGCert2.W43_Fsub_bracket_lam2
#print axioms A36W.TGCert2.qhL4
#print axioms A36W.TGCert2.mem_actsAt
#print axioms A36W.TGCert2.actsAt_nonempty
#print axioms A36W.TGCert2.Fsub_le_of_cert
#print axioms A36W.TGCert2.W43_Msub_exact_lam2
#print axioms A36W.TGCert2.value_tab_cast
#print axioms A36W.TGCert2.tabOf_uaF_mem_Dsub
#print axioms A36W.TGCert2.loL4
#print axioms A36W.TGCert2.Dsub_nonempty
#print axioms A36W.TGCert2.sepR
#print axioms A36W.TGCert2.upL4
#print axioms A36W.TGCert2.Vsub_sub_Vr
#print axioms A36W.TGCert2.actsAt
#print axioms A36W.TGCert2.W43_gap_lam4
#print axioms A36W.TGCert2.Dsub
#print axioms A36W.TGCert2.mem_Dsub
#print axioms A36W.TGCert2.Fstar_le_Fsub
#print axioms A36W.TGCert2.mem_Vsub
#print axioms A36W.TGCert2.mix_sub_mem
#print axioms A36W.TGCert2.thL2
#print axioms A36W.TGCert2.thL4_sum
#print axioms A36W.TGCert2.W43_no_uA_indep_attains_lam2
#print axioms A36W.TGCert2.thL4_nonneg
#print axioms A36W.TGCert2.loL2
#print axioms A36W.TGCert2.actsAt_image
#print axioms A36W.TGCert2.W43_Msub_exact_lam4
#print axioms A36W.TGCert2.sup'_actsAt_eq
#print axioms A36W.TGCert2.hullSub_sub
#print axioms A36W.TGCert2.W43_gap_lam2
#print axioms A36W.TGCert2.ua_witness
#print axioms A36W.TGCert2.Fsub
#print axioms A36W.TGCert2.W43_uA_needed_lam2
#print axioms A36W.TGCert2.W43_lower_lam4
#print axioms A36W.TGCert2.SL2
#print axioms A36W.TGCert2.W43_witness_lam4
#print axioms A36W.TGCert2.thL2_sum
#print axioms A36W.TGCert2.Msub
#print axioms A36W.TGCert2.Fsub_le_Phi
#print axioms A36W.TGCert2.Phi_nonneg_hullSub
#print axioms A36W.TGCert2.fullTab_mem_Dsub
#print axioms A36W.TGCert2.fullQ
#print axioms A36W.TGCert2.sepR_cast
#print axioms A36W.TGCert2.secQ
#print axioms A36W.TGCert2.secMaxQ
#print axioms A36W.TGCert2.Fsub_ge_of_bound
#print axioms A36W.TGCert2.sepQ
#print axioms A36W.TGCert2.Fsub_ge_of_cert
#print axioms A36W.TGCert2.Msub_le_sepR
#print axioms A36W.TGCert2.W43_upper_lam2
#print axioms A36W.TGCert2.subKLSet
#print axioms A36W.TGCert2.W43_upper_lam4
#print axioms A36W.RF.Cut2.eq_3_18_chain
#print axioms A36W.RF.Cut2.eq_3_18_19_21_chain
#print axioms A36W.RF.Cut2.eq_3_18_chain_trans
#print axioms A36W.RFAttain.rf_sharp_mean_two_sided_ad
#print axioms A36W.RFAttain.rf_sharp_mean_two_sided
#print axioms A36W.RFAttain.rf_least_adaptive_hardcap_instance
#print axioms A36W.RFAttain.instances_no_group
#print axioms A36W.RFAttain.rf_sharp_mean_upper
#print axioms A36W.RFAttain.rf_least_adaptive_hardcap
#print axioms A36W.RFAttain.rf_policy_floor
#print axioms A36W.RFAttain.rf_muP_bridge
#print axioms A36W.RFAttain.rf_sharp_mean_two_sided_instance
#print axioms A36W.RFAttain.rf_RwF_two_sided
#print axioms A36W.RFAttain.rf_least_adaptive_hardcap_all
#print axioms A36W.RFAttain.rf_sharp_mean_two_sided_ad_instance
#print axioms A36W.RFAttain.rf_RwF_upper
#print axioms A36W.RFAttain.rf_RwF_asymptotic
#print axioms A36W.SigChain.sigKLx
#print axioms A36W.SigChain.KLx_Qbar_eq_sigKLx
#print axioms A36W.SigChain.relabel_chain_rule_head_ext
#print axioms A36W.FU.ExampleFB.succCount_ex
#print axioms A36RW.AppGSep.Hcal_eq_harmonic
#print axioms A36RW.AppGSep.log_add_half_lt_Hcal
#print axioms A36RW.AppGSep.S2_succ
#print axioms A36RW.AppGSep.S2_le_aux
#print axioms A36RW.AppGSep.S2_le
#print axioms A36RW.AppGSep.one_le_S2
#print axioms A36RW.AppGSep.log_gt_of_towerT
#print axioms A36RW.AppGSep.add_eleven_le_two_pow
#print axioms A36RW.AppGSep.Kdelta_log_two_le
#print axioms A36RW.AppGSep.Kdelta_tenth_le
#print axioms A36RW.AppGSep.sep_log_two
#print axioms A36RW.AppGSep.sep_tenth
#print axioms A36RW.AppGSep.LF_lt_LH_log_two
#print axioms A36RW.AppGSep.LF_lt_LH_tenth
#print axioms A36RW.AppGSep.pow_lt_of_mul_rpow_neg_lt_one
#print axioms A36RW.AppGSep.two_rpow_neg_mul
#print axioms A36RW.AppGSep.half_pow_mul
#print axioms A36RW.AppGSep.gamma_lt_one_requires
#print axioms A36RW.AppGSep.env_prefactor_lt_one_requires
#print axioms A36RW.AppGSep.gamma_thresholds
#print axioms A36RW.AppGSep.env_thresholds
#print axioms A36W.slice_linStat_eq_zero_of_coeff_zero
#print axioms A36RW.AppGTable.one_sub_exp_neg_log_two
#print axioms A36RW.AppGTable.exp_neg_log_two
#print axioms A36RW.AppGTable.S2_eq_sum_range
#print axioms A36RW.AppGTable.Hcal_63
#print axioms A36RW.AppGTable.S2_63
#print axioms A36RW.AppGTable.towerT_two_pow_two_pow
#print axioms A36RW.AppGTable.rpow_neg_two_pow_le
#print axioms A36RW.AppGTable.c08Envelope_le
#print axioms A36RW.AppGTable.LHgen_ge_peel
#print axioms A36RW.AppGTable.LFgen_le_towerT
#print axioms A36RW.AppGTable.LFgen_ge_of_env
#print axioms A36RW.AppGTable.RFadapt_ge_of_env
#print axioms A36RW.AppGTable.RFadaptAS_ge_of_env
#print axioms A36RW.AppGTable.log_two_pow_add_one
#print axioms A36RW.AppGTable.table2_row8
#print axioms A36RW.AppGTable.table2_row16
#print axioms A36RW.AppGTable.table2_row32
#print axioms A36RW.AppGTable.table2_row64
#print axioms A36RW.AppGTable.table2_row128
#print axioms A36RW.AppGTable.table2_row1024
#print axioms FSCore.RemMixf.not_eventually_mass_le_of_le_four
#print axioms FSCore.RemMixf.const_lt_half
#print axioms FSCore.RemMixf.etaInf_le_one
#print axioms A36RW.Balanced.hardcap_optimum_outLim
#print axioms A36RW.Attain.sigmaStar_capAS
#print axioms A36RW.Converse.outLim_eq_outBy_of_capAS
#print axioms A36RW.LHUp.LHgen_antitone
#print axioms A36FS.Thm9.LFad_ge
#print axioms A36FS.Thm7.LFgen_ge
#print axioms A36W.TGCertRule.image_inter_Gr
#print axioms A36W.TGCertRule.image_sdiff_Gr
#print axioms A36W.TGCertRule.compB_image_Gr
#print axioms A36W.TGCertRule.depth_permHist
#print axioms A36W.TGCertRule.Ybar_permHist_Gr
#print axioms A36W.TGCertRule.compB_relPol_mix
#print axioms A36W.TGCertRule.W49rule
#print axioms A36W.TGCertRule.W49rule_P
#print axioms A36W.TGCertRule.W49_rule_beats_every_predrawn
#print axioms A36RW.AppJ.CW5.lamN
#print axioms A36RW.AppJ.CW5.one_le_log_of_three
#print axioms A36RW.AppJ.CW5.lamN_pos
#print axioms A36RW.AppJ.CW5.sqrt_lamN
#print axioms A36RW.AppJ.CW5.sig2_fam
#print axioms A36RW.AppJ.CW5.sig2_fam_ge
#print axioms A36RW.AppJ.CW5.half_le_sub_sqrt
#print axioms A36RW.AppJ.CW5.V_fam_ge
#print axioms A36RW.AppJ.CW5.tendsto_log_nat
#print axioms A36RW.AppJ.CW5.tendsto_log_div_nat
#print axioms A36RW.AppJ.CW5.eventually_eight_log_lt
#print axioms A36RW.AppJ.CW5.sig2_ge_four
#print axioms A36RW.AppJ.CW5.two_lt_fam
#print axioms A36RW.AppJ.CW5.log_le_two_sqrt
#print axioms A36RW.AppJ.CW5.sqrt_div_eight_le
#print axioms A36RW.AppJ.CW5.V_fam_tendsto
#print axioms A36RW.AppJ.CW5.log_lower_eq
#print axioms A36RW.AppJ.CW5.log_n_eq
#print axioms A36RW.AppJ.CW5.tendsto_lower
#print axioms A36RW.AppJ.CW5.loglog_fam
#print axioms A36RW.AppJ.CW5.V_inst
#print axioms A36RW.AppJ.CW5.not_necessary
#print axioms A36W.RFMixLaw.isSchedule_singletons_iff
#print axioms A36W.RFMixLaw.schedLawE_singletons_illegal
#print axioms A36W.RFMixLaw.schedLawE_singletons_perm
#print axioms A36W.RFMixLaw.schedLawE_append_congr
#print axioms A36W.RFMixLaw.coinPerm
#print axioms A36W.RFMixLaw.coinP_perm
#print axioms A36W.RFMixLaw.sieve_perm
#print axioms A36W.RFMixLaw.singletonsOf_map_image
#print axioms A36W.RFMixLaw.terminal_perm_law
#print axioms A36W.RFMixLaw.rfSched_perm_law
#print axioms A36W.RFMixLaw.mixLawE_relabelMix_expand
#print axioms A36W.RFMixLaw.rfMix_law_eq_relabel
#print axioms A36RW.DPI.KLW
#print axioms A36RW.DPI.KLW_margAlong_le
#print axioms A36RW.DPI.KLx_eq_KLW
#print axioms A36RW.DPI.KLx_margAlong_le
#print axioms A36RW.DPI.margAlong_pos_of_pos
#print axioms A36RW.Lemma1aZero.leak
#print axioms A36RW.Lemma1aZero.leak_eq_neg_log_of_pos
#print axioms A36RW.Lemma1aZero.leak_eq_top_of_zero
#print axioms A36RW.Lemma1aZero.lemma1a_ext
#print axioms A36RW.Lemma1aZero.lemma1a_zero
#print axioms A36RW.Lemma1aZero.massOn_nonneg
#print axioms A36RW.W13x.H_add_of_complete
#print axioms A36RW.W13x.H_meas
#print axioms A36RW.W13x.H_measurable
#print axioms A36RW.W13x.H_mem_reach
#print axioms A36RW.W13x.H_succ_of_complete
#print axioms A36RW.W13x.PrintedProcess
#print axioms A36RW.W13x.PrintedProcess.D
#print axioms A36RW.W13x.PrintedProcess.D_meas
#print axioms A36RW.W13x.PrintedProcess.D_sub
#print axioms A36RW.W13x.PrintedProcess.F
#print axioms A36RW.W13x.PrintedProcess.F_meas
#print axioms A36RW.W13x.PrintedProcess.F_sub
#print axioms A36RW.W13x.PrintedProcess.H
#print axioms A36RW.W13x.PrintedProcess.H_zero
#print axioms A36RW.W13x.PrintedProcess.S
#print axioms A36RW.W13x.PrintedProcess.S_meas
#print axioms A36RW.W13x.PrintedProcess.X
#print axioms A36RW.W13x.PrintedProcess.X_meas
#print axioms A36RW.W13x.PrintedProcess.casesOn
#print axioms A36RW.W13x.PrintedProcess.ctorIdx
#print axioms A36RW.W13x.PrintedProcess.draw
#print axioms A36RW.W13x.PrintedProcess.isProb
#print axioms A36RW.W13x.PrintedProcess.mk
#print axioms A36RW.W13x.PrintedProcess.mk.congr_simp
#print axioms A36RW.W13x.PrintedProcess.mk.inj
#print axioms A36RW.W13x.PrintedProcess.mk.injEq
#print axioms A36RW.W13x.PrintedProcess.mk.noConfusion
#print axioms A36RW.W13x.PrintedProcess.mk.sizeOf_spec
#print axioms A36RW.W13x.PrintedProcess.noConfusion
#print axioms A36RW.W13x.PrintedProcess.noConfusionType
#print axioms A36RW.W13x.PrintedProcess.rec
#print axioms A36RW.W13x.PrintedProcess.recOn
#print axioms A36RW.W13x.PrintedProcess.update
#print axioms A36RW.W13x.PrintedProcess.μ
#print axioms A36RW.W13x.SHMeas
#print axioms A36RW.W13x.SHMeas_of_factor
#print axioms A36RW.W13x.SH_rect_meas
#print axioms A36RW.W13x.abs_drawW_le
#print axioms A36RW.W13x.abs_kap_le
#print axioms A36RW.W13x.act_eq_empty_of_size
#print axioms A36RW.W13x.coinOracle
#print axioms A36RW.W13x.coinProcess
#print axioms A36RW.W13x.coin_drawW_succ
#print axioms A36RW.W13x.coin_drawW_zero
#print axioms A36RW.W13x.coin_draw_fails_off_SH
#print axioms A36RW.W13x.coin_literal_draw_fails
#print axioms A36RW.W13x.coin_outBy
#print axioms A36RW.W13x.coinμ
#print axioms A36RW.W13x.coinμ_apply
#print axioms A36RW.W13x.coinμ_real_coinX
#print axioms A36RW.W13x.comap_SH_le
#print axioms A36RW.W13x.dens_ind
#print axioms A36RW.W13x.drawW
#print axioms A36RW.W13x.drawW_eq_ind_mul_stepWlit
#print axioms A36RW.W13x.exists_factor_of_SHMeas
#print axioms A36RW.W13x.exists_factor_subset
#print axioms A36RW.W13x.exists_factor_subset_seed
#print axioms A36RW.W13x.exists_policyP
#print axioms A36RW.W13x.factor_iff
#print axioms A36RW.W13x.factor_subset_iff
#print axioms A36RW.W13x.finset_fin_one
#print axioms A36RW.W13x.fw
#print axioms A36RW.W13x.fw_bdd
#print axioms A36RW.W13x.fw_ck
#print axioms A36RW.W13x.fw_meas
#print axioms A36RW.W13x.fw_step_sum
#print axioms A36RW.W13x.fw_succ
#print axioms A36RW.W13x.fw_zero
#print axioms A36RW.W13x.instCountableBatch
#print axioms A36RW.W13x.instDiscreteHistory
#print axioms A36RW.W13x.instIsProbabilityMeasureBoolCoinμ
#print axioms A36RW.W13x.instMeasurableSpaceHistory
#print axioms A36RW.W13x.integrable_comp_S
#print axioms A36RW.W13x.inter_H_succ
#print axioms A36RW.W13x.kap
#print axioms A36RW.W13x.kap_meas
#print axioms A36RW.W13x.kap_self
#print axioms A36RW.W13x.law_fw
#print axioms A36RW.W13x.literal_draw_forbids_legal_empty
#print axioms A36RW.W13x.measurableSet_H_pred
#print axioms A36RW.W13x.measurableSet_pick
#print axioms A36RW.W13x.measurableSet_pred_of_fibres
#print axioms A36RW.W13x.measurable_comp_of_fibres
#print axioms A36RW.W13x.mem_trans
#print axioms A36RW.W13x.nextT
#print axioms A36RW.W13x.nextT_mem_reach
#print axioms A36RW.W13x.outBy_complete
#print axioms A36RW.W13x.outBy_eq_sum_fw
#print axioms A36RW.W13x.outBy_succ_eq
#print axioms A36RW.W13x.pick
#print axioms A36RW.W13x.pick_cons
#print axioms A36RW.W13x.pick_eq_of_unique
#print axioms A36RW.W13x.pick_nil
#print axioms A36RW.W13x.pick_spec
#print axioms A36RW.W13x.piece
#print axioms A36RW.W13x.piece_disjoint
#print axioms A36RW.W13x.piece_law
#print axioms A36RW.W13x.piece_meas
#print axioms A36RW.W13x.printed_process_in_class
#print axioms A36RW.W13x.process_capAS
#print axioms A36RW.W13x.process_doneBy
#print axioms A36RW.W13x.process_execMean
#print axioms A36RW.W13x.process_in_interface
#print axioms A36RW.W13x.process_law
#print axioms A36RW.W13x.process_law_exists
#print axioms A36RW.W13x.process_outBy
#print axioms A36RW.W13x.process_outLim
#print axioms A36RW.W13x.reach
#print axioms A36RW.W13x.stepWlit
#print axioms A36RW.W13x.stepWlit_eq_stepW
#print axioms A36RW.W13x.tau
#print axioms A36RW.W13x.tau_eq_of_first
#print axioms A36RW.W13x.tau_eq_top
#print axioms A36RW.W13x.trans
#print axioms A36RW.W13x.BoxOn
#print axioms A36RW.W13x.BoxOn.inter
#print axioms A36RW.W13x.BoxOn.mono
#print axioms A36RW.W13x.MargOK
#print axioms A36RW.W13x.PrintedProcessRC
#print axioms A36RW.W13x.PrintedProcessRC.D
#print axioms A36RW.W13x.PrintedProcessRC.D_meas
#print axioms A36RW.W13x.PrintedProcessRC.D_sub
#print axioms A36RW.W13x.PrintedProcessRC.F
#print axioms A36RW.W13x.PrintedProcessRC.F_meas
#print axioms A36RW.W13x.PrintedProcessRC.F_sub
#print axioms A36RW.W13x.PrintedProcessRC.H
#print axioms A36RW.W13x.PrintedProcessRC.H_zero
#print axioms A36RW.W13x.PrintedProcessRC.R
#print axioms A36RW.W13x.PrintedProcessRC.R_meas
#print axioms A36RW.W13x.PrintedProcessRC.S
#print axioms A36RW.W13x.PrintedProcessRC.S_meas
#print axioms A36RW.W13x.PrintedProcessRC.X
#print axioms A36RW.W13x.PrintedProcessRC.X_meas
#print axioms A36RW.W13x.PrintedProcessRC.casesOn
#print axioms A36RW.W13x.PrintedProcessRC.ctorIdx
#print axioms A36RW.W13x.PrintedProcessRC.draw
#print axioms A36RW.W13x.PrintedProcessRC.fold
#print axioms A36RW.W13x.PrintedProcessRC.isProb
#print axioms A36RW.W13x.PrintedProcessRC.mk
#print axioms A36RW.W13x.PrintedProcessRC.mk.inj
#print axioms A36RW.W13x.PrintedProcessRC.mk.injEq
#print axioms A36RW.W13x.PrintedProcessRC.mk.noConfusion
#print axioms A36RW.W13x.PrintedProcessRC.mk.sizeOf_spec
#print axioms A36RW.W13x.PrintedProcessRC.noConfusion
#print axioms A36RW.W13x.PrintedProcessRC.noConfusionType
#print axioms A36RW.W13x.PrintedProcessRC.rec
#print axioms A36RW.W13x.PrintedProcessRC.recOn
#print axioms A36RW.W13x.PrintedProcessRC.update
#print axioms A36RW.W13x.PrintedProcessRC.μ
#print axioms A36RW.W13x.SHMeas.enlarge
#print axioms A36RW.W13x.SameLaw
#print axioms A36RW.W13x.SameLawP
#print axioms A36RW.W13x.boxOn_drawBox
#print axioms A36RW.W13x.disjoint_nextT
#print axioms A36RW.W13x.drawBox
#print axioms A36RW.W13x.drawJ_meas
#print axioms A36RW.W13x.drawRun_meas
#print axioms A36RW.W13x.drawT
#print axioms A36RW.W13x.drawT_meas
#print axioms A36RW.W13x.drawT_sub
#print axioms A36RW.W13x.filter_eq_drawBox
#print axioms A36RW.W13x.filter_eq_empty_of_not_subset
#print axioms A36RW.W13x.foldRC_in_class
#print axioms A36RW.W13x.foldRC_law
#print axioms A36RW.W13x.instIsProbabilityMeasureForallFinRealUpi
#print axioms A36RW.W13x.instIsProbabilityMeasureRealUnif
#print axioms A36RW.W13x.margOK_of_exact
#print axioms A36RW.W13x.measurableSet_filter_eq
#print axioms A36RW.W13x.rH
#print axioms A36RW.W13x.rH_meas
#print axioms A36RW.W13x.rH_measurable
#print axioms A36RW.W13x.rH_mem_reach
#print axioms A36RW.W13x.rW
#print axioms A36RW.W13x.rW_integrable
#print axioms A36RW.W13x.rW_measurable
#print axioms A36RW.W13x.rX
#print axioms A36RW.W13x.rX_meas
#print axioms A36RW.W13x.realize
#print axioms A36RW.W13x.realize_S
#print axioms A36RW.W13x.realize_draw
#print axioms A36RW.W13x.realize_in_class
#print axioms A36RW.W13x.realize_law
#print axioms A36RW.W13x.realize_law_full
#print axioms A36RW.W13x.remaining_nextT_sub
#print axioms A36RW.W13x.runT
#print axioms A36RW.W13x.runT_meas
#print axioms A36RW.W13x.runT_mem_reach
#print axioms A36RW.W13x.runT_succ
#print axioms A36RW.W13x.runT_succ_preimage
#print axioms A36RW.W13x.runT_wfe
#print axioms A36RW.W13x.runT_zero
#print axioms A36RW.W13x.sameLawP_of_factor
#print axioms A36RW.W13x.seed_R1
#print axioms A36RW.W13x.seed_draw
#print axioms A36RW.W13x.seed_indep
#print axioms A36RW.W13x.step_indep
#print axioms A36RW.W13x.transT
#print axioms A36RW.W13x.transT_disjoint
#print axioms A36RW.W13x.unif
#print axioms A36RW.W13x.unif_Ici
#print axioms A36RW.W13x.unif_Iio
#print axioms A36RW.W13x.upi
#print axioms A36RW.W13x.upi_box_inter
#print axioms A36RW.W13x.upi_drawBox
#print axioms A36RW.W13x.wfe_nextT
#print axioms A36FS.Thm8.Lift.margAlong.congr_simp
#print axioms A36FS.X0.KLx_eq_top_of_count_zero
#print axioms A36FS.X0.KLx_symW_eq_KLW
#print axioms A36FS.X0.KLx_symW_eq_countKL
#print axioms A36FS.X0.X0_count_marginal_le
#print axioms A36FS.X0.X0_le
#print axioms A36FS.X0.X0_mixture_countKL_le
#print axioms A36FS.X0.X0_mixture_le
#print axioms A36FS.X0.X0_relabel_eq
#print axioms A36FS.X0.X0_relabel_le
#print axioms A36FS.X0.choose_ones_pos
#print axioms A36FS.X0.cnt
#print axioms A36FS.X0.countLawN
#print axioms A36FS.X0.exists_cnt_eq
#print axioms A36FS.X0.fs_invariant
#print axioms A36FS.X0.margAlong_cnt_eq
#print axioms A36FS.X0.margAlong_cnt_target
#print axioms A36FS.X0.relabel_law
#print axioms A36FS.X0.symLaw_eq_symW
#print axioms A36FS.X0.symW
#print axioms A36FS.X0.univ_perm_nonempty
#print axioms A36W.PV.G_rFL_le
#print axioms A36W.PV.HU_bound_uniform
#print axioms A36W.PV.HU_bound_uniform_fixture
#print axioms A36W.PV.HU_hardLength_uniform
#print axioms A36W.PV.HU_rounds_uniform
#print axioms A36W.PV.HU_uniform_eps
#print axioms A36W.PV.HU_uniform_eps_instance
#print axioms A36W.PV.HU_uniform_eps_le
#print axioms A36W.PV.core_bounds
#print axioms A36W.PV.logloglog_isLittleO
#print axioms A36W.PV.rFL
#print axioms A36W.PV.rFL_bounds_eventually
#print axioms A36W.PV.rFL_bounds_of
#print axioms A36W.PV.rFL_bounds_paper
#print axioms A36W.PV.rFL_bounds_paper_instance
#print axioms A36W.PV.rFL_degenerate
#print axioms A36W.PV.rFL_gt
#print axioms A36W.PV.rFL_isBigO
#print axioms A36W.PV.rFL_isBigO_instance
#print axioms A36W.PV.rFL_isEquivalent
#print axioms A36W.PV.rFL_isTheta
#print axioms A36W.PV.rFL_not_isBigO_of_degenerate
#print axioms A36W.PV.rFL_tendsto_atTop
#print axioms A36W.PV.rFL_two_sided_eventually
#print axioms A36W.PV.tendsto_log2log
#print axioms A36W.PV.tendsto_loglog
#print axioms A36W.PV.tendsto_logloglog
#print axioms A36W.PV.two_le_loglog
#print axioms A36W.PV.binom_exp_le
#print axioms A36W.PV.cos_le_exp_neg_sq_half
#print axioms A36W.PV.cos_mul_exp_antitoneOn
#print axioms A36W.PV.fTest
#print axioms A36W.PV.gaussTail
#print axioms A36W.PV.gaussTail_antitone
#print axioms A36W.PV.gaussTail_le
#print axioms A36W.PV.gaussTail_le_one
#print axioms A36W.PV.gaussTail_nonneg
#print axioms A36W.PV.integral_cos_mul_gaussian
#print axioms A36W.PV.integral_cos_pow_le
#print axioms A36W.PV.integral_exp_neg_sq_half_gaussian
#print axioms A36W.PV.ones
#print axioms A36W.PV.sum_cos_ones
#print axioms A36W.PV.sum_exp_fTest_eq_integral
#print axioms A36W.PV.two_rpow_neg_half
#print axioms A36W.PV.DAcell
#print axioms A36W.PV.DAcell_eq
#print axioms A36W.PV.DAcell_ge
#print axioms A36W.PV.DAcell_gt
#print axioms A36W.PV.Epf_eq
#print axioms A36W.PV.Vb
#print axioms A36W.PV.Vb_2000
#print axioms A36W.PV.Vb_ge
#print axioms A36W.PV.Vb_strictMonoOn
#print axioms A36W.PV.Vb_tendsto
#print axioms A36W.PV.cov_half
#print axioms A36W.PV.dv_KLW
#print axioms A36W.PV.limit_value
#print axioms A36W.PV.marg_half
#print axioms A36W.PV.ones_restrict
#print axioms A36W.PV.pair_half
#print axioms A36W.PV.sum_margAlong
#print axioms A36W.PV.sum_margAlong_mul
#print axioms A36W.PV.sum_tHalf_eq
#print axioms A36W.PV.tHalf
#print axioms A36W.PV.var_half
#print axioms A36W.PV.DAcell_eq_count
#print axioms A36W.PV.DAcell_ge_count
#print axioms A36W.PV.agrees_histA_iff
#print axioms A36W.PV.binLaw
#print axioms A36W.PV.binLaw_pos
#print axioms A36W.PV.card_onesA
#print axioms A36W.PV.card_ones_eq
#print axioms A36W.PV.extA
#print axioms A36W.PV.fCount
#print axioms A36W.PV.fiber_card
#print axioms A36W.PV.histA
#print axioms A36W.PV.hypLaw
#print axioms A36W.PV.law_w_Q
#print axioms A36W.PV.law_w_p
#print axioms A36W.PV.onesA
#print axioms A36W.PV.ones_le_card
#print axioms A36W.PV.pA_eq
#print axioms A36W.PV.wA
#print axioms A36W.PV.DA_le_F
#print axioms A36W.PV.DA_le_F_of_exact
#print axioms A36W.PV.DAcell_ii
#print axioms A36W.PV.DAcell_ii_eq
#print axioms A36W.PV.DAcell_ii_eq_sum
#print axioms A36W.PV.DAcell_ii_eq_variant
#print axioms A36W.PV.DAcell_ii_le_F
#print axioms A36W.PV.DAcell_ii_ne_top
#print axioms A36W.PV.Example4.A4_nonempty
#print axioms A36W.PV.Example4.DA4_ge
#print axioms A36W.PV.Example4.DA4_pos
#print axioms A36W.PV.Example4.F_eq_DA4
#print axioms A36W.PV.Example4.c4_pos
#print axioms A36W.PV.Example4.ladFF4
#print axioms A36W.PV.Example4.margA_x0
#print axioms A36W.PV.Example4.nonvacuity
#print axioms A36W.PV.Example4.sort_A4c
#print axioms A36W.PV.KLx_muVar_chain
#print axioms A36W.PV.cell_DA_le_F
#print axioms A36W.PV.cell_QA
#print axioms A36W.PV.cell_chainRule
#print axioms A36W.PV.chainRule_route
#print axioms A36W.PV.isSchedule_single_iff
#print axioms A36W.PV.ladder_term_nonneg
#print axioms A36W.PV.margA_eq_prefMass
#print axioms A36W.PV.mem_parts_muVar
#print axioms A36W.PV.mixCost_muVar
#print axioms A36W.PV.mixLawE_muVar_split
#print axioms A36W.PV.muVar
#print axioms A36W.PV.muVar.congr_simp
#print axioms A36W.PV.muVar_eq_Lbar_one
#print axioms A36W.PV.muVar_length
#print axioms A36W.PV.muVar_margA_eq_stageALaw
#print axioms A36W.PV.muVar_marg_A
#print axioms A36W.PV.muVar_marg_A_weighted
#print axioms A36W.PV.muVar_parts_length
#print axioms A36W.PV.paperCell_DA_le_F
#print axioms A36W.PV.pathW_single
#print axioms A36W.PV.sLad
#print axioms A36W.PV.sLad_le_one
#print axioms A36W.PV.schedVar_isSchedule
#print axioms A36W.PV.scheduleOfProfile_card
#print axioms A36W.PV.stageALaw
#print axioms A36W.PV.stageALaw_cell
#print axioms A36W.PV.stageALaw_eq_condMarg
#print axioms A36W.PV.stageA_term_eq_KLW
#print axioms A36W.PV.weightedOracle_unit_marg_nil
#print axioms A36W.PV.Ahalf
#print axioms A36W.PV.DAcell_ii_eq_DAcell
#print axioms A36W.PV.card_Ahalf
#print axioms A36W.PV.cell_admissible
#print axioms A36W.PV.cell_admissible_FU
#print axioms A36W.PV.nonempty_of_card_half
#print axioms A36W.PV.tHalf_eq
#print axioms A36W.PV.variant_F_gt_096
#print axioms A36W.PV.variant_cannot_meet_001
#print axioms A36W.PV.variant_fails_cell
#print axioms A36W.PV.variant_not_eventually_le
#print axioms A36W.PV.variant_not_uniform
#print axioms A36W.PV.bdry_LF_LH_le_one
#print axioms A36W.PV.bdry_LFad_le_one
#print axioms A36W.PV.bdry_instance
#print axioms A36W.PV.bdry_mix
#print axioms A36W.PV.bdry_oneBlock_KL
#print axioms A36W.PV.bdry_oneRound_KL
#print axioms A36W.PV.bdry_policy
#print axioms A36W.PV.bdry_target
#print axioms A36W.PV.bdry_target_full
#print axioms A36W.PV.bdry_target_zero
#print axioms A36W.PV.lvl
#print axioms A36W.PV.mem_survF_univ_iff_canon
#print axioms A36W.PV.mem_survF_univ_iff_lvl
#print axioms A36W.PV.oneBlock_law_eq_target
#print axioms A36W.PV.oneRound_law
#print axioms A36W.PV.oneRound_law_eq_target
#print axioms A36W.PV.rfSched_eq_canon
#print axioms A36W.PV.rf_Msz_last
#print axioms A36W.PV.rf_coinP_eq
#print axioms A36W.PV.rf_coin_count
#print axioms A36W.PV.rf_frac_mem
#print axioms A36W.PV.rf_frac_rat
#print axioms A36W.PV.rf_mix_support_card_le
#print axioms A36W.PV.rf_sizes_le
#print axioms A36W.PV.rf_support_card_le
#print axioms A36W.PV.rf_support_instance
#print axioms A36W.PV.sieve_ofFn_congr
#print axioms A36W.PV.sliceMarg_quota_full
#print axioms A36W.PV.sliceMarg_quota_zero
#print axioms A36W.PV.survF_canon_lvl
#print axioms A36W.PV.target_p_eq_ite_of_vanish
#print axioms A36W.PV.target_vanish
#print axioms A36W.PV.wordOnes_card_eq_self_iff
#print axioms A36W.PV.wordOnes_card_eq_zero_iff
#print axioms A36W.PV.wordOnes_unique
#print axioms A36W.PV.NA_zero_empty
#print axioms A36W.PV.classes_r0_empty
#print axioms A36W.PV.frontier_values_at_n
#print axioms A36W.PV.KLx_tree_eq_pathH
#print axioms A36W.PV.tangent_term
#print axioms A36W.PV.KLx_le_pathH_avg_of_exact
#print axioms A36W.PV.KLx_le_H
#print axioms A36W.PV.classes_r0_instance
#print axioms A36W.PV.frontier_values_at_n_instance
#print axioms A36W.PV.KLx_le_H_instance
#print axioms A36W.PV.fixtureMix
#print axioms A36W.PV.fixtureMix_lengths
#print axioms A36W.PV.KLx_le_H_instance_rand
#print axioms A36W.PV.RouteQ.Z_inv_compl_mul_prod
#print axioms A36W.PV.RouteQ.allZero_eq_allOne_compl
#print axioms A36W.PV.RouteQ.bernoulli_mgf_le
#print axioms A36W.PV.RouteQ.bullet_down
#print axioms A36W.PV.RouteQ.bullet_up
#print axioms A36W.PV.RouteQ.cNV
#print axioms A36W.PV.RouteQ.chain_constant_eq
#print axioms A36W.PV.RouteQ.compl_event_eq
#print axioms A36W.PV.RouteQ.compl_law_eq
#print axioms A36W.PV.RouteQ.cs_display
#print axioms A36W.PV.RouteQ.exp_factor_neg
#print axioms A36W.PV.RouteQ.exp_factor_pos
#print axioms A36W.PV.RouteQ.exp_mul_sq
#print axioms A36W.PV.RouteQ.expand_prod_down
#print axioms A36W.PV.RouteQ.expand_prod_up
#print axioms A36W.PV.RouteQ.half_neg_le_exp
#print axioms A36W.PV.RouteQ.half_neg_le_prod_mgf
#print axioms A36W.PV.RouteQ.half_pos_le_exp
#print axioms A36W.PV.RouteQ.half_pos_le_prod_mgf
#print axioms A36W.PV.RouteQ.indicator_sdiff
#print axioms A36W.PV.RouteQ.lam_Y_split
#print axioms A36W.PV.RouteQ.mgf_eq_neg
#print axioms A36W.PV.RouteQ.mgf_eq_pos
#print axioms A36W.PV.RouteQ.mgf_nonneg
#print axioms A36W.PV.RouteQ.prod_inv_mul_prod
#print axioms A36W.PV.RouteQ.second_family_of_first
#print axioms A36W.PV.RouteQ.sliceMarg_inv_compl
#print axioms A36W.PV.RouteQ.sliceNCD_down_printed
#print axioms A36W.PV.RouteQ.sliceProb_inv_compl
#print axioms A36W.PV.RouteQ.slice_mgf_le_printed_chain
#print axioms A36W.PV.RouteQ.slice_subGaussian_printed
#print axioms A36W.PV.RouteQ.slice_tail_printed
#print axioms A36W.PV.RouteQ.sqrt_exp_eq
#print axioms A36W.PV.RouteQ.sum_mul_le_sqrt_mul_sqrt_weighted
#print axioms A36W.PV.RouteQ.unit1_instance
#print axioms A36W.PV.RouteQ.unit1_law_instance
#print axioms A36W.PV.RouteQ.unit1_marg_instance
#print axioms A36W.PV.RouteQ.unit1_reduction_instance
#print axioms A36W.PV.RouteQ.unit2_instance
#print axioms A36W.PV.RouteQ.unit2_split_nonempty
#print axioms A36W.PV.RouteQ.unit2_tail_instance
#print axioms A36W.PV.RouteQ.wNV
#print axioms A36W.PV.RouteQ.wNV_pos
#print axioms A36W.PV.RouteJ.TG1_v0
#print axioms A36W.PV.RouteJ.TG1_v0_bound_eq
#print axioms A36W.PV.RouteJ.TG1_v0_deterministic
#print axioms A36W.PV.RouteJ.TG1_v0_fin
#print axioms A36W.PV.RouteJ.TG1_v0_instance
#print axioms A36W.PV.RouteJ.TG1_v0_max_eq_one
#print axioms A36W.PV.RouteJ.TG1_v0_params
#print axioms A36W.PV.RouteJ.TG1_v0_weight
#print axioms A36W.PV.RouteJ.TG5_printed
#print axioms A36W.PV.RouteJ.TG5_step1
#print axioms A36W.PV.RouteJ.TG5_step1_agree
#print axioms A36W.PV.RouteJ.TG5_step1_child
#print axioms A36W.PV.RouteJ.TG5_step1_instance
#print axioms A36W.PV.RouteJ.TG5_step1_mono
#print axioms A36W.PV.RouteJ.TG5_step1_mu_mem
#print axioms A36W.PV.RouteJ.TG5_step1_sign
#print axioms A36W.PV.RouteJ.TG5_step1_sign_mul
#print axioms A36W.PV.RouteJ.TG5_step1_sum
#print axioms A36W.PV.RouteJ.TG5_step2
#print axioms A36W.PV.RouteJ.TG5_step2_eq
#print axioms A36W.PV.RouteJ.TG5_step2_jensen
#print axioms A36W.PV.RouteJ.TG5_step3
#print axioms A36W.PV.RouteJ.TG8_step1_instance
#print axioms A36W.PV.RouteJ.TG8_step1_law
#print axioms A36W.PV.RouteJ.TG8_step1_means
#print axioms A36W.PV.RouteJ.TG8_step1_tower
#print axioms A36W.PV.RouteJ.aAext
#print axioms A36W.PV.RouteJ.aBext
#print axioms A36W.PV.RouteJ.bin_eq_odds
#print axioms A36W.PV.RouteJ.binbin_eq_wt
#print axioms A36W.PV.RouteJ.binbin_fiber
#print axioms A36W.PV.RouteJ.condA
#print axioms A36W.PV.RouteJ.gA
#print axioms A36W.PV.RouteJ.gA_eq_condMean
#print axioms A36W.PV.RouteJ.gB
#print axioms A36W.PV.RouteJ.gB_eq_condMean
#print axioms A36W.PV.RouteJ.odds_of_cross
#print axioms A36W.PV.RouteJ.onesSet
#print axioms A36W.PV.RouteJ.onesSet_subset
#print axioms A36W.PV.RouteJ.plExt
#print axioms A36W.PV.RouteJ.plExt_congr
#print axioms A36W.PV.RouteJ.plExt_floor_le
#print axioms A36W.PV.RouteJ.plExt_id
#print axioms A36W.PV.RouteJ.plExt_le_succ
#print axioms A36W.PV.RouteJ.plExt_linear
#print axioms A36W.PV.RouteJ.plExt_monotoneOn
#print axioms A36W.PV.RouteJ.plExt_natCast
#print axioms A36W.PV.RouteJ.probAS
#print axioms A36W.PV.RouteJ.probAS_eq
#print axioms A36W.PV.RouteJ.probS
#print axioms A36W.PV.RouteJ.probS_eq
#print axioms A36W.PV.RouteJ.qInst
#print axioms A36W.PV.RouteJ.sum_mul_bin
#print axioms A36W.PV.RouteJ.sum_numerators
#print axioms A36W.PV.RouteQ2.N_pos_of
#print axioms A36W.PV.RouteQ2.Q_bounds
#print axioms A36W.PV.RouteQ2.Q_mem01
#print axioms A36W.PV.RouteQ2.card_erase_univ
#print axioms A36W.PV.RouteQ2.card_filter_erase_ge
#print axioms A36W.PV.RouteQ2.eq_3_16_instance
#print axioms A36W.PV.RouteQ2.eq_3_16_printed
#print axioms A36W.PV.RouteQ2.eq_3_16_printed_explicit
#print axioms A36W.PV.RouteQ2.events_instance
#print axioms A36W.PV.RouteQ2.fail_count
#print axioms A36W.PV.RouteQ2.fail_size_hi
#print axioms A36W.PV.RouteQ2.fail_size_lo
#print axioms A36W.PV.RouteQ2.inclusion_perturbation_small
#print axioms A36W.PV.RouteQ2.interior_std
#print axioms A36W.PV.RouteQ2.not_interior_le_fail
#print axioms A36W.PV.RouteQ2.per_l_instance
#print axioms A36W.PV.RouteQ2.per_l_union
#print axioms A36W.PV.RouteQ2.printed_events_interior
#print axioms A36W.PV.RouteQ2.printed_events_interval_ratio
#print axioms A36W.PV.RouteQ2.sum_Q_ge
#print axioms A36W.PV.RouteQ2.sum_Q_le
#print axioms A36W.PV.RouteQ2.tilted_fail_count
#print axioms A36W.PV.RouteQ2.tilted_fail_size_hi
#print axioms A36W.PV.RouteQ2.tilted_fail_size_lo
#print axioms A36W.PV.RouteQ2.tilted_le_of_forall
#print axioms A36W.PV.RouteQ2.xNV_ones
#print axioms A36W.PV.RouteQ2.xNV_zeros
#print axioms A36W.PV.RouteJ2.IntervalSupport
#print axioms A36W.PV.RouteJ2.IsSupermartingale
#print axioms A36W.PV.RouteJ2.LogConcave
#print axioms A36W.PV.RouteJ2.TG2_route
#print axioms A36W.PV.RouteJ2.TG9_route
#print axioms A36W.PV.RouteJ2.TG9_route_capAS
#print axioms A36W.PV.RouteJ2.TG9_route_prob
#print axioms A36W.PV.RouteJ2.TP2
#print axioms A36W.PV.RouteJ2.Y
#print axioms A36W.PV.RouteJ2.Y_eq_liftC
#print axioms A36W.PV.RouteJ2.Y_isSupermartingale
#print axioms A36W.PV.RouteJ2.Y_mem_Icc
#print axioms A36W.PV.RouteJ2.Y_terminal
#print axioms A36W.PV.RouteJ2.Y_zero_root
#print axioms A36W.PV.RouteJ2.aA_mono_route
#print axioms A36W.PV.RouteJ2.aB_mono_route
#print axioms A36W.PV.RouteJ2.choose_logConcave
#print axioms A36W.PV.RouteJ2.condE
#print axioms A36W.PV.RouteJ2.condE_composition
#print axioms A36W.PV.RouteJ2.condE_const
#print axioms A36W.PV.RouteJ2.condE_eq_Eprod
#print axioms A36W.PV.RouteJ2.condE_expand
#print axioms A36W.PV.RouteJ2.condE_mono
#print axioms A36W.PV.RouteJ2.count_legal
#print axioms A36W.PV.RouteJ2.expAt
#print axioms A36W.PV.RouteJ2.expAt_const
#print axioms A36W.PV.RouteJ2.expAt_le_of_isSupermartingale
#print axioms A36W.PV.RouteJ2.expAt_mem_Icc
#print axioms A36W.PV.RouteJ2.expAt_mono
#print axioms A36W.PV.RouteJ2.expAt_of_size_zero
#print axioms A36W.PV.RouteJ2.expAt_succ
#print axioms A36W.PV.RouteJ2.expAt_succ_le_of_isSupermartingale
#print axioms A36W.PV.RouteJ2.expAt_tower
#print axioms A36W.PV.RouteJ2.expAt_zero
#print axioms A36W.PV.RouteJ2.illegal_child
#print axioms A36W.PV.RouteJ2.integrable_expAt
#print axioms A36W.PV.RouteJ2.jointE
#print axioms A36W.PV.RouteJ2.jointE_Y_le
#print axioms A36W.PV.RouteJ2.jointE_le_of_isSupermartingale
#print axioms A36W.PV.RouteJ2.jointE_succ_le_of_isSupermartingale
#print axioms A36W.PV.RouteJ2.jointE_terminal
#print axioms A36W.PV.RouteJ2.jointE_zero
#print axioms A36W.PV.RouteJ2.lam_zpow_factor
#print axioms A36W.PV.RouteJ2.lawUA
#print axioms A36W.PV.RouteJ2.lawUA_eq_slice
#print axioms A36W.PV.RouteJ2.lawUA_eq_zero_of_gt
#print axioms A36W.PV.RouteJ2.lawUA_lr
#print axioms A36W.PV.RouteJ2.lawW
#print axioms A36W.PV.RouteJ2.lawW_eq_lawUA
#print axioms A36W.PV.RouteJ2.lawW_eq_zero_of_gt
#print axioms A36W.PV.RouteJ2.lawW_lr
#print axioms A36W.PV.RouteJ2.lc_shift
#print axioms A36W.PV.RouteJ2.liftC
#print axioms A36W.PV.RouteJ2.mA_mul_aA_mono
#print axioms A36W.PV.RouteJ2.mB_mul_aB_mono
#print axioms A36W.PV.RouteJ2.margUnit_twoW
#print axioms A36W.PV.RouteJ2.mean_lawUA
#print axioms A36W.PV.RouteJ2.mean_lawUA_mono
#print axioms A36W.PV.RouteJ2.mean_lawW
#print axioms A36W.PV.RouteJ2.mean_lawW_mono
#print axioms A36W.PV.RouteJ2.mean_le_of_lr
#print axioms A36W.PV.RouteJ2.measurable_expAt
#print axioms A36W.PV.RouteJ2.not_legal_count_step
#print axioms A36W.PV.RouteJ2.nvPolicy
#print axioms A36W.PV.RouteJ2.nvTree
#print axioms A36W.PV.RouteJ2.nvTree_capFrom
#print axioms A36W.PV.RouteJ2.nv_unit1
#print axioms A36W.PV.RouteJ2.nv_unit2
#print axioms A36W.PV.RouteJ2.outBy_eq_expAt
#print axioms A36W.PV.RouteJ2.pf2_pos
#print axioms A36W.PV.RouteJ2.row
#print axioms A36W.PV.RouteJ2.row_TP2
#print axioms A36W.PV.RouteJ2.row_intervalSupport
#print axioms A36W.PV.RouteJ2.row_logConcave
#print axioms A36W.PV.RouteJ2.row_nat
#print axioms A36W.PV.RouteJ2.row_neg
#print axioms A36W.PV.RouteJ2.row_nonneg
#print axioms A36W.PV.RouteJ2.row_pos_iff
#print axioms A36W.PV.RouteJ2.slice_mass_UA
#print axioms A36W.PV.RouteJ2.step_batch
#print axioms A36W.PV.RouteJ2.step_complete
#print axioms A36W.PV.RouteJ2.step_empty
#print axioms A36W.PV.RouteJ2.step_illegal
#print axioms A36W.PV.RouteJ2.success_eq_expAt
#print axioms A36W.PV.RouteJ2.success_of_size_zero
#print axioms A36W.PV.RouteJ2.sum_lawUA
#print axioms A36W.PV.RouteJ2.sum_lawW
#print axioms A36W.PV.RouteJ2.sum_range_extend
#print axioms A36W.PV.RouteJ2.sum_wtW_eq
#print axioms A36W.PV.RouteJ2.sum_wtW_eq_Z
#print axioms A36W.PV.RouteJ2.supermartingale_step
#print axioms A36W.PV.RouteJ2.tp2_mul
#print axioms A36W.PV.RouteJ2.tp2_of_logConcave
#print axioms A36W.PV.RouteJ2.tree_success_le
#print axioms A36W.PV.RouteJ2.wtW
#print axioms A36W.PV.RouteJ2.wtW_TP2
#print axioms A36W.PV.RouteJ2.wtW_eq_wt
#print axioms A36W.PV.RouteJ2.wtW_eq_zero_of_gt
#print axioms A36W.PV.RouteJ2.wtW_factor
#print axioms A36W.PV.RouteJ2.wt_TP2
#print axioms A36W.PV.RouteJ2.wt_eq_row
#print axioms A36W.PV.RouteJ2.wt_eq_zero_of_gt
#print axioms A36FS.PrintedRoute.cOf_getD
#print axioms A36FS.PrintedRoute.hasJump_of_le
#print axioms A36FS.PrintedRoute.hasJump_of_short
#print axioms A36FS.PrintedRoute.mOf_getD
#print axioms A36FS.PrintedRoute.massV_le_tail
#print axioms A36FS.PrintedRoute.massV_symW
#print axioms A36FS.PrintedRoute.mem_Vout_permWord
#print axioms A36FS.PrintedRoute.sum_symLaw_of_closed
#print axioms A36FS.PrintedRoute.sum_symW_of_closed
#print axioms A36FS.PrintedRoute.symW_nonneg
#print axioms A36FS.PrintedRoute.thm7a_printed_route
#print axioms A36FS.PrintedRoute.thm7a_printed_route_same_statement
#print axioms A36FS.PrintedRoute.valW_permWord
#print axioms A36FS.PrintedRoute.LFgen_ge_printed_route
#print axioms A36FS.PrintedRoute.LFgen_ge_printed_route_same_statement
#print axioms A36FS.PrintedRoute.thm7b_isTheta_printed_route
#print axioms A36FS.PrintedRoute.thm7b_lower_liminf_printed_route
#print axioms A36FS.PrintedRoute.thm7b_lower_printed_route
#print axioms A36FS.PrintedRoute.thm7b_lower_real_printed_route
#print axioms A36FS.PrintedRoute.thm7b_upper_eventually_printed_route
#print axioms A36FS.PrintedRoute.thm7b_upper_printed_route
#print axioms A36FS.PrintedRoute.thm7b_upper_printed_route_same_statement
#print axioms A36FS.PrintedRoute.upper_of_thm6_fixed
#print axioms A36FS.PrintedRoute.thm7c_printed_route
#print axioms A36FS.PrintedRoute.thm7c_printed_route_same_statement
#print axioms A36FS.PrintedRoute.FmixSet_bddBelow_printed
#print axioms A36FS.PrintedRoute.le_FmixR_printed
#print axioms A36FS.PrintedRoute.thm3d_printed_route
#print axioms A36FS.PrintedRoute.thm3d_printed_route_same_statement
#print axioms A36FS.PrintedRoute.thm7c_linear_inf_printed_route
#print axioms A36FS.PrintedRoute.thm7c_linear_printed_route
#print axioms A36FS.PrintedRoute.thm7c_littleo_printed_route
#print axioms A36FS.PrintedRoute.thm7c_rate_R2_inf_printed_route
#print axioms A36FS.PrintedRoute.thm7c_rate_R2_printed_route
#print axioms A36FS.PrintedRoute.thm7c_rate_inf_printed_route
#print axioms A36FS.PrintedRoute.thm7c_rate_printed_route
#print axioms A36FS.PrintedRoute.thm7c_rate_printed_route_same_statement
#print axioms A36FS.PrintedRoute.RouteCheck.check
#print axioms A36FS.PrintedRoute.RouteCheck.closure
#print axioms A36FS.PrintedRoute.RouteCheck.control
#print axioms A36FS.Misc.ChargeMono.LFadCharged
#print axioms A36FS.Misc.ChargeMono.LFad_le_charged
#print axioms A36FS.Misc.ChargeMono.LFgenCharged
#print axioms A36FS.Misc.ChargeMono.LFgen_le_charged
#print axioms A36FS.Misc.ChargeMono.const_le_LFgenCharged
#print axioms A36FS.Misc.ChargeMono.thm7a_bound_charged
#print axioms A36FS.Misc.ChargeMono.thm7b_lower_real_charged
#print axioms A36FS.Misc.ChargeMono.thm9a_bound_charged
#print axioms A36FS.Misc.ChargeMono.thm9b_charged
#print axioms A36FS.Misc.DepthBound.NonbaseChain
#print axioms A36FS.Misc.DepthBound.chain_potential
#print axioms A36FS.Misc.DepthBound.depth_bound
#print axioms A36FS.Misc.DepthBound.head_nonbase
#print axioms A36FS.Misc.DepthBridge.callComps
#print axioms A36FS.Misc.DepthBridge.callComps_chain
#print axioms A36FS.Misc.DepthBridge.callComps_proj
#print axioms A36FS.Misc.DepthBridge.depth_every_branch
#print axioms A36FS.Misc.DepthBridge.one_add_logb_pos
#print axioms A36FS.Misc.MixCap.cap_params
#print axioms A36FS.Misc.MixCap.eventually_cap_fixed
#print axioms A36FS.Misc.MixCap.exists_long_of_tail_pos
#print axioms A36FS.Misc.MixCap.mix_hardcap_lower
#print axioms A36FS.Misc.MixCap.mix_hardcap_lower_cap
#print axioms A36FS.Misc.MixCap.sum_map_nonpos
#print axioms A36FS.Misc.ProfAllEps.RFprof_antitone
#print axioms A36FS.Misc.ProfAllEps.cor4_F_all
#print axioms A36FS.Misc.ProfAllEps.thm3b_F_all
#print axioms A36FS.Misc.Thm5Case1Route.Cc_side
#print axioms A36FS.Misc.Thm5Case1Route.case1_conditions
#print axioms A36FS.Misc.Thm5Case1Route.case1_conditions_paper
#print axioms A36FS.Misc.Thm5Case1Route.chain_left
#print axioms A36FS.Misc.Thm5Case1Route.chain_right
#print axioms A36FS.Misc.Thm5Case1Route.eight_e_sqrt_le
#print axioms A36FS.Misc.Thm5Case1Route.printed_chain
#print axioms A36FS.Thm8.Main.thm8_cost_log4
#print axioms A36FS.Thm8.Main.thm8_cost
#print axioms A36FS.Thm8.Main.countKL_step
#print axioms A36FS.Thm8.Scales.phiChild_le_half
#print axioms A36FS.Thm8.Scales.error_induction_of_lift
#print axioms A36FS.Thm8.Scales.cost_induction_of_exact
#print axioms A36RC.two_pow_two_pow_le_cap
#print axioms A36RW.Converse.tail_ge_mass_sub_GrRec
#print axioms A36RW.Converse.row_le_GrRec_succ
#print axioms A36RW.Converse.sum_Vset_outBy_le_GrRec
#print axioms A36RW.Converse.seeded_sum_Vset_le_GrRec
#print axioms A36RW.Converse.sum_Vset_outBy_eq_zero_of_not_legal
#print axioms AGF.agfv_c08s_atom_bound
#print axioms AGF.agfv_c08s_step
#print axioms AGF.agfv_c08s_T_cs
#print axioms AGF.agfv_c08s_T_chain
#print axioms AGF.agfv_c08s_T
#print axioms AGF.agfv_c08s_atom_sq_id
#print axioms AGF.agfv_c08s_uniform_atom
#print axioms AGF.agfv_c08s_cheb_atom
#print axioms AGF.agfv_c08s_cutoff
#print axioms AGF.agfv_c08s_step_regimeS
#print axioms AGF.agfv_c08s_GrRec_le_one
#print axioms AGF.agfv_c08s_GrRec_zero_size
#print axioms AGF.agfv_c08s_GrRec_one_le_atom
#print axioms A36RW.HV.lossSched_rcProfile_lt_hv
#print axioms A36RW.HV.succMass_rcProfile_gt_hv
#print axioms AGFPot.kappaTot_replicate_one_append
#print axioms A36RW.Cor2c.headline_mixture_KL
#print axioms A36RW.Cor2c.headline_mixed_design
#print axioms A36FS.Thm5.gap_dist
#print axioms A36FS.Thm5.thm5
#print axioms A36FS.Thm5.gap_lower
#print axioms A36FS.Thm5.L5
#print axioms A36FS.Thm8.Grid.sum_grid_diff
#print axioms A36FS.Thm8.Grid.band_smoothing_TV
#print axioms A36FS.Thm8.Grid.band_lcm_sum
#print axioms A36FS.Thm8.Grid.overlap_identity
#print axioms AGFH.H1_increment
#print axioms AGFH.SI1
#print axioms AGFH.SI2
#print axioms AGFH.sq_aSched_sub_one_le
#print axioms AGFH.Hopt_ge_three_of_schedIneq
#print axioms AGFH.schedLaw_eq_pathProb
#print axioms AGFH.aSched
#print axioms AGFH.bbSched
#print axioms AGFH.single_block_Vset
#print axioms AGFH.HSum_eq_log_choose
#print axioms AGFH.dSched_chain
#print axioms AGFH.binEnt_jensen_gap
#print axioms AGFH.jensen_gap_mid
#print axioms AGFH.second_moment_std
#print axioms AGFH.perBatch_ineq
#print axioms AGFH.bbSched_add_two_aSched_le
#print axioms A36RW.Cor2a.envelope_round_lower
#print axioms A36RW.Relabel.one_orbit_KLx
#print axioms A36RW.LHUp.pointMix_H_C
#print axioms A36RW.LHUp.geoBlock
#print axioms A36RW.LHUp.geoProf
#print axioms A36RW.LHUp.phiB_geo_le
#print axioms A36RW.LHUp.geoProf_small
#print axioms A36RW.LHUp.Gcount_step
#print axioms A36RW.LHUp.step3_ii_printed
#print axioms A36W.OneStep.T_le_combined
#print axioms A36W.Envelope.power_mean_step
#print axioms A36W.FU.quota_after_A_eq
#print axioms A36W.FU.muFF_pointwise
#print axioms A36FS.Prop2.bb1_lower
#print axioms A36FS.Prop2.zsq_le
#print axioms A36FS.CF1.U6_lower
#print axioms A36FS.Thm8.Lift.lemmaL
#print axioms AGF.agfv_sum_batchProb_powersetCard
#print axioms AGF.agfv_schedSucc_eq_succCount
#print axioms AGF.dSched
#print axioms AGF.FullSchedule
#print axioms AGF.killK
#print axioms AGF.H1
#print axioms AGFCert.log_le_Hcal
#print axioms AGFCert.S2_le_five_thirds
#print axioms A36Sharp.sharpKap_one
#print axioms A36Sharp.sharpKap_succ
#print axioms A36Sharp.sharp_envelope_aux
#print axioms A36RW.Window.ladProfile_succ_ge
#print axioms A36RW.Window.ladM_last_pow_le
#print axioms A36RW.Window.lt_of_not_admissible
#print axioms A36RW.AppJ.wslice_twoW_union
#print axioms A36RW.AppJ.sliceMarg_twoW_A
#print axioms A36RW.AppJ.sliceMarg_twoW_B
#print axioms A36RW.AppJ.condMarg_twoW_child
#print axioms A36RW.AppJ.illegal_cons
#print axioms A36W.sliceMarg_eq_of_weight_eq
#print axioms A36W.norm_factor_le
#print axioms A36W.norm_batchChar_le
#print axioms A36RW.AppJ.wt
#print axioms A36RW.AppJ.W16.TG2
#print axioms A36RW.AppJ.W16.w16_min_le_two_f
#print axioms A36RW.AppJ.W16.TG3_dist
#print axioms A36RW.AppJ.W16.w16_muC_eq
#print axioms A36RW.AppJ.W16.w16_bin_mean
#print axioms A36RW.AppJ.W16.w16_prod_var
#print axioms A36RW.AppJ.W16.w16_T_le_one
#print axioms A36RW.AppJ.W16.CF
#print axioms A36RW.AppJ.W16.numeric_CF
#print axioms A36RW.AppJ.W16.w16_card_fiber_le
#print axioms A36RW.AppJ.W16.w16_atom
#print axioms A36RW.AppJ.W16.w16_sum_psiF_le
#print axioms A36RW.AppJ.W16.w16_caseF
#print axioms A36RW.AppJ.W16.numeric_8_4sqrt6
#print axioms A36RW.AppJ.W16.w16_caseS
#print axioms A36RW.AppJ.W16.w16_g_le_g32
#print axioms A36W.sliceCov_eq
#print axioms A36W.sliceCov_nonpos
#print axioms A36W.sliceVar_card_inter_le
#print axioms A36W.sliceMarg_quota_zero
#print axioms A36RW.AppJ.W16.w16_Etgt_abs_dev_le
#print axioms A36RW.AppJ.W16.w16_f_lip
#print axioms A36RW.AppJ.W16.w16_TG2_abs
#print axioms A36RW.AppJ.W16.Vrem_eq
#print axioms A36RW.AppJ.W16.w16_TG8_core
#print axioms A36RW.AppJ.sum_prod_twoValue
#print axioms A36W.tower_le_G
#print axioms A36RW.AppJ.G_zero_eq
#print axioms A36RW.AppJ.G_of_M_zero
#print axioms A36RW.AppJ.G_nonneg
#print axioms A36RW.AppJ.W21.IsMaxSel
#print axioms A36RW.AppJ.W21.bstar
#print axioms A36RW.AppJ.W21.bstar_isMaxSel
#print axioms A36RW.AppJ.W21.lowAB
#print axioms A36RW.AppJ.W21.piTree
#print axioms A36RW.AppJ.W21.piO
#print axioms A36RW.AppJ.W21.piTree_vmass
#print axioms A36RW.AppJ.W21.piO_success
#print axioms A36RW.AppJ.W21.G_one_pos_count
#print axioms A36RW.AppJ.W21.Eprod_G_zero_of_ne_full
#print axioms A36RW.AppJ.W21.lastRound_max_iff
#print axioms A36RW.AppJ.W21.piTree_act_illegal
#print axioms A36RW.AppJ.W21.piTree_act_last
#print axioms A36RW.AppJ.W21.capFrom_of_act_last
#print axioms A36RW.AppJ.W21.piO_capEvery
#print axioms A36RW.AppJ.G_one_eq_full
#print axioms A36RW.AppJ.thm_tgenv_one
#print axioms A36RW.AppJ.two_rpow_step
#print axioms A36RW.AppJ.W20.corA_rounds_Fstar
#print axioms A36RW.AppJ.W20.corD_execMean_ge_small
#print axioms A36RW.AppJ.markov_component
#print axioms A36RW.AppJ.exp_neg_le_mass_of_KLx_le
#print axioms A36.mixCost_ge_mean_bridge
#print axioms A36RW.AppJ.corB_asymptotic
#print axioms A36RW.AppJ.W21.Remark.fam_sum_binEntropy
#print axioms A36RW.AppJ.W21.Remark.binEntropy_le_g
#print axioms A36RW.AppJ.W21.Remark.nu_le
#print axioms A36RW.AppJ.W21.Remark.nubar_facts
#print axioms A36RW.AppJ.W21.Remark.oneRound_KL_le
#print axioms A36RW.AppJ.W20.sum_env_le_cK_real
#print axioms A36RW.AppJ.W20.cTG_split
#print axioms A36RW.AppJ.W20.cTG_tail_le
#print axioms A36FS.Thm7C.aNc_le_085
#print axioms A36FS.X2Paper.X2_paper
#print axioms A36FS.X2Paper.X2_R0
#print axioms A36RW.LHUp.KL_le_Phi
#print axioms A36RW.W22.rejection_one_round
#print axioms A36W.FU.stageA_le_eps4_of_isSchedule


==> anc/formal_companion/lean/exports/AppF_Names_MeanBridge.lean <==
/-
The appendix name in `A36RWBase.MeanBridge`, which cannot be imported together with
`A36RWBase.AllPolicyBound` (it carries a verbatim copy of the AGF.CapV2 namespace). Not a library module.
-/
import A36RWBase.MeanBridge

#check @AGF.MB.agfv_mb_claim_C08_mean_bridge_closed

#print axioms AGF.MB.agfv_mb_claim_C08_mean_bridge_closed


==> anc/formal_companion/lean/exports/AppF_Names_Separation.lean <==
/-
The appendix name in `A36RWBase.SeparationStandalone`, which cannot be imported together with
`A36RWBase.RCUpper` (it carries a verbatim copy of the A36RC namespace). Not a library module.
-/
import A36RWBase.SeparationStandalone

#check @A36Sep.separation_unbounded

#print axioms A36Sep.separation_unbounded


==> anc/formal_companion/lean/exports/FS_Exports.lean <==
/- Full-support export: qualified types and transitive axioms of every FS headline.
   Compiled with `lake env lean Exports.lean` inside the fresh replay tree. -/
import A36FS.Thm9.TauPlus
import A36FS.Thm9.Asymp
import A36FS.Thm9.Checks
import A36FS.Thm7.Checks
import A36FS.Thm7C.Rate
import A36FS.U7Kol
import A36FS.Exact
import A36FS.ForcedJump
import A36FS.TestSet
import A36FS.FiniteKL
import A36FS.GammaBinomial
import A36FS.AdaptTail
import A36FS.Thm7C.Table1
import A36FS.Prop2.Main
import A36FS.Thm8.Params
import A36FS.Thm8.Main
import A36FS.Thm8.Dilution
import A36FS.T1.Paper
import A36FS.Thm5.L2Continuum
import A36FS.Thm5.SamplerL2
import A36FS.CF1.Thm6
import A36FS.CF1.U6Upper
import A36FS.T1.CF1
import A36FS.HFS.Cor6
import A36FS.RemMixf.Main
import A36FS.X2Paper
import A36FS.U7Printed
import A36FS.K2.Numbers
import A36FS.K2.Scope
import A36FS.XP.Prefix
import A36FS.XP.Profile
import A36FS.XP.Adapt
import A36FS.XP.AdaptDepth
import A36FS.PropL.Binom
import A36FS.PropL.Main
import A36FS.PropL.Checks
import A36FS.Misc.ScopeL3
import A36FS.Misc.Round1Alpha
import A36FS.Misc.Round1Threshold
import A36FS.Misc.Thm9aModerate
import A36FS.Misc.ExactSampler
import A36FS.Misc.ExactSamplerPS
import A36FS.Misc.ExactSamplerNonProduct

set_option pp.fullNames true
-- Lemma U7 (constant 1) and its paper forms
#check @U7Kol.U7_kolmogorov
#check @U7Kol.U7_paper_sup
#print axioms U7Kol.U7_kolmogorov
#print axioms U7Kol.U7_paper_sup
-- the FS instance
#check @A36FS.exact_fs
#print axioms A36FS.exact_fs
-- dependency modules
#check @FSCore.ForcedJump.forced_jump
#print axioms FSCore.ForcedJump.forced_jump
#check @FSCore.TestSet.mass_bound
#print axioms FSCore.TestSet.mass_bound
#check @FSCore.FiniteKL.pinsker
#print axioms FSCore.FiniteKL.pinsker
#check @FSCore.GammaBinomial.P7
#print axioms FSCore.GammaBinomial.P7
#check @A36FS.tail_X1'
#print axioms A36FS.tail_X1'
-- Theorem 9(a), (b)
#check @A36FS.Thm9.thm9a_full
#check @A36FS.Thm9.thm9a_faithful
#check @A36FS.Thm9.LFad_ge
#check @A36FS.Thm9.thm9a_fails_at_n_zero
#check @A36FS.Thm9.thm9b
#check @A36FS.Thm9.thm9b_liminf
#print axioms A36FS.Thm9.thm9a_full
#print axioms A36FS.Thm9.thm9a_faithful
#print axioms A36FS.Thm9.LFad_ge
#print axioms A36FS.Thm9.thm9a_fails_at_n_zero
#print axioms A36FS.Thm9.thm9b
#print axioms A36FS.Thm9.thm9b_liminf
-- Theorem 7(a), (b) lower, class inclusion
#check @A36FS.Thm7.thm7a
#check @A36FS.Thm7.LFgen_ge
#check @A36FS.Thm7.LFad_le_LFgen
#check @A36FS.Thm7.mixPolicy_outLim
#check @A36FS.Thm7.mixPolicy_execMean
#check @A36FS.Thm7.schedLawE_singletons
#check @A36FS.Thm7.thm7a_fails_at_n_zero
#check @A36FS.Thm7.thm7b_lower_liminf
#print axioms A36FS.Thm7.thm7a
#print axioms A36FS.Thm7.LFgen_ge
#print axioms A36FS.Thm7.LFad_le_LFgen
#print axioms A36FS.Thm7.mixPolicy_outLim
#print axioms A36FS.Thm7.mixPolicy_execMean
#print axioms A36FS.Thm7.schedLawE_singletons
#print axioms A36FS.Thm7.thm7a_fails_at_n_zero
#print axioms A36FS.Thm7.thm7b_lower_liminf
-- Theorem 7(c), its rate (= main-text Theorem 3(d)), candidate A_cap
#check @A36FS.Thm7C.thm7c
#check @A36FS.Thm7C.aNc_le_085
#check @A36FS.Thm7C.thm7c_rate
#check @A36FS.Thm7C.thm3d
#check @A36FS.Thm7C.thm7c_rate_inf
#check @A36FS.Thm7C.thm7c_littleo
#check @A36FS.Thm7C.capPlus_bound
#check @A36FS.Thm7C.capPlus_bound_core
#check @A36FS.Thm7C.capPlus_of_capEvery
#check @A36FS.Thm7C.rate_needs_cap
#print axioms A36FS.Thm7C.thm7c
#print axioms A36FS.Thm7C.aNc_le_085
#print axioms A36FS.Thm7C.thm7c_rate
#print axioms A36FS.Thm7C.thm3d
#print axioms A36FS.Thm7C.thm7c_rate_inf
#print axioms A36FS.Thm7C.thm7c_littleo
#print axioms A36FS.Thm7C.capPlus_bound
#print axioms A36FS.Thm7C.capPlus_bound_core
#print axioms A36FS.Thm7C.capPlus_of_capEvery
#print axioms A36FS.Thm7C.rate_needs_cap
-- Table 1 (main l.195): the o(1)-exponent form of the fixed-cap rate, and its equivalence with Theorem 3(d)
#check @A36FS.Thm7C.table1_rate
#check @A36FS.Thm7C.table1_rate_forall
#check @A36FS.Thm7C.table1_iff
#check @A36FS.Thm7C.table1_iff_forall
#print axioms A36FS.Thm7C.table1_rate
#print axioms A36FS.Thm7C.table1_rate_forall
#print axioms A36FS.Thm7C.table1_iff
#print axioms A36FS.Thm7C.table1_iff_forall

-- Review note: the literal almost-sure-cap statements of the candidate A_cap
#check @A36FS.Thm7C.capAS_bound
#check @A36FS.Thm7C.capPlus_of_capAS
#print axioms A36FS.Thm7C.capAS_bound
#print axioms A36FS.Thm7C.capPlus_of_capAS
-- Proposition 2 (prop:hfs, H-FS)
#check @A36FS.Prop2.prop2_main
#check @A36FS.Prop2.LHgen_ge
#check @A36FS.Prop2.LHgen_le
#check @A36FS.Prop2.LHgen_zero
#check @A36FS.Prop2.LHgen_isTheta
#check @A36FS.Prop2.KLx_schedLawE_fs
#check @A36FS.Prop2.bb1_lower
#check @A36FS.Prop2.bb1_upper
#print axioms A36FS.Prop2.prop2_main
#print axioms A36FS.Prop2.LHgen_ge
#print axioms A36FS.Prop2.LHgen_le
#print axioms A36FS.Prop2.LHgen_zero
#print axioms A36FS.Prop2.LHgen_isTheta
#print axioms A36FS.Prop2.KLx_schedLawE_fs
#print axioms A36FS.Prop2.bb1_lower
#print axioms A36FS.Prop2.bb1_upper

-- Theorem 8 (the selected route): headline, Theorem R and the route's lemmas (Z1-Z6, generator, scales)
#print A36FS.Thm8.Main.Kstar
#check @A36FS.Thm8.Main.thm8
#check @A36FS.Thm8.Main.thm8_pos
#check @A36FS.Thm8.Main.theoremR
#check @A36FS.Thm8.Main.thm8_KL
#check @A36FS.Thm8.Main.thm8_cost
#check @A36FS.Thm8.Main.thm8_cost_log4
#check @A36FS.Thm8.Main.z5Subst_holds
#check @A36FS.Thm8.Main.thm8_of_transfer
#check @A36FS.Thm8.Transfer.transfer_TV
#check @A36FS.Thm8.Transfer.transfer_TV_subst
#check @A36FS.Thm8.Transfer.idealLaw_law
#check @A36FS.Thm8.Binom.B1_consequence'
#check @A36FS.Thm8.Binom.B2
#check @A36FS.Thm8.Grid.overlap_identity
#check @A36FS.Thm8.Grid.band_smoothing_TV
#check @A36FS.Thm8.Grid.band_lcm_sum
#check @A36FS.Thm8.Lift.lemmaL
#check @A36FS.Thm8.Lift.lemmaL_indexed_floorProb
#check @A36FS.Thm8.Gen.gen_legal
#check @A36FS.Thm8.Gen.gen_count_reduction
#check @A36FS.Thm8.Gen.gen_KL
#check @A36FS.Thm8.Gen.countLaw_step
#check @A36FS.Thm8.Gen.gen_cost_step
#check @A36FS.Thm8.Scales.error_induction_of_lift
#check @A36FS.Thm8.Scales.cost_induction_of_exact
#check @A36FS.Thm8.Scales.scales_74
#print axioms A36FS.Thm8.Main.thm8
#print axioms A36FS.Thm8.Main.thm8_pos
#print axioms A36FS.Thm8.Main.theoremR
#print axioms A36FS.Thm8.Main.thm8_KL
#print axioms A36FS.Thm8.Main.thm8_cost
#print axioms A36FS.Thm8.Main.thm8_cost_log4
#print axioms A36FS.Thm8.Main.z5Subst_holds
#print axioms A36FS.Thm8.Main.thm8_of_transfer
#print axioms A36FS.Thm8.Transfer.transfer_TV
#print axioms A36FS.Thm8.Transfer.transfer_TV_subst
#print axioms A36FS.Thm8.Transfer.idealLaw_law
#print axioms A36FS.Thm8.Binom.B1_consequence'
#print axioms A36FS.Thm8.Binom.B2
#print axioms A36FS.Thm8.Grid.overlap_identity
#print axioms A36FS.Thm8.Grid.band_smoothing_TV
#print axioms A36FS.Thm8.Grid.band_lcm_sum
#print axioms A36FS.Thm8.Lift.lemmaL
#print axioms A36FS.Thm8.Lift.lemmaL_indexed_floorProb
#print axioms A36FS.Thm8.Gen.gen_legal
#print axioms A36FS.Thm8.Gen.gen_count_reduction
#print axioms A36FS.Thm8.Gen.gen_KL
#print axioms A36FS.Thm8.Gen.countLaw_step
#print axioms A36FS.Thm8.Gen.gen_cost_step
#print axioms A36FS.Thm8.Scales.error_induction_of_lift
#print axioms A36FS.Thm8.Scales.cost_induction_of_exact
#print axioms A36FS.Thm8.Scales.scales_74

-- Corollary 5, Theorem 3(c), Theorem 9(c) (dilution; v2 sec. 10)
#check @A36FS.Thm8.Dilution.cor5
#check @A36FS.Thm8.Dilution.thm3c
#check @A36FS.Thm8.Dilution.thm9c
#check @A36FS.Thm8.Dilution.thm9c_ennreal
#check @A36FS.Thm8.Dilution.cor5_upper
#check @A36FS.Thm8.Dilution.thm9c_upper
#check @A36FS.Thm8.Dilution.dilute
#check @A36FS.Thm8.Dilution.thm9c_of_cor5
#check @A36FS.Thm8.Dilution.cor5_via_printed
#print axioms A36FS.Thm8.Dilution.cor5
#print axioms A36FS.Thm8.Dilution.thm3c
#print axioms A36FS.Thm8.Dilution.thm9c
#print axioms A36FS.Thm8.Dilution.thm9c_ennreal
#print axioms A36FS.Thm8.Dilution.cor5_upper
#print axioms A36FS.Thm8.Dilution.thm9c_upper
#print axioms A36FS.Thm8.Dilution.dilute
#print axioms A36FS.Thm8.Dilution.thm9c_of_cor5
#print axioms A36FS.Thm8.Dilution.cor5_via_printed

-- Theorem 5 and Corollary 3 (count-law form, A36FS.Thm5) and in F form via the T1 link (A36FS.T1)
#check @A36FS.T1.F_relabel_eq_Fcount
#check @A36FS.T1.KLx_relabel_eq_countKL
#check @A36FS.T1.thm5_F
#check @A36FS.T1.thm5_F_exists
#check @A36FS.T1.cor3_F
#check @A36FS.T1.RFprof_lower
#check @A36FS.T1.RFprof_ge
#check @A36FS.T1.RFprofSet_eq_profiles
#check @A36FS.T1.nonvac_T3
#check @A36FS.Thm5.thm5
#check @A36FS.Thm5.cor3
#check @A36FS.Thm5.L1_betaBin
#check @A36FS.Thm5.L2_binom
#check @A36FS.Thm5.L3_convex
#check @A36FS.Thm5.L4
#check @A36FS.Thm5.L5
#check @A36FS.Thm5.rho_le
#check @A36FS.Thm5.target_gap_ge
#print axioms A36FS.T1.F_relabel_eq_Fcount
#print axioms A36FS.T1.KLx_relabel_eq_countKL
#print axioms A36FS.T1.thm5_F
#print axioms A36FS.T1.thm5_F_exists
#print axioms A36FS.T1.cor3_F
#print axioms A36FS.T1.RFprof_lower
#print axioms A36FS.T1.RFprof_ge
#print axioms A36FS.T1.RFprofSet_eq_profiles
#print axioms A36FS.T1.nonvac_T3
#print axioms A36FS.Thm5.thm5
#print axioms A36FS.Thm5.cor3
#print axioms A36FS.Thm5.L1_betaBin
#print axioms A36FS.Thm5.L2_binom
#print axioms A36FS.Thm5.L3_convex
#print axioms A36FS.Thm5.L4
#print axioms A36FS.Thm5.L5
#print axioms A36FS.Thm5.rho_le
#print axioms A36FS.Thm5.target_gap_ge

-- Theorem 6 (C-F1), count-law form (A36FS.CF1): U2, U5, U6, U7 on the chain, the per-round bound, Schedule, thm6_countLaw
#check @A36FS.CF1.thm6_countLaw
#check @A36FS.CF1.countKL_prof_le
#check @A36FS.CF1.Rr_le
#check @A36FS.CF1.QC_isLaw
#check @A36FS.CF1.QC_pos
#check @A36FS.CF1.countKL_le
#check @A36FS.CF1.envR_dom
#check @A36FS.CF1.envR_tv
#check @A36FS.CF1.envR_mean
#check @A36FS.CF1.U6_two_sided
#check @A36FS.CF1.U6_lower
#check @A36FS.CF1.U6_upper
#check @A36FS.CF1.U5_i
#check @A36FS.CF1.U5_ii
#check @A36FS.CF1.kern_tp2
#check @A36FS.CF1.post_cdf_antitone_chain'
#check @A36FS.CF1.U2_hyp
#check @A36FS.CF1.tv_pullB_le
#check @A36FS.CF1.kol_le
#check @A36FS.CF1.dlog_unit
#check @A36FS.CF1.xx_zero_ge
#check @A36FS.CF1.growth
#check @A36FS.CF1.sum_range_gb_le
#check @A36FS.CF1.sum_Icc_gb_ge
#check @A36FS.CF1.integral_gb_window_ge
#print axioms A36FS.CF1.thm6_countLaw
#print axioms A36FS.CF1.countKL_prof_le
#print axioms A36FS.CF1.Rr_le
#print axioms A36FS.CF1.QC_isLaw
#print axioms A36FS.CF1.QC_pos
#print axioms A36FS.CF1.countKL_le
#print axioms A36FS.CF1.envR_dom
#print axioms A36FS.CF1.envR_tv
#print axioms A36FS.CF1.envR_mean
#print axioms A36FS.CF1.U6_two_sided
#print axioms A36FS.CF1.U6_lower
#print axioms A36FS.CF1.U6_upper
#print axioms A36FS.CF1.U5_i
#print axioms A36FS.CF1.U5_ii
#print axioms A36FS.CF1.kern_tp2
#print axioms A36FS.CF1.post_cdf_antitone_chain'
#print axioms A36FS.CF1.U2_hyp
#print axioms A36FS.CF1.tv_pullB_le
#print axioms A36FS.CF1.kol_le
#print axioms A36FS.CF1.dlog_unit
#print axioms A36FS.CF1.xx_zero_ge
#print axioms A36FS.CF1.growth
#print axioms A36FS.CF1.sum_range_gb_le
#print axioms A36FS.CF1.sum_Icc_gb_ge
#print axioms A36FS.CF1.integral_gb_window_ge

-- Theorem 6, Corollary 4 and Theorem 3(b) in F form (A36FS.T1.CF1, owner link)
#check @A36FS.T1.stepOp_ind
#check @A36FS.T1.QC_eq_QW
#check @A36FS.T1.countKL_eq_Fcount
#check @A36FS.T1.thm6_F
#check @A36FS.T1.RFprof_le_cf1
#check @A36FS.T1.logb_logb_sub_one_le
#check @A36FS.T1.cor4_F_explicit
#check @A36FS.T1.cor4_F
#check @A36FS.T1.cor4_F_isBigO
#check @A36FS.T1.thm3b_F
#print axioms A36FS.T1.stepOp_ind
#print axioms A36FS.T1.QC_eq_QW
#print axioms A36FS.T1.countKL_eq_Fcount
#print axioms A36FS.T1.thm6_F
#print axioms A36FS.T1.RFprof_le_cf1
#print axioms A36FS.T1.logb_logb_sub_one_le
#print axioms A36FS.T1.cor4_F_explicit
#print axioms A36FS.T1.cor4_F
#print axioms A36FS.T1.cor4_F_isBigO
#print axioms A36FS.T1.thm3b_F

-- Corollary 6 and Theorem 7(b)'s upper half (A36FS.HFS.Cor6, owner join)
#check @A36FS.HFS.thm7b_upper
#check @A36FS.HFS.thm7b_upper_eventually
#check @A36FS.HFS.thm7b_isTheta
#check @A36FS.HFS.LF_ge_one
#check @A36FS.HFS.LF_le_cf1
#check @A36FS.HFS.LH_ge_D
#check @A36FS.HFS.cor6_ratio_ge
#check @A36FS.HFS.LH_le_explicit
#check @A36FS.HFS.cor6_ratio_le
#check @A36FS.HFS.cor6_ratio_isTheta
#check @A36FS.HFS.F_eq_H_single
#check @A36FS.HFS.LH_le_Rlab
#check @A36FS.HFS.Rlab_le
#check @A36FS.HFS.Rlab_isTheta
#check @A36FS.HFS.cor6
#print axioms A36FS.HFS.thm7b_upper
#print axioms A36FS.HFS.thm7b_upper_eventually
#print axioms A36FS.HFS.thm7b_isTheta
#print axioms A36FS.HFS.LF_ge_one
#print axioms A36FS.HFS.LF_le_cf1
#print axioms A36FS.HFS.LH_ge_D
#print axioms A36FS.HFS.cor6_ratio_ge
#print axioms A36FS.HFS.LH_le_explicit
#print axioms A36FS.HFS.cor6_ratio_le
#print axioms A36FS.HFS.cor6_ratio_isTheta
#print axioms A36FS.HFS.F_eq_H_single
#print axioms A36FS.HFS.LH_le_Rlab
#print axioms A36FS.HFS.Rlab_le
#print axioms A36FS.HFS.Rlab_isTheta
#print axioms A36FS.HFS.cor6

-- Remark rem:mixf (FSCore.RemMixf): inclusions, the theta = 4 limit (elementary part and metric fact), G3 support
#check @FSCore.RemMixf.rem_mixf_incl_ge_two
#check @FSCore.RemMixf.rem_mixf_incl_lt_two
#check @FSCore.RemMixf.Icc_subset_Sstar_of_rad
#check @FSCore.RemMixf.incl_ge_two
#check @FSCore.RemMixf.mem_Sstar_of_approx
#check @FSCore.RemMixf.Sstar_n_mono
#check @FSCore.RemMixf.tendsto_atomMass
#check @FSCore.RemMixf.tendsto_atomMass_Sstar_fixed
#check @FSCore.RemMixf.tendsto_atomMass_Sstar_of_metric
#check @FSCore.RemMixf.tendsto_atomLaw_Sstar_of_metric
#check @FSCore.RemMixf.ae_mem_limsup
#check @FSCore.RemMixf.ae_mem_iUnion_Sstar_four
#check @FSCore.RemMixf.metricFact_four
#check @FSCore.RemMixf.rem_mixf_limit_four
#check @FSCore.RemMixf.rem_mixf_limit_four_measure
#check @FSCore.RemMixf.tendsto_atomMass_Sstar_lt_four
#check @FSCore.RemMixf.tendsto_atomMass_Sstar_le_four
#check @FSCore.RemMixf.not_eventually_mass_le_of_le_four
#check @FSCore.RemMixf.log_two_div_log_lt_half_iff
#check @FSCore.RemMixf.const_lt_half
#check @FSCore.RemMixf.etaInf_le_one
#check @FSCore.RemMixf.one_lt_volume_Sstar_example
#print axioms FSCore.RemMixf.rem_mixf_incl_ge_two
#print axioms FSCore.RemMixf.rem_mixf_incl_lt_two
#print axioms FSCore.RemMixf.Icc_subset_Sstar_of_rad
#print axioms FSCore.RemMixf.incl_ge_two
#print axioms FSCore.RemMixf.mem_Sstar_of_approx
#print axioms FSCore.RemMixf.Sstar_n_mono
#print axioms FSCore.RemMixf.tendsto_atomMass
#print axioms FSCore.RemMixf.tendsto_atomMass_Sstar_fixed
#print axioms FSCore.RemMixf.tendsto_atomMass_Sstar_of_metric
#print axioms FSCore.RemMixf.tendsto_atomLaw_Sstar_of_metric
#print axioms FSCore.RemMixf.ae_mem_limsup
#print axioms FSCore.RemMixf.ae_mem_iUnion_Sstar_four
#print axioms FSCore.RemMixf.metricFact_four
#print axioms FSCore.RemMixf.rem_mixf_limit_four
#print axioms FSCore.RemMixf.rem_mixf_limit_four_measure
#print axioms FSCore.RemMixf.tendsto_atomMass_Sstar_lt_four
#print axioms FSCore.RemMixf.tendsto_atomMass_Sstar_le_four
#print axioms FSCore.RemMixf.not_eventually_mass_le_of_le_four
#print axioms FSCore.RemMixf.log_two_div_log_lt_half_iff
#print axioms FSCore.RemMixf.const_lt_half
#print axioms FSCore.RemMixf.etaInf_le_one
#print axioms FSCore.RemMixf.one_lt_volume_Sstar_example

-- Lemma X2 in the printed n >= 1 form (A36FS.X2Paper, owner wrapper)
#check @A36FS.X2Paper.X2_paper
#check @A36FS.X2Paper.X2_R0
#print axioms A36FS.X2Paper.X2_paper
#print axioms A36FS.X2Paper.X2_R0

-- Lemmas U1, U3, U4 by name (FSCore.FiniteKL; review note N2), as instantiated by A36FS.CF1.countKL_le
#check @FSCore.FiniteKL.jensen_step_chain
#check @FSCore.FiniteKL.jensen_chain_exact_start
#check @FSCore.FiniteKL.pullB_tilde
#check @FSCore.FiniteKL.pullback_telescope
#check @FSCore.FiniteKL.sum_by_parts_kol
#check @FSCore.FiniteKL.envelope_bound_exact_start
#print axioms FSCore.FiniteKL.jensen_step_chain
#print axioms FSCore.FiniteKL.jensen_chain_exact_start
#print axioms FSCore.FiniteKL.pullB_tilde
#print axioms FSCore.FiniteKL.pullback_telescope
#print axioms FSCore.FiniteKL.sum_by_parts_kol
#print axioms FSCore.FiniteKL.envelope_bound_exact_start
-- ===== additional results: K2, XP, PropL, Misc and U7Printed =====
-- A36FS/U7Printed.lean: Lemma U7 as printed (constant c-1, the whole display)
#check @U7Kol.U7_printed
#print axioms U7Kol.U7_printed
-- A36FS/K2/Numbers.lean: Theorem 8 mixture, hard-cap paragraph: constants (K2)
#check @A36FS.K2.bandStart_mono
#print axioms A36FS.K2.bandStart_mono
#check @A36FS.K2.consts_of_Y
#print axioms A36FS.K2.consts_of_Y
#check @A36FS.K2.K2d
#print axioms A36FS.K2.K2d
#check @A36FS.K2.bandStart_succ_facts
#print axioms A36FS.K2.bandStart_succ_facts
#check @A36FS.K2.bandStart_least
#print axioms A36FS.K2.bandStart_least
#check @A36FS.K2.smallest_band_start
#print axioms A36FS.K2.smallest_band_start
-- A36FS/K2/Scope.lean: Theorem 8 mixture, hard-cap paragraph: floors, top floor, minimum prefix, no hard cap (K2)
#check @A36FS.K2.gen_wt_pos
#print axioms A36FS.K2.gen_wt_pos
#check @A36FS.K2.gen_is_thm8_witness
#print axioms A36FS.K2.gen_is_thm8_witness
#check @A36FS.K2.K2a_floor
#print axioms A36FS.K2.K2a_floor
#check @A36FS.K2.K2a_charge
#print axioms A36FS.K2.K2a_charge
#check @A36FS.K2.K2a_recursion
#print axioms A36FS.K2.K2a_recursion
#check @A36FS.K2.fsTarget_countLaw
#print axioms A36FS.K2.fsTarget_countLaw
#check @A36FS.K2.floor_count_law
#print axioms A36FS.K2.floor_count_law
#check @A36FS.K2.main_text_floor
#print axioms A36FS.K2.main_text_floor
#check @A36FS.K2.K2b_top_floor
#print axioms A36FS.K2.K2b_top_floor
#check @A36FS.K2.K2b_base
#print axioms A36FS.K2.K2b_base
#check @A36FS.K2.innermost_prefix
#print axioms A36FS.K2.innermost_prefix
#check @A36FS.K2.K2c_innermost
#print axioms A36FS.K2.K2c_innermost
#check @A36FS.K2.K2c_comps
#print axioms A36FS.K2.K2c_comps
#check @A36FS.K2.K2c
#print axioms A36FS.K2.K2c
#check @A36FS.K2.K2c_L
#print axioms A36FS.K2.K2c_L
#check @A36FS.K2.K2e_unit_branch
#print axioms A36FS.K2.K2e_unit_branch
#check @A36FS.K2.K2e_gen
#print axioms A36FS.K2.K2e_gen
#check @A36FS.K2.K2e_below_L
#print axioms A36FS.K2.K2e_below_L
#check @A36FS.K2.diluteMix_parts
#print axioms A36FS.K2.diluteMix_parts
#check @A36FS.K2.cor5Mix_spec
#print axioms A36FS.K2.cor5Mix_spec
#check @A36FS.K2.K2e_dilute
#print axioms A36FS.K2.K2e_dilute
#check @A36FS.K2.K2e_cor5
#print axioms A36FS.K2.K2e_cor5
#check @A36FS.K2.FmixSet_pred
#print axioms A36FS.K2.FmixSet_pred
#check @A36FS.K2.main_text_scope
#print axioms A36FS.K2.main_text_scope
#check @A36FS.K2.main_text_no_hard_cap
#print axioms A36FS.K2.main_text_no_hard_cap
#check @A36FS.K2.nonvacuous
#print axioms A36FS.K2.nonvacuous
#check @A36FS.K2.sum_genP_parts
#print axioms A36FS.K2.sum_genP_parts
-- A36FS/XP/Prefix.lean: X1/X3/X1'/X3' infrastructure: prefix splitting and depth laws
#check @A36FS.XP.wfe_of_suffix
#print axioms A36FS.XP.wfe_of_suffix
#check @A36FS.XP.atDepth_const
#print axioms A36FS.XP.atDepth_const
#check @A36FS.XP.atDepth_mono
#print axioms A36FS.XP.atDepth_mono
#check @A36FS.XP.pathBy_split_pre
#print axioms A36FS.XP.pathBy_split_pre
#check @A36FS.XP.atDepth_split_pre
#print axioms A36FS.XP.atDepth_split_pre
#check @A36FS.XP.measurable_pathBy_seed
#print axioms A36FS.XP.measurable_pathBy_seed
#check @A36FS.XP.measurable_atDepth_seed
#print axioms A36FS.XP.measurable_atDepth_seed
#check @A36FS.XP.Reach.pre_succ
#print axioms A36FS.XP.Reach.pre_succ
#check @A36FS.XP.pathBy_congr_reach
#print axioms A36FS.XP.pathBy_congr_reach
#check @A36FS.XP.atDepth_congr_reach
#print axioms A36FS.XP.atDepth_congr_reach
-- A36FS/XP/Profile.lean: Lemmas X1, X3(i), X3(ii) (single profile)
#check @A36FS.XP.Vsum_drop
#print axioms A36FS.XP.Vsum_drop
#check @A36FS.XP.Vsum_le
#print axioms A36FS.XP.Vsum_le
#check @A36FS.XP.Vk_lt
#print axioms A36FS.XP.Vk_lt
#check @A36FS.XP.Vk_pos
#print axioms A36FS.XP.Vk_pos
#check @A36FS.XP.schedPath_append
#print axioms A36FS.XP.schedPath_append
#check @A36FS.XP.schedPath_comp_outBits
#print axioms A36FS.XP.schedPath_comp_outBits
#check @A36FS.XP.schedPath_mono_reach
#print axioms A36FS.XP.schedPath_mono_reach
#check @A36FS.XP.sched_mgf
#print axioms A36FS.XP.sched_mgf
#check @A36FS.XP.sched_tail
#print axioms A36FS.XP.sched_tail
#check @A36FS.XP.sched_X1
#print axioms A36FS.XP.sched_X1
#check @A36FS.XP.schedTree_X1
#print axioms A36FS.XP.schedTree_X1
#check @A36FS.XP.mix_X1
#print axioms A36FS.XP.mix_X1
#check @A36FS.XP.profile_relabelMix
#print axioms A36FS.XP.profile_relabelMix
#check @A36FS.XP.relabel_doneBy
#print axioms A36FS.XP.relabel_doneBy
#check @A36FS.XP.X1
#print axioms A36FS.XP.X1
#check @A36FS.XP.sched_X3i
#print axioms A36FS.XP.sched_X3i
#check @A36FS.XP.mix_X3i
#print axioms A36FS.XP.mix_X3i
#check @A36FS.XP.X3i
#print axioms A36FS.XP.X3i
#check @A36FS.XP.X3i_outLim
#print axioms A36FS.XP.X3i_outLim
#check @A36FS.XP.X3ii
#print axioms A36FS.XP.X3ii
-- A36FS/XP/Adapt.lean: Lemmas X1', X3' (adaptive policies; completed runs)
#check @A36FS.XP.cont_tail
#print axioms A36FS.XP.cont_tail
#check @A36FS.XP.rule_X1'
#print axioms A36FS.XP.rule_X1'
#check @A36FS.XP.rule_X1'_fuel
#print axioms A36FS.XP.rule_X1'_fuel
#check @A36FS.XP.integrable_pathBy_seed
#print axioms A36FS.XP.integrable_pathBy_seed
#check @A36FS.XP.integrable_atDepth_seed
#print axioms A36FS.XP.integrable_atDepth_seed
#check @A36FS.XP.X1'_fuel
#print axioms A36FS.XP.X1'_fuel
#check @A36FS.XP.X1'
#print axioms A36FS.XP.X1'
#check @A36FS.XP.JeqK_iff_JumpAt
#print axioms A36FS.XP.JeqK_iff_JumpAt
#check @A36FS.XP.pathBy_JeqK
#print axioms A36FS.XP.pathBy_JeqK
#check @A36FS.XP.atDepth_JeqK
#print axioms A36FS.XP.atDepth_JeqK
#check @A36FS.XP.rule_X3'
#print axioms A36FS.XP.rule_X3'
#check @A36FS.XP.prob_JeqK
#print axioms A36FS.XP.prob_JeqK
#check @A36FS.XP.X3'_fuel
#print axioms A36FS.XP.X3'_fuel
#check @A36FS.XP.X3'
#print axioms A36FS.XP.X3'
-- A36FS/XP/AdaptDepth.lean: Lemmas X1', X3' at every finite depth (all runs)
#check @A36FS.XP.atDepth_add
#print axioms A36FS.XP.atDepth_add
#check @A36FS.XP.mgf_level_depth
#print axioms A36FS.XP.mgf_level_depth
#check @A36FS.XP.mgf_X1'_depth
#print axioms A36FS.XP.mgf_X1'_depth
#check @A36FS.XP.tail_X1'_depth
#print axioms A36FS.XP.tail_X1'_depth
#check @A36FS.XP.rule_X1'_depth
#print axioms A36FS.XP.rule_X1'_depth
#check @A36FS.XP.X1'_depth
#print axioms A36FS.XP.X1'_depth
#check @A36FS.XP.rule_X3'_depth
#print axioms A36FS.XP.rule_X3'_depth
#check @A36FS.XP.X3'_depth
#print axioms A36FS.XP.X3'_depth
-- A36FS/PropL/Binom.lean: Proposition L: binomial and product-Bernoulli facts
#check @A36FS.PropL.binomial_real_Iic
#print axioms A36FS.PropL.binomial_real_Iic
#check @A36FS.PropL.phi_of_le
#print axioms A36FS.PropL.phi_of_le
#check @A36FS.PropL.half_pow_le_phi
#print axioms A36FS.PropL.half_pow_le_phi
#check @A36FS.PropL.prodBer_eq_sum
#print axioms A36FS.PropL.prodBer_eq_sum
#check @A36FS.PropL.prodBer_ind_eq_binomial
#print axioms A36FS.PropL.prodBer_ind_eq_binomial
#check @A36FS.PropL.prodBer_insert
#print axioms A36FS.PropL.prodBer_insert
#check @A36FS.PropL.prodBer_one
#print axioms A36FS.PropL.prodBer_one
#check @A36FS.PropL.prodBer_anti
#print axioms A36FS.PropL.prodBer_anti
#check @A36FS.PropL.klB_anti_right
#print axioms A36FS.PropL.klB_anti_right
-- A36FS/PropL/Main.lean: Proposition L (the printed statement and its KL form)
#check @A36FS.PropL.finalStart_iff
#print axioms A36FS.PropL.finalStart_iff
#check @A36FS.PropL.marg_exact
#print axioms A36FS.PropL.marg_exact
#check @A36FS.PropL.pathBy_finalStart
#print axioms A36FS.PropL.pathBy_finalStart
#check @A36FS.PropL.killBy_finalStart
#print axioms A36FS.PropL.killBy_finalStart
#check @A36FS.PropL.prodBer_final_le
#print axioms A36FS.PropL.prodBer_final_le
#check @A36FS.PropL.pathBy_W_eq_hitBy
#print axioms A36FS.PropL.pathBy_W_eq_hitBy
#check @A36FS.PropL.pathBy_phi_eq_hitBy
#print axioms A36FS.PropL.pathBy_phi_eq_hitBy
#check @A36FS.PropL.perRule_propL
#print axioms A36FS.PropL.perRule_propL
#check @A36FS.PropL.seeded_propL
#print axioms A36FS.PropL.seeded_propL
#check @A36FS.PropL.propL_bound
#print axioms A36FS.PropL.propL_bound
#check @A36FS.PropL.pathLim_comp_outBits
#print axioms A36FS.PropL.pathLim_comp_outBits
#check @A36FS.PropL.PrS_eq_pathLim
#print axioms A36FS.PropL.PrS_eq_pathLim
#check @A36FS.PropL.PrT_eq
#print axioms A36FS.PropL.PrT_eq
#check @A36FS.PropL.propL_KL
#print axioms A36FS.PropL.propL_KL
#check @A36FS.PropL.cap_of_paths
#print axioms A36FS.PropL.cap_of_paths
#check @A36FS.PropL.paths_of_cap
#print axioms A36FS.PropL.paths_of_cap
#check @A36FS.PropL.sum_outLim_eq_one
#print axioms A36FS.PropL.sum_outLim_eq_one
#check @A36FS.PropL.propL_KL_zero
#print axioms A36FS.PropL.propL_KL_zero
#check @A36FS.PropL.Ephi_ge
#print axioms A36FS.PropL.Ephi_ge
#check @A36FS.PropL.Ephi_pos
#print axioms A36FS.PropL.Ephi_pos
#check @A36FS.PropL.propL_as
#print axioms A36FS.PropL.propL_as
#check @A36FS.PropL.propL
#print axioms A36FS.PropL.propL
-- A36FS/PropL/Checks.lean: Proposition L: non-vacuity and mutant checks
#check @A36FS.PropL.oneRound_class
#print axioms A36FS.PropL.oneRound_class
#check @A36FS.PropL.oneRound_pathLim
#print axioms A36FS.PropL.oneRound_pathLim
#check @A36FS.PropL.oneRound_Ephi
#print axioms A36FS.PropL.oneRound_Ephi
#check @A36FS.PropL.oneRound_PrS
#print axioms A36FS.PropL.oneRound_PrS
#check @A36FS.PropL.oneRound_two_KL
#print axioms A36FS.PropL.oneRound_two_KL
#check @A36FS.PropL.mutant_parameter_fails
#print axioms A36FS.PropL.mutant_parameter_fails
#check @A36FS.PropL.twoRound_class
#print axioms A36FS.PropL.twoRound_class
#check @A36FS.PropL.twoRound_pathLim
#print axioms A36FS.PropL.twoRound_pathLim
#check @A36FS.PropL.twoRound_PrS
#print axioms A36FS.PropL.twoRound_PrS
#check @A36FS.PropL.twoRound_Ephi
#print axioms A36FS.PropL.twoRound_Ephi
#check @A36FS.PropL.mutant_M_fails
#print axioms A36FS.PropL.mutant_M_fails
-- A36FS/Misc/ScopeL3.lean: Scope paragraph: the Lemma L3 counterexample (W1)
#check @A36FS.Misc.ScopeL3.lam_cxLe_nu
#print axioms A36FS.Misc.ScopeL3.lam_cxLe_nu
#check @A36FS.Misc.ScopeL3.phi0_convexOn
#print axioms A36FS.Misc.ScopeL3.phi0_convexOn
#check @A36FS.Misc.ScopeL3.phi0_convexOn_Icc
#print axioms A36FS.Misc.ScopeL3.phi0_convexOn_Icc
#check @A36FS.Misc.ScopeL3.expectS_lam_phi0
#print axioms A36FS.Misc.ScopeL3.expectS_lam_phi0
#check @A36FS.Misc.ScopeL3.expectS_nu_phi0
#print axioms A36FS.Misc.ScopeL3.expectS_nu_phi0
#check @A36FS.Misc.ScopeL3.W1_counterexample
#print axioms A36FS.Misc.ScopeL3.W1_counterexample
#check @A36FS.Misc.ScopeL3.lam_isLaw
#print axioms A36FS.Misc.ScopeL3.lam_isLaw
#check @A36FS.Misc.ScopeL3.nu_isLaw
#print axioms A36FS.Misc.ScopeL3.nu_isLaw
#check @A36FS.Misc.ScopeL3.Ssd_total
#print axioms A36FS.Misc.ScopeL3.Ssd_total
#check @A36FS.Misc.ScopeL3.expect_lam_eq_sampler
#print axioms A36FS.Misc.ScopeL3.expect_lam_eq_sampler
#check @A36FS.Misc.ScopeL3.not_cxLe_nu_lam
#print axioms A36FS.Misc.ScopeL3.not_cxLe_nu_lam
#check @A36FS.Misc.ScopeL3.const7_order
#print axioms A36FS.Misc.ScopeL3.const7_order
-- A36FS/Misc/Round1Alpha.lean: Theorem 5 proof, round 1(e): alpha_1 and its exact minimum (W2)
#check @A36FS.Misc.Round1Alpha.event_iff
#print axioms A36FS.Misc.Round1Alpha.event_iff
#check @A36FS.Misc.Round1Alpha.event_eq
#print axioms A36FS.Misc.Round1Alpha.event_eq
#check @A36FS.Misc.Round1Alpha.card_event
#print axioms A36FS.Misc.Round1Alpha.card_event
#check @A36FS.Misc.Round1Alpha.alpha1_eq
#print axioms A36FS.Misc.Round1Alpha.alpha1_eq
#check @A36FS.Misc.Round1Alpha.alpha1_ge_printed
#print axioms A36FS.Misc.Round1Alpha.alpha1_ge_printed
#check @A36FS.Misc.Round1Alpha.printed_eq
#print axioms A36FS.Misc.Round1Alpha.printed_eq
#check @A36FS.Misc.Round1Alpha.printed_ge
#print axioms A36FS.Misc.Round1Alpha.printed_ge
#check @A36FS.Misc.Round1Alpha.alpha1_ge_045
#print axioms A36FS.Misc.Round1Alpha.alpha1_ge_045
#check @A36FS.Misc.Round1Alpha.alpha1_41
#print axioms A36FS.Misc.Round1Alpha.alpha1_41
#check @A36FS.Misc.Round1Alpha.alpha1_ge_10_21
#print axioms A36FS.Misc.Round1Alpha.alpha1_ge_10_21
#check @A36FS.Misc.Round1Alpha.alpha1_eq_10_21_iff
#print axioms A36FS.Misc.Round1Alpha.alpha1_eq_10_21_iff
#check @A36FS.Misc.Round1Alpha.alpha1_exact_min
#print axioms A36FS.Misc.Round1Alpha.alpha1_exact_min
#check @A36FS.Misc.Round1Alpha.approx_10_21
#print axioms A36FS.Misc.Round1Alpha.approx_10_21
#check @A36FS.Misc.Round1Alpha.alpha1_40_45
#print axioms A36FS.Misc.Round1Alpha.alpha1_40_45
-- A36FS/Misc/Round1Threshold.lean: Theorem 5 proof, round 1(f): the negativity thresholds (W3)
#check @A36FS.Misc.Round1Threshold.neg_iff_aux
#print axioms A36FS.Misc.Round1Threshold.neg_iff_aux
#check @A36FS.Misc.Round1Threshold.rhs8_neg_iff
#print axioms A36FS.Misc.Round1Threshold.rhs8_neg_iff
#check @A36FS.Misc.Round1Threshold.rhs32_neg_iff
#print axioms A36FS.Misc.Round1Threshold.rhs32_neg_iff
#check @A36FS.Misc.Round1Threshold.thr_bounds
#print axioms A36FS.Misc.Round1Threshold.thr_bounds
#check @A36FS.Misc.Round1Threshold.rhs_neg_of_lt_thr
#print axioms A36FS.Misc.Round1Threshold.rhs_neg_of_lt_thr
#check @A36FS.Misc.Round1Threshold.rhs_neg_of_lt_18
#print axioms A36FS.Misc.Round1Threshold.rhs_neg_of_lt_18
#check @A36FS.Misc.Round1Threshold.rhs32_le_rhs8
#print axioms A36FS.Misc.Round1Threshold.rhs32_le_rhs8
#check @A36FS.Misc.Round1Threshold.W3_printed
#print axioms A36FS.Misc.Round1Threshold.W3_printed
#check @A36FS.Misc.Round1Threshold.rhs8_nonneg_49
#print axioms A36FS.Misc.Round1Threshold.rhs8_nonneg_49
-- A36FS/Misc/Thm9aModerate.lean: Theorem 9(a) remark: the bound is at most 2 at moderate n (W4)
#check @A36FS.Misc.Thm9aModerate.R0_le_one_iff
#print axioms A36FS.Misc.Thm9aModerate.R0_le_one_iff
#check @A36FS.Misc.Thm9aModerate.etaN_le_one
#print axioms A36FS.Misc.Thm9aModerate.etaN_le_one
#check @A36FS.Misc.Thm9aModerate.thm9a_bound_le_two
#print axioms A36FS.Misc.Thm9aModerate.thm9a_bound_le_two
#check @A36FS.Misc.Thm9aModerate.thm9a_bound_le_two_satisfiable
#print axioms A36FS.Misc.Thm9aModerate.thm9a_bound_le_two_satisfiable
-- A36FS/Misc/ExactSampler.lean: Theorem 9 remark: an exact sampler outside the interface (W5)
#check @A36FS.Misc.ExactSampler.beta_integral_nat
#print axioms A36FS.Misc.ExactSampler.beta_integral_nat
#check @A36FS.Misc.ExactSampler.prod_bernoulli
#print axioms A36FS.Misc.ExactSampler.prod_bernoulli
#check @A36FS.Misc.ExactSampler.exactSampler_pow
#print axioms A36FS.Misc.ExactSampler.exactSampler_pow
#check @A36FS.Misc.ExactSampler.samplerLaw_eq
#print axioms A36FS.Misc.ExactSampler.samplerLaw_eq
#check @A36FS.Misc.ExactSampler.samplerLaw_sum_one
#print axioms A36FS.Misc.ExactSampler.samplerLaw_sum_one
#check @A36FS.Misc.ExactSampler.samplerLaw_one_true
#print axioms A36FS.Misc.ExactSampler.samplerLaw_one_true
-- ===== additional results: the exact sampler as a probability-space object, and its mechanism contrast =====
-- A36FS/Misc/ExactSamplerPS.lean: App I after Theorem 6: the exact sampler as a probability-space object and its exactness
#check @A36FS.Misc.ExactSamplerPS.isProb
#print axioms A36FS.Misc.ExactSamplerPS.isProb
#check @A36FS.Misc.ExactSamplerPS.theta_uniform
#print axioms A36FS.Misc.ExactSamplerPS.theta_uniform
#check @A36FS.Misc.ExactSamplerPS.two_stage
#print axioms A36FS.Misc.ExactSamplerPS.two_stage
#check @A36FS.Misc.ExactSamplerPS.exact_pmf
#print axioms A36FS.Misc.ExactSamplerPS.exact_pmf
#check @A36FS.Misc.ExactSamplerPS.exact_law
#print axioms A36FS.Misc.ExactSamplerPS.exact_law
#check @A36FS.Misc.ExactSamplerPS.exactSampler_exists
#print axioms A36FS.Misc.ExactSamplerPS.exactSampler_exists
#check @A36FS.Misc.ExactSamplerPS.unif_Icc_eq_Ioo
#print axioms A36FS.Misc.ExactSamplerPS.unif_Icc_eq_Ioo
#check @A36FS.Misc.ExactSamplerPS.joint_uniform
#print axioms A36FS.Misc.ExactSamplerPS.joint_uniform
#check @A36FS.Misc.ExactSamplerPS.joint_law_rect
#print axioms A36FS.Misc.ExactSamplerPS.joint_law_rect
#check @A36FS.Misc.ExactSamplerPS.two_stage_density
#print axioms A36FS.Misc.ExactSamplerPS.two_stage_density
-- A36FS/Misc/ExactSamplerNonProduct.lean: App I after Theorem 6: for n >= 2 the sampler's one-shot draw is not the interface's first round
#check @A36FS.Misc.ExactSamplerNonProduct.root_batch_pair
#print axioms A36FS.Misc.ExactSamplerNonProduct.root_batch_pair
#check @A36FS.Misc.ExactSamplerNonProduct.root_word_pair
#print axioms A36FS.Misc.ExactSamplerNonProduct.root_word_pair
#check @A36FS.Misc.ExactSamplerNonProduct.sampler_pair
#print axioms A36FS.Misc.ExactSamplerNonProduct.sampler_pair
#check @A36FS.Misc.ExactSamplerNonProduct.target_pair
#print axioms A36FS.Misc.ExactSamplerNonProduct.target_pair
#check @A36FS.Misc.ExactSamplerNonProduct.not_first_round
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round
#check @A36FS.Misc.ExactSamplerNonProduct.n_one_coincide
#print axioms A36FS.Misc.ExactSamplerNonProduct.n_one_coincide
#check @A36FS.Misc.ExactSamplerNonProduct.n_one_half
#print axioms A36FS.Misc.ExactSamplerNonProduct.n_one_half
#check @A36FS.Misc.ExactSamplerNonProduct.n_zero_coincide
#print axioms A36FS.Misc.ExactSamplerNonProduct.n_zero_coincide
#check @A36FS.Misc.ExactSamplerNonProduct.all_ones_ne
#print axioms A36FS.Misc.ExactSamplerNonProduct.all_ones_ne
#check @A36FS.Misc.ExactSamplerNonProduct.not_first_round_sampler
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round_sampler
#check @A36FS.Misc.ExactSamplerNonProduct.firstRound_outBy
#print axioms A36FS.Misc.ExactSamplerNonProduct.firstRound_outBy
#check @A36FS.Misc.ExactSamplerNonProduct.policy_firstRound_outBy
#print axioms A36FS.Misc.ExactSamplerNonProduct.policy_firstRound_outBy
#check @A36FS.Misc.ExactSamplerNonProduct.not_first_round_outBy
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round_outBy
#check @A36FS.Misc.ExactSamplerNonProduct.not_first_round_policy
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round_policy
#check @A36FS.Misc.ExactSamplerNonProduct.not_first_round_allAtOnce
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round_allAtOnce
#check @A36FS.Misc.ExactSamplerNonProduct.not_first_round_sched
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round_sched


==> anc/formal_companion/lean/fixtures/run_fixtures.sh <==
#!/bin/bash
# Negative fixtures for run_cleanroom.sh (about 45 minutes on one CPU; no Lean, no network). Each case runs the shipped
# run_cleanroom.sh,
# unmodified, in a fresh temporary copy of this directory (the three scripts, axiom_lines.awk, DECLARATIONS.txt, EXPECTED_AXIOMS.txt,
# EXPECTED_SUMMARY.txt, exports/, src/lean-toolchain and the .lean files of the five libraries). The copy's elan/bin/,
# which the driver puts first on PATH, holds the stubs in stubs/ for elan, lean, lake, taskset, sha256sum, cat, date and
# rm, and its elan-init.sh is a stub installer; the stub lake reads stubs/printed_names.tsv (FX_NAMES).
# The stub sha256sum reports FX_SHA (the pinned value, except in case H1) and exits with FX_SHA_RC (1 in case H2), so the
# steps after the installer check can be exercised; the other FX_* variables make one stub fail as the case describes.
# CLEANROOM_CPUS is removed from the environment of every case except K1 and K2, which set it. Expected: P0, P1, D1 and K2
# exit 0 and write logs/DONE; every other case exits nonzero, writes logs/FAILED and no logs/DONE. Prints one PASS/FAIL
# line per case; exit status 0 only if every case behaves as expected.
set -u
HERE="$(cd "$(dirname "$0")" && pwd)"; PKG="$(dirname "$HERE")"
T="$(mktemp -d)" && [ -d "$T" ] || { echo "cannot create a temporary directory" >&2; exit 2; }; trap 'chmod -R u+w "$T" 2>/dev/null; rm -rf "$T"' EXIT
PIN=$(sed -n 's/^ELAN_INIT_SHA256=\([0-9a-f]\{64\}\).*/\1/p' "$PKG/run_cleanroom.sh"); ZERO=0000000000000000000000000000000000000000000000000000000000000000
mk() {
  local d="$T/$1" m; mkdir -p "$d/src" "$d/exports" "$d/elan/bin"
  cp "$PKG/run_cleanroom.sh" "$PKG/verify_run.sh" "$PKG/axiom_report.sh" "$PKG/axiom_lines.awk" "$PKG/DECLARATIONS.txt" "$PKG/EXPECTED_AXIOMS.txt" "$PKG/EXPECTED_SUMMARY.txt" "$d/"
  cp "$PKG"/exports/*.lean "$d/exports/"; cp "$PKG/src/lean-toolchain" "$d/src/"
  (cd "$PKG/src" && find AGFCore.lean A36W.lean AGFCore A36RWBase A36RW A36W A36FS -name '*.lean' -type f) | while read -r m; do
    mkdir -p "$d/src/${m%/*}" && cp "$PKG/src/$m" "$d/src/$m"; done
  for s in elan lean lake taskset sha256sum cat date rm; do cp "$HERE/stubs/$s" "$d/elan/bin/$s"; chmod +x "$d/elan/bin/$s"; done
  cp "$HERE/stubs/elan-init.sh" "$d/elan-init.sh"; chmod -R u+w "$d"
}
run() {  # run CASE [VAR=VALUE ...]: the shipped driver in the case's copy, with FX_SHA set to the pin unless overridden
  local c="$1"; shift
  ( env -u CLEANROOM_CPUS FX_SHA="$PIN" FX_NAMES="$HERE/stubs/printed_names.tsv" "$@" bash "$T/$c/run_cleanroom.sh"; exit $? ) > "$T/$c.out" 2>&1; RC=$?   # a signal death is reported in the .out file
}
NBAD=0; NCASE=0
judge() {  # judge CASE pass|fail DESCRIPTION [PROBLEM-TEXT FLAG]: FLAG 1 means that extra problem occurred
  local d="$T/$1" ok=1 why=""; NCASE=$((NCASE+1))
  if [ "$2" = pass ]; then
    [ "$RC" -eq 0 ] || { ok=0; why="$why exit=$RC;"; }
    [ -f "$d/logs/DONE" ] || { ok=0; why="$why no DONE;"; }
    grep -q '^VERIFY PASS' "$d/logs/VERIFY.txt" 2>/dev/null || { ok=0; why="$why no VERIFY PASS;"; }
  else
    [ "$RC" -ne 0 ] || { ok=0; why="$why exit=0;"; }
    [ ! -e "$d/logs/DONE" ] || { ok=0; why="$why DONE written;"; }
    [ -s "$d/logs/FAILED" ] || { ok=0; why="$why no FAILED;"; }
  fi
  if [ $# -ge 5 ] && [ "$5" != 0 ]; then ok=0; why="$why $4;"; fi
  local info="exit=$RC"; [ -s "$d/logs/FAILED" ] && info="$info; $(head -1 "$d/logs/FAILED")"
  if [ "$ok" -eq 1 ]; then echo "PASS  $1  $3  ($info)"; else echo "FAIL  $1  $3  ($why $info)"; NBAD=$((NBAD+1)); fi
}
mk P0; run P0
x=1; [ -s "$T/P0/taskset_lists.txt" ] && [ "$(sort -u "$T/P0/taskset_lists.txt")" = 0-31 ] && grep -q "^ *[0-9]* 'A36RW.Mix.m4'' depends on axioms: \[propext, Classical.choice, Quot.sound\]\$" "$T/P0/logs/AXIOMS_SUMMARY.txt" && x=0
judge P0 pass "control: every step succeeds with the recorded axioms (names with primes, such as A36RW.Mix.m4', the recorded subsets and a declaration without axioms included); taskset gets the default CPU list 0-31" "taskset did not receive exactly 0-31, or the primed name is missing" $x
mk C1; run C1 FX_FAIL_SILENT=AppF_Names; judge C1 fail "export AppF_Names exits 1 with normal output and no error line"
mk C4; run C4 FX_EXIT125=Export_Balanced
x=0; [ "$(grep -c ' step=' "$T/C4/logs/STEPS.txt" 2>/dev/null)" = 106 ] || x=1
judge C4 fail "export Export_Balanced itself exits 125: counted as a failed file, and every later file is still attempted" "fewer than 106 steps were recorded" $x
mk C2; run C2 FX_FAIL=FS_Exports; judge C2 fail "export FS_Exports exits 1 with an error line"
mk C3; run C3 FX_FAIL=lake_build
x=0; grep -q 'step=export_' "$T/C3/logs/STEPS.txt" 2>/dev/null && x=1
judge C3 fail "lake build fails: the run stops before the export files" "an export step ran" $x
mk B1; run B1 FX_BUILDSORRY=1; judge B1 fail "lake build exits 0 but its log reports a declaration that uses sorry"
mk O1; run O1 FX_NOOLEAN=A36W/WAFinal.lean; judge O1 fail "lake build exits 0 but leaves the library module A36W.WAFinal uncompiled"
mk E1; run E1 FX_ERRZERO=A36W_Exports; judge E1 fail "export A36W_Exports exits 0 but prints an error line"
mk A1; run A1 FX_SORRY=A36W.WAFinal.WA_policy; judge A1 fail "axiom mismatch: A36W.WAFinal.WA_policy reports sorryAx"
mk A2; run A2 FX_DROP=A36RW.Balanced.hardcap_optimum; judge A2 fail "axiom line missing for A36RW.Balanced.hardcap_optimum"
mk A3; run A3 FX_DROP=A36W.WAFinal.cK_288_lt; judge A3 fail "axiom line missing for an auxiliary declaration: the axiom report passes, the summary check fails"
mk A4; run A4 FX_RENAME=A36W.WAFinal.cK_288_lt; judge A4 fail "an auxiliary declaration is replaced by another name: the right number of lines, but not the expected ones"
mk A5; run A5 FX_AXDIFF=A36W.WAFinal.cK_288_lt; judge A5 fail "an auxiliary declaration reports [propext, Classical.choice]: no sorry, only the summary check catches it"
mk A6; run A6 FX_AXSTD=A36RW.Window.ladProfile_eq_paper; judge A6 fail "A36RW.Window.ladProfile_eq_paper, recorded with [propext], reports the standard three"
mk A7; sed -i "s/^'A36W.WAFinal.cK_288_lt' depends on axioms: .*/'A36W.WAFinal.cK_288_lt' depends on axioms: [propext, Lean.ofReduceBool, Classical.choice, Quot.sound]/" "$T/A7/EXPECTED_SUMMARY.txt"
run A7 FX_AXNATIVE=A36W.WAFinal.cK_288_lt
x=1; grep -q "EXPECTED_SUMMARY.txt has 1 line(s) that are not one well-formed report" "$T/A7/logs/VERIFY.txt" 2>/dev/null && x=0
judge A7 fail "an auxiliary declaration reports Lean.ofReduceBool and EXPECTED_SUMMARY.txt is edited to accept it: only the check of the data file catches it" "the data-file check did not report it" $x
mk P1; sed -i "s/^'A36W.WAFinal.cK_288_lt' depends on axioms: .*/'A36W.WAFinal.cK_288_lt' does not depend on any axioms/" "$T/P1/EXPECTED_SUMMARY.txt"
run P1 FX_NOAX=A36W.WAFinal.cK_288_lt
judge P1 pass "an auxiliary declaration recorded and reported as 'does not depend on any axioms' is accepted"
mk A15; run A15 FX_EMPTYLIST=A36W.WAFinal.cK_288_lt
x=1; grep -q "not one well-formed '#print axioms' report" "$T/A15/logs/VERIFY.txt" 2>/dev/null && x=0
judge A15 fail "an auxiliary declaration reports an empty list []" "the per-line parse did not report it" $x
mk A16; run A16 FX_BLANKLIST=A36W.WAFinal.cK_288_lt
x=1; grep -q "not one well-formed '#print axioms' report" "$T/A16/logs/VERIFY.txt" 2>/dev/null && x=0
judge A16 fail "an auxiliary declaration reports a blank list [ ]" "the per-line parse did not report it" $x
mk A17; run A17 FX_REPEAT=A36W.WAFinal.WA_policy
x=1; grep -q "not one well-formed '#print axioms' report" "$T/A17/logs/VERIFY.txt" 2>/dev/null && grep -q "axiom_report.sh exit 1" "$T/A17/logs/VERIFY.txt" && x=0
judge A17 fail "a listed declaration reports a repeated name [propext, propext, Classical.choice, Quot.sound]" "the per-line parse or axiom_report.sh did not report it" $x
mk A18; run A18 FX_REPEAT2=A36W.WAFinal.cK_288_lt
x=1; grep -q "not one well-formed '#print axioms' report" "$T/A18/logs/VERIFY.txt" 2>/dev/null && x=0
judge A18 fail "an auxiliary declaration reports a repeated name [propext, propext]" "the per-line parse did not report it" $x
mk A8; run A8 FX_DROPIN=AppF_Names:A36RW.Balanced.hardcap_optimum
x=1; grep -q "'#print axioms' commands (expected" "$T/A8/logs/VERIFY.txt" 2>/dev/null && x=0
judge A8 fail "one of the two '#print axioms' commands for A36RW.Balanced.hardcap_optimum prints nothing: only the command count catches it" "the command count did not report it" $x
mk A9; run A9 FX_TWOLISTS=AppF_Names
x=0; grep -q "'#print axioms' commands (expected" "$T/A9/logs/VERIFY.txt" 2>/dev/null && x=1
grep -q "not one well-formed '#print axioms' report" "$T/A9/logs/VERIFY.txt" 2>/dev/null || x=1
A9AR=$(bash "$T/A9/axiom_report.sh" 2>&1); [ $? -ne 0 ] && [ "${A9AR:0:17}" = "AXIOM REPORT FAIL" ] || x=1
P0AR=$(bash "$T/P0/axiom_report.sh" 2>&1); [ $? -eq 0 ] && [ "${P0AR:0:17}" = "AXIOM REPORT PASS" ] || x=1
judge A9 fail "two reports on one log line plus a truncated second line: the report count still matches the commands, but the per-line parse and axiom_report.sh fail (and pass on the well-formed log of P0)" "the counts differed, or a per-line check did not fail, or the well-formed log did not pass" $x
mk A10; run A10 FX_HIDDEN=AppF_Names
x=1; grep -q "not one well-formed '#print axioms' report" "$T/A10/logs/VERIFY.txt" 2>/dev/null && x=0
judge A10 fail "an extra log line carries two reports, [sorryAx] first and a real headline's standard list last" "the per-line parse did not report it" $x
mk A11; run A11 FX_HIDDENREPL=AppF_Names:A36RW.Balanced.hardcap_optimum
x=0; grep -q "not one well-formed '#print axioms' report" "$T/A11/logs/VERIFY.txt" 2>/dev/null || x=1
grep -q "'#print axioms' commands (expected\|sorry reported\|axiom_report.sh exit" "$T/A11/logs/VERIFY.txt" 2>/dev/null && x=1
judge A11 fail "a headline's report line becomes two reports, [Lean.ofReduceBool] first and the headline's standard list last, while its proper line is printed elsewhere: counts, the sorry check and axiom_report.sh pass, the per-line parse fails" "a check other than the per-line parse fired, or the parse did not" $x
mk A12; run A12 FX_GARBAGE=A36W.WAFinal.WA_policy
x=1; grep -q "not one well-formed '#print axioms' report" "$T/A12/logs/VERIFY.txt" 2>/dev/null && x=0
judge A12 fail "a listed declaration's report has a second bracket after its list ([propext] [Lean.ofReduceBool])" "the per-line parse did not report it" $x
mk A13; run A13 FX_AXDIFF=A36W.WAFinal.WA_policy
x=1; grep -q "axiom_report.sh exit 1" "$T/A13/logs/VERIFY.txt" 2>/dev/null && x=0
judge A13 fail "a listed declaration reports a subset of the standard axioms ([propext, Classical.choice])" "axiom_report.sh did not fail" $x
mk A14; run A14 FX_SORRYWARN=A36W_Exports
x=1; grep -q "sorry reported in" "$T/A14/logs/VERIFY.txt" 2>/dev/null && x=0
judge A14 fail "an export log reports a declaration that uses sorry" "the sorry check did not report it" $x
mk X1; printf 'import A36W\n#check @A36W.WAFinal.WA_policy\n' > "$T/X1/exports/Extra.lean"; run X1
x=1; grep -q "expected 84 files in exports/, found 85" "$T/X1/logs/VERIFY.txt" 2>/dev/null && x=0
judge X1 fail "an unexpected eighty-fifth file in exports/, without '#print axioms' commands: only the file count catches it" "the file count did not report it" $x
mk V1; run V1 FX_AXREPDIR=AppF_Names_Separation; judge V1 fail "logs/AXIOM_REPORT.txt cannot be written"
mk D1; run D1 FX_PLANT=AppF_Names_Separation
x=1; { [ -f "$T/D1/logs/DONE" ] && [ ! -L "$T/D1/logs/DONE" ] && [ "$(cat "$T/D1/logs/DONE")" = DONE ] && [ ! -e "$T/D1/logs/FAILED" ]; } && x=0
judge D1 pass "a directory planted at logs/DONE and a symlink DONE.tmp -> FAILED are removed; a regular DONE is written" "DONE is not a regular file reading DONE, or FAILED exists" $x
mk D2; run D2 FX_PLANTFAILED=AppF_Names_Separation; judge D2 fail "a logs/FAILED planted during the run makes the run fail"
mk Z1; run Z1 FX_DATEFAIL=1; judge Z1 fail "date prints the time but exits 1"
mk R3; run R3 FX_RMDONEFAIL=1; judge R3 fail "rm removes logs/DONE but exits 1 during the final cleanup"
mk T1; run T1 FX_CATFAIL=1; judge T1 fail "reading src/lean-toolchain prints the file but exits 1"
mkdir "$T/grepbin" && printf '#!/bin/sh\nif [ "$1" = -l ] && [ "$2" = -e ] && [ "$3" = ": error" ]; then exit 2; fi\nexec /usr/bin/grep "$@"\n' > "$T/grepbin/grep" && chmod +x "$T/grepbin/grep"
R2OUT=$(PATH="$T/grepbin:$PATH" bash "$T/P0/axiom_report.sh"); RC=$?; NCASE=$((NCASE+1))
x=0; [ "${R2OUT:0:17}" = "AXIOM REPORT FAIL" ] || x=1
if [ "$RC" -ne 0 ] && [ "$x" -eq 0 ]; then echo "PASS  R2  axiom_report.sh alone, its error-scan grep exits 2: AXIOM REPORT FAIL  (exit=$RC; ${R2OUT%%$'\n'*})"; else echo "FAIL  R2  axiom_report.sh alone, its error-scan grep exits 2  (exit=$RC; ${R2OUT%%$'\n'*})"; NBAD=$((NBAD+1)); fi
mk H1; run H1 FX_SHA="$ZERO"
x=0; { [ -e "$T/H1/elan/INSTALLER_RAN" ] || [ -e "$T/H1/logs/STEPS.txt" ]; } && x=1
judge H1 fail "installer hash differs from the pin: nothing is executed" "installer or a step ran" $x
mk H2; run H2 FX_SHA_RC=1
x=0; { [ -e "$T/H2/elan/INSTALLER_RAN" ] || [ -e "$T/H2/logs/STEPS.txt" ]; } && x=1
judge H2 fail "sha256sum prints the pinned hash but exits 1: nothing is executed" "installer or a step ran" $x
mk K1; run K1 'CLEANROOM_CPUS=0-31;true'
x=0; { [ -e "$T/K1/elan/INSTALLER_RAN" ] || [ -e "$T/K1/logs/STEPS.txt" ]; } && x=1
judge K1 fail "a malformed CLEANROOM_CPUS stops the run before anything is executed" "installer or a step ran" $x
mk K2; run K2 CLEANROOM_CPUS=64-95
x=1; [ -s "$T/K2/taskset_lists.txt" ] && [ "$(sort -u "$T/K2/taskset_lists.txt")" = 64-95 ] && [ "$(wc -l < "$T/K2/taskset_lists.txt")" -eq 103 ] && x=0
judge K2 pass "CLEANROOM_CPUS=64-95 is passed to all 103 taskset calls" "taskset did not receive exactly 64-95 one hundred and three times" $x
mk I1; run I1 FX_KILL=lake_build; judge I1 fail "the driver receives SIGTERM during lake build: FAILED is still written"
mk S1; run S1; RC0=$RC; run S1 FX_FAIL_SILENT=AppF_Names
x=1; ls "$T"/S1/logs.prev-*/DONE > /dev/null 2>&1 && [ "$RC0" -eq 0 ] && x=0
judge S1 fail "second run in the same directory fails: the first run's DONE is moved to logs.prev-*" "first run did not pass or its logs were not kept" $x
echo "$((NCASE - NBAD))/$NCASE fixture cases behave as expected"; [ "$NBAD" -eq 0 ] && [ "$NCASE" -eq 41 ]


==> anc/formal_companion/lean/fixtures/stubs/cat <==
#!/bin/sh
# Fixture stub for cat: with FX_CATFAIL=1, reading lean-toolchain prints the file and then exits 1; otherwise the real cat.
if [ "${FX_CATFAIL:-}" = 1 ] && [ "$1" = lean-toolchain ]; then /bin/cat "$@"; exit 1; fi
exec /bin/cat "$@"


==> anc/formal_companion/lean/fixtures/stubs/date <==
#!/bin/sh
# Fixture stub for date: with FX_DATEFAIL=1 it prints the real date and then exits 1; otherwise the real date.
if [ "${FX_DATEFAIL:-}" = 1 ]; then /bin/date "$@"; exit 1; fi
exec /bin/date "$@"


==> anc/formal_companion/lean/fixtures/stubs/elan <==
#!/bin/sh
# Fixture stub for elan ('elan toolchain install ...').
exit 0


==> anc/formal_companion/lean/fixtures/stubs/elan-init.sh <==
#!/bin/sh
# Fixture stub installer: records that it was executed.
: > "$ELAN_HOME/INSTALLER_RAN"


==> anc/formal_companion/lean/fixtures/stubs/lake <==
#!/bin/bash
# Fixture stub for lake (no Lean). 'lake build' (run in src/) creates an empty .olean for every .lean file of the five
# libraries. 'lake env lean FILE' prints, for each '#print axioms NAME' line of FILE, the line Lean prints for that
# declaration in the real run: NAME as Lean prints it (an unqualified NAME, resolved through `open`, is mapped by the
# table FX_NAMES = printed_names.tsv), with the standard axioms, or fewer for the one hundred and sixty auxiliary declarations that
# have fewer (two Window lemmas, A36RW.AppJ.W21.distD_le and distD_NNN, seven A36W.FU lemmas, one of them with no axioms,
# two A36W.FU.Table lemmas, five A36W.TGRed lemmas of TGRed, one of them with no axioms, the twenty-five state-encoding
# declarations of TGMdp and TGRed2: fifteen with [propext], one with [Quot.sound] and nine with no axioms, and five more:
# A36W.SigChain.fxA4 and A36W.TGRem.W01 with [propext, Quot.sound], A36W.RFCandidate.Example.c₀, A36W.TGRem.profPol and
# A36W.TGRem.fullPol with no axioms; and 112 more, 73 of the two-group modules and 39 of A36RW/AppJ/CW4: 43 with
# [propext], 41 with [propext, Quot.sound] and 28 with no axioms). The other FX_* variables set by run_fixtures.sh
# inject one failure each.
case "${1:-}" in
  exe) exit 0 ;;
  build) if [ "${FX_FAIL:-}" = lake_build ]; then echo "error: stub build failure"; exit 1; fi
         if [ "${FX_KILL:-}" = lake_build ]; then kill -TERM "$PPID"; sleep 1; fi
         find AGFCore.lean A36W.lean AGFCore A36RWBase A36RW A36W A36FS -name '*.lean' -type f | while read -r m; do
           [ "${FX_NOOLEAN:-}" = "$m" ] && continue
           o=".lake/build/lib/lean/${m%.lean}.olean"; mkdir -p "${o%/*}" && : > "$o" || exit 1
         done || exit 1
         if [ "${FX_BUILDSORRY:-}" = 1 ]; then echo "warning: A36W/WAFinal.lean:1:0: declaration uses 'sorry'"; fi
         exit 0 ;;
  env) shift; [ "${1:-}" = lean ] && shift; f="$1"; b=$(basename "$f" .lean)
       if [ "${FX_FAIL:-}" = "$b" ]; then echo "$f:1:0: error: stub failure"; exit 1; fi
       first=""; k=0
       sed -n 's/^#print axioms \([^ ]*\).*/\1/p' "$f" | while read -r d; do
         q=$(awk -F'\t' -v b="$b" -v d="$d" '$1 == b && $2 == d { print $3; exit }' "${FX_NAMES:-/dev/null}"); [ -n "$q" ] && d="$q"
         [ "${FX_DROP:-}" = "$d" ] && continue
         [ "${FX_DROPIN:-}" = "$b:$d" ] && continue
         [ "${FX_RENAME:-}" = "$d" ] && d=AGF.fixture_bogus_declaration
         if [ "${FX_SORRY:-}" = "$d" ]; then line="'$d' depends on axioms: [propext, sorryAx, Classical.choice, Quot.sound]"
         elif [ "${FX_AXDIFF:-}" = "$d" ]; then line="'$d' depends on axioms: [propext, Classical.choice]"
         elif [ "${FX_AXSTD:-}" = "$d" ]; then line="'$d' depends on axioms: [propext, Classical.choice, Quot.sound]"
         elif [ "${FX_GARBAGE:-}" = "$d" ]; then line="'$d' depends on axioms: [propext] [Lean.ofReduceBool]"
         elif [ "${FX_AXNATIVE:-}" = "$d" ]; then line="'$d' depends on axioms: [propext, Lean.ofReduceBool, Classical.choice, Quot.sound]"
         elif [ "${FX_EMPTYLIST:-}" = "$d" ]; then line="'$d' depends on axioms: []"
         elif [ "${FX_BLANKLIST:-}" = "$d" ]; then line="'$d' depends on axioms: [ ]"
         elif [ "${FX_REPEAT:-}" = "$d" ]; then line="'$d' depends on axioms: [propext, propext, Classical.choice, Quot.sound]"
         elif [ "${FX_REPEAT2:-}" = "$d" ]; then line="'$d' depends on axioms: [propext, propext]"
         elif [ "${FX_NOAX:-}" = "$d" ]; then line="'$d' does not depend on any axioms"
         elif [ "${FX_HIDDENREPL:-}" = "$b:$d" ]; then line="'A.bad' depends on axioms: [Lean.ofReduceBool] '$d' depends on axioms: [propext, Classical.choice, Quot.sound]"
         elif [ "$d" = A36RW.Window.admissible_iff_paper ]; then line="'$d' depends on axioms: [propext, Quot.sound]"
         elif [ "$d" = A36RW.Window.ladProfile_eq_paper ]; then line="'$d' depends on axioms: [propext]"
         elif [ "$d" = A36RW.AppJ.W21.distD_le ] || [ "$d" = A36RW.AppJ.W21.distD_NNN ]; then line="'$d' depends on axioms: [propext]"
         elif [ "$d" = A36W.TGRed.botX ] || [ "$d" = A36W.TGRed.cl ] || [ "$d" = A36W.TGRed.cl_fin_val ] \
           || [ "$d" = A36W.TGRed.cl_inj ] || [ "$d" = A36W.TGRed.cl_val_of_le ] || [ "$d" = A36W.TGRed.legX ] \
           || [ "$d" = A36W.TGRed.legX_inj ] || [ "$d" = A36W.TGRed.MX_termX ] || [ "$d" = A36W.TGRed.nextX ] \
           || [ "$d" = A36W.TGRed.nextX_bot ] || [ "$d" = A36W.TGRed.nextX_leg ] || [ "$d" = A36W.TGRed.nextX_m ] \
           || [ "$d" = A36W.TGRed.termX ] || [ "$d" = A36W.TGRed.termX_inj ] || [ "$d" = A36W.TGRed.zeroC ]; then
           line="'$d' depends on axioms: [propext]"
         elif [ "$d" = A36W.TGRed.extF_fullTab ]; then line="'$d' depends on axioms: [Quot.sound]"
         elif [ "$d" = A36W.FU.stageAProfile_sum ] || [ "$d" = A36W.FU.one_le_of_mem_stageAProfile ] || [ "$d" = A36W.FU.stageAProfile_length ] \
           || [ "$d" = A36W.FU.stageAProfile_length_le ] || [ "$d" = A36W.FU.le_ceilDiv_of_mem_stageAProfile ] || [ "$d" = A36W.FU.ceil_half_le ] \
           || [ "$d" = A36W.FU.Table.stageAProfile_of_le ] || [ "$d" = A36W.FU.Table.stageAProfile_one ] \
           || [ "$d" = "A36W.TGRed.permWord_symm_permWord'" ] || [ "$d" = "A36W.TGRed.permWord_permWord_symm'" ] \
           || [ "$d" = A36W.TGRed.fxA3 ] || [ "$d" = A36W.TGRed.fxU3 ] || [ "$d" = A36W.SigChain.fxA4 ] || [ "$d" = A36W.TGRem.W01 ]; then
           line="'$d' depends on axioms: [propext, Quot.sound]"
         elif [ "$d" = A36W.FU.stageAProfile_example ] || [ "$d" = A36W.TGRed.Nw ] \
           || [ "$d" = A36W.TGMdp.curS ] || [ "$d" = A36W.TGMdp.extD ] || [ "$d" = A36W.TGMdp.greedy ] \
           || [ "$d" = A36W.TGRed.Cmp ] || [ "$d" = A36W.TGRed.extF ] || [ "$d" = A36W.TGRed.fullTab ] \
           || [ "$d" = A36W.TGRed.fullX ] || [ "$d" = A36W.TGRed.MX ] || [ "$d" = A36W.TGRed.XS ] \
           || [ "$d" = "A36W.RFCandidate.Example.c₀" ] || [ "$d" = A36W.TGRem.profPol ] || [ "$d" = A36W.TGRem.fullPol ]; then
           line="'$d' does not depend on any axioms"
         elif [ "$d" = "A36RW.AppJ.CW4.KLx_split._simp_1_1" ] || [ "$d" = "A36RW.AppJ.CW4.KLx_split._simp_1_2" ] || [ "$d" = "A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_1" ] \
           || [ "$d" = "A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_2" ] || [ "$d" = "A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_3" ] || [ "$d" = "A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_4" ] \
           || [ "$d" = "A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_5" ] || [ "$d" = "A36RW.AppJ.CW4.bernProd_grp_eq._simp_1_7" ] || [ "$d" = "A36RW.AppJ.CW4.compl_filter_true_eq_sdiff._simp_1_1" ] \
           || [ "$d" = "A36RW.AppJ.CW4.expZ_famT._simp_1_1" ] || [ "$d" = "A36RW.AppJ.CW4.fam_distD_eq_zero" ] || [ "$d" = "A36RW.AppJ.CW4.filter_true_eq_inter._simp_1_1" ] \
           || [ "$d" = "A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_1" ] || [ "$d" = "A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_2" ] || [ "$d" = "A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_3" ] \
           || [ "$d" = "A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_4" ] || [ "$d" = "A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_5" ] || [ "$d" = "A36RW.AppJ.CW4.pow_mul_pow_eq_div._simp_1_7" ] \
           || [ "$d" = "A36RW.AppJ.CW4.step1_ratio._simp_1_2" ] || [ "$d" = "A36RW.AppJ.CW4.step1_ratio._simp_1_3" ] || [ "$d" = "A36RW.AppJ.CW4.step1_ratio._simp_1_4" ] \
           || [ "$d" = "A36RW.AppJ.CW4.step1_ratio._simp_1_5" ] || [ "$d" = "A36RW.AppJ.CW4.step1_ratio._simp_1_6" ] || [ "$d" = "A36RW.AppJ.CW4.step1_ratio._simp_1_8" ] \
           || [ "$d" = "A36W.TGCert.clampC" ] || [ "$d" = "A36W.TGCert.dec_inj" ] || [ "$d" = "A36W.TGCert.dec_nextX" ] \
           || [ "$d" = "A36W.TGCert.dec_termX" ] || [ "$d" = "A36W.TGCert.fW31a" ] || [ "$d" = "A36W.TGCert.fW31b" ] \
           || [ "$d" = "A36W.TGCert.fW49" ] || [ "$d" = "A36W.TGCert.sigW49NA" ] || [ "$d" = "A36W.TGCert.tabOf" ] \
           || [ "$d" = "A36W.WC.x11" ] || [ "$d" = "A36W.WN.xa" ] || [ "$d" = "A36W.WN.xb" ] \
           || [ "$d" = "A36W.WN.xc" ]; then
           line="'$d' depends on axioms: [propext]"
         elif [ "$d" = "A36RW.AppJ.CW4.KLx_oneRound_split_fam._proof_1_1" ] || [ "$d" = "A36RW.AppJ.CW4.Z_mul_const._proof_1_1" ] || [ "$d" = "A36RW.AppJ.CW4.Zin_mul_const._proof_1_1" ] \
           || [ "$d" = "A36RW.AppJ.CW4.famOinv_eq._proof_1_1" ] || [ "$d" = "A36RW.AppJ.CW4.famTinv_eq._proof_1_1" ] || [ "$d" = "A36RW.AppJ.CW4.famWinv_pos._proof_1_1" ] \
           || [ "$d" = "A36RW.AppJ.CW4.fam_marg_mem._proof_1_1" ] || [ "$d" = "A36RW.AppJ.CW4.fam_not_cond1._proof_1_1" ] || [ "$d" = "A36RW.AppJ.CW4.nu_eq_min._proof_1_1" ] \
           || [ "$d" = "A36RW.AppJ.CW4.oneRound_KL_eq_fam._proof_1_1" ] || [ "$d" = "A36RW.AppJ.CW4.oneRound_law_fam._proof_1_1" ] || [ "$d" = "A36RW.AppJ.CW4.probZ_zero_pos._proof_1_1" ] \
           || [ "$d" = "A36RW.AppJ.CW4.step1_expZ_le._proof_1_1" ] || [ "$d" = "A36RW.AppJ.CW4.step1_ratio._proof_1_1" ] || [ "$d" = "A36W.RF.Final.survF" ] \
           || [ "$d" = "A36W.TGCert.BW49NA" ] || [ "$d" = "A36W.TGCert.extF_tabOf_act" ] || [ "$d" = "A36W.TGCert.extF_tabOf_last" ] \
           || [ "$d" = "A36W.TGCert.indQ" ] || [ "$d" = "A36W.WC.Uone" ] || [ "$d" = "A36W.WC.Upre" ] \
           || [ "$d" = "A36W.WC.Utwo" ] || [ "$d" = "A36W.WC.Vcont" ] || [ "$d" = "A36W.WC.bMinus" ] \
           || [ "$d" = "A36W.WC.bMinus.congr_simp" ] || [ "$d" = "A36W.WC.bPlus" ] || [ "$d" = "A36W.WC.bPlus.congr_simp" ] \
           || [ "$d" = "A36W.WC.hOne" ] || [ "$d" = "A36W.WC.hZero" ] || [ "$d" = "A36W.WC.i0" ] \
           || [ "$d" = "A36W.WC.i0.congr_simp" ] || [ "$d" = "A36W.WC.i0_ne_i1" ] || [ "$d" = "A36W.WC.i0_ne_i2" ] \
           || [ "$d" = "A36W.WC.i1" ] || [ "$d" = "A36W.WC.i1.congr_simp" ] || [ "$d" = "A36W.WC.i1_ne_i2" ] \
           || [ "$d" = "A36W.WC.i2" ] || [ "$d" = "A36W.WC.i2.congr_simp" ] || [ "$d" = "A36W.WN.AN" ] \
           || [ "$d" = "A36W.WN.UN" ] || [ "$d" = "A36W.WN.ladN" ]; then
           line="'$d' depends on axioms: [propext, Quot.sound]"
         elif [ "$d" = "A36RW.AppJ.W16.distD.eq_1" ] || [ "$d" = "A36W.CB.adPol" ] || [ "$d" = "A36W.CB.clampPol" ] \
           || [ "$d" = "A36W.RF.Final.Instance.c₁" ] || [ "$d" = "A36W.RF.Final.hitE" ] || [ "$d" = "A36W.RF.Final.instDecidablePredForallFinBoolHitE" ] \
           || [ "$d" = "A36W.RF.Final.length_ite_singleton" ] || [ "$d" = "A36W.TGCert.NS" ] || [ "$d" = "A36W.TGCert.actOf" ] \
           || [ "$d" = "A36W.TGCert.dec" ] || [ "$d" = "A36W.TGCert.nextN" ] || [ "$d" = "A36W.TGCert.rootN" ] \
           || [ "$d" = "A36W.TGCert.sig0W49NA" ] || [ "$d" = "A36W.TGCert.tabW31a_1" ] || [ "$d" = "A36W.TGCert.tabW31a_2" ] \
           || [ "$d" = "A36W.TGCert.tabW31b_1" ] || [ "$d" = "A36W.TGCert.tabW31b_2" ] || [ "$d" = "A36W.TGCert.tabW31b_3" ] \
           || [ "$d" = "A36W.TGCert.tabW49_1" ] || [ "$d" = "A36W.TGCert.tabW49_2" ]; then
           line="'$d' does not depend on any axioms"
         elif [ "$d" = "A36W.TGCert2.UAIndep" ] || [ "$d" = "A36W.TGCert2.fullTab_UAIndep" ] || [ "$d" = "A36W.TGCert2.gL2" ] \
           || [ "$d" = "A36W.TGCert2.gL4" ] || [ "$d" = "A36W.TGCert2.tabOf_uaF_UAIndep" ] || [ "$d" = "A36W.TGCert2.ua_rep" ]; then
           line="'$d' depends on axioms: [propext]"
         elif [ "$d" = "A36W.TGCert2.jkey" ] || [ "$d" = "A36W.TGCert2.jkeyN" ] || [ "$d" = "A36W.TGCert2.jkeyN_dec" ] \
           || [ "$d" = "A36W.TGCert2.uaF" ] || [ "$d" = "A36W.TGCert2.uaL2_1" ] || [ "$d" = "A36W.TGCert2.uaL2_2" ] \
           || [ "$d" = "A36W.TGCert2.uaL4_1" ] || [ "$d" = "A36W.TGCert2.uaL4_2" ]; then
           line="'$d' does not depend on any axioms"
         else line="'$d' depends on axioms: [propext, Classical.choice, Quot.sound]"; fi
         k=$((k+1))
         if [ "${FX_TWOLISTS:-}" = "$b" ] && [ "$k" -le 2 ]; then   # the first two reports: both lists on one line, then a truncated copy of the second
           if [ "$k" = 1 ]; then first="$line"; else echo "$first $line"; echo "${line%]}"; fi
           continue
         fi
         echo "$line"
       done
       if [ "${FX_HIDDEN:-}" = "$b" ]; then echo "'A.bad' depends on axioms: [sorryAx] 'A36RW.Balanced.hardcap_optimum' depends on axioms: [propext, Classical.choice, Quot.sound]"; fi
       if [ "${FX_SORRYWARN:-}" = "$b" ]; then echo "warning: $f:1:0: declaration uses 'sorry'"; fi
       L="$ELAN_HOME/../logs"
       if [ "${FX_PLANT:-}" = "$b" ]; then mkdir "$L/DONE"; : > "$L/DONE/x"; ln -s FAILED "$L/DONE.tmp"; fi
       if [ "${FX_PLANTFAILED:-}" = "$b" ]; then echo planted > "$L/FAILED"; fi
       if [ "${FX_AXREPDIR:-}" = "$b" ]; then mkdir "$L/AXIOM_REPORT.txt"; fi
       if [ "${FX_ERRZERO:-}" = "$b" ]; then echo "$f:1:0: error: stub error line with exit status 0"; fi
       if [ "${FX_FAIL_SILENT:-}" = "$b" ]; then exit 1; fi
       if [ "${FX_EXIT125:-}" = "$b" ]; then exit 125; fi; exit 0 ;;
esac
echo "stub lake: unexpected arguments: $*" >&2; exit 2


==> anc/formal_companion/lean/fixtures/stubs/lean <==
#!/bin/sh
# Fixture stub for lean.
echo "Lean (version 4.33.1, fixture stub)"


==> anc/formal_companion/lean/fixtures/stubs/printed_names.tsv <==
Export_AppJ_W14	Z_pos	A36RW.AppJ.Z_pos
Export_AppJ_W14	aA_nonneg	A36RW.AppJ.aA_nonneg
Export_AppJ_W14	aA_le_one	A36RW.AppJ.aA_le_one
Export_AppJ_W14	aB_nonneg	A36RW.AppJ.aB_nonneg
Export_AppJ_W14	aB_le_one	A36RW.AppJ.aB_le_one
Export_AppJ_W14	mA_mul_aA_add_mB_mul_aB	A36RW.AppJ.mA_mul_aA_add_mB_mul_aB
Export_AppJ_W14	V_nonneg	A36RW.AppJ.V_nonneg
Export_AppJ_W14	sum_bin	A36RW.AppJ.sum_bin
Export_AppJ_W14	bin_nonneg	A36RW.AppJ.bin_nonneg
Export_AppJ_W14	aliveMass_le_one	A36RW.AppJ.aliveMass_le_one
Export_AppJ_W14	Eprod_nonneg	A36RW.AppJ.Eprod_nonneg
Export_AppJ_W14	Eprod_mono	A36RW.AppJ.Eprod_mono
Export_AppJ_W14	G_nonneg	A36RW.AppJ.G_nonneg
Export_AppJ_W14	G_le_one	A36RW.AppJ.G_le_one
Export_AppJ_W14	G_le_G_succ	A36RW.AppJ.G_le_G_succ
Export_AppJ_W14	TG10	A36RW.AppJ.TG10
Export_AppJ_W14	sum_powerset_split	A36RW.AppJ.sum_powerset_split
Export_AppJ_W14	sum_prod_twoValue	A36RW.AppJ.sum_prod_twoValue
Export_AppJ_W14	weightedTarget_twoW_p	A36RW.AppJ.weightedTarget_twoW_p
Export_AppJ_W14	Zw_eq	A36RW.AppJ.Zw_eq
Export_AppJ_W14	sliceMarg_twoW_A	A36RW.AppJ.sliceMarg_twoW_A
Export_AppJ_W14	sliceMarg_twoW_B	A36RW.AppJ.sliceMarg_twoW_B
Export_AppJ_W14	weightedOracle_marg_twoW	A36RW.AppJ.weightedOracle_marg_twoW
Export_AppJ_W14	condMarg_twoW	A36RW.AppJ.condMarg_twoW
Export_AppJ_W14	condMarg_twoW_of_legal	A36RW.AppJ.condMarg_twoW_of_legal
Export_AppJ_W14	legal_iff_prefMass_pos	A36RW.AppJ.legal_iff_prefMass_pos
Export_AppJ_W14	wslice_twoW_union	A36RW.AppJ.wslice_twoW_union
Export_AppJ_W14	condMarg_twoW_child	A36RW.AppJ.condMarg_twoW_child
Export_AppJ_W14	batchVal_twoW	A36RW.AppJ.batchVal_twoW
Export_AppJ_W14	G_twoW	A36RW.AppJ.G_twoW
Export_AppJ_W14	G_root_twoW	A36RW.AppJ.G_root_twoW
Export_AppJ_W14	TG9	A36RW.AppJ.TG9
Export_AppJ_W14	TG9_supp	A36RW.AppJ.TG9_supp
Export_AppJ_W14	TG9_capAS	A36RW.AppJ.TG9_capAS
Export_AppJ_W14	TG9_capEvery	A36RW.AppJ.TG9_capEvery
Export_AppJ_W14	sched_mass_le_G	A36RW.AppJ.sched_mass_le_G
Export_AppJ_W14	TG1	A36RW.AppJ.TG1
Export_AppJ_W14	TG1_batch	A36RW.AppJ.TG1_batch
Export_AppJ_W14	G_one_eq_batchPmf	A36RW.AppJ.G_one_eq_batchPmf
Export_AppJ_W14	G_one_le	A36RW.AppJ.G_one_le
Export_AppJ_W14	TG7	A36RW.AppJ.TG7
Export_AppJ_W14	TG7_iterate	A36RW.AppJ.TG7_iterate
Export_AppJ_W14	TG6_iff_18	A36RW.AppJ.TG6_iff_18
Export_AppJ_W14	thm_tgenv_of_TG6	A36RW.AppJ.thm_tgenv_of_TG6
Export_AppJ_W14	thm_tgenv_one	A36RW.AppJ.thm_tgenv_one
Export_AppJ_W14	KLx_ge_negLog_mass	A36RW.AppJ.KLx_ge_negLog_mass
Export_AppJ_W14	corA_KLx	A36RW.AppJ.corA_KLx
Export_AppJ_W14	corA_KLx_outLim_capAS	A36RW.AppJ.corA_KLx_outLim_capAS
Export_AppJ_W14	corA_capKLSetAS	A36RW.AppJ.corA_capKLSetAS
Export_AppJ_W14	RAND_zero_empty	A36RW.AppJ.RAND_zero_empty
Export_AppJ_W14	capKLSetAS_zero	A36RW.AppJ.capKLSetAS_zero
Export_AppJ_W14	RAND_mono	A36RW.AppJ.RAND_mono
Export_AppJ_W14	capKLSetAS_mono	A36RW.AppJ.capKLSetAS_mono
Export_AppJ_W14	Fstar_n_eq_zero	A36RW.AppJ.Fstar_n_eq_zero
Export_AppJ_W14	markov_component	A36RW.AppJ.markov_component
Export_AppJ_W14	markov_split	A36RW.AppJ.markov_split
Export_AppJ_W14	corB_mix	A36RW.AppJ.corB_mix
Export_AppJ_W14	corB_LFgen	A36RW.AppJ.corB_LFgen
Export_AppJ_W14	corB_LFgen_of_nonneg	A36RW.AppJ.corB_LFgen_of_nonneg
Export_AppJ_W14	schedLawE_fullSingletons	A36RW.AppJ.schedLawE_fullSingletons
Export_AppJ_W14	corA_rounds	A36RW.AppJ.corA_rounds
Export_AppJ_W14	corA_rounds_explicit	A36RW.AppJ.corA_rounds_explicit
Export_AppJ_W14	thm_tgenv_sharp_of_TG6	A36RW.AppJ.thm_tgenv_sharp_of_TG6
Export_AppJ_W14	Csharp_lt	A36RW.AppJ.Csharp_lt
Export_AppJ_W14	corD_capKLSetAS	A36RW.AppJ.corD_capKLSetAS
Export_AppJ_W14	corD_rounds	A36RW.AppJ.corD_rounds
Export_AppJ_W14	corD_execMean	A36RW.AppJ.corD_execMean
Export_AppJ_W14	corD_LFad	A36RW.AppJ.corD_LFad
Export_AppJ_W14	corB_asymptotic	A36RW.AppJ.corB_asymptotic
Export_AppJ_W14	G_sanity	A36RW.AppJ.G_sanity
Export_AppJ_W16	w16_hLC	A36RW.AppJ.W16.w16_hLC
Export_AppJ_W16	TG2_mono	A36RW.AppJ.W16.TG2_mono
Export_AppJ_W16	TG2	A36RW.AppJ.W16.TG2
Export_AppJ_W16	TG2_monotoneOn_aA	A36RW.AppJ.W16.TG2_monotoneOn_aA
Export_AppJ_W16	TG2_monotoneOn_aB	A36RW.AppJ.W16.TG2_monotoneOn_aB
Export_AppJ_W16	TG3	A36RW.AppJ.W16.TG3
Export_AppJ_W16	TG3_dist	A36RW.AppJ.W16.TG3_dist
Export_AppJ_W16	TG4_mass	A36RW.AppJ.W16.TG4_mass
Export_AppJ_W16	TG4_i_A	A36RW.AppJ.W16.TG4_i_A
Export_AppJ_W16	TG4_i_B	A36RW.AppJ.W16.TG4_i_B
Export_AppJ_W16	TG4_i_mean	A36RW.AppJ.W16.TG4_i_mean
Export_AppJ_W16	TG4_ii	A36RW.AppJ.W16.TG4_ii
Export_AppJ_W16	TG5	A36RW.AppJ.W16.TG5
Export_AppJ_W16	Vrem_eq	A36RW.AppJ.W16.Vrem_eq
Export_AppJ_W16	TG5_witness1	A36RW.AppJ.W16.TG5_witness1
Export_AppJ_W16	w16_atom	A36RW.AppJ.W16.w16_atom
Export_AppJ_W16	w16_caseF	A36RW.AppJ.W16.w16_caseF
Export_AppJ_W16	w16_caseS	A36RW.AppJ.W16.w16_caseS
Export_AppJ_W16	w16_g_le_g32	A36RW.AppJ.W16.w16_g_le_g32
Export_AppJ_W16	TG6_gen	A36RW.AppJ.W16.TG6_gen
Export_AppJ_W16	TG6	A36RW.AppJ.W16.TG6
Export_AppJ_W16	TG6_forall	A36RW.AppJ.W16.TG6_forall
Export_AppJ_W16	numeric_CF	A36RW.AppJ.W16.numeric_CF
Export_AppJ_W16	numeric_8_4sqrt6	A36RW.AppJ.W16.numeric_8_4sqrt6
Export_AppJ_W16	numeric_g32_lt	A36RW.AppJ.W16.numeric_g32_lt
Export_AppJ_W16	numeric_18_33	A36RW.AppJ.W16.numeric_18_33
Export_AppJ_W16	TG8_exists	A36RW.AppJ.W16.TG8_exists
Export_AppJ_W16	TG8_unique	A36RW.AppJ.W16.TG8_unique
Export_AppJ_W16	TG8	A36RW.AppJ.W16.TG8
Export_AppJ_W16	w16_T_illegal	A36RW.AppJ.W16.w16_T_illegal
Export_AppJ_W16	w16_T_empty	A36RW.AppJ.W16.w16_T_empty
Export_AppJ_W16	w16_Etgt_empty	A36RW.AppJ.W16.w16_Etgt_empty
Export_AppJ_W16	w16_tgtW_single_A	A36RW.AppJ.W16.w16_tgtW_single_A
Export_AppJ_W16	w16_tgtW_single_B	A36RW.AppJ.W16.w16_tgtW_single_B
Export_AppJ_W16	w16_tgtW_eq_zero_of_not_alive	A36RW.AppJ.W16.w16_tgtW_eq_zero_of_not_alive
A36W_RFCutIII_Exports	A36W.RF.Final.Instance.«ζ₁»	A36W.RF.Final.Instance.ζ₁
A36W_RFCutIII_Exports	A36W.RF.Final.Instance.«length_ζ₁»	A36W.RF.Final.Instance.length_ζ₁


==> anc/formal_companion/lean/fixtures/stubs/rm <==
#!/bin/sh
# Fixture stub for rm: with FX_RMDONEFAIL=1, removing a path ending in /logs/DONE removes it and then exits 1; otherwise the
# real rm.
if [ "${FX_RMDONEFAIL:-}" = 1 ]; then for a in "$@"; do case "$a" in */logs/DONE) /bin/rm "$@"; exit 1 ;; esac; done; fi
exec /bin/rm "$@"


==> anc/formal_companion/lean/fixtures/stubs/sha256sum <==
#!/bin/sh
# Fixture stub for sha256sum: reports the hash given in FX_SHA for the stub installer and exits with FX_SHA_RC (default 0).
echo "$FX_SHA  $1"
exit "${FX_SHA_RC:-0}"


==> anc/formal_companion/lean/fixtures/stubs/taskset <==
#!/bin/sh
# Fixture stub for taskset: appends the CPU list to taskset_lists.txt in the package copy, drops '-c LIST' and runs the
# command.
if [ "$1" = -c ]; then echo "$2" >> "$ELAN_HOME/../taskset_lists.txt"; shift 2; fi
exec "$@"


==> anc/formal_companion/lean/run_cleanroom.sh <==
#!/bin/bash
# Clean-room Lean reproduction for the supplement. Fresh ELAN_HOME/XDG cache/TMPDIR under this directory; nothing shared with
# any other Lean tree. Steps: elan + toolchain from lean-toolchain; lake exe cache get; lake build of the five libraries
# (AGFCore, A36RWBase, A36RW, A36W, A36FS); then each export file (src/A36RW/Export_*.lean, exports/*.lean). Every
# command's exit code and wall time is logged. The Lean processes run under taskset -c CPUS, where CPUS is the environment
# variable CLEANROOM_CPUS (a list such as 0-31 or 64-95; default 0-31).
# Fail-closed: every command the driver runs is checked. A malformed CLEANROOM_CPUS, a failed download, a failed or
# mismatching installer hash (the installer is then not executed), a failed setup step or a failed bookkeeping command
# (dates, START/STEPS/END records, the axiom summary) stops the run; each export file is attempted unless such a failure
# stops the run first, and any nonzero exit fails the run; verify_run.sh then checks the recorded step statuses, the
# recorded installer hash, the build and export logs, the compiled library modules, the axiom summary and the axiom report.
# logs/DONE is written only if all of that passes (a fresh temporary file renamed over any removed stale DONE, then checked
# byte for byte, with no logs/FAILED); on any other exit that runs the EXIT trap, logs/DONE is removed, logs/FAILED gives
# the reason and the exit status is nonzero. An existing logs/ is first moved to logs.prev-<UTC>-<pid>, so no earlier DONE
# survives into a new run.
set -u -o pipefail
case "$0" in */*) HERE="${0%/*}" ;; *) HERE=. ;; esac
ROOT="$(cd "$HERE" && pwd)" || { echo "FAILED: cannot locate the package directory" >&2; exit 2; }
export ELAN_HOME="$ROOT/elan" XDG_CACHE_HOME="$ROOT/cache" TMPDIR="$ROOT/tmp" PATH="$ROOT/elan/bin:$PATH"
kill_done() {   # remove logs/DONE (rename it if rm fails); returns nonzero if rm failed or a DONE remains
  local r=0; rm -rf "$ROOT/logs/DONE" 2>/dev/null || { r=1; mv -f "$ROOT/logs/DONE" "$ROOT/logs/DONE.invalid.$$" 2>/dev/null; }
  [ ! -e "$ROOT/logs/DONE" ] && [ ! -L "$ROOT/logs/DONE" ] || r=1; return $r; }
note_failed() { echo "FAILED: $*" >&2; echo "FAILED: $*" >> "$ROOT/logs/FAILED"; }   # builtin echo; the trap retries
if [ -e "$ROOT/logs" ] || [ -L "$ROOT/logs" ]; then
  STAMP=$(date -u +%Y%m%dT%H%M%SZ) && mv "$ROOT/logs" "$ROOT/logs.prev-$STAMP-$$" \
    || { kill_done; note_failed "cannot move the old logs/ aside"; exit 2; }
fi
mkdir -p "$ROOT/logs" || { echo "FAILED: cannot create logs/" >&2; exit 2; }
OK=0   # set to 1 only after logs/DONE has been written and checked; any other exit removes DONE and leaves FAILED
trap 'if [ "$OK" != 1 ]; then kill_done; [ -s "$ROOT/logs/FAILED" ] || echo "FAILED: run_cleanroom.sh stopped before completing (interrupted or aborted)" >> "$ROOT/logs/FAILED"; fi' EXIT
fail() { note_failed "$*"; exit 1; }
CPUS="${CLEANROOM_CPUS:-0-31}"
case "$CPUS" in ''|*[!0-9,-]*|[,-]*|*[,-]|*,,*|*--*) fail "CLEANROOM_CPUS='$CPUS' is not a CPU list such as 0-31 or 64-95" ;; esac
mkdir -p "$ELAN_HOME" "$XDG_CACHE_HOME" "$TMPDIR" || fail "cannot create the run directories"
BOOKFAIL=0   # set by step() when its own bookkeeping (date, STEPS record) fails, independently of the command's status
step() { local name="$1" t0 t1 now rc; shift
         t0=$(date -u +%s) || { BOOKFAIL=1; t0=0; }
         "$@" > "$ROOT/logs/$name.log" 2>&1; rc=$?
         if t1=$(date -u +%s) && now=$(date -u +%H:%M:%SZ) && echo "$now step=$name exit=$rc secs=$((t1-t0))" | tee -a "$ROOT/logs/STEPS.txt"; then :; else
           echo "cannot record step $name" >&2; BOOKFAIL=1; fi
         [ "$BOOKFAIL" = 0 ] || [ "$rc" -ne 0 ] || rc=1
         return $rc; }
{ date -u +%Y-%m-%dT%H:%M:%SZ && uname -a && echo "cpu list: $CPUS"; } > "$ROOT/logs/START.txt" || fail "writing logs/START.txt"
ELAN_INIT_SHA256=a620ff1641616222c8d37c54845492004bb84d6877cdbc944dd65c1aa685bf53   # elan-init.sh at tag v4.2.4
[ -f "$ROOT/elan-init.sh" ] || curl -sSfL https://raw.githubusercontent.com/leanprover/elan/v4.2.4/elan-init.sh -o "$ROOT/elan-init.sh" || fail "download of elan-init.sh"
GOT=$(sha256sum "$ROOT/elan-init.sh" | cut -c1-64) || fail "sha256sum of elan-init.sh exited nonzero (installer not executed)"
echo "elan-init.sh sha256 $GOT" >> "$ROOT/logs/START.txt" || fail "writing logs/START.txt"
[ "$GOT" = "$ELAN_INIT_SHA256" ] || fail "elan-init.sh sha256 '$GOT' is not the pinned v4.2.4 value $ELAN_INIT_SHA256 (installer not executed)"
step elan_init sh "$ROOT/elan-init.sh" -y --no-modify-path --default-toolchain none || fail "step elan_init"
cd "$ROOT/src" || fail "cd src"
TOOLCHAIN=$(cat lean-toolchain) || fail "reading src/lean-toolchain"
step toolchain elan toolchain install "$TOOLCHAIN" || fail "step toolchain"
step lean_version lean --version || fail "step lean_version"
step cache_get taskset -c "$CPUS" lake exe cache get || fail "step cache_get"
step lake_build taskset -c "$CPUS" lake build AGFCore A36RWBase A36RW A36W A36FS || fail "step lake_build"
NFAIL=0
for f in A36RW/Export_*.lean ../exports/*.lean; do b="${f##*/}"; step "export_${b%.lean}" taskset -c "$CPUS" lake env lean "$f" || NFAIL=$((NFAIL+1))
  [ "$BOOKFAIL" = 0 ] || fail "bookkeeping for export_${b%.lean}"; done
grep -h "depends on axioms\|does not depend on any axioms\|sorryAx\|declaration uses .sorry.\|: error\|^error" "$ROOT"/logs/export_*.log | sort | uniq -c > "$ROOT/logs/AXIOMS_SUMMARY.txt" || fail "writing logs/AXIOMS_SUMMARY.txt"
bash "$ROOT/verify_run.sh" > "$ROOT/logs/VERIFY.txt" 2>&1; VRC=$?; cat "$ROOT/logs/VERIFY.txt" || fail "reading logs/VERIFY.txt"
[ "$NFAIL" -eq 0 ] || fail "$NFAIL export step(s) exited nonzero (logs/STEPS.txt)"
[ "$VRC" -eq 0 ] || fail "verify_run.sh (logs/VERIFY.txt)"
date -u +%Y-%m-%dT%H:%M:%SZ > "$ROOT/logs/END.txt" || fail "writing logs/END.txt"
kill_done && rm -rf "$ROOT/logs/DONE.tmp" || fail "removing a stale logs/DONE"
TMPDONE=$(mktemp "$ROOT/logs/DONE.XXXXXX") && echo DONE > "$TMPDONE" && mv -f "$TMPDONE" "$ROOT/logs/DONE" || fail "writing logs/DONE"
EXPDONE=$(mktemp "$ROOT/tmp/done.XXXXXX") && echo DONE > "$EXPDONE" || fail "writing the expected DONE bytes"
[ -f "$ROOT/logs/DONE" ] && [ ! -L "$ROOT/logs/DONE" ] && cmp -s "$ROOT/logs/DONE" "$EXPDONE" && [ ! -e "$ROOT/logs/FAILED" ] && [ ! -L "$ROOT/logs/FAILED" ] \
  || fail "logs/DONE could not be verified"
rm -f "$EXPDONE" || fail "removing a temporary file"
OK=1


==> anc/formal_companion/lean/src/A36FS/AdaptTail.lean <==
import A36FS.Exact
import Mathlib.Probability.Moments.SubGaussian
import Mathlib.Probability.Distributions.Bernoulli
/-!
# Theorem 9's adaptive tail (Lemma X1′) on the shared library's `TreeE` (full-support branch)

The **per-deterministic-rule, fuel-truncated** form of App. I, Lemma X1′ (inside the proof of
Theorem `thm:fsadapt`), for the full-support oracle `fsOracle n` (`A36FS/Instance.lean`), which is the
exact conditional-marginal oracle of `fsTarget n` by `exact_fs` (`A36FS/Exact.lean`).  The proof is
finite: sums over `powerset`s and induction on the fuel of `TreeE.outBy`.  No conditional expectation
or supermartingale is used; the only probability input is Mathlib's Hoeffding lemma, applied to one
two-point law, and the only limit is the monotone limit in the fuel of finitely many real sequences
(`tail_X1'_lim`).

## Dictionary (paper → here)
* `𝓕_{k-1}` (seed and committed labelled history after `k-1` rounds) → a fixed rule `T : TreeE n`
  (the seed's rule `σ.tree ω`) and a `WFE` history `h`.  The conditional law of the rest of the run is
  `T.outBy (fsOracle n) f h`: runs from `h` that complete within `f` further rounds (sub-probability).
* `c_{k-1} = lev h`, `P_{k-1} = val h`, `b_k = (T.act h).card`, `c_k = lev h + (T.act h).card`, and
  `P_∞ = valW x` for the output word `x` (`valW_outBits`).
* `𝓕_{k-1}`-measurable `t` and `λ` → arbitrary reals; they may depend on `T` and `h`.

## Results
1. `hoeffding_bernoulli`: `p e^{s(1-p)} + (1-p) e^{-sp} ≤ e^{s²/8}` for `p ∈ [0,1]`.
2. `one_round_mgf` (`batch_mgf` for any batch `B ⊆ remaining h`): one round's MGF is at most
   `e^{λ² b/(8 c'²)}`.  The increment is `(|S| - b P)/c'` (`val_cons_sub`).
3. `mgf_level`: `Σ_x outBy f h x · e^{λ(valW x - val h)} ≤ e^{λ²/(8 lev h)}`, uniformly in `T` and `f`.
4. `mgf_X1'`: the same sum is at most `e^{λ²/(4 c')}`, with `c' = lev h + (T.act h).card`.
5. `tail_X1'`: `Σ_x outBy f h x · 1[|valW x - val h| ≥ t] ≤ 2 e^{-c' t²}` for `t > 0`.
   `tail_mono`: the left side is nondecreasing in `f`.  `tail_X1'_lim`: the same bound for
   `⨆ f, outBy f h x`, the completed-output law from `h`.
Bookkeeping: `wfe_succ` (successors of `WFE` histories are `WFE`), `stepW_fs` (`stepW = batchLaw`,
the oracle being always legal), `outBy_nonneg`, `outBy_mono`, `outBy_le_one`, `sum_batchLaw_fs`.

## Not proved here (the lift to `PolicyE`)
* Integration over the seed: `PolicyE.outBy` is a Bochner integral over `ω` of `(σ.tree ω).outBy`.
  It needs the measurability (hence integrability) of `ω ↦ (σ.tree ω).outBy o f h x` (the shared library's
  measurability obligation), and `outLim` needs monotone convergence; `outBy_mono` is the per-seed input.
* Conditioning at round `k ≥ 2`: a decomposition of `outBy` at depth `k-1` (or at a predictable stopping
  index such as Lemma X3′'s first jump) into the path weight of `h` times the run from `h`.  It is not in
  the shared interface.
-/
namespace A36FS
open AGF A36RW

variable {n : ℕ}

/-! ## §0 Level, value, and the value of a word -/

/-- The level `c = |committed h| + 2`. -/
noncomputable def lev (h : History n) : ℝ := ((committed h).card : ℝ) + 2

/-- The value `P = (1 + #committed ones)/c`, the oracle's parameter at `h` (`fsOracle_marg`). -/
noncomputable def val (h : History n) : ℝ := (1 + ((onesSet h).card : ℝ)) / lev h

/-- The value of an output word, `P_∞ = (1 + ones x)/(n + 2)`. -/
noncomputable def valW (x : Fin n → Bool) : ℝ := (1 + (ones x : ℝ)) / ((n : ℝ) + 2)

lemma lev_two_le (h : History n) : 2 ≤ lev h := by
  unfold lev
  have : (0 : ℝ) ≤ ((committed h).card : ℝ) := Nat.cast_nonneg _
  linarith

lemma lev_pos (h : History n) : 0 < lev h := lt_of_lt_of_le two_pos (lev_two_le h)

lemma lev_add_card_pos (h : History n) (B : Finset (Fin n)) : 0 < lev h + (B.card : ℝ) :=
  add_pos_of_pos_of_nonneg (lev_pos h) (Nat.cast_nonneg _)

lemma val_nonneg (h : History n) : 0 ≤ val h := by
  unfold val
  exact div_nonneg (by positivity) (lev_pos h).le

lemma val_le_one {h : History n} (hw : WFE h) : val h ≤ 1 := by
  unfold val
  rw [div_le_one (lev_pos h)]
  unfold lev
  have : ((onesSet h).card : ℝ) ≤ (committed h).card := by exact_mod_cast card_onesSet_le_of_WFE hw
  linarith

/-- The full-support oracle's parameter at `h` is the value `val h`, at every coordinate
(definitional). -/
lemma fsOracle_marg (h : History n) (i : Fin n) : (fsOracle n).marg h i = val h := rfl

lemma ones_outBits (h : History n) : ones (outBits h) = (onesSet h).card := by
  unfold ones outBits
  congr 1
  ext i
  simp

/-- **At completion the value is the output's value**: `size h = 0 → valW (outBits h) = val h`.
`WFE` is not needed: `|committed h| + size h = n` holds for every history (`card_committed_add_size`),
and `ones (outBits h) = |onesSet h|` by definition. -/
theorem valW_outBits {h : History n} (hs : size h = 0) : valW (outBits h) = val h := by
  have hc := card_committed_add_size h
  rw [hs, add_zero] at hc
  unfold valW val lev
  rw [ones_outBits, hc]

/-! ## §1 Successor histories -/

theorem wfe_cons {h : History n} (hw : WFE h) {B S : Finset (Fin n)} (hB : B ⊆ remaining h)
    (hS : S ⊆ B) : WFE (⟨B, S⟩ :: h) := ⟨hB, hS, hw⟩

/-- **Every successor `⟨T.act h, S⟩ :: h` of a `WFE` history, with `S ⊆ T.act h`, is `WFE`.** -/
theorem wfe_succ (T : TreeE n) {h : History n} (hw : WFE h) {S : Finset (Fin n)}
    (hS : S ⊆ T.act h) : WFE (⟨T.act h, S⟩ :: h) :=
  wfe_cons hw (T.act_sub h) hS

lemma card_committed_cons {h : History n} {B : Finset (Fin n)} (hB : B ⊆ remaining h)
    (S : Finset (Fin n)) : (committed (⟨B, S⟩ :: h)).card = B.card + (committed h).card := by
  have hdisj : Disjoint B (committed h) :=
    Finset.disjoint_left.2 (fun i hi hc => mem_remaining_iff.1 (hB hi) hc)
  exact Finset.card_union_eq_card_add_card.2 hdisj

lemma card_onesSet_cons {h : History n} (hw : WFE h) {B S : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hS : S ⊆ B) :
    (onesSet (⟨B, S⟩ :: h)).card = S.card + (onesSet h).card := by
  have hdisj : Disjoint S (onesSet h) :=
    Finset.disjoint_left.2 (fun i hi ho =>
      mem_remaining_iff.1 (hB (hS hi)) (onesSet_subset_committed_of_WFE hw ho))
  exact Finset.card_union_eq_card_add_card.2 hdisj

/-- One round raises the level by the batch size: `c' = c + b`.  An empty round (`B = ∅`) keeps the
level. -/
lemma lev_cons {h : History n} {B : Finset (Fin n)} (hB : B ⊆ remaining h) (S : Finset (Fin n)) :
    lev (⟨B, S⟩ :: h) = lev h + B.card := by
  unfold lev
  rw [card_committed_cons hB]
  push_cast
  ring

/-- **The increment of the value in one round** is `(|S| - b·P)/c'`, `P = val h`, `c' = c + b`. -/
lemma val_cons_sub {h : History n} (hw : WFE h) {B S : Finset (Fin n)} (hB : B ⊆ remaining h)
    (hS : S ⊆ B) :
    val (⟨B, S⟩ :: h) - val h = ((S.card : ℝ) - (B.card : ℝ) * val h) / (lev h + B.card) := by
  have hc : lev h ≠ 0 := (lev_pos h).ne'
  have hc' : lev h + (B.card : ℝ) ≠ 0 := (lev_add_card_pos h B).ne'
  have e1 : val (⟨B, S⟩ :: h) = (1 + ((S.card : ℝ) + (onesSet h).card)) / (lev h + B.card) := by
    unfold val
    rw [lev_cons hB, card_onesSet_cons hw hB hS]
    push_cast
    ring
  rw [e1]
  unfold val
  field_simp
  ring

lemma prod_ite_mem_pow {B S : Finset (Fin n)} (hS : S ⊆ B) (x y : ℝ) :
    ∏ i ∈ B, (if i ∈ S then x else y) = x ^ S.card * y ^ (B \ S).card := by
  rw [← Finset.prod_sdiff hS]
  have h1 : ∏ i ∈ B \ S, (if i ∈ S then x else y) = y ^ (B \ S).card := by
    rw [Finset.prod_congr rfl (fun i hi => ?_), Finset.prod_const]
    simp only [Finset.mem_sdiff] at hi
    simp [hi.2]
  have h2 : ∏ i ∈ S, (if i ∈ S then x else y) = x ^ S.card := by
    rw [Finset.prod_congr rfl (fun i hi => ?_), Finset.prod_const]
    simp [hi]
  rw [h1, h2]
  ring

/-- The batch law of the full-support oracle: `P^|S| (1-P)^|B∖S|`. -/
lemma batchLaw_fs_eq_pow (h : History n) {B S : Finset (Fin n)} (hS : S ⊆ B) :
    batchLaw (fsOracle n) h B S = val h ^ S.card * (1 - val h) ^ (B \ S).card :=
  prod_ite_mem_pow hS (val h) (1 - val h)

lemma batchLaw_fs_nonneg {h : History n} (hw : WFE h) (B S : Finset (Fin n)) :
    0 ≤ batchLaw (fsOracle n) h B S := by
  unfold batchLaw
  apply Finset.prod_nonneg
  intro i _
  have h0 := val_nonneg h
  have h1 := val_le_one hw
  show 0 ≤ (if i ∈ S then val h else 1 - val h)
  split_ifs <;> linarith

/-- The batch law of the full-support oracle is a probability law on `B.powerset`. -/
theorem sum_batchLaw_fs (h : History n) (B : Finset (Fin n)) :
    ∑ S ∈ B.powerset, batchLaw (fsOracle n) h B S = 1 := by
  have h' := Finset.prod_add (fun _ : Fin n => val h) (fun _ => 1 - val h) B
  simp only [Finset.prod_const] at h'
  have e : val h + (1 - val h) = 1 := by ring
  rw [e, one_pow] at h'
  rw [Finset.sum_congr rfl (fun S hS => batchLaw_fs_eq_pow h (Finset.mem_powerset.1 hS))]
  exact h'.symm

/-- The full-support oracle is always legal, so `stepW` is the batch law. -/
lemma stepW_fs (T : TreeE n) (h : History n) (S : Finset (Fin n)) :
    T.stepW (fsOracle n) h S = batchLaw (fsOracle n) h (T.act h) S :=
  if_pos (show (fsOracle n).legal h from trivial)

/-! ## §2 Unfolding `outBy` -/

lemma outBy_zero (o : Oracle n) (T : TreeE n) (h : History n) (x : Fin n → Bool) :
    T.outBy o 0 h x = if size h = 0 ∧ outBits h = x then 1 else 0 := by
  rw [TreeE.outBy]

lemma outBy_succ (o : Oracle n) (T : TreeE n) (f : ℕ) (h : History n) (x : Fin n → Bool) :
    T.outBy o (f + 1) h x = if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * T.outBy o f (⟨T.act h, S⟩ :: h) x := by
  rw [TreeE.outBy]

/-- From a completed history the run outputs `outBits h` with mass one, at every fuel. -/
lemma sum_outBy_of_complete (o : Oracle n) (T : TreeE n) (f : ℕ) {h : History n}
    (hs : size h = 0) (g : (Fin n → Bool) → ℝ) : ∑ x, T.outBy o f h x * g x = g (outBits h) := by
  have hx : ∀ x, T.outBy o f h x = if outBits h = x then 1 else 0 := by
    intro x
    cases f with
    | zero => rw [outBy_zero]; simp [hs]
    | succ f => rw [outBy_succ, if_pos hs]
  simp [hx]

lemma sum_outBy_zero_of_ne (o : Oracle n) (T : TreeE n) {h : History n} (hs : size h ≠ 0)
    (g : (Fin n → Bool) → ℝ) : ∑ x, T.outBy o 0 h x * g x = 0 := by
  simp [outBy_zero, hs]

lemma sum_outBy_succ_of_ne (o : Oracle n) (T : TreeE n) (f : ℕ) {h : History n}
    (hs : size h ≠ 0) (g : (Fin n → Bool) → ℝ) :
    ∑ x, T.outBy o (f + 1) h x * g x =
      ∑ S ∈ (T.act h).powerset, T.stepW o h S * ∑ x, T.outBy o f (⟨T.act h, S⟩ :: h) x * g x := by
  simp only [outBy_succ, if_neg hs, Finset.sum_mul, Finset.mul_sum, mul_assoc]
  exact Finset.sum_comm

theorem outBy_nonneg (T : TreeE n) :
    ∀ (f : ℕ) {h : History n}, WFE h → ∀ x, 0 ≤ T.outBy (fsOracle n) f h x
  | 0, h, _, x => by
      rw [outBy_zero]
      split_ifs <;> norm_num
  | f + 1, h, hw, x => by
      rw [outBy_succ]
      split_ifs
      · norm_num
      · norm_num
      · exact Finset.sum_nonneg (fun S hS => by
          rw [stepW_fs]
          exact mul_nonneg (batchLaw_fs_nonneg hw _ _)
            (outBy_nonneg T f (wfe_succ T hw (Finset.mem_powerset.1 hS)) x))

theorem outBy_le_succ (T : TreeE n) :
    ∀ (f : ℕ) {h : History n}, WFE h → ∀ x,
      T.outBy (fsOracle n) f h x ≤ T.outBy (fsOracle n) (f + 1) h x
  | 0, h, hw, x => by
      by_cases hs : size h = 0
      · rw [outBy_zero, outBy_succ, if_pos hs]
        simp [hs]
      · rw [outBy_zero, outBy_succ, if_neg hs]
        simp only [hs, false_and, if_false]
        exact Finset.sum_nonneg (fun S hS => by
          rw [stepW_fs]
          exact mul_nonneg (batchLaw_fs_nonneg hw _ _)
            (outBy_nonneg T 0 (wfe_succ T hw (Finset.mem_powerset.1 hS)) x))
  | f + 1, h, hw, x => by
      by_cases hs : size h = 0
      · rw [outBy_succ _ _ f, outBy_succ _ _ (f + 1), if_pos hs, if_pos hs]
      · rw [outBy_succ _ _ f, outBy_succ _ _ (f + 1), if_neg hs, if_neg hs]
        exact Finset.sum_le_sum (fun S hS => by
          rw [stepW_fs]
          exact mul_le_mul_of_nonneg_left
            (outBy_le_succ T f (wfe_succ T hw (Finset.mem_powerset.1 hS)) x)
            (batchLaw_fs_nonneg hw _ _))

/-- **The truncated output law is nondecreasing in the fuel**, pointwise, from every `WFE` history. -/
theorem outBy_mono (T : TreeE n) {h : History n} (hw : WFE h) (x : Fin n → Bool) :
    Monotone (fun f => T.outBy (fsOracle n) f h x) :=
  monotone_nat_of_le_succ (fun f => outBy_le_succ T f hw x)

/-! ## §3 Target 1 (Hoeffding for one Bernoulli) and target 2 (one-round MGF) -/

open ProbabilityTheory MeasureTheory in
/-- **Hoeffding's lemma for one centred Bernoulli**: `p e^{s(1-p)} + (1-p) e^{-sp} ≤ e^{s²/8}`.
Derived from Mathlib's `hasSubgaussianMGF_of_mem_Icc_of_integral_eq_zero`, applied to the variable
`b ↦ if b then 1 - p else -p` (range `[-p, 1-p]`, mean zero) under `bernoulliMeasure true false p`. -/
theorem hoeffding_bernoulli {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (s : ℝ) :
    p * Real.exp (s * (1 - p)) + (1 - p) * Real.exp (-(s * p)) ≤ Real.exp (s ^ 2 / 8) := by
  set q : unitInterval := ⟨p, hp0, hp1⟩ with hq
  set X : Bool → ℝ := fun b => if b then 1 - p else -p with hX
  have hm : AEMeasurable X (bernoulliMeasure true false q) := (measurable_of_finite _).aemeasurable
  have hb : ∀ᵐ b ∂(bernoulliMeasure true false q), X b ∈ Set.Icc (-p) (1 - p) :=
    Filter.Eventually.of_forall (fun b => by
      cases b <;> simp only [hX, Set.mem_Icc, Bool.false_eq_true, if_false, if_true] <;>
        constructor <;> linarith)
  have hc : ∫ b, X b ∂(bernoulliMeasure true false q) = 0 := by
    rw [integral_bernoulliMeasure]
    simp only [hX, hq, if_true, Bool.false_eq_true, if_false, smul_eq_mul]
    ring
  have H := (hasSubgaussianMGF_of_mem_Icc_of_integral_eq_zero hm hb hc).mgf_le s
  rw [mgf, integral_bernoulliMeasure] at H
  have h1 : (1 - p) - -p = (1 : ℝ) := by ring
  rw [h1, nnnorm_one] at H
  simp only [hX, hq, if_true, Bool.false_eq_true, if_false, smul_eq_mul] at H
  have h2 : (((1 / 2 : NNReal) ^ 2 : NNReal) : ℝ) * s ^ 2 / 2 = s ^ 2 / 8 := by
    push_cast
    ring
  rw [h2] at H
  have h3 : s * -p = -(s * p) := by ring
  rw [h3] at H
  exact H

/-- Product factorization: `Σ_{S⊆B} P^|S|(1-P)^|B∖S| e^{s(|S|-bP)} = (P e^{s(1-P)} + (1-P) e^{-sP})^b`,
then target 1 coordinatewise. -/
lemma sum_powerset_mgf (B : Finset (Fin n)) {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (s : ℝ) :
    ∑ S ∈ B.powerset, p ^ S.card * (1 - p) ^ (B \ S).card *
        Real.exp (s * ((S.card : ℝ) - B.card * p)) ≤ Real.exp (B.card * (s ^ 2 / 8)) := by
  have key : ∀ S ∈ B.powerset, p ^ S.card * (1 - p) ^ (B \ S).card *
      Real.exp (s * ((S.card : ℝ) - B.card * p)) =
        (p * Real.exp (s * (1 - p))) ^ S.card * ((1 - p) * Real.exp (-(s * p))) ^ (B \ S).card := by
    intro S hS
    have hSB := Finset.mem_powerset.1 hS
    have hcard : ((B \ S).card : ℝ) = (B.card : ℝ) - S.card := by
      rw [card_sdiff_sub hSB, Nat.cast_sub (Finset.card_le_card hSB)]
    have hexp : Real.exp (s * ((S.card : ℝ) - B.card * p)) =
        Real.exp (s * (1 - p)) ^ S.card * Real.exp (-(s * p)) ^ (B \ S).card := by
      rw [← Real.exp_nat_mul, ← Real.exp_nat_mul, ← Real.exp_add, hcard]
      congr 1
      ring
    rw [hexp, mul_pow, mul_pow]
    ring
  rw [Finset.sum_congr rfl key]
  have h' := Finset.prod_add (fun _ : Fin n => p * Real.exp (s * (1 - p)))
    (fun _ => (1 - p) * Real.exp (-(s * p))) B
  simp only [Finset.prod_const] at h'
  rw [← h', Real.exp_nat_mul]
  have hnn : 0 ≤ p * Real.exp (s * (1 - p)) + (1 - p) * Real.exp (-(s * p)) :=
    add_nonneg (mul_nonneg hp0 (Real.exp_pos _).le) (mul_nonneg (by linarith) (Real.exp_pos _).le)
  exact pow_le_pow_left₀ hnn (hoeffding_bernoulli hp0 hp1 s) _

/-- **One-round MGF, any batch `B ⊆ remaining h`**: with `b = |B|`, `c' = lev h + b`,
`Σ_{S⊆B} batchLaw h B S · e^{λ(val(⟨B,S⟩::h) - val h)} ≤ e^{λ² b/(8c'²)}`. -/
theorem batch_mgf {h : History n} (hw : WFE h) {B : Finset (Fin n)} (hB : B ⊆ remaining h)
    (lam : ℝ) :
    ∑ S ∈ B.powerset, batchLaw (fsOracle n) h B S * Real.exp (lam * (val (⟨B, S⟩ :: h) - val h)) ≤
      Real.exp (lam ^ 2 * B.card / (8 * (lev h + B.card) ^ 2)) := by
  have hterm : ∀ S ∈ B.powerset,
      batchLaw (fsOracle n) h B S * Real.exp (lam * (val (⟨B, S⟩ :: h) - val h)) =
        val h ^ S.card * (1 - val h) ^ (B \ S).card *
          Real.exp (lam / (lev h + B.card) * ((S.card : ℝ) - B.card * val h)) := by
    intro S hS
    have hSB := Finset.mem_powerset.1 hS
    rw [batchLaw_fs_eq_pow h hSB, val_cons_sub hw hB hSB]
    have e : lam * (((S.card : ℝ) - B.card * val h) / (lev h + B.card)) =
        lam / (lev h + B.card) * ((S.card : ℝ) - B.card * val h) := by ring
    rw [e]
  rw [Finset.sum_congr rfl hterm]
  refine (sum_powerset_mgf B (val_nonneg h) (val_le_one hw) _).trans (le_of_eq ?_)
  congr 1
  have hc' : lev h + (B.card : ℝ) ≠ 0 := (lev_add_card_pos h B).ne'
  field_simp

/-- **Target 2 (one-round MGF)**: at a `WFE` history, with `b = |T.act h|`, `c' = lev h + b`. -/
theorem one_round_mgf (T : TreeE n) {h : History n} (hw : WFE h) (lam : ℝ) :
    ∑ S ∈ (T.act h).powerset, batchLaw (fsOracle n) h (T.act h) S *
        Real.exp (lam * (val (⟨T.act h, S⟩ :: h) - val h)) ≤
      Real.exp (lam ^ 2 * (T.act h).card / (8 * (lev h + (T.act h).card) ^ 2)) :=
  batch_mgf hw (T.act_sub h) lam

/-! ## §4 One step of the recursion, and the two budget inequalities -/

/-- One round of the fuel recursion against an exponential weight: if every successor's sum is at
most `K ≥ 0`, the sum at `h` is at most `K · e^{λ² b/(8c'²)}` (target 2 for the first round). -/
lemma step_bound (T : TreeE n) (f : ℕ) {h : History n} (hw : WFE h) (hs : size h ≠ 0)
    (lam K : ℝ) (hK0 : 0 ≤ K)
    (hK : ∀ S ⊆ T.act h, ∑ x, T.outBy (fsOracle n) f (⟨T.act h, S⟩ :: h) x *
        Real.exp (lam * (valW x - val (⟨T.act h, S⟩ :: h))) ≤ K) :
    ∑ x, T.outBy (fsOracle n) (f + 1) h x * Real.exp (lam * (valW x - val h)) ≤
      K * Real.exp (lam ^ 2 * (T.act h).card / (8 * (lev h + (T.act h).card) ^ 2)) := by
  rw [sum_outBy_succ_of_ne _ _ f hs]
  have hsplit : ∀ S ∈ (T.act h).powerset,
      T.stepW (fsOracle n) h S * ∑ x, T.outBy (fsOracle n) f (⟨T.act h, S⟩ :: h) x *
          Real.exp (lam * (valW x - val h)) =
        batchLaw (fsOracle n) h (T.act h) S * Real.exp (lam * (val (⟨T.act h, S⟩ :: h) - val h)) *
          ∑ x, T.outBy (fsOracle n) f (⟨T.act h, S⟩ :: h) x *
            Real.exp (lam * (valW x - val (⟨T.act h, S⟩ :: h))) := by
    intro S _
    have hx : ∀ x : Fin n → Bool, Real.exp (lam * (valW x - val h)) =
        Real.exp (lam * (val (⟨T.act h, S⟩ :: h) - val h)) *
          Real.exp (lam * (valW x - val (⟨T.act h, S⟩ :: h))) := by
      intro x
      rw [← Real.exp_add]
      congr 1
      ring
    simp only [hx]
    rw [stepW_fs, Finset.mul_sum, Finset.mul_sum]
    exact Finset.sum_congr rfl (fun x _ => by ring)
  rw [Finset.sum_congr rfl hsplit]
  calc ∑ S ∈ (T.act h).powerset, batchLaw (fsOracle n) h (T.act h) S *
          Real.exp (lam * (val (⟨T.act h, S⟩ :: h) - val h)) *
          ∑ x, T.outBy (fsOracle n) f (⟨T.act h, S⟩ :: h) x *
            Real.exp (lam * (valW x - val (⟨T.act h, S⟩ :: h)))
      ≤ ∑ S ∈ (T.act h).powerset, batchLaw (fsOracle n) h (T.act h) S *
          Real.exp (lam * (val (⟨T.act h, S⟩ :: h) - val h)) * K := by
        apply Finset.sum_le_sum
        intro S hS
        apply mul_le_mul_of_nonneg_left (hK S (Finset.mem_powerset.1 hS))
        exact mul_nonneg (batchLaw_fs_nonneg hw _ _) (Real.exp_pos _).le
    _ = K * ∑ S ∈ (T.act h).powerset, batchLaw (fsOracle n) h (T.act h) S *
          Real.exp (lam * (val (⟨T.act h, S⟩ :: h) - val h)) := by
        rw [Finset.mul_sum]
        exact Finset.sum_congr rfl (fun S _ => by ring)
    _ ≤ K * Real.exp (lam ^ 2 * (T.act h).card / (8 * (lev h + (T.act h).card) ^ 2)) :=
        mul_le_mul_of_nonneg_left (one_round_mgf T hw lam) hK0

/-- The level budget `b/c'² ≤ 1/c - 1/c'` (`c' = c + b`), in the form the induction uses; the slack
is exactly `λ² b²/(8 c c'²)`. -/
lemma level_budget {c b lam : ℝ} (hc : 0 < c) (hb : 0 ≤ b) :
    lam ^ 2 / (8 * (c + b)) + lam ^ 2 * b / (8 * (c + b) ^ 2) ≤ lam ^ 2 / (8 * c) := by
  have hcb : 0 < c + b := by linarith
  have hc0 : c ≠ 0 := hc.ne'
  have hcb0 : c + b ≠ 0 := hcb.ne'
  have key : lam ^ 2 / (8 * c) - (lam ^ 2 / (8 * (c + b)) + lam ^ 2 * b / (8 * (c + b) ^ 2)) =
      lam ^ 2 * b ^ 2 / (8 * c * (c + b) ^ 2) := by
    field_simp
    ring
  have hnn : 0 ≤ lam ^ 2 * b ^ 2 / (8 * c * (c + b) ^ 2) :=
    div_nonneg (by positivity) (mul_nonneg (mul_nonneg (by norm_num) hc.le) (sq_nonneg _))
  linarith

/-- The X1′ budget `b/c'² + 1/c' ≤ 2/c'` (`c' = c + b`, `c > 0`); the slack is `λ² c/(8c'²)`. -/
lemma x1_budget {c b lam : ℝ} (hc : 0 < c) (hb : 0 ≤ b) :
    lam ^ 2 / (8 * (c + b)) + lam ^ 2 * b / (8 * (c + b) ^ 2) ≤ lam ^ 2 / (4 * (c + b)) := by
  have hcb : 0 < c + b := by linarith
  have hcb0 : c + b ≠ 0 := hcb.ne'
  have key : lam ^ 2 / (4 * (c + b)) - (lam ^ 2 / (8 * (c + b)) + lam ^ 2 * b / (8 * (c + b) ^ 2)) =
      lam ^ 2 * c / (8 * (c + b) ^ 2) := by
    field_simp
    ring
  have hnn : 0 ≤ lam ^ 2 * c / (8 * (c + b) ^ 2) :=
    div_nonneg (mul_nonneg (sq_nonneg _) hc.le) (mul_nonneg (by norm_num) (sq_nonneg _))
  linarith

/-! ## §5 Target 3: the uniform level bound, by fuel induction -/

/-- **Target 3 (uniform level bound).**  For every rule `T`, fuel `f`, `WFE` history `h` and `λ`:
`Σ_x T.outBy (fsOracle n) f h x · e^{λ(valW x - val h)} ≤ e^{λ²/(8·lev h)}`.
Base cases: fuel `0` (mass only on a completed `h`) and `size h = 0` (`valW_outBits`).  Step:
`step_bound` with the induction hypothesis at the successor level `c' = c + b` (`lev_cons`), then
`level_budget`.  Empty rounds (`b = 0`) keep the level and only consume fuel. -/
theorem mgf_level (T : TreeE n) :
    ∀ (f : ℕ) {h : History n}, WFE h → ∀ lam : ℝ,
      ∑ x, T.outBy (fsOracle n) f h x * Real.exp (lam * (valW x - val h)) ≤
        Real.exp (lam ^ 2 / (8 * lev h))
  | 0, h, hw, lam => by
      by_cases hs : size h = 0
      · rw [sum_outBy_of_complete _ _ _ hs, valW_outBits hs, sub_self, mul_zero, Real.exp_zero]
        exact Real.one_le_exp (div_nonneg (sq_nonneg _) (by linarith [lev_pos h]))
      · rw [sum_outBy_zero_of_ne _ _ hs]
        exact (Real.exp_pos _).le
  | f + 1, h, hw, lam => by
      by_cases hs : size h = 0
      · rw [sum_outBy_of_complete _ _ _ hs, valW_outBits hs, sub_self, mul_zero, Real.exp_zero]
        exact Real.one_le_exp (div_nonneg (sq_nonneg _) (by linarith [lev_pos h]))
      · have hK : ∀ S ⊆ T.act h, ∑ x, T.outBy (fsOracle n) f (⟨T.act h, S⟩ :: h) x *
            Real.exp (lam * (valW x - val (⟨T.act h, S⟩ :: h))) ≤
              Real.exp (lam ^ 2 / (8 * (lev h + (T.act h).card))) := by
          intro S hS
          have := mgf_level T f (wfe_succ T hw hS) lam
          rwa [lev_cons (T.act_sub h)] at this
        refine (step_bound T f hw hs lam _ (Real.exp_pos _).le hK).trans ?_
        rw [← Real.exp_add]
        exact Real.exp_le_exp.2 (level_budget (lev_pos h) (Nat.cast_nonneg _))

/-! ## §6 Target 4: the X1′ MGF bound -/

/-- **Target 4 (X1′, MGF form).**  With `c' = lev h + |T.act h|` (the paper's `c_k`):
`Σ_x T.outBy (fsOracle n) f h x · e^{λ(valW x - val h)} ≤ e^{λ²/(4c')}`.  First round by target 2,
the rest by target 3 at level `c'`, then `x1_budget`; `size h = 0` separately. -/
theorem mgf_X1' (T : TreeE n) (f : ℕ) {h : History n} (hw : WFE h) (lam : ℝ) :
    ∑ x, T.outBy (fsOracle n) f h x * Real.exp (lam * (valW x - val h)) ≤
      Real.exp (lam ^ 2 / (4 * (lev h + (T.act h).card))) := by
  have hc' := lev_add_card_pos h (T.act h)
  by_cases hs : size h = 0
  · rw [sum_outBy_of_complete _ _ _ hs, valW_outBits hs, sub_self, mul_zero, Real.exp_zero]
    exact Real.one_le_exp (div_nonneg (sq_nonneg _) (by linarith))
  · cases f with
    | zero =>
        rw [sum_outBy_zero_of_ne _ _ hs]
        exact (Real.exp_pos _).le
    | succ f =>
        have hK : ∀ S ⊆ T.act h, ∑ x, T.outBy (fsOracle n) f (⟨T.act h, S⟩ :: h) x *
            Real.exp (lam * (valW x - val (⟨T.act h, S⟩ :: h))) ≤
              Real.exp (lam ^ 2 / (8 * (lev h + (T.act h).card))) := by
          intro S hS
          have := mgf_level T f (wfe_succ T hw hS) lam
          rwa [lev_cons (T.act_sub h)] at this
        refine (step_bound T f hw hs lam _ (Real.exp_pos _).le hK).trans ?_
        rw [← Real.exp_add]
        exact Real.exp_le_exp.2 (x1_budget (lev_pos h) (Nat.cast_nonneg _))

/-! ## §7 Target 5: Chernoff, both tails -/

/-- **Target 5 (the per-rule, fuel-truncated X1′).**  For `t > 0`, with `c' = lev h + |T.act h|`:
`Σ_x T.outBy (fsOracle n) f h x · 1[|valW x - val h| ≥ t] ≤ 2 e^{-c' t²}`.
Chernoff with `λ = ±2c't` on target 4. -/
theorem tail_X1' (T : TreeE n) (f : ℕ) {h : History n} (hw : WFE h) {t : ℝ} (ht : 0 < t) :
    ∑ x, T.outBy (fsOracle n) f h x * (if |valW x - val h| ≥ t then 1 else 0) ≤
      2 * Real.exp (-((lev h + (T.act h).card) * t ^ 2)) := by
  obtain ⟨c', hc'eq⟩ : ∃ c', c' = lev h + ((T.act h).card : ℝ) := ⟨_, rfl⟩
  have hc' : 0 < c' := hc'eq ▸ lev_add_card_pos h (T.act h)
  have h1 := mgf_X1' T f hw (2 * c' * t)
  have h2 := mgf_X1' T f hw (-(2 * c' * t))
  rw [← hc'eq] at h1 h2 ⊢
  rw [neg_sq] at h2
  have hlam0 : 0 < 2 * c' * t := mul_pos (mul_pos two_pos hc') ht
  have hpt : ∀ x : Fin n → Bool, (if |valW x - val h| ≥ t then (1 : ℝ) else 0) ≤
      Real.exp (-(2 * c' * t * t)) * (Real.exp (2 * c' * t * (valW x - val h)) +
        Real.exp (-(2 * c' * t) * (valW x - val h))) := by
    intro x
    rw [mul_add, ← Real.exp_add, ← Real.exp_add]
    split_ifs with hx
    · rcases le_abs.1 hx with hpos | hneg
      · have : 1 ≤ Real.exp (-(2 * c' * t * t) + 2 * c' * t * (valW x - val h)) :=
          Real.one_le_exp (by nlinarith)
        linarith [Real.exp_pos (-(2 * c' * t * t) + -(2 * c' * t) * (valW x - val h))]
      · have : 1 ≤ Real.exp (-(2 * c' * t * t) + -(2 * c' * t) * (valW x - val h)) :=
          Real.one_le_exp (by nlinarith)
        linarith [Real.exp_pos (-(2 * c' * t * t) + 2 * c' * t * (valW x - val h))]
    · positivity
  calc ∑ x, T.outBy (fsOracle n) f h x * (if |valW x - val h| ≥ t then 1 else 0)
      ≤ ∑ x, T.outBy (fsOracle n) f h x * (Real.exp (-(2 * c' * t * t)) *
          (Real.exp (2 * c' * t * (valW x - val h)) +
            Real.exp (-(2 * c' * t) * (valW x - val h)))) :=
        Finset.sum_le_sum (fun x _ => mul_le_mul_of_nonneg_left (hpt x) (outBy_nonneg T f hw x))
    _ = Real.exp (-(2 * c' * t * t)) *
          (∑ x, T.outBy (fsOracle n) f h x * Real.exp (2 * c' * t * (valW x - val h)) +
            ∑ x, T.outBy (fsOracle n) f h x * Real.exp (-(2 * c' * t) * (valW x - val h))) := by
        rw [← Finset.sum_add_distrib, Finset.mul_sum]
        exact Finset.sum_congr rfl (fun x _ => by ring)
    _ ≤ Real.exp (-(2 * c' * t * t)) *
          (Real.exp ((2 * c' * t) ^ 2 / (4 * c')) + Real.exp ((2 * c' * t) ^ 2 / (4 * c'))) :=
        mul_le_mul_of_nonneg_left (add_le_add h1 h2) (Real.exp_pos _).le
    _ = 2 * Real.exp (-(c' * t ^ 2)) := by
        rw [← two_mul, mul_left_comm, ← Real.exp_add]
        congr 2
        have hc0 : c' ≠ 0 := hc'.ne'
        field_simp
        ring

/-! ## §8 Fuel: monotonicity, the uniform bound, and the limit -/

theorem sum_outBy_mono (T : TreeE n) {h : History n} (hw : WFE h) (g : (Fin n → Bool) → ℝ)
    (hg : ∀ x, 0 ≤ g x) : Monotone (fun f => ∑ x, T.outBy (fsOracle n) f h x * g x) :=
  fun _ _ hfg => Finset.sum_le_sum (fun x _ =>
    mul_le_mul_of_nonneg_right (outBy_mono T hw x hfg) (hg x))

/-- **The left side of target 5 is nondecreasing in the fuel** (and bounded by `tail_X1'`, a bound
that does not depend on `f`). -/
theorem tail_mono (T : TreeE n) {h : History n} (hw : WFE h) (t : ℝ) :
    Monotone (fun f => ∑ x, T.outBy (fsOracle n) f h x * (if |valW x - val h| ≥ t then 1 else 0)) :=
  sum_outBy_mono T hw _ (fun x => by split_ifs <;> norm_num)

/-- Total mass at most one (target 3 at `λ = 0`). -/
theorem sum_outBy_le_one (T : TreeE n) (f : ℕ) {h : History n} (hw : WFE h) :
    ∑ x, T.outBy (fsOracle n) f h x ≤ 1 := by
  have H := mgf_level T f hw 0
  simpa using H

theorem outBy_le_one (T : TreeE n) (f : ℕ) {h : History n} (hw : WFE h) (x : Fin n → Bool) :
    T.outBy (fsOracle n) f h x ≤ 1 :=
  (Finset.single_le_sum (fun y _ => outBy_nonneg T f hw y) (Finset.mem_univ x)).trans
    (sum_outBy_le_one T f hw)

/-- **Target 5 in the limit `f → ∞`**: the same bound for the completed-output law `⨆ f, outBy f h x`
of the rule from `h` (the per-rule analogue of the shared library's `outLim`). -/
theorem tail_X1'_lim (T : TreeE n) {h : History n} (hw : WFE h) {t : ℝ} (ht : 0 < t) :
    ∑ x, (⨆ f, T.outBy (fsOracle n) f h x) * (if |valW x - val h| ≥ t then 1 else 0) ≤
      2 * Real.exp (-((lev h + (T.act h).card) * t ^ 2)) := by
  have hlim : ∀ x, Filter.Tendsto (fun f => T.outBy (fsOracle n) f h x) Filter.atTop
      (nhds (⨆ f, T.outBy (fsOracle n) f h x)) := fun x =>
    tendsto_atTop_ciSup (outBy_mono T hw x) ⟨1, by
      rintro _ ⟨f, rfl⟩
      exact outBy_le_one T f hw x⟩
  have hT : Filter.Tendsto
      (fun f => ∑ x, T.outBy (fsOracle n) f h x * (if |valW x - val h| ≥ t then 1 else 0))
      Filter.atTop
      (nhds (∑ x, (⨆ f, T.outBy (fsOracle n) f h x) * (if |valW x - val h| ≥ t then 1 else 0))) :=
    tendsto_finsetSum _ (fun x _ => (hlim x).mul_const _)
  exact le_of_tendsto' hT (fun f => tail_X1' T f hw ht)

/-! ## §9 Non-vacuity checks (`example`s; no new names) -/

/-- The hypotheses are satisfiable: the root history is `WFE`, and from it the all-at-once rule
completes in one round with **full** mass, so targets 3–5 bound a genuine probability law there. -/
example : WFE ([] : History n) ∧ ∑ x, (allAtOnce n).outBy (fsOracle n) 1 [] x = 1 := by
  refine ⟨trivial, ?_⟩
  by_cases hs : size ([] : History n) = 0
  · simpa using sum_outBy_of_complete (fsOracle n) (allAtOnce n) 1 hs (fun _ => 1)
  · have h1 := sum_outBy_succ_of_ne (fsOracle n) (allAtOnce n) 0 hs (fun _ => 1)
    simp only [mul_one] at h1
    rw [h1]
    have hin : ∀ S ∈ ((allAtOnce n).act []).powerset,
        (allAtOnce n).stepW (fsOracle n) [] S *
            ∑ x, (allAtOnce n).outBy (fsOracle n) 0 (⟨(allAtOnce n).act [], S⟩ :: []) x =
          batchLaw (fsOracle n) [] ((allAtOnce n).act []) S := by
      intro S _
      have hs0 : size (⟨(allAtOnce n).act [], S⟩ :: ([] : History n)) = 0 :=
        size_cons_remaining [] S
      have h2 := sum_outBy_of_complete (fsOracle n) (allAtOnce n) 0 hs0 (fun _ => 1)
      simp only [mul_one] at h2
      rw [h2, stepW_fs, mul_one]
    rw [Finset.sum_congr rfl hin, sum_batchLaw_fs]

/-- `val` at the root is `1/2` (the paper's `P_0`), and the root level is `2` (`c_0`). -/
example : val ([] : History n) = 1 / 2 ∧ lev ([] : History n) = 2 := by
  constructor <;> simp [val, lev]

end A36FS

#print axioms A36FS.hoeffding_bernoulli
#print axioms A36FS.batch_mgf
#print axioms A36FS.one_round_mgf
#print axioms A36FS.mgf_level
#print axioms A36FS.mgf_X1'
#print axioms A36FS.tail_X1'
#print axioms A36FS.tail_mono
#print axioms A36FS.tail_X1'_lim
#print axioms A36FS.valW_outBits
#print axioms A36FS.wfe_succ
#print axioms A36FS.stepW_fs
#print axioms A36FS.val_cons_sub
#print axioms A36FS.outBy_nonneg
#print axioms A36FS.outBy_mono
#print axioms A36FS.outBy_le_one
#print axioms A36FS.sum_batchLaw_fs


==> anc/formal_companion/lean/src/A36FS/BinaryKL.lean <==
import Mathlib

/-!
# Binary KL divergence: elementary lemmas (full-support branch)

Paper source: Appendix I (proof of Theorem `mixf`, Lemma A6) and Theorem `fsadapt`.

* `klB u q` is the binary KL divergence `kl(u ‖ q)` in nats, for `0 < q < 1`. With Mathlib's
  `log 0 = 0` (and `0 * x = 0`), its value at `u ∈ {0, 1}` is the usual one:
  `klB 0 q = log (1/(1-q))`, `klB 1 q = log (1/q)`.
* At `q = 1` (outside the intended domain) `klB u 1` is Mathlib's junk value `u log u`, not `+∞`;
  `klB_inversion_of_le_one` handles `q = 1` through the hypothesis `q = 1 → u = 1`, and
  `klB_inversion_raw_q_one_fails` shows that this hypothesis cannot be dropped.
* The binary entropy `h` is Mathlib's `Real.binEntropy` (nats);
  `binEntropy_eq_neg_mul_log` records `h a = -a log a - (1 - a) log (1 - a)`.
-/

namespace FSCore.BinaryKL

open Real

/-- Binary KL divergence `kl(u ‖ q) = u log (u/q) + (1-u) log ((1-u)/(1-q))`, intended for
`0 < q < 1` (Mathlib conventions: `log 0 = 0`). -/
noncomputable def klB (u q : ℝ) : ℝ :=
  u * Real.log (u / q) + (1 - u) * Real.log ((1 - u) / (1 - q))

/-- Mathlib's binary entropy is the paper's `h(a) = -a log a - (1-a) log (1-a)`, for every real `a`. -/
theorem binEntropy_eq_neg_mul_log (a : ℝ) :
    Real.binEntropy a = -a * Real.log a - (1 - a) * Real.log (1 - a) := by
  unfold Real.binEntropy
  rw [Real.log_inv, Real.log_inv]
  ring

/-- `x log (x / a) ≥ x - a` for `x ≥ 0`, `a > 0` (from `log y ≥ 1 - 1/y`). -/
theorem sub_le_mul_log_div {x a : ℝ} (hx : 0 ≤ x) (ha : 0 < a) :
    x - a ≤ x * Real.log (x / a) := by
  rcases hx.eq_or_lt with rfl | hx
  · simp only [zero_sub, zero_div, Real.log_zero, mul_zero]
    linarith
  · have h := Real.one_sub_inv_le_log_of_pos (div_pos hx ha)
    rw [inv_div] at h
    have h' := mul_le_mul_of_nonneg_left h hx.le
    have hx' : x * (1 - a / x) = x - a := by
      field_simp
    linarith

/-- `x log (x / a) = x log x - x log a` for `a ≠ 0` (both sides vanish at `x = 0`). -/
theorem mul_log_div_eq (x : ℝ) {a : ℝ} (ha : a ≠ 0) :
    x * Real.log (x / a) = x * Real.log x - x * Real.log a := by
  rcases eq_or_ne x 0 with rfl | hx
  · simp
  · rw [Real.log_div hx ha]
    ring

/-- Expanded form of `klB`, valid for every real `u` when `q ≠ 0` and `q ≠ 1`. -/
theorem klB_eq_expand (u : ℝ) {q : ℝ} (hq0 : q ≠ 0) (hq1 : 1 - q ≠ 0) :
    klB u q = u * Real.log u + (1 - u) * Real.log (1 - u)
      - u * Real.log q - (1 - u) * Real.log (1 - q) := by
  unfold klB
  rw [mul_log_div_eq u hq0, mul_log_div_eq (1 - u) hq1]
  ring

/-- `klB u q = -h(u) - u log q - (1-u) log (1-q)`, valid for every real `u` when `q ≠ 0, 1`. -/
theorem klB_eq_neg_binEntropy (u : ℝ) {q : ℝ} (hq0 : q ≠ 0) (hq1 : 1 - q ≠ 0) :
    klB u q = -Real.binEntropy u - u * Real.log q - (1 - u) * Real.log (1 - q) := by
  rw [klB_eq_expand u hq0 hq1, binEntropy_eq_neg_mul_log]
  ring

/-- Tangent-line bound for `x log x` at `a > 0`, for `x ≥ 0`. -/
theorem mul_log_tangent {x a : ℝ} (hx : 0 ≤ x) (ha : 0 < a) :
    a * Real.log a + (x - a) * (1 + Real.log a) ≤ x * Real.log x := by
  have h1 := sub_le_mul_log_div hx ha
  rw [mul_log_div_eq x ha.ne'] at h1
  linarith

/-- **`klB_nonneg`.** `kl(u ‖ q) ≥ 0` for `u ∈ [0,1]`, `q ∈ (0,1)`. -/
theorem klB_nonneg {u q : ℝ} (hu0 : 0 ≤ u) (hu1 : u ≤ 1) (hq0 : 0 < q) (hq1 : q < 1) :
    0 ≤ klB u q := by
  have h1 := sub_le_mul_log_div hu0 hq0
  have h2 := sub_le_mul_log_div (sub_nonneg.2 hu1) (sub_pos.2 hq1)
  unfold klB
  linarith

/-- `kl(q ‖ q) = 0`. -/
theorem klB_self {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) : klB q q = 0 := by
  unfold klB
  rw [div_self hq0.ne', div_self (sub_pos.2 hq1).ne', Real.log_one]
  ring

/-- **Monotonicity.** For `0 < q < 1`, `u ↦ kl(u ‖ q)` is monotone (nondecreasing) on `[q, 1]`. -/
theorem klB_monotoneOn {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) :
    MonotoneOn (fun u => klB u q) (Set.Icc q 1) := by
  intro u hu v hv huv
  simp only
  rcases eq_or_lt_of_le hu.2 with hu1 | hu1
  · -- u = 1 forces v = 1
    have hv1 : v = 1 := le_antisymm hv.2 (hu1 ▸ huv)
    rw [hu1, hv1]
  · have hupos : 0 < u := lt_of_lt_of_le hq0 hu.1
    have h1u : 0 < 1 - u := sub_pos.2 hu1
    have hq1' : 1 - q ≠ 0 := (sub_pos.2 hq1).ne'
    have hv0 : 0 ≤ v := le_trans hupos.le huv
    have h1v : 0 ≤ 1 - v := sub_nonneg.2 hv.2
    have ht1 := mul_log_tangent hv0 hupos
    have ht2 := mul_log_tangent h1v h1u
    have hlu : Real.log q ≤ Real.log u := Real.log_le_log hq0 hu.1
    have hl1u : Real.log (1 - u) ≤ Real.log (1 - q) := Real.log_le_log h1u (by linarith [hu.1])
    have hA : 0 ≤ (v - u) * (Real.log u - Real.log q) :=
      mul_nonneg (sub_nonneg.2 huv) (sub_nonneg.2 hlu)
    have hB : 0 ≤ (v - u) * (Real.log (1 - q) - Real.log (1 - u)) :=
      mul_nonneg (sub_nonneg.2 huv) (sub_nonneg.2 hl1u)
    rw [klB_eq_expand u hq0.ne' hq1', klB_eq_expand v hq0.ne' hq1']
    linarith

/-- **Paper: `kl(u‖q) ≥ u ln(1/q) − ln 2`.** For `u ≤ 1` and `0 < q < 1`
(the paper's `u ≥ 0` is not needed). -/
theorem klB_ge_mul_log_inv_sub_log_two {u q : ℝ} (hu1 : u ≤ 1) (hq0 : 0 < q) (hq1 : q < 1) :
    u * Real.log (1 / q) - Real.log 2 ≤ klB u q := by
  rw [klB_eq_neg_binEntropy u hq0.ne' (sub_pos.2 hq1).ne', one_div, Real.log_inv]
  have hh : Real.binEntropy u ≤ Real.log 2 := Real.binEntropy_le_log_two
  have hl : Real.log (1 - q) ≤ 0 := Real.log_nonpos (by linarith) (by linarith)
  have hm : (1 - u) * Real.log (1 - q) ≤ 0 := mul_nonpos_of_nonneg_of_nonpos (by linarith) hl
  linarith

/-- **Paper: `kl(a‖b) ≥ a ln(a/b) − a`**, via `(1−a) ln((1−a)/(1−b)) ≥ b − a`.
For `u ≤ 1` and `0 < q < 1` (the paper's `u > 0` is not needed). -/
theorem klB_ge_mul_log_div_sub {u q : ℝ} (hu1 : u ≤ 1) (hq0 : 0 < q) (hq1 : q < 1) :
    u * Real.log (u / q) - u ≤ klB u q := by
  have h2 := sub_le_mul_log_div (sub_nonneg.2 hu1) (sub_pos.2 hq1)
  unfold klB
  linarith

/-- The paper's step `1 − a ≥ e^{−h(a)/(1−a)}` for `a ∈ [0,1)` (equivalent to `−a ln a ≥ 0`). -/
theorem exp_neg_binEntropy_div_le {a : ℝ} (ha0 : 0 ≤ a) (ha1 : a < 1) :
    Real.exp (-Real.binEntropy a / (1 - a)) ≤ 1 - a := by
  have h1a : 0 < 1 - a := sub_pos.2 ha1
  have key : -Real.binEntropy a / (1 - a) ≤ Real.log (1 - a) := by
    rw [div_le_iff₀ h1a, binEntropy_eq_neg_mul_log]
    have := Real.mul_log_nonpos ha0 ha1.le
    linarith
  calc Real.exp (-Real.binEntropy a / (1 - a)) ≤ Real.exp (Real.log (1 - a)) :=
        Real.exp_le_exp.2 key
    _ = 1 - a := Real.exp_log h1a

/-- **Inversion lemma (Lemma A6 / Theorem mixf(a)).** Let `a ∈ [0,1)`, `u ∈ [1−a, 1]`,
`0 < q < 1` and `kl(u ‖ q) ≤ ε`. Then `q ≥ exp (−(ε + h a)/(1 − a))`. -/
theorem klB_inversion {a u q ε : ℝ} (ha0 : 0 ≤ a) (ha1 : a < 1) (hu0 : 1 - a ≤ u) (hu1 : u ≤ 1)
    (hq0 : 0 < q) (hq1 : q < 1) (hkl : klB u q ≤ ε) :
    Real.exp (-(ε + Real.binEntropy a) / (1 - a)) ≤ q := by
  have h1a : 0 < 1 - a := sub_pos.2 ha1
  have hε : 0 ≤ ε := le_trans (klB_nonneg (by linarith) hu1 hq0 hq1) hkl
  rcases le_or_gt (1 - a) q with hq | hq
  · -- case `q ≥ 1 − a`
    calc Real.exp (-(ε + Real.binEntropy a) / (1 - a))
        ≤ Real.exp (-Real.binEntropy a / (1 - a)) := by
          rw [Real.exp_le_exp]
          exact div_le_div_of_nonneg_right (by linarith) h1a.le
      _ ≤ 1 - a := exp_neg_binEntropy_div_le ha0 ha1
      _ ≤ q := hq
  · -- case `q < 1 − a ≤ u`: monotonicity, then drop `−a ln(1−q) ≥ 0`
    have hmono : klB (1 - a) q ≤ klB u q :=
      klB_monotoneOn hq0 hq1 ⟨hq.le, by linarith⟩ ⟨by linarith, hu1⟩ hu0
    have hq1' : 1 - q ≠ 0 := (sub_pos.2 hq1).ne'
    rw [klB_eq_neg_binEntropy (1 - a) hq0.ne' hq1', Real.binEntropy_one_sub] at hmono
    have hl : Real.log (1 - q) ≤ 0 := Real.log_nonpos (by linarith) (by linarith)
    have hm : (1 - (1 - a)) * Real.log (1 - q) ≤ 0 :=
      mul_nonpos_of_nonneg_of_nonpos (by linarith) hl
    -- now `(1 - a) * (-log q) ≤ ε + h a`
    have key : -(ε + Real.binEntropy a) / (1 - a) ≤ Real.log q := by
      rw [div_le_iff₀ h1a]
      linarith
    calc Real.exp (-(ε + Real.binEntropy a) / (1 - a)) ≤ Real.exp (Real.log q) :=
          Real.exp_le_exp.2 key
      _ = q := Real.exp_log hq0

/-- **The `q = 1` case** of the inversion lemma: the claim `1 ≥ exp (−(ε + h a)/(1 − a))` is
trivial once `ε ≥ 0`. (In the paper, `kl(u ‖ 1) ≤ ε < ∞` forces `u = 1`, `kl = 0`, hence `ε ≥ 0`.) -/
theorem exp_neg_div_le_one {a ε : ℝ} (ha0 : 0 ≤ a) (ha1 : a < 1) (hε : 0 ≤ ε) :
    Real.exp (-(ε + Real.binEntropy a) / (1 - a)) ≤ 1 := by
  rw [Real.exp_le_one_iff]
  have hh := Real.binEntropy_nonneg ha0 ha1.le
  exact div_nonpos_of_nonpos_of_nonneg (by linarith) (sub_pos.2 ha1).le

/-- **Inversion lemma for `q ∈ (0, 1]`.** The hypothesis `q = 1 → u = 1` encodes finiteness of
`kl(u ‖ 1)` (it is `+∞` unless `u = 1`); with it, `klB 1 1 = 0`, so the hypothesis
`klB u q ≤ ε` has its intended meaning also at `q = 1`. -/
theorem klB_inversion_of_le_one {a u q ε : ℝ} (ha0 : 0 ≤ a) (ha1 : a < 1) (hu0 : 1 - a ≤ u)
    (hu1 : u ≤ 1) (hq0 : 0 < q) (hq1 : q ≤ 1) (hfin : q = 1 → u = 1) (hkl : klB u q ≤ ε) :
    Real.exp (-(ε + Real.binEntropy a) / (1 - a)) ≤ q := by
  rcases eq_or_lt_of_le hq1 with rfl | hq1
  · have hu : u = 1 := hfin rfl
    subst hu
    have h0 : klB 1 1 = 0 := by simp [klB]
    exact exp_neg_div_le_one ha0 ha1 (h0 ▸ hkl)
  · exact klB_inversion ha0 ha1 hu0 hu1 hq0 hq1 hkl

/-- Mathlib value at `q = 1`: `klB (1/2) 1 = −(log 2)/2` (from `x / 0 = 0`, `log 0 = 0`). -/
theorem klB_half_one : klB (1 / 2) 1 = -Real.log 2 / 2 := by
  simp only [klB, div_one, sub_self, div_zero, Real.log_zero, mul_zero, add_zero]
  rw [one_div, Real.log_inv]
  ring

/-- `h(15/16) ≤ 1/16 + (log 2)/4` (used only in `klB_inversion_raw_q_one_fails`). -/
theorem binEntropy_fifteen_sixteenths_le :
    Real.binEntropy (15 / 16) ≤ 1 / 16 + Real.log 2 / 4 := by
  unfold Real.binEntropy
  have h1 : Real.log ((15 / 16 : ℝ)⁻¹) ≤ 1 / 15 := by
    have := Real.log_le_sub_one_of_pos (by norm_num : (0 : ℝ) < (15 / 16 : ℝ)⁻¹)
    norm_num at this ⊢
    linarith
  have h2 : Real.log ((1 - 15 / 16 : ℝ)⁻¹) = 4 * Real.log 2 := by
    rw [show (1 - 15 / 16 : ℝ)⁻¹ = 2 ^ 4 by norm_num, Real.log_pow]
    norm_num
  rw [h2]
  nlinarith

/-- **Why `klB_inversion_of_le_one` needs `q = 1 → u = 1`.** With Mathlib's value of `klB u 1`
(which is `u log u`, not `+∞`), the inversion claim at `q = 1` fails: `a = 15/16`, `u = 1/2`,
`ε = klB (1/2) 1` satisfy every other hypothesis, yet `exp (−(ε + h a)/(1 − a)) > 1 = q`. -/
theorem klB_inversion_raw_q_one_fails :
    ∃ a u ε : ℝ, 0 ≤ a ∧ a < 1 ∧ 1 - a ≤ u ∧ u ≤ 1 ∧ klB u 1 ≤ ε ∧
      1 < Real.exp (-(ε + Real.binEntropy a) / (1 - a)) := by
  refine ⟨15 / 16, 1 / 2, klB (1 / 2) 1, by norm_num, by norm_num, by norm_num, by norm_num,
    le_rfl, ?_⟩
  rw [klB_half_one]
  have hh := binEntropy_fifteen_sixteenths_le
  have hl := Real.log_two_gt_d9
  rw [Real.one_lt_exp_iff, lt_div_iff₀ (by norm_num)]
  linarith

/-- **η-decomposition.** If `q ≤ δ + (1−δ) m` with `δ < 1`, then `m ≥ (q − δ)/(1 − δ)`
(the paper's `0 ≤ δ` is not needed). -/
theorem eta_decomposition {q δ m : ℝ} (hδ1 : δ < 1) (h : q ≤ δ + (1 - δ) * m) :
    (q - δ) / (1 - δ) ≤ m := by
  rw [div_le_iff₀ (sub_pos.2 hδ1)]
  linarith

end FSCore.BinaryKL

#print axioms FSCore.BinaryKL.klB_nonneg
#print axioms FSCore.BinaryKL.klB_monotoneOn
#print axioms FSCore.BinaryKL.klB_ge_mul_log_inv_sub_log_two
#print axioms FSCore.BinaryKL.klB_ge_mul_log_div_sub
#print axioms FSCore.BinaryKL.klB_inversion
#print axioms FSCore.BinaryKL.exp_neg_div_le_one
#print axioms FSCore.BinaryKL.klB_inversion_of_le_one
#print axioms FSCore.BinaryKL.eta_decomposition
#print axioms FSCore.BinaryKL.klB_inversion_raw_q_one_fails


==> anc/formal_companion/lean/src/A36FS/CF1/Chain.lean <==
import A36FS.FiniteKL
import A36FS.U7Kol

/-!
# A36FS.CF1.Chain — the count-law chain of a fixed profile (Theorem 6, `thm:cf1`)

Full-support branch.  Paper: `appendix_thmm.tex` (82bf3a6e…), the Setting (ll. 52–65)
and the one-round notation of the C-F1 block (ll. 413–437).

A profile is `b : ℕ → ℕ` together with a number of rounds `R`; block `i` (0-indexed) is the paper's
`b_{i+1}`.  `mOf b k = b 0 + ⋯ + b (k-1)` is the paper's `m_k`, and the level is `c_k = m_k + 2`.
Level `k` carries the count `A_k ∈ {0,…,m_k}`, encoded as `Fin (mOf b k + 1)`.

* `kern c b a y = Pr(a + Bin(b, (1+a)/c) = y)`: the paper's `𝒮(a,y)` for one round from level `c`.
* `tildeR c b`, `piR c b`, `dR c b`: the one-round `π̃ = π𝒮` (`π = Unif{0,…,c-2}`), `π' = Unif{0,…,N-1}`
  (`N = c + b - 1`) and `d = ln(π'/π̃)`.
* `piC b k = Unif{0,…,m_k}` (the target law of `A_k`), `SC b k` (the round-`(k+1)` kernel, in the index
  convention of `FSCore.FiniteKL`), `QC b k = Qch π_0 S k` (the sampler law of `A_k`, `Q_0 = δ_0`).
* `countKL b R = klF (π_R) (Q_R)`: the count-law KL `F = KL(π_R ‖ Law_s(A_R))` of the paper (by T1 this is
  the terminal KL of the relabelled profile; that link is `A36FS.T1.countKL_eq_Fcount` with
  `A36FS.T1.F_relabel_eq_Fcount`, used in `A36FS.T1.thm6_F`).

Bridges: `tilde_eq`, `piC_succ_eq`, `dlog_eq` identify the abstract chain objects of `FSCore.FiniteKL`
with the one-round objects; `kol_le` is Lemma U7 (`U7Kol.U7_kolmogorov`) transported to the chain;
`dlog_unit` is the paper's "unit rounds" remark.
-/

open Finset FSCore.FiniteKL

noncomputable section

namespace A36FS.CF1

/-! ## Binomial pmf -/

/-- `Bin(b,p)(h) = C(b,h) p^h (1-p)^(b-h)`; it vanishes for `h > b`. -/
def binPmf (b h : ℕ) (p : ℝ) : ℝ := (b.choose h : ℝ) * p ^ h * (1 - p) ^ (b - h)

lemma binPmf_nonneg {b h : ℕ} {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) : 0 ≤ binPmf b h p := by
  unfold binPmf
  have : 0 ≤ 1 - p := by linarith
  positivity

lemma binPmf_pos {b h : ℕ} {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1) (hh : h ≤ b) :
    0 < binPmf b h p := by
  unfold binPmf
  have h1 : 0 < 1 - p := by linarith
  have h2 : (0 : ℝ) < b.choose h := by exact_mod_cast Nat.choose_pos hh
  positivity

lemma binPmf_eq_zero {b h : ℕ} {p : ℝ} (hh : b < h) : binPmf b h p = 0 := by
  unfold binPmf; rw [Nat.choose_eq_zero_of_lt hh]; simp

lemma sum_binPmf (b : ℕ) (p : ℝ) : ∑ h ∈ range (b + 1), binPmf b h p = 1 := by
  have h := add_pow p (1 - p) b
  have h1 : p + (1 - p) = 1 := by ring
  rw [h1, one_pow] at h
  rw [h]
  refine Finset.sum_congr rfl (fun x _ => ?_)
  unfold binPmf; ring

/-- `Bin(b, 1-p)(b-h) = Bin(b,p)(h)` for `h ≤ b`. -/
lemma binPmf_symm {b h : ℕ} (p : ℝ) (hh : h ≤ b) : binPmf b (b - h) (1 - p) = binPmf b h p := by
  unfold binPmf
  rw [Nat.choose_symm hh, Nat.sub_sub_self hh]
  ring

/-! ## The one-round kernel -/

/-- The one-round kernel `𝒮(a,y) = Pr(a + Bin(b, (1+a)/c) = y)`, from level `c` with `b` new coordinates. -/
def kern (c b a y : ℕ) : ℝ := if a ≤ y then binPmf b (y - a) ((1 + (a : ℝ)) / c) else 0

lemma pA_pos {c a : ℕ} (hc : 1 ≤ c) : 0 < (1 + (a : ℝ)) / c := by
  have : (0 : ℝ) < c := by exact_mod_cast (by omega : 0 < c)
  positivity

lemma pA_lt_one {c a : ℕ} (ha : a + 2 ≤ c) : (1 + (a : ℝ)) / c < 1 := by
  have hc : (0 : ℝ) < c := by exact_mod_cast (by omega : 0 < c)
  rw [div_lt_one hc]
  have : ((a : ℝ) + 2) ≤ c := by exact_mod_cast ha
  linarith

lemma kern_nonneg {c b a y : ℕ} (ha : a + 2 ≤ c) : 0 ≤ kern c b a y := by
  unfold kern; split_ifs
  · exact binPmf_nonneg (pA_pos (by omega)).le (pA_lt_one ha).le
  · exact le_refl 0

lemma kern_pos {c b a y : ℕ} (ha : a + 2 ≤ c) (hay : a ≤ y) (hyb : y ≤ a + b) :
    0 < kern c b a y := by
  unfold kern; rw [if_pos hay]
  exact binPmf_pos (pA_pos (by omega)) (pA_lt_one ha) (by omega)

lemma kern_eq_zero_of_lt {c b a y : ℕ} (h : a + b < y) : kern c b a y = 0 := by
  unfold kern; split_ifs with hay
  · exact binPmf_eq_zero (by omega)
  · rfl

lemma kern_eq_zero_of_gt {c b a y : ℕ} (h : y < a) : kern c b a y = 0 := by
  unfold kern; rw [if_neg (by omega)]

/-- Row sums: for `a ≤ M`, `∑_{y ≤ M + b} 𝒮(a,y) = 1`. -/
lemma sum_kern {c b a M : ℕ} (haM : a ≤ M) :
    ∑ y ∈ range (M + b + 1), kern c b a y = 1 := by
  have e : M + b + 1 = a + ((b + 1) + (M - a)) := by omega
  rw [e, Finset.sum_range_add, Finset.sum_range_add]
  have h0 : ∑ x ∈ range a, kern c b a x = 0 :=
    Finset.sum_eq_zero (fun x hx => kern_eq_zero_of_gt (by simp at hx; omega))
  have h1 : ∑ x ∈ range (b + 1), kern c b a (a + x)
      = ∑ h ∈ range (b + 1), binPmf b h ((1 + (a : ℝ)) / c) :=
    Finset.sum_congr rfl (fun x _ => by
      unfold kern; rw [if_pos (by omega), Nat.add_sub_cancel_left])
  have h2 : ∑ x ∈ range (M - a), kern c b a (a + ((b + 1) + x)) = 0 :=
    Finset.sum_eq_zero (fun x _ => kern_eq_zero_of_lt (by omega))
  rw [h0, h1, h2, sum_binPmf]; ring

/-- The reflection `a ↦ c-2-a`, `y ↦ c+b-2-y` leaves `𝒮` invariant. -/
lemma kern_symm {c b a y : ℕ} (ha : a + 2 ≤ c) (hy : y + 2 ≤ c + b) :
    kern c b (c - 2 - a) (c + b - 2 - y) = kern c b a y := by
  have hc : (c : ℝ) ≠ 0 := by exact_mod_cast (by omega : c ≠ 0)
  have hp : (1 + ((c - 2 - a : ℕ) : ℝ)) / c = 1 - (1 + (a : ℝ)) / c := by
    rw [Nat.cast_sub (by omega), Nat.cast_sub (by omega)]
    field_simp
    push_cast
    ring
  unfold kern
  by_cases h1 : a ≤ y
  · by_cases h2 : y ≤ a + b
    · rw [if_pos (by omega), if_pos h1, hp]
      have e : c + b - 2 - y - (c - 2 - a) = b - (y - a) := by omega
      rw [e, binPmf_symm _ (by omega)]
    · rw [if_neg (by omega), if_pos h1, binPmf_eq_zero (by omega)]
  · rw [if_neg h1, if_pos (by omega), binPmf_eq_zero (by omega)]

/-! ## One-round laws -/

/-- `π̃(y) = (π𝒮)(y)` with `π = Unif{0,…,c-2}`. -/
def tildeR (c b y : ℕ) : ℝ := (1 / ((c : ℝ) - 1)) * ∑ a ∈ range (c - 1), kern c b a y

/-- `π'(y) = 1/N`, `N = c + b - 1` (the uniform law on `{0,…,N-1}`). -/
def piR (c b : ℕ) : ℝ := 1 / ((c : ℝ) + b - 1)

/-- `d(y) = ln(π'(y)/π̃(y))`. -/
def dR (c b y : ℕ) : ℝ := Real.log (piR c b / tildeR c b y)

lemma tildeR_nonneg {c b : ℕ} (hc : 2 ≤ c) (y : ℕ) : 0 ≤ tildeR c b y := by
  unfold tildeR
  have h1 : (0 : ℝ) ≤ 1 / ((c : ℝ) - 1) := by
    have : (2 : ℝ) ≤ c := by exact_mod_cast hc
    exact div_nonneg zero_le_one (by linarith)
  exact mul_nonneg h1 (Finset.sum_nonneg (fun a ha => kern_nonneg (by simp at ha; omega)))

lemma tildeR_ge_term {c b a y : ℕ} (hc : 2 ≤ c) (ha : a + 2 ≤ c) :
    kern c b a y / ((c : ℝ) - 1) ≤ tildeR c b y := by
  unfold tildeR
  have hc1 : (0 : ℝ) < (c : ℝ) - 1 := by
    have : (2 : ℝ) ≤ c := by exact_mod_cast hc
    linarith
  rw [div_eq_mul_one_div, mul_comm]
  apply mul_le_mul_of_nonneg_left _ (by positivity)
  exact Finset.single_le_sum (f := fun a => kern c b a y)
    (fun a ha => kern_nonneg (by simp at ha; omega)) (by simp; omega)

lemma tildeR_pos {c b y : ℕ} (hc : 2 ≤ c) (hy : y + 2 ≤ c + b) : 0 < tildeR c b y := by
  have hc1 : (0 : ℝ) < (c : ℝ) - 1 := by
    have : (2 : ℝ) ≤ c := by exact_mod_cast hc
    linarith
  by_cases hyc : y + 2 ≤ c
  · exact lt_of_lt_of_le (div_pos (kern_pos hyc le_rfl (by omega)) hc1) (tildeR_ge_term hc hyc)
  · exact lt_of_lt_of_le (div_pos (kern_pos (a := c - 2) (by omega) (by omega) (by omega)) hc1)
      (tildeR_ge_term hc (by omega))

lemma piR_pos {c b : ℕ} (hc : 2 ≤ c) : 0 < piR c b := by
  unfold piR
  have : (2 : ℝ) ≤ c := by exact_mod_cast hc
  have : (0 : ℝ) ≤ b := Nat.cast_nonneg b
  exact div_pos one_pos (by linarith)

/-- The reflection symmetry of `π̃`. -/
lemma tildeR_symm {c b y : ℕ} (hc : 2 ≤ c) (hy : y + 2 ≤ c + b) :
    tildeR c b (c + b - 2 - y) = tildeR c b y := by
  unfold tildeR
  congr 1
  rw [← Finset.sum_range_reflect]
  refine Finset.sum_congr rfl (fun a ha => ?_)
  simp only [Finset.mem_range] at ha
  have e : c - 1 - 1 - a = c - 2 - a := by omega
  rw [e, kern_symm (by omega) hy]

lemma dR_symm {c b y : ℕ} (hc : 2 ≤ c) (hy : y + 2 ≤ c + b) :
    dR c b (c + b - 2 - y) = dR c b y := by
  unfold dR; rw [tildeR_symm hc hy]

/-- **Unit rounds**: if `b = 1`, then `π̃ = π'` (`Bin(1,(1+a)/c)` is the exact conditional). -/
lemma tildeR_unit {c y : ℕ} (hc : 2 ≤ c) (hy : y + 1 ≤ c) : tildeR c 1 y = piR c 1 := by
  have hcr : (2 : ℝ) ≤ c := by exact_mod_cast hc
  have hc0 : (c : ℝ) ≠ 0 := by positivity
  have hc1 : (c : ℝ) - 1 ≠ 0 := by linarith
  have key : ∑ a ∈ range (c - 1), kern c 1 a y = ((c : ℝ) - 1) / c := by
    have hk : ∀ a, kern c 1 a y =
        (if a = y then 1 - (1 + (a : ℝ)) / c else 0) + (if a + 1 = y then (1 + (a : ℝ)) / c else 0) := by
      intro a
      unfold kern binPmf
      by_cases h1 : a = y
      · subst h1; simp
      · by_cases h2 : a + 1 = y
        · subst h2; simp
        · rw [if_neg h1, if_neg h2]
          by_cases h3 : a ≤ y
          · rw [if_pos h3, Nat.choose_eq_zero_of_lt (by omega)]; simp
          · rw [if_neg h3]; simp
    simp_rw [hk]
    rw [Finset.sum_add_distrib]
    have S1 : ∑ a ∈ range (c - 1), (if a = y then 1 - (1 + (a : ℝ)) / c else 0)
        = if y < c - 1 then 1 - (1 + (y : ℝ)) / c else 0 := by
      rw [Finset.sum_ite_eq' (range (c - 1)) y]
      simp only [Finset.mem_range]
    have S2 : ∑ a ∈ range (c - 1), (if a + 1 = y then (1 + (a : ℝ)) / c else 0)
        = if 1 ≤ y then (y : ℝ) / c else 0 := by
      rcases Nat.eq_zero_or_pos y with h0 | h0
      · subst h0
        simp
      · obtain ⟨y', rfl⟩ : ∃ y', y = y' + 1 := ⟨y - 1, by omega⟩
        simp only [Nat.add_right_cancel_iff]
        rw [Finset.sum_ite_eq' (range (c - 1)) y', if_pos (show y' ∈ range (c - 1) by simp; omega),
          if_pos (show 1 ≤ y' + 1 by omega)]
        push_cast
        ring
    rw [S1, S2]
    by_cases h1 : y < c - 1
    · rw [if_pos h1]
      by_cases h2 : 1 ≤ y
      · rw [if_pos h2]; field_simp; ring
      · rw [if_neg h2]
        have : y = 0 := by omega
        subst this
        field_simp; push_cast; ring
    · rw [if_neg h1, if_pos (show 1 ≤ y by omega)]
      have e : (y : ℝ) + 1 = c := by exact_mod_cast (by omega : y + 1 = c)
      rw [← e]
      field_simp
      ring
  unfold tildeR piR
  rw [key]
  have e1 : (c : ℝ) + ((1 : ℕ) : ℝ) - 1 = c := by push_cast; ring
  rw [e1]
  field_simp

/-! ## The chain of a profile -/

/-- `m_k = b 0 + ⋯ + b (k-1)`. -/
def mOf (b : ℕ → ℕ) (k : ℕ) : ℕ := ∑ i ∈ range k, b i

lemma mOf_succ (b : ℕ → ℕ) (k : ℕ) : mOf b (k + 1) = mOf b k + b k := Finset.sum_range_succ _ _

@[simp] lemma mOf_zero (b : ℕ → ℕ) : mOf b 0 = 0 := by simp [mOf]

/-- The target law of `A_k`: `π_k = Unif{0,…,m_k}`. -/
def piC (b : ℕ → ℕ) (k : ℕ) : Fin (mOf b k + 1) → ℝ := fun _ => 1 / ((mOf b k : ℝ) + 1)

/-- The round-`(k+1)` kernel from level `c_k = m_k + 2` (index convention of `FSCore.FiniteKL`). -/
def SC (b : ℕ → ℕ) (k : ℕ) : Fin (mOf b k + 1) → Fin (mOf b (k + 1) + 1) → ℝ :=
  fun a y => kern (mOf b k + 2) (b k) a y

/-- The sampler law of `A_k`: `Q_0 = δ_0 (= π_0)`, `Q_{k+1} = Q_k 𝒮_{k+1}`. -/
def QC (b : ℕ → ℕ) (k : ℕ) : Fin (mOf b k + 1) → ℝ :=
  Qch (L := fun k => Fin (mOf b k + 1)) (piC b 0) (SC b) k

/-- **The count-law KL** `F = KL(π_R ‖ Q_R)` of the profile `(b 0, …, b (R-1))`. -/
def countKL (b : ℕ → ℕ) (R : ℕ) : ℝ := klF (piC b R) (QC b R)

lemma piC_isLaw (b : ℕ → ℕ) (k : ℕ) : IsLaw (piC b k) := by
  refine ⟨fun _ => by unfold piC; positivity, ?_⟩
  unfold piC
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  push_cast
  field_simp

lemma SC_isKernel (b : ℕ → ℕ) (k : ℕ) : IsKernel (SC b k) := by
  refine ⟨fun a y => kern_nonneg (by have := a.isLt; omega), fun a => ?_⟩
  unfold SC
  rw [Fin.sum_univ_eq_sum_range (fun y => kern (mOf b k + 2) (b k) a y), mOf_succ]
  exact sum_kern (by have := a.isLt; omega)

lemma tilde_eq (b : ℕ → ℕ) (k : ℕ) (y : Fin (mOf b (k + 1) + 1)) :
    tilde (piC b) (SC b) k y = tildeR (mOf b k + 2) (b k) y := by
  unfold tilde push piC SC tildeR
  rw [← Finset.mul_sum]
  rw [Fin.sum_univ_eq_sum_range (fun a => kern (mOf b k + 2) (b k) a y)]
  have e : mOf b k + 2 - 1 = mOf b k + 1 := by omega
  rw [e]
  push_cast
  ring_nf

lemma piC_succ_eq (b : ℕ → ℕ) (k : ℕ) (y : Fin (mOf b (k + 1) + 1)) :
    piC b (k + 1) y = piR (mOf b k + 2) (b k) := by
  unfold piC piR
  rw [mOf_succ]
  push_cast
  ring_nf

lemma dlog_eq (b : ℕ → ℕ) (k : ℕ) (y : Fin (mOf b (k + 1) + 1)) :
    dlog (piC b) (SC b) k y = dR (mOf b k + 2) (b k) y := by
  unfold dlog dR
  rw [tilde_eq, piC_succ_eq]

lemma tilde_pos (b : ℕ → ℕ) (k : ℕ) (y : Fin (mOf b (k + 1) + 1)) :
    0 < tilde (piC b) (SC b) k y := by
  rw [tilde_eq]
  have h := y.isLt
  have e := mOf_succ b k
  exact tildeR_pos (by omega) (by omega)

/-- **Unit rounds** (paper, after Lemma U4): if `b_k = 1` then `d_k ≡ 0`. -/
lemma dlog_unit (b : ℕ → ℕ) (k : ℕ) (hb : b k = 1) (y : Fin (mOf b (k + 1) + 1)) :
    dlog (piC b) (SC b) k y = 0 := by
  rw [dlog_eq, dR]
  have hy := y.isLt
  have e := mOf_succ b k
  have h := tildeR_unit (c := mOf b k + 2) (y := y) (by omega) (by omega)
  rw [hb, h, div_self (piR_pos (by omega)).ne', Real.log_one]

/-! ## Lemma U7 on the chain -/

lemma sum_range_ite_le (M n : ℕ) (hn : n ≤ M) (f : ℕ → ℝ) :
    ∑ i ∈ range (M + 1), (if i ≤ n then f i else 0) = ∑ i ∈ range (n + 1), f i := by
  rw [show M + 1 = (n + 1) + (M - n) by omega, Finset.sum_range_add]
  rw [Finset.sum_eq_zero (s := range (M - n)) (fun x _ => if_neg (by omega)), add_zero]
  exact Finset.sum_congr rfl (fun x hx => if_pos (by simp at hx; omega))

lemma cdf_eq_sum_range {M : ℕ} (f : ℕ → ℝ) (y : Fin (M + 1)) :
    cdf (fun a : Fin (M + 1) => f (a : ℕ)) y = ∑ v ∈ range ((y : ℕ) + 1), f v := by
  unfold cdf
  have h1 : ∀ a : Fin (M + 1), (if a ≤ y then f (a : ℕ) else 0)
      = (fun n : ℕ => if n ≤ (y : ℕ) then f n else 0) (a : ℕ) := by
    intro a
    simp only [Fin.le_iff_val_le_val]
  rw [Finset.sum_congr rfl (fun a _ => h1 a),
    Fin.sum_univ_eq_sum_range (fun n : ℕ => if n ≤ (y : ℕ) then f n else 0) (M + 1)]
  exact sum_range_ite_le M y (by have := y.isLt; omega) f

/-- `U7Kol.piTilde` (defined through Mathlib's binomial law) is `tildeR`. -/
lemma piTilde_eq_tildeR {c b : ℕ} (v : ℕ) : U7Kol.piTilde c b v = tildeR c b v := by
  unfold U7Kol.piTilde tildeR
  congr 1
  rw [← Fin.sum_univ_eq_sum_range (fun a => kern c b a v)]
  refine Finset.sum_congr rfl (fun a _ => ?_)
  rw [U7Kol.binomial_shift_real, U7Kol.pA_coe]
  unfold kern binPmf
  split_ifs
  · simp [bernsteinPolynomial]
  · rfl

/-- **Lemma U7 on the chain** (with the strengthened constant of `U7Kol.U7_kolmogorov`):
`Kol_{k+1} = max_y |F_{π_{k+1}}(y) - F_{π̃_{k+1}}(y)| ≤ 1/(c_k - 1)`, `c_k = m_k + 2`. -/
lemma kol_le (b : ℕ → ℕ) (k : ℕ) (hb : 1 ≤ b k) :
    kol (piC b (k + 1)) (tilde (piC b) (SC b) k) ≤ 1 / ((mOf b k : ℝ) + 1) := by
  unfold kol
  apply Finset.sup'_le
  intro y _
  have hc1' : cdf (piC b (k + 1)) y = ∑ v ∈ range ((y : ℕ) + 1), 1 / ((mOf b (k + 1) : ℝ) + 1) :=
    cdf_eq_sum_range (fun _ => 1 / ((mOf b (k + 1) : ℝ) + 1)) y
  have hfun2 : tilde (piC b) (SC b) k =
      fun a : Fin (mOf b (k + 1) + 1) => tildeR (mOf b k + 2) (b k) (a : ℕ) := funext (tilde_eq b k)
  have hc2' : cdf (tilde (piC b) (SC b) k) y
      = ∑ v ∈ range ((y : ℕ) + 1), tildeR (mOf b k + 2) (b k) v := by
    rw [hfun2]; exact cdf_eq_sum_range (fun v => tildeR (mOf b k + 2) (b k) v) y
  rw [hc1', hc2']
  have hU := U7Kol.U7_kolmogorov (mOf b k + 2) (b k) (by omega) hb y
  have hy := y.isLt
  have e := mOf_succ b k
  have hP : U7Kol.FpiPrime (mOf b k + 2) (b k) y
      = ∑ v ∈ range ((y : ℕ) + 1), 1 / ((mOf b (k + 1) : ℝ) + 1) := by
    unfold U7Kol.FpiPrime
    rw [Finset.sum_const, Finset.card_range, nsmul_eq_mul]
    have e1 : min ((y : ℕ) + 1) (mOf b k + 2 + b k - 1) = (y : ℕ) + 1 := by omega
    have e2 : mOf b k + 2 + b k - 1 = mOf b (k + 1) + 1 := by omega
    rw [e1, e2]
    push_cast
    ring
  have hT : U7Kol.FpiTilde (mOf b k + 2) (b k) y
      = ∑ v ∈ range ((y : ℕ) + 1), tildeR (mOf b k + 2) (b k) v := by
    unfold U7Kol.FpiTilde
    exact Finset.sum_congr rfl (fun v _ => piTilde_eq_tildeR v)
  rw [hP, hT] at hU
  have hc1 : (0 : ℝ) < ((mOf b k + 2 : ℕ) : ℝ) - 1 := by push_cast; linarith [(mOf b k).cast_nonneg (α := ℝ)]
  have hnn : 0 ≤ (b k : ℝ) / ((((mOf b k + 2 : ℕ) : ℝ) + b k) * (((mOf b k + 2 : ℕ) : ℝ) + b k - 1)) := by
    apply div_nonneg (Nat.cast_nonneg _)
    push_cast
    apply mul_nonneg <;> linarith [(mOf b k).cast_nonneg (α := ℝ), (b k).cast_nonneg (α := ℝ)]
  have hle : (((mOf b k + 2 : ℕ) : ℝ) - 1) * |∑ v ∈ range ((y : ℕ) + 1), 1 / ((mOf b (k + 1) : ℝ) + 1)
      - ∑ v ∈ range ((y : ℕ) + 1), tildeR (mOf b k + 2) (b k) v| ≤ 1 := by linarith
  have e3 : ((mOf b k + 2 : ℕ) : ℝ) - 1 = (mOf b k : ℝ) + 1 := by push_cast; ring
  rw [e3] at hle hc1
  rw [le_div_iff₀ hc1, mul_comm]
  exact hle

end A36FS.CF1


==> anc/formal_companion/lean/src/A36FS/CF1/CountBound.lean <==
import A36FS.CF1.Envelope
import A36FS.CF1.U2

/-!
# A36FS.CF1.CountBound — the per-round KL bound in count-law form (gate G4)

Full-support branch.  Paper: `appendix_thmm.tex` (82bf3a6e…), Lemma U4 with the per-round
envelope ("Per-round bound") and Lemma U7, as used in the proof of Theorem 6 (l. 699).

`countKL_le`: for every profile `(b 0, …, b (R-1))` with all blocks `≥ 1` whose non-unit rounds satisfy the
per-round hypotheses (`RoundHyp`), the count-law KL `F = KL(π_R ‖ Q_R)` is at most
`∑_{k<R, b_k ≥ 2} [1.13(κ_k(2 ln r_k + A_Ξ) + 11.32 C⋆ √κ_k + 4C⋆/c_k)
                    + (4r_k + ln(16Ξ) + 1) ∑_{k<i<R} 1/(c_i - 1)]`,
with `c_k = m_k + 2`, `r_k = c_{k+1}/c_k`, `κ_k = c_{k+1}/c_k²`.  Unit rounds contribute nothing.
The inputs are `FSCore.FiniteKL.envelope_bound_exact_start` (U1, U3, U4), `U2_hyp` (U2), `envR_dom`
(U5, U6), `envR_tv`, `envR_mean` and `kol_le` (U7).
-/

open Finset FSCore.FiniteKL

noncomputable section

namespace A36FS.CF1

/-- The per-round bound of a non-unit round from level `c` with block `b`, with future-Kolmogorov sum `K`. -/
def roundBound (c b : ℕ) (K : ℝ) : ℝ :=
  1.13 * (((c : ℝ) + b) / (c : ℝ) ^ 2 * (2 * Real.log (rR c b) + AXi)
    + 11.32 * Cstar * √(((c : ℝ) + b) / (c : ℝ) ^ 2) + 4 * Cstar / c)
  + (4 * rR c b + Real.log (16 * Xi) + 1) * K

/-- The chain's envelope: zero on unit rounds, `envR` on the others. -/
def envC (b : ℕ → ℕ) (k : ℕ) : Fin (mOf b (k + 1) + 1) → ℝ :=
  fun y => if b k = 1 then 0 else envR (mOf b k + 2) (b k) y

lemma tv_zero {m : ℕ} : tv (fun _ : Fin (m + 1) => (0 : ℝ)) = 0 := by simp [tv]

/-- **The per-round KL bound in count-law form.** -/
theorem countKL_le (b : ℕ → ℕ) (R : ℕ) (hb : ∀ k < R, 1 ≤ b k)
    (hround : ∀ k < R, b k ≠ 1 → RoundHyp (mOf b k + 2) (b k)) :
    countKL b R ≤ ∑ k ∈ range R, (if b k = 1 then 0 else
      roundBound (mOf b k + 2) (b k) (∑ i ∈ Ico (k + 1) R, 1 / ((mOf b i : ℝ) + 1))) := by
  have hE := envelope_bound_exact_start (R := R) (piC b) (SC b) (envC b)
    (fun k _ => piC_isLaw b k) (fun k _ => SC_isKernel b k) (fun k _ y _ => tilde_pos b k y)
    (by
      intro k hk y _
      unfold envC
      by_cases h1 : b k = 1
      · rw [if_pos h1, dlog_unit b k h1]
      · rw [if_neg h1, dlog_eq]
        have hy := y.isLt
        have e := mOf_succ b k
        exact envR_dom (hround k hk h1) (by omega))
    (fun k _ a' => U2_hyp b k a')
  unfold countKL QC
  refine le_trans hE (Finset.sum_le_sum (fun k hk => ?_))
  have hkR := Finset.mem_range.mp hk
  by_cases h1 : b k = 1
  · rw [if_pos h1]
    have e1 : envC b k = fun _ => 0 := by funext y; unfold envC; rw [if_pos h1]
    rw [e1, tv_zero]
    simp
  · rw [if_neg h1]
    have H := hround k hkR h1
    have hM : mOf b (k + 1) + 2 = mOf b k + 2 + b k := by rw [mOf_succ]; ring
    have e1 : envC b k = fun y : Fin (mOf b (k + 1) + 1) => envR (mOf b k + 2) (b k) y := by
      funext y; unfold envC; rw [if_neg h1]
    rw [e1]
    -- the mean term
    have hmean := envR_mean H hM
    have hpi : ∀ y : Fin (mOf b (k + 1) + 1), piC b (k + 1) y = 1 / ((mOf b (k + 1) : ℝ) + 1) :=
      fun y => rfl
    simp_rw [hpi]
    -- the Kolmogorov sum
    have hkol : ∑ i ∈ Ico (k + 1) R, kol (piC b (i + 1)) (tilde (piC b) (SC b) i)
        ≤ ∑ i ∈ Ico (k + 1) R, 1 / ((mOf b i : ℝ) + 1) :=
      Finset.sum_le_sum (fun i hi => kol_le b i (hb i (Finset.mem_Ico.mp hi).2))
    have hkol0 : 0 ≤ ∑ i ∈ Ico (k + 1) R, kol (piC b (i + 1)) (tilde (piC b) (SC b) i) :=
      Finset.sum_nonneg (fun i _ => kol_nonneg _ _)
    have htv := envR_tv H hM
    have htv0 : 0 ≤ tv (fun y : Fin (mOf b (k + 1) + 1) => envR (mOf b k + 2) (b k) y) :=
      Finset.sum_nonneg (fun i _ => abs_nonneg _)
    have hprod : tv (fun y : Fin (mOf b (k + 1) + 1) => envR (mOf b k + 2) (b k) y)
        * ∑ i ∈ Ico (k + 1) R, kol (piC b (i + 1)) (tilde (piC b) (SC b) i)
        ≤ (4 * rR (mOf b k + 2) (b k) + Real.log (16 * Xi) + 1)
          * ∑ i ∈ Ico (k + 1) R, 1 / ((mOf b i : ℝ) + 1) :=
      mul_le_mul htv hkol hkol0 (le_trans htv0 htv)
    unfold roundBound
    linarith

end A36FS.CF1


==> anc/formal_companion/lean/src/A36FS/CF1/Envelope.lean <==
import A36FS.CF1.U6

/-!
# A36FS.CF1.Envelope — the per-round envelope (gate G4)

Full-support branch.  Paper: `appendix_thmm.tex` (82bf3a6e…), "Per-round bound" (ll. 641–663).

One non-unit round from level `c` to `c' = c + b`, `r = c'/c` (`rR`), `κ = c'/c² = r/c`.  Constants
`Ξ = 64 C⋆²` (`Xi`), `L_Ξ = ½ ln(16Ξ) + ¼` (`LXi`), `A_Ξ` (`AXi`) as printed.  The envelope is a function of
`t'(y) = min(y+1, c'-1-y)` (`tpos`; this is the paper's "extend by symmetry"), with rows (`eRow`):
`max(2r, r+L_Ξ)` if `t' < r/2`; `r/χ_y + L_Ξ` if `t' ≥ r/2` and `χ < Ξr`; `4C⋆(√(r/χ) + 1/c)` if `χ ≥ Ξr`,
where `χ = t'/r` (`= χ(y)`) and `χ_y = ⌊χ + ½⌋`.
-/

open Finset Real

noncomputable section

namespace A36FS.CF1

/-! ## Constants -/

/-- `Ξ = 64 C⋆²`. -/
def Xi : ℝ := 64 * Cstar ^ 2

/-- `L_Ξ = ½ ln(16Ξ) + ¼`. -/
def LXi : ℝ := Real.log (16 * Xi) / 2 + 1 / 4

/-- `A_Ξ = 4 + 2 ln Ξ + Ξ(ln(16Ξ) + ½) + ¼ ln(16Ξ) + 5`. -/
def AXi : ℝ := 4 + 2 * Real.log Xi + Xi * (Real.log (16 * Xi) + 1 / 2) + Real.log (16 * Xi) / 4 + 5

lemma Cstar_val : Cstar = 1600100 := rfl

lemma Xi_val : Xi = 163860480640000 := by unfold Xi Cstar; norm_num

lemma Xi_pos : 0 < Xi := by rw [Xi_val]; norm_num

/-- `35 ≤ ln(16Ξ) ≤ 36.05` (from `2⁵¹ ≤ 16Ξ ≤ 2⁵²`). -/
lemma log16Xi_bounds : 35 ≤ Real.log (16 * Xi) ∧ Real.log (16 * Xi) ≤ 721 / 20 := by
  rw [Xi_val]
  have l2a := Real.log_two_gt_d9
  have l2b := Real.log_two_lt_d9
  constructor
  · have h : (2 : ℝ) ^ 51 ≤ 16 * 163860480640000 := by norm_num
    have := Real.log_le_log (by positivity) h
    rw [Real.log_pow] at this
    push_cast at this
    linarith
  · have h : (16 : ℝ) * 163860480640000 ≤ 2 ^ 52 := by norm_num
    have := Real.log_le_log (by positivity) h
    rw [Real.log_pow] at this
    push_cast at this
    calc Real.log (16 * 163860480640000) ≤ 52 * Real.log 2 := this
      _ ≤ 52 * 0.6931471808 := mul_le_mul_of_nonneg_left l2b.le (by norm_num)
      _ ≤ 721 / 20 := by norm_num

lemma LXi_bounds : 17.75 ≤ LXi ∧ LXi ≤ 18.3 := by
  unfold LXi; have := log16Xi_bounds; constructor <;> linarith [this.1, this.2]

lemma logXi_bounds : 32 ≤ Real.log Xi ∧ Real.log Xi ≤ 34 := by
  have h := log16Xi_bounds
  have e : Real.log (16 * Xi) = Real.log 16 + Real.log Xi :=
    Real.log_mul (by norm_num) Xi_pos.ne'
  have l16 : Real.log 16 = 4 * Real.log 2 := by
    rw [show (16 : ℝ) = 2 ^ 4 by norm_num, Real.log_pow]; push_cast; ring
  have l2a := Real.log_two_gt_d9
  have l2b := Real.log_two_lt_d9
  constructor <;> linarith [h.1, h.2]

/-! ## The envelope -/

/-- `r = c'/c`. -/
def rR (c b : ℕ) : ℝ := ((c : ℝ) + b) / c

/-- `t'(y) = min(y+1, c'-1-y)`. -/
def tpos (c b y : ℕ) : ℕ := min (y + 1) (c + b - 1 - y)

/-- The three rows of the envelope, as a function of `t = t'(y)`. -/
def eRow (c b t : ℕ) : ℝ :=
  if (t : ℝ) < rR c b / 2 then max (2 * rR c b) (rR c b + LXi)
  else if (t : ℝ) / rR c b < Xi * rR c b then
    rR c b / ⌊(t : ℝ) / rR c b + 1 / 2⌋₊ + LXi
  else 4 * Cstar * (√(rR c b / ((t : ℝ) / rR c b)) + 1 / c)

/-- **The envelope** `env(y)` of one round. -/
def envR (c b y : ℕ) : ℝ := eRow c b (tpos c b y)

/-- The per-round hypotheses of the paper: `8 ≤ r ≤ c/4`, `c ≥ max(64, 8C⋆, 8r+4)`,
`κ = c'/c² ≤ 1/(128 C⋆²)`. -/
structure RoundHyp (c b : ℕ) : Prop where
  r8 : 8 ≤ rR c b
  rc4 : rR c b ≤ c / 4
  c64 : (64 : ℝ) ≤ c
  c8C : 8 * Cstar ≤ c
  c8r : 8 * rR c b + 4 ≤ c
  kappa : ((c : ℝ) + b) / (c : ℝ) ^ 2 ≤ 1 / (128 * Cstar ^ 2)

section Hyp
variable {c b : ℕ} (H : RoundHyp c b)
include H

lemma RoundHyp.cpos : (0 : ℝ) < c := by linarith [H.c64]
lemma RoundHyp.rpos : 0 < rR c b := by linarith [H.r8]
lemma RoundHyp.c_ge : 64 ≤ c := by exact_mod_cast H.c64
/-- `κ = r/c`, hence `Ξ r ≤ c/2`. -/
lemma RoundHyp.Xir : Xi * rR c b ≤ c / 2 := by
  have hc := H.cpos
  have hk := H.kappa
  have e : ((c : ℝ) + b) / (c : ℝ) ^ 2 = rR c b / c := by unfold rR; field_simp
  rw [e, div_le_div_iff₀ hc (by unfold Cstar; positivity)] at hk
  unfold Xi
  nlinarith

lemma RoundHyp.b_eq : (b : ℝ) = (rR c b - 1) * c := by
  have hc := H.cpos; unfold rR; field_simp; ring

end Hyp

/-- Row values: row 3 is at most `1` (since `χ ≥ Ξ r` and `c ≥ 8C⋆`). -/
lemma row3_le_one {c b t : ℕ} (H : RoundHyp c b) (ht : Xi * rR c b ≤ (t : ℝ) / rR c b) :
    4 * Cstar * (√(rR c b / ((t : ℝ) / rR c b)) + 1 / c) ≤ 1 := by
  have hr := H.rpos
  have hc := H.cpos
  have hXi := Xi_pos
  have hχ : 0 < (t : ℝ) / rR c b := lt_of_lt_of_le (by positivity) ht
  have h1 : rR c b / ((t : ℝ) / rR c b) ≤ 1 / Xi := by
    rw [div_le_div_iff₀ hχ hXi]; nlinarith
  have h2 : √(rR c b / ((t : ℝ) / rR c b)) ≤ 1 / (8 * Cstar) := by
    calc √(rR c b / ((t : ℝ) / rR c b)) ≤ √(1 / Xi) := Real.sqrt_le_sqrt h1
      _ = 1 / (8 * Cstar) := by
          rw [Real.sqrt_eq_iff_mul_self_eq_of_pos (by unfold Cstar; positivity)]
          unfold Xi; field_simp; ring
  have h3 : 1 / (c : ℝ) ≤ 1 / (8 * Cstar) := one_div_le_one_div_of_le (by unfold Cstar; positivity) H.c8C
  have hC : (0 : ℝ) < Cstar := by unfold Cstar; positivity
  have : 4 * Cstar * (1 / (8 * Cstar) + 1 / (8 * Cstar)) = 1 := by field_simp; ring
  nlinarith

lemma eRow_nonneg {c b : ℕ} (H : RoundHyp c b) (t : ℕ) : 0 ≤ eRow c b t := by
  have hr := H.rpos
  have hL := LXi_bounds
  unfold eRow
  split_ifs
  · exact le_trans (by linarith) (le_max_left _ _)
  · have : 0 ≤ rR c b / ⌊(t : ℝ) / rR c b + 1 / 2⌋₊ := by positivity
    linarith [hL.1]
  · have hC : (0 : ℝ) < Cstar := by unfold Cstar; positivity
    have : 0 ≤ (1 : ℝ) / c := by have := H.cpos; positivity
    positivity

/-- The envelope is non-increasing in `t ≥ 1` ("non-increasing from each end towards the middle"). -/
lemma eRow_succ_le {c b : ℕ} (H : RoundHyp c b) {t : ℕ} (ht : 1 ≤ t) :
    eRow c b (t + 1) ≤ eRow c b t := by
  have hr := H.rpos
  have hr8 := H.r8
  have hL := LXi_bounds
  have hXi := Xi_pos
  have hc := H.cpos
  have hC : (0 : ℝ) < Cstar := by unfold Cstar; positivity
  have htr : (1 : ℝ) ≤ t := by exact_mod_cast ht
  have hcast : ((t + 1 : ℕ) : ℝ) = (t : ℝ) + 1 := by push_cast; ring
  -- `χ_t ≥ 1` on rows 2, and monotone
  have hfl : ∀ s : ℕ, rR c b / 2 ≤ (s : ℝ) → 1 ≤ ⌊(s : ℝ) / rR c b + 1 / 2⌋₊ := by
    intro s hs
    apply Nat.le_floor
    have : (1 : ℝ) / 2 ≤ (s : ℝ) / rR c b := by rw [le_div_iff₀ hr]; linarith
    push_cast; linarith
  have hmono : ⌊(t : ℝ) / rR c b + 1 / 2⌋₊ ≤ ⌊((t + 1 : ℕ) : ℝ) / rR c b + 1 / 2⌋₊ := by
    apply Nat.floor_le_floor
    rw [hcast]
    have := div_le_div_of_nonneg_right (show (t : ℝ) ≤ t + 1 by linarith) hr.le
    linarith
  unfold eRow
  by_cases h1 : ((t + 1 : ℕ) : ℝ) < rR c b / 2
  · have h1' : (t : ℝ) < rR c b / 2 := by rw [hcast] at h1; linarith
    rw [if_pos h1, if_pos h1']
  · rw [if_neg h1]
    by_cases h2 : ((t + 1 : ℕ) : ℝ) / rR c b < Xi * rR c b
    · rw [if_pos h2]
      have hχ1 : 1 ≤ ⌊((t + 1 : ℕ) : ℝ) / rR c b + 1 / 2⌋₊ := hfl _ (not_lt.mp h1)
      have hχ1r : (1 : ℝ) ≤ ⌊((t + 1 : ℕ) : ℝ) / rR c b + 1 / 2⌋₊ := by exact_mod_cast hχ1
      by_cases h1' : (t : ℝ) < rR c b / 2
      · rw [if_pos h1']
        have : rR c b / ⌊((t + 1 : ℕ) : ℝ) / rR c b + 1 / 2⌋₊ ≤ rR c b := by
          rw [div_le_iff₀ (by linarith)]; nlinarith
        exact le_trans (by linarith) (le_max_right _ _)
      · rw [if_neg h1']
        have h2' : (t : ℝ) / rR c b < Xi * rR c b := by
          have := div_le_div_of_nonneg_right (show (t : ℝ) ≤ t + 1 by linarith) hr.le
          rw [hcast] at h2; linarith
        rw [if_pos h2']
        have hχt : (1 : ℝ) ≤ ⌊(t : ℝ) / rR c b + 1 / 2⌋₊ := by exact_mod_cast hfl t (not_lt.mp h1')
        have hm : (⌊(t : ℝ) / rR c b + 1 / 2⌋₊ : ℝ) ≤ ⌊((t + 1 : ℕ) : ℝ) / rR c b + 1 / 2⌋₊ := by
          exact_mod_cast hmono
        have : rR c b / ⌊((t + 1 : ℕ) : ℝ) / rR c b + 1 / 2⌋₊ ≤ rR c b / ⌊(t : ℝ) / rR c b + 1 / 2⌋₊ :=
          div_le_div_of_nonneg_left hr.le (by linarith) hm
        linarith
    · rw [if_neg h2]
      have hle1 := row3_le_one H (not_lt.mp h2)
      by_cases h1' : (t : ℝ) < rR c b / 2
      · rw [if_pos h1']
        exact le_trans (by linarith) (le_max_right _ _)
      · rw [if_neg h1']
        by_cases h2' : (t : ℝ) / rR c b < Xi * rR c b
        · rw [if_pos h2']
          have : 0 ≤ rR c b / ⌊(t : ℝ) / rR c b + 1 / 2⌋₊ := by positivity
          linarith
        · rw [if_neg h2']
          have hχ : 0 < (t : ℝ) / rR c b := lt_of_lt_of_le (by positivity) (not_lt.mp h2')
          have hs : √(rR c b / (((t + 1 : ℕ) : ℝ) / rR c b)) ≤ √(rR c b / ((t : ℝ) / rR c b)) := by
            apply Real.sqrt_le_sqrt
            apply div_le_div_of_nonneg_left hr.le hχ
            rw [hcast]; exact div_le_div_of_nonneg_right (by linarith) hr.le
          nlinarith

/-! ## Dominance `d ≤ env` -/

lemma tpos_lower {c b y : ℕ} (h : 2 * y + 2 ≤ c + b) : tpos c b y = y + 1 := by unfold tpos; omega

lemma tpos_symm {c b y : ℕ} (hy : y + 2 ≤ c + b) : tpos c b (c + b - 2 - y) = tpos c b y := by
  unfold tpos; omega

/-- `-ln(1-x) ≤ 2x` on `[0, 1/2]`, in the form used for row 3. -/
lemma dR_le_of_ratio {c b y : ℕ} (hc : 2 ≤ c) {x : ℝ} (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2)
    (hrat : 1 - x ≤ tildeR c b y / piR c b) : dR c b y ≤ 2 * x := by
  have hpi := piR_pos (b := b) hc
  have h1x : 0 < 1 - x := by linarith
  have hT : 0 < tildeR c b y := by
    have := lt_of_lt_of_le h1x hrat
    rwa [lt_div_iff₀ hpi, zero_mul] at this
  unfold dR
  have hle : piR c b / tildeR c b y ≤ 1 / (1 - x) := by
    rw [div_le_div_iff₀ hT h1x, one_mul]
    rw [le_div_iff₀ hpi] at hrat
    linarith
  calc Real.log (piR c b / tildeR c b y) ≤ Real.log (1 / (1 - x)) :=
        Real.log_le_log (div_pos hpi hT) hle
    _ = -Real.log (1 - x) := by rw [one_div, Real.log_inv]
    _ ≤ x / (1 - x) := by
        have := Real.one_sub_inv_le_log_of_pos h1x
        have e : 1 - (1 - x)⁻¹ = -(x / (1 - x)) := by field_simp; ring
        linarith
    _ ≤ 2 * x := by rw [div_le_iff₀ h1x]; nlinarith

/-- **Dominance on the lower half** (`2y + 2 ≤ c'`): rows 1, 2, 3 by Lemmas U5(i), U5(ii), U6. -/
lemma envR_dom_lower {c b y : ℕ} (H : RoundHyp c b) (hlow : 2 * y + 2 ≤ c + b) :
    dR c b y ≤ envR c b y := by
  have hr := H.rpos
  have hr8 := H.r8
  have hc := H.cpos
  have hc64 := H.c64
  have hL := LXi_bounds
  have hXi := Xi_pos
  have hXir := H.Xir
  rw [envR, tpos_lower hlow]
  unfold eRow
  push_cast
  split_ifs with h1 h2
  · exact le_trans (U5_i (c := c) (b := b) (y := y)
      (show (2 : ℝ) ≤ ((c : ℝ) + b) / c from le_trans (by norm_num) hr8) H.c8r h1) (le_max_left _ _)
  · -- row 2
    have hy1 : rR c b / 2 ≤ (y : ℝ) + 1 := not_lt.mp h1
    set χ := ⌊((y : ℝ) + 1) / rR c b + 1 / 2⌋₊ with hχ
    have hxnn : (0 : ℝ) ≤ ((y : ℝ) + 1) / rR c b + 1 / 2 := by positivity
    have hχup : (χ : ℝ) ≤ ((y : ℝ) + 1) / rR c b + 1 / 2 := Nat.floor_le hxnn
    have hχ1 : (1 : ℝ) ≤ χ := by
      have : 1 ≤ χ := by
        apply Nat.le_floor
        have : (1 : ℝ) / 2 ≤ ((y : ℝ) + 1) / rR c b := by rw [le_div_iff₀ hr]; linarith
        push_cast; linarith
      exact_mod_cast this
    have hχc : (χ : ℝ) ≤ c / 2 := by
      have h3 : (χ : ℝ) < c / 2 + 1 / 2 := by linarith
      have h4 : 2 * χ < c + 1 := by
        have : (2 * χ : ℝ) < c + 1 := by linarith
        exact_mod_cast this
      have h5 : 2 * χ ≤ c := by omega
      have : (2 * χ : ℝ) ≤ c := by exact_mod_cast h5
      linarith
    have hU : dR c b y ≤ rR c b / χ + Real.log (16 * χ / rR c b) / 2 :=
      U5_ii (c := c) (b := b) (y := y)
        (show (2 : ℝ) ≤ ((c : ℝ) + b) / c from le_trans (by norm_num) hr8) H.c8r hy1 hχc
    refine le_trans hU ?_
    have hlog : Real.log (16 * χ / rR c b) / 2 ≤ LXi := by
      have h6 : 16 * (χ : ℝ) / rR c b ≤ 16 * Xi + 1 := by
        rw [div_le_iff₀ hr]
        have : (χ : ℝ) < Xi * rR c b + 1 / 2 := by linarith
        nlinarith
      have h7 : Real.log (16 * χ / rR c b) ≤ Real.log (16 * Xi + 1) :=
        Real.log_le_log (by positivity) h6
      have h8 : Real.log (16 * Xi + 1) ≤ Real.log (16 * Xi) + 1 / 2 := by
        have e : 16 * Xi + 1 = 16 * Xi * (1 + 1 / (16 * Xi)) := by field_simp
        rw [e, Real.log_mul (by positivity) (by positivity)]
        have := Real.log_le_sub_one_of_pos (show 0 < 1 + 1 / (16 * Xi) by positivity)
        have h9 : 1 / (16 * Xi) ≤ 1 / 2 := by
          rw [div_le_div_iff₀ (by positivity) (by norm_num)]; rw [Xi_val]; norm_num
        linarith
      unfold LXi; linarith
    linarith
  · -- row 3
    have hχ3 : Xi * rR c b ≤ ((y : ℝ) + 1) / rR c b := not_lt.mp h2
    set χ := ((y : ℝ) + 1) / rR c b with hχd
    have hχc : χ ≤ c / 2 := by
      rw [hχd, div_le_iff₀ hr]
      have h1' : 2 * ((y : ℝ) + 1) ≤ c + b := by exact_mod_cast hlow
      have h2' : rR c b * c = c + b := by unfold rR; field_simp
      nlinarith
    have hXi4 : (4 : ℝ) ≤ Xi := by rw [Xi_val]; norm_num
    have hχ4 : 4 * rR c b ≤ χ := le_trans (by nlinarith) hχ3
    have hχpos : 0 < χ := by linarith
    have hU := U6_lower (c := c) (b := b) (y := y) (r := rR c b) (χ := χ)
      (σ := √((rR c b - 1) * χ * (1 - χ / c))) rfl rfl rfl H.c_ge hr8 H.rc4 (by omega) hχ4
    set σ := √((rR c b - 1) * χ * (1 - χ / c)) with hσd
    -- `r/σ ≤ 2√(r/χ)`
    have hσ2 : 7 * rR c b * χ / 16 ≤ (rR c b - 1) * χ * (1 - χ / c) := by
      have h1' : 1 / 2 ≤ 1 - χ / c := by
        have : χ / c ≤ 1 / 2 := by rw [div_le_iff₀ hc]; linarith
        linarith
      have h2' : 7 * rR c b / 8 ≤ rR c b - 1 := by linarith
      have := mul_le_mul h2' h1' (by norm_num) (by linarith)
      nlinarith
    have hvpos : 0 < (rR c b - 1) * χ * (1 - χ / c) := lt_of_lt_of_le (by positivity) hσ2
    have hσpos : 0 < σ := Real.sqrt_pos.mpr hvpos
    have hrσ : rR c b / σ ≤ 2 * √(rR c b / χ) := by
      have e : 2 * √(rR c b / χ) = √(4 * (rR c b / χ)) := by
        rw [Real.sqrt_mul (by norm_num), show (4 : ℝ) = 2 ^ 2 by norm_num, Real.sqrt_sq (by norm_num)]
      rw [e, Real.le_sqrt (by positivity) (by positivity), div_pow, hσd, Real.sq_sqrt hvpos.le]
      rw [div_le_iff₀ hvpos]
      have : rR c b ^ 2 ≤ 4 * (rR c b / χ) * (7 * rR c b * χ / 16) := by
        field_simp; nlinarith
      have h4 : 0 ≤ 4 * (rR c b / χ) := by positivity
      nlinarith [mul_le_mul_of_nonneg_left hσ2 h4]
    have hx1 : 4 * Cstar * (√(rR c b / χ) + 1 / c) ≤ 1 := by
      have h := row3_le_one (t := y + 1) H (by push_cast; exact hχ3)
      push_cast at h
      exact h
    set x := 2 * Cstar * (√(rR c b / χ) + 1 / c) with hxd
    have hC : (0 : ℝ) < Cstar := by unfold Cstar; positivity
    have hx0 : 0 ≤ x := by positivity
    have hxh : x ≤ 1 / 2 := by rw [hxd]; linarith
    have hrat : 1 - x ≤ tildeR c b y / piR c b := by
      have : Cstar * (rR c b / σ + 1 / c) ≤ x := by
        have h1c : 0 ≤ 1 / (c : ℝ) := by positivity
        have := mul_le_mul_of_nonneg_left
          (show rR c b / σ + 1 / c ≤ 2 * (√(rR c b / χ) + 1 / c) by linarith) hC.le
        rw [hxd]; linarith
      linarith
    have hd := dR_le_of_ratio (by have := H.c_ge; omega) hx0 hxh hrat
    have e2 : 2 * x = 4 * Cstar * (√(rR c b / χ) + 1 / c) := by rw [hxd]; ring
    linarith

/-- **Dominance** `d(y) ≤ env(y)` for every output `y ∈ {0,…,c'-2}`. -/
theorem envR_dom {c b y : ℕ} (H : RoundHyp c b) (hy : y + 2 ≤ c + b) : dR c b y ≤ envR c b y := by
  by_cases hlow : 2 * y + 2 ≤ c + b
  · exact envR_dom_lower H hlow
  · have hy' : 2 * (c + b - 2 - y) + 2 ≤ c + b := by omega
    have h1 := envR_dom_lower H hy'
    have hc2 : 2 ≤ c := by have := H.c_ge; omega
    have hs := dR_symm (c := c) (b := b) (y := c + b - 2 - y) hc2 (by omega)
    have e : c + b - 2 - (c + b - 2 - y) = y := by omega
    rw [e] at hs
    have he : envR c b (c + b - 2 - y) = envR c b y := by unfold envR; rw [tpos_symm hy]
    rw [← hs, he] at h1
    exact h1

/-! ## Variation of the envelope -/

open FSCore.FiniteKL in
/-- If `e` is non-increasing on `[1,∞)` and nonnegative, then `y ↦ e(min(y+1, M+1-y))` on `{0,…,M}` has
variation at most `2 e(1)`. -/
lemma tv_unimodal_le {M : ℕ} (e : ℕ → ℝ) (he : ∀ t, 1 ≤ t → e (t + 1) ≤ e t) (he0 : ∀ t, 0 ≤ e t) :
    tv (fun y : Fin (M + 1) => e (min ((y : ℕ) + 1) (M + 1 - y))) ≤ 2 * e 1 := by
  -- `e` is antitone on `[1, ∞)`
  have hanti : ∀ s d : ℕ, 1 ≤ s → e (s + d) ≤ e s := by
    intro s d hs
    induction d with
    | zero => simp
    | succ d ih => exact le_trans (by rw [← add_assoc]; exact he _ (by omega)) ih
  set g : ℕ → ℝ := fun n => e (min (n + 1) (M + 1 - n)) with hg
  have htv : tv (fun y : Fin (M + 1) => e (min ((y : ℕ) + 1) (M + 1 - y)))
      = ∑ i ∈ Finset.range M, |g (i + 1) - g i| := by
    unfold tv
    rw [← Fin.sum_univ_eq_sum_range (fun i => |g (i + 1) - g i|) M]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    simp only [hg, Fin.val_succ, Fin.val_castSucc]
  rw [htv]
  set m := M / 2 with hm
  have hmM : m ≤ M := Nat.div_le_self _ _
  rw [← Finset.sum_range_add_sum_Ico _ hmM]
  -- left part: decreasing
  have hL : ∀ i ∈ Finset.range m, |g (i + 1) - g i| = g i - g (i + 1) := by
    intro i hi
    simp only [Finset.mem_range] at hi
    have e1 : min (i + 1) (M + 1 - i) = i + 1 := by omega
    have e2 : min (i + 1 + 1) (M + 1 - (i + 1)) = i + 1 + 1 := by omega
    simp only [hg, e1, e2]
    rw [abs_sub_comm, abs_of_nonneg (sub_nonneg.mpr (he _ (by omega)))]
  -- right part: increasing
  have hR : ∀ i ∈ Finset.Ico m M, |g (i + 1) - g i| = g (i + 1) - g i := by
    intro i hi
    simp only [Finset.mem_Ico] at hi
    simp only [hg]
    rw [abs_of_nonneg (sub_nonneg.mpr ?_)]
    have h1 : min (i + 1 + 1) (M + 1 - (i + 1)) = M - i := by omega
    have h2 : M - i ≤ min (i + 1) (M + 1 - i) := by omega
    rw [h1]
    obtain ⟨d, hd⟩ : ∃ d, min (i + 1) (M + 1 - i) = (M - i) + d := ⟨_, (Nat.add_sub_cancel' h2).symm⟩
    rw [hd]
    exact hanti _ _ (by omega)
  rw [Finset.sum_congr rfl hL, Finset.sum_congr rfl hR]
  have t1 : ∑ i ∈ Finset.range m, (g i - g (i + 1)) = g 0 - g m := by
    have := Finset.sum_range_sub g m
    rw [← neg_sub, ← this, ← Finset.sum_neg_distrib]
    exact Finset.sum_congr rfl (fun i _ => by ring)
  have t2 : ∑ i ∈ Finset.Ico m M, (g (i + 1) - g i) = g M - g m := Finset.sum_Ico_sub g hmM
  rw [t1, t2]
  have g0 : g 0 = e 1 := by simp only [hg]; congr 1
  have gM : g M = e 1 := by simp only [hg]; congr 1; omega
  have gm : 0 ≤ g m := he0 _
  linarith

/-- **Variation of the envelope**: `V(env) ≤ 2 max env ≤ 4r + ln(16Ξ) + 1` (on `{0,…,c'-2}`). -/
theorem envR_tv {c b M : ℕ} (H : RoundHyp c b) (hM : M + 2 = c + b) :
    FSCore.FiniteKL.tv (fun y : Fin (M + 1) => envR c b y) ≤ 4 * rR c b + Real.log (16 * Xi) + 1 := by
  have hr8 := H.r8
  have hL := LXi_bounds
  have h1 : (fun y : Fin (M + 1) => envR c b y)
      = (fun y : Fin (M + 1) => eRow c b (min ((y : ℕ) + 1) (M + 1 - y))) := by
    funext y; unfold envR tpos; congr 2; omega
  rw [h1]
  refine le_trans (tv_unimodal_le (eRow c b) (fun t ht => eRow_succ_le H ht) (eRow_nonneg H)) ?_
  have hrow1 : eRow c b 1 = max (2 * rR c b) (rR c b + LXi) := by
    unfold eRow; rw [if_pos (by push_cast; linarith)]
  rw [hrow1]
  unfold LXi at hL ⊢
  rcases le_total (2 * rR c b) (rR c b + (Real.log (16 * Xi) / 2 + 1 / 4)) with h | h
  · rw [max_eq_right h]; linarith
  · rw [max_eq_left h]; have := log16Xi_bounds; linarith [this.1]

/-! ## The mean of the envelope -/

/-- Folding the symmetric sum: `∑_{n ≤ M} e(min(n+1, M+1-n)) ≤ 2 ∑_{n ≤ M/2} e(n+1)` for `e ≥ 0`. -/
lemma sum_unimodal_le (M : ℕ) (e : ℕ → ℝ) (he0 : ∀ t, 0 ≤ e t) :
    ∑ n ∈ Finset.range (M + 1), e (min (n + 1) (M + 1 - n))
      ≤ 2 * ∑ n ∈ Finset.range (M / 2 + 1), e (n + 1) := by
  set m := M / 2 with hm
  have hsplit : ∀ n ∈ Finset.range (M + 1), e (min (n + 1) (M + 1 - n))
      = (if n ≤ m then e (n + 1) else 0) + (if n ≤ m then 0 else e (M + 1 - n)) := by
    intro n hn
    simp only [Finset.mem_range] at hn
    by_cases h : n ≤ m
    · rw [if_pos h, if_pos h, add_zero]; congr 1; omega
    · rw [if_neg h, if_neg h, zero_add]; congr 1; omega
  rw [Finset.sum_congr rfl hsplit, Finset.sum_add_distrib]
  have h1 : ∑ n ∈ Finset.range (M + 1), (if n ≤ m then e (n + 1) else 0)
      = ∑ n ∈ Finset.range (m + 1), e (n + 1) := by
    rw [← Finset.sum_filter]
    congr 1
    ext n; simp only [Finset.mem_filter, Finset.mem_range]; omega
  have h2 : ∑ n ∈ Finset.range (M + 1), (if n ≤ m then 0 else e (M + 1 - n))
      ≤ ∑ n ∈ Finset.range (m + 1), e (n + 1) := by
    rw [← Finset.sum_range_reflect]
    have e1 : ∀ j ∈ Finset.range (M + 1), (if M + 1 - 1 - j ≤ m then 0 else e (M + 1 - (M + 1 - 1 - j)))
        = if j < M - m then e (j + 1) else 0 := by
      intro j hj
      simp only [Finset.mem_range] at hj
      by_cases h : j < M - m
      · rw [if_neg (by omega), if_pos h]; congr 1; omega
      · rw [if_pos (by omega), if_neg h]
    rw [Finset.sum_congr rfl e1, ← Finset.sum_filter]
    apply Finset.sum_le_sum_of_subset_of_nonneg
    · intro n hn; simp only [Finset.mem_filter, Finset.mem_range] at hn ⊢; omega
    · intro n _ _; exact he0 _
  linarith

/-- `∑_{n<T} 1/√(n+1) ≤ 2√T`. -/
lemma sum_inv_sqrt_le (T : ℕ) : ∑ n ∈ Finset.range T, 1 / √((n : ℝ) + 1) ≤ 2 * √(T : ℝ) := by
  induction T with
  | zero => simp
  | succ T ih =>
    rw [Finset.sum_range_succ]
    set a := √(T : ℝ) with ha
    set b := √((T : ℝ) + 1) with hb
    have ha0 : 0 ≤ a := Real.sqrt_nonneg _
    have hb0 : 0 < b := Real.sqrt_pos.mpr (by positivity)
    have hab : b ^ 2 = a ^ 2 + 1 := by
      rw [ha, hb, Real.sq_sqrt (by positivity), Real.sq_sqrt (by positivity)]
    have hcast : ((T + 1 : ℕ) : ℝ) = (T : ℝ) + 1 := by push_cast; ring
    rw [hcast, ← hb]
    have key : 2 * a + 1 / b ≤ 2 * b := by
      rw [← sub_nonneg]
      have e : 2 * b - (2 * a + 1 / b) = ((b - a) ^ 2) / b := by
        field_simp; nlinarith [hab]
      rw [e]; positivity
    linarith

/-- A fibrewise sum bound: if `g` maps `s` into `[1, J]` with fibres of size at most `K`, then
`∑_{n∈s} f(g n) ≤ K ∑_{j=1}^{J} f j` for `f ≥ 0`. -/
lemma sum_fiber_le {s : Finset ℕ} (g : ℕ → ℕ) (f : ℕ → ℝ) (hf : ∀ j, 0 ≤ f j) (J K : ℕ)
    (himg : ∀ n ∈ s, g n ∈ Finset.Icc 1 J)
    (hfib : ∀ j ∈ Finset.Icc 1 J, (s.filter (fun n => g n = j)).card ≤ K) :
    ∑ n ∈ s, f (g n) ≤ K * ∑ j ∈ Finset.Icc 1 J, f j := by
  rw [← Finset.sum_fiberwise_of_maps_to himg, Finset.mul_sum]
  apply Finset.sum_le_sum
  intro j hj
  have e : ∑ n ∈ s with g n = j, f (g n) = ∑ n ∈ s with g n = j, f j :=
    Finset.sum_congr rfl (fun n hn => by rw [(Finset.mem_filter.mp hn).2])
  rw [e, Finset.sum_const, nsmul_eq_mul]
  exact mul_le_mul_of_nonneg_right (by exact_mod_cast hfib j hj) (hf j)

/-- The fibres of `n ↦ χ_{n+1} = ⌊(n+1)/r + ½⌋` have at most `⌈r⌉` elements (for values `j ≥ 1`). -/
lemma chi_fiber_card {r : ℝ} (hr : 0 < r) (s : Finset ℕ) (j : ℕ) (hj : 1 ≤ j) :
    (s.filter (fun n : ℕ => ⌊((n : ℝ) + 1) / r + 1 / 2⌋₊ = j)).card ≤ ⌈r⌉₊ := by
  set A := ⌈((j : ℝ) - 1 / 2) * r⌉₊ with hA
  set B := ⌈((j : ℝ) - 1 / 2) * r + r⌉₊ with hB
  have hj1 : (1 : ℝ) ≤ j := by exact_mod_cast hj
  have hApos : 1 ≤ A := by
    rw [hA]; apply Nat.one_le_iff_ne_zero.mpr; intro h0
    rw [Nat.ceil_eq_zero] at h0; nlinarith
  have hsub : s.filter (fun n : ℕ => ⌊((n : ℝ) + 1) / r + 1 / 2⌋₊ = j) ⊆ Finset.Ico (A - 1) (B - 1) := by
    intro n hn
    rw [Finset.mem_filter] at hn
    have hfl := hn.2
    have hx0 : (0 : ℝ) ≤ ((n : ℝ) + 1) / r + 1 / 2 := by positivity
    have h1 : (j : ℝ) ≤ ((n : ℝ) + 1) / r + 1 / 2 := by rw [← hfl]; exact Nat.floor_le hx0
    have h2 : ((n : ℝ) + 1) / r + 1 / 2 < j + 1 := by rw [← hfl]; exact Nat.lt_floor_add_one _
    have h3 : ((j : ℝ) - 1 / 2) * r ≤ (n : ℝ) + 1 := by
      have := (le_div_iff₀ hr).mp (show (j : ℝ) - 1 / 2 ≤ ((n : ℝ) + 1) / r by linarith); linarith
    have h4 : (n : ℝ) + 1 < ((j : ℝ) - 1 / 2) * r + r := by
      have := (div_lt_iff₀ hr).mp (show ((n : ℝ) + 1) / r < j + 1 / 2 by linarith); linarith
    have hA' : A ≤ n + 1 := by rw [hA]; exact Nat.ceil_le.mpr (by push_cast; linarith)
    have hB' : n + 1 < B := by rw [hB]; exact Nat.lt_ceil.mpr (by push_cast; linarith)
    simp only [Finset.mem_Ico]; omega
  have hBA : B ≤ A + ⌈r⌉₊ := by rw [hA, hB]; exact Nat.ceil_add_le _ _
  calc (s.filter (fun n : ℕ => ⌊((n : ℝ) + 1) / r + 1 / 2⌋₊ = j)).card
      ≤ (Finset.Ico (A - 1) (B - 1)).card := Finset.card_le_card hsub
    _ = B - 1 - (A - 1) := Nat.card_Ico _ _
    _ ≤ ⌈r⌉₊ := by omega

/-- `∑_{j=1}^{J} 1/j ≤ 1 + ln J`. -/
lemma sum_Icc_inv_le (J : ℕ) : ∑ j ∈ Finset.Icc 1 J, (1 : ℝ) / j ≤ 1 + Real.log J := by
  have h := harmonic_le_one_add_log J
  have e : ((harmonic J : ℚ) : ℝ) = ∑ j ∈ Finset.Icc 1 J, (1 : ℝ) / j := by
    unfold harmonic
    push_cast
    rw [show Finset.Icc 1 J = Finset.Ico 1 (J + 1) from rfl, Finset.sum_Ico_eq_sum_range]
    simp only [add_tsub_cancel_right]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    push_cast; ring
  rw [← e]; exact h

lemma sqrt_r_div_chi {r t : ℝ} (hr : 0 < r) (ht : 0 < t) : √(r / (t / r)) = r / √t := by
  rw [show r / (t / r) = r ^ 2 / t by field_simp, Real.sqrt_div' _ ht.le, Real.sqrt_sq hr.le]

set_option maxHeartbeats 400000 in
/-- **The mean of the envelope, raw form**: with `T = M/2 + 1` (`M + 2 = c'`) and `J = ⌊Ξr + ½⌋`,
`∑_y env(y) ≤ 2[(r/2) max(2r, r+L_Ξ) + (r+1)(r(1 + ln J) + L_Ξ J) + 4C⋆(2r√T + T/c)]`. -/
theorem envR_sum_le {c b M : ℕ} (H : RoundHyp c b) (hM : M + 2 = c + b) :
    ∑ y : Fin (M + 1), envR c b y
      ≤ 2 * (rR c b / 2 * max (2 * rR c b) (rR c b + LXi)
        + (rR c b + 1) * (rR c b * (1 + Real.log ⌊Xi * rR c b + 1 / 2⌋₊) + LXi * ⌊Xi * rR c b + 1 / 2⌋₊)
        + 4 * Cstar * (2 * rR c b * √((M / 2 + 1 : ℕ) : ℝ) + ((M / 2 + 1 : ℕ) : ℝ) / c)) := by
  have hr := H.rpos
  have hr8 := H.r8
  have hc := H.cpos
  have hL := LXi_bounds
  have hXi := Xi_pos
  have hC : (0 : ℝ) < Cstar := by unfold Cstar; positivity
  set r := rR c b with hrd
  set T := M / 2 + 1 with hT
  set J := ⌊Xi * r + 1 / 2⌋₊ with hJ
  -- fold
  have h1 : ∑ y : Fin (M + 1), envR c b y = ∑ n ∈ Finset.range (M + 1), eRow c b (min (n + 1) (M + 1 - n)) := by
    rw [← Fin.sum_univ_eq_sum_range (fun n => eRow c b (min (n + 1) (M + 1 - n)))]
    refine Finset.sum_congr rfl (fun y _ => ?_)
    unfold envR tpos; congr 2; omega
  rw [h1]
  refine le_trans (sum_unimodal_le M (eRow c b) (eRow_nonneg H)) ?_
  apply mul_le_mul_of_nonneg_left _ (by norm_num)
  -- split by rows
  have hrow : ∀ n : ℕ, eRow c b (n + 1)
      = if (n : ℝ) + 1 < r / 2 then max (2 * r) (r + LXi)
        else if ((n : ℝ) + 1) / r < Xi * r then r / ⌊((n : ℝ) + 1) / r + 1 / 2⌋₊ + LXi
        else 4 * Cstar * (√(r / (((n : ℝ) + 1) / r)) + 1 / c) := by
    intro n; unfold eRow; push_cast; rfl
  simp_rw [hrow]
  rw [Finset.sum_ite, Finset.sum_ite]
  -- row 1
  have R1 : ∑ n ∈ (Finset.range T).filter (fun n : ℕ => (n : ℝ) + 1 < r / 2), max (2 * r) (r + LXi)
      ≤ r / 2 * max (2 * r) (r + LXi) := by
    rw [Finset.sum_const, nsmul_eq_mul]
    apply mul_le_mul_of_nonneg_right _ (le_trans (by linarith) (le_max_left _ _))
    have hsub : (Finset.range T).filter (fun n : ℕ => (n : ℝ) + 1 < r / 2) ⊆ Finset.range ⌈r / 2 - 1⌉₊ := by
      intro n hn
      rw [Finset.mem_filter] at hn
      rw [Finset.mem_range]
      exact Nat.lt_ceil.mpr (by linarith [hn.2])
    have hcard := Finset.card_le_card hsub
    rw [Finset.card_range] at hcard
    have : (⌈r / 2 - 1⌉₊ : ℝ) < r / 2 - 1 + 1 := Nat.ceil_lt_add_one (by linarith)
    have : ((Finset.filter (fun n : ℕ => (n : ℝ) + 1 < r / 2) (Finset.range T)).card : ℝ) ≤ ⌈r / 2 - 1⌉₊ := by
      exact_mod_cast hcard
    linarith
  -- row 2
  have R2 : ∑ n ∈ ((Finset.range T).filter (fun n : ℕ => ¬ (n : ℝ) + 1 < r / 2)).filter
        (fun n : ℕ => ((n : ℝ) + 1) / r < Xi * r), (r / ⌊((n : ℝ) + 1) / r + 1 / 2⌋₊ + LXi)
      ≤ (r + 1) * (r * (1 + Real.log J) + LXi * J) := by
    have hL0 : 0 ≤ LXi := by linarith [hL.1]
    have hf : ∀ j : ℕ, 0 ≤ r / j + LXi := fun j => add_nonneg (div_nonneg hr.le (Nat.cast_nonneg j)) hL0
    have hfib := sum_fiber_le (s := ((Finset.range T).filter (fun n : ℕ => ¬ (n : ℝ) + 1 < r / 2)).filter
        (fun n : ℕ => ((n : ℝ) + 1) / r < Xi * r))
      (fun n => ⌊((n : ℝ) + 1) / r + 1 / 2⌋₊) (fun j => r / j + LXi) hf J ⌈r⌉₊ ?_ ?_
    · refine le_trans hfib ?_
      have hK : (⌈r⌉₊ : ℝ) ≤ r + 1 := (Nat.ceil_lt_add_one hr.le).le
      have hsum : ∑ j ∈ Finset.Icc 1 J, (r / j + LXi) = r * ∑ j ∈ Finset.Icc 1 J, (1 : ℝ) / j + LXi * J := by
        rw [Finset.sum_add_distrib, Finset.mul_sum, Finset.sum_const, Nat.card_Icc, nsmul_eq_mul]
        congr 1
        · exact Finset.sum_congr rfl (fun j _ => by ring)
        · push_cast; ring
      rw [hsum]
      have hH := sum_Icc_inv_le J
      have hnn : 0 ≤ r * ∑ j ∈ Finset.Icc 1 J, (1 : ℝ) / j + LXi * J := by
        have : 0 ≤ ∑ j ∈ Finset.Icc 1 J, (1 : ℝ) / j := Finset.sum_nonneg (fun j _ => by positivity)
        exact add_nonneg (mul_nonneg hr.le this) (mul_nonneg hL0 (Nat.cast_nonneg J))
      calc (⌈r⌉₊ : ℝ) * (r * ∑ j ∈ Finset.Icc 1 J, (1 : ℝ) / j + LXi * J)
          ≤ (r + 1) * (r * ∑ j ∈ Finset.Icc 1 J, (1 : ℝ) / j + LXi * J) :=
            mul_le_mul_of_nonneg_right hK hnn
        _ ≤ (r + 1) * (r * (1 + Real.log J) + LXi * J) := by
            apply mul_le_mul_of_nonneg_left _ (by linarith)
            have := mul_le_mul_of_nonneg_left hH hr.le
            linarith
    · intro n hn
      simp only [Finset.mem_filter, Finset.mem_range, not_lt] at hn
      rw [Finset.mem_Icc]
      constructor
      · apply Nat.le_floor
        have : (1 : ℝ) / 2 ≤ ((n : ℝ) + 1) / r := by rw [le_div_iff₀ hr]; linarith [hn.1.2]
        push_cast; linarith
      · rw [hJ]; apply Nat.floor_le_floor; linarith [hn.2]
    · intro j hj
      exact chi_fiber_card hr _ j (Finset.mem_Icc.mp hj).1
  -- row 3
  have R3 : ∑ n ∈ ((Finset.range T).filter (fun n : ℕ => ¬ (n : ℝ) + 1 < r / 2)).filter
        (fun n : ℕ => ¬ ((n : ℝ) + 1) / r < Xi * r), 4 * Cstar * (√(r / (((n : ℝ) + 1) / r)) + 1 / c)
      ≤ 4 * Cstar * (2 * r * √(T : ℝ) + (T : ℝ) / c) := by
    have hsub : ((Finset.range T).filter (fun n : ℕ => ¬ (n : ℝ) + 1 < r / 2)).filter
        (fun n : ℕ => ¬ ((n : ℝ) + 1) / r < Xi * r) ⊆ Finset.range T := by
      intro n hn; simp only [Finset.mem_filter] at hn; exact hn.1.1
    refine le_trans (Finset.sum_le_sum_of_subset_of_nonneg hsub (fun n _ _ => by
      have : 0 ≤ 1 / (c : ℝ) := by positivity
      positivity)) ?_
    have e : ∀ n ∈ Finset.range T, 4 * Cstar * (√(r / (((n : ℝ) + 1) / r)) + 1 / c)
        = 4 * Cstar * (r * (1 / √((n : ℝ) + 1)) + 1 / c) := by
      intro n _
      rw [sqrt_r_div_chi hr (by positivity)]; ring
    rw [Finset.sum_congr rfl e, ← Finset.mul_sum, Finset.sum_add_distrib, ← Finset.mul_sum,
      Finset.sum_const, Finset.card_range, nsmul_eq_mul]
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    have := sum_inv_sqrt_le T
    have := mul_le_mul_of_nonneg_left this hr.le
    have e2 : (T : ℝ) * (1 / c) = (T : ℝ) / c := by ring
    linarith
  linarith

set_option maxHeartbeats 400000 in
/-- The real inequality behind the per-round mean bound. -/
lemma mean_ineq {r c N L X C T J κ : ℝ} (hr : 8 ≤ r) (hc : 0 < c) (hrc : 1001 ≤ r * c)
    (hN : N = r * c - 1) (hL0 : 17 ≤ L) (hX : 0 < X) (hlogX : 0 ≤ Real.log X) (hJ1 : 1 ≤ J)
    (hJ : J ≤ X * r + 1 / 2) (hT0 : 0 ≤ T) (hT : T ≤ r * c / 2) (hC : 0 < C) (hκ : κ = r / c)
    (hlogJ : Real.log J ≤ Real.log X + Real.log r + 1) :
    1 / N * (2 * (r / 2 * max (2 * r) (r + L) + (r + 1) * (r * (1 + Real.log J) + L * J)
        + 4 * C * (2 * r * √T + T / c)))
      ≤ 1.13 * (κ * (2 * Real.log r + (4 + 2 * Real.log X + X * (2 * L) + (2 * L - 1 / 2) / 4 + 5))
        + 11.32 * C * √κ + 4 * C / c) := by
  have hrpos : 0 < r := by linarith
  have hrc0 : 0 < r * c := by positivity
  have hN0 : 0 < N := by rw [hN]; linarith
  have hκ0 : 0 < κ := by rw [hκ]; positivity
  have hlogr : 0 ≤ Real.log r := Real.log_nonneg (by linarith)
  have hLX : 0 ≤ L * X := by positivity
  have hLr : L / r ≤ L / 8 := div_le_div_of_nonneg_left (by linarith) (by norm_num) hr
  -- `1/N ≤ 1.001/(rc)`
  have h1N : 1 / N ≤ 1.001 / (r * c) := by
    rw [div_le_div_iff₀ hN0 hrc0, hN]; linarith
  -- the bracket, split
  set P1 := r / 2 * max (2 * r) (r + L) with hP1
  set P2 := (r + 1) * (r * (1 + Real.log J) + L * J) with hP2
  set P3 := 4 * C * (2 * r * √T + T / c) with hP3
  have hmax : max (2 * r) (r + L) ≤ 2 * r + L := max_le (by linarith) (by linarith)
  have hP1b : P1 ≤ r / 2 * (2 * r + L) := mul_le_mul_of_nonneg_left hmax (by linarith)
  have hJr : r * (1 + Real.log J) + L * J ≤ r * (2 + Real.log X + Real.log r) + L * (X * r + 1 / 2) := by
    have a1 := mul_le_mul_of_nonneg_left (show 1 + Real.log J ≤ 2 + Real.log X + Real.log r by linarith) hrpos.le
    have a2 := mul_le_mul_of_nonneg_left hJ (show 0 ≤ L by linarith)
    linarith
  have hJ0 : 0 ≤ r * (1 + Real.log J) + L * J := by
    have : 0 ≤ Real.log J := Real.log_nonneg hJ1
    positivity
  have hP2b : P2 ≤ 1.125 * r * (r * (2 + Real.log X + Real.log r) + L * (X * r + 1 / 2)) := by
    calc P2 ≤ (1.125 * r) * (r * (1 + Real.log J) + L * J) :=
          mul_le_mul_of_nonneg_right (by linarith) hJ0
      _ ≤ 1.125 * r * (r * (2 + Real.log X + Real.log r) + L * (X * r + 1 / 2)) :=
          mul_le_mul_of_nonneg_left hJr (by linarith)
  have hP0 : 0 ≤ 2 * (P1 + P2 + P3) := by
    have : 0 ≤ P1 := by rw [hP1]; exact mul_nonneg (by linarith) (le_trans (by linarith) (le_max_left _ _))
    have : 0 ≤ P2 := by rw [hP2]; exact mul_nonneg (by linarith) hJ0
    have : 0 ≤ P3 := by rw [hP3]; positivity
    linarith
  have step1 : 1 / N * (2 * (P1 + P2 + P3)) ≤ 1.001 / (r * c) * (2 * (P1 + P2 + P3)) :=
    mul_le_mul_of_nonneg_right h1N hP0
  -- the `κ` terms
  have k1 : 1.001 / (r * c) * (2 * (r / 2 * (2 * r + L))) = κ * (1.001 * (2 + L / r)) := by
    rw [hκ]; field_simp; try ring
  have k2 : 1.001 / (r * c) * (2 * (1.125 * r * (r * (2 + Real.log X + Real.log r) + L * (X * r + 1 / 2))))
      = κ * (2.25225 * (2 + Real.log X + Real.log r + L * X + L / (2 * r))) := by
    rw [hκ]; field_simp; try ring
  have hinner : 1.001 * (2 + L / r) + 2.25225 * (2 + Real.log X + Real.log r + L * X + L / (2 * r))
      ≤ 1.13 * (2 * Real.log r + (4 + 2 * Real.log X + X * (2 * L) + (2 * L - 1 / 2) / 4 + 5)) := by
    have e : L / (2 * r) = (L / r) / 2 := by ring
    rw [e]
    have : X * (2 * L) = 2 * (L * X) := by ring
    rw [this]
    linarith
  have kpart := mul_le_mul_of_nonneg_left hinner hκ0.le
  -- the `√κ` and `1/c` terms
  have hsT : √T ≤ c * √(κ / 2) := by
    have e : c * √(κ / 2) = √(r * c / 2) := by
      rw [hκ, show r * c / 2 = c ^ 2 * (r / c / 2) by field_simp, Real.sqrt_mul (by positivity),
        Real.sqrt_sq hc.le]
    rw [e]; exact Real.sqrt_le_sqrt hT
  have hsq : √(κ / 2) = √κ / √2 := Real.sqrt_div' _ (by norm_num)
  have hs2 : (1.4142 : ℝ) ≤ √2 := by
    rw [Real.le_sqrt (by norm_num) (by norm_num)]; norm_num
  have hsk : 0 ≤ √κ := Real.sqrt_nonneg _
  have k3 : 1.001 / (r * c) * (2 * P3) ≤ 11.33 * C * √κ + 4.004 * C / c := by
    rw [hP3]
    have b1 : 2 * r * √T ≤ 2 * r * (c * (√κ / √2)) := by
      rw [← hsq]; exact mul_le_mul_of_nonneg_left hsT (by linarith)
    have b2 : T / c ≤ r / 2 := by rw [div_le_iff₀ hc]; linarith
    have b3 : 1.001 / (r * c) * (2 * (4 * C * (2 * r * (c * (√κ / √2)) + r / 2)))
        = 16.016 * C * (√κ / √2) + 4.004 * C / c := by field_simp; try ring
    have b4 : 16.016 * C * (√κ / √2) ≤ 11.33 * C * √κ := by
      rw [show 16.016 * C * (√κ / √2) = C * √κ * (16.016 / √2) by ring,
        show 11.33 * C * √κ = C * √κ * 11.33 by ring]
      apply mul_le_mul_of_nonneg_left _ (by positivity)
      rw [div_le_iff₀ (by positivity)]; linarith [hs2]
    have b5 : 4 * C * (2 * r * √T + T / c) ≤ 4 * C * (2 * r * (c * (√κ / √2)) + r / 2) :=
      mul_le_mul_of_nonneg_left (by linarith) (by positivity)
    have b6 := mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left b5 (by norm_num : (0 : ℝ) ≤ 2))
      (show (0 : ℝ) ≤ 1.001 / (r * c) by positivity)
    linarith
  -- assemble
  have hsplit : 1.001 / (r * c) * (2 * (P1 + P2 + P3))
      = 1.001 / (r * c) * (2 * P1) + 1.001 / (r * c) * (2 * P2) + 1.001 / (r * c) * (2 * P3) := by ring
  have m1 : 1.001 / (r * c) * (2 * P1) ≤ 1.001 / (r * c) * (2 * (r / 2 * (2 * r + L))) :=
    mul_le_mul_of_nonneg_left (by linarith) (by positivity)
  have m2 : 1.001 / (r * c) * (2 * P2)
      ≤ 1.001 / (r * c) * (2 * (1.125 * r * (r * (2 + Real.log X + Real.log r) + L * (X * r + 1 / 2)))) :=
    mul_le_mul_of_nonneg_left (by linarith) (by positivity)
  rw [k1] at m1
  rw [k2] at m2
  have e1 : 1.13 * (κ * (2 * Real.log r + (4 + 2 * Real.log X + X * (2 * L) + (2 * L - 1 / 2) / 4 + 5))
        + 11.32 * C * √κ + 4 * C / c)
      = κ * (1.13 * (2 * Real.log r + (4 + 2 * Real.log X + X * (2 * L) + (2 * L - 1 / 2) / 4 + 5)))
        + 12.7916 * C * √κ + 4.52 * C / c := by ring
  rw [e1]
  have hCk : 0 ≤ C * √κ := by positivity
  have hCc : 0 ≤ C / c := by positivity
  have e2 : 11.33 * C * √κ = 11.33 * (C * √κ) := by ring
  have e3 : 12.7916 * C * √κ = 12.7916 * (C * √κ) := by ring
  have e4 : 4.004 * C / c = 4.004 * (C / c) := by ring
  have e5 : 4.52 * C / c = 4.52 * (C / c) := by ring
  have e6 : κ * (1.001 * (2 + L / r)) + κ * (2.25225 * (2 + Real.log X + Real.log r + L * X + L / (2 * r)))
      = κ * (1.001 * (2 + L / r) + 2.25225 * (2 + Real.log X + Real.log r + L * X + L / (2 * r))) := by ring
  linarith

/-- **Per-round mean bound** (paper, "Per-round bound"):
`E_{π'} env ≤ 1.13 [κ(2 ln r + A_Ξ) + 11.32 C⋆ √κ + 4C⋆/c]`, `κ = c'/c²`. -/
theorem envR_mean {c b M : ℕ} (H : RoundHyp c b) (hM : M + 2 = c + b) :
    ∑ y : Fin (M + 1), 1 / ((M : ℝ) + 1) * envR c b y
      ≤ 1.13 * (((c : ℝ) + b) / (c : ℝ) ^ 2 * (2 * Real.log (rR c b) + AXi)
        + 11.32 * Cstar * √(((c : ℝ) + b) / (c : ℝ) ^ 2) + 4 * Cstar / c) := by
  have hr := H.rpos
  have hr8 := H.r8
  have hc := H.cpos
  have hL := LXi_bounds
  have hXi := Xi_pos
  have hC : (0 : ℝ) < Cstar := by unfold Cstar; positivity
  have hraw := envR_sum_le H hM
  rw [← Finset.mul_sum]
  have hMr : (M : ℝ) + 1 = rR c b * c - 1 := by
    have : ((M + 2 : ℕ) : ℝ) = ((c + b : ℕ) : ℝ) := by rw [hM]
    push_cast at this
    unfold rR; field_simp; linarith
  have hκ : ((c : ℝ) + b) / (c : ℝ) ^ 2 = rR c b / c := by unfold rR; field_simp
  have hrc : 1001 ≤ rR c b * c := by
    have h1 := H.c8C
    unfold Cstar at h1
    nlinarith
  set J := ⌊Xi * rR c b + 1 / 2⌋₊ with hJ
  have hXr : 1 ≤ Xi * rR c b := by rw [Xi_val]; nlinarith
  have hJ1 : (1 : ℝ) ≤ J := by
    have : 1 ≤ J := Nat.le_floor (by push_cast; linarith)
    exact_mod_cast this
  have hJle : (J : ℝ) ≤ Xi * rR c b + 1 / 2 := Nat.floor_le (by positivity)
  have hlogJ : Real.log J ≤ Real.log Xi + Real.log (rR c b) + 1 := by
    have h1 : Real.log J ≤ Real.log (Xi * rR c b + 1 / 2) := Real.log_le_log (by linarith) hJle
    have h2 : Real.log (Xi * rR c b + 1 / 2) ≤ Real.log (Xi * rR c b) + 1 := by
      have e : Xi * rR c b + 1 / 2 = Xi * rR c b * (1 + 1 / (2 * (Xi * rR c b))) := by field_simp
      rw [e, Real.log_mul (by positivity) (by positivity)]
      have := Real.log_le_sub_one_of_pos (show 0 < 1 + 1 / (2 * (Xi * rR c b)) by positivity)
      have : 1 / (2 * (Xi * rR c b)) ≤ 1 := by
        rw [div_le_one (by positivity)]; linarith
      linarith
    rw [Real.log_mul hXi.ne' hr.ne'] at h2
    linarith
  have hT : (((M / 2 + 1 : ℕ) : ℝ)) ≤ rR c b * c / 2 := by
    have h1 : ((M / 2 : ℕ) : ℝ) ≤ (M : ℝ) / 2 := Nat.cast_div_le
    push_cast
    linarith
  have hlogX := (logXi_bounds).1
  have hA : AXi = 4 + 2 * Real.log Xi + Xi * (2 * LXi) + (2 * LXi - 1 / 2) / 4 + 5 := by
    unfold AXi LXi; ring
  have hmi := mean_ineq (r := rR c b) (c := c) (N := (M : ℝ) + 1) (L := LXi) (X := Xi) (C := Cstar)
    (T := ((M / 2 + 1 : ℕ) : ℝ)) (J := (J : ℝ)) (κ := rR c b / c) hr8 hc hrc hMr (by linarith [hL.1]) hXi
    (by linarith) hJ1 hJle (by positivity) hT hC rfl hlogJ
  rw [hκ, hA]
  have hraw' : 1 / ((M : ℝ) + 1) * ∑ y : Fin (M + 1), envR c b y
      ≤ 1 / ((M : ℝ) + 1) * (2 * (rR c b / 2 * max (2 * rR c b) (rR c b + LXi)
        + (rR c b + 1) * (rR c b * (1 + Real.log J) + LXi * J)
        + 4 * Cstar * (2 * rR c b * √((M / 2 + 1 : ℕ) : ℝ) + ((M / 2 + 1 : ℕ) : ℝ) / c))) :=
    mul_le_mul_of_nonneg_left hraw (by positivity)
  linarith

end A36FS.CF1


==> anc/formal_companion/lean/src/A36FS/CF1/GaussSum.lean <==
import Mathlib

/-!
# A36FS.CF1.GaussSum — discrete Gaussian sums against the Gaussian integral

Full-support branch.  Tools for Lemma U6 (gate G3).  `gb A μ x = exp(-A(x-μ)²)`.

* `sum_range_gb_le`: `∑_{a<M} gb A μ a ≤ √(π/A) + 2` (a unimodal function: the sum is at most the
  integral plus twice the maximum).
* `sum_Icc_gb_ge`: for `1 ≤ H ≤ μ`, `∑_{a ∈ [⌈μ-H⌉, ⌊μ+H⌋]} gb A μ a ≥ ∫_{μ-H}^{μ+H} gb A μ - 1`.
* `integral_gb_window_ge`: `∫_{μ-H}^{μ+H} gb A μ ≥ √(π/A) - e^{-AH²/2} √(2π/A)`.
Only `integral_gaussian` and Mathlib's monotone sum–integral comparisons are used.
-/

open Real MeasureTheory Set

noncomputable section

namespace A36FS.CF1

/-- The Gaussian bump `exp(-A (x-μ)²)`. -/
def gb (A μ x : ℝ) : ℝ := Real.exp (-A * (x - μ) ^ 2)

lemma gb_pos (A μ x : ℝ) : 0 < gb A μ x := Real.exp_pos _

lemma gb_le_one {A : ℝ} (hA : 0 ≤ A) (μ x : ℝ) : gb A μ x ≤ 1 := by
  unfold gb
  rw [Real.exp_le_one_iff]
  have : 0 ≤ A * (x - μ) ^ 2 := mul_nonneg hA (sq_nonneg _)
  linarith

lemma gb_continuous (A μ : ℝ) : Continuous (gb A μ) := by unfold gb; fun_prop

lemma gb_antitoneOn {A : ℝ} (hA : 0 ≤ A) (μ : ℝ) : AntitoneOn (gb A μ) (Ici μ) := by
  intro x hx y hy hxy
  unfold gb
  apply Real.exp_le_exp.mpr
  have h1 : 0 ≤ x - μ := sub_nonneg.mpr hx
  have h2 : (x - μ) ^ 2 ≤ (y - μ) ^ 2 := pow_le_pow_left₀ h1 (by linarith) 2
  have := mul_le_mul_of_nonneg_left h2 hA
  linarith

lemma gb_monotoneOn {A : ℝ} (hA : 0 ≤ A) (μ : ℝ) : MonotoneOn (gb A μ) (Iic μ) := by
  intro x hx y hy hxy
  unfold gb
  apply Real.exp_le_exp.mpr
  have h1 : 0 ≤ μ - y := sub_nonneg.mpr hy
  have h2 : (μ - y) ^ 2 ≤ (μ - x) ^ 2 := pow_le_pow_left₀ h1 (by linarith) 2
  have e1 : (y - μ) ^ 2 = (μ - y) ^ 2 := by ring
  have e2 : (x - μ) ^ 2 = (μ - x) ^ 2 := by ring
  have := mul_le_mul_of_nonneg_left h2 hA
  rw [e1, e2]
  linarith

lemma gb_integrable {A : ℝ} (hA : 0 < A) (μ : ℝ) : Integrable (gb A μ) := by
  have := (integrable_exp_neg_mul_sq hA).comp_sub_right μ
  exact this

lemma integral_gb (A μ : ℝ) : ∫ x, gb A μ x = √(π / A) := by
  have h := integral_sub_right_eq_self (μ := volume) (fun x => Real.exp (-A * x ^ 2)) μ
  unfold gb
  rw [h, integral_gaussian]

lemma intervalIntegral_gb_le {A : ℝ} (hA : 0 < A) (μ : ℝ) {a b : ℝ} (hab : a ≤ b) :
    ∫ x in a..b, gb A μ x ≤ √(π / A) := by
  rw [intervalIntegral.integral_of_le hab, ← integral_gb A μ]
  exact setIntegral_le_integral (gb_integrable hA μ) (ae_of_all _ (fun x => (gb_pos A μ x).le))

lemma intervalIntegral_gb_nonneg {A : ℝ} (μ : ℝ) {a b : ℝ} (hab : a ≤ b) :
    0 ≤ ∫ x in a..b, gb A μ x :=
  intervalIntegral.integral_nonneg hab (fun x _ => (gb_pos A μ x).le)

lemma intervalIntegral_gb_unit {A : ℝ} (hA : 0 ≤ A) (μ a : ℝ) :
    ∫ x in a..(a + 1), gb A μ x ≤ 1 := by
  have h := intervalIntegral.integral_mono_on (μ := volume) (f := gb A μ) (g := fun _ => (1 : ℝ))
    (a := a) (b := a + 1) (by linarith) ((gb_continuous A μ).intervalIntegrable _ _) (continuous_const.intervalIntegrable _ _)
    (fun x _ => gb_le_one hA μ x)
  have h2 : ∫ _ in a..(a + 1), (1 : ℝ) = 1 := by simp
  linarith

lemma ii_gb (A μ a b : ℝ) : IntervalIntegrable (gb A μ) volume a b :=
  (gb_continuous A μ).intervalIntegrable a b

/-- Two disjoint intervals carry at most the whole integral. -/
lemma two_intervals_gb_le {A : ℝ} (hA : 0 < A) (μ : ℝ) {a b c d : ℝ} (hab : a ≤ b) (hbc : b ≤ c)
    (hcd : c ≤ d) : (∫ x in a..b, gb A μ x) + (∫ x in c..d, gb A μ x) ≤ √(π / A) := by
  have h1 := intervalIntegral.integral_add_adjacent_intervals (ii_gb A μ a b) (ii_gb A μ b c)
  have h2 := intervalIntegral.integral_add_adjacent_intervals (ii_gb A μ a c) (ii_gb A μ c d)
  have h3 := intervalIntegral_gb_nonneg (A := A) μ hbc
  have h4 := intervalIntegral_gb_le hA μ (show a ≤ d by linarith)
  linarith

/-- **Upper bound**: `∑_{a<M} exp(-A(a-μ)²) ≤ √(π/A) + 2`. -/
theorem sum_range_gb_le {A : ℝ} (hA : 0 < A) (μ : ℝ) (M : ℕ) :
    ∑ a ∈ Finset.range M, gb A μ a ≤ √(π / A) + 2 := by
  obtain ⟨m, hm⟩ : ∃ m : ℕ, m = ⌈μ⌉₊ := ⟨_, rfl⟩
  have hmμ : μ ≤ m := by rw [hm]; exact Nat.le_ceil μ
  have hsub : ∑ a ∈ Finset.range M, gb A μ a ≤ ∑ a ∈ Finset.range (max M (m + 1)), gb A μ a :=
    Finset.sum_le_sum_of_subset_of_nonneg (Finset.range_subset_range.mpr (le_max_left _ _))
      (fun _ _ _ => (gb_pos A μ _).le)
  obtain ⟨n, hn⟩ : ∃ n, max M (m + 1) = m + (n + 1) := ⟨max M (m + 1) - m - 1, by omega⟩
  have hsplit : ∑ a ∈ Finset.range (max M (m + 1)), gb A μ a
      = ∑ a ∈ Finset.range m, gb A μ a
        + (∑ i ∈ Finset.range n, gb A μ ((m : ℝ) + ((i + 1 : ℕ) : ℝ)) + gb A μ m) := by
    rw [hn, Finset.sum_range_add, Finset.sum_range_succ', Nat.add_zero]
    simp only [Nat.cast_add, Nat.cast_one]
  -- right part
  have hR : ∑ i ∈ Finset.range n, gb A μ ((m : ℝ) + ((i + 1 : ℕ) : ℝ))
      ≤ ∫ x in (m : ℝ)..(m : ℝ) + n, gb A μ x :=
    AntitoneOn.sum_le_integral ((gb_antitoneOn hA.le μ).mono (fun x hx => le_trans hmμ hx.1))
  have hgm : gb A μ m ≤ 1 := gb_le_one hA.le μ m
  rcases Nat.eq_zero_or_pos m with h0 | h0
  · -- `m = 0`: no left part
    subst h0
    simp only [Finset.range_zero, Finset.sum_empty, zero_add] at hsplit hsub
    have h1 := intervalIntegral_gb_le hA μ (show ((0 : ℕ) : ℝ) ≤ ((0 : ℕ) : ℝ) + n by simp)
    have hg0 : gb A μ ((0 : ℕ) : ℝ) ≤ 1 := gb_le_one hA.le μ _
    calc ∑ a ∈ Finset.range M, gb A μ a ≤ _ := hsub
      _ = _ := hsplit
      _ ≤ (∫ x in ((0 : ℕ) : ℝ)..((0 : ℕ) : ℝ) + n, gb A μ x) + 1 := add_le_add hR hg0
      _ ≤ √(π / A) + 2 := by linarith
  · obtain ⟨m', rfl⟩ : ∃ m', m = m' + 1 := ⟨m - 1, by omega⟩
    have hμpos : 0 < μ := by
      have : 0 < ⌈μ⌉₊ := by rw [← hm]; omega
      exact Nat.ceil_pos.mp this
    have hm' : (m' : ℝ) < μ := by
      have := Nat.ceil_lt_add_one hμpos.le
      rw [← hm] at this
      push_cast at this
      linarith
    have hL : ∑ a ∈ Finset.range m', gb A μ a ≤ ∫ x in (0 : ℝ)..(0 : ℝ) + m', gb A μ x := by
      have := MonotoneOn.sum_le_integral (x₀ := 0) (a := m') (f := gb A μ)
        ((gb_monotoneOn hA.le μ).mono (fun x hx => by
          simp only [Set.mem_Icc, zero_add] at hx; exact le_of_lt (lt_of_le_of_lt hx.2 hm')))
      simpa using this
    rw [Finset.sum_range_succ] at hsplit
    have hgm' : gb A μ m' ≤ 1 := gb_le_one hA.le μ _
    have h2 := two_intervals_gb_le hA μ (a := 0) (b := (0 : ℝ) + m') (c := ((m' + 1 : ℕ) : ℝ))
      (d := ((m' + 1 : ℕ) : ℝ) + n) (by simp) (by push_cast; linarith) (by simp)
    linarith

/-- **Lower bound on a window**: for `1 ≤ H ≤ μ`,
`∑_{a ∈ [⌈μ-H⌉, ⌊μ+H⌋]} exp(-A(a-μ)²) ≥ ∫_{μ-H}^{μ+H} exp(-A(x-μ)²) dx - 1`. -/
theorem sum_Icc_gb_ge {A : ℝ} (hA : 0 < A) {μ H : ℝ} (hH : 1 ≤ H) (hμH : H ≤ μ) :
    (∫ x in (μ - H)..(μ + H), gb A μ x) - 1 ≤ ∑ a ∈ Finset.Icc ⌈μ - H⌉₊ ⌊μ + H⌋₊, gb A μ a := by
  obtain ⟨L, hLd⟩ : ∃ L : ℕ, L = ⌈μ - H⌉₊ := ⟨_, rfl⟩
  obtain ⟨U, hUd⟩ : ∃ U : ℕ, U = ⌊μ + H⌋₊ := ⟨_, rfl⟩
  obtain ⟨m, hmd⟩ : ∃ m : ℕ, m = ⌈μ⌉₊ := ⟨_, rfl⟩
  rw [← hLd, ← hUd]
  have hμ0 : 0 ≤ μ - H := by linarith
  have hL1 : (L : ℝ) < μ - H + 1 := by rw [hLd]; exact Nat.ceil_lt_add_one hμ0
  have hm1 : μ ≤ m := by rw [hmd]; exact Nat.le_ceil μ
  have hm2 : (m : ℝ) < μ + 1 := by rw [hmd]; exact Nat.ceil_lt_add_one (by linarith)
  have hU2 : μ + H < U + 1 := by rw [hUd]; exact Nat.lt_floor_add_one _
  have hLm : L ≤ m := by rw [hLd, hmd]; exact Nat.ceil_mono (by linarith)
  have hmU : m ≤ U := by rw [hUd]; exact Nat.le_floor (by linarith)
  have hLmR : ((m - L : ℕ) : ℝ) = (m : ℝ) - L := Nat.cast_sub hLm
  have hmUR : ((U + 1 - m : ℕ) : ℝ) = (U : ℝ) + 1 - m := by
    rw [Nat.cast_sub (by omega)]; push_cast; ring
  -- split the sum at `m`
  have hsplit : ∑ a ∈ Finset.Icc L U, gb A μ a
      = ∑ i ∈ Finset.range (m - L), gb A μ ((L : ℝ) - 1 + ((i + 1 : ℕ) : ℝ))
        + ∑ i ∈ Finset.range (U + 1 - m), gb A μ ((m : ℝ) + (i : ℕ)) := by
    have e : Finset.Icc L U = Finset.Ico L (U + 1) := rfl
    rw [e, ← Finset.sum_Ico_consecutive _ hLm (by omega), Finset.sum_Ico_eq_sum_range,
      Finset.sum_Ico_eq_sum_range]
    congr 1
    · refine Finset.sum_congr rfl (fun i _ => ?_)
      push_cast; ring_nf
    · refine Finset.sum_congr rfl (fun i _ => ?_)
      push_cast; ring_nf
  have hleft : ∫ x in ((L : ℝ) - 1)..((L : ℝ) - 1) + ((m - L : ℕ) : ℝ), gb A μ x
      ≤ ∑ i ∈ Finset.range (m - L), gb A μ ((L : ℝ) - 1 + ((i + 1 : ℕ) : ℝ)) :=
    MonotoneOn.integral_le_sum ((gb_monotoneOn hA.le μ).mono (fun x hx => by
      simp only [Set.mem_Icc] at hx
      rw [hLmR] at hx
      show x ≤ μ
      linarith [hx.2]))
  have hright : ∫ x in (m : ℝ)..(m : ℝ) + ((U + 1 - m : ℕ) : ℝ), gb A μ x
      ≤ ∑ i ∈ Finset.range (U + 1 - m), gb A μ ((m : ℝ) + (i : ℕ)) :=
    AntitoneOn.integral_le_sum ((gb_antitoneOn hA.le μ).mono (fun x hx => by
      simp only [Set.mem_Icc] at hx
      show μ ≤ x
      linarith [hx.1]))
  rw [hLmR] at hleft
  rw [hmUR] at hright
  have e1 : (L : ℝ) - 1 + ((m : ℝ) - L) = (m : ℝ) - 1 := by ring
  have e2 : (m : ℝ) + ((U : ℝ) + 1 - m) = (U : ℝ) + 1 := by ring
  rw [e1] at hleft
  rw [e2] at hright
  -- shrink to the window
  have hw1 : ∫ x in (μ - H)..((m : ℝ) - 1), gb A μ x ≤ ∫ x in ((L : ℝ) - 1)..((m : ℝ) - 1), gb A μ x :=
    intervalIntegral.integral_mono_interval (by linarith) (by linarith) le_rfl
      (ae_of_all _ (fun x => (gb_pos A μ x).le)) (ii_gb A μ _ _)
  have hw2 : ∫ x in (m : ℝ)..(μ + H), gb A μ x ≤ ∫ x in (m : ℝ)..((U : ℝ) + 1), gb A μ x :=
    intervalIntegral.integral_mono_interval le_rfl (by linarith) (by linarith)
      (ae_of_all _ (fun x => (gb_pos A μ x).le)) (ii_gb A μ _ _)
  have hadj1 := intervalIntegral.integral_add_adjacent_intervals (ii_gb A μ (μ - H) ((m : ℝ) - 1))
    (ii_gb A μ ((m : ℝ) - 1) m)
  have hadj2 := intervalIntegral.integral_add_adjacent_intervals (ii_gb A μ (μ - H) m)
    (ii_gb A μ m (μ + H))
  have hunit := intervalIntegral_gb_unit hA.le μ ((m : ℝ) - 1)
  rw [show (m : ℝ) - 1 + 1 = m by ring] at hunit
  rw [hsplit]
  linarith

/-- **Window integral**: `∫_{μ-H}^{μ+H} exp(-A(x-μ)²) dx ≥ √(π/A) - e^{-AH²/2} √(π/(A/2))`. -/
theorem integral_gb_window_ge {A : ℝ} (hA : 0 < A) (μ : ℝ) {H : ℝ} (hH : 0 ≤ H) :
    √(π / A) - Real.exp (-(A * H ^ 2 / 2)) * √(π / (A / 2)) ≤ ∫ x in (μ - H)..(μ + H), gb A μ x := by
  rw [intervalIntegral.integral_of_le (by linarith)]
  have hsplit := integral_add_compl (μ := volume) (s := Ioc (μ - H) (μ + H)) measurableSet_Ioc
    (gb_integrable hA μ)
  rw [integral_gb] at hsplit
  have hA2 : 0 < A / 2 := by linarith
  have hcomp : ∫ x in (Ioc (μ - H) (μ + H))ᶜ, gb A μ x
      ≤ Real.exp (-(A * H ^ 2 / 2)) * √(π / (A / 2)) := by
    calc ∫ x in (Ioc (μ - H) (μ + H))ᶜ, gb A μ x
        ≤ ∫ x in (Ioc (μ - H) (μ + H))ᶜ, Real.exp (-(A * H ^ 2 / 2)) * gb (A / 2) μ x := by
          apply setIntegral_mono_on (gb_integrable hA μ).integrableOn
            ((gb_integrable hA2 μ).const_mul _).integrableOn measurableSet_Ioc.compl
          intro x hx
          have hsq : H ^ 2 ≤ (x - μ) ^ 2 := by
            simp only [Set.mem_compl_iff, Set.mem_Ioc, not_and_or, not_lt, not_le] at hx
            rcases hx with h | h
            · have : 0 ≤ μ - x - H := by linarith
              nlinarith
            · have : 0 ≤ x - μ - H := by linarith
              nlinarith
          unfold gb
          rw [← Real.exp_add]
          apply Real.exp_le_exp.mpr
          have := mul_le_mul_of_nonneg_left hsq hA.le
          nlinarith
      _ ≤ ∫ x, Real.exp (-(A * H ^ 2 / 2)) * gb (A / 2) μ x :=
          setIntegral_le_integral ((gb_integrable hA2 μ).const_mul _)
            (ae_of_all _ (fun x => mul_nonneg (Real.exp_pos _).le (gb_pos _ μ x).le))
      _ = Real.exp (-(A * H ^ 2 / 2)) * √(π / (A / 2)) := by
          rw [integral_const_mul, integral_gb]
  linarith

end A36FS.CF1


==> anc/formal_companion/lean/src/A36FS/CF1/Schedule.lean <==
import A36FS.CF1.CountBound

/-!
# A36FS.CF1.Schedule — the explicit profile of Theorem 6 and its growth (gate G5)

Full-support branch.  Paper: `appendix_thmm.tex` (82bf3a6e…), "Schedule" (ll. 666–681) and
"Growth and side conditions" (ll. 683–696).

`ε' = ε/16`, `c_ε = ⌈4.680·10²⁰ ε⁻²⌉` (`cEps`), slots
`κ̄_j = min{ε' 2^{-j} / (8(2u_{j-1} + A_Ξ)), (ε' 2^{-j}/(90.6 C⋆))²}` with `u_{j-1} = ln γ_{j-1}` (`kbar ε j γ_{j-1}`),
`γ_0 = c_ε`, `γ_j = ⌊κ̄_j γ_{j-1}²⌋` (`gam`), `x_j = κ̄_j γ_{j-1}` (`xx ε (j-1)`).
-/

open Finset Real

noncomputable section

namespace A36FS.CF1

/-- `K₀ = 4.680·10²⁰`. -/
def K0 : ℝ := 468 * 10 ^ 18

/-- `c_ε = ⌈4.680·10²⁰ ε⁻²⌉`. -/
def cEps (ε : ℝ) : ℕ := ⌈K0 / ε ^ 2⌉₊

/-- The design slot `κ̄_j`, given the previous level `g = γ_{j-1}`. -/
def kbar (ε : ℝ) (j : ℕ) (g : ℝ) : ℝ :=
  min (ε / 16 * (1 / 2) ^ j / (8 * (2 * Real.log g + AXi))) ((ε / 16 * (1 / 2) ^ j / (90.6 * Cstar)) ^ 2)

/-- The squaring levels: `γ_0 = c_ε`, `γ_{j+1} = ⌊κ̄_{j+1} γ_j²⌋`. -/
def gam (ε : ℝ) : ℕ → ℕ
  | 0 => cEps ε
  | j + 1 => ⌊kbar ε (j + 1) (gam ε j) * (gam ε j : ℝ) ^ 2⌋₊

/-- `xx ε j = x_{j+1} = κ̄_{j+1} γ_j`. -/
def xx (ε : ℝ) (j : ℕ) : ℝ := kbar ε (j + 1) (gam ε j) * gam ε j

lemma gam_succ (ε : ℝ) (j : ℕ) : gam ε (j + 1) = ⌊xx ε j * gam ε j⌋₊ := by
  simp only [gam, xx]; congr 1; ring

/-! ## Constants -/

lemma AXi_pos : 0 < AXi := by
  have h1 := logXi_bounds
  have h2 := log16Xi_bounds
  have h3 := Xi_pos
  unfold AXi
  have : 0 ≤ Xi * (Real.log (16 * Xi) + 1 / 2) := mul_nonneg h3.le (by linarith [h2.1])
  linarith [h1.1, h2.1]

lemma AXi_le : AXi ≤ 6 * 10 ^ 15 := by
  have h1 := logXi_bounds
  have h2 := log16Xi_bounds
  have h3 : Xi * (Real.log (16 * Xi) + 1 / 2) ≤ Xi * (721 / 20 + 1 / 2) :=
    mul_le_mul_of_nonneg_left (by linarith [h2.2]) Xi_pos.le
  unfold AXi
  rw [Xi_val] at h1 h2 h3 ⊢
  norm_num at h1 h2 h3 ⊢
  linarith [h1.2, h2.2]

lemma Cstar_pos : (0 : ℝ) < Cstar := by unfold Cstar; norm_num

lemma K0_div_le_cEps (ε : ℝ) : K0 / ε ^ 2 ≤ cEps ε := Nat.le_ceil _

section Eps
variable {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1)
include hε0 hε1

lemma K0_le_cEps : K0 ≤ cEps ε := by
  have h := K0_div_le_cEps ε
  have : K0 ≤ K0 / ε ^ 2 := by
    rw [le_div_iff₀ (by positivity)]
    have : ε ^ 2 ≤ 1 := by nlinarith
    unfold K0; nlinarith
  linarith

lemma cEps_le : (cEps ε : ℝ) ≤ 2 * K0 / ε ^ 2 := by
  have h1 : (cEps ε : ℝ) < K0 / ε ^ 2 + 1 := Nat.ceil_lt_add_one (by unfold K0; positivity)
  have h2 : 1 ≤ K0 / ε ^ 2 := by
    rw [le_div_iff₀ (by positivity)]
    have : ε ^ 2 ≤ 1 := by nlinarith
    unfold K0; nlinarith
  have : 2 * K0 / ε ^ 2 = K0 / ε ^ 2 + K0 / ε ^ 2 := by ring
  linarith

/-- Every slot is below `1/(128 C⋆²)`: `κ̄_j ≤ (1/(32·90.6 C⋆))²` for `j ≥ 1`. -/
lemma kbar_le_sq {j : ℕ} (hj : 1 ≤ j) (g : ℝ) :
    kbar ε j g ≤ (1 / (32 * 90.6 * Cstar)) ^ 2 := by
  have hC := Cstar_pos
  refine le_trans (min_le_right _ _) ?_
  apply pow_le_pow_left₀ (by positivity)
  have h2 : (1 / 2 : ℝ) ^ j ≤ 1 / 2 := by
    calc (1 / 2 : ℝ) ^ j ≤ (1 / 2) ^ 1 := pow_le_pow_of_le_one (by norm_num) (by norm_num) hj
      _ = 1 / 2 := by norm_num
  rw [div_le_div_iff₀ (by positivity) (by positivity)]
  have : ε / 16 * (1 / 2) ^ j ≤ 1 / 32 := by nlinarith
  nlinarith

lemma kbar_small {j : ℕ} (hj : 1 ≤ j) (g : ℝ) : 8 * kbar ε j g ≤ 1 / (128 * Cstar ^ 2) := by
  have h := kbar_le_sq hε0 hε1 hj g
  have hC := Cstar_pos
  calc 8 * kbar ε j g ≤ 8 * (1 / (32 * 90.6 * Cstar)) ^ 2 := by linarith
    _ = 8 / ((32 * 90.6) ^ 2 * Cstar ^ 2) := by rw [div_pow, mul_pow]; ring
    _ ≤ 1 / (128 * Cstar ^ 2) := by
        rw [div_le_div_iff₀ (by positivity) (by positivity)]
        nlinarith [sq_nonneg Cstar]

lemma kbar_le_one {j : ℕ} (hj : 1 ≤ j) (g : ℝ) : kbar ε j g ≤ 1 := by
  have h := kbar_small hε0 hε1 hj g
  have hC := Cstar_pos
  have : 1 / (128 * Cstar ^ 2) ≤ 8 := by
    rw [div_le_iff₀ (by positivity)]; unfold Cstar; norm_num
  linarith

end Eps

section Eps2
variable {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1)
include hε0 hε1

lemma cEps_pos : (0 : ℝ) < cEps ε := lt_of_lt_of_le (by unfold K0; norm_num) (K0_le_cEps hε0 hε1)

/-- **`x₁ ≥ 8e`** (paper: the second term of `κ̄₁` gives `x₁ ≥ 4.680·10²⁰/(2899.2 C⋆)² = 21.74679… > 8e`,
the first gives `x₁ ≥ 309`; here the first term is shown `≥ 22 > 8e`). -/
lemma xx_zero_ge : 8 * Real.exp 1 ≤ xx ε 0 := by
  have hc := cEps_pos hε0 hε1
  have hK := K0_div_le_cEps ε
  have hcu := cEps_le hε0 hε1
  have hC := Cstar_pos
  have hA := AXi_pos
  have hA2 := AXi_le
  have he := Real.exp_one_lt_d9
  unfold xx kbar
  simp only [gam]
  rw [min_mul_of_nonneg _ _ hc.le]
  apply le_min
  · -- first term
    have hc1 : (1 : ℝ) ≤ cEps ε := by
      have := K0_le_cEps hε0 hε1; unfold K0 at this; linarith
    have hlogc0 : 0 ≤ Real.log (cEps ε) := Real.log_nonneg hc1
    have hD : 0 < 2 * Real.log (cEps ε) + AXi := by linarith
    -- `log c_ε ≤ log(2K₀) + 2 log(1/ε)`
    have hlogc : Real.log (cEps ε) ≤ Real.log (2 * K0) + 2 * Real.log (1 / ε) := by
      have h1 : Real.log (cEps ε) ≤ Real.log (2 * K0 / ε ^ 2) := Real.log_le_log hc hcu
      have h2 : Real.log (2 * K0 / ε ^ 2) = Real.log (2 * K0) + 2 * Real.log (1 / ε) := by
        rw [Real.log_div (by unfold K0; positivity) (by positivity), Real.log_pow, one_div,
          Real.log_inv]; push_cast; ring
      linarith
    have hlog2K : Real.log (2 * K0) ≤ 48.6 := by
      have h1 : 2 * K0 ≤ 2 ^ 70 := by unfold K0; norm_num
      have h2 := Real.log_le_log (by unfold K0; positivity) h1
      rw [Real.log_pow] at h2
      have := Real.log_two_lt_d9
      push_cast at h2
      linarith
    have hel : ε * Real.log (1 / ε) ≤ 1 := by
      have h1 := Real.log_le_sub_one_of_pos (show 0 < 1 / ε by positivity)
      have := mul_le_mul_of_nonneg_left h1 hε0.le
      have e : ε * (1 / ε - 1) = 1 - ε := by field_simp
      linarith
    have hlogε : 0 ≤ Real.log (1 / ε) := Real.log_nonneg (by rw [le_div_iff₀ hε0]; linarith)
    -- assemble: `x ≥ K₀ / (256 (2 log 2K₀ + A + 4))`
    have hden : ε * (2 * Real.log (cEps ε) + AXi) ≤ 2 * 48.6 + 6 * 10 ^ 15 + 4 := by
      have : ε * (2 * Real.log (cEps ε) + AXi)
          ≤ ε * (2 * Real.log (2 * K0) + AXi) + 4 * (ε * Real.log (1 / ε)) := by nlinarith
      have h2 : ε * (2 * Real.log (2 * K0) + AXi) ≤ 2 * Real.log (2 * K0) + AXi := by
        have : 0 ≤ 2 * Real.log (2 * K0) + AXi := by
          have : 0 ≤ Real.log (2 * K0) := Real.log_nonneg (by unfold K0; norm_num)
          linarith
        nlinarith
      linarith
    have hnum : K0 / ε ≤ ε * cEps ε := by
      rw [div_le_iff₀ hε0]
      have := mul_le_mul_of_nonneg_left hK (show 0 ≤ ε ^ 2 by positivity)
      rw [mul_div_cancel₀ _ (by positivity)] at this
      nlinarith
    have e1 : ε / 16 * (1 / 2) ^ 1 / (8 * (2 * Real.log (cEps ε) + AXi)) * cEps ε
        = ε * cEps ε / (256 * (2 * Real.log (cEps ε) + AXi)) := by field_simp; ring
    rw [e1, le_div_iff₀ (by positivity)]
    have h8e : 8 * Real.exp 1 ≤ 22 := by linarith
    calc 8 * Real.exp 1 * (256 * (2 * Real.log (cEps ε) + AXi))
        ≤ 22 * (256 * (2 * Real.log (cEps ε) + AXi)) := mul_le_mul_of_nonneg_right h8e (by positivity)
      _ ≤ ε * cEps ε := by
          have h3 : 22 * (256 * (ε * (2 * Real.log (cEps ε) + AXi))) ≤ K0 := by
            unfold K0; nlinarith
          have h4 : 22 * (256 * (2 * Real.log (cEps ε) + AXi)) ≤ K0 / ε := by
            rw [le_div_iff₀ hε0]; nlinarith
          linarith
  · -- second term
    have e2 : (ε / 16 * (1 / 2) ^ 1 / (90.6 * Cstar)) ^ 2 * cEps ε
        = ε ^ 2 * cEps ε / (2899.2 * Cstar) ^ 2 := by field_simp; ring
    rw [e2, le_div_iff₀ (by positivity)]
    have h1 : K0 ≤ ε ^ 2 * cEps ε := by
      have := mul_le_mul_of_nonneg_left hK (show 0 ≤ ε ^ 2 by positivity)
      rwa [mul_div_cancel₀ _ (by positivity)] at this
    have h2 : 8 * Real.exp 1 * (2899.2 * Cstar) ^ 2 ≤ K0 := by
      unfold K0 Cstar
      nlinarith
    linarith

end Eps2

/-! ## Growth -/

lemma kbar_nonneg {ε : ℝ} (hε0 : 0 < ε) (j : ℕ) {g : ℝ} (hg : 1 ≤ g) : 0 ≤ kbar ε j g := by
  have hA := AXi_pos
  have hl := Real.log_nonneg hg
  have hC := Cstar_pos
  unfold kbar
  apply le_min
  · exact div_nonneg (by positivity) (mul_nonneg (by norm_num) (by linarith))
  · positivity

section Growth
variable {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1)
include hε0 hε1

omit hε0 hε1 in
lemma log_le_two_log {g g' : ℝ} (hg : 1 ≤ g) (hg0 : 0 ≤ g') (hgg : g' ≤ g ^ 2) :
    Real.log g' ≤ 2 * Real.log g := by
  rcases hg0.eq_or_lt with h | h
  · rw [← h, Real.log_zero]; have := Real.log_nonneg hg; linarith
  · calc Real.log g' ≤ Real.log (g ^ 2) := Real.log_le_log h hgg
      _ = 2 * Real.log g := by rw [Real.log_pow]; push_cast; ring

omit hε0 hε1 in
/-- `κ̄_{j+2}(g') ≥ κ̄_{j+1}(g)/4` when `ln g' ≤ 2 ln g`, `g ≥ 1`. -/
lemma kbar_succ_ge {ε : ℝ} (hε0 : 0 < ε) {j : ℕ} {g g' : ℝ} (hg : 1 ≤ g) (hlog : Real.log g' ≤ 2 * Real.log g)
    (hg' : 0 ≤ Real.log g') :
    kbar ε (j + 1) g / 4 ≤ kbar ε (j + 2) g' := by
  have hA := AXi_pos
  have hC := Cstar_pos
  have hlg := Real.log_nonneg hg
  unfold kbar
  rw [← min_div_div_right (by norm_num : (0 : ℝ) ≤ 4)]
  apply min_le_min
  · rw [div_div, div_le_div_iff₀ (by positivity) (by positivity)]
    have e : (1 / 2 : ℝ) ^ (j + 2) = (1 / 2) ^ (j + 1) / 2 := by rw [pow_succ]; ring
    rw [e]
    have hp : 0 < (1 / 2 : ℝ) ^ (j + 1) := by positivity
    nlinarith [mul_pos hε0 hp]
  · have e : (1 / 2 : ℝ) ^ (j + 2) = (1 / 2) ^ (j + 1) / 2 := by rw [pow_succ]; ring
    rw [e]; apply le_of_eq; field_simp; ring

/-- The joint growth invariant: `x_{j+1} ≥ 8 e^{2^j}` and `γ_j ≥ c_ε`. -/
lemma growth (j : ℕ) : 8 * Real.exp (2 ^ j) ≤ xx ε j ∧ (cEps ε : ℝ) ≤ gam ε j := by
  induction j with
  | zero => exact ⟨by simpa using xx_zero_ge hε0 hε1, le_refl _⟩
  | succ j ih =>
    obtain ⟨hx, hg⟩ := ih
    have hc := cEps_pos hε0 hε1
    have hc1 : (1 : ℝ) ≤ cEps ε := by have := K0_le_cEps hε0 hε1; unfold K0 at this; linarith
    have hg1 : (1 : ℝ) ≤ gam ε j := le_trans hc1 hg
    have hexp : (1 : ℝ) ≤ Real.exp (2 ^ j) := Real.one_le_exp (by positivity)
    have hx21 : 21 ≤ xx ε j := by
      have := Real.exp_one_gt_d9
      have h2 : Real.exp 1 ≤ Real.exp (2 ^ j) := Real.exp_le_exp.mpr (one_le_pow₀ (by norm_num))
      linarith
    -- `γ_{j+1} = ⌊x γ_j⌋ ∈ [x γ_j - 1, x γ_j]`
    have hfl1 : xx ε j * gam ε j - 1 < (gam ε (j + 1) : ℝ) := by
      rw [gam_succ]; have := Nat.lt_floor_add_one (xx ε j * gam ε j); linarith
    have hfl2 : (gam ε (j + 1) : ℝ) ≤ xx ε j * gam ε j := by
      rw [gam_succ]; exact Nat.floor_le (by positivity)
    have hγ20 : 20 * (gam ε j : ℝ) ≤ gam ε (j + 1) := by nlinarith
    refine ⟨?_, by linarith⟩
    -- `x_{j+2} ≥ x_{j+1}²/8`
    have hsq : (gam ε (j + 1) : ℝ) ≤ (gam ε j : ℝ) ^ 2 := by
      have := kbar_le_one hε0 hε1 (show 1 ≤ j + 1 by omega) (gam ε j)
      have h2 : xx ε j * gam ε j = kbar ε (j + 1) (gam ε j) * (gam ε j : ℝ) ^ 2 := by unfold xx; ring
      nlinarith
    have hlog : Real.log (gam ε (j + 1)) ≤ 2 * Real.log (gam ε j) :=
      log_le_two_log hg1 (by positivity) hsq
    have hlog' : 0 ≤ Real.log (gam ε (j + 1)) := Real.log_nonneg (by linarith)
    have hk := kbar_succ_ge (j := j) hε0 hg1 hlog hlog'
    have hhalf : xx ε j * gam ε j / 2 ≤ (gam ε (j + 1) : ℝ) := by linarith
    have hx2 : xx ε j ^ 2 / 8 ≤ xx ε (j + 1) := by
      unfold xx at hhalf ⊢
      have hk0 : 0 ≤ kbar ε (j + 1) (gam ε j) := kbar_nonneg hε0 _ hg1
      calc (kbar ε (j + 1) (gam ε j) * gam ε j) ^ 2 / 8
          = (kbar ε (j + 1) (gam ε j) / 4) * (kbar ε (j + 1) (gam ε j) * gam ε j * gam ε j / 2) := by ring
        _ ≤ kbar ε (j + 1 + 1) (gam ε (j + 1)) * gam ε (j + 1) :=
            mul_le_mul hk hhalf
              (div_nonneg (mul_nonneg (mul_nonneg hk0 (Nat.cast_nonneg _)) (Nat.cast_nonneg _)) (by norm_num))
              (le_trans (div_nonneg hk0 (by norm_num)) hk)
    have he2 : (8 * Real.exp (2 ^ j)) ^ 2 / 8 = 8 * Real.exp (2 ^ (j + 1)) := by
      have e : (2 : ℝ) ^ (j + 1) = 2 ^ j + 2 ^ j := by rw [pow_succ]; ring
      rw [e, Real.exp_add]; ring
    have : (8 * Real.exp (2 ^ j)) ^ 2 / 8 ≤ xx ε j ^ 2 / 8 := by
      apply div_le_div_of_nonneg_right _ (by norm_num)
      exact pow_le_pow_left₀ (by positivity) hx 2
    linarith

lemma gam_ratio (j : ℕ) : 20 * (gam ε j : ℝ) ≤ gam ε (j + 1) := by
  have ⟨hx, hg⟩ := growth hε0 hε1 j
  have hc1 : (1 : ℝ) ≤ cEps ε := by have := K0_le_cEps hε0 hε1; unfold K0 at this; linarith
  have hexp : Real.exp 1 ≤ Real.exp (2 ^ j) := Real.exp_le_exp.mpr (one_le_pow₀ (by norm_num))
  have := Real.exp_one_gt_d9
  have hfl1 : xx ε j * gam ε j - 1 < (gam ε (j + 1) : ℝ) := by
    rw [gam_succ]; have := Nat.lt_floor_add_one (xx ε j * gam ε j); linarith
  nlinarith

lemma gam_sq (j : ℕ) : (gam ε (j + 1) : ℝ) ≤ kbar ε (j + 1) (gam ε j) * (gam ε j : ℝ) ^ 2 := by
  have hc1 : (1 : ℝ) ≤ cEps ε := by have := K0_le_cEps hε0 hε1; unfold K0 at this; linarith
  have hg1 : (1 : ℝ) ≤ gam ε j := le_trans hc1 (growth hε0 hε1 j).2
  have hk0 : 0 ≤ kbar ε (j + 1) (gam ε j) := kbar_nonneg hε0 _ hg1
  simp only [gam]
  exact Nat.floor_le (mul_nonneg hk0 (by positivity))

lemma gam_ge (j : ℕ) : (cEps ε : ℝ) ≤ gam ε j := (growth hε0 hε1 j).2

/-- `u_j = ln γ_j ≥ 2^j`. -/
lemma log_gam_ge (j : ℕ) : (2 : ℝ) ^ j ≤ Real.log (gam ε j) := by
  have hc1 : (3 : ℝ) ≤ cEps ε := by have := K0_le_cEps hε0 hε1; unfold K0 at this; linarith
  induction j with
  | zero =>
    simp only [pow_zero, gam]
    have := Real.exp_one_lt_d9
    rw [Real.le_log_iff_exp_le (by linarith)]
    linarith
  | succ j ih =>
    have ⟨hx, hg⟩ := growth hε0 hε1 j
    have hg1 : (1 : ℝ) ≤ gam ε j := le_trans (by linarith) hg
    have hfl1 : xx ε j * gam ε j - 1 < (gam ε (j + 1) : ℝ) := by
      rw [gam_succ]; have := Nat.lt_floor_add_one (xx ε j * gam ε j); linarith
    have hexp1 : (1 : ℝ) ≤ Real.exp (2 ^ j) := Real.one_le_exp (by positivity)
    have h1 : Real.exp (2 ^ j) * gam ε j ≤ gam ε (j + 1) := by nlinarith
    have h2 : Real.log (Real.exp (2 ^ j) * gam ε j) ≤ Real.log (gam ε (j + 1)) :=
      Real.log_le_log (by positivity) h1
    rw [Real.log_mul (by positivity) (by linarith), Real.log_exp] at h2
    rw [pow_succ]
    linarith

end Growth

end A36FS.CF1


==> anc/formal_companion/lean/src/A36FS/CF1/Thm6.lean <==
import A36FS.CF1.Schedule

/-!
# A36FS.CF1.Thm6 — Theorem 6 (`thm:cf1`) in count-law form (gate G5)

Full-support branch.  Paper: `appendix_thmm.tex` (82bf3a6e…), Theorem 6 (ll. 387–393),
"Schedule" (ll. 666–681), "Growth and side conditions" (ll. 683–696), "Proof of Theorem 6" (ll. 699–719).

The explicit profile (`prof ε n`, `Rr ε n` rounds) is defined through its levels `lev ε n k = c_k`:
if `n + 2 ≤ 8 c_ε`, `n` unit rounds; otherwise `c_ε - 2` unit rounds (levels `2, …, c_ε`), then the
squaring levels `γ_1, …, γ_{J'}` and the final level `n + 2`, where `J = min{j : κ̄_{j+1} γ_j² ≥ n+2}`
(`Jst`) and `J' = J - 1` under the merge rule (`J ≥ 1`, `(n+2)/γ_J < 8`), `J' = J` otherwise (`Jp`).

Headline `thm6_countLaw`: all blocks are `≥ 1`, they sum to `n`, the count-law KL is `≤ ε`, and
`R ≤ log₂ log₂ n + 8 c_ε`.  The link from the count-law KL to `F` of the relabelled profile (T1) is not
in this file: `A36FS.T1.thm6_F` (`A36FS/T1/CF1.lean`) restates Theorem 6 for the printed `F`.
-/

open Finset Real

noncomputable section

-- The schedule lemmas share the section hypotheses `0 < ε ≤ 1`, `2 ≤ n` for a uniform calling convention;
-- some of them do not need all three.
set_option linter.unusedSectionVars false

namespace A36FS.CF1

/-- The stopping property `κ̄_{j+1} γ_j² ≥ n + 2`. -/
def stopP (ε : ℝ) (n j : ℕ) : Prop := ((n : ℝ) + 2) ≤ kbar ε (j + 1) (gam ε j) * (gam ε j : ℝ) ^ 2

/-- `J = min{j ≥ 0 : κ̄_{j+1} γ_j² ≥ n + 2}`. -/
def Jst (ε : ℝ) (n : ℕ) : ℕ := sInf {j | stopP ε n j}

/-- The merge rule: `J ≥ 1` and `(n+2)/γ_J < 8`. -/
def merge (ε : ℝ) (n : ℕ) : Prop := 1 ≤ Jst ε n ∧ ((n : ℝ) + 2) < 8 * gam ε (Jst ε n)

open Classical in
/-- The number `J'` of realised squaring rounds. -/
def Jp (ε : ℝ) (n : ℕ) : ℕ := if merge ε n then Jst ε n - 1 else Jst ε n

section Stop
variable {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) {n : ℕ} (hn : 2 ≤ n)
include hε0 hε1 hn

lemma two_pow_ge (j₀ : ℕ) (hj₀ : j₀ = ⌈Real.logb 2 (Real.log ((n : ℝ) + 2))⌉₊) :
    Real.log ((n : ℝ) + 2) ≤ (2 : ℝ) ^ j₀ := by
  have hn2 : (4 : ℝ) ≤ (n : ℝ) + 2 := by have : (2 : ℝ) ≤ n := by exact_mod_cast hn
                                         linarith
  have hlog : 0 < Real.log ((n : ℝ) + 2) := Real.log_pos (by linarith)
  have h1 : Real.logb 2 (Real.log ((n : ℝ) + 2)) ≤ j₀ := by rw [hj₀]; exact Nat.le_ceil _
  calc Real.log ((n : ℝ) + 2) = (2 : ℝ) ^ Real.logb 2 (Real.log ((n : ℝ) + 2)) :=
        (Real.rpow_logb (by norm_num) (by norm_num) hlog).symm
    _ ≤ (2 : ℝ) ^ (j₀ : ℝ) := Real.rpow_le_rpow_of_exponent_le (by norm_num) h1
    _ = (2 : ℝ) ^ j₀ := Real.rpow_natCast _ _

/-- The stopping property holds at `j₀ = ⌈log₂ ln(n+2)⌉`. -/
lemma stop_at (j₀ : ℕ) (hj₀ : j₀ = ⌈Real.logb 2 (Real.log ((n : ℝ) + 2))⌉₊) : stopP ε n j₀ := by
  have h2 := two_pow_ge hε0 hε1 hn j₀ hj₀
  have hu := log_gam_ge hε0 hε1 j₀
  have ⟨hx, hg⟩ := growth hε0 hε1 j₀
  have hc1 : (1 : ℝ) ≤ cEps ε := by have := K0_le_cEps hε0 hε1; unfold K0 at this; linarith
  have hg1 : (1 : ℝ) ≤ gam ε j₀ := le_trans hc1 hg
  have hγ : (n : ℝ) + 2 ≤ gam ε j₀ := by
    have : Real.log ((n : ℝ) + 2) ≤ Real.log (gam ε j₀) := le_trans h2 hu
    exact (Real.log_le_log_iff (by positivity) (by linarith)).mp this
  have hx1 : 1 ≤ xx ε j₀ := by
    have := Real.one_le_exp (show (0 : ℝ) ≤ 2 ^ j₀ by positivity); linarith
  unfold stopP
  have e : kbar ε (j₀ + 1) (gam ε j₀) * (gam ε j₀ : ℝ) ^ 2 = xx ε j₀ * gam ε j₀ := by unfold xx; ring
  rw [e]
  nlinarith

lemma stop_exists : ∃ j, stopP ε n j := ⟨_, stop_at hε0 hε1 hn _ rfl⟩

lemma Jst_spec : stopP ε n (Jst ε n) := Nat.sInf_mem (stop_exists hε0 hε1 hn)

lemma Jst_min {j : ℕ} (hj : j < Jst ε n) : ¬ stopP ε n j := fun h => by
  have := Nat.sInf_le (s := {j | stopP ε n j}) h
  unfold Jst at hj; omega

lemma Jst_le : Jst ε n ≤ ⌈Real.logb 2 (Real.log ((n : ℝ) + 2))⌉₊ :=
  Nat.sInf_le (stop_at hε0 hε1 hn _ rfl)

/-- In the non-trivial case `n + 2 > 8 c_ε`, `γ_J < n + 2`. -/
lemma gam_Jst_lt (hbig : 8 * cEps ε < n + 2) : (gam ε (Jst ε n) : ℝ) < n + 2 := by
  rcases Nat.eq_zero_or_pos (Jst ε n) with h0 | h0
  · rw [h0]; simp only [gam]
    have : ((8 * cEps ε : ℕ) : ℝ) < ((n + 2 : ℕ) : ℝ) := by exact_mod_cast hbig
    push_cast at this
    have := cEps_pos hε0 hε1
    linarith
  · obtain ⟨j, hj⟩ : ∃ j, Jst ε n = j + 1 := ⟨Jst ε n - 1, by omega⟩
    have hmin := Jst_min hε0 hε1 hn (show j < Jst ε n by omega)
    unfold stopP at hmin
    rw [not_le] at hmin
    rw [hj]
    exact lt_of_le_of_lt (gam_sq hε0 hε1 j) hmin

end Stop

/-! ## The explicit profile -/

/-- The levels `c_k` of the explicit profile (`c_0 = 2`, `c_R = n + 2`). -/
def lev (ε : ℝ) (n k : ℕ) : ℕ :=
  if n + 2 ≤ 8 * cEps ε then min (k + 2) (n + 2)
  else if k ≤ cEps ε - 2 then k + 2
  else if k - (cEps ε - 2) ≤ Jp ε n then gam ε (k - (cEps ε - 2))
  else n + 2

/-- The number of rounds `R`. -/
def Rr (ε : ℝ) (n : ℕ) : ℕ := if n + 2 ≤ 8 * cEps ε then n else cEps ε - 2 + Jp ε n + 1

/-- **The explicit profile**: block `k` (the paper's `b_{k+1}`) is `c_{k+1} - c_k`. -/
def prof (ε : ℝ) (n k : ℕ) : ℕ := lev ε n (k + 1) - lev ε n k

/-- Telescoping: for a monotone level sequence, `m_k = c_k - c_0`. -/
lemma mOf_diff (ℓ : ℕ → ℕ) (hmono : Monotone ℓ) (k : ℕ) :
    mOf (fun i => ℓ (i + 1) - ℓ i) k = ℓ k - ℓ 0 := by
  induction k with
  | zero => simp
  | succ k ih =>
    rw [mOf_succ, ih]
    have h1 := hmono (Nat.zero_le k)
    have h2 := hmono (show k ≤ k + 1 by omega)
    show ℓ k - ℓ 0 + (ℓ (k + 1) - ℓ k) = ℓ (k + 1) - ℓ 0
    omega

section Lev
variable {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) {n : ℕ} (hn : 2 ≤ n)
include hε0 hε1 hn

lemma cEps_ge_two : 2 ≤ cEps ε := by
  have := K0_le_cEps hε0 hε1
  have h : (2 : ℝ) ≤ cEps ε := by unfold K0 at this; linarith
  exact_mod_cast h

/-- `γ_{J'} < n + 2` in the non-trivial case. -/
lemma gam_Jp_lt (hbig : ¬ n + 2 ≤ 8 * cEps ε) : (gam ε (Jp ε n) : ℝ) < n + 2 := by
  have hJ := gam_Jst_lt hε0 hε1 hn (by omega)
  unfold Jp
  split_ifs with hm
  · obtain ⟨hJ1, -⟩ := hm
    obtain ⟨j, hj⟩ : ∃ j, Jst ε n = j + 1 := ⟨Jst ε n - 1, by omega⟩
    have hj' : Jst ε n - 1 = j := by omega
    rw [hj']
    rw [hj] at hJ
    have := gam_ratio hε0 hε1 j
    have := cEps_pos hε0 hε1
    have := gam_ge hε0 hε1 j
    linarith
  · exact hJ

lemma lev_unit (hbig : ¬ n + 2 ≤ 8 * cEps ε) {k : ℕ} (hk : k ≤ cEps ε - 2) : lev ε n k = k + 2 := by
  unfold lev; rw [if_neg hbig, if_pos hk]

lemma lev_sq (hbig : ¬ n + 2 ≤ 8 * cEps ε) {k : ℕ} (hk : cEps ε - 2 ≤ k)
    (hkJ : k - (cEps ε - 2) ≤ Jp ε n) : lev ε n k = gam ε (k - (cEps ε - 2)) := by
  have h2 := cEps_ge_two hε0 hε1 hn
  unfold lev; rw [if_neg hbig]
  split_ifs with h1
  · have : k = cEps ε - 2 := le_antisymm h1 hk
    subst this; simp only [Nat.sub_self, gam]; omega
  · rfl

lemma lev_top (hbig : ¬ n + 2 ≤ 8 * cEps ε) {k : ℕ} (hkJ : Jp ε n < k - (cEps ε - 2)) :
    lev ε n k = n + 2 := by
  unfold lev; rw [if_neg hbig, if_neg (by omega), if_neg (by omega)]

lemma lev_mono : Monotone (lev ε n) := by
  apply monotone_nat_of_le_succ
  intro k
  by_cases hbig : n + 2 ≤ 8 * cEps ε
  · unfold lev; rw [if_pos hbig, if_pos hbig]; omega
  have h2 := cEps_ge_two hε0 hε1 hn
  have hJp := gam_Jp_lt hε0 hε1 hn hbig
  have hJpN : gam ε (Jp ε n) ≤ n + 2 := by
    have : (gam ε (Jp ε n) : ℝ) ≤ ((n + 2 : ℕ) : ℝ) := by push_cast; linarith
    exact_mod_cast this
  have hgmono : ∀ j, gam ε j ≤ gam ε (j + 1) := by
    intro j
    have := gam_ratio hε0 hε1 j
    have := gam_ge hε0 hε1 j
    have := cEps_pos hε0 hε1
    have : (gam ε j : ℝ) ≤ gam ε (j + 1) := by linarith
    exact_mod_cast this
  by_cases h1 : k + 1 ≤ cEps ε - 2
  · rw [lev_unit hε0 hε1 hn hbig (k := k + 1) h1, lev_unit hε0 hε1 hn hbig (k := k) (by omega)]; omega
  · by_cases h3 : k + 1 - (cEps ε - 2) ≤ Jp ε n
    · rw [lev_sq hε0 hε1 hn hbig (k := k + 1) (by omega) h3]
      by_cases h4 : k ≤ cEps ε - 2
      · rw [lev_unit hε0 hε1 hn hbig (k := k) h4]
        have hk : k = cEps ε - 2 := by omega
        rw [hk, show cEps ε - 2 + 1 - (cEps ε - 2) = 0 + 1 by omega]
        have := hgmono 0
        simp only [gam] at this ⊢
        omega
      · rw [lev_sq hε0 hε1 hn hbig (k := k) (by omega) (by omega)]
        rw [show k + 1 - (cEps ε - 2) = (k - (cEps ε - 2)) + 1 by omega]
        exact hgmono _
    · rw [lev_top hε0 hε1 hn hbig (k := k + 1) (by omega)]
      by_cases h4 : k ≤ cEps ε - 2
      · rw [lev_unit hε0 hε1 hn hbig (k := k) h4]; omega
      · by_cases h5 : k - (cEps ε - 2) ≤ Jp ε n
        · rw [lev_sq hε0 hε1 hn hbig (k := k) (by omega) h5]
          have : k - (cEps ε - 2) = Jp ε n := by omega
          rw [this]; exact hJpN
        · rw [lev_top hε0 hε1 hn hbig (k := k) (by omega)]

lemma lev_zero : lev ε n 0 = 2 := by
  unfold lev; split_ifs <;> omega

lemma lev_R : lev ε n (Rr ε n) = n + 2 := by
  unfold Rr
  by_cases hbig : n + 2 ≤ 8 * cEps ε
  · rw [if_pos hbig]; unfold lev; rw [if_pos hbig]; omega
  · rw [if_neg hbig, lev_top hε0 hε1 hn hbig (by omega)]

lemma mOf_prof (k : ℕ) : mOf (prof ε n) k = lev ε n k - 2 := by
  have h := mOf_diff (lev ε n) (lev_mono hε0 hε1 hn) k
  rw [lev_zero hε0 hε1 hn] at h
  exact h

lemma prof_sum : ∑ k ∈ range (Rr ε n), prof ε n k = n := by
  have h := mOf_prof hε0 hε1 hn (Rr ε n)
  unfold mOf at h
  rw [h, lev_R hε0 hε1 hn]; omega

lemma prof_unit_small (hsmall : n + 2 ≤ 8 * cEps ε) {k : ℕ} (hk : k < Rr ε n) : prof ε n k = 1 := by
  unfold Rr at hk; rw [if_pos hsmall] at hk
  unfold prof lev; rw [if_pos hsmall, if_pos hsmall]; omega

lemma prof_unit_big (hbig : ¬ n + 2 ≤ 8 * cEps ε) {k : ℕ} (hk : k < cEps ε - 2) : prof ε n k = 1 := by
  unfold prof; rw [lev_unit hε0 hε1 hn hbig hk, lev_unit hε0 hε1 hn hbig hk.le]; omega

end Lev

/-! ## The non-unit rounds -/

section Rounds
variable {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) {n : ℕ} (hn : 2 ≤ n)
include hε0 hε1 hn

/-- For the round from `γ_j` (`j ≤ J'`): `c' ≥ 8 γ_j` and `c' ≤ 8 κ̄_{j+1} γ_j²` (squaring rounds, the
unmerged final round, and the merged final round, where `c' < 8γ_J ≤ 8κ̄_J γ_{J-1}²`). -/
lemma round_facts (hbig : ¬ n + 2 ≤ 8 * cEps ε) {j : ℕ} (hj : j ≤ Jp ε n) :
    8 * (gam ε j : ℝ) ≤ lev ε n (cEps ε - 2 + j + 1) ∧
      (lev ε n (cEps ε - 2 + j + 1) : ℝ) ≤ 8 * kbar ε (j + 1) (gam ε j) * (gam ε j : ℝ) ^ 2 := by
  have hc1 : (1 : ℝ) ≤ cEps ε := by have := K0_le_cEps hε0 hε1; unfold K0 at this; linarith
  have hg1 : ∀ i, (1 : ℝ) ≤ gam ε i := fun i => le_trans hc1 (gam_ge hε0 hε1 i)
  have hk0 : 0 ≤ kbar ε (j + 1) (gam ε j) := kbar_nonneg hε0 _ (hg1 j)
  rcases Nat.lt_or_ge j (Jp ε n) with hlt | hge
  · -- a squaring round
    rw [lev_sq hε0 hε1 hn hbig (k := cEps ε - 2 + j + 1) (by omega) (by omega),
      show cEps ε - 2 + j + 1 - (cEps ε - 2) = j + 1 by omega]
    have h1 := gam_ratio hε0 hε1 j
    have h2 := gam_sq hε0 hε1 j
    have h3 := hg1 j
    constructor
    · linarith
    · have : 0 ≤ kbar ε (j + 1) (gam ε j) * (gam ε j : ℝ) ^ 2 := by positivity
      linarith
  · -- the final round
    have hjJ : j = Jp ε n := le_antisymm hj hge
    rw [lev_top hε0 hε1 hn hbig (k := cEps ε - 2 + j + 1) (by omega)]
    push_cast
    unfold Jp at hjJ
    split_ifs at hjJ with hm
    · -- merged: `J' = J - 1`
      obtain ⟨hJ1, hlt8⟩ := hm
      have hJ := gam_Jst_lt hε0 hε1 hn (by omega)
      have e : Jst ε n = j + 1 := by omega
      rw [e] at hlt8 hJ
      have h1 := gam_ratio hε0 hε1 j
      have h2 := gam_sq hε0 hε1 j
      constructor
      · have := hg1 j; linarith
      · linarith
    · -- unmerged: `J' = J`
      have hspec := Jst_spec hε0 hε1 hn
      unfold stopP at hspec
      rw [← hjJ] at hspec
      constructor
      · unfold merge at hm
        rcases Nat.eq_zero_or_pos (Jst ε n) with h0 | h0
        · rw [hjJ, h0]; simp only [gam]
          have : ((8 * cEps ε : ℕ) : ℝ) < ((n + 2 : ℕ) : ℝ) := by exact_mod_cast (by omega : 8 * cEps ε < n + 2)
          push_cast at this; linarith
        · have : ¬ ((n : ℝ) + 2 < 8 * gam ε (Jst ε n)) := fun h => hm ⟨h0, h⟩
          rw [← hjJ] at this; linarith [not_lt.mp this]
      · have : 0 ≤ kbar ε (j + 1) (gam ε j) * (gam ε j : ℝ) ^ 2 := by positivity
        linarith

end Rounds

/-- The per-round hypotheses from `c ≥ K₀`, `c' ≥ 8c` and `c'/c² ≤ 1/(128 C⋆²)`. -/
lemma roundHyp_of {c c' : ℕ} (hc : K0 ≤ c) (h8 : 8 * (c : ℝ) ≤ c')
    (hκ : (c' : ℝ) / (c : ℝ) ^ 2 ≤ 1 / (128 * Cstar ^ 2)) : RoundHyp c (c' - c) := by
  have hcpos : (0 : ℝ) < c := lt_of_lt_of_le (by unfold K0; norm_num) hc
  have hcc' : c ≤ c' := by
    have : (c : ℝ) ≤ c' := by linarith
    exact_mod_cast this
  have hC := Cstar_pos
  have hsum : (c : ℝ) + ((c' - c : ℕ) : ℝ) = c' := by rw [Nat.cast_sub hcc']; ring
  have hr : rR c (c' - c) = (c' : ℝ) / c := by unfold rR; rw [hsum]
  have hrκ : rR c (c' - c) = (c' : ℝ) / (c : ℝ) ^ 2 * c := by rw [hr]; field_simp
  have hC2 : (1 : ℝ) ≤ 128 * Cstar ^ 2 := by unfold Cstar; norm_num
  have hrc : rR c (c' - c) ≤ c / (128 * Cstar ^ 2) := by
    rw [hrκ]
    calc (c' : ℝ) / (c : ℝ) ^ 2 * c ≤ 1 / (128 * Cstar ^ 2) * c := mul_le_mul_of_nonneg_right hκ hcpos.le
      _ = c / (128 * Cstar ^ 2) := by ring
  have hrc' : c / (128 * Cstar ^ 2) ≤ c / 128 := by
    apply div_le_div_of_nonneg_left hcpos.le (by norm_num)
    unfold Cstar; norm_num
  have hK : (10 : ℝ) ^ 20 ≤ c := le_trans (by unfold K0; norm_num) hc
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_⟩
  · rw [hr, le_div_iff₀ hcpos]; linarith
  · linarith
  · linarith
  · unfold Cstar; linarith
  · linarith
  · rw [hsum]; exact hκ

/-- **The slot estimate** for a non-unit round from `c` (with `c ≥ 1`) to `c' ≤ 8 κ̄_{j+1}(c) c²`, given a
future-Kolmogorov term `(4r + ln 16Ξ + 1) K ≤ 9.3/c`. -/
lemma roundBound_le {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) {c c' j : ℕ} (hc : (1 : ℝ) ≤ c)
    (hcc' : c ≤ c') (hκb : (c' : ℝ) ≤ 8 * kbar ε (j + 1) c * (c : ℝ) ^ 2) {K : ℝ}
    (hKb : (4 * rR c (c' - c) + Real.log (16 * Xi) + 1) * K ≤ 9.3 / c) :
    roundBound c (c' - c) K
      ≤ 1.13 * (ε / 16 * (1 / 2) ^ (j + 1) + 11.32 * 3 * (ε / 16 * (1 / 2) ^ (j + 1)) / 90.6 + 4 * Cstar / c)
        + 9.3 / c := by
  have hcpos : (0 : ℝ) < c := by linarith
  have hC := Cstar_pos
  have hA := AXi_pos
  have hsum : (c : ℝ) + ((c' - c : ℕ) : ℝ) = c' := by rw [Nat.cast_sub hcc']; ring
  have hlc := Real.log_nonneg hc
  set kb := kbar ε (j + 1) c with hkb
  have hk0 : 0 ≤ kb := kbar_nonneg hε0 _ hc
  have hk1 : 8 * kb ≤ 1 := by
    have := kbar_small hε0 hε1 (show 1 ≤ j + 1 by omega) (c : ℝ)
    have : 1 / (128 * Cstar ^ 2) ≤ 1 := by
      rw [div_le_one (by positivity)]; unfold Cstar; norm_num
    linarith
  have hc'1 : (1 : ℝ) ≤ c' := le_trans hc (by exact_mod_cast hcc')
  -- `κ ≤ 8 κ̄`, `r ≤ c`
  have hκ : (c' : ℝ) / (c : ℝ) ^ 2 ≤ 8 * kb := by
    rw [div_le_iff₀ (by positivity)]; linarith
  have hr : rR c (c' - c) = (c' : ℝ) / c := by unfold rR; rw [hsum]
  have hrc : (c' : ℝ) / c ≤ c := by
    rw [div_le_iff₀ hcpos]
    have : 8 * kb * (c : ℝ) ^ 2 ≤ 1 * (c : ℝ) ^ 2 := mul_le_mul_of_nonneg_right hk1 (by positivity)
    nlinarith
  have hlogr : Real.log ((c' : ℝ) / c) ≤ Real.log c := Real.log_le_log (by positivity) hrc
  have hlogr0 : 0 ≤ Real.log ((c' : ℝ) / c) := Real.log_nonneg (by rw [le_div_iff₀ hcpos]; exact_mod_cast (by
    have : (c : ℝ) ≤ c' := by exact_mod_cast hcc'
    linarith))
  -- the slot terms
  set e := ε / 16 * (1 / 2) ^ (j + 1) with he
  have he0 : 0 < e := by positivity
  have hT1 : kb ≤ e / (8 * (2 * Real.log c + AXi)) := min_le_left _ _
  have hT2 : kb ≤ (e / (90.6 * Cstar)) ^ 2 := min_le_right _ _
  have hD : 0 < 2 * Real.log c + AXi := by linarith
  have s1 : (c' : ℝ) / (c : ℝ) ^ 2 * (2 * Real.log (rR c (c' - c)) + AXi) ≤ e := by
    rw [hr]
    calc (c' : ℝ) / (c : ℝ) ^ 2 * (2 * Real.log ((c' : ℝ) / c) + AXi)
        ≤ 8 * kb * (2 * Real.log c + AXi) :=
          mul_le_mul hκ (by linarith) (by linarith) (by positivity)
      _ ≤ 8 * (e / (8 * (2 * Real.log c + AXi))) * (2 * Real.log c + AXi) :=
          mul_le_mul_of_nonneg_right (by linarith) hD.le
      _ = e := by field_simp
  have s2 : √((c' : ℝ) / (c : ℝ) ^ 2) ≤ 3 * (e / (90.6 * Cstar)) := by
    have h1 : (c' : ℝ) / (c : ℝ) ^ 2 ≤ (3 * (e / (90.6 * Cstar))) ^ 2 := by
      have : 8 * kb ≤ 9 * (e / (90.6 * Cstar)) ^ 2 := by nlinarith
      nlinarith
    calc √((c' : ℝ) / (c : ℝ) ^ 2) ≤ √((3 * (e / (90.6 * Cstar))) ^ 2) := Real.sqrt_le_sqrt h1
      _ = 3 * (e / (90.6 * Cstar)) := Real.sqrt_sq (by positivity)
  unfold roundBound
  rw [hsum]
  have s3 : 11.32 * Cstar * √((c' : ℝ) / (c : ℝ) ^ 2) ≤ 11.32 * 3 * e / 90.6 := by
    have := mul_le_mul_of_nonneg_left s2 (show (0 : ℝ) ≤ 11.32 * Cstar by positivity)
    have e2 : 11.32 * Cstar * (3 * (e / (90.6 * Cstar))) = 11.32 * 3 * e / 90.6 := by field_simp
    linarith
  have hKb' := hKb
  nlinarith [s1, s3]

/-! ## Geometric sums -/

lemma geom20 (M : ℕ) : ∑ t ∈ range M, (1 / 20 : ℝ) ^ t ≤ 20 / 19 := by
  rw [geom_sum_eq (by norm_num) M]
  have h : 0 ≤ (1 / 20 : ℝ) ^ M := by positivity
  rw [div_le_iff_of_neg (by norm_num)]
  nlinarith

lemma geom2 (M : ℕ) : ∑ t ∈ range M, (1 / 2 : ℝ) ^ (t + 1) ≤ 1 := by
  have e : ∑ t ∈ range M, (1 / 2 : ℝ) ^ (t + 1) = (1 / 2) * ∑ t ∈ range M, (1 / 2 : ℝ) ^ t := by
    rw [Finset.mul_sum]; exact Finset.sum_congr rfl (fun t _ => by ring)
  rw [e, geom_sum_eq (by norm_num) M]
  have h : 0 ≤ (1 / 2 : ℝ) ^ M := by positivity
  have h2 : (1 / 2 : ℝ) * (((1 / 2) ^ M - 1) / (1 / 2 - 1)) = 1 - (1 / 2) ^ M := by field_simp; ring
  rw [h2]; linarith

section Sum
variable {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) {n : ℕ} (hn : 2 ≤ n)
include hε0 hε1 hn

lemma gam_pow_ge (j t : ℕ) : (20 : ℝ) ^ t * gam ε j ≤ gam ε (j + t) := by
  induction t with
  | zero => simp
  | succ t ih =>
    have := gam_ratio hε0 hε1 (j + t)
    rw [pow_succ, show j + (t + 1) = j + t + 1 by omega]
    nlinarith

/-- `∑_{t<M} 1/γ_{j+t} ≤ (20/19)/γ_j`. -/
lemma sum_inv_gam (j M : ℕ) : ∑ t ∈ range M, 1 / (gam ε (j + t) : ℝ) ≤ 20 / 19 / gam ε j := by
  have hg : (0 : ℝ) < gam ε j := lt_of_lt_of_le (cEps_pos hε0 hε1) (gam_ge hε0 hε1 j)
  have h1 : ∀ t ∈ range M, 1 / (gam ε (j + t) : ℝ) ≤ (1 / 20 : ℝ) ^ t * (1 / gam ε j) := by
    intro t _
    have h := gam_pow_ge hε0 hε1 hn j t
    have e : (1 / 20 : ℝ) ^ t * (1 / gam ε j) = 1 / ((20 : ℝ) ^ t * gam ε j) := by
      rw [div_pow, one_pow]; field_simp
    rw [e]
    exact one_div_le_one_div_of_le (by positivity) h
  refine le_trans (Finset.sum_le_sum h1) ?_
  rw [← Finset.sum_mul]
  have := geom20 M
  calc (∑ t ∈ range M, (1 / 20 : ℝ) ^ t) * (1 / gam ε j) ≤ 20 / 19 * (1 / gam ε j) :=
        mul_le_mul_of_nonneg_right this (by positivity)
    _ = 20 / 19 / gam ε j := by ring

/-- **The future-Kolmogorov term** of the round from `γ_j` (`j ≤ J'`): `(4r + ln 16Ξ + 1) K ≤ 9.3/γ_j`. -/
lemma kol_term_le (hbig : ¬ n + 2 ≤ 8 * cEps ε) {j : ℕ} (hj : j ≤ Jp ε n) :
    (4 * rR (gam ε j) (lev ε n (cEps ε - 2 + j + 1) - gam ε j) + Real.log (16 * Xi) + 1)
      * ∑ i ∈ Ico (cEps ε - 2 + j + 1) (Rr ε n), 1 / ((mOf (prof ε n) i : ℝ) + 1)
      ≤ 9.3 / gam ε j := by
  have hc := cEps_pos hε0 hε1
  have hg : (0 : ℝ) < gam ε j := lt_of_lt_of_le hc (gam_ge hε0 hε1 j)
  have hL := log16Xi_bounds
  have hR : Rr ε n = cEps ε - 2 + Jp ε n + 1 := by unfold Rr; rw [if_neg hbig]
  rcases Nat.lt_or_ge j (Jp ε n) with hlt | hge
  · -- a squaring round: the later starting levels are `γ_{j+1}, …, γ_{J'}`
    have hlev : lev ε n (cEps ε - 2 + j + 1) = gam ε (j + 1) := by
      rw [lev_sq hε0 hε1 hn hbig (k := cEps ε - 2 + j + 1) (by omega) (by omega)]; congr 1; omega
    rw [hlev]
    have hg1 : (gam ε j : ℝ) ≤ gam ε (j + 1) := by have := gam_ratio hε0 hε1 j; linarith
    have hle : gam ε j ≤ gam ε (j + 1) := by exact_mod_cast hg1
    have hsum : (gam ε j : ℝ) + ((gam ε (j + 1) - gam ε j : ℕ) : ℝ) = gam ε (j + 1) := by
      rw [Nat.cast_sub hle]; ring
    have hr : rR (gam ε j) (gam ε (j + 1) - gam ε j) = (gam ε (j + 1) : ℝ) / gam ε j := by
      unfold rR; rw [hsum]
    rw [hr, Finset.sum_Ico_eq_sum_range, hR]
    -- each term is at most `1.02 / γ_{j+1+t}`
    have hterm : ∀ t ∈ range (cEps ε - 2 + Jp ε n + 1 - (cEps ε - 2 + j + 1)),
        1 / ((mOf (prof ε n) (cEps ε - 2 + j + 1 + t) : ℝ) + 1) ≤ 1.02 * (1 / (gam ε (j + 1 + t) : ℝ)) := by
      intro t ht
      simp only [Finset.mem_range] at ht
      have hk : lev ε n (cEps ε - 2 + j + 1 + t) = gam ε (j + 1 + t) := by
        rw [lev_sq hε0 hε1 hn hbig (k := cEps ε - 2 + j + 1 + t) (by omega) (by omega)]; congr 1; omega
      rw [mOf_prof hε0 hε1 hn, hk]
      have hγ : (51 : ℝ) ≤ gam ε (j + 1 + t) :=
        le_trans (by have := K0_le_cEps hε0 hε1; unfold K0 at this; linarith) (gam_ge hε0 hε1 _)
      have hγ2 : 2 ≤ gam ε (j + 1 + t) := by exact_mod_cast (show (2 : ℝ) ≤ gam ε (j + 1 + t) by linarith)
      rw [Nat.cast_sub hγ2]
      push_cast
      rw [div_le_iff₀ (by linarith)]
      have e : 1.02 * (1 / (gam ε (j + 1 + t) : ℝ)) * ((gam ε (j + 1 + t) : ℝ) - 2 + 1)
          = 1.02 * (((gam ε (j + 1 + t) : ℝ) - 1) / gam ε (j + 1 + t)) := by field_simp; ring
      rw [e, show ((gam ε (j + 1 + t) : ℝ) - 1) / gam ε (j + 1 + t) = 1 - 1 / gam ε (j + 1 + t) by
        field_simp]
      have : 1 / (gam ε (j + 1 + t) : ℝ) ≤ 1 / 51 := one_div_le_one_div_of_le (by norm_num) hγ
      linarith
    have hK : ∑ t ∈ range (cEps ε - 2 + Jp ε n + 1 - (cEps ε - 2 + j + 1)),
        1 / ((mOf (prof ε n) (cEps ε - 2 + j + 1 + t) : ℝ) + 1) ≤ 1.02 * (20 / 19 / gam ε (j + 1)) := by
      refine le_trans (Finset.sum_le_sum hterm) ?_
      rw [← Finset.mul_sum]
      exact mul_le_mul_of_nonneg_left (sum_inv_gam hε0 hε1 hn (j + 1) _) (by norm_num)
    have hK0 : 0 ≤ ∑ t ∈ range (cEps ε - 2 + Jp ε n + 1 - (cEps ε - 2 + j + 1)),
        1 / ((mOf (prof ε n) (cEps ε - 2 + j + 1 + t) : ℝ) + 1) :=
      Finset.sum_nonneg (fun t _ => by positivity)
    have hg2 : (0 : ℝ) < gam ε (j + 1) := by linarith
    have hpos : 0 ≤ 4 * ((gam ε (j + 1) : ℝ) / gam ε j) + Real.log (16 * Xi) + 1 := by
      have : 0 ≤ (gam ε (j + 1) : ℝ) / gam ε j := by positivity
      linarith [hL.1]
    calc (4 * ((gam ε (j + 1) : ℝ) / gam ε j) + Real.log (16 * Xi) + 1)
          * ∑ t ∈ range (cEps ε - 2 + Jp ε n + 1 - (cEps ε - 2 + j + 1)),
            1 / ((mOf (prof ε n) (cEps ε - 2 + j + 1 + t) : ℝ) + 1)
        ≤ (4 * ((gam ε (j + 1) : ℝ) / gam ε j) + Real.log (16 * Xi) + 1)
          * (1.02 * (20 / 19 / gam ε (j + 1))) := mul_le_mul_of_nonneg_left hK hpos
      _ = 1.02 * (20 / 19) * (4 / gam ε j + (Real.log (16 * Xi) + 1) / gam ε (j + 1)) := by
          field_simp; ring
      _ ≤ 9.3 / gam ε j := by
          have h20 : 20 * (gam ε j : ℝ) ≤ gam ε (j + 1) := gam_ratio hε0 hε1 j
          have h3 : (Real.log (16 * Xi) + 1) / gam ε (j + 1) ≤ (Real.log (16 * Xi) + 1) / (20 * gam ε j) :=
            div_le_div_of_nonneg_left (by linarith [hL.1]) (by positivity) h20
          have h4 : (Real.log (16 * Xi) + 1) / (20 * gam ε j) ≤ 1.9 / gam ε j := by
            rw [div_le_div_iff₀ (by positivity) hg]; nlinarith [hL.2]
          have h5 : (1.02 : ℝ) * (20 / 19) * (4 / (gam ε j : ℝ) + 1.9 / (gam ε j : ℝ)) ≤ 9.3 / (gam ε j : ℝ) := by
            have e5 : (1.02 : ℝ) * (20 / 19) * (4 / (gam ε j : ℝ) + 1.9 / (gam ε j : ℝ))
                = ((1.02 : ℝ) * (20 / 19) * 5.9) / (gam ε j : ℝ) := by field_simp; ring
            rw [e5]
            apply div_le_div_of_nonneg_right _ hg.le; norm_num
          have h6 : 1.02 * (20 / 19) * (4 / gam ε j + (Real.log (16 * Xi) + 1) / gam ε (j + 1))
              ≤ 1.02 * (20 / 19) * (4 / gam ε j + 1.9 / gam ε j) :=
            mul_le_mul_of_nonneg_left (by linarith) (by norm_num)
          linarith
  · -- the final round: no later rounds
    have hjJ : j = Jp ε n := le_antisymm hj hge
    rw [hR, hjJ, Finset.Ico_self, Finset.sum_empty, mul_zero]
    positivity

end Sum

/-! ## Theorem 6 -/

section Main
variable {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) {n : ℕ} (hn : 2 ≤ n)
include hε0 hε1 hn

lemma gam_one_le (j : ℕ) : (1 : ℝ) ≤ gam ε j :=
  le_trans (by have := K0_le_cEps hε0 hε1; unfold K0 at this; linarith) (gam_ge hε0 hε1 j)

lemma lev_at (hbig : ¬ n + 2 ≤ 8 * cEps ε) {j : ℕ} (hj : j ≤ Jp ε n) :
    lev ε n (cEps ε - 2 + j) = gam ε j := by
  rw [lev_sq hε0 hε1 hn hbig (k := cEps ε - 2 + j) (by omega) (by omega)]; congr 1; omega

lemma prof_pos {k : ℕ} (hk : k < Rr ε n) : 1 ≤ prof ε n k := by
  by_cases hbig : n + 2 ≤ 8 * cEps ε
  · rw [prof_unit_small hε0 hε1 hn hbig hk]
  · by_cases hku : k < cEps ε - 2
    · rw [prof_unit_big hε0 hε1 hn hbig hku]
    · have hR : Rr ε n = cEps ε - 2 + Jp ε n + 1 := by unfold Rr; rw [if_neg hbig]
      obtain ⟨j, rfl⟩ : ∃ j, k = cEps ε - 2 + j := ⟨k - (cEps ε - 2), by omega⟩
      have hj : j ≤ Jp ε n := by omega
      obtain ⟨h8, -⟩ := round_facts hε0 hε1 hn hbig hj
      have hg := gam_one_le hε0 hε1 hn j
      unfold prof
      rw [lev_at hε0 hε1 hn hbig hj]
      have : (gam ε j : ℝ) + 1 ≤ lev ε n (cEps ε - 2 + j + 1) := by linarith
      have : gam ε j + 1 ≤ lev ε n (cEps ε - 2 + j + 1) := by exact_mod_cast this
      omega

lemma prof_round (hbig : ¬ n + 2 ≤ 8 * cEps ε) {k : ℕ} (hk : k < Rr ε n) (hb1 : prof ε n k ≠ 1) :
    RoundHyp (mOf (prof ε n) k + 2) (prof ε n k) := by
  have hR : Rr ε n = cEps ε - 2 + Jp ε n + 1 := by unfold Rr; rw [if_neg hbig]
  have hku : cEps ε - 2 ≤ k := by
    by_contra h; exact hb1 (prof_unit_big hε0 hε1 hn hbig (by omega))
  obtain ⟨j, rfl⟩ : ∃ j, k = cEps ε - 2 + j := ⟨k - (cEps ε - 2), by omega⟩
  have hj : j ≤ Jp ε n := by omega
  have hlj := lev_at hε0 hε1 hn hbig hj
  have hg := gam_one_le hε0 hε1 hn j
  have hg2 : 2 ≤ gam ε j := by
    have : (2 : ℝ) ≤ gam ε j :=
      le_trans (by have := K0_le_cEps hε0 hε1; unfold K0 at this; linarith) (gam_ge hε0 hε1 j)
    exact_mod_cast this
  have hm : mOf (prof ε n) (cEps ε - 2 + j) + 2 = gam ε j := by
    rw [mOf_prof hε0 hε1 hn, hlj]; omega
  rw [hm]
  unfold prof
  rw [hlj]
  have ⟨h8, hκb⟩ := round_facts hε0 hε1 hn hbig hj
  apply roundHyp_of (le_trans (K0_le_cEps hε0 hε1) (gam_ge hε0 hε1 j)) h8
  have hgp : (0 : ℝ) < gam ε j := by linarith
  calc (lev ε n (cEps ε - 2 + j + 1) : ℝ) / (gam ε j : ℝ) ^ 2 ≤ 8 * kbar ε (j + 1) (gam ε j) := by
        rw [div_le_iff₀ (by positivity)]; linarith
    _ ≤ 1 / (128 * Cstar ^ 2) := kbar_small hε0 hε1 (by omega) _

/-- **The count-law KL of the explicit profile is at most `ε`.** -/
theorem countKL_prof_le : countKL (prof ε n) (Rr ε n) ≤ ε := by
  by_cases hbig : n + 2 ≤ 8 * cEps ε
  · -- `n` unit rounds: `F = 0`
    have h := countKL_le (prof ε n) (Rr ε n) (fun k hk => prof_pos hε0 hε1 hn hk)
      (fun k hk hb1 => absurd (prof_unit_small hε0 hε1 hn hbig hk) hb1)
    have h0 : ∑ k ∈ range (Rr ε n), (if prof ε n k = 1 then (0 : ℝ) else
        roundBound (mOf (prof ε n) k + 2) (prof ε n k)
          (∑ i ∈ Ico (k + 1) (Rr ε n), 1 / ((mOf (prof ε n) i : ℝ) + 1))) = 0 :=
      Finset.sum_eq_zero (fun k hk => if_pos (prof_unit_small hε0 hε1 hn hbig (Finset.mem_range.mp hk)))
    linarith
  · have h := countKL_le (prof ε n) (Rr ε n) (fun k hk => prof_pos hε0 hε1 hn hk)
      (fun k hk hb1 => prof_round hε0 hε1 hn hbig hk hb1)
    have hR : Rr ε n = (cEps ε - 2) + (Jp ε n + 1) := by unfold Rr; rw [if_neg hbig]; ring
    rw [hR, Finset.sum_range_add] at h
    have h1 : ∑ k ∈ range (cEps ε - 2), (if prof ε n k = 1 then (0 : ℝ) else
        roundBound (mOf (prof ε n) k + 2) (prof ε n k)
          (∑ i ∈ Ico (k + 1) ((cEps ε - 2) + (Jp ε n + 1)), 1 / ((mOf (prof ε n) i : ℝ) + 1))) = 0 :=
      Finset.sum_eq_zero (fun k hk => if_pos (prof_unit_big hε0 hε1 hn hbig (Finset.mem_range.mp hk)))
    rw [h1, zero_add] at h
    -- each realised non-unit round is dominated by its slot
    set e : ℕ → ℝ := fun t => ε / 16 * (1 / 2) ^ (t + 1) with he
    have h2 : ∀ t ∈ range (Jp ε n + 1),
        (if prof ε n (cEps ε - 2 + t) = 1 then (0 : ℝ) else
          roundBound (mOf (prof ε n) (cEps ε - 2 + t) + 2) (prof ε n (cEps ε - 2 + t))
            (∑ i ∈ Ico (cEps ε - 2 + t + 1) ((cEps ε - 2) + (Jp ε n + 1)), 1 / ((mOf (prof ε n) i : ℝ) + 1)))
        ≤ 1.13 * (e t + 11.32 * 3 * e t / 90.6 + 4 * Cstar / gam ε t) + 9.3 / gam ε t := by
      intro t ht
      have htJ : t ≤ Jp ε n := by simp at ht; omega
      have hg := gam_one_le hε0 hε1 hn t
      have hgp : (0 : ℝ) < gam ε t := by linarith
      have hpos : 0 ≤ 1.13 * (e t + 11.32 * 3 * e t / 90.6 + 4 * Cstar / gam ε t) + 9.3 / gam ε t := by
        have := Cstar_pos
        have : 0 ≤ e t := by rw [he]; positivity
        positivity
      split_ifs with hb1
      · exact hpos
      have hlj := lev_at hε0 hε1 hn hbig htJ
      have hg2 : 2 ≤ gam ε t := by
        have : (2 : ℝ) ≤ gam ε t :=
          le_trans (by have := K0_le_cEps hε0 hε1; unfold K0 at this; linarith) (gam_ge hε0 hε1 t)
        exact_mod_cast this
      have hm : mOf (prof ε n) (cEps ε - 2 + t) + 2 = gam ε t := by
        rw [mOf_prof hε0 hε1 hn, hlj]; omega
      have hp : prof ε n (cEps ε - 2 + t) = lev ε n (cEps ε - 2 + t + 1) - gam ε t := by
        unfold prof; rw [hlj]
      rw [hm, hp]
      have ⟨h8, hκb⟩ := round_facts hε0 hε1 hn hbig htJ
      have hcc' : gam ε t ≤ lev ε n (cEps ε - 2 + t + 1) := by
        have : (gam ε t : ℝ) ≤ lev ε n (cEps ε - 2 + t + 1) := by linarith
        exact_mod_cast this
      have hK := kol_term_le hε0 hε1 hn hbig htJ
      rw [hR] at hK
      exact roundBound_le hε0 hε1 hg hcc' hκb hK
    have h3 := Finset.sum_le_sum h2
    -- the slot sums
    have hs1 : ∑ t ∈ range (Jp ε n + 1), e t ≤ ε / 16 := by
      have := geom2 (Jp ε n + 1)
      have e1 : ∑ t ∈ range (Jp ε n + 1), e t = ε / 16 * ∑ t ∈ range (Jp ε n + 1), (1 / 2 : ℝ) ^ (t + 1) := by
        rw [he, Finset.mul_sum]
      rw [e1]; nlinarith
    have hs2 : ∑ t ∈ range (Jp ε n + 1), 1 / (gam ε t : ℝ) ≤ 20 / 19 / cEps ε := by
      have := sum_inv_gam hε0 hε1 hn 0 (Jp ε n + 1)
      simp only [zero_add, gam] at this
      exact this
    have hsplit : ∑ t ∈ range (Jp ε n + 1),
        (1.13 * (e t + 11.32 * 3 * e t / 90.6 + 4 * Cstar / gam ε t) + 9.3 / gam ε t)
        = 1.13 * (1 + 11.32 * 3 / 90.6) * ∑ t ∈ range (Jp ε n + 1), e t
          + (1.13 * 4 * Cstar + 9.3) * ∑ t ∈ range (Jp ε n + 1), 1 / (gam ε t : ℝ) := by
      rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
      exact Finset.sum_congr rfl (fun t _ => by ring)
    rw [hsplit] at h3
    have hc := cEps_pos hε0 hε1
    have hcK : K0 / ε ≤ cEps ε := by
      have h1 := K0_div_le_cEps ε
      have : K0 / ε ≤ K0 / ε ^ 2 := by
        apply div_le_div_of_nonneg_left (by unfold K0; norm_num) (by positivity)
        nlinarith
      linarith
    have hsmall : (1.13 * 4 * Cstar + 9.3) * (20 / 19 / cEps ε) ≤ ε / 2 := by
      rw [show (1.13 * 4 * Cstar + 9.3) * (20 / 19 / (cEps ε : ℝ)) = (1.13 * 4 * Cstar + 9.3) * (20 / 19) / cEps ε by ring,
        div_le_iff₀ hc]
      have h1 : ε / 2 * (K0 / ε) ≤ ε / 2 * cEps ε := mul_le_mul_of_nonneg_left hcK (by linarith)
      have e2 : ε / 2 * (K0 / ε) = K0 / 2 := by field_simp
      rw [e2] at h1
      have hnum : (1.13 * 4 * Cstar + 9.3) * (20 / 19) ≤ K0 / 2 := by unfold Cstar K0; norm_num
      linarith
    have hC : (0 : ℝ) ≤ 1.13 * 4 * Cstar + 9.3 := by have := Cstar_pos; positivity
    have m1 := mul_le_mul_of_nonneg_left hs1 (show (0 : ℝ) ≤ 1.13 * (1 + 11.32 * 3 / 90.6) by norm_num)
    have m2 := mul_le_mul_of_nonneg_left hs2 hC
    have : 1.13 * (1 + 11.32 * 3 / 90.6) * (ε / 16) ≤ ε / 2 := by nlinarith
    have hRe : countKL (prof ε n) (Rr ε n) = countKL (prof ε n) (cEps ε - 2 + (Jp ε n + 1)) := by
      rw [hR]
    linarith

/-- The round count: `R ≤ log₂ log₂ n + 8 c_ε`. -/
theorem Rr_le : (Rr ε n : ℝ) ≤ Real.logb 2 (Real.logb 2 n) + 8 * cEps ε := by
  have hn2 : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hlb : 1 ≤ Real.logb 2 n := by
    rw [← Real.logb_self_eq_one (b := 2) (by norm_num)]
    exact Real.logb_le_logb_of_le (by norm_num) (by norm_num) hn2
  have hll : 0 ≤ Real.logb 2 (Real.logb 2 n) := Real.logb_nonneg (by norm_num) hlb
  have hc := cEps_pos hε0 hε1
  by_cases hbig : n + 2 ≤ 8 * cEps ε
  · unfold Rr; rw [if_pos hbig]
    have : ((n + 2 : ℕ) : ℝ) ≤ ((8 * cEps ε : ℕ) : ℝ) := by exact_mod_cast hbig
    push_cast at this
    linarith
  · unfold Rr; rw [if_neg hbig]
    have hJp : Jp ε n ≤ Jst ε n := by unfold Jp; split_ifs <;> omega
    have hJ := Jst_le hε0 hε1 hn
    have h2 := cEps_ge_two hε0 hε1 hn
    set x := Real.logb 2 (Real.log ((n : ℝ) + 2)) with hx
    have hlog1 : 1 ≤ Real.log ((n : ℝ) + 2) := by
      rw [Real.le_log_iff_exp_le (by linarith)]
      have := Real.exp_one_lt_d9; linarith
    have hx0 : 0 ≤ x := Real.logb_nonneg (by norm_num) hlog1
    have hceil : (⌈x⌉₊ : ℝ) < x + 1 := Nat.ceil_lt_add_one hx0
    -- `x ≤ 1 + log₂ log₂ n`
    have hxb : x ≤ 1 + Real.logb 2 (Real.logb 2 n) := by
      have h1 : Real.log ((n : ℝ) + 2) ≤ 2 * Real.logb 2 n := by
        have a1 : Real.log ((n : ℝ) + 2) ≤ Real.log ((n : ℝ) ^ 2) :=
          Real.log_le_log (by linarith) (by nlinarith)
        rw [Real.log_pow] at a1
        have a2 : Real.log n ≤ Real.logb 2 n := by
          rw [Real.logb, le_div_iff₀ (Real.log_pos (by norm_num))]
          have := Real.log_two_lt_d9
          have : 0 ≤ Real.log n := Real.log_nonneg (by linarith)
          nlinarith
        push_cast at a1; linarith
      have h2' : x ≤ Real.logb 2 (2 * Real.logb 2 n) :=
        Real.logb_le_logb_of_le (by norm_num) (by linarith) h1
      rw [Real.logb_mul (by norm_num) (by linarith), Real.logb_self_eq_one (by norm_num)] at h2'
      exact h2'
    have hJr : (Jp ε n : ℝ) ≤ ⌈x⌉₊ := by exact_mod_cast le_trans hJp hJ
    have hc2 : ((cEps ε - 2 : ℕ) : ℝ) = (cEps ε : ℝ) - 2 := by rw [Nat.cast_sub h2]; push_cast; ring
    push_cast
    rw [hc2]
    have : (1 : ℝ) ≤ cEps ε := by linarith [show (2 : ℝ) ≤ cEps ε by exact_mod_cast h2]
    linarith

end Main

/-- **Theorem 6 (`thm:cf1`), count-law form.**  For every `ε ∈ (0,1]` and every `n ≥ 2`, the explicit
profile `prof ε n` (blocks `b_1, …, b_R`, `R = Rr ε n`) has all blocks `≥ 1`, total `n`, count-law KL
`KL(Unif{0,…,n} ‖ Law_s(A_R)) ≤ ε`, and `R ≤ log₂ log₂ n + 8 c_ε` with `c_ε = ⌈4.680·10²⁰ ε⁻²⌉`. -/
theorem thm6_countLaw (ε : ℝ) (hε0 : 0 < ε) (hε1 : ε ≤ 1) (n : ℕ) (hn : 2 ≤ n) :
    (∀ k < Rr ε n, 1 ≤ prof ε n k) ∧ ∑ k ∈ range (Rr ε n), prof ε n k = n ∧
      countKL (prof ε n) (Rr ε n) ≤ ε ∧
      (Rr ε n : ℝ) ≤ Real.logb 2 (Real.logb 2 n) + 8 * cEps ε :=
  ⟨fun _ hk => prof_pos hε0 hε1 hn hk, prof_sum hε0 hε1 hn, countKL_prof_le hε0 hε1 hn, Rr_le hε0 hε1 hn⟩

/-! ## Sanity: the count laws -/

/-- The sampler count law `Q_R = Law_s(A_R)` is a probability law. -/
theorem QC_isLaw (b : ℕ → ℕ) (R : ℕ) : FSCore.FiniteKL.IsLaw (QC b R) := by
  induction R with
  | zero => exact piC_isLaw b 0
  | succ R ih =>
    show FSCore.FiniteKL.IsLaw (FSCore.FiniteKL.push (QC b R) (SC b R))
    exact FSCore.FiniteKL.push_isLaw ih (SC_isKernel b R)

/-- `Q_R` has full support on `{0,…,m_R}`, so `countKL b R = ∑_x π_R(x) ln(π_R(x)/Q_R(x))` is the genuine
(finite) KL divergence `KL(π_R ‖ Q_R)`. -/
theorem QC_pos (b : ℕ → ℕ) (R : ℕ) (x : Fin (mOf b R + 1)) : 0 < QC b R x :=
  FSCore.FiniteKL.Qch_pos (R := R) (fun k _ a => (piC_isLaw b k).1 a) (fun a => (piC_isLaw b 0).1 a)
    (fun a h => h) (fun k _ => (SC_isKernel b k).1) (fun k _ y _ => tilde_pos b k y) R le_rfl x
    (by unfold piC; positivity)

end A36FS.CF1


==> anc/formal_companion/lean/src/A36FS/CF1/U2.lean <==
import A36FS.CF1.Chain

/-!
# A36FS.CF1.U2 — Lemma U2 (monotone posteriors), gate G1

Full-support branch.  Paper: `appendix_thmm.tex` (82bf3a6e…), Lemma U2 (ll. 449–463).

* `kern_tp2_adj`, `kern_tp2`: `𝒮` is totally positive of order two: for `a < a'`, `y < y'`,
  `𝒮(a,y)𝒮(a',y') ≥ 𝒮(a,y')𝒮(a',y)`.
* `post_cdf_antitone`: the posterior CDF `y ↦ ℬ(A ≤ a' | y)` is non-increasing (stochastic dominance of
  `ℬ(·|y+1)` over `ℬ(·|y)`), for any nonnegative prior.
* `U2_hyp`: the form used by `FSCore.FiniteKL.envelope_bound_exact_start` (`hU2`): the posterior CDF has
  variation at most one, on every round of every profile.
* `tv_pullB_le`: `V(ℬ_k f) ≤ V(f)` for every `f`.
-/

open Finset FSCore.FiniteKL

noncomputable section

namespace A36FS.CF1

/-! ## TP2 of the binomial round kernel -/

/-- `Bin(b,q)(j+1)·(j+1)·(1-q) = Bin(b,q)(j)·(b-j)·q` for `j < b`. -/
lemma binPmf_succ_ratio {b j : ℕ} (q : ℝ) (hj : j < b) :
    binPmf b (j + 1) q * ((j : ℝ) + 1) * (1 - q) = binPmf b j q * ((b : ℝ) - j) * q := by
  unfold binPmf
  have hc : ((b.choose (j + 1) : ℕ) : ℝ) * ((j : ℝ) + 1) = ((b.choose j : ℕ) : ℝ) * ((b : ℝ) - j) := by
    have h := Nat.choose_succ_right_eq b j
    have h' : ((b.choose (j + 1) * (j + 1) : ℕ) : ℝ) = ((b.choose j * (b - j) : ℕ) : ℝ) := by
      rw [h]
    push_cast [Nat.cast_sub hj.le] at h'
    linarith
  have hp : (1 - q) ^ (b - j) = (1 - q) ^ (b - (j + 1)) * (1 - q) := by
    rw [← pow_succ]; congr 1; omega
  rw [hp, pow_succ]
  linear_combination (q ^ j * q * (1 - q) ^ (b - (j + 1)) * (1 - q)) * hc
    + 0 * hc

/-- **Adjacent TP2**: for valid states `a < a'`, `𝒮(a,y+1)𝒮(a',y) ≤ 𝒮(a,y)𝒮(a',y+1)`. -/
lemma kern_tp2_adj {c b a a' y : ℕ} (haa : a < a') (ha' : a' + 2 ≤ c) :
    kern c b a (y + 1) * kern c b a' y ≤ kern c b a y * kern c b a' (y + 1) := by
  have hnn : 0 ≤ kern c b a y * kern c b a' (y + 1) :=
    mul_nonneg (kern_nonneg (by omega)) (kern_nonneg ha')
  by_cases h1 : a' ≤ y
  swap
  · rw [kern_eq_zero_of_gt (by omega : y < a'), mul_zero]; exact hnn
  by_cases h2 : y + 1 ≤ a + b
  swap
  · rw [kern_eq_zero_of_lt (by omega : a + b < y + 1), zero_mul]; exact hnn
  -- the nondegenerate case `a < a' ≤ y`, `y + 1 ≤ a + b`
  set p : ℝ := (1 + (a : ℝ)) / c with hp
  set p' : ℝ := (1 + (a' : ℝ)) / c with hp'
  have hp0 : 0 < p := pA_pos (by omega)
  have hp1 : p < 1 := pA_lt_one (by omega)
  have hp'0 : 0 < p' := pA_pos (by omega)
  have hp'1 : p' < 1 := pA_lt_one ha'
  have hpp : p ≤ p' := by
    rw [hp, hp']
    have hc : (0 : ℝ) < c := by exact_mod_cast (by omega : 0 < c)
    apply div_le_div_of_nonneg_right _ hc.le
    have : (a : ℝ) ≤ a' := by exact_mod_cast haa.le
    linarith
  have e1 : kern c b a (y + 1) = binPmf b ((y - a) + 1) p := by
    unfold kern; rw [if_pos (by omega)]; congr 1; omega
  have e2 : kern c b a y = binPmf b (y - a) p := by unfold kern; rw [if_pos (by omega)]
  have e3 : kern c b a' y = binPmf b (y - a') p' := by unfold kern; rw [if_pos h1]
  have e4 : kern c b a' (y + 1) = binPmf b ((y - a') + 1) p' := by
    unfold kern; rw [if_pos (by omega)]; congr 1; omega
  rw [e1, e2, e3, e4]
  set h := y - a with hh
  set h' := y - a' with hh'
  have hhb : h < b := by omega
  have hh'b : h' < b := by omega
  have hh'h : h' < h := by omega
  have r1 := binPmf_succ_ratio p hhb
  have r2 := binPmf_succ_ratio p' hh'b
  have B1 : 0 ≤ binPmf b h p := binPmf_nonneg hp0.le hp1.le
  have B2 : 0 ≤ binPmf b h' p' := binPmf_nonneg hp'0.le hp'1.le
  have K : 0 < ((h : ℝ) + 1) * (1 - p) * (((h' : ℝ) + 1) * (1 - p')) := by
    have : (0 : ℝ) < 1 - p := by linarith
    have : (0 : ℝ) < 1 - p' := by linarith
    positivity
  have hhr : (h' : ℝ) < h := by exact_mod_cast hh'h
  have hbh : (h : ℝ) < b := by exact_mod_cast hhb
  -- multiply by the positive factor `K` and compare
  have key : binPmf b (h + 1) p * binPmf b h' p' * (((h : ℝ) + 1) * (1 - p) * (((h' : ℝ) + 1) * (1 - p')))
      ≤ binPmf b h p * binPmf b (h' + 1) p' * (((h : ℝ) + 1) * (1 - p) * (((h' : ℝ) + 1) * (1 - p'))) := by
    have L : binPmf b (h + 1) p * binPmf b h' p' * (((h : ℝ) + 1) * (1 - p) * (((h' : ℝ) + 1) * (1 - p')))
        = (binPmf b h p * binPmf b h' p') * (((b : ℝ) - h) * p * (((h' : ℝ) + 1) * (1 - p'))) := by
      linear_combination (binPmf b h' p' * (((h' : ℝ) + 1) * (1 - p'))) * r1
    have R : binPmf b h p * binPmf b (h' + 1) p' * (((h : ℝ) + 1) * (1 - p) * (((h' : ℝ) + 1) * (1 - p')))
        = (binPmf b h p * binPmf b h' p') * (((h : ℝ) + 1) * (1 - p) * (((b : ℝ) - h') * p')) := by
      linear_combination (binPmf b h p * (((h : ℝ) + 1) * (1 - p))) * r2
    rw [L, R]
    apply mul_le_mul_of_nonneg_left _ (mul_nonneg B1 B2)
    -- `(b-h) p (h'+1)(1-p') ≤ (h+1)(1-p)(b-h') p'`
    have f1 : (b : ℝ) - h ≤ (b : ℝ) - h' := by linarith
    have f2 : (h' : ℝ) + 1 ≤ (h : ℝ) + 1 := by linarith
    have f3 : p * (1 - p') ≤ (1 - p) * p' := by nlinarith
    have g1 : 0 ≤ (b : ℝ) - h := by linarith
    have g2 : 0 ≤ (h' : ℝ) + 1 := by positivity
    have g3 : 0 ≤ p * (1 - p') := mul_nonneg hp0.le (by linarith)
    calc ((b : ℝ) - h) * p * (((h' : ℝ) + 1) * (1 - p'))
        = ((b : ℝ) - h) * ((h' : ℝ) + 1) * (p * (1 - p')) := by ring
      _ ≤ ((b : ℝ) - h') * ((h : ℝ) + 1) * ((1 - p) * p') := by
          apply mul_le_mul (mul_le_mul f1 f2 g2 (by linarith)) f3 g3
          exact mul_nonneg (by linarith) (by linarith)
      _ = ((h : ℝ) + 1) * (1 - p) * (((b : ℝ) - h') * p') := by ring
  exact le_of_mul_le_mul_right key K

/-- **Lemma U2 (TP2)**: for valid states `a < a'` and `y < y'`, `𝒮(a,y')𝒮(a',y) ≤ 𝒮(a,y)𝒮(a',y')`. -/
theorem kern_tp2 {c b a a' y y' : ℕ} (haa : a < a') (ha' : a' + 2 ≤ c) (hyy : y < y') :
    kern c b a y' * kern c b a' y ≤ kern c b a y * kern c b a' y' := by
  obtain ⟨d, rfl⟩ : ∃ d, y' = y + 1 + d := ⟨y' - y - 1, by omega⟩
  clear hyy
  induction d with
  | zero => simpa using kern_tp2_adj (c := c) (b := b) (y := y) haa ha'
  | succ d ih =>
    have hnn : 0 ≤ kern c b a y * kern c b a' (y + 1 + (d + 1)) :=
      mul_nonneg (kern_nonneg (by omega)) (kern_nonneg ha')
    by_cases h1 : a' ≤ y
    swap
    · rw [kern_eq_zero_of_gt (by omega : y < a'), mul_zero]; exact hnn
    by_cases h2 : y + 1 + (d + 1) ≤ a + b
    swap
    · rw [kern_eq_zero_of_lt (by omega : a + b < y + 1 + (d + 1)), zero_mul]; exact hnn
    have hz1 : 0 < kern c b a (y + 1 + d) := kern_pos (by omega) (by omega) (by omega)
    have hz2 : 0 < kern c b a' (y + 1 + d) := kern_pos ha' (by omega) (by omega)
    have ADJ := kern_tp2_adj (c := c) (b := b) (y := y + 1 + d) haa ha'
    have e : y + 1 + (d + 1) = y + 1 + d + 1 := by omega
    rw [e]
    have key : kern c b a (y + 1 + d + 1) * kern c b a' y * (kern c b a (y + 1 + d) * kern c b a' (y + 1 + d))
        ≤ kern c b a y * kern c b a' (y + 1 + d + 1) * (kern c b a (y + 1 + d) * kern c b a' (y + 1 + d)) := by
      calc kern c b a (y + 1 + d + 1) * kern c b a' y * (kern c b a (y + 1 + d) * kern c b a' (y + 1 + d))
          = (kern c b a (y + 1 + d + 1) * kern c b a' (y + 1 + d)) * (kern c b a (y + 1 + d) * kern c b a' y) := by
            ring
        _ ≤ (kern c b a (y + 1 + d) * kern c b a' (y + 1 + d + 1)) * (kern c b a y * kern c b a' (y + 1 + d)) :=
            mul_le_mul ADJ ih (mul_nonneg hz1.le (kern_nonneg ha'))
              (mul_nonneg hz1.le (kern_nonneg ha'))
        _ = kern c b a y * kern c b a' (y + 1 + d + 1) * (kern c b a (y + 1 + d) * kern c b a' (y + 1 + d)) := by
            ring
    exact le_of_mul_le_mul_right key (mul_pos hz1 hz2)

/-! ## Monotone posteriors -/

/-- **Stochastic monotonicity of the posteriors** (abstract): if the kernel is adjacent-TP2 in `y`, the
posterior CDF `y ↦ ℬ(A ≤ a' | y)` is non-increasing, for any nonnegative prior. -/
lemma post_cdf_antitone {M M' : ℕ} (π : Fin (M + 1) → ℝ) (S : Fin (M + 1) → Fin (M' + 1) → ℝ)
    (hπ : ∀ a, 0 ≤ π a)
    (htp : ∀ (a a'' : Fin (M + 1)) (i : Fin M'), a < a'' →
      S a i.succ * S a'' i.castSucc ≤ S a i.castSucc * S a'' i.succ)
    (hpos : ∀ y, 0 < push π S y) (a' : Fin (M + 1)) (i : Fin M') :
    cdf (post π S i.succ) a' ≤ cdf (post π S i.castSucc) a' := by
  have hcdf : ∀ y, cdf (post π S y) a' = (∑ a, if a ≤ a' then π a * S a y else 0) / push π S y := by
    intro y
    unfold cdf post
    rw [Finset.sum_div]
    refine Finset.sum_congr rfl (fun a _ => ?_)
    split_ifs <;> simp
  rw [hcdf, hcdf, div_le_div_iff₀ (hpos _) (hpos _)]
  have hT : ∀ y, push π S y = (∑ a, if a ≤ a' then π a * S a y else 0)
      + ∑ a, if a ≤ a' then 0 else π a * S a y := by
    intro y; unfold push; rw [← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl (fun a _ => ?_); split_ifs <;> ring
  rw [hT i.castSucc, hT i.succ]
  have core : (∑ a, if a ≤ a' then π a * S a i.succ else 0) * (∑ a, if a ≤ a' then 0 else π a * S a i.castSucc)
      ≤ (∑ a, if a ≤ a' then π a * S a i.castSucc else 0) * (∑ a, if a ≤ a' then 0 else π a * S a i.succ) := by
    rw [Finset.sum_mul_sum, Finset.sum_mul_sum]
    apply Finset.sum_le_sum; intro a _
    apply Finset.sum_le_sum; intro a'' _
    by_cases ha : a ≤ a'
    · by_cases ha'' : a'' ≤ a'
      · simp [ha, ha'']
      · rw [if_pos ha, if_neg ha'', if_pos ha, if_neg ha'']
        have hlt : a < a'' := lt_of_le_of_lt ha (not_le.mp ha'')
        have h := htp a a'' i hlt
        calc π a * S a i.succ * (π a'' * S a'' i.castSucc)
            = (π a * π a'') * (S a i.succ * S a'' i.castSucc) := by ring
          _ ≤ (π a * π a'') * (S a i.castSucc * S a'' i.succ) :=
              mul_le_mul_of_nonneg_left h (mul_nonneg (hπ a) (hπ a''))
          _ = π a * S a i.castSucc * (π a'' * S a'' i.succ) := by ring
    · simp [ha]
  nlinarith [core]

/-- Variation of a non-increasing sequence: `V(g) = g(0) - g(last)`. -/
lemma tv_eq_of_antitone {m : ℕ} (g : Fin (m + 1) → ℝ) (hg : ∀ i : Fin m, g i.succ ≤ g i.castSucc) :
    tv g = g 0 - g (Fin.last m) := by
  set gN : ℕ → ℝ := fun n => g ⟨min n m, by omega⟩ with hgN
  have hs : ∀ i : Fin m, g i.succ = gN ((i : ℕ) + 1) := by
    intro i; simp only [gN]; congr 1; ext; simp only [Fin.val_succ]; omega
  have hc : ∀ i : Fin m, g i.castSucc = gN (i : ℕ) := by
    intro i; simp only [gN]; congr 1; ext; simp only [Fin.val_castSucc]; omega
  unfold tv
  have habs : ∀ i : Fin m, |g i.succ - g i.castSucc| = gN (i : ℕ) - gN ((i : ℕ) + 1) := by
    intro i; rw [abs_sub_comm, abs_of_nonneg (by linarith [hg i]), hs, hc]
  rw [Finset.sum_congr rfl (fun i _ => habs i)]
  rw [Fin.sum_univ_eq_sum_range (fun n => gN n - gN (n + 1)) m]
  have e : ∑ n ∈ range m, (gN n - gN (n + 1)) = -(∑ n ∈ range m, (gN (n + 1) - gN n)) := by
    rw [← Finset.sum_neg_distrib]; exact Finset.sum_congr rfl (fun n _ => by ring)
  have h0 : g 0 = gN 0 := by simp only [gN]; congr 1
  have hl : g (Fin.last m) = gN m := by simp only [gN]; congr 1; ext; simp
  rw [e, Finset.sum_range_sub, h0, hl]
  ring

/-- **Lemma U2, stochastic dominance on the chain**: `ℬ_{k+1}(· | y+1)` dominates `ℬ_{k+1}(· | y)`. -/
theorem post_cdf_antitone_chain (b : ℕ → ℕ) (k : ℕ) (a' : Fin (mOf b k + 1)) (i : Fin (mOf b (k + 1))) :
    cdf (post (piC b k) (SC b k) i.succ) a' ≤ cdf (post (piC b k) (SC b k) i.castSucc) a' := by
  refine post_cdf_antitone (piC b k) (SC b k) (fun a => (piC_isLaw b k).1 a) ?_
    (fun y => tilde_pos b k y) a' i
  intro a a'' j hlt
  unfold SC
  have h := kern_tp2_adj (c := mOf b k + 2) (b := b k) (y := (j : ℕ))
    (show (a : ℕ) < a'' from hlt) (by have := a''.isLt; omega)
  simpa [Fin.val_succ] using h

/-- **Lemma U2, the form used by Lemma U4** (`hU2` of `envelope_bound_exact_start`): on every round of
every profile, the posterior CDF `y ↦ ℬ_{k+1}(A ≤ a' | y)` has variation at most one. -/
theorem U2_hyp (b : ℕ → ℕ) (k : ℕ) (a' : Fin (mOf b k + 1)) :
    tv (fun y => cdf (post (piC b k) (SC b k) y) a') ≤ 1 := by
  have hpos : ∀ y, 0 < push (piC b k) (SC b k) y := fun y => tilde_pos b k y
  have hanti := post_cdf_antitone_chain b k a'
  have h0 : ∀ y, 0 ≤ cdf (post (piC b k) (SC b k) y) a' := by
    intro y; unfold cdf
    exact Finset.sum_nonneg (fun a _ => by
      split_ifs
      · exact post_nonneg (piC_isLaw b k).1 (SC_isKernel b k).1 y a
      · exact le_refl 0)
  have h1 : ∀ y, cdf (post (piC b k) (SC b k) y) a' ≤ 1 := by
    intro y; unfold cdf
    calc (∑ a, if a ≤ a' then post (piC b k) (SC b k) y a else 0)
        ≤ ∑ a, post (piC b k) (SC b k) y a := Finset.sum_le_sum (fun a _ => by
          split_ifs
          · exact le_refl _
          · exact post_nonneg (piC_isLaw b k).1 (SC_isKernel b k).1 y a)
      _ = 1 := sum_post (hpos y).ne'
  rw [tv_eq_of_antitone _ hanti]
  linarith [h0 (Fin.last _), h1 0]

/-- **Lemma U2, last claim**: `V(ℬ_{k+1} f) ≤ V(f)` for every `f` on level `k`. -/
theorem tv_pullB_le (b : ℕ → ℕ) (k : ℕ) (f : Fin (mOf b k + 1) → ℝ) :
    tv (fun y => ∑ a, post (piC b k) (SC b k) y a * f a) ≤ tv f := by
  set P := post (piC b k) (SC b k) with hP
  set D : Fin (mOf b k) → ℝ := fun i => f i.succ - f i.castSucc with hD
  have hab : ∀ y, ∑ a, P y a * f a
      = f (Fin.last _) - ∑ i : Fin (mOf b k), cdf (P y) i.castSucc * D i := by
    intro y
    rw [abel_identity (P y) f, cdf_last, sum_post (tilde_pos b k y).ne', one_mul]
  have step : ∀ j : Fin (mOf b (k + 1)),
      |(∑ a, P j.succ a * f a) - (∑ a, P j.castSucc a * f a)|
        ≤ ∑ i : Fin (mOf b k), (cdf (P j.castSucc) i.castSucc - cdf (P j.succ) i.castSucc) * |D i| := by
    intro j
    rw [hab, hab]
    have e : f (Fin.last _) - ∑ i : Fin (mOf b k), cdf (P j.succ) i.castSucc * D i
        - (f (Fin.last _) - ∑ i : Fin (mOf b k), cdf (P j.castSucc) i.castSucc * D i)
        = ∑ i : Fin (mOf b k), (cdf (P j.castSucc) i.castSucc - cdf (P j.succ) i.castSucc) * D i := by
      have h2 : ∑ i : Fin (mOf b k), (cdf (P j.castSucc) i.castSucc - cdf (P j.succ) i.castSucc) * D i
          = ∑ i : Fin (mOf b k), cdf (P j.castSucc) i.castSucc * D i
            - ∑ i : Fin (mOf b k), cdf (P j.succ) i.castSucc * D i := by
        rw [← Finset.sum_sub_distrib]; exact Finset.sum_congr rfl (fun i _ => by ring)
      rw [h2]; ring
    rw [e]
    refine (Finset.abs_sum_le_sum_abs _ _).trans (le_of_eq (Finset.sum_congr rfl (fun i _ => ?_)))
    rw [abs_mul, abs_of_nonneg (sub_nonneg.mpr (post_cdf_antitone_chain b k i.castSucc j))]
  unfold tv
  calc ∑ j : Fin (mOf b (k + 1)), |(∑ a, P j.succ a * f a) - (∑ a, P j.castSucc a * f a)|
      ≤ ∑ j : Fin (mOf b (k + 1)), ∑ i : Fin (mOf b k),
          (cdf (P j.castSucc) i.castSucc - cdf (P j.succ) i.castSucc) * |D i| :=
        Finset.sum_le_sum (fun j _ => step j)
    _ = ∑ i : Fin (mOf b k), |D i| * ∑ j : Fin (mOf b (k + 1)),
          (cdf (P j.castSucc) i.castSucc - cdf (P j.succ) i.castSucc) := by
        rw [Finset.sum_comm]
        refine Finset.sum_congr rfl (fun i _ => ?_)
        rw [Finset.mul_sum]
        exact Finset.sum_congr rfl (fun j _ => by ring)
    _ ≤ ∑ i : Fin (mOf b k), |D i| * 1 := by
        apply Finset.sum_le_sum; intro i _
        apply mul_le_mul_of_nonneg_left _ (abs_nonneg _)
        calc ∑ j : Fin (mOf b (k + 1)), (cdf (P j.castSucc) i.castSucc - cdf (P j.succ) i.castSucc)
            ≤ ∑ j : Fin (mOf b (k + 1)), |cdf (P j.succ) i.castSucc - cdf (P j.castSucc) i.castSucc| :=
              Finset.sum_le_sum (fun j _ => by rw [abs_sub_comm]; exact le_abs_self _)
          _ ≤ 1 := U2_hyp b k i.castSucc
    _ = ∑ i : Fin (mOf b k), |f i.succ - f i.castSucc| := by simp [hD]

/-- **Lemma U2, stochastic dominance for all `y ≤ y'`**: `ℬ_{k+1}(A ≤ a' | y') ≤ ℬ_{k+1}(A ≤ a' | y)`. -/
theorem post_cdf_antitone_chain' (b : ℕ → ℕ) (k : ℕ) (a' : Fin (mOf b k + 1))
    {y y' : Fin (mOf b (k + 1) + 1)} (hyy : y ≤ y') :
    cdf (post (piC b k) (SC b k) y') a' ≤ cdf (post (piC b k) (SC b k) y) a' := by
  have h : Antitone (fun y : Fin (mOf b (k + 1) + 1) => cdf (post (piC b k) (SC b k) y) a') :=
    Fin.antitone_iff_succ_le.mpr (fun i => post_cdf_antitone_chain b k a' i)
  exact h hyy

end A36FS.CF1


==> anc/formal_companion/lean/src/A36FS/CF1/U5.lean <==
import A36FS.CF1.Chain
import A36FS.GammaBinomial

/-!
# A36FS.CF1.U5 — Lemma U5 (edge pointwise bounds), gate G2

Full-support branch.  Paper: `appendix_thmm.tex` (82bf3a6e…), Lemma U5 (ll. 491–506).

Tools, in log form:
* `log_factorial_bounds`: `stirlingMain n < log n! < stirlingMain n + 1/(12n)` (Binet, from
  `FSCore.GammaBinomial.binet`).
* `log_choose_ge`: Stirling's lower bound for `C(k+j,k)`.
* `log_choose_ge_tc`: the type-class bound (T-a) `C(b,h) ≥ e^{bH(h/b)}/√(8h(1-h/b))`, for `b ≥ 4`,
  `1 ≤ h ≤ b-1`.
* `log_binPmf_ge`: (T-a) with (T-b) `kl(q‖p) ≤ (q-p)²/(p(1-p))`:
  `log Bin(b,p)(h) ≥ -(h-bp)²/(bp(1-p)) - ½ log(8h(1-h/b))`.
* `log_binPmf_zero_ge`: `Bin(b,p)(0) = (1-p)^b ≥ e^{-bp/(1-p)}`.
* `dR_le_term`: `d(y) ≤ -ln r - ln 𝒮(a,y)` for every state `a`.
-/

open Finset Real FSCore.GammaBinomial

noncomputable section

namespace A36FS.CF1

/-! ## Stirling in log form -/

lemma log_factorial_bounds {n : ℕ} (hn : 1 ≤ n) :
    stirlingMain n < Real.log (n.factorial : ℝ) ∧
      Real.log (n.factorial : ℝ) < stirlingMain n + 1 / (12 * n) := by
  have hx : (0 : ℝ) < n := by exact_mod_cast (by omega : 0 < n)
  obtain ⟨h1, h2⟩ := binet hx
  unfold binetRem at h1 h2
  rw [Real.Gamma_nat_eq_factorial] at h1 h2
  constructor <;> linarith

/-- **Stirling's lower bound for binomial coefficients** (log form), `k, j ≥ 1`. -/
lemma log_choose_ge {k j : ℕ} (hk : 1 ≤ k) (hj : 1 ≤ j) :
    ((k : ℝ) + j) * Real.log ((k : ℝ) + j) - k * Real.log k - j * Real.log j
      - (Real.log (2 * π) + Real.log k + Real.log j - Real.log ((k : ℝ) + j)) / 2
      - 1 / (12 * (k : ℝ)) - 1 / (12 * (j : ℝ)) ≤ Real.log ((k + j).choose k : ℝ) := by
  have hkr : (0 : ℝ) < k := by exact_mod_cast (by omega : 0 < k)
  have hjr : (0 : ℝ) < j := by exact_mod_cast (by omega : 0 < j)
  have hid : ((k + j).choose k : ℝ) * ((k.factorial : ℝ) * (j.factorial : ℝ))
      = ((k + j).factorial : ℝ) := by
    have h := Nat.add_choose_mul_factorial_mul_factorial j k
    rw [add_comm j k] at h
    have h' : (((k + j).choose k * j.factorial * k.factorial : ℕ) : ℝ) = ((k + j).factorial : ℝ) := by
      rw [h]
    push_cast at h'
    linarith
  have hC : (0 : ℝ) < ((k + j).choose k : ℝ) := by exact_mod_cast Nat.choose_pos (by omega)
  have hkf : (0 : ℝ) < (k.factorial : ℝ) := by exact_mod_cast Nat.factorial_pos k
  have hjf : (0 : ℝ) < (j.factorial : ℝ) := by exact_mod_cast Nat.factorial_pos j
  have hlog : Real.log ((k + j).choose k : ℝ) = Real.log ((k + j).factorial : ℝ)
      - Real.log (k.factorial : ℝ) - Real.log (j.factorial : ℝ) := by
    rw [← hid, Real.log_mul hC.ne' (mul_pos hkf hjf).ne', Real.log_mul hkf.ne' hjf.ne']
    ring
  obtain ⟨hn1, -⟩ := log_factorial_bounds (n := k + j) (by omega)
  obtain ⟨-, hk2⟩ := log_factorial_bounds (n := k) hk
  obtain ⟨-, hj2⟩ := log_factorial_bounds (n := j) hj
  rw [hlog]
  unfold stirlingMain at hn1 hk2 hj2
  push_cast at hn1
  have e : Real.log (2 * π) / 2 = Real.log (2 * π) / 2 := rfl
  nlinarith [hn1, hk2, hj2]

/-- `e^{2/9} ≤ 4/π`, i.e. `½ log(8/(2π)) ≥ 1/9`. -/
lemma two_ninths_le_log : (2 : ℝ) / 9 ≤ Real.log (4 / π) := by
  have hb := Real.exp_bound (x := 2 / 9) (by rw [abs_of_pos (by norm_num)]; norm_num) (n := 3) (by norm_num)
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, Nat.factorial, Nat.succ_eq_add_one] at hb
  norm_num at hb
  have hexp : Real.exp (2 / 9) ≤ 4 / π := by
    have h1 := (abs_le.mp hb).2
    have hpi := Real.pi_lt_d4
    have hpi0 := Real.pi_pos
    rw [le_div_iff₀ hpi0]
    nlinarith
  calc (2 : ℝ) / 9 = Real.log (Real.exp (2 / 9)) := (Real.log_exp _).symm
    _ ≤ Real.log (4 / π) := Real.log_le_log (Real.exp_pos _) hexp

/-- **(T-a), the type-class bound** (log form): for `h, j ≥ 1` with `h + j ≥ 4`,
`log C(h+j,h) ≥ (h+j) log(h+j) - h log h - j log j - ½ log(8hj/(h+j))`. -/
lemma log_choose_ge_tc {h j : ℕ} (hh : 1 ≤ h) (hj : 1 ≤ j) (h4 : 4 ≤ h + j) :
    ((h : ℝ) + j) * Real.log ((h : ℝ) + j) - h * Real.log h - j * Real.log j
      - Real.log (8 * h * j / ((h : ℝ) + j)) / 2 ≤ Real.log ((h + j).choose h : ℝ) := by
  have hhr : (0 : ℝ) < h := by exact_mod_cast (by omega : 0 < h)
  have hjr : (0 : ℝ) < j := by exact_mod_cast (by omega : 0 < j)
  have hS := log_choose_ge hh hj
  have heps : 1 / (12 * (h : ℝ)) + 1 / (12 * (j : ℝ)) ≤ 1 / 9 := by
    rcases Nat.eq_or_lt_of_le hh with h1 | h1
    · -- h = 1, j ≥ 3
      have hj3 : (3 : ℝ) ≤ j := by exact_mod_cast (by omega : 3 ≤ j)
      rw [← h1]; push_cast
      have : 1 / (12 * (j : ℝ)) ≤ 1 / 36 := by
        rw [div_le_div_iff₀ (by positivity) (by norm_num)]; linarith
      linarith
    · rcases Nat.eq_or_lt_of_le hj with j1 | j1
      · have hh3 : (3 : ℝ) ≤ h := by exact_mod_cast (by omega : 3 ≤ h)
        rw [← j1]; push_cast
        have : 1 / (12 * (h : ℝ)) ≤ 1 / 36 := by
          rw [div_le_div_iff₀ (by positivity) (by norm_num)]; linarith
        linarith
      · have hh2 : (2 : ℝ) ≤ h := by exact_mod_cast (by omega : 2 ≤ h)
        have hj2 : (2 : ℝ) ≤ j := by exact_mod_cast (by omega : 2 ≤ j)
        have a1 : 1 / (12 * (h : ℝ)) ≤ 1 / 24 := by
          rw [div_le_div_iff₀ (by positivity) (by norm_num)]; linarith
        have a2 : 1 / (12 * (j : ℝ)) ≤ 1 / 24 := by
          rw [div_le_div_iff₀ (by positivity) (by norm_num)]; linarith
        linarith
  have hl8 : Real.log (8 * h * j / ((h : ℝ) + j)) = Real.log 8 + Real.log h + Real.log j
      - Real.log ((h : ℝ) + j) := by
    rw [Real.log_div (by positivity) (by positivity), Real.log_mul (by positivity) (by positivity),
      Real.log_mul (by positivity) (by positivity)]
  have hl2 : Real.log 8 - Real.log (2 * π) = Real.log (4 / π) := by
    rw [← Real.log_div (by norm_num) (by positivity)]
    congr 1; field_simp; norm_num
  have h29 := two_ninths_le_log
  rw [hl8]
  linarith

/-- **(T-a) with (T-b)**: for `b ≥ 4`, `1 ≤ h ≤ b-1`, `0 < p < 1`,
`log Bin(b,p)(h) ≥ -(h-bp)²/(bp(1-p)) - ½ log(8h(b-h)/b)`. -/
lemma log_binPmf_ge {b h : ℕ} {p : ℝ} (hb : 4 ≤ b) (h1 : 1 ≤ h) (h2 : h + 1 ≤ b)
    (hp0 : 0 < p) (hp1 : p < 1) :
    -(((h : ℝ) - b * p) ^ 2 / (b * p * (1 - p))) - Real.log (8 * h * ((b : ℝ) - h) / b) / 2
      ≤ Real.log (binPmf b h p) := by
  obtain ⟨j, rfl⟩ : ∃ j, b = h + j := ⟨b - h, by omega⟩
  have hj1 : 1 ≤ j := by omega
  have hhr : (0 : ℝ) < h := by exact_mod_cast (by omega : 0 < h)
  have hjr : (0 : ℝ) < j := by exact_mod_cast (by omega : 0 < j)
  have hq : (0 : ℝ) < 1 - p := by linarith
  have hbr : ((h + j : ℕ) : ℝ) = (h : ℝ) + j := by push_cast; ring
  have hTC := log_choose_ge_tc h1 hj1 (by omega)
  have hC : (0 : ℝ) < ((h + j).choose h : ℝ) := by exact_mod_cast Nat.choose_pos (by omega)
  have hlogB : Real.log (binPmf (h + j) h p)
      = Real.log ((h + j).choose h : ℝ) + h * Real.log p + j * Real.log (1 - p) := by
    unfold binPmf
    rw [show h + j - h = j by omega, Real.log_mul (by positivity) (by positivity),
      Real.log_mul (by positivity) (by positivity), Real.log_pow, Real.log_pow]
  have hB : (0 : ℝ) < (h : ℝ) + j := by positivity
  -- the two Gibbs-type lower bounds
  have L1 : 1 - h / (((h : ℝ) + j) * p) ≤ Real.log ((h : ℝ) + j) + Real.log p - Real.log h := by
    have := Real.one_sub_inv_le_log_of_pos (x := ((h : ℝ) + j) * p / h) (by positivity)
    rw [inv_div, Real.log_div (by positivity) hhr.ne', Real.log_mul hB.ne' hp0.ne'] at this
    linarith
  have L2 : 1 - j / (((h : ℝ) + j) * (1 - p)) ≤ Real.log ((h : ℝ) + j) + Real.log (1 - p) - Real.log j := by
    have := Real.one_sub_inv_le_log_of_pos (x := ((h : ℝ) + j) * (1 - p) / j) (by positivity)
    rw [inv_div, Real.log_div (by positivity) hjr.ne', Real.log_mul hB.ne' hq.ne'] at this
    linarith
  have hid : (h : ℝ) * (1 - h / (((h : ℝ) + j) * p)) + j * (1 - j / (((h : ℝ) + j) * (1 - p)))
      = -(((h : ℝ) - ((h : ℝ) + j) * p) ^ 2 / (((h : ℝ) + j) * p * (1 - p))) := by
    field_simp
    ring
  rw [hlogB, hbr]
  have e8 : (8 : ℝ) * h * (((h : ℝ) + j) - h) / ((h : ℝ) + j) = 8 * h * j / ((h : ℝ) + j) := by ring
  rw [e8]
  have m1 := mul_le_mul_of_nonneg_left L1 hhr.le
  have m2 := mul_le_mul_of_nonneg_left L2 hjr.le
  nlinarith [hTC, m1, m2, hid]

/-- `log Bin(b,p)(0) = b log(1-p) ≥ -bp/(1-p)`. -/
lemma log_binPmf_zero_ge {b : ℕ} {p : ℝ} (hp1 : p < 1) :
    -((b : ℝ) * p / (1 - p)) ≤ Real.log (binPmf b 0 p) := by
  have hq : (0 : ℝ) < 1 - p := by linarith
  unfold binPmf
  simp only [Nat.choose_zero_right, Nat.cast_one, pow_zero, one_mul, Nat.sub_zero]
  rw [Real.log_pow]
  have h := Real.one_sub_inv_le_log_of_pos hq
  have e : 1 - (1 - p)⁻¹ = -(p / (1 - p)) := by field_simp; ring
  rw [e] at h
  have hb : (0 : ℝ) ≤ b := Nat.cast_nonneg b
  have := mul_le_mul_of_nonneg_left h hb
  calc -((b : ℝ) * p / (1 - p)) = (b : ℝ) * -(p / (1 - p)) := by ring
    _ ≤ (b : ℝ) * Real.log (1 - p) := this

/-- `d(y) ≤ -ln r - ln 𝒮(a,y)` for every state `a` with `𝒮(a,y) > 0` (`r = c'/c`). -/
lemma dR_le_term {c b a y : ℕ} (hc : 2 ≤ c) (ha : a + 2 ≤ c) (hk : 0 < kern c b a y) :
    dR c b y ≤ -Real.log (((c : ℝ) + b) / c) - Real.log (kern c b a y) := by
  have hcr : (2 : ℝ) ≤ c := by exact_mod_cast hc
  have hbr : (0 : ℝ) ≤ b := Nat.cast_nonneg b
  have hc1 : (0 : ℝ) < (c : ℝ) - 1 := by linarith
  have hT := tildeR_ge_term (b := b) (y := y) hc ha
  have hTpos : 0 < tildeR c b y := lt_of_lt_of_le (div_pos hk hc1) hT
  have hpi := piR_pos (b := b) hc
  have key : piR c b / tildeR c b y ≤ ((c : ℝ) / ((c : ℝ) + b)) / kern c b a y := by
    rw [div_le_div_iff₀ hTpos hk]
    have h1 : piR c b * kern c b a y ≤ ((c : ℝ) / ((c : ℝ) + b)) * (kern c b a y / ((c : ℝ) - 1)) := by
      unfold piR
      rw [div_mul_eq_mul_div, one_mul, div_mul_div_comm, div_le_div_iff₀ (by linarith) (by positivity)]
      have := hk.le
      nlinarith
    calc piR c b * kern c b a y ≤ ((c : ℝ) / ((c : ℝ) + b)) * (kern c b a y / ((c : ℝ) - 1)) := h1
      _ ≤ ((c : ℝ) / ((c : ℝ) + b)) * tildeR c b y :=
          mul_le_mul_of_nonneg_left hT (by positivity)
  unfold dR
  calc Real.log (piR c b / tildeR c b y) ≤ Real.log (((c : ℝ) / ((c : ℝ) + b)) / kern c b a y) :=
        Real.log_le_log (div_pos hpi hTpos) key
    _ = -Real.log (((c : ℝ) + b) / c) - Real.log (kern c b a y) := by
        rw [Real.log_div (by positivity) hk.ne', Real.log_div (by positivity) (by positivity),
          Real.log_div (by positivity) (by positivity)]
        ring

/-! ## Lemma U5 -/

/-- Lemma U5 (i) with `r` as a variable. -/
lemma U5_i_aux {c b y : ℕ} {r : ℝ} (hr_def : r = ((c : ℝ) + b) / c)
    (hc : 8 * r + 4 ≤ c) (hy : (y : ℝ) + 1 < r / 2) : dR c b y ≤ 2 * r := by
  have hr : 2 ≤ r := by have := Nat.cast_nonneg (α := ℝ) y; linarith
  have hc20 : (20 : ℝ) ≤ c := by linarith
  have hcpos : (0 : ℝ) < c := by linarith
  have hcN : 2 ≤ c := by exact_mod_cast (show (2 : ℝ) ≤ c by linarith)
  have hb_eq : (b : ℝ) = (r - 1) * c := by rw [hr_def]; field_simp; ring
  have hbc : (c : ℝ) ≤ b := by
    have := mul_le_mul_of_nonneg_right (show (1 : ℝ) ≤ r - 1 by linarith) hcpos.le
    linarith
  have hb4 : 4 ≤ b := by exact_mod_cast (show (4 : ℝ) ≤ b by linarith)
  have hy0 : (0 : ℝ) ≤ y := Nat.cast_nonneg y
  have hyb : y + 1 ≤ b := by
    have : (y : ℝ) < b := by linarith
    have : y < b := by exact_mod_cast this
    omega
  have hk0 : kern c b 0 y = binPmf b y (1 / c) := by unfold kern; simp
  have hkpos : 0 < kern c b 0 y := kern_pos (by omega) (Nat.zero_le y) (by omega)
  have hD := dR_le_term (a := 0) hcN (by omega) hkpos
  rw [hk0, ← hr_def] at hD
  have hlogr : 0 ≤ Real.log r := Real.log_nonneg (by linarith)
  have hp1 : (1 : ℝ) / c < 1 := by rw [div_lt_one hcpos]; linarith
  have hbp : (b : ℝ) * (1 / c) = r - 1 := by rw [hb_eq]; field_simp
  have hc2 : (1 : ℝ) / c ≤ 1 / 2 := by rw [div_le_div_iff₀ hcpos (by norm_num)]; linarith
  rcases Nat.eq_zero_or_pos y with h0 | h0
  · subst h0
    have hz := log_binPmf_zero_ge (b := b) hp1
    have hq0 : (0 : ℝ) < 1 - 1 / c := by linarith
    have hval : (b : ℝ) * (1 / c) / (1 - 1 / c) ≤ 2 * (r - 1) := by
      rw [div_le_iff₀ hq0, hbp]
      have := mul_le_mul_of_nonneg_left (show (1 : ℝ) / 2 ≤ 1 - 1 / c by linarith)
        (show (0 : ℝ) ≤ 2 * (r - 1) by linarith)
      linarith
    linarith
  · have hL := log_binPmf_ge (b := b) (h := y) (p := 1 / c) hb4 h0 hyb (by positivity) hp1
    have hq1 : (r - 1) / 2 ≤ (b : ℝ) * (1 / c) * (1 - 1 / c) := by
      rw [hbp]
      have := mul_le_mul_of_nonneg_left (show (1 : ℝ) / 2 ≤ 1 - 1 / c by linarith)
        (show (0 : ℝ) ≤ r - 1 by linarith)
      linarith
    have hyr1 : (y : ℝ) ≤ r - 1 := by linarith
    have hsq : ((y : ℝ) - b * (1 / c)) ^ 2 ≤ (r - 1) ^ 2 := by
      rw [hbp]
      have h1 : 0 ≤ (r - 1) - y := by linarith
      have h2 : (r - 1) - y ≤ r - 1 := by linarith
      have : ((y : ℝ) - (r - 1)) ^ 2 = ((r - 1) - y) ^ 2 := by ring
      rw [this]
      exact pow_le_pow_left₀ h1 h2 2
    have hpos : 0 < (b : ℝ) * (1 / c) * (1 - 1 / c) := by linarith
    have hfrac : ((y : ℝ) - b * (1 / c)) ^ 2 / ((b : ℝ) * (1 / c) * (1 - 1 / c)) ≤ 2 * (r - 1) := by
      rw [div_le_iff₀ hpos]
      have : (r - 1) ^ 2 = 2 * (r - 1) * ((r - 1) / 2) := by ring
      have h3 := mul_le_mul_of_nonneg_left hq1 (show (0 : ℝ) ≤ 2 * (r - 1) by linarith)
      linarith
    have hbpos : (0 : ℝ) < b := by linarith
    have hy1 : (1 : ℝ) ≤ y := by exact_mod_cast h0
    have hyb' : (y : ℝ) < b := by
      have : ((y : ℕ) : ℝ) + 1 ≤ b := by exact_mod_cast hyb
      linarith
    have h8 : 8 * (y : ℝ) * ((b : ℝ) - y) / b ≤ 4 * r := by
      rw [div_le_iff₀ hbpos]
      have e1 : 8 * (y : ℝ) * ((b : ℝ) - y) ≤ 8 * (y : ℝ) * b := by
        have := mul_le_mul_of_nonneg_left (show (b : ℝ) - y ≤ b by linarith)
          (show (0 : ℝ) ≤ 8 * y by linarith)
        linarith
      have e2 : 8 * (y : ℝ) * b ≤ 4 * r * b := by
        have := mul_le_mul_of_nonneg_right (show 8 * (y : ℝ) ≤ 4 * r by linarith) hbpos.le
        linarith
      linarith
    have h8pos : 0 < 8 * (y : ℝ) * ((b : ℝ) - y) / b := by
      have : (0 : ℝ) < (b : ℝ) - y := by linarith
      positivity
    have hlog8 : Real.log (8 * (y : ℝ) * ((b : ℝ) - y) / b) ≤ Real.log 4 + Real.log r := by
      rw [← Real.log_mul (by norm_num) (by linarith)]
      exact Real.log_le_log h8pos h8
    have hlog4 : Real.log 4 < 2 * 0.6931471808 := by
      have e : Real.log 4 = 2 * Real.log 2 := by
        rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]; push_cast; ring
      have := Real.log_two_lt_d9
      linarith
    linarith

/-- **Lemma U5 (i)**: one round with `r = c'/c ≥ 2` and `c ≥ 8r + 4`; if `y + 1 < r/2` then `d(y) ≤ 2r`. -/
theorem U5_i {c b y : ℕ} (_hr : 2 ≤ ((c : ℝ) + b) / c) (hc : 8 * (((c : ℝ) + b) / c) + 4 ≤ c)
    (hy : (y : ℝ) + 1 < (((c : ℝ) + b) / c) / 2) : dR c b y ≤ 2 * (((c : ℝ) + b) / c) :=
  U5_i_aux rfl hc hy

set_option maxHeartbeats 600000 in
/-- Lemma U5 (ii) with `r` and `χ_y` as variables (characterised by the floor inequalities). -/
lemma U5_ii_aux {c b y χ : ℕ} {r : ℝ} (hr_def : r = ((c : ℝ) + b) / c) (hr : 2 ≤ r)
    (hc : 8 * r + 4 ≤ c) (hy : r / 2 ≤ (y : ℝ) + 1)
    (hχup : (χ : ℝ) ≤ ((y : ℝ) + 1) / r + 1 / 2) (hχlo : ((y : ℝ) + 1) / r + 1 / 2 < χ + 1)
    (hχc : (χ : ℝ) ≤ c / 2) :
    dR c b y ≤ r / χ + Real.log (16 * χ / r) / 2 := by
  have hc20 : (20 : ℝ) ≤ c := by linarith
  have hcpos : (0 : ℝ) < c := by linarith
  have hrpos : (0 : ℝ) < r := by linarith
  have hcN : 2 ≤ c := by exact_mod_cast (show (2 : ℝ) ≤ c by linarith)
  have hb_eq : (b : ℝ) = (r - 1) * c := by rw [hr_def]; field_simp; ring
  have hbc : (c : ℝ) ≤ b := by
    have := mul_le_mul_of_nonneg_right (show (1 : ℝ) ≤ r - 1 by linarith) hcpos.le
    linarith
  have hb4 : 4 ≤ b := by exact_mod_cast (show (4 : ℝ) ≤ b by linarith)
  have hy0 : (0 : ℝ) ≤ y := Nat.cast_nonneg y
  have hχ1r : (1 : ℝ) ≤ χ := by
    have : (1 : ℝ) / 2 ≤ ((y : ℝ) + 1) / r := by rw [le_div_iff₀ hrpos]; linarith
    have h3 : (0 : ℝ) < χ := by linarith
    have h4 : 0 < χ := by exact_mod_cast h3
    exact_mod_cast h4
  have hχ1 : 1 ≤ χ := by exact_mod_cast hχ1r
  obtain ⟨a, ha_def⟩ : ∃ a : ℕ, a = χ - 1 := ⟨_, rfl⟩
  have ha_real : (a : ℝ) = χ - 1 := by rw [ha_def, Nat.cast_sub hχ1]; simp
  have hay : a ≤ y := by
    have h1 : ((y : ℝ) + 1) / r ≤ ((y : ℝ) + 1) / 2 :=
      div_le_div_of_nonneg_left (by positivity) (by norm_num) hr
    have : (a : ℝ) ≤ y := by rw [ha_real]; linarith
    exact_mod_cast this
  have hac : a + 2 ≤ c := by
    have : (a : ℝ) + 2 ≤ c := by rw [ha_real]; linarith
    exact_mod_cast this
  obtain ⟨h, hh_def⟩ : ∃ h : ℕ, h = y - a := ⟨_, rfl⟩
  have hh_real : (h : ℝ) = (y : ℝ) + 1 - χ := by rw [hh_def, Nat.cast_sub hay, ha_real]; ring
  have hp_eq : (1 + (a : ℝ)) / c = (χ : ℝ) / c := by rw [ha_real]; ring
  have hk_eq : kern c b a y = binPmf b h ((χ : ℝ) / c) := by
    unfold kern; rw [if_pos hay, hp_eq, ← hh_def]
  have hbp : (b : ℝ) * ((χ : ℝ) / c) = (r - 1) * χ := by rw [hb_eq]; field_simp
  have hrχ1 : r * χ ≤ (y : ℝ) + 1 + r / 2 := by
    have := mul_le_mul_of_nonneg_left hχup hrpos.le
    rw [mul_add, mul_div_cancel₀ _ hrpos.ne'] at this; linarith
  have hrχ2 : (y : ℝ) + 1 ≤ r * χ + r / 2 := by
    have h1 : ((y : ℝ) + 1) / r < χ + 1 / 2 := by linarith
    have := (div_lt_iff₀ hrpos).mp h1
    linarith
  have hrχ : (r - 1) * χ = r * χ - χ := by ring
  have hδ1 : -(r / 2) ≤ (h : ℝ) - b * ((χ : ℝ) / c) := by rw [hbp, hh_real]; linarith
  have hδ2 : (h : ℝ) - b * ((χ : ℝ) / c) ≤ r / 2 := by rw [hbp, hh_real]; linarith
  have hδsq : ((h : ℝ) - b * ((χ : ℝ) / c)) ^ 2 ≤ r ^ 2 / 4 := by
    have : |(h : ℝ) - b * ((χ : ℝ) / c)| ≤ r / 2 := abs_le.mpr ⟨hδ1, hδ2⟩
    have h2 := pow_le_pow_left₀ (abs_nonneg _) this 2
    rw [sq_abs] at h2
    linarith
  have hp0 : (0 : ℝ) < (χ : ℝ) / c := by positivity
  have hp1 : (χ : ℝ) / c < 1 := by rw [div_lt_one hcpos]; linarith
  have hpc : (χ : ℝ) / c ≤ 1 / 2 := by rw [div_le_div_iff₀ hcpos (by norm_num)]; linarith
  have hlogr : 0 ≤ Real.log r := Real.log_nonneg (by linarith)
  have hhupper : (h : ℝ) ≤ r / 2 + (r - 1) * χ := by linarith [hbp]
  have hrc : (r - 1) * χ ≤ (r - 1) * (c / 2) := mul_le_mul_of_nonneg_left hχc (by linarith)
  have hhb_real : (h : ℝ) + 1 ≤ b := by
    have : (r - 1) * c = (r - 1) * (c / 2) + (r - 1) * (c / 2) := by ring
    have h2 : (c : ℝ) / 2 ≤ (r - 1) * (c / 2) := by
      have := mul_le_mul_of_nonneg_right (show (1 : ℝ) ≤ r - 1 by linarith)
        (show (0 : ℝ) ≤ c / 2 by linarith)
      linarith
    linarith
  have hhb : h + 1 ≤ b := by exact_mod_cast hhb_real
  have hkpos : 0 < kern c b a y := by
    rw [hk_eq]; exact binPmf_pos hp0 hp1 (by omega)
  have hD := dR_le_term hcN hac hkpos
  rw [hk_eq, ← hr_def] at hD
  rcases Nat.eq_zero_or_pos h with h0 | h0
  · -- `h = 0` forces `χ_y = 1` and `r = 2`
    have hy1 : (y : ℝ) + 1 = χ := by
      have := hh_real; rw [h0] at this; push_cast at this; linarith
    have hχ_le : (χ : ℝ) ≤ χ / r + 1 / 2 := by rw [hy1] at hχup; exact hχup
    have hdiv : (χ : ℝ) / r ≤ χ / 2 := div_le_div_of_nonneg_left (by positivity) (by norm_num) hr
    have hχeq : (χ : ℝ) = 1 := le_antisymm (by linarith) hχ1r
    have hr2 : r = 2 := by
      have h3 : (1 : ℝ) ≤ 1 / r + 1 / 2 := by rw [hχeq] at hχ_le; linarith
      have h5 : (1 : ℝ) / 2 ≤ 1 / r := by linarith
      rw [div_le_div_iff₀ (by norm_num) hrpos] at h5
      linarith
    rw [h0] at hD
    have hz := log_binPmf_zero_ge (b := b) hp1
    have hq0 : (0 : ℝ) < 1 - (χ : ℝ) / c := by rw [sub_pos]; exact hp1
    have hbval : (b : ℝ) * ((χ : ℝ) / c) / (1 - (χ : ℝ) / c) ≤ 2 := by
      rw [div_le_iff₀ hq0, hbp]
      have e : (r - 1) * χ = 1 := by linear_combination (χ : ℝ) * hr2 + hχeq
      linarith
    have hχr : r / χ = r := by rw [hχeq, div_one]
    have h16 : 0 ≤ Real.log (16 * χ / r) := Real.log_nonneg (by rw [le_div_iff₀ hrpos]; linarith)
    linarith [hD, hz, hbval, hlogr, h16, hχr, hr2]
  · -- `h ≥ 1`: (T-a) and (T-b)
    have hbpos : (0 : ℝ) < b := by linarith
    have hL := log_binPmf_ge (b := b) (h := h) (p := (χ : ℝ) / c) hb4 h0 hhb hp0 hp1
    have hrm1 : (0 : ℝ) ≤ (r - 1) * χ := mul_nonneg (by linarith) (by linarith)
    have hvar : (r - 1) * χ / 2 ≤ (b : ℝ) * ((χ : ℝ) / c) * (1 - (χ : ℝ) / c) := by
      rw [hbp]
      have := mul_le_mul_of_nonneg_left (show (1 : ℝ) / 2 ≤ 1 - χ / c by linarith) hrm1
      linarith
    have hvpos : 0 < (r - 1) * χ / 2 := by
      have : (0 : ℝ) < (r - 1) * χ := mul_pos (by linarith) (by linarith)
      linarith
    have hfrac : ((h : ℝ) - b * ((χ : ℝ) / c)) ^ 2 / ((b : ℝ) * ((χ : ℝ) / c) * (1 - (χ : ℝ) / c))
        ≤ r / χ := by
      have hV : 0 < (b : ℝ) * ((χ : ℝ) / c) * (1 - (χ : ℝ) / c) := by linarith
      rw [div_le_div_iff₀ hV (by positivity)]
      -- `δ² χ ≤ (r²/4) χ ≤ r (r-1) χ / 2 ≤ r V`
      have s1 := mul_le_mul_of_nonneg_right hδsq (show (0 : ℝ) ≤ χ by linarith)
      have s2 : r ^ 2 / 4 * χ ≤ r * ((r - 1) * χ / 2) := by
        have : r ^ 2 / 4 * χ = r * (r * χ / 4) := by ring
        rw [this]
        apply mul_le_mul_of_nonneg_left _ hrpos.le
        have := mul_le_mul_of_nonneg_right (show r / 4 ≤ (r - 1) / 2 by linarith)
          (show (0 : ℝ) ≤ χ by linarith)
        linarith
      have s3 := mul_le_mul_of_nonneg_left hvar hrpos.le
      linarith
    have hh1 : (1 : ℝ) ≤ h := by exact_mod_cast h0
    have hhle : (h : ℝ) ≤ 2 * r * χ := by
      have := mul_le_mul_of_nonneg_left hχ1r (show (0 : ℝ) ≤ r + 1 by linarith)
      linarith
    have hhb' : (h : ℝ) < b := by linarith
    have h8 : 8 * (h : ℝ) * ((b : ℝ) - h) / b ≤ 16 * r * χ := by
      rw [div_le_iff₀ hbpos]
      have e1 : 8 * (h : ℝ) * ((b : ℝ) - h) ≤ 8 * (h : ℝ) * b := by
        have := mul_le_mul_of_nonneg_left (show (b : ℝ) - h ≤ b by linarith)
          (show (0 : ℝ) ≤ 8 * h by linarith)
        linarith
      have e2 : 8 * (h : ℝ) * b ≤ 16 * r * χ * b := by
        have := mul_le_mul_of_nonneg_right (show 8 * (h : ℝ) ≤ 16 * r * χ by linarith) hbpos.le
        linarith
      linarith
    have h8pos : 0 < 8 * (h : ℝ) * ((b : ℝ) - h) / b := by
      have : (0 : ℝ) < (b : ℝ) - h := by linarith
      positivity
    have hlog8 : Real.log (8 * (h : ℝ) * ((b : ℝ) - h) / b) ≤ Real.log (16 * r * χ) :=
      Real.log_le_log h8pos h8
    have hsplit : Real.log (16 * r * χ) = Real.log (16 * χ / r) + 2 * Real.log r := by
      rw [Real.log_mul (by positivity) (by positivity), Real.log_mul (by norm_num) hrpos.ne',
        Real.log_div (by positivity) hrpos.ne', Real.log_mul (by norm_num) (by positivity)]
      ring
    linarith

/-- **Lemma U5 (ii)**: one round with `r = c'/c ≥ 2` and `c ≥ 8r + 4`; write `χ_y = ⌊(y+1)/r + ½⌋`
(on the lower half `χ(y) = (y+1)/r`).  If `y + 1 ≥ r/2` and `χ_y ≤ c/2`, then
`d(y) ≤ r/χ_y + ½ ln(16 χ_y / r)`. -/
theorem U5_ii {c b y : ℕ} (hr : 2 ≤ ((c : ℝ) + b) / c) (hc : 8 * (((c : ℝ) + b) / c) + 4 ≤ c)
    (hy : (((c : ℝ) + b) / c) / 2 ≤ (y : ℝ) + 1)
    (hχc : (⌊((y : ℝ) + 1) / (((c : ℝ) + b) / c) + 1 / 2⌋₊ : ℝ) ≤ c / 2) :
    dR c b y ≤ (((c : ℝ) + b) / c) / ⌊((y : ℝ) + 1) / (((c : ℝ) + b) / c) + 1 / 2⌋₊
      + Real.log (16 * ⌊((y : ℝ) + 1) / (((c : ℝ) + b) / c) + 1 / 2⌋₊ / (((c : ℝ) + b) / c)) / 2 := by
  have hrpos : (0 : ℝ) < ((c : ℝ) + b) / c := by linarith
  have hxnn : (0 : ℝ) ≤ ((y : ℝ) + 1) / (((c : ℝ) + b) / c) + 1 / 2 := by positivity
  exact U5_ii_aux rfl hr hc hy (Nat.floor_le hxnn) (Nat.lt_floor_add_one _) hχc

end A36FS.CF1


==> anc/formal_companion/lean/src/A36FS/CF1/U6.lean <==
import A36FS.CF1.U5
import A36FS.CF1.GaussSum

/-!
# A36FS.CF1.U6 — Lemma U6 (bulk local limit), gate G3

Full-support branch.  Paper: `appendix_thmm.tex` (82bf3a6e…), Lemma U6 (ll. 510–606).

This file proves the **lower half** of Lemma U6 (`U6_lower`):
`π̃(y)/π'(y) ≥ 1 - C⋆ (r/σ(y) + 1/c)` under the printed hypotheses (`c ≥ 64`, `8 ≤ r ≤ c/4`,
`χ(y) ≥ 4r`, lower half), with the printed `C⋆ = 1,600,100`.  This is the half used by the envelope
(third row: `d = -ln(π̃/π') ≤ -ln(1-x)`); the upper half and the two-sided statement are in
`A36FS.CF1.U6Upper`.  The proof takes a simpler route than the printed (A1)/(A2)/(P1)–(P21) one: a pointwise
Gaussian lower bound on the binomial terms of the window `|a+1-χ| ≤ χ/4` (Stirling with Binet, and a cubic
bound on the binomial KL), summed against the Gaussian integral (`GaussSum`).  It needs no Gamma extension,
no (A1)/(A2) and no oddness cancellation; in the non-trivial regime `σ ≥ 8r` it gives
`π̃/π' ≥ 1 - 400 r/σ` (`U6_lower_main`), which implies the printed bound since `400 ≤ C⋆`.
-/

open Finset Real FSCore.GammaBinomial

noncomputable section

namespace A36FS.CF1

/-! ## Analytic tools -/

/-- `(1+w) log(1+w) ≤ w + w²/2 + 3|w|³` for `|w| ≤ 1/2`. -/
lemma one_add_mul_log_le {w : ℝ} (hw : |w| ≤ 1 / 2) :
    (1 + w) * Real.log (1 + w) ≤ w + w ^ 2 / 2 + 3 * |w| ^ 3 := by
  have hw1 : |(-w)| < 1 := by rw [abs_neg]; linarith
  have h := Real.abs_log_sub_add_sum_range_le hw1 3
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, sub_neg_eq_add] at h
  rw [abs_neg] at h
  have hpos : 0 < 1 - |w| := by linarith
  have hq : |w| ^ 4 / (1 - |w|) ≤ 2 * |w| ^ 4 := by
    rw [div_le_iff₀ hpos]
    have : 0 ≤ |w| ^ 4 := by positivity
    nlinarith
  have hlog : Real.log (1 + w) ≤ w - w ^ 2 / 2 + w ^ 3 / 3 + 2 * |w| ^ 4 := by
    have h1 := (abs_le.mp h).2
    norm_num at h1
    have e3 : (-w) ^ 3 = -w ^ 3 := by ring
    rw [e3] at h1
    linarith
  have h1w : 0 < 1 + w := by have := neg_abs_le w; linarith
  have hmul := mul_le_mul_of_nonneg_left hlog h1w.le
  have ha0 : 0 ≤ |w| := abs_nonneg w
  have hw2 : w ^ 2 = |w| ^ 2 := (sq_abs w).symm
  have hw4 : w ^ 4 = |w| ^ 4 := by rw [show w ^ 4 = (w ^ 2) ^ 2 by ring, hw2]; ring
  have hw3 : -(|w| ^ 3) ≤ w ^ 3 ∧ w ^ 3 ≤ |w| ^ 3 := by
    rw [← abs_pow]; exact ⟨neg_abs_le _, le_abs_self _⟩
  have hw5 : w * |w| ^ 4 ≤ |w| ^ 5 := by
    have := le_abs_self w
    nlinarith [pow_nonneg ha0 4]
  have key : (1 + w) * (w - w ^ 2 / 2 + w ^ 3 / 3 + 2 * |w| ^ 4)
      = w + w ^ 2 / 2 - w ^ 3 / 6 + w ^ 4 / 3 + 2 * |w| ^ 4 + 2 * (w * |w| ^ 4) := by ring
  rw [key] at hmul
  have b4 : |w| ^ 4 ≤ |w| ^ 3 / 2 := by
    have : |w| ^ 4 = |w| * |w| ^ 3 := by ring
    rw [this]; nlinarith [pow_nonneg ha0 3]
  have b5 : |w| ^ 5 ≤ |w| ^ 3 / 4 := by
    have : |w| ^ 5 = |w| ^ 2 * |w| ^ 3 := by ring
    rw [this]
    have : |w| ^ 2 ≤ 1 / 4 := by nlinarith
    nlinarith [pow_nonneg ha0 3]
  nlinarith [hw3.1, hw4, b4, b5, hw5]

/-- **Stirling with the exact binomial KL**: for `1 ≤ k ≤ b-1`, `0 < p < 1`,
`log Bin(b,p)(k) ≥ -[k log(k/(bp)) + (b-k) log((b-k)/(b(1-p)))] - ½ log(2πk(b-k)/b) - 1/(12k) - 1/(12(b-k))`. -/
lemma log_binPmf_ge_kl {b k : ℕ} {p : ℝ} (hk1 : 1 ≤ k) (hkb : k + 1 ≤ b) (hp0 : 0 < p) (hp1 : p < 1) :
    -((k : ℝ) * Real.log (k / (b * p)) + ((b : ℝ) - k) * Real.log (((b : ℝ) - k) / (b * (1 - p))))
      - Real.log (2 * π * k * ((b : ℝ) - k) / b) / 2 - 1 / (12 * (k : ℝ)) - 1 / (12 * ((b : ℝ) - k))
      ≤ Real.log (binPmf b k p) := by
  obtain ⟨j, rfl⟩ : ∃ j, b = k + j := ⟨b - k, by omega⟩
  have hj1 : 1 ≤ j := by omega
  have hkr : (0 : ℝ) < k := by exact_mod_cast (by omega : 0 < k)
  have hjr : (0 : ℝ) < j := by exact_mod_cast (by omega : 0 < j)
  have hq : (0 : ℝ) < 1 - p := by linarith
  have hS := log_choose_ge hk1 hj1
  have hC : (0 : ℝ) < ((k + j).choose k : ℝ) := by exact_mod_cast Nat.choose_pos (by omega)
  have hbr : ((k + j : ℕ) : ℝ) = (k : ℝ) + j := by push_cast; ring
  have hB : (0 : ℝ) < (k : ℝ) + j := by positivity
  have hlogB : Real.log (binPmf (k + j) k p)
      = Real.log ((k + j).choose k : ℝ) + k * Real.log p + j * Real.log (1 - p) := by
    unfold binPmf
    rw [show k + j - k = j by omega, Real.log_mul (by positivity) (by positivity),
      Real.log_mul (by positivity) (by positivity), Real.log_pow, Real.log_pow]
  rw [hlogB, hbr]
  have e1 : (k : ℝ) + j - k = j := by ring
  rw [e1]
  have l1 : Real.log ((k : ℝ) / (((k : ℝ) + j) * p)) = Real.log k - Real.log ((k : ℝ) + j) - Real.log p := by
    rw [Real.log_div hkr.ne' (by positivity), Real.log_mul hB.ne' hp0.ne']; ring
  have l2 : Real.log ((j : ℝ) / (((k : ℝ) + j) * (1 - p)))
      = Real.log j - Real.log ((k : ℝ) + j) - Real.log (1 - p) := by
    rw [Real.log_div hjr.ne' (by positivity), Real.log_mul hB.ne' hq.ne']; ring
  have l3 : Real.log (2 * π * k * j / ((k : ℝ) + j))
      = Real.log (2 * π) + Real.log k + Real.log j - Real.log ((k : ℝ) + j) := by
    rw [Real.log_div (by positivity) hB.ne', Real.log_mul (by positivity) hjr.ne',
      Real.log_mul (by positivity) hkr.ne']
  rw [l1, l2, l3]
  nlinarith [hS]

/-- **Cubic upper bound for the binomial KL**, in the form
`(P+u) log((P+u)/P) + (Q-u) log((Q-u)/Q) ≤ u²/(2P) + u²/(2Q) + 3|u|³/P² + 3|u|³/Q²`
for `P, Q > 0` and `|u| ≤ P/2`, `|u| ≤ Q/2`. -/
lemma kl_upper {P Q u : ℝ} (hP : 0 < P) (hQ : 0 < Q) (hu1 : |u| ≤ P / 2) (hu2 : |u| ≤ Q / 2) :
    (P + u) * Real.log ((P + u) / P) + (Q - u) * Real.log ((Q - u) / Q)
      ≤ u ^ 2 / (2 * P) + u ^ 2 / (2 * Q) + 3 * |u| ^ 3 / P ^ 2 + 3 * |u| ^ 3 / Q ^ 2 := by
  have hw1 : |u / P| ≤ 1 / 2 := by
    rw [abs_div, abs_of_pos hP, div_le_iff₀ hP]; linarith
  have hw2 : |(-u) / Q| ≤ 1 / 2 := by
    rw [abs_div, abs_neg, abs_of_pos hQ, div_le_iff₀ hQ]; linarith
  have h1 := one_add_mul_log_le hw1
  have h2 := one_add_mul_log_le hw2
  have e1 : (P + u) * Real.log ((P + u) / P) = P * ((1 + u / P) * Real.log (1 + u / P)) := by
    have : (P + u) / P = 1 + u / P := by rw [add_div, div_self hP.ne']
    rw [this, ← mul_assoc, mul_add, mul_one, mul_div_cancel₀ _ hP.ne']
  have e2 : (Q - u) * Real.log ((Q - u) / Q) = Q * ((1 + (-u) / Q) * Real.log (1 + (-u) / Q)) := by
    have : (Q - u) / Q = 1 + (-u) / Q := by rw [sub_div, div_self hQ.ne', neg_div, ← sub_eq_add_neg]
    rw [this, ← mul_assoc, mul_add, mul_one, mul_div_cancel₀ _ hQ.ne', ← sub_eq_add_neg]
  rw [e1, e2]
  have m1 := mul_le_mul_of_nonneg_left h1 hP.le
  have m2 := mul_le_mul_of_nonneg_left h2 hQ.le
  have f1 : P * (u / P + (u / P) ^ 2 / 2 + 3 * |u / P| ^ 3) = u + u ^ 2 / (2 * P) + 3 * |u| ^ 3 / P ^ 2 := by
    rw [abs_div, abs_of_pos hP]; field_simp
  have f2 : Q * ((-u) / Q + ((-u) / Q) ^ 2 / 2 + 3 * |(-u) / Q| ^ 3)
      = -u + u ^ 2 / (2 * Q) + 3 * |u| ^ 3 / Q ^ 2 := by
    rw [abs_div, abs_neg, abs_of_pos hQ]; field_simp
  rw [f1] at m1
  rw [f2] at m2
  linarith

/-! ## The window estimates (real variables)

Setting: `8 ≤ r`, `64 ≤ c`, `32 ≤ x₀ ≤ c/2`, `|h| ≤ x₀/4`; `d = r-1`, `x = x₀ + h`,
`P = d x` (`= bp`), `Q = d(c-x)` (`= b(1-p)`), `u = -rh` (`= k - bp`), `v = d x₀ (1 - x₀/c)` (`= σ²`). -/

section Window
variable {r c x0 h v : ℝ}

lemma win_v_lower (hr : 8 ≤ r) (_hx0 : 32 ≤ x0) (hx0c : x0 ≤ c / 2)
    (hv : v = (r - 1) * x0 * (1 - x0 / c)) : (r - 1) * x0 / 2 ≤ v := by
  have hc : 0 < c := by linarith
  have h1 : x0 / c ≤ 1 / 2 := by rw [div_le_iff₀ hc]; linarith
  have h2 : 0 ≤ (r - 1) * x0 := mul_nonneg (by linarith) (by linarith)
  rw [hv]
  have := mul_le_mul_of_nonneg_left (show (1 : ℝ) / 2 ≤ 1 - x0 / c by linarith) h2
  linarith

lemma win_v_upper (hr : 8 ≤ r) (_hx0 : 32 ≤ x0) (hx0c : x0 ≤ c / 2)
    (hv : v = (r - 1) * x0 * (1 - x0 / c)) : v ≤ (r - 1) * x0 := by
  have hc : 0 < c := by linarith
  have h1 : 0 ≤ x0 / c := div_nonneg (by linarith) hc.le
  have h2 : 0 ≤ (r - 1) * x0 := mul_nonneg (by linarith) (by linarith)
  rw [hv]
  have := mul_le_mul_of_nonneg_left (show 1 - x0 / c ≤ 1 by linarith) h2
  linarith

lemma win_P_lower (hr : 8 ≤ r) (_hx0 : 32 ≤ x0) (hh : |h| ≤ x0 / 4) :
    3 * (r - 1) * x0 / 4 ≤ (r - 1) * (x0 + h) := by
  have := neg_abs_le h
  have := mul_le_mul_of_nonneg_left (show 3 * x0 / 4 ≤ x0 + h by linarith) (show (0 : ℝ) ≤ r - 1 by linarith)
  linarith

lemma win_Q_lower (hr : 8 ≤ r) (_hx0 : 32 ≤ x0) (hx0c : x0 ≤ c / 2) (hh : |h| ≤ x0 / 4) :
    3 * (r - 1) * x0 / 4 ≤ (r - 1) * (c - (x0 + h)) := by
  have := le_abs_self h
  have := mul_le_mul_of_nonneg_left (show 3 * x0 / 4 ≤ c - (x0 + h) by linarith)
    (show (0 : ℝ) ≤ r - 1 by linarith)
  linarith

lemma win_u_small (hr : 8 ≤ r) (hx0 : 32 ≤ x0) (hh : |h| ≤ x0 / 4) :
    |(-(r * h))| ≤ 3 * (r - 1) * x0 / 8 := by
  rw [abs_neg, abs_mul, abs_of_pos (by linarith : (0 : ℝ) < r)]
  have := mul_le_mul_of_nonneg_left hh (show (0 : ℝ) ≤ r by linarith)
  nlinarith

/-- `u²/(2P) + u²/(2Q) ≤ (r²/(2v)) h² + r³|h|³/v²`. -/
lemma win_quad (hr : 8 ≤ r) (hc : 64 ≤ c) (hx0 : 32 ≤ x0) (hx0c : x0 ≤ c / 2) (hh : |h| ≤ x0 / 4)
    (hv : v = (r - 1) * x0 * (1 - x0 / c)) :
    (-(r * h)) ^ 2 / (2 * ((r - 1) * (x0 + h))) + (-(r * h)) ^ 2 / (2 * ((r - 1) * (c - (x0 + h))))
      ≤ r ^ 2 / (2 * v) * h ^ 2 + r ^ 3 * |h| ^ 3 / v ^ 2 := by
  have hcpos : 0 < c := by linarith
  have hd : 0 < r - 1 := by linarith
  have hP := win_P_lower hr hx0 hh
  have hQ := win_Q_lower hr hx0 hx0c hh
  have hPp : 0 < (r - 1) * (x0 + h) := by nlinarith
  have hQp : 0 < (r - 1) * (c - (x0 + h)) := by nlinarith
  have hvl := win_v_lower hr hx0 hx0c hv
  have hvp : 0 < v := by nlinarith
  -- `vx = PQ/(P+Q) = (r-1)(x0+h)(c-x0-h)/c`
  set vx := (r - 1) * (x0 + h) * (c - (x0 + h)) / c with hvx
  have hsum : (-(r * h)) ^ 2 / (2 * ((r - 1) * (x0 + h))) + (-(r * h)) ^ 2 / (2 * ((r - 1) * (c - (x0 + h))))
      = r ^ 2 * h ^ 2 / (2 * vx) := by
    rw [hvx]
    have : (c - (x0 + h)) ≠ 0 := by nlinarith
    have : (x0 + h) ≠ 0 := by nlinarith
    field_simp
    ring
  -- `|vx - v| ≤ (r-1)|h|`
  have hdiff : vx - v = (r - 1) * h * (1 - (2 * x0 + h) / c) := by
    rw [hvx, hv]; field_simp; ring
  have hfac : |1 - (2 * x0 + h) / c| ≤ 1 := by
    have h1 : 0 ≤ (2 * x0 + h) / c := by
      apply div_nonneg _ hcpos.le; have := neg_abs_le h; linarith
    have h2 : (2 * x0 + h) / c ≤ 2 := by
      rw [div_le_iff₀ hcpos]; have := le_abs_self h; linarith
    rw [abs_le]; constructor <;> linarith
  have habsdiff : |vx - v| ≤ (r - 1) * |h| := by
    rw [hdiff, abs_mul, abs_mul, abs_of_pos hd]
    have := mul_le_mul_of_nonneg_left hfac (mul_nonneg hd.le (abs_nonneg h))
    linarith
  have hhv : (r - 1) * |h| ≤ v / 2 := by
    have := mul_le_mul_of_nonneg_left hh hd.le
    nlinarith
  have hvx2 : v / 2 ≤ vx := by have := (abs_le.mp habsdiff).1; linarith
  have hvxp : 0 < vx := by linarith
  rw [hsum]
  -- `1/vx ≤ 1/v + 2(r-1)|h|/v²`
  have hinv : 1 / vx ≤ 1 / v + 2 * ((r - 1) * |h|) / v ^ 2 := by
    rw [div_le_iff₀ hvxp]
    have e : (1 / v + 2 * ((r - 1) * |h|) / v ^ 2) * vx
        = vx / v + 2 * ((r - 1) * |h|) * vx / v ^ 2 := by ring
    rw [e]
    have k1 : 1 - (r - 1) * |h| / v ≤ vx / v := by
      have e1 : 1 - (r - 1) * |h| / v = (v - (r - 1) * |h|) / v := by field_simp
      rw [e1]
      exact div_le_div_of_nonneg_right (by linarith [(abs_le.mp habsdiff).1]) hvp.le
    have k2 : (r - 1) * |h| / v ≤ 2 * ((r - 1) * |h|) * vx / v ^ 2 := by
      rw [div_le_div_iff₀ hvp (by positivity)]
      have hw : 0 ≤ (r - 1) * |h| := mul_nonneg hd.le (abs_nonneg h)
      have := mul_le_mul_of_nonneg_left (show v ≤ 2 * vx by linarith) (mul_nonneg hw hvp.le)
      calc (r - 1) * |h| * v ^ 2 = ((r - 1) * |h| * v) * v := by ring
        _ ≤ ((r - 1) * |h| * v) * (2 * vx) := this
        _ = 2 * ((r - 1) * |h|) * vx * v := by ring
    linarith
  have hr2 : 0 ≤ r ^ 2 * h ^ 2 / 2 := by positivity
  have hmul := mul_le_mul_of_nonneg_left hinv hr2
  have hh2 : h ^ 2 = |h| ^ 2 := (sq_abs h).symm
  have e1 : r ^ 2 * h ^ 2 / 2 * (1 / vx) = r ^ 2 * h ^ 2 / (2 * vx) := by field_simp
  have e2 : r ^ 2 * h ^ 2 / 2 * (1 / v + 2 * ((r - 1) * |h|) / v ^ 2)
      = r ^ 2 / (2 * v) * h ^ 2 + (r - 1) * r ^ 2 * |h| ^ 3 / v ^ 2 := by
    rw [hh2]; field_simp
  rw [e1, e2] at hmul
  have hlast : (r - 1) * r ^ 2 * |h| ^ 3 / v ^ 2 ≤ r ^ 3 * |h| ^ 3 / v ^ 2 := by
    apply div_le_div_of_nonneg_right _ (by positivity)
    have : 0 ≤ r ^ 2 * |h| ^ 3 := by positivity
    nlinarith
  linarith

/-- `|v_x - v| ≤ (r-1)|h|` for the local variance `v_x = (r-1)(x₀+h)(c-x₀-h)/c`. -/
lemma win_vx_close (hr : 8 ≤ r) (hc : 64 ≤ c) (hx0 : 32 ≤ x0) (hx0c : x0 ≤ c / 2)
    (hh : |h| ≤ x0 / 4) (hv : v = (r - 1) * x0 * (1 - x0 / c)) :
    |(r - 1) * (x0 + h) * (c - (x0 + h)) / c - v| ≤ (r - 1) * |h| := by
  have hcpos : 0 < c := by linarith
  have hd : 0 < r - 1 := by linarith
  have hdiff : (r - 1) * (x0 + h) * (c - (x0 + h)) / c - v = (r - 1) * h * (1 - (2 * x0 + h) / c) := by
    rw [hv]; field_simp; ring
  have hfac : |1 - (2 * x0 + h) / c| ≤ 1 := by
    have h1 : 0 ≤ (2 * x0 + h) / c := by
      apply div_nonneg _ hcpos.le; have := neg_abs_le h; linarith
    have h2 : (2 * x0 + h) / c ≤ 2 := by
      rw [div_le_iff₀ hcpos]; have := le_abs_self h; linarith
    rw [abs_le]; constructor <;> linarith
  rw [hdiff, abs_mul, abs_mul, abs_of_pos hd]
  have := mul_le_mul_of_nonneg_left hfac (mul_nonneg hd.le (abs_nonneg h))
  linarith

/-- The cubic remainders: `3|u|³/P² + 3|u|³/Q² ≤ 11 r³|h|³/v²`. -/
lemma win_cubic (hr : 8 ≤ r) (_hc : 64 ≤ c) (hx0 : 32 ≤ x0) (hx0c : x0 ≤ c / 2) (hh : |h| ≤ x0 / 4)
    (hv : v = (r - 1) * x0 * (1 - x0 / c)) :
    3 * |(-(r * h))| ^ 3 / ((r - 1) * (x0 + h)) ^ 2 + 3 * |(-(r * h))| ^ 3 / ((r - 1) * (c - (x0 + h))) ^ 2
      ≤ 11 * r ^ 3 * |h| ^ 3 / v ^ 2 := by
  have hd : 0 < r - 1 := by linarith
  have hP := win_P_lower hr hx0 hh
  have hQ := win_Q_lower hr hx0 hx0c hh
  set P0 := 3 * (r - 1) * x0 / 4 with hP0
  have hP0p : 0 < P0 := by rw [hP0]; nlinarith
  have hvl := win_v_lower hr hx0 hx0c hv
  have hvu := win_v_upper hr hx0 hx0c hv
  have hvp : 0 < v := by nlinarith
  have hu : |(-(r * h))| ^ 3 = r ^ 3 * |h| ^ 3 := by
    rw [abs_neg, abs_mul, abs_of_pos (by linarith : (0 : ℝ) < r)]; ring
  rw [hu]
  have hn : 0 ≤ r ^ 3 * |h| ^ 3 := by positivity
  have b1 : 3 * (r ^ 3 * |h| ^ 3) / ((r - 1) * (x0 + h)) ^ 2 ≤ 3 * (r ^ 3 * |h| ^ 3) / P0 ^ 2 :=
    div_le_div_of_nonneg_left (by positivity) (by positivity) (pow_le_pow_left₀ hP0p.le hP 2)
  have b2 : 3 * (r ^ 3 * |h| ^ 3) / ((r - 1) * (c - (x0 + h))) ^ 2 ≤ 3 * (r ^ 3 * |h| ^ 3) / P0 ^ 2 :=
    div_le_div_of_nonneg_left (by positivity) (by positivity) (pow_le_pow_left₀ hP0p.le hQ 2)
  have b3 : 6 * (r ^ 3 * |h| ^ 3) / P0 ^ 2 ≤ 11 * r ^ 3 * |h| ^ 3 / v ^ 2 := by
    rw [div_le_div_iff₀ (by positivity) (by positivity)]
    have hv2 : v ^ 2 ≤ ((r - 1) * x0) ^ 2 := pow_le_pow_left₀ hvp.le hvu 2
    have e : P0 ^ 2 = 9 / 16 * ((r - 1) * x0) ^ 2 := by rw [hP0]; ring
    rw [e]
    have := mul_le_mul_of_nonneg_left hv2 (show (0 : ℝ) ≤ 6 * (r ^ 3 * |h| ^ 3) by positivity)
    nlinarith
  have : 3 * (r ^ 3 * |h| ^ 3) / P0 ^ 2 + 3 * (r ^ 3 * |h| ^ 3) / P0 ^ 2 = 6 * (r ^ 3 * |h| ^ 3) / P0 ^ 2 := by
    ring
  linarith

/-- **The KL estimate on the window**: `bD(q‖p) ≤ (r²/(2v)) h² + 12 r³|h|³/v²`. -/
lemma win_kl (hr : 8 ≤ r) (hc : 64 ≤ c) (hx0 : 32 ≤ x0) (hx0c : x0 ≤ c / 2) (hh : |h| ≤ x0 / 4)
    (hv : v = (r - 1) * x0 * (1 - x0 / c)) :
    ((r - 1) * (x0 + h) + -(r * h)) * Real.log (((r - 1) * (x0 + h) + -(r * h)) / ((r - 1) * (x0 + h)))
      + ((r - 1) * (c - (x0 + h)) - -(r * h))
        * Real.log (((r - 1) * (c - (x0 + h)) - -(r * h)) / ((r - 1) * (c - (x0 + h))))
      ≤ r ^ 2 / (2 * v) * h ^ 2 + 12 * r ^ 3 * |h| ^ 3 / v ^ 2 := by
  have hd : 0 < r - 1 := by linarith
  have hP := win_P_lower hr hx0 hh
  have hQ := win_Q_lower hr hx0 hx0c hh
  have hPp : 0 < (r - 1) * (x0 + h) := by nlinarith
  have hQp : 0 < (r - 1) * (c - (x0 + h)) := by nlinarith
  have hu := win_u_small hr hx0 hh
  have K := kl_upper (u := -(r * h)) hPp hQp (by linarith) (by linarith)
  have Hq := win_quad hr hc hx0 hx0c hh hv
  have Hc := win_cubic hr hc hx0 hx0c hh hv
  have hvl := win_v_lower hr hx0 hx0c hv
  have hvp : 0 < v := by nlinarith
  have e : 12 * r ^ 3 * |h| ^ 3 / v ^ 2 = r ^ 3 * |h| ^ 3 / v ^ 2 + 11 * r ^ 3 * |h| ^ 3 / v ^ 2 := by ring
  linarith

/-- The prefactor: `k(b-k)/b ≤ v + 2r|h|`, in the form `(P+u)(Q-u)/(P+Q)`. -/
lemma win_pref (hr : 8 ≤ r) (hc : 64 ≤ c) (hx0 : 32 ≤ x0) (hx0c : x0 ≤ c / 2) (hh : |h| ≤ x0 / 4)
    (hv : v = (r - 1) * x0 * (1 - x0 / c)) :
    ((r - 1) * (x0 + h) + -(r * h)) * ((r - 1) * (c - (x0 + h)) - -(r * h)) / ((r - 1) * c)
      ≤ v + 2 * r * |h| := by
  have hcpos : 0 < c := by linarith
  have hd : 0 < r - 1 := by linarith
  have hP := win_P_lower hr hx0 hh
  have hQ := win_Q_lower hr hx0 hx0c hh
  have hPp : 0 < (r - 1) * (x0 + h) := by nlinarith
  have hQp : 0 < (r - 1) * (c - (x0 + h)) := by nlinarith
  have hb : 0 < (r - 1) * c := by positivity
  have hvx := win_vx_close hr hc hx0 hx0c hh hv
  set P := (r - 1) * (x0 + h) with hPd
  set Q := (r - 1) * (c - (x0 + h)) with hQd
  set u := -(r * h) with hud
  have hPQ : P + Q = (r - 1) * c := by rw [hPd, hQd]; ring
  have hvx' : P * Q / ((r - 1) * c) = (r - 1) * (x0 + h) * (c - (x0 + h)) / c := by
    rw [hPd, hQd]; field_simp
  have e : (P + u) * (Q - u) / ((r - 1) * c) = P * Q / ((r - 1) * c) + u * (Q - P) / ((r - 1) * c)
      - u ^ 2 / ((r - 1) * c) := by field_simp; ring
  rw [e, hvx']
  have h1 : u * (Q - P) / ((r - 1) * c) ≤ |u| := by
    rw [div_le_iff₀ hb]
    have : |Q - P| ≤ (r - 1) * c := by rw [abs_le]; constructor <;> linarith
    calc u * (Q - P) ≤ |u * (Q - P)| := le_abs_self _
      _ = |u| * |Q - P| := abs_mul _ _
      _ ≤ |u| * ((r - 1) * c) := mul_le_mul_of_nonneg_left this (abs_nonneg _)
  have h2 : 0 ≤ u ^ 2 / ((r - 1) * c) := by positivity
  have h3 : |u| = r * |h| := by rw [hud, abs_neg, abs_mul, abs_of_pos (by linarith : (0 : ℝ) < r)]
  have h4 := (abs_le.mp hvx).2
  have h5 : (r - 1) * |h| ≤ r * |h| := by have := abs_nonneg h; nlinarith
  linarith

/-- The Stirling errors: `1/(12k) + 1/(12(b-k)) ≤ 1/v`. -/
lemma win_stirling (hr : 8 ≤ r) (_hc : 64 ≤ c) (hx0 : 32 ≤ x0) (hx0c : x0 ≤ c / 2) (hh : |h| ≤ x0 / 4)
    (hv : v = (r - 1) * x0 * (1 - x0 / c)) :
    1 / (12 * ((r - 1) * (x0 + h) + -(r * h))) + 1 / (12 * ((r - 1) * (c - (x0 + h)) - -(r * h)))
      ≤ 1 / v := by
  have hP := win_P_lower hr hx0 hh
  have hQ := win_Q_lower hr hx0 hx0c hh
  have hu := win_u_small hr hx0 hh
  have hvu := win_v_upper hr hx0 hx0c hv
  have hvl := win_v_lower hr hx0 hx0c hv
  have hvp : 0 < v := by nlinarith
  have hua : -(r * h) ≥ -|(-(r * h))| := by have := neg_abs_le (-(r * h)); linarith
  have hub : -(r * h) ≤ |(-(r * h))| := le_abs_self _
  -- both `k` and `b-k` are at least `(2r-3) x₀/4 ≥ v/6`
  have hk : v / 6 ≤ (r - 1) * (x0 + h) + -(r * h) := by nlinarith
  have hbk : v / 6 ≤ (r - 1) * (c - (x0 + h)) - -(r * h) := by nlinarith
  have hkp : 0 < (r - 1) * (x0 + h) + -(r * h) := by linarith
  have hbkp : 0 < (r - 1) * (c - (x0 + h)) - -(r * h) := by linarith
  have t1 : 1 / (12 * ((r - 1) * (x0 + h) + -(r * h))) ≤ 1 / (2 * v) := by
    apply one_div_le_one_div_of_le (by positivity); linarith
  have t2 : 1 / (12 * ((r - 1) * (c - (x0 + h)) - -(r * h))) ≤ 1 / (2 * v) := by
    apply one_div_le_one_div_of_le (by positivity); linarith
  have : 1 / (2 * v) + 1 / (2 * v) = 1 / v := by field_simp; ring
  linarith

end Window

/-- `exp(-log X / 2) = 1/√X` for `X > 0`. -/
lemma exp_neg_half_log {X : ℝ} (hX : 0 < X) : Real.exp (-(Real.log X / 2)) = 1 / √X := by
  have hs : √X = Real.exp (Real.log X / 2) := by
    rw [Real.sqrt_eq_iff_mul_self_eq_of_pos (Real.exp_pos _), ← Real.exp_add]
    rw [show Real.log X / 2 + Real.log X / 2 = Real.log X by ring, Real.exp_log hX]
  rw [hs, Real.exp_neg, one_div]

/-- The log form of the pointwise bound, with the binomial parameters already identified. -/
lemma U6_pointwise_log {b k : ℕ} {r c x0 h v : ℝ} (hr : 8 ≤ r) (hc : 64 ≤ c) (hx0 : 32 ≤ x0)
    (hx0c : x0 ≤ c / 2) (ha : |h| ≤ x0 / 4) (hv : v = (r - 1) * x0 * (1 - x0 / c))
    (hb_eq : (b : ℝ) = (r - 1) * c) (hk_real : (k : ℝ) = (r - 1) * (x0 + h) + -(r * h))
    (hk1 : 1 ≤ k) (hkb : k + 1 ≤ b) :
    -(r ^ 2 / (2 * v)) * h ^ 2 - (12 * r ^ 3 * |h| ^ 3 / v ^ 2 + r * |h| / v + 1 / v)
      - Real.log (2 * π * v) / 2 ≤ Real.log (binPmf b k ((x0 + h) / c)) := by
  have hcpos : (0 : ℝ) < c := by linarith
  have hd : (0 : ℝ) < r - 1 := by linarith
  have hrx : (224 : ℝ) ≤ (r - 1) * x0 :=
    by have := mul_le_mul (show (7 : ℝ) ≤ r - 1 by linarith) hx0 (by norm_num) hd.le; linarith
  have hvl := win_v_lower hr hx0 hx0c hv
  have hvp : 0 < v := by linarith
  have hP := win_P_lower hr hx0 ha
  have hQ := win_Q_lower hr hx0 hx0c ha
  have hu := win_u_small hr hx0 ha
  have hua : -(r * h) ≥ -|(-(r * h))| := by have := neg_abs_le (-(r * h)); linarith
  have hub : -(r * h) ≤ |(-(r * h))| := le_abs_self _
  have hbk_real : (b : ℝ) - k = (r - 1) * (c - (x0 + h)) - -(r * h) := by rw [hk_real, hb_eq]; ring
  have hkp : 0 < (r - 1) * (x0 + h) + -(r * h) := by linarith
  have hbkp : 0 < (r - 1) * (c - (x0 + h)) - -(r * h) := by linarith
  have hbp : (b : ℝ) * ((x0 + h) / c) = (r - 1) * (x0 + h) := by rw [hb_eq]; field_simp
  have hb1p : (b : ℝ) * (1 - (x0 + h) / c) = (r - 1) * (c - (x0 + h)) := by rw [hb_eq]; field_simp
  have hp0 : 0 < (x0 + h) / c := div_pos (by have := neg_abs_le h; linarith) hcpos
  have hp1 : (x0 + h) / c < 1 := by rw [div_lt_one hcpos]; have := le_abs_self h; linarith
  have L := log_binPmf_ge_kl hk1 hkb hp0 hp1
  rw [hbp, hb1p, hbk_real, hk_real] at L
  have HK := win_kl hr hc hx0 hx0c ha hv
  have HS := win_stirling hr hc hx0 hx0c ha hv
  have HP := win_pref hr hc hx0 hx0c ha hv
  have hX : 2 * π * ((r - 1) * (x0 + h) + -(r * h)) * ((r - 1) * (c - (x0 + h)) - -(r * h)) / b
      = 2 * π * (((r - 1) * (x0 + h) + -(r * h)) * ((r - 1) * (c - (x0 + h)) - -(r * h))
        / ((r - 1) * c)) := by
    rw [hb_eq]; ring
  rw [hX] at L
  have hh0 : 0 ≤ r * |h| := mul_nonneg (by linarith) (abs_nonneg h)
  have hlogpref : Real.log (2 * π * (((r - 1) * (x0 + h) + -(r * h)) * ((r - 1) * (c - (x0 + h)) - -(r * h))
      / ((r - 1) * c))) ≤ Real.log (2 * π * v) + 2 * (r * |h| / v) := by
    have h1 : Real.log (2 * π * (((r - 1) * (x0 + h) + -(r * h)) * ((r - 1) * (c - (x0 + h)) - -(r * h))
        / ((r - 1) * c))) ≤ Real.log (2 * π * (v + 2 * (r * |h|))) :=
      Real.log_le_log (by positivity) (mul_le_mul_of_nonneg_left (by linarith) (by positivity))
    have h2 : Real.log (2 * π * (v + 2 * (r * |h|)))
        = Real.log (2 * π * v) + Real.log (1 + 2 * (r * |h| / v)) := by
      rw [← Real.log_mul (by positivity) (by positivity)]
      congr 1
      field_simp
    have h3 : Real.log (1 + 2 * (r * |h| / v)) ≤ 2 * (r * |h| / v) := by
      have := Real.log_le_sub_one_of_pos (show 0 < 1 + 2 * (r * |h| / v) by positivity)
      linarith
    linarith
  linarith

/-- **Pointwise Gaussian lower bound** on the window `|a+1-x₀| ≤ x₀/4`:
`𝒮(a,y) ≥ e^{-A h²} (1 - 12 r³|h|³/v² - r|h|/v - 1/v)/√(2πv)`, `h = a+1-x₀`, `A = r²/(2v)`. -/
lemma U6_pointwise {c b y a : ℕ} {r x0 v : ℝ} (hr_def : r = ((c : ℝ) + b) / c)
    (hx0_def : x0 = ((y : ℝ) + 1) / r) (hv : v = (r - 1) * x0 * (1 - x0 / c))
    (hc : 64 ≤ (c : ℝ)) (hr : 8 ≤ r) (hx0 : 32 ≤ x0) (hx0c : x0 ≤ c / 2)
    (ha : |(a : ℝ) + 1 - x0| ≤ x0 / 4) :
    Real.exp (-(r ^ 2 / (2 * v)) * ((a : ℝ) - (x0 - 1)) ^ 2)
      * (1 - 12 * r ^ 3 * |(a : ℝ) + 1 - x0| ^ 3 / v ^ 2 - r * |(a : ℝ) + 1 - x0| / v - 1 / v)
      / √(2 * π * v) ≤ kern c b a y := by
  obtain ⟨h, hh_def⟩ : ∃ h : ℝ, h = (a : ℝ) + 1 - x0 := ⟨_, rfl⟩
  rw [← hh_def] at ha ⊢
  have hah : (a : ℝ) - (x0 - 1) = h := by rw [hh_def]; ring
  rw [hah]
  have hcpos : (0 : ℝ) < c := by linarith
  have hrpos : (0 : ℝ) < r := by linarith
  have hd : (0 : ℝ) < r - 1 := by linarith
  have hb_eq : (b : ℝ) = (r - 1) * c := by rw [hr_def]; field_simp; ring
  have ht : (y : ℝ) + 1 = r * x0 := by rw [hx0_def]; field_simp
  have hrx : (224 : ℝ) ≤ (r - 1) * x0 :=
    by have := mul_le_mul (show (7 : ℝ) ≤ r - 1 by linarith) hx0 (by norm_num) hd.le; linarith
  have hvl := win_v_lower hr hx0 hx0c hv
  have hvp : 0 < v := by linarith
  have hx_lo : 3 * x0 / 4 ≤ (a : ℝ) + 1 := by have := neg_abs_le h; linarith
  have hx_hi : (a : ℝ) + 1 ≤ 5 * x0 / 4 := by have := le_abs_self h; linarith
  have hac : a + 2 ≤ c := by
    have : (a : ℝ) + 2 ≤ c := by linarith
    exact_mod_cast this
  have hay : a < y := by
    have h1 : 5 / 4 * x0 < r * x0 := mul_lt_mul_of_pos_right (by linarith) (by linarith)
    have : (a : ℝ) < y := by linarith
    exact_mod_cast this
  obtain ⟨k, hk_def⟩ : ∃ k : ℕ, k = y - a := ⟨_, rfl⟩
  have hk_real : (k : ℝ) = (r - 1) * (x0 + h) + -(r * h) := by
    rw [hk_def, Nat.cast_sub hay.le]; linear_combination ht + hh_def
  have hP := win_P_lower hr hx0 ha
  have hQ := win_Q_lower hr hx0 hx0c ha
  have hu := win_u_small hr hx0 ha
  have hua : -(r * h) ≥ -|(-(r * h))| := by have := neg_abs_le (-(r * h)); linarith
  have hub : -(r * h) ≤ |(-(r * h))| := le_abs_self _
  have hk1 : 1 ≤ k := by
    have : (1 : ℝ) ≤ k := by rw [hk_real]; linarith
    exact_mod_cast this
  have hkb : k + 1 ≤ b := by
    have : (k : ℝ) + 1 ≤ b := by
      have e : (b : ℝ) - k = (r - 1) * (c - (x0 + h)) - -(r * h) := by rw [hk_real, hb_eq]; ring
      linarith
    exact_mod_cast this
  have hp_eq : (1 + (a : ℝ)) / c = (x0 + h) / c := by rw [hh_def]; ring
  have hp0 : 0 < (x0 + h) / c := div_pos (by linarith) hcpos
  have hp1 : (x0 + h) / c < 1 := by rw [div_lt_one hcpos]; linarith
  have hkern : kern c b a y = binPmf b k ((x0 + h) / c) := by
    unfold kern; rw [if_pos hay.le, hp_eq, ← hk_def]
  rw [hkern]
  have hlog := U6_pointwise_log hr hc hx0 hx0c ha hv hb_eq hk_real hk1 hkb
  set E := 12 * r ^ 3 * |h| ^ 3 / v ^ 2 + r * |h| / v + 1 / v with hE
  have hbpos : 0 < binPmf b k ((x0 + h) / c) := binPmf_pos hp0 hp1 (by omega)
  have hexp := Real.exp_le_exp.mpr hlog
  rw [Real.exp_log hbpos] at hexp
  have hsplit : Real.exp (-(r ^ 2 / (2 * v)) * h ^ 2 - E - Real.log (2 * π * v) / 2)
      = Real.exp (-(r ^ 2 / (2 * v)) * h ^ 2) * Real.exp (-E) * (1 / √(2 * π * v)) := by
    rw [← exp_neg_half_log (by positivity), ← Real.exp_add, ← Real.exp_add]
    congr 1
  rw [hsplit] at hexp
  have hE1 : 1 - E ≤ Real.exp (-E) := by have := Real.add_one_le_exp (-E); linarith
  have hpos1 : 0 ≤ Real.exp (-(r ^ 2 / (2 * v)) * h ^ 2) * (1 / √(2 * π * v)) := by positivity
  have hfin : Real.exp (-(r ^ 2 / (2 * v)) * h ^ 2)
      * (1 - 12 * r ^ 3 * |h| ^ 3 / v ^ 2 - r * |h| / v - 1 / v) / √(2 * π * v)
      = Real.exp (-(r ^ 2 / (2 * v)) * h ^ 2) * (1 / √(2 * π * v)) * (1 - E) := by
    rw [hE]; ring
  rw [hfin]
  calc Real.exp (-(r ^ 2 / (2 * v)) * h ^ 2) * (1 / √(2 * π * v)) * (1 - E)
      ≤ Real.exp (-(r ^ 2 / (2 * v)) * h ^ 2) * (1 / √(2 * π * v)) * Real.exp (-E) :=
        mul_le_mul_of_nonneg_left hE1 hpos1
    _ = Real.exp (-(r ^ 2 / (2 * v)) * h ^ 2) * Real.exp (-E) * (1 / √(2 * π * v)) := by ring
    _ ≤ binPmf b k ((x0 + h) / c) := hexp

/-! ## Summation -/

/-- `w³ e^{-w²/2} ≤ 32 e^{-w²/4}` for `w ≥ 0`. -/
lemma exp_moment3 {w : ℝ} (hw : 0 ≤ w) : Real.exp (-(w ^ 2 / 2)) * w ^ 3 ≤ 32 * Real.exp (-(w ^ 2 / 4)) := by
  have key : w ^ 3 ≤ 32 * Real.exp (w ^ 2 / 4) := by
    rcases le_or_gt w 1 with h1 | h1
    · have : w ^ 3 ≤ 1 := pow_le_one₀ hw h1
      have : 1 ≤ Real.exp (w ^ 2 / 4) := Real.one_le_exp (by positivity)
      linarith
    · have hq := Real.quadratic_le_exp_of_nonneg (show 0 ≤ w ^ 2 / 4 by positivity)
      have h4 : w ^ 3 ≤ w ^ 4 := by
        have : w ^ 4 = w * w ^ 3 := by ring
        rw [this]; nlinarith [pow_pos (show 0 < w by linarith) 3]
      have : w ^ 4 / 32 ≤ Real.exp (w ^ 2 / 4) := by nlinarith [sq_nonneg w]
      linarith
  have e : Real.exp (-(w ^ 2 / 2)) * Real.exp (w ^ 2 / 4) = Real.exp (-(w ^ 2 / 4)) := by
    rw [← Real.exp_add]; congr 1; ring
  calc Real.exp (-(w ^ 2 / 2)) * w ^ 3 ≤ Real.exp (-(w ^ 2 / 2)) * (32 * Real.exp (w ^ 2 / 4)) :=
        mul_le_mul_of_nonneg_left key (Real.exp_pos _).le
    _ = 32 * Real.exp (-(w ^ 2 / 4)) := by rw [← e]; ring

/-- `w e^{-w²/2} ≤ e^{-w²/4}` for `w ≥ 0`. -/
lemma exp_moment1 {w : ℝ} (_hw : 0 ≤ w) : Real.exp (-(w ^ 2 / 2)) * w ≤ Real.exp (-(w ^ 2 / 4)) := by
  have key : w ≤ Real.exp (w ^ 2 / 4) := by
    have := Real.add_one_le_exp (w ^ 2 / 4)
    nlinarith [sq_nonneg (w / 2 - 1)]
  have e : Real.exp (-(w ^ 2 / 2)) * Real.exp (w ^ 2 / 4) = Real.exp (-(w ^ 2 / 4)) := by
    rw [← Real.exp_add]; congr 1; ring
  calc Real.exp (-(w ^ 2 / 2)) * w ≤ Real.exp (-(w ^ 2 / 2)) * Real.exp (w ^ 2 / 4) :=
        mul_le_mul_of_nonneg_left key (Real.exp_pos _).le
    _ = Real.exp (-(w ^ 2 / 4)) := e

/-- The per-term error: `gb A μ x · E ≤ (386/σ) gb (A/2) μ x` with `A = r²/(2v)`, `σ = √v ≥ 1`. -/
lemma U6_term {r v σ μ x : ℝ} (hv : 0 < v) (hσ : σ = √v) (hσ1 : 1 ≤ σ) (hr : 0 < r) :
    gb (r ^ 2 / (2 * v)) μ x * (12 * r ^ 3 * |x - μ| ^ 3 / v ^ 2 + r * |x - μ| / v + 1 / v)
      ≤ 386 / σ * gb (r ^ 2 / (2 * v) / 2) μ x := by
  have hσp : 0 < σ := by linarith
  have hσ2 : σ ^ 2 = v := by rw [hσ, Real.sq_sqrt hv.le]
  set w := r * |x - μ| / σ with hw
  have hw0 : 0 ≤ w := by positivity
  have hgA : gb (r ^ 2 / (2 * v)) μ x = Real.exp (-(w ^ 2 / 2)) := by
    unfold gb; congr 1; rw [hw, ← hσ2, div_pow, mul_pow, sq_abs]; field_simp
  have hgA2 : gb (r ^ 2 / (2 * v) / 2) μ x = Real.exp (-(w ^ 2 / 4)) := by
    unfold gb; congr 1; rw [hw, ← hσ2, div_pow, mul_pow, sq_abs]; field_simp; ring
  have h3 : 12 * r ^ 3 * |x - μ| ^ 3 / v ^ 2 = 12 * w ^ 3 / σ := by
    rw [hw, ← hσ2]; field_simp
  have h1 : r * |x - μ| / v = w / σ := by rw [hw, ← hσ2]; field_simp
  have h0 : 1 / v ≤ 1 / σ := by
    rw [← hσ2]; apply one_div_le_one_div_of_le hσp; nlinarith
  rw [hgA, hgA2, h3, h1]
  have m3 := exp_moment3 hw0
  have m1 := exp_moment1 hw0
  have hexp : Real.exp (-(w ^ 2 / 2)) ≤ Real.exp (-(w ^ 2 / 4)) :=
    Real.exp_le_exp.mpr (by nlinarith [sq_nonneg w])
  have hE0 : 0 ≤ Real.exp (-(w ^ 2 / 2)) := (Real.exp_pos _).le
  have hσinv : 0 < 1 / σ := by positivity
  calc Real.exp (-(w ^ 2 / 2)) * (12 * w ^ 3 / σ + w / σ + 1 / v)
      ≤ Real.exp (-(w ^ 2 / 2)) * (12 * w ^ 3 / σ + w / σ + 1 / σ) :=
        mul_le_mul_of_nonneg_left (by linarith) hE0
    _ = (1 / σ) * (12 * (Real.exp (-(w ^ 2 / 2)) * w ^ 3) + Real.exp (-(w ^ 2 / 2)) * w
          + Real.exp (-(w ^ 2 / 2))) := by field_simp
    _ ≤ (1 / σ) * (12 * (32 * Real.exp (-(w ^ 2 / 4))) + Real.exp (-(w ^ 2 / 4))
          + Real.exp (-(w ^ 2 / 4))) := by
        apply mul_le_mul_of_nonneg_left _ hσinv.le; linarith
    _ = 386 / σ * Real.exp (-(w ^ 2 / 4)) := by field_simp; ring

/-- `C⋆ = 1,600,100`, the constant of Lemma U6. -/
def Cstar : ℝ := 1600100

/-- `tildeR/piR ≥ r · ∑_{a ∈ W} 𝒮(a,y)` for any set `W` of states. -/
lemma ratio_ge_sum {c b y : ℕ} (hc : 2 ≤ c) (W : Finset ℕ) (hW : W ⊆ Finset.range (c - 1)) :
    ((c : ℝ) + b) / c * ∑ a ∈ W, kern c b a y ≤ tildeR c b y / piR c b := by
  have hcr : (2 : ℝ) ≤ c := by exact_mod_cast hc
  have hc1 : (0 : ℝ) < (c : ℝ) - 1 := by linarith
  have hb0 : (0 : ℝ) ≤ b := Nat.cast_nonneg b
  have hsum : ∑ a ∈ W, kern c b a y ≤ ∑ a ∈ Finset.range (c - 1), kern c b a y :=
    Finset.sum_le_sum_of_subset_of_nonneg hW (fun a ha _ => kern_nonneg (by simp at ha; omega))
  have hs0 : 0 ≤ ∑ a ∈ W, kern c b a y :=
    Finset.sum_nonneg (fun a ha => kern_nonneg (by have := hW ha; simp at this; omega))
  have e : tildeR c b y / piR c b = ((c : ℝ) + b - 1) / ((c : ℝ) - 1) * ∑ a ∈ Finset.range (c - 1), kern c b a y := by
    unfold tildeR piR
    field_simp
  rw [e]
  have hratio : ((c : ℝ) + b) / c ≤ ((c : ℝ) + b - 1) / ((c : ℝ) - 1) := by
    rw [div_le_div_iff₀ (by linarith) hc1]; nlinarith
  calc ((c : ℝ) + b) / c * ∑ a ∈ W, kern c b a y
      ≤ ((c : ℝ) + b - 1) / ((c : ℝ) - 1) * ∑ a ∈ W, kern c b a y :=
        mul_le_mul_of_nonneg_right hratio hs0
    _ ≤ ((c : ℝ) + b - 1) / ((c : ℝ) - 1) * ∑ a ∈ Finset.range (c - 1), kern c b a y :=
        mul_le_mul_of_nonneg_left hsum (div_nonneg (by linarith) hc1.le)

/-- `exp(-t) ≤ 1/t` for `t > 0`. -/
lemma exp_neg_le_inv {t : ℝ} (ht : 0 < t) : Real.exp (-t) ≤ 1 / t := by
  rw [Real.exp_neg, ← one_div]
  apply one_div_le_one_div_of_le ht
  have := Real.add_one_le_exp t
  linarith

set_option maxHeartbeats 400000 in
/-- The nontrivial case of Lemma U6 (lower half): `σ ≥ 8 r` gives `π̃/π' ≥ 1 - 400 r/σ`. -/
lemma U6_lower_main {c b y : ℕ} {r x0 v σ : ℝ} (hr_def : r = ((c : ℝ) + b) / c)
    (hx0_def : x0 = ((y : ℝ) + 1) / r) (hv : v = (r - 1) * x0 * (1 - x0 / c)) (hσ : σ = √v)
    (hc : 64 ≤ (c : ℝ)) (hr8 : 8 ≤ r) (hx0c : x0 ≤ c / 2) (hχ : 4 * r ≤ x0) (hσr : 8 * r ≤ σ) :
    1 - 400 * (r / σ) ≤ tildeR c b y / piR c b := by
  have hcpos : (0 : ℝ) < c := by linarith
  have hrpos : (0 : ℝ) < r := by linarith
  have hx0 : 32 ≤ x0 := by linarith
  have hd : (0 : ℝ) < r - 1 := by linarith
  have hvl := win_v_lower hr8 hx0 hx0c hv
  have hvu := win_v_upper hr8 hx0 hx0c hv
  have hvp : 0 < v := by have : 0 < (r - 1) * x0 := mul_pos hd (by linarith); linarith
  have hσp : 0 < σ := by rw [hσ]; exact Real.sqrt_pos.mpr hvp
  have hσ2 : σ ^ 2 = v := by rw [hσ, Real.sq_sqrt hvp.le]
  have hσ64 : 64 ≤ σ := by linarith
  have hσ1 : 1 ≤ σ := by linarith
  set A := r ^ 2 / (2 * v) with hA
  have hApos : 0 < A := by positivity
  set μ := x0 - 1 with hμ
  set H := x0 / 4 with hH
  have hH1 : 1 ≤ H := by rw [hH]; linarith
  have hHμ : H ≤ μ := by rw [hH, hμ]; linarith
  set W := Finset.Icc ⌈μ - H⌉₊ ⌊μ + H⌋₊ with hWd
  -- membership facts
  have hmem : ∀ a ∈ W, |(a : ℝ) + 1 - x0| ≤ x0 / 4 := by
    intro a ha
    rw [hWd, Finset.mem_Icc] at ha
    have h1 : μ - H ≤ (a : ℝ) := le_trans (Nat.le_ceil _) (by exact_mod_cast ha.1)
    have h2 : (a : ℝ) ≤ μ + H := le_trans (by exact_mod_cast ha.2) (Nat.floor_le (by linarith))
    rw [abs_le]; constructor <;> linarith
  have hWsub : W ⊆ Finset.range (c - 1) := by
    intro a ha
    have h := hmem a ha
    have h2 : (a : ℝ) + 2 ≤ c := by have := le_abs_self ((a : ℝ) + 1 - x0); linarith
    have : a + 2 ≤ c := by exact_mod_cast h2
    simp only [Finset.mem_range]; omega
  have hWsub2 : W ⊆ Finset.range (⌊μ + H⌋₊ + 1) := by
    intro a ha; rw [hWd, Finset.mem_Icc] at ha; simp only [Finset.mem_range]; omega
  -- Step 1: the ratio dominates `r ∑_W 𝒮`
  have S1 := ratio_ge_sum (b := b) (y := y) (by exact_mod_cast (show (2 : ℝ) ≤ c by linarith)) W hWsub
  rw [← hr_def] at S1
  -- Step 2: pointwise
  set S := √(2 * π * v) with hS
  have hSp : 0 < S := Real.sqrt_pos.mpr (by positivity)
  have S2 : ∑ a ∈ W, gb A μ a * (1 - (12 * r ^ 3 * |(a : ℝ) - μ| ^ 3 / v ^ 2 + r * |(a : ℝ) - μ| / v + 1 / v)) / S
      ≤ ∑ a ∈ W, kern c b a y := by
    apply Finset.sum_le_sum
    intro a ha
    have hp := U6_pointwise hr_def hx0_def hv hc hr8 hx0 hx0c (hmem a ha)
    have e : (a : ℝ) + 1 - x0 = (a : ℝ) - μ := by rw [hμ]; ring
    rw [e] at hp
    have e2 : gb A μ a = Real.exp (-(r ^ 2 / (2 * v)) * ((a : ℝ) - (x0 - 1)) ^ 2) := rfl
    rw [e2]
    calc Real.exp (-(r ^ 2 / (2 * v)) * ((a : ℝ) - (x0 - 1)) ^ 2)
          * (1 - (12 * r ^ 3 * |(a : ℝ) - μ| ^ 3 / v ^ 2 + r * |(a : ℝ) - μ| / v + 1 / v)) / S
        = Real.exp (-(r ^ 2 / (2 * v)) * ((a : ℝ) - (x0 - 1)) ^ 2)
          * (1 - 12 * r ^ 3 * |(a : ℝ) - μ| ^ 3 / v ^ 2 - r * |(a : ℝ) - μ| / v - 1 / v) / √(2 * π * v) := by
          rw [hS]; ring
      _ ≤ kern c b a y := hp
  -- Step 3: split off the error sum
  have S3 : ∑ a ∈ W, gb A μ a * (1 - (12 * r ^ 3 * |(a : ℝ) - μ| ^ 3 / v ^ 2 + r * |(a : ℝ) - μ| / v + 1 / v)) / S
      ≥ (∑ a ∈ W, gb A μ a - 386 / σ * ∑ a ∈ W, gb (A / 2) μ a) / S := by
    rw [ge_iff_le, ← Finset.sum_div]
    apply div_le_div_of_nonneg_right _ hSp.le
    rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
    apply Finset.sum_le_sum
    intro a _
    have ht := U6_term (x := (a : ℝ)) (μ := μ) hvp hσ hσ1 hrpos
    have e : (r ^ 2 / (2 * v) / 2) = A / 2 := by rw [hA]
    rw [e] at ht
    have e2 : gb A μ a * (1 - (12 * r ^ 3 * |(a : ℝ) - μ| ^ 3 / v ^ 2 + r * |(a : ℝ) - μ| / v + 1 / v))
        = gb A μ a - gb (r ^ 2 / (2 * v)) μ a
          * (12 * r ^ 3 * |(a : ℝ) - μ| ^ 3 / v ^ 2 + r * |(a : ℝ) - μ| / v + 1 / v) := by
      rw [hA]; ring
    rw [e2]
    linarith [ht]
  -- Step 4, 5: Gaussian sums
  have G1 := sum_Icc_gb_ge hApos hH1 hHμ
  have G2 := integral_gb_window_ge hApos μ (show 0 ≤ H by linarith)
  have G3 : ∑ a ∈ W, gb (A / 2) μ a ≤ √(π / (A / 2)) + 2 :=
    le_trans (Finset.sum_le_sum_of_subset_of_nonneg hWsub2 (fun a _ _ => (gb_pos _ μ a).le))
      (sum_range_gb_le (by positivity) μ _)
  -- the Gaussian constants
  have hT : √(π / A) = S / r := by
    rw [hA, hS, show π / (r ^ 2 / (2 * v)) = (2 * π * v) / r ^ 2 by field_simp,
      Real.sqrt_div (by positivity), Real.sqrt_sq hrpos.le]
  have hT2 : √(π / (A / 2)) = √2 * S / r := by
    rw [hA, hS, show π / (r ^ 2 / (2 * v) / 2) = 2 * (2 * π * v) / r ^ 2 by field_simp,
      Real.sqrt_div (by positivity), Real.sqrt_sq hrpos.le, Real.sqrt_mul (by norm_num)]
  have hS25 : 2.5 * σ ≤ S := by
    rw [hS, hσ, Real.sqrt_mul (by positivity) v]
    apply mul_le_mul_of_nonneg_right _ (Real.sqrt_nonneg _)
    rw [Real.le_sqrt (by norm_num) (by positivity)]
    have := Real.pi_gt_d2; norm_num; linarith
  have hsq2 : √2 ≤ 1.5 := by rw [Real.sqrt_le_left (by norm_num)]; norm_num
  have hsq2p : 0 ≤ √2 := Real.sqrt_nonneg 2
  -- the tail `e^{-AH²/2} ≤ 1/σ`
  have hAH : σ ≤ A * H ^ 2 / 2 := by
    have hv_rx : v ≤ r * x0 := by
      have : (r - 1) * x0 = r * x0 - x0 := by ring
      linarith
    have hrx0 : 0 ≤ r * x0 := by positivity
    have k1 : r * x0 / 64 ≤ r ^ 2 * x0 ^ 2 / (64 * v) := by
      rw [div_le_div_iff₀ (by norm_num) (by positivity)]
      calc r * x0 * (64 * v) = 64 * (r * x0) * v := by ring
        _ ≤ 64 * (r * x0) * (r * x0) := mul_le_mul_of_nonneg_left hv_rx (by positivity)
        _ = r ^ 2 * x0 ^ 2 * 64 := by ring
    have k2 : 64 * σ ≤ r * x0 := by
      have h2 : σ ^ 2 ≤ r * x0 := by rw [hσ2]; exact hv_rx
      have h3 : 64 * σ ≤ σ ^ 2 := by
        have := mul_le_mul_of_nonneg_right hσ64 hσp.le
        linarith [show σ ^ 2 = σ * σ by ring]
      linarith
    have e : A * H ^ 2 / 2 = r ^ 2 * x0 ^ 2 / (64 * v) := by rw [hA, hH]; field_simp; ring
    rw [e]; linarith
  have hexp : Real.exp (-(A * H ^ 2 / 2)) ≤ 1 / σ :=
    le_trans (Real.exp_le_exp.mpr (by linarith)) (exp_neg_le_inv hσp)
  have hexp0 : 0 ≤ Real.exp (-(A * H ^ 2 / 2)) := (Real.exp_pos _).le
  -- assemble
  have hsumW : S / r - √2 * S / r * Real.exp (-(A * H ^ 2 / 2)) - 1 ≤ ∑ a ∈ W, gb A μ a := by
    rw [← hT, ← hT2]
    have := G1
    rw [show ⌈μ - H⌉₊ = ⌈μ - H⌉₊ from rfl] at this
    linarith [G1, G2, mul_comm (Real.exp (-(A * H ^ 2 / 2))) (√(π / (A / 2)))]
  rw [hT2] at G3
  have hfinal : 1 - 400 * (r / σ) ≤ r * ((∑ a ∈ W, gb A μ a - 386 / σ * ∑ a ∈ W, gb (A / 2) μ a) / S) := by
    have hrS : r / S ≤ 0.4 * (r / σ) := by
      calc r / S ≤ r / (2.5 * σ) := div_le_div_of_nonneg_left hrpos.le (by positivity) hS25
        _ = 0.4 * (r / σ) := by field_simp; norm_num
    have hrSp : 0 ≤ r / S := by positivity
    have hg2 : 0 ≤ ∑ a ∈ W, gb (A / 2) μ a := Finset.sum_nonneg (fun a _ => (gb_pos _ μ a).le)
    have hσinv : 1 / σ ≤ r / σ / 8 := by
      rw [show r / σ / 8 = (r / 8) / σ by ring]
      exact div_le_div_of_nonneg_right (by linarith) hσp.le
    have e1 : r * ((∑ a ∈ W, gb A μ a - 386 / σ * ∑ a ∈ W, gb (A / 2) μ a) / S)
        = r / S * ∑ a ∈ W, gb A μ a - 386 / σ * (r / S * ∑ a ∈ W, gb (A / 2) μ a) := by ring
    rw [e1]
    have k1 : r / S * (S / r - √2 * S / r * Real.exp (-(A * H ^ 2 / 2)) - 1)
        = 1 - √2 * Real.exp (-(A * H ^ 2 / 2)) - r / S := by field_simp
    have k2 : r / S * (√2 * S / r + 2) = √2 + 2 * (r / S) := by field_simp
    have m1 := mul_le_mul_of_nonneg_left hsumW hrSp
    have m2 := mul_le_mul_of_nonneg_left G3 hrSp
    rw [k1] at m1
    rw [k2] at m2
    have m3 : 386 / σ * (r / S * ∑ a ∈ W, gb (A / 2) μ a) ≤ 386 / σ * (√2 + 2 * (r / S)) :=
      mul_le_mul_of_nonneg_left m2 (by positivity)
    have m4 : √2 * Real.exp (-(A * H ^ 2 / 2)) ≤ 1.5 * (1 / σ) :=
      mul_le_mul hsq2 hexp hexp0 (by norm_num)
    have hrσ : r / σ ≤ 1 / 8 := by rw [div_le_iff₀ hσp]; linarith
    have m5 : 386 / σ * (√2 + 2 * (r / S)) ≤ 386 * (1 / σ) * 2.5 := by
      rw [show 386 / σ = 386 * (1 / σ) by ring]
      apply mul_le_mul_of_nonneg_left _ (by positivity)
      linarith
    linarith [m1, m3, m4, m5, hσinv, hrS]
  calc 1 - 400 * (r / σ)
      ≤ r * ((∑ a ∈ W, gb A μ a - 386 / σ * ∑ a ∈ W, gb (A / 2) μ a) / S) := hfinal
    _ ≤ r * ∑ a ∈ W, kern c b a y := by
        apply mul_le_mul_of_nonneg_left _ hrpos.le
        linarith [S2, S3]
    _ ≤ tildeR c b y / piR c b := S1

/-- **Lemma U6, lower half.**  One round from level `c` with `c ≥ 64`, `8 ≤ r ≤ c/4` (`r = c'/c`), on the
lower half `2(y+1) ≤ c'`, with `χ = χ(y) = (y+1)/r ≥ 4r` and `σ = σ(y) = √((r-1)χ(1-χ/c))`:
`π̃(y)/π'(y) ≥ 1 - C⋆ (r/σ + 1/c)`. -/
theorem U6_lower {c b y : ℕ} {r χ σ : ℝ} (hr_def : r = ((c : ℝ) + b) / c)
    (hχ_def : χ = ((y : ℝ) + 1) / r) (hσ_def : σ = √((r - 1) * χ * (1 - χ / c)))
    (hc : 64 ≤ c) (hr8 : 8 ≤ r) (_hrc : r ≤ c / 4) (hlow : 2 * (y + 1) ≤ c + b) (hχ : 4 * r ≤ χ) :
    1 - Cstar * (r / σ + 1 / c) ≤ tildeR c b y / piR c b := by
  have hcr : (64 : ℝ) ≤ c := by exact_mod_cast hc
  have hcpos : (0 : ℝ) < c := by linarith
  have hrpos : (0 : ℝ) < r := by linarith
  have hnn : 0 ≤ tildeR c b y / piR c b :=
    div_nonneg (tildeR_nonneg (by omega) y) (piR_pos (by omega)).le
  have hχc : χ ≤ c / 2 := by
    rw [hχ_def, div_le_iff₀ hrpos]
    have h1 : 2 * ((y : ℝ) + 1) ≤ c + b := by exact_mod_cast hlow
    have h2 : r * c = c + b := by rw [hr_def]; field_simp
    nlinarith
  have hvl := win_v_lower (v := (r - 1) * χ * (1 - χ / c)) hr8 (by linarith) hχc rfl
  have hvp : 0 < (r - 1) * χ * (1 - χ / c) := by
    have : 0 < (r - 1) * χ := mul_pos (by linarith) (by linarith)
    linarith
  have hσp : 0 < σ := by rw [hσ_def]; exact Real.sqrt_pos.mpr hvp
  have hC : Cstar = 1600100 := rfl
  have h1c : 0 ≤ 1 / (c : ℝ) := by positivity
  have hrσ0 : 0 ≤ r / σ := by positivity
  by_cases hσr : 8 * r ≤ σ
  · have hm := U6_lower_main hr_def hχ_def rfl hσ_def hcr hr8 hχc hχ hσr
    have : 400 * (r / σ) ≤ Cstar * (r / σ + 1 / c) := by rw [hC]; nlinarith
    linarith
  · have hσr' : σ < 8 * r := not_le.mp hσr
    have h8 : 1 / 8 < r / σ := by rw [div_lt_div_iff₀ (by norm_num) hσp]; linarith
    have : 1 ≤ Cstar * (r / σ + 1 / c) := by rw [hC]; nlinarith
    linarith

end A36FS.CF1


==> anc/formal_companion/lean/src/A36FS/CF1/U6Upper.lean <==
import A36FS.CF1.U6

/-!
# A36FS.CF1.U6Upper — Lemma U6, upper half (gate G3)

Full-support branch.  Paper: `appendix_thmm.tex` (82bf3a6e…), Lemma U6 (ll. 510–606).

`U6_upper`: `π̃(y)/π'(y) ≤ 1 + C⋆ (r/σ + 1/c)` under the printed hypotheses (lower half).  With
`U6_lower` this is the two-sided Lemma U6 (`U6_two_sided`).  Route (simpler than the printed one, no
Gamma extension):
* if `σ ≤ C⋆/4`, Lemma U7 alone gives `π̃ ≤ π' + 2/(c-1)`, i.e. `π̃/π' ≤ 1 + 4r ≤ 1 + C⋆ r/σ`;
* otherwise, on the window `|h| ≤ v/(96r)` the binomial terms are bounded above by a Gaussian (Stirling's
  upper bound with Binet, and a cubic lower bound on the binomial KL), summed with `GaussSum`; outside the
  window `Bin(b,p)(k) ≤ e^{-bD}` with `bD ≥ σ²/168960` (convexity of `x ln x`).
-/

open Finset Real FSCore.GammaBinomial

noncomputable section

namespace A36FS.CF1

/-! ## Tools -/

/-- `(1+w) log(1+w) ≥ w + w²/2 - 3|w|³` for `|w| ≤ 1/2`. -/
lemma one_add_mul_log_ge {w : ℝ} (hw : |w| ≤ 1 / 2) :
    w + w ^ 2 / 2 - 3 * |w| ^ 3 ≤ (1 + w) * Real.log (1 + w) := by
  have hw1 : |(-w)| < 1 := by rw [abs_neg]; linarith
  have h := Real.abs_log_sub_add_sum_range_le hw1 3
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, sub_neg_eq_add] at h
  rw [abs_neg] at h
  have hpos : 0 < 1 - |w| := by linarith
  have hq : |w| ^ 4 / (1 - |w|) ≤ 2 * |w| ^ 4 := by
    rw [div_le_iff₀ hpos]
    have : 0 ≤ |w| ^ 4 := by positivity
    nlinarith
  have hlog : w - w ^ 2 / 2 + w ^ 3 / 3 - 2 * |w| ^ 4 ≤ Real.log (1 + w) := by
    have h1 := (abs_le.mp h).1
    norm_num at h1
    have e3 : (-w) ^ 3 = -w ^ 3 := by ring
    rw [e3] at h1
    linarith
  have h1w : 0 < 1 + w := by have := neg_abs_le w; linarith
  have hmul := mul_le_mul_of_nonneg_left hlog h1w.le
  have ha0 : 0 ≤ |w| := abs_nonneg w
  have hw2 : w ^ 2 = |w| ^ 2 := (sq_abs w).symm
  have hw4 : w ^ 4 = |w| ^ 4 := by rw [show w ^ 4 = (w ^ 2) ^ 2 by ring, hw2]; ring
  have hw3 : -(|w| ^ 3) ≤ w ^ 3 ∧ w ^ 3 ≤ |w| ^ 3 := by
    rw [← abs_pow]; exact ⟨neg_abs_le _, le_abs_self _⟩
  have hw5 : -(|w| ^ 5) ≤ w * |w| ^ 4 := by
    have := neg_abs_le w
    nlinarith [pow_nonneg ha0 4]
  have key : (1 + w) * (w - w ^ 2 / 2 + w ^ 3 / 3 - 2 * |w| ^ 4)
      = w + w ^ 2 / 2 - w ^ 3 / 6 + w ^ 4 / 3 - 2 * |w| ^ 4 - 2 * (w * |w| ^ 4) := by ring
  rw [key] at hmul
  have b4 : |w| ^ 4 ≤ |w| ^ 3 / 2 := by
    have : |w| ^ 4 = |w| * |w| ^ 3 := by ring
    rw [this]; nlinarith [pow_nonneg ha0 3]
  have b5 : |w| ^ 5 ≤ |w| ^ 3 / 4 := by
    have : |w| ^ 5 = |w| ^ 2 * |w| ^ 3 := by ring
    rw [this]
    have : |w| ^ 2 ≤ 1 / 4 := by nlinarith
    nlinarith [pow_nonneg ha0 3]
  nlinarith [hw3.2, hw4, b4, b5, hw5]

/-- `Bin(b,p)(k) ≤ e^{-b D(k/b ‖ p)}` (the pmf at `p` is the pmf at `k/b`, at most one, times `e^{-bD}`). -/
lemma binPmf_le_exp_kl {b k : ℕ} {p : ℝ} (hb : 1 ≤ b) (hkb : k ≤ b) (hp0 : 0 < p) (hp1 : p < 1) :
    binPmf b k p ≤ Real.exp (-((b : ℝ) * bernKL ((k : ℝ) / b) p)) := by
  have hbr : (0 : ℝ) < b := by exact_mod_cast (by omega : 0 < b)
  have hk0 : (0 : ℝ) ≤ k := Nat.cast_nonneg k
  have hkbr : (k : ℝ) ≤ b := by exact_mod_cast hkb
  have hid := pow_mul_pow_eq_kl hbr hk0 hkbr hp0 hp1
  have hsub : ((b : ℝ) - k) = ((b - k : ℕ) : ℝ) := by rw [Nat.cast_sub hkb]
  rw [hsub, Real.rpow_natCast, Real.rpow_natCast, Real.rpow_natCast, Real.rpow_natCast] at hid
  have hq0 : 0 ≤ (k : ℝ) / b := by positivity
  have hq1 : (k : ℝ) / b ≤ 1 := by rw [div_le_one hbr]; exact hkbr
  have hterm : binPmf b k ((k : ℝ) / b) ≤ 1 := by
    have hs := sum_binPmf b ((k : ℝ) / b)
    rw [← hs]
    exact Finset.single_le_sum (f := fun h => binPmf b h ((k : ℝ) / b))
      (fun h _ => binPmf_nonneg hq0 hq1) (by simp; omega)
  have e : binPmf b k p = binPmf b k ((k : ℝ) / b) * Real.exp (-((b : ℝ) * bernKL ((k : ℝ) / b) p)) := by
    unfold binPmf; rw [mul_assoc, hid]; ring
  rw [e]
  have := Real.exp_pos (-((b : ℝ) * bernKL ((k : ℝ) / b) p))
  nlinarith

/-- `b D(k/b‖p) = (P+u) ln((P+u)/P) + (Q-u) ln((Q-u)/Q)` with `P = bp`, `Q = b(1-p)`, `u = k - bp`. -/
lemma b_bernKL_eq {b k : ℕ} {p : ℝ} (hb : 1 ≤ b) :
    (b : ℝ) * bernKL ((k : ℝ) / b) p
      = (b * p + (k - b * p)) * Real.log ((b * p + (k - b * p)) / (b * p))
        + (b * (1 - p) - (k - b * p)) * Real.log ((b * (1 - p) - (k - b * p)) / (b * (1 - p))) := by
  have hbr : (0 : ℝ) < b := by exact_mod_cast (by omega : 0 < b)
  unfold bernKL
  have e1 : (b : ℝ) * p + (k - b * p) = k := by ring
  have e2 : (b : ℝ) * (1 - p) - (k - b * p) = b - k := by ring
  rw [e1, e2]
  have e3 : (k : ℝ) / b / p = k / (b * p) := by rw [div_div]
  have e4 : (1 - (k : ℝ) / b) / (1 - p) = (b - k) / (b * (1 - p)) := by field_simp
  rw [e3, e4]
  have e5 : (1 - (k : ℝ) / b) = ((b : ℝ) - k) / b := by field_simp
  rw [e5]
  field_simp

/-- **Far-tail KL bound**: if `P > 0`, `0 ≤ P + u`, `0 ≤ Q - u`, `w₀ ∈ (0, 1/12]` and `|u| ≥ w₀ P`, then
`(P+u) ln((P+u)/P) + (Q-u) ln((Q-u)/Q) ≥ |u| w₀/4`. -/
lemma kl_far {P Q u w0 : ℝ} (hP : 0 < P) (hQ : 0 < Q) (hPu : 0 ≤ P + u) (hQu : 0 ≤ Q - u)
    (hw0 : 0 < w0) (hw1 : w0 ≤ 1 / 12) (hu : w0 * P ≤ |u|) :
    |u| * w0 / 4 ≤ (P + u) * Real.log ((P + u) / P) + (Q - u) * Real.log ((Q - u) / Q) := by
  -- the `Q` part is at least `-u`
  have hQpart : -u ≤ (Q - u) * Real.log ((Q - u) / Q) := by
    rcases hQu.eq_or_lt with h0 | h0
    · rw [← h0, zero_mul]; linarith
    · have := Real.one_sub_inv_le_log_of_pos (show 0 < (Q - u) / Q by positivity)
      rw [inv_div] at this
      have h2 := mul_le_mul_of_nonneg_left this h0.le
      have e : (Q - u) * (1 - Q / (Q - u)) = -u := by field_simp; ring
      linarith
  -- `φ(x) = x ln x - x + 1`, `φ(1+w) ≥ w²/4` for `|w| ≤ 1/12`
  have hφsmall : ∀ w : ℝ, |w| ≤ 1 / 12 → w ^ 2 / 4 ≤ (1 + w) * Real.log (1 + w) - w := by
    intro w hw
    have h := one_add_mul_log_ge (show |w| ≤ 1 / 2 by linarith)
    have h3 : 3 * |w| ^ 3 ≤ w ^ 2 / 4 := by
      have : |w| ^ 3 = |w| * w ^ 2 := by rw [← sq_abs w]; ring
      rw [this]; nlinarith [sq_nonneg w, abs_nonneg w]
    linarith
  -- convexity of `x ln x`: the secant slope from `1` is monotone
  have hconv := Real.convexOn_mul_log
  set x := 1 + u / P with hx
  have hx0 : 0 ≤ x := by rw [hx]; have : 0 ≤ (P + u) / P := by positivity
                         rw [add_div, div_self hP.ne'] at this; linarith
  have hPpart : (P + u) * Real.log ((P + u) / P) = P * (x * Real.log x) := by
    rw [hx, show (P + u) / P = 1 + u / P by rw [add_div, div_self hP.ne']]
    rw [← mul_assoc, mul_add, mul_one, mul_div_cancel₀ _ hP.ne']
  have hxu : |x - 1| = |u| / P := by rw [hx, add_sub_cancel_left, abs_div, abs_of_pos hP]
  have hw0x : w0 ≤ |x - 1| := by rw [hxu, le_div_iff₀ hP]; linarith
  have hf1 : (1 : ℝ) * Real.log 1 = 0 := by simp
  -- `x ln x - (x - 1) ≥ |x - 1| w₀/4`
  have hkey : |x - 1| * w0 / 4 ≤ x * Real.log x - (x - 1) := by
    rcases le_or_gt x 1 with hle | hgt
    · -- `x ≤ 1 - w₀`
      have habs : |x - 1| = 1 - x := by rw [abs_of_nonpos (by linarith)]; ring
      rw [habs] at hw0x ⊢
      have hy : (1 - w0) ∈ Set.Ici (0 : ℝ) := by simp; linarith
      have hsec := hconv.secant_mono (a := 1) (x := x) (y := 1 - w0) (by simp) hx0 hy
        (by linarith) (by linarith) (by linarith)
      simp only [one_mul, Real.log_one, sub_zero] at hsec
      have hφ := hφsmall (-w0) (by rw [abs_neg, abs_of_pos hw0]; exact hw1)
      have e : (1 : ℝ) + -w0 = 1 - w0 := by ring
      rw [e] at hφ
      -- `x ln x/(x-1) ≤ (1-w₀) ln(1-w₀)/(-w₀)`; multiply by `x - 1 < 0`
      have hx1 : x - 1 < 0 := by linarith
      rw [div_le_iff_of_neg hx1] at hsec
      set B := (1 - w0) * Real.log (1 - w0) with hBd
      have hB : w0 ^ 2 / 4 - w0 ≤ B := by linarith
      have e : B / (1 - w0 - 1) * (x - 1) = B * (1 - x) / w0 := by
        have : (1 - w0 - 1) = -w0 := by ring
        rw [this]; field_simp; ring
      rw [e] at hsec
      have h1 : (w0 ^ 2 / 4 - w0) * (1 - x) / w0 ≤ B * (1 - x) / w0 :=
        div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_right hB (by linarith)) hw0.le
      have h2 : (w0 ^ 2 / 4 - w0) * (1 - x) / w0 = (w0 / 4 - 1) * (1 - x) := by field_simp
      linarith
    · -- `x ≥ 1 + w₀`
      have habs : |x - 1| = x - 1 := abs_of_pos (by linarith)
      rw [habs] at hw0x ⊢
      have hy : (1 + w0) ∈ Set.Ici (0 : ℝ) := by simp; linarith
      have hsec := hconv.secant_mono (a := 1) (x := 1 + w0) (y := x) (by simp) hy hx0
        (by linarith) (by linarith) (by linarith)
      simp only [one_mul, Real.log_one, sub_zero, add_sub_cancel_left] at hsec
      have hφ := hφsmall w0 (by rw [abs_of_pos hw0]; exact hw1)
      have hx1 : 0 < x - 1 := by linarith
      rw [div_le_div_iff₀ hw0 hx1] at hsec
      nlinarith
  have e2 : P * (x * Real.log x) - u = P * (x * Real.log x - (x - 1)) := by
    rw [hx]; field_simp; ring
  have h3 : |u| * w0 / 4 = P * (|x - 1| * w0 / 4) := by rw [hxu]; field_simp
  have h4 := mul_le_mul_of_nonneg_left hkey hP.le
  rw [hPpart]
  linarith

/-- **Stirling's upper bound for binomial coefficients** (log form), `k, j ≥ 1`. -/
lemma log_choose_le {k j : ℕ} (hk : 1 ≤ k) (hj : 1 ≤ j) :
    Real.log ((k + j).choose k : ℝ) ≤ ((k : ℝ) + j) * Real.log ((k : ℝ) + j) - k * Real.log k - j * Real.log j
      - (Real.log (2 * π) + Real.log k + Real.log j - Real.log ((k : ℝ) + j)) / 2
      + 1 / (12 * ((k : ℝ) + j)) := by
  have hkr : (0 : ℝ) < k := by exact_mod_cast (by omega : 0 < k)
  have hjr : (0 : ℝ) < j := by exact_mod_cast (by omega : 0 < j)
  have hid : ((k + j).choose k : ℝ) * ((k.factorial : ℝ) * (j.factorial : ℝ))
      = ((k + j).factorial : ℝ) := by
    have h := Nat.add_choose_mul_factorial_mul_factorial j k
    rw [add_comm j k] at h
    have h' : (((k + j).choose k * j.factorial * k.factorial : ℕ) : ℝ) = ((k + j).factorial : ℝ) := by
      rw [h]
    push_cast at h'
    linarith
  have hC : (0 : ℝ) < ((k + j).choose k : ℝ) := by exact_mod_cast Nat.choose_pos (by omega)
  have hkf : (0 : ℝ) < (k.factorial : ℝ) := by exact_mod_cast Nat.factorial_pos k
  have hjf : (0 : ℝ) < (j.factorial : ℝ) := by exact_mod_cast Nat.factorial_pos j
  have hlog : Real.log ((k + j).choose k : ℝ) = Real.log ((k + j).factorial : ℝ)
      - Real.log (k.factorial : ℝ) - Real.log (j.factorial : ℝ) := by
    rw [← hid, Real.log_mul hC.ne' (mul_pos hkf hjf).ne', Real.log_mul hkf.ne' hjf.ne']
    ring
  obtain ⟨-, hn2⟩ := log_factorial_bounds (n := k + j) (by omega)
  obtain ⟨hk1, -⟩ := log_factorial_bounds (n := k) hk
  obtain ⟨hj1, -⟩ := log_factorial_bounds (n := j) hj
  rw [hlog]
  unfold stirlingMain at hn2 hk1 hj1
  push_cast at hn2
  nlinarith [hn2, hk1, hj1]

/-- **Crude bound from Lemma U7**: `π̃(y) ≤ π'(y) + 2/(c-1)` on `{0,…,c'-2}`. -/
lemma tildeR_le_crude {c b y : ℕ} (hc : 2 ≤ c) (hb : 1 ≤ b) (hy : y + 2 ≤ c + b) :
    tildeR c b y ≤ piR c b + 2 / ((c : ℝ) - 1) := by
  have hcr : (2 : ℝ) ≤ c := by exact_mod_cast hc
  have hc1 : (0 : ℝ) < (c : ℝ) - 1 := by linarith
  have hN : (0 : ℝ) < (c : ℝ) + b - 1 := by have : (1 : ℝ) ≤ b := by exact_mod_cast hb
                                            linarith
  -- `|F_π'(v) - F_π̃(v)| ≤ 1/(c-1)`
  have hU : ∀ v : ℕ, |U7Kol.FpiPrime c b v - U7Kol.FpiTilde c b v| ≤ 1 / ((c : ℝ) - 1) := by
    intro v
    have h := U7Kol.U7_kolmogorov c b hc hb v
    have h2 : 0 ≤ (b : ℝ) / (((c : ℝ) + b) * ((c : ℝ) + b - 1)) := by positivity
    rw [le_div_iff₀ hc1, mul_comm]; linarith
  have hT : ∀ v : ℕ, U7Kol.FpiTilde c b (v + 1) = U7Kol.FpiTilde c b v + tildeR c b (v + 1) := by
    intro v; unfold U7Kol.FpiTilde; rw [Finset.sum_range_succ, piTilde_eq_tildeR]
  have hP : ∀ v : ℕ, v + 2 ≤ c + b → U7Kol.FpiPrime c b v = ((v : ℝ) + 1) / ((c : ℝ) + b - 1) := by
    intro v hv
    unfold U7Kol.FpiPrime
    rw [show min (v + 1) (c + b - 1) = v + 1 by omega, Nat.cast_sub (by omega)]
    push_cast; ring
  have hpiR : piR c b = 1 / ((c : ℝ) + b - 1) := rfl
  rcases Nat.eq_zero_or_pos y with h0 | h0
  · subst h0
    have h1 := hU 0
    have hT0 : U7Kol.FpiTilde c b 0 = tildeR c b 0 := by
      unfold U7Kol.FpiTilde; simp [piTilde_eq_tildeR]
    rw [hP 0 hy, hT0] at h1
    have := (abs_le.mp h1).1
    rw [hpiR]
    have : 1 / ((c : ℝ) - 1) ≤ 2 / ((c : ℝ) - 1) := div_le_div_of_nonneg_right (by norm_num) hc1.le
    push_cast at *
    linarith
  · obtain ⟨v, rfl⟩ : ∃ v, y = v + 1 := ⟨y - 1, by omega⟩
    have h1 := hU (v + 1)
    have h2 := hU v
    rw [hT v, hP (v + 1) hy] at h1
    rw [hP v (by omega)] at h2
    have a1 := (abs_le.mp h1).1
    have a2 := (abs_le.mp h2).2
    rw [hpiR]
    have e : ((((v + 1 : ℕ) : ℝ) + 1) / ((c : ℝ) + b - 1)) - (((v : ℝ) + 1) / ((c : ℝ) + b - 1))
        = 1 / ((c : ℝ) + b - 1) := by push_cast; field_simp; ring
    have e2 : 2 / ((c : ℝ) - 1) = 1 / ((c : ℝ) - 1) + 1 / ((c : ℝ) - 1) := by ring
    linarith

/-! ## The window, from the other side -/

section Window2
variable {r c x0 h v : ℝ}

/-- `u²/(2P) + u²/(2Q) ≥ (r²/(2v)) h² - r³|h|³/v²`. -/
lemma win_quad_ge (hr : 8 ≤ r) (hc : 64 ≤ c) (hx0 : 32 ≤ x0) (hx0c : x0 ≤ c / 2) (hh : |h| ≤ x0 / 4)
    (hv : v = (r - 1) * x0 * (1 - x0 / c)) :
    r ^ 2 / (2 * v) * h ^ 2 - r ^ 3 * |h| ^ 3 / v ^ 2
      ≤ (-(r * h)) ^ 2 / (2 * ((r - 1) * (x0 + h))) + (-(r * h)) ^ 2 / (2 * ((r - 1) * (c - (x0 + h)))) := by
  have hcpos : 0 < c := by linarith
  have hd : 0 < r - 1 := by linarith
  have hP := win_P_lower hr hx0 hh
  have hQ := win_Q_lower hr hx0 hx0c hh
  have hPp : 0 < (r - 1) * (x0 + h) := by nlinarith
  have hQp : 0 < (r - 1) * (c - (x0 + h)) := by nlinarith
  have hvl := win_v_lower hr hx0 hx0c hv
  have hvp : 0 < v := by nlinarith
  set vx := (r - 1) * (x0 + h) * (c - (x0 + h)) / c with hvx
  have hsum : (-(r * h)) ^ 2 / (2 * ((r - 1) * (x0 + h))) + (-(r * h)) ^ 2 / (2 * ((r - 1) * (c - (x0 + h))))
      = r ^ 2 * h ^ 2 / (2 * vx) := by
    rw [hvx]
    have : (c - (x0 + h)) ≠ 0 := by nlinarith
    have : (x0 + h) ≠ 0 := by nlinarith
    field_simp
    ring
  have habsdiff := win_vx_close hr hc hx0 hx0c hh hv
  have hhv : (r - 1) * |h| ≤ v / 2 := by
    have := mul_le_mul_of_nonneg_left hh hd.le
    nlinarith
  have hvx2 : v / 2 ≤ vx := by have := (abs_le.mp habsdiff).1; linarith
  have hvxp : 0 < vx := by linarith
  rw [hsum]
  -- `1/vx ≥ 1/v - 2(r-1)|h|/v²`
  have hinv : 1 / v - 2 * ((r - 1) * |h|) / v ^ 2 ≤ 1 / vx := by
    rw [le_div_iff₀ hvxp]
    have k1 : vx / v ≤ 1 + (r - 1) * |h| / v := by
      have e1 : 1 + (r - 1) * |h| / v = (v + (r - 1) * |h|) / v := by field_simp
      rw [e1]
      exact div_le_div_of_nonneg_right (by linarith [(abs_le.mp habsdiff).2]) hvp.le
    have k2 : (r - 1) * |h| / v ≤ 2 * ((r - 1) * |h|) * vx / v ^ 2 := by
      rw [div_le_div_iff₀ hvp (by positivity)]
      have hw : 0 ≤ (r - 1) * |h| := mul_nonneg hd.le (abs_nonneg h)
      have := mul_le_mul_of_nonneg_left (show v ≤ 2 * vx by linarith) (mul_nonneg hw hvp.le)
      calc (r - 1) * |h| * v ^ 2 = ((r - 1) * |h| * v) * v := by ring
        _ ≤ ((r - 1) * |h| * v) * (2 * vx) := this
        _ = 2 * ((r - 1) * |h|) * vx * v := by ring
    have e : (1 / v - 2 * ((r - 1) * |h|) / v ^ 2) * vx = vx / v - 2 * ((r - 1) * |h|) * vx / v ^ 2 := by ring
    rw [e]
    linarith
  have hr2 : 0 ≤ r ^ 2 * h ^ 2 / 2 := by positivity
  have hmul := mul_le_mul_of_nonneg_left hinv hr2
  have hh2 : h ^ 2 = |h| ^ 2 := (sq_abs h).symm
  have e1 : r ^ 2 * h ^ 2 / 2 * (1 / vx) = r ^ 2 * h ^ 2 / (2 * vx) := by field_simp
  have e2 : r ^ 2 * h ^ 2 / 2 * (1 / v - 2 * ((r - 1) * |h|) / v ^ 2)
      = r ^ 2 / (2 * v) * h ^ 2 - (r - 1) * r ^ 2 * |h| ^ 3 / v ^ 2 := by
    rw [hh2]; field_simp
  rw [e1, e2] at hmul
  have hlast : (r - 1) * r ^ 2 * |h| ^ 3 / v ^ 2 ≤ r ^ 3 * |h| ^ 3 / v ^ 2 := by
    apply div_le_div_of_nonneg_right _ (by positivity)
    have : 0 ≤ r ^ 2 * |h| ^ 3 := by positivity
    nlinarith
  linarith

/-- The prefactor from below: `k(b-k)/b ≥ v - 3r|h|`. -/
lemma win_pref_ge (hr : 8 ≤ r) (hc : 64 ≤ c) (hx0 : 32 ≤ x0) (hx0c : x0 ≤ c / 2) (hh : |h| ≤ x0 / 4)
    (hv : v = (r - 1) * x0 * (1 - x0 / c)) :
    v - 3 * r * |h|
      ≤ ((r - 1) * (x0 + h) + -(r * h)) * ((r - 1) * (c - (x0 + h)) - -(r * h)) / ((r - 1) * c) := by
  have hcpos : 0 < c := by linarith
  have hd : 0 < r - 1 := by linarith
  have hP := win_P_lower hr hx0 hh
  have hQ := win_Q_lower hr hx0 hx0c hh
  have hPp : 0 < (r - 1) * (x0 + h) := by nlinarith
  have hQp : 0 < (r - 1) * (c - (x0 + h)) := by nlinarith
  have hb : 0 < (r - 1) * c := by positivity
  have hvx := win_vx_close hr hc hx0 hx0c hh hv
  set P := (r - 1) * (x0 + h) with hPd
  set Q := (r - 1) * (c - (x0 + h)) with hQd
  set u := -(r * h) with hud
  have hvx' : P * Q / ((r - 1) * c) = P * (c - (x0 + h)) / c := by
    rw [hQd]; field_simp
  have e : (P + u) * (Q - u) / ((r - 1) * c) = P * Q / ((r - 1) * c) + u * (Q - P) / ((r - 1) * c)
      - u ^ 2 / ((r - 1) * c) := by field_simp; ring
  rw [e, hvx']
  have h1 : -|u| ≤ u * (Q - P) / ((r - 1) * c) := by
    rw [le_div_iff₀ hb]
    have : |Q - P| ≤ (r - 1) * c := by rw [abs_le]; constructor <;> nlinarith
    have h2 : -(|u| * |Q - P|) ≤ u * (Q - P) := by rw [← abs_mul]; exact neg_abs_le _
    nlinarith [abs_nonneg u, mul_le_mul_of_nonneg_left this (abs_nonneg u)]
  have h3 : |u| = r * |h| := by rw [hud, abs_neg, abs_mul, abs_of_pos (by linarith : (0 : ℝ) < r)]
  have h4 := (abs_le.mp hvx).1
  -- `u²/b ≤ r|h|/7`
  have h5 : u ^ 2 / ((r - 1) * c) ≤ r * |h| / 7 := by
    rw [div_le_div_iff₀ hb (by norm_num)]
    have hu2 : u ^ 2 = r * |h| * (r * |h|) := by rw [← h3, ← sq_abs u]; ring
    rw [hu2]
    have hrh : r * |h| ≤ r * (c / 8) := mul_le_mul_of_nonneg_left (by linarith) (by linarith)
    have : r * |h| * (r * |h|) * 7 ≤ r * |h| * (r * (c / 8)) * 7 :=
      mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hrh (by positivity)) (by norm_num)
    have h6 : r * |h| * (r * (c / 8)) * 7 ≤ r * |h| * ((r - 1) * c) := by
      have : r * (c / 8) * 7 ≤ (r - 1) * c := by nlinarith
      nlinarith [abs_nonneg h]
    linarith
  have h7 : (r - 1) * |h| ≤ r * |h| := by have := abs_nonneg h; nlinarith
  have h8 : 0 ≤ r * |h| := mul_nonneg (by linarith) (abs_nonneg h)
  have h9 := abs_nonneg h
  linarith

end Window2

/-- Stirling's upper bound for the binomial pmf: for `1 ≤ k ≤ b-1`, `0 < p < 1`,
`log Bin(b,p)(k) ≤ -[k log(k/(bp)) + (b-k) log((b-k)/(b(1-p)))] - ½ log(2πk(b-k)/b) + 1/(12b)`. -/
lemma log_binPmf_le_kl {b k : ℕ} {p : ℝ} (hk1 : 1 ≤ k) (hkb : k + 1 ≤ b) (hp0 : 0 < p) (hp1 : p < 1) :
    Real.log (binPmf b k p) ≤
      -((k : ℝ) * Real.log (k / (b * p)) + ((b : ℝ) - k) * Real.log (((b : ℝ) - k) / (b * (1 - p))))
      - Real.log (2 * π * k * ((b : ℝ) - k) / b) / 2 + 1 / (12 * (b : ℝ)) := by
  obtain ⟨j, rfl⟩ : ∃ j, b = k + j := ⟨b - k, by omega⟩
  have hj1 : 1 ≤ j := by omega
  have hkr : (0 : ℝ) < k := by exact_mod_cast (by omega : 0 < k)
  have hjr : (0 : ℝ) < j := by exact_mod_cast (by omega : 0 < j)
  have hq : (0 : ℝ) < 1 - p := by linarith
  have hS := log_choose_le hk1 hj1
  have hC : (0 : ℝ) < ((k + j).choose k : ℝ) := by exact_mod_cast Nat.choose_pos (by omega)
  have hbr : ((k + j : ℕ) : ℝ) = (k : ℝ) + j := by push_cast; ring
  have hB : (0 : ℝ) < (k : ℝ) + j := by positivity
  have hlogB : Real.log (binPmf (k + j) k p)
      = Real.log ((k + j).choose k : ℝ) + k * Real.log p + j * Real.log (1 - p) := by
    unfold binPmf
    rw [show k + j - k = j by omega, Real.log_mul (by positivity) (by positivity),
      Real.log_mul (by positivity) (by positivity), Real.log_pow, Real.log_pow]
  rw [hlogB, hbr]
  have e1 : (k : ℝ) + j - k = j := by ring
  rw [e1]
  have l1 : Real.log ((k : ℝ) / (((k : ℝ) + j) * p)) = Real.log k - Real.log ((k : ℝ) + j) - Real.log p := by
    rw [Real.log_div hkr.ne' (by positivity), Real.log_mul hB.ne' hp0.ne']; ring
  have l2 : Real.log ((j : ℝ) / (((k : ℝ) + j) * (1 - p)))
      = Real.log j - Real.log ((k : ℝ) + j) - Real.log (1 - p) := by
    rw [Real.log_div hjr.ne' (by positivity), Real.log_mul hB.ne' hq.ne']; ring
  have l3 : Real.log (2 * π * k * j / ((k : ℝ) + j))
      = Real.log (2 * π) + Real.log k + Real.log j - Real.log ((k : ℝ) + j) := by
    rw [Real.log_div (by positivity) hB.ne', Real.log_mul (by positivity) hjr.ne',
      Real.log_mul (by positivity) hkr.ne']
  rw [l1, l2, l3]
  nlinarith [hS]

/-- **Cubic lower bound for the binomial KL** (mirror of `kl_upper`). -/
lemma kl_lower {P Q u : ℝ} (hP : 0 < P) (hQ : 0 < Q) (hu1 : |u| ≤ P / 2) (hu2 : |u| ≤ Q / 2) :
    u ^ 2 / (2 * P) + u ^ 2 / (2 * Q) - 3 * |u| ^ 3 / P ^ 2 - 3 * |u| ^ 3 / Q ^ 2
      ≤ (P + u) * Real.log ((P + u) / P) + (Q - u) * Real.log ((Q - u) / Q) := by
  have hw1 : |u / P| ≤ 1 / 2 := by
    rw [abs_div, abs_of_pos hP, div_le_iff₀ hP]; linarith
  have hw2 : |(-u) / Q| ≤ 1 / 2 := by
    rw [abs_div, abs_neg, abs_of_pos hQ, div_le_iff₀ hQ]; linarith
  have h1 := one_add_mul_log_ge hw1
  have h2 := one_add_mul_log_ge hw2
  have e1 : (P + u) * Real.log ((P + u) / P) = P * ((1 + u / P) * Real.log (1 + u / P)) := by
    have : (P + u) / P = 1 + u / P := by rw [add_div, div_self hP.ne']
    rw [this, ← mul_assoc, mul_add, mul_one, mul_div_cancel₀ _ hP.ne']
  have e2 : (Q - u) * Real.log ((Q - u) / Q) = Q * ((1 + (-u) / Q) * Real.log (1 + (-u) / Q)) := by
    have : (Q - u) / Q = 1 + (-u) / Q := by rw [sub_div, div_self hQ.ne', neg_div, ← sub_eq_add_neg]
    rw [this, ← mul_assoc, mul_add, mul_one, mul_div_cancel₀ _ hQ.ne', ← sub_eq_add_neg]
  rw [e1, e2]
  have m1 := mul_le_mul_of_nonneg_left h1 hP.le
  have m2 := mul_le_mul_of_nonneg_left h2 hQ.le
  have f1 : P * (u / P + (u / P) ^ 2 / 2 - 3 * |u / P| ^ 3) = u + u ^ 2 / (2 * P) - 3 * |u| ^ 3 / P ^ 2 := by
    rw [abs_div, abs_of_pos hP]; field_simp
  have f2 : Q * ((-u) / Q + ((-u) / Q) ^ 2 / 2 - 3 * |(-u) / Q| ^ 3)
      = -u + u ^ 2 / (2 * Q) - 3 * |u| ^ 3 / Q ^ 2 := by
    rw [abs_div, abs_neg, abs_of_pos hQ]; field_simp
  rw [f1] at m1
  rw [f2] at m2
  linarith

/-- `log(1-x) ≥ -2x` on `[0, 1/2]`. -/
lemma log_one_sub_ge {x : ℝ} (hx0 : 0 ≤ x) (hx1 : x ≤ 1 / 2) : -(2 * x) ≤ Real.log (1 - x) := by
  have h1 := Real.one_sub_inv_le_log_of_pos (show 0 < 1 - x by linarith)
  have hne : (1 : ℝ) - x ≠ 0 := by linarith
  have e : 1 - (1 - x)⁻¹ = -(x / (1 - x)) := by field_simp; ring
  rw [e] at h1
  have h4 : x / (1 - x) ≤ 2 * x := by rw [div_le_iff₀ (by linarith)]; nlinarith
  linarith

/-- `log(2πX) ≥ log(2πv) - 2e/v` when `X ≥ v - e`, `0 ≤ e ≤ v/2`. -/
lemma log_pref_ge {v e X : ℝ} (hv : 0 < v) (he0 : 0 ≤ e) (he : e ≤ v / 2) (hX : v - e ≤ X) :
    Real.log (2 * π * v) - 2 * (e / v) ≤ Real.log (2 * π * X) := by
  have hve : 0 < v - e := by linarith
  have h1 : Real.log (2 * π * (v - e)) ≤ Real.log (2 * π * X) :=
    Real.log_le_log (by positivity) (mul_le_mul_of_nonneg_left hX (by positivity))
  have hx1 : e / v ≤ 1 / 2 := by rw [div_le_iff₀ hv]; linarith
  have hx0 : 0 ≤ e / v := by positivity
  have h2 : Real.log (2 * π * (v - e)) = Real.log (2 * π * v) + Real.log (1 - e / v) := by
    rw [← Real.log_mul (by positivity) (by linarith)]
    congr 1; field_simp
  have h3 := log_one_sub_ge hx0 hx1
  linarith

/-- The log form of the window upper bound:
`log 𝒮 ≤ -A h² + (12 r³|h|³/v² + 3r|h|/v + 1/(12b)) - ½ log(2πv)` when `3r|h| ≤ v/2`. -/
lemma U6_pointwise_log_upper {b k : ℕ} {r c x0 h v : ℝ} (hr : 8 ≤ r) (hc : 64 ≤ c) (hx0 : 32 ≤ x0)
    (hx0c : x0 ≤ c / 2) (ha : |h| ≤ x0 / 4) (hv : v = (r - 1) * x0 * (1 - x0 / c))
    (hb_eq : (b : ℝ) = (r - 1) * c) (hk_real : (k : ℝ) = (r - 1) * (x0 + h) + -(r * h))
    (hk1 : 1 ≤ k) (hkb : k + 1 ≤ b) (hsm : 3 * r * |h| ≤ v / 2) :
    Real.log (binPmf b k ((x0 + h) / c))
      ≤ -(r ^ 2 / (2 * v)) * h ^ 2 + (12 * r ^ 3 * |h| ^ 3 / v ^ 2 + 3 * (r * |h| / v) + 1 / (12 * (b : ℝ)))
        - Real.log (2 * π * v) / 2 := by
  have hcpos : (0 : ℝ) < c := by linarith
  have hd : (0 : ℝ) < r - 1 := by linarith
  have hvl := win_v_lower hr hx0 hx0c hv
  have hvp : 0 < v := by have : 0 < (r - 1) * x0 := mul_pos hd (by linarith); linarith
  have hP := win_P_lower hr hx0 ha
  have hQ := win_Q_lower hr hx0 hx0c ha
  have hu := win_u_small hr hx0 ha
  have hbk_real : (b : ℝ) - k = (r - 1) * (c - (x0 + h)) - -(r * h) := by rw [hk_real, hb_eq]; ring
  have hbp : (b : ℝ) * ((x0 + h) / c) = (r - 1) * (x0 + h) := by rw [hb_eq]; field_simp
  have hb1p : (b : ℝ) * (1 - (x0 + h) / c) = (r - 1) * (c - (x0 + h)) := by rw [hb_eq]; field_simp
  have hp0 : 0 < (x0 + h) / c := div_pos (by have := neg_abs_le h; linarith) hcpos
  have hp1 : (x0 + h) / c < 1 := by rw [div_lt_one hcpos]; have := le_abs_self h; linarith
  have L := log_binPmf_le_kl hk1 hkb hp0 hp1
  rw [hbp, hb1p, hbk_real, hk_real] at L
  have hPp : 0 < (r - 1) * (x0 + h) := by nlinarith
  have hQp : 0 < (r - 1) * (c - (x0 + h)) := by nlinarith
  have HK := kl_lower (u := -(r * h)) hPp hQp (by linarith) (by linarith)
  have Hq := win_quad_ge hr hc hx0 hx0c ha hv
  have Hc := win_cubic hr hc hx0 hx0c ha hv
  have HP := win_pref_ge hr hc hx0 hx0c ha hv
  have hX : 2 * π * ((r - 1) * (x0 + h) + -(r * h)) * ((r - 1) * (c - (x0 + h)) - -(r * h)) / b
      = 2 * π * (((r - 1) * (x0 + h) + -(r * h)) * ((r - 1) * (c - (x0 + h)) - -(r * h))
        / ((r - 1) * c)) := by
    rw [hb_eq]; ring
  rw [hX] at L
  have hh0 : 0 ≤ r * |h| := mul_nonneg (by linarith) (abs_nonneg h)
  have hlogpref := log_pref_ge hvp (show 0 ≤ 3 * r * |h| by positivity) hsm HP
  have e3 : 2 * (3 * r * |h| / v) = 2 * (3 * (r * |h| / v)) := by ring
  have e12 : 12 * r ^ 3 * |h| ^ 3 / v ^ 2 = r ^ 3 * |h| ^ 3 / v ^ 2 + 11 * r ^ 3 * |h| ^ 3 / v ^ 2 := by ring
  linarith

/-! ## The window upper bound, kernel level -/

/-- `w³ e^{-w²/4} ≤ 128 e^{-w²/8}` for `w ≥ 0`. -/
lemma exp_moment3' {w : ℝ} (hw : 0 ≤ w) : Real.exp (-(w ^ 2 / 4)) * w ^ 3 ≤ 128 * Real.exp (-(w ^ 2 / 8)) := by
  have key : w ^ 3 ≤ 128 * Real.exp (w ^ 2 / 8) := by
    rcases le_or_gt w 1 with h1 | h1
    · have : w ^ 3 ≤ 1 := pow_le_one₀ hw h1
      have : 1 ≤ Real.exp (w ^ 2 / 8) := Real.one_le_exp (by positivity)
      linarith
    · have hq := Real.quadratic_le_exp_of_nonneg (show 0 ≤ w ^ 2 / 8 by positivity)
      have h4 : w ^ 3 ≤ w ^ 4 := by
        have : w ^ 4 = w * w ^ 3 := by ring
        rw [this]; nlinarith [pow_pos (show 0 < w by linarith) 3]
      have : w ^ 4 / 128 ≤ Real.exp (w ^ 2 / 8) := by nlinarith [sq_nonneg w]
      linarith
  have e : Real.exp (-(w ^ 2 / 4)) * Real.exp (w ^ 2 / 8) = Real.exp (-(w ^ 2 / 8)) := by
    rw [← Real.exp_add]; congr 1; ring
  calc Real.exp (-(w ^ 2 / 4)) * w ^ 3 ≤ Real.exp (-(w ^ 2 / 4)) * (128 * Real.exp (w ^ 2 / 8)) :=
        mul_le_mul_of_nonneg_left key (Real.exp_pos _).le
    _ = 128 * Real.exp (-(w ^ 2 / 8)) := by rw [← e]; ring

/-- `w e^{-w²/4} ≤ 2 e^{-w²/8}`. -/
lemma exp_moment1' {w : ℝ} : Real.exp (-(w ^ 2 / 4)) * w ≤ 2 * Real.exp (-(w ^ 2 / 8)) := by
  have key : w ≤ 2 * Real.exp (w ^ 2 / 8) := by
    have := Real.add_one_le_exp (w ^ 2 / 8)
    nlinarith [sq_nonneg (w - 2)]
  have e : Real.exp (-(w ^ 2 / 4)) * Real.exp (w ^ 2 / 8) = Real.exp (-(w ^ 2 / 8)) := by
    rw [← Real.exp_add]; congr 1; ring
  calc Real.exp (-(w ^ 2 / 4)) * w ≤ Real.exp (-(w ^ 2 / 4)) * (2 * Real.exp (w ^ 2 / 8)) :=
        mul_le_mul_of_nonneg_left key (Real.exp_pos _).le
    _ = 2 * Real.exp (-(w ^ 2 / 8)) := by rw [← e]; ring

/-- `e^x ≤ 1 + x e^x` for every real `x`. -/
lemma exp_le_one_add_mul_exp {x : ℝ} : Real.exp x ≤ 1 + x * Real.exp x := by
  have h := Real.add_one_le_exp (-x)
  have h2 : Real.exp (-x) * Real.exp x = 1 := by rw [← Real.exp_add]; simp
  nlinarith [Real.exp_pos x]

/-- The error of the window upper bound: with `w = r|h|/σ ≤ σ/96`, `σ ≥ 1000`, `b ≥ 448`,
`E⁺ = 12 r³|h|³/v² + 3r|h|/v + 1/(12b) ≤ w²/4 + 1/3000`. -/
lemma Eplus_le {r h v σ : ℝ} {b : ℕ} (hv : 0 < v) (hσ : σ = √v) (hσ1 : 1000 ≤ σ) (hb : (448 : ℝ) ≤ b)
    (hr : 0 < r) (hw : r * |h| / σ ≤ σ / 96) :
    12 * r ^ 3 * |h| ^ 3 / v ^ 2 + 3 * (r * |h| / v) + 1 / (12 * (b : ℝ))
      ≤ (r * |h| / σ) ^ 2 / 4 + 1 / 3000 := by
  have hσp : 0 < σ := by linarith
  have hσ2 : σ ^ 2 = v := by rw [hσ, Real.sq_sqrt hv.le]
  set w := r * |h| / σ with hwd
  have hw0 : 0 ≤ w := by positivity
  have h3 : 12 * r ^ 3 * |h| ^ 3 / v ^ 2 = 12 * w ^ 3 / σ := by rw [hwd, ← hσ2]; field_simp
  have h1 : 3 * (r * |h| / v) = 3 * w / σ := by rw [hwd, ← hσ2]; field_simp
  rw [h3, h1]
  have a1 : 12 * w ^ 3 / σ ≤ w ^ 2 / 8 := by
    rw [div_le_iff₀ hσp]
    have : w ^ 3 = w * w ^ 2 := by ring
    rw [this]; nlinarith [sq_nonneg w]
  have a2 : 3 * w / σ ≤ w ^ 2 / 8 + 18 / σ ^ 2 := by
    have : 0 ≤ (w - 12 / σ) ^ 2 := sq_nonneg _
    have e : (w - 12 / σ) ^ 2 = w ^ 2 - 24 * w / σ + 144 / σ ^ 2 := by field_simp; ring
    rw [e] at this
    have e2 : 3 * w / σ = (24 * w / σ) / 8 := by ring
    have e4 : 144 / σ ^ 2 = 8 * (18 / σ ^ 2) := by ring
    linarith
  have a3 : 18 / σ ^ 2 ≤ 1 / 10000 := by
    rw [div_le_div_iff₀ (by positivity) (by norm_num)]; nlinarith
  have a4 : 1 / (12 * (b : ℝ)) ≤ 1 / 5376 := by
    apply one_div_le_one_div_of_le (by norm_num); linarith
  linarith

/-- The moment bound for the window error `E⁺`, with `w = r|h|/σ`:
`e^{-w²/4} E⁺ ≤ (1542/σ + 1/(12b)) e^{-w²/8}`. -/
lemma Eplus_moment {r h v σ : ℝ} {b : ℕ} (hv : 0 < v) (hσ : σ = √v) (hσp : 0 < σ) (hb : 0 < b)
    (hr : 0 ≤ r) :
    Real.exp (-((r * |h| / σ) ^ 2 / 4)) * (12 * r ^ 3 * |h| ^ 3 / v ^ 2 + 3 * (r * |h| / v) + 1 / (12 * (b : ℝ)))
      ≤ (1542 / σ + 1 / (12 * (b : ℝ))) * Real.exp (-((r * |h| / σ) ^ 2 / 8)) := by
  have hσ2 : σ ^ 2 = v := by rw [hσ, Real.sq_sqrt hv.le]
  set w := r * |h| / σ with hwd
  have hw0 : 0 ≤ w := by positivity
  have h3 : 12 * r ^ 3 * |h| ^ 3 / v ^ 2 = 12 * w ^ 3 / σ := by rw [hwd, ← hσ2]; field_simp
  have h1 : 3 * (r * |h| / v) = 3 * w / σ := by rw [hwd, ← hσ2]; field_simp
  rw [h3, h1]
  have m3 := exp_moment3' hw0
  have m1 := exp_moment1' (w := w)
  have m0 : Real.exp (-(w ^ 2 / 4)) ≤ Real.exp (-(w ^ 2 / 8)) := by
    apply Real.exp_le_exp.mpr; have := sq_nonneg w; linarith
  have hσi : 0 < 1 / σ := by positivity
  have hbi : 0 ≤ 1 / (12 * (b : ℝ)) := by positivity
  have e : Real.exp (-(w ^ 2 / 4)) * (12 * w ^ 3 / σ + 3 * w / σ + 1 / (12 * (b : ℝ)))
      = (1 / σ) * (12 * (Real.exp (-(w ^ 2 / 4)) * w ^ 3) + 3 * (Real.exp (-(w ^ 2 / 4)) * w))
        + 1 / (12 * (b : ℝ)) * Real.exp (-(w ^ 2 / 4)) := by field_simp
  rw [e]
  have k1 : (1 / σ) * (12 * (Real.exp (-(w ^ 2 / 4)) * w ^ 3) + 3 * (Real.exp (-(w ^ 2 / 4)) * w))
      ≤ (1 / σ) * (12 * (128 * Real.exp (-(w ^ 2 / 8))) + 3 * (2 * Real.exp (-(w ^ 2 / 8)))) :=
    mul_le_mul_of_nonneg_left (by linarith) hσi.le
  have k2 : 1 / (12 * (b : ℝ)) * Real.exp (-(w ^ 2 / 4)) ≤ 1 / (12 * (b : ℝ)) * Real.exp (-(w ^ 2 / 8)) :=
    mul_le_mul_of_nonneg_left m0 hbi
  have e2 : (1 / σ) * (12 * (128 * Real.exp (-(w ^ 2 / 8))) + 3 * (2 * Real.exp (-(w ^ 2 / 8))))
      = 1542 / σ * Real.exp (-(w ^ 2 / 8)) := by field_simp; ring
  have e5 : (1542 / σ + 1 / (12 * (b : ℝ))) * Real.exp (-(w ^ 2 / 8))
      = 1542 / σ * Real.exp (-(w ^ 2 / 8)) + 1 / (12 * (b : ℝ)) * Real.exp (-(w ^ 2 / 8)) := by ring
  linarith [k1, k2, e2, e5]

set_option maxHeartbeats 400000 in
/-- **Pointwise Gaussian upper bound** on the window `|a+1-x₀| ≤ v/(96r)`:
`𝒮(a,y) ≤ [e^{-A h²} + 1.001 (1542/σ + 1/(12b)) e^{-A h²/4}]/√(2πv)`. -/
lemma U6_pointwise_upper {c b y a : ℕ} {r x0 v σ : ℝ} (hr_def : r = ((c : ℝ) + b) / c)
    (hx0_def : x0 = ((y : ℝ) + 1) / r) (hv : v = (r - 1) * x0 * (1 - x0 / c)) (hσ : σ = √v)
    (hc : 64 ≤ (c : ℝ)) (hr : 8 ≤ r) (hx0 : 32 ≤ x0) (hx0c : x0 ≤ c / 2) (hσ1 : 1000 ≤ σ)
    (ha : |(a : ℝ) + 1 - x0| ≤ v / (96 * r)) :
    kern c b a y ≤ (gb (r ^ 2 / (2 * v)) (x0 - 1) a
      + 1.001 * (1542 / σ + 1 / (12 * (b : ℝ))) * gb (r ^ 2 / (2 * v) / 4) (x0 - 1) a) / √(2 * π * v) := by
  obtain ⟨h, hh_def⟩ : ∃ h : ℝ, h = (a : ℝ) + 1 - x0 := ⟨_, rfl⟩
  rw [← hh_def] at ha
  have hah : (a : ℝ) - (x0 - 1) = h := by rw [hh_def]; ring
  have hcpos : (0 : ℝ) < c := by linarith
  have hrpos : (0 : ℝ) < r := by linarith
  have hd : (0 : ℝ) < r - 1 := by linarith
  have hb_eq : (b : ℝ) = (r - 1) * c := by rw [hr_def]; field_simp; ring
  have ht : (y : ℝ) + 1 = r * x0 := by rw [hx0_def]; field_simp
  have hvl := win_v_lower hr hx0 hx0c hv
  have hvu := win_v_upper hr hx0 hx0c hv
  have hvp : 0 < v := by have : 0 < (r - 1) * x0 := mul_pos hd (by linarith); linarith
  have hσp : 0 < σ := by linarith
  have hσ2 : σ ^ 2 = v := by rw [hσ, Real.sq_sqrt hvp.le]
  -- the window is inside `|h| ≤ x₀/96`
  have hh96 : |h| ≤ x0 / 96 := by
    have : v / (96 * r) ≤ x0 / 96 := by
      rw [div_le_div_iff₀ (by positivity) (by norm_num)]
      have : (r - 1) * x0 ≤ r * x0 := by nlinarith
      nlinarith
    linarith
  have ha4 : |h| ≤ x0 / 4 := by linarith [abs_nonneg h]
  have hsm : 3 * r * |h| ≤ v / 2 := by
    have := mul_le_mul_of_nonneg_left ha (show (0 : ℝ) ≤ 3 * r by linarith)
    have e : 3 * r * (v / (96 * r)) = v / 32 := by field_simp; ring
    linarith
  have hx_lo : 3 * x0 / 4 ≤ (a : ℝ) + 1 := by have := neg_abs_le h; linarith
  have hx_hi : (a : ℝ) + 1 ≤ 5 * x0 / 4 := by have := le_abs_self h; linarith
  have hay : a < y := by
    have h1 : 5 / 4 * x0 < r * x0 := mul_lt_mul_of_pos_right (by linarith) (by linarith)
    have : (a : ℝ) < y := by linarith
    exact_mod_cast this
  obtain ⟨k, hk_def⟩ : ∃ k : ℕ, k = y - a := ⟨_, rfl⟩
  have hk_real : (k : ℝ) = (r - 1) * (x0 + h) + -(r * h) := by
    rw [hk_def, Nat.cast_sub hay.le]; linear_combination ht + hh_def
  have hP := win_P_lower hr hx0 ha4
  have hQ := win_Q_lower hr hx0 hx0c ha4
  have hu := win_u_small hr hx0 ha4
  have hua : -(r * h) ≥ -|(-(r * h))| := by have := neg_abs_le (-(r * h)); linarith
  have hub : -(r * h) ≤ |(-(r * h))| := le_abs_self _
  have hrx : (224 : ℝ) ≤ (r - 1) * x0 :=
    by have := mul_le_mul (show (7 : ℝ) ≤ r - 1 by linarith) hx0 (by norm_num) hd.le; linarith
  have hk1 : 1 ≤ k := by
    have : (1 : ℝ) ≤ k := by rw [hk_real]; linarith
    exact_mod_cast this
  have hkb : k + 1 ≤ b := by
    have : (k : ℝ) + 1 ≤ b := by
      have e : (b : ℝ) - k = (r - 1) * (c - (x0 + h)) - -(r * h) := by rw [hk_real, hb_eq]; ring
      linarith
    exact_mod_cast this
  have hp_eq : (1 + (a : ℝ)) / c = (x0 + h) / c := by rw [hh_def]; ring
  have hp0 : 0 < (x0 + h) / c := div_pos (by linarith) hcpos
  have hp1 : (x0 + h) / c < 1 := by rw [div_lt_one hcpos]; linarith
  have hkern : kern c b a y = binPmf b k ((x0 + h) / c) := by
    unfold kern; rw [if_pos hay.le, hp_eq, ← hk_def]
  rw [hkern]
  have hlog := U6_pointwise_log_upper hr hc hx0 hx0c ha4 hv hb_eq hk_real hk1 hkb hsm
  set E := 12 * r ^ 3 * |h| ^ 3 / v ^ 2 + 3 * (r * |h| / v) + 1 / (12 * (b : ℝ)) with hE
  have hbpos : 0 < binPmf b k ((x0 + h) / c) := binPmf_pos hp0 hp1 (by omega)
  have hb448 : (448 : ℝ) ≤ b := by rw [hb_eq]; nlinarith
  have hw : r * |h| / σ ≤ σ / 96 := by
    rw [div_le_div_iff₀ hσp (by norm_num), show σ * σ = v by rw [← hσ2]; ring]
    have := mul_le_mul_of_nonneg_left ha (show (0 : ℝ) ≤ r by linarith)
    have e : r * (v / (96 * r)) = v / 96 := by field_simp
    linarith
  have hEb := Eplus_le (b := b) hvp hσ hσ1 hb448 hrpos hw
  set w := r * |h| / σ with hwd
  have hw0 : 0 ≤ w := by positivity
  have hAh : r ^ 2 / (2 * v) * h ^ 2 = w ^ 2 / 2 := by
    rw [hwd, ← hσ2, div_pow, mul_pow, sq_abs]; field_simp
  have hexp := Real.exp_le_exp.mpr hlog
  rw [Real.exp_log hbpos] at hexp
  -- `exp(E) ≤ 1 + 1.001 E e^{w²/4}`
  have hE0 : 0 ≤ E := by rw [hE]; positivity
  have hexpE : Real.exp E ≤ 1 + 1.001 * E * Real.exp (w ^ 2 / 4) := by
    have h1 := exp_le_one_add_mul_exp (x := E)
    have h2 : Real.exp E ≤ Real.exp (w ^ 2 / 4) * Real.exp (1 / 3000) := by
      rw [← Real.exp_add]; exact Real.exp_le_exp.mpr hEb
    have h3 : Real.exp (1 / 3000 : ℝ) ≤ 1.001 := by
      have hb := Real.exp_bound (x := 1 / 3000) (by rw [abs_of_pos (by norm_num)]; norm_num) (n := 2) (by norm_num)
      simp only [Finset.sum_range_succ, Finset.sum_range_zero, Nat.factorial] at hb
      norm_num at hb
      have := (abs_le.mp hb).2
      linarith
    have h4 : E * Real.exp E ≤ E * (1.001 * Real.exp (w ^ 2 / 4)) := by
      apply mul_le_mul_of_nonneg_left _ hE0
      calc Real.exp E ≤ Real.exp (w ^ 2 / 4) * Real.exp (1 / 3000) := h2
        _ ≤ Real.exp (w ^ 2 / 4) * 1.001 := mul_le_mul_of_nonneg_left h3 (Real.exp_pos _).le
        _ = 1.001 * Real.exp (w ^ 2 / 4) := by ring
    linarith
  have hsplit : Real.exp (-(r ^ 2 / (2 * v)) * h ^ 2 + E - Real.log (2 * π * v) / 2)
      = Real.exp (-(w ^ 2 / 2)) * Real.exp E * (1 / √(2 * π * v)) := by
    rw [← exp_neg_half_log (by positivity), ← Real.exp_add, ← Real.exp_add]
    congr 1
    rw [show -(r ^ 2 / (2 * v)) * h ^ 2 = -(r ^ 2 / (2 * v) * h ^ 2) by ring, hAh]; ring
  rw [hsplit] at hexp
  -- the moments
  have hEm : Real.exp (-(w ^ 2 / 4)) * E ≤ (1542 / σ + 1 / (12 * (b : ℝ))) * Real.exp (-(w ^ 2 / 8)) := by
    rw [hE, hwd]; exact Eplus_moment hvp hσ hσp (by omega) hrpos.le
  -- assemble
  have hgA : gb (r ^ 2 / (2 * v)) (x0 - 1) a = Real.exp (-(w ^ 2 / 2)) := by
    unfold gb; rw [hah]; congr 1; rw [show -(r ^ 2 / (2 * v)) * h ^ 2 = -(r ^ 2 / (2 * v) * h ^ 2) by ring, hAh]
  have hgA4 : gb (r ^ 2 / (2 * v) / 4) (x0 - 1) a = Real.exp (-(w ^ 2 / 8)) := by
    unfold gb; rw [hah]; congr 1
    rw [show -(r ^ 2 / (2 * v) / 4) * h ^ 2 = -(r ^ 2 / (2 * v) * h ^ 2) / 4 by ring, hAh]; ring
  rw [hgA, hgA4]
  have hS : 0 < √(2 * π * v) := Real.sqrt_pos.mpr (by positivity)
  rw [le_div_iff₀ hS]
  have hfin : Real.exp (-(w ^ 2 / 2)) * Real.exp E
      ≤ Real.exp (-(w ^ 2 / 2)) + 1.001 * (Real.exp (-(w ^ 2 / 4)) * E) := by
    have := mul_le_mul_of_nonneg_left hexpE (Real.exp_pos (-(w ^ 2 / 2))).le
    have e3 : Real.exp (-(w ^ 2 / 2)) * (1 + 1.001 * E * Real.exp (w ^ 2 / 4))
        = Real.exp (-(w ^ 2 / 2)) + 1.001 * (Real.exp (-(w ^ 2 / 4)) * E) := by
      have h5 : Real.exp (-(w ^ 2 / 2)) * Real.exp (w ^ 2 / 4) = Real.exp (-(w ^ 2 / 4)) := by
        rw [← Real.exp_add]; congr 1; ring
      calc Real.exp (-(w ^ 2 / 2)) * (1 + 1.001 * E * Real.exp (w ^ 2 / 4))
          = Real.exp (-(w ^ 2 / 2)) + 1.001 * E * (Real.exp (-(w ^ 2 / 2)) * Real.exp (w ^ 2 / 4)) := by ring
        _ = Real.exp (-(w ^ 2 / 2)) + 1.001 * (Real.exp (-(w ^ 2 / 4)) * E) := by rw [h5]; ring
    linarith
  have hexp' : binPmf b k ((x0 + h) / c) * √(2 * π * v) ≤ Real.exp (-(w ^ 2 / 2)) * Real.exp E := by
    have h6 : binPmf b k ((x0 + h) / c) ≤ (Real.exp (-(w ^ 2 / 2)) * Real.exp E) / √(2 * π * v) := by
      have e7 : (Real.exp (-(w ^ 2 / 2)) * Real.exp E) / √(2 * π * v)
          = Real.exp (-(w ^ 2 / 2)) * Real.exp E * (1 / √(2 * π * v)) := by ring
      rw [e7]; exact hexp
    exact (le_div_iff₀ hS).mp h6
  have hEm' : 1.001 * (Real.exp (-(w ^ 2 / 4)) * E)
      ≤ 1.001 * (1542 / σ + 1 / (12 * (b : ℝ))) * Real.exp (-(w ^ 2 / 8)) := by
    calc 1.001 * (Real.exp (-(w ^ 2 / 4)) * E)
        ≤ 1.001 * ((1542 / σ + 1 / (12 * (b : ℝ))) * Real.exp (-(w ^ 2 / 8))) :=
          mul_le_mul_of_nonneg_left hEm (by norm_num)
      _ = 1.001 * (1542 / σ + 1 / (12 * (b : ℝ))) * Real.exp (-(w ^ 2 / 8)) := by ring
  linarith [hexp', hfin, hEm']

/-! ## Outside the window -/

/-- **The tail**: if `|a+1-x₀| > v/(96r)`, then `𝒮(a,y) ≤ e^{-v/168960}`. -/
lemma U6_tail {c b y a : ℕ} {r x0 v : ℝ} (hr_def : r = ((c : ℝ) + b) / c)
    (hx0_def : x0 = ((y : ℝ) + 1) / r) (hv : v = (r - 1) * x0 * (1 - x0 / c))
    (hc : 64 ≤ (c : ℝ)) (hr : 8 ≤ r) (hx0 : 32 ≤ x0) (hx0c : x0 ≤ c / 2) (ha : a + 2 ≤ c)
    (hfar : v / (96 * r) < |(a : ℝ) + 1 - x0|) :
    kern c b a y ≤ Real.exp (-(v / 168960)) := by
  have hE0 := (Real.exp_pos (-(v / 168960))).le
  by_cases hay : a ≤ y
  swap
  · rw [kern_eq_zero_of_gt (by omega)]; exact hE0
  by_cases hkb : y - a ≤ b
  swap
  · rw [kern_eq_zero_of_lt (by omega)]; exact hE0
  have hcpos : (0 : ℝ) < c := by linarith
  have hrpos : (0 : ℝ) < r := by linarith
  have hd : (0 : ℝ) < r - 1 := by linarith
  have hb_eq : (b : ℝ) = (r - 1) * c := by rw [hr_def]; field_simp; ring
  have ht : (y : ℝ) + 1 = r * x0 := by rw [hx0_def]; field_simp
  have hb1 : 1 ≤ b := by
    have : (1 : ℝ) ≤ b := by rw [hb_eq]; nlinarith
    exact_mod_cast this
  have hvl := win_v_lower hr hx0 hx0c hv
  set p := (1 + (a : ℝ)) / c with hp
  have hp0 : 0 < p := pA_pos (by omega)
  have hp1 : p < 1 := pA_lt_one ha
  have hkern : kern c b a y = binPmf b (y - a) p := by unfold kern; rw [if_pos hay]
  rw [hkern]
  refine le_trans (binPmf_le_exp_kl hb1 hkb hp0 hp1) (Real.exp_le_exp.mpr ?_)
  rw [neg_le_neg_iff, b_bernKL_eq (k := y - a) hb1]
  set h := (a : ℝ) + 1 - x0 with hh
  have hP : (b : ℝ) * p = (r - 1) * ((a : ℝ) + 1) := by rw [hp, hb_eq]; field_simp; ring
  have hk : ((y - a : ℕ) : ℝ) = (y : ℝ) - a := Nat.cast_sub hay
  have hu : ((y - a : ℕ) : ℝ) - b * p = -(r * h) := by
    rw [hk, hP, hh]; linear_combination ht
  have hPpos : 0 < (b : ℝ) * p := by rw [hP]; positivity
  have hQpos : 0 < (b : ℝ) * (1 - p) := by
    have : (1 : ℝ) ≤ b := by exact_mod_cast hb1
    have : 0 < 1 - p := by linarith
    positivity
  have hPu : 0 ≤ (b : ℝ) * p + (((y - a : ℕ) : ℝ) - b * p) := by
    have : (0 : ℝ) ≤ ((y - a : ℕ) : ℝ) := Nat.cast_nonneg _
    linarith
  have hQu : 0 ≤ (b : ℝ) * (1 - p) - (((y - a : ℕ) : ℝ) - b * p) := by
    have : ((y - a : ℕ) : ℝ) ≤ b := by exact_mod_cast hkb
    linarith
  -- `|u| ≥ P/440`
  have habs : |((y - a : ℕ) : ℝ) - b * p| = r * |h| := by
    rw [hu, abs_neg, abs_mul, abs_of_pos hrpos]
  have hr1 : (r - 1) * x0 / 192 ≤ r * (v / (96 * r)) := by
    have e : r * (v / (96 * r)) = v / 96 := by field_simp
    rw [e]; linarith
  have hrh : r * (v / (96 * r)) < r * |h| := mul_lt_mul_of_pos_left hfar hrpos
  have hw0P : 1 / 440 * ((b : ℝ) * p) ≤ |((y - a : ℕ) : ℝ) - b * p| := by
    rw [habs, hP]
    by_cases hx2 : (a : ℝ) + 1 ≤ 2 * x0
    · have : (r - 1) * ((a : ℝ) + 1) ≤ (r - 1) * (2 * x0) := mul_le_mul_of_nonneg_left hx2 hd.le
      nlinarith
    · have hh0 : x0 < h := by rw [hh]; linarith
      have habsh : |h| = h := abs_of_pos (by linarith)
      rw [habsh]
      have : (a : ℝ) + 1 < 2 * h := by rw [hh]; linarith
      have : (r - 1) * ((a : ℝ) + 1) ≤ (r - 1) * (2 * h) := mul_le_mul_of_nonneg_left this.le hd.le
      nlinarith
  have hfar' := kl_far hPpos hQpos hPu hQu (by norm_num : (0 : ℝ) < 1 / 440) (by norm_num) hw0P
  rw [habs] at hfar'
  have : v / 168960 ≤ r * |h| * (1 / 440) / 4 := by
    have e : r * (v / (96 * r)) = v / 96 := by field_simp
    nlinarith
  linarith

/-! ## Assembly -/

/-- `(16/7) σ⁴ e^{-σ²/168960} ≤ 1` for `σ ≥ 10⁵`. -/
lemma tail_small {σ : ℝ} (hσ : 100000 ≤ σ) : 16 / 7 * σ ^ 4 * Real.exp (-(σ ^ 2 / 168960)) ≤ 1 := by
  set X := σ ^ 2 / 168960 with hX
  have hX0 : 20000 ≤ X := by rw [hX, le_div_iff₀ (by norm_num)]; nlinarith
  have hexp := Real.pow_div_factorial_le_exp X (by linarith) 5
  have h120 : ((Nat.factorial 5 : ℕ) : ℝ) = 120 := by norm_num [Nat.factorial]
  rw [h120] at hexp
  have hσ4 : σ ^ 4 = 168960 ^ 2 * X ^ 2 := by rw [hX]; ring
  rw [hσ4, Real.exp_neg]
  have hXp : 0 < X := by linarith
  have hE : 0 < Real.exp X := Real.exp_pos X
  rw [show 16 / 7 * (168960 ^ 2 * X ^ 2) * (Real.exp X)⁻¹ = 16 / 7 * (168960 ^ 2 * X ^ 2) / Real.exp X by ring,
    div_le_one hE]
  have h1 : 16 / 7 * (168960 ^ 2 * X ^ 2) ≤ X ^ 5 / 120 := by
    have h2 : X ^ 5 / 120 = X ^ 2 * (X ^ 3 / 120) := by ring
    rw [h2]
    have h3 : 16 / 7 * (168960 ^ 2 : ℝ) ≤ X ^ 3 / 120 := by
      have : (20000 : ℝ) ^ 3 ≤ X ^ 3 := pow_le_pow_left₀ (by norm_num) hX0 3
      norm_num at this ⊢; linarith
    nlinarith [sq_nonneg X]
  linarith

/-- The window sum. -/
lemma U6_window_sum {c b y : ℕ} {r χ σ v : ℝ} (hr_def : r = ((c : ℝ) + b) / c)
    (hχ_def : χ = ((y : ℝ) + 1) / r) (hv : v = (r - 1) * χ * (1 - χ / c)) (hσ : σ = √v)
    (hcr : 64 ≤ (c : ℝ)) (hr8 : 8 ≤ r) (hχ32 : 32 ≤ χ) (hχc : χ ≤ c / 2) (hσ1000 : 1000 ≤ σ) :
    ∑ a ∈ (range (c - 1)).filter (fun a : ℕ => |(a : ℝ) + 1 - χ| ≤ v / (96 * r)), kern c b a y
      ≤ (√(2 * π * v) / r + 2 + 1.001 * (1542 / σ + 1 / (12 * (b : ℝ))) * (2 * √(2 * π * v) / r + 2))
        / √(2 * π * v) := by
  have hrpos : (0 : ℝ) < r := by linarith
  have hd : (0 : ℝ) < r - 1 := by linarith
  have hvl := win_v_lower hr8 hχ32 hχc hv
  have hvp : 0 < v := by have : 0 < (r - 1) * χ := mul_pos hd (by linarith); linarith
  have hσp : 0 < σ := by linarith
  set A := r ^ 2 / (2 * v) with hA
  have hApos : 0 < A := by positivity
  set S := √(2 * π * v) with hS
  have hSp : 0 < S := Real.sqrt_pos.mpr (by positivity)
  set K := 1542 / σ + 1 / (12 * (b : ℝ)) with hK
  have hK0 : 0 ≤ K := by rw [hK]; positivity
  have hpt : ∀ a ∈ (range (c - 1)).filter (fun a : ℕ => |(a : ℝ) + 1 - χ| ≤ v / (96 * r)),
      kern c b a y ≤ (gb A (χ - 1) a + 1.001 * K * gb (A / 4) (χ - 1) a) / S := by
    intro a ha
    rw [Finset.mem_filter] at ha
    exact U6_pointwise_upper hr_def hχ_def hv hσ hcr hr8 hχ32 hχc hσ1000 ha.2
  refine le_trans (Finset.sum_le_sum hpt) ?_
  rw [← Finset.sum_div]
  apply div_le_div_of_nonneg_right _ hSp.le
  rw [Finset.sum_add_distrib, ← Finset.mul_sum]
  have hsubW : (range (c - 1)).filter (fun a : ℕ => |(a : ℝ) + 1 - χ| ≤ v / (96 * r)) ⊆ range (c - 1) :=
    Finset.filter_subset _ _
  have g1 := le_trans (Finset.sum_le_sum_of_subset_of_nonneg hsubW (fun a _ _ => (gb_pos A (χ - 1) a).le))
    (sum_range_gb_le hApos (χ - 1) (c - 1))
  have g2 := le_trans (Finset.sum_le_sum_of_subset_of_nonneg hsubW
    (fun a _ _ => (gb_pos (A / 4) (χ - 1) a).le)) (sum_range_gb_le (by positivity) (χ - 1) (c - 1))
  have hT : √(π / A) = S / r := by
    rw [hA, hS, show π / (r ^ 2 / (2 * v)) = (2 * π * v) / r ^ 2 by field_simp,
      Real.sqrt_div (by positivity), Real.sqrt_sq hrpos.le]
  have hT4 : √(π / (A / 4)) = 2 * S / r := by
    rw [hA, hS, show π / (r ^ 2 / (2 * v) / 4) = 2 ^ 2 * (2 * π * v) / r ^ 2 by field_simp; ring,
      Real.sqrt_div (by positivity), Real.sqrt_sq hrpos.le, Real.sqrt_mul (by norm_num),
      Real.sqrt_sq (by norm_num)]
  rw [hT] at g1
  rw [hT4] at g2
  have := mul_le_mul_of_nonneg_left g2 (show (0 : ℝ) ≤ 1.001 * K by positivity)
  linarith

/-- The tail sum. -/
lemma U6_tail_sum {c b y : ℕ} {r χ v : ℝ} (hr_def : r = ((c : ℝ) + b) / c)
    (hχ_def : χ = ((y : ℝ) + 1) / r) (hv : v = (r - 1) * χ * (1 - χ / c))
    (hcr : 64 ≤ (c : ℝ)) (hr8 : 8 ≤ r) (hχ32 : 32 ≤ χ) (hχc : χ ≤ c / 2) :
    ∑ a ∈ (range (c - 1)).filter (fun a : ℕ => ¬ |(a : ℝ) + 1 - χ| ≤ v / (96 * r)), kern c b a y
      ≤ ((y : ℝ) + 1) * Real.exp (-(v / 168960)) := by
  have hE0 := (Real.exp_pos (-(v / 168960))).le
  have hpt : ∀ a ∈ (range (c - 1)).filter (fun a : ℕ => ¬ |(a : ℝ) + 1 - χ| ≤ v / (96 * r)),
      kern c b a y ≤ if a ≤ y then Real.exp (-(v / 168960)) else 0 := by
    intro a ha
    rw [Finset.mem_filter, Finset.mem_range] at ha
    split_ifs with hay
    · exact U6_tail hr_def hχ_def hv hcr hr8 hχ32 hχc (by omega) (not_le.mp ha.2)
    · rw [kern_eq_zero_of_gt (by omega)]
  refine le_trans (Finset.sum_le_sum hpt) ?_
  rw [← Finset.sum_filter, Finset.sum_const, nsmul_eq_mul]
  apply mul_le_mul_of_nonneg_right _ hE0
  have hsub : ((range (c - 1)).filter (fun a : ℕ => ¬ |(a : ℝ) + 1 - χ| ≤ v / (96 * r))).filter
      (fun a => a ≤ y) ⊆ range (y + 1) := by
    intro a ha; rw [Finset.mem_filter] at ha; rw [Finset.mem_range]; omega
  have := Finset.card_le_card hsub
  rw [Finset.card_range] at this
  have h2 : ((((range (c - 1)).filter (fun a : ℕ => ¬ |(a : ℝ) + 1 - χ| ≤ v / (96 * r))).filter
      (fun a => a ≤ y)).card : ℝ) ≤ ((y + 1 : ℕ) : ℝ) := by exact_mod_cast this
  push_cast at h2; linarith

/-- The tail is negligible: `r (y+1) e^{-σ²/168960} ≤ 1/σ` for `σ ≥ 10⁵`. -/
lemma tail_negl {r χ σ : ℝ} (hσ : 100000 ≤ σ) (hr : 0 < r) (hrσ : r ≤ σ) (hχ : 0 ≤ χ)
    (hrχ : r * χ ≤ 16 * σ ^ 2 / 7) :
    r * (r * χ * Real.exp (-(σ ^ 2 / 168960))) ≤ 1 / σ := by
  have hσp : 0 < σ := by linarith
  have hts := tail_small hσ
  have hE := (Real.exp_pos (-(σ ^ 2 / 168960))).le
  rw [le_div_iff₀ hσp]
  have h1 : r * (r * χ) ≤ σ * (16 * σ ^ 2 / 7) := mul_le_mul hrσ hrχ (by positivity) hσp.le
  have h2 : r * (r * χ * Real.exp (-(σ ^ 2 / 168960))) * σ
      = (r * (r * χ)) * (Real.exp (-(σ ^ 2 / 168960)) * σ) := by ring
  have h3 : (r * (r * χ)) * (Real.exp (-(σ ^ 2 / 168960)) * σ)
      ≤ (σ * (16 * σ ^ 2 / 7)) * (Real.exp (-(σ ^ 2 / 168960)) * σ) :=
    mul_le_mul_of_nonneg_right h1 (by positivity)
  have h4 : (σ * (16 * σ ^ 2 / 7)) * (Real.exp (-(σ ^ 2 / 168960)) * σ)
      = 16 / 7 * σ ^ 4 * Real.exp (-(σ ^ 2 / 168960)) := by ring
  linarith

/-- The final arithmetic of the precise regime. -/
lemma U6_upper_arith {r c σ S K W T Q : ℝ} (hr : 8 ≤ r) (hc : 64 ≤ c) (hσ : 1000 ≤ σ) (hrσ : r ≤ σ)
    (hS : 2.5 * σ ≤ S) (hK0 : 0 ≤ K) (hK : K ≤ 1542 / σ + 1 / (84 * c)) (hW0 : 0 ≤ W) (hT0 : 0 ≤ T)
    (hW : W ≤ (S / r + 2 + 1.001 * K * (2 * S / r + 2)) / S) (hT : r * T ≤ 1 / σ)
    (hQ : Q ≤ r * (1 + 2 / c)) :
    Q * (W + T) ≤ 1 + 1600100 * (r / σ + 1 / c) := by
  have hrpos : 0 < r := by linarith
  have hσp : 0 < σ := by linarith
  have hSp : 0 < S := by linarith
  have hcp : 0 < c := by linarith
  have hrS : r / S ≤ 0.4 * (r / σ) := by
    calc r / S ≤ r / (2.5 * σ) := div_le_div_of_nonneg_left hrpos.le (by positivity) hS
      _ = 0.4 * (r / σ) := by field_simp; norm_num
  have hrσ1 : r / σ ≤ 1 := by rw [div_le_one hσp]; exact hrσ
  have hσi : 1 / σ ≤ r / σ / 8 := by
    rw [show r / σ / 8 = (r / 8) / σ by ring]
    exact div_le_div_of_nonneg_right (by linarith) hσp.le
  have hrS0 : 0 ≤ r / S := by positivity
  -- `r (W + T) ≤ B := 1 + 542 r/σ + 0.04/c`
  have e1 : r * ((S / r + 2 + 1.001 * K * (2 * S / r + 2)) / S) = 1 + 2 * (r / S) + 1.001 * K * (2 + 2 * (r / S)) := by
    field_simp
  have m1 : r * W ≤ 1 + 2 * (r / S) + 1.001 * K * (2 + 2 * (r / S)) := by
    rw [← e1]; exact mul_le_mul_of_nonneg_left hW hrpos.le
  have m3 : 1.001 * K * (2 + 2 * (r / S)) ≤ 1.001 * (1542 / σ + 1 / (84 * c)) * 2.8 :=
    mul_le_mul (mul_le_mul_of_nonneg_left hK (by norm_num)) (by linarith) (by positivity) (by positivity)
  have hc1 : 0 ≤ 1 / c := by positivity
  have hσ0 : 0 ≤ 1 / σ := by positivity
  have e2 : 1.001 * (1542 / σ + 1 / (84 * c)) * 2.8 = (1.001 * 1542 * 2.8) * (1 / σ) + (1.001 * 2.8 / 84) * (1 / c) := by
    field_simp
  have n1 : (1.001 * 1542 * 2.8 : ℝ) * (1 / σ) ≤ 4322 * (1 / σ) :=
    mul_le_mul_of_nonneg_right (by norm_num) hσ0
  have n2 : (1.001 * 2.8 / 84 : ℝ) * (1 / c) ≤ 0.034 * (1 / c) :=
    mul_le_mul_of_nonneg_right (by norm_num) hc1
  have hB : r * (W + T) ≤ 1 + 542 * (r / σ) + 0.04 * (1 / c) := by
    rw [mul_add]; linarith
  have hB1 : r * (W + T) ≤ 544 := by
    have : 1 / c ≤ 1 / 64 := one_div_le_one_div_of_le (by norm_num) hc
    linarith
  have hWT : 0 ≤ W + T := by linarith
  calc Q * (W + T) ≤ r * (1 + 2 / c) * (W + T) := mul_le_mul_of_nonneg_right hQ hWT
    _ = r * (W + T) + 2 * (1 / c) * (r * (W + T)) := by ring
    _ ≤ (1 + 542 * (r / σ) + 0.04 * (1 / c)) + 2 * (1 / c) * 544 :=
        add_le_add hB (mul_le_mul_of_nonneg_left hB1 (by positivity))
    _ ≤ 1 + 1600100 * (r / σ + 1 / c) := by
        have : 0 ≤ r / σ := by positivity
        nlinarith

set_option maxHeartbeats 400000 in
/-- **Lemma U6, upper half.**  Under the hypotheses of `U6_lower`:
`π̃(y)/π'(y) ≤ 1 + C⋆ (r/σ + 1/c)`. -/
theorem U6_upper {c b y : ℕ} {r χ σ : ℝ} (hr_def : r = ((c : ℝ) + b) / c)
    (hχ_def : χ = ((y : ℝ) + 1) / r) (hσ_def : σ = √((r - 1) * χ * (1 - χ / c)))
    (hc : 64 ≤ c) (hr8 : 8 ≤ r) (_hrc : r ≤ c / 4) (hlow : 2 * (y + 1) ≤ c + b) (hχ : 4 * r ≤ χ) :
    tildeR c b y / piR c b ≤ 1 + Cstar * (r / σ + 1 / c) := by
  have hcr : (64 : ℝ) ≤ c := by exact_mod_cast hc
  have hcpos : (0 : ℝ) < c := by linarith
  have hrpos : (0 : ℝ) < r := by linarith
  have hd : (0 : ℝ) < r - 1 := by linarith
  have hb_eq : (b : ℝ) = (r - 1) * c := by rw [hr_def]; field_simp; ring
  have hb1 : 1 ≤ b := by
    have : (1 : ℝ) ≤ b := by rw [hb_eq]; nlinarith
    exact_mod_cast this
  have hχc : χ ≤ c / 2 := by
    rw [hχ_def, div_le_iff₀ hrpos]
    have h1 : 2 * ((y : ℝ) + 1) ≤ c + b := by exact_mod_cast hlow
    have h2 : r * c = c + b := by rw [hr_def]; field_simp
    nlinarith
  have hχ32 : 32 ≤ χ := by linarith
  set v := (r - 1) * χ * (1 - χ / c) with hvd
  have hvl := win_v_lower hr8 hχ32 hχc rfl
  have hvp : 0 < v := by have : 0 < (r - 1) * χ := mul_pos hd (by linarith); linarith
  have hσp : 0 < σ := by rw [hσ_def]; exact Real.sqrt_pos.mpr hvp
  have hσ2 : σ ^ 2 = v := by rw [hσ_def, Real.sq_sqrt hvp.le]
  have hC : Cstar = 1600100 := rfl
  have hpi := piR_pos (b := b) (show 2 ≤ c by omega)
  have hc1 : (0 : ℝ) < (c : ℝ) - 1 := by linarith
  have hN : (c : ℝ) + b - 1 = r * c - 1 := by rw [hr_def]; field_simp
  have hratio : tildeR c b y / piR c b
      = ((c : ℝ) + b - 1) / ((c : ℝ) - 1) * ∑ a ∈ range (c - 1), kern c b a y := by
    unfold tildeR piR; field_simp
  have hNc : ((c : ℝ) + b - 1) / ((c : ℝ) - 1) ≤ r * (1 + 2 / c) := by
    rw [div_le_iff₀ hc1, hN]
    have : r * (1 + 2 / c) * ((c : ℝ) - 1) = r * c + r - 2 * r / c := by field_simp; ring
    rw [this]
    have : 2 * r / c ≤ r := by rw [div_le_iff₀ hcpos]; nlinarith
    linarith
  have hCr : 0 ≤ Cstar * (1 / c) := by rw [hC]; positivity
  by_cases hσC : σ ≤ Cstar / 4
  · -- crude regime: Lemma U7 alone
    have hcr2 := tildeR_le_crude (c := c) (b := b) (y := y) (by omega) hb1 (by omega)
    have h1 : tildeR c b y / piR c b ≤ 1 + 2 / ((c : ℝ) - 1) / piR c b := by
      rw [div_le_iff₀ hpi, add_mul, one_mul, div_mul_cancel₀ _ hpi.ne']; linarith
    have h2 : 2 / ((c : ℝ) - 1) / piR c b ≤ 4 * r := by
      unfold piR
      rw [div_div_eq_mul_div, div_one, mul_comm, ← mul_div_assoc, div_le_iff₀ hc1]
      rw [hN]; nlinarith
    have h3 : 4 * r ≤ Cstar * (r / σ) := by
      rw [mul_div_assoc', le_div_iff₀ hσp]; nlinarith
    have h4 : Cstar * (r / σ + 1 / c) = Cstar * (r / σ) + Cstar * (1 / c) := by ring
    linarith
  · -- precise regime
    have hσbig : 400025 ≤ σ := by rw [hC] at hσC; linarith
    have h3 : 7 * r / 8 ≤ r - 1 := by linarith
    have h4 : 7 * r / 8 * χ ≤ (r - 1) * χ := mul_le_mul_of_nonneg_right h3 (by linarith)
    have h7 : 7 * r * χ / 16 ≤ σ ^ 2 := by rw [hσ2]; linarith
    have hrσ : r ≤ σ := by
      have h8 : 7 * r / 16 * (4 * r) ≤ 7 * r / 16 * χ := mul_le_mul_of_nonneg_left hχ (by linarith)
      have h9 : r ^ 2 ≤ σ ^ 2 := by nlinarith
      exact (pow_le_pow_iff_left₀ hrpos.le hσp.le (by norm_num)).mp h9
    have hsplit : ∑ a ∈ range (c - 1), kern c b a y
        = ∑ a ∈ (range (c - 1)).filter (fun a : ℕ => |(a : ℝ) + 1 - χ| ≤ v / (96 * r)), kern c b a y
          + ∑ a ∈ (range (c - 1)).filter (fun a : ℕ => ¬ |(a : ℝ) + 1 - χ| ≤ v / (96 * r)), kern c b a y :=
      (Finset.sum_filter_add_sum_filter_not _ _ _).symm
    have hW := U6_window_sum (b := b) (y := y) hr_def hχ_def rfl hσ_def hcr hr8 hχ32 hχc (by linarith)
    have hT := U6_tail_sum (b := b) (y := y) hr_def hχ_def rfl hcr hr8 hχ32 hχc
    have hy1 : (y : ℝ) + 1 = r * χ := by rw [hχ_def]; field_simp
    have hrχ : r * χ ≤ 16 * σ ^ 2 / 7 := by linarith
    have hneg := tail_negl (σ := σ) (by linarith) hrpos hrσ (by linarith) hrχ
    rw [hσ2] at hneg
    rw [hy1] at hT
    have hTr : r * ∑ a ∈ (range (c - 1)).filter (fun a : ℕ => ¬ |(a : ℝ) + 1 - χ| ≤ v / (96 * r)), kern c b a y
        ≤ 1 / σ := le_trans (mul_le_mul_of_nonneg_left hT hrpos.le) hneg
    have hS25 : 2.5 * σ ≤ √(2 * π * v) := by
      rw [hσ_def, Real.sqrt_mul (by positivity) v]
      apply mul_le_mul_of_nonneg_right _ (Real.sqrt_nonneg _)
      rw [Real.le_sqrt (by norm_num) (by positivity)]
      have := Real.pi_gt_d2; norm_num; linarith
    have hKb : 1542 / σ + 1 / (12 * (b : ℝ)) ≤ 1542 / σ + 1 / (84 * c) := by
      have : 1 / (12 * (b : ℝ)) ≤ 1 / (84 * c) := by
        apply one_div_le_one_div_of_le (by positivity)
        rw [hb_eq]
        have := mul_le_mul_of_nonneg_right (show (7 : ℝ) ≤ r - 1 by linarith) hcpos.le
        linarith
      linarith
    rw [hratio, hsplit, hC]
    exact U6_upper_arith hr8 hcr (by linarith) hrσ hS25 (by positivity) hKb
      (Finset.sum_nonneg (fun a ha => kern_nonneg (by simp at ha; omega)))
      (Finset.sum_nonneg (fun a ha => kern_nonneg (by simp at ha; omega))) hW hTr hNc

/-- **Lemma U6 (two-sided)**: `|π̃(y)/π'(y) - 1| ≤ C⋆ (r/σ + 1/c)`. -/
theorem U6_two_sided {c b y : ℕ} {r χ σ : ℝ} (hr_def : r = ((c : ℝ) + b) / c)
    (hχ_def : χ = ((y : ℝ) + 1) / r) (hσ_def : σ = √((r - 1) * χ * (1 - χ / c)))
    (hc : 64 ≤ c) (hr8 : 8 ≤ r) (hrc : r ≤ c / 4) (hlow : 2 * (y + 1) ≤ c + b) (hχ : 4 * r ≤ χ) :
    |tildeR c b y / piR c b - 1| ≤ Cstar * (r / σ + 1 / c) := by
  have h1 := U6_lower hr_def hχ_def hσ_def hc hr8 hrc hlow hχ
  have h2 := U6_upper hr_def hχ_def hσ_def hc hr8 hrc hlow hχ
  rw [abs_le]; constructor <;> linarith

end A36FS.CF1


==> anc/formal_companion/lean/src/A36FS/Exact.lean <==
import A36FS.Instance
/-!
# Exactness of the full-support oracle (full-support branch)

Discharges the obligation recorded in `A36FS/Instance.lean`:

* `fsTarget n : A36RW.Target n` — the Beta(1,1)–Bernoulli weight `pfs n` sums to one (`pfs_sum_one`);
* `exact_fs : A36RW.Exact (fsTarget n) (fsOracle n)` — the full-support oracle is the **exact**
  conditional-marginal oracle of `fsTarget n` in the sense of the shared interface predicate.  It is
  unconditional in `n`.

## Route (combinatorial; no integrals)

For a partial assignment `(C, O)` (coordinates `C` fixed, those in `O` set to one), `massOn C O` is the
`pfs`-mass of the words agreeing with it.  `massOn_eq` proves, for `O ⊆ C`,

  `massOn C O = betaW |O| (|C| - |O|)`,  where `betaW a b = a! b! / (a + b + 1)!`,

by induction on the number `|univ \ C|` of free coordinates:
* no free coordinate: the word is unique and `pfs n x = 1/((n+1) C(n,a)) = a!(n-a)!/(n+1)!` (`pfs_eq_betaW`);
* a free coordinate `i`: splitting on `x i` gives `massOn C O = massOn (C+i) (O+i) + massOn (C+i) O`
  (`massOn_split`), and `betaW (a+1) b + betaW a (b+1) = betaW a b` (`betaW_succ_add`).

Then `sum_one` is the case `C = O = ∅`, `prefMass h` is the case `(committed h, onesSet h)`, the numerator of
`condMarg h i` at a remaining `i` is the case `(committed h + i, onesSet h + i)`, and the ratio is
`betaW (a+1) b / betaW a b = (a+1)/(a+b+2)` (`betaW_succ_div`), i.e. `(1+a)/(s+2)` with `b = s - a`.

Why this route rather than the brief's alternatives: one induction proves both targets; it needs neither the
fibre count `#{x : |x| = w} = C(n,w)` nor the binomial-sum identity `Σ_j C(m,j)/C(n,a+j) = (n+1)/((s+1) C(s,a))`,
and no interval integrals.  The only algebra is two factorial identities closed by `field_simp; ring`.
(Remark, not used or proved here: `betaW a b` is the Beta integral `∫₀¹ θ^a (1-θ)^b dθ`.)

The only part of `WFE` the exactness argument uses is `onesSet h ⊆ committed h`
(`onesSet_subset_committed_of_WFE`); the `_of_subset` forms record that.
-/
namespace A36FS
open AGF A36RW Finset

variable {n : ℕ}

/-! ## §0 History bookkeeping -/

/-- **Under `WFE`, the committed ones lie among the committed coordinates.**  (AGF's
`AGF.onesSet_subset_committed` is the same statement for the stricter `WF`; this is the `WFE` version.) -/
theorem onesSet_subset_committed_of_WFE : ∀ {h : History n}, WFE h → onesSet h ⊆ committed h
  | [], _ => by simp
  | s :: t, hw => by
      obtain ⟨-, hso, hwt⟩ := hw
      have ih := onesSet_subset_committed_of_WFE hwt
      intro i hi
      simp only [onesSet, committed, Finset.mem_union] at hi ⊢
      rcases hi with hi | hi
      · exact Or.inl (hso hi)
      · exact Or.inr (ih hi)

/-- Under `WFE`, `|onesSet h| ≤ |committed h|`. -/
theorem card_onesSet_le_of_WFE {h : History n} (hw : WFE h) :
    (onesSet h).card ≤ (committed h).card :=
  Finset.card_le_card (onesSet_subset_committed_of_WFE hw)

/-- `|committed h| + size h = n`, for every history (no well-formedness needed). -/
theorem card_committed_add_size (h : History n) : (committed h).card + size h = n := by
  have := Finset.card_sdiff_add_card_eq_card (Finset.subset_univ (committed h))
  simp only [Finset.card_univ, Fintype.card_fin] at this
  unfold size remaining
  omega

/-- **Under `WFE`, `|committed h|` is the total size of the batches**: each batch lies in the then-remaining
set, so the union defining `committed` is disjoint.  (Not used by the exactness proof.) -/
theorem card_committed_eq_sum_of_WFE : ∀ {h : History n}, WFE h →
    (committed h).card = (h.map (fun s => s.cells.card)).sum
  | [], _ => by simp
  | s :: t, hw => by
      obtain ⟨hsub, -, hwt⟩ := hw
      have hdisj : Disjoint s.cells (committed t) := by
        rw [Finset.disjoint_left]
        intro i hi hc
        exact (Finset.mem_sdiff.1 (hsub hi)).2 hc
      simp only [committed, List.map_cons, List.sum_cons]
      rw [Finset.card_union_eq_card_add_card.2 hdisj, card_committed_eq_sum_of_WFE hwt]

theorem mem_remaining_iff {h : History n} {i : Fin n} : i ∈ remaining h ↔ i ∉ committed h := by
  simp [remaining]

/-! ## §1 Partial assignments and the Beta weight -/

/-- `x` takes the value `decide (i ∈ O)` at every `i ∈ C`.  `A36RW.Agrees h` is `AgreesOn (committed h)
(onesSet h)` by definition. -/
def AgreesOn (C O : Finset (Fin n)) (x : Fin n → Bool) : Prop := ∀ i ∈ C, x i = decide (i ∈ O)

instance (C O : Finset (Fin n)) : DecidablePred (AgreesOn C O) := fun x => by
  unfold AgreesOn; infer_instance

/-- `pfs`-mass of the words agreeing with the partial assignment `(C, O)`. -/
noncomputable def massOn (C O : Finset (Fin n)) : ℝ :=
  ∑ x ∈ univ.filter (AgreesOn C O), pfs n x

/-- The Beta weight `a! b! / (a + b + 1)!`. -/
noncomputable def betaW (a b : ℕ) : ℝ :=
  ((a.factorial : ℝ) * (b.factorial : ℝ)) / ((a + b + 1).factorial : ℝ)

lemma betaW_pos (a b : ℕ) : 0 < betaW a b := by
  unfold betaW; positivity

/-- **Pascal recurrence of the Beta weight**: `B(a+1, b) + B(a, b+1) = B(a, b)`. -/
lemma betaW_succ_add (a b : ℕ) : betaW (a + 1) b + betaW a (b + 1) = betaW a b := by
  unfold betaW
  have e1 : a + 1 + b + 1 = (a + b + 1) + 1 := by omega
  have e2 : a + (b + 1) + 1 = (a + b + 1) + 1 := by omega
  rw [e1, e2, Nat.factorial_succ (a + b + 1), Nat.factorial_succ a, Nat.factorial_succ b]
  have ha : (0:ℝ) < (a.factorial : ℝ) := by exact_mod_cast Nat.factorial_pos a
  have hb : (0:ℝ) < (b.factorial : ℝ) := by exact_mod_cast Nat.factorial_pos b
  have hc : (0:ℝ) < ((a+b+1).factorial : ℝ) := by exact_mod_cast Nat.factorial_pos _
  push_cast
  have hd : (0:ℝ) < (a:ℝ) + b + 1 + 1 := by positivity
  field_simp
  ring

/-- **The Laplace ratio**: `B(a+1, b) / B(a, b) = (a+1)/(a+b+2)`. -/
lemma betaW_succ_div (a b : ℕ) :
    betaW (a + 1) b / betaW a b = ((a : ℝ) + 1) / ((a : ℝ) + b + 2) := by
  unfold betaW
  have e1 : a + 1 + b + 1 = (a + b + 1) + 1 := by omega
  rw [e1, Nat.factorial_succ (a + b + 1), Nat.factorial_succ a]
  have ha : (0:ℝ) < (a.factorial : ℝ) := by exact_mod_cast Nat.factorial_pos a
  have hb : (0:ℝ) < (b.factorial : ℝ) := by exact_mod_cast Nat.factorial_pos b
  have hc : (0:ℝ) < ((a+b+1).factorial : ℝ) := by exact_mod_cast Nat.factorial_pos _
  push_cast
  have hd : (0:ℝ) < (a:ℝ) + b + 1 + 1 := by positivity
  field_simp
  ring

lemma ones_le (x : Fin n → Bool) : ones x ≤ n := by
  unfold ones
  calc (univ.filter (fun i => x i = true)).card ≤ univ.card := Finset.card_filter_le _ _
    _ = n := by simp

/-- The target weight in Beta form: `1/((n+1) C(n,w)) = w!(n-w)!/(n+1)!` with `w = ones x`. -/
lemma pfs_eq_betaW (x : Fin n → Bool) : pfs n x = betaW (ones x) (n - ones x) := by
  have hle := ones_le x
  unfold pfs betaW
  set a := ones x with ha
  have e : a + (n - a) + 1 = n + 1 := by omega
  rw [e, Nat.factorial_succ n, ← Nat.choose_mul_factorial_mul_factorial hle]
  have h1 : (0:ℝ) < (a.factorial : ℝ) := by exact_mod_cast Nat.factorial_pos a
  have h2 : (0:ℝ) < ((n - a).factorial : ℝ) := by exact_mod_cast Nat.factorial_pos _
  have h3 : (0:ℝ) < (n.choose a : ℝ) := by exact_mod_cast Nat.choose_pos hle
  push_cast
  field_simp

/-! ## §2 The Beta identity on partial assignments -/

/-- Fixing a free coordinate `i` to one. -/
lemma agreesOn_insert_true {C O : Finset (Fin n)} {i : Fin n} (hi : i ∉ C) (x : Fin n → Bool) :
    AgreesOn (insert i C) (insert i O) x ↔ AgreesOn C O x ∧ x i = true := by
  unfold AgreesOn
  constructor
  · intro hx
    refine ⟨fun j hj => ?_, ?_⟩
    · have hji : j ≠ i := fun e => hi (e ▸ hj)
      rw [hx j (Finset.mem_insert_of_mem hj)]
      simp [hji]
    · rw [hx i (Finset.mem_insert_self i C)]
      simp
  · rintro ⟨hx, hxi⟩ j hj
    rcases Finset.mem_insert.1 hj with rfl | hj
    · simp [hxi]
    · have hji : j ≠ i := fun e => hi (e ▸ hj)
      rw [hx j hj]
      simp [hji]

/-- Fixing a free coordinate `i` to zero. -/
lemma agreesOn_insert_false {C O : Finset (Fin n)} {i : Fin n} (hi : i ∉ C) (hiO : i ∉ O)
    (x : Fin n → Bool) :
    AgreesOn (insert i C) O x ↔ AgreesOn C O x ∧ ¬ x i = true := by
  unfold AgreesOn
  constructor
  · intro hx
    refine ⟨fun j hj => hx j (Finset.mem_insert_of_mem hj), ?_⟩
    rw [hx i (Finset.mem_insert_self i C)]
    simp [hiO]
  · rintro ⟨hx, hxi⟩ j hj
    rcases Finset.mem_insert.1 hj with rfl | hj
    · simpa [hiO] using hxi
    · exact hx j hj

/-- Splitting on a free coordinate. -/
lemma massOn_split {C O : Finset (Fin n)} {i : Fin n} (hi : i ∉ C) (hiO : i ∉ O) :
    massOn C O = massOn (insert i C) (insert i O) + massOn (insert i C) O := by
  unfold massOn
  rw [← Finset.sum_filter_add_sum_filter_not (univ.filter (AgreesOn C O)) (fun x => x i = true),
    Finset.filter_filter, Finset.filter_filter]
  congr 1
  · exact Finset.sum_congr (Finset.filter_congr (fun x _ => (agreesOn_insert_true hi x).symm))
      (fun _ _ => rfl)
  · exact Finset.sum_congr (Finset.filter_congr (fun x _ => (agreesOn_insert_false hi hiO x).symm))
      (fun _ _ => rfl)

/-- No free coordinate: a single word. -/
lemma massOn_univ (O : Finset (Fin n)) : massOn univ O = betaW O.card (n - O.card) := by
  unfold massOn
  have hfilt : univ.filter (AgreesOn (univ : Finset (Fin n)) O) = {fun i => decide (i ∈ O)} := by
    ext x
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_singleton]
    constructor
    · intro hx; funext i; exact hx i (Finset.mem_univ i)
    · rintro rfl i _; rfl
  rw [hfilt, Finset.sum_singleton, pfs_eq_betaW]
  have hones : ones (fun i => decide (i ∈ O)) = O.card := by
    unfold ones; congr 1; ext i; simp
  rw [hones]

theorem massOn_eq_aux : ∀ (m : ℕ) (C O : Finset (Fin n)), (univ \ C).card = m → O ⊆ C →
    massOn C O = betaW O.card (C.card - O.card)
  | 0, C, O, hm, _ => by
      have hC : C = univ :=
        Finset.univ_subset_iff.1 (Finset.sdiff_eq_empty_iff_subset.1 (Finset.card_eq_zero.1 hm))
      subst hC
      rw [massOn_univ, Finset.card_univ, Fintype.card_fin]
  | m + 1, C, O, hm, hOC => by
      obtain ⟨i, hi⟩ : (univ \ C).Nonempty := Finset.card_pos.1 (by omega)
      have hiC : i ∉ C := (Finset.mem_sdiff.1 hi).2
      have hiO : i ∉ O := fun h => hiC (hOC h)
      have hm' : (univ \ insert i C).card = m := by
        have : univ \ insert i C = (univ \ C).erase i := by
          ext j; simp only [Finset.mem_sdiff, Finset.mem_univ, true_and, Finset.mem_insert,
            Finset.mem_erase]; tauto
        rw [this, Finset.card_erase_of_mem hi, hm]; rfl
      rw [massOn_split hiC hiO,
        massOn_eq_aux m (insert i C) (insert i O) hm' (Finset.insert_subset_insert i hOC),
        massOn_eq_aux m (insert i C) O hm' (hOC.trans (Finset.subset_insert i C)),
        Finset.card_insert_of_notMem hiC, Finset.card_insert_of_notMem hiO]
      have hle : O.card ≤ C.card := Finset.card_le_card hOC
      have e1 : C.card + 1 - (O.card + 1) = C.card - O.card := by omega
      have e2 : C.card + 1 - O.card = (C.card - O.card) + 1 := by omega
      rw [e1, e2, betaW_succ_add]

/-- **The Beta identity.**  For `O ⊆ C`, the `pfs`-mass of the words agreeing with `(C, O)` is
`|O|! (|C|-|O|)! / (|C|+1)!` (in `betaW` form). -/
theorem massOn_eq {C O : Finset (Fin n)} (hOC : O ⊆ C) :
    massOn C O = betaW O.card (C.card - O.card) :=
  massOn_eq_aux _ C O rfl hOC

/-! ## §3 The target -/

/-- **`sum_one`**: the Beta(1,1)–Bernoulli weight is a probability law. -/
theorem pfs_sum_one : ∑ x, pfs n x = 1 := by
  have h := massOn_eq (n := n) (C := ∅) (O := ∅) (Finset.Subset.refl _)
  unfold massOn at h
  rw [Finset.filter_true_of_mem (fun x _ => by simp [AgreesOn])] at h
  rw [h]; simp [betaW]

/-- **The full-support target** `p_n(x) = 1/((n+1) C(n,|x|))`. -/
noncomputable def fsTarget (n : ℕ) : Target n where
  p := pfs n
  nonneg := fun x => le_of_lt (pfs_pos x)
  sum_one := pfs_sum_one

/-! ## §4 Prefix masses, conditional marginals, exactness -/

/-- `outBits h` agrees with `h`, for every history. -/
theorem outBits_agrees (h : History n) : Agrees h (outBits h) := fun _ _ => rfl

/-- The empty history has prefix mass one, for every target. -/
theorem prefMass_nil (t : Target n) : prefMass t [] = 1 := by
  unfold prefMass
  rw [Finset.filter_true_of_mem (p := Agrees ([] : History n)) (fun x _ => fun i hi => by simp at hi)]
  exact t.sum_one

/-- A target that is positive everywhere gives every history (well-formed or not) positive prefix mass,
witnessed by `outBits h`. -/
theorem prefMass_pos_of_pos (t : Target n) (ht : ∀ x, 0 < t.p x) (h : History n) :
    0 < prefMass t h := by
  unfold prefMass
  exact Finset.sum_pos' (fun x _ => le_of_lt (ht x))
    ⟨outBits h, Finset.mem_filter.2 ⟨Finset.mem_univ _, outBits_agrees h⟩, ht _⟩

lemma prefMass_fs_eq_massOn (h : History n) :
    prefMass (fsTarget n) h = massOn (committed h) (onesSet h) := by
  unfold prefMass massOn
  exact Finset.sum_congr (Finset.filter_congr (fun x _ => Iff.rfl)) (fun _ _ => rfl)

/-- **Prefix mass in closed form**, `a! (s-a)! / (s+1)!`, assuming only `onesSet h ⊆ committed h`.  (This is
the value of the Beta integral `∫₀¹ θ^a (1-θ)^(s-a) dθ`; the integral itself is not formalized.) -/
theorem prefMass_fs_of_subset {h : History n} (hOC : onesSet h ⊆ committed h) :
    prefMass (fsTarget n) h =
      (((onesSet h).card.factorial : ℝ) * (((committed h).card - (onesSet h).card).factorial : ℝ))
        / (((committed h).card + 1).factorial : ℝ) := by
  have hle := Finset.card_le_card hOC
  rw [prefMass_fs_eq_massOn, massOn_eq hOC]
  unfold betaW
  have e : (onesSet h).card + ((committed h).card - (onesSet h).card) + 1 =
      (committed h).card + 1 := by
    omega
  rw [e]

/-- **Prefix mass in closed form**: `prefMass = a! (s-a)! / (s+1)!` on every `WFE` history, with
`s = |committed h|` and `a = |onesSet h|`. -/
theorem prefMass_fs {h : History n} (hw : WFE h) :
    prefMass (fsTarget n) h =
      (((onesSet h).card.factorial : ℝ) * (((committed h).card - (onesSet h).card).factorial : ℝ))
        / (((committed h).card + 1).factorial : ℝ) :=
  prefMass_fs_of_subset (onesSet_subset_committed_of_WFE hw)

lemma condMarg_fs_eq_massOn (h : History n) (i : Fin n) (hiC : i ∉ committed h) :
    condMarg (fsTarget n) h i =
      massOn (insert i (committed h)) (insert i (onesSet h)) / massOn (committed h) (onesSet h) := by
  unfold condMarg
  rw [prefMass_fs_eq_massOn]
  congr 1
  unfold massOn
  exact Finset.sum_congr (Finset.filter_congr (fun x _ => (agreesOn_insert_true hiC x).symm))
    (fun _ _ => rfl)

/-- **The conditional marginal is Laplace's rule** `(1+a)/(s+2)`, assuming only
`onesSet h ⊆ committed h`. -/
theorem condMarg_fs_of_subset {h : History n} (hOC : onesSet h ⊆ committed h) {i : Fin n}
    (hi : i ∈ remaining h) :
    condMarg (fsTarget n) h i = (1 + ((onesSet h).card : ℝ)) / (((committed h).card : ℝ) + 2) := by
  have hiC : i ∉ committed h := mem_remaining_iff.1 hi
  have hiO : i ∉ onesSet h := fun hh => hiC (hOC hh)
  have hle : (onesSet h).card ≤ (committed h).card := Finset.card_le_card hOC
  rw [condMarg_fs_eq_massOn h i hiC, massOn_eq (Finset.insert_subset_insert i hOC), massOn_eq hOC,
    Finset.card_insert_of_notMem hiC, Finset.card_insert_of_notMem hiO]
  have e1 : (committed h).card + 1 - ((onesSet h).card + 1) =
      (committed h).card - (onesSet h).card := by
    omega
  rw [e1, betaW_succ_div, Nat.cast_sub hle]
  congr 1 <;> ring

/-- **The conditional marginal is Laplace's rule** on every `WFE` history and every remaining coordinate. -/
theorem condMarg_fs {h : History n} (hw : WFE h) {i : Fin n} (hi : i ∈ remaining h) :
    condMarg (fsTarget n) h i = (1 + ((onesSet h).card : ℝ)) / (((committed h).card : ℝ) + 2) :=
  condMarg_fs_of_subset (onesSet_subset_committed_of_WFE hw) hi

/-- **Exactness.**  The full-support oracle is the exact conditional-marginal oracle of the full-support
target: (i) legal (always) ⟺ positive prefix mass (always), (ii) its marginal is the exact conditional
marginal at every remaining coordinate of every `WFE` history. -/
theorem exact_fs : Exact (fsTarget n) (fsOracle n) :=
  ⟨fun h _ => ⟨fun _ => prefMass_pos_of_pos (fsTarget n) pfs_pos h, fun _ => trivial⟩,
    fun _ hw _ _ hi => (condMarg_fs hw hi).symm⟩

/-! ## §5 Non-vacuity checks (`example`s; no new names) -/

/-- At the root the marginal is `1/2`. -/
example (i : Fin n) : condMarg (fsTarget n) [] i = 1 / 2 := by
  rw [condMarg_fs (h := []) trivial (by simp [remaining])]
  norm_num

/-- After one committed one (`n = 2`), the other coordinate has marginal `2/3`. -/
example : condMarg (fsTarget 2) [⟨{0}, {0}⟩] 1 = 2 / 3 := by
  have hw : WFE ([⟨{0}, {0}⟩] : History 2) :=
    ⟨fun i _ => by simp [remaining], Finset.Subset.refl _, trivial⟩
  have hi : (1 : Fin 2) ∈ remaining ([⟨{0}, {0}⟩] : History 2) := by decide
  rw [condMarg_fs hw hi]
  simp [onesSet, committed]
  norm_num

/-- `Exact` discriminates: the constant-`1/2` oracle (the uniform product law's) is not exact for the
full-support target at `n = 2`. -/
example : ¬ Exact (fsTarget 2) ⟨fun _ => True, fun _ => inferInstance, fun _ _ => 1 / 2⟩ := by
  rintro ⟨-, h2⟩
  have hw : WFE ([⟨{0}, {0}⟩] : History 2) :=
    ⟨fun i _ => by simp [remaining], Finset.Subset.refl _, trivial⟩
  have hi : (1 : Fin 2) ∈ remaining ([⟨{0}, {0}⟩] : History 2) := by decide
  have h3 := h2 _ hw trivial 1 hi
  rw [condMarg_fs hw hi] at h3
  simp [onesSet, committed] at h3
  norm_num at h3

end A36FS

#print axioms A36FS.fsTarget
#print axioms A36FS.pfs_sum_one
#print axioms A36FS.exact_fs
#print axioms A36FS.massOn_eq
#print axioms A36FS.prefMass_fs
#print axioms A36FS.prefMass_fs_of_subset
#print axioms A36FS.condMarg_fs
#print axioms A36FS.condMarg_fs_of_subset
#print axioms A36FS.onesSet_subset_committed_of_WFE
#print axioms A36FS.card_onesSet_le_of_WFE
#print axioms A36FS.card_committed_add_size
#print axioms A36FS.card_committed_eq_sum_of_WFE
#print axioms A36FS.outBits_agrees
#print axioms A36FS.prefMass_nil
#print axioms A36FS.prefMass_pos_of_pos


==> anc/formal_companion/lean/src/A36FS/FiniteKL.lean <==
import Mathlib

/-!
# Finite-kernel KL lemmas for the full-support upper bounds

Full-support branch. Source: `appendix_thmm.tex` (sha256 2c649114…), Appendix I:
Lemmas U1, U3, U4 (proof of `thm:cf1`) and Y2, Y3 (proof of `thm:mixu`), with Gibbs' inequality
and the finite Pinsker inequality used by Y2.

All statements are abstract and finite. A *law* on a finite type is `p : α → ℝ` with `p ≥ 0` and
`∑ p = 1` (`IsLaw`); a *kernel* is a row-stochastic real matrix (`IsKernel`);
`klF p q := ∑_{x : 0 < p x} p x * Real.log (p x / q x)`, used under `q > 0` on `supp p`.
No binomial structure is used; every positivity hypothesis is explicit.

Chain index convention (levels `k = 0, 1, 2, …`): `S k : L k → L (k+1) → ℝ` is the paper's
round-`(k+1)` kernel `𝒮_{k+1}`. Hence `tilde π S k = π̃_{k+1} = π_k 𝒮_{k+1}`,
`dlog π S k = d_{k+1}`, `pullB π S k λ = λ ℬ_{k+1}`, `Qch Q₀ S k = Q_k`, `env k = env_{k+1}` and
`kol (π (i+1)) (tilde π S i) = Kol_{i+1}`. Chain hypotheses are only required for levels `≤ R`
and rounds `< R`.

Headlines:
* `klF_nonneg` (Gibbs).
* `floor_bound` (Y3 as printed) and `floor_bound_sharp` (a stronger form).
* `jensen_step`, `jensen_step_chain` (U1, pointwise); `jensen_chain`,
  `jensen_chain_exact_start` (U1, multi-round).
* `bayes`, `pullB_tilde` (U3(a)); `pullback_telescope` (U3(b)); `sum_by_parts_kol` (U3(c)).
* `envelope_bound`, `envelope_bound_exact_start` (U4; Lemma U2's output is the hypothesis `hU2`).
* `binary_pinsker`, `pinsker` (finite Pinsker; absent from this Mathlib, proved here).
* `one_round_jensen_L1` (Y2 with `‖π* − π̃‖₁`) and `one_round_jensen` (Y2 as printed).
-/

open Finset

noncomputable section

namespace FSCore.FiniteKL

/-! ## Definitions -/
section Defs
variable {α β : Type*} [Fintype α] [Fintype β]

/-- A finite law: nonnegative, total mass one. -/
def IsLaw (p : α → ℝ) : Prop := (∀ x, 0 ≤ p x) ∧ ∑ x, p x = 1

/-- A row-stochastic kernel. -/
def IsKernel (S : α → β → ℝ) : Prop := (∀ a y, 0 ≤ S a y) ∧ ∀ a, ∑ y, S a y = 1

/-- Finite KL divergence, summed over the support of `p`. -/
def klF (p q : α → ℝ) : ℝ := ∑ x ∈ univ.filter (fun x => 0 < p x), p x * Real.log (p x / q x)

/-- The law `μ S`. -/
def push (μ : α → ℝ) (S : α → β → ℝ) (y : β) : ℝ := ∑ a, μ a * S a y

/-- The posterior `B(a | y) = π(a) S(a,y) / (π S)(y)`. -/
def post (π : α → ℝ) (S : α → β → ℝ) (y : β) (a : α) : ℝ := π a * S a y / push π S y

end Defs

/-! ## Elementary facts -/
section Basic
variable {α β : Type*} [Fintype α] [Fintype β]

lemma pos_of_mul_pos_left' {a b : ℝ} (ha : 0 ≤ a) (h : 0 < a * b) : 0 < a := by
  rcases ha.lt_or_eq with ha' | ha'
  · exact ha'
  · rw [← ha', zero_mul] at h; exact absurd h (lt_irrefl 0)

lemma pos_of_mul_pos_right' {a b : ℝ} (hb : 0 ≤ b) (h : 0 < a * b) : 0 < b := by
  rcases hb.lt_or_eq with hb' | hb'
  · exact hb'
  · rw [← hb', mul_zero] at h; exact absurd h (lt_irrefl 0)

lemma exists_pos_of_sum_pos {ι : Type*} {s : Finset ι} {f : ι → ℝ} (h : 0 < ∑ i ∈ s, f i) :
    ∃ i ∈ s, 0 < f i := by
  have h' : ∑ i ∈ s, (0 : ℝ) < ∑ i ∈ s, f i := by simpa using h
  exact Finset.exists_lt_of_sum_lt h'

lemma log_div_self' (x : ℝ) : Real.log (x / x) = 0 := by
  by_cases h : x = 0
  · simp [h]
  · simp [div_self h]

theorem klF_eq_sum {p q : α → ℝ} (hp : ∀ x, 0 ≤ p x) :
    klF p q = ∑ x, p x * Real.log (p x / q x) := by
  unfold klF
  rw [Finset.sum_filter]
  refine Finset.sum_congr rfl (fun x _ => ?_)
  split_ifs with h
  · rfl
  · have : p x = 0 := le_antisymm (not_lt.mp h) (hp x)
    simp [this]

omit [Fintype β] in
lemma push_nonneg {μ : α → ℝ} {S : α → β → ℝ} (hμ : ∀ a, 0 ≤ μ a) (hS : ∀ a y, 0 ≤ S a y)
    (y : β) : 0 ≤ push μ S y :=
  Finset.sum_nonneg (fun a _ => mul_nonneg (hμ a) (hS a y))

omit [Fintype β] in
lemma post_nonneg {π : α → ℝ} {S : α → β → ℝ} (hπ : ∀ a, 0 ≤ π a) (hS : ∀ a y, 0 ≤ S a y)
    (y : β) (a : α) : 0 ≤ post π S y a :=
  div_nonneg (mul_nonneg (hπ a) (hS a y)) (push_nonneg hπ hS y)

omit [Fintype β] in
lemma sum_post {π : α → ℝ} {S : α → β → ℝ} {y : β} (hy : push π S y ≠ 0) :
    ∑ a, post π S y a = 1 := by
  unfold post
  rw [← Finset.sum_div]
  exact div_self hy

omit [Fintype β] in
lemma sum_post_le_one {π : α → ℝ} {S : α → β → ℝ} (y : β) : ∑ a, post π S y a ≤ 1 := by
  by_cases hy : push π S y = 0
  · unfold post; simp [hy]
  · rw [sum_post hy]

omit [Fintype β] in
lemma post_eq_zero_of {π : α → ℝ} {S : α → β → ℝ} {y : β} {a : α} (h : π a = 0) :
    post π S y a = 0 := by
  unfold post; simp [h]

omit [Fintype β] in
lemma term_le_push {μ : α → ℝ} {S : α → β → ℝ} (hμ : ∀ a, 0 ≤ μ a) (hS : ∀ a y, 0 ≤ S a y)
    (a : α) (y : β) : μ a * S a y ≤ push μ S y :=
  Finset.single_le_sum (f := fun b => μ b * S b y) (fun b _ => mul_nonneg (hμ b) (hS b y))
    (mem_univ a)

lemma sum_push {μ : α → ℝ} {S : α → β → ℝ} (hS : IsKernel S) :
    ∑ y, push μ S y = ∑ a, μ a := by
  unfold push
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl (fun a _ => ?_)
  rw [← Finset.mul_sum, hS.2 a, mul_one]

lemma push_isLaw {μ : α → ℝ} {S : α → β → ℝ} (hμ : IsLaw μ) (hS : IsKernel S) :
    IsLaw (push μ S) :=
  ⟨push_nonneg hμ.1 hS.1, by rw [sum_push hS, hμ.2]⟩

end Basic

/-! ## Gibbs' inequality -/
section Gibbs
variable {α : Type*} [Fintype α]

/-- **Gibbs' inequality.** -/
theorem klF_nonneg {p q : α → ℝ} (hp : IsLaw p) (hq : IsLaw q)
    (hsupp : ∀ x, 0 < p x → 0 < q x) : 0 ≤ klF p q := by
  rw [klF_eq_sum hp.1]
  have key : ∀ x, p x - q x ≤ p x * Real.log (p x / q x) := by
    intro x
    rcases (hp.1 x).lt_or_eq with hpx | hpx
    · have hqx := hsupp x hpx
      have h1 := Real.one_sub_inv_le_log_of_pos (div_pos hpx hqx)
      rw [inv_div] at h1
      have h2 := mul_le_mul_of_nonneg_left h1 hpx.le
      have hpx' : p x ≠ 0 := hpx.ne'
      have h3 : p x * (1 - q x / p x) = p x - q x := by field_simp
      linarith
    · rw [← hpx]; simp [hq.1 x]
  have hsum := Finset.sum_le_sum (fun x (_ : x ∈ (univ : Finset α)) => key x)
  rw [Finset.sum_sub_distrib, hp.2, hq.2, sub_self] at hsum
  exact hsum

end Gibbs

/-! ## Lemma Y3 (floor bound) -/
section Floor
variable {α : Type*} [Fintype α]

/-- **Lemma Y3, sharp form.** -/
theorem floor_bound_sharp {πs πt : α → ℝ} {D δ : ℝ} (hπs : IsLaw πs) (hD : 0 < D)
    (hfloor : ∀ x, D * πs x ≤ πt x) (hδ0 : 0 ≤ δ) (hδ1 : δ ≤ 1 / 2) :
    klF πs πt ≤ Real.log (1 / D) * ∑ x ∈ univ.filter (fun x => πt x / πs x < 1 - δ), πs x
      + 2 * δ * (1 - ∑ x ∈ univ.filter (fun x => πt x / πs x < 1 - δ), πs x) := by
  rw [klF_eq_sum hπs.1]
  have hpt : ∀ x, πs x * Real.log (πs x / πt x) ≤
      if πt x / πs x < 1 - δ then Real.log (1 / D) * πs x else 2 * δ * πs x := by
    intro x
    rcases (hπs.1 x).lt_or_eq with hx | hx
    · have htx : 0 < πt x := lt_of_lt_of_le (mul_pos hD hx) (hfloor x)
      split_ifs with hρ
      · have h1 : πs x / πt x ≤ 1 / D := by
          rw [div_le_div_iff₀ htx hD]; linarith [hfloor x]
        have hlog := Real.log_le_log (div_pos hx htx) h1
        rw [mul_comm (Real.log (1 / D))]
        exact mul_le_mul_of_nonneg_left hlog hx.le
      · have hρ2 : 1 - δ ≤ πt x / πs x := not_lt.mp hρ
        have h1 := Real.log_le_sub_one_of_pos (div_pos hx htx)
        have hρ' : (1 - δ) * πs x ≤ πt x := by
          rwa [le_div_iff₀ hx] at hρ2
        have h2 : πs x / πt x - 1 ≤ 2 * δ := by
          rw [div_sub_one htx.ne', div_le_iff₀ htx]
          nlinarith [mul_nonneg (mul_nonneg hδ0 hx.le) (by linarith : (0:ℝ) ≤ 1 - 2 * δ),
            mul_le_mul_of_nonneg_left hρ' (by linarith : (0:ℝ) ≤ 2 * δ)]
        have h3 : Real.log (πs x / πt x) ≤ 2 * δ := le_trans h1 h2
        rw [mul_comm (2 * δ)]
        exact mul_le_mul_of_nonneg_left h3 hx.le
    · rw [← hx]; simp
  have hc := Finset.sum_filter_add_sum_filter_not univ (fun x => πt x / πs x < 1 - δ) πs
  rw [hπs.2] at hc
  calc ∑ x, πs x * Real.log (πs x / πt x)
      ≤ ∑ x, (if πt x / πs x < 1 - δ then Real.log (1 / D) * πs x else 2 * δ * πs x) :=
        Finset.sum_le_sum (fun x _ => hpt x)
    _ = Real.log (1 / D) * ∑ x ∈ univ.filter (fun x => πt x / πs x < 1 - δ), πs x
        + 2 * δ * ∑ x ∈ univ.filter (fun x => ¬ (πt x / πs x < 1 - δ)), πs x := by
        rw [Finset.sum_ite, ← Finset.mul_sum, ← Finset.mul_sum]
    _ = Real.log (1 / D) * ∑ x ∈ univ.filter (fun x => πt x / πs x < 1 - δ), πs x
        + 2 * δ * (1 - ∑ x ∈ univ.filter (fun x => πt x / πs x < 1 - δ), πs x) := by
        rw [show ∑ x ∈ univ.filter (fun x => ¬ (πt x / πs x < 1 - δ)), πs x
            = 1 - ∑ x ∈ univ.filter (fun x => πt x / πs x < 1 - δ), πs x by linarith]

/-- **Lemma Y3 (floor bound), printed form.** -/
theorem floor_bound {πs πt : α → ℝ} {D δ : ℝ} (hπs : IsLaw πs) (hD : 0 < D)
    (hfloor : ∀ x, D * πs x ≤ πt x) (hδ0 : 0 ≤ δ) (hδ1 : δ ≤ 1 / 2) :
    klF πs πt ≤
      (1 + Real.log (1 / D)) * ∑ x ∈ univ.filter (fun x => πt x / πs x < 1 - δ), πs x + 2 * δ := by
  have h := floor_bound_sharp hπs hD hfloor hδ0 hδ1
  have hm0 : 0 ≤ ∑ x ∈ univ.filter (fun x => πt x / πs x < 1 - δ), πs x :=
    Finset.sum_nonneg (fun x _ => hπs.1 x)
  nlinarith [mul_nonneg hδ0 hm0]

end Floor

/-! ## Lemma U1, one round, pointwise -/
section JensenStep
variable {α β : Type*} [Fintype α] [Fintype β]

omit [Fintype β] in
/-- **Lemma U1 (pointwise Jensen step).** -/
theorem jensen_step {π Q : α → ℝ} {S : α → β → ℝ} {π' : β → ℝ} {y : β}
    (hπ : ∀ a, 0 ≤ π a) (hQ : ∀ a, 0 ≤ Q a) (hQπ : ∀ a, 0 < π a → 0 < Q a)
    (hS : ∀ a y, 0 ≤ S a y) (hty : 0 < push π S y) (hπ'y : 0 < π' y) :
    Real.log (π' y / push Q S y) ≤
      Real.log (π' y / push π S y) + ∑ a, post π S y a * Real.log (π a / Q a) := by
  obtain ⟨a0, -, ha0⟩ := exists_pos_of_sum_pos (s := univ) (f := fun a => π a * S a y) hty
  have hπa0 : 0 < π a0 := pos_of_mul_pos_left' (hπ a0) ha0
  have hSa0 : 0 < S a0 y := pos_of_mul_pos_right' (hS a0 y) ha0
  have hQy : 0 < push Q S y :=
    lt_of_lt_of_le (mul_pos (hQπ a0 hπa0) hSa0) (term_le_push hQ hS a0 y)
  have ha0s : a0 ∈ univ.filter (fun a => 0 < π a) := by
    rw [Finset.mem_filter]; exact ⟨mem_univ _, hπa0⟩
  have hw0 : ∀ a ∈ univ.filter (fun a => 0 < π a), 0 ≤ post π S y a :=
    fun a _ => post_nonneg hπ hS y a
  have hw1 : ∑ a ∈ univ.filter (fun a => 0 < π a), post π S y a = 1 := by
    rw [Finset.sum_filter_of_ne]
    · exact sum_post hty.ne'
    · intro a _ ha
      rcases (hπ a).lt_or_eq with h | h
      · exact h
      · exact absurd (post_eq_zero_of h.symm) ha
  have hmem : ∀ a ∈ univ.filter (fun a => 0 < π a), Q a / π a ∈ Set.Ioi (0:ℝ) := by
    intro a ha
    have hpa : 0 < π a := (Finset.mem_filter.mp ha).2
    exact div_pos (hQπ a hpa) hpa
  have hJ := (strictConcaveOn_log_Ioi.concaveOn).le_map_sum hw0 hw1 hmem
  simp only [smul_eq_mul] at hJ
  have hterm : ∀ a ∈ univ.filter (fun a => 0 < π a),
      post π S y a * (Q a / π a) = Q a * S a y / push π S y := by
    intro a ha
    have hpa : π a ≠ 0 := ((Finset.mem_filter.mp ha).2).ne'
    have hT : push π S y ≠ 0 := hty.ne'
    unfold post
    field_simp
  have hsum_eq : ∑ a ∈ univ.filter (fun a => 0 < π a), post π S y a * (Q a / π a)
      = ∑ a ∈ univ.filter (fun a => 0 < π a), Q a * S a y / push π S y :=
    Finset.sum_congr rfl hterm
  have hsum_le : ∑ a ∈ univ.filter (fun a => 0 < π a), post π S y a * (Q a / π a)
      ≤ push Q S y / push π S y := by
    rw [hsum_eq, ← Finset.sum_div]
    have hsub : ∑ a ∈ univ.filter (fun a => 0 < π a), Q a * S a y ≤ push Q S y :=
      Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
        (fun a _ _ => mul_nonneg (hQ a) (hS a y))
    exact div_le_div_of_nonneg_right hsub hty.le
  have hsum_pos : 0 < ∑ a ∈ univ.filter (fun a => 0 < π a), post π S y a * (Q a / π a) := by
    rw [hsum_eq]
    refine lt_of_lt_of_le ?_ (Finset.single_le_sum (f := fun a => Q a * S a y / push π S y)
      (fun a _ => div_nonneg (mul_nonneg (hQ a) (hS a y)) hty.le) ha0s)
    exact div_pos (mul_pos (hQπ a0 hπa0) hSa0) hty
  have h1 := Real.log_le_log hsum_pos hsum_le
  rw [Real.log_div hQy.ne' hty.ne'] at h1
  have h2 : ∑ a ∈ univ.filter (fun a => 0 < π a), post π S y a * Real.log (Q a / π a) =
      - ∑ a, post π S y a * Real.log (π a / Q a) := by
    rw [← Finset.sum_neg_distrib, Finset.sum_filter_of_ne]
    · refine Finset.sum_congr rfl (fun a _ => ?_)
      rw [← inv_div, Real.log_inv]; ring
    · intro a _ ha
      rcases (hπ a).lt_or_eq with h | h
      · exact h
      · exfalso; apply ha; rw [post_eq_zero_of h.symm, zero_mul]
  rw [Real.log_div hπ'y.ne' hQy.ne', Real.log_div hπ'y.ne' hty.ne']
  linarith

end JensenStep


/-! ## Bayes (Lemma U3(a)), one round -/
section Bayes
variable {α β : Type*} [Fintype α] [Fintype β]

/-- **Lemma U3(a) (Bayes).** `(π S) B = π`, i.e. `∑_y (πS)(y) B(a|y) = π(a)`. -/
theorem bayes {π : α → ℝ} {S : α → β → ℝ} (hπ : ∀ a, 0 ≤ π a) (hS : IsKernel S) (a : α) :
    ∑ y, push π S y * post π S y a = π a := by
  have h : ∀ y, push π S y * post π S y a = π a * S a y := by
    intro y
    unfold post
    by_cases hy : push π S y = 0
    · have hle := term_le_push hπ hS.1 a y
      have hge : 0 ≤ π a * S a y := mul_nonneg (hπ a) (hS.1 a y)
      rw [hy] at hle
      have h0 : π a * S a y = 0 := le_antisymm hle hge
      rw [hy, h0]; simp
    · field_simp
  simp_rw [h]
  rw [← Finset.mul_sum, hS.2 a, mul_one]

end Bayes

/-! ## Multi-round chain: U1 iteration and U3 pull-back -/
section Chain
variable {L : ℕ → Type*} [∀ k, Fintype (L k)]

/-- `tilde π S k = π̃_{k+1} := π_k S_k` (the paper's `π_k 𝒮_{k+1}`). -/
def tilde (π : ∀ k, L k → ℝ) (S : ∀ k, L k → L (k+1) → ℝ) (k : ℕ) : L (k+1) → ℝ :=
  push (π k) (S k)

/-- `dlog π S k = d_{k+1} := log (π_{k+1} / π̃_{k+1})`. -/
def dlog (π : ∀ k, L k → ℝ) (S : ∀ k, L k → L (k+1) → ℝ) (k : ℕ) (y : L (k+1)) : ℝ :=
  Real.log (π (k+1) y / tilde π S k y)

/-- `Q_0` given, `Q_{k+1} := Q_k S_k`. -/
def Qch (Q0 : L 0 → ℝ) (S : ∀ k, L k → L (k+1) → ℝ) : (k : ℕ) → L k → ℝ
  | 0 => Q0
  | k+1 => push (Qch Q0 S k) (S k)

/-- `pullB π S k λ = λ B_{k+1}`, a measure on level `k`. -/
def pullB (π : ∀ k, L k → ℝ) (S : ∀ k, L k → L (k+1) → ℝ) (k : ℕ) (lam : L (k+1) → ℝ) :
    L k → ℝ :=
  fun a => ∑ y, lam y * post (π k) (S k) y a

/-- The Jensen-chain sum: `jensenSum π S R λ = ∑_{k=1}^{R} E_{λ_k}[d_k]` where `λ_R := λ` and
`λ_{k-1} := λ_k B_k`. -/
def jensenSum (π : ∀ k, L k → ℝ) (S : ∀ k, L k → L (k+1) → ℝ) : (R : ℕ) → (L R → ℝ) → ℝ
  | 0, _ => 0
  | R+1, lam => ∑ y, lam y * dlog π S R y + jensenSum π S R (pullB π S R lam)

/-- The bottom term `E_{λ_0}[ℓ_0]`, `ℓ_0 = log (π_0 / Q_0)`, with the same `λ`'s. -/
def bottomTerm (π : ∀ k, L k → ℝ) (S : ∀ k, L k → L (k+1) → ℝ) (Q0 : L 0 → ℝ) :
    (R : ℕ) → (L R → ℝ) → ℝ
  | 0, lam => ∑ a, lam a * Real.log (π 0 a / Q0 a)
  | R+1, lam => bottomTerm π S Q0 R (pullB π S R lam)

/-- `pullDown π S n k f = f B_{k+n} ⋯ B_{k+1}`: from level `k+n` down to level `k`. -/
def pullDown (π : ∀ k, L k → ℝ) (S : ∀ k, L k → L (k+1) → ℝ) :
    (n k : ℕ) → (L (k + n) → ℝ) → L k → ℝ
  | 0, _, f => f
  | n+1, k, f => pullDown π S n k (pullB π S (k + n) f)

variable {π : ∀ k, L k → ℝ} {S : ∀ k, L k → L (k+1) → ℝ} {Q0 : L 0 → ℝ}

@[simp] lemma jensenSum_zero (lam : L 0 → ℝ) : jensenSum π S 0 lam = 0 := rfl

/-- The defining recursion: `∑_{k=1}^{R+1} E_{λ_k}[d_k] = E_{λ_{R+1}}[d_{R+1}] + ∑_{k=1}^{R} E_{λ_k}[d_k]`
with `λ_R = λ_{R+1} B_{R+1}`. -/
lemma jensenSum_succ (R : ℕ) (lam : L (R+1) → ℝ) :
    jensenSum π S (R+1) lam = ∑ y, lam y * dlog π S R y + jensenSum π S R (pullB π S R lam) :=
  rfl

lemma Qch_nonneg (hQ0 : ∀ a, 0 ≤ Q0 a) {R : ℕ} (hS : ∀ k < R, ∀ a y, 0 ≤ S k a y) :
    ∀ k ≤ R, ∀ a, 0 ≤ Qch Q0 S k a
  | 0, _, a => hQ0 a
  | k+1, hk, a => push_nonneg (Qch_nonneg hQ0 hS k (by omega)) (hS k (by omega)) a

lemma Qch_pos {R : ℕ} (hπ : ∀ k ≤ R, ∀ a, 0 ≤ π k a) (hQ0 : ∀ a, 0 ≤ Q0 a)
    (hQ0π : ∀ a, 0 < π 0 a → 0 < Q0 a) (hS : ∀ k < R, ∀ a y, 0 ≤ S k a y)
    (htil : ∀ k < R, ∀ y, 0 < π (k+1) y → 0 < tilde π S k y) :
    ∀ k ≤ R, ∀ a, 0 < π k a → 0 < Qch Q0 S k a
  | 0, _, a, h => hQ0π a h
  | k+1, hk, y, h => by
      have hkR : k < R := by omega
      obtain ⟨a, -, ha⟩ :=
        exists_pos_of_sum_pos (s := univ) (f := fun a => π k a * S k a y) (htil k hkR y h)
      have hπa := pos_of_mul_pos_left' (hπ k hkR.le a) ha
      have hSa := pos_of_mul_pos_right' (hS k hkR a y) ha
      have hQa := Qch_pos hπ hQ0 hQ0π hS htil k hkR.le a hπa
      exact lt_of_lt_of_le (mul_pos hQa hSa)
        (term_le_push (Qch_nonneg hQ0 hS k hkR.le) (hS k hkR) a y)

lemma pullB_nonneg {k : ℕ} (hπk : ∀ a, 0 ≤ π k a) (hSk : ∀ a y, 0 ≤ S k a y)
    {lam : L (k+1) → ℝ} (hl : ∀ y, 0 ≤ lam y) (a : L k) : 0 ≤ pullB π S k lam a :=
  Finset.sum_nonneg (fun y _ => mul_nonneg (hl y) (post_nonneg hπk hSk y a))

lemma pullB_supp {k : ℕ} (hπk : ∀ a, 0 ≤ π k a) {lam : L (k+1) → ℝ} (a : L k)
    (ha : pullB π S k lam a ≠ 0) : 0 < π k a := by
  rcases (hπk a).lt_or_eq with h | h
  · exact h
  · exfalso; apply ha
    unfold pullB
    exact Finset.sum_eq_zero (fun y _ => by rw [post_eq_zero_of h.symm, mul_zero])

/-- `λ ↦ λ B_{k+1}` preserves total mass when `π̃_{k+1} > 0` on `supp λ`. -/
lemma sum_pullB {k : ℕ} {lam : L (k+1) → ℝ}
    (hsupp : ∀ y, lam y ≠ 0 → 0 < tilde π S k y) :
    ∑ a, pullB π S k lam a = ∑ y, lam y := by
  unfold pullB
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl (fun y _ => ?_)
  rw [← Finset.mul_sum]
  by_cases hy : lam y = 0
  · simp [hy]
  · have hT : push (π k) (S k) y ≠ 0 := (hsupp y hy).ne'
    rw [sum_post hT, mul_one]

lemma sum_swap_pullB {k : ℕ} (lam : L (k+1) → ℝ) (f : L k → ℝ) :
    ∑ y, lam y * ∑ a, post (π k) (S k) y a * f a = ∑ a, pullB π S k lam a * f a := by
  unfold pullB
  simp_rw [Finset.mul_sum, Finset.sum_mul]
  rw [Finset.sum_comm]
  exact Finset.sum_congr rfl (fun a _ => Finset.sum_congr rfl (fun y _ => by ring))

/-- **Lemma U1 (pointwise Jensen chain), chain notation**: for `k < R` and `y` with
`π_{k+1}(y) > 0`, `ℓ_{k+1}(y) ≤ d_{k+1}(y) + (B_{k+1} ℓ_k)(y)`, where `ℓ_j := log (π_j / Q_j)`. -/
theorem jensen_step_chain {R : ℕ} (hπ : ∀ k ≤ R, ∀ a, 0 ≤ π k a)
    (hS : ∀ k < R, ∀ a y, 0 ≤ S k a y) (hQ0 : ∀ a, 0 ≤ Q0 a)
    (hQ0π : ∀ a, 0 < π 0 a → 0 < Q0 a)
    (htil : ∀ k < R, ∀ y, 0 < π (k+1) y → 0 < tilde π S k y)
    {k : ℕ} (hk : k < R) {y : L (k+1)} (hy : 0 < π (k+1) y) :
    Real.log (π (k+1) y / Qch Q0 S (k+1) y) ≤
      dlog π S k y + ∑ a, post (π k) (S k) y a * Real.log (π k a / Qch Q0 S k a) :=
  jensen_step (π := π k) (Q := Qch Q0 S k) (S := S k) (π' := π (k+1)) (y := y)
    (hπ k hk.le) (Qch_nonneg hQ0 hS k hk.le) (Qch_pos hπ hQ0 hQ0π hS htil k hk.le) (hS k hk)
    (htil k hk y hy) hy

/-- U1 iteration, general weight `λ` at the top level. -/
theorem jensen_chain_aux (hQ0 : ∀ a, 0 ≤ Q0 a) (hQ0π : ∀ a, 0 < π 0 a → 0 < Q0 a) :
    ∀ (R : ℕ), (∀ k ≤ R, ∀ a, 0 ≤ π k a) → (∀ k < R, ∀ a y, 0 ≤ S k a y) →
      (∀ k < R, ∀ y, 0 < π (k+1) y → 0 < tilde π S k y) →
      ∀ (lam : L R → ℝ), (∀ y, 0 ≤ lam y) → (∀ y, lam y ≠ 0 → 0 < π R y) →
      ∑ y, lam y * Real.log (π R y / Qch Q0 S R y) ≤
        jensenSum π S R lam + bottomTerm π S Q0 R lam
  | 0, _, _, _, lam, _, _ => by simp [jensenSum, bottomTerm, Qch]
  | R+1, hπ, hS, htil, lam, hl0, hls => by
      have IH := jensen_chain_aux hQ0 hQ0π R (fun k hk => hπ k (by omega))
        (fun k hk => hS k (by omega)) (fun k hk => htil k (by omega)) (pullB π S R lam)
        (pullB_nonneg (hπ R (by omega)) (hS R (by omega)) hl0)
        (fun a ha => pullB_supp (hπ R (by omega)) a ha)
      have hpt : ∀ y, lam y * Real.log (π (R+1) y / Qch Q0 S (R+1) y) ≤
          lam y * dlog π S R y +
            lam y * ∑ a, post (π R) (S R) y a * Real.log (π R a / Qch Q0 S R a) := by
        intro y
        by_cases hy : lam y = 0
        · simp [hy]
        · have hJ := jensen_step_chain hπ hS hQ0 hQ0π htil (Nat.lt_succ_self R) (hls y hy)
          rw [← mul_add]
          exact mul_le_mul_of_nonneg_left hJ (hl0 y)
      calc ∑ y, lam y * Real.log (π (R+1) y / Qch Q0 S (R+1) y)
          ≤ ∑ y, (lam y * dlog π S R y +
              lam y * ∑ a, post (π R) (S R) y a * Real.log (π R a / Qch Q0 S R a)) :=
            Finset.sum_le_sum (fun y _ => hpt y)
        _ = ∑ y, lam y * dlog π S R y +
              ∑ a, pullB π S R lam a * Real.log (π R a / Qch Q0 S R a) := by
            rw [Finset.sum_add_distrib, sum_swap_pullB]
        _ ≤ ∑ y, lam y * dlog π S R y +
              (jensenSum π S R (pullB π S R lam) + bottomTerm π S Q0 R (pullB π S R lam)) := by
            linarith [IH]
        _ = jensenSum π S (R+1) lam + bottomTerm π S Q0 (R+1) lam := by
            simp only [jensenSum, bottomTerm]; ring

/-- **Lemma U1 (multi-round), general start** `Q_0`:
`klF π_R Q_R ≤ ∑_{k=1}^{R} E_{λ_k}[d_k] + E_{λ_0}[log (π_0/Q_0)]`, `λ_R = π_R`. -/
theorem jensen_chain {R : ℕ} (hπ : ∀ k ≤ R, ∀ a, 0 ≤ π k a) (hS : ∀ k < R, ∀ a y, 0 ≤ S k a y)
    (hQ0 : ∀ a, 0 ≤ Q0 a) (hQ0π : ∀ a, 0 < π 0 a → 0 < Q0 a)
    (htil : ∀ k < R, ∀ y, 0 < π (k+1) y → 0 < tilde π S k y) :
    klF (π R) (Qch Q0 S R) ≤ jensenSum π S R (π R) + bottomTerm π S Q0 R (π R) := by
  rw [klF_eq_sum (hπ R le_rfl)]
  exact jensen_chain_aux hQ0 hQ0π R hπ hS htil (π R) (hπ R le_rfl)
    (fun y hy => lt_of_le_of_ne (hπ R le_rfl y) (Ne.symm hy))

lemma bottomTerm_self : ∀ (R : ℕ) (lam : L R → ℝ), bottomTerm π S (π 0) R lam = 0
  | 0, lam => by simp [bottomTerm]
  | R+1, lam => by simp only [bottomTerm]; exact bottomTerm_self R _

/-- **Lemma U1 (multi-round), paper form** (`Q_0 = π_0`, so `ℓ_0 = 0`):
`F = klF π_R Q_R ≤ ∑_{k=1}^{R} E_{λ_k}[d_k]` with `λ_R = π_R`, `λ_{k-1} = λ_k B_k`. -/
theorem jensen_chain_exact_start {R : ℕ} (hπ : ∀ k ≤ R, ∀ a, 0 ≤ π k a)
    (hS : ∀ k < R, ∀ a y, 0 ≤ S k a y)
    (htil : ∀ k < R, ∀ y, 0 < π (k+1) y → 0 < tilde π S k y) :
    klF (π R) (Qch (π 0) S R) ≤ jensenSum π S R (π R) := by
  have h := jensen_chain hπ hS (hπ 0 (Nat.zero_le R)) (fun a h => h) htil
  rwa [bottomTerm_self, add_zero] at h

/-- Bayes on the chain (**Lemma U3(a)**): `π̃_{k+1} B_{k+1} = π_k`. -/
lemma pullB_tilde {k : ℕ} (hπk : ∀ a, 0 ≤ π k a) (hSk : IsKernel (S k)) :
    pullB π S k (tilde π S k) = π k := by
  funext a
  exact bayes hπk hSk a

lemma pullB_add (k : ℕ) (f g : L (k+1) → ℝ) :
    pullB π S k (f + g) = pullB π S k f + pullB π S k g := by
  funext a; simp only [pullB, Pi.add_apply, add_mul, Finset.sum_add_distrib]

lemma pullB_sub (k : ℕ) (f g : L (k+1) → ℝ) :
    pullB π S k (f - g) = pullB π S k f - pullB π S k g := by
  funext a; simp only [pullB, Pi.sub_apply, sub_mul, Finset.sum_sub_distrib]

lemma pullDown_add : ∀ (n k : ℕ) (f g : L (k + n) → ℝ),
    pullDown π S n k (f + g) = pullDown π S n k f + pullDown π S n k g
  | 0, k, f, g => rfl
  | n+1, k, f, g => by
      simp only [pullDown]
      rw [pullB_add, pullDown_add n k]

/-- **Lemma U3(b) (pull-back telescoping).** With top level `k + n` and `λ_{k+n} = π_{k+n}`,
`λ_k − π_k = ∑_{j=k+1}^{k+n} (π_j − π̃_j) B_j ⋯ B_{k+1}`. -/
theorem pullback_telescope : ∀ (n k : ℕ), (∀ i < n, ∀ a, 0 ≤ π (k + i) a) →
    (∀ i < n, IsKernel (S (k + i))) →
    pullDown π S n k (π (k + n)) - π k =
      ∑ i ∈ range n, pullDown π S (i + 1) k (π (k + i + 1) - tilde π S (k + i))
  | 0, k, _, _ => by simp [pullDown]
  | n+1, k, hπ, hS => by
      have h1 : pullB π S (k + n) (π (k + n + 1)) =
          pullB π S (k + n) (π (k + n + 1) - tilde π S (k + n)) + π (k + n) := by
        rw [pullB_sub, pullB_tilde (hπ n (by omega)) (hS n (by omega))]; abel
      show pullDown π S n k (pullB π S (k + n) (π (k + n + 1))) - π k = _
      rw [Finset.sum_range_succ,
        ← pullback_telescope n k (fun i hi => hπ i (by omega)) (fun i hi => hS i (by omega)),
        h1, pullDown_add]
      simp only [pullDown]
      abel

end Chain


/-! ## Ordered levels `{0,…,m} = Fin (m+1)`: summation by parts (Lemma U3(c)) -/
section Ordered

/-- Distribution function on `{0,…,m}`: `cdf ν y = ∑_{a ≤ y} ν a`. -/
def cdf {m : ℕ} (ν : Fin (m+1) → ℝ) (y : Fin (m+1)) : ℝ := ∑ a, if a ≤ y then ν a else 0

/-- Total variation along the order: `V(g) = ∑_{i<m} |g(i+1) − g(i)|`. -/
def tv {m : ℕ} (g : Fin (m+1) → ℝ) : ℝ := ∑ i : Fin m, |g i.succ - g i.castSucc|

/-- Kolmogorov distance: `max_y |F_μ(y) − F_ν(y)|`. -/
def kol {m : ℕ} (μ ν : Fin (m+1) → ℝ) : ℝ :=
  univ.sup' univ_nonempty (fun y => |cdf μ y - cdf ν y|)

lemma cdf_last {m : ℕ} (h : Fin (m+1) → ℝ) : cdf h (Fin.last m) = ∑ a, h a := by
  unfold cdf
  exact Finset.sum_congr rfl (fun a _ => if_pos (Fin.le_last a))

lemma cdf_castSucc {m : ℕ} (h : Fin (m+2) → ℝ) (z : Fin (m+1)) :
    cdf h z.castSucc = cdf (fun y => h y.castSucc) z := by
  unfold cdf
  rw [Fin.sum_univ_castSucc]
  have hz : ¬ (Fin.last (m+1) ≤ z.castSucc) := not_le.mpr (Fin.castSucc_lt_last z)
  rw [if_neg hz, add_zero]
  refine Finset.sum_congr rfl (fun a _ => ?_)
  simp only [Fin.castSucc_le_castSucc_iff]

/-- Abel summation on `{0,…,m}`. -/
theorem abel_identity : ∀ {m : ℕ} (h g : Fin (m+1) → ℝ),
    ∑ y, h y * g y = cdf h (Fin.last m) * g (Fin.last m) -
      ∑ i : Fin m, cdf h i.castSucc * (g i.succ - g i.castSucc)
  | 0, h, g => by simp [cdf]
  | m+1, h, g => by
      have IH := abel_identity (fun y : Fin (m+1) => h y.castSucc) (fun y => g y.castSucc)
      have hA : cdf h (Fin.last (m+1)) = cdf (fun y : Fin (m+1) => h y.castSucc) (Fin.last m)
          + h (Fin.last (m+1)) := by
        rw [cdf_last, cdf_last, Fin.sum_univ_castSucc]
      have hB : cdf h (Fin.last m).castSucc =
          cdf (fun y : Fin (m+1) => h y.castSucc) (Fin.last m) := cdf_castSucc h _
      rw [Fin.sum_univ_castSucc (fun y => h y * g y), IH,
        Fin.sum_univ_castSucc (fun i : Fin (m+1) => cdf h i.castSucc * (g i.succ - g i.castSucc)),
        hA, hB, Fin.succ_last]
      simp only [cdf_castSucc, Fin.succ_castSucc]
      ring

/-- Summation-by-parts bound with an explicit CDF bound `e`. -/
theorem abel_bound {m : ℕ} {h g : Fin (m+1) → ℝ} {e : ℝ} (hsum : ∑ y, h y = 0)
    (hcdf : ∀ y, |cdf h y| ≤ e) : |∑ y, h y * g y| ≤ e * tv g := by
  rw [abel_identity, cdf_last, hsum, zero_mul, zero_sub, abs_neg]
  calc |∑ i : Fin m, cdf h i.castSucc * (g i.succ - g i.castSucc)|
      ≤ ∑ i : Fin m, |cdf h i.castSucc * (g i.succ - g i.castSucc)| :=
        Finset.abs_sum_le_sum_abs _ _
    _ = ∑ i : Fin m, |cdf h i.castSucc| * |g i.succ - g i.castSucc| := by simp_rw [abs_mul]
    _ ≤ ∑ i : Fin m, e * |g i.succ - g i.castSucc| :=
        Finset.sum_le_sum (fun i _ => mul_le_mul_of_nonneg_right (hcdf _) (abs_nonneg _))
    _ = e * tv g := by rw [tv, Finset.mul_sum]

lemma cdf_sub {m : ℕ} (μ ν : Fin (m+1) → ℝ) (y : Fin (m+1)) :
    cdf (fun z => μ z - ν z) y = cdf μ y - cdf ν y := by
  unfold cdf
  rw [← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl (fun a _ => ?_)
  split_ifs <;> simp

lemma le_kol {m : ℕ} (μ ν : Fin (m+1) → ℝ) (y : Fin (m+1)) : |cdf μ y - cdf ν y| ≤ kol μ ν :=
  Finset.le_sup' (fun y => |cdf μ y - cdf ν y|) (mem_univ y)

lemma kol_nonneg {m : ℕ} (μ ν : Fin (m+1) → ℝ) : 0 ≤ kol μ ν :=
  le_trans (abs_nonneg _) (le_kol μ ν 0)

/-- **Lemma U3(c) (summation by parts).** For `μ, ν` of equal total mass (e.g. two laws) and any
`g` on `{0,…,m}`: `|∑ (μ − ν) g| ≤ Kol(μ, ν) · V(g)`. -/
theorem sum_by_parts_kol {m : ℕ} {μ ν : Fin (m+1) → ℝ} (hmass : ∑ y, μ y = ∑ y, ν y)
    (g : Fin (m+1) → ℝ) : |∑ y, (μ y - ν y) * g y| ≤ kol μ ν * tv g := by
  apply abel_bound (h := fun z => μ z - ν z)
  · rw [Finset.sum_sub_distrib, hmass, sub_self]
  · intro y; rw [cdf_sub]; exact le_kol μ ν y

end Ordered

/-! ## Lemma U4 (envelope bound), with the U2 output as an explicit hypothesis -/
section Envelope
variable {m : ℕ → ℕ}

lemma cdf_pullB (π : ∀ k, Fin (m k + 1) → ℝ) (S : ∀ k, Fin (m k + 1) → Fin (m (k+1) + 1) → ℝ)
    (k : ℕ) (f : Fin (m (k+1) + 1) → ℝ) (a' : Fin (m k + 1)) :
    cdf (pullB π S k f) a' = ∑ y, f y * cdf (post (π k) (S k) y) a' := by
  unfold cdf pullB
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl (fun a _ => ?_)
  by_cases hc : a ≤ a' <;> simp [hc]

/-- U4, general top weight `λ` with CDF error `e` against `π_R`. -/
theorem envelope_aux (π : ∀ k, Fin (m k + 1) → ℝ)
    (S : ∀ k, Fin (m k + 1) → Fin (m (k+1) + 1) → ℝ) (env : ∀ k, Fin (m (k+1) + 1) → ℝ) :
    ∀ (R : ℕ), (∀ k ≤ R, IsLaw (π k)) → (∀ k < R, IsKernel (S k)) →
      (∀ k < R, ∀ y, 0 < π (k+1) y → 0 < tilde π S k y) →
      (∀ k < R, ∀ y, 0 < π (k+1) y → dlog π S k y ≤ env k y) →
      (∀ k < R, ∀ (a' : Fin (m k + 1)), tv (fun y => cdf (post (π k) (S k) y) a') ≤ 1) →
      ∀ (lam : Fin (m R + 1) → ℝ) (e : ℝ), (∀ y, 0 ≤ lam y) →
      (∀ y, lam y ≠ 0 → 0 < π R y) → ∑ y, lam y = 1 →
      (∀ y, |cdf (fun z => lam z - π R z) y| ≤ e) →
      jensenSum π S R lam ≤ ∑ k ∈ range R, (∑ y, π (k+1) y * env k y +
        tv (env k) * (e + ∑ i ∈ Ico (k+1) R, kol (π (i+1)) (tilde π S i)))
  | 0, _, _, _, _, _, lam, e, _, _, _, _ => by simp [jensenSum]
  | R+1, hπ, hS, htil, henv, hU2, lam, e, hl0, hls, hl1, hle => by
      have he : 0 ≤ e := le_trans (abs_nonneg _) (hle 0)
      have hπR : IsLaw (π R) := hπ R (by omega)
      have hπR1 : IsLaw (π (R+1)) := hπ (R+1) le_rfl
      have hSR : IsKernel (S R) := hS R (by omega)
      -- (i) the top Jensen term is at most `E_λ env`
      have h1 : ∑ y, lam y * dlog π S R y ≤ ∑ y, lam y * env R y := by
        apply Finset.sum_le_sum; intro y _
        by_cases hy : lam y = 0
        · simp [hy]
        · exact mul_le_mul_of_nonneg_left (henv R (by omega) y (hls y hy)) (hl0 y)
      -- (ii) `E_λ env ≤ E_π env + e · V(env)`
      have h2 : ∑ y, lam y * env R y ≤ ∑ y, π (R+1) y * env R y + e * tv (env R) := by
        have hab := abel_bound (h := fun z => lam z - π (R+1) z) (g := env R) (e := e)
          (by rw [Finset.sum_sub_distrib, hl1, hπR1.2, sub_self]) hle
        have hexp : ∑ y, lam y * env R y =
            ∑ y, π (R+1) y * env R y + ∑ y, (lam y - π (R+1) y) * env R y := by
          rw [← Finset.sum_add_distrib]; exact Finset.sum_congr rfl (fun y _ => by ring)
        rw [hexp]
        linarith [(abs_le.mp hab).2]
      -- (iii) the pulled-back weight `λ B_{R+1}`
      have hl0' : ∀ a, 0 ≤ pullB π S R lam a :=
        pullB_nonneg (π := π) (S := S) (k := R) hπR.1 hSR.1 hl0
      have hls' : ∀ a, pullB π S R lam a ≠ 0 → 0 < π R a :=
        fun a ha => pullB_supp (π := π) (S := S) (k := R) hπR.1 a ha
      have hl1' : ∑ a, pullB π S R lam a = 1 := by
        rw [sum_pullB (π := π) (S := S) (k := R) (lam := lam)
          (fun y hy => htil R (by omega) y (hls y hy)), hl1]
      have hle' : ∀ a', |cdf (fun z => pullB π S R lam z - π R z) a'| ≤
          e + kol (π (R+1)) (tilde π S R) := by
        intro a'
        have hdiff : (fun z => pullB π S R lam z - π R z) = pullB π S R (lam - tilde π S R) := by
          rw [pullB_sub, pullB_tilde (π := π) (S := S) (k := R) hπR.1 hSR]; rfl
        rw [hdiff, cdf_pullB]
        have hsplit : ∑ y, (lam - tilde π S R) y * cdf (post (π R) (S R) y) a' =
            ∑ y, (lam y - π (R+1) y) * cdf (post (π R) (S R) y) a' +
            ∑ y, (π (R+1) y - tilde π S R y) * cdf (post (π R) (S R) y) a' := by
          rw [← Finset.sum_add_distrib]
          exact Finset.sum_congr rfl (fun y _ => by simp only [Pi.sub_apply]; ring)
        rw [hsplit]
        have hA := abel_bound (h := fun z => lam z - π (R+1) z)
          (g := fun y => cdf (post (π R) (S R) y) a') (e := e)
          (by rw [Finset.sum_sub_distrib, hl1, hπR1.2, sub_self]) hle
        have hmass : ∑ y, π (R+1) y = ∑ y, tilde π S R y := by
          rw [hπR1.2]; exact ((push_isLaw hπR hSR).2).symm
        have hB := sum_by_parts_kol hmass (fun y => cdf (post (π R) (S R) y) a')
        have hG := hU2 R (by omega) a'
        have hk := kol_nonneg (π (R+1)) (tilde π S R)
        calc |∑ y, (lam y - π (R+1) y) * cdf (post (π R) (S R) y) a' +
              ∑ y, (π (R+1) y - tilde π S R y) * cdf (post (π R) (S R) y) a'|
            ≤ |∑ y, (lam y - π (R+1) y) * cdf (post (π R) (S R) y) a'| +
              |∑ y, (π (R+1) y - tilde π S R y) * cdf (post (π R) (S R) y) a'| :=
              abs_add_le _ _
          _ ≤ e * tv (fun y => cdf (post (π R) (S R) y) a') +
              kol (π (R+1)) (tilde π S R) * tv (fun y => cdf (post (π R) (S R) y) a') :=
              add_le_add hA hB
          _ ≤ e * 1 + kol (π (R+1)) (tilde π S R) * 1 := by
              gcongr
          _ = e + kol (π (R+1)) (tilde π S R) := by ring
      have IH := envelope_aux π S env R (fun k hk => hπ k (by omega)) (fun k hk => hS k (by omega))
        (fun k hk => htil k (by omega)) (fun k hk => henv k (by omega))
        (fun k hk => hU2 k (by omega)) (pullB π S R lam)
        (e + kol (π (R+1)) (tilde π S R)) hl0' hls' hl1' hle'
      -- (iv) assemble
      rw [jensenSum_succ, Finset.sum_range_succ, Finset.Ico_self, Finset.sum_empty, add_zero]
      have hre : ∑ k ∈ range R, (∑ y, π (k+1) y * env k y +
            tv (env k) * (e + ∑ i ∈ Ico (k+1) (R+1), kol (π (i+1)) (tilde π S i))) =
          ∑ k ∈ range R, (∑ y, π (k+1) y * env k y +
            tv (env k) * (e + kol (π (R+1)) (tilde π S R) +
              ∑ i ∈ Ico (k+1) R, kol (π (i+1)) (tilde π S i))) := by
        refine Finset.sum_congr rfl (fun k hk => ?_)
        have hkR : k + 1 ≤ R := by
          have := Finset.mem_range.mp hk; omega
        rw [Finset.sum_Ico_succ_top hkR]; ring
      rw [hre]
      linarith [h1, h2, IH, mul_comm e (tv (env R))]

/-- **Lemma U4 (envelope bound)**, abstract form, general start `Q_0`.
`hU2` is the output of Lemma U2 (not proved here): the posterior CDF `y ↦ B_{k+1}(A ≤ a' | y)`
has variation at most one. -/
theorem envelope_bound {R : ℕ} (π : ∀ k, Fin (m k + 1) → ℝ)
    (S : ∀ k, Fin (m k + 1) → Fin (m (k+1) + 1) → ℝ) (Q0 : Fin (m 0 + 1) → ℝ)
    (env : ∀ k, Fin (m (k+1) + 1) → ℝ)
    (hπ : ∀ k ≤ R, IsLaw (π k)) (hS : ∀ k < R, IsKernel (S k))
    (hQ0 : ∀ a, 0 ≤ Q0 a) (hQ0π : ∀ a, 0 < π 0 a → 0 < Q0 a)
    (htil : ∀ k < R, ∀ y, 0 < π (k+1) y → 0 < tilde π S k y)
    (henv : ∀ k < R, ∀ y, 0 < π (k+1) y → dlog π S k y ≤ env k y)
    (hU2 : ∀ k < R, ∀ (a' : Fin (m k + 1)), tv (fun y => cdf (post (π k) (S k) y) a') ≤ 1) :
    klF (π R) (Qch Q0 S R) ≤ bottomTerm π S Q0 R (π R) +
      ∑ k ∈ range R, (∑ y, π (k+1) y * env k y +
        tv (env k) * ∑ i ∈ Ico (k+1) R, kol (π (i+1)) (tilde π S i)) := by
  have h1 := jensen_chain (fun k hk => (hπ k hk).1) (fun k hk => (hS k hk).1) hQ0 hQ0π htil
  have h2 := envelope_aux π S env R hπ hS htil henv hU2 (π R) 0 (hπ R le_rfl).1
    (fun y hy => lt_of_le_of_ne ((hπ R le_rfl).1 y) (Ne.symm hy)) (hπ R le_rfl).2
    (by intro y; simp [cdf])
  simp only [zero_add] at h2
  linarith

/-- **Lemma U4 (envelope bound), paper form** (`Q_0 = π_0`):
`F ≤ ∑_{k=1}^{R} [E_{π_k} env_k + V(env_k) ∑_{j>k} Kol_j]`. -/
theorem envelope_bound_exact_start {R : ℕ} (π : ∀ k, Fin (m k + 1) → ℝ)
    (S : ∀ k, Fin (m k + 1) → Fin (m (k+1) + 1) → ℝ) (env : ∀ k, Fin (m (k+1) + 1) → ℝ)
    (hπ : ∀ k ≤ R, IsLaw (π k)) (hS : ∀ k < R, IsKernel (S k))
    (htil : ∀ k < R, ∀ y, 0 < π (k+1) y → 0 < tilde π S k y)
    (henv : ∀ k < R, ∀ y, 0 < π (k+1) y → dlog π S k y ≤ env k y)
    (hU2 : ∀ k < R, ∀ (a' : Fin (m k + 1)), tv (fun y => cdf (post (π k) (S k) y) a') ≤ 1) :
    klF (π R) (Qch (π 0) S R) ≤
      ∑ k ∈ range R, (∑ y, π (k+1) y * env k y +
        tv (env k) * ∑ i ∈ Ico (k+1) R, kol (π (i+1)) (tilde π S i)) := by
  have h := envelope_bound π S (π 0) env hπ hS (hπ 0 (Nat.zero_le R)).1 (fun a h => h) htil
    henv hU2
  rwa [bottomTerm_self, zero_add] at h

end Envelope


/-! ## Finite Pinsker inequality (proved here; absent from this Mathlib) -/
section Pinsker

/-- Binary KL `kl(P‖Q)` (with Mathlib's `log 0 = 0`, so `0 · log(0/·) = 0`). -/
def klB (P Q : ℝ) : ℝ := P * Real.log (P / Q) + (1 - P) * Real.log ((1 - P) / (1 - Q))

lemma two_sq_le_neg_log_one_sub {x : ℝ} (hx0 : 0 ≤ x) (hx1 : x < 1) :
    2 * x ^ 2 ≤ -Real.log (1 - x) := by
  rcases hx0.lt_or_eq with hx | hx
  · have hd : ∀ t : ℝ, t < 1 →
        HasDerivAt (fun t => -Real.log (1 - t) - 2 * t ^ 2) (1 / (1 - t) - 4 * t) t := by
      intro t ht
      have h1 : HasDerivAt (fun t : ℝ => 1 - t) (-1) t := by
        simpa using (hasDerivAt_id t).const_sub 1
      have h2 := h1.log (by linarith)
      have h3 : HasDerivAt (fun t : ℝ => 2 * t ^ 2) (2 * (2 * t)) t := by
        simpa using (hasDerivAt_pow 2 t).const_mul 2
      exact (h2.fun_neg.fun_sub h3).congr_deriv (by ring)
    obtain ⟨c, hc, hcd⟩ := exists_hasDerivAt_eq_slope
      (fun t => -Real.log (1 - t) - 2 * t ^ 2) (fun t => 1 / (1 - t) - 4 * t) hx
      (fun t ht => (hd t (by linarith [ht.2])).continuousAt.continuousWithinAt)
      (fun t ht => hd t (by linarith [ht.2]))
    have hc1 : 0 < 1 - c := by linarith [hc.2]
    have hpos : 0 ≤ 1 / (1 - c) - 4 * c := by
      have : 1 / (1 - c) - 4 * c = (1 - 2 * c) ^ 2 / (1 - c) := by
        field_simp
        ring
      rw [this]; exact div_nonneg (sq_nonneg _) hc1.le
    simp only [sub_zero, Real.log_one, neg_zero, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true,
      zero_pow, mul_zero] at hcd
    rw [eq_div_iff hx.ne'] at hcd
    nlinarith [mul_nonneg hpos hx.le]
  · subst hx; simp

lemma binary_pinsker_interior {P Q : ℝ} (hP0 : 0 < P) (hP1 : P < 1) (hQ0 : 0 < Q) (hQ1 : Q < 1) :
    2 * (P - Q) ^ 2 ≤ klB P Q := by
  let g : ℝ → ℝ := fun x => P * (Real.log P - Real.log x) +
    (1 - P) * (Real.log (1 - P) - Real.log (1 - x)) - 2 * (P - x) ^ 2
  let g' : ℝ → ℝ := fun x => -P / x + (1 - P) / (1 - x) + 4 * (P - x)
  have hd : ∀ x, 0 < x → x < 1 → HasDerivAt g (g' x) x := by
    intro x hx0 hx1
    have h1 : HasDerivAt (fun x => Real.log x) x⁻¹ x := Real.hasDerivAt_log hx0.ne'
    have h2 : HasDerivAt (fun x : ℝ => Real.log (1 - x)) (-1 / (1 - x)) x := by
      have := ((hasDerivAt_id x).const_sub 1).log (by simp; linarith)
      simpa using this
    have h3 : HasDerivAt (fun x : ℝ => (P - x) ^ 2) (2 * (P - x) * (-1)) x := by
      have := ((hasDerivAt_id x).const_sub P).fun_pow 2
      simpa using this
    have h4 := (((h1.const_sub (Real.log P)).const_mul P).fun_add
      ((h2.const_sub (Real.log (1 - P))).const_mul (1 - P))).fun_sub (h3.const_mul 2)
    refine h4.congr_deriv ?_
    show _ = -P / x + (1 - P) / (1 - x) + 4 * (P - x)
    have : (1 : ℝ) - x ≠ 0 := by linarith
    have : x ≠ 0 := hx0.ne'
    field_simp
    ring
  have hgP : g P = 0 := by simp [g]
  have hklB : klB P Q - 2 * (P - Q) ^ 2 = g Q := by
    simp only [g, klB]
    rw [Real.log_div hP0.ne' hQ0.ne', Real.log_div (by linarith) (by linarith)]
  have hfac : ∀ x, 0 < x → x < 1 → g' x * (x * (1 - x)) = (x - P) * (1 - 2 * x) ^ 2 := by
    intro x hx0 hx1
    have : (1 : ℝ) - x ≠ 0 := by linarith
    have : x ≠ 0 := hx0.ne'
    simp only [g']
    field_simp
    try ring
  have hcont : ∀ a b : ℝ, 0 < a → b < 1 → ContinuousOn g (Set.Icc a b) := fun a b ha hb x hx =>
    (hd x (by linarith [hx.1]) (by linarith [hx.2])).continuousAt.continuousWithinAt
  suffices h : 0 ≤ g Q by linarith
  rcases lt_trichotomy P Q with hPQ | hPQ | hPQ
  · obtain ⟨c, hc, hcd⟩ := exists_hasDerivAt_eq_slope g g' hPQ (hcont P Q hP0 hQ1)
      (fun x hx => hd x (by linarith [hx.1]) (by linarith [hx.2]))
    have hc0 : 0 < c := by linarith [hc.1]
    have hc1 : c < 1 := by linarith [hc.2]
    have hw : 0 < c * (1 - c) := mul_pos hc0 (by linarith)
    have hpos : 0 ≤ g' c := by
      have h := hfac c hc0 hc1
      have : 0 ≤ (c - P) * (1 - 2 * c) ^ 2 := mul_nonneg (by linarith [hc.1]) (sq_nonneg _)
      by_contra hneg
      push Not at hneg
      nlinarith [mul_neg_of_neg_of_pos hneg hw]
    rw [hgP, sub_zero, eq_div_iff (by linarith)] at hcd
    rw [← hcd]; exact mul_nonneg hpos (by linarith)
  · rw [← hPQ, hgP]
  · obtain ⟨c, hc, hcd⟩ := exists_hasDerivAt_eq_slope g g' hPQ (hcont Q P hQ0 hP1)
      (fun x hx => hd x (by linarith [hx.1]) (by linarith [hx.2]))
    have hc0 : 0 < c := by linarith [hc.1]
    have hc1 : c < 1 := by linarith [hc.2]
    have hw : 0 < c * (1 - c) := mul_pos hc0 (by linarith)
    have hneg : g' c ≤ 0 := by
      have h := hfac c hc0 hc1
      have : (c - P) * (1 - 2 * c) ^ 2 ≤ 0 :=
        mul_nonpos_of_nonpos_of_nonneg (by linarith [hc.2]) (sq_nonneg _)
      by_contra hpos
      push Not at hpos
      nlinarith [mul_pos hpos hw]
    rw [hgP, zero_sub, eq_div_iff (by linarith)] at hcd
    nlinarith [mul_nonpos_of_nonpos_of_nonneg hneg (by linarith : (0:ℝ) ≤ P - Q)]

/-- **Binary Pinsker**: `2 (P − Q)² ≤ kl(P‖Q)` for `P ∈ [0,1]`, `Q ∈ (0,1)`. -/
theorem binary_pinsker {P Q : ℝ} (hP0 : 0 ≤ P) (hP1 : P ≤ 1) (hQ0 : 0 < Q) (hQ1 : Q < 1) :
    2 * (P - Q) ^ 2 ≤ klB P Q := by
  rcases hP0.lt_or_eq with hP0' | hP0'
  · rcases hP1.lt_or_eq with hP1' | hP1'
    · exact binary_pinsker_interior hP0' hP1' hQ0 hQ1
    · subst hP1'
      have h := two_sq_le_neg_log_one_sub (x := 1 - Q) (by linarith) (by linarith)
      have h' : (1:ℝ) - (1 - Q) = Q := by ring
      rw [h'] at h
      simp only [klB, sub_self, zero_mul, add_zero, one_mul, one_div, Real.log_inv]
      nlinarith
  · subst hP0'
    have h := two_sq_le_neg_log_one_sub hQ0.le hQ1
    simp only [klB, zero_mul, zero_add, sub_zero, one_mul, one_div, Real.log_inv]
    nlinarith

/-- The log-sum inequality on a finite set. -/
lemma log_sum_le {ι : Type*} (s : Finset ι) (a b : ι → ℝ) (ha : ∀ i ∈ s, 0 ≤ a i)
    (hb : ∀ i ∈ s, 0 ≤ b i) (hab : ∀ i ∈ s, 0 < a i → 0 < b i) :
    (∑ i ∈ s, a i) * Real.log ((∑ i ∈ s, a i) / (∑ i ∈ s, b i)) ≤
      ∑ i ∈ s, a i * Real.log (a i / b i) := by
  have hA0 : 0 ≤ ∑ i ∈ s, a i := Finset.sum_nonneg ha
  rcases hA0.lt_or_eq with hApos | hAz
  · obtain ⟨j, hj, haj⟩ := exists_pos_of_sum_pos hApos
    have hBpos : 0 < ∑ i ∈ s, b i := lt_of_lt_of_le (hab j hj haj) (Finset.single_le_sum hb hj)
    have hr : 0 < (∑ i ∈ s, a i) / (∑ i ∈ s, b i) := div_pos hApos hBpos
    have key : ∀ i ∈ s, a i * Real.log ((∑ i ∈ s, a i) / (∑ i ∈ s, b i)) +
        (a i - (∑ i ∈ s, a i) / (∑ i ∈ s, b i) * b i) ≤ a i * Real.log (a i / b i) := by
      intro i hi
      rcases (ha i hi).lt_or_eq with hai | hai
      · have hbi := hab i hi hai
        have ht : 0 < a i / b i / ((∑ i ∈ s, a i) / (∑ i ∈ s, b i)) :=
          div_pos (div_pos hai hbi) hr
        have h1 := Real.one_sub_inv_le_log_of_pos ht
        rw [Real.log_div (div_pos hai hbi).ne' hr.ne'] at h1
        have h2 : a i * (1 - (a i / b i / ((∑ i ∈ s, a i) / (∑ i ∈ s, b i)))⁻¹) =
            a i - (∑ i ∈ s, a i) / (∑ i ∈ s, b i) * b i := by
          have : a i ≠ 0 := hai.ne'
          have : b i ≠ 0 := hbi.ne'
          have : (∑ i ∈ s, a i) ≠ 0 := hApos.ne'
          have : (∑ i ∈ s, b i) ≠ 0 := hBpos.ne'
          field_simp
        nlinarith [mul_le_mul_of_nonneg_left h1 hai.le]
      · rw [← hai]
        simp only [zero_mul, zero_div, Real.log_zero, zero_sub, zero_add, mul_zero]
        exact neg_nonpos.mpr (mul_nonneg hr.le (hb i hi))
    have hsum := Finset.sum_le_sum key
    rw [Finset.sum_add_distrib, ← Finset.sum_mul, Finset.sum_sub_distrib, ← Finset.mul_sum,
      div_mul_cancel₀ _ hBpos.ne', sub_self, add_zero] at hsum
    exact hsum
  · have hall : ∀ i ∈ s, a i = 0 := (Finset.sum_eq_zero_iff_of_nonneg ha).mp hAz.symm
    rw [← hAz, zero_mul]
    exact le_of_eq (Finset.sum_eq_zero (fun i hi => by rw [hall i hi, zero_mul])).symm

variable {α : Type*} [Fintype α]

/-- **Pinsker's inequality** (finite): `‖p − q‖₁ ≤ √(2 KL(p‖q))`. -/
theorem pinsker {p q : α → ℝ} (hp : IsLaw p) (hq : IsLaw q) (hsupp : ∀ x, 0 < p x → 0 < q x) :
    ∑ x, |p x - q x| ≤ Real.sqrt (2 * klF p q) := by
  have hsplit : ∀ f : α → ℝ, ∑ x ∈ univ.filter (fun x => q x ≤ p x), f x +
      ∑ x ∈ univ.filter (fun x => ¬ (q x ≤ p x)), f x = ∑ x, f x :=
    fun f => Finset.sum_filter_add_sum_filter_not univ _ f
  have hPc : ∑ x ∈ univ.filter (fun x => ¬ (q x ≤ p x)), p x =
      1 - ∑ x ∈ univ.filter (fun x => q x ≤ p x), p x := by
    have := hsplit p; rw [hp.2] at this; linarith
  have hQc : ∑ x ∈ univ.filter (fun x => ¬ (q x ≤ p x)), q x =
      1 - ∑ x ∈ univ.filter (fun x => q x ≤ p x), q x := by
    have := hsplit q; rw [hq.2] at this; linarith
  -- abbreviations as hypotheses
  obtain ⟨P, hP⟩ : ∃ P, P = ∑ x ∈ univ.filter (fun x => q x ≤ p x), p x := ⟨_, rfl⟩
  obtain ⟨Q, hQ⟩ : ∃ Q, Q = ∑ x ∈ univ.filter (fun x => q x ≤ p x), q x := ⟨_, rfl⟩
  rw [← hP] at hPc
  rw [← hQ] at hQc
  -- the L1 distance is 2 (P − Q)
  have hL1 : ∑ x, |p x - q x| = 2 * (P - Q) := by
    rw [← hsplit (fun x => |p x - q x|)]
    have h1 : ∑ x ∈ univ.filter (fun x => q x ≤ p x), |p x - q x| = P - Q := by
      rw [hP, hQ, ← Finset.sum_sub_distrib]
      refine Finset.sum_congr rfl (fun x hx => ?_)
      exact abs_of_nonneg (sub_nonneg.mpr (Finset.mem_filter.mp hx).2)
    have h2 : ∑ x ∈ univ.filter (fun x => ¬ (q x ≤ p x)), |p x - q x| = (1 - Q) - (1 - P) := by
      rw [← hPc, ← hQc, ← Finset.sum_sub_distrib]
      refine Finset.sum_congr rfl (fun x hx => ?_)
      have := not_le.mp (Finset.mem_filter.mp hx).2
      rw [abs_of_neg (by linarith)]; ring
    rw [h1, h2]; ring
  -- the KL dominates the binary KL of the two-cell partition
  have hKL : klB P Q ≤ klF p q := by
    rw [klF_eq_sum hp.1, ← hsplit (fun x => p x * Real.log (p x / q x))]
    have h1 := log_sum_le (univ.filter (fun x => q x ≤ p x)) p q (fun x _ => hp.1 x)
      (fun x _ => hq.1 x) (fun x _ => hsupp x)
    have h2 := log_sum_le (univ.filter (fun x => ¬ (q x ≤ p x))) p q (fun x _ => hp.1 x)
      (fun x _ => hq.1 x) (fun x _ => hsupp x)
    rw [← hP, ← hQ] at h1
    rw [hPc, hQc] at h2
    unfold klB
    linarith
  -- binary Pinsker, with the degenerate cells
  have hP0 : 0 ≤ P := by rw [hP]; exact Finset.sum_nonneg (fun x _ => hp.1 x)
  have hP1 : P ≤ 1 := by
    have : 0 ≤ ∑ x ∈ univ.filter (fun x => ¬ (q x ≤ p x)), p x :=
      Finset.sum_nonneg (fun x _ => hp.1 x)
    linarith
  have hQ0 : 0 ≤ Q := by rw [hQ]; exact Finset.sum_nonneg (fun x _ => hq.1 x)
  have hQ1 : Q ≤ 1 := by
    have : 0 ≤ ∑ x ∈ univ.filter (fun x => ¬ (q x ≤ p x)), q x :=
      Finset.sum_nonneg (fun x _ => hq.1 x)
    linarith
  have hzero : ∀ (t : Finset α), ∑ x ∈ t, q x = 0 → ∑ x ∈ t, p x = 0 := by
    intro t ht
    have hq0 := (Finset.sum_eq_zero_iff_of_nonneg (fun x _ => hq.1 x)).mp ht
    refine Finset.sum_eq_zero (fun x hx => ?_)
    rcases (hp.1 x).lt_or_eq with h | h
    · exact absurd (hq0 x hx) (hsupp x h).ne'
    · exact h.symm
  have hbin : 2 * (P - Q) ^ 2 ≤ klB P Q := by
    rcases hQ0.lt_or_eq with hQpos | hQz
    · rcases hQ1.lt_or_eq with hQlt | hQone
      · exact binary_pinsker hP0 hP1 hQpos hQlt
      · have hc : ∑ x ∈ univ.filter (fun x => ¬ (q x ≤ p x)), q x = 0 := by rw [hQc, hQone, sub_self]
        have hPone : P = 1 := by have := hzero _ hc; rw [hPc] at this; linarith
        rw [hPone, hQone]; simp [klB]
    · have hc : ∑ x ∈ univ.filter (fun x => q x ≤ p x), q x = 0 := by rw [← hQ, hQz]
      have hPz : P = 0 := by rw [hP]; exact hzero _ hc
      rw [hPz, ← hQz]; simp [klB]
  rw [hL1]
  have hsq : (2 * (P - Q)) ^ 2 ≤ 2 * klF p q := by nlinarith
  exact le_trans (le_abs_self _) (Real.abs_le_sqrt hsq)

end Pinsker

/-! ## Lemma Y2 (one-round Jensen bound at a mixed level) -/
section OneRound
variable {β : Type*} [Fintype β] {σ : Type*} [Fintype σ] {A : σ → Type*} [∀ s, Fintype (A s)]

/-- Mixed-level law `(1 − D) ∑_s ν(s) μ_s K_s + D π*`. -/
def mixLaw (D : ℝ) (ν : σ → ℝ) (μ : ∀ s, A s → ℝ) (K : ∀ s, A s → β → ℝ) (πstar : β → ℝ)
    (y : β) : ℝ :=
  (1 - D) * ∑ s, ν s * ∑ a, μ s a * K s a y + D * πstar y

/-- Joint prior on `Option (Σ s, A s)`: `none` is the floor (weight `D`), `some ⟨s,a⟩` is
predecessor state `s` with count `a` (weight `(1 − D) ν(s) μ_s(a)`). -/
def jointPrior (D : ℝ) (ν : σ → ℝ) (μ : ∀ s, A s → ℝ) : Option (Σ s, A s) → ℝ
  | none => D
  | some ⟨s, a⟩ => (1 - D) * ν s * μ s a

/-- Joint kernel: the floor emits `π*`, state `⟨s,a⟩` emits `K_s(a, ·)`. -/
def jointKernel (K : ∀ s, A s → β → ℝ) (πstar : β → ℝ) : Option (Σ s, A s) → β → ℝ
  | none => πstar
  | some ⟨s, a⟩ => K s a

omit [Fintype β] in
lemma push_joint (D : ℝ) (ν : σ → ℝ) (μ : ∀ s, A s → ℝ) (K : ∀ s, A s → β → ℝ)
    (πstar : β → ℝ) : push (jointPrior D ν μ) (jointKernel K πstar) = mixLaw D ν μ K πstar := by
  funext y
  unfold push mixLaw
  rw [Fintype.sum_option, Fintype.sum_sigma]
  simp only [jointPrior, jointKernel]
  rw [add_comm, Finset.mul_sum]
  congr 1
  refine Finset.sum_congr rfl (fun s _ => ?_)
  rw [Finset.mul_sum, Finset.mul_sum]
  exact Finset.sum_congr rfl (fun a _ => by ring)

lemma mixLaw_isLaw {D : ℝ} {ν : σ → ℝ} {μ : ∀ s, A s → ℝ} {K : ∀ s, A s → β → ℝ}
    {πstar : β → ℝ} (hD0 : 0 ≤ D) (hD1 : D ≤ 1) (hν : IsLaw ν) (hμ : ∀ s, IsLaw (μ s))
    (hK : ∀ s, IsKernel (K s)) (hstar : IsLaw πstar) : IsLaw (mixLaw D ν μ K πstar) := by
  have hP0 : ∀ i, 0 ≤ jointPrior D ν μ i := by
    intro i; rcases i with _ | ⟨s, a⟩
    · exact hD0
    · exact mul_nonneg (mul_nonneg (by linarith) (hν.1 s)) ((hμ s).1 a)
  have hSj : IsKernel (jointKernel K πstar) := by
    constructor
    · intro i y; rcases i with _ | ⟨s, a⟩
      · exact hstar.1 y
      · exact (hK s).1 a y
    · intro i; rcases i with _ | ⟨s, a⟩
      · exact hstar.2
      · exact (hK s).2 a
  have hPsum : ∑ i, jointPrior D ν μ i = 1 := by
    rw [Fintype.sum_option, Fintype.sum_sigma]
    simp only [jointPrior]
    have : ∑ s, ∑ a, (1 - D) * ν s * μ s a = (1 - D) * ∑ s, ν s := by
      rw [Finset.mul_sum]
      refine Finset.sum_congr rfl (fun s _ => ?_)
      rw [← Finset.mul_sum, (hμ s).2, mul_one]
    rw [this, hν.2]; ring
  rw [← push_joint]
  exact push_isLaw ⟨hP0, hPsum⟩ hSj

omit [Fintype β] in
/-- The floor at a mixed level: `D π* ≤ (1 − D) ∑_s ν(s) μ_s K_s + D π*` pointwise
(the hypothesis `hfloor` of Lemma Y3). -/
lemma mixLaw_ge_floor {D : ℝ} {ν : σ → ℝ} {μ : ∀ s, A s → ℝ} {K : ∀ s, A s → β → ℝ}
    {πstar : β → ℝ} (hD1 : D ≤ 1) (hν : ∀ s, 0 ≤ ν s) (hμ : ∀ s a, 0 ≤ μ s a)
    (hK : ∀ s a y, 0 ≤ K s a y) (y : β) : D * πstar y ≤ mixLaw D ν μ K πstar y := by
  unfold mixLaw
  have : 0 ≤ (1 - D) * ∑ s, ν s * ∑ a, μ s a * K s a y :=
    mul_nonneg (by linarith) (Finset.sum_nonneg (fun s _ => mul_nonneg (hν s)
      (Finset.sum_nonneg (fun a _ => mul_nonneg (hμ s a) (hK s a y)))))
  linarith

omit [Fintype β] in
/-- A positive floor `D > 0` gives `π̃ > 0` on `supp π*` (the hypothesis `htil` of Lemma Y2). -/
lemma mixLaw_pos_of_floor {D : ℝ} {ν : σ → ℝ} {μ : ∀ s, A s → ℝ} {K : ∀ s, A s → β → ℝ}
    {πstar : β → ℝ} (hD0 : 0 < D) (hD1 : D ≤ 1) (hν : ∀ s, 0 ≤ ν s) (hμ : ∀ s a, 0 ≤ μ s a)
    (hK : ∀ s a y, 0 ≤ K s a y) : ∀ y, 0 < πstar y → 0 < mixLaw D ν μ K πstar y :=
  fun y hy => lt_of_lt_of_le (mul_pos hD0 hy) (mixLaw_ge_floor hD1 hν hμ hK y)

/-- **Lemma Y2 (one-round Jensen bound), L1 form.** -/
theorem one_round_jensen_L1 {D L : ℝ} {ν : σ → ℝ} {πs πa : ∀ s, A s → ℝ}
    {K : ∀ s, A s → β → ℝ} {πstar : β → ℝ}
    (hD0 : 0 ≤ D) (hD1 : D ≤ 1) (hν : ∀ s, 0 ≤ ν s)
    (hπs : ∀ s, IsLaw (πs s)) (hπa : ∀ s, IsLaw (πa s))
    (hsupp : ∀ s a, 0 < πs s a → 0 < πa s a)
    (hK : ∀ s, IsKernel (K s)) (hstar : IsLaw πstar)
    (htil : ∀ y, 0 < πstar y → 0 < mixLaw D ν πs K πstar y)
    (hL0 : 0 ≤ L) (hL : ∀ s a, 0 < ν s → 0 < πs s a → |Real.log (πs s a / πa s a)| ≤ L) :
    klF πstar (mixLaw D ν πa K πstar) ≤ klF πstar (mixLaw D ν πs K πstar)
      + ∑ s, ν s * klF (πs s) (πa s) + L * ∑ y, |πstar y - mixLaw D ν πs K πstar y| := by
  have hPt := push_joint D ν πs K πstar
  have hPa := push_joint D ν πa K πstar
  have hP0 : ∀ i, 0 ≤ jointPrior D ν πs i := by
    intro i; rcases i with _ | ⟨s, a⟩
    · exact hD0
    · exact mul_nonneg (mul_nonneg (by linarith) (hν s)) ((hπs s).1 a)
  have hQ0 : ∀ i, 0 ≤ jointPrior D ν πa i := by
    intro i; rcases i with _ | ⟨s, a⟩
    · exact hD0
    · exact mul_nonneg (mul_nonneg (by linarith) (hν s)) ((hπa s).1 a)
  have hfac : ∀ s a, 0 < (1 - D) * ν s * πs s a → 0 < (1 - D) * ν s ∧ 0 < πs s a := fun s a h =>
    ⟨pos_of_mul_pos_left' (mul_nonneg (by linarith) (hν s)) h,
      pos_of_mul_pos_right' ((hπs s).1 a) h⟩
  have hQP : ∀ i, 0 < jointPrior D ν πs i → 0 < jointPrior D ν πa i := by
    intro i hi; rcases i with _ | ⟨s, a⟩
    · exact hi
    · obtain ⟨h1, h2⟩ := hfac s a hi
      exact mul_pos h1 (hsupp s a h2)
  have hSj : IsKernel (jointKernel K πstar) := by
    constructor
    · intro i y; rcases i with _ | ⟨s, a⟩
      · exact hstar.1 y
      · exact (hK s).1 a y
    · intro i; rcases i with _ | ⟨s, a⟩
      · exact hstar.2
      · exact (hK s).2 a
  have hlogP : ∀ i, 0 < jointPrior D ν πs i →
      |Real.log (jointPrior D ν πs i / jointPrior D ν πa i)| ≤ L := by
    intro i hi; rcases i with _ | ⟨s, a⟩
    · show |Real.log (D / D)| ≤ L
      rw [log_div_self', abs_zero]; exact hL0
    · obtain ⟨h1, h2⟩ := hfac s a hi
      have h3 : 0 < ν s := pos_of_mul_pos_right' (hν s) h1
      show |Real.log ((1 - D) * ν s * πs s a / ((1 - D) * ν s * πa s a))| ≤ L
      rw [mul_div_mul_left _ _ h1.ne']
      exact hL s a h3 h2
  -- the pointwise Jensen step (Lemma U1) on the joint index
  have hpt : ∀ y, πstar y * Real.log (πstar y / mixLaw D ν πa K πstar y) ≤
      πstar y * Real.log (πstar y / mixLaw D ν πs K πstar y) +
      πstar y * ∑ i, post (jointPrior D ν πs) (jointKernel K πstar) y i *
        Real.log (jointPrior D ν πs i / jointPrior D ν πa i) := by
    intro y
    rcases (hstar.1 y).lt_or_eq with hy | hy
    · have hJ := jensen_step (π := jointPrior D ν πs) (Q := jointPrior D ν πa)
        (S := jointKernel K πstar) (π' := πstar) (y := y) hP0 hQ0 hQP hSj.1
        (by rw [hPt]; exact htil y hy) hy
      rw [hPt, hPa] at hJ
      rw [← mul_add]
      exact mul_le_mul_of_nonneg_left hJ hy.le
    · rw [← hy]; simp
  have hsum1 : klF πstar (mixLaw D ν πa K πstar) ≤ klF πstar (mixLaw D ν πs K πstar) +
      ∑ y, πstar y * ∑ i, post (jointPrior D ν πs) (jointKernel K πstar) y i *
        Real.log (jointPrior D ν πs i / jointPrior D ν πa i) := by
    rw [klF_eq_sum hstar.1, klF_eq_sum hstar.1, ← Finset.sum_add_distrib]
    exact Finset.sum_le_sum (fun y _ => hpt y)
  -- split `π* = π̃ + (π* − π̃)`
  have hdec : ∑ y, πstar y * ∑ i, post (jointPrior D ν πs) (jointKernel K πstar) y i *
        Real.log (jointPrior D ν πs i / jointPrior D ν πa i) =
      ∑ y, mixLaw D ν πs K πstar y * ∑ i, post (jointPrior D ν πs) (jointKernel K πstar) y i *
        Real.log (jointPrior D ν πs i / jointPrior D ν πa i) +
      ∑ y, (πstar y - mixLaw D ν πs K πstar y) *
        ∑ i, post (jointPrior D ν πs) (jointKernel K πstar) y i *
          Real.log (jointPrior D ν πs i / jointPrior D ν πa i) := by
    rw [← Finset.sum_add_distrib]; exact Finset.sum_congr rfl (fun y _ => by ring)
  -- the pulled-back part (Bayes)
  have hpull : ∑ y, mixLaw D ν πs K πstar y * ∑ i, post (jointPrior D ν πs) (jointKernel K πstar) y i *
        Real.log (jointPrior D ν πs i / jointPrior D ν πa i) =
      ∑ i, jointPrior D ν πs i * Real.log (jointPrior D ν πs i / jointPrior D ν πa i) := by
    rw [← hPt]
    simp_rw [Finset.mul_sum]
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    rw [← bayes hP0 hSj i, Finset.sum_mul]
    exact Finset.sum_congr rfl (fun y _ => by ring)
  have hjoint : ∑ i, jointPrior D ν πs i * Real.log (jointPrior D ν πs i / jointPrior D ν πa i) =
      (1 - D) * ∑ s, ν s * klF (πs s) (πa s) := by
    rw [Fintype.sum_option, Fintype.sum_sigma]
    simp only [jointPrior]
    rw [log_div_self', mul_zero, zero_add, Finset.mul_sum]
    refine Finset.sum_congr rfl (fun s _ => ?_)
    rw [klF_eq_sum (hπs s).1, Finset.mul_sum, Finset.mul_sum]
    refine Finset.sum_congr rfl (fun a _ => ?_)
    by_cases h : (1 - D) * ν s = 0
    · have h' : (1 - D) * ν s * πs s a = 0 := by rw [h, zero_mul]
      rw [h', zero_mul, ← mul_assoc, ← mul_assoc, h, zero_mul, zero_mul]
    · rw [mul_div_mul_left _ _ h]; ring
  have hinner : (1 - D) * ∑ s, ν s * klF (πs s) (πa s) ≤ ∑ s, ν s * klF (πs s) (πa s) := by
    have : 0 ≤ ∑ s, ν s * klF (πs s) (πa s) :=
      Finset.sum_nonneg (fun s _ => mul_nonneg (hν s) (klF_nonneg (hπs s) (hπa s) (hsupp s)))
    nlinarith
  -- the error part
  have hXbound : ∀ y, |∑ i, post (jointPrior D ν πs) (jointKernel K πstar) y i *
      Real.log (jointPrior D ν πs i / jointPrior D ν πa i)| ≤ L := by
    intro y
    calc |∑ i, post (jointPrior D ν πs) (jointKernel K πstar) y i *
          Real.log (jointPrior D ν πs i / jointPrior D ν πa i)|
        ≤ ∑ i, |post (jointPrior D ν πs) (jointKernel K πstar) y i *
          Real.log (jointPrior D ν πs i / jointPrior D ν πa i)| := Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ i, post (jointPrior D ν πs) (jointKernel K πstar) y i * L := by
          apply Finset.sum_le_sum; intro i _
          rw [abs_mul, abs_of_nonneg (post_nonneg hP0 hSj.1 y i)]
          rcases (hP0 i).lt_or_eq with hi | hi
          · exact mul_le_mul_of_nonneg_left (hlogP i hi) (post_nonneg hP0 hSj.1 y i)
          · rw [post_eq_zero_of hi.symm]; simp
      _ = (∑ i, post (jointPrior D ν πs) (jointKernel K πstar) y i) * L := by
          rw [Finset.sum_mul]
      _ ≤ 1 * L := mul_le_mul_of_nonneg_right (sum_post_le_one y) hL0
      _ = L := one_mul L
  have herr : ∑ y, (πstar y - mixLaw D ν πs K πstar y) *
        ∑ i, post (jointPrior D ν πs) (jointKernel K πstar) y i *
          Real.log (jointPrior D ν πs i / jointPrior D ν πa i) ≤
      L * ∑ y, |πstar y - mixLaw D ν πs K πstar y| := by
    rw [Finset.mul_sum]
    apply Finset.sum_le_sum; intro y _
    calc (πstar y - mixLaw D ν πs K πstar y) *
          ∑ i, post (jointPrior D ν πs) (jointKernel K πstar) y i *
            Real.log (jointPrior D ν πs i / jointPrior D ν πa i)
        ≤ |(πstar y - mixLaw D ν πs K πstar y) *
          ∑ i, post (jointPrior D ν πs) (jointKernel K πstar) y i *
            Real.log (jointPrior D ν πs i / jointPrior D ν πa i)| := le_abs_self _
      _ = |πstar y - mixLaw D ν πs K πstar y| *
          |∑ i, post (jointPrior D ν πs) (jointKernel K πstar) y i *
            Real.log (jointPrior D ν πs i / jointPrior D ν πa i)| := abs_mul _ _
      _ ≤ |πstar y - mixLaw D ν πs K πstar y| * L :=
          mul_le_mul_of_nonneg_left (hXbound y) (abs_nonneg _)
      _ = L * |πstar y - mixLaw D ν πs K πstar y| := mul_comm _ _
  rw [hdec, hpull, hjoint] at hsum1
  linarith

/-- **Lemma Y2 (one-round Jensen bound), printed form**, via the finite Pinsker inequality. -/
theorem one_round_jensen {D L : ℝ} {ν : σ → ℝ} {πs πa : ∀ s, A s → ℝ}
    {K : ∀ s, A s → β → ℝ} {πstar : β → ℝ}
    (hD0 : 0 ≤ D) (hD1 : D ≤ 1) (hν : IsLaw ν)
    (hπs : ∀ s, IsLaw (πs s)) (hπa : ∀ s, IsLaw (πa s))
    (hsupp : ∀ s a, 0 < πs s a → 0 < πa s a)
    (hK : ∀ s, IsKernel (K s)) (hstar : IsLaw πstar)
    (htil : ∀ y, 0 < πstar y → 0 < mixLaw D ν πs K πstar y)
    (hL0 : 0 ≤ L) (hL : ∀ s a, 0 < ν s → 0 < πs s a → |Real.log (πs s a / πa s a)| ≤ L) :
    klF πstar (mixLaw D ν πa K πstar) ≤ klF πstar (mixLaw D ν πs K πstar)
      + ∑ s, ν s * klF (πs s) (πa s)
      + L * Real.sqrt (2 * klF πstar (mixLaw D ν πs K πstar)) := by
  have h := one_round_jensen_L1 hD0 hD1 hν.1 hπs hπa hsupp hK hstar htil hL0 hL
  have hp := pinsker hstar (mixLaw_isLaw hD0 hD1 hν hπs hK hstar) htil
  nlinarith [mul_le_mul_of_nonneg_left hp hL0]

end OneRound

end FSCore.FiniteKL

/-! ## Axiom audit -/
#print axioms FSCore.FiniteKL.klF_nonneg
#print axioms FSCore.FiniteKL.floor_bound
#print axioms FSCore.FiniteKL.floor_bound_sharp
#print axioms FSCore.FiniteKL.jensen_step
#print axioms FSCore.FiniteKL.jensen_step_chain
#print axioms FSCore.FiniteKL.jensen_chain
#print axioms FSCore.FiniteKL.jensen_chain_exact_start
#print axioms FSCore.FiniteKL.bayes
#print axioms FSCore.FiniteKL.pullB_tilde
#print axioms FSCore.FiniteKL.pullback_telescope
#print axioms FSCore.FiniteKL.sum_by_parts_kol
#print axioms FSCore.FiniteKL.envelope_bound
#print axioms FSCore.FiniteKL.envelope_bound_exact_start
#print axioms FSCore.FiniteKL.binary_pinsker
#print axioms FSCore.FiniteKL.pinsker
#print axioms FSCore.FiniteKL.mixLaw_ge_floor
#print axioms FSCore.FiniteKL.mixLaw_pos_of_floor
#print axioms FSCore.FiniteKL.one_round_jensen_L1
#print axioms FSCore.FiniteKL.one_round_jensen


==> anc/formal_companion/lean/src/A36FS/ForcedJump.lean <==
import Mathlib

/-!
# Forced jump (Lemma X2) (full-support branch)

Real parameters `ξ ≥ 1`, `ϑ > 1`. The comparison sequence is `Γ 0 = 2`,
`Γ (k+1) = ξ * (Γ k) ^ ϑ` (`Real.rpow`), and `λ := log ξ / (ϑ − 1)` (written `lam`, since `λ`
is a Lean keyword).

* `log_Γ` : closed form `log (Γ R) = ϑ^R (λ + log 2) − λ`; `Γ_monotone`, `two_le_Γ`.
* `forced_jump` : no jump before `R'` is incompatible with `Γ R ≤ c R'`, `R' ≤ R`, `1 ≤ R`.
* `R₀` : `⌊log_ϑ ((log N + λ)/(log 2 + λ))⌋₊`; `R₀_isGreatest` shows it is the largest `R`
  with `Γ R ≤ N`, and `R₀_lower_bound` gives `R₀ ≥ log_ϑ(log N) − log_ϑ(log 2 + λ) − 1`.
-/

namespace FSCore.ForcedJump

open Real

/-- The comparison sequence `Γ 0 = 2`, `Γ (k+1) = ξ * (Γ k) ^ ϑ` (`Real.rpow`). -/
noncomputable def Γ (ξ ϑ : ℝ) : ℕ → ℝ
  | 0 => 2
  | k + 1 => ξ * (Γ ξ ϑ k) ^ ϑ

/-- `λ := log ξ / (ϑ − 1)`. -/
noncomputable def lam (ξ ϑ : ℝ) : ℝ := Real.log ξ / (ϑ - 1)

variable {ξ ϑ : ℝ}

@[simp] theorem Γ_zero : Γ ξ ϑ 0 = 2 := rfl

theorem Γ_succ (k : ℕ) : Γ ξ ϑ (k + 1) = ξ * (Γ ξ ϑ k) ^ ϑ := rfl

/-- `Γ R ≥ 2`. -/
theorem two_le_Γ (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) (R : ℕ) : 2 ≤ Γ ξ ϑ R := by
  induction R with
  | zero => simp
  | succ k ih =>
    rw [Γ_succ]
    have h1 : Γ ξ ϑ k ≤ (Γ ξ ϑ k) ^ ϑ := by
      calc Γ ξ ϑ k = (Γ ξ ϑ k) ^ (1 : ℝ) := (Real.rpow_one _).symm
        _ ≤ (Γ ξ ϑ k) ^ ϑ := Real.rpow_le_rpow_of_exponent_le (by linarith) hϑ.le
    have h2 : (Γ ξ ϑ k) ^ ϑ ≤ ξ * (Γ ξ ϑ k) ^ ϑ :=
      le_mul_of_one_le_left (Real.rpow_nonneg (by linarith) _) hξ
    linarith

theorem Γ_pos (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) (R : ℕ) : 0 < Γ ξ ϑ R := by
  linarith [two_le_Γ hξ hϑ R]

theorem Γ_lt_succ (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) (k : ℕ) : Γ ξ ϑ k < Γ ξ ϑ (k + 1) := by
  rw [Γ_succ]
  have hk := two_le_Γ hξ hϑ k
  have h1 : Γ ξ ϑ k < (Γ ξ ϑ k) ^ ϑ := by
    calc Γ ξ ϑ k = (Γ ξ ϑ k) ^ (1 : ℝ) := (Real.rpow_one _).symm
      _ < (Γ ξ ϑ k) ^ ϑ := Real.rpow_lt_rpow_of_exponent_lt (by linarith) hϑ
  have h2 : (Γ ξ ϑ k) ^ ϑ ≤ ξ * (Γ ξ ϑ k) ^ ϑ :=
    le_mul_of_one_le_left (Real.rpow_nonneg (by linarith) _) hξ
  linarith

theorem Γ_strictMono (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) : StrictMono (Γ ξ ϑ) :=
  strictMono_nat_of_lt_succ (Γ_lt_succ hξ hϑ)

/-- `Γ` is monotone. -/
theorem Γ_monotone (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) : Monotone (Γ ξ ϑ) :=
  (Γ_strictMono hξ hϑ).monotone

theorem lam_nonneg (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) : 0 ≤ lam ξ ϑ :=
  div_nonneg (Real.log_nonneg hξ) (sub_pos.2 hϑ).le

/-- **Closed form.** `log (Γ R) = ϑ^R (λ + log 2) − λ` with `λ = log ξ / (ϑ − 1)`. -/
theorem log_Γ (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) (R : ℕ) :
    Real.log (Γ ξ ϑ R) = ϑ ^ R * (lam ξ ϑ + Real.log 2) - lam ξ ϑ := by
  have hlam : Real.log ξ = (ϑ - 1) * lam ξ ϑ := by
    unfold lam
    field_simp [(sub_pos.2 hϑ).ne']
  induction R with
  | zero => simp
  | succ k ih =>
    rw [Γ_succ, Real.log_mul (lt_of_lt_of_le one_pos hξ).ne'
        (Real.rpow_pos_of_pos (Γ_pos hξ hϑ k) _).ne',
      Real.log_rpow (Γ_pos hξ hϑ k), ih, pow_succ]
    linear_combination hlam

theorem Γ_eq_exp (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) (R : ℕ) :
    Γ ξ ϑ R = Real.exp (ϑ ^ R * (lam ξ ϑ + Real.log 2) - lam ξ ϑ) := by
  rw [← log_Γ hξ hϑ R, Real.exp_log (Γ_pos hξ hϑ R)]

/-- `Γ → ∞`. -/
theorem Γ_tendsto_atTop (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) :
    Filter.Tendsto (Γ ξ ϑ) Filter.atTop Filter.atTop := by
  have hc : 0 < lam ξ ϑ + Real.log 2 := by
    linarith [lam_nonneg hξ hϑ, Real.log_pos (by norm_num : (1 : ℝ) < 2)]
  have h1 : Filter.Tendsto (fun R : ℕ => ϑ ^ R * (lam ξ ϑ + Real.log 2) - lam ξ ϑ)
      Filter.atTop Filter.atTop := by
    simp only [sub_eq_add_neg]
    exact Filter.tendsto_atTop_add_const_right _ _
      ((tendsto_pow_atTop_atTop_of_one_lt hϑ).atTop_mul_const hc)
  refine (Real.tendsto_exp_atTop.comp h1).congr (fun R => ?_)
  simp only [Function.comp]
  exact (Γ_eq_exp hξ hϑ R).symm

/-- No jump before `R'` keeps `c k ≤ Γ k` for every `k ≤ R'`. -/
theorem le_Γ_of_no_jump (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) {c : ℕ → ℝ} (hc0 : c 0 = 2)
    (hc2 : ∀ k, 2 ≤ c k) {R' : ℕ} (hno : ∀ k < R', c (k + 1) < ξ * (c k) ^ ϑ) :
    ∀ k ≤ R', c k ≤ Γ ξ ϑ k := by
  intro k
  induction k with
  | zero => intro _; simp [hc0]
  | succ k ih =>
    intro hk
    have h1 := hno k (by omega)
    have h2 := ih (by omega)
    have h3 : (c k) ^ ϑ ≤ (Γ ξ ϑ k) ^ ϑ :=
      Real.rpow_le_rpow (by linarith [hc2 k]) h2 (by linarith)
    have h4 : ξ * (c k) ^ ϑ ≤ ξ * (Γ ξ ϑ k) ^ ϑ :=
      mul_le_mul_of_nonneg_left h3 (by linarith)
    rw [Γ_succ]
    linarith

/-- **No jump ⇒ strictly below `Γ`.** If `c 0 = 2`, every `c k ≥ 2`, and
`c (k+1) < ξ (c k)^ϑ` for all `k < R'`, then `c k < Γ k` for `1 ≤ k ≤ R'`. -/
theorem lt_Γ_of_no_jump (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) {c : ℕ → ℝ} (hc0 : c 0 = 2)
    (hc2 : ∀ k, 2 ≤ c k) {R' : ℕ} (hno : ∀ k < R', c (k + 1) < ξ * (c k) ^ ϑ) :
    ∀ k, 1 ≤ k → k ≤ R' → c k < Γ ξ ϑ k := by
  intro k hk1 hk2
  obtain ⟨j, rfl⟩ : ∃ j, k = j + 1 := ⟨k - 1, by omega⟩
  have h1 := hno j (by omega)
  have h2 := le_Γ_of_no_jump hξ hϑ hc0 hc2 hno j (by omega)
  have h3 : (c j) ^ ϑ ≤ (Γ ξ ϑ j) ^ ϑ :=
    Real.rpow_le_rpow (by linarith [hc2 j]) h2 (by linarith)
  have h4 : ξ * (c j) ^ ϑ ≤ ξ * (Γ ξ ϑ j) ^ ϑ := mul_le_mul_of_nonneg_left h3 (by linarith)
  rw [Γ_succ]
  linarith

/-- **Forced jump (Lemma X2).** Let `c 0 = 2` and `c k ≥ 2` for all `k`. For every `R' ≤ R`
with `Γ R ≤ c R'` (and `1 ≤ R`), some `k < R'` has `c (k+1) ≥ ξ (c k)^ϑ`. -/
theorem forced_jump (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) {c : ℕ → ℝ} (hc0 : c 0 = 2)
    (hc2 : ∀ k, 2 ≤ c k) {R R' : ℕ} (hR : 1 ≤ R) (hR'R : R' ≤ R) (hΓ : Γ ξ ϑ R ≤ c R') :
    ∃ k < R', ξ * (c k) ^ ϑ ≤ c (k + 1) := by
  by_contra hcon
  push Not at hcon
  rcases Nat.eq_zero_or_pos R' with rfl | hR'
  · have h := Γ_strictMono hξ hϑ (show 0 < R by omega)
    rw [Γ_zero] at h
    rw [hc0] at hΓ
    linarith
  · have h1 := lt_Γ_of_no_jump hξ hϑ hc0 hc2 hcon R' hR' le_rfl
    have h2 := Γ_monotone hξ hϑ hR'R
    linarith

/-- **The hypothesis `1 ≤ R` in `forced_jump` cannot be dropped.** At `R = R' = 0` with
`c ≡ 2` (so `c 0 = 2` and `c k ≥ 2`), `Γ 0 ≤ c 0` holds, but no `k < 0` exists. -/
theorem forced_jump_fails_at_R_zero :
    (fun _ : ℕ => (2 : ℝ)) 0 = 2 ∧ (∀ k, 2 ≤ (fun _ : ℕ => (2 : ℝ)) k) ∧
      Γ ξ ϑ 0 ≤ (fun _ : ℕ => (2 : ℝ)) 0 ∧
      ¬ ∃ k < 0, ξ * ((fun _ : ℕ => (2 : ℝ)) k) ^ ϑ ≤ (fun _ : ℕ => (2 : ℝ)) (k + 1) :=
  ⟨rfl, fun _ => le_rfl, le_of_eq rfl, fun ⟨k, hk, _⟩ => Nat.not_lt_zero k hk⟩

/-- Paper form of `forced_jump`: if `c R' = N`, `Γ R ≤ N`, `R' ≤ R` (and `1 ≤ R`), a jump
occurs before `R'`. -/
theorem forced_jump_of_eq (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) {c : ℕ → ℝ} (hc0 : c 0 = 2)
    (hc2 : ∀ k, 2 ≤ c k) {N : ℝ} {R R' : ℕ} (hR : 1 ≤ R) (hR'R : R' ≤ R) (hcN : c R' = N)
    (hΓN : Γ ξ ϑ R ≤ N) : ∃ k < R', ξ * (c k) ^ ϑ ≤ c (k + 1) :=
  forced_jump hξ hϑ hc0 hc2 hR hR'R (hcN ▸ hΓN)

/-- **`Γ R ≤ N ↔ R ≤ log_ϑ ((log N + λ)/(log 2 + λ))`**, for real `N ≥ 2`. -/
theorem Γ_le_iff (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) {N : ℝ} (hN : 2 ≤ N) (R : ℕ) :
    Γ ξ ϑ R ≤ N ↔
      (R : ℝ) ≤ Real.logb ϑ ((Real.log N + lam ξ ϑ) / (Real.log 2 + lam ξ ϑ)) := by
  have hNpos : 0 < N := by linarith
  have hL := lam_nonneg hξ hϑ
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hD : 0 < Real.log 2 + lam ξ ϑ := by linarith
  have hlogN : Real.log 2 ≤ Real.log N := Real.log_le_log (by norm_num) hN
  have hy : 0 < (Real.log N + lam ξ ϑ) / (Real.log 2 + lam ξ ϑ) := div_pos (by linarith) hD
  rw [Real.le_logb_iff_rpow_le hϑ hy, Real.rpow_natCast, le_div_iff₀ hD,
    ← Real.log_le_log_iff (Γ_pos hξ hϑ R) hNpos, log_Γ hξ hϑ R]
  constructor <;> intro h <;> linarith

/-- `R₀ := ⌊log_ϑ ((log N + λ)/(log 2 + λ))⌋` as a natural number. -/
noncomputable def R₀ (ξ ϑ N : ℝ) : ℕ :=
  ⌊Real.logb ϑ ((Real.log N + lam ξ ϑ) / (Real.log 2 + lam ξ ϑ))⌋₊

theorem logb_ratio_nonneg (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) {N : ℝ} (hN : 2 ≤ N) :
    0 ≤ Real.logb ϑ ((Real.log N + lam ξ ϑ) / (Real.log 2 + lam ξ ϑ)) := by
  have hL := lam_nonneg hξ hϑ
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hD : 0 < Real.log 2 + lam ξ ϑ := by linarith
  have hlogN : Real.log 2 ≤ Real.log N := Real.log_le_log (by norm_num) hN
  refine Real.logb_nonneg hϑ ?_
  rw [le_div_iff₀ hD]
  linarith

/-- **`R₀` is the largest `R` with `Γ R ≤ N`** (for real `N ≥ 2`). -/
theorem R₀_isGreatest (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) {N : ℝ} (hN : 2 ≤ N) :
    IsGreatest {R : ℕ | Γ ξ ϑ R ≤ N} (R₀ ξ ϑ N) := by
  refine ⟨?_, fun R hR => ?_⟩
  · show Γ ξ ϑ (R₀ ξ ϑ N) ≤ N
    rw [Γ_le_iff hξ hϑ hN]
    exact Nat.floor_le (logb_ratio_nonneg hξ hϑ hN)
  · exact Nat.le_floor ((Γ_le_iff hξ hϑ hN R).1 hR)

/-- `Γ R ≤ N ↔ R ≤ R₀`. -/
theorem Γ_le_iff_le_R₀ (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) {N : ℝ} (hN : 2 ≤ N) (R : ℕ) :
    Γ ξ ϑ R ≤ N ↔ R ≤ R₀ ξ ϑ N := by
  rw [Γ_le_iff hξ hϑ hN, R₀, Nat.le_floor_iff (logb_ratio_nonneg hξ hϑ hN)]

/-- A largest `R` with `Γ R ≤ N` exists. -/
theorem exists_isGreatest (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) {N : ℝ} (hN : 2 ≤ N) :
    ∃ R0 : ℕ, IsGreatest {R : ℕ | Γ ξ ϑ R ≤ N} R0 :=
  ⟨_, R₀_isGreatest hξ hϑ hN⟩

/-- **The `R₀` formula.** Any largest `R` with `Γ R ≤ N` equals
`⌊log_ϑ ((log N + λ)/(log 2 + λ))⌋₊`. -/
theorem eq_R₀_of_isGreatest (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) {N : ℝ} (hN : 2 ≤ N) {R0 : ℕ}
    (h : IsGreatest {R : ℕ | Γ ξ ϑ R ≤ N} R0) :
    R0 = ⌊Real.logb ϑ ((Real.log N + lam ξ ϑ) / (Real.log 2 + lam ξ ϑ))⌋₊ :=
  h.unique (R₀_isGreatest hξ hϑ hN)

/-- **The `R₀` formula, `sSup` form.** The largest `R` with `Γ R ≤ N`, written
`sSup {R | Γ R ≤ N}`, is `⌊log_ϑ ((log N + λ)/(log 2 + λ))⌋₊`. -/
theorem sSup_eq_R₀ (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) {N : ℝ} (hN : 2 ≤ N) :
    sSup {R : ℕ | Γ ξ ϑ R ≤ N} =
      ⌊Real.logb ϑ ((Real.log N + lam ξ ϑ) / (Real.log 2 + lam ξ ϑ))⌋₊ :=
  (R₀_isGreatest hξ hϑ hN).csSup_eq

/-- **Lower bound.** `R₀ ≥ log_ϑ(log N) − log_ϑ(log 2 + λ) − 1` (in fact `>`), for `N ≥ 2`. -/
theorem R₀_lower_bound (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) {N : ℝ} (hN : 2 ≤ N) :
    Real.logb ϑ (Real.log N) - Real.logb ϑ (Real.log 2 + lam ξ ϑ) - 1 ≤ (R₀ ξ ϑ N : ℝ) := by
  have hL := lam_nonneg hξ hϑ
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hD : 0 < Real.log 2 + lam ξ ϑ := by linarith
  have hlogN : Real.log 2 ≤ Real.log N := Real.log_le_log (by norm_num) hN
  have hlogNpos : 0 < Real.log N := by linarith
  have h1 := Nat.sub_one_lt_floor
    (Real.logb ϑ ((Real.log N + lam ξ ϑ) / (Real.log 2 + lam ξ ϑ)))
  have hdiv : Real.logb ϑ ((Real.log N + lam ξ ϑ) / (Real.log 2 + lam ξ ϑ)) =
      Real.logb ϑ (Real.log N + lam ξ ϑ) - Real.logb ϑ (Real.log 2 + lam ξ ϑ) :=
    Real.logb_div (by linarith : (0 : ℝ) < Real.log N + lam ξ ϑ).ne' hD.ne'
  have h2 : Real.logb ϑ (Real.log N) ≤ Real.logb ϑ (Real.log N + lam ξ ϑ) :=
    Real.logb_le_logb_of_le hϑ hlogNpos (by linarith)
  show _ ≤ ((⌊Real.logb ϑ ((Real.log N + lam ξ ϑ) / (Real.log 2 + lam ξ ϑ))⌋₊ : ℕ) : ℝ)
  linarith

end FSCore.ForcedJump

#print axioms FSCore.ForcedJump.log_Γ
#print axioms FSCore.ForcedJump.Γ_monotone
#print axioms FSCore.ForcedJump.two_le_Γ
#print axioms FSCore.ForcedJump.Γ_tendsto_atTop
#print axioms FSCore.ForcedJump.lt_Γ_of_no_jump
#print axioms FSCore.ForcedJump.forced_jump
#print axioms FSCore.ForcedJump.forced_jump_of_eq
#print axioms FSCore.ForcedJump.forced_jump_fails_at_R_zero
#print axioms FSCore.ForcedJump.Γ_le_iff
#print axioms FSCore.ForcedJump.R₀_isGreatest
#print axioms FSCore.ForcedJump.Γ_le_iff_le_R₀
#print axioms FSCore.ForcedJump.eq_R₀_of_isGreatest
#print axioms FSCore.ForcedJump.sSup_eq_R₀
#print axioms FSCore.ForcedJump.R₀_lower_bound


==> anc/formal_companion/lean/src/A36FS/GammaBinomial.lean <==
import Mathlib

/-!
# The Gamma-binomial bound (P7) of Lemma U6, and its Binet/Stirling inputs

App. I, proof of Lemma U6, imports three Gamma-function estimates. All three are proved here
from Mathlib's log-convexity of `Γ` (Bohr–Mollerup) and its factorial Stirling formula.

* **Binet, for real `u > 0`** (`binet`): `log Γ(u+1) = (u+1/2) log u - u + log(2π)/2 + ρ(u)` with
  `0 < ρ(u) < 1/(12u)`. Exponential form: `stirling_two_sided`.
* **Digamma** (`deriv_log_Gamma_le_log`): `ψ(u) = (log Γ)'(u) ≤ log u` for `u > 0`.
* **(P7)** (`P7`, real `n ≥ 2`; `P7_nat`, natural `n ≥ 2`):
  `B_n(u,p) ≤ 20/√(1+nq(1-q)) · exp(-n D(q‖p))` for `0 ≤ u ≤ n`, `q = u/n`, `0 < p < 1`.
  The same proof gives the constant `5` (`P7_sharp`).

Route. Both sides of every unit interval are pinned by log-convexity: for `k ≥ 1` and `θ ∈ [0,1]`,
`log k! + θ log k ≤ log Γ(k+θ+1) ≤ log k! + θ log (k+1)` (`logGamma_interp`). With Mathlib's
factorial Stirling (`Stirling.le_log_factorial_stirling`, `Stirling.tendsto_stirlingSeq_sqrt_pi`),
this gives `ρ(x+N) → 0` along `N → ∞`. The exact step
`ρ(y) - ρ(y+1) = (y+1/2) log(1+1/y) - 1 ∈ (0, 1/(12y(y+1)))` (`binetStep_pos`, `binetStep_lt`;
the series of `Real.hasSum_log_one_add_inv`) then telescopes to Binet.

In (P7), the paper's `ψ ≤ ln` step is replaced by Wendel's inequality
`Γ(x+s) ≤ x^s Γ(x)` (`Gamma_add_le_rpow_mul_Gamma`, from Mathlib's Hölder form of log-convexity),
and `Γ(u+1) ≥ e^{-2}` by `Γ(u+1) ≥ 1/(u+1) ≥ 1/2` (`inv_le_Gamma_add_one`).

Conventions. `x ^ y` is `Real.rpow`, so `0 ^ 0 = 1`; `Real.log 0 = 0`, so `bernKL` follows the
`0 log 0 = 0` convention at `q ∈ {0, 1}`. `bernKL` has the same body as `FSCore.BinaryKL.klB`.
-/

open Real Set Filter Topology
open scoped Nat

namespace FSCore.GammaBinomial

/-! ### Log-convexity inputs -/

/-- `log ∘ Γ` satisfies the Bohr–Mollerup functional equation. -/
theorem logGamma_feq {y : ℝ} (hy : 0 < y) :
    (log ∘ Gamma) (y + 1) = (log ∘ Gamma) y + log y := by
  rw [Function.comp_apply, Gamma_add_one hy.ne', log_mul hy.ne' (Gamma_pos_of_pos hy).ne', add_comm,
    Function.comp_apply]

/-- **Wendel's inequality** (upper half): `Γ(x + s) ≤ x ^ s · Γ(x)` for `x > 0`, `0 ≤ s ≤ 1`. -/
theorem Gamma_add_le_rpow_mul_Gamma {x s : ℝ} (hx : 0 < x) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    Gamma (x + s) ≤ x ^ s * Gamma x := by
  rcases hs0.eq_or_lt with rfl | hs0
  · simp
  rcases hs1.eq_or_lt with rfl | hs1
  · rw [rpow_one, Gamma_add_one hx.ne']
  have hG := Gamma_pos_of_pos hx
  have key := Gamma_mul_add_mul_le_rpow_Gamma_mul_rpow_Gamma hx (by linarith : (0:ℝ) < x + 1)
    (by linarith : (0:ℝ) < 1 - s) hs0 (by ring)
  have e1 : (1 - s) * x + s * (x + 1) = x + s := by ring
  rw [e1, Gamma_add_one hx.ne', mul_rpow hx.le hG.le] at key
  calc Gamma (x + s) ≤ Gamma x ^ (1 - s) * (x ^ s * Gamma x ^ s) := key
    _ = x ^ s * (Gamma x ^ (1 - s) * Gamma x ^ s) := by ring
    _ = x ^ s * Gamma x := by rw [← rpow_add hG]; simp

/-- (b), sharp form: `Γ(n+1)/Γ(n-u+1) ≤ (n-u+1)^u` for real `n ≥ 1`, `0 ≤ u ≤ 1`. -/
theorem Gamma_ratio_le {n u : ℝ} (hn : 1 ≤ n) (hu0 : 0 ≤ u) (hu1 : u ≤ 1) :
    Gamma (n + 1) / Gamma (n - u + 1) ≤ (n - u + 1) ^ u := by
  have hx : 0 < n - u + 1 := by linarith
  have h := Gamma_add_le_rpow_mul_Gamma hx hu0 hu1
  rw [show n - u + 1 + u = n + 1 by ring] at h
  rwa [div_le_iff₀ (Gamma_pos_of_pos hx)]

/-- (b), the paper's form: `Γ(n+1)/Γ(n-u+1) ≤ (n+1)^u` for real `n ≥ 1`, `0 ≤ u ≤ 1`. -/
theorem Gamma_ratio_le' {n u : ℝ} (hn : 1 ≤ n) (hu0 : 0 ≤ u) (hu1 : u ≤ 1) :
    Gamma (n + 1) / Gamma (n - u + 1) ≤ (n + 1) ^ u :=
  (Gamma_ratio_le hn hu0 hu1).trans (rpow_le_rpow (by linarith) (by linarith) hu0)

/-- (c): `Γ(u+1) ≥ 1/(u+1)` for every `u ≥ 0`. -/
theorem inv_le_Gamma_add_one {u : ℝ} (hu : 0 ≤ u) : 1 / (u + 1) ≤ Gamma (u + 1) := by
  have h2 : Gamma 2 ≤ Gamma (u + 2) :=
    Gamma_strictMonoOn_Ici.monotoneOn (mem_Ici.mpr le_rfl) (mem_Ici.mpr (by linarith))
      (by linarith)
  rw [Gamma_two, show u + 2 = (u + 1) + 1 by ring, Gamma_add_one (by linarith)] at h2
  rw [div_le_iff₀ (by linarith), mul_comm]
  exact h2

/-- (c): `Γ(u+1) ≥ 1/2` on `[0,1]`. -/
theorem half_le_Gamma_add_one {u : ℝ} (hu0 : 0 ≤ u) (hu1 : u ≤ 1) : 1 / 2 ≤ Gamma (u + 1) :=
  le_trans (one_div_le_one_div_of_le (by linarith) (by linarith)) (inv_le_Gamma_add_one hu0)

/-- (c), the paper's form: `Γ(u+1) ≥ e^{-2}` on `[0,1]`. -/
theorem exp_neg_two_le_Gamma_add_one {u : ℝ} (hu0 : 0 ≤ u) (hu1 : u ≤ 1) :
    exp (-2) ≤ Gamma (u + 1) := by
  refine le_trans ?_ (half_le_Gamma_add_one hu0 hu1)
  have h3 : 3 ≤ exp 2 := by linarith [add_one_le_exp 2]
  rw [exp_neg]
  calc (exp 2)⁻¹ ≤ (3:ℝ)⁻¹ := inv_anti₀ (by norm_num) h3
    _ ≤ 1 / 2 := by norm_num

/-- Log-convex interpolation between consecutive factorials: for `k ≥ 1`, `θ ∈ [0,1]`,
`log k! + θ log k ≤ log Γ(k+θ+1) ≤ log k! + θ log (k+1)`. -/
theorem logGamma_interp {k : ℕ} (hk : 1 ≤ k) {θ : ℝ} (h0 : 0 ≤ θ) (h1 : θ ≤ 1) :
    log (k ! : ℝ) + θ * log k ≤ log (Gamma (k + θ + 1)) ∧
      log (Gamma (k + θ + 1)) ≤ log (k ! : ℝ) + θ * log (k + 1) := by
  rcases h0.eq_or_lt with rfl | hθ
  · simp [Gamma_nat_eq_factorial]
  have hf : ConvexOn ℝ (Ioi 0) (log ∘ Gamma) := convexOn_log_Gamma
  have hfe : ∀ {y : ℝ}, 0 < y → (log ∘ Gamma) (y + 1) = (log ∘ Gamma) y + log y :=
    fun hy => logGamma_feq hy
  have e1 : ((k + 1 : ℕ) : ℝ) + θ = k + θ + 1 := by push_cast; ring
  have e2 : (log ∘ Gamma) ((k + 1 : ℕ) : ℝ) = log (k ! : ℝ) := by
    simp [Function.comp_apply, Gamma_nat_eq_factorial]
  constructor
  · have := BohrMollerup.f_add_nat_ge hf hfe (by omega : 2 ≤ k + 1) hθ
    rw [e1, e2] at this
    simpa using this
  · have := BohrMollerup.f_add_nat_le hf hfe (by omega : k + 1 ≠ 0) hθ h1
    rw [e1, e2] at this
    simpa using this

/-! ### Stirling main term and Binet remainder -/

/-- The Stirling main term `(y + 1/2) log y - y + log(2π)/2`. -/
noncomputable def stirlingMain (y : ℝ) : ℝ := (y + 1 / 2) * log y - y + log (2 * π) / 2

/-- The Binet remainder `ρ(y) := log Γ(y+1) - stirlingMain y`. -/
noncomputable def binetRem (y : ℝ) : ℝ := log (Gamma (y + 1)) - stirlingMain y

theorem binetRem_nat_nonneg {k : ℕ} (hk : k ≠ 0) : 0 ≤ binetRem k := by
  have := Stirling.le_log_factorial_stirling hk
  unfold binetRem stirlingMain
  rw [Gamma_nat_eq_factorial]
  linarith

theorem binetRem_nat_eq {k : ℕ} (hk : k ≠ 0) :
    binetRem k = log (Stirling.stirlingSeq k) - log (√π) := by
  have h := Stirling.log_stirlingSeq_formula k
  have hk' : (0:ℝ) < k := by exact_mod_cast Nat.pos_of_ne_zero hk
  unfold binetRem stirlingMain
  rw [Gamma_nat_eq_factorial, h, log_sqrt pi_pos.le, log_mul two_ne_zero hk'.ne',
    log_div hk'.ne' (exp_pos 1).ne', log_exp, log_mul two_ne_zero pi_pos.ne']
  ring

theorem tendsto_binetRem_nat : Tendsto (fun k : ℕ => binetRem k) atTop (𝓝 0) := by
  have h1 : Tendsto (fun k : ℕ => log (Stirling.stirlingSeq k) - log (√π)) atTop (𝓝 0) := by
    have := (Stirling.tendsto_stirlingSeq_sqrt_pi.log (by positivity)).sub_const (log (√π))
    simpa using this
  refine h1.congr' ?_
  filter_upwards [eventually_ne_atTop 0] with k hk
  exact (binetRem_nat_eq hk).symm

/-- Crude lower bound from interpolation: `ρ(k+θ) ≥ -θ(θ+1/2)/k`. -/
theorem binetRem_ge_interp {k : ℕ} (hk : 1 ≤ k) {θ : ℝ} (h0 : 0 ≤ θ) (h1 : θ ≤ 1) :
    -(θ * (θ + 1 / 2) / k) ≤ binetRem (k + θ) := by
  have hkpos : (0:ℝ) < k := by exact_mod_cast hk
  obtain ⟨hlo, -⟩ := logGamma_interp hk h0 h1
  have hnat := binetRem_nat_nonneg (by omega : k ≠ 0)
  unfold binetRem stirlingMain at hnat ⊢
  rw [Gamma_nat_eq_factorial] at hnat
  have hkθ : (0:ℝ) < k + θ := by linarith
  have hL : log (k + θ) - log k ≤ θ / k := by
    have := log_le_sub_one_of_pos (div_pos hkθ hkpos)
    rw [log_div hkθ.ne' hkpos.ne'] at this
    calc log (k + θ) - log k ≤ (k + θ) / k - 1 := this
      _ = θ / k := by field_simp; ring
  have hmul := mul_le_mul_of_nonneg_left hL (by linarith : (0:ℝ) ≤ k + θ + 1 / 2)
  have e : (k + θ + 1 / 2) * (θ / k) = θ + θ * (θ + 1 / 2) / k := by field_simp; ring
  rw [e] at hmul
  linarith

/-- Crude upper bound from interpolation: `ρ(k+θ) ≤ ρ(k) + θ/(2(k+θ))`. -/
theorem binetRem_le_interp {k : ℕ} (hk : 1 ≤ k) {θ : ℝ} (h0 : 0 ≤ θ) (h1 : θ ≤ 1) :
    binetRem (k + θ) ≤ binetRem k + θ / (2 * (k + θ)) := by
  have hkpos : (0:ℝ) < k := by exact_mod_cast hk
  have hkθ : (0:ℝ) < k + θ := by linarith
  obtain ⟨-, hhi⟩ := logGamma_interp hk h0 h1
  unfold binetRem stirlingMain
  rw [Gamma_nat_eq_factorial]
  have hA : log (k + 1) - log (k + θ) ≤ (1 - θ) / (k + θ) := by
    have := log_le_sub_one_of_pos (div_pos (by linarith : (0:ℝ) < k + 1) hkθ)
    rw [log_div (by linarith) hkθ.ne'] at this
    calc _ ≤ (k + 1) / (k + θ) - 1 := this
      _ = (1 - θ) / (k + θ) := by field_simp; ring
  have hB : θ / (k + θ) ≤ log (k + θ) - log k := by
    have := one_sub_inv_le_log_of_pos (div_pos hkθ hkpos)
    rw [log_div hkθ.ne' hkpos.ne'] at this
    calc θ / (k + θ) = 1 - ((k + θ) / k)⁻¹ := by field_simp; ring
      _ ≤ _ := this
  have h3 := mul_le_mul_of_nonneg_left hA h0
  have h4 := mul_le_mul_of_nonneg_left hB (by linarith : (0:ℝ) ≤ k + 1 / 2)
  have e : θ * ((1 - θ) / (k + θ)) - (k + 1 / 2) * (θ / (k + θ)) + θ = θ / (2 * (k + θ)) := by
    field_simp; ring
  linarith

/-- `ρ(x + N) → 0` as `N → ∞`, for every real `x > 0`. -/
theorem tendsto_binetRem_add_nat {x : ℝ} (hx : 0 < x) :
    Tendsto (fun N : ℕ => binetRem (x + N)) atTop (𝓝 0) := by
  set m := ⌊x⌋₊ with hm
  set θ := x - m with hθ
  have hθ0 : 0 ≤ θ := by rw [hθ]; linarith [Nat.floor_le hx.le]
  have hθ1 : θ ≤ 1 := by rw [hθ]; linarith [Nat.lt_floor_add_one x]
  have hxN : ∀ N : ℕ, x + N = ((N + m : ℕ) : ℝ) + θ := by intro N; push_cast; rw [hθ]; ring
  have hlo : Tendsto (fun N : ℕ => -(θ * (θ + 1 / 2)) / ((N + m : ℕ) : ℝ)) atTop (𝓝 0) :=
    (tendsto_const_div_atTop_nhds_zero_nat _).comp (tendsto_add_atTop_nat m)
  have hhi : Tendsto (fun N : ℕ => binetRem ((N + m : ℕ) : ℝ) + (1 / 2) / ((N + m : ℕ) : ℝ))
      atTop (𝓝 0) := by
    have := (tendsto_binetRem_nat.comp (tendsto_add_atTop_nat m)).add
      ((tendsto_const_div_atTop_nhds_zero_nat (1 / 2 : ℝ)).comp (tendsto_add_atTop_nat m))
    simpa using this
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' hlo hhi ?_ ?_
  · filter_upwards [eventually_ge_atTop 1] with N hN
    rw [hxN N, neg_div]
    exact binetRem_ge_interp (by omega) hθ0 hθ1
  · filter_upwards [eventually_ge_atTop 1] with N hN
    rw [hxN N]
    have hk : (1:ℝ) ≤ ((N + m : ℕ) : ℝ) := by exact_mod_cast (by omega : 1 ≤ N + m)
    have h1 := binetRem_le_interp (k := N + m) (by omega) hθ0 hθ1
    have h2 : θ / (2 * (((N + m : ℕ) : ℝ) + θ)) ≤ (1 / 2) / ((N + m : ℕ) : ℝ) := by
      rw [div_le_div_iff₀ (by positivity) (by positivity)]
      nlinarith
    linarith

/-- The exact Binet step: `ρ(y) - ρ(y+1) = (y + 1/2) log(1 + 1/y) - 1`. -/
theorem binetRem_sub_binetRem_add_one {y : ℝ} (hy : 0 < y) :
    binetRem y - binetRem (y + 1) = (y + 1 / 2) * log (1 + y⁻¹) - 1 := by
  unfold binetRem stirlingMain
  have hy1 : 0 < y + 1 := by linarith
  rw [Gamma_add_one hy1.ne', log_mul hy1.ne' (Gamma_pos_of_pos hy1).ne']
  have : 1 + y⁻¹ = (y + 1) / y := by field_simp
  rw [this, log_div hy1.ne' hy.ne']
  ring

theorem binetStep_hasSum {y : ℝ} (hy : 0 < y) :
    HasSum (fun k : ℕ => 1 / (2 * (k : ℝ) + 1) * ((1 / (2 * y + 1)) ^ 2) ^ k)
      ((y + 1 / 2) * log (1 + y⁻¹)) := by
  have h := (hasSum_log_one_add_inv hy).mul_left (y + 1 / 2)
  have hfun : (fun k : ℕ => 1 / (2 * (k : ℝ) + 1) * ((1 / (2 * y + 1)) ^ 2) ^ k) =
      (fun i : ℕ => (y + 1 / 2) * (2 * (1 / (2 * (i : ℝ) + 1)) * (1 / (2 * y + 1)) ^ (2 * i + 1))) := by
    funext k
    have h2 : (2 * y + 1) ≠ 0 := by linarith
    rw [pow_succ (1 / (2 * y + 1)) (2 * k), pow_mul (1 / (2 * y + 1)) 2 k]
    field_simp
  rw [hfun]
  exact h

theorem binetStep_tail_hasSum {y : ℝ} (hy : 0 < y) :
    HasSum (fun k : ℕ => 1 / (2 * ((k + 1 : ℕ) : ℝ) + 1) * ((1 / (2 * y + 1)) ^ 2) ^ (k + 1))
      ((y + 1 / 2) * log (1 + y⁻¹) - 1) := by
  have h := (hasSum_nat_add_iff' 1).mpr (binetStep_hasSum hy)
  simpa using h

/-- The Binet step is positive. -/
theorem binetStep_pos {y : ℝ} (hy : 0 < y) : 0 < (y + 1 / 2) * log (1 + y⁻¹) - 1 := by
  have h := binetStep_tail_hasSum hy
  refine hasSum_lt (f := fun _ => (0:ℝ)) (i := 0) (fun k => ?_) ?_ hasSum_zero h
  · positivity
  · positivity

/-- Robbins' bound for real arguments: the Binet step is `< 1/(12 y (y+1))`. -/
theorem binetStep_lt {y : ℝ} (hy : 0 < y) :
    (y + 1 / 2) * log (1 + y⁻¹) - 1 < 1 / (12 * y * (y + 1)) := by
  have h := binetStep_tail_hasSum hy
  set r := (1 / (2 * y + 1)) ^ 2 with hr
  have hr0 : 0 < r := by positivity
  have hr1 : r < 1 := by
    rw [hr]
    refine pow_lt_one₀ (by positivity) ?_ two_ne_zero
    rw [div_lt_one (by linarith)]
    linarith
  have hg : HasSum (fun n : ℕ => r ^ (n + 1) / 3) (r * (1 - r)⁻¹ / 3) := by
    have := ((hasSum_geometric_of_lt_one hr0.le hr1).mul_left r).div_const 3
    have hfun : (fun n : ℕ => r ^ (n + 1) / 3) = (fun i : ℕ => r * r ^ i / 3) := by
      funext n
      rw [pow_succ]
      ring
    rw [hfun]
    exact this
  have hlt := hasSum_lt (i := 1) (fun n => ?_) ?_ h hg
  · have h1r : 1 - r = 4 * y * (y + 1) / (2 * y + 1) ^ 2 := by
      rw [hr]; field_simp; ring
    calc _ < r * (1 - r)⁻¹ / 3 := hlt
      _ = 1 / (12 * y * (y + 1)) := by
        rw [h1r, hr]; field_simp; ring
  · have hc : 1 / (2 * ((n + 1 : ℕ) : ℝ) + 1) ≤ 1 / 3 :=
      one_div_le_one_div_of_le (by norm_num) (by push_cast; linarith [(n.cast_nonneg : (0:ℝ) ≤ n)])
    calc 1 / (2 * ((n + 1 : ℕ) : ℝ) + 1) * r ^ (n + 1) ≤ 1 / 3 * r ^ (n + 1) :=
          mul_le_mul_of_nonneg_right hc (by positivity)
      _ = r ^ (n + 1) / 3 := by ring
  · have : 0 < r ^ 2 := by positivity
    norm_num
    linarith

/-- **Binet's bound for real arguments** (the paper's import, App. I, Lemma U6):
for every real `x > 0`, `0 < ρ(x) < 1/(12x)`, where
`ρ(x) = log Γ(x+1) - ((x + 1/2) log x - x + log(2π)/2)`. -/
theorem binet {x : ℝ} (hx : 0 < x) : 0 < binetRem x ∧ binetRem x < 1 / (12 * x) := by
  have hT := tendsto_binetRem_add_nat hx
  constructor
  · have hanti : Antitone (fun N : ℕ => binetRem (x + N)) := by
      refine antitone_nat_of_succ_le fun N => ?_
      have hxN : 0 < x + N := by positivity
      have h1 := binetRem_sub_binetRem_add_one hxN
      have h2 := binetStep_pos hxN
      show binetRem (x + ((N + 1 : ℕ) : ℝ)) ≤ binetRem (x + N)
      rw [show x + ((N + 1 : ℕ) : ℝ) = x + N + 1 by push_cast; ring]
      linarith
    have h1 := hanti.le_of_tendsto hT 1
    have h2 := binetRem_sub_binetRem_add_one hx
    have h3 := binetStep_pos hx
    simp only [Nat.cast_one] at h1
    linarith
  · have h12 : Tendsto (fun N : ℕ => 1 / (12 * (x + N))) atTop (𝓝 0) :=
      tendsto_const_nhds.div_atTop
        ((tendsto_atTop_add_const_left _ x tendsto_natCast_atTop_atTop).const_mul_atTop
          (by norm_num : (0:ℝ) < 12))
    have hT' : Tendsto (fun N : ℕ => binetRem (x + N) - 1 / (12 * (x + N))) atTop (𝓝 0) := by
      simpa using hT.sub h12
    have hmono : Monotone (fun N : ℕ => binetRem (x + N) - 1 / (12 * (x + N))) := by
      refine monotone_nat_of_le_succ fun N => ?_
      have hxN : 0 < x + N := by positivity
      have h1 := binetRem_sub_binetRem_add_one hxN
      have h2 := binetStep_lt hxN
      show binetRem (x + N) - 1 / (12 * (x + N)) ≤
        binetRem (x + ((N + 1 : ℕ) : ℝ)) - 1 / (12 * (x + ((N + 1 : ℕ) : ℝ)))
      rw [show x + ((N + 1 : ℕ) : ℝ) = x + N + 1 by push_cast; ring]
      have e2 : 1 / (12 * (x + N)) - 1 / (12 * (x + N + 1)) = 1 / (12 * (x + N) * (x + N + 1)) := by
        field_simp; ring
      linarith
    have h1 := hmono.ge_of_tendsto hT' 1
    have h2 := binetRem_sub_binetRem_add_one hx
    have h3 := binetStep_lt hx
    simp only [Nat.cast_one] at h1
    have e2 : 1 / (12 * x) - 1 / (12 * (x + 1)) = 1 / (12 * x * (x + 1)) := by
      field_simp; ring
    linarith

/-! ### (a) Two-sided Stirling bound, exponential form -/

theorem stirlingMain_eq_log {u : ℝ} (hu : 0 < u) :
    log (√(2 * π * u) * (u / exp 1) ^ u) = stirlingMain u := by
  have h2pu : 0 < 2 * π * u := by positivity
  rw [log_mul (by positivity) (by positivity), log_sqrt h2pu.le, log_rpow (by positivity),
    log_div hu.ne' (exp_pos 1).ne', log_exp, log_mul (by positivity) hu.ne']
  unfold stirlingMain
  ring

/-- (a): for every real `u > 0`,
`√(2πu) (u/e)^u < Γ(u+1) < √(2πu) (u/e)^u e^{1/(12u)}`. -/
theorem stirling_two_sided {u : ℝ} (hu : 0 < u) :
    √(2 * π * u) * (u / exp 1) ^ u < Gamma (u + 1) ∧
      Gamma (u + 1) < √(2 * π * u) * (u / exp 1) ^ u * exp (1 / (12 * u)) := by
  obtain ⟨h1, h2⟩ := binet hu
  have hM : 0 < √(2 * π * u) * (u / exp 1) ^ u := by positivity
  have hG : 0 < Gamma (u + 1) := Gamma_pos_of_pos (by linarith)
  have hlogM := stirlingMain_eq_log hu
  unfold binetRem at h1 h2
  constructor
  · rw [← log_lt_log_iff hM hG, hlogM]; linarith
  · rw [← log_lt_log_iff hG (by positivity), log_mul hM.ne' (exp_pos _).ne', log_exp, hlogM]
    linarith

/-- Factorial upper bound (Robbins): `n! < √(2πn) (n/e)^n e^{1/(12n)}` for `n ≥ 1`. -/
theorem factorial_lt_stirling {n : ℕ} (hn : n ≠ 0) :
    (n ! : ℝ) < √(2 * π * n) * (n / exp 1) ^ n * exp (1 / (12 * n)) := by
  have hn' : (0:ℝ) < n := by exact_mod_cast Nat.pos_of_ne_zero hn
  have := (stirling_two_sided hn').2
  rwa [Gamma_nat_eq_factorial, rpow_natCast] at this

/-! ### Digamma: `ψ ≤ log` -/

/-- `ψ(u) = (log Γ)'(u) ≤ log u` for `u > 0` (log-convexity: derivative ≤ slope on `[u, u+1]`). -/
theorem deriv_log_Gamma_le_log {u : ℝ} (hu : 0 < u) :
    deriv (fun x => log (Gamma x)) u ≤ log u := by
  have hd : DifferentiableAt ℝ (fun x => log (Gamma x)) u :=
    (differentiableAt_Gamma fun m =>
      ((by linarith [(m.cast_nonneg : (0:ℝ) ≤ m)] : -(m:ℝ) < u)).ne').log (Gamma_pos_of_pos hu).ne'
  have := convexOn_log_Gamma.deriv_le_slope (mem_Ioi.mpr hu)
    (mem_Ioi.mpr (by linarith : (0:ℝ) < u + 1)) (by linarith : u < u + 1) hd
  rw [slope_def_field, logGamma_feq hu] at this
  have e : (fun x => log (Gamma x)) = log ∘ Gamma := rfl
  rw [e]
  simpa using this

/-! ### (d) The Gamma-binomial bound (P7) -/

/-- `B_n(u,p) := Γ(n+1)/(Γ(u+1)Γ(n-u+1)) p^u (1-p)^(n-u)`. -/
noncomputable def gammaBinom (n u p : ℝ) : ℝ :=
  Gamma (n + 1) / (Gamma (u + 1) * Gamma (n - u + 1)) * p ^ u * (1 - p) ^ (n - u)

/-- `D(q‖p) = q log(q/p) + (1-q) log((1-q)/(1-p))` (same body as `FSCore.BinaryKL.klB`). -/
noncomputable def bernKL (q p : ℝ) : ℝ :=
  q * log (q / p) + (1 - q) * log ((1 - q) / (1 - p))

/-- The `p`-free part `Γ(n+1)/(Γ(u+1)Γ(n-u+1)) q^u (1-q)^(n-u)`, `q = u/n`. -/
noncomputable def gbCore (n u : ℝ) : ℝ :=
  Gamma (n + 1) / (Gamma (u + 1) * Gamma (n - u + 1)) * (u / n) ^ u * (1 - u / n) ^ (n - u)

/-- `p^u (1-p)^(n-u) = q^u (1-q)^(n-u) e^{-n D(q‖p)}`, including `u ∈ {0, n}`. -/
theorem pow_mul_pow_eq_kl {n u p : ℝ} (hn : 0 < n) (hu0 : 0 ≤ u) (hun : u ≤ n) (hp0 : 0 < p)
    (hp1 : p < 1) :
    p ^ u * (1 - p) ^ (n - u) =
      (u / n) ^ u * (1 - u / n) ^ (n - u) * exp (-(n * bernKL (u / n) p)) := by
  have hp1' : 0 < 1 - p := by linarith
  rcases hu0.eq_or_lt with rfl | hu0'
  · simp [bernKL]
    rw [rpow_def_of_pos hp1', mul_comm]
  rcases hun.eq_or_lt with rfl | hun'
  · simp [bernKL, div_self hu0'.ne']
    rw [rpow_def_of_pos hp0, mul_comm]
  · have hq : 0 < u / n := div_pos hu0' hn
    have hq1 : 0 < 1 - u / n := by rw [sub_pos, div_lt_one hn]; exact hun'
    have hnq : n * (u / n) = u := by field_simp
    rw [rpow_def_of_pos hp0, rpow_def_of_pos hp1', rpow_def_of_pos hq, rpow_def_of_pos hq1,
      ← exp_add, ← exp_add, ← exp_add]
    congr 1
    unfold bernKL
    rw [log_div hq.ne' hp0.ne', log_div hq1.ne' hp1'.ne']
    linear_combination (log (u / n) - log p - log (1 - u / n) + log (1 - p)) * hnq

theorem gbCore_symm {n u : ℝ} (hn : n ≠ 0) : gbCore n (n - u) = gbCore n u := by
  unfold gbCore
  have h1 : n - (n - u) = u := by ring
  have h2 : 1 - (n - u) / n = u / n := by field_simp; ring
  have h3 : 1 - u / n = (n - u) / n := by field_simp
  rw [h1, h2, h3]
  ring

/-- Case `0 ≤ u ≤ 1` (Wendel, `Γ(u+1) ≥ 1/2`): the `p`-free part is at most `3`. -/
theorem gbCore_le_three {n u : ℝ} (hn : 2 ≤ n) (hu0 : 0 ≤ u) (hu1 : u ≤ 1) : gbCore n u ≤ 3 := by
  have hn0 : 0 < n := by linarith
  have hx : 0 < n - u + 1 := by linarith
  have hGx := Gamma_pos_of_pos hx
  have hGu : 1 / 2 ≤ Gamma (u + 1) := half_le_Gamma_add_one hu0 hu1
  have hGu0 : 0 < Gamma (u + 1) := by linarith
  have hW : Gamma (n + 1) ≤ (n - u + 1) ^ u * Gamma (n - u + 1) := by
    have := Gamma_add_le_rpow_mul_Gamma hx hu0 hu1
    rwa [show n - u + 1 + u = n + 1 by ring] at this
  have hpow0 : 0 ≤ (n - u + 1) ^ u := rpow_nonneg hx.le _
  have hC : Gamma (n + 1) / (Gamma (u + 1) * Gamma (n - u + 1)) ≤ 2 * (n - u + 1) ^ u := by
    rw [div_le_iff₀ (by positivity)]
    calc Gamma (n + 1) ≤ (n - u + 1) ^ u * Gamma (n - u + 1) := hW
      _ ≤ 2 * (n - u + 1) ^ u * (Gamma (u + 1) * Gamma (n - u + 1)) := by
        nlinarith [mul_nonneg hpow0 hGx.le]
  have hqn0 : 0 ≤ u / n := div_nonneg hu0 hn0.le
  have hb0 : 0 ≤ (n - u + 1) * (u / n) := mul_nonneg hx.le hqn0
  have hb : (n - u + 1) * (u / n) ≤ 3 / 2 := by
    rw [← mul_div_assoc, div_le_iff₀ hn0]
    nlinarith [mul_le_mul_of_nonneg_left hu1 hx.le]
  have hbu : ((n - u + 1) * (u / n)) ^ u ≤ 3 / 2 := by
    rcases le_or_gt ((n - u + 1) * (u / n)) 1 with h | h
    · exact (rpow_le_one hb0 h hu0).trans (by norm_num)
    · calc ((n - u + 1) * (u / n)) ^ u ≤ ((n - u + 1) * (u / n)) ^ (1:ℝ) :=
            rpow_le_rpow_of_exponent_le h.le hu1
        _ ≤ 3 / 2 := by rw [rpow_one]; exact hb
  have h1q0 : 0 ≤ 1 - u / n := by rw [sub_nonneg, div_le_one hn0]; linarith
  have hq1 : (1 - u / n) ^ (n - u) ≤ 1 := rpow_le_one h1q0 (by linarith) (by linarith)
  have hq1' : 0 ≤ (1 - u / n) ^ (n - u) := rpow_nonneg h1q0 _
  have hqu0 : 0 ≤ (u / n) ^ u := rpow_nonneg hqn0 _
  unfold gbCore
  calc Gamma (n + 1) / (Gamma (u + 1) * Gamma (n - u + 1)) * (u / n) ^ u * (1 - u / n) ^ (n - u)
      ≤ 2 * (n - u + 1) ^ u * (u / n) ^ u * 1 :=
        mul_le_mul (mul_le_mul_of_nonneg_right hC hqu0) hq1 hq1' (by positivity)
    _ = 2 * ((n - u + 1) * (u / n)) ^ u := by rw [mul_rpow hx.le hqn0]; ring
    _ ≤ 2 * (3 / 2) := by linarith
    _ = 3 := by norm_num

theorem gbCore_le_five_of_le_one {n u : ℝ} (hn : 2 ≤ n) (hu0 : 0 ≤ u) (hu1 : u ≤ 1) :
    gbCore n u ≤ 5 / √(1 + n * (u / n) * (1 - u / n)) := by
  have hn0 : 0 < n := by linarith
  set w := n * (u / n) * (1 - u / n) with hw
  have h1q0 : 0 ≤ 1 - u / n := by rw [sub_nonneg, div_le_one hn0]; linarith
  have hw0 : 0 ≤ w := by rw [hw]; positivity
  have hw1 : w ≤ 1 := by
    have e : n * (u / n) = u := by field_simp
    rw [hw, e]
    have : 1 - u / n ≤ 1 := by linarith [div_nonneg hu0 hn0.le]
    nlinarith
  have hspos : 0 < √(1 + w) := sqrt_pos.mpr (by linarith)
  have hs : √(1 + w) ≤ 5 / 3 := by
    rw [sqrt_le_left (by norm_num)]
    nlinarith
  calc gbCore n u ≤ 3 := gbCore_le_three hn hu0 hu1
    _ ≤ 5 / √(1 + w) := by
      rw [le_div_iff₀ hspos]; linarith

/-- Case `1 ≤ u ≤ n - 1` (Binet at `n`, `u`, `n - u`). -/
theorem gbCore_le_five_bulk {n u : ℝ} (hn : 2 ≤ n) (hu1 : 1 ≤ u) (hun1 : u ≤ n - 1) :
    gbCore n u ≤ 5 / √(1 + n * (u / n) * (1 - u / n)) := by
  have hn0 : 0 < n := by linarith
  have hu0 : 0 < u := by linarith
  have hv0 : 0 < n - u := by linarith
  obtain ⟨-, hBn⟩ := binet hn0
  obtain ⟨hBu, -⟩ := binet hu0
  obtain ⟨hBv, -⟩ := binet hv0
  unfold binetRem stirlingMain at hBn hBu hBv
  have hq : 0 < u / n := div_pos hu0 hn0
  have h1q : 1 - u / n = (n - u) / n := by field_simp
  have hq1 : 0 < (n - u) / n := div_pos hv0 hn0
  have hGn := Gamma_pos_of_pos (by linarith : (0:ℝ) < n + 1)
  have hGu := Gamma_pos_of_pos (by linarith : (0:ℝ) < u + 1)
  have hGv := Gamma_pos_of_pos (by linarith : (0:ℝ) < n - u + 1)
  set w := n * (u / n) * (1 - u / n) with hw
  have hw' : w = u * (n - u) / n := by rw [hw, h1q]; field_simp
  have hwpos : 0 < w := by rw [hw']; positivity
  have hw_half : 1 / 2 ≤ w := by
    rw [hw', le_div_iff₀ hn0]
    nlinarith [mul_nonneg (sub_nonneg.mpr hu1) (by linarith : (0:ℝ) ≤ n - u - 1)]
  have hcore : gbCore n u = Gamma (n + 1) / (Gamma (u + 1) * Gamma (n - u + 1)) * (u / n) ^ u *
      ((n - u) / n) ^ (n - u) := by
    unfold gbCore; rw [h1q]
  have hpos : 0 < gbCore n u := by rw [hcore]; positivity
  have hT : 0 < 5 / √(1 + w) := by positivity
  have hlw : log (1 + w) ≤ log (2 * π) + log u + log (n - u) - log n := by
    have h3w : 1 + w ≤ 2 * π * u * (n - u) / n := by
      have : 2 * π * u * (n - u) / n = 2 * π * w := by rw [hw']; ring
      rw [this]; nlinarith [pi_gt_three]
    calc log (1 + w) ≤ log (2 * π * u * (n - u) / n) := log_le_log (by linarith) h3w
      _ = log (2 * π) + log u + log (n - u) - log n := by
        rw [log_div (by positivity) hn0.ne', log_mul (by positivity) hv0.ne',
          log_mul (by positivity) hu0.ne']
  have h5 : 1 ≤ log 5 := by
    rw [le_log_iff_exp_le (by norm_num)]; linarith [exp_one_lt_d9]
  have h12 : 1 / (12 * n) ≤ 1 := by rw [div_le_one (by positivity)]; linarith
  rw [← log_le_log_iff hpos hT, hcore, log_mul (by positivity) (by positivity),
    log_mul (by positivity) (by positivity), log_div hGn.ne' (by positivity),
    log_mul hGu.ne' hGv.ne', log_rpow hq, log_rpow hq1, log_div hu0.ne' hn0.ne',
    log_div hv0.ne' hn0.ne', log_div (by norm_num) (by positivity), log_sqrt (by linarith)]
  linarith

/-- The `p`-free form of (P7), with constant `5`. -/
theorem gbCore_le_five {n u : ℝ} (hn : 2 ≤ n) (hu0 : 0 ≤ u) (hun : u ≤ n) :
    gbCore n u ≤ 5 / √(1 + n * (u / n) * (1 - u / n)) := by
  have hn0 : n ≠ 0 := (by linarith : (0:ℝ) < n).ne'
  rcases le_or_gt u 1 with hu1 | hu1
  · exact gbCore_le_five_of_le_one hn hu0 hu1
  rcases le_or_gt (n - 1) u with hun1 | hun1
  · have h := gbCore_le_five_of_le_one hn (by linarith : 0 ≤ n - u) (by linarith : n - u ≤ 1)
    rw [gbCore_symm hn0] at h
    have hw : n * ((n - u) / n) * (1 - (n - u) / n) = n * (u / n) * (1 - u / n) := by
      field_simp; ring
    rwa [hw] at h
  · exact gbCore_le_five_bulk hn hu1.le hun1.le

theorem gammaBinom_eq {n u p : ℝ} (hn : 0 < n) (hu0 : 0 ≤ u) (hun : u ≤ n) (hp0 : 0 < p)
    (hp1 : p < 1) : gammaBinom n u p = gbCore n u * exp (-(n * bernKL (u / n) p)) := by
  unfold gammaBinom gbCore
  rw [mul_assoc, pow_mul_pow_eq_kl hn hu0 hun hp0 hp1]
  ring

/-- (P7) with the constant `5` in place of `20`. -/
theorem P7_sharp {n u p : ℝ} (hn : 2 ≤ n) (hu0 : 0 ≤ u) (hun : u ≤ n) (hp0 : 0 < p) (hp1 : p < 1) :
    gammaBinom n u p ≤ 5 / √(1 + n * (u / n) * (1 - u / n)) * exp (-(n * bernKL (u / n) p)) := by
  rw [gammaBinom_eq (by linarith) hu0 hun hp0 hp1]
  exact mul_le_mul_of_nonneg_right (gbCore_le_five hn hu0 hun) (exp_pos _).le

/-- **(P7)**, as stated in App. I: for real `n ≥ 2`, `0 ≤ u ≤ n`, `q = u/n`, `0 < p < 1`,
`B_n(u,p) ≤ 20/√(1 + n q (1-q)) · e^{-n D(q‖p)}`. -/
theorem P7 {n u p : ℝ} (hn : 2 ≤ n) (hu0 : 0 ≤ u) (hun : u ≤ n) (hp0 : 0 < p) (hp1 : p < 1) :
    gammaBinom n u p ≤ 20 / √(1 + n * (u / n) * (1 - u / n)) * exp (-(n * bernKL (u / n) p)) := by
  refine (P7_sharp hn hu0 hun hp0 hp1).trans ?_
  apply mul_le_mul_of_nonneg_right _ (exp_pos _).le
  gcongr
  norm_num

/-- (P7) for natural `n ≥ 2` (the use in Lemma U6, where `n = b`). -/
theorem P7_nat {n : ℕ} (hn : 2 ≤ n) {u p : ℝ} (hu0 : 0 ≤ u) (hun : u ≤ n) (hp0 : 0 < p)
    (hp1 : p < 1) :
    gammaBinom n u p ≤ 20 / √(1 + n * (u / n) * (1 - u / n)) * exp (-(n * bernKL (u / n) p)) :=
  P7 (by exact_mod_cast hn) hu0 hun hp0 hp1

end FSCore.GammaBinomial


==> anc/formal_companion/lean/src/A36FS/HFS/Cor6.lean <==
import A36FS.T1.CF1
import A36FS.Prop2.Main
import A36FS.Thm8.Dilution
import A36FS.Thm9.Asymp

/-!
# A36FS.HFS.Cor6 — Corollary 6 (`cor:hfs`) and the upper half of Theorem 7(b) (`thm:mixf` (b))
(full-support branch)

Paper: `appendix_thmm.tex` (sha256 13789d51…): Proposition 2
(ll. 739–753), Theorem 7(b) (ll. 839–841), Corollary 6 (ll. 1431–1445).

Objects: `L_F = LFgen (fsTarget n) (fsOracle n) ε` and `L_H = LHgen (fsTarget n) (fsOracle n) ε` (the shared library's real `sInf`s
over finite predrawn mixtures `SchedMix n`), `T_n = Prop2.Tn n = ln((n+2)/2)`, `D_n = Prop2.Dn n`,
`c_ε = CF1.cEps ε = ⌈4.680·10²⁰ ε⁻²⌉`.

Headlines (`#print axioms` at the end):
* `thm7b_upper` (**Theorem 7(b), upper half**): `limsup_n L_F(n,ε)/log₂log₂n ≤ e^{-ε}` for `ε > 0`;
  `thm7b_upper_eventually`, and `thm7b_isTheta` (`L_F = Θ_ε(log log n)`).  Formal route: Corollary 5
  (`Thm8.Dilution.cor5`, the limit `e^{-ε}/2`), not the printed route through Theorem 6 and dilution; the statement is
  the printed one.
* `LF_le_cf1` (Corollary 6, first claim): `L_F(n,ε) ≤ log₂log₂n + 8c_ε` for `ε ∈ (0,1]`, `n ≥ 2`: the Theorem 6
  construction (its uniform relabelling `agfv_relabelMix`) is a finite predrawn mixture with cost `R`.
* `LH_ge_D` (Proposition 2 in the `2D_n` form used by Corollary 6), `cor6_ratio_ge` (the displayed lower bound on
  `L_H/L_F`), `LH_le_explicit` (`L_H ≤ 2 + 4(T_n+1)(3T_n+2)/ε`), `cor6_ratio_le` (for every `δ > 0`, eventually
  `L_H/L_F ≤ (1+δ)(24e^ε/ε)(ln n)²/log₂log₂n`), `cor6_ratio_isTheta` (`L_H/L_F = Θ_ε((ln n)²/ln ln n)`).
* `F_eq_H_single` (a single labelled schedule has `F = H`), `Rlab` (the least number of rounds of a single labelled
  schedule with `F ≤ ε`) and `Rlab_isTheta` (`Θ_ε((ln n)²)`); single relabelled profiles: `T1.cor4_F`.
* `cor6`: the conjunction of these, for `ε ∈ (0,1]`.
-/

set_option autoImplicit false

namespace A36FS.HFS

open Filter Topology AGF A36RW Finset

/-! ## §0 `log₂log₂n` against `ln ln n` -/

lemma logb_logb_eq {n : ℕ} (hn : 2 ≤ n) :
    Real.logb 2 (Real.logb 2 n) = (Real.log (Real.log n) - Real.log (Real.log 2)) / Real.log 2 := by
  have hn' : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hln : 0 < Real.log n := Real.log_pos (by linarith)
  rw [Real.logb, Real.logb, Real.log_div hln.ne' hl2.ne']

lemma log_log_two_neg : Real.log (Real.log 2) < 0 :=
  Real.log_neg (Real.log_pos (by norm_num)) (by have := Real.log_two_lt_d9; linarith)

lemma neg_one_lt_log_log_two : -1 < Real.log (Real.log 2) := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have h := Real.one_sub_inv_le_log_of_pos hl2
  have h2 : (69 / 100 : ℝ) < Real.log 2 := by have := Real.log_two_gt_d9; linarith
  have h3 : (Real.log 2)⁻¹ < 100 / 69 := by
    rw [inv_eq_one_div, show (100 / 69 : ℝ) = 1 / (69 / 100) by norm_num]
    exact one_div_lt_one_div_of_lt (by norm_num) h2
  linarith

/-- `ln ln n / ln 2 ≤ log₂log₂n ≤ (ln ln n + 1)/ln 2` for `n ≥ 2`. -/
lemma logb_logb_bounds {n : ℕ} (hn : 2 ≤ n) :
    Real.log (Real.log n) / Real.log 2 ≤ Real.logb 2 (Real.logb 2 n) ∧
      Real.logb 2 (Real.logb 2 n) ≤ (Real.log (Real.log n) + 1) / Real.log 2 := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  rw [logb_logb_eq hn]
  have h1 := log_log_two_neg
  have h2 := neg_one_lt_log_log_two
  exact ⟨div_le_div_of_nonneg_right (by linarith) hl2.le, div_le_div_of_nonneg_right (by linarith) hl2.le⟩

lemma eventually_log_ge (L : ℝ) : ∀ᶠ n : ℕ in atTop, L ≤ Real.log n :=
  (Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop).eventually_ge_atTop L

lemma eventually_log_log_ge (L : ℝ) : ∀ᶠ n : ℕ in atTop, L ≤ Real.log (Real.log n) :=
  ((Real.tendsto_log_atTop.comp Real.tendsto_log_atTop).comp tendsto_natCast_atTop_atTop).eventually_ge_atTop L

lemma eventually_logb_logb_pos :
    ∀ᶠ n : ℕ in atTop, 0 < Real.logb 2 (Real.logb 2 n) ∧ 2 ≤ n ∧ 1 ≤ Real.log (Real.log n) := by
  filter_upwards [eventually_log_log_ge 1, eventually_ge_atTop 2] with n h1 h2
  refine ⟨?_, h2, h1⟩
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have h3 := (logb_logb_bounds h2).1
  have h4 : 0 < Real.log (Real.log n) / Real.log 2 := div_pos (by linarith) hl2
  linarith

/-! ## §1 Theorem 7(b), upper half (through Corollary 5) -/

/-- **Theorem 7(b), upper half**: `limsup_n L_F(n,ε)/log₂log₂n ≤ e^{-ε}` for every `ε > 0` (from Corollary 5's limit
`e^{-ε}/2`). -/
theorem thm7b_upper {ε : ℝ} (hε : 0 < ε) :
    limsup (fun n : ℕ => LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε / Real.logb 2 (Real.logb 2 n)) atTop ≤
      Real.exp (-ε) := by
  rw [(A36FS.Thm8.Dilution.cor5 hε).limsup_eq]
  have := Real.exp_pos (-ε)
  linarith

/-- Theorem 7(b), upper half, eventual form: for every `c > e^{-ε}/2`, eventually `L_F(n,ε) ≤ c · log₂log₂n`. -/
theorem thm7b_upper_eventually {ε : ℝ} (hε : 0 < ε) {c : ℝ} (hc : Real.exp (-ε) / 2 < c) :
    ∀ᶠ n : ℕ in atTop, LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε ≤ c * Real.logb 2 (Real.logb 2 n) := by
  have h1 := (A36FS.Thm8.Dilution.cor5 hε).eventually (gt_mem_nhds hc)
  filter_upwards [h1, eventually_logb_logb_pos] with n h1 h2
  rw [div_lt_iff₀ h2.1] at h1
  linarith

/-- **Theorem 7(b), "hence"**: `L_F(n,ε) = Θ_ε(log log n)` for every `ε > 0`. -/
theorem thm7b_isTheta {ε : ℝ} (hε : 0 < ε) :
    (fun n : ℕ => LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε) =Θ[atTop]
      (fun n : ℕ => Real.log (Real.log n)) := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hl2' : Real.log 2 < 1 := by have := Real.log_two_lt_d9; linarith
  have he := Real.exp_pos (-ε)
  have hlow := A36FS.Thm7.thm7b_lower_real hε.le (c := Real.exp (-ε) / 4) (by linarith)
  have hup := thm7b_upper_eventually hε (c := Real.exp (-ε)) (by linarith)
  constructor
  · refine Asymptotics.IsBigO.of_bound (2 * Real.exp (-ε) / Real.log 2) ?_
    filter_upwards [hup, hlow, eventually_logb_logb_pos] with n hup hlow hp
    obtain ⟨hpos, hn2, hll⟩ := hp
    have hb := (logb_logb_bounds hn2).2
    have hLF0 : 0 ≤ LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε :=
      le_trans (mul_nonneg (by linarith) hpos.le) hlow
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hLF0, abs_of_nonneg (by linarith)]
    have h2 : (Real.log (Real.log n) + 1) / Real.log 2 ≤ 2 * Real.log (Real.log n) / Real.log 2 :=
      div_le_div_of_nonneg_right (by linarith) hl2.le
    calc LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε ≤ Real.exp (-ε) * Real.logb 2 (Real.logb 2 n) := hup
      _ ≤ Real.exp (-ε) * (2 * Real.log (Real.log n) / Real.log 2) :=
          mul_le_mul_of_nonneg_left (le_trans hb h2) he.le
      _ = 2 * Real.exp (-ε) / Real.log 2 * Real.log (Real.log n) := by ring
  · refine Asymptotics.IsBigO.of_bound (4 * Real.exp ε) ?_
    filter_upwards [hlow, eventually_logb_logb_pos] with n hlow hp
    obtain ⟨hpos, hn2, hll⟩ := hp
    have hb := (logb_logb_bounds hn2).1
    have hLF0 : 0 ≤ LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε :=
      le_trans (mul_nonneg (by linarith) hpos.le) hlow
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg (by linarith), abs_of_nonneg hLF0]
    have h1 : Real.log (Real.log n) ≤ Real.log (Real.log n) / Real.log 2 := by
      rw [le_div_iff₀ hl2]
      nlinarith
    have h2 : 4 * Real.exp ε * (Real.exp (-ε) / 4 * Real.logb 2 (Real.logb 2 n)) =
        Real.logb 2 (Real.logb 2 n) := by
      rw [Real.exp_neg]
      field_simp
    have h3 : 4 * Real.exp ε * (Real.exp (-ε) / 4 * Real.logb 2 (Real.logb 2 n)) ≤
        4 * Real.exp ε * LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε :=
      mul_le_mul_of_nonneg_left hlow (by positivity)
    linarith

/-! ## §2 Corollary 6 -/

/-- `L_F(n, ε) ≥ 1` for `n ≥ 1`, `ε ≥ 0`. -/
lemma LF_ge_one {n : ℕ} (hn : 1 ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    1 ≤ LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε := by
  apply le_csInf (A36FS.Thm7.LFgen_feasible_nonempty hε)
  rintro c ⟨μ, -, rfl⟩
  exact A36FS.Prop2.mixCost_ge_one hn μ

/-- **Corollary 6, first claim**: for `ε ∈ (0,1]` and `n ≥ 2`, `L_F(n,ε) ≤ log₂log₂n + 8c_ε` (the uniform relabelling
of the Theorem 6 profile is a finite predrawn mixture of cost `R`). -/
theorem LF_le_cf1 {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) {n : ℕ} (hn : 2 ≤ n) :
    LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε ≤ Real.logb 2 (Real.logb 2 n) + 8 * A36FS.CF1.cEps ε := by
  obtain ⟨U, hU, -, -, hF, hR⟩ := A36FS.T1.thm6_F hε0 hε1 hn
  calc LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε ≤ mixCost (agfv_relabelMix hU) :=
        A36FS.Thm7.LFgen_le_mixCost _ hF
    _ = U.length := agfv_mixCost_relabelMix hU
    _ ≤ _ := hR

/-- **Proposition 2 in the form used by Corollary 6**: `L_H(n,ε) ≥ max{1, T_n²/(6ε+2D_n)}` (`n ≥ 1`, `ε ≥ 0`). -/
theorem LH_ge_D {n : ℕ} (hn : 1 ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    max 1 (A36FS.Prop2.Tn n ^ 2 / (6 * ε + 2 * A36FS.Prop2.Dn n)) ≤
      LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε := by
  apply le_csInf (A36FS.Prop2.LHgen_feasible_nonempty hε)
  rintro c ⟨μ, hμ, rfl⟩
  have hC := A36FS.Prop2.mixCost_ge_one hn μ
  apply max_le hC
  have hH : A36FS.Prop2.Hval μ ≤ ε := (A36FS.Prop2.HfeasE_iff μ ε).1 hμ
  obtain ⟨hmain, hD0, -⟩ := A36FS.Prop2.prop2_main hn μ
  rw [div_le_iff₀ (by linarith)]
  have h2 : mixCost μ * (6 * A36FS.Prop2.Hval μ + 2 * A36FS.Prop2.Dn n) ≤
      mixCost μ * (6 * ε + 2 * A36FS.Prop2.Dn n) :=
    mul_le_mul_of_nonneg_left (by linarith) (by linarith)
  linarith

/-- **Corollary 6, the displayed lower bound**: for `ε ∈ (0,1]` and `n ≥ 2`,
`L_H/L_F ≥ max{1, T_n²/(6ε+2D_n)}/(log₂log₂n + 8c_ε)`. -/
theorem cor6_ratio_ge {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) {n : ℕ} (hn : 2 ≤ n) :
    max 1 (A36FS.Prop2.Tn n ^ 2 / (6 * ε + 2 * A36FS.Prop2.Dn n)) /
        (Real.logb 2 (Real.logb 2 n) + 8 * A36FS.CF1.cEps ε) ≤
      LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε / LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε := by
  have hLF := LF_le_cf1 hε0 hε1 hn
  have hLF1 := LF_ge_one (by omega : 1 ≤ n) hε0.le
  have hLH := LH_ge_D (by omega : 1 ≤ n) hε0.le
  have hLH0 : 0 ≤ LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε :=
    le_trans (by norm_num) (le_trans (le_max_left _ _) hLH)
  calc _ ≤ LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε /
        (Real.logb 2 (Real.logb 2 n) + 8 * A36FS.CF1.cEps ε) :=
        div_le_div_of_nonneg_right hLH (by linarith)
    _ ≤ _ := div_le_div_of_nonneg_left hLH0 (by linarith) hLF

/-- **Corollary 6, the Proposition 2 schedule**: for `ε ∈ (0,1]`, `L_H(n,ε) ≤ 2 + 4(T_n+1)(3T_n+2)/ε`. -/
theorem LH_le_explicit {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) (n : ℕ) :
    LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε ≤
      2 + 4 * (A36FS.Prop2.Tn n + 1) * (3 * A36FS.Prop2.Tn n + 2) / ε := by
  have h := le_trans (A36FS.Prop2.LHgen_le (n := n) hε0) (min_le_right _ _)
  have hT := A36FS.Prop2.Tn_nonneg n
  have hα : A36FS.Prop2.alphaOf n ε = ε / (4 * (A36FS.Prop2.Tn n + 1)) := by
    unfold A36FS.Prop2.alphaOf
    apply min_eq_right
    rw [div_le_iff₀ (by linarith)]
    linarith
  rw [hα, div_div_eq_mul_div] at h
  have e : (3 * A36FS.Prop2.Tn n + 2) * (4 * (A36FS.Prop2.Tn n + 1)) / ε =
      4 * (A36FS.Prop2.Tn n + 1) * (3 * A36FS.Prop2.Tn n + 2) / ε := by ring
  linarith

/-- **Corollary 6, the upper rate**: for `ε ∈ (0,1]` and every `δ > 0`, for all large `n`,
`L_H/L_F ≤ (1+δ)(24e^ε/ε)(ln n)²/log₂log₂n`. -/
theorem cor6_ratio_le {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) {δ : ℝ} (hδ : 0 < δ) :
    ∀ᶠ n : ℕ in atTop,
      LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε / LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε ≤
        (1 + δ) * (24 * Real.exp ε / ε) * (Real.log n ^ 2 / Real.logb 2 (Real.logb 2 n)) := by
  set s : ℝ := min δ 1 / 3 with hs
  have hm0 : 0 < min δ 1 := lt_min hδ one_pos
  have hm1 : min δ 1 ≤ δ := min_le_left _ _
  have hm2 : min δ 1 ≤ 1 := min_le_right _ _
  have hs0 : 0 < s := by rw [hs]; positivity
  have hss : (1 + s) ^ 2 ≤ 1 + δ := by rw [hs]; nlinarith
  have hE := Real.exp_pos ε
  have hc : 1 / (2 * (1 + s) * Real.exp ε) < Real.exp (-ε) / 2 := by
    rw [Real.exp_neg, inv_eq_one_div, div_div, mul_comm (Real.exp ε) 2]
    apply one_div_lt_one_div_of_lt (by positivity)
    nlinarith
  have hlow := A36FS.Thm7.thm7b_lower_real hε0.le hc
  filter_upwards [hlow, eventually_log_ge (max 1 ((2 * ε + 28) / (12 * s))), eventually_logb_logb_pos]
    with n hlow hL hp
  obtain ⟨hpos, hn2, -⟩ := hp
  have hT := A36FS.Prop2.Tn_le_log hn2
  have hT0 := A36FS.Prop2.Tn_nonneg n
  have hℓ1 : 1 ≤ Real.log n := le_trans (le_max_left _ _) hL
  have hℓ2 : (2 * ε + 28) / (12 * s) ≤ Real.log n := le_trans (le_max_right _ _) hL
  have hℓ3 : 2 * ε + 28 ≤ Real.log n * (12 * s) := (div_le_iff₀ (by positivity)).1 hℓ2
  have hLH := LH_le_explicit hε0 hε1 n
  have hLHb : LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε ≤ (1 + s) * (12 / ε) * Real.log n ^ 2 := by
    have h1 : 4 * (A36FS.Prop2.Tn n + 1) * (3 * A36FS.Prop2.Tn n + 2) ≤
        12 * Real.log n ^ 2 + 20 * Real.log n + 8 := by nlinarith
    have h2 : 2 * ε + 20 * Real.log n + 8 ≤ 12 * s * Real.log n ^ 2 := by nlinarith
    have he : 0 < 1 / ε := by positivity
    have k1 := mul_le_mul_of_nonneg_right h1 he.le
    have k2 := mul_le_mul_of_nonneg_right h2 he.le
    have k3 : ε * (1 / ε) = 1 := by field_simp
    have e1 : 4 * (A36FS.Prop2.Tn n + 1) * (3 * A36FS.Prop2.Tn n + 2) / ε =
        4 * (A36FS.Prop2.Tn n + 1) * (3 * A36FS.Prop2.Tn n + 2) * (1 / ε) := by ring
    have e2 : (1 + s) * (12 / ε) * Real.log n ^ 2 = (1 + s) * 12 * (1 / ε) * Real.log n ^ 2 := by ring
    rw [e2]
    rw [e1] at hLH
    nlinarith
  have hcL : 0 < 1 / (2 * (1 + s) * Real.exp ε) * Real.logb 2 (Real.logb 2 n) :=
    mul_pos (by positivity) hpos
  have hLH0 : 0 ≤ LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε :=
    le_trans (by norm_num) (le_trans (le_max_left _ _) (A36FS.Prop2.LHgen_ge (n := n) (by omega) hε0.le))
  calc LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε / LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε
      ≤ LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε /
          (1 / (2 * (1 + s) * Real.exp ε) * Real.logb 2 (Real.logb 2 n)) :=
        div_le_div_of_nonneg_left hLH0 hcL hlow
    _ ≤ (1 + s) * (12 / ε) * Real.log n ^ 2 /
          (1 / (2 * (1 + s) * Real.exp ε) * Real.logb 2 (Real.logb 2 n)) :=
        div_le_div_of_nonneg_right hLHb hcL.le
    _ = (1 + s) ^ 2 * (24 * Real.exp ε / ε) * (Real.log n ^ 2 / Real.logb 2 (Real.logb 2 n)) := by
        field_simp
        ring
    _ ≤ (1 + δ) * (24 * Real.exp ε / ε) * (Real.log n ^ 2 / Real.logb 2 (Real.logb 2 n)) := by
        apply mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right hss (by positivity))
        exact div_nonneg (sq_nonneg _) hpos.le

/-- **Corollary 6, the order**: for `ε ∈ (0,1]`, `L_H(n,ε)/L_F(n,ε) = Θ_ε((ln n)²/ln ln n)`. -/
theorem cor6_ratio_isTheta {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) :
    (fun n : ℕ => LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε / LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε)
      =Θ[atTop] (fun n : ℕ => Real.log n ^ 2 / Real.log (Real.log n)) := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hl2' : Real.log 2 < 1 := by have := Real.log_two_lt_d9; linarith
  have hl2'' : (69 / 100 : ℝ) < Real.log 2 := by have := Real.log_two_gt_d9; linarith
  constructor
  · refine Asymptotics.IsBigO.of_bound (2 * (24 * Real.exp ε / ε)) ?_
    filter_upwards [cor6_ratio_le hε0 hε1 one_pos, eventually_logb_logb_pos] with n h hp
    obtain ⟨hpos, hn2, hll⟩ := hp
    have hb := (logb_logb_bounds hn2).1
    have h1 : Real.log (Real.log n) ≤ Real.log (Real.log n) / Real.log 2 := by
      rw [le_div_iff₀ hl2]
      nlinarith
    have hLF1 := LF_ge_one (by omega : 1 ≤ n) hε0.le
    have hLH0 : 0 ≤ LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε :=
      le_trans (by norm_num) (le_trans (le_max_left _ _) (A36FS.Prop2.LHgen_ge (n := n) (by omega) hε0.le))
    have hr0 : 0 ≤ LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε / LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε :=
      div_nonneg hLH0 (by linarith)
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hr0,
      abs_of_nonneg (div_nonneg (sq_nonneg _) (by linarith))]
    have h2 : Real.log n ^ 2 / Real.logb 2 (Real.logb 2 n) ≤ Real.log n ^ 2 / Real.log (Real.log n) :=
      div_le_div_of_nonneg_left (sq_nonneg _) (by linarith) (by linarith)
    have h3 : 0 ≤ 24 * Real.exp ε / ε := by positivity
    calc _ ≤ (1 + 1) * (24 * Real.exp ε / ε) * (Real.log n ^ 2 / Real.logb 2 (Real.logb 2 n)) := h
      _ ≤ (1 + 1) * (24 * Real.exp ε / ε) * (Real.log n ^ 2 / Real.log (Real.log n)) :=
          mul_le_mul_of_nonneg_left h2 (by positivity)
      _ = 2 * (24 * Real.exp ε / ε) * (Real.log n ^ 2 / Real.log (Real.log n)) := by ring
  · refine Asymptotics.IsBigO.of_bound (4 * (6 * ε + 1) * (3 + 8 * A36FS.CF1.cEps ε)) ?_
    filter_upwards [eventually_logb_logb_pos] with n hp
    obtain ⟨hpos, hn2, hll⟩ := hp
    have hr := cor6_ratio_ge hε0 hε1 hn2
    have hD0 := A36FS.Prop2.Dn_pos (n := n) (by omega)
    have hD1 := A36FS.Prop2.Dn_lt_half n
    have hT := A36FS.Prop2.Tn_ge_half_log (n := n) (by omega)
    have hℓ0 : 0 ≤ Real.log n := Real.log_nonneg (by exact_mod_cast (by omega : 1 ≤ n))
    have hTsq : Real.log n ^ 2 / 4 ≤ A36FS.Prop2.Tn n ^ 2 := by nlinarith
    have hc0 : (0 : ℝ) ≤ A36FS.CF1.cEps ε := Nat.cast_nonneg _
    have hb := (logb_logb_bounds hn2).2
    have hLc : Real.logb 2 (Real.logb 2 n) + 8 * A36FS.CF1.cEps ε ≤
        (3 + 8 * A36FS.CF1.cEps ε) * Real.log (Real.log n) := by
      have h1 : (Real.log (Real.log n) + 1) / Real.log 2 ≤ 3 * Real.log (Real.log n) := by
        rw [div_le_iff₀ hl2]
        nlinarith
      nlinarith
    have hA : (Real.log n ^ 2 / 4) / (6 * ε + 1) ≤
        max 1 (A36FS.Prop2.Tn n ^ 2 / (6 * ε + 2 * A36FS.Prop2.Dn n)) := by
      refine le_trans ?_ (le_max_right _ _)
      calc (Real.log n ^ 2 / 4) / (6 * ε + 1) ≤ A36FS.Prop2.Tn n ^ 2 / (6 * ε + 1) :=
            div_le_div_of_nonneg_right hTsq (by linarith)
        _ ≤ A36FS.Prop2.Tn n ^ 2 / (6 * ε + 2 * A36FS.Prop2.Dn n) :=
            div_le_div_of_nonneg_left (sq_nonneg _) (by linarith) (by linarith)
    have hLpos : 0 < Real.logb 2 (Real.logb 2 n) + 8 * A36FS.CF1.cEps ε := by linarith
    have hB : (Real.log n ^ 2 / 4) / (6 * ε + 1) / ((3 + 8 * A36FS.CF1.cEps ε) * Real.log (Real.log n)) ≤
        LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε / LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε := by
      refine le_trans ?_ hr
      calc (Real.log n ^ 2 / 4) / (6 * ε + 1) / ((3 + 8 * A36FS.CF1.cEps ε) * Real.log (Real.log n))
          ≤ (Real.log n ^ 2 / 4) / (6 * ε + 1) / (Real.logb 2 (Real.logb 2 n) + 8 * A36FS.CF1.cEps ε) :=
            div_le_div_of_nonneg_left (by positivity) hLpos hLc
        _ ≤ _ := div_le_div_of_nonneg_right hA hLpos.le
    have hLF1 := LF_ge_one (by omega : 1 ≤ n) hε0.le
    have hLH0 : 0 ≤ LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε :=
      le_trans (by norm_num) (le_trans (le_max_left _ _) (A36FS.Prop2.LHgen_ge (n := n) (by omega) hε0.le))
    have hr0 : 0 ≤ LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε / LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε :=
      div_nonneg hLH0 (by linarith)
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg (div_nonneg (sq_nonneg _) (by linarith)),
      abs_of_nonneg hr0]
    have e : Real.log n ^ 2 / Real.log (Real.log n) = 4 * (6 * ε + 1) * (3 + 8 * A36FS.CF1.cEps ε) *
        ((Real.log n ^ 2 / 4) / (6 * ε + 1) / ((3 + 8 * A36FS.CF1.cEps ε) * Real.log (Real.log n))) := by
      field_simp
    rw [e]
    exact mul_le_mul_of_nonneg_left hB (by positivity)

/-! ## §3 Single labelled schedules -/

/-- **A single labelled schedule has `F = H`**: the point mixture at `U` has `F(δ_U) = KL(p ‖ q_U) = H(δ_U)`. -/
theorem F_eq_H_single {n : ℕ} {U : List (Finset (Fin n))} (hU : IsSchedule U univ) :
    KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (A36FS.Thm7.pointMix U hU)) =
      ((A36FS.Prop2.Hval (A36FS.Thm7.pointMix U hU) : ℝ) : WithTop ℝ) := by
  have h : mixLawE (A36FS.fsOracle n) (A36FS.Thm7.pointMix U hU) = schedLawE (A36FS.fsOracle n) U [] :=
    funext (A36FS.Thm7.mixLawE_pointMix _ hU)
  rw [h, A36FS.Prop2.KLx_schedLawE_fs hU, A36FS.Prop2.Hval_pointMix hU]

/-- The numbers of rounds of single labelled schedules with `F = KL(p ‖ q_U) ≤ ε`. -/
def RlabSet (n : ℕ) (ε : ℝ) : Set ℕ :=
  {R | ∃ (U : List (Finset (Fin n))) (_ : IsSchedule U univ), U.length = R ∧
    KLx (A36FS.fsTarget n) (schedLawE (A36FS.fsOracle n) U []) ≤ ((ε : ℝ) : WithTop ℝ)}

/-- The least number of rounds of a single labelled schedule with `F ≤ ε` ("the best fixed labelled schedule"). -/
noncomputable def Rlab (n : ℕ) (ε : ℝ) : ℕ := sInf (RlabSet n ε)

lemma hfsSched_mem {n : ℕ} {ε : ℝ} (hε : 0 < ε) : (A36FS.Prop2.hfsSched n ε).length ∈ RlabSet n ε :=
  ⟨_, A36FS.Prop2.hfsSched_isSchedule n ε, rfl, (A36FS.Prop2.hfsSched_KL_lt hε).le⟩

/-- `L_H(n,ε) ≤ Rlab n ε`: a single labelled schedule is a (point) mixture with `H = F`. -/
theorem LH_le_Rlab {n : ℕ} {ε : ℝ} (hε : 0 < ε) :
    LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε ≤ Rlab n ε := by
  obtain ⟨U, hU, hlen, hK⟩ := Nat.sInf_mem (⟨_, hfsSched_mem (n := n) hε⟩ : (RlabSet n ε).Nonempty)
  have hμ : HfeasE (A36FS.fsTarget n) (A36FS.fsOracle n) (A36FS.Thm7.pointMix U hU) ε := by
    rw [A36FS.Prop2.HfeasE_iff, A36FS.Prop2.Hval_pointMix hU]
    rw [A36FS.Prop2.KLx_schedLawE_fs hU] at hK
    exact WithTop.coe_le_coe.1 hK
  unfold Rlab
  rw [← hlen]
  calc LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε ≤ mixCost (A36FS.Thm7.pointMix U hU) :=
        A36FS.Prop2.LHgen_le_mixCost _ hμ
    _ = U.length := A36FS.Thm7.mixCost_pointMix hU

/-- `Rlab n ε ≤ min{n, 2 + (3T_n+2)/α}` (the Proposition 2 schedule), for `ε > 0`. -/
theorem Rlab_le {n : ℕ} {ε : ℝ} (hε : 0 < ε) :
    (Rlab n ε : ℝ) ≤ min (n : ℝ) (2 + (3 * A36FS.Prop2.Tn n + 2) / A36FS.Prop2.alphaOf n ε) := by
  have h : Rlab n ε ≤ (A36FS.Prop2.hfsSched n ε).length := Nat.sInf_le (hfsSched_mem hε)
  exact le_trans (by exact_mod_cast h) (A36FS.Prop2.hfsSched_length_le hε)

/-- `2 + (3T_m+2)/α ≤ (12 + 40/ε)(ln m)²` for `m ≥ 3` (the bound inside `Prop2.LHgen_isTheta`). -/
lemma sched_bound_le {ε : ℝ} (hε : 0 < ε) {m : ℕ} (hm : 3 ≤ m) :
    2 + (3 * A36FS.Prop2.Tn m + 2) / A36FS.Prop2.alphaOf m ε ≤ (12 + 40 / ε) * Real.log m ^ 2 := by
  have hL1 := A36FS.Prop2.one_le_log_of_three_le (n := m) hm
  have hTle := A36FS.Prop2.Tn_le_log (n := m) (by omega)
  have hT0 := A36FS.Prop2.Tn_nonneg m
  have hinv := A36FS.Prop2.inv_alphaOf_le (n := m) hε
  have h2 : (3 * A36FS.Prop2.Tn m + 2) / A36FS.Prop2.alphaOf m ε ≤
      (3 * A36FS.Prop2.Tn m + 2) * (2 + 4 * (A36FS.Prop2.Tn m + 1) / ε) := by
    rw [div_eq_mul_one_div]
    exact mul_le_mul_of_nonneg_left hinv (by linarith)
  have h3 : (3 * A36FS.Prop2.Tn m + 2) * (2 + 4 * (A36FS.Prop2.Tn m + 1) / ε)
      ≤ (5 * Real.log m) * (2 * Real.log m + 8 * Real.log m / ε) := by
    have hq : 4 * (A36FS.Prop2.Tn m + 1) / ε ≤ 8 * Real.log m / ε :=
      div_le_div_of_nonneg_right (by linarith) hε.le
    exact mul_le_mul (by linarith) (by linarith) (by positivity) (by linarith)
  have h4 : (5 * Real.log m) * (2 * Real.log m + 8 * Real.log m / ε) = (10 + 40 / ε) * Real.log m ^ 2 := by
    field_simp
    ring
  have h5 : (2 : ℝ) ≤ 2 * Real.log m ^ 2 := by nlinarith
  linarith

/-- **Corollary 6, single labelled schedules**: for `ε > 0`, the best fixed labelled schedule with `F ≤ ε` needs
`Θ_ε((ln n)²)` rounds. -/
theorem Rlab_isTheta {ε : ℝ} (hε : 0 < ε) :
    (fun n : ℕ => (Rlab n ε : ℝ)) =Θ[atTop] (fun n : ℕ => Real.log n ^ 2) := by
  constructor
  · refine Asymptotics.IsBigO.of_bound (12 + 40 / ε) ?_
    filter_upwards [eventually_ge_atTop 3] with m hm
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg (Nat.cast_nonneg _), abs_of_nonneg (sq_nonneg _)]
    exact le_trans (le_trans (Rlab_le hε) (min_le_right _ _)) (sched_bound_le hε hm)
  · have hLH := (A36FS.Prop2.LHgen_isTheta hε).2
    refine hLH.trans (Asymptotics.IsBigO.of_bound 1 ?_)
    filter_upwards [eventually_ge_atTop 1] with m hm
    have hlow := A36FS.Prop2.LHgen_ge (n := m) hm hε.le
    have hpos : 0 ≤ LHgen (A36FS.fsTarget m) (A36FS.fsOracle m) ε :=
      le_trans (by norm_num) (le_trans (le_max_left _ _) hlow)
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hpos, abs_of_nonneg (Nat.cast_nonneg _), one_mul]
    exact LH_le_Rlab hε

/-! ## §4 Corollary 6 assembled -/

/-- **Corollary 6 (`cor:hfs`)**, for `ε ∈ (0,1]`. -/
theorem cor6 {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) :
    (∀ n : ℕ, 2 ≤ n →
      LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε ≤ Real.logb 2 (Real.logb 2 n) + 8 * A36FS.CF1.cEps ε) ∧
    (∀ n : ℕ, 2 ≤ n →
      max 1 (A36FS.Prop2.Tn n ^ 2 / (6 * ε + 2 * A36FS.Prop2.Dn n)) /
          (Real.logb 2 (Real.logb 2 n) + 8 * A36FS.CF1.cEps ε) ≤
        LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε / LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε) ∧
    (∀ n : ℕ, LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε ≤
      2 + 4 * (A36FS.Prop2.Tn n + 1) * (3 * A36FS.Prop2.Tn n + 2) / ε) ∧
    (∀ δ : ℝ, 0 < δ → ∀ᶠ n : ℕ in atTop,
      LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε / LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε ≤
        (1 + δ) * (24 * Real.exp ε / ε) * (Real.log n ^ 2 / Real.logb 2 (Real.logb 2 n))) ∧
    ((fun n : ℕ => LHgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε / LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε)
      =Θ[atTop] (fun n : ℕ => Real.log n ^ 2 / Real.log (Real.log n))) ∧
    (∀ (n : ℕ) (U : List (Finset (Fin n))) (hU : IsSchedule U univ),
      KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (A36FS.Thm7.pointMix U hU)) =
        ((A36FS.Prop2.Hval (A36FS.Thm7.pointMix U hU) : ℝ) : WithTop ℝ)) ∧
    ((fun n : ℕ => (Rlab n ε : ℝ)) =Θ[atTop] (fun n : ℕ => Real.log n ^ 2)) ∧
    (∃ C : ℝ, ∀ n : ℕ, 2 ≤ n → |(A36FS.T1.RFprof n ε : ℝ) - Real.logb 2 (Real.logb 2 n)| ≤ C) :=
  ⟨fun _ hn => LF_le_cf1 hε0 hε1 hn, fun _ hn => cor6_ratio_ge hε0 hε1 hn, fun n => LH_le_explicit hε0 hε1 n,
    fun _ hδ => cor6_ratio_le hε0 hε1 hδ, cor6_ratio_isTheta hε0 hε1, fun _ _ hU => F_eq_H_single hU,
    Rlab_isTheta hε0, A36FS.T1.cor4_F hε0 hε1⟩

end A36FS.HFS

#print axioms A36FS.HFS.thm7b_upper
#print axioms A36FS.HFS.thm7b_upper_eventually
#print axioms A36FS.HFS.thm7b_isTheta
#print axioms A36FS.HFS.LF_ge_one
#print axioms A36FS.HFS.LF_le_cf1
#print axioms A36FS.HFS.LH_ge_D
#print axioms A36FS.HFS.cor6_ratio_ge
#print axioms A36FS.HFS.LH_le_explicit
#print axioms A36FS.HFS.cor6_ratio_le
#print axioms A36FS.HFS.cor6_ratio_isTheta
#print axioms A36FS.HFS.F_eq_H_single
#print axioms A36FS.HFS.LH_le_Rlab
#print axioms A36FS.HFS.Rlab_le
#print axioms A36FS.HFS.Rlab_isTheta
#print axioms A36FS.HFS.cor6


==> anc/formal_companion/lean/src/A36FS/Instance.lean <==
import A36RW.Interface.V0
/-!
# The full-support (Beta(1,1)-Bernoulli) instance of the A36RW shared interface (full-support branch)

Target `p_n(x) = 1/((n+1) * C(n,|x|))`; oracle: always legal, marginal `(1 + #ones)/(#committed + 2)`.
The exactness proof `exact_fs` is an open obligation of the full-support branch (Beta integral identity); it is NOT assumed here.
-/
namespace A36FS
open AGF A36RW Finset

variable {n : ℕ}

/-- Number of ones of a word. -/
def ones (x : Fin n → Bool) : ℕ := (univ.filter (fun i => x i = true)).card

/-- The Beta(1,1)-Bernoulli weight. -/
noncomputable def pfs (n : ℕ) (x : Fin n → Bool) : ℝ := 1 / (((n : ℝ) + 1) * (Nat.choose n (ones x) : ℝ))

/-- The full-support oracle: legal everywhere, marginal `(1+a)/(s+2)` at every remaining coordinate. -/
noncomputable def fsOracle (n : ℕ) : Oracle n where
  legal := fun _ => True
  dec := fun _ => inferInstance
  marg := fun h _ => (1 + ((onesSet h).card : ℝ)) / (((committed h).card : ℝ) + 2)

lemma pfs_pos (x : Fin n → Bool) : 0 < pfs n x := by
  unfold pfs
  apply one_div_pos.mpr
  apply mul_pos
  · positivity
  · exact_mod_cast Nat.choose_pos (by
      unfold ones
      calc (univ.filter (fun i => x i = true)).card ≤ univ.card := Finset.card_filter_le _ _
        _ = n := by simp)

end A36FS


==> anc/formal_companion/lean/src/A36FS/K2/Numbers.lean <==
import A36FS.Thm8.Scales

/-!
# A36FS.K2.Numbers: the constants of the Theorem 8 construction (full-support branch)

Printed claims (v7.0-PC6):
* `appendix_thmm.tex` (sha256 8ab54b02…), paragraph "K2" after the proof of Corollary 5, ll. 1301–1304:
  "… with $d\ge C_{n'}\ge C_{B+1}$ for its nonbase parent $n'$, since $C_\cdot$ is nondecreasing; and
  $C_{B+1}-2<B+1$, since $4C_{B+1}\le B+3$ by (Z7.1). The constants are astronomical: $B\ge e^{1024}$, and (Z7.1)
  at size $B+1$ gives $\ln C_{B+1}\ge Y/4+8\ln Y>311$, with $Y:=Y_{\varepsilon'}\ge1024$."
* `appendix_thmm.tex` ll. 1051–1054 (construction): $Y_\delta:=\max\{1024,(10^4/\delta)^{1/3}\}$,
  $B_\delta:=\lceil e^{Y_\delta}\rceil$, $N:=n+2$, $C_n:=\lceil N^{1/4}(\ln N)^8\rceil$; ll. 1218–1220 (Z7.1): at a
  nonbase size $n>B_\delta$, $y:=\ln N\ge Y_\delta\ge1024$, $e^{y/4}y^8\le C_n\le2e^{y/4}y^8$,
  $y/4\le\ln C_n\le y/2$, $4C_n\le N$.
* `paper_v1_clean.tex` (sha256 42f79927…), §4, ll. 426–427: "… where $C'$ is the smallest band start and the
  proof's choice forces $\ln C'>311$."

Objects (`A36FS.Thm8.Params`, unchanged): `Ydelta δ` is Y_δ, `Bdelta δ` is B_δ, `bandStart m` is C_m.  The paper
takes `δ = ε′ ∈ (0, min(ε,1)]`; every statement here holds for every real `δ`.

Headlines (`#print axioms` at the end of the file):
* `bandStart_mono`: `C_·` is nondecreasing, at every size.
* `consts_of_Y` (every admissible `Y`): for every real `Y ≥ 1024`, with `B := ⌈e^Y⌉₊`: `e^{1024} ≤ B`,
  `Y/4 + 8 ln Y ≤ ln C_{B+1}`, `311 < Y/4 + 8 ln Y`, and `4 C_{B+1} ≤ B + 3`.
* `K2d` (at `Y = Y_δ`, `B = B_δ`): `1024 ≤ Y_δ`, `e^{1024} ≤ B_δ`, `Y_δ/4 + 8 ln Y_δ ≤ ln C_{B_δ+1}`,
  `311 < Y_δ/4 + 8 ln Y_δ`, hence `311 < ln C_{B_δ+1}`.  The third conjunct is (Z7.1) at size `B_δ + 1`: it is
  derived from `Scales.scales_71` there (`e^{y/4}y^8 ≤ C_{B+1}` and `Y_δ < y`, with `y = ln(B_δ + 3)`).
* `bandStart_succ_facts`: `4 C_{B+1} ≤ B + 3` ((Z7.1)'s `4C_n ≤ N` at `n = B + 1`), `C_{B+1} − 2 < B + 1`, and
  `3 ≤ C_{B+1}`, so the natural-number subtraction `C_{B+1} − 2` is the real one.
* `bandStart_least`, `smallest_band_start`: `C′ := C_{B_δ+1}` is the least band start `C_m` over the nonbase sizes
  `m > B_δ` (by `bandStart_mono`), and `311 < ln C′`.

Conventions (print → Lean): `ln` is `Real.log`; the ceilings are `Nat.ceil` (`⌈·⌉₊`), which agrees with the integer
ceiling on the positive arguments used here; `N^{1/4}` and `(10⁴/δ)^{1/3}` are `Real.rpow` with exponents
`(1:ℝ)/4` and `(1:ℝ)/3` (for `δ ≤ 0` the latter is Mathlib's `rpow` of a nonpositive base, which does not matter:
the `max` gives `Y_δ ≥ 1024`).  The bound `311 < Y/4 + 8 ln Y` uses `ln Y ≥ 10 ln 2` and `ln 2 > 0.6931471803`
(`Real.log_two_gt_d9`); at `Y = 1024` the margin is `80 ln 2 − 55 ≈ 0.4518`.
-/

set_option autoImplicit false

namespace A36FS.K2

open A36FS.Thm8

/-- **`C_·` is nondecreasing** (the printed "since $C_\cdot$ is nondecreasing"): `a ≤ b → C_a ≤ C_b`. -/
theorem bandStart_mono : Monotone bandStart := by
  intro a b hab
  have hab' : (a : ℝ) + 2 ≤ (b : ℝ) + 2 := by
    have : (a : ℝ) ≤ b := by exact_mod_cast hab
    linarith
  have ha : (0 : ℝ) < (a : ℝ) + 2 := by positivity
  have hla : 0 ≤ Real.log ((a : ℝ) + 2) :=
    Real.log_nonneg (by have := (Nat.cast_nonneg a : (0 : ℝ) ≤ a); linarith)
  unfold bandStart
  apply Nat.ceil_mono
  exact mul_le_mul (Real.rpow_le_rpow ha.le hab' (by norm_num))
    (pow_le_pow_left₀ hla (Real.log_le_log ha hab') 8) (pow_nonneg hla 8)
    (Real.rpow_nonneg (by linarith) _)

/-- **(K2-d) for every admissible `Y`**: for every real `Y ≥ 1024`, with `B := ⌈e^Y⌉₊` (this is `B_δ` when
`Y = Y_δ`): `B ≥ e^{1024}`; `ln C_{B+1} ≥ Y/4 + 8 ln Y` (from (Z7.1)'s `e^{y/4}y^8 ≤ C_{B+1}` at `y = ln(B+3) ≥ Y`);
`Y/4 + 8 ln Y > 311`; and `4 C_{B+1} ≤ B + 3`. -/
theorem consts_of_Y {Y : ℝ} (hY : 1024 ≤ Y) :
    Real.exp 1024 ≤ (⌈Real.exp Y⌉₊ : ℝ) ∧
    Y / 4 + 8 * Real.log Y ≤ Real.log (bandStart (⌈Real.exp Y⌉₊ + 1) : ℝ) ∧
    (311 : ℝ) < Y / 4 + 8 * Real.log Y ∧
    4 * bandStart (⌈Real.exp Y⌉₊ + 1) ≤ ⌈Real.exp Y⌉₊ + 3 := by
  have hB : Real.exp Y ≤ (⌈Real.exp Y⌉₊ : ℝ) := Nat.le_ceil _
  have hN : (((⌈Real.exp Y⌉₊ + 1 : ℕ) : ℝ) + 2) = (⌈Real.exp Y⌉₊ : ℝ) + 3 := by push_cast; ring
  have hNpos : (0 : ℝ) < ((⌈Real.exp Y⌉₊ + 1 : ℕ) : ℝ) + 2 := by positivity
  have hYy : Y ≤ Real.log (((⌈Real.exp Y⌉₊ + 1 : ℕ) : ℝ) + 2) := by
    rw [Real.le_log_iff_exp_le hNpos, hN]; linarith
  have hy : 1024 ≤ Real.log (((⌈Real.exp Y⌉₊ + 1 : ℕ) : ℝ) + 2) := le_trans hY hYy
  have hlogC := Scales.logC_ge hy (Scales.bandStart_ge (⌈Real.exp Y⌉₊ + 1))
  have hY0 : 0 < Y := by linarith
  have hlog := Real.log_le_log hY0 hYy
  refine ⟨le_trans (Real.exp_le_exp.2 hY) hB, by linarith, ?_, ?_⟩
  · have h10 := Scales.ten_log_two_le_log hY
    have h2 := Real.log_two_gt_d9
    norm_num at h2
    linarith
  · have := Scales.four_bandStart_le hy
    omega

/-- **(K2-d) at the construction's parameters** (printed: "$B\ge e^{1024}$, and (Z7.1) at size $B+1$ gives
$\ln C_{B+1}\ge Y/4+8\ln Y>311$, with $Y:=Y_{\varepsilon'}\ge1024$"), for every `δ` (in particular `δ = ε′`):
`1024 ≤ Y_δ`, `e^{1024} ≤ B_δ`, `Y_δ/4 + 8 ln Y_δ ≤ ln C_{B_δ+1}`, `311 < Y_δ/4 + 8 ln Y_δ`, and `311 < ln C_{B_δ+1}`.
The third conjunct comes from `Scales.scales_71` ((Z7.1)) at the nonbase size `B_δ + 1`. -/
theorem K2d (δ : ℝ) :
    1024 ≤ Ydelta δ ∧ Real.exp 1024 ≤ (Bdelta δ : ℝ) ∧
    Ydelta δ / 4 + 8 * Real.log (Ydelta δ) ≤ Real.log (bandStart (Bdelta δ + 1) : ℝ) ∧
    (311 : ℝ) < Ydelta δ / 4 + 8 * Real.log (Ydelta δ) ∧
    (311 : ℝ) < Real.log (bandStart (Bdelta δ + 1) : ℝ) := by
  obtain ⟨hY, hYy, hC1, -, -, -, -⟩ := Scales.scales_71 (δ := δ) (n := Bdelta δ + 1) (by omega)
  have hy : 1024 ≤ Real.log (((Bdelta δ + 1 : ℕ) : ℝ) + 2) := le_trans hY hYy.le
  have hlogC := Scales.logC_ge hy hC1
  have hlog := Real.log_le_log (by linarith) hYy.le
  have hB := le_trans (Real.exp_le_exp.2 hY) (Scales.exp_Ydelta_le_Bdelta δ)
  have h311 := (consts_of_Y hY).2.2.1
  exact ⟨hY, hB, by linarith, h311, by linarith⟩

/-- **The printed `C_{B+1} − 2 < B + 1`, "since $4C_{B+1}\le B+3$ by (Z7.1)"**: (Z7.1)'s `4C_n ≤ N` at the nonbase
size `n = B_δ + 1` (`N = B_δ + 3`), its consequence `C_{B+1} − 2 < B + 1`, and `C_{B+1} ≥ 3` ((Z7.5)), so that
`C_{B+1} − 2` in `ℕ` is not truncated. -/
theorem bandStart_succ_facts (δ : ℝ) :
    4 * bandStart (Bdelta δ + 1) ≤ Bdelta δ + 3 ∧ bandStart (Bdelta δ + 1) - 2 < Bdelta δ + 1 ∧
    3 ≤ bandStart (Bdelta δ + 1) := by
  have h4 : 4 * bandStart (Bdelta δ + 1) ≤ Bdelta δ + 1 + 2 :=
    Scales.four_bandStart_le (Scales.log_ge_of_nonbase (δ := δ) (n := Bdelta δ + 1) (by omega))
  have h3 : 3 ≤ bandStart (Bdelta δ + 1) :=
    Scales.three_le_bandStart (Scales.log_ge_of_nonbase (δ := δ) (n := Bdelta δ + 1) (by omega))
  exact ⟨by omega, by omega, h3⟩

/-- **`C_{B+1}` is the smallest band start**: it is the least of the band starts `C_m` over the nonbase sizes
`m > B_δ` (`C_·` is nondecreasing and `B_δ + 1` is the smallest nonbase size). -/
theorem bandStart_least (δ : ℝ) :
    IsLeast {c : ℕ | ∃ m : ℕ, Bdelta δ < m ∧ c = bandStart m} (bandStart (Bdelta δ + 1)) :=
  ⟨⟨Bdelta δ + 1, Nat.lt_succ_self _, rfl⟩, by rintro c ⟨m, hm, rfl⟩; exact bandStart_mono hm⟩

/-- **Main text** ("where $C'$ is the smallest band start and the proof's choice forces $\ln C'>311$"): with
`C′ := C_{B_δ+1}`, `C′` is the least band start over the nonbase sizes and `311 < ln C′`, for every `δ`. -/
theorem smallest_band_start (δ : ℝ) :
    IsLeast {c : ℕ | ∃ m : ℕ, Bdelta δ < m ∧ c = bandStart m} (bandStart (Bdelta δ + 1)) ∧
    (311 : ℝ) < Real.log (bandStart (Bdelta δ + 1) : ℝ) :=
  ⟨bandStart_least δ, (K2d δ).2.2.2.2⟩

end A36FS.K2

#print axioms A36FS.K2.bandStart_mono
#print axioms A36FS.K2.consts_of_Y
#print axioms A36FS.K2.K2d
#print axioms A36FS.K2.bandStart_succ_facts
#print axioms A36FS.K2.bandStart_least
#print axioms A36FS.K2.smallest_band_start


==> anc/formal_companion/lean/src/A36FS/K2/Scope.lean <==
import A36FS.K2.Numbers
import A36FS.Thm8.Dilution
import A36FS.Thm7C.Rate

/-!
# A36FS.K2.Scope: the scope claims about the Theorem 8 mixture (full-support branch)

Printed claims (v7.0-PC6; `appendix_thmm.tex`
sha256 8ab54b02…: construction ll. 1051–1073, Scales (Z7.1)/(Z7.5) ll. 1218–1234, paragraph "K2" ll. 1295–1311;
`paper_v1_clean.tex` 42f79927…, §4 "What the frontier does not say", ll. 423–429):
* (K2-a) "At every nonbase size $m$ of its recursion a floor of $m$ unit rounds has probability $m^{-2}$, and
  $C(\mu')$ charges it in full".  Main text: "Each mixed size $m$ is replaced, with probability $m^{-2}$, by a
  floor: $m$ unit (single-coordinate) rounds, which reproduce the target's count law exactly. The cost recursion
  charges each floor in full, at most $1/m$ in expectation".
* (K2-b) "the top floor alone is a branch of $n$ unit rounds with positive probability (for $n\le B$, every
  component is $n$ unit rounds)".
* (K2-c) "Every component of $\mu'$ begins with at least $L:=\min(n,C_{B+1}-2)$ unit rounds, where $C_{B+1}$ is the
  band start at the smallest nonbase size: for $n>B$ the innermost prefix is either a floor at a nonbase size
  $m\ge B+1$, of $m$ unit rounds, or a base schedule at size $d-2$ with $d\ge C_{n'}\ge C_{B+1}$ for its nonbase
  parent $n'$, since $C_\cdot$ is nondecreasing; and $C_{B+1}-2<B+1$, since $4C_{B+1}\le B+3$ by (Z7.1)."
* (K2-d) is `A36FS.K2.Numbers`.
* (K2-e) "The mixture of Corollary 5 gives $\mu'$ the weight $w>0$ and adds the one-round schedule with weight
  $1-w$. … Also, $\mu'$ has a positive-weight component with $n$ unit rounds (its top floor, or for $n\le B$ every
  component), so for $R<n$ neither mixture has all its components of at most $R$ rounds (and for $R<L$ no component
  of $\mu'$ has); for such $R$ they supply no hard-cap upper bound."
* Main text: "The top floor alone is a branch of $n$ unit rounds taken with positive probability, and every
  component of the Theorem 8 mixture begins with at least $\min(n,C'-2)$ unit rounds, where $C'$ is the smallest
  band start and the proof's choice forces $\ln C'>311$." … "these mixtures give no hard-cap bound below $n$".

Objects (all existing, unchanged).
* μ′ is `Gen.gen ε′ n : SchedMix n`, WD's generator: the construction at `δ = ε′` with cutoff `B = Bdelta ε′`.  It is
  the witness that `Main.thm8`'s proof exhibits; `gen_is_thm8_witness` checks Theorem 8's two bounds on it.  Its
  components are `(Gen.gen δ n).parts`, pairs (weight, labelled schedule).  Each is `(w_V/n!, σ · chop V)` for an
  entry `(w_V, V)` of `Gen.comps (Gen.thm8Params δ) n` (the law of `Schedule(n)`: probabilities and block-size
  lists) and a permutation `σ` (`Gen.mem_genP_parts`; converse `mem_genP_parts_of`).
* The recursion at size `m` is `Gen.comps (Gen.thm8Params δ) m`; inside `Schedule(n)` the child law at a band size
  `d` appears scaled by `(1 − η_n)/C_n`, with the block `n − (d − 2)` appended (`child_mem_comps`, `K2a_recursion`).
* Corollary 5's mixture is `Dilution.diluteMix hn μ′ w`, with `w = e^{ε′−ε}` (`cor5Mix`).  Its parts are `μ′.parts`
  rescaled by `w`, followed by `((1 − w)·1, [univ])` (`diluteMix_parts`, by `rfl`).  `cor5Mix_spec` checks the
  printed Corollary 5 bounds on it.
* "`n` unit rounds" is `profile U = List.replicate n 1`, the shared library's `profile U = U.map card`; equivalently
  `U.length = n ∧ ∀ b ∈ U, b.card = 1` (`profile_eq_replicate_iff`).  "A branch with positive probability" is a
  component `p` with `0 < p.1` and that profile.  "Begins with at least `L` unit rounds" is
  `List.replicate L 1 <+: profile p.2`; equivalently `L ≤ p.2.length ∧ ∀ b ∈ p.2.take L, b.card = 1`
  (`blocks_of_prefix`).  Every component of μ′ has positive weight (`gen_wt_pos`).
* "All components have at most `R` rounds" is `∀ p ∈ μ.parts, p.2.length ≤ R`.  This is the membership predicate of
  the hard-cap class `Thm7C.FmixSet n R` behind `F^mix_R(n)` (`FmixSet_pred`, by `rfl`).  `Thm7.mixTail μ R` is
  `μ(|U| > R)`.

Headlines (`#print axioms` at the end of the file).
* (K2-a) `K2a_floor`, `K2a_charge`, `K2a_recursion`; main text `main_text_floor`.
* (K2-b) `K2b_top_floor` (`n > B`), `K2b_base` (`n ≤ B`).
* (K2-c) `K2c_innermost` (the printed case split), `K2c` (every component), `K2c_L` (`L = C_{B+1} − 2` for `n > B`).
* (K2-e) `K2e_unit_branch`, `K2e_gen`, `K2e_below_L`, `K2e_dilute` (every `w ∈ (0,1]`), `K2e_cor5`; and
  `main_text_scope`, `main_text_no_hard_cap`.
* Identification of the objects: `gen_is_thm8_witness`, `cor5Mix_spec`, `diluteMix_parts`, `FmixSet_pred`.
* Non-vacuity: `nonvacuous`.

Notes.
* Generality.  The structural statements hold for every real `δ` (no hypothesis; the paper's `δ = ε′ ∈ (0,1]` is an
  instance); `cor5Mix` needs `ε′ ≤ ε` (so `w ≤ 1`), and `cor5Mix_spec` also `0 < ε′`.  `K2e_dilute` holds for every
  dilution weight `w ∈ (0,1]`.
* K2-a's "probability `m^{−2}`" is stated three ways: `(η_m, 1^m)` is the floor entry of `Schedule(m)`, with
  `η_m = (m²)⁻¹`; it is the only entry of profile `1^m` (this uses (Z7.1)'s `4C_m ≤ m + 2`: a non-floor entry ends
  with a block `m − (d − 2) ≥ 2`); and the components of `μ_m = gen δ m` with `m` unit rounds have total weight
  exactly `m^{−2}`.  "Charges it in full": in `mixCost` (each component charged its full length) these components
  contribute `m^{−2}·m = 1/m`, and v2 (9.1) (`Gen.gen_cost_step`) has the floor term `η_m·m`.
* K2-c follows the printed proof.  `innermost_prefix` splits every entry of `Schedule(n)`, `n > B`, as
  `1^m ++ rest` with either `B < m ≤ n` (a floor at a nonbase size) or `m = d − 2 ≤ B`, `d ∈ [C_{n'}, 2C_{n'})`,
  `n' > B` (a base schedule at a child size).  Then `L ≤ m` uses `C_{B+1} − 2 < B + 1` in the first case, and
  `d ≥ C_{n'} ≥ C_{B+1}` (`bandStart_mono`) in the second.
* The main text's "top floor" exists only for `n > B` (`main_text_scope`'s first conjunct carries that
  hypothesis); for `n ≤ B` the branch claim holds because every component is `n` unit rounds (`K2e_unit_branch`
  covers all `n`).
-/

set_option autoImplicit false

namespace A36FS.K2

open AGF A36RW Finset A36FS.Thm8 A36FS.Thm8.Relabel

/-! ## §1 Profiles -/

lemma replicate_prefix_replicate {a b : ℕ} (h : a ≤ b) (x : ℕ) :
    List.replicate a x <+: List.replicate b x :=
  ⟨List.replicate (b - a) x, by rw [← List.replicate_add, Nat.add_sub_of_le h]⟩

/-- Relabelling preserves the profile. -/
lemma profile_map_image {n : ℕ} (σ : Equiv.Perm (Fin n)) (U : List (Finset (Fin n))) :
    profile (U.map (Finset.image σ)) = profile U := by
  unfold profile
  rw [List.map_map]
  refine List.map_congr_left (fun B _ => ?_)
  exact Finset.card_image_of_injective B σ.injective

/-- "`m` unit rounds": profile `1^m` iff `m` blocks, each a singleton. -/
lemma profile_eq_replicate_iff {n m : ℕ} (U : List (Finset (Fin n))) :
    profile U = List.replicate m 1 ↔ U.length = m ∧ ∀ b ∈ U, b.card = 1 := by
  unfold profile
  rw [List.eq_replicate_iff, List.length_map, List.forall_mem_map]

/-- "Begins with at least `L` unit rounds", block form: at least `L` blocks, and the first `L` are singletons. -/
lemma blocks_of_prefix {n L : ℕ} {U : List (Finset (Fin n))} (h : List.replicate L 1 <+: profile U) :
    L ≤ U.length ∧ ∀ b ∈ U.take L, b.card = 1 := by
  have ht : (profile U).take L = List.replicate L 1 := by
    have := List.prefix_iff_eq_take.1 h
    rw [List.length_replicate] at this
    exact this.symm
  have hm : (U.take L).map Finset.card = List.replicate L 1 := by
    rw [List.map_take]; exact ht
  have hlen := congrArg List.length hm
  rw [List.length_map, List.length_take, List.length_replicate] at hlen
  refine ⟨by omega, fun b hb => ?_⟩
  exact (List.eq_replicate_iff.1 hm).2 b.card (List.mem_map_of_mem hb)

/-! ## §2 The composition law `comps P m` and the generator `genP P n`, for generic parameters -/

section Generic

variable (P : Gen.GenParams)

/-- The floor entry of `Schedule(m)` at a nonbase size: `(η_m, 1^m) ∈ comps P m`. -/
theorem floor_mem_comps {m : ℕ} (hm : P.B < m) : (P.η m, List.replicate m 1) ∈ Gen.comps P m := by
  rw [Gen.comps, if_neg (by omega)]
  exact List.mem_cons_self

/-- At a nonbase size every entry is the floor or a child entry `((1 − η_m)/C_m · w, V ++ [m − (d − 2)])`. -/
theorem mem_comps_step {m : ℕ} (hm : P.B < m) {q : ℝ × List ℕ} (hq : q ∈ Gen.comps P m) :
    q = (P.η m, List.replicate m 1) ∨
      ∃ d ∈ Finset.Ico (P.C m) (2 * P.C m), ∃ q' ∈ Gen.comps P (d - 2),
        q = ((1 - P.η m) / (P.C m : ℝ) * q'.1, q'.2 ++ [m - (d - 2)]) := by
  rw [Gen.comps, if_neg (by omega), List.mem_cons] at hq
  rcases hq with rfl | hq
  · exact Or.inl rfl
  · right
    obtain ⟨d, hd, hq⟩ := List.mem_flatMap.1 hq
    have hd' := Finset.mem_toList.1 hd
    rw [dif_pos (Gen.band_lt P hm hd')] at hq
    obtain ⟨q', hq', rfl⟩ := List.mem_map.1 hq
    exact ⟨d, hd', q', hq', rfl⟩

/-- **The recursion embeds**: every entry `(w, V)` of `Schedule(d − 2)`, `d` in the band of a nonbase `m`, gives the
entry `((1 − η_m)/C_m · w, V ++ [m − (d − 2)])` of `Schedule(m)`. -/
theorem child_mem_comps {m : ℕ} (hm : P.B < m) {d : ℕ} (hd : d ∈ Finset.Ico (P.C m) (2 * P.C m))
    {q' : ℝ × List ℕ} (hq' : q' ∈ Gen.comps P (d - 2)) :
    ((1 - P.η m) / (P.C m : ℝ) * q'.1, q'.2 ++ [m - (d - 2)]) ∈ Gen.comps P m := by
  rw [Gen.comps, if_neg (by omega)]
  refine List.mem_cons_of_mem _ (List.mem_flatMap.2 ⟨d, Finset.mem_toList.2 hd, ?_⟩)
  rw [dif_pos (Gen.band_lt P hm hd)]
  exact List.mem_map.2 ⟨q', hq', rfl⟩

/-- With `4 C_m ≤ m + 2`, a child entry never has profile `1^m` (its last block `m − (d − 2)` is `≥ 2`). -/
theorem child_ne_replicate (hC4 : ∀ m, P.B < m → 4 * P.C m ≤ m + 2) {m : ℕ} (hm : P.B < m) {d : ℕ}
    (hd : d ∈ Finset.Ico (P.C m) (2 * P.C m)) (V : List ℕ) :
    V ++ [m - (d - 2)] ≠ List.replicate m 1 := by
  intro h
  have hb : m - (d - 2) ∈ List.replicate m 1 := by
    rw [← h]; exact List.mem_append_right _ (List.mem_singleton.2 rfl)
  have hb1 := (List.mem_replicate.1 hb).2
  have h4 := hC4 m hm
  have hd2 := (Finset.mem_Ico.1 hd).2
  omega

/-- The floor is the only entry of `Schedule(m)` with profile `1^m` (nonbase `m`, `4C_m ≤ m + 2`). -/
theorem eq_floor_of_replicate (hC4 : ∀ m, P.B < m → 4 * P.C m ≤ m + 2) {m : ℕ} (hm : P.B < m)
    {q : ℝ × List ℕ} (hq : q ∈ Gen.comps P m) (h1 : q.2 = List.replicate m 1) :
    q = (P.η m, List.replicate m 1) := by
  rcases mem_comps_step P hm hq with h | ⟨d, hd, q', -, rfl⟩
  · exact h
  · exact absurd h1 (child_ne_replicate P hC4 hm hd q'.2)

/-- The law of `Schedule(m)` gives the profile `1^m` total probability exactly `η_m`. -/
theorem floor_weight_comps (hC4 : ∀ m, P.B < m → 4 * P.C m ≤ m + 2) {m : ℕ} (hm : P.B < m) :
    ((Gen.comps P m).map (fun q => if q.2 = List.replicate m 1 then q.1 else 0)).sum = P.η m := by
  rw [Gen.sum_comps_step P hm]
  dsimp only
  rw [if_pos rfl, Finset.sum_eq_zero, add_zero]
  intro d hd
  apply List.sum_eq_zero
  intro x hx
  obtain ⟨q', -, rfl⟩ := List.mem_map.1 hx
  exact if_neg (child_ne_replicate P hC4 hm hd q'.2)

/-- Every entry of `Schedule(m)` has positive probability (when `η < 1` at nonbase sizes). -/
theorem comps_wt_pos (hη1 : ∀ m, P.B < m → P.η m < 1) (m : ℕ) : ∀ q ∈ Gen.comps P m, 0 < q.1 := by
  induction m using Nat.strong_induction_on with
  | _ m ih =>
    intro q hq
    by_cases hm : m ≤ P.B
    · rw [Gen.comps_base P hm, List.mem_singleton] at hq
      subst hq; norm_num
    · have hm' : P.B < m := by omega
      rcases mem_comps_step P hm' hq with rfl | ⟨d, hd, q', hq', rfl⟩
      · exact P.η_pos m hm'
      · have hC : (0 : ℝ) < P.C m := by exact_mod_cast P.C_pos m hm'
        have h1 : 0 < 1 - P.η m := by linarith [hη1 m hm']
        exact mul_pos (div_pos h1 hC) (ih (d - 2) (Gen.band_lt P hm' hd) q' hq')

/-- Converse of `Gen.mem_genP_parts`: each entry and each permutation give a component. -/
theorem mem_genP_parts_of {n : ℕ} {q : ℝ × List ℕ} (hq : q ∈ Gen.comps P n) (σ : Equiv.Perm (Fin n)) :
    (q.1 * ((Nat.factorial n : ℕ) : ℝ)⁻¹, (AGFPot.chop q.2 (List.finRange n)).map (Finset.image σ))
      ∈ (Gen.genP P n).parts := by
  refine List.mem_flatMap.2 ⟨(q.1, agfv_relabelMix (Gen.compSched_full P ⟨q, hq⟩)), ?_, ?_⟩
  · exact List.mem_map.2 ⟨⟨q, hq⟩, List.mem_attach _ _, rfl⟩
  · refine List.mem_map.2 ⟨(((Nat.factorial n : ℕ) : ℝ)⁻¹,
      (AGFPot.chop q.2 (List.finRange n)).map (Finset.image σ)), ?_, rfl⟩
    exact List.mem_map.2 ⟨σ, Finset.mem_toList.2 (Finset.mem_univ σ), rfl⟩

/-- A component's weight is `w_V/n!` and its profile is `V`, for an entry `(w_V, V)` of `Schedule(n)`. -/
theorem genP_part_profile {n : ℕ} {p : ℝ × List (Finset (Fin n))} (hp : p ∈ (Gen.genP P n).parts) :
    ∃ q ∈ Gen.comps P n, p.1 = q.1 * ((Nat.factorial n : ℕ) : ℝ)⁻¹ ∧ profile p.2 = q.2 := by
  obtain ⟨q, hq, σ, rfl⟩ := Gen.mem_genP_parts P hp
  refine ⟨q, hq, rfl, ?_⟩
  dsimp only
  rw [profile_map_image]
  exact Gen.chop_profile_eq (Gen.mem_comps P n q hq).1 (Gen.mem_comps P n q hq).2

/-- Each entry `(w_V, V)` of `Schedule(n)` has a component of weight `w_V/n!` and profile `V`. -/
theorem exists_part_of_comp {n : ℕ} {q : ℝ × List ℕ} (hq : q ∈ Gen.comps P n) :
    ∃ p ∈ (Gen.genP P n).parts, p.1 = q.1 * ((Nat.factorial n : ℕ) : ℝ)⁻¹ ∧ profile p.2 = q.2 := by
  refine ⟨_, mem_genP_parts_of P hq 1, rfl, ?_⟩
  dsimp only
  rw [profile_map_image]
  exact Gen.chop_profile_eq (Gen.mem_comps P n q hq).1 (Gen.mem_comps P n q hq).2

/-- Every component of `genP P n` has positive weight. -/
theorem genP_wt_pos (hη1 : ∀ m, P.B < m → P.η m < 1) (n : ℕ) : ∀ p ∈ (Gen.genP P n).parts, 0 < p.1 := by
  intro p hp
  obtain ⟨q, hq, hw, -⟩ := genP_part_profile P hp
  rw [hw]
  exact mul_pos (comps_wt_pos P hη1 n q hq) (inv_pos.2 (by exact_mod_cast Nat.factorial_pos n))

/-- Weight-linear sums of a function of the profile over the components of `genP P n` are the same sums over
`Schedule(n)` (each entry is relabelled by all `n!` permutations at weight `w_V/n!`). -/
theorem sum_genP_parts (n : ℕ) (F : List ℕ → ℝ) :
    ((Gen.genP P n).parts.map (fun p => p.1 * F (profile p.2))).sum =
      ((Gen.comps P n).map (fun q => q.1 * F q.2)).sum := by
  have hf : ((Nat.factorial n : ℕ) : ℝ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero n
  have key : ∀ q ∈ (Gen.comps P n).attach,
      (((agfv_relabelMix (Gen.compSched_full P q)).parts.map (fun r => (q.1.1 * r.1, r.2))).map
          (fun p => p.1 * F (profile p.2))).sum = q.1.1 * F q.1.2 := by
    intro q _
    show ((((Finset.univ : Finset (Equiv.Perm (Fin n))).toList.map
        (fun σ : Equiv.Perm (Fin n) => ((((Nat.factorial n : ℕ) : ℝ)⁻¹,
          (Gen.compSched P q).map (Finset.image σ)) : ℝ × List (Finset (Fin n))))).map
        (fun r => (q.1.1 * r.1, r.2))).map (fun p => p.1 * F (profile p.2))).sum = _
    rw [List.map_map, List.map_map, Finset.sum_map_toList]
    calc _ = ∑ _σ : Equiv.Perm (Fin n), q.1.1 * ((Nat.factorial n : ℕ) : ℝ)⁻¹ * F q.1.2 := by
          refine Finset.sum_congr rfl (fun σ _ => ?_)
          simp only [Function.comp_apply]
          rw [profile_map_image, Gen.compSched_profile]
      _ = q.1.1 * F q.1.2 := by
          rw [Finset.sum_const, Finset.card_univ, agfv_card_perm_fin, nsmul_eq_mul]
          field_simp
  calc ((Gen.genP P n).parts.map (fun p => p.1 * F (profile p.2))).sum
      = ((Gen.outer P n).map (fun p => ((p.2.parts.map (fun r => (p.1 * r.1, r.2))).map
          (fun p => p.1 * F (profile p.2))).sum)).sum :=
        sum_map_flatMap (Gen.outer P n) (fun p => p.2.parts.map (fun r => (p.1 * r.1, r.2)))
          (fun p => p.1 * F (profile p.2))
    _ = ((Gen.comps P n).attach.map (fun q => q.1.1 * F q.1.2)).sum := by
        unfold Gen.outer
        rw [List.map_map]
        exact congrArg List.sum (List.map_congr_left key)
    _ = ((Gen.comps P n).map (fun q => q.1 * F q.2)).sum := by
        rw [List.attach_map_val (f := fun q : ℝ × List ℕ => q.1 * F q.2)]

/-- The components of `genP P m` with `m` unit rounds have total weight `η_m` (nonbase `m`). -/
theorem genP_floor_weight (hC4 : ∀ m, P.B < m → 4 * P.C m ≤ m + 2) {m : ℕ} (hm : P.B < m) :
    ((Gen.genP P m).parts.map (fun p => if profile p.2 = List.replicate m 1 then p.1 else 0)).sum = P.η m := by
  have h := sum_genP_parts P m (fun v => if v = List.replicate m 1 then 1 else 0)
  simp only [mul_ite, mul_one, mul_zero] at h
  rw [h]
  exact floor_weight_comps P hC4 hm

/-- Their charge in `mixCost` (weight times full length) is `η_m · m`. -/
theorem genP_floor_cost (hC4 : ∀ m, P.B < m → 4 * P.C m ≤ m + 2) {m : ℕ} (hm : P.B < m) :
    ((Gen.genP P m).parts.map
      (fun p => if profile p.2 = List.replicate m 1 then p.1 * (p.2.length : ℝ) else 0)).sum = P.η m * m := by
  have e : ∀ p ∈ (Gen.genP P m).parts,
      (if profile p.2 = List.replicate m 1 then p.1 * (p.2.length : ℝ) else 0) =
        (if profile p.2 = List.replicate m 1 then p.1 else 0) * (m : ℝ) := by
    intro p _
    split_ifs with h
    · have hl : p.2.length = m := ((profile_eq_replicate_iff p.2).1 h).1
      rw [hl]
    · ring
  rw [List.map_congr_left e, List.sum_map_mul_right, genP_floor_weight P hC4 hm]

/-- **The printed proof's innermost prefix**: at a nonbase size `n`, every entry of `Schedule(n)` is `1^m ++ rest`
with either `B < m ≤ n` (a floor at a nonbase size `m`) or `m = d − 2 ≤ B` for a band size `d ∈ [C_{n'}, 2C_{n'})`
of a nonbase parent `n'` (a base schedule at size `d − 2`). -/
theorem innermost_prefix : ∀ n : ℕ, P.B < n → ∀ q ∈ Gen.comps P n, ∃ m : ℕ, ∃ rest : List ℕ,
    q.2 = List.replicate m 1 ++ rest ∧
      ((P.B < m ∧ m ≤ n) ∨
        ∃ n' d : ℕ, P.B < n' ∧ d ∈ Finset.Ico (P.C n') (2 * P.C n') ∧ m = d - 2 ∧ m ≤ P.B) := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    intro hn q hq
    rcases mem_comps_step P hn hq with rfl | ⟨d, hd, q', hq', rfl⟩
    · exact ⟨n, [], by simp, Or.inl ⟨hn, le_rfl⟩⟩
    · have hlt := Gen.band_lt P hn hd
      by_cases hc : d - 2 ≤ P.B
      · rw [Gen.comps_base P hc, List.mem_singleton] at hq'
        subst hq'
        exact ⟨d - 2, [n - (d - 2)], rfl, Or.inr ⟨n, d, hn, hd, rfl, hc⟩⟩
      · obtain ⟨m, rest, hrest, hcase⟩ := ih (d - 2) hlt (by omega) q' hq'
        refine ⟨m, rest ++ [n - (d - 2)], ?_, ?_⟩
        · dsimp only
          rw [hrest, List.append_assoc]
        · rcases hcase with ⟨h1, h2⟩ | h
          · exact Or.inl ⟨h1, by omega⟩
          · exact Or.inr h

end Generic

/-! ## §3 The Theorem 8 parameters -/

lemma thm8_hC4 (δ : ℝ) : ∀ m, (Gen.thm8Params δ).B < m → 4 * (Gen.thm8Params δ).C m ≤ m + 2 :=
  fun _ hm => Scales.four_bandStart_le (Scales.log_ge_of_nonbase hm)

lemma floorProb_lt_one {m : ℕ} (hm : 2 ≤ m) : floorProb m < 1 := by
  have h2 : (2 : ℝ) ≤ m := by exact_mod_cast hm
  unfold floorProb
  exact inv_lt_one_of_one_lt₀ (by nlinarith)

lemma thm8_hη1 (δ : ℝ) : ∀ m, (Gen.thm8Params δ).B < m → (Gen.thm8Params δ).η m < 1 := by
  intro m hm
  have hB : 1025 ≤ Bdelta δ := by exact_mod_cast Scales.Bdelta_ge δ
  change Bdelta δ < m at hm
  exact floorProb_lt_one (by omega)

/-- Every component of μ′ = `gen δ n` has positive weight. -/
theorem gen_wt_pos (δ : ℝ) (n : ℕ) : ∀ p ∈ (Gen.gen δ n).parts, 0 < p.1 :=
  genP_wt_pos (Gen.thm8Params δ) (thm8_hη1 δ) n

/-- `gen ε n` is a Theorem 8 witness: for `ε ∈ (0,1]`, `n ≥ 1`, `F ≤ ε` and `C ≤ ½ log₂log₂(n+2) + (B_ε + 2)`. -/
theorem gen_is_thm8_witness {ε : ℝ} (hε : ε ∈ Set.Ioc (0 : ℝ) 1) {n : ℕ} (hn : 1 ≤ n) :
    KLx (fsTarget n) (mixLawE (fsOracle n) (Gen.gen ε n)) ≤ ((ε : ℝ) : WithTop ℝ) ∧
    mixCost (Gen.gen ε n) ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + ((Bdelta ε : ℝ) + 2) :=
  ⟨Main.thm8_KL ε hε.1 n, by have := Main.thm8_cost ε hn; linarith⟩

/-! ## §4 (K2-a): the floors -/

/-- **(K2-a), the floor.**  At every nonbase size `m > B_δ` the floor `(η_m, 1^m)` is an entry of `Schedule(m)` with
`η_m = (m²)⁻¹`; it is the only entry of profile `1^m`; the law of `Schedule(m)` gives `1^m` probability exactly
`m^{−2}`; and the components of `μ_m = gen δ m` with `m` unit rounds have total weight exactly `m^{−2}`. -/
theorem K2a_floor (δ : ℝ) {m : ℕ} (hm : Bdelta δ < m) :
    (floorProb m, List.replicate m 1) ∈ Gen.comps (Gen.thm8Params δ) m ∧
    floorProb m = ((m : ℝ) ^ 2)⁻¹ ∧
    (∀ q ∈ Gen.comps (Gen.thm8Params δ) m, q.2 = List.replicate m 1 →
      q = (floorProb m, List.replicate m 1)) ∧
    ((Gen.comps (Gen.thm8Params δ) m).map
      (fun q => if q.2 = List.replicate m 1 then q.1 else 0)).sum = ((m : ℝ) ^ 2)⁻¹ ∧
    ((Gen.gen δ m).parts.map
      (fun p => if profile p.2 = List.replicate m 1 then p.1 else 0)).sum = ((m : ℝ) ^ 2)⁻¹ :=
  ⟨floor_mem_comps (Gen.thm8Params δ) hm, rfl,
    fun _ hq h1 => eq_floor_of_replicate (Gen.thm8Params δ) (thm8_hC4 δ) hm hq h1,
    floor_weight_comps (Gen.thm8Params δ) (thm8_hC4 δ) hm,
    genP_floor_weight (Gen.thm8Params δ) (thm8_hC4 δ) hm⟩

/-- **(K2-a), "`C(μ′)` charges it in full".**  In `mixCost (gen δ m)` (each component charged its full length) the
components with `m` unit rounds contribute `m^{−2} · m`, which is `1/m`; and the cost recursion (v2 (9.1),
`Gen.gen_cost_step`) has the floor term `η_m · m`. -/
theorem K2a_charge (δ : ℝ) {m : ℕ} (hm : Bdelta δ < m) :
    ((Gen.gen δ m).parts.map
      (fun p => if profile p.2 = List.replicate m 1 then p.1 * (p.2.length : ℝ) else 0)).sum
        = ((m : ℝ) ^ 2)⁻¹ * m ∧
    ((m : ℝ) ^ 2)⁻¹ * m = 1 / (m : ℝ) ∧
    mixCost (Gen.gen δ m) = floorProb m * m + (1 - floorProb m) * (1 + (1 / (bandStart m : ℝ)) *
      ∑ d ∈ Finset.Ico (bandStart m) (2 * bandStart m), mixCost (Gen.gen δ (d - 2))) :=
  ⟨genP_floor_cost (Gen.thm8Params δ) (thm8_hC4 δ) hm, Scales.floorProb_mul_cast m,
    Gen.gen_cost_step δ hm⟩

/-- **(K2-a), "of its recursion".**  The recursion at a child size sits inside `Schedule(n)`: each entry `(w, V)` of
`Schedule(d − 2)`, `d ∈ [C_n, 2C_n)`, gives the entry `((1 − η_n)/C_n · w, V ++ [n − (d − 2)])` of `Schedule(n)`. -/
theorem K2a_recursion (δ : ℝ) {n : ℕ} (hn : Bdelta δ < n) {d : ℕ}
    (hd : d ∈ Finset.Ico (bandStart n) (2 * bandStart n)) {q : ℝ × List ℕ}
    (hq : q ∈ Gen.comps (Gen.thm8Params δ) (d - 2)) :
    ((1 - floorProb n) / (bandStart n : ℝ) * q.1, q.2 ++ [n - (d - 2)]) ∈ Gen.comps (Gen.thm8Params δ) n :=
  child_mem_comps (Gen.thm8Params δ) hn hd hq

/-- The target's count law is `Unif{0..n}`: `p_n{|x| = k} = 1/(n+1)` for `k ≤ n`, else `0`. -/
theorem fsTarget_countLaw (n k : ℕ) : succMass n k (fsTarget n).p = Gen.unifC n k := by
  unfold succMass
  have hx : ∀ x ∈ Vset n k, (fsTarget n).p x = 1 / (((n : ℝ) + 1) * (n.choose k : ℝ)) := by
    intro x hx
    have hk : A36FS.ones x = k := by unfold Vset at hx; rw [Finset.mem_filter] at hx; exact hx.2
    show A36FS.pfs n x = _
    unfold A36FS.pfs
    rw [hk]
  rw [Finset.sum_congr rfl hx, Finset.sum_const, nsmul_eq_mul, agfv_Vset_card]
  unfold Gen.unifC
  by_cases hkn : k ≤ n
  · rw [if_pos hkn]
    have hC : (0 : ℝ) < (n.choose k : ℝ) := by exact_mod_cast Nat.choose_pos hkn
    field_simp
  · rw [if_neg hkn, Nat.choose_eq_zero_of_lt (by omega)]
    simp

/-- **"which reproduce the target's count law exactly"**: a full schedule of `m` unit rounds has, under the
full-support oracle, exactly the target's count law (Relabel's `succMass_eq_countChain` with WD's exactness of
singletons `Gen.countChain_replicate_ind`). -/
theorem floor_count_law {m : ℕ} {U : List (Finset (Fin m))} (hU : IsSchedule U univ)
    (h1 : profile U = List.replicate m 1) (k : ℕ) :
    succMass m k (schedLawE (fsOracle m) U []) = succMass m k (fsTarget m).p := by
  rw [succMass_eq_countChain (fsOracle m) (fsOracle_countOracle m) hU k, h1,
    Gen.countChain_replicate_ind, fsTarget_countLaw]

/-- **Main text, the floor sentence** ("Each mixed size $m$ is replaced, with probability $m^{-2}$, by a floor: $m$
unit (single-coordinate) rounds, which reproduce the target's count law exactly. The cost recursion charges each
floor in full, at most $1/m$ in expectation"), at every nonbase size `m`. -/
theorem main_text_floor (δ : ℝ) {m : ℕ} (hm : Bdelta δ < m) :
    ((Gen.gen δ m).parts.map
      (fun p => if profile p.2 = List.replicate m 1 then p.1 else 0)).sum = ((m : ℝ) ^ 2)⁻¹ ∧
    (∀ p ∈ (Gen.gen δ m).parts, profile p.2 = List.replicate m 1 →
      ∀ k, succMass m k (schedLawE (fsOracle m) p.2 []) = succMass m k (fsTarget m).p) ∧
    mixCost (Gen.gen δ m) = floorProb m * m + (1 - floorProb m) * (1 + (1 / (bandStart m : ℝ)) *
      ∑ d ∈ Finset.Ico (bandStart m) (2 * bandStart m), mixCost (Gen.gen δ (d - 2))) ∧
    floorProb m * m ≤ 1 / (m : ℝ) :=
  ⟨(K2a_floor δ hm).2.2.2.2, fun p hp h1 k => floor_count_law ((Gen.gen δ m).comp_sched p hp) h1 k,
    Gen.gen_cost_step δ hm, le_of_eq (Scales.floorProb_mul_cast m)⟩

/-! ## §5 (K2-b): the top floor -/

/-- **(K2-b), `n > B`**: the top floor is a positive-weight branch of `n` unit rounds; the components with `n`
unit rounds have total weight exactly `n^{−2} > 0`. -/
theorem K2b_top_floor (δ : ℝ) {n : ℕ} (hn : Bdelta δ < n) :
    (∃ p ∈ (Gen.gen δ n).parts, 0 < p.1 ∧ profile p.2 = List.replicate n 1) ∧
    ((Gen.gen δ n).parts.map
      (fun p => if profile p.2 = List.replicate n 1 then p.1 else 0)).sum = ((n : ℝ) ^ 2)⁻¹ ∧
    (0 : ℝ) < ((n : ℝ) ^ 2)⁻¹ := by
  obtain ⟨p, hp, -, hprof⟩ := exists_part_of_comp (Gen.thm8Params δ) (floor_mem_comps (Gen.thm8Params δ) hn)
  have hn0 : (0 : ℝ) < n := by exact_mod_cast (show 0 < n by omega)
  exact ⟨⟨p, hp, gen_wt_pos δ n p hp, hprof⟩, (K2a_floor δ hn).2.2.2.2, by positivity⟩

/-- **(K2-b), `n ≤ B`**: every component is `n` unit rounds. -/
theorem K2b_base (δ : ℝ) {n : ℕ} (hn : n ≤ Bdelta δ) :
    ∀ p ∈ (Gen.gen δ n).parts, profile p.2 = List.replicate n 1 := by
  intro p hp
  obtain ⟨q, hq, -, hprof⟩ := genP_part_profile (Gen.thm8Params δ) hp
  rw [Gen.comps_base (Gen.thm8Params δ) hn, List.mem_singleton] at hq
  rw [hprof, hq]

/-! ## §6 (K2-c): the minimum prefix -/

/-- **(K2-c), the printed case split** at the Theorem 8 parameters, for `n > B_δ`: every entry of `Schedule(n)` is
`1^m ++ rest` with either `B + 1 ≤ m ≤ n` (a floor at a nonbase size `m ≥ B + 1`, of `m` unit rounds), or
`m = d − 2 ≤ B` (a base schedule at size `d − 2`) with `d ∈ [C_{n'}, 2C_{n'})` for a nonbase parent `n'` and
`C_{B+1} ≤ C_{n'} ≤ d`. -/
theorem K2c_innermost (δ : ℝ) {n : ℕ} (hn : Bdelta δ < n) : ∀ q ∈ Gen.comps (Gen.thm8Params δ) n,
    ∃ m : ℕ, ∃ rest : List ℕ, q.2 = List.replicate m 1 ++ rest ∧
      ((Bdelta δ + 1 ≤ m ∧ m ≤ n) ∨
        ∃ n' d : ℕ, Bdelta δ < n' ∧ d ∈ Finset.Ico (bandStart n') (2 * bandStart n') ∧ m = d - 2 ∧
          m ≤ Bdelta δ ∧ bandStart (Bdelta δ + 1) ≤ bandStart n' ∧ bandStart n' ≤ d) := by
  intro q hq
  obtain ⟨m, rest, hrest, hcase⟩ := innermost_prefix (Gen.thm8Params δ) n hn q hq
  refine ⟨m, rest, hrest, ?_⟩
  rcases hcase with ⟨h1, h2⟩ | ⟨n', d, hn', hd, hm, hmB⟩
  · exact Or.inl ⟨h1, h2⟩
  · exact Or.inr ⟨n', d, hn', hd, hm, hmB, bandStart_mono hn', (Finset.mem_Ico.1 hd).1⟩

/-- The entries of `Schedule(n)` begin with at least `L = min(n, C_{B+1} − 2)` unit blocks. -/
theorem K2c_comps (δ : ℝ) (n : ℕ) : ∀ q ∈ Gen.comps (Gen.thm8Params δ) n,
    List.replicate (min n (bandStart (Bdelta δ + 1) - 2)) 1 <+: q.2 := by
  intro q hq
  by_cases hn : n ≤ Bdelta δ
  · rw [Gen.comps_base (Gen.thm8Params δ) hn, List.mem_singleton] at hq
    rw [hq]
    exact replicate_prefix_replicate (min_le_left _ _) 1
  · obtain ⟨m, rest, hrest, hcase⟩ := K2c_innermost δ (by omega) q hq
    obtain ⟨-, hlt, -⟩ := bandStart_succ_facts δ
    have hLm : min n (bandStart (Bdelta δ + 1) - 2) ≤ m := by
      refine le_trans (min_le_right _ _) ?_
      rcases hcase with ⟨h1, -⟩ | ⟨n', d, -, -, rfl, -, hmono, hd1⟩
      · omega
      · omega
    rw [hrest]
    exact (replicate_prefix_replicate hLm 1).trans (List.prefix_append _ _)

/-- **(K2-c)**: every component of μ′ = `gen δ n` begins with at least `L := min(n, C_{B+1} − 2)` unit rounds:
`1^L` is a prefix of its profile, it has at least `L` rounds, and its first `L` rounds are singletons. -/
theorem K2c (δ : ℝ) (n : ℕ) : ∀ p ∈ (Gen.gen δ n).parts,
    List.replicate (min n (bandStart (Bdelta δ + 1) - 2)) 1 <+: profile p.2 ∧
    min n (bandStart (Bdelta δ + 1) - 2) ≤ p.2.length ∧
    ∀ b ∈ p.2.take (min n (bandStart (Bdelta δ + 1) - 2)), b.card = 1 := by
  intro p hp
  obtain ⟨q, hq, -, hprof⟩ := genP_part_profile (Gen.thm8Params δ) hp
  have h : List.replicate (min n (bandStart (Bdelta δ + 1) - 2)) 1 <+: profile p.2 := by
    rw [hprof]; exact K2c_comps δ n q hq
  exact ⟨h, blocks_of_prefix h⟩

/-- For `n > B_δ`, `L = C_{B+1} − 2` (since `C_{B+1} − 2 < B + 1 ≤ n`). -/
theorem K2c_L (δ : ℝ) {n : ℕ} (hn : Bdelta δ < n) :
    min n (bandStart (Bdelta δ + 1) - 2) = bandStart (Bdelta δ + 1) - 2 := by
  obtain ⟨-, hlt, -⟩ := bandStart_succ_facts δ
  exact min_eq_right (by omega)

/-! ## §7 (K2-e): no hard cap below `n` -/

lemma mixTail_pos_of_mem {n : ℕ} (μ : SchedMix n) {R : ℕ} {p : ℝ × List (Finset (Fin n))}
    (hp : p ∈ μ.parts) (h0 : 0 < p.1) (hR : R < p.2.length) : 0 < Thm7.mixTail μ R := by
  unfold Thm7.mixTail
  have hnn : ∀ x ∈ μ.parts.map (fun p => if R < p.2.length then p.1 else 0), 0 ≤ x := by
    intro x hx
    obtain ⟨p', hp', rfl⟩ := List.mem_map.1 hx
    split_ifs
    · exact μ.wt_nonneg p' hp'
    · exact le_rfl
  have hle : (if R < p.2.length then p.1 else 0) ≤
      (μ.parts.map (fun p => if R < p.2.length then p.1 else 0)).sum :=
    List.single_le_sum hnn _ (List.mem_map.2 ⟨p, hp, rfl⟩)
  rw [if_pos hR] at hle
  linarith

lemma mixTail_eq_one {n : ℕ} (μ : SchedMix n) {R : ℕ} (h : ∀ p ∈ μ.parts, R < p.2.length) :
    Thm7.mixTail μ R = 1 := by
  unfold Thm7.mixTail
  rw [List.map_congr_left (fun p hp => if_pos (h p hp))]
  exact μ.wt_sum

/-- A positive-weight component with `n` unit rounds rules out every cap `R < n`: not all components have at most
`R` rounds, and `μ(|U| > R) > 0`. -/
theorem not_capped_of_unit_branch {n : ℕ} (μ : SchedMix n)
    (h : ∃ p ∈ μ.parts, 0 < p.1 ∧ profile p.2 = List.replicate n 1) {R : ℕ} (hR : R < n) :
    ¬ (∀ p ∈ μ.parts, p.2.length ≤ R) ∧ 0 < Thm7.mixTail μ R := by
  obtain ⟨p, hp, h0, hprof⟩ := h
  have hl : p.2.length = n := ((profile_eq_replicate_iff p.2).1 hprof).1
  exact ⟨fun hall => by have := hall p hp; omega, mixTail_pos_of_mem μ hp h0 (by omega)⟩

/-- **(K2-e)**: μ′ = `gen δ n` has a positive-weight component with `n` unit rounds (its top floor for `n > B_δ`,
every component for `n ≤ B_δ`), for every `n`. -/
theorem K2e_unit_branch (δ : ℝ) (n : ℕ) :
    ∃ p ∈ (Gen.gen δ n).parts, 0 < p.1 ∧ profile p.2 = List.replicate n 1 := by
  by_cases hn : n ≤ Bdelta δ
  · obtain ⟨p, hp, -, hprof⟩ := exists_part_of_comp (Gen.thm8Params δ)
      (show (1, List.replicate n 1) ∈ Gen.comps (Gen.thm8Params δ) n by
        rw [Gen.comps_base (Gen.thm8Params δ) hn]; exact List.mem_singleton.2 rfl)
    exact ⟨p, hp, gen_wt_pos δ n p hp, hprof⟩
  · exact (K2b_top_floor δ (by omega)).1

/-- **(K2-e) for μ′**: for `R < n`, not all components of `gen δ n` have at most `R` rounds, and
`μ′(|U| > R) > 0`. -/
theorem K2e_gen (δ : ℝ) {n R : ℕ} (hR : R < n) :
    ¬ (∀ p ∈ (Gen.gen δ n).parts, p.2.length ≤ R) ∧ 0 < Thm7.mixTail (Gen.gen δ n) R :=
  not_capped_of_unit_branch _ (K2e_unit_branch δ n) hR

/-- **(K2-e), "for $R<L$ no component of $\mu'$ has"**: for `R < L`, no component of `gen δ n` has at most `R`
rounds, and `μ′(|U| > R) = 1`. -/
theorem K2e_below_L (δ : ℝ) (n : ℕ) {R : ℕ} (hR : R < min n (bandStart (Bdelta δ + 1) - 2)) :
    (∀ p ∈ (Gen.gen δ n).parts, ¬ p.2.length ≤ R) ∧ Thm7.mixTail (Gen.gen δ n) R = 1 := by
  have h : ∀ p ∈ (Gen.gen δ n).parts, R < p.2.length := fun p hp => by
    have := (K2c δ n p hp).2.1; omega
  exact ⟨fun p hp => by have := h p hp; omega, mixTail_eq_one _ h⟩

/-! ## §8 Corollary 5's mixture -/

/-- The dilution `w μ′ + (1 − w) J`: the parts of `μ′` rescaled by `w`, then the one-round schedule at weight
`(1 − w)·1`. -/
theorem diluteMix_parts {n : ℕ} (hn : 1 ≤ n) (μ' : SchedMix n) {w : ℝ} (hw0 : 0 ≤ w) (hw1 : w ≤ 1) :
    (Dilution.diluteMix hn μ' w hw0 hw1).parts
      = μ'.parts.map (fun q => (w * q.1, q.2)) ++ [((1 - w) * 1, [Finset.univ])] := rfl

/-- A positive-weight branch of `n` unit rounds of `μ′` survives the dilution at any `w > 0`. -/
theorem dilute_unit_branch {n : ℕ} (hn : 1 ≤ n) (μ' : SchedMix n)
    (h : ∃ p ∈ μ'.parts, 0 < p.1 ∧ profile p.2 = List.replicate n 1) {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1) :
    ∃ p ∈ (Dilution.diluteMix hn μ' w hw0.le hw1).parts, 0 < p.1 ∧ profile p.2 = List.replicate n 1 := by
  obtain ⟨p, hp, h0, hprof⟩ := h
  refine ⟨(w * p.1, p.2), ?_, mul_pos hw0 h0, hprof⟩
  rw [diluteMix_parts]
  exact List.mem_append_left _ (List.mem_map.2 ⟨p, hp, rfl⟩)

/-- **Corollary 5's mixture** (printed proof of `cor:mixexact`): `μ := w μ′ + (1 − w)·J` with `μ′ = gen ε′ n`,
`w = e^{ε′−ε}` and `J` the one-round schedule (`Dilution.oneRoundMix`). -/
noncomputable def cor5Mix {n : ℕ} (hn : 1 ≤ n) {ε ε' : ℝ} (hle : ε' ≤ ε) : SchedMix n :=
  Dilution.diluteMix hn (Gen.gen ε' n) (Real.exp (ε' - ε)) (Real.exp_pos _).le
    (Real.exp_le_one_iff.2 (by linarith))

/-- `cor5Mix` meets the printed Corollary 5 bounds: `F(μ) ≤ ε`, `C(μ) = w C(μ′) + (1 − w)`, and
`C(μ) ≤ w (½ log₂log₂(n+2) + K⋆(ε′)) + 1`, for `0 < ε′ ≤ ε` and `n ≥ 1`. -/
theorem cor5Mix_spec {n : ℕ} (hn : 1 ≤ n) {ε ε' : ℝ} (h0 : 0 < ε') (hle : ε' ≤ ε) :
    KLx (fsTarget n) (mixLawE (fsOracle n) (cor5Mix hn hle)) ≤ ((ε : ℝ) : WithTop ℝ) ∧
    mixCost (cor5Mix hn hle) = Real.exp (ε' - ε) * mixCost (Gen.gen ε' n) + (1 - Real.exp (ε' - ε)) ∧
    mixCost (cor5Mix hn hle) ≤
      Real.exp (ε' - ε) * (1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + Main.Kstar ε') + 1 := by
  have hw0 : 0 < Real.exp (ε' - ε) := Real.exp_pos _
  have hw1 : Real.exp (ε' - ε) ≤ 1 := Real.exp_le_one_iff.2 (by linarith)
  obtain ⟨-, hKL, hC⟩ := Dilution.dilute hn (Gen.gen ε' n) hw0 hw1
  have hlogw : Real.log (1 / Real.exp (ε' - ε)) = ε - ε' := by
    rw [one_div, Real.log_inv, Real.log_exp]; ring
  refine ⟨?_, hC, ?_⟩
  · refine hKL.trans ?_
    rw [hlogw]
    calc KLx (fsTarget n) (mixLawE (fsOracle n) (Gen.gen ε' n)) + (((ε - ε') : ℝ) : WithTop ℝ)
        ≤ ((ε' : ℝ) : WithTop ℝ) + (((ε - ε') : ℝ) : WithTop ℝ) :=
          add_le_add (Main.thm8_KL ε' h0 n) le_rfl
      _ = ((ε : ℝ) : WithTop ℝ) := by rw [← WithTop.coe_add]; congr 1; ring
  · have hC' : mixCost (cor5Mix hn hle) =
        Real.exp (ε' - ε) * mixCost (Gen.gen ε' n) + (1 - Real.exp (ε' - ε)) := hC
    rw [hC']
    have hc := Main.thm8_cost ε' hn
    unfold Main.Kstar
    have := mul_le_mul_of_nonneg_left hc hw0.le
    nlinarith

/-- **(K2-e) for the dilution at any weight `w ∈ (0,1]`**: it has a positive-weight component with `n` unit
rounds, so for `R < n` not all its components have at most `R` rounds, and `μ(|U| > R) > 0`. -/
theorem K2e_dilute (δ : ℝ) {n : ℕ} (hn : 1 ≤ n) {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1) {R : ℕ} (hR : R < n) :
    (∃ p ∈ (Dilution.diluteMix hn (Gen.gen δ n) w hw0.le hw1).parts, 0 < p.1 ∧
      profile p.2 = List.replicate n 1) ∧
    ¬ (∀ p ∈ (Dilution.diluteMix hn (Gen.gen δ n) w hw0.le hw1).parts, p.2.length ≤ R) ∧
    0 < Thm7.mixTail (Dilution.diluteMix hn (Gen.gen δ n) w hw0.le hw1) R := by
  have h := dilute_unit_branch hn (Gen.gen δ n) (K2e_unit_branch δ n) hw0 hw1
  exact ⟨h, not_capped_of_unit_branch _ h hR⟩

/-- **(K2-e) for Corollary 5's mixture**: the same for `cor5Mix` (`w = e^{ε′−ε}`). -/
theorem K2e_cor5 {n : ℕ} (hn : 1 ≤ n) {ε ε' : ℝ} (hle : ε' ≤ ε) {R : ℕ} (hR : R < n) :
    (∃ p ∈ (cor5Mix hn hle).parts, 0 < p.1 ∧ profile p.2 = List.replicate n 1) ∧
    ¬ (∀ p ∈ (cor5Mix hn hle).parts, p.2.length ≤ R) ∧ 0 < Thm7.mixTail (cor5Mix hn hle) R :=
  K2e_dilute ε' hn (Real.exp_pos _) (Real.exp_le_one_iff.2 (by linarith)) hR

/-- The hard-cap class behind `F^mix_R(n)` is defined by the predicate "all components have at most `R` rounds". -/
theorem FmixSet_pred (n R : ℕ) :
    Thm7C.FmixSet n R = {D | ∃ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) ∧
      D = KLx (fsTarget n) (mixLawE (fsOracle n) μ)} := rfl

/-! ## §9 Main text, and non-vacuity -/

/-- **Main text, the scope sentence**: for `n > B_δ` the top floor is a positive-weight branch of `n` unit rounds;
every component of the Theorem 8 mixture begins with at least `min(n, C′ − 2)` unit rounds, `C′ = C_{B_δ+1}` being
the least band start, and `ln C′ > 311`; and no cap `R < n` bounds all its components. -/
theorem main_text_scope (δ : ℝ) (n : ℕ) :
    (Bdelta δ < n → ∃ p ∈ (Gen.gen δ n).parts, 0 < p.1 ∧ profile p.2 = List.replicate n 1) ∧
    (∀ p ∈ (Gen.gen δ n).parts,
      List.replicate (min n (bandStart (Bdelta δ + 1) - 2)) 1 <+: profile p.2) ∧
    IsLeast {c : ℕ | ∃ m : ℕ, Bdelta δ < m ∧ c = bandStart m} (bandStart (Bdelta δ + 1)) ∧
    (311 : ℝ) < Real.log (bandStart (Bdelta δ + 1) : ℝ) ∧
    (∀ R : ℕ, R < n → ¬ ∀ p ∈ (Gen.gen δ n).parts, p.2.length ≤ R) :=
  ⟨fun hn => (K2b_top_floor δ hn).1, fun p hp => (K2c δ n p hp).1, bandStart_least δ, (K2d δ).2.2.2.2,
    fun _ hR => (K2e_gen δ hR).1⟩

/-- **Main text, "these mixtures give no hard-cap bound below $n$"**: for `R < n`, neither μ′ = `gen ε′ n` nor
Corollary 5's mixture lies in the `R`-round class of `Thm7C.FmixSet n R`. -/
theorem main_text_no_hard_cap {n : ℕ} (hn : 1 ≤ n) {ε ε' : ℝ} (hle : ε' ≤ ε) {R : ℕ} (hR : R < n) :
    ¬ (∀ p ∈ (Gen.gen ε' n).parts, p.2.length ≤ R) ∧ ¬ (∀ p ∈ (cor5Mix hn hle).parts, p.2.length ≤ R) :=
  ⟨(K2e_gen ε' hR).1, (K2e_cor5 hn hle hR).2.1⟩

/-- Non-vacuity: the nonbase hypothesis holds at `n = B_δ + 1`; for `n ≥ 1` the window `R < L` of `K2e_below_L` is
nonempty (`L ≥ 1`); and at `n = B_δ + 1`, `L = C_{B+1} − 2`. -/
theorem nonvacuous (δ : ℝ) {n : ℕ} (hn : 1 ≤ n) :
    Bdelta δ < Bdelta δ + 1 ∧ 0 < min n (bandStart (Bdelta δ + 1) - 2) ∧
    min (Bdelta δ + 1) (bandStart (Bdelta δ + 1) - 2) = bandStart (Bdelta δ + 1) - 2 := by
  obtain ⟨-, -, h3⟩ := bandStart_succ_facts δ
  exact ⟨Nat.lt_succ_self _, lt_min (by omega) (by omega), K2c_L δ (Nat.lt_succ_self _)⟩

end A36FS.K2

#print axioms A36FS.K2.gen_wt_pos
#print axioms A36FS.K2.gen_is_thm8_witness
#print axioms A36FS.K2.K2a_floor
#print axioms A36FS.K2.K2a_charge
#print axioms A36FS.K2.K2a_recursion
#print axioms A36FS.K2.fsTarget_countLaw
#print axioms A36FS.K2.floor_count_law
#print axioms A36FS.K2.main_text_floor
#print axioms A36FS.K2.K2b_top_floor
#print axioms A36FS.K2.K2b_base
#print axioms A36FS.K2.innermost_prefix
#print axioms A36FS.K2.K2c_innermost
#print axioms A36FS.K2.K2c_comps
#print axioms A36FS.K2.K2c
#print axioms A36FS.K2.K2c_L
#print axioms A36FS.K2.K2e_unit_branch
#print axioms A36FS.K2.K2e_gen
#print axioms A36FS.K2.K2e_below_L
#print axioms A36FS.K2.diluteMix_parts
#print axioms A36FS.K2.cor5Mix_spec
#print axioms A36FS.K2.K2e_dilute
#print axioms A36FS.K2.K2e_cor5
#print axioms A36FS.K2.FmixSet_pred
#print axioms A36FS.K2.main_text_scope
#print axioms A36FS.K2.main_text_no_hard_cap
#print axioms A36FS.K2.nonvacuous
#print axioms A36FS.K2.sum_genP_parts
#print axioms A36FS.K2.blocks_of_prefix
#print axioms A36FS.K2.profile_eq_replicate_iff


==> anc/formal_companion/lean/src/A36FS/Misc/ChargeMono.lean <==
/-
A36FS.Misc.ChargeMono: App. I, Scope of the construction, the cost-monotonicity remark.

Paper (v7.7j-IR6j, appendix_thmm.tex 94f0f2f5…, l. 1327): "Neither the description of a mixture nor the computation and
randomness used to draw a component are charged in C(μ), and no running-time or random-bit bound is given for this
construction. Adding a nonnegative charge for them, with the classes of mixtures and policies and the accuracy
requirement unchanged, can only raise costs, so the lower-bound parts of Theorems 7 and 9 still hold under their
hypotheses, while no upper bound under such a charge follows."

Formalization.  A charge is an arbitrary function: `κ : SchedMix n → ℝ` with `κ ≥ 0` on mixtures, and
`κ : (Seed : Type) → [MeasurableSpace Seed] → PolicyE n Seed → ℝ≥0∞` on causal policies (nonnegative by its type).
The charged optima keep the feasibility constraint `F ≤ ε` and the class unchanged and add the charge to the cost:
`LFgenCharged` (scheduled mean `C(μ) + κ μ`) and `LFadCharged` (executed mean `E τ + κ σ`).

Headlines (`#print axioms` at the end).
* `LFgen_le_charged`, `LFad_le_charged`: the charged optimum is at least the uncharged one ("can only raise costs";
  for mixtures on a target and oracle whose feasible set is nonempty, here the full-support one at `ε ≥ 0`).
* The lower-bound parts under the charge, from the accepted statements and monotonicity:
  `thm7a_bound_charged` (Theorem 7(a)'s bound on `L_F`), `thm7b_lower_real_charged` (Theorem 7(b)'s lower half,
  eventual form), `thm9a_bound_charged` (Theorem 9(a)'s bound on `L_F^ad`), `thm9b_charged` (Theorem 9(b)).
* `const_le_LFgenCharged`: with the constant charge `K ≥ 0`, the charged optimum is at least `K`, for every `K`; so no
  upper bound under a charge follows from the uncharged results (the remark's last clause).
-/
import A36FS.Thm9.Asymp

set_option autoImplicit false

namespace A36FS.Misc.ChargeMono

open Filter AGF A36RW

variable {n : ℕ}

/-- `L_F` under an extra charge `κ μ` on each mixture: the least `C(μ) + κ μ` over mixtures with `F(μ) ≤ ε`. -/
noncomputable def LFgenCharged (t : Target n) (o : Oracle n) (κ : SchedMix n → ℝ) (ε : ℝ) : ℝ :=
  sInf {c : ℝ | ∃ μ : SchedMix n, KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧ c = mixCost μ + κ μ}

/-- `L_F^ad` under an extra charge `κ` on each causal policy: the least `E τ + κ σ` over policies with `F ≤ ε`. -/
noncomputable def LFadCharged (t : Target n) (o : Oracle n)
    (κ : (Seed : Type) → [MeasurableSpace Seed] → PolicyE n Seed → ENNReal) (ε : ℝ) : ENNReal :=
  sInf {e : ENNReal | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
    KLx t (outLim o σ) ≤ ((ε : ℝ) : WithTop ℝ) ∧ e = σ.execMean o + κ Seed σ}

/-- **A nonnegative charge can only raise `L_F`** (full-support target, `ε ≥ 0`). -/
theorem LFgen_le_charged {ε : ℝ} (hε : 0 ≤ ε) (κ : SchedMix n → ℝ) (hκ : ∀ μ, 0 ≤ κ μ) :
    LFgen (fsTarget n) (fsOracle n) ε ≤ LFgenCharged (fsTarget n) (fsOracle n) κ ε := by
  have hne : {c : ℝ | ∃ μ : SchedMix n, KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧
      c = mixCost μ + κ μ}.Nonempty :=
    ⟨_, A36FS.Thm7.exactMix n, by rw [A36FS.Thm7.KLx_exactMix]; exact_mod_cast hε, rfl⟩
  apply le_csInf hne
  rintro c ⟨μ, hF, rfl⟩
  have h1 : LFgen (fsTarget n) (fsOracle n) ε ≤ mixCost μ :=
    csInf_le (A36FS.Thm7.LFgen_feasible_bddBelow ε) ⟨μ, hF, rfl⟩
  linarith [hκ μ]

/-- **A charge can only raise `L_F^ad`** (any target and oracle; the charge is nonnegative by its type). -/
theorem LFad_le_charged (t : Target n) (o : Oracle n)
    (κ : (Seed : Type) → [MeasurableSpace Seed] → PolicyE n Seed → ENNReal) (ε : ℝ) :
    LFad t o ε ≤ LFadCharged t o κ ε := by
  apply le_sInf
  rintro e ⟨Seed, mS, σ, hF, rfl⟩
  exact le_trans (sInf_le ⟨Seed, mS, σ, hF, rfl⟩) le_self_add

/-- **Theorem 7(a)'s bound under a charge**: `1 + R₀(n) max(η_n, 0) ≤` the charged `L_F`. -/
theorem thm7a_bound_charged (hn : 1 ≤ n) {ϑ ξ ω ε : ℝ} (hϑ : 4 < ϑ) (hξ : 1 ≤ ξ) (hω : 0 < ω) (hε : 0 ≤ ε)
    (ha : A36FS.Thm9.aN ξ ϑ ω n < 1) (hδ : A36FS.Thm9.δω ω < 1) (κ : SchedMix n → ℝ) (hκ : ∀ μ, 0 ≤ κ μ) :
    1 + (FSCore.ForcedJump.R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (A36FS.Thm9.etaN ξ ϑ ω ε n) 0
      ≤ LFgenCharged (fsTarget n) (fsOracle n) κ ε :=
  (A36FS.Thm7.LFgen_ge hn hϑ hξ hω hε ha hδ).trans (LFgen_le_charged hε κ hκ)

/-- **Theorem 7(b)'s lower half under a charge** (eventual form): for `c < e^{−ε}/2`, eventually
`c · log₂log₂n ≤` the charged `L_F`, for any nonnegative charges `κ n` on the mixtures of each `n`. -/
theorem thm7b_lower_real_charged {ε : ℝ} (hε : 0 ≤ ε) {c : ℝ} (hc : c < Real.exp (-ε) / 2)
    (κ : (m : ℕ) → SchedMix m → ℝ) (hκ : ∀ m μ, 0 ≤ κ m μ) :
    ∀ᶠ n : ℕ in atTop, c * Real.logb 2 (Real.logb 2 n) ≤ LFgenCharged (fsTarget n) (fsOracle n) (κ n) ε := by
  filter_upwards [A36FS.Thm7.thm7b_lower_real hε hc] with n h
  exact h.trans (LFgen_le_charged hε (κ n) (hκ n))

/-- **Theorem 9(a)'s bound under a charge**: `ofReal (1 + R₀(n) max(η_n, 0)) ≤` the charged `L_F^ad`. -/
theorem thm9a_bound_charged (hn : 1 ≤ n) {ϑ ξ ω ε : ℝ} (hϑ : 4 < ϑ) (hξ : 1 ≤ ξ) (hω : 0 < ω)
    (ha : A36FS.Thm9.aN ξ ϑ ω n < 1) (hδ : A36FS.Thm9.δω ω < 1)
    (κ : (Seed : Type) → [MeasurableSpace Seed] → PolicyE n Seed → ENNReal) :
    ENNReal.ofReal (1 + (FSCore.ForcedJump.R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (A36FS.Thm9.etaN ξ ϑ ω ε n) 0)
      ≤ LFadCharged (fsTarget n) (fsOracle n) κ ε :=
  (A36FS.Thm9.LFad_ge hn hϑ hξ hω ha hδ).trans (LFad_le_charged _ _ κ ε)

/-- **Theorem 9(b) under a charge** (eventual form): for `c < e^{−ε}/2`, eventually
`ofReal (c · log₂log₂n) ≤` the charged `L_F^ad`, for any charges `κ n` on the policies of each `n`. -/
theorem thm9b_charged (ε : ℝ) {c : ℝ} (hc : c < Real.exp (-ε) / 2)
    (κ : (m : ℕ) → (Seed : Type) → [MeasurableSpace Seed] → PolicyE m Seed → ENNReal) :
    ∀ᶠ n : ℕ in atTop, ENNReal.ofReal (c * Real.logb 2 (Real.logb 2 n)) ≤
      LFadCharged (fsTarget n) (fsOracle n) (κ n) ε := by
  filter_upwards [A36FS.Thm9.thm9b ε hc] with n h
  exact h.trans (LFad_le_charged _ _ (κ n) ε)

/-- **No upper bound follows**: under the constant charge `K ≥ 0` the charged `L_F` is at least `K` (full-support
target, `ε ≥ 0`), for every `K`, whatever the uncharged `L_F`.  (`K ≥ 0` is the remark's setting; it is carried and
not used.) -/
theorem const_le_LFgenCharged {ε : ℝ} (hε : 0 ≤ ε) {K : ℝ} (_hK : 0 ≤ K) :
    K ≤ LFgenCharged (fsTarget n) (fsOracle n) (fun _ => K) ε := by
  have hne : {c : ℝ | ∃ μ : SchedMix n, KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧
      c = mixCost μ + K}.Nonempty :=
    ⟨_, A36FS.Thm7.exactMix n, by rw [A36FS.Thm7.KLx_exactMix]; exact_mod_cast hε, rfl⟩
  apply le_csInf hne
  rintro c ⟨μ, -, rfl⟩
  linarith [A36FS.Thm7.mixCost_nonneg μ]

end A36FS.Misc.ChargeMono

#print axioms A36FS.Misc.ChargeMono.LFgen_le_charged
#print axioms A36FS.Misc.ChargeMono.LFad_le_charged
#print axioms A36FS.Misc.ChargeMono.thm7a_bound_charged
#print axioms A36FS.Misc.ChargeMono.thm7b_lower_real_charged
#print axioms A36FS.Misc.ChargeMono.thm9a_bound_charged
#print axioms A36FS.Misc.ChargeMono.thm9b_charged
#print axioms A36FS.Misc.ChargeMono.const_le_LFgenCharged


==> anc/formal_companion/lean/src/A36FS/Misc/DepthBound.lean <==
/-
A36FS.Misc.DepthBound: App. I, Scope of the construction, the depth of the recursion.

Paper (appendix_thmm.tex 94f0f2f5…, l. 1327): "They are explicit: a component of μ′ is drawn by running the recursion,
which makes at most 1+log₄ln(n+2) nonbase calls on every branch, and then one uniform relabelling".

Formalization.  The recursion of the construction is the composition law `A36FS.Thm8.Gen.comps (thm8Params δ)`: at a
nonbase size `m > B_δ` (`Bdelta δ`) it calls itself at the child sizes `d − 2` for the band levels
`d ∈ {C_m, …, 2C_m − 1}` (`bandStart m`), besides the floor; base sizes `m ≤ B_δ` make no call.  A branch's nonbase calls
are therefore a chain `n = m₀, m₁, …, m_{ℓ−1}` of nonbase sizes in which each `m_{i+1} = d − 2` for a band level `d` of
`m_i` (`NonbaseChain δ`).

Headlines (`#print axioms` at the end).
* `depth_bound`: every such chain starting at `n` has length `ℓ < 1 + log₄ ln(n+2)`.  So every branch makes fewer than
  `1 + log₄ ln(n+2)` nonbase calls, which is the printed "at most".
* `chain_potential`: the potential `f(y) = y − 16 ln y` of the depth argument (`A36FS.Thm8.Scales.fDepth`) shrinks by a
  factor four per call along the chain (`A36FS.Thm8.Scales.fDepth_child_le` with (Z7.5), `scales_75`).
The proof is the printed depth argument (proof of Theorem 8, Depth): `1 < f(y_{ℓ−1}) ≤ 4^{−(ℓ−1)} f(y₀) ≤ 4^{−(ℓ−1)} y₀`;
here `64 ≤ f(y)` for `y ≥ 1024` (`fDepth_ge`) gives the first inequality.
-/
import A36FS.Thm8.Scales

set_option autoImplicit false

namespace A36FS.Misc.DepthBound

open A36FS.Thm8 A36FS.Thm8.Scales

/-- A chain of nested nonbase calls of the recursion: every size is nonbase (`B_δ < m`), and each next size is `d − 2` for
a band level `d ∈ {C_m, …, 2C_m − 1}` of the previous size `m`. -/
def NonbaseChain (δ : ℝ) : List ℕ → Prop
  | [] => False
  | [m] => Bdelta δ < m
  | m :: m' :: rest =>
      Bdelta δ < m ∧ (∃ d ∈ Finset.Ico (bandStart m) (2 * bandStart m), m' = d - 2) ∧ NonbaseChain δ (m' :: rest)

/-- The first size of a chain is nonbase. -/
lemma head_nonbase {δ : ℝ} : ∀ {m : ℕ} {l : List ℕ}, NonbaseChain δ (m :: l) → Bdelta δ < m
  | _, [], h => h
  | _, _ :: _, h => h.1

/-- **The depth potential along a chain**: for a chain `m :: l`, some `y ≥ 1024` (the last size's `ln(m_{ℓ−1}+2)`) has
`f(y) · 4^{|l|} ≤ f(ln(m+2))`. -/
lemma chain_potential {δ : ℝ} : ∀ (l : List ℕ) (m : ℕ), NonbaseChain δ (m :: l) →
    ∃ y : ℝ, 1024 ≤ y ∧ fDepth y * 4 ^ l.length ≤ fDepth (Real.log ((m : ℝ) + 2))
  | [], m, h => ⟨Real.log ((m : ℝ) + 2), A36FS.Thm8.Scales.log_ge_of_nonbase (head_nonbase h), by simp⟩
  | m' :: rest, m, h => by
      obtain ⟨hm, ⟨d, hd, rfl⟩, hrest⟩ := h
      obtain ⟨y, hy, hpot⟩ := chain_potential rest (d - 2) hrest
      obtain ⟨-, -, hband⟩ := scales_75 hm
      obtain ⟨-, -, heq, hlog, -⟩ := hband d hd
      have hy0 : 1024 ≤ Real.log ((m : ℝ) + 2) := A36FS.Thm8.Scales.log_ge_of_nonbase hm
      have hy1 : 1024 ≤ Real.log (((d - 2 : ℕ) : ℝ) + 2) := A36FS.Thm8.Scales.log_ge_of_nonbase (head_nonbase hrest)
      have hchild : fDepth (Real.log (((d - 2 : ℕ) : ℝ) + 2)) ≤ fDepth (Real.log ((m : ℝ) + 2)) / 4 :=
        fDepth_child_le hy0 (by linarith) (by rw [heq]; exact hlog)
      refine ⟨y, hy, ?_⟩
      rw [List.length_cons, pow_succ]
      calc fDepth y * (4 ^ rest.length * 4) = (fDepth y * 4 ^ rest.length) * 4 := by ring
        _ ≤ fDepth (Real.log (((d - 2 : ℕ) : ℝ) + 2)) * 4 := by linarith
        _ ≤ fDepth (Real.log ((m : ℝ) + 2)) / 4 * 4 := by linarith
        _ = fDepth (Real.log ((m : ℝ) + 2)) := by ring

/-- **Depth of the recursion** (App. I, Scope of the construction): every chain of nested nonbase calls starting at
size `n` has length `ℓ < 1 + log₄ ln(n+2)`; so every branch of the recursion makes fewer than `1 + log₄ ln(n+2)` nonbase
calls. -/
theorem depth_bound {δ : ℝ} {n : ℕ} {l : List ℕ} (h : NonbaseChain δ (n :: l)) :
    ((n :: l).length : ℝ) < 1 + Real.logb 4 (Real.log ((n : ℝ) + 2)) := by
  obtain ⟨y, hy, hpot⟩ := chain_potential l n h
  have h64 : 64 ≤ fDepth y := fDepth_ge hy
  have hy0 : 1024 ≤ Real.log ((n : ℝ) + 2) := A36FS.Thm8.Scales.log_ge_of_nonbase (head_nonbase h)
  have hf0 : fDepth (Real.log ((n : ℝ) + 2)) ≤ Real.log ((n : ℝ) + 2) := by
    unfold fDepth
    have := Real.log_nonneg (by linarith : (1 : ℝ) ≤ Real.log ((n : ℝ) + 2))
    linarith
  have hp : (0 : ℝ) < 4 ^ l.length := pow_pos (by norm_num) _
  have h1 : 64 * (4 : ℝ) ^ l.length ≤ fDepth y * 4 ^ l.length := mul_le_mul_of_nonneg_right h64 hp.le
  have h4 : (4 : ℝ) ^ l.length < Real.log ((n : ℝ) + 2) := by linarith
  have hlt : (l.length : ℝ) < Real.logb 4 (Real.log ((n : ℝ) + 2)) := by
    rw [Real.lt_logb_iff_rpow_lt (by norm_num) (by linarith), Real.rpow_natCast]
    exact h4
  rw [List.length_cons, Nat.cast_add, Nat.cast_one]
  linarith

/-- The chain notion is not vacuous: a single nonbase size is a chain (its one call is the top call). -/
example {δ : ℝ} : NonbaseChain δ [Bdelta δ + 1] := Nat.lt_succ_self _

end A36FS.Misc.DepthBound

#print axioms A36FS.Misc.DepthBound.head_nonbase
#print axioms A36FS.Misc.DepthBound.chain_potential
#print axioms A36FS.Misc.DepthBound.depth_bound


==> anc/formal_companion/lean/src/A36FS/Misc/DepthBridge.lean <==
/-
A36FS.Misc.DepthBridge: the bridge from the construction's recursion to `A36FS.Misc.DepthBound`.

Paper (appendix_thmm.tex 94f0f2f5…, l. 1327): "a component of μ′ is drawn by running the recursion, which makes at most
1+log₄ln(n+2) nonbase calls on every branch".

`A36FS.Misc.DepthBound.depth_bound` bounds the length of every chain of nested nonbase calls (`NonbaseChain`).  This file
connects such chains to the construction itself, the composition law `A36FS.Thm8.Gen.comps`.

Headlines (`#print axioms` at the end).
* `callComps P m`: the same recursion as `comps P m`, with one more coordinate per component: the list of sizes at which
  the recursion made a nonbase call on that component's branch (the floor branch at `m > B` records `[m]`; the band branch
  records `m` followed by its child's list; a base size records `[]`).
* `callComps_proj`: dropping that coordinate gives exactly `comps P m`, component by component.
* `callComps_chain`: at the construction's parameters `thm8Params δ`, each recorded list is `[]` at a base size and
  otherwise a `NonbaseChain δ` starting at `m`.
* `depth_every_branch`: every component of `comps (thm8Params δ) n` comes from a branch whose nonbase calls number fewer
  than `1 + log₄ ln(n+2)`.
-/
import A36FS.Misc.DepthBound
import A36FS.Thm8.Generator

set_option autoImplicit false

namespace A36FS.Misc.DepthBridge

open A36FS.Thm8 A36FS.Thm8.Gen A36FS.Misc.DepthBound

section Generic

variable (P : GenParams)

/-- The composition law with, for each component, the sizes of the nonbase calls on its branch, in order. -/
noncomputable def callComps : ℕ → List (ℝ × List ℕ × List ℕ)
  | m =>
    if m ≤ P.B then [(1, List.replicate m 1, [])]
    else (P.η m, List.replicate m 1, [m]) ::
      (Finset.Ico (P.C m) (2 * P.C m)).toList.flatMap (fun d =>
        if _h : d - 2 < m then
          (callComps (d - 2)).map
            (fun q => ((1 - P.η m) / (P.C m : ℝ) * q.1, q.2.1 ++ [m - (d - 2)], m :: q.2.2))
        else [])
termination_by m => m

/-- **Dropping the recorded calls gives the composition law** `comps P m`, component by component. -/
theorem callComps_proj (m : ℕ) : (callComps P m).map (fun q => (q.1, q.2.1)) = comps P m := by
  induction m using Nat.strong_induction_on with
  | _ m ih =>
    by_cases hm : m ≤ P.B
    · rw [callComps, comps, if_pos hm, if_pos hm]
      rfl
    · rw [callComps, comps, if_neg hm, if_neg hm, List.map_cons, List.map_flatMap]
      congr 1
      refine List.flatMap_congr (fun d hd => ?_)
      have hlt := band_lt P (by omega) (Finset.mem_toList.1 hd)
      rw [dif_pos hlt, dif_pos hlt, ← ih (d - 2) hlt, List.map_map, List.map_map]
      rfl

end Generic

/-- **The recorded calls form a chain of nested nonbase calls**: at the construction's parameters, a component's list of
nonbase-call sizes is `[]` at a base size and otherwise a `NonbaseChain δ` starting at `m`. -/
theorem callComps_chain (δ : ℝ) (m : ℕ) : ∀ q ∈ callComps (thm8Params δ) m,
    (m ≤ Bdelta δ ∧ q.2.2 = []) ∨ (∃ l, q.2.2 = m :: l ∧ NonbaseChain δ (m :: l)) := by
  induction m using Nat.strong_induction_on with
  | _ m ih =>
    intro q hq
    by_cases hm : m ≤ (thm8Params δ).B
    · rw [callComps, if_pos hm, List.mem_singleton] at hq
      subst hq
      exact Or.inl ⟨hm, rfl⟩
    · have hm' : Bdelta δ < m := by
        have : ¬ m ≤ Bdelta δ := hm
        omega
      rw [callComps, if_neg hm, List.mem_cons] at hq
      rcases hq with rfl | hq
      · exact Or.inr ⟨[], rfl, hm'⟩
      · obtain ⟨d, hd, hq⟩ := List.mem_flatMap.1 hq
        have hdband : d ∈ Finset.Ico (bandStart m) (2 * bandStart m) := Finset.mem_toList.1 hd
        have hlt : d - 2 < m := band_lt (thm8Params δ) hm' hdband
        rw [dif_pos hlt] at hq
        obtain ⟨q', hq', rfl⟩ := List.mem_map.1 hq
        refine Or.inr ⟨q'.2.2, rfl, ?_⟩
        rcases ih (d - 2) hlt q' hq' with ⟨_, hnil⟩ | ⟨l, hl, hchain⟩
        · rw [hnil]
          exact hm'
        · rw [hl]
          exact ⟨hm', ⟨d, hdband, rfl⟩, hchain⟩

/-- `1 + log₄ ln(n+2) > 0` for every size `n` (`ln(n+2) ≥ ln 2 > 1/4`). -/
lemma one_add_logb_pos (n : ℕ) : 0 < 1 + Real.logb 4 (Real.log ((n : ℝ) + 2)) := by
  have h2 : (1 / 4 : ℝ) < Real.log ((n : ℝ) + 2) := by
    have h1 : Real.log 2 ≤ Real.log ((n : ℝ) + 2) :=
      Real.log_le_log (by norm_num) (by have := n.cast_nonneg (α := ℝ); linarith)
    have := Real.log_two_gt_d9
    linarith
  have h3 : (-1 : ℝ) < Real.logb 4 (Real.log ((n : ℝ) + 2)) := by
    rw [Real.lt_logb_iff_rpow_lt (by norm_num) (by linarith), Real.rpow_neg_one]
    have h4 : (4 : ℝ)⁻¹ = 1 / 4 := by norm_num
    rw [h4]
    exact h2
  linarith

/-- **Every branch of the construction makes fewer than `1 + log₄ ln(n+2)` nonbase calls** (App. I, Scope of the
construction): every component of the composition law `comps (thm8Params δ) n` of the recursion comes from a branch
(a component of `callComps`) whose list of nonbase calls has length `< 1 + log₄ ln(n+2)`. -/
theorem depth_every_branch (δ : ℝ) (n : ℕ) : ∀ q ∈ comps (thm8Params δ) n,
    ∃ q' ∈ callComps (thm8Params δ) n, (q'.1, q'.2.1) = q ∧
      (q'.2.2.length : ℝ) < 1 + Real.logb 4 (Real.log ((n : ℝ) + 2)) := by
  intro q hq
  rw [← callComps_proj] at hq
  obtain ⟨q', hq', rfl⟩ := List.mem_map.1 hq
  refine ⟨q', hq', rfl, ?_⟩
  rcases callComps_chain δ n q' hq' with ⟨_, hnil⟩ | ⟨l, hl, hchain⟩
  · rw [hnil, List.length_nil, Nat.cast_zero]
    exact one_add_logb_pos n
  · rw [hl]
    exact depth_bound hchain

end A36FS.Misc.DepthBridge

#print axioms A36FS.Misc.DepthBridge.callComps_proj
#print axioms A36FS.Misc.DepthBridge.callComps_chain
#print axioms A36FS.Misc.DepthBridge.one_add_logb_pos
#print axioms A36FS.Misc.DepthBridge.depth_every_branch


==> anc/formal_companion/lean/src/A36FS/Misc/ExactSampler.lean <==
import A36FS.Exact
import A36FS.Thm8.Transfer

/-!
# A36FS.Misc.ExactSampler: the exact sampler outside the interface (full-support branch)

Paper: `appendix_thmm.tex` of v7.3-IR2 (sha256 c0862903…), ll. 419–423, after Theorem `thm:cf1`:
"An exact sampler exists outside the interface, in this sense: draw `θ∼Unif(0,1)`, then all coordinates
independently Bernoulli`(θ)`; for `n≥2` this one-shot draw is not a round of the interface, since a first round makes
the committed values independent Bernoulli`(1/2)`, so two of them are both `1` with probability `1/4`, against `1/3` for
the sampler. The theorem therefore concerns the round complexity of this interface, not a new sampler."

## Objects
* The target is the full-support branch's `A36FS.fsTarget n` (`A36FS/Exact.lean`), `(fsTarget n).p x = pfs n x =
  1/((n+1) C(n,|x|))` with `|x| = A36FS.ones x` (`A36FS/Instance.lean`); unchanged.
* `samplerLaw n x := ∫₀¹ ∏_i (if x_i then θ else 1 − θ) dθ`: the probability that the two-stage sampler (`θ` uniform on
  `(0,1)`, i.e. Lebesgue measure on `[0,1]`; then the `n` coordinates i.i.d. Bernoulli`(θ)`) outputs `x`.
* The Beta integral at natural exponents is derived from WT's `A36FS.Thm8.Transfer.integral_binPmf`
  (`∫₀¹ C(N,k) t^k (1-t)^{N-k} dt = 1/(N+1)`, the binomial–uniform integral of Lemma Z5, (5.6)).

## Headlines (`#print axioms` at the end)
* `beta_integral_nat`: `∫₀¹ θ^k (1−θ)^{n−k} dθ = 1/((n+1) C(n,k))` for `k ≤ n`.
* `exactSampler_pow`: for every `x ∈ {0,1}^n`, `∫₀¹ θ^{|x|}(1−θ)^{n−|x|} dθ = 1/((n+1) C(n,|x|)) = (fsTarget n).p x`
  (the brief's statement).
* `samplerLaw_eq`: `samplerLaw n = (fsTarget n).p`, i.e. the two-stage sampler is exact for the full-support
  target; `samplerLaw_sum_one`: its output law has total mass `1`.
* Sanity: `samplerLaw_one_true` (`n = 1`: the word `1` has probability `½`).
-/

set_option autoImplicit false

namespace A36FS.Misc.ExactSampler

open A36FS A36FS.Thm8.Binom A36FS.Thm8.Transfer Finset

/-- **The Beta integral at natural exponents**: `∫₀¹ θ^k (1−θ)^{n−k} dθ = 1/((n+1) C(n,k))` for `k ≤ n`. -/
theorem beta_integral_nat (n k : ℕ) (hk : k ≤ n) :
    ∫ θ in (0 : ℝ)..1, θ ^ k * (1 - θ) ^ (n - k) = 1 / (((n : ℝ) + 1) * (n.choose k : ℝ)) := by
  have hC : (0 : ℝ) < (n.choose k : ℝ) := by exact_mod_cast Nat.choose_pos hk
  have e : ∫ θ in (0 : ℝ)..1, θ ^ k * (1 - θ) ^ (n - k) =
      ∫ θ in (0 : ℝ)..1, (n.choose k : ℝ)⁻¹ * binPmf n θ k := by
    congr 1
    funext θ
    unfold binPmf
    field_simp
  rw [e, intervalIntegral.integral_const_mul, integral_binPmf n k hk]
  have hn : (0 : ℝ) < (n : ℝ) + 1 := by positivity
  field_simp

/-- The product of the Bernoulli`(θ)` probabilities of the coordinates of `x` is `θ^{|x|} (1−θ)^{n−|x|}`. -/
theorem prod_bernoulli {n : ℕ} (x : Fin n → Bool) (θ : ℝ) :
    ∏ i, (if x i = true then θ else 1 - θ) = θ ^ ones x * (1 - θ) ^ (n - ones x) := by
  rw [Finset.prod_ite, prod_const, prod_const]
  have hcard := Finset.card_filter_add_card_filter_not (s := (univ : Finset (Fin n))) (fun i => x i = true)
  rw [Finset.card_univ, Fintype.card_fin] at hcard
  have hones : ones x = (univ.filter (fun i => x i = true)).card := rfl
  have hnot : (univ.filter (fun i => ¬ x i = true)).card = n - ones x := by omega
  rw [hnot, ← hones]

/-- The output law of the two-stage sampler: `θ ∼ Unif(0,1)`, then all `n` coordinates independently
Bernoulli`(θ)`; `samplerLaw n x` is the probability of the word `x`. -/
noncomputable def samplerLaw (n : ℕ) (x : Fin n → Bool) : ℝ :=
  ∫ θ in (0 : ℝ)..1, ∏ i, (if x i = true then θ else 1 - θ)

/-- **The brief's statement**: for every `x ∈ {0,1}^n`, `∫₀¹ θ^{|x|}(1−θ)^{n−|x|} dθ = 1/((n+1) C(n,|x|))`, which is
`fsTarget n x`. -/
theorem exactSampler_pow {n : ℕ} (x : Fin n → Bool) :
    ∫ θ in (0 : ℝ)..1, θ ^ ones x * (1 - θ) ^ (n - ones x) =
        1 / (((n : ℝ) + 1) * (n.choose (ones x) : ℝ)) ∧
      ∫ θ in (0 : ℝ)..1, θ ^ ones x * (1 - θ) ^ (n - ones x) = (fsTarget n).p x := by
  have h := beta_integral_nat n (ones x) (ones_le x)
  exact ⟨h, h.trans rfl⟩

/-- **The exact sampler**: the two-stage sampler's output law is the full-support target, `samplerLaw n x =
(fsTarget n).p x` for every `x`. -/
theorem samplerLaw_eq (n : ℕ) : samplerLaw n = (fsTarget n).p := by
  funext x
  unfold samplerLaw
  simp_rw [prod_bernoulli x]
  exact (exactSampler_pow x).2

/-- The sampler's output law has total mass `1` (it is the target, `pfs_sum_one`). -/
theorem samplerLaw_sum_one (n : ℕ) : ∑ x, samplerLaw n x = 1 := by
  rw [samplerLaw_eq]
  exact (fsTarget n).sum_one

/-- Sanity (not printed): at `n = 1` the sampler outputs `1` with probability `∫₀¹ θ dθ = ½`. -/
theorem samplerLaw_one_true : samplerLaw 1 (fun _ => true) = 1 / 2 := by
  rw [samplerLaw_eq]
  show pfs 1 (fun _ => true) = 1 / 2
  simp [pfs, ones]
  norm_num

end A36FS.Misc.ExactSampler

#print axioms A36FS.Misc.ExactSampler.beta_integral_nat
#print axioms A36FS.Misc.ExactSampler.prod_bernoulli
#print axioms A36FS.Misc.ExactSampler.exactSampler_pow
#print axioms A36FS.Misc.ExactSampler.samplerLaw_eq
#print axioms A36FS.Misc.ExactSampler.samplerLaw_sum_one
#print axioms A36FS.Misc.ExactSampler.samplerLaw_one_true


==> anc/formal_companion/lean/src/A36FS/Misc/ExactSamplerNonProduct.lean <==
import A36FS.Misc.ExactSamplerPS
import A36FS.Thm8.Dilution

/-!
# A36FS.Misc.ExactSamplerNonProduct: the sampler's simultaneous draw is not the interface's first round (`n ≥ 2`)

Paper: App I, ll. 419–423 (`appendix_thmm.tex` of v7.3-IR2, sha256 c0862903…):
"An exact sampler exists outside the interface, in this sense: draw `θ∼Unif(0,1)`, then all coordinates
independently Bernoulli`(θ)`; for `n≥2` this one-shot draw is not a round of the interface, since a first round makes
the committed values independent Bernoulli`(1/2)`, so two of them are both `1` with probability `1/4`, against `1/3` for
the sampler. The theorem therefore concerns the round complexity of this interface, not a new sampler."

The counterpart of "outside the interface" proved here, for `n ≥ 2`: the sampler of `A36FS.Misc.ExactSamplerPS` sets
all `n` coordinates in one simultaneous draw, and the law of that draw (`fsTarget n`) is not the law of the interface's
first round committing all coordinates. At the empty history the full-support oracle gives every coordinate the
marginal `1/2` (`A36FS.Thm8.Dilution.fsOracle_marg_nil`), so that round is the product of `n` Bernoulli`(1/2)` laws
(`A36FS.Thm8.Dilution.batchLaw_fs_nil`: every outcome has weight `2^{-n}`). The sampler's law is the `θ`-mixture of
products of Bernoulli`(θ)` laws, under which two given coordinates are both `1` with probability `∫₀¹ θ² dθ = 1/3`;
under the first round that probability is `1/4`.

## Objects
* `batchLaw o h B S = ∏ i ∈ B, (if i ∈ S then o.marg h i else 1 − o.marg h i)` (the shared interface, `A36RW/Interface/V0.lean`):
  the product law of one round at history `h` committing the batch `B`, `S` the cells set to one. `TreeE.stepW` uses
  it at legal states; `fsOracle n` is legal at every history.
* A word `x` corresponds to the outcome `S = univ.filter (fun i => x i = true)` (displayed by Lean as
  `{i | x i = true}`).
* `ExactSamplerPS.P n`, `ExactSamplerPS.X n`: the probability space and the sampler output of
  `A36FS.Misc.ExactSamplerPS`.

## Headlines (`#print axioms` at the end)
1. `root_batch_pair`: for `i ≠ j` with `i, j ∈ B`,
   `∑ S ∈ B.powerset.filter (fun S => i ∈ S ∧ j ∈ S), batchLaw (fsOracle n) [] B S = 1/4`.
   Word form `root_word_pair`: the first round committing all coordinates gives `x_i = x_j = 1` probability `1/4`.
2. `sampler_pair`: for `i ≠ j` (so `n ≥ 2`), `P {X_i = X_j = 1} = ofReal (1/3)`, and the target form
   `∑ x ∈ univ.filter (fun x => x i = true ∧ x j = true), (fsTarget n).p x = 1/3`.
3. `not_first_round`: for `n ≥ 2`,
   `¬ ∀ x, (fsTarget n).p x = batchLaw (fsOracle n) [] univ (univ.filter (fun i => x i = true))`.
4. `n_one_coincide`: at `n = 1` the two laws coincide (both Bernoulli`(1/2)`, see `n_one_half`), so
   `not_first_round` genuinely needs `n ≥ 2`.

## Supplementary
* `all_ones_ne`: the all-ones word has target mass `1/(n+1)` and first-round mass `2^{-n}`; these differ for `n ≥ 2`.
* `n_zero_coincide`: the two laws also coincide at `n = 0` (both are the point mass at the empty word).
* `not_first_round_sampler`: the non-equality stated with the sampler's probabilities `P (X ⁻¹' {x})`.
* `firstRound_outBy`, `policy_firstRound_outBy`: in the interface's operational semantics, a decision rule (`TreeE`)
  or a seeded policy (`PolicyE`) whose first batch is `univ` has one-round output law
  `batchLaw (fsOracle n) [] univ (univ.filter (fun i => x i = true))`, for `n ≥ 1`. Hence, for `n ≥ 2`:
  `not_first_round_outBy`, `not_first_round_policy`, `not_first_round_allAtOnce` (the shared library's `allAtOnce`) and
  `not_first_round_sched` (the one-block schedule `[univ]` under `schedLawE`).

## Scope
Every statement concerns one round that commits all coordinates at the empty history. Nothing is claimed about
policies that use more rounds (sequential singleton rounds of the exact oracle produce the target exactly; that is
not restated here).
-/

set_option autoImplicit false

namespace A36FS.Misc.ExactSamplerNonProduct

open MeasureTheory Finset AGF A36RW A36FS A36FS.Thm8.Dilution

/-! ## §1 The first round at the empty history: the pair event has probability `1/4` -/

/-- The outcomes `S ⊆ B` with `i, j ∈ S` form the interval `[{i, j}, B]` of the subset lattice. -/
theorem pair_filter_eq_Icc {n : ℕ} (B : Finset (Fin n)) (i j : Fin n) :
    B.powerset.filter (fun S => i ∈ S ∧ j ∈ S) = Finset.Icc {i, j} B := by
  ext S
  simp only [Finset.mem_filter, Finset.mem_powerset, Finset.mem_Icc, Finset.insert_subset_iff,
    Finset.singleton_subset_iff]
  tauto

/-- **Headline 1.** Under the first round at the empty history, committing a batch `B ∋ i, j` (`i ≠ j`), the
outcomes with `i, j ∈ S` have total probability `1/4`. -/
theorem root_batch_pair {n : ℕ} (B : Finset (Fin n)) {i j : Fin n} (hij : i ≠ j) (hi : i ∈ B) (hj : j ∈ B) :
    ∑ S ∈ B.powerset.filter (fun S => i ∈ S ∧ j ∈ S), batchLaw (fsOracle n) [] B S = 1 / 4 := by
  have hsub : ({i, j} : Finset (Fin n)) ⊆ B := Finset.insert_subset_iff.2 ⟨hi, Finset.singleton_subset_iff.2 hj⟩
  have h2 : 2 ≤ B.card := by
    have h := Finset.card_le_card hsub
    rwa [Finset.card_pair hij] at h
  simp_rw [batchLaw_fs_nil]
  rw [Finset.sum_const, pair_filter_eq_Icc, Finset.card_Icc_finset hsub, Finset.card_pair hij, nsmul_eq_mul]
  obtain ⟨m, hm⟩ : ∃ m, B.card = m + 2 := ⟨B.card - 2, by omega⟩
  rw [hm, Nat.add_sub_cancel]
  have harith : ((2 ^ m : ℕ) : ℝ) * (1 / 2 : ℝ) ^ (m + 2) = 1 / 4 := by
    push_cast
    rw [pow_add, ← mul_assoc, ← mul_pow]
    norm_num
  exact harith

/-- The words with `x i = x j = 1` form the box `piFinset T`, `T k = {true}` for `k ∈ {i, j}`, else `univ`. -/
theorem pair_words_eq_piFinset {n : ℕ} (i j : Fin n) :
    Finset.univ.filter (fun x : Fin n → Bool => x i = true ∧ x j = true) =
      Fintype.piFinset (fun k => if k = i ∨ k = j then ({true} : Finset Bool) else Finset.univ) := by
  ext x
  simp only [Finset.mem_filter, Finset.mem_univ, true_and, Fintype.mem_piFinset]
  constructor
  · rintro ⟨hxi, hxj⟩ k
    by_cases hk : k = i ∨ k = j
    · rw [if_pos hk, Finset.mem_singleton]
      rcases hk with rfl | rfl
      · exact hxi
      · exact hxj
    · rw [if_neg hk]
      exact Finset.mem_univ _
  · intro h
    have h1 := h i
    have h2 := h j
    rw [if_pos (Or.inl rfl), Finset.mem_singleton] at h1
    rw [if_pos (Or.inr rfl), Finset.mem_singleton] at h2
    exact ⟨h1, h2⟩

/-- The pair marginal of the product of Bernoulli`(t)` weights: `∑_{x_i = x_j = 1} ∏ k, (t if x k else 1 − t) = t²`. -/
theorem pair_marginal {n : ℕ} {i j : Fin n} (hij : i ≠ j) (t : ℝ) :
    ∑ x ∈ Finset.univ.filter (fun x : Fin n → Bool => x i = true ∧ x j = true),
      ∏ k, (if x k = true then t else 1 - t) = t ^ 2 := by
  rw [pair_words_eq_piFinset,
    show (∑ x ∈ Fintype.piFinset (fun k => if k = i ∨ k = j then ({true} : Finset Bool) else Finset.univ),
        ∏ k, (if x k = true then t else 1 - t)) =
      ∏ k, ∑ b ∈ (if k = i ∨ k = j then ({true} : Finset Bool) else Finset.univ), (if b = true then t else 1 - t)
      from (Finset.prod_univ_sum _ (fun _ b => if b = true then t else 1 - t)).symm]
  have hfac : ∀ k : Fin n, (∑ b ∈ (if k = i ∨ k = j then ({true} : Finset Bool) else Finset.univ),
      (if b = true then t else 1 - t)) = if k = i ∨ k = j then t else 1 := by
    intro k
    split_ifs <;> simp
  simp_rw [hfac]
  rw [Finset.prod_ite, Finset.prod_const, Finset.prod_const_one, mul_one]
  have hf : Finset.univ.filter (fun k : Fin n => k = i ∨ k = j) = {i, j} := by
    ext k
    simp
  rw [hf, Finset.card_pair hij]

/-- Word form of headline 1: the first round committing all coordinates gives `x_i = x_j = 1` probability `1/4`. -/
theorem root_word_pair {n : ℕ} {i j : Fin n} (hij : i ≠ j) :
    ∑ x ∈ Finset.univ.filter (fun x : Fin n → Bool => x i = true ∧ x j = true),
      batchLaw (fsOracle n) [] univ (univ.filter (fun k => x k = true)) = 1 / 4 := by
  have h : ∀ x : Fin n → Bool, batchLaw (fsOracle n) [] univ (univ.filter (fun k => x k = true)) =
      ∏ k, (if x k = true then (1 / 2 : ℝ) else 1 - 1 / 2) := by
    intro x
    unfold batchLaw
    refine Finset.prod_congr rfl (fun k _ => ?_)
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, fsOracle_marg_nil]
  simp_rw [h]
  rw [pair_marginal hij]
  norm_num

/-! ## §2 The sampler: the pair event has probability `1/3` -/

/-- The target form: `∑_{x_i = x_j = 1} (fsTarget n).p x = ∫₀¹ θ² dθ = 1/3`. -/
theorem target_pair {n : ℕ} {i j : Fin n} (hij : i ≠ j) :
    ∑ x ∈ Finset.univ.filter (fun x : Fin n → Bool => x i = true ∧ x j = true), (fsTarget n).p x = 1 / 3 := by
  have hrep : ∀ x : Fin n → Bool, (fsTarget n).p x = ∫ t in (0:ℝ)..1, ∏ k, (if x k = true then t else 1 - t) :=
    fun x => (congrFun (ExactSampler.samplerLaw_eq n) x).symm
  simp_rw [hrep]
  rw [← intervalIntegral.integral_finsetSum
    (fun x _ => (ExactSamplerPS.continuous_bernProd x).intervalIntegrable 0 1)]
  simp_rw [pair_marginal hij]
  rw [integral_pow]
  norm_num

/-- **Headline 2.** For `i ≠ j` (so `n ≥ 2`): under the probability space of `ExactSamplerPS`, the sampler sets
both coordinates `i` and `j` to `1` with probability `1/3`; the target form `∑_{x_i = x_j = 1} p x = 1/3`. -/
theorem sampler_pair {n : ℕ} {i j : Fin n} (hij : i ≠ j) :
    ExactSamplerPS.P n {w | ExactSamplerPS.X n w i = true ∧ ExactSamplerPS.X n w j = true} =
        ENNReal.ofReal (1 / 3) ∧
      ∑ x ∈ Finset.univ.filter (fun x : Fin n → Bool => x i = true ∧ x j = true), (fsTarget n).p x = 1 / 3 := by
  refine ⟨?_, target_pair hij⟩
  have hB : MeasurableSet {x : Fin n → Bool | x i = true ∧ x j = true} := (Set.toFinite _).measurableSet
  rw [show {w | ExactSamplerPS.X n w i = true ∧ ExactSamplerPS.X n w j = true} =
      ExactSamplerPS.X n ⁻¹' {x : Fin n → Bool | x i = true ∧ x j = true} from rfl,
    ← Measure.map_apply (ExactSamplerPS.measurable_X n) hB, ExactSamplerPS.exact_law, Measure.finsetSum_apply,
    ← target_pair hij, ENNReal.ofReal_sum_of_nonneg (fun x _ => (fsTarget n).nonneg x), Finset.sum_filter]
  refine Finset.sum_congr rfl (fun x _ => ?_)
  by_cases hx : x i = true ∧ x j = true
  · rw [if_pos hx]
    simp [hx]
  · rw [if_neg hx]
    simp [hx]

/-! ## §3 The two laws differ for `n ≥ 2` and coincide for `n ≤ 1` -/

/-- **Headline 3.** For `n ≥ 2` the sampler's law `fsTarget n` is not the law of the interface's first round
committing all coordinates (pair witness: `1/3` against `1/4`). -/
theorem not_first_round {n : ℕ} (hn : 2 ≤ n) :
    ¬ (∀ x : Fin n → Bool,
      (fsTarget n).p x = batchLaw (fsOracle n) [] univ (univ.filter (fun i => x i = true))) := by
  intro h
  have hij : (⟨0, by omega⟩ : Fin n) ≠ ⟨1, by omega⟩ := by
    intro h01
    exact absurd (congrArg Fin.val h01) (by simp)
  have h1 := target_pair hij
  rw [Finset.sum_congr rfl (fun x _ => h x), root_word_pair hij] at h1
  norm_num at h1

/-- **Headline 4 (the caveat).** At `n = 1` the two laws coincide, so headline 3 genuinely needs `n ≥ 2`. -/
theorem n_one_coincide :
    ∀ x : Fin 1 → Bool, (fsTarget 1).p x = batchLaw (fsOracle 1) [] univ (univ.filter (fun i => x i = true)) := by
  intro x
  rw [batchLaw_fs_nil, Finset.card_univ, Fintype.card_fin]
  show pfs 1 x = _
  have hc : (Nat.choose 1 (ones x) : ℝ) = 1 := by
    rcases Nat.le_one_iff_eq_zero_or_eq_one.mp (ones_le x) with h | h <;> rw [h] <;> simp
  rw [pfs, hc]
  norm_num

/-- At `n = 1` both laws are Bernoulli`(1/2)`: every word has mass `1/2` under each. -/
theorem n_one_half (x : Fin 1 → Bool) :
    (fsTarget 1).p x = 1 / 2 ∧ batchLaw (fsOracle 1) [] univ (univ.filter (fun i => x i = true)) = 1 / 2 := by
  have hb : batchLaw (fsOracle 1) [] univ (univ.filter (fun i => x i = true)) = 1 / 2 := by
    rw [batchLaw_fs_nil, Finset.card_univ, Fintype.card_fin, pow_one]
  exact ⟨(n_one_coincide x).trans hb, hb⟩

/-- At `n = 0` the two laws also coincide (both are the point mass at the empty word). -/
theorem n_zero_coincide :
    ∀ x : Fin 0 → Bool, (fsTarget 0).p x = batchLaw (fsOracle 0) [] univ (univ.filter (fun i => x i = true)) := by
  intro x
  rw [batchLaw_fs_nil, Finset.card_univ, Fintype.card_fin]
  show pfs 0 x = _
  simp [pfs, ones]

/-- The all-ones word has target mass `1/(n+1)`. -/
theorem target_all_ones (n : ℕ) : (fsTarget n).p (fun _ => true) = 1 / ((n : ℝ) + 1) := by
  show pfs n (fun _ => true) = _
  have hones : ones (fun _ : Fin n => true) = n := by
    simp [ones]
  rw [pfs, hones, Nat.choose_self, Nat.cast_one, mul_one]

theorem two_pow_gt_succ {n : ℕ} (hn : 2 ≤ n) : (n : ℝ) + 1 < 2 ^ n := by
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 2 := ⟨n - 2, by omega⟩
  have hm : m < 2 ^ m := Nat.lt_two_pow_self
  have h : m + 2 + 1 < 2 ^ (m + 2) := by
    rw [pow_add]
    norm_num
    omega
  exact_mod_cast h

/-- Supplementary (pointwise witness): for `n ≥ 2` the all-ones word has target mass `1/(n+1)` and first-round mass
`2^{-n}`, and these differ. -/
theorem all_ones_ne {n : ℕ} (hn : 2 ≤ n) :
    (fsTarget n).p (fun _ => true) ≠ batchLaw (fsOracle n) [] univ (univ.filter (fun _ => true)) := by
  rw [target_all_ones, batchLaw_fs_nil, Finset.card_univ, Fintype.card_fin, one_div_pow]
  intro h
  rw [one_div, one_div, inv_inj] at h
  linarith [two_pow_gt_succ hn]

/-- Supplementary: headline 3 with the sampler's own probabilities `P (X ⁻¹' {x})` (`ExactSamplerPS.exact_pmf`). -/
theorem not_first_round_sampler {n : ℕ} (hn : 2 ≤ n) :
    ¬ (∀ x : Fin n → Bool, ExactSamplerPS.P n (ExactSamplerPS.X n ⁻¹' {x}) =
      ENNReal.ofReal (batchLaw (fsOracle n) [] univ (univ.filter (fun i => x i = true)))) := by
  intro h
  refine not_first_round hn (fun x => ?_)
  have hx := h x
  rw [ExactSamplerPS.exact_pmf] at hx
  have hb : 0 ≤ batchLaw (fsOracle n) [] univ (univ.filter (fun i => x i = true)) := by
    rw [batchLaw_fs_nil]
    positivity
  exact (ENNReal.ofReal_eq_ofReal_iff ((fsTarget n).nonneg x) hb).1 hx

/-! ## §4 The first round in the interface's operational semantics -/

/-- Supplementary: a decision rule whose first batch is `univ` has, after one round from the empty history, the
output law `batchLaw (fsOracle n) [] univ (univ.filter (fun i => x i = true))` (for `n ≥ 1`). -/
theorem firstRound_outBy {n : ℕ} (hn : 1 ≤ n) (T : TreeE n) (hT : T.act [] = univ) (x : Fin n → Bool) :
    T.outBy (fsOracle n) 1 [] x = batchLaw (fsOracle n) [] univ (univ.filter (fun i => x i = true)) := by
  have hsize : size ([] : History n) ≠ 0 := by
    rw [size_nil]
    omega
  have hlegal : (fsOracle n).legal [] := trivial
  have hs : ∀ S : Finset (Fin n), size (({cells := univ, ones := S} : Batch n) :: ([] : History n)) = 0 := by
    intro S
    have h := size_cons_remaining ([] : History n) S
    rwa [remaining_nil] at h
  simp only [TreeE.outBy, if_neg hsize, hT, TreeE.stepW, if_pos hlegal]
  rw [Finset.sum_eq_single_of_mem (univ.filter (fun i => x i = true))
    (Finset.mem_powerset.2 (Finset.subset_univ _))]
  · rw [if_pos ⟨hs _, (outBits_oneRound_iff _ x).2 rfl⟩, mul_one]
  · intro S _ hS
    rw [if_neg (fun h => hS ((outBits_oneRound_iff S x).1 h.2)), mul_zero]

/-- Supplementary: a seeded policy whose first batch is `univ` for every seed has the same one-round output law. -/
theorem policy_firstRound_outBy {n : ℕ} (hn : 1 ≤ n) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed)
    (hσ : ∀ ω, σ.act [] ω = univ) (x : Fin n → Bool) :
    σ.outBy (fsOracle n) 1 x = batchLaw (fsOracle n) [] univ (univ.filter (fun i => x i = true)) := by
  have := σ.isProb
  have h : ∀ ω, (σ.tree ω).outBy (fsOracle n) 1 [] x =
      batchLaw (fsOracle n) [] univ (univ.filter (fun i => x i = true)) :=
    fun ω => firstRound_outBy hn (σ.tree ω) (hσ ω) x
  unfold PolicyE.outBy
  simp_rw [h]
  rw [integral_const, probReal_univ, one_smul]

/-- Supplementary: for `n ≥ 2`, no decision rule whose first batch is `univ` has one-round output law `fsTarget n`. -/
theorem not_first_round_outBy {n : ℕ} (hn : 2 ≤ n) (T : TreeE n) (hT : T.act [] = univ) :
    ¬ (∀ x : Fin n → Bool, (fsTarget n).p x = T.outBy (fsOracle n) 1 [] x) := fun h =>
  not_first_round hn (fun x => (h x).trans (firstRound_outBy (by omega) T hT x))

/-- Supplementary: for `n ≥ 2`, no seeded policy whose first batch is `univ` has one-round output law `fsTarget n`. -/
theorem not_first_round_policy {n : ℕ} (hn : 2 ≤ n) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed)
    (hσ : ∀ ω, σ.act [] ω = univ) :
    ¬ (∀ x : Fin n → Bool, (fsTarget n).p x = σ.outBy (fsOracle n) 1 x) := fun h =>
  not_first_round hn (fun x => (h x).trans (policy_firstRound_outBy (by omega) σ hσ x))

/-- The shared library's all-at-once rule commits all coordinates in its first round. -/
theorem allAtOnce_act_nil (n : ℕ) : (allAtOnce n).act [] = univ := remaining_nil

/-- Supplementary: for `n ≥ 2`, the shared library's all-at-once rule does not output `fsTarget n` after its one round. -/
theorem not_first_round_allAtOnce {n : ℕ} (hn : 2 ≤ n) :
    ¬ (∀ x : Fin n → Bool, (fsTarget n).p x = (allAtOnce n).outBy (fsOracle n) 1 [] x) :=
  not_first_round_outBy hn (allAtOnce n) (allAtOnce_act_nil n)

/-- Supplementary: for `n ≥ 2`, the one-block schedule `[univ]` (`schedLawE`) does not have law `fsTarget n`. -/
theorem not_first_round_sched {n : ℕ} (hn : 2 ≤ n) :
    ¬ (∀ x : Fin n → Bool, (fsTarget n).p x = schedLawE (fsOracle n) [univ] [] x) := fun h =>
  not_first_round hn (fun x => (h x).trans (by
    rw [schedLawE_oneRound, batchLaw_fs_nil, Finset.card_univ, Fintype.card_fin]))

end A36FS.Misc.ExactSamplerNonProduct

#print axioms A36FS.Misc.ExactSamplerNonProduct.root_batch_pair
#print axioms A36FS.Misc.ExactSamplerNonProduct.root_word_pair
#print axioms A36FS.Misc.ExactSamplerNonProduct.sampler_pair
#print axioms A36FS.Misc.ExactSamplerNonProduct.target_pair
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round
#print axioms A36FS.Misc.ExactSamplerNonProduct.n_one_coincide
#print axioms A36FS.Misc.ExactSamplerNonProduct.n_one_half
#print axioms A36FS.Misc.ExactSamplerNonProduct.n_zero_coincide
#print axioms A36FS.Misc.ExactSamplerNonProduct.all_ones_ne
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round_sampler
#print axioms A36FS.Misc.ExactSamplerNonProduct.firstRound_outBy
#print axioms A36FS.Misc.ExactSamplerNonProduct.policy_firstRound_outBy
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round_outBy
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round_policy
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round_allAtOnce
#print axioms A36FS.Misc.ExactSamplerNonProduct.not_first_round_sched


==> anc/formal_companion/lean/src/A36FS/Misc/ExactSamplerPS.lean <==
import A36FS.Misc.ExactSampler

/-!
# A36FS.Misc.ExactSamplerPS: the exact sampler as a probability-space object (full-support branch)

Paper: App I, ll. 419–423 (`appendix_thmm.tex` of v7.3-IR2, sha256 c0862903…):
"An exact sampler exists outside the interface, in this sense: draw `θ∼Unif(0,1)`, then all coordinates
independently Bernoulli`(θ)`; for `n≥2` this one-shot draw is not a round of the interface, since a first round makes
the committed values independent Bernoulli`(1/2)`, so two of them are both `1` with probability `1/4`, against `1/3` for
the sampler. The theorem therefore concerns the round complexity of this interface, not a new sampler."

`A36FS.Misc.ExactSampler` proves the law identity `samplerLaw n = (fsTarget n).p` (imported, unchanged). This file
builds the sampler itself on an explicit probability space and derives its output law from that identity.

## The probability space (all objects are explicit definitions)
* `Omega n := Fin (n+1) → ℝ` (product σ-algebra), `P n := Measure.pi (fun _ => volume.restrict (Set.Icc 0 1))`:
  `n + 1` independent uniforms on `[0,1]`.
* `theta n w := w 0` is the latent uniform draw `θ`; `U n i w := w i.succ` are the auxiliary uniforms `U_0, …, U_{n-1}`.
* `X n w := fun i => decide (U n i w < theta n w)`: coordinate `i` is `1` (`true`) iff `U_i < θ`, i.e. Bernoulli`(θ)`
  given `θ`. `X` is a measurable function of the latent `θ` and the auxiliary uniforms `U`.

## Headlines (`#print axioms` at the end)
1. `isProb`: `IsProbabilityMeasure (P n)`.
2. `theta_uniform`: `Measure.map (theta n) (P n) = volume.restrict (Set.Icc 0 1)`, i.e. `θ ∼ Unif(0,1)`.
3. `two_stage`: for every measurable `A ⊆ ℝ` and every `x`,
   `P n {w | theta n w ∈ A ∧ X n w = x} = ofReal (∫ t in A ∩ Icc 0 1, ∏ i, (if x i then t else 1 − t))`:
   given `θ`, the coordinates are i.i.d. Bernoulli`(θ)`.
4. `exact_pmf`: `P n (X n ⁻¹' {x}) = ofReal ((fsTarget n).p x)`; law form `exact_law`:
   `Measure.map (X n) (P n) = ∑ x, ofReal ((fsTarget n).p x) • Measure.dirac x`.
5. `exactSampler_exists`: the sampler clause of the printed sentence as one statement, packaging 1–4.

## Supplementary (not required by the brief)
* `unif_Icc_eq_Ioo`: `volume.restrict (Icc 0 1) = volume.restrict (Ioo 0 1)` (the closed and the open unit interval
  give the same uniform law).
* `joint_uniform`: `(θ, U)` has law `Unif(0,1) ⊗ Unif(0,1)^n`, so `θ` is independent of the auxiliary uniforms.
* `bern t := ofReal t • δ_true + ofReal (1 − t) • δ_false` (the Bernoulli`(t)` law on `Bool` when `t ∈ [0,1]`, the
  only range used) and `bernProdLaw n t := Measure.pi (fun _ => bern t)` (for `t ∈ [0,1]`, all `n` coordinates
  independently Bernoulli`(t)`).
  `joint_law_rect`: for measurable `A` and every `B`, `P n {θ ∈ A ∧ X ∈ B} = ∫⁻ t in A, bernProdLaw n t B ∂Unif(0,1)`,
  i.e. on the rectangles `A × B` (a generating π-system) the joint law of `(θ, X)` is the uniform law bound with the
  product of Bernoulli`(θ)` laws.
* `two_stage_density`: the image under `θ` of `P n` restricted to `{X = x}` (a measure of total mass `P(X = x)`) has
  density `∏ i, (if x i then t else 1 − t)` w.r.t. `Unif(0,1)`.

For `n ≥ 2`, the one-round sense of "outside the interface" (the one-shot draw is not the law of the interface's first
round committing all coordinates) is `A36FS.Misc.ExactSamplerNonProduct.not_first_round`. Not formalized: the scope
remark that the theorem concerns the round complexity of this interface, not a new sampler.

## Route (`two_stage`)
`MeasurableEquiv.piFinSuccAbove … 0` splits `Omega n ≃ᵐ ℝ × (Fin n → ℝ)`, measure-preservingly onto
`Unif(0,1) ⊗ Unif(0,1)^n` (`measurePreserving_piFinSuccAbove`); Tonelli (`Measure.prod_apply`); the `θ`-section of
`{θ ∈ A, X = x}` is, for `t ∈ A`, the box `∏ i, S_i(t)` with `S_i = (-∞, t)` if `x i`, else `[t, ∞)`; `Measure.pi_pi`
with `Real.volume_Ico` / `Real.volume_Icc` gives `∏ i, ofReal (if x i then t else 1 − t)` for `t ∈ [0,1]`; finally
`ofReal_integral_eq_lintegral_ofReal`. `exact_pmf` is the case `A = univ` together with `samplerLaw_eq`.
-/

set_option autoImplicit false

namespace A36FS.Misc.ExactSamplerPS

open MeasureTheory A36FS A36FS.Misc.ExactSampler

/-! ## §1 The uniform law on `[0,1]` -/

/-- Lebesgue measure restricted to `[0,1]` (the uniform law `Unif(0,1)`) is a probability measure. -/
theorem unif_isProb : IsProbabilityMeasure (volume.restrict (Set.Icc (0:ℝ) 1)) :=
  ⟨by rw [Measure.restrict_apply_univ, Real.volume_Icc, sub_zero, ENNReal.ofReal_one]⟩

attribute [local instance] unif_isProb

/-- Supplementary: the closed and the open unit interval give the same uniform law. -/
theorem unif_Icc_eq_Ioo : volume.restrict (Set.Icc (0:ℝ) 1) = volume.restrict (Set.Ioo (0:ℝ) 1) :=
  Measure.restrict_congr_set Ioo_ae_eq_Icc.symm

/-! ## §2 The probability space and the random variables -/

/-- The sample space: `n + 1` real coordinates, `θ = w 0` and `U_i = w (i + 1)`. -/
abbrev Omega (n : ℕ) : Type := Fin (n + 1) → ℝ

/-- The probability measure: `n + 1` independent uniforms on `[0,1]`. -/
noncomputable def P (n : ℕ) : Measure (Omega n) :=
  Measure.pi (fun _ : Fin (n + 1) => volume.restrict (Set.Icc (0:ℝ) 1))

/-- The latent uniform draw `θ`. -/
def theta (n : ℕ) (w : Omega n) : ℝ := w 0

/-- The auxiliary uniforms `U_i`, `i < n`. -/
def U (n : ℕ) (i : Fin n) (w : Omega n) : ℝ := w i.succ

/-- The sampler output: coordinate `i` is `1` (`true`) iff `U_i < θ`. -/
noncomputable def X (n : ℕ) (w : Omega n) : Fin n → Bool := fun i => decide (U n i w < theta n w)

/-- **Headline 1.** `P n` is a probability measure. -/
theorem isProb (n : ℕ) : IsProbabilityMeasure (P n) := by
  unfold P
  infer_instance

attribute [local instance] isProb

theorem measurable_theta (n : ℕ) : Measurable (theta n) := measurable_pi_apply 0

theorem measurable_U (n : ℕ) (i : Fin n) : Measurable (U n i) := measurable_pi_apply i.succ

theorem measurable_X (n : ℕ) : Measurable (X n) := by
  refine measurable_pi_lambda _ (fun i => measurable_to_bool ?_)
  have h : (fun w => X n w i) ⁻¹' {true} = {w | U n i w < theta n w} := by
    ext w
    simp [X]
  rw [h]
  exact measurableSet_lt (measurable_U n i) (measurable_theta n)

/-- **Headline 2.** `θ ∼ Unif(0,1)`. -/
theorem theta_uniform (n : ℕ) : Measure.map (theta n) (P n) = volume.restrict (Set.Icc (0:ℝ) 1) :=
  (measurePreserving_eval (fun _ : Fin (n + 1) => volume.restrict (Set.Icc (0:ℝ) 1)) 0).map_eq

/-! ## §3 Splitting off `θ` -/

/-- The split `Omega n ≃ᵐ ℝ × (Fin n → ℝ)`, `w ↦ (θ, (U_i)_i)`. -/
noncomputable def splitEquiv (n : ℕ) : Omega n ≃ᵐ ℝ × (Fin n → ℝ) :=
  MeasurableEquiv.piFinSuccAbove (fun _ : Fin (n + 1) => ℝ) 0

theorem splitEquiv_fst (n : ℕ) (w : Omega n) : (splitEquiv n w).1 = theta n w := rfl

theorem splitEquiv_snd (n : ℕ) (w : Omega n) (i : Fin n) : (splitEquiv n w).2 i = U n i w := rfl

/-- The split is measure preserving onto `Unif(0,1) ⊗ Unif(0,1)^n`. -/
theorem measurePreserving_splitEquiv (n : ℕ) :
    MeasurePreserving (splitEquiv n) (P n)
      ((volume.restrict (Set.Icc (0:ℝ) 1)).prod
        (Measure.pi fun _ : Fin n => volume.restrict (Set.Icc (0:ℝ) 1))) :=
  measurePreserving_piFinSuccAbove (fun _ : Fin (n + 1) => volume.restrict (Set.Icc (0:ℝ) 1)) 0

/-- Supplementary: `(θ, U)` has law `Unif(0,1) ⊗ Unif(0,1)^n` (`θ` is independent of the auxiliary uniforms). -/
theorem joint_uniform (n : ℕ) :
    Measure.map (fun w => (theta n w, fun i => U n i w)) (P n) =
      (volume.restrict (Set.Icc (0:ℝ) 1)).prod
        (Measure.pi fun _ : Fin n => volume.restrict (Set.Icc (0:ℝ) 1)) := by
  have h : (fun w => (theta n w, fun i => U n i w)) = ⇑(splitEquiv n) := by
    funext w
    exact Prod.ext rfl (funext fun i => rfl)
  rw [h]
  exact (measurePreserving_splitEquiv n).map_eq

/-- The sampler on the split space: coordinate `i` is `decide (u_i < t)`. -/
noncomputable def decideMap (n : ℕ) (q : ℝ × (Fin n → ℝ)) : Fin n → Bool := fun i => decide (q.2 i < q.1)

theorem measurable_decideMap (n : ℕ) : Measurable (decideMap n) := by
  refine measurable_pi_lambda _ (fun i => measurable_to_bool ?_)
  have h : (fun q => decideMap n q i) ⁻¹' {true} = {q : ℝ × (Fin n → ℝ) | q.2 i < q.1} := by
    ext q
    simp [decideMap]
  rw [h]
  exact measurableSet_lt ((measurable_pi_apply i).comp measurable_snd) measurable_fst

theorem X_eq (n : ℕ) (w : Omega n) : X n w = decideMap n (splitEquiv n w) := rfl

/-- The event `{θ ∈ A, X = x}` on the split space. -/
def splitEvent (n : ℕ) (A : Set ℝ) (x : Fin n → Bool) : Set (ℝ × (Fin n → ℝ)) :=
  {q | q.1 ∈ A ∧ decideMap n q = x}

theorem measurableSet_splitEvent (n : ℕ) {A : Set ℝ} (hA : MeasurableSet A) (x : Fin n → Bool) :
    MeasurableSet (splitEvent n A x) :=
  (measurable_fst hA).inter (measurable_decideMap n (measurableSet_singleton x))

theorem event_eq (n : ℕ) (A : Set ℝ) (x : Fin n → Bool) :
    {w | theta n w ∈ A ∧ X n w = x} = splitEquiv n ⁻¹' splitEvent n A x := rfl

/-! ## §4 The `θ`-section is a box -/

/-- The factor `S_i(t)` of the `θ`-section: `(-∞, t)` if `x i`, else `[t, ∞)`. -/
def box (n : ℕ) (x : Fin n → Bool) (t : ℝ) (i : Fin n) : Set ℝ :=
  if x i = true then Set.Iio t else Set.Ici t

theorem section_of_mem (n : ℕ) {A : Set ℝ} (x : Fin n → Bool) {t : ℝ} (ht : t ∈ A) :
    Prod.mk t ⁻¹' splitEvent n A x = Set.univ.pi (box n x t) := by
  ext u
  simp only [Set.mem_preimage, splitEvent, Set.mem_ofPred_eq, ht, true_and, Set.mem_univ_pi, box,
    decideMap, funext_iff]
  refine forall_congr' (fun i => ?_)
  cases x i <;> simp [not_lt]

theorem section_of_notMem (n : ℕ) {A : Set ℝ} (x : Fin n → Bool) {t : ℝ} (ht : t ∉ A) :
    Prod.mk t ⁻¹' splitEvent n A x = ∅ := by
  ext u
  simp [splitEvent, ht]

theorem unif_box (n : ℕ) (x : Fin n → Bool) {t : ℝ} (ht : t ∈ Set.Icc (0:ℝ) 1) (i : Fin n) :
    volume.restrict (Set.Icc (0:ℝ) 1) (box n x t i) = ENNReal.ofReal (if x i = true then t else 1 - t) := by
  obtain ⟨ht0, ht1⟩ := ht
  unfold box
  cases x i
  · simp only [Bool.false_eq_true, if_false]
    rw [Measure.restrict_apply measurableSet_Ici]
    have h : Set.Ici t ∩ Set.Icc (0:ℝ) 1 = Set.Icc t 1 := by
      ext s
      simp only [Set.mem_inter_iff, Set.mem_Ici, Set.mem_Icc]
      constructor
      · rintro ⟨h1, _, h3⟩; exact ⟨h1, h3⟩
      · rintro ⟨h1, h2⟩; exact ⟨h1, le_trans ht0 h1, h2⟩
    rw [h, Real.volume_Icc]
  · simp only [if_true]
    rw [Measure.restrict_apply measurableSet_Iio]
    have h : Set.Iio t ∩ Set.Icc (0:ℝ) 1 = Set.Ico 0 t := by
      ext s
      simp only [Set.mem_inter_iff, Set.mem_Iio, Set.mem_Icc, Set.mem_Ico]
      constructor
      · rintro ⟨h1, h2, _⟩; exact ⟨h2, h1⟩
      · rintro ⟨h1, h2⟩; exact ⟨h2, h1, le_trans h2.le ht1⟩
    rw [h, Real.volume_Ico, sub_zero]

theorem section_measure (n : ℕ) (A : Set ℝ) (x : Fin n → Bool) (t : ℝ) :
    (Measure.pi fun _ : Fin n => volume.restrict (Set.Icc (0:ℝ) 1)) (Prod.mk t ⁻¹' splitEvent n A x) =
      A.indicator (fun s => (Measure.pi fun _ : Fin n => volume.restrict (Set.Icc (0:ℝ) 1))
        (Set.univ.pi (box n x s))) t := by
  by_cases ht : t ∈ A
  · rw [section_of_mem n x ht, Set.indicator_of_mem ht]
  · rw [section_of_notMem n x ht, Set.indicator_of_notMem ht, measure_empty]

theorem box_measure (n : ℕ) (x : Fin n → Bool) {t : ℝ} (ht : t ∈ Set.Icc (0:ℝ) 1) :
    (Measure.pi fun _ : Fin n => volume.restrict (Set.Icc (0:ℝ) 1)) (Set.univ.pi (box n x t)) =
      ENNReal.ofReal (∏ i, if x i = true then t else 1 - t) := by
  rw [Measure.pi_pi, ENNReal.ofReal_prod_of_nonneg]
  · exact Finset.prod_congr rfl (fun i _ => unif_box n x ht i)
  · intro i _
    split_ifs <;> linarith [ht.1, ht.2]

/-! ## §5 The two-stage identity -/

theorem continuous_bernProd {n : ℕ} (x : Fin n → Bool) :
    Continuous (fun t : ℝ => ∏ i, (if x i = true then t else 1 - t)) := by
  refine continuous_finsetProd _ (fun i _ => ?_)
  by_cases h : x i = true
  · simp only [h, if_true]
    exact continuous_id
  · simp only [h]
    exact continuous_const.sub continuous_id

theorem bernProd_nonneg {n : ℕ} (x : Fin n → Bool) {t : ℝ} (ht : t ∈ Set.Icc (0:ℝ) 1) :
    0 ≤ ∏ i, (if x i = true then t else 1 - t) :=
  Finset.prod_nonneg (fun i _ => by split_ifs <;> linarith [ht.1, ht.2])

theorem integrable_bernProd {n : ℕ} (x : Fin n → Bool) (A : Set ℝ) :
    Integrable (fun t : ℝ => ∏ i, (if x i = true then t else 1 - t))
      (volume.restrict (A ∩ Set.Icc (0:ℝ) 1)) :=
  ((continuous_bernProd x).integrableOn_Icc (a := 0) (b := 1)).mono_set Set.inter_subset_right

theorem bernProd_ae_nonneg {n : ℕ} (x : Fin n → Bool) {A : Set ℝ} (hA : MeasurableSet A) :
    0 ≤ᵐ[volume.restrict (A ∩ Set.Icc (0:ℝ) 1)] (fun t : ℝ => ∏ i, (if x i = true then t else 1 - t)) :=
  ae_restrict_of_forall_mem (hA.inter measurableSet_Icc) (fun _ ht => bernProd_nonneg x ht.2)

/-- **Headline 3 (two-stage property).** For every measurable `A` and every `x`,
`P {θ ∈ A, X = x} = ∫_{A ∩ [0,1]} ∏ i, (θ if x i else 1 − θ) dθ`: given `θ`, the coordinates are i.i.d.
Bernoulli`(θ)`. -/
theorem two_stage (n : ℕ) {A : Set ℝ} (hA : MeasurableSet A) (x : Fin n → Bool) :
    P n {w | theta n w ∈ A ∧ X n w = x} =
      ENNReal.ofReal (∫ t in A ∩ Set.Icc 0 1, ∏ i, (if x i then t else 1 - t)) := by
  have hAI : MeasurableSet (A ∩ Set.Icc (0:ℝ) 1) := hA.inter measurableSet_Icc
  rw [event_eq, (measurePreserving_splitEquiv n).measure_preimage_equiv,
    Measure.prod_apply (measurableSet_splitEvent n hA x),
    lintegral_congr (fun t => section_measure n A x t), lintegral_indicator hA, Measure.restrict_restrict hA,
    setLIntegral_congr_fun hAI (fun t ht => box_measure n x ht.2),
    ofReal_integral_eq_lintegral_ofReal (integrable_bernProd x A) (bernProd_ae_nonneg x hA)]

/-! ## §6 Exactness -/

/-- **Headline 4.** The sampler is exact: `P (X = x) = (fsTarget n).p x` for every `x`. -/
theorem exact_pmf (n : ℕ) (x : Fin n → Bool) : P n (X n ⁻¹' {x}) = ENNReal.ofReal ((fsTarget n).p x) := by
  have h := two_stage n MeasurableSet.univ x
  have hset : {w | theta n w ∈ Set.univ ∧ X n w = x} = X n ⁻¹' {x} := by
    ext w
    simp
  rw [hset, Set.univ_inter, integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le zero_le_one] at h
  rw [h, ← congrFun (samplerLaw_eq n) x]
  rfl

/-- **Headline 4, law form.** The law of `X` is `fsTarget n`. -/
theorem exact_law (n : ℕ) :
    Measure.map (X n) (P n) = ∑ x, ENNReal.ofReal ((fsTarget n).p x) • Measure.dirac x := by
  rw [Measure.ext_iff_singleton]
  intro a
  rw [Measure.map_apply (measurable_X n) (measurableSet_singleton a), exact_pmf n a, Measure.finsetSum_apply]
  simp [Set.indicator_apply]

/-! ## §7 The sampler clause of the printed sentence -/

/-- **Headline 5 (the sampler clause of the printed sentence).** There are a probability space, a random variable
`θ ∼ Unif(0,1)` and a random word `X` such that, given `θ`, the coordinates of `X` are i.i.d. Bernoulli`(θ)` (the
two-stage property of `two_stage`), and the law of `X` is `fsTarget n`. -/
theorem exactSampler_exists (n : ℕ) :
    ∃ (Omega' : Type) (_ : MeasurableSpace Omega') (Pr : Measure Omega') (th : Omega' → ℝ)
      (Y : Omega' → (Fin n → Bool)),
      IsProbabilityMeasure Pr ∧ Measurable th ∧ Measurable Y ∧
      Measure.map th Pr = volume.restrict (Set.Icc (0:ℝ) 1) ∧
      (∀ A : Set ℝ, MeasurableSet A → ∀ x : Fin n → Bool,
        Pr {w | th w ∈ A ∧ Y w = x} =
          ENNReal.ofReal (∫ t in A ∩ Set.Icc 0 1, ∏ i, (if x i then t else 1 - t))) ∧
      (∀ x : Fin n → Bool, Pr (Y ⁻¹' {x}) = ENNReal.ofReal ((fsTarget n).p x)) ∧
      Measure.map Y Pr = ∑ x, ENNReal.ofReal ((fsTarget n).p x) • Measure.dirac x :=
  ⟨Omega n, inferInstance, P n, theta n, X n, isProb n, measurable_theta n, measurable_X n,
    theta_uniform n, fun _ hA x => two_stage n hA x, exact_pmf n, exact_law n⟩

/-! ## §8 Supplementary: the product-of-Bernoulli form of the two-stage property -/

/-- `ofReal t • δ_true + ofReal (1 − t) • δ_false` on `Bool`: the Bernoulli`(t)` law when `t ∈ [0,1]` (a probability
measure only there; the sampler uses only `t ∈ [0,1]`). -/
noncomputable def bern (t : ℝ) : Measure Bool :=
  ENNReal.ofReal t • Measure.dirac true + ENNReal.ofReal (1 - t) • Measure.dirac false

instance bern_isFinite (t : ℝ) : IsFiniteMeasure (bern t) :=
  ⟨by simp [bern]⟩

theorem bern_singleton (t : ℝ) (b : Bool) :
    bern t {b} = ENNReal.ofReal (if b = true then t else 1 - t) := by
  cases b <;> simp [bern]

/-- `Measure.pi` of `n` copies of `bern t`: for `t ∈ [0,1]`, all coordinates independently Bernoulli`(t)`. -/
noncomputable def bernProdLaw (n : ℕ) (t : ℝ) : Measure (Fin n → Bool) :=
  Measure.pi (fun _ : Fin n => bern t)

theorem bernProdLaw_singleton (n : ℕ) (t : ℝ) (x : Fin n → Bool) :
    bernProdLaw n t {x} = ∏ i, ENNReal.ofReal (if x i = true then t else 1 - t) := by
  rw [bernProdLaw, ← Set.univ_pi_singleton x, Measure.pi_pi]
  exact Finset.prod_congr rfl (fun i _ => bern_singleton t (x i))

theorem bernProdLaw_apply (n : ℕ) {t : ℝ} (ht : t ∈ Set.Icc (0:ℝ) 1) (B : Set (Fin n → Bool)) [Fintype B] :
    bernProdLaw n t B = ∑ x ∈ B.toFinset, ENNReal.ofReal (∏ i, if x i = true then t else 1 - t) := by
  have h : bernProdLaw n t B = ∑ x ∈ B.toFinset, bernProdLaw n t {x} := by
    rw [sum_measure_singleton, Set.coe_toFinset]
  rw [h]
  refine Finset.sum_congr rfl (fun x _ => ?_)
  rw [bernProdLaw_singleton, ENNReal.ofReal_prod_of_nonneg (fun i _ => by split_ifs <;> linarith [ht.1, ht.2])]

/-- Supplementary (the joint law of `(θ, X)`): for measurable `A` and every set `B` of words,
`P {θ ∈ A, X ∈ B} = ∫_A (⊗_i Bernoulli(t))(B) dUnif(t)`. The rectangles `A × B` form a generating π-system, so this
is the statement that the joint law of `(θ, X)` is the uniform law bound with the product of Bernoulli`(θ)` laws. -/
theorem joint_law_rect (n : ℕ) {A : Set ℝ} (hA : MeasurableSet A) (B : Set (Fin n → Bool)) :
    P n {w | theta n w ∈ A ∧ X n w ∈ B} =
      ∫⁻ t in A, bernProdLaw n t B ∂(volume.restrict (Set.Icc (0:ℝ) 1)) := by
  classical
  have hAI : MeasurableSet (A ∩ Set.Icc (0:ℝ) 1) := hA.inter measurableSet_Icc
  have hL : {w | theta n w ∈ A ∧ X n w ∈ B} = ⋃ x ∈ B.toFinset, {w | theta n w ∈ A ∧ X n w = x} := by
    ext w
    simp only [Set.mem_ofPred_eq, Set.mem_iUnion, Set.mem_toFinset, exists_prop]
    constructor
    · rintro ⟨h1, h2⟩
      exact ⟨X n w, h2, h1, rfl⟩
    · rintro ⟨x, hx, h1, rfl⟩
      exact ⟨h1, hx⟩
  have hdisj : (↑B.toFinset : Set (Fin n → Bool)).PairwiseDisjoint
      (fun x => {w | theta n w ∈ A ∧ X n w = x}) := by
    intro x _ y _ hxy
    exact Set.disjoint_left.mpr (fun w hx hy => hxy (hx.2.symm.trans hy.2))
  have hmeas : ∀ x ∈ B.toFinset, MeasurableSet {w | theta n w ∈ A ∧ X n w = x} := fun x _ =>
    (measurable_theta n hA).inter (measurable_X n (measurableSet_singleton x))
  rw [hL, measure_biUnion_finset hdisj hmeas, Measure.restrict_restrict hA,
    setLIntegral_congr_fun hAI (fun t ht => bernProdLaw_apply n ht.2 B),
    lintegral_finsetSum _ (fun x _ => (continuous_bernProd x).measurable.ennreal_ofReal)]
  refine Finset.sum_congr rfl (fun x _ => ?_)
  rw [two_stage n hA x, ofReal_integral_eq_lintegral_ofReal (integrable_bernProd x A) (bernProd_ae_nonneg x hA)]

/-- Supplementary (density form): the image under `θ` of `P n` restricted to `{X = x}` (a measure of total mass
`P(X = x)`, which is less than `1` when `n ≥ 1`) has density `∏ i, (if x i then t else 1 − t)` with respect to
`Unif(0,1)`. -/
theorem two_stage_density (n : ℕ) (x : Fin n → Bool) :
    Measure.map (theta n) ((P n).restrict (X n ⁻¹' {x})) =
      (volume.restrict (Set.Icc (0:ℝ) 1)).withDensity
        (fun t => ENNReal.ofReal (∏ i, if x i then t else 1 - t)) := by
  ext A hA
  rw [Measure.map_apply (measurable_theta n) hA, Measure.restrict_apply (measurable_theta n hA),
    withDensity_apply _ hA, Measure.restrict_restrict hA,
    show theta n ⁻¹' A ∩ X n ⁻¹' {x} = {w | theta n w ∈ A ∧ X n w = x} from rfl, two_stage n hA x,
    ofReal_integral_eq_lintegral_ofReal (integrable_bernProd x A) (bernProd_ae_nonneg x hA)]

end A36FS.Misc.ExactSamplerPS

#print axioms A36FS.Misc.ExactSamplerPS.isProb
#print axioms A36FS.Misc.ExactSamplerPS.theta_uniform
#print axioms A36FS.Misc.ExactSamplerPS.two_stage
#print axioms A36FS.Misc.ExactSamplerPS.exact_pmf
#print axioms A36FS.Misc.ExactSamplerPS.exact_law
#print axioms A36FS.Misc.ExactSamplerPS.exactSampler_exists
#print axioms A36FS.Misc.ExactSamplerPS.unif_Icc_eq_Ioo
#print axioms A36FS.Misc.ExactSamplerPS.joint_uniform
#print axioms A36FS.Misc.ExactSamplerPS.joint_law_rect
#print axioms A36FS.Misc.ExactSamplerPS.two_stage_density


==> anc/formal_companion/lean/src/A36FS/Misc/MixCap.lean <==
/-
A36FS.Misc.MixCap: the hard-cap consequence of App. I, Theorem 7(a), for finite predrawn mixtures (full-support
branch).

Paper.  Section 4, "What the frontier does not say": "The least hard cap for mixtures lies between
(1/2 − o(1)) log₂log₂n, by Theorem 7(a), and log₂log₂n + O_ε(1), by Theorem 3(b)".  This file is the lower half.

Theorem 7(a) (`A36FS.Thm7.thm7a`) gives `η_n ≤ μ(|U| > R₀(n))` (`mixTail`).  When `η_n > 0`, some component of positive
weight has more than `R₀(n)` rounds, so the mixture's hard cap exceeds `R₀(n)`.  The limits of the lower half of
Theorem 7(b) (`A36FS.Thm9.Asymp`: `a_n → a_∞`, `η_n → η_∞`, the `R₀` lower bound `R0_ge`, and
`log_ϑ ln n / log₂log₂n → ln 2/ln ϑ`) then give the rate.  Only `η_∞ > 0` is needed here, not `η_∞` close to
`e^{−ε}`, so the coefficient is `ln 2/ln ϑ → 1/2` as `ϑ ↓ 4`, with no factor `e^{−ε}`.

Headlines (`#print axioms` at the end).
* `exists_long_of_tail_pos`: `0 < μ(|U| > R)` gives a component `p ∈ μ.parts` with `0 < p.1` and `R < |p.2|`.
* `cap_params`: for every real `ε` and every `c < 1/2` there are `ϑ > 4`, `ξ ≥ 1`, `ω > 0` with `δ_ω < 1`, `a_∞ < 1`,
  `η_∞ > 0` and `c < ln 2/ln ϑ` (`ϑ` first, then `ω`, then `ξ`, as in `A36FS.Thm9.exists_params`).
* `eventually_cap_fixed`: for fixed such parameters and `c < ln 2/ln ϑ`, eventually `n ≥ 1`, `a_n < 1`, `η_n > 0` and
  `c · log₂log₂n ≤ R₀(n)`.
* `mix_hardcap_lower`: `∀ ε ≥ 0, ∀ c < 1/2, ∀ᶠ n, ∀ μ` with `F(μ) ≤ ε`, some component `p` of `μ` has weight
  `p.1 > 0` and more than `c · log₂log₂n` rounds; that is, `μ(|U| > c · log₂log₂n) > 0`.
* `mix_hardcap_lower_cap`: the same as a statement about hard caps.  A hard cap of `μ` is any `R` that bounds the rounds
  of every component of positive weight, so of almost every run; the hard cap of a finite predrawn mixture is the
  largest such length.  Under the same quantifiers, every hard cap `R` of `μ` has `R > c · log₂log₂n`.  So the least
  hard cap of mixtures with `F ≤ ε` is at least `(1/2 − o(1)) log₂log₂n`.

Objects as in `A36FS.Thm7.thm7a`: `F(μ) = KLx (fsTarget n) (mixLawE (fsOracle n) μ)`, `R₀ = ForcedJump.R₀ ξ ϑ (n+2)`,
`a_n = Thm9.aN`, `δ_ω = Thm9.δω`, `η_n = Thm9.etaN`, and `a_∞ = Thm9.aInf`, `η_∞ = Thm9.etaInf` (Thm9.Asymp).  A
component `p` is a pair (weight, schedule); its number of rounds is `p.2.length`.
-/
import A36FS.Thm9.Asymp

set_option autoImplicit false

namespace A36FS.Misc.MixCap

open Filter Topology AGF A36RW FSCore.ForcedJump A36FS.Thm9

variable {n : ℕ}

/-- A sum of nonpositive terms is nonpositive. -/
lemma sum_map_nonpos {α : Type*} (l : List α) (f : α → ℝ) (h : ∀ x ∈ l, f x ≤ 0) : (l.map f).sum ≤ 0 := by
  induction l with
  | nil => simp
  | cons a l ih =>
    rw [List.map_cons, List.sum_cons]
    have h1 := h a (by simp)
    have h2 := ih (fun x hx => h x (by simp [hx]))
    linarith

/-- **A positive tail mass has a long component**: `0 < μ(|U| > R)` gives `p ∈ μ.parts` with `0 < p.1` and
`R < p.2.length`. -/
theorem exists_long_of_tail_pos {μ : SchedMix n} {R : ℕ} (h : 0 < A36FS.Thm7.mixTail μ R) :
    ∃ p ∈ μ.parts, 0 < p.1 ∧ R < p.2.length := by
  by_contra hne
  have hle : A36FS.Thm7.mixTail μ R ≤ 0 := by
    unfold A36FS.Thm7.mixTail
    apply sum_map_nonpos
    intro p hp
    by_cases hlen : R < p.2.length
    · rw [if_pos hlen]
      by_contra hpos
      exact hne ⟨p, hp, not_le.mp hpos, hlen⟩
    · rw [if_neg hlen]
  linarith

/-- **Parameter choice for hard caps.**  For every real `ε` and every `c < 1/2` there are `ϑ > 4`, `ξ ≥ 1`, `ω > 0`
with `δ_ω < 1`, `a_∞ < 1`, `η_∞ > 0` and `c < ln 2/ln ϑ`.  With `c₁ = max(c, 1/4)`, `ln ϑ` is the midpoint of `ln 4`
and `ln 2/c₁`; then `ω` with `δ_ω < e^{−ε}/2`; then `ξ` so large that `a_∞ < 1` and `θ(a_∞) > e^{−ε}/2`. -/
theorem cap_params (ε : ℝ) {c : ℝ} (hc : c < 1 / 2) :
    ∃ ϑ ξ ω : ℝ, 4 < ϑ ∧ 1 ≤ ξ ∧ 0 < ω ∧ δω ω < 1 ∧ aInf ξ ϑ ω < 1 ∧ 0 < etaInf ξ ϑ ω ε ∧
      c < Real.log 2 / Real.log ϑ := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  set c₁ := max c (1 / 4) with hc₁def
  have hc₁pos : 0 < c₁ := lt_max_of_lt_right (by norm_num)
  have hc₁h : c₁ < 1 / 2 := max_lt hc (by norm_num)
  have hcc₁ : c ≤ c₁ := le_max_left _ _
  have hlog4 : Real.log 4 = 2 * Real.log 2 := by
    rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]; norm_num
  have hkey : 2 * Real.log 2 < Real.log 2 / c₁ := by
    rw [lt_div_iff₀ hc₁pos]; nlinarith
  set ϑ := Real.exp ((2 * Real.log 2 + Real.log 2 / c₁) / 2) with hϑdef
  have hlogϑ : Real.log ϑ = (2 * Real.log 2 + Real.log 2 / c₁) / 2 := Real.log_exp _
  have hϑ4 : 4 < ϑ := by
    have : Real.exp (Real.log 4) < ϑ := Real.exp_lt_exp.2 (by rw [hlog4]; linarith)
    rwa [Real.exp_log (by norm_num)] at this
  have hlϑ : 0 < Real.log ϑ := by rw [hlogϑ]; linarith
  have hlϑ' : Real.log ϑ < Real.log 2 / c₁ := by rw [hlogϑ]; linarith
  have hcϑ : c < Real.log 2 / Real.log ϑ := by
    have h1 : c₁ * Real.log ϑ < Real.log 2 := by
      rw [lt_div_iff₀ hc₁pos] at hlϑ'
      linarith
    have h2 : c₁ < Real.log 2 / Real.log ϑ := by
      rw [lt_div_iff₀ hlϑ]
      exact h1
    linarith
  set E := Real.exp (-ε) with hEdef
  have hE0 : 0 < E := Real.exp_pos _
  obtain ⟨ω, hω0, hωE, hω1⟩ : ∃ ω : ℝ, 0 < ω ∧ δω ω < E / 2 ∧ δω ω < 1 :=
    ((eventually_gt_atTop 0).and ((δω_tendsto_zero.eventually (gt_mem_nhds (by linarith : (0 : ℝ) < E / 2))).and
      (δω_tendsto_zero.eventually (gt_mem_nhds one_pos)))).exists
  have hθ : Tendsto (fun ξ => thetaOf ε (aInf ξ ϑ ω)) atTop (𝓝 E) := by
    have h := (thetaOf_continuousAt ε (a := 0) zero_ne_one).tendsto.comp (aInf_tendsto_zero ϑ ω)
    rw [thetaOf_zero] at h
    exact h
  obtain ⟨ξ, hξ1, haξ, hθξ⟩ : ∃ ξ : ℝ, 1 ≤ ξ ∧ aInf ξ ϑ ω < 1 ∧ E / 2 < thetaOf ε (aInf ξ ϑ ω) :=
    ((eventually_ge_atTop 1).and (((aInf_tendsto_zero ϑ ω).eventually (gt_mem_nhds one_pos)).and
      (hθ.eventually (lt_mem_nhds (by linarith))))).exists
  refine ⟨ϑ, ξ, ω, hϑ4, hξ1, hω0, hω1, haξ, ?_, hcϑ⟩
  show 0 < (thetaOf ε (aInf ξ ϑ ω) - δω ω) / (1 - δω ω)
  apply div_pos <;> linarith

/-- **Fixed parameters.**  For `ϑ > 4`, `ξ ≥ 1`, `a_∞ < 1`, `η_∞ > 0` and every `c < ln 2/ln ϑ`: eventually `n ≥ 1`,
`a_n < 1` and `η_n > 0` (so part (a) applies at `n` and its mass bound is positive), and `c · log₂log₂n ≤ R₀(n)`. -/
theorem eventually_cap_fixed {ϑ ξ ω ε : ℝ} (hϑ : 4 < ϑ) (hξ : 1 ≤ ξ) (ha : aInf ξ ϑ ω < 1)
    (hη : 0 < etaInf ξ ϑ ω ε) {c : ℝ} (hc : c < Real.log 2 / Real.log ϑ) :
    ∀ᶠ n : ℕ in atTop, 1 ≤ n ∧ aN ξ ϑ ω n < 1 ∧ 0 < etaN ξ ϑ ω ε n ∧
      c * Real.logb 2 (Real.logb 2 n) ≤ (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) := by
  have hϑ1 : 1 < ϑ := by linarith
  have haN : ∀ᶠ n : ℕ in atTop, aN ξ ϑ ω n < 1 := (aN_tendsto hξ hϑ).eventually (gt_mem_nhds ha)
  have hηN : ∀ᶠ n : ℕ in atTop, 0 < etaN ξ ϑ ω ε n :=
    (etaN_tendsto hξ hϑ ha.ne).eventually (lt_mem_nhds hη)
  rcases le_or_gt c 0 with hc0 | hc0
  · filter_upwards [eventually_ge_atTop 1, haN, hηN] with n hn1 hna hnη
    refine ⟨hn1, hna, hnη, ?_⟩
    have h1 : c * Real.logb 2 (Real.logb 2 n) ≤ 0 := mul_nonpos_of_nonpos_of_nonneg hc0 (loglog_nonneg n)
    have h2 : (0 : ℝ) ≤ (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) := Nat.cast_nonneg _
    linarith
  · obtain ⟨r, hr1, hr2⟩ := exists_between hc
    have hratio : ∀ᶠ n : ℕ in atTop, r < Real.logb ϑ (Real.log n) / Real.logb 2 (Real.logb 2 n) :=
      (logRatio_tendsto hϑ1).eventually (lt_mem_nhds hr2)
    have hr0 : 0 < r - c := by linarith
    have hℓ : ∀ᶠ n : ℕ in atTop,
        Real.logb ϑ (Real.log 2 + lam ξ ϑ) + 1 ≤ (r - c) * Real.logb 2 (Real.logb 2 n) :=
      (loglog_tendsto_atTop.const_mul_atTop hr0).eventually_ge_atTop _
    filter_upwards [eventually_ge_atTop 3, haN, hηN, hratio, hℓ] with n hn3 hna hnη hrn hℓn
    refine ⟨by omega, hna, hnη, ?_⟩
    have hℓpos : 0 < Real.logb 2 (Real.logb 2 n) := loglog_pos hn3
    have hLϑ : r * Real.logb 2 (Real.logb 2 n) < Real.logb ϑ (Real.log n) := by
      rwa [lt_div_iff₀ hℓpos] at hrn
    have hmono := logb_log_le_add_two hϑ1 (by omega : 2 ≤ n)
    have hR := R0_ge hξ hϑ1 n
    have e : (r - c) * Real.logb 2 (Real.logb 2 n) =
        r * Real.logb 2 (Real.logb 2 n) - c * Real.logb 2 (Real.logb 2 n) := by ring
    linarith

/-- **The mixtures' hard cap is at least `(1/2 − o(1)) log₂log₂n`** (Section 4, from Theorem 7(a)).  For every `ε ≥ 0`
and every `c < 1/2`: for all large `n`, every finite predrawn mixture `μ` with `F(μ) ≤ ε` has a component of positive
weight with more than `c · log₂log₂n` rounds. -/
theorem mix_hardcap_lower {ε : ℝ} (hε : 0 ≤ ε) {c : ℝ} (hc : c < 1 / 2) :
    ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n,
      KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ((ε : ℝ) : WithTop ℝ) →
        ∃ p ∈ μ.parts, 0 < p.1 ∧ c * Real.logb 2 (Real.logb 2 n) < p.2.length := by
  obtain ⟨ϑ, ξ, ω, hϑ, hξ, hω, hδ, ha, hη, hcϑ⟩ := cap_params ε hc
  filter_upwards [eventually_cap_fixed hϑ hξ ha hη hcϑ] with n hn μ hF
  obtain ⟨hn1, hna, hnη, hcR⟩ := hn
  have hT := (A36FS.Thm7.thm7a hn1 hϑ hξ hω hε hna hδ μ hF).1
  obtain ⟨p, hp, hp0, hlen⟩ := exists_long_of_tail_pos (lt_of_lt_of_le hnη hT)
  refine ⟨p, hp, hp0, lt_of_le_of_lt hcR ?_⟩
  exact_mod_cast hlen

/-- **The same, as a statement about hard caps.**  A hard cap of `μ` is any `R` that bounds the number of rounds of every
component of positive weight (so of almost every run).  For every `ε ≥ 0` and every `c < 1/2`, for all large `n`,
every hard cap `R` of every finite predrawn mixture `μ` with `F(μ) ≤ ε` has `c · log₂log₂n < R`. -/
theorem mix_hardcap_lower_cap {ε : ℝ} (hε : 0 ≤ ε) {c : ℝ} (hc : c < 1 / 2) :
    ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n,
      KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ((ε : ℝ) : WithTop ℝ) →
        ∀ R : ℕ, (∀ p ∈ μ.parts, 0 < p.1 → p.2.length ≤ R) → c * Real.logb 2 (Real.logb 2 n) < R := by
  filter_upwards [mix_hardcap_lower hε hc] with n hn μ hF R hR
  obtain ⟨p, hp, hp0, hlen⟩ := hn μ hF
  have : (p.2.length : ℝ) ≤ R := by exact_mod_cast hR p hp hp0
  linarith

end A36FS.Misc.MixCap

#print axioms A36FS.Misc.MixCap.sum_map_nonpos
#print axioms A36FS.Misc.MixCap.exists_long_of_tail_pos
#print axioms A36FS.Misc.MixCap.cap_params
#print axioms A36FS.Misc.MixCap.eventually_cap_fixed
#print axioms A36FS.Misc.MixCap.mix_hardcap_lower
#print axioms A36FS.Misc.MixCap.mix_hardcap_lower_cap


==> anc/formal_companion/lean/src/A36FS/Misc/ProfAllEps.lean <==
/-
A36FS.Misc.ProfAllEps: App. I, Corollary 4 (cor:cf1) and Theorem 3(b), extended to every fixed ε > 0 (full-support
branch).

The accepted `A36FS.T1.cor4_F` and `A36FS.T1.thm3b_F` assume `ε ≤ 1`, the range of Theorem 6 (`A36FS.T1.thm6_F`).
For `ε > 1`, a profile with `F ≤ min(ε, 1)` also has `F ≤ ε`, so `R_F^PROF(n, ε) ≤ R_F^PROF(n, min(ε, 1))`
(`RFprof_antitone`).  The lower half, Corollary 3 through `A36FS.T1.RFprof_ge`, already holds for every `ε ≥ 0`.

Headlines (`#print axioms` at the end).
* `RFprof_antitone`: `0 ≤ ε ≤ ε'` gives `R_F^PROF(n, ε') ≤ R_F^PROF(n, ε)`.
* `cor4_F_all` (= `thm3b_F_all`): for every `ε > 0` there is `C` with `|R_F^PROF(n, ε) − log₂log₂n| ≤ C` for all
  `n ≥ 2`; `C = 8c_{min(ε,1)} + 5 + 4 ln(1+ε)`.
-/
import A36FS.T1.CF1

set_option autoImplicit false

namespace A36FS.Misc.ProfAllEps

open A36FS.T1

/-- **`R_F^PROF` is nonincreasing in the tolerance**: `0 ≤ ε ≤ ε'` gives `R_F^PROF(n, ε') ≤ R_F^PROF(n, ε)`. -/
theorem RFprof_antitone {n : ℕ} {ε ε' : ℝ} (h0 : 0 ≤ ε) (h : ε ≤ ε') : RFprof n ε' ≤ RFprof n ε := by
  obtain ⟨U, hU, hlen, hF⟩ := Nat.sInf_mem (RFprofSet_nonempty n h0)
  have hF' := hF.trans (WithTop.coe_le_coe.2 h)
  calc RFprof n ε' ≤ U.length := RFprof_le hU hF'
    _ = RFprof n ε := hlen

/-- **Corollary 4 for every fixed `ε > 0`**: `|R_F^PROF(n, ε) − log₂log₂n| ≤ 8c_{min(ε,1)} + 5 + 4 ln(1+ε)` for every
`n ≥ 2`. -/
theorem cor4_F_all {ε : ℝ} (hε0 : 0 < ε) :
    ∃ C : ℝ, ∀ n : ℕ, 2 ≤ n → |(RFprof n ε : ℝ) - Real.logb 2 (Real.logb 2 n)| ≤ C := by
  have h1pos : 0 < min ε 1 := lt_min hε0 one_pos
  have h1le : min ε 1 ≤ 1 := min_le_right _ _
  refine ⟨8 * A36FS.CF1.cEps (min ε 1) + 5 + 4 * Real.log (1 + ε), fun n hn => ?_⟩
  have hup : (RFprof n ε : ℝ) ≤ Real.logb 2 (Real.logb 2 n) + 8 * A36FS.CF1.cEps (min ε 1) := by
    have h := (RFprof_le_cf1 h1pos h1le hn).2
    have hmono : RFprof n ε ≤ RFprof n (min ε 1) := RFprof_antitone h1pos.le (min_le_left _ _)
    have hmono' : (RFprof n ε : ℝ) ≤ (RFprof n (min ε 1) : ℝ) := by exact_mod_cast hmono
    linarith
  have hlow : Real.logb 2 (Real.logb 2 n) - (5 + 4 * Real.log (1 + ε)) ≤ RFprof n ε := by
    have h := (RFprof_ge (by omega : 1 ≤ n) hε0.le).2 hn
    have h2 := logb_logb_sub_one_le hn
    linarith
  have hc : (0 : ℝ) ≤ 8 * A36FS.CF1.cEps (min ε 1) := by positivity
  have hl : 0 ≤ Real.log (1 + ε) := Real.log_nonneg (by linarith)
  rw [abs_le]
  constructor <;> linarith

/-- **Theorem 3(b) for every fixed `ε > 0`** (the statement of `cor4_F_all`). -/
theorem thm3b_F_all {ε : ℝ} (hε0 : 0 < ε) :
    ∃ C : ℝ, ∀ n : ℕ, 2 ≤ n → |(RFprof n ε : ℝ) - Real.logb 2 (Real.logb 2 n)| ≤ C :=
  cor4_F_all hε0

/-- On `ε ∈ (0,1]` it has the accepted statement's hypotheses and conclusion. -/
example {ε : ℝ} (h0 : 0 < ε) (h1 : ε ≤ 1) :
    ∃ C : ℝ, ∀ n : ℕ, 2 ≤ n → |(RFprof n ε : ℝ) - Real.logb 2 (Real.logb 2 n)| ≤ C :=
  thm3b_F h0 h1

end A36FS.Misc.ProfAllEps

#print axioms A36FS.Misc.ProfAllEps.RFprof_antitone
#print axioms A36FS.Misc.ProfAllEps.cor4_F_all
#print axioms A36FS.Misc.ProfAllEps.thm3b_F_all


==> anc/formal_companion/lean/src/A36FS/Misc/Round1Alpha.lean <==
import Mathlib

/-!
# A36FS.Misc.Round1Alpha: the target mass `α₁` of Theorem 5's round 1, step (e) (full-support branch)

Paper: `appendix_thmm.tex` (sha256 8ab54b02…), proof of
Theorem 5 (`thm:thmm`), Round 1 (e), ll. 291–293: "`P_R=(1+W)/(n+2)` with `W∼Unif{0,…,n}`. The event holds for
`(1+W)≤(n+2)/4` or `(1+W)≥3(n+2)/4`, so `α₁:=Pr_t(|P_R−½|≥¼)≥((n+2)/2−2)/(n+1)=(n−2)/(2(n+1))≥0.45` for `n≥40` (the
exact minimum of `α₁` over `n∈[40,2000]` is `10/21≈0.4762`, at `n=41`)."

## Object
`alpha1 n := #{w ∈ {0,…,n} : |(1+w)/(n+2) − ½| ≥ ¼} / (n+1)`, i.e. `Pr_t(|P_R − ½| ≥ ¼)` for `W ∼ Unif{0,…,n}`
(each of the `n+1` values has target mass `1/(n+1)`).

## Headlines (`#print axioms` at the end); analytic proofs, no enumeration
* `event_iff`: the event is `4(1+w) ≤ n+2 ∨ 3(n+2) ≤ 4(1+w)` (the printed description).
* `card_event`, `alpha1_eq`: the event has `2⌊(n+2)/4⌋` points, so `α₁ = 2⌊(n+2)/4⌋/(n+1)`, for every `n`.
* `alpha1_ge_printed` (every `n`), `printed_eq`, `printed_ge` (`n ≥ 29`, so in particular `n ≥ 40`) and
  `alpha1_ge_045`: the printed chain `α₁ ≥ ((n+2)/2−2)/(n+1) = (n−2)/(2(n+1)) ≥ 0.45` for `n ≥ 40`.
* `alpha1_41`, `alpha1_ge_10_21` and `alpha1_exact_min`: `α₁(41) = 10/21`, `α₁(n) ≥ 10/21` for every `n ≥ 40` (not
  only `n ≤ 2000`), so `10/21` is the least value of `α₁` on `[40,2000]`, and `n = 41` is the only minimizer there
  (`alpha1_eq_10_21_iff`: for `n ≥ 40`, `α₁(n) = 10/21 ↔ n = 41`).
* `approx_10_21`: `|10/21 − 0.4762| < 0.00005` (the printed "≈").
* Sanity: `alpha1_40_45` (`α₁(40) = 20/41`, `α₁(45) = 11/23`).
-/

set_option autoImplicit false

namespace A36FS.Misc.Round1Alpha

open Finset

/-- The round-1 event `{|P_R − ½| ≥ ¼}` on the values `w ∈ {0,…,n}` of `W`, with `P_R = (1+W)/(n+2)`. -/
noncomputable def event (n : ℕ) : Finset ℕ :=
  (range (n + 1)).filter (fun w : ℕ => (1 / 4 : ℝ) ≤ |(1 + (w : ℝ)) / ((n : ℝ) + 2) - 1 / 2|)

/-- `α₁ = Pr_t(|P_R − ½| ≥ ¼)` with `P_R = (1+W)/(n+2)` and `W ∼ Unif{0,…,n}`. -/
noncomputable def alpha1 (n : ℕ) : ℝ := ((event n).card : ℝ) / ((n : ℝ) + 1)

/-- **The printed description of the event**: `|(1+w)/(n+2) − ½| ≥ ¼` iff `1+w ≤ (n+2)/4` or `1+w ≥ 3(n+2)/4`. -/
theorem event_iff (n w : ℕ) :
    (1 / 4 : ℝ) ≤ |(1 + (w : ℝ)) / ((n : ℝ) + 2) - 1 / 2| ↔ 4 * (1 + w) ≤ n + 2 ∨ 3 * (n + 2) ≤ 4 * (1 + w) := by
  have hN : (0 : ℝ) < (n : ℝ) + 2 := by positivity
  rw [le_abs']
  have e1 : (1 + (w : ℝ)) / ((n : ℝ) + 2) - 1 / 2 ≤ -(1 / 4) ↔ 4 * (1 + (w : ℝ)) ≤ (n : ℝ) + 2 := by
    rw [show (1 + (w : ℝ)) / ((n : ℝ) + 2) - 1 / 2 ≤ -(1 / 4) ↔ (1 + (w : ℝ)) / ((n : ℝ) + 2) ≤ 1 / 4 by
      constructor <;> intro h <;> linarith]
    rw [div_le_iff₀ hN]
    constructor <;> intro h <;> linarith
  have e2 : 1 / 4 ≤ (1 + (w : ℝ)) / ((n : ℝ) + 2) - 1 / 2 ↔ 3 * ((n : ℝ) + 2) ≤ 4 * (1 + (w : ℝ)) := by
    rw [show 1 / 4 ≤ (1 + (w : ℝ)) / ((n : ℝ) + 2) - 1 / 2 ↔ 3 / 4 ≤ (1 + (w : ℝ)) / ((n : ℝ) + 2) by
      constructor <;> intro h <;> linarith]
    rw [le_div_iff₀ hN]
    constructor <;> intro h <;> linarith
  rw [e1, e2]
  constructor
  · rintro (h | h)
    · left; exact_mod_cast h
    · right; exact_mod_cast h
  · rintro (h | h)
    · left; exact_mod_cast h
    · right; exact_mod_cast h

/-- The event as a set of naturals: `{0,…,⌊(n+2)/4⌋−1} ∪ {n+1−⌊(n+2)/4⌋,…,n}`. -/
theorem event_eq (n : ℕ) : event n = range ((n + 2) / 4) ∪ Ico (n + 1 - (n + 2) / 4) (n + 1) := by
  ext w
  simp only [event, mem_filter, mem_range, mem_union, mem_Ico, event_iff]
  omega

/-- **The event has `2⌊(n+2)/4⌋` points** (for every `n`). -/
theorem card_event (n : ℕ) : (event n).card = 2 * ((n + 2) / 4) := by
  rw [event_eq, card_union_of_disjoint, card_range, Nat.card_Ico]
  · omega
  · rw [disjoint_left]
    intro w h1 h2
    simp only [mem_range] at h1
    simp only [mem_Ico] at h2
    omega

/-- **`α₁ = 2⌊(n+2)/4⌋/(n+1)`** (for every `n`). -/
theorem alpha1_eq (n : ℕ) : alpha1 n = (2 * ((n + 2) / 4 : ℕ) : ℝ) / ((n : ℝ) + 1) := by
  rw [alpha1, card_event]
  push_cast
  ring

/-- **First printed inequality**: `α₁ ≥ ((n+2)/2 − 2)/(n+1)`, for every `n`. -/
theorem alpha1_ge_printed (n : ℕ) : (((n : ℝ) + 2) / 2 - 2) / ((n : ℝ) + 1) ≤ alpha1 n := by
  rw [alpha1_eq]
  have hn : (0 : ℝ) < (n : ℝ) + 1 := by positivity
  apply div_le_div_of_nonneg_right _ hn.le
  have h4 : n + 2 ≤ 4 * ((n + 2) / 4) + 3 := by omega
  have h4' : (n : ℝ) + 2 ≤ 4 * (((n + 2) / 4 : ℕ) : ℝ) + 3 := by exact_mod_cast h4
  linarith

/-- **The printed identity** `((n+2)/2 − 2)/(n+1) = (n−2)/(2(n+1))`. -/
theorem printed_eq (n : ℕ) :
    (((n : ℝ) + 2) / 2 - 2) / ((n : ℝ) + 1) = ((n : ℝ) - 2) / (2 * ((n : ℝ) + 1)) := by
  have hn : (0 : ℝ) < (n : ℝ) + 1 := by positivity
  field_simp
  ring

/-- **Second printed inequality**: `(n−2)/(2(n+1)) ≥ 0.45` for `n ≥ 29`, in particular for `n ≥ 40`. -/
theorem printed_ge {n : ℕ} (hn : 29 ≤ n) : (0.45 : ℝ) ≤ ((n : ℝ) - 2) / (2 * ((n : ℝ) + 1)) := by
  have hn' : (29 : ℝ) ≤ n := by exact_mod_cast hn
  rw [le_div_iff₀ (by positivity)]
  linarith

/-- **The printed chain** for `n ≥ 40`: `α₁ ≥ ((n+2)/2−2)/(n+1) = (n−2)/(2(n+1)) ≥ 0.45`. -/
theorem alpha1_ge_045 {n : ℕ} (hn : 40 ≤ n) :
    (((n : ℝ) + 2) / 2 - 2) / ((n : ℝ) + 1) ≤ alpha1 n ∧
      (((n : ℝ) + 2) / 2 - 2) / ((n : ℝ) + 1) = ((n : ℝ) - 2) / (2 * ((n : ℝ) + 1)) ∧
      (0.45 : ℝ) ≤ ((n : ℝ) - 2) / (2 * ((n : ℝ) + 1)) ∧ (0.45 : ℝ) ≤ alpha1 n := by
  have h1 := alpha1_ge_printed n
  have h2 := printed_eq n
  have h3 := printed_ge (n := n) (by omega)
  exact ⟨h1, h2, h3, by linarith⟩

/-- `α₁(41) = 10/21`. -/
theorem alpha1_41 : alpha1 41 = 10 / 21 := by
  rw [alpha1_eq]
  norm_num

/-- **`α₁(n) ≥ 10/21` for every `n ≥ 40`** (`42⌊(n+2)/4⌋ ≥ 10(n+1)`, by `omega`). -/
theorem alpha1_ge_10_21 {n : ℕ} (hn : 40 ≤ n) : (10 / 21 : ℝ) ≤ alpha1 n := by
  rw [alpha1_eq, le_div_iff₀ (by positivity)]
  have h : 10 * (n + 1) ≤ 21 * (2 * ((n + 2) / 4)) := by omega
  have h' : (10 : ℝ) * ((n : ℝ) + 1) ≤ 21 * (2 * (((n + 2) / 4 : ℕ) : ℝ)) := by exact_mod_cast h
  linarith

/-- **`n = 41` is the only minimizer for `n ≥ 40`**: `α₁(n) = 10/21 ↔ n = 41`. -/
theorem alpha1_eq_10_21_iff {n : ℕ} (hn : 40 ≤ n) : alpha1 n = 10 / 21 ↔ n = 41 := by
  constructor
  · intro h
    rw [alpha1_eq, div_eq_iff (by positivity)] at h
    have h' : ((21 * (2 * ((n + 2) / 4)) : ℕ) : ℝ) = ((10 * (n + 1) : ℕ) : ℝ) := by
      push_cast
      linarith
    have h'' : 21 * (2 * ((n + 2) / 4)) = 10 * (n + 1) := by exact_mod_cast h'
    omega
  · rintro rfl
    exact alpha1_41

/-- **The printed exact minimum**: over `n ∈ [40, 2000]`, the least value of `α₁` is `10/21`, attained at `n = 41`
and only there. -/
theorem alpha1_exact_min :
    IsLeast (alpha1 '' Set.Icc 40 2000) (10 / 21) ∧ alpha1 41 = 10 / 21 ∧
      ∀ n ∈ Set.Icc 40 2000, alpha1 n = 10 / 21 → n = 41 := by
  refine ⟨⟨⟨41, by norm_num, alpha1_41⟩, ?_⟩, alpha1_41, fun n hn h => (alpha1_eq_10_21_iff hn.1).1 h⟩
  rintro _ ⟨n, hn, rfl⟩
  exact alpha1_ge_10_21 hn.1

/-- The printed `10/21 ≈ 0.4762`: `|10/21 − 0.4762| < 0.00005`. -/
theorem approx_10_21 : |(10 / 21 : ℝ) - 0.4762| < 0.00005 := by
  rw [abs_lt]
  constructor <;> norm_num

/-- Sanity (not printed): `α₁(40) = 20/41` and `α₁(45) = 11/23`, both above `10/21`. -/
theorem alpha1_40_45 : alpha1 40 = 20 / 41 ∧ alpha1 45 = 11 / 23 := by
  constructor <;> rw [alpha1_eq] <;> norm_num

end A36FS.Misc.Round1Alpha

#print axioms A36FS.Misc.Round1Alpha.event_iff
#print axioms A36FS.Misc.Round1Alpha.event_eq
#print axioms A36FS.Misc.Round1Alpha.card_event
#print axioms A36FS.Misc.Round1Alpha.alpha1_eq
#print axioms A36FS.Misc.Round1Alpha.alpha1_ge_printed
#print axioms A36FS.Misc.Round1Alpha.printed_eq
#print axioms A36FS.Misc.Round1Alpha.printed_ge
#print axioms A36FS.Misc.Round1Alpha.alpha1_ge_045
#print axioms A36FS.Misc.Round1Alpha.alpha1_41
#print axioms A36FS.Misc.Round1Alpha.alpha1_ge_10_21
#print axioms A36FS.Misc.Round1Alpha.alpha1_eq_10_21_iff
#print axioms A36FS.Misc.Round1Alpha.alpha1_exact_min
#print axioms A36FS.Misc.Round1Alpha.approx_10_21
#print axioms A36FS.Misc.Round1Alpha.alpha1_40_45


==> anc/formal_companion/lean/src/A36FS/Misc/Round1Threshold.lean <==
import Mathlib

/-!
# A36FS.Misc.Round1Threshold: the `c₁ < 18` remark of Theorem 5's round 1, step (f) (full-support branch)

Paper: `appendix_thmm.tex` (sha256 8ab54b02…), proof of
Theorem 5 (`thm:thmm`), Round 1 (f), ll. 297–301.  The preceding bullet (l. 299) has the two right sides
`F ≥ 0.45 ln(0.45 c₁/8) − 0.45 ≥ 0.45 ln(0.45 c₁/32) − 0.45`; l. 300 reads: "If `c₁<18` the right side is negative (it is
negative for all `c₁<8e/0.45≈48.3`), so the claim is trivial."

## Objects
`rhs8 c₁ = 0.45 ln(0.45 c₁/8) − 0.45` and `rhs32 c₁ = 0.45 ln(0.45 c₁/32) − 0.45`, for real `c₁ > 0` (in the paper
`c₁ = 2 + b₁ ≥ 3` is a level).  `Real.log` is defined on all of `ℝ` (`log 0 = 0`, `log (−x) = log x`), so the
hypothesis `0 < c₁` is needed for the "exactly when" statement; it holds for every level.

## Headlines (`#print axioms` at the end)
* `rhs_neg_of_lt_18`: both right sides are negative for `0 < c₁ < 18`.
* `rhs8_neg_iff`: the first is negative exactly when `c₁ < 8e/0.45` (for `c₁ > 0`).
* `rhs32_neg_iff`: the second is negative exactly when `c₁ < 32e/0.45` (for `c₁ > 0`); so both are negative for all
  `c₁ < 8e/0.45` (`rhs_neg_of_lt_thr`), which is how the printed parenthetical reads for either right side.
* `thr_bounds`: `48.3 < 8e/0.45 < 48.4` (the printed "≈ 48.3"; `8e/0.45 = 48.325…`).
* `rhs32_le_rhs8`: `rhs32 ≤ rhs8` (the printed second inequality, for `c₁ > 0`).
* `W3_printed`: the remark as one statement, for a natural level `c₁ ≥ 1`.
* Sanity: `rhs8_nonneg_49` (`rhs8 49 ≥ 0`).
-/

set_option autoImplicit false

namespace A36FS.Misc.Round1Threshold

open Real

/-- The first right side `0.45 ln(0.45 c₁/8) − 0.45`. -/
noncomputable def rhs8 (c₁ : ℝ) : ℝ := 0.45 * Real.log (0.45 * c₁ / 8) - 0.45

/-- The second right side (the statement's form) `0.45 ln(0.45 c₁/32) − 0.45`. -/
noncomputable def rhs32 (c₁ : ℝ) : ℝ := 0.45 * Real.log (0.45 * c₁ / 32) - 0.45

/-- `0.45 ln(0.45 c₁/K) − 0.45 < 0 ↔ c₁ < K e/0.45`, for `c₁ > 0` and `K > 0`. -/
theorem neg_iff_aux {c₁ K : ℝ} (hc : 0 < c₁) (hK : 0 < K) :
    0.45 * Real.log (0.45 * c₁ / K) - 0.45 < 0 ↔ c₁ < K * Real.exp 1 / 0.45 := by
  have hx : 0 < 0.45 * c₁ / K := by positivity
  have h1 : 0.45 * Real.log (0.45 * c₁ / K) - 0.45 < 0 ↔ Real.log (0.45 * c₁ / K) < 1 := by
    constructor <;> intro h <;> linarith
  rw [h1, Real.log_lt_iff_lt_exp hx, div_lt_iff₀ hK, lt_div_iff₀ (by norm_num : (0 : ℝ) < 0.45)]
  constructor <;> intro h <;> linarith

/-- **The first right side is negative exactly when `c₁ < 8e/0.45`** (for `c₁ > 0`). -/
theorem rhs8_neg_iff {c₁ : ℝ} (hc : 0 < c₁) : rhs8 c₁ < 0 ↔ c₁ < 8 * Real.exp 1 / 0.45 :=
  neg_iff_aux hc (by norm_num)

/-- **The second right side is negative exactly when `c₁ < 32e/0.45`** (for `c₁ > 0`). -/
theorem rhs32_neg_iff {c₁ : ℝ} (hc : 0 < c₁) : rhs32 c₁ < 0 ↔ c₁ < 32 * Real.exp 1 / 0.45 :=
  neg_iff_aux hc (by norm_num)

/-- **`48.3 < 8e/0.45 < 48.4`** (`2.7182818283 < e < 2.7182818286`, Mathlib's `exp_one_gt_d9`, `exp_one_lt_d9`). -/
theorem thr_bounds : (48.3 : ℝ) < 8 * Real.exp 1 / 0.45 ∧ 8 * Real.exp 1 / 0.45 < 48.4 := by
  have h1 := Real.exp_one_gt_d9
  have h2 := Real.exp_one_lt_d9
  constructor
  · rw [lt_div_iff₀ (by norm_num : (0 : ℝ) < 0.45)]
    linarith
  · rw [div_lt_iff₀ (by norm_num : (0 : ℝ) < 0.45)]
    linarith

/-- `8e/0.45 < 32e/0.45`. -/
lemma thr8_lt_thr32 : 8 * Real.exp 1 / 0.45 < 32 * Real.exp 1 / 0.45 := by
  have := Real.exp_pos 1
  apply div_lt_div_of_pos_right _ (by norm_num)
  linarith

/-- **Both right sides are negative for every `c₁ < 8e/0.45`** (`c₁ > 0`). -/
theorem rhs_neg_of_lt_thr {c₁ : ℝ} (hc : 0 < c₁) (h : c₁ < 8 * Real.exp 1 / 0.45) :
    rhs8 c₁ < 0 ∧ rhs32 c₁ < 0 :=
  ⟨(rhs8_neg_iff hc).2 h, (rhs32_neg_iff hc).2 (h.trans thr8_lt_thr32)⟩

/-- **Both right sides are negative for `c₁ < 18`** (`c₁ > 0`). -/
theorem rhs_neg_of_lt_18 {c₁ : ℝ} (hc : 0 < c₁) (h : c₁ < 18) : rhs8 c₁ < 0 ∧ rhs32 c₁ < 0 :=
  rhs_neg_of_lt_thr hc (h.trans (by linarith [thr_bounds.1]))

/-- The printed second inequality `0.45 ln(0.45 c₁/8) − 0.45 ≥ 0.45 ln(0.45 c₁/32) − 0.45` (for `c₁ > 0`). -/
theorem rhs32_le_rhs8 {c₁ : ℝ} (hc : 0 < c₁) : rhs32 c₁ ≤ rhs8 c₁ := by
  unfold rhs32 rhs8
  have h : Real.log (0.45 * c₁ / 32) ≤ Real.log (0.45 * c₁ / 8) :=
    Real.log_le_log (by positivity) (div_le_div_of_nonneg_left (by positivity) (by norm_num) (by norm_num))
  linarith

/-- **The remark (l. 300) for a level `c₁ ∈ ℕ`, `c₁ ≥ 1`**: if `c₁ < 18` both right sides are negative; the first is
negative exactly when `c₁ < 8e/0.45`, the second for every such `c₁`; and `48.3 < 8e/0.45 < 48.4`. -/
theorem W3_printed (c₁ : ℕ) (hc : 1 ≤ c₁) :
    ((c₁ : ℝ) < 18 → rhs8 c₁ < 0 ∧ rhs32 c₁ < 0) ∧
      (rhs8 c₁ < 0 ↔ (c₁ : ℝ) < 8 * Real.exp 1 / 0.45) ∧
      ((c₁ : ℝ) < 8 * Real.exp 1 / 0.45 → rhs8 c₁ < 0 ∧ rhs32 c₁ < 0) ∧
      ((48.3 : ℝ) < 8 * Real.exp 1 / 0.45 ∧ 8 * Real.exp 1 / 0.45 < 48.4) := by
  have hc' : (0 : ℝ) < c₁ := by exact_mod_cast hc
  exact ⟨rhs_neg_of_lt_18 hc', rhs8_neg_iff hc', rhs_neg_of_lt_thr hc', thr_bounds⟩

/-- Sanity (not printed): the threshold is sharp for the first right side, `rhs8 49 ≥ 0` (`49 > 48.4 > 8e/0.45`). -/
theorem rhs8_nonneg_49 : 0 ≤ rhs8 49 := by
  by_contra h
  have h1 := (rhs8_neg_iff (by norm_num : (0 : ℝ) < 49)).1 (lt_of_not_ge h)
  linarith [thr_bounds.2]

end A36FS.Misc.Round1Threshold

#print axioms A36FS.Misc.Round1Threshold.neg_iff_aux
#print axioms A36FS.Misc.Round1Threshold.rhs8_neg_iff
#print axioms A36FS.Misc.Round1Threshold.rhs32_neg_iff
#print axioms A36FS.Misc.Round1Threshold.thr_bounds
#print axioms A36FS.Misc.Round1Threshold.rhs_neg_of_lt_thr
#print axioms A36FS.Misc.Round1Threshold.rhs_neg_of_lt_18
#print axioms A36FS.Misc.Round1Threshold.rhs32_le_rhs8
#print axioms A36FS.Misc.Round1Threshold.W3_printed
#print axioms A36FS.Misc.Round1Threshold.rhs8_nonneg_49


==> anc/formal_companion/lean/src/A36FS/Misc/ScopeL3.lean <==
import Mathlib

/-!
# A36FS.Misc.ScopeL3: Lemma L3's forward induction fails for state-dependent block sizes (full-support branch)

Paper: `appendix_thmm.tex` (sha256 8ab54b02…), Scope paragraph,
ll. 1495–1499: "the forward induction of Lemma L3 fails for state-dependent block sizes (`c=4`,
`λ=(¼,½,¼) ≤_cx ν=Unif{¼,½,¾}`, `b(½)=7`, `b(¼)=b(¾)=1` and `φ(v)=(⅕−v)_+` give `E_{λS}φ=1/14080>E_{νS}φ=1/21120`,
with `S` the resulting state-dependent sampler kernel)".  Convex order (Setting, ll. 68–69): `λ ≤_cx λ'` means
`∫φ dλ ≤ ∫φ dλ'` for every convex `φ`; Lemma L2 reads "convex `φ` on `[0,1]`".

## Objects (all finite sums)
* `ES c b p φ = Σ_{h=0}^{b} C(b,h) p^h (1-p)^{b-h} φ((cp+h)/(c+b))`: the expectation of `φ` under Lemma L1's sampler
  kernel `S(p,·)`, the law of `(cp + Bin(b,p))/(c+b)`.
* `bsd p`: the state-dependent block size, `7` at `p = ½` and `1` at every other state (so `b(¼) = b(¾) = 1`).
  `Ssd p φ = ES 4 (bsd p) p φ` is the resulting state-dependent kernel at `c = 4`.
* The laws `λ, ν` on `[0,1]` are weight vectors `lamW = (¼,½,¼)`, `nuW = (⅓,⅓,⅓)` on the atoms `atom = (¼,½,¾)`;
  `expect w φ = Σ_i w_i φ(atom_i)` is `∫φ dλ`, and `expectS w φ = Σ_i w_i · E_{S(atom_i,·)}φ` is `∫φ d(λS)`.
* `CxLe w w'`: `expect w φ ≤ expect w' φ` for every `φ : ℝ → ℝ` convex on `[0,1]` (`ConvexOn ℝ (Icc 0 1) φ`).
* `phi0 v = max (⅕ - v) 0`, the printed `φ(v) = (⅕−v)_+`.

## Headlines (`#print axioms` at the end)
* `lam_cxLe_nu`: `λ ≤_cx ν`.
* `phi0_convexOn`: `φ` is convex on `ℝ` (hence on `[0,1]`).
* `expectS_lam_phi0`, `expectS_nu_phi0`: `E_{λS}φ = 1/14080` and `E_{νS}φ = 1/21120`.
* `W1_counterexample`: the printed claim as one conjunction, plus `¬ (λS ≤_cx νS)` (the induction step fails).
Sanity facts: `lam_isLaw`, `nu_isLaw` (atoms in `[0,1]`, weights `≥ 0`, total `1`), `Ssd_total` (each kernel row has
total mass `1`), `expect_lam_eq_sampler` (`λ` is the sampler law of `P_1` from `c_0 = 2` with `b_1 = 2`),
`not_cxLe_nu_lam` (`ν ≰_cx λ`) and `const7_order` (with the constant block size `7` the order is kept for this `φ`).
-/

set_option autoImplicit false

namespace A36FS.Misc.ScopeL3

open Finset

/-- `E_{S(p,·)} φ` for Lemma L1's sampler kernel at level `c` with block size `b`: the law of `(cp + Bin(b,p))/(c+b)`,
written as the finite binomial sum. -/
noncomputable def ES (c : ℝ) (b : ℕ) (p : ℝ) (φ : ℝ → ℝ) : ℝ :=
  ∑ h ∈ range (b + 1), (b.choose h : ℝ) * p ^ h * (1 - p) ^ (b - h) * φ ((c * p + h) / (c + b))

/-- The state-dependent block size: `b(½) = 7`, and `b(p) = 1` at every other state (in particular `b(¼) = b(¾) = 1`). -/
noncomputable def bsd (p : ℝ) : ℕ := if p = 1 / 2 then 7 else 1

/-- The resulting state-dependent sampler kernel at `c = 4`: `E_{S(p,·)}φ` with `S(p,·)` the law of
`(4p + Bin(b(p),p))/(4 + b(p))`. -/
noncomputable def Ssd (p : ℝ) (φ : ℝ → ℝ) : ℝ := ES 4 (bsd p) p φ

/-- The atoms `¼, ½, ¾` (the grid `{x/c : x = 1,…,c-1}` at `c = 4`). -/
noncomputable def atom : Fin 3 → ℝ := ![1 / 4, 1 / 2, 3 / 4]

/-- `λ = (¼, ½, ¼)` on the atoms. -/
noncomputable def lamW : Fin 3 → ℝ := ![1 / 4, 1 / 2, 1 / 4]

/-- `ν = Unif{¼, ½, ¾}`. -/
noncomputable def nuW : Fin 3 → ℝ := ![1 / 3, 1 / 3, 1 / 3]

/-- `∫ φ dw` for a law with weights `w` on the atoms. -/
noncomputable def expect (w : Fin 3 → ℝ) (φ : ℝ → ℝ) : ℝ := ∑ i, w i * φ (atom i)

/-- `∫ φ d(wS)` for the law `w` pushed through the state-dependent kernel `S`: `Σ_i w_i · E_{S(atom_i,·)} φ`. -/
noncomputable def expectS (w : Fin 3 → ℝ) (φ : ℝ → ℝ) : ℝ := ∑ i, w i * Ssd (atom i) φ

/-- Convex order on laws over the atoms: `w ≤_cx w'` iff `∫φ dw ≤ ∫φ dw'` for every `φ` convex on `[0,1]`. -/
def CxLe (w w' : Fin 3 → ℝ) : Prop :=
  ∀ φ : ℝ → ℝ, ConvexOn ℝ (Set.Icc (0 : ℝ) 1) φ → expect w φ ≤ expect w' φ

/-- The printed test function `φ(v) = (⅕ - v)_+`. -/
noncomputable def phi0 (v : ℝ) : ℝ := max (1 / 5 - v) 0

/-! ## Sanity: λ and ν are laws on `[0,1]`, the kernel rows are laws -/

/-- `λ` is a probability law on `[0,1]`. -/
theorem lam_isLaw : (∀ i, atom i ∈ Set.Icc (0 : ℝ) 1) ∧ (∀ i, 0 ≤ lamW i) ∧ ∑ i, lamW i = 1 := by
  refine ⟨fun i => ?_, fun i => ?_, ?_⟩
  · fin_cases i <;> norm_num [atom]
  · fin_cases i <;> norm_num [lamW]
  · simp only [lamW, Fin.sum_univ_three, Matrix.cons_val_zero, Matrix.cons_val_one, Matrix.cons_val_two, Matrix.head_cons, Matrix.tail_cons]
    norm_num

/-- `ν` is a probability law on `[0,1]`. -/
theorem nu_isLaw : (∀ i, atom i ∈ Set.Icc (0 : ℝ) 1) ∧ (∀ i, 0 ≤ nuW i) ∧ ∑ i, nuW i = 1 := by
  refine ⟨lam_isLaw.1, fun i => ?_, ?_⟩
  · fin_cases i <;> norm_num [nuW]
  · simp only [nuW, Fin.sum_univ_three, Matrix.cons_val_zero, Matrix.cons_val_one, Matrix.cons_val_two, Matrix.head_cons, Matrix.tail_cons]
    norm_num

lemma bsd_quarter : bsd (1 / 4) = 1 := by unfold bsd; norm_num
lemma bsd_half : bsd (1 / 2) = 7 := by unfold bsd; norm_num
lemma bsd_threeQuarter : bsd (3 / 4) = 1 := by unfold bsd; norm_num

lemma Ssd_quarter_one : Ssd (1 / 4) (fun _ => 1) = 1 := by
  simp only [Ssd, bsd_quarter, ES, Finset.sum_range_succ, Finset.sum_range_zero]
  norm_num

lemma Ssd_half_one : Ssd (1 / 2) (fun _ => 1) = 1 := by
  simp only [Ssd, bsd_half, ES, Finset.sum_range_succ, Finset.sum_range_zero]
  norm_num [Nat.choose]

lemma Ssd_threeQuarter_one : Ssd (3 / 4) (fun _ => 1) = 1 := by
  simp only [Ssd, bsd_threeQuarter, ES, Finset.sum_range_succ, Finset.sum_range_zero]
  norm_num

/-- Each row `S(atom_i, ·)` of the state-dependent kernel has total mass `1`. -/
theorem Ssd_total (i : Fin 3) : Ssd (atom i) (fun _ => 1) = 1 := by
  fin_cases i
  · exact Ssd_quarter_one
  · exact Ssd_half_one
  · exact Ssd_threeQuarter_one

/-- `λ` is the sampler's law of `P_1` from `c_0 = 2` (`P_0 = ½`) with block `b_1 = 2`: `∫φ dλ = E_{S(½,·)}φ` at
`c = 2`, `b = 2`. -/
theorem expect_lam_eq_sampler (φ : ℝ → ℝ) : expect lamW φ = ES 2 2 (1 / 2) φ := by
  simp only [expect, ES, lamW, atom, Fin.sum_univ_three, Finset.sum_range_succ, Finset.sum_range_zero,
    Matrix.cons_val_zero, Matrix.cons_val_one, Matrix.cons_val_two, Matrix.head_cons, Matrix.tail_cons]
  norm_num

/-! ## λ ≤_cx ν -/

/-- **`λ ≤_cx ν`**: for every `φ` convex on `[0,1]`, `E_λ φ ≤ E_ν φ`.  Indeed
`E_ν φ - E_λ φ = (φ(¼) + φ(¾) - 2φ(½))/12 ≥ 0` by convexity at the midpoint `½ = ½·¼ + ½·¾`. -/
theorem lam_cxLe_nu : CxLe lamW nuW := by
  intro φ hφ
  have h14 : (1 / 4 : ℝ) ∈ Set.Icc (0 : ℝ) 1 := by norm_num
  have h34 : (3 / 4 : ℝ) ∈ Set.Icc (0 : ℝ) 1 := by norm_num
  have hmid := hφ.2 h14 h34 (by norm_num : (0 : ℝ) ≤ 1 / 2) (by norm_num : (0 : ℝ) ≤ 1 / 2)
    (by norm_num : (1 / 2 : ℝ) + 1 / 2 = 1)
  simp only [smul_eq_mul] at hmid
  have e : (1 / 2 : ℝ) * (1 / 4) + 1 / 2 * (3 / 4) = 1 / 2 := by norm_num
  rw [e] at hmid
  simp only [expect, lamW, nuW, atom, Fin.sum_univ_three]
  simp
  linarith

/-! ## The test function -/

/-- **`φ(v) = (⅕ - v)_+` is convex** (on `ℝ`). -/
theorem phi0_convexOn : ConvexOn ℝ Set.univ phi0 := by
  refine ⟨convex_univ, fun x _ y _ a b ha hb hab => ?_⟩
  simp only [phi0, smul_eq_mul]
  have e : 1 / 5 - (a * x + b * y) = a * (1 / 5 - x) + b * (1 / 5 - y) := by
    have : a = 1 - b := by linarith
    subst this
    ring
  apply max_le
  · rw [e]
    exact add_le_add (mul_le_mul_of_nonneg_left (le_max_left _ _) ha)
      (mul_le_mul_of_nonneg_left (le_max_left _ _) hb)
  · exact add_nonneg (mul_nonneg ha (le_max_right _ _)) (mul_nonneg hb (le_max_right _ _))

/-- `φ` is convex on `[0,1]`. -/
theorem phi0_convexOn_Icc : ConvexOn ℝ (Set.Icc (0 : ℝ) 1) phi0 :=
  phi0_convexOn.subset (Set.subset_univ _) (convex_Icc 0 1)

/-! ## The two exact values -/

/-- `E_{S(¼,·)} φ = 0`: `S(¼,·)` puts mass on `1/5, 2/5`. -/
lemma Ssd_quarter_phi0 : Ssd (1 / 4) phi0 = 0 := by
  simp only [Ssd, bsd_quarter, ES, phi0, Finset.sum_range_succ, Finset.sum_range_zero]
  norm_num [max_def]

/-- `E_{S(½,·)} φ = 1/7040`: `S(½,·)` is the law of `(2 + Bin(7,½))/11`, and only `h = 0` (`v = 2/11 < ⅕`)
contributes, `φ(2/11) = 1/55` with probability `1/128`. -/
lemma Ssd_half_phi0 : Ssd (1 / 2) phi0 = 1 / 7040 := by
  simp only [Ssd, bsd_half, ES, phi0, Finset.sum_range_succ, Finset.sum_range_zero]
  norm_num [max_def, Nat.choose]

/-- `E_{S(¾,·)} φ = 0`: `S(¾,·)` puts mass on `3/5, 4/5`. -/
lemma Ssd_threeQuarter_phi0 : Ssd (3 / 4) phi0 = 0 := by
  simp only [Ssd, bsd_threeQuarter, ES, phi0, Finset.sum_range_succ, Finset.sum_range_zero]
  norm_num [max_def]

/-- **`E_{λS} φ = 1/14080`.** -/
theorem expectS_lam_phi0 : expectS lamW phi0 = 1 / 14080 := by
  simp only [expectS, lamW, atom, Fin.sum_univ_three]
  simp only [Matrix.cons_val_zero, Matrix.cons_val_one, Matrix.cons_val_two, Matrix.head_cons,
    Matrix.tail_cons]
  rw [Ssd_quarter_phi0, Ssd_half_phi0, Ssd_threeQuarter_phi0]
  norm_num

/-- **`E_{νS} φ = 1/21120`.** -/
theorem expectS_nu_phi0 : expectS nuW phi0 = 1 / 21120 := by
  simp only [expectS, nuW, atom, Fin.sum_univ_three]
  simp only [Matrix.cons_val_zero, Matrix.cons_val_one, Matrix.cons_val_two, Matrix.head_cons,
    Matrix.tail_cons]
  rw [Ssd_quarter_phi0, Ssd_half_phi0, Ssd_threeQuarter_phi0]
  norm_num

/-! ## The counterexample -/

/-- **The printed counterexample (Scope, ll. 1495–1499), as one statement.**  With `c = 4`, `b(½) = 7`,
`b(¼) = b(¾) = 1` and `φ(v) = (⅕ - v)_+`: `λ = (¼,½,¼) ≤_cx ν = Unif{¼,½,¾}`, `φ` is convex on `[0,1]`,
`E_{λS}φ = 1/14080`, `E_{νS}φ = 1/21120`, and `E_{λS}φ > E_{νS}φ`.  Hence `λS ≰_cx νS`: the forward step of Lemma L3
(`λ ≤_cx ν ⇒ λS ≤_cx νS`) fails for this state-dependent kernel. -/
theorem W1_counterexample :
    CxLe lamW nuW ∧ ConvexOn ℝ (Set.Icc (0 : ℝ) 1) phi0 ∧
      expectS lamW phi0 = 1 / 14080 ∧ expectS nuW phi0 = 1 / 21120 ∧
      expectS nuW phi0 < expectS lamW phi0 ∧
      ¬ (∀ φ : ℝ → ℝ, ConvexOn ℝ (Set.Icc (0 : ℝ) 1) φ → expectS lamW φ ≤ expectS nuW φ) := by
  have hlt : expectS nuW phi0 < expectS lamW phi0 := by
    rw [expectS_lam_phi0, expectS_nu_phi0]; norm_num
  refine ⟨lam_cxLe_nu, phi0_convexOn_Icc, expectS_lam_phi0, expectS_nu_phi0, hlt, fun h => ?_⟩
  have := h phi0 phi0_convexOn_Icc
  linarith

/-! ## Sanity checks (not printed)

The convex order is strict here (`ν ≰_cx λ`), and with a state-independent block size the forward step holds for
the same `φ` (as Lemma L2 says it must): the reversal is caused by the state dependence of `b`. -/

/-- `ν ≰_cx λ` (test function `(v - ½)²`: `E_ν = 1/24 > E_λ = 1/32`), so `CxLe` is not trivially symmetric. -/
theorem not_cxLe_nu_lam : ¬ CxLe nuW lamW := by
  intro h
  have hconv : ConvexOn ℝ (Set.Icc (0 : ℝ) 1) (fun v : ℝ => (v - 1 / 2) ^ 2) :=
    ((even_two.convexOn_pow).comp_affineMap (AffineMap.id ℝ ℝ - AffineMap.const ℝ ℝ (1 / 2))).subset
      (Set.subset_univ _) (convex_Icc 0 1)
  have := h _ hconv
  simp only [expect, nuW, lamW, atom, Fin.sum_univ_three, Matrix.cons_val_zero, Matrix.cons_val_one,
    Matrix.cons_val_two, Matrix.head_cons, Matrix.tail_cons] at this
  norm_num at this

/-- `∫φ d(wS_b)` for the state-independent kernel with constant block size `b` at `c = 4`. -/
noncomputable def expectSconst (b : ℕ) (w : Fin 3 → ℝ) (φ : ℝ → ℝ) : ℝ := ∑ i, w i * ES 4 b (atom i) φ

/-- With the constant block size `b = 7` the same `φ` gives `E_{λS}φ = 18481/3604480 ≤ E_{νS}φ = 18353/2703360`. -/
theorem const7_order :
    expectSconst 7 lamW phi0 = 18481 / 3604480 ∧ expectSconst 7 nuW phi0 = 18353 / 2703360 ∧
      expectSconst 7 lamW phi0 ≤ expectSconst 7 nuW phi0 := by
  have h1 : expectSconst 7 lamW phi0 = 18481 / 3604480 := by
    simp only [expectSconst, lamW, atom, Fin.sum_univ_three, Matrix.cons_val_zero, Matrix.cons_val_one,
      Matrix.cons_val_two, Matrix.head_cons, Matrix.tail_cons, ES, phi0, Finset.sum_range_succ,
      Finset.sum_range_zero]
    norm_num [max_def, Nat.choose]
  have h2 : expectSconst 7 nuW phi0 = 18353 / 2703360 := by
    simp only [expectSconst, nuW, atom, Fin.sum_univ_three, Matrix.cons_val_zero, Matrix.cons_val_one,
      Matrix.cons_val_two, Matrix.head_cons, Matrix.tail_cons, ES, phi0, Finset.sum_range_succ,
      Finset.sum_range_zero]
    norm_num [max_def, Nat.choose]
  refine ⟨h1, h2, ?_⟩
  rw [h1, h2]
  norm_num

end A36FS.Misc.ScopeL3

#print axioms A36FS.Misc.ScopeL3.lam_cxLe_nu
#print axioms A36FS.Misc.ScopeL3.phi0_convexOn
#print axioms A36FS.Misc.ScopeL3.phi0_convexOn_Icc
#print axioms A36FS.Misc.ScopeL3.expectS_lam_phi0
#print axioms A36FS.Misc.ScopeL3.expectS_nu_phi0
#print axioms A36FS.Misc.ScopeL3.W1_counterexample
#print axioms A36FS.Misc.ScopeL3.lam_isLaw
#print axioms A36FS.Misc.ScopeL3.nu_isLaw
#print axioms A36FS.Misc.ScopeL3.Ssd_total
#print axioms A36FS.Misc.ScopeL3.expect_lam_eq_sampler
#print axioms A36FS.Misc.ScopeL3.not_cxLe_nu_lam
#print axioms A36FS.Misc.ScopeL3.const7_order


==> anc/formal_companion/lean/src/A36FS/Misc/Thm5Case1Route.lean <==
import A36FS.Thm5.Main

/-!
# Theorem 5, Case 1: the printed comparison of the two conditions on `r`

App I, proof of Theorem 5 (`thm:thmm`), after Case 2, prints:

  "Both Case-1 conditions on `r` hold when `r ≥ K₁√(1+ln c)` with `K₁ := 2K₀`, because
   `8e√(K₀(4 ln c+2)) ≤ 8e√(5K₀)√(1+ln c) ≤ 2K₀√(1+ln c)` (`K₀ ≥ 80e²`)."

The two conditions are those of the case `r ≤ K₀(c-1)`: `r ≥ 2K₀`, so that `X = ⌊r/K₀⌋ ≥ r/(2K₀)`, and
`r ≥ 8e√(K₀(4 ln c+2))`, so that the second term of `ρ_G` is at most `e^{-2}`.  `A36FS.Thm5.thm5_case1` reaches the
same bound on `ρ_G` from `r² ≥ 4K₀²(1+ln c)` without forming this comparison; this file states the printed chain, its
two links, and the two conditions, at a general `K₀ ≥ 80e²` and at the paper's `K₀ = A36FS.Thm5.Cc = 4608e²` with
`K₁ = A36FS.Thm5.K1 = 2·Cc`.  As in `A36FS.Thm5`, `e² = Real.exp 2` and `e = Real.exp 1`.
Headlines (`#print axioms` at the end).
-/

namespace A36FS.Misc.Thm5Case1Route

open Real

/-- The first link: for `c ≥ 1` and `K₀ ≥ 0`, `8e√(K₀(4 ln c+2)) ≤ 8e√(5K₀)·√(1+ln c)`, because
`4 ln c + 2 ≤ 5(1 + ln c)`. -/
theorem chain_left {K₀ c : ℝ} (hK : 0 ≤ K₀) (hc : 1 ≤ c) :
    8 * exp 1 * sqrt (K₀ * (4 * log c + 2)) ≤ 8 * exp 1 * sqrt (5 * K₀) * sqrt (1 + log c) := by
  have hL : 0 ≤ log c := log_nonneg hc
  have h1 : K₀ * (4 * log c + 2) ≤ 5 * K₀ * (1 + log c) := by
    have : K₀ * (4 * log c + 2) + K₀ * (log c + 3) = 5 * K₀ * (1 + log c) := by ring
    have h3 : 0 ≤ K₀ * (log c + 3) := mul_nonneg hK (by linarith)
    linarith
  have h2 : sqrt (K₀ * (4 * log c + 2)) ≤ sqrt (5 * K₀) * sqrt (1 + log c) := by
    rw [← sqrt_mul (by positivity : (0:ℝ) ≤ 5 * K₀)]
    exact sqrt_le_sqrt h1
  have he : (0:ℝ) ≤ 8 * exp 1 := by positivity
  calc 8 * exp 1 * sqrt (K₀ * (4 * log c + 2))
      ≤ 8 * exp 1 * (sqrt (5 * K₀) * sqrt (1 + log c)) := mul_le_mul_of_nonneg_left h2 he
    _ = 8 * exp 1 * sqrt (5 * K₀) * sqrt (1 + log c) := by ring

/-- The constant step of the second link: `8e√(5K₀) ≤ 2K₀` when `K₀ ≥ 80e²`. -/
theorem eight_e_sqrt_le {K₀ : ℝ} (hK : 80 * exp 2 ≤ K₀) : 8 * exp 1 * sqrt (5 * K₀) ≤ 2 * K₀ := by
  have he1 : 0 < exp 1 := exp_pos 1
  have hE : exp 2 = exp 1 * exp 1 := by rw [← exp_add]; norm_num
  have hK0 : 0 ≤ K₀ := le_trans (by positivity) hK
  have hq : 0 ≤ K₀ / (4 * exp 1) := by positivity
  have h5 : 5 * K₀ ≤ (K₀ / (4 * exp 1)) ^ 2 := by
    rw [div_pow, le_div_iff₀ (by positivity)]
    have hm : 80 * exp 2 * K₀ ≤ K₀ * K₀ := mul_le_mul_of_nonneg_right hK hK0
    have e1 : 5 * K₀ * (4 * exp 1) ^ 2 = 80 * exp 2 * K₀ := by rw [hE]; ring
    have e2 : K₀ ^ 2 = K₀ * K₀ := by ring
    rw [e1, e2]; exact hm
  have hs5 : sqrt (5 * K₀) ≤ K₀ / (4 * exp 1) :=
    calc sqrt (5 * K₀) ≤ sqrt ((K₀ / (4 * exp 1)) ^ 2) := sqrt_le_sqrt h5
      _ = K₀ / (4 * exp 1) := sqrt_sq hq
  calc 8 * exp 1 * sqrt (5 * K₀) ≤ 8 * exp 1 * (K₀ / (4 * exp 1)) :=
        mul_le_mul_of_nonneg_left hs5 (by positivity)
    _ = 2 * K₀ := by field_simp; ring

/-- The second link: `8e√(5K₀)·√(1+ln c) ≤ 2K₀·√(1+ln c)` when `K₀ ≥ 80e²`. -/
theorem chain_right {K₀ c : ℝ} (hK : 80 * exp 2 ≤ K₀) :
    8 * exp 1 * sqrt (5 * K₀) * sqrt (1 + log c) ≤ 2 * K₀ * sqrt (1 + log c) :=
  mul_le_mul_of_nonneg_right (eight_e_sqrt_le hK) (sqrt_nonneg _)

/-- The printed chain: `8e√(K₀(4 ln c+2)) ≤ 8e√(5K₀)√(1+ln c) ≤ 2K₀√(1+ln c)` for `K₀ ≥ 80e²` and `c ≥ 1`. -/
theorem printed_chain {K₀ c : ℝ} (hK : 80 * exp 2 ≤ K₀) (hc : 1 ≤ c) :
    8 * exp 1 * sqrt (K₀ * (4 * log c + 2)) ≤ 8 * exp 1 * sqrt (5 * K₀) * sqrt (1 + log c) ∧
      8 * exp 1 * sqrt (5 * K₀) * sqrt (1 + log c) ≤ 2 * K₀ * sqrt (1 + log c) :=
  ⟨chain_left (le_trans (by positivity) hK) hc, chain_right hK⟩

/-- Both Case-1 conditions on `r` hold when `r ≥ K₁√(1+ln c)` with `K₁ = 2K₀`, for `K₀ ≥ 80e²` and `c ≥ 1`:
`r ≥ 2K₀` and `r ≥ 8e√(K₀(4 ln c+2))`. -/
theorem case1_conditions {K₀ c r : ℝ} (hK : 80 * exp 2 ≤ K₀) (hc : 1 ≤ c)
    (hr : 2 * K₀ * sqrt (1 + log c) ≤ r) :
    2 * K₀ ≤ r ∧ 8 * exp 1 * sqrt (K₀ * (4 * log c + 2)) ≤ r := by
  have hK0 : 0 ≤ K₀ := le_trans (by positivity) hK
  have hsq1 : 1 ≤ sqrt (1 + log c) := one_le_sqrt.2 (by linarith [log_nonneg hc])
  refine ⟨?_, ?_⟩
  · calc 2 * K₀ = 2 * K₀ * 1 := by ring
      _ ≤ 2 * K₀ * sqrt (1 + log c) := mul_le_mul_of_nonneg_left hsq1 (by positivity)
      _ ≤ r := hr
  · exact (chain_left hK0 hc).trans ((chain_right hK).trans hr)

/-- The paper's constant satisfies the side condition: `K₀ = A36FS.Thm5.Cc = 4608e² ≥ 80e²`. -/
theorem Cc_side : 80 * exp 2 ≤ A36FS.Thm5.Cc := by
  unfold A36FS.Thm5.Cc
  have : 0 < exp 2 := exp_pos 2
  linarith

/-- The printed sentence at the paper's constants: if `c ≥ 1` and `r ≥ K₁√(1+ln c)` with
`K₁ = A36FS.Thm5.K1 = 2·Cc`, then `r ≥ 2·Cc` and `r ≥ 8e√(Cc(4 ln c+2))`. -/
theorem case1_conditions_paper {c r : ℝ} (hc : 1 ≤ c) (hr : A36FS.Thm5.K1 * sqrt (1 + log c) ≤ r) :
    2 * A36FS.Thm5.Cc ≤ r ∧ 8 * exp 1 * sqrt (A36FS.Thm5.Cc * (4 * log c + 2)) ≤ r := by
  have hK1 : A36FS.Thm5.K1 = 2 * A36FS.Thm5.Cc := rfl
  rw [hK1] at hr
  exact case1_conditions Cc_side hc hr

end A36FS.Misc.Thm5Case1Route

#print axioms A36FS.Misc.Thm5Case1Route.chain_left
#print axioms A36FS.Misc.Thm5Case1Route.eight_e_sqrt_le
#print axioms A36FS.Misc.Thm5Case1Route.chain_right
#print axioms A36FS.Misc.Thm5Case1Route.printed_chain
#print axioms A36FS.Misc.Thm5Case1Route.case1_conditions
#print axioms A36FS.Misc.Thm5Case1Route.Cc_side
#print axioms A36FS.Misc.Thm5Case1Route.case1_conditions_paper


==> anc/formal_companion/lean/src/A36FS/Misc/Thm9aModerate.lean <==
import A36FS.ForcedJump
import A36FS.Thm9.Defs
import A36FS.Thm9.Checks

/-!
# A36FS.Misc.Thm9aModerate: the bound of Theorem 9(a) is at most 2 at moderate `n` (full-support branch)

Paper: `appendix_thmm.tex` (sha256 8ab54b02…), ll. 1434–1435, after
Theorem 9 (`thm:fsadapt`): "(the bound in (a) is at most `2` while `n+2<ξ^{1+ϑ}2^{ϑ²}`, …)".  The bound in (a)
(ll. 1373–1376) is `1 + R₀(n) max(η_n, 0)`, under "`ϑ>4`, `ξ≥1`, `ω>0` and `ε≥0` with `a_n<1` and `δ_ω<1`"; `R₀` is
Lemma X2's (ll. 894–897), `R₀(n) = max{R ≥ 0 : Γ_R ≤ n+2}` with `Γ_R = ξ^{(ϑ^R−1)/(ϑ−1)} 2^{ϑ^R}`.

## Objects (unchanged, imported)
`R₀ = FSCore.ForcedJump.R₀ ξ ϑ (n+2)`, `Γ = FSCore.ForcedJump.Γ` (`Γ 0 = 2`, `Γ (k+1) = ξ (Γ k)^ϑ`), and
`a_n = A36FS.Thm9.aN`, `δ_ω = A36FS.Thm9.δω`, `η_n = A36FS.Thm9.etaN` (`A36FS/Thm9/Defs.lean`), the objects of
`A36FS.Thm9.thm9a`, whose lower bound is `ENNReal.ofReal (1 + R₀ · max (etaN …) 0)`.

## Headlines (`#print axioms` at the end)
* `Γ_two`: `Γ_2 = ξ^{1+ϑ} 2^{ϑ²}`.
* `R0_le_one_iff`: `R₀(n) ≤ 1 ↔ n + 2 < ξ^{1+ϑ} 2^{ϑ²}` (for `ϑ > 1`, `ξ ≥ 1`), so the printed condition is exactly
  the condition `R₀(n) ≤ 1`.
* `etaN_le_one`: `η_n ≤ 1` under `ξ ≥ 1`, `ω > 0`, `ε ≥ 0`, `a_n < 1`, `δ_ω < 1`.
* `thm9a_bound_le_two`: under Theorem 9(a)'s parameter hypotheses and `n + 2 < ξ^{1+ϑ} 2^{ϑ²}`,
  `R₀(n) ≤ 1`, `η_n ≤ 1` and `1 + R₀(n) max(η_n, 0) ≤ 2`, also in the `ENNReal.ofReal` form of `thm9a`.
* `thm9a_bound_le_two_satisfiable`: its hypotheses hold jointly for every `n` with `n + 2 ≤ 2^16` (non-vacuity).
-/

set_option autoImplicit false

namespace A36FS.Misc.Thm9aModerate

open FSCore.ForcedJump A36FS.Thm9

/-- **`Γ_2 = ξ^{1+ϑ} 2^{ϑ²}`** (Lemma X2's `Γ_R = ξ^{(ϑ^R−1)/(ϑ−1)} 2^{ϑ^R}` at `R = 2`). -/
theorem Γ_two {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) : Γ ξ ϑ 2 = ξ ^ (1 + ϑ) * (2 : ℝ) ^ (ϑ ^ 2) := by
  have h0 : (0 : ℝ) < ξ := by linarith
  have e : Γ ξ ϑ 2 = ξ * (ξ * (2 : ℝ) ^ ϑ) ^ ϑ := by
    rw [Γ_succ, Γ_succ, Γ_zero]
  rw [e, Real.mul_rpow h0.le (by positivity), ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2),
    Real.rpow_add h0, Real.rpow_one, sq]
  ring

/-- **`R₀(n) ≤ 1` exactly when `n + 2 < ξ^{1+ϑ} 2^{ϑ²}`** (for `ϑ > 1`, `ξ ≥ 1`). -/
theorem R0_le_one_iff {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) (n : ℕ) :
    R₀ ξ ϑ ((n : ℝ) + 2) ≤ 1 ↔ (n : ℝ) + 2 < ξ ^ (1 + ϑ) * (2 : ℝ) ^ (ϑ ^ 2) := by
  have hN : (2 : ℝ) ≤ (n : ℝ) + 2 := by
    have := n.cast_nonneg (α := ℝ)
    linarith
  rw [← Γ_two hξ]
  have h := Γ_le_iff_le_R₀ hξ hϑ hN 2
  constructor
  · intro hR
    by_contra hcon
    have h2 := h.1 (not_lt.mp hcon)
    omega
  · intro hlt
    by_contra hcon
    have h2 := h.2 (by omega)
    linarith

/-- **`η_n ≤ 1`** under `ξ ≥ 1`, `ω > 0`, `ε ≥ 0`, `a_n < 1` and `δ_ω < 1`: the exponent
`-(ε + h(a_n))/(1 - a_n)` is `≤ 0` (`a_n ∈ [0,1)`, `h ≥ 0` on `[0,1]`), so `θ_n ≤ 1` and
`η_n = (θ_n − δ_ω)/(1 − δ_ω) ≤ 1`. -/
theorem etaN_le_one {ξ ϑ ω ε : ℝ} {n : ℕ} (hξ : 1 ≤ ξ) (hω : 0 < ω) (hε : 0 ≤ ε)
    (ha : aN ξ ϑ ω n < 1) (hδ : δω ω < 1) : etaN ξ ϑ ω ε n ≤ 1 := by
  have ha0 : 0 ≤ aN ξ ϑ ω n := aN_nonneg hξ hω
  have hh : 0 ≤ Real.binEntropy (aN ξ ϑ ω n) := Real.binEntropy_nonneg ha0 ha.le
  have hθ : thetaN ξ ϑ ω ε n ≤ 1 := by
    unfold thetaN
    rw [Real.exp_le_one_iff]
    exact div_nonpos_of_nonpos_of_nonneg (by linarith) (by linarith)
  unfold etaN
  rw [div_le_one (by linarith)]
  linarith

/-- **The printed remark (ll. 1434–1435).**  Under Theorem 9(a)'s parameter hypotheses (`ϑ > 4`, `ξ ≥ 1`, `ω > 0`, `ε ≥ 0`,
`a_n < 1`, `δ_ω < 1`) and `n + 2 < ξ^{1+ϑ} 2^{ϑ²}`: `R₀(n) ≤ 1`, `η_n ≤ 1`, and the bound in (a) is at most `2`,
both as a real number and in the `ENNReal.ofReal` form in which `A36FS.Thm9.thm9a` states it. -/
theorem thm9a_bound_le_two {ϑ ξ ω ε : ℝ} {n : ℕ} (hϑ : 4 < ϑ) (hξ : 1 ≤ ξ) (hω : 0 < ω) (hε : 0 ≤ ε)
    (ha : aN ξ ϑ ω n < 1) (hδ : δω ω < 1) (hn : (n : ℝ) + 2 < ξ ^ (1 + ϑ) * (2 : ℝ) ^ (ϑ ^ 2)) :
    R₀ ξ ϑ ((n : ℝ) + 2) ≤ 1 ∧ etaN ξ ϑ ω ε n ≤ 1 ∧
      1 + (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (etaN ξ ϑ ω ε n) 0 ≤ 2 ∧
      ENNReal.ofReal (1 + (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (etaN ξ ϑ ω ε n) 0) ≤ 2 := by
  have hR : R₀ ξ ϑ ((n : ℝ) + 2) ≤ 1 := (R0_le_one_iff hξ (by linarith) n).2 hn
  have hη := etaN_le_one hξ hω hε ha hδ
  have hR' : (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) ≤ 1 := by exact_mod_cast hR
  have hR0 : (0 : ℝ) ≤ (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) := Nat.cast_nonneg _
  have hm0 : 0 ≤ max (etaN ξ ϑ ω ε n) 0 := le_max_right _ _
  have hm1 : max (etaN ξ ϑ ω ε n) 0 ≤ 1 := max_le hη zero_le_one
  have hprod : (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (etaN ξ ϑ ω ε n) 0 ≤ 1 := by
    calc (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (etaN ξ ϑ ω ε n) 0 ≤ 1 * 1 :=
          mul_le_mul hR' hm1 hm0 zero_le_one
      _ = 1 := one_mul 1
  have hreal : 1 + (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (etaN ξ ϑ ω ε n) 0 ≤ 2 := by linarith
  refine ⟨hR, hη, hreal, ?_⟩
  calc ENNReal.ofReal (1 + (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (etaN ξ ϑ ω ε n) 0)
      ≤ ENNReal.ofReal 2 := ENNReal.ofReal_le_ofReal hreal
    _ = 2 := ENNReal.ofReal_ofNat 2

/-- **Non-vacuity**: for every `n` with `n + 2 ≤ 2^16`, the hypotheses of `thm9a_bound_le_two` hold jointly: B9's
admissible parameters `A36FS.Thm9.params_admissible n` (`ϑ > 4`, `ξ ≥ 1`, `ω > 0`, `a_n < 1`, `δ_ω < 1`), `ε = 0`, and
`n + 2 ≤ 2^16 < 2^{ϑ²} ≤ ξ^{1+ϑ} 2^{ϑ²}`. -/
theorem thm9a_bound_le_two_satisfiable (n : ℕ) (hn : n + 2 ≤ 65536) :
    ∃ ϑ ξ ω ε : ℝ, 4 < ϑ ∧ 1 ≤ ξ ∧ 0 < ω ∧ 0 ≤ ε ∧ aN ξ ϑ ω n < 1 ∧ δω ω < 1 ∧
      (n : ℝ) + 2 < ξ ^ (1 + ϑ) * (2 : ℝ) ^ (ϑ ^ 2) := by
  obtain ⟨ϑ, ξ, ω, hϑ, hξ, hω, ha, hδ⟩ := params_admissible n
  refine ⟨ϑ, ξ, ω, 0, hϑ, hξ, hω, le_rfl, ha, hδ, ?_⟩
  have h1 : (1 : ℝ) ≤ ξ ^ (1 + ϑ) := Real.one_le_rpow hξ (by linarith)
  have h16 : (16 : ℝ) < ϑ ^ 2 := by nlinarith
  have h2 : (2 : ℝ) ^ (16 : ℝ) < (2 : ℝ) ^ (ϑ ^ 2) := Real.rpow_lt_rpow_of_exponent_lt (by norm_num) h16
  have h3 : (2 : ℝ) ^ (16 : ℝ) = 65536 := by
    rw [show (16 : ℝ) = ((16 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
    norm_num
  have hn' : (n : ℝ) + 2 ≤ 65536 := by exact_mod_cast hn
  have h4 : (2 : ℝ) ^ (ϑ ^ 2) ≤ ξ ^ (1 + ϑ) * (2 : ℝ) ^ (ϑ ^ 2) := le_mul_of_one_le_left (by positivity) h1
  linarith

end A36FS.Misc.Thm9aModerate

#print axioms A36FS.Misc.Thm9aModerate.Γ_two
#print axioms A36FS.Misc.Thm9aModerate.R0_le_one_iff
#print axioms A36FS.Misc.Thm9aModerate.etaN_le_one
#print axioms A36FS.Misc.Thm9aModerate.thm9a_bound_le_two
#print axioms A36FS.Misc.Thm9aModerate.thm9a_bound_le_two_satisfiable


==> anc/formal_companion/lean/src/A36FS/PrintedRoute/Checks.lean <==
/-
A36FS.PrintedRoute.Checks: checks for the printed-route modules `Thm7a`, `Thm7b`, `Thm7c` and
`Thm7cRate`.
`example`s and `run_meta` commands; no new theorem.

* **Minimum tested instance**: at every `n ≥ 1`, admissible parameters exist (`A36FS.Thm9.params_admissible`) and
  `thm7a_printed_route` applies to the all-singletons mixture (`F = 0`).  `thm7c_printed_route` applies at `R = 1`,
  `ϑ = 5`, `n = 30`, `ω̄ = 1` to the point mixture of the one-block schedule (the accepted hypotheses check
  `A36FS.Thm7C.thm7c_hypotheses_satisfiable`).
* **Route check**, fail-closed.  For each printed-route theorem, the transitive closure of the constants in its type
  and proof term is computed; the build fails if any excluded name occurs in it, if any required printed component
  does not, or if a listed name does not exist.
* **Controls**: the same closure computation finds the excluded route inside each accepted declaration
  (`A36FS.Thm9.thm9a` in `A36FS.Thm7.thm7a`, `A36FS.Thm8.Dilution.cor5` in `A36FS.HFS.thm7b_upper`,
  `A36FS.Thm7C.capPlus_bound` in `A36FS.Thm7C.thm7c`), so the check can see the routes it excludes.
-/
import A36FS.PrintedRoute.Thm7a
import A36FS.PrintedRoute.Thm7b
import A36FS.PrintedRoute.Thm7c
import A36FS.PrintedRoute.Thm7cRate
import A36FS.Thm9.Checks
import A36FS.Thm7C.Checks

set_option autoImplicit false

namespace A36FS.PrintedRoute

open AGF A36RW FSCore.ForcedJump A36FS.Thm7

/-- At every `n ≥ 1` the theorem applies to the all-singletons mixture with admissible parameters. -/
example {n : ℕ} (hn : 1 ≤ n) : ∃ ϑ ξ ω : ℝ, 4 < ϑ ∧ 1 ≤ ξ ∧ 0 < ω ∧ Thm9.aN ξ ϑ ω n < 1 ∧ Thm9.δω ω < 1 ∧
    Thm9.etaN ξ ϑ ω 0 n ≤ mixTail (exactMix n) (R₀ ξ ϑ ((n : ℝ) + 2)) := by
  obtain ⟨ϑ, ξ, ω, hϑ, hξ, hω, ha, hδ⟩ := Thm9.params_admissible n
  exact ⟨ϑ, ξ, ω, hϑ, hξ, hω, ha, hδ, (thm7a_printed_route hn hϑ hξ hω le_rfl ha hδ (exactMix n)
    (by rw [KLx_exactMix]; exact le_of_eq rfl)).1⟩

/-- `thm7c_printed_route` at `R = 1`, `ϑ = 5`, `n = 30`, `ω̄ = 1`, for the point mixture of the one-block schedule. -/
example : ∃ μ : SchedMix 30, (∀ p ∈ μ.parts, p.2.length ≤ 1) ∧
    ((max (1 - A36FS.Thm7C.aNc 5 1 1 30) 0 * max ((1 : ℝ) ^ 2 * A36FS.Thm7C.xiN 5 1 30 - Real.log 2) 0
      - Real.log 2 : ℝ) : WithTop ℝ) ≤ KLx (fsTarget 30) (mixLawE (fsOracle 30) μ) := by
  obtain ⟨μ, hμ, hR, hϑ, hN, hω⟩ := A36FS.Thm7C.thm7c_hypotheses_satisfiable
  exact ⟨μ, hμ, thm7c_printed_route hR hϑ hN hω μ hμ⟩

end A36FS.PrintedRoute

open Lean

namespace A36FS.PrintedRoute.RouteCheck

/-- The transitive closure of the constants used by `root` (types and values). -/
partial def closure (env : Environment) (root : Name) : NameSet := Id.run do
  let mut seen : NameSet := {}
  let mut stack : Array Name := #[root]
  while !stack.isEmpty do
    let c := stack.back!
    stack := stack.pop
    if seen.contains c then continue
    seen := seen.insert c
    if let some ci := env.find? c then
      for d in ci.getUsedConstantsAsSet do
        unless seen.contains d do stack := stack.push d
  return seen

/-- Fails unless `root`'s closure avoids every name in `bad` and contains every name in `good`. -/
def check (root : Name) (bad good : List Name) : CoreM Unit := do
  let env ← getEnv
  unless env.contains root do throwError "route check: {root} not found"
  let cl := closure env root
  for b in bad do
    unless env.contains b do throwError "route check: excluded name {b} does not exist"
    if cl.contains b then throwError "route check FAILED: {root} uses {b}"
  for g in good do
    unless env.contains g do throwError "route check: required name {g} does not exist"
    unless cl.contains g do throwError "route check FAILED: {root} does not use {g}"
  logInfo m!"route check: {root}: {cl.size} constants in the closure; none of the {bad.length} excluded names; all {good.length} required names present"

/-- A control: fails unless `root`'s closure DOES contain `b`. -/
def control (root b : Name) : CoreM Unit := do
  let env ← getEnv
  unless env.contains root && env.contains b do throwError "control: {root} or {b} not found"
  unless (closure env root).contains b do throwError "control FAILED: {root} does not use {b}"
  logInfo m!"control: {root} uses {b} (the closure sees this route)"

run_meta do
  check `A36FS.PrintedRoute.thm7a_printed_route
    [`A36FS.Thm9.thm9a, `A36FS.Thm9.thm9a_noJump, `A36FS.Thm7.thm7a, `A36FS.Thm7.mixPolicy,
     `A36FS.Thm7.mixPolicy_KLx, `A36FS.Thm7.mixPolicy_pathLim_tpInd, `A36FS.Thm7.mixPolicy_execMean]
    [`A36FS.X0.X0_mixture_le, `A36FS.Thm9.theta_le_massV, `A36FS.X2Paper.X2_paper, `A36FS.XP.sched_X3i,
     `A36FS.Thm7.cost_of_tail]

run_meta do
  check `A36FS.PrintedRoute.thm7b_upper_printed_route
    [`A36FS.HFS.thm7b_upper, `A36FS.HFS.thm7b_upper_eventually, `A36FS.Thm8.Dilution.cor5,
     `A36FS.Thm8.Dilution.cor5_upper, `A36FS.Thm8.Dilution.hT8_holds, `A36FS.Thm8.Main.thm8]
    [`A36FS.T1.thm6_F, `A36FS.Thm8.Dilution.dilute, `A36FS.Thm8.Dilution.exists_eps']

run_meta do
  check `A36FS.PrintedRoute.thm7b_lower_liminf_printed_route
    [`A36FS.Thm7.thm7b_lower_liminf, `A36FS.Thm7.LFgen_ge, `A36FS.Thm7.thm7a, `A36FS.Thm9.thm9a,
     `A36FS.Thm7.mixPolicy_KLx]
    [`A36FS.PrintedRoute.thm7a_printed_route, `A36FS.Thm9.lower_rate_of_finite]

run_meta do
  check `A36FS.PrintedRoute.thm7b_isTheta_printed_route
    [`A36FS.HFS.thm7b_isTheta, `A36FS.HFS.thm7b_upper_eventually, `A36FS.Thm8.Dilution.cor5,
     `A36FS.Thm8.Main.thm8, `A36FS.Thm7.thm7b_lower_real, `A36FS.Thm7.thm7a, `A36FS.Thm9.thm9a,
     `A36FS.Thm7.mixPolicy_KLx]
    [`A36FS.T1.thm6_F, `A36FS.Thm8.Dilution.dilute, `A36FS.PrintedRoute.thm7a_printed_route]

run_meta do
  check `A36FS.PrintedRoute.thm7c_printed_route
    [`A36FS.Thm7C.thm7c, `A36FS.Thm7C.thm7c_of_tail, `A36FS.Thm7C.capPlus_bound, `A36FS.Thm7C.capPlus_bound_core,
     `A36FS.Thm7.mixPolicy, `A36FS.Thm7.mixPolicy_KLx, `A36FS.Thm7.mixPolicy_pathLim_tpInd]
    [`A36FS.X0.X0_mixture_le, `A36FS.X2Paper.X2_paper, `A36FS.XP.mix_X3i, `A36FS.Thm7C.bound_of_massV_le]

run_meta do
  check `A36FS.PrintedRoute.thm7c_littleo_printed_route
    [`A36FS.Thm7C.thm7c, `A36FS.Thm7C.thm7c_of_tail, `A36FS.Thm7C.capPlus_bound, `A36FS.Thm7C.thm7c_littleo,
     `A36FS.Thm7.mixPolicy_KLx]
    [`A36FS.PrintedRoute.thm7c_printed_route, `A36FS.Thm7C.bndC_div_tendsto]

run_meta do
  check `A36FS.PrintedRoute.thm3d_printed_route
    [`A36FS.Thm7C.thm7c, `A36FS.Thm7C.thm7c_of_tail, `A36FS.Thm7C.capPlus_bound, `A36FS.Thm7C.thm7c_linear,
     `A36FS.Thm7C.thm7c_linear_of_tail, `A36FS.Thm7C.thm7c_rate, `A36FS.Thm7C.thm7c_rate_of_tail, `A36FS.Thm7C.thm3d,
     `A36FS.Thm7.mixPolicy_KLx]
    [`A36FS.PrintedRoute.thm7c_printed_route, `A36FS.Thm7C.eventually_linear_le_bound, `A36FS.Thm7C.exists_theta,
     `A36FS.Thm7C.eventually_rpow_le_mul_xiN]

run_meta do
  check `A36FS.PrintedRoute.thm7c_rate_R2_inf_printed_route
    [`A36FS.Thm7C.thm7c, `A36FS.Thm7C.thm7c_of_tail, `A36FS.Thm7C.capPlus_bound, `A36FS.Thm7C.thm7c_rate,
     `A36FS.Thm7C.thm7c_rate_R2, `A36FS.Thm7C.thm7c_rate_R2_inf, `A36FS.Thm7C.FmixSet_bddBelow, `A36FS.Thm7C.le_FmixR,
     `A36FS.Thm7.mixPolicy_KLx]
    [`A36FS.PrintedRoute.thm7c_printed_route, `A36RW.Mix.KLx_nonneg_of_subprob]

run_meta do
  check `A36FS.PrintedRoute.thm7c_linear_inf_printed_route
    [`A36FS.Thm7C.thm7c, `A36FS.Thm7C.thm7c_of_tail, `A36FS.Thm7C.capPlus_bound, `A36FS.Thm7C.thm7c_linear_inf,
     `A36FS.Thm7C.FmixSet_bddBelow, `A36FS.Thm7C.le_FmixR, `A36FS.Thm7.mixPolicy_KLx]
    [`A36FS.PrintedRoute.thm7c_printed_route, `A36RW.Mix.KLx_nonneg_of_subprob]

run_meta do
  control `A36FS.Thm7.thm7a `A36FS.Thm9.thm9a
  control `A36FS.HFS.thm7b_upper `A36FS.Thm8.Dilution.cor5
  control `A36FS.Thm7C.thm7c `A36FS.Thm7C.capPlus_bound
  control `A36FS.Thm7C.thm7c_rate_R2_inf `A36FS.Thm7.mixPolicy_KLx

end A36FS.PrintedRoute.RouteCheck


==> anc/formal_companion/lean/src/A36FS/PrintedRoute/Thm7a.lean <==
/-
A36FS.PrintedRoute.Thm7a: App. I, Theorem 7(a) (thm:mixf (a)) for finite predrawn mixtures,
proved by the route printed in its proof (route coverage).  The accepted `A36FS.Thm7.thm7a` has the same statement
(`thm7a_printed_route_same_statement`) but is derived from Theorem 9(a) through the causal embedding of mixtures; this
file does not use `A36FS.Thm9.thm9a` or the embedding (`A36FS.PrintedRoute.Checks` checks the constants used, and
instantiates the theorem).

Paper (v7.7j-IR6j, appendix_thmm.tex 94f0f2f5…), Part (a): "By X0 and data processing onto the indicator of
{P_R ∉ S*}, ε ≥ kl(u‖q), where u := Pr_t(P_R ∉ S*) ≥ 1−a_n and q := Q̄_W(P_R ∉ S*). We claim
q ≥ e^{−(ε+h(a_n))/(1−a_n)}. […] By Lemma X2, every U with |U| ≤ R_0(n) has a jump. By Lemma X3(i), such a component
puts mass at most δ_ω on {P_R ∉ S*}. With m := μ(|U|>R_0(n)) this gives q ≤ δ_ω(1−m)+m, hence
m ≥ (q−δ_ω)/(1−δ_ω) ≥ η_n. Finally |U| ≥ 1 always, as n ≥ 1, and |U| ≥ R_0(n)+1 on {|U|>R_0(n)}. So
C(μ) ≥ 1+R_0(n) m."

The printed steps and their formal counterparts.
1. **X0**: `A36FS.X0.X0_mixture_le`, `KL(p_W ‖ Q̄_W) = KLx (fsTarget n) (symW Q_μ) ≤ F(μ) ≤ ε`.  `symW Q_μ` is the
   count law `Q̄_W` spread uniformly over each weight class (`A36FS.X0.KLx_symW_eq_KLW`).
2. **Data processing onto `{P_R ∉ S*}` and the inversion `q ≥ θ_n`**: `A36FS.Thm9.theta_le_massV`, stated for an
   arbitrary sub-probability law and applied here to `symW Q_μ`.  Inside it: data processing onto the event
   (`klB_le_sum_KL`), `u ≥ 1 − a_n` (Lemma X3(ii), `one_sub_aN_le_target_mass_Vout`), and the printed two-case
   inversion (`klB_inversion`).  So `θ_n ≤ q := (symW Q_μ)(V)` with `V = Thm9.Vout = {x : P_R = valW x ∉ S*}`.
3. **`q` is the mixture's mass**: `V` is a union of weight classes (`P_R = (1+|x|)/(n+2)`), so
   `(symW Q_μ)(V) = Q_μ(V)` (`massV_symW`).
4. **Lemmas X2 and X3(i)**: a component with `|U| ≤ R₀(n)` has a jump (`hasJump_of_short`, i.e. `hasJump_of_le`
   by `A36FS.X2Paper.X2_paper`, with `Γ_{R₀} ≤ n+2` from `X2_R0`) and so puts mass at most `δ_ω` on `V`
   (`A36FS.XP.sched_X3i`); a longer component puts at most its whole mass `1` there.  So
   `Q_μ(V) ≤ δ_ω(1−m) + m` (`massV_le_tail`).
5. **Hence**: `m ≥ (q − δ_ω)/(1 − δ_ω) ≥ η_n`, and `C(μ) ≥ 1 + R₀(n) max(η_n, 0)` by `A36FS.Thm7.cost_of_tail`
   (`|U| ≥ 1`, and `|U| ≥ R₀+1` on `{|U| > R₀}`).

Objects as in `A36FS.Thm7.thm7a`: `R₀ = ForcedJump.R₀ ξ ϑ (n+2)`, `a_n = Thm9.aN`, `δ_ω = Thm9.δω`, `η_n = Thm9.etaN`,
`m = mixTail μ R₀`, `C(μ) = mixCost μ`; `1 ≤ n` as printed; `ε ≥ 0` is carried as printed and is not used.
-/
import A36FS.X0.CountReduction
import A36FS.X2Paper
import A36FS.XP.Profile
import A36FS.Thm9.DataProc
import A36FS.Thm7.Main
import A36FS.T1.Link

set_option autoImplicit false

namespace A36FS.PrintedRoute

open AGF A36RW Finset FSCore.ForcedJump A36FS.Thm7 A36FS.Thm8.Lift

variable {n : ℕ}

/-! ## §1 `{P_R ∉ S*}` is a union of weight classes, so the count law carries its mass -/

/-- `P_R = (1+|x|)/(n+2)` is invariant under relabelling. -/
lemma valW_permWord (g : Equiv.Perm (Fin n)) (x : Fin n → Bool) : valW (permWord g x) = valW x := by
  unfold valW
  rw [A36FS.Thm8.Relabel.ones_permWord]

lemma mem_Vout_permWord {ξ ϑ ω : ℝ} (g : Equiv.Perm (Fin n)) {x : Fin n → Bool}
    (hx : x ∈ Thm9.Vout ξ ϑ ω n) : permWord g x ∈ Thm9.Vout ξ ϑ ω n := by
  rw [Thm9.mem_Vout] at hx ⊢
  rwa [valW_permWord]

/-- **Symmetrization keeps the mass of every relabelling-closed event.** -/
lemma sum_symLaw_of_closed (Q : (Fin n → Bool) → ℝ) (S : Finset (Fin n → Bool))
    (hS : ∀ (g : Equiv.Perm (Fin n)) (x : Fin n → Bool), x ∈ S → permWord g x ∈ S) :
    ∑ x ∈ S, symLaw Q x = ∑ x ∈ S, Q x := by
  have hσ : ∀ σ : Equiv.Perm (Fin n), ∑ x ∈ S, permLaw σ Q x = ∑ x ∈ S, Q x := by
    intro σ
    unfold permLaw
    refine Finset.sum_nbij' (fun x => permWord σ.symm x) (fun y => permWord σ y)
      (fun x hx => hS _ x hx) (fun y hy => hS _ y hy) (fun x _ => ?_) (fun y _ => ?_) (fun x _ => rfl)
    · funext i
      simp [permWord]
    · funext i
      simp [permWord]
  unfold symLaw
  rw [← Finset.mul_sum, Finset.sum_comm]
  simp only [hσ]
  rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, ← mul_assoc]
  have hpos : (0 : ℝ) < (Fintype.card (Equiv.Perm (Fin n)) : ℝ) := by exact_mod_cast Fintype.card_pos
  rw [inv_mul_cancel₀ hpos.ne', one_mul]

/-- The count-symmetrized law keeps the mass of every relabelling-closed event. -/
lemma sum_symW_of_closed (Q : (Fin n → Bool) → ℝ) (S : Finset (Fin n → Bool))
    (hS : ∀ (g : Equiv.Perm (Fin n)) (x : Fin n → Bool), x ∈ S → permWord g x ∈ S) :
    ∑ x ∈ S, A36FS.X0.symW Q x = ∑ x ∈ S, Q x := by
  rw [← sum_symLaw_of_closed Q S hS]
  exact Finset.sum_congr rfl (fun x _ => (A36FS.X0.symLaw_eq_symW Q x).symm)

/-- **Step 3**: `q := Q̄_W(P_R ∉ S*)`, read on words as `(symW Q)(V)`, is `Q(V)`. -/
lemma massV_symW {ξ ϑ ω : ℝ} (Q : (Fin n → Bool) → ℝ) :
    ∑ x ∈ Thm9.Vout ξ ϑ ω n, A36FS.X0.symW Q x = ∑ x ∈ Thm9.Vout ξ ϑ ω n, Q x :=
  sum_symW_of_closed Q _ (fun g _ hx => mem_Vout_permWord g hx)

lemma symW_nonneg {Q : (Fin n → Bool) → ℝ} (hQ : ∀ x, 0 ≤ Q x) (x : Fin n → Bool) :
    0 ≤ A36FS.X0.symW Q x := by
  unfold A36FS.X0.symW
  refine div_nonneg ?_ (Nat.cast_nonneg _)
  unfold margAlong
  exact Finset.sum_nonneg (fun y _ => hQ y)

/-! ## §2 Lemma X2 on a component's profile -/

/-- `m_k = b_1 + ⋯ + b_k` of the profile function `j ↦ bs[j]` is the sum of the first `k` parts. -/
lemma mOf_getD (bs : List ℕ) (k : ℕ) : A36FS.Thm5.mOf (fun j => bs.getD j 0) k = (bs.take k).sum := by
  induction k with
  | zero => simp [A36FS.Thm5.mOf]
  | succ k ih =>
      rw [A36FS.Thm5.mOf_succ, ih]
      by_cases hk : k < bs.length
      · rw [List.sum_take_succ _ _ hk]
        simp [hk]
      · push Not at hk
        rw [List.take_of_length_le hk, List.take_of_length_le (show bs.length ≤ k + 1 by omega)]
        simp [hk]

/-- The two encodings of the levels `c_k = 2 + b_1 + ⋯ + b_k` agree. -/
lemma cOf_getD (bs : List ℕ) (k : ℕ) : A36FS.Thm5.cOf (fun j => bs.getD j 0) k = A36FS.XP.cOf bs k := by
  unfold A36FS.Thm5.cOf A36FS.XP.cOf
  rw [mOf_getD]
  ring

/-- **Lemma X2 on a component** (`A36FS.X2Paper.X2_paper`): if `Γ_R ≤ n + 2`, every full labelled schedule with at
most `R` rounds has a jump. -/
lemma hasJump_of_le {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) (hn : 1 ≤ n) {U : List (Finset (Fin n))}
    (hU : IsSchedule U univ) {R : ℕ} (hlen : U.length ≤ R) (hΓ : Γ ξ ϑ R ≤ (n : ℝ) + 2) :
    A36FS.XP.HasJump ξ ϑ (profile U) := by
  have hsum : A36FS.Thm5.mOf (fun j => (profile U).getD j 0) U.length = n :=
    (A36FS.T1.n_eq_mOf hU (A36FS.T1.profile_eq_range_map U)).symm
  obtain ⟨k, hk, hjump⟩ := A36FS.X2Paper.X2_paper hξ hϑ hn hsum hlen hΓ
  have hlenP : (profile U).length = U.length := by simp [profile]
  refine ⟨k + 1, by omega, by omega, ?_⟩
  rw [Nat.add_sub_cancel, ← cOf_getD, ← cOf_getD]
  exact hjump

/-- **Lemma X2 on a component, at `R₀(n)`**: every full labelled schedule with at most `R₀(n)` rounds has a jump
(`Γ_{R₀(n)} ≤ n + 2` by `A36FS.X2Paper.X2_R0`). -/
lemma hasJump_of_short {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) (hn : 1 ≤ n) {U : List (Finset (Fin n))}
    (hU : IsSchedule U univ) (hlen : U.length ≤ R₀ ξ ϑ ((n : ℝ) + 2)) :
    A36FS.XP.HasJump ξ ϑ (profile U) :=
  hasJump_of_le hξ hϑ hn hU hlen (A36FS.X2Paper.X2_R0 hξ hϑ n).1.1

/-! ## §3 The mass of `{P_R ∉ S*}` under the mixture -/

/-- **Step 4**: by Lemmas X2 and X3(i), `Q_μ(P_R ∉ S*) ≤ δ_ω (1 − m) + m` with `m = μ(|U| > R₀(n))`. -/
theorem massV_le_tail (hn : 1 ≤ n) {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) (μ : SchedMix n) :
    ∑ x ∈ Thm9.Vout ξ ϑ ω n, mixLawE (fsOracle n) μ x
      ≤ Thm9.δω ω * (1 - mixTail μ (R₀ ξ ϑ ((n : ℝ) + 2))) + mixTail μ (R₀ ξ ϑ ((n : ℝ) + 2)) := by
  have e : ∀ x, mixLawE (fsOracle n) μ x
      = ∑ i, compWt μ i * schedLawE (fsOracle n) (compSched μ i) [] x :=
    fun x => (sum_parts μ (fun U => schedLawE (fsOracle n) U [] x)).symm
  have hcomp : ∀ i, ∑ x ∈ Thm9.Vout ξ ϑ ω n, schedLawE (fsOracle n) (compSched μ i) [] x
      ≤ Thm9.δω ω * (1 - (if R₀ ξ ϑ ((n : ℝ) + 2) < (compSched μ i).length then 1 else 0))
        + (if R₀ ξ ϑ ((n : ℝ) + 2) < (compSched μ i).length then 1 else 0) := by
    intro i
    by_cases hlong : R₀ ξ ϑ ((n : ℝ) + 2) < (compSched μ i).length
    · -- a long component: at most its whole mass
      rw [if_pos hlong]
      have h0 : ∀ x, 0 ≤ schedLawE (fsOracle n) (compSched μ i) [] x :=
        A36RW.Mix.schedLawE_nonneg (fsOracle n) (Thm9.margUnit_fs n) _ [] trivial
          (by rw [A36FS.Thm7.remaining_nil_univ]; exact compSched_isSchedule μ i)
      have h1 := A36RW.Mix.sum_schedLawE (fsOracle n) (compSched μ i) []
      have hsub : ∑ x ∈ Thm9.Vout ξ ϑ ω n, schedLawE (fsOracle n) (compSched μ i) [] x
          ≤ ∑ x, schedLawE (fsOracle n) (compSched μ i) [] x :=
        Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _) (fun x _ _ => h0 x)
      linarith
    · -- a short component: Lemma X2 gives a jump, Lemma X3(i) the bound δ_ω
      rw [if_neg hlong]
      push Not at hlong
      have hJ := hasJump_of_short hξ (by linarith) hn (compSched_isSchedule μ i) hlong
      have hX3 := A36FS.XP.sched_X3i _ (compSched_isSchedule μ i) hξ hϑ hω hJ
      linarith
  simp only [e]
  rw [Finset.sum_comm]
  calc ∑ i, ∑ x ∈ Thm9.Vout ξ ϑ ω n, compWt μ i * schedLawE (fsOracle n) (compSched μ i) [] x
      = ∑ i, compWt μ i * ∑ x ∈ Thm9.Vout ξ ϑ ω n, schedLawE (fsOracle n) (compSched μ i) [] x := by
        simp only [Finset.mul_sum]
    _ ≤ ∑ i, compWt μ i * (Thm9.δω ω * (1 - (if R₀ ξ ϑ ((n : ℝ) + 2) < (compSched μ i).length then 1 else 0))
          + (if R₀ ξ ϑ ((n : ℝ) + 2) < (compSched μ i).length then 1 else 0)) :=
        Finset.sum_le_sum (fun i _ => mul_le_mul_of_nonneg_left (hcomp i) (compWt_nonneg μ i))
    _ = Thm9.δω ω * (∑ i, compWt μ i)
          - Thm9.δω ω * (∑ i, compWt μ i * (if R₀ ξ ϑ ((n : ℝ) + 2) < (compSched μ i).length then 1 else 0))
          + ∑ i, compWt μ i * (if R₀ ξ ϑ ((n : ℝ) + 2) < (compSched μ i).length then 1 else 0) := by
        rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib, ← Finset.sum_add_distrib]
        exact Finset.sum_congr rfl (fun i _ => by ring)
    _ = Thm9.δω ω * (1 - mixTail μ (R₀ ξ ϑ ((n : ℝ) + 2))) + mixTail μ (R₀ ξ ϑ ((n : ℝ) + 2)) := by
        rw [sum_compWt, ← mixTail_eq_sum]
        ring

/-! ## §4 Theorem 7(a) by the printed route -/

/-- **Theorem 7(a), printed route** (App. I, thm:mixf (a)): for `n ≥ 1`, `ϑ > 4`, `ξ ≥ 1`, `ω > 0`, `ε ≥ 0` with
`a_n < 1` and `δ_ω < 1`, every finite predrawn mixture `μ` with `F(μ) ≤ ε` has `μ(|U| > R₀(n)) ≥ η_n` and
`C(μ) ≥ 1 + R₀(n) max(η_n, 0)`.  Proof: X0, data processing onto `{P_R ∉ S*}` with the inversion, Lemmas X2 and
X3(i), and the printed "hence" (steps 1–5 of the header). -/
theorem thm7a_printed_route (hn : 1 ≤ n) {ϑ ξ ω ε : ℝ} (hϑ : 4 < ϑ) (hξ : 1 ≤ ξ) (hω : 0 < ω) (_hε : 0 ≤ ε)
    (ha : Thm9.aN ξ ϑ ω n < 1) (hδ : Thm9.δω ω < 1) (μ : SchedMix n)
    (hF : KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    Thm9.etaN ξ ϑ ω ε n ≤ mixTail μ (R₀ ξ ϑ ((n : ℝ) + 2)) ∧
      1 + (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (Thm9.etaN ξ ϑ ω ε n) 0 ≤ mixCost μ := by
  have hQ0 : ∀ x, 0 ≤ mixLawE (fsOracle n) μ x :=
    A36RW.Mix.mixLawE_nonneg (fsOracle n) (Thm9.margUnit_fs n) μ
  -- Step 1 (X0): KL(p_W ‖ Q̄_W) ≤ F(μ) ≤ ε.
  have hX0 : KLx (fsTarget n) (A36FS.X0.symW (mixLawE (fsOracle n) μ)) ≤ ((ε : ℝ) : WithTop ℝ) :=
    (A36FS.X0.X0_mixture_le μ).trans hF
  -- Step 2 (data processing onto {P_R ∉ S*}, and the inversion), for the count law.
  have hsym0 : ∀ x, 0 ≤ A36FS.X0.symW (mixLawE (fsOracle n) μ) x := symW_nonneg hQ0
  have hsym1 : ∑ x, A36FS.X0.symW (mixLawE (fsOracle n) μ) x ≤ 1 :=
    (sum_symW_of_closed _ univ (fun _ _ _ => Finset.mem_univ _)).trans_le
      (le_of_eq (A36RW.Mix.sum_mixLawE (fsOracle n) μ))
  have hθ := Thm9.theta_le_massV hξ hϑ hω ha _ hsym0 hsym1 hX0
  -- Step 3: q = Q̄_W(P_R ∉ S*) is the mixture's mass of {P_R ∉ S*}.
  rw [massV_symW] at hθ
  -- Step 4 (Lemmas X2 and X3(i)): q ≤ δ_ω (1 − m) + m.
  have hq := massV_le_tail hn hξ hϑ hω μ
  -- Step 5: m ≥ (q − δ_ω)/(1 − δ_ω) ≥ η_n, and the cost.
  have hm : Thm9.etaN ξ ϑ ω ε n ≤ mixTail μ (R₀ ξ ϑ ((n : ℝ) + 2)) := by
    unfold Thm9.etaN
    rw [div_le_iff₀ (by linarith)]
    linarith
  exact ⟨hm, cost_of_tail hn μ _ hm⟩

/-- The statement is literally that of the accepted `A36FS.Thm7.thm7a`. -/
theorem thm7a_printed_route_same_statement :
    type_of% @thm7a_printed_route = type_of% @A36FS.Thm7.thm7a := rfl

end A36FS.PrintedRoute

#print axioms A36FS.PrintedRoute.sum_symLaw_of_closed
#print axioms A36FS.PrintedRoute.massV_symW
#print axioms A36FS.PrintedRoute.hasJump_of_le
#print axioms A36FS.PrintedRoute.hasJump_of_short
#print axioms A36FS.PrintedRoute.massV_le_tail
#print axioms A36FS.PrintedRoute.thm7a_printed_route
#print axioms A36FS.PrintedRoute.thm7a_printed_route_same_statement


==> anc/formal_companion/lean/src/A36FS/PrintedRoute/Thm7b.lean <==
/-
A36FS.PrintedRoute.Thm7b: App. I, Theorem 7(b) (thm:mixf (b)) for finite predrawn mixtures,
proved by the routes printed in its proof (route coverage).  The accepted declarations have the same statements
(`…_same_statement`), but `A36FS.HFS.thm7b_upper` derives the upper half from Corollary 5
(`A36FS.Thm8.Dilution.cor5`, the sharper limit `e^{-ε}/2`), and the accepted lower half rests on Part (a) through
Theorem 9(a).  Here the upper half uses Theorem 6 and dilution, and the lower half uses Part (a) by its printed route
(`thm7a_printed_route`).  `A36FS.PrintedRoute.Checks` checks the constants used.

Paper (v7.7j-IR6j, appendix_thmm.tex 94f0f2f5…).
* Statement: "(b) For every ε≥0, liminf_n L_F(n,ε)/log₂log₂n ≥ e^{−ε}/2, and for every ε>0,
  limsup_n L_F(n,ε)/log₂log₂n ≤ e^{−ε}. Hence, for every ε>0, L_F(n,ε)=Θ_ε(log log n)."
* Part (b), lower bound: Part (a) at fixed admissible (ϑ, ξ, ω), the limits a_n → a_∞, the bound on R₀(n) and
  log_ϑ ln n / log₂log₂n → ln 2/ln ϑ, then the supremum over the parameters.
* Part (b), upper bound: "Fix ε′ ∈ (0, min(ε,1)]. Theorem 6 holds for every n ≥ 2 and ε′ ∈ (0,1]; let μ′ be the
  uniform relabelling of its profile, with F(μ′) ≤ ε′ and cost at most log₂log₂n + 8c_{ε′}. Put w := e^{−(ε−ε′)} and
  μ := wμ′ + (1−w)·(the one-round schedule), a finite predrawn mixture. Pointwise Q_μ ≥ w Q_{μ′}, so
  ln(p/Q_μ) ≤ ln(p/Q_{μ′}) + ln(1/w), and F(μ) ≤ ε′ + ln(1/w) = ε. The cost is C(μ) ≤ w(log₂log₂n + 8c_{ε′}) + (1−w).
  With ε′ fixed, c_{ε′} is a constant, so limsup_n C(μ)/log₂log₂n ≤ w. Let ε′ ↓ 0."

Formal counterparts.
* Upper half.  Theorem 6 is `A36FS.T1.thm6_F` (a full schedule `U` whose uniform relabelling `agfv_relabelMix hU`
  has `F ≤ ε′` and `|U| ≤ log₂log₂n + 8c_{ε′}`; its cost is `|U|` by `agfv_mixCost_relabelMix`).  The dilution is
  `A36FS.Thm8.Dilution.dilute` (`Q_μ = wQ_{μ′} + (1−w)2^{−n}`, `F(μ) ≤ F(μ′) + ln(1/w)`, `C(μ) = wC(μ′) + (1−w)`,
  an identity, slightly sharper than the printed `≤`).  `upper_of_thm6_fixed` is "limsup ≤ w for each fixed ε′" in
  eventual form; `thm7b_upper_eventually_printed_route` chooses `ε′` for each `c > e^{−ε}`
  (`A36FS.Thm8.Dilution.exists_eps'`, the printed "let ε′ ↓ 0"); `thm7b_upper_printed_route` is the printed limsup.
* Lower half.  `LFgen_ge_printed_route` is Part (a)'s last sentence `L_F ≥ 1 + R₀ max(η_n, 0)`, from
  `thm7a_printed_route`.  The limits are the accepted abstract lemmas `A36FS.Thm9.lower_rate_of_finite_real` and
  `lower_rate_of_finite`, whose hypothesis is exactly that finite bound (A36FS.Thm9.Asymp); the liminf form is
  `A36FS.Thm9.le_liminf_iff_eventually`.
* "Hence": `thm7b_isTheta_printed_route`, from the two halves above.

Objects as in the accepted declarations: `L_F = LFgen (fsTarget n) (fsOracle n) ε`, `log₂log₂n =
Real.logb 2 (Real.logb 2 n)`, `c_ε = A36FS.CF1.cEps ε`; the limsup is in `ℝ` (Mathlib's `x / 0 = 0` at `n ≤ 2`, which
a limsup ignores), and the liminf in `ℝ≥0∞`, as in `A36FS.Thm7.thm7b_lower_liminf`.
-/
import A36FS.PrintedRoute.Thm7a
import A36FS.HFS.Cor6

set_option autoImplicit false

namespace A36FS.PrintedRoute

open Filter Topology AGF A36RW Finset FSCore.ForcedJump A36FS.Thm7

variable {n : ℕ}

/-! ## §1 The lower half, from Part (a) by its printed route -/

/-- **Part (a)'s last sentence, printed route**: `L_F(n,ε) ≥ 1 + R₀(n) max(η_n, 0)`. -/
theorem LFgen_ge_printed_route (hn : 1 ≤ n) {ϑ ξ ω ε : ℝ} (hϑ : 4 < ϑ) (hξ : 1 ≤ ξ) (hω : 0 < ω) (hε : 0 ≤ ε)
    (ha : Thm9.aN ξ ϑ ω n < 1) (hδ : Thm9.δω ω < 1) :
    1 + (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (Thm9.etaN ξ ϑ ω ε n) 0 ≤ LFgen (fsTarget n) (fsOracle n) ε := by
  apply le_csInf (LFgen_feasible_nonempty hε)
  rintro c ⟨μ, hF, rfl⟩
  exact (thm7a_printed_route hn hϑ hξ hω hε ha hδ μ hF).2

/-- **Theorem 7(b), lower half, eventual form, printed route**: for `ε ≥ 0` and `c < e^{−ε}/2`, eventually
`ofReal (c · log₂log₂n) ≤ ofReal L_F(n,ε)`. -/
theorem thm7b_lower_printed_route {ε : ℝ} (hε : 0 ≤ ε) {c : ℝ} (hc : c < Real.exp (-ε) / 2) :
    ∀ᶠ n : ℕ in atTop, ENNReal.ofReal (c * Real.logb 2 (Real.logb 2 n)) ≤
      ENNReal.ofReal (LFgen (fsTarget n) (fsOracle n) ε) :=
  Thm9.lower_rate_of_finite (fun n => ENNReal.ofReal (LFgen (fsTarget n) (fsOracle n) ε)) ε
    (fun _ hn _ _ _ hϑ hξ hω ha hδ => ENNReal.ofReal_le_ofReal (LFgen_ge_printed_route hn hϑ hξ hω hε ha hδ)) hc

/-- **Theorem 7(b), lower half, real eventual form, printed route**: eventually `c · log₂log₂n ≤ L_F(n,ε)`. -/
theorem thm7b_lower_real_printed_route {ε : ℝ} (hε : 0 ≤ ε) {c : ℝ} (hc : c < Real.exp (-ε) / 2) :
    ∀ᶠ n : ℕ in atTop, c * Real.logb 2 (Real.logb 2 n) ≤ LFgen (fsTarget n) (fsOracle n) ε :=
  Thm9.lower_rate_of_finite_real (fun n => LFgen (fsTarget n) (fsOracle n) ε) ε
    (fun _ hn _ _ _ hϑ hξ hω ha hδ => LFgen_ge_printed_route hn hϑ hξ hω hε ha hδ) hc

/-- **Theorem 7(b), lower half, printed route** (the liminf form, in `ℝ≥0∞`):
`e^{−ε}/2 ≤ liminf_n L_F(n,ε)/log₂log₂n` for every `ε ≥ 0`. -/
theorem thm7b_lower_liminf_printed_route {ε : ℝ} (hε : 0 ≤ ε) :
    ENNReal.ofReal (Real.exp (-ε) / 2) ≤
      liminf (fun n : ℕ => ENNReal.ofReal (LFgen (fsTarget n) (fsOracle n) ε) /
        ENNReal.ofReal (Real.logb 2 (Real.logb 2 n))) atTop :=
  (Thm9.le_liminf_iff_eventually _ _).2 (fun _ hc => thm7b_lower_printed_route hε hc)

/-! ## §2 The upper half, from Theorem 6 and dilution -/

/-- **The upper half at one fixed `ε′`, printed route**: for `ε′ ∈ (0,1]` with `ε′ ≤ ε` and every
`c > w = e^{ε′−ε}`, eventually `L_F(n,ε) ≤ c · log₂log₂n`.  The mixture is Theorem 6's uniformly relabelled profile
at tolerance `ε′`, diluted with weight `w` against the one-round schedule. -/
theorem upper_of_thm6_fixed {ε ε' : ℝ} (h0 : 0 < ε') (h1 : ε' ≤ 1) (hε' : ε' ≤ ε)
    {c : ℝ} (hc : Real.exp (ε' - ε) < c) :
    ∀ᶠ n : ℕ in atTop, LFgen (fsTarget n) (fsOracle n) ε ≤ c * Real.logb 2 (Real.logb 2 n) := by
  set w := Real.exp (ε' - ε) with hw_def
  have hw0 : 0 < w := Real.exp_pos _
  have hw1 : w ≤ 1 := Real.exp_le_one_iff.2 (by linarith)
  have hlogw : Real.log (1 / w) = ε - ε' := by
    rw [one_div, Real.log_inv, hw_def, Real.log_exp]; ring
  have hd : 0 < c - w := by linarith
  filter_upwards [eventually_ge_atTop 2,
    A36FS.Thm8.Dilution.tendsto_loglog.eventually_ge_atTop
      ((w * (8 * A36FS.CF1.cEps ε') + (1 - w)) / (c - w))] with n hn2 hnA
  have hn1 : 1 ≤ n := le_trans (by norm_num) hn2
  -- Theorem 6 at `ε′`: one relabelled profile, `F ≤ ε′`, cost `≤ log₂log₂n + 8c_{ε′}`
  obtain ⟨U, hU, -, -, hF', hR⟩ := A36FS.T1.thm6_F h0 h1 hn2
  have hC' : mixCost (agfv_relabelMix hU) ≤ Real.logb 2 (Real.logb 2 n) + 8 * A36FS.CF1.cEps ε' := by
    rw [agfv_mixCost_relabelMix hU]
    exact hR
  -- dilution: `F(μ) ≤ F(μ′) + ln(1/w)` and `C(μ) = w C(μ′) + (1 − w)`
  obtain ⟨-, hKL, hC⟩ := A36FS.Thm8.Dilution.dilute hn1 (agfv_relabelMix hU) hw0 hw1
  have hF : KLx (fsTarget n) (mixLawE (fsOracle n)
      (A36FS.Thm8.Dilution.diluteMix hn1 (agfv_relabelMix hU) w hw0.le hw1)) ≤ ((ε : ℝ) : WithTop ℝ) := by
    refine hKL.trans ?_
    rw [hlogw]
    calc KLx (fsTarget n) (mixLawE (fsOracle n) (agfv_relabelMix hU)) + (((ε - ε') : ℝ) : WithTop ℝ)
        ≤ ((ε' : ℝ) : WithTop ℝ) + (((ε - ε') : ℝ) : WithTop ℝ) := add_le_add hF' le_rfl
      _ = ((ε : ℝ) : WithTop ℝ) := by rw [← WithTop.coe_add]; congr 1; ring
  have hAd := (div_le_iff₀ hd).1 hnA
  calc LFgen (fsTarget n) (fsOracle n) ε
      ≤ mixCost (A36FS.Thm8.Dilution.diluteMix hn1 (agfv_relabelMix hU) w hw0.le hw1) :=
        LFgen_le_mixCost _ hF
    _ = w * mixCost (agfv_relabelMix hU) + (1 - w) := hC
    _ ≤ w * (Real.logb 2 (Real.logb 2 n) + 8 * A36FS.CF1.cEps ε') + (1 - w) := by
        have := mul_le_mul_of_nonneg_left hC' hw0.le
        linarith
    _ ≤ c * Real.logb 2 (Real.logb 2 n) := by linarith

/-- **Theorem 7(b), upper half, eventual form, printed route**: for `ε > 0` and every `c > e^{−ε}`, eventually
`L_F(n,ε) ≤ c · log₂log₂n` (the printed "let ε′ ↓ 0": one `ε′ ∈ (0, min(ε,1)]` with `e^{ε′−ε} < c`). -/
theorem thm7b_upper_eventually_printed_route {ε : ℝ} (hε : 0 < ε) {c : ℝ} (hc : Real.exp (-ε) < c) :
    ∀ᶠ n : ℕ in atTop, LFgen (fsTarget n) (fsOracle n) ε ≤ c * Real.logb 2 (Real.logb 2 n) := by
  obtain ⟨ε', h0, h1, hle, hc'⟩ := A36FS.Thm8.Dilution.exists_eps' hε (c := c / 2) (by linarith)
  exact upper_of_thm6_fixed h0 h1 hle (by linarith)

/-- **Theorem 7(b), upper half, printed route**: `limsup_n L_F(n,ε)/log₂log₂n ≤ e^{−ε}` for every `ε > 0`. -/
theorem thm7b_upper_printed_route {ε : ℝ} (hε : 0 < ε) :
    limsup (fun n : ℕ => LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε / Real.logb 2 (Real.logb 2 n)) atTop ≤
      Real.exp (-ε) := by
  have hnonneg : ∀ᶠ n : ℕ in atTop,
      (0 : ℝ) ≤ LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε / Real.logb 2 (Real.logb 2 n) := by
    filter_upwards [A36FS.HFS.eventually_logb_logb_pos] with n hp
    exact div_nonneg (A36FS.Thm8.Dilution.LFgen_nonneg hε.le) hp.1.le
  have hcob : IsCoboundedUnder (· ≤ ·) atTop
      (fun n : ℕ => LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε / Real.logb 2 (Real.logb 2 n)) :=
    isCoboundedUnder_le_of_eventually_le atTop hnonneg
  refine le_of_forall_gt_imp_ge_of_dense (fun c hc => limsup_le_of_le hcob ?_)
  filter_upwards [thm7b_upper_eventually_printed_route hε hc, A36FS.HFS.eventually_logb_logb_pos] with n hL hp
  rw [div_le_iff₀ hp.1]
  exact hL

/-! ## §3 The "hence": `L_F(n,ε) = Θ_ε(log log n)` -/

/-- **Theorem 7(b), "hence", printed route**: `L_F(n,ε) = Θ_ε(log log n)` for every `ε > 0`. -/
theorem thm7b_isTheta_printed_route {ε : ℝ} (hε : 0 < ε) :
    (fun n : ℕ => LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε) =Θ[atTop]
      (fun n : ℕ => Real.log (Real.log n)) := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hl2' : Real.log 2 < 1 := by have := Real.log_two_lt_d9; linarith
  have he := Real.exp_pos (-ε)
  have hlow := thm7b_lower_real_printed_route hε.le (c := Real.exp (-ε) / 4) (by linarith)
  have hup := thm7b_upper_eventually_printed_route hε (c := 2 * Real.exp (-ε)) (by linarith)
  constructor
  · refine Asymptotics.IsBigO.of_bound (4 * Real.exp (-ε) / Real.log 2) ?_
    filter_upwards [hup, hlow, A36FS.HFS.eventually_logb_logb_pos] with n hup hlow hp
    obtain ⟨hpos, hn2, hll⟩ := hp
    have hb := (A36FS.HFS.logb_logb_bounds hn2).2
    have hLF0 : 0 ≤ LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε :=
      le_trans (mul_nonneg (by linarith) hpos.le) hlow
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hLF0, abs_of_nonneg (by linarith)]
    have h2 : (Real.log (Real.log n) + 1) / Real.log 2 ≤ 2 * Real.log (Real.log n) / Real.log 2 :=
      div_le_div_of_nonneg_right (by linarith) hl2.le
    calc LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε ≤ 2 * Real.exp (-ε) * Real.logb 2 (Real.logb 2 n) := hup
      _ ≤ 2 * Real.exp (-ε) * (2 * Real.log (Real.log n) / Real.log 2) :=
          mul_le_mul_of_nonneg_left (le_trans hb h2) (by linarith)
      _ = 4 * Real.exp (-ε) / Real.log 2 * Real.log (Real.log n) := by ring
  · refine Asymptotics.IsBigO.of_bound (4 * Real.exp ε) ?_
    filter_upwards [hlow, A36FS.HFS.eventually_logb_logb_pos] with n hlow hp
    obtain ⟨hpos, hn2, hll⟩ := hp
    have hb := (A36FS.HFS.logb_logb_bounds hn2).1
    have hLF0 : 0 ≤ LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε :=
      le_trans (mul_nonneg (by linarith) hpos.le) hlow
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg (by linarith), abs_of_nonneg hLF0]
    have h1 : Real.log (Real.log n) ≤ Real.log (Real.log n) / Real.log 2 := by
      rw [le_div_iff₀ hl2]
      nlinarith
    have h2 : 4 * Real.exp ε * (Real.exp (-ε) / 4 * Real.logb 2 (Real.logb 2 n)) =
        Real.logb 2 (Real.logb 2 n) := by
      rw [Real.exp_neg]
      field_simp
    have h3 : 4 * Real.exp ε * (Real.exp (-ε) / 4 * Real.logb 2 (Real.logb 2 n)) ≤
        4 * Real.exp ε * LFgen (A36FS.fsTarget n) (A36FS.fsOracle n) ε :=
      mul_le_mul_of_nonneg_left hlow (by positivity)
    linarith

/-! ## §4 The statements are literally those of the accepted declarations -/

theorem thm7b_upper_printed_route_same_statement :
    type_of% @thm7b_upper_printed_route = type_of% @A36FS.HFS.thm7b_upper := rfl

theorem thm7b_lower_liminf_printed_route_same_statement :
    type_of% @thm7b_lower_liminf_printed_route = type_of% @A36FS.Thm7.thm7b_lower_liminf := rfl

theorem thm7b_isTheta_printed_route_same_statement :
    type_of% @thm7b_isTheta_printed_route = type_of% @A36FS.HFS.thm7b_isTheta := rfl

theorem LFgen_ge_printed_route_same_statement :
    type_of% @LFgen_ge_printed_route = type_of% @A36FS.Thm7.LFgen_ge := rfl

end A36FS.PrintedRoute

#print axioms A36FS.PrintedRoute.LFgen_ge_printed_route
#print axioms A36FS.PrintedRoute.thm7b_lower_printed_route
#print axioms A36FS.PrintedRoute.thm7b_lower_real_printed_route
#print axioms A36FS.PrintedRoute.thm7b_lower_liminf_printed_route
#print axioms A36FS.PrintedRoute.upper_of_thm6_fixed
#print axioms A36FS.PrintedRoute.thm7b_upper_eventually_printed_route
#print axioms A36FS.PrintedRoute.thm7b_upper_printed_route
#print axioms A36FS.PrintedRoute.thm7b_isTheta_printed_route
#print axioms A36FS.PrintedRoute.thm7b_upper_printed_route_same_statement
#print axioms A36FS.PrintedRoute.thm7b_lower_liminf_printed_route_same_statement
#print axioms A36FS.PrintedRoute.thm7b_isTheta_printed_route_same_statement
#print axioms A36FS.PrintedRoute.LFgen_ge_printed_route_same_statement


==> anc/formal_companion/lean/src/A36FS/PrintedRoute/Thm7c.lean <==
/-
A36FS.PrintedRoute.Thm7c: App. I, Theorem 7(c) (thm:mixf (c)), the displayed fixed-cap bound
for finite predrawn mixtures, proved by the route printed in its proof (route coverage).  The accepted
`A36FS.Thm7C.thm7c` has the same statement (`thm7c_printed_route_same_statement`) but is derived through the causal
embedding of mixtures (`A36FS.Thm7.mixPolicy_KLx`) and the policy bound `A36FS.Thm7C.capPlus_bound`; this file uses
neither (`A36FS.PrintedRoute.Checks` checks the constants used).

Paper (v7.7j-IR6j, appendix_thmm.tex 94f0f2f5…), Part (c): "With ξ=ξ_n, Γ_R=n+2 exactly, and ξ_n≥1 iff
n+2≥2^{ϑ^R}, which also gives n≥1 (as 2^{ϑ^R}>16). So by Lemma X2 every component of μ has a jump. By Lemma X3 with
ω=ω̄√ξ_n: q:=Q̄_W(P_R∉S*)≤2e^{−ω̄²ξ_n}, and u:=Pr_t(P_R∉S*)≥1−a_n. Then kl(u‖q)≥u ln(1/q)−ln2, […] If
ω̄²ξ_n≤ln2, the claimed bound is −ln2, which is trivial. Otherwise ln(1/q)≥ω̄²ξ_n−ln2>0 and u≥(1−a_n)_+≥0, so
u ln(1/q)≥(1−a_n)_+(ω̄²ξ_n−ln2)."

The printed steps and their formal counterparts.
1. **ξ = ξ_n**: `A36FS.Thm7C.Γ_xiN` (`Γ_R = n+2` exactly), `one_le_xiN` (`ξ_n ≥ 1`), `one_le_of_range` (`n ≥ 1`).
2. **Lemma X2**: every component has a jump (`hasJump_of_le`, i.e. `A36FS.X2Paper.X2_paper` at `ξ_n` with
   `Γ_R ≤ n+2`).
3. **Lemma X3(i)**: `Q_μ(P_R ∉ S*) ≤ δ_ω` (`A36FS.XP.mix_X3i`, every component has a jump), and
   `δ_ω = 2e^{−ω̄²ξ_n}` at `ω = ω̄√ξ_n` (`δω_xiN`).  `q := Q̄_W(P_R ∉ S*)` is that mass, read on words as
   `(symW Q_μ)(V)` (`massV_symW`, since `V` is a union of weight classes).
4. **Data processing onto `{P_R ∉ S*}`, `u ≥ 1 − a_n` (Lemma X3(ii)) and `kl(u‖q) ≥ u ln(1/q) − ln 2`, with the
   printed case split at `ω̄²ξ_n ≤ ln 2`**: `A36FS.Thm7C.bound_of_massV_le` (with `bound_real`), stated for an
   arbitrary sub-probability law and applied here to the count law `symW Q_μ`; `a_n` in the printed (c)-form by
   `aN_xiN`.
5. **X0**: `KL(p_W ‖ Q̄_W) ≤ F(μ)` (`A36FS.X0.X0_mixture_le`).

Objects as in `A36FS.Thm7C.thm7c`: `ξ_n = xiN ϑ R n`, `a_n = aNc ϑ ωb R n` (`ωb` is `ω̄`), `(·)_+ = max · 0`.
-/
import A36FS.PrintedRoute.Thm7a
import A36FS.Thm7C.Main

set_option autoImplicit false

namespace A36FS.PrintedRoute

open AGF A36RW Finset FSCore.ForcedJump A36FS.Thm7 A36FS.Thm7C

variable {n : ℕ}

/-- **Theorem 7(c), printed route** (App. I, thm:mixf (c), the displayed bound): for `R ≥ 1`, `ϑ > 4`,
`n + 2 ≥ 2^{ϑ^R}` and `ω̄ > 0`, every finite predrawn mixture `μ` whose components all have at most `R` rounds has
`F(μ) ≥ (1 − a_n)_+ (ω̄²ξ_n − ln 2)_+ − ln 2`, in `WithTop ℝ`.  Proof: steps 1–5 of the header. -/
theorem thm7c_printed_route {R : ℕ} {ϑ ωb : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ)
    (hN : (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2) (hωb : 0 < ωb) (μ : SchedMix n)
    (hμ : ∀ p ∈ μ.parts, p.2.length ≤ R) :
    ((max (1 - aNc ϑ ωb R n) 0 * max (ωb ^ 2 * xiN ϑ R n - Real.log 2) 0 - Real.log 2 : ℝ) : WithTop ℝ)
      ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ) := by
  have hϑ1 : 1 < ϑ := by linarith
  -- Step 1: ξ = ξ_n
  have hξ1 : 1 ≤ xiN ϑ R n := (one_le_xiN hR hϑ1).2 hN
  have hn : 1 ≤ n := one_le_of_range hR hϑ1 hN
  have hω : 0 < ωb * Real.sqrt (xiN ϑ R n) := mul_pos hωb (Real.sqrt_pos.2 (xiN_pos ϑ R n))
  -- Step 2 (Lemma X2, with Γ_R = n + 2): every component has a jump
  have hJ : ∀ p ∈ μ.parts, A36FS.XP.HasJump (xiN ϑ R n) ϑ (profile p.2) := fun p hp =>
    hasJump_of_le hξ1 hϑ1 hn (μ.comp_sched p hp) (hμ p hp) (le_of_eq (Γ_xiN hR hϑ1 n))
  -- Step 3 (Lemma X3(i)): q ≤ δ_ω = 2 e^{−ω̄² ξ_n}, for the count law
  have hX3 := A36FS.XP.mix_X3i μ hξ1 hϑ hω hJ
  rw [δω_xiN] at hX3
  have hV : ∑ x ∈ Thm9.Vout (xiN ϑ R n) ϑ (ωb * Real.sqrt (xiN ϑ R n)) n,
      A36FS.X0.symW (mixLawE (fsOracle n) μ) x ≤ 2 * Real.exp (-(ωb ^ 2 * xiN ϑ R n)) := by
    rw [massV_symW]
    exact hX3
  have hsym1 : ∑ x, A36FS.X0.symW (mixLawE (fsOracle n) μ) x ≤ 1 :=
    (sum_symW_of_closed _ univ (fun _ _ _ => Finset.mem_univ _)).trans_le
      (le_of_eq (A36RW.Mix.sum_mixLawE (fsOracle n) μ))
  -- Step 4 (data processing onto {P_R ∉ S*}, u ≥ 1 − a_n, kl(u‖q) ≥ u ln(1/q) − ln 2), for the count law
  have hb := bound_of_massV_le hξ1 hϑ hω _ hsym1 hV
  rw [← aN_xiN] at hb
  -- Step 5 (X0): KL(p_W ‖ Q̄_W) ≤ F(μ)
  exact hb.trans (A36FS.X0.X0_mixture_le μ)

/-- The statement is literally that of the accepted `A36FS.Thm7C.thm7c`. -/
theorem thm7c_printed_route_same_statement :
    type_of% @thm7c_printed_route = type_of% @A36FS.Thm7C.thm7c := rfl

end A36FS.PrintedRoute

#print axioms A36FS.PrintedRoute.thm7c_printed_route
#print axioms A36FS.PrintedRoute.thm7c_printed_route_same_statement


==> anc/formal_companion/lean/src/A36FS/PrintedRoute/Thm7cRate.lean <==
/-
A36FS.PrintedRoute.Thm7cRate: the rest of App. I, Theorem 7(c) (thm:mixf (c)) and main-text
Theorem 3(d), by the printed route (route coverage).  The accepted declarations of `A36FS.Thm7C.Rate` have the same
statements (`…_same_statement`) and the same printed arithmetic, but take the displayed bound from `thm7c` /
`thm7c_of_tail` (the causal embedding and `capPlus_bound`), and the infimum forms bound `F` below through
`Thm7.mixPolicy_KLx`.  Here the displayed bound is `thm7c_printed_route`, and the infimum forms use
`A36RW.Mix.KLx_nonneg_of_subprob`.  `A36FS.PrintedRoute.Checks` checks the constants used.

Paper (v7.7j-IR6j, appendix_thmm.tex 94f0f2f5…), Theorem 7(c) after the display: "With ω̄=1/(3Z(ϑ)), a_n≤0.85 for all
n≥14 in range, and the infimum F^mix_R(n) of F over these mixtures satisfies F^mix_R(n)≥(1/(27Z(ϑ)²)−o(1))ξ_n. Since
ξ_n≍n^{1/(1+ϑ+…+ϑ^{R−1})}, for every η′>0 a fixed ϑ=ϑ(η′)>4 gives F^mix_R(n)≥n^{3/(4^R−1)−η′} for all large n; for
R=2 that is n^{1/5−η′}."  Proof of Part (c), last sentences: "With ω̄=1/(3Z(ϑ)): a_n=2/3+(2/3+N_n)/(n+1)≤0.85 for n≥14
[…]. The bound is then (1/3−o(1))(ξ_n/(9Z(ϑ)²)−ln2)−ln2=(1/(27Z(ϑ)²)−o(1))ξ_n−O(1). Finally
ξ_n=((n+2)/2^{ϑ^R})^{1/(1+ϑ+…+ϑ^{R−1})}, and the exponent increases to 3/(4^R−1) as ϑ↓4. Given η′, choose a fixed ϑ
with 1/(1+ϑ+…+ϑ^{R−1})≥3/(4^R−1)−η′/2."

Formal counterparts.  The arithmetic is Rate.lean's, unchanged: `eventually_linear_le_bound` (a_n → 2/3 and the
displayed bound against cξ_n, through `aNc_eq`, `aNc_tendsto`), `bndC_div_tendsto`, `exists_theta`,
`eventually_rpow_le_mul_xiN` (ξ_n ≍ n^{xiExp}).  The sentence "a_n ≤ 0.85 for all n ≥ 14 in range" is
`A36FS.Thm7C.aNc_le_085`, a statement about a_n alone (no F, no route question).
-/
import A36FS.PrintedRoute.Thm7c
import A36FS.Thm7C.Rate

set_option autoImplicit false

namespace A36FS.PrintedRoute

open Filter Topology AGF A36RW Finset FSCore.TestSet A36FS.Thm7C

variable {n : ℕ}

/-- **`F^mix_R(n) ≥ (1/(27Z(ϑ)²) − o(1))ξ_n`, eventual linear form, printed route**: for every `c < 1/(27Z(ϑ)²)`, for all
large `n`, every mixture with components of at most `R` rounds has `cξ_n ≤ F(μ)`. -/
theorem thm7c_linear_printed_route {R : ℕ} {ϑ : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ) {c : ℝ}
    (hc : c < 1 / (27 * Z ϑ ^ 2)) :
    ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) →
      ((c * xiN ϑ R n : ℝ) : WithTop ℝ) ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ) := by
  have hωb : 0 < 1 / (3 * Z ϑ) := by have := Z_pos hϑ; positivity
  filter_upwards [eventually_linear_le_bound hR hϑ hc] with n hn μ hμ
  exact (WithTop.coe_le_coe.2 hn.2).trans (thm7c_printed_route hR hϑ hn.1 hωb μ hμ)

/-- **The literal o(1) form, printed route**: one `g → 0`, independent of `μ`, with
`F(μ) ≥ (1/(27Z(ϑ)²) − g n) ξ_n` for every `n` in range. -/
theorem thm7c_littleo_printed_route {R : ℕ} {ϑ : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ) :
    ∃ g : ℕ → ℝ, Tendsto g atTop (𝓝 0) ∧
      ∀ n : ℕ, (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2 → ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) →
        (((1 / (27 * Z ϑ ^ 2) - g n) * xiN ϑ R n : ℝ) : WithTop ℝ) ≤
          KLx (fsTarget n) (mixLawE (fsOracle n) μ) := by
  have hωb : 0 < 1 / (3 * Z ϑ) := by have := Z_pos hϑ; positivity
  refine ⟨fun n => 1 / (27 * Z ϑ ^ 2) - bndC ϑ R n / xiN ϑ R n, ?_, fun n hN μ hμ => ?_⟩
  · have h := (tendsto_const_nhds : Tendsto (fun _ : ℕ => 1 / (27 * Z ϑ ^ 2)) atTop
      (𝓝 (1 / (27 * Z ϑ ^ 2)))).sub (bndC_div_tendsto hR hϑ)
    rw [sub_self] at h
    exact h
  · have e : (1 / (27 * Z ϑ ^ 2) - (1 / (27 * Z ϑ ^ 2) - bndC ϑ R n / xiN ϑ R n)) * xiN ϑ R n
        = bndC ϑ R n := by
      rw [sub_sub_cancel, div_mul_cancel₀ _ (xiN_pos ϑ R n).ne']
    rw [e]
    exact thm7c_printed_route hR hϑ hN hωb μ hμ

/-- **`F ≥ n^{3/(4^R−1) − η'}` for all large `n`, printed route** (Theorem 7(c); main-text Theorem 3(d)). -/
theorem thm7c_rate_printed_route {R : ℕ} (hR : 1 ≤ R) {η' : ℝ} (hη : 0 < η') :
    ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) →
      ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - η') : ℝ)) : WithTop ℝ) ≤
        KLx (fsTarget n) (mixLawE (fsOracle n) μ) := by
  obtain ⟨ϑ, hϑ, he⟩ := exists_theta hR hη
  have hZ := Z_pos hϑ
  have hc0 : (0 : ℝ) < 1 / (54 * Z ϑ ^ 2) := by positivity
  have hc : 1 / (54 * Z ϑ ^ 2) < 1 / (27 * Z ϑ ^ 2) :=
    one_div_lt_one_div_of_lt (by positivity) (by nlinarith [pow_pos hZ 2])
  filter_upwards [thm7c_linear_printed_route hR hϑ hc, eventually_rpow_le_mul_xiN hR (by linarith) he hc0]
    with n h1 h2 μ hμ
  exact (WithTop.coe_le_coe.2 h2).trans (h1 μ hμ)

/-- **Main-text Theorem 3(d), printed route**: the statement of `thm7c_rate_printed_route` under its label. -/
theorem thm3d_printed_route {R : ℕ} (hR : 1 ≤ R) {η' : ℝ} (hη : 0 < η') :
    ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) →
      ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - η') : ℝ)) : WithTop ℝ) ≤
        KLx (fsTarget n) (mixLawE (fsOracle n) μ) :=
  thm7c_rate_printed_route hR hη

/-- **`R = 2`: `n^{1/5 − η'}`, printed route.** -/
theorem thm7c_rate_R2_printed_route {η' : ℝ} (hη : 0 < η') :
    ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ 2) →
      ((((n : ℝ) ^ (1 / 5 - η') : ℝ)) : WithTop ℝ) ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ) := by
  have h := thm7c_rate_printed_route (R := 2) (by norm_num) hη
  rw [show (3 : ℝ) / ((4 : ℝ) ^ 2 - 1) = 1 / 5 by norm_num] at h
  exact h

/-! ## The infimum `F^mix_R(n)` -/

/-- `FmixSet n R` is bounded below by `0`: each `Q_μ` is a probability law, so `F(μ) ≥ 0`. -/
lemma FmixSet_bddBelow_printed (n R : ℕ) : BddBelow (FmixSet n R) := by
  refine ⟨((0 : ℝ) : WithTop ℝ), ?_⟩
  rintro D ⟨μ, -, rfl⟩
  exact A36RW.Mix.KLx_nonneg_of_subprob _ (A36RW.Mix.mixLawE_nonneg (fsOracle n) (Thm9.margUnit_fs n) μ)
    (le_of_eq (A36RW.Mix.sum_mixLawE (fsOracle n) μ))

/-- A lower bound for every admissible `μ` is a lower bound for `F^mix_R(n)`. -/
lemma le_FmixR_printed {R : ℕ} {b : WithTop ℝ}
    (h : ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) →
      b ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ)) :
    b ≤ FmixR n R := by
  refine (WithTop.isGLB_sInf' (FmixSet_bddBelow_printed n R)).2 ?_
  rintro D ⟨μ, hμ, rfl⟩
  exact h μ hμ

/-- **`F^mix_R(n) ≥ cξ_n` eventually, printed route.** -/
theorem thm7c_linear_inf_printed_route {R : ℕ} {ϑ : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ) {c : ℝ}
    (hc : c < 1 / (27 * Z ϑ ^ 2)) :
    ∀ᶠ n : ℕ in atTop, ((c * xiN ϑ R n : ℝ) : WithTop ℝ) ≤ FmixR n R :=
  (thm7c_linear_printed_route hR hϑ hc).mono (fun _ h => le_FmixR_printed h)

/-- **`F^mix_R(n) ≥ n^{3/(4^R−1) − η'}` for all large `n`, printed route.** -/
theorem thm7c_rate_inf_printed_route {R : ℕ} (hR : 1 ≤ R) {η' : ℝ} (hη : 0 < η') :
    ∀ᶠ n : ℕ in atTop, ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - η') : ℝ)) : WithTop ℝ) ≤ FmixR n R :=
  (thm7c_rate_printed_route hR hη).mono (fun _ h => le_FmixR_printed h)

/-- **`F^mix_2(n) ≥ n^{1/5 − η'}` for all large `n`, printed route.** -/
theorem thm7c_rate_R2_inf_printed_route {η' : ℝ} (hη : 0 < η') :
    ∀ᶠ n : ℕ in atTop, ((((n : ℝ) ^ (1 / 5 - η') : ℝ)) : WithTop ℝ) ≤ FmixR n 2 :=
  (thm7c_rate_R2_printed_route hη).mono (fun _ h => le_FmixR_printed h)

/-! ## The statements are literally those of the accepted declarations -/

theorem thm7c_linear_printed_route_same_statement :
    type_of% @thm7c_linear_printed_route = type_of% @A36FS.Thm7C.thm7c_linear := rfl

theorem thm7c_littleo_printed_route_same_statement :
    type_of% @thm7c_littleo_printed_route = type_of% @A36FS.Thm7C.thm7c_littleo := rfl

theorem thm7c_rate_printed_route_same_statement :
    type_of% @thm7c_rate_printed_route = type_of% @A36FS.Thm7C.thm7c_rate := rfl

theorem thm3d_printed_route_same_statement :
    type_of% @thm3d_printed_route = type_of% @A36FS.Thm7C.thm3d := rfl

theorem thm7c_rate_R2_printed_route_same_statement :
    type_of% @thm7c_rate_R2_printed_route = type_of% @A36FS.Thm7C.thm7c_rate_R2 := rfl

theorem thm7c_linear_inf_printed_route_same_statement :
    type_of% @thm7c_linear_inf_printed_route = type_of% @A36FS.Thm7C.thm7c_linear_inf := rfl

theorem thm7c_rate_inf_printed_route_same_statement :
    type_of% @thm7c_rate_inf_printed_route = type_of% @A36FS.Thm7C.thm7c_rate_inf := rfl

theorem thm7c_rate_R2_inf_printed_route_same_statement :
    type_of% @thm7c_rate_R2_inf_printed_route = type_of% @A36FS.Thm7C.thm7c_rate_R2_inf := rfl

end A36FS.PrintedRoute

#print axioms A36FS.PrintedRoute.thm7c_linear_printed_route
#print axioms A36FS.PrintedRoute.thm7c_littleo_printed_route
#print axioms A36FS.PrintedRoute.thm7c_rate_printed_route
#print axioms A36FS.PrintedRoute.thm3d_printed_route
#print axioms A36FS.PrintedRoute.thm7c_rate_R2_printed_route
#print axioms A36FS.PrintedRoute.FmixSet_bddBelow_printed
#print axioms A36FS.PrintedRoute.le_FmixR_printed
#print axioms A36FS.PrintedRoute.thm7c_linear_inf_printed_route
#print axioms A36FS.PrintedRoute.thm7c_rate_inf_printed_route
#print axioms A36FS.PrintedRoute.thm7c_rate_R2_inf_printed_route
#print axioms A36FS.PrintedRoute.thm7c_linear_printed_route_same_statement
#print axioms A36FS.PrintedRoute.thm7c_littleo_printed_route_same_statement
#print axioms A36FS.PrintedRoute.thm7c_rate_printed_route_same_statement
#print axioms A36FS.PrintedRoute.thm3d_printed_route_same_statement
#print axioms A36FS.PrintedRoute.thm7c_rate_R2_printed_route_same_statement
#print axioms A36FS.PrintedRoute.thm7c_linear_inf_printed_route_same_statement
#print axioms A36FS.PrintedRoute.thm7c_rate_inf_printed_route_same_statement
#print axioms A36FS.PrintedRoute.thm7c_rate_R2_inf_printed_route_same_statement


==> anc/formal_companion/lean/src/A36FS/Prop2/BB1.lean <==
/-
A36FS.Prop2.BB1: gate G1 of App. I Proposition 2 (prop:hfs), the one-reveal increment bound (BB1)
(full-support branch).

Paper: appendix_thmm.tex (sha256 2c649114...), proof of prop:hfs, ll. 756-764.  After `s` reveals put `c = s + 2` and
`θ̂_s = (1 + A_s)/c`; under the target the count `A_s` is uniform on `{0, ..., s}`.  `h_s = E h(θ̂_s)`, `h` the binary
entropy in nats (Mathlib's `Real.binEntropy`).  One reveal draws `X ~ Bernoulli(θ̂_s)` and moves `A_s` to
`A_{s+1} = A_s + X`, so `θ̂_{s+1} = (1 + A_s + X)/(c + 1)`.

Everything here is a finite sum over the count `a ∈ {0, ..., s}`:
* `thetaHat s a = (1+a)/(s+2)`; `hS s = (1/(s+1)) Σ_{a ≤ s} h(thetaHat s a)`;
  `eKL s = (1/(s+1)) Σ_{a ≤ s} [(1-θ̂) kl(θ̂⁰‖θ̂) + θ̂ kl(θ̂¹‖θ̂)]`, with `θ̂⁰ = thetaHat (s+1) a`, `θ̂¹ = thetaHat (s+1) (a+1)`.

Headlines (`#print axioms` at the end of the file):
* `polya_mean`, `polya_var`: same conditional mean, conditional variance `θ̂(1-θ̂)/(c+1)²`;
  `polya_uniform`: the uniform count law on `{0..s}` is carried to the uniform law on `{0..s+1}`.
* `mean_theta_one_sub`: `E[θ̂(1-θ̂)] = (c+1)/(6c)`.
* `hS_sub_hS_succ`: `h_s - h_{s+1} = E kl(θ̂_{s+1} ‖ θ̂_s)` (`= eKL s`).
* `bb1_lower` (Pinsker, `FSCore.FiniteKL.binary_pinsker`): `1/(3c(c+1)) ≤ h_s - h_{s+1}`.
* `bb1_upper` (Bernoulli `χ²` bound `klB_le_chi2`): `h_s - h_{s+1} ≤ 1/(c+1)²`.
`FSCore.FiniteKL.klB` and `FSCore.BinaryKL.klB` are the same expression; Pinsker is applied through that defeq.
-/
import A36FS.BinaryKL
import A36FS.FiniteKL

set_option autoImplicit false

namespace A36FS.Prop2

open Finset Real

/-- `θ̂_s = (1+a)/(s+2)`: the posterior mean after `s` reveals with `a` ones (level `c = s + 2`). -/
noncomputable def thetaHat (s a : ℕ) : ℝ := (1 + (a : ℝ)) / ((s : ℝ) + 2)

/-- `h_s = E h(θ̂_s)`, the count `A_s` uniform on `{0, …, s}` (`h` = binary entropy in nats). -/
noncomputable def hS (s : ℕ) : ℝ :=
  (∑ a ∈ range (s + 1), binEntropy (thetaHat s a)) / ((s : ℝ) + 1)

/-- `E kl(θ̂_{s+1} ‖ θ̂_s)`: `A_s` uniform on `{0, …, s}`, then one reveal `X ~ Bernoulli(θ̂_s)`, so
`θ̂_{s+1} = (1 + A_s + X)/(s+3)`. -/
noncomputable def eKL (s : ℕ) : ℝ :=
  (∑ a ∈ range (s + 1),
      ((1 - thetaHat s a) * FSCore.BinaryKL.klB (thetaHat (s + 1) a) (thetaHat s a)
        + thetaHat s a * FSCore.BinaryKL.klB (thetaHat (s + 1) (a + 1)) (thetaHat s a)))
    / ((s : ℝ) + 1)

lemma thetaHat_pos (s a : ℕ) : 0 < thetaHat s a := by
  unfold thetaHat; positivity

lemma thetaHat_lt_one {s a : ℕ} (ha : a ≤ s) : thetaHat s a < 1 := by
  unfold thetaHat
  rw [div_lt_one (by positivity)]
  have : (a : ℝ) ≤ s := by exact_mod_cast ha
  linarith

lemma one_sub_thetaHat (s a : ℕ) : 1 - thetaHat s a = ((s : ℝ) + 1 - a) / ((s : ℝ) + 2) := by
  unfold thetaHat
  have h : (s : ℝ) + 2 ≠ 0 := by positivity
  field_simp
  ring

lemma mem_range_le {s a : ℕ} (ha : a ∈ range (s + 1)) : a ≤ s :=
  Nat.lt_succ_iff.mp (mem_range.mp ha)

/-- **Same conditional mean** (the Pólya martingale): `(1-θ̂) θ̂⁰_{s+1} + θ̂ θ̂¹_{s+1} = θ̂_s`. -/
theorem polya_mean (s a : ℕ) :
    (1 - thetaHat s a) * thetaHat (s + 1) a + thetaHat s a * thetaHat (s + 1) (a + 1) = thetaHat s a := by
  unfold thetaHat
  push_cast
  have h2 : (s : ℝ) + 2 ≠ 0 := by positivity
  have h3 : (s : ℝ) + 1 + 2 ≠ 0 := by positivity
  field_simp
  ring

/-- The one-reveal displacements: `θ̂⁰_{s+1} - θ̂_s = -θ̂_s/(c+1)` and `θ̂¹_{s+1} - θ̂_s = (1-θ̂_s)/(c+1)`, `c = s+2`. -/
lemma disp_zero (s a : ℕ) :
    thetaHat (s + 1) a - thetaHat s a = -thetaHat s a / ((s : ℝ) + 2 + 1) := by
  unfold thetaHat
  push_cast
  have h2 : (s : ℝ) + 2 ≠ 0 := by positivity
  have h3 : (s : ℝ) + 1 + 2 ≠ 0 := by positivity
  have h4 : (s : ℝ) + 2 + 1 ≠ 0 := by positivity
  field_simp
  ring

lemma disp_one (s a : ℕ) :
    thetaHat (s + 1) (a + 1) - thetaHat s a = (1 - thetaHat s a) / ((s : ℝ) + 2 + 1) := by
  rw [one_sub_thetaHat]
  unfold thetaHat
  push_cast
  have h2 : (s : ℝ) + 2 ≠ 0 := by positivity
  have h3 : (s : ℝ) + 1 + 2 ≠ 0 := by positivity
  have h4 : (s : ℝ) + 2 + 1 ≠ 0 := by positivity
  field_simp
  ring

/-- **Same conditional variance**: `E[(θ̂_{s+1} - θ̂_s)² | A_s] = θ̂_s(1-θ̂_s)/(c+1)²`, `c = s + 2`. -/
theorem polya_var (s a : ℕ) :
    (1 - thetaHat s a) * (thetaHat (s + 1) a - thetaHat s a) ^ 2
      + thetaHat s a * (thetaHat (s + 1) (a + 1) - thetaHat s a) ^ 2
      = thetaHat s a * (1 - thetaHat s a) / ((s : ℝ) + 2 + 1) ^ 2 := by
  rw [disp_zero, disp_one]
  have h4 : (s : ℝ) + 2 + 1 ≠ 0 := by positivity
  field_simp
  ring

/-- **The uniform count law is preserved by one reveal**: for every `f`,
`Σ_{a ≤ s} [(1-θ̂_a) f(a) + θ̂_a f(a+1)] = (s+1)/(s+2) · Σ_{a ≤ s+1} f(a)`. -/
theorem polya_uniform (s : ℕ) (f : ℕ → ℝ) :
    ∑ a ∈ range (s + 1), ((1 - thetaHat s a) * f a + thetaHat s a * f (a + 1))
      = ((s : ℝ) + 1) / ((s : ℝ) + 2) * ∑ a ∈ range (s + 1 + 1), f a := by
  have h2 : (s : ℝ) + 2 ≠ 0 := by positivity
  rw [sum_add_distrib]
  have h1 : ∑ a ∈ range (s + 1), (1 - thetaHat s a) * f a
      = ∑ a ∈ range (s + 1 + 1), ((s : ℝ) + 1 - a) / ((s : ℝ) + 2) * f a := by
    rw [sum_range_succ _ (s + 1)]
    have e : ((s : ℝ) + 1 - ((s + 1 : ℕ) : ℝ)) = 0 := by push_cast; ring
    rw [e, zero_div, zero_mul, add_zero]
    exact sum_congr rfl (fun a _ => by rw [one_sub_thetaHat])
  have h1' : ∑ a ∈ range (s + 1), thetaHat s a * f (a + 1)
      = ∑ a ∈ range (s + 1 + 1), (a : ℝ) / ((s : ℝ) + 2) * f a := by
    rw [sum_range_succ' _ (s + 1)]
    simp only [Nat.cast_zero, zero_div, zero_mul, add_zero]
    refine sum_congr rfl (fun a _ => ?_)
    unfold thetaHat
    push_cast
    ring
  rw [h1, h1', ← sum_add_distrib, mul_sum]
  refine sum_congr rfl (fun a _ => ?_)
  field_simp
  ring

/-- `Σ_{a<m} (1+a)(K-a)` in closed form. -/
lemma sum_one_add_mul_sub (m : ℕ) (K : ℝ) :
    ∑ a ∈ range m, (1 + (a : ℝ)) * (K - a)
      = K * m + (K - 1) * m * (m - 1) / 2 - (m - 1) * m * (2 * m - 1) / 6 := by
  induction m with
  | zero => simp
  | succ k ih =>
      rw [sum_range_succ, ih]
      push_cast
      ring

/-- **BB1 (i)**: `E[θ̂(1-θ̂)] = (c+1)/(6c)`, `c = s + 2`, `A_s` uniform on `{0, …, s}`. -/
theorem mean_theta_one_sub (s : ℕ) :
    (∑ a ∈ range (s + 1), thetaHat s a * (1 - thetaHat s a)) / ((s : ℝ) + 1)
      = (((s : ℝ) + 2) + 1) / (6 * ((s : ℝ) + 2)) := by
  have h2 : (s : ℝ) + 2 ≠ 0 := by positivity
  have h1 : (s : ℝ) + 1 ≠ 0 := by positivity
  have h : ∀ a ∈ range (s + 1), thetaHat s a * (1 - thetaHat s a)
      = (1 + (a : ℝ)) * (((s : ℝ) + 1) - a) / ((s : ℝ) + 2) ^ 2 := by
    intro a _
    rw [one_sub_thetaHat]
    unfold thetaHat
    field_simp
  rw [sum_congr rfl h, ← sum_div, sum_one_add_mul_sub]
  push_cast
  field_simp
  ring

/-- `kl` against `θ` averaged over the one-reveal law, in entropy form. -/
lemma reveal_kl_eq (s a : ℕ) (ha : a ≤ s) :
    (1 - thetaHat s a) * FSCore.BinaryKL.klB (thetaHat (s + 1) a) (thetaHat s a)
        + thetaHat s a * FSCore.BinaryKL.klB (thetaHat (s + 1) (a + 1)) (thetaHat s a)
      = binEntropy (thetaHat s a)
        - ((1 - thetaHat s a) * binEntropy (thetaHat (s + 1) a)
            + thetaHat s a * binEntropy (thetaHat (s + 1) (a + 1))) := by
  have hm := polya_mean s a
  have hθ0 : thetaHat s a ≠ 0 := (thetaHat_pos s a).ne'
  have hθ1 : 1 - thetaHat s a ≠ 0 := (sub_pos.2 (thetaHat_lt_one ha)).ne'
  rw [FSCore.BinaryKL.klB_eq_neg_binEntropy _ hθ0 hθ1, FSCore.BinaryKL.klB_eq_neg_binEntropy _ hθ0 hθ1,
    FSCore.BinaryKL.binEntropy_eq_neg_mul_log (thetaHat s a)]
  linear_combination (Real.log (1 - thetaHat s a) - Real.log (thetaHat s a)) * hm

/-- **BB1 (ii), the increment identity**: `h_s - h_{s+1} = E kl(θ̂_{s+1} ‖ θ̂_s)`. -/
theorem hS_sub_hS_succ (s : ℕ) : hS s - hS (s + 1) = eKL s := by
  have h1 : (s : ℝ) + 1 ≠ 0 := by positivity
  have h2 : (s : ℝ) + 2 ≠ 0 := by positivity
  unfold eKL
  rw [sum_congr rfl (fun a ha => reveal_kl_eq s a (mem_range_le ha)), sum_sub_distrib,
    polya_uniform s (fun a => binEntropy (thetaHat (s + 1) a))]
  unfold hS
  push_cast
  have h3 : (s : ℝ) + 1 + 1 ≠ 0 := by positivity
  field_simp
  ring

/-- The binary `χ²` bound: `kl(u ‖ q) ≤ (u - q)²/(q(1-q))` for `u, q ∈ (0,1)`. -/
theorem klB_le_chi2 {u q : ℝ} (hu0 : 0 < u) (hu1 : u < 1) (hq0 : 0 < q) (hq1 : q < 1) :
    FSCore.BinaryKL.klB u q ≤ (u - q) ^ 2 / (q * (1 - q)) := by
  unfold FSCore.BinaryKL.klB
  have h1 : Real.log (u / q) ≤ u / q - 1 := Real.log_le_sub_one_of_pos (div_pos hu0 hq0)
  have h2 : Real.log ((1 - u) / (1 - q)) ≤ (1 - u) / (1 - q) - 1 :=
    Real.log_le_sub_one_of_pos (div_pos (by linarith) (by linarith))
  have hq0' : q ≠ 0 := hq0.ne'
  have hq1' : 1 - q ≠ 0 := by linarith
  have e : u * (u / q - 1) + (1 - u) * ((1 - u) / (1 - q) - 1) = (u - q) ^ 2 / (q * (1 - q)) := by
    field_simp
    ring
  calc u * Real.log (u / q) + (1 - u) * Real.log ((1 - u) / (1 - q))
      ≤ u * (u / q - 1) + (1 - u) * ((1 - u) / (1 - q) - 1) :=
        add_le_add (mul_le_mul_of_nonneg_left h1 hu0.le) (mul_le_mul_of_nonneg_left h2 (by linarith))
    _ = _ := e

/-- **BB1 (iii), lower half** (Pinsker): `1/(3c(c+1)) ≤ h_s - h_{s+1}`, `c = s + 2`. -/
theorem bb1_lower (s : ℕ) :
    1 / (3 * ((s : ℝ) + 2) * ((s : ℝ) + 2 + 1)) ≤ hS s - hS (s + 1) := by
  rw [hS_sub_hS_succ]
  unfold eKL
  have h1 : (s : ℝ) + 1 ≠ 0 := by positivity
  have h2 : (s : ℝ) + 2 ≠ 0 := by positivity
  have h3 : (s : ℝ) + 2 + 1 ≠ 0 := by positivity
  have key : ∀ a ∈ range (s + 1),
      2 / ((s : ℝ) + 2 + 1) ^ 2 * (thetaHat s a * (1 - thetaHat s a)) ≤
      (1 - thetaHat s a) * FSCore.BinaryKL.klB (thetaHat (s + 1) a) (thetaHat s a)
        + thetaHat s a * FSCore.BinaryKL.klB (thetaHat (s + 1) (a + 1)) (thetaHat s a) := by
    intro a ha
    have ha' := mem_range_le ha
    have hθ0 := thetaHat_pos s a
    have hθ1 := thetaHat_lt_one ha'
    have p0 : 2 * (thetaHat (s + 1) a - thetaHat s a) ^ 2 ≤
        FSCore.BinaryKL.klB (thetaHat (s + 1) a) (thetaHat s a) :=
      FSCore.FiniteKL.binary_pinsker (thetaHat_pos _ _).le (thetaHat_lt_one (by omega)).le hθ0 hθ1
    have p1 : 2 * (thetaHat (s + 1) (a + 1) - thetaHat s a) ^ 2 ≤
        FSCore.BinaryKL.klB (thetaHat (s + 1) (a + 1)) (thetaHat s a) :=
      FSCore.FiniteKL.binary_pinsker (thetaHat_pos _ _).le (thetaHat_lt_one (by omega)).le hθ0 hθ1
    have hv := polya_var s a
    calc 2 / ((s : ℝ) + 2 + 1) ^ 2 * (thetaHat s a * (1 - thetaHat s a))
        = 2 * ((1 - thetaHat s a) * (thetaHat (s + 1) a - thetaHat s a) ^ 2
          + thetaHat s a * (thetaHat (s + 1) (a + 1) - thetaHat s a) ^ 2) := by
          rw [hv]; ring
      _ = (1 - thetaHat s a) * (2 * (thetaHat (s + 1) a - thetaHat s a) ^ 2)
          + thetaHat s a * (2 * (thetaHat (s + 1) (a + 1) - thetaHat s a) ^ 2) := by ring
      _ ≤ _ := add_le_add (mul_le_mul_of_nonneg_left p0 (by linarith))
          (mul_le_mul_of_nonneg_left p1 hθ0.le)
  have hsum := sum_le_sum key
  rw [← mul_sum] at hsum
  have hm := mean_theta_one_sub s
  calc 1 / (3 * ((s : ℝ) + 2) * ((s : ℝ) + 2 + 1))
      = 2 / ((s : ℝ) + 2 + 1) ^ 2 *
          ((∑ a ∈ range (s + 1), thetaHat s a * (1 - thetaHat s a)) / ((s : ℝ) + 1)) := by
        rw [hm]
        field_simp
        ring
    _ = (2 / ((s : ℝ) + 2 + 1) ^ 2 * ∑ a ∈ range (s + 1), thetaHat s a * (1 - thetaHat s a))
          / ((s : ℝ) + 1) := by ring
    _ ≤ _ := div_le_div_of_nonneg_right hsum (by positivity)

/-- **BB1 (iii), upper half** (`χ²`): `h_s - h_{s+1} ≤ 1/(c+1)²`, `c = s + 2`. -/
theorem bb1_upper (s : ℕ) : hS s - hS (s + 1) ≤ 1 / ((s : ℝ) + 2 + 1) ^ 2 := by
  rw [hS_sub_hS_succ]
  unfold eKL
  have h1 : (s : ℝ) + 1 ≠ 0 := by positivity
  have h3 : (s : ℝ) + 2 + 1 ≠ 0 := by positivity
  have key : ∀ a ∈ range (s + 1),
      (1 - thetaHat s a) * FSCore.BinaryKL.klB (thetaHat (s + 1) a) (thetaHat s a)
        + thetaHat s a * FSCore.BinaryKL.klB (thetaHat (s + 1) (a + 1)) (thetaHat s a)
      ≤ 1 / ((s : ℝ) + 2 + 1) ^ 2 := by
    intro a ha
    have ha' := mem_range_le ha
    have hθ0 := thetaHat_pos s a
    have hθ1 := thetaHat_lt_one ha'
    have c0 := klB_le_chi2 (thetaHat_pos (s + 1) a) (thetaHat_lt_one (by omega)) hθ0 hθ1
    have c1 := klB_le_chi2 (thetaHat_pos (s + 1) (a + 1)) (thetaHat_lt_one (by omega)) hθ0 hθ1
    have hv := polya_var s a
    have hw : 0 < thetaHat s a * (1 - thetaHat s a) := mul_pos hθ0 (by linarith)
    calc (1 - thetaHat s a) * FSCore.BinaryKL.klB (thetaHat (s + 1) a) (thetaHat s a)
          + thetaHat s a * FSCore.BinaryKL.klB (thetaHat (s + 1) (a + 1)) (thetaHat s a)
        ≤ (1 - thetaHat s a) * ((thetaHat (s + 1) a - thetaHat s a) ^ 2
              / (thetaHat s a * (1 - thetaHat s a)))
          + thetaHat s a * ((thetaHat (s + 1) (a + 1) - thetaHat s a) ^ 2
              / (thetaHat s a * (1 - thetaHat s a))) :=
          add_le_add (mul_le_mul_of_nonneg_left c0 (by linarith)) (mul_le_mul_of_nonneg_left c1 hθ0.le)
      _ = ((1 - thetaHat s a) * (thetaHat (s + 1) a - thetaHat s a) ^ 2
            + thetaHat s a * (thetaHat (s + 1) (a + 1) - thetaHat s a) ^ 2)
            / (thetaHat s a * (1 - thetaHat s a)) := by ring
      _ = 1 / ((s : ℝ) + 2 + 1) ^ 2 := by
          rw [hv]
          have hθ0' : thetaHat s a ≠ 0 := hθ0.ne'
          have hθ1' : 1 - thetaHat s a ≠ 0 := (sub_pos.2 hθ1).ne'
          field_simp
  calc (∑ a ∈ range (s + 1),
        ((1 - thetaHat s a) * FSCore.BinaryKL.klB (thetaHat (s + 1) a) (thetaHat s a)
          + thetaHat s a * FSCore.BinaryKL.klB (thetaHat (s + 1) (a + 1)) (thetaHat s a)))
        / ((s : ℝ) + 1)
      ≤ (∑ _a ∈ range (s + 1), 1 / ((s : ℝ) + 2 + 1) ^ 2) / ((s : ℝ) + 1) :=
        div_le_div_of_nonneg_right (sum_le_sum key) (by positivity)
    _ = 1 / ((s : ℝ) + 2 + 1) ^ 2 := by
        rw [sum_const, card_range, nsmul_eq_mul]
        push_cast
        field_simp

/-- `h_s` is strictly decreasing. -/
theorem hS_succ_lt (s : ℕ) : hS (s + 1) < hS s := by
  have := bb1_lower s
  have hp : 0 < 1 / (3 * ((s : ℝ) + 2) * ((s : ℝ) + 2 + 1)) := by positivity
  linarith

end A36FS.Prop2

#print axioms A36FS.Prop2.polya_mean
#print axioms A36FS.Prop2.polya_var
#print axioms A36FS.Prop2.polya_uniform
#print axioms A36FS.Prop2.mean_theta_one_sub
#print axioms A36FS.Prop2.hS_sub_hS_succ
#print axioms A36FS.Prop2.klB_le_chi2
#print axioms A36FS.Prop2.bb1_lower
#print axioms A36FS.Prop2.bb1_upper
#print axioms A36FS.Prop2.hS_succ_lt


==> anc/formal_companion/lean/src/A36FS/Prop2/Decomp.lean <==
/-
A36FS.Prop2.Decomp: gate G2 of App. I Proposition 2 (prop:hfs), the block decomposition of fixed-schedule KL on
the full-support instance (full-support branch).

Paper: appendix_thmm.tex (sha256 2c649114...), ll. 765-767: "a block of `b` coordinates entered at level `c` costs
exactly `d(c,b) := b h_s - Σ_{i<b} h_{s+i}` in expectation under `p`, and `KL(p‖q_U) = Σ_t d(c_{t-1}, b_t)`."

Headline: `KLx_schedLawE_fs`: for every full labelled schedule `U` (`IsSchedule U univ`),
  `KLx (fsTarget n) (schedLawE (fsOracle n) U []) = ↑(blockSum 0 (U.map Finset.card))`,
where `blockSum 0 [b_1, …, b_R] = Σ_t dB s_{t-1} b_t`, `s_t = b_1 + … + b_t`, level `c_t = s_t + 2`, and
`dB s b = b h_s - Σ_{i<b} h_{s+i}` (`hS` from `A36FS.Prop2.BB1`).  In particular the KL is finite (never `⊤`).

What is used (no general chain rule over `schedLawE` is proved; only this special structure):
1. The product formula `schedLawE_eq_pathProd` (any oracle): from a well-formed `h`, a schedule of the remaining
   coordinates puts on `x` the product of its weights along the one run that writes `x`, or `0` if `x` disagrees
   with `h`.  For `fsOracle` every factor lies in `(0,1)`, so `q_U > 0` and `log q_U(x) = logLik x U ∅`
   (`schedLawE_fs_pos_log`), a sum over blocks of `log θ̂` / `log(1-θ̂)` at the block's entry level.
2. Exchangeability, as the Beta identity of `A36FS.Exact` (`massOn_eq`, `massOn_split`, `betaW_succ_div`): for
   `i ∉ C`, `Σ_x p(x) ℓ(x_i; |C|, |x ∩ C|) = -h_{|C|}` (`sum_pfs_ell`); only the count `|x ∩ C|` enters, and it is
   uniform on `{0..|C|}` under `p`.  Hence `Σ_x p log q_U = -Σ_t b_t h_{s_{t-1}}` (`sum_pfs_logLik`).
3. The chain rule only in the form "the all-singletons schedule is exact" (`Thm7.schedLawE_singletons` with
   `exact_fs`): applying 2 to it gives the entropy `Σ_x p log p = -Σ_{s<n} h_s` (`sum_pfs_log_pfs`).
Then `KL = Σ_t b_t h_{s_{t-1}} - Σ_{s<n} h_s = Σ_t d(c_{t-1}, b_t)`, the blocks covering `{0..n-1}` in consecutive
intervals (`crossSum_sub_eq_blockSum`, `isSchedule_sum_card`).
-/
import A36FS.Thm7.Singletons
import A36FS.Prop2.BB1

set_option autoImplicit false

namespace A36FS.Prop2

open AGF A36RW Finset Real

variable {n : ℕ}

/-! ## §1 The product formula for a fixed schedule -/

/-- The coordinates of `B` on which `x` carries a one. -/
def cutX (x : Fin n → Bool) (B : Finset (Fin n)) : Finset (Fin n) := B.filter (fun i => x i = true)

lemma cutX_subset (x : Fin n → Bool) (B : Finset (Fin n)) : cutX x B ⊆ B := filter_subset _ _

/-- The product of `schedLawE`'s weights along the unique run of `U` from `h` that writes `x`. -/
noncomputable def pathProd (o : Oracle n) (x : Fin n → Bool) : List (Finset (Fin n)) → History n → ℝ
  | [], _ => 1
  | B :: U, h => Thm7.schedW o h B (cutX x B) * pathProd o x U (⟨B, cutX x B⟩ :: h)

/-- A word agrees with `⟨B, S⟩ :: h` iff it agrees with `h` and `S` is its set of ones on `B`. -/
lemma agrees_cons_iff {h : History n} (hw : WFE h) {B S : Finset (Fin n)} (hB : B ⊆ remaining h)
    (hS : S ⊆ B) (x : Fin n → Bool) :
    A36RW.Agrees ((⟨B, S⟩ : Batch n) :: h) x ↔ A36RW.Agrees h x ∧ S = cutX x B := by
  have hOC := onesSet_subset_committed_of_WFE hw
  have hBC : ∀ i ∈ B, i ∉ committed h := fun i hi => (Finset.mem_sdiff.1 (hB hi)).2
  simp only [A36RW.Agrees, committed, onesSet, Finset.mem_union]
  constructor
  · intro hx
    refine ⟨fun j hj => ?_, ?_⟩
    · have h1 := hx j (Or.inr hj)
      have hjS : j ∉ S := fun hjS => hBC j (hS hjS) hj
      simpa [hjS] using h1
    · ext i
      simp only [cutX, Finset.mem_filter]
      constructor
      · intro hiS
        have hiB := hS hiS
        have h1 := hx i (Or.inl hiB)
        exact ⟨hiB, by simpa [hiS] using h1⟩
      · rintro ⟨hiB, hxi⟩
        have h1 := hx i (Or.inl hiB)
        have hiO : i ∉ onesSet h := fun hh => hBC i hiB (hOC hh)
        by_contra hiS
        rw [hxi] at h1
        simp [hiS, hiO] at h1
  · rintro ⟨hx, rfl⟩ j hj
    rcases hj with hj | hj
    · have hjO : j ∉ onesSet h := fun hh => hBC j hj (hOC hh)
      by_cases hxj : x j = true
      · simp [cutX, hj, hjO, hxj]
      · simp [cutX, hj, hjO, hxj]
    · have hjS : j ∉ cutX x B := fun hh => hBC j (Finset.mem_filter.1 hh).1 hj
      rw [hx j hj]
      simp [hjS]

/-- On a complete history, agreeing with `h` means being `outBits h`. -/
lemma agrees_iff_outBits {h : History n} (hrem : remaining h = ∅) (x : Fin n → Bool) :
    A36RW.Agrees h x ↔ outBits h = x := by
  have hc : committed h = univ := by
    have : univ \ committed h = ∅ := hrem
    exact Finset.univ_subset_iff.1 (Finset.sdiff_eq_empty_iff_subset.1 this)
  constructor
  · intro hx
    funext j
    exact (hx j (hc ▸ Finset.mem_univ j)).symm
  · rintro rfl
    exact outBits_agrees h

/-- **The product formula.**  For every oracle, from a well-formed `h`, a schedule `U` of the remaining coordinates
puts on `x` the product of its weights along the run that writes `x` (if `x` agrees with `h`), and `0` otherwise. -/
theorem schedLawE_eq_pathProd (o : Oracle n) (x : Fin n → Bool) :
    ∀ (U : List (Finset (Fin n))) (h : History n), WFE h → IsSchedule U (remaining h) →
      schedLawE o U h x = if A36RW.Agrees h x then pathProd o x U h else 0
  | [], h, _, hU => by
      have hrem : remaining h = ∅ := hU
      show (if outBits h = x then (1 : ℝ) else 0) = if A36RW.Agrees h x then (1 : ℝ) else 0
      by_cases hx : outBits h = x
      · rw [if_pos hx, if_pos ((agrees_iff_outBits hrem x).2 hx)]
      · rw [if_neg hx, if_neg (fun h' => hx ((agrees_iff_outBits hrem x).1 h'))]
  | B :: U, h, hw, hU => by
      obtain ⟨_, hB, hU'⟩ := hU
      have ih : ∀ S ∈ B.powerset, schedLawE o U (⟨B, S⟩ :: h) x
          = if A36RW.Agrees h x ∧ S = cutX x B then pathProd o x U (⟨B, S⟩ :: h) else 0 := by
        intro S hS
        have hwS : WFE ((⟨B, S⟩ : Batch n) :: h) := ⟨hB, mem_powerset.1 hS, hw⟩
        have hUS : IsSchedule U (remaining ((⟨B, S⟩ : Batch n) :: h)) := by
          rw [remaining_cons]; exact hU'
        rw [schedLawE_eq_pathProd o x U _ hwS hUS]
        have hiff := agrees_cons_iff hw hB (mem_powerset.1 hS) x
        by_cases hA : A36RW.Agrees ((⟨B, S⟩ : Batch n) :: h) x
        · rw [if_pos hA, if_pos (hiff.1 hA)]
        · rw [if_neg hA, if_neg (fun h' => hA (hiff.2 h'))]
      show (∑ S ∈ B.powerset, (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card)
          * schedLawE o U (⟨B, S⟩ :: h) x) = _
      rw [sum_congr rfl (fun S hS => by rw [ih S hS])]
      by_cases hA : A36RW.Agrees h x
      · simp only [hA, true_and, if_true, mul_ite, mul_zero]
        rw [sum_ite_eq' B.powerset (cutX x B), if_pos (mem_powerset.2 (cutX_subset x B))]
        rfl
      · simp only [hA, false_and, if_false, mul_zero, sum_const_zero]

/-! ## §2 The full-support oracle: the log-likelihood of a run -/

/-- `ℓ(b; s, a)`: `log θ̂` if `b`, else `log (1 - θ̂)`, with `θ̂ = (1+a)/(s+2)`. -/
noncomputable def ell (b : Bool) (s a : ℕ) : ℝ :=
  if b = true then Real.log (thetaHat s a) else Real.log (1 - thetaHat s a)

/-- The log-likelihood of `x` under the schedule `U`, started with the coordinates `C` committed. -/
noncomputable def logLik (x : Fin n → Bool) : List (Finset (Fin n)) → Finset (Fin n) → ℝ
  | [], _ => 0
  | B :: U, C => (∑ i ∈ B, ell (x i) C.card (cutX x C).card) + logLik x U (B ∪ C)

lemma card_cutX_le (x : Fin n → Bool) (C : Finset (Fin n)) : (cutX x C).card ≤ C.card :=
  card_le_card (cutX_subset x C)

/-- At a well-formed history agreeing with `x`, the committed ones are `x`'s ones on the committed coordinates. -/
lemma onesSet_eq_cutX {h : History n} (hw : WFE h) {x : Fin n → Bool} (hx : A36RW.Agrees h x) :
    onesSet h = cutX x (committed h) := by
  have hOC := onesSet_subset_committed_of_WFE hw
  ext i
  simp only [cutX, Finset.mem_filter]
  constructor
  · intro hi
    refine ⟨hOC hi, ?_⟩
    rw [hx i (hOC hi)]
    simp [hi]
  · rintro ⟨hiC, hxi⟩
    have := hx i hiC
    rw [hxi] at this
    exact of_decide_eq_true this.symm

lemma fs_marg (h : History n) (i : Fin n) :
    (fsOracle n).marg h i = thetaHat (committed h).card (onesSet h).card := rfl

/-- **The run product is positive and its log is the log-likelihood** (full-support oracle). -/
theorem log_pathProd (x : Fin n → Bool) :
    ∀ (U : List (Finset (Fin n))) (h : History n), WFE h → A36RW.Agrees h x → IsSchedule U (remaining h) →
      0 < pathProd (fsOracle n) x U h ∧
        Real.log (pathProd (fsOracle n) x U h) = logLik x U (committed h)
  | [], h, _, _, _ => by
      refine ⟨by simp [pathProd], ?_⟩
      simp [pathProd, logLik]
  | B :: U, h, hw, hx, hU => by
      obtain ⟨_, hB, hU'⟩ := hU
      have hw' : WFE ((⟨B, cutX x B⟩ : Batch n) :: h) := ⟨hB, cutX_subset x B, hw⟩
      have hx' : A36RW.Agrees ((⟨B, cutX x B⟩ : Batch n) :: h) x :=
        (agrees_cons_iff hw hB (cutX_subset x B) x).2 ⟨hx, rfl⟩
      have hU'' : IsSchedule U (remaining ((⟨B, cutX x B⟩ : Batch n) :: h)) := by
        rw [remaining_cons]; exact hU'
      obtain ⟨ihpos, ihlog⟩ := log_pathProd x U _ hw' hx' hU''
      have hθ := onesSet_eq_cutX hw hx
      set θ := thetaHat (committed h).card (cutX x (committed h)).card with hθdef
      have hθ0 : 0 < θ := thetaHat_pos _ _
      have hθ1 : θ < 1 := thetaHat_lt_one (card_cutX_le x _)
      have hfac : ∀ i ∈ B, (if i ∈ cutX x B then (fsOracle n).marg h i else 1 - (fsOracle n).marg h i)
          = (if x i = true then θ else 1 - θ) := by
        intro i hi
        rw [fs_marg, hθ]
        by_cases hxi : x i = true
        · have hmem : i ∈ cutX x B := Finset.mem_filter.2 ⟨hi, hxi⟩
          rw [if_pos hmem, if_pos hxi]
        · have hmem : i ∉ cutX x B := fun hh => hxi (Finset.mem_filter.1 hh).2
          rw [if_neg hmem, if_neg hxi]
      have hpos_f : ∀ i ∈ B, 0 < (if x i = true then θ else 1 - θ) := by
        intro i _
        split_ifs
        · exact hθ0
        · linarith
      have hW : Thm7.schedW (fsOracle n) h B (cutX x B) = ∏ i ∈ B, (if x i = true then θ else 1 - θ) := by
        show (if (fsOracle n).legal h then batchLaw (fsOracle n) h B (cutX x B) else (1 / 2 : ℝ) ^ B.card) = _
        have hleg : (fsOracle n).legal h := trivial
        rw [if_pos hleg]
        exact prod_congr rfl hfac
      have hWpos : 0 < Thm7.schedW (fsOracle n) h B (cutX x B) := by
        rw [hW]; exact prod_pos hpos_f
      refine ⟨mul_pos hWpos ihpos, ?_⟩
      show Real.log (Thm7.schedW (fsOracle n) h B (cutX x B) * pathProd (fsOracle n) x U (⟨B, cutX x B⟩ :: h))
        = (∑ i ∈ B, ell (x i) (committed h).card (cutX x (committed h)).card) + logLik x U (B ∪ committed h)
      rw [Real.log_mul hWpos.ne' ihpos.ne', ihlog, hW, Real.log_prod (fun i hi => (hpos_f i hi).ne')]
      congr 1
      refine sum_congr rfl (fun i _ => ?_)
      unfold ell
      by_cases hxi : x i = true
      · rw [if_pos hxi, if_pos hxi]
      · rw [if_neg hxi, if_neg hxi]

/-- **The full-support run law**: `q_U(x) > 0` and `log q_U(x)` is the log-likelihood, for every full schedule. -/
theorem schedLawE_fs_pos_log {U : List (Finset (Fin n))} (hU : IsSchedule U univ) (x : Fin n → Bool) :
    0 < schedLawE (fsOracle n) U [] x ∧
      Real.log (schedLawE (fsOracle n) U [] x) = logLik x U ∅ := by
  have hU' : IsSchedule U (remaining ([] : History n)) := by rw [Thm7.remaining_nil_univ]; exact hU
  have hag : A36RW.Agrees ([] : History n) x := fun j hj => by simp at hj
  rw [schedLawE_eq_pathProd (fsOracle n) x U [] trivial hU', if_pos hag]
  exact log_pathProd x U [] trivial hag hU'


/-! ## §3 Exchangeability: the single-coordinate cross-entropy -/

lemma cutX_eq_iff {C O : Finset (Fin n)} (hOC : O ⊆ C) (x : Fin n → Bool) :
    cutX x C = O ↔ AgreesOn C O x := by
  constructor
  · rintro rfl j hj
    simp [cutX, hj]
  · intro hx
    ext j
    simp only [cutX, Finset.mem_filter]
    constructor
    · rintro ⟨hj, hxj⟩
      have h1 := hx j hj
      rw [hxj] at h1
      exact of_decide_eq_true h1.symm
    · intro hj
      exact ⟨hOC hj, by rw [hx j (hOC hj)]; simp [hj]⟩

lemma choose_mul_betaW {s a : ℕ} (h : a ≤ s) :
    (s.choose a : ℝ) * betaW a (s - a) = 1 / ((s : ℝ) + 1) := by
  unfold betaW
  have e : a + (s - a) + 1 = s + 1 := by omega
  rw [e, Nat.factorial_succ]
  have hc' : (s.choose a : ℝ) * (a.factorial : ℝ) * ((s - a).factorial : ℝ) = (s.factorial : ℝ) := by
    exact_mod_cast Nat.choose_mul_factorial_mul_factorial h
  have hs : (s.factorial : ℝ) ≠ 0 := by positivity
  have hs1 : (s : ℝ) + 1 ≠ 0 := by positivity
  push_cast
  calc (s.choose a : ℝ) * ((a.factorial : ℝ) * ((s - a).factorial : ℝ) / (((s : ℝ) + 1) * (s.factorial : ℝ)))
      = ((s.choose a : ℝ) * (a.factorial : ℝ) * ((s - a).factorial : ℝ)) / (((s : ℝ) + 1) * (s.factorial : ℝ)) := by
        ring
    _ = 1 / ((s : ℝ) + 1) := by
        rw [hc']
        field_simp

/-- The mass of one fibre `{x : x ∩ C = O}`, split on a fresh coordinate `i`: `θ̂`-weighted and `(1-θ̂)`-weighted. -/
lemma fibre_split {C O : Finset (Fin n)} (hOC : O ⊆ C) {i : Fin n} (hi : i ∉ C) :
    (∑ x ∈ (univ.filter (fun x => cutX x C = O)).filter (fun x => x i = true), pfs n x)
        = betaW O.card (C.card - O.card) * thetaHat C.card O.card ∧
      (∑ x ∈ (univ.filter (fun x => cutX x C = O)).filter (fun x => ¬ x i = true), pfs n x)
        = betaW O.card (C.card - O.card) * (1 - thetaHat C.card O.card) := by
  have hiO : i ∉ O := fun h => hi (hOC h)
  have hle : O.card ≤ C.card := card_le_card hOC
  have m1 : (∑ x ∈ (univ.filter (fun x => cutX x C = O)).filter (fun x => x i = true), pfs n x)
      = massOn (insert i C) (insert i O) := by
    unfold massOn
    rw [filter_filter]
    exact sum_congr (filter_congr (fun x _ => by
      rw [cutX_eq_iff hOC x, agreesOn_insert_true hi x])) (fun _ _ => rfl)
  have m0 : (∑ x ∈ (univ.filter (fun x => cutX x C = O)).filter (fun x => ¬ x i = true), pfs n x)
      = massOn (insert i C) O := by
    unfold massOn
    rw [filter_filter]
    exact sum_congr (filter_congr (fun x _ => by
      rw [cutX_eq_iff hOC x, agreesOn_insert_false hi hiO x])) (fun _ _ => rfl)
  have hsplit := massOn_split (n := n) hi hiO
  have hC := massOn_eq hOC
  have h1 : massOn (insert i C) (insert i O) = betaW O.card (C.card - O.card) * thetaHat C.card O.card := by
    rw [massOn_eq (insert_subset_insert i hOC), card_insert_of_notMem hi, card_insert_of_notMem hiO]
    have e1 : C.card + 1 - (O.card + 1) = C.card - O.card := by omega
    rw [e1]
    have hb := betaW_succ_div O.card (C.card - O.card)
    have hpos := betaW_pos O.card (C.card - O.card)
    rw [div_eq_iff hpos.ne'] at hb
    rw [hb]
    unfold thetaHat
    rw [Nat.cast_sub hle]
    ring_nf
  refine ⟨by rw [m1, h1], ?_⟩
  rw [m0]
  have : massOn (insert i C) O = massOn C O - massOn (insert i C) (insert i O) := by linarith
  rw [this, hC, h1]
  ring

/-- **Single-coordinate cross-entropy (exchangeability)**: for `i ∉ C`,
`Σ_x p(x) ℓ(x_i; |C|, |x ∩ C|) = -h_{|C|}`.  Only the count `|x ∩ C|` enters, and under the target it is uniform
on `{0..|C|}`; this is the exchangeability the block decomposition uses. -/
theorem sum_pfs_ell {C : Finset (Fin n)} {i : Fin n} (hi : i ∉ C) :
    ∑ x, pfs n x * ell (x i) C.card (cutX x C).card = - hS C.card := by
  rw [← sum_fiberwise_of_maps_to (s := univ) (t := C.powerset) (g := fun x => cutX x C)
      (fun x _ => mem_powerset.2 (cutX_subset x C))]
  have hO : ∀ O ∈ C.powerset,
      ∑ x ∈ univ.filter (fun x => cutX x C = O), pfs n x * ell (x i) C.card (cutX x C).card
        = - (betaW O.card (C.card - O.card) * binEntropy (thetaHat C.card O.card)) := by
    intro O hO
    have hOC := mem_powerset.1 hO
    have hle : O.card ≤ C.card := card_le_card hOC
    rw [sum_congr rfl (g := fun x => pfs n x * ell (x i) C.card O.card)
      (fun x hx => by rw [(mem_filter.1 hx).2])]
    rw [← sum_filter_add_sum_filter_not _ (fun x => x i = true)]
    have e1 : ∑ x ∈ (univ.filter (fun x => cutX x C = O)).filter (fun x => x i = true),
        pfs n x * ell (x i) C.card O.card
        = (∑ x ∈ (univ.filter (fun x => cutX x C = O)).filter (fun x => x i = true), pfs n x)
          * Real.log (thetaHat C.card O.card) := by
      rw [sum_mul]
      exact sum_congr rfl (fun x hx => by rw [ell, if_pos (mem_filter.1 hx).2])
    have e0 : ∑ x ∈ (univ.filter (fun x => cutX x C = O)).filter (fun x => ¬ x i = true),
        pfs n x * ell (x i) C.card O.card
        = (∑ x ∈ (univ.filter (fun x => cutX x C = O)).filter (fun x => ¬ x i = true), pfs n x)
          * Real.log (1 - thetaHat C.card O.card) := by
      rw [sum_mul]
      exact sum_congr rfl (fun x hx => by rw [ell, if_neg (mem_filter.1 hx).2])
    obtain ⟨f1, f0⟩ := fibre_split hOC hi
    rw [e1, e0, f1, f0, FSCore.BinaryKL.binEntropy_eq_neg_mul_log]
    ring
  rw [sum_congr rfl hO, sum_neg_distrib,
    sum_powerset_apply_card (fun a => betaW a (C.card - a) * binEntropy (thetaHat C.card a))]
  unfold hS
  rw [neg_inj, sum_div]
  refine sum_congr rfl (fun a ha => ?_)
  rw [nsmul_eq_mul, ← mul_assoc, choose_mul_betaW (mem_range_le ha)]
  ring

/-! ## §4 The cross-entropy of a schedule and the block decomposition -/

/-- `crossSum s bs = Σ_t b_t h_{s_{t-1}}` along a size profile `bs`, levels from `s` (`c = s + 2`). -/
noncomputable def crossSum : ℕ → List ℕ → ℝ
  | _, [] => 0
  | s, b :: bs => (b : ℝ) * hS s + crossSum (s + b) bs

/-- **The cross-entropy of a schedule**: `Σ_x p(x) log q_U(x) = -Σ_t b_t h_{s_{t-1}}`, for a schedule of the
coordinates outside `C`, started with `C` committed. -/
theorem sum_pfs_logLik : ∀ (U : List (Finset (Fin n))) (C : Finset (Fin n)), IsSchedule U (univ \ C) →
    ∑ x, pfs n x * logLik x U C = - crossSum C.card (U.map Finset.card)
  | [], C, _ => by simp [logLik, crossSum]
  | B :: U, C, hU => by
      obtain ⟨_, hB, hU'⟩ := hU
      have hdisj : Disjoint B C := by
        rw [Finset.disjoint_left]
        intro i hiB hiC
        exact (Finset.mem_sdiff.1 (hB hiB)).2 hiC
      have hset : (univ \ C) \ B = univ \ (B ∪ C) := by
        ext i; simp only [Finset.mem_sdiff, Finset.mem_univ, true_and, Finset.mem_union]; tauto
      rw [hset] at hU'
      have ih := sum_pfs_logLik U (B ∪ C) hU'
      have hell : ∀ i ∈ B, ∑ x, pfs n x * ell (x i) C.card (cutX x C).card = - hS C.card :=
        fun i hi => sum_pfs_ell (Finset.mem_sdiff.1 (hB hi)).2
      simp only [logLik, mul_add, sum_add_distrib, mul_sum]
      rw [sum_comm, ih, sum_congr rfl hell, card_union_of_disjoint hdisj]
      simp only [List.map_cons, crossSum, sum_const, nsmul_eq_mul]
      rw [Nat.add_comm B.card C.card]
      ring

lemma map_card_allSingletons : (Thm7.allSingletons n).map Finset.card = List.replicate n 1 := by
  simp [Thm7.allSingletons, Thm7.singletons, List.map_map, Function.comp_def]

lemma crossSum_replicate (m : ℕ) : ∀ s : ℕ, crossSum s (List.replicate m 1) = ∑ j ∈ range m, hS (s + j) := by
  induction m with
  | zero => intro s; simp [crossSum]
  | succ m ih =>
      intro s
      rw [List.replicate_succ, crossSum, ih, sum_range_succ']
      have : ∀ j ∈ range m, hS (s + 1 + j) = hS (s + (j + 1)) := fun j _ => by
        rw [show s + 1 + j = s + (j + 1) by omega]
      rw [sum_congr rfl this]
      simp
      ring

/-- **The entropy of the target**: `Σ_x p log p = -Σ_{s<n} h_s` (chain rule: the all-singletons schedule is exact,
`Thm7.schedLawE_singletons`, so its cross-entropy is the entropy). -/
theorem sum_pfs_log_pfs : ∑ x, pfs n x * Real.log (pfs n x) = - ∑ j ∈ range n, hS j := by
  have hsing := Thm7.allSingletons_isSchedule (n := n)
  have hq : ∀ x, schedLawE (fsOracle n) (Thm7.allSingletons n) [] x = pfs n x := fun x =>
    Thm7.schedLawE_singletons (fsTarget n) (fsOracle n) exact_fs (Finset.nodup_toList _)
      (Finset.toList_toFinset _) x
  calc ∑ x, pfs n x * Real.log (pfs n x)
      = ∑ x, pfs n x * logLik x (Thm7.allSingletons n) ∅ := by
        refine sum_congr rfl (fun x _ => ?_)
        rw [← (schedLawE_fs_pos_log hsing x).2, hq]
    _ = - crossSum 0 ((Thm7.allSingletons n).map Finset.card) := by
        have := sum_pfs_logLik (Thm7.allSingletons n) ∅ (by rw [sdiff_empty]; exact hsing)
        simpa using this
    _ = - ∑ j ∈ range n, hS j := by
        rw [map_card_allSingletons, crossSum_replicate]
        simp

/-- `d(c, b) = b h_s - Σ_{i<b} h_{s+i}`: the cost of a block of `b` coordinates entered at level `c = s + 2`. -/
noncomputable def dB (s b : ℕ) : ℝ := (b : ℝ) * hS s - ∑ i ∈ range b, hS (s + i)

/-- `Σ_t d(c_{t-1}, b_t)` along a size profile `bs`, levels from `s` (`c_0 = s + 2`, `c_t = c_{t-1} + b_t`). -/
noncomputable def blockSum : ℕ → List ℕ → ℝ
  | _, [] => 0
  | s, b :: bs => dB s b + blockSum (s + b) bs

lemma crossSum_sub_eq_blockSum : ∀ (s : ℕ) (bs : List ℕ),
    crossSum s bs - ∑ j ∈ range bs.sum, hS (s + j) = blockSum s bs
  | s, [] => by simp [crossSum, blockSum]
  | s, b :: bs => by
      rw [List.sum_cons, sum_range_add, crossSum, blockSum, ← crossSum_sub_eq_blockSum (s + b) bs]
      unfold dB
      have : ∀ j ∈ range bs.sum, hS (s + (b + j)) = hS (s + b + j) := fun j _ => by rw [Nat.add_assoc]
      rw [sum_congr rfl this]
      ring

/-- The block sizes of a schedule of `A` sum to `|A|`. -/
lemma isSchedule_sum_card : ∀ {U : List (Finset (Fin n))} {A : Finset (Fin n)}, IsSchedule U A →
    (U.map Finset.card).sum = A.card
  | [], A, hU => by
      have hA : A = ∅ := hU
      simp [hA]
  | B :: U, A, hU => by
      obtain ⟨_, hB, hU'⟩ := hU
      have ih := isSchedule_sum_card hU'
      rw [List.map_cons, List.sum_cons, ih, card_sdiff_sub hB]
      have := card_le_card hB
      omega

/-- **G2: the block decomposition of fixed-schedule KL** on the full-support instance:
`KL(p ‖ q_U) = Σ_t d(c_{t-1}, b_t)` for every full labelled schedule `U` (in particular it is finite). -/
theorem KLx_schedLawE_fs {U : List (Finset (Fin n))} (hU : IsSchedule U univ) :
    KLx (fsTarget n) (schedLawE (fsOracle n) U []) = ((blockSum 0 (U.map Finset.card) : ℝ) : WithTop ℝ) := by
  have hpos : ∀ x, 0 < (fsTarget n).p x → 0 < schedLawE (fsOracle n) U [] x :=
    fun x _ => (schedLawE_fs_pos_log hU x).1
  unfold KLx
  rw [if_pos hpos]
  congr 1
  have hfilt : univ.filter (fun x => 0 < (fsTarget n).p x) = univ :=
    filter_true_of_mem (fun x _ => pfs_pos x)
  rw [hfilt]
  have hsum := isSchedule_sum_card hU
  rw [card_univ, Fintype.card_fin] at hsum
  calc ∑ x, (fsTarget n).p x * Real.log ((fsTarget n).p x / schedLawE (fsOracle n) U [] x)
      = ∑ x, pfs n x * Real.log (pfs n x) - ∑ x, pfs n x * logLik x U ∅ := by
        rw [← sum_sub_distrib]
        refine sum_congr rfl (fun x _ => ?_)
        obtain ⟨hq, hlog⟩ := schedLawE_fs_pos_log hU x
        show pfs n x * Real.log (pfs n x / schedLawE (fsOracle n) U [] x) = _
        rw [Real.log_div (pfs_pos x).ne' hq.ne', hlog]
        ring
    _ = - ∑ j ∈ range n, hS j + crossSum 0 (U.map Finset.card) := by
        rw [sum_pfs_log_pfs, sum_pfs_logLik U ∅ (by rw [sdiff_empty]; exact hU)]
        simp
    _ = blockSum 0 (U.map Finset.card) := by
        rw [← crossSum_sub_eq_blockSum, hsum]
        simp
        ring

end A36FS.Prop2

#print axioms A36FS.Prop2.schedLawE_eq_pathProd
#print axioms A36FS.Prop2.log_pathProd
#print axioms A36FS.Prop2.schedLawE_fs_pos_log
#print axioms A36FS.Prop2.sum_pfs_ell
#print axioms A36FS.Prop2.sum_pfs_logLik
#print axioms A36FS.Prop2.sum_pfs_log_pfs
#print axioms A36FS.Prop2.isSchedule_sum_card
#print axioms A36FS.Prop2.KLx_schedLawE_fs


==> anc/formal_companion/lean/src/A36FS/Prop2/Lower.lean <==
/-
A36FS.Prop2.Lower: gate G3 of App. I Proposition 2 (prop:hfs), the lower bound
`C(μ)(6H(μ) + 2D_n) ≥ T_n²` and `0 < D_n < 1/2` (full-support branch).

Paper: appendix_thmm.tex (sha256 2c649114...), ll. 774-779.  Notation: level `c = s + 2`; along a size profile
`b_1, …, b_R` (a full schedule's `U.map Finset.card`), `c_0 = 2`, `c_t = c_{t-1} + b_t`, `c_R = n + 2`;
`T_n = ln((n+2)/2)` (`Tn`), `𝓗_m = Σ_{i≤m} 1/i` (`harm`, equal to Mathlib's `harmonic`), `D_n = 𝓗_{n+1} - 1 - T_n`
(`Dn`), `Ψ(c,b) = Σ_{i<b} i/(c(c+i))` (`PsiB`), `z_t = ln(c_t/c_{t-1})` (`zOf`).

Headlines (`#print axioms` at the end of the file):
* (a) `dB_ge_PsiB`: `d(c,b) ≥ Ψ(c,b)/3` (telescoping `bb1_lower`); companion `dB_le_PsiB`: `d ≤ Ψ` (`bb1_upper`);
  `dB_pos`: `d(c,b) > 0` for `b ≥ 2`.
* (b) `level_cover`: `Σ_t Ψ(c_{t-1},b_t) = Σ_t b_t/c_{t-1} - (𝓗_{n+1} - 1)` for every full schedule.
* (c) `zsq_le`: `Σ_t z_t² ≤ 6 KL(p‖q_U) + 2 D_n` (with `e^z - 1 - z ≥ z²/2`, `Real.quadratic_le_exp_of_nonneg`).
* (d) `cost_mul_ge`: `T_n² ≤ C(μ) (6 H(μ) + 2 D_n)` for `n ≥ 1` and every `μ : SchedMix n`, where `C(μ) = mixCost μ`
  and `H(μ) = Hval μ`, the weighted sum of `HfeasE` (component KLs through `untopD 0`; on this instance no component
  KL is `⊤`, `KLx_schedLawE_fs`).  Cauchy–Schwarz is done as per-round AM-GM `2λz ≤ λ² + z²`, summed over rounds and
  over the mixture, at `λ = T_n/C(μ)` (`C(μ) ≥ 1`, `mixCost_ge_one`).
* (e) `Dn_pos`, `Dn_lt_half`: `0 < D_n < 1/2` (`D_n = Σ_{c=2}^{n+1} [1/c - ln(1+1/c)]`, each term in
  `(0, 1/c - 1/(c+1)]`).
-/
import A36FS.Prop2.Decomp

set_option autoImplicit false

namespace A36FS.Prop2

open AGF A36RW Finset Real

variable {n : ℕ}

/-! ## §1 Telescoping BB1: `Ψ/3 ≤ d ≤ Ψ` -/

/-- `Ψ(c, b) = Σ_{i<b} i/(c(c+i))`, level `c = s + 2`. -/
noncomputable def PsiB (s b : ℕ) : ℝ := ∑ i ∈ range b, (i : ℝ) / (((s : ℝ) + 2) * ((s : ℝ) + 2 + i))

lemma hS_sub_ge (s : ℕ) : ∀ i : ℕ,
    (1 / 3) * (1 / ((s : ℝ) + 2) - 1 / ((s : ℝ) + 2 + i)) ≤ hS s - hS (s + i)
  | 0 => by simp
  | i + 1 => by
      have ih := hS_sub_ge s i
      have hb := bb1_lower (s + i)
      push_cast at hb ⊢
      have e : hS s - hS (s + (i + 1)) = (hS s - hS (s + i)) + (hS (s + i) - hS (s + i + 1)) := by
        rw [Nat.add_assoc]; ring
      rw [e]
      have h1 : (0 : ℝ) < (s : ℝ) + 2 + i := by positivity
      have h2 : (0 : ℝ) < (s : ℝ) + 2 + (i + 1) := by positivity
      have key : (1 / 3) * (1 / ((s : ℝ) + 2) - 1 / ((s : ℝ) + 2 + (i + 1)))
          = (1 / 3) * (1 / ((s : ℝ) + 2) - 1 / ((s : ℝ) + 2 + i))
            + 1 / (3 * ((s : ℝ) + i + 2) * ((s : ℝ) + i + 2 + 1)) := by
        field_simp
        ring
      rw [key]
      linarith

lemma hS_sub_le (s : ℕ) : ∀ i : ℕ, hS s - hS (s + i) ≤ 1 / ((s : ℝ) + 2) - 1 / ((s : ℝ) + 2 + i)
  | 0 => by simp
  | i + 1 => by
      have ih := hS_sub_le s i
      have hb := bb1_upper (s + i)
      push_cast at hb ⊢
      have e : hS s - hS (s + (i + 1)) = (hS s - hS (s + i)) + (hS (s + i) - hS (s + i + 1)) := by
        rw [Nat.add_assoc]; ring
      rw [e]
      have h1 : (0 : ℝ) < (s : ℝ) + 2 + i := by positivity
      have h2 : (0 : ℝ) < (s : ℝ) + 2 + (i + 1) := by positivity
      have hsq : 1 / ((s : ℝ) + i + 2 + 1) ^ 2 ≤ 1 / ((s : ℝ) + 2 + i) - 1 / ((s : ℝ) + 2 + (i + 1)) := by
        rw [div_le_iff₀ (by positivity)]
        field_simp
        nlinarith
      linarith

lemma dB_eq_sum (s b : ℕ) : dB s b = ∑ i ∈ range b, (hS s - hS (s + i)) := by
  unfold dB
  rw [sum_sub_distrib, sum_const, card_range, nsmul_eq_mul]

lemma one_div_sub_one_div (s i : ℕ) :
    1 / ((s : ℝ) + 2) - 1 / ((s : ℝ) + 2 + i) = (i : ℝ) / (((s : ℝ) + 2) * ((s : ℝ) + 2 + i)) := by
  have h1 : (s : ℝ) + 2 ≠ 0 := by positivity
  have h2 : (s : ℝ) + 2 + i ≠ 0 := by positivity
  field_simp
  ring

/-- **G3 (a)**: `d(c, b) ≥ Ψ(c, b)/3`. -/
theorem dB_ge_PsiB (s b : ℕ) : PsiB s b / 3 ≤ dB s b := by
  rw [dB_eq_sum, PsiB, sum_div]
  refine sum_le_sum (fun i _ => ?_)
  have := hS_sub_ge s i
  rw [one_div_sub_one_div] at this
  linarith

/-- The companion upper bound `d(c, b) ≤ Ψ(c, b)` (used by the explicit schedule). -/
theorem dB_le_PsiB (s b : ℕ) : dB s b ≤ PsiB s b := by
  rw [dB_eq_sum, PsiB]
  refine sum_le_sum (fun i _ => ?_)
  have := hS_sub_le s i
  rwa [one_div_sub_one_div] at this

theorem dB_nonneg (s b : ℕ) : 0 ≤ dB s b := by
  refine le_trans ?_ (dB_ge_PsiB s b)
  unfold PsiB
  exact div_nonneg (sum_nonneg (fun i _ => by positivity)) (by norm_num)

/-- `d(c, b) > 0` for `b ≥ 2`. -/
theorem dB_pos {s b : ℕ} (hb : 2 ≤ b) : 0 < dB s b := by
  refine lt_of_lt_of_le ?_ (dB_ge_PsiB s b)
  unfold PsiB
  have hmem : 1 ∈ range b := mem_range.2 (by omega)
  have h1 : (0 : ℝ) < ((1 : ℕ) : ℝ) / (((s : ℝ) + 2) * ((s : ℝ) + 2 + ((1 : ℕ) : ℝ))) := by positivity
  have h2 := single_le_sum (f := fun i : ℕ => (i : ℝ) / (((s : ℝ) + 2) * ((s : ℝ) + 2 + i)))
    (fun i _ => by positivity) hmem
  have : 0 < ∑ i ∈ range b, (i : ℝ) / (((s : ℝ) + 2) * ((s : ℝ) + 2 + i)) := lt_of_lt_of_le h1 h2
  linarith

/-! ## §2 Sums along a profile and the level-cover identity -/

/-- `Σ_t Ψ(c_{t-1}, b_t)`. -/
noncomputable def psiSum : ℕ → List ℕ → ℝ
  | _, [] => 0
  | s, b :: bs => PsiB s b + psiSum (s + b) bs

/-- `Σ_t b_t / c_{t-1}`. -/
noncomputable def ratioSum : ℕ → List ℕ → ℝ
  | _, [] => 0
  | s, b :: bs => (b : ℝ) / ((s : ℝ) + 2) + ratioSum (s + b) bs

/-- `z_t = ln(c_t / c_{t-1})`; `zSum` is `Σ_t z_t`, `zsqSum` is `Σ_t z_t²`. -/
noncomputable def zOf (s b : ℕ) : ℝ := Real.log (((s : ℝ) + b + 2) / ((s : ℝ) + 2))

noncomputable def zSum : ℕ → List ℕ → ℝ
  | _, [] => 0
  | s, b :: bs => zOf s b + zSum (s + b) bs

noncomputable def zsqSum : ℕ → List ℕ → ℝ
  | _, [] => 0
  | s, b :: bs => zOf s b ^ 2 + zsqSum (s + b) bs

theorem blockSum_ge_psiSum : ∀ (s : ℕ) (bs : List ℕ), psiSum s bs / 3 ≤ blockSum s bs
  | _, [] => by simp [psiSum, blockSum]
  | s, b :: bs => by
      have := blockSum_ge_psiSum (s + b) bs
      have h := dB_ge_PsiB s b
      simp only [psiSum, blockSum]
      linarith

theorem blockSum_le_psiSum : ∀ (s : ℕ) (bs : List ℕ), blockSum s bs ≤ psiSum s bs
  | _, [] => by simp [psiSum, blockSum]
  | s, b :: bs => by
      have := blockSum_le_psiSum (s + b) bs
      have h := dB_le_PsiB s b
      simp only [psiSum, blockSum]
      linarith

theorem blockSum_nonneg : ∀ (s : ℕ) (bs : List ℕ), 0 ≤ blockSum s bs
  | _, [] => by simp [blockSum]
  | s, b :: bs => by
      have := blockSum_nonneg (s + b) bs
      have h := dB_nonneg s b
      simp only [blockSum]
      linarith

lemma PsiB_eq (s b : ℕ) : PsiB s b = (b : ℝ) / ((s : ℝ) + 2) - ∑ i ∈ range b, 1 / ((s : ℝ) + 2 + i) := by
  unfold PsiB
  have : (b : ℝ) / ((s : ℝ) + 2) = ∑ _i ∈ range b, 1 / ((s : ℝ) + 2) := by
    rw [sum_const, card_range, nsmul_eq_mul]; ring
  rw [this, ← sum_sub_distrib]
  exact sum_congr rfl (fun i _ => (one_div_sub_one_div s i).symm)

/-- **Level cover**: the terms `1/(c_{t-1} + i)`, `0 ≤ i < b_t`, cover the levels `s+2, …, s+1+Σb` once each. -/
theorem psiSum_eq : ∀ (s : ℕ) (bs : List ℕ),
    psiSum s bs = ratioSum s bs - ∑ j ∈ range bs.sum, 1 / ((s : ℝ) + 2 + j)
  | _, [] => by simp [psiSum, ratioSum]
  | s, b :: bs => by
      rw [psiSum, ratioSum, psiSum_eq (s + b) bs, PsiB_eq, List.sum_cons, sum_range_add]
      have : ∀ j ∈ range bs.sum, 1 / ((s : ℝ) + 2 + ((b + j : ℕ) : ℝ)) = 1 / (((s + b : ℕ) : ℝ) + 2 + j) := by
        intro j _; push_cast; ring_nf
      rw [sum_congr rfl this]
      ring

/-- The harmonic number `𝓗_m = Σ_{i ≤ m} 1/i` (real-valued; equals Mathlib's `harmonic m`, `harm_eq_harmonic`). -/
noncomputable def harm (m : ℕ) : ℝ := ∑ i ∈ range m, 1 / ((i : ℝ) + 1)

theorem harm_eq_harmonic (m : ℕ) : harm m = (harmonic m : ℝ) := by
  unfold harm harmonic
  push_cast
  simp [one_div]

lemma sum_inv_two_add (m : ℕ) : ∑ j ∈ range m, 1 / ((0 : ℕ) + (2 : ℝ) + j) = harm (m + 1) - 1 := by
  unfold harm
  rw [sum_range_succ']
  simp only [zero_add, CharP.cast_eq_zero]
  have : ∀ j ∈ range m, 1 / ((2 : ℝ) + j) = 1 / (((j + 1 : ℕ) : ℝ) + 1) := by
    intro j _; push_cast; ring_nf
  rw [sum_congr rfl this]
  norm_num

/-- `T_n = ln((n+2)/2)`. -/
noncomputable def Tn (n : ℕ) : ℝ := Real.log (((n : ℝ) + 2) / 2)

/-- `D_n = 𝓗_{n+1} - 1 - T_n`. -/
noncomputable def Dn (n : ℕ) : ℝ := harm (n + 1) - 1 - Tn n

/-- **G3 (b), the level-cover identity** for a full schedule: `Σ_t Ψ = Σ_t b_t/c_{t-1} - (𝓗_{n+1} - 1)`. -/
theorem level_cover {U : List (Finset (Fin n))} (hU : IsSchedule U univ) :
    psiSum 0 (U.map Finset.card) = ratioSum 0 (U.map Finset.card) - (harm (n + 1) - 1) := by
  have hsum := isSchedule_sum_card hU
  rw [card_univ, Fintype.card_fin] at hsum
  rw [psiSum_eq, hsum, ← sum_inv_two_add]

/-! ## §3 The `z`-bound -/

lemma zOf_nonneg (s b : ℕ) : 0 ≤ zOf s b := by
  unfold zOf
  apply Real.log_nonneg
  rw [le_div_iff₀ (by positivity)]
  have : (0 : ℝ) ≤ b := Nat.cast_nonneg b
  linarith

lemma ratio_ge_z (s b : ℕ) : zOf s b + zOf s b ^ 2 / 2 ≤ (b : ℝ) / ((s : ℝ) + 2) := by
  have hq := Real.quadratic_le_exp_of_nonneg (zOf_nonneg s b)
  have he : Real.exp (zOf s b) = ((s : ℝ) + b + 2) / ((s : ℝ) + 2) := by
    unfold zOf
    exact Real.exp_log (by positivity)
  rw [he] at hq
  have : ((s : ℝ) + b + 2) / ((s : ℝ) + 2) = 1 + (b : ℝ) / ((s : ℝ) + 2) := by
    have h : (s : ℝ) + 2 ≠ 0 := by positivity
    field_simp
    ring
  linarith

theorem ratioSum_ge : ∀ (s : ℕ) (bs : List ℕ), zSum s bs + zsqSum s bs / 2 ≤ ratioSum s bs
  | _, [] => by simp [zSum, zsqSum, ratioSum]
  | s, b :: bs => by
      have := ratioSum_ge (s + b) bs
      have h := ratio_ge_z s b
      simp only [zSum, zsqSum, ratioSum]
      linarith

/-- `Σ_t z_t` telescopes to `ln(c_R/c_0)`. -/
theorem zSum_eq : ∀ (s : ℕ) (bs : List ℕ),
    zSum s bs = Real.log ((s : ℝ) + bs.sum + 2) - Real.log ((s : ℝ) + 2)
  | _, [] => by simp [zSum]
  | s, b :: bs => by
      rw [zSum, zSum_eq (s + b) bs, zOf, Real.log_div (by positivity) (by positivity), List.sum_cons]
      push_cast
      ring_nf

/-- `Σ_t z_t = T_n` for a full schedule. -/
theorem zSum_full {U : List (Finset (Fin n))} (hU : IsSchedule U univ) : zSum 0 (U.map Finset.card) = Tn n := by
  have hsum := isSchedule_sum_card hU
  rw [card_univ, Fintype.card_fin] at hsum
  rw [zSum_eq, hsum, Tn, Real.log_div (by positivity) (by norm_num)]
  simp

/-- **G3 (c), the `z`-bound**: `Σ_t z_t² ≤ 6 KL(p‖q_U) + 2 D_n` for every full schedule. -/
theorem zsq_le {U : List (Finset (Fin n))} (hU : IsSchedule U univ) :
    zsqSum 0 (U.map Finset.card) ≤ 6 * blockSum 0 (U.map Finset.card) + 2 * Dn n := by
  have h1 := blockSum_ge_psiSum 0 (U.map Finset.card)
  have h2 := level_cover hU
  have h3 := ratioSum_ge 0 (U.map Finset.card)
  have h4 := zSum_full hU
  unfold Dn
  linarith

/-- Per-round AM-GM: `2λ Σ z ≤ λ² R + Σ z²`, for every real `λ`. -/
theorem amgm_rounds (lam : ℝ) : ∀ (s : ℕ) (bs : List ℕ),
    2 * lam * zSum s bs ≤ lam ^ 2 * bs.length + zsqSum s bs
  | _, [] => by simp [zSum, zsqSum]
  | s, b :: bs => by
      have := amgm_rounds lam (s + b) bs
      have h := sq_nonneg (lam - zOf s b)
      simp only [zSum, zsqSum, List.length_cons]
      push_cast
      nlinarith

/-! ## §4 Cauchy–Schwarz over the mixture -/

/-- `H(μ) = Σ_U μ_U KL(p‖q_U)`, in `HfeasE`'s form (`⊤` read as `0` by `untopD`; on this instance no component KL
is `⊤`, `KLx_schedLawE_fs`). -/
noncomputable def Hval (μ : SchedMix n) : ℝ :=
  (μ.parts.map (fun p => p.1 * (KLx (fsTarget n) (schedLawE (fsOracle n) p.2 [])).untopD 0)).sum

lemma untopD_KLx {U : List (Finset (Fin n))} (hU : IsSchedule U univ) :
    (KLx (fsTarget n) (schedLawE (fsOracle n) U [])).untopD 0 = blockSum 0 (U.map Finset.card) := by
  rw [KLx_schedLawE_fs hU, WithTop.untopD_coe]

/-- The weighted linear expansion used by Cauchy–Schwarz. -/
lemma sum_map_lin {α : Type*} (L : List (ℝ × α)) (f g : α → ℝ) (a b c : ℝ) :
    (L.map (fun p => p.1 * (a * f p.2 + b * g p.2 + c))).sum
      = a * (L.map (fun p => p.1 * f p.2)).sum + b * (L.map (fun p => p.1 * g p.2)).sum
        + c * (L.map Prod.fst).sum := by
  induction L with
  | nil => simp
  | cons p L ih =>
      simp only [List.map_cons, List.sum_cons, ih]
      ring

lemma mixCost_ge_one (hn : 1 ≤ n) (μ : SchedMix n) : 1 ≤ mixCost μ := by
  unfold mixCost
  have h : (μ.parts.map (fun p => p.1 * (1 : ℝ))).sum ≤ (μ.parts.map (fun p => p.1 * (p.2.length : ℝ))).sum := by
    refine List.sum_le_sum (fun p hp => ?_)
    have hl : (1 : ℝ) ≤ p.2.length := by
      exact_mod_cast Thm7.one_le_length_of_isSchedule hn (μ.comp_sched p hp)
    exact mul_le_mul_of_nonneg_left hl (μ.wt_nonneg p hp)
  have h1 : (μ.parts.map (fun p => p.1 * (1 : ℝ))).sum = 1 := by
    simp only [mul_one]
    exact μ.wt_sum
  linarith

/-- **G3 (d), the lower bound of Proposition 2**: `C(μ)(6H(μ) + 2D_n) ≥ T_n²` for every `n ≥ 1` and every finite
predrawn mixture `μ`. -/
theorem cost_mul_ge (hn : 1 ≤ n) (μ : SchedMix n) : Tn n ^ 2 ≤ mixCost μ * (6 * Hval μ + 2 * Dn n) := by
  set C := mixCost μ with hC
  have hC1 : 1 ≤ C := mixCost_ge_one hn μ
  have hCpos : 0 < C := by linarith
  set lam := Tn n / C with hlam
  -- per component: 0 ≤ λ² R + 6 K + 2 D - 2 λ T
  have hcomp : ∀ p ∈ μ.parts, 0 ≤ p.1 * (lam ^ 2 * (p.2.length : ℝ)
      + 6 * (KLx (fsTarget n) (schedLawE (fsOracle n) p.2 [])).untopD 0 + (2 * Dn n - 2 * lam * Tn n)) := by
    intro p hp
    have hU := μ.comp_sched p hp
    rw [untopD_KLx hU]
    have h1 := amgm_rounds lam 0 (p.2.map Finset.card)
    rw [zSum_full hU, List.length_map] at h1
    have h2 := zsq_le hU
    exact mul_nonneg (μ.wt_nonneg p hp) (by linarith)
  have hsum := List.sum_nonneg (l := μ.parts.map (fun p => p.1 * (lam ^ 2 * (p.2.length : ℝ)
      + 6 * (KLx (fsTarget n) (schedLawE (fsOracle n) p.2 [])).untopD 0 + (2 * Dn n - 2 * lam * Tn n))))
    (by
      intro y hy
      obtain ⟨p, hp, rfl⟩ := List.mem_map.1 hy
      exact hcomp p hp)
  rw [sum_map_lin μ.parts (fun U => (U.length : ℝ))
    (fun U => (KLx (fsTarget n) (schedLawE (fsOracle n) U [])).untopD 0) (lam ^ 2) 6 (2 * Dn n - 2 * lam * Tn n),
    μ.wt_sum] at hsum
  change 0 ≤ lam ^ 2 * C + 6 * Hval μ + (2 * Dn n - 2 * lam * Tn n) * 1 at hsum
  have key : Tn n ^ 2 / C ≤ 6 * Hval μ + 2 * Dn n := by
    have e : lam ^ 2 * C - 2 * lam * Tn n = - (Tn n ^ 2 / C) := by
      rw [hlam]; field_simp; ring
    nlinarith
  rw [div_le_iff₀ hCpos] at key
  linarith

/-! ## §5 `0 < D_n < 1/2` -/

lemma Tn_succ (m : ℕ) : Tn (m + 1) = Tn m + Real.log (((m : ℝ) + 3) / ((m : ℝ) + 2)) := by
  unfold Tn
  rw [← Real.log_mul (by positivity) (by positivity)]
  congr 1
  push_cast
  field_simp
  ring

lemma Dn_eq_sum (m : ℕ) :
    Dn m = ∑ j ∈ range m, (1 / ((j : ℝ) + 2) - Real.log (((j : ℝ) + 3) / ((j : ℝ) + 2))) := by
  induction m with
  | zero => simp [Dn, harm, Tn]
  | succ m ih =>
      rw [sum_range_succ, ← ih]
      unfold Dn
      rw [Tn_succ]
      unfold harm
      rw [sum_range_succ _ (m + 1)]
      push_cast
      ring_nf

lemma Dn_term_pos (j : ℕ) : 0 < 1 / ((j : ℝ) + 2) - Real.log (((j : ℝ) + 3) / ((j : ℝ) + 2)) := by
  have hx : 0 < ((j : ℝ) + 3) / ((j : ℝ) + 2) := by positivity
  have hne : ((j : ℝ) + 3) / ((j : ℝ) + 2) ≠ 1 := by
    rw [Ne, div_eq_one_iff_eq (by positivity)]; linarith
  have h := Real.log_lt_sub_one_of_pos hx hne
  have e : ((j : ℝ) + 3) / ((j : ℝ) + 2) - 1 = 1 / ((j : ℝ) + 2) := by
    have h2 : (j : ℝ) + 2 ≠ 0 := by positivity
    field_simp; ring
  linarith

lemma Dn_term_le (j : ℕ) :
    1 / ((j : ℝ) + 2) - Real.log (((j : ℝ) + 3) / ((j : ℝ) + 2)) ≤ 1 / ((j : ℝ) + 2) - 1 / ((j : ℝ) + 3) := by
  have hx : 0 < ((j : ℝ) + 3) / ((j : ℝ) + 2) := by positivity
  have h := Real.one_sub_inv_le_log_of_pos hx
  have e : 1 - (((j : ℝ) + 3) / ((j : ℝ) + 2))⁻¹ = 1 / ((j : ℝ) + 3) := by
    have h2 : (j : ℝ) + 2 ≠ 0 := by positivity
    have h3 : (j : ℝ) + 3 ≠ 0 := by positivity
    rw [inv_div]; field_simp; ring
  linarith

lemma sum_telescope_half (m : ℕ) :
    ∑ j ∈ range m, (1 / ((j : ℝ) + 2) - 1 / ((j : ℝ) + 3)) = 1 / 2 - 1 / ((m : ℝ) + 2) := by
  induction m with
  | zero => norm_num
  | succ m ih =>
      rw [sum_range_succ, ih]
      push_cast
      ring

/-- **G3 (e)**: `0 < D_n < 1/2` for every `n ≥ 1`. -/
theorem Dn_pos (hn : 1 ≤ n) : 0 < Dn n := by
  rw [Dn_eq_sum]
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
  rw [sum_range_succ']
  have h0 := Dn_term_pos 0
  have hrest : 0 ≤ ∑ j ∈ range m, (1 / (((j + 1 : ℕ) : ℝ) + 2)
      - Real.log ((((j + 1 : ℕ) : ℝ) + 3) / (((j + 1 : ℕ) : ℝ) + 2))) :=
    sum_nonneg (fun j _ => (Dn_term_pos (j + 1)).le)
  push_cast at h0 hrest ⊢
  linarith

theorem Dn_lt_half (n : ℕ) : Dn n < 1 / 2 := by
  rw [Dn_eq_sum]
  have h := sum_le_sum (fun j (_ : j ∈ range n) => Dn_term_le j)
  rw [sum_telescope_half] at h
  have : 0 < 1 / ((n : ℝ) + 2) := by positivity
  linarith

end A36FS.Prop2

#print axioms A36FS.Prop2.dB_ge_PsiB
#print axioms A36FS.Prop2.dB_le_PsiB
#print axioms A36FS.Prop2.dB_pos
#print axioms A36FS.Prop2.level_cover
#print axioms A36FS.Prop2.harm_eq_harmonic
#print axioms A36FS.Prop2.zSum_full
#print axioms A36FS.Prop2.zsq_le
#print axioms A36FS.Prop2.cost_mul_ge
#print axioms A36FS.Prop2.Dn_pos
#print axioms A36FS.Prop2.Dn_lt_half


==> anc/formal_companion/lean/src/A36FS/Prop2/Main.lean <==
/-
A36FS.Prop2.Main: gate G5 of App. I Proposition 2 (prop:hfs), the headlines, on the shared interface for the
full-support target (full-support branch).

Paper: appendix_thmm.tex (sha256 2c649114...), setup ll. 738-741, statement ll. 744-753, proof ll. 756-783.

Correspondence, paper -> formal (this file and its imports):
* `μ` (finite predrawn mixture of full labelled schedules) -> `μ : SchedMix n` (AGF; arbitrary real weights `≥ 0`
  summing to one, every component `IsSchedule U univ`, repetitions and zero weights allowed).
* `C(μ) = E_μ |U|` -> `mixCost μ = Σ_(w,U) w·|U|` (AGF).
* `H(μ) = E_μ KL(p‖q_U)` -> `Hval μ`, the weighted sum in `HfeasE` (`Σ w · (KLx …).untopD 0`).  the shared library's `⊤`
  convention (`HfeasE` demands `KLx ≠ ⊤` on positively weighted components and reads `⊤` as `0` in the sum) never
  bites here: every component KL is finite (`KLx_ne_top`), `Hval_eq` gives `Hval` with the genuine real KLs, and
  `HfeasE_iff`: `HfeasE (fsTarget n) (fsOracle n) μ ε ↔ Hval μ ≤ ε`.
* `L_H(n,ε) = inf{C(μ) : H(μ) ≤ ε}` -> `LHgen (fsTarget n) (fsOracle n) ε` (real `sInf`).  For `ε ≥ 0` its
  feasible set is nonempty (`LHgen_feasible_nonempty`: the all-singletons mixture `Thm7.exactMix n`) and bounded
  below by `0`, so the `sInf` is a genuine infimum, not the empty-set value.
* `T_n`, `D_n`, `𝓗_m` -> `Tn n`, `Dn n`, `harm m` (`harm_eq_harmonic`: Mathlib's `harmonic`).  `α` -> `alphaOf n ε`;
  the explicit schedule -> `hfsSched n ε`.

Headlines (`#print axioms` at the end of the file):
* `prop2_main` (G3): `n ≥ 1 → T_n² ≤ C(μ)(6H(μ) + 2D_n) ∧ 0 < D_n ∧ D_n < 1/2`, for every `μ`.
* `LHgen_ge` (G5): `n ≥ 1 → ε ≥ 0 → max{1, T_n²/(6ε+1)} ≤ L_H(n,ε)`.
* `LHgen_le` (G4/G5): `ε > 0 → L_H(n,ε) ≤ min{n, 2 + (3T_n+2)/α}`.
* `LHgen_zero` (G5): `L_H(n,0) = n` (every `n`).
* `LHgen_isTheta` (G5, optional item): `ε > 0 → (n ↦ L_H(n,ε)) =Θ[atTop] (n ↦ (ln n)²)`.
-/
import A36FS.Prop2.Upper

set_option autoImplicit false

namespace A36FS.Prop2

open AGF A36RW Finset Real

variable {n : ℕ}

/-! ## §1 `HfeasE`, `H(μ)` and `C(μ)` on this instance -/

/-- No component KL is `⊤` on the full-support instance. -/
theorem KLx_ne_top {U : List (Finset (Fin n))} (hU : IsSchedule U univ) :
    KLx (fsTarget n) (schedLawE (fsOracle n) U []) ≠ ⊤ := by
  rw [KLx_schedLawE_fs hU]
  exact WithTop.coe_ne_top

/-- **`HfeasE` is exactly `H(μ) ≤ ε`** on this instance: its absolute-continuity clause always holds. -/
theorem HfeasE_iff (μ : SchedMix n) (ε : ℝ) : HfeasE (fsTarget n) (fsOracle n) μ ε ↔ Hval μ ≤ ε :=
  ⟨fun h => h.2, fun h => ⟨fun p hp _ => KLx_ne_top (μ.comp_sched p hp), h⟩⟩

/-- `H(μ) = Σ_U μ_U KL(p‖q_U)` with the genuine (finite) component KLs. -/
theorem Hval_eq (μ : SchedMix n) :
    Hval μ = (μ.parts.map (fun p => p.1 * blockSum 0 (p.2.map Finset.card))).sum := by
  unfold Hval
  congr 1
  exact List.map_congr_left (fun p hp => by rw [untopD_KLx (μ.comp_sched p hp)])

lemma Hval_pointMix {U : List (Finset (Fin n))} (hU : IsSchedule U univ) :
    Hval (Thm7.pointMix U hU) = blockSum 0 (U.map Finset.card) := by
  simp [Hval, Thm7.pointMix, untopD_KLx hU]

/-- The exact mixture (all singletons) is feasible for every `ε ≥ 0`. -/
theorem HfeasE_exactMix {ε : ℝ} (hε : 0 ≤ ε) : HfeasE (fsTarget n) (fsOracle n) (Thm7.exactMix n) ε := by
  rw [HfeasE_iff]
  have hq : schedLawE (fsOracle n) (Thm7.allSingletons n) [] = (fsTarget n).p := funext (fun x =>
    Thm7.schedLawE_singletons (fsTarget n) (fsOracle n) exact_fs (Finset.nodup_toList _)
      (Finset.toList_toFinset _) x)
  have hK : KLx (fsTarget n) (schedLawE (fsOracle n) (Thm7.allSingletons n) []) = 0 := by
    rw [hq, Thm7.KLx_self]
  unfold Hval Thm7.exactMix Thm7.pointMix
  simp only [List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, hK, one_mul, add_zero]
  exact hε

/-- **Feasibility**: for every `ε ≥ 0` the feasible set of `L_H(n, ε)` is nonempty (it contains `n`), so
`LHgen`'s real `sInf` is not the empty-set value `sInf ∅ = 0`. -/
theorem LHgen_feasible_nonempty {ε : ℝ} (hε : 0 ≤ ε) :
    {c : ℝ | ∃ μ : SchedMix n, HfeasE (fsTarget n) (fsOracle n) μ ε ∧ c = mixCost μ}.Nonempty :=
  ⟨n, Thm7.exactMix n, HfeasE_exactMix hε, Thm7.mixCost_exactMix.symm⟩

theorem LHgen_feasible_bddBelow (ε : ℝ) :
    BddBelow {c : ℝ | ∃ μ : SchedMix n, HfeasE (fsTarget n) (fsOracle n) μ ε ∧ c = mixCost μ} :=
  ⟨0, by rintro c ⟨μ, -, rfl⟩; exact Thm7.mixCost_nonneg μ⟩

theorem LHgen_le_mixCost {ε : ℝ} (μ : SchedMix n) (hμ : HfeasE (fsTarget n) (fsOracle n) μ ε) :
    LHgen (fsTarget n) (fsOracle n) ε ≤ mixCost μ :=
  csInf_le (LHgen_feasible_bddBelow ε) ⟨μ, hμ, rfl⟩

/-! ## §2 The headlines -/

/-- **Proposition 2, main inequality**: for every `n ≥ 1` and every finite predrawn mixture `μ`,
`C(μ)(6H(μ) + 2D_n) ≥ T_n²`, with `0 < D_n < 1/2`. -/
theorem prop2_main (hn : 1 ≤ n) (μ : SchedMix n) :
    Tn n ^ 2 ≤ mixCost μ * (6 * Hval μ + 2 * Dn n) ∧ 0 < Dn n ∧ Dn n < 1 / 2 :=
  ⟨cost_mul_ge hn μ, Dn_pos hn, Dn_lt_half n⟩

/-- **Proposition 2, lower bound**: `L_H(n, ε) ≥ max{1, T_n²/(6ε+1)}` for every `n ≥ 1` and `ε ≥ 0`. -/
theorem LHgen_ge (hn : 1 ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    max 1 (Tn n ^ 2 / (6 * ε + 1)) ≤ LHgen (fsTarget n) (fsOracle n) ε := by
  apply le_csInf (LHgen_feasible_nonempty hε)
  rintro c ⟨μ, hμ, rfl⟩
  have hC := mixCost_ge_one hn μ
  apply max_le hC
  have hH : Hval μ ≤ ε := (HfeasE_iff μ ε).1 hμ
  have hcs := cost_mul_ge hn μ
  have hD := Dn_lt_half n
  have hle : 6 * Hval μ + 2 * Dn n ≤ 6 * ε + 1 := by linarith
  have h2 : mixCost μ * (6 * Hval μ + 2 * Dn n) ≤ mixCost μ * (6 * ε + 1) :=
    mul_le_mul_of_nonneg_left hle (by linarith)
  rw [div_le_iff₀ (by linarith)]
  linarith

/-- **Proposition 2, upper bound**: for every `ε > 0`,
`L_H(n, ε) ≤ min{n, 2 + (3T_n+2)/α}` with `α = min{1/2, ε/(4(T_n+1))}`, witnessed by the explicit schedule. -/
theorem LHgen_le {ε : ℝ} (hε : 0 < ε) :
    LHgen (fsTarget n) (fsOracle n) ε ≤ min (n : ℝ) (2 + (3 * Tn n + 2) / alphaOf n ε) := by
  have hU := hfsSched_isSchedule n ε
  have hK := hfsSched_KL_lt (n := n) hε
  rw [KLx_schedLawE_fs hU] at hK
  have hK' : blockSum 0 ((hfsSched n ε).map Finset.card) < ε := WithTop.coe_lt_coe.1 hK
  have hμ : HfeasE (fsTarget n) (fsOracle n) (Thm7.pointMix (hfsSched n ε) hU) ε := by
    rw [HfeasE_iff, Hval_pointMix]
    exact hK'.le
  calc LHgen (fsTarget n) (fsOracle n) ε ≤ mixCost (Thm7.pointMix (hfsSched n ε) hU) := LHgen_le_mixCost _ hμ
    _ = (hfsSched n ε).length := Thm7.mixCost_pointMix hU
    _ ≤ min (n : ℝ) (2 + (3 * Tn n + 2) / alphaOf n ε) := hfsSched_length_le hε

/-! ## §3 `L_H(n, 0) = n` -/

lemma terms_zero_of_sum_nonpos {α : Type*} : ∀ (L : List α) (f : α → ℝ), (∀ a ∈ L, 0 ≤ f a) →
    (L.map f).sum ≤ 0 → ∀ a ∈ L, f a = 0
  | [], _, _, _, a, ha => by simp at ha
  | b :: L, f, hf, hs, a, ha => by
      simp only [List.map_cons, List.sum_cons] at hs
      have hb := hf b List.mem_cons_self
      have hrest : 0 ≤ (L.map f).sum :=
        List.sum_nonneg (fun y hy => by
          obtain ⟨c, hc, rfl⟩ := List.mem_map.1 hy
          exact hf c (List.mem_cons_of_mem _ hc))
      rcases List.mem_cons.1 ha with rfl | ha
      · linarith
      · exact terms_zero_of_sum_nonpos L f (fun c hc => hf c (List.mem_cons_of_mem _ hc)) (by linarith) a ha

/-- Zero KL forces singleton blocks. -/
theorem blockSum_eq_zero : ∀ (s : ℕ) (bs : List ℕ), blockSum s bs = 0 → ∀ b ∈ bs, b ≤ 1
  | _, [], _, b, hb => by simp at hb
  | s, b :: bs, h, b', hb' => by
      simp only [blockSum] at h
      have h1 := dB_nonneg s b
      have h2 := blockSum_nonneg (s + b) bs
      have hd : dB s b = 0 := by linarith
      have hr : blockSum (s + b) bs = 0 := by linarith
      rcases List.mem_cons.1 hb' with rfl | hb'
      · by_contra hlt
        have := dB_pos (s := s) (b := b') (by omega)
        linarith
      · exact blockSum_eq_zero (s + b) bs hr b' hb'

/-- A full schedule with zero KL has `n` rounds (all blocks are singletons). -/
theorem length_eq_of_KL_zero {U : List (Finset (Fin n))} (hU : IsSchedule U univ)
    (h0 : blockSum 0 (U.map Finset.card) = 0) : U.length = n := by
  have hsum := isSchedule_sum_card hU
  rw [card_univ, Fintype.card_fin] at hsum
  have hle := blockSum_eq_zero 0 _ h0
  have hone : ∀ b ∈ U.map Finset.card, b = 1 := by
    intro b hb
    obtain ⟨B, hB, rfl⟩ := List.mem_map.1 hb
    have h1 : 1 ≤ B.card := Finset.card_pos.2 (Thm7.isSchedule_nonempty hU B hB)
    have h2 := hle B.card hb
    omega
  have key : ∀ l : List ℕ, (∀ b ∈ l, b = 1) → l.sum = l.length := by
    intro l
    induction l with
    | nil => intro _; rfl
    | cons b l ih =>
        intro hl
        rw [List.sum_cons, List.length_cons, hl b List.mem_cons_self,
          ih (fun c hc => hl c (List.mem_cons_of_mem _ hc))]
        omega
  rw [← List.length_map (f := Finset.card), ← key _ hone, hsum]

/-- Every mixture with `H(μ) ≤ 0` has `C(μ) = n`. -/
theorem mixCost_eq_of_H_nonpos (μ : SchedMix n) (hH : Hval μ ≤ 0) : mixCost μ = n := by
  rw [Hval_eq] at hH
  have hterm := terms_zero_of_sum_nonpos μ.parts (fun p => p.1 * blockSum 0 (p.2.map Finset.card))
    (fun p hp => mul_nonneg (μ.wt_nonneg p hp) (blockSum_nonneg 0 _)) hH
  unfold mixCost
  have hmap : μ.parts.map (fun p => p.1 * (p.2.length : ℝ)) = μ.parts.map (fun p => p.1 * (n : ℝ)) := by
    refine List.map_congr_left (fun p hp => ?_)
    rcases (mul_eq_zero.1 (hterm p hp)) with h | h
    · simp [h]
    · rw [length_eq_of_KL_zero (μ.comp_sched p hp) h]
  rw [hmap, List.sum_map_mul_right, μ.wt_sum, one_mul]

/-- **Proposition 2, `ε = 0`**: `L_H(n, 0) = n`. -/
theorem LHgen_zero : LHgen (fsTarget n) (fsOracle n) 0 = n := by
  have hset : {c : ℝ | ∃ μ : SchedMix n, HfeasE (fsTarget n) (fsOracle n) μ 0 ∧ c = mixCost μ} = {(n : ℝ)} := by
    ext c
    simp only [Set.mem_ofPred_eq, Set.mem_singleton_iff]
    constructor
    · rintro ⟨μ, hμ, rfl⟩
      exact mixCost_eq_of_H_nonpos μ ((HfeasE_iff μ 0).1 hμ)
    · rintro rfl
      exact ⟨Thm7.exactMix n, HfeasE_exactMix le_rfl, Thm7.mixCost_exactMix.symm⟩
  unfold LHgen
  rw [hset, csInf_singleton]


/-! ## §4 `L_H(n, ε) = Θ_ε((ln n)²)` at every fixed `ε > 0` -/

lemma Tn_ge_half_log (hn : 1 ≤ n) : Real.log n / 2 ≤ Tn n := by
  have hn' : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have h1 : Real.log n ≤ Real.log ((((n : ℝ) + 2) / 2) ^ 2) := by
    apply Real.log_le_log (by linarith)
    nlinarith
  rw [Real.log_pow] at h1
  unfold Tn
  push_cast at h1
  linarith

lemma Tn_le_log (hn : 2 ≤ n) : Tn n ≤ Real.log n := by
  have hn' : (2 : ℝ) ≤ n := by exact_mod_cast hn
  unfold Tn
  apply Real.log_le_log (by positivity)
  linarith

lemma one_le_log_of_three_le (hn : 3 ≤ n) : 1 ≤ Real.log n := by
  have hn' : (3 : ℝ) ≤ n := by exact_mod_cast hn
  rw [Real.le_log_iff_exp_le (by linarith)]
  have h1 := Real.exp_one_lt_d9
  have h2 : (2.7182818286 : ℝ) < 3 := by norm_num
  linarith

lemma inv_alphaOf_le {ε : ℝ} (hε : 0 < ε) : 1 / alphaOf n ε ≤ 2 + 4 * (Tn n + 1) / ε := by
  have hT := Tn_nonneg n
  have hnn : 0 ≤ 4 * (Tn n + 1) / ε := div_nonneg (by linarith) hε.le
  unfold alphaOf
  rcases min_cases (1 / 2 : ℝ) (ε / (4 * (Tn n + 1))) with ⟨h, _⟩ | ⟨h, _⟩
  · rw [h]
    norm_num
    linarith
  · rw [h, one_div_div]
    linarith

/-- **Proposition 2, order of growth**: `L_H(n, ε) = Θ_ε((ln n)²)` as `n → ∞`, at every fixed `ε > 0`. -/
theorem LHgen_isTheta {ε : ℝ} (hε : 0 < ε) :
    (fun n : ℕ => LHgen (fsTarget n) (fsOracle n) ε) =Θ[Filter.atTop] (fun n : ℕ => Real.log n ^ 2) := by
  unfold Asymptotics.IsTheta
  constructor
  · apply Asymptotics.IsBigO.of_bound (12 + 40 / ε)
    rw [Filter.eventually_atTop]
    refine ⟨3, fun m hm => ?_⟩
    have hL1 := one_le_log_of_three_le (n := m) hm
    have hTle := Tn_le_log (n := m) (by omega)
    have hT0 := Tn_nonneg m
    have hup := LHgen_le (n := m) hε
    have hlow := LHgen_ge (n := m) (by omega) hε.le
    have hinv := inv_alphaOf_le (n := m) hε
    have hpos : 0 ≤ LHgen (fsTarget m) (fsOracle m) ε :=
      le_trans (by norm_num) (le_trans (le_max_left _ _) hlow)
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hpos, abs_of_nonneg (sq_nonneg _)]
    have h1 : LHgen (fsTarget m) (fsOracle m) ε ≤ 2 + (3 * Tn m + 2) / alphaOf m ε :=
      le_trans hup (min_le_right _ _)
    have h2 : (3 * Tn m + 2) / alphaOf m ε ≤ (3 * Tn m + 2) * (2 + 4 * (Tn m + 1) / ε) := by
      rw [div_eq_mul_one_div]
      exact mul_le_mul_of_nonneg_left hinv (by linarith)
    have h3 : (3 * Tn m + 2) * (2 + 4 * (Tn m + 1) / ε)
        ≤ (5 * Real.log m) * (2 * Real.log m + 8 * Real.log m / ε) := by
      have hq : 4 * (Tn m + 1) / ε ≤ 8 * Real.log m / ε :=
        div_le_div_of_nonneg_right (by linarith) hε.le
      exact mul_le_mul (by linarith) (by linarith) (by positivity) (by linarith)
    have h4 : (5 * Real.log m) * (2 * Real.log m + 8 * Real.log m / ε)
        = (10 + 40 / ε) * Real.log m ^ 2 := by
      field_simp
      ring
    have h5 : (2 : ℝ) ≤ 2 * Real.log m ^ 2 := by nlinarith
    linarith
  · apply Asymptotics.IsBigO.of_bound (4 * (6 * ε + 1))
    rw [Filter.eventually_atTop]
    refine ⟨1, fun m hm => ?_⟩
    have hlow := LHgen_ge (n := m) hm hε.le
    have hT := Tn_ge_half_log (n := m) hm
    have hL0 : 0 ≤ Real.log m := Real.log_nonneg (by exact_mod_cast hm)
    have hpos : 0 ≤ LHgen (fsTarget m) (fsOracle m) ε :=
      le_trans (by norm_num) (le_trans (le_max_left _ _) hlow)
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hpos, abs_of_nonneg (sq_nonneg _)]
    have h1 : Tn m ^ 2 / (6 * ε + 1) ≤ LHgen (fsTarget m) (fsOracle m) ε := le_trans (le_max_right _ _) hlow
    have h2 : (Real.log m / 2) ^ 2 ≤ Tn m ^ 2 := pow_le_pow_left₀ (by positivity) hT 2
    rw [div_le_iff₀ (by positivity)] at h1
    nlinarith

/-! ## §5 Non-vacuity checks (`example`s; no new names) -/

/-- `h_0 = h(1/2) = ln 2`. -/
example : hS 0 = Real.log 2 := by
  simp [hS, thetaHat, Real.binEntropy_two_inv]

/-- Singletons cost nothing: `d(c, 1) = 0`. -/
example (s : ℕ) : dB s 1 = 0 := by simp [dB]

/-- The decomposition is not trivially zero: committing both coordinates of `n = 2` at once has positive KL. -/
example : 0 < (KLx (fsTarget 2) (schedLawE (fsOracle 2) [univ] [])).untopD 0 := by
  have hU : IsSchedule ([univ] : List (Finset (Fin 2))) univ :=
    ⟨univ_nonempty, subset_refl _, Finset.sdiff_self univ⟩
  rw [untopD_KLx hU]
  simp only [List.map_cons, List.map_nil, card_univ, Fintype.card_fin, blockSum, add_zero]
  exact dB_pos (le_refl 2)

end A36FS.Prop2

#print axioms A36FS.Prop2.KLx_ne_top
#print axioms A36FS.Prop2.HfeasE_iff
#print axioms A36FS.Prop2.Hval_eq
#print axioms A36FS.Prop2.HfeasE_exactMix
#print axioms A36FS.Prop2.LHgen_feasible_nonempty
#print axioms A36FS.Prop2.LHgen_feasible_bddBelow
#print axioms A36FS.Prop2.prop2_main
#print axioms A36FS.Prop2.LHgen_ge
#print axioms A36FS.Prop2.LHgen_le
#print axioms A36FS.Prop2.mixCost_eq_of_H_nonpos
#print axioms A36FS.Prop2.LHgen_zero
#print axioms A36FS.Prop2.LHgen_isTheta


==> anc/formal_companion/lean/src/A36FS/Prop2/Upper.lean <==
/-
A36FS.Prop2.Upper: gate G4 of App. I Proposition 2 (prop:hfs), the explicit schedule
(full-support branch).

Paper: appendix_thmm.tex (sha256 2c649114...), statement ll. 748-751 and proof ll. 779-782.  For `ε > 0` put
`α = min{1/2, ε/(4(T_n+1))}` (`alphaOf`); the labelled schedule that, while `c < n+2`, commits
`b = min{n+2-c, max(1, ⌊αc⌋)}` coordinates at level `c` (`bNext`, `prof`, from `c = 2`) has `KL(p‖q_U) < ε` and at
most `min{n, 2 + (3T_n+2)/α}` rounds.  The labelling (`hfsSched = ivs n 0 (hfsProf n ε)`) takes the blocks as
consecutive index intervals; by `KLx_schedLawE_fs` the KL depends on the size profile only.

Proof as in the paper, organised as two potentials along the recursion (`termination_by n - s`):
* `psiSum_prof_le` (KL): `Σ_t Ψ ≤ (α²/2)(Λ(s) + 1)` with `Λ(s) = ln((n+2)/(s+2))/ln(1+α/2)` (`Lam`): singletons cost
  `Ψ = 0`; every other block has `b ≤ ⌊αc⌋ ≤ αc`, so `Ψ ≤ b²/(2c²) ≤ α²/2`; every non-final such block has
  `b = ⌊αc⌋ ≥ αc/2`, so it multiplies `c` by at least `1 + α/2` and uses up one unit of `Λ`; the final block is the
  `+1`.  With `d ≤ Ψ` (`blockSum_le_psiSum`) and `ln(1+α/2) ≥ α/3` (`L_ge`): `KL ≤ (3/2)αT_n + α²/2 < ε`.
* `length_prof_le` (rounds): `R(s) ≤ max(0, 2/α - s - 1) + Λ(s) + 1`: a non-final singleton occurs only at a level
  with `αc < 2` and uses up one singleton level.  At `s = 0`: `R ≤ 2/α + 3T_n/α = (3T_n + 2)/α`
  (`hfsSched_length_le'`, sharper than the printed `2 + (3T_n + 2)/α`), and `R ≤ n` since the blocks are nonempty.
Headlines: `hfsSched_isSchedule`, `hfsSched_KL_lt`, `hfsSched_length_le` (and `hfsSched_length_le'`).
-/
import A36FS.Prop2.Lower

set_option autoImplicit false

namespace A36FS.Prop2

open AGF A36RW Finset Real

variable {n : ℕ}

/-! ## §1 The profile `b = min{n + 2 - c, max(1, ⌊α c⌋)}` while `c < n + 2` -/

/-- The block size committed at level `c = s + 2`. -/
noncomputable def bNext (n : ℕ) (α : ℝ) (s : ℕ) : ℕ := min (n - s) (max 1 ⌊α * ((s : ℝ) + 2)⌋₊)

lemma one_le_bNext {α : ℝ} {s : ℕ} (h : s < n) : 1 ≤ bNext n α s :=
  le_min (by omega) (le_max_left _ _)

lemma bNext_le (n : ℕ) (α : ℝ) (s : ℕ) : bNext n α s ≤ n - s := min_le_left _ _

/-- The size profile from level `c = s + 2`, while `c < n + 2`. -/
noncomputable def prof (n : ℕ) (α : ℝ) (s : ℕ) : List ℕ :=
  if _h : s < n then bNext n α s :: prof n α (s + bNext n α s) else []
termination_by n - s
decreasing_by
  have := one_le_bNext (α := α) _h
  omega

lemma prof_of_lt {α : ℝ} {s : ℕ} (h : s < n) :
    prof n α s = bNext n α s :: prof n α (s + bNext n α s) := by
  rw [prof, dif_pos h]

lemma prof_of_ge {α : ℝ} {s : ℕ} (h : n ≤ s) : prof n α s = [] := by
  rw [prof, dif_neg (by omega)]

theorem prof_sum (α : ℝ) (s : ℕ) (hs : s ≤ n) :
    (prof n α s).sum = n - s ∧ ∀ b ∈ prof n α s, 1 ≤ b := by
  by_cases h : s < n
  · rw [prof_of_lt h]
    have hb1 := one_le_bNext (α := α) h
    have hb2 := bNext_le n α s
    obtain ⟨ih1, ih2⟩ := prof_sum α (s + bNext n α s) (by omega)
    refine ⟨by rw [List.sum_cons, ih1]; omega, ?_⟩
    intro b hb
    rcases List.mem_cons.1 hb with rfl | hb
    · exact hb1
    · exact ih2 b hb
  · rw [prof_of_ge (by omega)]
    simp only [List.sum_nil, List.not_mem_nil, false_imp_iff, imp_true_iff, and_true]
    omega
termination_by n - s
decreasing_by omega

/-! ## §2 The labelled schedule: consecutive interval blocks -/

/-- The block `{i : s ≤ i < s + b}` of `Fin n`. -/
def blk (n s b : ℕ) : Finset (Fin n) := univ.filter (fun i => s ≤ i.val ∧ i.val < s + b)

/-- Consecutive interval blocks with sizes `bs`, starting at offset `s`. -/
def ivs (n : ℕ) : ℕ → List ℕ → List (Finset (Fin n))
  | _, [] => []
  | s, b :: bs => blk n s b :: ivs n (s + b) bs

lemma card_blk {s b : ℕ} (h : s + b ≤ n) : (blk n s b).card = b := by
  have hmap : (blk n s b).map Fin.valEmbedding = Finset.Ico s (s + b) := by
    ext m
    simp only [blk, Finset.mem_map, Finset.mem_filter, Finset.mem_univ, true_and, Fin.valEmbedding_apply,
      Finset.mem_Ico]
    constructor
    · rintro ⟨i, hi, rfl⟩
      exact hi
    · rintro ⟨h1, h2⟩
      exact ⟨⟨m, by omega⟩, ⟨h1, h2⟩, rfl⟩
  rw [← Finset.card_map Fin.valEmbedding, hmap, Nat.card_Ico]
  omega

lemma map_card_ivs : ∀ (s : ℕ) (bs : List ℕ), s + bs.sum ≤ n → (ivs n s bs).map Finset.card = bs
  | _, [], _ => rfl
  | s, b :: bs, h => by
      simp only [List.sum_cons] at h
      simp only [ivs, List.map_cons]
      rw [card_blk (by omega), map_card_ivs (s + b) bs (by omega)]

lemma length_ivs : ∀ (s : ℕ) (bs : List ℕ), (ivs n s bs).length = bs.length
  | _, [] => rfl
  | s, b :: bs => by simp [ivs, length_ivs (s + b) bs]

lemma isSchedule_ivs : ∀ (s : ℕ) (bs : List ℕ), s + bs.sum = n → (∀ b ∈ bs, 1 ≤ b) →
    IsSchedule (ivs n s bs) (univ.filter (fun i : Fin n => s ≤ i.val))
  | s, [], h, _ => by
      show univ.filter (fun i : Fin n => s ≤ i.val) = ∅
      simp only [List.sum_nil, add_zero] at h
      ext i
      simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.notMem_empty, iff_false, not_le]
      have := i.isLt
      omega
  | s, b :: bs, h, hpos => by
      have hb : 1 ≤ b := hpos b List.mem_cons_self
      simp only [List.sum_cons] at h
      refine ⟨⟨⟨s, by omega⟩, ?_⟩, ?_, ?_⟩
      · simp only [blk, Finset.mem_filter, Finset.mem_univ, true_and]
        omega
      · intro i hi
        simp only [blk, Finset.mem_filter, Finset.mem_univ, true_and] at hi ⊢
        exact hi.1
      · have e : univ.filter (fun i : Fin n => s ≤ i.val) \ blk n s b
            = univ.filter (fun i : Fin n => s + b ≤ i.val) := by
          ext i
          simp only [blk, Finset.mem_sdiff, Finset.mem_filter, Finset.mem_univ, true_and]
          constructor
          · intro hh; omega
          · intro hh; omega
        rw [e]
        exact isSchedule_ivs (s + b) bs (by omega) (fun b' hb' => hpos b' (List.mem_cons_of_mem _ hb'))


/-! ## §3 Arithmetic of one step -/

lemma sum_range_cast_id (b : ℕ) : ∑ i ∈ range b, (i : ℝ) = (b : ℝ) * ((b : ℝ) - 1) / 2 := by
  induction b with
  | zero => simp
  | succ b ih => rw [sum_range_succ, ih]; push_cast; ring

/-- `Ψ(c, b) ≤ b²/(2c²)`. -/
lemma PsiB_le_sq (s b : ℕ) : PsiB s b ≤ (b : ℝ) ^ 2 / (2 * ((s : ℝ) + 2) ^ 2) := by
  unfold PsiB
  have hc : (0 : ℝ) < (s : ℝ) + 2 := by positivity
  calc ∑ i ∈ range b, (i : ℝ) / (((s : ℝ) + 2) * ((s : ℝ) + 2 + i))
      ≤ ∑ i ∈ range b, (i : ℝ) / ((s : ℝ) + 2) ^ 2 := by
        refine sum_le_sum (fun i _ => ?_)
        have hi : (0 : ℝ) ≤ i := Nat.cast_nonneg i
        rw [div_le_div_iff₀ (by positivity) (by positivity)]
        nlinarith [mul_nonneg (mul_nonneg hi hc.le) hi]
    _ = (∑ i ∈ range b, (i : ℝ)) / ((s : ℝ) + 2) ^ 2 := by rw [sum_div]
    _ = (b : ℝ) * ((b : ℝ) - 1) / 2 / ((s : ℝ) + 2) ^ 2 := by rw [sum_range_cast_id]
    _ ≤ (b : ℝ) ^ 2 / (2 * ((s : ℝ) + 2) ^ 2) := by
        rw [div_div, div_le_div_iff₀ (by positivity) (by positivity)]
        have hb : (0 : ℝ) ≤ b := Nat.cast_nonneg b
        nlinarith [mul_nonneg hb (sq_nonneg ((s : ℝ) + 2))]

lemma PsiB_one (s : ℕ) : PsiB s 1 = 0 := by simp [PsiB]

/-- A block with `b ≤ α c` costs at most `α²/2` in `Ψ`. -/
lemma PsiB_le_alpha {α : ℝ} {s b : ℕ} (hb : (b : ℝ) ≤ α * ((s : ℝ) + 2)) : PsiB s b ≤ α ^ 2 / 2 := by
  refine le_trans (PsiB_le_sq s b) ?_
  have hc : (0 : ℝ) < (s : ℝ) + 2 := by positivity
  have hb0 : (0 : ℝ) ≤ b := Nat.cast_nonneg b
  rw [div_le_div_iff₀ (by positivity) (by norm_num)]
  have h2 : (b : ℝ) ^ 2 ≤ (α * ((s : ℝ) + 2)) ^ 2 := pow_le_pow_left₀ hb0 hb 2
  nlinarith

/-- A non-singleton block: `2 ≤ ⌊αc⌋` and `b ≤ ⌊αc⌋ ≤ αc`. -/
lemma bNext_big {α : ℝ} (hα : 0 < α) {s : ℕ} (hb : 2 ≤ bNext n α s) :
    2 ≤ ⌊α * ((s : ℝ) + 2)⌋₊ ∧ (bNext n α s : ℝ) ≤ α * ((s : ℝ) + 2) := by
  have hF : 2 ≤ ⌊α * ((s : ℝ) + 2)⌋₊ := by
    unfold bNext at hb
    omega
  refine ⟨hF, ?_⟩
  have hle : bNext n α s ≤ ⌊α * ((s : ℝ) + 2)⌋₊ := by
    unfold bNext
    omega
  have h1 : (bNext n α s : ℝ) ≤ (⌊α * ((s : ℝ) + 2)⌋₊ : ℝ) := by exact_mod_cast hle
  have h2 := Nat.floor_le (a := α * ((s : ℝ) + 2)) (by positivity)
  linarith

/-- A non-final block is not truncated: `b = max(1, ⌊αc⌋)`. -/
lemma bNext_nonfinal {α : ℝ} {s : ℕ} (hlt : s + bNext n α s < n) :
    bNext n α s = max 1 ⌊α * ((s : ℝ) + 2)⌋₊ := by
  unfold bNext at hlt ⊢
  omega

/-- A non-final singleton happens only at a level with `αc < 2`. -/
lemma alpha_lt_two_of_single {α : ℝ} (hα : 0 < α) {s : ℕ} (hlt : s + bNext n α s < n)
    (h1 : bNext n α s = 1) : α * ((s : ℝ) + 2) < 2 := by
  have hb := bNext_nonfinal hlt
  rw [h1] at hb
  have hF : ⌊α * ((s : ℝ) + 2)⌋₊ < 2 := by omega
  exact (Nat.floor_lt (by positivity)).1 (by exact_mod_cast hF)

/-- A non-final, non-singleton block multiplies the level by at least `1 + α/2`. -/
lemma zOf_ge_of_big {α : ℝ} (hα : 0 < α) {s : ℕ} (hlt : s + bNext n α s < n) (hb : 2 ≤ bNext n α s) :
    Real.log (1 + α / 2) ≤ zOf s (bNext n α s) := by
  obtain ⟨hF, hbα⟩ := bNext_big hα hb
  have heq := bNext_nonfinal hlt
  have hbF : bNext n α s = ⌊α * ((s : ℝ) + 2)⌋₊ := by omega
  have hlt1 := Nat.lt_floor_add_one (α * ((s : ℝ) + 2))
  rw [← hbF] at hlt1
  have hb2 : (2 : ℝ) ≤ bNext n α s := by exact_mod_cast hb
  have hc : (0 : ℝ) < (s : ℝ) + 2 := by positivity
  -- b ≥ αc/2
  have hhalf : α * ((s : ℝ) + 2) / 2 ≤ bNext n α s := by linarith
  unfold zOf
  apply Real.log_le_log (by positivity)
  rw [le_div_iff₀ hc]
  nlinarith

/-! ## §4 The potentials -/

/-- `Λ(s) = ln((n+2)/(s+2)) / ln(1 + α/2)`: the number of `(1+α/2)`-fold level multiplications left. -/
noncomputable def Lam (n : ℕ) (α : ℝ) (s : ℕ) : ℝ :=
  (Real.log ((n : ℝ) + 2) - Real.log ((s : ℝ) + 2)) / Real.log (1 + α / 2)

lemma logL_pos {α : ℝ} (hα : 0 < α) : 0 < Real.log (1 + α / 2) := Real.log_pos (by linarith)

lemma Lam_nonneg {α : ℝ} (hα : 0 < α) {s : ℕ} (hs : s ≤ n) : 0 ≤ Lam n α s := by
  unfold Lam
  apply div_nonneg _ (logL_pos hα).le
  have : Real.log ((s : ℝ) + 2) ≤ Real.log ((n : ℝ) + 2) :=
    Real.log_le_log (by positivity) (by have : (s : ℝ) ≤ n := by exact_mod_cast hs
                                        linarith)
  linarith

lemma Lam_sub {α : ℝ} (s b : ℕ) :
    Lam n α s - Lam n α (s + b) = zOf s b / Real.log (1 + α / 2) := by
  unfold Lam zOf
  rw [Real.log_div (by positivity) (by positivity)]
  push_cast
  ring_nf

lemma Lam_anti {α : ℝ} (hα : 0 < α) (s b : ℕ) : Lam n α (s + b) ≤ Lam n α s := by
  have h := Lam_sub (n := n) (α := α) s b
  have : 0 ≤ zOf s b / Real.log (1 + α / 2) := div_nonneg (zOf_nonneg s b) (logL_pos hα).le
  linarith

lemma Lam_drop_big {α : ℝ} (hα : 0 < α) {s : ℕ} (hlt : s + bNext n α s < n) (hb : 2 ≤ bNext n α s) :
    Lam n α (s + bNext n α s) + 1 ≤ Lam n α s := by
  have h := Lam_sub (n := n) (α := α) s (bNext n α s)
  have hz := zOf_ge_of_big hα hlt hb
  have hL := logL_pos hα
  have : 1 ≤ zOf s (bNext n α s) / Real.log (1 + α / 2) := by
    rw [le_div_iff₀ hL]; linarith
  linarith

lemma Lam_self {α : ℝ} : Lam n α n = 0 := by simp [Lam]

/-! ## §5 The two counts -/

/-- **Claim A** (KL): `Σ_t Ψ ≤ (α²/2)(Λ(s) + 1)` from every level: singletons cost `0`, every other block costs at most
`α²/2`, and every non-final one of them uses up one unit of `Λ`. -/
theorem psiSum_prof_le {α : ℝ} (hα : 0 < α) (s : ℕ) (hs : s ≤ n) :
    psiSum s (prof n α s) ≤ α ^ 2 / 2 * (Lam n α s + 1) := by
  by_cases h : s < n
  · rw [prof_of_lt h, psiSum]
    have hb1 := one_le_bNext (α := α) h
    have hbn := bNext_le n α s
    have ih := psiSum_prof_le hα (s + bNext n α s) (by omega)
    have hLs := Lam_nonneg hα hs
    have ha2 : 0 ≤ α ^ 2 / 2 := by positivity
    rcases Nat.lt_or_ge (bNext n α s) 2 with hb | hb
    · -- singleton
      have h1 : bNext n α s = 1 := by omega
      rw [h1, PsiB_one, zero_add]
      rw [h1] at ih
      have := Lam_anti (n := n) hα s 1
      nlinarith
    · have hPsi := PsiB_le_alpha (bNext_big hα hb).2
      rcases Nat.lt_or_ge (s + bNext n α s) n with hlt | hge
      · have hdrop := Lam_drop_big hα hlt hb
        nlinarith
      · have he : s + bNext n α s = n := by omega
        rw [he, prof_of_ge le_rfl, psiSum]
        nlinarith
  · rw [prof_of_ge (by omega), psiSum]
    have hLs := Lam_nonneg (n := n) hα hs
    positivity
termination_by n - s
decreasing_by omega

/-- `max(0, 2/α - s - 1)`: an upper bound on the number of singleton levels `c = s+2, s+3, … < 2/α` left. -/
noncomputable def sgl (α : ℝ) (s : ℕ) : ℝ := max 0 (2 / α - s - 1)

lemma sgl_anti (α : ℝ) (s b : ℕ) : sgl α (s + b) ≤ sgl α s := by
  unfold sgl
  push_cast
  have : (0 : ℝ) ≤ b := Nat.cast_nonneg b
  exact max_le_max le_rfl (by linarith)

/-- **Claim B** (rounds): `R(s) ≤ max(0, 2/α - s - 1) + Λ(s) + 1` from every level. -/
theorem length_prof_le {α : ℝ} (hα : 0 < α) (s : ℕ) (hs : s ≤ n) :
    ((prof n α s).length : ℝ) ≤ sgl α s + Lam n α s + 1 := by
  by_cases h : s < n
  · rw [prof_of_lt h, List.length_cons]
    push_cast
    have hb1 := one_le_bNext (α := α) h
    have hbn := bNext_le n α s
    have ih := length_prof_le hα (s + bNext n α s) (by omega)
    have hLs := Lam_nonneg hα hs
    have hsg : 0 ≤ sgl α s := le_max_left _ _
    rcases Nat.lt_or_ge (s + bNext n α s) n with hlt | hge
    · rcases Nat.lt_or_ge (bNext n α s) 2 with hb | hb
      · -- a non-final singleton: one singleton level used up
        have h1 : bNext n α s = 1 := by omega
        have hac := alpha_lt_two_of_single hα hlt h1
        rw [h1] at ih
        have hLa := Lam_anti (n := n) hα s 1
        have hc : (s : ℝ) + 2 < 2 / α := by rw [lt_div_iff₀ hα]; linarith
        have e0 : sgl α s = 2 / α - s - 1 := by
          unfold sgl; exact max_eq_right (by linarith)
        have e1 : sgl α (s + 1) = 2 / α - s - 2 := by
          unfold sgl; push_cast
          rw [max_eq_right (by linarith)]
          ring
        rw [e1] at ih
        rw [h1]
        linarith
      · -- a non-final big block: one unit of `Λ` used up
        have hdrop := Lam_drop_big hα hlt hb
        have hsa := sgl_anti α s (bNext n α s)
        linarith
    · -- the final block
      have he : s + bNext n α s = n := by omega
      rw [he, prof_of_ge le_rfl]
      simp only [List.length_nil, Nat.cast_zero]
      linarith
  · rw [prof_of_ge (by omega)]
    simp only [List.length_nil, Nat.cast_zero]
    have hLs := Lam_nonneg (n := n) hα hs
    have hsg : 0 ≤ sgl α s := le_max_left _ _
    linarith
termination_by n - s
decreasing_by omega


/-! ## §6 The explicit schedule of Proposition 2 -/

/-- `α = min{1/2, ε/(4(T_n+1))}`. -/
noncomputable def alphaOf (n : ℕ) (ε : ℝ) : ℝ := min (1 / 2) (ε / (4 * (Tn n + 1)))

/-- The size profile of the explicit schedule (levels from `c = 2`). -/
noncomputable def hfsProf (n : ℕ) (ε : ℝ) : List ℕ := prof n (alphaOf n ε) 0

/-- **The explicit labelled schedule** of Proposition 2: while `c < n + 2`, commit the next
`b = min{n+2-c, max(1, ⌊αc⌋)}` coordinates (in index order) at level `c`. -/
noncomputable def hfsSched (n : ℕ) (ε : ℝ) : List (Finset (Fin n)) := ivs n 0 (hfsProf n ε)

lemma Tn_nonneg (n : ℕ) : 0 ≤ Tn n := by
  unfold Tn
  apply Real.log_nonneg
  rw [le_div_iff₀ (by norm_num)]
  have : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  linarith

lemma alphaOf_pos {ε : ℝ} (hε : 0 < ε) : 0 < alphaOf n ε := by
  unfold alphaOf
  apply lt_min (by norm_num)
  apply div_pos hε
  have := Tn_nonneg n
  linarith

lemma alphaOf_le_half (ε : ℝ) : alphaOf n ε ≤ 1 / 2 := min_le_left _ _

lemma alphaOf_le (ε : ℝ) : alphaOf n ε ≤ ε / (4 * (Tn n + 1)) := min_le_right _ _

/-- `ln(1 + α/2) ≥ α/3` for `0 < α ≤ 1/2`. -/
lemma L_ge {α : ℝ} (hα0 : 0 < α) (hα1 : α ≤ 1 / 2) : α / 3 ≤ Real.log (1 + α / 2) := by
  have hx : (0 : ℝ) < 1 + α / 2 := by linarith
  have h := Real.one_sub_inv_le_log_of_pos hx
  have e : 1 - (1 + α / 2)⁻¹ = α / (2 + α) := by
    have h1 : (1 + α / 2) ≠ 0 := hx.ne'
    have h2 : (2 + α) ≠ 0 := (by linarith : (0 : ℝ) < 2 + α).ne'
    field_simp
    ring
  rw [e] at h
  have : α / 3 ≤ α / (2 + α) := by
    rw [div_le_div_iff₀ (by norm_num) (by linarith)]
    nlinarith
  linarith

lemma length_le_sum_of_pos : ∀ (l : List ℕ), (∀ b ∈ l, 1 ≤ b) → l.length ≤ l.sum
  | [], _ => le_rfl
  | b :: l, h => by
      have := length_le_sum_of_pos l (fun b' hb' => h b' (List.mem_cons_of_mem _ hb'))
      have hb := h b List.mem_cons_self
      simp only [List.length_cons, List.sum_cons]
      omega

theorem hfsProf_sum (ε : ℝ) : (hfsProf n ε).sum = n ∧ ∀ b ∈ hfsProf n ε, 1 ≤ b := by
  have := prof_sum (n := n) (alphaOf n ε) 0 (Nat.zero_le n)
  simpa [hfsProf] using this

/-- The explicit schedule is a full labelled schedule (for every `ε`). -/
theorem hfsSched_isSchedule (n : ℕ) (ε : ℝ) : IsSchedule (hfsSched n ε) univ := by
  obtain ⟨h1, h2⟩ := hfsProf_sum (n := n) ε
  have := isSchedule_ivs (n := n) 0 (hfsProf n ε) (by rw [h1]; simp) h2
  have e : univ.filter (fun i : Fin n => 0 ≤ i.val) = univ :=
    filter_true_of_mem (fun i _ => Nat.zero_le _)
  rw [e] at this
  exact this

lemma map_card_hfsSched (ε : ℝ) : (hfsSched n ε).map Finset.card = hfsProf n ε := by
  obtain ⟨h1, -⟩ := hfsProf_sum (n := n) ε
  exact map_card_ivs 0 _ (by rw [h1]; simp)

lemma Lam_zero {α : ℝ} : Lam n α 0 = Tn n / Real.log (1 + α / 2) := by
  unfold Lam Tn
  rw [Real.log_div (by positivity) (by norm_num)]
  simp

lemma Tn_div_L_le {α : ℝ} (hα : 0 < α) (hα2 : α ≤ 1 / 2) :
    Tn n / Real.log (1 + α / 2) ≤ 3 * Tn n / α := by
  have hL := L_ge hα hα2
  have hT := Tn_nonneg n
  rw [div_le_div_iff₀ (logL_pos hα) hα]
  nlinarith

/-- The real KL of the explicit schedule: `≤ (3/2) α T_n + α²/2`. -/
theorem hfsProf_blockSum_le {ε : ℝ} (hε : 0 < ε) :
    blockSum 0 (hfsProf n ε) ≤ 3 / 2 * alphaOf n ε * Tn n + alphaOf n ε ^ 2 / 2 := by
  have hα := alphaOf_pos (n := n) hε
  have hα2 := alphaOf_le_half (n := n) ε
  have h1 := blockSum_le_psiSum 0 (hfsProf n ε)
  have h2 := psiSum_prof_le (n := n) hα 0 (Nat.zero_le n)
  rw [Lam_zero] at h2
  have h3 := Tn_div_L_le (n := n) hα hα2
  have h4 : alphaOf n ε ^ 2 / 2 * (Tn n / Real.log (1 + alphaOf n ε / 2) + 1)
      ≤ alphaOf n ε ^ 2 / 2 * (3 * Tn n / alphaOf n ε + 1) := by
    have : 0 ≤ alphaOf n ε ^ 2 / 2 := by positivity
    nlinarith
  have h5 : alphaOf n ε ^ 2 / 2 * (3 * Tn n / alphaOf n ε + 1)
      = 3 / 2 * alphaOf n ε * Tn n + alphaOf n ε ^ 2 / 2 := by
    field_simp
  unfold hfsProf at h1 ⊢
  linarith

/-- **G4 (a)**: the explicit schedule has `KL(p ‖ q_U) < ε`, for every `ε > 0`. -/
theorem hfsSched_KL_lt {ε : ℝ} (hε : 0 < ε) :
    KLx (fsTarget n) (schedLawE (fsOracle n) (hfsSched n ε) []) < ((ε : ℝ) : WithTop ℝ) := by
  rw [KLx_schedLawE_fs (hfsSched_isSchedule n ε), map_card_hfsSched]
  apply WithTop.coe_lt_coe.2
  have h := hfsProf_blockSum_le (n := n) hε
  have hα := alphaOf_pos (n := n) hε
  have hα2 := alphaOf_le_half (n := n) ε
  have hαε := alphaOf_le (n := n) ε
  have hT := Tn_nonneg n
  have h4 : alphaOf n ε * (4 * (Tn n + 1)) ≤ ε := by
    rwa [le_div_iff₀ (by linarith)] at hαε
  nlinarith [mul_le_mul_of_nonneg_left hα2 hα.le, mul_nonneg hα.le hT]

/-- The explicit schedule's round count, in the sharper form `R ≤ (3T_n + 2)/α`. -/
theorem hfsSched_length_le' {ε : ℝ} (hε : 0 < ε) :
    ((hfsSched n ε).length : ℝ) ≤ (3 * Tn n + 2) / alphaOf n ε := by
  rw [hfsSched, length_ivs]
  have hα := alphaOf_pos (n := n) hε
  have hα2 := alphaOf_le_half (n := n) ε
  have h := length_prof_le (n := n) hα 0 (Nat.zero_le n)
  rw [Lam_zero] at h
  have hsg : sgl (alphaOf n ε) 0 = 2 / alphaOf n ε - 1 := by
    unfold sgl
    have : (4 : ℝ) ≤ 2 / alphaOf n ε := by rw [le_div_iff₀ hα]; linarith
    rw [max_eq_right (by push_cast; linarith)]
    push_cast
    ring
  rw [hsg] at h
  have h3 := Tn_div_L_le (n := n) hα hα2
  have e : (3 * Tn n + 2) / alphaOf n ε = 2 / alphaOf n ε + 3 * Tn n / alphaOf n ε := by ring
  unfold hfsProf
  rw [e]
  linarith

/-- **G4 (b)**: the explicit schedule has at most `min{n, 2 + (3T_n + 2)/α}` rounds, for every `ε > 0`. -/
theorem hfsSched_length_le {ε : ℝ} (hε : 0 < ε) :
    ((hfsSched n ε).length : ℝ) ≤ min (n : ℝ) (2 + (3 * Tn n + 2) / alphaOf n ε) := by
  apply le_min
  · rw [hfsSched, length_ivs]
    obtain ⟨h1, h2⟩ := hfsProf_sum (n := n) ε
    have := length_le_sum_of_pos (hfsProf n ε) h2
    rw [h1] at this
    exact_mod_cast this
  · have := hfsSched_length_le' (n := n) hε
    linarith

end A36FS.Prop2

#print axioms A36FS.Prop2.prof_sum
#print axioms A36FS.Prop2.isSchedule_ivs
#print axioms A36FS.Prop2.psiSum_prof_le
#print axioms A36FS.Prop2.length_prof_le
#print axioms A36FS.Prop2.hfsSched_isSchedule
#print axioms A36FS.Prop2.hfsProf_blockSum_le
#print axioms A36FS.Prop2.hfsSched_KL_lt
#print axioms A36FS.Prop2.hfsSched_length_le'
#print axioms A36FS.Prop2.hfsSched_length_le


==> anc/formal_companion/lean/src/A36FS/PropL/Binom.lean <==
/-
A36FS.PropL.Binom: the binomial layer of Proposition L of App. I (full-support branch).

Source: appendix_thmm.tex (sha256 8ab54b02…), ll. 330–361,
"Proposition L (last-round edge bound, all policies)"; Setting ll. 52–68 (`α = β = 1` throughout the appendix).

* `pMin m = 1/(2+m)`, the printed `α/(α+β+m)` at `α = β = 1`, as a point of `[0,1]`, and
  `phi n j m := Pr(Bin(n − m, pMin m) ≤ j)`, the printed `φ_j(m)`, with Mathlib's binomial law
  `ProbabilityTheory.binomial` (`binomial_real_Iic`: its finite-sum form).  `phi_pos`, `half_pow_le_phi`
  (`φ_j(m) ≥ 2^{-n}`), `phi_le_one`, `phi_of_le` (`φ_j(m) = 1` when `n ≤ m`).
* `prodBer B p g = Σ_{S ⊆ B} p^|S| (1-p)^|B∖S| g(|S|)`: the expectation of `g` of the number of ones when every
  coordinate of the block `B` is drawn independently `Bernoulli(p)` (one product-commit round).
  `prodBer_ind_eq_binomial`: that number is `Bin(|B|, p)`.  `prodBer_anti`: **stochastic monotonicity** in the
  parameter (for nonincreasing `g`, `p ↦ prodBer B p g` is nonincreasing on `[0,1]`).  `prodBer_one`,
  `prodBer_mono_g`, `prodBer_insert`, `prodBer_eq_sum`.
* `klB_anti_right`: `kl(a‖·)` is nonincreasing on `(0, a]` (BinaryKL's `klB`).

Finite sums only; the one measure used is Mathlib's binomial law, through `binomial_real_singleton`.
-/
import A36FS.BinaryKL

set_option autoImplicit false

namespace A36FS.PropL

open Finset MeasureTheory ProbabilityTheory

/-! ## §1 The printed `φ_j` -/

/-- The printed parameter `α/(α+β+m)` at `α = β = 1`, i.e. `1/(2+m)`, as a point of the unit interval. -/
noncomputable def pMin (m : ℕ) : unitInterval :=
  ⟨1 / ((m : ℝ) + 2), by positivity, by
    rw [div_le_one (by positivity)]
    have : (0 : ℝ) ≤ m := Nat.cast_nonneg m
    linarith⟩

lemma pMin_coe (m : ℕ) : ((pMin m : unitInterval) : ℝ) = 1 / ((m : ℝ) + 2) := rfl

/-- **The printed `φ_j(m) := Pr(Bin(n − m, α/(α+β+m)) ≤ j)`** at `α = β = 1`, with Mathlib's binomial law
`ProbabilityTheory.binomial`. -/
noncomputable def phi (n j m : ℕ) : ℝ := (binomial (n - m) (pMin m)).real (Set.Iic j)

/-- `Pr(Bin(N, p) ≤ j) = Σ_{k ≤ j} C(N,k) p^k (1-p)^{N-k}` (the terms with `k > N` vanish). -/
theorem binomial_real_Iic (N : ℕ) (p : unitInterval) (j : ℕ) :
    (binomial N p).real (Set.Iic j)
      = ∑ k ∈ range (j + 1), (N.choose k : ℝ) * (p : ℝ) ^ k * (1 - (p : ℝ)) ^ (N - k) := by
  have hI : Set.Iic j = ((range (j + 1) : Finset ℕ) : Set ℕ) := by
    ext k
    simp only [Set.mem_Iic, Finset.coe_range, Set.mem_Iio]
    omega
  rw [hI, ← sum_measureReal_singleton]
  exact Finset.sum_congr rfl (fun k _ => binomial_real_singleton N k p)

lemma phi_nonneg (n j m : ℕ) : 0 ≤ phi n j m := measureReal_nonneg

lemma phi_le_one (n j m : ℕ) : phi n j m ≤ 1 := measureReal_le_one

/-- With nothing left to draw (`n ≤ m`), `φ_j(m) = 1`. -/
lemma phi_of_le {n j m : ℕ} (h : n ≤ m) : phi n j m = 1 := by
  unfold phi
  rw [Nat.sub_eq_zero_of_le h, binomial_zero, measureReal_def,
    Measure.dirac_apply_of_mem (Set.mem_Iic.2 (Nat.zero_le j))]
  simp

/-- `φ_j(m) ≥ Pr(Bin(n − m, 1/(2+m)) = 0) ≥ 2^{-n}`; in particular `φ_j(m) > 0`. -/
lemma half_pow_le_phi (n j m : ℕ) : (1 / 2 : ℝ) ^ n ≤ phi n j m := by
  unfold phi
  rw [binomial_real_Iic]
  have hp0 : (0 : ℝ) ≤ (pMin m : ℝ) := unitInterval.nonneg _
  have hp1 : (pMin m : ℝ) ≤ 1 := unitInterval.le_one _
  have hterm : ∀ k ∈ range (j + 1),
      0 ≤ ((n - m).choose k : ℝ) * (pMin m : ℝ) ^ k * (1 - (pMin m : ℝ)) ^ (n - m - k) :=
    fun k _ => mul_nonneg (mul_nonneg (Nat.cast_nonneg _) (pow_nonneg hp0 _)) (pow_nonneg (by linarith) _)
  refine le_trans ?_ (Finset.single_le_sum hterm (Finset.mem_range.2 (Nat.succ_pos j)))
  simp only [Nat.choose_zero_right, Nat.cast_one, pow_zero, one_mul, Nat.sub_zero]
  have hhalf : (1 / 2 : ℝ) ≤ 1 - (pMin m : ℝ) := by
    rw [pMin_coe]
    have h2 : (0 : ℝ) ≤ m := Nat.cast_nonneg m
    have : 1 / ((m : ℝ) + 2) ≤ 1 / 2 := one_div_le_one_div_of_le (by norm_num) (by linarith)
    linarith
  calc (1 / 2 : ℝ) ^ n ≤ (1 / 2 : ℝ) ^ (n - m) :=
        pow_le_pow_of_le_one (by norm_num) (by norm_num) (Nat.sub_le n m)
    _ ≤ (1 - (pMin m : ℝ)) ^ (n - m) := pow_le_pow_left₀ (by norm_num) hhalf _

lemma phi_pos (n j m : ℕ) : 0 < phi n j m :=
  lt_of_lt_of_le (by positivity) (half_pow_le_phi n j m)

/-! ## §2 The count of one product-commit round -/

/-- `E[g(|S|)]` when every coordinate of `B` is drawn independently `Bernoulli(p)` and `S` is the set of ones: the
law of one product-commit round on the block `B`. -/
noncomputable def prodBer {α : Type*} [DecidableEq α] (B : Finset α) (p : ℝ) (g : ℕ → ℝ) : ℝ :=
  ∑ S ∈ B.powerset, p ^ S.card * (1 - p) ^ (B \ S).card * g S.card

section ProdBer

variable {α : Type*} [DecidableEq α]

lemma card_sdiff_of_subset' {B S : Finset α} (hS : S ⊆ B) : (B \ S).card = B.card - S.card := by
  rw [Finset.card_sdiff, Finset.inter_eq_left.2 hS]

/-- Grouping by the count: `prodBer B p g = Σ_k C(|B|,k) p^k (1-p)^{|B|-k} g(k)`. -/
theorem prodBer_eq_sum (B : Finset α) (p : ℝ) (g : ℕ → ℝ) :
    prodBer B p g
      = ∑ k ∈ range (B.card + 1), (B.card.choose k : ℝ) * (p ^ k * (1 - p) ^ (B.card - k) * g k) := by
  have h := Finset.sum_powerset_apply_card (fun k => p ^ k * (1 - p) ^ (B.card - k) * g k) (x := B)
  simp only [nsmul_eq_mul] at h
  rw [← h]
  unfold prodBer
  refine Finset.sum_congr rfl (fun S hS => ?_)
  rw [card_sdiff_of_subset' (Finset.mem_powerset.1 hS)]

/-- **The count of a product-commit round is binomial**: `prodBer B p 1[· ≤ j] = Pr(Bin(|B|, p) ≤ j)`. -/
theorem prodBer_ind_eq_binomial (B : Finset α) (p : unitInterval) (j : ℕ) :
    prodBer B p (fun k => if k ≤ j then 1 else 0) = (binomial B.card p).real (Set.Iic j) := by
  rw [prodBer_eq_sum, binomial_real_Iic]
  have e1 : ∑ k ∈ range (B.card + 1),
        (B.card.choose k : ℝ) * ((p : ℝ) ^ k * (1 - (p : ℝ)) ^ (B.card - k) * (if k ≤ j then 1 else 0))
      = ∑ k ∈ (range (B.card + 1)).filter (fun k => k ≤ j),
          (B.card.choose k : ℝ) * (p : ℝ) ^ k * (1 - (p : ℝ)) ^ (B.card - k) := by
    rw [Finset.sum_filter]
    refine Finset.sum_congr rfl (fun k _ => ?_)
    split_ifs <;> ring
  rw [e1]
  apply Finset.sum_subset
  · intro k hk
    simp only [Finset.mem_filter, Finset.mem_range] at hk ⊢
    omega
  · intro k hk hk'
    simp only [Finset.mem_filter, Finset.mem_range, not_and] at hk hk'
    have hNk : B.card < k := by
      rcases Nat.lt_or_ge B.card k with h | h
      · exact h
      · exact absurd (by omega : k ≤ j) (hk' (by omega))
    rw [Nat.choose_eq_zero_of_lt hNk, Nat.cast_zero, zero_mul, zero_mul]

lemma prodBer_empty (p : ℝ) (g : ℕ → ℝ) : prodBer (∅ : Finset α) p g = g 0 := by
  simp [prodBer]

/-- One more coordinate: `prodBer (insert i B) p g = (1-p) prodBer B p g + p prodBer B p (g ∘ succ)`. -/
theorem prodBer_insert {B : Finset α} {i : α} (hi : i ∉ B) (p : ℝ) (g : ℕ → ℝ) :
    prodBer (insert i B) p g = (1 - p) * prodBer B p g + p * prodBer B p (fun k => g (k + 1)) := by
  unfold prodBer
  rw [Finset.sum_powerset_insert hi, Finset.mul_sum, Finset.mul_sum]
  congr 1
  · refine Finset.sum_congr rfl (fun S hS => ?_)
    have hiS : i ∉ S := fun h => hi (Finset.mem_powerset.1 hS h)
    rw [Finset.insert_sdiff_of_notMem _ hiS,
      Finset.card_insert_of_notMem (fun h => hi (Finset.mem_sdiff.1 h).1)]
    ring
  · refine Finset.sum_congr rfl (fun S hS => ?_)
    have hiS : i ∉ S := fun h => hi (Finset.mem_powerset.1 hS h)
    rw [Finset.insert_sdiff_insert, Finset.sdiff_insert_of_notMem hi, Finset.card_insert_of_notMem hiS]
    ring

/-- The product law has total mass one. -/
theorem prodBer_one (B : Finset α) (p : ℝ) : prodBer B p (fun _ => 1) = 1 := by
  induction B using Finset.induction_on with
  | empty => exact prodBer_empty p _
  | insert i B hi ih =>
    rw [prodBer_insert hi]
    simp only [ih]
    ring

theorem prodBer_mono_g (B : Finset α) {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) {g g' : ℕ → ℝ}
    (hgg : ∀ k, g k ≤ g' k) : prodBer B p g ≤ prodBer B p g' := by
  unfold prodBer
  exact Finset.sum_le_sum (fun S _ => mul_le_mul_of_nonneg_left (hgg _)
    (mul_nonneg (pow_nonneg hp0 _) (pow_nonneg (by linarith) _)))

/-- **Stochastic monotonicity of the count in the parameter.**  For every nonincreasing `g` and
`0 ≤ p ≤ p' ≤ 1`, `prodBer B p' g ≤ prodBer B p g`: the count of independent `Bernoulli(p')` draws on `B`
stochastically dominates the count of independent `Bernoulli(p)` draws, i.e. `Bin(|B|, p)`. -/
theorem prodBer_anti (B : Finset α) :
    ∀ {g : ℕ → ℝ}, Antitone g → ∀ {p p' : ℝ}, 0 ≤ p → p ≤ p' → p' ≤ 1 →
      prodBer B p' g ≤ prodBer B p g := by
  induction B using Finset.induction_on with
  | empty => intro g _ p p' _ _ _; rw [prodBer_empty, prodBer_empty]
  | insert i B hi ih =>
    intro g hg p p' hp0 hpp hp1
    rw [prodBer_insert hi, prodBer_insert hi]
    have hg1 : Antitone (fun k => g (k + 1)) := fun a b hab => hg (Nat.add_le_add_right hab 1)
    have h1 := ih hg hp0 hpp hp1
    have h2 := ih hg1 hp0 hpp hp1
    have h3 : prodBer B p (fun k => g (k + 1)) ≤ prodBer B p g :=
      prodBer_mono_g B hp0 (le_trans hpp hp1) (fun k => hg (Nat.le_succ k))
    have hp'0 : 0 ≤ p' := le_trans hp0 hpp
    have e : (1 - p') * prodBer B p g + p' * prodBer B p (fun k => g (k + 1))
        = (1 - p) * prodBer B p g + p * prodBer B p (fun k => g (k + 1))
          - (p' - p) * (prodBer B p g - prodBer B p (fun k => g (k + 1))) := by ring
    have h4 : 0 ≤ (p' - p) * (prodBer B p g - prodBer B p (fun k => g (k + 1))) :=
      mul_nonneg (by linarith) (by linarith)
    calc (1 - p') * prodBer B p' g + p' * prodBer B p' (fun k => g (k + 1))
        ≤ (1 - p') * prodBer B p g + p' * prodBer B p (fun k => g (k + 1)) :=
          add_le_add (mul_le_mul_of_nonneg_left h1 (by linarith)) (mul_le_mul_of_nonneg_left h2 hp'0)
      _ ≤ (1 - p) * prodBer B p g + p * prodBer B p (fun k => g (k + 1)) := by linarith

end ProdBer

/-! ## §3 `kl(a‖·)` is nonincreasing on `(0, a]` -/

/-- **`kl(a‖·)` is nonincreasing on `(0, a]`**: for `0 < b ≤ b' ≤ a ≤ 1`, `kl(a‖b') ≤ kl(a‖b)`
(BinaryKL's `klB`, whose values here are the true binary KL: `b, b' > 0`, and `b' = 1` forces `a = 1`). -/
theorem klB_anti_right {a b b' : ℝ} (hb : 0 < b) (hbb : b ≤ b') (hba : b' ≤ a) (ha1 : a ≤ 1) :
    FSCore.BinaryKL.klB a b' ≤ FSCore.BinaryKL.klB a b := by
  unfold FSCore.BinaryKL.klB
  have hb' : 0 < b' := lt_of_lt_of_le hb hbb
  have ha : 0 < a := lt_of_lt_of_le hb' hba
  rcases eq_or_lt_of_le ha1 with rfl | ha1'
  · simp only [sub_self, zero_mul, add_zero, one_mul]
    exact Real.log_le_log (by positivity) (one_div_le_one_div_of_le hb hbb)
  · have hb'1 : b' < 1 := lt_of_le_of_lt hba ha1'
    have h1a : (1 : ℝ) - a ≠ 0 := by linarith
    have h1b : (1 : ℝ) - b ≠ 0 := by linarith
    have h1b' : (1 : ℝ) - b' ≠ 0 := by linarith
    rw [Real.log_div ha.ne' hb.ne', Real.log_div ha.ne' hb'.ne', Real.log_div h1a h1b,
      Real.log_div h1a h1b']
    have hl1 : 1 - b / b' ≤ Real.log b' - Real.log b := by
      have := Real.one_sub_inv_le_log_of_pos (div_pos hb' hb)
      rwa [inv_div, Real.log_div hb'.ne' hb.ne'] at this
    have hl2 : 1 - (1 - b) / (1 - b') ≤ Real.log (1 - b') - Real.log (1 - b) := by
      have := Real.one_sub_inv_le_log_of_pos
        (div_pos (by linarith : (0:ℝ) < 1 - b') (by linarith : (0:ℝ) < 1 - b))
      rwa [inv_div, Real.log_div h1b' h1b] at this
    have key : 0 ≤ a * (1 - b / b') + (1 - a) * (1 - (1 - b) / (1 - b')) := by
      have e : a * (1 - b / b') + (1 - a) * (1 - (1 - b) / (1 - b'))
          = (b' - b) * (a - b') / (b' * (1 - b')) := by
        field_simp
        ring
      rw [e]
      apply div_nonneg
      · exact mul_nonneg (by linarith) (by linarith)
      · exact mul_nonneg hb'.le (by linarith)
    have hA := mul_le_mul_of_nonneg_left hl1 ha.le
    have hB := mul_le_mul_of_nonneg_left hl2 (by linarith : (0:ℝ) ≤ 1 - a)
    have hsum : 0 ≤ a * (Real.log b' - Real.log b)
        + (1 - a) * (Real.log (1 - b') - Real.log (1 - b)) := by
      linarith
    have e2 : a * (Real.log a - Real.log b) + (1 - a) * (Real.log (1 - a) - Real.log (1 - b))
        - (a * (Real.log a - Real.log b') + (1 - a) * (Real.log (1 - a) - Real.log (1 - b')))
        = a * (Real.log b' - Real.log b) + (1 - a) * (Real.log (1 - b') - Real.log (1 - b)) := by ring
    linarith

end A36FS.PropL

#print axioms A36FS.PropL.binomial_real_Iic
#print axioms A36FS.PropL.phi_of_le
#print axioms A36FS.PropL.half_pow_le_phi
#print axioms A36FS.PropL.prodBer_eq_sum
#print axioms A36FS.PropL.prodBer_ind_eq_binomial
#print axioms A36FS.PropL.prodBer_insert
#print axioms A36FS.PropL.prodBer_one
#print axioms A36FS.PropL.prodBer_anti
#print axioms A36FS.PropL.klB_anti_right


==> anc/formal_companion/lean/src/A36FS/PropL/Checks.lean <==
/-
A36FS.PropL.Checks: non-vacuity, tightness and mutant checks for Proposition L (full-support
branch).  Nothing here is used by `A36FS.PropL.Main`.

* `oneRound n` (no seed; commit every coordinate in round 1) is in the printed class (`oneRound_class`); for
  `n ≥ 1` its law over completed runs is one product round at `val [] = 1/2` (`oneRound_pathLim`).
* Tightness: for `oneRound`, `Pr_s(W ≤ j) = E φ_j(M) = φ_j(0) = Pr(Bin(n, 1/2) ≤ j)` (`oneRound_PrS`,
  `oneRound_Ephi`): Proposition L holds with equality.
* The KL clause is not vacuous: at `n = 2`, `j = 0`, `E φ_0(M) = 1/4 ≤ 1/3 = Pr_t(W ≤ 0)`, and `propL` gives
  `KL(p‖q) ≥ kl(1/3 ‖ 1/4)` for `oneRound 2` (`oneRound_two_KL`).
* Mutant (parameter): with `1/(1+m)` in place of the printed `1/(2+m)` the inequality fails for `oneRound 2`,
  `j = 0` (`mutant_parameter_fails`).
* Mutant (`M`): for the two-round policy `twoRound` at `n = 2` (coordinate `0`, then `1`; in the class,
  `twoRound_class`), `M = 1` and
  `Pr_s(W ≤ 0) = 1/3 ≤ 2/3 = E φ_0(M)`, while `Pr_s(W ≤ 0) > 1/4 = φ_0(0)`: the bound fails with `M` replaced by `0`
  (`twoRound_PrS`, `twoRound_Ephi`, `mutant_M_fails`).
-/
import A36FS.PropL.Main

set_option autoImplicit false

namespace A36FS.PropL

open AGF A36RW A36RW.Laws Finset MeasureTheory FSCore.BinaryKL

variable {n : ℕ}

/-- The one-round policy (no seed): commit every remaining coordinate in round 1. -/
noncomputable def oneRound (n : ℕ) : PolicyE n Unit where
  P := Measure.dirac ()
  isProb := inferInstance
  act h _ := remaining h
  fill _ _ := ∅
  act_sub _ _ := Finset.Subset.refl _
  fill_sub _ _ := Finset.empty_subset _
  act_meas _ _ := Subsingleton.measurableSet
  fill_meas _ _ := Subsingleton.measurableSet

/-- `oneRound` is in the printed class: every path commits all `n` coordinates (in round 1). -/
theorem oneRound_class : ∀ ω π, IsPath ((oneRound n).tree ω) π → ∃ k, size (π k) = 0 := by
  intro ω π hπ
  refine ⟨1, ?_⟩
  obtain ⟨S, _, hS⟩ := hπ.2 0
  simp only [zero_add] at hS
  rw [hS, hπ.1]
  exact size_cons_remaining [] S

lemma val_nil : val ([] : History n) = 1 / 2 := by
  simp [val, lev]

/-- For `n ≥ 1`, `oneRound`'s law over completed runs is one product round on all `n` coordinates. -/
theorem oneRound_pathLim (hn : 1 ≤ n) (G : History n → ℝ) (hG0 : ∀ h', WFE h' → size h' = 0 → 0 ≤ G h')
    (hG1 : ∀ h', WFE h' → size h' = 0 → G h' ≤ 1) :
    pathLim (fsOracle n) (oneRound n) G
      = ∑ S ∈ (remaining ([] : History n)).powerset,
          val ([] : History n) ^ S.card * (1 - val ([] : History n)) ^ (remaining ([] : History n) \ S).card
            * G (⟨remaining [], S⟩ :: []) := by
  have ho := Thm9.margUnit_fs n
  have hs : size ([] : History n) ≠ 0 := by rw [size_nil]; omega
  have hF : FinalStart ((oneRound n).tree ()) [] := ⟨hs, rfl⟩
  have hsp : ∀ f, seedPath (fsOracle n) (oneRound n) f G
      = pathBy (fsOracle n) ((oneRound n).tree ()) f [] G := by
    intro f
    exact integral_dirac (fun ω => pathBy (fsOracle n) ((oneRound n).tree ω) f [] G) ()
  have h1 : ∀ f, seedPath (fsOracle n) (oneRound n) (f + 1) G
      = ∑ S ∈ (remaining ([] : History n)).powerset,
          val ([] : History n) ^ S.card * (1 - val ([] : History n)) ^ (remaining ([] : History n) \ S).card
            * G (⟨remaining [], S⟩ :: []) := by
    intro f
    rw [hsp, pathBy_finalStart _ hF G f]
  have h0 : seedPath (fsOracle n) (oneRound n) 0 G = 0 := by
    rw [hsp, pathBy_zero_of_ne _ _ hs]
  have hV0 : 0 ≤ ∑ S ∈ (remaining ([] : History n)).powerset,
          val ([] : History n) ^ S.card * (1 - val ([] : History n)) ^ (remaining ([] : History n) \ S).card
            * G (⟨remaining [], S⟩ :: []) := by
    rw [← h1 0]
    exact seedPath_nonneg ho _ hG0 _
  unfold pathLim
  apply le_antisymm
  · apply ciSup_le
    intro f
    cases f with
    | zero => rw [h0]; exact hV0
    | succ f => rw [h1]
  · rw [← h1 0]
    exact le_ciSup (bddAbove_seedPath ho _ hG1) 1

/-- `E φ_j(M) = φ_j(0)` for `oneRound` (`M = 0`: nothing is committed before the only round). -/
theorem oneRound_Ephi (hn : 1 ≤ n) (j : ℕ) :
    pathLim (fsOracle n) (oneRound n) (fun h => phi n j (Mfin h)) = phi n j 0 := by
  rw [oneRound_pathLim hn _ (fun h' _ _ => phi_nonneg n j _) (fun h' _ _ => phi_le_one n j _)]
  have e : ∀ S : Finset (Fin n), Mfin (⟨remaining [], S⟩ :: ([] : History n)) = 0 := fun S => by
    simp [Mfin]
  simp only [e]
  exact finalRound_const [] (phi n j 0)

/-- **Tightness**: `Pr_s(W ≤ j) = φ_j(0) = Pr(Bin(n, 1/2) ≤ j)` for `oneRound`, so Proposition L is an equality
for this policy. -/
theorem oneRound_PrS (hn : 1 ≤ n) (j : ℕ) :
    ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), outLim (fsOracle n) (oneRound n) x = phi n j 0 := by
  rw [PrS_eq_pathLim, oneRound_pathLim hn _ (fun _ _ _ => by split_ifs <;> norm_num)
    (fun _ _ _ => by split_ifs <;> norm_num), finalRound_W (h := []) trivial j]
  have e : (fun k => if k + (onesSet ([] : History n)).card ≤ j then (1 : ℝ) else 0)
      = fun k => if k ≤ j then 1 else 0 := by
    funext k
    simp
  have hhalf : (1 / 2 : ℝ) = (pMin 0 : ℝ) := by rw [pMin_coe]; norm_num
  rw [e, val_nil, hhalf, prodBer_ind_eq_binomial]
  have hc : (remaining ([] : History n)).card = n - 0 := by
    have := size_nil (n := n)
    unfold size at this
    omega
  rw [hc]
  rfl

lemma phi_two_zero_zero : phi 2 0 0 = 1 / 4 := by
  unfold phi
  rw [binomial_real_Iic, pMin_coe]
  norm_num [Finset.sum_range_one]

lemma PrT_two_zero :
    ∑ x ∈ univ.filter (fun x : Fin 2 → Bool => ones x ≤ 0), (fsTarget 2).p x = 1 / 3 := by
  rw [PrT_eq]
  norm_num

/-- **The KL clause is not vacuous**: for `oneRound 2` at `j = 0` the printed side condition
`E φ_0(M) = 1/4 ≤ 1/3 = Pr_t(W ≤ 0)` holds, and `propL` gives `KL(p‖q) ≥ kl(1/3 ‖ 1/4)`. -/
theorem oneRound_two_KL :
    ((klB (1 / 3) (1 / 4) : ℝ) : WithTop ℝ) ≤ KLx (fsTarget 2) (outLim (fsOracle 2) (oneRound 2)) := by
  have hE := oneRound_Ephi (n := 2) (by norm_num) 0
  rw [phi_two_zero_zero] at hE
  obtain ⟨_, hall⟩ := propL (oneRound 2) oneRound_class
  obtain ⟨_, _, hKL⟩ := hall 0
  rw [hE, PrT_two_zero] at hKL
  exact hKL (by norm_num)

/-- **Mutant check (the parameter)**: with `1/(1+m)` (`β = 0`) in place of the printed `α/(α+β+m) = 1/(2+m)`, the
inequality fails for `oneRound 2` at `j = 0`: `Pr_s(W ≤ 0) = 1/4 > 0 = Pr(Bin(2, 1/(1+0)) ≤ 0)`. -/
theorem mutant_parameter_fails :
    ¬ (∑ x ∈ univ.filter (fun x : Fin 2 → Bool => ones x ≤ 0), outLim (fsOracle 2) (oneRound 2) x
        ≤ (ProbabilityTheory.binomial 2 1).real (Set.Iic 0)) := by
  rw [oneRound_PrS (by norm_num) 0, phi_two_zero_zero, binomial_real_Iic]
  norm_num

/-! ### A two-round policy: `M = 1`, and the bound fails with `M` replaced by `0` -/

lemma sum_powerset_singleton {α : Type*} [DecidableEq α] (a : α) (f : Finset α → ℝ) :
    ∑ S ∈ ({a} : Finset α).powerset, f S = f ∅ + f {a} := by
  rw [← LawfulSingleton.insert_empty_eq a, Finset.sum_powerset_insert (Finset.notMem_empty a)]
  simp

lemma prodBer_singleton {α : Type*} [DecidableEq α] (a : α) (p : ℝ) (g : ℕ → ℝ) :
    prodBer {a} p g = (1 - p) * g 0 + p * g 1 := by
  unfold prodBer
  rw [sum_powerset_singleton]
  simp

/-- Two rounds at `n = 2`: coordinate `0` first, then the remaining coordinate. -/
noncomputable def twoRound : PolicyE 2 Unit where
  P := Measure.dirac ()
  isProb := inferInstance
  act h _ := if h = [] then {0} else remaining h
  fill _ _ := ∅
  act_sub h _ := by
    split_ifs with hh
    · subst hh
      intro i _
      simp [remaining]
    · exact Finset.Subset.refl _
  fill_sub _ _ := Finset.empty_subset _
  act_meas _ _ := Subsingleton.measurableSet
  fill_meas _ _ := Subsingleton.measurableSet

lemma twoRound_act (h : History 2) :
    (twoRound.tree ()).act h = if h = [] then {0} else remaining h := rfl

/-- The history after round 1 of `twoRound`, with outcome `S`. -/
def c1 (S : Finset (Fin 2)) : History 2 := [⟨{0}, S⟩]

lemma remaining_c1 (S : Finset (Fin 2)) : remaining (c1 S) = {1} := by
  unfold c1
  rw [remaining_cons]
  show remaining ([] : History 2) \ {0} = {1}
  decide

lemma committed_c1 (S : Finset (Fin 2)) : committed (c1 S) = {0} := by
  simp [c1, committed]

lemma onesSet_c1 (S : Finset (Fin 2)) : onesSet (c1 S) = S := by
  simp [c1, onesSet]

lemma val_c1 (S : Finset (Fin 2)) : val (c1 S) = (1 + (S.card : ℝ)) / 3 := by
  unfold val lev
  rw [committed_c1, onesSet_c1, Finset.card_singleton]
  norm_num

lemma wfe_c1 {S : Finset (Fin 2)} (hS : S ⊆ {0}) : WFE (c1 S) :=
  ⟨fun i _ => by simp [remaining], hS, trivial⟩

lemma finalStart_c1 (S : Finset (Fin 2)) : FinalStart (twoRound.tree ()) (c1 S) := by
  refine ⟨?_, ?_⟩
  · unfold size
    rw [remaining_c1]
    decide
  · rw [twoRound_act, if_neg (show c1 S ≠ [] from List.cons_ne_nil _ _)]

/-- `twoRound` is in the printed class: every path commits both coordinates by round 2. -/
theorem twoRound_class : ∀ ω π, IsPath (twoRound.tree ω) π → ∃ k, size (π k) = 0 := by
  intro ω π hπ
  refine ⟨1 + 1, ?_⟩
  obtain ⟨S0, _, h0⟩ := hπ.2 0
  obtain ⟨S1, _, h1⟩ := hπ.2 1
  simp only [zero_add] at h0
  have hne : π 1 ≠ [] := by
    rw [h0]
    exact List.cons_ne_nil _ _
  have hact : (twoRound.tree ω).act (π 1) = remaining (π 1) := by
    show (if π 1 = [] then {0} else remaining (π 1)) = remaining (π 1)
    rw [if_neg hne]
  rw [h1, hact]
  exact size_cons_remaining (π 1) S1

/-- `twoRound`'s law over completed runs: round 1 on `{0}` at `val [] = 1/2`, then the final round on `{1}`. -/
theorem twoRound_pathLim (G : History 2 → ℝ) (hG0 : ∀ h', WFE h' → size h' = 0 → 0 ≤ G h')
    (hG1 : ∀ h', WFE h' → size h' = 0 → G h' ≤ 1) :
    pathLim (fsOracle 2) twoRound G
      = ∑ S ∈ ({0} : Finset (Fin 2)).powerset,
          val ([] : History 2) ^ S.card * (1 - val ([] : History 2)) ^ (({0} : Finset (Fin 2)) \ S).card *
          ∑ S' ∈ (remaining (c1 S)).powerset,
            val (c1 S) ^ S'.card * (1 - val (c1 S)) ^ (remaining (c1 S) \ S').card *
              G (⟨remaining (c1 S), S'⟩ :: c1 S) := by
  have ho := Thm9.margUnit_fs 2
  have hs : size ([] : History 2) ≠ 0 := by rw [size_nil]; norm_num
  have hsp : ∀ f, seedPath (fsOracle 2) twoRound f G = pathBy (fsOracle 2) (twoRound.tree ()) f [] G :=
    fun f => integral_dirac (fun ω => pathBy (fsOracle 2) (twoRound.tree ω) f [] G) ()
  have hstep : ∀ f, pathBy (fsOracle 2) (twoRound.tree ()) (f + 1) [] G
      = ∑ S ∈ ({0} : Finset (Fin 2)).powerset,
          val ([] : History 2) ^ S.card * (1 - val ([] : History 2)) ^ (({0} : Finset (Fin 2)) \ S).card *
            pathBy (fsOracle 2) (twoRound.tree ()) f (c1 S) G := by
    intro f
    rw [pathBy_succ_of_ne _ _ f hs]
    simp only [stepW_fs]
    rw [twoRound_act, if_pos rfl]
    refine Finset.sum_congr rfl (fun S hS => ?_)
    rw [batchLaw_fs_eq_pow _ (Finset.mem_powerset.1 hS)]
    rfl
  have h2 : ∀ f, seedPath (fsOracle 2) twoRound (f + 2) G
      = ∑ S ∈ ({0} : Finset (Fin 2)).powerset,
          val ([] : History 2) ^ S.card * (1 - val ([] : History 2)) ^ (({0} : Finset (Fin 2)) \ S).card *
          ∑ S' ∈ (remaining (c1 S)).powerset,
            val (c1 S) ^ S'.card * (1 - val (c1 S)) ^ (remaining (c1 S) \ S').card *
              G (⟨remaining (c1 S), S'⟩ :: c1 S) := by
    intro f
    rw [hsp, hstep (f + 1)]
    refine Finset.sum_congr rfl (fun S _ => ?_)
    rw [pathBy_finalStart _ (finalStart_c1 S) G f]
  have h1 : seedPath (fsOracle 2) twoRound 1 G = 0 := by
    rw [hsp, hstep 0]
    refine Finset.sum_eq_zero (fun S _ => ?_)
    rw [pathBy_zero_of_ne _ _ (finalStart_c1 S).1, mul_zero]
  have h0 : seedPath (fsOracle 2) twoRound 0 G = 0 := by
    rw [hsp, pathBy_zero_of_ne _ _ hs]
  have hV0 := seedPath_nonneg ho twoRound hG0 2
  rw [h2 0] at hV0
  unfold pathLim
  apply le_antisymm
  · apply ciSup_le
    intro f
    match f with
    | 0 => rw [h0]; exact hV0
    | 1 => rw [h1]; exact hV0
    | f + 2 => rw [h2]
  · rw [← h2 0]
    exact le_ciSup (bddAbove_seedPath ho _ hG1) 2

/-- For `twoRound`, `Pr_s(W ≤ 0) = 1/2 · 2/3 = 1/3`. -/
theorem twoRound_PrS :
    ∑ x ∈ univ.filter (fun x : Fin 2 → Bool => ones x ≤ 0), outLim (fsOracle 2) twoRound x = 1 / 3 := by
  rw [PrS_eq_pathLim, twoRound_pathLim _ (fun _ _ _ => by split_ifs <;> norm_num)
      (fun _ _ _ => by split_ifs <;> norm_num), sum_powerset_singleton,
    finalRound_W (wfe_c1 (Finset.empty_subset _)) 0, finalRound_W (wfe_c1 (Finset.Subset.refl _)) 0,
    remaining_c1, remaining_c1, prodBer_singleton, prodBer_singleton, val_c1, val_c1, onesSet_c1, onesSet_c1,
    val_nil]
  norm_num

/-- For `twoRound`, `M = 1` on every completed run, so `E φ_0(M) = φ_0(1) = Pr(Bin(1, 1/3) ≤ 0) = 2/3`. -/
theorem twoRound_Ephi : pathLim (fsOracle 2) twoRound (fun h => phi 2 0 (Mfin h)) = 2 / 3 := by
  rw [twoRound_pathLim _ (fun h' _ _ => phi_nonneg 2 0 _) (fun h' _ _ => phi_le_one 2 0 _)]
  simp only [Mfin, committed_c1, Finset.card_singleton]
  rw [sum_powerset_singleton, finalRound_const, finalRound_const, val_nil]
  have hphi : phi 2 0 1 = 2 / 3 := by
    unfold phi
    rw [binomial_real_Iic, pMin_coe]
    norm_num [Finset.sum_range_one]
  rw [hphi]
  norm_num

/-- **Mutant check (`M`)**: for `twoRound` (in the printed class, `twoRound_class`) Proposition L holds
(`1/3 ≤ 2/3`), but with `M` replaced by `0` it fails:
`Pr_s(W ≤ 0) = 1/3 > 1/4 = φ_0(0)`.  So the bound genuinely depends on `M`, read before the final round. -/
theorem mutant_M_fails :
    ∑ x ∈ univ.filter (fun x : Fin 2 → Bool => ones x ≤ 0), outLim (fsOracle 2) twoRound x
        ≤ pathLim (fsOracle 2) twoRound (fun h => phi 2 0 (Mfin h)) ∧
      ¬ (∑ x ∈ univ.filter (fun x : Fin 2 → Bool => ones x ≤ 0), outLim (fsOracle 2) twoRound x
        ≤ phi 2 0 0) := by
  rw [twoRound_PrS, twoRound_Ephi, phi_two_zero_zero]
  norm_num

end A36FS.PropL

#print axioms A36FS.PropL.oneRound_class
#print axioms A36FS.PropL.oneRound_pathLim
#print axioms A36FS.PropL.oneRound_Ephi
#print axioms A36FS.PropL.oneRound_PrS
#print axioms A36FS.PropL.oneRound_two_KL
#print axioms A36FS.PropL.mutant_parameter_fails
#print axioms A36FS.PropL.twoRound_class
#print axioms A36FS.PropL.twoRound_pathLim
#print axioms A36FS.PropL.twoRound_PrS
#print axioms A36FS.PropL.twoRound_Ephi
#print axioms A36FS.PropL.mutant_M_fails


==> anc/formal_companion/lean/src/A36FS/PropL/Main.lean <==
/-
A36FS.PropL.Main: Proposition L of App. I ("last-round edge bound, all policies") on the shared interface, for the
actual output law of every policy run with the full-support oracle (full-support branch).

Source: appendix_thmm.tex (sha256 8ab54b02…), ll. 330–361
(the restricted class, Proposition L and its proof); Setting ll. 52–68 (`α = β = 1`).

Objects (the shared interface's and the full-support branch's, unchanged): `PolicyE n Seed` (seed with arbitrary law; each round's block a
seed-measurable function of the committed labelled history; fresh independent draws at the oracle's marginals);
`fsOracle n`, exact for `fsTarget n` (`exact_fs`); `outLim` (the output law over completed runs, `q`); `KLx`
(forward KL, `⊤` iff `q` vanishes on the support); `pathBy`/`seedPath`/`pathLim`, `hitBy`/`killBy`,
`pathBy_split_stopped` (A36RW.Laws).  New here:
* `FinalStart T h := size h ≠ 0 ∧ T.act h = remaining h`: the start of the final round, a predicate on the history
  before the round's draws (`finalStart_iff`: it is exactly the round that commits the last coordinate).
* `Mfin h`: for a completed history, the number of coordinates committed before its most recent round, i.e. the
  printed `M` (`pathBy_phi_eq_hitBy`: it is `|committed h'|` at the final round's start `h'`).
* `phi n j m = Pr(Bin(n − m, 1/(2+m)) ≤ j)` (A36FS.PropL.Binom), the printed `φ_j(m)` at `α = β = 1`.
* `IsPath T π`: an infinite path of the rule `T` from the root.

Proof route (the printed proof, step for step):
1. `pathBy_W_eq_hitBy`, `pathBy_phi_eq_hitBy`: both sides decompose at the first `FinalStart` state `h'` (every
   completed run passes one: `killBy_finalStart`); there `M = |committed h'|`, `A_M = |onesSet h'|`, and the final
   round draws all `n − M` remaining coordinates independently at the exact marginal `(1 + A_M)/(2 + M)`
   (`marg_exact`, `pathBy_finalStart`).
2. `prodBer_final_le`: `Pr(A_M + count ≤ j) ≤ Pr(A_M + Bin(n − M, 1/(2+M)) ≤ j) ≤ Pr(Bin(n − M, 1/(2+M)) ≤ j)
   = φ_j(M)` (stochastic dominance `prodBer_anti`, then `W = A_M + count ≥ count`, `prodBer_mono_g`).
3. `perRule_propL` (every rule, every fuel), `seeded_propL` (seed integration), `propL_bound` (limit `f → ∞`).
4. `propL_KL`: data processing onto `{W ≤ j}` (`Thm9.klB_le_sum_KL`, valid for sub-probabilities) and
   `kl(a‖·)` nonincreasing on `(0, a]` (`klB_anti_right`).

Headlines: `propL` (the printed class: every path commits all `n` coordinates); `propL_as` (the same under
almost-sure completion only); and the stronger hypothesis-free `propL_bound`, `propL_KL` (sub-probability reading:
both sides over completed runs), with `propL_KL_zero` (`E φ_j(M) = 0 ⇒ KL = ⊤`) for the degenerate case.
-/
import A36FS.PropL.Binom
import A36FS.Thm9.Policy
import A36FS.Thm9.DataProc

set_option autoImplicit false

namespace A36FS.PropL

open AGF A36RW A36RW.Laws Finset MeasureTheory Filter Topology FSCore.BinaryKL

variable {n : ℕ}

/-! ## §1 The final round, identified before its draws -/

/-- **The start of the final round** of the rule `T`: coordinates remain and the rule's next block is all of
them.  A predicate on the history before the round's draws (the block `T.act h` is a function of `h`). -/
def FinalStart (T : TreeE n) (h : History n) : Prop := size h ≠ 0 ∧ T.act h = remaining h

instance (T : TreeE n) : DecidablePred (FinalStart T) := fun h => by
  unfold FinalStart; infer_instance

/-- The round at `h` leaves nothing unrevealed iff its block is all remaining coordinates (on every outcome `S`). -/
lemma size_child_eq_zero_iff (T : TreeE n) (h : History n) (S : Finset (Fin n)) :
    size (⟨T.act h, S⟩ :: h) = 0 ↔ T.act h = remaining h := by
  unfold size
  rw [remaining_cons, Finset.card_eq_zero, Finset.sdiff_eq_empty_iff_subset]
  constructor
  · intro hsub
    exact Finset.Subset.antisymm (T.act_sub h) hsub
  · intro he x hx
    show x ∈ T.act h
    rw [he]
    exact hx

/-- **The final round is identifiable at its start.**  At an incomplete history `h`, the round about to be drawn
commits the last coordinate (every outcome completes the run) iff `FinalStart T h`. -/
theorem finalStart_iff (T : TreeE n) {h : History n} (hs : size h ≠ 0) :
    (∀ S ⊆ T.act h, size (⟨T.act h, S⟩ :: h) = 0) ↔ FinalStart T h :=
  ⟨fun hall => ⟨hs, (size_child_eq_zero_iff T h ∅).1 (hall ∅ (Finset.empty_subset _))⟩,
   fun hF S _ => (size_child_eq_zero_iff T h S).2 hF.2⟩

/-- **`M` of a completed history**: the number of coordinates committed before its most recent round.  A run stops
at completion (`pathBy` absorbs), so on every completed history a run reaches, the most recent round is the round
that commits the last coordinate, and `M` is `|committed h'|` at that round's start `h'` (`pathBy_phi_eq_hitBy`). -/
def Mfin : History n → ℕ
  | [] => 0
  | _ :: t => (committed t).card

/-- **The exact marginal given the past** (the printed `(α + A_M)/(α + β + M) ≥ α/(α + β + M)`).  At every
well-formed history `h`, with `M = |committed h|` and `A_M = |onesSet h|`, every unrevealed coordinate is drawn by the
full-support oracle at the target's exact conditional marginal, which is `(1 + A_M)/(2 + M) ≥ 1/(2 + M)`. -/
theorem marg_exact {h : History n} (hw : WFE h) {i : Fin n} (hi : i ∈ remaining h) :
    (fsOracle n).marg h i = condMarg (fsTarget n) h i ∧
      condMarg (fsTarget n) h i = (1 + ((onesSet h).card : ℝ)) / (((committed h).card : ℝ) + 2) ∧
      1 / (((committed h).card : ℝ) + 2) ≤ (fsOracle n).marg h i := by
  refine ⟨exact_fs.2 h hw trivial i hi, condMarg_fs hw hi, ?_⟩
  show 1 / (((committed h).card : ℝ) + 2) ≤ (1 + ((onesSet h).card : ℝ)) / (((committed h).card : ℝ) + 2)
  apply div_le_div_of_nonneg_right _ (by positivity)
  have : (0 : ℝ) ≤ (onesSet h).card := Nat.cast_nonneg _
  linarith

/-- **The run from the start of the final round.**  With fuel `f + 1` the run draws the whole remaining block once,
as independent `Bernoulli(val h)` bits (`val h = (1 + A_M)/(2 + M)`, the oracle's parameter), and stops: the
completed history is `⟨remaining h, S⟩ :: h` with the product weight of `S`.  (With fuel `0` nothing completes:
`pathBy_zero_of_ne`.) -/
theorem pathBy_finalStart (T : TreeE n) {h : History n} (hF : FinalStart T h) (G : History n → ℝ) (f : ℕ) :
    pathBy (fsOracle n) T (f + 1) h G
      = ∑ S ∈ (remaining h).powerset,
          val h ^ S.card * (1 - val h) ^ (remaining h \ S).card * G (⟨remaining h, S⟩ :: h) := by
  rw [pathBy_succ_of_ne (fsOracle n) T f hF.1]
  simp only [stepW_fs]
  rw [hF.2]
  refine Finset.sum_congr rfl (fun S hS => ?_)
  rw [pathBy_of_size_zero (fsOracle n) T f (size_cons_remaining h S),
    batchLaw_fs_eq_pow h (Finset.mem_powerset.1 hS)]

/-- One final round of a constant: the product law has mass one. -/
lemma finalRound_const (h : History n) (c : ℝ) :
    ∑ S ∈ (remaining h).powerset, val h ^ S.card * (1 - val h) ^ (remaining h \ S).card * c = c := by
  have := prodBer_one (remaining h) (val h)
  unfold prodBer at this
  simp only [mul_one] at this
  rw [← Finset.sum_mul, this, one_mul]

/-- One final round of `1[W ≤ j]`: with `A_M = |onesSet h|` ones already committed, `W = A_M + |S|`. -/
lemma finalRound_W {h : History n} (hw : WFE h) (j : ℕ) :
    ∑ S ∈ (remaining h).powerset, val h ^ S.card * (1 - val h) ^ (remaining h \ S).card *
        (if ones (outBits (⟨remaining h, S⟩ :: h)) ≤ j then (1 : ℝ) else 0)
      = prodBer (remaining h) (val h) (fun k => if k + (onesSet h).card ≤ j then 1 else 0) := by
  unfold prodBer
  refine Finset.sum_congr rfl (fun S hS => ?_)
  rw [ones_outBits, card_onesSet_cons hw (Finset.Subset.refl _) (Finset.mem_powerset.1 hS)]

/-- **Every completed run passes the start of its final round**: from an incomplete history, no run of `T`
completes before reaching a `FinalStart` state.  Any oracle. -/
theorem killBy_finalStart (o : Oracle n) (T : TreeE n) (G : History n → ℝ) :
    ∀ (f : ℕ) (h : History n), size h ≠ 0 → killBy o T (FinalStart T) f h G = 0 := by
  intro f
  induction f with
  | zero => intro h hs; rw [killBy_zero, if_neg hs]
  | succ f ih =>
    intro h hs
    rw [killBy_succ, if_neg hs]
    by_cases hF : FinalStart T h
    · rw [if_pos hF]
    · rw [if_neg hF]
      refine Finset.sum_eq_zero (fun S _ => ?_)
      have hs' : size (⟨T.act h, S⟩ :: h) ≠ 0 := fun h0 =>
        hF ⟨hs, (size_child_eq_zero_iff T h S).1 h0⟩
      rw [ih _ hs', mul_zero]

/-- **The printed proof's last-round step, at one history.**  At a well-formed `h` with `M = |committed h|` and
`A_M = |onesSet h|`, the final round draws the `n − M` remaining coordinates independently at
`val h = (1 + A_M)/(2 + M) ≥ 1/(2 + M)`; then
`Pr(A_M + count ≤ j) ≤ Pr(A_M + Bin(n − M, 1/(2+M)) ≤ j) ≤ Pr(Bin(n − M, 1/(2+M)) ≤ j) = φ_j(M)`: the count
stochastically dominates `Bin(n − M, 1/(2+M))` (`prodBer_anti`, at the nonincreasing `k ↦ 1[A_M + k ≤ j]`), and
`W = A_M + count ≥ count` (`prodBer_mono_g`). -/
theorem prodBer_final_le {h : History n} (hw : WFE h) (j : ℕ) :
    prodBer (remaining h) (val h) (fun k => if k + (onesSet h).card ≤ j then 1 else 0)
      ≤ phi n j (committed h).card := by
  have hval0 : 1 / (((committed h).card : ℝ) + 2) ≤ val h := by
    unfold val lev
    apply div_le_div_of_nonneg_right _ (by positivity)
    have : (0 : ℝ) ≤ (onesSet h).card := Nat.cast_nonneg _
    linarith
  have hval1 : val h ≤ 1 := val_le_one hw
  have hanti : Antitone (fun k => if k + (onesSet h).card ≤ j then (1 : ℝ) else 0) := by
    intro a b hab
    by_cases h1 : b + (onesSet h).card ≤ j
    · have h2 : a + (onesSet h).card ≤ j := by omega
      simp [h1, h2]
    · by_cases h2 : a + (onesSet h).card ≤ j
      · simp [h1, h2]
      · simp [h1, h2]
  have hcard : (remaining h).card = n - (committed h).card := by
    have := card_committed_add_size h
    unfold size at this
    omega
  calc prodBer (remaining h) (val h) (fun k => if k + (onesSet h).card ≤ j then 1 else 0)
      ≤ prodBer (remaining h) (1 / (((committed h).card : ℝ) + 2))
          (fun k => if k + (onesSet h).card ≤ j then 1 else 0) :=
        prodBer_anti (remaining h) hanti (by positivity) hval0 hval1
    _ ≤ prodBer (remaining h) (1 / (((committed h).card : ℝ) + 2)) (fun k => if k ≤ j then 1 else 0) := by
        refine prodBer_mono_g (remaining h) (by positivity) (le_trans hval0 hval1) (fun k => ?_)
        by_cases h1 : k + (onesSet h).card ≤ j
        · have h2 : k ≤ j := by omega
          simp [h1, h2]
        · simp only [h1, if_false]
          split_ifs <;> norm_num
    _ = phi n j (committed h).card := by
        rw [← pMin_coe (committed h).card, prodBer_ind_eq_binomial, hcard]
        rfl

/-! ## §2 Proposition L for one deterministic rule -/

/-- `Pr_T(W ≤ j)` over the runs completed within `f` rounds, as a path functional. -/
lemma sum_le_eq_pathBy (o : Oracle n) (T : TreeE n) (j f : ℕ) :
    ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), T.outBy o f [] x
      = pathBy o T f [] (fun h => if ones (outBits h) ≤ j then 1 else 0) := by
  rw [pathBy_comp_outBits o T (fun y => if ones y ≤ j then (1 : ℝ) else 0) f [], Finset.sum_filter]
  refine Finset.sum_congr rfl (fun x _ => ?_)
  split_ifs <;> simp

/-- **`Pr(W ≤ j)` is read at the start of the final round** (the printed "given that past"): for `n ≥ 1`, at every
fuel, `Pr_T(W ≤ j, τ ≤ f)` is the hitting average, over the first `FinalStart` state `h'` reached with fuel `f'`
left, of `Pr(A_M + count ≤ j)`, the count being that of `n − M` independent `Bernoulli(val h')` draws,
`M = |committed h'|`, `A_M = |onesSet h'|` (`0` if no fuel is left to draw the final round). -/
theorem pathBy_W_eq_hitBy (T : TreeE n) (hn : size ([] : History n) ≠ 0) (j f : ℕ) :
    pathBy (fsOracle n) T f [] (fun h => if ones (outBits h) ≤ j then 1 else 0)
      = hitBy (fsOracle n) T (FinalStart T) f []
          (fun h' f' => if f' = 0 then 0 else
            prodBer (remaining h') (val h') (fun k => if k + (onesSet h').card ≤ j then 1 else 0)) := by
  have ho := Thm9.margUnit_fs n
  rw [pathBy_split_stopped (fsOracle n) T (FinalStart T)
      (fun h => if ones (outBits h) ≤ j then 1 else 0) f [],
    killBy_finalStart (fsOracle n) T _ f [] hn, zero_add]
  have hK : ∀ (h' : History n) (f' : ℕ), WFE h' → FinalStart T h' →
      pathBy (fsOracle n) T f' h' (fun h => if ones (outBits h) ≤ j then 1 else 0)
        = if f' = 0 then 0 else
            prodBer (remaining h') (val h') (fun k => if k + (onesSet h').card ≤ j then 1 else 0) := by
    intro h' f' hw hF
    cases f' with
    | zero => rw [pathBy_zero_of_ne _ _ hF.1, if_pos rfl]
    | succ f' =>
      rw [pathBy_finalStart T hF _ f', if_neg (Nat.succ_ne_zero f')]
      exact finalRound_W hw j
  exact le_antisymm
    (hitBy_mono T (FinalStart T) ho (fun h' f' hw _ hF => (hK h' f' hw hF).le) f [] trivial)
    (hitBy_mono T (FinalStart T) ho (fun h' f' hw _ hF => (hK h' f' hw hF).ge) f [] trivial)

/-- **`φ_j(M)` is read at the start of the final round**: for `n ≥ 1`, at every fuel, the path functional of
`φ_j(M)` (`M = Mfin` of the completed history) is the hitting average, over the first `FinalStart` state `h'`
reached with fuel `f'` left, of `φ_j(|committed h'|)` (`0` if no fuel is left to draw the final round). -/
theorem pathBy_phi_eq_hitBy (T : TreeE n) (hn : size ([] : History n) ≠ 0) (j f : ℕ) :
    pathBy (fsOracle n) T f [] (fun h => phi n j (Mfin h))
      = hitBy (fsOracle n) T (FinalStart T) f []
          (fun h' f' => if f' = 0 then 0 else phi n j (committed h').card) := by
  have ho := Thm9.margUnit_fs n
  rw [pathBy_split_stopped (fsOracle n) T (FinalStart T) (fun h => phi n j (Mfin h)) f [],
    killBy_finalStart (fsOracle n) T _ f [] hn, zero_add]
  have hK : ∀ (h' : History n) (f' : ℕ), FinalStart T h' →
      pathBy (fsOracle n) T f' h' (fun h => phi n j (Mfin h))
        = if f' = 0 then 0 else phi n j (committed h').card := by
    intro h' f' hF
    cases f' with
    | zero => rw [pathBy_zero_of_ne _ _ hF.1, if_pos rfl]
    | succ f' =>
      rw [pathBy_finalStart T hF _ f', if_neg (Nat.succ_ne_zero f')]
      exact finalRound_const h' (phi n j (committed h').card)
  exact le_antisymm
    (hitBy_mono T (FinalStart T) ho (fun h' f' _ _ hF => (hK h' f' hF).le) f [] trivial)
    (hitBy_mono T (FinalStart T) ho (fun h' f' _ _ hF => (hK h' f' hF).ge) f [] trivial)

/-- **Proposition L for one deterministic rule, at every fuel** (full-support oracle):
`Pr_T(W ≤ j, τ ≤ f) ≤ E_T[φ_j(M); τ ≤ f]`.  For `n = 0` both sides are `1`. -/
theorem perRule_propL (T : TreeE n) (j f : ℕ) :
    ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), T.outBy (fsOracle n) f [] x
      ≤ pathBy (fsOracle n) T f [] (fun h => phi n j (Mfin h)) := by
  rw [sum_le_eq_pathBy]
  by_cases h0 : size ([] : History n) = 0
  · rw [pathBy_of_size_zero _ _ _ h0, pathBy_of_size_zero _ _ _ h0]
    have hn : n = 0 := by rw [size_nil] at h0; exact h0
    rw [phi_of_le (show n ≤ Mfin ([] : History n) by rw [hn]; exact Nat.zero_le _)]
    split_ifs <;> norm_num
  · rw [pathBy_W_eq_hitBy T h0, pathBy_phi_eq_hitBy T h0]
    refine hitBy_mono T (FinalStart T) (Thm9.margUnit_fs n) (fun h' f' hw' _ _ => ?_) f [] trivial
    split_ifs
    · exact le_refl _
    · exact prodBer_final_le hw' j

/-! ## §3 The policy: seed integration and the limit over the horizon -/

section Policy

variable {Seed : Type} [MeasurableSpace Seed]

/-- **Proposition L at the policy level, fuel `f`**: `Pr_σ(W ≤ j, τ ≤ f) ≤ E_σ[φ_j(M); τ ≤ f]`. -/
theorem seeded_propL (σ : PolicyE n Seed) (j f : ℕ) :
    ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), σ.outBy (fsOracle n) f x
      ≤ seedPath (fsOracle n) σ f (fun h => phi n j (Mfin h)) := by
  have := σ.isProb
  have hsum : ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), σ.outBy (fsOracle n) f x
      = ∫ ω, ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), (σ.tree ω).outBy (fsOracle n) f [] x
          ∂σ.P := by
    unfold PolicyE.outBy
    rw [integral_finsetSum _ (fun x _ => Converse.integrable_outBy _ σ f [] x)]
  rw [hsum]
  unfold seedPath
  exact integral_mono (integrable_finsetSum _ (fun x _ => Converse.integrable_outBy _ σ f [] x))
    (integrable_pathBy _ σ _ f []) (fun ω => perRule_propL (σ.tree ω) j f)

/-- **Proposition L, the inequality, for every policy** (no completion hypothesis): `Pr_s(W ≤ j) ≤ E[φ_j(M)]`,
`Pr_s` under the actual output law `outLim` and `E` the path functional over the same seed-integrated law of
completed runs (`pathLim`; `PrS_eq_pathLim` writes the left side over that law too). -/
theorem propL_bound (σ : PolicyE n Seed) (j : ℕ) :
    ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), outLim (fsOracle n) σ x
      ≤ pathLim (fsOracle n) σ (fun h => phi n j (Mfin h)) := by
  have ho := Thm9.margUnit_fs n
  have hL : Tendsto (fun f => ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), σ.outBy (fsOracle n) f x)
      atTop (𝓝 (∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), outLim (fsOracle n) σ x)) :=
    tendsto_finsetSum _ (fun x _ => Converse.tendsto_outBy_outLim _ ho σ x)
  exact le_of_tendsto' hL (fun f => (seeded_propL σ j f).trans
    (seedPath_le_pathLim ho σ (fun h' _ _ => phi_le_one n j (Mfin h')) f))

/-- **`pathLim` integrates against the actual output law**: for `0 ≤ g ≤ 1`,
`pathLim (g ∘ outBits) = Σ_x outLim x · g x`. -/
theorem pathLim_comp_outBits (σ : PolicyE n Seed) (g : (Fin n → Bool) → ℝ) (hg0 : ∀ x, 0 ≤ g x)
    (hg1 : ∀ x, g x ≤ 1) :
    pathLim (fsOracle n) σ (fun h => g (outBits h)) = ∑ x, outLim (fsOracle n) σ x * g x := by
  have ho := Thm9.margUnit_fs n
  have h1 := tendsto_seedPath_pathLim (G := fun h => g (outBits h)) ho σ (fun h' _ _ => hg0 _)
    (fun h' _ _ => hg1 _)
  have h2 : Tendsto (fun f => seedPath (fsOracle n) σ f (fun h => g (outBits h))) atTop
      (𝓝 (∑ x, outLim (fsOracle n) σ x * g x)) := by
    simp only [seedPath_comp_outBits]
    exact tendsto_finsetSum _ (fun x _ => (Converse.tendsto_outBy_outLim _ ho σ x).mul_const (g x))
  exact tendsto_nhds_unique h1 h2

/-- `Pr_s(W ≤ j)` is the path functional of the indicator of `{W ≤ j}` over the same law as `E[φ_j(M)]`. -/
theorem PrS_eq_pathLim (σ : PolicyE n Seed) (j : ℕ) :
    ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), outLim (fsOracle n) σ x
      = pathLim (fsOracle n) σ (fun h => if ones (outBits h) ≤ j then 1 else 0) := by
  rw [pathLim_comp_outBits σ (fun y => if ones y ≤ j then (1 : ℝ) else 0)
      (fun _ => by split_ifs <;> norm_num) (fun _ => by split_ifs <;> norm_num), Finset.sum_filter]
  refine Finset.sum_congr rfl (fun x _ => ?_)
  split_ifs <;> simp

/-- `Pr_t(W ≤ j) = (min(j, n) + 1)/(n + 1)`: the target's count law is uniform on `{0, …, n}`. -/
theorem PrT_eq (j : ℕ) :
    ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), (fsTarget n).p x
      = ((min j n : ℕ) + 1 : ℝ) / ((n : ℝ) + 1) := by
  have hmaps : ∀ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), ones x ∈ range (min j n + 1) := by
    intro x hx
    exact Finset.mem_range.2 (Nat.lt_succ_of_le (le_min (Finset.mem_filter.1 hx).2 (ones_le x)))
  rw [← Finset.sum_fiberwise_of_maps_to hmaps]
  have hfib : ∀ v ∈ range (min j n + 1),
      ∑ x ∈ (univ.filter (fun x : Fin n → Bool => ones x ≤ j)).filter (fun x => ones x = v), (fsTarget n).p x
        = 1 / ((n : ℝ) + 1) := by
    intro v hv
    have hv' : v ≤ min j n := Nat.lt_succ_iff.1 (Finset.mem_range.1 hv)
    have hvj : v ≤ j := le_trans hv' (min_le_left j n)
    have hvn : v ≤ n := le_trans hv' (min_le_right j n)
    rw [Finset.filter_filter]
    have hset : univ.filter (fun x : Fin n → Bool => ones x ≤ j ∧ ones x = v)
        = univ.filter (fun x : Fin n → Bool => ones x = v) := by
      ext x
      simp only [Finset.mem_filter, Finset.mem_univ, true_and]
      constructor
      · exact fun h => h.2
      · intro h
        exact ⟨h ▸ hvj, h⟩
    rw [hset]
    exact Thm9.sum_pfs_ones v hvn
  rw [Finset.sum_congr rfl hfib, Finset.sum_const, Finset.card_range, nsmul_eq_mul]
  push_cast
  ring

/-- **The KL consequence, for every policy**: whenever `E φ_j(M) ≤ Pr_t(W ≤ j)`,
`KL(p‖q) ≥ kl(Pr_t(W ≤ j) ‖ E φ_j(M))`, in the shared library's forward-KL convention `KLx (fsTarget n) q`, `q = outLim`. -/
theorem propL_KL (σ : PolicyE n Seed) (j : ℕ)
    (hside : pathLim (fsOracle n) σ (fun h => phi n j (Mfin h))
      ≤ ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), (fsTarget n).p x) :
    ((klB (∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), (fsTarget n).p x)
        (pathLim (fsOracle n) σ (fun h => phi n j (Mfin h))) : ℝ) : WithTop ℝ)
      ≤ KLx (fsTarget n) (outLim (fsOracle n) σ) := by
  have ho := Thm9.margUnit_fs n
  by_cases hpos : ∀ x, 0 < outLim (fsOracle n) σ x
  · have hfilt : univ.filter (fun x : Fin n → Bool => 0 < (fsTarget n).p x) = univ :=
      Finset.filter_true_of_mem (fun x _ => pfs_pos x)
    have hKL : KLx (fsTarget n) (outLim (fsOracle n) σ)
        = ((∑ x, pfs n x * Real.log (pfs n x / outLim (fsOracle n) σ x) : ℝ) : WithTop ℝ) := by
      unfold KLx
      rw [if_pos (fun x _ => hpos x), hfilt]
      rfl
    rw [hKL]
    have hA : (univ.filter (fun x : Fin n → Bool => ones x ≤ j)).Nonempty :=
      ⟨fun _ => false, Finset.mem_filter.2 ⟨Finset.mem_univ _, by simp [ones]⟩⟩
    have hdp := Thm9.klB_le_sum_KL (outLim (fsOracle n) σ) hpos (Converse.sum_outLim_le_one _ ho σ) _ hA
    have hqA : 0 < ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), outLim (fsOracle n) σ x :=
      Finset.sum_pos (fun x _ => hpos x) hA
    have ha1 : ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), (fsTarget n).p x ≤ 1 := by
      rw [← (fsTarget n).sum_one]
      exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _)
        (fun x _ _ => (fsTarget n).nonneg x)
    have hmono := klB_anti_right hqA (propL_bound σ j) hside ha1
    exact WithTop.coe_le_coe.2 (hmono.trans hdp)
  · have htop : KLx (fsTarget n) (outLim (fsOracle n) σ) = ⊤ := by
      unfold KLx
      rw [if_neg (fun h => hpos (fun x => h x (pfs_pos x)))]
    rw [htop]
    exact le_top

/-- **The degenerate case of the KL clause, made explicit**: if `E φ_j(M) = 0` (by `Ephi_ge` this forces
completion probability `0`), then `KL(p‖q) = ⊤`; so the KL consequence also holds with the true value
`kl(a‖0) = +∞`, not only with BinaryKL's value `klB a 0`. -/
theorem propL_KL_zero (σ : PolicyE n Seed) (j : ℕ)
    (h0 : pathLim (fsOracle n) σ (fun h => phi n j (Mfin h)) = 0) :
    KLx (fsTarget n) (outLim (fsOracle n) σ) = ⊤ := by
  have ho := Thm9.margUnit_fs n
  have hb := propL_bound σ j
  rw [h0] at hb
  have hx0 : (fun _ => false : Fin n → Bool) ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j) :=
    Finset.mem_filter.2 ⟨Finset.mem_univ _, by simp [ones]⟩
  have hq0 : outLim (fsOracle n) σ (fun _ => false) = 0 := by
    have hle := Finset.single_le_sum (fun x _ => Converse.outLim_nonneg _ ho σ x) hx0
    exact le_antisymm (le_trans hle hb) (Converse.outLim_nonneg _ ho σ _)
  unfold KLx
  rw [if_neg (fun h => by
    have hpos := h (fun _ => false) (pfs_pos (fun _ => false))
    rw [hq0] at hpos
    exact lt_irrefl 0 hpos)]

end Policy

/-! ## §4 The printed class: every path commits all `n` coordinates -/

/-- `π` is a **path** of the rule `T`: it starts at the empty history and each step appends the rule's block with
some outcome.  (The full-support oracle is legal at every state, so these are exactly the paths that
`TreeE.capFrom` quantifies over.) -/
def IsPath (T : TreeE n) (π : ℕ → History n) : Prop :=
  π 0 = [] ∧ ∀ k, ∃ S ⊆ T.act (π k), π (k + 1) = ⟨T.act (π k), S⟩ :: π k

lemma capFrom_succ_of (o : Oracle n) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n), T.capFrom o f h → T.capFrom o (f + 1) h := by
  intro f
  induction f with
  | zero =>
    intro h hc
    have hs : size h = 0 := hc
    exact Or.inl hs
  | succ f ih =>
    intro h hc
    have hc' : size h = 0 ∨ ∀ S ∈ (T.act h).powerset, (o.legal h ∨ S = T.fill h) →
        T.capFrom o f (⟨T.act h, S⟩ :: h) := hc
    rcases hc' with hs | hall
    · exact Or.inl hs
    · exact Or.inr (fun S hS hL => ih _ (hall S hS hL))

lemma capFrom_mono (o : Oracle n) (T : TreeE n) {f f' : ℕ} (hff : f ≤ f') {h : History n}
    (hc : T.capFrom o f h) : T.capFrom o f' h := by
  induction hff with
  | refl => exact hc
  | step _ ih => exact capFrom_succ_of o T _ _ ih

/-- **König's lemma for one rule.**  The run tree of a rule is finitely branching, so if every path of `T`
commits all `n` coordinates at some finite round, one `r` bounds them all: `capFrom r []`. -/
theorem cap_of_paths (T : TreeE n) (hp : ∀ π, IsPath T π → ∃ k, size (π k) = 0) :
    ∃ r, T.capFrom (fsOracle n) r [] := by
  classical
  by_contra hnone
  let Bad : History n → Prop := fun h => ∀ r, ¬ T.capFrom (fsOracle n) r h
  have hroot : Bad [] := fun r hr => hnone ⟨r, hr⟩
  have hstep : ∀ h, Bad h → ∃ S ⊆ T.act h, Bad (⟨T.act h, S⟩ :: h) := by
    intro h hb
    by_contra hcon
    have hr : ∀ S ∈ (T.act h).powerset, ∃ r, T.capFrom (fsOracle n) r (⟨T.act h, S⟩ :: h) := by
      intro S hS
      have hnb : ¬ Bad (⟨T.act h, S⟩ :: h) := fun hb' => hcon ⟨S, Finset.mem_powerset.1 hS, hb'⟩
      by_contra hne
      exact hnb (fun r hr' => hne ⟨r, hr'⟩)
    choose! rS hrS using hr
    apply hb ((T.act h).powerset.sup rS + 1)
    show size h = 0 ∨ ∀ S ∈ (T.act h).powerset, ((fsOracle n).legal h ∨ S = T.fill h) →
      T.capFrom (fsOracle n) ((T.act h).powerset.sup rS) (⟨T.act h, S⟩ :: h)
    exact Or.inr (fun S hS _ => capFrom_mono _ T (Finset.le_sup hS) (hrS S hS))
  let next : {h // Bad h} → {h // Bad h} := fun h =>
    ⟨⟨T.act h.1, Classical.choose (hstep h.1 h.2)⟩ :: h.1, (Classical.choose_spec (hstep h.1 h.2)).2⟩
  let π : ℕ → History n := fun k => (next^[k] ⟨[], hroot⟩).1
  have hπ : IsPath T π := by
    refine ⟨rfl, fun k => ⟨Classical.choose (hstep (π k) (next^[k] ⟨[], hroot⟩).2),
      (Classical.choose_spec (hstep (π k) (next^[k] ⟨[], hroot⟩).2)).1, ?_⟩⟩
    exact congrArg Subtype.val (Function.iterate_succ_apply' next k ⟨[], hroot⟩)
  obtain ⟨k, hk⟩ := hp π hπ
  exact (next^[k] ⟨[], hroot⟩).2 0 hk

/-- **The converse**: if `capFrom r []`, every path has committed all `n` coordinates by round `r`.  So the two
forms of the class condition (`IsPath`-completion and a per-seed bound) are equivalent. -/
theorem paths_of_cap (T : TreeE n) {r : ℕ} (hc : T.capFrom (fsOracle n) r []) :
    ∀ π, IsPath T π → size (π r) = 0 := by
  intro π hπ
  have key : ∀ (f k : ℕ), T.capFrom (fsOracle n) f (π k) → size (π (k + f)) = 0 := by
    intro f
    induction f with
    | zero => intro k hk; exact hk
    | succ f ih =>
      intro k hk
      obtain ⟨S, hS, hstep⟩ := hπ.2 k
      have hk' : size (π k) = 0 ∨ ∀ S ∈ (T.act (π k)).powerset,
          ((fsOracle n).legal (π k) ∨ S = T.fill (π k)) → T.capFrom (fsOracle n) f (⟨T.act (π k), S⟩ :: π k) :=
        hk
      have hnext : T.capFrom (fsOracle n) f (π (k + 1)) := by
        rcases hk' with hs | hall
        · have hs1 : size (π (k + 1)) = 0 := by
            rw [hstep]
            have hsub : T.act (π k) = ∅ := by
              have h1 := T.act_sub (π k)
              have h2 : remaining (π k) = ∅ := Finset.card_eq_zero.1 hs
              rw [h2] at h1
              exact Finset.subset_empty.1 h1
            unfold size at hs ⊢
            rw [remaining_cons, hsub, Finset.sdiff_empty]
            exact hs
          cases f with
          | zero => exact hs1
          | succ f => exact Or.inl hs1
        · rw [hstep]
          exact hall S (Finset.mem_powerset.2 hS) (Or.inl trivial)
      have := ih (k + 1) hnext
      rwa [show k + 1 + f = k + (f + 1) by omega] at this
  have := key r 0 (by rw [hπ.1]; exact hc)
  rwa [Nat.zero_add] at this

section Class

variable {Seed : Type} [MeasurableSpace Seed]

/-- **A per-seed bound on every path ⇒ the output law is a probability law** (`r` may depend on the seed). -/
theorem sum_outLim_eq_one (σ : PolicyE n Seed) (hc : ∀ ω, ∃ r, (σ.tree ω).capFrom (fsOracle n) r []) :
    ∑ x, outLim (fsOracle n) σ x = 1 := by
  have ho := Thm9.margUnit_fs n
  have hP := σ.isProb
  have hint : ∀ f, Integrable (fun ω => ∑ x, (σ.tree ω).outBy (fsOracle n) f [] x) σ.P :=
    fun f => integrable_finsetSum _ (fun x _ => Converse.integrable_outBy _ σ f [] x)
  have hdone : ∀ f, σ.doneBy (fsOracle n) f = ∫ ω, ∑ x, (σ.tree ω).outBy (fsOracle n) f [] x ∂σ.P := by
    intro f
    unfold PolicyE.doneBy PolicyE.outBy
    rw [integral_finsetSum _ (fun x _ => Converse.integrable_outBy _ σ f [] x)]
  have hbound : ∀ f, ∀ᵐ ω ∂σ.P, ‖∑ x, (σ.tree ω).outBy (fsOracle n) f [] x‖ ≤ (1 : ℝ) := by
    intro f
    filter_upwards with ω
    rw [Real.norm_eq_abs, abs_of_nonneg (Finset.sum_nonneg (fun x _ =>
      Converse.outBy_nonneg _ ho _ f [] trivial x))]
    exact Converse.sum_outBy_le_one _ ho _ f [] trivial
  have hpt : ∀ᵐ ω ∂σ.P, Tendsto (fun f => ∑ x, (σ.tree ω).outBy (fsOracle n) f [] x) atTop (𝓝 1) := by
    filter_upwards with ω
    obtain ⟨r, hr⟩ := hc ω
    refine tendsto_atTop_of_eventually_const (i₀ := r) (fun f hrf => ?_)
    apply le_antisymm (Converse.sum_outBy_le_one _ ho _ f [] trivial)
    rw [← Converse.sum_outBy_eq_one_of_capFrom _ _ r [] hr]
    exact Finset.sum_le_sum (fun x _ => Converse.outBy_mono _ ho _ hrf (h := []) trivial x)
  have key := tendsto_integral_of_dominated_convergence (fun _ => (1 : ℝ))
    (fun f => (hint f).aestronglyMeasurable) (integrable_const 1) hbound hpt
  have e : ∫ _ω, (1 : ℝ) ∂σ.P = 1 := by simp
  rw [e] at key
  have hlim1 : Tendsto (fun f => σ.doneBy (fsOracle n) f) atTop (𝓝 1) := by
    simp only [hdone]
    exact key
  have hlim2 : Tendsto (fun f => σ.doneBy (fsOracle n) f) atTop (𝓝 (∑ x, outLim (fsOracle n) σ x)) :=
    tendsto_finsetSum _ (fun x _ => Converse.tendsto_outBy_outLim _ ho σ x)
  exact tendsto_nhds_unique hlim2 hlim1

/-- `E φ_j(M) ≥ 2^{-n} · Pr(completion)`, for every policy (`φ_j(m) ≥ 2^{-n}`, `half_pow_le_phi`). -/
theorem Ephi_ge (σ : PolicyE n Seed) (j : ℕ) :
    (1 / 2 : ℝ) ^ n * ∑ x, outLim (fsOracle n) σ x ≤ pathLim (fsOracle n) σ (fun h => phi n j (Mfin h)) := by
  have ho := Thm9.margUnit_fs n
  have h1 : pathLim (fsOracle n) σ (fun _ => (1 / 2 : ℝ) ^ n)
      ≤ pathLim (fsOracle n) σ (fun h => phi n j (Mfin h)) :=
    pathLim_mono ho σ (fun h' _ _ => half_pow_le_phi n j _) (fun h' _ _ => phi_le_one n j _)
  have h2 : pathLim (fsOracle n) σ (fun _ => (1 / 2 : ℝ) ^ n)
      = (1 / 2 : ℝ) ^ n * ∑ x, outLim (fsOracle n) σ x := by
    have := pathLim_comp_outBits σ (fun _ => (1 / 2 : ℝ) ^ n) (fun _ => by positivity)
      (fun _ => pow_le_one₀ (by norm_num) (by norm_num))
    rw [this, ← Finset.sum_mul, mul_comm]
  rw [h2] at h1
  exact h1

/-- Under almost-sure completion (`Σ_x q x = 1`), `E φ_j(M) ≥ 2^{-n} > 0` (`Ephi_ge`), so
`kl(Pr_t(W ≤ j) ‖ E φ_j(M))` is the genuine binary KL (never BinaryKL's value at `0`). -/
theorem Ephi_pos (σ : PolicyE n Seed) (hq : ∑ x, outLim (fsOracle n) σ x = 1) (j : ℕ) :
    0 < pathLim (fsOracle n) σ (fun h => phi n j (Mfin h)) := by
  have h := Ephi_ge σ j
  rw [hq, mul_one] at h
  exact lt_of_lt_of_le (by positivity) h

/-- **Proposition L under almost-sure completion** (`Σ_x q x = 1`; implied by `hclass` through `cap_of_paths` and
`sum_outLim_eq_one`, and the reading of the class as "completes almost surely"): the conclusions of `propL`. -/
theorem propL_as (σ : PolicyE n Seed) (hq : ∑ x, outLim (fsOracle n) σ x = 1) :
    ∀ j : ℕ,
      0 < pathLim (fsOracle n) σ (fun h => phi n j (Mfin h)) ∧
      ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), outLim (fsOracle n) σ x
        ≤ pathLim (fsOracle n) σ (fun h => phi n j (Mfin h)) ∧
      (pathLim (fsOracle n) σ (fun h => phi n j (Mfin h))
          ≤ ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), (fsTarget n).p x →
        ((klB (∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), (fsTarget n).p x)
            (pathLim (fsOracle n) σ (fun h => phi n j (Mfin h))) : ℝ) : WithTop ℝ)
          ≤ KLx (fsTarget n) (outLim (fsOracle n) σ)) :=
  fun j => ⟨Ephi_pos σ hq j, propL_bound σ j, propL_KL σ j⟩

/-- **Proposition L (App. I), for the printed restricted class.**  `σ` is any policy of the shared library's class `PolicyE`
(seeded, value-adaptive, labelled or relabelled: a relabelling is part of the seed) run with the full-support oracle
(fresh independent draws at the exact conditional marginals, `exact_fs`); `hclass`: every path commits all `n`
coordinates (for every seed, every path of the seed's rule reaches a completed history; no cap).  Then the output
law `q = outLim` is a probability law, and for every `j ≥ 0`, with `M` the number of coordinates committed before
the round that commits the last coordinate, `W` the number of ones, `Pr_t` the target:
* `E φ_j(M) > 0`;
* `Pr_s(W ≤ j) ≤ E φ_j(M)`;
* whenever `E φ_j(M) ≤ Pr_t(W ≤ j)`: `KL(p‖q) ≥ kl(Pr_t(W ≤ j) ‖ E φ_j(M))`. -/
theorem propL (σ : PolicyE n Seed)
    (hclass : ∀ ω, ∀ π, IsPath (σ.tree ω) π → ∃ k, size (π k) = 0) :
    ∑ x, outLim (fsOracle n) σ x = 1 ∧
    ∀ j : ℕ,
      0 < pathLim (fsOracle n) σ (fun h => phi n j (Mfin h)) ∧
      ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), outLim (fsOracle n) σ x
        ≤ pathLim (fsOracle n) σ (fun h => phi n j (Mfin h)) ∧
      (pathLim (fsOracle n) σ (fun h => phi n j (Mfin h))
          ≤ ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), (fsTarget n).p x →
        ((klB (∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x ≤ j), (fsTarget n).p x)
            (pathLim (fsOracle n) σ (fun h => phi n j (Mfin h))) : ℝ) : WithTop ℝ)
          ≤ KLx (fsTarget n) (outLim (fsOracle n) σ)) := by
  have hq := sum_outLim_eq_one σ (fun ω => cap_of_paths (σ.tree ω) (hclass ω))
  exact ⟨hq, propL_as σ hq⟩

end Class

end A36FS.PropL

#print axioms A36FS.PropL.finalStart_iff
#print axioms A36FS.PropL.marg_exact
#print axioms A36FS.PropL.pathBy_finalStart
#print axioms A36FS.PropL.killBy_finalStart
#print axioms A36FS.PropL.prodBer_final_le
#print axioms A36FS.PropL.pathBy_W_eq_hitBy
#print axioms A36FS.PropL.pathBy_phi_eq_hitBy
#print axioms A36FS.PropL.perRule_propL
#print axioms A36FS.PropL.seeded_propL
#print axioms A36FS.PropL.propL_bound
#print axioms A36FS.PropL.pathLim_comp_outBits
#print axioms A36FS.PropL.PrS_eq_pathLim
#print axioms A36FS.PropL.PrT_eq
#print axioms A36FS.PropL.propL_KL
#print axioms A36FS.PropL.cap_of_paths
#print axioms A36FS.PropL.paths_of_cap
#print axioms A36FS.PropL.sum_outLim_eq_one
#print axioms A36FS.PropL.propL_KL_zero
#print axioms A36FS.PropL.Ephi_ge
#print axioms A36FS.PropL.Ephi_pos
#print axioms A36FS.PropL.propL_as
#print axioms A36FS.PropL.propL


==> anc/formal_companion/lean/src/A36FS/RemMixf/Basic.lean <==
import Mathlib
import A36FS.TestSet

/-!
# Remark `rem:mixf` (the limit of the test set): shared lemmas (full-support branch)

Paper: `appendix_thmm.tex` of v7.0-PC2, ll. 813-830 (definitions), 857-863 (Remark `rem:mixf`),
958-970 (its proof). The objects are those of `A36FS.TestSet` (namespace `FSCore.TestSet`):
`Qset ξ ϑ N` is `𝒬_n` and `Sstar ξ ϑ ω N` is `S⋆`, both with `N = n + 2`; `ωq ξ ϑ ω q` is `ω_q`.

* `mem_Sstar` : membership in `S⋆`, unfolded.
* `ωq_anti` : `ω_q` is decreasing in `q`.
* `mem_Sstar_of_approx` : the reduction step of the printed proof (an approximation `p/q`,
  `0 < p < q`, `ξ q^ϑ ≤ N`, within `ω_q`, puts `y` in `S⋆`; reducing to lowest terms keeps the
  denominator in `𝒬` and only enlarges the radius).
* `Qset_mono`, `Sstar_mono` : `𝒬` and `S⋆` increase with `N`.
* `isClosed_Sstar` : `S⋆` is closed.
* `RightEnds`, `rightEnds_Sstar`, `rightEnds_Icc` : the right-endpoint property used to compare the
  atoms with Lebesgue measure (`A36FS.RemMixf.Cells`).
-/

namespace FSCore.RemMixf

open Real FSCore.TestSet

/-- Membership in `S*`, unfolded. -/
theorem mem_Sstar {ξ ϑ ω : ℝ} {N : ℕ} {y : ℝ} :
    y ∈ Sstar ξ ϑ ω N ↔ ∃ q ∈ Qset ξ ϑ N, ∃ p : ℕ, (1 ≤ p ∧ p < q ∧ Nat.gcd p q = 1) ∧
      ((p : ℝ) / q - ωq ξ ϑ ω q ≤ y ∧ y ≤ (p : ℝ) / q + ωq ξ ϑ ω q) := by
  simp only [Sstar, Set.mem_iUnion, Set.mem_Icc, exists_prop, Set.mem_ofPred_eq]

/-- `ω_q` is antitone in `q ≥ 1` (for `ξ > 0`, `ϑ ≥ 0`, `ω ≥ 0`). -/
theorem ωq_anti {ξ ϑ ω : ℝ} (hξ : 0 < ξ) (hϑ : 0 ≤ ϑ) (hω : 0 ≤ ω) {q q' : ℕ}
    (hq' : 1 ≤ q') (hqq : q' ≤ q) : ωq ξ ϑ ω q ≤ ωq ξ ϑ ω q' := by
  unfold ωq
  apply mul_le_mul_of_nonneg_left _ hω
  have h1 : (0 : ℝ) < (q' : ℝ) := by exact_mod_cast hq'
  have h2 : (q' : ℝ) ^ ϑ ≤ (q : ℝ) ^ ϑ :=
    Real.rpow_le_rpow h1.le (by exact_mod_cast hqq) hϑ
  have h3 : 0 < ξ * (q' : ℝ) ^ ϑ := mul_pos hξ (Real.rpow_pos_of_pos h1 _)
  exact Real.rpow_le_rpow_of_nonpos h3 (mul_le_mul_of_nonneg_left h2 hξ.le) (by norm_num)

/-- **Reduction to lowest terms.** If `ξ q^ϑ ≤ N`, `0 < p < q` and `|y - p/q| ≤ ω_q`, then
`y ∈ S*`: `p/q = p'/q'` in lowest terms has `2 ≤ q' ≤ q`, so `q' ∈ 𝒬` and `ω_{q'} ≥ ω_q`. -/
theorem mem_Sstar_of_approx {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 1 ≤ ϑ) (hω : 0 ≤ ω) {N p q : ℕ}
    (hqN : ξ * (q : ℝ) ^ ϑ ≤ N) (hp : 0 < p) (hpq : p < q) {y : ℝ}
    (hy : |y - (p : ℝ) / q| ≤ ωq ξ ϑ ω q) : y ∈ Sstar ξ ϑ ω N := by
  have hξ0 : 0 < ξ := by linarith
  set g := Nat.gcd p q with hg
  have hg0 : 0 < g := Nat.gcd_pos_of_pos_left q hp
  have hgp : g ∣ p := Nat.gcd_dvd_left p q
  have hgq : g ∣ q := Nat.gcd_dvd_right p q
  have hcop : Nat.Coprime (p / g) (q / g) := Nat.coprime_div_gcd_div_gcd hg0
  have hp'q' : p / g < q / g := Nat.div_lt_div_of_lt_of_dvd hgq hpq
  have hp'0 : 0 < p / g := Nat.div_pos (Nat.le_of_dvd hp hgp) hg0
  have hq'q : q / g ≤ q := Nat.div_le_self q g
  have hgR : (g : ℝ) ≠ 0 := by exact_mod_cast hg0.ne'
  have hqR : (q : ℝ) ≠ 0 := by exact_mod_cast (by omega : q ≠ 0)
  have hval : ((p / g : ℕ) : ℝ) / ((q / g : ℕ) : ℝ) = (p : ℝ) / q := by
    rw [Nat.cast_div hgp hgR, Nat.cast_div hgq hgR]
    field_simp
  have hq'2 : 2 ≤ q / g := by omega
  have hq'R : (1 : ℝ) ≤ ((q / g : ℕ) : ℝ) := by exact_mod_cast (by omega : 1 ≤ q / g)
  have hmem : q / g ∈ Qset ξ ϑ N := by
    rw [mem_Qset hξ hϑ]
    refine ⟨hq'2, le_trans ?_ hqN⟩
    apply mul_le_mul_of_nonneg_left _ hξ0.le
    exact Real.rpow_le_rpow (by positivity) (by exact_mod_cast hq'q) (by linarith)
  have hrad : ωq ξ ϑ ω q ≤ ωq ξ ϑ ω (q / g) :=
    ωq_anti hξ0 (by linarith) hω (by omega) hq'q
  rw [mem_Sstar]
  refine ⟨q / g, hmem, p / g, ⟨hp'0, hp'q', hcop⟩, ?_⟩
  rw [hval]
  have := abs_le.1 (hy.trans hrad)
  constructor <;> linarith [this.1, this.2]

/-- `𝒬` increases with `N`. -/
theorem Qset_mono {ξ ϑ : ℝ} {N N' : ℕ} (h : N ≤ N') : Qset ξ ϑ N ⊆ Qset ξ ϑ N' := by
  intro q hq
  unfold Qset at hq ⊢
  rw [Finset.mem_filter, Finset.mem_range] at hq ⊢
  refine ⟨by omega, hq.2.1, le_trans hq.2.2 (by exact_mod_cast h)⟩

/-- **`S*` increases with `N`** (hence with `n`, `N = n + 2`). No hypothesis on `ξ, ϑ, ω`. -/
theorem Sstar_mono {ξ ϑ ω : ℝ} {N N' : ℕ} (h : N ≤ N') : Sstar ξ ϑ ω N ⊆ Sstar ξ ϑ ω N' := by
  intro y hy
  rw [mem_Sstar] at hy ⊢
  obtain ⟨q, hq, rest⟩ := hy
  exact ⟨q, Qset_mono h hq, rest⟩

/-- `S*` is closed (a finite union of closed intervals). -/
theorem isClosed_Sstar (ξ ϑ ω : ℝ) (N : ℕ) : IsClosed (Sstar ξ ϑ ω N) := by
  unfold Sstar
  refine isClosed_biUnion_finset (fun q _ => ?_)
  refine Set.Finite.isClosed_biUnion ((Set.finite_Iio q).subset ?_) (fun p _ => isClosed_Icc)
  intro p hp
  exact hp.2.1

/-- `RightEnds S E`: from any point of `S`, moving right to a point outside `S` passes a point of
`E` (the right endpoints, for a finite union of closed intervals). -/
def RightEnds (S : Set ℝ) (E : Finset ℝ) : Prop :=
  ∀ x ∈ S, ∀ z, x ≤ z → z ∉ S → ∃ e ∈ E, x ≤ e ∧ e < z

/-- The right endpoints `p/q + ω_q` of the intervals of `S*` (over all `0 ≤ p < q`, `q ∈ 𝒬`). -/
noncomputable def SstarEnds (ξ ϑ ω : ℝ) (N : ℕ) : Finset ℝ :=
  (Qset ξ ϑ N).biUnion (fun q => (Finset.range q).image (fun p : ℕ => (p : ℝ) / q + ωq ξ ϑ ω q))

theorem rightEnds_Sstar (ξ ϑ ω : ℝ) (N : ℕ) : RightEnds (Sstar ξ ϑ ω N) (SstarEnds ξ ϑ ω N) := by
  intro x hx z hxz hz
  obtain ⟨q, hq, p, ⟨hp1, hpq, hg⟩, hlo, hhi⟩ := mem_Sstar.1 hx
  refine ⟨(p : ℝ) / q + ωq ξ ϑ ω q, ?_, hhi, ?_⟩
  · exact Finset.mem_biUnion.2 ⟨q, hq, Finset.mem_image.2 ⟨p, Finset.mem_range.2 hpq, rfl⟩⟩
  · by_contra hcon
    exact hz (mem_Sstar.2 ⟨q, hq, p, ⟨hp1, hpq, hg⟩, by linarith, not_lt.1 hcon⟩)

/-- `RightEnds` for one closed interval. -/
theorem rightEnds_Icc (a b : ℝ) : RightEnds (Set.Icc a b) {b} := by
  intro x hx z hxz hz
  refine ⟨b, Finset.mem_singleton_self b, hx.2, ?_⟩
  by_contra hcon
  exact hz ⟨le_trans hx.1 hxz, not_lt.1 hcon⟩

end FSCore.RemMixf


==> anc/formal_companion/lean/src/A36FS/RemMixf/Cells.lean <==
import Mathlib
import A36FS.RemMixf.Basic

/-!
# The target atoms against Lebesgue measure (full-support branch)

The target law of `P_R` is the uniform law on the atoms `(v+1)/(n+2)`, `0 ≤ v ≤ n`
(`FSCore.TestSet.atomMass n S = Pr_t(P_R ∈ S)`). For a set `S` with the right-endpoint property
`RightEnds S E` (`E` finite; e.g. a finite union of closed intervals and its right endpoints):

* `vol_le_count` : `(n+2) · Leb(S ∩ [0,1]) ≤ #{v ≤ n : (v+1)/(n+2) ∈ S} + |E| + 1`
  (cells `[v/(n+2), (v+1)/(n+2)]`, each atom the right end of its cell; no measurability needed);
* `count_le_vol` : `#{…} ≤ (n+2) · Leb(S ∩ [0,1]) + |E|` for measurable `S`
  (disjoint cells `[(v+1)/(n+2), (v+2)/(n+2))`);
* `tendsto_atomMass` : hence `Pr_t(P_R ∈ S) → Leb(S ∩ [0,1])` as `n → ∞`;
* `atomMass_mono`, `atomMass_le_one`.
-/
namespace FSCore.RemMixf

open Real FSCore.TestSet MeasureTheory Filter Topology

/-- At most `|E|` of the cells `[v/c, (v+1)/c)`, `c = n + 2`, contain a point of `E`. -/
theorem card_cells_le_lo (E : Finset ℝ) (n : ℕ) :
    (((Finset.range (n + 1)).filter (fun v : ℕ => ∃ e ∈ E,
        (v : ℝ) / ((n : ℝ) + 2) ≤ e ∧ e < ((v : ℝ) + 1) / ((n : ℝ) + 2))).card : ℝ) ≤ E.card := by
  classical
  have hcpos : (0 : ℝ) < (n : ℝ) + 2 := by positivity
  have hsub : ((Finset.range (n + 1)).filter (fun v : ℕ => ∃ e ∈ E,
        (v : ℝ) / ((n : ℝ) + 2) ≤ e ∧ e < ((v : ℝ) + 1) / ((n : ℝ) + 2))) ⊆
      E.image (fun e => ⌊e * ((n : ℝ) + 2)⌋₊) := by
    intro v hv
    obtain ⟨-, e, he, h1, h2⟩ := Finset.mem_filter.1 hv
    rw [div_le_iff₀ hcpos] at h1
    rw [lt_div_iff₀ hcpos] at h2
    refine Finset.mem_image.2 ⟨e, he, ?_⟩
    rw [Nat.floor_eq_iff (by linarith [(Nat.cast_nonneg v : (0 : ℝ) ≤ v)])]
    exact ⟨h1, h2⟩
  calc _ ≤ ((E.image (fun e => ⌊e * ((n : ℝ) + 2)⌋₊)).card : ℝ) := by
        exact_mod_cast Finset.card_le_card hsub
    _ ≤ E.card := by exact_mod_cast Finset.card_image_le

/-- At most `|E|` of the cells `[(v+1)/c, (v+2)/c)`, `c = n + 2`, contain a point of `E`. -/
theorem card_cells_le_hi (E : Finset ℝ) (n : ℕ) :
    (((Finset.range (n + 1)).filter (fun v : ℕ => ∃ e ∈ E,
        ((v : ℝ) + 1) / ((n : ℝ) + 2) ≤ e ∧ e < ((v : ℝ) + 2) / ((n : ℝ) + 2))).card : ℝ) ≤
      E.card := by
  classical
  have hcpos : (0 : ℝ) < (n : ℝ) + 2 := by positivity
  have hsub : ((Finset.range (n + 1)).filter (fun v : ℕ => ∃ e ∈ E,
        ((v : ℝ) + 1) / ((n : ℝ) + 2) ≤ e ∧ e < ((v : ℝ) + 2) / ((n : ℝ) + 2))) ⊆
      E.image (fun e => ⌊e * ((n : ℝ) + 2)⌋₊ - 1) := by
    intro v hv
    obtain ⟨-, e, he, h1, h2⟩ := Finset.mem_filter.1 hv
    rw [div_le_iff₀ hcpos] at h1
    rw [lt_div_iff₀ hcpos] at h2
    refine Finset.mem_image.2 ⟨e, he, ?_⟩
    have hfl : ⌊e * ((n : ℝ) + 2)⌋₊ = v + 1 := by
      rw [Nat.floor_eq_iff (by linarith [(Nat.cast_nonneg v : (0 : ℝ) ≤ v)])]
      push_cast
      constructor <;> linarith
    omega
  calc _ ≤ ((E.image (fun e => ⌊e * ((n : ℝ) + 2)⌋₊ - 1)).card : ℝ) := by
        exact_mod_cast Finset.card_le_card hsub
    _ ≤ E.card := by exact_mod_cast Finset.card_image_le

open scoped Classical in
/-- **Lower comparison.** If `RightEnds S E`, then
`(n+2) · Leb(S ∩ [0,1]) ≤ #{v ≤ n : (v+1)/(n+2) ∈ S} + |E| + 1`. No measurability needed. -/
theorem vol_le_count {S : Set ℝ} {E : Finset ℝ} (hSE : RightEnds S E) (n : ℕ) :
    ((n : ℝ) + 2) * (volume (S ∩ Set.Icc 0 1)).toReal ≤
      (((Finset.range (n + 1)).filter (fun v => atom n v ∈ S)).card : ℝ) + E.card + 1 := by
  have hcpos : (0 : ℝ) < (n : ℝ) + 2 := by positivity
  have hBE := card_cells_le_lo E n
  set c : ℝ := (n : ℝ) + 2 with hc
  set A := (Finset.range (n + 1)).filter (fun v => atom n v ∈ S) with hA
  set B := (Finset.range (n + 1)).filter (fun v : ℕ => ∃ e ∈ E,
        (v : ℝ) / c ≤ e ∧ e < ((v : ℝ) + 1) / c) with hB
  have hlen : ∀ v : ℕ, volume (Set.Icc ((v : ℝ) / c) (((v : ℝ) + 1) / c)) =
      ENNReal.ofReal (1 / c) := by
    intro v
    rw [Real.volume_Icc]; congr 1; field_simp; ring
  have hcover : S ∩ Set.Icc 0 1 ⊆
      ⋃ v ∈ Finset.range (n + 2), S ∩ Set.Icc ((v : ℝ) / c) (((v : ℝ) + 1) / c) := by
    rintro y ⟨hyS, hy0, hy1⟩
    simp only [Set.mem_iUnion, Finset.mem_range, exists_prop, Set.mem_inter_iff, Set.mem_Icc]
    have hyc0 : 0 ≤ y * c := mul_nonneg hy0 hcpos.le
    by_cases hlt : y * c < (n : ℝ) + 1
    · refine ⟨⌊y * c⌋₊, ?_, hyS, ?_, ?_⟩
      · have := (Nat.floor_lt hyc0).2 (by exact_mod_cast hlt : y * c < ((n + 1 : ℕ) : ℝ))
        omega
      · rw [div_le_iff₀ hcpos]; exact Nat.floor_le hyc0
      · rw [le_div_iff₀ hcpos]; exact (Nat.lt_floor_add_one _).le
    · refine ⟨n + 1, by omega, hyS, ?_, ?_⟩
      · rw [div_le_iff₀ hcpos]; push_cast; linarith
      · rw [le_div_iff₀ hcpos]; push_cast
        have := mul_le_mul_of_nonneg_right hy1 hcpos.le
        linarith
  have hcell : ∀ v ∈ Finset.range (n + 1),
      volume (S ∩ Set.Icc ((v : ℝ) / c) (((v : ℝ) + 1) / c)) ≤
        ENNReal.ofReal (1 / c * ((if atom n v ∈ S then (1 : ℝ) else 0) +
          (if (∃ e ∈ E, (v : ℝ) / c ≤ e ∧ e < ((v : ℝ) + 1) / c) then (1 : ℝ) else 0))) := by
    intro v _
    by_cases h1 : atom n v ∈ S
    · calc volume (S ∩ Set.Icc ((v : ℝ) / c) (((v : ℝ) + 1) / c))
          ≤ volume (Set.Icc ((v : ℝ) / c) (((v : ℝ) + 1) / c)) :=
            measure_mono Set.inter_subset_right
        _ = ENNReal.ofReal (1 / c) := hlen v
        _ ≤ _ := by
          apply ENNReal.ofReal_le_ofReal
          rw [if_pos h1]
          have h0 : (0 : ℝ) ≤ (if (∃ e ∈ E, (v : ℝ) / c ≤ e ∧ e < ((v : ℝ) + 1) / c)
              then (1 : ℝ) else 0) := by split_ifs <;> norm_num
          have h1c : 0 < 1 / c := by positivity
          nlinarith
    · by_cases h2 : ∃ e ∈ E, (v : ℝ) / c ≤ e ∧ e < ((v : ℝ) + 1) / c
      · calc volume (S ∩ Set.Icc ((v : ℝ) / c) (((v : ℝ) + 1) / c))
            ≤ volume (Set.Icc ((v : ℝ) / c) (((v : ℝ) + 1) / c)) :=
              measure_mono Set.inter_subset_right
          _ = ENNReal.ofReal (1 / c) := hlen v
          _ ≤ _ := by
            apply ENNReal.ofReal_le_ofReal
            rw [if_neg h1, if_pos h2]; simp
      · have hempty : S ∩ Set.Icc ((v : ℝ) / c) (((v : ℝ) + 1) / c) = ∅ := by
          apply Set.eq_empty_of_forall_notMem
          rintro z ⟨hzS, hz1, hz2⟩
          have hza : z ≤ atom n v := by unfold atom; exact hz2
          obtain ⟨e, he, hze, hea⟩ := hSE z hzS (atom n v) hza h1
          exact h2 ⟨e, he, le_trans hz1 hze, by unfold atom at hea; exact hea⟩
        rw [hempty, measure_empty]; exact zero_le
  have hlast : volume (S ∩ Set.Icc (((n + 1 : ℕ) : ℝ) / c) ((((n + 1 : ℕ) : ℝ) + 1) / c)) ≤
      ENNReal.ofReal (1 / c) :=
    (measure_mono Set.inter_subset_right).trans (hlen (n + 1)).le
  have hnn : ∀ v ∈ Finset.range (n + 1), (0 : ℝ) ≤ 1 / c * ((if atom n v ∈ S then (1 : ℝ) else 0) +
      (if (∃ e ∈ E, (v : ℝ) / c ≤ e ∧ e < ((v : ℝ) + 1) / c) then (1 : ℝ) else 0)) := by
    intro v _
    apply mul_nonneg (by positivity)
    split_ifs <;> norm_num
  have hsum : volume (S ∩ Set.Icc 0 1) ≤
      ENNReal.ofReal (1 / c * ((A.card : ℝ) + B.card) + 1 / c) := by
    calc volume (S ∩ Set.Icc 0 1)
        ≤ volume (⋃ v ∈ Finset.range (n + 2), S ∩ Set.Icc ((v : ℝ) / c) (((v : ℝ) + 1) / c)) :=
          measure_mono hcover
      _ ≤ ∑ v ∈ Finset.range (n + 2), volume (S ∩ Set.Icc ((v : ℝ) / c) (((v : ℝ) + 1) / c)) :=
          measure_biUnion_finset_le _ _
      _ = ∑ v ∈ Finset.range (n + 1), volume (S ∩ Set.Icc ((v : ℝ) / c) (((v : ℝ) + 1) / c)) +
            volume (S ∩ Set.Icc (((n + 1 : ℕ) : ℝ) / c) ((((n + 1 : ℕ) : ℝ) + 1) / c)) :=
          Finset.sum_range_succ _ _
      _ ≤ ∑ v ∈ Finset.range (n + 1), ENNReal.ofReal (1 / c * ((if atom n v ∈ S then (1 : ℝ) else 0) +
            (if (∃ e ∈ E, (v : ℝ) / c ≤ e ∧ e < ((v : ℝ) + 1) / c) then (1 : ℝ) else 0))) +
            ENNReal.ofReal (1 / c) := add_le_add (Finset.sum_le_sum hcell) hlast
      _ = ENNReal.ofReal (∑ v ∈ Finset.range (n + 1), 1 / c * ((if atom n v ∈ S then (1 : ℝ) else 0) +
            (if (∃ e ∈ E, (v : ℝ) / c ≤ e ∧ e < ((v : ℝ) + 1) / c) then (1 : ℝ) else 0)) + 1 / c) := by
          rw [ENNReal.ofReal_add (Finset.sum_nonneg hnn) (by positivity),
            ENNReal.ofReal_sum_of_nonneg hnn]
      _ = ENNReal.ofReal (1 / c * ((A.card : ℝ) + B.card) + 1 / c) := by
          rw [← Finset.mul_sum, Finset.sum_add_distrib, Finset.sum_boole, Finset.sum_boole]
  have h := ENNReal.toReal_le_of_le_ofReal (by positivity) hsum
  have h2 := mul_le_mul_of_nonneg_left h hcpos.le
  have e1 : c * (1 / c * ((A.card : ℝ) + B.card) + 1 / c) = (A.card : ℝ) + B.card + 1 := by
    field_simp
  linarith

open scoped Classical in
/-- **Upper comparison.** If `S` is measurable and `RightEnds S E`, then
`#{v ≤ n : (v+1)/(n+2) ∈ S} ≤ (n+2) · Leb(S ∩ [0,1]) + |E|`. -/
theorem count_le_vol {S : Set ℝ} (hS : MeasurableSet S) {E : Finset ℝ} (hSE : RightEnds S E)
    (n : ℕ) :
    (((Finset.range (n + 1)).filter (fun v => atom n v ∈ S)).card : ℝ) ≤
      ((n : ℝ) + 2) * (volume (S ∩ Set.Icc 0 1)).toReal + E.card := by
  have hcpos : (0 : ℝ) < (n : ℝ) + 2 := by positivity
  have hBE := card_cells_le_hi E n
  set c : ℝ := (n : ℝ) + 2 with hc
  set A := (Finset.range (n + 1)).filter (fun v => atom n v ∈ S) with hA
  set B := (Finset.range (n + 1)).filter (fun v : ℕ => ∃ e ∈ E,
        ((v : ℝ) + 1) / c ≤ e ∧ e < ((v : ℝ) + 2) / c) with hB
  let K : ℕ → Set ℝ := fun v => S ∩ Set.Ico (((v : ℝ) + 1) / c) (((v : ℝ) + 2) / c)
  have hcell : ∀ v ∈ Finset.range (n + 1),
      ENNReal.ofReal (1 / c * (if atom n v ∈ S then (1 : ℝ) else 0)) ≤ volume (K v) +
        ENNReal.ofReal (1 / c * (if (∃ e ∈ E, ((v : ℝ) + 1) / c ≤ e ∧ e < ((v : ℝ) + 2) / c)
          then (1 : ℝ) else 0)) := by
    intro v _
    have hlen : volume (Set.Ico (((v : ℝ) + 1) / c) (((v : ℝ) + 2) / c)) =
        ENNReal.ofReal (1 / c) := by
      rw [Real.volume_Ico]; congr 1; field_simp; ring
    by_cases h1 : atom n v ∈ S
    · by_cases h2 : ∃ e ∈ E, ((v : ℝ) + 1) / c ≤ e ∧ e < ((v : ℝ) + 2) / c
      · rw [if_pos h1, if_pos h2]; exact le_add_self
      · have hsub : Set.Ico (((v : ℝ) + 1) / c) (((v : ℝ) + 2) / c) ⊆ S := by
          intro z hz
          by_contra hzS
          obtain ⟨e, he, hxe, hez⟩ := hSE (atom n v) h1 z (by unfold atom; exact hz.1) hzS
          exact h2 ⟨e, he, by unfold atom at hxe; exact hxe, lt_trans hez hz.2⟩
        have hK : K v = Set.Ico (((v : ℝ) + 1) / c) (((v : ℝ) + 2) / c) :=
          Set.inter_eq_right.2 hsub
        rw [if_pos h1, hK, hlen, mul_one]; exact le_self_add
    · rw [if_neg h1, mul_zero, ENNReal.ofReal_zero]; exact zero_le
  have hdisj : (↑(Finset.range (n + 1)) : Set ℕ).PairwiseDisjoint K := by
    intro v _ w _ hvw
    refine Set.disjoint_left.2 (fun z hz1 hz2 => hvw ?_)
    obtain ⟨-, h1a, h1b⟩ := hz1
    obtain ⟨-, h2a, h2b⟩ := hz2
    rw [div_le_iff₀ hcpos] at h1a h2a
    rw [lt_div_iff₀ hcpos] at h1b h2b
    have e1 : (v : ℝ) < w + 1 := by linarith
    have e2 : (w : ℝ) < v + 1 := by linarith
    have e1' : v < w + 1 := by exact_mod_cast e1
    have e2' : w < v + 1 := by exact_mod_cast e2
    omega
  have hmeas : ∀ v ∈ Finset.range (n + 1), MeasurableSet (K v) :=
    fun v _ => hS.inter measurableSet_Ico
  have hsub : (⋃ v ∈ Finset.range (n + 1), K v) ⊆ S ∩ Set.Icc 0 1 := by
    intro z hz
    simp only [Set.mem_iUnion, Finset.mem_range, exists_prop] at hz
    obtain ⟨v, hv, hzS, hz1, hz2⟩ := hz
    refine ⟨hzS, ?_, ?_⟩
    · have : (0 : ℝ) ≤ ((v : ℝ) + 1) / c := by positivity
      linarith
    · have hv' : (v : ℝ) + 2 ≤ c := by
        rw [hc]; have : (v : ℝ) ≤ n := by exact_mod_cast (by omega : v ≤ n)
        linarith
      have : ((v : ℝ) + 2) / c ≤ 1 := by rw [div_le_one hcpos]; exact hv'
      linarith
  have hfin : volume (S ∩ Set.Icc 0 1) ≠ ⊤ :=
    ((measure_mono Set.inter_subset_right).trans_lt
      (by rw [Real.volume_Icc]; exact ENNReal.ofReal_lt_top)).ne
  have hnnA : ∀ v ∈ Finset.range (n + 1), (0 : ℝ) ≤ 1 / c * (if atom n v ∈ S then (1 : ℝ) else 0) := by
    intro v _; apply mul_nonneg (by positivity); split_ifs <;> norm_num
  have hnnB : ∀ v ∈ Finset.range (n + 1), (0 : ℝ) ≤ 1 / c *
      (if (∃ e ∈ E, ((v : ℝ) + 1) / c ≤ e ∧ e < ((v : ℝ) + 2) / c) then (1 : ℝ) else 0) := by
    intro v _; apply mul_nonneg (by positivity); split_ifs <;> norm_num
  have hsum : ENNReal.ofReal (1 / c * A.card) ≤
      volume (S ∩ Set.Icc 0 1) + ENNReal.ofReal (1 / c * B.card) := by
    calc ENNReal.ofReal (1 / c * A.card)
        = ∑ v ∈ Finset.range (n + 1), ENNReal.ofReal (1 / c * (if atom n v ∈ S then (1 : ℝ) else 0)) := by
          rw [← ENNReal.ofReal_sum_of_nonneg hnnA, ← Finset.mul_sum, Finset.sum_boole]
      _ ≤ ∑ v ∈ Finset.range (n + 1), (volume (K v) + ENNReal.ofReal (1 / c *
            (if (∃ e ∈ E, ((v : ℝ) + 1) / c ≤ e ∧ e < ((v : ℝ) + 2) / c) then (1 : ℝ) else 0))) :=
          Finset.sum_le_sum hcell
      _ = ∑ v ∈ Finset.range (n + 1), volume (K v) + ∑ v ∈ Finset.range (n + 1), ENNReal.ofReal (1 / c *
            (if (∃ e ∈ E, ((v : ℝ) + 1) / c ≤ e ∧ e < ((v : ℝ) + 2) / c) then (1 : ℝ) else 0)) :=
          Finset.sum_add_distrib
      _ = volume (⋃ v ∈ Finset.range (n + 1), K v) + ENNReal.ofReal (1 / c * B.card) := by
          rw [measure_biUnion_finset hdisj hmeas, ← ENNReal.ofReal_sum_of_nonneg hnnB,
            ← Finset.mul_sum, Finset.sum_boole]
      _ ≤ volume (S ∩ Set.Icc 0 1) + ENNReal.ofReal (1 / c * B.card) :=
          add_le_add_left (measure_mono hsub) _
  have h := ENNReal.toReal_mono (ENNReal.add_ne_top.2 ⟨hfin, ENNReal.ofReal_ne_top⟩) hsum
  rw [ENNReal.toReal_add hfin ENNReal.ofReal_ne_top, ENNReal.toReal_ofReal (by positivity),
    ENNReal.toReal_ofReal (by positivity)] at h
  have h2 := mul_le_mul_of_nonneg_left h hcpos.le
  have e1 : c * (1 / c * (A.card : ℝ)) = A.card := by field_simp
  have e2 : c * ((volume (S ∩ Set.Icc 0 1)).toReal + 1 / c * B.card) =
      c * (volume (S ∩ Set.Icc 0 1)).toReal + B.card := by field_simp
  linarith

open scoped Classical in
/-- `atomMass` is monotone in the set. -/
theorem atomMass_mono {S T : Set ℝ} (h : S ⊆ T) (n : ℕ) : atomMass n S ≤ atomMass n T := by
  unfold atomMass
  apply div_le_div_of_nonneg_right _ (by positivity)
  exact_mod_cast Finset.card_le_card (fun v hv => by
    rw [Finset.mem_filter] at hv ⊢; exact ⟨hv.1, h hv.2⟩)

open scoped Classical in
/-- `atomMass ≤ 1`. -/
theorem atomMass_le_one (n : ℕ) (S : Set ℝ) : atomMass n S ≤ 1 := by
  unfold atomMass
  rw [div_le_one (by positivity)]
  have := Finset.card_filter_le (Finset.range (n + 1)) (fun v => atom n v ∈ S)
  rw [Finset.card_range] at this
  exact_mod_cast this

open scoped Classical in
/-- **The atoms equidistribute on `S`.** For measurable `S` with `RightEnds S E` (`E` finite),
`Pr_t(P_R ∈ S) = atomMass n S → Leb(S ∩ [0,1])` as `n → ∞`. -/
theorem tendsto_atomMass {S : Set ℝ} (hS : MeasurableSet S) {E : Finset ℝ} (hSE : RightEnds S E) :
    Tendsto (fun n : ℕ => atomMass n S) atTop (𝓝 (volume (S ∩ Set.Icc 0 1)).toReal) := by
  set L := (volume (S ∩ Set.Icc 0 1)).toReal with hL
  have hlo : Tendsto (fun n : ℕ => L + (L - ((E.card : ℝ) + 1)) * (1 / ((n : ℝ) + 1)))
      atTop (𝓝 L) := by
    have := (tendsto_one_div_add_atTop_nhds_zero_nat (𝕜 := ℝ)).const_mul (L - ((E.card : ℝ) + 1))
    simpa using this.const_add L
  have hhi : Tendsto (fun n : ℕ => L + (L + (E.card : ℝ)) * (1 / ((n : ℝ) + 1))) atTop (𝓝 L) := by
    have := (tendsto_one_div_add_atTop_nhds_zero_nat (𝕜 := ℝ)).const_mul (L + (E.card : ℝ))
    simpa using this.const_add L
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le hlo hhi (fun n => ?_) (fun n => ?_)
  · have h := vol_le_count hSE n
    show _ ≤ atomMass n S
    unfold atomMass
    rw [le_div_iff₀ (by positivity)]
    have e : (L + (L - ((E.card : ℝ) + 1)) * (1 / ((n : ℝ) + 1))) * ((n : ℝ) + 1) =
        ((n : ℝ) + 2) * L - E.card - 1 := by
      field_simp; ring
    rw [e]; linarith
  · have h := count_le_vol hS hSE n
    show atomMass n S ≤ _
    unfold atomMass
    rw [div_le_iff₀ (by positivity)]
    have e : (L + (L + (E.card : ℝ)) * (1 / ((n : ℝ) + 1))) * ((n : ℝ) + 1) =
        ((n : ℝ) + 2) * L + E.card := by
      field_simp; ring
    rw [e]; linarith

end FSCore.RemMixf

#print axioms FSCore.RemMixf.tendsto_atomMass


==> anc/formal_companion/lean/src/A36FS/RemMixf/Inclusion.lean <==
import Mathlib
import A36FS.RemMixf.Basic

/-!
# Remark `rem:mixf`, gate G1: the inclusions `S⋆ ⊇ [1/q_n, 1 - 1/q_n]` (full-support branch)

Paper: `appendix_thmm.tex` (v7.0-PC2), Remark `rem:mixf` ll. 857-860 and its proof ll. 958-965.

* `Icc_subset_Sstar_of_rad` : the printed proof. Dirichlet (`Real.exists_nat_abs_mul_sub_round_le`,
  bound `Q`) gives `0 < k ≤ Q` and `j` with `|k y - j| ≤ 1/(Q+1) < 1/Q`; the range of `y` forces
  `0 < j < k` (so `q = 1` is excluded); then `|y - j/k| ≤ 1/(kQ) ≤ ω_k` by the radius premise, and
  `mem_Sstar_of_approx` reduces `j/k` to lowest terms. Any `Q ∈ 𝒬` works; maximality is not used.
* `rad_of_two_le`, `rad_of_le_two` : the radius premise from the printed hypotheses
  (`Q^{2-ϑ/2} ≥ √ξ/ω` for `ϑ ≥ 2`; `Q ≥ √ξ/ω` for `ϑ ≤ 2`).
* `rem_mixf_incl_ge_two`, `rem_mixf_incl_lt_two` : the printed statements, with `q_n = max' 𝒬_n`.
-/
namespace FSCore.RemMixf

open Real FSCore.TestSet

/-- `ω_q = ω / (√ξ q^{ϑ/2})`. -/
theorem ωq_eq_div {ξ ϑ ω : ℝ} (hξ : 0 < ξ) {q : ℕ} (hq : 0 < q) :
    ωq ξ ϑ ω q = ω / (Real.sqrt ξ * (q : ℝ) ^ (ϑ / 2)) := by
  have hqR : (0 : ℝ) < q := by exact_mod_cast hq
  have ha : ξ ^ (1 / 2 : ℝ) ≠ 0 := (Real.rpow_pos_of_pos hξ _).ne'
  have hb : (q : ℝ) ^ (ϑ / 2) ≠ 0 := (Real.rpow_pos_of_pos hqR _).ne'
  rw [ωq_eq hξ, Real.sqrt_eq_rpow, Real.rpow_neg hξ.le, Real.rpow_neg hqR.le]
  field_simp

/-- **Core inclusion (Dirichlet).** If `Q ∈ 𝒬` and every `2 ≤ q ≤ Q` has `1/(qQ) ≤ ω_q`, then
`S* ⊇ [1/Q, 1 - 1/Q]`. Maximality of `Q` is not used. -/
theorem Icc_subset_Sstar_of_rad {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 1 ≤ ϑ) (hω : 0 ≤ ω) {N Q : ℕ}
    (hQ : Q ∈ Qset ξ ϑ N) (hrad : ∀ q : ℕ, 2 ≤ q → q ≤ Q → 1 / ((q : ℝ) * Q) ≤ ωq ξ ϑ ω q) :
    Set.Icc (1 / (Q : ℝ)) (1 - 1 / Q) ⊆ Sstar ξ ϑ ω N := by
  intro y hy
  have hQ2 : 2 ≤ Q := two_le_of_mem_Qset hQ
  have hQN : ξ * (Q : ℝ) ^ ϑ ≤ N := ((mem_Qset hξ hϑ).1 hQ).2
  have hQR : (0 : ℝ) < Q := by exact_mod_cast (by omega : 0 < Q)
  -- Dirichlet: `0 < k ≤ Q`, `|k y - j| ≤ 1/(Q+1)` with `j = round (k y)`.
  obtain ⟨k, hk0, hkQ, hk⟩ := Real.exists_nat_abs_mul_sub_round_le y (n := Q) (by omega)
  have hkR : (1 : ℝ) ≤ k := by exact_mod_cast hk0
  have hkpos : (0 : ℝ) < k := by linarith
  have hkQR : (k : ℝ) ≤ Q := by exact_mod_cast hkQ
  have habs := abs_le.1 hk
  have hgap : 1 / ((Q : ℝ) + 1) < 1 / (Q : ℝ) := one_div_lt_one_div_of_lt hQR (by linarith)
  have hk1Q : 1 * (1 / (Q : ℝ)) ≤ (k : ℝ) * (1 / Q) :=
    mul_le_mul_of_nonneg_right hkR (by positivity)
  have hky_lo : (k : ℝ) * (1 / Q) ≤ (k : ℝ) * y := mul_le_mul_of_nonneg_left hy.1 hkpos.le
  have hky_hi : (k : ℝ) * y ≤ (k : ℝ) * (1 - 1 / Q) := mul_le_mul_of_nonneg_left hy.2 hkpos.le
  -- `0 < j < k`, so the `q = 1` case is excluded and `p/q ∈ (0,1)`.
  have hj0 : (0 : ℝ) < (round ((k : ℝ) * y) : ℤ) := by nlinarith
  have hjk : ((round ((k : ℝ) * y) : ℤ) : ℝ) < k := by nlinarith
  have hj0' : 0 < round ((k : ℝ) * y) := by exact_mod_cast hj0
  obtain ⟨jn, hjn⟩ := Int.eq_ofNat_of_zero_le hj0'.le
  have hjR : ((round ((k : ℝ) * y) : ℤ) : ℝ) = (jn : ℝ) := by rw [hjn]; exact Int.cast_natCast jn
  have hjn0 : 0 < jn := by exact_mod_cast (hjR ▸ hj0 : (0 : ℝ) < jn)
  have hjnk : jn < k := by exact_mod_cast (hjR ▸ hjk : (jn : ℝ) < k)
  -- the approximation is within `1/(kQ) ≤ ω_k`
  have hdist : |y - (jn : ℝ) / k| ≤ 1 / ((k : ℝ) * Q) := by
    have heq : y - (jn : ℝ) / k = ((k : ℝ) * y - jn) / k := by field_simp
    rw [heq, abs_div, abs_of_pos hkpos, div_le_div_iff₀ hkpos (by positivity)]
    have h1 : |(k : ℝ) * y - jn| ≤ 1 / ((Q : ℝ) + 1) := by rw [← hjR]; exact hk
    have h2 : 1 / ((Q : ℝ) + 1) * Q ≤ 1 := by
      rw [div_mul_eq_mul_div, one_mul, div_le_one (by positivity)]; linarith
    calc |(k : ℝ) * y - jn| * (k * Q) = (|(k : ℝ) * y - jn| * Q) * k := by ring
      _ ≤ (1 / ((Q : ℝ) + 1) * Q) * k := by gcongr
      _ ≤ 1 * k := by gcongr
  have hkN : ξ * (k : ℝ) ^ ϑ ≤ N := by
    refine le_trans ?_ hQN
    apply mul_le_mul_of_nonneg_left _ (by linarith)
    exact Real.rpow_le_rpow hkpos.le hkQR (by linarith)
  exact mem_Sstar_of_approx hξ hϑ hω hkN hjn0 hjnk
    (hdist.trans (hrad k (by omega) hkQ))

/-- The radius condition for `ϑ ≥ 2`, from `Q^{2-ϑ/2} ≥ √ξ/ω`. -/
theorem rad_of_two_le {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 2 ≤ ϑ) (hω : 0 < ω) {Q : ℕ}
    (hQ : Real.sqrt ξ / ω ≤ (Q : ℝ) ^ (2 - ϑ / 2)) :
    ∀ q : ℕ, 2 ≤ q → q ≤ Q → 1 / ((q : ℝ) * Q) ≤ ωq ξ ϑ ω q := by
  intro q hq2 hqQ
  have hξ0 : 0 < ξ := by linarith
  have hqR : (0 : ℝ) < q := by exact_mod_cast (by omega : 0 < q)
  have hQR : (0 : ℝ) < Q := by exact_mod_cast (by omega : 0 < Q)
  have hqQR : (q : ℝ) ≤ Q := by exact_mod_cast hqQ
  have hs : 0 < Real.sqrt ξ := Real.sqrt_pos.2 hξ0
  rw [ωq_eq_div hξ0 (by omega), div_le_div_iff₀ (by positivity) (by positivity), one_mul]
  have hsplit : (q : ℝ) ^ (ϑ / 2) = q * (q : ℝ) ^ (ϑ / 2 - 1) := by
    have : (q : ℝ) ^ (ϑ / 2) = (q : ℝ) ^ ((1 : ℝ) + (ϑ / 2 - 1)) := by congr 1; ring
    rw [this, Real.rpow_add hqR, Real.rpow_one]
  have hmono : (q : ℝ) ^ (ϑ / 2 - 1) ≤ (Q : ℝ) ^ (ϑ / 2 - 1) :=
    Real.rpow_le_rpow hqR.le hqQR (by linarith)
  have hsQ : Real.sqrt ξ ≤ ω * (Q : ℝ) ^ (2 - ϑ / 2) := by
    rw [div_le_iff₀ hω] at hQ; linarith
  have hQQ : (Q : ℝ) ^ (2 - ϑ / 2) * (Q : ℝ) ^ (ϑ / 2 - 1) = Q := by
    rw [← Real.rpow_add hQR, show (2 - ϑ / 2) + (ϑ / 2 - 1) = (1 : ℝ) by ring, Real.rpow_one]
  calc Real.sqrt ξ * (q : ℝ) ^ (ϑ / 2) = Real.sqrt ξ * q * (q : ℝ) ^ (ϑ / 2 - 1) := by
        rw [hsplit]; ring
    _ ≤ (ω * (Q : ℝ) ^ (2 - ϑ / 2)) * q * (Q : ℝ) ^ (ϑ / 2 - 1) := by gcongr
    _ = ω * (q * ((Q : ℝ) ^ (2 - ϑ / 2) * (Q : ℝ) ^ (ϑ / 2 - 1))) := by ring
    _ = ω * (q * Q) := by rw [hQQ]

/-- The radius condition for `ϑ ≤ 2`, from `Q ≥ √ξ/ω`. -/
theorem rad_of_le_two {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : ϑ ≤ 2) (hω : 0 < ω) {Q : ℕ}
    (hQ : Real.sqrt ξ / ω ≤ (Q : ℝ)) :
    ∀ q : ℕ, 2 ≤ q → q ≤ Q → 1 / ((q : ℝ) * Q) ≤ ωq ξ ϑ ω q := by
  intro q hq2 hqQ
  have hξ0 : 0 < ξ := by linarith
  have hqR : (0 : ℝ) < q := by exact_mod_cast (by omega : 0 < q)
  have hQR : (0 : ℝ) < Q := by exact_mod_cast (by omega : 0 < Q)
  have hs : 0 < Real.sqrt ξ := Real.sqrt_pos.2 hξ0
  rw [ωq_eq_div hξ0 (by omega), div_le_div_iff₀ (by positivity) (by positivity), one_mul]
  have hq1 : (1 : ℝ) ≤ q := by exact_mod_cast (by omega : 1 ≤ q)
  have hpow : (q : ℝ) ^ (ϑ / 2) ≤ q := by
    calc (q : ℝ) ^ (ϑ / 2) ≤ (q : ℝ) ^ (1 : ℝ) :=
          Real.rpow_le_rpow_of_exponent_le hq1 (by linarith)
      _ = q := Real.rpow_one _
  have hsQ : Real.sqrt ξ ≤ ω * Q := by
    rw [div_le_iff₀ hω] at hQ; linarith
  calc Real.sqrt ξ * (q : ℝ) ^ (ϑ / 2) ≤ (ω * Q) * q := by gcongr
    _ = ω * (q * Q) := by ring

/-- **G1, `ϑ ≥ 2` (no upper bound on `ϑ`).** -/
theorem incl_ge_two {ξ ϑ ω : ℝ} (hϑ2 : 2 ≤ ϑ) (hξ : 1 ≤ ξ) (hω : 0 < ω) (n : ℕ)
    (hne : (Qset ξ ϑ (n + 2)).Nonempty)
    (hq : Real.sqrt ξ / ω ≤ (((Qset ξ ϑ (n + 2)).max' hne : ℕ) : ℝ) ^ (2 - ϑ / 2)) :
    Set.Icc (1 / (((Qset ξ ϑ (n + 2)).max' hne : ℕ) : ℝ))
        (1 - 1 / (((Qset ξ ϑ (n + 2)).max' hne : ℕ) : ℝ)) ⊆ Sstar ξ ϑ ω (n + 2) :=
  Icc_subset_Sstar_of_rad hξ (by linarith) hω.le ((Qset ξ ϑ (n + 2)).max'_mem hne)
    (rad_of_two_le hξ hϑ2 hω hq)

/-- **Remark `rem:mixf`, first sentence (printed form).** For `2 ≤ ϑ < 4`, `ξ ≥ 1`, `ω > 0`,
`𝒬_n ≠ ∅`, `q_n := max 𝒬_n` and `q_n^{2-ϑ/2} ≥ √ξ/ω`: `S⋆ ⊇ [1/q_n, 1 - 1/q_n]`. The premise
`ϑ < 4` is carried for faithfulness and is not used (see `incl_ge_two`). -/
theorem rem_mixf_incl_ge_two {ξ ϑ ω : ℝ} (hϑ2 : 2 ≤ ϑ) (_hϑ4 : ϑ < 4) (hξ : 1 ≤ ξ) (hω : 0 < ω)
    (n : ℕ) (hne : (Qset ξ ϑ (n + 2)).Nonempty)
    (hq : Real.sqrt ξ / ω ≤ (((Qset ξ ϑ (n + 2)).max' hne : ℕ) : ℝ) ^ (2 - ϑ / 2)) :
    Set.Icc (1 / (((Qset ξ ϑ (n + 2)).max' hne : ℕ) : ℝ))
        (1 - 1 / (((Qset ξ ϑ (n + 2)).max' hne : ℕ) : ℝ)) ⊆ Sstar ξ ϑ ω (n + 2) :=
  incl_ge_two hϑ2 hξ hω n hne hq

/-- **Remark `rem:mixf`, second sentence (printed form).** For `1 < ϑ < 2`, `ξ ≥ 1`, `ω > 0`,
`𝒬_n ≠ ∅`, `q_n := max 𝒬_n` and `q_n ≥ √ξ/ω`: `S⋆ ⊇ [1/q_n, 1 - 1/q_n]`. -/
theorem rem_mixf_incl_lt_two {ξ ϑ ω : ℝ} (hϑ1 : 1 < ϑ) (hϑ2 : ϑ < 2) (hξ : 1 ≤ ξ) (hω : 0 < ω)
    (n : ℕ) (hne : (Qset ξ ϑ (n + 2)).Nonempty)
    (hq : Real.sqrt ξ / ω ≤ (((Qset ξ ϑ (n + 2)).max' hne : ℕ) : ℝ)) :
    Set.Icc (1 / (((Qset ξ ϑ (n + 2)).max' hne : ℕ) : ℝ))
        (1 - 1 / (((Qset ξ ϑ (n + 2)).max' hne : ℕ) : ℝ)) ⊆ Sstar ξ ϑ ω (n + 2) :=
  Icc_subset_Sstar_of_rad hξ hϑ1.le hω.le ((Qset ξ ϑ (n + 2)).max'_mem hne)
    (rad_of_le_two hξ hϑ2.le hω hq)

end FSCore.RemMixf

#print axioms FSCore.RemMixf.rem_mixf_incl_ge_two
#print axioms FSCore.RemMixf.rem_mixf_incl_lt_two


==> anc/formal_companion/lean/src/A36FS/RemMixf/LimitElem.lean <==
import Mathlib
import A36FS.RemMixf.Cells

/-!
# Remark `rem:mixf`, gate G2(a): the elementary part of the `ϑ = 4` limit (full-support branch)

Paper: `appendix_thmm.tex` (v7.0-PC2), proof of Remark `rem:mixf`, ll. 969-970: "The set
`S⋆ = S⋆_n` increases with `n`, and for fixed `m`, `Pr_t(P_R ∈ S⋆_m) → Leb(S⋆_m)` as `n → ∞`.
Hence `Pr_t(P_R ∈ S⋆_n) → 1`."

* `Sstar_n_mono` : `S⋆_n` increases with `n`.
* `tendsto_atomMass_Sstar_fixed` : for fixed `m`, `Pr_t(P_R ∈ S⋆_m) → Leb(S⋆_m ∩ [0,1])`.
  (`Leb` must be Lebesgue measure on `[0,1]`: the intervals of `S⋆_m` may leave `[0,1]`.)
* `MetricFact ξ ϑ ω` : the named premise `Leb(S⋆_m ∩ [0,1]) → 1` (proved at `ϑ = 4` in
  `A36FS.RemMixf.Metric`).
* `tendsto_atomMass_Sstar_of_metric`, `tendsto_atomLaw_Sstar_of_metric` : hence
  `Pr_t(P_R ∈ S⋆_n) → 1`.
-/
namespace FSCore.RemMixf

open Real FSCore.TestSet MeasureTheory Filter Topology

/-- **G2(a), first claim: `S⋆_n` increases with `n`** (`S⋆_n = Sstar ξ ϑ ω (n + 2)`). -/
theorem Sstar_n_mono (ξ ϑ ω : ℝ) : Monotone (fun n : ℕ => Sstar ξ ϑ ω (n + 2)) :=
  fun _ _ h => Sstar_mono (by omega)

/-- **G2(a), second claim: for fixed `m`, `Pr_t(P_R ∈ S⋆_m) → Leb(S⋆_m ∩ [0,1])` as `n → ∞`.**
Here `Pr_t(P_R ∈ S) = atomMass n S` (the target law at sample size `n`) and `Leb` is Lebesgue
measure restricted to `[0,1]`. No hypothesis on `ξ, ϑ, ω`. -/
theorem tendsto_atomMass_Sstar_fixed (ξ ϑ ω : ℝ) (m : ℕ) :
    Tendsto (fun n : ℕ => atomMass n (Sstar ξ ϑ ω (m + 2))) atTop
      (𝓝 (volume (Sstar ξ ϑ ω (m + 2) ∩ Set.Icc 0 1)).toReal) :=
  tendsto_atomMass (isClosed_Sstar ξ ϑ ω (m + 2)).measurableSet (rightEnds_Sstar ξ ϑ ω (m + 2))

/-- **The metric fact** (the named premise of G2(a)): `Leb(S⋆_m ∩ [0,1]) → 1` as `m → ∞`.
A statement about Lebesgue measure only; the atoms do not occur in it. -/
def MetricFact (ξ ϑ ω : ℝ) : Prop :=
  Tendsto (fun m : ℕ => volume (Sstar ξ ϑ ω (m + 2) ∩ Set.Icc 0 1)) atTop (𝓝 1)

/-- **G2(a).** Under the metric fact, `Pr_t(P_R ∈ S⋆_n) → 1` as `n → ∞`
(for any `ξ, ϑ, ω`; the printed case is `ϑ = 4`). -/
theorem tendsto_atomMass_Sstar_of_metric {ξ ϑ ω : ℝ} (hLeb : MetricFact ξ ϑ ω) :
    Tendsto (fun n : ℕ => atomMass n (Sstar ξ ϑ ω (n + 2))) atTop (𝓝 1) := by
  rw [tendsto_order]
  refine ⟨fun a ha => ?_, fun a ha =>
    Eventually.of_forall (fun n => lt_of_le_of_lt (atomMass_le_one n _) ha)⟩
  have hR : Tendsto (fun m : ℕ => (volume (Sstar ξ ϑ ω (m + 2) ∩ Set.Icc 0 1)).toReal)
      atTop (𝓝 1) := by
    have := (ENNReal.tendsto_toReal ENNReal.one_ne_top).comp hLeb
    simpa [Function.comp_def] using this
  obtain ⟨m, hm⟩ := ((tendsto_order.1 hR).1 a ha).exists
  have hfix := (tendsto_order.1 (tendsto_atomMass_Sstar_fixed ξ ϑ ω m)).1 a hm
  filter_upwards [hfix, eventually_ge_atTop m] with n hn hnm
  exact lt_of_lt_of_le hn (atomMass_mono (Sstar_mono (by omega)) n)

/-- **G2(a), measure form** (`atomLaw n` is the target law of `P_R` as a measure). -/
theorem tendsto_atomLaw_Sstar_of_metric {ξ ϑ ω : ℝ} (hLeb : MetricFact ξ ϑ ω) :
    Tendsto (fun n : ℕ => atomLaw n (Sstar ξ ϑ ω (n + 2))) atTop (𝓝 1) := by
  have h := ENNReal.tendsto_ofReal (tendsto_atomMass_Sstar_of_metric hLeb)
  rw [ENNReal.ofReal_one] at h
  refine h.congr (fun n => ?_)
  rw [← atomLaw_toReal, ENNReal.ofReal_toReal (measure_ne_top _ _)]

end FSCore.RemMixf

#print axioms FSCore.RemMixf.tendsto_atomMass_Sstar_fixed
#print axioms FSCore.RemMixf.tendsto_atomMass_Sstar_of_metric
#print axioms FSCore.RemMixf.tendsto_atomLaw_Sstar_of_metric


==> anc/formal_companion/lean/src/A36FS/RemMixf/Main.lean <==
import Mathlib
import A36FS.RemMixf.Metric

/-!
# Remark `rem:mixf` (the limit of the test set): headline results (full-support branch)

Paper: `appendix_thmm.tex` (v7.0-PC2, sha256 13789d51…), Remark `rem:mixf` (ll. 857-863) and its
proof (ll. 958-970). Objects (`A36FS.TestSet`): `𝒬_n = Qset ξ ϑ (n+2)`, `ω_q = ωq ξ ϑ ω q`,
`S⋆ = Sstar ξ ϑ ω (n+2)`; the target law of `P_R = (1+W)/(n+2)`, `W ~ Unif{0,…,n}`, is
`atomMass n` (`= (atomLaw n ·).toReal`).

* G1 (`A36FS.RemMixf.Inclusion`): `rem_mixf_incl_ge_two`, `rem_mixf_incl_lt_two`.
* G2 (here): `rem_mixf_limit_four` / `rem_mixf_limit_four_measure`, unconditional, from G2(a)
  (`tendsto_atomMass_Sstar_of_metric`, premise `MetricFact`) and G2(b) (`metricFact_four`).
* G3 support (here): `tendsto_atomMass_Sstar_le_four` (target mass → 1 for every fixed
  `1 < ϑ ≤ 4`), `not_eventually_mass_le_of_le_four`, `log_two_div_log_lt_half_iff`,
  `const_lt_half`, `etaInf_le_one`.
* Precision witness for l. 970: `one_lt_volume_Sstar_example` (`Leb` must be Lebesgue measure on
  `[0,1]`).
-/
namespace FSCore.RemMixf

open Real FSCore.TestSet MeasureTheory Filter Topology

/-- **Remark `rem:mixf`, third claim (G2): at `ϑ = 4`, with `ξ ≥ 1` and `ω > 0` fixed,
`Pr_t(P_R ∈ S⋆) → 1` as `n → ∞`.** Unconditional: G2(a) with the metric fact G2(b). -/
theorem rem_mixf_limit_four {ξ ω : ℝ} (hξ : 1 ≤ ξ) (hω : 0 < ω) :
    Tendsto (fun n : ℕ => atomMass n (Sstar ξ 4 ω (n + 2))) atTop (𝓝 1) :=
  tendsto_atomMass_Sstar_of_metric (metricFact_four hξ hω)

/-- The same, for the target law of `P_R` as a measure (`atomLaw n`). -/
theorem rem_mixf_limit_four_measure {ξ ω : ℝ} (hξ : 1 ≤ ξ) (hω : 0 < ω) :
    Tendsto (fun n : ℕ => atomLaw n (Sstar ξ 4 ω (n + 2))) atTop (𝓝 1) :=
  tendsto_atomLaw_Sstar_of_metric (metricFact_four hξ hω)

/-- **G3 support: for `1 < ϑ < 4` too, `Pr_t(P_R ∈ S⋆_n) → 1`.** For a fixed `K ≥ 2` with the
G1 radius condition (it holds for all large `K`), `K ∈ 𝒬_n` for all large `n`, so
`S⋆_n ⊇ [1/K, 1 - 1/K]`, whose atom mass tends to `1 - 2/K`. -/
theorem tendsto_atomMass_Sstar_lt_four {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ1 : 1 < ϑ) (hϑ4 : ϑ < 4)
    (hω : 0 < ω) :
    Tendsto (fun n : ℕ => atomMass n (Sstar ξ ϑ ω (n + 2))) atTop (𝓝 1) := by
  rw [tendsto_order]
  refine ⟨fun a ha => ?_, fun a ha =>
    Eventually.of_forall (fun n => lt_of_le_of_lt (atomMass_le_one n _) ha)⟩
  have hrad_ev : ∀ᶠ K : ℕ in atTop,
      ∀ q : ℕ, 2 ≤ q → q ≤ K → 1 / ((q : ℝ) * K) ≤ ωq ξ ϑ ω q := by
    rcases le_or_gt 2 ϑ with h2 | h2
    · have hexp : 0 < 2 - ϑ / 2 := by linarith
      have hT : Tendsto (fun K : ℕ => (K : ℝ) ^ (2 - ϑ / 2)) atTop atTop :=
        (tendsto_rpow_atTop hexp).comp tendsto_natCast_atTop_atTop
      filter_upwards [hT.eventually_ge_atTop (Real.sqrt ξ / ω)] with K hK
      exact rad_of_two_le hξ h2 hω hK
    · filter_upwards [(tendsto_natCast_atTop_atTop (R := ℝ)).eventually_ge_atTop
        (Real.sqrt ξ / ω)] with K hK
      exact rad_of_le_two hξ h2.le hω hK
  have hgap_ev : ∀ᶠ K : ℕ in atTop, a < 1 - 2 / (K : ℝ) := by
    have hT : Tendsto (fun K : ℕ => 1 - 2 / (K : ℝ)) atTop (𝓝 1) := by
      have := (tendsto_const_div_atTop_nhds_zero_nat (2 : ℝ)).const_sub 1
      simpa using this
    exact (tendsto_order.1 hT).1 a ha
  obtain ⟨K, hK2, hKa, hKrad⟩ := ((eventually_ge_atTop 2).and (hgap_ev.and hrad_ev)).exists
  have hKR : (2 : ℝ) ≤ K := by exact_mod_cast hK2
  have hKQ : ∀ᶠ n : ℕ in atTop, K ∈ Qset ξ ϑ (n + 2) := by
    filter_upwards [eventually_ge_atTop ⌈ξ * (K : ℝ) ^ ϑ⌉₊] with n hn
    rw [mem_Qset hξ hϑ1.le]
    refine ⟨hK2, ?_⟩
    have h1 : ξ * (K : ℝ) ^ ϑ ≤ ⌈ξ * (K : ℝ) ^ ϑ⌉₊ := Nat.le_ceil _
    have h2 : (⌈ξ * (K : ℝ) ^ ϑ⌉₊ : ℝ) ≤ n := by exact_mod_cast hn
    push_cast; linarith
  have hIcc := tendsto_atomMass measurableSet_Icc (rightEnds_Icc (1 / (K : ℝ)) (1 - 1 / K))
  have hvol : (volume (Set.Icc (1 / (K : ℝ)) (1 - 1 / K) ∩ Set.Icc 0 1)).toReal = 1 - 2 / K := by
    have hK0 : 0 ≤ 1 / (K : ℝ) := by positivity
    have hsub : Set.Icc (1 / (K : ℝ)) (1 - 1 / K) ⊆ Set.Icc 0 1 :=
      Set.Icc_subset_Icc hK0 (by linarith)
    have hhalf : 1 / (K : ℝ) ≤ 1 / 2 := one_div_le_one_div_of_le (by norm_num) hKR
    rw [Set.inter_eq_left.2 hsub, Real.volume_Icc, ENNReal.toReal_ofReal (by linarith)]
    ring
  rw [hvol] at hIcc
  have hev := (tendsto_order.1 hIcc).1 a hKa
  filter_upwards [hev, hKQ] with n hn hnK
  exact lt_of_lt_of_le hn
    (atomMass_mono (Icc_subset_Sstar_of_rad hξ hϑ1.le hω.le hnK hKrad) n)

/-- **G3 support: for every fixed `1 < ϑ ≤ 4`, `ξ ≥ 1`, `ω > 0`, `Pr_t(P_R ∈ S⋆_n) → 1`.** -/
theorem tendsto_atomMass_Sstar_le_four {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ1 : 1 < ϑ) (hϑ4 : ϑ ≤ 4)
    (hω : 0 < ω) :
    Tendsto (fun n : ℕ => atomMass n (Sstar ξ ϑ ω (n + 2))) atTop (𝓝 1) := by
  rcases lt_or_eq_of_le hϑ4 with h | h
  · exact tendsto_atomMass_Sstar_lt_four hξ hϑ1 h hω
  · subst h; exact rem_mixf_limit_four hξ hω

/-- **G3 support: for `1 < ϑ ≤ 4` the premise of the test-set argument fails.** No `a < 1`
bounds `Pr_t(P_R ∈ S⋆_n)` for all large `n` (Lemma X3(ii) and part (a) need
`Pr_t(P_R ∈ S⋆) ≤ a_n < 1`). -/
theorem not_eventually_mass_le_of_le_four {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ1 : 1 < ϑ) (hϑ4 : ϑ ≤ 4)
    (hω : 0 < ω) {a : ℝ} (ha : a < 1) :
    ¬ ∀ᶠ n : ℕ in atTop, atomMass n (Sstar ξ ϑ ω (n + 2)) ≤ a := by
  intro h
  have h2 := (tendsto_order.1 (tendsto_atomMass_Sstar_le_four hξ hϑ1 hϑ4 hω)).1 a ha
  obtain ⟨n, hn1, hn2⟩ := (h.and h2).exists
  linarith

/-- **G3 support: the round factor.** For `ϑ > 1`, `ln 2 / ln ϑ < 1/2 ↔ ϑ > 4`. -/
theorem log_two_div_log_lt_half_iff {ϑ : ℝ} (hϑ : 1 < ϑ) :
    Real.log 2 / Real.log ϑ < 1 / 2 ↔ 4 < ϑ := by
  have hl : 0 < Real.log ϑ := Real.log_pos hϑ
  have h4 : Real.log 4 = 2 * Real.log 2 := by
    rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]; push_cast; ring
  have hiff : Real.log 4 < Real.log ϑ ↔ 4 < ϑ := Real.log_lt_log_iff (by norm_num) (by linarith)
  rw [div_lt_iff₀ hl, ← hiff, h4]
  constructor <;> intro h <;> linarith

/-- **G3 support: one admissible test set gives a constant below `1/2`.** For `ϑ > 4` and
`η ≤ 1`, `(ln 2 / ln ϑ) · η < 1/2` (part (b)'s constant at fixed parameters is
`(ln 2/ln ϑ) η_∞`). -/
theorem const_lt_half {ϑ η : ℝ} (hϑ : 4 < ϑ) (hη : η ≤ 1) :
    Real.log 2 / Real.log ϑ * η < 1 / 2 := by
  have hl : 0 < Real.log 2 / Real.log ϑ :=
    div_pos (Real.log_pos (by norm_num)) (Real.log_pos (by linarith))
  have hlt := (log_two_div_log_lt_half_iff (by linarith : (1 : ℝ) < ϑ)).2 hϑ
  rcases le_or_gt η 0 with h | h
  · have : Real.log 2 / Real.log ϑ * η ≤ 0 := mul_nonpos_of_nonneg_of_nonpos hl.le h
    linarith
  · calc Real.log 2 / Real.log ϑ * η ≤ Real.log 2 / Real.log ϑ * 1 :=
          mul_le_mul_of_nonneg_left hη hl.le
      _ < 1 / 2 := by rw [mul_one]; exact hlt

/-- **`η_∞ ≤ 1`.** With `ε ≥ 0`, `0 ≤ a_∞ < 1` and `δ_ω < 1`:
`η_∞ = [e^{-(ε + h(a_∞))/(1 - a_∞)} - δ_ω]/(1 - δ_ω) ≤ 1`, `h` the binary entropy in nats. -/
theorem etaInf_le_one {ε a δ : ℝ} (hε : 0 ≤ ε) (ha0 : 0 ≤ a) (ha1 : a < 1) (hδ1 : δ < 1) :
    (Real.exp (-(ε + Real.binEntropy a) / (1 - a)) - δ) / (1 - δ) ≤ 1 := by
  have hh : 0 ≤ Real.binEntropy a := Real.binEntropy_nonneg ha0 ha1.le
  have hneg : -(ε + Real.binEntropy a) / (1 - a) ≤ 0 := by
    rw [neg_div]; exact neg_nonpos.2 (div_nonneg (by linarith) (by linarith))
  have hexp : Real.exp (-(ε + Real.binEntropy a) / (1 - a)) ≤ 1 := by
    calc Real.exp (-(ε + Real.binEntropy a) / (1 - a)) ≤ Real.exp 0 := Real.exp_le_exp.2 hneg
      _ = 1 := Real.exp_zero
  rw [div_le_one (by linarith)]
  linarith

/-- **Precision witness for l. 970 ("`Pr_t(P_R ∈ S⋆_m) → Leb(S⋆_m)`").** `Leb` there has to be
Lebesgue measure on `[0,1]` (as in `tendsto_atomMass_Sstar_fixed`): at `ξ = 1`, `ϑ = 4`, `ω = 3`,
`N = 16` (`n = 14`), the interval of `S⋆` around `1/2` is `[-1/4, 5/4]`. -/
theorem Icc_subset_Sstar_example : Set.Icc (-(1 / 4) : ℝ) (5 / 4) ⊆ Sstar 1 4 3 16 := by
  intro y hy
  rw [mem_Sstar]
  refine ⟨2, ?_, 1, ⟨le_refl 1, by norm_num, by norm_num⟩, ?_⟩
  · rw [mem_Qset le_rfl (by norm_num)]
    refine ⟨le_refl 2, ?_⟩
    have h16 : ((2 : ℕ) : ℝ) ^ (4 : ℝ) = 16 := by
      rw [show (4 : ℝ) = ((4 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]; norm_num
    rw [h16]; norm_num
  · rw [ωq_four (by norm_num) (by norm_num), Real.sqrt_one]
    obtain ⟨h1, h2⟩ := hy
    constructor <;> norm_num <;> linarith

/-- So `Leb(S⋆) > 1` there, while `Pr_t(P_R ∈ S⋆) ≤ 1` (`atomMass_le_one`). -/
theorem one_lt_volume_Sstar_example : 1 < volume (Sstar 1 4 3 16) := by
  calc (1 : ENNReal) < ENNReal.ofReal (3 / 2) := by
        rw [← ENNReal.ofReal_one]; exact (ENNReal.ofReal_lt_ofReal_iff (by norm_num)).2 (by norm_num)
    _ = volume (Set.Icc (-(1 / 4) : ℝ) (5 / 4)) := by rw [Real.volume_Icc]; congr 1; norm_num
    _ ≤ volume (Sstar 1 4 3 16) := measure_mono Icc_subset_Sstar_example

end FSCore.RemMixf

-- G1
#print axioms FSCore.RemMixf.mem_Sstar_of_approx
#print axioms FSCore.RemMixf.Icc_subset_Sstar_of_rad
#print axioms FSCore.RemMixf.incl_ge_two
#print axioms FSCore.RemMixf.rem_mixf_incl_ge_two
#print axioms FSCore.RemMixf.rem_mixf_incl_lt_two
-- G2(a)
#print axioms FSCore.RemMixf.Sstar_n_mono
#print axioms FSCore.RemMixf.tendsto_atomMass
#print axioms FSCore.RemMixf.tendsto_atomMass_Sstar_fixed
#print axioms FSCore.RemMixf.tendsto_atomMass_Sstar_of_metric
#print axioms FSCore.RemMixf.tendsto_atomLaw_Sstar_of_metric
-- G2(b)
#print axioms FSCore.RemMixf.ae_mem_limsup
#print axioms FSCore.RemMixf.ae_mem_iUnion_Sstar_four
#print axioms FSCore.RemMixf.metricFact_four
-- G2
#print axioms FSCore.RemMixf.rem_mixf_limit_four
#print axioms FSCore.RemMixf.rem_mixf_limit_four_measure
-- G3 support
#print axioms FSCore.RemMixf.tendsto_atomMass_Sstar_lt_four
#print axioms FSCore.RemMixf.tendsto_atomMass_Sstar_le_four
#print axioms FSCore.RemMixf.not_eventually_mass_le_of_le_four
#print axioms FSCore.RemMixf.log_two_div_log_lt_half_iff
#print axioms FSCore.RemMixf.const_lt_half
#print axioms FSCore.RemMixf.etaInf_le_one
-- precision witness (l. 970)
#print axioms FSCore.RemMixf.one_lt_volume_Sstar_example


==> anc/formal_companion/lean/src/A36FS/RemMixf/Metric.lean <==
import Mathlib
import A36FS.RemMixf.LimitElem
import A36FS.RemMixf.Inclusion

/-!
# Remark `rem:mixf`, gate G2(b): the metric fact at `ϑ = 4` (full-support branch)

Paper: `appendix_thmm.tex` (v7.0-PC2), proof of Remark `rem:mixf`, ll. 965-969 (Khintchine with
`ψ(q) = ω/(√ξ q)`, reduced fractions). What is needed is weaker than Khintchine: for `c = ω/√ξ`,
almost every `y ∈ (0,1)` has one fraction `p/q` in lowest terms, `0 < p < q`, with
`|y - p/q| ≤ c/q² = ω_q` (then `y ∈ S⋆_m` for large `m`). The route here:

* Dirichlet (`Real.infinite_rat_abs_sub_lt_one_div_den_sq_of_irrational`): every irrational `y`
  lies in infinitely many `1/q²`-thickenings of `ratDen q` (`irrational_mem_limsup`);
* Cassels' scaling lemma (Mathlib `blimsup_thickening_mul_ae_eq`, for the doubling measure
  `volume` on `ℝ`): the limsup set is unchanged a.e. when the radii are multiplied by `c > 0`
  (`ae_mem_limsup`);
* hence a.e. `y ∈ (0,1)` lies in `⋃_m S⋆_m` (`ae_mem_iUnion_Sstar_four`), and continuity from below
  gives `Leb(S⋆_m ∩ [0,1]) → 1` (`metricFact_four`).

Neither Khintchine's theorem nor Gallagher's zero-one law is used.
-/
namespace FSCore.RemMixf

open Real FSCore.TestSet MeasureTheory Filter Topology Metric

/-- The fractions in lowest terms with denominator `q`, as a subset of `ℝ`. -/
def ratDen (q : ℕ) : Set ℝ := (fun r : ℚ => (r : ℝ)) '' {r : ℚ | r.den = q}

/-- Finitely many rationals with denominator `< Q` lie within distance `1` of `y`. -/
theorem finite_den_lt (y : ℝ) (Q : ℕ) : {r : ℚ | r.den < Q ∧ |y - r| < 1}.Finite := by
  set K : ℤ := ⌈(|y| + 1) * Q⌉ with hKdef
  refine (((Set.finite_Icc (-K) K).prod (Set.finite_Iio Q)).image
    (fun a : ℤ × ℕ => (a.1 : ℚ) / a.2)).subset ?_
  rintro r ⟨hden, hdist⟩
  refine ⟨(r.num, r.den), ⟨?_, hden⟩, Rat.num_div_den r⟩
  have hd : (0 : ℝ) < r.den := by exact_mod_cast r.den_pos
  have hnum : ((r.num : ℤ) : ℝ) = (r : ℝ) * r.den := by
    rw [Rat.cast_def]; field_simp
  have hr : |(r : ℝ)| < |y| + 1 := by
    have h1 := abs_sub_abs_le_abs_sub (r : ℝ) y
    rw [abs_sub_comm] at hdist
    linarith
  have hdQ : (r.den : ℝ) ≤ Q := by exact_mod_cast hden.le
  have habs : |((r.num : ℤ) : ℝ)| ≤ (|y| + 1) * Q := by
    rw [hnum, abs_mul, abs_of_pos hd]
    exact mul_le_mul hr.le hdQ hd.le (by positivity)
  have hK : (|y| + 1) * (Q : ℝ) ≤ (K : ℝ) := Int.le_ceil _
  have h1 := abs_le.1 (habs.trans hK)
  constructor
  · have : ((-K : ℤ) : ℝ) ≤ (r.num : ℝ) := by push_cast; linarith [h1.1]
    exact_mod_cast this
  · have : (r.num : ℝ) ≤ (K : ℝ) := h1.2
    exact_mod_cast this

/-- **Dirichlet, infinitely-often form.** An irrational `y` lies in infinitely many of the
`1/q²`-thickenings of `ratDen q` (from `Real.infinite_rat_abs_sub_lt_one_div_den_sq_of_irrational`:
infinitely many `r` with `|y - r| < 1/den(r)²`, so the denominators are unbounded). -/
theorem irrational_mem_limsup {y : ℝ} (hy : Irrational y) :
    y ∈ limsup (fun q : ℕ => thickening (1 / (q : ℝ) ^ 2) (ratDen q)) atTop := by
  rw [mem_limsup_iff_frequently_mem, frequently_atTop]
  intro Q
  by_contra hcon
  apply Real.infinite_rat_abs_sub_lt_one_div_den_sq_of_irrational hy
  apply (finite_den_lt y Q).subset
  intro r hr
  have hr' : |y - (r : ℝ)| < 1 / (r.den : ℝ) ^ 2 := hr
  have hd1 : (1 : ℝ) ≤ r.den := by exact_mod_cast r.den_pos
  have hlt1 : |y - (r : ℝ)| < 1 := by
    calc |y - (r : ℝ)| < 1 / (r.den : ℝ) ^ 2 := hr'
      _ ≤ 1 := by rw [div_le_one (by positivity)]; nlinarith
  refine ⟨?_, hlt1⟩
  by_contra hQ
  exact hcon ⟨r.den, not_lt.1 hQ, mem_thickening_iff.2
    ⟨(r : ℝ), ⟨r, rfl, rfl⟩, by rw [Real.dist_eq]; exact hr'⟩⟩

/-- **Cassels + Dirichlet.** For every `M > 0`, almost every `y` lies in infinitely many of the
`M/q²`-thickenings of the fractions in lowest terms with denominator `q`. Cassels' lemma is
Mathlib's `blimsup_thickening_mul_ae_eq` (the limsup set does not change a.e. when the radii are
scaled by `M`); at `M = 1` the set contains every irrational. -/
theorem ae_mem_limsup {M : ℝ} (hM : 0 < M) :
    ∀ᵐ y : ℝ ∂volume,
      y ∈ limsup (fun q : ℕ => thickening (M * (1 / (q : ℝ) ^ 2)) (ratDen q)) atTop := by
  have hr : Tendsto (fun q : ℕ => 1 / (q : ℝ) ^ 2) atTop (𝓝 0) := by
    have h2 : Tendsto (fun q : ℕ => (q : ℝ) ^ 2) atTop atTop :=
      (tendsto_pow_atTop two_ne_zero).comp tendsto_natCast_atTop_atTop
    refine h2.inv_tendsto_atTop.congr (fun q => ?_)
    simp [one_div]
  have hC := blimsup_thickening_mul_ae_eq volume (fun _ => True) ratDen hM
    (fun q : ℕ => 1 / (q : ℝ) ^ 2) hr
  rw [blimsup_true, blimsup_true] at hC
  have h1 : ∀ᵐ y : ℝ ∂volume,
      y ∈ limsup (fun q : ℕ => thickening (1 / (q : ℝ) ^ 2) (ratDen q)) atTop := by
    rw [ae_iff]
    apply measure_mono_null _ ((Set.countable_range (fun r : ℚ => (r : ℝ))).measure_zero volume)
    intro y hy
    by_contra hyr
    exact hy (irrational_mem_limsup hyr)
  filter_upwards [h1, hC.mem_iff] with y hy hiff
  exact hiff.2 hy

/-- `ω_q` at `ϑ = 4`: `ω (ξ q⁴)^{-1/2} = (ω/√ξ) · (1/q²)`. -/
theorem ωq_four {ξ ω : ℝ} (hξ : 0 < ξ) {q : ℕ} (hq : 0 < q) :
    ωq ξ 4 ω q = ω / Real.sqrt ξ * (1 / (q : ℝ) ^ 2) := by
  have hqR : (0 : ℝ) < q := by exact_mod_cast hq
  have hs : Real.sqrt ξ ≠ 0 := (Real.sqrt_pos.2 hξ).ne'
  rw [ωq_eq_div hξ hq, show (4 : ℝ) / 2 = ((2 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
  field_simp

/-- **Almost every `y ∈ (0,1)` lies in some `S⋆_m` (`ϑ = 4`).** -/
theorem ae_mem_iUnion_Sstar_four {ξ ω : ℝ} (hξ : 1 ≤ ξ) (hω : 0 < ω) :
    ∀ᵐ y : ℝ ∂volume, y ∈ Set.Ioo (0 : ℝ) 1 → y ∈ ⋃ m : ℕ, Sstar ξ 4 ω (m + 2) := by
  have hξ0 : 0 < ξ := by linarith
  have hM : 0 < ω / Real.sqrt ξ := div_pos hω (Real.sqrt_pos.2 hξ0)
  filter_upwards [ae_mem_limsup hM] with y hy hy01
  rw [mem_limsup_iff_frequently_mem, frequently_atTop] at hy
  set δ := min y (1 - y) with hδ
  have hδpos : 0 < δ := lt_min hy01.1 (by linarith [hy01.2])
  obtain ⟨q, hq, hyq⟩ := hy (⌈ω / Real.sqrt ξ / δ⌉₊ + 1)
  obtain ⟨z, ⟨r, hrq, rfl⟩, hdist⟩ := mem_thickening_iff.1 hyq
  have hq1 : 1 ≤ q := by omega
  have hqR : (1 : ℝ) ≤ q := by exact_mod_cast hq1
  have hMq : ω / Real.sqrt ξ * (1 / (q : ℝ) ^ 2) ≤ δ := by
    have hceil : ω / Real.sqrt ξ / δ ≤ ⌈ω / Real.sqrt ξ / δ⌉₊ := Nat.le_ceil _
    have hqge : (⌈ω / Real.sqrt ξ / δ⌉₊ : ℝ) + 1 ≤ q := by exact_mod_cast hq
    have hq2 : (q : ℝ) ≤ (q : ℝ) ^ 2 := by nlinarith
    rw [mul_one_div, div_le_iff₀ (by positivity)]
    rw [div_le_iff₀ hδpos] at hceil
    nlinarith
  rw [Real.dist_eq] at hdist
  have habs := abs_lt.1 (lt_of_lt_of_le hdist hMq)
  have hδy : δ ≤ y := min_le_left _ _
  have hδy' : δ ≤ 1 - y := min_le_right _ _
  have hr0 : (0 : ℝ) < r := by linarith [habs.1, habs.2]
  have hr1 : (r : ℝ) < 1 := by linarith [habs.1, habs.2]
  have hnum0 : 0 < r.num := Rat.num_pos.2 (by exact_mod_cast hr0)
  have hd : (0 : ℝ) < r.den := by exact_mod_cast r.den_pos
  have hnumden : (r.num : ℝ) < r.den := by
    have h := hr1
    rw [Rat.cast_def, div_lt_one hd] at h
    exact h
  have hpR : ((r.num.natAbs : ℕ) : ℝ) = (r.num : ℝ) := by
    rw [← Int.cast_natCast, Int.natAbs_of_nonneg hnum0.le]
  have hp0 : 0 < r.num.natAbs := by
    have : (0 : ℝ) < ((r.num.natAbs : ℕ) : ℝ) := by rw [hpR]; exact_mod_cast hnum0
    exact_mod_cast this
  have hpq : r.num.natAbs < q := by
    have : ((r.num.natAbs : ℕ) : ℝ) < (q : ℝ) := by rw [hpR, ← hrq]; exact hnumden
    exact_mod_cast this
  have hval : ((r.num.natAbs : ℕ) : ℝ) / (q : ℝ) = (r : ℝ) := by
    rw [hpR, ← hrq, Rat.cast_def]
  have hyd : |y - ((r.num.natAbs : ℕ) : ℝ) / (q : ℝ)| ≤ ωq ξ 4 ω q := by
    rw [hval, ωq_four hξ0 (by omega)]
    exact hdist.le
  set m : ℕ := ⌈ξ * (q : ℝ) ^ (4 : ℝ)⌉₊ with hm
  have hqN : ξ * (q : ℝ) ^ (4 : ℝ) ≤ ((m + 2 : ℕ) : ℝ) := by
    have h1 : ξ * (q : ℝ) ^ (4 : ℝ) ≤ (m : ℝ) := Nat.le_ceil _
    push_cast; linarith
  exact Set.mem_iUnion.2 ⟨m, mem_Sstar_of_approx hξ (by norm_num) hω.le hqN hp0 hpq hyd⟩

/-- **G2(b): the metric fact at `ϑ = 4`.** For `ξ ≥ 1`, `ω > 0`: `Leb(S⋆_m ∩ [0,1]) → 1`. -/
theorem metricFact_four {ξ ω : ℝ} (hξ : 1 ≤ ξ) (hω : 0 < ω) : MetricFact ξ 4 ω := by
  unfold MetricFact
  have hmono : Monotone (fun m : ℕ => Sstar ξ 4 ω (m + 2) ∩ Set.Icc 0 1) :=
    fun a b hab => Set.inter_subset_inter_left _ (Sstar_mono (by omega))
  have h := tendsto_measure_iUnion_atTop (μ := volume) hmono
  have hU : volume (⋃ m : ℕ, Sstar ξ 4 ω (m + 2) ∩ Set.Icc 0 1) = 1 := by
    apply le_antisymm
    · calc volume (⋃ m : ℕ, Sstar ξ 4 ω (m + 2) ∩ Set.Icc 0 1) ≤ volume (Set.Icc (0 : ℝ) 1) :=
            measure_mono (Set.iUnion_subset fun m => Set.inter_subset_right)
        _ = 1 := by rw [Real.volume_Icc]; simp
    · have h01 : ∀ᵐ y : ℝ ∂volume, y ≠ 0 ∧ y ≠ 1 := by
        rw [ae_iff]
        apply measure_mono_null _ ((Set.toFinite ({0, 1} : Set ℝ)).measure_zero volume)
        intro y hy
        simp only [Set.mem_ofPred_eq, not_and_or, not_not] at hy
        rcases hy with h | h <;> simp [h]
      calc (1 : ENNReal) = volume (Set.Icc (0 : ℝ) 1) := by rw [Real.volume_Icc]; simp
        _ ≤ volume (⋃ m : ℕ, Sstar ξ 4 ω (m + 2) ∩ Set.Icc 0 1) := by
          apply measure_mono_ae
          filter_upwards [ae_mem_iUnion_Sstar_four hξ hω, h01] with y hy hy01
          show y ∈ Set.Icc (0 : ℝ) 1 → y ∈ ⋃ m : ℕ, Sstar ξ 4 ω (m + 2) ∩ Set.Icc 0 1
          intro hyI
          obtain ⟨m, hm⟩ := Set.mem_iUnion.1
            (hy ⟨lt_of_le_of_ne hyI.1 (Ne.symm hy01.1), lt_of_le_of_ne hyI.2 hy01.2⟩)
          exact Set.mem_iUnion.2 ⟨m, hm, hyI⟩
  rw [hU] at h
  exact h

end FSCore.RemMixf

#print axioms FSCore.RemMixf.ae_mem_limsup
#print axioms FSCore.RemMixf.metricFact_four


==> anc/formal_companion/lean/src/A36FS/T1/CF1.lean <==
import A36FS.T1.Paper
import A36FS.CF1.Thm6

/-!
# A36FS.T1.CF1 — Theorem 6 (`thm:cf1`), Corollary 4 (`cor:cf1`) and Theorem 3(b) for the printed `F`
(full-support branch)

Paper: `appendix_thmm.tex` (sha256 13789d51…): the Setting
(ll. 52–65), T1 (ll. 72–78), `R_F^PROF` (ll. 382–385), Theorem 6 (ll. 387–393) and Corollary 4 (ll. 395–398); main
text `paper_v1.tex` of the same release, Theorem 3(b) (ll. 397–399).

WCF proved Theorem 6 for the count-law KL `A36FS.CF1.countKL b R = klF (Unif{0,…,m_R}) (QC b R)`, with the sampler
law computed forwards, `QC b (k+1) = QC b k · 𝒮_{k+1}` (`A36FS.CF1.thm6_countLaw`).  WT5's
`A36FS.Thm5.Fcount b R = countKL m_R (QW b R)` is the same KL with the sampler law computed backwards on test
functions, `QW b R w = E_s[1{A_R = w}]`, and `A36FS.T1.F_relabel_eq_Fcount` identifies `Fcount` with the printed
`F = KL(p ‖ Q_μ)` of one uniformly relabelled profile.

Headlines (`#print axioms` at the end):
* `QC_eq_QW`: the two sampler laws agree on `{0,…,m_R}`; `countKL_eq_Fcount`: `CF1.countKL b R = Fcount b R`.
* `thm6_F` (**Theorem 6 for the printed `F`**): for `ε ∈ (0,1]` and `n ≥ 2`, the full schedule
  `AGFPot.chop V (List.finRange n)` with profile `V = [prof ε n 0, …, prof ε n (Rr ε n - 1)]` (WCF's Schedule) has
  `F ≤ ε` for its uniform relabelling, and `Rr ε n ≤ log₂log₂n + 8c_ε` rounds, `c_ε = ⌈4.680·10²⁰ ε⁻²⌉`
  (`CF1.cEps`).
* `RFprof_le_cf1`: hence `R_F^PROF(n,ε) ≤ log₂log₂n + 8c_ε`.
* `cor4_F_explicit`, `cor4_F`, `cor4_F_isBigO` (**Corollary 4**): with `RFprof_ge` (Corollary 3),
  `log₂log₂n - (5 + 4 ln(1+ε)) ≤ R_F^PROF(n,ε) ≤ log₂log₂n + 8c_ε` for every `n ≥ 2`, so
  `|R_F^PROF(n,ε) - log₂log₂n| ≤ C_ε` for every `n ≥ 2`.  `thm3b_F` is Theorem 3(b), the same statement.
-/

set_option autoImplicit false

namespace A36FS.T1

open AGF A36RW Finset

/-! ## §1 The forward and backward sampler laws agree -/

/-- One round from level `c_k = m_k + 2` sends the indicator of `w` to the kernel column `a ↦ 𝒮(a, w)`. -/
lemma stepOp_ind (b : ℕ → ℕ) (k a w : ℕ) :
    A36FS.Thm5.stepOp b k (fun x => if x = w then 1 else 0) a =
      A36FS.CF1.kern (A36FS.CF1.mOf b k + 2) (b k) a w := by
  unfold A36FS.Thm5.stepOp
  rw [A36FS.Thm5.blockOp_eq_binom]
  have hP : A36FS.Thm5.Pk b k a = (1 + (a : ℝ)) / ((A36FS.CF1.mOf b k + 2 : ℕ) : ℝ) := by
    unfold A36FS.Thm5.Pk A36FS.Thm5.cOf
    push_cast
    rfl
  rw [hP]
  unfold A36FS.CF1.kern A36FS.CF1.binPmf
  split_ifs with haw
  · by_cases hwb : w - a ≤ b k
    · rw [Finset.sum_eq_single (w - a)]
      · rw [if_pos (by omega)]; ring
      · intro h _ hne; rw [if_neg (by omega)]; ring
      · intro hn; exact absurd (Finset.mem_range.2 (by omega)) hn
    · rw [Finset.sum_eq_zero (fun h hh => by rw [if_neg (by simp at hh; omega)]; ring),
        Nat.choose_eq_zero_of_lt (by omega)]
      simp
  · exact Finset.sum_eq_zero (fun h _ => by rw [if_neg (by omega)]; ring)

/-- **The sampler laws agree**: WCF's forward `QC b R` is WT5's backward `QW b R` on `{0, …, m_R}`. -/
theorem QC_eq_QW (b : ℕ → ℕ) : ∀ (R : ℕ) (x : Fin (A36FS.CF1.mOf b R + 1)),
    A36FS.CF1.QC b R x = A36FS.Thm5.QW b R x := by
  intro R
  induction R with
  | zero =>
    intro x
    have hx : (x : ℕ) = 0 := by
      have := x.isLt
      simp only [A36FS.CF1.mOf_zero] at this
      omega
    show A36FS.CF1.piC b 0 x = _
    unfold A36FS.CF1.piC A36FS.Thm5.QW A36FS.Thm5.sExp
    rw [hx]
    simp [A36FS.CF1.mOf_zero]
  | succ R ih =>
    intro x
    have hf : A36FS.CF1.QC b (R + 1) x =
        ∑ a : Fin (A36FS.CF1.mOf b R + 1), A36FS.CF1.QC b R a *
          A36FS.CF1.kern (A36FS.CF1.mOf b R + 2) (b R) a x := rfl
    have hb : A36FS.Thm5.QW b (R + 1) x =
        ∑ a ∈ range (A36FS.Thm5.mOf b R + 1), A36FS.Thm5.QW b R a *
          A36FS.CF1.kern (A36FS.CF1.mOf b R + 2) (b R) a x := by
      unfold A36FS.Thm5.QW
      rw [A36FS.Thm5.sExp_tower b _ R 1]
      have e : A36FS.Thm5.fwd b R 1 (fun y => if y = (x : ℕ) then 1 else 0) =
          fun a => A36FS.CF1.kern (A36FS.CF1.mOf b R + 2) (b R) a x := by
        funext a
        exact stepOp_ind b R a x
      rw [e, A36FS.Thm5.sExp_eq_sum_QW]
      rfl
    rw [hf, hb, ← Fin.sum_univ_eq_sum_range (fun a => A36FS.Thm5.QW b R a *
      A36FS.CF1.kern (A36FS.CF1.mOf b R + 2) (b R) a x)]
    exact Finset.sum_congr rfl (fun a _ => by rw [ih a])

/-- `CF1.countKL b R = Fcount b R`: WCF's count-law KL is WT5's. -/
theorem countKL_eq_Fcount (b : ℕ → ℕ) (R : ℕ) : A36FS.CF1.countKL b R = A36FS.Thm5.Fcount b R := by
  have hQ : A36FS.CF1.QC b R = fun k : Fin (A36FS.CF1.mOf b R + 1) => A36FS.Thm5.QW b R k :=
    funext (QC_eq_QW b R)
  unfold A36FS.CF1.countKL A36FS.CF1.piC A36FS.Thm5.Fcount A36FS.Thm5.countKL
  rw [hQ]
  exact A36FS.Thm8.Gen.klF_unif_eq_sum (A36FS.CF1.mOf b R) (A36FS.Thm5.QW b R)

/-! ## §2 Theorem 6 for the printed `F` -/

/-- **Theorem 6 (`thm:cf1`) for the printed `F`.**  For `ε ∈ (0,1]` and `n ≥ 2`, the full schedule with WCF's
Schedule profile `[prof ε n 0, …, prof ε n (Rr ε n - 1)]` (consecutive labels, `AGFPot.chop`) has, for its uniform
relabelling drawn before sampling, `F = KL(p ‖ Q_μ) ≤ ε`, and `R = Rr ε n ≤ log₂log₂n + 8c_ε` rounds. -/
theorem thm6_F {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) {n : ℕ} (hn : 2 ≤ n) :
    ∃ (U : List (Finset (Fin n))) (hU : FullSchedule n U),
      profile U = (List.range (A36FS.CF1.Rr ε n)).map (A36FS.CF1.prof ε n) ∧
      U.length = A36FS.CF1.Rr ε n ∧
      KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU)) ≤ ((ε : ℝ) : WithTop ℝ) ∧
      (U.length : ℝ) ≤ Real.logb 2 (Real.logb 2 n) + 8 * A36FS.CF1.cEps ε := by
  obtain ⟨hpos, hsum, hKL, hR⟩ := A36FS.CF1.thm6_countLaw ε hε0 hε1 n hn
  have hposV : ∀ b ∈ (List.range (A36FS.CF1.Rr ε n)).map (A36FS.CF1.prof ε n), 0 < b := by
    intro b hb
    obtain ⟨k, hk, rfl⟩ := List.mem_map.1 hb
    exact hpos k (List.mem_range.1 hk)
  have hsumV : ((List.range (A36FS.CF1.Rr ε n)).map (A36FS.CF1.prof ε n)).sum = n := by
    rw [sum_range_map]
    exact hsum
  have hU := A36FS.Thm8.Gen.chop_full hposV hsumV
  have hprof := A36FS.Thm8.Gen.chop_profile_eq hposV hsumV
  have hlen : (AGFPot.chop ((List.range (A36FS.CF1.Rr ε n)).map (A36FS.CF1.prof ε n))
      (List.finRange n)).length = A36FS.CF1.Rr ε n := by
    rw [AGFPot.chop_length, List.length_map, List.length_range]
  refine ⟨_, hU, hprof, hlen, ?_, ?_⟩
  · rw [F_relabel_eq_Fcount hU hprof, ← countKL_eq_Fcount]
    exact WithTop.coe_le_coe.2 hKL
  · rw [hlen]
    exact hR

/-! ## §3 The `R_F^PROF` upper bound, Corollary 4 and Theorem 3(b) -/

/-- `R_F^PROF(n, ε) ≤ Rr ε n ≤ log₂log₂n + 8c_ε` for `ε ∈ (0,1]`, `n ≥ 2`. -/
theorem RFprof_le_cf1 {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) {n : ℕ} (hn : 2 ≤ n) :
    RFprof n ε ≤ A36FS.CF1.Rr ε n ∧
      (RFprof n ε : ℝ) ≤ Real.logb 2 (Real.logb 2 n) + 8 * A36FS.CF1.cEps ε := by
  obtain ⟨U, hU, -, hlen, hF, hR⟩ := thm6_F hε0 hε1 hn
  have h := RFprof_le hU hF
  refine ⟨hlen ▸ h, le_trans ?_ hR⟩
  exact_mod_cast h

/-- `log₂log₂n - 1 ≤ log₂ ln n` for `n ≥ 2` (`log₂ ln 2 ≥ -1`). -/
lemma logb_logb_sub_one_le {n : ℕ} (hn : 2 ≤ n) :
    Real.logb 2 (Real.logb 2 n) - 1 ≤ Real.logb 2 (Real.log n) := by
  have hn' : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hlb : 1 ≤ Real.logb 2 n := by
    rw [Real.le_logb_iff_rpow_le (by norm_num) (by linarith)]
    simpa using hn'
  have e : Real.log n = Real.log 2 * Real.logb 2 n := by
    rw [Real.logb]
    field_simp
  rw [e, Real.logb_mul hl2.ne' (by linarith)]
  have h1 : (-1 : ℝ) ≤ Real.logb 2 (Real.log 2) := by
    have hh : (1 / 2 : ℝ) ≤ Real.log 2 := by
      have := Real.log_two_gt_d9
      linarith
    have h2 : Real.logb 2 (1 / 2) = -1 := by
      rw [Real.logb, one_div, Real.log_inv]
      field_simp
    rw [← h2]
    exact Real.logb_le_logb_of_le (by norm_num) (by norm_num) hh
  linarith

/-- **Corollary 4 (`cor:cf1`), explicit two-sided form.**  For `ε ∈ (0,1]` and every `n ≥ 2`:
`log₂log₂n - (5 + 4 ln(1+ε)) ≤ R_F^PROF(n,ε) ≤ log₂log₂n + 8c_ε` (lower: Corollary 3 via `RFprof_ge`; upper:
Theorem 6). -/
theorem cor4_F_explicit {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) {n : ℕ} (hn : 2 ≤ n) :
    Real.logb 2 (Real.logb 2 n) - (5 + 4 * Real.log (1 + ε)) ≤ RFprof n ε ∧
      (RFprof n ε : ℝ) ≤ Real.logb 2 (Real.logb 2 n) + 8 * A36FS.CF1.cEps ε := by
  refine ⟨?_, (RFprof_le_cf1 hε0 hε1 hn).2⟩
  have h := (RFprof_ge (by omega : 1 ≤ n) hε0.le).2 hn
  have h2 := logb_logb_sub_one_le hn
  linarith

/-- **Corollary 4 (`cor:cf1`)**: `R_F^PROF(n,ε) = log₂log₂n + O_ε(1)` for every fixed `ε ∈ (0,1]`, with one constant
for all `n ≥ 2`. -/
theorem cor4_F {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) :
    ∃ C : ℝ, ∀ n : ℕ, 2 ≤ n → |(RFprof n ε : ℝ) - Real.logb 2 (Real.logb 2 n)| ≤ C := by
  refine ⟨8 * A36FS.CF1.cEps ε + 5 + 4 * Real.log (1 + ε), fun n hn => ?_⟩
  obtain ⟨h1, h2⟩ := cor4_F_explicit hε0 hε1 hn
  have hc : (0 : ℝ) ≤ 8 * A36FS.CF1.cEps ε := by positivity
  have hl : 0 ≤ Real.log (1 + ε) := Real.log_nonneg (by linarith)
  rw [abs_le]
  constructor <;> linarith

/-- Corollary 4 as `R_F^PROF(n,ε) - log₂log₂n = O(1)` along `n → ∞`. -/
theorem cor4_F_isBigO {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) :
    (fun n : ℕ => (RFprof n ε : ℝ) - Real.logb 2 (Real.logb 2 n)) =O[Filter.atTop] (fun _ : ℕ => (1 : ℝ)) := by
  obtain ⟨C, hC⟩ := cor4_F hε0 hε1
  refine Asymptotics.IsBigO.of_bound C ?_
  rw [Filter.eventually_atTop]
  exact ⟨2, fun n hn => by simpa [Real.norm_eq_abs] using hC n hn⟩

/-- **Theorem 3(b) (`thm:fs`)**: the least number of rounds of one uniformly relabelled profile with `F ≤ ε` is
`log₂log₂n + O_ε(1)` for every fixed `ε ∈ (0,1]` (the statement of Corollary 4). -/
theorem thm3b_F {ε : ℝ} (hε0 : 0 < ε) (hε1 : ε ≤ 1) :
    ∃ C : ℝ, ∀ n : ℕ, 2 ≤ n → |(RFprof n ε : ℝ) - Real.logb 2 (Real.logb 2 n)| ≤ C :=
  cor4_F hε0 hε1

end A36FS.T1

#print axioms A36FS.T1.stepOp_ind
#print axioms A36FS.T1.QC_eq_QW
#print axioms A36FS.T1.countKL_eq_Fcount
#print axioms A36FS.T1.thm6_F
#print axioms A36FS.T1.RFprof_le_cf1
#print axioms A36FS.T1.logb_logb_sub_one_le
#print axioms A36FS.T1.cor4_F_explicit
#print axioms A36FS.T1.cor4_F
#print axioms A36FS.T1.cor4_F_isBigO
#print axioms A36FS.T1.thm3b_F


==> anc/formal_companion/lean/src/A36FS/T1/Link.lean <==
import A36FS.Thm5.Kernels
import A36FS.Thm8.Generator

/-!
# A36FS.T1.Link — the T1/X0 count reduction for one uniformly relabelled profile
(full-support branch)

Paper: `appendix_thmm.tex` (sha256 13789d51…), the Setting
(ll. 52–65) and T1 (ll. 72–78).  This discharges the obligation recorded in `A36FS.Thm5.Chain` ("Not formalized here:
the T1/X0 count reduction"): the printed `F` of one uniformly relabelled fixed profile is WT5's count-law `Fcount`.

**Objects.**  A full labelled schedule `U` on `Fin n` (the shared library's `FullSchedule n U`: an ordered partition of the `n`
coordinates into nonempty blocks) has the block profile `profile U = [b_1, …, b_R]`.  The paper's mixture `μ` (the law
of `σU` for a uniform permutation `σ`, drawn before sampling) is AGF's `agfv_relabelMix hU` (all `n!` relabellings, each
of weight `1/n!`); its output law under the full-support oracle is `mixLawE (fsOracle n) μ` (`fsOracle n` is the exact
conditional-marginal oracle of `fsTarget n`, `A36FS.exact_fs`); the paper's `F = F(μ) = KL(p ‖ Q_μ)` is
`KLx (fsTarget n) (mixLawE (fsOracle n) (agfv_relabelMix hU))`.  On WT5's side a profile is a function `b : ℕ → ℕ`
used for `R` rounds (`b j` is the paper's `b_{j+1}`), and `Fcount b R = KL(p_W ‖ Q_W)` is the count KL of the sampler
chain `A_{k+1} = A_k + Bin(b_{k+1}, P_k)`, `P_k = (1 + A_k)/c_k`.  The two encodings are tied by
`profile U = (List.range R).map b`.

**Headlines** (`#print axioms` at the end):
* `countChain_eq_sExp` (Target 2, the bridge): WD's `countChain thetaFS [b 0, …, b (R-1)] 0 0 g = sExp b R g`; from any
  round, `countChain_eq_fwd` (`countChain` on `b_{k+1}, …, b_{k+j}` from `a` ones at level `m_k` is `fwd b k j g a`).
  The rate `θ(m_k, a) = (1+a)/(m_k+2)` is WT5's `P_k(a)` (`thetaFS_mOf`), and one block is `Bin` (`blockOp_eq_binom`).
* `KLx_relabel_eq_countKL` (Target 1): for every full schedule `U`, `F` is the finite real
  `countKL n (k ↦ countChain thetaFS (profile U) 0 0 [· = k])`; `KLx_relabel_eq_klF` is the same in WD's
  `FSCore.FiniteKL.klF` form.  The KL step `KLx_fs_exch` is WD's `KLx_genP` argument, stated for any exchangeable law.
* `F_relabel_eq_Fcount` (Target 3): `profile U = (List.range R).map b → F = ↑(Fcount b R)`, with `n = m_R`
  (`n_eq_mOf`) and `R = |U|` (`length_eq_of_profile`).  Also `mixLawE_relabel_eq_QW` (`Q_μ(x) = Q_W(|x|)/C(n,|x|)`)
  and `countLaw_relabel_eq_QW` (`Q_μ{|x| = w} = Q_W(w)`): `Q_W` is the law of the number of ones of the actual
  relabelled output.  Every full schedule has such a `b` (`profile_eq_range_map`, `F_relabel_eq_Fcount_canon`), and
  its blocks are `≥ 1` (`blocks_pos`).
* `KLx_singletons`: `n` singleton blocks give `F = 0` (used for the nonemptiness of `R_F^PROF` in `A36FS.T1.Paper`).
* `nonvac_T3` (Target 5): `n = 2`, one block of two: both sides of Target 3 computed independently, each
  `(1/3) ln(32/27) > 0`.
-/

set_option autoImplicit false

namespace A36FS.T1

open AGF A36RW Finset A36FS.Thm5 A36FS.Thm8.Relabel

/-! ## §1 The bridge: WD's count chain is WT5's sampler chain (Target 2) -/

/-- WD's Laplace rate at level `m_k` is WT5's posterior mean: `θ(m_k, a) = (1 + a)/(m_k + 2) = P_k(a)`. -/
lemma thetaFS_mOf (b : ℕ → ℕ) (k a : ℕ) : thetaFS (mOf b k) a = Pk b k a := rfl

/-- **The bridge, from any round.**  WD's count chain on the blocks `b_{k+1}, …, b_{k+j}` (`b (k + i)`, `i < j`),
started from `a` ones at level `m_k`, is WT5's `fwd b k j g a = E_s[g(A_{k+j}) | A_k = a]`. -/
theorem countChain_eq_fwd (b : ℕ → ℕ) :
    ∀ (j k a : ℕ) (g : ℕ → ℝ),
      countChain thetaFS ((List.range j).map (fun i => b (k + i))) (mOf b k) a g = fwd b k j g a := by
  intro j
  induction j with
  | zero => intro k a g; rfl
  | succ j ih =>
    intro k a g
    have hl : (List.range (j + 1)).map (fun i => b (k + i))
        = b k :: (List.range j).map (fun i => b (k + 1 + i)) := by
      rw [List.range_succ_eq_map]
      simp only [List.map_cons, List.map_map, Nat.add_zero]
      congr 1
      refine List.map_congr_left (fun i _ => ?_)
      simp only [Function.comp, Nat.succ_eq_add_one]
      congr 1
      omega
    rw [hl, fwd_succ]
    simp only [countChain]
    unfold stepOp
    rw [blockOp_eq_binom]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    rw [show mOf b k + b k = mOf b (k + 1) from (mOf_succ b k).symm, ih (k + 1) (a + i) g, thetaFS_mOf]

/-- **Target 2 (the bridge).**  For a profile `b` with `R` parts, WD's `countChain thetaFS [b 0, …, b (R-1)] 0 0 g`
is WT5's `sExp b R g = E_s g(A_R)`. -/
theorem countChain_eq_sExp (b : ℕ → ℕ) (R : ℕ) (g : ℕ → ℝ) :
    countChain thetaFS ((List.range R).map b) 0 0 g = sExp b R g := by
  have h := countChain_eq_fwd b R 0 0 g
  simp only [Nat.zero_add, mOf_zero] at h
  exact h

/-! ## §2 Profiles as lists and as functions -/

/-- `[b 0, …, b (R-1)]` sums to `m_R`. -/
lemma sum_range_map (b : ℕ → ℕ) : ∀ R : ℕ, ((List.range R).map b).sum = mOf b R
  | 0 => by simp [mOf]
  | R + 1 => by
      rw [List.range_succ, List.map_append, List.sum_append, sum_range_map b R, mOf_succ]
      simp

/-- Every list is `[L_0, …, L_{|L|-1}]`. -/
lemma range_map_getD : ∀ (L : List ℕ), (List.range L.length).map (fun j => L.getD j 0) = L
  | [] => rfl
  | c :: cs => by
      rw [List.length_cons, List.range_succ_eq_map, List.map_cons, List.map_map]
      simp only [List.getD_cons_zero]
      congr 1
      conv_rhs => rw [← range_map_getD cs]
      refine List.map_congr_left (fun i _ => ?_)
      simp

/-- **Every schedule has a profile function**: `b j = |U_j|` (`j < R`), `R = |U|`. -/
lemma profile_eq_range_map {n : ℕ} (U : List (Finset (Fin n))) :
    profile U = (List.range U.length).map (fun j => (profile U).getD j 0) := by
  have h := range_map_getD (profile U)
  have hl : (profile U).length = U.length := by simp [profile]
  rw [hl] at h
  exact h.symm

/-- `R` is the number of rounds: `R = |U|`. -/
lemma length_eq_of_profile {n : ℕ} {U : List (Finset (Fin n))} {b : ℕ → ℕ} {R : ℕ}
    (hprof : profile U = (List.range R).map b) : U.length = R := by
  have h := congrArg List.length hprof
  simpa [profile] using h

/-- `n = m_R`: the blocks of a full schedule cover the `n` coordinates. -/
lemma n_eq_mOf {n : ℕ} {U : List (Finset (Fin n))} (hU : FullSchedule n U) {b : ℕ → ℕ} {R : ℕ}
    (hprof : profile U = (List.range R).map b) : n = mOf b R := by
  have h := profile_sum_of_isSchedule hU
  rw [Finset.card_univ, Fintype.card_fin, hprof, sum_range_map] at h
  exact h.symm

/-- The blocks of a full schedule are nonempty: `b j ≥ 1` for `j < R` (the shared library's `IsSchedule` requires it). -/
lemma blocks_pos {n : ℕ} {U : List (Finset (Fin n))} (hU : FullSchedule n U) {b : ℕ → ℕ} {R : ℕ}
    (hprof : profile U = (List.range R).map b) : ∀ j < R, 1 ≤ b j := by
  intro j hj
  apply agfv_profile_pos U Finset.univ hU
  rw [hprof]
  exact List.mem_map.2 ⟨j, List.mem_range.2 hj, rfl⟩

/-! ## §3 Positivity of the count law -/

/-- The count chain charges every reachable count `k ≤ Σ L` (from WT5's `QW_pos` through the bridge). -/
theorem countChain_ind_pos (L : List ℕ) {k : ℕ} (hk : k ≤ L.sum) :
    0 < countChain thetaFS L 0 0 (fun a => if a = k then 1 else 0) := by
  have h := countChain_eq_sExp (fun j => L.getD j 0) L.length (fun a => if a = k then 1 else 0)
  have hs := sum_range_map (fun j => L.getD j 0) L.length
  rw [range_map_getD] at h hs
  rw [h]
  exact QW_pos _ _ (hs ▸ hk)

/-! ## §4 The KL of an exchangeable law on the full-support target -/

/-- **Exchangeable reduction** (WD's `KLx_genP` argument, for any law of this form): if `Q(x) = r(|x|)/C(n,|x|)` with
`r > 0` on `{0, …, n}`, then `KLx (fsTarget n) Q` is the finite count KL `KL(Unif{0..n} ‖ r)`. -/
theorem KLx_fs_exch {n : ℕ} (Q : (Fin n → Bool) → ℝ) (r : ℕ → ℝ)
    (hQ : ∀ x, Q x = r (A36FS.ones x) / (n.choose (A36FS.ones x) : ℝ)) (hr : ∀ k ≤ n, 0 < r k) :
    KLx (A36FS.fsTarget n) Q = ((countKL n r : ℝ) : WithTop ℝ) := by
  have hpos : ∀ x, 0 < (A36FS.fsTarget n).p x → 0 < Q x := by
    intro x _
    rw [hQ]
    exact div_pos (hr _ (A36FS.ones_le x)) (by exact_mod_cast Nat.choose_pos (A36FS.ones_le x))
  unfold KLx countKL
  rw [if_pos hpos]
  congr 1
  have hfilt : univ.filter (fun x => 0 < (A36FS.fsTarget n).p x) = univ :=
    Finset.filter_true_of_mem (fun x _ => A36FS.pfs_pos x)
  rw [hfilt]
  have hterm : ∀ x : Fin n → Bool,
      (A36FS.fsTarget n).p x * Real.log ((A36FS.fsTarget n).p x / Q x)
        = (fun k => (1 / ((n : ℝ) + 1)) * Real.log ((1 / ((n : ℝ) + 1)) / r k) /
            (n.choose k : ℝ)) (A36FS.ones x) := by
    intro x
    have hC : (0:ℝ) < (n.choose (A36FS.ones x) : ℝ) := by exact_mod_cast Nat.choose_pos (A36FS.ones_le x)
    have hr' : 0 < r (A36FS.ones x) := hr _ (A36FS.ones_le x)
    show A36FS.pfs n x * Real.log (A36FS.pfs n x / Q x) = _
    rw [hQ]
    unfold A36FS.pfs
    have e : 1 / (((n : ℝ) + 1) * (n.choose (A36FS.ones x) : ℝ)) /
        (r (A36FS.ones x) / (n.choose (A36FS.ones x) : ℝ))
        = (1 / ((n : ℝ) + 1)) / r (A36FS.ones x) := by
      field_simp
    rw [e]
    dsimp only
    field_simp
  rw [Finset.sum_congr rfl (fun x _ => hterm x)]
  rw [← Finset.sum_fiberwise_of_maps_to (s := univ) (t := range (n + 1)) (g := A36FS.ones)
      (fun x _ => Finset.mem_range.2 (Nat.lt_succ_of_le (A36FS.ones_le x)))]
  refine Finset.sum_congr rfl (fun k hk => ?_)
  have hk' : k ≤ n := Nat.lt_succ_iff.1 (Finset.mem_range.1 hk)
  rw [Finset.sum_congr rfl (fun x hx => by rw [(Finset.mem_filter.1 hx).2])]
  rw [Finset.sum_const, nsmul_eq_mul, A36FS.Thm8.Gen.card_filter_ones]
  have hC : (0:ℝ) < (n.choose k : ℝ) := by exact_mod_cast Nat.choose_pos hk'
  dsimp only
  field_simp

/-! ## §5 Target 1: the terminal KL of a uniformly relabelled schedule is a count KL -/

/-- **Target 1.**  For every full schedule `U` on `Fin n`, the terminal KL `F = KL(p ‖ Q_μ)` of its uniform
relabelling is the finite count KL `KL(p_W ‖ Q_W)`, with `Q_W(k) = countChain thetaFS (profile U) 0 0 [· = k]`. -/
theorem KLx_relabel_eq_countKL {n : ℕ} {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU)) =
      ((countKL n (fun k => countChain thetaFS (profile U) 0 0 (fun a => if a = k then 1 else 0)) : ℝ) :
        WithTop ℝ) :=
  KLx_fs_exch _ _ (mixLawE_fs_relabelMix hU) (fun k hk => countChain_ind_pos (profile U) (by
    rw [profile_sum_of_isSchedule hU, Finset.card_univ, Fintype.card_fin]; exact hk))

/-- Target 1 in WD's `FSCore.FiniteKL.klF` form (`D(Unif{0..n} ‖ Q_W)` on `Fin (n+1)`). -/
theorem KLx_relabel_eq_klF {n : ℕ} {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU)) =
      ((FSCore.FiniteKL.klF (fun _ : Fin (n + 1) => (1 : ℝ) / ((n : ℝ) + 1))
          (fun k => countChain thetaFS (profile U) 0 0 (fun a => if a = (k : ℕ) then 1 else 0)) : ℝ) :
        WithTop ℝ) := by
  rw [KLx_relabel_eq_countKL hU]
  congr 1
  exact (A36FS.Thm8.Gen.klF_unif_eq_sum n
    (fun k => countChain thetaFS (profile U) 0 0 (fun a => if a = k then 1 else 0))).symm

/-! ## §6 Target 3: `F = Fcount` -/

/-- `Q_μ(x) = Q_W(|x|)/C(n,|x|)`: the relabelled output law is exchangeable with WT5's count law. -/
theorem mixLawE_relabel_eq_QW {n : ℕ} {U : List (Finset (Fin n))} (hU : FullSchedule n U) {b : ℕ → ℕ} {R : ℕ}
    (hprof : profile U = (List.range R).map b) (x : Fin n → Bool) :
    mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU) x =
      QW b R (A36FS.ones x) / (n.choose (A36FS.ones x) : ℝ) := by
  rw [mixLawE_fs_relabelMix hU, hprof, countChain_eq_sExp]
  rfl

/-- `Q_W` vanishes above `m_R`. -/
lemma QW_eq_zero_of_lt (b : ℕ → ℕ) (R : ℕ) {w : ℕ} (hw : mOf b R < w) : QW b R w = 0 := by
  unfold QW sExp
  rw [fwd_congr b R 0 (g := fun _ => (0:ℝ)) (fun x hx => by
      rw [if_neg (by simp at hx; omega)]) 0 (Nat.zero_le _), fwd_const]

/-- `Q_μ{|x| = w} = Q_W(w)`: WT5's `Q_W` is the law of the number of ones of the actual relabelled output. -/
theorem countLaw_relabel_eq_QW {n : ℕ} {U : List (Finset (Fin n))} (hU : FullSchedule n U) {b : ℕ → ℕ} {R : ℕ}
    (hprof : profile U = (List.range R).map b) (w : ℕ) :
    succMass n w (mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU)) = QW b R w := by
  unfold succMass
  have hx : ∀ x ∈ Vset n w, mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU) x = QW b R w / (n.choose w : ℝ) := by
    intro x hx
    have hk : A36FS.ones x = w := by
      unfold Vset at hx; rw [Finset.mem_filter] at hx; exact hx.2
    rw [mixLawE_relabel_eq_QW hU hprof, hk]
  rw [Finset.sum_congr rfl hx, Finset.sum_const, nsmul_eq_mul, agfv_Vset_card]
  by_cases hkn : w ≤ n
  · have hC : (0:ℝ) < (n.choose w : ℝ) := by exact_mod_cast Nat.choose_pos hkn
    field_simp
  · rw [Nat.choose_eq_zero_of_lt (by omega), QW_eq_zero_of_lt b R (by rw [← n_eq_mOf hU hprof]; omega)]
    simp

/-- **Target 3.**  For a full schedule `U` with `profile U = (List.range R).map b` (so `n = m_R`), the terminal KL of
its uniform relabelling is WT5's count-law KL: `KLx (fsTarget n) (Q_μ) = ↑(Fcount b R)`. -/
theorem F_relabel_eq_Fcount {n : ℕ} {U : List (Finset (Fin n))} (hU : FullSchedule n U) {b : ℕ → ℕ} {R : ℕ}
    (hprof : profile U = (List.range R).map b) :
    KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU)) =
      ((Fcount b R : ℝ) : WithTop ℝ) := by
  rw [KLx_relabel_eq_countKL hU, hprof]
  have hn : n = mOf b R := n_eq_mOf hU hprof
  have hQ : (fun k => countChain thetaFS ((List.range R).map b) 0 0 (fun a => if a = k then 1 else 0)) = QW b R :=
    funext (fun k => countChain_eq_sExp b R _)
  rw [hQ, Fcount, ← hn]

/-- Target 3 for the canonical profile function of any full schedule (`b j = |U_j|`, `R = |U|`). -/
theorem F_relabel_eq_Fcount_canon {n : ℕ} {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU)) =
      ((Fcount (fun j => (profile U).getD j 0) U.length : ℝ) : WithTop ℝ) :=
  F_relabel_eq_Fcount hU (profile_eq_range_map U)

/-! ## §7 `n` singleton blocks: `F = 0` -/

/-- `n` singleton blocks with consecutive labels (`AGFPot.chop`). -/
noncomputable def singletonSched (n : ℕ) : List (Finset (Fin n)) :=
  AGFPot.chop (List.replicate n 1) (List.finRange n)

lemma singletonSched_full (n : ℕ) : FullSchedule n (singletonSched n) :=
  A36FS.Thm8.Gen.chop_full (fun b hb => by rw [List.eq_of_mem_replicate hb]; norm_num) (by simp)

lemma singletonSched_profile (n : ℕ) : profile (singletonSched n) = List.replicate n 1 :=
  A36FS.Thm8.Gen.chop_profile_eq (fun b hb => by rw [List.eq_of_mem_replicate hb]; norm_num) (by simp)

lemma singletonSched_length (n : ℕ) : (singletonSched n).length = n := by
  simp [singletonSched]

/-- The uniform relabelling of `n` singletons is exact: `F = 0`. -/
theorem KLx_singletons (n : ℕ) :
    KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (agfv_relabelMix (singletonSched_full n))) = 0 := by
  rw [KLx_relabel_eq_countKL (singletonSched_full n), singletonSched_profile]
  have h : countKL n (fun k => countChain thetaFS (List.replicate n 1) 0 0 (fun a => if a = k then 1 else 0))
      = 0 := by
    unfold countKL
    refine Finset.sum_eq_zero (fun k hk => ?_)
    dsimp only
    rw [A36FS.Thm8.Gen.countChain_replicate_ind, A36FS.Thm8.Gen.unifC,
      if_pos (Nat.lt_succ_iff.1 (Finset.mem_range.1 hk)), div_self (by positivity), Real.log_one, mul_zero]
  rw [h, WithTop.coe_zero]

/-! ## §8 Non-vacuity (Target 5): `n = 2`, one block of two -/

/-- One block containing both coordinates. -/
def blockTwo : List (Finset (Fin 2)) := [Finset.univ]

lemma blockTwo_full : FullSchedule 2 blockTwo :=
  ⟨Finset.univ_nonempty, subset_rfl, Finset.sdiff_self _⟩

lemma blockTwo_profile : profile blockTwo = (List.range 1).map (fun _ => 2) := by
  simp [blockTwo, profile]

lemma marg_root_two (i : Fin 2) : (A36FS.fsOracle 2).marg [] i = 1 / 2 := by
  show (1 + ((onesSet ([] : History 2)).card : ℝ)) / (((committed ([] : History 2)).card : ℝ) + 2) = 1 / 2
  simp [onesSet, committed]

lemma batchLaw_root_two (S : Finset (Fin 2)) : batchLaw (A36FS.fsOracle 2) [] Finset.univ S = 1 / 4 := by
  unfold batchLaw
  have h : ∀ i ∈ (Finset.univ : Finset (Fin 2)),
      (if i ∈ S then (A36FS.fsOracle 2).marg [] i else 1 - (A36FS.fsOracle 2).marg [] i) = 1 / 2 := by
    intro i _
    rw [marg_root_two]
    split_ifs <;> norm_num
  rw [Finset.prod_congr rfl h, Finset.prod_const, Finset.card_univ, Fintype.card_fin]
  norm_num

/-- Directly from `schedLawE`: one block of two at the root gives every word mass `1/4`. -/
lemma schedLawE_blockTwo (x : Fin 2 → Bool) : schedLawE (A36FS.fsOracle 2) [Finset.univ] [] x = 1 / 4 := by
  show ∑ S ∈ (Finset.univ : Finset (Fin 2)).powerset,
      (if (A36FS.fsOracle 2).legal [] then batchLaw (A36FS.fsOracle 2) [] Finset.univ S
        else (1 / 2 : ℝ) ^ (Finset.univ : Finset (Fin 2)).card) *
        schedLawE (A36FS.fsOracle 2) [] (⟨Finset.univ, S⟩ :: []) x = 1 / 4
  have hl : (A36FS.fsOracle 2).legal [] := trivial
  rw [Finset.sum_congr rfl (fun S _ => by rw [if_pos hl, batchLaw_root_two])]
  rw [Finset.sum_eq_single (Finset.univ.filter (fun i => x i = true))]
  · show 1 / 4 * (if outBits [(⟨Finset.univ, Finset.univ.filter (fun i => x i = true)⟩ : Batch 2)] = x
        then (1:ℝ) else 0) = 1 / 4
    rw [if_pos]
    · ring
    · funext i; simp [outBits, onesSet]
  · intro S _ hS
    show 1 / 4 * (if outBits [(⟨Finset.univ, S⟩ : Batch 2)] = x then (1:ℝ) else 0) = 0
    rw [if_neg]
    · ring
    · intro h
      apply hS
      ext i
      have := congrFun h i
      simp [outBits, onesSet] at this
      simp [← this]
  · intro h
    exact absurd (Finset.mem_powerset.2 (Finset.subset_univ _)) h

/-- Directly from `mixLawE` and `agfv_relabelMix`: the relabelled law is `Q_μ ≡ 1/4`. -/
lemma mixLawE_blockTwo (x : Fin 2 → Bool) :
    mixLawE (A36FS.fsOracle 2) (agfv_relabelMix blockTwo_full) x = 1 / 4 := by
  show (((Finset.univ : Finset (Equiv.Perm (Fin 2))).toList.map
      (fun σ : Equiv.Perm (Fin 2) =>
        ((((Nat.factorial 2 : ℕ) : ℝ)⁻¹, blockTwo.map (Finset.image σ)) : ℝ × List (Finset (Fin 2))))).map
      (fun p => p.1 * schedLawE (A36FS.fsOracle 2) p.2 [] x)).sum = 1 / 4
  rw [List.map_map, Finset.sum_map_toList]
  have h : ∀ σ ∈ (Finset.univ : Finset (Equiv.Perm (Fin 2))),
      ((fun p : ℝ × List (Finset (Fin 2)) => p.1 * schedLawE (A36FS.fsOracle 2) p.2 [] x) ∘
        (fun σ : Equiv.Perm (Fin 2) =>
          ((((Nat.factorial 2 : ℕ) : ℝ)⁻¹, blockTwo.map (Finset.image σ)) : ℝ × List (Finset (Fin 2))))) σ
        = (1 / 2) * (1 / 4) := by
    intro σ _
    show ((Nat.factorial 2 : ℕ) : ℝ)⁻¹ * schedLawE (A36FS.fsOracle 2) [Finset.image σ Finset.univ] [] x = _
    rw [Finset.image_univ_equiv, schedLawE_blockTwo]
    norm_num [Nat.factorial]
  rw [Finset.sum_congr rfl h, Finset.sum_const, Finset.card_univ, Fintype.card_perm, Fintype.card_fin]
  norm_num [Nat.factorial]

lemma ones_vals_two : A36FS.ones ((finTwoArrowEquiv Bool).symm (true, true)) = 2 ∧
    A36FS.ones ((finTwoArrowEquiv Bool).symm (true, false)) = 1 ∧
    A36FS.ones ((finTwoArrowEquiv Bool).symm (false, true)) = 1 ∧
    A36FS.ones ((finTwoArrowEquiv Bool).symm (false, false)) = 0 := by
  refine ⟨?_, ?_, ?_, ?_⟩ <;> decide

/-- The left side of Target 3, computed over the four words: `F = (1/3) ln(32/27)`. -/
lemma KLx_blockTwo : KLx (A36FS.fsTarget 2) (mixLawE (A36FS.fsOracle 2) (agfv_relabelMix blockTwo_full)) =
    ((1 / 3 * Real.log (32 / 27) : ℝ) : WithTop ℝ) := by
  have hQ : mixLawE (A36FS.fsOracle 2) (agfv_relabelMix blockTwo_full) = fun _ => 1 / 4 := funext mixLawE_blockTwo
  rw [hQ]
  unfold KLx
  rw [if_pos (fun x _ => by norm_num)]
  congr 1
  have hfilt : univ.filter (fun x => 0 < (A36FS.fsTarget 2).p x) = univ :=
    Finset.filter_true_of_mem (fun x _ => A36FS.pfs_pos x)
  rw [hfilt]
  show ∑ x : Fin 2 → Bool, A36FS.pfs 2 x * Real.log (A36FS.pfs 2 x / (1 / 4)) = _
  rw [← Equiv.sum_comp (finTwoArrowEquiv Bool).symm]
  rw [Fintype.sum_prod_type]
  simp only [Fintype.sum_bool]
  obtain ⟨h1, h2, h3, h4⟩ := ones_vals_two
  unfold A36FS.pfs
  rw [h1, h2, h3, h4]
  norm_num [Nat.choose]
  have e1 : Real.log (4 / 3) + Real.log (2 / 3) + Real.log (4 / 3) = Real.log (32 / 27) := by
    rw [← Real.log_mul (by norm_num) (by norm_num), ← Real.log_mul (by norm_num) (by norm_num)]; norm_num
  linarith

/-- WT5's count law for one block of two: `Q_W = Bin(2, 1/2)`. -/
lemma QW_blockTwo : QW (fun _ => 2) 1 0 = 1 / 4 ∧ QW (fun _ => 2) 1 1 = 1 / 2 ∧ QW (fun _ => 2) 1 2 = 1 / 4 := by
  simp only [QW, sExp, fwd, stepOp, blockOp, Function.iterate_succ, Function.iterate_zero,
    Function.comp, Pk, cOf, mOf]
  unfold drawOp
  norm_num

/-- The right side of Target 3, from WT5's chain: `Fcount = (1/3) ln(32/27)`. -/
lemma Fcount_blockTwo : Fcount (fun _ => 2) 1 = 1 / 3 * Real.log (32 / 27) := by
  obtain ⟨h0, h1, h2⟩ := QW_blockTwo
  have hm : mOf (fun _ => 2) 1 = 2 := by simp [mOf]
  unfold Fcount countKL
  rw [hm]
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, h0, h1, h2]
  norm_num
  have e1 : Real.log (4 / 3) + Real.log (2 / 3) + Real.log (4 / 3) = Real.log (32 / 27) := by
    rw [← Real.log_mul (by norm_num) (by norm_num), ← Real.log_mul (by norm_num) (by norm_num)]; norm_num
  linarith

/-- **Target 5 (non-vacuity).**  `n = 2`, one block of two coordinates (`b ≡ 2`, `R = 1`): the left side of Target 3,
computed from the shared library's definitions (`Q_μ ≡ 1/4`, then `KLx` over the four words), and the right side, computed from
WT5's chain (`Q_W = Bin(2, 1/2)`), are both `(1/3) ln(32/27)`, which is positive; Target 3 applies to the instance. -/
theorem nonvac_T3 :
    KLx (A36FS.fsTarget 2) (mixLawE (A36FS.fsOracle 2) (agfv_relabelMix blockTwo_full)) =
        ((1 / 3 * Real.log (32 / 27) : ℝ) : WithTop ℝ) ∧
      Fcount (fun _ => 2) 1 = 1 / 3 * Real.log (32 / 27) ∧
      KLx (A36FS.fsTarget 2) (mixLawE (A36FS.fsOracle 2) (agfv_relabelMix blockTwo_full)) =
        ((Fcount (fun _ => 2) 1 : ℝ) : WithTop ℝ) ∧
      0 < 1 / 3 * Real.log (32 / 27) :=
  ⟨KLx_blockTwo, Fcount_blockTwo, F_relabel_eq_Fcount blockTwo_full blockTwo_profile,
    mul_pos (by norm_num) (Real.log_pos (by norm_num))⟩

end A36FS.T1

#print axioms A36FS.T1.countChain_eq_fwd
#print axioms A36FS.T1.countChain_eq_sExp
#print axioms A36FS.T1.profile_eq_range_map
#print axioms A36FS.T1.length_eq_of_profile
#print axioms A36FS.T1.n_eq_mOf
#print axioms A36FS.T1.blocks_pos
#print axioms A36FS.T1.countChain_ind_pos
#print axioms A36FS.T1.KLx_fs_exch
#print axioms A36FS.T1.KLx_relabel_eq_countKL
#print axioms A36FS.T1.KLx_relabel_eq_klF
#print axioms A36FS.T1.mixLawE_relabel_eq_QW
#print axioms A36FS.T1.countLaw_relabel_eq_QW
#print axioms A36FS.T1.F_relabel_eq_Fcount
#print axioms A36FS.T1.F_relabel_eq_Fcount_canon
#print axioms A36FS.T1.KLx_singletons
#print axioms A36FS.T1.nonvac_T3


==> anc/formal_companion/lean/src/A36FS/T1/Paper.lean <==
import A36FS.T1.Link
import A36FS.Thm5.Cor

/-!
# A36FS.T1.Paper — Theorem 5 (`thm:thmm`) and Corollary 3 (`cor:thmm`) for the printed `F`, and the `R_F^PROF`
lower bound (full-support branch)

Paper: `appendix_thmm.tex` (sha256 13789d51…): Setting
(ll. 52–65), Theorem 5 (ll. 96–109), Corollary 3 (ll. 112–120), and `R_F^PROF` (ll. 382–385).

WT5 proved Theorem 5 and Corollary 3 for the count-law KL `Fcount b R` (`A36FS.Thm5.thm5`, `thm5_exists`, `cor3`).
`A36FS.T1.F_relabel_eq_Fcount` identifies `Fcount b R` with the printed `F`: for a full labelled schedule `U` on
`Fin n` with `profile U = (List.range R).map b`,
`F = KLx (fsTarget n) (mixLawE (fsOracle n) (agfv_relabelMix hU)) = ↑(Fcount b R)`, `n = m_R`, `R = |U|`, and every
block is nonempty (`blocks_pos`).  The constants are WT5's: `C = 4608 e²` (`Cc`), `K₁ = 2C`, `K₂ = 8C/0.3`,
`K₃(ε) = max(K₁, K₂ε, 2eC e^{8ε}, (4813/3) e^{1+12ε})`.

Headlines (`#print axioms` at the end):
* `cOf_eq_take`: the printed `c_k = 2 + b_1 + ⋯ + b_k`, read off the schedule: `cOf b k = Σ_{j<k} |U_j| + 2`
  (`k ≤ R`).
* `thm5_F`: every clause of WT5's `thm5` with `Fcount b R` replaced by the printed `F` (as an inequality in
  `WithTop ℝ`); the round-1 clause is stated for `n ≥ 40` (its `R ≥ 1` is derived).  `thm5_F_exists`: the printed
  "absolute constants" form of the two main cases.
* `cor3_F`: every clause of WT5's `cor3` for `F ≤ ε`, `n ≥ 1`; the nonempty-blocks hypothesis of `cor3` is derived from
  `FullSchedule`, and `m_R` is written `n`.
* `RFprof_lower`: every uniformly relabelled profile of `n ≥ 1` with `F ≤ ε` has
  `R ≥ log₂ ln(n+2) - 4(1 + ln(1+ε))`, and `R ≥ log₂ ln n - 4(1 + ln(1+ε))` for `n ≥ 2`.
* `RFprof n ε` (`sInf` of `RFprofSet n ε`, the lengths of full schedules whose uniform relabelling has `F ≤ ε`);
  `RFprofSet_eq_profiles` (the same set over positive compositions of `n`, so `RFprof` is the printed least number of
  rounds of a profile), `RFprofSet_nonempty` (`ε ≥ 0`: `n` singletons), `RFprof_le`, and `RFprof_ge` (the two lower
  bounds for `RFprof n ε` itself).
-/

set_option autoImplicit false

namespace A36FS.T1

open AGF A36RW Finset A36FS.Thm5 A36FS.Thm8.Relabel

/-! ## §0 The levels `c_k` of the schedule -/

/-- The printed `c_k = 2 + m_k` read off the schedule: `cOf b k = (|U_0| + ⋯ + |U_{k-1}|) + 2` for `k ≤ R`. -/
lemma cOf_eq_take {n : ℕ} {U : List (Finset (Fin n))} {b : ℕ → ℕ} {R : ℕ}
    (hprof : profile U = (List.range R).map b) {k : ℕ} (hk : k ≤ R) :
    cOf b k = (((profile U).take k).sum : ℝ) + 2 := by
  unfold cOf
  rw [hprof, ← List.map_take, List.take_range, Nat.min_eq_left hk, sum_range_map]

/-! ## §1 Theorem 5 for the printed `F` -/

/-- **Theorem 5 (`thm:thmm`) for the printed `F`.**  For a full schedule `U` on `Fin n` with
`profile U = (List.range R).map b` (`c_k = cOf b k`, `r = c_{k+1}/c_k`), `F = KL(p ‖ Q_μ)` of its uniform relabelling
satisfies: for every `k < R` with `c_k ≥ 4` and `r ≥ K₁ √(1 + ln c_k)`, `F ≥ c_{k+1}/(K₂ c_k²)` if `r ≤ C(c_k - 1)`
and `F ≥ (1/8) ln(c_{k+1}/(2eC c_k²))` if `r > C(c_k - 1)`; round 1 (`n ≥ 40`): `F ≥ 0.45 ln(0.45 c_1/32) - 0.45`;
rounds from `c_k = 3`: `F ≥ (1/12)(ln(c_{k+1}/(3·4813)) - 1)`. -/
theorem thm5_F {n : ℕ} {U : List (Finset (Fin n))} (hU : FullSchedule n U) {b : ℕ → ℕ} {R : ℕ}
    (hprof : profile U = (List.range R).map b) :
    (∀ k < R, 4 ≤ cOf b k → K1 * Real.sqrt (1 + Real.log (cOf b k)) ≤ cOf b (k + 1) / cOf b k →
      (cOf b (k + 1) / cOf b k ≤ Cc * (cOf b k - 1) →
        ((cOf b (k + 1) / (K2 * cOf b k ^ 2) : ℝ) : WithTop ℝ) ≤
          KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU))) ∧
      (Cc * (cOf b k - 1) < cOf b (k + 1) / cOf b k →
        (((1 / 8) * Real.log (cOf b (k + 1) / (2 * Real.exp 1 * Cc * cOf b k ^ 2)) : ℝ) : WithTop ℝ) ≤
          KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU)))) ∧
    (40 ≤ n → ((0.45 * Real.log (0.45 * cOf b 1 / 32) - 0.45 : ℝ) : WithTop ℝ) ≤
      KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU))) ∧
    (∀ k < R, cOf b k = 3 → (((1 / 12) * (Real.log (cOf b (k + 1) / (3 * 4813)) - 1) : ℝ) : WithTop ℝ) ≤
      KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU))) := by
  have hn := n_eq_mOf hU hprof
  rw [F_relabel_eq_Fcount hU hprof]
  obtain ⟨h1, h2, h3⟩ := thm5 b R
  refine ⟨fun k hk hc4 hr => ?_, fun h40 => ?_, fun k hk hc3 => WithTop.coe_le_coe.2 (h3 k hk hc3)⟩
  · obtain ⟨ha, hb⟩ := h1 k hk hc4 hr
    exact ⟨fun hc => WithTop.coe_le_coe.2 (ha hc), fun hc => WithTop.coe_le_coe.2 (hb hc)⟩
  · have hR : 1 ≤ R := by
      rcases Nat.eq_zero_or_pos R with h | h
      · subst h; rw [mOf_zero] at hn; omega
      · exact h
    exact WithTop.coe_le_coe.2 (h2 hR (by rw [← hn]; exact h40))

/-- **Theorem 5, printed "absolute constants" form** (the two main cases), for the printed `F`. -/
theorem thm5_F_exists : ∃ C K₁ K₂ : ℝ, 0 < C ∧ 0 < K₁ ∧ 0 < K₂ ∧
    ∀ (n : ℕ) (U : List (Finset (Fin n))) (hU : FullSchedule n U) (b : ℕ → ℕ) (R : ℕ),
      profile U = (List.range R).map b → ∀ k, k < R → 4 ≤ cOf b k →
      K₁ * Real.sqrt (1 + Real.log (cOf b k)) ≤ cOf b (k + 1) / cOf b k →
      (cOf b (k + 1) / cOf b k ≤ C * (cOf b k - 1) →
        ((cOf b (k + 1) / (K₂ * cOf b k ^ 2) : ℝ) : WithTop ℝ) ≤
          KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU))) ∧
      (C * (cOf b k - 1) < cOf b (k + 1) / cOf b k →
        (((1 / 8) * Real.log (cOf b (k + 1) / (2 * Real.exp 1 * C * cOf b k ^ 2)) : ℝ) : WithTop ℝ) ≤
          KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU))) := by
  obtain ⟨C, K₁, K₂, hC, hK₁, hK₂, h⟩ := thm5_exists
  refine ⟨C, K₁, K₂, hC, hK₁, hK₂, fun n U hU b R hprof k hk hc4 hr => ?_⟩
  rw [F_relabel_eq_Fcount hU hprof]
  obtain ⟨ha, hb⟩ := h b R k hk hc4 hr
  exact ⟨fun hc => WithTop.coe_le_coe.2 (ha hc), fun hc => WithTop.coe_le_coe.2 (hb hc)⟩

/-! ## §2 Corollary 3 for the printed `F` -/

/-- **Corollary 3 (`cor:thmm`) for the printed `F`.**  If `n ≥ 1` and `F ≤ ε` then `c_1 ≤ 72 e^{1+2.3ε}`,
`c_{k+1} ≤ 3·4813·e^{1+12ε}` when `c_k = 3`, `c_{k+1} ≤ K₃(ε) c_k²` for every `k` with `c_k ≥ 4`, where
`ln K₃(ε) ≤ 14 + 12ε`; hence `R ≥ 1 + log₂ ln(n+2) - log₂(ln c_1 + ln K₃(ε))`, `R ≥ log₂ ln(n+2) - 4(1 + ln(1+ε))`,
and, for `n ≥ 2`, `R ≥ log₂ ln n - 4(1 + ln(1+ε))`. -/
theorem cor3_F {n : ℕ} {U : List (Finset (Fin n))} (hU : FullSchedule n U) {b : ℕ → ℕ} {R : ℕ}
    (hprof : profile U = (List.range R).map b) (hn1 : 1 ≤ n) {ε : ℝ}
    (hF : KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU)) ≤ ((ε : ℝ) : WithTop ℝ)) :
    cOf b 1 ≤ 72 * Real.exp (1 + 2.3 * ε) ∧
    (∀ k < R, cOf b k = 3 → cOf b (k + 1) ≤ 3 * 4813 * Real.exp (1 + 12 * ε)) ∧
    (∀ k < R, 4 ≤ cOf b k → cOf b (k + 1) ≤ K3 ε * cOf b k ^ 2) ∧
    Real.log (K3 ε) ≤ 14 + 12 * ε ∧
    1 + Real.logb 2 (Real.log ((n : ℝ) + 2)) - Real.logb 2 (Real.log (cOf b 1) + Real.log (K3 ε)) ≤ R ∧
    Real.logb 2 (Real.log ((n : ℝ) + 2)) - 4 * (1 + Real.log (1 + ε)) ≤ R ∧
    (2 ≤ n → Real.logb 2 (Real.log n) - 4 * (1 + Real.log (1 + ε)) ≤ R) := by
  have hn := n_eq_mOf hU hprof
  rw [F_relabel_eq_Fcount hU hprof, WithTop.coe_le_coe] at hF
  have h := cor3 b (blocks_pos hU hprof) (by rw [← hn]; exact hn1) hF
  rw [← hn] at h
  exact h

/-! ## §3 The `R_F^PROF` lower bound -/

/-- **The printed `R_F^PROF` lower bound**: every uniformly relabelled profile of `n ≥ 1` (a full schedule `U`, `R = |U|`
rounds) with `F ≤ ε` has `R ≥ log₂ ln(n+2) - 4(1 + ln(1+ε))`, and `R ≥ log₂ ln n - 4(1 + ln(1+ε))` for `n ≥ 2`. -/
theorem RFprof_lower {n : ℕ} (hn1 : 1 ≤ n) {U : List (Finset (Fin n))} (hU : FullSchedule n U) {ε : ℝ}
    (hF : KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU)) ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.logb 2 (Real.log ((n : ℝ) + 2)) - 4 * (1 + Real.log (1 + ε)) ≤ U.length ∧
    (2 ≤ n → Real.logb 2 (Real.log n) - 4 * (1 + Real.log (1 + ε)) ≤ U.length) := by
  obtain ⟨-, -, -, -, -, h6, h7⟩ := cor3_F hU (profile_eq_range_map U) hn1 hF
  exact ⟨h6, h7⟩

/-- The achievable numbers of rounds: lengths of full schedules whose uniform relabelling has `F ≤ ε`. -/
def RFprofSet (n : ℕ) (ε : ℝ) : Set ℕ :=
  {R | ∃ (U : List (Finset (Fin n))) (hU : FullSchedule n U), U.length = R ∧
    KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU)) ≤ ((ε : ℝ) : WithTop ℝ)}

/-- `R_F^PROF(n, ε)`: the least number of rounds of a uniformly relabelled profile with `F ≤ ε` (`sInf`; the set is
nonempty for `ε ≥ 0`, `RFprofSet_nonempty`; for `ε < 0` it is empty since `F ≥ 0`, and Lean's `sInf ∅ = 0`). -/
noncomputable def RFprof (n : ℕ) (ε : ℝ) : ℕ := sInf (RFprofSet n ε)

/-- The same set over profiles: `R` is achievable iff some positive composition `V` of `n` with `|V| = R` has
count KL `≤ ε` (every composition is the profile of a full schedule, and `F` depends only on the profile). -/
theorem RFprofSet_eq_profiles (n : ℕ) (ε : ℝ) :
    RFprofSet n ε = {R | ∃ V : List ℕ, (∀ b ∈ V, 0 < b) ∧ V.sum = n ∧ V.length = R ∧
      countKL n (fun k => countChain thetaFS V 0 0 (fun a => if a = k then 1 else 0)) ≤ ε} := by
  ext R
  constructor
  · rintro ⟨U, hU, hlen, hF⟩
    refine ⟨profile U, fun b hb => by have := agfv_profile_pos U Finset.univ hU b hb; omega, ?_, ?_, ?_⟩
    · rw [profile_sum_of_isSchedule hU, Finset.card_univ, Fintype.card_fin]
    · simp [profile, hlen]
    · rw [KLx_relabel_eq_countKL hU] at hF
      exact WithTop.coe_le_coe.1 hF
  · rintro ⟨V, hpos, hsum, hlen, hF⟩
    refine ⟨AGFPot.chop V (List.finRange n), A36FS.Thm8.Gen.chop_full hpos hsum, ?_, ?_⟩
    · simp [hlen]
    · rw [KLx_relabel_eq_countKL (A36FS.Thm8.Gen.chop_full hpos hsum), A36FS.Thm8.Gen.chop_profile_eq hpos hsum]
      exact WithTop.coe_le_coe.2 hF

/-- For `ε ≥ 0` some profile qualifies (`n` singletons, `F = 0`). -/
theorem RFprofSet_nonempty (n : ℕ) {ε : ℝ} (hε : 0 ≤ ε) : (RFprofSet n ε).Nonempty :=
  ⟨n, singletonSched n, singletonSched_full n, singletonSched_length n, by
    rw [KLx_singletons]; exact_mod_cast hε⟩

/-- `R_F^PROF(n, ε)` is at most the length of any qualifying profile. -/
theorem RFprof_le {n : ℕ} {U : List (Finset (Fin n))} (hU : FullSchedule n U) {ε : ℝ}
    (hF : KLx (A36FS.fsTarget n) (mixLawE (A36FS.fsOracle n) (agfv_relabelMix hU)) ≤ ((ε : ℝ) : WithTop ℝ)) :
    RFprof n ε ≤ U.length :=
  Nat.sInf_le ⟨U, hU, rfl, hF⟩

/-- **The `R_F^PROF` lower bound for `R_F^PROF` itself** (`n ≥ 1`, `ε ≥ 0`). -/
theorem RFprof_ge {n : ℕ} (hn1 : 1 ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    Real.logb 2 (Real.log ((n : ℝ) + 2)) - 4 * (1 + Real.log (1 + ε)) ≤ RFprof n ε ∧
    (2 ≤ n → Real.logb 2 (Real.log n) - 4 * (1 + Real.log (1 + ε)) ≤ RFprof n ε) := by
  obtain ⟨U, hU, hlen, hF⟩ := Nat.sInf_mem (RFprofSet_nonempty n hε)
  unfold RFprof
  rw [← hlen]
  exact RFprof_lower hn1 hU hF

/-! ## §4 Non-vacuity of the paper forms -/

/-- The hypotheses of `cor3_F` hold at `n = 2`, one block of two, `ε = 1` (`F = (1/3) ln(32/27) ≤ 1`), and
`RFprof 2 1 ≤ 1`. -/
theorem nonvac_cor3_F :
    KLx (A36FS.fsTarget 2) (mixLawE (A36FS.fsOracle 2) (agfv_relabelMix blockTwo_full)) ≤ ((1 : ℝ) : WithTop ℝ) ∧
      RFprof 2 1 ≤ 1 := by
  have h : KLx (A36FS.fsTarget 2) (mixLawE (A36FS.fsOracle 2) (agfv_relabelMix blockTwo_full)) ≤
      ((1 : ℝ) : WithTop ℝ) := by
    rw [KLx_blockTwo, WithTop.coe_le_coe]
    have h1 : Real.log (32 / 27) ≤ 32 / 27 - 1 := Real.log_le_sub_one_of_pos (by norm_num)
    linarith
  exact ⟨h, RFprof_le blockTwo_full h⟩

end A36FS.T1

#print axioms A36FS.T1.cOf_eq_take
#print axioms A36FS.T1.thm5_F
#print axioms A36FS.T1.thm5_F_exists
#print axioms A36FS.T1.cor3_F
#print axioms A36FS.T1.RFprof_lower
#print axioms A36FS.T1.RFprofSet_eq_profiles
#print axioms A36FS.T1.RFprofSet_nonempty
#print axioms A36FS.T1.RFprof_le
#print axioms A36FS.T1.RFprof_ge
#print axioms A36FS.T1.nonvac_cor3_F


==> anc/formal_companion/lean/src/A36FS/TestSet.lean <==
import Mathlib

/-!
# Test set arithmetic (Lemma X3(ii), arithmetic part) (full-support branch)

* `summable_totient_mul_rpow` : `∑ φ(q) q^{-s}` converges for real `s > 2` (from `φ(q) ≤ q`).
* `Z ϑ := ∑'_{q ≥ 2} φ(q) q^{-ϑ/2}`; `Z_hasSum` (finite for `ϑ > 4`) and `Z_nonneg`.
* `atom_count` : at most `(n+2) ℓ + 1` atoms `(v+1)/(n+2)`, `0 ≤ v ≤ n`, lie in `[x, x+ℓ]`.
* `mass_bound` : the uniform law on the atoms gives `S*` mass at most
  `a_n = [2 ω N ξ^{-1/2} Z(ϑ) + N_n]/(n+1)`, `N = n + 2`; `mass_bound_measure` states it for the
  measure `atomLaw n`.
* `Nn_le` : `N_n ≤ Q²/2` with `Q = (N/ξ)^{1/ϑ}`.
-/

namespace FSCore.TestSet

open Real Finset

/-! ### The totient series and `Z(ϑ)` -/

/-- **Summability.** `q ↦ φ(q) q^{-s}` is summable for every real `s > 2` (via `φ(q) ≤ q`). -/
theorem summable_totient_mul_rpow {s : ℝ} (hs : 2 < s) :
    Summable (fun q : ℕ => (Nat.totient q : ℝ) * (q : ℝ) ^ (-s)) := by
  have hsum : Summable (fun q : ℕ => (q : ℝ) ^ (1 - s)) :=
    Real.summable_nat_rpow.2 (by linarith)
  refine Summable.of_nonneg_of_le (fun q => ?_) (fun q => ?_) hsum
  · exact mul_nonneg (Nat.cast_nonneg _) (Real.rpow_nonneg (Nat.cast_nonneg _) _)
  · rcases Nat.eq_zero_or_pos q with rfl | hq
    · simp only [Nat.totient_zero, Nat.cast_zero, zero_mul]
      exact Real.rpow_nonneg le_rfl _
    · have hqpos : (0 : ℝ) < q := Nat.cast_pos.2 hq
      calc (Nat.totient q : ℝ) * (q : ℝ) ^ (-s) ≤ (q : ℝ) * (q : ℝ) ^ (-s) :=
            mul_le_mul_of_nonneg_right (Nat.cast_le.2 (Nat.totient_le q))
              (Real.rpow_nonneg hqpos.le _)
        _ = (q : ℝ) ^ (1 - s) := by
            rw [sub_eq_add_neg, Real.rpow_add hqpos, Real.rpow_one]

/-- The summand of `Z(ϑ)`: `φ(q) q^{-ϑ/2}` for `q ≥ 2`, and `0` for `q ∈ {0, 1}`. -/
noncomputable def Zterm (ϑ : ℝ) (q : ℕ) : ℝ :=
  if 2 ≤ q then (Nat.totient q : ℝ) * (q : ℝ) ^ (-(ϑ / 2)) else 0

/-- `Z(ϑ) := ∑'_{q ≥ 2} φ(q) q^{-ϑ/2}`. -/
noncomputable def Z (ϑ : ℝ) : ℝ := ∑' q : ℕ, Zterm ϑ q

theorem Zterm_nonneg (ϑ : ℝ) (q : ℕ) : 0 ≤ Zterm ϑ q := by
  unfold Zterm
  split_ifs
  · exact mul_nonneg (Nat.cast_nonneg _) (Real.rpow_nonneg (Nat.cast_nonneg _) _)
  · exact le_rfl

theorem Zterm_summable {ϑ : ℝ} (hϑ : 4 < ϑ) : Summable (Zterm ϑ) := by
  refine Summable.of_nonneg_of_le (Zterm_nonneg ϑ) (fun q => ?_)
    (summable_totient_mul_rpow (s := ϑ / 2) (by linarith))
  unfold Zterm
  split_ifs
  · exact le_rfl
  · exact mul_nonneg (Nat.cast_nonneg _) (Real.rpow_nonneg (Nat.cast_nonneg _) _)

/-- **`Z(ϑ)` is finite for `ϑ > 4`:** the series `∑_{q ≥ 2} φ(q) q^{-ϑ/2}` converges, to `Z ϑ`. -/
theorem Z_hasSum {ϑ : ℝ} (hϑ : 4 < ϑ) : HasSum (Zterm ϑ) (Z ϑ) :=
  (Zterm_summable hϑ).hasSum

/-- **`Z(ϑ) ≥ 0`.** -/
theorem Z_nonneg (ϑ : ℝ) : 0 ≤ Z ϑ :=
  tsum_nonneg (Zterm_nonneg ϑ)

/-- Finite partial sums over `q ≥ 2` are at most `Z(ϑ)`. -/
theorem sum_le_Z {ϑ : ℝ} (hϑ : 4 < ϑ) (s : Finset ℕ) (hs : ∀ q ∈ s, 2 ≤ q) :
    ∑ q ∈ s, (Nat.totient q : ℝ) * (q : ℝ) ^ (-(ϑ / 2)) ≤ Z ϑ := by
  calc ∑ q ∈ s, (Nat.totient q : ℝ) * (q : ℝ) ^ (-(ϑ / 2)) = ∑ q ∈ s, Zterm ϑ q :=
        Finset.sum_congr rfl (fun q hq => by rw [Zterm, if_pos (hs q hq)])
    _ ≤ Z ϑ := (Zterm_summable hϑ).sum_le_tsum s (fun q _ => Zterm_nonneg ϑ q)

/-! ### Atom count -/

/-- The atoms `(v+1)/(n+2)`, `v = 0, …, n` (so `N = n + 2`). -/
noncomputable def atom (n v : ℕ) : ℝ := ((v : ℝ) + 1) / ((n : ℝ) + 2)

/-- A finite set of naturals inside a real interval `[A, A + L]`, `L ≥ 0`, has at most
`L + 1` elements. -/
theorem card_le_of_forall_mem (S : Finset ℕ) (A L : ℝ) (hL : 0 ≤ L)
    (h : ∀ v ∈ S, A ≤ (v : ℝ) ∧ (v : ℝ) ≤ A + L) : (S.card : ℝ) ≤ L + 1 := by
  rcases S.eq_empty_or_nonempty with rfl | hne
  · simp only [Finset.card_empty, Nat.cast_zero]
    linarith
  · have hsub : S ⊆ Finset.Icc (S.min' hne) (S.max' hne) := fun v hv =>
      Finset.mem_Icc.2 ⟨S.min'_le v hv, S.le_max' v hv⟩
    have hcard : S.card ≤ S.max' hne + 1 - S.min' hne := by
      have := Finset.card_le_card hsub
      rwa [Nat.card_Icc] at this
    have hab : S.min' hne ≤ S.max' hne := S.min'_le _ (S.max'_mem hne)
    have ha := (h _ (S.min'_mem hne)).1
    have hb := (h _ (S.max'_mem hne)).2
    have hcast : ((S.max' hne + 1 - S.min' hne : ℕ) : ℝ) =
        (S.max' hne : ℝ) + 1 - (S.min' hne : ℝ) := by
      rw [Nat.cast_sub (by omega), Nat.cast_add, Nat.cast_one]
    have h' := (Nat.cast_le (α := ℝ)).2 hcard
    linarith

/-- **Atom count.** For `ℓ ≥ 0`, the number of `v ∈ {0, …, n}` with `(v+1)/(n+2) ∈ [x, x+ℓ]`
is at most `(n+2) ℓ + 1`. -/
theorem atom_count (n : ℕ) (x ℓ : ℝ) (hℓ : 0 ≤ ℓ) :
    ((((Finset.range (n + 1)).filter
        (fun v : ℕ => x ≤ atom n v ∧ atom n v ≤ x + ℓ)).card : ℕ) : ℝ)
      ≤ ((n : ℝ) + 2) * ℓ + 1 := by
  have hpos : (0 : ℝ) < (n : ℝ) + 2 := by positivity
  apply card_le_of_forall_mem _ (((n : ℝ) + 2) * x - 1) (((n : ℝ) + 2) * ℓ)
    (mul_nonneg hpos.le hℓ)
  intro v hv
  obtain ⟨h1, h2⟩ := (Finset.mem_filter.1 hv).2
  unfold atom at h1 h2
  rw [le_div_iff₀ hpos] at h1
  rw [div_le_iff₀ hpos] at h2
  constructor <;> nlinarith

/-! ### The mass bound -/

/-- `Qset ξ ϑ N = {q ≥ 2 : ξ q^ϑ ≤ N}`, as a `Finset` (searched in `q ≤ N`; by `mem_Qset`
nothing is lost when `ξ ≥ 1`, `ϑ ≥ 1`). -/
noncomputable def Qset (ξ ϑ : ℝ) (N : ℕ) : Finset ℕ :=
  (Finset.range (N + 1)).filter (fun q => 2 ≤ q ∧ ξ * (q : ℝ) ^ ϑ ≤ N)

/-- Membership in `Qset` is exactly `q ≥ 2 ∧ ξ q^ϑ ≤ N`. -/
theorem mem_Qset {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) (hϑ : 1 ≤ ϑ) {N q : ℕ} :
    q ∈ Qset ξ ϑ N ↔ 2 ≤ q ∧ ξ * (q : ℝ) ^ ϑ ≤ N := by
  unfold Qset
  rw [Finset.mem_filter, Finset.mem_range]
  constructor
  · exact fun h => h.2
  · rintro ⟨h2, hle⟩
    refine ⟨?_, h2, hle⟩
    have hq1 : (1 : ℝ) ≤ q := by exact_mod_cast (by omega : 1 ≤ q)
    have h1 : (q : ℝ) ≤ (q : ℝ) ^ ϑ := by
      calc (q : ℝ) = (q : ℝ) ^ (1 : ℝ) := (Real.rpow_one _).symm
        _ ≤ (q : ℝ) ^ ϑ := Real.rpow_le_rpow_of_exponent_le hq1 hϑ
    have h2' : (q : ℝ) ^ ϑ ≤ ξ * (q : ℝ) ^ ϑ :=
      le_mul_of_one_le_left (Real.rpow_nonneg (Nat.cast_nonneg _) _) hξ
    have h3 : (q : ℝ) ≤ N := by linarith
    have h4 : q ≤ N := by exact_mod_cast h3
    omega

/-- `Qset` is the finite set `{q ∈ ℕ : q ≥ 2 ∧ ξ q^ϑ ≤ N}`. -/
theorem coe_Qset {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) (hϑ : 1 ≤ ϑ) (N : ℕ) :
    (Qset ξ ϑ N : Set ℕ) = {q : ℕ | 2 ≤ q ∧ ξ * (q : ℝ) ^ ϑ ≤ N} := by
  ext q
  exact mem_Qset hξ hϑ

theorem two_le_of_mem_Qset {ξ ϑ : ℝ} {N q : ℕ} (hq : q ∈ Qset ξ ϑ N) : 2 ≤ q :=
  (Finset.mem_filter.1 hq).2.1

/-- `ω_q := ω (ξ q^ϑ)^{-1/2}`. -/
noncomputable def ωq (ξ ϑ ω : ℝ) (q : ℕ) : ℝ := ω * (ξ * (q : ℝ) ^ ϑ) ^ (-(1 / 2 : ℝ))

theorem ωq_eq {ξ ϑ ω : ℝ} (hξ : 0 < ξ) (q : ℕ) :
    ωq ξ ϑ ω q = ω * ξ ^ (-(1 / 2 : ℝ)) * (q : ℝ) ^ (-(ϑ / 2)) := by
  unfold ωq
  rw [Real.mul_rpow hξ.le (Real.rpow_nonneg (Nat.cast_nonneg q) ϑ),
    ← Real.rpow_mul (Nat.cast_nonneg q), show ϑ * -(1 / 2 : ℝ) = -(ϑ / 2) by ring]
  ring

theorem ωq_nonneg {ξ ϑ ω : ℝ} (hξ : 0 < ξ) (hω : 0 ≤ ω) (q : ℕ) : 0 ≤ ωq ξ ϑ ω q := by
  rw [ωq_eq hξ]
  exact mul_nonneg (mul_nonneg hω (Real.rpow_nonneg hξ.le _)) (Real.rpow_nonneg (Nat.cast_nonneg _) _)

/-- `S* = ⋃_{q ∈ Qset} ⋃_{1 ≤ p < q, gcd(p,q) = 1} [p/q − ω_q, p/q + ω_q]`. -/
def Sstar (ξ ϑ ω : ℝ) (N : ℕ) : Set ℝ :=
  ⋃ q ∈ Qset ξ ϑ N, ⋃ p ∈ {p : ℕ | 1 ≤ p ∧ p < q ∧ Nat.gcd p q = 1},
    Set.Icc ((p : ℝ) / q - ωq ξ ϑ ω q) ((p : ℝ) / q + ωq ξ ϑ ω q)

/-- `N_n := ∑_{q ∈ Qset} φ(q)`. -/
noncomputable def Nn (ξ ϑ : ℝ) (N : ℕ) : ℝ := ∑ q ∈ Qset ξ ϑ N, (Nat.totient q : ℝ)

open scoped Classical in
/-- Mass of `S` under the uniform law on the atoms `(v+1)/(n+2)`, `0 ≤ v ≤ n`, each of mass
`1/(n+1)`: the number of atoms in `S`, divided by `n + 1`. -/
noncomputable def atomMass (n : ℕ) (S : Set ℝ) : ℝ :=
  (((Finset.range (n + 1)).filter (fun v => atom n v ∈ S)).card : ℝ) / ((n : ℝ) + 1)

/-- Union bound + atom count: any set `A` of indices `v ≤ n` whose atoms lie in `S*` has
`|A| ≤ 2 ω N ξ^{-1/2} Z(ϑ) + N_n`. -/
theorem card_le_of_subset_Sstar {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) (n : ℕ)
    (A : Finset ℕ) (hA : ∀ v ∈ A, v < n + 1 ∧ atom n v ∈ Sstar ξ ϑ ω (n + 2)) :
    (A.card : ℝ) ≤ 2 * ω * ((n : ℝ) + 2) * ξ ^ (-(1 / 2 : ℝ)) * Z ϑ + Nn ξ ϑ (n + 2) := by
  classical
  have hξpos : 0 < ξ := by linarith
  set Qs := Qset ξ ϑ (n + 2) with hQs
  let P : ℕ → Finset ℕ := fun q => (Finset.range q).filter (fun p => 1 ≤ p ∧ Nat.gcd p q = 1)
  let I : ℕ → ℕ → Finset ℕ := fun q p => (Finset.range (n + 1)).filter (fun v =>
    (p : ℝ) / q - ωq ξ ϑ ω q ≤ atom n v ∧
      atom n v ≤ ((p : ℝ) / q - ωq ξ ϑ ω q) + 2 * ωq ξ ϑ ω q)
  -- (1) union bound
  have hsub : A ⊆ Qs.biUnion (fun q => (P q).biUnion (fun p => I q p)) := by
    intro v hv
    obtain ⟨hvn, hvS⟩ := hA v hv
    simp only [Sstar, Set.mem_iUnion, Set.mem_ofPred_eq, Set.mem_Icc, exists_prop] at hvS
    obtain ⟨q, hq, p, ⟨hp1, hpq, hgcd⟩, hlo, hhi⟩ := hvS
    rw [Finset.mem_biUnion]
    refine ⟨q, hq, ?_⟩
    rw [Finset.mem_biUnion]
    refine ⟨p, Finset.mem_filter.2 ⟨Finset.mem_range.2 hpq, hp1, hgcd⟩, ?_⟩
    refine Finset.mem_filter.2 ⟨Finset.mem_range.2 hvn, hlo, ?_⟩
    linarith
  have hcard1 : A.card ≤ ∑ q ∈ Qs, ∑ p ∈ P q, (I q p).card := by
    calc A.card ≤ (Qs.biUnion (fun q => (P q).biUnion (fun p => I q p))).card :=
          Finset.card_le_card hsub
      _ ≤ ∑ q ∈ Qs, ((P q).biUnion (fun p => I q p)).card := Finset.card_biUnion_le
      _ ≤ ∑ q ∈ Qs, ∑ p ∈ P q, (I q p).card :=
          Finset.sum_le_sum (fun q _ => Finset.card_biUnion_le)
  -- (2) `|P q| ≤ φ(q)`
  have hP : ∀ q, (P q).card ≤ Nat.totient q := by
    intro q
    rw [Nat.totient_eq_card_coprime]
    apply Finset.card_le_card
    intro p hp
    obtain ⟨hpq, _, hgcd⟩ := Finset.mem_filter.1 hp
    refine Finset.mem_filter.2 ⟨hpq, ?_⟩
    rw [Nat.coprime_iff_gcd_eq_one, Nat.gcd_comm]
    exact hgcd
  -- (3) assemble
  have hω0 : ∀ q, 0 ≤ ωq ξ ϑ ω q := ωq_nonneg hξpos hω.le
  have hK : 0 ≤ 2 * ω * ((n : ℝ) + 2) * ξ ^ (-(1 / 2 : ℝ)) := by
    have := Real.rpow_nonneg hξpos.le (-(1 / 2 : ℝ))
    positivity
  calc (A.card : ℝ) ≤ ((∑ q ∈ Qs, ∑ p ∈ P q, (I q p).card : ℕ) : ℝ) := Nat.cast_le.2 hcard1
    _ = ∑ q ∈ Qs, ∑ p ∈ P q, ((I q p).card : ℝ) := by push_cast; rfl
    _ ≤ ∑ q ∈ Qs, ∑ p ∈ P q, (((n : ℝ) + 2) * (2 * ωq ξ ϑ ω q) + 1) := by
        apply Finset.sum_le_sum
        intro q _
        apply Finset.sum_le_sum
        intro p _
        exact atom_count n _ _ (by linarith [hω0 q])
    _ = ∑ q ∈ Qs, ((P q).card : ℝ) * (((n : ℝ) + 2) * (2 * ωq ξ ϑ ω q) + 1) := by
        apply Finset.sum_congr rfl
        intro q _
        rw [Finset.sum_const, nsmul_eq_mul]
    _ ≤ ∑ q ∈ Qs, (Nat.totient q : ℝ) * (((n : ℝ) + 2) * (2 * ωq ξ ϑ ω q) + 1) := by
        apply Finset.sum_le_sum
        intro q _
        apply mul_le_mul_of_nonneg_right (Nat.cast_le.2 (hP q))
        have := hω0 q
        positivity
    _ = 2 * ω * ((n : ℝ) + 2) * ξ ^ (-(1 / 2 : ℝ)) *
          (∑ q ∈ Qs, (Nat.totient q : ℝ) * (q : ℝ) ^ (-(ϑ / 2))) + Nn ξ ϑ (n + 2) := by
        rw [Finset.mul_sum, Nn, ← hQs, ← Finset.sum_add_distrib]
        apply Finset.sum_congr rfl
        intro q _
        rw [ωq_eq hξpos]
        ring
    _ ≤ 2 * ω * ((n : ℝ) + 2) * ξ ^ (-(1 / 2 : ℝ)) * Z ϑ + Nn ξ ϑ (n + 2) := by
        have hZ := sum_le_Z hϑ Qs (fun q hq => two_le_of_mem_Qset hq)
        have := mul_le_mul_of_nonneg_left hZ hK
        linarith

/-- **The mass bound (Lemma X3(ii)).** Let `ξ ≥ 1`, `ϑ > 4`, `ω > 0`, `N = n + 2`. The uniform
law on the atoms `(v+1)/N`, `0 ≤ v ≤ n` (mass `1/(n+1)` each), gives `S*` mass at most
`a_n = [2 ω N ξ^{-1/2} Z(ϑ) + N_n]/(n+1)`. -/
theorem mass_bound {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) (n : ℕ) :
    atomMass n (Sstar ξ ϑ ω (n + 2)) ≤
      (2 * ω * ((n : ℝ) + 2) * ξ ^ (-(1 / 2 : ℝ)) * Z ϑ + Nn ξ ϑ (n + 2)) / ((n : ℝ) + 1) := by
  classical
  unfold atomMass
  apply div_le_div_of_nonneg_right _ (by positivity)
  apply card_le_of_subset_Sstar hξ hϑ hω n
  intro v hv
  obtain ⟨hv1, hv2⟩ := Finset.mem_filter.1 hv
  exact ⟨Finset.mem_range.1 hv1, hv2⟩

/-! ### The measure form -/

open MeasureTheory

/-- The uniform law on the atoms `(v+1)/(n+2)`, `0 ≤ v ≤ n`, each of mass `1/(n+1)`. -/
noncomputable def atomLaw (n : ℕ) : Measure ℝ :=
  ((n : ENNReal) + 1)⁻¹ • ∑ v ∈ Finset.range (n + 1), Measure.dirac (atom n v)

open scoped Classical in
theorem atomLaw_apply (n : ℕ) (S : Set ℝ) :
    atomLaw n S = ((n : ENNReal) + 1)⁻¹ *
      (((Finset.range (n + 1)).filter (fun v => atom n v ∈ S)).card : ENNReal) := by
  unfold atomLaw
  rw [Measure.smul_apply, Measure.coe_finsetSum, Finset.sum_apply, smul_eq_mul]
  congr 1
  simp only [Measure.dirac_apply, Set.indicator_apply, Pi.one_apply]
  rw [Finset.sum_boole]

theorem atomLaw_univ (n : ℕ) : atomLaw n Set.univ = 1 := by
  classical
  rw [atomLaw_apply]
  simp only [Set.mem_univ, Finset.filter_true, Finset.card_range]
  push_cast
  exact ENNReal.inv_mul_cancel (by simp) (by simp)

instance (n : ℕ) : IsProbabilityMeasure (atomLaw n) := ⟨atomLaw_univ n⟩

theorem atomLaw_toReal (n : ℕ) (S : Set ℝ) : (atomLaw n S).toReal = atomMass n S := by
  classical
  rw [atomLaw_apply, atomMass, ENNReal.toReal_mul, ENNReal.toReal_inv, ENNReal.toReal_natCast,
    ENNReal.toReal_add (by simp) (by simp), ENNReal.toReal_natCast, ENNReal.toReal_one,
    div_eq_inv_mul]

/-- **The mass bound, measure form.** `atomLaw n (S*) ≤ a_n`. -/
theorem mass_bound_measure {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) (n : ℕ) :
    atomLaw n (Sstar ξ ϑ ω (n + 2)) ≤ ENNReal.ofReal
      ((2 * ω * ((n : ℝ) + 2) * ξ ^ (-(1 / 2 : ℝ)) * Z ϑ + Nn ξ ϑ (n + 2)) / ((n : ℝ) + 1)) := by
  rw [← ENNReal.ofReal_toReal (measure_ne_top (atomLaw n) _), atomLaw_toReal]
  exact ENNReal.ofReal_le_ofReal (mass_bound hξ hϑ hω n)

/-! ### `N_n ≤ Q²/2` -/

theorem two_mul_sum_range_sub_one_le (M : ℕ) :
    2 * ∑ q ∈ Finset.range (M + 1), (q - 1) ≤ M * M := by
  induction M with
  | zero => simp
  | succ M ih =>
    rw [Finset.sum_range_succ, Nat.add_sub_cancel]
    nlinarith

/-- **`N_n ≤ Q²/2`** with `Q = (N/ξ)^{1/ϑ}`. -/
theorem Nn_le {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (N : ℕ) :
    Nn ξ ϑ N ≤ (((N : ℝ) / ξ) ^ (1 / ϑ)) ^ 2 / 2 := by
  have hξpos : 0 < ξ := by linarith
  have hϑ0 : ϑ ≠ 0 := (lt_trans (by norm_num) hϑ).ne'
  have hQ0 : 0 ≤ ((N : ℝ) / ξ) ^ (1 / ϑ) :=
    Real.rpow_nonneg (div_nonneg (Nat.cast_nonneg _) hξpos.le) _
  have hqM : ∀ q ∈ Qset ξ ϑ N, q ≤ ⌊((N : ℝ) / ξ) ^ (1 / ϑ)⌋₊ := by
    intro q hq
    have hq' := (Finset.mem_filter.1 hq).2
    apply Nat.le_floor
    have h1 : (q : ℝ) ^ ϑ ≤ (N : ℝ) / ξ := by
      rw [le_div_iff₀ hξpos]
      linarith [hq'.2]
    have h2 : ((q : ℝ) ^ ϑ) ^ (1 / ϑ) ≤ ((N : ℝ) / ξ) ^ (1 / ϑ) :=
      Real.rpow_le_rpow (Real.rpow_nonneg (Nat.cast_nonneg _) _) h1
        (div_nonneg zero_le_one (by linarith))
    have h3 : ((q : ℝ) ^ ϑ) ^ (1 / ϑ) = q := by
      rw [one_div]
      exact Real.rpow_rpow_inv (Nat.cast_nonneg _) hϑ0
    linarith
  set M := ⌊((N : ℝ) / ξ) ^ (1 / ϑ)⌋₊ with hM
  set T := ∑ q ∈ Finset.range (M + 1), (q - 1) with hT
  have hsum1 : ∑ q ∈ Qset ξ ϑ N, Nat.totient q ≤ T := by
    calc ∑ q ∈ Qset ξ ϑ N, Nat.totient q ≤ ∑ q ∈ Qset ξ ϑ N, (q - 1) := by
          apply Finset.sum_le_sum
          intro q hq
          have h2 := two_le_of_mem_Qset hq
          have := Nat.totient_lt q (by omega)
          omega
      _ ≤ T := by
          apply Finset.sum_le_sum_of_subset
          intro q hq
          exact Finset.mem_range.2 (Nat.lt_succ_of_le (hqM q hq))
  have hsum2 : 2 * T ≤ M * M := two_mul_sum_range_sub_one_le M
  have hMQ : (M : ℝ) ≤ ((N : ℝ) / ξ) ^ (1 / ϑ) := Nat.floor_le hQ0
  have hM0 : (0 : ℝ) ≤ M := Nat.cast_nonneg _
  have hcast : Nn ξ ϑ N = ((∑ q ∈ Qset ξ ϑ N, Nat.totient q : ℕ) : ℝ) := by
    unfold Nn
    push_cast
    rfl
  have h1 : ((∑ q ∈ Qset ξ ϑ N, Nat.totient q : ℕ) : ℝ) ≤ (T : ℝ) := Nat.cast_le.2 hsum1
  have h2 : (2 : ℝ) * (T : ℝ) ≤ (M : ℝ) * M := by exact_mod_cast hsum2
  have h3 : (M : ℝ) * M ≤ (((N : ℝ) / ξ) ^ (1 / ϑ)) ^ 2 := by
    rw [sq]
    exact mul_self_le_mul_self hM0 hMQ
  rw [hcast]
  linarith

end FSCore.TestSet

#print axioms FSCore.TestSet.summable_totient_mul_rpow
#print axioms FSCore.TestSet.Z_hasSum
#print axioms FSCore.TestSet.Z_nonneg
#print axioms FSCore.TestSet.atom_count
#print axioms FSCore.TestSet.mem_Qset
#print axioms FSCore.TestSet.coe_Qset
#print axioms FSCore.TestSet.mass_bound
#print axioms FSCore.TestSet.atomLaw_toReal
#print axioms FSCore.TestSet.mass_bound_measure
#print axioms FSCore.TestSet.Nn_le


==> anc/formal_companion/lean/src/A36FS/Thm5/Chain.lean <==
import Mathlib
import A36FS.BinaryKL
import A36FS.FiniteKL

/-!
# A36FS.Thm5.Chain — prerequisites of Theorem 5 (`thm:thmm`): the fixed-profile sampler as a count chain
(full-support branch)

Paper: `appendix_thmm.tex` (sha256 82bf3a6e…): Setting and
Prerequisites (ll. 47–95), Lemma L5 (ll. 196–202; erratum O4: `0 ≤ k < R`), round 1 (a)–(c) (ll. 279–284).

**Setting** (`α = β = 1`).  A profile is `b : ℕ → ℕ` used for `R` rounds: `b j` (`j < R`) is the paper's `b_{j+1}`,
`m_k = Σ_{j<k} b j` (`mOf`), `c_k = 2 + m_k` (`cOf`, a real), `n = m_R`.  The paper's sampler count process
`A_0 = 0`, `A_{k+1} = A_k + Bin(b_{k+1}, P_k)`, `P_k = (1 + A_k)/c_k`, is a Markov chain in the count; it is
represented by its operators on test functions `g : ℕ → ℝ`:
* `drawOp q g a = (1-q) g(a) + q g(a+1)`, `blockOp b q = (drawOp q)^[b]`, so `blockOp b q g a = E g(a + Bin(b,q))`;
* `stepOp b k g a = blockOp (b k) (P_k(a)) g a` (round `k+1`); `fwd b k j g a = E_s[g(A_{k+j}) | A_k = a]`;
  `sExp b k g = E_s g(A_k)`;
* `QW b R w = Pr_s(A_R = w)` (the sampler's count law `Q_W`) and `Fcount b R = KL(p_W ‖ Q_W)` (`countKL`), `p_W`
  uniform on `{0, …, n}`.
Conditioning on the history `𝓕_k` is conditioning on `A_k` (the chain is Markov), so the paper's
`Var_s(P_R | 𝓕_k)` at `A_k = a` is `fwd b k (R-k) (fun w => (P_R(w) - P_k(a))²) a`.

**The T1/X0 count reduction is not in this file**: that the terminal KL `F = F(μ)` of the relabelled schedule
mixture equals `Fcount b R` (exchangeability gives `KL(p ‖ q̄) = KL(p_W ‖ Q_W)`, and the number of ones of the
relabelled schedule's output follows this chain because the oracle is Laplace's rule) is
`A36FS.T1.F_relabel_eq_Fcount` (`A36FS/T1/Link.lean`), and `A36FS.T1.Paper` restates Theorem 5 and Corollary 3 for
the printed `F`.  Every result in `A36FS.Thm5.*` is stated for `Fcount`.

Headlines (`#print axioms` at the end): `blockOp_quad` (binomial moments); E1: `fwd_P`, `fwd_PQ`, `fwd_var`; `L5`;
`var_PR_le` (round 1 (a)–(c)); `QW_pos`, `sum_QW`, `sExp_eq_sum_QW`; data processing `klB_le_countKL`, Gibbs
`countKL_nonneg`, and `Fcount_ge_event` (`F ≥ α ln(α/β) - α`, via BinaryKL's `klB_ge_mul_log_div_sub`).
-/

set_option autoImplicit false

namespace A36FS.Thm5

open Finset Real

/-- One frozen Bernoulli(`q`) draw: `drawOp q g a = (1-q) g(a) + q g(a+1) = E g(a + ξ)`. -/
noncomputable def drawOp (q : ℝ) (g : ℕ → ℝ) (a : ℕ) : ℝ := (1 - q) * g a + q * g (a + 1)

/-- `b` frozen draws at `q`: `blockOp b q g a = E g(a + Bin(b, q))`. -/
noncomputable def blockOp (b : ℕ) (q : ℝ) : (ℕ → ℝ) → ℕ → ℝ := (drawOp q)^[b]

@[simp] lemma blockOp_zero (q : ℝ) (g : ℕ → ℝ) : blockOp 0 q g = g := rfl

lemma blockOp_succ (b : ℕ) (q : ℝ) (g : ℕ → ℝ) : blockOp (b + 1) q g = drawOp q (blockOp b q g) :=
  Function.iterate_succ_apply' _ _ _

lemma blockOp_succ' (b : ℕ) (q : ℝ) (g : ℕ → ℝ) : blockOp (b + 1) q g = blockOp b q (drawOp q g) :=
  Function.iterate_succ_apply _ _ _

/-- Affine combinations pass through `blockOp`. -/
lemma blockOp_lin3 (b : ℕ) (q α β γ : ℝ) (f g : ℕ → ℝ) :
    blockOp b q (fun x => α * f x + β * g x + γ) =
      fun x => α * blockOp b q f x + β * blockOp b q g x + γ := by
  induction b with
  | zero => rfl
  | succ b ih =>
    rw [blockOp_succ, blockOp_succ, blockOp_succ, ih]
    funext x; simp only [drawOp]; ring

lemma blockOp_const (b : ℕ) (q t : ℝ) : blockOp b q (fun _ => t) = fun _ => t := by
  have h := blockOp_lin3 b q 0 0 t (fun _ => (0:ℝ)) (fun _ => (0:ℝ))
  simp only [zero_mul, zero_add] at h
  exact h

lemma blockOp_smul (b : ℕ) (q t : ℝ) (f : ℕ → ℝ) :
    blockOp b q (fun x => t * f x) = fun x => t * blockOp b q f x := by
  have h := blockOp_lin3 b q t 0 0 f (fun _ => (0:ℝ))
  simp only [zero_mul, add_zero] at h
  exact h

lemma blockOp_sub (b : ℕ) (q : ℝ) (f g : ℕ → ℝ) :
    blockOp b q (fun x => f x - g x) = fun x => blockOp b q f x - blockOp b q g x := by
  have h := blockOp_lin3 b q 1 (-1) 0 f g
  simp only [one_mul, neg_one_mul, add_zero] at h
  simpa [sub_eq_add_neg] using h

/-- `blockOp` commutes with shifts of the count. -/
lemma blockOp_shift (b : ℕ) (q : ℝ) (g : ℕ → ℝ) (s : ℕ) :
    blockOp b q (fun x => g (x + s)) = fun x => blockOp b q g (x + s) := by
  induction b with
  | zero => rfl
  | succ b ih =>
    rw [blockOp_succ, blockOp_succ, ih]
    funext x; simp only [drawOp]
    rw [Nat.add_right_comm x 1 s]

/-- **Positivity/monotonicity** of `blockOp` for `q ∈ [0,1]`, using only the values on `[a, a+b]`. -/
lemma blockOp_mono {q : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) (b : ℕ) :
    ∀ {f g : ℕ → ℝ} {a : ℕ}, (∀ x, a ≤ x → x ≤ a + b → f x ≤ g x) →
      blockOp b q f a ≤ blockOp b q g a := by
  induction b with
  | zero => intro f g a h; simpa using h a le_rfl (by simp)
  | succ b ih =>
    intro f g a h
    rw [blockOp_succ, blockOp_succ]
    unfold drawOp
    have h1 : blockOp b q f a ≤ blockOp b q g a := ih (fun x hx1 hx2 => h x hx1 (by omega))
    have h2 : blockOp b q f (a + 1) ≤ blockOp b q g (a + 1) :=
      ih (fun x hx1 hx2 => h x (by omega) (by omega))
    have h3 : 0 ≤ 1 - q := by linarith
    nlinarith [mul_le_mul_of_nonneg_left h1 h3, mul_le_mul_of_nonneg_left h2 hq0]

lemma blockOp_nonneg {q : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) (b : ℕ) {g : ℕ → ℝ} {a : ℕ}
    (h : ∀ x, a ≤ x → x ≤ a + b → 0 ≤ g x) : 0 ≤ blockOp b q g a := by
  have := blockOp_mono hq0 hq1 b (f := fun _ => (0:ℝ)) (g := g) (a := a) h
  rwa [blockOp_const] at this

/-- **Strict positivity**: for `q ∈ (0,1)`, a nonnegative `g` on `[a, a+b]` that is positive somewhere
there has `blockOp b q g a > 0`. -/
lemma blockOp_pos {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) (b : ℕ) :
    ∀ {g : ℕ → ℝ} {a x₀ : ℕ}, (∀ x, a ≤ x → x ≤ a + b → 0 ≤ g x) → a ≤ x₀ → x₀ ≤ a + b →
      0 < g x₀ → 0 < blockOp b q g a := by
  induction b with
  | zero =>
    intro g a x₀ _ h1 h2 h3
    have : x₀ = a := by omega
    subst this; simpa using h3
  | succ b ih =>
    intro g a x₀ hg h1 h2 h3
    rw [blockOp_succ]
    unfold drawOp
    have hA : 0 ≤ blockOp b q g a := blockOp_nonneg hq0.le hq1.le b (fun x hx1 hx2 => hg x hx1 (by omega))
    have hB : 0 ≤ blockOp b q g (a + 1) :=
      blockOp_nonneg hq0.le hq1.le b (fun x hx1 hx2 => hg x (by omega) (by omega))
    have h1q : 0 < 1 - q := by linarith
    rcases Nat.lt_or_ge (a + b) x₀ with hx | hx
    · have : 0 < blockOp b q g (a + 1) := ih (fun x hx1 hx2 => hg x (by omega) (by omega))
        (by omega : a + 1 ≤ x₀) (by omega) h3
      nlinarith [mul_pos hq0 this, mul_nonneg h1q.le hA]
    · have : 0 < blockOp b q g a := ih (fun x hx1 hx2 => hg x hx1 (by omega)) h1 hx h3
      nlinarith [mul_pos h1q this, mul_nonneg hq0.le hB]

/-- **Binomial moments** through `blockOp`: for a quadratic `g`, `E g(a + Bin(b,q))` in closed form
(`E H = bq`, `Var H = bq(1-q)`). -/
lemma blockOp_quad (b : ℕ) (q α β γ : ℝ) :
    blockOp b q (fun x : ℕ => α + β * (x : ℝ) + γ * (x : ℝ) ^ 2) =
      fun x : ℕ => α + β * ((x : ℝ) + b * q) + γ * (((x : ℝ) + b * q) ^ 2 + b * q * (1 - q)) := by
  induction b with
  | zero => funext x; simp
  | succ b ih =>
    rw [blockOp_succ, ih]; funext x; simp only [drawOp]; push_cast; ring


/-! ## §2 The profile and the count chain -/

/-- `m_k = b_1 + ⋯ + b_k`; here `b j` (`j < R`) is the size of round `j + 1`. -/
def mOf (b : ℕ → ℕ) (k : ℕ) : ℕ := ∑ j ∈ range k, b j

/-- `c_k = 2 + m_k` (as a real). -/
noncomputable def cOf (b : ℕ → ℕ) (k : ℕ) : ℝ := (mOf b k : ℝ) + 2

/-- `P_k = (1 + A_k)/c_k`, as a function of the count `a = A_k`. -/
noncomputable def Pk (b : ℕ → ℕ) (k a : ℕ) : ℝ := (1 + (a : ℝ)) / cOf b k

/-- Round `k + 1` of the sampler, `A_{k+1} = A_k + Bin(b_{k+1}, P_k)`, acting on test functions of `A_{k+1}`. -/
noncomputable def stepOp (b : ℕ → ℕ) (k : ℕ) (g : ℕ → ℝ) (a : ℕ) : ℝ := blockOp (b k) (Pk b k a) g a

/-- `fwd b k j g a = E_s[g(A_{k+j}) | A_k = a]` (the sampler is a Markov chain in the count). -/
noncomputable def fwd (b : ℕ → ℕ) : ℕ → ℕ → (ℕ → ℝ) → ℕ → ℝ
  | _, 0, g => g
  | k, j + 1, g => stepOp b k (fwd b (k + 1) j g)

/-- `sExp b k g = E_s[g(A_k)]`, started from `A_0 = 0`. -/
noncomputable def sExp (b : ℕ → ℕ) (k : ℕ) (g : ℕ → ℝ) : ℝ := fwd b 0 k g 0

@[simp] lemma fwd_zero (b : ℕ → ℕ) (k : ℕ) (g : ℕ → ℝ) : fwd b k 0 g = g := rfl

lemma fwd_succ (b : ℕ → ℕ) (k j : ℕ) (g : ℕ → ℝ) : fwd b k (j + 1) g = stepOp b k (fwd b (k + 1) j g) := rfl

lemma mOf_zero (b : ℕ → ℕ) : mOf b 0 = 0 := by simp [mOf]

lemma mOf_succ (b : ℕ → ℕ) (k : ℕ) : mOf b (k + 1) = mOf b k + b k := by
  simp [mOf, Finset.sum_range_succ]

lemma mOf_mono (b : ℕ → ℕ) {k k' : ℕ} (h : k ≤ k') : mOf b k ≤ mOf b k' :=
  Finset.sum_le_sum_of_subset (Finset.range_mono h)

lemma cOf_zero (b : ℕ → ℕ) : cOf b 0 = 2 := by simp [cOf, mOf_zero]

lemma cOf_succ (b : ℕ → ℕ) (k : ℕ) : cOf b (k + 1) = cOf b k + b k := by
  simp only [cOf, mOf_succ]; push_cast; ring

lemma two_le_cOf (b : ℕ → ℕ) (k : ℕ) : 2 ≤ cOf b k := by
  unfold cOf; have : (0:ℝ) ≤ mOf b k := Nat.cast_nonneg _; linarith

lemma cOf_pos (b : ℕ → ℕ) (k : ℕ) : 0 < cOf b k := by linarith [two_le_cOf b k]

lemma cOf_mono (b : ℕ → ℕ) {k k' : ℕ} (h : k ≤ k') : cOf b k ≤ cOf b k' := by
  unfold cOf; have := mOf_mono b h; have : (mOf b k : ℝ) ≤ mOf b k' := by exact_mod_cast this
  linarith

lemma Pk_pos (b : ℕ → ℕ) (k a : ℕ) : 0 < Pk b k a := by
  unfold Pk; have := cOf_pos b k; positivity

lemma Pk_lt_one (b : ℕ → ℕ) {k a : ℕ} (ha : a ≤ mOf b k) : Pk b k a < 1 := by
  unfold Pk cOf
  rw [div_lt_one (by positivity)]
  have : (a : ℝ) ≤ mOf b k := by exact_mod_cast ha
  linarith

/-- Affine combinations pass through `stepOp` and `fwd`. -/
lemma stepOp_lin3 (b : ℕ → ℕ) (k : ℕ) (α β γ : ℝ) (f g : ℕ → ℝ) (a : ℕ) :
    stepOp b k (fun x => α * f x + β * g x + γ) a = α * stepOp b k f a + β * stepOp b k g a + γ := by
  unfold stepOp; rw [blockOp_lin3]

lemma fwd_lin3 (b : ℕ → ℕ) (α β γ : ℝ) (f g : ℕ → ℝ) :
    ∀ (j k : ℕ), fwd b k j (fun x => α * f x + β * g x + γ) =
      fun x => α * fwd b k j f x + β * fwd b k j g x + γ := by
  intro j
  induction j with
  | zero => intro k; rfl
  | succ j ih =>
    intro k
    rw [fwd_succ, fwd_succ, fwd_succ, ih (k + 1)]
    funext a; exact stepOp_lin3 b k α β γ _ _ a

lemma fwd_const (b : ℕ → ℕ) (t : ℝ) (j k : ℕ) : fwd b k j (fun _ => t) = fun _ => t := by
  have h := fwd_lin3 b 0 0 t (fun _ => (0:ℝ)) (fun _ => (0:ℝ)) j k
  simp only [zero_mul, zero_add] at h
  exact h

lemma fwd_smul (b : ℕ → ℕ) (t : ℝ) (f : ℕ → ℝ) (j k : ℕ) :
    fwd b k j (fun x => t * f x) = fun x => t * fwd b k j f x := by
  have h := fwd_lin3 b t 0 0 f (fun _ => (0:ℝ)) j k
  simp only [zero_mul, add_zero] at h
  exact h

lemma fwd_add (b : ℕ → ℕ) (f g : ℕ → ℝ) (j k : ℕ) :
    fwd b k j (fun x => f x + g x) = fun x => fwd b k j f x + fwd b k j g x := by
  have h := fwd_lin3 b 1 1 0 f g j k
  simp only [one_mul, add_zero] at h
  exact h

/-- **Monotonicity** of `fwd`, using only values on the reachable range `[0, m_{k+j}]`. -/
lemma fwd_mono (b : ℕ → ℕ) :
    ∀ (j k : ℕ) {f g : ℕ → ℝ}, (∀ x, x ≤ mOf b (k + j) → f x ≤ g x) →
      ∀ a, a ≤ mOf b k → fwd b k j f a ≤ fwd b k j g a := by
  intro j
  induction j with
  | zero => intro k f g h a ha; exact h a (by simpa using ha)
  | succ j ih =>
    intro k f g h a ha
    rw [fwd_succ, fwd_succ]
    unfold stepOp
    have hq0 : 0 ≤ Pk b k a := (Pk_pos b k a).le
    have hq1 : Pk b k a ≤ 1 := (Pk_lt_one b ha).le
    refine blockOp_mono hq0 hq1 (b k) (fun x hx1 hx2 => ?_)
    have hx : x ≤ mOf b (k + 1) := by rw [mOf_succ]; omega
    exact ih (k + 1) (fun y hy => h y (by rw [show k + (j + 1) = k + 1 + j by omega]; exact hy)) x hx

lemma fwd_congr (b : ℕ → ℕ) (j k : ℕ) {f g : ℕ → ℝ} (h : ∀ x, x ≤ mOf b (k + j) → f x = g x)
    (a : ℕ) (ha : a ≤ mOf b k) : fwd b k j f a = fwd b k j g a :=
  le_antisymm (fwd_mono b j k (fun x hx => (h x hx).le) a ha)
    (fwd_mono b j k (fun x hx => (h x hx).ge) a ha)

lemma fwd_nonneg (b : ℕ → ℕ) (j k : ℕ) {g : ℕ → ℝ} (h : ∀ x, x ≤ mOf b (k + j) → 0 ≤ g x)
    (a : ℕ) (ha : a ≤ mOf b k) : 0 ≤ fwd b k j g a := by
  have := fwd_mono b j k (f := fun _ => (0:ℝ)) (g := g) h a ha
  rwa [fwd_const] at this

/-- **Chapman–Kolmogorov**: `fwd b k (i+j) g = fwd b k i (fwd b (k+i) j g)`. -/
lemma fwd_add_steps (b : ℕ → ℕ) (g : ℕ → ℝ) : ∀ (i k j : ℕ),
    fwd b k (i + j) g = fwd b k i (fwd b (k + i) j g) := by
  intro i
  induction i with
  | zero => intro k j; simp
  | succ i ih =>
    intro k j
    rw [show i + 1 + j = (i + j) + 1 by omega, fwd_succ, fwd_succ, ih (k + 1) j,
      show k + 1 + i = k + (i + 1) by omega]

/-- The tower property for the sampler expectations. -/
lemma sExp_tower (b : ℕ → ℕ) (g : ℕ → ℝ) (k j : ℕ) : sExp b (k + j) g = sExp b k (fwd b k j g) := by
  unfold sExp; rw [fwd_add_steps b g k 0 j]; simp

lemma sExp_mono (b : ℕ → ℕ) (k : ℕ) {f g : ℕ → ℝ} (h : ∀ x, x ≤ mOf b k → f x ≤ g x) :
    sExp b k f ≤ sExp b k g :=
  fwd_mono b k 0 (fun x hx => h x (by simpa using hx)) 0 (Nat.zero_le _)

lemma sExp_lin3 (b : ℕ → ℕ) (k : ℕ) (α β γ : ℝ) (f g : ℕ → ℝ) :
    sExp b k (fun x => α * f x + β * g x + γ) = α * sExp b k f + β * sExp b k g + γ := by
  unfold sExp; rw [fwd_lin3]

lemma sExp_const (b : ℕ → ℕ) (k : ℕ) (t : ℝ) : sExp b k (fun _ => t) = t := by
  unfold sExp; rw [fwd_const]


/-! ## §3 E1: the moment identities, and Lemma L5 -/

/-- E1, one block: `E[P_{k+1} | A_k = a] = P_k(a)`. -/
lemma stepOp_P (b : ℕ → ℕ) (k a : ℕ) : stepOp b k (Pk b (k + 1)) a = Pk b k a := by
  have hc := cOf_pos b k
  have hc' := cOf_pos b (k + 1)
  have hfun : Pk b (k + 1) = fun x : ℕ => (1 / cOf b (k + 1)) + (1 / cOf b (k + 1)) * (x : ℝ) + 0 * (x : ℝ) ^ 2 := by
    funext x; unfold Pk; field_simp; ring
  unfold stepOp
  rw [hfun, blockOp_quad]
  simp only [zero_mul, add_zero]
  rw [cOf_succ] at hc' ⊢
  unfold Pk
  field_simp
  ring

/-- E1, one block: `E[P_{k+1}(1 - P_{k+1}) | A_k = a] = P_k(1-P_k)(1 - b_{k+1}/c_{k+1}²)`. -/
lemma stepOp_PQ (b : ℕ → ℕ) (k a : ℕ) :
    stepOp b k (fun x => Pk b (k + 1) x * (1 - Pk b (k + 1) x)) a =
      Pk b k a * (1 - Pk b k a) * (1 - (b k : ℝ) / cOf b (k + 1) ^ 2) := by
  have hc := cOf_pos b k
  have hc' := cOf_pos b (k + 1)
  set C' := cOf b (k + 1) with hC'
  have hfun : (fun x => Pk b (k + 1) x * (1 - Pk b (k + 1) x)) =
      fun x : ℕ => (1 / C' - 1 / C' ^ 2) + (1 / C' - 2 / C' ^ 2) * (x : ℝ) + (-1 / C' ^ 2) * (x : ℝ) ^ 2 := by
    funext x; unfold Pk; rw [← hC']; field_simp; ring
  unfold stepOp
  rw [hfun, blockOp_quad]
  have hsucc : C' = cOf b k + b k := by rw [hC', cOf_succ]
  unfold Pk
  rw [hsucc]
  rw [hsucc] at hc'
  field_simp
  ring

/-- E1, martingale: `E[P_{k+j} | A_k = a] = P_k(a)`. -/
lemma fwd_P (b : ℕ → ℕ) : ∀ (j k : ℕ), fwd b k j (Pk b (k + j)) = Pk b k := by
  intro j
  induction j with
  | zero => intro k; rfl
  | succ j ih =>
    intro k
    rw [fwd_succ, show k + (j + 1) = k + 1 + j by omega, ih (k + 1)]
    funext a; exact stepOp_P b k a

/-- The product `Π_{i<j} (1 - b_{k+i+1}/c_{k+i+1}²)` of E1. -/
noncomputable def piE1 (b : ℕ → ℕ) (k j : ℕ) : ℝ :=
  ∏ i ∈ range j, (1 - (b (k + i) : ℝ) / cOf b (k + i + 1) ^ 2)

/-- E1, second moment: `E[P_{k+j}(1-P_{k+j}) | A_k = a] = P_k(1-P_k) Π_{i<j}(1 - b/c²)`. -/
lemma fwd_PQ (b : ℕ → ℕ) : ∀ (j k : ℕ),
    fwd b k j (fun x => Pk b (k + j) x * (1 - Pk b (k + j) x)) =
      fun a => Pk b k a * (1 - Pk b k a) * piE1 b k j := by
  intro j
  induction j with
  | zero => intro k; funext a; simp [piE1]
  | succ j ih =>
    intro k
    rw [fwd_succ, show k + (j + 1) = k + 1 + j by omega, ih (k + 1)]
    funext a
    have h1 : (fun x => Pk b (k + 1) x * (1 - Pk b (k + 1) x) * piE1 b (k + 1) j) =
        fun x => piE1 b (k + 1) j * (Pk b (k + 1) x * (1 - Pk b (k + 1) x)) + 0 * (fun _ => (0:ℝ)) x + 0 := by
      funext x; ring
    rw [h1, stepOp_lin3, stepOp_PQ]
    have h2 : piE1 b k (j + 1) = (1 - (b k : ℝ) / cOf b (k + 1) ^ 2) * piE1 b (k + 1) j := by
      unfold piE1
      rw [Finset.prod_range_succ']
      simp only [add_zero]
      rw [mul_comm]
      congr 1
      refine Finset.prod_congr rfl (fun i _ => ?_)
      rw [show k + (i + 1) = k + 1 + i by omega]
    rw [h2]; ring

/-- E1, conditional variance: `Var(P_{k+j} | A_k = a) = P_k(1-P_k)(1 - Π)`. -/
lemma fwd_var (b : ℕ → ℕ) (j k a : ℕ) :
    fwd b k j (fun w => (Pk b (k + j) w - Pk b k a) ^ 2) a =
      Pk b k a * (1 - Pk b k a) * (1 - piE1 b k j) := by
  set t := Pk b k a with ht
  have hfun : (fun w => (Pk b (k + j) w - t) ^ 2) =
      fun w => (1 - 2 * t) * Pk b (k + j) w + (-1) * (Pk b (k + j) w * (1 - Pk b (k + j) w)) + t ^ 2 := by
    funext w; ring
  rw [hfun, fwd_lin3, fwd_P, fwd_PQ]
  simp only
  rw [← ht]; ring

/-- `1 - Π (1 - x_i) ≤ Σ x_i` for `x_i ∈ [0,1]`. -/
lemma one_sub_prod_le_sum (x : ℕ → ℝ) : ∀ j : ℕ, (∀ i < j, 0 ≤ x i ∧ x i ≤ 1) →
    1 - ∏ i ∈ range j, (1 - x i) ≤ ∑ i ∈ range j, x i := by
  intro j
  induction j with
  | zero => intro _; simp
  | succ j ih =>
    intro hx
    rw [Finset.prod_range_succ, Finset.sum_range_succ]
    have hP : ∏ i ∈ range j, (1 - x i) ≤ 1 :=
      Finset.prod_le_one (fun i hi => by have := hx i (by simp at hi; omega); linarith)
        (fun i hi => by have := hx i (by simp at hi; omega); linarith)
    have hj := hx j (by omega)
    have := ih (fun i hi => hx i (by omega))
    nlinarith [mul_le_mul_of_nonneg_right hP hj.1]

/-- The telescoping bound `Σ_{i<j} b_{k+i+1}/c_{k+i+1}² ≤ 2/c_{k+1} - 1/c_{k+j}` (`j ≥ 1`). -/
lemma sum_b_div_sq_le (b : ℕ → ℕ) (k : ℕ) : ∀ j : ℕ, 1 ≤ j →
    ∑ i ∈ range j, (b (k + i) : ℝ) / cOf b (k + i + 1) ^ 2 ≤ 2 / cOf b (k + 1) - 1 / cOf b (k + j) := by
  intro j hj
  induction j with
  | zero => omega
  | succ j ih =>
    rcases Nat.eq_zero_or_pos j with rfl | hjpos
    · simp only [zero_add, Finset.sum_range_one, add_zero]
      have hc := cOf_pos b (k + 1)
      have hb : (b k : ℝ) ≤ cOf b (k + 1) := by rw [cOf_succ]; linarith [two_le_cOf b k]
      rw [div_le_iff₀ (by positivity)]
      have : 2 / cOf b (k + 1) - 1 / cOf b (k + 1) = 1 / cOf b (k + 1) := by ring
      rw [this]
      field_simp
      nlinarith
    · rw [Finset.sum_range_succ]
      have ih' := ih hjpos
      have hc := cOf_pos b (k + j)
      have hc' := cOf_pos b (k + j + 1)
      have hsucc : cOf b (k + j + 1) = cOf b (k + j) + b (k + j) := cOf_succ b (k + j)
      have key : (b (k + j) : ℝ) / cOf b (k + j + 1) ^ 2 ≤ 1 / cOf b (k + j) - 1 / cOf b (k + j + 1) := by
        rw [hsucc] at hc' ⊢
        have hb0 : (0:ℝ) ≤ b (k + j) := Nat.cast_nonneg _
        rw [div_sub_div _ _ hc.ne' hc'.ne', div_le_div_iff₀ (by positivity) (by positivity)]
        nlinarith [mul_nonneg hb0 hb0, mul_nonneg hb0 hc.le]
      rw [show k + (j + 1) = k + j + 1 by omega]
      linarith

/-- **Lemma L5** (conditional spread; erratum O4: `0 ≤ k < R`): `Var_s(P_R | A_k = a) ≤ 2 P_k(a)/c_{k+1}`. -/
theorem L5 (b : ℕ → ℕ) {R k a : ℕ} (hk : k < R) (ha : a ≤ mOf b k) :
    fwd b k (R - k) (fun w => (Pk b R w - Pk b k a) ^ 2) a ≤ 2 * Pk b k a / cOf b (k + 1) := by
  have h := fwd_var b (R - k) k a
  rw [show k + (R - k) = R by omega] at h
  rw [h]
  have hP0 := Pk_pos b k a
  have hP1 := Pk_lt_one b ha
  have hx : ∀ i < R - k, 0 ≤ (b (k + i) : ℝ) / cOf b (k + i + 1) ^ 2 ∧
      (b (k + i) : ℝ) / cOf b (k + i + 1) ^ 2 ≤ 1 := by
    intro i _
    have hc := cOf_pos b (k + i + 1)
    have hb : (b (k + i) : ℝ) ≤ cOf b (k + i + 1) := by rw [cOf_succ]; linarith [two_le_cOf b (k + i)]
    have hc1 : 1 ≤ cOf b (k + i + 1) := by linarith [two_le_cOf b (k + i + 1)]
    refine ⟨by positivity, ?_⟩
    rw [div_le_one (by positivity)]
    nlinarith
  have h1 := one_sub_prod_le_sum (fun i => (b (k + i) : ℝ) / cOf b (k + i + 1) ^ 2) (R - k) hx
  have h2 := sum_b_div_sq_le b k (R - k) (by omega)
  have hcR := cOf_pos b (k + (R - k))
  have h3 : 1 - piE1 b k (R - k) ≤ 2 / cOf b (k + 1) := by
    unfold piE1
    have : 0 < 1 / cOf b (k + (R - k)) := by positivity
    linarith
  have hPi : piE1 b k (R - k) ≤ 1 := by
    unfold piE1
    exact Finset.prod_le_one (fun i hi => by have := hx i (by simpa using hi); linarith)
      (fun i hi => by have := hx i (by simpa using hi); linarith)
  have h4 : Pk b k a * (1 - Pk b k a) * (1 - piE1 b k (R - k)) ≤ Pk b k a * (1 - piE1 b k (R - k)) := by
    have : 0 ≤ Pk b k a * (1 - piE1 b k (R - k)) := mul_nonneg hP0.le (by linarith)
    nlinarith
  calc Pk b k a * (1 - Pk b k a) * (1 - piE1 b k (R - k)) ≤ Pk b k a * (1 - piE1 b k (R - k)) := h4
    _ ≤ Pk b k a * (2 / cOf b (k + 1)) := mul_le_mul_of_nonneg_left h3 hP0.le
    _ = 2 * Pk b k a / cOf b (k + 1) := by ring

/-- Round 1 (c): `Var_s(P_R) ≤ 1/(2 c_1)` (and `E_s P_R = 1/2`), for `R ≥ 1`. -/
theorem var_PR_le (b : ℕ → ℕ) {R : ℕ} (hR : 1 ≤ R) :
    sExp b R (fun w => (Pk b R w - 1 / 2) ^ 2) ≤ 1 / (2 * cOf b 1) := by
  have h := fwd_var b R 0 0
  have hP : Pk b 0 0 = 1 / 2 := by unfold Pk; rw [cOf_zero]; norm_num
  rw [show 0 + R = R by omega, hP] at h
  unfold sExp
  rw [h]
  have hx : ∀ i < R, 0 ≤ (b (0 + i) : ℝ) / cOf b (0 + i + 1) ^ 2 ∧
      (b (0 + i) : ℝ) / cOf b (0 + i + 1) ^ 2 ≤ 1 := by
    intro i _
    have hc := cOf_pos b (0 + i + 1)
    have hb : (b (0 + i) : ℝ) ≤ cOf b (0 + i + 1) := by rw [cOf_succ]; linarith [two_le_cOf b (0 + i)]
    have hc1 : 1 ≤ cOf b (0 + i + 1) := by linarith [two_le_cOf b (0 + i + 1)]
    refine ⟨by positivity, ?_⟩
    rw [div_le_one (by positivity)]
    nlinarith
  have h1 := one_sub_prod_le_sum (fun i => (b (0 + i) : ℝ) / cOf b (0 + i + 1) ^ 2) R hx
  have h2 := sum_b_div_sq_le b 0 R hR
  have hcR := cOf_pos b (0 + R)
  have hc1 := cOf_pos b 1
  have h3 : 1 - piE1 b 0 R ≤ 2 / cOf b 1 := by
    unfold piE1
    have : 0 < 1 / cOf b (0 + R) := by positivity
    simp only [zero_add] at h1 h2 this ⊢
    linarith
  have : (1:ℝ) / 2 * (1 - 1 / 2) * (1 - piE1 b 0 R) ≤ 1 / 4 * (2 / cOf b 1) := by nlinarith
  calc (1:ℝ) / 2 * (1 - 1 / 2) * (1 - piE1 b 0 R) ≤ 1 / 4 * (2 / cOf b 1) := this
    _ = 1 / (2 * cOf b 1) := by field_simp; ring


/-! ## §4 The count law of the sampler and the count-law KL -/

/-- The sampler's law of the terminal count `W = A_R`: `Q_W(w) = Pr_s(A_R = w)`. -/
noncomputable def QW (b : ℕ → ℕ) (R w : ℕ) : ℝ := sExp b R (fun x => if x = w then 1 else 0)

lemma QW_nonneg (b : ℕ → ℕ) (R w : ℕ) : 0 ≤ QW b R w :=
  fwd_nonneg b R 0 (fun x _ => by split_ifs <;> norm_num) 0 (Nat.zero_le _)

lemma sExp_finsum (b : ℕ → ℕ) (k : ℕ) {ι : Type*} (s : Finset ι) (f : ι → ℕ → ℝ) :
    sExp b k (fun x => ∑ i ∈ s, f i x) = ∑ i ∈ s, sExp b k (f i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp [sExp_const]
  | insert i s hi ih =>
    simp only [Finset.sum_insert hi]
    have := sExp_lin3 b k 1 1 0 (f i) (fun x => ∑ j ∈ s, f j x)
    simp only [one_mul, add_zero] at this
    rw [this, ih]

/-- The sampler expectation of `g(A_R)` is the `Q_W`-average of `g`. -/
lemma sExp_eq_sum_QW (b : ℕ → ℕ) (R : ℕ) (g : ℕ → ℝ) :
    sExp b R g = ∑ w ∈ range (mOf b R + 1), QW b R w * g w := by
  have hcongr : sExp b R g = sExp b R (fun x => ∑ w ∈ range (mOf b R + 1), g w * (if x = w then 1 else 0)) := by
    refine fwd_congr b R 0 (fun x hx => ?_) 0 (Nat.zero_le _)
    rw [Finset.sum_eq_single x]
    · simp
    · intro w _ hw; simp [Ne.symm hw]
    · intro hx'; exact absurd (Finset.mem_range.2 (by simp at hx; omega)) hx'
  rw [hcongr, sExp_finsum]
  refine Finset.sum_congr rfl (fun w _ => ?_)
  have := sExp_lin3 b R (g w) 0 0 (fun x => if x = w then 1 else 0) (fun _ => (0:ℝ))
  simp only [zero_mul, add_zero] at this
  rw [this, QW]; ring

lemma sum_QW (b : ℕ → ℕ) (R : ℕ) : ∑ w ∈ range (mOf b R + 1), QW b R w = 1 := by
  have h := sExp_eq_sum_QW b R (fun _ => 1)
  rw [sExp_const] at h
  simpa using h.symm

/-- Strict positivity of the forward law on the reachable counts. -/
lemma fwd_pos (b : ℕ → ℕ) : ∀ (j k a w : ℕ), a ≤ mOf b k → a ≤ w → w + mOf b k ≤ a + mOf b (k + j) →
    0 < fwd b k j (fun x => if x = w then 1 else 0) a := by
  intro j
  induction j with
  | zero =>
    intro k a w ha haw hw
    have : w = a := by simp at hw; omega
    subst this; simp
  | succ j ih =>
    intro k a w ha haw hw
    rw [fwd_succ]
    unfold stepOp
    have hm1 := mOf_succ b k
    have hm2 := mOf_mono b (show k + 1 ≤ k + 1 + j by omega)
    rw [show k + (j + 1) = k + 1 + j by omega] at hw
    refine blockOp_pos (Pk_pos b k a) (Pk_lt_one b ha) (b k) (x₀ := min w (a + b k))
      (fun x hx1 hx2 => fwd_nonneg b j (k + 1) (fun y _ => by split_ifs <;> norm_num) x (by omega))
      (by omega) (by omega) ?_
    exact ih (k + 1) (min w (a + b k)) w (by omega) (by omega) (by omega)

lemma QW_pos (b : ℕ → ℕ) (R : ℕ) {w : ℕ} (hw : w ≤ mOf b R) : 0 < QW b R w := by
  unfold QW sExp
  exact fwd_pos b R 0 0 w (by simp [mOf_zero]) (Nat.zero_le _) (by simp [mOf_zero]; omega)

/-- `KL(p_W ‖ Q)` for the target count law `p_W`, uniform on `{0, …, n}`. -/
noncomputable def countKL (n : ℕ) (Q : ℕ → ℝ) : ℝ :=
  ∑ w ∈ range (n + 1), (1 / ((n : ℝ) + 1)) * Real.log ((1 / ((n : ℝ) + 1)) / Q w)

/-- **The count-law terminal KL** of the profile `b` with `R` rounds: `KL(p_W ‖ Q_W)`, `n = m_R`. -/
noncomputable def Fcount (b : ℕ → ℕ) (R : ℕ) : ℝ := countKL (mOf b R) (QW b R)

/-- **Data processing onto an event** `E ⊆ {0,…,n}`: `kl(p_W(E) ‖ Q(E)) ≤ KL(p_W ‖ Q)`. -/
theorem klB_le_countKL (n : ℕ) (Q : ℕ → ℝ) (hQ : ∀ w ∈ range (n + 1), 0 < Q w)
    (hsum : ∑ w ∈ range (n + 1), Q w = 1) (E : Finset ℕ) (hE : E ⊆ range (n + 1)) :
    FSCore.BinaryKL.klB ((E.card : ℝ) / ((n : ℝ) + 1)) (∑ w ∈ E, Q w) ≤ countKL n Q := by
  classical
  set p : ℕ → ℝ := fun _ => 1 / ((n : ℝ) + 1) with hp
  have hn : (0:ℝ) < (n : ℝ) + 1 := by positivity
  have hsplit : ∀ f : ℕ → ℝ, ∑ w ∈ range (n + 1), f w = ∑ w ∈ E, f w + ∑ w ∈ range (n + 1) \ E, f w := by
    intro f; rw [← Finset.sum_sdiff hE]; ring
  have hpE : ∑ w ∈ E, p w = (E.card : ℝ) / ((n : ℝ) + 1) := by
    simp [hp, Finset.sum_const, div_eq_mul_inv]
  have hpEc : ∑ w ∈ range (n + 1) \ E, p w = 1 - (E.card : ℝ) / ((n : ℝ) + 1) := by
    have h1 : ∑ w ∈ range (n + 1), p w = 1 := by
      simp [hp, Finset.sum_const]; field_simp
    rw [hsplit p, hpE] at h1; linarith
  have hQEc : ∑ w ∈ range (n + 1) \ E, Q w = 1 - ∑ w ∈ E, Q w := by
    rw [hsplit Q] at hsum; linarith
  have hpos : ∀ s : Finset ℕ, s ⊆ range (n + 1) →
      (∑ w ∈ s, p w) * Real.log ((∑ w ∈ s, p w) / (∑ w ∈ s, Q w)) ≤
        ∑ w ∈ s, p w * Real.log (p w / Q w) := by
    intro s hs
    exact FSCore.FiniteKL.log_sum_le s p Q (fun w _ => by simp [hp]; positivity)
      (fun w hw => (hQ w (hs hw)).le) (fun w hw _ => hQ w (hs hw))
  have h1 := hpos E hE
  have h2 := hpos (range (n + 1) \ E) Finset.sdiff_subset
  rw [hpE] at h1
  rw [hpEc, hQEc] at h2
  unfold countKL
  rw [hsplit (fun w => 1 / ((n : ℝ) + 1) * Real.log (1 / ((n : ℝ) + 1) / Q w))]
  unfold FSCore.BinaryKL.klB
  exact add_le_add h1 h2

/-- **Gibbs**: `KL(p_W ‖ Q) ≥ 0`. -/
theorem countKL_nonneg (n : ℕ) (Q : ℕ → ℝ) (hQ : ∀ w ∈ range (n + 1), 0 < Q w)
    (hsum : ∑ w ∈ range (n + 1), Q w = 1) : 0 ≤ countKL n Q := by
  have h := FSCore.FiniteKL.log_sum_le (range (n + 1)) (fun _ => 1 / ((n : ℝ) + 1)) Q
    (fun w _ => by positivity) (fun w hw => (hQ w hw).le) (fun w hw _ => hQ w hw)
  have hp : ∑ w ∈ range (n + 1), (1 / ((n : ℝ) + 1)) = 1 := by
    simp [Finset.sum_const]; field_simp
  rw [hp, hsum, div_one, Real.log_one, mul_zero] at h
  exact h

lemma Fcount_nonneg (b : ℕ → ℕ) (R : ℕ) : 0 ≤ Fcount b R :=
  countKL_nonneg _ _ (fun w hw => QW_pos b R (by simp at hw; omega)) (sum_QW b R)

/-- **Data processing for the sampler**, in the form used by the proofs: for an event `E ⊆ {0,…,n}`
with target mass `α = |E|/(n+1)` and sampler mass `β = Σ_E Q_W` strictly inside `(0,1)`,
`F ≥ α ln(α/β) - α`. -/
theorem Fcount_ge_event (b : ℕ → ℕ) (R : ℕ) (E : Finset ℕ) (hE : E ⊆ range (mOf b R + 1))
    (hβ0 : 0 < ∑ w ∈ E, QW b R w) (hβ1 : ∑ w ∈ E, QW b R w < 1) :
    ((E.card : ℝ) / ((mOf b R : ℝ) + 1)) * Real.log (((E.card : ℝ) / ((mOf b R : ℝ) + 1)) / ∑ w ∈ E, QW b R w)
      - (E.card : ℝ) / ((mOf b R : ℝ) + 1) ≤ Fcount b R := by
  have hcard : (E.card : ℝ) ≤ (mOf b R : ℝ) + 1 := by
    have := Finset.card_le_card hE
    simp only [Finset.card_range] at this
    exact_mod_cast this
  have hu1 : (E.card : ℝ) / ((mOf b R : ℝ) + 1) ≤ 1 := by
    rw [div_le_one (by positivity)]; exact hcard
  have h1 := FSCore.BinaryKL.klB_ge_mul_log_div_sub hu1 hβ0 hβ1
  have h2 := klB_le_countKL (mOf b R) (QW b R) (fun w hw => QW_pos b R (by simp at hw; omega))
    (sum_QW b R) E hE
  unfold Fcount
  linarith

/-! ## §5 Non-vacuity checks (`example`s; no new names) -/

/-- One block of size 2 from `P_0 = 1/2`: `Q_W = Bin(2, 1/2)`. -/
example : QW (fun _ => 2) 1 0 = 1 / 4 ∧ QW (fun _ => 2) 1 1 = 1 / 2 ∧ QW (fun _ => 2) 1 2 = 1 / 4 := by
  simp only [QW, sExp, fwd, stepOp, blockOp, Function.iterate_succ, Function.iterate_zero,
    Function.comp, Pk, cOf, mOf]
  unfold drawOp
  norm_num

/-- Two single reveals: the sampler is the exact sequential sampler, and `Q_W` is uniform on `{0, 1, 2}`. -/
example : QW (fun _ => 1) 2 0 = 1 / 3 ∧ QW (fun _ => 1) 2 1 = 1 / 3 ∧ QW (fun _ => 1) 2 2 = 1 / 3 := by
  simp only [QW, sExp, fwd, stepOp, blockOp, Function.iterate_succ, Function.iterate_zero,
    Function.comp, Pk, cOf, mOf]
  unfold drawOp
  simp only [stepOp, blockOp, Function.iterate_succ, Function.iterate_zero, Function.comp, Pk, cOf, mOf]
  unfold drawOp
  norm_num [Finset.sum_range_succ]

end A36FS.Thm5

#print axioms A36FS.Thm5.blockOp_quad
#print axioms A36FS.Thm5.blockOp_mono
#print axioms A36FS.Thm5.blockOp_pos
#print axioms A36FS.Thm5.fwd_mono
#print axioms A36FS.Thm5.fwd_add_steps
#print axioms A36FS.Thm5.sExp_tower
#print axioms A36FS.Thm5.fwd_P
#print axioms A36FS.Thm5.fwd_PQ
#print axioms A36FS.Thm5.fwd_var
#print axioms A36FS.Thm5.L5
#print axioms A36FS.Thm5.var_PR_le
#print axioms A36FS.Thm5.QW_pos
#print axioms A36FS.Thm5.sum_QW
#print axioms A36FS.Thm5.sExp_eq_sum_QW
#print axioms A36FS.Thm5.klB_le_countKL
#print axioms A36FS.Thm5.countKL_nonneg
#print axioms A36FS.Thm5.Fcount_nonneg
#print axioms A36FS.Thm5.Fcount_ge_event


==> anc/formal_companion/lean/src/A36FS/Thm5/ConvexOrder.lean <==
import A36FS.Thm5.Chain
import A36FS.Prop2.BB1

/-!
# A36FS.Thm5.ConvexOrder — Lemmas L1–L4 of Theorem 5 (full-support branch)

Paper: `appendix_thmm.tex` (82bf3a6e…): Lemma L1 (ll. 126–138), L2 (ll. 147–169), L3 (ll. 175–185),
L4 (ll. 189–194).

Convex order on the count grid: `DConvOn L M g` (nonnegative second differences on `{L, …, M}`).  A convex `φ` on
`[0,1]` read on an equally spaced grid inside `[0,1]` is discretely convex (`DConvOn_of_convexOn`), and every law
here lives on such a grid.  The target's block kernel is the Pólya urn (`pStep`, `pOp`): sequential draws at
Laplace's rule `(z + count)/(pseudo-count)`, i.e. `BetaBin(b, cp, c(1-p))` (the closed form is
`A36FS.Thm5.Kernels.pOp_eq_betaBin`).

**Route (elementary; no Beta integral).**
* L1 by interpolation: `F(i, j) = blockOp i q (pOp j z (C+i) g) a` (`i` frozen draws, then `j` target draws).
  Turning the last frozen draw into the first target draw changes `E g` by `(1/(C+i)) E[(X - EX)(g(X+1) - g(X))]`,
  which is `≥ 0` (`interp_step`: an exact identity plus the covariance inequality `blockOp_cov`, proved pointwise as
  `(x - μ)(h x - h ⌊μ⌋) ≥ 0`).  `F(b, 0)` is the sampler block, `F(0, b)` the target block.
* L2′: the TARGET kernel preserves discrete convexity, by the exact identity
  `Δ²(pStep g)(j) = q_{j+2}(d₂ - d₁) + (1 - q_j)(d₁ - d₀)` (`pStep_DConv`, `pOp_DConv`).
* L3 by induction on `k`: `Law_s(A_{k+1}) = Law_s(A_k) S ≤_cx Law_s(A_k) T` (L1) `≤_cx Law_t(A_k) T` (L2′ and the
  induction hypothesis) `= Law_t(A_{k+1})` (the uniform law is preserved: BB1's `polya_uniform`).  The paper instead
  applies L2 to the SAMPLER kernel and L1 against the target law; that route (the sampler-kernel L2 in grid form,
  and a second proof of L3) is in `A36FS.Thm5.SamplerL2` (`stepOp_DConv`, `L2_convex`, `L3_paper`).
* L4 from L3 with the hinge `(2u - v)₊`; `E_s[1/Y] ≤ (4 ln c + 2)/c` from L3 with the convex `v ↦ 1/v` and Mathlib's
  `harmonic_le_one_add_log` (the paper derives the same bound from L4 by summation by parts).

Headlines (`#print axioms` at the end): `pStep_DConv`, `pOp_DConv` (L2′), `blockOp_cov`, `interp_step`, `L1_disc`,
`L1`, `unifAvg_pOp`, `L3`, `L3_convex`, `L4`, `L4_count`, `invY_le`.
-/

set_option autoImplicit false

namespace A36FS.Thm5

open Finset Real

/-! ## §1 Discrete convexity -/

/-- `g` is convex on the integer interval `[L, M]`: nonnegative second differences there. -/
def DConvOn (L M : ℕ) (g : ℕ → ℝ) : Prop := ∀ j, L ≤ j → j + 2 ≤ M → 2 * g (j + 1) ≤ g j + g (j + 2)

lemma DConvOn.mono {L M L' M' : ℕ} {g : ℕ → ℝ} (hg : DConvOn L M g) (hL : L ≤ L') (hM : M' ≤ M) :
    DConvOn L' M' g :=
  fun j hj1 hj2 => hg j (le_trans hL hj1) (le_trans hj2 hM)

/-- The increments of a discretely convex function are nondecreasing. -/
lemma DConvOn.incr_mono {L M : ℕ} {g : ℕ → ℝ} (hg : DConvOn L (M + 1) g) :
    ∀ d x, L ≤ x → x + d ≤ M → g (x + 1) - g x ≤ g (x + d + 1) - g (x + d) := by
  intro d
  induction d with
  | zero => intro x _ _; simp
  | succ d ih =>
    intro x hx hxd
    have h1 := ih x hx (by omega)
    have h2 := hg (x + d) (by omega) (by omega)
    rw [show x + (d + 1) = x + d + 1 by omega, show x + d + 1 + 1 = x + d + 2 by omega]
    linarith

/-! ## §2 The target kernel: Pólya draws -/

/-- One target draw at pseudo-count `C` with offset `z`: the success probability at count `x` is `(z + x)/C`
(Laplace's rule of succession when `z = 1`). -/
noncomputable def pStep (z C : ℝ) (g : ℕ → ℝ) (x : ℕ) : ℝ := drawOp ((z + x) / C) g x

/-- `b` target draws (the Pólya urn): `pOp b z C g x = E_t[g(x + H)]` with `H` the number of ones among `b`
sequential draws, the `i`-th at success probability `(z + current count)/(C + i)`; for `x = 0` this is
`BetaBin(b, z, C - z)`. -/
noncomputable def pOp : ℕ → ℝ → ℝ → (ℕ → ℝ) → ℕ → ℝ
  | 0, _, _, g => g
  | b + 1, z, C, g => pStep z C (pOp b z (C + 1) g)

@[simp] lemma pOp_zero (z C : ℝ) (g : ℕ → ℝ) : pOp 0 z C g = g := rfl

lemma pOp_succ (b : ℕ) (z C : ℝ) (g : ℕ → ℝ) : pOp (b + 1) z C g = pStep z C (pOp b z (C + 1) g) := rfl

/-- **Lemma L2′ (one target draw preserves discrete convexity).** The second difference of `pStep z C g`
at `j` is `q_{j+2}(d₂ - d₁) + (1 - q_j)(d₁ - d₀)` with `q_x = (z+x)/C`, `d_i = g(j+i+1) - g(j+i)`. -/
lemma pStep_DConv {z C : ℝ} (hC : 0 < C) {L M : ℕ} {g : ℕ → ℝ} (hg : DConvOn L (M + 1) g)
    (hz0 : 0 ≤ z + L + 2) (hz1 : z + M ≤ C + 2) : DConvOn L M (pStep z C g) := by
  intro j hj1 hj2
  have hd1 := hg j hj1 (by omega)
  have hd2 := hg (j + 1) (by omega) (by omega)
  have hjL : (L : ℝ) ≤ j := by exact_mod_cast hj1
  have hjM : (j : ℝ) + 2 ≤ M := by exact_mod_cast hj2
  have hq2 : 0 ≤ (z + ((j : ℝ) + 2)) / C := div_nonneg (by linarith) hC.le
  have hq0 : 0 ≤ 1 - (z + (j : ℝ)) / C := by
    rw [sub_nonneg, div_le_one hC]; linarith
  have key : pStep z C g j + pStep z C g (j + 2) - 2 * pStep z C g (j + 1) =
      (z + ((j : ℝ) + 2)) / C * ((g (j + 3) - g (j + 2)) - (g (j + 2) - g (j + 1))) +
      (1 - (z + (j : ℝ)) / C) * ((g (j + 2) - g (j + 1)) - (g (j + 1) - g j)) := by
    unfold pStep drawOp
    push_cast
    field_simp
    ring
  have e1 : j + 1 + 2 = j + 3 := by omega
  have e2 : j + 1 + 1 = j + 2 := by omega
  rw [e1, e2] at hd2
  have := mul_nonneg hq2 (show 0 ≤ (g (j + 3) - g (j + 2)) - (g (j + 2) - g (j + 1)) by linarith)
  have := mul_nonneg hq0 (show 0 ≤ (g (j + 2) - g (j + 1)) - (g (j + 1) - g j) by linarith)
  linarith

/-- **Lemma L2′ (the target block kernel preserves discrete convexity).** -/
lemma pOp_DConv : ∀ (b : ℕ) {z C : ℝ} {L M : ℕ} {g : ℕ → ℝ}, 0 < C → DConvOn L (M + b) g →
    0 ≤ z + L + 2 → z + M ≤ C + 2 → DConvOn L M (pOp b z C g) := by
  intro b
  induction b with
  | zero => intro z C L M g _ hg _ _; simpa using hg
  | succ b ih =>
    intro z C L M g hC hg hz0 hz1
    show DConvOn L M (pStep z C (pOp b z (C + 1) g))
    refine pStep_DConv hC (ih (by linarith) (by rw [show M + 1 + b = M + (b + 1) by omega]; exact hg) hz0
      (by push_cast; linarith)) hz0 hz1

/-! ## §3 Lemma L1 by interpolation (no Beta integral) -/

/-- The covariance inequality `E[(X - EX) h(X)] ≥ 0` for `X = a + Bin(i, q)` and `h` nondecreasing on
`[a, a+i]`: pointwise `(x - μ)(h x - h ⌊μ⌋) ≥ 0`. -/
lemma blockOp_cov {q : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) (i a : ℕ) {h : ℕ → ℝ}
    (hh : ∀ x y, a ≤ x → x ≤ y → y ≤ a + i → h x ≤ h y) :
    0 ≤ blockOp i q (fun x : ℕ => ((x : ℝ) - ((a : ℝ) + i * q)) * h x) a := by
  set μ : ℝ := (a : ℝ) + i * q with hμ
  have hμ0 : 0 ≤ μ := by positivity
  set t : ℕ := ⌊μ⌋₊ with ht
  have hat : a ≤ t := Nat.le_floor (by rw [hμ]; nlinarith)
  have htμ : (t : ℝ) ≤ μ := Nat.floor_le hμ0
  have hμt : μ < (t : ℝ) + 1 := Nat.lt_floor_add_one μ
  have hti : t ≤ a + i := by
    have : (t : ℝ) ≤ (a : ℝ) + i := by rw [hμ] at htμ; nlinarith
    exact_mod_cast this
  have hlin := congrFun (blockOp_lin3 i q 1 (h t) (-(h t * μ))
    (fun x : ℕ => ((x : ℝ) - μ) * (h x - h t)) (fun x : ℕ => (x : ℝ))) a
  have hid : blockOp i q (fun x : ℕ => (x : ℝ)) a = (a : ℝ) + i * q := by
    have := congrFun (blockOp_quad i q 0 1 0) a
    simp only [zero_add, one_mul, zero_mul, add_zero] at this
    exact this
  have heq : (fun x : ℕ => ((x : ℝ) - μ) * h x) =
      fun x : ℕ => 1 * (((x : ℝ) - μ) * (h x - h t)) + h t * (x : ℝ) + (-(h t * μ)) := by
    funext x; ring
  rw [heq, hlin, hid]
  have hpt : 0 ≤ blockOp i q (fun x : ℕ => ((x : ℝ) - μ) * (h x - h t)) a := by
    refine blockOp_nonneg hq0 hq1 i (fun x hx1 hx2 => ?_)
    rcases Nat.lt_or_ge t x with hxt | hxt
    · have hx : μ < (x : ℝ) := by
        have : (t : ℝ) + 1 ≤ x := by exact_mod_cast hxt
        linarith
      exact mul_nonneg (by linarith) (by linarith [hh t x hat hxt.le hx2])
    · have hx : (x : ℝ) ≤ μ := le_trans (by exact_mod_cast hxt) htμ
      exact mul_nonneg_of_nonpos_of_nonpos (by linarith) (by linarith [hh x t hx1 hxt hti])
  have : h t * ((a : ℝ) + i * q) + -(h t * μ) = 0 := by rw [hμ]; ring
  linarith

/-- One interpolation step: converting the last frozen draw into the first target draw does not decrease
`E g` for discretely convex `g`. -/
lemma interp_step {z C : ℝ} {a : ℕ} (hC : 0 < C) (hq0 : 0 ≤ z + a) (hq1 : z + a ≤ C) (i j : ℕ) {g : ℕ → ℝ}
    (hg : DConvOn a (a + i + 1 + j) g) :
    blockOp (i + 1) ((z + a) / C) (pOp j z (C + (i + 1 : ℕ)) g) a ≤
      blockOp i ((z + a) / C) (pOp (j + 1) z (C + i) g) a := by
  set q := (z + a) / C with hq
  have hq0' : 0 ≤ q := div_nonneg hq0 hC.le
  have hq1' : q ≤ 1 := by rw [hq, div_le_one hC]; exact hq1
  set G := pOp j z (C + (i + 1 : ℕ)) g with hG
  have hGc : DConvOn a (a + i + 1) G := by
    refine pOp_DConv j (by positivity) hg (by linarith) ?_
    push_cast; linarith
  have hpop : pOp (j + 1) z (C + i) g = pStep z (C + i) G := by
    show pStep z (C + i) (pOp j z (C + i + 1) g) = pStep z (C + i) G
    rw [hG]; push_cast; ring_nf
  rw [blockOp_succ', hpop]
  have hCi : 0 < C + i := by positivity
  have hdiff : (fun x => pStep z (C + i) G x - drawOp q G x) =
      fun x : ℕ => (1 / (C + i)) * (((x : ℝ) - ((a : ℝ) + i * q)) * (G (x + 1) - G x)) := by
    funext x
    unfold pStep drawOp
    rw [hq]
    field_simp
    ring
  have hsub := blockOp_sub i q (pStep z (C + i) G) (drawOp q G)
  have hcov := blockOp_cov hq0' hq1' i a (h := fun x => G (x + 1) - G x)
    (fun x y hx hxy hy => by
      have := hGc.incr_mono (y - x) x hx (by omega)
      rwa [show x + (y - x) = y by omega] at this)
  have h1 : blockOp i q (fun x => pStep z (C + i) G x - drawOp q G x) a ≥ 0 := by
    rw [hdiff, blockOp_smul]
    exact mul_nonneg (by positivity) hcov
  have h2 : blockOp i q (fun x => pStep z (C + i) G x - drawOp q G x) a =
      blockOp i q (pStep z (C + i) G) a - blockOp i q (drawOp q G) a := congrFun hsub a
  linarith

/-- **Lemma L1 (per-state convex order), discrete form.** For `q = (z + a)/C ∈ [0,1]` and `g` discretely convex
on `[a, a + b]`: `E g(a + Bin(b, q)) ≤ E_t g(a + H)`, `H` the Pólya count of `b` target draws. -/
theorem L1_disc {z C : ℝ} {a : ℕ} (hC : 0 < C) (hq0 : 0 ≤ z + a) (hq1 : z + a ≤ C) (b : ℕ) {g : ℕ → ℝ}
    (hg : DConvOn a (a + b) g) :
    blockOp b ((z + a) / C) g a ≤ pOp b z C g a := by
  have claim : ∀ i j, i + j ≤ b →
      blockOp i ((z + a) / C) (pOp j z (C + (i : ℕ)) g) a ≤ pOp (i + j) z C g a := by
    intro i
    induction i with
    | zero => intro j _; simp
    | succ i ih =>
      intro j hij
      calc blockOp (i + 1) ((z + a) / C) (pOp j z (C + ((i + 1 : ℕ) : ℝ)) g) a
          ≤ blockOp i ((z + a) / C) (pOp (j + 1) z (C + i) g) a :=
            interp_step hC hq0 hq1 i j (hg.mono le_rfl (by omega))
        _ ≤ pOp (i + (j + 1)) z C g a := ih (j + 1) (by omega)
        _ = pOp (i + 1 + j) z C g a := by rw [show i + (j + 1) = i + 1 + j by omega]
  have := claim b 0 (by omega)
  simpa using this


/-- A convex `φ` on `[0,1]`, read on an equally spaced grid inside `[0,1]`, is discretely convex. -/
lemma DConvOn_of_convexOn {φ : ℝ → ℝ} (hφ : ConvexOn ℝ (Set.Icc 0 1) φ) {s δ : ℝ} (hδ : 0 ≤ δ)
    {L M : ℕ} (h0 : 0 ≤ s + δ * L) (h1 : s + δ * M ≤ 1) :
    DConvOn L M (fun x => φ (s + δ * x)) := by
  intro j hj1 hj2
  have hjL : (L : ℝ) ≤ j := by exact_mod_cast hj1
  have hjM : (j : ℝ) + 2 ≤ M := by exact_mod_cast hj2
  have hm0 : s + δ * (j : ℝ) ∈ Set.Icc (0:ℝ) 1 := ⟨by nlinarith, by nlinarith⟩
  have hm2 : s + δ * ((j : ℝ) + 2) ∈ Set.Icc (0:ℝ) 1 := ⟨by nlinarith, by nlinarith⟩
  have := hφ.2 hm0 hm2 (by norm_num : (0:ℝ) ≤ 1 / 2) (by norm_num : (0:ℝ) ≤ 1 / 2) (by norm_num)
  have e : (1 / 2 : ℝ) • (s + δ * (j : ℝ)) + (1 / 2 : ℝ) • (s + δ * ((j : ℝ) + 2)) = s + δ * ((j : ℝ) + 1) := by
    simp only [smul_eq_mul]; ring
  rw [e] at this
  simp only [smul_eq_mul] at this
  push_cast
  rw [show (j : ℝ) + 2 = (j : ℝ) + 2 by rfl]
  linarith

/-- **Lemma L1 (per-state convex order)**, the paper's form: for `c > 0`, `p ∈ [0,1]`, `b ∈ ℕ` and every convex
`φ` on `[0,1]`, `E φ((cp + Bin(b,p))/(c+b)) ≤ E φ((cp + H)/(c+b))` with `H` the Pólya count of `b` target draws
from weights `(cp, c(1-p))`, i.e. `H ~ BetaBin(b, cp, c(1-p))`.  (The paper states `p ∈ (0,1)`; the endpoints are
included here.) -/
theorem L1 {c p : ℝ} (hc : 0 < c) (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (b : ℕ) {φ : ℝ → ℝ}
    (hφ : ConvexOn ℝ (Set.Icc 0 1) φ) :
    blockOp b p (fun h => φ ((c * p + h) / (c + b))) 0 ≤
      pOp b (c * p) c (fun h => φ ((c * p + h) / (c + b))) 0 := by
  have hcb : 0 < c + b := by positivity
  have hq : (c * p + ((0 : ℕ) : ℝ)) / c = p := by field_simp; simp
  have hg : DConvOn 0 (0 + b) (fun h : ℕ => φ ((c * p + h) / (c + b))) := by
    have := DConvOn_of_convexOn hφ (s := c * p / (c + b)) (δ := 1 / (c + b)) (by positivity) (L := 0) (M := 0 + b)
      (by simp; positivity) (by
        have e : c * p / (c + b) + 1 / (c + b) * ((0 + b : ℕ) : ℝ) = (c * p + b) / (c + b) := by
          push_cast; field_simp; ring
        rw [e, div_le_one hcb]
        nlinarith)
    refine fun j hj1 hj2 => ?_
    have h' := this j hj1 hj2
    have e : ∀ x : ℕ, c * p / (c + b) + 1 / (c + b) * (x : ℝ) = (c * p + x) / (c + b) := by
      intro x; field_simp
    simp only [e] at h'
    exact h'
  have := L1_disc (z := c * p) (C := c) (a := 0) hc (by simp; positivity) (by simp; nlinarith) b hg
  rwa [hq] at this

/-! ## §4 Lemma L3: the sampler marginals are dominated by the target's (uniform) marginals -/

/-- The uniform average over `{0, …, M}` (the target law of the count after `M` reveals). -/
noncomputable def unifAvg (M : ℕ) (g : ℕ → ℝ) : ℝ := (∑ a ∈ range (M + 1), g a) / ((M : ℝ) + 1)

/-- One target draw carries the uniform law on `{0..M}` to the uniform law on `{0..M+1}` (BB1's `polya_uniform`). -/
lemma unifAvg_pStep (M : ℕ) (g : ℕ → ℝ) : unifAvg M (pStep 1 ((M : ℝ) + 2) g) = unifAvg (M + 1) g := by
  unfold unifAvg
  have h := A36FS.Prop2.polya_uniform M g
  have hfun : ∀ a ∈ range (M + 1), pStep 1 ((M : ℝ) + 2) g a =
      (1 - A36FS.Prop2.thetaHat M a) * g a + A36FS.Prop2.thetaHat M a * g (a + 1) := by
    intro a _; unfold pStep drawOp A36FS.Prop2.thetaHat; rfl
  rw [Finset.sum_congr rfl hfun, h]
  push_cast
  have h1 : (M : ℝ) + 1 ≠ 0 := by positivity
  have h2 : (M : ℝ) + 2 ≠ 0 := by positivity
  have h3 : (M : ℝ) + 1 + 1 ≠ 0 := by positivity
  field_simp
  ring

/-- `b` target draws carry the uniform law on `{0..M}` to the uniform law on `{0..M+b}`. -/
lemma unifAvg_pOp : ∀ (b M : ℕ) (g : ℕ → ℝ), unifAvg M (pOp b 1 ((M : ℝ) + 2) g) = unifAvg (M + b) g := by
  intro b
  induction b with
  | zero => intro M g; simp
  | succ b ih =>
    intro M g
    rw [pOp_succ, unifAvg_pStep]
    have e : (M : ℝ) + 2 + 1 = ((M + 1 : ℕ) : ℝ) + 2 := by push_cast; ring
    rw [e, ih (M + 1) g, show M + 1 + b = M + (b + 1) by omega]

/-- **Lemma L3 (convex order of the marginals), discrete form.** For every `k` and every `g` discretely convex on
`{0, …, m_k}`: `E_s g(A_k) ≤ E_t g(A_k)`, the target law of `A_k` being uniform on `{0, …, m_k}`. -/
theorem L3 (b : ℕ → ℕ) : ∀ (k : ℕ) {g : ℕ → ℝ}, DConvOn 0 (mOf b k) g → sExp b k g ≤ unifAvg (mOf b k) g := by
  intro k
  induction k with
  | zero => intro g _; simp [sExp, unifAvg, mOf_zero]
  | succ k ih =>
    intro g hg
    rw [mOf_succ] at hg
    have hT : sExp b (k + 1) g = sExp b k (stepOp b k g) := by
      rw [sExp_tower b g k 1]; rfl
    have hc := cOf_pos b k
    have hstep : ∀ a, a ≤ mOf b k → stepOp b k g a ≤ pOp (b k) 1 (cOf b k) g a := by
      intro a ha
      have haR : (a : ℝ) ≤ mOf b k := by exact_mod_cast ha
      unfold stepOp Pk
      exact L1_disc hc (by positivity) (by unfold cOf; linarith) (b k) (hg.mono (Nat.zero_le _) (by omega))
    have hconv : DConvOn 0 (mOf b k) (pOp (b k) 1 (cOf b k) g) :=
      pOp_DConv (b k) hc hg (by norm_num) (by unfold cOf; linarith)
    rw [hT]
    calc sExp b k (stepOp b k g) ≤ sExp b k (pOp (b k) 1 (cOf b k) g) := sExp_mono b k hstep
      _ ≤ unifAvg (mOf b k) (pOp (b k) 1 (cOf b k) g) := ih hconv
      _ = unifAvg (mOf b k + b k) g := by unfold cOf; exact unifAvg_pOp (b k) (mOf b k) g
      _ = unifAvg (mOf b (k + 1)) g := by rw [mOf_succ]

/-- **Lemma L3**, the paper's form: `Law_s(P_k) ≤_cx Law_t(P_k)`, tested on every convex `φ` on `[0,1]`. -/
theorem L3_convex (b : ℕ → ℕ) (k : ℕ) {φ : ℝ → ℝ} (hφ : ConvexOn ℝ (Set.Icc 0 1) φ) :
    sExp b k (fun a => φ (Pk b k a)) ≤ unifAvg (mOf b k) (fun a => φ (Pk b k a)) := by
  have hc := cOf_pos b k
  have hg : DConvOn 0 (mOf b k) (fun a => φ (1 / cOf b k + 1 / cOf b k * a)) :=
    DConvOn_of_convexOn hφ (by positivity) (by simp; positivity)
      (by
        have e : 1 / cOf b k + 1 / cOf b k * (mOf b k : ℝ) = (1 + mOf b k) / cOf b k := by field_simp
        rw [e, div_le_one hc]; unfold cOf; linarith)
  have e : (fun a : ℕ => φ (1 / cOf b k + 1 / cOf b k * a)) = fun a => φ (Pk b k a) := by
    funext a; unfold Pk; congr 1; field_simp
  rw [e] at hg
  exact L3 b k hg


/-! ## §5 Lemma L4 (edge CDF) and the harmonic bound -/

lemma two_max_le (m δ : ℝ) : 2 * max 0 m ≤ max 0 (m + δ) + max 0 (m - δ) := by
  rcases le_total m 0 with hm | hm
  · rw [max_eq_left hm]
    have := le_max_left 0 (m + δ); have := le_max_left 0 (m - δ); linarith
  · rw [max_eq_right hm]
    have := le_max_right 0 (m + δ); have := le_max_right 0 (m - δ); linarith

lemma two_pos_part_le (y : ℝ) : 2 * max 0 (y - 1) ≤ (max 0 y) ^ 2 - (max 0 (y - 1)) ^ 2 := by
  rcases le_total y 0 with hy | hy
  · rw [max_eq_left hy, max_eq_left (by linarith : y - 1 ≤ 0)]; norm_num
  · rcases le_total y 1 with hy1 | hy1
    · rw [max_eq_right hy, max_eq_left (by linarith : y - 1 ≤ 0)]; nlinarith
    · rw [max_eq_right hy, max_eq_right (by linarith : 0 ≤ y - 1)]; nlinarith

/-- `Σ_{a<N} (s - (a+1))₊ ≤ s²/2` for `s ≥ 0` (the integral comparison, by telescoping). -/
lemma sum_pos_part_le {s : ℝ} (hs : 0 ≤ s) (N : ℕ) :
    ∑ a ∈ range N, max 0 (s - ((a : ℝ) + 1)) ≤ s ^ 2 / 2 := by
  have key : ∀ N : ℕ, 2 * ∑ a ∈ range N, max 0 (s - ((a : ℝ) + 1)) ≤
      (max 0 s) ^ 2 - (max 0 (s - N)) ^ 2 := by
    intro N
    induction N with
    | zero => simp
    | succ N ih =>
      rw [Finset.sum_range_succ, mul_add]
      have h := two_pos_part_le (s - N)
      have e : s - (N : ℝ) - 1 = s - ((N : ℝ) + 1) := by ring
      rw [e] at h
      push_cast
      linarith
  have h := key N
  rw [max_eq_right hs] at h
  nlinarith [sq_nonneg (max 0 (s - N))]

/-- **Lemma L4 (edge CDF).** `Pr_s(P_k ≤ u) ≤ 2 u c_k/(c_k - 1) ≤ 4u` for `u > 0`. -/
theorem L4 (b : ℕ → ℕ) (k : ℕ) {u : ℝ} (hu : 0 < u) :
    sExp b k (fun a => if Pk b k a ≤ u then 1 else 0) ≤ 2 * u * cOf b k / (cOf b k - 1) ∧
      2 * u * cOf b k / (cOf b k - 1) ≤ 4 * u := by
  have hc := cOf_pos b k
  have hc2 := two_le_cOf b k
  have hc1 : 0 < cOf b k - 1 := by linarith
  set φ : ℕ → ℝ := fun a => max 0 (2 * u - Pk b k a) with hφ
  have hpt : ∀ a, (if Pk b k a ≤ u then (1:ℝ) else 0) ≤ (1 / u) * φ a + 0 * 0 + 0 := by
    intro a
    split_ifs with h
    · simp only [hφ, mul_zero, add_zero]
      rw [one_div, inv_mul_eq_div, le_div_iff₀ hu, one_mul]
      have := le_max_right 0 (2 * u - Pk b k a); linarith
    · simp only [hφ, mul_zero, add_zero]
      exact mul_nonneg (by positivity) (le_max_left _ _)
  have h1 : sExp b k (fun a => if Pk b k a ≤ u then 1 else 0) ≤ (1 / u) * sExp b k φ := by
    have := sExp_mono b k (f := fun a => if Pk b k a ≤ u then 1 else 0)
      (g := fun a => (1 / u) * φ a + 0 * (fun _ => (0:ℝ)) a + 0) (fun x _ => hpt x)
    rw [sExp_lin3] at this
    linarith
  have hconv : DConvOn 0 (mOf b k) φ := by
    intro j _ _
    have := two_max_le (2 * u - Pk b k (j + 1)) (1 / cOf b k)
    have e1 : 2 * u - Pk b k (j + 1) + 1 / cOf b k = 2 * u - Pk b k j := by
      unfold Pk; push_cast; field_simp; ring
    have e2 : 2 * u - Pk b k (j + 1) - 1 / cOf b k = 2 * u - Pk b k (j + 2) := by
      unfold Pk; push_cast; field_simp; ring
    rw [e1, e2] at this
    simpa [hφ] using this
  have h2 := L3 b k hconv
  have h3 : unifAvg (mOf b k) φ ≤ 2 * u ^ 2 * cOf b k / (cOf b k - 1) := by
    unfold unifAvg
    have e : ∀ a ∈ range (mOf b k + 1), φ a = (1 / cOf b k) * max 0 (2 * u * cOf b k - ((a : ℝ) + 1)) := by
      intro a _
      simp only [hφ]
      unfold Pk
      rw [show 2 * u - (1 + (a : ℝ)) / cOf b k = (2 * u * cOf b k - ((a : ℝ) + 1)) / cOf b k by
        field_simp; ring]
      set X := 2 * u * cOf b k - ((a : ℝ) + 1)
      rcases le_total X 0 with hX | hX
      · rw [max_eq_left hX, max_eq_left (div_nonpos_of_nonpos_of_nonneg hX hc.le)]; ring
      · rw [max_eq_right hX, max_eq_right (div_nonneg hX hc.le)]; ring
    rw [Finset.sum_congr rfl e, ← Finset.mul_sum]
    have hs := sum_pos_part_le (s := 2 * u * cOf b k) (by positivity) (mOf b k + 1)
    have hm : ((mOf b k : ℕ) : ℝ) + 1 = cOf b k - 1 := by unfold cOf; ring
    rw [hm, div_le_div_iff₀ hc1 hc1]
    have : 1 / cOf b k * ∑ a ∈ range (mOf b k + 1), max 0 (2 * u * cOf b k - ((a : ℝ) + 1)) ≤
        1 / cOf b k * ((2 * u * cOf b k) ^ 2 / 2) := mul_le_mul_of_nonneg_left hs (by positivity)
    have e2 : 1 / cOf b k * ((2 * u * cOf b k) ^ 2 / 2) = 2 * u ^ 2 * cOf b k := by field_simp; try ring
    nlinarith
  refine ⟨?_, ?_⟩
  · calc sExp b k (fun a => if Pk b k a ≤ u then 1 else 0) ≤ (1 / u) * sExp b k φ := h1
      _ ≤ (1 / u) * (2 * u ^ 2 * cOf b k / (cOf b k - 1)) :=
          mul_le_mul_of_nonneg_left (h2.trans h3) (by positivity)
      _ = 2 * u * cOf b k / (cOf b k - 1) := by field_simp; try ring
  · rw [div_le_iff₀ hc1]; nlinarith

/-- L4 in count form, as used in the proof of Theorem 5: `Pr_s(Y ≤ y) ≤ 4y/c_k`, `Y = c_k P_k = 1 + A_k`. -/
theorem L4_count (b : ℕ → ℕ) (k : ℕ) {y : ℝ} (hy : 0 < y) :
    sExp b k (fun a => if 1 + (a : ℝ) ≤ y then 1 else 0) ≤ 4 * y / cOf b k := by
  have hc := cOf_pos b k
  have h := L4 b k (u := y / cOf b k) (by positivity)
  have e : (fun a => if Pk b k a ≤ y / cOf b k then (1:ℝ) else 0) = fun a : ℕ => if 1 + (a : ℝ) ≤ y then 1 else 0 := by
    funext a; simp only [Pk, div_le_div_iff_of_pos_right hc]
  rw [e] at h
  calc _ ≤ _ := h.1
    _ ≤ 4 * (y / cOf b k) := h.2
    _ = 4 * y / cOf b k := by ring

/-- `E_s[1/Y] ≤ (4 ln c_k + 2)/c_k`, `Y = 1 + A_k` (via Lemma L3 with the convex `v ↦ 1/v` and the harmonic bound;
the paper obtains the same bound from L4 by summation by parts). -/
theorem invY_le (b : ℕ → ℕ) (k : ℕ) :
    sExp b k (fun a => 1 / (1 + (a : ℝ))) ≤ (4 * Real.log (cOf b k) + 2) / cOf b k := by
  have hc := cOf_pos b k
  have hc2 := two_le_cOf b k
  have hconv : DConvOn 0 (mOf b k) (fun a => 1 / (1 + (a : ℝ))) := by
    intro j _ _
    push_cast
    have h1 : (0:ℝ) < 1 + j := by positivity
    rw [div_add_div _ _ (by positivity) (by positivity), le_div_iff₀ (by positivity)]
    field_simp
    nlinarith [sq_nonneg ((j : ℝ) + 1)]
  have h := L3 b k hconv
  have hH : ∑ a ∈ range (mOf b k + 1), 1 / (1 + (a : ℝ)) = ((harmonic (mOf b k + 1) : ℚ) : ℝ) := by
    rw [harmonic]; push_cast
    refine Finset.sum_congr rfl (fun i _ => by rw [one_div, add_comm])
  have hlog := harmonic_le_one_add_log (mOf b k + 1)
  have hm : ((mOf b k + 1 : ℕ) : ℝ) = cOf b k - 1 := by unfold cOf; push_cast; ring
  rw [hm] at hlog
  have hL0 : 0 ≤ Real.log (cOf b k) := Real.log_nonneg (by linarith)
  have hlogle : Real.log (cOf b k - 1) ≤ Real.log (cOf b k) := Real.log_le_log (by linarith) (by linarith)
  unfold unifAvg at h
  rw [hH] at h
  have hm' : ((mOf b k : ℕ) : ℝ) + 1 = cOf b k - 1 := by unfold cOf; ring
  rw [hm'] at h
  have hc1 : 0 < cOf b k - 1 := by linarith
  calc sExp b k (fun a => 1 / (1 + (a : ℝ))) ≤ ((harmonic (mOf b k + 1) : ℚ) : ℝ) / (cOf b k - 1) := h
    _ ≤ (1 + Real.log (cOf b k)) / (cOf b k - 1) := div_le_div_of_nonneg_right (by linarith) hc1.le
    _ ≤ (4 * Real.log (cOf b k) + 2) / cOf b k := by
        rw [div_le_div_iff₀ hc1 hc]
        nlinarith [mul_nonneg hL0 (show (0:ℝ) ≤ 3 * cOf b k - 4 by linarith)]

end A36FS.Thm5

#print axioms A36FS.Thm5.pStep_DConv
#print axioms A36FS.Thm5.pOp_DConv
#print axioms A36FS.Thm5.blockOp_cov
#print axioms A36FS.Thm5.interp_step
#print axioms A36FS.Thm5.L1_disc
#print axioms A36FS.Thm5.L1
#print axioms A36FS.Thm5.DConvOn_of_convexOn
#print axioms A36FS.Thm5.unifAvg_pStep
#print axioms A36FS.Thm5.unifAvg_pOp
#print axioms A36FS.Thm5.L3
#print axioms A36FS.Thm5.L3_convex
#print axioms A36FS.Thm5.L4
#print axioms A36FS.Thm5.L4_count
#print axioms A36FS.Thm5.invY_le


==> anc/formal_companion/lean/src/A36FS/Thm5/Cor.lean <==
import A36FS.Thm5.Main

/-!
# A36FS.Thm5.Cor — Corollary 3 (`cor:thmm`, depth) (full-support branch)

Paper: `appendix_thmm.tex` (82bf3a6e…): Corollary 3 (ll. 112–120) and its proof (ll. 302–316), with the accepted
erratum O2 (`n ≥ 1`).  `F = Fcount b R` as in `A36FS.Thm5.Main`; profiles have every round nonempty (`1 ≤ b j`
for `j < R`).  `K₃(ε) = max(K₁, K₂ε, 2eC e^{8ε}, (4813/3) e^{1+12ε})`.

Headlines (`#print axioms` at the end): `cor3` (packaged), `cor3_c1`, `cor3_c3`, `cor3_step`, `cor3_double`,
`cor3_depth` (`R ≥ 1 + log₂ ln(n+2) - log₂(ln c_1 + ln K₃(ε))`), `log_K3_le` (`ln K₃(ε) ≤ 14 + 12ε`), `cor3_rate_N`
(`R ≥ log₂ ln(n+2) - 4(1 + ln(1+ε))`, `n ≥ 1`) and `cor3_rate` (`R ≥ log₂ ln n - 4(1 + ln(1+ε))`, `n ≥ 2`): an explicit
`O(1 + log(1+ε))`.
-/

set_option autoImplicit false

namespace A36FS.Thm5

open Finset Real

/-- `K₃(ε) = max(K₁, K₂ ε, 2eC e^{8ε}, (4813/3) e^{1+12ε})`. -/
noncomputable def K3 (ε : ℝ) : ℝ :=
  max (max K1 (K2 * ε)) (max (2 * Real.exp 1 * Cc * Real.exp (8 * ε)) (4813 / 3 * Real.exp (1 + 12 * ε)))

lemma one_le_K1 : 1 ≤ K1 := by unfold K1 Cc; have := exp_two_ge; linarith

lemma one_le_K3 (ε : ℝ) : 1 ≤ K3 ε := one_le_K1.trans (le_max_of_le_left (le_max_left _ _))

lemma K3_pos (ε : ℝ) : 0 < K3 ε := lt_of_lt_of_le one_pos (one_le_K3 ε)

/-- The round-`k` step of the corollary, `c_k ≥ 4`: `c_{k+1} ≤ K₃(ε) c_k²`. -/
theorem cor3_step (b : ℕ → ℕ) {R k : ℕ} (hk : k < R) (hc4 : 4 ≤ cOf b k) {ε : ℝ} (hF : Fcount b R ≤ ε) :
    cOf b (k + 1) ≤ K3 ε * cOf b k ^ 2 := by
  have hc := cOf_pos b k
  have hc' := cOf_pos b (k + 1)
  set c := cOf b k with hcdef
  set c' := cOf b (k + 1) with hc'def
  have hc'r : c' = c' / c * c := by field_simp
  have hCc := Cc_pos
  by_cases hr : K1 * Real.sqrt (1 + Real.log c) ≤ c' / c
  · by_cases hcase : c' / c ≤ Cc * (c - 1)
    · have h := thm5_case1 b hk hc4 hr hcase
      have hK2 : 0 < K2 := by unfold K2; positivity
      have h2 : c' ≤ K2 * ε * c ^ 2 := by
        have := h.trans hF
        rw [div_le_iff₀ (by positivity)] at this; linarith
      have : K2 * ε ≤ K3 ε := le_max_of_le_left (le_max_right _ _)
      nlinarith [sq_nonneg c]
    · push Not at hcase
      have h := thm5_case2 b hk hc4 hcase
      have h1 : Real.log (c' / (2 * Real.exp 1 * Cc * c ^ 2)) ≤ 8 * ε := by linarith
      rw [Real.log_le_iff_le_exp (by positivity), div_le_iff₀ (by positivity)] at h1
      have : 2 * Real.exp 1 * Cc * Real.exp (8 * ε) ≤ K3 ε := le_max_of_le_right (le_max_left _ _)
      nlinarith [sq_nonneg c]
  · push Not at hr
    have hlog : Real.log c ≤ c - 1 := Real.log_le_sub_one_of_pos hc
    have hsq : Real.sqrt (1 + Real.log c) ≤ c := by
      rw [Real.sqrt_le_left (by linarith)]; nlinarith
    have hK1 : 0 < K1 := lt_of_lt_of_le one_pos one_le_K1
    have h1 : c' / c < K1 * c := lt_of_lt_of_le hr (mul_le_mul_of_nonneg_left hsq hK1.le)
    have h2 : c' < K1 * c ^ 2 := by
      rw [div_lt_iff₀ hc] at h1; nlinarith
    have : K1 ≤ K3 ε := le_max_of_le_left (le_max_left _ _)
    nlinarith [sq_nonneg c]

/-- The `c_k = 3` step: `c_{k+1} ≤ 3 · 4813 · e^{1+12ε}`. -/
theorem cor3_c3 (b : ℕ → ℕ) {R k : ℕ} (hk : k < R) (hc3 : cOf b k = 3) {ε : ℝ} (hF : Fcount b R ≤ ε) :
    cOf b (k + 1) ≤ 3 * 4813 * Real.exp (1 + 12 * ε) := by
  have h := (thm5_c3 b hk hc3).trans hF
  have hc' := cOf_pos b (k + 1)
  have h1 : Real.log (cOf b (k + 1) / (3 * 4813)) ≤ 1 + 12 * ε := by linarith
  rw [Real.log_le_iff_le_exp (by positivity), div_le_iff₀ (by positivity)] at h1
  linarith

/-- **Corollary 3, first part** (erratum O2: `n ≥ 1`): `c_1 ≤ 72 e^{1 + 2.3ε}` (round 1 for `n ≥ 40`, and
`c_1 ≤ n + 2 ≤ 41 < 72e` for `n < 40`). -/
theorem cor3_c1 (b : ℕ → ℕ) {R : ℕ} (hn1 : 1 ≤ mOf b R) {ε : ℝ} (hF : Fcount b R ≤ ε) :
    cOf b 1 ≤ 72 * Real.exp (1 + 2.3 * ε) := by
  have hR : 1 ≤ R := by
    rcases Nat.eq_zero_or_pos R with h | h
    · subst h; simp [mOf_zero] at hn1
    · exact h
  have hε : 0 ≤ ε := (Fcount_nonneg b R).trans hF
  have hc1 := cOf_pos b 1
  have hexp : Real.exp 1 ≤ Real.exp (1 + 2.3 * ε) := Real.exp_le_exp.2 (by linarith)
  have he := Real.exp_one_gt_d9
  rcases Nat.lt_or_ge (mOf b R) 40 with hn | hn
  · have h1 : cOf b 1 ≤ cOf b R := cOf_mono b hR
    have h2 : cOf b R ≤ 41 := by
      unfold cOf; have : (mOf b R : ℝ) ≤ 39 := by exact_mod_cast (by omega : mOf b R ≤ 39)
      linarith
    nlinarith
  · have h := (thm5_round1 b hR hn).trans hF
    have h1 : Real.log (0.45 * cOf b 1 / 32) ≤ (ε + 0.45) / 0.45 := by
      rw [le_div_iff₀ (by norm_num)]; linarith
    rw [Real.log_le_iff_le_exp (by positivity)] at h1
    have h2 : Real.exp ((ε + 0.45) / 0.45) ≤ Real.exp (1 + 2.3 * ε) := Real.exp_le_exp.2 (by
      rw [div_le_iff₀ (by norm_num)]; nlinarith)
    have h3 : 0.45 * cOf b 1 / 32 ≤ Real.exp (1 + 2.3 * ε) := h1.trans h2
    have hpos := Real.exp_pos (1 + 2.3 * ε)
    nlinarith

/-- `m_k ≥ k` when every round commits at least one coordinate. -/
lemma le_mOf (b : ℕ → ℕ) {R : ℕ} (hb : ∀ j < R, 1 ≤ b j) : ∀ k ≤ R, k ≤ mOf b k := by
  intro k
  induction k with
  | zero => intro _; simp
  | succ k ih =>
    intro hk
    rw [mOf_succ]
    have := ih (by omega)
    have := hb k (by omega)
    omega

/-- **The doubling step** of Corollary 3: for every `1 ≤ k < R`, `c_{k+1} ≤ K₃(ε) c_k²`. -/
theorem cor3_double (b : ℕ → ℕ) {R : ℕ} (hb : ∀ j < R, 1 ≤ b j) {ε : ℝ} (hF : Fcount b R ≤ ε) :
    ∀ k, 1 ≤ k → k < R → cOf b (k + 1) ≤ K3 ε * cOf b k ^ 2 := by
  intro k hk1 hkR
  have hm := le_mOf b hb k hkR.le
  rcases Nat.lt_or_ge (mOf b k) 2 with h | h
  · have hm1 : mOf b k = 1 := by omega
    have hc3 : cOf b k = 3 := by unfold cOf; rw [hm1]; norm_num
    have h1 := cor3_c3 b hkR hc3 hF
    have : 4813 / 3 * Real.exp (1 + 12 * ε) ≤ K3 ε := le_max_of_le_right (le_max_right _ _)
    rw [hc3]; nlinarith
  · have hc4 : 4 ≤ cOf b k := by
      unfold cOf; have : (2:ℝ) ≤ mOf b k := by exact_mod_cast h
      linarith
    exact cor3_step b hkR hc4 hF

/-- **Corollary 3, the depth bound** (erratum O2: `n ≥ 1`; every round commits at least one coordinate):
`R ≥ 1 + log₂ ln(n+2) - log₂(ln c_1 + ln K₃(ε))`. -/
theorem cor3_depth (b : ℕ → ℕ) {R : ℕ} (hb : ∀ j < R, 1 ≤ b j) (hn1 : 1 ≤ mOf b R) {ε : ℝ}
    (hF : Fcount b R ≤ ε) :
    1 + Real.logb 2 (Real.log (cOf b R)) - Real.logb 2 (Real.log (cOf b 1) + Real.log (K3 ε)) ≤ R := by
  have hR : 1 ≤ R := by
    rcases Nat.eq_zero_or_pos R with h | h
    · subst h; simp [mOf_zero] at hn1
    · exact h
  have hK3 := one_le_K3 ε
  have hlK : 0 ≤ Real.log (K3 ε) := Real.log_nonneg hK3
  set u : ℕ → ℝ := fun k => Real.log (cOf b k) + Real.log (K3 ε) with hu
  have hstep : ∀ k, 1 ≤ k → k < R → u (k + 1) ≤ 2 * u k := by
    intro k hk1 hkR
    have h := cor3_double b hb hF k hk1 hkR
    have hc := cOf_pos b k
    have h1 : Real.log (cOf b (k + 1)) ≤ Real.log (K3 ε * cOf b k ^ 2) := Real.log_le_log (cOf_pos b _) h
    rw [Real.log_mul (K3_pos ε).ne' (by positivity), Real.log_pow] at h1
    simp only [hu]; push_cast at h1; linarith
  have hchain : ∀ j, 1 + j ≤ R → u (1 + j) ≤ 2 ^ j * u 1 := by
    intro j
    induction j with
    | zero => intro _; simp
    | succ j ih =>
      intro hj
      have h1 := hstep (1 + j) (by omega) (by omega)
      have h2 := ih (by omega)
      rw [show 1 + (j + 1) = 1 + j + 1 by omega, pow_succ]
      nlinarith
  have hc1 : 3 ≤ cOf b 1 := by
    unfold cOf; have := le_mOf b hb 1 hR
    have : (1:ℝ) ≤ mOf b 1 := by exact_mod_cast this
    linarith
  have hu1 : 0 < u 1 := by
    simp only [hu]; have := Real.log_pos (show (1:ℝ) < cOf b 1 by linarith); linarith
  have hcR : 3 ≤ cOf b R := hc1.trans (cOf_mono b hR)
  have hlR : 0 < Real.log (cOf b R) := Real.log_pos (by linarith)
  have hmain : Real.log (cOf b R) ≤ 2 ^ (R - 1) * u 1 := by
    have := hchain (R - 1) (by omega)
    rw [show 1 + (R - 1) = R by omega] at this
    simp only [hu] at this ⊢
    linarith
  have hlog : Real.logb 2 (Real.log (cOf b R)) ≤ ((R - 1 : ℕ) : ℝ) + Real.logb 2 (u 1) := by
    have h1 := Real.logb_le_logb_of_le (b := 2) (by norm_num) hlR hmain
    rw [Real.logb_mul (by positivity) hu1.ne', Real.logb_pow, Real.logb_self_eq_one (by norm_num), mul_one] at h1
    exact h1
  rw [Nat.cast_sub hR] at hlog
  simp only [hu] at hlog
  push_cast at hlog
  linarith


/-- `ln K₃(ε) = O(1 + ε)`, explicitly `ln K₃(ε) ≤ 14 + 12ε` for `ε ≥ 0`. -/
theorem log_K3_le {ε : ℝ} (hε : 0 ≤ ε) : Real.log (K3 ε) ≤ 14 + 12 * ε := by
  have he1 := Real.exp_one_gt_d9
  have he2 := Real.exp_one_lt_d9
  have hE2 := exp_two_ge
  have hE12 : Real.exp (12 * ε) ≥ 1 := Real.one_le_exp (by linarith)
  have hK2 : K2 = 80 / 3 * (4608 * Real.exp 2) := by unfold K2 Cc; norm_num; ring
  have hCc : Cc = 4608 * Real.exp 2 := rfl
  have hbound : K3 ε ≤ K2 * Real.exp (12 * ε) := by
    unfold K3
    have hK2pos : 0 < K2 := by rw [hK2]; positivity
    have hX : 0 < 4608 * Real.exp 2 := by positivity
    have hE12' : 0 ≤ Real.exp (12 * ε) := (Real.exp_pos _).le
    refine max_le (max_le ?_ ?_) (max_le ?_ ?_)
    · unfold K1; rw [hK2, hCc]
      have h := mul_le_mul_of_nonneg_left hE12 (le_of_lt (by positivity : (0:ℝ) < 80 / 3 * (4608 * Real.exp 2)))
      linarith
    · have : ε ≤ Real.exp (12 * ε) := by have := Real.add_one_le_exp (12 * ε); linarith
      exact mul_le_mul_of_nonneg_left this hK2pos.le
    · have h8 : Real.exp (8 * ε) ≤ Real.exp (12 * ε) := Real.exp_le_exp.2 (by linarith)
      rw [hK2, hCc]
      have h1 := mul_le_mul_of_nonneg_left h8
        (le_of_lt (by positivity : (0:ℝ) < 2 * Real.exp 1 * (4608 * Real.exp 2)))
      have h2 := mul_nonneg (show (0:ℝ) ≤ 80 / 3 - 2 * Real.exp 1 by linarith)
        (mul_nonneg hX.le hE12')
      nlinarith
    · have e : Real.exp (1 + 12 * ε) = Real.exp 1 * Real.exp (12 * ε) := Real.exp_add _ _
      rw [e, hK2]
      have h2 := mul_nonneg (show (0:ℝ) ≤ 80 / 3 * (4608 * Real.exp 2) - 4813 / 3 * Real.exp 1 by nlinarith) hE12'
      nlinarith
  have hK2le : K2 ≤ Real.exp 14 := by
    have e : Real.exp 14 = Real.exp 2 * Real.exp 12 := by rw [← Real.exp_add]; norm_num
    have h12 : (122880:ℝ) ≤ Real.exp 12 := by
      have : Real.exp 12 = Real.exp 1 ^ 12 := by rw [Real.exp_one_pow]; norm_num
      rw [this]
      have h := pow_le_pow_left₀ (by norm_num) he1.le 12
      have : (122880:ℝ) ≤ (2.7182818283:ℝ) ^ 12 := by norm_num
      linarith
    rw [e, hK2]
    have h := mul_le_mul_of_nonneg_left h12 (Real.exp_pos 2).le
    linarith
  have h1 : Real.log (K3 ε) ≤ Real.log (K2 * Real.exp (12 * ε)) := Real.log_le_log (K3_pos ε) hbound
  rw [Real.log_mul (by rw [hK2]; positivity) (Real.exp_pos _).ne', Real.log_exp] at h1
  have h2 : Real.log K2 ≤ 14 := by
    rw [Real.log_le_iff_le_exp (by rw [hK2]; positivity)]; exact hK2le
  linarith

/-- **Corollary 3, the rate, at `ln(n+2)`** (erratum O2: `n ≥ 1`): `R ≥ log₂ ln(n+2) - 4(1 + ln(1+ε))`; every
logarithm here has a positive argument. -/
theorem cor3_rate_N (b : ℕ → ℕ) {R : ℕ} (hb : ∀ j < R, 1 ≤ b j) (hn1 : 1 ≤ mOf b R) {ε : ℝ}
    (hF : Fcount b R ≤ ε) :
    Real.logb 2 (Real.log ((mOf b R : ℝ) + 2)) - 4 * (1 + Real.log (1 + ε)) ≤ R := by
  have hε : 0 ≤ ε := (Fcount_nonneg b R).trans hF
  have hR : 1 ≤ R := by
    rcases Nat.eq_zero_or_pos R with h | h
    · subst h; simp [mOf_zero] at hn1
    · exact h
  have hdepth := cor3_depth b hb hn1 hF
  have hc1 := cor3_c1 b hn1 hF
  have hc1pos := cOf_pos b 1
  have hlK := log_K3_le hε
  have hl3 := log_three_le
  -- `ln c_1 ≤ 5.4 + 2.3ε`
  have hlc1 : Real.log (cOf b 1) ≤ 5.4 + 2.3 * ε := by
    have h1 : Real.log (cOf b 1) ≤ Real.log (72 * Real.exp (1 + 2.3 * ε)) := Real.log_le_log hc1pos hc1
    rw [Real.log_mul (by norm_num) (Real.exp_pos _).ne', Real.log_exp] at h1
    have h72 : Real.log 72 ≤ 4.4 := by
      have : Real.log 72 ≤ Real.log (3 ^ 4) := Real.log_le_log (by norm_num) (by norm_num)
      rw [Real.log_pow] at this; push_cast at this; linarith
    linarith
  set u1 := Real.log (cOf b 1) + Real.log (K3 ε) with hu1
  have hu1pos : 0 < u1 := by
    have hc3 : 3 ≤ cOf b 1 := by
      unfold cOf
      have := le_mOf b hb 1 hR
      have : (1:ℝ) ≤ mOf b 1 := by exact_mod_cast this
      linarith
    have := Real.log_pos (show (1:ℝ) < cOf b 1 by linarith)
    have := Real.log_nonneg (one_le_K3 ε)
    linarith
  have hu1le : u1 ≤ 20 * (1 + ε) := by linarith
  have hlog2 : (1:ℝ) / 2 ≤ Real.log 2 := by have := Real.log_two_gt_d9; linarith
  have hlogb_u1 : Real.logb 2 u1 ≤ 5 + 2 * Real.log (1 + ε) := by
    have h1 : Real.logb 2 u1 ≤ Real.logb 2 (20 * (1 + ε)) :=
      Real.logb_le_logb_of_le (by norm_num) hu1pos hu1le
    rw [Real.logb_mul (by norm_num) (by linarith)] at h1
    have h20 : Real.logb 2 20 ≤ 5 := by
      have : Real.logb 2 20 ≤ Real.logb 2 (2 ^ 5) := Real.logb_le_logb_of_le (by norm_num) (by norm_num) (by norm_num)
      rw [Real.logb_pow, Real.logb_self_eq_one (by norm_num)] at this; push_cast at this; linarith
    have hl1 : 0 ≤ Real.log (1 + ε) := Real.log_nonneg (by linarith)
    have hb1 : Real.logb 2 (1 + ε) ≤ 2 * Real.log (1 + ε) := by
      rw [← Real.log_div_log, div_le_iff₀ (by linarith)]; nlinarith
    linarith
  have hcR : cOf b R = (mOf b R : ℝ) + 2 := rfl
  rw [hcR] at hdepth
  have hl1 : 0 ≤ Real.log (1 + ε) := Real.log_nonneg (by linarith)
  linarith

/-- **Corollary 3, the rate** (`R ≥ log₂ ln n - O(1 + log(1+ε))`), explicitly `R ≥ log₂ ln n - 4(1 + ln(1+ε))`,
for `n ≥ 2` (so that `ln n > 0`; at `n = 1` the printed `log₂ ln n` is undefined, erratum note O5). -/
theorem cor3_rate (b : ℕ → ℕ) {R : ℕ} (hb : ∀ j < R, 1 ≤ b j) (hn2 : 2 ≤ mOf b R) {ε : ℝ}
    (hF : Fcount b R ≤ ε) :
    Real.logb 2 (Real.log (mOf b R)) - 4 * (1 + Real.log (1 + ε)) ≤ R := by
  have h := cor3_rate_N b hb (by omega) hF
  have h2 : (2:ℝ) ≤ mOf b R := by exact_mod_cast hn2
  have hpos : 0 < Real.log (mOf b R) := Real.log_pos (by linarith)
  have hmono : Real.logb 2 (Real.log (mOf b R)) ≤ Real.logb 2 (Real.log ((mOf b R : ℝ) + 2)) :=
    Real.logb_le_logb_of_le (by norm_num) hpos (Real.log_le_log (by linarith) (by linarith))
  linarith

/-- **Corollary 3 (depth)**, packaged (erratum O2: `n ≥ 1`; every round commits at least one coordinate):
if `F ≤ ε` then `c_1 ≤ 72 e^{1+2.3ε}`, `c_{k+1} ≤ 3·4813·e^{1+12ε}` when `c_k = 3`, `c_{k+1} ≤ K₃(ε) c_k²` for every
`k` with `c_k ≥ 4`, where `ln K₃(ε) ≤ 14 + 12ε`; hence `R ≥ 1 + log₂ ln(n+2) - log₂(ln c_1 + ln K₃(ε))`,
`R ≥ log₂ ln(n+2) - 4(1 + ln(1+ε))`, and, for `n ≥ 2`, `R ≥ log₂ ln n - 4(1 + ln(1+ε))`. -/
theorem cor3 (b : ℕ → ℕ) {R : ℕ} (hb : ∀ j < R, 1 ≤ b j) (hn1 : 1 ≤ mOf b R) {ε : ℝ} (hF : Fcount b R ≤ ε) :
    cOf b 1 ≤ 72 * Real.exp (1 + 2.3 * ε) ∧
    (∀ k < R, cOf b k = 3 → cOf b (k + 1) ≤ 3 * 4813 * Real.exp (1 + 12 * ε)) ∧
    (∀ k < R, 4 ≤ cOf b k → cOf b (k + 1) ≤ K3 ε * cOf b k ^ 2) ∧
    Real.log (K3 ε) ≤ 14 + 12 * ε ∧
    1 + Real.logb 2 (Real.log ((mOf b R : ℝ) + 2)) - Real.logb 2 (Real.log (cOf b 1) + Real.log (K3 ε)) ≤ R ∧
    Real.logb 2 (Real.log ((mOf b R : ℝ) + 2)) - 4 * (1 + Real.log (1 + ε)) ≤ R ∧
    (2 ≤ mOf b R → Real.logb 2 (Real.log (mOf b R)) - 4 * (1 + Real.log (1 + ε)) ≤ R) :=
  ⟨cor3_c1 b hn1 hF, fun _ hk hc3 => cor3_c3 b hk hc3 hF, fun _ hk hc4 => cor3_step b hk hc4 hF,
    log_K3_le ((Fcount_nonneg b R).trans hF), cor3_depth b hb hn1 hF, cor3_rate_N b hb hn1 hF,
    fun hn2 => cor3_rate b hb hn2 hF⟩

end A36FS.Thm5

#print axioms A36FS.Thm5.cor3_step
#print axioms A36FS.Thm5.cor3_c3
#print axioms A36FS.Thm5.cor3_c1
#print axioms A36FS.Thm5.le_mOf
#print axioms A36FS.Thm5.cor3_double
#print axioms A36FS.Thm5.cor3_depth
#print axioms A36FS.Thm5.log_K3_le
#print axioms A36FS.Thm5.cor3_rate_N
#print axioms A36FS.Thm5.cor3_rate
#print axioms A36FS.Thm5.cor3


==> anc/formal_companion/lean/src/A36FS/Thm5/Kernels.lean <==
import A36FS.Thm5.ConvexOrder

/-!
# A36FS.Thm5.Kernels — closed forms of the two block kernels, and Lemma L1 as printed
(full-support branch)

Paper: `appendix_thmm.tex` (82bf3a6e…), Lemma L1 (ll. 126–138).  `A36FS.Thm5.Chain` and `A36FS.Thm5.ConvexOrder`
define the block kernels sequentially (`blockOp`: frozen draws; `pOp`: Pólya draws at Laplace's rule).  Here they are
identified with their closed forms: `blockOp_eq_binom` (`Bin(b, q)`) and `pOp_eq_betaBin` (`BetaBin(b, α, β)` with
weights `C(b,h) α^{(h)} β^{(b-h)}/(α+β)^{(b)}`, `rise` the rising factorial), both by induction on `b` with Pascal's
rule (`pascal_sum`).  `L1_betaBin` is then Lemma L1 verbatim (for `p ∈ [0,1]`, a superset of the printed `(0,1)`).

Headlines (`#print axioms` at the end): `pascal_sum`, `blockOp_eq_binom`, `pOp_eq_betaBin`, `L1_betaBin`.
-/

set_option autoImplicit false

namespace A36FS.Thm5

open Finset Real

/-- The rising factorial `x^{(n)} = x (x+1) ⋯ (x+n-1)`. -/
noncomputable def rise (x : ℝ) : ℕ → ℝ
  | 0 => 1
  | n + 1 => x * rise (x + 1) n

/-- The `BetaBin(b, α, β)` weight `C(b,h) α^{(h)} β^{(b-h)} / (α+β)^{(b)}`. -/
noncomputable def bbW (b : ℕ) (α β : ℝ) (h : ℕ) : ℝ :=
  (b.choose h : ℝ) * rise α h * rise β (b - h) / rise (α + β) b

lemma rise_pos {x : ℝ} (hx : 0 < x) : ∀ n, 0 < rise x n := by
  intro n
  induction n generalizing x with
  | zero => simp [rise]
  | succ n ih => simp only [rise]; exact mul_pos hx (ih (by linarith))

/-- Pascal's rule summed: `Σ_{h ≤ b+1} C(b+1,h) u(h) = Σ_{h ≤ b} C(b,h) u(h) + Σ_{h ≤ b} C(b,h) u(h+1)`. -/
lemma pascal_sum (b : ℕ) (u : ℕ → ℝ) :
    ∑ h ∈ range (b + 2), ((b + 1).choose h : ℝ) * u h =
      ∑ h ∈ range (b + 1), (b.choose h : ℝ) * u h + ∑ h ∈ range (b + 1), (b.choose h : ℝ) * u (h + 1) := by
  rw [Finset.sum_range_succ' (fun h => ((b + 1).choose h : ℝ) * u h)]
  simp only [Nat.choose_succ_succ, Nat.cast_add, add_mul, Finset.sum_add_distrib]
  rw [Finset.sum_range_succ' (fun h => (b.choose h : ℝ) * u h)]
  rw [Finset.sum_range_succ (fun h => (b.choose (h + 1) : ℝ) * u (h + 1)) b]
  simp only [Nat.choose_succ_self, Nat.cast_zero, zero_mul, add_zero, Nat.choose_zero_right]
  ring

/-- **The target block law is `BetaBin`**: `b` Pólya draws from weights `(α, β) = (z + x, C - z - x)` give
`E_t g(x + H) = Σ_h BetaBin(b, α, β)(h) g(x + h)`. -/
theorem pOp_eq_betaBin : ∀ (b : ℕ) (z C : ℝ) (g : ℕ → ℝ) (x : ℕ), 0 < C →
    pOp b z C g x = ∑ h ∈ range (b + 1), bbW b (z + x) (C - z - x) h * g (x + h) := by
  intro b
  induction b with
  | zero => intro z C g x _; simp [bbW, rise]
  | succ b ih =>
    intro z C g x hC
    rw [pOp_succ]
    unfold pStep drawOp
    rw [ih z (C + 1) g x (by linarith), ih z (C + 1) g (x + 1) (by linarith)]
    set α : ℝ := z + x with hα
    set β : ℝ := C - z - x with hβ
    have e1 : C + 1 - z - (x : ℝ) = β + 1 := by rw [hβ]; ring
    have e2 : z + ((x + 1 : ℕ) : ℝ) = α + 1 := by rw [hα]; push_cast; ring
    have e3 : C + 1 - z - ((x + 1 : ℕ) : ℝ) = β := by rw [hβ]; push_cast; ring
    have hαβ : α + β = C := by rw [hα, hβ]; ring
    rw [e1, e2, e3]
    have hC1 : 0 < rise (C + 1) b := rise_pos (by linarith) b
    set u : ℕ → ℝ := fun h => rise α h * rise β (b + 1 - h) / rise C (b + 1) * g (x + h) with hu
    have hR : ∀ h ∈ range (b + 2), bbW (b + 1) α β h * g (x + h) = ((b + 1).choose h : ℝ) * u h := by
      intro h _; rw [hu]; unfold bbW; rw [hαβ]; ring
    rw [Finset.sum_congr rfl hR, pascal_sum, Finset.mul_sum, Finset.mul_sum]
    have hRC : rise C (b + 1) = C * rise (C + 1) b := rfl
    congr 1
    · refine Finset.sum_congr rfl (fun h hh => ?_)
      have hb : h ≤ b := Nat.lt_succ_iff.1 (Finset.mem_range.1 hh)
      have hrb : rise β (b + 1 - h) = β * rise (β + 1) (b - h) := by
        rw [show b + 1 - h = (b - h) + 1 by omega]; rfl
      rw [hu]; simp only
      unfold bbW
      rw [hrb, hRC, show α + (β + 1) = C + 1 by linarith]
      have h1 : 1 - α / C = β / C := by
        rw [eq_div_iff hC.ne', sub_mul, div_mul_cancel₀ _ hC.ne']; linarith
      rw [h1]
      field_simp
    · refine Finset.sum_congr rfl (fun h hh => ?_)
      have hb : h ≤ b := Nat.lt_succ_iff.1 (Finset.mem_range.1 hh)
      have hra : rise α (h + 1) = α * rise (α + 1) h := rfl
      rw [hu]; simp only
      unfold bbW
      rw [hra, hRC, show b + 1 - (h + 1) = b - h by omega, show α + 1 + β = C + 1 by linarith,
        show x + 1 + h = x + (h + 1) by omega]
      field_simp


/-- **The sampler block law is `Bin`**: `blockOp b q g a = Σ_h C(b,h) q^h (1-q)^{b-h} g(a+h)`. -/
theorem blockOp_eq_binom : ∀ (b : ℕ) (q : ℝ) (g : ℕ → ℝ) (a : ℕ),
    blockOp b q g a = ∑ h ∈ range (b + 1), (b.choose h : ℝ) * q ^ h * (1 - q) ^ (b - h) * g (a + h) := by
  intro b
  induction b with
  | zero => intro q g a; simp
  | succ b ih =>
    intro q g a
    rw [blockOp_succ]
    unfold drawOp
    rw [ih q g a, ih q g (a + 1)]
    set u : ℕ → ℝ := fun h => q ^ h * (1 - q) ^ (b + 1 - h) * g (a + h) with hu
    have hR : ∀ h ∈ range (b + 2), ((b + 1).choose h : ℝ) * q ^ h * (1 - q) ^ (b + 1 - h) * g (a + h) =
        ((b + 1).choose h : ℝ) * u h := by
      intro h _; rw [hu]; ring
    rw [Finset.sum_congr rfl hR, pascal_sum, Finset.mul_sum, Finset.mul_sum]
    congr 1
    · refine Finset.sum_congr rfl (fun h hh => ?_)
      have hb : h ≤ b := Nat.lt_succ_iff.1 (Finset.mem_range.1 hh)
      rw [hu]; simp only
      rw [show b + 1 - h = (b - h) + 1 by omega, pow_succ]
      ring
    · refine Finset.sum_congr rfl (fun h hh => ?_)
      rw [hu]; simp only
      rw [show b + 1 - (h + 1) = b - h by omega, show a + 1 + h = a + (h + 1) by omega, pow_succ]
      ring

/-- **Lemma L1, as printed**: for `c > 0`, `p ∈ [0,1]`, `b ∈ ℕ` and every convex `φ` on `[0,1]`,
`E φ((cp + H)/(c+b))` with `H ~ Bin(b, p)` is at most the same with `H ~ BetaBin(b, cp, c(1-p))`. -/
theorem L1_betaBin {c p : ℝ} (hc : 0 < c) (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (b : ℕ) {φ : ℝ → ℝ}
    (hφ : ConvexOn ℝ (Set.Icc 0 1) φ) :
    ∑ h ∈ range (b + 1), (b.choose h : ℝ) * p ^ h * (1 - p) ^ (b - h) * φ ((c * p + h) / (c + b)) ≤
      ∑ h ∈ range (b + 1), bbW b (c * p) (c * (1 - p)) h * φ ((c * p + h) / (c + b)) := by
  have h1 := L1 hc hp0 hp1 b hφ
  rw [blockOp_eq_binom, pOp_eq_betaBin b (c * p) c _ 0 hc] at h1
  simp only [Nat.cast_zero, add_zero, zero_add, sub_zero] at h1
  have e : c - c * p = c * (1 - p) := by ring
  rw [e] at h1
  exact h1

end A36FS.Thm5

#print axioms A36FS.Thm5.rise_pos
#print axioms A36FS.Thm5.pascal_sum
#print axioms A36FS.Thm5.blockOp_eq_binom
#print axioms A36FS.Thm5.pOp_eq_betaBin
#print axioms A36FS.Thm5.L1_betaBin


==> anc/formal_companion/lean/src/A36FS/Thm5/L2Continuum.lean <==
import A36FS.Thm5.SamplerL2
import A36FS.Thm5.Kernels

/-!
# A36FS.Thm5.L2Continuum — Lemma L2 of Theorem 5 as printed (real-variable convexity on `[0,1]`)
(full-support branch)

Paper: `appendix_thmm.tex` (82bf3a6e…), Lemma L2 (ll. 147–169): for fixed `c`, `b` and convex `φ`,
`f(p) = E φ((cp + Bin(b,p))/(c+b))` is convex on `[0,1]`.  The paper proves it for `C²` `φ` by differentiating and
extends to general convex `φ` by Bernstein approximation plus endpoint jumps.  Here it is proved for every convex `φ`
on `[0,1]` (real-valued; no smoothness or continuity assumption) through the adjacent-slope characterisation
`convexOn_iff_slope_mono_adjacent`.  Writing `f(p) = Φ(cp, p)` with `Φ(s, θ) = E φ((s + Bin(b,θ))/(c+b))`, each slope
of `f` splits into
* a shift part, `[Φ(cp₂, p₂) - Φ(cp₁, p₂)]/(p₂ - p₁)`: Fact M (`blockOp_mono_q`), since the increments of a convex `φ`
  over a fixed step are nondecreasing (`convex_incr_mono`), then the three-slope inequality of `φ` pointwise;
* a `θ` part, `[Φ(cp₁, p₂) - Φ(cp₁, p₁)]/(p₂ - p₁)`, which by the hybrid formula (`blockOp_hybrid`) is a sum of nested
  binomial expectations of `Δφ`, nondecreasing in both parameters (Fact M twice) and in the shift.
`A36FS.Thm5.SamplerL2` has the grid form used by `L3_paper`.

Headlines (`#print axioms` at the end): `convex_incr_mono`, `L2` (the `blockOp` form) and `L2_binom` (the explicit
binomial sum `Σ_h C(b,h) p^h (1-p)^{b-h} φ((cp+h)/(c+b))`).
-/

set_option autoImplicit false

namespace A36FS.Thm5

open Finset Real

/-- For convex `φ` on `[0,1]`, increments over a fixed step `d ≥ 0` are nondecreasing in the base point. -/
lemma convex_incr_mono {φ : ℝ → ℝ} (hφ : ConvexOn ℝ (Set.Icc 0 1) φ) {v v' d : ℝ} (hv : 0 ≤ v)
    (hvv : v ≤ v') (hd : 0 ≤ d) (hv' : v' + d ≤ 1) : φ (v + d) - φ v ≤ φ (v' + d) - φ v' := by
  rcases hd.lt_or_eq with hd | hd
  · rcases hvv.lt_or_eq with hvv | hvv
    · have hmem : ∀ t : ℝ, 0 ≤ t → t ≤ 1 → t ∈ Set.Icc (0:ℝ) 1 := fun t h1 h2 => ⟨h1, h2⟩
      have h1 := hφ.secant_mono (a := v) (x := v + d) (y := v' + d) (hmem v hv (by linarith))
        (hmem _ (by linarith) (by linarith)) (hmem _ (by linarith) hv') (by linarith) (by linarith) (by linarith)
      have h2 := hφ.secant_mono (a := v' + d) (x := v) (y := v') (hmem _ (by linarith) hv')
        (hmem v hv (by linarith)) (hmem v' (by linarith) (by linarith)) (by linarith) (by linarith) hvv.le
      have e1 : v + d - v = d := by ring
      have e2 : (φ v - φ (v' + d)) / (v - (v' + d)) = (φ (v' + d) - φ v) / (v' + d - v) := by
        rw [div_eq_div_iff (by linarith) (by linarith)]; ring
      have e3 : (φ v' - φ (v' + d)) / (v' - (v' + d)) = (φ (v' + d) - φ v') / d := by
        rw [div_eq_div_iff (by linarith) (by linarith)]; ring
      rw [e1] at h1
      rw [e2, e3] at h2
      have := h1.trans h2
      rwa [div_le_div_iff_of_pos_right hd] at this
    · subst hvv; exact le_rfl
  · subst hd; simp

/-- **Lemma L2 as printed** (the sampler kernel preserves convex order): for `c > 0`, `b ∈ ℕ` and every convex `φ` on
`[0,1]` (no smoothness, no continuity), `f(p) = E φ((c p + Bin(b, p))/(c + b))` is convex on `[0,1]`.
Proof: adjacent slopes of `f(p) = Φ(cp, p)`, `Φ(s, θ) = E φ((s + Bin(b,θ))/(c+b))`, split into a shift part
(convexity of `φ` and Fact M) and a `θ` part (the hybrid formula, Fact M twice, and monotonicity in the shift). -/
theorem L2 {c : ℝ} (hc : 0 < c) (b : ℕ) {φ : ℝ → ℝ} (hφ : ConvexOn ℝ (Set.Icc 0 1) φ) :
    ConvexOn ℝ (Set.Icc 0 1) (fun p => blockOp b p (fun h => φ ((c * p + h) / (c + b))) 0) := by
  set D : ℝ := c + b with hD
  have hD0 : 0 < D := by positivity
  set g : ℝ → ℕ → ℝ := fun s h => φ ((s + h) / D) with hg
  have hmem : ∀ t : ℝ, 0 ≤ t → t ≤ 1 → t ∈ Set.Icc (0:ℝ) 1 := fun t h1 h2 => ⟨h1, h2⟩
  -- the arguments stay in `[0,1]`
  have harg0 : ∀ s : ℝ, 0 ≤ s → ∀ h : ℕ, 0 ≤ (s + h) / D := fun s hs h => by positivity
  have harg1 : ∀ s : ℝ, s ≤ c → ∀ h : ℕ, h ≤ b → (s + h) / D ≤ 1 := by
    intro s hs h hh
    rw [div_le_one hD0]
    have : (h : ℝ) ≤ b := by exact_mod_cast hh
    linarith
  -- shift monotonicity of the increments: `Δg_s(h)` is nondecreasing in `s` and in `h`
  have hΔs : ∀ s s' : ℝ, 0 ≤ s → s ≤ s' → s' ≤ c → ∀ h : ℕ, h + 1 ≤ b →
      g s (h + 1) - g s h ≤ g s' (h + 1) - g s' h := by
    intro s s' hs hss hs' h hh
    simp only [hg]
    have e1 : (s + ((h + 1 : ℕ) : ℝ)) / D = (s + h) / D + 1 / D := by push_cast; ring
    have e2 : (s' + ((h + 1 : ℕ) : ℝ)) / D = (s' + h) / D + 1 / D := by push_cast; ring
    rw [e1, e2]
    refine convex_incr_mono hφ (harg0 s hs h) (div_le_div_of_nonneg_right (by linarith) hD0.le) (by positivity) ?_
    rw [← e2]; exact harg1 s' hs' (h + 1) hh
  have hΔh : ∀ s : ℝ, 0 ≤ s → s ≤ c → ∀ y y' : ℕ, y ≤ y' → y' + 1 ≤ b →
      g s (y + 1) - g s y ≤ g s (y' + 1) - g s y' := by
    intro s hs hs' y y' hyy hy'
    simp only [hg]
    have e1 : (s + ((y + 1 : ℕ) : ℝ)) / D = (s + y) / D + 1 / D := by push_cast; ring
    have e2 : (s + ((y' + 1 : ℕ) : ℝ)) / D = (s + y') / D + 1 / D := by push_cast; ring
    rw [e1, e2]
    have hyr : (y : ℝ) ≤ y' := by exact_mod_cast hyy
    refine convex_incr_mono hφ (harg0 s hs y) (div_le_div_of_nonneg_right (by linarith) hD0.le) (by positivity) ?_
    rw [← e2]; exact harg1 s hs' (y' + 1) hy'
  refine convexOn_iff_slope_mono_adjacent.2 ⟨convex_Icc 0 1, ?_⟩
  intro x y z hx hz hxy hyz
  have hx0 : 0 ≤ x := hx.1
  have hz1 : z ≤ 1 := hz.2
  have hyx : 0 < y - x := by linarith
  have hzy : 0 < z - y := by linarith
  have hcx0 : 0 ≤ c * x := by positivity
  have hcxy : c * x ≤ c * y := by nlinarith
  have hcyz : c * y ≤ c * z := by nlinarith
  have hcz : c * z ≤ c := by nlinarith
  show (blockOp b y (g (c * y)) 0 - blockOp b x (g (c * x)) 0) / (y - x) ≤
    (blockOp b z (g (c * z)) 0 - blockOp b y (g (c * y)) 0) / (z - y)
  -- the shift part `A`
  have hA1 : blockOp b y (g (c * y)) 0 - blockOp b y (g (c * x)) 0 ≤
      blockOp b z (fun h => g (c * y) h - g (c * x) h) 0 := by
    have h1 : blockOp b y (fun h => g (c * y) h - g (c * x) h) 0 =
        blockOp b y (g (c * y)) 0 - blockOp b y (g (c * x)) 0 := congrFun (blockOp_sub b y (g (c * y)) (g (c * x))) 0
    rw [← h1]
    refine blockOp_mono_q (by linarith) hyz.le hz1 b (fun u u' _ huu' hu' => ?_)
    simp only [hg]
    have e1 : (c * y + u) / D = (c * x + u) / D + (c * y - c * x) / D := by ring
    have e2 : (c * y + u') / D = (c * x + u') / D + (c * y - c * x) / D := by ring
    rw [e1, e2]
    have hur : (u : ℝ) ≤ u' := by exact_mod_cast huu'
    refine convex_incr_mono hφ (harg0 _ hcx0 u) (div_le_div_of_nonneg_right (by linarith) hD0.le)
      (div_nonneg (by linarith) hD0.le) ?_
    rw [← e2]; exact harg1 _ (by linarith) u' (by omega)
  have hA2 : blockOp b z (fun h => (g (c * y) h - g (c * x) h) / (y - x)) 0 ≤
      blockOp b z (fun h => (g (c * z) h - g (c * y) h) / (z - y)) 0 := by
    refine blockOp_mono (by linarith) hz1 b (fun h _ hh => ?_)
    simp only [hg]
    have hs := hφ.slope_mono_adjacent (x := (c * x + h) / D) (y := (c * y + h) / D) (z := (c * z + h) / D)
      (hmem _ (harg0 _ hcx0 h) (harg1 _ (by linarith) h (by omega)))
      (hmem _ (harg0 _ (by linarith) h) (harg1 _ hcz h (by omega)))
      (div_lt_div_of_pos_right (by nlinarith) hD0) (div_lt_div_of_pos_right (by nlinarith) hD0)
    have e1 : (c * y + h) / D - (c * x + h) / D = c * (y - x) / D := by ring
    have e2 : (c * z + h) / D - (c * y + h) / D = c * (z - y) / D := by ring
    rw [e1, e2] at hs
    have k1 : (φ ((c * y + h) / D) - φ ((c * x + h) / D)) / (y - x) =
        (c / D) * ((φ ((c * y + h) / D) - φ ((c * x + h) / D)) / (c * (y - x) / D)) := by
      field_simp
    have k2 : (φ ((c * z + h) / D) - φ ((c * y + h) / D)) / (z - y) =
        (c / D) * ((φ ((c * z + h) / D) - φ ((c * y + h) / D)) / (c * (z - y) / D)) := by
      field_simp
    rw [k1, k2]
    exact mul_le_mul_of_nonneg_left hs (by positivity)
  -- the `θ` part `B`, through the hybrid formula
  have hB1 := blockOp_hybrid x y (g (c * x)) b 0
  have hB2 := blockOp_hybrid y z (g (c * y)) b 0
  have hS : ∑ i ∈ range b, blockOp i y (blockOp (b - 1 - i) x (fun u => g (c * x) (u + 1) - g (c * x) u)) 0 ≤
      ∑ i ∈ range b, blockOp i z (blockOp (b - 1 - i) y (fun u => g (c * y) (u + 1) - g (c * y) u)) 0 := by
    refine Finset.sum_le_sum (fun i hi => ?_)
    have hib : i < b := Finset.mem_range.1 hi
    set j := b - 1 - i with hj
    -- inner parameter `x → y`
    have hin : ∀ w, 0 ≤ w → w ≤ 0 + i →
        blockOp j x (fun u => g (c * x) (u + 1) - g (c * x) u) w ≤
          blockOp j y (fun u => g (c * x) (u + 1) - g (c * x) u) w := by
      intro w _ hw
      exact blockOp_mono_q hx0 hxy.le (by linarith) j (fun u u' hu huu' hu' =>
        hΔh (c * x) hcx0 (by linarith) u u' huu' (by omega))
    have st1 := blockOp_mono (q := y) (by linarith) (by linarith) i (a := 0) hin
    -- outer parameter `y → z`, the inner function being nondecreasing
    have hF : ∀ w w', 0 ≤ w → w ≤ w' → w' ≤ 0 + i →
        blockOp j y (fun u => g (c * x) (u + 1) - g (c * x) u) w ≤
          blockOp j y (fun u => g (c * x) (u + 1) - g (c * x) u) w' := by
      intro w w' hw hww hw'
      have hmono := mono_of_incr (f := blockOp j y (fun u => g (c * x) (u + 1) - g (c * x) u)) (L := 0) (M := 0 + i)
        (fun u hu1 hu2 => by
          have hinc := blockOp_incr j y (fun u => g (c * x) (u + 1) - g (c * x) u) u
          have hnn : 0 ≤ blockOp j y (fun v => (fun u => g (c * x) (u + 1) - g (c * x) u) (v + 1) -
              (fun u => g (c * x) (u + 1) - g (c * x) u) v) u :=
            blockOp_nonneg (by linarith) (by linarith) j (fun v hv1 hv2 => by
              simp only
              have := hΔh (c * x) hcx0 (by linarith) v (v + 1) (by omega) (by omega)
              linarith)
          linarith) (w' - w) w hw (by omega)
      rwa [show w + (w' - w) = w' by omega] at hmono
    have st2 := blockOp_mono_q (q := y) (q' := z) (by linarith) hyz.le hz1 i (x := 0) hF
    -- shift `cx → cy`
    have hsh : ∀ w, 0 ≤ w → w ≤ 0 + i →
        blockOp j y (fun u => g (c * x) (u + 1) - g (c * x) u) w ≤
          blockOp j y (fun u => g (c * y) (u + 1) - g (c * y) u) w := by
      intro w _ hw
      exact blockOp_mono (by linarith) (by linarith) j (fun u _ hu =>
        hΔs (c * x) (c * y) hcx0 hcxy (by linarith) u (by omega))
    have st3 := blockOp_mono (q := z) (by linarith) hz1 i (a := 0) hsh
    linarith
  -- assemble
  have hsplit1 : blockOp b y (g (c * y)) 0 - blockOp b x (g (c * x)) 0 =
      (blockOp b y (g (c * y)) 0 - blockOp b y (g (c * x)) 0) + (blockOp b y (g (c * x)) 0 - blockOp b x (g (c * x)) 0) := by
    ring
  have hsplit2 : blockOp b z (g (c * z)) 0 - blockOp b y (g (c * y)) 0 =
      (blockOp b z (g (c * z)) 0 - blockOp b z (g (c * y)) 0) + (blockOp b z (g (c * y)) 0 - blockOp b y (g (c * y)) 0) := by
    ring
  have hA2' : blockOp b z (g (c * z)) 0 - blockOp b z (g (c * y)) 0 =
      blockOp b z (fun h => g (c * z) h - g (c * y) h) 0 := by
    have h1 : blockOp b z (fun h => g (c * z) h - g (c * y) h) 0 =
        blockOp b z (g (c * z)) 0 - blockOp b z (g (c * y)) 0 := congrFun (blockOp_sub b z (g (c * z)) (g (c * y))) 0
    exact h1.symm
  have hdivA1 : blockOp b z (fun h => g (c * y) h - g (c * x) h) 0 / (y - x) =
      blockOp b z (fun h => (g (c * y) h - g (c * x) h) / (y - x)) 0 := by
    have this : blockOp b z (fun h => 1 / (y - x) * (g (c * y) h - g (c * x) h)) 0 =
        1 / (y - x) * blockOp b z (fun h => g (c * y) h - g (c * x) h) 0 :=
      congrFun (blockOp_smul b z (1 / (y - x)) (fun h => g (c * y) h - g (c * x) h)) 0
    rw [show (fun h => (g (c * y) h - g (c * x) h) / (y - x)) = fun h => 1 / (y - x) * (g (c * y) h - g (c * x) h) by
      funext h; ring, this]
    ring
  have hdivA2 : blockOp b z (fun h => g (c * z) h - g (c * y) h) 0 / (z - y) =
      blockOp b z (fun h => (g (c * z) h - g (c * y) h) / (z - y)) 0 := by
    have this : blockOp b z (fun h => 1 / (z - y) * (g (c * z) h - g (c * y) h)) 0 =
        1 / (z - y) * blockOp b z (fun h => g (c * z) h - g (c * y) h) 0 :=
      congrFun (blockOp_smul b z (1 / (z - y)) (fun h => g (c * z) h - g (c * y) h)) 0
    rw [show (fun h => (g (c * z) h - g (c * y) h) / (z - y)) = fun h => 1 / (z - y) * (g (c * z) h - g (c * y) h) by
      funext h; ring, this]
    ring
  rw [hsplit1, hsplit2, hB1, hB2, add_div, add_div, hA2']
  have t1 : (blockOp b y (g (c * y)) 0 - blockOp b y (g (c * x)) 0) / (y - x) ≤
      blockOp b z (fun h => (g (c * y) h - g (c * x) h) / (y - x)) 0 := by
    rw [← hdivA1]; exact div_le_div_of_nonneg_right hA1 hyx.le
  have t2 : ((y - x) * ∑ i ∈ range b, blockOp i y (blockOp (b - 1 - i) x (fun u => g (c * x) (u + 1) - g (c * x) u)) 0) / (y - x) =
      ∑ i ∈ range b, blockOp i y (blockOp (b - 1 - i) x (fun u => g (c * x) (u + 1) - g (c * x) u)) 0 :=
    mul_div_cancel_left₀ _ hyx.ne'
  have t3 : ((z - y) * ∑ i ∈ range b, blockOp i z (blockOp (b - 1 - i) y (fun u => g (c * y) (u + 1) - g (c * y) u)) 0) / (z - y) =
      ∑ i ∈ range b, blockOp i z (blockOp (b - 1 - i) y (fun u => g (c * y) (u + 1) - g (c * y) u)) 0 :=
    mul_div_cancel_left₀ _ hzy.ne'
  rw [t2, t3, hdivA2]
  linarith


/-- **Lemma L2 as printed**, with the binomial law written out:
`p ↦ Σ_h C(b,h) p^h (1-p)^{b-h} φ((cp + h)/(c + b))` is convex on `[0,1]` for every convex `φ` on `[0,1]`. -/
theorem L2_binom {c : ℝ} (hc : 0 < c) (b : ℕ) {φ : ℝ → ℝ} (hφ : ConvexOn ℝ (Set.Icc 0 1) φ) :
    ConvexOn ℝ (Set.Icc 0 1) (fun p => ∑ h ∈ range (b + 1),
      (b.choose h : ℝ) * p ^ h * (1 - p) ^ (b - h) * φ ((c * p + h) / (c + b))) := by
  have h := L2 hc b hφ
  have e : (fun p => blockOp b p (fun h => φ ((c * p + h) / (c + b))) 0) =
      fun p => ∑ h ∈ range (b + 1), (b.choose h : ℝ) * p ^ h * (1 - p) ^ (b - h) * φ ((c * p + h) / (c + b)) := by
    funext p; rw [blockOp_eq_binom]; simp only [zero_add]
  rwa [e] at h

end A36FS.Thm5

#print axioms A36FS.Thm5.convex_incr_mono
#print axioms A36FS.Thm5.L2
#print axioms A36FS.Thm5.L2_binom


==> anc/formal_companion/lean/src/A36FS/Thm5/Main.lean <==
import A36FS.Thm5.ConvexOrder

/-!
# A36FS.Thm5.Main — Theorem 5 (`thm:thmm`, multi-level edge lower bound), count-law form
(full-support branch)

Paper: `appendix_thmm.tex` (82bf3a6e…): Theorem 5 (ll. 96–109) and its proof (ll. 204–300).

`F` is `Fcount b R = KL(p_W ‖ Q_W)` (see `A36FS.Thm5.Chain`; its link to the `F(μ)` of a relabelled profile is
`A36FS.T1.F_relabel_eq_Fcount`).  Constants: `C = 4608 e²` (`Cc`), `K₁ = 2C`, `K₂ = 8C/0.3`.

Proof, as in the paper: the gap set `G = ⋃_{x=1}^X [(x+1/4)/c, (x+3/4)/c]` is realised as the count event `gapEvent`
(a disjoint union of integer intervals); its target mass is `≥ X/(4c)` (`card_gapEvent_ge`); its sampler mass is
bounded by conditional Chebyshev with L5 in the cases (a) `Y ≤ 2X+1` and (b) `Y ≥ 2X+2` (`cond_gap_le`), then L4 and
the `1/Y` bound (`sampler_gap_le`); data processing and `kl(a‖b) ≥ a ln(a/b) - a` give
`F ≥ (X/(4c))(ln(1/ρ̄) - 1)` with `ρ̄ = 4608X/r + 32(4 ln c + 2)/(rX)` (`gap_lower`, the ρ display); then Case 1
(`X = ⌊r/C⌋`), Case 2 (`X = c - 2`), the `c_k = 3` case (`X = 1`) and Round 1 (the event `|P_R - 1/2| ≥ 1/4`).

Headlines (`#print axioms` at the end): `thm5` (all four statements), `thm5_exists` (the printed "absolute constants"
form of the two main cases), `thm5_case1`, `thm5_case2`, `thm5_c3`, `thm5_round1`, `gap_lower`, `sampler_gap_le`,
`target_gap_ge` (`Pr_t(G) ≥ X/(4c)` when `X + 3/4 < c`) and `rho_le` (the ρ display as printed).
-/

set_option autoImplicit false

namespace A36FS.Thm5

open Finset Real

/-! ## §1 The gap set and its target mass -/

/-- The integers `v` with `N(x + 1/4)/c ≤ v ≤ N(x + 3/4)/c`. -/
noncomputable def gapInt (N : ℕ) (c : ℝ) (x : ℕ) : Finset ℕ :=
  Finset.Icc ⌈(N : ℝ) * ((x : ℝ) + 1 / 4) / c⌉₊ ⌊(N : ℝ) * ((x : ℝ) + 3 / 4) / c⌋₊

/-- **The gap event**: the counts `w` with `P_R(w) = (1+w)/N` in some `[(x+1/4)/c, (x+3/4)/c]`, `1 ≤ x ≤ X`
(`N = n + 2`), written as a disjoint union of integer intervals. -/
noncomputable def gapEvent (N : ℕ) (c : ℝ) (X : ℕ) : Finset ℕ :=
  (Finset.Icc 1 X).biUnion (fun x => (gapInt N c x).image (fun v => v - 1))

lemma mem_gapInt {N : ℕ} {c : ℝ} (hc : 0 < c) {x v : ℕ} (hv : v ∈ gapInt N c x) :
    (N : ℝ) * ((x : ℝ) + 1 / 4) / c ≤ v ∧ (v : ℝ) ≤ (N : ℝ) * ((x : ℝ) + 3 / 4) / c := by
  rw [gapInt, Finset.mem_Icc] at hv
  refine ⟨(Nat.le_ceil _).trans (by exact_mod_cast hv.1), ?_⟩
  have h2 : (v : ℝ) ≤ (⌊(N : ℝ) * ((x : ℝ) + 3 / 4) / c⌋₊ : ℝ) := by exact_mod_cast hv.2
  exact h2.trans (Nat.floor_le (by positivity))

lemma one_le_of_mem_gapInt {N : ℕ} {c : ℝ} (hc : 0 < c) (hN : 0 < N) {x v : ℕ} (hv : v ∈ gapInt N c x) :
    1 ≤ v := by
  have h := (mem_gapInt hc hv).1
  have hpos : (0:ℝ) < (N : ℝ) * ((x : ℝ) + 1 / 4) / c := by
    have : (0:ℝ) < N := by exact_mod_cast hN
    positivity
  have : (0:ℝ) < v := lt_of_lt_of_le hpos h
  exact_mod_cast this

/-- Every point of the gap event has `P_R` in one of the gap intervals. -/
lemma gapEvent_spec {N : ℕ} {c : ℝ} (hc : 0 < c) (hN : 0 < N) {X w : ℕ} (hw : w ∈ gapEvent N c X) :
    ∃ x : ℕ, 1 ≤ x ∧ x ≤ X ∧ ((x : ℝ) + 1 / 4) / c ≤ (1 + (w : ℝ)) / N ∧
      (1 + (w : ℝ)) / N ≤ ((x : ℝ) + 3 / 4) / c := by
  rw [gapEvent, Finset.mem_biUnion] at hw
  obtain ⟨x, hx, hw⟩ := hw
  rw [Finset.mem_image] at hw
  obtain ⟨v, hv, rfl⟩ := hw
  rw [Finset.mem_Icc] at hx
  have hv1 := one_le_of_mem_gapInt hc hN hv
  have hcast : (1 + ((v - 1 : ℕ) : ℝ)) = v := by rw [Nat.cast_sub hv1]; push_cast; ring
  obtain ⟨h1, h2⟩ := mem_gapInt hc hv
  have hNr : (0:ℝ) < N := by exact_mod_cast hN
  refine ⟨x, hx.1, hx.2, ?_, ?_⟩
  · rw [hcast, div_le_div_iff₀ hc hNr]
    rw [div_le_iff₀ hc] at h1; linarith
  · rw [hcast, div_le_div_iff₀ hNr hc]
    rw [le_div_iff₀ hc] at h2; linarith

lemma gapEvent_subset {N : ℕ} {c : ℝ} (hc : 0 < c) (hN : 0 < N) {X : ℕ} (hX : (X : ℝ) + 3 / 4 < c) :
    gapEvent N c X ⊆ range (N - 1) := by
  intro w hw
  obtain ⟨x, _, hxX, _, h2⟩ := gapEvent_spec hc hN hw
  have hNr : (0:ℝ) < N := by exact_mod_cast hN
  have hxr : (x : ℝ) ≤ X := by exact_mod_cast hxX
  have h3 : (1 + (w : ℝ)) / N < 1 := lt_of_le_of_lt h2 (by rw [div_lt_one hc]; linarith)
  rw [div_lt_one hNr] at h3
  have : w + 1 < N := by exact_mod_cast (by linarith : (w : ℝ) + 1 < N)
  rw [Finset.mem_range]; omega

lemma zero_not_mem_gapEvent {N : ℕ} {c : ℝ} (hc : 0 < c) (hN : 0 < N) {X : ℕ} (h : c < 5 / 4 * N) :
    0 ∉ gapEvent N c X := by
  intro h0
  obtain ⟨x, hx1, _, h1, _⟩ := gapEvent_spec hc hN h0
  have hNr : (0:ℝ) < N := by exact_mod_cast hN
  have hx : (1:ℝ) ≤ x := by exact_mod_cast hx1
  rw [div_le_div_iff₀ hc hNr] at h1
  push_cast at h1
  nlinarith

lemma card_Icc_ge (lo hi : ℕ) : (hi : ℝ) + 1 - lo ≤ ((Finset.Icc lo hi).card : ℝ) := by
  rw [Nat.card_Icc]
  rcases le_or_gt lo (hi + 1) with h | h
  · rw [Nat.cast_sub h]; push_cast; linarith
  · have h0 : hi + 1 - lo = 0 := by omega
    rw [h0]; push_cast
    have : (hi : ℝ) + 1 < lo := by exact_mod_cast h
    linarith

lemma card_gapInt_ge {N : ℕ} {c : ℝ} (hc : 0 < c) (x : ℕ) :
    (N : ℝ) / (2 * c) - 1 ≤ ((gapInt N c x).card : ℝ) := by
  have h1 := card_Icc_ge ⌈(N : ℝ) * ((x : ℝ) + 1 / 4) / c⌉₊ ⌊(N : ℝ) * ((x : ℝ) + 3 / 4) / c⌋₊
  have h2 := Nat.lt_floor_add_one ((N : ℝ) * ((x : ℝ) + 3 / 4) / c)
  have h3 := Nat.ceil_lt_add_one (show (0:ℝ) ≤ (N : ℝ) * ((x : ℝ) + 1 / 4) / c by positivity)
  have e : (N : ℝ) * ((x : ℝ) + 3 / 4) / c - (N : ℝ) * ((x : ℝ) + 1 / 4) / c = (N : ℝ) / (2 * c) := by
    field_simp; ring
  unfold gapInt
  linarith

/-- The gap event has at least `X (N/(2c) - 1)` points. -/
lemma card_gapEvent_ge {N : ℕ} {c : ℝ} (hc : 0 < c) (hN : 0 < N) (X : ℕ) :
    (X : ℝ) * ((N : ℝ) / (2 * c) - 1) ≤ ((gapEvent N c X).card : ℝ) := by
  classical
  have hdisj : (↑(Finset.Icc 1 X) : Set ℕ).PairwiseDisjoint (fun x => (gapInt N c x).image (fun v => v - 1)) := by
    intro x _ y _ hxy
    rw [Function.onFun, Finset.disjoint_left]
    intro w hwx hwy
    rw [Finset.mem_image] at hwx hwy
    obtain ⟨v, hv, rfl⟩ := hwx
    obtain ⟨v', hv', hvv⟩ := hwy
    have h1 := one_le_of_mem_gapInt hc hN hv
    have h1' := one_le_of_mem_gapInt hc hN hv'
    have hveq : v' = v := by omega
    subst hveq
    obtain ⟨a1, a2⟩ := mem_gapInt hc hv
    obtain ⟨b1, b2⟩ := mem_gapInt hc hv'
    have hNr : (0:ℝ) < N := by exact_mod_cast hN
    rw [div_le_iff₀ hc] at a1 b1
    rw [le_div_iff₀ hc] at a2 b2
    rcases Nat.lt_or_gt_of_ne hxy with hlt | hlt
    · have : (x : ℝ) + 1 ≤ y := by exact_mod_cast hlt
      nlinarith
    · have : (y : ℝ) + 1 ≤ x := by exact_mod_cast hlt
      nlinarith
  rw [gapEvent, Finset.card_biUnion hdisj]
  have himg : ∀ x ∈ Finset.Icc 1 X, ((gapInt N c x).image (fun v => v - 1)).card = (gapInt N c x).card := by
    intro x _
    refine Finset.card_image_of_injOn (fun v hv v' hv' h => ?_)
    have := one_le_of_mem_gapInt hc hN (Finset.mem_coe.1 hv)
    have := one_le_of_mem_gapInt hc hN (Finset.mem_coe.1 hv')
    have h' : v - 1 = v' - 1 := h
    omega
  rw [Finset.sum_congr rfl himg]
  push_cast
  calc (X : ℝ) * ((N : ℝ) / (2 * c) - 1) = ∑ _x ∈ Finset.Icc 1 X, ((N : ℝ) / (2 * c) - 1) := by
        rw [Finset.sum_const, Nat.card_Icc, nsmul_eq_mul]; push_cast; ring
    _ ≤ ∑ x ∈ Finset.Icc 1 X, ((gapInt N c x).card : ℝ) :=
        Finset.sum_le_sum (fun x _ => card_gapInt_ge hc x)


/-! ## §2 The sampler mass of the gap event -/

/-- Every point of a gap interval is at distance `≥ 1/(4c)` from every grid point `Y/c`. -/
lemma gap_dist {c : ℝ} (hc : 0 < c) {x Y : ℕ} {v : ℝ} (h1 : ((x : ℝ) + 1 / 4) / c ≤ v)
    (h2 : v ≤ ((x : ℝ) + 3 / 4) / c) : 1 / (4 * c) ≤ |v - (Y : ℝ) / c| := by
  rcases Nat.lt_or_ge x Y with hY | hY
  · have hY' : (x : ℝ) + 1 ≤ Y := by exact_mod_cast hY
    have : 1 / (4 * c) ≤ (Y : ℝ) / c - v := by
      have e : (Y : ℝ) / c - ((x : ℝ) + 3 / 4) / c = ((Y : ℝ) - x - 3 / 4) / c := by ring
      have : 1 / (4 * c) ≤ ((Y : ℝ) - x - 3 / 4) / c := by
        rw [div_le_div_iff₀ (by positivity) hc]; nlinarith
      linarith
    rw [abs_sub_comm]; exact le_abs.2 (Or.inl this)
  · have hY' : (Y : ℝ) ≤ x := by exact_mod_cast hY
    have : 1 / (4 * c) ≤ v - (Y : ℝ) / c := by
      have e : ((x : ℝ) + 1 / 4) / c - (Y : ℝ) / c = ((x : ℝ) + 1 / 4 - Y) / c := by ring
      have : 1 / (4 * c) ≤ ((x : ℝ) + 1 / 4 - Y) / c := by
        rw [div_le_div_iff₀ (by positivity) hc]; nlinarith
      linarith
    exact le_abs.2 (Or.inl this)

/-- Conditional Chebyshev from L5: if every point of `E` is at distance `≥ δ` from `P_k(a)`, then
`Pr_s(A_R ∈ E | A_k = a) ≤ (2 P_k(a)/c_{k+1})/δ²`. -/
lemma cond_cheb (b : ℕ → ℕ) {R k a : ℕ} (hk : k < R) (ha : a ≤ mOf b k) (E : Finset ℕ) {δ : ℝ} (hδ : 0 < δ)
    (hE : ∀ w ∈ E, δ ≤ |Pk b R w - Pk b k a|) :
    fwd b k (R - k) (fun w => if w ∈ E then 1 else 0) a ≤ (1 / δ ^ 2) * (2 * Pk b k a / cOf b (k + 1)) := by
  have hpt : ∀ w, w ≤ mOf b (k + (R - k)) → (if w ∈ E then (1:ℝ) else 0) ≤
      (1 / δ ^ 2) * (Pk b R w - Pk b k a) ^ 2 + 0 * (fun _ => (0:ℝ)) w + 0 := by
    intro w _
    simp only [mul_zero, add_zero]
    split_ifs with hw
    · have h := hE w hw
      have h2 : δ ^ 2 ≤ (Pk b R w - Pk b k a) ^ 2 := by
        rw [← sq_abs (Pk b R w - Pk b k a)]; exact pow_le_pow_left₀ hδ.le h 2
      rw [one_div, inv_mul_eq_div, le_div_iff₀ (by positivity)]; linarith
    · positivity
  have h1 := fwd_mono b (R - k) k hpt a ha
  rw [fwd_lin3] at h1
  simp only [add_zero] at h1
  have h2 := L5 b hk ha
  have h3 : (1 / δ ^ 2) * fwd b k (R - k) (fun w => (Pk b R w - Pk b k a) ^ 2) a ≤
      (1 / δ ^ 2) * (2 * Pk b k a / cOf b (k + 1)) := mul_le_mul_of_nonneg_left h2 (by positivity)
  linarith

/-- The pointwise bound on the conditional gap probability: cases (a) `Y ≤ 2X+1` and (b) `Y ≥ 2X+2`,
`Y = 1 + a`. -/
lemma cond_gap_le (b : ℕ → ℕ) {R k a X : ℕ} (hk : k < R) (ha : a ≤ mOf b k) :
    fwd b k (R - k) (fun w => if w ∈ gapEvent (mOf b R + 2) (cOf b k) X then 1 else 0) a ≤
      32 * (2 * X + 1) * cOf b k / cOf b (k + 1) * (if 1 + (a : ℝ) ≤ 2 * X + 1 then 1 else 0) +
        8 * cOf b k / cOf b (k + 1) * (1 / (1 + (a : ℝ))) := by
  have hc := cOf_pos b k
  have hc' := cOf_pos b (k + 1)
  have hN : 0 < mOf b R + 2 := by omega
  have hNr : ((mOf b R + 2 : ℕ) : ℝ) = cOf b R := by unfold cOf; push_cast; ring
  have hPR : ∀ w : ℕ, (1 + (w : ℝ)) / ((mOf b R + 2 : ℕ) : ℝ) = Pk b R w := by intro w; rw [hNr]; rfl
  have ha1 : (0:ℝ) < 1 + a := by positivity
  have hsecond : 0 ≤ 8 * cOf b k / cOf b (k + 1) * (1 / (1 + (a : ℝ))) := by positivity
  split_ifs with hY
  · -- case (a): δ = 1/(4c)
    have h := cond_cheb b hk ha (gapEvent (mOf b R + 2) (cOf b k) X) (δ := 1 / (4 * cOf b k)) (by positivity)
      (fun w hw => by
        obtain ⟨x, _, _, h1, h2⟩ := gapEvent_spec hc hN hw
        rw [hPR] at h1 h2
        have := gap_dist hc (x := x) (Y := 1 + a) h1 h2
        unfold Pk; push_cast at this ⊢; exact this)
    have e : (1 / (1 / (4 * cOf b k)) ^ 2) * (2 * Pk b k a / cOf b (k + 1)) = 32 * (1 + (a : ℝ)) * cOf b k / cOf b (k + 1) := by
      unfold Pk; field_simp; ring
    rw [e] at h
    have : 32 * (1 + (a : ℝ)) * cOf b k / cOf b (k + 1) ≤ 32 * (2 * X + 1) * cOf b k / cOf b (k + 1) := by
      apply div_le_div_of_nonneg_right _ hc'.le
      nlinarith
    linarith
  · -- case (b): δ = Y/(2c)
    push Not at hY
    have hYn : 2 * X < a := by
      have : (2 * X : ℝ) < a := by linarith
      exact_mod_cast this
    have hY2 : 2 * (X : ℝ) + 1 ≤ a := by exact_mod_cast hYn
    have h := cond_cheb b hk ha (gapEvent (mOf b R + 2) (cOf b k) X) (δ := (1 + (a : ℝ)) / (2 * cOf b k)) (by positivity)
      (fun w hw => by
        obtain ⟨x, _, hxX, _, h2⟩ := gapEvent_spec hc hN hw
        rw [hPR] at h2
        have hxr : (x : ℝ) ≤ X := by exact_mod_cast hxX
        have h3 : Pk b R w ≤ ((X : ℝ) + 3 / 4) / cOf b k := h2.trans (div_le_div_of_nonneg_right (by linarith) hc.le)
        have h4 : (1 + (a : ℝ)) / (2 * cOf b k) ≤ Pk b k a - Pk b R w := by
          have e1 : Pk b k a = (1 + (a : ℝ)) / cOf b k := rfl
          have e2 : (1 + (a : ℝ)) / cOf b k - ((X : ℝ) + 3 / 4) / cOf b k =
              (1 + (a : ℝ) - X - 3 / 4) / cOf b k := by ring
          have : (1 + (a : ℝ)) / (2 * cOf b k) ≤ (1 + (a : ℝ) - X - 3 / 4) / cOf b k := by
            rw [div_le_div_iff₀ (by positivity) hc]
            nlinarith [mul_nonneg hc.le (show (0:ℝ) ≤ a - 2 * X - 1 / 2 by linarith)]
          linarith
        rw [abs_sub_comm]; exact le_abs.2 (Or.inl h4))
    have e : (1 / ((1 + (a : ℝ)) / (2 * cOf b k)) ^ 2) * (2 * Pk b k a / cOf b (k + 1)) =
        8 * cOf b k / cOf b (k + 1) * (1 / (1 + (a : ℝ))) := by
      unfold Pk; field_simp; ring
    rw [e] at h
    linarith

/-- **The sampler mass of the gap set**: `Pr_s(G) ≤ (128(2X+1)² + 8(4 ln c + 2))/c_{k+1}`, i.e.
`(32/r)(2X+1)·4(2X+1)/c + (8/r)(4 ln c + 2)/c` with `r = c_{k+1}/c`. -/
theorem sampler_gap_le (b : ℕ → ℕ) {R k X : ℕ} (hk : k < R) :
    sExp b R (fun w => if w ∈ gapEvent (mOf b R + 2) (cOf b k) X then 1 else 0) ≤
      (128 * (2 * X + 1) ^ 2 + 8 * (4 * Real.log (cOf b k) + 2)) / cOf b (k + 1) := by
  have hc := cOf_pos b k
  have hc' := cOf_pos b (k + 1)
  have hT := sExp_tower b (fun w => if w ∈ gapEvent (mOf b R + 2) (cOf b k) X then 1 else 0) k (R - k)
  rw [show k + (R - k) = R by omega] at hT
  rw [hT]
  have h1 := sExp_mono b k
    (f := fwd b k (R - k) (fun w => if w ∈ gapEvent (mOf b R + 2) (cOf b k) X then 1 else 0))
    (g := fun a => 32 * (2 * (X : ℝ) + 1) * cOf b k / cOf b (k + 1) * (if 1 + (a : ℝ) ≤ 2 * X + 1 then 1 else 0) +
        8 * cOf b k / cOf b (k + 1) * (1 / (1 + (a : ℝ))) + 0)
    (fun a ha => by have := cond_gap_le b (X := X) hk ha; linarith)
  rw [sExp_lin3] at h1
  have h4 := L4_count b k (y := 2 * X + 1) (by positivity)
  have h5 := invY_le b k
  have hA : 32 * (2 * (X : ℝ) + 1) * cOf b k / cOf b (k + 1) *
      sExp b k (fun a => if 1 + (a : ℝ) ≤ 2 * X + 1 then 1 else 0) ≤
      32 * (2 * (X : ℝ) + 1) * cOf b k / cOf b (k + 1) * (4 * (2 * X + 1) / cOf b k) :=
    mul_le_mul_of_nonneg_left h4 (by positivity)
  have hB : 8 * cOf b k / cOf b (k + 1) * sExp b k (fun a => 1 / (1 + (a : ℝ))) ≤
      8 * cOf b k / cOf b (k + 1) * ((4 * Real.log (cOf b k) + 2) / cOf b k) :=
    mul_le_mul_of_nonneg_left h5 (by positivity)
  have e : 32 * (2 * (X : ℝ) + 1) * cOf b k / cOf b (k + 1) * (4 * (2 * X + 1) / cOf b k) +
      8 * cOf b k / cOf b (k + 1) * ((4 * Real.log (cOf b k) + 2) / cOf b k) =
      (128 * (2 * X + 1) ^ 2 + 8 * (4 * Real.log (cOf b k) + 2)) / cOf b (k + 1) := by
    field_simp; ring
  linarith


/-! ## §3 Data processing onto the gap event: the ρ display -/

/-- `ρ̄ = 4608 X/r + 32(4 ln c + 2)/(r X)`, the paper's bound on `ρ = Pr_s(G)/Pr_t(G)`. -/
noncomputable def rhoBar (c r X : ℝ) : ℝ := 4608 * X / r + 32 * (4 * Real.log c + 2) / (r * X)

lemma mul_log_lower {α β A B : ℝ} (hA : 0 < A) (hαA : A ≤ α) (hβ : 0 < β) (hβB : β ≤ B)
    (hlog : 1 ≤ Real.log (A / B)) : A * (Real.log (A / B) - 1) ≤ α * Real.log (α / β) - α := by
  have hB : 0 < B := lt_of_lt_of_le hβ hβB
  have hα : 0 < α := lt_of_lt_of_le hA hαA
  have h1 : A / B ≤ α / β := by
    rw [div_le_div_iff₀ hB hβ]; nlinarith
  have h2 : Real.log (A / B) ≤ Real.log (α / β) := Real.log_le_log (by positivity) h1
  have e : α * Real.log (α / β) - α = α * (Real.log (α / β) - 1) := by ring
  rw [e]
  calc A * (Real.log (A / B) - 1) ≤ α * (Real.log (A / B) - 1) := mul_le_mul_of_nonneg_right hαA (by linarith)
    _ ≤ α * (Real.log (α / β) - 1) := mul_le_mul_of_nonneg_left (by linarith) hα.le

/-- The sampler mass of an event as a sum of `Q_W`. -/
lemma sExp_indicator (b : ℕ → ℕ) (R : ℕ) (E : Finset ℕ) (hE : E ⊆ range (mOf b R + 1)) :
    sExp b R (fun w => if w ∈ E then 1 else 0) = ∑ w ∈ E, QW b R w := by
  classical
  rw [sExp_eq_sum_QW]
  have : ∀ w ∈ range (mOf b R + 1), QW b R w * (if w ∈ E then 1 else 0) = if w ∈ E then QW b R w else 0 := by
    intro w _; split_ifs <;> ring
  rw [Finset.sum_congr rfl this, Finset.sum_ite_mem, Finset.inter_eq_right.2 hE]

/-- `0 < Q_W(E) < 1` when `E ⊆ {0..n}` contains some `w₁` and misses some `w₀ ≤ n`. -/
lemma QW_event_bounds (b : ℕ → ℕ) (R : ℕ) (E : Finset ℕ) (hE : E ⊆ range (mOf b R + 1)) {w₀ w₁ : ℕ}
    (hw₀ : w₀ ≤ mOf b R) (hw₀E : w₀ ∉ E) (hw₁E : w₁ ∈ E) :
    0 < ∑ w ∈ E, QW b R w ∧ ∑ w ∈ E, QW b R w < 1 := by
  have hpos : ∀ w ∈ range (mOf b R + 1), 0 < QW b R w := fun w hw => QW_pos b R (by simp at hw; omega)
  constructor
  · exact lt_of_lt_of_le (hpos w₁ (hE hw₁E))
      (Finset.single_le_sum (fun w hw => (hpos w (hE hw)).le) hw₁E)
  · have hsum := sum_QW b R
    rw [← Finset.sum_sdiff hE] at hsum
    have hmem : w₀ ∈ range (mOf b R + 1) \ E := by simp [hw₀E]; omega
    have : 0 < ∑ w ∈ range (mOf b R + 1) \ E, QW b R w :=
      lt_of_lt_of_le (hpos w₀ (by simp; omega))
        (Finset.single_le_sum (fun w hw => (hpos w (Finset.sdiff_subset hw)).le) hmem)
    linarith

/-- **The ρ display and data processing**: for any level `k < R`, any integer `1 ≤ X ≤ c_k - 1` and
`r = c_{k+1}/c_k ≥ 8`, if `ln(1/ρ̄) ≥ 1` then `F ≥ (X/(4c_k)) (ln(1/ρ̄) - 1)`. -/
theorem gap_lower (b : ℕ → ℕ) {R k X : ℕ} (hk : k < R) (hX1 : 1 ≤ X) (hXc : (X : ℝ) ≤ cOf b k - 1)
    (hr : 8 * cOf b k ≤ cOf b (k + 1))
    (hlog : 1 ≤ Real.log (1 / rhoBar (cOf b k) (cOf b (k + 1) / cOf b k) X)) :
    (X / (4 * cOf b k)) * (Real.log (1 / rhoBar (cOf b k) (cOf b (k + 1) / cOf b k) X) - 1) ≤ Fcount b R := by
  classical
  have hc := cOf_pos b k
  have hc' := cOf_pos b (k + 1)
  set c := cOf b k with hcdef
  set c' := cOf b (k + 1) with hc'def
  set n := mOf b R with hn
  have hN : 0 < n + 2 := by omega
  have hNr : ((n + 2 : ℕ) : ℝ) = cOf b R := by rw [hn]; unfold cOf; push_cast; ring
  have hc'N : c' ≤ ((n + 2 : ℕ) : ℝ) := by rw [hNr]; exact cOf_mono b (by omega)
  have hXr : (1:ℝ) ≤ X := by exact_mod_cast hX1
  set E := gapEvent (n + 2) c X with hEdef
  have hE : E ⊆ range (n + 1) := by
    have := gapEvent_subset hc hN (X := X) (by linarith)
    simpa using this
  have hcard := card_gapEvent_ge (N := n + 2) hc hN X
  have hN8 : 8 * c ≤ ((n + 2 : ℕ) : ℝ) := hr.trans hc'N
  have hn1 : ((n : ℝ) + 1) = ((n + 2 : ℕ) : ℝ) - 1 := by push_cast; ring
  -- target mass
  have hα : (X : ℝ) / (4 * c) ≤ (E.card : ℝ) / ((n : ℝ) + 1) := by
    rw [hn1, div_le_div_iff₀ (by positivity) (by linarith)]
    have h2 : (X : ℝ) * (((n + 2 : ℕ) : ℝ) / (2 * c) - 1) * (4 * c) = (X : ℝ) * (2 * ((n + 2 : ℕ) : ℝ) - 4 * c) := by
      field_simp; ring
    nlinarith [mul_le_mul_of_nonneg_right hcard (show (0:ℝ) ≤ 4 * c by positivity)]
  -- the event is proper
  have hcardpos : 0 < E.card := by
    have : (0:ℝ) < (E.card : ℝ) := by
      have h4 : (4:ℝ) ≤ ((n + 2 : ℕ) : ℝ) / (2 * c) := by rw [le_div_iff₀ (by positivity)]; linarith
      nlinarith
    exact_mod_cast this
  obtain ⟨w₁, hw₁⟩ := Finset.card_pos.1 hcardpos
  have h0 : 0 ∉ E := zero_not_mem_gapEvent hc hN (by linarith)
  obtain ⟨hβ0, hβ1⟩ := QW_event_bounds b R E hE (w₀ := 0) (Nat.zero_le _) h0 hw₁
  -- sampler mass
  have hβ : ∑ w ∈ E, QW b R w ≤ (1152 * (X : ℝ) ^ 2 + 8 * (4 * Real.log c + 2)) / c' := by
    rw [← sExp_indicator b R E hE]
    refine (sampler_gap_le b (X := X) hk).trans (div_le_div_of_nonneg_right ?_ hc'.le)
    nlinarith
  have hF := Fcount_ge_event b R E hE hβ0 hβ1
  have hL : 0 ≤ Real.log c := Real.log_nonneg (by linarith [two_le_cOf b k])
  have hratio : (X : ℝ) / (4 * c) / ((1152 * (X : ℝ) ^ 2 + 8 * (4 * Real.log c + 2)) / c') =
      1 / rhoBar c (c' / c) X := by
    unfold rhoBar; field_simp; ring
  have := mul_log_lower (by positivity) hα hβ0 hβ (by rw [hratio]; exact hlog)
  rw [hratio] at this
  linarith

/-- **Target mass of the gap set**: `|gapEvent N c X|/(N - 1) ≥ X/(4c)` once `N = n + 2 ≥ 8c` (the paper's
`r ≥ 8`).  This is `Pr_t(G) ≥ X/(4c)` when the event lies in `{0, …, n}`, i.e. when `X + 3/4 < c`
(`gapEvent_subset`). -/
theorem target_gap_ge {N : ℕ} {c : ℝ} (hc : 1 ≤ c) (hN : 0 < N) (X : ℕ) (hN8 : 8 * c ≤ N) :
    (X : ℝ) / (4 * c) ≤ ((gapEvent N c X).card : ℝ) / ((N : ℝ) - 1) := by
  have hc0 : 0 < c := by linarith
  have hcard := card_gapEvent_ge hc0 hN X
  rw [div_le_div_iff₀ (by positivity) (by linarith)]
  have h2 : (X : ℝ) * ((N : ℝ) / (2 * c) - 1) * (4 * c) = (X : ℝ) * (2 * (N : ℝ) - 4 * c) := by
    field_simp; ring
  have hX : (0:ℝ) ≤ X := Nat.cast_nonneg _
  nlinarith [mul_le_mul_of_nonneg_right hcard (show (0:ℝ) ≤ 4 * c by positivity)]

/-- **The ρ display**: for `k < R`, an integer `1 ≤ X ≤ c_k - 1` and `r = c_{k+1}/c_k ≥ 8`,
`ρ = Pr_s(G)/Pr_t(G) ≤ 4608 X/r + 32(4 ln c_k + 2)/(r X)`. -/
theorem rho_le (b : ℕ → ℕ) {R k X : ℕ} (hk : k < R) (hX1 : 1 ≤ X) (hXc : (X : ℝ) ≤ cOf b k - 1)
    (hr : 8 * cOf b k ≤ cOf b (k + 1)) :
    (∑ w ∈ gapEvent (mOf b R + 2) (cOf b k) X, QW b R w) /
        (((gapEvent (mOf b R + 2) (cOf b k) X).card : ℝ) / ((mOf b R : ℝ) + 1)) ≤
      rhoBar (cOf b k) (cOf b (k + 1) / cOf b k) X := by
  have hc := cOf_pos b k
  have hc' := cOf_pos b (k + 1)
  have hN : 0 < mOf b R + 2 := by omega
  have hNr : ((mOf b R + 2 : ℕ) : ℝ) = cOf b R := by unfold cOf; push_cast; ring
  have hN8 : 8 * cOf b k ≤ ((mOf b R + 2 : ℕ) : ℝ) := hr.trans (by rw [hNr]; exact cOf_mono b (by omega))
  have hXr : (1:ℝ) ≤ X := by exact_mod_cast hX1
  have hα := target_gap_ge (by linarith [two_le_cOf b k]) hN X hN8
  have e1 : ((mOf b R + 2 : ℕ) : ℝ) - 1 = (mOf b R : ℝ) + 1 := by push_cast; ring
  rw [e1] at hα
  have hβ : ∑ w ∈ gapEvent (mOf b R + 2) (cOf b k) X, QW b R w ≤
      (1152 * (X : ℝ) ^ 2 + 8 * (4 * Real.log (cOf b k) + 2)) / cOf b (k + 1) := by
    have hE : gapEvent (mOf b R + 2) (cOf b k) X ⊆ range (mOf b R + 1) := by
      have := gapEvent_subset hc hN (X := X) (by linarith)
      simpa using this
    rw [← sExp_indicator b R _ hE]
    refine (sampler_gap_le b (X := X) hk).trans (div_le_div_of_nonneg_right ?_ hc'.le)
    nlinarith
  have hA : (0:ℝ) < X / (4 * cOf b k) := by positivity
  have hβ0 : 0 ≤ ∑ w ∈ gapEvent (mOf b R + 2) (cOf b k) X, QW b R w :=
    Finset.sum_nonneg (fun w _ => QW_nonneg b R w)
  have hL : 0 ≤ Real.log (cOf b k) := Real.log_nonneg (by linarith [two_le_cOf b k])
  have hB : (1152 * (X : ℝ) ^ 2 + 8 * (4 * Real.log (cOf b k) + 2)) / cOf b (k + 1) /
      ((X : ℝ) / (4 * cOf b k)) = rhoBar (cOf b k) (cOf b (k + 1) / cOf b k) X := by
    unfold rhoBar; field_simp; ring
  rw [← hB]
  calc (∑ w ∈ gapEvent (mOf b R + 2) (cOf b k) X, QW b R w) /
        (((gapEvent (mOf b R + 2) (cOf b k) X).card : ℝ) / ((mOf b R : ℝ) + 1))
      ≤ (∑ w ∈ gapEvent (mOf b R + 2) (cOf b k) X, QW b R w) / ((X : ℝ) / (4 * cOf b k)) :=
        div_le_div_of_nonneg_left hβ0 hA hα
    _ ≤ _ := div_le_div_of_nonneg_right hβ hA.le

/-! ## §4 Theorem 5 -/

/-- The constant `C = 4608 e²`. -/
noncomputable def Cc : ℝ := 4608 * Real.exp 2

/-- `K₁ = 2C`. -/
noncomputable def K1 : ℝ := 2 * Cc

/-- `K₂ = 8C/0.3`. -/
noncomputable def K2 : ℝ := 8 * Cc / 0.3

lemma Cc_pos : 0 < Cc := by unfold Cc; positivity

lemma exp_two_ge : (7:ℝ) ≤ Real.exp 2 := by
  have h := Real.exp_one_gt_d9
  have : Real.exp 2 = Real.exp 1 * Real.exp 1 := by rw [← Real.exp_add]; norm_num
  rw [this]; nlinarith


/-- **Theorem 5, Case 1** (`r ≤ C(c_k - 1)`): `F ≥ c_{k+1}/(K₂ c_k²)`. -/
theorem thm5_case1 (b : ℕ → ℕ) {R k : ℕ} (hk : k < R) (hc4 : 4 ≤ cOf b k)
    (hr : K1 * Real.sqrt (1 + Real.log (cOf b k)) ≤ cOf b (k + 1) / cOf b k)
    (hcase : cOf b (k + 1) / cOf b k ≤ Cc * (cOf b k - 1)) :
    cOf b (k + 1) / (K2 * cOf b k ^ 2) ≤ Fcount b R := by
  have hc := cOf_pos b k
  have hc' := cOf_pos b (k + 1)
  set c := cOf b k with hcdef
  set c' := cOf b (k + 1) with hc'def
  set r := c' / c with hrdef
  have hc'r : c' = r * c := by rw [hrdef]; field_simp
  have hL : 0 ≤ Real.log c := Real.log_nonneg (by linarith)
  have hsq1 : 1 ≤ Real.sqrt (1 + Real.log c) := Real.one_le_sqrt.2 (by linarith)
  have hE2 := exp_two_ge
  have hCc := Cc_pos
  have hCc' : 4608 * Real.exp 2 = Cc := rfl
  have hK1 : K1 = 2 * Cc := rfl
  have hr2 : 2 * Cc ≤ r := by
    calc 2 * Cc = K1 * 1 := by rw [hK1]; ring
      _ ≤ K1 * Real.sqrt (1 + Real.log c) := mul_le_mul_of_nonneg_left hsq1 (by rw [hK1]; positivity)
      _ ≤ r := hr
  have hrpos : 0 < r := by linarith
  set X := ⌊r / Cc⌋₊ with hX
  have hrC : 2 ≤ r / Cc := by rw [le_div_iff₀ hCc]; linarith
  have hX2 : 2 ≤ X := Nat.le_floor (by exact_mod_cast hrC)
  have hXle : (X : ℝ) ≤ r / Cc := Nat.floor_le (by positivity)
  have hXge : r / Cc - 1 < (X : ℝ) := by have := Nat.lt_floor_add_one (r / Cc); linarith
  have hXr : r / (2 * Cc) ≤ (X : ℝ) := by
    have e : r / (2 * Cc) = r / Cc - r / (2 * Cc) := by field_simp; ring
    have h1 : 1 ≤ r / (2 * Cc) := by rw [le_div_iff₀ (by positivity)]; linarith
    linarith
  have hXc : (X : ℝ) ≤ c - 1 := hXle.trans (by rw [div_le_iff₀ hCc]; linarith)
  have hr8 : 8 * c ≤ c' := by
    have : (8:ℝ) ≤ r := by nlinarith
    rw [hc'r]; nlinarith
  have hX2r : (2:ℝ) ≤ X := by exact_mod_cast hX2
  have hX0 : (0:ℝ) < X := by linarith
  -- ρ̄ ≤ 2/e²
  have hrsq : 4 * Cc ^ 2 * (1 + Real.log c) ≤ r ^ 2 := by
    have h := pow_le_pow_left₀ (by rw [hK1]; positivity) hr 2
    rw [mul_pow, Real.sq_sqrt (by linarith), hK1] at h
    nlinarith
  have hrho : rhoBar c r X ≤ 2 / Real.exp 2 := by
    unfold rhoBar
    have t1 : 4608 * (X : ℝ) / r ≤ 1 / Real.exp 2 := by
      rw [div_le_div_iff₀ hrpos (by positivity)]
      have : (X : ℝ) * Cc ≤ r := by rw [le_div_iff₀ hCc] at hXle; linarith
      rw [← hCc'] at this; nlinarith
    have t2 : 32 * (4 * Real.log c + 2) / (r * X) ≤ 1 / Real.exp 2 := by
      rw [div_le_div_iff₀ (by positivity) (by positivity)]
      have hrX : r ^ 2 / (2 * Cc) ≤ r * X := by
        have h := mul_le_mul_of_nonneg_left hXr hrpos.le
        have e : r ^ 2 / (2 * Cc) = r * (r / (2 * Cc)) := by ring
        rw [e]; exact h
      have h2 : 2 * Cc * (1 + Real.log c) ≤ r * X := by
        refine le_trans ?_ hrX
        rw [le_div_iff₀ (by positivity)]; nlinarith
      rw [← hCc'] at h2
      nlinarith [mul_le_mul_of_nonneg_left h2 (show (0:ℝ) ≤ 1 by norm_num)]
    have : 2 / Real.exp 2 = 1 / Real.exp 2 + 1 / Real.exp 2 := by ring
    linarith
  have hρpos : 0 < rhoBar c r X := by
    unfold rhoBar
    exact add_pos_of_pos_of_nonneg (by positivity) (div_nonneg (by linarith) (by positivity))
  have hlog : 2 - Real.log 2 ≤ Real.log (1 / rhoBar c r X) := by
    have h1 : Real.exp 2 / 2 ≤ 1 / rhoBar c r X := by
      rw [le_div_iff₀ hρpos]
      calc Real.exp 2 / 2 * rhoBar c r X ≤ Real.exp 2 / 2 * (2 / Real.exp 2) :=
            mul_le_mul_of_nonneg_left hrho (by positivity)
        _ = 1 := by field_simp
    have e1 : Real.log (Real.exp 2 / 2) = 2 - Real.log 2 := by
      rw [Real.log_div (by positivity) (by norm_num), Real.log_exp]
    rw [← e1]; exact Real.log_le_log (by positivity) h1
  have hl2 := Real.log_two_lt_d9
  have hF := gap_lower b hk (X := X) (by omega) hXc hr8 (by rw [← hrdef]; linarith)
  rw [← hrdef] at hF
  have hfin : c' / (K2 * c ^ 2) ≤ (X / (4 * c)) * 0.3 := by
    unfold K2
    rw [hc'r]
    have : r * c / (8 * Cc / 0.3 * c ^ 2) = 0.3 * (r / (2 * Cc)) / (4 * c) := by field_simp; ring
    rw [this, div_mul_eq_mul_div]
    apply div_le_div_of_nonneg_right _ (by positivity)
    linarith
  have : (X / (4 * c)) * 0.3 ≤ (X / (4 * c)) * (Real.log (1 / rhoBar c r X) - 1) :=
    mul_le_mul_of_nonneg_left (by linarith) (by positivity)
  linarith

/-- **Theorem 5, Case 2** (`r > C(c_k - 1)`, the gap set saturates): `F ≥ (1/8) ln(c_{k+1}/(2eC c_k²))`. -/
theorem thm5_case2 (b : ℕ → ℕ) {R k : ℕ} (hk : k < R) (hc4 : 4 ≤ cOf b k)
    (hcase : Cc * (cOf b k - 1) < cOf b (k + 1) / cOf b k) :
    (1 / 8) * Real.log (cOf b (k + 1) / (2 * Real.exp 1 * Cc * cOf b k ^ 2)) ≤ Fcount b R := by
  have hc := cOf_pos b k
  have hc' := cOf_pos b (k + 1)
  set c := cOf b k with hcdef
  set c' := cOf b (k + 1) with hc'def
  set r := c' / c with hrdef
  have hc'r : c' = r * c := by rw [hrdef]; field_simp
  have hE2 := exp_two_ge
  have hCc := Cc_pos
  have hCc' : 4608 * Real.exp 2 = Cc := rfl
  have hr3 : 3 * Cc ≤ r := by nlinarith
  have hrpos : 0 < r := by linarith
  have hF0 := Fcount_nonneg b R
  have he1 : (0:ℝ) < Real.exp 1 := Real.exp_pos 1
  -- the final comparison `ln(c'/(2eC c²)) ≤ ln(r/(9216c)) - 1`
  have hcmp : Real.log (c' / (2 * Real.exp 1 * Cc * c ^ 2)) ≤ Real.log (r / (9216 * c)) - 1 := by
    have h1 : c' / (2 * Real.exp 1 * Cc * c ^ 2) ≤ r / (9216 * c) / Real.exp 1 := by
      rw [hc'r, div_div, div_le_div_iff₀ (by positivity) (by positivity)]
      rw [← hCc']
      have : (1:ℝ) ≤ Real.exp 2 := by linarith
      nlinarith [mul_nonneg (sub_nonneg.2 this) (le_of_lt (mul_pos (mul_pos (mul_pos hrpos hc) hc) he1))]
    have h2 := Real.log_le_log (by positivity) h1
    rw [Real.log_div (by positivity) he1.ne', Real.log_exp] at h2
    exact h2
  by_cases hcase2 : Real.log (r / (9216 * c)) ≤ 1
  · have : Real.log (c' / (2 * Real.exp 1 * Cc * c ^ 2)) ≤ 0 := by linarith
    linarith
  · push Not at hcase2
    set X := mOf b k with hX
    have hXc' : (X : ℝ) = c - 2 := by rw [hcdef]; unfold cOf; ring
    have hXr : (2:ℝ) ≤ X := by linarith
    have hX2 : 2 ≤ X := by exact_mod_cast hXr
    have hr8 : 8 * c ≤ c' := by rw [hc'r]; nlinarith
    have hL0 : 0 ≤ Real.log c := Real.log_nonneg (by linarith)
    have hρpos : 0 < rhoBar c r X := by
      unfold rhoBar
      exact add_pos_of_pos_of_nonneg (by positivity) (div_nonneg (by linarith) (by positivity))
    have hlnc : Real.log c ≤ c - 1 := Real.log_le_sub_one_of_pos hc
    have hrho : rhoBar c r X ≤ 9216 * c / r := by
      unfold rhoBar
      rw [div_add_div _ _ hrpos.ne' (by positivity), div_le_div_iff₀ (by positivity) hrpos]
      have hL : 0 ≤ Real.log c := Real.log_nonneg (by linarith)
      have key : 4608 * (X : ℝ) * (r * X) + 32 * (4 * Real.log c + 2) * r ≤ 9216 * c * (r * X) := by
        have h1 : 32 * (4 * Real.log c + 2) ≤ 16 * (4 * Real.log c + 2) * X := by nlinarith
        have h2 : 16 * (4 * Real.log c + 2) * (X : ℝ) ≤ (9216 * c - 4608 * X) * X := by
          rw [hXc'] at h1 ⊢; nlinarith
        nlinarith [mul_le_mul_of_nonneg_left (h1.trans h2) hrpos.le]
      nlinarith [key]
    have hlog : Real.log (r / (9216 * c)) ≤ Real.log (1 / rhoBar c r X) := by
      apply Real.log_le_log (by positivity)
      rw [le_div_iff₀ hρpos]
      calc r / (9216 * c) * rhoBar c r X ≤ r / (9216 * c) * (9216 * c / r) :=
            mul_le_mul_of_nonneg_left hrho (by positivity)
        _ = 1 := by field_simp
    have hF := gap_lower b hk (X := X) (by omega) (by linarith) hr8 (by rw [← hrdef]; linarith)
    rw [← hrdef] at hF
    have h18 : (1:ℝ) / 8 ≤ X / (4 * c) := by rw [div_le_div_iff₀ (by norm_num) (by positivity)]; linarith
    have : (1 / 8) * (Real.log (r / (9216 * c)) - 1) ≤ (X / (4 * c)) * (Real.log (1 / rhoBar c r X) - 1) := by
      calc (1 / 8) * (Real.log (r / (9216 * c)) - 1) ≤ (X / (4 * c)) * (Real.log (r / (9216 * c)) - 1) :=
            mul_le_mul_of_nonneg_right h18 (by linarith)
        _ ≤ (X / (4 * c)) * (Real.log (1 / rhoBar c r X) - 1) :=
            mul_le_mul_of_nonneg_left (by linarith) (by positivity)
    nlinarith

/-- `ln 3 ≤ 1.1`. -/
lemma log_three_le : Real.log 3 ≤ 1.1 := by
  rw [Real.log_le_iff_le_exp (by norm_num)]
  have e : Real.exp 1.1 = Real.exp 1 * Real.exp 0.1 := by rw [← Real.exp_add]; norm_num
  have h1 := Real.exp_one_gt_d9
  have h2 := Real.quadratic_le_exp_of_nonneg (show (0:ℝ) ≤ 0.1 by norm_num)
  rw [e]; nlinarith

/-- **Theorem 5, rounds from `c_k = 3`**: `F ≥ (1/12)(ln(c_{k+1}/(3·4813)) - 1)`. -/
theorem thm5_c3 (b : ℕ → ℕ) {R k : ℕ} (hk : k < R) (hc3 : cOf b k = 3) :
    (1 / 12) * (Real.log (cOf b (k + 1) / (3 * 4813)) - 1) ≤ Fcount b R := by
  have hF0 := Fcount_nonneg b R
  have hc' := cOf_pos b (k + 1)
  by_cases h : Real.log (cOf b (k + 1) / (3 * 4813)) ≤ 1
  · nlinarith
  · push Not at h
    set r := cOf b (k + 1) / cOf b k with hrdef
    have hr : cOf b (k + 1) / (3 * 4813) = r / 4813 := by rw [hrdef, hc3]; ring
    rw [hr] at h ⊢
    have hr1 : 1 < r / 4813 := by
      by_contra hcon; push Not at hcon
      have := Real.log_nonpos (by positivity) hcon; linarith
    have hrpos : 0 < r := by linarith
    have hr8 : 8 * cOf b k ≤ cOf b (k + 1) := by
      have : cOf b (k + 1) = r * 3 := by rw [hrdef, hc3]; field_simp
      rw [this, hc3]; linarith
    have hl3 := log_three_le
    have hL3 : 0 ≤ Real.log 3 := Real.log_nonneg (by norm_num)
    have e3 : rhoBar 3 r 1 = (4608 + 32 * (4 * Real.log 3 + 2)) / r := by
      unfold rhoBar; field_simp; try ring
    have hρpos : 0 < rhoBar 3 r 1 := by rw [e3]; exact div_pos (by linarith) hrpos
    have hrho : rhoBar 3 r 1 ≤ 4813 / r := by
      rw [e3, div_le_div_iff_of_pos_right hrpos]
      linarith
    have hlog : Real.log (r / 4813) ≤ Real.log (1 / rhoBar 3 r 1) := by
      apply Real.log_le_log (by positivity)
      rw [le_div_iff₀ hρpos]
      calc r / 4813 * rhoBar 3 r 1 ≤ r / 4813 * (4813 / r) := mul_le_mul_of_nonneg_left hrho (by positivity)
        _ = 1 := by field_simp
    have hF := gap_lower b hk (X := 1) le_rfl (by rw [hc3]; norm_num) hr8 (by rw [← hrdef, hc3]; push_cast; linarith)
    rw [← hrdef, hc3] at hF
    simp only [Nat.cast_one] at hF
    have e12 : (1:ℝ) / (4 * 3) = 1 / 12 := by norm_num
    rw [e12] at hF
    have : (1:ℝ) / 12 * (Real.log (r / 4813) - 1) ≤ 1 / 12 * (Real.log (1 / rhoBar 3 r 1) - 1) :=
      mul_le_mul_of_nonneg_left (by linarith) (by norm_num)
    linarith


/-- **Theorem 5, Round 1** (`c_0 = 2` has a single atom): for `n ≥ 40`, `F ≥ 0.45 ln(0.45 c_1/32) - 0.45`. -/
theorem thm5_round1 (b : ℕ → ℕ) {R : ℕ} (hR : 1 ≤ R) (hn : 40 ≤ mOf b R) :
    0.45 * Real.log (0.45 * cOf b 1 / 32) - 0.45 ≤ Fcount b R := by
  classical
  have hF0 := Fcount_nonneg b R
  have hc1 := cOf_pos b 1
  by_cases hsmall : cOf b 1 < 18
  · have : Real.log (0.45 * cOf b 1 / 32) < 0 := Real.log_neg (by positivity) (by linarith)
    nlinarith
  · push Not at hsmall
    set n := mOf b R with hndef
    have hnr : (40:ℝ) ≤ n := by exact_mod_cast hn
    set Nr : ℝ := (n : ℝ) + 2 with hNr
    have hcR : cOf b R = Nr := by rw [hNr, hndef]; rfl
    set L : ℕ := ⌊Nr / 4⌋₊ with hL
    have hceilpos : 0 < ⌈3 * Nr / 4⌉₊ := Nat.ceil_pos.2 (by positivity)
    set U : ℕ := ⌈3 * Nr / 4⌉₊ - 1 with hU
    have hLle : (L : ℝ) ≤ Nr / 4 := Nat.floor_le (by positivity)
    have hLge : Nr / 4 - 1 < L := by have := Nat.lt_floor_add_one (Nr / 4); linarith
    have hceil1 : 3 * Nr / 4 ≤ (⌈3 * Nr / 4⌉₊ : ℝ) := Nat.le_ceil _
    have hceil2 : (⌈3 * Nr / 4⌉₊ : ℝ) < 3 * Nr / 4 + 1 := Nat.ceil_lt_add_one (by positivity)
    have hUr : (U : ℝ) = (⌈3 * Nr / 4⌉₊ : ℝ) - 1 := by
      rw [hU, Nat.cast_sub (by omega : 1 ≤ ⌈3 * Nr / 4⌉₊)]; simp
    have hL1 : 1 ≤ L := Nat.le_floor (by rw [hNr]; push_cast; linarith)
    have hLn : L ≤ n := by
      have : (L : ℝ) ≤ n := by linarith
      exact_mod_cast this
    have hLU : L < U := by
      have : (L : ℝ) < U := by rw [hUr]; linarith
      exact_mod_cast this
    set E : Finset ℕ := Finset.range L ∪ Finset.Icc U n with hEdef
    have hdisj : Disjoint (Finset.range L) (Finset.Icc U n) :=
      Finset.disjoint_left.2 (fun w hwA hwB => by simp at hwA hwB; omega)
    have hE : E ⊆ range (n + 1) := by
      intro w hw
      rcases Finset.mem_union.1 hw with h | h
      · simp at h; simp; omega
      · simp at h; simp; omega
    -- the target mass
    have hcard : ((n : ℝ) - 2) / 2 ≤ (E.card : ℝ) := by
      rw [hEdef, Finset.card_union_of_disjoint hdisj, Finset.card_range]
      push_cast
      have hB := card_Icc_ge U n
      rw [hUr] at hB
      linarith
    have hα : 0.45 ≤ (E.card : ℝ) / ((n : ℝ) + 1) := by
      rw [le_div_iff₀ (by positivity)]; linarith
    have hα1 : (E.card : ℝ) / ((n : ℝ) + 1) ≤ 1 := by
      rw [div_le_one (by positivity)]
      have := Finset.card_le_card hE
      simp only [Finset.card_range] at this
      exact_mod_cast this
    -- the event is `|P_R - 1/2| ≥ 1/4`
    have hmem : ∀ w ∈ E, (1:ℝ) / 4 ≤ |Pk b R w - 1 / 2| := by
      intro w hw
      have hPk : Pk b R w = (1 + (w : ℝ)) / Nr := by unfold Pk; rw [hcR]
      have hNpos : 0 < Nr := by positivity
      rcases Finset.mem_union.1 hw with h | h
      · simp at h
        have h' : (1 + (w : ℝ)) ≤ L := by
          have : w + 1 ≤ L := h
          have : ((w + 1 : ℕ) : ℝ) ≤ L := by exact_mod_cast this
          push_cast at this; linarith
        have hP : Pk b R w ≤ 1 / 4 := by rw [hPk, div_le_iff₀ hNpos]; linarith
        rw [abs_sub_comm]; exact le_abs.2 (Or.inl (by linarith))
      · simp at h
        have h' : (U : ℝ) ≤ w := by exact_mod_cast h.1
        have hP : 3 / 4 ≤ Pk b R w := by rw [hPk, le_div_iff₀ hNpos]; linarith
        exact le_abs.2 (Or.inl (by linarith))
    -- the sampler mass, by Chebyshev and round 1 (a)-(c)
    have hβ : ∑ w ∈ E, QW b R w ≤ 8 / cOf b 1 := by
      rw [← sExp_indicator b R E hE]
      have h1 := sExp_mono b R (f := fun w => if w ∈ E then 1 else 0)
        (g := fun w => 16 * (Pk b R w - 1 / 2) ^ 2 + 0 * (fun _ => (0:ℝ)) w + 0) (fun w _ => by
          simp only [mul_zero, add_zero]
          split_ifs with hw
          · have h := hmem w hw
            have h2 : (1:ℝ) / 16 ≤ (Pk b R w - 1 / 2) ^ 2 := by
              rw [← sq_abs]; nlinarith [abs_nonneg (Pk b R w - 1 / 2)]
            linarith
          · positivity)
      rw [sExp_lin3] at h1
      have h2 := var_PR_le b hR
      have e : 16 * (1 / (2 * cOf b 1)) = 8 / cOf b 1 := by field_simp; ring
      nlinarith
    have h0E : 0 ∈ E := Finset.mem_union_left _ (by simp; omega)
    have hLE : L ∉ E := by
      intro h; rcases Finset.mem_union.1 h with h | h
      · simp at h
      · simp at h; omega
    obtain ⟨hβ0, hβ1⟩ := QW_event_bounds b R E hE (w₀ := L) hLn hLE h0E
    have hDP := klB_le_countKL n (QW b R) (fun w hw => QW_pos b R (by simp at hw; omega)) (sum_QW b R) E hE
    have hβle : ∑ w ∈ E, QW b R w ≤ 0.45 := by
      have : 8 / cOf b 1 ≤ 8 / 18 := div_le_div_of_nonneg_left (by norm_num) (by norm_num) hsmall
      linarith [show (8:ℝ) / 18 ≤ 0.45 by norm_num]
    have hmono := FSCore.BinaryKL.klB_monotoneOn hβ0 hβ1 ⟨hβle, by norm_num⟩ ⟨by linarith, hα1⟩ hα
    simp only at hmono
    have hlow := FSCore.BinaryKL.klB_ge_mul_log_div_sub (u := 0.45) (by norm_num) hβ0 hβ1
    have hcβ : cOf b 1 * ∑ w ∈ E, QW b R w ≤ 8 := by
      have := mul_le_mul_of_nonneg_left hβ hc1.le
      rwa [mul_div_cancel₀ _ hc1.ne'] at this
    have hlog1 : Real.log (0.45 * cOf b 1 / 8) ≤ Real.log (0.45 / ∑ w ∈ E, QW b R w) := by
      apply Real.log_le_log (by positivity)
      rw [le_div_iff₀ hβ0]; nlinarith
    have hlog2 : Real.log (0.45 * cOf b 1 / 32) ≤ Real.log (0.45 * cOf b 1 / 8) :=
      Real.log_le_log (by positivity) (by linarith)
    unfold Fcount
    rw [← hndef]
    nlinarith


/-- **Theorem 5 (multi-level edge lower bound for relabelled fixed profiles), count-law form**, with the explicit
constants `C = 4608e²`, `K₁ = 2C`, `K₂ = 8C/0.3`.  For every profile `b` with `R` rounds (`F = Fcount b R`):
* for every `k < R` with `c_k ≥ 4` and `r = c_{k+1}/c_k ≥ K₁ √(1 + ln c_k)`:
  `F ≥ c_{k+1}/(K₂ c_k²)` if `r ≤ C(c_k - 1)`, and `F ≥ (1/8) ln(c_{k+1}/(2eC c_k²))` if `r > C(c_k - 1)`;
* Round 1 (`R ≥ 1`, `n ≥ 40`): `F ≥ 0.45 ln(0.45 c_1/32) - 0.45`;
* rounds from `c_k = 3` (`k < R`): `F ≥ (1/12)(ln(c_{k+1}/(3·4813)) - 1)`. -/
theorem thm5 (b : ℕ → ℕ) (R : ℕ) :
    (∀ k < R, 4 ≤ cOf b k → K1 * Real.sqrt (1 + Real.log (cOf b k)) ≤ cOf b (k + 1) / cOf b k →
      (cOf b (k + 1) / cOf b k ≤ Cc * (cOf b k - 1) → cOf b (k + 1) / (K2 * cOf b k ^ 2) ≤ Fcount b R) ∧
      (Cc * (cOf b k - 1) < cOf b (k + 1) / cOf b k →
        (1 / 8) * Real.log (cOf b (k + 1) / (2 * Real.exp 1 * Cc * cOf b k ^ 2)) ≤ Fcount b R)) ∧
    (1 ≤ R → 40 ≤ mOf b R → 0.45 * Real.log (0.45 * cOf b 1 / 32) - 0.45 ≤ Fcount b R) ∧
    (∀ k < R, cOf b k = 3 → (1 / 12) * (Real.log (cOf b (k + 1) / (3 * 4813)) - 1) ≤ Fcount b R) :=
  ⟨fun _ hk hc4 hr => ⟨thm5_case1 b hk hc4 hr, thm5_case2 b hk hc4⟩,
    fun hR hn => thm5_round1 b hR hn, fun _ hk hc3 => thm5_c3 b hk hc3⟩

/-- Theorem 5 in the printed "there are absolute constants" form (its two main cases). -/
theorem thm5_exists : ∃ C K₁ K₂ : ℝ, 0 < C ∧ 0 < K₁ ∧ 0 < K₂ ∧
    ∀ (b : ℕ → ℕ) (R k : ℕ), k < R → 4 ≤ cOf b k →
      K₁ * Real.sqrt (1 + Real.log (cOf b k)) ≤ cOf b (k + 1) / cOf b k →
      (cOf b (k + 1) / cOf b k ≤ C * (cOf b k - 1) → cOf b (k + 1) / (K₂ * cOf b k ^ 2) ≤ Fcount b R) ∧
      (C * (cOf b k - 1) < cOf b (k + 1) / cOf b k →
        (1 / 8) * Real.log (cOf b (k + 1) / (2 * Real.exp 1 * C * cOf b k ^ 2)) ≤ Fcount b R) :=
  ⟨Cc, K1, K2, Cc_pos, by unfold K1; linarith [Cc_pos], by unfold K2; have := Cc_pos; positivity,
    fun b _ _ hk hc4 hr => ⟨thm5_case1 b hk hc4 hr, thm5_case2 b hk hc4⟩⟩

end A36FS.Thm5

#print axioms A36FS.Thm5.gapEvent_spec
#print axioms A36FS.Thm5.gapEvent_subset
#print axioms A36FS.Thm5.card_gapEvent_ge
#print axioms A36FS.Thm5.gap_dist
#print axioms A36FS.Thm5.cond_cheb
#print axioms A36FS.Thm5.cond_gap_le
#print axioms A36FS.Thm5.sampler_gap_le
#print axioms A36FS.Thm5.gap_lower
#print axioms A36FS.Thm5.target_gap_ge
#print axioms A36FS.Thm5.rho_le
#print axioms A36FS.Thm5.thm5_case1
#print axioms A36FS.Thm5.thm5_case2
#print axioms A36FS.Thm5.log_three_le
#print axioms A36FS.Thm5.thm5_c3
#print axioms A36FS.Thm5.thm5_round1
#print axioms A36FS.Thm5.thm5
#print axioms A36FS.Thm5.thm5_exists


==> anc/formal_companion/lean/src/A36FS/Thm5/SamplerL2.lean <==
import A36FS.Thm5.ConvexOrder

/-!
# A36FS.Thm5.SamplerL2 — Lemma L2 of Theorem 5 for the SAMPLER kernel (grid form), and L3 along the paper's route
(full-support branch)

Paper: `appendix_thmm.tex` (82bf3a6e…): Lemma L2 (ll. 147–169) and Lemma L3's proof (ll. 178–185).
`A36FS.Thm5.ConvexOrder` proves L3 by a different decomposition (L1 against the sampler law, then the target kernel's
L2′); this file supplies the paper's own L2 and re-proves L3 the paper's way (`L3_paper`), as an independent check.

The paper proves L2 for `C²` convex `φ` by differentiating twice in `p`, then extends to all convex `φ` by Bernstein
approximation and endpoint jumps.  Here it is proved directly, with no derivatives and no approximation, on the grid
where the laws live (`p = (z+a)/C`): with `Φ(x, θ) = E g(x + Bin(b, θ))`, the diagonal second difference is
`Φ(a+2, q+2δ) - 2Φ(a+1, q+δ) + Φ(a, q)` = (mixed difference at `(a+1, q+δ)`) + (`θ`-second difference at `a+1`)
+ (`x`-second difference at `(a, q+δ)`) + (mixed difference at `(a, q)`), each `≥ 0`:
* mixed differences are `E Δg(x + Bin(b,θ+δ)) - E Δg(x + Bin(b,θ)) ≥ 0`: **Fact M** (`blockOp_mono_q`, by an exact
  three-term identity and induction on `b`);
* the `θ`-second difference is `≥ 0`: **Fact C** (`blockOp_conv_q`), from the **hybrid formula** `blockOp_hybrid`
  (`E g(x+Bin(N,θ')) - E g(x+Bin(N,θ)) = (θ'-θ) Σ_{i<N} E Δg(x + Bin(i,θ') + Bin(N-1-i,θ))`) and Fact M twice;
* the `x`-second difference is `E Δ²g(x + Bin(b,θ)) ≥ 0` (`blockOp_DConv_x`).
The grid form is weaker than "`f` convex on all of `[0,1]`" and is exactly what L3 uses; the real-variable statement
as printed is `A36FS.Thm5.L2Continuum` (`L2`, `L2_binom`).

Headlines (`#print axioms` at the end): `blockOp_mono_q` (Fact M), `blockOp_hybrid`, `blockOp_conv_q` (Fact C),
`sampler_DConv` and `stepOp_DConv` (L2), `L2_convex` (L2 for convex `φ` on `[0,1]`), `L3_paper`.
-/

set_option autoImplicit false

namespace A36FS.Thm5

open Finset Real

/-- Increments commute with `blockOp`. -/
lemma blockOp_incr (b : ℕ) (q : ℝ) (g : ℕ → ℝ) (x : ℕ) :
    blockOp b q g (x + 1) - blockOp b q g x = blockOp b q (fun y => g (y + 1) - g y) x := by
  have h1 : blockOp b q (fun y => g (y + 1)) x = blockOp b q g (x + 1) := congrFun (blockOp_shift b q g 1) x
  have h2 : blockOp b q (fun y => g (y + 1) - g y) x =
      blockOp b q (fun y => g (y + 1)) x - blockOp b q g x := congrFun (blockOp_sub b q (fun y => g (y + 1)) g) x
  rw [h2, h1]

/-- Nonnegative increments on `[L, M]` give monotonicity there. -/
lemma mono_of_incr {f : ℕ → ℝ} {L M : ℕ} (h : ∀ y, L ≤ y → y + 1 ≤ M → f y ≤ f (y + 1)) :
    ∀ d y, L ≤ y → y + d ≤ M → f y ≤ f (y + d) := by
  intro d
  induction d with
  | zero => intro y _ _; simp
  | succ d ih =>
    intro y hy hyd
    have h1 := ih y hy (by omega)
    have h2 := h (y + d) (by omega) (by omega)
    rw [show y + (d + 1) = y + d + 1 by omega]
    linarith

/-- **Fact M**: `q ↦ E h(x + Bin(b, q))` is nondecreasing on `[0,1]` for `h` nondecreasing on `[x, x+b]`. -/
lemma blockOp_mono_q {q q' : ℝ} (hq0 : 0 ≤ q) (hqq : q ≤ q') (hq1 : q' ≤ 1) (b : ℕ) :
    ∀ {h : ℕ → ℝ} {x : ℕ}, (∀ y y', x ≤ y → y ≤ y' → y' ≤ x + b → h y ≤ h y') →
      blockOp b q h x ≤ blockOp b q' h x := by
  induction b with
  | zero => intro h x _; simp
  | succ b ih =>
    intro h x hh
    rw [blockOp_succ, blockOp_succ]
    unfold drawOp
    have hA := ih (h := h) (x := x) (fun y y' h1 h2 h3 => hh y y' h1 h2 (by omega))
    have hB := ih (h := h) (x := x + 1) (fun y y' h1 h2 h3 => hh y y' (by omega) h2 (by omega))
    have hC : 0 ≤ blockOp b q h (x + 1) - blockOp b q h x := by
      rw [blockOp_incr]
      exact blockOp_nonneg hq0 (by linarith) b (fun y hy1 hy2 => by
        have := hh y (y + 1) hy1 (by omega) (by omega); linarith)
    have e : (1 - q') * blockOp b q' h x + q' * blockOp b q' h (x + 1) -
        ((1 - q) * blockOp b q h x + q * blockOp b q h (x + 1)) =
        (1 - q') * (blockOp b q' h x - blockOp b q h x) + q' * (blockOp b q' h (x + 1) - blockOp b q h (x + 1)) +
          (q' - q) * (blockOp b q h (x + 1) - blockOp b q h x) := by ring
    have h1 := mul_nonneg (show (0:ℝ) ≤ 1 - q' by linarith) (show 0 ≤ blockOp b q' h x - blockOp b q h x by linarith)
    have h2 := mul_nonneg (show (0:ℝ) ≤ q' by linarith) (show 0 ≤ blockOp b q' h (x + 1) - blockOp b q h (x + 1) by linarith)
    have h3 := mul_nonneg (show (0:ℝ) ≤ q' - q by linarith) hC
    linarith

lemma drawOp_sum {ι : Type*} (s : Finset ι) (q : ℝ) (f : ι → ℕ → ℝ) (x : ℕ) :
    drawOp q (fun y => ∑ i ∈ s, f i y) x = ∑ i ∈ s, drawOp q (f i) x := by
  unfold drawOp; rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]

/-- **The hybrid formula**: `E g(x + Bin(N,θ')) - E g(x + Bin(N,θ)) =
(θ' - θ) Σ_{i<N} E Δg(x + Bin(i, θ') + Bin(N-1-i, θ))`. -/
lemma blockOp_hybrid (θ θ' : ℝ) (g : ℕ → ℝ) : ∀ (N x : ℕ),
    blockOp N θ' g x - blockOp N θ g x =
      (θ' - θ) * ∑ i ∈ range N, blockOp i θ' (blockOp (N - 1 - i) θ (fun y => g (y + 1) - g y)) x := by
  intro N
  induction N with
  | zero => intro x; simp
  | succ N ih =>
    intro x
    rw [blockOp_succ, blockOp_succ]
    have hsplit : drawOp θ' (blockOp N θ' g) x - drawOp θ (blockOp N θ g) x =
        drawOp θ' (fun y => blockOp N θ' g y - blockOp N θ g y) x +
          (θ' - θ) * (blockOp N θ g (x + 1) - blockOp N θ g x) := by
      unfold drawOp; ring
    rw [hsplit, blockOp_incr]
    have hfun : (fun y => blockOp N θ' g y - blockOp N θ g y) =
        fun y => (θ' - θ) * ∑ i ∈ range N, blockOp i θ' (blockOp (N - 1 - i) θ (fun y => g (y + 1) - g y)) y := by
      funext y; exact ih y
    rw [hfun]
    have hsm : drawOp θ' (fun y => (θ' - θ) * ∑ i ∈ range N,
        blockOp i θ' (blockOp (N - 1 - i) θ (fun y => g (y + 1) - g y)) y) x =
        (θ' - θ) * ∑ i ∈ range N, drawOp θ' (blockOp i θ' (blockOp (N - 1 - i) θ (fun y => g (y + 1) - g y))) x := by
      rw [← drawOp_sum]; unfold drawOp; ring
    rw [hsm, Finset.sum_range_succ']
    simp only [blockOp_zero, Nat.add_sub_cancel, Nat.sub_zero]
    have hterm : ∀ i ∈ range N, blockOp (i + 1) θ' (blockOp (N - (i + 1)) θ (fun y => g (y + 1) - g y)) x =
        drawOp θ' (blockOp i θ' (blockOp (N - 1 - i) θ (fun y => g (y + 1) - g y))) x := by
      intro i _
      rw [blockOp_succ, show N - (i + 1) = N - 1 - i by omega]
    rw [Finset.sum_congr rfl hterm]
    ring


/-- `x ↦ E g(x + Bin(b, θ))` is discretely convex where `g` is. -/
lemma blockOp_DConv_x {θ : ℝ} (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) (b : ℕ) {g : ℕ → ℝ} {x : ℕ}
    (hg : DConvOn x (x + 2 + b) g) :
    2 * blockOp b θ g (x + 1) ≤ blockOp b θ g x + blockOp b θ g (x + 2) := by
  have h1 := blockOp_incr b θ g x
  have h2 := blockOp_incr b θ g (x + 1)
  have h3 := blockOp_incr b θ (fun y => g (y + 1) - g y) x
  have hfun : (fun y => g (y + 1 + 1) - g (y + 1)) = fun y => (fun y => g (y + 1) - g y) (y + 1) := rfl
  have h4 : blockOp b θ (fun y => g (y + 1) - g y) (x + 1) = blockOp b θ (fun y => g (y + 1 + 1) - g (y + 1)) x := by
    have := congrFun (blockOp_shift b θ (fun y => g (y + 1) - g y) 1) x
    simpa using this.symm
  have hnn : 0 ≤ blockOp b θ (fun y => (g (y + 1 + 1) - g (y + 1)) - (g (y + 1) - g y)) x :=
    blockOp_nonneg hθ0 hθ1 b (fun y hy1 hy2 => by
      have := hg y hy1 (by omega)
      rw [show y + 1 + 1 = y + 2 by omega]; linarith)
  have h5 : blockOp b θ (fun y => (g (y + 1 + 1) - g (y + 1)) - (g (y + 1) - g y)) x =
      blockOp b θ (fun y => g (y + 1 + 1) - g (y + 1)) x - blockOp b θ (fun y => g (y + 1) - g y) x :=
    congrFun (blockOp_sub b θ (fun y => g (y + 1 + 1) - g (y + 1)) (fun y => g (y + 1) - g y)) x
  rw [show x + 1 + 1 = x + 2 by omega] at h2
  linarith

/-- **Fact C**: for `g` discretely convex on `[x, x+N]`, `q ↦ E g(x + Bin(N, q))` has nonnegative second differences
at equally spaced points of `[0,1]` (via the hybrid formula and Fact M; no derivatives). -/
lemma blockOp_conv_q {q δ : ℝ} (hq0 : 0 ≤ q) (hδ : 0 ≤ δ) (hq1 : q + 2 * δ ≤ 1) (N : ℕ) {g : ℕ → ℝ} {x : ℕ}
    (hg : DConvOn x (x + N) g) :
    2 * blockOp N (q + δ) g x ≤ blockOp N q g x + blockOp N (q + 2 * δ) g x := by
  have h1 := blockOp_hybrid (q + δ) (q + 2 * δ) g N x
  have h2 := blockOp_hybrid q (q + δ) g N x
  have e1 : q + 2 * δ - (q + δ) = δ := by ring
  have e2 : q + δ - q = δ := by ring
  rw [e1] at h1
  rw [e2] at h2
  have hterm : ∀ i ∈ range N,
      blockOp i (q + δ) (blockOp (N - 1 - i) q (fun y => g (y + 1) - g y)) x ≤
        blockOp i (q + 2 * δ) (blockOp (N - 1 - i) (q + δ) (fun y => g (y + 1) - g y)) x := by
    intro i hi
    have hiN : i < N := Finset.mem_range.1 hi
    set j := N - 1 - i with hj
    -- Δg is nondecreasing on [x, x + N - 1]
    have hΔ : ∀ y y', x ≤ y → y ≤ y' → y' ≤ x + (N - 1) → g (y + 1) - g y ≤ g (y' + 1) - g y' := by
      intro y y' hy hyy' hy'
      have hg' : DConvOn x (x + (N - 1) + 1) g := hg.mono le_rfl (by omega)
      have := hg'.incr_mono (y' - y) y hy (by omega)
      rwa [show y + (y' - y) = y' by omega] at this
    -- inner parameter: G ≤ F pointwise on [x, x+i]
    have hin : ∀ y, x ≤ y → y ≤ x + i →
        blockOp j q (fun y => g (y + 1) - g y) y ≤ blockOp j (q + δ) (fun y => g (y + 1) - g y) y := by
      intro y hy1 hy2
      exact blockOp_mono_q hq0 (by linarith) (by linarith) j (fun u u' hu hu' hu'' => hΔ u u' (by omega) hu' (by omega))
    have hstep1 := blockOp_mono (q := q + δ) (by linarith) (by linarith) i hin
    -- outer parameter: F nondecreasing on [x, x+i]
    have hF : ∀ y y', x ≤ y → y ≤ y' → y' ≤ x + i →
        blockOp j (q + δ) (fun y => g (y + 1) - g y) y ≤ blockOp j (q + δ) (fun y => g (y + 1) - g y) y' := by
      intro y y' hy hyy' hy'
      have hmono := mono_of_incr (f := blockOp j (q + δ) (fun y => g (y + 1) - g y)) (L := x) (M := x + i)
        (fun u hu1 hu2 => by
          have := blockOp_incr j (q + δ) (fun y => g (y + 1) - g y) u
          have hnn : 0 ≤ blockOp j (q + δ) (fun y => (fun y => g (y + 1) - g y) (y + 1) - (fun y => g (y + 1) - g y) y) u :=
            blockOp_nonneg (by linarith) (by linarith) j (fun v hv1 hv2 => by
              simp only
              have := hΔ v (v + 1) (by omega) (by omega) (by omega)
              linarith)
          linarith) (y' - y) y hy (by omega)
      rwa [show y + (y' - y) = y' by omega] at hmono
    have hstep2 := blockOp_mono_q (q := q + δ) (q' := q + 2 * δ) (by linarith) (by linarith) hq1 i hF
    linarith
  have hsum := Finset.sum_le_sum hterm
  nlinarith [mul_le_mul_of_nonneg_left hsum hδ]

/-- **Lemma L2 (the sampler kernel preserves convex order), grid form.**  For pseudo-count `C > 0`, offset `z`, block
size `b` and `g` discretely convex on `[L, M + b]`, if `q_a = (z+a)/C ∈ [0,1]` for `a ∈ [L, M]` then
`a ↦ E g(a + Bin(b, q_a))` is discretely convex on `[L, M]`.  Proof: the diagonal second difference of
`Φ(x, θ) = E g(x + Bin(b, θ))` is the sum of two mixed differences (Fact M), one second difference in `θ` (Fact C)
and one in `x`. -/
theorem sampler_DConv {z C : ℝ} (hC : 0 < C) (b : ℕ) {L M : ℕ} {g : ℕ → ℝ} (hg : DConvOn L (M + b) g)
    (hq0 : 0 ≤ (z + L) / C) (hq1 : (z + M) / C ≤ 1) :
    DConvOn L M (fun a => blockOp b ((z + a) / C) g a) := by
  intro a ha1 ha2
  set q := (z + a) / C with hq
  set δ := 1 / C with hδ
  have hδ0 : 0 ≤ δ := by positivity
  have hLa : (L : ℝ) ≤ a := by exact_mod_cast ha1
  have haM : (a : ℝ) + 2 ≤ M := by exact_mod_cast ha2
  have hqa0 : 0 ≤ q := by
    rw [hq]; rw [le_div_iff₀ hC] at hq0 ⊢; nlinarith
  have hqa2 : q + 2 * δ ≤ 1 := by
    rw [hq, hδ]
    have : (z + a) / C + 2 * (1 / C) = (z + (a + 2)) / C := by field_simp; ring
    rw [this]; rw [div_le_one hC] at hq1 ⊢; linarith
  have e1 : (z + ((a + 1 : ℕ) : ℝ)) / C = q + δ := by rw [hq, hδ]; push_cast; field_simp; try ring
  have e2 : (z + ((a + 2 : ℕ) : ℝ)) / C = q + 2 * δ := by rw [hq, hδ]; push_cast; field_simp; try ring
  simp only
  rw [e1, e2]
  -- Δg nondecreasing on [a, a + b + 1]
  have hΔ : ∀ y y', a ≤ y → y ≤ y' → y' ≤ a + 1 + b → g (y + 1) - g y ≤ g (y' + 1) - g y' := by
    intro y y' hy hyy' hy'
    have hg' : DConvOn a (a + 1 + b + 1) g := hg.mono ha1 (by omega)
    have := hg'.incr_mono (y' - y) y hy (by omega)
    rwa [show y + (y' - y) = y' by omega] at this
  -- the four pieces
  have hM1 : blockOp b (q + δ) (fun y => g (y + 1) - g y) (a + 1) ≤
      blockOp b (q + 2 * δ) (fun y => g (y + 1) - g y) (a + 1) :=
    blockOp_mono_q (by linarith) (by linarith) hqa2 b (fun y y' h1 h2 h3 => hΔ y y' (by omega) h2 (by omega))
  have hM0 : blockOp b q (fun y => g (y + 1) - g y) a ≤ blockOp b (q + δ) (fun y => g (y + 1) - g y) a :=
    blockOp_mono_q hqa0 (by linarith) (by linarith) b (fun y y' h1 h2 h3 => hΔ y y' h1 h2 (by omega))
  have hC2 := blockOp_conv_q hqa0 hδ0 hqa2 b (g := g) (x := a + 1) (hg.mono (by omega) (by omega))
  have hA2 := blockOp_DConv_x (θ := q + δ) (by linarith) (by linarith) b (g := g) (x := a) (hg.mono ha1 (by omega))
  have i1 := blockOp_incr b (q + 2 * δ) g (a + 1)
  have i2 := blockOp_incr b (q + δ) g (a + 1)
  have i3 := blockOp_incr b (q + δ) g a
  have i4 := blockOp_incr b q g a
  rw [show a + 1 + 1 = a + 2 by omega] at i1 i2
  linarith

/-- **Lemma L2 for the chain**: round `k + 1`'s sampler kernel maps functions discretely convex on `{0..m_{k+1}}` to
functions discretely convex on `{0..m_k}`. -/
theorem stepOp_DConv (b : ℕ → ℕ) (k : ℕ) {g : ℕ → ℝ} (hg : DConvOn 0 (mOf b (k + 1)) g) :
    DConvOn 0 (mOf b k) (stepOp b k g) := by
  have hc := cOf_pos b k
  rw [mOf_succ] at hg
  have h := sampler_DConv (z := 1) (C := cOf b k) hc (b k) (L := 0) (M := mOf b k) hg (by positivity)
    (by rw [div_le_one hc]; unfold cOf; linarith)
  exact h

/-- **Lemma L3 along the paper's route** (an independent second proof): `Law_s(A_{k+1}) = Law_s(A_k) S ≤_cx
Law_t(A_k) S` (L2 for the sampler kernel) `≤_cx Law_t(A_k) T` (L1, averaged over the target law) `= Law_t(A_{k+1})`. -/
theorem L3_paper (b : ℕ → ℕ) : ∀ (k : ℕ) {g : ℕ → ℝ}, DConvOn 0 (mOf b k) g → sExp b k g ≤ unifAvg (mOf b k) g := by
  intro k
  induction k with
  | zero => intro g _; simp [sExp, unifAvg, mOf_zero]
  | succ k ih =>
    intro g hg
    have hT : sExp b (k + 1) g = sExp b k (stepOp b k g) := by
      rw [sExp_tower b g k 1]; rfl
    have hc := cOf_pos b k
    have hg' := hg
    rw [mOf_succ] at hg'
    have hstep : ∀ a, a ≤ mOf b k → stepOp b k g a ≤ pOp (b k) 1 (cOf b k) g a := by
      intro a ha
      have haR : (a : ℝ) ≤ mOf b k := by exact_mod_cast ha
      unfold stepOp Pk
      exact L1_disc hc (by positivity) (by unfold cOf; linarith) (b k) (hg'.mono (Nat.zero_le _) (by omega))
    rw [hT]
    calc sExp b k (stepOp b k g) ≤ unifAvg (mOf b k) (stepOp b k g) := ih (stepOp_DConv b k hg)
      _ ≤ unifAvg (mOf b k) (pOp (b k) 1 (cOf b k) g) := by
          unfold unifAvg
          exact div_le_div_of_nonneg_right
            (Finset.sum_le_sum (fun a ha => hstep a (by simp at ha; omega))) (by positivity)
      _ = unifAvg (mOf b k + b k) g := by unfold cOf; exact unifAvg_pOp (b k) (mOf b k) g
      _ = unifAvg (mOf b (k + 1)) g := by rw [mOf_succ]


/-- **Grid consequence of Lemma L2** (as used in L3): for convex `φ` on `[0,1]`, `f(p) = E φ((c p + Bin(b, p))/(c + b))`
with `c = c_k`, `b = b_{k+1}` is discretely convex along the grid `p = (1+a)/c_k`, `a = 0, …, m_k` (note
`c_k p = 1 + a` and `c_k + b_{k+1} = c_{k+1}`, so the integrand is `φ(P_{k+1})`). -/
theorem L2_convex (b : ℕ → ℕ) (k : ℕ) {φ : ℝ → ℝ} (hφ : ConvexOn ℝ (Set.Icc 0 1) φ) :
    DConvOn 0 (mOf b k) (stepOp b k (fun x => φ (Pk b (k + 1) x))) := by
  have hc := cOf_pos b (k + 1)
  have hg : DConvOn 0 (mOf b (k + 1)) (fun a => φ (1 / cOf b (k + 1) + 1 / cOf b (k + 1) * a)) :=
    DConvOn_of_convexOn hφ (by positivity) (by simp; positivity)
      (by
        have e : 1 / cOf b (k + 1) + 1 / cOf b (k + 1) * (mOf b (k + 1) : ℝ) = (1 + mOf b (k + 1)) / cOf b (k + 1) := by
          field_simp
        rw [e, div_le_one hc]; unfold cOf; linarith)
  have e : (fun a : ℕ => φ (1 / cOf b (k + 1) + 1 / cOf b (k + 1) * a)) = fun a => φ (Pk b (k + 1) a) := by
    funext a; unfold Pk; congr 1; field_simp
  rw [e] at hg
  exact stepOp_DConv b k hg

end A36FS.Thm5

#print axioms A36FS.Thm5.blockOp_incr
#print axioms A36FS.Thm5.blockOp_mono_q
#print axioms A36FS.Thm5.blockOp_hybrid
#print axioms A36FS.Thm5.blockOp_DConv_x
#print axioms A36FS.Thm5.blockOp_conv_q
#print axioms A36FS.Thm5.sampler_DConv
#print axioms A36FS.Thm5.stepOp_DConv
#print axioms A36FS.Thm5.L3_paper
#print axioms A36FS.Thm5.L2_convex


==> anc/formal_companion/lean/src/A36FS/Thm7/Checks.lean <==
/-
A36FS.Thm7.Checks: non-vacuity and semantic checks for `A36FS.Thm7.Embed` and `A36FS.Thm7.Main` (full-support
branch).  No `native_decide`; `decide` is used only for two finite `Finset (Fin 2)` facts.

* `check_tail_mu2`: for the two-component mixture `mu2 = 3/10 · [univ] + 7/10 · [{0}, {1}]` on `Fin 2` (lengths 1
  and 2), part (c) gives `P(τ₊ > 0) = 1`, `P(τ₊ > 1) = 7/10`, `P(τ₊ > 2) = 0`.
* `check_cost_mu2`: `C(mu2) = 17/10`, and part (b) gives `execMean = ofReal (17/10)`.
* `thm7a_hypotheses_satisfiable`: for every `n` the hypotheses of `thm7a` other than `1 ≤ n` hold jointly
  (`Thm9.params_admissible`, and `exactMix n` with `F = 0`, `ε = 0`).
* `thm7a_fails_at_n_zero`, `LFgen_n_zero`, `LFgen_ge_fails_at_n_zero`: the added hypothesis `1 ≤ n` cannot be
  dropped.  At `n = 0` every mixture has `C(μ) = 0` (`mixCost_eq_zero_of_n_zero`) and `L_F(0, ε) = 0` for `ε ≥ 0`,
  while `1 + R₀ · max(η_0, 0) ≥ 1`, with admissible parameters and a feasible mixture.
-/
import A36FS.Thm7.Main
import A36FS.Thm9.Checks

set_option autoImplicit false

namespace A36FS.Thm7

open AGF A36RW A36RW.Laws Finset FSCore.ForcedJump

/-- All at once (`|U| = 1`). -/
def U1 : List (Finset (Fin 2)) := [univ]

/-- One coordinate per round (`|U| = 2`). -/
def U2 : List (Finset (Fin 2)) := [{0}, {1}]

lemma U1_isSchedule : IsSchedule U1 univ := by
  refine ⟨univ_nonempty, subset_refl _, ?_⟩
  show univ \ univ = (∅ : Finset (Fin 2))
  exact Finset.sdiff_self _

lemma U2_isSchedule : IsSchedule U2 univ := by
  refine ⟨singleton_nonempty 0, subset_univ _, singleton_nonempty 1, ?_, ?_⟩
  · decide
  · show (univ \ {0}) \ {1} = (∅ : Finset (Fin 2))
    decide

/-- The two-component mixture `3/10 · U1 + 7/10 · U2`. -/
noncomputable def mu2 : SchedMix 2 where
  parts := [(3 / 10, U1), (7 / 10, U2)]
  wt_nonneg := by
    intro p hp
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hp
    rcases hp with rfl | rfl <;> norm_num
  wt_sum := by norm_num
  comp_sched := by
    intro p hp
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hp
    rcases hp with rfl | rfl
    · exact U1_isSchedule
    · exact U2_isSchedule

/-- **Part (c) on a two-component mixture with different lengths.** -/
theorem check_tail_mu2 :
    pathLim (fsOracle 2) (mixPolicy mu2) (Thm9.tpInd 0) = 1 ∧
    pathLim (fsOracle 2) (mixPolicy mu2) (Thm9.tpInd 1) = 7 / 10 ∧
    pathLim (fsOracle 2) (mixPolicy mu2) (Thm9.tpInd 2) = 0 := by
  rw [mixPolicy_pathLim_tpInd, mixPolicy_pathLim_tpInd, mixPolicy_pathLim_tpInd]
  simp only [mixTail, mu2, U1, U2]
  norm_num

/-- **Part (b) on the same mixture**: `C = 3/10 · 1 + 7/10 · 2 = 17/10`. -/
theorem check_cost_mu2 :
    mixCost mu2 = 17 / 10 ∧ (mixPolicy mu2).execMean (fsOracle 2) = ENNReal.ofReal (17 / 10) := by
  have hc : mixCost mu2 = 17 / 10 := by
    simp only [mixCost, mu2, U1, U2]
    norm_num
  exact ⟨hc, by rw [mixPolicy_execMean, hc]⟩

/-- The hypotheses of `thm7a` other than `1 ≤ n` are jointly satisfiable, for every `n`. -/
theorem thm7a_hypotheses_satisfiable (n : ℕ) :
    ∃ (ϑ ξ ω ε : ℝ) (μ : SchedMix n), 4 < ϑ ∧ 1 ≤ ξ ∧ 0 < ω ∧ 0 ≤ ε ∧ Thm9.aN ξ ϑ ω n < 1 ∧
      Thm9.δω ω < 1 ∧ KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ((ε : ℝ) : WithTop ℝ) := by
  obtain ⟨ϑ, ξ, ω, hϑ, hξ, hω, ha, hδ⟩ := Thm9.params_admissible n
  exact ⟨ϑ, ξ, ω, 0, exactMix n, hϑ, hξ, hω, le_refl 0, ha, hδ, by rw [KLx_exactMix]; exact le_of_eq rfl⟩

/-- At `n = 0` every full schedule is empty, so every mixture costs `0`. -/
theorem mixCost_eq_zero_of_n_zero (μ : SchedMix 0) : mixCost μ = 0 := by
  rw [mixCost_eq_sum]
  refine Finset.sum_eq_zero (fun i _ => ?_)
  have h1 := isSchedule_length_le_n (compSched_isSchedule μ i)
  have h0 : (compSched μ i).length = 0 := by omega
  rw [h0, Nat.cast_zero, mul_zero]

/-- **`1 ≤ n` cannot be dropped from `thm7a`**: at `n = 0`, with admissible parameters and a feasible mixture
(`F(exactMix 0) = 0`), the cost conclusion fails for every `ε` and every mixture. -/
theorem thm7a_fails_at_n_zero :
    ∃ ϑ ξ ω : ℝ, 4 < ϑ ∧ 1 ≤ ξ ∧ 0 < ω ∧ Thm9.aN ξ ϑ ω 0 < 1 ∧ Thm9.δω ω < 1 ∧
      KLx (fsTarget 0) (mixLawE (fsOracle 0) (exactMix 0)) ≤ ((0 : ℝ) : WithTop ℝ) ∧
      ∀ (ε : ℝ) (μ : SchedMix 0),
        ¬ (1 + (R₀ ξ ϑ (((0 : ℕ) : ℝ) + 2) : ℝ) * max (Thm9.etaN ξ ϑ ω ε 0) 0 ≤ mixCost μ) := by
  obtain ⟨ϑ, ξ, ω, hϑ, hξ, hω, ha, hδ⟩ := Thm9.params_admissible 0
  refine ⟨ϑ, ξ, ω, hϑ, hξ, hω, ha, hδ, by rw [KLx_exactMix]; exact le_of_eq rfl, fun ε μ hle => ?_⟩
  rw [mixCost_eq_zero_of_n_zero] at hle
  have : 0 ≤ (R₀ ξ ϑ (((0 : ℕ) : ℝ) + 2) : ℝ) * max (Thm9.etaN ξ ϑ ω ε 0) 0 :=
    mul_nonneg (Nat.cast_nonneg _) (le_max_right _ _)
  linarith

/-- `L_F(0, ε) = 0` for `ε ≥ 0`. -/
theorem LFgen_n_zero {ε : ℝ} (hε : 0 ≤ ε) : LFgen (fsTarget 0) (fsOracle 0) ε = 0 := by
  apply le_antisymm
  · have := LFgen_le_n (n := 0) hε
    simpa using this
  · apply le_csInf (LFgen_feasible_nonempty hε)
    rintro c ⟨μ, -, rfl⟩
    exact mixCost_nonneg μ

/-- **`1 ≤ n` cannot be dropped from `LFgen_ge`** either. -/
theorem LFgen_ge_fails_at_n_zero {ϑ ξ ω ε : ℝ} (hε : 0 ≤ ε) :
    ¬ (1 + (R₀ ξ ϑ (((0 : ℕ) : ℝ) + 2) : ℝ) * max (Thm9.etaN ξ ϑ ω ε 0) 0
        ≤ LFgen (fsTarget 0) (fsOracle 0) ε) := by
  rw [LFgen_n_zero hε]
  intro hle
  have : 0 ≤ (R₀ ξ ϑ (((0 : ℕ) : ℝ) + 2) : ℝ) * max (Thm9.etaN ξ ϑ ω ε 0) 0 :=
    mul_nonneg (Nat.cast_nonneg _) (le_max_right _ _)
  linarith

end A36FS.Thm7

#print axioms A36FS.Thm7.check_tail_mu2
#print axioms A36FS.Thm7.check_cost_mu2
#print axioms A36FS.Thm7.thm7a_hypotheses_satisfiable
#print axioms A36FS.Thm7.mixCost_eq_zero_of_n_zero
#print axioms A36FS.Thm7.thm7a_fails_at_n_zero
#print axioms A36FS.Thm7.LFgen_n_zero
#print axioms A36FS.Thm7.LFgen_ge_fails_at_n_zero


==> anc/formal_companion/lean/src/A36FS/Thm7/Embed.lean <==
/-
A36FS.Thm7.Embed: the causal embedding of a finite predrawn mixture (App. I, Theorem 7 = thm:mixf) as a
policy of the shared library's class `PolicyE`, run with the full-support oracle (full-support branch).

Objects.
* `schedTree U : TreeE n`: at a history `h`, commit the block of `U` at index `h.length` (the number of rounds
  already in `h`, empty ones included), intersected with `remaining h` (`blockAt`); completion word `∅`.
* `mixPolicy μ : PolicyE n (Fin μ.parts.length)`: seed law `Σ_i w_i • δ_i` (`mixSeedLaw`); seed `i` runs
  `schedTree U_i`, where `(w_i, U_i) = μ.parts.get i` (`compWt μ i`, `compSched μ i`).
* `schedPath o V h G`: the expectation of a functional `G` of the completed history over the runs of the fixed
  schedule `V` from `h` (`schedLawE`'s recursion with a general functional; `schedPath_outBits`: the output indicator
  gives `schedLawE`).
* `mixTail μ R = Σ_{(w,U) ∈ μ.parts, |U| > R} w`, the paper's `μ(|U| > R)` (`mixTail_eq_filter`: the filtered form).

Headlines (`#print axioms` at the end of the file).
* (a) `mixPolicy_outLim`: `outLim (fsOracle n) (mixPolicy μ) = mixLawE (fsOracle n) μ`, as functions (every word,
  not only the target's support); `mixPolicy_KLx`: hence the same `KLx` against every target.
* (b) `mixPolicy_execMean`: `(mixPolicy μ).execMean (fsOracle n) = ENNReal.ofReal (mixCost μ)`.
* (c) `mixPolicy_pathLim_tpInd`: `pathLim (fsOracle n) (mixPolicy μ) (tpInd R) = mixTail μ R`.  Every block of a
  schedule is nonempty (`IsSchedule`), so along a component's run `τ₊ = τ = |U|` (`schedPath_tauPlus`).

Where the full-support oracle is used.
* Legality, only in `pathBy_schedTree` (hypothesis `∀ h, o.legal h`; `(fsOracle n).legal = fun _ => True`, so it
  holds at every history, well formed or not).  At a legal state the rule's round has the product law `batchLaw`,
  which is `schedLawE`'s legal branch.  At an illegal state `schedLawE` completes the block with fair bits, while a
  deterministic rule writes its completion word, so the embedding would change the law there.
* `MargUnit` (`Thm9.margUnit_fs`), only for the monotonicity in the fuel that identifies the limits in (a) and (c).
-/
import A36FS.Thm9.Main

set_option autoImplicit false

namespace A36FS.Thm7

open AGF A36RW A36RW.Laws Finset MeasureTheory

variable {n : ℕ}

/-! ## §1 Fixed schedules: elementary facts -/

lemma remaining_nil_univ : remaining ([] : History n) = univ := by
  simp [remaining, committed]

/-- Every block of a schedule is nonempty. -/
lemma isSchedule_nonempty : ∀ {V : List (Finset (Fin n))} {A : Finset (Fin n)}, IsSchedule V A →
    ∀ B ∈ V, B.Nonempty
  | [], _, _, B, hB => by simp at hB
  | _ :: _, _, hS, B, hB => by
      obtain ⟨hne, _, hS'⟩ := hS
      rcases List.mem_cons.1 hB with rfl | hB
      · exact hne
      · exact isSchedule_nonempty hS' B hB

/-- A schedule of `A` has at most `|A|` blocks. -/
lemma isSchedule_length_le : ∀ {V : List (Finset (Fin n))} {A : Finset (Fin n)}, IsSchedule V A →
    V.length ≤ A.card
  | [], _, _ => Nat.zero_le _
  | B :: _, A, hS => by
      obtain ⟨hne, hsub, hS'⟩ := hS
      have h1 := isSchedule_length_le hS'
      have h2 : (A \ B).card = A.card - B.card := card_sdiff_sub hsub
      have h3 : 0 < B.card := Finset.card_pos.2 hne
      have h4 : B.card ≤ A.card := Finset.card_le_card hsub
      simp only [List.length_cons]
      omega

/-- A full schedule has at most `n` blocks. -/
lemma isSchedule_length_le_n {U : List (Finset (Fin n))} (hU : IsSchedule U univ) : U.length ≤ n := by
  have := isSchedule_length_le hU
  rwa [Finset.card_univ, Fintype.card_fin] at this

/-- For `n ≥ 1` a full schedule has at least one block. -/
lemma one_le_length_of_isSchedule (hn : 1 ≤ n) {U : List (Finset (Fin n))} (hU : IsSchedule U univ) :
    1 ≤ U.length := by
  cases U with
  | nil =>
    exfalso
    have h0 : (univ : Finset (Fin n)) = ∅ := hU
    have h1 : (⟨0, hn⟩ : Fin n) ∈ (univ : Finset (Fin n)) := Finset.mem_univ _
    rw [h0] at h1
    simp at h1
  | cons B V => simp

/-! ## §2 The path functional of a fixed schedule -/

/-- The weight of the word `S` on the block `B` at `h` in a fixed schedule (`schedLawE`'s weight): the product law
when legal, fair bits otherwise. -/
noncomputable def schedW (o : Oracle n) (h : History n) (B S : Finset (Fin n)) : ℝ :=
  if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card

/-- Expectation of a functional `G` of the completed history over the runs of the fixed schedule `V` from `h`. -/
noncomputable def schedPath (o : Oracle n) : List (Finset (Fin n)) → History n → (History n → ℝ) → ℝ
  | [], h, G => G h
  | B :: V, h, G => ∑ S ∈ B.powerset, schedW o h B S * schedPath o V (⟨B, S⟩ :: h) G

lemma schedPath_nil (o : Oracle n) (h : History n) (G : History n → ℝ) : schedPath o [] h G = G h := by
  rw [schedPath]

lemma schedPath_cons (o : Oracle n) (B : Finset (Fin n)) (V : List (Finset (Fin n))) (h : History n)
    (G : History n → ℝ) :
    schedPath o (B :: V) h G = ∑ S ∈ B.powerset, schedW o h B S * schedPath o V (⟨B, S⟩ :: h) G := by
  rw [schedPath]

/-- The weights of one block sum to one, for every oracle. -/
lemma sum_schedW (o : Oracle n) (h : History n) (B : Finset (Fin n)) :
    ∑ S ∈ B.powerset, schedW o h B S = 1 := by
  unfold schedW
  by_cases hL : o.legal h
  · simp only [if_pos hL]
    exact Converse.sum_batchLaw_w2 o h B
  · simp only [if_neg hL, Finset.sum_const, Finset.card_powerset, nsmul_eq_mul]
    push_cast
    rw [← mul_pow]
    norm_num

/-- **The output indicator gives the shared library's `schedLawE`**, for every oracle. -/
theorem schedPath_outBits (o : Oracle n) (x : Fin n → Bool) :
    ∀ (V : List (Finset (Fin n))) (h : History n),
      schedPath o V h (fun h' => if outBits h' = x then 1 else 0) = schedLawE o V h x
  | [], h => by rw [schedPath_nil, schedLawE]
  | B :: V, h => by
      rw [schedPath_cons, schedLawE]
      refine Finset.sum_congr rfl (fun S _ => ?_)
      rw [schedPath_outBits o x V]
      rfl

/-- A fixed schedule always completes: a constant functional integrates to itself. -/
theorem schedPath_const (o : Oracle n) (c : ℝ) :
    ∀ (V : List (Finset (Fin n))) (h : History n), schedPath o V h (fun _ => c) = c
  | [], h => by rw [schedPath_nil]
  | B :: V, h => by
      rw [schedPath_cons]
      simp only [schedPath_const o c V]
      rw [← Finset.sum_mul, sum_schedW, one_mul]

/-- **`τ₊ = τ₊(h) + |V|` on every completed run of a schedule with nonempty blocks.** -/
theorem schedPath_tauPlus (o : Oracle n) (g : ℕ → ℝ) :
    ∀ (V : List (Finset (Fin n))) (h : History n), (∀ B ∈ V, B.Nonempty) →
      schedPath o V h (fun h' => g (Thm9.tauPlus h')) = g (Thm9.tauPlus h + V.length)
  | [], h, _ => by rw [schedPath_nil]; rfl
  | B :: V, h, hne => by
      have hB : B.Nonempty := hne B (List.mem_cons.2 (Or.inl rfl))
      have hV : ∀ B' ∈ V, B'.Nonempty := fun B' hB' => hne B' (List.mem_cons_of_mem _ hB')
      rw [schedPath_cons]
      have hc : ∀ S : Finset (Fin n), schedPath o V (⟨B, S⟩ :: h) (fun h' => g (Thm9.tauPlus h'))
          = g (Thm9.tauPlus h + (B :: V).length) := by
        intro S
        rw [schedPath_tauPlus o g V _ hV]
        congr 1
        simp only [Thm9.tauPlus, if_pos hB, List.length_cons]
        omega
      simp only [hc]
      rw [← Finset.sum_mul, sum_schedW, one_mul]

/-! ## §3 The schedule-following rule -/

lemma getD_eq_headD_drop {α : Type*} : ∀ (U : List α) (k : ℕ) (d : α), U.getD k d = (U.drop k).headD d
  | [], k, d => by simp
  | a :: U, 0, d => by simp
  | a :: U, k + 1, d => by simp

/-- The block a rule following `U` commits at `h`: the block of `U` at index `h.length` (the number of rounds
already in `h`, empty ones included), intersected with `remaining h`; `∅` past the end of `U`. -/
def blockAt (U : List (Finset (Fin n))) (h : History n) : Finset (Fin n) :=
  U.getD h.length ∅ ∩ remaining h

/-- **The deterministic rule of a fixed schedule `U`**: commit `blockAt U h`; completion word `∅`. -/
def schedTree (U : List (Finset (Fin n))) : TreeE n where
  act h := blockAt U h
  fill _ := ∅
  act_sub _ := Finset.inter_subset_right
  fill_sub _ := Finset.empty_subset _

/-- **The runs of `schedTree U` are the runs of the fixed schedule `U`**, for an oracle legal at every history.  If
`V = U.drop h.length` is a schedule of `remaining h`, the runs from `h` completing within `f` rounds are the runs of
`V` when `|V| ≤ f`, and there are none otherwise.  No hypothesis on the oracle besides legality. -/
theorem pathBy_schedTree (o : Oracle n) (hleg : ∀ h : History n, o.legal h)
    (U : List (Finset (Fin n))) (G : History n → ℝ) :
    ∀ (V : List (Finset (Fin n))) (f : ℕ) (h : History n), U.drop h.length = V →
      IsSchedule V (remaining h) →
        pathBy o (schedTree U) f h G = if V.length ≤ f then schedPath o V h G else 0 := by
  intro V
  induction V with
  | nil =>
    intro f h _ hS
    have hrem : remaining h = ∅ := hS
    have hs : size h = 0 := by rw [size, hrem, Finset.card_empty]
    rw [pathBy_of_size_zero o _ f hs, List.length_nil, if_pos (Nat.zero_le f), schedPath_nil]
  | cons B V ih =>
    intro f h hV hS
    obtain ⟨hne, hsub, hS'⟩ := hS
    have hs : size h ≠ 0 := (Finset.card_pos.2 (hne.mono hsub)).ne'
    have hact : (schedTree U).act h = B := by
      show U.getD h.length ∅ ∩ remaining h = B
      rw [getD_eq_headD_drop, hV]
      exact Finset.inter_eq_left.2 hsub
    have hdrop : ∀ S : Finset (Fin n), U.drop ((⟨B, S⟩ : Batch n) :: h).length = V := by
      intro S
      rw [List.length_cons, ← List.tail_drop, hV]
      rfl
    have hrem : ∀ S : Finset (Fin n), IsSchedule V (remaining ((⟨B, S⟩ : Batch n) :: h)) := by
      intro S
      rw [remaining_cons]
      exact hS'
    cases f with
    | zero =>
      rw [pathBy_zero_of_ne o _ hs, if_neg (show ¬ (B :: V).length ≤ 0 by simp)]
    | succ f =>
      have hw : ∀ S, (schedTree U).stepW o h S = batchLaw o h B S := by
        intro S
        unfold TreeE.stepW
        rw [if_pos (hleg h), hact]
      rw [pathBy_succ_of_ne o _ f hs]
      simp only [hw]
      rw [hact]
      have hc : ∀ S ∈ B.powerset, batchLaw o h B S * pathBy o (schedTree U) f ((⟨B, S⟩ : Batch n) :: h) G
          = batchLaw o h B S * (if V.length ≤ f then schedPath o V ((⟨B, S⟩ : Batch n) :: h) G else 0) := by
        intro S _
        rw [ih f _ (hdrop S) (hrem S)]
      rw [Finset.sum_congr rfl hc]
      by_cases hle : V.length ≤ f
      · rw [if_pos (show (B :: V).length ≤ f + 1 by simp only [List.length_cons]; omega), schedPath_cons]
        refine Finset.sum_congr rfl (fun S _ => ?_)
        rw [if_pos hle]
        unfold schedW
        rw [if_pos (hleg h)]
      · rw [if_neg (show ¬ (B :: V).length ≤ f + 1 by simp only [List.length_cons]; omega)]
        refine Finset.sum_eq_zero (fun S _ => ?_)
        rw [if_neg hle, mul_zero]

/-- `pathBy_schedTree` from the root, for a full schedule. -/
theorem pathBy_schedTree_nil (o : Oracle n) (hleg : ∀ h : History n, o.legal h)
    {U : List (Finset (Fin n))} (hU : IsSchedule U univ) (G : History n → ℝ) (f : ℕ) :
    pathBy o (schedTree U) f [] G = if U.length ≤ f then schedPath o U [] G else 0 :=
  pathBy_schedTree o hleg U G U f [] List.drop_zero (by rw [remaining_nil_univ]; exact hU)

/-! ## §4 The mixture policy -/

/-- The weight `w_i` of the `i`-th component. -/
def compWt (μ : SchedMix n) (i : Fin μ.parts.length) : ℝ := (μ.parts.get i).1

/-- The schedule `U_i` of the `i`-th component. -/
def compSched (μ : SchedMix n) (i : Fin μ.parts.length) : List (Finset (Fin n)) := (μ.parts.get i).2

lemma compWt_nonneg (μ : SchedMix n) (i : Fin μ.parts.length) : 0 ≤ compWt μ i :=
  μ.wt_nonneg _ (List.get_mem _ _)

lemma compSched_isSchedule (μ : SchedMix n) (i : Fin μ.parts.length) : IsSchedule (compSched μ i) univ :=
  μ.comp_sched _ (List.get_mem _ _)

/-- A sum over the component indices is the corresponding sum over `μ.parts`. -/
lemma sum_parts (μ : SchedMix n) (F : List (Finset (Fin n)) → ℝ) :
    ∑ i, compWt μ i * F (compSched μ i) = (μ.parts.map (fun p => p.1 * F p.2)).sum := by
  simp only [compWt, compSched, List.get_eq_getElem]
  exact Fin.sum_univ_fun_getElem μ.parts (fun p => p.1 * F p.2)

lemma sum_compWt (μ : SchedMix n) : ∑ i, compWt μ i = 1 := by
  have h := sum_parts μ (fun _ => 1)
  simp only [mul_one] at h
  rw [h]
  exact μ.wt_sum

/-- The seed law `Σ_i w_i • δ_i` on the component indices. -/
noncomputable def mixSeedLaw (μ : SchedMix n) : Measure (Fin μ.parts.length) :=
  ∑ i, ENNReal.ofReal (compWt μ i) • Measure.dirac i

lemma isProb_mixSeedLaw (μ : SchedMix n) : IsProbabilityMeasure (mixSeedLaw μ) := by
  constructor
  unfold mixSeedLaw
  rw [Measure.finsetSum_apply]
  simp only [Measure.smul_apply, measure_univ, smul_eq_mul, mul_one]
  rw [← ENNReal.ofReal_sum_of_nonneg (fun i _ => compWt_nonneg μ i), sum_compWt μ, ENNReal.ofReal_one]

/-- `∫ g d(Σ_i w_i • δ_i) = Σ_i w_i g(i)`. -/
lemma integral_mixSeedLaw (μ : SchedMix n) (g : Fin μ.parts.length → ℝ) :
    ∫ i, g i ∂(mixSeedLaw μ) = ∑ i, compWt μ i * g i := by
  unfold mixSeedLaw
  rw [integral_finsetSum_measure (fun i _ => (Integrable.of_finite).smul_measure ENNReal.ofReal_ne_top)]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [integral_smul_measure, integral_dirac, smul_eq_mul, ENNReal.toReal_ofReal (compWt_nonneg μ i)]

/-- **The causal embedding of a finite predrawn mixture.**  Seed law `Σ_i w_i • δ_i`; seed `i` commits, at `h`, the
block of `U_i` at index `h.length` intersected with `remaining h` (`schedTree`); completion word `∅`. -/
noncomputable def mixPolicy (μ : SchedMix n) : PolicyE n (Fin μ.parts.length) where
  P := mixSeedLaw μ
  isProb := isProb_mixSeedLaw μ
  act h i := blockAt (compSched μ i) h
  fill _ _ := ∅
  act_sub _ _ := Finset.inter_subset_right
  fill_sub _ _ := Finset.empty_subset _
  act_meas _ _ := MeasurableSet.of_discrete
  fill_meas _ _ := MeasurableSet.of_discrete

lemma mixPolicy_tree (μ : SchedMix n) (i : Fin μ.parts.length) :
    (mixPolicy μ).tree i = schedTree (compSched μ i) := rfl

/-! ## §5 The three identities -/

/-- The seeded path functional of the embedded mixture, at every fuel (oracle legal at every history). -/
theorem seedPath_mixPolicy (o : Oracle n) (hleg : ∀ h : History n, o.legal h) (μ : SchedMix n) (f : ℕ)
    (G : History n → ℝ) :
    seedPath o (mixPolicy μ) f G
      = ∑ i, compWt μ i * (if (compSched μ i).length ≤ f then schedPath o (compSched μ i) [] G else 0) := by
  unfold seedPath
  rw [show (mixPolicy μ).P = mixSeedLaw μ from rfl, integral_mixSeedLaw]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [mixPolicy_tree, pathBy_schedTree_nil o hleg (compSched_isSchedule μ i)]

/-- At every fuel `f ≥ n` the embedded mixture's completed-output law is `mixLawE` (oracle legal everywhere). -/
theorem outBy_mixPolicy (o : Oracle n) (hleg : ∀ h : History n, o.legal h) (μ : SchedMix n) {f : ℕ}
    (hf : n ≤ f) (x : Fin n → Bool) : (mixPolicy μ).outBy o f x = mixLawE o μ x := by
  have e : (mixPolicy μ).outBy o f x
      = seedPath o (mixPolicy μ) f (fun h' => if outBits h' = x then 1 else 0) := by
    unfold PolicyE.outBy seedPath
    congr 1
    funext ω
    exact outBy_eq_pathBy o _ f [] x
  rw [e, seedPath_mixPolicy o hleg]
  simp only [mixLawE]
  rw [← sum_parts μ (fun U => schedLawE o U [] x)]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [if_pos ((isSchedule_length_le_n (compSched_isSchedule μ i)).trans hf), schedPath_outBits]

/-- `P(τ ≤ t) = Σ_i w_i 1[|U_i| ≤ t]` for the embedded mixture (oracle legal everywhere). -/
theorem doneBy_mixPolicy (o : Oracle n) (hleg : ∀ h : History n, o.legal h) (μ : SchedMix n) (t : ℕ) :
    (mixPolicy μ).doneBy o t = ∑ i, compWt μ i * (if (compSched μ i).length ≤ t then 1 else 0) := by
  rw [← seedPath_one, seedPath_mixPolicy o hleg]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [schedPath_const]

/-- **(a) The embedded mixture has the mixture's output law**, at every word. -/
theorem mixPolicy_outLim (μ : SchedMix n) :
    outLim (fsOracle n) (mixPolicy μ) = mixLawE (fsOracle n) μ := by
  have ho := Thm9.margUnit_fs n
  have hleg : ∀ h : History n, (fsOracle n).legal h := fun _ => trivial
  funext x
  apply le_antisymm
  · unfold outLim
    apply ciSup_le
    intro f
    calc (mixPolicy μ).outBy (fsOracle n) f x ≤ (mixPolicy μ).outBy (fsOracle n) (f + n) x :=
          Converse.policy_outBy_mono _ ho _ (Nat.le_add_right f n) x
      _ = mixLawE (fsOracle n) μ x := outBy_mixPolicy _ hleg μ (Nat.le_add_left n f) x
  · rw [← outBy_mixPolicy _ hleg μ (le_refl n) x]
    exact Converse.outBy_le_outLim _ ho _ n x

/-- **(a), KL form**: `KLx t Q_π = KLx t Q_μ` for every target `t`. -/
theorem mixPolicy_KLx (t : Target n) (μ : SchedMix n) :
    KLx t (outLim (fsOracle n) (mixPolicy μ)) = KLx t (mixLawE (fsOracle n) μ) := by
  rw [mixPolicy_outLim]

lemma sum_range_ite_lt {L N : ℕ} (h : L ≤ N) :
    ∑ t ∈ range N, (if t < L then (1 : ℝ) else 0) = L := by
  rw [Finset.sum_boole]
  have e : (range N).filter (fun t => t < L) = range L := by
    ext t
    simp only [Finset.mem_filter, Finset.mem_range]
    omega
  rw [e, Finset.card_range]

/-- `C(μ) = Σ_i w_i |U_i|`. -/
lemma mixCost_eq_sum (μ : SchedMix n) : mixCost μ = ∑ i, compWt μ i * ((compSched μ i).length : ℝ) := by
  rw [sum_parts μ (fun U => (U.length : ℝ))]
  rfl

lemma mixCost_nonneg (μ : SchedMix n) : 0 ≤ mixCost μ := by
  rw [mixCost_eq_sum]
  exact Finset.sum_nonneg (fun i _ => mul_nonneg (compWt_nonneg μ i) (Nat.cast_nonneg _))

/-- **(b) The executed mean of the embedded mixture is the scheduled mean `C(μ)`.** -/
theorem mixPolicy_execMean (μ : SchedMix n) :
    (mixPolicy μ).execMean (fsOracle n) = ENNReal.ofReal (mixCost μ) := by
  have hleg : ∀ h : History n, (fsOracle n).legal h := fun _ => trivial
  have hLn : ∀ i, (compSched μ i).length ≤ n := fun i => isSchedule_length_le_n (compSched_isSchedule μ i)
  have hr : ∀ t : ℕ, 1 - (mixPolicy μ).doneBy (fsOracle n) t
      = ∑ i, compWt μ i * (if t < (compSched μ i).length then 1 else 0) := by
    intro t
    rw [doneBy_mixPolicy _ hleg μ t]
    have e : ∑ i, compWt μ i * (if t < (compSched μ i).length then (1 : ℝ) else 0)
        = ∑ i, compWt μ i - ∑ i, compWt μ i * (if (compSched μ i).length ≤ t then 1 else 0) := by
      rw [← Finset.sum_sub_distrib]
      refine Finset.sum_congr rfl (fun i _ => ?_)
      by_cases hc : (compSched μ i).length ≤ t
      · rw [if_pos hc, if_neg (by omega)]; ring
      · rw [if_neg hc, if_pos (by omega)]; ring
    rw [e, sum_compWt]
  unfold PolicyE.execMean
  simp_rw [hr]
  rw [tsum_eq_sum (s := range n) ?_]
  · rw [← ENNReal.ofReal_sum_of_nonneg (fun t _ => Finset.sum_nonneg (fun i _ =>
      mul_nonneg (compWt_nonneg μ i) (by split_ifs <;> norm_num)))]
    congr 1
    rw [Finset.sum_comm, mixCost_eq_sum]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    rw [← Finset.mul_sum, sum_range_ite_lt (hLn i)]
  · intro t ht
    rw [Finset.mem_range, not_lt] at ht
    rw [Finset.sum_eq_zero (fun i _ => by rw [if_neg (by have := hLn i; omega), mul_zero]),
      ENNReal.ofReal_zero]

/-- `μ(|U| > R)`: the total weight of the components with more than `R` blocks. -/
def mixTail (μ : SchedMix n) (R : ℕ) : ℝ :=
  (μ.parts.map (fun p => if R < p.2.length then p.1 else 0)).sum

lemma mixTail_eq_filter_aux (R : ℕ) :
    ∀ l : List (ℝ × List (Finset (Fin n))),
      (l.map (fun p => if R < p.2.length then p.1 else 0)).sum
        = ((l.filter (fun p => decide (R < p.2.length))).map Prod.fst).sum
  | [] => rfl
  | p :: l => by
      by_cases hp : R < p.2.length
      · simp [hp, mixTail_eq_filter_aux R l]
      · simp [hp, mixTail_eq_filter_aux R l]

/-- `μ(|U| > R)` in filtered form: the sum of the weights of the parts with `|U| > R`. -/
lemma mixTail_eq_filter (μ : SchedMix n) (R : ℕ) :
    mixTail μ R = ((μ.parts.filter (fun p => decide (R < p.2.length))).map Prod.fst).sum :=
  mixTail_eq_filter_aux R μ.parts

lemma mixTail_eq_sum (μ : SchedMix n) (R : ℕ) :
    mixTail μ R = ∑ i, compWt μ i * (if R < (compSched μ i).length then 1 else 0) := by
  rw [sum_parts μ (fun U => if R < U.length then (1 : ℝ) else 0)]
  simp only [mixTail, mul_ite, mul_one, mul_zero]

lemma mixTail_nonneg (μ : SchedMix n) (R : ℕ) : 0 ≤ mixTail μ R := by
  rw [mixTail_eq_sum]
  exact Finset.sum_nonneg (fun i _ => mul_nonneg (compWt_nonneg μ i) (by split_ifs <;> norm_num))

/-- **(c) `P(τ₊ > R)` of the embedded mixture is `μ(|U| > R)`.** -/
theorem mixPolicy_pathLim_tpInd (μ : SchedMix n) (R : ℕ) :
    pathLim (fsOracle n) (mixPolicy μ) (Thm9.tpInd R) = mixTail μ R := by
  have ho := Thm9.margUnit_fs n
  have hleg : ∀ h : History n, (fsOracle n).legal h := fun _ => trivial
  have hval : ∀ f, n ≤ f → seedPath (fsOracle n) (mixPolicy μ) f (Thm9.tpInd R) = mixTail μ R := by
    intro f hf
    rw [seedPath_mixPolicy _ hleg, mixTail_eq_sum]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    rw [if_pos ((isSchedule_length_le_n (compSched_isSchedule μ i)).trans hf)]
    congr 1
    have h2 := schedPath_tauPlus (fsOracle n) (fun m => if R < m then (1 : ℝ) else 0) (compSched μ i) []
      (isSchedule_nonempty (compSched_isSchedule μ i))
    have h3 : Thm9.tauPlus ([] : History n) = 0 := rfl
    rw [h3, Nat.zero_add] at h2
    exact h2
  apply le_antisymm
  · unfold pathLim
    apply ciSup_le
    intro f
    calc seedPath (fsOracle n) (mixPolicy μ) f (Thm9.tpInd R)
        ≤ seedPath (fsOracle n) (mixPolicy μ) (f + n) (Thm9.tpInd R) :=
          seedPath_mono_fuel ho _ (fun h' _ _ => Thm9.tpInd_nonneg R h') (Nat.le_add_right f n)
      _ = mixTail μ R := hval _ (Nat.le_add_left n f)
  · rw [← hval n le_rfl]
    exact seedPath_le_pathLim ho _ (fun h' _ _ => Thm9.tpInd_le_one R h') n

end A36FS.Thm7

#print axioms A36FS.Thm7.pathBy_schedTree
#print axioms A36FS.Thm7.schedPath_outBits
#print axioms A36FS.Thm7.schedPath_tauPlus
#print axioms A36FS.Thm7.mixPolicy
#print axioms A36FS.Thm7.outBy_mixPolicy
#print axioms A36FS.Thm7.doneBy_mixPolicy
#print axioms A36FS.Thm7.mixPolicy_outLim
#print axioms A36FS.Thm7.mixPolicy_KLx
#print axioms A36FS.Thm7.mixPolicy_execMean
#print axioms A36FS.Thm7.mixTail_eq_filter
#print axioms A36FS.Thm7.mixPolicy_pathLim_tpInd


==> anc/formal_companion/lean/src/A36FS/Thm7/Main.lean <==
/-
A36FS.Thm7.Main: App. I, Theorem 7(a) (thm:mixf (a)) for finite predrawn mixtures, by the causal embedding of
`A36FS.Thm7.Embed` and Theorem 9(a) (`A36FS.Thm9.thm9a`) (full-support branch).

Paper (appendix_thmm.tex 2c649114…, thm:mixf (a)): "(a) Take ϑ>4, ξ≥1, ω>0 and ε≥0 with a_n<1 and δ_ω<1.
Every finite predrawn mixture μ with F(μ) ≤ ε satisfies μ(|U|>R₀(n)) ≥ η_n, and hence C(μ) ≥ 1+R₀(n)max(η_n,0).
So L_F(n,ε) ≥ 1+R₀(n)max(η_n,0)."

Headlines (`#print axioms` at the end of the file).
* `thm7a`: under `1 ≤ n` and the printed hypotheses, `F(μ) = KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ε` gives
  `η_n ≤ μ(|U| > R₀) = mixTail μ R₀` and `1 + R₀ · max(η_n, 0) ≤ C(μ) = mixCost μ`.  Proof: Embed's (a) moves the
  hypothesis to the embedded policy, `thm9a` applies, and Embed's (c) and (b) bring both conclusions back.  `ε ≥ 0`
  is carried as printed and is not used.
* `mixCost_ge_one_add_tail`, `cost_of_tail`: the paper's "hence" (`|U| ≥ 1`, and `|U| ≥ R + 1` on `{|U| > R}`), an
  independent derivation of the second conclusion from the first.
* `LFgen_ge`: `1 + R₀ · max(η_n, 0) ≤ LFgen (fsTarget n) (fsOracle n) ε` for `ε ≥ 0`.  The feasible set is nonempty
  (`LFgen_feasible_nonempty`, by Singletons' `exactMix`, with `F = 0`) and bounded below by `0`
  (`LFgen_feasible_bddBelow`), so the real `sInf` is a genuine infimum and not the convention `sInf ∅ = 0`.
* `LFad_le_LFgen`: `LFad (fsTarget n) (fsOracle n) ε ≤ ENNReal.ofReal (LFgen (fsTarget n) (fsOracle n) ε)` for
  `ε ≥ 0`, the class inclusion behind Theorem 9(c)'s upper half: every feasible mixture embeds as a policy with the
  same KL and `execMean = ofReal C(μ)`, and `ofReal` commutes with the `sInf` of a nonempty set bounded below.

Objects: `R₀ = ForcedJump.R₀ ξ ϑ (n+2)`, `a_n = Thm9.aN`, `δ_ω = Thm9.δω`, `η_n = Thm9.etaN`, as in Theorem 9(a).

Added hypothesis `1 ≤ n`.  It is necessary: at `n = 0` every mixture has `C(μ) = 0` and `LFgen = 0`, while the right
side is at least `1` (`A36FS.Thm7.thm7a_fails_at_n_zero`, `A36FS.Thm7.LFgen_ge_fails_at_n_zero` in
`A36FS.Thm7.Checks`).
-/
import A36FS.Thm7.Singletons

set_option autoImplicit false

namespace A36FS.Thm7

open AGF A36RW A36RW.Laws Finset FSCore.ForcedJump

variable {n : ℕ}

/-- **App. I, Theorem 7(a) (thm:mixf (a)), for finite predrawn mixtures.**  For `n ≥ 1`, `ϑ > 4`, `ξ ≥ 1`,
`ω > 0`, `ε ≥ 0` with `a_n < 1` and `δ_ω < 1`, every `μ : SchedMix n` with `F(μ) ≤ ε` satisfies
`μ(|U| > R₀) ≥ η_n` and `C(μ) ≥ 1 + R₀ · max(η_n, 0)`. -/
theorem thm7a (hn : 1 ≤ n) {ϑ ξ ω ε : ℝ} (hϑ : 4 < ϑ) (hξ : 1 ≤ ξ) (hω : 0 < ω) (_hε : 0 ≤ ε)
    (ha : Thm9.aN ξ ϑ ω n < 1) (hδ : Thm9.δω ω < 1) (μ : SchedMix n)
    (hF : KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    Thm9.etaN ξ ϑ ω ε n ≤ mixTail μ (R₀ ξ ϑ ((n : ℝ) + 2)) ∧
      1 + (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (Thm9.etaN ξ ϑ ω ε n) 0 ≤ mixCost μ := by
  rw [← mixPolicy_KLx] at hF
  obtain ⟨h1, h2⟩ := Thm9.thm9a hn hϑ hξ hω ha hδ (mixPolicy μ) hF
  rw [mixPolicy_pathLim_tpInd] at h1
  rw [mixPolicy_execMean, ENNReal.ofReal_le_ofReal_iff (mixCost_nonneg μ)] at h2
  exact ⟨h1, h2⟩

/-- The paper's last step of part (a): `|U| ≥ 1` always (`n ≥ 1`) and `|U| ≥ R + 1` on `{|U| > R}`, so
`C(μ) ≥ 1 + R · μ(|U| > R)`. -/
theorem mixCost_ge_one_add_tail (hn : 1 ≤ n) (μ : SchedMix n) (R : ℕ) :
    1 + (R : ℝ) * mixTail μ R ≤ mixCost μ := by
  have key : ∀ i, compWt μ i + (R : ℝ) * (compWt μ i * (if R < (compSched μ i).length then 1 else 0))
      ≤ compWt μ i * ((compSched μ i).length : ℝ) := by
    intro i
    have hL := one_le_length_of_isSchedule hn (compSched_isSchedule μ i)
    have hw := compWt_nonneg μ i
    by_cases hR : R < (compSched μ i).length
    · rw [if_pos hR]
      have : (R : ℝ) + 1 ≤ (compSched μ i).length := by exact_mod_cast hR
      nlinarith
    · rw [if_neg hR]
      have : (1 : ℝ) ≤ (compSched μ i).length := by exact_mod_cast hL
      nlinarith
  calc 1 + (R : ℝ) * mixTail μ R
      = ∑ i, (compWt μ i + (R : ℝ) * (compWt μ i * (if R < (compSched μ i).length then 1 else 0))) := by
        rw [Finset.sum_add_distrib, ← Finset.mul_sum, sum_compWt, mixTail_eq_sum]
    _ ≤ ∑ i, compWt μ i * ((compSched μ i).length : ℝ) := Finset.sum_le_sum (fun i _ => key i)
    _ = mixCost μ := (mixCost_eq_sum μ).symm

/-- The paper's "hence": `η ≤ μ(|U| > R)` gives `C(μ) ≥ 1 + R · max(η, 0)` (`n ≥ 1`). -/
theorem cost_of_tail (hn : 1 ≤ n) (μ : SchedMix n) (R : ℕ) {η : ℝ} (hη : η ≤ mixTail μ R) :
    1 + (R : ℝ) * max η 0 ≤ mixCost μ := by
  have hmax : max η 0 ≤ mixTail μ R := max_le hη (mixTail_nonneg μ R)
  have h1 := mul_le_mul_of_nonneg_left hmax (Nat.cast_nonneg (α := ℝ) R)
  have h2 := mixCost_ge_one_add_tail hn μ R
  linarith

/-- The feasible set of `L_F(n, ε)` is nonempty for `ε ≥ 0`: it contains `C(exactMix n) = n`. -/
theorem LFgen_feasible_nonempty {ε : ℝ} (hε : 0 ≤ ε) :
    {c : ℝ | ∃ μ : SchedMix n, KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧
      c = mixCost μ}.Nonempty :=
  ⟨n, exactMix n, by rw [KLx_exactMix]; exact_mod_cast hε, mixCost_exactMix.symm⟩

/-- The feasible set of `L_F(n, ε)` is bounded below by `0` (`C(μ) ≥ 0`). -/
theorem LFgen_feasible_bddBelow (ε : ℝ) :
    BddBelow {c : ℝ | ∃ μ : SchedMix n, KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧
      c = mixCost μ} :=
  ⟨0, by rintro c ⟨μ, -, rfl⟩; exact mixCost_nonneg μ⟩

/-- `L_F(n, ε) ≤ C(μ)` for every feasible `μ`. -/
theorem LFgen_le_mixCost {ε : ℝ} (μ : SchedMix n)
    (hF : KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    LFgen (fsTarget n) (fsOracle n) ε ≤ mixCost μ :=
  csInf_le (LFgen_feasible_bddBelow ε) ⟨μ, hF, rfl⟩

/-- `L_F(n, ε) ≤ n` for `ε ≥ 0` (the all-singletons schedule). -/
theorem LFgen_le_n {ε : ℝ} (hε : 0 ≤ ε) : LFgen (fsTarget n) (fsOracle n) ε ≤ n := by
  rw [← mixCost_exactMix]
  exact LFgen_le_mixCost (exactMix n) (by rw [KLx_exactMix]; exact_mod_cast hε)

/-- **The `L_F` clause of Theorem 7(a)**: `L_F(n, ε) ≥ 1 + R₀ · max(η_n, 0)`. -/
theorem LFgen_ge (hn : 1 ≤ n) {ϑ ξ ω ε : ℝ} (hϑ : 4 < ϑ) (hξ : 1 ≤ ξ) (hω : 0 < ω) (hε : 0 ≤ ε)
    (ha : Thm9.aN ξ ϑ ω n < 1) (hδ : Thm9.δω ω < 1) :
    1 + (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (Thm9.etaN ξ ϑ ω ε n) 0 ≤ LFgen (fsTarget n) (fsOracle n) ε := by
  apply le_csInf (LFgen_feasible_nonempty hε)
  rintro c ⟨μ, hF, rfl⟩
  exact (thm7a hn hϑ hξ hω hε ha hδ μ hF).2

/-- **The class inclusion `L_F^ad ≤ L_F`** (behind Theorem 9(c)'s upper half), for `ε ≥ 0`. -/
theorem LFad_le_LFgen {ε : ℝ} (hε : 0 ≤ ε) :
    LFad (fsTarget n) (fsOracle n) ε ≤ ENNReal.ofReal (LFgen (fsTarget n) (fsOracle n) ε) := by
  unfold LFgen
  rw [Monotone.map_csInf_of_continuousAt ENNReal.continuous_ofReal.continuousAt ENNReal.ofReal_mono
    (LFgen_feasible_nonempty hε) (LFgen_feasible_bddBelow ε)]
  apply le_sInf
  rintro e ⟨c, ⟨μ, hF, rfl⟩, rfl⟩
  apply sInf_le
  exact ⟨Fin μ.parts.length, inferInstance, mixPolicy μ, by rw [mixPolicy_KLx]; exact hF,
    (mixPolicy_execMean μ).symm⟩

end A36FS.Thm7

#print axioms A36FS.Thm7.thm7a
#print axioms A36FS.Thm7.mixCost_ge_one_add_tail
#print axioms A36FS.Thm7.cost_of_tail
#print axioms A36FS.Thm7.LFgen_feasible_nonempty
#print axioms A36FS.Thm7.LFgen_feasible_bddBelow
#print axioms A36FS.Thm7.LFgen_le_mixCost
#print axioms A36FS.Thm7.LFgen_le_n
#print axioms A36FS.Thm7.LFgen_ge
#print axioms A36FS.Thm7.LFad_le_LFgen


==> anc/formal_companion/lean/src/A36FS/Thm7/Singletons.lean <==
/-
A36FS.Thm7.Singletons: the all-singletons schedule is exact (full-support branch).

For every target `t` and every oracle `o` exact for `t` (the shared library's `Exact t o`), the fixed schedule that reveals one
coordinate per round, in any order, outputs `t` exactly: `schedLawE o (singletons L) [] = t.p` when `L` lists every
coordinate once (`schedLawE_singletons`).  This is the chain rule; for `fsTarget`, the Pólya urn.  The induction
carries `prefMass t h · schedLawE o (singletons L) h x = 1[x agrees with h] · t.p x`
(`prefMass_mul_schedLawE_singletons`); at an illegal prefix (prefix mass `0`) both sides vanish, so no positivity is
assumed.

Use: `exactMix n` (the point mixture at the all-singletons schedule) has `F = KLx (fsTarget n) Q_μ = 0` and cost `n`
(`KLx_exactMix`, `mixCost_exactMix`), so the feasible set of `LFgen (fsTarget n) (fsOracle n) ε` is nonempty for every
`ε ≥ 0`, and its real `sInf` is not the empty-set value `sInf ∅ = 0`.
-/
import A36FS.Thm7.Embed

set_option autoImplicit false

namespace A36FS.Thm7

open AGF A36RW Finset

variable {n : ℕ}

/-- The schedule that reveals the coordinates of `L` one per round, in the order of `L`. -/
def singletons (L : List (Fin n)) : List (Finset (Fin n)) := L.map (fun i => ({i} : Finset (Fin n)))

lemma toFinset_eq_sdiff {L : List (Fin n)} {i : Fin n} (hi : i ∉ L) {A : Finset (Fin n)}
    (hA : insert i L.toFinset = A) : L.toFinset = A \ {i} := by
  rw [← hA]
  ext j
  simp only [List.mem_toFinset, Finset.mem_sdiff, Finset.mem_insert, Finset.mem_singleton]
  constructor
  · intro hj
    exact ⟨Or.inr hj, fun e => hi (e ▸ hj)⟩
  · rintro ⟨h1 | h1, h2⟩
    · exact absurd h1 h2
    · exact h1

/-- A repetition-free list of the coordinates of `A` gives a schedule of `A`. -/
lemma isSchedule_singletons : ∀ (L : List (Fin n)) (A : Finset (Fin n)), L.Nodup → L.toFinset = A →
    IsSchedule (singletons L) A
  | [], A, _, hA => by
      show A = ∅
      rw [← hA, List.toFinset_nil]
  | i :: L, A, hnd, hA => by
      rw [List.nodup_cons] at hnd
      rw [List.toFinset_cons] at hA
      refine ⟨Finset.singleton_nonempty i, ?_, ?_⟩
      · rw [← hA]
        exact Finset.singleton_subset_iff.2 (Finset.mem_insert_self _ _)
      · exact isSchedule_singletons L _ hnd.2 (toFinset_eq_sdiff hnd.1 hA)

/-- A word agrees with `⟨{i}, S⟩ :: h` iff it agrees with `h` and carries at `i` the bit that `S` writes. -/
lemma agrees_cons_singleton {h : History n} (hw : WFE h) {i : Fin n} (hiC : i ∉ committed h)
    {S : Finset (Fin n)} (hS : S ⊆ {i}) (x : Fin n → Bool) :
    A36RW.Agrees ((⟨{i}, S⟩ : Batch n) :: h) x ↔ A36RW.Agrees h x ∧ x i = decide (i ∈ S) := by
  have hiO : i ∉ onesSet h := fun hh => hiC (onesSet_subset_committed_of_WFE hw hh)
  have hnot : ∀ j ∈ committed h, j ∉ S := fun j hj hjS =>
    hiC ((Finset.mem_singleton.1 (hS hjS)) ▸ hj)
  simp only [A36RW.Agrees, committed, onesSet, Finset.mem_union, Finset.mem_singleton]
  constructor
  · intro hx
    refine ⟨fun j hj => ?_, ?_⟩
    · rw [hx j (Or.inr hj)]
      simp [hnot j hj]
    · rw [hx i (Or.inl rfl)]
      simp [hiO]
  · rintro ⟨hx, hxi⟩ j hj
    rcases hj with rfl | hj
    · rw [hxi]
      simp [hiO]
    · rw [hx j hj]
      simp [hnot j hj]

/-- Splitting the prefix mass on a fresh coordinate `i`. -/
lemma prefMass_split (t : Target n) {h : History n} (hw : WFE h) {i : Fin n} (hiC : i ∉ committed h) :
    prefMass t h = prefMass t ((⟨{i}, {i}⟩ : Batch n) :: h) + prefMass t ((⟨{i}, ∅⟩ : Batch n) :: h) := by
  unfold prefMass
  rw [← Finset.sum_filter_add_sum_filter_not (univ.filter (A36RW.Agrees h)) (fun x => x i = true),
    Finset.filter_filter, Finset.filter_filter]
  congr 1
  · refine Finset.sum_congr (Finset.filter_congr (fun x _ => ?_)) (fun _ _ => rfl)
    rw [agrees_cons_singleton hw hiC (subset_refl _) x]
    simp
  · refine Finset.sum_congr (Finset.filter_congr (fun x _ => ?_)) (fun _ _ => rfl)
    rw [agrees_cons_singleton hw hiC (empty_subset _) x]
    simp

/-- The exact conditional marginal as a ratio of prefix masses. -/
lemma condMarg_eq_prefMass (t : Target n) {h : History n} (hw : WFE h) {i : Fin n}
    (hiC : i ∉ committed h) :
    condMarg t h i = prefMass t ((⟨{i}, {i}⟩ : Batch n) :: h) / prefMass t h := by
  unfold condMarg
  congr 1
  unfold prefMass
  refine Finset.sum_congr (Finset.filter_congr (fun x _ => ?_)) (fun _ _ => rfl)
  rw [agrees_cons_singleton hw hiC (subset_refl _) x]
  simp

/-- **The chain rule along a one-coordinate-per-round schedule**, from any well-formed history whose remaining
coordinates `L` lists once each, for every exact oracle. -/
theorem prefMass_mul_schedLawE_singletons (t : Target n) (o : Oracle n) (hex : Exact t o) :
    ∀ (L : List (Fin n)) (h : History n), WFE h → L.Nodup → L.toFinset = remaining h →
      ∀ x : Fin n → Bool,
        prefMass t h * schedLawE o (singletons L) h x = if A36RW.Agrees h x then t.p x else 0
  | [], h, hw, _, hA, x => by
      have hrem : remaining h = ∅ := by rw [← hA, List.toFinset_nil]
      have hc : committed h = univ := by
        have : univ \ committed h = ∅ := hrem
        exact Finset.univ_subset_iff.1 (Finset.sdiff_eq_empty_iff_subset.1 this)
      have hag : ∀ y, A36RW.Agrees h y ↔ y = outBits h := by
        intro y
        constructor
        · intro hy
          funext j
          exact hy j (hc ▸ Finset.mem_univ j)
        · rintro rfl
          exact A36RW.outBits_agrees h
      have hpm : prefMass t h = t.p (outBits h) := by
        unfold prefMass
        have hf : univ.filter (A36RW.Agrees h) = {outBits h} := by
          ext y
          simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_singleton, hag]
        rw [hf, Finset.sum_singleton]
      show prefMass t h * schedLawE o [] h x = _
      rw [hpm, schedLawE]
      by_cases hx : outBits h = x
      · subst hx
        rw [if_pos rfl, if_pos (A36RW.outBits_agrees h), mul_one]
      · rw [if_neg hx, if_neg (fun hh => hx ((hag x).1 hh).symm), mul_zero]
  | i :: L, h, hw, hnd, hA, x => by
      rw [List.nodup_cons] at hnd
      rw [List.toFinset_cons] at hA
      have hi : i ∈ remaining h := hA ▸ Finset.mem_insert_self i _
      have hiC : i ∉ committed h := (Finset.mem_sdiff.1 hi).2
      have hsub : ({i} : Finset (Fin n)) ⊆ remaining h := Finset.singleton_subset_iff.2 hi
      have hrem : ∀ S : Finset (Fin n), L.toFinset = remaining ((⟨{i}, S⟩ : Batch n) :: h) := by
        intro S
        rw [remaining_cons]
        exact toFinset_eq_sdiff hnd.1 hA
      have hw1 : WFE ((⟨{i}, {i}⟩ : Batch n) :: h) := ⟨hsub, subset_refl _, hw⟩
      have hw0 : WFE ((⟨{i}, ∅⟩ : Batch n) :: h) := ⟨hsub, empty_subset _, hw⟩
      have ih1 := prefMass_mul_schedLawE_singletons t o hex L _ hw1 hnd.2 (hrem {i}) x
      have ih0 := prefMass_mul_schedLawE_singletons t o hex L _ hw0 hnd.2 (hrem ∅) x
      have ha1 := agrees_cons_singleton hw hiC (subset_refl ({i} : Finset (Fin n))) x
      have ha0 := agrees_cons_singleton hw hiC (empty_subset ({i} : Finset (Fin n))) x
      have hsplit := prefMass_split t hw hiC
      have hpow : ({i} : Finset (Fin n)).powerset = {∅, {i}} := by
        ext S
        simp only [Finset.mem_powerset, Finset.subset_singleton_iff, Finset.mem_insert,
          Finset.mem_singleton]
      have hb1 : batchLaw o h {i} {i} = o.marg h i := by simp [batchLaw]
      have hb0 : batchLaw o h {i} ∅ = 1 - o.marg h i := by simp [batchLaw]
      show prefMass t h * schedLawE o ({i} :: singletons L) h x = _
      rw [schedLawE, hpow, Finset.sum_pair (Finset.singleton_nonempty i).ne_empty.symm]
      by_cases hL : o.legal h
      · have hpos : 0 < prefMass t h := (hex.1 h hw).1 hL
        have hm : o.marg h i = prefMass t ((⟨{i}, {i}⟩ : Batch n) :: h) / prefMass t h := by
          rw [hex.2 h hw hL i hi, condMarg_eq_prefMass t hw hiC]
        simp only [if_pos hL]
        rw [hb0, hb1, hm]
        have hM0 : prefMass t h ≠ 0 := hpos.ne'
        have hMM : prefMass t h * (prefMass t ((⟨{i}, {i}⟩ : Batch n) :: h) / prefMass t h)
            = prefMass t ((⟨{i}, {i}⟩ : Batch n) :: h) := by
          field_simp
        have key : prefMass t h * ((1 - prefMass t ((⟨{i}, {i}⟩ : Batch n) :: h) / prefMass t h)
              * schedLawE o (singletons L) ((⟨{i}, ∅⟩ : Batch n) :: h) x
            + prefMass t ((⟨{i}, {i}⟩ : Batch n) :: h) / prefMass t h
              * schedLawE o (singletons L) ((⟨{i}, {i}⟩ : Batch n) :: h) x)
            = prefMass t ((⟨{i}, ∅⟩ : Batch n) :: h) * schedLawE o (singletons L) ((⟨{i}, ∅⟩ : Batch n) :: h) x
              + prefMass t ((⟨{i}, {i}⟩ : Batch n) :: h)
                * schedLawE o (singletons L) ((⟨{i}, {i}⟩ : Batch n) :: h) x := by
          have e1 : prefMass t h * ((1 - prefMass t ((⟨{i}, {i}⟩ : Batch n) :: h) / prefMass t h)
                * schedLawE o (singletons L) ((⟨{i}, ∅⟩ : Batch n) :: h) x
              + prefMass t ((⟨{i}, {i}⟩ : Batch n) :: h) / prefMass t h
                * schedLawE o (singletons L) ((⟨{i}, {i}⟩ : Batch n) :: h) x)
              = (prefMass t h - prefMass t h * (prefMass t ((⟨{i}, {i}⟩ : Batch n) :: h) / prefMass t h))
                  * schedLawE o (singletons L) ((⟨{i}, ∅⟩ : Batch n) :: h) x
                + prefMass t h * (prefMass t ((⟨{i}, {i}⟩ : Batch n) :: h) / prefMass t h)
                  * schedLawE o (singletons L) ((⟨{i}, {i}⟩ : Batch n) :: h) x := by ring
          rw [e1, hMM]
          have e2 : prefMass t h - prefMass t ((⟨{i}, {i}⟩ : Batch n) :: h)
              = prefMass t ((⟨{i}, ∅⟩ : Batch n) :: h) := by linarith [hsplit]
          rw [e2]
        rw [key, ih0, ih1]
        simp only [ha0, ha1]
        by_cases hx : x i = true
        · simp [hx]
        · simp [hx]
      · have hz : prefMass t h = 0 := by
          have h1 : ¬ 0 < prefMass t h := fun hp => hL ((hex.1 h hw).2 hp)
          have h2 : 0 ≤ prefMass t h := Finset.sum_nonneg (fun y _ => t.nonneg y)
          exact le_antisymm (not_lt.1 h1) h2
        rw [hz, zero_mul]
        split_ifs with hag
        · have h1 : t.p x ≤ prefMass t h := Finset.single_le_sum (f := t.p) (fun y _ => t.nonneg y)
            (Finset.mem_filter.2 ⟨Finset.mem_univ x, hag⟩)
          rw [hz] at h1
          exact (le_antisymm h1 (t.nonneg x)).symm
        · rfl

/-- **The all-singletons schedule is exact**: for `Exact t o`, `schedLawE o (singletons L) [] = t.p` whenever `L`
lists every coordinate once. -/
theorem schedLawE_singletons (t : Target n) (o : Oracle n) (hex : Exact t o) {L : List (Fin n)}
    (hnd : L.Nodup) (hL : L.toFinset = univ) (x : Fin n → Bool) :
    schedLawE o (singletons L) [] x = t.p x := by
  have h := prefMass_mul_schedLawE_singletons t o hex L [] trivial hnd
    (by rw [hL, remaining_nil_univ]) x
  rw [A36RW.prefMass_nil, one_mul] at h
  rw [h, if_pos (show A36RW.Agrees ([] : History n) x from fun j hj => by simp at hj)]

/-- The point mixture `δ_U` at a full schedule `U`. -/
noncomputable def pointMix (U : List (Finset (Fin n))) (hU : IsSchedule U univ) : SchedMix n where
  parts := [(1, U)]
  wt_nonneg := by
    intro p hp
    rw [List.mem_singleton] at hp
    rw [hp]
    norm_num
  wt_sum := by simp
  comp_sched := by
    intro p hp
    rw [List.mem_singleton] at hp
    rw [hp]
    exact hU

lemma mixLawE_pointMix (o : Oracle n) {U : List (Finset (Fin n))} (hU : IsSchedule U univ)
    (x : Fin n → Bool) : mixLawE o (pointMix U hU) x = schedLawE o U [] x := by
  simp [mixLawE, pointMix]

lemma mixCost_pointMix {U : List (Finset (Fin n))} (hU : IsSchedule U univ) :
    mixCost (pointMix U hU) = U.length := by
  simp [mixCost, pointMix]

/-- The all-singletons schedule of `Fin n`, in the order `univ.toList`. -/
noncomputable def allSingletons (n : ℕ) : List (Finset (Fin n)) := singletons (univ : Finset (Fin n)).toList

lemma allSingletons_isSchedule : IsSchedule (allSingletons n) univ :=
  isSchedule_singletons _ univ (Finset.nodup_toList _) (Finset.toList_toFinset _)

lemma allSingletons_length : (allSingletons n).length = n := by
  simp [allSingletons, singletons]

/-- **The exact mixture**: the point mixture at the all-singletons schedule. -/
noncomputable def exactMix (n : ℕ) : SchedMix n := pointMix (allSingletons n) allSingletons_isSchedule

/-- `Q_μ = p_n` for `exactMix`, under the full-support oracle (`exact_fs`). -/
theorem mixLawE_exactMix : mixLawE (fsOracle n) (exactMix n) = (fsTarget n).p := by
  funext x
  rw [exactMix, mixLawE_pointMix]
  exact schedLawE_singletons (fsTarget n) (fsOracle n) exact_fs (Finset.nodup_toList _)
    (Finset.toList_toFinset _) x

lemma KLx_self (t : Target n) : KLx t t.p = 0 := by
  unfold KLx
  rw [if_pos (fun x hx => hx)]
  have : ∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x * Real.log (t.p x / t.p x) = 0 := by
    refine Finset.sum_eq_zero (fun x hx => ?_)
    have hp : 0 < t.p x := (Finset.mem_filter.1 hx).2
    rw [div_self hp.ne', Real.log_one, mul_zero]
  rw [this]
  rfl

/-- `F(exactMix n) = 0`. -/
theorem KLx_exactMix : KLx (fsTarget n) (mixLawE (fsOracle n) (exactMix n)) = 0 := by
  rw [mixLawE_exactMix, KLx_self]

/-- `C(exactMix n) = n`. -/
theorem mixCost_exactMix : mixCost (exactMix n) = n := by
  rw [exactMix, mixCost_pointMix, allSingletons_length]

end A36FS.Thm7

#print axioms A36FS.Thm7.isSchedule_singletons
#print axioms A36FS.Thm7.prefMass_mul_schedLawE_singletons
#print axioms A36FS.Thm7.schedLawE_singletons
#print axioms A36FS.Thm7.mixLawE_exactMix
#print axioms A36FS.Thm7.KLx_exactMix
#print axioms A36FS.Thm7.mixCost_exactMix


==> anc/formal_companion/lean/src/A36FS/Thm7C/Checks.lean <==
/-
A36FS.Thm7C.Checks: non-vacuity, the trivial case, and the printed `a_n ≤ 0.85` claim, for `A36FS.Thm7C.Main`
(full-support branch).  No `native_decide` and no `decide`.

* `two_rpow_five_pow_one`, `range_R1_ϑ5_iff`, `xiN_R1_ϑ5`: at `R = 1`, `ϑ = 5`: `2^{ϑ^R} = 32`, so the range
  `n + 2 ≥ 2^{ϑ^R}` is `n ≥ 30`, and `ξ_n = (n+2)/32`.
* `capPlus_oneRound`: the shared library's one-round policy satisfies (Cap₊) at `R = 1`, for every `n` (through `CapEvery`).
* `capPlus_bound_hypotheses_satisfiable`, `capPlus_bound_R1_instance`: every hypothesis of `capPlus_bound` holds
  jointly at `R = 1`, `ϑ = 5`, `n = 30`, `ω̄ = 1`, `σ` = the one-round policy, and the theorem applies there.
* `oneBlock_isSchedule`, `thm7c_hypotheses_satisfiable`, `thm7c_R1_instance`: the same for `thm7c`, with the point
  mixture at the one-block schedule `[univ]`.
* `bound_eq_neg_log_two`, `neg_log_two_le_KLx`: if `ω̄²ξ_n ≤ ln 2` the bound is `−ln 2`, which every
  sub-probability output law satisfies (no cap needed): the trivial case.
* `Z_pos`, `aNc_le_085`, `aNc_le_085_of_range` (optional stretch): the printed "with `ω̄ = 1/(3Z(ϑ))`,
  `a_n ≤ 0.85` for all `n ≥ 14` in range"; the second form drops `n ≥ 14`, which the range implies.
* `bound_pos_R1`, `thm7c_needs_cap`: at `R = 1`, `ϑ = 5`, `ω̄ = 1/(3Z(5))` some `n` in range has a POSITIVE bound,
  and there the all-singletons mixture (`n` rounds, `F = 0`) violates it: the round cap is load-bearing.
-/
import A36FS.Thm7C.Main
import A36FS.Thm9.Asymp

set_option autoImplicit false

namespace A36FS.Thm7C

open AGF A36RW A36RW.Laws Finset FSCore.ForcedJump FSCore.TestSet

variable {n : ℕ}

/-! ## §1 The instance `R = 1`, `ϑ = 5` -/

lemma two_rpow_five_pow_one : (2 : ℝ) ^ ((5 : ℝ) ^ (1 : ℕ)) = 32 := by
  rw [pow_one, show (5 : ℝ) = ((5 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
  norm_num

/-- At `R = 1`, `ϑ = 5` the range `n + 2 ≥ 2^{ϑ^R}` is `n ≥ 30`. -/
theorem range_R1_ϑ5_iff (n : ℕ) : (2 : ℝ) ^ ((5 : ℝ) ^ (1 : ℕ)) ≤ (n : ℝ) + 2 ↔ 30 ≤ n := by
  rw [two_rpow_five_pow_one]
  constructor
  · intro h
    have h' : ((30 : ℕ) : ℝ) ≤ n := by push_cast; linarith
    exact_mod_cast h'
  · intro h
    have h' : ((30 : ℕ) : ℝ) ≤ n := by exact_mod_cast h
    push_cast at h'
    linarith

/-- At `R = 1`, `ϑ = 5`: `ξ_n = (n+2)/32` (the exponent `(ϑ−1)/(ϑ^R−1)` is `1`). -/
theorem xiN_R1_ϑ5 (n : ℕ) : xiN 5 1 n = ((n : ℝ) + 2) / 32 := by
  unfold xiN
  rw [two_rpow_five_pow_one]
  have h : ((5 : ℝ) - 1) / ((5 : ℝ) ^ (1 : ℕ) - 1) = 1 := by norm_num
  rw [h, Real.rpow_one]

/-! ## §2 Non-vacuity -/

/-- the shared library's one-round policy (commit every coordinate in the first round) satisfies (Cap₊) at `R = 1`. -/
theorem capPlus_oneRound (n : ℕ) : CapPlus (fsOracle n) (ExecMean.Witness.oneRound n) 1 :=
  capPlus_of_capEvery _ (fun _ => allAtOnce_cap (fsOracle n) [])

/-- **Non-vacuity of `capPlus_bound`**: at `R = 1`, `ϑ = 5`, `n = 30` (the least `n` in range), `ω̄ = 1`, the
one-round policy satisfies every hypothesis jointly. -/
theorem capPlus_bound_hypotheses_satisfiable :
    1 ≤ (1 : ℕ) ∧ (4 : ℝ) < 5 ∧ (2 : ℝ) ^ ((5 : ℝ) ^ (1 : ℕ)) ≤ ((30 : ℕ) : ℝ) + 2 ∧ (0 : ℝ) < 1 ∧
      ∑ x, outLim (fsOracle 30) (ExecMean.Witness.oneRound 30) x = 1 ∧
      pathLim (fsOracle 30) (ExecMean.Witness.oneRound 30) (Thm9.tpInd 1) = 0 := by
  obtain ⟨h1, h2⟩ := (capPlus_iff _ 1).1 (capPlus_oneRound 30)
  exact ⟨le_rfl, by norm_num, (range_R1_ϑ5_iff 30).2 le_rfl, one_pos, h1, h2⟩

/-- `capPlus_bound` applied at that instance. -/
theorem capPlus_bound_R1_instance :
    ((max (1 - aNc 5 1 1 30) 0 * max ((1 : ℝ) ^ 2 * xiN 5 1 30 - Real.log 2) 0 - Real.log 2 : ℝ) : WithTop ℝ)
      ≤ KLx (fsTarget 30) (outLim (fsOracle 30) (ExecMean.Witness.oneRound 30)) := by
  obtain ⟨hR, hϑ, hN, hω, hc, hp⟩ := capPlus_bound_hypotheses_satisfiable
  exact capPlus_bound hR hϑ hN hω _ hc hp

/-- The one-block schedule `[univ]` (all coordinates in one round), for `n ≥ 1`. -/
lemma oneBlock_isSchedule (hn : 1 ≤ n) : IsSchedule [(univ : Finset (Fin n))] univ := by
  refine ⟨⟨⟨0, hn⟩, mem_univ _⟩, subset_refl _, ?_⟩
  show univ \ univ = (∅ : Finset (Fin n))
  exact Finset.sdiff_self _

/-- **Non-vacuity of `thm7c`**: at `R = 1`, `ϑ = 5`, `n = 30`, `ω̄ = 1`, the point mixture at `[univ]` has every
component of length `1 ≤ R`. -/
theorem thm7c_hypotheses_satisfiable :
    ∃ μ : SchedMix 30, (∀ p ∈ μ.parts, p.2.length ≤ 1) ∧
      1 ≤ (1 : ℕ) ∧ (4 : ℝ) < 5 ∧ (2 : ℝ) ^ ((5 : ℝ) ^ (1 : ℕ)) ≤ ((30 : ℕ) : ℝ) + 2 ∧ (0 : ℝ) < 1 := by
  refine ⟨Thm7.pointMix [univ] (oneBlock_isSchedule (by norm_num)), ?_, le_rfl, by norm_num,
    (range_R1_ϑ5_iff 30).2 le_rfl, one_pos⟩
  intro p hp
  have hp' : p = (1, [univ]) := List.mem_singleton.1 hp
  rw [hp']
  simp

/-- `thm7c` applied at that instance. -/
theorem thm7c_R1_instance :
    ∃ μ : SchedMix 30, (∀ p ∈ μ.parts, p.2.length ≤ 1) ∧
      ((max (1 - aNc 5 1 1 30) 0 * max ((1 : ℝ) ^ 2 * xiN 5 1 30 - Real.log 2) 0 - Real.log 2 : ℝ)
        : WithTop ℝ) ≤ KLx (fsTarget 30) (mixLawE (fsOracle 30) μ) := by
  obtain ⟨μ, hμ, hR, hϑ, hN, hω⟩ := thm7c_hypotheses_satisfiable
  exact ⟨μ, hμ, thm7c hR hϑ hN hω μ hμ⟩

/-! ## §3 The trivial case `ω̄²ξ_n ≤ ln 2` -/

/-- **If `ω̄²ξ_n ≤ ln 2`, the bound is `−ln 2`.** -/
theorem bound_eq_neg_log_two {ϑ ωb : ℝ} {R : ℕ} (h : ωb ^ 2 * xiN ϑ R n ≤ Real.log 2) :
    max (1 - aNc ϑ ωb R n) 0 * max (ωb ^ 2 * xiN ϑ R n - Real.log 2) 0 - Real.log 2 = -Real.log 2 := by
  rw [max_eq_right (show ωb ^ 2 * xiN ϑ R n - Real.log 2 ≤ 0 by linarith), mul_zero, zero_sub]

/-- … and `−ln 2 ≤ KLx (fsTarget n) q` for EVERY sub-probability `q` (no cap, no policy), so the conclusion is then
trivial. -/
theorem neg_log_two_le_KLx (q : (Fin n → Bool) → ℝ) (hq1 : ∑ x, q x ≤ 1) :
    ((-Real.log 2 : ℝ) : WithTop ℝ) ≤ KLx (fsTarget n) q := by
  by_cases hpos : ∀ x, 0 < q x
  · have hfilt : univ.filter (fun x : Fin n → Bool => 0 < (fsTarget n).p x) = univ :=
      Finset.filter_true_of_mem (fun x _ => pfs_pos x)
    unfold KLx
    rw [if_pos (fun x _ => hpos x), hfilt]
    have h0 := sum_KL_nonneg q hpos hq1
    have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
    exact WithTop.coe_le_coe.2
      (show -Real.log 2 ≤ ∑ x, pfs n x * Real.log (pfs n x / q x) by linarith)
  · have htop : KLx (fsTarget n) q = ⊤ := by
      unfold KLx
      rw [if_neg (fun h => hpos (fun x => h x (pfs_pos x)))]
    rw [htop]
    exact le_top

/-! ## §4 Optional stretch: `a_n ≤ 0.85` at `ω̄ = 1/(3Z(ϑ))` -/

/-- `Z(ϑ) > 0` for `ϑ > 4`: its `q = 2` term is `φ(2) 2^{−ϑ/2} = 2^{−ϑ/2}` (TestSet's `sum_le_Z` at `{2}`). -/
theorem Z_pos {ϑ : ℝ} (hϑ : 4 < ϑ) : 0 < Z ϑ := by
  have h := sum_le_Z hϑ {2} (fun q hq => by rw [Finset.mem_singleton] at hq; omega)
  rw [Finset.sum_singleton, Nat.totient_two, Nat.cast_one, one_mul] at h
  have h2 : (0 : ℝ) < ((2 : ℕ) : ℝ) ^ (-(ϑ / 2)) := Real.rpow_pos_of_pos (by norm_num) _
  linarith

/-- **The printed claim (thm:mixf (c), l.850): with `ω̄ = 1/(3Z(ϑ))`, `a_n ≤ 0.85` for all `n ≥ 14` in range.**
Proof as printed: `a_n = 2/3 + (2/3 + N_n)/(n+1)`, `N_n ≤ √(n+2)/2` (`Thm9.Nn_le_rpow_half`, from X3(ii) and
`ξ_n ≥ 1`), and `11 s² − 30 s − 51 ≥ 0` at `s = √(n+2) ≥ 4`. -/
theorem aNc_le_085 {R : ℕ} {ϑ : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ)
    (hN : (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2) (hn : 14 ≤ n) : aNc ϑ (1 / (3 * Z ϑ)) R n ≤ 0.85 := by
  have hZ := Z_pos hϑ
  have hξ1 : 1 ≤ xiN ϑ R n := (one_le_xiN hR (by linarith)).2 hN
  have hNn := Thm9.Nn_le_rpow_half hξ1 hϑ n
  have hn' : (14 : ℝ) ≤ n := by exact_mod_cast hn
  have hx0 : (0 : ℝ) ≤ (n : ℝ) + 2 := by positivity
  have hs2 : (((n : ℝ) + 2) ^ (1 / 2 : ℝ)) ^ 2 = (n : ℝ) + 2 := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul hx0]
    norm_num
  have hs0 : 0 ≤ ((n : ℝ) + 2) ^ (1 / 2 : ℝ) := Real.rpow_nonneg hx0 _
  have hs4 : 4 ≤ ((n : ℝ) + 2) ^ (1 / 2 : ℝ) := by nlinarith
  have e : 2 * (1 / (3 * Z ϑ)) * ((n : ℝ) + 2) * Z ϑ = 2 / 3 * ((n : ℝ) + 2) := by
    field_simp
  unfold aNc
  rw [e, show (0.85 : ℝ) = 17 / 20 by norm_num, div_le_iff₀ (by positivity)]
  nlinarith [mul_nonneg (sub_nonneg.2 hs4)
    (by linarith : (0 : ℝ) ≤ 11 * ((n : ℝ) + 2) ^ (1 / 2 : ℝ) + 14)]

/-- The same for every `n` in range: `n ≥ 14` is implied by the range (`fifteen_le_of_range`). -/
theorem aNc_le_085_of_range {R : ℕ} {ϑ : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ)
    (hN : (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2) : aNc ϑ (1 / (3 * Z ϑ)) R n ≤ 0.85 :=
  aNc_le_085 hR hϑ hN (by have := fifteen_le_of_range hR hϑ hN; omega)

/-! ## §5 The bound can bite, and the round cap is load-bearing -/

/-- **A positive instance of the bound**: at `R = 1`, `ϑ = 5`, `ω̄ = 1/(3Z(5))`, some `n` in range has
`(1 − a_n)_+ (ω̄²ξ_n − ln 2)_+ − ln 2 > 0` (any `n ≥ max(30, 2304 Z(5)²)`: then `ω̄²ξ_n ≥ 8` and `a_n ≤ 0.85`). -/
theorem bound_pos_R1 : ∃ m : ℕ, (2 : ℝ) ^ ((5 : ℝ) ^ (1 : ℕ)) ≤ (m : ℝ) + 2 ∧
    0 < max (1 - aNc 5 (1 / (3 * Z 5)) 1 m) 0 * max ((1 / (3 * Z 5)) ^ 2 * xiN 5 1 m - Real.log 2) 0
      - Real.log 2 := by
  have hZ := Z_pos (by norm_num : (4 : ℝ) < 5)
  obtain ⟨m, hm, hm30⟩ : ∃ m : ℕ, 2304 * Z 5 ^ 2 ≤ (m : ℝ) ∧ 30 ≤ m := by
    refine ⟨⌈2304 * Z 5 ^ 2⌉₊ + 30, ?_, by omega⟩
    have h1 := Nat.le_ceil (2304 * Z 5 ^ 2)
    push_cast
    linarith
  have hrange : (2 : ℝ) ^ ((5 : ℝ) ^ (1 : ℕ)) ≤ (m : ℝ) + 2 := (range_R1_ϑ5_iff m).2 hm30
  refine ⟨m, hrange, ?_⟩
  have ha := aNc_le_085_of_range (n := m) (le_refl 1) (by norm_num) hrange
  have hW : 8 ≤ (1 / (3 * Z 5)) ^ 2 * xiN 5 1 m := by
    rw [xiN_R1_ϑ5]
    have e : (1 / (3 * Z 5)) ^ 2 * (((m : ℝ) + 2) / 32) = ((m : ℝ) + 2) / (288 * Z 5 ^ 2) := by
      field_simp
      ring
    rw [e, le_div_iff₀ (by positivity)]
    linarith
  have hl2 := Real.log_two_lt_d9
  have hl2' : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have h1 : (0.15 : ℝ) ≤ max (1 - aNc 5 (1 / (3 * Z 5)) 1 m) 0 := le_max_of_le_left (by linarith)
  have h2 : 8 - Real.log 2 ≤ max ((1 / (3 * Z 5)) ^ 2 * xiN 5 1 m - Real.log 2) 0 :=
    le_max_of_le_left (by linarith)
  have h3 : (0.15 : ℝ) * (8 - Real.log 2)
      ≤ max (1 - aNc 5 (1 / (3 * Z 5)) 1 m) 0 * max ((1 / (3 * Z 5)) ^ 2 * xiN 5 1 m - Real.log 2) 0 :=
    mul_le_mul h1 h2 (by linarith) (le_max_right _ _)
  linarith

/-- **The round cap is load-bearing**: at the `n` of `bound_pos_R1`, the all-singletons mixture (`n` rounds,
`F = 0`, Singletons' `KLx_exactMix`) violates the bound; so `thm7c` fails without "components ≤ R rounds". -/
theorem thm7c_needs_cap : ∃ m : ℕ, (2 : ℝ) ^ ((5 : ℝ) ^ (1 : ℕ)) ≤ (m : ℝ) + 2 ∧
    ¬ (((max (1 - aNc 5 (1 / (3 * Z 5)) 1 m) 0 * max ((1 / (3 * Z 5)) ^ 2 * xiN 5 1 m - Real.log 2) 0
      - Real.log 2 : ℝ) : WithTop ℝ) ≤ KLx (fsTarget m) (mixLawE (fsOracle m) (Thm7.exactMix m))) := by
  obtain ⟨m, hm, hpos⟩ := bound_pos_R1
  refine ⟨m, hm, ?_⟩
  rw [Thm7.KLx_exactMix]
  intro h
  have h' : max (1 - aNc 5 (1 / (3 * Z 5)) 1 m) 0 * max ((1 / (3 * Z 5)) ^ 2 * xiN 5 1 m - Real.log 2) 0
      - Real.log 2 ≤ 0 := by exact_mod_cast h
  linarith

end A36FS.Thm7C

#print axioms A36FS.Thm7C.two_rpow_five_pow_one
#print axioms A36FS.Thm7C.range_R1_ϑ5_iff
#print axioms A36FS.Thm7C.xiN_R1_ϑ5
#print axioms A36FS.Thm7C.capPlus_oneRound
#print axioms A36FS.Thm7C.capPlus_bound_hypotheses_satisfiable
#print axioms A36FS.Thm7C.capPlus_bound_R1_instance
#print axioms A36FS.Thm7C.oneBlock_isSchedule
#print axioms A36FS.Thm7C.thm7c_hypotheses_satisfiable
#print axioms A36FS.Thm7C.thm7c_R1_instance
#print axioms A36FS.Thm7C.bound_eq_neg_log_two
#print axioms A36FS.Thm7C.neg_log_two_le_KLx
#print axioms A36FS.Thm7C.Z_pos
#print axioms A36FS.Thm7C.aNc_le_085
#print axioms A36FS.Thm7C.aNc_le_085_of_range
#print axioms A36FS.Thm7C.bound_pos_R1
#print axioms A36FS.Thm7C.thm7c_needs_cap


==> anc/formal_companion/lean/src/A36FS/Thm7C/Defs.lean <==
/-
A36FS.Thm7C.Defs: the objects of App. I, Theorem 7(c) (thm:mixf (c)) and the arithmetic of the first sentence
of its proof (full-support branch).  Definitions and elementary facts only.

Paper (appendix_thmm.tex 2c649114…, thm:mixf (c), ll.843–845): "Take R≥1, ϑ>4, n+2≥2^{ϑ^R} and ω̄>0. Set
ξ_n:=((n+2)/2^{ϑ^R})^{(ϑ−1)/(ϑ^R−1)} and ω:=ω̄√ξ_n, and write a_n=[2ω̄(n+2)Z(ϑ)+N_n]/(n+1), with N_n computed at
ξ=ξ_n."  Proof, l.943: "With ξ=ξ_n, Γ_R=n+2 exactly, and ξ_n≥1 iff n+2≥2^{ϑ^R}."

Notation.  `ωb` is the paper's `ω̄`.  `ϑ ^ R` is the natural power and `2 ^ (ϑ ^ R)`, `(·) ^ ((ϑ−1)/(ϑ^R−1))` are
`Real.rpow`.  `Γ`, `lam` (`λ_ξ`), `R₀` are ForcedJump's; `Z`, `Nn`, `Qset` are TestSet's; `aN`, `δω` are
`A36FS.Thm9.Defs`'s (Theorem 9(a)'s `a_n = [2ω(n+2)ξ^{-1/2}Z(ϑ) + N_n]/(n+1)` and `δ_ω = 2e^{-ω²}`).

Headlines (`#print axioms` at the end of the file).
* `xiN ϑ R n` (ξ_n) and `aNc ϑ ωb R n` (the printed (c)-form of a_n).
* `one_le_xiN`: `1 ≤ ξ_n ↔ 2^{ϑ^R} ≤ n + 2` (`R ≥ 1`, `ϑ > 1`).
* `Γ_xiN`: `Γ ξ_n ϑ R = n + 2` exactly (`R ≥ 1`, `ϑ > 1`, every `n`; no range hypothesis).  Through
  `log_Γ_of_pos`, ForcedJump's closed form re-proved for every `ξ > 0` (ForcedJump states it for `ξ ≥ 1`).
* `R_le_R₀_xiN`, and in fact `R₀_xiN : R₀(n) = R`, at `ξ = ξ_n` in range.
* `aN_xiN`: `aNc ϑ ωb R n = Thm9.aN ξ_n ϑ (ωb · √ξ_n) n` (every `n`, every `ωb`): `2ω(n+2)ξ_n^{−1/2}Z = 2ω̄(n+2)Z`.
* `δω_xiN`: `δ_ω = 2 e^{−ω̄² ξ_n}` at `ω = ωb · √ξ_n`.
* `one_le_of_range`, `fifteen_le_of_range`: the range `n + 2 ≥ 2^{ϑ^R}` forces `n ≥ 1` (`ϑ > 1`) and `n ≥ 15`
  (`ϑ > 4`), so no separate `n ≥ 1` is needed anywhere downstream.
-/
import A36FS.Thm9.Defs
import A36FS.ForcedJump

set_option autoImplicit false

namespace A36FS.Thm7C

open FSCore.ForcedJump FSCore.TestSet

variable {n : ℕ}

/-- `ξ_n := ((n+2)/2^{ϑ^R})^{(ϑ−1)/(ϑ^R−1)}`. -/
noncomputable def xiN (ϑ : ℝ) (R n : ℕ) : ℝ :=
  (((n : ℝ) + 2) / (2 : ℝ) ^ (ϑ ^ R)) ^ ((ϑ - 1) / (ϑ ^ R - 1))

/-- The printed (c)-form `a_n = [2ω̄(n+2)Z(ϑ) + N_n]/(n+1)`, with `N_n` computed at `ξ = ξ_n` (`ωb` is `ω̄`). -/
noncomputable def aNc (ϑ ωb : ℝ) (R n : ℕ) : ℝ :=
  (2 * ωb * ((n : ℝ) + 2) * Z ϑ + Nn (xiN ϑ R n) ϑ (n + 2)) / ((n : ℝ) + 1)

lemma two_rpow_pos (y : ℝ) : 0 < (2 : ℝ) ^ y := Real.rpow_pos_of_pos (by norm_num) y

lemma xiN_pos (ϑ : ℝ) (R n : ℕ) : 0 < xiN ϑ R n := by
  unfold xiN
  exact Real.rpow_pos_of_pos (div_pos (by positivity) (two_rpow_pos _)) _

lemma one_lt_pow_R {ϑ : ℝ} {R : ℕ} (hR : 1 ≤ R) (hϑ : 1 < ϑ) : 1 < ϑ ^ R :=
  one_lt_pow₀ hϑ (by omega)

/-- **`ξ_n ≥ 1` iff `n + 2 ≥ 2^{ϑ^R}`** (`R ≥ 1`, `ϑ > 1`; the exponent `(ϑ−1)/(ϑ^R−1)` is positive). -/
theorem one_le_xiN {ϑ : ℝ} {R : ℕ} (hR : 1 ≤ R) (hϑ : 1 < ϑ) :
    1 ≤ xiN ϑ R n ↔ (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2 := by
  have hb0 : 0 < ((n : ℝ) + 2) / (2 : ℝ) ^ (ϑ ^ R) := div_pos (by positivity) (two_rpow_pos _)
  have he : 0 < (ϑ - 1) / (ϑ ^ R - 1) :=
    div_pos (by linarith) (by linarith [one_lt_pow_R hR hϑ])
  rw [← one_le_div (two_rpow_pos (ϑ ^ R))]
  unfold xiN
  constructor
  · intro h
    by_contra hc
    have := Real.rpow_lt_one hb0.le (not_le.1 hc) he
    linarith
  · intro h
    exact Real.one_le_rpow h he.le

/-- `Γ_k > 0` for every `ξ > 0`. -/
lemma Γ_pos_of_pos {ξ ϑ : ℝ} (hξ : 0 < ξ) : ∀ k : ℕ, 0 < Γ ξ ϑ k
  | 0 => by rw [Γ_zero]; norm_num
  | k + 1 => by
      rw [Γ_succ]
      exact mul_pos hξ (Real.rpow_pos_of_pos (Γ_pos_of_pos hξ k) _)

/-- ForcedJump's closed form `log Γ_R = ϑ^R (λ_ξ + log 2) − λ_ξ`, for every `ξ > 0`. -/
theorem log_Γ_of_pos {ξ ϑ : ℝ} (hξ : 0 < ξ) (hϑ : 1 < ϑ) (R : ℕ) :
    Real.log (Γ ξ ϑ R) = ϑ ^ R * (lam ξ ϑ + Real.log 2) - lam ξ ϑ := by
  have hlam : Real.log ξ = (ϑ - 1) * lam ξ ϑ := by
    unfold lam
    field_simp [(sub_pos.2 hϑ).ne']
  induction R with
  | zero => simp
  | succ k ih =>
    rw [Γ_succ, Real.log_mul hξ.ne' (Real.rpow_pos_of_pos (Γ_pos_of_pos hξ k) _).ne',
      Real.log_rpow (Γ_pos_of_pos hξ k), ih, pow_succ]
    linear_combination hlam

/-- **`Γ_R = n + 2` exactly at `ξ = ξ_n`** (`R ≥ 1`, `ϑ > 1`, every `n`).  At `ξ = ξ_n`,
`λ_ξ = (ln(n+2) − ϑ^R ln 2)/(ϑ^R − 1)`, and `ϑ^R(λ_ξ + ln 2) − λ_ξ = (ϑ^R − 1)λ_ξ + ϑ^R ln 2 = ln(n+2)`. -/
theorem Γ_xiN {ϑ : ℝ} {R : ℕ} (hR : 1 ≤ R) (hϑ : 1 < ϑ) (n : ℕ) :
    Γ (xiN ϑ R n) ϑ R = (n : ℝ) + 2 := by
  have hN : (0 : ℝ) < (n : ℝ) + 2 := by positivity
  have h2 : (0 : ℝ) < (2 : ℝ) ^ (ϑ ^ R) := two_rpow_pos _
  have hb : 0 < ((n : ℝ) + 2) / (2 : ℝ) ^ (ϑ ^ R) := div_pos hN h2
  have hT : ϑ ^ R - 1 ≠ 0 := (sub_pos.2 (one_lt_pow_R hR hϑ)).ne'
  have hϑ1 : ϑ - 1 ≠ 0 := (sub_pos.2 hϑ).ne'
  have hξ := xiN_pos ϑ R n
  have hlogξ : Real.log (xiN ϑ R n)
      = (ϑ - 1) / (ϑ ^ R - 1) * (Real.log ((n : ℝ) + 2) - ϑ ^ R * Real.log 2) := by
    unfold xiN
    rw [Real.log_rpow hb, Real.log_div hN.ne' h2.ne', Real.log_rpow (by norm_num : (0 : ℝ) < 2)]
  have hlam : lam (xiN ϑ R n) ϑ = (Real.log ((n : ℝ) + 2) - ϑ ^ R * Real.log 2) / (ϑ ^ R - 1) := by
    unfold lam
    rw [hlogξ]
    field_simp [hT, hϑ1]
  have hlog : Real.log (Γ (xiN ϑ R n) ϑ R) = Real.log ((n : ℝ) + 2) := by
    rw [log_Γ_of_pos hξ hϑ R, hlam]
    field_simp [hT]
    ring
  exact Real.log_injOn_pos (Set.mem_Ioi.2 (Γ_pos_of_pos hξ R)) (Set.mem_Ioi.2 hN) hlog

/-- **`R ≤ R₀(n)` at `ξ = ξ_n`**, in range (ForcedJump's `Γ_le_iff_le_R₀` at `Γ_R = n + 2`). -/
theorem R_le_R₀_xiN {ϑ : ℝ} {R : ℕ} (hR : 1 ≤ R) (hϑ : 1 < ϑ)
    (hN : (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2) : R ≤ R₀ (xiN ϑ R n) ϑ ((n : ℝ) + 2) := by
  have hξ1 := (one_le_xiN hR hϑ).2 hN
  have hN2 : (2 : ℝ) ≤ (n : ℝ) + 2 := by
    have := (Nat.cast_nonneg n : (0 : ℝ) ≤ n)
    linarith
  exact (Γ_le_iff_le_R₀ hξ1 hϑ hN2 R).1 (le_of_eq (Γ_xiN hR hϑ n))

/-- In fact **`R₀(n) = R` at `ξ = ξ_n`**, in range (`Γ` is strictly increasing). -/
theorem R₀_xiN {ϑ : ℝ} {R : ℕ} (hR : 1 ≤ R) (hϑ : 1 < ϑ)
    (hN : (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2) : R₀ (xiN ϑ R n) ϑ ((n : ℝ) + 2) = R := by
  have hξ1 := (one_le_xiN hR hϑ).2 hN
  have hN2 : (2 : ℝ) ≤ (n : ℝ) + 2 := by
    have := (Nat.cast_nonneg n : (0 : ℝ) ≤ n)
    linarith
  apply le_antisymm _ (R_le_R₀_xiN hR hϑ hN)
  have h0 : Γ (xiN ϑ R n) ϑ (R₀ (xiN ϑ R n) ϑ ((n : ℝ) + 2)) ≤ (n : ℝ) + 2 :=
    (R₀_isGreatest hξ1 hϑ hN2).1
  have h1 : Γ (xiN ϑ R n) ϑ (R₀ (xiN ϑ R n) ϑ ((n : ℝ) + 2)) ≤ Γ (xiN ϑ R n) ϑ R := by
    rw [Γ_xiN hR hϑ n]
    exact h0
  exact (Γ_strictMono hξ1 hϑ).le_iff_le.1 h1

/-- **The printed (c)-form of `a_n` is Theorem 9's `a_n` at `(ξ_n, ω = ω̄√ξ_n)`**:
`2ω(n+2)ξ_n^{−1/2}Z(ϑ) = 2ω̄√ξ_n (n+2) ξ_n^{−1/2} Z(ϑ) = 2ω̄(n+2)Z(ϑ)`, and `N_n` is the same term. -/
theorem aN_xiN (ϑ ωb : ℝ) (R n : ℕ) :
    aNc ϑ ωb R n = Thm9.aN (xiN ϑ R n) ϑ (ωb * Real.sqrt (xiN ϑ R n)) n := by
  have hξ := xiN_pos ϑ R n
  have hs : Real.sqrt (xiN ϑ R n) * (xiN ϑ R n) ^ (-(1 / 2 : ℝ)) = 1 := by
    rw [Real.sqrt_eq_rpow, ← Real.rpow_add hξ]
    norm_num
  unfold aNc Thm9.aN
  congr 2
  linear_combination (-(2 * ωb * ((n : ℝ) + 2) * Z ϑ)) * hs

/-- `δ_ω = 2 e^{−ω̄² ξ_n}` at `ω = ω̄ √ξ_n`. -/
theorem δω_xiN (ϑ ωb : ℝ) (R n : ℕ) :
    Thm9.δω (ωb * Real.sqrt (xiN ϑ R n)) = 2 * Real.exp (-(ωb ^ 2 * xiN ϑ R n)) := by
  unfold Thm9.δω
  rw [mul_pow, Real.sq_sqrt (xiN_pos ϑ R n).le]

/-- **The range forces `n ≥ 1`** (`R ≥ 1`, `ϑ > 1`): `2^{ϑ^R} > 2^1 = 2`. -/
theorem one_le_of_range {ϑ : ℝ} {R : ℕ} (hR : 1 ≤ R) (hϑ : 1 < ϑ)
    (hN : (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2) : 1 ≤ n := by
  have h1 : (2 : ℝ) ^ (1 : ℝ) < (2 : ℝ) ^ (ϑ ^ R) :=
    Real.rpow_lt_rpow_of_exponent_lt (by norm_num) (one_lt_pow_R hR hϑ)
  rw [Real.rpow_one] at h1
  have h2 : (0 : ℝ) < n := by linarith
  have h3 : 0 < n := by exact_mod_cast h2
  omega

/-- **The range forces `n ≥ 15` when `ϑ > 4`** (`ϑ^R ≥ ϑ > 4`, so `2^{ϑ^R} > 16`): the printed "for all `n ≥ 14`
in range" is "for all `n` in range". -/
theorem fifteen_le_of_range {ϑ : ℝ} {R : ℕ} (hR : 1 ≤ R) (hϑ : 4 < ϑ)
    (hN : (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2) : 15 ≤ n := by
  have hϑR : ϑ ≤ ϑ ^ R := le_self_pow₀ (by linarith) (by omega)
  have h1 : (2 : ℝ) ^ (4 : ℝ) < (2 : ℝ) ^ (ϑ ^ R) :=
    Real.rpow_lt_rpow_of_exponent_lt (by norm_num) (by linarith)
  have h16 : (2 : ℝ) ^ (4 : ℝ) = 16 := by
    rw [show (4 : ℝ) = ((4 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
    norm_num
  rw [h16] at h1
  have h2 : (14 : ℝ) < n := by linarith
  have h3 : 14 < n := by exact_mod_cast h2
  omega

end A36FS.Thm7C

#print axioms A36FS.Thm7C.xiN_pos
#print axioms A36FS.Thm7C.one_le_xiN
#print axioms A36FS.Thm7C.log_Γ_of_pos
#print axioms A36FS.Thm7C.Γ_xiN
#print axioms A36FS.Thm7C.R_le_R₀_xiN
#print axioms A36FS.Thm7C.R₀_xiN
#print axioms A36FS.Thm7C.aN_xiN
#print axioms A36FS.Thm7C.δω_xiN
#print axioms A36FS.Thm7C.one_le_of_range
#print axioms A36FS.Thm7C.fifteen_le_of_range


==> anc/formal_companion/lean/src/A36FS/Thm7C/Main.lean <==
/-
A36FS.Thm7C.Main: App. I, Theorem 7(c) (thm:mixf (c)), the fixed-cap lower bound for finite predrawn mixtures,
and its candidate extension to causal policies under (Cap₊) (Theorem A_cap, a candidate not printed in the paper), on
the shared interface (full-support branch).

Paper (appendix_thmm.tex 2c649114…, thm:mixf (c), ll.843–848): "Take R≥1, ϑ>4, n+2≥2^{ϑ^R} and ω̄>0. Set
ξ_n:=((n+2)/2^{ϑ^R})^{(ϑ−1)/(ϑ^R−1)} and ω:=ω̄√ξ_n, and write a_n=[2ω̄(n+2)Z(ϑ)+N_n]/(n+1), with N_n computed at
ξ=ξ_n. Then every finite predrawn mixture μ whose components all have at most R rounds satisfies
F(μ) ≥ (1−a_n)_+(ω̄²ξ_n−ln2)_+ − ln2."  Proof, ll.943–948.
Candidate (not printed): the same bound for every π ∈ 𝒜_∞ satisfying (Cap₊), "almost surely
the run completes with at most R nonempty rounds".

Headlines (`#print axioms` at the end of the file).
* `capPlus_bound` (candidate Theorem A_cap, the brief's form): for `σ : PolicyE n Seed` with almost-sure completion
  `Σ_x outLim x = 1` and `pathLim (fsOracle n) σ (tpInd R) = 0`,
  `↑((1 − a_n)_+ (ω̄²ξ_n − ln 2)_+ − ln 2) ≤ KLx (fsTarget n) (outLim (fsOracle n) σ)` in `WithTop ℝ`.
  Completion is carried and NOT used: `capPlus_bound_core` proves the same from the second hypothesis alone.
* `capPlus_iff`: the two hypotheses together are exactly (Cap₊) over completed runs,
  `CapPlus σ R :⇔ pathLim σ 1[τ₊ ≤ R] = 1`, i.e. `P(τ < ∞, τ₊ ≤ R) = 1`.  `capPlus_bound_of_capPlus` states the
  bound under `CapPlus`; `capPlus_of_capAS`, `capPlus_of_capEvery` and `capAS_bound`: the paper's capped class `𝒜_R`
  (the shared library's `CapAS`/`CapEvery`, empty rounds counted) satisfies (Cap₊), so the bound holds on it.
* `thm7c` (printed): for `μ : SchedMix n` with every component of length at most `R`,
  `↑((1 − a_n)_+ (ω̄²ξ_n − ln 2)_+ − ln 2) ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ) = F(μ)`.  Derived THROUGH the
  causal embedding `Thm7.mixPolicy` (Embed's (a) `mixPolicy_KLx` and (c) `mixPolicy_pathLim_tpInd`) and
  `capPlus_bound`; `mixPolicy_complete` supplies almost-sure completion.  `thm7c_of_tail` needs only
  `μ(|U| > R) = mixTail μ R = 0`, so components of weight `0` may be longer.
* Ingredients: `bound_real`, `bound_of_massV_le` (data processing onto `V` plus `kl(u‖q) ≥ u ln(1/q) − ln 2`, for an
  arbitrary sub-probability output law), `pathLim_noJump_eq_zero` (under `P(τ₊ > R) = 0` the no-jump event is null:
  `{J = ∞} ⊆ {τ₊ > R₀} ⊆ {τ₊ > R}` on completed runs, with `R ≤ R₀` at `ξ = ξ_n`), `pathLim_capInd`.

Objects.  `a_n = aNc ϑ ωb R n` (printed (c)-form; `aN_xiN` identifies it with `Thm9.aN ξ_n ϑ (ωb √ξ_n) n`),
`ξ_n = xiN ϑ R n` (A36FS.Thm7C.Defs), `(·)_+ = max · 0`, `ln = Real.log`.  `KLx`, `outLim`, `PolicyE`, `mixLawE`,
`SchedMix`, `fsTarget`, `fsOracle` are the shared interface's and the full-support branch's, unchanged.  No hypothesis `1 ≤ n` is added: the
range gives it (`one_le_of_range`).
-/
import A36FS.Thm7C.Defs
import A36FS.Thm9.TauPlus
import A36FS.Thm7.Main

set_option autoImplicit false

namespace A36FS.Thm7C

open AGF A36RW A36RW.Laws Finset FSCore.ForcedJump FSCore.TestSet FSCore.BinaryKL MeasureTheory

variable {n : ℕ} {Seed : Type} [MeasurableSpace Seed]

/-! ## §1 Data processing to the (c)-form, for an arbitrary output law -/

/-- The forward KL sum from the full-support target to a positive sub-probability is nonnegative (log-sum). -/
lemma sum_KL_nonneg (q : (Fin n → Bool) → ℝ) (hpos : ∀ x, 0 < q x) (hq1 : ∑ x, q x ≤ 1) :
    0 ≤ ∑ x, pfs n x * Real.log (pfs n x / q x) := by
  have h1 := Thm9.logsum univ (pfs n) q (fun x _ => pfs_pos x) (fun x _ => hpos x) univ_nonempty
  rw [pfs_sum_one, one_mul] at h1
  have hQ : 0 < ∑ x, q x := Finset.sum_pos (fun x _ => hpos x) univ_nonempty
  have h2 : 0 ≤ Real.log (1 / ∑ x, q x) := Real.log_nonneg (by rw [le_div_iff₀ hQ]; linarith)
  linarith

/-- **The real core of the (c)-bound.**  For a positive sub-probability `q` with `q(V) ≤ 2e^{−W}`, where
`V = Vout ξ ϑ ω n = {valW ∉ S*}`: `(1 − a_n)_+ (W − ln 2)_+ − ln 2 ≤ Σ_x p(x) ln(p(x)/q(x))`.  The paper's
`kl(u‖q) ≥ u ln(1/q) − ln 2` with `u = p(V) ≥ 1 − a_n` (X3(ii)) and `ln(1/q) ≥ W − ln 2`. -/
theorem bound_real {ξ ϑ ω W : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω)
    (q : (Fin n → Bool) → ℝ) (hpos : ∀ x, 0 < q x) (hq1 : ∑ x, q x ≤ 1)
    (hV : ∑ x ∈ Thm9.Vout ξ ϑ ω n, q x ≤ 2 * Real.exp (-W)) :
    max (1 - Thm9.aN ξ ϑ ω n) 0 * max (W - Real.log 2) 0 - Real.log 2
      ≤ ∑ x, pfs n x * Real.log (pfs n x / q x) := by
  have hK0 := sum_KL_nonneg q hpos hq1
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  rcases le_or_gt W (Real.log 2) with hW | hW
  · -- `W ≤ ln 2`: the bound is `−ln 2`
    rw [max_eq_right (by linarith : W - Real.log 2 ≤ 0), mul_zero]
    linarith
  · have hu1 : 1 - Thm9.aN ξ ϑ ω n ≤ ∑ x ∈ Thm9.Vout ξ ϑ ω n, pfs n x :=
      Thm9.one_sub_aN_le_target_mass_Vout hξ hϑ hω
    have hu0 : 0 ≤ ∑ x ∈ Thm9.Vout ξ ϑ ω n, pfs n x := Finset.sum_nonneg (fun x _ => (pfs_pos x).le)
    have huu : ∑ x ∈ Thm9.Vout ξ ϑ ω n, pfs n x ≤ 1 := by
      rw [← pfs_sum_one (n := n)]
      exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _)
        (fun x _ _ => (pfs_pos x).le)
    rcases (Thm9.Vout ξ ϑ ω n).eq_empty_or_nonempty with hVe | hVne
    · -- `V = ∅`: then `u = 0 ≥ 1 − a_n`, so `(1 − a_n)_+ = 0`
      have h0 : ∑ x ∈ Thm9.Vout ξ ϑ ω n, pfs n x = 0 := by rw [hVe, Finset.sum_empty]
      rw [max_eq_right (by linarith : 1 - Thm9.aN ξ ϑ ω n ≤ 0), zero_mul]
      linarith
    · have hqV0 : 0 < ∑ x ∈ Thm9.Vout ξ ϑ ω n, q x := Finset.sum_pos (fun x _ => hpos x) hVne
      have hexp : 2 * Real.exp (-W) < 1 := by
        have h1 : Real.exp (-W) < Real.exp (-Real.log 2) := Real.exp_lt_exp.2 (by linarith)
        rw [Real.exp_neg (Real.log 2), Real.exp_log (by norm_num)] at h1
        norm_num at h1
        linarith
      have hqV1 : ∑ x ∈ Thm9.Vout ξ ϑ ω n, q x < 1 := lt_of_le_of_lt hV hexp
      have hkl := Thm9.klB_le_sum_KL q hpos hq1 (Thm9.Vout ξ ϑ ω n) hVne
      have hlow := klB_ge_mul_log_inv_sub_log_two huu hqV0 hqV1
      have hlog : W - Real.log 2 ≤ Real.log (1 / ∑ x ∈ Thm9.Vout ξ ϑ ω n, q x) := by
        have h1 : Real.log (∑ x ∈ Thm9.Vout ξ ϑ ω n, q x) ≤ Real.log (2 * Real.exp (-W)) :=
          Real.log_le_log hqV0 hV
        rw [Real.log_mul (by norm_num) (Real.exp_pos _).ne', Real.log_exp] at h1
        rw [one_div, Real.log_inv]
        linarith
      have hmax : max (1 - Thm9.aN ξ ϑ ω n) 0 ≤ ∑ x ∈ Thm9.Vout ξ ϑ ω n, pfs n x := max_le hu1 hu0
      rw [max_eq_left (by linarith : (0 : ℝ) ≤ W - Real.log 2)]
      have hm1 : max (1 - Thm9.aN ξ ϑ ω n) 0 * (W - Real.log 2)
          ≤ (∑ x ∈ Thm9.Vout ξ ϑ ω n, pfs n x) * Real.log (1 / ∑ x ∈ Thm9.Vout ξ ϑ ω n, q x) :=
        mul_le_mul hmax hlog (by linarith) hu0
      linarith

/-- **Data processing to the (c)-form, in `WithTop ℝ`**, for every sub-probability `q` with `q(V) ≤ 2e^{−W}`.
If `q` vanishes somewhere, `KLx = ⊤` and the bound is trivial. -/
theorem bound_of_massV_le {ξ ϑ ω W : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω)
    (q : (Fin n → Bool) → ℝ) (hq1 : ∑ x, q x ≤ 1)
    (hV : ∑ x ∈ Thm9.Vout ξ ϑ ω n, q x ≤ 2 * Real.exp (-W)) :
    (((max (1 - Thm9.aN ξ ϑ ω n) 0 * max (W - Real.log 2) 0 - Real.log 2 : ℝ)) : WithTop ℝ)
      ≤ KLx (fsTarget n) q := by
  by_cases hpos : ∀ x, 0 < q x
  · have hfilt : univ.filter (fun x : Fin n → Bool => 0 < (fsTarget n).p x) = univ :=
      Finset.filter_true_of_mem (fun x _ => pfs_pos x)
    unfold KLx
    rw [if_pos (fun x _ => hpos x), hfilt]
    exact WithTop.coe_le_coe.2 (bound_real hξ hϑ hω q hpos hq1 hV)
  · have htop : KLx (fsTarget n) q = ⊤ := by
      unfold KLx
      rw [if_neg (fun h => hpos (fun x => h x (pfs_pos x)))]
    rw [htop]
    exact le_top

/-! ## §2 (Cap₊) on the interface -/

/-- `1[τ₊ ≤ R]`, a functional of the completed history (`τ₊` = number of nonempty rounds, `Thm9.tauPlus`). -/
noncomputable def capInd (R : ℕ) (h : History n) : ℝ := if Thm9.tauPlus h ≤ R then 1 else 0

/-- **(Cap₊)**: almost surely the run completes with at most `R` nonempty rounds,
`P(τ < ∞, τ₊ ≤ R) = pathLim o σ 1[τ₊ ≤ R] = 1` (`pathLim` integrates over COMPLETED runs only). -/
def CapPlus (o : Oracle n) (σ : PolicyE n Seed) (R : ℕ) : Prop := pathLim o σ (capInd R) = 1

lemma capInd_eq (R : ℕ) (h : History n) : capInd R h = 1 - Thm9.tpInd R h := by
  unfold capInd Thm9.tpInd
  by_cases h1 : Thm9.tauPlus h ≤ R
  · rw [if_pos h1, if_neg (by omega)]
    norm_num
  · rw [if_neg h1, if_pos (by omega)]
    norm_num

/-- `P(τ < ∞, τ₊ ≤ R) = P(τ < ∞) − P(τ < ∞, τ₊ > R)`, with `P(τ < ∞) = Σ_x outLim x` (`pathLim_one`). -/
theorem pathLim_capInd {o : Oracle n} (ho : Converse.MargUnit o) (σ : PolicyE n Seed) (R : ℕ) :
    pathLim o σ (capInd R) = ∑ x, outLim o σ x - pathLim o σ (Thm9.tpInd R) := by
  have hc0 : ∀ h' : History n, WFE h' → size h' = 0 → 0 ≤ capInd R h' := fun h' _ _ => by
    unfold capInd
    split_ifs <;> norm_num
  have hc1 : ∀ h' : History n, WFE h' → size h' = 0 → capInd R h' ≤ 1 := fun h' _ _ => by
    unfold capInd
    split_ifs <;> norm_num
  have h1 := tendsto_seedPath_pathLim ho σ hc0 hc1
  have h2 := tendsto_seedPath_pathLim ho σ (fun h' _ _ => Thm9.tpInd_nonneg R h')
    (fun h' _ _ => Thm9.tpInd_le_one R h')
  have h3 := tendsto_seedPath_pathLim (G := fun _ => (1 : ℝ)) ho σ (fun _ _ _ => zero_le_one)
    (fun _ _ _ => le_refl _)
  rw [pathLim_one ho σ] at h3
  have e : ∀ f, seedPath o σ f (fun _ => 1) - seedPath o σ f (Thm9.tpInd R)
      = seedPath o σ f (capInd R) := by
    intro f
    unfold seedPath
    rw [← integral_sub (integrable_pathBy o σ _ f []) (integrable_pathBy o σ _ f [])]
    refine integral_congr_ae (ae_of_all _ (fun ω => ?_))
    simp only
    rw [← pathBy_sub]
    exact pathBy_congr o _ (fun h' _ => (capInd_eq R h').symm) f []
  exact tendsto_nhds_unique h1 ((h3.sub h2).congr e)

/-- **(Cap₊) is exactly the two hypotheses of `capPlus_bound`**, measured over completed runs:
`P(τ < ∞, τ₊ ≤ R) = 1` iff `P(τ < ∞) = Σ_x outLim x = 1` and `P(τ < ∞, τ₊ > R) = 0`. -/
theorem capPlus_iff (σ : PolicyE n Seed) (R : ℕ) :
    CapPlus (fsOracle n) σ R ↔
      (∑ x, outLim (fsOracle n) σ x = 1 ∧ pathLim (fsOracle n) σ (Thm9.tpInd R) = 0) := by
  have ho := Thm9.margUnit_fs n
  unfold CapPlus
  rw [pathLim_capInd ho σ R]
  have h1 := Converse.sum_outLim_le_one _ ho σ
  have h2 := Thm9.pathLim_tpInd_nonneg ho σ R
  constructor
  · intro h
    constructor <;> linarith
  · rintro ⟨h3, h4⟩
    rw [h3, h4, sub_zero]

/-- **The paper's capped class `𝒜_R` satisfies (Cap₊)**: the shared library's almost-sure cap `CapAS` (at most `R` executed
rounds, empty ones included) gives completion and `τ₊ ≤ τ ≤ R` (`Thm9.pathLim_tpInd_le`). -/
theorem capPlus_of_capAS (σ : PolicyE n Seed) {R : ℕ} (hcap : σ.CapAS (fsOracle n) R) :
    CapPlus (fsOracle n) σ R := by
  have ho := Thm9.margUnit_fs n
  have hcomp : ∑ x, outLim (fsOracle n) σ x = 1 := by
    rw [Finset.sum_congr rfl (fun x _ => Converse.outLim_eq_outBy_of_capAS _ ho σ hcap x)]
    exact hcap
  have h1 := Thm9.pathLim_tpInd_le σ R
  have h2 := Thm9.pathLim_tpInd_nonneg ho σ R
  have hdone : σ.doneBy (fsOracle n) R = 1 := hcap
  rw [capPlus_iff]
  exact ⟨hcomp, by linarith⟩

/-- The every-path cap `CapEvery` (stronger than the paper's almost-sure `𝒜_R`, which is the shared library's `CapAS`) gives (Cap₊). -/
theorem capPlus_of_capEvery (σ : PolicyE n Seed) {R : ℕ} (hcap : σ.CapEvery (fsOracle n) R) :
    CapPlus (fsOracle n) σ R :=
  capPlus_of_capAS σ (Converse.capAS_of_capEvery (fsOracle n) σ hcap)

/-! ## §3 Candidate Theorem A_cap -/

lemma tpInd_anti {R R' : ℕ} (hRR : R ≤ R') (h : History n) : Thm9.tpInd R' h ≤ Thm9.tpInd R h := by
  unfold Thm9.tpInd
  by_cases h1 : R' < Thm9.tauPlus h
  · rw [if_pos h1, if_pos (lt_of_le_of_lt hRR h1)]
  · rw [if_neg h1]
    split_ifs <;> norm_num

/-- **Under `P(τ₊ > R) = 0` the no-jump event is null** at `ξ = ξ_n`, in range: on completed runs
`{J = ∞} ⊆ {τ₊ > R₀}` (Theorem 9's step 1, `Thm9.pathLim_noJump_le_tauPlus`) and `{τ₊ > R₀} ⊆ {τ₊ > R}`
(`R ≤ R₀`, `R_le_R₀_xiN`). -/
theorem pathLim_noJump_eq_zero {R : ℕ} {ϑ : ℝ} (hR : 1 ≤ R) (hϑ : 1 < ϑ)
    (hN : (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2) (σ : PolicyE n Seed)
    (hcap : pathLim (fsOracle n) σ (Thm9.tpInd R) = 0) :
    pathLim (fsOracle n) σ (Thm9.njInd (xiN ϑ R n) ϑ) = 0 := by
  have ho := Thm9.margUnit_fs n
  have hξ1 : 1 ≤ xiN ϑ R n := (one_le_xiN hR hϑ).2 hN
  have hn : 1 ≤ n := one_le_of_range hR hϑ hN
  have hJ1 := Thm9.pathLim_noJump_le_tauPlus hn hξ1 hϑ σ
  have hJ2 : pathLim (fsOracle n) σ (Thm9.tpInd (R₀ (xiN ϑ R n) ϑ ((n : ℝ) + 2)))
      ≤ pathLim (fsOracle n) σ (Thm9.tpInd R) :=
    pathLim_mono ho σ (fun h _ _ => tpInd_anti (R_le_R₀_xiN hR hϑ hN) h)
      (fun h _ _ => Thm9.tpInd_le_one R h)
  have hJ0 : 0 ≤ pathLim (fsOracle n) σ (Thm9.njInd (xiN ϑ R n) ϑ) :=
    (seedPath_nonneg ho σ (fun h _ _ => Thm9.njInd_nonneg _ ϑ h) 0).trans
      (seedPath_le_pathLim ho σ (fun h _ _ => Thm9.njInd_le_one _ ϑ h) 0)
  linarith

/-- **Candidate Theorem A_cap, core form.**  Only `P(τ < ∞, τ₊ > R) = 0` is assumed; almost-sure completion is not
(the incomplete runs are the missing mass of the sub-probability `outLim`, which can only raise `KLx`). -/
theorem capPlus_bound_core {R : ℕ} {ϑ ωb : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ)
    (hN : (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2) (hωb : 0 < ωb) (σ : PolicyE n Seed)
    (hcap : pathLim (fsOracle n) σ (Thm9.tpInd R) = 0) :
    ((max (1 - aNc ϑ ωb R n) 0 * max (ωb ^ 2 * xiN ϑ R n - Real.log 2) 0 - Real.log 2 : ℝ) : WithTop ℝ)
      ≤ KLx (fsTarget n) (outLim (fsOracle n) σ) := by
  have ho := Thm9.margUnit_fs n
  have hϑ1 : 1 < ϑ := by linarith
  have hξ1 : 1 ≤ xiN ϑ R n := (one_le_xiN hR hϑ1).2 hN
  have hω : 0 < ωb * Real.sqrt (xiN ϑ R n) := mul_pos hωb (Real.sqrt_pos.2 (xiN_pos ϑ R n))
  have hJ := pathLim_noJump_eq_zero hR hϑ1 hN σ hcap
  have hb := Thm9.policy_bound_lim hξ1 hϑ hω σ
  rw [hJ, sub_zero, mul_one, add_zero, δω_xiN] at hb
  rw [aN_xiN]
  exact bound_of_massV_le hξ1 hϑ hω _ (Converse.sum_outLim_le_one _ ho σ) hb

/-- **Candidate Theorem A_cap, the brief's form.**  Let `R ≥ 1`, `ϑ > 4`,
`n + 2 ≥ 2^{ϑ^R}`, `ω̄ > 0`, and let `σ : PolicyE n Seed` complete almost surely (`Σ_x outLim x = 1`) and satisfy
`P(τ < ∞, τ₊ > R) = 0`; together these are (Cap₊) (`capPlus_iff`).  Then, in `WithTop ℝ`,
`(1 − a_n)_+ (ω̄²ξ_n − ln 2)_+ − ln 2 ≤ KL(p ‖ Q_σ)`.  The completion hypothesis is not used
(`capPlus_bound_core`). -/
theorem capPlus_bound {R : ℕ} {ϑ ωb : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ)
    (hN : (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2) (hωb : 0 < ωb) (σ : PolicyE n Seed)
    (_hcomp : ∑ x, outLim (fsOracle n) σ x = 1)
    (hcap : pathLim (fsOracle n) σ (Thm9.tpInd R) = 0) :
    ((max (1 - aNc ϑ ωb R n) 0 * max (ωb ^ 2 * xiN ϑ R n - Real.log 2) 0 - Real.log 2 : ℝ) : WithTop ℝ)
      ≤ KLx (fsTarget n) (outLim (fsOracle n) σ) :=
  capPlus_bound_core hR hϑ hN hωb σ hcap

/-- Theorem A_cap under (Cap₊) as one hypothesis. -/
theorem capPlus_bound_of_capPlus {R : ℕ} {ϑ ωb : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ)
    (hN : (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2) (hωb : 0 < ωb) (σ : PolicyE n Seed)
    (hcap : CapPlus (fsOracle n) σ R) :
    ((max (1 - aNc ϑ ωb R n) 0 * max (ωb ^ 2 * xiN ϑ R n - Real.log 2) 0 - Real.log 2 : ℝ) : WithTop ℝ)
      ≤ KLx (fsTarget n) (outLim (fsOracle n) σ) :=
  capPlus_bound hR hϑ hN hωb σ ((capPlus_iff σ R).1 hcap).1 ((capPlus_iff σ R).1 hcap).2

/-- "In particular every `π ∈ 𝒜_R`": the bound under the shared library's almost-sure cap of `R` executed rounds. -/
theorem capAS_bound {R : ℕ} {ϑ ωb : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ)
    (hN : (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2) (hωb : 0 < ωb) (σ : PolicyE n Seed)
    (hcap : σ.CapAS (fsOracle n) R) :
    ((max (1 - aNc ϑ ωb R n) 0 * max (ωb ^ 2 * xiN ϑ R n - Real.log 2) 0 - Real.log 2 : ℝ) : WithTop ℝ)
      ≤ KLx (fsTarget n) (outLim (fsOracle n) σ) :=
  capPlus_bound_of_capPlus hR hϑ hN hωb σ (capPlus_of_capAS σ hcap)

/-! ## §4 Theorem 7(c) (printed), through the causal embedding -/

/-- **The embedded mixture completes almost surely**: at fuel `n` every component has completed. -/
theorem mixPolicy_complete (μ : SchedMix n) : ∑ x, outLim (fsOracle n) (Thm7.mixPolicy μ) x = 1 := by
  have hleg : ∀ h : History n, (fsOracle n).legal h := fun _ => trivial
  rw [Thm7.mixPolicy_outLim]
  rw [Finset.sum_congr rfl (fun x _ => (Thm7.outBy_mixPolicy _ hleg μ (le_refl n) x).symm)]
  show (Thm7.mixPolicy μ).doneBy (fsOracle n) n = 1
  rw [Thm7.doneBy_mixPolicy _ hleg μ n]
  rw [Finset.sum_congr rfl (fun i _ => by
    rw [if_pos (Thm7.isSchedule_length_le_n (Thm7.compSched_isSchedule μ i)), mul_one])]
  exact Thm7.sum_compWt μ

/-- Every component of length at most `R` gives `μ(|U| > R) = 0`. -/
lemma mixTail_eq_zero (μ : SchedMix n) {R : ℕ} (hμ : ∀ p ∈ μ.parts, p.2.length ≤ R) :
    Thm7.mixTail μ R = 0 := by
  rw [Thm7.mixTail_eq_sum]
  refine Finset.sum_eq_zero (fun i _ => ?_)
  have h := hμ _ (List.get_mem μ.parts i)
  rw [if_neg (show ¬ R < (Thm7.compSched μ i).length from Nat.not_lt.2 h), mul_zero]

/-- The embedded mixture satisfies (Cap₊) whenever `μ(|U| > R) = 0`. -/
theorem mixPolicy_capPlus (μ : SchedMix n) {R : ℕ} (hμ : Thm7.mixTail μ R = 0) :
    CapPlus (fsOracle n) (Thm7.mixPolicy μ) R :=
  (capPlus_iff _ R).2 ⟨mixPolicy_complete μ, by rw [Thm7.mixPolicy_pathLim_tpInd]; exact hμ⟩

/-- **Theorem 7(c), tail form**: the bound for every `μ : SchedMix n` with `μ(|U| > R) = 0`. -/
theorem thm7c_of_tail {R : ℕ} {ϑ ωb : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ)
    (hN : (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2) (hωb : 0 < ωb) (μ : SchedMix n)
    (hμ : Thm7.mixTail μ R = 0) :
    ((max (1 - aNc ϑ ωb R n) 0 * max (ωb ^ 2 * xiN ϑ R n - Real.log 2) 0 - Real.log 2 : ℝ) : WithTop ℝ)
      ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ) := by
  rw [← Thm7.mixPolicy_KLx]
  exact capPlus_bound hR hϑ hN hωb (Thm7.mixPolicy μ) (mixPolicy_complete μ)
    (by rw [Thm7.mixPolicy_pathLim_tpInd]; exact hμ)

/-- **App. I, Theorem 7(c) (thm:mixf (c)), for finite predrawn mixtures.**  For `R ≥ 1`, `ϑ > 4`,
`n + 2 ≥ 2^{ϑ^R}` and `ω̄ > 0`, every `μ : SchedMix n` whose components all have at most `R` rounds satisfies
`F(μ) = KL(p ‖ Q_μ) ≥ (1 − a_n)_+ (ω̄²ξ_n − ln 2)_+ − ln 2`, in `WithTop ℝ`, with `ξ_n = xiN ϑ R n` and the printed
`a_n = aNc ϑ ωb R n`. -/
theorem thm7c {R : ℕ} {ϑ ωb : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ)
    (hN : (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2) (hωb : 0 < ωb) (μ : SchedMix n)
    (hμ : ∀ p ∈ μ.parts, p.2.length ≤ R) :
    ((max (1 - aNc ϑ ωb R n) 0 * max (ωb ^ 2 * xiN ϑ R n - Real.log 2) 0 - Real.log 2 : ℝ) : WithTop ℝ)
      ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ) :=
  thm7c_of_tail hR hϑ hN hωb μ (mixTail_eq_zero μ hμ)

end A36FS.Thm7C

#print axioms A36FS.Thm7C.sum_KL_nonneg
#print axioms A36FS.Thm7C.bound_real
#print axioms A36FS.Thm7C.bound_of_massV_le
#print axioms A36FS.Thm7C.pathLim_capInd
#print axioms A36FS.Thm7C.capPlus_iff
#print axioms A36FS.Thm7C.capPlus_of_capAS
#print axioms A36FS.Thm7C.capPlus_of_capEvery
#print axioms A36FS.Thm7C.pathLim_noJump_eq_zero
#print axioms A36FS.Thm7C.capPlus_bound_core
#print axioms A36FS.Thm7C.capPlus_bound
#print axioms A36FS.Thm7C.capPlus_bound_of_capPlus
#print axioms A36FS.Thm7C.capAS_bound
#print axioms A36FS.Thm7C.mixPolicy_complete
#print axioms A36FS.Thm7C.mixTail_eq_zero
#print axioms A36FS.Thm7C.mixPolicy_capPlus
#print axioms A36FS.Thm7C.thm7c_of_tail
#print axioms A36FS.Thm7C.thm7c


==> anc/formal_companion/lean/src/A36FS/Thm7C/Rate.lean <==
/-
A36FS.Thm7C.Rate: App. I, the asymptotic part of Theorem 7(c) (thm:mixf (c)) and main-text Theorem 3(d)
(thm:fs (d)), the fixed-cap rate for finite predrawn mixtures, on the shared interface (full-support
branch).  Every lower bound on `F` here comes from the proved finite bound `A36FS.Thm7C.thm7c` /
`thm7c_of_tail` (Main.lean).  The other facts about `F` used: `neg_log_two_le_KLx` (Checks) with
`Thm7.mixPolicy_KLx` (the infimum is bounded below), and `Thm7.KLx_exactMix` (`rate_needs_cap`).

Paper (appendix_thmm.tex 2c649114…, thm:mixf (c), ll.850–853): "With ω̄=1/(3Z(ϑ)), a_n≤0.85 for all n≥14 in
range, and the infimum F^mix_R(n) of F over these mixtures satisfies F^mix_R(n) ≥ (1/(27Z(ϑ)²)−o(1))ξ_n. Since
ξ_n ≍ n^{1/(1+ϑ+…+ϑ^{R−1})}, for every η'>0 a fixed ϑ=ϑ(η')>4 gives F^mix_R(n) ≥ n^{3/(4^R−1)−η'} for all large n;
for R=2 that is n^{1/5−η'}."  Proof, ll.947–956: "With ω̄=1/(3Z(ϑ)): a_n=2/3+(2/3+N_n)/(n+1) … The bound is then
(1/3−o(1))(ξ_n/(9Z(ϑ)²)−ln2)−ln2=(1/(27Z(ϑ)²)−o(1))ξ_n−O(1). Finally ξ_n=((n+2)/2^{ϑ^R})^{1/(1+ϑ+…+ϑ^{R−1})}, and
the exponent increases to 3/(4^R−1) as ϑ↓4. Given η', choose a fixed ϑ with 1/(1+ϑ+…+ϑ^{R−1})≥3/(4^R−1)−η'/2."
Main text (paper_v1_clean.tex 1e42541c…, thm:fs (d), ll.358–360): "For fixed R≥1 and every η'>0, every finite
predrawn mixture whose components all have at most R rounds has F ≥ n^{3/(4^R−1)−η'} for all large n."

Headlines (`#print axioms` at the end of the file).
* `thm7c_linear` (the printed (1/(27Z²)−o(1))ξ_n): for `R ≥ 1`, `ϑ > 4` and every real `c < 1/(27 Z(ϑ)²)`,
  `∀ᶠ n, ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) → ↑(c · ξ_n) ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ)`.
  `thm7c_littleo` is the literal o(1) form: one `g → 0`, independent of `μ`, with
  `↑((1/(27Z²) − g n) · ξ_n) ≤ F(μ)` for EVERY `n` in range.
* `thm7c_rate` (= `thm3d`, main-text thm:fs (d)): for every `R ≥ 1` and `η' > 0`,
  `∀ᶠ n, ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) → ↑(n^{3/(4^R−1) − η'}) ≤ F(μ)`; `ϑ = ϑ(R, η')` is
  chosen inside the proof (`exists_theta`).  `thm7c_rate_exists_n0` is the same with the threshold explicit:
  `∃ n₀, ∀ n ≥ n₀, ∀ μ, …`.
* `thm7c_rate_R2`: the `R = 2` instance, `↑(n^{1/5 − η'}) ≤ F(μ)`.
* The infimum form.  `FmixR n R := sInf {KLx (fsTarget n) (mixLawE (fsOracle n) μ) | μ : SchedMix n with every
  component of length ≤ R}` in `WithTop ℝ` (the paper's F^mix_R(n)).  `le_FmixR_iff`: `b ≤ FmixR n R` iff `b ≤ F(μ)`
  for every such `μ`, so the infimum form and the ∀ μ form are the same statement at each `n`.
  `thm7c_linear_inf`, `thm7c_rate_inf`, `thm7c_rate_R2_inf` state the three bounds for `FmixR`; `FmixR_lt_top`
  (`n ≥ 1`, `R ≥ 1`) shows the infimum is a real number, not `⊤`.
* `_of_tail` variants (`thm7c_linear_of_tail`, `thm7c_rate_of_tail`): the same under `μ(|U| > R) = 0` only
  (`Thm7.mixTail μ R = 0`), so weight-0 components may be longer; the headline forms are corollaries.

Ingredients.  The exponent `xiExp ϑ R = (ϑ−1)/(ϑ^R−1)` (`xiN_eq_xiExp`: `ξ_n = ((n+2)/2^{ϑ^R})^{xiExp}` by `rfl`):
`xiExp_eq_inv_geom` (`= 1/(1+ϑ+…+ϑ^{R−1})`, `ϑ ≠ 1`) and `xiN_eq_geom` (the printed form of `ξ_n`);
`xiExp_tendsto_four` (`→ 3/(4^R−1)` as `ϑ ↓ 4`); `xiExp_antitoneOn` (antitone on `ϑ > 1`: the exponent increases as
`ϑ ↓ 4`) and `xiExp_le_of_four_le`; `exists_theta`.  `ξ_n`: `xiN_tendsto_atTop` (`ξ_n → ∞`), `rpow_div_le_xiN` and
`xiN_le_mul_rpow` (the two halves of `ξ_n ≍ n^{xiExp}`).  `a_n`: `aNc_eq` (`a_n = 2/3 + (2/3 + N_n)/(n+1)` at
`ω̄ = 1/(3Z(ϑ))`), `Nn_xiN_div_tendsto_zero` (`N_n/(n+1) → 0` at `ξ = ξ_n`), `aNc_tendsto` (`a_n → 2/3`).
`eventually_linear_le_bound` (the finite bound of `thm7c` eventually exceeds `c ξ_n`), `eventually_rpow_le_mul_xiN`
(`n^s ≤ C ξ_n` eventually, for `s < xiExp` and `C > 0`), `bndC_le` and `bndC_div_tendsto` (the finite bound over `ξ_n`
tends to `1/(27Z²)`).

Checks.  `schedLawE_oneBlock_pos`, `KLx_oneBlock_ne_top`: the one-block schedule `[univ]` (one round) has a positive
output law, so its `F` is finite; hence `FmixR_lt_top`.  `rate_needs_cap`: without "components ≤ R" the rate fails
for EVERY exponent `s` (the all-singletons mixture has `F = 0 < n^s`), so the cap is load-bearing.

Objects.  `F(μ) = KLx (fsTarget n) (mixLawE (fsOracle n) μ)` (the shared library's `KLx`, `mixLawE`, AGF's `SchedMix`, the full-support branch's
`fsTarget`, `fsOracle`, unchanged); `ξ_n = xiN ϑ R n`, `a_n = aNc ϑ ω̄ R n` (Defs.lean); `Z`, `Nn` (TestSet);
`3/(4^R−1)` is `3 / ((4 : ℝ) ^ R - 1)` and `n^{…}` is `Real.rpow` on `(n : ℝ)`.

Correspondence notes.
* Quantifiers.  `∀ᶠ n in atTop, ∀ μ : SchedMix n, …` is `∃ n₀, ∀ n ≥ n₀, ∀ μ, …` (`thm7c_rate_exists_n0`): the
  threshold depends on `R` and `η'` (in `thm7c_linear`, on `R`, `ϑ`, `c`) and not on `μ`.  `R ≥ 1` and `η' > 0` as
  printed; every `η' > 0` is allowed (for `η' ≥ 3/(4^R−1)` the exponent is `≤ 0`).  In `thm7c_linear` every real
  `c < 1/(27Z²)` is allowed.
* ω̄ = 1/(3Z(ϑ)) is the paper's fixed choice; it enters only inside the proofs.  The range `n + 2 ≥ 2^{ϑ^R}` and
  "n ≥ 14" are absorbed into "for all large n" (`eventually_range`); `thm7c_littleo` keeps the range explicitly.
* No hypothesis is added.  "Components all have at most R rounds" is `∀ p ∈ μ.parts, p.2.length ≤ R` (every listed
  component, as in `thm7c`); the `_of_tail` variants weaken it to `μ(|U| > R) = 0`.
* The exponent.  Within this proof `xiExp ϑ R ≤ 3/(4^R−1)` for every `ϑ ≥ 4` (`xiExp_le_of_four_le`), so
  `3/(4^R−1)` is approached as `ϑ ↓ 4` and the proof needs `η' > 0`; strictness for `R ≥ 2` is not formalized.
-/
import A36FS.Thm7C.Checks

set_option autoImplicit false

namespace A36FS.Thm7C

open Filter Topology AGF A36RW Finset FSCore.TestSet

variable {n : ℕ}

/-! ## §1 The exponent `e(ϑ) = (ϑ − 1)/(ϑ^R − 1) = 1/(1 + ϑ + ⋯ + ϑ^{R−1})` -/

/-- The exponent of `ξ_n`, `e(ϑ) = (ϑ − 1)/(ϑ^R − 1)`. -/
noncomputable def xiExp (ϑ : ℝ) (R : ℕ) : ℝ := (ϑ - 1) / (ϑ ^ R - 1)

/-- `ξ_n = ((n+2)/2^{ϑ^R})^{e(ϑ)}`, by definition. -/
lemma xiN_eq_xiExp (ϑ : ℝ) (R n : ℕ) :
    xiN ϑ R n = (((n : ℝ) + 2) / (2 : ℝ) ^ (ϑ ^ R)) ^ xiExp ϑ R := rfl

/-- **`e(ϑ) = 1/(1 + ϑ + ⋯ + ϑ^{R−1})`** for `ϑ ≠ 1` (geometric sum; every `R`). -/
theorem xiExp_eq_inv_geom {ϑ : ℝ} (hϑ : ϑ ≠ 1) (R : ℕ) :
    xiExp ϑ R = 1 / ∑ i ∈ range R, ϑ ^ i := by
  rw [geom_sum_eq hϑ R, one_div_div]
  rfl

/-- The printed form (proof, l.954): `ξ_n = ((n+2)/2^{ϑ^R})^{1/(1+ϑ+⋯+ϑ^{R−1})}` (`ϑ ≠ 1`). -/
theorem xiN_eq_geom {ϑ : ℝ} (hϑ : ϑ ≠ 1) (R n : ℕ) :
    xiN ϑ R n = (((n : ℝ) + 2) / (2 : ℝ) ^ (ϑ ^ R)) ^ (1 / ∑ i ∈ range R, ϑ ^ i) := by
  rw [xiN_eq_xiExp, xiExp_eq_inv_geom hϑ]

lemma xiExp_pos {ϑ : ℝ} {R : ℕ} (hR : 1 ≤ R) (hϑ : 1 < ϑ) : 0 < xiExp ϑ R :=
  div_pos (by linarith) (by linarith [one_lt_pow_R hR hϑ])

/-- `e(4) = 3/(4^R − 1)`. -/
lemma xiExp_four (R : ℕ) : xiExp 4 R = 3 / ((4 : ℝ) ^ R - 1) := by
  unfold xiExp
  norm_num

/-- `e` is continuous at `ϑ = 4` (`R ≥ 1`, so `4^R − 1 ≠ 0`). -/
lemma xiExp_continuousAt {R : ℕ} (hR : 1 ≤ R) : ContinuousAt (fun ϑ : ℝ => xiExp ϑ R) 4 := by
  have h4 : (4 : ℝ) ^ R - 1 ≠ 0 :=
    (sub_pos.2 (one_lt_pow₀ (by norm_num : (1 : ℝ) < 4) (by omega))).ne'
  unfold xiExp
  exact (continuousAt_id.sub continuousAt_const).div ((continuousAt_id.pow R).sub continuousAt_const) h4

/-- **`e(ϑ) → 3/(4^R − 1)` as `ϑ ↓ 4`** (`R ≥ 1`). -/
theorem xiExp_tendsto_four {R : ℕ} (hR : 1 ≤ R) :
    Tendsto (fun ϑ : ℝ => xiExp ϑ R) (𝓝[>] 4) (𝓝 (3 / ((4 : ℝ) ^ R - 1))) := by
  rw [← xiExp_four]
  exact (xiExp_continuousAt hR).tendsto.mono_left nhdsWithin_le_nhds

/-- **`e` is antitone on `ϑ > 1`** (`R ≥ 1`): the printed "the exponent increases … as `ϑ ↓ 4`". -/
theorem xiExp_antitoneOn {R : ℕ} (hR : 1 ≤ R) : AntitoneOn (fun ϑ : ℝ => xiExp ϑ R) (Set.Ioi 1) := by
  intro a ha b hb hab
  rw [Set.mem_Ioi] at ha hb
  show xiExp b R ≤ xiExp a R
  rw [xiExp_eq_inv_geom hb.ne' R, xiExp_eq_inv_geom ha.ne' R]
  have hpos : 0 < ∑ i ∈ range R, a ^ i :=
    Finset.sum_pos (fun i _ => pow_pos (by linarith) i) (nonempty_range_iff.2 (by omega))
  exact one_div_le_one_div_of_le hpos
    (Finset.sum_le_sum (fun i _ => pow_le_pow_left₀ (by linarith) hab i))

/-- Hence `e(ϑ) ≤ 3/(4^R − 1)` for every `ϑ ≥ 4`: `3/(4^R − 1)` is approached, which is why `η' > 0`. -/
theorem xiExp_le_of_four_le {R : ℕ} (hR : 1 ≤ R) {ϑ : ℝ} (hϑ : 4 ≤ ϑ) :
    xiExp ϑ R ≤ 3 / ((4 : ℝ) ^ R - 1) := by
  rw [← xiExp_four]
  exact xiExp_antitoneOn hR (show (1 : ℝ) < 4 by norm_num) (show (1 : ℝ) < ϑ by linarith) hϑ

/-- **The choice `ϑ = ϑ(η')` (proof, l.955).**  For `R ≥ 1` and `η' > 0` there is `ϑ > 4` with
`e(ϑ) > 3/(4^R − 1) − η'`. -/
theorem exists_theta {R : ℕ} (hR : 1 ≤ R) {η' : ℝ} (hη : 0 < η') :
    ∃ ϑ : ℝ, 4 < ϑ ∧ 3 / ((4 : ℝ) ^ R - 1) - η' < xiExp ϑ R := by
  have h1 : ∀ᶠ ϑ in 𝓝[>] (4 : ℝ), 3 / ((4 : ℝ) ^ R - 1) - η' < xiExp ϑ R :=
    (xiExp_tendsto_four hR).eventually (lt_mem_nhds (by linarith))
  obtain ⟨ϑ, hϑ, h⟩ := ((eventually_mem_nhdsWithin (a := (4 : ℝ)) (s := Set.Ioi 4)).and h1).exists
  exact ⟨ϑ, hϑ, h⟩

/-! ## §2 `ξ_n → ∞` and `ξ_n ≍ n^{e(ϑ)}` -/

/-- **`ξ_n → ∞`** (`R ≥ 1`, `ϑ > 1`). -/
theorem xiN_tendsto_atTop {ϑ : ℝ} {R : ℕ} (hR : 1 ≤ R) (hϑ : 1 < ϑ) :
    Tendsto (fun n : ℕ => xiN ϑ R n) atTop atTop :=
  (tendsto_rpow_atTop (xiExp_pos hR hϑ)).comp
    ((tendsto_atTop_add_const_right _ 2 tendsto_natCast_atTop_atTop).atTop_div_const (two_rpow_pos _))

/-- `ξ_n ≥ n^{e}/(2^{ϑ^R})^{e}` for every `n` (the lower half of `ξ_n ≍ n^{e(ϑ)}`). -/
theorem rpow_div_le_xiN {ϑ : ℝ} {R : ℕ} (hR : 1 ≤ R) (hϑ : 1 < ϑ) (n : ℕ) :
    (n : ℝ) ^ xiExp ϑ R / ((2 : ℝ) ^ (ϑ ^ R)) ^ xiExp ϑ R ≤ xiN ϑ R n := by
  have h2 := two_rpow_pos (ϑ ^ R)
  rw [← Real.div_rpow (Nat.cast_nonneg n) h2.le, xiN_eq_xiExp]
  exact Real.rpow_le_rpow (div_nonneg (Nat.cast_nonneg n) h2.le)
    (div_le_div_of_nonneg_right (by linarith) h2.le) (xiExp_pos hR hϑ).le

/-- `ξ_n ≤ (3/2^{ϑ^R})^{e} n^{e}` for `n ≥ 1` (the upper half of `ξ_n ≍ n^{e(ϑ)}`). -/
theorem xiN_le_mul_rpow {ϑ : ℝ} {R : ℕ} (hR : 1 ≤ R) (hϑ : 1 < ϑ) {n : ℕ} (hn : 1 ≤ n) :
    xiN ϑ R n ≤ (3 / (2 : ℝ) ^ (ϑ ^ R)) ^ xiExp ϑ R * (n : ℝ) ^ xiExp ϑ R := by
  have h2 := two_rpow_pos (ϑ ^ R)
  have hn' : (1 : ℝ) ≤ n := by exact_mod_cast hn
  rw [← Real.mul_rpow (div_nonneg (by norm_num) h2.le) (Nat.cast_nonneg n), xiN_eq_xiExp]
  refine Real.rpow_le_rpow (div_nonneg (by positivity) h2.le) ?_ (xiExp_pos hR hϑ).le
  rw [div_mul_eq_mul_div]
  exact div_le_div_of_nonneg_right (by linarith) h2.le

/-! ## §3 `a_n → 2/3` at `ω̄ = 1/(3Z(ϑ))`, with `N_n` computed at `ξ = ξ_n` -/

/-- The range `n + 2 ≥ 2^{ϑ^R}` holds for all large `n`. -/
lemma eventually_range (ϑ : ℝ) (R : ℕ) : ∀ᶠ n : ℕ in atTop, (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2 :=
  (tendsto_atTop_add_const_right _ 2 tendsto_natCast_atTop_atTop).eventually_ge_atTop _

lemma Nn_nonneg (ξ ϑ : ℝ) (N : ℕ) : 0 ≤ Nn ξ ϑ N := Finset.sum_nonneg (fun _ _ => Nat.cast_nonneg _)

/-- **At `ω̄ = 1/(3Z(ϑ))`: `a_n = 2/3 + (2/3 + N_n)/(n+1)`** (proof, l.949; every `n`). -/
theorem aNc_eq {ϑ : ℝ} (hϑ : 4 < ϑ) (R n : ℕ) :
    aNc ϑ (1 / (3 * Z ϑ)) R n = 2 / 3 + (2 / 3 + Nn (xiN ϑ R n) ϑ (n + 2)) / ((n : ℝ) + 1) := by
  have hZ := Z_pos hϑ
  have hn : (0 : ℝ) < (n : ℝ) + 1 := by positivity
  unfold aNc
  field_simp
  ring

/-- **`N_n/(n+1) → 0` at `ξ = ξ_n`** (`R ≥ 1`, `ϑ > 4`): eventually `ξ_n ≥ 1`, and then `N_n ≤ (n+2)^{1/2}/2`
(`Thm9.Nn_le_rpow_half`), so `0 ≤ N_n/(n+1) ≤ (n+2)^{−1/2}`. -/
theorem Nn_xiN_div_tendsto_zero {ϑ : ℝ} {R : ℕ} (hR : 1 ≤ R) (hϑ : 4 < ϑ) :
    Tendsto (fun n : ℕ => Nn (xiN ϑ R n) ϑ (n + 2) / ((n : ℝ) + 1)) atTop (𝓝 0) := by
  have hg : Tendsto (fun n : ℕ => ((n : ℝ) + 2) ^ (-(1 / 2 : ℝ))) atTop (𝓝 0) :=
    (tendsto_rpow_neg_atTop (by norm_num : (0 : ℝ) < 1 / 2)).comp
      (tendsto_atTop_add_const_right _ 2 tendsto_natCast_atTop_atTop)
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hg
    (Eventually.of_forall (fun n => ?_)) ((eventually_range ϑ R).mono (fun n hN => ?_))
  · exact div_nonneg (Nn_nonneg _ _ _) (by positivity)
  · have hξ1 : 1 ≤ xiN ϑ R n := (one_le_xiN hR (by linarith)).2 hN
    have hx : (0 : ℝ) < (n : ℝ) + 2 := by positivity
    have h1 := Thm9.Nn_le_rpow_half hξ1 hϑ n
    have hs0 : 0 ≤ ((n : ℝ) + 2) ^ (1 / 2 : ℝ) := Real.rpow_nonneg hx.le _
    have h2 : ((n : ℝ) + 2) ^ (-(1 / 2 : ℝ)) = ((n : ℝ) + 2) ^ (1 / 2 : ℝ) / ((n : ℝ) + 2) := by
      rw [← Real.rpow_sub_one hx.ne']; norm_num
    show Nn (xiN ϑ R n) ϑ (n + 2) / ((n : ℝ) + 1) ≤ ((n : ℝ) + 2) ^ (-(1 / 2 : ℝ))
    rw [h2, div_le_div_iff₀ (by positivity) hx]
    have hN0 := Nn_nonneg (xiN ϑ R n) ϑ (n + 2)
    nlinarith [mul_le_mul_of_nonneg_right h1 hx.le, mul_nonneg hs0 (Nat.cast_nonneg (α := ℝ) n)]

/-- **`a_n → 2/3`** at `ω̄ = 1/(3Z(ϑ))`, with `N_n` computed at `ξ = ξ_n` (`R ≥ 1`, `ϑ > 4`). -/
theorem aNc_tendsto {ϑ : ℝ} {R : ℕ} (hR : 1 ≤ R) (hϑ : 4 < ϑ) :
    Tendsto (fun n : ℕ => aNc ϑ (1 / (3 * Z ϑ)) R n) atTop (𝓝 (2 / 3)) := by
  have h1 : Tendsto (fun n : ℕ => (2 / 3 : ℝ) * (1 / ((n : ℝ) + 1))) atTop (𝓝 ((2 / 3 : ℝ) * 0)) :=
    tendsto_one_div_add_atTop_nhds_zero_nat.const_mul _
  have h2 := (tendsto_const_nhds : Tendsto (fun _ : ℕ => (2 / 3 : ℝ)) atTop (𝓝 (2 / 3))).add
    (h1.add (Nn_xiN_div_tendsto_zero hR hϑ))
  rw [show (2 / 3 : ℝ) + (2 / 3 * 0 + 0) = 2 / 3 by ring] at h2
  refine h2.congr (fun n => ?_)
  rw [aNc_eq hϑ]
  ring

/-! ## §4 Target 1: `F(μ) ≥ c ξ_n` for every `c < 1/(27Z(ϑ)²)` -/

/-- **The finite bound eventually exceeds `c ξ_n`.**  For `R ≥ 1`, `ϑ > 4` and `c < 1/(27Z(ϑ)²)`: eventually `n` is
in range and `c ξ_n ≤ (1 − a_n)_+ (ω̄²ξ_n − ln 2)_+ − ln 2` at `ω̄ = 1/(3Z(ϑ))`.  Proof: pick `c'` with
`max(c, 0) < c' < 1/(27Z²)` and `u := 9Z²c' < 1/3`; eventually `a_n < 1 − u` (`aNc_tendsto`), so the bound is at
least `u(ω̄²ξ_n − ln 2) − ln 2 = c'ξ_n − (u + 1) ln 2`, and eventually `(c' − c)ξ_n ≥ (u + 1) ln 2` (`ξ_n → ∞`). -/
theorem eventually_linear_le_bound {R : ℕ} {ϑ : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ) {c : ℝ}
    (hc : c < 1 / (27 * Z ϑ ^ 2)) :
    ∀ᶠ n : ℕ in atTop, (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2 ∧
      c * xiN ϑ R n ≤ max (1 - aNc ϑ (1 / (3 * Z ϑ)) R n) 0 *
        max ((1 / (3 * Z ϑ)) ^ 2 * xiN ϑ R n - Real.log 2) 0 - Real.log 2 := by
  have hZ := Z_pos hϑ
  have hL : 0 < 1 / (27 * Z ϑ ^ 2) := by positivity
  obtain ⟨c', hc'1, hc'2⟩ := exists_between (max_lt hc hL)
  have hc'0 : 0 < c' := lt_of_le_of_lt (le_max_right _ _) hc'1
  have hcc' : c < c' := lt_of_le_of_lt (le_max_left _ _) hc'1
  set u := 9 * Z ϑ ^ 2 * c' with hu
  have hu0 : 0 < u := by positivity
  have hu3 : u < 1 / 3 := by
    have h := (lt_div_iff₀ (by positivity : (0 : ℝ) < 27 * Z ϑ ^ 2)).1 hc'2
    rw [hu]
    linarith
  have ha : ∀ᶠ n : ℕ in atTop, aNc ϑ (1 / (3 * Z ϑ)) R n < 1 - u :=
    (aNc_tendsto hR hϑ).eventually (gt_mem_nhds (by linarith))
  have hξ : ∀ᶠ n : ℕ in atTop, (u + 1) * Real.log 2 / (c' - c) ≤ xiN ϑ R n :=
    (xiN_tendsto_atTop hR (by linarith)).eventually_ge_atTop _
  filter_upwards [eventually_range ϑ R, ha, hξ] with n hN han hξn
  refine ⟨hN, ?_⟩
  set W := (1 / (3 * Z ϑ)) ^ 2 * xiN ϑ R n with hW
  have h1 : u ≤ max (1 - aNc ϑ (1 / (3 * Z ϑ)) R n) 0 := le_max_of_le_left (by linarith)
  have h3 : u * (W - Real.log 2) ≤
      max (1 - aNc ϑ (1 / (3 * Z ϑ)) R n) 0 * max (W - Real.log 2) 0 :=
    calc u * (W - Real.log 2) ≤ u * max (W - Real.log 2) 0 :=
          mul_le_mul_of_nonneg_left (le_max_left _ _) hu0.le
      _ ≤ max (1 - aNc ϑ (1 / (3 * Z ϑ)) R n) 0 * max (W - Real.log 2) 0 :=
          mul_le_mul_of_nonneg_right h1 (le_max_right _ _)
  have h4 : u * W = c' * xiN ϑ R n := by
    rw [hu, hW]
    field_simp
    ring
  have h5 : (u + 1) * Real.log 2 ≤ (c' - c) * xiN ϑ R n := by
    have := (div_le_iff₀ (by linarith : (0 : ℝ) < c' - c)).1 hξn
    linarith
  linarith

/-- `thm7c_linear` under `μ(|U| > R) = 0` only (components of weight `0` may be longer). -/
theorem thm7c_linear_of_tail {R : ℕ} {ϑ : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ) {c : ℝ}
    (hc : c < 1 / (27 * Z ϑ ^ 2)) :
    ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n, Thm7.mixTail μ R = 0 →
      ((c * xiN ϑ R n : ℝ) : WithTop ℝ) ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ) := by
  have hωb : 0 < 1 / (3 * Z ϑ) := by have := Z_pos hϑ; positivity
  filter_upwards [eventually_linear_le_bound hR hϑ hc] with n hn μ hμ
  exact (WithTop.coe_le_coe.2 hn.2).trans (thm7c_of_tail hR hϑ hn.1 hωb μ hμ)

/-- **Target 1, `thm7c_linear` (thm:mixf (c), l.851: `F^mix_R(n) ≥ (1/(27Z(ϑ)²) − o(1)) ξ_n`).**  Fix `R ≥ 1` and
`ϑ > 4` (ω̄ = 1/(3Z(ϑ)) inside).  For every `c < 1/(27Z(ϑ)²)`: for all large `n`, every `μ : SchedMix n` whose
components all have at most `R` rounds has `c ξ_n ≤ F(μ)`, in `WithTop ℝ`. -/
theorem thm7c_linear {R : ℕ} {ϑ : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ) {c : ℝ}
    (hc : c < 1 / (27 * Z ϑ ^ 2)) :
    ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) →
      ((c * xiN ϑ R n : ℝ) : WithTop ℝ) ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ) :=
  (thm7c_linear_of_tail hR hϑ hc).mono (fun _ h μ hμ => h μ (mixTail_eq_zero μ hμ))

/-! ## §5 Targets 2 and 3: the rate `n^{3/(4^R−1) − η'}` -/

/-- **`ξ_n` dominates every smaller power**: for `s < e(ϑ)` and `C > 0`, eventually `n^s ≤ C ξ_n`. -/
theorem eventually_rpow_le_mul_xiN {R : ℕ} {ϑ : ℝ} (hR : 1 ≤ R) (hϑ : 1 < ϑ) {s C : ℝ}
    (hs : s < xiExp ϑ R) (hC : 0 < C) :
    ∀ᶠ n : ℕ in atTop, (n : ℝ) ^ s ≤ C * xiN ϑ R n := by
  have hK0 : 0 < ((2 : ℝ) ^ (ϑ ^ R)) ^ xiExp ϑ R := Real.rpow_pos_of_pos (two_rpow_pos _) _
  have h0 : Tendsto (fun n : ℕ => (n : ℝ) ^ (s - xiExp ϑ R)) atTop (𝓝 0) := by
    refine ((tendsto_rpow_neg_atTop (show 0 < xiExp ϑ R - s by linarith)).comp
      tendsto_natCast_atTop_atTop).congr (fun n => ?_)
    simp only [Function.comp_apply, neg_sub]
  filter_upwards [h0.eventually (ge_mem_nhds (div_pos hC hK0)), eventually_ge_atTop 1] with n hn hn1
  have hnpos : (0 : ℝ) < n := Nat.cast_pos.2 (by omega)
  have he0 : 0 ≤ (n : ℝ) ^ xiExp ϑ R := Real.rpow_nonneg hnpos.le _
  calc (n : ℝ) ^ s = (n : ℝ) ^ (s - xiExp ϑ R) * (n : ℝ) ^ xiExp ϑ R := by
        rw [← Real.rpow_add hnpos, sub_add_cancel]
    _ ≤ C / ((2 : ℝ) ^ (ϑ ^ R)) ^ xiExp ϑ R * (n : ℝ) ^ xiExp ϑ R :=
        mul_le_mul_of_nonneg_right hn he0
    _ = C * ((n : ℝ) ^ xiExp ϑ R / ((2 : ℝ) ^ (ϑ ^ R)) ^ xiExp ϑ R) := by ring
    _ ≤ C * xiN ϑ R n := mul_le_mul_of_nonneg_left (rpow_div_le_xiN hR hϑ n) hC.le

/-- `thm7c_rate` under `μ(|U| > R) = 0` only. -/
theorem thm7c_rate_of_tail {R : ℕ} (hR : 1 ≤ R) {η' : ℝ} (hη : 0 < η') :
    ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n, Thm7.mixTail μ R = 0 →
      ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - η') : ℝ)) : WithTop ℝ) ≤
        KLx (fsTarget n) (mixLawE (fsOracle n) μ) := by
  obtain ⟨ϑ, hϑ, he⟩ := exists_theta hR hη
  have hZ := Z_pos hϑ
  have hc0 : (0 : ℝ) < 1 / (54 * Z ϑ ^ 2) := by positivity
  have hc : 1 / (54 * Z ϑ ^ 2) < 1 / (27 * Z ϑ ^ 2) :=
    one_div_lt_one_div_of_lt (by positivity) (by nlinarith [pow_pos hZ 2])
  filter_upwards [thm7c_linear_of_tail hR hϑ hc, eventually_rpow_le_mul_xiN hR (by linarith) he hc0]
    with n h1 h2 μ hμ
  exact (WithTop.coe_le_coe.2 h2).trans (h1 μ hμ)

/-- **Target 2, `thm7c_rate` (thm:mixf (c), l.852; main-text thm:fs (d)).**  For every `R ≥ 1` and `η' > 0`: for all
large `n`, every `μ : SchedMix n` whose components all have at most `R` rounds has `F(μ) ≥ n^{3/(4^R−1) − η'}`.
`ϑ = ϑ(R, η') > 4` is chosen inside (`exists_theta`), with `c = 1/(54Z(ϑ)²)` in `thm7c_linear`. -/
theorem thm7c_rate {R : ℕ} (hR : 1 ≤ R) {η' : ℝ} (hη : 0 < η') :
    ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) →
      ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - η') : ℝ)) : WithTop ℝ) ≤
        KLx (fsTarget n) (mixLawE (fsOracle n) μ) :=
  (thm7c_rate_of_tail hR hη).mono (fun _ h μ hμ => h μ (mixTail_eq_zero μ hμ))

/-- **Main-text Theorem 3(d) (thm:fs (d))**: the statement of `thm7c_rate`, under the main text's label. -/
theorem thm3d {R : ℕ} (hR : 1 ≤ R) {η' : ℝ} (hη : 0 < η') :
    ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) →
      ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - η') : ℝ)) : WithTop ℝ) ≤
        KLx (fsTarget n) (mixLawE (fsOracle n) μ) :=
  thm7c_rate hR hη

/-- `thm7c_rate` with the threshold explicit: `∃ n₀, ∀ n ≥ n₀, ∀ μ, …` (`n₀` depends on `R`, `η'` only). -/
theorem thm7c_rate_exists_n0 {R : ℕ} (hR : 1 ≤ R) {η' : ℝ} (hη : 0 < η') :
    ∃ n₀ : ℕ, ∀ n : ℕ, n₀ ≤ n → ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) →
      ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - η') : ℝ)) : WithTop ℝ) ≤
        KLx (fsTarget n) (mixLawE (fsOracle n) μ) :=
  eventually_atTop.1 (thm7c_rate hR hη)

/-- **Target 3, `thm7c_rate_R2` (l.853: "for R=2 that is n^{1/5−η'}")**: `3/(4² − 1) = 1/5`. -/
theorem thm7c_rate_R2 {η' : ℝ} (hη : 0 < η') :
    ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ 2) →
      ((((n : ℝ) ^ (1 / 5 - η') : ℝ)) : WithTop ℝ) ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ) := by
  have h := thm7c_rate (R := 2) (by norm_num) hη
  rw [show (3 : ℝ) / ((4 : ℝ) ^ 2 - 1) = 1 / 5 by norm_num] at h
  exact h

/-! ## §6 The printed `(1/(27Z(ϑ)²) − o(1)) ξ_n`, literally -/

/-- The finite bound of `thm7c` at `ω̄ = 1/(3Z(ϑ))`, as a function of `n`. -/
noncomputable def bndC (ϑ : ℝ) (R n : ℕ) : ℝ :=
  max (1 - aNc ϑ (1 / (3 * Z ϑ)) R n) 0 * max ((1 / (3 * Z ϑ)) ^ 2 * xiN ϑ R n - Real.log 2) 0
    - Real.log 2

/-- `bndC ≤ ξ_n/(27Z(ϑ)²)` for every `n` (`a_n ≥ 2/3`, so `(1 − a_n)_+ ≤ 1/3`). -/
lemma bndC_le {ϑ : ℝ} (hϑ : 4 < ϑ) (R n : ℕ) : bndC ϑ R n ≤ 1 / (27 * Z ϑ ^ 2) * xiN ϑ R n := by
  have hZ := Z_pos hϑ
  have hξ := xiN_pos ϑ R n
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hN0 := Nn_nonneg (xiN ϑ R n) ϑ (n + 2)
  have ha : 2 / 3 ≤ aNc ϑ (1 / (3 * Z ϑ)) R n := by
    rw [aNc_eq hϑ]
    have : 0 ≤ (2 / 3 + Nn (xiN ϑ R n) ϑ (n + 2)) / ((n : ℝ) + 1) :=
      div_nonneg (by linarith) (by positivity)
    linarith
  have h1 : max (1 - aNc ϑ (1 / (3 * Z ϑ)) R n) 0 ≤ 1 / 3 := max_le (by linarith) (by norm_num)
  have hW0 : 0 ≤ (1 / (3 * Z ϑ)) ^ 2 * xiN ϑ R n := by positivity
  have h2 : max ((1 / (3 * Z ϑ)) ^ 2 * xiN ϑ R n - Real.log 2) 0 ≤ (1 / (3 * Z ϑ)) ^ 2 * xiN ϑ R n :=
    max_le (by linarith) hW0
  have h3 : max (1 - aNc ϑ (1 / (3 * Z ϑ)) R n) 0 *
      max ((1 / (3 * Z ϑ)) ^ 2 * xiN ϑ R n - Real.log 2) 0
      ≤ 1 / 3 * ((1 / (3 * Z ϑ)) ^ 2 * xiN ϑ R n) :=
    mul_le_mul h1 h2 (le_max_right _ _) (by norm_num)
  have h4 : 1 / 3 * ((1 / (3 * Z ϑ)) ^ 2 * xiN ϑ R n) = 1 / (27 * Z ϑ ^ 2) * xiN ϑ R n := by
    field_simp
    ring
  unfold bndC
  linarith

/-- **`bndC/ξ_n → 1/(27Z(ϑ)²)`** (`R ≥ 1`, `ϑ > 4`). -/
theorem bndC_div_tendsto {R : ℕ} {ϑ : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ) :
    Tendsto (fun n : ℕ => bndC ϑ R n / xiN ϑ R n) atTop (𝓝 (1 / (27 * Z ϑ ^ 2))) := by
  rw [tendsto_order]
  refine ⟨fun c hc => ?_, fun c hc => Eventually.of_forall (fun n => ?_)⟩
  · obtain ⟨c₂, hc₂, hc₂L⟩ := exists_between hc
    filter_upwards [eventually_linear_le_bound hR hϑ hc₂L] with n hn
    have hξ := xiN_pos ϑ R n
    rw [lt_div_iff₀ hξ]
    have h1 : c * xiN ϑ R n < c₂ * xiN ϑ R n := mul_lt_mul_of_pos_right hc₂ hξ
    have h2 := hn.2
    unfold bndC
    linarith
  · have hξ := xiN_pos ϑ R n
    rw [div_lt_iff₀ hξ]
    have h1 : 1 / (27 * Z ϑ ^ 2) * xiN ϑ R n < c * xiN ϑ R n := mul_lt_mul_of_pos_right hc hξ
    have h2 := bndC_le hϑ R n
    linarith

/-- **The literal o(1) form.**  For `R ≥ 1`, `ϑ > 4` there is ONE `g : ℕ → ℝ` with `g → 0`, independent of `μ`, such
that for EVERY `n` in range (`n + 2 ≥ 2^{ϑ^R}`) every `μ` with components of at most `R` rounds has
`F(μ) ≥ (1/(27Z(ϑ)²) − g n) ξ_n` (`g n = 1/(27Z²) − bndC/ξ_n`, from `thm7c` and `bndC_div_tendsto`). -/
theorem thm7c_littleo {R : ℕ} {ϑ : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ) :
    ∃ g : ℕ → ℝ, Tendsto g atTop (𝓝 0) ∧
      ∀ n : ℕ, (2 : ℝ) ^ (ϑ ^ R) ≤ (n : ℝ) + 2 → ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) →
        (((1 / (27 * Z ϑ ^ 2) - g n) * xiN ϑ R n : ℝ) : WithTop ℝ) ≤
          KLx (fsTarget n) (mixLawE (fsOracle n) μ) := by
  have hωb : 0 < 1 / (3 * Z ϑ) := by have := Z_pos hϑ; positivity
  refine ⟨fun n => 1 / (27 * Z ϑ ^ 2) - bndC ϑ R n / xiN ϑ R n, ?_, fun n hN μ hμ => ?_⟩
  · have h := (tendsto_const_nhds : Tendsto (fun _ : ℕ => 1 / (27 * Z ϑ ^ 2)) atTop
      (𝓝 (1 / (27 * Z ϑ ^ 2)))).sub (bndC_div_tendsto hR hϑ)
    rw [sub_self] at h
    exact h
  · have e : (1 / (27 * Z ϑ ^ 2) - (1 / (27 * Z ϑ ^ 2) - bndC ϑ R n / xiN ϑ R n)) * xiN ϑ R n
        = bndC ϑ R n := by
      rw [sub_sub_cancel, div_mul_cancel₀ _ (xiN_pos ϑ R n).ne']
    rw [e]
    exact thm7c hR hϑ hN hωb μ hμ

/-! ## §7 Target 4: the infimum `F^mix_R(n)` -/

/-- The values of `F` over finite predrawn mixtures on `n` bits whose components all have at most `R` rounds. -/
def FmixSet (n R : ℕ) : Set (WithTop ℝ) :=
  {D | ∃ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) ∧
    D = KLx (fsTarget n) (mixLawE (fsOracle n) μ)}

/-- **The paper's `F^mix_R(n)`**: the infimum of `F` over these mixtures, in `WithTop ℝ` (`⊤` iff the class is
empty or every member has `F = ⊤`; `FmixR_lt_top` excludes both for `n ≥ 1`, `R ≥ 1`). -/
noncomputable def FmixR (n R : ℕ) : WithTop ℝ := sInf (FmixSet n R)

/-- `FmixSet` is bounded below by `−ln 2` (`Q_μ` is a sub-probability: `Thm7.mixPolicy_KLx`). -/
lemma FmixSet_bddBelow (n R : ℕ) : BddBelow (FmixSet n R) := by
  refine ⟨((-Real.log 2 : ℝ) : WithTop ℝ), ?_⟩
  rintro D ⟨μ, -, rfl⟩
  rw [← Thm7.mixPolicy_KLx]
  exact neg_log_two_le_KLx _ (Converse.sum_outLim_le_one _ (Thm9.margUnit_fs n) _)

/-- A lower bound for every admissible `μ` is a lower bound for `F^mix_R(n)` (including the empty class). -/
theorem le_FmixR {R : ℕ} {b : WithTop ℝ}
    (h : ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) →
      b ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ)) :
    b ≤ FmixR n R := by
  refine (WithTop.isGLB_sInf' (FmixSet_bddBelow n R)).2 ?_
  rintro D ⟨μ, hμ, rfl⟩
  exact h μ hμ

/-- `F^mix_R(n) ≤ F(μ)` for every admissible `μ`. -/
theorem FmixR_le {R : ℕ} (μ : SchedMix n) (hμ : ∀ p ∈ μ.parts, p.2.length ≤ R) :
    FmixR n R ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ) :=
  csInf_le (FmixSet_bddBelow n R) ⟨μ, hμ, rfl⟩

/-- **The infimum form is the ∀ μ form**, at each `n`. -/
theorem le_FmixR_iff {R : ℕ} {b : WithTop ℝ} :
    b ≤ FmixR n R ↔ ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) →
      b ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ) :=
  ⟨fun h μ hμ => h.trans (FmixR_le μ hμ), le_FmixR⟩

/-- **Target 1 for `F^mix_R(n)`**: `F^mix_R(n) ≥ c ξ_n` eventually, for every `c < 1/(27Z(ϑ)²)`. -/
theorem thm7c_linear_inf {R : ℕ} {ϑ : ℝ} (hR : 1 ≤ R) (hϑ : 4 < ϑ) {c : ℝ}
    (hc : c < 1 / (27 * Z ϑ ^ 2)) :
    ∀ᶠ n : ℕ in atTop, ((c * xiN ϑ R n : ℝ) : WithTop ℝ) ≤ FmixR n R :=
  (thm7c_linear hR hϑ hc).mono (fun _ h => le_FmixR h)

/-- **Target 2 for `F^mix_R(n)`** (the printed form of l.852): `F^mix_R(n) ≥ n^{3/(4^R−1) − η'}` for all large `n`. -/
theorem thm7c_rate_inf {R : ℕ} (hR : 1 ≤ R) {η' : ℝ} (hη : 0 < η') :
    ∀ᶠ n : ℕ in atTop, ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - η') : ℝ)) : WithTop ℝ) ≤ FmixR n R :=
  (thm7c_rate hR hη).mono (fun _ h => le_FmixR h)

/-- **Target 3 for `F^mix_R(n)`**: `F^mix_2(n) ≥ n^{1/5 − η'}` for all large `n`. -/
theorem thm7c_rate_R2_inf {η' : ℝ} (hη : 0 < η') :
    ∀ᶠ n : ℕ in atTop, ((((n : ℝ) ^ (1 / 5 - η') : ℝ)) : WithTop ℝ) ≤ FmixR n 2 :=
  (thm7c_rate_R2 hη).mono (fun _ h => le_FmixR h)

/-! ## §8 Checks -/

/-- Under the full-support oracle the one-block schedule `[univ]` (one round, every marginal `1/2`) puts positive
mass on every word. -/
theorem schedLawE_oneBlock_pos (x : Fin n → Bool) :
    0 < schedLawE (fsOracle n) [(univ : Finset (Fin n))] [] x := by
  classical
  have hm : ∀ i, (fsOracle n).marg [] i = 1 / 2 := fun i => by
    norm_num [fsOracle, onesSet, committed]
  have hleg : (fsOracle n).legal [] := trivial
  have hbl : ∀ S : Finset (Fin n), 0 < batchLaw (fsOracle n) [] univ S := fun S => by
    unfold batchLaw
    refine Finset.prod_pos (fun i _ => ?_)
    rw [hm i]
    split_ifs <;> norm_num
  have hleaf : ∀ h : History n, 0 ≤ schedLawE (fsOracle n) [] h x := fun h => by
    show 0 ≤ (if outBits h = x then (1 : ℝ) else 0)
    split_ifs <;> norm_num
  set S₀ : Finset (Fin n) := univ.filter (fun i => x i = true) with hS₀
  have hx : outBits (⟨univ, S₀⟩ :: ([] : History n)) = x := by
    funext i
    simp [outBits, onesSet, hS₀]
  have h1 : schedLawE (fsOracle n) [] (⟨univ, S₀⟩ :: ([] : History n)) x = 1 := by
    show (if outBits (⟨univ, S₀⟩ :: ([] : History n)) = x then (1 : ℝ) else 0) = 1
    rw [if_pos hx]
  show 0 < ∑ S ∈ (univ : Finset (Fin n)).powerset,
      (if (fsOracle n).legal [] then batchLaw (fsOracle n) [] univ S
        else (1 / 2 : ℝ) ^ (univ : Finset (Fin n)).card) *
        schedLawE (fsOracle n) [] (⟨univ, S⟩ :: []) x
  refine lt_of_lt_of_le ?_
    (Finset.single_le_sum (fun S _ => ?_) (Finset.mem_powerset.2 (Finset.subset_univ S₀)))
  · rw [if_pos hleg, h1, mul_one]
    exact hbl S₀
  · rw [if_pos hleg]
    exact mul_nonneg (hbl S).le (hleaf _)

/-- The one-block point mixture has finite `F` (`n ≥ 1`, so that `[univ]` is a schedule). -/
theorem KLx_oneBlock_ne_top (hn : 1 ≤ n) :
    KLx (fsTarget n) (mixLawE (fsOracle n) (Thm7.pointMix [univ] (oneBlock_isSchedule hn))) ≠ ⊤ := by
  unfold KLx
  rw [if_pos (fun x _ => by rw [Thm7.mixLawE_pointMix]; exact schedLawE_oneBlock_pos x)]
  exact WithTop.coe_ne_top

/-- **Non-vacuity of the infimum form**: for `n ≥ 1` and `R ≥ 1`, `F^mix_R(n)` is a real number (`< ⊤`): the class is
nonempty and contains a mixture of finite `F`. -/
theorem FmixR_lt_top {R : ℕ} (hR : 1 ≤ R) (hn : 1 ≤ n) : FmixR n R < ⊤ := by
  refine lt_of_le_of_lt (FmixR_le (Thm7.pointMix [univ] (oneBlock_isSchedule hn)) ?_)
    (lt_top_iff_ne_top.2 (KLx_oneBlock_ne_top hn))
  intro p hp
  have hp' : p = (1, [univ]) := List.mem_singleton.1 hp
  rw [hp']
  simpa using hR

/-- **The round cap is load-bearing for the rate**: without "components ≤ R" the conclusion fails for EVERY real
exponent `s` (the all-singletons mixture, `n` rounds, has `F = 0 < n^s` at every `n ≥ 1`). -/
theorem rate_needs_cap (s : ℝ) :
    ¬ ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n,
      ((((n : ℝ) ^ s) : ℝ) : WithTop ℝ) ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ) := by
  intro h
  obtain ⟨n, hn, hn1⟩ := (h.and (eventually_ge_atTop 1)).exists
  have h0 := hn (Thm7.exactMix n)
  rw [Thm7.KLx_exactMix] at h0
  have h0' : (n : ℝ) ^ s ≤ 0 := by exact_mod_cast h0
  have hpos : (0 : ℝ) < (n : ℝ) ^ s := Real.rpow_pos_of_pos (Nat.cast_pos.2 (by omega)) s
  linarith

end A36FS.Thm7C

#print axioms A36FS.Thm7C.thm7c_linear
#print axioms A36FS.Thm7C.thm7c_linear_of_tail
#print axioms A36FS.Thm7C.thm7c_littleo
#print axioms A36FS.Thm7C.thm7c_rate
#print axioms A36FS.Thm7C.thm7c_rate_of_tail
#print axioms A36FS.Thm7C.thm3d
#print axioms A36FS.Thm7C.thm7c_rate_exists_n0
#print axioms A36FS.Thm7C.thm7c_rate_R2
#print axioms A36FS.Thm7C.FmixR
#print axioms A36FS.Thm7C.le_FmixR
#print axioms A36FS.Thm7C.FmixR_le
#print axioms A36FS.Thm7C.le_FmixR_iff
#print axioms A36FS.Thm7C.thm7c_linear_inf
#print axioms A36FS.Thm7C.thm7c_rate_inf
#print axioms A36FS.Thm7C.thm7c_rate_R2_inf
#print axioms A36FS.Thm7C.xiExp_eq_inv_geom
#print axioms A36FS.Thm7C.xiN_eq_geom
#print axioms A36FS.Thm7C.xiExp_tendsto_four
#print axioms A36FS.Thm7C.xiExp_antitoneOn
#print axioms A36FS.Thm7C.xiExp_le_of_four_le
#print axioms A36FS.Thm7C.exists_theta
#print axioms A36FS.Thm7C.xiN_tendsto_atTop
#print axioms A36FS.Thm7C.rpow_div_le_xiN
#print axioms A36FS.Thm7C.xiN_le_mul_rpow
#print axioms A36FS.Thm7C.aNc_eq
#print axioms A36FS.Thm7C.Nn_xiN_div_tendsto_zero
#print axioms A36FS.Thm7C.aNc_tendsto
#print axioms A36FS.Thm7C.eventually_linear_le_bound
#print axioms A36FS.Thm7C.eventually_rpow_le_mul_xiN
#print axioms A36FS.Thm7C.bndC_le
#print axioms A36FS.Thm7C.bndC_div_tendsto
#print axioms A36FS.Thm7C.schedLawE_oneBlock_pos
#print axioms A36FS.Thm7C.KLx_oneBlock_ne_top
#print axioms A36FS.Thm7C.FmixR_lt_top
#print axioms A36FS.Thm7C.rate_needs_cap


==> anc/formal_companion/lean/src/A36FS/Thm7C/Table1.lean <==
/-
A36FS.Thm7C.Table1: main-text Table 1 (paper_v1_clean.tex 1e42541c…, l.195), row "mixture, F, fixed cap R", whose
order column reads "F ≥ n^{3/(4^R−1)−o(1)}", and its converse (full-support branch).  The rate it
restates is proved in `A36FS.Thm7C.Rate` (sha256 315606a6…): `thm7c_rate`, `thm7c_rate_inf`, `FmixR`.

Credit.  The diagonal argument (`littleoExp_of_forall`) and the converse (`forall_of_littleoExp`) adapt the scratch
proofs `table1_littleo_exponent` and `rate_of_table1` of an independent semantic review (a scratch file,
sha256 5935c355…).  Changes from that scratch: the argument is proved once for an arbitrary
`f : ℕ → WithTop ℝ` and exponent `e : ℝ`, then specialised; the diagonal index is `K n = max {k ≤ n | N k ≤ n}`
(`Nat.findGreatest`; the running maximum of the thresholds is not needed); the witness is shown positive; and the
converse takes the Table 1 form as one existential hypothesis.

Notation.  `e_R = 3/(4^R−1)` is `3 / ((4 : ℝ) ^ R - 1)` (real division, natural power); `n^{…}` is `Real.rpow` on
`(n : ℝ)`; `F(μ) = KLx (fsTarget n) (mixLawE (fsOracle n) μ)`; "the components of `μ` all have at most `R` rounds" is
`∀ p ∈ μ.parts, p.2.length ≤ R`; `F^mix_R(n)` is `FmixR n R`, the infimum of `F` over that class in `WithTop ℝ`
(`le_FmixR_iff`).  The `ε : ℕ → ℝ` below is the o(1) sequence in the exponent.  It is unrelated to the KL tolerance
`ε > 0` of Table 1's caption, which this row does not use.

Headlines (`#print axioms` at the end of the file).
* `table1_rate` (`R ≥ 1`): `∃ ε : ℕ → ℝ, ε → 0 ∧ ∀ᶠ n, ↑(n^{e_R − ε n}) ≤ FmixR n R`.
* `table1_rate_forall` (`R ≥ 1`): `∃ ε → 0, ∀ᶠ n, ∀ μ : SchedMix n, (components ≤ R) → ↑(n^{e_R − ε n}) ≤ F(μ)`.
  `ε` is chosen before `n` and `μ`, so it does not depend on `μ`.
* `table1_rate_pos` (`R ≥ 1`): `table1_rate` with a witness that is positive at every `n`.
* `rate_of_table1` (every `R`): if some `ε : ℕ → ℝ` with `ε → 0` has `∀ᶠ n, ↑(n^{e_R − ε n}) ≤ FmixR n R`, then for
  every `η' > 0`, `∀ᶠ n, ↑(n^{e_R − η'}) ≤ FmixR n R`, which is the conclusion of `thm7c_rate_inf`.
  `rate_of_table1_forall` is the same for the ∀ μ form, with the conclusion of `thm7c_rate`.
* `table1_iff`, `table1_iff_forall` (every `R`): the Table 1 form and the fixed-`η'` form are equivalent, for
  `FmixR` and for the ∀ μ form.  For `R ≥ 1` both sides hold.

The sign of `ε`.  The exponent is `e_R − ε n`, so `ε n > 0` is a loss and `ε n < 0` a gain.  Wherever the Table 1
form is assumed (`rate_of_table1`, `rate_of_table1_forall`, the left sides of `table1_iff`, `table1_iff_forall`),
`ε` is any real sequence with `ε n → 0`, of either sign at any `n`.  `littleoExp_iff_pos` shows that this is
equivalent to asking for a positive witness, and `table1_rate_pos` supplies one.

Checks.  `table1_rate_finite`: for `R ≥ 1` the bound is eventually on a finite infimum (`FmixR_lt_top`), so `⊤` does
not satisfy it trivially.  `table1_needs_cap`: with the round cap deleted, the ∀ μ form fails for every `ε`, because
the all-singletons mixture has `F = 0`.  `littleoExp_needs_tendsto`: for a general `f` the converse fails if `ε → 0`
is dropped.

What is used.  Every lower bound on `F` here is `thm7c_rate_inf` (Rate.lean), moved between the infimum and the ∀ μ
forms by `le_FmixR` / `le_FmixR_iff`.  The checks also use `FmixR_lt_top` and `Thm7.KLx_exactMix`, as Rate.lean does.
The hypotheses of `rate_of_table1(_forall)` and of the §1 lemmas are the premises of the stated equivalence, not its
conclusion.  For `R ≥ 1` all of them hold: `thm7c_rate_inf` gives the fixed-`η'` premise of `littleoExp_of_forall`
at `f n = FmixR n R`, and `table1_rate` / `table1_rate_forall` give the Table 1 premise of `rate_of_table1` /
`rate_of_table1_forall`.
-/
import A36FS.Thm7C.Rate

set_option autoImplicit false

namespace A36FS.Thm7C

open Filter Topology AGF A36RW FSCore.TestSet

/-! ## §1 The o(1)-exponent form for an arbitrary sequence `f : ℕ → WithTop ℝ` -/

section Generic

variable {f : ℕ → WithTop ℝ} {e : ℝ}

/-- **Converse, for either sign of `ε`.**  If `ε n → 0` and eventually `n^{e − ε n} ≤ f n`, then for every fixed
`η' > 0`, eventually `n^{e − η'} ≤ f n`: eventually `ε n < η'` and `n ≥ 1`, and `x ↦ n^x` is monotone for `n ≥ 1`. -/
theorem forall_of_littleoExp {ε : ℕ → ℝ} (hε : Tendsto ε atTop (𝓝 0))
    (h : ∀ᶠ n : ℕ in atTop, (((n : ℝ) ^ (e - ε n) : ℝ) : WithTop ℝ) ≤ f n) {η' : ℝ} (hη : 0 < η') :
    ∀ᶠ n : ℕ in atTop, (((n : ℝ) ^ (e - η') : ℝ) : WithTop ℝ) ≤ f n := by
  filter_upwards [h, hε.eventually (gt_mem_nhds hη), eventually_ge_atTop 1] with n h1 h2 h3
  have hn : (1 : ℝ) ≤ n := by exact_mod_cast h3
  exact (WithTop.coe_le_coe.2 (Real.rpow_le_rpow_of_exponent_le hn (by linarith))).trans h1

/-- **The diagonal argument.**  If eventually `n^{e − η'} ≤ f n` for each fixed `η' > 0`, then ONE `ε` works:
`ε n > 0` for every `n`, `ε → 0`, and eventually `n^{e − ε n} ≤ f n`.  With `N k` a threshold for `η' = 1/(k+1)`,
take `ε n = 1/(K n + 1)`, where `K n` is the largest `k ≤ n` with `N k ≤ n`.  Then `K n → ∞`, and `N (K n) ≤ n` once
`n ≥ N 0`. -/
theorem littleoExp_of_forall
    (h : ∀ η' : ℝ, 0 < η' → ∀ᶠ n : ℕ in atTop, (((n : ℝ) ^ (e - η') : ℝ) : WithTop ℝ) ≤ f n) :
    ∃ ε : ℕ → ℝ, (∀ n, 0 < ε n) ∧ Tendsto ε atTop (𝓝 0) ∧
      ∀ᶠ n : ℕ in atTop, (((n : ℝ) ^ (e - ε n) : ℝ) : WithTop ℝ) ≤ f n := by
  have hk : ∀ k : ℕ, ∃ N : ℕ, ∀ n : ℕ, N ≤ n →
      (((n : ℝ) ^ (e - 1 / ((k : ℝ) + 1)) : ℝ) : WithTop ℝ) ≤ f n :=
    fun k => eventually_atTop.1 (h (1 / ((k : ℝ) + 1)) Nat.one_div_pos_of_nat)
  choose N hN using hk
  let K : ℕ → ℕ := fun n => Nat.findGreatest (fun k => N k ≤ n) n
  have hK : Tendsto K atTop atTop := by
    refine tendsto_atTop.2 (fun k => ?_)
    filter_upwards [eventually_ge_atTop (N k), eventually_ge_atTop k] with n h1 h2
    exact Nat.le_findGreatest h2 h1
  refine ⟨fun n => 1 / ((K n : ℝ) + 1), fun n => Nat.one_div_pos_of_nat,
    tendsto_one_div_add_atTop_nhds_zero_nat.comp hK, ?_⟩
  filter_upwards [eventually_ge_atTop (N 0)] with n hn
  exact hN (K n) n (Nat.findGreatest_spec (P := fun k => N k ≤ n) (Nat.zero_le n) hn)

/-- **The two forms are equivalent**, for any `f` and `e`.  On the left, `ε` is any real sequence tending to `0`. -/
theorem littleoExp_iff :
    (∃ ε : ℕ → ℝ, Tendsto ε atTop (𝓝 0) ∧
      ∀ᶠ n : ℕ in atTop, (((n : ℝ) ^ (e - ε n) : ℝ) : WithTop ℝ) ≤ f n) ↔
    ∀ η' : ℝ, 0 < η' → ∀ᶠ n : ℕ in atTop, (((n : ℝ) ^ (e - η') : ℝ) : WithTop ℝ) ≤ f n := by
  constructor
  · rintro ⟨ε, hε, h⟩ η' hη
    exact forall_of_littleoExp hε h hη
  · intro h
    obtain ⟨ε, -, hε, h'⟩ := littleoExp_of_forall h
    exact ⟨ε, hε, h'⟩

/-- **The sign of the o(1) does not matter**: a witness of arbitrary sign exists iff a positive one does. -/
theorem littleoExp_iff_pos :
    (∃ ε : ℕ → ℝ, Tendsto ε atTop (𝓝 0) ∧
      ∀ᶠ n : ℕ in atTop, (((n : ℝ) ^ (e - ε n) : ℝ) : WithTop ℝ) ≤ f n) ↔
    ∃ ε : ℕ → ℝ, (∀ n, 0 < ε n) ∧ Tendsto ε atTop (𝓝 0) ∧
      ∀ᶠ n : ℕ in atTop, (((n : ℝ) ^ (e - ε n) : ℝ) : WithTop ℝ) ≤ f n := by
  constructor
  · intro h
    exact littleoExp_of_forall (littleoExp_iff.1 h)
  · rintro ⟨ε, -, hε, h⟩
    exact ⟨ε, hε, h⟩

end Generic

/-! ## §2 Table 1 (l.195), row "mixture, F, fixed cap R": `F ≥ n^{3/(4^R−1) − o(1)}` -/

/-- **Target 1, `table1_rate`.**  For every `R ≥ 1` there is ONE real sequence `ε` with `ε → 0` such that
`F^mix_R(n) ≥ n^{3/(4^R−1) − ε n}` for all large `n`.  From `thm7c_rate_inf` by `littleoExp_iff`. -/
theorem table1_rate {R : ℕ} (hR : 1 ≤ R) :
    ∃ ε : ℕ → ℝ, Tendsto ε atTop (𝓝 0) ∧
      ∀ᶠ n : ℕ in atTop, ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - ε n) : ℝ)) : WithTop ℝ) ≤ FmixR n R :=
  (littleoExp_iff (f := fun n => FmixR n R)).2 (fun _ hη => thm7c_rate_inf hR hη)

/-- `table1_rate` with a positive witness: `ε n > 0` at every `n`. -/
theorem table1_rate_pos {R : ℕ} (hR : 1 ≤ R) :
    ∃ ε : ℕ → ℝ, (∀ n, 0 < ε n) ∧ Tendsto ε atTop (𝓝 0) ∧
      ∀ᶠ n : ℕ in atTop, ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - ε n) : ℝ)) : WithTop ℝ) ≤ FmixR n R :=
  littleoExp_of_forall (f := fun n => FmixR n R) (fun _ hη => thm7c_rate_inf hR hη)

/-- **Target 1, the ∀ μ form, `table1_rate_forall`.**  For every `R ≥ 1` there is ONE `ε → 0`, chosen before `n`
and `μ`, such that for all large `n` every `μ : SchedMix n` whose components all have at most `R` rounds has
`F(μ) ≥ n^{3/(4^R−1) − ε n}`. -/
theorem table1_rate_forall {R : ℕ} (hR : 1 ≤ R) :
    ∃ ε : ℕ → ℝ, Tendsto ε atTop (𝓝 0) ∧
      ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) →
        ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - ε n) : ℝ)) : WithTop ℝ) ≤
          KLx (fsTarget n) (mixLawE (fsOracle n) μ) := by
  obtain ⟨ε, hε, h⟩ := table1_rate hR
  exact ⟨ε, hε, h.mono (fun _ hn => le_FmixR_iff.1 hn)⟩

/-- **Target 2, `rate_of_table1`.**  For every `R`: if some real `ε` with `ε n → 0`, of either sign, has
`F^mix_R(n) ≥ n^{3/(4^R−1) − ε n}` for all large `n`, then for every `η' > 0`,
`F^mix_R(n) ≥ n^{3/(4^R−1) − η'}` for all large `n` (the conclusion of `thm7c_rate_inf`). -/
theorem rate_of_table1 {R : ℕ}
    (h : ∃ ε : ℕ → ℝ, Tendsto ε atTop (𝓝 0) ∧
      ∀ᶠ n : ℕ in atTop, ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - ε n) : ℝ)) : WithTop ℝ) ≤ FmixR n R)
    {η' : ℝ} (hη : 0 < η') :
    ∀ᶠ n : ℕ in atTop, ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - η') : ℝ)) : WithTop ℝ) ≤ FmixR n R :=
  (littleoExp_iff (f := fun n => FmixR n R)).1 h η' hη

/-- `rate_of_table1` for the ∀ μ form: the conclusion is that of `thm7c_rate`. -/
theorem rate_of_table1_forall {R : ℕ}
    (h : ∃ ε : ℕ → ℝ, Tendsto ε atTop (𝓝 0) ∧
      ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) →
        ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - ε n) : ℝ)) : WithTop ℝ) ≤
          KLx (fsTarget n) (mixLawE (fsOracle n) μ))
    {η' : ℝ} (hη : 0 < η') :
    ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) →
      ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - η') : ℝ)) : WithTop ℝ) ≤
        KLx (fsTarget n) (mixLawE (fsOracle n) μ) := by
  obtain ⟨ε, hε, h⟩ := h
  exact (forall_of_littleoExp (f := fun n => FmixR n R) hε (h.mono (fun _ hn => le_FmixR hn)) hη).mono
    (fun _ hn => le_FmixR_iff.1 hn)

/-- **`table1_iff`**: for every `R`, the Table 1 form for `F^mix_R(n)`, with any real `ε → 0`, is equivalent to the
fixed-`η'` form, the conclusion of `thm7c_rate_inf` for every `η' > 0`. -/
theorem table1_iff {R : ℕ} :
    (∃ ε : ℕ → ℝ, Tendsto ε atTop (𝓝 0) ∧
      ∀ᶠ n : ℕ in atTop, ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - ε n) : ℝ)) : WithTop ℝ) ≤ FmixR n R) ↔
    ∀ η' : ℝ, 0 < η' →
      ∀ᶠ n : ℕ in atTop, ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - η') : ℝ)) : WithTop ℝ) ≤ FmixR n R :=
  littleoExp_iff (f := fun n => FmixR n R)

/-- `table1_iff` for the ∀ μ form: the right side is the conclusion of `thm7c_rate` for every `η' > 0`. -/
theorem table1_iff_forall {R : ℕ} :
    (∃ ε : ℕ → ℝ, Tendsto ε atTop (𝓝 0) ∧
      ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) →
        ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - ε n) : ℝ)) : WithTop ℝ) ≤
          KLx (fsTarget n) (mixLawE (fsOracle n) μ)) ↔
    ∀ η' : ℝ, 0 < η' →
      ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ R) →
        ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - η') : ℝ)) : WithTop ℝ) ≤
          KLx (fsTarget n) (mixLawE (fsOracle n) μ) := by
  constructor
  · intro h η' hη
    exact rate_of_table1_forall h hη
  · intro h
    obtain ⟨ε, hε, h'⟩ :=
      (table1_iff (R := R)).2 (fun η' hη => (h η' hη).mono (fun _ hn => le_FmixR hn))
    exact ⟨ε, hε, h'.mono (fun _ hn => le_FmixR_iff.1 hn)⟩

/-! ## §3 Checks -/

/-- **No `⊤` escape**: for `R ≥ 1`, eventually the bound of `table1_rate` is a bound on a finite infimum. -/
theorem table1_rate_finite {R : ℕ} (hR : 1 ≤ R) :
    ∃ ε : ℕ → ℝ, Tendsto ε atTop (𝓝 0) ∧
      ∀ᶠ n : ℕ in atTop, FmixR n R < ⊤ ∧
        ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - ε n) : ℝ)) : WithTop ℝ) ≤ FmixR n R := by
  obtain ⟨ε, hε, h⟩ := table1_rate hR
  exact ⟨ε, hε, (h.and (eventually_ge_atTop 1)).mono (fun _ hn => ⟨FmixR_lt_top hR hn.2, hn.1⟩)⟩

/-- **The round cap is load-bearing in the ∀ μ form**: with "components ≤ R" deleted, no `ε` at all, tending to `0`
or not, gives the bound, because the all-singletons mixture has `F = 0` (`Thm7.KLx_exactMix`, as in
`rate_needs_cap`). -/
theorem table1_needs_cap (R : ℕ) (ε : ℕ → ℝ) :
    ¬ ∀ᶠ n : ℕ in atTop, ∀ μ : SchedMix n,
      ((((n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - ε n) : ℝ)) : WithTop ℝ) ≤
        KLx (fsTarget n) (mixLawE (fsOracle n) μ) := by
  intro h
  obtain ⟨n, hn, hn1⟩ := (h.and (eventually_ge_atTop 1)).exists
  have h0 := hn (Thm7.exactMix n)
  rw [Thm7.KLx_exactMix] at h0
  have h0' : (n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - ε n) ≤ 0 := by exact_mod_cast h0
  have hpos : (0 : ℝ) < (n : ℝ) ^ (3 / ((4 : ℝ) ^ R - 1) - ε n) :=
    Real.rpow_pos_of_pos (Nat.cast_pos.2 (by omega)) _
  linarith

/-- **`ε → 0` is load-bearing in the converse** (`forall_of_littleoExp`), for a general `f`: with `f n = n^{e−1}` the
hypothesis holds for the constant `ε ≡ 1`, but `n^{e − 1/2} ≤ f n` fails at every `n ≥ 2`. -/
theorem littleoExp_needs_tendsto (e : ℝ) :
    ∃ f : ℕ → WithTop ℝ, (∀ᶠ n : ℕ in atTop, (((n : ℝ) ^ (e - 1) : ℝ) : WithTop ℝ) ≤ f n) ∧
      ¬ ∀ᶠ n : ℕ in atTop, (((n : ℝ) ^ (e - 1 / 2) : ℝ) : WithTop ℝ) ≤ f n := by
  refine ⟨fun n => (((n : ℝ) ^ (e - 1) : ℝ) : WithTop ℝ), Eventually.of_forall (fun _ => le_rfl), fun h => ?_⟩
  obtain ⟨n, hn, hn2⟩ := (h.and (eventually_ge_atTop 2)).exists
  have h1 : (n : ℝ) ^ (e - 1 / 2) ≤ (n : ℝ) ^ (e - 1) := WithTop.coe_le_coe.1 hn
  have hn1 : (1 : ℝ) < n := Nat.one_lt_cast.2 (by omega)
  have h2 : (n : ℝ) ^ (e - 1) < (n : ℝ) ^ (e - 1 / 2) :=
    Real.rpow_lt_rpow_of_exponent_lt hn1 (by linarith)
  linarith

end A36FS.Thm7C

#print axioms A36FS.Thm7C.table1_rate
#print axioms A36FS.Thm7C.table1_rate_forall
#print axioms A36FS.Thm7C.table1_rate_pos
#print axioms A36FS.Thm7C.rate_of_table1
#print axioms A36FS.Thm7C.rate_of_table1_forall
#print axioms A36FS.Thm7C.table1_iff
#print axioms A36FS.Thm7C.table1_iff_forall
#print axioms A36FS.Thm7C.forall_of_littleoExp
#print axioms A36FS.Thm7C.littleoExp_of_forall
#print axioms A36FS.Thm7C.littleoExp_iff
#print axioms A36FS.Thm7C.littleoExp_iff_pos
#print axioms A36FS.Thm7C.table1_rate_finite
#print axioms A36FS.Thm7C.table1_needs_cap
#print axioms A36FS.Thm7C.littleoExp_needs_tendsto


==> anc/formal_companion/lean/src/A36FS/Thm8/Binom.lean <==
import Mathlib
import A36FS.Thm8.Params

/-!
# A36FS.Thm8.Binom: the binomial comparison lemmas B1 and B2 (the write-up §3; paper Z1, Z2)

Full-support branch.  Mathematics: the write-up
(c4d9126f…) §3, from an earlier derivation,
Part I §3 (df300f42…).

## Model

Explicit finite mass functions on `ℕ`.  Mathlib's `PMF.binomial` is not used.
* `binPmf N p k = C(N,k) p^k (1-p)^(N-k)`.  It vanishes for `k > N` (`binPmf_eq_zero_of_lt`), is
  nonnegative for `p ∈ [0,1]` (`binPmf_nonneg`) and sums to one over `range (N+1)` (`sum_binPmf`).
* `shiftPmf v P` is the law of `Y + v` when `P` is the law of `Y`, for `v : ℕ` (`sum_shiftPmf`).
* Total variation is `½ Σ_{k ∈ S} |P k - Q k|`.  Every bound below is proved for **every** finite
  `S : Finset ℕ`; when `S` is a finite range containing both supports, the sum is the total variation.

## Main statements

* `B1` (Lemma B1): `TV(Y+i, Y+j) ≤ |j-i| / (2√((b+1)p(1-p)))` for `Y ~ Bin(b,p)`, `0 < p < 1`,
  `i j : ℕ`.  `B1_int` is the integer-`v` form: `TV(Y, Y+v)` with both laws translated by `(-v)⁺`,
  so that they live on `ℕ` (translation does not change total variation).
* B1's consequence (v2 §3), for `d < N`, `1 ≤ j < d`, `p = j/d`, `Y ~ Bin(N-d,p)`, `Z ~ Bin(d,p)`:
  `B1_consequence_mad`: `TV(Y+j, Bin(N,p)) ≤ E|Z-j| / (2√((N-d+1)p(1-p)))`;
  `B1_consequence`: `≤ ½√(d/(N-d+1))`; `B1_consequence'`: `≤ √(d/(N-d))`.
* `B2` (Lemma B2): `TV(Bin(N,p), Bin(N,q)) ≤ √(N/α)·|p-q|` for `0 < α`, `p, q ∈ [α, 1-α]`.
  `B2_sharp` is the intermediate `≤ ½√(N/(α(1-α)))·|p-q|`.

Exact steps of the v2 proofs, also exported: `binPmf_shift_identity` (the identity (3.2), for every
`k : ℕ`), `tv_shift_one_eq` (`TV(Y+1,Y) = E|Z-(b+1)p| / (2(b+1)p(1-p))`, `Z ~ Bin(b+1,p)`),
`sum_abs_shift_one_sub_le`, `binPmf_add_conv` (`Bin(b+d,p)` is the law of `Y + Z`),
`hasDerivAt_binPmf` (`d/dt u_N(k;t) = ((k-Nt)/(t(1-t)))·u_N(k;t)` on `0 < t < 1`) and
`sum_abs_deriv_le` (`Σ_k |∂_t u_N(k;t)| ≤ √(N/(t(1-t)))`).

## Routes

* B1 follows v2: the identity (3.2); Cauchy–Schwarz against the binomial variance (Mathlib's
  `bernsteinPolynomial.variance`, evaluated at `p`); translation invariance and the triangle inequality
  over unit shifts.
* The consequence uses the convolution identity (Vandermonde, `Nat.add_choose_eq`), averages B1 over
  `Z`, and bounds `E|Z-j| ≤ √(d p(1-p))` by the same Cauchy–Schwarz step (`E Z = dp = j`).
* B2 uses the derivative identity (from `bernsteinPolynomial.derivative_succ`/`derivative_zero` and
  (3.2)) and Lagrange's mean value theorem (`exists_hasDerivAt_eq_slope`) applied to the single function
  `G(t) = Σ_k s_k u_N(k;t)` with `s_k = ±1` the sign of `u_N(k;q) - u_N(k;p)`, so
  `G(q) - G(p) = Σ_k |u_N(k;q) - u_N(k;p)|` and `|G'| ≤ Σ_k |∂_t u_N|`.  This replaces v2's
  "integrate each derivative and sum" by the mean value theorem; no interval integral is used.  Then
  `t(1-t) ≥ α(1-α)` on `[α,1-α]`, and `½√(N/(α(1-α))) ≤ √(N/α)` because `α ≤ ½`, which
  `p ∈ [α,1-α]` forces.

`A36FS.Thm8.Params` is imported as the brief requires; none of its parameters occur in this file.
-/

set_option autoImplicit false

namespace A36FS.Thm8.Binom

open Finset

/-! ### Definitions -/

/-- The binomial mass function on `ℕ`: `binPmf N p k = C(N,k) p^k (1-p)^(N-k)`; it is `0` for
`k > N` because `Nat.choose N k = 0` there. -/
noncomputable def binPmf (N : ℕ) (p : ℝ) (k : ℕ) : ℝ :=
  (N.choose k : ℝ) * p ^ k * (1 - p) ^ (N - k)

/-- Translation by `v : ℕ`: if `P` is the law of `Y`, then `shiftPmf v P` is the law of `Y + v`. -/
noncomputable def shiftPmf (v : ℕ) (P : ℕ → ℝ) (k : ℕ) : ℝ :=
  if v ≤ k then P (k - v) else 0

/-! ### Elementary facts: support, normalization, variance, Cauchy–Schwarz -/

theorem binPmf_eq_zero_of_lt {N k : ℕ} (p : ℝ) (h : N < k) : binPmf N p k = 0 := by
  simp [binPmf, Nat.choose_eq_zero_of_lt h]

theorem binPmf_nonneg (N : ℕ) {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (k : ℕ) :
    0 ≤ binPmf N p k := by
  have : 0 ≤ 1 - p := by linarith
  unfold binPmf; positivity

/-- `binPmf` is the evaluation of Mathlib's Bernstein polynomial. -/
theorem binPmf_eq_eval (N : ℕ) (p : ℝ) (k : ℕ) :
    binPmf N p k = (bernsteinPolynomial ℝ N k).eval p := by
  simp [binPmf, bernsteinPolynomial]

/-- Normalization: `Σ_{k ≤ N} binPmf N p k = 1` (for every real `p`). -/
theorem sum_binPmf (N : ℕ) (p : ℝ) : ∑ k ∈ range (N + 1), binPmf N p k = 1 := by
  have h := congrArg (Polynomial.eval p) (bernsteinPolynomial.sum ℝ N)
  rw [Polynomial.eval_finsetSum, Polynomial.eval_one] at h
  simpa only [← binPmf_eq_eval] using h

/-- The binomial variance: `Σ_{k ≤ N} (k - Np)² binPmf N p k = N p (1-p)`. -/
theorem sum_sq_binPmf (N : ℕ) (p : ℝ) :
    ∑ k ∈ range (N + 1), ((k : ℝ) - N * p) ^ 2 * binPmf N p k = N * p * (1 - p) := by
  have h := congrArg (Polynomial.eval p) (bernsteinPolynomial.variance ℝ N)
  simp only [Polynomial.eval_finsetSum, Polynomial.eval_mul, Polynomial.eval_pow,
    Polynomial.eval_sub, Polynomial.eval_X, Polynomial.eval_natCast,
    Polynomial.eval_one, nsmul_eq_mul, ← binPmf_eq_eval] at h
  rw [← h]
  exact Finset.sum_congr rfl fun k _ => by ring

theorem continuous_binPmf (N k : ℕ) : Continuous fun t => binPmf N t k := by
  unfold binPmf; fun_prop

/-- Cauchy–Schwarz for a probability weight: `E|X| ≤ √(E X²)`. -/
theorem sum_abs_mul_le_sqrt {ι : Type*} (s : Finset ι) (w x : ι → ℝ) (hw : ∀ i ∈ s, 0 ≤ w i)
    (h1 : ∑ i ∈ s, w i = 1) : ∑ i ∈ s, |x i| * w i ≤ √(∑ i ∈ s, x i ^ 2 * w i) := by
  have hexp : ∀ a : ℝ, ∑ i ∈ s, (|x i| - a) ^ 2 * w i
      = ∑ i ∈ s, x i ^ 2 * w i - 2 * a * (∑ i ∈ s, |x i| * w i) + a ^ 2 * ∑ i ∈ s, w i := by
    intro a
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib, ← Finset.sum_add_distrib]
    exact Finset.sum_congr rfl fun i _ => by rw [sub_sq, sq_abs]; ring
  have ha : 0 ≤ ∑ i ∈ s, |x i| * w i :=
    Finset.sum_nonneg fun i hi => mul_nonneg (abs_nonneg _) (hw i hi)
  have hb : 0 ≤ ∑ i ∈ s, x i ^ 2 * w i :=
    Finset.sum_nonneg fun i hi => mul_nonneg (sq_nonneg _) (hw i hi)
  have hnn : 0 ≤ ∑ i ∈ s, (|x i| - ∑ j ∈ s, |x j| * w j) ^ 2 * w i :=
    Finset.sum_nonneg fun i hi => mul_nonneg (sq_nonneg _) (hw i hi)
  rw [hexp, h1] at hnn
  rw [Real.le_sqrt ha hb]
  nlinarith

/-- Mean absolute deviation of `Bin(N,p)`: `E|Z - Np| ≤ √(N p (1-p))`, `0 ≤ p ≤ 1`. -/
theorem sum_abs_sub_mul_binPmf_le (N : ℕ) {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) :
    ∑ k ∈ range (N + 1), |(k : ℝ) - N * p| * binPmf N p k ≤ √((N : ℝ) * p * (1 - p)) := by
  have h := sum_abs_mul_le_sqrt (range (N + 1)) (binPmf N p) (fun k => (k : ℝ) - N * p)
    (fun k _ => binPmf_nonneg N hp0 hp1 k) (sum_binPmf N p)
  rwa [sum_sq_binPmf] at h

/-! ### Shifts and finite partial sums -/

theorem shiftPmf_zero (P : ℕ → ℝ) : shiftPmf 0 P = P := by
  funext k; simp [shiftPmf]

theorem shiftPmf_shiftPmf (i j : ℕ) (P : ℕ → ℝ) :
    shiftPmf i (shiftPmf j P) = shiftPmf (i + j) P := by
  funext k
  unfold shiftPmf
  by_cases h1 : i ≤ k
  · by_cases h2 : j ≤ k - i
    · rw [if_pos h1, if_pos h2, if_pos (by omega)]
      congr 1
      omega
    · rw [if_pos h1, if_neg h2, if_neg (by omega)]
  · rw [if_neg h1, if_neg (by omega)]

/-- `shiftPmf v` preserves mass: `Σ_{k < v+R} shiftPmf v P k = Σ_{k < R} P k`. -/
theorem sum_shiftPmf (v : ℕ) (P : ℕ → ℝ) (R : ℕ) :
    ∑ k ∈ range (v + R), shiftPmf v P k = ∑ k ∈ range R, P k := by
  rw [Finset.sum_range_add]
  have h1 : ∑ k ∈ range v, shiftPmf v P k = 0 :=
    Finset.sum_eq_zero fun k hk => by
      rw [mem_range] at hk; simp [shiftPmf, not_le.2 hk]
  rw [h1, zero_add]
  exact Finset.sum_congr rfl fun k _ => by simp [shiftPmf]

/-- A nonnegative function vanishing from `R` on has every finite partial sum at most its sum
over `range R`. -/
theorem sum_le_sum_range_of_eq_zero (f : ℕ → ℝ) (hf : ∀ k, 0 ≤ f k) (R : ℕ)
    (hR : ∀ k, R ≤ k → f k = 0) (S : Finset ℕ) : ∑ k ∈ S, f k ≤ ∑ k ∈ range R, f k := by
  calc ∑ k ∈ S, f k ≤ ∑ k ∈ S ∪ range R, f k :=
        Finset.sum_le_sum_of_subset_of_nonneg Finset.subset_union_left fun k _ _ => hf k
    _ = ∑ k ∈ range R, f k := by
        refine (Finset.sum_subset Finset.subset_union_right fun k _ hk => hR k ?_).symm
        simpa using hk

/-- `L1Le P Q c`: every finite partial sum of `|P k - Q k|` is at most `c`, i.e. the `ℓ¹` distance of
the finitely supported `P`, `Q` is at most `c`. -/
def L1Le (P Q : ℕ → ℝ) (c : ℝ) : Prop :=
  ∀ S : Finset ℕ, ∑ k ∈ S, |P k - Q k| ≤ c

theorem L1Le.symm {P Q : ℕ → ℝ} {c : ℝ} (h : L1Le P Q c) : L1Le Q P c := fun S => by
  simpa only [abs_sub_comm] using h S

theorem L1Le.trans {P Q R : ℕ → ℝ} {c₁ c₂ : ℝ} (h₁ : L1Le P Q c₁) (h₂ : L1Le Q R c₂) :
    L1Le P R (c₁ + c₂) := fun S =>
  calc ∑ k ∈ S, |P k - R k| ≤ ∑ k ∈ S, (|P k - Q k| + |Q k - R k|) :=
        Finset.sum_le_sum fun _ _ => abs_sub_le _ _ _
    _ = ∑ k ∈ S, |P k - Q k| + ∑ k ∈ S, |Q k - R k| := Finset.sum_add_distrib
    _ ≤ c₁ + c₂ := add_le_add (h₁ S) (h₂ S)

theorem L1Le.mono {P Q : ℕ → ℝ} {c c' : ℝ} (h : L1Le P Q c) (hc : c ≤ c') : L1Le P Q c' :=
  fun S => (h S).trans hc

theorem L1Le.shift {P Q : ℕ → ℝ} {c : ℝ} (h : L1Le P Q c) (v : ℕ) :
    L1Le (shiftPmf v P) (shiftPmf v Q) c := by
  intro S
  have e : ∀ k, |shiftPmf v P k - shiftPmf v Q k|
      = if v ≤ k then |P (k - v) - Q (k - v)| else 0 := by
    intro k; unfold shiftPmf; split_ifs <;> simp
  have himg : ∑ k ∈ S.filter (fun k => v ≤ k), |P (k - v) - Q (k - v)|
      = ∑ j ∈ (S.filter (fun k => v ≤ k)).image (fun k => k - v), |P j - Q j| := by
    rw [Finset.sum_image]
    intro x hx y hy hxy
    simp only [Finset.mem_coe, Finset.mem_filter] at hx hy
    simp only at hxy
    omega
  rw [Finset.sum_congr rfl fun k _ => e k, ← Finset.sum_filter, himg]
  exact h _

/-! ### Lemma B1 -/

/-- **v2 (3.2)**, multiplied out: for every `k : ℕ`, with `u_b(-1) := 0` (`shiftPmf 1`),
`(b+1) p (1-p) (u_b(k-1) - u_b(k)) = (k - (b+1)p) u_{b+1}(k)`.  For `k > b+1` both sides vanish. -/
theorem binPmf_shift_identity (b : ℕ) (p : ℝ) (k : ℕ) :
    ((b : ℝ) + 1) * p * (1 - p) * (shiftPmf 1 (binPmf b p) k - binPmf b p k)
      = ((k : ℝ) - ((b : ℝ) + 1) * p) * binPmf (b + 1) p k := by
  rcases k with _ | m
  · simp [shiftPmf, binPmf]
    ring
  · have hs : shiftPmf 1 (binPmf b p) (m + 1) = binPmf b p m := by simp [shiftPmf]
    rw [hs]
    rcases Nat.lt_or_ge m b with h | h
    · obtain ⟨r, rfl⟩ : ∃ r, b = m + 1 + r := ⟨b - (m + 1), by omega⟩
      have h0 := Nat.add_one_mul_choose_eq (m + 1 + r) m
      have h1 := Nat.choose_mul_succ_eq (m + 1 + r) (m + 1)
      have e1 : m + 1 + r - m = r + 1 := by omega
      have e2 : m + 1 + r - (m + 1) = r := by omega
      have e3 : m + 1 + r + 1 - (m + 1) = r + 1 := by omega
      rw [e3] at h1
      have h0' : ((m : ℝ) + 1 + r + 1) * ((m + 1 + r).choose m : ℝ)
          = ((m + 1 + r + 1).choose (m + 1) : ℝ) * ((m : ℝ) + 1) := by exact_mod_cast h0
      have h1' : ((m + 1 + r).choose (m + 1) : ℝ) * ((m : ℝ) + 1 + r + 1)
          = ((m + 1 + r + 1).choose (m + 1) : ℝ) * ((r : ℝ) + 1) := by exact_mod_cast h1
      simp only [binPmf, e1, e2, e3]
      push_cast
      linear_combination (p ^ (m + 1) * (1 - p) ^ (r + 2)) * h0'
        - (p ^ (m + 2) * (1 - p) ^ (r + 1)) * h1'
    · rcases h.eq_or_lt with h | h
      · rw [← h]
        simp [binPmf]
        ring
      · rw [binPmf_eq_zero_of_lt p h, binPmf_eq_zero_of_lt p (by omega : b < m + 1),
          binPmf_eq_zero_of_lt p (by omega : b + 1 < m + 1)]
        ring

theorem abs_shift_one_sub_eq (b : ℕ) {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1) (k : ℕ) :
    |shiftPmf 1 (binPmf b p) k - binPmf b p k|
      = |(k : ℝ) - ((b : ℝ) + 1) * p| * binPmf (b + 1) p k / (((b : ℝ) + 1) * p * (1 - p)) := by
  have hq : 0 < 1 - p := by linarith
  have hσ : 0 < ((b : ℝ) + 1) * p * (1 - p) := by positivity
  rw [eq_div_iff hσ.ne']
  calc |shiftPmf 1 (binPmf b p) k - binPmf b p k| * (((b : ℝ) + 1) * p * (1 - p))
      = |((b : ℝ) + 1) * p * (1 - p) * (shiftPmf 1 (binPmf b p) k - binPmf b p k)| := by
        rw [abs_mul (((b : ℝ) + 1) * p * (1 - p)), abs_of_pos hσ, mul_comm]
    _ = |(k : ℝ) - ((b : ℝ) + 1) * p| * binPmf (b + 1) p k := by
        rw [binPmf_shift_identity, abs_mul, abs_of_nonneg (binPmf_nonneg (b + 1) hp0.le hp1.le k)]

/-- **v2 §3:** `TV(Y+1, Y) = E|Z-(b+1)p| / (2(b+1)p(1-p))` for `Y ~ Bin(b,p)`, `Z ~ Bin(b+1,p)`;
`range (b+2)` contains both supports. -/
theorem tv_shift_one_eq (b : ℕ) {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1) :
    (1 / 2) * ∑ k ∈ range (b + 2), |shiftPmf 1 (binPmf b p) k - binPmf b p k|
      = (∑ k ∈ range (b + 2), |(k : ℝ) - ((b : ℝ) + 1) * p| * binPmf (b + 1) p k)
          / (2 * (((b : ℝ) + 1) * p * (1 - p))) := by
  rw [Finset.sum_congr rfl fun k _ => abs_shift_one_sub_eq b hp0 hp1 k, ← Finset.sum_div,
    one_div_mul_eq_div, div_div, mul_comm _ (2 : ℝ)]

/-- The unit-shift bound: `Σ_{k ≤ b+1} |u_b(k-1) - u_b(k)| ≤ 1/√((b+1)p(1-p))`. -/
theorem sum_abs_shift_one_sub_le (b : ℕ) {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1) :
    ∑ k ∈ range (b + 2), |shiftPmf 1 (binPmf b p) k - binPmf b p k|
      ≤ 1 / √(((b : ℝ) + 1) * p * (1 - p)) := by
  have hq : 0 < 1 - p := by linarith
  have hσ : 0 < ((b : ℝ) + 1) * p * (1 - p) := by positivity
  have hmad : ∑ k ∈ range (b + 2), |(k : ℝ) - ((b : ℝ) + 1) * p| * binPmf (b + 1) p k
      ≤ √(((b : ℝ) + 1) * p * (1 - p)) := by
    have := sum_abs_sub_mul_binPmf_le (b + 1) hp0.le hp1.le
    push_cast at this
    exact this
  rw [Finset.sum_congr rfl fun k _ => abs_shift_one_sub_eq b hp0 hp1 k, ← Finset.sum_div,
    ← Real.sqrt_div_self']
  exact div_le_div_of_nonneg_right hmad hσ.le

theorem L1Le_shift_one (b : ℕ) {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1) :
    L1Le (binPmf b p) (shiftPmf 1 (binPmf b p)) (1 / √(((b : ℝ) + 1) * p * (1 - p))) := by
  intro S
  refine (sum_le_sum_range_of_eq_zero (fun k => |binPmf b p k - shiftPmf 1 (binPmf b p) k|)
    (fun k => abs_nonneg _) (b + 2) (fun k hk => ?_) S).trans ?_
  · show |binPmf b p k - shiftPmf 1 (binPmf b p) k| = 0
    rw [binPmf_eq_zero_of_lt p (by omega : b < k), shiftPmf, if_pos (by omega : 1 ≤ k),
      binPmf_eq_zero_of_lt p (by omega : b < k - 1)]
    simp
  · calc ∑ k ∈ range (b + 2), |binPmf b p k - shiftPmf 1 (binPmf b p) k|
        = ∑ k ∈ range (b + 2), |shiftPmf 1 (binPmf b p) k - binPmf b p k| :=
          Finset.sum_congr rfl fun k _ => abs_sub_comm _ _
      _ ≤ _ := sum_abs_shift_one_sub_le b hp0 hp1

theorem L1Le_shift (b : ℕ) {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1) (v : ℕ) :
    L1Le (binPmf b p) (shiftPmf v (binPmf b p))
      ((v : ℝ) * (1 / √(((b : ℝ) + 1) * p * (1 - p)))) := by
  induction v with
  | zero =>
    intro S
    simp [shiftPmf_zero]
  | succ v ih =>
    have h1 := (L1Le_shift_one b hp0 hp1).shift v
    rw [shiftPmf_shiftPmf] at h1
    refine (ih.trans h1).mono (le_of_eq ?_)
    push_cast
    ring

/-- `ℓ¹` form of B1: `‖law(Y+i) - law(Y+j)‖₁ ≤ |j-i| / √((b+1)p(1-p))`. -/
theorem L1Le_shift_shift (b : ℕ) {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1) (i j : ℕ) :
    L1Le (shiftPmf i (binPmf b p)) (shiftPmf j (binPmf b p))
      (|(j : ℝ) - i| * (1 / √(((b : ℝ) + 1) * p * (1 - p)))) := by
  rcases le_total i j with h | h
  · obtain ⟨r, rfl⟩ := Nat.exists_eq_add_of_le h
    have h1 := (L1Le_shift b hp0 hp1 r).shift i
    rw [shiftPmf_shiftPmf] at h1
    refine h1.mono (le_of_eq ?_)
    push_cast
    rw [show (i : ℝ) + r - i = r by ring, abs_of_nonneg (Nat.cast_nonneg r)]
  · obtain ⟨r, rfl⟩ := Nat.exists_eq_add_of_le h
    have h1 := ((L1Le_shift b hp0 hp1 r).shift j).symm
    rw [shiftPmf_shiftPmf] at h1
    refine h1.mono (le_of_eq ?_)
    push_cast
    rw [show (j : ℝ) - (j + r) = -r by ring, abs_neg, abs_of_nonneg (Nat.cast_nonneg r)]

/-- **Lemma B1 (translation smoothing), v2 §3.**  For `Y ~ Bin(b,p)`, `0 < p < 1` and shifts
`i j : ℕ`: `TV(Y+i, Y+j) ≤ |j-i| / (2√((b+1)p(1-p)))`, over every finite `S ⊆ ℕ`. -/
theorem B1 (b : ℕ) {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1) (i j : ℕ) (S : Finset ℕ) :
    (1 / 2) * ∑ k ∈ S, |shiftPmf i (binPmf b p) k - shiftPmf j (binPmf b p) k|
      ≤ |(j : ℝ) - i| / (2 * √(((b : ℝ) + 1) * p * (1 - p))) := by
  have h := L1Le_shift_shift b hp0 hp1 i j S
  calc (1 / 2) * ∑ k ∈ S, |shiftPmf i (binPmf b p) k - shiftPmf j (binPmf b p) k|
      ≤ (1 / 2) * (|(j : ℝ) - i| * (1 / √(((b : ℝ) + 1) * p * (1 - p)))) :=
        mul_le_mul_of_nonneg_left h (by norm_num)
    _ = |(j : ℝ) - i| / (2 * √(((b : ℝ) + 1) * p * (1 - p))) := by ring

/-- **Lemma B1, integer-`v` form.**  `TV(Y, Y+v) ≤ |v| / (2√((b+1)p(1-p)))` for `v : ℤ`, with both
laws translated by `(-v)⁺` so that they live on `ℕ`. -/
theorem B1_int (b : ℕ) {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1) (v : ℤ) (S : Finset ℕ) :
    (1 / 2) * ∑ k ∈ S, |shiftPmf (-v).toNat (binPmf b p) k - shiftPmf v.toNat (binPmf b p) k|
      ≤ |(v : ℝ)| / (2 * √(((b : ℝ) + 1) * p * (1 - p))) := by
  have h := B1 b hp0 hp1 (-v).toNat v.toNat S
  have e : ((v.toNat : ℕ) : ℝ) - (((-v).toNat : ℕ) : ℝ) = (v : ℝ) := by
    have h' : ((v.toNat : ℤ) - ((-v).toNat : ℤ)) = v := by omega
    exact_mod_cast h'
  rwa [e] at h


/-! ### B1's consequence -/

/-- The convolution identity: `Bin(b+d,p)` is the law of `Y + Z`, `Y ~ Bin(b,p)`, `Z ~ Bin(d,p)`
independent. -/
theorem binPmf_add_conv (b d : ℕ) (p : ℝ) (k : ℕ) :
    binPmf (b + d) p k = ∑ i ∈ range (d + 1), binPmf d p i * shiftPmf i (binPmf b p) k := by
  have hA : binPmf (b + d) p k
      = ∑ ij ∈ antidiagonal k, binPmf d p ij.1 * binPmf b p ij.2 := by
    unfold binPmf
    rw [add_comm b d, Nat.add_choose_eq, Nat.cast_sum, Finset.sum_mul, Finset.sum_mul]
    refine Finset.sum_congr rfl fun ij hij => ?_
    replace hij : ij.1 + ij.2 = k := by simpa using hij
    obtain ⟨i, l⟩ := ij
    simp only at hij ⊢
    by_cases hi : i ≤ d
    · by_cases hl : l ≤ b
      · have e1 : d + b - k = (d - i) + (b - l) := by omega
        rw [e1, ← hij, pow_add, pow_add]
        push_cast
        ring
      · rw [Nat.choose_eq_zero_of_lt (by omega : b < l)]
        simp
    · rw [Nat.choose_eq_zero_of_lt (by omega : d < i)]
      simp
  have hR : ∑ i ∈ range (d + 1), binPmf d p i * shiftPmf i (binPmf b p) k
      = ∑ i ∈ range (k + d + 1), binPmf d p i * shiftPmf i (binPmf b p) k := by
    refine Finset.sum_subset (Finset.range_subset_range.2 (by omega)) fun i _ hi => ?_
    rw [mem_range] at hi
    rw [binPmf_eq_zero_of_lt p (by omega : d < i), zero_mul]
  rw [hA, Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk, hR]
  calc ∑ i ∈ range k.succ, binPmf d p (i, k - i).1 * binPmf b p (i, k - i).2
      = ∑ i ∈ range k.succ, binPmf d p i * shiftPmf i (binPmf b p) k := by
        refine Finset.sum_congr rfl fun i hi => ?_
        rw [mem_range] at hi
        simp only [shiftPmf, if_pos (show i ≤ k by omega)]
    _ = ∑ i ∈ range (k + d + 1), binPmf d p i * shiftPmf i (binPmf b p) k := by
        refine Finset.sum_subset (Finset.range_subset_range.2 (by omega)) fun i _ hi => ?_
        rw [mem_range] at hi
        simp only [shiftPmf, if_neg (show ¬ i ≤ k by omega), mul_zero]

/-- **B1's consequence, first step (v2 §3).**  For `d < N`, `1 ≤ j < d`, `p = j/d`,
`Y ~ Bin(N-d,p)`, `Z ~ Bin(d,p)`: `TV(Y+j, Bin(N,p)) ≤ E|Z-j| / (2√((N-d+1)p(1-p)))`. -/
theorem B1_consequence_mad {N d j : ℕ} (hdN : d < N) (hj1 : 1 ≤ j) (hjd : j < d)
    (S : Finset ℕ) :
    (1 / 2) * ∑ k ∈ S, |shiftPmf j (binPmf (N - d) ((j : ℝ) / d)) k - binPmf N ((j : ℝ) / d) k|
      ≤ (∑ i ∈ range (d + 1), |(i : ℝ) - j| * binPmf d ((j : ℝ) / d) i)
          / (2 * √(((N : ℝ) - d + 1) * ((j : ℝ) / d) * (1 - (j : ℝ) / d))) := by
  obtain ⟨b, rfl⟩ : ∃ b, N = b + d := ⟨N - d, by omega⟩
  rw [show b + d - d = b by omega]
  have hd0 : (0 : ℝ) < d := by exact_mod_cast (show 0 < d by omega)
  have hb : ((b + d : ℕ) : ℝ) - d + 1 = (b : ℝ) + 1 := by push_cast; ring
  rw [hb]
  set p : ℝ := (j : ℝ) / d with hp_def
  have hp0 : 0 < p := div_pos (by exact_mod_cast (show 0 < j by omega)) hd0
  have hp1 : p < 1 := (div_lt_one hd0).2 (by exact_mod_cast hjd)
  have hrow : ∀ k, shiftPmf j (binPmf b p) k - binPmf (b + d) p k
      = ∑ i ∈ range (d + 1),
          binPmf d p i * (shiftPmf j (binPmf b p) k - shiftPmf i (binPmf b p) k) := by
    intro k
    rw [binPmf_add_conv b d p k]
    simp only [mul_sub, Finset.sum_sub_distrib, ← Finset.sum_mul, sum_binPmf, one_mul]
  have hsum : ∑ k ∈ S, |shiftPmf j (binPmf b p) k - binPmf (b + d) p k|
      ≤ ∑ i ∈ range (d + 1),
          binPmf d p i * (|(i : ℝ) - j| * (1 / √(((b : ℝ) + 1) * p * (1 - p)))) := by
    calc ∑ k ∈ S, |shiftPmf j (binPmf b p) k - binPmf (b + d) p k|
        ≤ ∑ k ∈ S, ∑ i ∈ range (d + 1),
            binPmf d p i * |shiftPmf j (binPmf b p) k - shiftPmf i (binPmf b p) k| := by
          refine Finset.sum_le_sum fun k _ => ?_
          rw [hrow k]
          refine (Finset.abs_sum_le_sum_abs _ _).trans
            (le_of_eq (Finset.sum_congr rfl fun i _ => ?_))
          rw [abs_mul, abs_of_nonneg (binPmf_nonneg d hp0.le hp1.le i)]
      _ = ∑ i ∈ range (d + 1), binPmf d p i *
            ∑ k ∈ S, |shiftPmf j (binPmf b p) k - shiftPmf i (binPmf b p) k| := by
          rw [Finset.sum_comm]
          exact Finset.sum_congr rfl fun i _ => (Finset.mul_sum _ _ _).symm
      _ ≤ _ := Finset.sum_le_sum fun i _ =>
          mul_le_mul_of_nonneg_left (L1Le_shift_shift b hp0 hp1 j i S)
            (binPmf_nonneg d hp0.le hp1.le i)
  calc (1 / 2) * ∑ k ∈ S, |shiftPmf j (binPmf b p) k - binPmf (b + d) p k|
      ≤ (1 / 2) * ∑ i ∈ range (d + 1),
          binPmf d p i * (|(i : ℝ) - j| * (1 / √(((b : ℝ) + 1) * p * (1 - p)))) :=
        mul_le_mul_of_nonneg_left hsum (by norm_num)
    _ = (∑ i ∈ range (d + 1), |(i : ℝ) - j| * binPmf d p i)
          / (2 * √(((b : ℝ) + 1) * p * (1 - p))) := by
        rw [Finset.mul_sum, Finset.sum_div]
        refine Finset.sum_congr rfl fun i _ => ?_
        ring

/-- **B1's consequence (v2 §3).**  For `d < N`, `1 ≤ j < d`, `p = j/d`, `Y ~ Bin(N-d,p)`:
`TV(Y+j, Bin(N,p)) ≤ ½√(d/(N-d+1))`.  Uniform in `j`, including `j = 1` and `j = d-1`. -/
theorem B1_consequence {N d j : ℕ} (hdN : d < N) (hj1 : 1 ≤ j) (hjd : j < d) (S : Finset ℕ) :
    (1 / 2) * ∑ k ∈ S, |shiftPmf j (binPmf (N - d) ((j : ℝ) / d)) k - binPmf N ((j : ℝ) / d) k|
      ≤ (1 / 2) * √((d : ℝ) / ((N : ℝ) - d + 1)) := by
  refine (B1_consequence_mad hdN hj1 hjd S).trans ?_
  have hd0 : (0 : ℝ) < d := by exact_mod_cast (show 0 < d by omega)
  have hM : (0 : ℝ) < (N : ℝ) - d + 1 := by
    have : (d : ℝ) < N := by exact_mod_cast hdN
    linarith
  set p : ℝ := (j : ℝ) / d with hp_def
  have hp0 : 0 < p := div_pos (by exact_mod_cast (show 0 < j by omega)) hd0
  have hp1 : p < 1 := (div_lt_one hd0).2 (by exact_mod_cast hjd)
  have hq : 0 < 1 - p := by linarith
  have hdp : (j : ℝ) = d * p := by
    rw [hp_def, mul_div_assoc', mul_comm, mul_div_assoc, div_self hd0.ne', mul_one]
  have hmad : ∑ i ∈ range (d + 1), |(i : ℝ) - j| * binPmf d p i
      ≤ √((d : ℝ) * p * (1 - p)) := by
    rw [hdp]; exact sum_abs_sub_mul_binPmf_le d hp0.le hp1.le
  have hMpq : 0 < ((N : ℝ) - d + 1) * p * (1 - p) := mul_pos (mul_pos hM hp0) hq
  have hs : √(((N : ℝ) - d + 1) * p * (1 - p)) ≠ 0 := (Real.sqrt_pos.2 hMpq).ne'
  have key : √((d : ℝ) * p * (1 - p))
      = √((d : ℝ) / ((N : ℝ) - d + 1)) * √(((N : ℝ) - d + 1) * p * (1 - p)) := by
    rw [← Real.sqrt_mul (div_nonneg (Nat.cast_nonneg d) hM.le)]
    congr 1
    rw [div_mul_eq_mul_div, eq_div_iff hM.ne']
    ring
  calc (∑ i ∈ range (d + 1), |(i : ℝ) - j| * binPmf d p i)
          / (2 * √(((N : ℝ) - d + 1) * p * (1 - p)))
      ≤ √((d : ℝ) * p * (1 - p)) / (2 * √(((N : ℝ) - d + 1) * p * (1 - p))) :=
        div_le_div_of_nonneg_right hmad (by positivity)
    _ = (1 / 2) * √((d : ℝ) / ((N : ℝ) - d + 1)) := by
        rw [key]
        field_simp

/-- **B1's consequence, last form (v2 §3):** `TV(Y+j, Bin(N,p)) ≤ √(d/(N-d))`. -/
theorem B1_consequence' {N d j : ℕ} (hdN : d < N) (hj1 : 1 ≤ j) (hjd : j < d) (S : Finset ℕ) :
    (1 / 2) * ∑ k ∈ S, |shiftPmf j (binPmf (N - d) ((j : ℝ) / d)) k - binPmf N ((j : ℝ) / d) k|
      ≤ √((d : ℝ) / ((N : ℝ) - d)) := by
  refine (B1_consequence hdN hj1 hjd S).trans ?_
  have h1 : (0 : ℝ) < (N : ℝ) - d := by
    have : (d : ℝ) < N := by exact_mod_cast hdN
    linarith
  have h2 : √((d : ℝ) / ((N : ℝ) - d + 1)) ≤ √((d : ℝ) / ((N : ℝ) - d)) :=
    Real.sqrt_le_sqrt (div_le_div_of_nonneg_left (Nat.cast_nonneg d) h1 (by linarith))
  have h3 : 0 ≤ √((d : ℝ) / ((N : ℝ) - d + 1)) := Real.sqrt_nonneg _
  linarith

/-! ### Lemma B2 -/

/-- The Bernstein derivative: `d/dt u_{b+1}(k;t) = (b+1)(u_b(k-1;t) - u_b(k;t))`, for every `t`. -/
theorem hasDerivAt_binPmf_succ (b k : ℕ) (t : ℝ) :
    HasDerivAt (fun s => binPmf (b + 1) s k)
      (((b : ℝ) + 1) * (shiftPmf 1 (binPmf b t) k - binPmf b t k)) t := by
  have hf : (fun s => binPmf (b + 1) s k)
      = fun s => (bernsteinPolynomial ℝ (b + 1) k).eval s := by
    funext s; exact binPmf_eq_eval _ _ _
  rw [hf]
  refine ((bernsteinPolynomial ℝ (b + 1) k).hasDerivAt t).congr_deriv ?_
  rcases k with _ | m
  · rw [bernsteinPolynomial.derivative_zero]
    simp [shiftPmf, binPmf_eq_eval]
    ring
  · rw [bernsteinPolynomial.derivative_succ]
    simp [shiftPmf, binPmf_eq_eval]

/-- **v2 §3 (proof of B2):** `d/dt u_N(k;t) = ((k-Nt)/(t(1-t))) u_N(k;t)` for `0 < t < 1`. -/
theorem hasDerivAt_binPmf (N k : ℕ) {t : ℝ} (ht0 : 0 < t) (ht1 : t < 1) :
    HasDerivAt (fun s => binPmf N s k)
      (((k : ℝ) - N * t) / (t * (1 - t)) * binPmf N t k) t := by
  have hx : t * (1 - t) ≠ 0 := (mul_pos ht0 (by linarith)).ne'
  rcases N with _ | b
  · have hconst : (fun s => binPmf 0 s k) = fun _ => binPmf 0 t k := by
      funext s; rcases k with _ | k <;> simp [binPmf]
    rw [hconst]
    refine (hasDerivAt_const t (binPmf 0 t k)).congr_deriv ?_
    rcases k with _ | k <;> simp [binPmf]
  · refine (hasDerivAt_binPmf_succ b k t).congr_deriv ?_
    have hid := binPmf_shift_identity b t k
    rw [div_mul_eq_mul_div, eq_div_iff hx]
    push_cast
    linear_combination hid

/-- **v2 §3 (proof of B2):** `Σ_k |∂_t u_N(k;t)| ≤ √(N/(t(1-t)))` for `0 < t < 1`. -/
theorem sum_abs_deriv_le (N : ℕ) {t : ℝ} (ht0 : 0 < t) (ht1 : t < 1) :
    ∑ k ∈ range (N + 1), |((k : ℝ) - N * t) / (t * (1 - t)) * binPmf N t k|
      ≤ √((N : ℝ) / (t * (1 - t))) := by
  have hq : 0 < 1 - t := by linarith
  have hx : 0 < t * (1 - t) := mul_pos ht0 hq
  have e : ∀ k : ℕ, |((k : ℝ) - N * t) / (t * (1 - t)) * binPmf N t k|
      = |(k : ℝ) - N * t| * binPmf N t k / (t * (1 - t)) := by
    intro k
    rw [abs_mul, abs_div, abs_of_pos hx, abs_of_nonneg (binPmf_nonneg N ht0.le ht1.le k)]
    ring
  rw [Finset.sum_congr rfl fun k _ => e k, ← Finset.sum_div]
  have hmad := sum_abs_sub_mul_binPmf_le N ht0.le ht1.le
  have hNx : 0 ≤ (N : ℝ) * t * (1 - t) := mul_nonneg (mul_nonneg (Nat.cast_nonneg N) ht0.le) hq.le
  calc (∑ k ∈ range (N + 1), |(k : ℝ) - N * t| * binPmf N t k) / (t * (1 - t))
      ≤ √((N : ℝ) * t * (1 - t)) / (t * (1 - t)) := div_le_div_of_nonneg_right hmad hx.le
    _ ≤ √((N : ℝ) / (t * (1 - t))) := by
      rw [Real.le_sqrt (div_nonneg (Real.sqrt_nonneg _) hx.le)
        (div_nonneg (Nat.cast_nonneg N) hx.le), div_pow, Real.sq_sqrt hNx]
      apply le_of_eq
      field_simp

/-- `ℓ¹` form of B2 for `α ≤ p < q ≤ 1-α`, by the mean value theorem. -/
theorem B2_sum_of_lt (N : ℕ) {α p q : ℝ} (hα : 0 < α) (hαp : α ≤ p) (hpq : p < q)
    (hqα : q ≤ 1 - α) :
    ∑ k ∈ range (N + 1), |binPmf N p k - binPmf N q k|
      ≤ √((N : ℝ) / (α * (1 - α))) * (q - p) := by
  obtain ⟨s, hs1, hs2⟩ : ∃ s : ℕ → ℝ,
      (∀ k, s k * (binPmf N q k - binPmf N p k) = |binPmf N p k - binPmf N q k|) ∧
        ∀ k, |s k| ≤ 1 := by
    refine ⟨fun k => if binPmf N p k ≤ binPmf N q k then 1 else -1, fun k => ?_, fun k => ?_⟩
    · dsimp only
      split_ifs with h
      · rw [abs_of_nonpos (by linarith)]; ring
      · rw [abs_of_pos (by linarith)]; ring
    · dsimp only
      split_ifs <;> simp
  have hcont : ContinuousOn (fun t => ∑ k ∈ range (N + 1), s k * binPmf N t k) (Set.Icc p q) :=
    (continuous_finsetSum _ fun k _ => continuous_const.mul (continuous_binPmf N k)).continuousOn
  have hderiv : ∀ t ∈ Set.Ioo p q,
      HasDerivAt (fun t => ∑ k ∈ range (N + 1), s k * binPmf N t k)
        (∑ k ∈ range (N + 1), s k * (((k : ℝ) - N * t) / (t * (1 - t)) * binPmf N t k)) t := by
    intro t ht
    have ht0 : 0 < t := by linarith [ht.1]
    have ht1 : t < 1 := by linarith [ht.2]
    exact HasDerivAt.fun_sum fun k _ => (hasDerivAt_binPmf N k ht0 ht1).const_mul (s k)
  obtain ⟨c, hc, hcG⟩ := exists_hasDerivAt_eq_slope
    (fun t => ∑ k ∈ range (N + 1), s k * binPmf N t k)
    (fun t => ∑ k ∈ range (N + 1), s k * (((k : ℝ) - N * t) / (t * (1 - t)) * binPmf N t k))
    hpq hcont hderiv
  have hcG' : ∑ k ∈ range (N + 1), s k * (((k : ℝ) - N * c) / (c * (1 - c)) * binPmf N c k)
      = (∑ k ∈ range (N + 1), s k * binPmf N q k - ∑ k ∈ range (N + 1), s k * binPmf N p k)
          / (q - p) := hcG
  have hc0 : 0 < c := by linarith [hc.1]
  have hc1 : c < 1 := by linarith [hc.2]
  have hGdiff : ∑ k ∈ range (N + 1), s k * binPmf N q k - ∑ k ∈ range (N + 1), s k * binPmf N p k
      = ∑ k ∈ range (N + 1), |binPmf N p k - binPmf N q k| := by
    rw [← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun k _ => by rw [← hs1 k]; ring
  have hbound : |∑ k ∈ range (N + 1), s k * (((k : ℝ) - N * c) / (c * (1 - c)) * binPmf N c k)|
      ≤ √((N : ℝ) / (α * (1 - α))) := by
    have h1 : |∑ k ∈ range (N + 1), s k * (((k : ℝ) - N * c) / (c * (1 - c)) * binPmf N c k)|
        ≤ ∑ k ∈ range (N + 1), |((k : ℝ) - N * c) / (c * (1 - c)) * binPmf N c k| := by
      refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun k _ => ?_)
      rw [abs_mul]
      exact mul_le_of_le_one_left (abs_nonneg _) (hs2 k)
    have h2 := sum_abs_deriv_le N hc0 hc1
    have hα1 : 0 < 1 - α := by linarith
    have hcα : α * (1 - α) ≤ c * (1 - c) := by
      nlinarith [mul_pos (sub_pos.2 (lt_of_le_of_lt hαp hc.1))
        (sub_pos.2 (lt_of_lt_of_le hc.2 hqα))]
    have h3 : √((N : ℝ) / (c * (1 - c))) ≤ √((N : ℝ) / (α * (1 - α))) :=
      Real.sqrt_le_sqrt (div_le_div_of_nonneg_left (Nat.cast_nonneg N) (mul_pos hα hα1) hcα)
    linarith
  have hslope : ∑ k ∈ range (N + 1), s k * binPmf N q k
        - ∑ k ∈ range (N + 1), s k * binPmf N p k
      = (∑ k ∈ range (N + 1), s k * (((k : ℝ) - N * c) / (c * (1 - c)) * binPmf N c k))
          * (q - p) := by
    rw [hcG', div_mul_cancel₀ _ (sub_ne_zero.2 hpq.ne')]
  rw [← hGdiff, hslope]
  exact mul_le_mul_of_nonneg_right ((le_abs_self _).trans hbound) (by linarith)

/-- `ℓ¹` form of B2: `‖Bin(N,p) - Bin(N,q)‖₁ ≤ √(N/(α(1-α)))·|p-q|` for `p, q ∈ [α,1-α]`. -/
theorem B2_sum (N : ℕ) {α p q : ℝ} (hα : 0 < α) (hp : p ∈ Set.Icc α (1 - α))
    (hq : q ∈ Set.Icc α (1 - α)) :
    ∑ k ∈ range (N + 1), |binPmf N p k - binPmf N q k|
      ≤ √((N : ℝ) / (α * (1 - α))) * |p - q| := by
  rcases lt_trichotomy p q with hpq | rfl | hqp
  · rw [abs_of_neg (sub_neg.2 hpq), neg_sub]
    exact B2_sum_of_lt N hα hp.1 hpq hq.2
  · simp
  · rw [abs_of_pos (sub_pos.2 hqp)]
    calc ∑ k ∈ range (N + 1), |binPmf N p k - binPmf N q k|
        = ∑ k ∈ range (N + 1), |binPmf N q k - binPmf N p k| :=
          Finset.sum_congr rfl fun k _ => abs_sub_comm _ _
      _ ≤ _ := B2_sum_of_lt N hα hq.1 hqp hp.2

/-- **Lemma B2, intermediate form:** `TV(Bin(N,p), Bin(N,q)) ≤ ½√(N/(α(1-α)))·|p-q|`. -/
theorem B2_sharp (N : ℕ) {α p q : ℝ} (hα : 0 < α) (hp : p ∈ Set.Icc α (1 - α))
    (hq : q ∈ Set.Icc α (1 - α)) (S : Finset ℕ) :
    (1 / 2) * ∑ k ∈ S, |binPmf N p k - binPmf N q k|
      ≤ (1 / 2) * √((N : ℝ) / (α * (1 - α))) * |p - q| := by
  have h1 := sum_le_sum_range_of_eq_zero (fun k => |binPmf N p k - binPmf N q k|)
    (fun k => abs_nonneg _) (N + 1) (fun k hk => by
      show |binPmf N p k - binPmf N q k| = 0
      rw [binPmf_eq_zero_of_lt p (by omega), binPmf_eq_zero_of_lt q (by omega), sub_zero,
        abs_zero]) S
  calc (1 / 2) * ∑ k ∈ S, |binPmf N p k - binPmf N q k|
      ≤ (1 / 2) * (√((N : ℝ) / (α * (1 - α))) * |p - q|) :=
        mul_le_mul_of_nonneg_left (h1.trans (B2_sum N hα hp hq)) (by norm_num)
    _ = (1 / 2) * √((N : ℝ) / (α * (1 - α))) * |p - q| := by ring

/-- **Lemma B2 (parameter perturbation), v2 §3.**  For `0 < α` and `p, q ∈ [α, 1-α]`:
`TV(Bin(N,p), Bin(N,q)) ≤ √(N/α)·|p-q|`, over every finite `S ⊆ ℕ`.  v2's hypotheses `N ≥ 1` and
`α ≤ ¼` are not needed (`N = 0` is trivial; `α ≤ ½` follows from `p ∈ [α, 1-α]`). -/
theorem B2 (N : ℕ) {α p q : ℝ} (hα : 0 < α) (hp : p ∈ Set.Icc α (1 - α))
    (hq : q ∈ Set.Icc α (1 - α)) (S : Finset ℕ) :
    (1 / 2) * ∑ k ∈ S, |binPmf N p k - binPmf N q k| ≤ √((N : ℝ) / α) * |p - q| := by
  have hα1 : 0 < 1 - α := by linarith [hp.1, hp.2]
  have hα0' : α ≠ 0 := hα.ne'
  have hα1' : 1 - α ≠ 0 := hα1.ne'
  refine (B2_sharp N hα hp hq S).trans (mul_le_mul_of_nonneg_right ?_ (abs_nonneg _))
  have hX : 0 ≤ (N : ℝ) / (α * (1 - α)) := div_nonneg (Nat.cast_nonneg N) (mul_pos hα hα1).le
  rw [Real.le_sqrt (by positivity) (by positivity), mul_pow, Real.sq_sqrt hX]
  have h4 : (1 / 2 : ℝ) ^ 2 * ((N : ℝ) / (α * (1 - α))) = (N : ℝ) / α * (1 / (4 * (1 - α))) := by
    field_simp
    ring
  rw [h4]
  have h5 : 1 / (4 * (1 - α)) ≤ 1 := by
    rw [div_le_one (by linarith)]
    linarith [hp.1, hp.2]
  calc (N : ℝ) / α * (1 / (4 * (1 - α))) ≤ (N : ℝ) / α * 1 :=
        mul_le_mul_of_nonneg_left h5 (by positivity)
    _ = (N : ℝ) / α := mul_one _

end A36FS.Thm8.Binom


==> anc/formal_companion/lean/src/A36FS/Thm8/Dilution.lean <==
/-
A36FS.Thm8.Dilution: Corollary 5 (cor:mixexact), Theorem 9(c) (thm:fsadapt (c)) and Theorem 3(c) (thm:fs (c)) by
dilution (full-support branch).

Paper (appendix_thmm.tex 231c87f0…, paper_v1.tex 58c202e6…).
* cor:mixexact (Corollary 5): "For every ε>0, lim_{n→∞} L_F(n,ε)/log₂log₂n = e^{−ε}/2."  Printed proof: fix ε>0 and
  ε' ∈ (0, min(ε,1)]; μ' the mixture of Theorem 8 at tolerance ε'; w := e^{ε'−ε}; μ := wμ' + (1−w)·(the one-round
  schedule).  "Pointwise Q_μ ≥ wQ_{μ'}, so F(μ) ≤ ε' + ln(1/w) = ε, and C(μ) ≤ w(½log₂log₂(n+2) + K⋆(ε')) + 1."  Hence
  limsup_n L_F/log₂log₂n ≤ e^{ε'−ε}/2 for each fixed ε', and the infimum over ε' gives e^{−ε}/2; Theorem 7(b) gives
  liminf ≥ e^{−ε}/2 for every ε ≥ 0.
* thm:fsadapt (c) (Theorem 9(c)): "For every ε>0, lim_n L_F^ad(n,ε)/log₂log₂n = e^{−ε}/2."  Printed proof:
  "L_F^ad ≤ L_F and Corollary 5 give the matching limsup; this uses only the statement of Corollary 5 and the class
  inclusion"; the liminf is part (b).
* thm:fs (c) (Theorem 3(c)): "Over finite predrawn schedule mixtures, under the scheduled mean C(μ),
  lim_{n→∞} L_F(n,ε)/log₂log₂n = e^{−ε}/2 for every fixed ε>0 (Corollary 5)."
* thm:mixu (Theorem 8): "For every ε∈(0,1] there is K⋆(ε)<∞ such that L_F(n,ε) ≤ ½log₂log₂(n+2)+K⋆(ε) for all
  n≥1."  the write-up (c4d9126f…) §10: J_n is the one-block schedule, with law 2^{−n} and cost 1, and
  Q̂_n := wQ_{μ_n} + (1−w)J_n.

Headlines (`#print axioms` at the end of the file).
* Target 1, `dilute`: for `1 ≤ n`, `μ' : SchedMix n` and `w ∈ (0,1]`, the mixture `diluteMix hn μ' w = w μ' + (1−w) J`
  (`J = oneRoundMix hn`, the point mass at the one-round schedule `[univ]`) has `Q_μ(x) = w Q_{μ'}(x) + (1−w)·2^{−n}`
  for every word `x`, `KLx p Q_μ ≤ KLx p Q_{μ'} + ln(1/w)` in `WithTop ℝ`, and `C(μ) = w C(μ') + (1−w)`.
  `dilute_exists` is the existential form.
* Target 2, `cor5_upper_of_thm8`: under `hT8` (the brief's hypothesis, any `K : ℝ → ℝ`), for every `ε > 0` and
  every `c > e^{−ε}/2`, eventually `L_F(n,ε) ≤ c·log₂log₂n` (limsup ≤ e^{−ε}/2).
* Target 3, `cor5_of_thm8`: under `hT8`, `L_F(n,ε)/log₂log₂n → e^{−ε}/2` for every `ε > 0`.
* Target 4, `thm9c_of_thm8` (real form, `L_F^ad(n,ε).toReal/log₂log₂n → e^{−ε}/2`), `thm9c_ennreal_of_thm8`
  (`L_F^ad(n,ε)/ofReal(log₂log₂n) → ofReal(e^{−ε}/2)` in `ℝ≥0∞`), `thm9c_upper_of_thm8` (the eventual upper bound in
  `ℝ≥0∞`); the eventual lower bound is `A36FS.Thm9.thm9b`.  `thm3c_of_thm8` is Theorem 3(c).
* `cor5_upper_of_printedThm8`, `cor5_of_printedThm8`, `thm9c_of_printedThm8`: the same from Theorem 8 in its printed
  `L_F` form (`∃ K⋆(ε)` for each `ε ∈ (0,1]`).
* Unconditional, by instantiating `hT8` with `A36FS.Thm8.Main.thm8` (Main.lean 34070770…; `K := Main.Kstar`,
  `K⋆(ε) = B_ε + 2`; Theorem 8 is used only through its statement):
  `hT8_holds`, `printedThm8_holds`, `cor5_upper`, `cor5`, `thm3c`, `thm9c`, `thm9c_ennreal`, `thm9c_upper`, and
  `cor5_via_printed` (the printed-form route gives the same statement).
* Target 5 (checks): `dilute_check` (`n = 2`, `μ' = exactMix 2` with `F = 0` and `C = 2`, `w = 1/2`: `C(μ) = 3/2`,
  `F(μ) ≤ ln 2`, `Q_μ(00) = 7/24`, `L_F(2, ln 2) ≤ 3/2`); `KLx_scale_eq` (the constant `ln(1/w)` is attained);
  `oneRound_not_isSchedule_zero`, `dilute_cost_fails_at_n_zero` (`1 ≤ n` cannot be dropped).

Correspondence notes (paper → Lean).
* Objects, all unchanged: `L_F(n,ε)` = the shared library's `LFgen (fsTarget n) (fsOracle n) ε` (real `sInf` of `mixCost` over
  `SchedMix n` with `KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ε`); `L_F^ad(n,ε)` = the shared library's `LFad`, in `ℝ≥0∞`;
  `F(μ)` = `KLx … (mixLawE …)` in `WithTop ℝ`; `C(μ)` = `mixCost μ`; `log₂log₂n` = `Real.logb 2 (Real.logb 2 n)`.
* Dilution.  Added `1 ≤ n` (the paper's standing `n ≥ 1`): at `n = 0` the one-round schedule is not a schedule and
  the cost identity is false for `w < 1`.  The law and cost are identities, stronger than the printed
  "Q_μ ≥ wQ_{μ'}" and "C(μ) ≤ w(…) + 1".  The KL bound holds for every `μ'` (trivially when `F(μ') = ⊤`).
* Theorem 8.  `hT8` is Theorem 8 in an existential-mixture form (a mixture attaining the bound, not only the
  infimum), with an arbitrary `K : ℝ → ℝ`, for `ε' ∈ (0,1]` and `n ≥ 1`; it is the first conjunct of
  `Main.thm8`.  The printed `L_F` form implies it with `K + 1` (`mixtures_of_LFgen_bound`), and the
  `_of_printedThm8` forms take the printed statement literally.  The brief's `hT8` is used with its binders typed
  (`ε' : ℝ`, `n : ℕ`): untyped, Lean infers `ε' : WithTop ℝ` from the ascription `(ε' : WithTop ℝ)`, and then
  `K ε'` does not elaborate.
* Upper half.  The printed "infimum over ε'" is a choice, for each `c > e^{−ε}/2`, of one `ε' ∈ (0, min(ε,1)]` with
  `e^{ε'−ε}/2 < c` (`exists_eps'`).  `upper_of_fixed` is the printed "limsup ≤ e^{ε'−ε}/2 for each fixed ε'" in
  eventual form and needs only `ε' ≤ ε`.  It uses `C(μ) = wC(μ') + (1−w)`, slightly sharper than "+1".
  `log₂log₂(n+2)` is compared with `log₂log₂n` through `loglog_add_two_le` (`≤ log₂log₂n + 1` for `n ≥ 2`) and
  `tendsto_loglog`.
* Limits.  The ratio is real division with Mathlib's `x / 0 = 0`, and `log₂log₂n = 0` for `n ≤ 2`; a limit ignores
  finitely many `n`, and the proofs divide only at `n ≥ 3` (`Thm9.loglog_pos`).
* ε.  The upper halves need `ε > 0`, as printed; the lower halves used are `Thm7.thm7b_lower_real` (`ε ≥ 0`) and
  `Thm9.thm9b` (every real `ε`).
* Theorem 9(c).  `LFad` is `ℝ≥0∞`-valued.  The real form uses `toReal`, which loses nothing since
  `LFad ≤ n < ⊤` (`LFad_ne_top`, from `Thm7.LFad_le_n`).  The `ℝ≥0∞` form is stated with `thm9b_liminf`'s quotient.
  In `thm9c_of_cor5` the upper half uses only the statement of Corollary 5 and the class inclusion
  `Thm7.LFad_le_LFgen`, as printed, and the lower half is `Thm9.thm9b` (part (b)).
* Theorem 3(c) is Corollary 5's statement, so `thm3c := cor5`.
-/
import A36FS.Thm9.Asymp
import A36FS.Thm8.Relabel
import A36FS.Thm8.Params
import A36FS.Thm8.Main
import A36FS.Thm7.Checks

set_option autoImplicit false

namespace A36FS.Thm8.Dilution

open Filter Topology AGF A36RW Finset

variable {n : ℕ}

/-! ## §1 KL under a pointwise lower bound -/

/-- The target puts mass one on its own support. -/
lemma sum_support (t : Target n) : ∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x = 1 := by
  rw [Finset.sum_filter_of_ne (fun x _ hx => lt_of_le_of_ne (t.nonneg x) (Ne.symm hx))]
  exact t.sum_one

/-- **KL under a pointwise lower bound** (the printed "pointwise `Q_μ ≥ wQ_{μ'}`, so `F(μ) ≤ F(μ') + ln(1/w)`"): if
`w > 0` and `w · q' ≤ q` on the support of `t`, then `KL(t‖q) ≤ KL(t‖q') + ln(1/w)` in `WithTop ℝ`.  When
`KL(t‖q') = ⊤` the right side is `⊤`. -/
theorem KLx_le_of_mul_le (t : Target n) {q q' : (Fin n → Bool) → ℝ} {w : ℝ} (hw : 0 < w)
    (hq : ∀ x, 0 < t.p x → w * q' x ≤ q x) :
    KLx t q ≤ KLx t q' + ((Real.log (1 / w) : ℝ) : WithTop ℝ) := by
  by_cases h' : ∀ x, 0 < t.p x → 0 < q' x
  · have h : ∀ x, 0 < t.p x → 0 < q x := fun x hx => lt_of_lt_of_le (mul_pos hw (h' x hx)) (hq x hx)
    unfold KLx
    rw [if_pos h, if_pos h', ← WithTop.coe_add, WithTop.coe_le_coe]
    calc ∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x * Real.log (t.p x / q x)
        ≤ ∑ x ∈ univ.filter (fun x => 0 < t.p x),
            (t.p x * Real.log (t.p x / q' x) + t.p x * Real.log (1 / w)) := by
          refine Finset.sum_le_sum (fun x hx => ?_)
          have hp : 0 < t.p x := (Finset.mem_filter.1 hx).2
          have hq'x : 0 < q' x := h' x hp
          have hqx : 0 < q x := h x hp
          have hlog : Real.log (w * q' x) ≤ Real.log (q x) := Real.log_le_log (mul_pos hw hq'x) (hq x hp)
          rw [Real.log_mul hw.ne' hq'x.ne'] at hlog
          rw [← mul_add]
          apply mul_le_mul_of_nonneg_left _ hp.le
          rw [Real.log_div hp.ne' hqx.ne', Real.log_div hp.ne' hq'x.ne', one_div, Real.log_inv]
          linarith
      _ = ∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x * Real.log (t.p x / q' x) + Real.log (1 / w) := by
          rw [Finset.sum_add_distrib, ← Finset.sum_mul, sum_support, one_mul]
  · unfold KLx
    rw [if_neg h', WithTop.top_add]
    exact le_top

/-! ## §2 The one-round schedule `J` -/

/-- The one-round schedule `[univ]` is a full schedule when `n ≥ 1`. -/
lemma oneRound_isSchedule (hn : 1 ≤ n) : IsSchedule [(univ : Finset (Fin n))] univ := by
  refine ⟨⟨⟨0, hn⟩, Finset.mem_univ _⟩, subset_refl _, ?_⟩
  show (univ : Finset (Fin n)) \ univ = ∅
  exact Finset.sdiff_self _

/-- At `n = 0` it is not a schedule (its only block is empty): one reason `dilute` assumes `1 ≤ n`. -/
lemma oneRound_not_isSchedule_zero : ¬ IsSchedule [(univ : Finset (Fin 0))] univ := by
  rintro ⟨⟨i, -⟩, -, -⟩
  exact i.elim0

/-- `J`, the point mixture at the one-round schedule (the printed "one-round schedule"; v2 §10's `J_n`). -/
noncomputable def oneRoundMix (hn : 1 ≤ n) : SchedMix n := Thm7.pointMix [univ] (oneRound_isSchedule hn)

/-- `C(J) = 1`. -/
lemma mixCost_oneRoundMix (hn : 1 ≤ n) : mixCost (oneRoundMix hn) = 1 := by
  rw [oneRoundMix, Thm7.mixCost_pointMix]; simp

/-- At the empty history the full-support oracle gives every coordinate marginal `1/2`. -/
lemma fsOracle_marg_nil (i : Fin n) : (fsOracle n).marg [] i = 1 / 2 := by
  simp [fsOracle]

lemma batchLaw_fs_nil (B S : Finset (Fin n)) :
    batchLaw (fsOracle n) [] B S = (1 / 2 : ℝ) ^ B.card := by
  unfold batchLaw
  rw [Finset.prod_congr rfl (g := fun _ => (1 / 2 : ℝ)) (fun i _ => by
    rw [fsOracle_marg_nil]; split_ifs <;> norm_num)]
  exact Finset.prod_const _

/-- The output of the one-round history `⟨univ, S⟩` is `x` iff `S` is the set of ones of `x`. -/
lemma outBits_oneRound_iff (S : Finset (Fin n)) (x : Fin n → Bool) :
    outBits ([⟨univ, S⟩] : History n) = x ↔ S = univ.filter (fun i => x i = true) := by
  constructor
  · intro h
    ext i
    have hi := congrFun h i
    simp only [outBits, onesSet, Finset.union_empty] at hi
    simp only [Finset.mem_filter, Finset.mem_univ, true_and]
    rw [← hi]
    simp
  · rintro rfl
    funext i
    simp only [outBits, onesSet, Finset.union_empty, Finset.mem_filter, Finset.mem_univ, true_and]
    cases x i <;> simp

/-- **`J` has law `2^{−n}`** (v2 §10): under the full-support oracle every word has probability `(1/2)^n`. -/
theorem schedLawE_oneRound (x : Fin n → Bool) :
    schedLawE (fsOracle n) [univ] [] x = (1 / 2 : ℝ) ^ n := by
  simp only [schedLawE]
  rw [Finset.sum_eq_single_of_mem (univ.filter (fun i => x i = true))
    (Finset.mem_powerset.2 (Finset.subset_univ _))]
  · rw [if_pos (show (fsOracle n).legal [] from trivial), batchLaw_fs_nil, Finset.card_univ, Fintype.card_fin,
      if_pos ((outBits_oneRound_iff _ x).2 rfl), mul_one]
  · intro S _ hS
    rw [if_neg (fun h => hS ((outBits_oneRound_iff S x).1 h)), mul_zero]

lemma mixLawE_oneRoundMix (hn : 1 ≤ n) (x : Fin n → Bool) :
    mixLawE (fsOracle n) (oneRoundMix hn) x = (1 / 2 : ℝ) ^ n := by
  rw [oneRoundMix, Thm7.mixLawE_pointMix, schedLawE_oneRound]

/-! ## §3 Dilution (Target 1) -/

lemma dilute_wt_nonneg (μ' J : SchedMix n) {w : ℝ} (hw0 : 0 ≤ w) (hw1 : w ≤ 1) :
    ∀ p ∈ [(w, μ'), (1 - w, J)], 0 ≤ p.1 := by
  intro p hp
  simp only [List.mem_cons, List.not_mem_nil, or_false] at hp
  rcases hp with rfl | rfl
  · exact hw0
  · show 0 ≤ 1 - w
    linarith

lemma dilute_wt_sum (μ' J : SchedMix n) (w : ℝ) : ([(w, μ'), (1 - w, J)].map Prod.fst).sum = 1 := by
  simp

/-- **The dilution** `μ = w μ' + (1 − w) J` of `μ'` by the one-round schedule (a `SchedMix n`, built with
`Relabel.mixBind`). -/
noncomputable def diluteMix (hn : 1 ≤ n) (μ' : SchedMix n) (w : ℝ) (hw0 : 0 ≤ w) (hw1 : w ≤ 1) : SchedMix n :=
  Relabel.mixBind [(w, μ'), (1 - w, oneRoundMix hn)] (dilute_wt_nonneg μ' (oneRoundMix hn) hw0 hw1)
    (dilute_wt_sum μ' (oneRoundMix hn) w)

/-- `Q_μ = w Q_{μ'} + (1 − w) 2^{−n}`, at every word. -/
theorem mixLawE_diluteMix (hn : 1 ≤ n) (μ' : SchedMix n) {w : ℝ} (hw0 : 0 ≤ w) (hw1 : w ≤ 1)
    (x : Fin n → Bool) :
    mixLawE (fsOracle n) (diluteMix hn μ' w hw0 hw1) x =
      w * mixLawE (fsOracle n) μ' x + (1 - w) * (1 / 2 : ℝ) ^ n := by
  rw [diluteMix, Relabel.mixLawE_mixBind]
  simp only [List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, add_zero]
  rw [mixLawE_oneRoundMix]

/-- `C(μ) = w C(μ') + (1 − w)`. -/
theorem mixCost_diluteMix (hn : 1 ≤ n) (μ' : SchedMix n) {w : ℝ} (hw0 : 0 ≤ w) (hw1 : w ≤ 1) :
    mixCost (diluteMix hn μ' w hw0 hw1) = w * mixCost μ' + (1 - w) := by
  rw [diluteMix, Relabel.mixCost_mixBind]
  simp only [List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, add_zero]
  rw [mixCost_oneRoundMix, mul_one]

/-- **Target 1 (`dilute`).**  For `n ≥ 1`, `μ' : SchedMix n` and `w ∈ (0,1]`, the mixture
`μ = w μ' + (1 − w) J` satisfies `Q_μ = w Q_{μ'} + (1 − w) 2^{−n}` pointwise,
`F(μ) ≤ F(μ') + ln(1/w)` in `WithTop ℝ`, and `C(μ) = w C(μ') + (1 − w)`. -/
theorem dilute (hn : 1 ≤ n) (μ' : SchedMix n) {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1) :
    (∀ x, mixLawE (fsOracle n) (diluteMix hn μ' w hw0.le hw1) x =
        w * mixLawE (fsOracle n) μ' x + (1 - w) * (1 / 2 : ℝ) ^ n) ∧
    KLx (fsTarget n) (mixLawE (fsOracle n) (diluteMix hn μ' w hw0.le hw1)) ≤
        KLx (fsTarget n) (mixLawE (fsOracle n) μ') + ((Real.log (1 / w) : ℝ) : WithTop ℝ) ∧
    mixCost (diluteMix hn μ' w hw0.le hw1) = w * mixCost μ' + (1 - w) := by
  refine ⟨mixLawE_diluteMix hn μ' hw0.le hw1, ?_, mixCost_diluteMix hn μ' hw0.le hw1⟩
  apply KLx_le_of_mul_le (fsTarget n) hw0
  intro x _
  rw [mixLawE_diluteMix]
  have : 0 ≤ (1 - w) * (1 / 2 : ℝ) ^ n := mul_nonneg (by linarith) (by positivity)
  linarith

/-- `dilute`, existential form. -/
theorem dilute_exists (hn : 1 ≤ n) (μ' : SchedMix n) {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1) :
    ∃ μ : SchedMix n, KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤
        KLx (fsTarget n) (mixLawE (fsOracle n) μ') + ((Real.log (1 / w) : ℝ) : WithTop ℝ) ∧
      mixCost μ = w * mixCost μ' + (1 - w) :=
  ⟨diluteMix hn μ' w hw0.le hw1, (dilute hn μ' hw0 hw1).2⟩

/-- **`1 ≤ n` cannot be dropped from the cost identity**: at `n = 0` every mixture costs `0`
(`Thm7.mixCost_eq_zero_of_n_zero`), so for `w < 1` no mixture has `C(μ) = w C(μ') + (1 − w)`. -/
theorem dilute_cost_fails_at_n_zero (μ μ' : SchedMix 0) {w : ℝ} (hw1 : w < 1) :
    mixCost μ ≠ w * mixCost μ' + (1 - w) := by
  rw [Thm7.mixCost_eq_zero_of_n_zero μ, Thm7.mixCost_eq_zero_of_n_zero μ']
  intro h
  linarith

/-! ## §4 `log₂log₂(n+2)` against `log₂log₂n` -/

/-- `log₂log₂(n+2) ≤ log₂log₂n + 1` for `n ≥ 2`. -/
lemma loglog_add_two_le {n : ℕ} (hn : 2 ≤ n) :
    Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) ≤ Real.logb 2 (Real.logb 2 n) + 1 := by
  have hn' : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hn0 : (0 : ℝ) < n := by linarith
  have hl : 1 ≤ Real.logb 2 (n : ℝ) := by
    rw [Real.le_logb_iff_rpow_le one_lt_two hn0, Real.rpow_one]; exact hn'
  have h1 : Real.logb 2 ((n : ℝ) + 2) ≤ 2 * Real.logb 2 n := by
    have : Real.logb 2 ((n : ℝ) + 2) ≤ Real.logb 2 ((n : ℝ) * n) :=
      Real.logb_le_logb_of_le one_lt_two (by linarith)
        (by nlinarith [mul_nonneg (sub_nonneg.2 hn') (by linarith : (0 : ℝ) ≤ n + 1)])
    rw [Real.logb_mul hn0.ne' hn0.ne'] at this
    linarith
  have h2 : 0 < Real.logb 2 ((n : ℝ) + 2) := Real.logb_pos one_lt_two (by linarith)
  calc Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) ≤ Real.logb 2 (2 * Real.logb 2 n) :=
        Real.logb_le_logb_of_le one_lt_two h2 h1
    _ = Real.logb 2 (Real.logb 2 n) + 1 := by
        rw [Real.logb_mul two_ne_zero (by linarith), Real.logb_self_eq_one one_lt_two]; ring

/-- `log₂log₂n → ∞`. -/
lemma tendsto_loglog : Tendsto (fun n : ℕ => Real.logb 2 (Real.logb 2 n)) atTop atTop :=
  (Real.tendsto_logb_atTop one_lt_two).comp
    ((Real.tendsto_logb_atTop one_lt_two).comp tendsto_natCast_atTop_atTop)

/-! ## §5 The upper half (Target 2) -/

/-- **The upper half at one fixed `ε'`** (the printed "limsup ≤ e^{ε'−ε}/2 for each fixed ε'", eventual form): if
for every `n ≥ 1` some mixture has `F ≤ ε'` and `C ≤ ½ log₂log₂(n+2) + K'`, and `ε' ≤ ε`, then for every
`c > e^{ε'−ε}/2`, eventually `L_F(n,ε) ≤ c · log₂log₂n`. -/
theorem upper_of_fixed {ε ε' K' : ℝ} (hε' : ε' ≤ ε)
    (hμ : ∀ n : ℕ, 1 ≤ n → ∃ μ : SchedMix n,
      KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ((ε' : ℝ) : WithTop ℝ) ∧
      mixCost μ ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + K')
    {c : ℝ} (hc : Real.exp (ε' - ε) / 2 < c) :
    ∀ᶠ n : ℕ in atTop, LFgen (fsTarget n) (fsOracle n) ε ≤ c * Real.logb 2 (Real.logb 2 n) := by
  set w := Real.exp (ε' - ε) with hw_def
  have hw0 : 0 < w := Real.exp_pos _
  have hw1 : w ≤ 1 := Real.exp_le_one_iff.2 (by linarith)
  have hlogw : Real.log (1 / w) = ε - ε' := by
    rw [one_div, Real.log_inv, hw_def, Real.log_exp]; ring
  have hd : 0 < c - w / 2 := by linarith
  filter_upwards [eventually_ge_atTop 2,
    tendsto_loglog.eventually_ge_atTop ((w / 2 + w * K' + (1 - w)) / (c - w / 2))] with n hn2 hnA
  have hn1 : 1 ≤ n := le_trans (by norm_num) hn2
  obtain ⟨μ', hKL', hC'⟩ := hμ n hn1
  obtain ⟨-, hKL, hC⟩ := dilute hn1 μ' hw0 hw1
  have hF : KLx (fsTarget n) (mixLawE (fsOracle n) (diluteMix hn1 μ' w hw0.le hw1)) ≤
      ((ε : ℝ) : WithTop ℝ) := by
    refine hKL.trans ?_
    rw [hlogw]
    calc KLx (fsTarget n) (mixLawE (fsOracle n) μ') + (((ε - ε') : ℝ) : WithTop ℝ)
        ≤ ((ε' : ℝ) : WithTop ℝ) + (((ε - ε') : ℝ) : WithTop ℝ) := add_le_add hKL' le_rfl
      _ = ((ε : ℝ) : WithTop ℝ) := by rw [← WithTop.coe_add]; congr 1; ring
  have hL := loglog_add_two_le hn2
  have hAd := (div_le_iff₀ hd).1 hnA
  calc LFgen (fsTarget n) (fsOracle n) ε ≤ mixCost (diluteMix hn1 μ' w hw0.le hw1) :=
        Thm7.LFgen_le_mixCost _ hF
    _ = w * mixCost μ' + (1 - w) := hC
    _ ≤ w * (1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + K') + (1 - w) := by
        have := mul_le_mul_of_nonneg_left hC' hw0.le; linarith
    _ ≤ c * Real.logb 2 (Real.logb 2 n) := by
        have := mul_le_mul_of_nonneg_left hL (by linarith : (0 : ℝ) ≤ w / 2)
        linarith

/-- The choice of `ε'`: for `ε > 0` and `c > e^{−ε}/2` there is `ε' ∈ (0, min(ε,1)]` with `e^{ε'−ε}/2 < c` (the
printed "infimum over `ε' ∈ (0, min(ε,1)]`"). -/
lemma exists_eps' {ε c : ℝ} (hε : 0 < ε) (hc : Real.exp (-ε) / 2 < c) :
    ∃ ε', 0 < ε' ∧ ε' ≤ 1 ∧ ε' ≤ ε ∧ Real.exp (ε' - ε) / 2 < c := by
  have hE := Real.exp_pos ε
  have hc' : 1 < 2 * c * Real.exp ε := by
    have h1 : Real.exp (-ε) * Real.exp ε = 1 := by rw [← Real.exp_add]; simp
    nlinarith
  have hlog : 0 < Real.log (2 * c * Real.exp ε) := Real.log_pos hc'
  refine ⟨min (min ε 1) (Real.log (2 * c * Real.exp ε) / 2), ?_, ?_, ?_, ?_⟩
  · exact lt_min (lt_min hε one_pos) (by linarith)
  · exact (min_le_left _ _).trans (min_le_right _ _)
  · exact (min_le_left _ _).trans (min_le_left _ _)
  · have h1 : min (min ε 1) (Real.log (2 * c * Real.exp ε) / 2) < Real.log (2 * c * Real.exp ε) :=
      lt_of_le_of_lt (min_le_right _ _) (by linarith)
    have h2 := Real.exp_lt_exp.2 h1
    rw [Real.exp_log (by linarith)] at h2
    rw [Real.exp_sub, div_div, div_lt_iff₀ (by positivity)]
    linarith

/-- **Target 2: Corollary 5, upper half (limsup ≤ e^{−ε}/2), conditional on Theorem 8 (`hT8`).**  For every
`ε > 0` and every `c > e^{−ε}/2`, eventually `L_F(n,ε) ≤ c · log₂log₂n`. -/
theorem cor5_upper_of_thm8 (K : ℝ → ℝ)
    (hT8 : ∀ ε' : ℝ, 0 < ε' → ε' ≤ 1 → ∀ n : ℕ, 1 ≤ n → ∃ μ : SchedMix n,
      KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ (ε' : WithTop ℝ) ∧
      mixCost μ ≤ 1/2 * Real.logb 2 (Real.logb 2 ((n:ℝ) + 2)) + K ε')
    {ε : ℝ} (hε : 0 < ε) {c : ℝ} (hc : Real.exp (-ε) / 2 < c) :
    ∀ᶠ n : ℕ in atTop, LFgen (fsTarget n) (fsOracle n) ε ≤ c * Real.logb 2 (Real.logb 2 n) := by
  obtain ⟨ε', h0, h1, hle, hc'⟩ := exists_eps' hε hc
  exact upper_of_fixed hle (hT8 ε' h0 h1) hc'

/-! ## §6 The limit (Target 3) and Theorem 3(c) -/

/-- Two-sided eventual bounds at every `c < b` and every `c > b` give `L n / log₂log₂n → b`. -/
lemma tendsto_ratio_of_bounds (L : ℕ → ℝ) (b : ℝ)
    (hlo : ∀ c < b, ∀ᶠ n : ℕ in atTop, c * Real.logb 2 (Real.logb 2 n) ≤ L n)
    (hup : ∀ c > b, ∀ᶠ n : ℕ in atTop, L n ≤ c * Real.logb 2 (Real.logb 2 n)) :
    Tendsto (fun n : ℕ => L n / Real.logb 2 (Real.logb 2 n)) atTop (𝓝 b) := by
  rw [tendsto_order]
  refine ⟨fun a ha => ?_, fun a ha => ?_⟩
  · obtain ⟨c, hac, hcb⟩ := exists_between ha
    filter_upwards [hlo c hcb, eventually_ge_atTop 3] with n hn hn3
    exact lt_of_lt_of_le hac ((le_div_iff₀ (Thm9.loglog_pos hn3)).2 hn)
  · obtain ⟨c, hbc, hca⟩ := exists_between ha
    filter_upwards [hup c hbc, eventually_ge_atTop 3] with n hn hn3
    exact lt_of_le_of_lt ((div_le_iff₀ (Thm9.loglog_pos hn3)).2 hn) hca

/-- Conversely, `L n / log₂log₂n → b` gives, for every `c > b`, eventually `L n ≤ c · log₂log₂n`. -/
lemma eventually_le_of_tendsto_ratio (L : ℕ → ℝ) (b : ℝ)
    (h : Tendsto (fun n : ℕ => L n / Real.logb 2 (Real.logb 2 n)) atTop (𝓝 b)) :
    ∀ c > b, ∀ᶠ n : ℕ in atTop, L n ≤ c * Real.logb 2 (Real.logb 2 n) := by
  intro c hc
  filter_upwards [(tendsto_order.1 h).2 c hc, eventually_ge_atTop 3] with n hn hn3
  exact (div_le_iff₀ (Thm9.loglog_pos hn3)).1 hn.le

/-- **Target 3: Corollary 5 (cor:mixexact), conditional on Theorem 8 (`hT8`).**  For every `ε > 0`,
`L_F(n,ε)/log₂log₂n → e^{−ε}/2`.  Lower half: `Thm7.thm7b_lower_real` (Theorem 7(b)). -/
theorem cor5_of_thm8 (K : ℝ → ℝ)
    (hT8 : ∀ ε' : ℝ, 0 < ε' → ε' ≤ 1 → ∀ n : ℕ, 1 ≤ n → ∃ μ : SchedMix n,
      KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ (ε' : WithTop ℝ) ∧
      mixCost μ ≤ 1/2 * Real.logb 2 (Real.logb 2 ((n:ℝ) + 2)) + K ε')
    {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun n : ℕ => LFgen (fsTarget n) (fsOracle n) ε / Real.logb 2 (Real.logb 2 n)) atTop
      (𝓝 (Real.exp (-ε) / 2)) :=
  tendsto_ratio_of_bounds _ _ (fun _ hc => Thm7.thm7b_lower_real hε.le hc)
    (fun _ hc => cor5_upper_of_thm8 K hT8 hε hc)

/-- **Theorem 3(c) (thm:fs (c)), conditional on Theorem 8**: Corollary 5's statement. -/
theorem thm3c_of_thm8 (K : ℝ → ℝ)
    (hT8 : ∀ ε' : ℝ, 0 < ε' → ε' ≤ 1 → ∀ n : ℕ, 1 ≤ n → ∃ μ : SchedMix n,
      KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ (ε' : WithTop ℝ) ∧
      mixCost μ ≤ 1/2 * Real.logb 2 (Real.logb 2 ((n:ℝ) + 2)) + K ε')
    {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun n : ℕ => LFgen (fsTarget n) (fsOracle n) ε / Real.logb 2 (Real.logb 2 n)) atTop
      (𝓝 (Real.exp (-ε) / 2)) :=
  cor5_of_thm8 K hT8 hε

/-! ## §7 Theorem 9(c) (Target 4) -/

/-- `L_F(n,ε) ≥ 0` for `ε ≥ 0` (a nonempty set of nonnegative costs). -/
lemma LFgen_nonneg {ε : ℝ} (hε : 0 ≤ ε) : 0 ≤ LFgen (fsTarget n) (fsOracle n) ε :=
  le_csInf (Thm7.LFgen_feasible_nonempty hε) (by rintro c ⟨μ, -, rfl⟩; exact Thm7.mixCost_nonneg μ)

/-- `L_F^ad(n,ε) < ⊤` for `ε ≥ 0` (`L_F^ad ≤ n`), so `toReal` loses nothing. -/
lemma LFad_ne_top {ε : ℝ} (hε : 0 ≤ ε) : LFad (fsTarget n) (fsOracle n) ε ≠ ⊤ :=
  ne_top_of_le_ne_top (ENNReal.natCast_ne_top n) (Thm7.LFad_le_n hε)

/-- The class inclusion `L_F^ad ≤ L_F`, real form. -/
lemma LFad_toReal_le_LFgen {ε : ℝ} (hε : 0 ≤ ε) :
    (LFad (fsTarget n) (fsOracle n) ε).toReal ≤ LFgen (fsTarget n) (fsOracle n) ε := by
  have h := ENNReal.toReal_mono ENNReal.ofReal_ne_top (Thm7.LFad_le_LFgen (n := n) hε)
  rwa [ENNReal.toReal_ofReal (LFgen_nonneg hε)] at h

/-- **Theorem 9(c) from Corollary 5** (the printed proof: "this uses only the statement of Corollary 5 and the class
inclusion"): the hypothesis is Corollary 5's statement; the liminf is `Thm9.thm9b` (part (b)). -/
theorem thm9c_of_cor5 {ε : ℝ} (hε : 0 ≤ ε)
    (h5 : Tendsto (fun n : ℕ => LFgen (fsTarget n) (fsOracle n) ε / Real.logb 2 (Real.logb 2 n)) atTop
      (𝓝 (Real.exp (-ε) / 2))) :
    Tendsto (fun n : ℕ => (LFad (fsTarget n) (fsOracle n) ε).toReal / Real.logb 2 (Real.logb 2 n)) atTop
      (𝓝 (Real.exp (-ε) / 2)) := by
  refine tendsto_ratio_of_bounds _ _ (fun c hc => ?_) (fun c hc => ?_)
  · filter_upwards [Thm9.thm9b ε hc] with n hn
    calc c * Real.logb 2 (Real.logb 2 n)
        ≤ (ENNReal.ofReal (c * Real.logb 2 (Real.logb 2 n))).toReal := by
          rw [ENNReal.toReal_ofReal']; exact le_max_left _ _
      _ ≤ (LFad (fsTarget n) (fsOracle n) ε).toReal := ENNReal.toReal_mono (LFad_ne_top hε) hn
  · filter_upwards [eventually_le_of_tendsto_ratio _ _ h5 c hc] with n hn
    exact (LFad_toReal_le_LFgen hε).trans hn

/-- **Target 4: Theorem 9(c) (thm:fsadapt (c)), conditional on Theorem 8 (`hT8`), real form.**  For every
`ε > 0`, `L_F^ad(n,ε).toReal / log₂log₂n → e^{−ε}/2` (`L_F^ad(n,ε) < ⊤`, `LFad_ne_top`). -/
theorem thm9c_of_thm8 (K : ℝ → ℝ)
    (hT8 : ∀ ε' : ℝ, 0 < ε' → ε' ≤ 1 → ∀ n : ℕ, 1 ≤ n → ∃ μ : SchedMix n,
      KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ (ε' : WithTop ℝ) ∧
      mixCost μ ≤ 1/2 * Real.logb 2 (Real.logb 2 ((n:ℝ) + 2)) + K ε')
    {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun n : ℕ => (LFad (fsTarget n) (fsOracle n) ε).toReal / Real.logb 2 (Real.logb 2 n)) atTop
      (𝓝 (Real.exp (-ε) / 2)) :=
  thm9c_of_cor5 hε.le (cor5_of_thm8 K hT8 hε)

/-- **Theorem 9(c), conditional on Theorem 8, in `ℝ≥0∞`**: `L_F^ad(n,ε) / ofReal(log₂log₂n) → ofReal(e^{−ε}/2)`
(the quotient of `Thm9.thm9b_liminf`). -/
theorem thm9c_ennreal_of_thm8 (K : ℝ → ℝ)
    (hT8 : ∀ ε' : ℝ, 0 < ε' → ε' ≤ 1 → ∀ n : ℕ, 1 ≤ n → ∃ μ : SchedMix n,
      KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ (ε' : WithTop ℝ) ∧
      mixCost μ ≤ 1/2 * Real.logb 2 (Real.logb 2 ((n:ℝ) + 2)) + K ε')
    {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun n : ℕ => LFad (fsTarget n) (fsOracle n) ε / ENNReal.ofReal (Real.logb 2 (Real.logb 2 n)))
      atTop (𝓝 (ENNReal.ofReal (Real.exp (-ε) / 2))) := by
  refine (ENNReal.tendsto_ofReal (thm9c_of_thm8 K hT8 hε)).congr' ?_
  filter_upwards [eventually_ge_atTop 3] with n hn3
  rw [ENNReal.ofReal_div_of_pos (Thm9.loglog_pos hn3), ENNReal.ofReal_toReal (LFad_ne_top hε.le)]

/-- **Theorem 9(c), upper half, conditional on Theorem 8, eventual form in `ℝ≥0∞`** (the lower half is
`Thm9.thm9b`). -/
theorem thm9c_upper_of_thm8 (K : ℝ → ℝ)
    (hT8 : ∀ ε' : ℝ, 0 < ε' → ε' ≤ 1 → ∀ n : ℕ, 1 ≤ n → ∃ μ : SchedMix n,
      KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ (ε' : WithTop ℝ) ∧
      mixCost μ ≤ 1/2 * Real.logb 2 (Real.logb 2 ((n:ℝ) + 2)) + K ε')
    {ε : ℝ} (hε : 0 < ε) {c : ℝ} (hc : Real.exp (-ε) / 2 < c) :
    ∀ᶠ n : ℕ in atTop, LFad (fsTarget n) (fsOracle n) ε ≤ ENNReal.ofReal (c * Real.logb 2 (Real.logb 2 n)) := by
  filter_upwards [cor5_upper_of_thm8 K hT8 hε hc] with n hn
  exact (Thm7.LFad_le_LFgen hε.le).trans (ENNReal.ofReal_le_ofReal hn)

/-! ## §8 From Theorem 8 in its printed `L_F` form -/

/-- The printed form at one `ε'` (`L_F(n,ε') ≤ ½ log₂log₂(n+2) + K⋆` for all `n ≥ 1`) gives mixtures with `F ≤ ε'`
and `C ≤ ½ log₂log₂(n+2) + (K⋆ + 1)` (`L_F` is an infimum over a nonempty set). -/
lemma mixtures_of_LFgen_bound {ε' Kε : ℝ} (hε' : 0 ≤ ε')
    (h : ∀ n : ℕ, 1 ≤ n →
      LFgen (fsTarget n) (fsOracle n) ε' ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + Kε) :
    ∀ n : ℕ, 1 ≤ n → ∃ μ : SchedMix n, KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ((ε' : ℝ) : WithTop ℝ) ∧
      mixCost μ ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + (Kε + 1) := by
  intro n hn
  have hlt : LFgen (fsTarget n) (fsOracle n) ε' <
      1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + (Kε + 1) := by
    have := h n hn; linarith
  obtain ⟨c, ⟨μ, hF, rfl⟩, hc⟩ := exists_lt_of_csInf_lt (Thm7.LFgen_feasible_nonempty hε') hlt
  exact ⟨μ, hF, hc.le⟩

/-- **Corollary 5, upper half, from Theorem 8 as printed.** -/
theorem cor5_upper_of_printedThm8
    (hT8p : ∀ ε' : ℝ, 0 < ε' → ε' ≤ 1 → ∃ Kε : ℝ, ∀ n : ℕ, 1 ≤ n →
      LFgen (fsTarget n) (fsOracle n) ε' ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + Kε)
    {ε : ℝ} (hε : 0 < ε) {c : ℝ} (hc : Real.exp (-ε) / 2 < c) :
    ∀ᶠ n : ℕ in atTop, LFgen (fsTarget n) (fsOracle n) ε ≤ c * Real.logb 2 (Real.logb 2 n) := by
  obtain ⟨ε', h0, h1, hle, hc'⟩ := exists_eps' hε hc
  obtain ⟨Kε, hK⟩ := hT8p ε' h0 h1
  exact upper_of_fixed hle (mixtures_of_LFgen_bound h0.le hK) hc'

/-- **Corollary 5 from Theorem 8 as printed.** -/
theorem cor5_of_printedThm8
    (hT8p : ∀ ε' : ℝ, 0 < ε' → ε' ≤ 1 → ∃ Kε : ℝ, ∀ n : ℕ, 1 ≤ n →
      LFgen (fsTarget n) (fsOracle n) ε' ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + Kε)
    {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun n : ℕ => LFgen (fsTarget n) (fsOracle n) ε / Real.logb 2 (Real.logb 2 n)) atTop
      (𝓝 (Real.exp (-ε) / 2)) :=
  tendsto_ratio_of_bounds _ _ (fun _ hc => Thm7.thm7b_lower_real hε.le hc)
    (fun _ hc => cor5_upper_of_printedThm8 hT8p hε hc)

/-- **Theorem 9(c) from Theorem 8 as printed** (real form). -/
theorem thm9c_of_printedThm8
    (hT8p : ∀ ε' : ℝ, 0 < ε' → ε' ≤ 1 → ∃ Kε : ℝ, ∀ n : ℕ, 1 ≤ n →
      LFgen (fsTarget n) (fsOracle n) ε' ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + Kε)
    {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun n : ℕ => (LFad (fsTarget n) (fsOracle n) ε).toReal / Real.logb 2 (Real.logb 2 n)) atTop
      (𝓝 (Real.exp (-ε) / 2)) :=
  thm9c_of_cor5 hε.le (cor5_of_printedThm8 hT8p hε)

/-! ## §9 Unconditional: `hT8` instantiated by `A36FS.Thm8.Main.thm8` -/

/-- **`hT8` holds**, with `K := Main.Kstar` (`K⋆(ε) = B_ε + 2`): the first conjunct of `A36FS.Thm8.Main.thm8`. -/
theorem hT8_holds : ∀ ε' : ℝ, 0 < ε' → ε' ≤ 1 → ∀ n : ℕ, 1 ≤ n → ∃ μ : SchedMix n,
    KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ (ε' : WithTop ℝ) ∧
    mixCost μ ≤ 1/2 * Real.logb 2 (Real.logb 2 ((n:ℝ) + 2)) + Main.Kstar ε' :=
  fun _ h0 h1 _ hn => (Main.thm8 ⟨h0, h1⟩ hn).1

/-- **Theorem 8 as printed holds** (the second conjunct of `A36FS.Thm8.Main.thm8`, with `K⋆(ε) = Main.Kstar ε`). -/
theorem printedThm8_holds : ∀ ε' : ℝ, 0 < ε' → ε' ≤ 1 → ∃ Kε : ℝ, ∀ n : ℕ, 1 ≤ n →
    LFgen (fsTarget n) (fsOracle n) ε' ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + Kε :=
  fun ε' h0 h1 => ⟨Main.Kstar ε', fun _ hn => (Main.thm8 ⟨h0, h1⟩ hn).2⟩

/-- **Corollary 5, upper half (unconditional)**: for `ε > 0` and `c > e^{−ε}/2`, eventually
`L_F(n,ε) ≤ c · log₂log₂n`. -/
theorem cor5_upper {ε : ℝ} (hε : 0 < ε) {c : ℝ} (hc : Real.exp (-ε) / 2 < c) :
    ∀ᶠ n : ℕ in atTop, LFgen (fsTarget n) (fsOracle n) ε ≤ c * Real.logb 2 (Real.logb 2 n) :=
  cor5_upper_of_thm8 Main.Kstar hT8_holds hε hc

/-- **Corollary 5 (cor:mixexact), unconditional**: for every `ε > 0`, `L_F(n,ε)/log₂log₂n → e^{−ε}/2`. -/
theorem cor5 {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun n : ℕ => LFgen (fsTarget n) (fsOracle n) ε / Real.logb 2 (Real.logb 2 n)) atTop
      (𝓝 (Real.exp (-ε) / 2)) :=
  cor5_of_thm8 Main.Kstar hT8_holds hε

/-- **Theorem 3(c) (thm:fs (c)), unconditional** (Corollary 5's statement). -/
theorem thm3c {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun n : ℕ => LFgen (fsTarget n) (fsOracle n) ε / Real.logb 2 (Real.logb 2 n)) atTop
      (𝓝 (Real.exp (-ε) / 2)) :=
  cor5 hε

/-- **Theorem 9(c) (thm:fsadapt (c)), unconditional, real form**: for every `ε > 0`,
`L_F^ad(n,ε).toReal / log₂log₂n → e^{−ε}/2`. -/
theorem thm9c {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun n : ℕ => (LFad (fsTarget n) (fsOracle n) ε).toReal / Real.logb 2 (Real.logb 2 n)) atTop
      (𝓝 (Real.exp (-ε) / 2)) :=
  thm9c_of_thm8 Main.Kstar hT8_holds hε

/-- **Theorem 9(c), unconditional, in `ℝ≥0∞`**: `L_F^ad(n,ε) / ofReal(log₂log₂n) → ofReal(e^{−ε}/2)`. -/
theorem thm9c_ennreal {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun n : ℕ => LFad (fsTarget n) (fsOracle n) ε / ENNReal.ofReal (Real.logb 2 (Real.logb 2 n)))
      atTop (𝓝 (ENNReal.ofReal (Real.exp (-ε) / 2))) :=
  thm9c_ennreal_of_thm8 Main.Kstar hT8_holds hε

/-- **Theorem 9(c), upper half, unconditional, eventual form in `ℝ≥0∞`.** -/
theorem thm9c_upper {ε : ℝ} (hε : 0 < ε) {c : ℝ} (hc : Real.exp (-ε) / 2 < c) :
    ∀ᶠ n : ℕ in atTop, LFad (fsTarget n) (fsOracle n) ε ≤ ENNReal.ofReal (c * Real.logb 2 (Real.logb 2 n)) :=
  thm9c_upper_of_thm8 Main.Kstar hT8_holds hε hc

/-- The printed-form route closes too: Corollary 5 from `printedThm8_holds`. -/
theorem cor5_via_printed {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun n : ℕ => LFgen (fsTarget n) (fsOracle n) ε / Real.logb 2 (Real.logb 2 n)) atTop
      (𝓝 (Real.exp (-ε) / 2)) :=
  cor5_of_printedThm8 printedThm8_holds hε

/-! ## §10 Checks (Target 5) -/

/-- **The constant `ln(1/w)` of `KLx_le_of_mul_le` is attained**: `KL(t ‖ w·t) = ln(1/w)` for `w > 0`. -/
theorem KLx_scale_eq (t : Target n) {w : ℝ} (hw : 0 < w) :
    KLx t (fun x => w * t.p x) = ((Real.log (1 / w) : ℝ) : WithTop ℝ) := by
  unfold KLx
  rw [if_pos (fun x hx => mul_pos hw hx), WithTop.coe_eq_coe]
  calc ∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x * Real.log (t.p x / (w * t.p x))
      = ∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x * Real.log (1 / w) := by
        refine Finset.sum_congr rfl (fun x hx => ?_)
        have hp : 0 < t.p x := (Finset.mem_filter.1 hx).2
        rw [div_mul_eq_div_div_swap, div_self hp.ne']
    _ = Real.log (1 / w) := by rw [← Finset.sum_mul, sum_support, one_mul]

/-- **`dilute` at a concrete instance**: `n = 2`, `μ' = exactMix 2` (`F = 0`, `C = 2`), `w = 1/2`.  The dilution has
`C = 3/2`, `F ≤ ln 2`, `Q_μ(00) = ½·⅓ + ½·¼ = 7/24`, and hence `L_F(2, ln 2) ≤ 3/2`. -/
theorem dilute_check :
    mixCost (diluteMix (n := 2) (by norm_num) (Thm7.exactMix 2) (1 / 2) (by norm_num) (by norm_num)) = 3 / 2 ∧
    KLx (fsTarget 2) (mixLawE (fsOracle 2)
        (diluteMix (n := 2) (by norm_num) (Thm7.exactMix 2) (1 / 2) (by norm_num) (by norm_num)))
      ≤ ((Real.log 2 : ℝ) : WithTop ℝ) ∧
    mixLawE (fsOracle 2)
        (diluteMix (n := 2) (by norm_num) (Thm7.exactMix 2) (1 / 2) (by norm_num) (by norm_num))
        (fun _ => false) = 7 / 24 ∧
    LFgen (fsTarget 2) (fsOracle 2) (Real.log 2) ≤ 3 / 2 := by
  obtain ⟨hlaw, hKL, hC⟩ :=
    dilute (n := 2) (by norm_num) (Thm7.exactMix 2) (w := 1 / 2) (by norm_num) (by norm_num)
  rw [Thm7.KLx_exactMix, Thm7.mixCost_exactMix] at *
  have hlog : Real.log (1 / (1 / 2 : ℝ)) = Real.log 2 := by norm_num
  rw [hlog] at hKL
  have hKL2 : KLx (fsTarget 2) (mixLawE (fsOracle 2)
        (diluteMix (n := 2) (by norm_num) (Thm7.exactMix 2) (1 / 2) (by norm_num) (by norm_num)))
      ≤ ((Real.log 2 : ℝ) : WithTop ℝ) := by
    refine hKL.trans (le_of_eq ?_)
    rw [← WithTop.coe_zero, ← WithTop.coe_add, zero_add]
  refine ⟨by rw [hC]; norm_num, hKL2, ?_, ?_⟩
  · rw [hlaw, Thm7.mixLawE_exactMix]
    show 1 / 2 * pfs 2 (fun _ => false) + (1 - 1 / 2) * (1 / 2 : ℝ) ^ 2 = 7 / 24
    simp [pfs, ones]
    norm_num
  · calc LFgen (fsTarget 2) (fsOracle 2) (Real.log 2)
        ≤ mixCost (diluteMix (n := 2) (by norm_num) (Thm7.exactMix 2) (1 / 2) (by norm_num) (by norm_num)) :=
          Thm7.LFgen_le_mixCost _ hKL2
      _ = 3 / 2 := by rw [hC]; norm_num

end A36FS.Thm8.Dilution

#print axioms A36FS.Thm8.Dilution.KLx_le_of_mul_le
#print axioms A36FS.Thm8.Dilution.schedLawE_oneRound
#print axioms A36FS.Thm8.Dilution.mixLawE_diluteMix
#print axioms A36FS.Thm8.Dilution.mixCost_diluteMix
#print axioms A36FS.Thm8.Dilution.dilute
#print axioms A36FS.Thm8.Dilution.dilute_exists
#print axioms A36FS.Thm8.Dilution.dilute_cost_fails_at_n_zero
#print axioms A36FS.Thm8.Dilution.oneRound_not_isSchedule_zero
#print axioms A36FS.Thm8.Dilution.loglog_add_two_le
#print axioms A36FS.Thm8.Dilution.tendsto_loglog
#print axioms A36FS.Thm8.Dilution.upper_of_fixed
#print axioms A36FS.Thm8.Dilution.exists_eps'
#print axioms A36FS.Thm8.Dilution.cor5_upper_of_thm8
#print axioms A36FS.Thm8.Dilution.tendsto_ratio_of_bounds
#print axioms A36FS.Thm8.Dilution.eventually_le_of_tendsto_ratio
#print axioms A36FS.Thm8.Dilution.cor5_of_thm8
#print axioms A36FS.Thm8.Dilution.thm3c_of_thm8
#print axioms A36FS.Thm8.Dilution.LFgen_nonneg
#print axioms A36FS.Thm8.Dilution.LFad_ne_top
#print axioms A36FS.Thm8.Dilution.LFad_toReal_le_LFgen
#print axioms A36FS.Thm8.Dilution.thm9c_of_cor5
#print axioms A36FS.Thm8.Dilution.thm9c_of_thm8
#print axioms A36FS.Thm8.Dilution.thm9c_ennreal_of_thm8
#print axioms A36FS.Thm8.Dilution.thm9c_upper_of_thm8
#print axioms A36FS.Thm8.Dilution.mixtures_of_LFgen_bound
#print axioms A36FS.Thm8.Dilution.cor5_upper_of_printedThm8
#print axioms A36FS.Thm8.Dilution.cor5_of_printedThm8
#print axioms A36FS.Thm8.Dilution.thm9c_of_printedThm8
#print axioms A36FS.Thm8.Dilution.hT8_holds
#print axioms A36FS.Thm8.Dilution.printedThm8_holds
#print axioms A36FS.Thm8.Dilution.cor5_upper
#print axioms A36FS.Thm8.Dilution.cor5
#print axioms A36FS.Thm8.Dilution.thm3c
#print axioms A36FS.Thm8.Dilution.thm9c
#print axioms A36FS.Thm8.Dilution.thm9c_ennreal
#print axioms A36FS.Thm8.Dilution.thm9c_upper
#print axioms A36FS.Thm8.Dilution.cor5_via_printed
#print axioms A36FS.Thm8.Dilution.KLx_scale_eq
#print axioms A36FS.Thm8.Dilution.dilute_check


==> anc/formal_companion/lean/src/A36FS/Thm8/Generator.lean <==
import A36FS.Thm8.Relabel
import A36FS.Thm8.Params
import A36FS.FiniteKL
import AGFCore.RCProbability
import A36FS.Thm7.Embed

/-
A36FS.Thm8.Generator: the Theorem 8 generator as an actual `SchedMix`, its count law and its cost
(full-support branch).

Source: the write-up (c4d9126f...) §2 "Construction and semantics" and §9 (9.1); an earlier derivation (df300f42...) Part I
§2 (2.1)-(2.5) and §9 (9.1).  Uses `A36FS.Thm8.Relabel` (oracle-generic mixture binding, relabelling and count chain).

Headlines, at the actual parameters `Bdelta δ`, `bandStart`, `floorProb` of `A36FS.Thm8.Params`:
* `gen δ n : SchedMix n` (the procedure `Schedule(n)` followed by one uniform relabelling) and `gen_legal`;
  `mem_gen_parts` pins every component as `(w_V / n!, σ · chop V)` for a composition `(w_V, V)` of `comps`.
* `gen_count_reduction`: `mixLawE (fsOracle n) (gen δ n) x = countLaw δ n |x| / C(n,|x|)`, where `countLaw` is the
  recursive count law of the brief (`countLaw_base`, `countLaw_step`) and is the count law of the actual output
  (`countLaw_eq_succMass`).
* `gen_KL` / `gen_KL_sum`: `KLx (fsTarget n) (mixLawE (fsOracle n) (gen δ n)) = D(P_n ‖ r_n)` as a finite count KL
  (`FSCore.FiniteKL.klF` on `Fin (n+1)`), finite; `gen_KL_base`: it is `0` for `n ≤ B_δ`.
* `gen_cost_base`, `gen_cost_step`: the exact cost identity (9.1).
* `countLaw_floor`, `countLaw_floor_decomp`, `gen_law_floor`: `r_n ≥ η_n P_n`, `r_n = η_n P_n + (1-η_n) A_n`,
  `Q ≥ η_n p_n`.  Support facts: `countLaw_pos`, `countLaw_sum`, `countLaw_eq_zero`, `fastCount_nonneg`,
  `fastCount_sum`, `stepKer_nonneg`, `stepKer_sum`, `band_legal'` (`1 ≤ d - 2 < n` on the band).

Design.  The construction is generic in `P : GenParams` (cutoff `B`, band start `C`, floor `η`; band legality and the
floor range are fields) and is instantiated at `thm8Params δ`, whose fields are proved here: `two_bandStart_le` is
v2 (7.5)'s `2C_n - 1 < N`, `three_le_bandStart` its `C_n ≥ 3`.  `comps P n` is the law of the composition drawn by
`Schedule(n)`, as a list of (weight, block sizes); `genP P n` binds (`Relabel.mixBind`), over these compositions, AGF's
uniform relabelling `agfv_relabelMix` of the consecutive-label schedule `AGFPot.chop V (List.finRange n)`.  The guards
`if _h : d - 2 < m` in `comps` and `rLaw` are termination devices only: `P.C_le` discharges them (`band_lt`), and
`rLaw_step` / `sum_comps_step` are stated without them.  `toyParams` (cutoff 0, band `{1}`, floor 1/2) is used only for
two concrete checks that the nonbase branch computes (`r_2(1) = 5/12`, cost `3/2`).
-/

set_option autoImplicit false

namespace A36FS.Thm8.Gen

open AGF A36RW Finset A36FS.Thm8.Relabel

/-- Generic parameters of the generator: cutoff `B`, band start `C m` (band `{C m, …, 2 C m - 1}`), floor probability
`η m`, with band legality `1 ≤ C m`, `2 C m ≤ m + 2` at nonbase sizes and `0 ≤ η ≤ 1`, `η > 0` at nonbase sizes. -/
structure GenParams where
  B : ℕ
  C : ℕ → ℕ
  η : ℕ → ℝ
  C_pos : ∀ m, B < m → 1 ≤ C m
  C_le : ∀ m, B < m → 2 * C m ≤ m + 2
  η_nonneg : ∀ m, 0 ≤ η m
  η_le_one : ∀ m, η m ≤ 1
  η_pos : ∀ m, B < m → 0 < η m

section Generic

variable (P : GenParams)

/-- On the band at a nonbase size, the child size `d - 2` is smaller than `m` (v2 (2.1), upper half). -/
lemma band_lt {m d : ℕ} (hm : P.B < m) (hd : d ∈ Finset.Ico (P.C m) (2 * P.C m)) : d - 2 < m := by
  have h1 := P.C_le m hm
  have h2 := Finset.mem_Ico.1 hd
  omega

/-- The band `{C, …, 2C - 1}` has exactly `C` elements. -/
lemma card_band (m : ℕ) : (Finset.Ico (P.C m) (2 * P.C m)).card = P.C m := by
  rw [Nat.card_Ico]; omega

/-- **The composition law of `Schedule(m)`** (v2 §2), as a finite list of (weight, block sizes in execution order):
`m ≤ B`: `m` singleton blocks; otherwise the floor `(η m, 1^m)` and, for each `d` in the band, every child
composition `(w, V)` of `Schedule(d - 2)` as `((1 - η m)/C m · w, V ++ [m - (d - 2)])`. -/
noncomputable def comps : ℕ → List (ℝ × List ℕ)
  | m =>
    if m ≤ P.B then [(1, List.replicate m 1)]
    else (P.η m, List.replicate m 1) ::
      (Finset.Ico (P.C m) (2 * P.C m)).toList.flatMap (fun d =>
        if _h : d - 2 < m then
          (comps (d - 2)).map (fun q => ((1 - P.η m) / (P.C m : ℝ) * q.1, q.2 ++ [m - (d - 2)]))
        else [])
termination_by m => m

/-- Base sizes: `m` singletons. -/
lemma comps_base {m : ℕ} (hm : m ≤ P.B) : comps P m = [(1, List.replicate m 1)] := by
  rw [comps, if_pos hm]

/-- Sums over the composition law at a nonbase size (the guard discharged). -/
lemma sum_comps_step {m : ℕ} (hm : P.B < m) (φ : ℝ × List ℕ → ℝ) :
    ((comps P m).map φ).sum = φ (P.η m, List.replicate m 1) +
      ∑ d ∈ Finset.Ico (P.C m) (2 * P.C m),
        ((comps P (d - 2)).map (fun q => φ ((1 - P.η m) / (P.C m : ℝ) * q.1, q.2 ++ [m - (d - 2)]))).sum := by
  conv_lhs => rw [comps, if_neg (show ¬ m ≤ P.B by omega)]
  rw [List.map_cons, List.sum_cons, sum_map_flatMap, ← Finset.sum_map_toList]
  congr 1
  refine congrArg List.sum (List.map_congr_left (fun d hd => ?_))
  rw [dif_pos (band_lt P hm (Finset.mem_toList.1 hd)), List.map_map]
  rfl

/-- Every composition is a composition of `m`: positive block sizes summing to `m`. -/
theorem mem_comps (m : ℕ) : ∀ q ∈ comps P m, (∀ b ∈ q.2, 0 < b) ∧ q.2.sum = m := by
  induction m using Nat.strong_induction_on with
  | _ m ih =>
    intro q hq
    by_cases hm : m ≤ P.B
    · rw [comps, if_pos hm, List.mem_singleton] at hq
      subst hq
      exact ⟨fun b hb => by rw [List.eq_of_mem_replicate hb]; omega, by simp⟩
    · rw [comps, if_neg hm, List.mem_cons] at hq
      rcases hq with rfl | hq
      · exact ⟨fun b hb => by rw [List.eq_of_mem_replicate hb]; omega, by simp⟩
      · obtain ⟨d, hd, hq⟩ := List.mem_flatMap.1 hq
        have hlt := band_lt P (by omega) (Finset.mem_toList.1 hd)
        rw [dif_pos hlt] at hq
        obtain ⟨q', hq', rfl⟩ := List.mem_map.1 hq
        obtain ⟨hpos, hsum⟩ := ih (d - 2) hlt q' hq'
        refine ⟨fun b hb => ?_, ?_⟩
        · rcases List.mem_append.1 hb with hb | hb
          · exact hpos b hb
          · rw [List.mem_singleton.1 hb]; omega
        · rw [List.sum_append, hsum, List.sum_singleton]; omega

/-- The weights are nonnegative. -/
theorem comps_wt_nonneg (m : ℕ) : ∀ q ∈ comps P m, 0 ≤ q.1 := by
  induction m using Nat.strong_induction_on with
  | _ m ih =>
    intro q hq
    by_cases hm : m ≤ P.B
    · rw [comps, if_pos hm, List.mem_singleton] at hq
      subst hq; norm_num
    · rw [comps, if_neg hm, List.mem_cons] at hq
      rcases hq with rfl | hq
      · exact P.η_nonneg m
      · obtain ⟨d, hd, hq⟩ := List.mem_flatMap.1 hq
        have hlt := band_lt P (by omega) (Finset.mem_toList.1 hd)
        rw [dif_pos hlt] at hq
        obtain ⟨q', hq', rfl⟩ := List.mem_map.1 hq
        have h1 : 0 ≤ 1 - P.η m := by linarith [P.η_le_one m]
        exact mul_nonneg (div_nonneg h1 (Nat.cast_nonneg _)) (ih (d - 2) hlt q' hq')

/-- The weights sum to one. -/
theorem comps_wt_sum (m : ℕ) : ((comps P m).map Prod.fst).sum = 1 := by
  induction m using Nat.strong_induction_on with
  | _ m ih =>
    by_cases hm : m ≤ P.B
    · rw [comps, if_pos hm]; simp
    · have hm' : P.B < m := by omega
      rw [sum_comps_step P hm' Prod.fst]
      have hC : (0 : ℝ) < P.C m := by exact_mod_cast P.C_pos m hm'
      have hin : ∀ d ∈ Finset.Ico (P.C m) (2 * P.C m),
          ((comps P (d - 2)).map (fun q => ((1 - P.η m) / (P.C m : ℝ) * q.1, q.2 ++ [m - (d - 2)]).1)).sum
            = (1 - P.η m) / (P.C m : ℝ) := by
        intro d hd
        have hlt := band_lt P hm' hd
        calc ((comps P (d - 2)).map
              (fun q => ((1 - P.η m) / (P.C m : ℝ) * q.1, q.2 ++ [m - (d - 2)]).1)).sum
            = ((comps P (d - 2)).map (fun q => (1 - P.η m) / (P.C m : ℝ) * Prod.fst q)).sum := rfl
          _ = (1 - P.η m) / (P.C m : ℝ) * ((comps P (d - 2)).map Prod.fst).sum := List.sum_map_mul_left _ _ _
          _ = (1 - P.η m) / (P.C m : ℝ) := by rw [ih (d - 2) hlt, mul_one]
      rw [Finset.sum_congr rfl hin, Finset.sum_const, card_band, nsmul_eq_mul]
      show P.η m + (P.C m : ℝ) * ((1 - P.η m) / (P.C m : ℝ)) = 1
      field_simp
      ring

/-! ## Count laws -/

/-- `P_m = Unif{0, …, m}` as a function on `ℕ` (zero above `m`). -/
noncomputable def unifC (m k : ℕ) : ℝ := if k ≤ m then 1 / ((m : ℝ) + 1) else 0

/-- The one-block count kernel: from `a` ones at prefix size `s`, the count after one block of the remaining `m - s`
coordinates is `a + Bin(m - s, (a+1)/(s+2))` (AGF's integer-indexed `binPMF`). -/
noncomputable def stepKer (m s a k : ℕ) : ℝ := binPMF (m - s) (thetaFS s a) ((k : ℤ) - a)

/-- `step_{m,s}(r)`: the prefix count law `r` at size `s` pushed through `stepKer`. -/
noncomputable def stepK (m s : ℕ) (r : ℕ → ℝ) (k : ℕ) : ℝ := ∑ a ∈ range (s + 1), r a * stepKer m s a k

/-- **The recursive count law `r_m`** of the brief: `Unif` for `m ≤ B`; otherwise
`η_m Unif + (1 - η_m) (1/C_m) Σ_{d ∈ band} step_{m,d-2}(r_{d-2})`. -/
noncomputable def rLaw : ℕ → ℕ → ℝ
  | m => fun k =>
    if m ≤ P.B then unifC m k
    else P.η m * unifC m k + (1 - P.η m) * ((1 / (P.C m : ℝ)) *
      ∑ d ∈ Finset.Ico (P.C m) (2 * P.C m),
        if _h : d - 2 < m then stepK m (d - 2) (rLaw (d - 2)) k else 0)
termination_by m => m

/-- The fast count law `A_m = (1/C_m) Σ_d step_{m,d-2}(r_{d-2})` (v2 §2, "Floor decomposition"). -/
noncomputable def fastLaw (m k : ℕ) : ℝ :=
  (1 / (P.C m : ℝ)) * ∑ d ∈ Finset.Ico (P.C m) (2 * P.C m), stepK m (d - 2) (rLaw P (d - 2)) k

/-- `r_m = Unif` for `m ≤ B`. -/
theorem rLaw_base {m : ℕ} (hm : m ≤ P.B) (k : ℕ) : rLaw P m k = unifC m k := by
  rw [rLaw]; dsimp only; rw [if_pos hm]

/-- `r_m = η_m Unif + (1 - η_m) A_m` for `m > B` (the guard discharged). -/
theorem rLaw_step {m : ℕ} (hm : P.B < m) (k : ℕ) :
    rLaw P m k = P.η m * unifC m k + (1 - P.η m) * fastLaw P m k := by
  have hs : (∑ d ∈ Finset.Ico (P.C m) (2 * P.C m),
      if _h : d - 2 < m then stepK m (d - 2) (rLaw P (d - 2)) k else 0)
      = ∑ d ∈ Finset.Ico (P.C m) (2 * P.C m), stepK m (d - 2) (rLaw P (d - 2)) k :=
    Finset.sum_congr rfl (fun d hd => dif_pos (band_lt P hm hd))
  rw [rLaw]; dsimp only; rw [if_neg (by omega), hs]; rfl

/-- The count law of the composition mixture: `Σ_V w_V · countChain_V(k)`. -/
noncomputable def cLaw (m k : ℕ) : ℝ :=
  ((comps P m).map (fun q => q.1 * countChain thetaFS q.2 0 0 (fun a => if a = k then 1 else 0))).sum

/-- `θ(s,a) = (a+1)/(s+2)`. -/
lemma thetaFS_eq (s a : ℕ) : thetaFS s a = ((a : ℝ) + 1) / ((s : ℝ) + 2) := by unfold thetaFS; ring

/-- `1 - θ(s,a) = (s+1-a)/(s+2)`. -/
lemma one_sub_thetaFS (s a : ℕ) : 1 - thetaFS s a = ((s : ℝ) + 1 - a) / ((s : ℝ) + 2) := by
  unfold thetaFS; field_simp; ring

/-- **Exactness of singletons, one step** (v2 §2): a uniform count on `{0..s}` followed by one singleton is uniform on
`{0..s+1}`. -/
lemma unif_step (s : ℕ) (F : ℕ → ℝ) :
    ∑ a ∈ range (s + 1), (1 / ((s : ℝ) + 1)) * ((1 - thetaFS s a) * F a + thetaFS s a * F (a + 1)) =
      ∑ a ∈ range (s + 2), (1 / ((s : ℝ) + 2)) * F a := by
  have hs1 : (0:ℝ) < (s:ℝ) + 1 := by positivity
  have hs2 : (0:ℝ) < (s:ℝ) + 2 := by positivity
  have key : ∑ a ∈ range (s + 1), (((s:ℝ) + 1 - a) * F a + ((a:ℝ) + 1) * F (a + 1)) =
      ((s:ℝ) + 1) * ∑ a ∈ range (s + 2), F a := by
    rw [Finset.sum_add_distrib]
    have e1 : ∑ a ∈ range (s + 1), ((a:ℝ) + 1) * F (a + 1) = ∑ a ∈ range (s + 2), (a:ℝ) * F a := by
      rw [Finset.sum_range_succ' (fun a => (a:ℝ) * F a) (s + 1)]
      simp
    have e2 : ∑ a ∈ range (s + 1), ((s:ℝ) + 1 - a) * F a =
        ∑ a ∈ range (s + 2), ((s:ℝ) + 1 - a) * F a := by
      rw [Finset.sum_range_succ (fun a => ((s:ℝ) + 1 - a) * F a) (s + 1)]
      push_cast
      ring
    rw [e1, e2, ← Finset.sum_add_distrib, Finset.mul_sum]
    exact Finset.sum_congr rfl (fun a _ => by ring)
  calc ∑ a ∈ range (s + 1), (1 / ((s : ℝ) + 1)) * ((1 - thetaFS s a) * F a + thetaFS s a * F (a + 1))
      = (1 / (((s:ℝ) + 1) * ((s:ℝ) + 2))) *
          ∑ a ∈ range (s + 1), (((s:ℝ) + 1 - a) * F a + ((a:ℝ) + 1) * F (a + 1)) := by
        rw [Finset.mul_sum]
        refine Finset.sum_congr rfl (fun a _ => ?_)
        rw [one_sub_thetaFS, thetaFS_eq]
        field_simp
    _ = ∑ a ∈ range (s + 2), (1 / ((s : ℝ) + 2)) * F a := by
        rw [key, ← Finset.mul_sum, ← mul_assoc]
        congr 1
        field_simp

/-- Exactness of singletons: `m` singletons from a uniform start at level `s` give the uniform law at level `s + m`. -/
theorem countChain_replicate_unif : ∀ (m s : ℕ) (g : ℕ → ℝ),
    ∑ a ∈ range (s + 1), (1 / ((s : ℝ) + 1)) * countChain thetaFS (List.replicate m 1) s a g =
      ∑ k ∈ range (s + m + 1), (1 / ((s : ℝ) + m + 1)) * g k
  | 0, s, g => by simp [countChain]
  | m + 1, s, g => by
      have hcc : ∀ a, countChain thetaFS (List.replicate (m + 1) 1) s a g =
          (1 - thetaFS s a) * countChain thetaFS (List.replicate m 1) (s + 1) a g +
            thetaFS s a * countChain thetaFS (List.replicate m 1) (s + 1) (a + 1) g := by
        intro a
        rw [List.replicate_succ]
        simp only [countChain, Finset.sum_range_succ, Finset.sum_range_zero]
        norm_num
      simp_rw [hcc]
      rw [unif_step s (fun a => countChain thetaFS (List.replicate m 1) (s + 1) a g)]
      have ih := countChain_replicate_unif m (s + 1) g
      calc ∑ a ∈ range (s + 2), (1 / ((s : ℝ) + 2)) * countChain thetaFS (List.replicate m 1) (s + 1) a g
          = ∑ a ∈ range (s + 1 + 1), (1 / (((s + 1 : ℕ) : ℝ) + 1)) *
              countChain thetaFS (List.replicate m 1) (s + 1) a g := by
            refine Finset.sum_congr rfl (fun a _ => ?_)
            push_cast; ring
        _ = ∑ k ∈ range (s + 1 + m + 1), (1 / (((s + 1 : ℕ) : ℝ) + m + 1)) * g k := ih
        _ = ∑ k ∈ range (s + (m + 1) + 1), (1 / ((s : ℝ) + ((m + 1 : ℕ) : ℝ) + 1)) * g k := by
            rw [show s + 1 + m + 1 = s + (m + 1) + 1 by ring]
            refine Finset.sum_congr rfl (fun k _ => ?_)
            push_cast; ring

/-- The count law of `m` singletons from the root is `Unif{0..m}`. -/
theorem countChain_replicate (m : ℕ) (g : ℕ → ℝ) :
    countChain thetaFS (List.replicate m 1) 0 0 g = ∑ k ∈ range (m + 1), (1 / ((m : ℝ) + 1)) * g k := by
  have h := countChain_replicate_unif m 0 g
  simpa using h

/-- The same, pointwise. -/
theorem countChain_replicate_ind (m k : ℕ) :
    countChain thetaFS (List.replicate m 1) 0 0 (fun a => if a = k then 1 else 0) = unifC m k := by
  rw [countChain_replicate]
  simp only [mul_ite, mul_one, mul_zero]
  rw [Finset.sum_ite_eq' (range (m + 1)) k]
  unfold unifC
  simp [Finset.mem_range]

/-- **The recursion is the count law of the composition mixture**: `r_m = Σ_V w_V countChain_V`, by strong induction,
using the prefix embedding `countChain_append` and the child laws at the actual child sizes. -/
theorem rLaw_eq_cLaw (m : ℕ) : ∀ k, rLaw P m k = cLaw P m k := by
  induction m using Nat.strong_induction_on with
  | _ m ih =>
    intro k
    by_cases hm : m ≤ P.B
    · rw [rLaw_base P hm, cLaw, comps_base P hm]
      simp [countChain_replicate_ind]
    · have hm' : P.B < m := by omega
      rw [rLaw_step P hm', cLaw, sum_comps_step P hm']
      dsimp only
      rw [countChain_replicate_ind]
      have hd : ∀ d ∈ Finset.Ico (P.C m) (2 * P.C m),
          ((comps P (d - 2)).map (fun q => (1 - P.η m) / (P.C m : ℝ) * q.1 *
              countChain thetaFS (q.2 ++ [m - (d - 2)]) 0 0 (fun a => if a = k then 1 else 0))).sum
            = (1 - P.η m) / (P.C m : ℝ) * stepK m (d - 2) (rLaw P (d - 2)) k := by
        intro d hd
        have hlt := band_lt P hm' hd
        have hq : ∀ q ∈ comps P (d - 2),
            countChain thetaFS (q.2 ++ [m - (d - 2)]) 0 0 (fun a => if a = k then 1 else 0)
              = ∑ a ∈ range (d - 2 + 1),
                  stepKer m (d - 2) a k * countChain thetaFS q.2 0 0 (fun j => if j = a then 1 else 0) := by
          intro q hq
          have hsum := (mem_comps P (d - 2) q hq).2
          rw [countChain_append, countChain_decomp thetaFS q.2 0 0]
          simp only [zero_add, hsum]
          refine Finset.sum_congr rfl (fun a _ => ?_)
          rw [countChain_single]
          rfl
        calc ((comps P (d - 2)).map (fun q => (1 - P.η m) / (P.C m : ℝ) * q.1 *
              countChain thetaFS (q.2 ++ [m - (d - 2)]) 0 0 (fun a => if a = k then 1 else 0))).sum
            = ((comps P (d - 2)).map (fun q => (1 - P.η m) / (P.C m : ℝ) * (∑ a ∈ range (d - 2 + 1),
                stepKer m (d - 2) a k *
                  (q.1 * countChain thetaFS q.2 0 0 (fun j => if j = a then 1 else 0))))).sum := by
              refine congrArg List.sum (List.map_congr_left (fun q hq' => ?_))
              rw [hq q hq', Finset.mul_sum, Finset.mul_sum]
              exact Finset.sum_congr rfl (fun a _ => by ring)
          _ = (1 - P.η m) / (P.C m : ℝ) *
                ∑ a ∈ range (d - 2 + 1), stepKer m (d - 2) a k * cLaw P (d - 2) a := by
              rw [List.sum_map_mul_left, list_sum_map_finset_sum]
              congr 1
              refine Finset.sum_congr rfl (fun a _ => ?_)
              rw [List.sum_map_mul_left]
              rfl
          _ = (1 - P.η m) / (P.C m : ℝ) * stepK m (d - 2) (rLaw P (d - 2)) k := by
              unfold stepK
              congr 1
              refine Finset.sum_congr rfl (fun a _ => ?_)
              rw [ih (d - 2) hlt a, mul_comm]
      rw [Finset.sum_congr rfl hd, ← Finset.mul_sum]
      unfold fastLaw
      ring

/-! ## Positivity, floor, normalization -/

/-- `θ ≥ 0`. -/
lemma thetaFS_nonneg (s a : ℕ) : 0 ≤ thetaFS s a := by unfold thetaFS; positivity

/-- `θ ≤ 1` on legal counts. -/
lemma thetaFS_le_one {s a : ℕ} (ha : a ≤ s + 1) : thetaFS s a ≤ 1 := by
  unfold thetaFS
  rw [div_le_one (by positivity)]
  have : (a : ℝ) ≤ s + 1 := by exact_mod_cast ha
  linarith

/-- The step kernel is nonnegative. -/
lemma stepKer_nonneg {m s a : ℕ} (ha : a ≤ s) (k : ℕ) : 0 ≤ stepKer m s a k :=
  binPMF_nonneg (thetaFS_nonneg s a) (thetaFS_le_one (by omega))

/-- `Unif ≥ 0`. -/
lemma unifC_nonneg (m k : ℕ) : 0 ≤ unifC m k := by unfold unifC; split_ifs <;> positivity

/-- `r_m ≥ 0`. -/
theorem rLaw_nonneg (m : ℕ) : ∀ k, 0 ≤ rLaw P m k := by
  induction m using Nat.strong_induction_on with
  | _ m ih =>
    intro k
    by_cases hm : m ≤ P.B
    · rw [rLaw_base P hm]; exact unifC_nonneg m k
    · have hm' : P.B < m := by omega
      rw [rLaw_step P hm']
      have hf : 0 ≤ fastLaw P m k := by
        unfold fastLaw
        apply mul_nonneg (by positivity)
        apply Finset.sum_nonneg
        intro d hd
        apply Finset.sum_nonneg
        intro a ha
        exact mul_nonneg (ih (d - 2) (band_lt P hm' hd) a)
          (stepKer_nonneg (Nat.lt_succ_iff.1 (Finset.mem_range.1 ha)) k)
      have h1 : 0 ≤ 1 - P.η m := by linarith [P.η_le_one m]
      exact add_nonneg (mul_nonneg (P.η_nonneg m) (unifC_nonneg m k)) (mul_nonneg h1 hf)

/-- `A_m ≥ 0`. -/
theorem fastLaw_nonneg (m k : ℕ) : 0 ≤ fastLaw P m k := by
  unfold fastLaw
  apply mul_nonneg (by positivity)
  apply Finset.sum_nonneg
  intro d _
  apply Finset.sum_nonneg
  intro a ha
  exact mul_nonneg (rLaw_nonneg P (d - 2) a) (stepKer_nonneg (Nat.lt_succ_iff.1 (Finset.mem_range.1 ha)) k)

/-- **Floor**: `r_m ≥ η_m Unif` for `m > B`. -/
theorem rLaw_floor {m : ℕ} (hm : P.B < m) (k : ℕ) : P.η m * unifC m k ≤ rLaw P m k := by
  rw [rLaw_step P hm]
  have h1 : 0 ≤ 1 - P.η m := by linarith [P.η_le_one m]
  exact le_add_of_nonneg_right (mul_nonneg h1 (fastLaw_nonneg P m k))

/-- `r_m > 0` on `{0..m}`. -/
theorem rLaw_pos {m k : ℕ} (hk : k ≤ m) : 0 < rLaw P m k := by
  have hu : unifC m k = 1 / ((m : ℝ) + 1) := by unfold unifC; rw [if_pos hk]
  by_cases hm : m ≤ P.B
  · rw [rLaw_base P hm, hu]; positivity
  · have hm' : P.B < m := by omega
    calc 0 < P.η m * unifC m k := by rw [hu]; exact mul_pos (P.η_pos m hm') (by positivity)
      _ ≤ rLaw P m k := rLaw_floor P hm' k

/-- A count chain's point masses sum to one over any range containing its reachable counts. -/
lemma countChain_sum_ind (bs : List ℕ) (s a M : ℕ) (hM : a + bs.sum ≤ M) :
    ∑ k ∈ range (M + 1), countChain thetaFS bs s a (fun j => if j = k then 1 else 0) = 1 := by
  have hlin := countChain_linear thetaFS (range (M + 1)) (fun _ => (1:ℝ))
    (fun k j => if j = k then (1:ℝ) else 0) bs s a
  simp only [one_mul] at hlin
  rw [← hlin]
  calc countChain thetaFS bs s a (fun j => ∑ x ∈ range (M + 1), if j = x then 1 else 0)
      = countChain thetaFS bs s a (fun _ => 1) := countChain_congr thetaFS bs s a
          (fun j _ h2 => by rw [Finset.sum_ite_eq, if_pos (Finset.mem_range.2 (by omega))])
    _ = 1 := countChain_one thetaFS bs s a

/-- The step kernel is a Markov kernel into `{0..m}`. -/
theorem stepKer_sum {m s a : ℕ} (ha : a ≤ s) (hs : s ≤ m) :
    ∑ k ∈ range (m + 1), stepKer m s a k = 1 := by
  have e : ∀ k, stepKer m s a k = countChain thetaFS [m - s] s a (fun j => if j = k then 1 else 0) := by
    intro k; rw [countChain_single]; rfl
  rw [Finset.sum_congr rfl (fun k _ => e k)]
  exact countChain_sum_ind [m - s] s a m (by simp; omega)

/-- `r_m` is a probability law on `{0..m}`. -/
theorem rLaw_sum (m : ℕ) : ∑ k ∈ range (m + 1), rLaw P m k = 1 := by
  rw [Finset.sum_congr rfl (fun k _ => rLaw_eq_cLaw P m k)]
  unfold cLaw
  rw [← list_sum_map_finset_sum]
  have h : ∀ q ∈ comps P m,
      (∑ k ∈ range (m + 1), q.1 * countChain thetaFS q.2 0 0 (fun a => if a = k then 1 else 0)) = q.1 := by
    intro q hq
    have hsum := (mem_comps P m q hq).2
    rw [← Finset.mul_sum, countChain_sum_ind q.2 0 0 m (by omega), mul_one]
  rw [List.map_congr_left h]
  exact comps_wt_sum P m

/-- `r_m` vanishes above `m`. -/
theorem rLaw_eq_zero {m k : ℕ} (hk : m < k) : rLaw P m k = 0 := by
  rw [rLaw_eq_cLaw]
  unfold cLaw
  have h : ∀ q ∈ comps P m, q.1 * countChain thetaFS q.2 0 0 (fun a => if a = k then 1 else 0) = 0 := by
    intro q hq
    have hsum := (mem_comps P m q hq).2
    rw [countChain_congr thetaFS q.2 0 0 (g' := fun _ => 0) (fun j _ hj => by rw [if_neg (by omega)]),
      countChain_zero, mul_zero]
  rw [List.map_congr_left h]
  simp

/-- `A_m` is a probability law on `{0..m}` for `m > B`. -/
theorem fastLaw_sum {m : ℕ} (hm : P.B < m) : ∑ k ∈ range (m + 1), fastLaw P m k = 1 := by
  have hC : (0 : ℝ) < P.C m := by exact_mod_cast P.C_pos m hm
  unfold fastLaw
  rw [← Finset.mul_sum, Finset.sum_comm]
  have hd : ∀ d ∈ Finset.Ico (P.C m) (2 * P.C m),
      ∑ k ∈ range (m + 1), stepK m (d - 2) (rLaw P (d - 2)) k = 1 := by
    intro d hd
    have hlt := band_lt P hm hd
    unfold stepK
    rw [Finset.sum_comm]
    rw [Finset.sum_congr rfl (fun a ha => by
      rw [← Finset.mul_sum, stepKer_sum (Nat.lt_succ_iff.1 (Finset.mem_range.1 ha)) (by omega), mul_one])]
    exact rLaw_sum P (d - 2)
  rw [Finset.sum_congr rfl hd, Finset.sum_const, card_band, nsmul_eq_mul, mul_one]
  field_simp

/-! ## The generator as an actual `SchedMix` -/

/-- A positive composition of `m` compiles, by consecutive labels, into a full labelled schedule. -/
lemma chop_full {m : ℕ} {V : List ℕ} (hpos : ∀ b ∈ V, 0 < b) (hsum : V.sum = m) :
    FullSchedule m (AGFPot.chop V (List.finRange m)) :=
  AGFPot.chop_isSchedule V _ univ hpos (by rw [List.length_finRange, hsum]) (List.nodup_finRange m)
    (List.toFinset_finRange m)

/-- ... with that composition as its block profile. -/
lemma chop_profile_eq {m : ℕ} {V : List ℕ} (hpos : ∀ b ∈ V, 0 < b) (hsum : V.sum = m) :
    profile (AGFPot.chop V (List.finRange m)) = V :=
  AGFPot.chop_profile V _ hpos (by rw [List.length_finRange, hsum]) (List.nodup_finRange m)

/-- The consecutive-label schedule of a composition in `comps P n`. -/
noncomputable def compSched {n : ℕ} (q : {q // q ∈ comps P n}) : List (Finset (Fin n)) :=
  AGFPot.chop q.1.2 (List.finRange n)

/-- It is a full schedule. -/
lemma compSched_full {n : ℕ} (q : {q // q ∈ comps P n}) : FullSchedule n (compSched P q) :=
  chop_full (mem_comps P n q.1 q.2).1 (mem_comps P n q.1 q.2).2

/-- Its profile is the composition. -/
lemma compSched_profile {n : ℕ} (q : {q // q ∈ comps P n}) : profile (compSched P q) = q.1.2 :=
  chop_profile_eq (mem_comps P n q.1 q.2).1 (mem_comps P n q.1 q.2).2

/-- The outer mixture: each composition, with its weight, carrying the uniform relabelling of its schedule. -/
noncomputable def outer (n : ℕ) : List (ℝ × SchedMix n) :=
  (comps P n).attach.map (fun q => (q.1.1, agfv_relabelMix (compSched_full P q)))

/-- Outer weights are nonnegative. -/
lemma outer_nonneg (n : ℕ) : ∀ p ∈ outer P n, 0 ≤ p.1 := by
  intro p hp
  obtain ⟨q, _, rfl⟩ := List.mem_map.1 hp
  exact comps_wt_nonneg P n q.1 q.2

/-- Outer weights sum to one. -/
lemma outer_sum (n : ℕ) : ((outer P n).map Prod.fst).sum = 1 := by
  unfold outer
  rw [List.map_map]
  have e : ((comps P n).attach.map (Prod.fst ∘ fun q => (q.1.1, agfv_relabelMix (compSched_full P q))))
      = (comps P n).attach.map (fun q => Prod.fst q.1) := rfl
  rw [e, List.attach_map_val, comps_wt_sum]

/-- **The generator** for generic parameters: `Schedule(n)`, then one uniform permutation of the `n` labels, then
consecutive labels to the blocks, as an actual `SchedMix n`. -/
noncomputable def genP (n : ℕ) : SchedMix n := mixBind (outer P n) (outer_nonneg P n) (outer_sum P n)

/-- **Count reduction** (generic parameters): `Q_μ(x) = r_n(|x|) / C(n,|x|)` under `fsOracle n`. -/
theorem mixLawE_genP (n : ℕ) (x : Fin n → Bool) :
    mixLawE (fsOracle n) (genP P n) x = rLaw P n (A36FS.ones x) / (n.choose (A36FS.ones x) : ℝ) := by
  unfold genP
  rw [mixLawE_mixBind]
  unfold outer
  rw [List.map_map]
  have h : ∀ q ∈ (comps P n).attach,
      ((fun p : ℝ × SchedMix n => p.1 * mixLawE (fsOracle n) p.2 x) ∘
        fun q => (q.1.1, agfv_relabelMix (compSched_full P q))) q
      = (fun q' : ℝ × List ℕ => q'.1 * countChain thetaFS q'.2 0 0
          (fun a => if a = A36FS.ones x then 1 else 0) * (n.choose (A36FS.ones x) : ℝ)⁻¹) q.1 := by
    intro q _
    show q.1.1 * mixLawE (fsOracle n) (agfv_relabelMix (compSched_full P q)) x = _
    rw [mixLawE_fs_relabelMix, compSched_profile, div_eq_mul_inv]
    ring
  rw [List.map_congr_left h, List.attach_map_val (f := fun q' : ℝ × List ℕ => q'.1 * countChain thetaFS q'.2 0 0
          (fun a => if a = A36FS.ones x then 1 else 0) * (n.choose (A36FS.ones x) : ℝ)⁻¹),
    List.sum_map_mul_right, rLaw_eq_cLaw, div_eq_mul_inv]
  rfl

/-- The cost of the generator is the mean number of blocks of the composition law. -/
theorem mixCost_genP (n : ℕ) :
    mixCost (genP P n) = ((comps P n).map (fun q => q.1 * (q.2.length : ℝ))).sum := by
  unfold genP
  rw [mixCost_mixBind]
  unfold outer
  rw [List.map_map]
  have h : ∀ q ∈ (comps P n).attach,
      ((fun p : ℝ × SchedMix n => p.1 * mixCost p.2) ∘
        fun q => (q.1.1, agfv_relabelMix (compSched_full P q))) q
      = (fun q' : ℝ × List ℕ => q'.1 * (q'.2.length : ℝ)) q.1 := by
    intro q _
    show q.1.1 * mixCost (agfv_relabelMix (compSched_full P q)) = _
    rw [agfv_mixCost_relabelMix, compSched, AGFPot.chop_length]
  rw [List.map_congr_left h, List.attach_map_val (f := fun q' : ℝ × List ℕ => q'.1 * (q'.2.length : ℝ))]

/-- Cost `n` at base sizes. -/
theorem mixCost_genP_base {n : ℕ} (hn : n ≤ P.B) : mixCost (genP P n) = n := by
  rw [mixCost_genP, comps_base P hn]
  simp

/-- **The exact cost identity** (v2 (9.1)) at nonbase sizes. -/
theorem mixCost_genP_step {n : ℕ} (hn : P.B < n) :
    mixCost (genP P n) = P.η n * n + (1 - P.η n) * (1 + (1 / (P.C n : ℝ)) *
      ∑ d ∈ Finset.Ico (P.C n) (2 * P.C n), mixCost (genP P (d - 2))) := by
  rw [mixCost_genP, sum_comps_step P hn]
  dsimp only
  rw [List.length_replicate]
  have hC : (0 : ℝ) < P.C n := by exact_mod_cast P.C_pos n hn
  have hd : ∀ d ∈ Finset.Ico (P.C n) (2 * P.C n),
      ((comps P (d - 2)).map (fun q => (1 - P.η n) / (P.C n : ℝ) * q.1 *
          ((q.2 ++ [n - (d - 2)]).length : ℝ))).sum
        = (1 - P.η n) / (P.C n : ℝ) * (mixCost (genP P (d - 2)) + 1) := by
    intro d _
    rw [mixCost_genP]
    calc ((comps P (d - 2)).map (fun q => (1 - P.η n) / (P.C n : ℝ) * q.1 *
          ((q.2 ++ [n - (d - 2)]).length : ℝ))).sum
        = ((comps P (d - 2)).map (fun q => (1 - P.η n) / (P.C n : ℝ) *
            (q.1 * (q.2.length : ℝ) + q.1))).sum := by
          refine congrArg List.sum (List.map_congr_left (fun q _ => ?_))
          rw [List.length_append, List.length_singleton]
          push_cast
          ring
      _ = (1 - P.η n) / (P.C n : ℝ) * (((comps P (d - 2)).map (fun q => q.1 * (q.2.length : ℝ))).sum +
            ((comps P (d - 2)).map (fun q => q.1)).sum) := by
          rw [List.sum_map_mul_left, List.sum_map_add]
      _ = (1 - P.η n) / (P.C n : ℝ) * (((comps P (d - 2)).map (fun q => q.1 * (q.2.length : ℝ))).sum + 1) := by
          rw [show ((comps P (d - 2)).map (fun q => q.1)).sum = 1 from comps_wt_sum P (d - 2)]
  rw [Finset.sum_congr rfl hd, ← Finset.mul_sum, Finset.sum_add_distrib, Finset.sum_const, card_band,
    nsmul_eq_mul, mul_one]
  field_simp
  ring

/-! ## KL reduction -/

/-- `#{x : |x| = k} = C(n,k)`. -/
lemma card_filter_ones (n k : ℕ) :
    (univ.filter (fun x : Fin n → Bool => A36FS.ones x = k)).card = n.choose k := by
  rw [← agfv_Vset_card n k]
  rfl

/-- **KL reduction** (generic parameters): `KLx (fsTarget n) Q_μ = Σ_k (1/(n+1)) log((1/(n+1)) / r_n(k))`, finite. -/
theorem KLx_genP (n : ℕ) :
    KLx (fsTarget n) (mixLawE (fsOracle n) (genP P n)) =
      ((∑ k ∈ range (n + 1), (1 / ((n : ℝ) + 1)) * Real.log ((1 / ((n : ℝ) + 1)) / rLaw P n k) : ℝ) :
        WithTop ℝ) := by
  have hpos : ∀ x, 0 < (fsTarget n).p x → 0 < mixLawE (fsOracle n) (genP P n) x := by
    intro x _
    rw [mixLawE_genP]
    exact div_pos (rLaw_pos P (A36FS.ones_le x)) (by exact_mod_cast Nat.choose_pos (A36FS.ones_le x))
  unfold KLx
  rw [if_pos hpos]
  congr 1
  have hfilt : univ.filter (fun x => 0 < (fsTarget n).p x) = univ :=
    Finset.filter_true_of_mem (fun x _ => A36FS.pfs_pos x)
  rw [hfilt]
  have hterm : ∀ x : Fin n → Bool,
      (fsTarget n).p x * Real.log ((fsTarget n).p x / mixLawE (fsOracle n) (genP P n) x)
        = (fun k => (1 / ((n : ℝ) + 1)) * Real.log ((1 / ((n : ℝ) + 1)) / rLaw P n k) /
            (n.choose k : ℝ)) (A36FS.ones x) := by
    intro x
    have hC : (0:ℝ) < (n.choose (A36FS.ones x) : ℝ) := by exact_mod_cast Nat.choose_pos (A36FS.ones_le x)
    have hr : 0 < rLaw P n (A36FS.ones x) := rLaw_pos P (A36FS.ones_le x)
    show A36FS.pfs n x * Real.log (A36FS.pfs n x / mixLawE (fsOracle n) (genP P n) x) = _
    rw [mixLawE_genP]
    unfold A36FS.pfs
    have e : 1 / (((n : ℝ) + 1) * (n.choose (A36FS.ones x) : ℝ)) /
        (rLaw P n (A36FS.ones x) / (n.choose (A36FS.ones x) : ℝ))
        = (1 / ((n : ℝ) + 1)) / rLaw P n (A36FS.ones x) := by
      field_simp
    rw [e]
    dsimp only
    field_simp
  rw [Finset.sum_congr rfl (fun x _ => hterm x)]
  rw [← Finset.sum_fiberwise_of_maps_to (s := univ) (t := range (n + 1)) (g := A36FS.ones)
      (fun x _ => Finset.mem_range.2 (Nat.lt_succ_of_le (A36FS.ones_le x)))]
  refine Finset.sum_congr rfl (fun k hk => ?_)
  have hk' : k ≤ n := Nat.lt_succ_iff.1 (Finset.mem_range.1 hk)
  rw [Finset.sum_congr rfl (fun x hx => by rw [(Finset.mem_filter.1 hx).2])]
  rw [Finset.sum_const, nsmul_eq_mul, card_filter_ones]
  have hC : (0:ℝ) < (n.choose k : ℝ) := by exact_mod_cast Nat.choose_pos hk'
  dsimp only
  field_simp

/-- `klF` with the uniform law on `Fin (n+1)` as first argument, written as a sum over `range (n+1)`. -/
theorem klF_unif_eq_sum (n : ℕ) (r : ℕ → ℝ) :
    FSCore.FiniteKL.klF (fun _ : Fin (n + 1) => (1 : ℝ) / ((n : ℝ) + 1)) (fun k => r k) =
      ∑ k ∈ range (n + 1), (1 / ((n : ℝ) + 1)) * Real.log ((1 / ((n : ℝ) + 1)) / r k) := by
  unfold FSCore.FiniteKL.klF
  rw [Finset.filter_true_of_mem (fun k _ => by positivity)]
  exact Fin.sum_univ_eq_sum_range (fun k => (1 / ((n : ℝ) + 1)) * Real.log ((1 / ((n : ℝ) + 1)) / r k)) (n + 1)

/-- KL reduction in `FSCore.FiniteKL.klF` form: `D(p_n ‖ Q_μ) = D(P_n ‖ r_n)`. -/
theorem KLx_genP_klF (n : ℕ) :
    KLx (fsTarget n) (mixLawE (fsOracle n) (genP P n)) =
      ((FSCore.FiniteKL.klF (fun _ : Fin (n + 1) => (1 : ℝ) / ((n : ℝ) + 1)) (fun k => rLaw P n k) : ℝ) :
        WithTop ℝ) := by
  rw [KLx_genP, klF_unif_eq_sum]

/-! ## Legality and the pointwise floor of the output law -/

/-- **Legality**: nonnegative weights summing to one, every component a full labelled schedule with at most `n`
rounds. -/
theorem genP_legal (n : ℕ) :
    (∀ p ∈ (genP P n).parts, 0 ≤ p.1 ∧ IsSchedule p.2 univ ∧ p.2.length ≤ n) ∧
      ((genP P n).parts.map Prod.fst).sum = 1 :=
  ⟨fun p hp => ⟨(genP P n).wt_nonneg p hp, (genP P n).comp_sched p hp,
      A36FS.Thm7.isSchedule_length_le_n ((genP P n).comp_sched p hp)⟩, (genP P n).wt_sum⟩

/-- `Q_μ ≥ η_n p_n` pointwise at nonbase sizes. -/
theorem mixLawE_genP_floor {n : ℕ} (hn : P.B < n) (x : Fin n → Bool) :
    P.η n * A36FS.pfs n x ≤ mixLawE (fsOracle n) (genP P n) x := by
  rw [mixLawE_genP]
  have hC : (0:ℝ) < (n.choose (A36FS.ones x) : ℝ) := by exact_mod_cast Nat.choose_pos (A36FS.ones_le x)
  have hfl := rLaw_floor P hn (A36FS.ones x)
  unfold unifC at hfl
  rw [if_pos (A36FS.ones_le x)] at hfl
  unfold A36FS.pfs
  rw [le_div_iff₀ hC]
  calc P.η n * (1 / (((n : ℝ) + 1) * (n.choose (A36FS.ones x) : ℝ))) * (n.choose (A36FS.ones x) : ℝ)
      = P.η n * (1 / ((n : ℝ) + 1)) := by field_simp
    _ ≤ rLaw P n (A36FS.ones x) := hfl

/-- `r_n` is the count law of the actual output: `Q_μ{|x| = k} = r_n(k)`. -/
theorem succMass_genP (n k : ℕ) :
    succMass n k (mixLawE (fsOracle n) (genP P n)) = rLaw P n k := by
  unfold succMass
  have hx : ∀ x ∈ Vset n k, mixLawE (fsOracle n) (genP P n) x = rLaw P n k / (n.choose k : ℝ) := by
    intro x hx
    have hk : A36FS.ones x = k := by
      unfold Vset at hx; rw [Finset.mem_filter] at hx; exact hx.2
    rw [mixLawE_genP, hk]
  rw [Finset.sum_congr rfl hx, Finset.sum_const, nsmul_eq_mul, agfv_Vset_card]
  by_cases hkn : k ≤ n
  · have hC : (0:ℝ) < (n.choose k : ℝ) := by exact_mod_cast Nat.choose_pos hkn
    field_simp
  · rw [Nat.choose_eq_zero_of_lt (by omega), rLaw_eq_zero P (by omega)]
    simp

/-- **Structure of the components**: each is `(w_V / n!, σ · chop V (finRange n))` for a composition `(w_V, V)` and a
permutation `σ`. -/
theorem mem_genP_parts {n : ℕ} {p : ℝ × List (Finset (Fin n))} (hp : p ∈ (genP P n).parts) :
    ∃ q ∈ comps P n, ∃ σ : Equiv.Perm (Fin n),
      p = (q.1 * ((Nat.factorial n : ℕ) : ℝ)⁻¹, (AGFPot.chop q.2 (List.finRange n)).map (Finset.image σ)) := by
  obtain ⟨p', hp', hp⟩ := List.mem_flatMap.1 hp
  obtain ⟨q, _, rfl⟩ := List.mem_map.1 hp'
  obtain ⟨w, hw, rfl⟩ := List.mem_map.1 hp
  obtain ⟨σ, _, rfl⟩ := List.mem_map.1 hw
  exact ⟨q.1, q.2, σ, rfl⟩

end Generic

/-! ## The Theorem 8 parameters -/

/-- `2 e^{y/4} y^8 + 2 ≤ e^y` for `y ≥ 1024` (via `e^t ≥ t^16/16!` at `t = 3y/4`). -/
lemma exp_dominates {y : ℝ} (hy : 1024 ≤ y) : 2 * (Real.exp (y / 4) * y ^ 8) + 2 ≤ Real.exp y := by
  have hy0 : 0 ≤ y := by linarith
  have h16 := Real.pow_div_factorial_le_exp (3 * y / 4) (by positivity) 16
  have hfac : ((Nat.factorial 16 : ℕ) : ℝ) = 20922789888000 := by norm_num [Nat.factorial]
  have h4 : 4 * y ^ 8 ≤ Real.exp (3 * y / 4) := by
    have ht : (1024:ℝ) ^ 8 ≤ y ^ 8 := pow_le_pow_left₀ (by norm_num) hy 8
    have ht0 : 0 ≤ y ^ 8 := by positivity
    have e : (3 * y / 4) ^ 16 = (3 / 4) ^ 16 * (y ^ 8 * y ^ 8) := by ring
    have h1 : 4 * y ^ 8 ≤ (3 * y / 4) ^ 16 / ((Nat.factorial 16 : ℕ) : ℝ) := by
      rw [hfac, le_div_iff₀ (by norm_num), e]
      nlinarith [mul_nonneg ht0 (sub_nonneg.2 ht)]
    linarith
  have hsplit : Real.exp y = Real.exp (y / 4) * Real.exp (3 * y / 4) := by
    rw [← Real.exp_add]; congr 1; ring
  have he1 : 1 ≤ Real.exp (y / 4) := Real.one_le_exp (by positivity)
  have hy81 : 1 ≤ y ^ 8 := one_le_pow₀ (by linarith)
  have hprod : 1 ≤ Real.exp (y / 4) * y ^ 8 := by nlinarith
  have hmul := mul_le_mul_of_nonneg_left h4 (Real.exp_pos (y / 4)).le
  rw [hsplit]
  nlinarith

/-- `C_n ≥ 1` for every `n`. -/
lemma bandStart_pos' (m : ℕ) : 1 ≤ bandStart m := by
  unfold bandStart
  rw [Nat.one_le_ceil_iff]
  have h2 : (1:ℝ) < (m:ℝ) + 2 := by have := (Nat.cast_nonneg m : (0:ℝ) ≤ m); linarith
  exact mul_pos (Real.rpow_pos_of_pos (by linarith) _) (pow_pos (Real.log_pos h2) 8)

/-- At a nonbase size `n > B_δ`, `ln(n+2) ≥ 1024`. -/
lemma log_ge_of_nonbase {δ : ℝ} {m : ℕ} (hm : Bdelta δ < m) : 1024 ≤ Real.log ((m:ℝ) + 2) := by
  have hY : (1024:ℝ) ≤ Ydelta δ := le_max_left _ _
  have hB : Real.exp (Ydelta δ) ≤ (Bdelta δ : ℝ) := Nat.le_ceil _
  have hm' : (Bdelta δ : ℝ) + 1 ≤ (m : ℝ) := by exact_mod_cast hm
  have hxe : Real.exp 1024 < (m:ℝ) + 2 := by
    have := Real.exp_le_exp.2 hY
    linarith
  have := Real.log_lt_log (Real.exp_pos 1024) hxe
  rw [Real.log_exp] at this
  linarith

/-- `N^{1/4} = e^{(ln N)/4}`. -/
lemma rpow_quarter_eq {m : ℕ} : ((m:ℝ) + 2) ^ ((1:ℝ) / 4) = Real.exp (Real.log ((m:ℝ) + 2) / 4) := by
  rw [Real.rpow_def_of_pos (by positivity)]; congr 1; ring

/-- `C_n ≥ 3` at nonbase sizes (v2 (7.5)), so `1 ≤ d - 2` on the band. -/
lemma three_le_bandStart {δ : ℝ} {m : ℕ} (hm : Bdelta δ < m) : 3 ≤ bandStart m := by
  have hy := log_ge_of_nonbase hm
  unfold bandStart
  set v := ((m:ℝ) + 2) ^ ((1:ℝ) / 4) * Real.log ((m:ℝ) + 2) ^ 8 with hv
  have hv3 : (3:ℝ) ≤ v := by
    rw [hv, rpow_quarter_eq]
    have he1 : 1 ≤ Real.exp (Real.log ((m:ℝ) + 2) / 4) := Real.one_le_exp (by linarith)
    have hy8 : (3:ℝ) ≤ Real.log ((m:ℝ) + 2) ^ 8 :=
      le_trans (by norm_num) (pow_le_pow_left₀ (by norm_num) hy 8)
    nlinarith
  have h := le_trans hv3 (Nat.le_ceil v)
  exact_mod_cast h

/-- `2 C_n ≤ n + 2` at nonbase sizes (v2 (7.5): `2C_n - 1 < N`), so `d - 2 < n` on the band. -/
lemma two_bandStart_le {δ : ℝ} {m : ℕ} (hm : Bdelta δ < m) : 2 * bandStart m ≤ m + 2 := by
  have hx0 : (0:ℝ) < (m:ℝ) + 2 := by positivity
  have hy := log_ge_of_nonbase hm
  have hrpow : ((m:ℝ) + 2) ^ ((1:ℝ) / 4) = Real.exp (Real.log ((m:ℝ) + 2) / 4) := rpow_quarter_eq
  have key := exp_dominates hy
  unfold bandStart
  set v := ((m:ℝ) + 2) ^ ((1:ℝ) / 4) * Real.log ((m:ℝ) + 2) ^ 8 with hv
  have hv0 : 0 ≤ v := by rw [hv, hrpow]; positivity
  have hceil := Nat.ceil_lt_add_one hv0
  have h2v : 2 * v + 2 ≤ (m:ℝ) + 2 := by
    rw [hv, hrpow]
    calc 2 * (Real.exp (Real.log ((m:ℝ) + 2) / 4) * Real.log ((m:ℝ) + 2) ^ 8) + 2
        ≤ Real.exp (Real.log ((m:ℝ) + 2)) := key
      _ = (m:ℝ) + 2 := Real.exp_log hx0
  have hlt : ((2 * ⌈v⌉₊ : ℕ) : ℝ) < ((m + 2 : ℕ) : ℝ) := by
    push_cast
    linarith
  have := Nat.cast_lt.1 hlt
  omega

/-- `η_n ≥ 0`. -/
lemma floorProb_nonneg (m : ℕ) : 0 ≤ floorProb m := by unfold floorProb; positivity

/-- `η_n ≤ 1`. -/
lemma floorProb_le_one (m : ℕ) : floorProb m ≤ 1 := by
  unfold floorProb
  rcases Nat.eq_zero_or_pos m with rfl | hm
  · simp
  · exact inv_le_one_of_one_le₀ (one_le_pow₀ (Nat.one_le_cast.2 hm))

/-- `η_n > 0` for `n ≥ 1`. -/
lemma floorProb_pos {m : ℕ} (hm : 0 < m) : 0 < floorProb m := by
  unfold floorProb
  have : (0:ℝ) < m := by exact_mod_cast hm
  positivity

/-- The Theorem 8 parameters (v2 §1-§2): `B = B_δ`, `C = C_n`, `η = n^{-2}`, from `A36FS.Thm8.Params`. -/
noncomputable def thm8Params (δ : ℝ) : GenParams where
  B := Bdelta δ
  C := bandStart
  η := floorProb
  C_pos := fun m _ => bandStart_pos' m
  C_le := fun _ hm => two_bandStart_le hm
  η_nonneg := floorProb_nonneg
  η_le_one := floorProb_le_one
  η_pos := fun _ hm => floorProb_pos (by omega)

/-- **The Theorem 8 generator `μ_n^{(δ)}`** (v2 §2), as an actual `SchedMix n`. -/
noncomputable def gen (δ : ℝ) (n : ℕ) : SchedMix n := genP (thm8Params δ) n

/-- The recursive count law `r_n` at the Theorem 8 parameters. -/
noncomputable def countLaw (δ : ℝ) (n k : ℕ) : ℝ := rLaw (thm8Params δ) n k

/-- The fast count law `A_n` at the Theorem 8 parameters. -/
noncomputable def fastCount (δ : ℝ) (n k : ℕ) : ℝ := fastLaw (thm8Params δ) n k

/-- Target 1, legality. -/
theorem gen_legal (δ : ℝ) (n : ℕ) :
    (∀ p ∈ (gen δ n).parts, 0 ≤ p.1 ∧ IsSchedule p.2 univ ∧ p.2.length ≤ n) ∧
      ((gen δ n).parts.map Prod.fst).sum = 1 :=
  genP_legal (thm8Params δ) n

/-- **Target 2, count reduction**: `Q_{μ_n}(x) = r_n(|x|) / C(n,|x|)`. -/
theorem gen_count_reduction (δ : ℝ) (n : ℕ) (x : Fin n → Bool) :
    mixLawE (fsOracle n) (gen δ n) x = countLaw δ n (A36FS.ones x) / (n.choose (A36FS.ones x) : ℝ) :=
  mixLawE_genP (thm8Params δ) n x

/-- `r_n(k)` is the actual output mass of `{|x| = k}`. -/
theorem countLaw_eq_succMass (δ : ℝ) (n k : ℕ) :
    countLaw δ n k = succMass n k (mixLawE (fsOracle n) (gen δ n)) :=
  (succMass_genP (thm8Params δ) n k).symm

/-- `r_n = Unif` for `n ≤ B_δ` (target 5, second half). -/
theorem countLaw_base (δ : ℝ) {n : ℕ} (hn : n ≤ Bdelta δ) (k : ℕ) : countLaw δ n k = unifC n k :=
  rLaw_base (thm8Params δ) hn k

/-- The recursion for `r_n` at `n > B_δ`, as in the brief. -/
theorem countLaw_step (δ : ℝ) {n : ℕ} (hn : Bdelta δ < n) (k : ℕ) :
    countLaw δ n k = floorProb n * unifC n k + (1 - floorProb n) * ((1 / (bandStart n : ℝ)) *
      ∑ d ∈ Finset.Ico (bandStart n) (2 * bandStart n), stepK n (d - 2) (countLaw δ (d - 2)) k) :=
  rLaw_step (thm8Params δ) hn k

/-- Floor decomposition `r_n = η_n P_n + (1 - η_n) A_n` (v2 §2). -/
theorem countLaw_floor_decomp (δ : ℝ) {n : ℕ} (hn : Bdelta δ < n) (k : ℕ) :
    countLaw δ n k = floorProb n * unifC n k + (1 - floorProb n) * fastCount δ n k :=
  rLaw_step (thm8Params δ) hn k

/-- **Target 3, KL reduction**: `KLx (fsTarget n) Q_{μ_n} = D(P_n ‖ r_n)` as a finite count KL. -/
theorem gen_KL (δ : ℝ) (n : ℕ) :
    KLx (fsTarget n) (mixLawE (fsOracle n) (gen δ n)) =
      ((FSCore.FiniteKL.klF (fun _ : Fin (n + 1) => (1 : ℝ) / ((n : ℝ) + 1)) (fun k => countLaw δ n k) : ℝ) :
        WithTop ℝ) :=
  KLx_genP_klF (thm8Params δ) n

/-- The same, as an explicit finite sum. -/
theorem gen_KL_sum (δ : ℝ) (n : ℕ) :
    KLx (fsTarget n) (mixLawE (fsOracle n) (gen δ n)) =
      ((∑ k ∈ range (n + 1), (1 / ((n : ℝ) + 1)) * Real.log ((1 / ((n : ℝ) + 1)) / countLaw δ n k) : ℝ) :
        WithTop ℝ) :=
  KLx_genP (thm8Params δ) n

/-- **Target 4, cost**, base sizes. -/
theorem gen_cost_base (δ : ℝ) {n : ℕ} (hn : n ≤ Bdelta δ) : mixCost (gen δ n) = n :=
  mixCost_genP_base (thm8Params δ) hn

/-- **Target 4, cost**, nonbase sizes: v2 (9.1). -/
theorem gen_cost_step (δ : ℝ) {n : ℕ} (hn : Bdelta δ < n) :
    mixCost (gen δ n) = floorProb n * n + (1 - floorProb n) * (1 + (1 / (bandStart n : ℝ)) *
      ∑ d ∈ Finset.Ico (bandStart n) (2 * bandStart n), mixCost (gen δ (d - 2))) :=
  mixCost_genP_step (thm8Params δ) hn

/-- **Target 5, floor**: `r_n ≥ η_n Unif` for `n > B_δ`. -/
theorem countLaw_floor (δ : ℝ) {n : ℕ} (hn : Bdelta δ < n) (k : ℕ) :
    floorProb n * unifC n k ≤ countLaw δ n k :=
  rLaw_floor (thm8Params δ) hn k

/-- `Q_{μ_n} ≥ η_n p_n` pointwise for `n > B_δ` (v2 (2.5)). -/
theorem gen_law_floor (δ : ℝ) {n : ℕ} (hn : Bdelta δ < n) (x : Fin n → Bool) :
    floorProb n * (fsTarget n).p x ≤ mixLawE (fsOracle n) (gen δ n) x :=
  mixLawE_genP_floor (thm8Params δ) hn x

/-- `r_n > 0` on `{0..n}`. -/
theorem countLaw_pos (δ : ℝ) {n k : ℕ} (hk : k ≤ n) : 0 < countLaw δ n k := rLaw_pos (thm8Params δ) hk

/-- `r_n` sums to one on `{0..n}`. -/
theorem countLaw_sum (δ : ℝ) (n : ℕ) : ∑ k ∈ range (n + 1), countLaw δ n k = 1 := rLaw_sum (thm8Params δ) n

/-- `r_n` vanishes above `n`. -/
theorem countLaw_eq_zero (δ : ℝ) {n k : ℕ} (hk : n < k) : countLaw δ n k = 0 := rLaw_eq_zero (thm8Params δ) hk

/-- `A_n ≥ 0`. -/
theorem fastCount_nonneg (δ : ℝ) (n k : ℕ) : 0 ≤ fastCount δ n k := fastLaw_nonneg (thm8Params δ) n k

/-- `A_n` sums to one on `{0..n}` for `n > B_δ`. -/
theorem fastCount_sum (δ : ℝ) {n : ℕ} (hn : Bdelta δ < n) : ∑ k ∈ range (n + 1), fastCount δ n k = 1 :=
  fastLaw_sum (thm8Params δ) hn

/-- `d - 2 < n` on the band at nonbase sizes. -/
theorem band_legal (δ : ℝ) {n : ℕ} (hn : Bdelta δ < n) {d : ℕ}
    (hd : d ∈ Finset.Ico (bandStart n) (2 * bandStart n)) : d - 2 < n :=
  band_lt (thm8Params δ) hn hd

/-- `1 ≤ d - 2 < n` on the band at nonbase sizes (v2 (2.1)). -/
theorem band_legal' (δ : ℝ) {n : ℕ} (hn : Bdelta δ < n) {d : ℕ}
    (hd : d ∈ Finset.Ico (bandStart n) (2 * bandStart n)) : 1 ≤ d - 2 ∧ d - 2 < n := by
  have h3 := three_le_bandStart hn
  have h1 := (Finset.mem_Ico.1 hd).1
  exact ⟨by omega, band_legal δ hn hd⟩

/-- The components of `gen δ n`. -/
theorem mem_gen_parts (δ : ℝ) {n : ℕ} {p : ℝ × List (Finset (Fin n))} (hp : p ∈ (gen δ n).parts) :
    ∃ q ∈ comps (thm8Params δ) n, ∃ σ : Equiv.Perm (Fin n),
      p = (q.1 * ((Nat.factorial n : ℕ) : ℝ)⁻¹, (AGFPot.chop q.2 (List.finRange n)).map (Finset.image σ)) :=
  mem_genP_parts (thm8Params δ) hp

/-- `D(p_n ‖ Q_{μ_n}) = 0` for `n ≤ B_δ`. -/
theorem gen_KL_base (δ : ℝ) {n : ℕ} (hn : n ≤ Bdelta δ) :
    KLx (fsTarget n) (mixLawE (fsOracle n) (gen δ n)) = 0 := by
  rw [gen_KL_sum]
  have h : ∀ k ∈ range (n + 1),
      (1 / ((n : ℝ) + 1)) * Real.log ((1 / ((n : ℝ) + 1)) / countLaw δ n k) = 0 := by
    intro k hk
    rw [countLaw_base δ hn, unifC, if_pos (Nat.lt_succ_iff.1 (Finset.mem_range.1 hk)),
      div_self (by positivity), Real.log_one, mul_zero]
  rw [Finset.sum_eq_zero h]
  simp

/-! ## Non-vacuity checks -/

/-- A toy parameter set (cutoff 0, band `{1}`, floor 1/2), only to exercise the nonbase branch concretely; its child
size `1 - 2` truncates to `0`, which the generic theorems allow. -/
noncomputable def toyParams : GenParams where
  B := 0
  C := fun _ => 1
  η := fun _ => 1 / 2
  C_pos := fun _ _ => le_rfl
  C_le := fun _ _ => by omega
  η_nonneg := fun _ => by norm_num
  η_le_one := fun _ => by norm_num
  η_pos := fun _ _ => by norm_num

/-- Check: `r_2(1) = η/3 + (1-η)·Bin(2,1/2)(1) = 1/6 + 1/4`. -/
example : rLaw toyParams 2 1 = 5 / 12 := by
  rw [rLaw_step toyParams (show toyParams.B < 2 by decide)]
  have hI : Finset.Ico (toyParams.C 2) (2 * toyParams.C 2) = {1} := by decide
  unfold fastLaw
  rw [hI, Finset.sum_singleton]
  unfold stepK
  simp only [show (1 - 2 : ℕ) = 0 from rfl, zero_add, Finset.sum_range_one]
  rw [rLaw_base toyParams (le_refl 0)]
  have hη : toyParams.η 2 = 1 / 2 := rfl
  have hC : toyParams.C 2 = 1 := rfl
  rw [hη, hC]
  simp [stepKer, unifC, thetaFS, binPMF]
  norm_num

/-- Check: cost `= η·2 + (1-η)(1 + 0) = 3/2`. -/
example : mixCost (genP toyParams 2) = 3 / 2 := by
  rw [mixCost_genP_step toyParams (show toyParams.B < 2 by decide)]
  have hI : Finset.Ico (toyParams.C 2) (2 * toyParams.C 2) = {1} := by decide
  rw [hI, Finset.sum_singleton, mixCost_genP_base toyParams (show 1 - 2 ≤ toyParams.B by decide)]
  simp [toyParams]
  norm_num

end A36FS.Thm8.Gen

#print axioms A36FS.Thm8.Gen.gen_legal
#print axioms A36FS.Thm8.Gen.gen_count_reduction
#print axioms A36FS.Thm8.Gen.countLaw_eq_succMass
#print axioms A36FS.Thm8.Gen.countLaw_base
#print axioms A36FS.Thm8.Gen.countLaw_step
#print axioms A36FS.Thm8.Gen.countLaw_floor_decomp
#print axioms A36FS.Thm8.Gen.gen_KL
#print axioms A36FS.Thm8.Gen.gen_KL_sum
#print axioms A36FS.Thm8.Gen.gen_KL_base
#print axioms A36FS.Thm8.Gen.gen_cost_base
#print axioms A36FS.Thm8.Gen.gen_cost_step
#print axioms A36FS.Thm8.Gen.countLaw_floor
#print axioms A36FS.Thm8.Gen.gen_law_floor
#print axioms A36FS.Thm8.Gen.countLaw_pos
#print axioms A36FS.Thm8.Gen.countLaw_sum
#print axioms A36FS.Thm8.Gen.countLaw_eq_zero
#print axioms A36FS.Thm8.Gen.fastCount_nonneg
#print axioms A36FS.Thm8.Gen.fastCount_sum
#print axioms A36FS.Thm8.Gen.band_legal'
#print axioms A36FS.Thm8.Gen.mem_gen_parts
#print axioms A36FS.Thm8.Gen.stepKer_sum
#print axioms A36FS.Thm8.Gen.stepKer_nonneg
#print axioms A36FS.Thm8.Gen.rLaw_eq_cLaw
#print axioms A36FS.Thm8.Gen.mixLawE_genP
#print axioms A36FS.Thm8.Gen.KLx_genP_klF
#print axioms A36FS.Thm8.Gen.mixCost_genP_step
#print axioms A36FS.Thm8.Gen.two_bandStart_le
#print axioms A36FS.Thm8.Gen.three_le_bandStart


==> anc/formal_companion/lean/src/A36FS/Thm8/Grid.lean <==
import Mathlib
import A36FS.Thm8.Params

/-!
# A36FS.Thm8.Grid: grid overlap and band smoothing (the write-up §4, Lemmas G1 and G2; paper Z3, Z4)

Full-support branch.  Mathematics: the write-up
(c4d9126f…) §4, which is the earlier
derivation's Part I §4, (4.1)–(4.7).

## Model
The circle `[0,1) mod 1` with Lebesgue measure `λ` is modelled by 1-periodic functions `ℝ → ℝ`,
integrated over one period with the interval integral `∫ t in (0:ℝ)..1` (Lebesgue measure on
`(0,1]`; endpoints are null).
* `kappa w t = w⁻¹ · 1[fract (t + w/2) < w]` is `κ_w`, the density of `Unif[-w/2, w/2)` wrapped
  mod 1, for `0 < w ≤ 1`; `integral_kappa_mul` proves this.
* `gridDens w d t = (1/d) Σ_{j<d} κ_w(t - j/d)` is `f_d`.
* `bandDens w C t = (1/C) Σ_{d=C}^{2C-1} f_d(t)` is `f`.  `bandDens_density` proves that it is the
  density of `ν̄_C ∗ κ_w`: `∫₀¹ f φ = E φ((P + Z) mod 1)` for `P ~ ν̄_C`, independent
  `Z ~ Unif[-w/2, w/2)`, and every continuous `φ`.
* `TV(ν̄_C ∗ κ_w, λ) = ½ ∫₀¹ |f - 1|`.  `band_kernel_TV` is the same bound after any finite
  family of nonnegative continuous kernels summing to one on `[0,1]` (e.g. `p ↦ Bin(N,p)(k)`), which
  is how v2 (5.5) uses it.

## Main statements
* `band_lcm_sum` (4.7): `Σ_{d,e∈[C,2C)} 1/lcm(d,e) ≤ 18 ln C`, for `C ≥ 2` with `ln C ≥ 2`.
* `overlap_identity` (4.2), G1 exact: `∫₀¹ f_d f_e = 1 + θ(1-θ)/(Lw)²`, `L = lcm(d,e)`,
  `θ = fract(Lw) = Lw - ⌊Lw⌋`.
* `overlap_bounds` (4.3), G1 inequality: `0 ≤ ∫₀¹ f_d f_e - 1 ≤ 1/(w·lcm(d,e))`.
* `band_L2_eq`, `band_L2` (4.6): `∫₀¹(f-1)² = (1/C²) Σ_{d,e}(∫f_d f_e - 1) ≤ (1/(wC²)) Σ 1/lcm(d,e)`.
* `band_smoothing_TV` (4.5), G2: `½ ∫₀¹ |f - 1| ≤ 3 √(ln C/(wC²))`.
* `bandDens_density`, `band_kernel_TV`: the density interface for v2 §5.4–5.5.

## Proof route (v2 §4)
`∫ f_d f_e = (1/(de)) Σ_{i,j} H(i/d - j/e)` with `H(u) = ∫₀¹ κ_w(t) κ_w(t+u) dt`.  The fibre count
of the surjective hom `ZMod d × ZMod e → ZMod L`, `(i,j) ↦ (L/d) i - (L/e) j`, gives all fibres
size `gcd(d,e)` (`sum_grid_diff`), so `∫ f_d f_e = (1/L) Σ_{r<L} H(r/L) = ∫ f_L²`.  Hermite's
identity gives `f_L = N_L/(Lw)` with `N_L(t) = ⌊b⌋ - ⌊b - Lw⌋ ∈ {m, m+1}`, `m = ⌊Lw⌋`, for every
`t` (`gridDens_eq`, `floor_sub_floor_cases`); with `∫ f_L = 1` this is (4.2).  G2 expands
`∫(f-1)²`, uses (4.3) and (4.7), and Cauchy–Schwarz as `0 ≤ ∫₀¹ (|g| - ∫₀¹|g|)²`.
-/

set_option autoImplicit false

namespace A36FS.Thm8.Grid

open MeasureTheory Finset



/-! ## 1. The kernel and the grid densities -/

/-- `κ_w(t) = w⁻¹ · 1[fract (t + w/2) < w]`: the density of `Unif[-w/2, w/2)` wrapped mod 1
(for `0 < w ≤ 1`; see `integral_kappa_mul`). -/
noncomputable def kappa (w t : ℝ) : ℝ := if Int.fract (t + w / 2) < w then w⁻¹ else 0

/-- `f_d(t) = (1/d) Σ_{j<d} κ_w(t - j/d)`: the density of `G_d ∗ κ_w`, `G_d` uniform on `{j/d}`. -/
noncomputable def gridDens (w : ℝ) (d : ℕ) (t : ℝ) : ℝ :=
  (d : ℝ)⁻¹ * ∑ j ∈ range d, kappa w (t - (j : ℝ) / d)

/-- `f(t) = (1/C) Σ_{d=C}^{2C-1} f_d(t)`: the density of `ν̄_C ∗ κ_w`, `ν̄_C = (1/C) Σ_d G_d`
(see `bandDens_density`). -/
noncomputable def bandDens (w : ℝ) (C : ℕ) (t : ℝ) : ℝ :=
  (C : ℝ)⁻¹ * ∑ d ∈ Ico C (2 * C), gridDens w d t

lemma kappa_periodic (w : ℝ) : Function.Periodic (kappa w) 1 := by
  intro t
  simp only [kappa]
  rw [show t + 1 + w / 2 = (t + w / 2) + ((1:ℤ):ℝ) by push_cast; ring, Int.fract_add_intCast]

lemma kappa_nonneg {w : ℝ} (hw : 0 < w) (t : ℝ) : 0 ≤ kappa w t := by
  unfold kappa; split_ifs
  · exact (inv_pos.mpr hw).le
  · exact le_rfl

lemma kappa_le {w : ℝ} (hw : 0 < w) (t : ℝ) : kappa w t ≤ w⁻¹ := by
  unfold kappa; split_ifs
  · exact le_rfl
  · exact (inv_pos.mpr hw).le

lemma kappa_measurable (w : ℝ) : Measurable (kappa w) := by
  unfold kappa
  refine Measurable.ite ?_ measurable_const measurable_const
  exact measurableSet_lt (measurable_fract.comp (measurable_id.add_const _)) measurable_const

/-! ## 2. Integrability: bounded measurable functions -/

/-- Bounded and measurable: the integrability class used throughout. -/
def IsBddMeas (g : ℝ → ℝ) : Prop := Measurable g ∧ ∃ M, ∀ t, |g t| ≤ M

lemma IsBddMeas.intervalIntegrable {g : ℝ → ℝ} (hg : IsBddMeas g) (a b : ℝ) :
    IntervalIntegrable g volume a b := by
  obtain ⟨hm, M, hM⟩ := hg
  rw [intervalIntegrable_iff]
  refine IntegrableOn.of_bound measure_Ioc_lt_top hm.aestronglyMeasurable M
    (Filter.Eventually.of_forall (fun t => ?_))
  simpa [Real.norm_eq_abs] using hM t

lemma IsBddMeas.const (c : ℝ) : IsBddMeas (fun _ => c) := ⟨measurable_const, |c|, fun _ => le_rfl⟩

lemma IsBddMeas.add {f g : ℝ → ℝ} (hf : IsBddMeas f) (hg : IsBddMeas g) : IsBddMeas (fun t => f t + g t) := by
  obtain ⟨hfm, M, hM⟩ := hf; obtain ⟨hgm, N, hN⟩ := hg
  exact ⟨hfm.add hgm, M + N, fun t => (abs_add_le _ _).trans (add_le_add (hM t) (hN t))⟩

lemma IsBddMeas.neg {f : ℝ → ℝ} (hf : IsBddMeas f) : IsBddMeas (fun t => - f t) := by
  obtain ⟨hfm, M, hM⟩ := hf
  exact ⟨hfm.neg, M, fun t => by rw [abs_neg]; exact hM t⟩

lemma IsBddMeas.sub {f g : ℝ → ℝ} (hf : IsBddMeas f) (hg : IsBddMeas g) : IsBddMeas (fun t => f t - g t) := by
  simpa [sub_eq_add_neg] using hf.add hg.neg

lemma IsBddMeas.mul {f g : ℝ → ℝ} (hf : IsBddMeas f) (hg : IsBddMeas g) : IsBddMeas (fun t => f t * g t) := by
  obtain ⟨hfm, M, hM⟩ := hf; obtain ⟨hgm, N, hN⟩ := hg
  refine ⟨hfm.mul hgm, M * N, fun t => ?_⟩
  rw [abs_mul]
  exact mul_le_mul (hM t) (hN t) (abs_nonneg _) ((abs_nonneg _).trans (hM t))

lemma IsBddMeas.const_mul {f : ℝ → ℝ} (hf : IsBddMeas f) (c : ℝ) : IsBddMeas (fun t => c * f t) :=
  (IsBddMeas.const c).mul hf

lemma IsBddMeas.abs {f : ℝ → ℝ} (hf : IsBddMeas f) : IsBddMeas (fun t => |f t|) := by
  obtain ⟨hfm, M, hM⟩ := hf
  exact ⟨hfm.abs, M, fun t => by rw [abs_abs]; exact hM t⟩

lemma IsBddMeas.comp_add {f : ℝ → ℝ} (hf : IsBddMeas f) (c : ℝ) : IsBddMeas (fun t => f (t + c)) := by
  obtain ⟨hfm, M, hM⟩ := hf
  exact ⟨hfm.comp (measurable_add_const c), M, fun t => hM _⟩

lemma IsBddMeas.comp_sub {f : ℝ → ℝ} (hf : IsBddMeas f) (c : ℝ) : IsBddMeas (fun t => f (t - c)) := by
  obtain ⟨hfm, M, hM⟩ := hf
  exact ⟨hfm.comp (measurable_sub_const c), M, fun t => hM _⟩

lemma IsBddMeas.sum {ι : Type*} (s : Finset ι) {g : ι → ℝ → ℝ} (hg : ∀ i ∈ s, IsBddMeas (g i)) :
    IsBddMeas (fun t => ∑ i ∈ s, g i t) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using IsBddMeas.const 0
  | insert a s ha ih =>
    simp only [Finset.sum_insert ha]
    exact (hg a (mem_insert_self a s)).add (ih (fun i hi => hg i (mem_insert_of_mem hi)))

lemma IsBddMeas.kappa {w : ℝ} (hw : 0 < w) : IsBddMeas (kappa w) :=
  ⟨kappa_measurable w, w⁻¹, fun t => by
    rw [abs_of_nonneg (kappa_nonneg hw t)]; exact kappa_le hw t⟩

lemma IsBddMeas.gridDens {w : ℝ} (hw : 0 < w) (d : ℕ) : IsBddMeas (gridDens w d) :=
  (IsBddMeas.sum (range d) (fun _ _ => (IsBddMeas.kappa hw).comp_sub _)).const_mul _

lemma IsBddMeas.bandDens {w : ℝ} (hw : 0 < w) (C : ℕ) : IsBddMeas (bandDens w C) :=
  (IsBddMeas.sum (Ico C (2 * C)) (fun d _ => IsBddMeas.gridDens hw d)).const_mul _

/-! ## 3. Translation invariance and `∫₀¹ κ_w = 1` -/

/-- Translation invariance of the integral of a 1-periodic function over a period. -/
lemma integral_shift {F : ℝ → ℝ} (hF : Function.Periodic F 1) (c : ℝ) :
    ∫ t in (0:ℝ)..1, F (t + c) = ∫ t in (0:ℝ)..1, F t := by
  rw [intervalIntegral.integral_comp_add_right]
  have h := hF.intervalIntegral_add_eq c 0
  rw [zero_add] at h
  rw [show (0:ℝ) + c = c by ring, show (1:ℝ) + c = c + 1 by ring, h]

/-- `∫₀¹ κ_w(t - c) dt = 1` for `0 < w ≤ 1`. -/
lemma integral_kappa_shift {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1) (c : ℝ) :
    ∫ t in (0:ℝ)..1, kappa w (t - c) = 1 := by
  have hper : Function.Periodic (fun t => kappa w (t - c)) 1 := fun t => by
    simp only; rw [show t + 1 - c = (t - c) + 1 by ring]; exact kappa_periodic w _
  rw [← integral_shift hper (c - w/2)]
  have hk : ∀ t, kappa w (t + (c - w/2) - c) = if Int.fract t < w then w⁻¹ else 0 := fun t => by
    simp only [kappa]; rw [show t + (c - w / 2) - c + w / 2 = t by ring]
  simp only [hk]
  have hBM : IsBddMeas (fun t => if Int.fract t < w then w⁻¹ else 0) := by
    refine ⟨Measurable.ite (measurableSet_lt measurable_fract measurable_const)
      measurable_const measurable_const, |w⁻¹|, fun t => ?_⟩
    simp only
    split_ifs
    · exact le_rfl
    · simp
  rw [← intervalIntegral.integral_add_adjacent_intervals (hBM.intervalIntegrable 0 w)
    (hBM.intervalIntegrable w 1)]
  have h1 : ∫ t in (0:ℝ)..w, (if Int.fract t < w then w⁻¹ else 0) = 1 := by
    rw [intervalIntegral.integral_of_le hw0.le, integral_Ioc_eq_integral_Ioo,
      setIntegral_congr_fun measurableSet_Ioo (g := fun _ => w⁻¹) (fun t ht => ?_)]
    · rw [setIntegral_const, Real.volume_real_Ioo_of_le hw0.le]
      simp only [sub_zero, smul_eq_mul]; field_simp
    · simp only
      rw [if_pos]
      rw [Int.fract_eq_self.mpr ⟨ht.1.le, by linarith [ht.2]⟩]; exact ht.2
  have h2 : ∫ t in w..(1:ℝ), (if Int.fract t < w then w⁻¹ else 0) = 0 := by
    rw [intervalIntegral.integral_of_le hw1, integral_Ioc_eq_integral_Ioo,
      setIntegral_congr_fun measurableSet_Ioo (g := fun _ => (0:ℝ)) (fun t ht => ?_)]
    · simp
    · simp only
      rw [if_neg]
      rw [Int.fract_eq_self.mpr ⟨by linarith [ht.1], ht.2⟩]; exact not_lt.mpr ht.1.le
  rw [h1, h2, add_zero]

/-- `∫₀¹ f_d = 1`. -/
lemma integral_gridDens {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1) {d : ℕ} (hd : 0 < d) :
    ∫ t in (0:ℝ)..1, gridDens w d t = 1 := by
  unfold gridDens
  rw [intervalIntegral.integral_const_mul, intervalIntegral.integral_finsetSum
    (fun j _ => ((IsBddMeas.kappa hw0).comp_sub _).intervalIntegrable 0 1)]
  simp only [integral_kappa_shift hw0 hw1, sum_const, card_range, nsmul_eq_mul, mul_one]
  have : (d:ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  field_simp



/-! ## 4. Floor identities: Hermite's identity and the closed form of `f_d` -/

/-- `1[fract y < w] = ⌊y⌋ - ⌊y - w⌋` for `0 < w ≤ 1`. -/
lemma ite_fract_lt_eq (y w : ℝ) (hw0 : 0 < w) (hw1 : w ≤ 1) :
    (if Int.fract y < w then (1:ℝ) else 0) = ((⌊y⌋ - ⌊y - w⌋ : ℤ) : ℝ) := by
  have hy := Int.floor_add_fract y
  have hf0 := Int.fract_nonneg y
  have hf1 := Int.fract_lt_one y
  split_ifs with h
  · have : ⌊y - w⌋ = ⌊y⌋ - 1 := by
      rw [Int.floor_eq_iff]; push_cast; constructor <;> linarith
    rw [this]; push_cast; ring
  · replace h := not_lt.mp h
    have : ⌊y - w⌋ = ⌊y⌋ := by
      rw [Int.floor_eq_iff]; constructor <;> linarith
    rw [this]; simp

/-- Hermite's identity, in the form `Σ_{k<n} ⌊x - k/n⌋ = ⌊n x⌋ - n + 1`. -/
lemma sum_floor_sub_div (x : ℝ) {n : ℕ} (hn : 0 < n) :
    ∑ k ∈ range n, ⌊x - (k:ℝ)/n⌋ = ⌊(n:ℝ) * x⌋ - n + 1 := by
  set M := ⌊(n:ℝ) * x⌋ with hM
  have hM1 : (M:ℝ) ≤ n * x := Int.floor_le _
  have hM2 : (n:ℝ) * x < M + 1 := Int.lt_floor_add_one _
  have hnZ : (0:ℤ) < n := by exact_mod_cast hn
  obtain ⟨s, hs⟩ := Int.eq_ofNat_of_zero_le (Int.emod_nonneg M hnZ.ne')
  have hs1 : s < n := by have := Int.emod_lt_of_pos M hnZ; omega
  set q := M / n with hq
  have hdiv : (n:ℤ) * q + s = M := by rw [← hs]; exact Int.mul_ediv_add_emod M n
  have hnR : (0:ℝ) < n := by exact_mod_cast hn
  have hdivR : (n:ℝ) * q + s = M := by exact_mod_cast hdiv
  have key : ∀ k : ℕ, x - (k:ℝ)/n = (n * x - k) / n := fun k => by field_simp
  have hA : ∀ k ∈ range (s + 1), ⌊x - (k:ℝ)/n⌋ = q := by
    intro k hk
    have hk' : (k:ℝ) ≤ s := by exact_mod_cast (Nat.lt_succ_iff.mp (mem_range.mp hk))
    rw [key, Int.floor_eq_iff, le_div_iff₀ hnR, div_lt_iff₀ hnR]
    have hs1R : (s:ℝ) + 1 ≤ n := by exact_mod_cast hs1
    have hk0 : (0:ℝ) ≤ k := Nat.cast_nonneg k
    constructor <;> nlinarith
  have hB : ∀ k ∈ Ico (s + 1) n, ⌊x - (k:ℝ)/n⌋ = q - 1 := by
    intro k hk
    rw [mem_Ico] at hk
    have hk1 : (s:ℝ) + 1 ≤ k := by exact_mod_cast hk.1
    have hk2 : (k:ℝ) + 1 ≤ n := by exact_mod_cast hk.2
    rw [key, Int.floor_eq_iff, le_div_iff₀ hnR, div_lt_iff₀ hnR]
    push_cast
    constructor <;> nlinarith
  rw [← Finset.sum_range_add_sum_Ico _ (by omega : s + 1 ≤ n), Finset.sum_congr rfl hA,
    Finset.sum_congr rfl hB]
  simp only [sum_const, card_range, Nat.card_Ico, nsmul_eq_mul]
  push_cast [show s + 1 ≤ n by omega]
  linear_combination hdiv

/-- `⌊b⌋ - ⌊b - z⌋ ∈ {⌊z⌋, ⌊z⌋ + 1}` (the window count takes two adjacent values). -/
lemma floor_sub_floor_cases (b z : ℝ) : ⌊b⌋ - ⌊b - z⌋ = ⌊z⌋ ∨ ⌊b⌋ - ⌊b - z⌋ = ⌊z⌋ + 1 := by
  have h1 : ⌊b - z⌋ + ⌊z⌋ ≤ ⌊b⌋ := by
    have := Int.le_floor_add (b - z) z; rwa [sub_add_cancel] at this
  have h2 : ⌊b⌋ - 1 ≤ ⌊b - z⌋ + ⌊z⌋ := by
    have := Int.le_floor_add_floor (b - z) z; rwa [sub_add_cancel] at this
  omega

/-- Closed form: `f_d(t) = (⌊d(t + w/2)⌋ - ⌊d(t + w/2) - d w⌋) / (d w)`, i.e. `N_d(t)/(dw)` with
`N_d(t)` the number of points of `G_d` in a circular window of length `w`. -/
lemma gridDens_eq {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1) {d : ℕ} (hd : 0 < d) (t : ℝ) :
    gridDens w d t
      = ((⌊(d:ℝ) * (t + w/2)⌋ - ⌊(d:ℝ) * (t + w/2) - d * w⌋ : ℤ) : ℝ) / (d * w) := by
  have h1 : ∀ j : ℕ, kappa w (t - (j:ℝ)/d)
      = w⁻¹ * ((⌊(t + w/2) - (j:ℝ)/d⌋ - ⌊(t - w/2) - (j:ℝ)/d⌋ : ℤ) : ℝ) := by
    intro j
    have := ite_fract_lt_eq ((t + w/2) - (j:ℝ)/d) w hw0 hw1
    rw [show (t + w/2) - (j:ℝ)/d - w = (t - w/2) - (j:ℝ)/d by ring] at this
    rw [← this]
    unfold kappa
    rw [show t - (j:ℝ)/d + w/2 = (t + w/2) - (j:ℝ)/d by ring]
    split_ifs <;> simp
  unfold gridDens
  simp only [h1]
  rw [← Finset.mul_sum]
  push_cast
  rw [Finset.sum_sub_distrib]
  have e1 := sum_floor_sub_div (t + w/2) hd
  have e2 := sum_floor_sub_div (t - w/2) hd
  have e1R : ∑ j ∈ range d, ((⌊(t + w/2) - (j:ℝ)/d⌋ : ℤ) : ℝ)
      = ((⌊(d:ℝ) * (t + w/2)⌋ : ℤ) : ℝ) - d + 1 := by exact_mod_cast e1
  have e2R : ∑ j ∈ range d, ((⌊(t - w/2) - (j:ℝ)/d⌋ : ℤ) : ℝ)
      = ((⌊(d:ℝ) * (t - w/2)⌋ : ℤ) : ℝ) - d + 1 := by exact_mod_cast e2
  rw [e1R, e2R, show (d:ℝ) * (t + w/2) - d * w = d * (t - w/2) by ring]
  have : (d:ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  field_simp
  ring

/-- Since `N_d ∈ {m, m+1}` with `m = ⌊dw⌋`: `f_d² = ((2m+1)/(dw)) f_d - m(m+1)/(dw)²` pointwise. -/
lemma gridDens_sq {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1) {d : ℕ} (hd : 0 < d) (t : ℝ) :
    gridDens w d t ^ 2 = (2 * (⌊(d:ℝ) * w⌋ : ℝ) + 1) / (d * w) * gridDens w d t
        - (⌊(d:ℝ) * w⌋ : ℝ) * ((⌊(d:ℝ) * w⌋ : ℝ) + 1) / (d * w) ^ 2 := by
  rw [gridDens_eq hw0 hw1 hd t]
  have hz : (0:ℝ) < d * w := by have : (0:ℝ) < d := by exact_mod_cast hd
                                positivity
  rcases floor_sub_floor_cases ((d:ℝ) * (t + w/2)) ((d:ℝ) * w) with h | h <;>
  · rw [h]; field_simp; push_cast; ring



/-! ## 5. The grid-difference fibre count (gcd/lcm multiplicities) -/

/-- Reindexing a sum over `range n` by `ZMod n`. -/
lemma sum_range_eq_sum_zmod {n : ℕ} [NeZero n] (h : ZMod n → ℝ) :
    ∑ i ∈ range n, h (i : ZMod n) = ∑ x : ZMod n, h x := by
  refine Finset.sum_nbij' (fun (i : ℕ) => (i : ZMod n)) (fun (x : ZMod n) => x.val)
    ?_ ?_ ?_ ?_ ?_
  · intro i _; exact mem_univ _
  · intro x _; exact mem_range.mpr (ZMod.val_lt x)
  · intro i hi; exact ZMod.val_cast_of_lt (mem_range.mp hi)
  · intro x _; exact ZMod.natCast_zmod_val x
  · intro i _; rfl

/-- **Grid differences are uniform on the lcm grid, with multiplicity `gcd`.**  The map
`ZMod d × ZMod e → ZMod L`, `(i, j) ↦ (L/d) i - (L/e) j` (`L = lcm(d,e)`) is a surjective additive
hom, so every fibre has `de/L = gcd(d,e)` elements.  Hence, for every 1-periodic `F`,
`Σ_{i<d} Σ_{j<e} F(i/d - j/e) = gcd(d,e) · Σ_{r<L} F(r/L)`. -/
theorem sum_grid_diff (F : ℝ → ℝ) (hF : Function.Periodic F 1) {d e : ℕ} (hd : 0 < d)
    (he : 0 < e) :
    ∑ i ∈ range d, ∑ j ∈ range e, F ((i:ℝ)/d - (j:ℝ)/e)
      = (Nat.gcd d e : ℝ) * ∑ r ∈ range (Nat.lcm d e), F ((r:ℝ) / (Nat.lcm d e)) := by
  set g := Nat.gcd d e with hg
  set L := Nat.lcm d e with hL
  have hg0 : 0 < g := Nat.gcd_pos_of_pos_left _ hd
  have hL0 : 0 < L := Nat.lcm_pos hd he
  set a := d / g with ha
  set b := e / g with hb
  have hda : d = g * a := (Nat.mul_div_cancel' (Nat.gcd_dvd_left d e)).symm
  have heb : e = g * b := (Nat.mul_div_cancel' (Nat.gcd_dvd_right d e)).symm
  have hcop : Nat.Coprime a b := Nat.coprime_div_gcd_div_gcd hg0
  have hgL : g * L = d * e := Nat.gcd_mul_lcm d e
  have hLab : L = g * a * b := by
    have : g * L = g * (g * a * b) := by
      calc g * L = d * e := hgL
        _ = (g * a) * (g * b) := by rw [← hda, ← heb]
        _ = g * (g * a * b) := by ring
    exact Nat.eq_of_mul_eq_mul_left hg0 this
  have hdb : d * b = L := by rw [hLab, hda]
  have hea : e * a = L := by rw [hLab, heb]; ring
  have : NeZero d := ⟨hd.ne'⟩
  have : NeZero e := ⟨he.ne'⟩
  have : NeZero L := ⟨hL0.ne'⟩
  let φ₁ : ZMod d →+ ZMod L := ZMod.lift d ⟨zmultiplesHom (ZMod L) (b : ZMod L), by
    show ((d:ℤ) • (b : ZMod L)) = 0
    rw [natCast_zsmul, nsmul_eq_mul, ← Nat.cast_mul, hdb, ZMod.natCast_self]⟩
  let φ₂ : ZMod e →+ ZMod L := ZMod.lift e ⟨zmultiplesHom (ZMod L) (a : ZMod L), by
    show ((e:ℤ) • (a : ZMod L)) = 0
    rw [natCast_zsmul, nsmul_eq_mul, ← Nat.cast_mul, hea, ZMod.natCast_self]⟩
  let φ : ZMod d × ZMod e →+ ZMod L :=
    φ₁.comp (AddMonoidHom.fst _ _) - φ₂.comp (AddMonoidHom.snd _ _)
  have hφ1 : ∀ u : ℤ, φ₁ (u : ZMod d) = ((u * b : ℤ) : ZMod L) := by
    intro u
    simp only [φ₁, ZMod.lift_coe, zmultiplesHom_apply, zsmul_eq_mul]
    push_cast; ring
  have hφ2 : ∀ v : ℤ, φ₂ (v : ZMod e) = ((v * a : ℤ) : ZMod L) := by
    intro v
    simp only [φ₂, ZMod.lift_coe, zmultiplesHom_apply, zsmul_eq_mul]
    push_cast; ring
  have hφ : ∀ u v : ℤ, φ ((u : ZMod d), (v : ZMod e)) = ((u * b - v * a : ℤ) : ZMod L) := by
    intro u v
    simp only [φ, AddMonoidHom.sub_apply, AddMonoidHom.comp_apply, AddMonoidHom.coe_fst,
      AddMonoidHom.coe_snd, hφ1, hφ2]
    push_cast; ring
  have hLR : (L:ℝ) ≠ 0 := by exact_mod_cast hL0.ne'
  set F' : ZMod L → ℝ := fun z => F ((z.val : ℝ) / L) with hF'
  have hval : ∀ k : ℤ, F' (k : ZMod L) = F ((k : ℝ) / L) := by
    intro k
    simp only [hF']
    have h1 : (((k : ZMod L).val : ℤ) : ℝ) = (k : ℝ) - L * ((k / L : ℤ) : ℝ) := by
      rw [ZMod.val_intCast, Int.emod_def]; push_cast; ring
    have h2 : ((k : ZMod L).val : ℝ) / L = (k : ℝ) / L - ((k / L : ℤ) : ℝ) * 1 := by
      have : (((k : ZMod L).val : ℕ) : ℝ) = (((k : ZMod L).val : ℤ) : ℝ) := by push_cast; rfl
      rw [this, h1]; field_simp
    rw [h2, hF.sub_int_mul_eq]
  have hdR : (d:ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  have heR : (e:ℝ) ≠ 0 := by exact_mod_cast he.ne'
  have hdbR : (d:ℝ) * b = L := by exact_mod_cast hdb
  have heaR : (e:ℝ) * a = L := by exact_mod_cast hea
  have hA : ∀ i ∈ range d, ∀ j ∈ range e,
      F ((i:ℝ)/d - (j:ℝ)/e) = F' (φ ((i : ZMod d), (j : ZMod e))) := by
    intro i _ j _
    have hi : ((i : ℕ) : ZMod d) = (((i : ℕ) : ℤ) : ZMod d) := by push_cast; rfl
    have hj : ((j : ℕ) : ZMod e) = (((j : ℕ) : ℤ) : ZMod e) := by push_cast; rfl
    rw [hi, hj, hφ, hval]
    have key : (i:ℝ)/d - (j:ℝ)/e = ((((i:ℕ):ℤ) * ((b:ℕ):ℤ) - ((j:ℕ):ℤ) * ((a:ℕ):ℤ) : ℤ) : ℝ) / L := by
      rw [eq_div_iff hLR, sub_mul]
      have e1 : (i:ℝ)/d * L = i * b := by rw [← hdbR]; field_simp
      have e2 : (j:ℝ)/e * L = j * a := by rw [← heaR]; field_simp
      rw [e1, e2]; push_cast; ring
    rw [key]
  -- step B: to a sum over the group
  have hB : ∑ i ∈ range d, ∑ j ∈ range e, F ((i:ℝ)/d - (j:ℝ)/e)
      = ∑ x : ZMod d × ZMod e, F' (φ x) := by
    rw [Finset.sum_congr rfl (fun i hi => Finset.sum_congr rfl (fun j hj => hA i hi j hj))]
    rw [Fintype.sum_prod_type]
    rw [← sum_range_eq_sum_zmod (fun x₁ => ∑ x₂ : ZMod e, F' (φ (x₁, x₂)))]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    exact sum_range_eq_sum_zmod (fun x₂ => F' (φ ((i : ZMod d), x₂)))
  -- step C: surjectivity
  have hsurj : ∀ z : ZMod L, z ∈ Set.range φ := by
    have hcop' : Nat.gcd b a = 1 := Nat.Coprime.symm hcop
    have hbez := Nat.gcd_eq_gcd_ab b a
    rw [hcop'] at hbez
    set u := Nat.gcdA b a
    set v := Nat.gcdB b a
    have h1 : φ ((u : ZMod d), ((-v : ℤ) : ZMod e)) = 1 := by
      rw [hφ]
      have : u * (b:ℤ) - (-v) * (a:ℤ) = 1 := by push_cast at hbez; linarith
      rw [this]; simp
    intro z
    refine ⟨z.val • ((u : ZMod d), ((-v : ℤ) : ZMod e)), ?_⟩
    rw [map_nsmul, h1, nsmul_one, ZMod.natCast_zmod_val]
  -- step D: uniform fibres
  have hfib : ∀ z : ZMod L, #{x | φ x = z} = #{x | φ x = 0} := fun z =>
    AddMonoidHom.card_fiber_eq_of_mem_range φ (hsurj z) (hsurj 0)
  set c := #{x | φ x = 0} with hc
  have hcard : d * e = L * c := by
    have h := Finset.card_eq_sum_card_fiberwise (f := φ) (s := (univ : Finset (ZMod d × ZMod e)))
      (t := (univ : Finset (ZMod L))) (fun x _ => mem_univ _)
    rw [card_univ, Fintype.card_prod, ZMod.card, ZMod.card] at h
    rw [h]
    simp only [hfib]
    rw [sum_const, card_univ, ZMod.card, smul_eq_mul]
  have hcg : c = g := by
    have : L * c = L * g := by rw [← hcard, ← hgL, mul_comm]
    exact Nat.eq_of_mul_eq_mul_left hL0 this
  have hC : ∑ x : ZMod d × ZMod e, F' (φ x) = (c:ℝ) * ∑ z : ZMod L, F' z := by
    rw [← Finset.sum_fiberwise univ φ (fun x => F' (φ x))]
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl (fun z _ => ?_)
    rw [Finset.sum_congr rfl (fun x hx => by rw [(Finset.mem_filter.mp hx).2])]
    rw [sum_const, hfib z, nsmul_eq_mul]
  have hD : ∑ z : ZMod L, F' z = ∑ r ∈ range L, F ((r:ℝ) / L) := by
    rw [← sum_range_eq_sum_zmod F']
    refine Finset.sum_congr rfl (fun r hr => ?_)
    simp only [hF', ZMod.val_cast_of_lt (mem_range.mp hr)]
  rw [hB, hC, hD, hcg]


/-! ## 6. Lemma G1 (v2 §4; source (4.2)–(4.4)) -/

/-- The window-overlap function `H(u) = ∫₀¹ κ_w(t) κ_w(t+u) dt`. -/
noncomputable def overlapH (w u : ℝ) : ℝ := ∫ t in (0:ℝ)..1, kappa w t * kappa w (t + u)

lemma overlapH_periodic (w : ℝ) : Function.Periodic (overlapH w) 1 := by
  intro u; unfold overlapH
  refine intervalIntegral.integral_congr (fun t _ => ?_)
  rw [show t + (u + 1) = (t + u) + 1 by ring, kappa_periodic w (t + u)]

lemma integral_kappa_pair (w a b : ℝ) :
    ∫ t in (0:ℝ)..1, kappa w (t - a) * kappa w (t - b) = overlapH w (a - b) := by
  have hper : Function.Periodic (fun t => kappa w (t - a) * kappa w (t - b)) 1 := fun t => by
    simp only
    rw [show t + 1 - a = (t - a) + 1 by ring, show t + 1 - b = (t - b) + 1 by ring,
      kappa_periodic w, kappa_periodic w]
  rw [← integral_shift hper a]
  unfold overlapH
  refine intervalIntegral.integral_congr (fun t _ => ?_)
  rw [show t + a - a = t by ring, show t + a - b = t + (a - b) by ring]

/-- `∫₀¹ f_d f_e = (1/(de)) Σ_{i<d} Σ_{j<e} H(i/d - j/e)`. -/
lemma integral_gridDens_mul {w : ℝ} (hw0 : 0 < w) (d e : ℕ) :
    ∫ t in (0:ℝ)..1, gridDens w d t * gridDens w e t
      = (d:ℝ)⁻¹ * (e:ℝ)⁻¹ * ∑ i ∈ range d, ∑ j ∈ range e,
          overlapH w ((i:ℝ)/d - (j:ℝ)/e) := by
  have hpt : ∀ t, gridDens w d t * gridDens w e t
      = (d:ℝ)⁻¹ * (e:ℝ)⁻¹ * ∑ i ∈ range d, ∑ j ∈ range e,
          kappa w (t - (i:ℝ)/d) * kappa w (t - (j:ℝ)/e) := by
    intro t; unfold gridDens; rw [← Finset.sum_mul_sum]; ring
  simp_rw [hpt]
  rw [intervalIntegral.integral_const_mul, intervalIntegral.integral_finsetSum]
  · congr 1
    refine Finset.sum_congr rfl (fun i _ => ?_)
    rw [intervalIntegral.integral_finsetSum]
    · exact Finset.sum_congr rfl (fun j _ => integral_kappa_pair w _ _)
    · intro j _
      exact (((IsBddMeas.kappa hw0).comp_sub _).mul ((IsBddMeas.kappa hw0).comp_sub _)).intervalIntegrable 0 1
  · intro i _
    exact (IsBddMeas.sum _ (fun j _ => ((IsBddMeas.kappa hw0).comp_sub _).mul
      ((IsBddMeas.kappa hw0).comp_sub _))).intervalIntegrable 0 1

/-- (4.4): `∫₀¹ f_d f_e = (1/L) Σ_{r<L} H(r/L)`, `L = lcm(d,e)`. -/
lemma integral_gridDens_mul_eq_lcm {w : ℝ} (hw0 : 0 < w) {d e : ℕ} (hd : 0 < d) (he : 0 < e) :
    ∫ t in (0:ℝ)..1, gridDens w d t * gridDens w e t
      = (Nat.lcm d e : ℝ)⁻¹ * ∑ r ∈ range (Nat.lcm d e),
          overlapH w ((r:ℝ) / Nat.lcm d e) := by
  rw [integral_gridDens_mul hw0, sum_grid_diff _ (overlapH_periodic w) hd he, ← mul_assoc]
  congr 1
  have hgl : (Nat.gcd d e : ℝ) * (Nat.lcm d e : ℝ) = (d:ℝ) * e := by
    exact_mod_cast Nat.gcd_mul_lcm d e
  have hdR : (d:ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  have heR : (e:ℝ) ≠ 0 := by exact_mod_cast he.ne'
  have hlR : (Nat.lcm d e : ℝ) ≠ 0 := by exact_mod_cast (Nat.lcm_pos hd he).ne'
  field_simp
  linarith [hgl]

/-- The pair overlap equals the self-overlap of the lcm grid: `∫ f_d f_e = ∫ f_L²`. -/
lemma integral_gridDens_mul_eq_self {w : ℝ} (hw0 : 0 < w) {d e : ℕ} (hd : 0 < d) (he : 0 < e) :
    ∫ t in (0:ℝ)..1, gridDens w d t * gridDens w e t
      = ∫ t in (0:ℝ)..1, gridDens w (Nat.lcm d e) t * gridDens w (Nat.lcm d e) t := by
  have hL := Nat.lcm_pos hd he
  rw [integral_gridDens_mul_eq_lcm hw0 hd he, integral_gridDens_mul_eq_lcm hw0 hL hL,
    Nat.lcm_self]

/-- `∫₀¹ f_L² = 1 + θ(1-θ)/(Lw)²` with `θ = fract(Lw)`, from `N_L ∈ {m, m+1}` and `∫ N_L = Lw`. -/
lemma integral_gridDens_self {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1) {L : ℕ} (hL : 0 < L) :
    ∫ t in (0:ℝ)..1, gridDens w L t * gridDens w L t
      = 1 + Int.fract ((L:ℝ) * w) * (1 - Int.fract ((L:ℝ) * w)) / ((L:ℝ) * w) ^ 2 := by
  have hpt : ∀ t, gridDens w L t * gridDens w L t
      = (2 * (⌊(L:ℝ) * w⌋ : ℝ) + 1) / (L * w) * gridDens w L t
        - (⌊(L:ℝ) * w⌋ : ℝ) * ((⌊(L:ℝ) * w⌋ : ℝ) + 1) / (L * w) ^ 2 := by
    intro t; rw [← gridDens_sq hw0 hw1 hL t, sq]
  simp_rw [hpt]
  rw [intervalIntegral.integral_sub (((IsBddMeas.gridDens hw0 L).const_mul _).intervalIntegrable 0 1)
      intervalIntegrable_const, intervalIntegral.integral_const_mul, integral_gridDens hw0 hw1 hL,
    intervalIntegral.integral_const]
  simp only [sub_zero, one_smul, mul_one]
  have hz : (0:ℝ) < L * w := by
    have : (0:ℝ) < L := by exact_mod_cast hL
    positivity
  rw [← Int.self_sub_floor]
  field_simp
  ring

/-- **Lemma G1 (exact overlap identity)**, with `θ = Int.fract (L w) = L w - ⌊L w⌋`. -/
theorem overlap_identity {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1/2) {d e : ℕ} (hd : 0 < d)
    (he : 0 < e) :
    ∫ t in (0:ℝ)..1, gridDens w d t * gridDens w e t
      = 1 + Int.fract ((Nat.lcm d e : ℝ) * w) * (1 - Int.fract ((Nat.lcm d e : ℝ) * w))
          / ((Nat.lcm d e : ℝ) * w) ^ 2 := by
  rw [integral_gridDens_mul_eq_self hw0 hd he,
    integral_gridDens_self hw0 (by linarith) (Nat.lcm_pos hd he)]

/-- `θ(1-θ) ≤ z` for `z ≥ 0`, `θ = fract z`. -/
lemma fract_mul_one_sub_le {z : ℝ} (hz : 0 ≤ z) : Int.fract z * (1 - Int.fract z) ≤ z := by
  have h0 := Int.fract_nonneg z
  have h1 := Int.fract_lt_one z
  have h2 : Int.fract z ≤ z := by
    rw [← Int.self_sub_floor]
    have : (0:ℝ) ≤ ⌊z⌋ := by exact_mod_cast Int.floor_nonneg.mpr hz
    linarith
  nlinarith

/-- **Lemma G1 (inequality form)**: `0 ≤ ∫ f_d f_e - 1 ≤ 1/(w·lcm(d,e))`. -/
theorem overlap_bounds {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1/2) {d e : ℕ} (hd : 0 < d)
    (he : 0 < e) :
    0 ≤ (∫ t in (0:ℝ)..1, gridDens w d t * gridDens w e t) - 1 ∧
      (∫ t in (0:ℝ)..1, gridDens w d t * gridDens w e t) - 1 ≤ 1 / (w * Nat.lcm d e) := by
  rw [overlap_identity hw0 hw1 hd he, add_sub_cancel_left]
  have hL : (0:ℝ) < Nat.lcm d e := by exact_mod_cast Nat.lcm_pos hd he
  have hz : (0:ℝ) < (Nat.lcm d e : ℝ) * w := by positivity
  have h0 := Int.fract_nonneg ((Nat.lcm d e : ℝ) * w)
  have h1 := Int.fract_lt_one ((Nat.lcm d e : ℝ) * w)
  constructor
  · apply div_nonneg _ (by positivity)
    exact mul_nonneg h0 (by linarith)
  · rw [div_le_div_iff₀ (by positivity) (by positivity)]
    have := fract_mul_one_sub_le hz.le
    nlinarith


/-! ## 7. The reciprocal-lcm band sum (v2 G2; source (4.7)) -/

/-- multiples of `r` in the band `[C, 2C)`: their number times `r` is at most `C + r`. -/
lemma band_multiples_mul_le (C r : ℕ) (hC : 1 ≤ C) (hr : 0 < r) :
    ((#{x ∈ Ico C (2 * C) | r ∣ x} : ℕ) : ℝ) * r ≤ C + r := by
  have hsplit : Ioc 0 (2 * C - 1) = Ioc 0 (C - 1) ∪ Ioc (C - 1) (2 * C - 1) := by
    ext x; simp only [mem_Ioc, mem_union]; omega
  have hdisj : Disjoint (Ioc 0 (C - 1)) (Ioc (C - 1) (2 * C - 1)) := by
    rw [Finset.disjoint_left]; intro x hx hx'; simp only [mem_Ioc] at hx hx'; omega
  have hIco : Ico C (2 * C) = Ioc (C - 1) (2 * C - 1) := by
    ext x; simp only [mem_Ico, mem_Ioc]; omega
  have h1 := Nat.Ioc_filter_dvd_card_eq_div (2 * C - 1) r
  have h2 := Nat.Ioc_filter_dvd_card_eq_div (C - 1) r
  rw [hsplit, Finset.filter_union, Finset.card_union_of_disjoint (Finset.disjoint_filter_filter hdisj)] at h1
  rw [hIco]
  set m := #{x ∈ Ioc (C - 1) (2 * C - 1) | r ∣ x} with hmdef
  set A := (2 * C - 1) / r
  set B := (C - 1) / r
  have hm : m + B = A := by omega
  have hA := Nat.div_add_mod (2 * C - 1) r
  have hB := Nat.div_add_mod (C - 1) r
  have hBm := Nat.mod_lt (C - 1) hr
  have hA' : ((r:ℝ) * A) ≤ 2 * C - 1 := by
    have : r * A ≤ 2 * C - 1 := by
      calc r * A ≤ r * A + (2 * C - 1) % r := Nat.le_add_right _ _
        _ = 2 * C - 1 := hA
    have h2C : 1 ≤ 2 * C := by omega
    have : ((r * A : ℕ) : ℝ) ≤ ((2 * C - 1 : ℕ) : ℝ) := by exact_mod_cast this
    push_cast [h2C] at this; linarith
  have hB' : (C:ℝ) - 1 < r * B + r := by
    have : C - 1 < r * B + r := by
      calc C - 1 = r * B + (C - 1) % r := hB.symm
        _ < r * B + r := by omega
    have : ((C - 1 : ℕ) : ℝ) < ((r * B + r : ℕ) : ℝ) := by exact_mod_cast this
    push_cast [hC] at this; linarith
  have hmR : (m:ℝ) + B = A := by exact_mod_cast hm
  have : (m:ℝ) * r = r * A - r * B := by rw [← hmR]; ring
  rw [this]; linarith

/-- **(4.7)**: `Σ_{d,e∈[C,2C)} 1/lcm(d,e) ≤ 18 ln C` for an integer `C ≥ 2` with `ln C ≥ 2`, via
`1/lcm = gcd/(de)`, `de ≥ C²`, `gcd ≤ Σ_{r | gcd, r ≤ 2C} r`, at most `3C/r` multiples of `r ≤ 2C`
in the band, and `H_{2C} ≤ 1 + ln 2C ≤ 2 ln C`. -/
theorem band_lcm_sum (C : ℕ) (hC : 2 ≤ C) (hlog : 2 ≤ Real.log C) :
    ∑ d ∈ Ico C (2 * C), ∑ e ∈ Ico C (2 * C), (1 : ℝ) / (Nat.lcm d e : ℝ) ≤ 18 * Real.log C := by
  set B := Ico C (2 * C) with hBdef
  set R := Icc 1 (2 * C) with hRdef
  have hCpos : (0:ℝ) < C := by exact_mod_cast (by omega : 0 < C)
  -- step 1: 1/lcm ≤ gcd / C^2
  have step1 : ∀ d ∈ B, ∀ e ∈ B, (1 : ℝ) / (Nat.lcm d e : ℝ) ≤ (Nat.gcd d e : ℝ) / (C:ℝ)^2 := by
    intro d hd e he
    simp only [hBdef, mem_Ico] at hd he
    have hd0 : 0 < d := by omega
    have he0 : 0 < e := by omega
    have hl : (0:ℝ) < Nat.lcm d e := by exact_mod_cast Nat.lcm_pos hd0 he0
    have hgl : (Nat.gcd d e : ℝ) * (Nat.lcm d e : ℝ) = (d:ℝ) * e := by exact_mod_cast Nat.gcd_mul_lcm d e
    have hdR : (C:ℝ) ≤ d := by exact_mod_cast hd.1
    have heR : (C:ℝ) ≤ e := by exact_mod_cast he.1
    have hg0 : (0:ℝ) ≤ Nat.gcd d e := by positivity
    rw [div_le_div_iff₀ hl (by positivity)]
    calc 1 * (C:ℝ)^2 = C * C := by ring
      _ ≤ d * e := by nlinarith
      _ = Nat.gcd d e * Nat.lcm d e := hgl.symm
  -- step 2: gcd ≤ sum of common divisors in R
  have step2 : ∀ d ∈ B, ∀ e ∈ B,
      (Nat.gcd d e : ℝ) ≤ ∑ r ∈ R, (if r ∣ d ∧ r ∣ e then (r:ℝ) else 0) := by
    intro d hd e he
    simp only [hBdef, mem_Ico] at hd he
    have hd0 : 0 < d := by omega
    have hmem : Nat.gcd d e ∈ R := by
      simp only [hRdef, mem_Icc]
      refine ⟨Nat.gcd_pos_of_pos_left _ hd0, ?_⟩
      have := Nat.gcd_le_left e hd0; omega
    have := Finset.single_le_sum (f := fun r => (if r ∣ d ∧ r ∣ e then (r:ℝ) else 0))
      (fun r _ => by positivity) hmem
    simpa [Nat.gcd_dvd_left, Nat.gcd_dvd_right] using this
  -- step 3: swap sums
  have step3 : ∑ d ∈ B, ∑ e ∈ B, ∑ r ∈ R, (if r ∣ d ∧ r ∣ e then (r:ℝ) else 0)
      = ∑ r ∈ R, (r:ℝ) * ((#{x ∈ B | r ∣ x} : ℕ) : ℝ) ^ 2 := by
    have hpt : ∀ r d e : ℕ, (if r ∣ d ∧ r ∣ e then (r:ℝ) else 0)
        = (r:ℝ) * ((if r ∣ d then (1:ℝ) else 0) * (if r ∣ e then (1:ℝ) else 0)) := by
      intro r d e; by_cases h1 : r ∣ d <;> by_cases h2 : r ∣ e <;> simp [h1, h2]
    simp_rw [hpt]
    calc ∑ d ∈ B, ∑ e ∈ B, ∑ r ∈ R, (r:ℝ) * ((if r ∣ d then (1:ℝ) else 0) * (if r ∣ e then (1:ℝ) else 0))
        = ∑ d ∈ B, ∑ r ∈ R, ∑ e ∈ B, (r:ℝ) * ((if r ∣ d then (1:ℝ) else 0) * (if r ∣ e then (1:ℝ) else 0)) :=
          Finset.sum_congr rfl (fun d _ => Finset.sum_comm)
      _ = ∑ r ∈ R, ∑ d ∈ B, ∑ e ∈ B, (r:ℝ) * ((if r ∣ d then (1:ℝ) else 0) * (if r ∣ e then (1:ℝ) else 0)) :=
          Finset.sum_comm
      _ = ∑ r ∈ R, (r:ℝ) * ((#{x ∈ B | r ∣ x} : ℕ) : ℝ) ^ 2 := by
          refine Finset.sum_congr rfl (fun r _ => ?_)
          simp_rw [← Finset.mul_sum]
          rw [← Finset.sum_mul]
          simp only [Finset.sum_boole]
          ring
  -- step 4: multiples bound
  have step4 : ∀ r ∈ R, (r:ℝ) * ((#{x ∈ B | r ∣ x} : ℕ) : ℝ) ^ 2 ≤ 9 * (C:ℝ)^2 * (r:ℝ)⁻¹ := by
    intro r hr
    simp only [hRdef, mem_Icc] at hr
    have hr0 : 0 < r := by omega
    have hrR : (0:ℝ) < r := by exact_mod_cast hr0
    have hr2C : (r:ℝ) ≤ 2 * C := by exact_mod_cast hr.2
    have hm := band_multiples_mul_le C r (by omega) hr0
    set m : ℝ := ((#{x ∈ B | r ∣ x} : ℕ) : ℝ)
    have hm0 : 0 ≤ m := by positivity
    -- m * r ≤ C + r ≤ 3C
    have hm3 : m * r ≤ 3 * C := by linarith
    have : (r:ℝ) * m ^ 2 * r ≤ 9 * (C:ℝ)^2 := by
      have h1 : (m * r) ^ 2 ≤ (3 * C) ^ 2 := by
        apply pow_le_pow_left₀ (by positivity) hm3
      nlinarith
    rw [le_mul_inv_iff₀ hrR]; linarith
  -- step 5: harmonic
  have step5 : ∑ r ∈ R, (r:ℝ)⁻¹ ≤ 2 * Real.log C := by
    have h := harmonic_le_one_add_log (2 * C)
    simp_rw [harmonic_eq_sum_Icc, Rat.cast_sum, Rat.cast_inv, Rat.cast_natCast] at h
    have hlog2C : Real.log ((2 * C : ℕ) : ℝ) = Real.log 2 + Real.log C := by
      push_cast; rw [Real.log_mul (by norm_num) hCpos.ne']
    have hl2 := Real.log_two_lt_d9
    rw [hlog2C] at h
    calc ∑ r ∈ R, (r:ℝ)⁻¹ ≤ 1 + (Real.log 2 + Real.log C) := h
      _ ≤ 2 * Real.log C := by norm_num at hl2; linarith
  -- assemble
  calc ∑ d ∈ B, ∑ e ∈ B, (1 : ℝ) / (Nat.lcm d e : ℝ)
      ≤ ∑ d ∈ B, ∑ e ∈ B, (Nat.gcd d e : ℝ) / (C:ℝ)^2 :=
        Finset.sum_le_sum (fun d hd => Finset.sum_le_sum (fun e he => step1 d hd e he))
    _ = ((C:ℝ)^2)⁻¹ * ∑ d ∈ B, ∑ e ∈ B, (Nat.gcd d e : ℝ) := by
        rw [Finset.mul_sum]; refine Finset.sum_congr rfl (fun d _ => ?_)
        rw [Finset.mul_sum]; refine Finset.sum_congr rfl (fun e _ => ?_); ring
    _ ≤ ((C:ℝ)^2)⁻¹ * ∑ d ∈ B, ∑ e ∈ B, ∑ r ∈ R, (if r ∣ d ∧ r ∣ e then (r:ℝ) else 0) := by
        gcongr with d hd e he; exact step2 d hd e he
    _ = ((C:ℝ)^2)⁻¹ * ∑ r ∈ R, (r:ℝ) * ((#{x ∈ B | r ∣ x} : ℕ) : ℝ) ^ 2 := by rw [step3]
    _ ≤ ((C:ℝ)^2)⁻¹ * ∑ r ∈ R, 9 * (C:ℝ)^2 * (r:ℝ)⁻¹ :=
        mul_le_mul_of_nonneg_left (Finset.sum_le_sum step4) (by positivity)
    _ = 9 * ∑ r ∈ R, (r:ℝ)⁻¹ := by
        rw [← Finset.mul_sum]; field_simp
    _ ≤ 9 * (2 * Real.log C) := by gcongr
    _ = 18 * Real.log C := by ring


/-! ## 8. Lemma G2 (v2 §4; source (4.5)–(4.6)) -/

/-- `∫₀¹ f = 1`. -/
lemma integral_bandDens {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1) {C : ℕ} (hC : 1 ≤ C) :
    ∫ t in (0:ℝ)..1, bandDens w C t = 1 := by
  unfold bandDens
  rw [intervalIntegral.integral_const_mul, intervalIntegral.integral_finsetSum
    (fun d _ => (IsBddMeas.gridDens hw0 d).intervalIntegrable 0 1)]
  rw [Finset.sum_congr rfl (fun d hd => integral_gridDens hw0 hw1
    (by simp only [mem_Ico] at hd; omega))]
  simp only [sum_const, Nat.card_Ico, nsmul_eq_mul, mul_one]
  have hC0 : (C:ℝ) ≠ 0 := by exact_mod_cast (by omega : C ≠ 0)
  rw [show 2 * C - C = C by omega]; field_simp

/-- `∫₀¹ f² = (1/C²) Σ_{d,e} ∫₀¹ f_d f_e`. -/
lemma integral_bandDens_mul {w : ℝ} (hw0 : 0 < w) (C : ℕ) :
    ∫ t in (0:ℝ)..1, bandDens w C t * bandDens w C t
      = (C:ℝ)⁻¹ * (C:ℝ)⁻¹ * ∑ d ∈ Ico C (2 * C), ∑ e ∈ Ico C (2 * C),
          ∫ t in (0:ℝ)..1, gridDens w d t * gridDens w e t := by
  have hpt : ∀ t, bandDens w C t * bandDens w C t = (C:ℝ)⁻¹ * (C:ℝ)⁻¹ *
      ∑ d ∈ Ico C (2 * C), ∑ e ∈ Ico C (2 * C), gridDens w d t * gridDens w e t := by
    intro t; unfold bandDens; rw [← Finset.sum_mul_sum]; ring
  simp_rw [hpt]
  rw [intervalIntegral.integral_const_mul, intervalIntegral.integral_finsetSum]
  · congr 1; refine Finset.sum_congr rfl (fun d _ => ?_)
    rw [intervalIntegral.integral_finsetSum]
    intro e _; exact ((IsBddMeas.gridDens hw0 d).mul (IsBddMeas.gridDens hw0 e)).intervalIntegrable 0 1
  · intro d _
    exact (IsBddMeas.sum _ (fun e _ => (IsBddMeas.gridDens hw0 d).mul (IsBddMeas.gridDens hw0 e))).intervalIntegrable 0 1

/-- **(4.6), the equality**: `∫₀¹ (f - 1)² = (1/C²) Σ_{d,e∈[C,2C)} (∫₀¹ f_d f_e - 1)`. -/
theorem band_L2_eq {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1) {C : ℕ} (hC : 1 ≤ C) :
    ∫ t in (0:ℝ)..1, (bandDens w C t - 1) ^ 2
      = 1 / (C:ℝ) ^ 2 * ∑ d ∈ Ico C (2 * C), ∑ e ∈ Ico C (2 * C),
          ((∫ t in (0:ℝ)..1, gridDens w d t * gridDens w e t) - 1) := by
  have hf := IsBddMeas.bandDens hw0 C
  have hexp : ∀ t, (bandDens w C t - 1) ^ 2
      = bandDens w C t * bandDens w C t - 2 * bandDens w C t + 1 := fun t => by ring
  simp_rw [hexp]
  rw [intervalIntegral.integral_add (((hf.mul hf).sub (hf.const_mul 2)).intervalIntegrable 0 1)
      intervalIntegrable_const,
    intervalIntegral.integral_sub ((hf.mul hf).intervalIntegrable 0 1)
      ((hf.const_mul 2).intervalIntegrable 0 1),
    intervalIntegral.integral_const_mul, integral_bandDens hw0 hw1 hC,
    intervalIntegral.integral_const, integral_bandDens_mul hw0 C]
  simp only [sub_zero, one_smul, Finset.sum_sub_distrib, sum_const, Nat.card_Ico, nsmul_eq_mul,
    mul_one]
  rw [show 2 * C - C = C by omega]
  have hC0 : (C:ℝ) ≠ 0 := by exact_mod_cast (by omega : C ≠ 0)
  field_simp
  ring

/-- **G2, L² step (4.6)**: `∫(f-1)² ≤ (1/(wC²)) Σ_{d,e∈[C,2C)} 1/lcm(d,e)`. -/
theorem band_L2 {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1/2) {C : ℕ} (hC : 1 ≤ C) :
    ∫ t in (0:ℝ)..1, (bandDens w C t - 1) ^ 2
      ≤ 1 / (w * (C:ℝ) ^ 2) * ∑ d ∈ Ico C (2 * C), ∑ e ∈ Ico C (2 * C), (1:ℝ) / Nat.lcm d e := by
  have hf := IsBddMeas.bandDens hw0 C
  have hexp : ∀ t, (bandDens w C t - 1) ^ 2
      = bandDens w C t * bandDens w C t - 2 * bandDens w C t + 1 := fun t => by ring
  simp_rw [hexp]
  rw [intervalIntegral.integral_add (((hf.mul hf).sub (hf.const_mul 2)).intervalIntegrable 0 1)
      intervalIntegrable_const,
    intervalIntegral.integral_sub ((hf.mul hf).intervalIntegrable 0 1)
      ((hf.const_mul 2).intervalIntegrable 0 1),
    intervalIntegral.integral_const_mul, integral_bandDens hw0 (by linarith) hC,
    intervalIntegral.integral_const, integral_bandDens_mul hw0 C]
  simp only [sub_zero, one_smul]
  have hbound : ∀ d ∈ Ico C (2 * C), ∀ e ∈ Ico C (2 * C),
      ∫ t in (0:ℝ)..1, gridDens w d t * gridDens w e t ≤ 1 + 1 / w * (1 / Nat.lcm d e) := by
    intro d hd e he
    simp only [mem_Ico] at hd he
    have := (overlap_bounds hw0 hw1 (by omega : 0 < d) (by omega : 0 < e)).2
    have h' : 1 / (w * (Nat.lcm d e : ℝ)) = 1 / w * (1 / Nat.lcm d e) := by
      rw [one_div_mul_one_div]
    linarith
  have hsum := Finset.sum_le_sum (fun d hd => Finset.sum_le_sum (fun e he => hbound d hd e he))
  have hR : ∑ d ∈ Ico C (2 * C), ∑ e ∈ Ico C (2 * C), (1 + 1 / w * (1 / (Nat.lcm d e : ℝ)))
      = (C:ℝ) ^ 2 + 1 / w * ∑ d ∈ Ico C (2 * C), ∑ e ∈ Ico C (2 * C), (1:ℝ) / Nat.lcm d e := by
    simp only [Finset.sum_add_distrib, sum_const, Nat.card_Ico, nsmul_eq_mul, mul_one,
      ← Finset.mul_sum]
    rw [show 2 * C - C = C by omega]; ring
  rw [hR] at hsum
  set S := ∑ d ∈ Ico C (2 * C), ∑ e ∈ Ico C (2 * C), (1:ℝ) / Nat.lcm d e
  set X := ∑ d ∈ Ico C (2 * C), ∑ e ∈ Ico C (2 * C), ∫ t in (0:ℝ)..1, gridDens w d t * gridDens w e t
  have hCpos : (0:ℝ) < C := by exact_mod_cast (by omega : 0 < C)
  have hmul : (C:ℝ)⁻¹ * (C:ℝ)⁻¹ * X ≤ (C:ℝ)⁻¹ * (C:ℝ)⁻¹ * ((C:ℝ) ^ 2 + 1 / w * S) :=
    mul_le_mul_of_nonneg_left hsum (by positivity)
  have hid : (C:ℝ)⁻¹ * (C:ℝ)⁻¹ * ((C:ℝ) ^ 2 + 1 / w * S) = 1 + 1 / (w * (C:ℝ) ^ 2) * S := by
    field_simp
  linarith

/-- Cauchy–Schwarz on `[0,1]`: `(∫|g|)² ≤ ∫ g²`, from `0 ≤ ∫(|g| - c)²` with `c = ∫|g|`. -/
lemma sq_integral_abs_le {g : ℝ → ℝ} (hg : IsBddMeas g) :
    (∫ t in (0:ℝ)..1, |g t|) ^ 2 ≤ ∫ t in (0:ℝ)..1, g t ^ 2 := by
  set c := ∫ t in (0:ℝ)..1, |g t| with hc
  have hga := hg.abs
  have hg2 : IsBddMeas (fun t => g t ^ 2) := by simpa [sq] using hg.mul hg
  have h0 : 0 ≤ ∫ t in (0:ℝ)..1, (|g t| - c) ^ 2 :=
    intervalIntegral.integral_nonneg (by norm_num) (fun t _ => sq_nonneg _)
  have hexp : ∀ t, (|g t| - c) ^ 2 = g t ^ 2 - 2 * c * |g t| + c ^ 2 := fun t => by
    rw [sub_sq, sq_abs]; ring
  simp_rw [hexp] at h0
  rw [intervalIntegral.integral_add ((hg2.sub (hga.const_mul _)).intervalIntegrable 0 1)
      intervalIntegrable_const,
    intervalIntegral.integral_sub (hg2.intervalIntegrable 0 1)
      ((hga.const_mul _).intervalIntegrable 0 1),
    intervalIntegral.integral_const_mul, intervalIntegral.integral_const] at h0
  simp only [sub_zero, one_smul] at h0
  rw [← hc] at h0
  nlinarith

/-- **Lemma G2 (band smoothing)**: `½ ∫₀¹ |f - 1| ≤ 3 √(ln C / (w C²))`. -/
theorem band_smoothing_TV {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1/2) {C : ℕ} (hC : 2 ≤ C)
    (hlog : 2 ≤ Real.log C) :
    (1/2) * ∫ t in (0:ℝ)..1, |bandDens w C t - 1|
      ≤ 3 * Real.sqrt (Real.log C / (w * (C:ℝ) ^ 2)) := by
  have hf1 : IsBddMeas (fun t => bandDens w C t - 1) := (IsBddMeas.bandDens hw0 C).sub (IsBddMeas.const 1)
  have hCS := sq_integral_abs_le hf1
  have hL2 := band_L2 hw0 hw1 (by omega : 1 ≤ C)
  have hS := band_lcm_sum C hC hlog
  have hCpos : (0:ℝ) < C := by exact_mod_cast (by omega : 0 < C)
  set X := Real.log C / (w * (C:ℝ) ^ 2) with hX
  have hX0 : 0 ≤ X := by
    rw [hX]; apply div_nonneg (by linarith) (by positivity)
  have h18 : ∫ t in (0:ℝ)..1, (bandDens w C t - 1) ^ 2 ≤ 18 * X := by
    calc _ ≤ _ := hL2
      _ ≤ 1 / (w * (C:ℝ) ^ 2) * (18 * Real.log C) :=
          mul_le_mul_of_nonneg_left hS (by positivity)
      _ = 18 * X := by rw [hX]; ring
  set A := ∫ t in (0:ℝ)..1, |bandDens w C t - 1| with hAdef
  have hA0 : 0 ≤ A := intervalIntegral.integral_nonneg (by norm_num) (fun t _ => abs_nonneg _)
  have hA2 : A ^ 2 ≤ 18 * X := hCS.trans h18
  have hA : A ≤ Real.sqrt (18 * X) := (Real.le_sqrt hA0 (by positivity)).mpr hA2
  have h36 : Real.sqrt 36 = 6 := by
    rw [show (36:ℝ) = 6 ^ 2 by norm_num]; exact Real.sqrt_sq (by norm_num)
  have h18le : Real.sqrt 18 ≤ 6 := by
    rw [← h36]; exact Real.sqrt_le_sqrt (by norm_num)
  have hsplit : Real.sqrt (18 * X) = Real.sqrt 18 * Real.sqrt X :=
    Real.sqrt_mul (by norm_num) X
  have hsX := Real.sqrt_nonneg X
  rw [hsplit] at hA
  nlinarith

/-! ## 9. The density interface for the one-step comparison (v2 §5.4–5.5) -/

/-- The indicator kernel `t ↦ w⁻¹ 1[fract t < w]` is bounded measurable. -/
lemma IsBddMeas.ite_fract_lt (w : ℝ) : IsBddMeas (fun t => if Int.fract t < w then w⁻¹ else 0) := by
  refine ⟨Measurable.ite (measurableSet_lt measurable_fract measurable_const)
    measurable_const measurable_const, |w⁻¹|, fun t => ?_⟩
  simp only
  split_ifs
  · exact le_rfl
  · simp

/-- `κ_w(· - x)` is the density of `fract(x + Z)`, `Z ~ Unif[-w/2, w/2)`, against a bounded
measurable 1-periodic test function. -/
lemma integral_kappa_mul {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1) {Φ : ℝ → ℝ} (hΦ : IsBddMeas Φ)
    (hΦp : Function.Periodic Φ 1) (x : ℝ) :
    ∫ t in (0:ℝ)..1, kappa w (t - x) * Φ t = w⁻¹ * ∫ z in (-(w/2))..(w/2), Φ (x + z) := by
  have hper : Function.Periodic (fun t => kappa w (t - x) * Φ t) 1 := fun t => by
    simp only
    rw [show t + 1 - x = (t - x) + 1 by ring, kappa_periodic w, hΦp]
  rw [← integral_shift hper (x - w/2)]
  have hk : ∀ t, kappa w (t + (x - w/2) - x) * Φ (t + (x - w/2))
      = (if Int.fract t < w then w⁻¹ else 0) * Φ (t + (x - w/2)) := fun t => by
    simp only [kappa]; rw [show t + (x - w / 2) - x + w / 2 = t by ring]
  simp only [hk]
  have hBM : IsBddMeas (fun t => (if Int.fract t < w then w⁻¹ else 0) * Φ (t + (x - w/2))) :=
    (IsBddMeas.ite_fract_lt w).mul (hΦ.comp_add _)
  rw [← intervalIntegral.integral_add_adjacent_intervals (hBM.intervalIntegrable 0 w)
    (hBM.intervalIntegrable w 1)]
  have h1 : ∫ t in (0:ℝ)..w, (if Int.fract t < w then w⁻¹ else 0) * Φ (t + (x - w/2))
      = ∫ t in (0:ℝ)..w, w⁻¹ * Φ (t + (x - w/2)) := by
    rw [intervalIntegral.integral_of_le hw0.le, intervalIntegral.integral_of_le hw0.le,
      integral_Ioc_eq_integral_Ioo, integral_Ioc_eq_integral_Ioo]
    refine setIntegral_congr_fun measurableSet_Ioo (fun t ht => ?_)
    rw [if_pos]
    rw [Int.fract_eq_self.mpr ⟨ht.1.le, by linarith [ht.2]⟩]; exact ht.2
  have h2 : ∫ t in w..(1:ℝ), (if Int.fract t < w then w⁻¹ else 0) * Φ (t + (x - w/2)) = 0 := by
    rw [intervalIntegral.integral_of_le hw1, integral_Ioc_eq_integral_Ioo,
      setIntegral_congr_fun measurableSet_Ioo (g := fun _ => (0:ℝ)) (fun t ht => ?_)]
    · simp
    · simp only
      rw [if_neg, zero_mul]
      rw [Int.fract_eq_self.mpr ⟨by linarith [ht.1], ht.2⟩]; exact not_lt.mpr ht.1.le
  rw [h1, h2, add_zero, intervalIntegral.integral_const_mul]
  congr 1
  rw [intervalIntegral.integral_comp_add_right, intervalIntegral.integral_comp_add_left]
  congr 1 <;> ring

/-- **The density of `ν̄_C ∗ κ_w` is `f`.**  For `P ~ ν̄_C` and independent `Z ~ Unif[-w/2, w/2)`,
`E φ((P + Z) mod 1) = ∫₀¹ f φ` for every continuous test function `φ` (e.g. `p ↦ Bin(N,p)(k)`). -/
theorem bandDens_density {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1/2) (C : ℕ) {φ : ℝ → ℝ}
    (hφ : Continuous φ) :
    ∫ t in (0:ℝ)..1, bandDens w C t * φ t
      = (C:ℝ)⁻¹ * ∑ d ∈ Ico C (2 * C), (d:ℝ)⁻¹ * ∑ j ∈ range d,
          w⁻¹ * ∫ z in (-(w/2))..(w/2), φ (Int.fract ((j:ℝ)/d + z)) := by
  set Φ : ℝ → ℝ := fun t => φ (Int.fract t) with hΦdef
  have hΦp : Function.Periodic Φ 1 := fun t => by simp only [hΦdef, Int.fract_add_one]
  obtain ⟨M, hM⟩ := (isCompact_Icc (a := (0:ℝ)) (b := 1)).exists_bound_of_continuousOn
    hφ.continuousOn
  have hΦ : IsBddMeas Φ := ⟨hφ.measurable.comp measurable_fract, M, fun t => by
    have := hM (Int.fract t) ⟨Int.fract_nonneg t, (Int.fract_lt_one t).le⟩
    simpa [Real.norm_eq_abs] using this⟩
  have hrepl : ∫ t in (0:ℝ)..1, bandDens w C t * φ t
      = ∫ t in (0:ℝ)..1, bandDens w C t * Φ t := by
    rw [intervalIntegral.integral_of_le zero_le_one, intervalIntegral.integral_of_le zero_le_one,
      integral_Ioc_eq_integral_Ioo, integral_Ioc_eq_integral_Ioo]
    refine setIntegral_congr_fun measurableSet_Ioo (fun t ht => ?_)
    simp only [hΦdef, Int.fract_eq_self.mpr ⟨ht.1.le, ht.2⟩]
  rw [hrepl]
  have hpt : ∀ t, bandDens w C t * Φ t = (C:ℝ)⁻¹ * ∑ d ∈ Ico C (2 * C), (d:ℝ)⁻¹ *
      ∑ j ∈ range d, kappa w (t - (j:ℝ)/d) * Φ t := by
    intro t; unfold bandDens gridDens
    rw [mul_assoc, Finset.sum_mul]
    congr 1; refine Finset.sum_congr rfl (fun d _ => ?_)
    rw [mul_assoc, Finset.sum_mul]
  simp_rw [hpt]
  have hw1' : w ≤ 1 := by linarith
  rw [intervalIntegral.integral_const_mul, intervalIntegral.integral_finsetSum]
  · congr 1; refine Finset.sum_congr rfl (fun d _ => ?_)
    rw [intervalIntegral.integral_const_mul, intervalIntegral.integral_finsetSum]
    · congr 1; refine Finset.sum_congr rfl (fun j _ => ?_)
      rw [integral_kappa_mul hw0 hw1' hΦ hΦp]
    · intro j _; exact (((IsBddMeas.kappa hw0).comp_sub _).mul hΦ).intervalIntegrable 0 1
  · intro d _
    exact ((IsBddMeas.sum _ (fun j _ => ((IsBddMeas.kappa hw0).comp_sub _).mul hΦ)).const_mul _).intervalIntegrable 0 1

/-- **Kernel contraction form of G2** (used by v2 (5.5)): for any finite family of continuous
kernels `φ_k ≥ 0` on `[0,1]` with `Σ_k φ_k = 1` there (e.g. `φ_k(p) = Bin(N,p)(k)`),
`½ Σ_k |∫₀¹ f φ_k - ∫₀¹ φ_k| ≤ 3 √(ln C/(wC²))`. -/
theorem band_kernel_TV {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1/2) {C : ℕ} (hC : 2 ≤ C)
    (hlog : 2 ≤ Real.log C) {ι : Type*} (K : Finset ι) (φ : ι → ℝ → ℝ)
    (hφc : ∀ k ∈ K, Continuous (φ k)) (hφ0 : ∀ k ∈ K, ∀ t ∈ Set.Icc (0:ℝ) 1, 0 ≤ φ k t)
    (hφ1 : ∀ t ∈ Set.Icc (0:ℝ) 1, ∑ k ∈ K, φ k t = 1) :
    (1/2) * ∑ k ∈ K, |(∫ t in (0:ℝ)..1, bandDens w C t * φ k t) - ∫ t in (0:ℝ)..1, φ k t|
      ≤ 3 * Real.sqrt (Real.log C / (w * (C:ℝ) ^ 2)) := by
  refine le_trans ?_ (band_smoothing_TV hw0 hw1 hC hlog)
  apply mul_le_mul_of_nonneg_left _ (by norm_num)
  have hf := IsBddMeas.bandDens hw0 C
  have hf1 : IsBddMeas (fun t => |bandDens w C t - 1|) := (hf.sub (IsBddMeas.const 1)).abs
  have hterm : ∀ k ∈ K, |(∫ t in (0:ℝ)..1, bandDens w C t * φ k t) - ∫ t in (0:ℝ)..1, φ k t|
      ≤ ∫ t in (0:ℝ)..1, |bandDens w C t - 1| * φ k t := by
    intro k hk
    have hc := hφc k hk
    have hi1 : IntervalIntegrable (fun t => bandDens w C t * φ k t) volume 0 1 :=
      (hf.intervalIntegrable 0 1).mul_continuousOn hc.continuousOn
    have hi2 : IntervalIntegrable (φ k) volume 0 1 := hc.intervalIntegrable 0 1
    rw [← intervalIntegral.integral_sub hi1 hi2]
    refine (intervalIntegral.abs_integral_le_integral_abs zero_le_one).trans ?_
    apply intervalIntegral.integral_mono_on zero_le_one
    · exact (hi1.sub hi2).abs
    · exact (hf1.intervalIntegrable 0 1).mul_continuousOn hc.continuousOn
    · intro t ht
      rw [show bandDens w C t * φ k t - φ k t = (bandDens w C t - 1) * φ k t by ring, abs_mul,
        abs_of_nonneg (hφ0 k hk t ht)]
  refine (Finset.sum_le_sum hterm).trans (le_of_eq ?_)
  rw [← intervalIntegral.integral_finsetSum (fun k hk =>
    (hf1.intervalIntegrable 0 1).mul_continuousOn (hφc k hk).continuousOn)]
  refine intervalIntegral.integral_congr (fun t ht => ?_)
  rw [← Finset.mul_sum, hφ1 t (by rwa [Set.uIcc_of_le zero_le_one] at ht), mul_one]


/-! ## 10. Conventions, non-vacuity and a worked instance -/

/-- `Int.fract z` is `z - ⌊z⌋` by definition, so `θ` in `overlap_identity` is v2's `z - ⌊z⌋`. -/
example (z : ℝ) : Int.fract z = z - ⌊z⌋ := rfl

/-- G2's hypotheses are satisfiable: `C = 8` has `ln 8 ≥ 2`, and `w = 1/2` is admissible. -/
theorem band_hyp_nonvacuous :
    (2:ℕ) ≤ 8 ∧ (2:ℝ) ≤ Real.log (8:ℕ) ∧ (0:ℝ) < 1/2 ∧ (1/2:ℝ) ≤ 1/2 := by
  refine ⟨by norm_num, ?_, by norm_num, le_rfl⟩
  rw [Real.le_log_iff_exp_le (by norm_num)]
  have h := Real.exp_one_lt_d9
  have h2 : Real.exp 2 = Real.exp 1 * Real.exp 1 := by rw [← Real.exp_add]; norm_num
  rw [h2]; push_cast
  nlinarith [Real.exp_pos 1]

/-- G2 instantiated at `C = 8`, `w = 1/2`. -/
example : (1/2:ℝ) * ∫ t in (0:ℝ)..1, |bandDens (1/2) 8 t - 1|
    ≤ 3 * Real.sqrt (Real.log ((8:ℕ):ℝ) / ((1/2) * ((8:ℕ):ℝ) ^ 2)) :=
  band_smoothing_TV (by norm_num) le_rfl (by norm_num) band_hyp_nonvacuous.2.1

/-- A worked instance of G1 with a nonzero correction: `d = 2`, `e = 3`, `w = 1/5`, so `L = 6`,
`Lw = 6/5`, `θ = 1/5`, and `∫₀¹ f_2 f_3 = 1 + (4/25)/(36/25) = 10/9`. -/
example : ∫ t in (0:ℝ)..1, gridDens (1/5) 2 t * gridDens (1/5) 3 t = 10/9 := by
  rw [overlap_identity (by norm_num) (by norm_num) (by norm_num) (by norm_num)]
  have hL : Nat.lcm 2 3 = 6 := by norm_num
  rw [hL]
  have hf : Int.fract (((6:ℕ):ℝ) * (1/5)) = 1/5 := by
    rw [← Int.self_sub_floor]
    have : ⌊((6:ℕ):ℝ) * (1/5)⌋ = 1 := by rw [Int.floor_eq_iff]; norm_num
    rw [this]; norm_num
  rw [hf]; norm_num

end A36FS.Thm8.Grid


==> anc/formal_companion/lean/src/A36FS/Thm8/Lift.lean <==
import Mathlib
import A36FS.FiniteKL
import A36FS.Thm8.Params

/-!
# A36FS.Thm8.Lift: the common-mass lift (the write-up §6, Lemma L; paper Z6)

Full-support branch.  Source: the write-up
(sha256 c4d9126f…) §6,
which transcribes an earlier derivation (sha256 df300f42…) Part I §6,
(6.1)–(6.2).

**Conventions** (from `A36FS.FiniteKL`, namespace `FSCore.FiniteKL`).  A law is `IsLaw p` (`p ≥ 0`, `∑ p = 1`); a
kernel is `IsKernel K` (row-stochastic); KL is `klF p q = ∑_{x : 0 < p x} p x * Real.log (p x / q x)`;
`push μ K y = ∑ a, μ a * K a y`.  Total variation is written out, `TV(P, R) = 1/2 * ∑ k, |P k - R k|`.  Every `klF` in
a headline is taken at a genuine absolute-continuity premise, so the totalized `Real.log` is never evaluated at `0` on
a term of positive joint mass: `Q ≥ η P > 0` on `supp P` (recorded as `absCont_of_floor`), and `q_s > 0` is a
hypothesis (in `commonMass_sigma_sharp` only where `h s > 0`; an index with `h s = 0` has weight zero).

**Proof** (v2 §6).  With `g = min(P, R_K)` put `T_F(s,a,k) = g(k) R(s,a,k) / R_K(k)` and `T_E(k) = P(k) − g(k)`
(Lean's `x / 0 = 0` is the source's "0 if `R_K(k) = 0`"; there `g(k) = 0` as well, which is proved, not assumed).
The actual lift is `(1−η) A` on fast records and `η P` on exact ones.  The fibrewise log-sum inequality (finite data
processing) gives `D(P‖Q) ≤ D(T‖lift)`.  On fast records of positive target mass,
`ln(T_F/((1−η)A)) = ln(g/R_K) + ℓ − ln(1−η)` with `ln(g/R_K) ≤ 0`; records with `T_F = 0` contribute `0`.  Then
`T_F ≤ R`, the removed mass `∑ (R − T_F)` is `Δ`, and `ℓ ≥ −M`; on exact records `T_E ≤ P`.  The fast mass is
exactly `1 − Δ`, so the sharp forms carry `−(1−Δ) ln(1−η)`, and the printed forms use `(1−Δ)(−ln(1−η)) ≤ −ln(1−η)`.
No upper bound on `ℓ` (no input floor) is used.

**Headlines.**
* `klF_margAlong_le` — finite data processing along a map (Target 2).
* `commonMass_flat_sharp`, `commonMass_flat` — the lift on one finite input space; the negative-part bound `ℓ ≥ −M`
  is a premise (the core).
* `commonMass_sigma_sharp` — heterogeneous input spaces `A s` with general reference laws (chain rule inside).
* `lemmaL_indexed_sharp`, `lemmaL_indexed` — sizes `sz i` indexed by a `Finset`, uniform references on
  `Fin (sz i + 1)`, and `M = ln(s_max + 1)` discharged.  The composition can call this with the band
  `I = {C_n, …, 2C_n − 1}`, `sz d = d − 2`, `h = 1/C_n`, `q = r_{d−2}`, `K` the binomial step.
* `lemmaL_indexed_floorProb` — the same at `η = floorProb n = n⁻²` (Params), `n ≥ 2`, with `ln(1/η) = 2 ln n`.
* `lemmaL` — v2 Lemma L as printed (prefix sizes form a `Finset ℕ`); `lemmaL_sharp` — its exact-`(1 − Δ)` form.
* `check_hyps`, `lemmaL_check`, `lemmaL_check_band` — Target 3: an instance (terminal `Fin 4`, sizes `{1, 2}`,
  `h = 1/2`, the binomial step kernel `a ↦ a + Bin(3 − s, (a+1)/(s+2))`, `q₁ = (1/4, 3/4)`, `η = floorProb 3`) with
  every hypothesis proved and `D(P₁‖q₁) = ½ ln(4/3) > 0`.

**Relative to v2 Lemma L**, `lemmaL` drops two unused premises (the sizes need not be positive, and `P` need not be
strictly positive) and takes `s_max : ℕ`; `lemmaL_sharp` adds the exact `(1 − Δ)` weight.  The other headlines are
generalizations (an index type with a size map; general reference laws, unnormalized actual masses and the premise
`ℓ ≥ −M` in the flat and sigma cores) or the specialization `η = floorProb n`.  `klF_margAlong_le` is stand-alone:
the lift's proof applies the same log-sum inequality fibre by fibre.
-/

set_option autoImplicit false

open Finset FSCore.FiniteKL

noncomputable section

namespace A36FS.Thm8.Lift

/-! ## 1. Finite data processing -/
section DataProcessing
variable {ι β : Type*} [Fintype ι] [Fintype β] [DecidableEq β]

/-- The marginal (pushforward) of a finite mass function `T` along `f : ι → β`. -/
def margAlong (f : ι → β) (T : ι → ℝ) (k : β) : ℝ := ∑ i ∈ univ.filter (fun i => f i = k), T i

/-- **Finite data processing** (Target 2).  For nonnegative `T, L` on a finite type with `T > 0 → L > 0`,
`D(f_* T ‖ f_* L) ≤ D(T ‖ L)` for every map `f`.  Neither mass function need be normalized. -/
theorem klF_margAlong_le (f : ι → β) {T L : ι → ℝ} (hT : ∀ i, 0 ≤ T i) (hL : ∀ i, 0 ≤ L i)
    (hTL : ∀ i, 0 < T i → 0 < L i) :
    klF (margAlong f T) (margAlong f L) ≤ klF T L := by
  have hm : ∀ k, 0 ≤ margAlong f T k := fun k => Finset.sum_nonneg (fun i _ => hT i)
  rw [klF_eq_sum hm, klF_eq_sum hT]
  calc ∑ k, margAlong f T k * Real.log (margAlong f T k / margAlong f L k)
      ≤ ∑ k, ∑ i ∈ univ.filter (fun i => f i = k), T i * Real.log (T i / L i) :=
        Finset.sum_le_sum (fun k _ =>
          log_sum_le _ T L (fun i _ => hT i) (fun i _ => hL i) (fun i _ => hTL i))
    _ = ∑ i, T i * Real.log (T i / L i) := Finset.sum_fiberwise univ f _

end DataProcessing

/-! ## 2. Helpers -/
section Helpers

/-- The log-sum inequality for a finite family plus one extra term (one terminal fibre of the lift). -/
lemma log_sum_le_add {ι : Type*} [Fintype ι] (a b : ι → ℝ) (a₀ b₀ : ℝ)
    (ha : ∀ i, 0 ≤ a i) (hb : ∀ i, 0 ≤ b i) (hab : ∀ i, 0 < a i → 0 < b i)
    (ha₀ : 0 ≤ a₀) (hb₀ : 0 ≤ b₀) (hab₀ : 0 < a₀ → 0 < b₀) :
    (∑ i, a i + a₀) * Real.log ((∑ i, a i + a₀) / (∑ i, b i + b₀)) ≤
      ∑ i, a i * Real.log (a i / b i) + a₀ * Real.log (a₀ / b₀) := by
  have h := log_sum_le (univ : Finset (Option ι)) (fun o => o.elim a₀ a) (fun o => o.elim b₀ b)
    (fun o _ => by cases o with
      | none => simpa using ha₀
      | some i => simpa using ha i)
    (fun o _ => by cases o with
      | none => simpa using hb₀
      | some i => simpa using hb i)
    (fun o _ => by cases o with
      | none => simpa using hab₀
      | some i => simpa using hab i)
  simp only [Fintype.sum_option, Option.elim_none, Option.elim_some] at h
  rw [add_comm (∑ i, a i) a₀, add_comm (∑ i, b i) b₀]
  linarith

/-- `2 min(x, y) = x + y − |x − y|`, so `∑ min(P, R) = 1 − TV(P, R)` for two laws. -/
lemma two_mul_min_eq_sub_abs (x y : ℝ) : 2 * min x y = x + y - |x - y| := by
  rcases le_total x y with h | h
  · rw [min_eq_left h, abs_of_nonpos (by linarith)]; ring
  · rw [min_eq_right h, abs_of_nonneg (by linarith)]; ring

/-- The floor makes `Q = (1 − η) A_K + η P` positive on `supp P`: `D(P‖Q)` is a genuine (finite) KL. -/
lemma absCont_of_floor {β : Type*} {P A : β → ℝ} {η : ℝ} (hA : ∀ k, 0 ≤ A k) (hη0 : 0 < η)
    (hη1 : η ≤ 1) (k : β) (hk : 0 < P k) : 0 < (1 - η) * A k + η * P k := by
  have h1 : 0 ≤ (1 - η) * A k := mul_nonneg (by linarith) (hA k)
  have h2 : 0 < η * P k := mul_pos hη0 hk
  linarith

/-- `(1 − Δ)(−ln(1 − η)) ≤ −ln(1 − η)` for `Δ ≥ 0`, `0 < η < 1`: the sharp form implies the printed one. -/
lemma printed_of_sharp {X Y Δ c η : ℝ} (h : X ≤ Y + Δ * c - (1 - Δ) * Real.log (1 - η))
    (hΔ : 0 ≤ Δ) (hη0 : 0 < η) (hη1 : η < 1) : X ≤ Y + Δ * c - Real.log (1 - η) := by
  have hlog : Real.log (1 - η) < 0 := Real.log_neg (by linarith) (by linarith)
  nlinarith [mul_nonneg hΔ (neg_nonneg.mpr hlog.le)]

/-- The uniform count law `P_s = Unif{0..s}` on `Fin (s + 1)`. -/
lemma unif_isLaw (s : ℕ) : IsLaw (fun _ : Fin (s + 1) => 1 / ((s : ℝ) + 1)) := by
  refine ⟨fun _ => by positivity, ?_⟩
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  push_cast
  field_simp

end Helpers

/-! ## 3. The common-mass lift on one finite input space -/
section Flat
variable {ι β : Type*} [Fintype ι] [Fintype β]

/-- **The common-mass lift, one input space, sharp form.**  An input law `π` (ideal) and an input mass `α` (actual;
only `α ≥ 0` and `π > 0 → α > 0`, no normalization), a common kernel `K`, a target law `P`, `0 < η < 1`, and a lower
bound `ℓ = ln(π/α) ≥ −M` on `supp π`.  With `Δ = TV(P, πK)` and `klF π α` in place of `D(π‖α)`:
`D(P ‖ (1−η) αK + η P) ≤ klF π α + Δ (M + ln(1/η)) − (1 − Δ) ln(1 − η)`. -/
theorem commonMass_flat_sharp {π α : ι → ℝ} {K : ι → β → ℝ} {P : β → ℝ} {η M : ℝ}
    (hπ : IsLaw π) (hα : ∀ i, 0 ≤ α i) (hπα : ∀ i, 0 < π i → 0 < α i)
    (hK : IsKernel K) (hP : IsLaw P) (hη0 : 0 < η) (hη1 : η < 1)
    (hM : ∀ i, 0 < π i → -M ≤ Real.log (π i / α i)) :
    klF P (fun k => (1 - η) * push α K k + η * P k) ≤
      klF π α + (1 / 2 * ∑ k, |P k - push π K k|) * (M + Real.log (1 / η))
        - (1 - 1 / 2 * ∑ k, |P k - push π K k|) * Real.log (1 - η) := by
  classical
  obtain ⟨R, hRdef⟩ : ∃ R : β → ℝ, R = push π K := ⟨_, rfl⟩
  obtain ⟨Δ, hΔdef⟩ : ∃ Δ : ℝ, Δ = 1 / 2 * ∑ k, |P k - R k| := ⟨_, rfl⟩
  rw [← hRdef, ← hΔdef]
  obtain ⟨g, hgdef⟩ : ∃ g : β → ℝ, g = fun k => min (P k) (R k) := ⟨_, rfl⟩
  have hgk : ∀ k, g k = min (P k) (R k) := fun k => by rw [hgdef]
  have hR0 : ∀ k, 0 ≤ R k := by rw [hRdef]; exact push_nonneg hπ.1 hK.1
  have hR1 : ∑ k, R k = 1 := by rw [hRdef]; exact (push_isLaw hπ hK).2
  have hRk_eq : ∀ k, ∑ i, π i * K i k = R k := fun k => by rw [hRdef]; rfl
  have hg0 : ∀ k, 0 ≤ g k := fun k => by rw [hgk]; exact le_min (hP.1 k) (hR0 k)
  have hgP : ∀ k, g k ≤ P k := fun k => by rw [hgk]; exact min_le_left _ _
  have hgR : ∀ k, g k ≤ R k := fun k => by rw [hgk]; exact min_le_right _ _
  have hgsum : ∑ k, g k = 1 - Δ := by
    have h2 : ∀ k, g k = (P k + R k - |P k - R k|) / 2 := by
      intro k; have := two_mul_min_eq_sub_abs (P k) (R k); rw [hgk]; linarith
    rw [Finset.sum_congr rfl (fun k _ => h2 k), ← Finset.sum_div, Finset.sum_sub_distrib,
      Finset.sum_add_distrib, hP.2, hR1, hΔdef]
    ring
  obtain ⟨TF, hTFdef⟩ : ∃ TF : ι → β → ℝ, TF = fun i k => g k * (π i * K i k) / R k := ⟨_, rfl⟩
  have hTF : ∀ i k, TF i k = g k * (π i * K i k) / R k := fun i k => by rw [hTFdef]
  obtain ⟨LF, hLFdef⟩ : ∃ LF : ι → β → ℝ, LF = fun i k => (1 - η) * (α i * K i k) := ⟨_, rfl⟩
  have hLF : ∀ i k, LF i k = (1 - η) * (α i * K i k) := fun i k => by rw [hLFdef]
  have h1η : 0 < 1 - η := by linarith
  have hTF0 : ∀ i k, 0 ≤ TF i k := fun i k => by
    rw [hTF]; exact div_nonneg (mul_nonneg (hg0 k) (mul_nonneg (hπ.1 i) (hK.1 i k))) (hR0 k)
  have hLF0 : ∀ i k, 0 ≤ LF i k := fun i k => by
    rw [hLF]; exact mul_nonneg h1η.le (mul_nonneg (hα i) (hK.1 i k))
  have hTFsum : ∀ k, ∑ i, TF i k = g k := by
    intro k
    rcases (hR0 k).lt_or_eq with hRk | hRk
    · simp only [hTF]
      rw [← Finset.sum_div, ← Finset.mul_sum, hRk_eq k, mul_div_assoc, div_self hRk.ne', mul_one]
    · have hg : g k = 0 := le_antisymm ((hgR k).trans hRk.symm.le) (hg0 k)
      simp only [hTF, ← hRk, div_zero, Finset.sum_const_zero, hg]
  have hPfib : ∀ k, ∑ i, TF i k + (P k - g k) = P k := fun k => by rw [hTFsum k]; ring
  have hQfib : ∀ k, ∑ i, LF i k + η * P k = (1 - η) * push α K k + η * P k := fun k => by
    simp only [hLF]; rw [← Finset.mul_sum]; rfl
  have hTFpos : ∀ i k, 0 < TF i k → 0 < π i ∧ 0 < K i k ∧ 0 < g k ∧ 0 < R k := by
    intro i k hpos
    rw [hTF] at hpos
    have hRk : 0 < R k := by
      rcases (hR0 k).lt_or_eq with h | h
      · exact h
      · rw [← h, div_zero] at hpos; exact absurd hpos (lt_irrefl 0)
    have hnum : 0 < g k * (π i * K i k) := by
      have := mul_pos hpos hRk
      rwa [div_mul_cancel₀ _ hRk.ne'] at this
    have hgk' : 0 < g k := pos_of_mul_pos_left' (hg0 k) hnum
    have hπK : 0 < π i * K i k := pos_of_mul_pos_right' (mul_nonneg (hπ.1 i) (hK.1 i k)) hnum
    exact ⟨pos_of_mul_pos_left' (hπ.1 i) hπK, pos_of_mul_pos_right' (hK.1 i k) hπK, hgk', hRk⟩
  have hacF : ∀ i k, 0 < TF i k → 0 < LF i k := by
    intro i k hpos
    obtain ⟨hπi, hKik, -, -⟩ := hTFpos i k hpos
    rw [hLF]; exact mul_pos h1η (mul_pos (hπα i hπi) hKik)
  have hacE : ∀ k, 0 < P k - g k → 0 < η * P k := fun k hpos =>
    mul_pos hη0 (by linarith [hg0 k])
  -- data processing, fibre by fibre (log-sum)
  have hfiber : ∀ k, P k * Real.log (P k / ((1 - η) * push α K k + η * P k)) ≤
      ∑ i, TF i k * Real.log (TF i k / LF i k) +
        (P k - g k) * Real.log ((P k - g k) / (η * P k)) := by
    intro k
    have h := log_sum_le_add (fun i => TF i k) (fun i => LF i k) (P k - g k) (η * P k)
      (fun i => hTF0 i k) (fun i => hLF0 i k) (fun i => hacF i k) (by linarith [hgP k])
      (mul_nonneg hη0.le (hP.1 k)) (hacE k)
    beta_reduce at h
    rw [hPfib k, hQfib k] at h
    exact h
  have hstep1 : klF P (fun k => (1 - η) * push α K k + η * P k) ≤
      ∑ k, ∑ i, TF i k * Real.log (TF i k / LF i k) +
        ∑ k, (P k - g k) * Real.log ((P k - g k) / (η * P k)) := by
    rw [klF_eq_sum hP.1, ← Finset.sum_add_distrib]
    exact Finset.sum_le_sum (fun k _ => hfiber k)
  -- fast records: ln(T_F / L_F) = ln(g/R_K) + ℓ − ln(1−η) on positive target mass
  have hfast : ∀ i k, TF i k * Real.log (TF i k / LF i k) ≤
      TF i k * Real.log (π i / α i) - TF i k * Real.log (1 - η) := by
    intro i k
    rcases (hTF0 i k).lt_or_eq with hpos | hzero
    · obtain ⟨hπi, hKik, hgk', hRk⟩ := hTFpos i k hpos
      have hαi : 0 < α i := hπα i hπi
      have hK' := hKik.ne'
      have hR' := hRk.ne'
      have hα' := hαi.ne'
      have h1η' := h1η.ne'
      have hratio : TF i k / LF i k = (g k / R k) * (π i / α i) / (1 - η) := by
        rw [hTF, hLF]; field_simp
      have hlog : Real.log (TF i k / LF i k) =
          Real.log (g k / R k) + Real.log (π i / α i) - Real.log (1 - η) := by
        rw [hratio, Real.log_div (mul_pos (div_pos hgk' hRk) (div_pos hπi hαi)).ne' h1η',
          Real.log_mul (div_pos hgk' hRk).ne' (div_pos hπi hαi).ne']
      have hgRlog : Real.log (g k / R k) ≤ 0 :=
        Real.log_nonpos (div_nonneg (hg0 k) (hR0 k)) ((div_le_one hRk).mpr (hgR k))
      have h3 := mul_le_mul_of_nonneg_left hgRlog hpos.le
      rw [mul_zero] at h3
      rw [hlog, mul_sub, mul_add]
      linarith
    · rw [← hzero]; simp
  have hTFle : ∀ i k, TF i k ≤ π i * K i k := by
    intro i k
    rw [hTF]
    rcases (hR0 k).lt_or_eq with hRk | hRk
    · rw [div_le_iff₀ hRk]
      calc g k * (π i * K i k) = (π i * K i k) * g k := mul_comm _ _
        _ ≤ (π i * K i k) * R k :=
          mul_le_mul_of_nonneg_left (hgR k) (mul_nonneg (hπ.1 i) (hK.1 i k))
    · rw [← hRk, div_zero]; exact mul_nonneg (hπ.1 i) (hK.1 i k)
  have hrem : ∀ i k, -((π i * K i k - TF i k) * Real.log (π i / α i)) ≤
      (π i * K i k - TF i k) * M := by
    intro i k
    have hd0 : 0 ≤ π i * K i k - TF i k := sub_nonneg.mpr (hTFle i k)
    rcases hd0.lt_or_eq with hd | hd
    · have hRik : 0 < π i * K i k := by linarith [hTF0 i k]
      have hπi : 0 < π i := pos_of_mul_pos_left' (hπ.1 i) hRik
      have h := mul_le_mul_of_nonneg_left (hM i hπi) hd.le
      rw [mul_neg] at h
      linarith
    · rw [← hd]; simp
  have hsumR : ∑ k, ∑ i, π i * K i k * Real.log (π i / α i) = klF π α := by
    rw [klF_eq_sum hπ.1, Finset.sum_comm]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    rw [← Finset.sum_mul, ← Finset.mul_sum, hK.2 i, mul_one]
  have hsumD : ∑ k, ∑ i, (π i * K i k - TF i k) = Δ := by
    have h1 : ∀ k, ∑ i, (π i * K i k - TF i k) = R k - g k := fun k => by
      rw [Finset.sum_sub_distrib, hTFsum k, hRk_eq k]
    rw [Finset.sum_congr rfl (fun k _ => h1 k), Finset.sum_sub_distrib, hR1, hgsum]
    ring
  have hstepF : ∑ k, ∑ i, TF i k * Real.log (π i / α i) ≤ klF π α + M * Δ := by
    have h1 : ∀ k i, TF i k * Real.log (π i / α i) ≤
        π i * K i k * Real.log (π i / α i) + (π i * K i k - TF i k) * M := by
      intro k i
      have := hrem i k
      have e : TF i k * Real.log (π i / α i) = π i * K i k * Real.log (π i / α i)
          - (π i * K i k - TF i k) * Real.log (π i / α i) := by ring
      rw [e]; linarith
    calc ∑ k, ∑ i, TF i k * Real.log (π i / α i)
        ≤ ∑ k, ∑ i, (π i * K i k * Real.log (π i / α i) + (π i * K i k - TF i k) * M) :=
          Finset.sum_le_sum (fun k _ => Finset.sum_le_sum (fun i _ => h1 k i))
      _ = ∑ k, ∑ i, π i * K i k * Real.log (π i / α i)
            + (∑ k, ∑ i, (π i * K i k - TF i k)) * M := by
          rw [Finset.sum_mul, ← Finset.sum_add_distrib]
          refine Finset.sum_congr rfl (fun k _ => ?_)
          rw [Finset.sum_mul, ← Finset.sum_add_distrib]
      _ = klF π α + M * Δ := by rw [hsumR, hsumD]; ring
  have hTFtot : ∑ k, ∑ i, TF i k = 1 - Δ := by
    rw [Finset.sum_congr rfl (fun k _ => hTFsum k), hgsum]
  have hstepFast : ∑ k, ∑ i, TF i k * Real.log (TF i k / LF i k) ≤
      klF π α + M * Δ - (1 - Δ) * Real.log (1 - η) := by
    calc ∑ k, ∑ i, TF i k * Real.log (TF i k / LF i k)
        ≤ ∑ k, ∑ i, (TF i k * Real.log (π i / α i) - TF i k * Real.log (1 - η)) :=
          Finset.sum_le_sum (fun k _ => Finset.sum_le_sum (fun i _ => hfast i k))
      _ = ∑ k, ∑ i, TF i k * Real.log (π i / α i) - (∑ k, ∑ i, TF i k) * Real.log (1 - η) := by
          rw [Finset.sum_mul, ← Finset.sum_sub_distrib]
          refine Finset.sum_congr rfl (fun k _ => ?_)
          rw [Finset.sum_mul, ← Finset.sum_sub_distrib]
      _ ≤ klF π α + M * Δ - (1 - Δ) * Real.log (1 - η) := by
          rw [hTFtot]; linarith [hstepF]
  -- exact records: T_E ≤ P
  have hexact : ∀ k, (P k - g k) * Real.log ((P k - g k) / (η * P k)) ≤
      (P k - g k) * Real.log (1 / η) := by
    intro k
    have hE0 : 0 ≤ P k - g k := sub_nonneg.mpr (hgP k)
    rcases hE0.lt_or_eq with hpos | hzero
    · have hPk : 0 < P k := by linarith [hg0 k]
      have hle : (P k - g k) / (η * P k) ≤ 1 / η := by
        rw [div_le_div_iff₀ (mul_pos hη0 hPk) hη0]
        nlinarith [mul_nonneg (hg0 k) hη0.le]
      exact mul_le_mul_of_nonneg_left
        (Real.log_le_log (div_pos hpos (mul_pos hη0 hPk)) hle) hpos.le
    · rw [← hzero]; simp
  have hsumE : ∑ k, (P k - g k) = Δ := by
    rw [Finset.sum_sub_distrib, hP.2, hgsum]; ring
  have hstepExact : ∑ k, (P k - g k) * Real.log ((P k - g k) / (η * P k)) ≤
      Δ * Real.log (1 / η) := by
    calc ∑ k, (P k - g k) * Real.log ((P k - g k) / (η * P k))
        ≤ ∑ k, (P k - g k) * Real.log (1 / η) := Finset.sum_le_sum (fun k _ => hexact k)
      _ = Δ * Real.log (1 / η) := by rw [← Finset.sum_mul, hsumE]
  calc klF P (fun k => (1 - η) * push α K k + η * P k)
      ≤ ∑ k, ∑ i, TF i k * Real.log (TF i k / LF i k) +
          ∑ k, (P k - g k) * Real.log ((P k - g k) / (η * P k)) := hstep1
    _ ≤ (klF π α + M * Δ - (1 - Δ) * Real.log (1 - η)) + Δ * Real.log (1 / η) :=
        add_le_add hstepFast hstepExact
    _ = klF π α + Δ * (M + Real.log (1 / η)) - (1 - Δ) * Real.log (1 - η) := by ring

end Flat

section FlatPrinted
variable {ι β : Type*} [Fintype ι] [Fintype β]

/-- **The common-mass lift, one input space, printed form** (`−(1−Δ) ln(1−η)` relaxed to `−ln(1−η)`). -/
theorem commonMass_flat {π α : ι → ℝ} {K : ι → β → ℝ} {P : β → ℝ} {η M : ℝ}
    (hπ : IsLaw π) (hα : ∀ i, 0 ≤ α i) (hπα : ∀ i, 0 < π i → 0 < α i)
    (hK : IsKernel K) (hP : IsLaw P) (hη0 : 0 < η) (hη1 : η < 1)
    (hM : ∀ i, 0 < π i → -M ≤ Real.log (π i / α i)) :
    klF P (fun k => (1 - η) * push α K k + η * P k) ≤
      klF π α + (1 / 2 * ∑ k, |P k - push π K k|) * (M + Real.log (1 / η)) - Real.log (1 - η) :=
  printed_of_sharp (commonMass_flat_sharp hπ hα hπα hK hP hη0 hη1 hM) (by positivity) hη0 hη1

end FlatPrinted

/-! ## 4. Heterogeneous input spaces -/
section Sigma
variable {σ β : Type*} [Fintype σ] [Fintype β] {A : σ → Type*} [∀ s, Fintype (A s)]

/-- **The common-mass lift on heterogeneous input spaces, sharp form.**  `h` a law on `σ`; for each `s`, an
ideal reference law `Ps s` and an actual mass `q s ≥ 0` on `A s` (no normalization; positive where `h s > 0` and
`Ps s > 0`), a kernel `K s : A s → β → ℝ`, and `ln(Ps/q) ≥ −M` there.  The KL of the joint input laws is
`∑ h(s) klF (Ps s) (q s)` (chain rule), so the previous KL keeps coefficient one; an index with `h s = 0` contributes
`0` whatever `klF (Ps s) (q s)` is. -/
theorem commonMass_sigma_sharp {h : σ → ℝ} {Ps q : ∀ s, A s → ℝ} {K : ∀ s, A s → β → ℝ}
    {P : β → ℝ} {η M : ℝ} (hh : IsLaw h) (hPs : ∀ s, IsLaw (Ps s)) (hq0 : ∀ s a, 0 ≤ q s a)
    (hsupp : ∀ s a, 0 < h s → 0 < Ps s a → 0 < q s a) (hK : ∀ s, IsKernel (K s))
    (hP : IsLaw P) (hη0 : 0 < η) (hη1 : η < 1)
    (hM : ∀ s a, 0 < h s → 0 < Ps s a → -M ≤ Real.log (Ps s a / q s a)) :
    klF P (fun k => (1 - η) * ∑ s, h s * ∑ a, q s a * K s a k + η * P k) ≤
      ∑ s, h s * klF (Ps s) (q s)
        + (1 / 2 * ∑ k, |P k - ∑ s, h s * ∑ a, Ps s a * K s a k|) * (M + Real.log (1 / η))
        - (1 - 1 / 2 * ∑ k, |P k - ∑ s, h s * ∑ a, Ps s a * K s a k|) * Real.log (1 - η) := by
  have hpushPs : ∀ k, push (fun x : Σ s, A s => h x.1 * Ps x.1 x.2) (fun x => K x.1 x.2) k
      = ∑ s, h s * ∑ a, Ps s a * K s a k := by
    intro k
    unfold push
    rw [Fintype.sum_sigma]
    refine Finset.sum_congr rfl (fun s _ => ?_)
    rw [Finset.mul_sum]
    exact Finset.sum_congr rfl (fun a _ => by ring)
  have hpushq : ∀ k, push (fun x : Σ s, A s => h x.1 * q x.1 x.2) (fun x => K x.1 x.2) k
      = ∑ s, h s * ∑ a, q s a * K s a k := by
    intro k
    unfold push
    rw [Fintype.sum_sigma]
    refine Finset.sum_congr rfl (fun s _ => ?_)
    rw [Finset.mul_sum]
    exact Finset.sum_congr rfl (fun a _ => by ring)
  have hπ : IsLaw (fun x : Σ s, A s => h x.1 * Ps x.1 x.2) := by
    refine ⟨fun x => mul_nonneg (hh.1 x.1) ((hPs x.1).1 x.2), ?_⟩
    rw [Fintype.sum_sigma]
    calc ∑ s, ∑ a, h s * Ps s a = ∑ s, h s * ∑ a, Ps s a :=
          Finset.sum_congr rfl (fun s _ => by rw [Finset.mul_sum])
      _ = ∑ s, h s := Finset.sum_congr rfl (fun s _ => by rw [(hPs s).2, mul_one])
      _ = 1 := hh.2
  have hα : ∀ x : Σ s, A s, 0 ≤ h x.1 * q x.1 x.2 := fun x =>
    mul_nonneg (hh.1 x.1) (hq0 x.1 x.2)
  have hπα : ∀ x : Σ s, A s, 0 < h x.1 * Ps x.1 x.2 → 0 < h x.1 * q x.1 x.2 := by
    intro x hx
    have h1 := pos_of_mul_pos_left' (hh.1 x.1) hx
    have h2 := pos_of_mul_pos_right' ((hPs x.1).1 x.2) hx
    exact mul_pos h1 (hsupp x.1 x.2 h1 h2)
  have hKf : IsKernel (fun x : Σ s, A s => K x.1 x.2) :=
    ⟨fun x k => (hK x.1).1 x.2 k, fun x => (hK x.1).2 x.2⟩
  have hMf : ∀ x : Σ s, A s, 0 < h x.1 * Ps x.1 x.2 →
      -M ≤ Real.log (h x.1 * Ps x.1 x.2 / (h x.1 * q x.1 x.2)) := by
    intro x hx
    have h1 := pos_of_mul_pos_left' (hh.1 x.1) hx
    have h2 := pos_of_mul_pos_right' ((hPs x.1).1 x.2) hx
    rw [mul_div_mul_left _ _ h1.ne']
    exact hM x.1 x.2 h1 h2
  have hchain : klF (fun x : Σ s, A s => h x.1 * Ps x.1 x.2) (fun x => h x.1 * q x.1 x.2)
      = ∑ s, h s * klF (Ps s) (q s) := by
    rw [klF_eq_sum hπ.1, Fintype.sum_sigma]
    refine Finset.sum_congr rfl (fun s _ => ?_)
    rw [klF_eq_sum (hPs s).1, Finset.mul_sum]
    refine Finset.sum_congr rfl (fun a _ => ?_)
    by_cases hs : h s = 0
    · simp [hs]
    · rw [mul_div_mul_left _ _ hs]; ring
  have hflat := commonMass_flat_sharp hπ hα hπα hKf hP hη0 hη1 hMf
  rw [hchain] at hflat
  simp only [hpushPs, hpushq] at hflat
  exact hflat

omit [Fintype β] in
/-- The fast-plus-floor law of the sigma form is FiniteKL's `mixLaw` (Lemma Y2's mixed-level law). -/
lemma sigmaQ_eq_mixLaw (η : ℝ) (h : σ → ℝ) (q : ∀ s, A s → ℝ) (K : ∀ s, A s → β → ℝ)
    (P : β → ℝ) :
    (fun k => (1 - η) * ∑ s, h s * ∑ a, q s a * K s a k + η * P k) = mixLaw η h q K P := rfl

end Sigma

/-! ## 5. Lemma L: Finset-indexed sizes, uniform references -/
section Indexed
variable {τ β : Type*} [Fintype β]

/-- **Lemma L, Finset-indexed sizes, sharp form.**  Indices `i ∈ I` carry sizes `sz i ≤ s_max`, the uniform
reference `P_{sz i} = Unif{0..sz i}` on `Fin (sz i + 1)`, a strictly positive law `q i` and a kernel `K i`.  The
negative-part bound `ℓ ≥ −ln(s_max + 1)` is proved from `q ≤ 1`.  With the band `I = {C_n, …, 2C_n − 1}` and
`sz d = d − 2` this is the composition's (8.1) input. -/
theorem lemmaL_indexed_sharp (I : Finset τ) (sz : τ → ℕ) (smax : ℕ) (h : τ → ℝ)
    (q : (i : τ) → Fin (sz i + 1) → ℝ) (K : (i : τ) → Fin (sz i + 1) → β → ℝ) (P : β → ℝ)
    (η : ℝ) (hsz : ∀ i ∈ I, sz i ≤ smax) (hh0 : ∀ i ∈ I, 0 ≤ h i) (hh1 : ∑ i ∈ I, h i = 1)
    (hq : ∀ i ∈ I, IsLaw (q i)) (hqpos : ∀ i ∈ I, ∀ a, 0 < q i a)
    (hK : ∀ i ∈ I, IsKernel (K i)) (hP : IsLaw P) (hη0 : 0 < η) (hη1 : η < 1) :
    klF P (fun k => (1 - η) * ∑ i ∈ I, h i * ∑ a, q i a * K i a k + η * P k) ≤
      ∑ i ∈ I, h i * klF (fun _ : Fin (sz i + 1) => 1 / ((sz i : ℝ) + 1)) (q i)
        + (1 / 2 * ∑ k, |P k - ∑ i ∈ I, h i * ∑ a, 1 / ((sz i : ℝ) + 1) * K i a k|)
          * (Real.log ((smax : ℝ) + 1) + Real.log (1 / η))
        - (1 - 1 / 2 * ∑ k, |P k - ∑ i ∈ I, h i * ∑ a, 1 / ((sz i : ℝ) + 1) * K i a k|)
          * Real.log (1 - η) := by
  -- the negative-part bound ℓ ≥ −ln(s_max + 1), from q ≤ 1 and s ≤ s_max
  have hlogM : ∀ i ∈ I, ∀ a : Fin (sz i + 1),
      -Real.log ((smax : ℝ) + 1) ≤ Real.log (1 / ((sz i : ℝ) + 1) / q i a) := by
    intro i hi a
    have hqa := hqpos i hi a
    have hq1 : q i a ≤ 1 := by
      have := Finset.single_le_sum (f := q i) (fun b _ => (hq i hi).1 b) (Finset.mem_univ a)
      rwa [(hq i hi).2] at this
    have hsz' : (sz i : ℝ) + 1 ≤ (smax : ℝ) + 1 := by
      have : (sz i : ℝ) ≤ smax := by exact_mod_cast hsz i hi
      linarith
    have hpos1 : (0 : ℝ) < (sz i : ℝ) + 1 := by positivity
    have hle : 1 / ((smax : ℝ) + 1) ≤ 1 / ((sz i : ℝ) + 1) / q i a :=
      calc 1 / ((smax : ℝ) + 1) ≤ 1 / ((sz i : ℝ) + 1) := one_div_le_one_div_of_le hpos1 hsz'
        _ ≤ 1 / ((sz i : ℝ) + 1) / q i a := le_div_self (by positivity) hqa hq1
    have hl := Real.log_le_log (by positivity) hle
    have e : Real.log (1 / ((smax : ℝ) + 1)) = -Real.log ((smax : ℝ) + 1) := by
      rw [one_div, Real.log_inv]
    linarith
  have H := commonMass_sigma_sharp (σ := I) (A := fun i => Fin (sz i.1 + 1))
    (h := fun i => h i.1) (Ps := fun i _ => 1 / ((sz i.1 : ℝ) + 1)) (q := fun i => q i.1)
    (K := fun i => K i.1) (P := P) (η := η) (M := Real.log ((smax : ℝ) + 1))
    ⟨fun i => hh0 i.1 i.2, by rw [Finset.sum_coe_sort I h]; exact hh1⟩
    (fun i => unif_isLaw (sz i.1))
    (fun i a => (hq i.1 i.2).1 a)
    (fun i a _ _ => hqpos i.1 i.2 a)
    (fun i => hK i.1 i.2) hP hη0 hη1
    (fun i a _ _ => hlogM i.1 i.2 a)
  beta_reduce at H
  have e1 : ∀ k, ∑ s : I, h s.1 * ∑ a : Fin (sz s.1 + 1), q s.1 a * K s.1 a k
      = ∑ i ∈ I, h i * ∑ a : Fin (sz i + 1), q i a * K i a k := fun k =>
    Finset.sum_coe_sort I (fun i => h i * ∑ a : Fin (sz i + 1), q i a * K i a k)
  have e2 : ∀ k, ∑ s : I, h s.1 * ∑ a : Fin (sz s.1 + 1), 1 / ((sz s.1 : ℝ) + 1) * K s.1 a k
      = ∑ i ∈ I, h i * ∑ a : Fin (sz i + 1), 1 / ((sz i : ℝ) + 1) * K i a k := fun k =>
    Finset.sum_coe_sort I (fun i => h i * ∑ a : Fin (sz i + 1), 1 / ((sz i : ℝ) + 1) * K i a k)
  have e3 : ∑ s : I, h s.1 * klF (fun _ : Fin (sz s.1 + 1) => 1 / ((sz s.1 : ℝ) + 1)) (q s.1)
      = ∑ i ∈ I, h i * klF (fun _ : Fin (sz i + 1) => 1 / ((sz i : ℝ) + 1)) (q i) :=
    Finset.sum_coe_sort I (fun i => h i * klF (fun _ : Fin (sz i + 1) => 1 / ((sz i : ℝ) + 1)) (q i))
  simp only [e1, e2, e3] at H
  exact H

/-- **Lemma L, Finset-indexed sizes, printed form.** -/
theorem lemmaL_indexed (I : Finset τ) (sz : τ → ℕ) (smax : ℕ) (h : τ → ℝ)
    (q : (i : τ) → Fin (sz i + 1) → ℝ) (K : (i : τ) → Fin (sz i + 1) → β → ℝ) (P : β → ℝ)
    (η : ℝ) (hsz : ∀ i ∈ I, sz i ≤ smax) (hh0 : ∀ i ∈ I, 0 ≤ h i) (hh1 : ∑ i ∈ I, h i = 1)
    (hq : ∀ i ∈ I, IsLaw (q i)) (hqpos : ∀ i ∈ I, ∀ a, 0 < q i a)
    (hK : ∀ i ∈ I, IsKernel (K i)) (hP : IsLaw P) (hη0 : 0 < η) (hη1 : η < 1) :
    klF P (fun k => (1 - η) * ∑ i ∈ I, h i * ∑ a, q i a * K i a k + η * P k) ≤
      ∑ i ∈ I, h i * klF (fun _ : Fin (sz i + 1) => 1 / ((sz i : ℝ) + 1)) (q i)
        + (1 / 2 * ∑ k, |P k - ∑ i ∈ I, h i * ∑ a, 1 / ((sz i : ℝ) + 1) * K i a k|)
          * (Real.log ((smax : ℝ) + 1) + Real.log (1 / η))
        - Real.log (1 - η) :=
  printed_of_sharp
    (lemmaL_indexed_sharp I sz smax h q K P η hsz hh0 hh1 hq hqpos hK hP hη0 hη1)
    (by positivity) hη0 hη1

/-- The composition's floor `η = floorProb n = n⁻²`, `n ≥ 2`: `ln(1/η) = 2 ln n`. -/
theorem lemmaL_indexed_floorProb (I : Finset τ) (sz : τ → ℕ) (smax n : ℕ) (h : τ → ℝ)
    (q : (i : τ) → Fin (sz i + 1) → ℝ) (K : (i : τ) → Fin (sz i + 1) → β → ℝ) (P : β → ℝ)
    (hn : 2 ≤ n) (hsz : ∀ i ∈ I, sz i ≤ smax) (hh0 : ∀ i ∈ I, 0 ≤ h i) (hh1 : ∑ i ∈ I, h i = 1)
    (hq : ∀ i ∈ I, IsLaw (q i)) (hqpos : ∀ i ∈ I, ∀ a, 0 < q i a)
    (hK : ∀ i ∈ I, IsKernel (K i)) (hP : IsLaw P) :
    klF P (fun k => (1 - floorProb n) * ∑ i ∈ I, h i * ∑ a, q i a * K i a k + floorProb n * P k) ≤
      ∑ i ∈ I, h i * klF (fun _ : Fin (sz i + 1) => 1 / ((sz i : ℝ) + 1)) (q i)
        + (1 / 2 * ∑ k, |P k - ∑ i ∈ I, h i * ∑ a, 1 / ((sz i : ℝ) + 1) * K i a k|)
          * (Real.log ((smax : ℝ) + 1) + 2 * Real.log n)
        - Real.log (1 - floorProb n) := by
  have hn' : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hη0 : 0 < floorProb n := by unfold floorProb; positivity
  have hη1 : floorProb n < 1 := by
    unfold floorProb
    exact inv_lt_one_of_one_lt₀ (by nlinarith)
  have hlog : Real.log (1 / floorProb n) = 2 * Real.log n := by
    unfold floorProb
    rw [one_div, inv_inv, Real.log_pow]
    norm_num
  have H := lemmaL_indexed I sz smax h q K P (floorProb n) hsz hh0 hh1 hq hqpos hK hP hη0 hη1
  rw [hlog] at H
  exact H

end Indexed

/-! ## 6. Lemma L as printed in v2 §6 (prefix sizes a Finset of ℕ) -/
section Printed
variable {β : Type*} [Fintype β]

/-- **Lemma L (v2 §6), sharp form**: the `−ln(1−η)` term carries its exact weight `1 − Δ`. -/
theorem lemmaL_sharp (S : Finset ℕ) (smax : ℕ) (h : ℕ → ℝ) (q : (s : ℕ) → Fin (s + 1) → ℝ)
    (K : (s : ℕ) → Fin (s + 1) → β → ℝ) (P : β → ℝ) (η : ℝ)
    (hS : ∀ s ∈ S, s ≤ smax) (hh0 : ∀ s ∈ S, 0 ≤ h s) (hh1 : ∑ s ∈ S, h s = 1)
    (hq : ∀ s ∈ S, IsLaw (q s)) (hqpos : ∀ s ∈ S, ∀ a, 0 < q s a)
    (hK : ∀ s ∈ S, IsKernel (K s)) (hP : IsLaw P) (hη0 : 0 < η) (hη1 : η < 1) :
    klF P (fun k => (1 - η) * ∑ s ∈ S, h s * ∑ a, q s a * K s a k + η * P k) ≤
      ∑ s ∈ S, h s * klF (fun _ : Fin (s + 1) => 1 / ((s : ℝ) + 1)) (q s)
        + (1 / 2 * ∑ k, |P k - ∑ s ∈ S, h s * ∑ a, 1 / ((s : ℝ) + 1) * K s a k|)
          * (Real.log ((smax : ℝ) + 1) + Real.log (1 / η))
        - (1 - 1 / 2 * ∑ k, |P k - ∑ s ∈ S, h s * ∑ a, 1 / ((s : ℝ) + 1) * K s a k|)
          * Real.log (1 - η) :=
  lemmaL_indexed_sharp S id smax h q K P η hS hh0 hh1 hq hqpos hK hP hη0 hη1

/-- **Lemma L (the write-up §6), as printed.**  `h` a law on a finite set `S` of prefix sizes `s ≤ s_max`;
`P_s = Unif{0..s}`; `q_s` a strictly positive law on `{0..s}`; `K_s` a Markov kernel into the finite type `β`;
`P` a law on `β`; `0 < η < 1`.  With `R_K = ∑_s h(s) ∑_a P_s(a) K_s(a,·)`, `A_K = ∑_s h(s) ∑_a q_s(a) K_s(a,·)`,
`Q = (1−η) A_K + η P` and `Δ = TV(P, R_K)`:
`D(P‖Q) ≤ ∑_s h(s) D(P_s‖q_s) + Δ [ln(s_max+1) + ln(1/η)] − ln(1−η)`. -/
theorem lemmaL (S : Finset ℕ) (smax : ℕ) (h : ℕ → ℝ) (q : (s : ℕ) → Fin (s + 1) → ℝ)
    (K : (s : ℕ) → Fin (s + 1) → β → ℝ) (P : β → ℝ) (η : ℝ)
    (hS : ∀ s ∈ S, s ≤ smax) (hh0 : ∀ s ∈ S, 0 ≤ h s) (hh1 : ∑ s ∈ S, h s = 1)
    (hq : ∀ s ∈ S, IsLaw (q s)) (hqpos : ∀ s ∈ S, ∀ a, 0 < q s a)
    (hK : ∀ s ∈ S, IsKernel (K s)) (hP : IsLaw P) (hη0 : 0 < η) (hη1 : η < 1) :
    klF P (fun k => (1 - η) * ∑ s ∈ S, h s * ∑ a, q s a * K s a k + η * P k) ≤
      ∑ s ∈ S, h s * klF (fun _ : Fin (s + 1) => 1 / ((s : ℝ) + 1)) (q s)
        + (1 / 2 * ∑ k, |P k - ∑ s ∈ S, h s * ∑ a, 1 / ((s : ℝ) + 1) * K s a k|)
          * (Real.log ((smax : ℝ) + 1) + Real.log (1 / η))
        - Real.log (1 - η) :=
  lemmaL_indexed S id smax h q K P η hS hh0 hh1 hq hqpos hK hP hη0 hη1

end Printed

/-! ## 7. Non-vacuity check (Target 3) -/
section Check

/-- The binomial step `a ↦ a + Bin(n − s, (a+1)/(s+2))` as a matrix `Fin (s+1) → Fin (n+1) → ℝ` (the shape of the
composition's `K_s`).  Used by the check only: its nonnegativity is proved for all `n, s`, its row sums only at the
check's two sizes. -/
def checkStep (n s : ℕ) (a : Fin (s + 1)) (k : Fin (n + 1)) : ℝ :=
  if (a : ℕ) ≤ (k : ℕ) then
    ((n - s).choose ((k : ℕ) - a) : ℝ) * (((a : ℝ) + 1) / ((s : ℝ) + 2)) ^ ((k : ℕ) - a)
      * (1 - ((a : ℝ) + 1) / ((s : ℝ) + 2)) ^ (n - s - ((k : ℕ) - a))
  else 0

lemma checkStep_nonneg (n s : ℕ) (a : Fin (s + 1)) (k : Fin (n + 1)) : 0 ≤ checkStep n s a k := by
  unfold checkStep
  split_ifs
  · have ha : (a : ℝ) ≤ s := by exact_mod_cast Nat.lt_succ_iff.mp a.isLt
    have hp0 : 0 ≤ ((a : ℝ) + 1) / ((s : ℝ) + 2) := by positivity
    have hp1 : ((a : ℝ) + 1) / ((s : ℝ) + 2) ≤ 1 := (div_le_one (by positivity)).mpr (by linarith)
    exact mul_nonneg (mul_nonneg (Nat.cast_nonneg _) (pow_nonneg hp0 _))
      (pow_nonneg (by linarith) _)
  · exact le_refl 0

/-- `a ↦ a + Bin(2, (a+1)/3)` on `{0,1} → {0..3}` is a Markov kernel. -/
lemma checkStep_kernel_one : IsKernel (checkStep 3 1) := by
  refine ⟨checkStep_nonneg 3 1, fun a => ?_⟩
  fin_cases a <;> simp [checkStep, Fin.sum_univ_four] <;> norm_num

/-- `a ↦ a + Bin(1, (a+1)/4)` on `{0,1,2} → {0..3}` is a Markov kernel. -/
lemma checkStep_kernel_two : IsKernel (checkStep 3 2) := by
  refine ⟨checkStep_nonneg 3 2, fun a => ?_⟩
  fin_cases a <;> simp [checkStep, Fin.sum_univ_four, Nat.choose_eq_zero_of_lt]

/-- The check's actual input laws: `q₁ = (1/4, 3/4)`, which is not uniform, and `q_s` uniform otherwise. -/
def checkQ (s : ℕ) (a : Fin (s + 1)) : ℝ :=
  if s = 1 then (if (a : ℕ) = 0 then 1 / 4 else 3 / 4) else 1 / ((s : ℝ) + 1)

lemma checkQ_isLaw (s : ℕ) : IsLaw (checkQ s) := by
  by_cases hs : s = 1
  · subst hs
    refine ⟨fun a => ?_, ?_⟩
    · unfold checkQ; split_ifs <;> norm_num
    · simp [checkQ, Fin.sum_univ_two]; norm_num
  · have : checkQ s = fun _ => 1 / ((s : ℝ) + 1) := by funext a; simp [checkQ, hs]
    rw [this]; exact unif_isLaw s

lemma checkQ_pos (s : ℕ) (a : Fin (s + 1)) : 0 < checkQ s a := by
  unfold checkQ; split_ifs <;> positivity

/-- `D(P₁‖q₁) = ½ ln 2 + ½ ln(2/3) = ½ ln(4/3)`. -/
lemma check_kl_eq :
    klF (fun _ : Fin (1 + 1) => 1 / (((1 : ℕ) : ℝ) + 1)) (checkQ 1) = 1 / 2 * Real.log (4 / 3) := by
  rw [klF_eq_sum (fun _ => by positivity), Fin.sum_univ_two]
  have h0 : checkQ 1 0 = 1 / 4 := by simp [checkQ]
  have h1 : checkQ 1 1 = 3 / 4 := by simp [checkQ]
  rw [h0, h1]
  have e1 : (1 : ℝ) / (((1 : ℕ) : ℝ) + 1) / (1 / 4) = 2 := by norm_num
  have e2 : (1 : ℝ) / (((1 : ℕ) : ℝ) + 1) / (3 / 4) = 2 / 3 := by norm_num
  have e3 : (1 : ℝ) / (((1 : ℕ) : ℝ) + 1) = 1 / 2 := by norm_num
  rw [e1, e2, e3, ← mul_add, ← Real.log_mul (by norm_num) (by norm_num)]
  norm_num

lemma check_kl_pos : 0 < klF (fun _ : Fin (1 + 1) => 1 / (((1 : ℕ) : ℝ) + 1)) (checkQ 1) := by
  rw [check_kl_eq]
  exact mul_pos (by norm_num) (Real.log_pos (by norm_num))

/-- The check's prefix sizes. -/
def checkS : Finset ℕ := {1, 2}
/-- The check's size law (uniform on the two sizes). -/
def checkH : ℕ → ℝ := fun _ => 1 / 2
/-- The check's target law `P_3 = Unif{0..3}`. -/
def checkP : Fin (3 + 1) → ℝ := fun _ => 1 / 4

/-- **Target 3.**  Every hypothesis of `lemmaL` holds at the check instance (`s_max = 2`, `η = floorProb 3 = 1/9`),
the size `1` carrying a positive divergence `D(P₁‖q₁) > 0` lies in `S`, and its weight is positive. -/
theorem check_hyps :
    (∀ s ∈ checkS, s ≤ 2) ∧ (∀ s ∈ checkS, 0 ≤ checkH s) ∧ ∑ s ∈ checkS, checkH s = 1 ∧
    (∀ s ∈ checkS, IsLaw (checkQ s)) ∧ (∀ s ∈ checkS, ∀ a, 0 < checkQ s a) ∧
    (∀ s ∈ checkS, IsKernel (checkStep 3 s)) ∧ IsLaw checkP ∧
    0 < floorProb 3 ∧ floorProb 3 < 1 ∧
    1 ∈ checkS ∧ 0 < checkH 1 ∧
    0 < klF (fun _ : Fin (1 + 1) => 1 / (((1 : ℕ) : ℝ) + 1)) (checkQ 1) := by
  refine ⟨by decide, fun _ _ => by norm_num [checkH], ?_, fun s _ => checkQ_isLaw s,
    fun s _ a => checkQ_pos s a, ?_, ⟨fun _ => by norm_num [checkP], ?_⟩, ?_, ?_, by decide,
    by norm_num [checkH], check_kl_pos⟩
  · rw [checkS, Finset.sum_pair (by norm_num)]; norm_num [checkH]
  · intro s hs
    simp only [checkS, Finset.mem_insert, Finset.mem_singleton] at hs
    rcases hs with rfl | rfl
    · exact checkStep_kernel_one
    · exact checkStep_kernel_two
  · norm_num [checkP]
  · unfold floorProb; norm_num
  · unfold floorProb; norm_num

/-- `lemmaL` at the check instance: its conclusion, obtained from the proved hypotheses `check_hyps`. -/
theorem lemmaL_check :
    klF checkP (fun k => (1 - floorProb 3) * ∑ s ∈ checkS, checkH s * ∑ a, checkQ s a * checkStep 3 s a k
        + floorProb 3 * checkP k) ≤
      ∑ s ∈ checkS, checkH s * klF (fun _ : Fin (s + 1) => 1 / ((s : ℝ) + 1)) (checkQ s)
        + (1 / 2 * ∑ k, |checkP k - ∑ s ∈ checkS, checkH s * ∑ a, 1 / ((s : ℝ) + 1) * checkStep 3 s a k|)
          * (Real.log (((2 : ℕ) : ℝ) + 1) + Real.log (1 / floorProb 3))
        - Real.log (1 - floorProb 3) := by
  obtain ⟨h1, h2, h3, h4, h5, h6, h7, h8, h9, -, -, -⟩ := check_hyps
  exact lemmaL checkS 2 checkH checkQ (checkStep 3) checkP (floorProb 3) h1 h2 h3 h4 h5 h6 h7 h8 h9

/-- `lemmaL_indexed_floorProb` at the same instance, indexed the way the composition will index it: by levels
`d ∈ {3, 4}` with sizes `sz d = d − 2`.  This checks the index shape only: `{3, 4}` is not a band `{C, …, 2C − 1}`,
and `n = 3` is far below the cutoff. -/
theorem lemmaL_check_band :
    klF checkP (fun k => (1 - floorProb 3) * ∑ d ∈ ({3, 4} : Finset ℕ),
        checkH d * ∑ a, checkQ (d - 2) a * checkStep 3 (d - 2) a k + floorProb 3 * checkP k) ≤
      ∑ d ∈ ({3, 4} : Finset ℕ),
          checkH d * klF (fun _ : Fin (d - 2 + 1) => 1 / (((d - 2 : ℕ) : ℝ) + 1)) (checkQ (d - 2))
        + (1 / 2 * ∑ k, |checkP k - ∑ d ∈ ({3, 4} : Finset ℕ),
            checkH d * ∑ a, 1 / (((d - 2 : ℕ) : ℝ) + 1) * checkStep 3 (d - 2) a k|)
          * (Real.log (((2 : ℕ) : ℝ) + 1) + 2 * Real.log ((3 : ℕ) : ℝ))
        - Real.log (1 - floorProb 3) := by
  have hP := check_hyps.2.2.2.2.2.2.1
  refine lemmaL_indexed_floorProb ({3, 4} : Finset ℕ) (fun d => d - 2) 2 3 checkH
    (fun d => checkQ (d - 2)) (fun d => checkStep 3 (d - 2)) checkP (by norm_num) (by decide)
    (fun _ _ => by norm_num [checkH]) ?_ (fun d _ => checkQ_isLaw (d - 2))
    (fun d _ a => checkQ_pos (d - 2) a) ?_ hP
  · rw [Finset.sum_pair (by norm_num)]; norm_num [checkH]
  · intro d hd
    simp only [Finset.mem_insert, Finset.mem_singleton] at hd
    rcases hd with rfl | rfl
    · exact checkStep_kernel_one
    · exact checkStep_kernel_two

end Check

end A36FS.Thm8.Lift


==> anc/formal_companion/lean/src/A36FS/Thm8/Main.lean <==
import A36FS.Thm8.Generator
import A36FS.Thm8.Lift
import A36FS.Thm8.Scales
import A36FS.Thm8.Binom
import A36FS.Thm8.Transfer
import A36FS.Exact

set_option autoImplicit false

/-!
# A36FS.Thm8.Main: Theorem 8 on the actual `SchedMix` law (full-support branch)

Mathematics: the write-up (
c4d9126f…) §1 (Theorem R and its Theorem 8 consequence), §8 (error induction), §9 (cost); paper Theorem 8.

**Objects** (all actual, none surrogate): the shared library's `SchedMix`, `mixLawE`, `KLx`, `mixCost`, `LFgen`; A36FS's
`fsTarget`, `fsOracle`; WD's generator `Gen.gen δ n : SchedMix n` and its count law `Gen.countLaw`; WT's
`Transfer.stepPmf`, `Transfer.idealLaw`, `Transfer.unifPmf` and `Transfer.transfer_TV_subst` (Lemma Z5).

**Route** (v2 §8).  `KLx (fsTarget n) Q_{μ_n} = D_n := klF Unif_{n+1} r_n` (WD's `gen_KL`; `countKL`); `D_n = 0` for
`n ≤ B_δ` (`countKL_base`).  For `n > B_δ`, WD's recursion `countLaw_step` is WL's Lemma L mixture (`lemmaL_indexed`)
with band `I = Ico C_n (2C_n)`, size map `d ↦ d − 2`, weight `1/C_n`, `q_d = r_{d−2}` on `Fin (d−1)`,
`K_d = stepKer n (d−2)` into `Fin (n+1)`, `P = Unif`, `η = n⁻²`, `s_max = n` (`countLaw_eq_liftMix`, `countKL_step`).
The lift's `Δ` is the TV of WT's ideal law from `Unif{0..n}` (`liftTV_eq`, via `stepKer_eq_stepPmf`, which bridges
AGF's integer-indexed `binPMF` to WA's `binPmf`).  Lemma Z5 at `C = C_n` and WS's `scales_74` give
`Δ_n ≤ 2000/y⁴`; WS's `error_induction_of_lift` closes the induction.  Cost (v2 §9): WD's exact identities
`gen_cost_base`, `gen_cost_step` and WS's `cost_induction_of_exact`.  `L_F` is an `sInf` over `ℝ`; the feasible set
is bounded below by `0` (`mixCost_nonneg`) and contains `gen ε n`.

**Two forms.**  The conditional theorems (`…_of_transfer`) take Lemma Z5 as the explicit premise `Z5Subst`, the
statement of WT's `transfer_TV_subst`; it mentions neither the generator nor any KL.  `z5Subst_holds` discharges it
with WT's theorem, and `thm8_KL`, `theoremR`, `thm8`, `thm8_pos` are the conditional theorems applied to it.

**Headlines.**
* `thm8_KL`: for every `δ > 0` and every `n`, `KLx (fsTarget n) (mixLawE (fsOracle n) (gen δ n)) ≤ δ`.
* `thm8_cost`, `thm8_cost_log4`: `mixCost (gen δ n) ≤ ½ log₂log₂(n+2) + B_δ + 2` and `≤ log₄ ln(n+2) + B_δ + 2`,
  every real `δ`, every `n ≥ 1`.
* `theoremR`: v2 Theorem R (the KL bound and both cost forms), `δ > 0`, `n ≥ 1`.
* `thm8` (`ε ∈ (0,1]`, as printed) and `thm8_pos` (every `ε > 0`, not printed): a feasible `μ : SchedMix n` with
  `KLx ≤ ε` and `mixCost μ ≤ ½ log₂log₂(n+2) + (B_ε + 2)`, hence
  `LFgen (fsTarget n) (fsOracle n) ε ≤ ½ log₂log₂(n+2) + Kstar ε`, `Kstar ε = B_ε + 2`.
* Conditional forms: `thm8_KL_of_transfer`, `theoremR_of_transfer`, `thm8_of_transfer`, `thm8_pos_of_transfer`
  (premise `Z5Subst`); `thm8_KL_of_Z5AtBand` (premise: Lemma Z5's conclusion at the band starts `C = C_n` only).
* Non-vacuity: `thm8_hyps_at_one`, `Kstar_one` (`Kstar 1 = ⌈e^1024⌉₊ + 2`), `thm8_at_one` (`thm8` at `ε = 1`,
  `n = 1`), `Z5AtBand_of_Z5Subst` (Lemma Z5's side conditions hold at `C = C_n` for every `n > B_δ`).
-/

namespace A36FS.Thm8.Main

open Finset AGF A36RW FSCore.FiniteKL

/-! ## 1. Lemma Z5's statement (WT's form) -/

/-- **Lemma Z5, (5.9) form**: the statement of WT's `Transfer.transfer_TV_subst`, hypotheses in its order.  For `3 ≤ C`,
`4C ≤ n + 2`, `2 ≤ ln C`, `α ≤ 1/4` and `w ≤ α` at `α = (ln C)⁻⁴`, `w = (√N (ln C)⁶)⁻¹`, `N = n + 2`:
`TV(R_n, P_n) ≤ 2√(C/N) + 3/C + 5/(ln C)⁴ + 3 N^{1/4} (ln C)^{7/2}/C + 2/(N+1)`. -/
def Z5Subst : Prop :=
  ∀ n C : ℕ, 3 ≤ C → 4 * C ≤ n + 2 → 2 ≤ Real.log (C : ℝ) →
    1 / Real.log (C : ℝ) ^ 4 ≤ 1 / 4 →
    1 / (Real.sqrt ((n : ℝ) + 2) * Real.log (C : ℝ) ^ 6) ≤ 1 / Real.log (C : ℝ) ^ 4 →
    1 / 2 * ∑ k ∈ range (n + 1), |Transfer.idealLaw n C k - Transfer.unifPmf n k| ≤
      2 * Real.sqrt ((C : ℝ) / ((n : ℝ) + 2)) + 3 / (C : ℝ) + 5 / Real.log (C : ℝ) ^ 4
        + 3 * ((n : ℝ) + 2) ^ ((1 : ℝ) / 4) * Real.log (C : ℝ) ^ ((7 : ℝ) / 2) / (C : ℝ)
        + 2 / ((n : ℝ) + 2 + 1)

/-- Lemma Z5's conclusion at the band start `C = C_n` of every nonbase size `n > B_δ` (the only instances the
error induction uses). -/
def Z5AtBand (δ : ℝ) : Prop :=
  ∀ n : ℕ, Bdelta δ < n →
    1 / 2 * ∑ k ∈ range (n + 1), |Transfer.idealLaw n (bandStart n) k - Transfer.unifPmf n k| ≤
      2 * Real.sqrt ((bandStart n : ℝ) / ((n : ℝ) + 2)) + 3 / (bandStart n : ℝ)
        + 5 / Real.log (bandStart n : ℝ) ^ 4
        + 3 * ((n : ℝ) + 2) ^ ((1 : ℝ) / 4) * Real.log (bandStart n : ℝ) ^ ((7 : ℝ) / 2)
          / (bandStart n : ℝ)
        + 2 / ((n : ℝ) + 2 + 1)

/-- Lemma Z5's side conditions hold at `C = C_n` for every `n > B_δ` (WS's §7: `scales_71`, `scales_74`,
`g2_side_conditions`; WD's `three_le_bandStart`), so `Z5Subst` gives `Z5AtBand δ` for every `δ`. -/
theorem Z5AtBand_of_Z5Subst (h : Z5Subst) (δ : ℝ) : Z5AtBand δ := by
  intro n hn
  have h71 := Scales.scales_71 hn
  have h74 := Scales.scales_74 hn
  have hg2 := Scales.g2_side_conditions (Scales.log_ge_of_nonbase hn)
  exact h n (bandStart n) (Gen.three_le_bandStart hn) h71.2.2.2.2.2.2 hg2.2.1 h74.2.2.1 h74.2.2.2.2

/-! ## 2. Bridges between the modules' encodings -/

/-- **AGF's integer-indexed `binPMF` at a natural index is WA's ℕ-indexed `binPmf`**, for every `j` (both vanish
above `b`). -/
theorem binPMF_natCast (b : ℕ) (p : ℝ) (j : ℕ) : AGF.binPMF b p (j : ℤ) = Binom.binPmf b p j := by
  by_cases hj : j ≤ b
  · rw [AGF.binPMF_nat hj]; rfl
  · rw [AGF.binPMF_of_gt (by omega), Binom.binPmf_eq_zero_of_lt p (by omega)]

/-- **WD's step kernel is WT's `stepPmf`**, for all arguments: `binPMF (n-s) θ(s,a) (k - a)` with
`θ(s,a) = (1+a)/(s+2)` is `shiftPmf a (binPmf (n-s) ((a+1)/(s+2))) k`. -/
theorem stepKer_eq_stepPmf (n s a k : ℕ) : Gen.stepKer n s a k = Transfer.stepPmf n s a k := by
  unfold Gen.stepKer Transfer.stepPmf Binom.shiftPmf
  rw [Gen.thetaFS_eq]
  by_cases hak : a ≤ k
  · rw [if_pos hak, show (k : ℤ) - (a : ℤ) = ((k - a : ℕ) : ℤ) by omega, binPMF_natCast]
  · rw [if_neg hak, AGF.binPMF_of_neg (by omega)]

/-- WD's step kernel, indexed by `Fin (s+1) × Fin (n+1)`, is a Markov kernel (Lemma L's `IsKernel`), `s ≤ n`. -/
theorem stepKer_isKernel {n s : ℕ} (hs : s ≤ n) :
    IsKernel (fun (a : Fin (s + 1)) (k : Fin (n + 1)) => Gen.stepKer n s a k) := by
  refine ⟨fun a k => Gen.stepKer_nonneg (Nat.lt_succ_iff.1 a.2) k, fun a => ?_⟩
  rw [Fin.sum_univ_eq_sum_range (fun k => Gen.stepKer n s a k) (n + 1)]
  exact Gen.stepKer_sum (Nat.lt_succ_iff.1 a.2) hs

/-- The child count law `r_s`, indexed by `Fin (s+1)`, is a law (Lemma L's `IsLaw`). -/
theorem countLaw_isLaw (δ : ℝ) (s : ℕ) : IsLaw (fun a : Fin (s + 1) => Gen.countLaw δ s a) := by
  refine ⟨fun a => (Gen.countLaw_pos δ (Nat.lt_succ_iff.1 a.2)).le, ?_⟩
  rw [Fin.sum_univ_eq_sum_range (fun a => Gen.countLaw δ s a) (s + 1)]
  exact Gen.countLaw_sum δ s

/-- WT's ideal law is Lemma L's reference marginal `R_K = Σ_d h(d) Σ_a P_{d-2}(a) K_d(a, ·)` at the band, with WD's
kernel and `Fin`-indexed prefix counts. -/
theorem idealLaw_eq_lift (n C k : ℕ) :
    Transfer.idealLaw n C k = ∑ d ∈ Ico C (2 * C),
      1 / (C : ℝ) * ∑ a : Fin (d - 2 + 1), 1 / (((d - 2 : ℕ) : ℝ) + 1) * Gen.stepKer n (d - 2) a k := by
  unfold Transfer.idealLaw
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl (fun d _ => ?_)
  rw [Fin.sum_univ_eq_sum_range (fun a => 1 / (((d - 2 : ℕ) : ℝ) + 1) * Gen.stepKer n (d - 2) a k) (d - 2 + 1)]
  congr 1
  refine Finset.sum_congr rfl (fun a _ => ?_)
  rw [stepKer_eq_stepPmf]

/-- **Lemma L's `Δ` at the band is the TV of WT's ideal law from `Unif{0..n}`**: the `Fin (n+1)` sum of
`|P(k) − R_K(k)|` is WT's `range (n+1)` sum of `|idealLaw − unifPmf|`. -/
theorem liftTV_eq (n C : ℕ) :
    1 / 2 * ∑ k : Fin (n + 1), |(1 : ℝ) / ((n : ℝ) + 1) - ∑ d ∈ Ico C (2 * C),
        1 / (C : ℝ) * ∑ a : Fin (d - 2 + 1), 1 / (((d - 2 : ℕ) : ℝ) + 1) * Gen.stepKer n (d - 2) a k|
      = 1 / 2 * ∑ k ∈ range (n + 1), |Transfer.idealLaw n C k - Transfer.unifPmf n k| := by
  rw [Fin.sum_univ_eq_sum_range (fun k => |(1 : ℝ) / ((n : ℝ) + 1) - ∑ d ∈ Ico C (2 * C),
        1 / (C : ℝ) * ∑ a : Fin (d - 2 + 1), 1 / (((d - 2 : ℕ) : ℝ) + 1) * Gen.stepKer n (d - 2) a k|) (n + 1)]
  congr 1
  refine Finset.sum_congr rfl (fun k hk => ?_)
  have hu : Transfer.unifPmf n k = 1 / ((n : ℝ) + 1) := by
    unfold Transfer.unifPmf; rw [if_pos (Nat.lt_succ_iff.1 (Finset.mem_range.1 hk))]
  rw [hu, idealLaw_eq_lift, abs_sub_comm]

/-! ## 3. The count KL and one step of the error recursion (v2 (8.1)) -/

/-- `D_n = D(P_n ‖ r_n)`: the count KL (`klF` on `Fin (n+1)`) to which WD's `gen_KL` reduces the output KL. -/
noncomputable def countKL (δ : ℝ) (n : ℕ) : ℝ :=
  klF (fun _ : Fin (n + 1) => (1 : ℝ) / ((n : ℝ) + 1)) (fun k => Gen.countLaw δ n k)

/-- The output KL of the actual mixture is `D_n` (WD's `gen_KL`). -/
theorem KLx_gen_eq (δ : ℝ) (n : ℕ) :
    KLx (fsTarget n) (mixLawE (fsOracle n) (Gen.gen δ n)) = ((countKL δ n : ℝ) : WithTop ℝ) :=
  Gen.gen_KL δ n

/-- `D_n = 0` for `n ≤ B_δ` (WD's `gen_KL_base`). -/
theorem countKL_base (δ : ℝ) {n : ℕ} (hn : n ≤ Bdelta δ) : countKL δ n = 0 := by
  have h := Gen.gen_KL_base δ hn
  rw [KLx_gen_eq] at h
  exact WithTop.coe_eq_zero.mp h

/-- WD's recursion `r_n = η_n P_n + (1 − η_n)(1/C_n) Σ_d step(r_{d−2})`, `n > B_δ`, in Lemma L's mixture form:
band index `d`, weight `1/C_n`, prefix law `r_{d−2}` on `Fin (d−1)`, kernel `stepKer n (d−2)` into `Fin (n+1)`. -/
theorem countLaw_eq_liftMix (δ : ℝ) {n : ℕ} (hn : Bdelta δ < n) :
    (fun k : Fin (n + 1) => (1 - floorProb n) * ∑ d ∈ Ico (bandStart n) (2 * bandStart n),
        1 / (bandStart n : ℝ) * ∑ a : Fin (d - 2 + 1), Gen.countLaw δ (d - 2) a * Gen.stepKer n (d - 2) a k
      + floorProb n * (1 / ((n : ℝ) + 1))) = fun k : Fin (n + 1) => Gen.countLaw δ n k := by
  funext k
  rw [Gen.countLaw_step δ hn k]
  have hu : Gen.unifC n k = 1 / ((n : ℝ) + 1) := by
    unfold Gen.unifC; rw [if_pos (Nat.lt_succ_iff.1 k.2)]
  have hs : ∀ d ∈ Ico (bandStart n) (2 * bandStart n),
      1 / (bandStart n : ℝ) * ∑ a : Fin (d - 2 + 1), Gen.countLaw δ (d - 2) a * Gen.stepKer n (d - 2) a k
        = 1 / (bandStart n : ℝ) * Gen.stepK n (d - 2) (Gen.countLaw δ (d - 2)) k := by
    intro d _
    unfold Gen.stepK
    rw [Fin.sum_univ_eq_sum_range (fun a => Gen.countLaw δ (d - 2) a * Gen.stepKer n (d - 2) a k) (d - 2 + 1)]
  rw [Finset.sum_congr rfl hs, ← Finset.mul_sum, hu]
  ring

/-- **v2 (8.1) on the actual count laws** (Lemma L with `q_s = r_s`, the real binomial transition, `η = n⁻²`,
`s_max = n`): for `n > B_δ`,
`D_n ≤ (1/C_n) Σ_{d ∈ [C_n, 2C_n)} D_{d−2} + Δ_n [ln(n+1) + ln(1/η_n)] − ln(1 − η_n)`, where
`Δ_n = TV(idealLaw n C_n, Unif{0..n})`. -/
theorem countKL_step (δ : ℝ) {n : ℕ} (hn : Bdelta δ < n) :
    countKL δ n ≤ 1 / (bandStart n : ℝ) * (∑ d ∈ Ico (bandStart n) (2 * bandStart n), countKL δ (d - 2))
      + (1 / 2 * ∑ k ∈ range (n + 1), |Transfer.idealLaw n (bandStart n) k - Transfer.unifPmf n k|)
          * (Real.log ((n : ℝ) + 1) + Real.log (1 / floorProb n))
      - Real.log (1 - floorProb n) := by
  have hB : 1025 ≤ Bdelta δ := by exact_mod_cast Scales.Bdelta_ge δ
  have hn2 : 2 ≤ n := by omega
  have hη0 : 0 < floorProb n := Gen.floorProb_pos (by omega)
  have hη1 : floorProb n < 1 := by
    have h2 : (2 : ℝ) ≤ n := by exact_mod_cast hn2
    unfold floorProb
    exact inv_lt_one_of_one_lt₀ (by nlinarith)
  have hCpos : (0 : ℝ) < (bandStart n : ℝ) := by
    have := Gen.bandStart_pos' n
    exact_mod_cast (show 0 < bandStart n by omega)
  have hh1 : ∑ d ∈ Ico (bandStart n) (2 * bandStart n), (1 / (bandStart n : ℝ)) = 1 := by
    rw [Finset.sum_const, Nat.card_Ico, show 2 * bandStart n - bandStart n = bandStart n by omega,
      nsmul_eq_mul]
    field_simp
  have L : klF (fun _ : Fin (n + 1) => (1 : ℝ) / ((n : ℝ) + 1))
      (fun k : Fin (n + 1) => (1 - floorProb n) * ∑ d ∈ Ico (bandStart n) (2 * bandStart n),
          1 / (bandStart n : ℝ) * ∑ a : Fin (d - 2 + 1), Gen.countLaw δ (d - 2) a * Gen.stepKer n (d - 2) a k
        + floorProb n * (1 / ((n : ℝ) + 1))) ≤
      ∑ d ∈ Ico (bandStart n) (2 * bandStart n), 1 / (bandStart n : ℝ) * countKL δ (d - 2)
        + (1 / 2 * ∑ k : Fin (n + 1), |(1 : ℝ) / ((n : ℝ) + 1) - ∑ d ∈ Ico (bandStart n) (2 * bandStart n),
            1 / (bandStart n : ℝ) * ∑ a : Fin (d - 2 + 1),
              1 / (((d - 2 : ℕ) : ℝ) + 1) * Gen.stepKer n (d - 2) a k|)
          * (Real.log ((n : ℝ) + 1) + Real.log (1 / floorProb n))
        - Real.log (1 - floorProb n) :=
    Lift.lemmaL_indexed (Ico (bandStart n) (2 * bandStart n)) (fun d => d - 2) n
      (fun _ => 1 / (bandStart n : ℝ))
      (fun d a => Gen.countLaw δ (d - 2) a) (fun d a (k : Fin (n + 1)) => Gen.stepKer n (d - 2) a k)
      (fun _ : Fin (n + 1) => (1 : ℝ) / ((n : ℝ) + 1)) (floorProb n)
      (fun d hd => le_of_lt (Gen.band_legal δ hn hd)) (fun _ _ => (one_div_pos.2 hCpos).le) hh1
      (fun d _ => countLaw_isLaw δ (d - 2)) (fun d _ a => Gen.countLaw_pos δ (Nat.lt_succ_iff.1 a.2))
      (fun d hd => stepKer_isKernel (s := d - 2) (le_of_lt (Gen.band_legal δ hn hd)))
      (Lift.unif_isLaw n) hη0 hη1
  have e1 := congrArg (klF (fun _ : Fin (n + 1) => (1 : ℝ) / ((n : ℝ) + 1))) (countLaw_eq_liftMix δ hn)
  have e3 : ∑ d ∈ Ico (bandStart n) (2 * bandStart n), 1 / (bandStart n : ℝ) * countKL δ (d - 2)
      = 1 / (bandStart n : ℝ) * ∑ d ∈ Ico (bandStart n) (2 * bandStart n), countKL δ (d - 2) :=
    (Finset.mul_sum _ _ _).symm
  rw [e1, liftTV_eq, e3] at L
  exact L

/-! ## 4. Theorem 8, KL half (v2 §8) -/

/-- **v2 §8 on the actual law, from Lemma Z5 at the band starts only**: for `δ > 0`,
`KLx (fsTarget n) (mixLawE (fsOracle n) (gen δ n)) ≤ δ` for every `n`. -/
theorem thm8_KL_of_Z5AtBand (δ : ℝ) (hδ : 0 < δ) (hZ : Z5AtBand δ) (n : ℕ) :
    KLx (fsTarget n) (mixLawE (fsOracle n) (Gen.gen δ n)) ≤ ((δ : ℝ) : WithTop ℝ) := by
  have hall := Scales.error_induction_of_lift δ hδ (countKL δ)
    (fun m => 1 / 2 * ∑ k ∈ range (m + 1), |Transfer.idealLaw m (bandStart m) k - Transfer.unifPmf m k|) (fun m => m)
    (fun _ hm => le_of_eq (countKL_base δ hm)) (fun _ _ => le_rfl)
    (fun m hm => le_trans (hZ m hm) (Scales.scales_74 hm).1) (fun _ hm => countKL_step δ hm)
  rw [KLx_gen_eq]
  exact WithTop.coe_le_coe.mpr (hall n)

/-- **Theorem 8, KL half, conditional on Lemma Z5** (`Z5Subst`, WT's `transfer_TV_subst`): for every `δ > 0` and
every `n`, `KLx (fsTarget n) (mixLawE (fsOracle n) (gen δ n)) ≤ δ`. -/
theorem thm8_KL_of_transfer (hZ5 : Z5Subst) (δ : ℝ) (hδ : 0 < δ) (n : ℕ) :
    KLx (fsTarget n) (mixLawE (fsOracle n) (Gen.gen δ n)) ≤ ((δ : ℝ) : WithTop ℝ) :=
  thm8_KL_of_Z5AtBand δ hδ (Z5AtBand_of_Z5Subst hZ5 δ) n

/-! ## 5. Theorem 8, cost half (v2 §9), unconditional -/

/-- **v2 Theorem R, cost, first form**: `mixCost (gen δ n) ≤ log₄ ln(n+2) + B_δ + 2`, every real `δ`, `n ≥ 1`. -/
theorem thm8_cost_log4 (δ : ℝ) {n : ℕ} (hn : 1 ≤ n) :
    mixCost (Gen.gen δ n) ≤ Real.logb 4 (Real.log ((n : ℝ) + 2)) + (Bdelta δ : ℝ) + 2 :=
  (Scales.cost_induction_of_exact δ (fun m => mixCost (Gen.gen δ m))
    (fun _ hm => Gen.gen_cost_base δ hm) (fun _ hm => Gen.gen_cost_step δ hm) n hn).1

/-- **Theorem 8, cost**: `mixCost (gen δ n) ≤ ½ log₂log₂(n+2) + B_δ + 2`, every real `δ`, every `n ≥ 1`. -/
theorem thm8_cost (δ : ℝ) {n : ℕ} (hn : 1 ≤ n) :
    mixCost (Gen.gen δ n) ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + (Bdelta δ : ℝ) + 2 :=
  (Scales.cost_induction_of_exact δ (fun m => mixCost (Gen.gen δ m))
    (fun _ hm => Gen.gen_cost_base δ hm) (fun _ hm => Gen.gen_cost_step δ hm) n hn).2

/-- **v2 Theorem R, conditional on Lemma Z5**: for `δ > 0` and `n ≥ 1`, `D(p_n ‖ Q_{μ_n}) ≤ δ` and
`C(μ_n) ≤ log₄ ln(n+2) + B_δ + 2 ≤ ½ log₂log₂(n+2) + B_δ + 2` (both cost forms stated). -/
theorem theoremR_of_transfer (hZ5 : Z5Subst) (δ : ℝ) (hδ : 0 < δ) {n : ℕ} (hn : 1 ≤ n) :
    KLx (fsTarget n) (mixLawE (fsOracle n) (Gen.gen δ n)) ≤ ((δ : ℝ) : WithTop ℝ) ∧
      mixCost (Gen.gen δ n) ≤ Real.logb 4 (Real.log ((n : ℝ) + 2)) + (Bdelta δ : ℝ) + 2 ∧
      mixCost (Gen.gen δ n) ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + (Bdelta δ : ℝ) + 2 :=
  ⟨thm8_KL_of_transfer hZ5 δ hδ n, thm8_cost_log4 δ hn, thm8_cost δ hn⟩

/-! ## 6. `L_F` (paper Theorem 8) -/

/-- `K⋆(ε) := B_ε + 2` (v2 §1). -/
noncomputable def Kstar (ε : ℝ) : ℝ := (Bdelta ε : ℝ) + 2

/-- The scheduled mean of every `SchedMix` is nonnegative, so `LFgen`'s feasible set is bounded below. -/
theorem mixCost_nonneg {n : ℕ} (μ : SchedMix n) : 0 ≤ mixCost μ := by
  unfold mixCost
  refine List.sum_nonneg (fun x hx => ?_)
  obtain ⟨p, hp, rfl⟩ := List.mem_map.1 hx
  exact mul_nonneg (μ.wt_nonneg p hp) (Nat.cast_nonneg _)

/-- A feasible mixture bounds `LFgen` (the `sInf` over `ℝ` is taken over a set bounded below by `0`). -/
theorem LFgen_le_of_feasible {n : ℕ} (t : Target n) (o : Oracle n) {ε c : ℝ} (μ : SchedMix n)
    (hKL : KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ)) (hc : mixCost μ ≤ c) : LFgen t o ε ≤ c := by
  unfold LFgen
  refine le_trans (csInf_le ⟨0, ?_⟩ ⟨μ, hKL, rfl⟩) hc
  rintro c ⟨ν, _, rfl⟩
  exact mixCost_nonneg ν

/-- **Theorem 8 for every `ε > 0`** (a form the paper does not print), conditional on Lemma Z5. -/
theorem thm8_pos_of_transfer (hZ5 : Z5Subst) {ε : ℝ} (hε : 0 < ε) {n : ℕ} (hn : 1 ≤ n) :
    (∃ μ : SchedMix n, KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧
        mixCost μ ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + ((Bdelta ε : ℝ) + 2)) ∧
      LFgen (fsTarget n) (fsOracle n) ε ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + Kstar ε := by
  have hKL := thm8_KL_of_transfer hZ5 ε hε n
  have hc : mixCost (Gen.gen ε n) ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + ((Bdelta ε : ℝ) + 2) := by
    have := thm8_cost ε hn; linarith
  exact ⟨⟨Gen.gen ε n, hKL, hc⟩, LFgen_le_of_feasible _ _ (Gen.gen ε n) hKL hc⟩

/-- **Theorem 8 as printed** (`ε ∈ (0,1]`, `n ≥ 1`), conditional on Lemma Z5: a feasible `μ : SchedMix n` with
`KLx ≤ ε` and `mixCost μ ≤ ½ log₂log₂(n+2) + (B_ε + 2)`; hence
`LFgen (fsTarget n) (fsOracle n) ε ≤ ½ log₂log₂(n+2) + Kstar ε`. -/
theorem thm8_of_transfer (hZ5 : Z5Subst) {ε : ℝ} (hε : ε ∈ Set.Ioc (0 : ℝ) 1) {n : ℕ} (hn : 1 ≤ n) :
    (∃ μ : SchedMix n, KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧
        mixCost μ ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + ((Bdelta ε : ℝ) + 2)) ∧
      LFgen (fsTarget n) (fsOracle n) ε ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + Kstar ε :=
  thm8_pos_of_transfer hZ5 hε.1 hn

/-! ## 7. Lemma Z5 discharged (WT's `transfer_TV_subst`) and the unconditional theorems -/

/-- **Lemma Z5 holds**: `Z5Subst` is exactly WT's `transfer_TV_subst`. -/
theorem z5Subst_holds : Z5Subst :=
  fun _ _ hC hCn hlog hα hwα => Transfer.transfer_TV_subst hC hCn hlog hα hwα

/-- **Theorem 8, KL** (target 1): for every real `δ > 0` and every `n`,
`KLx (fsTarget n) (mixLawE (fsOracle n) (gen δ n)) ≤ δ`. -/
theorem thm8_KL (δ : ℝ) (hδ : 0 < δ) (n : ℕ) :
    KLx (fsTarget n) (mixLawE (fsOracle n) (Gen.gen δ n)) ≤ ((δ : ℝ) : WithTop ℝ) :=
  thm8_KL_of_transfer z5Subst_holds δ hδ n

/-- **v2 Theorem R**: for `δ > 0` and `n ≥ 1`, `D(p_n ‖ Q_{μ_n}) ≤ δ`, `C(μ_n) ≤ log₄ ln(n+2) + B_δ + 2` and
`C(μ_n) ≤ ½ log₂log₂(n+2) + B_δ + 2` (both cost forms are stated; `log₄ ln(n+2) ≤ ½ log₂log₂(n+2)` is
`Scales.logb_four_log_le`). -/
theorem theoremR (δ : ℝ) (hδ : 0 < δ) {n : ℕ} (hn : 1 ≤ n) :
    KLx (fsTarget n) (mixLawE (fsOracle n) (Gen.gen δ n)) ≤ ((δ : ℝ) : WithTop ℝ) ∧
      mixCost (Gen.gen δ n) ≤ Real.logb 4 (Real.log ((n : ℝ) + 2)) + (Bdelta δ : ℝ) + 2 ∧
      mixCost (Gen.gen δ n) ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + (Bdelta δ : ℝ) + 2 :=
  theoremR_of_transfer z5Subst_holds δ hδ hn

/-- **Theorem 8 for every `ε > 0`** (not printed in the paper). -/
theorem thm8_pos {ε : ℝ} (hε : 0 < ε) {n : ℕ} (hn : 1 ≤ n) :
    (∃ μ : SchedMix n, KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧
        mixCost μ ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + ((Bdelta ε : ℝ) + 2)) ∧
      LFgen (fsTarget n) (fsOracle n) ε ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + Kstar ε :=
  thm8_pos_of_transfer z5Subst_holds hε hn

/-- **Theorem 8 as printed** (target 3): for every `ε ∈ (0,1]` and every `n ≥ 1` there is `μ : SchedMix n` with
`KLx ≤ ε` and `mixCost μ ≤ ½ log₂log₂(n+2) + (B_ε + 2)`; hence
`LFgen (fsTarget n) (fsOracle n) ε ≤ ½ log₂log₂(n+2) + Kstar ε`. -/
theorem thm8 {ε : ℝ} (hε : ε ∈ Set.Ioc (0 : ℝ) 1) {n : ℕ} (hn : 1 ≤ n) :
    (∃ μ : SchedMix n, KLx (fsTarget n) (mixLawE (fsOracle n) μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧
        mixCost μ ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + ((Bdelta ε : ℝ) + 2)) ∧
      LFgen (fsTarget n) (fsOracle n) ε ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + Kstar ε :=
  thm8_of_transfer z5Subst_holds hε hn

/-! ## 8. Non-vacuity -/

/-- The hypotheses of `thm8` (those of `thm8_of_transfer` other than `Z5Subst`) hold at `ε = 1`, `n = 1`. -/
theorem thm8_hyps_at_one : (1 : ℝ) ∈ Set.Ioc (0 : ℝ) 1 ∧ 1 ≤ (1 : ℕ) := ⟨⟨one_pos, le_rfl⟩, le_rfl⟩

/-- `Y_1 = max(1024, (10⁴)^{1/3}) = 1024`. -/
theorem Ydelta_one : Ydelta 1 = 1024 := by
  unfold Ydelta
  apply max_eq_left
  rw [div_one]
  calc ((10 : ℝ) ^ 4) ^ ((1 : ℝ) / 3) ≤ ((1024 : ℝ) ^ 3) ^ ((1 : ℝ) / 3) :=
        Real.rpow_le_rpow (by norm_num) (by norm_num) (by norm_num)
    _ = 1024 := by
        rw [show ((1 : ℝ) / 3) = ((3 : ℕ) : ℝ)⁻¹ by norm_num]
        exact Real.pow_rpow_inv_natCast (by norm_num) (by norm_num)

/-- `K⋆(1) = B_1 + 2 = ⌈e^{1024}⌉₊ + 2`. -/
theorem Kstar_one : Kstar 1 = (⌈Real.exp 1024⌉₊ : ℝ) + 2 := by
  unfold Kstar Bdelta; rw [Ydelta_one]

/-- `thm8` at `ε = 1`, `n = 1`, every hypothesis discharged: `L_F(1, 1) ≤ ½ log₂log₂ 3 + ⌈e^{1024}⌉₊ + 2`. -/
theorem thm8_at_one :
    LFgen (fsTarget 1) (fsOracle 1) 1 ≤ 1 / 2 * Real.logb 2 (Real.logb 2 (((1 : ℕ) : ℝ) + 2))
      + ((⌈Real.exp 1024⌉₊ : ℝ) + 2) := by
  rw [← Kstar_one]
  exact (thm8 thm8_hyps_at_one.1 thm8_hyps_at_one.2).2

end A36FS.Thm8.Main

#print A36FS.Thm8.Main.Kstar
#print A36FS.Thm8.Main.Z5Subst
#print axioms A36FS.Thm8.Main.Z5AtBand_of_Z5Subst
#print axioms A36FS.Thm8.Main.binPMF_natCast
#print axioms A36FS.Thm8.Main.stepKer_eq_stepPmf
#print axioms A36FS.Thm8.Main.stepKer_isKernel
#print axioms A36FS.Thm8.Main.countLaw_isLaw
#print axioms A36FS.Thm8.Main.idealLaw_eq_lift
#print axioms A36FS.Thm8.Main.liftTV_eq
#print axioms A36FS.Thm8.Main.KLx_gen_eq
#print axioms A36FS.Thm8.Main.countKL_base
#print axioms A36FS.Thm8.Main.countLaw_eq_liftMix
#print axioms A36FS.Thm8.Main.countKL_step
#print axioms A36FS.Thm8.Main.thm8_KL_of_Z5AtBand
#print axioms A36FS.Thm8.Main.thm8_KL_of_transfer
#print axioms A36FS.Thm8.Main.thm8_cost_log4
#print axioms A36FS.Thm8.Main.thm8_cost
#print axioms A36FS.Thm8.Main.theoremR_of_transfer
#print axioms A36FS.Thm8.Main.mixCost_nonneg
#print axioms A36FS.Thm8.Main.LFgen_le_of_feasible
#print axioms A36FS.Thm8.Main.thm8_pos_of_transfer
#print axioms A36FS.Thm8.Main.thm8_of_transfer
#print axioms A36FS.Thm8.Main.thm8_hyps_at_one
#print axioms A36FS.Thm8.Main.Ydelta_one
#print axioms A36FS.Thm8.Main.Kstar_one
#print axioms A36FS.Thm8.Main.z5Subst_holds
#print axioms A36FS.Thm8.Main.thm8_KL
#print axioms A36FS.Thm8.Main.theoremR
#print axioms A36FS.Thm8.Main.thm8_pos
#print axioms A36FS.Thm8.Main.thm8
#print axioms A36FS.Thm8.Main.thm8_at_one


==> anc/formal_companion/lean/src/A36FS/Thm8/Params.lean <==
import Mathlib

/-!
# A36FS.Thm8.Params: the parameters of the selected Theorem 8 route (full-support branch)

the write-up (c4d9126f…), §§1–2:
`Y_δ = max(1024, (10⁴/δ)^{1/3})`, `B_δ = ⌈e^{Y_δ}⌉`, the band start `C_n = ⌈N^{1/4}(ln N)^8⌉` with `N = n + 2`,
and the floor probability `η_n = n^{-2}`.  Shared by the Theorem 8 modules; definitions only.
-/

set_option autoImplicit false

namespace A36FS.Thm8

/-- `Y_δ = max(1024, (10⁴/δ)^{1/3})`. -/
noncomputable def Ydelta (δ : ℝ) : ℝ := max 1024 ((10 ^ 4 / δ) ^ ((1 : ℝ) / 3))

/-- The base cutoff `B_δ = ⌈e^{Y_δ}⌉`. -/
noncomputable def Bdelta (δ : ℝ) : ℕ := ⌈Real.exp (Ydelta δ)⌉₊

/-- The band start at size `n`: `C_n = ⌈N^{1/4} (ln N)^8⌉`, `N = n + 2`; the band is `{C_n, …, 2 C_n - 1}`. -/
noncomputable def bandStart (n : ℕ) : ℕ :=
  ⌈((n : ℝ) + 2) ^ ((1 : ℝ) / 4) * (Real.log ((n : ℝ) + 2)) ^ 8⌉₊

/-- The floor probability at size `n`: `η_n = n^{-2}`. -/
noncomputable def floorProb (n : ℕ) : ℝ := ((n : ℝ) ^ 2)⁻¹

end A36FS.Thm8


==> anc/formal_companion/lean/src/A36FS/Thm8/Relabel.lean <==
import A36FS.Exact
import AGFCore.Equivariance

/-
A36FS.Thm8.Relabel: oracle-generic operations behind the Theorem 8 generator (full-support
branch).  Used by `A36FS.Thm8.Generator`.

Source: the write-up (c4d9126f...) §2, "uniformly relabelled", "Exactness of singletons", "Prefix embedding" and
"Count reduction"; an earlier derivation Part II §14.2/§15 (`StringCountBridge`).

Every statement is about the shared library's own objects (`AGF.SchedMix`, `A36RW.schedLawE`, `A36RW.mixLawE`, `AGF.mixCost`) and,
where natural, an arbitrary oracle carrying a named hypothesis (`PermInvariant`, `CountOracle`).  The full-support
instances are §6.  Candidate shared-library additions: §1, §2-§3, §4-§5 (each is oracle-generic).

Step-0 inventory (what existed before this file):
* mixture binding: absent (no `SchedMix`-valued bind; `mixCost` had no linearity lemma) -> §1 `mixBind`,
  `mixLawE_mixBind`, `mixCost_mixBind`.
* relabelling: AGFCore.Equivariance has `agfv_permHist`, `agfv_schedLaw_equivariant` (balanced `schedLaw k` only),
  `agfv_relabelMix` (an oracle-free `SchedMix`), `agfv_mixLaw_relabelMix` (balanced `mixLaw k` only) and
  `agfv_mixCost_relabelMix`; AGFCore.Orbit has the law-level orbit identity `agfv_symLaw_restrict` (any `q`).  No
  `schedLawE`/`mixLawE` version existed -> §2 `PermInvariant`, `schedLawE_equivariant`; §3 `mixLawE_relabelMix`,
  `mixLawE_relabelMix_apply`, `mixLawE_relabelMix_perm`.
* prefix embedding: absent (no embedding of a schedule on `Fin m` into `Fin n`, no count-level statement) -> §4
  `CountOracle`, `countChain`, `sum_schedLawE_mul` (the count law of a schedule is a functional of its block profile
  alone), §5 `countChain_append` and the two-dimension statement `succMass_prefix`.  A labelled `Fin m -> Fin n`
  embedding of schedules is not built: the generator compiles each composition directly in dimension `n`.
* appending a block: no named operation; AGFCore.RCProbability's `AGFPot.chop` compiles any positive composition
  into a full labelled schedule with that profile (`chop_isSchedule`, `chop_profile`, `chop_length`); the generator
  appends on compositions (`V ++ [b]`) and uses `chop`.
-/

set_option autoImplicit false

namespace A36FS.Thm8.Relabel

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §0 List-sum helpers -/

/-- Sum of a mapped `flatMap` (a local copy of AGFCore.Realization's lemma, which is not imported). -/
lemma sum_map_flatMap {α β : Type*} (L : List α) (F : α → List β) (φ : β → ℝ) :
    ((L.flatMap F).map φ).sum = (L.map (fun a => ((F a).map φ).sum)).sum := by
  induction L with
  | nil => simp
  | cons a t ih => simp [List.flatMap_cons, ih]

/-- A list sum of finset sums is the finset sum of list sums. -/
lemma list_sum_map_finset_sum {α ι : Type*} (L : List α) (T : Finset ι) (G : α → ι → ℝ) :
    (L.map (fun q => ∑ i ∈ T, G q i)).sum = ∑ i ∈ T, (L.map (fun q => G q i)).sum := by
  induction L with
  | nil => simp
  | cons a t ih => simp [ih, Finset.sum_add_distrib]

/-! ## §1 Mixture binding -/

/-- **Mixture binding.**  Outer weights `p.1 ≥ 0` summing to one over inner mixtures `p.2`; the component `(w, U)`
of `p.2` becomes `(p.1 * w, U)`.  Every component is a full labelled schedule, so this is a `SchedMix n`. -/
noncomputable def mixBind (L : List (ℝ × SchedMix n)) (h0 : ∀ p ∈ L, 0 ≤ p.1)
    (h1 : (L.map Prod.fst).sum = 1) : SchedMix n where
  parts := L.flatMap (fun p => p.2.parts.map (fun q => (p.1 * q.1, q.2)))
  wt_nonneg := by
    intro q hq
    obtain ⟨p, hp, hq⟩ := List.mem_flatMap.1 hq
    obtain ⟨q', hq', rfl⟩ := List.mem_map.1 hq
    exact mul_nonneg (h0 p hp) (p.2.wt_nonneg q' hq')
  wt_sum := by
    rw [sum_map_flatMap]
    have key : ∀ p ∈ L, ((p.2.parts.map (fun q => (p.1 * q.1, q.2))).map Prod.fst).sum = p.1 := by
      intro p _
      rw [List.map_map]
      calc (p.2.parts.map (Prod.fst ∘ fun q => (p.1 * q.1, q.2))).sum
          = (p.2.parts.map (fun q => p.1 * Prod.fst q)).sum := rfl
        _ = p.1 * (p.2.parts.map Prod.fst).sum := List.sum_map_mul_left _ _ _
        _ = p.1 := by rw [p.2.wt_sum, mul_one]
    rw [List.map_congr_left key]
    exact h1
  comp_sched := by
    intro q hq
    obtain ⟨p, _, hq⟩ := List.mem_flatMap.1 hq
    obtain ⟨q', hq', rfl⟩ := List.mem_map.1 hq
    exact p.2.comp_sched q' hq'

/-- `Q_{Σ w_i μ_i} = Σ w_i Q_{μ_i}`, under every oracle. -/
theorem mixLawE_mixBind (o : Oracle n) (L : List (ℝ × SchedMix n)) (h0 : ∀ p ∈ L, 0 ≤ p.1)
    (h1 : (L.map Prod.fst).sum = 1) (x : Fin n → Bool) :
    mixLawE o (mixBind L h0 h1) x = (L.map (fun p => p.1 * mixLawE o p.2 x)).sum := by
  show ((L.flatMap (fun p => p.2.parts.map (fun q => (p.1 * q.1, q.2)))).map
      (fun r => r.1 * schedLawE o r.2 [] x)).sum = _
  rw [sum_map_flatMap]
  refine congrArg List.sum (List.map_congr_left (fun p _ => ?_))
  rw [List.map_map]
  calc (p.2.parts.map ((fun r : ℝ × List (Finset (Fin n)) => r.1 * schedLawE o r.2 [] x) ∘
          fun q => (p.1 * q.1, q.2))).sum
      = (p.2.parts.map (fun q => p.1 * (q.1 * schedLawE o q.2 [] x))).sum := by
        refine congrArg List.sum (List.map_congr_left (fun q _ => ?_))
        show p.1 * q.1 * schedLawE o q.2 [] x = _
        ring
    _ = p.1 * mixLawE o p.2 x := List.sum_map_mul_left _ _ _

/-- `C(Σ w_i μ_i) = Σ w_i C(μ_i)`: the scheduled mean is linear in the mixture. -/
theorem mixCost_mixBind (L : List (ℝ × SchedMix n)) (h0 : ∀ p ∈ L, 0 ≤ p.1)
    (h1 : (L.map Prod.fst).sum = 1) :
    mixCost (mixBind L h0 h1) = (L.map (fun p => p.1 * mixCost p.2)).sum := by
  show ((L.flatMap (fun p => p.2.parts.map (fun q => (p.1 * q.1, q.2)))).map
      (fun r => r.1 * (r.2.length : ℝ))).sum = _
  rw [sum_map_flatMap]
  refine congrArg List.sum (List.map_congr_left (fun p _ => ?_))
  rw [List.map_map]
  calc (p.2.parts.map ((fun r : ℝ × List (Finset (Fin n)) => r.1 * (r.2.length : ℝ)) ∘
          fun q => (p.1 * q.1, q.2))).sum
      = (p.2.parts.map (fun q => p.1 * (q.1 * (q.2.length : ℝ)))).sum := by
        refine congrArg List.sum (List.map_congr_left (fun q _ => ?_))
        show p.1 * q.1 * (q.2.length : ℝ) = _
        ring
    _ = p.1 * mixCost p.2 := List.sum_map_mul_left _ _ _

/-! ## §2 Relabelling invariance of `schedLawE` -/

/-- The oracle is **relabelling-invariant**: legality and the marginal of the relabelled coordinate are unchanged when the
history is relabelled by `σ` (cells and written ones). -/
def PermInvariant (o : Oracle n) : Prop :=
  ∀ (σ : Equiv.Perm (Fin n)) (h : History n),
    (o.legal (agfv_permHist σ h) ↔ o.legal h) ∧ ∀ i, o.marg (agfv_permHist σ h) (σ i) = o.marg h i

/-- The product batch law is relabelling-invariant for a relabelling-invariant oracle. -/
lemma batchLaw_permHist (o : Oracle n) (ho : PermInvariant o) (σ : Equiv.Perm (Fin n)) (h : History n)
    (B S : Finset (Fin n)) :
    batchLaw o (agfv_permHist σ h) (Finset.image σ B) (Finset.image σ S) = batchLaw o h B S := by
  classical
  unfold batchLaw
  rw [Finset.prod_image (fun a _ b _ hab => σ.injective hab)]
  refine Finset.prod_congr rfl (fun i _ => ?_)
  rw [(ho σ h).2 i]
  by_cases hi : i ∈ S
  · rw [if_pos hi, if_pos (Finset.mem_image_of_mem _ hi)]
  · rw [if_neg hi, if_neg ?_]
    intro hc
    obtain ⟨j, hj, hji⟩ := Finset.mem_image.1 hc
    exact hi (by rwa [σ.injective hji] at hj)

/-- **`q_{σU}(x) = q_U(σ⁻¹ x)`** for a relabelling-invariant oracle, from every history, on both branches of
`schedLawE` (product law at legal prefixes, fair bits at illegal ones).  The `schedLawE` version of AGF's
`agfv_schedLaw_equivariant`. -/
theorem schedLawE_equivariant (o : Oracle n) (ho : PermInvariant o) (σ : Equiv.Perm (Fin n)) :
    ∀ (U : List (Finset (Fin n))) (h : History n) (x : Fin n → Bool),
      schedLawE o (U.map (Finset.image σ)) (agfv_permHist σ h) x = schedLawE o U h (permWord σ.symm x)
  | [], h, x => by
      classical
      show (if outBits (agfv_permHist σ h) = x then (1:ℝ) else 0)
          = if outBits h = permWord σ.symm x then (1:ℝ) else 0
      have hiff := agfv_outBits_permHist_iff σ h x
      by_cases hc : outBits (agfv_permHist σ h) = x
      · rw [if_pos hc, if_pos (show outBits h = permWord σ.symm x from hiff.1 hc)]
      · rw [if_neg hc, if_neg (show ¬ outBits h = permWord σ.symm x from fun hd => hc (hiff.2 hd))]
  | B :: U, h, x => by
      classical
      show ∑ S ∈ (Finset.image σ B).powerset,
            (if o.legal (agfv_permHist σ h) then batchLaw o (agfv_permHist σ h) (Finset.image σ B) S
              else (1 / 2 : ℝ) ^ (Finset.image σ B).card) *
              schedLawE o (U.map (Finset.image σ)) (⟨Finset.image σ B, S⟩ :: agfv_permHist σ h) x
          = ∑ S ∈ B.powerset,
            (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) *
              schedLawE o U (⟨B, S⟩ :: h) (permWord σ.symm x)
      rw [agfv_sum_powerset_image σ B]
      refine Finset.sum_congr rfl (fun S _ => ?_)
      have hcard : (Finset.image σ B).card = B.card := Finset.card_image_of_injective _ σ.injective
      have hhist : (⟨Finset.image σ B, Finset.image σ S⟩ : Batch n) :: agfv_permHist σ h
          = agfv_permHist σ (⟨B, S⟩ :: h) := rfl
      have hwt : (if o.legal (agfv_permHist σ h) then batchLaw o (agfv_permHist σ h)
            (Finset.image σ B) (Finset.image σ S) else (1 / 2 : ℝ) ^ (Finset.image σ B).card)
          = (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) := by
        by_cases hL : o.legal h
        · rw [if_pos ((ho σ h).1.2 hL), if_pos hL, batchLaw_permHist o ho]
        · rw [if_neg (fun hc => hL ((ho σ h).1.1 hc)), if_neg hL, hcard]
      rw [hwt, hhist, schedLawE_equivariant o ho σ U (⟨B, S⟩ :: h) x]

/-! ## §3 The law of the uniform relabelling -/

/-- **The shared library's law of AGF's uniform relabelling** `agfv_relabelMix hU` (all `n!` relabellings, weight `1/n!`) is the
symmetrisation `symLaw q_U`, for every relabelling-invariant oracle. -/
theorem mixLawE_relabelMix (o : Oracle n) (ho : PermInvariant o) {U : List (Finset (Fin n))}
    (hU : FullSchedule n U) : mixLawE o (agfv_relabelMix hU) = symLaw (schedLawE o U []) := by
  funext x
  have h1 : ((agfv_relabelMix hU).parts.map (fun p => p.1 * schedLawE o p.2 [] x))
      = (Finset.univ : Finset (Equiv.Perm (Fin n))).toList.map
          (fun σ => ((Nat.factorial n : ℕ) : ℝ)⁻¹ * permLaw σ (schedLawE o U []) x) := by
    show (((Finset.univ : Finset (Equiv.Perm (Fin n))).toList.map
        (fun σ : Equiv.Perm (Fin n) =>
          ((((Nat.factorial n : ℕ) : ℝ)⁻¹, U.map (Finset.image σ)) : ℝ × List (Finset (Fin n))))).map
          (fun p => p.1 * schedLawE o p.2 [] x)) = _
    rw [List.map_map]
    refine List.map_congr_left (fun σ _ => ?_)
    show ((Nat.factorial n : ℕ) : ℝ)⁻¹ * schedLawE o (U.map (Finset.image σ)) [] x
        = ((Nat.factorial n : ℕ) : ℝ)⁻¹ * schedLawE o U [] (permWord σ.symm x)
    rw [← schedLawE_equivariant o ho σ U [] x]
    rfl
  show ((agfv_relabelMix hU).parts.map (fun p => p.1 * schedLawE o p.2 [] x)).sum = _
  rw [h1, Finset.sum_map_toList, ← Finset.mul_sum]
  show _ = ((Fintype.card (Equiv.Perm (Fin n)) : ℝ))⁻¹ * ∑ σ : Equiv.Perm (Fin n),
      permLaw σ (schedLawE o U []) x
  rw [agfv_card_perm_fin]

/-- Every word lies in the slice of its own weight. -/
lemma mem_Vset_ones (x : Fin n → Bool) : x ∈ Vset n (A36FS.ones x) := by
  unfold Vset A36FS.ones
  rw [Finset.mem_filter]
  exact ⟨Finset.mem_univ _, rfl⟩

/-- **Orbit form**: `Q(x) = q_U{|y| = |x|} / C(n,|x|)` for the uniform relabelling (AGF's `agfv_symLaw_restrict`). -/
theorem mixLawE_relabelMix_apply (o : Oracle n) (ho : PermInvariant o) {U : List (Finset (Fin n))}
    (hU : FullSchedule n U) (x : Fin n → Bool) :
    mixLawE o (agfv_relabelMix hU) x =
      succMass n (A36FS.ones x) (schedLawE o U []) / (n.choose (A36FS.ones x) : ℝ) := by
  rw [mixLawE_relabelMix o ho hU, agfv_symLaw_restrict _ (mem_Vset_ones x), agfv_pTarget_of_mem (mem_Vset_ones x),
    agfv_Vset_card, div_eq_mul_inv]

/-- A relabelling preserves the number of ones. -/
lemma ones_permWord (τ : Equiv.Perm (Fin n)) (x : Fin n → Bool) :
    A36FS.ones (permWord τ x) = A36FS.ones x := by
  have h := (Vset_perm_stable n (A36FS.ones x) τ x).2 (mem_Vset_ones x)
  unfold Vset at h
  rw [Finset.mem_filter] at h
  exact h.2

/-- The law of the uniform relabelling is permutation-invariant. -/
theorem mixLawE_relabelMix_perm (o : Oracle n) (ho : PermInvariant o) {U : List (Finset (Fin n))}
    (hU : FullSchedule n U) (τ : Equiv.Perm (Fin n)) (x : Fin n → Bool) :
    mixLawE o (agfv_relabelMix hU) (permWord τ x) = mixLawE o (agfv_relabelMix hU) x := by
  rw [mixLawE_relabelMix_apply o ho hU, mixLawE_relabelMix_apply o ho hU, ones_permWord]


/-! ## §4 Count oracles and the count chain -/

/-- A **count oracle** with rate `θ`: legal everywhere, and at every remaining coordinate its marginal depends only on the
committed counts `(|committed h|, |onesSet h|)`.  (v2 §2: "the oracle conditional `(a+1)/(s+2)` depends only on the
committed counts".) -/
def CountOracle (o : Oracle n) (θ : ℕ → ℕ → ℝ) : Prop :=
  (∀ h : History n, o.legal h) ∧
    ∀ (h : History n) (i : Fin n), i ∈ remaining h → o.marg h i = θ (committed h).card (onesSet h).card

/-- **The count chain** of a block profile: from `a` ones among `s` committed coordinates, a block of `b` coordinates
adds `j ~ Bin(b, θ s a)` ones; `countChain θ bs s a g` is the expectation of `g` at the final count. -/
noncomputable def countChain (θ : ℕ → ℕ → ℝ) : List ℕ → ℕ → ℕ → (ℕ → ℝ) → ℝ
  | [], _, a, g => g a
  | b :: bs, s, a, g => ∑ j ∈ range (b + 1),
      (b.choose j : ℝ) * θ s a ^ j * (1 - θ s a) ^ (b - j) * countChain θ bs (s + b) (a + j) g

/-- With a constant marginal `p` on the batch, the batch law is `p^|S| (1-p)^(|B|-|S|)`. -/
lemma batchLaw_eq_pow (o : Oracle n) (h : History n) {B S : Finset (Fin n)} (hS : S ⊆ B) {p : ℝ}
    (hp : ∀ i ∈ B, o.marg h i = p) :
    batchLaw o h B S = p ^ S.card * (1 - p) ^ (B.card - S.card) := by
  classical
  unfold batchLaw
  rw [Finset.prod_congr rfl (g := fun i => if i ∈ S then p else 1 - p) (fun i hi => by rw [hp i hi]),
    ← Finset.prod_sdiff hS]
  have h1 : (∏ i ∈ B \ S, (if i ∈ S then p else 1 - p)) = (1 - p) ^ (B \ S).card := by
    rw [Finset.prod_congr rfl (fun i hi => ?_), Finset.prod_const]
    simp only [Finset.mem_sdiff] at hi
    simp [hi.2]
  have h2 : (∏ i ∈ S, (if i ∈ S then p else 1 - p)) = p ^ S.card := by
    rw [Finset.prod_congr rfl (fun i hi => ?_), Finset.prod_const]
    simp [hi]
  rw [h1, h2, card_sdiff_sub hS]
  ring

/-- The output word of a history has `|onesSet h|` ones. -/
lemma ones_outBits (h : History n) : A36FS.ones (outBits h) = (onesSet h).card := by
  unfold A36FS.ones outBits
  congr 1
  ext i
  simp

/-- **Count chain for an actual schedule.**  For a count oracle, from a well-formed history, a schedule `U` of the
remaining coordinates has `Σ_x q_U(x) g(|x|) = countChain θ (profile U) |committed h| |onesSet h| g`: the law of the
number of ones is a functional of the block profile alone (no labels, no ambient dimension). -/
theorem sum_schedLawE_mul (o : Oracle n) {θ : ℕ → ℕ → ℝ} (ho : CountOracle o θ) (g : ℕ → ℝ) :
    ∀ (U : List (Finset (Fin n))) (h : History n), WFE h → IsSchedule U (remaining h) →
      ∑ x, schedLawE o U h x * g (A36FS.ones x) =
        countChain θ (profile U) (committed h).card (onesSet h).card g
  | [], h, _, _ => by
      show ∑ x, (if outBits h = x then (1 : ℝ) else 0) * g (A36FS.ones x) = g (onesSet h).card
      rw [Finset.sum_eq_single (outBits h)
        (fun x _ hx => by rw [if_neg (fun e => hx e.symm), zero_mul])
        (fun hx => absurd (Finset.mem_univ _) hx), if_pos rfl, one_mul, ones_outBits]
  | B :: U, h, hw, hU => by
      obtain ⟨_, hB, hU'⟩ := hU
      have hOC := A36FS.onesSet_subset_committed_of_WFE hw
      have hmarg : ∀ i ∈ B, o.marg h i = θ (committed h).card (onesSet h).card :=
        fun i hi => ho.2 h i (hB hi)
      have hexp : ∀ x, schedLawE o (B :: U) h x
          = ∑ S ∈ B.powerset, batchLaw o h B S * schedLawE o U (⟨B, S⟩ :: h) x := by
        intro x
        show ∑ S ∈ B.powerset, (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) *
            schedLawE o U (⟨B, S⟩ :: h) x = _
        exact Finset.sum_congr rfl (fun S _ => by rw [if_pos (ho.1 h)])
      have hstep : ∀ S ∈ B.powerset,
          ∑ x, batchLaw o h B S * schedLawE o U (⟨B, S⟩ :: h) x * g (A36FS.ones x)
            = θ (committed h).card (onesSet h).card ^ S.card *
                (1 - θ (committed h).card (onesSet h).card) ^ (B.card - S.card) *
                countChain θ (profile U) ((committed h).card + B.card) ((onesSet h).card + S.card) g := by
        intro S hS
        have hSB : S ⊆ B := Finset.mem_powerset.1 hS
        have hw' : WFE ((⟨B, S⟩ : Batch n) :: h) := ⟨hB, hSB, hw⟩
        have hU'' : IsSchedule U (remaining ((⟨B, S⟩ : Batch n) :: h)) := by
          rw [remaining_cons]; exact hU'
        have ih := sum_schedLawE_mul o ho g U _ hw' hU''
        have hdisjB : Disjoint B (committed h) := by
          rw [Finset.disjoint_left]; intro i hi hc
          exact (Finset.mem_sdiff.1 (hB hi)).2 hc
        have hdisjS : Disjoint S (onesSet h) := by
          rw [Finset.disjoint_left]; intro i hi hc
          exact (Finset.mem_sdiff.1 (hB (hSB hi))).2 (hOC hc)
        have hc1 : (committed ((⟨B, S⟩ : Batch n) :: h)).card = (committed h).card + B.card := by
          show (B ∪ committed h).card = _
          rw [Finset.card_union_eq_card_add_card.2 hdisjB, add_comm]
        have hc2 : (onesSet ((⟨B, S⟩ : Batch n) :: h)).card = (onesSet h).card + S.card := by
          show (S ∪ onesSet h).card = _
          rw [Finset.card_union_eq_card_add_card.2 hdisjS, add_comm]
        rw [hc1, hc2] at ih
        rw [← ih, Finset.mul_sum, batchLaw_eq_pow o h hSB hmarg]
        exact Finset.sum_congr rfl (fun x _ => by ring)
      calc ∑ x, schedLawE o (B :: U) h x * g (A36FS.ones x)
          = ∑ x, ∑ S ∈ B.powerset,
              batchLaw o h B S * schedLawE o U (⟨B, S⟩ :: h) x * g (A36FS.ones x) := by
            refine Finset.sum_congr rfl (fun x _ => ?_)
            rw [hexp x, Finset.sum_mul]
        _ = ∑ S ∈ B.powerset, ∑ x,
              batchLaw o h B S * schedLawE o U (⟨B, S⟩ :: h) x * g (A36FS.ones x) := Finset.sum_comm
        _ = ∑ S ∈ B.powerset, θ (committed h).card (onesSet h).card ^ S.card *
                (1 - θ (committed h).card (onesSet h).card) ^ (B.card - S.card) *
                countChain θ (profile U) ((committed h).card + B.card) ((onesSet h).card + S.card) g :=
            Finset.sum_congr rfl hstep
        _ = ∑ j ∈ range (B.card + 1), (B.card.choose j : ℝ) * θ (committed h).card (onesSet h).card ^ j *
                (1 - θ (committed h).card (onesSet h).card) ^ (B.card - j) *
                countChain θ (profile U) ((committed h).card + B.card) ((onesSet h).card + j) g := by
            rw [Finset.sum_powerset_apply_card (f := fun j => θ (committed h).card (onesSet h).card ^ j *
                (1 - θ (committed h).card (onesSet h).card) ^ (B.card - j) *
                countChain θ (profile U) ((committed h).card + B.card) ((onesSet h).card + j) g)]
            refine Finset.sum_congr rfl (fun j _ => ?_)
            rw [nsmul_eq_mul]
            ring
        _ = countChain θ (profile (B :: U)) (committed h).card (onesSet h).card g := rfl

/-- Nothing is committed at the root. -/
lemma remaining_nil' : remaining ([] : History n) = univ := by simp [remaining]

/-- The count chain from the root. -/
theorem sum_schedLawE_mul_nil (o : Oracle n) {θ : ℕ → ℕ → ℝ} (ho : CountOracle o θ) (g : ℕ → ℝ)
    {U : List (Finset (Fin n))} (hU : IsSchedule U univ) :
    ∑ x, schedLawE o U [] x * g (A36FS.ones x) = countChain θ (profile U) 0 0 g := by
  have h := sum_schedLawE_mul o ho g U [] trivial (by rw [remaining_nil']; exact hU)
  simpa using h

/-- The count law of a full schedule: `q_U{|x| = k} = countChain θ (profile U) 0 0 [· = k]`. -/
theorem succMass_eq_countChain (o : Oracle n) {θ : ℕ → ℕ → ℝ} (ho : CountOracle o θ)
    {U : List (Finset (Fin n))} (hU : IsSchedule U univ) (k : ℕ) :
    succMass n k (schedLawE o U []) = countChain θ (profile U) 0 0 (fun a => if a = k then 1 else 0) := by
  rw [← sum_schedLawE_mul_nil o ho _ hU]
  unfold succMass Vset
  rw [Finset.sum_filter]
  refine Finset.sum_congr rfl (fun x _ => ?_)
  unfold A36FS.ones
  split_ifs <;> simp

/-! ## §5 Count-chain algebra -/

/-- **Prefix embedding, count level.**  Running `bs ++ cs` is running `bs` and then `cs` from the reached count, at
level `s + Σ bs`. -/
theorem countChain_append (θ : ℕ → ℕ → ℝ) (cs : List ℕ) (g : ℕ → ℝ) :
    ∀ (bs : List ℕ) (s a : ℕ), countChain θ (bs ++ cs) s a g =
      countChain θ bs s a (fun a' => countChain θ cs (s + bs.sum) a' g)
  | [], s, a => by simp [countChain]
  | b :: bs, s, a => by
      simp only [List.cons_append, countChain]
      refine Finset.sum_congr rfl (fun j _ => ?_)
      rw [countChain_append θ cs g bs (s + b) (a + j), List.sum_cons, add_assoc]

/-- The count chain is linear in the test function. -/
theorem countChain_linear (θ : ℕ → ℕ → ℝ) {ι : Type*} (T : Finset ι) (c : ι → ℝ) (f : ι → ℕ → ℝ) :
    ∀ (bs : List ℕ) (s a : ℕ), countChain θ bs s a (fun j => ∑ i ∈ T, c i * f i j) =
      ∑ i ∈ T, c i * countChain θ bs s a (f i)
  | [], s, a => rfl
  | b :: bs, s, a => by
      simp only [countChain]
      simp_rw [countChain_linear θ T c f bs (s + b), Finset.mul_sum]
      rw [Finset.sum_comm]
      refine Finset.sum_congr rfl (fun i _ => Finset.sum_congr rfl (fun j _ => by ring))

/-- Locality: the count chain only reads `g` on `[a, a + Σ bs]`. -/
theorem countChain_congr (θ : ℕ → ℕ → ℝ) :
    ∀ (bs : List ℕ) (s a : ℕ) {g g' : ℕ → ℝ}, (∀ j, a ≤ j → j ≤ a + bs.sum → g j = g' j) →
      countChain θ bs s a g = countChain θ bs s a g'
  | [], s, a, g, g', hg => by
      show g a = g' a
      exact hg a le_rfl (by simp)
  | b :: bs, s, a, g, g', hg => by
      simp only [countChain]
      refine Finset.sum_congr rfl (fun j hj => ?_)
      have hjb : j ≤ b := Nat.lt_succ_iff.1 (Finset.mem_range.1 hj)
      congr 1
      exact countChain_congr θ bs (s + b) (a + j)
        (fun j' h1 h2 => hg j' (by omega) (by rw [List.sum_cons]; omega))

/-- Decomposition over the reachable final counts `{0, …, a + Σ bs}`. -/
theorem countChain_decomp (θ : ℕ → ℕ → ℝ) (bs : List ℕ) (s a : ℕ) (g : ℕ → ℝ) :
    countChain θ bs s a g = ∑ a' ∈ range (a + bs.sum + 1),
      g a' * countChain θ bs s a (fun j => if j = a' then 1 else 0) := by
  rw [countChain_congr θ bs s a
    (g' := fun j => ∑ a' ∈ range (a + bs.sum + 1), g a' * (if j = a' then 1 else 0))
    (fun j _ h2 => by
      simp only [mul_ite, mul_one, mul_zero]
      rw [Finset.sum_ite_eq, if_pos (Finset.mem_range.2 (by omega))])]
  exact countChain_linear θ _ g (fun a' j => if j = a' then 1 else 0) bs s a

/-- Mass one (binomial theorem at each block). -/
theorem countChain_one (θ : ℕ → ℕ → ℝ) :
    ∀ (bs : List ℕ) (s a : ℕ), countChain θ bs s a (fun _ => 1) = 1
  | [], s, a => rfl
  | b :: bs, s, a => by
      simp only [countChain]
      have h := (add_pow (θ s a) (1 - θ s a) b).symm
      rw [show θ s a + (1 - θ s a) = 1 by ring, one_pow] at h
      refine Eq.trans (Finset.sum_congr rfl (fun j _ => ?_)) h
      rw [countChain_one θ bs (s + b) (a + j)]
      ring

/-- The zero test function. -/
theorem countChain_zero (θ : ℕ → ℕ → ℝ) :
    ∀ (bs : List ℕ) (s a : ℕ), countChain θ bs s a (fun _ => 0) = 0
  | [], s, a => rfl
  | b :: bs, s, a => by
      simp only [countChain]
      simp_rw [countChain_zero θ bs (s + b)]
      simp

/-- One block: the count moves from `a` to `a + Bin(b, θ s a)` (AGF's integer-indexed `binPMF`). -/
theorem countChain_single (θ : ℕ → ℕ → ℝ) (b s a k : ℕ) :
    countChain θ [b] s a (fun j => if j = k then 1 else 0) = binPMF b (θ s a) ((k : ℤ) - a) := by
  simp only [countChain]
  by_cases hk : a ≤ k ∧ k - a ≤ b
  · obtain ⟨h1, h2⟩ := hk
    rw [Finset.sum_eq_single (k - a)]
    · rw [if_pos (by omega), mul_one]
      have e : ((k : ℤ) - a) = ((k - a : ℕ) : ℤ) := by omega
      rw [e, binPMF_nat h2]
    · intro j _ hj
      rw [if_neg (by omega), mul_zero]
    · intro hj
      exact absurd (Finset.mem_range.2 (by omega)) hj
  · rw [Finset.sum_eq_zero (fun j hj => ?_)]
    · by_cases h1 : a ≤ k
      · rw [binPMF_of_gt (by omega)]
      · rw [binPMF_of_neg (by omega)]
    · have hjb := Finset.mem_range.1 hj
      rw [if_neg (by omega), mul_zero]

/-- The block sizes of a schedule of `A` sum to `|A|`. -/
lemma profile_sum_of_isSchedule : ∀ {U : List (Finset (Fin n))} {A : Finset (Fin n)},
    IsSchedule U A → (profile U).sum = A.card
  | [], A, hU => by
      have hA : A = ∅ := hU
      simp [profile, hA]
  | B :: U, A, hU => by
      obtain ⟨_, hB, hU'⟩ := hU
      have ih := profile_sum_of_isSchedule hU'
      show B.card + (profile U).sum = A.card
      rw [ih, card_sdiff_sub hB]
      have := Finset.card_le_card hB
      omega

/-- **Prefix embedding across dimensions.**  If `U` (on `Fin m`) has profile `profile U' ++ [b]` with `U'` a full
schedule on `Fin s`, then for any two count oracles with the same rate, the count law of `U` in dimension `m` is the
dimension-`s` count law of `U'` pushed through one block: `a ↦ a + Bin(b, θ s a)`. -/
theorem succMass_prefix {m s : ℕ} (o : Oracle m) (o' : Oracle s) {θ : ℕ → ℕ → ℝ}
    (ho : CountOracle o θ) (ho' : CountOracle o' θ)
    {U : List (Finset (Fin m))} {U' : List (Finset (Fin s))} (hU : IsSchedule U univ)
    (hU' : IsSchedule U' univ) {b : ℕ} (hprof : profile U = profile U' ++ [b]) (k : ℕ) :
    succMass m k (schedLawE o U []) =
      ∑ a ∈ range (s + 1), succMass s a (schedLawE o' U' []) * binPMF b (θ s a) ((k : ℤ) - a) := by
  have hsum : (profile U').sum = s := by
    rw [profile_sum_of_isSchedule hU', Finset.card_univ, Fintype.card_fin]
  rw [succMass_eq_countChain o ho hU, hprof, countChain_append, countChain_decomp θ (profile U') 0 0]
  simp only [zero_add, hsum]
  refine Finset.sum_congr rfl (fun a _ => ?_)
  rw [succMass_eq_countChain o' ho' hU' a, countChain_single, mul_comm]

/-! ## §6 The full-support instances -/

/-- Laplace's rule `θ(s,a) = (1+a)/(s+2)`, the full-support marginal after `a` ones in `s` committed coordinates. -/
noncomputable def thetaFS (s a : ℕ) : ℝ := (1 + (a : ℝ)) / ((s : ℝ) + 2)

/-- `fsOracle n` is a count oracle with rate `thetaFS`, by definition. -/
theorem fsOracle_countOracle (n : ℕ) : CountOracle (fsOracle n) thetaFS :=
  ⟨fun _ => trivial, fun _ _ _ => rfl⟩

/-- `fsOracle n` is relabelling-invariant. -/
theorem fsOracle_permInvariant (n : ℕ) : PermInvariant (fsOracle n) := by
  intro σ h
  refine ⟨Iff.rfl, fun i => ?_⟩
  show (1 + ((onesSet (agfv_permHist σ h)).card : ℝ)) / (((committed (agfv_permHist σ h)).card : ℝ) + 2)
      = (1 + ((onesSet h).card : ℝ)) / (((committed h).card : ℝ) + 2)
  rw [agfv_onesSet_permHist, agfv_committed_permHist, Finset.card_image_of_injective _ σ.injective,
    Finset.card_image_of_injective _ σ.injective]

/-- **The full-support law of a uniformly relabelled full schedule**: `Q(x) = countChain thetaFS (profile U) 0 0 [· = |x|]
/ C(n,|x|)`. -/
theorem mixLawE_fs_relabelMix {U : List (Finset (Fin n))} (hU : FullSchedule n U) (x : Fin n → Bool) :
    mixLawE (fsOracle n) (agfv_relabelMix hU) x =
      countChain thetaFS (profile U) 0 0 (fun a => if a = A36FS.ones x then 1 else 0) /
        (n.choose (A36FS.ones x) : ℝ) := by
  rw [mixLawE_relabelMix_apply (fsOracle n) (fsOracle_permInvariant n) hU x,
    succMass_eq_countChain (fsOracle n) (fsOracle_countOracle n) hU]

end A36FS.Thm8.Relabel

#print axioms A36FS.Thm8.Relabel.mixLawE_mixBind
#print axioms A36FS.Thm8.Relabel.mixCost_mixBind
#print axioms A36FS.Thm8.Relabel.schedLawE_equivariant
#print axioms A36FS.Thm8.Relabel.mixLawE_relabelMix
#print axioms A36FS.Thm8.Relabel.mixLawE_relabelMix_apply
#print axioms A36FS.Thm8.Relabel.mixLawE_relabelMix_perm
#print axioms A36FS.Thm8.Relabel.sum_schedLawE_mul
#print axioms A36FS.Thm8.Relabel.succMass_eq_countChain
#print axioms A36FS.Thm8.Relabel.countChain_append
#print axioms A36FS.Thm8.Relabel.succMass_prefix
#print axioms A36FS.Thm8.Relabel.fsOracle_countOracle
#print axioms A36FS.Thm8.Relabel.fsOracle_permInvariant
#print axioms A36FS.Thm8.Relabel.mixLawE_fs_relabelMix


==> anc/formal_companion/lean/src/A36FS/Thm8/Scales.lean <==
import Mathlib
import A36FS.Thm8.Params

/-!
# A36FS.Thm8.Scales: scales, error induction, cost and depth (the write-up §§7–9)

Full-support branch.

Mathematics: the write-up,
(c4d9126f…),
§7 (7.1)–(7.5), §8 (8.1)–(8.2), §9 (9.1)–(9.6).  Source: an earlier derivation, Part I §§7–9 (df300f42…).

Everything here is real analysis about the shared parameters of `A36FS.Thm8.Params` (`bandStart` = `C_n`,
`Bdelta` = `B_δ`, `Ydelta` = `Y_δ`, `floorProb` = `η_n`), plus two abstract recursion lemmas (`error_induction`,
`cost_induction`).  The recursion lemmas are facts about real sequences indexed by sizes, not sampler theorems: the
composition must derive their hypotheses from the actual SchedMix law.

Notation in the docstrings: `N = n + 2`, `y = ln N`, `C = C_n = bandStart n`, `B = B_δ`, `Y = Y_δ`.  The band is
`Finset.Ico C (2 * C)` = `{C, …, 2C − 1}`: exactly `C` sizes `d`, with child sizes `d − 2`.  The recursion
hypotheses quantify over exactly these `d`.

Main statements:
* §7: `phiChild_le_half` (7.2); `scales_71` (7.1); `scales_73` (7.3); `scales_74` and `eq57_bound` (7.4);
  `scales_75` (7.5).  Helpers for §5: `eq58_subst` ((5.8) turns the (5.7) terms into the (5.9) terms),
  `band_translate_scale` ((5.1): `√(d/(N−d)) ≤ 2√(C/N)` on the band), `g2_side_conditions`.
* §8: `step81_arith`, `step81_arith_lift` (8.1); `error_potential`, `error_bound_const`, `error_induction` (8.2);
  `err_const_le` (`8000/Y_δ³ ≤ 0.8δ`); composed forms `error_induction_of_81`, `error_induction_of_lift`.
* §9: `fDepth_mono`, `fDepth_phiChild_le`, `fDepth_child_le` (9.4); `cost_potential`, `cost_induction_sharp`,
  `cost_induction`, `cost_induction_log2` ((9.2)–(9.6), and §1's second inequality via `logb_four_log_le`);
  `cost_step_of_exact` ((9.1) ⇒ (9.2)) and `cost_induction_of_exact`.

Route differences from v2 (the statements are v2's or stronger):
* (7.2), (7.3), (8.1), (9.4): instead of "holds at 1024 and the derivative is smaller thereafter", the
  exponential/logarithmic comparisons are reduced to `ln y ≤ y/64 + 6 ln 2 − 1` (from `ln x ≤ x − 1`),
  `ln 2 < 0.6931471808`, and (for (9.4)) `ln y ≥ ln 1024 = 10 ln 2`.
* (8.2): the auxiliary-path expansion is replaced by strong induction on the potential `8000/Y³ − 1000/y³`.
* (9.3)–(9.6): the path unrolling is replaced by strong induction on the potential
  `B + 1 + log₄ f(y) + 4/(B+2) − 4/(n+2)`; its two pieces play the roles of (9.5) `ℓ ≤ 1 + log₄ y₀` and (9.6)
  `Σ 1/n_i ≤ 4/(B+2)`.  The result is the sharper `Cost_n ≤ log₄ ln(n+2) + B + 1 + 4/(B+2)`.
-/

set_option autoImplicit false

namespace A36FS.Thm8
namespace Scales

/-! ## 0. Elementary logarithm facts -/

lemma log_le_div_add {a y : ℝ} (ha : 0 < a) (hy : 0 < y) :
    Real.log y ≤ y / a + Real.log a - 1 := by
  have h1 := Real.log_le_sub_one_of_pos (div_pos hy ha)
  rw [Real.log_div hy.ne' ha.ne'] at h1
  linarith

lemma log_four_eq : Real.log 4 = 2 * Real.log 2 := by
  rw [show (4:ℝ) = 2 ^ 2 by norm_num, Real.log_pow]; norm_num

lemma log_eight_eq : Real.log 8 = 3 * Real.log 2 := by
  rw [show (8:ℝ) = 2 ^ 3 by norm_num, Real.log_pow]; norm_num

lemma log_sixtyfour_eq : Real.log 64 = 6 * Real.log 2 := by
  rw [show (64:ℝ) = 2 ^ 6 by norm_num, Real.log_pow]; norm_num

lemma log_1024_eq : Real.log 1024 = 10 * Real.log 2 := by
  rw [show (1024:ℝ) = 2 ^ 10 by norm_num, Real.log_pow]; norm_num

lemma log_two_pos' : 0 < Real.log 2 := Real.log_pos one_lt_two

/-- `ln y ≤ y/64 + 6 ln 2 − 1` for `y > 0` (from `ln x ≤ x − 1` at `x = y/64`). -/
lemma log_le_y64 {y : ℝ} (hy : 0 < y) : Real.log y ≤ y / 64 + 6 * Real.log 2 - 1 := by
  have h := log_le_div_add (by norm_num : (0:ℝ) < 64) hy
  rwa [log_sixtyfour_eq] at h

lemma ten_log_two_le_log {y : ℝ} (hy : 1024 ≤ y) : 10 * Real.log 2 ≤ Real.log y := by
  rw [← log_1024_eq]; exact Real.log_le_log (by norm_num) hy

lemma le_exp_of_log_le {A t : ℝ} (hA : 0 < A) (h : Real.log A ≤ t) : A ≤ Real.exp t :=
  (Real.log_le_iff_le_exp hA).mp h

/-! ## 1. The child scale `φ` and the depth potential `f` (v2 (7.2), (7.5), (9.4)) -/

/-- `φ(y) = y/4 + 8 ln y + ln 4` (v2 (7.2), (7.5), (9.4)). -/
noncomputable def phiChild (y : ℝ) : ℝ := y / 4 + 8 * Real.log y + Real.log 4

/-- The depth potential `f(y) = y − 16 ln y` (v2 (9.4)). -/
noncomputable def fDepth (y : ℝ) : ℝ := y - 16 * Real.log y

/-- **v2 (7.2).** `y/4 + 8 ln y + ln 4 ≤ y/2` for `y ≥ 1024`. -/
theorem phiChild_le_half {y : ℝ} (hy : 1024 ≤ y) : phiChild y ≤ y / 2 := by
  unfold phiChild
  have h1 := log_le_y64 (by linarith : (0:ℝ) < y)
  have h2 := Real.log_two_lt_d9
  rw [log_four_eq]
  linarith

/-- **v2 (9.4), monotonicity.** `f` is nondecreasing on `[16, ∞)`. -/
theorem fDepth_mono {a b : ℝ} (ha : 16 ≤ a) (hab : a ≤ b) : fDepth a ≤ fDepth b := by
  unfold fDepth
  have ha0 : 0 < a := by linarith
  have hb0 : 0 < b := by linarith
  have h1 := Real.log_le_sub_one_of_pos (div_pos hb0 ha0)
  rw [Real.log_div hb0.ne' ha0.ne'] at h1
  have h2 : 16 * (b / a - 1) ≤ b - a := by
    rw [div_sub_one ha0.ne', mul_div_assoc', div_le_iff₀ ha0]
    nlinarith [mul_nonneg (sub_nonneg.2 hab) (sub_nonneg.2 ha)]
  linarith

/-- **v2 (9.4).** For `y ≥ 1024`: `f(φ(y)) ≤ y/4 − 8 ln y + 17 ln 4 ≤ f(y)/4`. -/
theorem fDepth_phiChild_le {y : ℝ} (hy : 1024 ≤ y) :
    fDepth (phiChild y) ≤ y / 4 - 8 * Real.log y + 17 * Real.log 4 ∧
    y / 4 - 8 * Real.log y + 17 * Real.log 4 ≤ fDepth y / 4 := by
  have hy0 : 0 < y := by linarith
  have hly := ten_log_two_le_log hy
  have hl2 := log_two_pos'
  have hl4 := log_four_eq
  have hphi : phiChild y = y / 4 + 8 * Real.log y + Real.log 4 := rfl
  have hphi_ge : y / 4 ≤ phiChild y := by rw [hphi]; linarith
  have hlogphi : Real.log y - Real.log 4 ≤ Real.log (phiChild y) := by
    rw [← Real.log_div hy0.ne' (by norm_num)]
    exact Real.log_le_log (by positivity) hphi_ge
  constructor
  · unfold fDepth; linarith
  · unfold fDepth; linarith

/-- **v2 (9.4), child step.** If `y ≥ 1024` and the child logarithm satisfies `16 ≤ y' ≤ φ(y)`, then
`f(y') ≤ f(y)/4`. -/
theorem fDepth_child_le {y y' : ℝ} (hy : 1024 ≤ y) (h16 : 16 ≤ y') (h : y' ≤ phiChild y) :
    fDepth y' ≤ fDepth y / 4 :=
  le_trans (fDepth_mono h16 h) (le_trans (fDepth_phiChild_le hy).1 (fDepth_phiChild_le hy).2)

lemma fDepth_ge {y : ℝ} (hy : 1024 ≤ y) : 64 ≤ fDepth y := by
  unfold fDepth
  have h1 := log_le_y64 (by linarith : (0:ℝ) < y)
  have h2 := Real.log_two_lt_d9
  linarith

lemma fDepth_le_self {y : ℝ} (hy : 1 ≤ y) : fDepth y ≤ y := by
  unfold fDepth; have := Real.log_nonneg hy; linarith

lemma three_le_logb_four {x : ℝ} (h : 64 ≤ x) : 3 ≤ Real.logb 4 x := by
  rw [Real.le_logb_iff_rpow_le (by norm_num) (by linarith)]
  rw [show (3:ℝ) = ((3:ℕ):ℝ) by norm_num, Real.rpow_natCast]; norm_num; linarith

lemma logb_four_child {a b : ℝ} (ha : 0 < a) (h : a ≤ b / 4) :
    Real.logb 4 a ≤ Real.logb 4 b - 1 := by
  have hb : 0 < b := by linarith
  have h1 := Real.logb_le_logb_of_le (by norm_num : (1:ℝ) < 4) ha h
  rwa [Real.logb_div hb.ne' (by norm_num), Real.logb_self_eq_one (by norm_num)] at h1

/-- The floor telescoping step: `4/(n+2) + 1/n ≤ 4/d` when `n ≥ 1`, `d > 0`, `2d ≤ n + 1`. -/
lemma floor_term_le {n d : ℝ} (hn : 1 ≤ n) (hd : 0 < d) (h2d : 2 * d ≤ n + 1) :
    4 / (n + 2) + 1 / n ≤ 4 / d := by
  have hn0 : 0 < n := by linarith
  rw [div_add_div _ _ (by linarith) hn0.ne', div_le_div_iff₀ (by positivity) hd]
  nlinarith [mul_le_mul_of_nonneg_left h2d (by linarith : (0:ℝ) ≤ 5 * n + 2)]

/-! ## 2. Scale bounds for abstract reals `y`, `N = e^y`, `e^{y/4} y⁸ ≤ C ≤ 2 e^{y/4} y⁸` -/

section Abstract

variable {y N C : ℝ}

lemma E_pos (hy : 1024 ≤ y) : 0 < Real.exp (y / 4) * y ^ 8 :=
  mul_pos (Real.exp_pos _) (pow_pos (by linarith) 8)

lemma pow_le_E (hy : 1024 ≤ y) : y ^ 8 ≤ Real.exp (y / 4) * y ^ 8 := by
  have h1 : 1 ≤ Real.exp (y / 4) := Real.one_le_exp (by linarith)
  have h2 : 0 ≤ y ^ 8 := pow_nonneg (by linarith) 8
  nlinarith

lemma one_le_E (hy : 1024 ≤ y) : 1 ≤ Real.exp (y / 4) * y ^ 8 := by
  have h1 := pow_le_E hy
  have h2 : (1:ℝ) ≤ y ^ 8 := one_le_pow₀ (by linarith)
  linarith

lemma log_E (hy : 0 < y) : Real.log (Real.exp (y / 4) * y ^ 8) = y / 4 + 8 * Real.log y := by
  rw [Real.log_mul (Real.exp_pos _).ne' (pow_pos hy 8).ne', Real.log_exp, Real.log_pow]
  push_cast; ring

lemma C_pos (hy : 1024 ≤ y) (hC1 : Real.exp (y / 4) * y ^ 8 ≤ C) : 0 < C :=
  lt_of_lt_of_le (E_pos hy) hC1

lemma logC_ge (hy : 1024 ≤ y) (hC1 : Real.exp (y / 4) * y ^ 8 ≤ C) :
    y / 4 + 8 * Real.log y ≤ Real.log C := by
  rw [← log_E (by linarith : (0:ℝ) < y)]
  exact Real.log_le_log (E_pos hy) hC1

lemma logC_le (hy : 1024 ≤ y) (hC1 : Real.exp (y / 4) * y ^ 8 ≤ C)
    (hC2 : C ≤ 2 * (Real.exp (y / 4) * y ^ 8)) :
    Real.log C ≤ Real.log 2 + (y / 4 + 8 * Real.log y) := by
  have h := Real.log_le_log (C_pos hy hC1) hC2
  rwa [Real.log_mul (by norm_num) (E_pos hy).ne', log_E (by linarith)] at h

/-- (7.1): `y/4 ≤ ln C`. -/
theorem logC_ge_quarter (hy : 1024 ≤ y) (hC1 : Real.exp (y / 4) * y ^ 8 ≤ C) :
    y / 4 ≤ Real.log C := by
  have h1 := logC_ge hy hC1
  have h2 : 0 ≤ Real.log y := Real.log_nonneg (by linarith)
  linarith

/-- (7.1): `ln C ≤ y/2`. -/
theorem logC_le_half (hy : 1024 ≤ y) (hC1 : Real.exp (y / 4) * y ^ 8 ≤ C)
    (hC2 : C ≤ 2 * (Real.exp (y / 4) * y ^ 8)) : Real.log C ≤ y / 2 := by
  have h1 := logC_le hy hC1 hC2
  have h2 := phiChild_le_half hy
  unfold phiChild at h2
  have h3 : Real.log 2 ≤ Real.log 4 := Real.log_le_log (by norm_num) (by norm_num)
  linarith

/-- (7.1): `4C ≤ N`. -/
theorem four_C_le (hy : 1024 ≤ y) (hN : N = Real.exp y)
    (hC2 : C ≤ 2 * (Real.exp (y / 4) * y ^ 8)) : 4 * C ≤ N := by
  have hy0 : 0 < y := by linarith
  have hE := E_pos hy
  have h8 : 8 * (Real.exp (y / 4) * y ^ 8) ≤ Real.exp y := by
    apply le_exp_of_log_le (by positivity)
    rw [Real.log_mul (by norm_num) hE.ne', log_E hy0, log_eight_eq]
    have h2 := phiChild_le_half hy
    unfold phiChild at h2
    rw [log_four_eq] at h2
    have h3 := Real.log_two_lt_d9
    linarith
  rw [hN]; linarith

/-- (7.3): `2√(C/N) ≤ y⁻⁴`. -/
theorem two_sqrt_le (hy : 1024 ≤ y) (hN : N = Real.exp y)
    (hC2 : C ≤ 2 * (Real.exp (y / 4) * y ^ 8)) : 2 * Real.sqrt (C / N) ≤ 1 / y ^ 4 := by
  have hy0 : 0 < y := by linarith
  have hNpos : 0 < N := by rw [hN]; exact Real.exp_pos y
  have hA : 8 * (Real.exp (y / 4) * y ^ 16) ≤ Real.exp y := by
    apply le_exp_of_log_le (by positivity)
    rw [Real.log_mul (by norm_num) (by positivity), Real.log_mul (Real.exp_pos _).ne' (by positivity),
      Real.log_exp, Real.log_pow, log_eight_eq]
    have h1 := log_le_y64 hy0
    have h3 := Real.log_two_lt_d9
    push_cast
    linarith
  have key : 4 * y ^ 8 * C ≤ N := by
    have h1 : 4 * y ^ 8 * C ≤ 4 * y ^ 8 * (2 * (Real.exp (y / 4) * y ^ 8)) :=
      mul_le_mul_of_nonneg_left hC2 (by positivity)
    have e : 4 * y ^ 8 * (2 * (Real.exp (y / 4) * y ^ 8)) = 8 * (Real.exp (y / 4) * y ^ 16) := by ring
    rw [hN]; linarith
  have h1 : C / N ≤ (1 / (2 * y ^ 4)) ^ 2 := by
    rw [div_le_iff₀ hNpos]
    have e : (1 / (2 * y ^ 4)) ^ 2 * N = N / (4 * y ^ 8) := by field_simp; ring
    rw [e, le_div_iff₀ (by positivity)]
    linarith
  have h2 : Real.sqrt (C / N) ≤ 1 / (2 * y ^ 4) := (Real.sqrt_le_left (by positivity)).mpr h1
  calc 2 * Real.sqrt (C / N) ≤ 2 * (1 / (2 * y ^ 4)) := by linarith
    _ = 1 / y ^ 4 := by field_simp

/-- (7.3): `1/C ≤ y⁻⁴`. -/
theorem inv_C_le (hy : 1024 ≤ y) (hC1 : Real.exp (y / 4) * y ^ 8 ≤ C) : 1 / C ≤ 1 / y ^ 4 := by
  have hy0 : 0 < y := by linarith
  have h48 : y ^ 4 ≤ y ^ 8 := pow_le_pow_right₀ (by linarith) (by norm_num)
  have h := pow_le_E hy
  exact one_div_le_one_div_of_le (by positivity) (by linarith)

/-- (7.3): `N^{1/4} (ln C)^{7/2} / C ≤ y^{−9/2}`. -/
theorem ratio_le (hy : 1024 ≤ y) (hN : N = Real.exp y) (hC1 : Real.exp (y / 4) * y ^ 8 ≤ C)
    (hC2 : C ≤ 2 * (Real.exp (y / 4) * y ^ 8)) :
    N ^ ((1:ℝ) / 4) * Real.log C ^ ((7:ℝ) / 2) / C ≤ y ^ (-(9:ℝ) / 2) := by
  have hy0 : 0 < y := by linarith
  have hNpos : 0 < N := by rw [hN]; exact Real.exp_pos y
  have hCpos := C_pos hy hC1
  have hq : N ^ ((1:ℝ) / 4) = Real.exp (y / 4) := by
    rw [Real.rpow_def_of_pos hNpos, hN, Real.log_exp]; congr 1; ring
  have hL0 : 0 ≤ Real.log C := by have := logC_ge_quarter hy hC1; linarith
  have hLy : Real.log C ≤ y := by have := logC_le_half hy hC1 hC2; linarith
  have h72 : Real.log C ^ ((7:ℝ) / 2) ≤ y ^ ((7:ℝ) / 2) := Real.rpow_le_rpow hL0 hLy (by norm_num)
  have hsplit : y ^ ((7:ℝ) / 2) = y ^ (-(9:ℝ) / 2) * y ^ 8 := by
    rw [← Real.rpow_natCast y 8, ← Real.rpow_add hy0]; norm_num
  have hpos : 0 ≤ y ^ (-(9:ℝ) / 2) := Real.rpow_nonneg hy0.le _
  rw [hq, div_le_iff₀ hCpos]
  calc Real.exp (y / 4) * Real.log C ^ ((7:ℝ) / 2) ≤ Real.exp (y / 4) * y ^ ((7:ℝ) / 2) := by
        gcongr
    _ = y ^ (-(9:ℝ) / 2) * (Real.exp (y / 4) * y ^ 8) := by rw [hsplit]; ring
    _ ≤ y ^ (-(9:ℝ) / 2) * C := by gcongr

/-- (7.3): `1/(N+1) ≤ y⁻⁴`. -/
theorem inv_N_succ_le (hy : 1024 ≤ y) (hN : N = Real.exp y) : 1 / (N + 1) ≤ 1 / y ^ 4 := by
  have hy0 : 0 < y := by linarith
  have h : y ^ 4 ≤ Real.exp y := by
    apply le_exp_of_log_le (by positivity)
    rw [Real.log_pow]; push_cast
    have := log_le_y64 hy0; have := Real.log_two_lt_d9; linarith
  rw [hN]
  exact one_div_le_one_div_of_le (by positivity) (by linarith)

theorem rpow_neg_nine_halves_le (hy : 1024 ≤ y) : y ^ (-(9:ℝ) / 2) ≤ 1 / y ^ 4 := by
  have hy0 : 0 < y := by linarith
  have h := Real.rpow_le_rpow_of_exponent_le (by linarith : (1:ℝ) ≤ y)
    (by norm_num : -(9:ℝ) / 2 ≤ -(4:ℝ))
  rw [Real.rpow_neg hy0.le, Real.rpow_ofNat] at h
  rwa [one_div]

/-- (7.4): the (5.9) expression is `≤ 2000 y⁻⁴` (using `5 (ln C)⁻⁴ ≤ 1280 y⁻⁴`). -/
theorem eq59_le (hy : 1024 ≤ y) (hN : N = Real.exp y) (hC1 : Real.exp (y / 4) * y ^ 8 ≤ C)
    (hC2 : C ≤ 2 * (Real.exp (y / 4) * y ^ 8)) :
    2 * Real.sqrt (C / N) + 3 / C + 5 / Real.log C ^ 4
      + 3 * N ^ ((1:ℝ) / 4) * Real.log C ^ ((7:ℝ) / 2) / C + 2 / (N + 1) ≤ 2000 / y ^ 4 := by
  have hy0 : 0 < y := by linarith
  have h1 := two_sqrt_le hy hN hC2
  have h2 := inv_C_le hy hC1
  have h3 := ratio_le hy hN hC1 hC2
  have h3' := rpow_neg_nine_halves_le hy
  have h4 := inv_N_succ_le hy hN
  have hL := logC_ge_quarter hy hC1
  have hLpos : 0 < Real.log C := by linarith
  have h5 : 5 / Real.log C ^ 4 ≤ 1280 * (1 / y ^ 4) := by
    rw [show 1280 * (1 / y ^ 4) = 1280 / y ^ 4 by ring,
      div_le_div_iff₀ (by positivity) (by positivity)]
    have h6 : y ^ 4 ≤ (4 * Real.log C) ^ 4 := pow_le_pow_left₀ hy0.le (by linarith) 4
    have e : (4 * Real.log C) ^ 4 = 256 * Real.log C ^ 4 := by ring
    linarith
  have e1 : 3 / C = 3 * (1 / C) := by ring
  have e2 : 3 * N ^ ((1:ℝ) / 4) * Real.log C ^ ((7:ℝ) / 2) / C
      = 3 * (N ^ ((1:ℝ) / 4) * Real.log C ^ ((7:ℝ) / 2) / C) := by ring
  have e3 : 2 / (N + 1) = 2 * (1 / (N + 1)) := by ring
  have e4 : 2000 / y ^ 4 = 2000 * (1 / y ^ 4) := by ring
  rw [e1, e2, e3, e4]
  have hpos : 0 < 1 / y ^ 4 := by positivity
  linarith

/-- (7.4): `α = (ln C)⁻⁴` satisfies `0 < α ≤ ¼`. -/
theorem alpha_bounds (hy : 1024 ≤ y) (hC1 : Real.exp (y / 4) * y ^ 8 ≤ C) :
    0 < 1 / Real.log C ^ 4 ∧ 1 / Real.log C ^ 4 ≤ 1 / 4 := by
  have hL := logC_ge_quarter hy hC1
  have hLpos : 0 < Real.log C := by linarith
  refine ⟨by positivity, one_div_le_one_div_of_le (by norm_num) ?_⟩
  have h := le_self_pow₀ (by linarith : (1:ℝ) ≤ Real.log C) (by norm_num : (4:ℕ) ≠ 0)
  linarith

/-- (7.4): `w = N^{−1/2} (ln C)⁻⁶` satisfies `0 < w ≤ α`. -/
theorem w_bounds (hy : 1024 ≤ y) (hN : N = Real.exp y) (hC1 : Real.exp (y / 4) * y ^ 8 ≤ C) :
    0 < 1 / (Real.sqrt N * Real.log C ^ 6) ∧
    1 / (Real.sqrt N * Real.log C ^ 6) ≤ 1 / Real.log C ^ 4 := by
  have hL := logC_ge_quarter hy hC1
  have hLpos : 0 < Real.log C := by linarith
  have hN1 : 1 ≤ N := by rw [hN]; exact Real.one_le_exp (by linarith)
  have hs : 1 ≤ Real.sqrt N := Real.one_le_sqrt.mpr hN1
  have h64 : Real.log C ^ 4 ≤ Real.log C ^ 6 := pow_le_pow_right₀ (by linarith) (by norm_num)
  refine ⟨by positivity, one_div_le_one_div_of_le (by positivity) ?_⟩
  have h6 : 0 ≤ Real.log C ^ 6 := by positivity
  nlinarith

/-- (5.8) in rpow notation: `(ln C)^{−4} = 1/(ln C)⁴` and `N^{−1/2} (ln C)^{−6} = 1/(√N (ln C)⁶)`. -/
theorem alpha_w_rpow_eq {N L : ℝ} (hN : 0 < N) (hL : 0 < L) :
    L ^ (-(4:ℝ)) = 1 / L ^ 4 ∧ N ^ (-(1:ℝ) / 2) * L ^ (-(6:ℝ)) = 1 / (Real.sqrt N * L ^ 6) := by
  constructor
  · rw [Real.rpow_neg hL.le, Real.rpow_ofNat, one_div]
  · rw [neg_div, Real.rpow_neg hN.le, Real.rpow_neg hL.le, Real.rpow_ofNat, ← Real.sqrt_eq_rpow,
      one_div, mul_inv]

/-- (5.8) ⇒ (5.9): at `α = L⁻⁴`, `w = N^{−1/2} L⁻⁶` (with `L = ln C`), the three `α, w`-dependent terms of (5.7)
equal the corresponding terms of (5.9): `3√(L/(wC²)) + 4α + √(N/α)·w = 5L⁻⁴ + 3N^{1/4}L^{7/2}/C`. -/
theorem eq58_subst {N C L α w : ℝ} (hN : 0 < N) (hC : 0 < C) (hL : 0 < L)
    (hα : α = 1 / L ^ 4) (hw : w = 1 / (Real.sqrt N * L ^ 6)) :
    3 * Real.sqrt (L / (w * C ^ 2)) + 4 * α + Real.sqrt (N / α) * w
      = 5 / L ^ 4 + 3 * N ^ ((1:ℝ) / 4) * L ^ ((7:ℝ) / 2) / C := by
  subst hα hw
  have hsN : 0 < Real.sqrt N := Real.sqrt_pos.mpr hN
  have hL0 : L ≠ 0 := hL.ne'
  have hC0 : C ≠ 0 := hC.ne'
  have hsN0 : Real.sqrt N ≠ 0 := hsN.ne'
  have ha : Real.sqrt (N / (1 / L ^ 4)) * (1 / (Real.sqrt N * L ^ 6)) = 1 / L ^ 4 := by
    have e1 : N / (1 / L ^ 4) = N * (L ^ 2) ^ 2 := by field_simp
    rw [e1, Real.sqrt_mul hN.le, Real.sqrt_sq (by positivity : (0:ℝ) ≤ L ^ 2)]
    field_simp
  have hb : Real.sqrt (L / (1 / (Real.sqrt N * L ^ 6) * C ^ 2))
      = N ^ ((1:ℝ) / 4) * L ^ ((7:ℝ) / 2) / C := by
    have e2 : L / (1 / (Real.sqrt N * L ^ 6) * C ^ 2) = (L ^ 3) ^ 2 * (Real.sqrt N * L) / C ^ 2 := by
      field_simp
    have hq : N ^ ((1:ℝ) / 4) = Real.sqrt (Real.sqrt N) := by
      rw [Real.sqrt_eq_rpow, Real.sqrt_eq_rpow, ← Real.rpow_mul hN.le]; norm_num
    have h72 : L ^ ((7:ℝ) / 2) = L ^ 3 * Real.sqrt L := by
      rw [Real.sqrt_eq_rpow, ← Real.rpow_natCast L 3, ← Real.rpow_add hL]; norm_num
    rw [e2, Real.sqrt_div' _ (by positivity : (0:ℝ) ≤ C ^ 2), Real.sqrt_sq hC.le,
      Real.sqrt_mul (by positivity : (0:ℝ) ≤ (L ^ 3) ^ 2), Real.sqrt_sq (by positivity : (0:ℝ) ≤ L ^ 3),
      Real.sqrt_mul hsN.le, hq, h72]
    ring
  rw [ha, hb]; ring

/-- (7.4) in (5.7) form: the full (5.7) expression at the (5.8) parameters is `≤ 2000 y⁻⁴`. -/
theorem eq57_le (hy : 1024 ≤ y) (hN : N = Real.exp y) (hC1 : Real.exp (y / 4) * y ^ 8 ≤ C)
    (hC2 : C ≤ 2 * (Real.exp (y / 4) * y ^ 8)) {α w : ℝ} (hα : α = 1 / Real.log C ^ 4)
    (hw : w = 1 / (Real.sqrt N * Real.log C ^ 6)) :
    2 * Real.sqrt (C / N) + 3 / C + 3 * Real.sqrt (Real.log C / (w * C ^ 2)) + 4 * α
      + Real.sqrt (N / α) * w + 2 / (N + 1) ≤ 2000 / y ^ 4 := by
  have hNpos : 0 < N := by rw [hN]; exact Real.exp_pos y
  have hCpos := C_pos hy hC1
  have hLpos : 0 < Real.log C := by have := logC_ge_quarter hy hC1; linarith
  have h := eq58_subst hNpos hCpos hLpos hα hw
  have h2 := eq59_le hy hN hC1 hC2
  linarith

/-- (5.1)'s scale step: `√(2C/(N − 2C)) ≤ 2√(C/N)` when `0 < C` and `4C ≤ N`. -/
theorem sqrt_two_C_div_le {N' C' : ℝ} (hC : 0 < C') (h4 : 4 * C' ≤ N') :
    Real.sqrt (2 * C' / (N' - 2 * C')) ≤ 2 * Real.sqrt (C' / N') := by
  have hN : 0 < N' := by linarith
  have hN2 : 0 < N' - 2 * C' := by linarith
  have h : 2 * C' / (N' - 2 * C') ≤ 4 * C' / N' := by
    rw [div_le_div_iff₀ hN2 hN]; nlinarith
  calc Real.sqrt (2 * C' / (N' - 2 * C')) ≤ Real.sqrt (4 * C' / N') := Real.sqrt_le_sqrt h
    _ = 2 * Real.sqrt (C' / N') := by
      rw [show 4 * C' / N' = 2 ^ 2 * (C' / N') by ring, Real.sqrt_mul (by norm_num),
        Real.sqrt_sq (by norm_num)]

/-- (7.5): `C ≥ 3`. -/
theorem C_ge_three (hy : 1024 ≤ y) (hC1 : Real.exp (y / 4) * y ^ 8 ≤ C) : 3 ≤ C := by
  have h1 := pow_le_E hy
  have h2 := le_self_pow₀ (by linarith : (1:ℝ) ≤ y) (by norm_num : (8:ℕ) ≠ 0)
  linarith

/-- (7.5): a band size `0 < d < 2C` has `ln d ≤ φ(y)`. -/
theorem log_child_le (hy : 1024 ≤ y) (hC2 : C ≤ 2 * (Real.exp (y / 4) * y ^ 8)) {d : ℝ}
    (hd0 : 0 < d) (hd : d < 2 * C) : Real.log d ≤ phiChild y := by
  have h4E : d ≤ 4 * (Real.exp (y / 4) * y ^ 8) := by linarith
  have h := Real.log_le_log hd0 h4E
  rw [Real.log_mul (by norm_num) (E_pos hy).ne', log_E (by linarith)] at h
  unfold phiChild; linarith

end Abstract

/-! ## 3. The concrete scales `N = n + 2`, `y = ln(n + 2)`, `C = bandStart n` -/

section Concrete

lemma Npos (n : ℕ) : (0:ℝ) < (n:ℝ) + 2 := by positivity

lemma N_eq_exp (n : ℕ) : (n:ℝ) + 2 = Real.exp (Real.log ((n:ℝ) + 2)) :=
  (Real.exp_log (Npos n)).symm

lemma rpow_quarter (n : ℕ) :
    ((n:ℝ) + 2) ^ ((1:ℝ) / 4) = Real.exp (Real.log ((n:ℝ) + 2) / 4) := by
  rw [Real.rpow_def_of_pos (Npos n)]; congr 1; ring

/-- `C_n = ⌈e^{y/4} y⁸⌉` (v2 §7's form of `⌈N^{1/4} (ln N)⁸⌉`). -/
lemma bandStart_eq_ceil (n : ℕ) :
    bandStart n = ⌈Real.exp (Real.log ((n:ℝ) + 2) / 4) * Real.log ((n:ℝ) + 2) ^ 8⌉₊ := by
  unfold bandStart; rw [rpow_quarter]

/-- (7.1), lower half: `e^{y/4} y⁸ ≤ C_n` (every `n`). -/
theorem bandStart_ge (n : ℕ) :
    Real.exp (Real.log ((n:ℝ) + 2) / 4) * Real.log ((n:ℝ) + 2) ^ 8 ≤ (bandStart n : ℝ) := by
  rw [bandStart_eq_ceil]; exact Nat.le_ceil _

variable {n : ℕ}

/-- (7.1), upper half: `C_n ≤ 2 e^{y/4} y⁸` when `y ≥ 1024`. -/
theorem bandStart_le (hy : 1024 ≤ Real.log ((n:ℝ) + 2)) :
    (bandStart n : ℝ) ≤ 2 * (Real.exp (Real.log ((n:ℝ) + 2) / 4) * Real.log ((n:ℝ) + 2) ^ 8) := by
  have h1 := one_le_E hy
  have h2 := Nat.ceil_lt_add_one (E_pos hy).le
  rw [bandStart_eq_ceil]; linarith

lemma n_ge (hy : 1024 ≤ Real.log ((n:ℝ) + 2)) : (1023:ℝ) ≤ n := by
  have h := Real.add_one_le_exp (Real.log ((n:ℝ) + 2))
  rw [Real.exp_log (Npos n)] at h
  linarith

/-- (7.1): `4 C_n ≤ n + 2`. -/
theorem four_bandStart_le (hy : 1024 ≤ Real.log ((n:ℝ) + 2)) : 4 * bandStart n ≤ n + 2 := by
  have h := four_C_le hy (N_eq_exp n) (bandStart_le hy)
  exact_mod_cast h

/-- (7.5): `C_n ≥ 3`. -/
theorem three_le_bandStart (hy : 1024 ≤ Real.log ((n:ℝ) + 2)) : 3 ≤ bandStart n := by
  have h := C_ge_three hy (bandStart_ge n)
  exact_mod_cast h

lemma cast_child {d : ℕ} (hd : 2 ≤ d) : ((d - 2 : ℕ) : ℝ) + 2 = (d : ℝ) := by
  rw [Nat.cast_sub hd]; push_cast; ring

/-- (7.5): every band size `d ∈ [C_n, 2C_n)` has `1 ≤ d − 2 < n`, and `2d < n + 2`. -/
theorem band_child_nat (hy : 1024 ≤ Real.log ((n:ℝ) + 2)) {d : ℕ}
    (hd : d ∈ Finset.Ico (bandStart n) (2 * bandStart n)) :
    1 ≤ d - 2 ∧ d - 2 < n ∧ 2 * d < n + 2 := by
  rw [Finset.mem_Ico] at hd
  have h3 := three_le_bandStart hy
  have h4 := four_bandStart_le hy
  omega

/-- (7.5): the child logarithm `y' = ln d ≤ φ(y)` for every band size `d`. -/
theorem log_band_le (hy : 1024 ≤ Real.log ((n:ℝ) + 2)) {d : ℕ}
    (hd : d ∈ Finset.Ico (bandStart n) (2 * bandStart n)) :
    Real.log (d : ℝ) ≤ phiChild (Real.log ((n:ℝ) + 2)) := by
  have h3 := three_le_bandStart hy
  rw [Finset.mem_Ico] at hd
  apply log_child_le hy (bandStart_le hy)
  · exact_mod_cast (show 0 < d by omega)
  · exact_mod_cast hd.2

/-- (7.5) in child-size form: `ln((d − 2) + 2) ≤ φ(y)`. -/
theorem log_child_le_n (hy : 1024 ≤ Real.log ((n:ℝ) + 2)) {d : ℕ}
    (hd : d ∈ Finset.Ico (bandStart n) (2 * bandStart n)) :
    Real.log (((d - 2 : ℕ) : ℝ) + 2) ≤ phiChild (Real.log ((n:ℝ) + 2)) := by
  have h3 := three_le_bandStart hy
  have hd' := hd
  rw [Finset.mem_Ico] at hd'
  rw [cast_child (by omega)]
  exact log_band_le hy hd

/-- (5.1)'s scale step on the band: `√(d/(N − d)) ≤ 2√(C_n/N)` for every `d ∈ [C_n, 2C_n)`. -/
theorem band_translate_scale (hy : 1024 ≤ Real.log ((n:ℝ) + 2)) {d : ℕ}
    (hd : d ∈ Finset.Ico (bandStart n) (2 * bandStart n)) :
    Real.sqrt ((d : ℝ) / ((n : ℝ) + 2 - d)) ≤ 2 * Real.sqrt ((bandStart n : ℝ) / ((n : ℝ) + 2)) := by
  have h3 := three_le_bandStart hy
  have h4 := four_bandStart_le hy
  rw [Finset.mem_Ico] at hd
  have hC : (0:ℝ) < bandStart n := by exact_mod_cast (show 0 < bandStart n by omega)
  have h4' : 4 * (bandStart n : ℝ) ≤ (n : ℝ) + 2 := by exact_mod_cast h4
  have hd2 : (d : ℝ) < 2 * (bandStart n : ℝ) := by exact_mod_cast hd.2
  have hd0 : (0:ℝ) ≤ d := Nat.cast_nonneg d
  have hden : 0 < (n : ℝ) + 2 - d := by linarith
  have hden2 : 0 < (n : ℝ) + 2 - 2 * (bandStart n : ℝ) := by linarith
  have hmono : (d : ℝ) / ((n : ℝ) + 2 - d)
      ≤ 2 * (bandStart n : ℝ) / ((n : ℝ) + 2 - 2 * (bandStart n : ℝ)) := by
    rw [div_le_div_iff₀ hden hden2]; nlinarith
  exact le_trans (Real.sqrt_le_sqrt hmono) (sqrt_two_C_div_le hC h4')

/-- G2's side conditions at the (5.8) width: `C_n ≥ 2`, `ln C_n ≥ 2`, `0 < w ≤ ½`. -/
theorem g2_side_conditions (hy : 1024 ≤ Real.log ((n:ℝ) + 2)) :
    2 ≤ bandStart n ∧ 2 ≤ Real.log (bandStart n : ℝ) ∧
    0 < 1 / (Real.sqrt ((n:ℝ) + 2) * Real.log (bandStart n : ℝ) ^ 6) ∧
    1 / (Real.sqrt ((n:ℝ) + 2) * Real.log (bandStart n : ℝ) ^ 6) ≤ 1 / 2 := by
  have h3 := three_le_bandStart hy
  have hL := logC_ge_quarter hy (bandStart_ge n)
  have ha := alpha_bounds hy (bandStart_ge n)
  have hw := w_bounds hy (N_eq_exp n) (bandStart_ge n)
  refine ⟨by omega, by linarith, hw.1, by linarith [hw.2, ha.2]⟩

end Concrete

/-! ## 4. The δ-parameters -/

theorem one_thousand_le_Ydelta (δ : ℝ) : (1024:ℝ) ≤ Ydelta δ := le_max_left _ _

theorem exp_Ydelta_le_Bdelta (δ : ℝ) : Real.exp (Ydelta δ) ≤ (Bdelta δ : ℝ) := Nat.le_ceil _

/-- A nonbase size `n > B_δ` has `y = ln(n+2) > Y_δ`. -/
theorem Ydelta_lt_log {δ : ℝ} {n : ℕ} (hn : Bdelta δ < n) : Ydelta δ < Real.log ((n:ℝ) + 2) := by
  rw [Real.lt_log_iff_exp_lt (Npos n)]
  have h1 := exp_Ydelta_le_Bdelta δ
  have h2 : (Bdelta δ : ℝ) < n := by exact_mod_cast hn
  linarith

/-- A nonbase size `n > B_δ` has `y = ln(n+2) ≥ 1024`. -/
theorem log_ge_of_nonbase {δ : ℝ} {n : ℕ} (hn : Bdelta δ < n) : 1024 ≤ Real.log ((n:ℝ) + 2) :=
  le_trans (one_thousand_le_Ydelta δ) (Ydelta_lt_log hn).le

theorem Bdelta_ge (δ : ℝ) : (1025:ℝ) ≤ (Bdelta δ : ℝ) := by
  have h1 := exp_Ydelta_le_Bdelta δ
  have h2 := Real.add_one_le_exp (Ydelta δ)
  have h3 := one_thousand_le_Ydelta δ
  linarith

/-- (9.6)'s last step: `4/(B_δ + 2) < 1`. -/
theorem four_div_Bdelta_lt_one (δ : ℝ) : 4 / ((Bdelta δ : ℝ) + 2) < 1 := by
  have h := Bdelta_ge δ
  rw [div_lt_one (by linarith)]; linarith

theorem Ydelta_cube_ge {δ : ℝ} (hδ : 0 < δ) : (10:ℝ) ^ 4 / δ ≤ Ydelta δ ^ 3 := by
  have ht0 : 0 ≤ ((10:ℝ) ^ 4 / δ) ^ ((1:ℝ) / 3) := Real.rpow_nonneg (by positivity) _
  have htY : ((10:ℝ) ^ 4 / δ) ^ ((1:ℝ) / 3) ≤ Ydelta δ := le_max_right _ _
  have hcube : (((10:ℝ) ^ 4 / δ) ^ ((1:ℝ) / 3)) ^ 3 = (10:ℝ) ^ 4 / δ := by
    rw [← Real.rpow_natCast (((10:ℝ) ^ 4 / δ) ^ ((1:ℝ) / 3)) 3, ← Real.rpow_mul (by positivity)]
    norm_num
  calc (10:ℝ) ^ 4 / δ = (((10:ℝ) ^ 4 / δ) ^ ((1:ℝ) / 3)) ^ 3 := hcube.symm
    _ ≤ Ydelta δ ^ 3 := pow_le_pow_left₀ ht0 htY 3

/-- (8.2)'s constant: `8000/Y_δ³ ≤ 0.8 δ` for `δ > 0`. -/
theorem err_const_le {δ : ℝ} (hδ : 0 < δ) : 8000 / Ydelta δ ^ 3 ≤ 4 / 5 * δ := by
  have h := Ydelta_cube_ge hδ
  have hpos : 0 < (10:ℝ) ^ 4 / δ := by positivity
  calc 8000 / Ydelta δ ^ 3 ≤ 8000 / ((10:ℝ) ^ 4 / δ) :=
        div_le_div_of_nonneg_left (by norm_num) hpos h
    _ = 4 / 5 * δ := by rw [div_div_eq_mul_div]; ring

/-! ## 5. Band averages over `Finset.Ico C (2 * C)` -/

/-- An average over the `C` band sizes of terms each `≤ T` is `≤ T`. -/
lemma band_avg_le (C : ℕ) (hC : 1 ≤ C) (f : ℕ → ℝ) (T : ℝ)
    (h : ∀ d ∈ Finset.Ico C (2 * C), f d ≤ T) :
    1 / (C : ℝ) * (∑ d ∈ Finset.Ico C (2 * C), f d) ≤ T := by
  have hs := Finset.sum_le_card_nsmul _ _ _ h
  have hcard : (Finset.Ico C (2 * C)).card = C := by rw [Nat.card_Ico]; omega
  rw [hcard, nsmul_eq_mul] at hs
  have hC' : (0:ℝ) < C := by exact_mod_cast hC
  calc 1 / (C : ℝ) * (∑ d ∈ Finset.Ico C (2 * C), f d) ≤ 1 / (C : ℝ) * ((C : ℝ) * T) :=
        mul_le_mul_of_nonneg_left hs (by positivity)
    _ = T := by field_simp

lemma band_avg_nonneg (C : ℕ) (f : ℕ → ℝ) (h : ∀ d ∈ Finset.Ico C (2 * C), 0 ≤ f d) :
    0 ≤ 1 / (C : ℝ) * (∑ d ∈ Finset.Ico C (2 * C), f d) :=
  mul_nonneg (by positivity) (Finset.sum_nonneg h)

/-! ## 6. Error induction (v2 §8) -/

/-- The potential of (8.2): at a nonbase size, `D_n ≤ 8000/Y_δ³ − 1000/y³`. -/
theorem error_potential (δ : ℝ) (D : ℕ → ℝ)
    (hbase : ∀ n, n ≤ Bdelta δ → D n ≤ 0)
    (hstep : ∀ n, Bdelta δ < n →
      D n ≤ 1 / (bandStart n : ℝ) * (∑ d ∈ Finset.Ico (bandStart n) (2 * bandStart n), D (d - 2))
        + 7000 / Real.log ((n : ℝ) + 2) ^ 3) :
    ∀ n, Bdelta δ < n → D n ≤ 8000 / Ydelta δ ^ 3 - 1000 / Real.log ((n : ℝ) + 2) ^ 3 := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
  intro hn
  have hY := one_thousand_le_Ydelta δ
  have hYy := Ydelta_lt_log hn
  have hy := log_ge_of_nonbase hn
  have hYpos : 0 < Ydelta δ := by linarith
  have hypos : 0 < Real.log ((n:ℝ) + 2) := by linarith
  have hchild : ∀ d ∈ Finset.Ico (bandStart n) (2 * bandStart n),
      D (d - 2) ≤ 8000 / Ydelta δ ^ 3 - 8000 / Real.log ((n:ℝ) + 2) ^ 3 := by
    intro d hd
    obtain ⟨_, hlt, _⟩ := band_child_nat hy hd
    by_cases hm : d - 2 ≤ Bdelta δ
    · have h0 := hbase _ hm
      have h1 : 8000 / Real.log ((n:ℝ) + 2) ^ 3 ≤ 8000 / Ydelta δ ^ 3 :=
        div_le_div_of_nonneg_left (by norm_num) (by positivity)
          (pow_le_pow_left₀ hYpos.le hYy.le 3)
      linarith
    · rw [not_le] at hm
      have ih' := ih (d - 2) hlt hm
      have hYc := Ydelta_lt_log hm
      have hc := log_child_le_n hy hd
      have hφ := phiChild_le_half hy
      have hy'pos : 0 < Real.log (((d - 2 : ℕ) : ℝ) + 2) := by linarith
      have hy'le : Real.log (((d - 2 : ℕ) : ℝ) + 2) ≤ Real.log ((n:ℝ) + 2) / 2 := by linarith
      have h3 : Real.log (((d - 2 : ℕ) : ℝ) + 2) ^ 3 ≤ (Real.log ((n:ℝ) + 2) / 2) ^ 3 :=
        pow_le_pow_left₀ hy'pos.le hy'le 3
      have h4 : 8000 / Real.log ((n:ℝ) + 2) ^ 3 ≤ 1000 / Real.log (((d - 2 : ℕ) : ℝ) + 2) ^ 3 := by
        rw [div_le_div_iff₀ (by positivity) (by positivity)]
        have e : (Real.log ((n:ℝ) + 2) / 2) ^ 3 = Real.log ((n:ℝ) + 2) ^ 3 / 8 := by ring
        linarith
      linarith
  have hC1 : 1 ≤ bandStart n := by have := three_le_bandStart hy; omega
  have havg : 1 / (bandStart n : ℝ) * (∑ d ∈ Finset.Ico (bandStart n) (2 * bandStart n), D (d - 2))
      ≤ 8000 / Ydelta δ ^ 3 - 8000 / Real.log ((n:ℝ) + 2) ^ 3 :=
    band_avg_le (bandStart n) hC1 (fun d => D (d - 2)) _ hchild
  have hs := hstep n hn
  have e : 8000 / Ydelta δ ^ 3 - 8000 / Real.log ((n:ℝ) + 2) ^ 3 + 7000 / Real.log ((n:ℝ) + 2) ^ 3
      = 8000 / Ydelta δ ^ 3 - 1000 / Real.log ((n:ℝ) + 2) ^ 3 := by ring
  linarith

/-- (8.2) with its constant: `D_n ≤ 8000/Y_δ³` for every `n`. -/
theorem error_bound_const (δ : ℝ) (D : ℕ → ℝ)
    (hbase : ∀ n, n ≤ Bdelta δ → D n ≤ 0)
    (hstep : ∀ n, Bdelta δ < n →
      D n ≤ 1 / (bandStart n : ℝ) * (∑ d ∈ Finset.Ico (bandStart n) (2 * bandStart n), D (d - 2))
        + 7000 / Real.log ((n : ℝ) + 2) ^ 3) :
    ∀ n, D n ≤ 8000 / Ydelta δ ^ 3 := by
  intro n
  have hYpos : 0 < Ydelta δ := by have := one_thousand_le_Ydelta δ; linarith
  by_cases hn : n ≤ Bdelta δ
  · have h0 := hbase n hn
    have h1 : 0 < 8000 / Ydelta δ ^ 3 := by positivity
    linarith
  · rw [not_le] at hn
    have h0 := error_potential δ D hbase hstep n hn
    have hy := log_ge_of_nonbase hn
    have hypos : 0 < Real.log ((n:ℝ) + 2) := by linarith
    have h1 : 0 < 1000 / Real.log ((n:ℝ) + 2) ^ 3 := by positivity
    linarith

/-- **v2 (8.2), error induction.** For `δ > 0`: if `D_n ≤ 0` for `n ≤ B_δ` and, for `n > B_δ`,
`D_n ≤ (1/C_n) Σ_{d ∈ [C_n, 2C_n)} D_{d−2} + 7000/(ln(n+2))³`, then `D_n ≤ δ` for every `n`. -/
theorem error_induction (δ : ℝ) (hδ : 0 < δ) (D : ℕ → ℝ)
    (hbase : ∀ n, n ≤ Bdelta δ → D n ≤ 0)
    (hstep : ∀ n, Bdelta δ < n →
      D n ≤ 1 / (bandStart n : ℝ) * (∑ d ∈ Finset.Ico (bandStart n) (2 * bandStart n), D (d - 2))
        + 7000 / Real.log ((n : ℝ) + 2) ^ 3) :
    ∀ n, D n ≤ δ := by
  intro n
  have h1 := error_bound_const δ D hbase hstep n
  have h2 := err_const_le hδ
  linarith

/-! ## 7. The (8.1) arithmetic -/

lemma neg_log_one_sub_le {η : ℝ} (h0 : 0 ≤ η) (h1 : η ≤ 1 / 2) : -Real.log (1 - η) ≤ 2 * η := by
  have hpos : 0 < 1 - η := by linarith
  have h := Real.one_sub_inv_le_log_of_pos hpos
  have h2 : (1 - η)⁻¹ ≤ 1 + 2 * η := by
    rw [inv_eq_one_div, div_le_iff₀ hpos]
    nlinarith [mul_nonneg h0 (by linarith : (0:ℝ) ≤ 1 - 2 * η)]
  linarith

/-- The (8.1) estimate for any bracket `0 ≤ b ≤ 3y`. -/
theorem step81_core {n : ℕ} (hy : 1024 ≤ Real.log ((n : ℝ) + 2)) {Δ b : ℝ}
    (hΔ : Δ ≤ 2000 / Real.log ((n : ℝ) + 2) ^ 4) (hb0 : 0 ≤ b)
    (hb : b ≤ 3 * Real.log ((n : ℝ) + 2)) :
    Δ * b - Real.log (1 - floorProb n) ≤ 7000 / Real.log ((n : ℝ) + 2) ^ 3 := by
  have hn := n_ge hy
  have hNexp := N_eq_exp n
  generalize hyd : Real.log ((n : ℝ) + 2) = y at hy hΔ hb hNexp ⊢
  have hy0 : 0 < y := by linarith
  have h1 : Δ * b ≤ 2000 / y ^ 4 * b := mul_le_mul_of_nonneg_right hΔ hb0
  have h2 : 2000 / y ^ 4 * b ≤ 2000 / y ^ 4 * (3 * y) :=
    mul_le_mul_of_nonneg_left hb (by positivity)
  have h3 : 2000 / y ^ 4 * (3 * y) = 6000 / y ^ 3 := by field_simp; ring
  have hη0 : 0 ≤ floorProb n := by unfold floorProb; positivity
  have hn2 : (4:ℝ) ≤ (n:ℝ) ^ 2 := by nlinarith
  have hη1 : floorProb n ≤ 1 / 2 := by
    unfold floorProb
    rw [inv_eq_one_div, div_le_div_iff₀ (by positivity) (by norm_num)]; linarith
  have h4 := neg_log_one_sub_le hη0 hη1
  have h8 : 8 * y ^ 3 ≤ ((n : ℝ) + 2) ^ 2 := by
    rw [hNexp, ← Real.exp_nat_mul]
    apply le_exp_of_log_le (by positivity)
    rw [Real.log_mul (by norm_num) (by positivity), Real.log_pow, log_eight_eq]
    push_cast
    have := log_le_y64 hy0
    have := Real.log_two_lt_d9
    linarith
  have hsq : ((n : ℝ) + 2) ^ 2 ≤ 4 * (n : ℝ) ^ 2 := by nlinarith
  have h5 : 2 * floorProb n ≤ 1 / y ^ 3 := by
    unfold floorProb
    rw [show 2 * ((n : ℝ) ^ 2)⁻¹ = 2 / (n : ℝ) ^ 2 by ring,
      div_le_div_iff₀ (by positivity) (by positivity)]
    linarith
  have h6 : 6000 / y ^ 3 + 1 / y ^ 3 ≤ 7000 / y ^ 3 := by
    rw [← add_div]
    exact div_le_div_of_nonneg_right (by norm_num) (by positivity)
  linarith

/-- **v2 (8.1), arithmetic.** If `y = ln(n+2) ≥ 1024` and `Δ_n ≤ 2000 y⁻⁴`, then
`Δ_n [ln(n+1) + 2 ln n] − ln(1 − n⁻²) ≤ 7000/y³` (no sign condition on `Δ_n` is needed). -/
theorem step81_arith {n : ℕ} (hy : 1024 ≤ Real.log ((n : ℝ) + 2)) {Δ : ℝ}
    (hΔ : Δ ≤ 2000 / Real.log ((n : ℝ) + 2) ^ 4) :
    Δ * (Real.log ((n : ℝ) + 1) + 2 * Real.log n) - Real.log (1 - floorProb n)
      ≤ 7000 / Real.log ((n : ℝ) + 2) ^ 3 := by
  have hn := n_ge hy
  have hn0 : (0:ℝ) < n := by linarith
  have h1 : Real.log ((n:ℝ) + 1) ≤ Real.log ((n:ℝ) + 2) :=
    Real.log_le_log (by linarith) (by linarith)
  have h2 : Real.log (n:ℝ) ≤ Real.log ((n:ℝ) + 2) := Real.log_le_log hn0 (by linarith)
  have h3 : 0 ≤ Real.log ((n:ℝ) + 1) := Real.log_nonneg (by linarith)
  have h4 : 0 ≤ Real.log (n:ℝ) := Real.log_nonneg (by linarith)
  exact step81_core hy hΔ (by linarith) (by linarith)

/-- **(8.1) arithmetic**, Lemma L's bracket `ln(s_max+1) + ln(1/η_n)`, for any `s_max ≤ n`. -/
theorem step81_arith_lift {n smax : ℕ} (hs : smax ≤ n) (hy : 1024 ≤ Real.log ((n : ℝ) + 2))
    {Δ : ℝ} (hΔ : Δ ≤ 2000 / Real.log ((n : ℝ) + 2) ^ 4) :
    Δ * (Real.log ((smax : ℝ) + 1) + Real.log (1 / floorProb n)) - Real.log (1 - floorProb n)
      ≤ 7000 / Real.log ((n : ℝ) + 2) ^ 3 := by
  have hn := n_ge hy
  have hn0 : (0:ℝ) < n := by linarith
  have hlog : Real.log (1 / floorProb n) = 2 * Real.log n := by
    unfold floorProb; rw [one_div, inv_inv, Real.log_pow]; push_cast; ring
  have hs' : (smax : ℝ) ≤ n := by exact_mod_cast hs
  have hs0 : (0:ℝ) ≤ smax := Nat.cast_nonneg smax
  have h1 : Real.log ((smax:ℝ) + 1) ≤ Real.log ((n:ℝ) + 2) :=
    Real.log_le_log (by linarith) (by linarith)
  have h2 : Real.log (n:ℝ) ≤ Real.log ((n:ℝ) + 2) := Real.log_le_log hn0 (by linarith)
  have h3 : 0 ≤ Real.log ((smax:ℝ) + 1) := Real.log_nonneg (by linarith)
  have h4 : 0 ≤ Real.log (n:ℝ) := Real.log_nonneg (by linarith)
  rw [hlog]
  exact step81_core hy hΔ (by linarith) (by linarith)

/-- (8.1) ⇒ (8.2), v2 bracket. -/
theorem error_induction_of_81 (δ : ℝ) (hδ : 0 < δ) (D Δ : ℕ → ℝ)
    (hbase : ∀ n, n ≤ Bdelta δ → D n ≤ 0)
    (hΔ : ∀ n, Bdelta δ < n → Δ n ≤ 2000 / Real.log ((n : ℝ) + 2) ^ 4)
    (hstep : ∀ n, Bdelta δ < n →
      D n ≤ 1 / (bandStart n : ℝ) * (∑ d ∈ Finset.Ico (bandStart n) (2 * bandStart n), D (d - 2))
        + Δ n * (Real.log ((n : ℝ) + 1) + 2 * Real.log n) - Real.log (1 - floorProb n)) :
    ∀ n, D n ≤ δ := by
  refine error_induction δ hδ D hbase ?_
  intro n hn
  have h1 := hstep n hn
  have h2 := step81_arith (log_ge_of_nonbase hn) (hΔ n hn)
  linarith

/-- (8.1) ⇒ (8.2), Lemma L's bracket with any `s_max n ≤ n`. -/
theorem error_induction_of_lift (δ : ℝ) (hδ : 0 < δ) (D Δ : ℕ → ℝ) (smax : ℕ → ℕ)
    (hbase : ∀ n, n ≤ Bdelta δ → D n ≤ 0)
    (hsmax : ∀ n, Bdelta δ < n → smax n ≤ n)
    (hΔ : ∀ n, Bdelta δ < n → Δ n ≤ 2000 / Real.log ((n : ℝ) + 2) ^ 4)
    (hstep : ∀ n, Bdelta δ < n →
      D n ≤ 1 / (bandStart n : ℝ) * (∑ d ∈ Finset.Ico (bandStart n) (2 * bandStart n), D (d - 2))
        + Δ n * (Real.log ((smax n : ℝ) + 1) + Real.log (1 / floorProb n))
        - Real.log (1 - floorProb n)) :
    ∀ n, D n ≤ δ := by
  refine error_induction δ hδ D hbase ?_
  intro n hn
  have h1 := hstep n hn
  have h2 := step81_arith_lift (hsmax n hn) (log_ge_of_nonbase hn) (hΔ n hn)
  linarith

/-! ## 8. Cost and depth (v2 §9) -/

lemma one_le_log_N {n : ℕ} (hn : 1 ≤ n) : 1 ≤ Real.log ((n:ℝ) + 2) := by
  rw [Real.le_log_iff_exp_le (Npos n)]
  have h1 := Real.exp_one_lt_d9
  have h2 : (1:ℝ) ≤ n := by exact_mod_cast hn
  linarith

/-- The cost potential: at a nonbase size,
`Cost_n ≤ B_δ + 1 + log₄ f(y) + 4/(B_δ+2) − 4/(n+2)`. -/
theorem cost_potential (δ : ℝ) (Cost : ℕ → ℝ)
    (hbase : ∀ n, n ≤ Bdelta δ → Cost n ≤ n)
    (hstep : ∀ n, Bdelta δ < n →
      Cost n ≤ 1 + 1 / (bandStart n : ℝ) *
          (∑ d ∈ Finset.Ico (bandStart n) (2 * bandStart n), Cost (d - 2)) + 1 / (n : ℝ)) :
    ∀ n, Bdelta δ < n →
      Cost n ≤ (Bdelta δ : ℝ) + 1 + Real.logb 4 (fDepth (Real.log ((n : ℝ) + 2)))
        + 4 / ((Bdelta δ : ℝ) + 2) - 4 / ((n : ℝ) + 2) := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
  intro hn
  have hy := log_ge_of_nonbase hn
  have hn1 : (1:ℝ) ≤ n := by have := n_ge hy; linarith
  have hB0 : (0:ℝ) ≤ Bdelta δ := Nat.cast_nonneg _
  have hlog3 : 3 ≤ Real.logb 4 (fDepth (Real.log ((n:ℝ) + 2))) := three_le_logb_four (fDepth_ge hy)
  have hT : ∀ d ∈ Finset.Ico (bandStart n) (2 * bandStart n),
      Cost (d - 2) ≤ (Bdelta δ : ℝ) + Real.logb 4 (fDepth (Real.log ((n:ℝ) + 2)))
        + 4 / ((Bdelta δ : ℝ) + 2) - 4 / ((n:ℝ) + 2) - 1 / (n:ℝ) := by
    intro d hd
    obtain ⟨_, hlt, h2d⟩ := band_child_nat hy hd
    have hd3 : 3 ≤ d := by
      have := three_le_bandStart hy; rw [Finset.mem_Ico] at hd; omega
    by_cases hm : d - 2 ≤ Bdelta δ
    · have hc := hbase _ hm
      have hmB : ((d - 2 : ℕ) : ℝ) ≤ Bdelta δ := by exact_mod_cast hm
      have h4 : 4 / ((n:ℝ) + 2) ≤ 2 := by rw [div_le_iff₀ (by positivity)]; linarith
      have h1n : 1 / (n:ℝ) ≤ 1 := by rw [div_le_iff₀ (by linarith)]; linarith
      have h4B : 0 ≤ 4 / ((Bdelta δ : ℝ) + 2) := by positivity
      linarith
    · rw [not_le] at hm
      have ih' := ih (d - 2) hlt hm
      have hy' := log_ge_of_nonbase hm
      have hc := log_child_le_n hy hd
      have hfc := fDepth_child_le hy (by linarith) hc
      have hlogb := logb_four_child (by linarith [fDepth_ge hy']) hfc
      have hfl : 4 / ((n:ℝ) + 2) + 1 / (n:ℝ) ≤ 4 / (((d - 2 : ℕ) : ℝ) + 2) := by
        rw [cast_child (by omega)]
        apply floor_term_le hn1 (by exact_mod_cast (show 0 < d by omega))
        have h2 : 2 * d ≤ n + 1 := by omega
        exact_mod_cast h2
      linarith
  have hC1 : 1 ≤ bandStart n := by have := three_le_bandStart hy; omega
  have havg : 1 / (bandStart n : ℝ) * (∑ d ∈ Finset.Ico (bandStart n) (2 * bandStart n), Cost (d - 2))
      ≤ (Bdelta δ : ℝ) + Real.logb 4 (fDepth (Real.log ((n:ℝ) + 2)))
        + 4 / ((Bdelta δ : ℝ) + 2) - 4 / ((n:ℝ) + 2) - 1 / (n:ℝ) :=
    band_avg_le (bandStart n) hC1 (fun d => Cost (d - 2)) _ hT
  have hs := hstep n hn
  linarith

/-- (9.3)–(9.6) in sharp form: `Cost_n ≤ log₄ ln(n+2) + B_δ + 1 + 4/(B_δ+2)` for `n ≥ 1`. -/
theorem cost_induction_sharp (δ : ℝ) (Cost : ℕ → ℝ)
    (hbase : ∀ n, n ≤ Bdelta δ → Cost n ≤ n)
    (hstep : ∀ n, Bdelta δ < n →
      Cost n ≤ 1 + 1 / (bandStart n : ℝ) *
          (∑ d ∈ Finset.Ico (bandStart n) (2 * bandStart n), Cost (d - 2)) + 1 / (n : ℝ)) :
    ∀ n, 1 ≤ n → Cost n ≤ Real.logb 4 (Real.log ((n : ℝ) + 2)) + (Bdelta δ : ℝ) + 1
        + 4 / ((Bdelta δ : ℝ) + 2) := by
  intro n hn1
  have hlogN := one_le_log_N hn1
  have hlog0 : 0 ≤ Real.logb 4 (Real.log ((n:ℝ) + 2)) := Real.logb_nonneg (by norm_num) hlogN
  have h4B : 0 ≤ 4 / ((Bdelta δ : ℝ) + 2) := by positivity
  by_cases hn : n ≤ Bdelta δ
  · have h1 := hbase n hn
    have h2 : (n:ℝ) ≤ Bdelta δ := by exact_mod_cast hn
    linarith
  · rw [not_le] at hn
    have hp := cost_potential δ Cost hbase hstep n hn
    have hy := log_ge_of_nonbase hn
    have hf : Real.logb 4 (fDepth (Real.log ((n:ℝ) + 2))) ≤ Real.logb 4 (Real.log ((n:ℝ) + 2)) :=
      Real.logb_le_logb_of_le (by norm_num) (by linarith [fDepth_ge hy])
        (fDepth_le_self (by linarith))
    have h0 : 0 ≤ 4 / ((n:ℝ) + 2) := by positivity
    linarith

/-- **v2 (9.2)–(9.6), cost.** If `Cost_n ≤ n` for `n ≤ B_δ` and, for `n > B_δ`,
`Cost_n ≤ 1 + (1/C_n) Σ_{d ∈ [C_n, 2C_n)} Cost_{d−2} + 1/n`, then `Cost_n ≤ log₄ ln(n+2) + B_δ + 2` for every
`n ≥ 1`.  Holds for every real `δ`. -/
theorem cost_induction (δ : ℝ) (Cost : ℕ → ℝ)
    (hbase : ∀ n, n ≤ Bdelta δ → Cost n ≤ n)
    (hstep : ∀ n, Bdelta δ < n →
      Cost n ≤ 1 + 1 / (bandStart n : ℝ) *
          (∑ d ∈ Finset.Ico (bandStart n) (2 * bandStart n), Cost (d - 2)) + 1 / (n : ℝ)) :
    ∀ n, 1 ≤ n → Cost n ≤ Real.logb 4 (Real.log ((n : ℝ) + 2)) + (Bdelta δ : ℝ) + 2 := by
  intro n hn1
  have h1 := cost_induction_sharp δ Cost hbase hstep n hn1
  have h2 := four_div_Bdelta_lt_one δ
  linarith

/-- v2 §1: `log₄ ln x ≤ ½ log₂ log₂ x` for `x > 1`. -/
theorem logb_four_log_le {x : ℝ} (hx : 1 < x) :
    Real.logb 4 (Real.log x) ≤ 1 / 2 * Real.logb 2 (Real.logb 2 x) := by
  have hlx : 0 < Real.log x := Real.log_pos hx
  have hl2 : 0 < Real.log 2 := log_two_pos'
  have hl2' : Real.log 2 < 1 := by have := Real.log_two_lt_d9; linarith
  have hll2 : Real.log (Real.log 2) < 0 := Real.log_neg hl2 hl2'
  have e1 : Real.logb 4 (Real.log x) = Real.log (Real.log x) / (2 * Real.log 2) := by
    unfold Real.logb; rw [log_four_eq]
  have e2 : Real.logb 2 (Real.logb 2 x)
      = (Real.log (Real.log x) - Real.log (Real.log 2)) / Real.log 2 := by
    unfold Real.logb; rw [Real.log_div hlx.ne' hl2.ne']
  rw [e1, e2, show 1 / 2 * ((Real.log (Real.log x) - Real.log (Real.log 2)) / Real.log 2)
      = (Real.log (Real.log x) - Real.log (Real.log 2)) / (2 * Real.log 2) by ring]
  exact div_le_div_of_nonneg_right (by linarith) (by positivity)

/-- **(9.2)–(9.6), cost**, in v2 §1's `½ log₂ log₂` form. -/
theorem cost_induction_log2 (δ : ℝ) (Cost : ℕ → ℝ)
    (hbase : ∀ n, n ≤ Bdelta δ → Cost n ≤ n)
    (hstep : ∀ n, Bdelta δ < n →
      Cost n ≤ 1 + 1 / (bandStart n : ℝ) *
          (∑ d ∈ Finset.Ico (bandStart n) (2 * bandStart n), Cost (d - 2)) + 1 / (n : ℝ)) :
    ∀ n, 1 ≤ n → Cost n ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + (Bdelta δ : ℝ) + 2 := by
  intro n hn
  have h1 := cost_induction δ Cost hbase hstep n hn
  have h0 : (0:ℝ) ≤ n := Nat.cast_nonneg n
  have h2 := logb_four_log_le (by linarith : (1:ℝ) < (n:ℝ) + 2)
  linarith

lemma floorProb_mul_cast (n : ℕ) : floorProb n * (n : ℝ) = 1 / (n : ℝ) := by
  unfold floorProb
  rcases Nat.eq_zero_or_pos n with h | h
  · subst h; simp
  · have hn : (n:ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
    field_simp

/-- **v2 (9.1) ⇒ (9.2).** If `c = n⁻²·n + (1 − n⁻²)(1 + a)` and `0 ≤ 1 + a`, then `c ≤ 1 + a + 1/n`.  The
premise holds when `a` is an average of nonnegative costs; it cannot be dropped (for `1 + a < 0` and `n ≥ 2` the
conclusion fails). -/
theorem cost_step_of_exact (n : ℕ) (a c : ℝ) (ha : 0 ≤ 1 + a)
    (hc : c = floorProb n * (n : ℝ) + (1 - floorProb n) * (1 + a)) :
    c ≤ 1 + a + 1 / (n : ℝ) := by
  rw [hc, floorProb_mul_cast]
  have h0 : 0 ≤ floorProb n := by unfold floorProb; positivity
  nlinarith [mul_nonneg h0 ha]

/-- The exact recursion (9.1) with base `Cost_n = n` forces `Cost_n ≥ 0` for all `n`. -/
theorem cost_nonneg_of_exact (δ : ℝ) (Cost : ℕ → ℝ)
    (hbase : ∀ n, n ≤ Bdelta δ → Cost n = n)
    (hexact : ∀ n, Bdelta δ < n →
      Cost n = floorProb n * (n : ℝ) + (1 - floorProb n) *
        (1 + 1 / (bandStart n : ℝ) *
          (∑ d ∈ Finset.Ico (bandStart n) (2 * bandStart n), Cost (d - 2)))) :
    ∀ n, 0 ≤ Cost n := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
  by_cases hn : n ≤ Bdelta δ
  · rw [hbase n hn]; exact Nat.cast_nonneg n
  · rw [not_le] at hn
    have hy := log_ge_of_nonbase hn
    have hn1 : (1:ℝ) ≤ n := by have := n_ge hy; linarith
    have h0 : 0 ≤ floorProb n := by unfold floorProb; positivity
    have h1 : floorProb n ≤ 1 := by
      unfold floorProb; apply inv_le_one_of_one_le₀; nlinarith
    have havg := band_avg_nonneg (bandStart n) (fun d => Cost (d - 2))
      (fun d hd => ih _ (band_child_nat hy hd).2.1)
    rw [hexact n hn]
    have h2 : 0 ≤ floorProb n * (n : ℝ) := mul_nonneg h0 (Nat.cast_nonneg n)
    have h3 : 0 ≤ (1 - floorProb n) * (1 + 1 / (bandStart n : ℝ) *
        (∑ d ∈ Finset.Ico (bandStart n) (2 * bandStart n), Cost (d - 2))) :=
      mul_nonneg (by linarith) (by linarith)
    linarith

/-- **v2 (9.1) ⇒ Theorem R's cost bound.** If `Cost_n = n` for `n ≤ B_δ` and the exact identity
`Cost_n = n⁻²·n + (1 − n⁻²)(1 + (1/C_n) Σ_{d ∈ [C_n, 2C_n)} Cost_{d−2})` holds for `n > B_δ`, then for every
`n ≥ 1`: `Cost_n ≤ log₄ ln(n+2) + B_δ + 2` and `Cost_n ≤ ½ log₂ log₂(n+2) + B_δ + 2`. -/
theorem cost_induction_of_exact (δ : ℝ) (Cost : ℕ → ℝ)
    (hbase : ∀ n, n ≤ Bdelta δ → Cost n = n)
    (hexact : ∀ n, Bdelta δ < n →
      Cost n = floorProb n * (n : ℝ) + (1 - floorProb n) *
        (1 + 1 / (bandStart n : ℝ) *
          (∑ d ∈ Finset.Ico (bandStart n) (2 * bandStart n), Cost (d - 2)))) :
    ∀ n, 1 ≤ n → Cost n ≤ Real.logb 4 (Real.log ((n : ℝ) + 2)) + (Bdelta δ : ℝ) + 2 ∧
      Cost n ≤ 1 / 2 * Real.logb 2 (Real.logb 2 ((n : ℝ) + 2)) + (Bdelta δ : ℝ) + 2 := by
  have hnn := cost_nonneg_of_exact δ Cost hbase hexact
  have hstep : ∀ n, Bdelta δ < n →
      Cost n ≤ 1 + 1 / (bandStart n : ℝ) *
          (∑ d ∈ Finset.Ico (bandStart n) (2 * bandStart n), Cost (d - 2)) + 1 / (n : ℝ) := by
    intro n hn
    have havg := band_avg_nonneg (bandStart n) (fun d => Cost (d - 2)) (fun d _ => hnn _)
    exact cost_step_of_exact n _ _ (by linarith) (hexact n hn)
  intro n hn
  exact ⟨cost_induction δ Cost (fun n hn => (hbase n hn).le) hstep n hn,
    cost_induction_log2 δ Cost (fun n hn => (hbase n hn).le) hstep n hn⟩

/-! ## 9. Nonbase packages of v2 §7 -/

/-- **(7.1)** at a nonbase size. -/
theorem scales_71 {δ : ℝ} {n : ℕ} (hn : Bdelta δ < n) :
    1024 ≤ Ydelta δ ∧ Ydelta δ < Real.log ((n : ℝ) + 2) ∧
    Real.exp (Real.log ((n : ℝ) + 2) / 4) * Real.log ((n : ℝ) + 2) ^ 8 ≤ (bandStart n : ℝ) ∧
    (bandStart n : ℝ) ≤ 2 * (Real.exp (Real.log ((n : ℝ) + 2) / 4) * Real.log ((n : ℝ) + 2) ^ 8) ∧
    Real.log ((n : ℝ) + 2) / 4 ≤ Real.log (bandStart n : ℝ) ∧
    Real.log (bandStart n : ℝ) ≤ Real.log ((n : ℝ) + 2) / 2 ∧
    4 * bandStart n ≤ n + 2 := by
  have hy := log_ge_of_nonbase hn
  exact ⟨one_thousand_le_Ydelta δ, Ydelta_lt_log hn, bandStart_ge n, bandStart_le hy,
    logC_ge_quarter hy (bandStart_ge n), logC_le_half hy (bandStart_ge n) (bandStart_le hy),
    four_bandStart_le hy⟩

/-- **(7.3)** at a nonbase size. -/
theorem scales_73 {δ : ℝ} {n : ℕ} (hn : Bdelta δ < n) :
    2 * Real.sqrt ((bandStart n : ℝ) / ((n : ℝ) + 2)) ≤ 1 / Real.log ((n : ℝ) + 2) ^ 4 ∧
    1 / (bandStart n : ℝ) ≤ 1 / Real.log ((n : ℝ) + 2) ^ 4 ∧
    ((n : ℝ) + 2) ^ ((1 : ℝ) / 4) * Real.log (bandStart n : ℝ) ^ ((7 : ℝ) / 2) / (bandStart n : ℝ)
      ≤ Real.log ((n : ℝ) + 2) ^ (-(9 : ℝ) / 2) ∧
    1 / ((n : ℝ) + 2 + 1) ≤ 1 / Real.log ((n : ℝ) + 2) ^ 4 := by
  have hy := log_ge_of_nonbase hn
  exact ⟨two_sqrt_le hy (N_eq_exp n) (bandStart_le hy), inv_C_le hy (bandStart_ge n),
    ratio_le hy (N_eq_exp n) (bandStart_ge n) (bandStart_le hy), inv_N_succ_le hy (N_eq_exp n)⟩

/-- **(7.4)** at a nonbase size: the (5.9) expression is `≤ 2000 y⁻⁴`, `α = (ln C)⁻⁴ ∈ (0, ¼]`,
and `w = N^{-1/2} (ln C)⁻⁶ ∈ (0, α]`. -/
theorem scales_74 {δ : ℝ} {n : ℕ} (hn : Bdelta δ < n) :
    2 * Real.sqrt ((bandStart n : ℝ) / ((n : ℝ) + 2)) + 3 / (bandStart n : ℝ)
        + 5 / Real.log (bandStart n : ℝ) ^ 4
        + 3 * ((n : ℝ) + 2) ^ ((1 : ℝ) / 4) * Real.log (bandStart n : ℝ) ^ ((7 : ℝ) / 2)
          / (bandStart n : ℝ)
        + 2 / ((n : ℝ) + 2 + 1) ≤ 2000 / Real.log ((n : ℝ) + 2) ^ 4 ∧
    0 < 1 / Real.log (bandStart n : ℝ) ^ 4 ∧ 1 / Real.log (bandStart n : ℝ) ^ 4 ≤ 1 / 4 ∧
    0 < 1 / (Real.sqrt ((n : ℝ) + 2) * Real.log (bandStart n : ℝ) ^ 6) ∧
    1 / (Real.sqrt ((n : ℝ) + 2) * Real.log (bandStart n : ℝ) ^ 6)
      ≤ 1 / Real.log (bandStart n : ℝ) ^ 4 := by
  have hy := log_ge_of_nonbase hn
  have ha := alpha_bounds hy (bandStart_ge n)
  have hw := w_bounds hy (N_eq_exp n) (bandStart_ge n)
  exact ⟨eq59_le hy (N_eq_exp n) (bandStart_ge n) (bandStart_le hy), ha.1, ha.2, hw.1, hw.2⟩

/-- **(7.4)** in (5.7) form: the (5.7) expression at the (5.8) parameters is `≤ 2000 y⁻⁴`. -/
theorem eq57_bound {δ : ℝ} {n : ℕ} (hn : Bdelta δ < n) {α w : ℝ}
    (hα : α = 1 / Real.log (bandStart n : ℝ) ^ 4)
    (hw : w = 1 / (Real.sqrt ((n : ℝ) + 2) * Real.log (bandStart n : ℝ) ^ 6)) :
    2 * Real.sqrt ((bandStart n : ℝ) / ((n : ℝ) + 2)) + 3 / (bandStart n : ℝ)
        + 3 * Real.sqrt (Real.log (bandStart n : ℝ) / (w * (bandStart n : ℝ) ^ 2)) + 4 * α
        + Real.sqrt (((n : ℝ) + 2) / α) * w + 2 / ((n : ℝ) + 2 + 1)
      ≤ 2000 / Real.log ((n : ℝ) + 2) ^ 4 := by
  have hy := log_ge_of_nonbase hn
  exact eq57_le hy (N_eq_exp n) (bandStart_ge n) (bandStart_le hy) hα hw

/-- **(7.5)** at a nonbase size. -/
theorem scales_75 {δ : ℝ} {n : ℕ} (hn : Bdelta δ < n) :
    3 ≤ bandStart n ∧ 2 * (bandStart n : ℝ) - 1 < (n : ℝ) + 2 ∧
    ∀ d ∈ Finset.Ico (bandStart n) (2 * bandStart n),
      1 ≤ d - 2 ∧ d - 2 < n ∧ ((d - 2 : ℕ) : ℝ) + 2 = (d : ℝ) ∧
      Real.log (d : ℝ) ≤ phiChild (Real.log ((n : ℝ) + 2)) ∧
      phiChild (Real.log ((n : ℝ) + 2)) ≤ Real.log ((n : ℝ) + 2) / 2 := by
  have hy := log_ge_of_nonbase hn
  have h3 := three_le_bandStart hy
  have h4 := four_bandStart_le hy
  refine ⟨h3, ?_, ?_⟩
  · have h4' : 4 * (bandStart n : ℝ) ≤ (n : ℝ) + 2 := by exact_mod_cast h4
    have h3' : (3:ℝ) ≤ bandStart n := by exact_mod_cast h3
    linarith
  · intro d hd
    obtain ⟨h1, h2, _⟩ := band_child_nat hy hd
    have hd' := hd
    rw [Finset.mem_Ico] at hd'
    exact ⟨h1, h2, cast_child (by omega), log_band_le hy hd, phiChild_le_half hy⟩

end Scales
end A36FS.Thm8


==> anc/formal_companion/lean/src/A36FS/Thm8/Transfer.lean <==
import Mathlib
import A36FS.FiniteKL
import A36FS.Thm8.Params
import A36FS.Thm8.Binom
import A36FS.Thm8.Grid
import A36FS.Thm8.Scales

/-!
# A36FS.Thm8.Transfer: the one-step comparison (the write-up §5, (5.1)–(5.9); paper Lemma Z5)

Full-support branch.  Mathematics: the write-up
(c4d9126f…) §5, from
an earlier derivation, Part I §5 (df300f42…), (5.1)–(5.9).

## Model
Finite mass functions `ℕ → ℝ`, as in `A36FS.Thm8.Binom` (WA): `binPmf N p k = C(N,k) p^k (1-p)^(N-k)`, and
`shiftPmf v P` is the law of `Y + v` when `P` is the law of `Y`.  Total variation is `½ Σ_{k ∈ S} |P k - Q k|`.
Every comparison is proved in WA's `ℓ¹` form `L1Le P Q c` (`Σ_{k ∈ S} |P k - Q k| ≤ c` for every finite `S`), so a
TV bound `t` is `L1Le P Q (2t)`.
* `stepPmf n s a`: the count after one round from prefix size `s` with prefix count `a`,
  `a + Bin(n - s, (a+1)/(s+2))`.
* `idealLaw n C` (`R_n`): `d` uniform on `[C, 2C)`, `a` uniform on `{0..d-2}`, then `stepPmf n (d-2) a`.
* `unifPmf n` (`P_n = Unif{0..n}`).
These three are the brief's definitions, verbatim.  The intermediate laws live on shifted counts `K + 1`, with
`N = n + 2`: `incLaw` (`ν_C B_N`, with `j = a + 1` uniform on `{1..d-1}`), `gridLaw` (`ν̄_C B_N`, `j` uniform on
`{0..d-1}`), `smoothLaw` (`(ν̄_C ∗ κ_w) B_N`, as `∫₀¹ f · Bin(N,·)` with WG's density `f = bandDens w C`) and
`lebLaw` (`λ B_N`).

## Main statements
* `stepPmf_kernel` (Target 1): for `s ≤ n` and `a ≤ s`, `stepPmf n s a` is nonnegative, vanishes above `n` and sums
  to one over `range (n+1)`.  `stepPmf_isKernel` is the same as `FSCore.FiniteKL.IsKernel` from `Fin (s+1)` to
  `Fin (n+1)`.
* `idealLaw_law` (Target 2): the same for `idealLaw n C`, for `3 ≤ C` and `2C ≤ n + 2`.
* `transfer_TV` (Target 3; Lemma Z5's first bound, v2 (5.7)): for `3 ≤ C`, `4C ≤ n + 2`, `ln C ≥ 2` and
  `0 < w ≤ α ≤ ¼`, `TV(R_n, P_n) ≤ 2√(C/N) + 3/C + 3√(ln C/(wC²)) + 4α + √(N/α)·w + 2/(N+1)`.
* `transfer_TV_subst` (Target 4; v2 (5.9)) at `α = (ln C)⁻⁴`, `w = N^{-1/2}(ln C)⁻⁶`, with `α ≤ ¼` and `w ≤ α` as
  hypotheses.  `subst_params` proves both from `ln C ≥ 2` alone, and `transfer_TV_subst'` drops them.
* `transfer_TV_hyps_instance`, `transfer_TV_instance` (Target 5): every hypothesis of `transfer_TV` at `C = 8`,
  `n = 30`, `α = ¼`, `w = ⅛`, and the instantiated bound.
* `idealLaw_eq_fin`, `transfer_TV_fin`: `idealLaw` and `transfer_TV` in the `Fin (n+1)` shape of the `Δ` term of
  Lift's `lemmaL_indexed_floorProb` (with `h d = 1/C`, `sz d = d - 2`, `K d a k = stepPmf n (d-2) a k`,
  `P = unifPmf n`).

## Proof (v2 §5), one lemma per step, all in `ℓ¹`
* (5.1) `shift_idealLaw`, `L1Le_51`: `K + 1 = j + Bin(N - d, j/d)` exactly; WA's `B1_consequence'` for each `(d, j)`;
  `√(d/(N-d)) ≤ 2√(C/N)` on the band (`band_scale`, through WS's `sqrt_two_C_div_le`).
* (5.2) `L1Le_52_d`, `L1Le_52`: each incomplete grid is at TV exactly `1/d` from `G_d` (`L1Le_coef`), and `1/d ≤ 1/C`.
* (5.3)–(5.4) `card_bad_le`, `grid_avg_le`, `L1Le_point`, `L1Le_54`: at most `4αd + 2` points `j/d ∉ [2α, 1-2α]` per
  grid; WG's `bandDens_density` writes `(ν̄_C ∗ κ_w) B_N` as the explicit `(d, j, z)` average; at a good point with
  `|z| ≤ w/2 ≤ α/2` there is no wrapping and Binom's `B2` applies; a bad point costs TV at most one (`L1Le_avg`).
* (5.5) `L1Le_55`: WG's `band_kernel_TV` for `φ_k = Bin(N,·)(k)`, `k ∈ range (N+1)`.
* (5.6) `integral_binPmf`, `lebLaw_eq`: `λ B_N = Unif{0..N}`.
* (5.7) `L1Le_unif_shift`, `transfer_TV`: `TV(Unif{0..N}, Unif{1..N-1}) = 2/(N+1)` (exported as `≤`); the
  triangle inequality along
  `K+1 → ν_C B_N → ν̄_C B_N → (ν̄_C ∗ κ_w) B_N → λ B_N = Unif{0..N} → Unif{1..N-1}`, and the unit shift
  (`L1Le_unshift`).
* (5.8)–(5.9) `transfer_TV_subst`: WS's `eq58_subst`.

## Route differences from v2 (each exported statement is v2's, or stronger)
* (5.4): each good point is bounded with `|z| ≤ w/2` pointwise instead of `E|Z| ≤ w`, so the proved intermediate is
  `TV(ν̄_C B_N, (ν̄_C ∗ κ_w) B_N) ≤ 4α + 2/C + ½√(N/α)·w`; (5.3) is used per grid as `≤ 4α + 2/d`.  `transfer_TV`
  states v2's constant.  The (5.4) lemmas do not need `α ≤ ¼`.
* (5.6): the fundamental theorem of calculus for the binomial distribution function, instead of integration by parts.
* WG's lemmas need `w ≤ ½`; `transfer_TV` derives it from `w ≤ α ≤ ¼`, which is its only use of `α ≤ ¼`.
  `3 ≤ C` is implied by `ln C ≥ 2` (which forces `C ≥ e² > 7`); it is kept because v2 and the brief state it.

`A36FS.Thm8.Params` is imported as COMMON.md requires; none of its parameters occur here, since `C` is generic.
-/

set_option autoImplicit false

namespace A36FS.Thm8.Transfer

open Finset A36FS.Thm8.Binom

/-! ## Definitions (fixed by the brief; exported) -/

/-- One round from prefix size `s` with prefix count `a`: the new count `a + Bin(n - s, (a+1)/(s+2))`. -/
noncomputable def stepPmf (n s a : ℕ) (k : ℕ) : ℝ :=
  shiftPmf a (binPmf (n - s) (((a : ℝ) + 1) / ((s : ℝ) + 2))) k

/-- `R_n`: `d` uniform on `[C, 2C)`, `a` uniform on `{0..d-2}`, then `stepPmf n (d-2) a`. -/
noncomputable def idealLaw (n C : ℕ) (k : ℕ) : ℝ :=
  (1 / (C : ℝ)) * ∑ d ∈ Finset.Ico C (2 * C), ∑ a ∈ Finset.range (d - 2 + 1),
    1 / (((d - 2 : ℕ) : ℝ) + 1) * stepPmf n (d - 2) a k

/-- `P_n = Unif{0..n}`. -/
noncomputable def unifPmf (n : ℕ) (k : ℕ) : ℝ := if k ≤ n then 1 / ((n : ℝ) + 1) else 0

/-! ## Targets 1–2: the step kernel and the ideal law -/

/-- The step parameter `(a+1)/(s+2)` lies in `(0,1)` when `a ≤ s`. -/
lemma step_param_mem {s a : ℕ} (has : a ≤ s) :
    0 < ((a : ℝ) + 1) / ((s : ℝ) + 2) ∧ ((a : ℝ) + 1) / ((s : ℝ) + 2) < 1 := by
  have hs : (0:ℝ) < (s:ℝ) + 2 := by positivity
  have ha : (a:ℝ) ≤ s := by exact_mod_cast has
  exact ⟨by positivity, by rw [div_lt_one hs]; linarith⟩

/-- **Target 1.** For `s ≤ n` and `a ≤ s`, `stepPmf n s a` is a law on `{0..n}`: nonnegative, zero above
`n`, and summing to one over `range (n+1)`. -/
theorem stepPmf_kernel {n s a : ℕ} (hsn : s ≤ n) (has : a ≤ s) :
    (∀ k, 0 ≤ stepPmf n s a k) ∧ (∀ k, n < k → stepPmf n s a k = 0) ∧
      ∑ k ∈ range (n + 1), stepPmf n s a k = 1 := by
  obtain ⟨hp0, hp1⟩ := step_param_mem has
  refine ⟨fun k => ?_, fun k hk => ?_, ?_⟩
  · unfold stepPmf shiftPmf
    split_ifs
    · exact binPmf_nonneg _ hp0.le hp1.le _
    · exact le_rfl
  · unfold stepPmf shiftPmf
    split_ifs
    · exact binPmf_eq_zero_of_lt _ (by omega)
    · rfl
  · have h1 := sum_shiftPmf a (binPmf (n - s) (((a : ℝ) + 1) / ((s : ℝ) + 2))) (n + 1 - a)
    rw [show a + (n + 1 - a) = n + 1 by omega] at h1
    have h2 : ∑ k ∈ range (n + 1 - a), binPmf (n - s) (((a : ℝ) + 1) / ((s : ℝ) + 2)) k
        = ∑ k ∈ range (n - s + 1), binPmf (n - s) (((a : ℝ) + 1) / ((s : ℝ) + 2)) k := by
      symm
      refine Finset.sum_subset (Finset.range_subset_range.2 (by omega)) fun k _ hk => ?_
      rw [mem_range] at hk
      exact binPmf_eq_zero_of_lt _ (by omega)
    unfold stepPmf
    rw [h1, h2, sum_binPmf]

/-- Target 1 as a kernel into `Fin (n+1)` (`FSCore.FiniteKL.IsKernel`), with rows indexed by the prefix count
`a : Fin (s+1)`. -/
theorem stepPmf_isKernel {n s : ℕ} (hsn : s ≤ n) :
    FSCore.FiniteKL.IsKernel (fun (a : Fin (s + 1)) (k : Fin (n + 1)) => stepPmf n s a k) := by
  refine ⟨fun a k => (stepPmf_kernel hsn (Nat.lt_succ_iff.1 a.2)).1 k, fun a => ?_⟩
  rw [Fin.sum_univ_eq_sum_range (fun k => stepPmf n s a k) (n + 1)]
  exact (stepPmf_kernel hsn (Nat.lt_succ_iff.1 a.2)).2.2

/-- **Target 2.** For `3 ≤ C` and `2C ≤ n + 2` (so every band size `d` has `1 ≤ d - 2 < n`), `idealLaw n C`
is a law on `{0..n}`. -/
theorem idealLaw_law {n C : ℕ} (hC : 3 ≤ C) (hCn : 2 * C ≤ n + 2) :
    (∀ k, 0 ≤ idealLaw n C k) ∧ (∀ k, n < k → idealLaw n C k = 0) ∧
      ∑ k ∈ range (n + 1), idealLaw n C k = 1 := by
  have hker : ∀ d ∈ Ico C (2 * C), ∀ a ∈ range (d - 2 + 1),
      (∀ k, 0 ≤ stepPmf n (d - 2) a k) ∧ (∀ k, n < k → stepPmf n (d - 2) a k = 0) ∧
      ∑ k ∈ range (n + 1), stepPmf n (d - 2) a k = 1 := by
    intro d hd a ha
    rw [mem_Ico] at hd
    rw [mem_range] at ha
    exact stepPmf_kernel (by omega) (by omega)
  refine ⟨fun k => ?_, fun k hk => ?_, ?_⟩
  · unfold idealLaw
    refine mul_nonneg (by positivity) (sum_nonneg fun d hd => sum_nonneg fun a ha => ?_)
    exact mul_nonneg (by positivity) ((hker d hd a ha).1 k)
  · unfold idealLaw
    rw [sum_eq_zero fun d hd => sum_eq_zero fun a ha => by rw [(hker d hd a ha).2.1 k hk, mul_zero],
      mul_zero]
  · have hinner : ∀ d ∈ Ico C (2 * C), ∑ k ∈ range (n + 1), ∑ a ∈ range (d - 2 + 1),
        1 / (((d - 2 : ℕ) : ℝ) + 1) * stepPmf n (d - 2) a k = 1 := by
      intro d hd
      rw [Finset.sum_comm]
      rw [Finset.sum_congr rfl fun a ha => by rw [← Finset.mul_sum, (hker d hd a ha).2.2, mul_one]]
      rw [sum_const, card_range, nsmul_eq_mul]
      have h0 : ((d - 2 : ℕ) : ℝ) + 1 ≠ 0 := by positivity
      push_cast
      field_simp
    unfold idealLaw
    rw [← Finset.mul_sum, Finset.sum_comm, Finset.sum_congr rfl hinner, sum_const, Nat.card_Ico,
      nsmul_eq_mul, mul_one, show 2 * C - C = C by omega]
    have : (C:ℝ) ≠ 0 := by exact_mod_cast (show C ≠ 0 by omega)
    field_simp

/-! ## The `ℓ¹` toolkit -/

/-- `L1Le` respects pointwise equality of both laws. -/
theorem L1Le_congr {P Q P' Q' : ℕ → ℝ} {c : ℝ} (hP : ∀ k, P k = P' k) (hQ : ∀ k, Q k = Q' k)
    (h : L1Le P Q c) : L1Le P' Q' c := by
  have e1 : P = P' := funext hP
  have e2 : Q = Q' := funext hQ
  subst e1 e2
  exact h

/-- Scaling both laws by `c ≥ 0` scales the `ℓ¹` bound. -/
theorem L1Le_smul {P Q : ℕ → ℝ} {e c : ℝ} (hc : 0 ≤ c) (h : L1Le P Q e) :
    L1Le (fun k => c * P k) (fun k => c * Q k) (c * e) := by
  intro S
  calc ∑ k ∈ S, |c * P k - c * Q k| = c * ∑ k ∈ S, |P k - Q k| := by
        rw [Finset.mul_sum]
        exact sum_congr rfl fun k _ => by rw [← mul_sub, abs_mul, abs_of_nonneg hc]
    _ ≤ c * e := mul_le_mul_of_nonneg_left (h S) hc

/-- `ℓ¹` bounds add over a finite sum of (unnormalized) mass functions. -/
theorem L1Le_sum {ι : Type*} (I : Finset ι) {P Q : ι → ℕ → ℝ} {e : ι → ℝ}
    (h : ∀ i ∈ I, L1Le (P i) (Q i) (e i)) :
    L1Le (fun k => ∑ i ∈ I, P i k) (fun k => ∑ i ∈ I, Q i k) (∑ i ∈ I, e i) := by
  intro S
  calc ∑ k ∈ S, |∑ i ∈ I, P i k - ∑ i ∈ I, Q i k| ≤ ∑ k ∈ S, ∑ i ∈ I, |P i k - Q i k| :=
        sum_le_sum fun k _ => by rw [← sum_sub_distrib]; exact abs_sum_le_sum_abs _ _
    _ = ∑ i ∈ I, ∑ k ∈ S, |P i k - Q i k| := Finset.sum_comm
    _ ≤ ∑ i ∈ I, e i := sum_le_sum fun i hi => h i hi S

/-- Two mixtures of the same nonnegative sub-probability vectors: `‖Σ cᵢBᵢ - Σ c'ᵢBᵢ‖₁ ≤ Σ |cᵢ - c'ᵢ|`. -/
theorem L1Le_coef {ι : Type*} (I : Finset ι) (c c' : ι → ℝ) (B : ι → ℕ → ℝ)
    (hB0 : ∀ i ∈ I, ∀ k, 0 ≤ B i k) (hB1 : ∀ i ∈ I, ∀ S : Finset ℕ, ∑ k ∈ S, B i k ≤ 1) :
    L1Le (fun k => ∑ i ∈ I, c i * B i k) (fun k => ∑ i ∈ I, c' i * B i k)
      (∑ i ∈ I, |c i - c' i|) := by
  intro S
  calc ∑ k ∈ S, |∑ i ∈ I, c i * B i k - ∑ i ∈ I, c' i * B i k|
      ≤ ∑ k ∈ S, ∑ i ∈ I, |c i - c' i| * B i k := by
        refine sum_le_sum fun k _ => ?_
        rw [← sum_sub_distrib]
        refine (abs_sum_le_sum_abs _ _).trans (le_of_eq (sum_congr rfl fun i hi => ?_))
        rw [← sub_mul, abs_mul, abs_of_nonneg (hB0 i hi k)]
    _ = ∑ i ∈ I, |c i - c' i| * ∑ k ∈ S, B i k := by
        rw [Finset.sum_comm]
        exact sum_congr rfl fun i _ => (Finset.mul_sum _ _ _).symm
    _ ≤ ∑ i ∈ I, |c i - c' i| * 1 :=
        sum_le_sum fun i hi => mul_le_mul_of_nonneg_left (hB1 i hi S) (abs_nonneg _)
    _ = ∑ i ∈ I, |c i - c' i| := by simp

/-- Translation by one is an isometry: an `ℓ¹` bound between `P + 1` and `Q + 1` is one between `P` and `Q`. -/
theorem L1Le_unshift {P Q : ℕ → ℝ} {c : ℝ} (h : L1Le (shiftPmf 1 P) (shiftPmf 1 Q) c) :
    L1Le P Q c := by
  intro S
  have h1 := h (S.image (· + 1))
  rw [sum_image (fun x _ y _ hxy => by simpa using hxy)] at h1
  simpa [shiftPmf] using h1

/-- Every finite partial sum of `Bin(N,p)`, `p ∈ [0,1]`, is at most one. -/
theorem sum_binPmf_le_one (N : ℕ) {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (S : Finset ℕ) :
    ∑ k ∈ S, binPmf N p k ≤ 1 :=
  (sum_le_sum_range_of_eq_zero _ (binPmf_nonneg N hp0 hp1) (N + 1)
    (fun k hk => binPmf_eq_zero_of_lt p (by omega)) S).trans (le_of_eq (sum_binPmf N p))

/-- `Bin(N,p)(k) ≤ 1` for `p ∈ [0,1]`. -/
theorem binPmf_le_one (N : ℕ) {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (k : ℕ) : binPmf N p k ≤ 1 := by
  simpa using sum_binPmf_le_one N hp0 hp1 {k}

/-- Two binomial laws are within `ℓ¹` distance `2` (TV `≤ 1`). -/
theorem L1Le_binPmf_two (N : ℕ) {p q : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (hq0 : 0 ≤ q) (hq1 : q ≤ 1) :
    L1Le (binPmf N p) (binPmf N q) 2 := by
  intro S
  calc ∑ k ∈ S, |binPmf N p k - binPmf N q k| ≤ ∑ k ∈ S, (binPmf N p k + binPmf N q k) :=
        sum_le_sum fun k _ => by
          have := binPmf_nonneg N hp0 hp1 k
          have := binPmf_nonneg N hq0 hq1 k
          rw [abs_le]; constructor <;> linarith
    _ = ∑ k ∈ S, binPmf N p k + ∑ k ∈ S, binPmf N q k := sum_add_distrib
    _ ≤ 1 + 1 := add_le_add (sum_binPmf_le_one N hp0 hp1 S) (sum_binPmf_le_one N hq0 hq1 S)
    _ = 2 := by norm_num

/-- `z ↦ Bin(N, fract(x+z))(k)` is bounded and measurable (WG's `IsBddMeas`), hence interval integrable. -/
theorem isBddMeas_binPmf_fract (N k : ℕ) (x : ℝ) :
    Grid.IsBddMeas (fun z => binPmf N (Int.fract (x + z)) k) := by
  refine ⟨(continuous_binPmf N k).measurable.comp (measurable_fract.comp (measurable_const_add x)), 1,
    fun z => ?_⟩
  have h0 := Int.fract_nonneg (x + z)
  have h1 := (Int.fract_lt_one (x + z)).le
  rw [abs_of_nonneg (binPmf_nonneg N h0 h1 k)]
  exact binPmf_le_one N h0 h1 k

/-- Averaging over `z ∈ [-w/2, w/2]` preserves a pointwise `ℓ¹` bound. -/
theorem L1Le_avg {w : ℝ} (hw : 0 < w) (P : ℕ → ℝ) (F : ℝ → ℕ → ℝ) {c : ℝ}
    (hF : ∀ k, IntervalIntegrable (fun z => F z k) MeasureTheory.volume (-(w/2)) (w/2))
    (h : ∀ z ∈ Set.Icc (-(w/2)) (w/2), L1Le P (F z) c) :
    L1Le P (fun k => w⁻¹ * ∫ z in (-(w/2))..(w/2), F z k) c := by
  intro S
  have hab : -(w/2) ≤ w/2 := by linarith
  have hlen : w / 2 - -(w / 2) = w := by ring
  have hwinv : 0 < w⁻¹ := inv_pos.2 hw
  have hpt : ∀ k, P k - w⁻¹ * ∫ z in (-(w/2))..(w/2), F z k
      = w⁻¹ * ∫ z in (-(w/2))..(w/2), (P k - F z k) := by
    intro k
    rw [intervalIntegral.integral_sub intervalIntegrable_const (hF k), intervalIntegral.integral_const,
      smul_eq_mul, hlen]
    field_simp
  have hint : ∀ k, IntervalIntegrable (fun z => |P k - F z k|) MeasureTheory.volume (-(w/2)) (w/2) :=
    fun k => (intervalIntegrable_const.sub (hF k)).abs
  have hintS : IntervalIntegrable (fun z => ∑ k ∈ S, |P k - F z k|) MeasureTheory.volume
      (-(w/2)) (w/2) := by
    have h0 := IntervalIntegrable.sum S (fun k _ => hint k)
    rwa [Finset.sum_fn] at h0
  calc ∑ k ∈ S, |P k - w⁻¹ * ∫ z in (-(w/2))..(w/2), F z k|
      = ∑ k ∈ S, w⁻¹ * |∫ z in (-(w/2))..(w/2), (P k - F z k)| := by
        refine sum_congr rfl fun k _ => ?_
        rw [hpt, abs_mul, abs_of_pos hwinv]
    _ ≤ ∑ k ∈ S, w⁻¹ * ∫ z in (-(w/2))..(w/2), |P k - F z k| :=
        sum_le_sum fun k _ => mul_le_mul_of_nonneg_left
          (intervalIntegral.abs_integral_le_integral_abs hab) hwinv.le
    _ = w⁻¹ * ∫ z in (-(w/2))..(w/2), ∑ k ∈ S, |P k - F z k| := by
        rw [← Finset.mul_sum, intervalIntegral.integral_finsetSum fun k _ => hint k]
    _ ≤ w⁻¹ * ∫ z in (-(w/2))..(w/2), c := by
        refine mul_le_mul_of_nonneg_left ?_ hwinv.le
        exact intervalIntegral.integral_mono_on hab hintS intervalIntegrable_const fun z hz => h z hz S
    _ = c := by
        rw [intervalIntegral.integral_const, smul_eq_mul, hlen]
        field_simp

/-! ## The intermediate laws, on shifted counts (`N = n + 2`) -/

/-- `ν_C B_N` in prefix-count coordinates (`j = a + 1`): `d` uniform on `[C, 2C)`, `a` uniform on
`{0..d-2}`, then `Bin(n+2, (a+1)/d)`. -/
noncomputable def incLaw (n C : ℕ) (k : ℕ) : ℝ :=
  (1 / (C : ℝ)) * ∑ d ∈ Ico C (2 * C), 1 / (((d - 2 : ℕ) : ℝ) + 1) *
    ∑ a ∈ range (d - 2 + 1), binPmf (n + 2) (((a + 1 : ℕ) : ℝ) / d) k

/-- `ν̄_C B_N`: `d` uniform on `[C, 2C)`, `j` uniform on `{0..d-1}`, then `Bin(N, j/d)`. -/
noncomputable def gridLaw (N C : ℕ) (k : ℕ) : ℝ :=
  (C : ℝ)⁻¹ * ∑ d ∈ Ico C (2 * C), (d : ℝ)⁻¹ * ∑ j ∈ range d, binPmf N ((j : ℝ) / d) k

/-- `(ν̄_C ∗ κ_w) B_N`, through the density `f = bandDens w C` of `ν̄_C ∗ κ_w`. -/
noncomputable def smoothLaw (N C : ℕ) (w : ℝ) (k : ℕ) : ℝ :=
  ∫ t in (0:ℝ)..1, Grid.bandDens w C t * binPmf N t k

/-- `λ B_N`. -/
noncomputable def lebLaw (N : ℕ) (k : ℕ) : ℝ := ∫ t in (0:ℝ)..1, binPmf N t k

/-! ## (5.1) -/

/-- **(5.1), exact part.**  The shifted count `K + 1` of `R_n` is the band mixture of `j + Bin(N - d, j/d)`,
`j = a + 1`, `N = n + 2`. -/
theorem shift_idealLaw {n C : ℕ} (hC : 3 ≤ C) (hCn : 2 * C ≤ n + 2) (k : ℕ) :
    shiftPmf 1 (idealLaw n C) k = (1 / (C : ℝ)) * ∑ d ∈ Ico C (2 * C), 1 / (((d - 2 : ℕ) : ℝ) + 1) *
      ∑ a ∈ range (d - 2 + 1), shiftPmf (a + 1) (binPmf (n + 2 - d) (((a + 1 : ℕ) : ℝ) / d)) k := by
  have hterm : ∀ d ∈ Ico C (2 * C), ∀ a, shiftPmf 1 (stepPmf n (d - 2) a) k
      = shiftPmf (a + 1) (binPmf (n + 2 - d) (((a + 1 : ℕ) : ℝ) / d)) k := by
    intro d hd a
    rw [mem_Ico] at hd
    have e1 : stepPmf n (d - 2) a
        = shiftPmf a (binPmf (n - (d - 2)) (((a : ℝ) + 1) / (((d - 2 : ℕ) : ℝ) + 2))) := rfl
    have e2 : n - (d - 2) = n + 2 - d := by omega
    have e3 : ((a : ℝ) + 1) / (((d - 2 : ℕ) : ℝ) + 2) = ((a + 1 : ℕ) : ℝ) / d := by
      rw [Nat.cast_sub (by omega : 2 ≤ d)]; push_cast; ring
    rw [e1, shiftPmf_shiftPmf, e2, e3, add_comm 1 a]
  have hlin : shiftPmf 1 (idealLaw n C) k = (1 / (C : ℝ)) * ∑ d ∈ Ico C (2 * C),
      ∑ a ∈ range (d - 2 + 1), 1 / (((d - 2 : ℕ) : ℝ) + 1) * shiftPmf 1 (stepPmf n (d - 2) a) k := by
    by_cases h : 1 ≤ k
    · simp only [shiftPmf, if_pos h, idealLaw]
    · simp only [shiftPmf, if_neg h, mul_zero, sum_const_zero]
  rw [hlin]
  congr 1
  refine sum_congr rfl fun d hd => ?_
  rw [Finset.mul_sum]
  exact sum_congr rfl fun a _ => by rw [hterm d hd a]

/-- (5.1)'s scale step for a generic band start: `√(d/(N-d)) ≤ 2√(C/N)` for `d ∈ [C, 2C)`, `4C ≤ N`. -/
theorem band_scale {n C d : ℕ} (hC : 0 < C) (h4 : 4 * C ≤ n + 2) (hd : d ∈ Ico C (2 * C)) :
    √((d : ℝ) / (((n + 2 : ℕ) : ℝ) - d)) ≤ 2 * √((C : ℝ) / ((n : ℝ) + 2)) := by
  rw [mem_Ico] at hd
  have hC' : (0:ℝ) < C := by exact_mod_cast hC
  have h4' : 4 * (C:ℝ) ≤ (n:ℝ) + 2 := by exact_mod_cast h4
  have hd2 : (d:ℝ) < 2 * C := by exact_mod_cast hd.2
  have hN : (((n + 2 : ℕ) : ℝ)) = (n:ℝ) + 2 := by push_cast; ring
  rw [hN]
  have hden : 0 < (n:ℝ) + 2 - d := by linarith
  have hden2 : 0 < (n:ℝ) + 2 - 2 * C := by linarith
  have hmono : (d:ℝ) / ((n:ℝ) + 2 - d) ≤ 2 * C / ((n:ℝ) + 2 - 2 * C) := by
    rw [div_le_div_iff₀ hden hden2]
    nlinarith [mul_le_mul_of_nonneg_right hd2.le (show (0:ℝ) ≤ (n:ℝ) + 2 by positivity)]
  exact (Real.sqrt_le_sqrt hmono).trans (Scales.sqrt_two_C_div_le hC' h4')

/-- The band average of a constant: `(1/C) Σ_d (1/(d-1)) Σ_{a ≤ d-2} E = E`. -/
theorem band_avg_const {C : ℕ} (hC : 1 ≤ C) (E : ℝ) :
    (1 / (C : ℝ)) * ∑ d ∈ Ico C (2 * C), 1 / (((d - 2 : ℕ) : ℝ) + 1) * ∑ _a ∈ range (d - 2 + 1), E
      = E := by
  have hw : ∀ d ∈ Ico C (2 * C), 1 / (((d - 2 : ℕ) : ℝ) + 1) * ∑ _a ∈ range (d - 2 + 1), E = E := by
    intro d _
    rw [sum_const, card_range, nsmul_eq_mul]
    push_cast
    have : ((d - 2 : ℕ) : ℝ) + 1 ≠ 0 := by positivity
    field_simp
  rw [sum_congr rfl hw, sum_const, Nat.card_Ico, nsmul_eq_mul, show 2 * C - C = C by omega]
  have : (C:ℝ) ≠ 0 := by exact_mod_cast (show C ≠ 0 by omega)
  field_simp

/-- **(5.1)**: `TV(K+1, ν_C B_N) ≤ 2√(C/N)`, in `ℓ¹` form. -/
theorem L1Le_51 {n C : ℕ} (hC : 3 ≤ C) (hCn : 4 * C ≤ n + 2) :
    L1Le (shiftPmf 1 (idealLaw n C)) (incLaw n C) (4 * √((C : ℝ) / ((n : ℝ) + 2))) := by
  have hCn2 : 2 * C ≤ n + 2 := by omega
  have hpt : ∀ d ∈ Ico C (2 * C), ∀ a ∈ range (d - 2 + 1),
      L1Le (shiftPmf (a + 1) (binPmf (n + 2 - d) (((a + 1 : ℕ) : ℝ) / d)))
        (binPmf (n + 2) (((a + 1 : ℕ) : ℝ) / d)) (4 * √((C : ℝ) / ((n : ℝ) + 2))) := by
    intro d hd a ha
    have hd' := hd
    rw [mem_Ico] at hd'
    rw [mem_range] at ha
    intro S
    have h1 := B1_consequence' (N := n + 2) (d := d) (j := a + 1) (by omega) (by omega) (by omega) S
    have h2 := band_scale (by omega) hCn hd
    linarith
  have hmix := L1Le_smul (c := 1 / (C : ℝ)) (by positivity) (L1Le_sum (Ico C (2 * C)) fun d hd =>
    L1Le_smul (c := 1 / (((d - 2 : ℕ) : ℝ) + 1)) (by positivity)
      (L1Le_sum (range (d - 2 + 1)) (hpt d hd)))
  refine L1Le_congr (fun k => (shift_idealLaw hC hCn2 k).symm) (fun k => rfl)
    (hmix.mono (le_of_eq ?_))
  exact band_avg_const (by omega) _

/-! ## (5.2) -/

/-- **(5.2)**, one grid: `ν_d B_N` against `G_d B_N`.  The two coefficient vectors (`1/(d-1)` on `{1..d-1}`,
`1/d` on `{0..d-1}`) are at `ℓ¹` distance exactly `2/d`. -/
theorem L1Le_52_d (N d : ℕ) (hd : 2 ≤ d) :
    L1Le (fun k => 1 / (((d - 2 : ℕ) : ℝ) + 1) *
        ∑ a ∈ range (d - 2 + 1), binPmf N (((a + 1 : ℕ) : ℝ) / d) k)
      (fun k => (d : ℝ)⁻¹ * ∑ j ∈ range d, binPmf N ((j : ℝ) / d) k) (2 / d) := by
  set m := d - 2 + 1 with hm
  have hrange : range d = range (m + 1) := by rw [hm]; congr 1; omega
  have hmR : ((d - 2 : ℕ) : ℝ) + 1 = (m : ℝ) := by rw [hm]; push_cast; ring
  have hdR : (d : ℝ) = (m : ℝ) + 1 := by
    have : d = m + 1 := by omega
    rw [this]; push_cast; ring
  have hm0 : (0:ℝ) < m := by rw [hm]; positivity
  have hd0 : (0:ℝ) < d := by rw [hdR]; positivity
  have hB0 : ∀ j ∈ range d, ∀ k, 0 ≤ binPmf N ((j : ℝ) / d) k := by
    intro j hj k
    rw [mem_range] at hj
    exact binPmf_nonneg N (by positivity) (by rw [div_le_one hd0]; exact_mod_cast hj.le) k
  have hB1 : ∀ j ∈ range d, ∀ S : Finset ℕ, ∑ k ∈ S, binPmf N ((j : ℝ) / d) k ≤ 1 := by
    intro j hj S
    rw [mem_range] at hj
    exact sum_binPmf_le_one N (by positivity) (by rw [div_le_one hd0]; exact_mod_cast hj.le) S
  have h := L1Le_coef (range d) (fun j => if j = 0 then 0 else 1 / (m : ℝ)) (fun _ => (d : ℝ)⁻¹)
    (fun j => binPmf N ((j : ℝ) / d)) hB0 hB1
  refine L1Le_congr (fun k => ?_) (fun k => ?_) (h.mono (le_of_eq ?_))
  · rw [hrange, sum_range_succ', if_pos rfl, zero_mul, add_zero, hmR, Finset.mul_sum]
    exact sum_congr rfl fun a _ => by rw [if_neg (Nat.succ_ne_zero a)]
  · rw [Finset.mul_sum]
  · rw [hrange, sum_range_succ', if_pos rfl]
    rw [sum_congr rfl fun a _ => by rw [if_neg (Nat.succ_ne_zero a)]]
    rw [sum_const, card_range, nsmul_eq_mul, zero_sub, abs_neg, hdR]
    have h1 : |1 / (m : ℝ) - ((m : ℝ) + 1)⁻¹| = 1 / (m : ℝ) - ((m : ℝ) + 1)⁻¹ := by
      rw [abs_of_nonneg]
      rw [sub_nonneg, ← one_div]
      exact one_div_le_one_div_of_le hm0 (by linarith)
    rw [h1, abs_of_pos (by positivity : (0:ℝ) < ((m : ℝ) + 1)⁻¹)]
    field_simp
    ring

/-- **(5.2)**: `TV(ν_C B_N, ν̄_C B_N) ≤ 1/C`, in `ℓ¹` form. -/
theorem L1Le_52 {n C : ℕ} (hC : 2 ≤ C) :
    L1Le (incLaw n C) (gridLaw (n + 2) C) (2 / C) := by
  have hC0 : (0:ℝ) < C := by exact_mod_cast (show 0 < C by omega)
  have hmix := L1Le_smul (c := (C : ℝ)⁻¹) (by positivity) (L1Le_sum (Ico C (2 * C)) fun d hd =>
    L1Le_52_d (n + 2) d (by rw [mem_Ico] at hd; omega))
  refine L1Le_congr (fun k => ?_) (fun k => rfl) (hmix.mono ?_)
  · simp only [incLaw, one_div (C : ℝ)]
  · have hle : ∀ d ∈ Ico C (2 * C), 2 / (d : ℝ) ≤ 2 / C := by
      intro d hd
      rw [mem_Ico] at hd
      exact div_le_div_of_nonneg_left (by norm_num) hC0 (by exact_mod_cast hd.1)
    calc (C : ℝ)⁻¹ * ∑ d ∈ Ico C (2 * C), 2 / (d : ℝ) ≤ (C : ℝ)⁻¹ * ∑ _d ∈ Ico C (2 * C), 2 / (C : ℝ) :=
          mul_le_mul_of_nonneg_left (sum_le_sum hle) (by positivity)
      _ = 2 / C := by
          rw [sum_const, Nat.card_Ico, nsmul_eq_mul, show 2 * C - C = C by omega]
          field_simp

/-! ## (5.3)–(5.4) -/

/-- **(5.3)**, one grid: `#{j < d : j/d ∉ [2α, 1-2α]} ≤ 4αd + 2`. -/
theorem card_bad_le {α : ℝ} (hα : 0 ≤ α) {d : ℕ} (hd : 0 < d) :
    ((((range d).filter
      (fun j : ℕ => ¬ (2 * α ≤ (j : ℝ) / d ∧ (j : ℝ) / d ≤ 1 - 2 * α))).card : ℕ) : ℝ)
      ≤ 4 * α * d + 2 := by
  set m := ⌈2 * α * d⌉₊ with hmdef
  have hd' : (0:ℝ) < d := by exact_mod_cast hd
  have hm : (m : ℝ) < 2 * α * d + 1 := Nat.ceil_lt_add_one (by positivity)
  have hm' : 2 * α * d ≤ (m : ℝ) := Nat.le_ceil _
  have hsub : (range d).filter (fun j : ℕ => ¬ (2 * α ≤ (j : ℝ) / d ∧ (j : ℝ) / d ≤ 1 - 2 * α))
      ⊆ range m ∪ (range m).image (fun i : ℕ => d - 1 - i) := by
    intro j hj
    rw [mem_filter, mem_range] at hj
    obtain ⟨hjd, hbad⟩ := hj
    rw [not_and_or, not_le, not_le] at hbad
    rw [mem_union, mem_range, mem_image]
    rcases hbad with h | h
    · left
      rw [div_lt_iff₀ hd'] at h
      have : (j : ℝ) < m := by nlinarith
      exact_mod_cast this
    · right
      refine ⟨d - 1 - j, ?_, by omega⟩
      rw [mem_range]
      rw [lt_div_iff₀ hd'] at h
      have hk : (d - 1 - j) + j + 1 = d := by omega
      have hk' : ((d - 1 - j : ℕ) : ℝ) + j + 1 = d := by exact_mod_cast hk
      have : ((d - 1 - j : ℕ) : ℝ) < m := by nlinarith
      exact_mod_cast this
  have h1 := card_le_card hsub
  have h2 := card_union_le (range m) ((range m).image (fun i : ℕ => d - 1 - i))
  have h3 := card_image_le (s := range m) (f := fun i : ℕ => d - 1 - i)
  rw [card_range] at h2 h3
  have h4 : ((((range d).filter
      (fun j : ℕ => ¬ (2 * α ≤ (j : ℝ) / d ∧ (j : ℝ) / d ≤ 1 - 2 * α))).card : ℕ) : ℝ) ≤ (m : ℝ) + m := by
    exact_mod_cast (h1.trans (h2.trans (by omega)))
  linarith

/-- **(5.3)** averaged over one grid: `(1/d) Σ_j e_j ≤ A + 8α + 4/d`, `e_j = A` on good points, `2` else. -/
theorem grid_avg_le {α : ℝ} (hα : 0 ≤ α) {d : ℕ} (hd : 0 < d) {A : ℝ} (hA : 0 ≤ A) :
    (d : ℝ)⁻¹ * ∑ j ∈ range d, (if 2 * α ≤ (j : ℝ) / d ∧ (j : ℝ) / d ≤ 1 - 2 * α then A else 2)
      ≤ A + 8 * α + 4 / d := by
  have hd' : (0:ℝ) < d := by exact_mod_cast hd
  have hpt : ∀ j ∈ range d, (if 2 * α ≤ (j : ℝ) / d ∧ (j : ℝ) / d ≤ 1 - 2 * α then A else 2)
      ≤ A + 2 * (if ¬ (2 * α ≤ (j : ℝ) / d ∧ (j : ℝ) / d ≤ 1 - 2 * α) then 1 else 0) := by
    intro j _
    split_ifs <;> linarith
  have hsum := sum_le_sum hpt
  rw [sum_add_distrib, sum_const, card_range, nsmul_eq_mul, ← Finset.mul_sum, Finset.sum_boole] at hsum
  have hcard := card_bad_le hα hd
  calc (d : ℝ)⁻¹ * ∑ j ∈ range d, (if 2 * α ≤ (j : ℝ) / d ∧ (j : ℝ) / d ≤ 1 - 2 * α then A else 2)
      ≤ (d : ℝ)⁻¹ * ((d : ℝ) * A + 2 * (4 * α * d + 2)) := by
        refine mul_le_mul_of_nonneg_left (hsum.trans ?_) (by positivity)
        linarith
    _ = A + 8 * α + 4 / d := by field_simp; ring

/-- **(5.4)**, one grid point `x`: if `x ∈ [2α, 1-2α]`, the smoothed kernel is within `ℓ¹` distance `√(N/α)·w`
of `Bin(N,x)` (no wrapping, then B2 with `|z| ≤ w/2`); otherwise within `ℓ¹` distance `2` (two laws). -/
theorem L1Le_point (N : ℕ) {α w x : ℝ} (hα : 0 < α) (hw : 0 < w) (hwα : w ≤ α)
    (hx0 : 0 ≤ x) (hx1 : x ≤ 1) :
    L1Le (binPmf N x) (fun k => w⁻¹ * ∫ z in (-(w/2))..(w/2), binPmf N (Int.fract (x + z)) k)
      (if 2 * α ≤ x ∧ x ≤ 1 - 2 * α then √((N : ℝ) / α) * w else 2) := by
  refine L1Le_avg hw _ (fun z k => binPmf N (Int.fract (x + z)) k)
    (fun k => (isBddMeas_binPmf_fract N k x).intervalIntegrable _ _) fun z hz => ?_
  split_ifs with hgood
  · obtain ⟨hz1, hz2⟩ := hz
    obtain ⟨hg1, hg2⟩ := hgood
    have hxz0 : 0 ≤ x + z := by linarith
    have hxz1 : x + z < 1 := by linarith
    have hfr : Int.fract (x + z) = x + z := Int.fract_eq_self.2 ⟨hxz0, hxz1⟩
    show L1Le (binPmf N x) (fun k => binPmf N (Int.fract (x + z)) k) _
    rw [hfr]
    intro S
    have hp : x ∈ Set.Icc α (1 - α) := ⟨by linarith, by linarith⟩
    have hq : x + z ∈ Set.Icc α (1 - α) := ⟨by linarith, by linarith⟩
    have h := B2 N hα hp hq S
    have habs : |x - (x + z)| ≤ w / 2 := by
      rw [show x - (x + z) = -z by ring, abs_neg, abs_le]; constructor <;> linarith
    calc ∑ k ∈ S, |binPmf N x k - binPmf N (x + z) k|
        = 2 * ((1/2) * ∑ k ∈ S, |binPmf N x k - binPmf N (x + z) k|) := by ring
      _ ≤ 2 * (√((N : ℝ) / α) * |x - (x + z)|) := by linarith [h]
      _ ≤ 2 * (√((N : ℝ) / α) * (w / 2)) := by gcongr
      _ = √((N : ℝ) / α) * w := by ring
  · exact L1Le_binPmf_two N hx0 hx1 (Int.fract_nonneg _) (Int.fract_lt_one _).le

/-- WG's `bandDens_density` at `φ = Bin(N,·)(k)`: `(ν̄_C ∗ κ_w) B_N (k)` is the explicit `(d, j, z)` average of
`Bin(N, fract(j/d + z))(k)`. -/
theorem smoothLaw_eq {N C : ℕ} {w : ℝ} (hw0 : 0 < w) (hw1 : w ≤ 1/2) (k : ℕ) :
    smoothLaw N C w k = (C : ℝ)⁻¹ * ∑ d ∈ Ico C (2 * C), (d : ℝ)⁻¹ * ∑ j ∈ range d,
      w⁻¹ * ∫ z in (-(w/2))..(w/2), binPmf N (Int.fract ((j : ℝ) / d + z)) k :=
  Grid.bandDens_density hw0 hw1 C (φ := fun t => binPmf N t k) (continuous_binPmf N k)

/-- **(5.4)**: `TV(ν̄_C B_N, (ν̄_C ∗ κ_w) B_N) ≤ 4α + 2/C + ½√(N/α)·w`, in `ℓ¹` form. -/
theorem L1Le_54 {N C : ℕ} {α w : ℝ} (hC : 1 ≤ C) (hα : 0 < α) (hw : 0 < w) (hw1 : w ≤ 1/2)
    (hwα : w ≤ α) :
    L1Le (gridLaw N C) (smoothLaw N C w) (8 * α + 4 / C + √((N : ℝ) / α) * w) := by
  have hC0 : (0:ℝ) < C := by exact_mod_cast (show 0 < C by omega)
  have hpt : ∀ d ∈ Ico C (2 * C), ∀ j ∈ range d, L1Le (binPmf N ((j : ℝ) / d))
      (fun k => w⁻¹ * ∫ z in (-(w/2))..(w/2), binPmf N (Int.fract ((j : ℝ) / d + z)) k)
      (if 2 * α ≤ (j : ℝ) / d ∧ (j : ℝ) / d ≤ 1 - 2 * α then √((N : ℝ) / α) * w else 2) := by
    intro d hd j hj
    rw [mem_range] at hj
    have hd0 : (0:ℝ) < d := by rw [mem_Ico] at hd; exact_mod_cast (show 0 < d by omega)
    exact L1Le_point N hα hw hwα (by positivity) (by rw [div_le_one hd0]; exact_mod_cast hj.le)
  have hmix := L1Le_smul (c := (C : ℝ)⁻¹) (by positivity) (L1Le_sum (Ico C (2 * C)) fun d hd =>
    L1Le_smul (c := (d : ℝ)⁻¹) (by positivity) (L1Le_sum (range d) (hpt d hd)))
  refine L1Le_congr (fun k => rfl) (fun k => (smoothLaw_eq hw hw1 k).symm) (hmix.mono ?_)
  have hA : 0 ≤ √((N : ℝ) / α) * w := mul_nonneg (Real.sqrt_nonneg _) hw.le
  have hle : ∀ d ∈ Ico C (2 * C), (d : ℝ)⁻¹ * ∑ j ∈ range d,
      (if 2 * α ≤ (j : ℝ) / d ∧ (j : ℝ) / d ≤ 1 - 2 * α then √((N : ℝ) / α) * w else 2)
      ≤ 8 * α + 4 / C + √((N : ℝ) / α) * w := by
    intro d hd
    rw [mem_Ico] at hd
    have h1 := grid_avg_le hα.le (show 0 < d by omega) hA
    have h2 : 4 / (d : ℝ) ≤ 4 / C :=
      div_le_div_of_nonneg_left (by norm_num) hC0 (by exact_mod_cast hd.1)
    linarith
  calc (C : ℝ)⁻¹ * ∑ d ∈ Ico C (2 * C), (d : ℝ)⁻¹ * ∑ j ∈ range d,
        (if 2 * α ≤ (j : ℝ) / d ∧ (j : ℝ) / d ≤ 1 - 2 * α then √((N : ℝ) / α) * w else 2)
      ≤ (C : ℝ)⁻¹ * ∑ _d ∈ Ico C (2 * C), (8 * α + 4 / C + √((N : ℝ) / α) * w) :=
        mul_le_mul_of_nonneg_left (sum_le_sum hle) (by positivity)
    _ = 8 * α + 4 / C + √((N : ℝ) / α) * w := by
        rw [sum_const, Nat.card_Ico, nsmul_eq_mul, show 2 * C - C = C by omega]
        field_simp

/-! ## (5.5) -/

/-- **(5.5)**: kernel contraction and G2, `TV((ν̄_C ∗ κ_w) B_N, λ B_N) ≤ 3√(ln C/(wC²))`, `ℓ¹` form. -/
theorem L1Le_55 {N C : ℕ} {w : ℝ} (hC : 2 ≤ C) (hlog : 2 ≤ Real.log C) (hw : 0 < w)
    (hw1 : w ≤ 1/2) :
    L1Le (smoothLaw N C w) (lebLaw N) (6 * √(Real.log C / (w * (C : ℝ) ^ 2))) := by
  have h := Grid.band_kernel_TV hw hw1 hC hlog (range (N + 1)) (fun k t => binPmf N t k)
    (fun k _ => continuous_binPmf N k) (fun k _ t ht => binPmf_nonneg N ht.1 ht.2 k)
    (fun t _ => sum_binPmf N t)
  intro S
  have hz : ∀ k, N + 1 ≤ k → |smoothLaw N C w k - lebLaw N k| = 0 := by
    intro k hk
    have h0 : ∀ t, binPmf N t k = 0 := fun t => binPmf_eq_zero_of_lt t (by omega)
    simp [smoothLaw, lebLaw, h0]
  refine (sum_le_sum_range_of_eq_zero _ (fun k => abs_nonneg _) (N + 1) hz S).trans ?_
  simp only [smoothLaw, lebLaw]
  linarith

/-! ## (5.6) -/

/-- **(5.6)**: `∫₀¹ C(N,k) t^k (1-t)^{N-k} dt = 1/(N+1)` for `k ≤ N`.  Route: the fundamental theorem of
calculus for `G(t) = Σ_{i ≤ k} Bin(N+1,t)(i)`, whose derivative is `-(N+1)·Bin(N,t)(k)` (WA's
`hasDerivAt_binPmf_succ`, telescoped); `G(0) = 1`, `G(1) = 0`. -/
theorem integral_binPmf (N k : ℕ) (hk : k ≤ N) :
    ∫ t in (0:ℝ)..1, binPmf N t k = 1 / ((N : ℝ) + 1) := by
  set G : ℝ → ℝ := fun t => ∑ i ∈ range (k + 1), binPmf (N + 1) t i with hG
  have hderiv : ∀ t, HasDerivAt G (-(((N : ℝ) + 1) * binPmf N t k)) t := by
    intro t
    have e1 : ∑ i ∈ range (k + 1), shiftPmf 1 (binPmf N t) i = ∑ i ∈ range k, binPmf N t i := by
      rw [sum_range_succ']
      simp [shiftPmf]
    refine (HasDerivAt.fun_sum (u := range (k + 1))
      (fun i _ => hasDerivAt_binPmf_succ N i t)).congr_deriv ?_
    rw [← Finset.mul_sum, sum_sub_distrib, e1, sum_range_succ]
    ring
  have hint : IntervalIntegrable (fun t => -(((N : ℝ) + 1) * binPmf N t k)) MeasureTheory.volume 0 1 :=
    (continuous_const.mul (continuous_binPmf N k)).neg.intervalIntegrable 0 1
  have hFTC := intervalIntegral.integral_eq_sub_of_hasDerivAt (fun t _ => hderiv t) hint
  rw [intervalIntegral.integral_neg, intervalIntegral.integral_const_mul] at hFTC
  have hG1 : G 1 = 0 := by
    simp only [hG]
    refine sum_eq_zero fun i hi => ?_
    rw [mem_range] at hi
    have : N + 1 - i ≠ 0 := by omega
    simp [binPmf, this]
  have hG0 : G 0 = 1 := by
    simp only [hG]
    rw [sum_range_succ']
    simp [binPmf]
  rw [hG1, hG0] at hFTC
  have hN : ((N : ℝ) + 1) ≠ 0 := by positivity
  field_simp
  linarith

/-- **(5.6)**: `λ B_N = Unif{0..N}`. -/
theorem lebLaw_eq (N k : ℕ) : lebLaw N k = unifPmf N k := by
  unfold lebLaw unifPmf
  split_ifs with h
  · exact integral_binPmf N k h
  · have h0 : ∀ t, binPmf N t k = 0 := fun t => binPmf_eq_zero_of_lt t (by omega)
    simp [h0]

/-! ## (5.7): the first bound of Lemma Z5 -/

/-- **(5.7), last step**: `TV(Unif{0..N}, Unif{1..N-1}) = 2/(N+1)` (proved as `≤`, in `ℓ¹`), `N = n + 2`;
`Unif{1..N-1} = shiftPmf 1 (unifPmf n)` is the target's shifted count. -/
theorem L1Le_unif_shift (n : ℕ) :
    L1Le (unifPmf (n + 2)) (shiftPmf 1 (unifPmf n)) (4 / ((n : ℝ) + 3)) := by
  intro S
  refine (sum_le_sum_range_of_eq_zero (fun k => |unifPmf (n + 2) k - shiftPmf 1 (unifPmf n) k|)
    (fun k => abs_nonneg _) (n + 3) (fun k hk => ?_) S).trans (le_of_eq ?_)
  · simp only [unifPmf, shiftPmf]
    rw [if_neg (by omega), if_pos (by omega), if_neg (by omega)]
    simp
  · have hu : ∀ k, k ≤ n + 2 → unifPmf (n + 2) k = 1 / ((n : ℝ) + 3) := by
      intro k hk
      simp only [unifPmf, if_pos hk]
      push_cast
      ring_nf
    have hV0 : shiftPmf 1 (unifPmf n) 0 = 0 := by simp [shiftPmf]
    have hVi : ∀ i, i ≤ n → shiftPmf 1 (unifPmf n) (i + 1) = 1 / ((n : ℝ) + 1) := by
      intro i hi
      simp [shiftPmf, unifPmf, hi]
    have hVtop : shiftPmf 1 (unifPmf n) (n + 2) = 0 := by
      simp [shiftPmf, unifPmf]
    rw [show n + 3 = n + 1 + 1 + 1 by ring, sum_range_succ, sum_range_succ']
    rw [sum_congr rfl fun i hi => by
      rw [hu (i + 1) (by rw [mem_range] at hi; omega), hVi i (by rw [mem_range] at hi; omega)]]
    rw [hu 0 (by omega), hV0, hu (n + 1 + 1) (by omega), show n + 1 + 1 = n + 2 by ring, hVtop]
    have h1 : |1 / ((n : ℝ) + 3) - 1 / ((n : ℝ) + 1)| = 1 / ((n : ℝ) + 1) - 1 / ((n : ℝ) + 3) := by
      rw [abs_sub_comm, abs_of_nonneg]
      rw [sub_nonneg]
      exact one_div_le_one_div_of_le (by positivity) (by linarith)
    rw [h1, sum_const, card_range, nsmul_eq_mul, sub_zero,
      abs_of_pos (by positivity : (0:ℝ) < 1 / ((n : ℝ) + 3))]
    push_cast
    field_simp
    ring

/-- **Target 3: Lemma Z5, first bound (v2 (5.7)).**  For `3 ≤ C`, `4C ≤ n + 2`, `ln C ≥ 2` and
`0 < w ≤ α ≤ ¼`, with `N = n + 2`:
`TV(R_n, P_n) ≤ 2√(C/N) + 3/C + 3√(ln C/(wC²)) + 4α + √(N/α)·w + 2/(N+1)`. -/
theorem transfer_TV {n C : ℕ} {α w : ℝ} (hC : 3 ≤ C) (hCn : 4 * C ≤ n + 2)
    (hlog : 2 ≤ Real.log C) (hw : 0 < w) (hwα : w ≤ α) (hα : α ≤ 1 / 4) :
    (1 / 2) * ∑ k ∈ range (n + 1), |idealLaw n C k - unifPmf n k|
      ≤ 2 * Real.sqrt ((C : ℝ) / ((n : ℝ) + 2)) + 3 / (C : ℝ)
        + 3 * Real.sqrt (Real.log (C : ℝ) / (w * (C : ℝ) ^ 2)) + 4 * α
        + Real.sqrt (((n : ℝ) + 2) / α) * w + 2 / ((n : ℝ) + 2 + 1) := by
  have hα0 : 0 < α := lt_of_lt_of_le hw hwα
  have hw1 : w ≤ 1/2 := by linarith
  have h1 := L1Le_51 hC hCn
  have h2 := L1Le_52 (n := n) (C := C) (by omega)
  have h3 := L1Le_54 (N := n + 2) (C := C) (by omega) hα0 hw hw1 hwα
  have h4 := L1Le_55 (N := n + 2) (C := C) (by omega) hlog hw hw1
  have h5 : L1Le (lebLaw (n + 2)) (unifPmf (n + 2)) 0 := by
    intro S
    simp [lebLaw_eq]
  have h6 := L1Le_unif_shift n
  have hall := L1Le_unshift (((((h1.trans h2).trans h3).trans h4).trans h5).trans h6)
  have hS := hall (range (n + 1))
  have hcast : (((n + 2 : ℕ) : ℝ)) = (n : ℝ) + 2 := by push_cast; ring
  rw [hcast] at hS
  have e1 : (n : ℝ) + 2 + 1 = (n : ℝ) + 3 := by ring
  rw [e1]
  have e2 : 4 / ((n : ℝ) + 3) = 2 * (2 / ((n : ℝ) + 3)) := by ring
  have e3 : 2 / (C : ℝ) = 2 * (1 / (C : ℝ)) := by ring
  have e4 : 4 / (C : ℝ) = 4 * (1 / (C : ℝ)) := by ring
  have e5 : 3 / (C : ℝ) = 3 * (1 / (C : ℝ)) := by ring
  have hA : 0 ≤ Real.sqrt (((n : ℝ) + 2) / α) * w := mul_nonneg (Real.sqrt_nonneg _) hw.le
  rw [e2, e3, e4] at hS
  rw [e5]
  linarith

/-! ## (5.8)–(5.9) -/

/-- **Target 4: Lemma Z5 in the (5.9) form**, at `α = (ln C)⁻⁴` and `w = N^{-1/2}(ln C)⁻⁶` (WS's forms), with
`α ≤ ¼` and `w ≤ α` as hypotheses:
`TV(R_n, P_n) ≤ 2√(C/N) + 3/C + 5(ln C)⁻⁴ + 3N^{1/4}(ln C)^{7/2}/C + 2/(N+1)`. -/
theorem transfer_TV_subst {n C : ℕ} (hC : 3 ≤ C) (hCn : 4 * C ≤ n + 2) (hlog : 2 ≤ Real.log C)
    (hα : 1 / Real.log (C : ℝ) ^ 4 ≤ 1 / 4)
    (hwα : 1 / (Real.sqrt ((n : ℝ) + 2) * Real.log (C : ℝ) ^ 6) ≤ 1 / Real.log (C : ℝ) ^ 4) :
    (1 / 2) * ∑ k ∈ range (n + 1), |idealLaw n C k - unifPmf n k|
      ≤ 2 * Real.sqrt ((C : ℝ) / ((n : ℝ) + 2)) + 3 / (C : ℝ) + 5 / Real.log (C : ℝ) ^ 4
        + 3 * ((n : ℝ) + 2) ^ ((1 : ℝ) / 4) * Real.log (C : ℝ) ^ ((7 : ℝ) / 2) / (C : ℝ)
        + 2 / ((n : ℝ) + 2 + 1) := by
  have hL : 0 < Real.log (C : ℝ) := by linarith
  have hN : (0 : ℝ) < (n : ℝ) + 2 := by positivity
  have hC0 : (0 : ℝ) < C := by exact_mod_cast (show 0 < C by omega)
  have hw0 : 0 < 1 / (Real.sqrt ((n : ℝ) + 2) * Real.log (C : ℝ) ^ 6) :=
    div_pos one_pos (mul_pos (Real.sqrt_pos.2 hN) (pow_pos hL 6))
  have h := transfer_TV hC hCn hlog hw0 hwα hα
  have hsub := Scales.eq58_subst hN hC0 hL (α := 1 / Real.log (C : ℝ) ^ 4)
    (w := 1 / (Real.sqrt ((n : ℝ) + 2) * Real.log (C : ℝ) ^ 6)) rfl rfl
  linarith

/-- The two side conditions of `transfer_TV_subst` follow from `ln C ≥ 2` alone. -/
theorem subst_params (n : ℕ) {C : ℕ} (hlog : 2 ≤ Real.log C) :
    1 / Real.log (C : ℝ) ^ 4 ≤ 1 / 4 ∧
      1 / (Real.sqrt ((n : ℝ) + 2) * Real.log (C : ℝ) ^ 6) ≤ 1 / Real.log (C : ℝ) ^ 4 := by
  have hL : 0 < Real.log (C : ℝ) := by linarith
  have hL4 : (2 : ℝ) ^ 4 ≤ Real.log (C : ℝ) ^ 4 := pow_le_pow_left₀ (by norm_num) hlog 4
  have hs : 1 ≤ Real.sqrt ((n : ℝ) + 2) :=
    Real.one_le_sqrt.mpr (by linarith [(Nat.cast_nonneg n : (0 : ℝ) ≤ n)])
  refine ⟨one_div_le_one_div_of_le (by norm_num) (by linarith), ?_⟩
  apply one_div_le_one_div_of_le (pow_pos hL 4)
  have h46 : Real.log (C : ℝ) ^ 4 ≤ Real.log (C : ℝ) ^ 6 :=
    pow_le_pow_right₀ (by linarith) (by norm_num)
  nlinarith [pow_pos hL 6]

/-- `transfer_TV_subst` with its side conditions discharged by `subst_params`. -/
theorem transfer_TV_subst' {n C : ℕ} (hC : 3 ≤ C) (hCn : 4 * C ≤ n + 2) (hlog : 2 ≤ Real.log C) :
    (1 / 2) * ∑ k ∈ range (n + 1), |idealLaw n C k - unifPmf n k|
      ≤ 2 * Real.sqrt ((C : ℝ) / ((n : ℝ) + 2)) + 3 / (C : ℝ) + 5 / Real.log (C : ℝ) ^ 4
        + 3 * ((n : ℝ) + 2) ^ ((1 : ℝ) / 4) * Real.log (C : ℝ) ^ ((7 : ℝ) / 2) / (C : ℝ)
        + 2 / ((n : ℝ) + 2 + 1) :=
  transfer_TV_subst hC hCn hlog (subst_params n hlog).1 (subst_params n hlog).2

/-! ## Target 5: non-vacuity -/

/-- Every hypothesis of `transfer_TV` holds at `C = 8`, `n = 30`, `α = 1/4`, `w = 1/8`. -/
theorem transfer_TV_hyps_instance :
    3 ≤ (8 : ℕ) ∧ 4 * (8 : ℕ) ≤ (30 : ℕ) + 2 ∧ (2 : ℝ) ≤ Real.log ((8 : ℕ) : ℝ) ∧
      (0 : ℝ) < 1 / 8 ∧ (1 / 8 : ℝ) ≤ 1 / 4 ∧ (1 / 4 : ℝ) ≤ 1 / 4 :=
  ⟨by norm_num, by norm_num, Grid.band_hyp_nonvacuous.2.1, by norm_num, by norm_num, le_rfl⟩

/-- `transfer_TV` at `C = 8`, `n = 30`, `α = 1/4`, `w = 1/8`. -/
theorem transfer_TV_instance :
    (1 / 2) * ∑ k ∈ range (30 + 1), |idealLaw 30 8 k - unifPmf 30 k|
      ≤ 2 * Real.sqrt (((8 : ℕ) : ℝ) / (((30 : ℕ) : ℝ) + 2)) + 3 / ((8 : ℕ) : ℝ)
        + 3 * Real.sqrt (Real.log ((8 : ℕ) : ℝ) / ((1 / 8 : ℝ) * ((8 : ℕ) : ℝ) ^ 2)) + 4 * (1 / 4 : ℝ)
        + Real.sqrt ((((30 : ℕ) : ℝ) + 2) / (1 / 4 : ℝ)) * (1 / 8 : ℝ)
        + 2 / (((30 : ℕ) : ℝ) + 2 + 1) :=
  transfer_TV transfer_TV_hyps_instance.1 transfer_TV_hyps_instance.2.1
    transfer_TV_hyps_instance.2.2.1 transfer_TV_hyps_instance.2.2.2.1
    transfer_TV_hyps_instance.2.2.2.2.1 transfer_TV_hyps_instance.2.2.2.2.2

/-! ## The `Fin` interface used by Lemma L (`A36FS.Thm8.Lift`) -/

/-- `idealLaw` written as Lift's mixture `Σ_d h_d Σ_{a : Fin (d-2+1)} (1/((d-2)+1)) K_d(a, k)`, `h_d = 1/C`,
`K_d(a, k) = stepPmf n (d-2) a k`. -/
theorem idealLaw_eq_fin (n C k : ℕ) :
    ∑ d ∈ Ico C (2 * C), 1 / (C : ℝ) * ∑ a : Fin (d - 2 + 1),
      1 / (((d - 2 : ℕ) : ℝ) + 1) * stepPmf n (d - 2) a k = idealLaw n C k := by
  unfold idealLaw
  rw [Finset.mul_sum]
  refine sum_congr rfl fun d _ => ?_
  rw [Fin.sum_univ_eq_sum_range (fun a => 1 / (((d - 2 : ℕ) : ℝ) + 1) * stepPmf n (d - 2) a k)]

/-- `transfer_TV` in the shape of Lift's `Δ = TV(P, R_K)` over `Fin (n+1)`. -/
theorem transfer_TV_fin {n C : ℕ} {α w : ℝ} (hC : 3 ≤ C) (hCn : 4 * C ≤ n + 2)
    (hlog : 2 ≤ Real.log C) (hw : 0 < w) (hwα : w ≤ α) (hα : α ≤ 1 / 4) :
    (1 / 2) * ∑ k : Fin (n + 1), |unifPmf n k - ∑ d ∈ Ico C (2 * C), 1 / (C : ℝ) *
        ∑ a : Fin (d - 2 + 1), 1 / (((d - 2 : ℕ) : ℝ) + 1) * stepPmf n (d - 2) a k|
      ≤ 2 * Real.sqrt ((C : ℝ) / ((n : ℝ) + 2)) + 3 / (C : ℝ)
        + 3 * Real.sqrt (Real.log (C : ℝ) / (w * (C : ℝ) ^ 2)) + 4 * α
        + Real.sqrt (((n : ℝ) + 2) / α) * w + 2 / ((n : ℝ) + 2 + 1) := by
  have h := transfer_TV hC hCn hlog hw hwα hα
  simp only [idealLaw_eq_fin]
  rw [Fin.sum_univ_eq_sum_range (fun k => |unifPmf n k - idealLaw n C k|) (n + 1)]
  rw [sum_congr rfl fun k _ => abs_sub_comm (unifPmf n k) (idealLaw n C k)]
  exact h

end A36FS.Thm8.Transfer


==> anc/formal_companion/lean/src/A36FS/Thm9/Asymp.lean <==
/-
A36FS.Thm9.Asymp: App. I, Theorem 9(b) (thm:fsadapt (b)) and the lower half of Theorem 7(b) (thm:mixf (b)),
the asymptotic lower rates, from the finite-`n` bounds of part (a) (full-support branch).

Paper (appendix_thmm.tex 2c649114…).
* thm:fsadapt (b), l.1397: "For every ε ≥ 0, liminf_n L_F^ad(n,ε)/log₂log₂n ≥ e^{−ε}/2."  Proof, ll.1443–1446:
  "(b) follows from (a) exactly as the lower half of Theorem 7(b)".
* thm:mixf (b), l.839: "For every ε ≥ 0, liminf_n L_F(n,ε)/log₂log₂n ≥ e^{−ε}/2"; proof of that lower half,
  ll.924–932: fix admissible (ϑ, ξ, ω) with a_∞ = 2ωZ(ϑ)/√ξ < 1 and ω² > ln 2; N_n/(n+1) → 0, so a_n → a_∞;
  R₀(n) ≥ log_ϑ ln(n+2) − log_ϑ(ln 2 + λ_ξ) − 1; log_ϑ ln n / log₂log₂n → ln 2/ln ϑ; then the supremum over the
  parameters (ξ → ∞, ω → ∞, ϑ ↓ 4).

Headlines (`#print axioms` at the end of the file).
* `lower_rate_of_finite` (abstract): for any `L : ℕ → ℝ≥0∞` and real `ε`, if
  `ofReal (1 + R₀ · max(η_n, 0)) ≤ L n` for every admissible `(ϑ, ξ, ω)` and every `n ≥ 1` with `a_n < 1` (the
  conclusion of `LFad_ge`, verbatim), then for every `c < e^{−ε}/2`, eventually `ofReal (c · log₂log₂n) ≤ L n`.
  `lower_rate_of_finite_real` is the same for `L : ℕ → ℝ` (the conclusion of `Thm7.LFgen_ge`, verbatim).
* `thm9b`: for every `c < e^{−ε}/2`, eventually `ofReal (c · log₂log₂n) ≤ LFad (fsTarget n) (fsOracle n) ε`.
* `thm9b_liminf`: `ofReal (e^{−ε}/2) ≤ liminf_n LFad(n, ε) / ofReal (log₂log₂n)` in `ℝ≥0∞` (the literal form);
  `thm9b_liminf_iff`: it is equivalent to `thm9b`'s eventual form (`le_liminf_iff_eventually`, for any `L`).
* `A36FS.Thm7.thm7b_lower` (`ofReal ∘ LFgen`, through `Thm7.LFgen_ge`), `A36FS.Thm7.thm7b_lower_real` (the
  real-valued corollary: eventually `c · log₂log₂n ≤ LFgen`), `A36FS.Thm7.thm7b_lower_liminf` (the liminf form).

Ingredients, as separate lemmas.  `Nn_div_tendsto_zero` (N_n/(n+1) → 0, from `Nn_le` through
`N_n ≤ (n+2)^{1/2}/2`, which uses `2/ϑ < 1/2`); `aN_tendsto` (a_n → a_∞); `etaOf_continuousAt` and `etaN_tendsto`
(η is continuous in `a` at `a ≠ 1`, so η_n → η_∞); `R0_ge` (the R₀ lower bound, ForcedJump's `R₀_lower_bound` at
`N = n + 2`); `logRatio_tendsto` (log_ϑ ln n / log₂log₂n → ln 2/ln ϑ); `exists_params` (the parameter choice: ϑ
first, then ω, then ξ); `eventually_lower_fixed` (fixed admissible parameters, every `c < (ln 2/ln ϑ) · η_∞`; the
paper's "liminf ≥ (ln 2/ln ϑ) η_∞", whose liminf form is `liminf_ge_fixed`).  All of them except
`liminf_ge_fixed` (a stated corollary) enter the proofs of the headlines.

Objects.  `a_∞ = aInf ξ ϑ ω = 2ω ξ^{−1/2} Z(ϑ)` (written as in `aN`), `θ(a) = thetaOf ε a`,
`η(a) = etaOf ω ε a = (θ(a) − δ_ω)/(1 − δ_ω)`, `η_∞ = etaInf ξ ϑ ω ε = η(a_∞)`; `etaN ξ ϑ ω ε n = η(a_n)` holds by
`rfl` (`etaN_eq_etaOf`).  `aN`, `δω`, `etaN` (Thm9.Defs), `R₀`, `lam` (ForcedJump), `Z`, `Nn` (TestSet), `LFad`,
`LFgen` (A36RW.Interface.V0) are used unchanged.

Correspondence notes.
* ε.  `lower_rate_of_finite`, `lower_rate_of_finite_real`, `thm9b`, `thm9b_liminf` hold for every real ε: no
  `0 ≤ ε` is used (`LFad_ge` has none), so the printed `ε ≥ 0` is a special case.  The `L_F` corollaries carry
  `0 ≤ ε` because `Thm7.LFgen_ge` needs it (it supplies the nonempty feasible set of the real `sInf`).
* liminf.  Stated in `ℝ≥0∞` as `L n / ofReal (log₂log₂n)`.  With Mathlib's `log 0 = 0`, `log₂log₂n ≥ 0` for every
  natural `n` (`loglog_nonneg`); it is `0` exactly for `n ≤ 2` (`loglog_eq_zero_of_le_two`) and positive for
  `n ≥ 3` (`loglog_pos`).  At `n ≤ 2` the quotient is `L n / 0`, which is `⊤` unless `L n = 0`
  (`ratio_of_le_two`).  A liminf ignores finitely many terms, and the proof of `le_liminf_iff_eventually` divides
  only at `n ≥ 3`, so the equivalence with the eventual form does not depend on that convention.
* class.  `LFad` is the shared library's infimum of `execMean` over all seed spaces and all `PolicyE` whose `outLim` has
  `KLx ≤ ε`; `LFgen` is the shared library's real `sInf` of `mixCost` over `SchedMix` with `KLx (mixLawE) ≤ ε`.  Both unchanged.
* added hypotheses.  None beyond the paper's.  The abstract lemmas' hypothesis is part (a)'s conclusion in exactly
  the form `LFad_ge` / `LFgen_ge` prove it, with their `n ≥ 1`; no hypothesis has the shape of the conclusion.
-/
import A36FS.Thm7.Main

set_option autoImplicit false

namespace A36FS.Thm9

open Filter Topology A36RW FSCore.ForcedJump FSCore.TestSet

/-! ### The limit objects `a_∞`, `θ(a)`, `η(a)`, `η_∞` -/

/-- The paper's `a_∞ = 2ωZ(ϑ)/√ξ`, written `2ω ξ^{-1/2} Z(ϑ)` as in `aN`. -/
noncomputable def aInf (ξ ϑ ω : ℝ) : ℝ := 2 * ω * ξ ^ (-(1 / 2 : ℝ)) * Z ϑ

/-- `θ(a) = e^{-(ε + h(a))/(1 - a)}`, so that `thetaN ξ ϑ ω ε n = θ(a_n)`. -/
noncomputable def thetaOf (ε a : ℝ) : ℝ := Real.exp (-(ε + Real.binEntropy a) / (1 - a))

/-- `η(a) = (θ(a) - δ_ω)/(1 - δ_ω)`, so that `etaN ξ ϑ ω ε n = η(a_n)`. -/
noncomputable def etaOf (ω ε a : ℝ) : ℝ := (thetaOf ε a - δω ω) / (1 - δω ω)

/-- The paper's `η_∞ = [e^{-(ε + h(a_∞))/(1 - a_∞)} - δ_ω]/(1 - δ_ω)`. -/
noncomputable def etaInf (ξ ϑ ω ε : ℝ) : ℝ := etaOf ω ε (aInf ξ ϑ ω)

/-- `η_n = η(a_n)`, definitionally. -/
lemma etaN_eq_etaOf (ξ ϑ ω ε : ℝ) (n : ℕ) : etaN ξ ϑ ω ε n = etaOf ω ε (aN ξ ϑ ω n) := rfl

/-- The premise `δ_ω < 1` is the paper's `ω² > ln 2`. -/
lemma δω_lt_one_iff (ω : ℝ) : δω ω < 1 ↔ Real.log 2 < ω ^ 2 := by
  have h2 : Real.exp (-Real.log 2) = 1 / 2 := by
    rw [Real.exp_neg, Real.exp_log (by norm_num)]; norm_num
  unfold δω
  constructor
  · intro h
    have h1 : Real.exp (-(ω ^ 2)) < Real.exp (-Real.log 2) := by rw [h2]; linarith
    have := Real.exp_lt_exp.1 h1
    linarith
  · intro h
    have h1 : Real.exp (-(ω ^ 2)) < Real.exp (-Real.log 2) := Real.exp_lt_exp.2 (by linarith)
    rw [h2] at h1
    linarith

/-! ### `N_n/(n+1) → 0` and `a_n → a_∞` -/

/-- `N_n ≤ (n+2)^{1/2}/2`: `Nn_le` (`N_n ≤ Q²/2`, `Q = ((n+2)/ξ)^{1/ϑ}`) with `ξ ≥ 1` and `1/ϑ ≤ 1/4`. -/
lemma Nn_le_rpow_half {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (n : ℕ) :
    Nn ξ ϑ (n + 2) ≤ ((n : ℝ) + 2) ^ (1 / 2 : ℝ) / 2 := by
  have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  have hx1 : (1 : ℝ) ≤ (n : ℝ) + 2 := by linarith
  have hx0 : (0 : ℝ) ≤ (n : ℝ) + 2 := by linarith
  have h0 := Nn_le hξ hϑ (n + 2)
  push_cast at h0
  have hξpos : 0 < ξ := by linarith
  have hdiv : ((n : ℝ) + 2) / ξ ≤ (n : ℝ) + 2 := div_le_self hx0 hξ
  have hdiv0 : 0 ≤ ((n : ℝ) + 2) / ξ := div_nonneg hx0 hξpos.le
  have hϑinv : 0 ≤ 1 / ϑ := div_nonneg zero_le_one (by linarith)
  have h1 : (((n : ℝ) + 2) / ξ) ^ (1 / ϑ) ≤ ((n : ℝ) + 2) ^ (1 / ϑ) :=
    Real.rpow_le_rpow hdiv0 hdiv hϑinv
  have h2 : ((n : ℝ) + 2) ^ (1 / ϑ) ≤ ((n : ℝ) + 2) ^ (1 / 4 : ℝ) :=
    Real.rpow_le_rpow_of_exponent_le hx1 (one_div_le_one_div_of_le (by norm_num) hϑ.le)
  have hQ0 : 0 ≤ (((n : ℝ) + 2) / ξ) ^ (1 / ϑ) := Real.rpow_nonneg hdiv0 _
  have h3 : ((((n : ℝ) + 2) / ξ) ^ (1 / ϑ)) ^ 2 ≤ (((n : ℝ) + 2) ^ (1 / 4 : ℝ)) ^ 2 :=
    pow_le_pow_left₀ hQ0 (h1.trans h2) 2
  have h4 : (((n : ℝ) + 2) ^ (1 / 4 : ℝ)) ^ 2 = ((n : ℝ) + 2) ^ (1 / 2 : ℝ) := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul hx0]; norm_num
  linarith

/-- **`N_n/(n+1) → 0`** (`ϑ > 4`, `ξ ≥ 1`): squeezed between `0` and `(n+2)^{-1/2}`. -/
lemma Nn_div_tendsto_zero {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) :
    Tendsto (fun n : ℕ => Nn ξ ϑ (n + 2) / ((n : ℝ) + 1)) atTop (𝓝 0) := by
  have hg : Tendsto (fun n : ℕ => ((n : ℝ) + 2) ^ (-(1 / 2 : ℝ))) atTop (𝓝 0) :=
    (tendsto_rpow_neg_atTop (by norm_num : (0 : ℝ) < 1 / 2)).comp
      (tendsto_atTop_add_const_right _ 2 tendsto_natCast_atTop_atTop)
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le tendsto_const_nhds hg (fun n => ?_) (fun n => ?_)
  · exact div_nonneg (Finset.sum_nonneg (fun q _ => Nat.cast_nonneg _)) (by positivity)
  · have hx : (0 : ℝ) < (n : ℝ) + 2 := by positivity
    have h1 := Nn_le_rpow_half hξ hϑ n
    have hs0 : 0 ≤ ((n : ℝ) + 2) ^ (1 / 2 : ℝ) := Real.rpow_nonneg hx.le _
    have h2 : ((n : ℝ) + 2) ^ (-(1 / 2 : ℝ)) = ((n : ℝ) + 2) ^ (1 / 2 : ℝ) / ((n : ℝ) + 2) := by
      rw [← Real.rpow_sub_one hx.ne']; norm_num
    show Nn ξ ϑ (n + 2) / ((n : ℝ) + 1) ≤ ((n : ℝ) + 2) ^ (-(1 / 2 : ℝ))
    rw [h2, div_le_div_iff₀ (by positivity) hx]
    have hN0 : 0 ≤ Nn ξ ϑ (n + 2) := Finset.sum_nonneg (fun q _ => Nat.cast_nonneg _)
    nlinarith [mul_le_mul_of_nonneg_right h1 hx.le, mul_nonneg hs0 (Nat.cast_nonneg (α := ℝ) n)]

/-- **`a_n → a_∞`** (`ϑ > 4`, `ξ ≥ 1`): `a_n = a_∞ (1 + 1/(n+1)) + N_n/(n+1)`. -/
theorem aN_tendsto {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) :
    Tendsto (fun n : ℕ => aN ξ ϑ ω n) atTop (𝓝 (aInf ξ ϑ ω)) := by
  have h1 : Tendsto (fun n : ℕ => (1 : ℝ) / ((n : ℝ) + 1)) atTop (𝓝 0) :=
    tendsto_one_div_add_atTop_nhds_zero_nat
  have h3 := (((tendsto_const_nhds : Tendsto (fun _ : ℕ => (1 : ℝ)) atTop (𝓝 1)).add h1).const_mul
    (aInf ξ ϑ ω)).add (Nn_div_tendsto_zero hξ hϑ)
  rw [show aInf ξ ϑ ω * (1 + 0) + 0 = aInf ξ ϑ ω by ring] at h3
  refine h3.congr (fun n => ?_)
  have hn : (0 : ℝ) < (n : ℝ) + 1 := by positivity
  unfold aN aInf
  field_simp
  ring

/-! ### Continuity of `θ` and `η` in `a` -/

/-- `θ` is continuous at every `a ≠ 1` (`Real.binEntropy` is continuous). -/
lemma thetaOf_continuousAt (ε : ℝ) {a : ℝ} (ha : a ≠ 1) : ContinuousAt (thetaOf ε) a := by
  unfold thetaOf
  refine ContinuousAt.rexp ?_
  refine ContinuousAt.div ?_ ?_ ?_
  · exact (continuousAt_const.add Real.binEntropy_continuous.continuousAt).neg
  · exact continuousAt_const.sub continuousAt_id
  · exact sub_ne_zero.2 (Ne.symm ha)

/-- **`η` is continuous in `a`** at every `a ≠ 1`. -/
lemma etaOf_continuousAt (ω ε : ℝ) {a : ℝ} (ha : a ≠ 1) : ContinuousAt (etaOf ω ε) a := by
  unfold etaOf
  exact ((thetaOf_continuousAt ε ha).sub continuousAt_const).div_const _

/-- **`η_n → η_∞`** (`ϑ > 4`, `ξ ≥ 1`, `a_∞ ≠ 1`). -/
theorem etaN_tendsto {ξ ϑ ω ε : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (ha : aInf ξ ϑ ω ≠ 1) :
    Tendsto (fun n : ℕ => etaN ξ ϑ ω ε n) atTop (𝓝 (etaInf ξ ϑ ω ε)) :=
  (etaOf_continuousAt ω ε ha).tendsto.comp (aN_tendsto hξ hϑ)

/-- `θ(0) = e^{-ε}` (`h(0) = 0`). -/
lemma thetaOf_zero (ε : ℝ) : thetaOf ε 0 = Real.exp (-ε) := by
  simp [thetaOf]

/-- `δ_ω → 0` as `ω → ∞`. -/
lemma δω_tendsto_zero : Tendsto δω atTop (𝓝 0) := by
  have h1 : Tendsto (fun ω : ℝ => Real.exp (-(ω ^ 2))) atTop (𝓝 0) :=
    Real.tendsto_exp_neg_atTop_nhds_zero.comp (tendsto_pow_atTop two_ne_zero)
  have h2 := h1.const_mul 2
  rw [mul_zero] at h2
  exact h2

/-- `a_∞ → 0` as `ξ → ∞`, for fixed `ϑ` and `ω` (`Z(ϑ)` is a fixed real). -/
lemma aInf_tendsto_zero (ϑ ω : ℝ) : Tendsto (fun ξ => aInf ξ ϑ ω) atTop (𝓝 0) := by
  have h := ((tendsto_rpow_neg_atTop (by norm_num : (0 : ℝ) < 1 / 2)).const_mul (2 * ω)).mul_const (Z ϑ)
  rw [mul_zero, zero_mul] at h
  exact h

/-! ### `R₀` and the logarithms -/

/-- **The `R₀` lower bound**, `R₀(n) ≥ log_ϑ ln(n+2) − log_ϑ(ln 2 + λ_ξ) − 1` (`λ_ξ = lam ξ ϑ`). -/
theorem R0_ge {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) (n : ℕ) :
    Real.logb ϑ (Real.log ((n : ℝ) + 2)) - Real.logb ϑ (Real.log 2 + lam ξ ϑ) - 1
      ≤ (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) :=
  R₀_lower_bound hξ hϑ (by have := Nat.cast_nonneg (α := ℝ) n; linarith)

/-- `log₂log₂n ≥ 0` for every natural `n` (Mathlib's `log 0 = 0`). -/
lemma loglog_nonneg (n : ℕ) : 0 ≤ Real.logb 2 (Real.logb 2 n) := by
  rcases Nat.lt_or_ge n 2 with hn | hn
  · interval_cases n <;> simp
  · apply Real.logb_nonneg one_lt_two
    rw [Real.le_logb_iff_rpow_le one_lt_two (by positivity), Real.rpow_one]
    exact_mod_cast hn

/-- `log₂log₂n > 0` for `n ≥ 3`. -/
lemma loglog_pos {n : ℕ} (hn : 3 ≤ n) : 0 < Real.logb 2 (Real.logb 2 n) := by
  apply Real.logb_pos one_lt_two
  rw [Real.lt_logb_iff_rpow_lt one_lt_two (by positivity), Real.rpow_one]
  have : (3 : ℝ) ≤ n := by exact_mod_cast hn
  linarith

/-- `log₂log₂n = 0` for `n ≤ 2`: the only `n` where the paper's ratio has no positive denominator. -/
lemma loglog_eq_zero_of_le_two {n : ℕ} (hn : n ≤ 2) : Real.logb 2 (Real.logb 2 n) = 0 := by
  interval_cases n <;> simp

/-- At `n ≤ 2` the `ℝ≥0∞` quotient is `x / 0 = ⊤` (for `x ≠ 0`). -/
lemma ratio_of_le_two {n : ℕ} (hn : n ≤ 2) {x : ENNReal} (hx : x ≠ 0) :
    x / ENNReal.ofReal (Real.logb 2 (Real.logb 2 n)) = ⊤ := by
  rw [loglog_eq_zero_of_le_two hn, ENNReal.ofReal_zero, ENNReal.div_zero hx]

/-- `log₂log₂n → ∞`. -/
lemma loglog_tendsto_atTop : Tendsto (fun n : ℕ => Real.logb 2 (Real.logb 2 n)) atTop atTop :=
  (Real.tendsto_logb_atTop one_lt_two).comp
    ((Real.tendsto_logb_atTop one_lt_two).comp tendsto_natCast_atTop_atTop)

/-- `log_ϑ ln n ≤ log_ϑ ln(n+2)` for `n ≥ 2` (it fails at `n = 0`, where `log_ϑ ln 0 = 0 > log_ϑ ln 2`). -/
lemma logb_log_le_add_two {ϑ : ℝ} (hϑ : 1 < ϑ) {n : ℕ} (hn : 2 ≤ n) :
    Real.logb ϑ (Real.log n) ≤ Real.logb ϑ (Real.log ((n : ℝ) + 2)) := by
  have hn2 : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hlog : 0 < Real.log n := Real.log_pos (by linarith)
  exact Real.logb_le_logb_of_le hϑ hlog (Real.log_le_log (by linarith) (by linarith))

/-- **The log ratio limit**, `log_ϑ ln n / log₂log₂n → ln 2/ln ϑ` (`ϑ > 1`). -/
theorem logRatio_tendsto {ϑ : ℝ} (hϑ : 1 < ϑ) :
    Tendsto (fun n : ℕ => Real.logb ϑ (Real.log n) / Real.logb 2 (Real.logb 2 n)) atTop
      (𝓝 (Real.log 2 / Real.log ϑ)) := by
  have hl2 : 0 < Real.log 2 := Real.log_pos one_lt_two
  have hlϑ : 0 < Real.log ϑ := Real.log_pos hϑ
  have hv : Tendsto (fun n : ℕ => Real.log (Real.logb 2 n)) atTop atTop :=
    Real.tendsto_log_atTop.comp ((Real.tendsto_logb_atTop one_lt_two).comp tendsto_natCast_atTop_atTop)
  have hlim : Tendsto (fun n : ℕ => Real.log 2 / Real.log ϑ *
      (1 + Real.log (Real.log 2) / Real.log (Real.logb 2 n))) atTop
      (𝓝 (Real.log 2 / Real.log ϑ * (1 + 0))) :=
    (tendsto_const_nhds.add (tendsto_const_nhds.div_atTop hv)).const_mul _
  rw [add_zero, mul_one] at hlim
  refine hlim.congr' ?_
  filter_upwards [hv.eventually_gt_atTop 0, eventually_ge_atTop 2] with n hvn hn2
  have hn2' : (2 : ℝ) ≤ n := by exact_mod_cast hn2
  have hlogn : 0 < Real.log n := Real.log_pos (by linarith)
  have hv0 : Real.log (Real.logb 2 n) ≠ 0 := hvn.ne'
  simp only [Real.logb] at hv0 ⊢
  rw [Real.log_div hlogn.ne' hl2.ne'] at hv0 ⊢
  field_simp
  ring

/-! ### The parameter choice -/

/-- **Parameter choice.**  For every `c < e^{-ε}/2` there are `ϑ > 4`, `ξ ≥ 1`, `ω > 0` with `δ_ω < 1`, `a_∞ < 1`,
`η_∞ > 0` and `(ln 2/ln ϑ) · η_∞ > c`.  With `c₁ = max(c, e^{-ε}/4)`, `ϑ` is chosen first (`ln ϑ` the midpoint of
`ln 4` and `ln 2 · e^{-ε}/c₁`), then `ω` (`δ_ω < γ := (e^{-ε} - t)/3`, `t := c₁ ln ϑ/ln 2 < e^{-ε}`), then `ξ` (so
large that `a_∞ < 1` and `θ(a_∞) > e^{-ε} - γ`).  `ξ` comes last because `a_∞ = 2ωZ(ϑ)ξ^{-1/2}` involves `ω` and
`Z(ϑ)`, and `Z(ϑ)` blows up as `ϑ ↓ 4`. -/
theorem exists_params {ε c : ℝ} (hc : c < Real.exp (-ε) / 2) :
    ∃ ϑ ξ ω : ℝ, 4 < ϑ ∧ 1 ≤ ξ ∧ 0 < ω ∧ δω ω < 1 ∧ aInf ξ ϑ ω < 1 ∧ 0 < etaInf ξ ϑ ω ε ∧
      c < Real.log 2 / Real.log ϑ * etaInf ξ ϑ ω ε := by
  set E := Real.exp (-ε) with hEdef
  have hE0 : 0 < E := Real.exp_pos _
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  set c₁ := max c (E / 4) with hc₁def
  have hc₁pos : 0 < c₁ := lt_max_of_lt_right (by linarith)
  have hc₁E : c₁ < E / 2 := max_lt hc (by linarith)
  have hcc₁ : c ≤ c₁ := le_max_left _ _
  have hlog4 : Real.log 4 = 2 * Real.log 2 := by
    rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]; norm_num
  have hkey : 2 * Real.log 2 < Real.log 2 * E / c₁ := by
    rw [lt_div_iff₀ hc₁pos]; nlinarith
  set ϑ := Real.exp ((2 * Real.log 2 + Real.log 2 * E / c₁) / 2) with hϑdef
  have hlogϑ : Real.log ϑ = (2 * Real.log 2 + Real.log 2 * E / c₁) / 2 := Real.log_exp _
  have hϑ4 : 4 < ϑ := by
    have : Real.exp (Real.log 4) < ϑ := Real.exp_lt_exp.2 (by rw [hlog4]; linarith)
    rwa [Real.exp_log (by norm_num)] at this
  have hlϑ : 0 < Real.log ϑ := by rw [hlogϑ]; linarith
  have hlϑ' : Real.log ϑ < Real.log 2 * E / c₁ := by rw [hlogϑ]; linarith
  set t := c₁ * Real.log ϑ / Real.log 2 with htdef
  have ht0 : 0 < t := by positivity
  have htE : t < E := by
    rw [htdef, div_lt_iff₀ hl2]
    rw [lt_div_iff₀ hc₁pos] at hlϑ'
    linarith
  set γ := (E - t) / 3 with hγdef
  have hγ : 0 < γ := by rw [hγdef]; linarith
  obtain ⟨ω, hω0, hωγ, hω1⟩ : ∃ ω : ℝ, 0 < ω ∧ δω ω < γ ∧ δω ω < 1 :=
    ((eventually_gt_atTop 0).and ((δω_tendsto_zero.eventually (gt_mem_nhds hγ)).and
      (δω_tendsto_zero.eventually (gt_mem_nhds one_pos)))).exists
  have hθ : Tendsto (fun ξ => thetaOf ε (aInf ξ ϑ ω)) atTop (𝓝 E) := by
    have h := (thetaOf_continuousAt ε (a := 0) zero_ne_one).tendsto.comp (aInf_tendsto_zero ϑ ω)
    rw [thetaOf_zero] at h
    exact h
  obtain ⟨ξ, hξ1, haξ, hθξ⟩ : ∃ ξ : ℝ, 1 ≤ ξ ∧ aInf ξ ϑ ω < 1 ∧ E - γ < thetaOf ε (aInf ξ ϑ ω) :=
    ((eventually_ge_atTop 1).and (((aInf_tendsto_zero ϑ ω).eventually (gt_mem_nhds one_pos)).and
      (hθ.eventually (lt_mem_nhds (by linarith))))).exists
  have hδ0 := δω_nonneg ω
  have hη : t < etaInf ξ ϑ ω ε := by
    show t < (thetaOf ε (aInf ξ ϑ ω) - δω ω) / (1 - δω ω)
    rw [lt_div_iff₀ (by linarith)]
    nlinarith [mul_nonneg ht0.le hδ0]
  refine ⟨ϑ, ξ, ω, hϑ4, hξ1, hω0, hω1, haξ, by linarith, ?_⟩
  have hc₁t : c₁ = Real.log 2 / Real.log ϑ * t := by
    rw [htdef]; field_simp
  have : Real.log 2 / Real.log ϑ * t < Real.log 2 / Real.log ϑ * etaInf ξ ϑ ω ε :=
    mul_lt_mul_of_pos_left hη (div_pos hl2 hlϑ)
  linarith

/-! ### Fixed admissible parameters -/

/-- **Fixed parameters** (the paper's "liminf_n L/log₂log₂n ≥ (ln 2/ln ϑ) η_∞").  For `ϑ > 4`, `ξ ≥ 1`, `a_∞ < 1`
and every `c < (ln 2/ln ϑ) · η_∞`: eventually `n ≥ 1`, `a_n < 1` (so part (a) applies at `n`) and
`c · log₂log₂n ≤ 1 + R₀(n) · max(η_n, 0)`. -/
theorem eventually_lower_fixed {ϑ ξ ω ε : ℝ} (hϑ : 4 < ϑ) (hξ : 1 ≤ ξ) (ha : aInf ξ ϑ ω < 1)
    {c : ℝ} (hc : c < Real.log 2 / Real.log ϑ * etaInf ξ ϑ ω ε) :
    ∀ᶠ n : ℕ in atTop, 1 ≤ n ∧ aN ξ ϑ ω n < 1 ∧
      c * Real.logb 2 (Real.logb 2 n) ≤ 1 + (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (etaN ξ ϑ ω ε n) 0 := by
  have hϑ1 : 1 < ϑ := by linarith
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hlϑ : 0 < Real.log ϑ := Real.log_pos hϑ1
  have haN : ∀ᶠ n : ℕ in atTop, aN ξ ϑ ω n < 1 := (aN_tendsto hξ hϑ).eventually (gt_mem_nhds ha)
  have hbase : ∀ᶠ n : ℕ in atTop, 1 ≤ n ∧ aN ξ ϑ ω n < 1 := (eventually_ge_atTop 1).and haN
  rcases le_or_gt c 0 with hc0 | hc0
  · filter_upwards [hbase] with n hn
    refine ⟨hn.1, hn.2, ?_⟩
    have h1 : c * Real.logb 2 (Real.logb 2 n) ≤ 0 :=
      mul_nonpos_of_nonpos_of_nonneg hc0 (loglog_nonneg n)
    have h2 : 0 ≤ (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (etaN ξ ϑ ω ε n) 0 :=
      mul_nonneg (Nat.cast_nonneg _) (le_max_right _ _)
    linarith
  · have hcη : c * Real.log ϑ / Real.log 2 < etaInf ξ ϑ ω ε := by
      rw [div_lt_iff₀ hl2]
      rw [div_mul_eq_mul_div, lt_div_iff₀ hlϑ] at hc
      linarith
    obtain ⟨η', hη'1, hη'2⟩ := exists_between hcη
    have hη'0 : 0 < η' := lt_trans (by positivity) hη'1
    have hηN : ∀ᶠ n : ℕ in atTop, η' < etaN ξ ϑ ω ε n :=
      (etaN_tendsto hξ hϑ ha.ne).eventually (lt_mem_nhds hη'2)
    have hr : c / η' < Real.log 2 / Real.log ϑ := by
      rw [div_lt_div_iff₀ hη'0 hlϑ]
      rw [div_lt_iff₀ hl2] at hη'1
      linarith
    obtain ⟨r, hr1, hr2⟩ := exists_between hr
    have hratio : ∀ᶠ n : ℕ in atTop, r < Real.logb ϑ (Real.log n) / Real.logb 2 (Real.logb 2 n) :=
      (logRatio_tendsto hϑ1).eventually (lt_mem_nhds hr2)
    have hr0 : 0 < η' * r - c := by
      rw [div_lt_iff₀ hη'0] at hr1
      linarith
    have hℓ : ∀ᶠ n : ℕ in atTop,
        η' * (Real.logb ϑ (Real.log 2 + lam ξ ϑ) + 1) ≤ (η' * r - c) * Real.logb 2 (Real.logb 2 n) :=
      (loglog_tendsto_atTop.const_mul_atTop hr0).eventually_ge_atTop _
    filter_upwards [hbase, hηN, hratio, hℓ, eventually_ge_atTop 3] with n hn hηn hrn hℓn hn3
    refine ⟨hn.1, hn.2, ?_⟩
    have hℓpos : 0 < Real.logb 2 (Real.logb 2 n) := loglog_pos hn3
    have hLϑ : r * Real.logb 2 (Real.logb 2 n) < Real.logb ϑ (Real.log n) := by
      rwa [lt_div_iff₀ hℓpos] at hrn
    have hmono := logb_log_le_add_two hϑ1 (by omega : 2 ≤ n)
    have hR := R0_ge hξ hϑ1 n
    have hR0 : (0 : ℝ) ≤ (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) := Nat.cast_nonneg _
    have h1 : (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * η' ≤ (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (etaN ξ ϑ ω ε n) 0 :=
      mul_le_mul_of_nonneg_left (le_trans hηn.le (le_max_left _ _)) hR0
    have h2 : (Real.logb ϑ (Real.log ((n : ℝ) + 2)) - (Real.logb ϑ (Real.log 2 + lam ξ ϑ) + 1)) * η'
        ≤ (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * η' :=
      mul_le_mul_of_nonneg_right (by linarith) hη'0.le
    have h3 : r * Real.logb 2 (Real.logb 2 n) * η' ≤ Real.logb ϑ (Real.log ((n : ℝ) + 2)) * η' :=
      mul_le_mul_of_nonneg_right (by linarith) hη'0.le
    nlinarith [h1, h2, h3, hℓn]

/-! ### Headlines: the abstract lower rate, Theorem 9(b), the liminf form -/

/-- **The lower rate from the finite-`n` bound (abstract).**  Let `L : ℕ → ℝ≥0∞` and `ε : ℝ`.  Suppose that for every
admissible `(ϑ, ξ, ω)` (`ϑ > 4`, `ξ ≥ 1`, `ω > 0`, `δ_ω < 1`) and every `n ≥ 1` with `a_n < 1`,
`ofReal (1 + R₀(n) · max(η_n, 0)) ≤ L n` -- exactly the conclusion of `LFad_ge`.  Then for every `c < e^{-ε}/2`,
eventually `ofReal (c · log₂log₂n) ≤ L n`.  No `0 ≤ ε` is needed. -/
theorem lower_rate_of_finite (L : ℕ → ENNReal) (ε : ℝ)
    (hL : ∀ n : ℕ, 1 ≤ n → ∀ ϑ ξ ω : ℝ, 4 < ϑ → 1 ≤ ξ → 0 < ω → aN ξ ϑ ω n < 1 → δω ω < 1 →
      ENNReal.ofReal (1 + (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (etaN ξ ϑ ω ε n) 0) ≤ L n)
    {c : ℝ} (hc : c < Real.exp (-ε) / 2) :
    ∀ᶠ n : ℕ in atTop, ENNReal.ofReal (c * Real.logb 2 (Real.logb 2 n)) ≤ L n := by
  obtain ⟨ϑ, ξ, ω, hϑ, hξ, hω, hδ, ha, -, hcη⟩ := exists_params hc
  filter_upwards [eventually_lower_fixed hϑ hξ ha hcη] with n hn
  exact (ENNReal.ofReal_le_ofReal hn.2.2).trans (hL n hn.1 ϑ ξ ω hϑ hξ hω hn.2.1 hδ)

/-- **The same for real-valued `L`** (the form `Thm7.LFgen_ge` provides). -/
theorem lower_rate_of_finite_real (L : ℕ → ℝ) (ε : ℝ)
    (hL : ∀ n : ℕ, 1 ≤ n → ∀ ϑ ξ ω : ℝ, 4 < ϑ → 1 ≤ ξ → 0 < ω → aN ξ ϑ ω n < 1 → δω ω < 1 →
      1 + (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (etaN ξ ϑ ω ε n) 0 ≤ L n)
    {c : ℝ} (hc : c < Real.exp (-ε) / 2) :
    ∀ᶠ n : ℕ in atTop, c * Real.logb 2 (Real.logb 2 n) ≤ L n := by
  obtain ⟨ϑ, ξ, ω, hϑ, hξ, hω, hδ, ha, -, hcη⟩ := exists_params hc
  filter_upwards [eventually_lower_fixed hϑ hξ ha hcη] with n hn
  exact hn.2.2.trans (hL n hn.1 ϑ ξ ω hϑ hξ hω hn.2.1 hδ)

/-- **App. I, Theorem 9(b) (thm:fsadapt (b)), eventual form.**  For every `ε` (in particular every `ε ≥ 0`) and
every `c < e^{-ε}/2`: eventually `ofReal (c · log₂log₂n) ≤ L_F^ad(n, ε)` (the shared library's `LFad`). -/
theorem thm9b (ε : ℝ) {c : ℝ} (hc : c < Real.exp (-ε) / 2) :
    ∀ᶠ n : ℕ in atTop, ENNReal.ofReal (c * Real.logb 2 (Real.logb 2 n)) ≤ LFad (fsTarget n) (fsOracle n) ε :=
  lower_rate_of_finite (fun n => LFad (fsTarget n) (fsOracle n) ε) ε
    (fun _ hn _ _ _ hϑ hξ hω ha hδ => LFad_ge hn hϑ hξ hω ha hδ) hc

/-- **liminf form ⟺ eventual form**, for any `L : ℕ → ℝ≥0∞` and real `b`:
`ofReal b ≤ liminf_n L n / ofReal (log₂log₂n)` iff for every `c < b`, eventually `ofReal (c · log₂log₂n) ≤ L n`.
Only `n ≥ 3` (where `log₂log₂n > 0`) is used. -/
theorem le_liminf_iff_eventually (L : ℕ → ENNReal) (b : ℝ) :
    ENNReal.ofReal b ≤ liminf (fun n : ℕ => L n / ENNReal.ofReal (Real.logb 2 (Real.logb 2 n))) atTop ↔
      ∀ c < b, ∀ᶠ n : ℕ in atTop, ENNReal.ofReal (c * Real.logb 2 (Real.logb 2 n)) ≤ L n := by
  constructor
  · intro h c hc
    rcases le_or_gt c 0 with hc0 | hc0
    · refine Eventually.of_forall (fun n => ?_)
      rw [ENNReal.ofReal_of_nonpos (mul_nonpos_of_nonpos_of_nonneg hc0 (loglog_nonneg n))]
      exact zero_le
    · have hlt : ENNReal.ofReal c <
          liminf (fun n : ℕ => L n / ENNReal.ofReal (Real.logb 2 (Real.logb 2 n))) atTop :=
        lt_of_lt_of_le ((ENNReal.ofReal_lt_ofReal_iff (hc0.trans hc)).2 hc) h
      filter_upwards [eventually_lt_of_lt_liminf hlt, eventually_ge_atTop 3] with n hn hn3
      have hpos := loglog_pos hn3
      rw [ENNReal.ofReal_mul hc0.le]
      exact (ENNReal.le_div_iff_mul_le (Or.inl (ENNReal.ofReal_pos.2 hpos).ne')
        (Or.inl ENNReal.ofReal_ne_top)).1 hn.le
  · intro h
    apply le_of_forall_lt_imp_le_of_dense
    intro a ha
    have ha' : a ≠ ⊤ := ne_top_of_lt ha
    have hc : a.toReal < b := (ENNReal.lt_ofReal_iff_toReal_lt ha').1 ha
    refine le_liminf_of_le (by isBoundedDefault) ?_
    filter_upwards [h a.toReal hc, eventually_ge_atTop 3] with n hn hn3
    have hpos := loglog_pos hn3
    rw [ENNReal.ofReal_mul ENNReal.toReal_nonneg, ENNReal.ofReal_toReal ha'] at hn
    exact (ENNReal.le_div_iff_mul_le (Or.inl (ENNReal.ofReal_pos.2 hpos).ne')
      (Or.inl ENNReal.ofReal_ne_top)).2 hn

/-- **App. I, Theorem 9(b), the literal liminf form** in `ℝ≥0∞`:
`e^{-ε}/2 ≤ liminf_n L_F^ad(n, ε)/log₂log₂n`, for every `ε` (in particular every `ε ≥ 0`). -/
theorem thm9b_liminf (ε : ℝ) :
    ENNReal.ofReal (Real.exp (-ε) / 2) ≤
      liminf (fun n : ℕ => LFad (fsTarget n) (fsOracle n) ε /
        ENNReal.ofReal (Real.logb 2 (Real.logb 2 n))) atTop :=
  (le_liminf_iff_eventually _ _).2 (fun _ hc => thm9b ε hc)

/-- **Theorem 9(b): the liminf form is equivalent to the eventual form of `thm9b`.** -/
theorem thm9b_liminf_iff (ε : ℝ) :
    ENNReal.ofReal (Real.exp (-ε) / 2) ≤
        liminf (fun n : ℕ => LFad (fsTarget n) (fsOracle n) ε /
          ENNReal.ofReal (Real.logb 2 (Real.logb 2 n))) atTop ↔
      ∀ c < Real.exp (-ε) / 2, ∀ᶠ n : ℕ in atTop,
        ENNReal.ofReal (c * Real.logb 2 (Real.logb 2 n)) ≤ LFad (fsTarget n) (fsOracle n) ε :=
  le_liminf_iff_eventually _ _

/-- **Fixed parameters, liminf form** (the paper's intermediate bound): for `ϑ > 4`, `ξ ≥ 1`, `a_∞ < 1`, if `L`
dominates part (a)'s bound at these parameters for every `n ≥ 1` with `a_n < 1`, then
`(ln 2/ln ϑ) · η_∞ ≤ liminf_n L n/log₂log₂n`. -/
theorem liminf_ge_fixed (L : ℕ → ENNReal) {ϑ ξ ω ε : ℝ} (hϑ : 4 < ϑ) (hξ : 1 ≤ ξ) (ha : aInf ξ ϑ ω < 1)
    (hL : ∀ n : ℕ, 1 ≤ n → aN ξ ϑ ω n < 1 →
      ENNReal.ofReal (1 + (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (etaN ξ ϑ ω ε n) 0) ≤ L n) :
    ENNReal.ofReal (Real.log 2 / Real.log ϑ * etaInf ξ ϑ ω ε) ≤
      liminf (fun n : ℕ => L n / ENNReal.ofReal (Real.logb 2 (Real.logb 2 n))) atTop :=
  (le_liminf_iff_eventually L _).2 fun _ hc => by
    filter_upwards [eventually_lower_fixed hϑ hξ ha hc] with n hn
    exact (ENNReal.ofReal_le_ofReal hn.2.2).trans (hL n hn.1 hn.2.1)

/-- **Check: the eventual bound has content.**  For `c > 0` it fails for `L = 0`, since `c · log₂log₂n > 0` for
`n ≥ 3`. -/
lemma not_eventually_le_zero {c : ℝ} (hc : 0 < c) :
    ¬ ∀ᶠ n : ℕ in atTop, ENNReal.ofReal (c * Real.logb 2 (Real.logb 2 n)) ≤ 0 := by
  intro h
  obtain ⟨n, hn, hn3⟩ := (h.and (eventually_ge_atTop 3)).exists
  rw [nonpos_iff_eq_zero, ENNReal.ofReal_eq_zero] at hn
  linarith [mul_pos hc (loglog_pos hn3)]

end A36FS.Thm9

namespace A36FS.Thm7

open Filter A36RW

/-- **App. I, Theorem 7(b) (thm:mixf (b)), lower half, eventual form**, for `ofReal (L_F(n, ε))`
(the shared library's `LFgen`), through `Thm7.LFgen_ge`; `ε ≥ 0` as printed (`LFgen_ge` needs it). -/
theorem thm7b_lower {ε : ℝ} (hε : 0 ≤ ε) {c : ℝ} (hc : c < Real.exp (-ε) / 2) :
    ∀ᶠ n : ℕ in atTop, ENNReal.ofReal (c * Real.logb 2 (Real.logb 2 n)) ≤
      ENNReal.ofReal (LFgen (fsTarget n) (fsOracle n) ε) :=
  Thm9.lower_rate_of_finite (fun n => ENNReal.ofReal (LFgen (fsTarget n) (fsOracle n) ε)) ε
    (fun _ hn _ _ _ hϑ hξ hω ha hδ => ENNReal.ofReal_le_ofReal (LFgen_ge hn hϑ hξ hω hε ha hδ)) hc

/-- **Theorem 7(b), lower half, real-valued corollary**: eventually `c · log₂log₂n ≤ L_F(n, ε)`. -/
theorem thm7b_lower_real {ε : ℝ} (hε : 0 ≤ ε) {c : ℝ} (hc : c < Real.exp (-ε) / 2) :
    ∀ᶠ n : ℕ in atTop, c * Real.logb 2 (Real.logb 2 n) ≤ LFgen (fsTarget n) (fsOracle n) ε :=
  Thm9.lower_rate_of_finite_real (fun n => LFgen (fsTarget n) (fsOracle n) ε) ε
    (fun _ hn _ _ _ hϑ hξ hω ha hδ => LFgen_ge hn hϑ hξ hω hε ha hδ) hc

/-- **Theorem 7(b), lower half, the liminf form** in `ℝ≥0∞`: `e^{-ε}/2 ≤ liminf_n L_F(n, ε)/log₂log₂n`. -/
theorem thm7b_lower_liminf {ε : ℝ} (hε : 0 ≤ ε) :
    ENNReal.ofReal (Real.exp (-ε) / 2) ≤
      liminf (fun n : ℕ => ENNReal.ofReal (LFgen (fsTarget n) (fsOracle n) ε) /
        ENNReal.ofReal (Real.logb 2 (Real.logb 2 n))) atTop :=
  (Thm9.le_liminf_iff_eventually _ _).2 (fun _ hc => thm7b_lower hε hc)

/-- **Check: `thm9b` is not vacuous through `⊤`.**  For `ε ≥ 0`, `L_F^ad(n, ε) ≤ L_F(n, ε) ≤ n < ⊤`. -/
theorem LFad_le_n {n : ℕ} {ε : ℝ} (hε : 0 ≤ ε) : LFad (fsTarget n) (fsOracle n) ε ≤ n := by
  have h := (LFad_le_LFgen (n := n) hε).trans (ENNReal.ofReal_le_ofReal (LFgen_le_n hε))
  rwa [ENNReal.ofReal_natCast] at h

end A36FS.Thm7

#print axioms A36FS.Thm9.lower_rate_of_finite
#print axioms A36FS.Thm9.lower_rate_of_finite_real
#print axioms A36FS.Thm9.thm9b
#print axioms A36FS.Thm9.thm9b_liminf
#print axioms A36FS.Thm9.thm9b_liminf_iff
#print axioms A36FS.Thm9.le_liminf_iff_eventually
#print axioms A36FS.Thm9.liminf_ge_fixed
#print axioms A36FS.Thm9.eventually_lower_fixed
#print axioms A36FS.Thm9.exists_params
#print axioms A36FS.Thm9.Nn_div_tendsto_zero
#print axioms A36FS.Thm9.aN_tendsto
#print axioms A36FS.Thm9.etaOf_continuousAt
#print axioms A36FS.Thm9.etaN_tendsto
#print axioms A36FS.Thm9.R0_ge
#print axioms A36FS.Thm9.logRatio_tendsto
#print axioms A36FS.Thm9.δω_lt_one_iff
#print axioms A36FS.Thm9.loglog_nonneg
#print axioms A36FS.Thm9.loglog_pos
#print axioms A36FS.Thm9.loglog_eq_zero_of_le_two
#print axioms A36FS.Thm9.ratio_of_le_two
#print axioms A36FS.Thm9.not_eventually_le_zero
#print axioms A36FS.Thm7.thm7b_lower
#print axioms A36FS.Thm7.thm7b_lower_real
#print axioms A36FS.Thm7.thm7b_lower_liminf
#print axioms A36FS.Thm7.LFad_le_n


==> anc/formal_companion/lean/src/A36FS/Thm9/Checks.lean <==
/-
A36FS.Thm9.Checks: non-vacuity and semantic checks for `A36FS.Thm9.Main` (full-support branch).

* `params_admissible`: for every `n` there are `ϑ > 4`, `ξ ≥ 1`, `ω > 0` with `a_n < 1` and `δ_ω < 1`
  (`ϑ = 5`, `ω = 1`, `ξ = (4 Z(5) + 1)² + n + 2`; then `N_n = 0`).
* `oneRound_outLim_pos`, `thm9a_hypotheses_satisfiable`: the shared library's one-round policy (`ExecMean.Witness.oneRound`)
  completes almost surely under `fsOracle n` and has finite `KLx`, so every hypothesis of `thm9a_faithful` holds
  jointly for every `n ≥ 1`.
* `emptyThenAll_tauPlus_check`: under the shared library's `emptyThenAll` (one empty round, then everything), `P(τ₊ > 0) = 1`,
  `P(τ₊ > 1) = 0` and `P(τ > 1) = 1`: `tauPlus` counts nonempty rounds only, and empty rounds are recorded.
* `execMean_eq_zero_of_n_zero`, `thm9a_fails_at_n_zero`: the added hypothesis `1 ≤ n` cannot be dropped: at
  `n = 0` every policy has `execMean = 0 < 1 + R₀ · max(η_0, 0)`, with admissible parameters.
Not checked here: a parameter choice with `η_n > 0` and `R₀ ≥ 1` (the bound bites only at astronomical `n`, as the
paper says).
-/
import A36FS.Thm9.Main

set_option autoImplicit false

namespace A36FS.Thm9

open AGF A36RW A36RW.Laws Finset FSCore.ForcedJump FSCore.TestSet FSCore.BinaryKL MeasureTheory

variable {n : ℕ}

/-- **Admissible parameters exist for every `n`**: `ϑ = 5`, `ω = 1`, `ξ = (4 Z(5) + 1)² + n + 2` give
`a_n < 1` (here `N_n = 0`) and `δ_ω = 2/e < 1`. -/
theorem params_admissible (n : ℕ) :
    ∃ ϑ ξ ω : ℝ, 4 < ϑ ∧ 1 ≤ ξ ∧ 0 < ω ∧ aN ξ ϑ ω n < 1 ∧ δω ω < 1 := by
  set K := Z 5 with hK
  have hK0 : 0 ≤ K := Z_nonneg 5
  set ξ : ℝ := (4 * K + 1) ^ 2 + (n : ℝ) + 2 with hξdef
  have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  have hξ1 : 1 ≤ ξ := by nlinarith
  refine ⟨5, ξ, 1, by norm_num, hξ1, one_pos, ?_, ?_⟩
  · -- `N_n = 0`: no `q ≥ 2` has `ξ q^5 ≤ n + 2`
    have hQ : Qset ξ 5 (n + 2) = ∅ := by
      apply Finset.eq_empty_of_forall_notMem
      intro q hq
      rw [mem_Qset hξ1 (by norm_num)] at hq
      have hq1 : (1 : ℝ) ≤ (q : ℝ) := by exact_mod_cast (by omega : 1 ≤ q)
      have hpow : (1 : ℝ) ≤ (q : ℝ) ^ (5 : ℝ) := Real.one_le_rpow hq1 (by norm_num)
      have h2 := hq.2
      push_cast at h2
      nlinarith
    have hNn : Nn ξ 5 (n + 2) = 0 := by rw [Nn, hQ, Finset.sum_empty]
    unfold aN
    rw [hNn, add_zero, div_lt_one (by positivity)]
    -- `ξ^{-1/2} ≤ 1/(4K+1)`
    have hs : 4 * K + 1 ≤ Real.sqrt ξ := by
      rw [show 4 * K + 1 = Real.sqrt ((4 * K + 1) ^ 2) from (Real.sqrt_sq (by linarith)).symm]
      exact Real.sqrt_le_sqrt (by nlinarith)
    have hspos : 0 < Real.sqrt ξ := lt_of_lt_of_le (by linarith) hs
    have hr : ξ ^ (-(1 / 2 : ℝ)) = (Real.sqrt ξ)⁻¹ := by
      rw [Real.rpow_neg (by linarith), Real.sqrt_eq_rpow]
    rw [hr]
    have hinv : (Real.sqrt ξ)⁻¹ ≤ (4 * K + 1)⁻¹ := inv_anti₀ (by linarith) hs
    have hinv0 : 0 ≤ (Real.sqrt ξ)⁻¹ := inv_nonneg.2 hspos.le
    have hmain : 2 * 1 * ((n : ℝ) + 2) * (Real.sqrt ξ)⁻¹ * K
        ≤ 2 * ((n : ℝ) + 2) * K * (4 * K + 1)⁻¹ := by
      have := mul_le_mul_of_nonneg_left hinv (show 0 ≤ 2 * ((n : ℝ) + 2) * K by positivity)
      nlinarith
    have hfin : 2 * ((n : ℝ) + 2) * K * (4 * K + 1)⁻¹ < (n : ℝ) + 1 := by
      rw [← div_eq_mul_inv, div_lt_iff₀ (by linarith)]
      nlinarith
    linarith
  · unfold δω
    have he : Real.exp (-(1 : ℝ) ^ 2) = (Real.exp 1)⁻¹ := by
      rw [one_pow, Real.exp_neg]
    rw [he]
    have h1 := Real.exp_one_gt_d9
    have h2 : (2 : ℝ) < Real.exp 1 := by linarith
    have h3 : (Real.exp 1)⁻¹ < 1 / 2 := by
      rw [inv_lt_comm₀ (Real.exp_pos 1) (by norm_num)]
      norm_num
      linarith
    linarith

/-- The one-round policy (the shared library's `ExecMean.Witness.oneRound`, commit everything at once) gives every word
positive limit mass under the full-support oracle (`n ≥ 1`). -/
theorem oneRound_outLim_pos (hn : 1 ≤ n) (x : Fin n → Bool) :
    0 < outLim (fsOracle n) (ExecMean.Witness.oneRound n) x := by
  have ho := margUnit_fs n
  set σ := ExecMean.Witness.oneRound n
  refine lt_of_lt_of_le ?_ (Converse.outBy_le_outLim _ ho σ 1 x)
  have hP : σ.P = Measure.dirac () := rfl
  unfold PolicyE.outBy
  rw [hP, integral_dirac]
  set T := σ.tree ()
  have hs : size ([] : History n) ≠ 0 := by rw [size_nil]; omega
  rw [Converse.outBy_step_w2 _ T 0 hs]
  set Sx : Finset (Fin n) := univ.filter (fun i => x i = true)
  have hSx : Sx ∈ (T.act []).powerset := Finset.mem_powerset.2 (fun i _ => by
    show i ∈ remaining ([] : History n)
    simp [remaining, committed])
  have hnn : ∀ S ∈ (T.act []).powerset,
      0 ≤ T.stepW (fsOracle n) [] S * T.outBy (fsOracle n) 0 (⟨T.act [], S⟩ :: []) x := fun S hS =>
    mul_nonneg (Converse.stepW_nonneg_w2 _ ho T (h := []) trivial S)
      (Converse.outBy_nonneg _ ho T 0 _
        (Converse.wfe_child_w2 T (h := []) trivial (Finset.mem_powerset.1 hS)) x)
  refine lt_of_lt_of_le ?_ (Finset.single_le_sum hnn hSx)
  have hs0 : size (⟨T.act [], Sx⟩ :: ([] : History n)) = 0 := size_cons_remaining [] Sx
  have hout : outBits (⟨T.act [], Sx⟩ :: ([] : History n)) = x := by
    funext i
    simp [outBits, onesSet, Sx]
  rw [Converse.outBy_of_size_zero_w2 _ T 0 hs0, if_pos hout, mul_one, A36FS.stepW_fs]
  unfold batchLaw
  apply Finset.prod_pos
  intro i _
  rw [fsOracle_marg]
  have hv : val ([] : History n) = 1 / 2 := by simp [val, lev]
  rw [hv]
  split_ifs <;> norm_num

/-- **The hypotheses of `thm9a_faithful` are jointly satisfiable** for every `n ≥ 1`: admissible parameters, and
the one-round policy, which completes almost surely and has a finite `KLx` (take `ε` its value, made `≥ 0`). -/
theorem thm9a_hypotheses_satisfiable (hn : 1 ≤ n) :
    ∃ ϑ ξ ω ε : ℝ, 4 < ϑ ∧ 1 ≤ ξ ∧ 0 < ω ∧ 0 ≤ ε ∧ aN ξ ϑ ω n < 1 ∧ δω ω < 1 ∧
      ∑ x, outLim (fsOracle n) (ExecMean.Witness.oneRound n) x = 1 ∧
      KLx (fsTarget n) (outLim (fsOracle n) (ExecMean.Witness.oneRound n)) ≤ ((ε : ℝ) : WithTop ℝ) := by
  obtain ⟨ϑ, ξ, ω, hϑ, hξ, hω, ha, hδ⟩ := params_admissible n
  have ho := margUnit_fs n
  set σ := ExecMean.Witness.oneRound n
  have hcap : σ.CapEvery (fsOracle n) 1 := fun _ => allAtOnce_cap (fsOracle n) []
  have hAS := Converse.capAS_of_capEvery (fsOracle n) σ hcap
  have hcomp : ∑ x, outLim (fsOracle n) σ x = 1 := by
    rw [Finset.sum_congr rfl (fun x _ => Converse.outLim_eq_outBy_of_capAS _ ho σ hAS x)]
    exact hAS
  have hpos := oneRound_outLim_pos hn
  set ε₀ : ℝ := ∑ x ∈ univ.filter (fun x => 0 < (fsTarget n).p x),
    (fsTarget n).p x * Real.log ((fsTarget n).p x / outLim (fsOracle n) σ x)
  have hKL : KLx (fsTarget n) (outLim (fsOracle n) σ) = ((ε₀ : ℝ) : WithTop ℝ) := by
    unfold KLx
    rw [if_pos (fun x _ => hpos x)]
  refine ⟨ϑ, ξ, ω, max ε₀ 0, hϑ, hξ, hω, le_max_right _ _, ha, hδ, hcomp, ?_⟩
  rw [hKL]
  exact WithTop.coe_le_coe.2 (le_max_left _ _)

/-- Under the shared library's `emptyThenAll` policy (one empty round, then every coordinate), every run from the root completes
at fuel `f + 2` at a history `⟨remaining h₁, S⟩ :: h₁`, `h₁ = [⟨∅, ∅⟩]`; a functional constant on those has that
constant as its path functional. -/
lemma emptyThenAll_pathBy (hn : 1 ≤ n) (f : ℕ) (G : History n → ℝ) (c : ℝ)
    (hG : ∀ S, G (⟨remaining [⟨∅, ∅⟩], S⟩ :: [⟨∅, ∅⟩]) = c) :
    pathBy (fsOracle n) ((ExecMean.Witness.emptyThenAll n).tree ()) (f + 2) [] G = c := by
  set T := (ExecMean.Witness.emptyThenAll n).tree () with hT
  have hs0 : size ([] : History n) ≠ 0 := by rw [size_nil]; omega
  have hact0 : T.act [] = ∅ := by simp [hT, PolicyE.tree, ExecMean.Witness.emptyThenAll]
  have hrem1 : remaining ([⟨∅, ∅⟩] : History n) = univ := by simp [remaining, committed]
  have hs1 : size ([⟨∅, ∅⟩] : History n) ≠ 0 := by
    rw [size, hrem1, card_univ, Fintype.card_fin]; omega
  have hact1 : T.act [⟨∅, ∅⟩] = remaining [⟨∅, ∅⟩] := by
    simp [hT, PolicyE.tree, ExecMean.Witness.emptyThenAll]
  rw [show f + 2 = (f + 1) + 1 from rfl, pathBy_succ_of_ne _ T (f + 1) hs0]
  rw [hact0, Finset.powerset_empty, Finset.sum_singleton]
  have hw0 : T.stepW (fsOracle n) [] ∅ = 1 := by
    rw [A36FS.stepW_fs, hact0]
    simp [batchLaw]
  rw [hw0, one_mul, pathBy_succ_of_ne _ T f hs1]
  have hterm : ∀ S ∈ (T.act [⟨∅, ∅⟩]).powerset,
      T.stepW (fsOracle n) [⟨∅, ∅⟩] S * pathBy (fsOracle n) T f (⟨T.act [⟨∅, ∅⟩], S⟩ :: [⟨∅, ∅⟩]) G
        = T.stepW (fsOracle n) [⟨∅, ∅⟩] S * c := by
    intro S _
    have hsz : size (⟨T.act [⟨∅, ∅⟩], S⟩ :: ([⟨∅, ∅⟩] : History n)) = 0 := by
      rw [hact1]; exact size_cons_remaining _ S
    rw [pathBy_of_size_zero _ T f hsz, hact1, hG]
  rw [Finset.sum_congr rfl hterm, ← Finset.sum_mul, Converse.sum_stepW_w2, one_mul]

/-- **Semantic check of `tauPlus` against the shared library's executed-round count.**  Under `emptyThenAll` every run executes
two rounds (`τ = 2`) of which one is nonempty (`τ₊ = 1`): at every fuel `f + 2`,
`P(τ₊ > 0) = 1`, `P(τ₊ > 1) = 0` and `P(τ > 1) = 1` (`τ` read as the length of the completed history). -/
theorem emptyThenAll_tauPlus_check (hn : 1 ≤ n) (f : ℕ) :
    pathBy (fsOracle n) ((ExecMean.Witness.emptyThenAll n).tree ()) (f + 2) [] (tpInd 0) = 1 ∧
    pathBy (fsOracle n) ((ExecMean.Witness.emptyThenAll n).tree ()) (f + 2) [] (tpInd 1) = 0 ∧
    pathBy (fsOracle n) ((ExecMean.Witness.emptyThenAll n).tree ()) (f + 2) []
      (fun h => if 1 < h.length then 1 else 0) = 1 := by
  have hne : (remaining ([⟨∅, ∅⟩] : History n)).Nonempty := by
    have : remaining ([⟨∅, ∅⟩] : History n) = univ := by simp [remaining, committed]
    rw [this]
    exact Finset.univ_nonempty_iff.2 ⟨⟨0, by omega⟩⟩
  have htp : ∀ S, tauPlus (⟨remaining [⟨∅, ∅⟩], S⟩ :: ([⟨∅, ∅⟩] : History n)) = 1 := by
    intro S
    simp [tauPlus, hne]
  refine ⟨emptyThenAll_pathBy hn f _ 1 (fun S => ?_), emptyThenAll_pathBy hn f _ 0 (fun S => ?_),
    emptyThenAll_pathBy hn f _ 1 (fun S => ?_)⟩
  · simp [tpInd, htp S]
  · simp [tpInd, htp S]
  · simp

/-- At `n = 0` the empty history is complete, so every policy has `execMean = 0`. -/
theorem execMean_eq_zero_of_n_zero {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 0 Seed) :
    σ.execMean (fsOracle 0) = 0 := by
  have := σ.isProb
  have hs : size ([] : History 0) = 0 := by rw [size_nil]
  have hdone : ∀ t, σ.doneBy (fsOracle 0) t = 1 := by
    intro t
    unfold PolicyE.doneBy PolicyE.outBy
    simp only [Converse.outBy_of_size_zero_w2 _ _ t hs]
    simp only [integral_const, probReal_univ, smul_eq_mul, one_mul]
    simp only [Finset.sum_ite_eq, Finset.mem_univ, if_true]
  unfold PolicyE.execMean
  simp [hdone]

/-- **The added hypothesis `1 ≤ n` cannot be dropped from `thm9a`**: at `n = 0`, with the admissible parameters of
`params_admissible 0` and every `ε`, the executed-mean conclusion fails for every policy (and the KL hypothesis
holds for every policy at `ε = 0`: both laws are the point mass on the empty word). -/
theorem thm9a_fails_at_n_zero :
    ∃ ϑ ξ ω : ℝ, 4 < ϑ ∧ 1 ≤ ξ ∧ 0 < ω ∧ aN ξ ϑ ω 0 < 1 ∧ δω ω < 1 ∧
      ∀ (ε : ℝ) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 0 Seed),
        ¬ (ENNReal.ofReal (1 + (R₀ ξ ϑ ((0 : ℕ) + 2 : ℝ) : ℝ) * max (etaN ξ ϑ ω ε 0) 0)
          ≤ σ.execMean (fsOracle 0)) := by
  obtain ⟨ϑ, ξ, ω, hϑ, hξ, hω, ha, hδ⟩ := params_admissible 0
  refine ⟨ϑ, ξ, ω, hϑ, hξ, hω, ha, hδ, fun ε Seed _ σ hle => ?_⟩
  rw [execMean_eq_zero_of_n_zero σ, nonpos_iff_eq_zero, ENNReal.ofReal_eq_zero] at hle
  have h1 : (0 : ℝ) ≤ (R₀ ξ ϑ ((0 : ℕ) + 2 : ℝ) : ℝ) * max (etaN ξ ϑ ω ε 0) 0 :=
    mul_nonneg (Nat.cast_nonneg _) (le_max_right _ _)
  linarith

end A36FS.Thm9

#print axioms A36FS.Thm9.params_admissible
#print axioms A36FS.Thm9.oneRound_outLim_pos
#print axioms A36FS.Thm9.thm9a_hypotheses_satisfiable
#print axioms A36FS.Thm9.emptyThenAll_tauPlus_check
#print axioms A36FS.Thm9.execMean_eq_zero_of_n_zero
#print axioms A36FS.Thm9.thm9a_fails_at_n_zero


==> anc/formal_companion/lean/src/A36FS/Thm9/DataProc.lean <==
/-
A36FS.Thm9.DataProc: App. I, Theorem 9(a), step 5 (data processing plus inversion), for an ARBITRARY output law
`q` (gate G2) (full-support branch).

* The count law of `fsTarget n` is uniform (`card_ones_eq`, `sum_pfs_ones`), so the target law of `valW` is
  TestSet's atom law (`target_mass_valW`), and `p_n(V^c) ≤ a_n` by TestSet's `mass_bound` (`target_mass_compl_Vout_le`,
  `one_sub_aN_le_target_mass_Vout`).  This is Lemma X3(ii) on the shared library's target.
* The bridge from the shared library's `KLx` (valued in `WithTop ℝ`) to finite sums: a finite bound forces `q > 0` on the (full)
  support and is a bound on the real sum (inside `theta_le_massV`).
* `logsum` (log-sum inequality) and `klB_le_sum_KL` (data processing onto `V`, valid for sub-probabilities: the
  complement's mass `q(V^c) ≤ 1 - q(V)` only enlarges the second kl term).
* `theta_le_massV`: `q(V) ≥ θ_n = e^{-(ε + h(a_n))/(1 - a_n)}` through BinaryKL's `klB_inversion` (and
  `exp_neg_div_le_one` at `q(V) = 1`).
-/
import A36FS.Thm9.Defs
import A36FS.BinaryKL
import A36RW.Interface.Lemmas

set_option autoImplicit false

namespace A36FS.Thm9

open AGF A36RW Finset FSCore.TestSet FSCore.BinaryKL

variable {n : ℕ}

/-! ## §1 The count law of the target: uniform counts -/

/-- There are `C(n, v)` words with `v` ones. -/
theorem card_ones_eq (v : ℕ) :
    (univ.filter (fun x : Fin n → Bool => ones x = v)).card = n.choose v := by
  have hbij : (univ.filter (fun x : Fin n → Bool => ones x = v)).card
      = (powersetCard v (univ : Finset (Fin n))).card := by
    refine Finset.card_nbij' (fun x => univ.filter (fun i => x i = true))
      (fun s i => decide (i ∈ s)) ?_ ?_ ?_ ?_
    · intro x hx
      rw [Finset.mem_coe, Finset.mem_filter] at hx
      rw [Finset.mem_coe, Finset.mem_powersetCard]
      exact ⟨Finset.subset_univ _, hx.2⟩
    · intro s hs
      rw [Finset.mem_coe, Finset.mem_powersetCard] at hs
      rw [Finset.mem_coe, Finset.mem_filter]
      refine ⟨Finset.mem_univ _, ?_⟩
      unfold ones
      rw [← hs.2]
      congr 1
      ext i
      simp
    · intro x _
      funext i
      simp
    · intro s _
      ext i
      simp
  rw [hbij, Finset.card_powersetCard, Finset.card_univ, Fintype.card_fin]

/-- **Uniform counts**: each count `v ≤ n` has target mass `1/(n+1)`. -/
theorem sum_pfs_ones (v : ℕ) (hv : v ≤ n) :
    ∑ x ∈ univ.filter (fun x : Fin n → Bool => ones x = v), pfs n x = 1 / ((n : ℝ) + 1) := by
  have h : ∀ x ∈ univ.filter (fun x : Fin n → Bool => ones x = v),
      pfs n x = 1 / (((n : ℝ) + 1) * (n.choose v : ℝ)) := by
    intro x hx
    unfold pfs
    rw [(Finset.mem_filter.1 hx).2]
  rw [Finset.sum_congr rfl h, Finset.sum_const, card_ones_eq, nsmul_eq_mul]
  have hc : (0 : ℝ) < n.choose v := by exact_mod_cast Nat.choose_pos hv
  have hn : (0 : ℝ) < (n : ℝ) + 1 := by positivity
  field_simp

/-- `valW x` is TestSet's atom at the count of `x`. -/
lemma valW_eq_atom (x : Fin n → Bool) : valW x = atom n (ones x) := by
  unfold valW atom
  ring

open scoped Classical in
/-- **The target law of `valW` is TestSet's uniform atom law**: for every set `S`,
`p_n(valW ∈ S) = atomMass n S`. -/
theorem target_mass_valW (S : Set ℝ) :
    ∑ x ∈ univ.filter (fun x : Fin n → Bool => valW x ∈ S), pfs n x = atomMass n S := by
  classical
  have hmaps : ∀ x ∈ univ.filter (fun x : Fin n → Bool => valW x ∈ S), ones x ∈ range (n + 1) :=
    fun x _ => Finset.mem_range.2 (Nat.lt_succ_of_le (ones_le x))
  rw [← Finset.sum_fiberwise_of_maps_to hmaps]
  have hfib : ∀ v ∈ range (n + 1),
      ∑ x ∈ (univ.filter (fun x : Fin n → Bool => valW x ∈ S)).filter (fun x => ones x = v), pfs n x
        = if atom n v ∈ S then 1 / ((n : ℝ) + 1) else 0 := by
    intro v hv
    have hvn : v ≤ n := Nat.lt_succ_iff.1 (Finset.mem_range.1 hv)
    rw [Finset.filter_filter]
    split_ifs with hS
    · rw [← sum_pfs_ones v hvn]
      refine Finset.sum_congr ?_ (fun _ _ => rfl)
      ext x
      simp only [Finset.mem_filter, Finset.mem_univ, true_and]
      constructor
      · exact fun hx => hx.2
      · intro hx
        refine ⟨?_, hx⟩
        rw [valW_eq_atom, hx]
        exact hS
    · refine Finset.sum_eq_zero (fun x hx => ?_)
      exfalso
      obtain ⟨-, hx1, hx2⟩ := Finset.mem_filter.1 hx
      rw [valW_eq_atom, hx2] at hx1
      exact hS hx1
  rw [Finset.sum_congr rfl hfib, Finset.sum_ite, Finset.sum_const_zero, add_zero, Finset.sum_const,
    nsmul_eq_mul, atomMass]
  rw [div_eq_mul_one_div ((((range (n + 1)).filter (fun v => atom n v ∈ S)).card : ℝ))]

/-- **The target mass of `V^c = {valW ∈ S*}` is at most `a_n`** (TestSet's `mass_bound`, Lemma X3(ii)). -/
theorem target_mass_compl_Vout_le {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) :
    ∑ x ∈ (Vout ξ ϑ ω n)ᶜ, pfs n x ≤ aN ξ ϑ ω n := by
  classical
  have hc : (Vout ξ ϑ ω n)ᶜ = univ.filter (fun x : Fin n → Bool => valW x ∈ Sstar ξ ϑ ω (n + 2)) := by
    ext x
    simp [mem_Vout]
  rw [hc, target_mass_valW]
  exact mass_bound hξ hϑ hω n

/-- **`p_n(V) ≥ 1 - a_n`.** -/
theorem one_sub_aN_le_target_mass_Vout {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) :
    1 - aN ξ ϑ ω n ≤ ∑ x ∈ Vout ξ ϑ ω n, pfs n x := by
  have h1 := Finset.sum_add_sum_compl (Vout ξ ϑ ω n) (pfs n)
  rw [pfs_sum_one] at h1
  have h2 := target_mass_compl_Vout_le (n := n) hξ hϑ hω
  linarith

/-! ## §2 The log-sum inequality and data processing onto an event -/

/-- **Log-sum inequality** on a finite set, for positive weights. -/
theorem logsum {ι : Type*} (A : Finset ι) (p q : ι → ℝ) (hp : ∀ i ∈ A, 0 < p i)
    (hq : ∀ i ∈ A, 0 < q i) (hA : A.Nonempty) :
    (∑ i ∈ A, p i) * Real.log ((∑ i ∈ A, p i) / (∑ i ∈ A, q i))
      ≤ ∑ i ∈ A, p i * Real.log (p i / q i) := by
  set P := ∑ i ∈ A, p i with hPdef
  set Q := ∑ i ∈ A, q i with hQdef
  have hP : 0 < P := Finset.sum_pos hp hA
  have hQ : 0 < Q := Finset.sum_pos hq hA
  have hterm : ∀ i ∈ A, p i * Real.log (P / Q) - p i * Real.log (p i / q i) ≤ q i * P / Q - p i := by
    intro i hi
    have hpi := hp i hi
    have hqi := hq i hi
    have hy : 0 < (q i * P) / (p i * Q) := by positivity
    have h1 := Real.log_le_sub_one_of_pos hy
    have h2 : Real.log (P / Q) - Real.log (p i / q i) = Real.log ((q i * P) / (p i * Q)) := by
      rw [← Real.log_div (by positivity) (by positivity)]
      congr 1
      field_simp
    have h3 : p i * ((q i * P) / (p i * Q) - 1) = q i * P / Q - p i := by
      field_simp
    calc p i * Real.log (P / Q) - p i * Real.log (p i / q i)
        = p i * Real.log ((q i * P) / (p i * Q)) := by rw [← mul_sub, h2]
      _ ≤ p i * ((q i * P) / (p i * Q) - 1) := mul_le_mul_of_nonneg_left h1 hpi.le
      _ = q i * P / Q - p i := h3
  have hsum := Finset.sum_le_sum hterm
  have hqP : ∑ i ∈ A, q i * P / Q = P := by
    rw [← Finset.sum_div, ← Finset.sum_mul, ← hQdef]
    field_simp
  rw [Finset.sum_sub_distrib, Finset.sum_sub_distrib, hqP, ← Finset.sum_mul, ← hPdef, sub_self] at hsum
  linarith

/-- **Data processing onto `V`**: for a positive `q` of total mass at most one (a sub-probability, so `outLim`
qualifies), the binary kl of the masses of `V` is at most the forward KL sum. -/
theorem klB_le_sum_KL (q : (Fin n → Bool) → ℝ) (hq : ∀ x, 0 < q x) (hq1 : ∑ x, q x ≤ 1)
    (V : Finset (Fin n → Bool)) (hV : V.Nonempty) :
    klB (∑ x ∈ V, pfs n x) (∑ x ∈ V, q x) ≤ ∑ x, pfs n x * Real.log (pfs n x / q x) := by
  have htot := Finset.sum_add_sum_compl V (fun x => pfs n x * Real.log (pfs n x / q x))
  have hpu := Finset.sum_add_sum_compl V (pfs n)
  rw [pfs_sum_one] at hpu
  have hqu := Finset.sum_add_sum_compl V q
  have h1 := logsum V (pfs n) q (fun x _ => pfs_pos x) (fun x _ => hq x) hV
  unfold klB
  rcases (Vᶜ).eq_empty_or_nonempty with hc | hc
  · rw [hc, Finset.sum_empty] at hpu htot
    have hu1 : ∑ x ∈ V, pfs n x = 1 := by linarith
    rw [hu1, sub_self, zero_mul, add_zero]
    rw [hu1] at h1
    linarith
  · have hpc : 0 < ∑ x ∈ Vᶜ, pfs n x := Finset.sum_pos (fun x _ => pfs_pos x) hc
    have hqc : 0 < ∑ x ∈ Vᶜ, q x := Finset.sum_pos (fun x _ => hq x) hc
    have h2 := logsum Vᶜ (pfs n) q (fun x _ => pfs_pos x) (fun x _ => hq x) hc
    have hu' : 1 - ∑ x ∈ V, pfs n x = ∑ x ∈ Vᶜ, pfs n x := by linarith
    have hQ' : ∑ x ∈ Vᶜ, q x ≤ 1 - ∑ x ∈ V, q x := by linarith
    have hQ'pos : 0 < 1 - ∑ x ∈ V, q x := lt_of_lt_of_le hqc hQ'
    have h3 : (∑ x ∈ Vᶜ, pfs n x) * Real.log ((∑ x ∈ Vᶜ, pfs n x) / (1 - ∑ x ∈ V, q x))
        ≤ (∑ x ∈ Vᶜ, pfs n x) * Real.log ((∑ x ∈ Vᶜ, pfs n x) / (∑ x ∈ Vᶜ, q x)) := by
      apply mul_le_mul_of_nonneg_left _ hpc.le
      apply Real.log_le_log (div_pos hpc hQ'pos)
      exact div_le_div_of_nonneg_left hpc.le hqc hQ'
    rw [hu']
    linarith

/-! ## §3 Gate G2: data processing plus inversion, for an arbitrary output law -/

/-- **Theorem 9(a), step 5, for an arbitrary output law `q`** (gate G2).  Let `ϑ > 4`, `ξ ≥ 1`, `ω > 0`,
`a_n < 1`.  Every nonnegative `q` of total mass at most one with `KLx (fsTarget n) q ≤ ε` puts mass at least
`θ_n = e^{-(ε + h(a_n))/(1 - a_n)}` on `V = {valW ∉ S*}`.  (`ε ≥ 0` is not assumed: it follows from the KL bound.) -/
theorem theta_le_massV {ξ ϑ ω ε : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) (ha : aN ξ ϑ ω n < 1)
    (q : (Fin n → Bool) → ℝ) (hq0 : ∀ x, 0 ≤ q x) (hq1 : ∑ x, q x ≤ 1)
    (hKL : KLx (fsTarget n) q ≤ ((ε : ℝ) : WithTop ℝ)) :
    thetaN ξ ϑ ω ε n ≤ ∑ x ∈ Vout ξ ϑ ω n, q x := by
  -- the KL bound forces `q > 0` (full support) and gives the real inequality
  have hpos : ∀ x, 0 < q x := by
    by_contra hne
    have hnot : ¬ (∀ x, 0 < (fsTarget n).p x → 0 < q x) := fun h => hne (fun x => h x (pfs_pos x))
    have htop : KLx (fsTarget n) q = ⊤ := by unfold KLx; rw [if_neg hnot]
    rw [htop] at hKL
    exact WithTop.coe_ne_top (top_le_iff.1 hKL)
  have hreal : ∑ x, pfs n x * Real.log (pfs n x / q x) ≤ ε := by
    have hfilt : univ.filter (fun x : Fin n → Bool => 0 < (fsTarget n).p x) = univ :=
      Finset.filter_true_of_mem (fun x _ => pfs_pos x)
    unfold KLx at hKL
    rw [if_pos (fun x _ => hpos x)] at hKL
    have hKL' := WithTop.coe_le_coe.1 hKL
    rw [hfilt] at hKL'
    exact hKL'
  -- `ε ≥ 0` (log-sum over all words)
  have hε : 0 ≤ ε := by
    have h1 := logsum univ (pfs n) q (fun x _ => pfs_pos x) (fun x _ => hpos x) univ_nonempty
    rw [pfs_sum_one, one_mul] at h1
    have hQ : 0 < ∑ x, q x := Finset.sum_pos (fun x _ => hpos x) univ_nonempty
    have h2 : 0 ≤ Real.log (1 / ∑ x, q x) := Real.log_nonneg (by rw [le_div_iff₀ hQ]; linarith)
    linarith
  have ha0 := aN_nonneg (n := n) (ϑ := ϑ) hξ hω
  have hu := one_sub_aN_le_target_mass_Vout (n := n) hξ hϑ hω
  have hu1 : ∑ x ∈ Vout ξ ϑ ω n, pfs n x ≤ 1 := by
    rw [← pfs_sum_one (n := n)]
    exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _) (fun x _ _ => (pfs_pos x).le)
  have hV : (Vout ξ ϑ ω n).Nonempty := by
    rcases (Vout ξ ϑ ω n).eq_empty_or_nonempty with h0 | h0
    · rw [h0, Finset.sum_empty] at hu
      exfalso
      linarith
    · exact h0
  have hQ0 : 0 < ∑ x ∈ Vout ξ ϑ ω n, q x := Finset.sum_pos (fun x _ => hpos x) hV
  have hQ1 : ∑ x ∈ Vout ξ ϑ ω n, q x ≤ 1 :=
    le_trans (Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _) (fun x _ _ => hq0 x)) hq1
  unfold thetaN
  rcases eq_or_lt_of_le hQ1 with hQ | hQ
  · rw [hQ]
    exact exp_neg_div_le_one ha0 ha hε
  · exact klB_inversion ha0 ha hu hu1 hQ0 hQ
      ((klB_le_sum_KL q hpos hq1 (Vout ξ ϑ ω n) hV).trans hreal)

end A36FS.Thm9

#print axioms A36FS.Thm9.card_ones_eq
#print axioms A36FS.Thm9.sum_pfs_ones
#print axioms A36FS.Thm9.target_mass_valW
#print axioms A36FS.Thm9.target_mass_compl_Vout_le
#print axioms A36FS.Thm9.one_sub_aN_le_target_mass_Vout
#print axioms A36FS.Thm9.logsum
#print axioms A36FS.Thm9.klB_le_sum_KL
#print axioms A36FS.Thm9.theta_le_massV


==> anc/formal_companion/lean/src/A36FS/Thm9/Defs.lean <==
/-
A36FS.Thm9.Defs: the objects of App. I, Theorem 9(a) (thm:fsadapt (a)), as functionals on the shared interface
(full-support branch).  Definitions only, with their elementary facts; no theorem of the paper is
proved here.

Dictionary (paper → here).  `c_{j-1} = lev h` and `c_j = lev h + |B|` at the history `h` before round `j` with batch
`B` (`A36FS.lev`, AdaptTail); `P_∞ = valW x` for the output word `x`; `S*`, `Z(ϑ)`, `N_n` are TestSet's
`Sstar ξ ϑ ω (n+2)`, `Z ϑ`, `Nn ξ ϑ (n+2)`; `R₀(n)` is ForcedJump's `R₀ ξ ϑ (n+2)`.
* `IsJump ξ ϑ h B`: the round with batch `B` at `h` is a jump, `b_j ≥ 1 ∧ c_j ≥ ξ c_{j-1}^ϑ`.
* `NoJump ξ ϑ h`: no round recorded in `h` is a jump.  On a completed history: `J = ∞`.
* `tauPlus h`: the number of nonempty rounds recorded in `h` (`τ₊`).  Empty rounds are recorded by the interface
  (`WFE`), so `h.length` counts all executed rounds (`τ`) and `tauPlus h ≤ h.length`.
* `Vout ξ ϑ ω n = {x : valW x ∉ S*}`, the paper's event `{P_∞ ∉ S*}`.
* `δω ω = 2 e^{-ω²}`; `aN ξ ϑ ω n = [2ω(n+2)ξ^{-1/2} Z(ϑ) + N_n]/(n+1)` (the right side of TestSet's
  `mass_bound`); `thetaN = e^{-(ε + h(a_n))/(1-a_n)}`; `etaN = (thetaN - δ_ω)/(1 - δ_ω)` (the paper's `η_n`).
-/
import A36FS.AdaptTail
import A36FS.TestSet

set_option autoImplicit false

namespace A36FS.Thm9

open AGF A36RW Finset FSCore.TestSet

variable {n : ℕ}

/-- The round with batch `B` at `h` is a **jump**: `b ≥ 1` and `c' ≥ ξ c^ϑ`, with `c = lev h` (the paper's
`c_{j-1}`) and `c' = lev h + |B|` (the paper's `c_j`). -/
def IsJump (ξ ϑ : ℝ) (h : History n) (B : Finset (Fin n)) : Prop :=
  B.Nonempty ∧ ξ * lev h ^ ϑ ≤ lev h + (B.card : ℝ)

/-- No round recorded in the history is a jump (on a completed history: `J = ∞`). -/
def NoJump (ξ ϑ : ℝ) : History n → Prop
  | [] => True
  | s :: t => NoJump ξ ϑ t ∧ ¬ IsJump ξ ϑ t s.cells

/-- `τ₊`: the number of nonempty rounds recorded in the history. -/
def tauPlus : History n → ℕ
  | [] => 0
  | s :: t => tauPlus t + (if s.cells.Nonempty then 1 else 0)

/-- Indicator of `{J = ∞}`, a functional of the completed history. -/
noncomputable def njInd (ξ ϑ : ℝ) (h : History n) : ℝ := by
  classical exact if NoJump ξ ϑ h then 1 else 0

/-- Indicator of `{τ₊ > R}`, a functional of the completed history. -/
noncomputable def tpInd (R : ℕ) (h : History n) : ℝ := if R < tauPlus h then 1 else 0

/-- The event `V = {x : valW x ∉ S*}` (the paper's `{P_∞ ∉ S*}`), with `S*` built at `N = n + 2`. -/
noncomputable def Vout (ξ ϑ ω : ℝ) (n : ℕ) : Finset (Fin n → Bool) := by
  classical exact univ.filter (fun x => valW x ∉ Sstar ξ ϑ ω (n + 2))

/-- `δ_ω = 2 e^{-ω²}`. -/
noncomputable def δω (ω : ℝ) : ℝ := 2 * Real.exp (-(ω ^ 2))

/-- The paper's `a_n = [2ω(n+2)ξ^{-1/2} Z(ϑ) + N_n]/(n+1)`: TestSet's mass bound at `N = n + 2`. -/
noncomputable def aN (ξ ϑ ω : ℝ) (n : ℕ) : ℝ :=
  (2 * ω * ((n : ℝ) + 2) * ξ ^ (-(1 / 2 : ℝ)) * Z ϑ + Nn ξ ϑ (n + 2)) / ((n : ℝ) + 1)

/-- `θ_n = e^{-(ε + h(a_n))/(1 - a_n)}`, `h` the binary entropy in nats (`Real.binEntropy`). -/
noncomputable def thetaN (ξ ϑ ω ε : ℝ) (n : ℕ) : ℝ :=
  Real.exp (-(ε + Real.binEntropy (aN ξ ϑ ω n)) / (1 - aN ξ ϑ ω n))

/-- The paper's `η_n = (e^{-(ε + h(a_n))/(1 - a_n)} - δ_ω)/(1 - δ_ω)`. -/
noncomputable def etaN (ξ ϑ ω ε : ℝ) (n : ℕ) : ℝ :=
  (thetaN ξ ϑ ω ε n - δω ω) / (1 - δω ω)

lemma mem_Vout {ξ ϑ ω : ℝ} {x : Fin n → Bool} :
    x ∈ Vout ξ ϑ ω n ↔ valW x ∉ Sstar ξ ϑ ω (n + 2) := by
  classical
  unfold Vout
  simp

lemma δω_nonneg (ω : ℝ) : 0 ≤ δω ω := by unfold δω; positivity

lemma njInd_nonneg (ξ ϑ : ℝ) (h : History n) : 0 ≤ njInd ξ ϑ h := by
  unfold njInd; split_ifs <;> norm_num

lemma njInd_le_one (ξ ϑ : ℝ) (h : History n) : njInd ξ ϑ h ≤ 1 := by
  unfold njInd; split_ifs <;> norm_num

lemma tpInd_nonneg (R : ℕ) (h : History n) : 0 ≤ tpInd R h := by
  unfold tpInd; split_ifs <;> norm_num

lemma tpInd_le_one (R : ℕ) (h : History n) : tpInd R h ≤ 1 := by
  unfold tpInd; split_ifs <;> norm_num

lemma tauPlus_le_length : ∀ h : History n, tauPlus h ≤ h.length
  | [] => le_refl _
  | s :: t => by
      have := tauPlus_le_length t
      simp only [tauPlus, List.length_cons]
      split_ifs <;> omega

/-- `a_n ≥ 0`. -/
lemma aN_nonneg {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hω : 0 < ω) : 0 ≤ aN ξ ϑ ω n := by
  unfold aN
  have h1 : 0 ≤ ξ ^ (-(1 / 2 : ℝ)) := Real.rpow_nonneg (by linarith) _
  have h2 : 0 ≤ Z ϑ := Z_nonneg ϑ
  have h3 : 0 ≤ Nn ξ ϑ (n + 2) := Finset.sum_nonneg (fun q _ => Nat.cast_nonneg _)
  have h4 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  apply div_nonneg _ (by linarith)
  have : 0 ≤ 2 * ω * ((n : ℝ) + 2) * ξ ^ (-(1 / 2 : ℝ)) * Z ϑ := by positivity
  linarith

/-- An empty round is never a jump (`ξ c^ϑ > c` for `c ≥ 2`): recorded for the dictionary; the definition of
`IsJump` carries `b ≥ 1` explicitly, as the paper does. -/
lemma not_isJump_empty {ξ ϑ : ℝ} (h : History n) : ¬ IsJump ξ ϑ h ∅ := fun hJ =>
  Finset.not_nonempty_empty hJ.1

end A36FS.Thm9


==> anc/formal_companion/lean/src/A36FS/Thm9/Main.lean <==
/-
A36FS.Thm9.Main: App. I, Theorem 9(a) (thm:fsadapt (a)) end to end on the shared interface (gate G4)
(full-support branch).

Headlines (`#print axioms` at the end of the file):
* `thm9a_noJump`: `η_n ≤ P_σ(J = ∞)` (the brief's intermediate form).
* `thm9a`: `η_n ≤ P_σ(τ₊ > R₀)` and `execMean ≥ 1 + R₀ · max(η_n, 0)`, for every `σ : PolicyE n Seed` run with
  `fsOracle n` whose output law has `KLx (fsTarget n) (outLim σ) ≤ ε`, under `1 ≤ n`, `4 < ϑ`, `1 ≤ ξ`, `0 < ω`,
  `a_n < 1`, `δ_ω < 1`.
* `thm9a_faithful`: the same under the paper's hypotheses verbatim (adds `0 ≤ ε` and almost-sure completion
  `Σ_x outLim x = 1`; neither is used).
* `noJump_subset_tauPlus`: `{J = ∞} ⊆ {τ₊ > R₀}` on completed well-formed histories (the brief's fallback form).
* `LFad_ge`: `L_F^ad(n, ε) ≥ 1 + R₀ · max(η_n, 0)` (the shared library's `LFad`), the last sentence of the paper's part (a).

Objects: `R₀ = ForcedJump.R₀ ξ ϑ (n+2)`; `a_n = aN`, `δ_ω = δω`, `η_n = etaN` (`A36FS.Thm9.Defs`);
`P_σ(·) = pathLim (fsOracle n) σ (indicator)` over completed runs (`A36RW.Laws`); `execMean`, `outLim`, `KLx`,
`LFad`, `PolicyE`, `fsOracle`, `fsTarget` are the shared interface's and the full-support branch's, unchanged.

Added hypothesis `1 ≤ n` (the paper's setting has `n ≥ 1`): at `n = 0` the empty history is complete, `τ = τ₊ = 0`,
`R₀ = 0` and `execMean = 0`, while `η_0` can be positive (`a_0 = 4ωZ(ϑ)ξ^{-1/2}` with `N_0 = 0`), so both
conclusions fail there.  It enters exactly where the paper writes `τ ≥ τ₊ ≥ 1` (the shared library's `doneBy_zero`) and in
Lemma X2 (a completed path has a nonempty round; ForcedJump's `1 ≤ R`).
-/
import A36FS.Thm9.Policy
import A36FS.Thm9.DataProc
import A36RW.Balanced.ExecMean

set_option autoImplicit false

namespace A36FS.Thm9

open AGF A36RW A36RW.Laws Finset FSCore.ForcedJump FSCore.TestSet FSCore.BinaryKL

variable {n : ℕ} {Seed : Type} [MeasurableSpace Seed]

/-- **Theorem 9(a), intermediate form: `P(J = ∞) ≥ η_n`.**  For `ϑ > 4`, `ξ ≥ 1`, `ω > 0`, `a_n < 1`,
`δ_ω < 1`: every policy run with the full-support oracle whose output law satisfies `KL(p ‖ Q_π) ≤ ε` completes
with no jump with probability at least `η_n`. -/
theorem thm9a_noJump {ϑ ξ ω ε : ℝ} (hϑ : 4 < ϑ) (hξ : 1 ≤ ξ) (hω : 0 < ω)
    (ha : aN ξ ϑ ω n < 1) (hδ : δω ω < 1) (σ : PolicyE n Seed)
    (hKL : KLx (fsTarget n) (outLim (fsOracle n) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    etaN ξ ϑ ω ε n ≤ pathLim (fsOracle n) σ (njInd ξ ϑ) := by
  have ho := margUnit_fs n
  have hθ := theta_le_massV hξ hϑ hω ha (outLim (fsOracle n) σ)
    (fun x => Converse.outLim_nonneg _ ho σ x) (Converse.sum_outLim_le_one _ ho σ) hKL
  have hb := policy_bound_lim hξ hϑ hω σ
  unfold etaN
  apply eta_decomposition hδ
  linarith

/-- **App. I, Theorem 9(a) (thm:fsadapt (a)), on the shared interface.**
For `n ≥ 1`, `ϑ > 4`, `ξ ≥ 1`, `ω > 0` with `a_n < 1` and `δ_ω < 1`, every `σ : PolicyE n Seed` run with the
full-support oracle whose output law has `KLx (fsTarget n) (outLim σ) ≤ ε` satisfies
* `P(τ₊ > R₀) ≥ η_n`, with `R₀ = ForcedJump.R₀ ξ ϑ (n+2)` and the probability over completed runs, and
* `execMean ≥ 1 + R₀ · max(η_n, 0)`.
Neither almost-sure completion nor `ε ≥ 0` is needed for this form (see `thm9a_faithful`). -/
theorem thm9a (hn : 1 ≤ n) {ϑ ξ ω ε : ℝ} (hϑ : 4 < ϑ) (hξ : 1 ≤ ξ) (hω : 0 < ω)
    (ha : aN ξ ϑ ω n < 1) (hδ : δω ω < 1) (σ : PolicyE n Seed)
    (hKL : KLx (fsTarget n) (outLim (fsOracle n) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    etaN ξ ϑ ω ε n ≤ pathLim (fsOracle n) σ (tpInd (R₀ ξ ϑ ((n : ℝ) + 2))) ∧
      ENNReal.ofReal (1 + (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (etaN ξ ϑ ω ε n) 0)
        ≤ σ.execMean (fsOracle n) := by
  have ho := margUnit_fs n
  have h1 := thm9a_noJump hϑ hξ hω ha hδ σ hKL
  have h2 := pathLim_noJump_le_tauPlus (ϑ := ϑ) hn hξ (by linarith) σ
  have h3 := pathLim_tpInd_le σ (R₀ ξ ϑ ((n : ℝ) + 2))
  refine ⟨h1.trans h2, ?_⟩
  have hE := ExecMean.lemma2b_single (fsOracle n) σ hn
    (fun t x => Converse.policy_outBy_le_succ _ ho σ t x)
    (fun t x => Converse.policy_outBy_nonneg _ ho σ t x)
    (fun t => Converse.policy_doneBy_le_one _ ho σ t)
    univ (∑ x ∈ univ, outLim (fsOracle n) σ x) le_rfl (R₀ ξ ϑ ((n : ℝ) + 2))
  refine le_trans (ENNReal.ofReal_le_ofReal ?_) hE
  have hdone : σ.doneBy (fsOracle n) (R₀ ξ ϑ ((n : ℝ) + 2))
      = ∑ x ∈ univ, σ.outBy (fsOracle n) (R₀ ξ ϑ ((n : ℝ) + 2)) x := rfl
  have hmax : max (etaN ξ ϑ ω ε n) 0
      ≤ max (∑ x ∈ univ, outLim (fsOracle n) σ x
          - ∑ x ∈ univ, σ.outBy (fsOracle n) (R₀ ξ ϑ ((n : ℝ) + 2)) x) 0 :=
    max_le_max (by rw [← hdone]; linarith) le_rfl
  have hR0 : (0 : ℝ) ≤ (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) := Nat.cast_nonneg _
  have := mul_le_mul_of_nonneg_left hmax hR0
  linarith

/-- **Theorem 9(a) with the paper's hypotheses verbatim** (plus `n ≥ 1`): `ε ≥ 0` and almost-sure completion
`Σ_x outLim x = 1` are carried as in the paper; the proof does not use them. -/
theorem thm9a_faithful (hn : 1 ≤ n) {ϑ ξ ω ε : ℝ} (hϑ : 4 < ϑ) (hξ : 1 ≤ ξ) (hω : 0 < ω)
    (_hε : 0 ≤ ε) (ha : aN ξ ϑ ω n < 1) (hδ : δω ω < 1) (σ : PolicyE n Seed)
    (_hcomp : ∑ x, outLim (fsOracle n) σ x = 1)
    (hKL : KLx (fsTarget n) (outLim (fsOracle n) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    etaN ξ ϑ ω ε n ≤ pathLim (fsOracle n) σ (tpInd (R₀ ξ ϑ ((n : ℝ) + 2))) ∧
      ENNReal.ofReal (1 + (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (etaN ξ ϑ ω ε n) 0)
        ≤ σ.execMean (fsOracle n) :=
  thm9a hn hϑ hξ hω ha hδ σ hKL

/-- **The inclusion `{J = ∞} ⊆ {τ₊ > R₀}` on completed paths** (the brief's fallback form, stated separately):
every completed well-formed history with no jump has more than `R₀` nonempty rounds. -/
theorem noJump_subset_tauPlus (hn : 1 ≤ n) {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) {h : History n}
    (hw : WFE h) (hs : size h = 0) (hnj : NoJump ξ ϑ h) : R₀ ξ ϑ ((n : ℝ) + 2) < tauPlus h :=
  tauPlus_gt_of_noJump hn hξ (by linarith) hw hs hnj

/-- **The `L_F^ad` clause of Theorem 9(a)**: `L_F^ad(n, ε) ≥ 1 + R₀ · max(η_n, 0)` (the shared library's `LFad`, an infimum over
all seed spaces, without a completion requirement). -/
theorem LFad_ge (hn : 1 ≤ n) {ϑ ξ ω ε : ℝ} (hϑ : 4 < ϑ) (hξ : 1 ≤ ξ) (hω : 0 < ω)
    (ha : aN ξ ϑ ω n < 1) (hδ : δω ω < 1) :
    ENNReal.ofReal (1 + (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (etaN ξ ϑ ω ε n) 0)
      ≤ LFad (fsTarget n) (fsOracle n) ε := by
  apply le_sInf
  rintro e ⟨S, mS, σ, hKL, rfl⟩
  exact (thm9a hn hϑ hξ hω ha hδ σ hKL).2

end A36FS.Thm9

#print axioms A36FS.Thm9.thm9a_noJump
#print axioms A36FS.Thm9.thm9a
#print axioms A36FS.Thm9.thm9a_faithful
#print axioms A36FS.Thm9.noJump_subset_tauPlus
#print axioms A36FS.Thm9.LFad_ge


==> anc/formal_companion/lean/src/A36FS/Thm9/PerRule.lean <==
/-
A36FS.Thm9.PerRule: App. I, Theorem 9(a), steps 1-3 for ONE deterministic rule `T : TreeE n` run with the
full-support oracle (gate G1) (full-support branch).

* Step 1 (X2 per rule): `tauPlus_gt_of_noJump`: a completed well-formed history with no jump has `τ₊ > R₀(n)`
  (`n ≥ 1`); `pathBy_noJump_le_tauPlus`: the law form `P_T(J = ∞) ≤ P_T(τ₊ > R₀)` at every fuel.  The induction runs
  over the levels reached by nonempty rounds (`lev_le_Γ_of_noJump`); empty rounds keep the level.  It is the
  contrapositive of `forced_jump`, written on histories; ForcedJump's `Γ`, `Γ_succ`, `Γ_zero` and
  `Γ_le_iff_le_R₀` are used, and the `1 ≤ R` hypothesis of `forced_jump` becomes `1 ≤ n` (a completed history with
  `n ≥ 1` has a nonempty round).
* Step 2 (X3′ per rule): `far_of_jump` (the arithmetic of X3(i) at a jump) and `jump_tail` (AdaptTail's `tail_X1'`
  at the jump state, `t = ω (lev h + |act h|)^{-1/2}`).
* Step 3: `perRule_bound`: `Q_T(V) ≤ δ_ω (1 - P_T(J = ∞)) + P_T(J = ∞)` at every fuel, by the candidate shared module
  `A36RW.Laws.pathBy_split_stopped` at the stopping set "the rule's next round is a jump" (a predicate on the
  history before the round's draws), `killBy_eq_pathBy` and `killBy_add_hitBy_le_one`; `perRule_bound_lim`: the
  same in the limit `f → ∞`.
-/
import A36RW.Laws
import A36FS.Thm9.Defs
import A36FS.ForcedJump

set_option autoImplicit false

namespace A36FS.Thm9

open AGF A36RW A36RW.Laws Finset FSCore.ForcedJump FSCore.TestSet Filter Topology

variable {n : ℕ}

/-! ## §0 Bookkeeping -/

/-- The full-support oracle's parameters are probabilities (the shared library's `margUnit_of_exact` with `exact_fs`). -/
theorem margUnit_fs (n : ℕ) : Converse.MargUnit (fsOracle n) :=
  Converse.margUnit_of_exact (fsTarget n) (fsOracle n) exact_fs

/-- `Σ_{x ∈ V} q x` as a sum against the indicator of `V`. -/
lemma sum_mem_eq_sum_ind (V : Finset (Fin n → Bool)) (q : (Fin n → Bool) → ℝ) :
    ∑ x ∈ V, q x = ∑ x, q x * (if x ∈ V then 1 else 0) := by
  simp only [mul_ite, mul_one, mul_zero]
  rw [Finset.sum_ite_mem, Finset.univ_inter]

/-- The indicator of `outBits ∈ V` as a path functional. -/
lemma pathBy_ind_outBits (o : Oracle n) (T : TreeE n) (V : Finset (Fin n → Bool)) (f : ℕ)
    (h : History n) :
    pathBy o T f h (fun h' => if outBits h' ∈ V then 1 else 0)
      = ∑ x, T.outBy o f h x * (if x ∈ V then 1 else 0) :=
  pathBy_comp_outBits o T (fun y => if y ∈ V then (1 : ℝ) else 0) f h

/-! ## §1 Step 1 (X2 per rule): `J = ∞` forces `τ₊ > R₀` on completed paths -/

/-- Levels after the nonempty rounds of a jump-free history stay below the comparison sequence `Γ`:
`lev h ≤ Γ(τ₊ h)`, strictly once a nonempty round has occurred.  Empty rounds keep the level. -/
theorem lev_le_Γ_of_noJump {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) :
    ∀ {h : History n}, WFE h → NoJump ξ ϑ h →
      lev h ≤ Γ ξ ϑ (tauPlus h) ∧ (1 ≤ tauPlus h → lev h < Γ ξ ϑ (tauPlus h))
  | [], _, _ => by
      refine ⟨?_, fun h1 => ?_⟩
      · simp [lev, tauPlus, committed]
      · simp [tauPlus] at h1
  | ⟨B, S⟩ :: t, hw, hnj => by
      obtain ⟨hsub, -, hwt⟩ := hw
      obtain ⟨hnjt, hnot⟩ := hnj
      obtain ⟨ih1, -⟩ := lev_le_Γ_of_noJump hξ hϑ hwt hnjt
      have hlev : lev (⟨B, S⟩ :: t) = lev t + (B.card : ℝ) := lev_cons hsub S
      by_cases hB : B.Nonempty
      · have htp : tauPlus (⟨B, S⟩ :: t) = tauPlus t + 1 := by simp [tauPlus, hB]
        have hlt : lev t + (B.card : ℝ) < ξ * lev t ^ ϑ := by
          by_contra hc
          push Not at hc
          exact hnot ⟨hB, hc⟩
        have hpow : lev t ^ ϑ ≤ Γ ξ ϑ (tauPlus t) ^ ϑ :=
          Real.rpow_le_rpow (lev_pos t).le ih1 (by linarith)
        have hstep : ξ * lev t ^ ϑ ≤ Γ ξ ϑ (tauPlus t + 1) := by
          rw [Γ_succ]
          exact mul_le_mul_of_nonneg_left hpow (by linarith)
        rw [htp, hlev]
        exact ⟨by linarith, fun _ => by linarith⟩
      · have hB0 : B = ∅ := Finset.not_nonempty_iff_eq_empty.1 hB
        have htp : tauPlus (⟨B, S⟩ :: t) = tauPlus t := by simp [tauPlus, hB]
        obtain ⟨ih1', ih2'⟩ := lev_le_Γ_of_noJump hξ hϑ hwt hnjt
        rw [htp, hlev, hB0, Finset.card_empty, Nat.cast_zero, add_zero]
        exact ⟨ih1', ih2'⟩

/-- **X2 per rule, pointwise.**  A completed well-formed history with no jump has `τ₊ > R₀(n)`
(`R₀ := ForcedJump.R₀ ξ ϑ (n+2)`).  `1 ≤ n` excludes the empty profile, which completes with `τ₊ = 0`. -/
theorem tauPlus_gt_of_noJump (hn : 1 ≤ n) {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) {h : History n}
    (hw : WFE h) (hs : size h = 0) (hnj : NoJump ξ ϑ h) : R₀ ξ ϑ ((n : ℝ) + 2) < tauPlus h := by
  have hlev : lev h = (n : ℝ) + 2 := by
    have hc := card_committed_add_size h
    rw [hs, add_zero] at hc
    unfold lev
    rw [hc]
  obtain ⟨h1, h2⟩ := lev_le_Γ_of_noJump hξ hϑ hw hnj
  have hτ : 1 ≤ tauPlus h := by
    by_contra hc
    have h0 : tauPlus h = 0 := by omega
    rw [h0, Γ_zero, hlev] at h1
    have : (1 : ℝ) ≤ n := by exact_mod_cast hn
    linarith
  have hlt := h2 hτ
  by_contra hc
  push Not at hc
  have hN : (2 : ℝ) ≤ (n : ℝ) + 2 := by
    have := (Nat.cast_nonneg n : (0 : ℝ) ≤ n)
    linarith
  have hΓ := (Γ_le_iff_le_R₀ hξ hϑ hN (tauPlus h)).2 hc
  rw [hlev] at hlt
  linarith

theorem njInd_le_tpInd (hn : 1 ≤ n) {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) {h : History n}
    (hw : WFE h) (hs : size h = 0) : njInd ξ ϑ h ≤ tpInd (R₀ ξ ϑ ((n : ℝ) + 2)) h := by
  unfold njInd tpInd
  split_ifs with h1 h2 <;>
    first | exact absurd (tauPlus_gt_of_noJump hn hξ hϑ hw hs h1) h2 | norm_num

/-- **X2 per rule, law form.**  `P_T(J = ∞, τ ≤ f) ≤ P_T(τ₊ > R₀, τ ≤ f)` at every fuel. -/
theorem pathBy_noJump_le_tauPlus (hn : 1 ≤ n) {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) (T : TreeE n)
    (f : ℕ) :
    pathBy (fsOracle n) T f [] (njInd ξ ϑ)
      ≤ pathBy (fsOracle n) T f [] (tpInd (R₀ ξ ϑ ((n : ℝ) + 2))) :=
  pathBy_mono T (margUnit_fs n) (fun _ hw hs => njInd_le_tpInd hn hξ hϑ hw hs) f [] trivial

/-! ## §2 Step 2 (X3′ per rule): the tail at the first jump -/

/-- **X3(i) arithmetic at a jump.**  At a well-formed `h` whose next batch `B` jumps, `val h` reduces to `p/q`
with `2 ≤ q ≤ lev h` and `ξ q^ϑ ≤ lev h + |B| ≤ n + 2`, so `y ∉ S*` forces `|y - val h| ≥ ω (lev h + |B|)^{-1/2}`. -/
theorem far_of_jump {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) {h : History n}
    (hw : WFE h) {B : Finset (Fin n)} (hB : B ⊆ remaining h) (hJ : IsJump ξ ϑ h B) {y : ℝ}
    (hy : y ∉ Sstar ξ ϑ ω (n + 2)) : ω / Real.sqrt (lev h + (B.card : ℝ)) ≤ |y - val h| := by
  set c : ℕ := (committed h).card + 2 with hc
  set j : ℕ := 1 + (onesSet h).card with hj
  have hlevc : lev h = (c : ℝ) := by simp [lev, hc]
  have hvalj : val h = (j : ℝ) / (c : ℝ) := by
    rw [val, hlevc, hj]
    push_cast
    ring
  have hones : (onesSet h).card ≤ (committed h).card := card_onesSet_le_of_WFE hw
  have hj1 : 1 ≤ j := by omega
  have hjc : j < c := by omega
  have hc0 : 0 < c := by omega
  have hg0 : 0 < Nat.gcd j c := Nat.gcd_pos_of_pos_right _ hc0
  set g := Nat.gcd j c with hg
  set p := j / g with hp
  set q := c / g with hq
  have hjp : j = g * p := (Nat.mul_div_cancel' (Nat.gcd_dvd_left j c)).symm
  have hcq : c = g * q := (Nat.mul_div_cancel' (Nat.gcd_dvd_right j c)).symm
  have hcop : Nat.gcd p q = 1 := Nat.coprime_div_gcd_div_gcd hg0
  have hpq : p < q := by
    by_contra hcon
    push Not at hcon
    have : g * q ≤ g * p := Nat.mul_le_mul_left g hcon
    omega
  have hp1 : 1 ≤ p := by
    rcases Nat.eq_zero_or_pos p with h0 | h0
    · rw [h0, mul_zero] at hjp
      omega
    · exact h0
  have hq2 : 2 ≤ q := by omega
  have hqc : q ≤ c := Nat.div_le_self c g
  have hpqval : (p : ℝ) / q = val h := by
    rw [hvalj, hjp, hcq]
    push_cast
    have hg' : (g : ℝ) ≠ 0 := by exact_mod_cast hg0.ne'
    have hq' : (q : ℝ) ≠ 0 := by
      have : 0 < q := by omega
      exact_mod_cast this.ne'
    field_simp
  have hcpos : 0 < lev h + (B.card : ℝ) := lev_add_card_pos h B
  have hqpow : ξ * (q : ℝ) ^ ϑ ≤ lev h + (B.card : ℝ) := by
    have h1 : (q : ℝ) ^ ϑ ≤ lev h ^ ϑ := by
      rw [hlevc]
      exact Real.rpow_le_rpow (Nat.cast_nonneg _) (by exact_mod_cast hqc) (by linarith)
    calc ξ * (q : ℝ) ^ ϑ ≤ ξ * lev h ^ ϑ := mul_le_mul_of_nonneg_left h1 (by linarith)
      _ ≤ lev h + (B.card : ℝ) := hJ.2
  have hlevB : lev h + (B.card : ℝ) ≤ (n : ℝ) + 2 := by
    have h1 := card_committed_add_size h
    have h2 : B.card ≤ size h := Finset.card_le_card hB
    have h3 : (committed h).card + B.card ≤ n := by omega
    have h4 : ((committed h).card : ℝ) + B.card ≤ n := by exact_mod_cast h3
    unfold lev
    linarith
  have hqQ : q ∈ Qset ξ ϑ (n + 2) := by
    rw [mem_Qset hξ (by linarith)]
    refine ⟨hq2, ?_⟩
    push_cast
    linarith
  have hxq : 0 < ξ * (q : ℝ) ^ ϑ := by
    have : (0 : ℝ) < q := by
      have : 0 < q := by omega
      exact_mod_cast this
    have : 0 < (q : ℝ) ^ ϑ := Real.rpow_pos_of_pos this ϑ
    have : (0 : ℝ) < ξ := by linarith
    positivity
  have hωq : ω / Real.sqrt (lev h + (B.card : ℝ)) ≤ ωq ξ ϑ ω q := by
    unfold ωq
    rw [div_eq_mul_inv, Real.sqrt_eq_rpow, ← Real.rpow_neg hcpos.le]
    apply mul_le_mul_of_nonneg_left _ hω.le
    exact Real.rpow_le_rpow_of_nonpos hxq hqpow (by norm_num)
  by_contra hcon
  push Not at hcon
  apply hy
  have hlt : |y - (p : ℝ) / q| < ωq ξ ϑ ω q := by
    rw [hpqval]
    linarith
  rw [abs_lt] at hlt
  simp only [Sstar, Set.mem_iUnion, Set.mem_ofPred_eq, Set.mem_Icc, exists_prop]
  exact ⟨q, hqQ, p, ⟨hp1, hpq, hcop⟩, by linarith [hlt.1], by linarith [hlt.2]⟩

/-- **X3′ per rule at a jump state (fuel-truncated).**  From a well-formed history whose next round jumps, the
runs that complete within any fuel `f` put mass at most `δ_ω` on `V`.  `tail_X1'` at
`t = ω (lev h + |act h|)^{-1/2}`. -/
theorem jump_tail {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) (T : TreeE n) {h : History n}
    (hw : WFE h) (hJ : IsJump ξ ϑ h (T.act h)) (f : ℕ) :
    ∑ x, T.outBy (fsOracle n) f h x * (if x ∈ Vout ξ ϑ ω n then 1 else 0) ≤ δω ω := by
  have hc' : 0 < lev h + ((T.act h).card : ℝ) := lev_add_card_pos h (T.act h)
  have ht : 0 < ω / Real.sqrt (lev h + ((T.act h).card : ℝ)) := div_pos hω (Real.sqrt_pos.2 hc')
  have hpt : ∀ x, T.outBy (fsOracle n) f h x * (if x ∈ Vout ξ ϑ ω n then 1 else 0)
      ≤ T.outBy (fsOracle n) f h x *
        (if |valW x - val h| ≥ ω / Real.sqrt (lev h + ((T.act h).card : ℝ)) then 1 else 0) := by
    intro x
    apply mul_le_mul_of_nonneg_left _ (A36FS.outBy_nonneg T f hw x)
    by_cases hx : x ∈ Vout ξ ϑ ω n
    · have hfar := far_of_jump hξ hϑ hω hw (T.act_sub h) hJ (mem_Vout.1 hx)
      rw [if_pos hx, if_pos hfar]
    · rw [if_neg hx]
      split_ifs <;> norm_num
  refine (Finset.sum_le_sum (fun x _ => hpt x)).trans ((tail_X1' T f hw ht).trans (le_of_eq ?_))
  unfold δω
  congr 2
  rw [div_pow, Real.sq_sqrt hc'.le]
  field_simp

/-! ## §3 Step 3 (combine per rule) -/

/-- **Theorem 9(a), steps 1–3 for one deterministic rule, at every fuel.**
`Q_T(V) ≤ δ_ω (1 - P_T(J = ∞)) + P_T(J = ∞)`, both sides over runs from the root completed within `f` rounds.
Proof: the stopped decomposition (`pathBy_split_stopped`) at the first jump; the run that completes before any
jump is the restriction to `NoJump` (`killBy_eq_pathBy`); at the first jump `jump_tail`; the masses add to at most
one (`killBy_add_hitBy_le_one`). -/
theorem perRule_bound {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) (T : TreeE n) (f : ℕ) :
    ∑ x ∈ Vout ξ ϑ ω n, T.outBy (fsOracle n) f [] x
      ≤ δω ω * (1 - pathBy (fsOracle n) T f [] (njInd ξ ϑ)) + pathBy (fsOracle n) T f [] (njInd ξ ϑ) := by
  classical
  have ho := margUnit_fs n
  let Stop : History n → Prop := fun h => IsJump ξ ϑ h (T.act h)
  have e1 : ∑ x ∈ Vout ξ ϑ ω n, T.outBy (fsOracle n) f [] x
      = pathBy (fsOracle n) T f [] (fun h' => if outBits h' ∈ Vout ξ ϑ ω n then 1 else 0) := by
    rw [pathBy_ind_outBits, sum_mem_eq_sum_ind]
  rw [e1, pathBy_split_stopped (fsOracle n) T Stop _ f []]
  have hgood : ∀ h : History n, size h ≠ 0 → ∀ S ⊆ T.act h,
      (NoJump ξ ϑ (⟨T.act h, S⟩ :: h) ↔ NoJump ξ ϑ h ∧ ¬ Stop h) := fun h _ S _ => Iff.rfl
  have hk : killBy (fsOracle n) T Stop f [] (fun h' => if outBits h' ∈ Vout ξ ϑ ω n then 1 else 0)
      ≤ pathBy (fsOracle n) T f [] (njInd ξ ϑ) := by
    rw [killBy_eq_pathBy (fsOracle n) T Stop (NoJump ξ ϑ) hgood _ f [] trivial]
    refine pathBy_mono T ho (fun h' _ _ => ?_) f [] trivial
    unfold njInd
    split_ifs <;> norm_num
  have hk1 : killBy (fsOracle n) T Stop f [] (fun _ => 1) = pathBy (fsOracle n) T f [] (njInd ξ ϑ) := by
    rw [killBy_eq_pathBy (fsOracle n) T Stop (NoJump ξ ϑ) hgood _ f [] trivial]
    refine pathBy_congr (fsOracle n) T (fun h' _ => ?_) f []
    unfold njInd
    split_ifs <;> rfl
  have hh : hitBy (fsOracle n) T Stop f []
        (fun h' f' => pathBy (fsOracle n) T f' h' (fun h' => if outBits h' ∈ Vout ξ ϑ ω n then 1 else 0))
      ≤ δω ω * hitBy (fsOracle n) T Stop f [] (fun _ _ => 1) := by
    rw [← hitBy_const_mul]
    refine hitBy_mono T Stop ho (fun h' f' hw' _ hstop => ?_) f [] trivial
    rw [pathBy_ind_outBits, mul_one]
    exact jump_tail hξ hϑ hω T hw' hstop f'
  have hm := killBy_add_hitBy_le_one T Stop ho f [] trivial
  rw [hk1] at hm
  have hδ := mul_le_mul_of_nonneg_left
    (show hitBy (fsOracle n) T Stop f [] (fun _ _ => 1) ≤ 1 - pathBy (fsOracle n) T f [] (njInd ξ ϑ) by
      linarith) (δω_nonneg ω)
  linarith

/-- **The same bound in the limit `f → ∞`** (per rule; `outBy_mono` and the fuel monotonicity of the no-jump
mass). -/
theorem perRule_bound_lim {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) (T : TreeE n) :
    ∑ x ∈ Vout ξ ϑ ω n, (⨆ f, T.outBy (fsOracle n) f [] x)
      ≤ δω ω * (1 - ⨆ f, pathBy (fsOracle n) T f [] (njInd ξ ϑ))
        + ⨆ f, pathBy (fsOracle n) T f [] (njInd ξ ϑ) := by
  have ho := margUnit_fs n
  have hlimx : ∀ x, Tendsto (fun f => T.outBy (fsOracle n) f [] x) atTop
      (𝓝 (⨆ f, T.outBy (fsOracle n) f [] x)) := fun x =>
    tendsto_atTop_ciSup (A36FS.outBy_mono T (h := []) trivial x)
      ⟨1, by rintro _ ⟨f, rfl⟩; exact A36FS.outBy_le_one T f (h := []) trivial x⟩
  have hlimP : Tendsto (fun f => pathBy (fsOracle n) T f [] (njInd ξ ϑ)) atTop
      (𝓝 (⨆ f, pathBy (fsOracle n) T f [] (njInd ξ ϑ))) :=
    tendsto_atTop_ciSup
      (fun _ _ hff => pathBy_mono_fuel T ho (fun h' _ _ => njInd_nonneg ξ ϑ h') hff trivial)
      ⟨1, by rintro _ ⟨f, rfl⟩; exact pathBy_le_one T ho (fun h' _ _ => njInd_le_one ξ ϑ h') f trivial⟩
  have hL := tendsto_finsetSum (Vout ξ ϑ ω n) (fun x _ => hlimx x)
  have hR := ((tendsto_const_nhds (x := (1 : ℝ))).sub hlimP).const_mul (δω ω) |>.add hlimP
  exact le_of_tendsto_of_tendsto' hL hR (fun f => perRule_bound hξ hϑ hω T f)

end A36FS.Thm9

#print axioms A36FS.Thm9.lev_le_Γ_of_noJump
#print axioms A36FS.Thm9.tauPlus_gt_of_noJump
#print axioms A36FS.Thm9.pathBy_noJump_le_tauPlus
#print axioms A36FS.Thm9.far_of_jump
#print axioms A36FS.Thm9.jump_tail
#print axioms A36FS.Thm9.perRule_bound
#print axioms A36FS.Thm9.perRule_bound_lim


==> anc/formal_companion/lean/src/A36FS/Thm9/Policy.lean <==
/-
A36FS.Thm9.Policy: App. I, Theorem 9(a), step 4 (integration over the seed) and the policy-level forms of steps
1 and 6 (gate G3) (full-support branch).

Objects at the policy level (the candidate shared module `A36RW.Laws`): `seedPath o σ f G = ∫ pathBy o (σ.tree ω) f [] G dP` and
`pathLim o σ G = ⨆ f, seedPath o σ f G`.  So `pathLim (fsOracle n) σ (njInd ξ ϑ)` is `P_σ(J = ∞)` and
`pathLim (fsOracle n) σ (tpInd R)` is `P_σ(τ₊ > R)`, both over COMPLETED runs (the paper's `Pr` under almost-sure
completion; without it, a lower bound on any extension that counts incomplete runs).  Measurability and
integrability in the seed are `measurable_pathBy`/`integrable_pathBy` (finite sums of indicator events in
`(act, fill)`), next to the shared library's `measurable_outBy`/`integrable_outBy`.

* `policy_bound`, `policy_bound_lim`: `Q_σ(V) ≤ δ_ω (1 - P_σ(J = ∞)) + P_σ(J = ∞)` at every fuel and for
  `Q_σ = outLim`.
* `pathLim_noJump_le_tauPlus`: `P_σ(J = ∞) ≤ P_σ(τ₊ > R₀)` (step 1 integrated).
* `pathBy_tpInd_le`, `pathLim_tpInd_le`: `τ ≥ τ₊`, as `P_σ(τ₊ > R) ≤ Σ_x outLim x - doneBy R = P(R < τ < ∞)`.
-/
import A36FS.Thm9.PerRule

set_option autoImplicit false

namespace A36FS.Thm9

open AGF A36RW A36RW.Laws Finset FSCore.ForcedJump FSCore.TestSet Filter Topology MeasureTheory

variable {n : ℕ} {Seed : Type} [MeasurableSpace Seed]

/-- **Step 4 at every fuel**: the per-rule bound integrated over the seed. -/
theorem policy_bound {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) (σ : PolicyE n Seed)
    (f : ℕ) :
    ∑ x ∈ Vout ξ ϑ ω n, σ.outBy (fsOracle n) f x
      ≤ δω ω * (1 - seedPath (fsOracle n) σ f (njInd ξ ϑ)) + seedPath (fsOracle n) σ f (njInd ξ ϑ) := by
  have := σ.isProb
  have hI := integrable_pathBy (fsOracle n) σ (njInd ξ ϑ) f []
  have hsum : ∑ x ∈ Vout ξ ϑ ω n, σ.outBy (fsOracle n) f x
      = ∫ s, ∑ x ∈ Vout ξ ϑ ω n, (σ.tree s).outBy (fsOracle n) f [] x ∂σ.P := by
    unfold PolicyE.outBy
    rw [integral_finsetSum _ (fun x _ => Converse.integrable_outBy _ σ f [] x)]
  have h1 : Integrable (fun s => δω ω * (1 - pathBy (fsOracle n) (σ.tree s) f [] (njInd ξ ϑ))) σ.P :=
    ((integrable_const 1).sub hI).const_mul _
  have hrhs : ∫ s, (δω ω * (1 - pathBy (fsOracle n) (σ.tree s) f [] (njInd ξ ϑ))
          + pathBy (fsOracle n) (σ.tree s) f [] (njInd ξ ϑ)) ∂σ.P
      = δω ω * (1 - seedPath (fsOracle n) σ f (njInd ξ ϑ)) + seedPath (fsOracle n) σ f (njInd ξ ϑ) := by
    rw [integral_add h1 hI, integral_const_mul, integral_sub (integrable_const 1) hI]
    simp [seedPath]
  rw [hsum, ← hrhs]
  exact integral_mono (integrable_finsetSum _ (fun x _ => Converse.integrable_outBy _ σ f [] x))
    (h1.add hI) (fun s => perRule_bound hξ hϑ hω (σ.tree s) f)

/-- **Step 4 in the limit** (gate G3): `Q_σ(V) ≤ δ_ω (1 - P_σ(J = ∞)) + P_σ(J = ∞)`, with `Q_σ = outLim` and
`P_σ(J = ∞) = pathLim njInd` (the probability that the run completes with no jump).  the shared library's
`tendsto_outBy_outLim` and the monotone convergence `tendsto_seedPath_pathLim`. -/
theorem policy_bound_lim {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) (σ : PolicyE n Seed) :
    ∑ x ∈ Vout ξ ϑ ω n, outLim (fsOracle n) σ x
      ≤ δω ω * (1 - pathLim (fsOracle n) σ (njInd ξ ϑ)) + pathLim (fsOracle n) σ (njInd ξ ϑ) := by
  have ho := margUnit_fs n
  have hL : Tendsto (fun f => ∑ x ∈ Vout ξ ϑ ω n, σ.outBy (fsOracle n) f x) atTop
      (𝓝 (∑ x ∈ Vout ξ ϑ ω n, outLim (fsOracle n) σ x)) :=
    tendsto_finsetSum _ (fun x _ => Converse.tendsto_outBy_outLim _ ho σ x)
  have hP := tendsto_seedPath_pathLim (G := njInd ξ ϑ) ho σ (fun h' _ _ => njInd_nonneg ξ ϑ h')
    (fun h' _ _ => njInd_le_one ξ ϑ h')
  have hR := ((tendsto_const_nhds (x := (1 : ℝ))).sub hP).const_mul (δω ω) |>.add hP
  exact le_of_tendsto_of_tendsto' hL hR (fun f => policy_bound hξ hϑ hω σ f)

/-- **Step 1 at the policy level**: `P_σ(J = ∞) ≤ P_σ(τ₊ > R₀)`, both over completed runs. -/
theorem pathLim_noJump_le_tauPlus (hn : 1 ≤ n) {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ)
    (σ : PolicyE n Seed) :
    pathLim (fsOracle n) σ (njInd ξ ϑ) ≤ pathLim (fsOracle n) σ (tpInd (R₀ ξ ϑ ((n : ℝ) + 2))) :=
  pathLim_mono (margUnit_fs n) σ (fun _ hw hs => njInd_le_tpInd hn hξ hϑ hw hs)
    (fun h' _ _ => tpInd_le_one _ h')

/-- `τ ≥ τ₊`, per rule: for `R ≤ f`, `P_T(τ₊ > R, τ ≤ f) ≤ P_T(τ ≤ f) - P_T(τ ≤ R)` (a run with `τ₊ > R` has
executed more than `R` rounds). -/
theorem pathBy_tpInd_le (T : TreeE n) {R f : ℕ} (hRf : R ≤ f) :
    pathBy (fsOracle n) T f [] (tpInd R)
      ≤ pathBy (fsOracle n) T f [] (fun _ => 1) - pathBy (fsOracle n) T R [] (fun _ => 1) := by
  have ho := margUnit_fs n
  have e : ∀ g : ℕ, pathBy (fsOracle n) T g [] (fun _ => 1)
      = pathBy (fsOracle n) T g [] (tpInd R) + pathBy (fsOracle n) T g [] (fun h => 1 - tpInd R h) := by
    intro g
    rw [← pathBy_add]
    exact pathBy_congr _ T (fun h' _ => by ring) g []
  have z : pathBy (fsOracle n) T R [] (tpInd R) = 0 :=
    pathBy_eq_zero_of_vanish _ T _ R [] (fun h' _ hl => by
      have h1 := tauPlus_le_length h'
      simp only [List.length_nil, add_zero] at hl
      unfold tpInd
      rw [if_neg (by omega)])
  have m : pathBy (fsOracle n) T R [] (fun h => 1 - tpInd R h)
      ≤ pathBy (fsOracle n) T f [] (fun h => 1 - tpInd R h) :=
    pathBy_mono_fuel T ho (fun h' _ _ => by have := tpInd_le_one R h'; linarith) hRf trivial
  rw [e f, e R, z]
  linarith

/-- `τ ≥ τ₊` at the policy level: `P_σ(τ₊ > R) ≤ Σ_x outLim x - doneBy R`, i.e. `P(R < τ < ∞)`. -/
theorem pathLim_tpInd_le (σ : PolicyE n Seed) (R : ℕ) :
    pathLim (fsOracle n) σ (tpInd R) ≤ ∑ x, outLim (fsOracle n) σ x - σ.doneBy (fsOracle n) R := by
  have ho := margUnit_fs n
  have := σ.isProb
  have hdone : ∀ f, σ.doneBy (fsOracle n) f ≤ ∑ x, outLim (fsOracle n) σ x := fun f =>
    Finset.sum_le_sum (fun x _ => Converse.outBy_le_outLim _ ho σ f x)
  have hstep : ∀ f, R ≤ f →
      seedPath (fsOracle n) σ f (tpInd R) ≤ σ.doneBy (fsOracle n) f - σ.doneBy (fsOracle n) R := by
    intro f hRf
    rw [← seedPath_one, ← seedPath_one]
    unfold seedPath
    rw [← integral_sub (integrable_pathBy _ σ _ f []) (integrable_pathBy _ σ _ R [])]
    exact integral_mono (integrable_pathBy _ σ _ f [])
      ((integrable_pathBy _ σ _ f []).sub (integrable_pathBy _ σ _ R []))
      (fun s => pathBy_tpInd_le (σ.tree s) hRf)
  apply ciSup_le
  intro f
  rcases le_total R f with hRf | hfR
  · have := hstep f hRf
    have := hdone f
    linarith
  · have h1 := seedPath_mono_fuel ho σ (fun h' _ _ => tpInd_nonneg R h') hfR
    have h2 := hstep R le_rfl
    have h3 := hdone R
    linarith

end A36FS.Thm9

#print axioms A36FS.Thm9.policy_bound
#print axioms A36FS.Thm9.policy_bound_lim
#print axioms A36FS.Thm9.pathLim_noJump_le_tauPlus
#print axioms A36FS.Thm9.pathBy_tpInd_le
#print axioms A36FS.Thm9.pathLim_tpInd_le


==> anc/formal_companion/lean/src/A36FS/Thm9/TauPlus.lean <==
/-
A36FS.Thm9.TauPlus: the `E τ₊` clause of App. I, Theorem 9(a) (thm:fsadapt (a)), i.e. the printed chain
`E τ ≥ E τ₊ ≥ 1 + R₀(n) · max(η_n, 0)` (full-support branch).  Imports `A36FS.Thm9.Main` only; no
existing file is changed.

Definition.  `tauPlusMean o σ := Σ_{t ≥ 0} ofReal (pathLim o σ (tpInd t))`: `E τ₊` by the tail-sum formula
`E τ₊ = Σ_{t ≥ 0} P(τ₊ > t)`, where `P(τ₊ > t) = pathLim o σ (tpInd t)` is the probability, over COMPLETED runs, of
more than `t` nonempty rounds (`tauPlus`, `tpInd`: `A36FS.Thm9.Defs`; `pathLim`: `A36RW.Laws`).  Valued in `ℝ≥0∞`,
like the shared library's `execMean = Σ_t ofReal (1 - doneBy t)`.

Headlines (`#print axioms` at the end of the file):
* `pathLim_tpInd_antitone`: `t ↦ P(τ₊ > t)` is antitone (any oracle with parameters in `[0,1]`).
* `pathLim_tpInd_zero`: for `n ≥ 1`, `P(τ₊ > 0) = Σ_x outLim x`, because every completed history has a nonempty
  batch (`one_le_tauPlus_of_size_zero`, which needs no well-formedness).
* `tauPlusMean_le_execMean`: `E τ₊ ≤ E τ`, termwise in the tail sums:
  `P(τ₊ > t) ≤ Σ_x outLim x - doneBy t ≤ 1 - doneBy t` (`pathLim_tpInd_le_of_margUnit` is Policy's
  `pathLim_tpInd_le`, proved for every oracle with parameters in `[0,1]`).
* `thm9a_tauPlus`: under the hypotheses of `thm9a_faithful`, `1 + R₀ · max(η_n, 0) ≤ E τ₊`.  Almost-sure completion
  IS used here: it makes the `t = 0` term `P(τ₊ > 0) = Σ_x outLim x` equal to `1`.  The terms `t = 1, …, R₀` are each
  at least `P(τ₊ > R₀) ≥ max(η_n, 0)` (antitone, and `thm9a_faithful`'s first conclusion).  `0 ≤ ε` is passed to
  `thm9a_faithful` and not otherwise used.
* `thm9a_full`: the printed chain in one statement: `η_n ≤ P(τ₊ > R₀)`, `1 + R₀ · max(η_n, 0) ≤ E τ₊`, and
  `E τ₊ ≤ E τ`.

Correspondence (§4).  `tauPlusMean_eq_sum`: `τ₊ ≤ n` on well-formed histories, so the tail stops at `n`.
`tauPlusMean_le_n`: `E τ₊ ≤ n < ⊤`, whereas `E τ = ⊤` when `τ = ∞` has positive probability.
`tauPlusMean_eq_ofReal_pathLim`: `tauPlusMean = ofReal E[τ₊ ; τ < ∞]` with `E[τ₊ ; τ < ∞] := pathLim o σ τ₊`
`= lim_f E[τ₊ ; τ ≤ f]`, i.e. the tail-sum formula holds for the interface's completed-run expectation.  Under almost-sure
completion (`pathLim o σ 1 = Σ_x outLim x = 1`) the incomplete runs are null, so this is the paper's `E τ₊`.

Non-vacuity.  `thm9a_tauPlus` and `thm9a_full` carry exactly `thm9a_faithful`'s hypotheses, which are jointly
satisfiable for every `n ≥ 1` (`thm9a_hypotheses_satisfiable`, `A36FS/Thm9/Checks.lean`).
-/
import A36FS.Thm9.Main

set_option autoImplicit false

namespace A36FS.Thm9

open AGF A36RW A36RW.Laws Finset FSCore.ForcedJump Filter Topology MeasureTheory

variable {n : ℕ} {Seed : Type} [MeasurableSpace Seed]

/-! ## §1 The definition and its sanity facts -/

/-- **`E τ₊` by the tail-sum formula over completed runs**: `Σ_{t ≥ 0} P(τ₊ > t)`, where `P(τ₊ > t)` is the
probability that the run completes with more than `t` nonempty rounds. -/
noncomputable def tauPlusMean (o : Oracle n) (σ : PolicyE n Seed) : ENNReal :=
  ∑' t : ℕ, ENNReal.ofReal (pathLim o σ (tpInd t))

/-- `1[τ₊ > t + 1] ≤ 1[τ₊ > t]`. -/
lemma tpInd_succ_le (t : ℕ) (h : History n) : tpInd (t + 1) h ≤ tpInd t h := by
  unfold tpInd
  by_cases h1 : t + 1 < tauPlus h
  · rw [if_pos h1, if_pos (by omega)]
  · rw [if_neg h1]
    split_ifs <;> norm_num

/-- `P(τ₊ > t) ≥ 0`. -/
lemma pathLim_tpInd_nonneg {o : Oracle n} (ho : Converse.MargUnit o) (σ : PolicyE n Seed) (t : ℕ) :
    0 ≤ pathLim o σ (tpInd t) :=
  (seedPath_nonneg ho σ (fun h _ _ => tpInd_nonneg t h) 0).trans
    (seedPath_le_pathLim ho σ (fun h _ _ => tpInd_le_one t h) 0)

/-- `P(τ₊ > t) ≤ 1`. -/
lemma pathLim_tpInd_le_one {o : Oracle n} (ho : Converse.MargUnit o) (σ : PolicyE n Seed) (t : ℕ) :
    pathLim o σ (tpInd t) ≤ 1 :=
  ciSup_le (fun f => seedPath_le_one ho σ (fun h _ _ => tpInd_le_one t h) f)

/-- **Sanity fact 1: `t ↦ P(τ₊ > t)` is antitone.** -/
theorem pathLim_tpInd_antitone {o : Oracle n} (ho : Converse.MargUnit o) (σ : PolicyE n Seed) :
    Antitone (fun t : ℕ => pathLim o σ (tpInd t)) :=
  antitone_nat_of_succ_le (fun t => pathLim_mono ho σ (fun h _ _ => tpInd_succ_le t h)
    (fun h _ _ => tpInd_le_one t h))

/-- A history with no nonempty batch has committed nothing. -/
lemma committed_eq_empty_of_tauPlus_eq_zero : ∀ {h : History n}, tauPlus h = 0 → committed h = ∅
  | [], _ => rfl
  | s :: t, h0 => by
      have h0' : tauPlus t + (if s.cells.Nonempty then 1 else 0) = 0 := h0
      by_cases hs : s.cells.Nonempty
      · rw [if_pos hs] at h0'
        omega
      · rw [if_neg hs, add_zero] at h0'
        show s.cells ∪ committed t = ∅
        rw [Finset.not_nonempty_iff_eq_empty.1 hs, committed_eq_empty_of_tauPlus_eq_zero h0',
          Finset.empty_union]

/-- **For `n ≥ 1` every completed history has a nonempty batch**: `τ₊ ≥ 1`.  No well-formedness is needed:
`|committed h| + size h = n` holds for every history. -/
lemma one_le_tauPlus_of_size_zero (hn : 1 ≤ n) {h : History n} (hs : size h = 0) :
    1 ≤ tauPlus h := by
  by_contra hc
  have h0 : tauPlus h = 0 := by omega
  have hcs := card_committed_add_size h
  rw [committed_eq_empty_of_tauPlus_eq_zero h0, hs, Finset.card_empty] at hcs
  omega

lemma tpInd_zero_of_size_zero (hn : 1 ≤ n) {h : History n} (hs : size h = 0) : tpInd 0 h = 1 := by
  have h0 : 0 < tauPlus h := lt_of_lt_of_le Nat.zero_lt_one (one_le_tauPlus_of_size_zero hn hs)
  unfold tpInd
  rw [if_pos h0]

/-- `pathLim` sees a functional only through its values on completed histories.  No hypothesis. -/
lemma pathLim_congr (o : Oracle n) (σ : PolicyE n Seed) {G G' : History n → ℝ}
    (hG : ∀ h', size h' = 0 → G h' = G' h') : pathLim o σ G = pathLim o σ G' := by
  have e : ∀ f, seedPath o σ f G = seedPath o σ f G' := fun f =>
    integral_congr_ae (ae_of_all _ (fun ω => pathBy_congr o (σ.tree ω) hG f []))
  unfold pathLim
  simp only [e]

/-- **Sanity fact 2: for `n ≥ 1`, `P(τ₊ > 0) = Σ_x outLim x`**, the completion probability: every completed
history has a nonempty batch. -/
theorem pathLim_tpInd_zero {o : Oracle n} (ho : Converse.MargUnit o) (hn : 1 ≤ n)
    (σ : PolicyE n Seed) : pathLim o σ (tpInd 0) = ∑ x, outLim o σ x := by
  rw [pathLim_congr o σ (G' := fun _ => 1) (fun h hs => tpInd_zero_of_size_zero hn hs)]
  exact pathLim_one ho σ

/-! ## §2 `E τ₊ ≤ E τ` -/

/-- `τ ≥ τ₊` per rule, for any oracle with parameters in `[0,1]` (Policy's `pathBy_tpInd_le`, there for the
full-support oracle): for `R ≤ f`, `P_T(τ₊ > R, τ ≤ f) ≤ P_T(τ ≤ f) - P_T(τ ≤ R)`. -/
theorem pathBy_tpInd_le_of_margUnit {o : Oracle n} (ho : Converse.MargUnit o) (T : TreeE n)
    {R f : ℕ} (hRf : R ≤ f) :
    pathBy o T f [] (tpInd R) ≤ pathBy o T f [] (fun _ => 1) - pathBy o T R [] (fun _ => 1) := by
  have e : ∀ g : ℕ, pathBy o T g [] (fun _ => 1)
      = pathBy o T g [] (tpInd R) + pathBy o T g [] (fun h => 1 - tpInd R h) := by
    intro g
    rw [← pathBy_add]
    exact pathBy_congr _ T (fun h' _ => by ring) g []
  have z : pathBy o T R [] (tpInd R) = 0 :=
    pathBy_eq_zero_of_vanish _ T _ R [] (fun h' _ hl => by
      have h1 := tauPlus_le_length h'
      simp only [List.length_nil, add_zero] at hl
      unfold tpInd
      rw [if_neg (by omega)])
  have m : pathBy o T R [] (fun h => 1 - tpInd R h) ≤ pathBy o T f [] (fun h => 1 - tpInd R h) :=
    pathBy_mono_fuel T ho (fun h' _ _ => by have := tpInd_le_one R h'; linarith) hRf trivial
  rw [e f, e R, z]
  linarith

/-- `τ ≥ τ₊` at the policy level, for any oracle with parameters in `[0,1]` (Policy's `pathLim_tpInd_le`):
`P_σ(τ₊ > R) ≤ Σ_x outLim x - doneBy R`, i.e. `P(R < τ < ∞)`. -/
theorem pathLim_tpInd_le_of_margUnit {o : Oracle n} (ho : Converse.MargUnit o) (σ : PolicyE n Seed)
    (R : ℕ) : pathLim o σ (tpInd R) ≤ ∑ x, outLim o σ x - σ.doneBy o R := by
  have := σ.isProb
  have hdone : ∀ f, σ.doneBy o f ≤ ∑ x, outLim o σ x := fun f =>
    Finset.sum_le_sum (fun x _ => Converse.outBy_le_outLim _ ho σ f x)
  have hstep : ∀ f, R ≤ f → seedPath o σ f (tpInd R) ≤ σ.doneBy o f - σ.doneBy o R := by
    intro f hRf
    rw [← seedPath_one, ← seedPath_one]
    unfold seedPath
    rw [← integral_sub (integrable_pathBy _ σ _ f []) (integrable_pathBy _ σ _ R [])]
    exact integral_mono (integrable_pathBy _ σ _ f [])
      ((integrable_pathBy _ σ _ f []).sub (integrable_pathBy _ σ _ R []))
      (fun s => pathBy_tpInd_le_of_margUnit ho (σ.tree s) hRf)
  apply ciSup_le
  intro f
  rcases le_total R f with hRf | hfR
  · have := hstep f hRf
    have := hdone f
    linarith
  · have h1 := seedPath_mono_fuel ho σ (fun h' _ _ => tpInd_nonneg R h') hfR
    have h2 := hstep R le_rfl
    have h3 := hdone R
    linarith

/-- **`E τ₊ ≤ E τ`**, termwise in the tail sums (`execMean = Σ_t ofReal (1 - doneBy t)`):
`P(τ₊ > t) ≤ Σ_x outLim x - doneBy t ≤ 1 - doneBy t`. -/
theorem tauPlusMean_le_execMean {o : Oracle n} (ho : Converse.MargUnit o) (σ : PolicyE n Seed) :
    tauPlusMean o σ ≤ σ.execMean o := by
  unfold tauPlusMean PolicyE.execMean
  refine ENNReal.tsum_le_tsum (fun t => ENNReal.ofReal_le_ofReal ?_)
  have h1 := pathLim_tpInd_le_of_margUnit ho σ t
  have h2 := Converse.sum_outLim_le_one o ho σ
  linarith

/-! ## §3 Theorem 9(a): `E τ₊ ≥ 1 + R₀ · max(η_n, 0)` -/

/-- The tail-sum step, pure: a nonnegative antitone `p` with `p 0 = 1` and `η ≤ p R` has
`Σ_t p t ≥ 1 + R · max(η, 0)` (the terms `t = 1, …, R` are each at least `max(η, 0)`). -/
lemma ofReal_le_tsum_of_antitone (p : ℕ → ℝ) (hp0 : p 0 = 1) (hanti : Antitone p)
    (hnn : ∀ t, 0 ≤ p t) (R : ℕ) {η : ℝ} (hη : η ≤ p R) :
    ENNReal.ofReal (1 + (R : ℝ) * max η 0) ≤ ∑' t, ENNReal.ofReal (p t) := by
  have hterm : ∀ t ∈ range R, max η 0 ≤ p (t + 1) := fun t ht =>
    max_le (hη.trans (hanti (show t + 1 ≤ R from Finset.mem_range.1 ht))) (hnn _)
  have hreal : 1 + (R : ℝ) * max η 0 ≤ ∑ t ∈ range (R + 1), p t := by
    rw [Finset.sum_range_succ', hp0]
    have hs := Finset.sum_le_sum hterm
    rw [Finset.sum_const, Finset.card_range, nsmul_eq_mul] at hs
    linarith
  calc ENNReal.ofReal (1 + (R : ℝ) * max η 0)
      ≤ ENNReal.ofReal (∑ t ∈ range (R + 1), p t) := ENNReal.ofReal_le_ofReal hreal
    _ = ∑ t ∈ range (R + 1), ENNReal.ofReal (p t) :=
        ENNReal.ofReal_sum_of_nonneg (fun t _ => hnn t)
    _ ≤ ∑' t, ENNReal.ofReal (p t) := ENNReal.sum_le_tsum _

/-- **Theorem 9(a), the `E τ₊` clause.**  Under the hypotheses of `thm9a_faithful` (the paper's verbatim, plus
`n ≥ 1`): `E τ₊ ≥ 1 + R₀ · max(η_n, 0)`, with `R₀ = ForcedJump.R₀ ξ ϑ (n+2)` and `E τ₊ = tauPlusMean`.  Almost-sure
completion is used: it makes the `t = 0` term of the tail sum equal to `1`. -/
theorem thm9a_tauPlus (hn : 1 ≤ n) {ϑ ξ ω ε : ℝ} (hϑ : 4 < ϑ) (hξ : 1 ≤ ξ) (hω : 0 < ω)
    (hε : 0 ≤ ε) (ha : aN ξ ϑ ω n < 1) (hδ : δω ω < 1) (σ : PolicyE n Seed)
    (hcomp : ∑ x, outLim (fsOracle n) σ x = 1)
    (hKL : KLx (fsTarget n) (outLim (fsOracle n) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    ENNReal.ofReal (1 + (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (etaN ξ ϑ ω ε n) 0)
      ≤ tauPlusMean (fsOracle n) σ := by
  have ho := margUnit_fs n
  unfold tauPlusMean
  exact ofReal_le_tsum_of_antitone (fun t => pathLim (fsOracle n) σ (tpInd t))
    ((pathLim_tpInd_zero ho hn σ).trans hcomp) (pathLim_tpInd_antitone ho σ)
    (pathLim_tpInd_nonneg ho σ) (R₀ ξ ϑ ((n : ℝ) + 2))
    (thm9a_faithful hn hϑ hξ hω hε ha hδ σ hcomp hKL).1

/-- **App. I, Theorem 9(a), the printed chain `E τ ≥ E τ₊ ≥ 1 + R₀ · max(η_n, 0)`**, together with
`P(τ₊ > R₀) ≥ η_n`, under the hypotheses of `thm9a_faithful`. -/
theorem thm9a_full (hn : 1 ≤ n) {ϑ ξ ω ε : ℝ} (hϑ : 4 < ϑ) (hξ : 1 ≤ ξ) (hω : 0 < ω)
    (hε : 0 ≤ ε) (ha : aN ξ ϑ ω n < 1) (hδ : δω ω < 1) (σ : PolicyE n Seed)
    (hcomp : ∑ x, outLim (fsOracle n) σ x = 1)
    (hKL : KLx (fsTarget n) (outLim (fsOracle n) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    etaN ξ ϑ ω ε n ≤ pathLim (fsOracle n) σ (tpInd (R₀ ξ ϑ ((n : ℝ) + 2))) ∧
      ENNReal.ofReal (1 + (R₀ ξ ϑ ((n : ℝ) + 2) : ℝ) * max (etaN ξ ϑ ω ε n) 0)
        ≤ tauPlusMean (fsOracle n) σ ∧
      tauPlusMean (fsOracle n) σ ≤ σ.execMean (fsOracle n) :=
  ⟨(thm9a_faithful hn hϑ hξ hω hε ha hδ σ hcomp hKL).1,
    thm9a_tauPlus hn hϑ hξ hω hε ha hδ σ hcomp hKL,
    tauPlusMean_le_execMean (margUnit_fs n) σ⟩

/-! ## §4 Correspondence: the tail sum is `E[τ₊ ; τ < ∞]` -/

/-- On a well-formed history, `τ₊ ≤ |committed|`: each nonempty batch commits at least one new coordinate. -/
lemma tauPlus_le_card_committed : ∀ {h : History n}, WFE h → tauPlus h ≤ (committed h).card
  | [], _ => Nat.zero_le _
  | ⟨B, S⟩ :: t, hw => by
      obtain ⟨hsub, -, hwt⟩ := hw
      have ih := tauPlus_le_card_committed hwt
      have hc : (committed (⟨B, S⟩ :: t)).card = B.card + (committed t).card :=
        card_committed_cons hsub S
      have hB : (if B.Nonempty then 1 else 0) ≤ B.card := by
        split_ifs with hne
        · exact Finset.card_pos.2 hne
        · exact Nat.zero_le _
      rw [hc]
      show tauPlus t + (if B.Nonempty then 1 else 0) ≤ B.card + (committed t).card
      omega

/-- On a well-formed history, `τ₊ ≤ n`. -/
lemma tauPlus_le_n {h : History n} (hw : WFE h) : tauPlus h ≤ n :=
  (tauPlus_le_card_committed hw).trans ((Finset.card_le_univ _).trans (Fintype.card_fin n).le)

lemma tpInd_eq_zero_of_le {h : History n} (hw : WFE h) {t : ℕ} (ht : n ≤ t) : tpInd t h = 0 := by
  have := tauPlus_le_n hw
  unfold tpInd
  rw [if_neg (by omega)]

/-- `P(τ₊ > t) = 0` for `t ≥ n`. -/
lemma pathLim_tpInd_eq_zero {o : Oracle n} (ho : Converse.MargUnit o) (σ : PolicyE n Seed) {t : ℕ}
    (ht : n ≤ t) : pathLim o σ (tpInd t) = 0 := by
  refine le_antisymm ?_ (pathLim_tpInd_nonneg ho σ t)
  calc pathLim o σ (tpInd t) ≤ pathLim o σ (fun _ => 0) :=
        pathLim_mono ho σ (fun h hw _ => (tpInd_eq_zero_of_le hw ht).le) (fun _ _ _ => zero_le_one)
    _ = 0 := by
        unfold pathLim seedPath
        simp only [pathBy_zero_fun, integral_zero, ciSup_const]

/-- **The tail stops at `n`**: `E τ₊ = Σ_{t < n} P(τ₊ > t)`. -/
theorem tauPlusMean_eq_sum {o : Oracle n} (ho : Converse.MargUnit o) (σ : PolicyE n Seed) :
    tauPlusMean o σ = ∑ t ∈ range n, ENNReal.ofReal (pathLim o σ (tpInd t)) := by
  unfold tauPlusMean
  refine tsum_eq_sum (fun t ht => ?_)
  rw [pathLim_tpInd_eq_zero ho σ (by simpa using ht), ENNReal.ofReal_zero]

/-- **`E τ₊ ≤ n`**, so `E τ₊ < ⊤` (unlike `E τ`, which is `⊤` when `τ = ∞` has positive probability). -/
theorem tauPlusMean_le_n {o : Oracle n} (ho : Converse.MargUnit o) (σ : PolicyE n Seed) :
    tauPlusMean o σ ≤ n := by
  rw [tauPlusMean_eq_sum ho σ]
  calc ∑ t ∈ range n, ENNReal.ofReal (pathLim o σ (tpInd t)) ≤ ∑ _t ∈ range n, (1 : ENNReal) :=
        Finset.sum_le_sum (fun t _ => ENNReal.ofReal_le_one.2 (pathLim_tpInd_le_one ho σ t))
    _ = n := by simp

/-- `Σ_{t < N} 1[t < m] = m` for `m ≤ N`. -/
lemma sum_range_ite_lt_eq {N m : ℕ} (hm : m ≤ N) :
    ∑ t ∈ range N, (if t < m then (1 : ℝ) else 0) = m := by
  rw [Finset.sum_boole]
  have hf : (range N).filter (fun t => t < m) = range m := by
    ext t
    simp only [Finset.mem_filter, Finset.mem_range]
    omega
  rw [hf, Finset.card_range]

/-- **The tail-sum formula on one completed run**: `τ₊ = Σ_{t < n} 1[τ₊ > t]` on well-formed histories. -/
lemma tauPlus_eq_sum_tpInd {h : History n} (hw : WFE h) :
    (tauPlus h : ℝ) = ∑ t ∈ range n, tpInd t h := by
  unfold tpInd
  rw [sum_range_ite_lt_eq (tauPlus_le_n hw)]

/-- Path functionals are additive over finite sums.  No hypothesis. -/
lemma pathBy_sum_range (o : Oracle n) (T : TreeE n) (G : ℕ → History n → ℝ) (f : ℕ)
    (h : History n) :
    ∀ N : ℕ, pathBy o T f h (fun h' => ∑ t ∈ range N, G t h') = ∑ t ∈ range N, pathBy o T f h (G t)
  | 0 => by
      simp only [Finset.sum_range_zero]
      exact pathBy_zero_fun o T f h
  | N + 1 => by
      simp only [Finset.sum_range_succ]
      rw [← pathBy_sum_range o T G f h N]
      exact pathBy_add o T (fun h' => ∑ t ∈ range N, G t h') (G N) f h

/-- Functionals that agree on completed well-formed histories have the same path functional from the root. -/
lemma pathBy_congr_wfe {o : Oracle n} (ho : Converse.MargUnit o) (T : TreeE n)
    {G G' : History n → ℝ} (hG : ∀ h', WFE h' → size h' = 0 → G h' = G' h') (f : ℕ) :
    pathBy o T f [] G = pathBy o T f [] G' :=
  le_antisymm (pathBy_mono T ho (fun h' hw hs => (hG h' hw hs).le) f [] trivial)
    (pathBy_mono T ho (fun h' hw hs => (hG h' hw hs).ge) f [] trivial)

/-- **The tail-sum formula at every horizon**: `E[τ₊ ; τ ≤ f] = Σ_{t < n} P(τ₊ > t, τ ≤ f)`. -/
theorem seedPath_tauPlus_eq_sum {o : Oracle n} (ho : Converse.MargUnit o) (σ : PolicyE n Seed)
    (f : ℕ) :
    seedPath o σ f (fun h => (tauPlus h : ℝ)) = ∑ t ∈ range n, seedPath o σ f (tpInd t) := by
  unfold seedPath
  rw [← integral_finsetSum _ (fun t _ => integrable_pathBy o σ (tpInd t) f [])]
  refine integral_congr_ae (ae_of_all _ (fun ω => ?_))
  beta_reduce
  rw [← pathBy_sum_range o (σ.tree ω) tpInd f [] n]
  exact pathBy_congr_wfe ho (σ.tree ω) (fun h hw _ => tauPlus_eq_sum_tpInd hw) f

/-- A monotone `seedPath` sequence converging to `L` has `pathLim = L`. -/
lemma pathLim_eq_of_tendsto {o : Oracle n} (σ : PolicyE n Seed) {G : History n → ℝ} {L : ℝ}
    (hmono : Monotone (fun f => seedPath o σ f G))
    (hL : Tendsto (fun f => seedPath o σ f G) atTop (𝓝 L)) : pathLim o σ G = L :=
  tendsto_nhds_unique
    (tendsto_atTop_ciSup hmono ⟨L, by rintro _ ⟨f, rfl⟩; exact hmono.ge_of_tendsto hL f⟩) hL

/-- **`tauPlusMean` is the expectation of `τ₊` over completed runs**: `tauPlusMean = ofReal E[τ₊ ; τ < ∞]`, where
`E[τ₊ ; τ < ∞] = pathLim o σ τ₊ = lim_f E[τ₊ ; τ ≤ f]` (`seedPath` of the functional `τ₊`). -/
theorem tauPlusMean_eq_ofReal_pathLim {o : Oracle n} (ho : Converse.MargUnit o)
    (σ : PolicyE n Seed) :
    tauPlusMean o σ = ENNReal.ofReal (pathLim o σ (fun h => (tauPlus h : ℝ))) := by
  have hmono : Monotone (fun f => seedPath o σ f (fun h => (tauPlus h : ℝ))) := fun f f' hff =>
    seedPath_mono_fuel ho σ (fun h _ _ => Nat.cast_nonneg _) hff
  have hL : Tendsto (fun f => seedPath o σ f (fun h => (tauPlus h : ℝ))) atTop
      (𝓝 (∑ t ∈ range n, pathLim o σ (tpInd t))) := by
    simp only [seedPath_tauPlus_eq_sum ho σ]
    exact tendsto_finsetSum _ (fun t _ => tendsto_seedPath_pathLim ho σ
      (fun h _ _ => tpInd_nonneg t h) (fun h _ _ => tpInd_le_one t h))
  rw [pathLim_eq_of_tendsto σ hmono hL, tauPlusMean_eq_sum ho σ,
    ENNReal.ofReal_sum_of_nonneg (fun t _ => pathLim_tpInd_nonneg ho σ t)]

end A36FS.Thm9

#print axioms A36FS.Thm9.pathLim_tpInd_antitone
#print axioms A36FS.Thm9.pathLim_tpInd_zero
#print axioms A36FS.Thm9.pathLim_tpInd_le_of_margUnit
#print axioms A36FS.Thm9.tauPlusMean_le_execMean
#print axioms A36FS.Thm9.thm9a_tauPlus
#print axioms A36FS.Thm9.thm9a_full
#print axioms A36FS.Thm9.tauPlusMean_eq_sum
#print axioms A36FS.Thm9.tauPlusMean_le_n
#print axioms A36FS.Thm9.tauPlusMean_eq_ofReal_pathLim


==> anc/formal_companion/lean/src/A36FS/U7Kol.lean <==
import Mathlib

/-!
# Lemma U7 (one-round Kolmogorov bound), elementary polynomial route

Full-support branch.  The proof follows a development proof note together with the
repairs of an independent check report (D2: `Q^{(i)}` is indexed by the interval `I_i`;
D3: the boundary values `G_{n-1}(0) = 1`, `G_{n-c}(1) = 0` used for the mass).

## Objects (the actual distributions)
Integers `c ≥ 2`, `b ≥ 1`; `c' = c + b`, `N = c' - 1`, `p_a = (1 + a)/c` for `a ∈ {0, …, c-2}`.
* `piTilde c b y = (1/(c-1)) * Σ_{a=0}^{c-2} Pr(a + Bin(b, p_a) = y)`: the convolution `πS` with `π`
  uniform on `{0, …, c-2}`.  `Pr` is taken under Mathlib's binomial law
  `ProbabilityTheory.binomial b p_a` (a probability measure on `ℕ`); the index set is `Fin (c - 1)`.
* `FpiTilde c b y = Σ_{v ≤ y} piTilde c b v`.
* `FpiPrime c b y = min(y+1, N)/N`, the CDF of `Unif{0, …, N-1}` (`FpiPrime_eq_cdf_uniform`).

## Headline statements
* `U7_kolmogorov`: `∀ y : ℕ, (c-1) |F_π'(y) - F_π̃(y)| ≤ 1 - b/(c' N)`.
* `U7_le_one_add_34_div_r`: `≤ 1 + 34/r` with `r = c'/c` (the paper's U7).
* `U7_le_5_25`: `≤ 5.25` when `r ≥ 8`.
* `U7_kolmogorov_sup`, `U7_paper_sup`: the same bounds for `(c-1) · sup_y |F_π'(y) - F_π̃(y)|`.

## Route
Step 0 `step0` (from the convolution definition); F1 `B5_cdf_derivative`/`GI_derivative`,
F2 `B5_bernstein_pascal`, F3 `B5_room_derivative`/`QI_derivative`; Steps 1–2 by FTC on each
`I_i = [i/c, (i+1)/c]` and telescoping (`main_identity`, `mass_le_one`); Step 3 `step3_exact`;
Step 4 `step4_sandwich` and `U7_core`.  Steps 1(a) and 1(b) are applied in the combination
`c·(a) - c'·(b)`, i.e. one FTC per interval with antiderivative `Φ_i = c Q^{(i)} + c' (c t - i) G^{(i)}`
(`PhiI_derivative`); this is the elimination of `P` in Step 3 done at the integrand level.
Internally `b = m + 1`.
-/

open Polynomial

namespace U7Kol

/-! ## Probe lemmas copied from earlier probe files -/

/-- Copied from an earlier probe file (`B5_cdf_derivative`), unchanged.
F1 with `b + 1` trials: `(Σ_{k ≤ K} p^{(b+1)}_k)' = -(b+1) p^{(b)}_K`. -/
theorem B5_cdf_derivative (b K : ℕ) :
    derivative (∑ k ∈ Finset.range (K + 1), bernsteinPolynomial ℝ (b + 1) k)
      = -(((b : ℝ[X]) + 1) * bernsteinPolynomial ℝ b K) := by
  induction K with
  | zero =>
    simp [bernsteinPolynomial.derivative_zero]
    ring
  | succ K ih =>
    rw [Finset.sum_range_succ, derivative_add, ih, bernsteinPolynomial.derivative_succ_aux]
    ring

/-- Copied from an earlier probe file (`B5_bernstein_zero`), unchanged. F2, the `k = 0` clause. -/
theorem B5_bernstein_zero (m : ℕ) :
    bernsteinPolynomial ℝ (m + 1) 0 = (1 - X) * bernsteinPolynomial ℝ m 0 := by
  simp [bernsteinPolynomial, pow_succ]
  ring

/-- Copied from an earlier probe file (`B5_bernstein_pascal`), unchanged. F2 (Pascal rule). -/
theorem B5_bernstein_pascal (m k : ℕ) :
    bernsteinPolynomial ℝ (m + 1) (k + 1)
      = X * bernsteinPolynomial ℝ m k + (1 - X) * bernsteinPolynomial ℝ m (k + 1) := by
  rcases Nat.lt_or_ge m k with h | h
  · rw [bernsteinPolynomial.eq_zero_of_lt ℝ (by omega : m + 1 < k + 1),
      bernsteinPolynomial.eq_zero_of_lt ℝ h, bernsteinPolynomial.eq_zero_of_lt ℝ (by omega : m < k + 1)]
    ring
  · rcases Nat.eq_or_lt_of_le h with h' | h'
    · subst h'
      rw [bernsteinPolynomial.eq_zero_of_lt ℝ (by omega : k < k + 1)]
      simp [bernsteinPolynomial, pow_succ]
      ring
    · obtain ⟨d, rfl⟩ : ∃ d, m = k + 1 + d := ⟨m - (k + 1), by omega⟩
      simp only [bernsteinPolynomial]
      have e1 : k + 1 + d + 1 - (k + 1) = d + 1 := by omega
      have e2 : k + 1 + d - k = d + 1 := by omega
      have e3 : k + 1 + d - (k + 1) = d := by omega
      rw [e1, e2, e3, Nat.choose_succ_succ', Nat.cast_add]
      ring

/-- Copied from an earlier probe file (`B5_room_derivative`).  Only change: the unused simp
argument `derivative_natCast` in the `zero` case (flagged by the linter in `B5_room.out`) is dropped.
F3 with `b + 1` trials and real `n, c`:
`-Q_K' = (c + b + 1) G_K - (b+1)((c-1) t - (n - K - 1)) p^{(b)}_K`. -/
theorem B5_room_derivative (b K : ℕ) (n c : ℝ) :
    -derivative (∑ k ∈ Finset.range (K + 1),
        bernsteinPolynomial ℝ (b + 1) k * (C n - C c * X - (k : ℝ[X])))
      = (C c + (b : ℝ[X]) + 1) * (∑ k ∈ Finset.range (K + 1), bernsteinPolynomial ℝ (b + 1) k)
        - ((b : ℝ[X]) + 1) * ((C c - 1) * X - (C n - (K : ℝ[X]) - 1))
            * bernsteinPolynomial ℝ b K := by
  induction K with
  | zero =>
    have hz := B5_bernstein_zero b
    rw [Finset.sum_range_succ (fun k => bernsteinPolynomial ℝ (b + 1) k * (C n - C c * X - (k : ℝ[X]))) 0,
      Finset.sum_range_zero, zero_add,
      Finset.sum_range_succ (fun k => bernsteinPolynomial ℝ (b + 1) k) 0, Finset.sum_range_zero, zero_add,
      derivative_mul, bernsteinPolynomial.derivative_zero]
    simp only [derivative_sub, derivative_C, derivative_mul, derivative_X,
      mul_one, zero_mul, zero_add, zero_sub, Nat.cast_zero, sub_zero, add_tsub_cancel_right]
    push_cast
    linear_combination (-(b : ℝ[X]) - 1) * hz
  | succ K ih =>
    have hp := B5_bernstein_pascal b K
    rw [Finset.sum_range_succ (fun k => bernsteinPolynomial ℝ (b + 1) k * (C n - C c * X - (k : ℝ[X]))) (K + 1),
      derivative_add, neg_add, ih,
      Finset.sum_range_succ (fun k => bernsteinPolynomial ℝ (b + 1) k) (K + 1),
      derivative_mul, bernsteinPolynomial.derivative_succ_aux]
    simp only [derivative_sub, derivative_C, derivative_mul, derivative_X, derivative_natCast,
      mul_one, zero_mul, zero_add, zero_sub]
    push_cast
    linear_combination (-(b : ℝ[X]) - 1) * hp

/-! ## The actual distributions -/

/-- `p_a = (1 + a)/c` as a point of `[0, 1]`, for `a ∈ {0, …, c-2}` (encoded as `a : Fin (c - 1)`). -/
noncomputable def pA (c : ℕ) (a : Fin (c - 1)) : unitInterval :=
  ⟨(1 + ((a : ℕ) : ℝ)) / c, by
    have ha := a.isLt
    have hc : (0 : ℝ) < c := by exact_mod_cast (show 0 < c by omega)
    refine ⟨by positivity, ?_⟩
    rw [div_le_one hc]
    exact_mod_cast (show 1 + (a : ℕ) ≤ c by omega)⟩

@[simp] theorem pA_coe (c : ℕ) (a : Fin (c - 1)) :
    ((pA c a : unitInterval) : ℝ) = (1 + ((a : ℕ) : ℝ)) / c := rfl

/-- `π̃(y) = (1/(c-1)) Σ_{a=0}^{c-2} Pr(a + Bin(b, p_a) = y)`, with `Pr` computed under Mathlib's
binomial law `ProbabilityTheory.binomial b p_a`. -/
noncomputable def piTilde (c b y : ℕ) : ℝ :=
  (1 / ((c : ℝ) - 1)) *
    ∑ a : Fin (c - 1), (ProbabilityTheory.binomial b (pA c a)).real {k | (a : ℕ) + k = y}

/-- `F_π̃(y) = Σ_{v ≤ y} π̃(v)`. -/
noncomputable def FpiTilde (c b y : ℕ) : ℝ :=
  ∑ v ∈ Finset.range (y + 1), piTilde c b v

/-- `F_π'(y) = min(y+1, N)/N` with `N = c + b - 1`. -/
noncomputable def FpiPrime (c b y : ℕ) : ℝ :=
  ((min (y + 1) (c + b - 1) : ℕ) : ℝ) / ((c + b - 1 : ℕ) : ℝ)

/-- Sanity check: `F_π'` is the CDF of the uniform law on `{0, …, N-1}`. -/
theorem FpiPrime_eq_cdf_uniform (c b y : ℕ) :
    FpiPrime c b y = ∑ v ∈ Finset.range (y + 1),
      (if v < c + b - 1 then 1 / ((c + b - 1 : ℕ) : ℝ) else 0) := by
  rw [Finset.sum_ite, Finset.sum_const_zero, add_zero, Finset.sum_const, nsmul_eq_mul]
  have h : (Finset.range (y + 1)).filter (fun v => v < c + b - 1)
      = Finset.range (min (y + 1) (c + b - 1)) := by
    ext v
    simp only [Finset.mem_filter, Finset.mem_range, lt_min_iff]
  rw [h, Finset.card_range, FpiPrime, mul_one_div]

/-! ## Polynomial objects (`b = m + 1` trials) -/

/-- `G_K(t) = Σ_{k ≤ K} p^{(b)}_k(t)` (`= Pr(Bin(b, t) ≤ K)`, see `Gp_eval_eq_binomial_cdf`). -/
noncomputable def Gp (m K : ℕ) : ℝ[X] :=
  ∑ k ∈ Finset.range (K + 1), bernsteinPolynomial ℝ (m + 1) k

/-- `Q_K(t) = Σ_{k ≤ K} p^{(b)}_k(t) (n - c t - k)`, the "room" polynomial of F3. -/
noncomputable def Qp (m K : ℕ) (n c : ℝ) : ℝ[X] :=
  ∑ k ∈ Finset.range (K + 1), bernsteinPolynomial ℝ (m + 1) k * (C n - C c * X - (k : ℝ[X]))

/-- `G^{(i)} = G_{K_i}` on `I_i`, with `K_i = n - 1 - i`; it is `0` when `K_i < 0` (i.e. `n ≤ i`),
which is how negative `K_i` and ℕ subtraction are handled. -/
noncomputable def GI (m n i : ℕ) : ℝ[X] := if i < n then Gp m (n - 1 - i) else 0

/-- `q^{(i)} = q_{K_i} = p^{(b-1)}_{K_i}`; `0` when `K_i < 0`. -/
noncomputable def qI (m n i : ℕ) : ℝ[X] := if i < n then bernsteinPolynomial ℝ m (n - 1 - i) else 0

/-- `Q^{(i)} = Q_{K_i}`; the superscript indexes the interval (repair D2); `0` when `K_i < 0`. -/
noncomputable def QI (m n c i : ℕ) : ℝ[X] :=
  if i < n then Qp m (n - 1 - i) (n : ℝ) (c : ℝ) else 0

/-- `G_K(t) = Pr(Bin(b, t) ≤ K)` under Mathlib's binomial law. -/
theorem Gp_eval_eq_binomial_cdf (m K : ℕ) (p : unitInterval) :
    (Gp m K).eval (p : ℝ) = (ProbabilityTheory.binomial (m + 1) p).real (Set.Iic K) := by
  have hs : Set.Iic K = ((Finset.range (K + 1) : Finset ℕ) : Set ℕ) := by
    rw [Finset.coe_range]
    ext k
    simp only [Set.mem_Iic, Set.mem_Iio]
    omega
  rw [hs, ← MeasureTheory.sum_measureReal_singleton, Gp, eval_finsetSum]
  refine Finset.sum_congr rfl fun k _ => ?_
  rw [ProbabilityTheory.binomial_real_singleton]
  simp [bernsteinPolynomial]

/-! ## F1 and F3 on each interval -/

/-- F1 on `I_i`: `(G^{(i)})' = -b q^{(i)}`. -/
theorem GI_derivative (m n i : ℕ) :
    derivative (GI m n i) = -(((m : ℝ[X]) + 1) * qI m n i) := by
  unfold GI qI Gp
  split_ifs
  · exact B5_cdf_derivative m (n - 1 - i)
  · simp

/-- F3 on `I_i` (where `n - K_i - 1 = i`): `-(Q^{(i)})' = c' G^{(i)} - b((c-1) t - i) q^{(i)}`. -/
theorem QI_derivative (m n c i : ℕ) :
    -derivative (QI m n c i)
      = (C (c : ℝ) + (m : ℝ[X]) + 1) * GI m n i
        - ((m : ℝ[X]) + 1) * ((C (c : ℝ) - 1) * X - C (i : ℝ)) * qI m n i := by
  unfold QI GI qI Qp Gp
  split_ifs with h
  · rw [B5_room_derivative m (n - 1 - i) n c]
    have hK : C (n : ℝ) - ((n - 1 - i : ℕ) : ℝ[X]) - 1 = C (i : ℝ) := by
      rw [Nat.cast_sub (by omega), Nat.cast_sub (by omega)]
      simp only [map_natCast, Nat.cast_one]
      ring
    rw [hK]
  · simp

/-! ## The combined antiderivative and the Step-3 integrand -/

/-- `Φ_i = c Q^{(i)} + c' (c t - i) G^{(i)}`, with `c' = c + m + 1`. -/
noncomputable def PhiI (m n c i : ℕ) : ℝ[X] :=
  C (c : ℝ) * QI m n c i + (C (c : ℝ) + (m : ℝ[X]) + 1) * (C (c : ℝ) * X - C (i : ℝ)) * GI m n i

/-- The Step-3 integrand on `I_i`: `[(b+1) c t - b i] · b · q^{(i)}(t)`, with `b = m + 1`. -/
noncomputable def WI (m n c i : ℕ) : ℝ[X] :=
  (((m : ℝ[X]) + 2) * C (c : ℝ) * X - ((m : ℝ[X]) + 1) * C (i : ℝ)) * (((m : ℝ[X]) + 1) * qI m n i)

/-- The mass integrand on `I_i`: `b · q^{(i)}(t)`. -/
noncomputable def MI (m n i : ℕ) : ℝ[X] := ((m : ℝ[X]) + 1) * qI m n i

theorem WI_eval (m n c i : ℕ) (t : ℝ) :
    (WI m n c i).eval t
      = (((m : ℝ) + 2) * c * t - ((m : ℝ) + 1) * i) * (((m : ℝ) + 1) * (qI m n i).eval t) := by
  simp only [WI, eval_mul, eval_sub, eval_add, eval_natCast, eval_C, eval_X, eval_one, eval_ofNat]

theorem MI_eval (m n i : ℕ) (t : ℝ) :
    (MI m n i).eval t = ((m : ℝ) + 1) * (qI m n i).eval t := by
  simp only [MI, eval_mul, eval_add, eval_natCast, eval_one]

/-- `-Φ_i' = [(b+1) c t - b i] b q^{(i)}` (from F1 and F3). -/
theorem PhiI_derivative (m n c i : ℕ) : derivative (-PhiI m n c i) = WI m n c i := by
  have hQ : derivative (QI m n c i)
      = -((C (c : ℝ) + (m : ℝ[X]) + 1) * GI m n i
        - ((m : ℝ[X]) + 1) * ((C (c : ℝ) - 1) * X - C (i : ℝ)) * qI m n i) := by
    rw [← QI_derivative, neg_neg]
  have hG := GI_derivative m n i
  unfold PhiI WI
  simp only [derivative_neg, derivative_add, derivative_mul, derivative_sub, derivative_C,
    derivative_X, derivative_natCast, derivative_one, hQ, hG]
  ring

/-- Fundamental theorem of calculus for a polynomial. -/
theorem integral_eval_derivative (p : ℝ[X]) (a b : ℝ) :
    ∫ t in a..b, (derivative p).eval t = p.eval b - p.eval a :=
  intervalIntegral.integral_eq_sub_of_hasDerivAt (fun x _ => p.hasDerivAt x)
    ((derivative p).continuous.intervalIntegrable a b)

/-- Step 1, `c·(a) - c'·(b)` on one interval. -/
theorem integral_WI (m n c i : ℕ) (a b : ℝ) :
    ∫ t in a..b, (WI m n c i).eval t = (PhiI m n c i).eval a - (PhiI m n c i).eval b := by
  rw [← PhiI_derivative, integral_eval_derivative, eval_neg, eval_neg]
  ring

/-- Step 1(c): `G^{(i)}(a) - G^{(i)}(b) = ∫_a^b b q^{(i)}`. -/
theorem integral_MI (m n i : ℕ) (a b : ℝ) :
    ∫ t in a..b, (MI m n i).eval t = (GI m n i).eval a - (GI m n i).eval b := by
  have h : derivative (-GI m n i) = MI m n i := by
    rw [derivative_neg, GI_derivative, neg_neg]
    rfl
  rw [← h, integral_eval_derivative, eval_neg, eval_neg]
  ring

theorem PhiI_eval_left (m n c i : ℕ) (hc : (c : ℝ) ≠ 0) :
    (PhiI m n c i).eval ((i : ℝ) / c) = c * (QI m n c i).eval ((i : ℝ) / c) := by
  have h : (c : ℝ) * ((i : ℝ) / c) = i := by field_simp
  simp only [PhiI, eval_add, eval_mul, eval_C, eval_X, eval_sub, eval_natCast, eval_one, h]
  ring

theorem PhiI_eval_right (m n c i : ℕ) (hc : (c : ℝ) ≠ 0) :
    (PhiI m n c i).eval (((i : ℝ) + 1) / c)
      = c * (QI m n c i).eval (((i : ℝ) + 1) / c)
        + ((c : ℝ) + m + 1) * (GI m n i).eval (((i : ℝ) + 1) / c) := by
  have h : (c : ℝ) * (((i : ℝ) + 1) / c) = i + 1 := by field_simp
  simp only [PhiI, eval_add, eval_mul, eval_C, eval_X, eval_sub, eval_natCast, eval_one, h]
  ring

/-! ## Boundary values, junctions, positivity -/

theorem Qp_succ_eval (m K : ℕ) (n c t : ℝ) :
    (Qp m (K + 1) n c).eval t
      = (Qp m K n c).eval t
        + (bernsteinPolynomial ℝ (m + 1) (K + 1)).eval t * (n - c * t - ((K : ℝ) + 1)) := by
  simp only [Qp]
  rw [Finset.sum_range_succ _ (K + 1), eval_add]
  congr 1
  simp only [eval_mul, eval_sub, eval_C, eval_X, eval_natCast, Nat.cast_add, Nat.cast_one,
    eval_add, eval_one]

/-- Continuity at the junctions: `Q^{(i)}((i+1)/c) = Q^{(i+1)}((i+1)/c)`. -/
theorem QI_junction (m n c i : ℕ) (hc : (c : ℝ) ≠ 0) :
    (QI m n c i).eval (((i : ℝ) + 1) / c) = (QI m n c (i + 1)).eval (((i : ℝ) + 1) / c) := by
  have h : (c : ℝ) * (((i : ℝ) + 1) / c) = i + 1 := by field_simp
  by_cases h1 : i + 1 < n
  · have hK : n - 1 - i = (n - 1 - (i + 1)) + 1 := by omega
    have hcast : ((n - 1 - (i + 1) : ℕ) : ℝ) + 1 = (n : ℝ) - (i + 1) := by
      rw [Nat.cast_sub (by omega), Nat.cast_sub (by omega)]
      push_cast
      ring
    rw [QI, QI, if_pos (by omega : i < n), if_pos h1, hK, Qp_succ_eval, h, hcast]
    ring
  · by_cases h0 : i < n
    · have hK : n - 1 - i = 0 := by omega
      have hn : (n : ℝ) = i + 1 := by exact_mod_cast (show n = i + 1 by omega)
      rw [QI, QI, if_pos h0, if_neg h1, hK, eval_zero, Qp, Finset.sum_range_one, eval_mul]
      simp only [eval_sub, eval_mul, eval_C, eval_X, Nat.cast_zero, h, hn, sub_zero,
        sub_self, mul_zero]
    · rw [QI, QI, if_neg h0, if_neg (by omega)]

/-- `Q^{(0)}(0) = n`. -/
theorem QI_zero_eval_zero (m n c : ℕ) (hn : 1 ≤ n) : (QI m n c 0).eval 0 = n := by
  rw [QI, if_pos (by omega), Qp, eval_finsetSum, Finset.sum_eq_single 0]
  · simp [bernsteinPolynomial.eval_at_0]
  · intro k _ hk
    simp [bernsteinPolynomial.eval_at_0, hk]
  · intro h
    exact absurd (Finset.mem_range.mpr (by omega)) h

/-- `Q^{(c)}(1) = 0` for `n ≤ N = c + m`. -/
theorem QI_top_eval_one (m n c : ℕ) (hn : n ≤ c + m) : (QI m n c c).eval 1 = 0 := by
  rw [QI]
  split_ifs with h
  · rw [Qp, eval_finsetSum]
    refine Finset.sum_eq_zero fun k hk => ?_
    have hk' : k ≠ m + 1 := by
      simp only [Finset.mem_range] at hk
      omega
    simp [bernsteinPolynomial.eval_at_1, hk']
  · exact eval_zero

/-- `Q^{(c-1)}(1) = 0` for `n ≤ N = c + m`. -/
theorem QI_last_eval_one (m n c : ℕ) (hc : 1 ≤ c) (hn : n ≤ c + m) :
    (QI m n c (c - 1)).eval 1 = 0 := by
  have hc0 : (c : ℝ) ≠ 0 := (show (0 : ℝ) < c by exact_mod_cast (show 0 < c by omega)).ne'
  have hpt : (((c - 1 : ℕ) : ℝ) + 1) / c = 1 := by
    rw [Nat.cast_sub hc, Nat.cast_one, sub_add_cancel, div_self hc0]
  have h := QI_junction m n c (c - 1) hc0
  rw [hpt, show c - 1 + 1 = c by omega] at h
  rw [h, QI_top_eval_one m n c hn]

/-- `G^{(0)}(0) = G_{n-1}(0) = 1` for `n ≥ 1`. -/
theorem GI_zero_eval_zero (m n : ℕ) (hn : 1 ≤ n) : (GI m n 0).eval 0 = 1 := by
  rw [GI, if_pos (by omega), Gp, eval_finsetSum, Finset.sum_eq_single 0]
  · simp [bernsteinPolynomial.eval_at_0]
  · intro k _ hk
    simp [bernsteinPolynomial.eval_at_0, hk]
  · intro h
    exact absurd (Finset.mem_range.mpr (by omega)) h

/-- `G^{(c-1)}(1) = G_{n-c}(1) = 0` for `n ≤ N = c + m`. -/
theorem GI_last_eval_one (m n c : ℕ) (hc : 1 ≤ c) (hn : n ≤ c + m) :
    (GI m n (c - 1)).eval 1 = 0 := by
  rw [GI]
  split_ifs with h
  · rw [Gp, eval_finsetSum]
    refine Finset.sum_eq_zero fun k hk => ?_
    have hk' : k ≠ m + 1 := by
      simp only [Finset.mem_range] at hk
      omega
    simp [bernsteinPolynomial.eval_at_1, hk']
  · exact eval_zero

theorem bern_eval_nonneg (n ν : ℕ) {t : ℝ} (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ (bernsteinPolynomial ℝ n ν).eval t := by
  have : 0 ≤ 1 - t := by linarith
  simp only [bernsteinPolynomial, eval_mul, eval_pow, eval_sub, eval_one, eval_X, eval_natCast]
  positivity

theorem GI_eval_nonneg (m n i : ℕ) {t : ℝ} (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ (GI m n i).eval t := by
  rw [GI]
  split_ifs
  · rw [Gp, eval_finsetSum]
    exact Finset.sum_nonneg fun k _ => bern_eval_nonneg _ _ h0 h1
  · simp

theorem qI_eval_nonneg (m n i : ℕ) {t : ℝ} (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    0 ≤ (qI m n i).eval t := by
  rw [qI]
  split_ifs
  · exact bern_eval_nonneg _ _ h0 h1
  · simp

/-- `G^{(i+1)} ≤ G^{(i)}` on `[0, 1]` (the difference is `p^{(b)}_{K_i} ≥ 0`). -/
theorem GI_succ_le (m n i : ℕ) {t : ℝ} (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    (GI m n (i + 1)).eval t ≤ (GI m n i).eval t := by
  by_cases h : i + 1 < n
  · rw [GI, GI, if_pos h, if_pos (show i < n by omega)]
    have hK : n - 1 - i = (n - 1 - (i + 1)) + 1 := by omega
    rw [hK, Gp, Gp, Finset.sum_range_succ _ (n - 1 - (i + 1) + 1), eval_add]
    linarith [bern_eval_nonneg (m + 1) (n - 1 - (i + 1) + 1) h0 h1]
  · rw [GI, if_neg h, eval_zero]
    exact GI_eval_nonneg m n i h0 h1

/-- `G_K ≡ 1` for `K ≥ b`. -/
theorem Gp_eq_one (m K : ℕ) (hK : m + 1 ≤ K) : Gp m K = 1 := by
  rw [Gp, ← bernsteinPolynomial.sum ℝ (m + 1)]
  symm
  apply Finset.sum_subset
  · intro k hk
    simp only [Finset.mem_range] at hk ⊢
    omega
  · intro k hk hk'
    simp only [Finset.mem_range, not_lt] at hk hk'
    exact bernsteinPolynomial.eq_zero_of_lt ℝ (by omega)

/-! ## Step 0 (from the convolution definition) -/

/-- `Pr(a + Bin(b, p) = v) = p^{(b)}_{v-a}(p)` if `a ≤ v`, else `0`. -/
theorem binomial_shift_real (b a v : ℕ) (p : unitInterval) :
    (ProbabilityTheory.binomial b p).real {k | a + k = v}
      = if a ≤ v then (bernsteinPolynomial ℝ b (v - a)).eval (p : ℝ) else 0 := by
  split_ifs with h
  · have hs : {k | a + k = v} = ({v - a} : Set ℕ) := by
      ext k
      simp only [Set.mem_ofPred_eq, Set.mem_singleton_iff]
      omega
    rw [hs, ProbabilityTheory.binomial_real_singleton]
    simp [bernsteinPolynomial]
  · have hs : {k | a + k = v} = (∅ : Set ℕ) := by
      ext k
      simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
      omega
    rw [hs, MeasureTheory.measureReal_empty]

theorem sum_shift_bern (m a y : ℕ) (p : ℝ) :
    ∑ v ∈ Finset.range (y + 1),
        (if a ≤ v then (bernsteinPolynomial ℝ (m + 1) (v - a)).eval p else 0)
      = if a ≤ y then (Gp m (y - a)).eval p else 0 := by
  split_ifs with h
  · rw [show y + 1 = a + (y - a + 1) by omega, Finset.sum_range_add, Gp, eval_finsetSum]
    rw [Finset.sum_eq_zero (fun x hx => if_neg (by simp only [Finset.mem_range] at hx; omega)),
      zero_add]
    refine Finset.sum_congr rfl fun x _ => ?_
    rw [if_pos (by omega), Nat.add_sub_cancel_left]
  · exact Finset.sum_eq_zero fun x hx => if_neg (by simp only [Finset.mem_range] at hx; omega)

/-- **Step 0.** `(c-1) F_π̃(y) = Σ_{j=1}^{c-1} G_{n-j}(j/c)` with `n = y + 1`, written with
`a = j - 1`; the term is `G^{(a)}((a+1)/c) = G_{n-1-a}((a+1)/c)`, and `0` when `n - j < 0`. -/
theorem step0 (c m y : ℕ) (hc : 2 ≤ c) :
    ((c : ℝ) - 1) * FpiTilde c (m + 1) y
      = ∑ a ∈ Finset.range (c - 1), (GI m (y + 1) a).eval (((a : ℝ) + 1) / c) := by
  have hc1 : (c : ℝ) - 1 ≠ 0 := by
    have : (2 : ℝ) ≤ c := by exact_mod_cast hc
    linarith
  rw [FpiTilde, Finset.mul_sum]
  simp_rw [piTilde, ← mul_assoc, mul_one_div_cancel hc1, one_mul]
  rw [Finset.sum_comm]
  simp_rw [binomial_shift_real, pA_coe, sum_shift_bern]
  rw [Finset.sum_range]
  refine Finset.sum_congr rfl fun a _ => ?_
  rw [GI]
  by_cases h : (a : ℕ) ≤ y
  · rw [if_pos h, if_pos (by omega), show y + 1 - 1 - (a : ℕ) = y - a by omega, add_comm (1 : ℝ)]
  · rw [if_neg h, if_neg (by omega), eval_zero]

/-! ## Steps 1–2: FTC on each interval and telescoping -/

/-- Summed Step 1 and telescoping (uses `Q^{(0)}(0) = n`, the junctions, `Q^{(c)}(1) = 0` and
`G_{n-c}(1) = 0`): `c n - c' (c-1) F_π̃ = Σ_i ∫_{I_i} [(b+1) c t - b i] b q^{(i)}`. -/
theorem main_identity (c m n : ℕ) (hc : 2 ≤ c) (hn1 : 1 ≤ n) (hnN : n ≤ c + m) :
    (c : ℝ) * n - ((c : ℝ) + m + 1) * ∑ a ∈ Finset.range (c - 1), (GI m n a).eval (((a : ℝ) + 1) / c)
      = ∑ i ∈ Finset.range c, ∫ t in (i : ℝ) / c..((i : ℝ) + 1) / c, (WI m n c i).eval t := by
  have hc0 : (c : ℝ) ≠ 0 := by
    have : (2 : ℝ) ≤ c := by exact_mod_cast hc
    exact (show (0 : ℝ) < c by linarith).ne'
  have hterm : ∀ i ∈ Finset.range c,
      ∫ t in (i : ℝ) / c..((i : ℝ) + 1) / c, (WI m n c i).eval t
        = (c : ℝ) * ((QI m n c i).eval ((i : ℝ) / c)
              - (QI m n c (i + 1)).eval (((i + 1 : ℕ) : ℝ) / c))
          - ((c : ℝ) + m + 1) * (GI m n i).eval (((i : ℝ) + 1) / c) := by
    intro i _
    rw [integral_WI, PhiI_eval_left m n c i hc0, PhiI_eval_right m n c i hc0,
      QI_junction m n c i hc0]
    push_cast
    ring
  rw [Finset.sum_congr rfl hterm, Finset.sum_sub_distrib, ← Finset.mul_sum, ← Finset.mul_sum,
    Finset.sum_range_sub' (fun i => (QI m n c i).eval ((i : ℝ) / c))]
  have hr : Finset.range c = Finset.range (c - 1 + 1) := by
    congr 1
    omega
  rw [hr, Finset.sum_range_succ]
  have hpt : (((c - 1 : ℕ) : ℝ) + 1) / c = 1 := by
    rw [Nat.cast_sub (by omega), Nat.cast_one, sub_add_cancel, div_self hc0]
  simp only [Nat.cast_zero, zero_div]
  rw [hpt, GI_last_eval_one m n c (by omega) hnN, QI_zero_eval_zero m n c hn1, div_self hc0,
    QI_top_eval_one m n c hnN]
  ring

/-- The mass `m_n = Σ_i ∫_{I_i} b q^{(i)}` is at most `1`. -/
theorem mass_le_one (c m n : ℕ) (hc : 1 ≤ c) (hn1 : 1 ≤ n) :
    ∑ i ∈ Finset.range c, ∫ t in (i : ℝ) / c..((i : ℝ) + 1) / c, ((m : ℝ) + 1) * (qI m n i).eval t
      ≤ 1 := by
  have hcpos : (0 : ℝ) < c := by exact_mod_cast hc
  simp_rw [← MI_eval, integral_MI]
  calc ∑ i ∈ Finset.range c, ((GI m n i).eval ((i : ℝ) / c) - (GI m n i).eval (((i : ℝ) + 1) / c))
      ≤ ∑ i ∈ Finset.range c,
          ((GI m n i).eval ((i : ℝ) / c) - (GI m n (i + 1)).eval (((i + 1 : ℕ) : ℝ) / c)) := by
        refine Finset.sum_le_sum fun i hi => ?_
        simp only [Finset.mem_range] at hi
        have h0 : (0 : ℝ) ≤ ((i : ℝ) + 1) / c := by positivity
        have h1 : ((i : ℝ) + 1) / c ≤ 1 := by
          rw [div_le_one hcpos]
          exact_mod_cast (show i + 1 ≤ c by omega)
        have := GI_succ_le m n i h0 h1
        push_cast
        linarith
    _ = (GI m n 0).eval (((0 : ℕ) : ℝ) / c) - (GI m n c).eval (((c : ℕ) : ℝ) / c) :=
        Finset.sum_range_sub' (fun i => (GI m n i).eval ((i : ℝ) / c)) c
    _ ≤ 1 := by
        rw [Nat.cast_zero, zero_div, GI_zero_eval_zero m n hn1, div_self hcpos.ne']
        have := GI_eval_nonneg m n c (t := 1) zero_le_one le_rfl
        linarith

theorem interval_facts (c i : ℕ) (hi : i < c) {t : ℝ}
    (ht : t ∈ Set.Icc ((i : ℝ) / c) (((i : ℝ) + 1) / c)) :
    0 ≤ t ∧ t ≤ 1 ∧ (i : ℝ) ≤ c * t ∧ c * t ≤ i + 1 := by
  have hcpos : (0 : ℝ) < c := by exact_mod_cast (show 0 < c by omega)
  obtain ⟨h1, h2⟩ := ht
  rw [div_le_iff₀ hcpos] at h1
  rw [le_div_iff₀ hcpos] at h2
  have hic : (i : ℝ) + 1 ≤ c := by exact_mod_cast (show i + 1 ≤ c by omega)
  have hi0 : (0 : ℝ) ≤ i := Nat.cast_nonneg i
  refine ⟨?_, ?_, by linarith, by linarith⟩
  · nlinarith
  · nlinarith

/-- The mass is nonnegative (so `m_n ∈ [0, 1]` with `mass_le_one`). -/
theorem mass_nonneg (c m n : ℕ) :
    0 ≤ ∑ i ∈ Finset.range c, ∫ t in (i : ℝ) / c..((i : ℝ) + 1) / c,
      ((m : ℝ) + 1) * (qI m n i).eval t := by
  refine Finset.sum_nonneg fun i hi => ?_
  simp only [Finset.mem_range] at hi
  have hcpos : (0 : ℝ) < c := by exact_mod_cast (show 0 < c by omega)
  refine intervalIntegral.integral_nonneg
    (div_le_div_of_nonneg_right (by linarith) hcpos.le) fun t ht => ?_
  obtain ⟨h0, h1, -, -⟩ := interval_facts c i hi ht
  exact mul_nonneg (by positivity) (qI_eval_nonneg m n i h0 h1)

/-- On `I_i` the weight `(b+1) c t - b i` lies in `[0, c']`, and `q^{(i)} ≥ 0`. -/
theorem WI_eval_bounds (m n c i : ℕ) (hi : i < c) {t : ℝ}
    (ht : t ∈ Set.Icc ((i : ℝ) / c) (((i : ℝ) + 1) / c)) :
    0 ≤ (WI m n c i).eval t ∧ (WI m n c i).eval t ≤ ((c : ℝ) + m + 1) * (MI m n i).eval t := by
  obtain ⟨h0, h1, hl, hr⟩ := interval_facts c i hi ht
  have hq := qI_eval_nonneg m n i h0 h1
  have hic : (i : ℝ) + 1 ≤ c := by exact_mod_cast (show i + 1 ≤ c by omega)
  have hm : (0 : ℝ) ≤ m := Nat.cast_nonneg m
  have hi0 : (0 : ℝ) ≤ i := Nat.cast_nonneg i
  have hw0 : 0 ≤ ((m : ℝ) + 2) * c * t - ((m : ℝ) + 1) * i := by
    nlinarith [mul_nonneg hm (sub_nonneg.mpr hl)]
  have hw1 : ((m : ℝ) + 2) * c * t - ((m : ℝ) + 1) * i ≤ (c : ℝ) + m + 1 := by
    nlinarith [mul_le_mul_of_nonneg_left hr (by linarith : (0 : ℝ) ≤ (m : ℝ) + 2)]
  have hbq : 0 ≤ ((m : ℝ) + 1) * (qI m n i).eval t := by positivity
  rw [WI_eval, MI_eval]
  exact ⟨mul_nonneg hw0 hbq, mul_le_mul_of_nonneg_right hw1 hbq⟩

theorem W_nonneg (c m n : ℕ) :
    0 ≤ ∑ i ∈ Finset.range c, ∫ t in (i : ℝ) / c..((i : ℝ) + 1) / c, (WI m n c i).eval t := by
  refine Finset.sum_nonneg fun i hi => ?_
  simp only [Finset.mem_range] at hi
  have hcpos : (0 : ℝ) < c := by exact_mod_cast (show 0 < c by omega)
  refine intervalIntegral.integral_nonneg
    (div_le_div_of_nonneg_right (by linarith) hcpos.le) fun t ht => ?_
  exact (WI_eval_bounds m n c i hi ht).1

theorem W_le (c m n : ℕ) :
    ∑ i ∈ Finset.range c, ∫ t in (i : ℝ) / c..((i : ℝ) + 1) / c, (WI m n c i).eval t
      ≤ ((c : ℝ) + m + 1)
        * ∑ i ∈ Finset.range c, ∫ t in (i : ℝ) / c..((i : ℝ) + 1) / c, (MI m n i).eval t := by
  rw [Finset.mul_sum]
  refine Finset.sum_le_sum fun i hi => ?_
  simp only [Finset.mem_range] at hi
  have hcpos : (0 : ℝ) < c := by exact_mod_cast (show 0 < c by omega)
  rw [← intervalIntegral.integral_const_mul]
  refine intervalIntegral.integral_mono_on
    (div_le_div_of_nonneg_right (by linarith) hcpos.le)
    ((WI m n c i).continuous.intervalIntegrable _ _)
    ((continuous_const.mul (MI m n i).continuous).intervalIntegrable _ _) fun t ht => ?_
  exact (WI_eval_bounds m n c i hi ht).2

/-! ## Step 3 and Step 4 -/

theorem FpiPrime_eq (c b y : ℕ) (hy : y + 1 ≤ c + b - 1) :
    FpiPrime c b y = ((y : ℝ) + 1) / ((c + b - 1 : ℕ) : ℝ) := by
  rw [FpiPrime, min_eq_left hy, Nat.cast_add_one]

theorem FpiPrime_eq_one (c b y : ℕ) (hN : 0 < c + b - 1) (hy : c + b - 1 ≤ y + 1) :
    FpiPrime c b y = 1 := by
  rw [FpiPrime, min_eq_right hy, div_self (Nat.cast_ne_zero.mpr hN.ne')]

/-- **Step 3** (exact formula), for `n = y + 1 ≤ N`, `b = m + 1`, `c' = c + m + 1`, `N = c + m`:
`D(n) = (c-1)(F_π̃(y) - F_π'(y)) = n b/(c' N) - (1/c') Σ_i ∫_{I_i} [(b+1) c t - b i] b q_{K_i}(t) dt`. -/
theorem step3_exact (c m y : ℕ) (hc : 2 ≤ c) (hy : y + 1 ≤ c + m) :
    ((c : ℝ) - 1) * (FpiTilde c (m + 1) y - FpiPrime c (m + 1) y)
      = ((y : ℝ) + 1) * ((m : ℝ) + 1) / (((c : ℝ) + m + 1) * ((c : ℝ) + m))
        - 1 / ((c : ℝ) + m + 1) * ∑ i ∈ Finset.range c, ∫ t in (i : ℝ) / c..((i : ℝ) + 1) / c,
            (((m : ℝ) + 2) * c * t - ((m : ℝ) + 1) * i) * (((m : ℝ) + 1) * (qI m (y + 1) i).eval t) := by
  have hcr : (2 : ℝ) ≤ c := by exact_mod_cast hc
  have hmr : (0 : ℝ) ≤ m := Nat.cast_nonneg m
  have h0 := step0 c m y hc
  have hmain := main_identity c m (y + 1) hc (by omega) hy
  simp only [WI_eval] at hmain
  have hFp := FpiPrime_eq c (m + 1) y (by omega)
  have hcast : ((c + (m + 1) - 1 : ℕ) : ℝ) = (c : ℝ) + m := by
    rw [show c + (m + 1) - 1 = c + m by omega]
    push_cast
    ring
  rw [hcast] at hFp
  rw [mul_sub, h0, hFp, ← hmain]
  have hN : (c : ℝ) + m ≠ 0 := (show (0 : ℝ) < (c : ℝ) + m by linarith).ne'
  have hc' : (c : ℝ) + m + 1 ≠ 0 := (show (0 : ℝ) < (c : ℝ) + m + 1 by linarith).ne'
  push_cast
  field_simp
  ring

/-- **Step 4** sandwich: `n b/(c' N) - m_n ≤ D(n) ≤ n b/(c' N)` for `n = y + 1 ≤ N`. -/
theorem step4_sandwich (c m y : ℕ) (hc : 2 ≤ c) (hy : y + 1 ≤ c + m) :
    ((y : ℝ) + 1) * ((m : ℝ) + 1) / (((c : ℝ) + m + 1) * ((c : ℝ) + m))
        - ∑ i ∈ Finset.range c, ∫ t in (i : ℝ) / c..((i : ℝ) + 1) / c,
            ((m : ℝ) + 1) * (qI m (y + 1) i).eval t
      ≤ ((c : ℝ) - 1) * (FpiTilde c (m + 1) y - FpiPrime c (m + 1) y)
    ∧ ((c : ℝ) - 1) * (FpiTilde c (m + 1) y - FpiPrime c (m + 1) y)
      ≤ ((y : ℝ) + 1) * ((m : ℝ) + 1) / (((c : ℝ) + m + 1) * ((c : ℝ) + m)) := by
  have hc' : (0 : ℝ) < (c : ℝ) + m + 1 := by positivity
  have hW0 := W_nonneg c m (y + 1)
  have hWle := W_le c m (y + 1)
  simp only [WI_eval, MI_eval] at hW0 hWle
  rw [step3_exact c m y hc hy]
  set W := ∑ i ∈ Finset.range c, ∫ t in (i : ℝ) / c..((i : ℝ) + 1) / c,
      (((m : ℝ) + 2) * c * t - ((m : ℝ) + 1) * i) * (((m : ℝ) + 1) * (qI m (y + 1) i).eval t)
  set M := ∑ i ∈ Finset.range c, ∫ t in (i : ℝ) / c..((i : ℝ) + 1) / c,
      ((m : ℝ) + 1) * (qI m (y + 1) i).eval t
  have h1 : 1 / ((c : ℝ) + m + 1) * W ≤ M :=
    calc 1 / ((c : ℝ) + m + 1) * W ≤ 1 / ((c : ℝ) + m + 1) * (((c : ℝ) + m + 1) * M) :=
          mul_le_mul_of_nonneg_left hWle (by positivity)
      _ = M := by field_simp
  have h2 : 0 ≤ 1 / ((c : ℝ) + m + 1) * W := mul_nonneg (by positivity) hW0
  constructor <;> linarith

/-! ## The case `y ≥ N - 1`, where `D = 0` -/

theorem FpiTilde_eq_one (c m y : ℕ) (hc : 2 ≤ c) (hy : c + m ≤ y + 1) :
    FpiTilde c (m + 1) y = 1 := by
  have h0 := step0 c m y hc
  have hterm : ∀ a ∈ Finset.range (c - 1), (GI m (y + 1) a).eval (((a : ℝ) + 1) / c) = 1 := by
    intro a ha
    simp only [Finset.mem_range] at ha
    rw [GI, if_pos (by omega), Gp_eq_one m _ (by omega), eval_one]
  rw [Finset.sum_congr rfl hterm, Finset.sum_const, Finset.card_range, nsmul_eq_mul, mul_one,
    Nat.cast_sub (by omega), Nat.cast_one] at h0
  have hc1 : (c : ℝ) - 1 ≠ 0 := by
    have : (2 : ℝ) ≤ c := by exact_mod_cast hc
    exact (show (0 : ℝ) < (c : ℝ) - 1 by linarith).ne'
  exact mul_left_cancel₀ hc1 (h0.trans (mul_one _).symm)

/-! ## Main theorem and corollaries -/

/-- The target theorem with `b = m + 1`, `c' = c + m + 1`, `N = c + m`. -/
theorem U7_core (c m : ℕ) (hc : 2 ≤ c) (y : ℕ) :
    ((c : ℝ) - 1) * |FpiPrime c (m + 1) y - FpiTilde c (m + 1) y|
      ≤ 1 - ((m : ℝ) + 1) / (((c : ℝ) + m + 1) * ((c : ℝ) + m)) := by
  have hcr : (2 : ℝ) ≤ c := by exact_mod_cast hc
  have hmr : (0 : ℝ) ≤ m := Nat.cast_nonneg m
  have hyr : (0 : ℝ) ≤ y := Nat.cast_nonneg y
  have hpos : (0 : ℝ) < ((c : ℝ) + m + 1) * ((c : ℝ) + m) := by positivity
  by_cases hy : c + m ≤ y + 1
  · rw [FpiTilde_eq_one c m y hc hy, FpiPrime_eq_one c (m + 1) y (by omega) (by omega),
      sub_self, abs_zero, mul_zero, sub_nonneg, div_le_one hpos]
    nlinarith
  · replace hy : y + 1 < c + m := by omega
    obtain ⟨hlo, hhi⟩ := step4_sandwich c m y hc (by omega)
    have hM := mass_le_one c m (y + 1) (by omega) (by omega)
    have hb1 : ((m : ℝ) + 1) / (((c : ℝ) + m + 1) * ((c : ℝ) + m))
        ≤ ((y : ℝ) + 1) * ((m : ℝ) + 1) / (((c : ℝ) + m + 1) * ((c : ℝ) + m)) := by
      apply div_le_div_of_nonneg_right _ hpos.le
      nlinarith
    have hb2 : ((y : ℝ) + 1) * ((m : ℝ) + 1) / (((c : ℝ) + m + 1) * ((c : ℝ) + m))
        ≤ 1 - ((m : ℝ) + 1) / (((c : ℝ) + m + 1) * ((c : ℝ) + m)) := by
      rw [le_sub_iff_add_le, ← add_div, div_le_one hpos]
      have : (y : ℝ) + 1 + 1 ≤ (c : ℝ) + m := by
        exact_mod_cast (show y + 1 + 1 ≤ c + m by omega)
      nlinarith [mul_le_mul_of_nonneg_right this (by linarith : (0 : ℝ) ≤ (m : ℝ) + 1),
        mul_nonneg (by linarith : (0 : ℝ) ≤ (c : ℝ) + m) (by linarith : (0 : ℝ) ≤ (c : ℝ))]
    rw [abs_sub_comm, show ((c : ℝ) - 1) * |FpiTilde c (m + 1) y - FpiPrime c (m + 1) y|
        = |((c : ℝ) - 1) * (FpiTilde c (m + 1) y - FpiPrime c (m + 1) y)| by
          rw [abs_mul, abs_of_nonneg (show (0 : ℝ) ≤ (c : ℝ) - 1 by linarith)], abs_le]
    constructor <;> linarith

/-- **Target theorem (strengthened Lemma U7).** For integers `c ≥ 2`, `b ≥ 1` and every `y : ℕ`,
`(c-1) |F_π'(y) - F_π̃(y)| ≤ 1 - b/(c' N)` with `c' = c + b`, `N = c + b - 1`. -/
theorem U7_kolmogorov (c b : ℕ) (hc : 2 ≤ c) (hb : 1 ≤ b) (y : ℕ) :
    ((c : ℝ) - 1) * |FpiPrime c b y - FpiTilde c b y|
      ≤ 1 - (b : ℝ) / (((c : ℝ) + b) * ((c : ℝ) + b - 1)) := by
  obtain ⟨m, rfl⟩ : ∃ m, b = m + 1 := ⟨b - 1, by omega⟩
  have h := U7_core c m hc y
  have hrhs : ((m + 1 : ℕ) : ℝ) / (((c : ℝ) + ((m + 1 : ℕ) : ℝ)) * ((c : ℝ) + ((m + 1 : ℕ) : ℝ) - 1))
      = ((m : ℝ) + 1) / (((c : ℝ) + m + 1) * ((c : ℝ) + m)) := by
    push_cast
    ring
  rw [hrhs]
  exact h

/-- The same bound for the Kolmogorov distance `sup_y |F_π'(y) - F_π̃(y)|`. -/
theorem U7_kolmogorov_sup (c b : ℕ) (hc : 2 ≤ c) (hb : 1 ≤ b) :
    ((c : ℝ) - 1) * (⨆ y : ℕ, |FpiPrime c b y - FpiTilde c b y|)
      ≤ 1 - (b : ℝ) / (((c : ℝ) + b) * ((c : ℝ) + b - 1)) := by
  have hc1 : (0 : ℝ) < (c : ℝ) - 1 := by
    have : (2 : ℝ) ≤ c := by exact_mod_cast hc
    linarith
  rw [← le_div_iff₀' hc1]
  exact ciSup_le fun y => (le_div_iff₀' hc1).mpr (U7_kolmogorov c b hc hb y)

/-- **Corollary (the paper's U7).** `(c-1) |F_π'(y) - F_π̃(y)| ≤ 1 + 34/r`, `r = c'/c`. -/
theorem U7_le_one_add_34_div_r (c b : ℕ) (hc : 2 ≤ c) (hb : 1 ≤ b) (y : ℕ) :
    ((c : ℝ) - 1) * |FpiPrime c b y - FpiTilde c b y| ≤ 1 + 34 / (((c : ℝ) + b) / c) := by
  have h := U7_kolmogorov c b hc hb y
  have hcr : (2 : ℝ) ≤ c := by exact_mod_cast hc
  have hbr : (0 : ℝ) ≤ b := Nat.cast_nonneg b
  have h1 : 0 ≤ (b : ℝ) / (((c : ℝ) + b) * ((c : ℝ) + b - 1)) :=
    div_nonneg hbr (mul_nonneg (by linarith) (by linarith))
  have h2 : 0 ≤ 34 / (((c : ℝ) + b) / c) := by positivity
  linarith

/-- **Corollary.** `(c-1) |F_π'(y) - F_π̃(y)| ≤ 5.25` when `r = c'/c ≥ 8`. -/
theorem U7_le_5_25 (c b : ℕ) (hc : 2 ≤ c) (hb : 1 ≤ b) (y : ℕ) :
    8 ≤ ((c : ℝ) + b) / c → ((c : ℝ) - 1) * |FpiPrime c b y - FpiTilde c b y| ≤ 5.25 := by
  intro _
  have h := U7_kolmogorov c b hc hb y
  have hcr : (2 : ℝ) ≤ c := by exact_mod_cast hc
  have hbr : (0 : ℝ) ≤ b := Nat.cast_nonneg b
  have h1 : 0 ≤ (b : ℝ) / (((c : ℝ) + b) * ((c : ℝ) + b - 1)) :=
    div_nonneg hbr (mul_nonneg (by linarith) (by linarith))
  have h3 : (1 : ℝ) ≤ 5.25 := by norm_num
  linarith

/-- Both corollaries for the Kolmogorov distance `sup_y |F_π'(y) - F_π̃(y)|`. -/
theorem U7_paper_sup (c b : ℕ) (hc : 2 ≤ c) (hb : 1 ≤ b) :
    ((c : ℝ) - 1) * (⨆ y : ℕ, |FpiPrime c b y - FpiTilde c b y|) ≤ 1 + 34 / (((c : ℝ) + b) / c)
    ∧ (8 ≤ ((c : ℝ) + b) / c →
        ((c : ℝ) - 1) * (⨆ y : ℕ, |FpiPrime c b y - FpiTilde c b y|) ≤ 5.25) := by
  have h := U7_kolmogorov_sup c b hc hb
  have hcr : (2 : ℝ) ≤ c := by exact_mod_cast hc
  have hbr : (0 : ℝ) ≤ b := Nat.cast_nonneg b
  have h1 : 0 ≤ (b : ℝ) / (((c : ℝ) + b) * ((c : ℝ) + b - 1)) :=
    div_nonneg hbr (mul_nonneg (by linarith) (by linarith))
  have h2 : 0 ≤ 34 / (((c : ℝ) + b) / c) := by positivity
  have h3 : (1 : ℝ) ≤ 5.25 := by norm_num
  exact ⟨by linarith, fun _ => by linarith⟩

end U7Kol

#print axioms U7Kol.U7_kolmogorov
#print axioms U7Kol.U7_kolmogorov_sup
#print axioms U7Kol.U7_le_one_add_34_div_r
#print axioms U7Kol.U7_le_5_25
#print axioms U7Kol.U7_paper_sup
#print axioms U7Kol.step0
#print axioms U7Kol.step3_exact
#print axioms U7Kol.step4_sandwich
#print axioms U7Kol.Gp_eval_eq_binomial_cdf
#print axioms U7Kol.FpiPrime_eq_cdf_uniform


==> anc/formal_companion/lean/src/A36FS/U7Printed.lean <==
import A36FS.U7Kol

/-!
# A36FS.U7Printed — Lemma U7 exactly as printed in its revised form (full-support branch)

Paper (revised appendix_thmm.tex 8db5d50c…): "For one round from `c ≥ 2` to `c' = c + b`, `b ≥ 1`,
`(c-1) max_y |F_π'(y) - F_π̃(y)| ≤ 1 - b/(c'(c'-1)) < 1`."  `U7Kol.U7_kolmogorov_sup` is the non-strict inequality;
this file adds the displayed final `< 1` (an independent review's coverage note), so the whole display is one named declaration.
-/

namespace U7Kol

/-- **Lemma U7 as printed**: `(c-1) · sup_y |F_π'(y) - F_π̃(y)| ≤ 1 - b/(c'(c'-1))`, and `1 - b/(c'(c'-1)) < 1`. -/
theorem U7_printed (c b : ℕ) (hc : 2 ≤ c) (hb : 1 ≤ b) :
    ((c : ℝ) - 1) * (⨆ y : ℕ, |FpiPrime c b y - FpiTilde c b y|)
        ≤ 1 - (b : ℝ) / (((c : ℝ) + b) * ((c : ℝ) + b - 1)) ∧
      1 - (b : ℝ) / (((c : ℝ) + b) * ((c : ℝ) + b - 1)) < 1 := by
  refine ⟨U7_kolmogorov_sup c b hc hb, ?_⟩
  have hb' : (0 : ℝ) < b := by exact_mod_cast hb
  have hc' : (2 : ℝ) ≤ c := by exact_mod_cast hc
  have hpos : (0 : ℝ) < ((c : ℝ) + b) * ((c : ℝ) + b - 1) := by
    apply mul_pos <;> linarith
  have : 0 < (b : ℝ) / (((c : ℝ) + b) * ((c : ℝ) + b - 1)) := div_pos hb' hpos
  linarith

end U7Kol

#print axioms U7Kol.U7_printed


==> anc/formal_companion/lean/src/A36FS/X0/CountReduction.lean <==
/-
A36FS.X0.CountReduction: Appendix I's fact X0, the count reduction for finite predrawn mixtures
on the full-support target, stated as two separate theorems.

* `X0_mixture_le` (inequality, every finite predrawn mixture): for every `μ : SchedMix n` (finitely many full labelled
  schedules, nonnegative weights summing to one) with output law `Q_μ = mixLawE (fsOracle n) μ`,
  `KLx (fsTarget n) (symW Q_μ) ≤ KLx (fsTarget n) Q_μ`.  Here `symW Q x = Q{y : |y| = |x|} / C(n,|x|)` is the
  count-symmetrization, and `KLx (fsTarget n) (symW Q)` is the count-marginal KL `KL(p_W ‖ Q_W)` in the `KLx` support
  convention (`KLx_symW_eq_KLW`): the real sum `countKL` when every count has positive mass (`KLx_symW_eq_countKL`),
  and `⊤` otherwise (`KLx_eq_top_of_count_zero`).  Proof: the count map `x ↦ |x|` and the shared adapter
  `A36RW.DPI.KLx_margAlong_le` (finite data processing).
* `X0_relabel_eq` (equality under the stated relabelling symmetry): the uniform relabelling over all of `Sym(n)` of a
  general mixture, `A36RW.Relabel.relabelMix univ`, has law exactly `symW Q_μ` (`relabel_law`), so its KL is the
  count-marginal KL, and it has the same scheduled mean (`A36RW.Relabel.mixCost_relabelMix`).
* `X0_relabel_le`: hence relabelling a mixture never increases `F` and keeps its cost.

The one-profile identity T1 (`A36FS.T1.KLx_relabel_eq_countKL`, for the relabelling of a single full schedule) is a
special case of `X0_relabel_eq` and is not used here.
-/
import A36RW.Interface.DPI
import A36RW.Interface.Relabel
import A36RW.Interface.Mix
import A36FS.T1.Link
import A36FS.Thm8.Relabel
import A36FS.Thm9.DataProc
import A36FS.Thm9.PerRule
import A36FS.Thm7.Singletons
import A36RW.Balanced.Cor2c

set_option autoImplicit false

namespace A36FS.X0

open AGF A36RW A36RW.DPI A36FS.Thm8.Lift Finset

variable {n : ℕ}

/-! ## §1 The count map and the count-symmetrized law -/

/-- The count map `x ↦ |x|`, valued in `{0, …, n}`. -/
def cnt (x : Fin n → Bool) : Fin (n + 1) := ⟨A36FS.ones x, Nat.lt_succ_of_le (A36FS.ones_le x)⟩

/-- The count-symmetrized law `Q̄(x) = Q{y : |y| = |x|} / C(n, |x|)`: the count law `Q_W = margAlong cnt Q`, spread
uniformly over each weight class. -/
noncomputable def symW (Q : (Fin n → Bool) → ℝ) (x : Fin n → Bool) : ℝ :=
  margAlong cnt Q (cnt x) / (n.choose (A36FS.ones x) : ℝ)

/-- The count law at `k` is the `Q`-mass of the words with `k` ones. -/
lemma margAlong_cnt_eq (Q : (Fin n → Bool) → ℝ) (k : Fin (n + 1)) :
    margAlong cnt Q k = ∑ x ∈ univ.filter (fun x : Fin n → Bool => A36FS.ones x = k.val), Q x := by
  unfold margAlong
  congr 1
  exact Finset.filter_congr (fun x _ => by simp [cnt, Fin.ext_iff])

/-- The target's count law is uniform on `{0, …, n}`. -/
lemma margAlong_cnt_target (k : Fin (n + 1)) : margAlong cnt (fsTarget n).p k = 1 / ((n : ℝ) + 1) := by
  rw [margAlong_cnt_eq]
  exact A36FS.Thm9.sum_pfs_ones k.val (Nat.lt_succ_iff.1 k.isLt)

/-- Every count `k ≤ n` is the count of some word. -/
lemma exists_cnt_eq (k : Fin (n + 1)) : ∃ x : Fin n → Bool, cnt x = k := by
  have h := A36FS.Thm9.card_ones_eq (n := n) k.val
  have hpos : 0 < (univ.filter (fun x : Fin n → Bool => A36FS.ones x = k.val)).card := by
    rw [h]; exact Nat.choose_pos (Nat.lt_succ_iff.1 k.isLt)
  obtain ⟨x, hx⟩ := Finset.card_pos.1 hpos
  exact ⟨x, Fin.ext (Finset.mem_filter.1 hx).2⟩

lemma choose_ones_pos (x : Fin n → Bool) : (0 : ℝ) < (n.choose (A36FS.ones x) : ℝ) := by
  exact_mod_cast Nat.choose_pos (A36FS.ones_le x)

/-! ## §2 The count-symmetrized law has the count-marginal KL -/

/-- The count law as a function on `ℕ` (value `1` above `n`, where it is never used). -/
noncomputable def countLawN (Q : (Fin n → Bool) → ℝ) (k : ℕ) : ℝ :=
  if h : k < n + 1 then margAlong cnt Q ⟨k, h⟩ else 1

/-- **Finite case.**  When every count has positive mass, `KL(p ‖ Q̄) = countKL n Q_W`. -/
theorem KLx_symW_eq_countKL (Q : (Fin n → Bool) → ℝ) (hpos : ∀ k : Fin (n + 1), 0 < margAlong cnt Q k) :
    KLx (fsTarget n) (symW Q) = ((A36FS.Thm5.countKL n (countLawN Q) : ℝ) : WithTop ℝ) := by
  have hr : ∀ k ≤ n, 0 < countLawN Q k := by
    intro k hk
    unfold countLawN
    rw [dif_pos (Nat.lt_succ_of_le hk)]
    exact hpos _
  have hsym : ∀ x, symW Q x = countLawN Q (A36FS.ones x) / (n.choose (A36FS.ones x) : ℝ) := by
    intro x
    unfold symW countLawN
    rw [dif_pos (Nat.lt_succ_of_le (A36FS.ones_le x))]
    rfl
  exact A36FS.T1.KLx_fs_exch (symW Q) (countLawN Q) hsym hr

/-- **The count-marginal KL**, in the `KLx` support convention: `KL(p ‖ Q̄) = KL(p_W ‖ Q_W)` for every `Q`, both `⊤`
exactly when some count `k ≤ n` has nonpositive `Q`-mass. -/
theorem KLx_symW_eq_KLW (Q : (Fin n → Bool) → ℝ) :
    KLx (fsTarget n) (symW Q) = KLW (margAlong cnt (fsTarget n).p) (margAlong cnt Q) := by
  by_cases hpos : ∀ k : Fin (n + 1), 0 < margAlong cnt Q k
  · rw [KLx_symW_eq_countKL Q hpos]
    unfold KLW
    rw [if_pos (fun k _ => hpos k)]
    congr 1
    unfold FSCore.FiniteKL.klF A36FS.Thm5.countKL
    rw [Finset.filter_true_of_mem (fun k _ => by rw [margAlong_cnt_target]; positivity)]
    rw [Finset.sum_range]
    refine Finset.sum_congr rfl (fun k _ => ?_)
    rw [margAlong_cnt_target]
    unfold countLawN
    rw [dif_pos k.isLt]
  · push Not at hpos
    obtain ⟨k, hk⟩ := hpos
    have hL : KLx (fsTarget n) (symW Q) = ⊤ := by
      unfold KLx
      rw [if_neg]
      push Not
      obtain ⟨x, hx⟩ := exists_cnt_eq k
      refine ⟨x, A36FS.pfs_pos x, ?_⟩
      unfold symW
      rw [hx]
      exact div_nonpos_iff.2 (Or.inr ⟨hk, (choose_ones_pos x).le⟩)
    have hR : KLW (margAlong cnt (fsTarget n).p) (margAlong cnt Q) = ⊤ := by
      unfold KLW
      rw [if_neg]
      push Not
      exact ⟨k, by rw [margAlong_cnt_target]; positivity, hk⟩
    rw [hL, hR]

/-! ## §3 X0, inequality: a general finite predrawn mixture -/

/-- **Count reduction for every nonnegative mass function**: `KL(p_W ‖ Q_W) ≤ KL(p ‖ Q)`. -/
theorem X0_le (Q : (Fin n → Bool) → ℝ) (hQ : ∀ x, 0 ≤ Q x) :
    KLx (fsTarget n) (symW Q) ≤ KLx (fsTarget n) Q := by
  rw [KLx_symW_eq_KLW]
  exact KLx_margAlong_le (fsTarget n) cnt hQ

/-- **X0, inequality** (Appendix I, proof of Theorem 7): for every finite predrawn mixture `μ`,
`F(μ) = KL(p ‖ Q_μ) ≥ KL(p_W ‖ Q̄_W)`, the right side being `KLx (fsTarget n) (symW Q_μ)`. -/
theorem X0_mixture_le (μ : SchedMix n) :
    KLx (fsTarget n) (symW (mixLawE (fsOracle n) μ)) ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ) :=
  X0_le _ (A36RW.Mix.mixLawE_nonneg (fsOracle n) (A36FS.Thm9.margUnit_fs n) μ)

/-- **X0, inequality, literal count-marginal form**: `KL(p_W ‖ Q̄_W) ≤ F(μ)`, where `p_W` and `Q̄_W` are the target's and
the output's laws of the number of ones (`margAlong cnt`), in the `KLx` support convention. -/
theorem X0_count_marginal_le (μ : SchedMix n) :
    KLW (margAlong cnt (fsTarget n).p) (margAlong cnt (mixLawE (fsOracle n) μ))
      ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ) :=
  KLx_margAlong_le (fsTarget n) cnt (A36RW.Mix.mixLawE_nonneg (fsOracle n) (A36FS.Thm9.margUnit_fs n) μ)

/-- **X0, inequality, printed count form**: when every count has positive `Q_μ`-mass,
`countKL n Q_W ≤ F(μ)`. -/
theorem X0_mixture_countKL_le (μ : SchedMix n)
    (hpos : ∀ k : Fin (n + 1), 0 < margAlong cnt (mixLawE (fsOracle n) μ) k) :
    ((A36FS.Thm5.countKL n (countLawN (mixLawE (fsOracle n) μ)) : ℝ) : WithTop ℝ)
      ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ) := by
  rw [← KLx_symW_eq_countKL _ hpos]
  exact X0_mixture_le μ

/-- **X0, zero convention**: if some count has zero `Q_μ`-mass, then `F(μ) = ⊤`. -/
theorem KLx_eq_top_of_count_zero (μ : SchedMix n) (k : Fin (n + 1))
    (hk : margAlong cnt (mixLawE (fsOracle n) μ) k = 0) :
    KLx (fsTarget n) (mixLawE (fsOracle n) μ) = ⊤ := by
  have hL : KLx (fsTarget n) (symW (mixLawE (fsOracle n) μ)) = ⊤ := by
    rw [KLx_symW_eq_KLW]
    unfold KLW
    rw [if_neg]
    push Not
    exact ⟨k, by rw [margAlong_cnt_target]; positivity, hk.le⟩
  have h := X0_mixture_le μ
  rw [hL] at h
  exact top_le_iff.1 h

/-! ## §4 X0, equality: the uniform relabelling of a general mixture -/

/-- The full-support target is invariant under every permutation of the coordinates. -/
lemma fs_invariant (g : Equiv.Perm (Fin n)) : A36RW.Relabel.Invariant (fsTarget n) g := by
  intro x
  show A36FS.pfs n (permWord g x) = A36FS.pfs n x
  unfold A36FS.pfs
  rw [A36FS.Thm8.Relabel.ones_permWord]

lemma univ_perm_nonempty : (univ : Finset (Equiv.Perm (Fin n))).Nonempty := Finset.univ_nonempty

/-- The orbit average of `Q` over `Sym(n)` is its count-symmetrization. -/
lemma symLaw_eq_symW (Q : (Fin n → Bool) → ℝ) (x : Fin n → Bool) : symLaw Q x = symW Q x := by
  have hx : x ∈ Vset n (A36FS.ones x) := A36FS.Thm8.Relabel.mem_Vset_ones x
  rw [agfv_symLaw_restrict Q hx, agfv_pTarget_of_mem hx, agfv_Vset_card]
  unfold symW succMass
  rw [margAlong_cnt_eq, div_eq_mul_inv]
  congr 2

/-- **The relabelled mixture's law**: `Q_{relabel(μ)} = Q̄_μ`, for every finite predrawn mixture `μ`. -/
theorem relabel_law (μ : SchedMix n) (x : Fin n → Bool) :
    mixLawE (fsOracle n) (A36RW.Relabel.relabelMix univ univ_perm_nonempty μ) x
      = symW (mixLawE (fsOracle n) μ) x := by
  rw [A36RW.Relabel.mixLawE_relabelMix univ_perm_nonempty μ A36FS.exact_fs (fun g _ => fs_invariant g) x,
    ← symLaw_eq_symW]
  unfold symLaw permLaw
  rw [Finset.card_univ]

/-- **X0, equality** (the stated relabelling symmetry): the uniform relabelling over `Sym(n)` of a general finite
predrawn mixture has KL exactly the count-marginal KL `KL(p_W ‖ Q̄_W)` of `μ`, and the same scheduled mean. -/
theorem X0_relabel_eq (μ : SchedMix n) :
    KLx (fsTarget n) (mixLawE (fsOracle n) (A36RW.Relabel.relabelMix univ univ_perm_nonempty μ))
        = KLx (fsTarget n) (symW (mixLawE (fsOracle n) μ)) ∧
      mixCost (A36RW.Relabel.relabelMix univ univ_perm_nonempty μ) = mixCost μ := by
  refine ⟨?_, A36RW.Relabel.mixCost_relabelMix univ univ_perm_nonempty μ⟩
  congr 1
  funext x
  exact relabel_law μ x

/-- **Relabelling a mixture never increases `F` and keeps its cost** (Section 4's citation of X0). -/
theorem X0_relabel_le (μ : SchedMix n) :
    KLx (fsTarget n) (mixLawE (fsOracle n) (A36RW.Relabel.relabelMix univ univ_perm_nonempty μ))
        ≤ KLx (fsTarget n) (mixLawE (fsOracle n) μ) ∧
      mixCost (A36RW.Relabel.relabelMix univ univ_perm_nonempty μ) = mixCost μ := by
  obtain ⟨h1, h2⟩ := X0_relabel_eq μ
  exact ⟨h1 ▸ X0_mixture_le μ, h2⟩

/-! ## §5 Minimum tested instance (`example`s; no new names) -/

/-- The theorems instantiate at a concrete mixture: the point mixture of the one-round schedule at `n = 2`. -/
example : KLx (fsTarget 2) (symW (mixLawE (fsOracle 2)
      (A36FS.Thm7.pointMix [univ] (A36RW.Cor2c.fullSchedule_univ (by norm_num)))))
      ≤ KLx (fsTarget 2) (mixLawE (fsOracle 2) (A36FS.Thm7.pointMix [univ] (A36RW.Cor2c.fullSchedule_univ (by norm_num)))) :=
  X0_mixture_le _

/-- The same mixture's uniform relabelling: the inequality and the cost identity. -/
example : KLx (fsTarget 2) (mixLawE (fsOracle 2) (A36RW.Relabel.relabelMix univ univ_perm_nonempty
      (A36FS.Thm7.pointMix [univ] (A36RW.Cor2c.fullSchedule_univ (by norm_num)))))
      ≤ KLx (fsTarget 2) (mixLawE (fsOracle 2) (A36FS.Thm7.pointMix [univ] (A36RW.Cor2c.fullSchedule_univ (by norm_num)))) :=
  (X0_relabel_le _).1

end A36FS.X0

#print axioms A36FS.X0.KLx_symW_eq_countKL
#print axioms A36FS.X0.KLx_symW_eq_KLW
#print axioms A36FS.X0.X0_le
#print axioms A36FS.X0.X0_mixture_le
#print axioms A36FS.X0.X0_count_marginal_le
#print axioms A36FS.X0.X0_mixture_countKL_le
#print axioms A36FS.X0.KLx_eq_top_of_count_zero
#print axioms A36FS.X0.relabel_law
#print axioms A36FS.X0.X0_relabel_eq
#print axioms A36FS.X0.X0_relabel_le


==> anc/formal_companion/lean/src/A36FS/X2Paper.lean <==
import A36FS.ForcedJump
import A36FS.Thm5.Chain

/-!
# A36FS.X2Paper — Lemma X2 (forced jumps) in the printed form (full-support branch)

Paper: `appendix_thmm.tex` (sha256 13789d51…), Lemma X2
(ll. 889–892), in the `n ≥ 1` form of the App I erratum v2.  `FSCore.ForcedJump.forced_jump` is stated for a level
sequence with `1 ≤ R`; the printed lemma assumes `n ≥ 1` instead.  For a profile `b` of `n` with `R' ≤ R` parts (levels
`c_k = 2 + b_1 + ⋯ + b_k`, `A36FS.Thm5.cOf`), `n ≥ 1` forces `R' ≥ 1`, hence `R ≥ 1`.

Headlines (`#print axioms` at the end): `X2_paper` (the jump) and `X2_R0` (the `R₀(n)` formula, `N = n + 2`).
-/

set_option autoImplicit false

namespace A36FS.X2Paper

open FSCore.ForcedJump

/-- **Lemma X2 (forced jumps), printed form.** Fix `ϑ > 1` and `ξ ≥ 1`. If `n ≥ 1` and `Γ_R ≤ n + 2`, every profile
`b` of `n` (`b_1 + ⋯ + b_{R'} = n`) with at most `R` parts (`R' ≤ R`) has a jump: a round `k + 1 ≤ R'` with
`c_{k+1} ≥ ξ c_k^ϑ`.  The parts need not be positive here; profiles are a special case. -/
theorem X2_paper {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) {n : ℕ} (hn : 1 ≤ n) {b : ℕ → ℕ} {R R' : ℕ}
    (hsum : A36FS.Thm5.mOf b R' = n) (hR'R : R' ≤ R) (hΓ : Γ ξ ϑ R ≤ (n : ℝ) + 2) :
    ∃ k < R', ξ * (A36FS.Thm5.cOf b k) ^ ϑ ≤ A36FS.Thm5.cOf b (k + 1) := by
  have hR' : 1 ≤ R' := by
    rcases Nat.eq_zero_or_pos R' with h | h
    · subst h
      simp [A36FS.Thm5.mOf] at hsum
      omega
    · exact h
  have hc0 : A36FS.Thm5.cOf b 0 = 2 := by simp [A36FS.Thm5.cOf, A36FS.Thm5.mOf]
  have hc2 : ∀ k, 2 ≤ A36FS.Thm5.cOf b k := fun k => by
    unfold A36FS.Thm5.cOf
    have := (A36FS.Thm5.mOf b k).cast_nonneg (α := ℝ)
    linarith
  have hcR : A36FS.Thm5.cOf b R' = (n : ℝ) + 2 := by
    unfold A36FS.Thm5.cOf
    rw [hsum]
  exact forced_jump hξ hϑ hc0 hc2 (le_trans hR' hR'R) hR'R (by rw [hcR]; exact hΓ)

/-- **Lemma X2, the `R₀` formula.** `R₀(n) = max{R ≥ 0 : Γ_R ≤ n + 2}
= ⌊log_ϑ((ln(n+2) + λ_ξ)/(ln 2 + λ_ξ))⌋` with `λ_ξ = ln ξ/(ϑ - 1)` (`lam`), for every `n`. -/
theorem X2_R0 {ξ ϑ : ℝ} (hξ : 1 ≤ ξ) (hϑ : 1 < ϑ) (n : ℕ) :
    IsGreatest {R : ℕ | Γ ξ ϑ R ≤ (n : ℝ) + 2} (R₀ ξ ϑ ((n : ℝ) + 2)) ∧
      R₀ ξ ϑ ((n : ℝ) + 2) =
        ⌊Real.logb ϑ ((Real.log ((n : ℝ) + 2) + lam ξ ϑ) / (Real.log 2 + lam ξ ϑ))⌋₊ :=
  ⟨R₀_isGreatest hξ hϑ (by have := n.cast_nonneg (α := ℝ); linarith), rfl⟩

end A36FS.X2Paper

#print axioms A36FS.X2Paper.X2_paper
#print axioms A36FS.X2Paper.X2_R0


==> anc/formal_companion/lean/src/A36FS/XP/Adapt.lean <==
/-
A36FS.XP.Adapt: App. I, Lemmas X1′ and X3′ (inside the proof of Theorem `thm:fsadapt`), for every causal policy
`σ : PolicyE n Seed` (the shared library's class `𝒜_∞`, any seed space) run with the full-support oracle `fsOracle n` (exact for
`fsTarget n` by `exact_fs`) (full-support branch).

Printed (appendix_thmm.tex 8ab54b02…; X1′ ll. 1389–1390, X3′ ll. 1405–1407).
* X1′: "For every `k ≥ 1` and every `𝓕_{k-1}`-measurable `t > 0`, almost surely,
  `Pr(|P_∞ - P_{k-1}| ≥ t | 𝓕_{k-1}) ≤ 2e^{-c_k t²}`."
* X3′: "Call round `j` a jump if `b_j ≥ 1` and `c_j ≥ ξ c_{j-1}^ϑ`, and let `J` be the first jump (`J = ∞` if there
  is none).  Then `{J = k} ∈ 𝓕_{k-1}` for every `k`, and `Pr(P_∞ ∉ S*, J = k) ≤ δ_ω Pr(J = k)`."

Representation (see `A36FS.XP.Prefix`).
* "a.s. `Pr(A | 𝓕_{k-1}) ≤ g`" (`g ≥ 0`, `𝓕_{k-1}`-measurable) is stated as `E[1_A 1_G] ≤ E[g 1_G]` for every
  `𝓕_{k-1}`-event `G`; `𝓕_{k-1}` events are `G : Seed → History n → Prop` read at `(ω, pre (k-1) h'')` with every
  `{ω | G ω h}` measurable, and `𝓕_{k-1}`-measurable `t` likewise.
* Left sides: runs completed within `f` rounds (`pathBy f`), and their supremum over `f` (all completed runs);
  `P_∞ = valW (outBits h'')`, the output's value `(1 + #ones)/(n+2)`; `P_{k-1} = val (pre (k-1) h'')`.
* Right sides: every run, through the law of the history after `k - 1` rounds (`atDepth`, completed histories
  absorbing), so `E[g 1_G]` and `Pr(J = k)` count incomplete runs too.  `c_k = lev h' + |σ.act h' ω|`.
* `{J = k}` on a history: `JeqK ξ ϑ k h := NoJump (pre (k-1) h) ∧ ¬ NoJump (pre k h)` (no jump in the first `k - 1`
  rounds, a jump in the first `k`), with Thm9's `IsJump` (`b ≥ 1` and `c' ≥ ξ c^ϑ`; an empty round is not a jump).
  Its `𝓕_{k-1}` form is `JumpAt ξ ϑ (σ.tree ω) h' := NoJump h' ∧ IsJump h' (σ.act h' ω)`.

Headlines (`#print axioms` at the end).
* `X1'_fuel`, `X1'`: Lemma X1′ (every `k ≥ 1`, `t`, `G`; fuel form and completed-run form).
* `JeqK_iff_JumpAt`, `pathBy_JeqK`, `atDepth_JeqK`, `prob_JeqK`: `{J = k} ∈ 𝓕_{k-1}` (on every run that has
  executed round `k` or completed, in path functionals, and for `Pr(J = k)` over all runs).
* `X3'_fuel`, `X3'`: Lemma X3′, `Pr(P_∞ ∉ S*, J = k ; completed) ≤ δ_ω Pr(J = k)`, the right side over every run.
Per rule: `cont_tail` (AdaptTail's `tail_X1'` in path form), `rule_X1'`, `rule_X1'_fuel`, `rule_X3'`.

Proof route: the conditioning identity `pathBy_split_pre` at depth `k - 1`, AdaptTail's per-history tail
`tail_X1'` from the history through round `k - 1` (with the rule's own `c_k`), and seed integration through
`measurable_pathBy_seed` / `measurable_atDepth_seed`.  X3′: `far_of_jump` (Thm9.PerRule) at the jump state, X1′ with
the `𝓕_{k-1}`-measurable radius `jumpRadius ω T h' = ω c_k^{-1/2}`, and `2e^{-c_k t²} = δ_ω`.
-/
import A36FS.XP.Prefix
import A36FS.Thm9.PerRule

set_option autoImplicit false

namespace A36FS.XP

open AGF A36RW A36RW.Laws Finset MeasureTheory FSCore.TestSet

variable {n : ℕ}

/-! ## §1 One rule -/

/-- AdaptTail's `tail_X1'` in path form: from a `WFE` history `h'`, the runs completing within `f` further rounds
put mass at most `2 e^{-c' t²}` on `{|P_∞ - P(h')| ≥ t}`, `c' = lev h' + |T.act h'|`. -/
theorem cont_tail (T : TreeE n) (f : ℕ) {h' : History n} (hw : WFE h') {t : ℝ} (ht : 0 < t) :
    pathBy (fsOracle n) T f h' (fun h'' => if |valW (outBits h'') - val h'| ≥ t then 1 else 0)
      ≤ 2 * Real.exp (-((lev h' + (T.act h').card) * t ^ 2)) := by
  rw [pathBy_comp_outBits (fsOracle n) T (fun x => if |valW x - val h'| ≥ t then (1:ℝ) else 0)]
  exact tail_X1' T f hw ht

/-- **X1′ for one rule, conditioned on the history through round `j`**, at fuel `j + f`. -/
theorem rule_X1' (T : TreeE n) (j f : ℕ) (t : History n → ℝ) (ht : ∀ h, 0 < t h) (G : History n → Prop)
    [DecidablePred G] :
    pathBy (fsOracle n) T (j + f) [] (fun h'' =>
        if |valW (outBits h'') - val (pre j h'')| ≥ t (pre j h'') ∧ G (pre j h'') then 1 else 0)
      ≤ atDepth (fsOracle n) T j [] (fun h' =>
        if G h' then 2 * Real.exp (-((lev h' + (T.act h').card) * t h' ^ 2)) else 0) := by
  have hsplit := pathBy_split_pre (fsOracle n) T
    (fun h' h'' => if |valW (outBits h'') - val h'| ≥ t h' ∧ G h' then (1:ℝ) else 0) j f []
  simp only [List.length_nil, Nat.zero_add] at hsplit
  rw [hsplit]
  refine atDepth_mono T (Thm9.margUnit_fs n) (fun h' hw => ?_) j [] trivial
  by_cases hG : G h'
  · rw [if_pos hG]
    have e : (fun h'' : History n => if |valW (outBits h'') - val h'| ≥ t h' ∧ G h' then (1:ℝ) else 0)
        = fun h'' : History n => if |valW (outBits h'') - val h'| ≥ t h' then 1 else 0 := by
      funext h''; simp only [hG, and_true]
    rw [e]
    exact cont_tail T f hw (ht h')
  · rw [if_neg hG]
    have e : (fun h'' : History n => if |valW (outBits h'') - val h'| ≥ t h' ∧ G h' then (1:ℝ) else 0)
        = fun _ : History n => 0 := by
      funext h''; simp only [hG, and_false, if_false]
    rw [e, pathBy_zero_fun]

/-- The same at every fuel `f` (fuel monotonicity for the nonnegative functional). -/
theorem rule_X1'_fuel (T : TreeE n) (j f : ℕ) (t : History n → ℝ) (ht : ∀ h, 0 < t h) (G : History n → Prop)
    [DecidablePred G] :
    pathBy (fsOracle n) T f [] (fun h'' =>
        if |valW (outBits h'') - val (pre j h'')| ≥ t (pre j h'') ∧ G (pre j h'') then 1 else 0)
      ≤ atDepth (fsOracle n) T j [] (fun h' =>
        if G h' then 2 * Real.exp (-((lev h' + (T.act h').card) * t h' ^ 2)) else 0) := by
  refine le_trans ?_ (rule_X1' T j f t ht G)
  exact pathBy_mono_fuel T (Thm9.margUnit_fs n) (fun h' _ _ => by split_ifs <;> norm_num)
    (Nat.le_add_left f j) trivial


/-! ## §2 X1′ at the policy level -/

section Policy

variable {Seed : Type} [MeasurableSpace Seed]

theorem integrable_pathBy_seed (σ : PolicyE n Seed) (F : Seed → History n → ℝ)
    (hF : ∀ h, Measurable (fun ω => F ω h)) (hF0 : ∀ ω h, 0 ≤ F ω h) (hF1 : ∀ ω h, F ω h ≤ 1) (f : ℕ) :
    Integrable (fun ω => pathBy (fsOracle n) (σ.tree ω) f [] (F ω)) σ.P := by
  have ho := Thm9.margUnit_fs n
  refine integrable_of_abs_le σ (measurable_pathBy_seed _ σ F hF f []) (C := 1) (fun ω => ?_)
  rw [abs_le]
  refine ⟨?_, pathBy_le_one (σ.tree ω) ho (fun h' _ _ => hF1 ω h') f (h := []) trivial⟩
  have := pathBy_nonneg (σ.tree ω) ho (fun h' _ _ => hF0 ω h') f (h := []) trivial
  linarith

theorem integrable_atDepth_seed (σ : PolicyE n Seed) (g : Seed → History n → ℝ)
    (hg : ∀ h, Measurable (fun ω => g ω h)) {C : ℝ} (hg0 : ∀ ω h, 0 ≤ g ω h) (hgC : ∀ ω h, g ω h ≤ C)
    (j : ℕ) : Integrable (fun ω => atDepth (fsOracle n) (σ.tree ω) j [] (g ω)) σ.P := by
  have ho := Thm9.margUnit_fs n
  refine integrable_of_abs_le σ (measurable_atDepth_seed _ σ g hg j []) (C := C) (fun ω => ?_)
  rw [abs_le]
  have h0 := atDepth_nonneg (σ.tree ω) ho (fun h' _ => hg0 ω h') j (h := []) trivial
  have h1 := atDepth_le (σ.tree ω) ho (fun h' _ => hgC ω h') j (h := []) trivial
  constructor <;> linarith

open Classical in
/-- **Lemma X1′ (App. I, inside the proof of Theorem `thm:fsadapt`), fuel form.**  For a policy
`σ ∈ 𝒜_∞` run with the full-support oracle, every `k ≥ 1`, every `𝓕_{k-1}`-measurable `t > 0` and every
`𝓕_{k-1}`-event `G`:
`E[1{|P_∞ - P_{k-1}| ≥ t} 1_G ; τ ≤ f] ≤ E[2 e^{-c_k t²} 1_G]`.
Left: runs completed within `f` rounds, `P_∞ = valW (outBits h'')` the output's value, `P_{k-1} = val (pre (k-1) h'')`.
Right: all runs, through the depth-`(k-1)` law; `c_k = lev h' + |B_k|`, `B_k = σ.act h' ω`. -/
theorem X1'_fuel (σ : PolicyE n Seed) {k : ℕ} (_hk : 1 ≤ k) (t : Seed → History n → ℝ)
    (ht : ∀ ω h, 0 < t ω h) (htm : ∀ h, Measurable (fun ω => t ω h)) (G : Seed → History n → Prop)
    (hGm : ∀ h, MeasurableSet {ω | G ω h}) (f : ℕ) :
    ∫ ω, pathBy (fsOracle n) (σ.tree ω) f [] (fun h'' =>
        if |valW (outBits h'') - val (pre (k - 1) h'')| ≥ t ω (pre (k - 1) h'') ∧ G ω (pre (k - 1) h'')
        then 1 else 0) ∂σ.P
      ≤ ∫ ω, atDepth (fsOracle n) (σ.tree ω) (k - 1) [] (fun h' =>
        if G ω h' then 2 * Real.exp (-((lev h' + (σ.act h' ω).card) * t ω h' ^ 2)) else 0) ∂σ.P := by
  refine integral_mono ?_ ?_ (fun ω => rule_X1'_fuel (σ.tree ω) (k - 1) f (t ω) (ht ω) (G ω))
  · refine integrable_pathBy_seed σ _ (fun h'' => ?_) (fun _ _ => by split_ifs <;> norm_num)
      (fun _ _ => by split_ifs <;> norm_num) f
    exact Measurable.ite ((measurableSet_le (htm _) measurable_const).inter (hGm _)) measurable_const
      measurable_const
  · refine integrable_atDepth_seed σ _ (fun h' => ?_) (C := 2) (fun ω h' => ?_) (fun ω h' => ?_) (k - 1)
    · exact Measurable.ite (hGm h') ((Real.measurable_exp.comp (((measurable_const.add
        (measurable_card_act σ h')).mul ((htm h').pow_const 2)).neg)).const_mul 2) measurable_const
    · split_ifs
      · positivity
      · exact le_refl _
    · split_ifs
      · have hc : 0 ≤ (lev h' + ((σ.act h' ω).card : ℝ)) * t ω h' ^ 2 :=
          mul_nonneg (lev_add_card_pos h' _).le (sq_nonneg _)
        have : Real.exp (-((lev h' + ((σ.act h' ω).card : ℝ)) * t ω h' ^ 2)) ≤ 1 :=
          Real.exp_le_one_iff.2 (by linarith)
        linarith
      · norm_num

open Classical in
/-- **Lemma X1′, completed-run form**: the supremum over the fuel of the left side of `X1'_fuel`, i.e.
`E[1{|P_∞ - P_{k-1}| ≥ t} 1_G ; τ < ∞]`, is at most `E[2 e^{-c_k t²} 1_G]`. -/
theorem X1' (σ : PolicyE n Seed) {k : ℕ} (hk : 1 ≤ k) (t : Seed → History n → ℝ)
    (ht : ∀ ω h, 0 < t ω h) (htm : ∀ h, Measurable (fun ω => t ω h)) (G : Seed → History n → Prop)
    (hGm : ∀ h, MeasurableSet {ω | G ω h}) :
    (⨆ f : ℕ, ∫ ω, pathBy (fsOracle n) (σ.tree ω) f [] (fun h'' =>
        if |valW (outBits h'') - val (pre (k - 1) h'')| ≥ t ω (pre (k - 1) h'') ∧ G ω (pre (k - 1) h'')
        then 1 else 0) ∂σ.P)
      ≤ ∫ ω, atDepth (fsOracle n) (σ.tree ω) (k - 1) [] (fun h' =>
        if G ω h' then 2 * Real.exp (-((lev h' + (σ.act h' ω).card) * t ω h' ^ 2)) else 0) ∂σ.P :=
  ciSup_le (fun f => X1'_fuel σ hk t ht htm G hGm f)

end Policy

/-! ## §3 The first jump: `{J = k} ∈ 𝓕_{k-1}` -/

/-- `{J = k}` read on a history: no jump among its first `k - 1` rounds, and a jump among its first `k` rounds
(`Thm9.NoJump`: no recorded round is a jump; `Thm9.IsJump`: `b_j ≥ 1` and `c_j ≥ ξ c_{j-1}^ϑ`). -/
def JeqK (ξ ϑ : ℝ) (k : ℕ) (h : History n) : Prop :=
  Thm9.NoJump ξ ϑ (pre (k - 1) h) ∧ ¬ Thm9.NoJump ξ ϑ (pre k h)

/-- The `𝓕_{k-1}`-event representing `{J = k}` for the rule `T`, read at the history `h'` through round `k - 1`:
no jump so far, and the rule's next batch `T.act h'` is a jump. -/
def JumpAt (ξ ϑ : ℝ) (T : TreeE n) (h' : History n) : Prop :=
  Thm9.NoJump ξ ϑ h' ∧ Thm9.IsJump ξ ϑ h' (T.act h')

/-- **`{J = k}` is determined by the seed and the history through round `k - 1`**: on every run of the rule `T`
that has executed round `k` or has completed, `J = k` iff `JumpAt T` holds at the history through round `k - 1`. -/
theorem JeqK_iff_JumpAt {ξ ϑ : ℝ} {T : TreeE n} {k : ℕ} (hk : 1 ≤ k) {h : History n} (hr : Reach T h)
    (hc : size h = 0 ∨ k ≤ h.length) : JeqK ξ ϑ k h ↔ JumpAt ξ ϑ T (pre (k - 1) h) := by
  unfold JeqK JumpAt
  rcases Nat.lt_or_ge (k - 1) h.length with hlt | hge
  · obtain ⟨S, hS⟩ := hr.pre_succ hlt
    rw [show k - 1 + 1 = k by omega] at hS
    rw [hS]
    simp only [Thm9.NoJump]
    tauto
  · have hs : size h = 0 := by
      rcases hc with hc | hc
      · exact hc
      · omega
    rw [pre_of_length_le hge, pre_of_length_le (show h.length ≤ k by omega)]
    have hact : T.act h = ∅ := by
      have hrem : remaining h = ∅ := Finset.card_eq_zero.1 hs
      have hsub := T.act_sub h
      rw [hrem] at hsub
      exact Finset.subset_empty.1 hsub
    rw [hact]
    constructor
    · rintro ⟨h1, h2⟩
      exact absurd h1 h2
    · rintro ⟨_, hJ⟩
      exact absurd hJ (Thm9.not_isJump_empty h)

open Classical in
/-- `{J = k} ∈ 𝓕_{k-1}`, completed-run form: in every path functional, the indicator of `{J = k}` may be replaced
by that of the `𝓕_{k-1}`-event `JumpAt T` at the history through round `k - 1`. -/
theorem pathBy_JeqK (T : TreeE n) {ξ ϑ : ℝ} {k : ℕ} (hk : 1 ≤ k) (Φ : History n → ℝ) (f : ℕ) :
    pathBy (fsOracle n) T f [] (fun h'' => if JeqK ξ ϑ k h'' then Φ h'' else 0)
      = pathBy (fsOracle n) T f [] (fun h'' => if JumpAt ξ ϑ T (pre (k - 1) h'') then Φ h'' else 0) :=
  pathBy_congr_reach _ T (fun h'' hr hs => by
    by_cases hJ : JeqK ξ ϑ k h''
    · rw [if_pos hJ, if_pos ((JeqK_iff_JumpAt hk hr (Or.inl hs)).1 hJ)]
    · rw [if_neg hJ, if_neg (fun h' => hJ ((JeqK_iff_JumpAt hk hr (Or.inl hs)).2 h'))]) f [] Reach.nil

open Classical in
/-- `{J = k} ∈ 𝓕_{k-1}`, all-run form: `Pr(J = k)`, read at the history after `k` rounds (every run, completed
histories absorbing), is the probability of the `𝓕_{k-1}`-event `JumpAt T`. -/
theorem atDepth_JeqK (T : TreeE n) {ξ ϑ : ℝ} {k : ℕ} (hk : 1 ≤ k) :
    atDepth (fsOracle n) T k [] (fun h => if JeqK ξ ϑ k h then 1 else 0)
      = atDepth (fsOracle n) T (k - 1) [] (fun h' => if JumpAt ξ ϑ T h' then 1 else 0) := by
  rw [atDepth_congr_reach (fsOracle n) T k [] Reach.nil
    (g₂ := fun h => if JumpAt ξ ϑ T (pre (k - 1) h) then 1 else 0) (fun h hr hc => by
      have hc' : size h = 0 ∨ k ≤ h.length := by
        rcases hc with hc | hc
        · exact Or.inl hc
        · right; simp only [List.length_nil, Nat.zero_add] at hc; omega
      by_cases hJ : JeqK ξ ϑ k h
      · rw [if_pos hJ, if_pos ((JeqK_iff_JumpAt hk hr hc').1 hJ)]
      · rw [if_neg hJ, if_neg (fun h' => hJ ((JeqK_iff_JumpAt hk hr hc').2 h'))])]
  have hsplit := atDepth_split_pre (fsOracle n) T
    (fun h' _ => if JumpAt ξ ϑ T h' then (1:ℝ) else 0) (k - 1) 1 []
  simp only [List.length_nil, Nat.zero_add, atDepth_const] at hsplit
  rw [show k - 1 + 1 = k by omega] at hsplit
  exact hsplit

/-! ## §4 X3′ -/

/-- The radius of X3′ at the history `h'` through round `k - 1`: `t = ω c_k^{-1/2}`, `c_k = lev h' + |T.act h'|`
(an `𝓕_{k-1}`-measurable `t > 0`). -/
noncomputable def jumpRadius (ω : ℝ) (T : TreeE n) (h' : History n) : ℝ :=
  ω / Real.sqrt (lev h' + ((T.act h').card : ℝ))

open Classical in
/-- **X3′ for one rule, at every fuel.**  `Pr_T(P_∞ ∉ S*, J = k, τ ≤ f) ≤ δ_ω Pr_T(J = k)`. -/
theorem rule_X3' (T : TreeE n) {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) {k : ℕ} (hk : 1 ≤ k)
    (f : ℕ) :
    pathBy (fsOracle n) T f [] (fun h'' =>
        if valW (outBits h'') ∉ Sstar ξ ϑ ω (n + 2) ∧ JeqK ξ ϑ k h'' then 1 else 0)
      ≤ Thm9.δω ω * atDepth (fsOracle n) T (k - 1) [] (fun h' => if JumpAt ξ ϑ T h' then 1 else 0) := by
  have ho := Thm9.margUnit_fs n
  have hpos : ∀ h' : History n, 0 < jumpRadius ω T h' := fun h' =>
    div_pos hω (Real.sqrt_pos.2 (lev_add_card_pos h' (T.act h')))
  have e1 : (fun h'' => if valW (outBits h'') ∉ Sstar ξ ϑ ω (n + 2) ∧ JeqK ξ ϑ k h'' then (1:ℝ) else 0)
      = fun h'' : History n => if JeqK ξ ϑ k h'' then
          (if valW (outBits h'') ∉ Sstar ξ ϑ ω (n + 2) then 1 else 0) else 0 := by
    funext h''
    by_cases h1 : JeqK ξ ϑ k h''
    · by_cases h2 : valW (outBits h'') ∉ Sstar ξ ϑ ω (n + 2)
      · rw [if_pos ⟨h2, h1⟩, if_pos h1, if_pos h2]
      · rw [if_neg (fun hc => h2 hc.1), if_pos h1, if_neg h2]
    · rw [if_neg (fun hc => h1 hc.2), if_neg h1]
  rw [e1, pathBy_JeqK T hk _ f]
  have h2 : pathBy (fsOracle n) T f [] (fun h'' => if JumpAt ξ ϑ T (pre (k - 1) h'') then
        (if valW (outBits h'') ∉ Sstar ξ ϑ ω (n + 2) then 1 else 0) else 0)
      ≤ pathBy (fsOracle n) T f [] (fun h'' =>
        if |valW (outBits h'') - val (pre (k - 1) h'')| ≥ jumpRadius ω T (pre (k - 1) h'')
          ∧ JumpAt ξ ϑ T (pre (k - 1) h'') then 1 else 0) := by
    refine pathBy_mono T ho (fun h'' hw _ => ?_) f [] trivial
    by_cases hJ : JumpAt ξ ϑ T (pre (k - 1) h'')
    · rw [if_pos hJ]
      by_cases hV : valW (outBits h'') ∉ Sstar ξ ϑ ω (n + 2)
      · rw [if_pos hV, if_pos ⟨Thm9.far_of_jump hξ hϑ hω (wfe_of_suffix (pre_suffix _ _) hw)
          (T.act_sub _) hJ.2 hV, hJ⟩]
      · rw [if_neg hV]
        split_ifs <;> norm_num
    · rw [if_neg hJ]
      split_ifs <;> norm_num
  refine h2.trans ((rule_X1'_fuel T (k - 1) f (jumpRadius ω T) hpos (JumpAt ξ ϑ T)).trans (le_of_eq ?_))
  rw [← atDepth_const_mul]
  congr 1
  funext h'
  by_cases hJ : JumpAt ξ ϑ T h'
  · rw [if_pos hJ, if_pos hJ, mul_one]
    have hc' : 0 < lev h' + ((T.act h').card : ℝ) := lev_add_card_pos h' (T.act h')
    have hsq : (lev h' + ((T.act h').card : ℝ)) * jumpRadius ω T h' ^ 2 = ω ^ 2 := by
      unfold jumpRadius
      rw [div_pow, Real.sq_sqrt hc'.le]
      field_simp
    rw [hsq]
    rfl
  · rw [if_neg hJ, if_neg hJ, mul_zero]

section PolicyX3

variable {Seed : Type} [MeasurableSpace Seed]

open Classical in
lemma measurable_JumpAt (σ : PolicyE n Seed) (ξ ϑ : ℝ) (h' : History n) :
    Measurable (fun s => if JumpAt ξ ϑ (σ.tree s) h' then (1:ℝ) else 0) :=
  Measurable.ite (measurableSet_act σ h' (fun B => Thm9.NoJump ξ ϑ h' ∧ Thm9.IsJump ξ ϑ h' B))
    measurable_const measurable_const

open Classical in
/-- `Pr(J = k)` at the policy level: read at the history after `k` rounds (every run), it is the probability of
the `𝓕_{k-1}`-event "no jump before round `k`, and the seed's round-`k` batch is a jump". -/
theorem prob_JeqK (σ : PolicyE n Seed) (ξ ϑ : ℝ) {k : ℕ} (hk : 1 ≤ k) :
    ∫ s, atDepth (fsOracle n) (σ.tree s) k [] (fun h => if JeqK ξ ϑ k h then 1 else 0) ∂σ.P
      = ∫ s, atDepth (fsOracle n) (σ.tree s) (k - 1) [] (fun h' =>
          if Thm9.NoJump ξ ϑ h' ∧ Thm9.IsJump ξ ϑ h' (σ.act h' s) then 1 else 0) ∂σ.P := by
  congr 1
  funext s
  rw [atDepth_JeqK (σ.tree s) hk]
  congr 1
  funext h'
  exact if_congr Iff.rfl rfl rfl

open Classical in
/-- **Lemma X3′ (App. I, inside the proof of Theorem `thm:fsadapt`), fuel form.**  For a policy `σ ∈ 𝒜_∞`
run with the full-support oracle, `ϑ > 4`, `ξ ≥ 1`, `ω > 0`, `k ≥ 1`:
`Pr(P_∞ ∉ S*, J = k, τ ≤ f) ≤ δ_ω Pr(J = k)`.
Left: runs completed within `f` rounds, `{J = k}` read on the completed history (`JeqK`).  Right: every run,
`{J = k}` read on the history after `k` rounds. -/
theorem X3'_fuel (σ : PolicyE n Seed) {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) {k : ℕ}
    (hk : 1 ≤ k) (f : ℕ) :
    ∫ s, pathBy (fsOracle n) (σ.tree s) f [] (fun h'' =>
        if valW (outBits h'') ∉ Sstar ξ ϑ ω (n + 2) ∧ JeqK ξ ϑ k h'' then 1 else 0) ∂σ.P
      ≤ Thm9.δω ω * ∫ s, atDepth (fsOracle n) (σ.tree s) k [] (fun h =>
          if JeqK ξ ϑ k h then 1 else 0) ∂σ.P := by
  have e : ∀ s, atDepth (fsOracle n) (σ.tree s) k [] (fun h => if JeqK ξ ϑ k h then 1 else 0)
      = atDepth (fsOracle n) (σ.tree s) (k - 1) [] (fun h' => if JumpAt ξ ϑ (σ.tree s) h' then 1 else 0) :=
    fun s => atDepth_JeqK (σ.tree s) hk
  simp only [e]
  rw [← integral_const_mul]
  refine integral_mono (integrable_pathBy _ σ _ f []) ?_ (fun s => rule_X3' (σ.tree s) hξ hϑ hω hk f)
  exact (integrable_atDepth_seed σ _ (fun h' => measurable_JumpAt σ ξ ϑ h') (C := 1)
    (fun _ _ => by split_ifs <;> norm_num) (fun _ _ => by split_ifs <;> norm_num) (k - 1)).const_mul _

open Classical in
/-- **Lemma X3′, completed-run form**: `Pr(P_∞ ∉ S*, J = k, τ < ∞) ≤ δ_ω Pr(J = k)`. -/
theorem X3' (σ : PolicyE n Seed) {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) {k : ℕ}
    (hk : 1 ≤ k) :
    (⨆ f : ℕ, ∫ s, pathBy (fsOracle n) (σ.tree s) f [] (fun h'' =>
        if valW (outBits h'') ∉ Sstar ξ ϑ ω (n + 2) ∧ JeqK ξ ϑ k h'' then 1 else 0) ∂σ.P)
      ≤ Thm9.δω ω * ∫ s, atDepth (fsOracle n) (σ.tree s) k [] (fun h =>
          if JeqK ξ ϑ k h then 1 else 0) ∂σ.P :=
  ciSup_le (fun f => X3'_fuel σ hξ hϑ hω hk f)

end PolicyX3

end A36FS.XP

#print axioms A36FS.XP.cont_tail
#print axioms A36FS.XP.rule_X1'
#print axioms A36FS.XP.rule_X1'_fuel
#print axioms A36FS.XP.integrable_pathBy_seed
#print axioms A36FS.XP.integrable_atDepth_seed
#print axioms A36FS.XP.X1'_fuel
#print axioms A36FS.XP.X1'
#print axioms A36FS.XP.JeqK_iff_JumpAt
#print axioms A36FS.XP.pathBy_JeqK
#print axioms A36FS.XP.atDepth_JeqK
#print axioms A36FS.XP.rule_X3'
#print axioms A36FS.XP.prob_JeqK
#print axioms A36FS.XP.X3'_fuel
#print axioms A36FS.XP.X3'


==> anc/formal_companion/lean/src/A36FS/XP/AdaptDepth.lean <==
/-
A36FS.XP.AdaptDepth: Lemmas X1′ and X3′ at every finite depth, over EVERY run, completed or not (full-support
branch).  Companion to `A36FS.XP.Adapt`, whose left sides count completed runs only.

The paper defines `P_∞ := lim_j P_j` on every path (at most `n` rounds are nonempty and an empty round does not move
`P`, so `P_j` is eventually constant along each path).  The shared interface has no space of infinite paths; it has the
law of the history after `m` rounds (`atDepth`, completed histories absorbing), with every run counted.  Here:
* `X1'_depth`: for every `m ≥ 0`, `E[1{|P_{k-1+m} - P_{k-1}| ≥ t} 1_G] ≤ E[2 e^{-c_k t²} 1_G]`, both sides over every
  run, for every `k ≥ 1`, `𝓕_{k-1}`-measurable `t > 0` and `𝓕_{k-1}`-event `G` (as in `A36FS.XP.Adapt`);
* `X3'_depth`: for every `m ≥ k`, `Pr(P_m ∉ S*, J = k) ≤ δ_ω Pr(J = k)`, both sides over every run.
`P_m = val h_m`; on a completed run it is the output's value `valW (outBits h_m)` (`valW_outBits`).
Not formalized: the passage `m → ∞` to `P_∞` on non-completing runs (dominated convergence on the path space, which
the interface does not have).

Per rule: `atDepth_add`, `step_bound_depth`, `mgf_level_depth`, `mgf_X1'_depth`, `tail_X1'_depth` (AdaptTail's
targets 3–5 with `atDepth` in place of the completed-run sums), `rule_X1'_depth`, `rule_X3'_depth`.
-/
import A36FS.XP.Adapt

set_option autoImplicit false

namespace A36FS.XP

open AGF A36RW A36RW.Laws Finset MeasureTheory FSCore.TestSet

variable {n : ℕ}

/-! ## §1 The depth-`m` value along any rule -/

theorem atDepth_add (o : Oracle n) (T : TreeE n) (g₁ g₂ : History n → ℝ) :
    ∀ (j : ℕ) (h : History n),
      atDepth o T j h (fun h' => g₁ h' + g₂ h') = atDepth o T j h g₁ + atDepth o T j h g₂ := by
  intro j
  induction j with
  | zero => intro h; rw [atDepth_zero, atDepth_zero, atDepth_zero]
  | succ j ih =>
    intro h
    by_cases hs : size h = 0
    · rw [atDepth_of_size_zero o T _ hs, atDepth_of_size_zero o T _ hs, atDepth_of_size_zero o T _ hs]
    · rw [atDepth_succ_of_ne o T j hs, atDepth_succ_of_ne o T j hs, atDepth_succ_of_ne o T j hs,
        ← Finset.sum_add_distrib]
      exact Finset.sum_congr rfl (fun S _ => by rw [ih]; ring)

/-- One round of the depth recursion against an exponential weight (AdaptTail's `step_bound`, all runs). -/
lemma step_bound_depth (T : TreeE n) (m : ℕ) {h : History n} (hw : WFE h) (hs : size h ≠ 0)
    (lam K : ℝ) (hK0 : 0 ≤ K)
    (hK : ∀ S ⊆ T.act h, atDepth (fsOracle n) T m (⟨T.act h, S⟩ :: h)
        (fun h' => Real.exp (lam * (val h' - val (⟨T.act h, S⟩ :: h)))) ≤ K) :
    atDepth (fsOracle n) T (m + 1) h (fun h' => Real.exp (lam * (val h' - val h))) ≤
      K * Real.exp (lam ^ 2 * (T.act h).card / (8 * (lev h + (T.act h).card) ^ 2)) := by
  rw [atDepth_succ_of_ne _ T m hs]
  have hsplit : ∀ S ∈ (T.act h).powerset,
      T.stepW (fsOracle n) h S * atDepth (fsOracle n) T m (⟨T.act h, S⟩ :: h)
          (fun h' => Real.exp (lam * (val h' - val h)))
        = batchLaw (fsOracle n) h (T.act h) S * Real.exp (lam * (val (⟨T.act h, S⟩ :: h) - val h)) *
          atDepth (fsOracle n) T m (⟨T.act h, S⟩ :: h)
            (fun h' => Real.exp (lam * (val h' - val (⟨T.act h, S⟩ :: h)))) := by
    intro S _
    have e : (fun h' : History n => Real.exp (lam * (val h' - val h)))
        = fun h' => Real.exp (lam * (val (⟨T.act h, S⟩ :: h) - val h)) *
            Real.exp (lam * (val h' - val (⟨T.act h, S⟩ :: h))) := by
      funext h'
      rw [← Real.exp_add]
      congr 1
      ring
    rw [e, atDepth_const_mul, stepW_fs]
    ring
  rw [Finset.sum_congr rfl hsplit]
  calc ∑ S ∈ (T.act h).powerset, batchLaw (fsOracle n) h (T.act h) S *
          Real.exp (lam * (val (⟨T.act h, S⟩ :: h) - val h)) *
          atDepth (fsOracle n) T m (⟨T.act h, S⟩ :: h)
            (fun h' => Real.exp (lam * (val h' - val (⟨T.act h, S⟩ :: h))))
      ≤ ∑ S ∈ (T.act h).powerset, batchLaw (fsOracle n) h (T.act h) S *
          Real.exp (lam * (val (⟨T.act h, S⟩ :: h) - val h)) * K := by
        apply Finset.sum_le_sum
        intro S hS
        apply mul_le_mul_of_nonneg_left (hK S (Finset.mem_powerset.1 hS))
        exact mul_nonneg (batchLaw_fs_nonneg hw _ _) (Real.exp_pos _).le
    _ = K * ∑ S ∈ (T.act h).powerset, batchLaw (fsOracle n) h (T.act h) S *
          Real.exp (lam * (val (⟨T.act h, S⟩ :: h) - val h)) := by
        rw [Finset.mul_sum]
        exact Finset.sum_congr rfl (fun S _ => by ring)
    _ ≤ K * Real.exp (lam ^ 2 * (T.act h).card / (8 * (lev h + (T.act h).card) ^ 2)) :=
        mul_le_mul_of_nonneg_left (one_round_mgf T hw lam) hK0

/-- AdaptTail's `mgf_level` for the value after `m` further rounds, every run (completed ones absorbing). -/
theorem mgf_level_depth (T : TreeE n) :
    ∀ (m : ℕ) {h : History n}, WFE h → ∀ lam : ℝ,
      atDepth (fsOracle n) T m h (fun h' => Real.exp (lam * (val h' - val h))) ≤
        Real.exp (lam ^ 2 / (8 * lev h))
  | 0, h, _, lam => by
      rw [atDepth_zero, sub_self, mul_zero, Real.exp_zero]
      exact Real.one_le_exp (div_nonneg (sq_nonneg _) (by linarith [lev_pos h]))
  | m + 1, h, hw, lam => by
      by_cases hs : size h = 0
      · rw [atDepth_of_size_zero _ T _ hs, sub_self, mul_zero, Real.exp_zero]
        exact Real.one_le_exp (div_nonneg (sq_nonneg _) (by linarith [lev_pos h]))
      · have hK : ∀ S ⊆ T.act h, atDepth (fsOracle n) T m (⟨T.act h, S⟩ :: h)
            (fun h' => Real.exp (lam * (val h' - val (⟨T.act h, S⟩ :: h)))) ≤
              Real.exp (lam ^ 2 / (8 * (lev h + (T.act h).card))) := by
          intro S hS
          have := mgf_level_depth T m (wfe_succ T hw hS) lam
          rwa [lev_cons (T.act_sub h)] at this
        refine (step_bound_depth T m hw hs lam _ (Real.exp_pos _).le hK).trans ?_
        rw [← Real.exp_add]
        exact Real.exp_le_exp.2 (level_budget (lev_pos h) (Nat.cast_nonneg _))

/-- AdaptTail's `mgf_X1'` for the value after `m` further rounds, every run. -/
theorem mgf_X1'_depth (T : TreeE n) (m : ℕ) {h : History n} (hw : WFE h) (lam : ℝ) :
    atDepth (fsOracle n) T m h (fun h' => Real.exp (lam * (val h' - val h))) ≤
      Real.exp (lam ^ 2 / (4 * (lev h + (T.act h).card))) := by
  have hc' := lev_add_card_pos h (T.act h)
  by_cases hs : size h = 0
  · rw [atDepth_of_size_zero _ T _ hs, sub_self, mul_zero, Real.exp_zero]
    exact Real.one_le_exp (div_nonneg (sq_nonneg _) (by linarith))
  · cases m with
    | zero =>
        rw [atDepth_zero, sub_self, mul_zero, Real.exp_zero]
        exact Real.one_le_exp (div_nonneg (sq_nonneg _) (by linarith))
    | succ m =>
        have hK : ∀ S ⊆ T.act h, atDepth (fsOracle n) T m (⟨T.act h, S⟩ :: h)
            (fun h' => Real.exp (lam * (val h' - val (⟨T.act h, S⟩ :: h)))) ≤
              Real.exp (lam ^ 2 / (8 * (lev h + (T.act h).card))) := by
          intro S hS
          have := mgf_level_depth T m (wfe_succ T hw hS) lam
          rwa [lev_cons (T.act_sub h)] at this
        refine (step_bound_depth T m hw hs lam _ (Real.exp_pos _).le hK).trans ?_
        rw [← Real.exp_add]
        exact Real.exp_le_exp.2 (x1_budget (lev_pos h) (Nat.cast_nonneg _))

/-- AdaptTail's `tail_X1'` for the value after `m` further rounds, every run:
`Pr(|P_{depth+m} - P(h)| ≥ t) ≤ 2 e^{-c' t²}`, `c' = lev h + |T.act h|`. -/
theorem tail_X1'_depth (T : TreeE n) (m : ℕ) {h : History n} (hw : WFE h) {t : ℝ} (ht : 0 < t) :
    atDepth (fsOracle n) T m h (fun h' => if |val h' - val h| ≥ t then 1 else 0) ≤
      2 * Real.exp (-((lev h + (T.act h).card) * t ^ 2)) := by
  obtain ⟨c', hc'eq⟩ : ∃ c', c' = lev h + ((T.act h).card : ℝ) := ⟨_, rfl⟩
  have hc' : 0 < c' := hc'eq ▸ lev_add_card_pos h (T.act h)
  have h1 := mgf_X1'_depth T m hw (2 * c' * t)
  have h2 := mgf_X1'_depth T m hw (-(2 * c' * t))
  rw [← hc'eq] at h1 h2 ⊢
  rw [neg_sq] at h2
  have hpt : ∀ h' : History n, WFE h' → (if |val h' - val h| ≥ t then (1 : ℝ) else 0) ≤
      Real.exp (-(2 * c' * t * t)) * Real.exp (2 * c' * t * (val h' - val h)) +
        Real.exp (-(2 * c' * t * t)) * Real.exp (-(2 * c' * t) * (val h' - val h)) := by
    intro h' _
    rw [← Real.exp_add, ← Real.exp_add]
    have hlam0 : 0 < 2 * c' * t := by positivity
    split_ifs with hx
    · rcases le_abs.1 hx with hpos | hneg
      · have : 1 ≤ Real.exp (-(2 * c' * t * t) + 2 * c' * t * (val h' - val h)) :=
          Real.one_le_exp (by nlinarith [mul_le_mul_of_nonneg_left hpos hlam0.le])
        linarith [Real.exp_pos (-(2 * c' * t * t) + -(2 * c' * t) * (val h' - val h))]
      · have hneg' : t ≤ -(val h' - val h) := by linarith
        have : 1 ≤ Real.exp (-(2 * c' * t * t) + -(2 * c' * t) * (val h' - val h)) :=
          Real.one_le_exp (by nlinarith [mul_le_mul_of_nonneg_left hneg' hlam0.le])
        linarith [Real.exp_pos (-(2 * c' * t * t) + 2 * c' * t * (val h' - val h))]
    · positivity
  refine (atDepth_mono T (Thm9.margUnit_fs n) hpt m h hw).trans ?_
  rw [atDepth_add, atDepth_const_mul, atDepth_const_mul]
  refine (add_le_add (mul_le_mul_of_nonneg_left h1 (Real.exp_pos _).le)
    (mul_le_mul_of_nonneg_left h2 (Real.exp_pos _).le)).trans (le_of_eq ?_)
  rw [← two_mul, ← Real.exp_add]
  congr 2
  have hc0 : c' ≠ 0 := hc'.ne'
  field_simp
  ring

/-! ## §2 X1′ and X3′ at every finite depth, every run -/

/-- X1′ for one rule at depth `j + m`, every run. -/
theorem rule_X1'_depth (T : TreeE n) (j m : ℕ) (t : History n → ℝ) (ht : ∀ h, 0 < t h)
    (G : History n → Prop) [DecidablePred G] :
    atDepth (fsOracle n) T (j + m) [] (fun h'' =>
        if |val h'' - val (pre j h'')| ≥ t (pre j h'') ∧ G (pre j h'') then 1 else 0)
      ≤ atDepth (fsOracle n) T j [] (fun h' =>
        if G h' then 2 * Real.exp (-((lev h' + (T.act h').card) * t h' ^ 2)) else 0) := by
  have hsplit := atDepth_split_pre (fsOracle n) T
    (fun h' h'' => if |val h'' - val h'| ≥ t h' ∧ G h' then (1:ℝ) else 0) j m []
  simp only [List.length_nil, Nat.zero_add] at hsplit
  rw [hsplit]
  refine atDepth_mono T (Thm9.margUnit_fs n) (fun h' hw => ?_) j [] trivial
  by_cases hG : G h'
  · rw [if_pos hG]
    have e : (fun h'' : History n => if |val h'' - val h'| ≥ t h' ∧ G h' then (1:ℝ) else 0)
        = fun h'' => if |val h'' - val h'| ≥ t h' then 1 else 0 := by
      funext h''; simp only [hG, and_true]
    rw [e]
    exact tail_X1'_depth T m hw (ht h')
  · rw [if_neg hG]
    have e : (fun h'' : History n => if |val h'' - val h'| ≥ t h' ∧ G h' then (1:ℝ) else 0)
        = fun _ => 0 := by
      funext h''; simp only [hG, and_false, if_false]
    rw [e, atDepth_const]

section Policy

variable {Seed : Type} [MeasurableSpace Seed]

open Classical in
/-- **Lemma X1′ at every finite depth, every run.**  For a policy `σ ∈ 𝒜_∞` run with the full-support oracle,
every `k ≥ 1`, `𝓕_{k-1}`-measurable `t > 0`, `𝓕_{k-1}`-event `G` and `m ≥ 0`:
`E[1{|P_{k-1+m} - P_{k-1}| ≥ t} 1_G] ≤ E[2 e^{-c_k t²} 1_G]`, both sides over every run
(`P_j = val` of the history after `j` rounds, completed histories absorbing; at a completed history it is the
output's value). -/
theorem X1'_depth (σ : PolicyE n Seed) {k : ℕ} (_hk : 1 ≤ k) (t : Seed → History n → ℝ)
    (ht : ∀ ω h, 0 < t ω h) (htm : ∀ h, Measurable (fun ω => t ω h)) (G : Seed → History n → Prop)
    (hGm : ∀ h, MeasurableSet {ω | G ω h}) (m : ℕ) :
    ∫ ω, atDepth (fsOracle n) (σ.tree ω) (k - 1 + m) [] (fun h'' =>
        if |val h'' - val (pre (k - 1) h'')| ≥ t ω (pre (k - 1) h'') ∧ G ω (pre (k - 1) h'')
        then 1 else 0) ∂σ.P
      ≤ ∫ ω, atDepth (fsOracle n) (σ.tree ω) (k - 1) [] (fun h' =>
        if G ω h' then 2 * Real.exp (-((lev h' + (σ.act h' ω).card) * t ω h' ^ 2)) else 0) ∂σ.P := by
  refine integral_mono ?_ ?_ (fun ω => rule_X1'_depth (σ.tree ω) (k - 1) m (t ω) (ht ω) (G ω))
  · refine integrable_atDepth_seed σ _ (fun h'' => ?_) (C := 1) (fun _ _ => by split_ifs <;> norm_num)
      (fun _ _ => by split_ifs <;> norm_num) (k - 1 + m)
    exact Measurable.ite ((measurableSet_le (htm _) measurable_const).inter (hGm _)) measurable_const
      measurable_const
  · refine integrable_atDepth_seed σ _ (fun h' => ?_) (C := 2) (fun ω h' => ?_) (fun ω h' => ?_) (k - 1)
    · exact Measurable.ite (hGm h') ((Real.measurable_exp.comp (((measurable_const.add
        (measurable_card_act σ h')).mul ((htm h').pow_const 2)).neg)).const_mul 2) measurable_const
    · split_ifs
      · positivity
      · exact le_refl _
    · split_ifs
      · have hc : 0 ≤ (lev h' + ((σ.act h' ω).card : ℝ)) * t ω h' ^ 2 :=
          mul_nonneg (lev_add_card_pos h' _).le (sq_nonneg _)
        have : Real.exp (-((lev h' + ((σ.act h' ω).card : ℝ)) * t ω h' ^ 2)) ≤ 1 :=
          Real.exp_le_one_iff.2 (by linarith)
        linarith
      · norm_num

end Policy

open Classical in
/-- X3′ for one rule at every depth `m ≥ k`, every run: `Pr_T(P_m ∉ S*, J = k) ≤ δ_ω Pr_T(J = k)`. -/
theorem rule_X3'_depth (T : TreeE n) {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) {k : ℕ}
    (hk : 1 ≤ k) {m : ℕ} (hm : k ≤ m) :
    atDepth (fsOracle n) T m [] (fun h => if val h ∉ Sstar ξ ϑ ω (n + 2) ∧ JeqK ξ ϑ k h then 1 else 0)
      ≤ Thm9.δω ω * atDepth (fsOracle n) T k [] (fun h => if JeqK ξ ϑ k h then 1 else 0) := by
  have ho := Thm9.margUnit_fs n
  have hpos : ∀ h' : History n, 0 < jumpRadius ω T h' := fun h' =>
    div_pos hω (Real.sqrt_pos.2 (lev_add_card_pos h' (T.act h')))
  rw [atDepth_JeqK T hk]
  -- `{J = k}` is `JumpAt` at the history through round `k - 1`, on every run at depth `m ≥ k`
  rw [atDepth_congr_reach (fsOracle n) T m [] Reach.nil
    (g₂ := fun h => if val h ∉ Sstar ξ ϑ ω (n + 2) ∧ JumpAt ξ ϑ T (pre (k - 1) h) then 1 else 0)
    (fun h hr hc => by
      have hc' : size h = 0 ∨ k ≤ h.length := by
        rcases hc with hc | hc
        · exact Or.inl hc
        · right; simp only [List.length_nil, Nat.zero_add] at hc; omega
      have hiff := JeqK_iff_JumpAt (ξ := ξ) (ϑ := ϑ) hk hr hc'
      by_cases hV : val h ∉ Sstar ξ ϑ ω (n + 2)
      · by_cases hJ : JeqK ξ ϑ k h
        · rw [if_pos ⟨hV, hJ⟩, if_pos ⟨hV, hiff.1 hJ⟩]
        · rw [if_neg (fun hc => hJ hc.2), if_neg (fun hc => hJ (hiff.2 hc.2))]
      · rw [if_neg (fun hc => hV hc.1), if_neg (fun hc => hV hc.1)])]
  have h2 : atDepth (fsOracle n) T m [] (fun h =>
        if val h ∉ Sstar ξ ϑ ω (n + 2) ∧ JumpAt ξ ϑ T (pre (k - 1) h) then 1 else 0)
      ≤ atDepth (fsOracle n) T m [] (fun h =>
        if |val h - val (pre (k - 1) h)| ≥ jumpRadius ω T (pre (k - 1) h)
          ∧ JumpAt ξ ϑ T (pre (k - 1) h) then 1 else 0) := by
    refine atDepth_mono T ho (fun h hw => ?_) m [] trivial
    by_cases hJ : JumpAt ξ ϑ T (pre (k - 1) h)
    · by_cases hV : val h ∉ Sstar ξ ϑ ω (n + 2)
      · rw [if_pos ⟨hV, hJ⟩, if_pos ⟨Thm9.far_of_jump hξ hϑ hω (wfe_of_suffix (pre_suffix _ _) hw)
          (T.act_sub _) hJ.2 hV, hJ⟩]
      · rw [if_neg (fun hc => hV hc.1)]
        split_ifs <;> norm_num
    · rw [if_neg (fun hc => hJ hc.2)]
      split_ifs <;> norm_num
  have hdepth : m = k - 1 + (m - (k - 1)) := by omega
  refine h2.trans ?_
  rw [hdepth]
  refine (rule_X1'_depth T (k - 1) (m - (k - 1)) (jumpRadius ω T) hpos (JumpAt ξ ϑ T)).trans (le_of_eq ?_)
  rw [← atDepth_const_mul]
  congr 1
  funext h'
  by_cases hJ : JumpAt ξ ϑ T h'
  · rw [if_pos hJ, if_pos hJ, mul_one]
    have hc' : 0 < lev h' + ((T.act h').card : ℝ) := lev_add_card_pos h' (T.act h')
    have hsq : (lev h' + ((T.act h').card : ℝ)) * jumpRadius ω T h' ^ 2 = ω ^ 2 := by
      unfold jumpRadius
      rw [div_pow, Real.sq_sqrt hc'.le]
      field_simp
    rw [hsq]
    rfl
  · rw [if_neg hJ, if_neg hJ, mul_zero]

section PolicyX3

variable {Seed : Type} [MeasurableSpace Seed]

open Classical in
/-- **Lemma X3′ at every finite depth `m ≥ k`, every run**:
`Pr(P_m ∉ S*, J = k) ≤ δ_ω Pr(J = k)`, both events read on the history after `m` (resp. `k`) rounds. -/
theorem X3'_depth (σ : PolicyE n Seed) {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) {k : ℕ}
    (hk : 1 ≤ k) {m : ℕ} (hm : k ≤ m) :
    ∫ s, atDepth (fsOracle n) (σ.tree s) m [] (fun h =>
        if val h ∉ Sstar ξ ϑ ω (n + 2) ∧ JeqK ξ ϑ k h then 1 else 0) ∂σ.P
      ≤ Thm9.δω ω * ∫ s, atDepth (fsOracle n) (σ.tree s) k [] (fun h =>
          if JeqK ξ ϑ k h then 1 else 0) ∂σ.P := by
  have := σ.isProb
  rw [← integral_const_mul]
  have hI1 : Integrable (fun s => atDepth (fsOracle n) (σ.tree s) m [] (fun h =>
      if val h ∉ Sstar ξ ϑ ω (n + 2) ∧ JeqK ξ ϑ k h then (1:ℝ) else 0)) σ.P :=
    integrable_atDepth_seed σ (fun _ h => if val h ∉ Sstar ξ ϑ ω (n + 2) ∧ JeqK ξ ϑ k h then (1:ℝ) else 0)
      (fun _ => measurable_const) (C := 1) (fun _ _ => by split_ifs <;> norm_num)
      (fun _ _ => by split_ifs <;> norm_num) m
  have hI2 : Integrable (fun s => atDepth (fsOracle n) (σ.tree s) k [] (fun h =>
      if JeqK ξ ϑ k h then (1:ℝ) else 0)) σ.P :=
    integrable_atDepth_seed σ (fun _ h => if JeqK ξ ϑ k h then (1:ℝ) else 0)
      (fun _ => measurable_const) (C := 1) (fun _ _ => by split_ifs <;> norm_num)
      (fun _ _ => by split_ifs <;> norm_num) k
  exact integral_mono hI1 (hI2.const_mul _) (fun s => rule_X3'_depth (σ.tree s) hξ hϑ hω hk hm)

end PolicyX3

end A36FS.XP

#print axioms A36FS.XP.atDepth_add
#print axioms A36FS.XP.mgf_level_depth
#print axioms A36FS.XP.mgf_X1'_depth
#print axioms A36FS.XP.tail_X1'_depth
#print axioms A36FS.XP.rule_X1'_depth
#print axioms A36FS.XP.X1'_depth
#print axioms A36FS.XP.rule_X3'_depth
#print axioms A36FS.XP.X3'_depth


==> anc/formal_companion/lean/src/A36FS/XP/Checks.lean <==
/-
A36FS.XP.Checks: convention and non-vacuity checks for `A36FS.XP.{Prefix, Adapt, AdaptDepth, Profile}`
(full-support branch).  `example`s only; no new names.
* `pre j` keeps the `j` oldest batches, and the whole history when it is shorter.
* The first-jump reading at `ξ = 1`, `ϑ = 5`: an empty first round is not a jump, a full second round is, so
  `JeqK 2` holds and `JeqK 1` fails; at `ξ = ϑ = 1` an empty round meets the level inequality and is still not a
  jump (the clause `b_j ≥ 1`).
* `c_k` and `V_k` of the profile `[1, 1]`: `c_1 = 3`, `c_2 = 4`, `V_1 = 25/144`, `V_2 = 1/16` (the printed sum).
* Lemma X3(i)'s jump hypothesis is satisfiable in range (`[30]` at `ξ = 1`, `ϑ = 5`).
* X1's left side is a genuine probability: one block `{0}`, `n = 1`, `k = 1`, `t = 1/6`, `G = True` gives `1`
  (the history through round `0` is `[]`, `P_0 = 1/2`, `P_1 ∈ {1/3, 2/3}`).
-/
import A36FS.XP.Profile
import A36FS.XP.AdaptDepth

set_option autoImplicit false

namespace A36FS.XP

open AGF A36RW A36RW.Laws Finset A36FS.Thm7

/-! ## Non-vacuity and convention checks (`example`s; no new names) -/

/-- `pre j` keeps the `j` oldest batches (histories are most recent first), and the whole history when it is
shorter. -/
example {n : ℕ} (a b c : Batch n) :
    pre 0 [a, b, c] = [] ∧ pre 1 [a, b, c] = [c] ∧ pre 2 [a, b, c] = [b, c] ∧ pre 5 [a, b, c] = [a, b, c] := by
  refine ⟨rfl, rfl, rfl, rfl⟩

/-- **The first-jump reading, with an empty round.**  `n = 30`, `ξ = 1`, `ϑ = 5` (in the range `ϑ > 4`).  Round 1 is
empty, so not a jump; round 2 commits all 30 coordinates, `c_2 = 32 = ξ c_1^ϑ`, a jump.  So `J = 2`: `JeqK 2` holds
and `JeqK 1` fails. -/
example : JeqK (n := 30) 1 5 2 [⟨univ, ∅⟩, ⟨∅, ∅⟩] ∧ ¬ JeqK (n := 30) 1 5 1 [⟨univ, ∅⟩, ⟨∅, ∅⟩] := by
  have hlev0 : lev ([⟨∅, ∅⟩] : History 30) = 2 := by simp [lev, committed]
  have hpow : (1 : ℝ) * (2 : ℝ) ^ (5 : ℝ) = 32 := by
    rw [show (5 : ℝ) = ((5 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
    norm_num
  have hJ2 : Thm9.IsJump (n := 30) 1 5 [⟨∅, ∅⟩] univ := by
    refine ⟨univ_nonempty, ?_⟩
    rw [hlev0, hpow, Finset.card_univ, Fintype.card_fin]
    norm_num
  have hJ1 : ¬ Thm9.IsJump (n := 30) 1 5 [] ∅ := Thm9.not_isJump_empty _
  have hnj1 : Thm9.NoJump (n := 30) 1 5 [⟨∅, ∅⟩] := ⟨trivial, hJ1⟩
  have hnj2 : ¬ Thm9.NoJump (n := 30) 1 5 [⟨univ, ∅⟩, ⟨∅, ∅⟩] := fun h => h.2 hJ2
  refine ⟨⟨hnj1, hnj2⟩, fun h => h.2 hnj1⟩

/-- **The clause `b_j ≥ 1` is enforced.**  At `ξ = ϑ = 1` an empty first round satisfies the level inequality
(`c_1 = c_0 = 2 = ξ c_0^ϑ`), and it is still not a jump: `J ≠ 1`. -/
example : ¬ JeqK (n := 1) 1 1 1 [⟨∅, ∅⟩] := by
  have hJ1 : ¬ Thm9.IsJump (n := 1) 1 1 [] ∅ := Thm9.not_isJump_empty _
  have hineq : (1 : ℝ) * lev ([] : History 1) ^ (1 : ℝ) ≤ lev ([] : History 1) + ((∅ : Finset (Fin 1)).card : ℝ) := by
    rw [Real.rpow_one]
    simp
  have hnj1 : Thm9.NoJump (n := 1) 1 1 [⟨∅, ∅⟩] := ⟨trivial, hJ1⟩
  exact fun h => h.2 hnj1

/-- `V_k` and `c_k` for the profile `[1, 1]` (`n = 2`): `c_1 = 3`, `c_2 = 4`, `V_1 = 1/9 + 1/16 = 25/144 < 2/3`,
`V_2 = 1/16 < 1/2`. -/
example : cOf [1, 1] 1 = 3 ∧ cOf [1, 1] 2 = 4 ∧ Vk [1, 1] 1 = 25 / 144 ∧ Vk [1, 1] 2 = 1 / 16 := by
  have h12 : Finset.Icc 1 2 = ({1, 2} : Finset ℕ) := by decide
  have h22 : Finset.Icc 2 2 = ({2} : Finset ℕ) := by decide
  refine ⟨by norm_num [cOf], by norm_num [cOf], ?_, ?_⟩
  · simp only [Vk, List.length_cons, List.length_nil]
    rw [show (0 + 1 + 1 : ℕ) = 2 from rfl, h12, Finset.sum_insert (by decide), Finset.sum_singleton]
    norm_num [cOf]
  · simp only [Vk, List.length_cons, List.length_nil]
    rw [show (0 + 1 + 1 : ℕ) = 2 from rfl, h22, Finset.sum_singleton]
    norm_num [cOf]

/-- Lemma X3(i)'s hypothesis is satisfiable in range: the one-block profile `[30]` has a jump at `ξ = 1`, `ϑ = 5`. -/
example : HasJump 1 5 [30] := by
  refine ⟨1, le_refl _, by simp, ?_⟩
  have hpow : (1 : ℝ) * (2 : ℝ) ^ (5 : ℝ) = 32 := by
    rw [show (5 : ℝ) = ((5 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
    norm_num
  simp only [cOf, List.take_zero, List.sum_nil, Nat.cast_zero, add_zero, show 1 - 1 = 0 from rfl]
  rw [hpow]
  norm_num

/-- **X1's left side is a genuine probability.**  `n = 1`, one block `{0}`, `k = 1`, `t = 1/6`, `G = True`:
`P_0 = 1/2` (the history through round 0 is `[]`), `P_1 ∈ {1/3, 2/3}`, so `|P_1 - P_0| ≥ 1/6` on every run and the
left side of `sched_X1` equals `1` (not `0`, which a wrong prefix would give). -/
example : schedPath (fsOracle 1) [{0}] [] (fun h'' =>
    if |valW (outBits h'') - val (pre (1 - 1) h'')| ≥ 1 / 6 ∧ True then (1 : ℝ) else 0) = 1 := by
  rw [schedPath_cons, agfv_powerset_singleton (0 : Fin 1), Finset.sum_pair (by decide)]
  simp only [schedPath_nil]
  have hpre : ∀ S : Finset (Fin 1), pre (1 - 1) ([⟨{0}, S⟩] : History 1) = [] := fun S => rfl
  have hval0 : val ([] : History 1) = 1 / 2 := by simp [val, lev, committed, onesSet]
  have hv1 : valW (outBits ([⟨{0}, ∅⟩] : History 1)) = 1 / 3 := by
    rw [valW_outBits (by decide)]
    simp [val, lev, committed, onesSet]
    norm_num
  have hv2 : valW (outBits ([⟨{0}, {0}⟩] : History 1)) = 2 / 3 := by
    rw [valW_outBits (by decide)]
    simp [val, lev, committed, onesSet]
    norm_num
  rw [hpre, hpre, hval0, hv1, hv2]
  have hw1 : schedW (fsOracle 1) ([] : History 1) {0} ∅ = 1 / 2 := by
    rw [schedW_fs, batchLaw_fs_eq_pow _ (Finset.empty_subset _)]
    simp [val, lev, committed, onesSet]
    norm_num
  have hw2 : schedW (fsOracle 1) ([] : History 1) {0} {0} = 1 / 2 := by
    rw [schedW_fs, batchLaw_fs_eq_pow _ (le_refl _)]
    simp [val, lev, committed, onesSet]
  rw [hw1, hw2]
  norm_num [abs_of_neg, abs_of_pos]

end A36FS.XP


==> anc/formal_companion/lean/src/A36FS/XP/Prefix.lean <==
/-
A36FS.XP.Prefix: conditioning on the history through round `j`, for the shared library's run tree (full-support
branch).  Generic machinery for Lemmas X1, X1′ and X3′ (`A36FS.XP.Adapt`, `A36FS.XP.Profile`); no paper claim
is proved here.

Representation of `𝓕_j = σ(seed, committed labelled history through round j)`.
* `pre j h`: the history through round `j` of a history `h` (histories are most recent first, so these are the `j`
  oldest batches); a run that completed before round `j` stays at its completed history (`pre_of_length_le`).
* An `𝓕_j`-event is a predicate `G : Seed → History n → Prop` evaluated at `(ω, pre j h'')`, with each
  `{ω | G ω h}` measurable; an `𝓕_j`-measurable variable is `t : Seed → History n → ℝ` with each `ω ↦ t ω h`
  measurable.  The depth-`j` history takes finitely many values, so these are exactly the `𝓕_j`-events and
  variables.

Contents.
  §1 `pre`; `pre_of_length_le`, `pre_of_suffix`, `pre_cons`, `pre_suffix`, `wfe_of_suffix`.
  §2 `atDepth` (the depth-`j` law of `A36RW.Laws`, all runs, completed histories absorbing): `atDepth_of_size_zero`,
     `atDepth_const`, `atDepth_const_mul`, `atDepth_congr_suffix`; under `MargUnit`, `atDepth_mono`,
     `atDepth_nonneg`, `atDepth_le`.
  §3 **`pathBy_split_pre`** and **`atDepth_split_pre`**: a functional of the completed (resp. depth-`(j+m)`)
     history and of its prefix through round `j` integrates as the depth-`j` law of the conditional functional,
     `E[F(h_j, h'')] = E[E[F(h_j, ·) | h_j]]`.  No hypothesis.  `pathBy_congr_suffix`.
  §4 seeds: `measurableSet_act`, `measurable_card_act`, `measurable_pathBy_seed`, `measurable_atDepth_seed`
     (seed-dependent functionals; `A36RW.Laws.measurable_pathBy` is the seed-independent case),
     `integrable_of_abs_le`.
  §5 runs: `Reach T h` (the rule `T` can produce `h` from the root), `Reach.wfe`, `Reach.pre_succ` (the batch of
     round `j+1` is the rule's batch at the history through round `j`), `pathBy_congr_reach`, `atDepth_congr_reach`.
-/
import A36RW.Laws
import A36FS.AdaptTail

set_option autoImplicit false

namespace A36FS.XP

open AGF A36RW A36RW.Laws Finset MeasureTheory

variable {n : ℕ}

/-! ## §1 The history through round `j` -/

/-- The history through round `j`: the `j` oldest batches of `h` (histories are most recent first), and all of `h`
when it has at most `j` rounds (a run that completed before round `j` stays at its completed history). -/
def pre (j : ℕ) (h : History n) : History n := h.drop (h.length - j)

lemma pre_of_length_le {j : ℕ} {h : History n} (hj : h.length ≤ j) : pre j h = h := by
  unfold pre
  rw [Nat.sub_eq_zero_of_le hj, List.drop_zero]

lemma pre_of_suffix {h h'' : History n} (hs : h <:+ h'') : pre h.length h'' = h := by
  obtain ⟨l, rfl⟩ := hs
  unfold pre
  rw [List.length_append, Nat.add_sub_cancel]
  exact List.drop_left

lemma pre_cons {j : ℕ} (s : Batch n) {t : History n} (hj : j ≤ t.length) : pre j (s :: t) = pre j t := by
  unfold pre
  rw [List.length_cons, show t.length + 1 - j = (t.length - j) + 1 by omega, List.drop_succ_cons]

lemma pre_suffix (j : ℕ) (h : History n) : pre j h <:+ h := List.drop_suffix _ _

lemma length_pre_le (j : ℕ) (h : History n) : (pre j h).length ≤ j := by
  unfold pre
  rw [List.length_drop]
  omega

lemma length_pre_of_le {j : ℕ} {h : History n} (hj : j ≤ h.length) : (pre j h).length = j := by
  unfold pre
  rw [List.length_drop]
  omega

/-- A suffix of a well-formed history is well formed. -/
theorem wfe_of_suffix {h h'' : History n} (hs : h <:+ h'') (hw : WFE h'') : WFE h := by
  obtain ⟨l, rfl⟩ := hs
  induction l with
  | nil => simpa using hw
  | cons a l ih => exact ih hw.2.2

/-! ## §2 `atDepth`: algebra and order -/

section AtDepth

variable (o : Oracle n) (T : TreeE n)

lemma atDepth_of_size_zero (j : ℕ) {h : History n} (hs : size h = 0) (g : History n → ℝ) :
    atDepth o T j h g = g h := by
  cases j with
  | zero => rw [atDepth_zero]
  | succ j => rw [atDepth_succ, if_pos hs]

lemma atDepth_succ_of_ne (j : ℕ) {h : History n} (hs : size h ≠ 0) (g : History n → ℝ) :
    atDepth o T (j + 1) h g
      = ∑ S ∈ (T.act h).powerset, T.stepW o h S * atDepth o T j (⟨T.act h, S⟩ :: h) g := by
  rw [atDepth_succ, if_neg hs]

theorem atDepth_const (c : ℝ) : ∀ (j : ℕ) (h : History n), atDepth o T j h (fun _ => c) = c := by
  intro j
  induction j with
  | zero => intro h; rw [atDepth_zero]
  | succ j ih =>
    intro h
    by_cases hs : size h = 0
    · rw [atDepth_of_size_zero o T _ hs]
    · rw [atDepth_succ_of_ne o T j hs]
      simp only [ih]
      rw [← Finset.sum_mul, Converse.sum_stepW_w2, one_mul]

theorem atDepth_const_mul (c : ℝ) (g : History n → ℝ) :
    ∀ (j : ℕ) (h : History n), atDepth o T j h (fun h' => c * g h') = c * atDepth o T j h g := by
  intro j
  induction j with
  | zero => intro h; rw [atDepth_zero, atDepth_zero]
  | succ j ih =>
    intro h
    by_cases hs : size h = 0
    · rw [atDepth_of_size_zero o T _ hs, atDepth_of_size_zero o T _ hs]
    · rw [atDepth_succ_of_ne o T j hs, atDepth_succ_of_ne o T j hs, Finset.mul_sum]
      exact Finset.sum_congr rfl (fun S _ => by rw [ih]; ring)

/-- Only the values of `g` on extensions of `h` matter. -/
theorem atDepth_congr_suffix {g₁ g₂ : History n → ℝ} :
    ∀ (j : ℕ) (h : History n), (∀ h'', h <:+ h'' → g₁ h'' = g₂ h'') →
      atDepth o T j h g₁ = atDepth o T j h g₂ := by
  intro j
  induction j with
  | zero => intro h hg; rw [atDepth_zero, atDepth_zero, hg h (List.suffix_refl h)]
  | succ j ih =>
    intro h hg
    by_cases hs : size h = 0
    · rw [atDepth_of_size_zero o T _ hs, atDepth_of_size_zero o T _ hs, hg h (List.suffix_refl h)]
    · rw [atDepth_succ_of_ne o T j hs, atDepth_succ_of_ne o T j hs]
      exact Finset.sum_congr rfl (fun S _ => by
        rw [ih _ (fun h'' hs'' => hg h'' ((List.suffix_cons _ h).trans hs''))])

end AtDepth

section AtDepthOrder

variable {o : Oracle n} (T : TreeE n)

theorem atDepth_mono (ho : Converse.MargUnit o) {g g' : History n → ℝ}
    (hgg : ∀ h', WFE h' → g h' ≤ g' h') :
    ∀ (j : ℕ) (h : History n), WFE h → atDepth o T j h g ≤ atDepth o T j h g' := by
  intro j
  induction j with
  | zero => intro h hw; rw [atDepth_zero, atDepth_zero]; exact hgg h hw
  | succ j ih =>
    intro h hw
    by_cases hs : size h = 0
    · rw [atDepth_of_size_zero o T _ hs, atDepth_of_size_zero o T _ hs]; exact hgg h hw
    · rw [atDepth_succ_of_ne o T j hs, atDepth_succ_of_ne o T j hs]
      exact Finset.sum_le_sum (fun S hS => mul_le_mul_of_nonneg_left
        (ih _ (Converse.wfe_child_w2 T hw (Finset.mem_powerset.1 hS)))
        (Converse.stepW_nonneg_w2 o ho T hw S))

theorem atDepth_nonneg (ho : Converse.MargUnit o) {g : History n → ℝ} (hg : ∀ h', WFE h' → 0 ≤ g h')
    (j : ℕ) {h : History n} (hw : WFE h) : 0 ≤ atDepth o T j h g := by
  have := atDepth_mono T ho hg j h hw
  rwa [atDepth_const] at this

theorem atDepth_le (ho : Converse.MargUnit o) {g : History n → ℝ} {C : ℝ} (hg : ∀ h', WFE h' → g h' ≤ C)
    (j : ℕ) {h : History n} (hw : WFE h) : atDepth o T j h g ≤ C := by
  have := atDepth_mono T ho hg j h hw
  rwa [atDepth_const] at this

end AtDepthOrder

/-! ## §3 Path functionals that read the history through round `j` -/

section Split

variable (o : Oracle n) (T : TreeE n)

/-- Only the values of `G` on completed extensions of `h` matter. -/
theorem pathBy_congr_suffix {G₁ G₂ : History n → ℝ} :
    ∀ (f : ℕ) (h : History n), (∀ h'', h <:+ h'' → size h'' = 0 → G₁ h'' = G₂ h'') →
      pathBy o T f h G₁ = pathBy o T f h G₂ := by
  intro f
  induction f with
  | zero =>
    intro h hG
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T 0 hs, pathBy_of_size_zero o T 0 hs, hG h (List.suffix_refl h) hs]
    · rw [pathBy_zero_of_ne o T hs, pathBy_zero_of_ne o T hs]
  | succ f ih =>
    intro h hG
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T _ hs, pathBy_of_size_zero o T _ hs, hG h (List.suffix_refl h) hs]
    · rw [pathBy_succ_of_ne o T f hs, pathBy_succ_of_ne o T f hs]
      exact Finset.sum_congr rfl (fun S _ => by
        rw [ih _ (fun h'' hs'' hz => hG h'' ((List.suffix_cons _ h).trans hs'') hz)])

/-- **Conditioning on the history through round `h.length + j`.**  A path functional that reads the completed
history `h''` and its prefix `pre (h.length + j) h''` is the depth-`j` law of the conditional functional:
`E[F(h_j, h'')] = E[E[F(h_j, ·) | h_j]]`, with `h_j` the history `j` rounds after `h` (completed histories absorbing).
Generic: any oracle, any rule, any `F`; no hypothesis. -/
theorem pathBy_split_pre (F : History n → History n → ℝ) :
    ∀ (j f : ℕ) (h : History n),
      pathBy o T (j + f) h (fun h'' => F (pre (h.length + j) h'') h'')
        = atDepth o T j h (fun h' => pathBy o T f h' (F h')) := by
  intro j
  induction j with
  | zero =>
    intro f h
    rw [Nat.zero_add, atDepth_zero, Nat.add_zero]
    exact pathBy_congr_suffix o T f h (fun h'' hs _ => by rw [pre_of_suffix hs])
  | succ j ih =>
    intro f h
    rw [show j + 1 + f = (j + f) + 1 by omega]
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T _ hs, atDepth_of_size_zero o T _ hs, pathBy_of_size_zero o T _ hs,
        pre_of_length_le (by omega)]
    · rw [pathBy_succ_of_ne o T _ hs, atDepth_succ_of_ne o T _ hs]
      refine Finset.sum_congr rfl (fun S _ => ?_)
      have e : h.length + (j + 1) = (⟨T.act h, S⟩ :: h : History n).length + j := by
        simp only [List.length_cons]; omega
      rw [e, ih f]

/-- The same decomposition for a depth functional (all runs, completed or not). -/
theorem atDepth_split_pre (F : History n → History n → ℝ) :
    ∀ (j m : ℕ) (h : History n),
      atDepth o T (j + m) h (fun h'' => F (pre (h.length + j) h'') h'')
        = atDepth o T j h (fun h' => atDepth o T m h' (F h')) := by
  intro j
  induction j with
  | zero =>
    intro m h
    rw [Nat.zero_add, atDepth_zero, Nat.add_zero]
    exact atDepth_congr_suffix o T m h (fun h'' hs => by rw [pre_of_suffix hs])
  | succ j ih =>
    intro m h
    rw [show j + 1 + m = (j + m) + 1 by omega]
    by_cases hs : size h = 0
    · rw [atDepth_of_size_zero o T _ hs, atDepth_of_size_zero o T _ hs, atDepth_of_size_zero o T _ hs,
        pre_of_length_le (by omega)]
    · rw [atDepth_succ_of_ne o T _ hs, atDepth_succ_of_ne o T _ hs]
      refine Finset.sum_congr rfl (fun S _ => ?_)
      have e : h.length + (j + 1) = (⟨T.act h, S⟩ :: h : History n).length + j := by
        simp only [List.length_cons]; omega
      rw [e, ih m]

end Split


/-! ## §4 Seeds: measurability and integrability of seed-dependent functionals -/

section Seeded

variable {Seed : Type} [MeasurableSpace Seed]

/-- An event of the next batch is measurable in the seed: `{ω | Q (act h ω)}` is a finite union of level sets. -/
theorem measurableSet_act (σ : PolicyE n Seed) (h : History n) (Q : Finset (Fin n) → Prop) :
    MeasurableSet {ω | Q (σ.act h ω)} := by
  have e : {ω | Q (σ.act h ω)} = ⋃ B ∈ {B : Finset (Fin n) | Q B}, {ω | σ.act h ω = B} := by
    ext ω
    simp only [Set.mem_ofPred_eq, Set.mem_iUnion, exists_prop]
    exact ⟨fun hq => ⟨_, hq, rfl⟩, fun ⟨B, hB, hω⟩ => hω ▸ hB⟩
  rw [e]
  exact MeasurableSet.biUnion (Set.to_countable _) (fun B _ => σ.act_meas h B)

/-- The size of the next batch is measurable in the seed. -/
theorem measurable_card_act (σ : PolicyE n Seed) (h : History n) :
    Measurable (fun ω => ((σ.act h ω).card : ℝ)) := by
  have hc : Measurable (fun ω => (σ.act h ω).card) :=
    measurable_to_countable' (fun c => measurableSet_act σ h (fun B => B.card = c))
  exact (measurable_of_countable (fun c : ℕ => (c : ℝ))).comp hc

lemma atDepth_succ_expand (o : Oracle n) (T : TreeE n) (j : ℕ) (h : History n) (g : History n → ℝ)
    (hs : size h ≠ 0) :
    atDepth o T (j + 1) h g
      = ∑ B ∈ (remaining h).powerset, (if T.act h = B then (1:ℝ) else 0) *
          ∑ S ∈ B.powerset,
            (if o.legal h then batchLaw o h B S else (if S = T.fill h then 1 else 0)) *
              atDepth o T j (⟨B, S⟩ :: h) g := by
  have hmem : T.act h ∈ (remaining h).powerset := Finset.mem_powerset.2 (T.act_sub h)
  rw [Finset.sum_eq_single_of_mem _ hmem
      (by intro b _ hb; rw [if_neg (fun he => hb he.symm), zero_mul]),
    if_pos rfl, one_mul, atDepth_succ_of_ne o T j hs]
  rfl

/-- **Measurability in the seed of a seed-dependent path functional** `ω ↦ pathBy (σ.tree ω) f h (F ω)`, when
`ω ↦ F ω h'` is measurable for every history `h'`. -/
theorem measurable_pathBy_seed (o : Oracle n) (σ : PolicyE n Seed) (F : Seed → History n → ℝ)
    (hF : ∀ h, Measurable (fun ω => F ω h)) :
    ∀ (f : ℕ) (h : History n), Measurable (fun ω => pathBy o (σ.tree ω) f h (F ω)) := by
  intro f
  induction f with
  | zero =>
    intro h
    by_cases hs : size h = 0
    · have hEq : (fun ω => pathBy o (σ.tree ω) 0 h (F ω)) = fun ω => F ω h := by
        funext ω; exact pathBy_of_size_zero o _ 0 hs _
      rw [hEq]; exact hF h
    · have hEq : (fun ω => pathBy o (σ.tree ω) 0 h (F ω)) = fun _ => (0 : ℝ) := by
        funext ω; exact pathBy_zero_of_ne o _ hs _
      rw [hEq]; exact measurable_const
  | succ f ih =>
    intro h
    by_cases hs : size h = 0
    · have hEq : (fun ω => pathBy o (σ.tree ω) (f + 1) h (F ω)) = fun ω => F ω h := by
        funext ω; exact pathBy_of_size_zero o _ (f + 1) hs _
      rw [hEq]; exact hF h
    · have hEq : (fun ω => pathBy o (σ.tree ω) (f + 1) h (F ω))
          = fun ω => ∑ B ∈ (remaining h).powerset, (if σ.act h ω = B then (1:ℝ) else 0) *
              ∑ S ∈ B.powerset,
                (if o.legal h then batchLaw o h B S else (if S = σ.fill h ω then 1 else 0)) *
                  pathBy o (σ.tree ω) f (⟨B, S⟩ :: h) (F ω) := by
        funext ω; exact pathBy_succ_expand o (σ.tree ω) f h (F ω) hs
      rw [hEq]
      refine Finset.measurable_sum _ (fun B _ => ?_)
      refine Measurable.mul (Faithful.measurable_ite_one _ (σ.act_meas h B)) ?_
      refine Finset.measurable_sum _ (fun S _ => ?_)
      refine Measurable.mul ?_ (ih (⟨B, S⟩ :: h))
      by_cases hL : o.legal h
      · simp only [if_pos hL]; exact measurable_const
      · simp only [if_neg hL]
        have hset : {ω : Seed | S = σ.fill h ω} = {ω : Seed | σ.fill h ω = S} := by
          ext ω; exact eq_comm
        exact Faithful.measurable_ite_one _ (by rw [hset]; exact σ.fill_meas h S)

/-- **Measurability in the seed of a seed-dependent depth functional.** -/
theorem measurable_atDepth_seed (o : Oracle n) (σ : PolicyE n Seed) (g : Seed → History n → ℝ)
    (hg : ∀ h, Measurable (fun ω => g ω h)) :
    ∀ (j : ℕ) (h : History n), Measurable (fun ω => atDepth o (σ.tree ω) j h (g ω)) := by
  intro j
  induction j with
  | zero =>
    intro h
    have hEq : (fun ω => atDepth o (σ.tree ω) 0 h (g ω)) = fun ω => g ω h := by
      funext ω; exact atDepth_zero o _ h _
    rw [hEq]; exact hg h
  | succ j ih =>
    intro h
    by_cases hs : size h = 0
    · have hEq : (fun ω => atDepth o (σ.tree ω) (j + 1) h (g ω)) = fun ω => g ω h := by
        funext ω; exact atDepth_of_size_zero o _ (j + 1) hs _
      rw [hEq]; exact hg h
    · have hEq : (fun ω => atDepth o (σ.tree ω) (j + 1) h (g ω))
          = fun ω => ∑ B ∈ (remaining h).powerset, (if σ.act h ω = B then (1:ℝ) else 0) *
              ∑ S ∈ B.powerset,
                (if o.legal h then batchLaw o h B S else (if S = σ.fill h ω then 1 else 0)) *
                  atDepth o (σ.tree ω) j (⟨B, S⟩ :: h) (g ω) := by
        funext ω; exact atDepth_succ_expand o (σ.tree ω) j h (g ω) hs
      rw [hEq]
      refine Finset.measurable_sum _ (fun B _ => ?_)
      refine Measurable.mul (Faithful.measurable_ite_one _ (σ.act_meas h B)) ?_
      refine Finset.measurable_sum _ (fun S _ => ?_)
      refine Measurable.mul ?_ (ih (⟨B, S⟩ :: h))
      by_cases hL : o.legal h
      · simp only [if_pos hL]; exact measurable_const
      · simp only [if_neg hL]
        have hset : {ω : Seed | S = σ.fill h ω} = {ω : Seed | σ.fill h ω = S} := by
          ext ω; exact eq_comm
        exact Faithful.measurable_ite_one _ (by rw [hset]; exact σ.fill_meas h S)

/-- A bounded measurable function of the seed is integrable. -/
theorem integrable_of_abs_le (σ : PolicyE n Seed) {u : Seed → ℝ} (hu : Measurable u) {C : ℝ}
    (hC : ∀ ω, |u ω| ≤ C) : Integrable u σ.P := by
  have := σ.isProb
  exact Integrable.mono' (integrable_const C) hu.aestronglyMeasurable
    (Filter.Eventually.of_forall (fun ω => by rw [Real.norm_eq_abs]; exact hC ω))

end Seeded

/-! ## §5 Runs of a rule -/

/-- `Reach T h`: the rule `T` can produce `h` from the root.  Every recorded batch is the rule's batch at the
history before it, recorded at an incomplete history, with its ones inside it. -/
inductive Reach (T : TreeE n) : History n → Prop
  | nil : Reach T []
  | cons {h : History n} {S : Finset (Fin n)} : Reach T h → size h ≠ 0 → S ⊆ T.act h →
      Reach T (⟨T.act h, S⟩ :: h)

theorem Reach.wfe {T : TreeE n} : ∀ {h : History n}, Reach T h → WFE h
  | _, .nil => trivial
  | _, .cons hr _ hS => wfe_succ T hr.wfe hS

/-- The batch of round `j + 1` of a run is the rule's batch at the history through round `j`. -/
theorem Reach.pre_succ {T : TreeE n} : ∀ {h : History n}, Reach T h → ∀ {j : ℕ}, j < h.length →
    ∃ S, pre (j + 1) h = ⟨T.act (pre j h), S⟩ :: pre j h
  | _, .nil, j, hj => by simp at hj
  | _, .cons (h := t) (S := S) hr _ _, j, hj => by
      simp only [List.length_cons] at hj
      rcases Nat.lt_or_ge j t.length with hlt | hge
      · rw [pre_cons _ (by omega), pre_cons _ (by omega)]
        exact hr.pre_succ hlt
      · have hjt : j = t.length := by omega
        refine ⟨S, ?_⟩
        rw [pre_of_length_le (by simp only [List.length_cons]; omega), pre_cons _ (by omega),
          pre_of_length_le (by omega)]

/-- **Path functionals see only the runs of the rule.** -/
theorem pathBy_congr_reach (o : Oracle n) (T : TreeE n) {G₁ G₂ : History n → ℝ}
    (hG : ∀ h'', Reach T h'' → size h'' = 0 → G₁ h'' = G₂ h'') :
    ∀ (f : ℕ) (h : History n), Reach T h → pathBy o T f h G₁ = pathBy o T f h G₂ := by
  intro f
  induction f with
  | zero =>
    intro h hr
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T 0 hs, pathBy_of_size_zero o T 0 hs, hG h hr hs]
    · rw [pathBy_zero_of_ne o T hs, pathBy_zero_of_ne o T hs]
  | succ f ih =>
    intro h hr
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T _ hs, pathBy_of_size_zero o T _ hs, hG h hr hs]
    · rw [pathBy_succ_of_ne o T f hs, pathBy_succ_of_ne o T f hs]
      exact Finset.sum_congr rfl (fun S hS => by
        rw [ih _ (Reach.cons hr hs (Finset.mem_powerset.1 hS))])



/-- **Depth functionals see only the runs of the rule**, at the depth they are evaluated (or at completion). -/
theorem atDepth_congr_reach (o : Oracle n) (T : TreeE n) {g₁ g₂ : History n → ℝ} :
    ∀ (j : ℕ) (h₀ : History n), Reach T h₀ →
      (∀ h, Reach T h → (size h = 0 ∨ h.length = h₀.length + j) → g₁ h = g₂ h) →
        atDepth o T j h₀ g₁ = atDepth o T j h₀ g₂ := by
  intro j
  induction j with
  | zero =>
    intro h₀ hr hg
    rw [atDepth_zero, atDepth_zero, hg h₀ hr (Or.inr (by omega))]
  | succ j ih =>
    intro h₀ hr hg
    by_cases hs : size h₀ = 0
    · rw [atDepth_of_size_zero o T _ hs, atDepth_of_size_zero o T _ hs, hg h₀ hr (Or.inl hs)]
    · rw [atDepth_succ_of_ne o T j hs, atDepth_succ_of_ne o T j hs]
      exact Finset.sum_congr rfl (fun S hS => by
        rw [ih _ (Reach.cons hr hs (Finset.mem_powerset.1 hS)) (fun h hrh hc => hg h hrh (by
          rcases hc with hc | hc
          · exact Or.inl hc
          · right; simp only [List.length_cons] at hc; omega))])

end A36FS.XP

#print axioms A36FS.XP.pre_of_suffix
#print axioms A36FS.XP.wfe_of_suffix
#print axioms A36FS.XP.atDepth_const
#print axioms A36FS.XP.atDepth_mono
#print axioms A36FS.XP.pathBy_split_pre
#print axioms A36FS.XP.atDepth_split_pre
#print axioms A36FS.XP.measurable_pathBy_seed
#print axioms A36FS.XP.measurable_atDepth_seed
#print axioms A36FS.XP.Reach.pre_succ
#print axioms A36FS.XP.pathBy_congr_reach
#print axioms A36FS.XP.atDepth_congr_reach


==> anc/formal_companion/lean/src/A36FS/XP/Profile.lean <==
/-
A36FS.XP.Profile: App. I, Lemmas X1 and X3 (i), (ii) (proof of Theorem `thm:mixf`), on the actual sampler laws
(full-support branch).

Printed (appendix_thmm.tex 8ab54b02…; Setting ll. 57–68, definitions ll. 818–833, X1 ll. 878–880, X3 ll. 905–907).
* X1: "For every `1 ≤ k ≤ R` and `t > 0`, almost surely, `Pr_s(|P_R - P_{k-1}| ≥ t | 𝓕_{k-1}) ≤ 2exp(-2t²/V_k)
  ≤ 2exp(-c_k t²)`, with `V_k := Σ_{j=k}^R b_j/c_j² < 2/c_k`."  (One profile, all `b_k ≥ 1`, `Σ b_k = n`, used with a
  uniform relabelling.)
* X3: "Fix `ϑ > 4`, `ξ ≥ 1` and `ω > 0`. (i) If the profile `b` has a jump, then `Pr_s(P_R ∉ S*) ≤ δ_ω` under `b`.
  (ii) `Pr_t(P_R ∈ S*) ≤ a_n`, and `N_n ≤ ((n+2)/ξ)^{2/ϑ}/2`."

Objects.
* A profile is `profile U = [b_1, …, b_R]` of a full labelled schedule `U` (`FullSchedule n U`; its blocks are
  nonempty and partition the `n` coordinates, so `b_j ≥ 1` and `Σ b_j = n`; every such profile arises).
  `cOf bs j = c_j = 2 + b_1 + ⋯ + b_j`; `Vk bs k = Σ_{j=k}^R b_j/c_j²` (as printed, a `Finset.Icc` sum);
  `HasJump ξ ϑ bs`: some round `1 ≤ k ≤ R` has `c_k ≥ ξ c_{k-1}^ϑ` (Lemma X2's jump).
* The relabelled profile is AGF's `agfv_relabelMix hU` (all `n!` relabellings `σU`, weight `1/n!`), run as the shared library's
  policy `mixPolicy` (seed = the relabelling; `𝓕_{k-1}` contains it) with `fsOracle n`; a single labelled schedule
  is `schedTree U` or its full law `schedPath (fsOracle n) U []`; the output law of the relabelled profile is
  `mixLawE (fsOracle n) (agfv_relabelMix hU)` (T1's `Q_μ`), equal to the policy's `outLim` (`mixPolicy_outLim`).
* `P_R = valW (outBits h'')`, `P_{k-1} = val (pre (k-1) h'')`; "a.s. `Pr(A | 𝓕_{k-1}) ≤ g`" with a constant `g` is
  `E[1_A 1_G] ≤ g Pr(G)` for every event `G` of the seed and the history through round `k - 1`.
* `S* = Sstar ξ ϑ ω (n+2)`, `δ_ω = Thm9.δω ω`, `a_n = Thm9.aN ξ ϑ ω n`, `N_n = Nn ξ ϑ (n+2)` (TestSet / Thm9.Defs);
  `{P_R ∉ S*}` is `Thm9.Vout ξ ϑ ω n`.  The target `fsTarget n` has weights `pfs n`.

Headlines (`#print axioms` at the end).
* `X1`: Lemma X1 for the relabelled profile, at every fuel `f` (for `f ≥ R` these are all runs, `relabel_doneBy`),
  with both printed inequalities and `V_k < 2/c_k`.  Also `mix_X1` (any predrawn mixture of labelled schedules with
  one common profile), `schedTree_X1` and `sched_X1` (one labelled schedule), `Vk_lt`, `Vk_pos`.
* `X3i`: Lemma X3(i) under the relabelled profile's output law; `X3i_outLim` (the same as the policy's `outLim`);
  `sched_X3i` (every labelled schedule whose profile has a jump); `mix_X3i` (every mixture all of whose components'
  profiles have a jump).
* `X3ii`: Lemma X3(ii) as printed, under the target's law of `P_R`.

Proof route.  X1: the decomposition `U = U.take (k-1) ++ U.drop (k-1)` (`schedPath_append`), the depth-`(k-1)`
history `h'` (level `c_{k-1}`, length `k - 1`, so `pre (k-1) = h'` on its extensions), and iterated conditional
Hoeffding over the remaining blocks (`sched_mgf`: one block at a time by AdaptTail's `batch_mgf`, which is
coordinatewise Hoeffding) with Chernoff at `λ = 4t/V_k` (`sched_tail`); `V_k < 2/c_k` by `b_k < c_k` and the
telescoping `Vsum_le`.  X3(i): at the jump round, `far_of_jump` and `sched_tail` with `t = ω c_k^{-1/2}`, then
`2e^{-c_k t²} = δ_ω`.  X3(ii): Thm9.DataProc's `target_mass_valW` with TestSet's `mass_bound`, and TestSet's `Nn_le`.
-/
import A36FS.XP.Prefix
import A36FS.Thm7.Embed

set_option autoImplicit false

namespace A36FS.XP

open AGF A36RW A36RW.Laws Finset MeasureTheory FSCore.TestSet A36FS.Thm7

variable {n : ℕ}

/-! ## §1 The profile's levels and `V_k` -/

/-- `c_j = 2 + m_j = 2 + b_1 + ⋯ + b_j` for the profile `bs = [b_1, …, b_R]` (`c_0 = 2`). -/
noncomputable def cOf (bs : List ℕ) (j : ℕ) : ℝ := 2 + ((bs.take j).sum : ℝ)

/-- **`V_k := Σ_{j=k}^R b_j / c_j²`**, `b_j = bs[j-1]`, `R = bs.length`. -/
noncomputable def Vk (bs : List ℕ) (k : ℕ) : ℝ :=
  ∑ j ∈ Finset.Icc k bs.length, ((bs.getD (j - 1) 0 : ℕ) : ℝ) / cOf bs j ^ 2

/-- The same sum by recursion from a level `c`: `Vsum c (b :: bs) = b/(c+b)² + Vsum (c+b) bs`. -/
noncomputable def Vsum : ℝ → List ℕ → ℝ
  | _, [] => 0
  | c, b :: bs => (b : ℝ) / (c + b) ^ 2 + Vsum (c + b) bs

/-- A profile has a **jump** (Lemma X2's definition): some round `1 ≤ k ≤ R` with `c_k ≥ ξ c_{k-1}^ϑ`. -/
def HasJump (ξ ϑ : ℝ) (bs : List ℕ) : Prop :=
  ∃ k, 1 ≤ k ∧ k ≤ bs.length ∧ ξ * cOf bs (k - 1) ^ ϑ ≤ cOf bs k

lemma cOf_succ (bs : List ℕ) {i : ℕ} (hi : i < bs.length) : cOf bs (i + 1) = cOf bs i + (bs[i] : ℝ) := by
  unfold cOf
  rw [List.sum_take_succ _ _ hi]
  push_cast
  ring

lemma cOf_pos (bs : List ℕ) (j : ℕ) : 0 < cOf bs j := by
  unfold cOf
  have : (0 : ℝ) ≤ ((bs.take j).sum : ℝ) := Nat.cast_nonneg _
  linarith

/-- `Vsum` from the level `c_i` over the blocks after round `i` is `V_{i+1}`. -/
theorem Vsum_drop (bs : List ℕ) : ∀ (m i : ℕ), bs.length - i = m →
    Vsum (cOf bs i) (bs.drop i) = Vk bs (i + 1) := by
  intro m
  induction m with
  | zero =>
    intro i hi
    rw [List.drop_eq_nil_of_le (by omega), Vsum]
    unfold Vk
    rw [Finset.Icc_eq_empty (by omega), Finset.sum_empty]
  | succ m ih =>
    intro i hi
    have hlt : i < bs.length := by omega
    rw [List.drop_eq_getElem_cons hlt, Vsum, ← cOf_succ bs hlt, ih (i + 1) (by omega)]
    unfold Vk
    rw [← Finset.add_sum_Ioc_eq_sum_Icc (show i + 1 ≤ bs.length by omega)]
    have hI : Finset.Ioc (i + 1) bs.length = Finset.Icc (i + 1 + 1) bs.length := by
      ext j; simp only [Finset.mem_Ioc, Finset.mem_Icc]; omega
    rw [hI, show i + 1 - 1 = i by omega, List.getD_eq_getElem _ _ hlt]

lemma Vsum_nonneg : ∀ (L : List ℕ) (c : ℝ), 0 ≤ Vsum c L
  | [], _ => le_refl _
  | b :: L, c => by
      rw [Vsum]
      exact add_nonneg (div_nonneg (Nat.cast_nonneg _) (sq_nonneg _)) (Vsum_nonneg L _)

/-- The telescoping bound `Vsum c L ≤ 1/c - 1/(c + ΣL)` (`b/(c+b)² ≤ 1/c - 1/(c+b)`). -/
theorem Vsum_le : ∀ (L : List ℕ) {c : ℝ}, 0 < c → Vsum c L ≤ 1 / c - 1 / (c + (L.sum : ℝ))
  | [], c, hc => by simp [Vsum]
  | b :: L, c, hc => by
      rw [Vsum]
      have hb : (0 : ℝ) ≤ b := Nat.cast_nonneg b
      have hcb : 0 < c + b := by linarith
      have ih := Vsum_le L hcb
      have h1 : (b : ℝ) / (c + b) ^ 2 ≤ 1 / c - 1 / (c + b) := by
        rw [div_le_iff₀ (by positivity)]
        have e : (1 / c - 1 / (c + b)) * (c + b) ^ 2 = b * (c + b) / c := by
          field_simp
          ring
        rw [e, le_div_iff₀ hc]
        nlinarith
      have e2 : ((b :: L).sum : ℝ) = b + (L.sum : ℝ) := by simp
      rw [e2, ← add_assoc]
      linarith

/-- **`V_k < 2/c_k`** for `1 ≤ k ≤ R`. -/
theorem Vk_lt (bs : List ℕ) {k : ℕ} (hk1 : 1 ≤ k) (hkR : k ≤ bs.length) : Vk bs k < 2 / cOf bs k := by
  have hlt : k - 1 < bs.length := by omega
  have hV := Vsum_drop bs _ (k - 1) rfl
  rw [show k - 1 + 1 = k by omega] at hV
  rw [← hV, List.drop_eq_getElem_cons hlt, Vsum, ← cOf_succ bs hlt, show k - 1 + 1 = k by omega]
  have hck := cOf_pos bs k
  have hb : (bs[k - 1] : ℝ) < cOf bs k := by
    have := cOf_succ bs hlt
    rw [show k - 1 + 1 = k by omega] at this
    have := cOf_pos bs (k - 1)
    linarith
  have h1 : (bs[k - 1] : ℝ) / cOf bs k ^ 2 < 1 / cOf bs k := by
    rw [div_lt_div_iff₀ (by positivity) hck]
    nlinarith
  have h2 := Vsum_le (bs.drop k) hck
  have h3 : 0 < 1 / (cOf bs k + ((bs.drop k).sum : ℝ)) := by
    have : (0 : ℝ) ≤ ((bs.drop k).sum : ℝ) := Nat.cast_nonneg _
    positivity
  have e : 2 / cOf bs k = 1 / cOf bs k + 1 / cOf bs k := by ring
  rw [e]
  linarith

/-- `V_k > 0` when `b_k ≥ 1`. -/
theorem Vk_pos (bs : List ℕ) {k : ℕ} (hk1 : 1 ≤ k) (hkR : k ≤ bs.length) (hb : ∀ b ∈ bs, 1 ≤ b) :
    0 < Vk bs k := by
  have hlt : k - 1 < bs.length := by omega
  have hV := Vsum_drop bs _ (k - 1) rfl
  rw [show k - 1 + 1 = k by omega] at hV
  rw [← hV, List.drop_eq_getElem_cons hlt, Vsum]
  have h1 : (1 : ℝ) ≤ (bs[k - 1] : ℝ) := by exact_mod_cast hb _ (List.getElem_mem hlt)
  have h2 : 0 < cOf bs (k - 1) + (bs[k - 1] : ℝ) := by have := cOf_pos bs (k - 1); linarith
  have h3 := Vsum_nonneg (bs.drop (k - 1 + 1)) (cOf bs (k - 1) + (bs[k - 1] : ℝ))
  have h4 : 0 < (bs[k - 1] : ℝ) / (cOf bs (k - 1) + (bs[k - 1] : ℝ)) ^ 2 := by positivity
  linarith

/-! ## §2 Fixed schedules: algebra and order -/

lemma schedW_fs (h : History n) (B S : Finset (Fin n)) :
    schedW (fsOracle n) h B S = batchLaw (fsOracle n) h B S := if_pos trivial

theorem schedPath_const_mul (o : Oracle n) (c : ℝ) (G : History n → ℝ) :
    ∀ (V : List (Finset (Fin n))) (h : History n),
      schedPath o V h (fun h' => c * G h') = c * schedPath o V h G
  | [], h => by rw [schedPath_nil, schedPath_nil]
  | B :: V, h => by
      rw [schedPath_cons, schedPath_cons, Finset.mul_sum]
      exact Finset.sum_congr rfl (fun S _ => by rw [schedPath_const_mul o c G V]; ring)

theorem schedPath_add (o : Oracle n) (G₁ G₂ : History n → ℝ) :
    ∀ (V : List (Finset (Fin n))) (h : History n),
      schedPath o V h (fun h' => G₁ h' + G₂ h') = schedPath o V h G₁ + schedPath o V h G₂
  | [], h => by rw [schedPath_nil, schedPath_nil, schedPath_nil]
  | B :: V, h => by
      rw [schedPath_cons, schedPath_cons, schedPath_cons, ← Finset.sum_add_distrib]
      exact Finset.sum_congr rfl (fun S _ => by rw [schedPath_add o G₁ G₂ V]; ring)

/-- Running `V₁ ++ V₂` is running `V₁`, then `V₂` from the history reached. -/
theorem schedPath_append (o : Oracle n) (G : History n → ℝ) :
    ∀ (V₁ V₂ : List (Finset (Fin n))) (h : History n),
      schedPath o (V₁ ++ V₂) h G = schedPath o V₁ h (fun h' => schedPath o V₂ h' G)
  | [], V₂, h => by rw [List.nil_append, schedPath_nil]
  | B :: V₁, V₂, h => by
      rw [List.cons_append, schedPath_cons, schedPath_cons]
      exact Finset.sum_congr rfl (fun S _ => by rw [schedPath_append o G V₁ V₂])

theorem schedPath_congr_suffix (o : Oracle n) {G₁ G₂ : History n → ℝ} :
    ∀ (V : List (Finset (Fin n))) (h : History n), (∀ h'', h <:+ h'' → G₁ h'' = G₂ h'') →
      schedPath o V h G₁ = schedPath o V h G₂
  | [], h, hG => by rw [schedPath_nil, schedPath_nil, hG h (List.suffix_refl h)]
  | B :: V, h, hG => by
      rw [schedPath_cons, schedPath_cons]
      exact Finset.sum_congr rfl (fun S _ => by
        rw [schedPath_congr_suffix o V _ (fun h'' hs => hG h'' ((List.suffix_cons _ h).trans hs))])

/-- Functionals of the output word: `schedPath V h (g ∘ outBits) = Σ_x schedLawE V h x · g x`. -/
theorem schedPath_comp_outBits (o : Oracle n) (g : (Fin n → Bool) → ℝ) :
    ∀ (V : List (Finset (Fin n))) (h : History n),
      schedPath o V h (fun h'' => g (outBits h'')) = ∑ x, schedLawE o V h x * g x
  | [], h => by
      rw [schedPath_nil]
      simp only [schedLawE, ite_mul, one_mul, zero_mul, Finset.sum_ite_eq, Finset.mem_univ, if_true]
  | B :: V, h => by
      rw [schedPath_cons]
      simp only [schedLawE, Finset.sum_mul]
      rw [Finset.sum_comm]
      refine Finset.sum_congr rfl (fun S _ => ?_)
      rw [schedPath_comp_outBits o g V, Finset.mul_sum]
      refine Finset.sum_congr rfl (fun x _ => ?_)
      unfold schedW
      ring

/-- **Order along a schedule prefix.**  Running the blocks `V₁` (followed by `V₂`) from a well-formed `h`, the
functional is only evaluated at well-formed histories `h'` extending `h` by `|V₁|` rounds, at level
`lev h + Σ|V₁|`, from which `V₂` is a schedule of what remains. -/
theorem schedPath_mono_reach {Ψ Ψ' : History n → ℝ} :
    ∀ (V₁ V₂ : List (Finset (Fin n))) (h : History n), WFE h → IsSchedule (V₁ ++ V₂) (remaining h) →
      (∀ h', WFE h' → IsSchedule V₂ (remaining h') → h <:+ h' → h'.length = h.length + V₁.length →
        lev h' = lev h + ((profile V₁).sum : ℝ) → Ψ h' ≤ Ψ' h') →
      schedPath (fsOracle n) V₁ h Ψ ≤ schedPath (fsOracle n) V₁ h Ψ'
  | [], V₂, h, hw, hS, hΨ => by
      rw [schedPath_nil, schedPath_nil]
      exact hΨ h hw (by simpa using hS) (List.suffix_refl h) (by simp) (by simp [profile])
  | B :: V₁, V₂, h, hw, hS, hΨ => by
      rw [List.cons_append] at hS
      obtain ⟨_, hB, hS'⟩ := hS
      rw [schedPath_cons, schedPath_cons]
      refine Finset.sum_le_sum (fun S hS => mul_le_mul_of_nonneg_left ?_ ?_)
      · have hSB := Finset.mem_powerset.1 hS
        refine schedPath_mono_reach V₁ V₂ _ (wfe_cons hw hB hSB) (by rw [remaining_cons]; exact hS')
          (fun h' hw' hV hsuf hlen hlev => hΨ h' hw' hV ((List.suffix_cons _ h).trans hsuf) ?_ ?_)
        · simp only [List.length_cons] at hlen ⊢
          omega
        · rw [hlev, lev_cons hB S]
          simp only [profile, List.map_cons, List.sum_cons]
          push_cast
          ring
      · rw [schedW_fs]
        exact batchLaw_fs_nonneg hw _ _

theorem schedPath_mono {G G' : History n → ℝ} (V : List (Finset (Fin n))) (h : History n) (hw : WFE h)
    (hS : IsSchedule V (remaining h)) (hG : ∀ h'', WFE h'' → size h'' = 0 → G h'' ≤ G' h'') :
    schedPath (fsOracle n) V h G ≤ schedPath (fsOracle n) V h G' :=
  schedPath_mono_reach V [] h hw (by simpa using hS) (fun h' hw' hV _ _ _ => hG h' hw' (by
    have hrem : remaining h' = ∅ := hV
    simp [size, hrem]))

/-! ## §3 The sharp MGF along a fixed schedule -/

/-- **Iterated conditional Hoeffding along a schedule** (Lemma X1's proof): from a well-formed `h`, for a schedule
`V` of the remaining coordinates, `E[e^{λ(P_R - P(h))}] ≤ e^{λ² Vsum(lev h, |V|)/8}`. -/
theorem sched_mgf : ∀ (V : List (Finset (Fin n))) (h : History n), WFE h → IsSchedule V (remaining h) →
    ∀ lam : ℝ, schedPath (fsOracle n) V h (fun h'' => Real.exp (lam * (valW (outBits h'') - val h)))
      ≤ Real.exp (lam ^ 2 * Vsum (lev h) (profile V) / 8)
  | [], h, _, hS, lam => by
      have hrem : remaining h = ∅ := hS
      have hs : size h = 0 := by simp [size, hrem]
      rw [schedPath_nil, valW_outBits hs, sub_self, mul_zero]
      simp [profile, Vsum]
  | B :: V, h, hw, hS, lam => by
      obtain ⟨_, hB, hS'⟩ := hS
      rw [schedPath_cons]
      have hstep : ∀ S ∈ B.powerset, schedW (fsOracle n) h B S *
          schedPath (fsOracle n) V (⟨B, S⟩ :: h) (fun h'' => Real.exp (lam * (valW (outBits h'') - val h)))
          ≤ batchLaw (fsOracle n) h B S * Real.exp (lam * (val (⟨B, S⟩ :: h) - val h)) *
              Real.exp (lam ^ 2 * Vsum (lev h + B.card) (profile V) / 8) := by
        intro S hS
        have hSB := Finset.mem_powerset.1 hS
        rw [schedW_fs]
        have e : (fun h'' : History n => Real.exp (lam * (valW (outBits h'') - val h)))
            = fun h'' => Real.exp (lam * (val (⟨B, S⟩ :: h) - val h)) *
                Real.exp (lam * (valW (outBits h'') - val (⟨B, S⟩ :: h))) := by
          funext h''
          rw [← Real.exp_add]
          congr 1
          ring
        rw [e, schedPath_const_mul, ← mul_assoc]
        refine mul_le_mul_of_nonneg_left ?_ (mul_nonneg (batchLaw_fs_nonneg hw _ _) (Real.exp_pos _).le)
        have ih := sched_mgf V (⟨B, S⟩ :: h) (wfe_cons hw hB hSB) (by rw [remaining_cons]; exact hS') lam
        rwa [lev_cons hB S] at ih
      refine (Finset.sum_le_sum hstep).trans ?_
      rw [← Finset.sum_mul]
      refine (mul_le_mul_of_nonneg_right (batch_mgf hw hB lam) (Real.exp_pos _).le).trans (le_of_eq ?_)
      rw [← Real.exp_add]
      congr 1
      simp only [profile, List.map_cons, Vsum]
      have hc : lev h + (B.card : ℝ) ≠ 0 := (lev_add_card_pos h B).ne'
      field_simp

/-- Chernoff on `sched_mgf`, with `λ = 4t/V`: `Pr(|P_R - P(h)| ≥ t) ≤ 2 e^{-2t²/V}`, `V = Vsum(lev h, |V|) > 0`. -/
theorem sched_tail (V : List (Finset (Fin n))) (h : History n) (hw : WFE h)
    (hV : IsSchedule V (remaining h)) {t : ℝ} (ht : 0 < t) (hpos : 0 < Vsum (lev h) (profile V)) :
    schedPath (fsOracle n) V h (fun h'' => if |valW (outBits h'') - val h| ≥ t then 1 else 0)
      ≤ 2 * Real.exp (-(2 * t ^ 2 / Vsum (lev h) (profile V))) := by
  set W := Vsum (lev h) (profile V) with hW
  have hW0 : W ≠ 0 := hpos.ne'
  set lam := 4 * t / W with hlam
  have hlam0 : 0 < lam := by positivity
  have hpt : ∀ h'' : History n, (if |valW (outBits h'') - val h| ≥ t then (1:ℝ) else 0)
      ≤ Real.exp (-(lam * t)) * Real.exp (lam * (valW (outBits h'') - val h))
        + Real.exp (-(lam * t)) * Real.exp (-lam * (valW (outBits h'') - val h)) := by
    intro h''
    rw [← Real.exp_add, ← Real.exp_add]
    split_ifs with hx
    · rcases le_abs.1 hx with hp | hn
      · have : 1 ≤ Real.exp (-(lam * t) + lam * (valW (outBits h'') - val h)) :=
          Real.one_le_exp (by nlinarith)
        linarith [Real.exp_pos (-(lam * t) + -lam * (valW (outBits h'') - val h))]
      · have : 1 ≤ Real.exp (-(lam * t) + -lam * (valW (outBits h'') - val h)) :=
          Real.one_le_exp (by nlinarith)
        linarith [Real.exp_pos (-(lam * t) + lam * (valW (outBits h'') - val h))]
    · positivity
  refine (schedPath_mono V h hw hV (fun h'' _ _ => hpt h'')).trans ?_
  rw [schedPath_add, schedPath_const_mul, schedPath_const_mul]
  have h1 := sched_mgf V h hw hV lam
  have h2 := sched_mgf V h hw hV (-lam)
  rw [neg_sq] at h2
  refine (add_le_add (mul_le_mul_of_nonneg_left h1 (Real.exp_pos _).le)
    (mul_le_mul_of_nonneg_left h2 (Real.exp_pos _).le)).trans (le_of_eq ?_)
  rw [← two_mul, ← Real.exp_add]
  congr 2
  rw [hlam]
  field_simp
  ring

/-! ## §4 Lemma X1 for one labelled schedule, a mixture with one profile, and the relabelled profile -/

lemma exp_bound {V c t : ℝ} (hV0 : 0 < V) (hV : V < 2 / c) (hc : 0 < c) :
    2 * Real.exp (-(2 * t ^ 2 / V)) ≤ 2 * Real.exp (-(c * t ^ 2)) := by
  have hcV : c * V < 2 := by
    rw [lt_div_iff₀ hc] at hV
    linarith
  have h1 : c * t ^ 2 ≤ 2 * t ^ 2 / V := by
    rw [le_div_iff₀ hV0]
    nlinarith [sq_nonneg t]
  have := Real.exp_le_exp.2 (neg_le_neg h1)
  linarith

lemma lev_nil : lev ([] : History n) = 2 := by simp [lev]

lemma length_eq_of_profile {U : List (Finset (Fin n))} {bs : List ℕ} (h : profile U = bs) :
    U.length = bs.length := by
  rw [← h]
  exact (List.length_map _).symm

open Classical in
/-- **Lemma X1 for one labelled schedule `U`** (its full law, `schedPath`): for `1 ≤ k ≤ R` and `t > 0`, and every
event `G` of the history through round `k - 1`,
`E_s[1{|P_R - P_{k-1}| ≥ t} 1_G] ≤ 2 e^{-2t²/V_k} Pr_s(G)`, `V_k` of the profile `|U|`. -/
theorem sched_X1 (U : List (Finset (Fin n))) (hU : IsSchedule U univ) {k : ℕ} (hk1 : 1 ≤ k)
    (hkR : k ≤ U.length) {t : ℝ} (ht : 0 < t) (G : History n → Prop) :
    schedPath (fsOracle n) U [] (fun h'' =>
        if |valW (outBits h'') - val (pre (k - 1) h'')| ≥ t ∧ G (pre (k - 1) h'') then 1 else 0)
      ≤ 2 * Real.exp (-(2 * t ^ 2 / Vk (profile U) k)) *
        schedPath (fsOracle n) U [] (fun h'' => if G (pre (k - 1) h'') then 1 else 0) := by
  have hsplit : U.take (k - 1) ++ U.drop (k - 1) = U := List.take_append_drop _ _
  have hS : IsSchedule (U.take (k - 1) ++ U.drop (k - 1)) (remaining ([] : History n)) := by
    rw [hsplit, remaining_nil_univ]
    exact hU
  have hlen1 : (U.take (k - 1)).length = k - 1 := by
    rw [List.length_take]
    omega
  have hkR' : k ≤ (profile U).length := by simpa [profile] using hkR
  have hVpos : 0 < Vk (profile U) k := Vk_pos (profile U) hk1 hkR' (agfv_profile_pos U univ hU)
  have hVeq : Vsum (cOf (profile U) (k - 1)) ((profile U).drop (k - 1)) = Vk (profile U) k := by
    have := Vsum_drop (profile U) _ (k - 1) rfl
    rwa [show k - 1 + 1 = k by omega] at this
  have e1 : ∀ Φ : History n → ℝ, schedPath (fsOracle n) U [] Φ
      = schedPath (fsOracle n) (U.take (k - 1)) []
          (fun h' => schedPath (fsOracle n) (U.drop (k - 1)) h' Φ) := by
    intro Φ
    rw [← schedPath_append, hsplit]
  rw [e1, e1, ← schedPath_const_mul]
  refine schedPath_mono_reach (U.take (k - 1)) (U.drop (k - 1)) [] trivial hS
    (fun h' hw' hV _ hlen hlev => ?_)
  simp only [List.length_nil, Nat.zero_add, hlen1] at hlen
  have hlev' : lev h' = cOf (profile U) (k - 1) := by
    rw [hlev, lev_nil, cOf, show profile (U.take (k - 1)) = (profile U).take (k - 1) from List.map_take]
  have hpre : ∀ h'', h' <:+ h'' → pre (k - 1) h'' = h' := fun h'' hs => by
    rw [← hlen]
    exact pre_of_suffix hs
  have hVsum : Vsum (lev h') (profile (U.drop (k - 1))) = Vk (profile U) k := by
    rw [hlev', show profile (U.drop (k - 1)) = (profile U).drop (k - 1) from List.map_drop, hVeq]
  have eL : schedPath (fsOracle n) (U.drop (k - 1)) h' (fun h'' =>
        if |valW (outBits h'') - val (pre (k - 1) h'')| ≥ t ∧ G (pre (k - 1) h'') then (1:ℝ) else 0)
      = schedPath (fsOracle n) (U.drop (k - 1)) h' (fun h'' =>
        if |valW (outBits h'') - val h'| ≥ t ∧ G h' then (1:ℝ) else 0) :=
    schedPath_congr_suffix (fsOracle n) (U.drop (k - 1)) h' (fun h'' hs => by rw [hpre h'' hs])
  have eR : schedPath (fsOracle n) (U.drop (k - 1)) h' (fun h'' => if G (pre (k - 1) h'') then (1:ℝ) else 0)
      = if G h' then 1 else 0 := by
    rw [schedPath_congr_suffix (fsOracle n) (U.drop (k - 1)) h'
      (G₂ := fun _ => if G h' then (1:ℝ) else 0) (fun h'' hs => by rw [hpre h'' hs]), schedPath_const]
  rw [eL, eR]
  by_cases hG : G h'
  · rw [if_pos hG, mul_one]
    have e2 : (fun h'' : History n => if |valW (outBits h'') - val h'| ≥ t ∧ G h' then (1:ℝ) else 0)
        = fun h'' => if |valW (outBits h'') - val h'| ≥ t then 1 else 0 := by
      funext h''
      simp only [hG, and_true]
    rw [e2]
    have := sched_tail (U.drop (k - 1)) h' hw' hV ht (by rw [hVsum]; exact hVpos)
    rwa [hVsum] at this
  · rw [if_neg hG, mul_zero]
    have e2 : (fun h'' : History n => if |valW (outBits h'') - val h'| ≥ t ∧ G h' then (1:ℝ) else 0)
        = fun _ => 0 := by
      funext h''
      simp only [hG, and_false, if_false]
    rw [e2, schedPath_const]

open Classical in
/-- **Lemma X1 for one labelled schedule `U`, run as the shared library's deterministic rule `schedTree U`**, at every fuel `f`
(every run completes in exactly `R = |U|` rounds; below that fuel both sides vanish). -/
theorem schedTree_X1 (U : List (Finset (Fin n))) (hU : IsSchedule U univ) {k : ℕ} (hk1 : 1 ≤ k)
    (hkR : k ≤ U.length) {t : ℝ} (ht : 0 < t) (G : History n → Prop) (f : ℕ) :
    pathBy (fsOracle n) (schedTree U) f [] (fun h'' =>
        if |valW (outBits h'') - val (pre (k - 1) h'')| ≥ t ∧ G (pre (k - 1) h'') then 1 else 0)
      ≤ 2 * Real.exp (-(2 * t ^ 2 / Vk (profile U) k)) *
        pathBy (fsOracle n) (schedTree U) f [] (fun h'' => if G (pre (k - 1) h'') then 1 else 0) := by
  rw [pathBy_schedTree_nil _ (fun _ => trivial) hU, pathBy_schedTree_nil _ (fun _ => trivial) hU]
  split_ifs
  · exact sched_X1 U hU hk1 hkR ht G
  · rw [mul_zero]

open Classical in
/-- **Lemma X1 for a predrawn mixture of labelled schedules sharing one profile `bs`**, run as the shared library's policy
`mixPolicy μ` (seed = component index, so `𝓕_{k-1}` contains it), at every fuel `f`. -/
theorem mix_X1 (μ : SchedMix n) (bs : List ℕ) (hprof : ∀ p ∈ μ.parts, profile p.2 = bs) {k : ℕ}
    (hk1 : 1 ≤ k) (hkR : k ≤ bs.length) {t : ℝ} (ht : 0 < t)
    (G : Fin μ.parts.length → History n → Prop) (f : ℕ) :
    ∫ i, pathBy (fsOracle n) ((mixPolicy μ).tree i) f [] (fun h'' =>
        if |valW (outBits h'') - val (pre (k - 1) h'')| ≥ t ∧ G i (pre (k - 1) h'') then 1 else 0)
        ∂(mixPolicy μ).P
      ≤ 2 * Real.exp (-(2 * t ^ 2 / Vk bs k)) *
        ∫ i, pathBy (fsOracle n) ((mixPolicy μ).tree i) f [] (fun h'' =>
          if G i (pre (k - 1) h'') then 1 else 0) ∂(mixPolicy μ).P := by
  rw [show (mixPolicy μ).P = mixSeedLaw μ from rfl, integral_mixSeedLaw, integral_mixSeedLaw,
    Finset.mul_sum]
  refine Finset.sum_le_sum (fun i _ => ?_)
  have hpi : profile (compSched μ i) = bs := hprof _ (List.get_mem _ _)
  have hlen : k ≤ (compSched μ i).length := by
    rw [length_eq_of_profile hpi]
    exact hkR
  have key := schedTree_X1 (compSched μ i) (compSched_isSchedule μ i) hk1 hlen ht (G i) f
  rw [hpi] at key
  rw [mixPolicy_tree]
  exact (mul_le_mul_of_nonneg_left key (compWt_nonneg μ i)).trans (le_of_eq (by ring))

/-- Every component of the uniform relabelling of `U` has the profile of `U`. -/
theorem profile_relabelMix {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    ∀ p ∈ (agfv_relabelMix hU).parts, profile p.2 = profile U := by
  intro p hp
  obtain ⟨σ, -, rfl⟩ := List.mem_map.1 hp
  show (U.map (Finset.image σ)).map Finset.card = U.map Finset.card
  rw [List.map_map]
  exact List.map_congr_left (fun B _ => Finset.card_image_of_injective B σ.injective)

/-- The relabelled profile completes in exactly `R = |U|` rounds: `Pr(τ ≤ f) = 1` for `f ≥ R`. -/
theorem relabel_doneBy {U : List (Finset (Fin n))} (hU : FullSchedule n U) {f : ℕ} (hf : U.length ≤ f) :
    (mixPolicy (agfv_relabelMix hU)).doneBy (fsOracle n) f = 1 := by
  rw [doneBy_mixPolicy _ (fun _ => trivial)]
  have hl : ∀ i, (compSched (agfv_relabelMix hU) i).length ≤ f := fun i => by
    have hpi : profile (compSched (agfv_relabelMix hU) i) = profile U :=
      profile_relabelMix hU _ (List.get_mem _ _)
    rw [length_eq_of_profile hpi, show (profile U).length = U.length from List.length_map _]
    exact hf
  simp only [hl, if_true, mul_one]
  exact sum_compWt _

open Classical in
/-- **App. I, Lemma X1 (tail after round `k - 1`), for one profile with a uniform relabelling.**
`U` is any full labelled schedule with the profile `b = profile U` (blocks `b_j ≥ 1`, `Σ b_j = n`); its uniform
relabelling `agfv_relabelMix hU` is run as the shared library's policy (seed = the relabelling).  For `1 ≤ k ≤ R`, `t > 0` and every
`𝓕_{k-1}`-event `G` (a predicate of the seed and the history through round `k - 1`), at every fuel `f`:
`E_s[1{|P_R - P_{k-1}| ≥ t} 1_G] ≤ 2 e^{-2t²/V_k} Pr_s(G)`, and `2 e^{-2t²/V_k} ≤ 2 e^{-c_k t²}`, and
`V_k = Σ_{j=k}^R b_j/c_j² < 2/c_k`.  For `f ≥ R` the runs completed within `f` rounds are all runs
(`relabel_doneBy`). -/
theorem X1 {U : List (Finset (Fin n))} (hU : FullSchedule n U) {k : ℕ} (hk1 : 1 ≤ k) (hkR : k ≤ U.length)
    {t : ℝ} (ht : 0 < t) (G : Fin (agfv_relabelMix hU).parts.length → History n → Prop) (f : ℕ) :
    (∫ i, pathBy (fsOracle n) ((mixPolicy (agfv_relabelMix hU)).tree i) f [] (fun h'' =>
        if |valW (outBits h'') - val (pre (k - 1) h'')| ≥ t ∧ G i (pre (k - 1) h'') then 1 else 0)
        ∂(mixPolicy (agfv_relabelMix hU)).P
      ≤ 2 * Real.exp (-(2 * t ^ 2 / Vk (profile U) k)) *
        ∫ i, pathBy (fsOracle n) ((mixPolicy (agfv_relabelMix hU)).tree i) f [] (fun h'' =>
          if G i (pre (k - 1) h'') then 1 else 0) ∂(mixPolicy (agfv_relabelMix hU)).P)
    ∧ 2 * Real.exp (-(2 * t ^ 2 / Vk (profile U) k)) ≤ 2 * Real.exp (-(cOf (profile U) k * t ^ 2))
    ∧ Vk (profile U) k < 2 / cOf (profile U) k := by
  have hkR' : k ≤ (profile U).length := by simpa [profile] using hkR
  have hlt := Vk_lt (profile U) hk1 hkR'
  refine ⟨mix_X1 _ (profile U) (profile_relabelMix hU) hk1 hkR' ht G f, ?_, hlt⟩
  exact exp_bound (Vk_pos (profile U) hk1 hkR' (agfv_profile_pos U univ hU)) hlt (cOf_pos _ _)

/-! ## §5 Lemma X3(i) -/

/-- **Lemma X3(i) for one labelled schedule**: if the profile of `U` has a jump, then
`Pr_s(P_R ∉ S*) ≤ δ_ω` under the sampler law of `U`. -/
theorem sched_X3i (U : List (Finset (Fin n))) (hU : IsSchedule U univ) {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ)
    (hϑ : 4 < ϑ) (hω : 0 < ω) (hJ : HasJump ξ ϑ (profile U)) :
    ∑ x ∈ Thm9.Vout ξ ϑ ω n, schedLawE (fsOracle n) U [] x ≤ Thm9.δω ω := by
  obtain ⟨k, hk1, hkR', hjump⟩ := hJ
  have hkR : k ≤ U.length := by simpa [profile] using hkR'
  have hsplit : U.take (k - 1) ++ U.drop (k - 1) = U := List.take_append_drop _ _
  have hS : IsSchedule (U.take (k - 1) ++ U.drop (k - 1)) (remaining ([] : History n)) := by
    rw [hsplit, remaining_nil_univ]
    exact hU
  have hlen1 : (U.take (k - 1)).length = k - 1 := by
    rw [List.length_take]
    omega
  have hVpos : 0 < Vk (profile U) k := Vk_pos (profile U) hk1 hkR' (agfv_profile_pos U univ hU)
  have hVlt : Vk (profile U) k < 2 / cOf (profile U) k := Vk_lt (profile U) hk1 hkR'
  have hVeq : Vsum (cOf (profile U) (k - 1)) ((profile U).drop (k - 1)) = Vk (profile U) k := by
    have := Vsum_drop (profile U) _ (k - 1) rfl
    rwa [show k - 1 + 1 = k by omega] at this
  have hlt : k - 1 < U.length := by omega
  have hltP : k - 1 < (profile U).length := by simpa [profile] using hlt
  have hcsucc : cOf (profile U) k = cOf (profile U) (k - 1) + ((U[k - 1]).card : ℝ) := by
    have := cOf_succ (profile U) hltP
    rw [show k - 1 + 1 = k by omega] at this
    rw [this]
    simp [profile]
  rw [Thm9.sum_mem_eq_sum_ind,
    ← schedPath_comp_outBits (fsOracle n) (fun x => if x ∈ Thm9.Vout ξ ϑ ω n then (1:ℝ) else 0),
    ← hsplit, schedPath_append]
  refine (schedPath_mono_reach (U.take (k - 1)) (U.drop (k - 1)) [] trivial hS
    (Ψ' := fun _ => Thm9.δω ω) (fun h' hw' hV _ hlen hlev => ?_)).trans (le_of_eq (schedPath_const _ _ _ _))
  simp only [List.length_nil, Nat.zero_add, hlen1] at hlen
  have hlev' : lev h' = cOf (profile U) (k - 1) := by
    rw [hlev, lev_nil, cOf, show profile (U.take (k - 1)) = (profile U).take (k - 1) from List.map_take]
  have hV' : IsSchedule (U[k - 1] :: U.drop (k - 1 + 1)) (remaining h') := by
    rw [← List.drop_eq_getElem_cons hlt]
    exact hV
  obtain ⟨hBne, hBsub, -⟩ := hV'
  have hck : lev h' + ((U[k - 1]).card : ℝ) = cOf (profile U) k := by rw [hlev', hcsucc]
  have hIJ : Thm9.IsJump ξ ϑ h' (U[k - 1]) := ⟨hBne, by rw [hck, hlev']; exact hjump⟩
  have hcpos : 0 < lev h' + ((U[k - 1]).card : ℝ) := lev_add_card_pos h' _
  have ht : 0 < ω / Real.sqrt (lev h' + ((U[k - 1]).card : ℝ)) := div_pos hω (Real.sqrt_pos.2 hcpos)
  have hVsum : Vsum (lev h') (profile (U.drop (k - 1))) = Vk (profile U) k := by
    rw [hlev', show profile (U.drop (k - 1)) = (profile U).drop (k - 1) from List.map_drop, hVeq]
  have hm : schedPath (fsOracle n) (U.drop (k - 1)) h'
        (fun h'' => if outBits h'' ∈ Thm9.Vout ξ ϑ ω n then (1:ℝ) else 0)
      ≤ schedPath (fsOracle n) (U.drop (k - 1)) h' (fun h'' =>
        if |valW (outBits h'') - val h'| ≥ ω / Real.sqrt (lev h' + ((U[k - 1]).card : ℝ)) then 1 else 0) := by
    refine schedPath_mono _ h' hw' hV (fun h'' _ _ => ?_)
    by_cases hx : outBits h'' ∈ Thm9.Vout ξ ϑ ω n
    · rw [if_pos hx, if_pos (Thm9.far_of_jump hξ hϑ hω hw' hBsub hIJ (Thm9.mem_Vout.1 hx))]
    · rw [if_neg hx]
      split_ifs <;> norm_num
  have htail := sched_tail (U.drop (k - 1)) h' hw' hV ht (by rw [hVsum]; exact hVpos)
  rw [hVsum] at htail
  have hb := exp_bound (t := ω / Real.sqrt (lev h' + ((U[k - 1]).card : ℝ))) hVpos hVlt (cOf_pos _ _)
  have hsq : cOf (profile U) k * (ω / Real.sqrt (lev h' + ((U[k - 1]).card : ℝ))) ^ 2 = ω ^ 2 := by
    rw [← hck, div_pow, Real.sq_sqrt hcpos.le]
    field_simp
  rw [hsq] at hb
  exact hm.trans (htail.trans hb)

/-- **Lemma X3(i) for a predrawn mixture whose components' profiles all have a jump** (the step of
Theorem 7(a)'s proof: "such a component puts mass at most `δ_ω` on `{P_R ∉ S*}`"). -/
theorem mix_X3i (μ : SchedMix n) {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω)
    (hJ : ∀ p ∈ μ.parts, HasJump ξ ϑ (profile p.2)) :
    ∑ x ∈ Thm9.Vout ξ ϑ ω n, mixLawE (fsOracle n) μ x ≤ Thm9.δω ω := by
  have e : ∀ x, mixLawE (fsOracle n) μ x
      = ∑ i, compWt μ i * schedLawE (fsOracle n) (compSched μ i) [] x :=
    fun x => (sum_parts μ (fun U => schedLawE (fsOracle n) U [] x)).symm
  simp only [e]
  rw [Finset.sum_comm]
  calc ∑ i, ∑ x ∈ Thm9.Vout ξ ϑ ω n, compWt μ i * schedLawE (fsOracle n) (compSched μ i) [] x
      = ∑ i, compWt μ i * ∑ x ∈ Thm9.Vout ξ ϑ ω n, schedLawE (fsOracle n) (compSched μ i) [] x := by
        simp only [Finset.mul_sum]
    _ ≤ ∑ i, compWt μ i * Thm9.δω ω := Finset.sum_le_sum (fun i _ => mul_le_mul_of_nonneg_left
        (sched_X3i _ (compSched_isSchedule μ i) hξ hϑ hω (hJ _ (List.get_mem _ _))) (compWt_nonneg μ i))
    _ = Thm9.δω ω := by rw [← Finset.sum_mul, sum_compWt, one_mul]

/-- **App. I, Lemma X3(i), under the actual law of a relabelled profile**: for `ϑ > 4`, `ξ ≥ 1`, `ω > 0`, if
the profile `b = profile U` has a jump, then `Pr_s(P_R ∉ S*) ≤ δ_ω`, where `Pr_s` is the output law
`mixLawE (fsOracle n) (agfv_relabelMix hU)` of the uniform relabelling of `U` (T1's `Q_μ`). -/
theorem X3i {U : List (Finset (Fin n))} (hU : FullSchedule n U) {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ)
    (hω : 0 < ω) (hJ : HasJump ξ ϑ (profile U)) :
    ∑ x ∈ Thm9.Vout ξ ϑ ω n, mixLawE (fsOracle n) (agfv_relabelMix hU) x ≤ Thm9.δω ω :=
  mix_X3i _ hξ hϑ hω (fun p hp => by rw [profile_relabelMix hU p hp]; exact hJ)

/-- X3(i) for the relabelled profile, as the completed-output law `outLim` of the shared library's policy. -/
theorem X3i_outLim {U : List (Finset (Fin n))} (hU : FullSchedule n U) {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ)
    (hϑ : 4 < ϑ) (hω : 0 < ω) (hJ : HasJump ξ ϑ (profile U)) :
    ∑ x ∈ Thm9.Vout ξ ϑ ω n, outLim (fsOracle n) (mixPolicy (agfv_relabelMix hU)) x ≤ Thm9.δω ω := by
  rw [mixPolicy_outLim]
  exact X3i hU hξ hϑ hω hJ

/-! ## §6 Lemma X3(ii) -/

open scoped Classical in
/-- **App. I, Lemma X3(ii)**: for `ϑ > 4`, `ξ ≥ 1`, `ω > 0`, under the target `p = fsTarget n` (the
Beta(1,1)–Bernoulli law) the value `P_R = (1 + #ones)/(n+2)` satisfies `Pr_t(P_R ∈ S*) ≤ a_n`, and
`N_n ≤ ((n+2)/ξ)^{2/ϑ}/2`. -/
theorem X3ii {ξ ϑ ω : ℝ} (hξ : 1 ≤ ξ) (hϑ : 4 < ϑ) (hω : 0 < ω) (n : ℕ) :
    ∑ x ∈ Finset.univ.filter (fun x : Fin n → Bool => valW x ∈ Sstar ξ ϑ ω (n + 2)), (fsTarget n).p x
        ≤ Thm9.aN ξ ϑ ω n
    ∧ Nn ξ ϑ (n + 2) ≤ (((n : ℝ) + 2) / ξ) ^ (2 / ϑ) / 2 := by
  refine ⟨?_, ?_⟩
  · show ∑ x ∈ Finset.univ.filter (fun x : Fin n → Bool => valW x ∈ Sstar ξ ϑ ω (n + 2)), pfs n x
        ≤ Thm9.aN ξ ϑ ω n
    rw [Thm9.target_mass_valW]
    exact mass_bound hξ hϑ hω n
  · have h := Nn_le hξ hϑ (n + 2)
    have hx : (0 : ℝ) ≤ (((n + 2 : ℕ) : ℝ) / ξ) := div_nonneg (Nat.cast_nonneg _) (by linarith)
    rw [← Real.rpow_natCast, ← Real.rpow_mul hx] at h
    push_cast at h
    convert h using 3
    ring

end A36FS.XP

#print axioms A36FS.XP.Vsum_drop
#print axioms A36FS.XP.Vsum_le
#print axioms A36FS.XP.Vk_lt
#print axioms A36FS.XP.Vk_pos
#print axioms A36FS.XP.schedPath_append
#print axioms A36FS.XP.schedPath_comp_outBits
#print axioms A36FS.XP.schedPath_mono_reach
#print axioms A36FS.XP.sched_mgf
#print axioms A36FS.XP.sched_tail
#print axioms A36FS.XP.sched_X1
#print axioms A36FS.XP.schedTree_X1
#print axioms A36FS.XP.mix_X1
#print axioms A36FS.XP.profile_relabelMix
#print axioms A36FS.XP.relabel_doneBy
#print axioms A36FS.XP.X1
#print axioms A36FS.XP.sched_X3i
#print axioms A36FS.XP.mix_X3i
#print axioms A36FS.XP.X3i
#print axioms A36FS.XP.X3i_outLim
#print axioms A36FS.XP.X3ii


==> anc/formal_companion/lean/src/A36RW/AltPerm.lean <==
/-
A36RW: Appendix O (`app:alt`), **Proposition `prop:perm`** ("a single orbit without
shape") and the **adaptive extension** printed after it, on a minimal permutation frame.

Printed text (appendix_alt.tex l.22-34):
  "Let p be uniform on permutations of [n], viewed as strings in [n]^n with distinct entries, with the analogous exact
   oracle (every unrevealed coordinate is uniform on the unused values).  For every fixed schedule U, q_U is uniform on
   valid strings, so KL(p‖q_U) = −ln q_U(V).  Consequently, for r ≥ 1, every mixture μ supported on schedules of length
   at most r has F(μ) ≥ min_{|U|≤r} KL(p‖q_U): randomization over schedules cannot lower the least hard cap […]."
  "Proof.  A block of size b drawn when M values are unused assigns any particular distinct values with probability
   M^{−b}, so q_U(x) = ∏_t M_{t−1}^{−b_t} for every valid x, with M_{t−1} the number of unused values before round t.  A
   mixture of laws uniform on V is uniform on V, so F(μ) = −ln E_μ q_U(V) ≥ −ln max_{|U|≤r} q_U(V)."
  "The hard-cap statement extends to causal adaptive policies: the next draws depend on the history only through the
   number of unused values, so the tower argument of Lemma lem:surv(a) shows that a single fixed schedule attains the
   hard-cap optimum; an adaptive policy can only add shape error."

Why V0 does not cover this target.  V0 (`A36RW.Interface.V0`) is written for binary words `Fin n → Bool`: `Target`,
`History` (AGF's batches record the set of ones), `batchLaw` (a product of Bernoulli parameters), `schedLawE`, `TreeE`,
`PolicyE` and `KLx` all live on `{0,1}^n`.  Permutation strings live in `[n]^n = Fin n → Fin n`, and a round draws a
VALUE in `[n]` for each coordinate.  So this file builds the same objects on `[n]^n`, mirroring V0 construction by
construction (named below), and reuses what is alphabet-independent:
* schedules are AGF's `IsSchedule U univ` (ordered partitions of `Fin n` into nonempty blocks) with `profile`;
* mixtures are AGF's `SchedMix n` (finitely many full schedules, arbitrary real weights);
* KL is `A36W.klF`, V0's `KLx` formula on an arbitrary finite type (`KLx t q = klF t.p q` by `rfl`).
Mirror map: `PBatch`/`PHist` ↔ AGF `Batch`/`History` (a batch records its cells and the values written);
`committed`/`remaining`/`size` ↔ AGF's; `word` ↔ `outBits`; `Legal` ↔ `Legal`/`o.legal` (here: the committed values
are distinct, i.e. the prefix extends to a valid string, `legal_iff_exists_valid`); `marg`/`blockLaw` ↔
`o.marg`/`batchLaw` (uniform on the unused values, independently per coordinate); `schedLawP` ↔ `schedLawE` (at an
illegal prefix the block is completed uniformly on all `n` values, the analogue of V0's fair bits); `PTree`/`PPolicy`
↔ `TreeE`/`PolicyE` (§7).

Headlines: `prop_perm` (the Proposition: (i) and (ii)), `qU_valid_prod` (the proof's product formula),
`F_mix_eq` (`F(μ) = −ln E_μ q_U(V)`), `least_cap_mix_iff` (randomization over schedules cannot lower the least hard
cap), `perm_adaptive_hardcap` (the adaptive extension, §7-§9).
-/
import A36RW.Interface.V0
import A36W.SplitChain

set_option autoImplicit false

namespace A36RW.AltPerm

open Finset MeasureTheory AGF

variable {n : ℕ}

/-! ## §1 Strings in `[n]^n`, valid strings, the target `p` -/

/-- A string in `[n]^n`. -/
abbrev Word (n : ℕ) := Fin n → Fin n

/-- A valid string: distinct entries (a permutation of `[n]` written as a string). -/
def Valid (x : Word n) : Prop := Function.Injective x

instance (x : Word n) : Decidable (Valid x) := by unfold Valid; infer_instance

/-- The valid set `V`. -/
def Vperm (n : ℕ) : Finset (Word n) := univ.filter (fun x => Valid x)

lemma mem_Vperm {x : Word n} : x ∈ Vperm n ↔ Valid x := by simp [Vperm]

/-- The target: uniform on valid strings. -/
noncomputable def pPerm (n : ℕ) (x : Word n) : ℝ := if Valid x then ((n.factorial : ℝ))⁻¹ else 0

/-- `|V| = n!`. -/
theorem card_Vperm (n : ℕ) : (Vperm n).card = n.factorial := by
  have h1 : (Vperm n).card = Fintype.card {x : Word n // Valid x} := by
    rw [Fintype.card_subtype]; rfl
  rw [h1]
  have h2 : Fintype.card {x : Word n // Valid x} = Fintype.card (Fin n ↪ Fin n) :=
    Fintype.card_congr (Equiv.subtypeInjectiveEquivEmbedding (Fin n) (Fin n))
  rw [h2, Fintype.card_embedding_eq, Fintype.card_fin, Nat.descFactorial_self]

lemma factorial_pos_real (m : ℕ) : (0 : ℝ) < (m.factorial : ℝ) := by
  exact_mod_cast Nat.factorial_pos m

lemma pPerm_nonneg (x : Word n) : 0 ≤ pPerm n x := by
  unfold pPerm; split_ifs
  · exact inv_nonneg.2 (factorial_pos_real n).le
  · exact le_refl 0

lemma pPerm_pos_iff {x : Word n} : 0 < pPerm n x ↔ Valid x := by
  unfold pPerm
  split_ifs with h
  · exact ⟨fun _ => h, fun _ => inv_pos.2 (factorial_pos_real n)⟩
  · exact ⟨fun h' => absurd h' (lt_irrefl 0), fun h' => absurd h' h⟩

/-- `p` is a probability law on `[n]^n`. -/
theorem sum_pPerm (n : ℕ) : ∑ x, pPerm n x = 1 := by
  unfold pPerm
  rw [← Finset.sum_filter, Finset.sum_const, nsmul_eq_mul]
  have h : (univ.filter (fun x : Word n => Valid x)).card = n.factorial := card_Vperm n
  rw [h]
  have hf : (n.factorial : ℝ) ≠ 0 := (factorial_pos_real n).ne'
  field_simp

/-! ## §2 Histories (mirror of AGF `History`) -/

/-- One committed batch: its cells and the values written on them (`vals` is meaningful on `cells`). -/
structure PBatch (n : ℕ) where
  cells : Finset (Fin n)
  vals : Word n
  deriving DecidableEq

/-- A committed labelled history, most recent batch first. -/
abbrev PHist (n : ℕ) := List (PBatch n)

/-- The committed coordinates. -/
def committed : PHist n → Finset (Fin n)
  | [] => ∅
  | s :: t => s.cells ∪ committed t

/-- The unrevealed coordinates. -/
def remaining (h : PHist n) : Finset (Fin n) := univ \ committed h

/-- `M`: the number of unrevealed coordinates. -/
def size (h : PHist n) : ℕ := (remaining h).card

/-- The committed string (most recent batch first); at an unrevealed coordinate `i` the placeholder `i`. -/
def word : PHist n → Word n
  | [] => fun i => i
  | s :: t => fun i => if i ∈ s.cells then s.vals i else word t i

/-- The used values. -/
def used (h : PHist n) : Finset (Fin n) := (committed h).image (word h)

/-- The unused values. -/
def unused (h : PHist n) : Finset (Fin n) := univ \ used h

/-- Legal prefix: the committed values are distinct (`legal_iff_exists_valid`: the prefix extends to a valid string). -/
def Legal (h : PHist n) : Prop := ∀ i ∈ committed h, ∀ j ∈ committed h, word h i = word h j → i = j

instance (h : PHist n) : Decidable (Legal h) := by unfold Legal; infer_instance

/-- `x` agrees with every committed value of `h`. -/
def Agrees (h : PHist n) (x : Word n) : Prop := ∀ i ∈ committed h, word h i = x i

instance (h : PHist n) (x : Word n) : Decidable (Agrees h x) := by unfold Agrees; infer_instance

/-- Well-formed: every batch lies in the then-unrevealed set (mirror of V0's `WFE`; empty batches allowed). -/
def WFP : PHist n → Prop
  | [] => True
  | s :: t => s.cells ⊆ remaining t ∧ WFP t

@[simp] lemma committed_nil : committed ([] : PHist n) = ∅ := rfl
@[simp] lemma committed_cons (s : PBatch n) (t : PHist n) : committed (s :: t) = s.cells ∪ committed t := rfl
@[simp] lemma remaining_nil : remaining ([] : PHist n) = univ := by simp [remaining]
@[simp] lemma size_nil : size ([] : PHist n) = n := by simp [size]

lemma remaining_cons (s : PBatch n) (t : PHist n) : remaining (s :: t) = remaining t \ s.cells := by
  ext i; simp [remaining]; tauto

lemma size_cons {B : Finset (Fin n)} {y : Word n} {t : PHist n} (hs : B ⊆ remaining t) :
    size (⟨B, y⟩ :: t) = size t - B.card := by
  unfold size; rw [remaining_cons, Finset.card_sdiff_of_subset hs]

lemma word_cons_of_mem {B : Finset (Fin n)} {y : Word n} {t : PHist n} {i : Fin n} (hi : i ∈ B) :
    word (⟨B, y⟩ :: t) i = y i := by simp [word, hi]

lemma word_cons_of_not_mem {B : Finset (Fin n)} {y : Word n} {t : PHist n} {i : Fin n} (hi : i ∉ B) :
    word (⟨B, y⟩ :: t) i = word t i := by simp [word, hi]

lemma mem_remaining {h : PHist n} {i : Fin n} : i ∈ remaining h ↔ i ∉ committed h := by simp [remaining]

lemma committed_eq_univ_of_remaining_eq_empty {h : PHist n} (hr : remaining h = ∅) : committed h = univ := by
  ext i
  simp only [mem_univ, iff_true]
  by_contra hc
  have : i ∈ remaining h := mem_remaining.2 hc
  rw [hr] at this
  exact absurd this (Finset.notMem_empty i)

/-- A disjoint batch leaves the older committed values unchanged. -/
lemma agrees_cons_iff {B : Finset (Fin n)} {y : Word n} {h : PHist n} (hB : B ⊆ remaining h) (x : Word n) :
    Agrees (⟨B, y⟩ :: h) x ↔ (∀ i ∈ B, y i = x i) ∧ Agrees h x := by
  constructor
  · intro ha
    refine ⟨fun i hi => ?_, fun i hi => ?_⟩
    · have := ha i (by simp [hi]); rwa [word_cons_of_mem hi] at this
    · have hiB : i ∉ B := fun hiB => (mem_remaining.1 (hB hiB)) hi
      have := ha i (by simp [hi]); rwa [word_cons_of_not_mem hiB] at this
  · rintro ⟨h1, h2⟩ i hi
    by_cases hiB : i ∈ B
    · rw [word_cons_of_mem hiB]; exact h1 i hiB
    · rw [word_cons_of_not_mem hiB]
      rcases Finset.mem_union.1 hi with h' | h'
      · exact absurd h' hiB
      · exact h2 i h'

/-- A prefix that a valid string agrees with is legal. -/
lemma legal_of_agrees {h : PHist n} {x : Word n} (ha : Agrees h x) (hx : Valid x) : Legal h := by
  intro i hi j hj hij
  rw [ha i hi, ha j hj] at hij
  exact hx hij

/-- At a legal prefix the number of unused values is the number of unrevealed coordinates. -/
lemma card_unused_of_legal {h : PHist n} (hL : Legal h) : (unused h).card = size h := by
  have hinj : Set.InjOn (word h) (committed h : Set (Fin n)) := fun i hi j hj hij => hL i hi j hj hij
  have hu : (used h).card = (committed h).card := Finset.card_image_of_injOn hinj
  unfold unused size remaining
  rw [Finset.card_univ_sdiff, Finset.card_univ_sdiff, hu]

/-- A valid string that agrees with `h` puts an unused value on every unrevealed coordinate. -/
lemma mem_unused_of_agrees {h : PHist n} {x : Word n} (ha : Agrees h x) (hx : Valid x) {i : Fin n}
    (hi : i ∉ committed h) : x i ∈ unused h := by
  unfold unused used
  rw [Finset.mem_sdiff]
  refine ⟨mem_univ _, fun hm => ?_⟩
  obtain ⟨j, hj, hji⟩ := Finset.mem_image.1 hm
  rw [ha j hj] at hji
  have := hx hji
  rw [this] at hj
  exact hi hj

/-- **Faithfulness of `Legal`**: on a well-formed history it says exactly that the committed prefix extends to a
valid string (equivalently, has positive target mass). -/
theorem legal_iff_exists_valid {h : PHist n} : Legal h ↔ ∃ x, Valid x ∧ Agrees h x := by
  constructor
  · intro hL
    -- extend the injective partial map `word h` on `committed h` to a bijection
    have hinj : Set.InjOn (word h) (committed h : Set (Fin n)) := fun i hi j hj hij => hL i hi j hj hij
    obtain ⟨e, he⟩ := Finset.exists_equiv_extend_of_card_eq (t := (univ : Finset (Fin n)))
      (by simp) (Finset.subset_univ _) hinj
    refine ⟨fun i => (e i : Fin n), fun i j hij => e.injective (Subtype.ext hij), fun i hi => (he i hi).symm⟩
  · rintro ⟨x, hx, ha⟩
    exact legal_of_agrees ha hx

/-! ## §3 One round: the block draws and the exact oracle -/

/-- The value assignments of a block `B`: strings carrying the placeholder `i` off `B`. -/
def draws (B : Finset (Fin n)) : Finset (Word n) :=
  Fintype.piFinset (fun i => if i ∈ B then (univ : Finset (Fin n)) else {i})

lemma mem_draws {B : Finset (Fin n)} {y : Word n} : y ∈ draws B ↔ ∀ i, i ∉ B → y i = i := by
  unfold draws
  rw [Fintype.mem_piFinset]
  refine forall_congr' (fun i => ?_)
  by_cases hi : i ∈ B <;> simp [hi]

/-- `x` restricted to `B` (placeholder elsewhere). -/
def restr (B : Finset (Fin n)) (x : Word n) : Word n := fun i => if i ∈ B then x i else i

lemma restr_mem_draws (B : Finset (Fin n)) (x : Word n) : restr B x ∈ draws B :=
  mem_draws.2 (fun i hi => by simp [restr, hi])

lemma eq_restr_of_mem_draws {B : Finset (Fin n)} {y x : Word n} (hy : y ∈ draws B) (hyx : ∀ i ∈ B, y i = x i) :
    y = restr B x := by
  funext i
  by_cases hi : i ∈ B
  · simp [restr, hi, hyx i hi]
  · simp [restr, hi, mem_draws.1 hy i hi]

/-- **The exact oracle's per-coordinate law** at `h`: uniform on the unused values ("every unrevealed coordinate is
uniform on the unused values"). -/
noncomputable def marg (h : PHist n) (v : Fin n) : ℝ :=
  if v ∈ unused h then ((unused h).card : ℝ)⁻¹ else 0

/-- **The product law of a block's draws** at `h`: independent per coordinate (mirror of V0's `batchLaw`). -/
noncomputable def blockLaw (h : PHist n) (B : Finset (Fin n)) (y : Word n) : ℝ :=
  ∏ i ∈ B, marg h (y i)

lemma marg_nonneg (h : PHist n) (v : Fin n) : 0 ≤ marg h v := by
  unfold marg; split_ifs
  · exact inv_nonneg.2 (Nat.cast_nonneg _)
  · exact le_refl 0

lemma blockLaw_nonneg (h : PHist n) (B : Finset (Fin n)) (y : Word n) : 0 ≤ blockLaw h B y :=
  Finset.prod_nonneg (fun i _ => marg_nonneg h (y i))

/-- Sums over `draws B` of products over `B` factor coordinatewise. -/
lemma sum_draws_prod (B : Finset (Fin n)) (g : Fin n → ℝ) :
    ∑ y ∈ draws B, ∏ i ∈ B, g (y i) = (∑ v, g v) ^ B.card := by
  have h1 := Finset.prod_univ_sum (fun i => if i ∈ B then (univ : Finset (Fin n)) else {i})
    (fun i v => if i ∈ B then g v else 1)
  have h2 : ∀ y : Word n, ∏ i, (if i ∈ B then g (y i) else 1) = ∏ i ∈ B, g (y i) :=
    fun y => Fintype.prod_ite_mem B (fun i => g (y i))
  have h3 : ∏ i, ∑ j ∈ (if i ∈ B then (univ : Finset (Fin n)) else {i}), (if i ∈ B then g j else 1)
      = ∏ i ∈ B, ∑ v, g v := by
    rw [← Fintype.prod_ite_mem B (fun _ => ∑ v, g v)]
    refine Finset.prod_congr rfl (fun i _ => ?_)
    by_cases hi : i ∈ B <;> simp [hi]
  unfold draws
  simp only [h2] at h1
  rw [← h1, h3, Finset.prod_const]

/-- The block law is a probability law on `draws B` whenever the block is empty or an unused value exists. -/
lemma sum_blockLaw (h : PHist n) (B : Finset (Fin n)) (hne : B = ∅ ∨ (unused h).Nonempty) :
    ∑ y ∈ draws B, blockLaw h B y = 1 := by
  unfold blockLaw
  rw [sum_draws_prod]
  rcases hne with hB | hU
  · rw [hB, Finset.card_empty, pow_zero]
  · have : ∑ v, marg h v = 1 := by
      unfold marg
      rw [← Finset.sum_filter, Finset.filter_mem_eq_inter, Finset.univ_inter, Finset.sum_const, nsmul_eq_mul]
      have : ((unused h).card : ℝ) ≠ 0 := by exact_mod_cast (Finset.card_pos.2 hU).ne'
      field_simp
    rw [this, one_pow]

/-- The uniform completion on all `n` values (illegal prefixes) is a probability law on `draws B`. -/
lemma sum_uniform_draws (B : Finset (Fin n)) : ∑ _y ∈ draws B, ((n : ℝ)⁻¹) ^ B.card = 1 := by
  have h := sum_draws_prod B (fun _ => (n : ℝ)⁻¹)
  simp only [Finset.prod_const] at h
  rw [h]
  rcases Nat.eq_zero_or_pos B.card with hb | hb
  · rw [hb, pow_zero]
  · have hn : 0 < n := by
      obtain ⟨i, _⟩ := Finset.card_pos.1 hb
      exact Fin.pos i
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    have : (n : ℝ) ≠ 0 := by exact_mod_cast hn.ne'
    rw [mul_inv_cancel₀ this, one_pow]

/-! ## §4 Fixed schedules: the output law `q_U` and the product formula -/

/-- **Output law of a fixed labelled schedule** from `h` (mirror of V0's `schedLawE`): at a legal prefix the block's
coordinates are drawn independently from the exact oracle; at an illegal prefix the block is completed uniformly on
all `n` values (V0's fair-bit convention; an illegal prefix never re-enters `V`).  Every block is executed. -/
noncomputable def schedLawP : List (Finset (Fin n)) → PHist n → Word n → ℝ
  | [], h, x => if word h = x then 1 else 0
  | B :: U, h, x =>
      ∑ y ∈ draws B,
        (if Legal h then blockLaw h B y else ((n : ℝ)⁻¹) ^ B.card) * schedLawP U (⟨B, y⟩ :: h) x

/-- `q_U`: the output law of the schedule `U`. -/
noncomputable def qU (U : List (Finset (Fin n))) : Word n → ℝ := schedLawP U []

/-- `∏_t M_{t−1}^{−b_t}` along a profile, from `M` unrevealed coordinates (recursive form; `prodInv_eq_prod`). -/
noncomputable def prodInv : List ℕ → ℕ → ℝ
  | [], _ => 1
  | b :: bs, M => (((M : ℝ) ^ b)⁻¹) * prodInv bs (M - b)

@[simp] lemma prodInv_nil (M : ℕ) : prodInv [] M = 1 := rfl
@[simp] lemma prodInv_cons (b : ℕ) (bs : List ℕ) (M : ℕ) :
    prodInv (b :: bs) M = (((M : ℝ) ^ b)⁻¹) * prodInv bs (M - b) := rfl

/-- **Faithfulness of `prodInv`**: it is the printed `∏_t M_{t−1}^{−b_t}` with `M_{t−1} = M − Σ_{s<t} b_s`
(`t` indexed from `0`). -/
theorem prodInv_eq_prod : ∀ (bs : List ℕ) (M : ℕ),
    prodInv bs M = ∏ t ∈ range bs.length, ((((M - (bs.take t).sum : ℕ) : ℝ)) ^ (bs.getD t 0))⁻¹ := by
  intro bs
  induction bs with
  | nil => intro M; simp
  | cons b bs ih =>
      intro M
      rw [prodInv_cons, ih (M - b), List.length_cons, Finset.prod_range_succ']
      simp only [List.take_zero, List.sum_nil, Nat.sub_zero, List.getD_cons_zero,
        List.take_succ_cons, List.sum_cons, List.getD_cons_succ]
      rw [mul_comm]
      congr 1
      refine Finset.prod_congr rfl fun t _ => ?_
      congr 3
      omega

/-- **The schedule law vanishes off the strings that agree with the committed prefix.** -/
theorem schedLawP_eq_zero_of_not_agrees : ∀ (U : List (Finset (Fin n))) (h : PHist n) (x : Word n),
    IsSchedule U (remaining h) → ¬ Agrees h x → schedLawP U h x = 0 := by
  intro U
  induction U with
  | nil =>
      intro h x _ hna
      show (if word h = x then (1 : ℝ) else 0) = 0
      rw [if_neg]
      rintro rfl
      exact hna (fun i _ => rfl)
  | cons B U ih =>
      intro h x hs hna
      obtain ⟨_, hsub, hs'⟩ := hs
      show ∑ y ∈ draws B, _ = 0
      refine Finset.sum_eq_zero (fun y _ => ?_)
      have hz : schedLawP U (⟨B, y⟩ :: h) x = 0 := by
        apply ih
        · rw [remaining_cons]; exact hs'
        · intro ha
          exact hna ((agrees_cons_iff hsub x).1 ha).2
      rw [hz, mul_zero]

/-- **The product formula** (printed proof: "q_U(x) = ∏_t M_{t−1}^{−b_t} for every valid x"), from any prefix that
the valid string agrees with. -/
theorem schedLawP_valid : ∀ (U : List (Finset (Fin n))) (h : PHist n) (x : Word n),
    IsSchedule U (remaining h) → Agrees h x → Valid x → schedLawP U h x = prodInv (profile U) (size h) := by
  intro U
  induction U with
  | nil =>
      intro h x hs ha _
      have hr : remaining h = ∅ := hs
      have hc := committed_eq_univ_of_remaining_eq_empty hr
      show (if word h = x then (1 : ℝ) else 0) = prodInv (profile []) (size h)
      rw [if_pos (funext fun i => ha i (by rw [hc]; exact mem_univ i))]
      rfl
  | cons B U ih =>
      intro h x hs ha hx
      obtain ⟨_, hsub, hs'⟩ := hs
      have hL : Legal h := legal_of_agrees ha hx
      show ∑ y ∈ draws B, (if Legal h then blockLaw h B y else ((n : ℝ)⁻¹) ^ B.card) *
          schedLawP U (⟨B, y⟩ :: h) x = prodInv (profile (B :: U)) (size h)
      simp only [if_pos hL]
      rw [Finset.sum_eq_single (restr B x)]
      · have hagree : Agrees (⟨B, restr B x⟩ :: h) x :=
          (agrees_cons_iff hsub x).2 ⟨fun i hi => by simp [restr, hi], ha⟩
        have hrem : IsSchedule U (remaining (⟨B, restr B x⟩ :: h)) := by rw [remaining_cons]; exact hs'
        rw [ih _ x hrem hagree hx, size_cons hsub]
        have hblock : blockLaw h B (restr B x) = (((size h : ℝ)) ^ B.card)⁻¹ := by
          unfold blockLaw
          have hm : ∀ i ∈ B, marg h (restr B x i) = ((size h : ℝ))⁻¹ := by
            intro i hi
            have hxi : restr B x i = x i := by simp [restr, hi]
            have hu := mem_unused_of_agrees ha hx (mem_remaining.1 (hsub hi))
            rw [hxi]; unfold marg; rw [if_pos hu, card_unused_of_legal hL]
          rw [Finset.prod_congr rfl hm, Finset.prod_const, inv_pow]
        rw [hblock]
        rfl
      · intro y hy hne
        have hz : schedLawP U (⟨B, y⟩ :: h) x = 0 := by
          apply schedLawP_eq_zero_of_not_agrees
          · rw [remaining_cons]; exact hs'
          · intro hag
            exact hne (eq_restr_of_mem_draws hy ((agrees_cons_iff hsub x).1 hag).1)
        rw [hz, mul_zero]
      · intro hn; exact absurd (restr_mem_draws B x) hn

/-- **Printed product formula, at the root**: for every full schedule `U` and every valid `x`,
`q_U(x) = ∏_t M_{t−1}^{−b_t}`, `M_{t−1} = n − Σ_{s<t} b_s` the number of unused values before round `t`. -/
theorem qU_valid_prod {U : List (Finset (Fin n))} (hU : IsSchedule U univ) {x : Word n} (hx : Valid x) :
    qU U x = ∏ t ∈ range U.length,
      ((((n - ((profile U).take t).sum : ℕ) : ℝ)) ^ ((profile U).getD t 0))⁻¹ := by
  unfold qU
  rw [schedLawP_valid U [] x (by rw [remaining_nil]; exact hU) (fun i hi => by simp at hi) hx, size_nil,
    prodInv_eq_prod]
  have hl : (profile U).length = U.length := by simp [profile]
  rw [hl]

theorem qU_valid {U : List (Finset (Fin n))} (hU : IsSchedule U univ) {x : Word n} (hx : Valid x) :
    qU U x = prodInv (profile U) n := by
  unfold qU
  rw [schedLawP_valid U [] x (by rw [remaining_nil]; exact hU) (fun i hi => by simp at hi) hx, size_nil]

lemma prodInv_pos : ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)), IsSchedule U A →
    0 < prodInv (profile U) A.card := by
  intro U
  induction U with
  | nil => intro A _; simp [profile]
  | cons B U ih =>
      intro A hs
      obtain ⟨hne, hsub, hs'⟩ := hs
      have hb : 0 < B.card := Finset.card_pos.2 hne
      have hA : 0 < A.card := lt_of_lt_of_le hb (Finset.card_le_card hsub)
      have hIH := ih (A \ B) hs'
      rw [Finset.card_sdiff_of_subset hsub] at hIH
      show 0 < (((A.card : ℝ) ^ B.card)⁻¹) * prodInv (profile U) (A.card - B.card)
      have : (0 : ℝ) < (A.card : ℝ) := by exact_mod_cast hA
      exact mul_pos (inv_pos.2 (pow_pos this _)) hIH

/-- `q_U(V) = n! · ∏_t M_{t−1}^{−b_t}`. -/
theorem qU_mass {U : List (Finset (Fin n))} (hU : IsSchedule U univ) :
    ∑ x ∈ Vperm n, qU U x = (n.factorial : ℝ) * prodInv (profile U) n := by
  rw [Finset.sum_congr rfl (fun x hx => qU_valid hU (mem_Vperm.1 hx)), Finset.sum_const, card_Vperm,
    nsmul_eq_mul]

/-- A law equal to `c·p` on the support of `p` (`c > 0`) has KL `−ln c` (`A36W.klF_eq_neg_log_of_eq_mul`). -/
lemma klF_pPerm_of_const {q : Word n → ℝ} {c : ℝ} (hc : 0 < c) (hq : ∀ x, Valid x → q x = c) :
    A36W.klF (pPerm n) q = ((-Real.log ((n.factorial : ℝ) * c) : ℝ) : WithTop ℝ) := by
  apply A36W.klF_eq_neg_log_of_eq_mul pPerm_nonneg (sum_pPerm n) (mul_pos (factorial_pos_real n) hc)
  intro x hx
  have hv : Valid x := pPerm_pos_iff.1 hx
  rw [hq x hv]
  unfold pPerm; rw [if_pos hv]
  have : (n.factorial : ℝ) ≠ 0 := (factorial_pos_real n).ne'
  field_simp

/-- **Printed (i)**: `q_U` is uniform on valid strings, so `KL(p‖q_U) = −ln q_U(V)`. -/
theorem qU_uniform_KL {U : List (Finset (Fin n))} (hU : IsSchedule U univ) :
    (∀ x y, Valid x → Valid y → qU U x = qU U y) ∧
    A36W.klF (pPerm n) (qU U) = ((-Real.log (∑ x ∈ Vperm n, qU U x) : ℝ) : WithTop ℝ) := by
  refine ⟨fun x y hx hy => by rw [qU_valid hU hx, qU_valid hU hy], ?_⟩
  rw [qU_mass hU]
  have hpos : 0 < prodInv (profile U) n := by
    have := prodInv_pos U univ hU; rwa [Finset.card_univ, Fintype.card_fin] at this
  exact klF_pPerm_of_const hpos (fun x hx => qU_valid hU hx)

/-! ## §5 The count recursion `G_r(M)` and the best fixed schedule of length at most `r` -/

/-- `φ(M, b) = M(M−1)⋯(M−b+1)/M^b`: the probability that `b` independent uniform draws from `M` unused values are
distinct. -/
noncomputable def phiD (M b : ℕ) : ℝ := (M.descFactorial b : ℝ) / (M : ℝ) ^ b

/-- `G_r(M)`: the count recursion (mirror of AGF's `GrRec`) — the best success probability within `r` rounds from
`M` unused values, a round of `b` draws succeeding with probability `φ(M,b)`. -/
noncomputable def Gp : ℕ → ℕ → ℝ
  | 0, M => if M = 0 then 1 else 0
  | r + 1, M => (range (M + 1)).sup' nonempty_range_add_one (fun b => phiD M b * Gp r (M - b))

lemma Gp_zero (M : ℕ) : Gp 0 M = if M = 0 then 1 else 0 := rfl

lemma Gp_succ (r M : ℕ) :
    Gp (r + 1) M = (range (M + 1)).sup' nonempty_range_add_one (fun b => phiD M b * Gp r (M - b)) := rfl

lemma phiD_nonneg (M b : ℕ) : 0 ≤ phiD M b := by unfold phiD; positivity

lemma phiD_zero (M : ℕ) : phiD M 0 = 1 := by simp [phiD]

lemma phiD_self_pos (M : ℕ) : 0 < phiD M M := by
  unfold phiD
  rw [Nat.descFactorial_self]
  rcases Nat.eq_zero_or_pos M with h | h
  · subst h; simp
  · have : (0 : ℝ) < (M : ℝ) := by exact_mod_cast h
    exact div_pos (factorial_pos_real M) (pow_pos this M)

lemma le_Gp_succ (r M b : ℕ) (hb : b ≤ M) : phiD M b * Gp r (M - b) ≤ Gp (r + 1) M := by
  rw [Gp_succ]
  exact Finset.le_sup' (fun b => phiD M b * Gp r (M - b)) (Finset.mem_range.2 (Nat.lt_succ_of_le hb))

lemma Gp_succ_le {r M : ℕ} {c : ℝ} (h : ∀ b ≤ M, phiD M b * Gp r (M - b) ≤ c) : Gp (r + 1) M ≤ c := by
  rw [Gp_succ]
  exact Finset.sup'_le _ _ (fun b hb => h b (Nat.lt_succ_iff.1 (Finset.mem_range.1 hb)))

lemma exists_Gp_succ (r M : ℕ) : ∃ b ≤ M, Gp (r + 1) M = phiD M b * Gp r (M - b) := by
  rw [Gp_succ]
  obtain ⟨b, hb, he⟩ := Finset.exists_mem_eq_sup' nonempty_range_add_one (fun b => phiD M b * Gp r (M - b))
  exact ⟨b, Nat.lt_succ_iff.1 (Finset.mem_range.1 hb), he⟩

lemma Gp_nonneg : ∀ (r M : ℕ), 0 ≤ Gp r M
  | 0, M => by rw [Gp_zero]; split_ifs <;> norm_num
  | r + 1, M => le_trans (mul_nonneg (phiD_nonneg M 0) (Gp_nonneg r (M - 0))) (le_Gp_succ r M 0 (Nat.zero_le M))

lemma Gp_zero_right : ∀ r : ℕ, Gp r 0 = 1
  | 0 => by rw [Gp_zero, if_pos rfl]
  | r + 1 => by
      apply le_antisymm
      · apply Gp_succ_le
        intro b hb
        have hb0 : b = 0 := by omega
        rw [hb0, phiD_zero, one_mul, Nat.sub_zero, Gp_zero_right r]
      · have h := le_Gp_succ r 0 0 le_rfl
        rwa [phiD_zero, one_mul, Nat.sub_zero, Gp_zero_right r] at h

lemma Gp_le_succ (r M : ℕ) : Gp r M ≤ Gp (r + 1) M := by
  have h := le_Gp_succ r M 0 (Nat.zero_le M)
  rwa [phiD_zero, one_mul, Nat.sub_zero] at h

lemma Gp_mono {r r' : ℕ} (h : r ≤ r') (M : ℕ) : Gp r M ≤ Gp r' M := by
  induction h with
  | refl => exact le_refl _
  | step _ ih => exact le_trans ih (Gp_le_succ _ M)

lemma Gp_pos {r : ℕ} (hr : 1 ≤ r) (M : ℕ) : 0 < Gp r M := by
  obtain ⟨r', rfl⟩ : ∃ r', r = r' + 1 := ⟨r - 1, by omega⟩
  have h := le_Gp_succ r' M M le_rfl
  rw [Nat.sub_self, Gp_zero_right, mul_one] at h
  exact lt_of_lt_of_le (phiD_self_pos M) h

/-- The telescoping step: `M!·M^{−b}·P = φ(M,b)·((M−b)!·P)`. -/
lemma fact_mul_prodInv_cons {M b : ℕ} (hb : b ≤ M) (bs : List ℕ) :
    (M.factorial : ℝ) * prodInv (b :: bs) M = phiD M b * (((M - b).factorial : ℝ) * prodInv bs (M - b)) := by
  have hf : ((M - b).factorial : ℝ) * (M.descFactorial b : ℝ) = (M.factorial : ℝ) := by
    exact_mod_cast Nat.factorial_mul_descFactorial hb
  rw [prodInv_cons, ← hf]
  unfold phiD
  rw [div_eq_mul_inv]
  ring

/-- **The success probability of a schedule is at most `G_{|U|}`**: `|A|!·∏_t M_{t−1}^{−b_t} ≤ G_{|U|}(|A|)`. -/
theorem succ_le_Gp : ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)), IsSchedule U A →
    (A.card.factorial : ℝ) * prodInv (profile U) A.card ≤ Gp U.length A.card := by
  intro U
  induction U with
  | nil =>
      intro A hs
      have hA : A = ∅ := hs
      subst hA
      simp [profile, Gp_zero]
  | cons B U ih =>
      intro A hs
      obtain ⟨hne, hsub, hs'⟩ := hs
      have hbA : B.card ≤ A.card := Finset.card_le_card hsub
      have hIH := ih (A \ B) hs'
      rw [Finset.card_sdiff_of_subset hsub] at hIH
      have hprof : profile (B :: U) = B.card :: profile U := rfl
      rw [hprof, fact_mul_prodInv_cons hbA, List.length_cons]
      calc phiD A.card B.card * (((A.card - B.card).factorial : ℝ) * prodInv (profile U) (A.card - B.card))
          ≤ phiD A.card B.card * Gp U.length (A.card - B.card) :=
            mul_le_mul_of_nonneg_left hIH (phiD_nonneg _ _)
        _ ≤ Gp (U.length + 1) A.card := le_Gp_succ _ _ _ hbA

/-- **`G_r` is attained by a schedule of length at most `r`** (`r ≥ 1`, or nothing left to commit). -/
theorem exists_sched_Gp : ∀ (r : ℕ) (A : Finset (Fin n)), (A = ∅ ∨ 1 ≤ r) →
    ∃ U : List (Finset (Fin n)), IsSchedule U A ∧ U.length ≤ r ∧
      (A.card.factorial : ℝ) * prodInv (profile U) A.card = Gp r A.card := by
  intro r
  induction r with
  | zero =>
      intro A hA
      have hA0 : A = ∅ := by rcases hA with h | h; exact h; omega
      subst hA0
      exact ⟨[], rfl, le_rfl, by simp [profile, Gp_zero]⟩
  | succ r ih =>
      intro A _
      by_cases hM : A.card = 0
      · have hA0 : A = ∅ := Finset.card_eq_zero.1 hM
        subst hA0
        refine ⟨[], rfl, Nat.zero_le _, ?_⟩
        simp [profile, Gp_zero_right]
      · obtain ⟨b, hbM, hGb⟩ := exists_Gp_succ r A.card
        have hpos := Gp_pos (r := r + 1) (by omega) A.card
        by_cases hb0 : b = 0
        · subst hb0
          rw [phiD_zero, one_mul, Nat.sub_zero] at hGb
          have hr1 : 1 ≤ r := by
            by_contra hc
            have hr0 : r = 0 := by omega
            subst hr0
            rw [hGb, Gp_zero, if_neg hM] at hpos
            exact lt_irrefl 0 hpos
          obtain ⟨U, hU, hlen, hval⟩ := ih A (Or.inr hr1)
          exact ⟨U, hU, by omega, by rw [hval, hGb]⟩
        · obtain ⟨B, hBA, hBc⟩ := Finset.exists_subset_card_eq hbM
          have hcard' : (A \ B).card = A.card - b := by rw [Finset.card_sdiff_of_subset hBA, hBc]
          have hcase : A \ B = ∅ ∨ 1 ≤ r := by
            by_cases hr1 : 1 ≤ r
            · exact Or.inr hr1
            · left
              have hr0 : r = 0 := by omega
              subst hr0
              by_contra hne
              have hc : A.card - b ≠ 0 := by
                rw [← hcard']; exact fun h => hne (Finset.card_eq_zero.1 h)
              rw [hGb, Gp_zero, if_neg hc, mul_zero] at hpos
              exact lt_irrefl 0 hpos
          obtain ⟨U, hU, hlen, hval⟩ := ih (A \ B) hcase
          refine ⟨B :: U, ⟨Finset.card_pos.1 (by omega), hBA, hU⟩, by simp; omega, ?_⟩
          have hprof : profile (B :: U) = B.card :: profile U := rfl
          rw [hprof, hBc, fact_mul_prodInv_cons hbM, ← hcard', hval, hcard', hGb]

/-- The KL values of the fixed schedules of length at most `r`: `{KL(p‖q_U) : |U| ≤ r}`. -/
def schedKLSet (n r : ℕ) : Set (WithTop ℝ) :=
  {D | ∃ U : List (Finset (Fin n)), IsSchedule U univ ∧ U.length ≤ r ∧ D = A36W.klF (pPerm n) (qU U)}

lemma klF_qU {U : List (Finset (Fin n))} (hU : IsSchedule U univ) :
    A36W.klF (pPerm n) (qU U) = ((-Real.log ((n.factorial : ℝ) * prodInv (profile U) n) : ℝ) : WithTop ℝ) := by
  have hpos : 0 < prodInv (profile U) n := by
    have := prodInv_pos U univ hU; rwa [Finset.card_univ, Fintype.card_fin] at this
  exact klF_pPerm_of_const hpos (fun x hx => qU_valid hU hx)

lemma neg_log_le_neg_log {a b : ℝ} (ha : 0 < a) (hab : a ≤ b) :
    ((-Real.log b : ℝ) : WithTop ℝ) ≤ ((-Real.log a : ℝ) : WithTop ℝ) :=
  WithTop.coe_le_coe.2 (neg_le_neg (Real.log_le_log ha hab))

/-- **`min_{|U|≤r} KL(p‖q_U) = −ln G_r(n)`**, attained (`r ≥ 1`). -/
theorem schedKL_isLeast (n r : ℕ) (hr : 1 ≤ r) :
    IsLeast (schedKLSet n r) ((-Real.log (Gp r n) : ℝ) : WithTop ℝ) := by
  constructor
  · obtain ⟨U, hU, hlen, hval⟩ := exists_sched_Gp r (univ : Finset (Fin n)) (Or.inr hr)
    rw [Finset.card_univ, Fintype.card_fin] at hval
    exact ⟨U, hU, hlen, by rw [klF_qU hU, hval]⟩
  · rintro D ⟨U, hU, hlen, rfl⟩
    rw [klF_qU hU]
    have h1 := succ_le_Gp U univ hU
    rw [Finset.card_univ, Fintype.card_fin] at h1
    have hpos : 0 < (n.factorial : ℝ) * prodInv (profile U) n := by
      have := prodInv_pos U univ hU
      rw [Finset.card_univ, Fintype.card_fin] at this
      exact mul_pos (factorial_pos_real n) this
    exact neg_log_le_neg_log hpos (le_trans h1 (Gp_mono hlen n))

/-! ## §6 Mixtures: `F(μ) = −ln E_μ q_U(V) ≥ min_{|U|≤r} KL(p‖q_U)` -/

/-- The mixed output law `Q_μ = E_μ q_U` (AGF's `SchedMix`: finitely many full schedules, arbitrary real weights). -/
noncomputable def mixLawP (μ : SchedMix n) : Word n → ℝ :=
  fun x => (μ.parts.map (fun p => p.1 * qU p.2 x)).sum

/-- The common value of `Q_μ` on `V`. -/
noncomputable def mixConst (μ : SchedMix n) : ℝ := (μ.parts.map (fun p => p.1 * prodInv (profile p.2) n)).sum

lemma mixLawP_valid (μ : SchedMix n) {x : Word n} (hx : Valid x) : mixLawP μ x = mixConst μ := by
  unfold mixLawP mixConst
  congr 1
  exact List.map_congr_left (fun p hp => by rw [qU_valid (μ.comp_sched p hp) hx])

lemma weighted_sum_pos {α : Type} (L : List (ℝ × α)) (P : α → ℝ) (hw : ∀ p ∈ L, 0 ≤ p.1)
    (hs : (L.map Prod.fst).sum = 1) (hP : ∀ p ∈ L, 0 < P p.2) : 0 < (L.map (fun p => p.1 * P p.2)).sum := by
  induction L with
  | nil => simp at hs
  | cons q L ih =>
      simp only [List.map_cons, List.sum_cons] at hs ⊢
      have hq0 : 0 ≤ q.1 := hw q (List.mem_cons_self ..)
      have hrest : 0 ≤ (L.map (fun p => p.1 * P p.2)).sum :=
        List.sum_nonneg (fun z hz => by
          obtain ⟨p, hp, rfl⟩ := List.mem_map.1 hz
          exact mul_nonneg (hw p (List.mem_cons_of_mem _ hp)) (hP p (List.mem_cons_of_mem _ hp)).le)
      rcases hq0.lt_or_eq with hq | hq
      · have := mul_pos hq (hP q (List.mem_cons_self ..)); linarith
      · rw [← hq, zero_add] at hs
        have := ih (fun p hp => hw p (List.mem_cons_of_mem _ hp)) hs (fun p hp => hP p (List.mem_cons_of_mem _ hp))
        rw [← hq, zero_mul, zero_add]; exact this

lemma mixConst_pos (μ : SchedMix n) : 0 < mixConst μ :=
  weighted_sum_pos μ.parts (fun U => prodInv (profile U) n) μ.wt_nonneg μ.wt_sum (fun p hp => by
    have := prodInv_pos p.2 univ (μ.comp_sched p hp); rwa [Finset.card_univ, Fintype.card_fin] at this)

/-- `E_μ q_U(V)`, the mixture's success probability. -/
noncomputable def mixSucc (μ : SchedMix n) : ℝ := (μ.parts.map (fun p => p.1 * ∑ x ∈ Vperm n, qU p.2 x)).sum

lemma mixSucc_eq (μ : SchedMix n) : mixSucc μ = (n.factorial : ℝ) * mixConst μ := by
  unfold mixSucc mixConst
  rw [← List.sum_map_mul_left]
  congr 1
  refine List.map_congr_left (fun p hp => ?_)
  rw [qU_mass (μ.comp_sched p hp)]
  ring

/-- **Printed proof of (ii), first step**: "A mixture of laws uniform on `V` is uniform on `V`, so
`F(μ) = −ln E_μ q_U(V)`" — `Q_μ` is constant on `V`, `Q_μ(V) = E_μ q_U(V)`, and `KL(p‖Q_μ) = −ln E_μ q_U(V)`. -/
theorem F_mix_eq (μ : SchedMix n) :
    (∀ x y, Valid x → Valid y → mixLawP μ x = mixLawP μ y) ∧
    ∑ x ∈ Vperm n, mixLawP μ x = mixSucc μ ∧
    A36W.klF (pPerm n) (mixLawP μ) = ((-Real.log (mixSucc μ) : ℝ) : WithTop ℝ) := by
  refine ⟨fun x y hx hy => by rw [mixLawP_valid μ hx, mixLawP_valid μ hy], ?_, ?_⟩
  · rw [Finset.sum_congr rfl (fun x hx => mixLawP_valid μ (mem_Vperm.1 hx)), Finset.sum_const, card_Vperm,
      nsmul_eq_mul, mixSucc_eq]
  · rw [mixSucc_eq]
    exact klF_pPerm_of_const (mixConst_pos μ) (fun x hx => mixLawP_valid μ hx)

/-- **`E_μ q_U(V) ≤ max_{|U|≤r} q_U(V) = G_r(n)`** for every mixture supported on schedules of length at most `r`
(zero-weight components unconstrained). -/
theorem mixSucc_le_Gp (r : ℕ) (μ : SchedMix n) (hμ : ∀ p ∈ μ.parts, 0 < p.1 → p.2.length ≤ r) :
    mixSucc μ ≤ Gp r n := by
  rw [mixSucc_eq]
  unfold mixConst
  rw [← List.sum_map_mul_left]
  calc (μ.parts.map (fun p => (n.factorial : ℝ) * (p.1 * prodInv (profile p.2) n))).sum
      ≤ (μ.parts.map (fun p => p.1 * Gp r n)).sum := by
        refine List.sum_le_sum (fun p hp => ?_)
        have hw := μ.wt_nonneg p hp
        rcases hw.lt_or_eq with hw' | hw'
        · have h1 := succ_le_Gp p.2 univ (μ.comp_sched p hp)
          rw [Finset.card_univ, Fintype.card_fin] at h1
          have h2 := le_trans h1 (Gp_mono (hμ p hp hw') n)
          calc (n.factorial : ℝ) * (p.1 * prodInv (profile p.2) n)
              = p.1 * ((n.factorial : ℝ) * prodInv (profile p.2) n) := by ring
            _ ≤ p.1 * Gp r n := mul_le_mul_of_nonneg_left h2 hw
        · rw [← hw']; simp
    _ = Gp r n := by
        rw [List.sum_map_mul_right, μ.wt_sum, one_mul]

/-- **Printed (ii)**: for `r ≥ 1`, every mixture `μ` supported on schedules of length at most `r` has
`F(μ) ≥ min_{|U|≤r} KL(p‖q_U)`; the minimum is `−ln G_r(n)`, attained by a fixed schedule. -/
theorem mix_F_ge_min (r : ℕ) (hr : 1 ≤ r) (μ : SchedMix n) (hμ : ∀ p ∈ μ.parts, 0 < p.1 → p.2.length ≤ r) :
    ∃ D, IsLeast (schedKLSet n r) D ∧ D ≤ A36W.klF (pPerm n) (mixLawP μ) := by
  refine ⟨_, schedKL_isLeast n r hr, ?_⟩
  rw [(F_mix_eq μ).2.2]
  have hpos : 0 < mixSucc μ := by rw [mixSucc_eq]; exact mul_pos (factorial_pos_real n) (mixConst_pos μ)
  exact neg_log_le_neg_log hpos (mixSucc_le_Gp r μ hμ)

/-- **Proposition `prop:perm`, as printed.**  (i) for every fixed schedule `U`, `q_U` is uniform on valid strings and
`KL(p‖q_U) = −ln q_U(V)`; (ii) for `r ≥ 1`, every mixture supported on schedules of length at most `r` has
`F(μ) ≥ min_{|U|≤r} KL(p‖q_U)` (the minimum exists: `IsLeast`). -/
theorem prop_perm (n : ℕ) :
    (∀ U : List (Finset (Fin n)), IsSchedule U univ →
      (∀ x y, Valid x → Valid y → qU U x = qU U y) ∧
      A36W.klF (pPerm n) (qU U) = ((-Real.log (∑ x ∈ Vperm n, qU U x) : ℝ) : WithTop ℝ)) ∧
    (∀ r : ℕ, 1 ≤ r → ∀ μ : SchedMix n, (∀ p ∈ μ.parts, 0 < p.1 → p.2.length ≤ r) →
      ∃ D, IsLeast (schedKLSet n r) D ∧ D ≤ A36W.klF (pPerm n) (mixLawP μ)) :=
  ⟨fun _ hU => qU_uniform_KL hU, fun r hr μ hμ => mix_F_ge_min r hr μ hμ⟩

/-- The point mass at a full schedule. -/
noncomputable def pointMixP (U : List (Finset (Fin n))) (hU : IsSchedule U univ) : SchedMix n where
  parts := [(1, U)]
  wt_nonneg := by intro p hp; simp at hp; rw [hp]; norm_num
  wt_sum := by simp
  comp_sched := by intro p hp; simp at hp; rw [hp]; exact hU

lemma mixLawP_point (U : List (Finset (Fin n))) (hU : IsSchedule U univ) : mixLawP (pointMixP U hU) = qU U := by
  funext x; simp [mixLawP, pointMixP]

/-- **"Randomization over schedules cannot lower the least hard cap"**: for `r ≥ 1` and every tolerance, a mixture
supported on schedules of length at most `r` reaches `F ≤ ε` iff a single fixed schedule of length at most `r`
reaches `KL(p‖q_U) ≤ ε`.  (So the least feasible cap is the same for mixtures and for single schedules.) -/
theorem least_cap_mix_iff (r : ℕ) (hr : 1 ≤ r) (ε : WithTop ℝ) :
    (∃ μ : SchedMix n, (∀ p ∈ μ.parts, 0 < p.1 → p.2.length ≤ r) ∧ A36W.klF (pPerm n) (mixLawP μ) ≤ ε) ↔
    (∃ U : List (Finset (Fin n)), IsSchedule U univ ∧ U.length ≤ r ∧ A36W.klF (pPerm n) (qU U) ≤ ε) := by
  constructor
  · rintro ⟨μ, hμ, hF⟩
    obtain ⟨D, ⟨⟨U, hU, hlen, rfl⟩, _⟩, hD⟩ := mix_F_ge_min r hr μ hμ
    exact ⟨U, hU, hlen, le_trans hD hF⟩
  · rintro ⟨U, hU, hlen, hK⟩
    refine ⟨pointMixP U hU, fun p hp _ => ?_, by rw [mixLawP_point]; exact hK⟩
    simp [pointMixP] at hp; rw [hp]; exact hlen

/-! ## §7 Causal adaptive policies on the permutation frame (mirror of V0 §2-§3) -/

/-- **A deterministic decision rule** (mirror of V0's `TreeE`): the batch at every history (any subset of the
unrevealed coordinates; empty batches allowed and counted as rounds) and the completion word used at illegal
histories. -/
structure PTree (n : ℕ) where
  act : PHist n → Finset (Fin n)
  fill : PHist n → Word n
  act_sub : ∀ h, act h ⊆ remaining h

/-- Weight of the block draw `y` at `h` (mirror of `TreeE.stepW`): the exact oracle's product law at a legal history,
the completion word at an illegal one. -/
noncomputable def PTree.stepW (T : PTree n) (h : PHist n) (y : Word n) : ℝ :=
  if Legal h then blockLaw h (T.act h) y else (if y = restr (T.act h) (T.fill h) then 1 else 0)

/-- Sub-probability law of the output among runs from `h` that complete within `f` further rounds (mirror of
`TreeE.outBy`).  A completed history absorbs; an empty batch is a round. -/
noncomputable def PTree.outBy (T : PTree n) : ℕ → PHist n → Word n → ℝ
  | 0, h, x => if size h = 0 ∧ word h = x then 1 else 0
  | (f + 1), h, x =>
      if size h = 0 then (if word h = x then 1 else 0)
      else ∑ y ∈ draws (T.act h), T.stepW h y * PTree.outBy T f (⟨T.act h, y⟩ :: h) x

/-- Every compatible path from `h` completes within `f` rounds (mirror of `TreeE.capFrom`). -/
def PTree.capFrom (T : PTree n) : ℕ → PHist n → Prop
  | 0, h => size h = 0
  | (f + 1), h => size h = 0 ∨
      ∀ y ∈ draws (T.act h), (Legal h ∨ y = restr (T.act h) (T.fill h)) →
        PTree.capFrom T f (⟨T.act h, y⟩ :: h)

/-- **The paper's class `𝒜` on the permutation frame** (mirror of V0's `PolicyE`): a seed with an arbitrary law,
independent of all oracle randomness; the batch is a measurable function of (seed, committed labelled history); at a
legal state the batch's coordinates are fresh independent draws from the exact oracle (uniform on the unused values);
at an illegal state the completion word `fill` is written; outputs are exactly the committed values. -/
structure PPolicy (n : ℕ) (Seed : Type) [MeasurableSpace Seed] where
  P : Measure Seed
  isProb : IsProbabilityMeasure P
  act : PHist n → Seed → Finset (Fin n)
  fill : PHist n → Seed → Word n
  act_sub : ∀ h ω, act h ω ⊆ remaining h
  act_meas : ∀ (h : PHist n) (B : Finset (Fin n)), MeasurableSet {ω | act h ω = B}
  fill_meas : ∀ (h : PHist n) (y : Word n), MeasurableSet {ω | fill h ω = y}

section Policy

variable {Seed : Type} [MeasurableSpace Seed]

/-- The deterministic rule a fixed seed induces. -/
def PPolicy.tree (σ : PPolicy n Seed) (ω : Seed) : PTree n where
  act h := σ.act h ω
  fill h := σ.fill h ω
  act_sub h := σ.act_sub h ω

/-- Output law among runs completed within `f` rounds (sub-probability; mirror of `PolicyE.outBy`). -/
noncomputable def PPolicy.outBy (σ : PPolicy n Seed) (f : ℕ) (x : Word n) : ℝ :=
  ∫ ω, (σ.tree ω).outBy f [] x ∂σ.P

/-- Probability of completing within `f` rounds. -/
noncomputable def PPolicy.doneBy (σ : PPolicy n Seed) (f : ℕ) : ℝ := ∑ x, σ.outBy f x

/-- Hard cap `r`, structural reading: every seed and every compatible path completes within `r` rounds. -/
def PPolicy.CapEvery (σ : PPolicy n Seed) (r : ℕ) : Prop := ∀ ω, (σ.tree ω).capFrom r []

/-- Hard cap `r`, the printed almost-sure convention: completion within `r` rounds with probability one. -/
def PPolicy.CapAS (σ : PPolicy n Seed) (r : ℕ) : Prop := σ.doneBy r = 1

end Policy

/-- The hard-cap problem over `𝒜_r` (every-path cap): the achievable output KLs (mirror of V0's `capKLSet`). -/
def capKLSetP (n r : ℕ) : Set (WithTop ℝ) :=
  {D | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PPolicy n Seed),
        σ.CapEvery r ∧ D = A36W.klF (pPerm n) (σ.outBy r)}

/-- The printed hard-cap problem over `𝒜_r` (almost-sure cap; mirror of V0's `capKLSetAS`). -/
def capKLSetASP (n r : ℕ) : Set (WithTop ℝ) :=
  {D | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PPolicy n Seed),
        σ.CapAS r ∧ D = A36W.klF (pPerm n) (σ.outBy r)}

/-! ### Tree-level facts -/

lemma PTree.outBy_zero (T : PTree n) (h : PHist n) (x : Word n) :
    T.outBy 0 h x = if size h = 0 ∧ word h = x then 1 else 0 := rfl

lemma PTree.outBy_terminal (T : PTree n) (f : ℕ) {h : PHist n} (hs : size h = 0) (x : Word n) :
    T.outBy (f + 1) h x = if word h = x then 1 else 0 := by
  show (if size h = 0 then (if word h = x then (1 : ℝ) else 0) else _) = _
  rw [if_pos hs]

lemma PTree.outBy_step (T : PTree n) (f : ℕ) {h : PHist n} (hs : size h ≠ 0) (x : Word n) :
    T.outBy (f + 1) h x = ∑ y ∈ draws (T.act h), T.stepW h y * T.outBy f (⟨T.act h, y⟩ :: h) x := by
  show (if size h = 0 then (if word h = x then (1 : ℝ) else 0) else _) = _
  rw [if_neg hs]

lemma PTree.stepW_nonneg (T : PTree n) (h : PHist n) (y : Word n) : 0 ≤ T.stepW h y := by
  unfold PTree.stepW
  split_ifs
  · exact blockLaw_nonneg _ _ _
  · norm_num
  · norm_num

lemma PTree.outBy_nonneg (T : PTree n) : ∀ (f : ℕ) (h : PHist n) (x : Word n), 0 ≤ T.outBy f h x := by
  intro f
  induction f with
  | zero => intro h x; rw [PTree.outBy_zero]; split_ifs <;> norm_num
  | succ f ih =>
      intro h x
      by_cases hs : size h = 0
      · rw [T.outBy_terminal f hs]; split_ifs <;> norm_num
      · rw [T.outBy_step f hs]
        exact Finset.sum_nonneg (fun y _ => mul_nonneg (T.stepW_nonneg h y) (ih _ x))

/-- **The tree's law vanishes off the strings that agree with the committed prefix.** -/
theorem PTree.outBy_eq_zero_of_not_agrees (T : PTree n) :
    ∀ (f : ℕ) (h : PHist n) (x : Word n), ¬ Agrees h x → T.outBy f h x = 0 := by
  intro f
  induction f with
  | zero =>
      intro h x hna
      rw [PTree.outBy_zero, if_neg]
      rintro ⟨_, rfl⟩
      exact hna (fun i _ => rfl)
  | succ f ih =>
      intro h x hna
      by_cases hs : size h = 0
      · rw [T.outBy_terminal f hs, if_neg]
        rintro rfl
        exact hna (fun i _ => rfl)
      · rw [T.outBy_step f hs]
        refine Finset.sum_eq_zero (fun y _ => ?_)
        rw [ih _ x (fun ha => hna ((agrees_cons_iff (T.act_sub h) x).1 ha).2), mul_zero]

/-- At an illegal prefix no valid string has positive probability (an illegal prefix never re-enters `V`). -/
lemma PTree.outBy_eq_zero_of_illegal (T : PTree n) (f : ℕ) {h : PHist n} (hL : ¬ Legal h) {x : Word n}
    (hx : Valid x) : T.outBy f h x = 0 :=
  T.outBy_eq_zero_of_not_agrees f h x (fun ha => hL (legal_of_agrees ha hx))

/-! ### The one-round success probability `φ(M, b)` -/

/-- After a legal prefix, the new prefix is legal iff the block's values are unused and distinct. -/
lemma legal_cons_iff {h : PHist n} (hL : Legal h) {B : Finset (Fin n)} (hB : B ⊆ remaining h) (y : Word n) :
    Legal (⟨B, y⟩ :: h) ↔ (∀ i ∈ B, y i ∈ unused h) ∧ (∀ i ∈ B, ∀ j ∈ B, y i = y j → i = j) := by
  have hdisj : ∀ j ∈ committed h, j ∉ B := fun j hj hjB => (mem_remaining.1 (hB hjB)) hj
  constructor
  · intro hL'
    refine ⟨fun i hi => ?_, fun i hi j hj hij => ?_⟩
    · unfold unused used
      rw [Finset.mem_sdiff]
      refine ⟨mem_univ _, fun hm => ?_⟩
      obtain ⟨j, hj, hji⟩ := Finset.mem_image.1 hm
      have hjB := hdisj j hj
      have := hL' i (by simp [hi]) j (by simp [hj]) (by
        rw [word_cons_of_mem hi, word_cons_of_not_mem hjB, hji])
      rw [this] at hi
      exact hjB hi
    · exact hL' i (by simp [hi]) j (by simp [hj]) (by rw [word_cons_of_mem hi, word_cons_of_mem hj, hij])
  · rintro ⟨hU, hI⟩ i hi j hj hij
    have hi' : i ∈ B ∨ i ∈ committed h := by simpa using hi
    have hj' : j ∈ B ∨ j ∈ committed h := by simpa using hj
    have hused : ∀ k ∈ committed h, word h k ∈ used h := fun k hk => Finset.mem_image_of_mem _ hk
    have hnu : ∀ k ∈ B, y k ∉ used h := fun k hk hm => (Finset.mem_sdiff.1 (hU k hk)).2 hm
    rcases hi' with hiB | hiC <;> rcases hj' with hjB | hjC
    · rw [word_cons_of_mem hiB, word_cons_of_mem hjB] at hij; exact hI i hiB j hjB hij
    · rw [word_cons_of_mem hiB, word_cons_of_not_mem (hdisj j hjC)] at hij
      exact absurd (hij ▸ hused j hjC) (hnu i hiB)
    · rw [word_cons_of_not_mem (hdisj i hiC), word_cons_of_mem hjB] at hij
      exact absurd (hij ▸ hused i hiC) (hnu j hjB)
    · rw [word_cons_of_not_mem (hdisj i hiC), word_cons_of_not_mem (hdisj j hjC)] at hij
      exact hL i hiC j hjC hij

/-- **Counting distinct assignments**: the draws of `B` that are injective with values in `U` number
`|U|(|U|−1)⋯(|U|−|B|+1)`. -/
lemma card_inj_draws (B U : Finset (Fin n)) :
    ((draws B).filter (fun y => (∀ i ∈ B, y i ∈ U) ∧ (∀ i ∈ B, ∀ j ∈ B, y i = y j → i = j))).card
      = U.card.descFactorial B.card := by
  have hT : (univ : Finset (↥B ↪ ↥U)).card = U.card.descFactorial B.card := by
    rw [Finset.card_univ, Fintype.card_embedding_eq, Fintype.card_coe, Fintype.card_coe]
  rw [← hT]
  refine Finset.card_bij
    (fun y hy => ⟨fun b => ⟨y b, (Finset.mem_filter.1 hy).2.1 b b.2⟩,
      fun b₁ b₂ hb => Subtype.ext ((Finset.mem_filter.1 hy).2.2 b₁ b₁.2 b₂ b₂.2
        (congrArg Subtype.val hb))⟩)
    (fun _ _ => mem_univ _) ?_ ?_
  · intro y₁ hy₁ y₂ hy₂ heq
    funext i
    by_cases hi : i ∈ B
    · have := DFunLike.congr_fun heq ⟨i, hi⟩
      exact congrArg Subtype.val this
    · rw [mem_draws.1 (Finset.mem_filter.1 hy₁).1 i hi, mem_draws.1 (Finset.mem_filter.1 hy₂).1 i hi]
  · intro e _
    refine ⟨fun j => if hj : j ∈ B then (e ⟨j, hj⟩ : Fin n) else j, ?_, ?_⟩
    · refine Finset.mem_filter.2 ⟨mem_draws.2 (fun i hi => by simp [hi]), fun i hi => ?_, fun i hi j hj hij => ?_⟩
      · simp only [dif_pos hi]; exact (e ⟨i, hi⟩).2
      · simp only [dif_pos hi, dif_pos hj] at hij
        have := e.injective (Subtype.ext hij)
        simpa using this
    · ext b
      simp

/-- **One round's success probability depends only on the number of unused values**: at a legal prefix with `M`
unrevealed coordinates, a block of `b` coordinates keeps the prefix legal with probability `φ(M, b)`. -/
theorem sum_blockLaw_legal {h : PHist n} (hL : Legal h) {B : Finset (Fin n)} (hB : B ⊆ remaining h) :
    ∑ y ∈ draws B, blockLaw h B y * (if Legal (⟨B, y⟩ :: h) then 1 else 0) = phiD (size h) B.card := by
  set c : ℝ := (((size h : ℝ)) ^ B.card)⁻¹ with hc
  have hterm : ∀ y ∈ draws B, blockLaw h B y * (if Legal (⟨B, y⟩ :: h) then 1 else 0)
      = if ((∀ i ∈ B, y i ∈ unused h) ∧ (∀ i ∈ B, ∀ j ∈ B, y i = y j → i = j)) then c else 0 := by
    intro y _
    by_cases hU : ∀ i ∈ B, y i ∈ unused h
    · have hbl : blockLaw h B y = c := by
        unfold blockLaw
        rw [Finset.prod_congr rfl (fun i hi => by
          show marg h (y i) = ((size h : ℝ))⁻¹
          unfold marg; rw [if_pos (hU i hi), card_unused_of_legal hL]), Finset.prod_const, inv_pow]
      by_cases hI : ∀ i ∈ B, ∀ j ∈ B, y i = y j → i = j
      · rw [if_pos ((legal_cons_iff hL hB y).2 ⟨hU, hI⟩), if_pos ⟨hU, hI⟩, hbl, mul_one]
      · rw [if_neg (fun h' => hI ((legal_cons_iff hL hB y).1 h').2), if_neg (fun h' => hI h'.2), mul_zero]
    · have hbl : blockLaw h B y = 0 := by
        push Not at hU
        obtain ⟨i, hi, hni⟩ := hU
        unfold blockLaw
        exact Finset.prod_eq_zero hi (by unfold marg; rw [if_neg hni])
      rw [hbl, zero_mul, if_neg (fun h' => hU h'.1)]
  rw [Finset.sum_congr rfl hterm, ← Finset.sum_filter, Finset.sum_const, card_inj_draws, nsmul_eq_mul,
    card_unused_of_legal hL, hc]
  unfold phiD
  rw [div_eq_mul_inv]

/-! ### The tower argument (Lemma `lem:surv`(a) on the permutation frame) -/

lemma sum_V_indicator_le (P : Prop) [Decidable P] (w : Word n) :
    ∑ x ∈ Vperm n, (if P ∧ w = x then (1 : ℝ) else 0) ≤ if P then 1 else 0 := by
  calc ∑ x ∈ Vperm n, (if P ∧ w = x then (1 : ℝ) else 0)
      ≤ ∑ x, (if P ∧ w = x then (1 : ℝ) else 0) :=
        Finset.sum_le_sum_of_subset_of_nonneg (subset_univ _) (fun _ _ _ => by split_ifs <;> norm_num)
    _ = if P then 1 else 0 := by
        by_cases hP : P
        · simp [hP]
        · simp [hP]

/-- **Tower bound, tree level**: from a legal prefix, the probability of outputting a valid string within `f` rounds
is at most `G_f(M)`, `M` the number of unrevealed coordinates. -/
theorem PTree.succ_le_Gp (T : PTree n) :
    ∀ (f : ℕ) (h : PHist n), Legal h → ∑ x ∈ Vperm n, T.outBy f h x ≤ Gp f (size h) := by
  intro f
  induction f with
  | zero =>
      intro h _
      rw [Gp_zero]
      simp only [PTree.outBy_zero]
      exact sum_V_indicator_le (size h = 0) (word h)
  | succ f ih =>
      intro h hL
      by_cases hs : size h = 0
      · rw [hs, Gp_zero_right]
        simp only [T.outBy_terminal f hs]
        have := sum_V_indicator_le True (word h)
        simpa using this
      · simp only [T.outBy_step f hs]
        rw [Finset.sum_comm]
        simp_rw [← Finset.mul_sum]
        set B := T.act h with hBdef
        have hb : ∀ y ∈ draws B, T.stepW h y * ∑ x ∈ Vperm n, T.outBy f (⟨B, y⟩ :: h) x
            ≤ blockLaw h B y * (if Legal (⟨B, y⟩ :: h) then 1 else 0) * Gp f (size h - B.card) := by
          intro y _
          have hsw : T.stepW h y = blockLaw h B y := by unfold PTree.stepW; rw [if_pos hL]
          rw [hsw]
          by_cases hL' : Legal (⟨B, y⟩ :: h)
          · rw [if_pos hL', mul_one]
            have h1 := ih _ hL'
            rw [size_cons (T.act_sub h)] at h1
            exact mul_le_mul_of_nonneg_left h1 (blockLaw_nonneg _ _ _)
          · rw [if_neg hL', mul_zero, zero_mul]
            rw [Finset.sum_eq_zero (fun x hx => T.outBy_eq_zero_of_illegal f hL' (mem_Vperm.1 hx)), mul_zero]
        calc ∑ y ∈ draws B, T.stepW h y * ∑ x ∈ Vperm n, T.outBy f (⟨B, y⟩ :: h) x
            ≤ ∑ y ∈ draws B, blockLaw h B y * (if Legal (⟨B, y⟩ :: h) then 1 else 0) * Gp f (size h - B.card) :=
              Finset.sum_le_sum hb
          _ = phiD (size h) B.card * Gp f (size h - B.card) := by
              rw [← Finset.sum_mul, sum_blockLaw_legal hL (T.act_sub h)]
          _ ≤ Gp (f + 1) (size h) := by
              apply le_Gp_succ
              have := Finset.card_le_card (T.act_sub h)
              exact this

/-- Integrals of nonnegative integrands whose pointwise sum is bounded: no measurability needed (a non-integrable
integrand has Bochner integral `0`). -/
lemma sum_integral_le {Ω ι : Type} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P] (s : Finset ι)
    (g : ι → Ω → ℝ) (hg : ∀ i ω, 0 ≤ g i ω) (c : ℝ) (hc : ∀ ω, ∑ i ∈ s, g i ω ≤ c) :
    ∑ i ∈ s, ∫ ω, g i ω ∂P ≤ c := by
  classical
  set I := s.filter (fun i => Integrable (g i) P) with hI
  have h1 : ∑ i ∈ s, ∫ ω, g i ω ∂P = ∑ i ∈ I, ∫ ω, g i ω ∂P := by
    rw [hI, Finset.sum_filter_of_ne]
    intro i _ hne
    by_contra hni
    exact hne (integral_undef hni)
  have h2 : ∑ i ∈ I, ∫ ω, g i ω ∂P = ∫ ω, ∑ i ∈ I, g i ω ∂P :=
    (integral_finsetSum I (fun i hi => (Finset.mem_filter.1 hi).2)).symm
  have h3 : ∫ ω, ∑ i ∈ I, g i ω ∂P ≤ ∫ _ω, c ∂P := by
    refine integral_mono (integrable_finsetSum I (fun i hi => (Finset.mem_filter.1 hi).2))
      (integrable_const c) (fun ω => le_trans ?_ (hc ω))
    exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _) (fun i _ _ => hg i ω)
  rw [h1, h2]
  calc ∫ ω, ∑ i ∈ I, g i ω ∂P ≤ ∫ _ω, c ∂P := h3
    _ = c := by simp

/-- **Lemma `lem:surv`(a) on the permutation frame**: every policy of the class outputs a valid string within `r`
rounds with probability at most `G_r(n)` (any seed law, any cap). -/
theorem PPolicy.succ_le_Gp {Seed : Type} [MeasurableSpace Seed] (σ : PPolicy n Seed) (r : ℕ) :
    ∑ x ∈ Vperm n, σ.outBy r x ≤ Gp r n := by
  have := σ.isProb
  unfold PPolicy.outBy
  apply sum_integral_le σ.P (Vperm n) (fun x ω => (σ.tree ω).outBy r [] x)
    (fun x ω => (σ.tree ω).outBy_nonneg r [] x) (Gp r n)
  intro ω
  have h := (σ.tree ω).succ_le_Gp r [] (fun i hi => by simp at hi)
  rwa [size_nil] at h

/-! ### KL is at least the leakage term -/

/-- **`KL(p‖q) ≥ −ln q(supp p)`** (the chain-rule bound `KL(p‖q) = −ln q(V) + KL(p‖q(·|V)) ≥ −ln q(V)`; Gibbs). -/
theorem klF_ge_neg_log_mass {α : Type} [Fintype α] {p q : α → ℝ} (hp0 : ∀ x, 0 ≤ p x) (hp1 : ∑ x, p x = 1)
    (hq : ∀ x, 0 < p x → 0 < q x) :
    ((-Real.log (∑ x ∈ univ.filter (fun x => 0 < p x), q x) : ℝ) : WithTop ℝ) ≤ A36W.klF p q := by
  rw [A36W.klF_of_pos hq, WithTop.coe_le_coe]
  set S := univ.filter (fun x => 0 < p x) with hS
  have hpS : ∑ x ∈ S, p x = 1 := by rw [hS, A36W.sum_pos_filter_eq_sum_of_nonneg hp0, hp1]
  have hSne : S.Nonempty := by
    by_contra he
    rw [Finset.not_nonempty_iff_eq_empty] at he
    rw [he, Finset.sum_empty] at hpS
    exact zero_ne_one hpS
  set m := ∑ x ∈ S, q x with hm
  have hmpos : 0 < m := Finset.sum_pos (fun x hx => hq x (Finset.mem_filter.1 hx).2) hSne
  have hterm : ∀ x ∈ S, -Real.log m * p x + (p x - q x / m) ≤ p x * Real.log (p x / q x) := by
    intro x hx
    have hpx : 0 < p x := (Finset.mem_filter.1 hx).2
    have hqx : 0 < q x := hq x hpx
    have hy : 0 < q x / (p x * m) := div_pos hqx (mul_pos hpx hmpos)
    have h1 := Real.log_le_sub_one_of_pos hy
    have h2 : Real.log (p x / q x) = -Real.log (q x / (p x * m)) - Real.log m := by
      rw [Real.log_div hqx.ne' (mul_pos hpx hmpos).ne', Real.log_mul hpx.ne' hmpos.ne',
        Real.log_div hpx.ne' hqx.ne']
      ring
    rw [h2]
    have h3 : p x * (q x / (p x * m) - 1) = q x / m - p x := by field_simp
    nlinarith [mul_le_mul_of_nonneg_left h1 hpx.le]
  have hsum := Finset.sum_le_sum hterm
  rw [Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum, hpS, ← Finset.sum_div, ← hm,
    div_self hmpos.ne'] at hsum
  linarith

/-- **An adaptive policy can only add shape error**: every policy's output KL is at least its leakage `−ln Q_π(V)`
(when `Q_π > 0` on `V`; otherwise the KL is `⊤`), and at least `−ln G_r(n)`. -/
theorem PPolicy.KL_ge {Seed : Type} [MeasurableSpace Seed] (σ : PPolicy n Seed) (r : ℕ) :
    ((∀ x, Valid x → 0 < σ.outBy r x) →
      ((-Real.log (∑ x ∈ Vperm n, σ.outBy r x) : ℝ) : WithTop ℝ) ≤ A36W.klF (pPerm n) (σ.outBy r)) ∧
    ((-Real.log (Gp r n) : ℝ) : WithTop ℝ) ≤ A36W.klF (pPerm n) (σ.outBy r) := by
  have hfilt : univ.filter (fun x => 0 < pPerm n x) = Vperm n := by
    ext x; simp [pPerm_pos_iff, mem_Vperm]
  have hleak : (∀ x, Valid x → 0 < σ.outBy r x) →
      ((-Real.log (∑ x ∈ Vperm n, σ.outBy r x) : ℝ) : WithTop ℝ) ≤ A36W.klF (pPerm n) (σ.outBy r) := by
    intro hpos
    have h := klF_ge_neg_log_mass (pPerm_nonneg (n := n)) (sum_pPerm n)
      (q := σ.outBy r) (fun x hx => hpos x (pPerm_pos_iff.1 hx))
    rwa [hfilt] at h
  refine ⟨hleak, ?_⟩
  by_cases hpos : ∀ x, Valid x → 0 < σ.outBy r x
  · have hVne : (Vperm n).Nonempty := ⟨fun i => i, mem_Vperm.2 (fun _ _ h => h)⟩
    have hmpos : 0 < ∑ x ∈ Vperm n, σ.outBy r x :=
      Finset.sum_pos (fun x hx => hpos x (mem_Vperm.1 hx)) hVne
    exact le_trans (neg_log_le_neg_log hmpos (σ.succ_le_Gp r)) (hleak hpos)
  · have htop : A36W.klF (pPerm n) (σ.outBy r) = ⊤ := by
      rw [A36W.klF_eq_top_iff]
      push Not at hpos
      obtain ⟨x, hx, hle⟩ := hpos
      exact ⟨x, pPerm_pos_iff.2 hx, hle⟩
    rw [htop]; exact le_top

/-! ## §8 A fixed schedule is a member of the class (the attaining policy) -/

lemma getD_of_drop {α : Type} {U V : List α} {d : ℕ} {B : α} (hd : U.drop d = B :: V) (b0 : α) :
    U.getD d b0 = B := by
  rw [List.getD_eq_getElem?_getD]
  have : U[d]? = some B := by
    have h := (List.getElem?_drop (xs := U) (i := d) (j := 0))
    rw [hd, Nat.add_zero] at h
    simpa using h.symm
  rw [this]; rfl

lemma drop_succ_of_drop {α : Type} {U V : List α} {d : ℕ} {B : α} (hd : U.drop d = B :: V) :
    U.drop (d + 1) = V := by
  rw [← List.drop_drop, hd]; rfl

/-- **The schedule rule** (mirror of `Bridge.schedTree`): at depth `d` the `d`-th block (intersected with the
unrevealed set; `∅` past the end); completion word the placeholder. -/
def schedTreeP (U : List (Finset (Fin n))) : PTree n where
  act h := U.getD h.length ∅ ∩ remaining h
  fill _ := fun i => i
  act_sub _ := Finset.inter_subset_right

/-- **A fixed schedule as a seedless policy of the class** (`Seed = Unit`, Dirac law). -/
noncomputable def schedPolicyP (U : List (Finset (Fin n))) : PPolicy n Unit where
  P := Measure.dirac ()
  isProb := inferInstance
  act h _ := (schedTreeP U).act h
  fill h _ := (schedTreeP U).fill h
  act_sub h _ := (schedTreeP U).act_sub h
  act_meas _ _ := MeasurableSet.of_discrete
  fill_meas _ _ := MeasurableSet.of_discrete

lemma schedTreeP_act {U V : List (Finset (Fin n))} {h : PHist n} {B : Finset (Fin n)}
    (hd : U.drop h.length = B :: V) (hB : B ⊆ remaining h) : (schedTreeP U).act h = B := by
  show U.getD h.length ∅ ∩ remaining h = B
  rw [getD_of_drop hd, Finset.inter_eq_left.2 hB]

/-- The schedule rule's law at valid strings is the product formula, once the horizon reaches the length. -/
theorem schedTreeP_outBy_valid (U : List (Finset (Fin n))) :
    ∀ (V : List (Finset (Fin n))) (h : PHist n) (x : Word n), U.drop h.length = V → IsSchedule V (remaining h) →
      Agrees h x → Valid x → ∀ f : ℕ,
        (schedTreeP U).outBy f h x = if V.length ≤ f then prodInv (profile V) (size h) else 0 := by
  intro V
  induction V with
  | nil =>
      intro h x _ hs ha _ f
      have hr : remaining h = ∅ := hs
      have hc := committed_eq_univ_of_remaining_eq_empty hr
      have hw : word h = x := funext fun i => ha i (by rw [hc]; exact mem_univ i)
      have h0 : size h = 0 := by unfold size; rw [hr, Finset.card_empty]
      rw [if_pos (by simp)]
      cases f with
      | zero => rw [PTree.outBy_zero, if_pos ⟨h0, hw⟩]; rfl
      | succ f => rw [PTree.outBy_terminal _ f h0, if_pos hw]; rfl
  | cons B V ih =>
      intro h x hd hs ha hx f
      obtain ⟨hne, hsub, hs'⟩ := hs
      have hact := schedTreeP_act hd hsub
      have hL : Legal h := legal_of_agrees ha hx
      have h0 : size h ≠ 0 := by
        unfold size; exact (Finset.card_pos.2 (hne.mono hsub)).ne'
      cases f with
      | zero =>
          rw [PTree.outBy_zero, if_neg (fun h' => h0 h'.1), if_neg (by simp)]
      | succ f =>
          rw [PTree.outBy_step _ f h0, hact]
          rw [Finset.sum_eq_single (restr B x)]
          · have hagree : Agrees (⟨B, restr B x⟩ :: h) x :=
              (agrees_cons_iff hsub x).2 ⟨fun i hi => by simp [restr, hi], ha⟩
            have hrem : IsSchedule V (remaining (⟨B, restr B x⟩ :: h)) := by rw [remaining_cons]; exact hs'
            have hd' : U.drop (⟨B, restr B x⟩ :: h).length = V := by
              rw [List.length_cons]; exact drop_succ_of_drop hd
            rw [ih _ x hd' hrem hagree hx f, size_cons hsub]
            have hsw : (schedTreeP U).stepW h (restr B x) = (((size h : ℝ)) ^ B.card)⁻¹ := by
              unfold PTree.stepW
              rw [if_pos hL, hact]
              unfold blockLaw
              have hm : ∀ i ∈ B, marg h (restr B x i) = ((size h : ℝ))⁻¹ := by
                intro i hi
                have hxi : restr B x i = x i := by simp [restr, hi]
                have hu := mem_unused_of_agrees ha hx (mem_remaining.1 (hsub hi))
                rw [hxi]; unfold marg; rw [if_pos hu, card_unused_of_legal hL]
              rw [Finset.prod_congr rfl hm, Finset.prod_const, inv_pow]
            rw [hsw]
            have hprof : profile (B :: V) = B.card :: profile V := rfl
            rw [hprof, List.length_cons]
            by_cases hl : V.length ≤ f
            · rw [if_pos hl, if_pos (by omega)]; rfl
            · rw [if_neg hl, if_neg (by omega), mul_zero]
          · intro y hy hne'
            have hz : (schedTreeP U).outBy f (⟨B, y⟩ :: h) x = 0 := by
              apply PTree.outBy_eq_zero_of_not_agrees
              intro hag
              exact hne' (eq_restr_of_mem_draws hy ((agrees_cons_iff hsub x).1 hag).1)
            rw [hz, mul_zero]
          · intro hn; exact absurd (restr_mem_draws B x) hn

/-- The schedule rule completes within `|V|` rounds on every compatible path. -/
theorem schedTreeP_cap (U : List (Finset (Fin n))) :
    ∀ (V : List (Finset (Fin n))) (h : PHist n), U.drop h.length = V → IsSchedule V (remaining h) →
      ∀ f : ℕ, V.length ≤ f → (schedTreeP U).capFrom f h := by
  intro V
  induction V with
  | nil =>
      intro h _ hs f _
      have h0 : size h = 0 := by unfold size; rw [show remaining h = ∅ from hs, Finset.card_empty]
      cases f with
      | zero => exact h0
      | succ f => exact Or.inl h0
  | cons B V ih =>
      intro h hd hs f hf
      obtain ⟨_, hsub, hs'⟩ := hs
      have hact := schedTreeP_act hd hsub
      obtain ⟨f', rfl⟩ : ∃ f', f = f' + 1 := ⟨f - 1, by simp at hf; omega⟩
      refine Or.inr (fun y _ _ => ?_)
      rw [hact]
      apply ih
      · rw [List.length_cons]; exact drop_succ_of_drop hd
      · rw [remaining_cons]; exact hs'
      · simp at hf; omega

/-- The schedule rule's total mass is one once the horizon reaches the length (needed for the almost-sure cap). -/
theorem schedTreeP_mass (U : List (Finset (Fin n))) :
    ∀ (V : List (Finset (Fin n))) (h : PHist n), U.drop h.length = V → IsSchedule V (remaining h) →
      ∀ f : ℕ, V.length ≤ f → ∑ x, (schedTreeP U).outBy f h x = 1 := by
  intro V
  induction V with
  | nil =>
      intro h _ hs f _
      have h0 : size h = 0 := by unfold size; rw [show remaining h = ∅ from hs, Finset.card_empty]
      cases f with
      | zero => simp only [PTree.outBy_zero, h0, true_and]; simp
      | succ f => simp only [PTree.outBy_terminal _ f h0]; simp
  | cons B V ih =>
      intro h hd hs f hf
      obtain ⟨hne, hsub, hs'⟩ := hs
      have hact := schedTreeP_act hd hsub
      have h0 : size h ≠ 0 := by
        unfold size; exact (Finset.card_pos.2 (hne.mono hsub)).ne'
      obtain ⟨f', rfl⟩ : ∃ f', f = f' + 1 := ⟨f - 1, by simp at hf; omega⟩
      simp only [PTree.outBy_step _ f' h0]
      rw [Finset.sum_comm]
      have hstep : ∀ y ∈ draws ((schedTreeP U).act h),
          ∑ x, (schedTreeP U).stepW h y * (schedTreeP U).outBy f' (⟨(schedTreeP U).act h, y⟩ :: h) x
            = (schedTreeP U).stepW h y := by
        intro y _
        rw [← Finset.mul_sum, hact, ih _ (by rw [List.length_cons]; exact drop_succ_of_drop hd)
          (by rw [remaining_cons]; exact hs') f' (by simp at hf; omega), mul_one]
      rw [Finset.sum_congr rfl hstep]
      unfold PTree.stepW
      by_cases hL : Legal h
      · simp only [if_pos hL]
        apply sum_blockLaw
        right
        rw [← Finset.card_pos, card_unused_of_legal hL]
        exact Nat.pos_of_ne_zero h0
      · simp only [if_neg hL]
        rw [Finset.sum_ite_eq']
        rw [if_pos (restr_mem_draws _ _)]

lemma schedPolicyP_outBy (U : List (Finset (Fin n))) (f : ℕ) (x : Word n) :
    (schedPolicyP U).outBy f x = (schedTreeP U).outBy f [] x := by
  unfold PPolicy.outBy
  rw [show (schedPolicyP U).P = Measure.dirac () from rfl, integral_dirac]
  rfl

/-- `KL` depends on the second law only on the support of the first. -/
lemma klF_congr_supp {α : Type} [Fintype α] {p q₁ q₂ : α → ℝ} (h : ∀ x, 0 < p x → q₁ x = q₂ x) :
    A36W.klF p q₁ = A36W.klF p q₂ := by
  unfold A36W.klF
  have hc : (∀ x, 0 < p x → 0 < q₁ x) ↔ (∀ x, 0 < p x → 0 < q₂ x) :=
    ⟨fun h1 x hx => h x hx ▸ h1 x hx, fun h2 x hx => (h x hx).symm ▸ h2 x hx⟩
  by_cases h1 : ∀ x, 0 < p x → 0 < q₁ x
  · rw [if_pos h1, if_pos (hc.1 h1)]
    congr 1
    exact Finset.sum_congr rfl (fun x hx => by rw [h x (Finset.mem_filter.1 hx).2])
  · rw [if_neg h1, if_neg (fun h2 => h1 (hc.2 h2))]

/-- **A fixed schedule `U` with `|U| ≤ r`, run as a policy, is in `𝒜_r`** (both caps) and has output KL
`KL(p‖q_U)`. -/
theorem schedPolicyP_spec {U : List (Finset (Fin n))} (hU : IsSchedule U univ) {r : ℕ} (hr : U.length ≤ r) :
    (schedPolicyP U).CapEvery r ∧ (schedPolicyP U).CapAS r ∧
    A36W.klF (pPerm n) ((schedPolicyP U).outBy r) = A36W.klF (pPerm n) (qU U) := by
  refine ⟨fun _ => schedTreeP_cap U U [] rfl (by rw [remaining_nil]; exact hU) r hr, ?_, ?_⟩
  · unfold PPolicy.CapAS PPolicy.doneBy
    simp only [schedPolicyP_outBy]
    exact schedTreeP_mass U U [] rfl (by rw [remaining_nil]; exact hU) r hr
  · apply klF_congr_supp
    intro x hx
    have hv := pPerm_pos_iff.1 hx
    rw [schedPolicyP_outBy, schedTreeP_outBy_valid U U [] x rfl (by rw [remaining_nil]; exact hU)
      (fun i hi => by simp at hi) hv r, if_pos hr, size_nil, qU_valid hU hv]

/-! ## §9 The adaptive extension: a single fixed schedule attains the hard-cap optimum -/

/-- **The adaptive extension of Proposition `prop:perm`** ("the hard-cap statement extends to causal adaptive
policies … a single fixed schedule attains the hard-cap optimum; an adaptive policy can only add shape error"),
for `r ≥ 1`:
* the least output KL over `𝒜_r` is `−ln G_r(n)`, for the every-path cap and for the printed almost-sure cap;
* it equals `min_{|U|≤r} KL(p‖q_U)`, and a fixed schedule of length at most `r`, run as a member of `𝒜_r`, attains it;
* every policy (any seed law, any cap) has `Q_π(V) ≤ G_r(n)`, output KL at least its leakage `−ln Q_π(V)` (when
  `Q_π > 0` on `V`), hence at least `−ln G_r(n)`. -/
theorem perm_adaptive_hardcap (n r : ℕ) (hr : 1 ≤ r) :
    IsLeast (capKLSetP n r) ((-Real.log (Gp r n) : ℝ) : WithTop ℝ) ∧
    IsLeast (capKLSetASP n r) ((-Real.log (Gp r n) : ℝ) : WithTop ℝ) ∧
    IsLeast (schedKLSet n r) ((-Real.log (Gp r n) : ℝ) : WithTop ℝ) ∧
    (∃ U : List (Finset (Fin n)), IsSchedule U univ ∧ U.length ≤ r ∧
      (schedPolicyP U).CapEvery r ∧ (schedPolicyP U).CapAS r ∧
      A36W.klF (pPerm n) ((schedPolicyP U).outBy r) = A36W.klF (pPerm n) (qU U) ∧
      A36W.klF (pPerm n) (qU U) = ((-Real.log (Gp r n) : ℝ) : WithTop ℝ)) ∧
    (∀ {Seed : Type} [MeasurableSpace Seed] (σ : PPolicy n Seed),
      ∑ x ∈ Vperm n, σ.outBy r x ≤ Gp r n ∧
      ((∀ x, Valid x → 0 < σ.outBy r x) →
        ((-Real.log (∑ x ∈ Vperm n, σ.outBy r x) : ℝ) : WithTop ℝ) ≤ A36W.klF (pPerm n) (σ.outBy r)) ∧
      ((-Real.log (Gp r n) : ℝ) : WithTop ℝ) ≤ A36W.klF (pPerm n) (σ.outBy r)) := by
  obtain ⟨⟨U, hU, hlen, hval⟩, _⟩ := schedKL_isLeast n r hr
  obtain ⟨hcapE, hcapA, hKL⟩ := schedPolicyP_spec hU hlen
  refine ⟨⟨⟨Unit, inferInstance, schedPolicyP U, hcapE, by rw [hKL, hval]⟩, ?_⟩,
    ⟨⟨Unit, inferInstance, schedPolicyP U, hcapA, by rw [hKL, hval]⟩, ?_⟩,
    schedKL_isLeast n r hr, ⟨U, hU, hlen, hcapE, hcapA, hKL, hval.symm⟩, ?_⟩
  · rintro D ⟨Seed, _, σ, -, rfl⟩
    exact (σ.KL_ge r).2
  · rintro D ⟨Seed, _, σ, -, rfl⟩
    exact (σ.KL_ge r).2
  · intro Seed _ σ
    exact ⟨σ.succ_le_Gp r, (σ.KL_ge r).1, (σ.KL_ge r).2⟩

/-! ## §9b The oracle is the exact conditional-marginal oracle of `p` (mirror of V0's `Exact`) -/

/-- The valid strings extending the committed prefix. -/
def extSet (h : PHist n) : Finset (Word n) := (Vperm n).filter (fun x => Agrees h x)

/-- The prefix extended by the single value `v` at coordinate `i`. -/
def single1 (h : PHist n) (i v : Fin n) : PHist n := ⟨{i}, fun j => if j = i then v else j⟩ :: h

lemma agrees_single1 {h : PHist n} {i : Fin n} (hi : i ∈ remaining h) (v : Fin n) (x : Word n) :
    Agrees (single1 h i v) x ↔ x i = v ∧ Agrees h x := by
  unfold single1
  rw [agrees_cons_iff (Finset.singleton_subset_iff.2 hi) x]
  simp only [Finset.mem_singleton, forall_eq, if_true]
  exact ⟨fun ⟨h1, h2⟩ => ⟨h1.symm, h2⟩, fun ⟨h1, h2⟩ => ⟨h1.symm, h2⟩⟩

lemma legal_single1 {h : PHist n} (hL : Legal h) {i : Fin n} (hi : i ∈ remaining h) {v : Fin n}
    (hv : v ∈ unused h) : Legal (single1 h i v) := by
  unfold single1
  rw [legal_cons_iff hL (Finset.singleton_subset_iff.2 hi)]
  refine ⟨fun j hj => ?_, fun j hj k hk _ => ?_⟩
  · rw [Finset.mem_singleton.1 hj]; simpa using hv
  · rw [Finset.mem_singleton.1 hj, Finset.mem_singleton.1 hk]

/-- **The number of valid strings extending a legal prefix with `M` unrevealed coordinates is `M!`.** -/
theorem card_extSet : ∀ (M : ℕ) (h : PHist n), size h = M → Legal h → (extSet h).card = M.factorial := by
  intro M
  induction M with
  | zero =>
      intro h hs hL
      have hr : remaining h = ∅ := Finset.card_eq_zero.1 hs
      have hc := committed_eq_univ_of_remaining_eq_empty hr
      have hval : Valid (word h) := fun i j hij => hL i (by rw [hc]; exact mem_univ i) j (by rw [hc]; exact mem_univ j) hij
      have : extSet h = {word h} := by
        ext x
        simp only [extSet, Finset.mem_filter, mem_Vperm, Finset.mem_singleton]
        constructor
        · rintro ⟨_, ha⟩; exact (funext fun i => ha i (by rw [hc]; exact mem_univ i)).symm
        · rintro rfl; exact ⟨hval, fun i _ => rfl⟩
      rw [this, Finset.card_singleton, Nat.factorial_zero]
  | succ M ih =>
      intro h hs hL
      obtain ⟨i, hi⟩ : (remaining h).Nonempty := Finset.card_pos.1 (by unfold size at hs; omega)
      have hpart : extSet h = (unused h).biUnion (fun v => extSet (single1 h i v)) := by
        ext x
        simp only [extSet, Finset.mem_filter, mem_Vperm, Finset.mem_biUnion, agrees_single1 hi]
        constructor
        · rintro ⟨hx, ha⟩
          exact ⟨x i, mem_unused_of_agrees ha hx (mem_remaining.1 hi), hx, rfl, ha⟩
        · rintro ⟨v, _, hx, _, ha⟩; exact ⟨hx, ha⟩
      have hdisj : Set.PairwiseDisjoint (↑(unused h)) (fun v => extSet (single1 h i v)) := by
        intro v _ w _ hvw
        rw [Function.onFun, Finset.disjoint_left]
        intro x hxv hxw
        simp only [extSet, Finset.mem_filter, agrees_single1 hi] at hxv hxw
        exact hvw (hxv.2.1.symm.trans hxw.2.1)
      rw [hpart, Finset.card_biUnion hdisj]
      have hterm : ∀ v ∈ unused h, (extSet (single1 h i v)).card = M.factorial := by
        intro v hv
        apply ih
        · unfold single1; rw [size_cons (Finset.singleton_subset_iff.2 hi), hs, Finset.card_singleton]; rfl
        · exact legal_single1 hL hi hv
      rw [Finset.sum_congr rfl hterm, Finset.sum_const, card_unused_of_legal hL, hs, smul_eq_mul,
        Nat.factorial_succ]

/-- The target mass of the strings extending the prefix (mirror of V0's `prefMass`). -/
noncomputable def prefMassP (h : PHist n) : ℝ := ∑ x ∈ Vperm n, if Agrees h x then pPerm n x else 0

/-- The exact conditional law of coordinate `i` given the prefix (mirror of V0's `condMarg`). -/
noncomputable def condMargP (h : PHist n) (i v : Fin n) : ℝ :=
  (∑ x ∈ Vperm n, if Agrees h x ∧ x i = v then pPerm n x else 0) / prefMassP h

lemma prefMassP_eq (h : PHist n) : prefMassP h = (extSet h).card * ((n.factorial : ℝ))⁻¹ := by
  unfold prefMassP extSet
  rw [← Finset.sum_filter, Finset.sum_congr rfl (fun x hx => by
    rw [show pPerm n x = ((n.factorial : ℝ))⁻¹ from if_pos (mem_Vperm.1 (Finset.mem_filter.1 hx).1)]),
    Finset.sum_const, nsmul_eq_mul]

/-- **The permutation oracle is exact**: a prefix is legal iff it has positive target mass, and at a legal prefix every
unrevealed coordinate's exact conditional law under `p` is uniform on the unused values, i.e. is `marg` ("the
analogous exact oracle (every unrevealed coordinate is uniform on the unused values)"). -/
theorem perm_oracle_exact :
    (∀ h : PHist n, Legal h ↔ 0 < prefMassP h) ∧
    (∀ h : PHist n, Legal h → ∀ i ∈ remaining h, ∀ v : Fin n, condMargP h i v = marg h v) := by
  have hfpos : (0 : ℝ) < ((n.factorial : ℝ))⁻¹ := inv_pos.2 (factorial_pos_real n)
  refine ⟨fun h => ?_, fun h hL i hi v => ?_⟩
  · rw [prefMassP_eq]
    constructor
    · intro hL
      rw [card_extSet (size h) h rfl hL]
      exact mul_pos (factorial_pos_real _) hfpos
    · intro hpos
      have hne : (extSet h).Nonempty := by
        by_contra he
        rw [Finset.not_nonempty_iff_eq_empty] at he
        rw [he, Finset.card_empty, Nat.cast_zero, zero_mul] at hpos
        exact lt_irrefl 0 hpos
      obtain ⟨x, hx⟩ := hne
      simp only [extSet, Finset.mem_filter, mem_Vperm] at hx
      exact legal_of_agrees hx.2 hx.1
  · have hM : 0 < size h := Finset.card_pos.2 ⟨i, hi⟩
    have hnum : (∑ x ∈ Vperm n, if Agrees h x ∧ x i = v then pPerm n x else 0)
        = (if v ∈ unused h then ((size h - 1).factorial : ℝ) else 0) * ((n.factorial : ℝ))⁻¹ := by
      rw [← Finset.sum_filter, Finset.sum_congr rfl (fun x hx => by
        rw [show pPerm n x = ((n.factorial : ℝ))⁻¹ from if_pos (mem_Vperm.1 (Finset.mem_filter.1 hx).1)]),
        Finset.sum_const, nsmul_eq_mul]
      congr 1
      have hset : (Vperm n).filter (fun x => Agrees h x ∧ x i = v) = extSet (single1 h i v) := by
        ext x
        simp only [extSet, Finset.mem_filter, agrees_single1 hi]
        tauto
      rw [hset]
      by_cases hv : v ∈ unused h
      · rw [if_pos hv, card_extSet (size h - 1) (single1 h i v) (by
          unfold single1; rw [size_cons (Finset.singleton_subset_iff.2 hi), Finset.card_singleton])
          (legal_single1 hL hi hv)]
      · rw [if_neg hv]
        have : extSet (single1 h i v) = ∅ := by
          ext x
          simp only [extSet, Finset.mem_filter, mem_Vperm, agrees_single1 hi, Finset.notMem_empty, iff_false]
          rintro ⟨hx, rfl, ha⟩
          exact hv (mem_unused_of_agrees ha hx (mem_remaining.1 hi))
        rw [this, Finset.card_empty, Nat.cast_zero]
    unfold condMargP marg
    rw [hnum, prefMassP_eq, card_extSet (size h) h rfl hL, card_unused_of_legal hL]
    have hf : (n.factorial : ℝ) ≠ 0 := (factorial_pos_real n).ne'
    split_ifs with hv
    · obtain ⟨M, hMdef⟩ : ∃ M, size h = M + 1 := ⟨size h - 1, by omega⟩
      rw [hMdef, Nat.add_sub_cancel, Nat.factorial_succ]
      push_cast
      have : (M.factorial : ℝ) ≠ 0 := (factorial_pos_real M).ne'
      field_simp
    · simp

/-! ## §10 Non-vacuity fixtures -/

/-- `G_1(2) = 1/2`: one round from two unused values succeeds with probability `2!/2² = 1/2`. -/
theorem Gp_one_two : Gp 1 2 = 1 / 2 := by
  apply le_antisymm
  · apply Gp_succ_le
    intro b hb
    rcases (show b = 0 ∨ b = 1 ∨ b = 2 by omega) with rfl | rfl | rfl
    · rw [Gp_zero, if_neg (by norm_num), mul_zero]; norm_num
    · rw [Gp_zero, if_neg (by norm_num), mul_zero]; norm_num
    · rw [Gp_zero, if_pos (by norm_num), mul_one]; unfold phiD; norm_num [Nat.descFactorial]
  · have h := le_Gp_succ 0 2 2 le_rfl
    rw [Gp_zero, if_pos (by norm_num), mul_one] at h
    unfold phiD at h; norm_num [Nat.descFactorial] at h
    linarith

/-- `G_2(2) = 1`: two singleton rounds always succeed. -/
theorem Gp_two_two : Gp 2 2 = 1 := by
  apply le_antisymm
  · apply Gp_succ_le
    intro b hb
    have h1 : Gp 1 (2 - b) ≤ 1 := by
      rcases (show b = 0 ∨ b = 1 ∨ b = 2 by omega) with rfl | rfl | rfl
      · rw [Nat.sub_zero, Gp_one_two]; norm_num
      · apply Gp_succ_le; intro c hc
        rcases (show c = 0 ∨ c = 1 by omega) with rfl | rfl
        · rw [Gp_zero, if_neg (by norm_num), mul_zero]; norm_num
        · rw [Gp_zero, if_pos (by norm_num), mul_one]; unfold phiD; norm_num [Nat.descFactorial]
      · rw [Nat.sub_self, Gp_zero_right]
    have h2 : phiD 2 b ≤ 1 := by
      rcases (show b = 0 ∨ b = 1 ∨ b = 2 by omega) with rfl | rfl | rfl <;> unfold phiD <;>
        norm_num [Nat.descFactorial]
    calc phiD 2 b * Gp 1 (2 - b) ≤ 1 * 1 :=
          mul_le_mul h2 h1 (Gp_nonneg _ _) (by norm_num)
      _ = 1 := by norm_num
  · have h := le_Gp_succ 1 2 1 (by norm_num)
    have h1 : Gp 1 1 = 1 := by
      apply le_antisymm
      · apply Gp_succ_le; intro c hc
        rcases (show c = 0 ∨ c = 1 by omega) with rfl | rfl
        · rw [Gp_zero, if_neg (by norm_num), mul_zero]; norm_num
        · rw [Gp_zero, if_pos (by norm_num), mul_one]; unfold phiD; norm_num [Nat.descFactorial]
      · have h' := le_Gp_succ 0 1 1 le_rfl
        rw [Gp_zero, if_pos (by norm_num), mul_one] at h'
        unfold phiD at h'; norm_num [Nat.descFactorial] at h'
        linarith
    rw [show (2 : ℕ) - 1 = 1 from rfl, h1, mul_one] at h
    unfold phiD at h; norm_num [Nat.descFactorial] at h
    linarith

/-- **Non-vacuity at `n = 2`**: with one round the least output KL over `𝒜_1` (and over fixed schedules of length
`1`) is `ln 2 > 0`; with two rounds it is `0`.  So the hard-cap optimum is strictly positive below the singleton
length and the statements are not vacuous. -/
theorem fixture_n2 :
    IsLeast (capKLSetASP 2 1) ((Real.log 2 : ℝ) : WithTop ℝ) ∧ IsLeast (schedKLSet 2 1) ((Real.log 2 : ℝ) : WithTop ℝ) ∧
    IsLeast (capKLSetASP 2 2) ((0 : ℝ) : WithTop ℝ) ∧ (0 : ℝ) < Real.log 2 := by
  have h1 := perm_adaptive_hardcap 2 1 le_rfl
  have h2 := perm_adaptive_hardcap 2 2 (by norm_num)
  rw [Gp_one_two] at h1
  rw [Gp_two_two] at h2
  have e1 : -Real.log (1 / 2 : ℝ) = Real.log 2 := by rw [one_div, Real.log_inv, neg_neg]
  rw [e1] at h1
  rw [Real.log_one, neg_zero] at h2
  exact ⟨h1.2.1, h1.2.2.1, h2.2.1, Real.log_pos (by norm_num)⟩

end A36RW.AltPerm


==> anc/formal_companion/lean/src/A36RW/AppGSep.lean <==
import A36RW.Balanced.HVLadder
import AGFCore.HChain
import Mathlib.NumberTheory.Harmonic.EulerMascheroni
import Mathlib.NumberTheory.Harmonic.Bounds
import Mathlib.Analysis.Complex.ExponentialBounds
import A36RWBase.SharpEnvelope

/-!
# A36RW.AppGSep: App G's separation of the proved bounds on the balanced slice

Specification: App G (`app:repro`), the paragraph after Figure 5 (v7.3-IR2 paper_v1.tex, sha256 70cfa891…,
ll. 1302–1304):
"the proved upper bound on `L_F` falls below the proved lower bound on `L_H` from `n = 2^15` at `ε = ln 2` and from
`n = 2^13` at `ε = 0.1`", and "the weaker `κ_r` form `Γ_r(n) < 1` of Appendix C requires `n > 4.1·10^4` for `r = 2`,
`n > 1.4·10^15` for `r = 3` and `n > 2.9·10^42` for `r = 4`, and even the bounded prefactor of (Env) needs `n > 2590`,
`n > 4.3·10^9` and `n > 1.2·10^22`". This file states these quantitative clauses; the paragraph's qualitative remarks
(where the bounds are informative, the order and weakness of the terminal lower bound, the dominance of the prefactor,
the comparison of the two prefactors) and the evaluations of Table 2 and Figure 5 are not stated here.

The two proved bounds are the right-hand sides of `A36RW.HV.thm1b_Fopt` (Theorem 2(b):
`L_F(n,ε) ≤ min{n, ⌈log₂ log₂ n⌉ + 8K_δ}`) and the left-hand side of `AGFH.Hopt_ge_three_unfolded` (Theorem 2(a):
`L_H(n,ε) ≥ max{1, [H_n − 2ε]₊, 1 + [H_n − 2ε − 1]₊² / (4ε + S_n − 1)}`), for `n = 2k`. The separation is stated for
every even `n` from the printed threshold on, and its consequence `L_F(n,ε) < L_H(n,ε)` follows.

Ingredients (no numerical evaluation beyond Mathlib's certified bounds):
* `H_n > ln n + 1/2` for `n ≥ 1`, from Mathlib's `γ < H_n − ln n` and `1/2 < γ`;
* `S_n ≤ 61/36`, by telescoping from `n = 3`;
* `⌈log₂ log₂ n⌉ = j ≥ 1` gives `ln n > 2^{j−1} ln 2`;
* `K_δ ≤ 2` at `ε = ln 2` (Kolmogorov branch: `δ = 1/2`) and `K_δ ≤ 7` at `ε = 1/10` (Hoeffding–Ville branch:
  `2 ln(2/δ) ≤ 2 ln 22 ≤ 7`);
* `ln 2 ∈ (0.6931471803, 0.6931471808)` and `e > 2.7182818283` (Mathlib).
-/

namespace A36RW.AppGSep

open Real Finset

/-- `AGFH.Hcal n` is the harmonic number `H_n`. -/
lemma Hcal_eq_harmonic (n : ℕ) : AGFH.Hcal n = (harmonic n : ℝ) := by
  unfold AGFH.Hcal
  rw [harmonic_eq_sum_Icc]
  push_cast
  simp [one_div]

/-- `H_n > ln n + 1/2` for `n ≥ 1`. -/
lemma log_add_half_lt_Hcal {n : ℕ} (hn : 1 ≤ n) : Real.log n + 1 / 2 < AGFH.Hcal n := by
  have h1 := Real.eulerMascheroniConstant_lt_eulerMascheroniSeq' n
  have h2 := Real.one_half_lt_eulerMascheroniConstant
  have h3 : Real.eulerMascheroniSeq' n = (harmonic n : ℝ) - Real.log n := by
    simp [Real.eulerMascheroniSeq', show n ≠ 0 by omega]
  rw [Hcal_eq_harmonic]
  linarith

/-- `S_{n+1} = S_n + 1/(n+1)²`. -/
lemma S2_succ (n : ℕ) : AGFH.S2 (n + 1) = AGFH.S2 n + 1 / ((n : ℝ) + 1) ^ 2 := by
  unfold AGFH.S2
  rw [Finset.sum_Icc_succ_top (by omega : 1 ≤ n + 1)]
  push_cast
  ring

/-- `S_n ≤ 61/36 − 1/n` for `n ≥ 3`. -/
lemma S2_le_aux : ∀ n : ℕ, 3 ≤ n → AGFH.S2 n ≤ 61 / 36 - 1 / (n : ℝ)
  | 0, h => by omega
  | 1, h => by omega
  | 2, h => by omega
  | 3, _ => by
      have e : AGFH.S2 3 = 49 / 36 := by
        unfold AGFH.S2
        simp [Finset.sum_Icc_succ_top]
        norm_num
      rw [e]; norm_num
  | (m + 4), _ => by
      have ih := S2_le_aux (m + 3) (by omega)
      rw [show m + 4 = (m + 3) + 1 by ring, S2_succ]
      push_cast at ih ⊢
      have hm : (0 : ℝ) < (m : ℝ) + 3 := by positivity
      have key : 1 / ((m : ℝ) + 3 + 1) ^ 2 ≤ 1 / ((m : ℝ) + 3) - 1 / ((m : ℝ) + 3 + 1) := by
        rw [div_sub_div _ _ (by positivity) (by positivity)]
        rw [div_le_div_iff₀ (by positivity) (by positivity)]
        nlinarith
      linarith

/-- `S_n ≤ 61/36` for every `n`. -/
lemma S2_le (n : ℕ) : AGFH.S2 n ≤ 61 / 36 := by
  rcases Nat.lt_or_ge n 3 with h | h
  · interval_cases n
    · simp [AGFH.S2]; norm_num
    · simp [AGFH.S2]; norm_num
    · unfold AGFH.S2; simp [Finset.sum_Icc_succ_top]; norm_num
  · have h1 := S2_le_aux n h
    have h2 : (0 : ℝ) ≤ 1 / (n : ℝ) := by positivity
    linarith

/-- `S_n ≥ 1` for `n ≥ 1`. -/
lemma one_le_S2 {n : ℕ} (hn : 1 ≤ n) : 1 ≤ AGFH.S2 n := by
  unfold AGFH.S2
  have hmem : 1 ∈ Finset.Icc 1 n := Finset.mem_Icc.mpr ⟨le_refl 1, hn⟩
  have := Finset.single_le_sum (f := fun M : ℕ => (1 : ℝ) / (M : ℝ) ^ 2) (fun i _ => by positivity) hmem
  simpa using this

/-- If `⌈log₂ log₂ n⌉ = j ≥ 1` then `ln n > 2^{j−1} ln 2`. -/
lemma log_gt_of_towerT {n : ℕ} (hn : 2 ≤ n) {j : ℕ} (hj : A36RW.Cor2a.towerT n = j) (hj1 : 1 ≤ j) :
    (2 : ℝ) ^ (j - 1) * Real.log 2 < Real.log n := by
  have hn' : (2 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hlogb_pos : 0 < Real.logb 2 (n : ℝ) := by
    apply Real.logb_pos (by norm_num); linarith
  have hlt : ((j - 1 : ℕ) : ℝ) < Real.logb 2 (Real.logb 2 (n : ℝ)) := by
    have : j - 1 < A36RW.Cor2a.towerT n := by omega
    unfold A36RW.Cor2a.towerT at this
    exact Nat.lt_ceil.mp this
  have h2 : (2 : ℝ) ^ ((j - 1 : ℕ) : ℝ) < Real.logb 2 (n : ℝ) :=
    (Real.lt_logb_iff_rpow_lt (by norm_num) hlogb_pos).mp hlt
  rw [Real.rpow_natCast] at h2
  have h3 : Real.logb 2 (n : ℝ) = Real.log n / Real.log 2 := rfl
  rw [h3, lt_div_iff₀ hl2] at h2
  exact h2

/-- `j + 11 ≤ 2^{j−1}` for `j ≥ 5`. -/
lemma add_eleven_le_two_pow : ∀ j : ℕ, 5 ≤ j → j + 11 ≤ 2 ^ (j - 1)
  | 0, h => by omega
  | 1, h => by omega
  | 2, h => by omega
  | 3, h => by omega
  | 4, h => by omega
  | 5, _ => by norm_num
  | (m + 6), _ => by
      have ih := add_eleven_le_two_pow (m + 5) (by omega)
      have e : m + 6 - 1 = (m + 5 - 1) + 1 := by omega
      rw [e, pow_succ]
      generalize 2 ^ (m + 5 - 1) = t at ih ⊢
      omega

/-- `K_δ ≤ 2` at `ε = ln 2` (`δ = 1/2`, Kolmogorov branch `⌈1/δ⌉ = 2`). -/
lemma Kdelta_log_two_le : A36RW.HV.Kdelta (Real.log 2) ≤ 2 := by
  unfold A36RW.HV.Kdelta
  refine le_trans (min_le_left _ _) ?_
  unfold A36RW.Cor2a.Kkol A36RW.Cor2a.deltaOf
  have h : Real.exp (-Real.log 2) = 1 / 2 := by
    rw [Real.exp_neg, Real.exp_log (by norm_num)]; norm_num
  rw [h]
  apply Nat.ceil_le.mpr
  norm_num

/-- `K_δ ≤ 7` at `ε = 1/10` (Hoeffding–Ville branch: `2 ln(2/δ) ≤ 2 ln 22 ≤ 7`). -/
lemma Kdelta_tenth_le : A36RW.HV.Kdelta (1 / 10) ≤ 7 := by
  unfold A36RW.HV.Kdelta
  refine le_trans (min_le_right _ _) ?_
  unfold A36RW.Cor2a.Khv A36RW.Cor2a.deltaOf
  apply Nat.ceil_le.mpr
  have hexp : Real.exp (-(1 / 10 : ℝ)) ≤ 10 / 11 := by
    have h := Real.add_one_le_exp (1 / 10 : ℝ)
    rw [Real.exp_neg]
    rw [inv_le_comm₀ (Real.exp_pos _) (by norm_num)]
    norm_num
    linarith
  have hpos : (0 : ℝ) < 1 - Real.exp (-(1 / 10 : ℝ)) := by linarith
  have h22 : 2 / (1 - Real.exp (-(1 / 10 : ℝ))) ≤ 22 := by
    rw [div_le_iff₀ hpos]; linarith
  have hlog : Real.log (2 / (1 - Real.exp (-(1 / 10 : ℝ)))) ≤ Real.log 22 :=
    Real.log_le_log (by positivity) h22
  have hlog22 : Real.log 22 ≤ 7 / 2 := by
    rw [Real.log_le_iff_le_exp (by norm_num)]
    have he := Real.exp_one_gt_d9
    have h12 : (3 / 2 : ℝ) ≤ Real.exp (1 / 2) := by
      have := Real.add_one_le_exp (1 / 2 : ℝ); linarith
    have hsplit : Real.exp (7 / 2) = Real.exp 1 ^ 3 * Real.exp (1 / 2) := by
      rw [← Real.exp_nat_mul, ← Real.exp_add]; norm_num
    rw [hsplit]
    have he3 : (2.7182818283 : ℝ) ^ 3 ≤ Real.exp 1 ^ 3 := by
      have he' := he.le
      gcongr
    calc (22 : ℝ) ≤ (2.7182818283 : ℝ) ^ 3 * (3 / 2) := by norm_num
      _ ≤ Real.exp 1 ^ 3 * Real.exp (1 / 2) := by
          apply mul_le_mul he3 h12 (by norm_num) (by positivity)
  push_cast
  linarith

/-- **App G's separation at `ε = ln 2`**: for every even `n = 2k ≥ 2^15`, Theorem 2(b)'s upper bound on `L_F` is
strictly below Theorem 2(a)'s lower bound on `L_H`. -/
theorem sep_log_two (k : ℕ) (hk : 2 ^ 14 ≤ k) :
    min ((2 * k : ℕ) : ℝ) ((A36RW.Cor2a.towerT (2 * k) : ℝ) + 8 * (A36RW.HV.Kdelta (Real.log 2) : ℝ))
      < max 1 (max (max (AGFH.Hcal (2 * k) - 2 * Real.log 2) 0)
          (1 + (max (max (AGFH.Hcal (2 * k) - 2 * Real.log 2) 0 - 1) 0) ^ 2
            / (4 * Real.log 2 + AGFH.S2 (2 * k) - 1))) := by
  set n := 2 * k with hn_def
  have hn2 : 2 ≤ n := by omega
  have hnpow : (2 : ℝ) ^ 15 ≤ (n : ℝ) := by
    have hk' : 16384 ≤ k := by norm_num at hk; omega
    have : (32768 : ℕ) ≤ n := by omega
    have h' : (32768 : ℝ) ≤ (n : ℝ) := by exact_mod_cast this
    norm_num; exact_mod_cast this
  have hl1 := Real.log_two_gt_d9
  have hl2 := Real.log_two_lt_d9
  have hlogn15 : 15 * Real.log 2 ≤ Real.log n := by
    have := Real.log_le_log (by positivity) hnpow
    rw [Real.log_pow] at this
    push_cast at this
    linarith
  have hH := log_add_half_lt_Hcal (n := n) (by omega)
  have hS := S2_le n
  have hS1 := one_le_S2 (n := n) (by omega)
  have hK : (A36RW.HV.Kdelta (Real.log 2) : ℝ) ≤ 2 := by exact_mod_cast Kdelta_log_two_le
  set a := AGFH.Hcal n - 2 * Real.log 2 - 1 with ha_def
  set b := 4 * Real.log 2 + AGFH.S2 n - 1 with hb_def
  have hb_pos : 0 < b := by rw [hb_def]; linarith
  have hb_le : b ≤ 3.4671 := by rw [hb_def]; linarith
  have hapos : 0 < a := by rw [ha_def]; linarith
  have hmax1 : max (AGFH.Hcal n - 2 * Real.log 2) 0 = AGFH.Hcal n - 2 * Real.log 2 :=
    max_eq_left (by linarith)
  have hmax2 : max (AGFH.Hcal n - 2 * Real.log 2 - 1) 0 = a := max_eq_left hapos.le
  rw [hmax1, hmax2]
  refine lt_of_lt_of_le ?_ (le_trans (le_max_right _ _) (le_max_right _ _))
  refine lt_of_le_of_lt (min_le_right _ _) ?_
  set j := A36RW.Cor2a.towerT n with hj_def
  -- 1 + a²/b > j + 16 ≥ the upper bound
  suffices hmain : (j : ℝ) + 16 < 1 + a ^ 2 / b by linarith
  rcases Nat.lt_or_ge j 5 with hj5 | hj5
  · have hj4 : (j : ℝ) ≤ 4 := by exact_mod_cast Nat.lt_succ_iff.mp hj5
    have ha_lb : (8.51 : ℝ) ≤ a := by rw [ha_def]; linarith
    have hsq : (8.51 : ℝ) ^ 2 ≤ a ^ 2 := by gcongr
    have h851 : (8.51 : ℝ) ^ 2 = 72.4201 := by norm_num
    have hdiv : (19 : ℝ) < a ^ 2 / b := by
      rw [lt_div_iff₀ hb_pos]; linarith
    linarith
  · have hj1 : 1 ≤ j := by omega
    have hlog := log_gt_of_towerT hn2 hj_def.symm hj1
    set y : ℝ := (2 : ℝ) ^ (j - 1) with hy_def
    have hy16 : (16 : ℝ) ≤ y := by
      have : (2 : ℕ) ^ 4 ≤ 2 ^ (j - 1) := Nat.pow_le_pow_right (by norm_num) (by omega)
      rw [hy_def]; exact_mod_cast this
    have hjy : (j : ℝ) + 11 ≤ y := by
      have := add_eleven_le_two_pow j hj5
      rw [hy_def]; exact_mod_cast this
    have hy0 : (0 : ℝ) ≤ y := by linarith
    have ha_lb : 0.6931 * y - 1.8864 ≤ a := by
      rw [ha_def]
      have : y * 0.6931 ≤ y * Real.log 2 := mul_le_mul_of_nonneg_left (by linarith) hy0
      linarith
    have hlin_pos : 0 ≤ 0.6931 * y - 1.8864 := by linarith
    have hsq : (0.6931 * y - 1.8864) ^ 2 ≤ a ^ 2 := by gcongr
    have hyy : 16 * y ≤ y * y := mul_le_mul_of_nonneg_right hy16 hy0
    have hexp2 : (0.6931 * y - 1.8864) ^ 2 = 0.48038761 * (y * y) - 2.61492768 * y + 3.55850496 := by ring
    have hprod : (y + 5) * b ≤ (y + 5) * 3.4671 := mul_le_mul_of_nonneg_left hb_le (by linarith)
    have hdiv : y + 5 ≤ a ^ 2 / b := by
      rw [le_div_iff₀ hb_pos]
      linarith
    linarith

/-- **App G's separation at `ε = 1/10`**: for every even `n = 2k ≥ 2^13`, Theorem 2(b)'s upper bound on `L_F` is
strictly below Theorem 2(a)'s lower bound on `L_H`. -/
theorem sep_tenth (k : ℕ) (hk : 2 ^ 12 ≤ k) :
    min ((2 * k : ℕ) : ℝ) ((A36RW.Cor2a.towerT (2 * k) : ℝ) + 8 * (A36RW.HV.Kdelta (1 / 10) : ℝ))
      < max 1 (max (max (AGFH.Hcal (2 * k) - 2 * (1 / 10)) 0)
          (1 + (max (max (AGFH.Hcal (2 * k) - 2 * (1 / 10)) 0 - 1) 0) ^ 2
            / (4 * (1 / 10) + AGFH.S2 (2 * k) - 1))) := by
  set n := 2 * k with hn_def
  have hn2 : 2 ≤ n := by omega
  have hnpow : (2 : ℝ) ^ 13 ≤ (n : ℝ) := by
    have hk' : 4096 ≤ k := by norm_num at hk; omega
    have : (8192 : ℕ) ≤ n := by omega
    have h' : (8192 : ℝ) ≤ (n : ℝ) := by exact_mod_cast this
    norm_num; exact_mod_cast this
  have hl1 := Real.log_two_gt_d9
  have hl2 := Real.log_two_lt_d9
  have hlogn13 : 13 * Real.log 2 ≤ Real.log n := by
    have := Real.log_le_log (by positivity) hnpow
    rw [Real.log_pow] at this
    push_cast at this
    linarith
  have hH := log_add_half_lt_Hcal (n := n) (by omega)
  have hS := S2_le n
  have hS1 := one_le_S2 (n := n) (by omega)
  have hK : (A36RW.HV.Kdelta (1 / 10) : ℝ) ≤ 7 := by exact_mod_cast Kdelta_tenth_le
  set a := AGFH.Hcal n - 2 * (1 / 10) - 1 with ha_def
  set b := 4 * (1 / 10) + AGFH.S2 n - 1 with hb_def
  have hb_pos : 0 < b := by rw [hb_def]; linarith
  have hb_le : b ≤ 1.09445 := by rw [hb_def]; linarith
  have hapos : 0 < a := by rw [ha_def]; linarith
  have hmax1 : max (AGFH.Hcal n - 2 * (1 / 10)) 0 = AGFH.Hcal n - 2 * (1 / 10) := max_eq_left (by linarith)
  have hmax2 : max (AGFH.Hcal n - 2 * (1 / 10) - 1) 0 = a := max_eq_left hapos.le
  rw [hmax1, hmax2]
  refine lt_of_lt_of_le ?_ (le_trans (le_max_right _ _) (le_max_right _ _))
  refine lt_of_le_of_lt (min_le_right _ _) ?_
  set j := A36RW.Cor2a.towerT n with hj_def
  suffices hmain : (j : ℝ) + 56 < 1 + a ^ 2 / b by linarith
  rcases Nat.lt_or_ge j 5 with hj5 | hj5
  · have hj4 : (j : ℝ) ≤ 4 := by exact_mod_cast Nat.lt_succ_iff.mp hj5
    have ha_lb : (8.31 : ℝ) ≤ a := by rw [ha_def]; linarith
    have hsq : (8.31 : ℝ) ^ 2 ≤ a ^ 2 := by gcongr
    have h831 : (8.31 : ℝ) ^ 2 = 69.0561 := by norm_num
    have hdiv : (59 : ℝ) < a ^ 2 / b := by
      rw [lt_div_iff₀ hb_pos]; linarith
    linarith
  · have hj1 : 1 ≤ j := by omega
    have hlog := log_gt_of_towerT hn2 hj_def.symm hj1
    set y : ℝ := (2 : ℝ) ^ (j - 1) with hy_def
    have hy16 : (16 : ℝ) ≤ y := by
      have : (2 : ℕ) ^ 4 ≤ 2 ^ (j - 1) := Nat.pow_le_pow_right (by norm_num) (by omega)
      rw [hy_def]; exact_mod_cast this
    have hjy : (j : ℝ) + 11 ≤ y := by
      have := add_eleven_le_two_pow j hj5
      rw [hy_def]; exact_mod_cast this
    have hy0 : (0 : ℝ) ≤ y := by linarith
    have ha_lb : 0.6931 * y - 0.7 ≤ a := by
      rw [ha_def]
      have : y * 0.6931 ≤ y * Real.log 2 := mul_le_mul_of_nonneg_left (by linarith) hy0
      linarith
    have hlin_pos : 0 ≤ 0.6931 * y - 0.7 := by linarith
    have hsq : (0.6931 * y - 0.7) ^ 2 ≤ a ^ 2 := by gcongr
    have hyy : 16 * y ≤ y * y := mul_le_mul_of_nonneg_right hy16 hy0
    have hexp2 : (0.6931 * y - 0.7) ^ 2 = 0.48038761 * (y * y) - 0.97034 * y + 0.49 := by ring
    have hprod : (y + 45) * b ≤ (y + 45) * 1.09445 := mul_le_mul_of_nonneg_left hb_le (by linarith)
    have hdiv : y + 45 ≤ a ^ 2 / b := by
      rw [le_div_iff₀ hb_pos]
      linarith
    linarith

/-- **Consequence at `ε = ln 2`**: `L_F(n, ln 2) < L_H(n, ln 2)` for every even `n = 2k ≥ 2^15`. -/
theorem LF_lt_LH_log_two (k : ℕ) (hk : 2 ^ 14 ≤ k) :
    AGF.Fopt (2 * k) k (1 - Real.exp (-Real.log 2)) < AGF.Hopt (2 * k) k (Real.log 2) := by
  have h1 := A36RW.HV.thm1b_Fopt k (by omega) (Real.log_pos (by norm_num : (1 : ℝ) < 2))
  have h2 := AGFH.Hopt_ge_three_unfolded k (by omega) (Real.log 2) (Real.log_pos (by norm_num : (1 : ℝ) < 2)).le
  have h3 := sep_log_two k hk
  linarith

/-- **Consequence at `ε = 1/10`**: `L_F(n, 1/10) < L_H(n, 1/10)` for every even `n = 2k ≥ 2^13`. -/
theorem LF_lt_LH_tenth (k : ℕ) (hk : 2 ^ 12 ≤ k) :
    AGF.Fopt (2 * k) k (1 - Real.exp (-(1 / 10))) < AGF.Hopt (2 * k) k (1 / 10) := by
  have h1 := A36RW.HV.thm1b_Fopt k (by omega) (by norm_num : (0 : ℝ) < 1 / 10)
  have h2 := AGFH.Hopt_ge_three_unfolded k (by omega) (1 / 10) (by norm_num)
  have h3 := sep_tenth k hk
  linarith

/-! ## The thresholds of the same paragraph

"the weaker `κ_r` form `Γ_r(n) < 1` of Appendix C requires `n > 4.1·10^4` for `r = 2`, `n > 1.4·10^15` for `r = 3` and
`n > 2.9·10^42` for `r = 4`, and even the bounded prefactor of (Env) needs `n > 2590`, `n > 4.3·10^9` and
`n > 1.2·10^22`". At the balanced root `(M, j) = (n, k)`, `n = 2k`, the distance to the edge is `d = k`, so
`Γ_r(n) = AGF.c08Envelope r k = min{1, 2·6^{r−1}(k+1)^{−2^{−r}}}` and the (Env) bound is
`min{1, A_r (k+1)^{−2^{−r}}}` with `A_r = A36Sharp.sharpKap r` (`A36Sharp.sharp_envelope`). -/

/-- If `c·x^{−s} < 1` with `c ≥ 0`, `x > 0` and `s·N = 1` (`N ≥ 1`), then `c^N < x`. -/
lemma pow_lt_of_mul_rpow_neg_lt_one {c s x : ℝ} {N : ℕ} (hc : 0 ≤ c) (hx : 0 < x) (hN : N ≠ 0)
    (hs : s * (N : ℝ) = 1) (h : c * x ^ (-s) < 1) : c ^ N < x := by
  have hxs : 0 < x ^ s := Real.rpow_pos_of_pos hx s
  rw [Real.rpow_neg hx.le, ← div_eq_mul_inv, div_lt_one hxs] at h
  have h2 : c ^ N < (x ^ s) ^ N := pow_lt_pow_left₀ h hc hN
  have e : (x ^ s) ^ N = x := by
    rw [← Real.rpow_natCast (x ^ s) N, ← Real.rpow_mul hx.le, hs, Real.rpow_one]
  rwa [e] at h2

/-- `2^{−r} · 2^r = 1`. -/
lemma two_rpow_neg_mul (r : ℕ) : (2 : ℝ) ^ (-(r : ℝ)) * ((2 ^ r : ℕ) : ℝ) = 1 := by
  rw [Real.rpow_neg (by norm_num), Real.rpow_natCast]
  push_cast
  exact inv_mul_cancel₀ (by positivity)

/-- `(1/2)^r · 2^r = 1`. -/
lemma half_pow_mul (r : ℕ) : AGF.agfv_c08s_al r * ((2 ^ r : ℕ) : ℝ) = 1 := by
  unfold AGF.agfv_c08s_al
  push_cast
  rw [← mul_pow]; norm_num

/-- **`Γ_r(n) < 1` requires `n > 2((2·6^{r−1})^{2^r} − 1)`**, at the balanced root (`n = 2k`, `d = k`). -/
theorem gamma_lt_one_requires (r k : ℕ) (h : AGF.c08Envelope r k < 1) :
    2 * ((2 * 6 ^ (r - 1) : ℝ) ^ (2 ^ r) - 1) < ((2 * k : ℕ) : ℝ) := by
  unfold AGF.c08Envelope at h
  have h' : 2 * 6 ^ (r - 1) * ((k : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))) < 1 := by
    rcases min_lt_iff.mp h with h1 | h1
    · exact absurd h1 (lt_irrefl 1)
    · exact h1
  have hlt := pow_lt_of_mul_rpow_neg_lt_one (N := 2 ^ r) (by positivity) (by positivity)
    (by positivity) (two_rpow_neg_mul r) h'
  push_cast
  linarith

/-- **The bounded prefactor of (Env) gives a bound `< 1` only for `n > 2(6^{2^{r+1}−4} − 1)`** (`r ≥ 1`, at the balanced
root `n = 2k`, `d = k`). -/
theorem env_prefactor_lt_one_requires (r k : ℕ) (hr : 1 ≤ r)
    (h : A36Sharp.sharpKap r * ((k : ℝ) + 1) ^ (-(AGF.agfv_c08s_al r)) < 1) :
    2 * ((6 : ℝ) ^ (2 ^ (r + 1) - 4) - 1) < ((2 * k : ℕ) : ℝ) := by
  have hkap : 0 ≤ A36Sharp.sharpKap r := by unfold A36Sharp.sharpKap; positivity
  have hlt := pow_lt_of_mul_rpow_neg_lt_one (N := 2 ^ r) hkap (by positivity) (by positivity)
    (half_pow_mul r) h
  have h4 : 4 ≤ 2 ^ (r + 1) := by
    have : 2 ^ 2 ≤ 2 ^ (r + 1) := Nat.pow_le_pow_right (by norm_num) (by omega)
    simpa using this
  have hpow : A36Sharp.sharpKap r ^ (2 ^ r) = (6 : ℝ) ^ (2 ^ (r + 1) - 4) := by
    have hR : (6 : ℝ) ^ (2 ^ (r + 1) - 4) = (6 : ℝ) ^ (((2 ^ (r + 1) - 4 : ℕ) : ℝ)) :=
      (Real.rpow_natCast _ _).symm
    rw [hR]
    unfold A36Sharp.sharpKap AGF.agfv_c08s_al
    rw [← Real.rpow_natCast ((6 : ℝ) ^ ((2 : ℝ) - 4 * ((1 : ℝ) / 2) ^ r)) (2 ^ r),
      ← Real.rpow_mul (by norm_num)]
    congr 1
    rw [Nat.cast_sub h4]
    push_cast
    have h4' : (4 : ℝ) * ((1 : ℝ) / 2) ^ r * 2 ^ r = 4 := by
      rw [mul_assoc, ← mul_pow]; norm_num
    rw [sub_mul, h4', pow_succ]
    ring
  rw [hpow] at hlt
  push_cast
  linarith

/-- The printed `κ_r` thresholds: `Γ_r(n) < 1` requires `n > 4.1·10^4` (`r = 2`), `n > 1.4·10^15` (`r = 3`) and
`n > 2.9·10^42` (`r = 4`). -/
theorem gamma_thresholds (k : ℕ) :
    (AGF.c08Envelope 2 k < 1 → (4.1e4 : ℝ) < ((2 * k : ℕ) : ℝ)) ∧
    (AGF.c08Envelope 3 k < 1 → (1.4e15 : ℝ) < ((2 * k : ℕ) : ℝ)) ∧
    (AGF.c08Envelope 4 k < 1 → (2.9e42 : ℝ) < ((2 * k : ℕ) : ℝ)) := by
  refine ⟨fun h => ?_, fun h => ?_, fun h => ?_⟩
  · have := gamma_lt_one_requires 2 k h; norm_num at this ⊢; linarith
  · have := gamma_lt_one_requires 3 k h; norm_num at this ⊢; linarith
  · have := gamma_lt_one_requires 4 k h; norm_num at this ⊢; linarith

/-- The printed (Env) thresholds: its bounded prefactor gives a bound `< 1` only for `n > 2590` (`r = 2`),
`n > 4.3·10^9` (`r = 3`) and `n > 1.2·10^22` (`r = 4`). -/
theorem env_thresholds (k : ℕ) :
    (A36Sharp.sharpKap 2 * ((k : ℝ) + 1) ^ (-(AGF.agfv_c08s_al 2)) < 1 → (2590 : ℝ) < ((2 * k : ℕ) : ℝ)) ∧
    (A36Sharp.sharpKap 3 * ((k : ℝ) + 1) ^ (-(AGF.agfv_c08s_al 3)) < 1 → (4.3e9 : ℝ) < ((2 * k : ℕ) : ℝ)) ∧
    (A36Sharp.sharpKap 4 * ((k : ℝ) + 1) ^ (-(AGF.agfv_c08s_al 4)) < 1 → (1.2e22 : ℝ) < ((2 * k : ℕ) : ℝ)) := by
  refine ⟨fun h => ?_, fun h => ?_, fun h => ?_⟩
  · have := env_prefactor_lt_one_requires 2 k (by norm_num) h; norm_num at this ⊢; linarith
  · have := env_prefactor_lt_one_requires 3 k (by norm_num) h; norm_num at this ⊢; linarith
  · have := env_prefactor_lt_one_requires 4 k (by norm_num) h; norm_num at this ⊢; linarith

end A36RW.AppGSep


==> anc/formal_companion/lean/src/A36RW/AppGTable.lean <==
import A36RW.AppGSep
import AGFCore.Certificate
import A36RWBase.FixedScheduleConverse

/-!
# A36RW.AppGTable: the entries of Table 2 as kernel-checked inequalities

Specification: App G (`app:repro`), Table 2 (`tab:bounds`) of v7.5-IR4 paper_v1.tex (sha256 728dd301…,
ll. 1310–1325). Its caption: "Proved bounds versus `n` (`ε = ln 2`). Formula evaluations; lower bounds rounded down,
upper bounds up (script hash below). The second and third columns evaluate Theorem 2(a) and (b), and the two right-hand
columns the kernel-checked envelope forms (Appendix F), with `Γ_t(n)` of Appendix C." Its rows:

    log₂ n | L_H ≥     | L_F ≤ | L_F ≥ | R_F^adapt ≥
       8   | 5.09      | 19    | 1.32  | 2
      16   | 26.20     | 20    | 1.48  | 2
      32   | 122.43    | 21    | 1.88  | 3
      64   | 530.82    | 22    | 1.99  | 4
     128   | 2211.37   | 23    | 2.49  | 4
    1024   | 1.46·10^5 | 26    | 3.49  | 7

`table2_row8`, …, `table2_row1024` state each row at `n = 2k = 2^m`, `ε = ln 2`, on the balanced slice with its exact
oracle: `L_H(n, ln 2) ≥ ·` (`A36RW.LHgen`), `L_F(n, ln 2) ≤ ·` and `L_F(n, ln 2) ≥ ·` (`A36RW.LFgen`), and
`R_F^adapt(n, ln 2) ≥ ·` under both cap readings (`A36RW.Cor2a.RFadapt`, every path; `A36RW.Cor2a.RFadaptAS`, almost
sure). By `A36RW.Bridge.LHgen_balanced_eq_Hopt` and `A36RW.Bridge.LFgen_balanced_eq_Fopt` these are `AGF.Hopt` at
`ε = ln 2` and `AGF.Fopt` at `δ = 1 − e^{−ln 2} = 1/2`.

Each entry comes from the kernel-checked result that its column evaluates:
* `L_H ≥`: Theorem 2(a) (`AGFH.Hopt_ge_three_unfolded`), its third term, with `H_n` bounded below and `S_n` above by
  telescoping from their exact values at `63` (`AGFCert.Hcal_telescope`, `AGFCert.S2_telescope`, `AGFCert.peel_mono`);
  at `n = 2^16` it is `AGFCert.Hopt_65536_gt`;
* `L_F ≤`: Theorem 2(b) (`A36RW.HV.thm1b_LFgen`), with `⌈log₂ log₂ n⌉ = log₂ log₂ n` at `n = 2^{2^j}` and `K_δ ≤ 2` at
  `δ = 1/2` (`A36RW.AppGSep.Kdelta_log_two_le`);
* `L_F ≥`: the single-horizon form of Lemma 2(b) with `Γ_t(n)` in place of `G_t(n,k)` (`A36.Fopt_ge_envelope`), at the
  horizon `t` where the printed value is reached;
* `R_F^adapt ≥ p`: Corollary 2(a)'s characterization `R_F^adapt(n,ε) ≤ r ⟺ e^{−ε} ≤ G_r(n,k)`
  (`A36RW.Cor2a.RFadapt_le_iff`), with `G_{p−1}(n,k) ≤ Γ_{p−1}(n) < 1/2` (`AGF.agfv_c08s_claim_C08_support`).

`Γ_t(n) = min{1, 2·6^{t−1}(k+1)^{−2^{−t}}}` is bounded above through `(k+1)^{−2^{−t}} ≤ q` whenever
`1 ≤ q^{2^t}(k+1)`, for a rational `q ≥ 0`.

The caption's rounding words are read as directions: each printed lower bound is at most the evaluated formula, and
each printed upper bound at least it, so every printed entry is a true bound on its quantity. That each printed value is
the formula rounded to the printed precision is not stated here; it is a property of App G's script output.

Every numerical step is exact rational arithmetic (`norm_num`), with Mathlib's enclosure
`0.6931471803 < ln 2 < 0.6931471808`.
-/

namespace A36RW.AppGTable

open Real

/-! ## §1 Arithmetic facts -/

/-- `1 − e^{−ln 2} = 1/2`. -/
lemma one_sub_exp_neg_log_two : 1 - Real.exp (-Real.log 2) = 1 / 2 := by
  rw [Real.exp_neg, Real.exp_log (by norm_num)]
  norm_num

/-- `e^{−ln 2} = 1/2`. -/
lemma exp_neg_log_two : Real.exp (-Real.log 2) = 1 / 2 := by
  rw [Real.exp_neg, Real.exp_log (by norm_num)]
  norm_num

/-- `S_n` as a sum over `range n`. -/
lemma S2_eq_sum_range (n : ℕ) : AGFH.S2 n = ∑ i ∈ Finset.range n, 1 / ((i : ℝ) + 1) ^ 2 := by
  induction n with
  | zero => simp [AGFH.S2]
  | succ m ih =>
    rw [AGFH.S2_succ, ih, Finset.sum_range_succ]

/-- `H_63`, exactly. -/
lemma Hcal_63 : AGFH.Hcal 63 = 310559566510213034489743057 / 65681493561267903750631200 := by
  rw [A36RW.AppGSep.Hcal_eq_harmonic]
  norm_num [harmonic, Finset.sum_range_succ]

/-- `S_63`, exactly. -/
lemma S2_63 : AGFH.S2 63 = 10350924353094485125389375211426388845697481366883871
    / 6353431751119073543834164752521303669086295845248000 := by
  rw [S2_eq_sum_range]
  norm_num [Finset.sum_range_succ]

/-- `⌈log₂ log₂ 2^{2^j}⌉ = j`. -/
lemma towerT_two_pow_two_pow (j : ℕ) : Cor2a.towerT (2 ^ (2 ^ j)) = j := by
  unfold Cor2a.towerT
  have h2 : (1 : ℝ) < 2 := by norm_num
  have e1 : Real.logb 2 (((2 ^ (2 ^ j) : ℕ) : ℝ)) = (2 : ℝ) ^ j := by
    rw [Nat.cast_pow, Nat.cast_ofNat, Real.logb_pow, Real.logb_self_eq_one h2, mul_one]
    push_cast
    ring
  rw [e1, Real.logb_pow, Real.logb_self_eq_one h2, mul_one, Nat.ceil_natCast]

/-! ## §2 The envelope `Γ_t(n)` from above -/

/-- `(k+1)^{−2^{−r}} ≤ q` whenever `q ≥ 0` and `1 ≤ q^{2^r}·(k+1)`. -/
lemma rpow_neg_two_pow_le {r k : ℕ} {q : ℝ} (hq : 0 ≤ q) (h : 1 ≤ q ^ (2 ^ r) * ((k : ℝ) + 1)) :
    ((k : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))) ≤ q := by
  have hk1 : (0 : ℝ) < (k : ℝ) + 1 := by positivity
  have hpow : (((k : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) ^ (2 ^ r) * ((k : ℝ) + 1) = 1 := by
    have e1 : (((k : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) ^ (2 ^ r)
        = ((k : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))) * ((2 ^ r : ℕ) : ℝ)) := by
      rw [← Real.rpow_natCast, ← Real.rpow_mul hk1.le]
    have e2 : -((2 : ℝ) ^ (-(r : ℝ))) * ((2 ^ r : ℕ) : ℝ) = -1 := by
      rw [neg_mul, A36RW.AppGSep.two_rpow_neg_mul r]
    rw [e1, e2, Real.rpow_neg_one]
    exact inv_mul_cancel₀ (ne_of_gt hk1)
  by_contra hlt
  have h2 : q ^ (2 ^ r) < (((k : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) ^ (2 ^ r) :=
    pow_lt_pow_left₀ (lt_of_not_ge hlt) hq (by positivity)
  have h3 : q ^ (2 ^ r) * ((k : ℝ) + 1)
      < (((k : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) ^ (2 ^ r) * ((k : ℝ) + 1) :=
    mul_lt_mul_of_pos_right h2 hk1
  linarith

/-- `Γ_r(n) ≤ 2·6^{r−1}·q` under the same condition, at the balanced root (`d = k`). -/
lemma c08Envelope_le {r k : ℕ} {q : ℝ} (hq : 0 ≤ q) (h : 1 ≤ q ^ (2 ^ r) * ((k : ℝ) + 1)) :
    AGF.c08Envelope r k ≤ 2 * 6 ^ (r - 1) * q := by
  unfold AGF.c08Envelope
  refine le_trans (min_le_right _ _) ?_
  have h6 : (0 : ℝ) ≤ 2 * 6 ^ (r - 1) := by positivity
  exact mul_le_mul_of_nonneg_left (rpow_neg_two_pow_le hq h) h6

/-! ## §3 The four columns, for general `k` -/

/-- **Column `L_H ≥`** (Theorem 2(a), third term), at `n = 2k ≥ 64`: if `A₀ ≥ 1` is at most the telescoped lower bound
on `H_{2k} − 2 ln 2` and `B₀` at least the telescoped upper bound on `4 ln 2 + S_{2k}`, then
`1 + (A₀ − 1)²/(B₀ − 1) ≤ L_H(2k, ln 2)`. -/
lemma LHgen_ge_peel (k : ℕ) (hk : 32 ≤ k) {A₀ B₀ : ℝ} (hA1 : 1 ≤ A₀)
    (hA : A₀ ≤ 310559566510213034489743057 / 65681493561267903750631200
        + (Real.log (2 * (k : ℝ) + 1) - Real.log 64) + 1 / 2 * (1 / 64 - 1 / (2 * (k : ℝ) + 1))
        - 2 * Real.log 2)
    (hB : 4 * Real.log 2 + (10350924353094485125389375211426388845697481366883871
        / 6353431751119073543834164752521303669086295845248000 + 2 / 127 - 2 / (2 * (2 * (k : ℝ)) + 1)) ≤ B₀) :
    1 + (A₀ - 1) ^ 2 / (B₀ - 1)
      ≤ LHgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) (Real.log 2) := by
  rw [Bridge.LHgen_balanced_eq_Hopt]
  have hε : (0 : ℝ) ≤ Real.log 2 := (Real.log_pos (by norm_num)).le
  have hmain := AGFH.Hopt_ge_three_unfolded k (by omega) (Real.log 2) hε
  have hH := AGFCert.Hcal_telescope 63 (2 * k) (by omega)
  have hS := AGFCert.S2_telescope 63 (2 * k) (by omega)
  rw [Hcal_63] at hH
  rw [S2_63] at hS
  have hc : ((2 * k : ℕ) : ℝ) = 2 * (k : ℝ) := by push_cast; ring
  rw [hc] at hH hS
  have h64 : ((63 : ℕ) : ℝ) + 1 = 64 := by norm_num
  rw [h64] at hH
  have h127 : 2 * ((63 : ℕ) : ℝ) + 1 = 127 := by norm_num
  rw [h127] at hS
  have hS1 : (1 : ℝ) ≤ AGFH.S2 (2 * k) := AGFH.one_le_S2 (by omega)
  have hl2 : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  have hAle : A₀ ≤ max (AGFH.Hcal (2 * k) - 2 * Real.log 2) 0 :=
    le_max_of_le_left (by linarith)
  have hB1 : (1 : ℝ) < 4 * Real.log 2 + AGFH.S2 (2 * k) := by linarith
  have hBle : 4 * Real.log 2 + AGFH.S2 (2 * k) ≤ B₀ := by linarith
  have hpeel := AGFCert.peel_mono hA1 hAle hB1 hBle
  have hmax :
      1 + (max (max (AGFH.Hcal (2 * k) - 2 * Real.log 2) 0 - 1) 0) ^ 2
            / (4 * Real.log 2 + AGFH.S2 (2 * k) - 1)
        ≤ max 1 (max (max (AGFH.Hcal (2 * k) - 2 * Real.log 2) 0)
            (1 + (max (max (AGFH.Hcal (2 * k) - 2 * Real.log 2) 0 - 1) 0) ^ 2
              / (4 * Real.log 2 + AGFH.S2 (2 * k) - 1))) :=
    le_trans (le_max_right _ _) (le_max_right _ _)
  linarith

/-- **Column `L_F ≤`** (Theorem 2(b) at `ε = ln 2`): `L_F(2k, ln 2) ≤ ⌈log₂ log₂ 2k⌉ + 16`. -/
lemma LFgen_le_towerT (k : ℕ) (hk : 1 ≤ k) :
    LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) (Real.log 2)
      ≤ (Cor2a.towerT (2 * k) : ℝ) + 16 := by
  have h := A36RW.HV.thm1b_LFgen k hk (ε := Real.log 2) (Real.log_pos (by norm_num))
  have hK : ((A36RW.HV.Kdelta (Real.log 2) : ℕ) : ℝ) ≤ 2 := by
    exact_mod_cast A36RW.AppGSep.Kdelta_log_two_le
  have hmin := min_le_right ((2 * k : ℕ) : ℝ)
    ((Cor2a.towerT (2 * k) : ℝ) + 8 * (A36RW.HV.Kdelta (Real.log 2) : ℝ))
  linarith

/-- **Column `L_F ≥`** (Lemma 2(b), single horizon `t ≥ 1`, with `Γ_t(n)`): if `q ≥ 0` and `1 ≤ q^{2^t}(k+1)`, then
`1 + t(1/2 − 2·6^{t−1}q) ≤ L_F(2k, ln 2)`. -/
lemma LFgen_ge_of_env (k : ℕ) (hk : 1 ≤ k) {t : ℕ} (ht : 1 ≤ t) {q : ℝ} (hq : 0 ≤ q)
    (h : 1 ≤ q ^ (2 ^ t) * ((k : ℝ) + 1)) :
    1 + (t : ℝ) * (1 / 2 - 2 * 6 ^ (t - 1) * q)
      ≤ LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) (Real.log 2) := by
  rw [Bridge.LFgen_balanced_eq_Fopt, one_sub_exp_neg_log_two]
  have hF := A36.Fopt_ge_envelope k hk (δ := 1 / 2) (by norm_num) (by norm_num) ht
  have hE := c08Envelope_le hq h
  have ht0 : (0 : ℝ) ≤ (t : ℝ) := Nat.cast_nonneg t
  have hstep : (t : ℝ) * (1 / 2 - 2 * 6 ^ (t - 1) * q)
      ≤ (t : ℝ) * ((1 - 1 / 2) - AGF.c08Envelope t k) :=
    mul_le_mul_of_nonneg_left (by linarith) ht0
  linarith

/-- **Column `R_F^adapt ≥`** (Corollary 2(a), every-path cap): if `p ≥ 2`, `q ≥ 0`, `1 ≤ q^{2^{p−1}}(k+1)` and
`2·6^{p−2}q < 1/2`, then `Γ_{p−1}(n) < 1/2 = e^{−ln 2}`, so `p ≤ R_F^adapt(2k, ln 2)`. -/
lemma RFadapt_ge_of_env (k : ℕ) {p : ℕ} (hp : 2 ≤ p) {q : ℝ} (hq : 0 ≤ q)
    (h : 1 ≤ q ^ (2 ^ (p - 1)) * ((k : ℝ) + 1)) (hlt : 2 * 6 ^ (p - 1 - 1) * q < 1 / 2) :
    p ≤ Cor2a.RFadapt (2 * k) k (by omega) (Real.log 2) := by
  by_contra hcon
  have hle : Cor2a.RFadapt (2 * k) k (by omega) (Real.log 2) ≤ p - 1 := by
    have := lt_of_not_ge hcon
    omega
  have hε : (0 : ℝ) ≤ Real.log 2 := (Real.log_pos (by norm_num)).le
  have hG := (Cor2a.RFadapt_le_iff (2 * k) k (by omega) hε (p - 1)).mp hle
  have hk0 : (0 : ℤ) ≤ (k : ℤ) := by exact_mod_cast Nat.zero_le k
  have hkM : (k : ℤ) ≤ ((2 * k : ℕ) : ℤ) := by push_cast; omega
  have hC := AGF.agfv_c08s_claim_C08_support (p - 1) (2 * k) (k : ℤ) (by omega) hk0 hkM
  rw [A36.distToEdge_balanced k] at hC
  have hE := c08Envelope_le hq h
  rw [exp_neg_log_two] at hG
  linarith

/-- The same under the almost-sure cap (`R_F^adapt` is the same number under both readings). -/
lemma RFadaptAS_ge_of_env (k : ℕ) {p : ℕ} (hp : 2 ≤ p) {q : ℝ} (hq : 0 ≤ q)
    (h : 1 ≤ q ^ (2 ^ (p - 1)) * ((k : ℝ) + 1)) (hlt : 2 * 6 ^ (p - 1 - 1) * q < 1 / 2) :
    p ≤ Cor2a.RFadaptAS (2 * k) k (by omega) (Real.log 2) := by
  rw [Cor2a.RFadaptAS_eq_RFadapt]
  exact RFadapt_ge_of_env k hp hq h hlt

/-! ## §4 The rows -/

/-- `ln(2^m + 1) ≥ m ln 2`. -/
lemma log_two_pow_add_one (m : ℕ) : (m : ℝ) * Real.log 2 ≤ Real.log ((2 : ℝ) ^ m + 1) := by
  rw [← Real.log_pow]
  exact Real.log_le_log (by positivity) (by linarith)

/-- **Table 2, row `log₂ n = 8`** (`n = 256`, `ε = ln 2`): `L_H ≥ 5.09`, `L_F ≤ 19`, `L_F ≥ 1.32`, `R_F^adapt ≥ 2`. -/
theorem table2_row8 :
    (5.09 : ℝ) ≤ LHgen (Bridge.balancedTarget (2 * 2 ^ 7) (2 ^ 7) (by norm_num))
        (balancedOracle (2 * 2 ^ 7) (2 ^ 7)) (Real.log 2) ∧
    LFgen (Bridge.balancedTarget (2 * 2 ^ 7) (2 ^ 7) (by norm_num))
        (balancedOracle (2 * 2 ^ 7) (2 ^ 7)) (Real.log 2) ≤ 19 ∧
    (1.32 : ℝ) ≤ LFgen (Bridge.balancedTarget (2 * 2 ^ 7) (2 ^ 7) (by norm_num))
        (balancedOracle (2 * 2 ^ 7) (2 ^ 7)) (Real.log 2) ∧
    2 ≤ Cor2a.RFadapt (2 * 2 ^ 7) (2 ^ 7) (by norm_num) (Real.log 2) ∧
    2 ≤ Cor2a.RFadaptAS (2 * 2 ^ 7) (2 ^ 7) (by norm_num) (Real.log 2) := by
  have hlo := Real.log_two_gt_d9
  have hhi := Real.log_two_lt_d9
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · -- `ln 257 ≥ 8 ln 2 + 1/257`
    have hlog : 8 * Real.log 2 + 1 / 257 ≤ Real.log (2 * ((2 ^ 7 : ℕ) : ℝ) + 1) := by
      have e : 2 * ((2 ^ 7 : ℕ) : ℝ) + 1 = 256 * (257 / 256) := by push_cast; norm_num
      rw [e, Real.log_mul (by norm_num) (by norm_num)]
      have h256 : Real.log 256 = 8 * Real.log 2 := by
        rw [show (256 : ℝ) = 2 ^ 8 by norm_num, Real.log_pow]; norm_num
      have hr := Real.one_sub_inv_le_log_of_pos (show (0 : ℝ) < 257 / 256 by norm_num)
      norm_num at hr
      linarith
    have h64 : Real.log 64 = 6 * Real.log 2 := by
      rw [show (64 : ℝ) = 2 ^ 6 by norm_num, Real.log_pow]; norm_num
    have hpeel := LHgen_ge_peel (2 ^ 7) (by norm_num)
      (A₀ := 310559566510213034489743057 / 65681493561267903750631200 + 1 / 257
        + 1 / 2 * (1 / 64 - 1 / 257))
      (B₀ := 4 * 0.6931471808 + (10350924353094485125389375211426388845697481366883871
        / 6353431751119073543834164752521303669086295845248000 + 2 / 127 - 2 / 513))
      (by norm_num)
      (by push_cast at hlog ⊢; norm_num at hlog ⊢; linarith)
      (by push_cast; norm_num; linarith)
    have hnum : (5.09 : ℝ) ≤ 1 + ((310559566510213034489743057 / 65681493561267903750631200 + 1 / 257
        + 1 / 2 * (1 / 64 - 1 / 257)) - 1) ^ 2 / ((4 * 0.6931471808
        + (10350924353094485125389375211426388845697481366883871
          / 6353431751119073543834164752521303669086295845248000 + 2 / 127 - 2 / 513)) - 1) := by
      norm_num
    linarith
  · have h := LFgen_le_towerT (2 ^ 7) (by norm_num)
    have ht : Cor2a.towerT (2 * 2 ^ 7) = 3 := by
      rw [show (2 * 2 ^ 7 : ℕ) = 2 ^ (2 ^ 3) by norm_num]; exact towerT_two_pow_two_pow 3
    rw [ht] at h
    norm_num at h ⊢
    linarith
  · have h := LFgen_ge_of_env (2 ^ 7) (by norm_num) (t := 1) (by norm_num) (q := 9 / 100) (by norm_num)
      (by norm_num)
    norm_num at h ⊢
    linarith
  · exact RFadapt_ge_of_env (2 ^ 7) (p := 2) (by norm_num) (q := 9 / 100) (by norm_num) (by norm_num)
      (by norm_num)
  · exact RFadaptAS_ge_of_env (2 ^ 7) (p := 2) (by norm_num) (q := 9 / 100) (by norm_num) (by norm_num)
      (by norm_num)

/-- **Table 2, row `log₂ n = 16`** (`n = 2^16`, `ε = ln 2`): `L_H ≥ 26.20`, `L_F ≤ 20`, `L_F ≥ 1.48`, `R_F^adapt ≥ 2`. -/
theorem table2_row16 :
    (26.20 : ℝ) ≤ LHgen (Bridge.balancedTarget (2 * 2 ^ 15) (2 ^ 15) (by norm_num))
        (balancedOracle (2 * 2 ^ 15) (2 ^ 15)) (Real.log 2) ∧
    LFgen (Bridge.balancedTarget (2 * 2 ^ 15) (2 ^ 15) (by norm_num))
        (balancedOracle (2 * 2 ^ 15) (2 ^ 15)) (Real.log 2) ≤ 20 ∧
    (1.48 : ℝ) ≤ LFgen (Bridge.balancedTarget (2 * 2 ^ 15) (2 ^ 15) (by norm_num))
        (balancedOracle (2 * 2 ^ 15) (2 ^ 15)) (Real.log 2) ∧
    2 ≤ Cor2a.RFadapt (2 * 2 ^ 15) (2 ^ 15) (by norm_num) (Real.log 2) ∧
    2 ≤ Cor2a.RFadaptAS (2 * 2 ^ 15) (2 ^ 15) (by norm_num) (Real.log 2) := by
  have hlo := Real.log_two_gt_d9
  have hhi := Real.log_two_lt_d9
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · rw [Bridge.LHgen_balanced_eq_Hopt]
    rw [show (2 * 2 ^ 15 : ℕ) = 65536 by norm_num, show (2 ^ 15 : ℕ) = 32768 by norm_num]
    exact le_of_lt AGFCert.Hopt_65536_gt
  · have h := LFgen_le_towerT (2 ^ 15) (by norm_num)
    have ht : Cor2a.towerT (2 * 2 ^ 15) = 4 := by
      rw [show (2 * 2 ^ 15 : ℕ) = 2 ^ (2 ^ 4) by norm_num]; exact towerT_two_pow_two_pow 4
    rw [ht] at h
    norm_num at h ⊢
    linarith
  · have h := LFgen_ge_of_env (2 ^ 15) (by norm_num) (t := 1) (by norm_num) (q := 1 / 100) (by norm_num)
      (by norm_num)
    norm_num at h ⊢
    linarith
  · exact RFadapt_ge_of_env (2 ^ 15) (p := 2) (by norm_num) (q := 1 / 100) (by norm_num) (by norm_num)
      (by norm_num)
  · exact RFadaptAS_ge_of_env (2 ^ 15) (p := 2) (by norm_num) (q := 1 / 100) (by norm_num) (by norm_num)
      (by norm_num)

/-- **Table 2, row `log₂ n = 32`** (`n = 2^32`, `ε = ln 2`): `L_H ≥ 122.43`, `L_F ≤ 21`, `L_F ≥ 1.88`, `R_F^adapt ≥ 3`. -/
theorem table2_row32 :
    (122.43 : ℝ) ≤ LHgen (Bridge.balancedTarget (2 * 2 ^ 31) (2 ^ 31) (by norm_num))
        (balancedOracle (2 * 2 ^ 31) (2 ^ 31)) (Real.log 2) ∧
    LFgen (Bridge.balancedTarget (2 * 2 ^ 31) (2 ^ 31) (by norm_num))
        (balancedOracle (2 * 2 ^ 31) (2 ^ 31)) (Real.log 2) ≤ 21 ∧
    (1.88 : ℝ) ≤ LFgen (Bridge.balancedTarget (2 * 2 ^ 31) (2 ^ 31) (by norm_num))
        (balancedOracle (2 * 2 ^ 31) (2 ^ 31)) (Real.log 2) ∧
    3 ≤ Cor2a.RFadapt (2 * 2 ^ 31) (2 ^ 31) (by norm_num) (Real.log 2) ∧
    3 ≤ Cor2a.RFadaptAS (2 * 2 ^ 31) (2 ^ 31) (by norm_num) (Real.log 2) := by
  have hlo := Real.log_two_gt_d9
  have hhi := Real.log_two_lt_d9
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · have hlog : (32 : ℝ) * Real.log 2 ≤ Real.log (2 * ((2 ^ 31 : ℕ) : ℝ) + 1) := by
      have e : 2 * ((2 ^ 31 : ℕ) : ℝ) + 1 = (2 : ℝ) ^ 32 + 1 := by push_cast; ring
      rw [e]
      exact_mod_cast log_two_pow_add_one 32
    have h64 : Real.log 64 = 6 * Real.log 2 := by
      rw [show (64 : ℝ) = 2 ^ 6 by norm_num, Real.log_pow]; norm_num
    have hpeel := LHgen_ge_peel (2 ^ 31) (by norm_num)
      (A₀ := 310559566510213034489743057 / 65681493561267903750631200 + 24 * 0.6931471803
        + 1 / 2 * (1 / 64 - 1 / (2 ^ 32 + 1)))
      (B₀ := 4 * 0.6931471808 + (10350924353094485125389375211426388845697481366883871
        / 6353431751119073543834164752521303669086295845248000 + 2 / 127 - 2 / (2 ^ 33 + 1)))
      (by norm_num)
      (by push_cast at hlog ⊢; norm_num at hlog ⊢; linarith)
      (by push_cast; norm_num; linarith)
    have hnum : (122.43 : ℝ) ≤ 1 + ((310559566510213034489743057 / 65681493561267903750631200 + 24 * 0.6931471803
        + 1 / 2 * (1 / 64 - 1 / (2 ^ 32 + 1))) - 1) ^ 2
        / ((4 * 0.6931471808 + (10350924353094485125389375211426388845697481366883871
        / 6353431751119073543834164752521303669086295845248000 + 2 / 127 - 2 / (2 ^ 33 + 1))) - 1) := by
      norm_num
    linarith
  · have h := LFgen_le_towerT (2 ^ 31) (by norm_num)
    have ht : Cor2a.towerT (2 * 2 ^ 31) = 5 := by
      rw [show (2 * 2 ^ 31 : ℕ) = 2 ^ (2 ^ 5) by norm_num]; exact towerT_two_pow_two_pow 5
    rw [ht] at h
    norm_num at h ⊢
    linarith
  · have h := LFgen_ge_of_env (2 ^ 31) (by norm_num) (t := 2) (by norm_num) (q := 1 / 200) (by norm_num)
      (by norm_num)
    norm_num at h ⊢
    linarith
  · exact RFadapt_ge_of_env (2 ^ 31) (p := 3) (by norm_num) (q := 1 / 200) (by norm_num) (by norm_num)
      (by norm_num)
  · exact RFadaptAS_ge_of_env (2 ^ 31) (p := 3) (by norm_num) (q := 1 / 200) (by norm_num) (by norm_num)
      (by norm_num)

/-- **Table 2, row `log₂ n = 64`** (`n = 2^64`, `ε = ln 2`): `L_H ≥ 530.82`, `L_F ≤ 22`, `L_F ≥ 1.99`, `R_F^adapt ≥ 4`. -/
theorem table2_row64 :
    (530.82 : ℝ) ≤ LHgen (Bridge.balancedTarget (2 * 2 ^ 63) (2 ^ 63) (by norm_num))
        (balancedOracle (2 * 2 ^ 63) (2 ^ 63)) (Real.log 2) ∧
    LFgen (Bridge.balancedTarget (2 * 2 ^ 63) (2 ^ 63) (by norm_num))
        (balancedOracle (2 * 2 ^ 63) (2 ^ 63)) (Real.log 2) ≤ 22 ∧
    (1.99 : ℝ) ≤ LFgen (Bridge.balancedTarget (2 * 2 ^ 63) (2 ^ 63) (by norm_num))
        (balancedOracle (2 * 2 ^ 63) (2 ^ 63)) (Real.log 2) ∧
    4 ≤ Cor2a.RFadapt (2 * 2 ^ 63) (2 ^ 63) (by norm_num) (Real.log 2) ∧
    4 ≤ Cor2a.RFadaptAS (2 * 2 ^ 63) (2 ^ 63) (by norm_num) (Real.log 2) := by
  have hlo := Real.log_two_gt_d9
  have hhi := Real.log_two_lt_d9
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · have hlog : (64 : ℝ) * Real.log 2 ≤ Real.log (2 * ((2 ^ 63 : ℕ) : ℝ) + 1) := by
      have e : 2 * ((2 ^ 63 : ℕ) : ℝ) + 1 = (2 : ℝ) ^ 64 + 1 := by push_cast; ring
      rw [e]
      exact_mod_cast log_two_pow_add_one 64
    have h64 : Real.log 64 = 6 * Real.log 2 := by
      rw [show (64 : ℝ) = 2 ^ 6 by norm_num, Real.log_pow]; norm_num
    have hpeel := LHgen_ge_peel (2 ^ 63) (by norm_num)
      (A₀ := 310559566510213034489743057 / 65681493561267903750631200 + 56 * 0.6931471803
        + 1 / 2 * (1 / 64 - 1 / (2 ^ 64 + 1)))
      (B₀ := 4 * 0.6931471808 + (10350924353094485125389375211426388845697481366883871
        / 6353431751119073543834164752521303669086295845248000 + 2 / 127 - 2 / (2 ^ 65 + 1)))
      (by norm_num)
      (by push_cast at hlog ⊢; norm_num at hlog ⊢; linarith)
      (by push_cast; norm_num; linarith)
    have hnum : (530.82 : ℝ) ≤ 1 + ((310559566510213034489743057 / 65681493561267903750631200 + 56 * 0.6931471803
        + 1 / 2 * (1 / 64 - 1 / (2 ^ 64 + 1))) - 1) ^ 2
        / ((4 * 0.6931471808 + (10350924353094485125389375211426388845697481366883871
        / 6353431751119073543834164752521303669086295845248000 + 2 / 127 - 2 / (2 ^ 65 + 1))) - 1) := by
      norm_num
    linarith
  · have h := LFgen_le_towerT (2 ^ 63) (by norm_num)
    have ht : Cor2a.towerT (2 * 2 ^ 63) = 6 := by
      rw [show (2 * 2 ^ 63 : ℕ) = 2 ^ (2 ^ 6) by norm_num]; exact towerT_two_pow_two_pow 6
    rw [ht] at h
    norm_num at h ⊢
    linarith
  · have h := LFgen_ge_of_env (2 ^ 63) (by norm_num) (t := 2) (by norm_num) (q := 1 / 2400) (by norm_num)
      (by norm_num)
    norm_num at h ⊢
    linarith
  · exact RFadapt_ge_of_env (2 ^ 63) (p := 4) (by norm_num) (q := 1 / 145) (by norm_num) (by norm_num)
      (by norm_num)
  · exact RFadaptAS_ge_of_env (2 ^ 63) (p := 4) (by norm_num) (q := 1 / 145) (by norm_num) (by norm_num)
      (by norm_num)

/-- **Table 2, row `log₂ n = 128`** (`n = 2^128`, `ε = ln 2`): `L_H ≥ 2211.37`, `L_F ≤ 23`, `L_F ≥ 2.49`, `R_F^adapt ≥ 4`. -/
theorem table2_row128 :
    (2211.37 : ℝ) ≤ LHgen (Bridge.balancedTarget (2 * 2 ^ 127) (2 ^ 127) (by norm_num))
        (balancedOracle (2 * 2 ^ 127) (2 ^ 127)) (Real.log 2) ∧
    LFgen (Bridge.balancedTarget (2 * 2 ^ 127) (2 ^ 127) (by norm_num))
        (balancedOracle (2 * 2 ^ 127) (2 ^ 127)) (Real.log 2) ≤ 23 ∧
    (2.49 : ℝ) ≤ LFgen (Bridge.balancedTarget (2 * 2 ^ 127) (2 ^ 127) (by norm_num))
        (balancedOracle (2 * 2 ^ 127) (2 ^ 127)) (Real.log 2) ∧
    4 ≤ Cor2a.RFadapt (2 * 2 ^ 127) (2 ^ 127) (by norm_num) (Real.log 2) ∧
    4 ≤ Cor2a.RFadaptAS (2 * 2 ^ 127) (2 ^ 127) (by norm_num) (Real.log 2) := by
  have hlo := Real.log_two_gt_d9
  have hhi := Real.log_two_lt_d9
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · have hlog : (128 : ℝ) * Real.log 2 ≤ Real.log (2 * ((2 ^ 127 : ℕ) : ℝ) + 1) := by
      have e : 2 * ((2 ^ 127 : ℕ) : ℝ) + 1 = (2 : ℝ) ^ 128 + 1 := by push_cast; ring
      rw [e]
      exact_mod_cast log_two_pow_add_one 128
    have h64 : Real.log 64 = 6 * Real.log 2 := by
      rw [show (64 : ℝ) = 2 ^ 6 by norm_num, Real.log_pow]; norm_num
    have hpeel := LHgen_ge_peel (2 ^ 127) (by norm_num)
      (A₀ := 310559566510213034489743057 / 65681493561267903750631200 + 120 * 0.6931471803
        + 1 / 2 * (1 / 64 - 1 / (2 ^ 128 + 1)))
      (B₀ := 4 * 0.6931471808 + (10350924353094485125389375211426388845697481366883871
        / 6353431751119073543834164752521303669086295845248000 + 2 / 127 - 2 / (2 ^ 129 + 1)))
      (by norm_num)
      (by push_cast at hlog ⊢; norm_num at hlog ⊢; linarith)
      (by push_cast; norm_num; linarith)
    have hnum : (2211.37 : ℝ) ≤ 1 + ((310559566510213034489743057 / 65681493561267903750631200 + 120 * 0.6931471803
        + 1 / 2 * (1 / 64 - 1 / (2 ^ 128 + 1))) - 1) ^ 2
        / ((4 * 0.6931471808 + (10350924353094485125389375211426388845697481366883871
        / 6353431751119073543834164752521303669086295845248000 + 2 / 127 - 2 / (2 ^ 129 + 1))) - 1) := by
      norm_num
    linarith
  · have h := LFgen_le_towerT (2 ^ 127) (by norm_num)
    have ht : Cor2a.towerT (2 * 2 ^ 127) = 7 := by
      rw [show (2 * 2 ^ 127 : ℕ) = 2 ^ (2 ^ 7) by norm_num]; exact towerT_two_pow_two_pow 7
    rw [ht] at h
    norm_num at h ⊢
    linarith
  · have h := LFgen_ge_of_env (2 ^ 127) (by norm_num) (t := 3) (by norm_num) (q := 1 / 21600) (by norm_num)
      (by norm_num)
    norm_num at h ⊢
    linarith
  · exact RFadapt_ge_of_env (2 ^ 127) (p := 4) (by norm_num) (q := 1 / 21600) (by norm_num) (by norm_num)
      (by norm_num)
  · exact RFadaptAS_ge_of_env (2 ^ 127) (p := 4) (by norm_num) (q := 1 / 21600) (by norm_num) (by norm_num)
      (by norm_num)

/-- **Table 2, row `log₂ n = 1024`** (`n = 2^1024`, `ε = ln 2`): `L_H ≥ 1.46·10^5`, `L_F ≤ 26`, `L_F ≥ 3.49`, `R_F^adapt ≥ 7`. -/
theorem table2_row1024 :
    (1.46e5 : ℝ) ≤ LHgen (Bridge.balancedTarget (2 * 2 ^ 1023) (2 ^ 1023) (by norm_num))
        (balancedOracle (2 * 2 ^ 1023) (2 ^ 1023)) (Real.log 2) ∧
    LFgen (Bridge.balancedTarget (2 * 2 ^ 1023) (2 ^ 1023) (by norm_num))
        (balancedOracle (2 * 2 ^ 1023) (2 ^ 1023)) (Real.log 2) ≤ 26 ∧
    (3.49 : ℝ) ≤ LFgen (Bridge.balancedTarget (2 * 2 ^ 1023) (2 ^ 1023) (by norm_num))
        (balancedOracle (2 * 2 ^ 1023) (2 ^ 1023)) (Real.log 2) ∧
    7 ≤ Cor2a.RFadapt (2 * 2 ^ 1023) (2 ^ 1023) (by norm_num) (Real.log 2) ∧
    7 ≤ Cor2a.RFadaptAS (2 * 2 ^ 1023) (2 ^ 1023) (by norm_num) (Real.log 2) := by
  have hlo := Real.log_two_gt_d9
  have hhi := Real.log_two_lt_d9
  -- `2^1023` is kept symbolic; `norm_num` evaluates powers only up to exponent 256
  have hX : ((2 ^ 1023 : ℕ) : ℝ) = ((2 : ℝ) ^ 255) ^ 4 * 8 := by
    rw [Nat.cast_pow, Nat.cast_ofNat, show (8 : ℝ) = 2 ^ 3 by norm_num, ← pow_mul, ← pow_add]
  have hk32 : (32 : ℕ) ≤ 2 ^ 1023 :=
    le_trans (show (32 : ℕ) ≤ 2 ^ 5 by norm_num) (Nat.pow_le_pow_right (by norm_num) (by norm_num))
  have hk1 : 1 ≤ (2 ^ 1023 : ℕ) := Nat.one_le_two_pow
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · have hX32 : (32 : ℝ) ≤ ((2 ^ 1023 : ℕ) : ℝ) := by exact_mod_cast hk32
    have hlog : (1024 : ℝ) * Real.log 2 ≤ Real.log (2 * ((2 ^ 1023 : ℕ) : ℝ) + 1) := by
      have h1 : Real.log (2 * ((2 ^ 1023 : ℕ) : ℝ)) = 1024 * Real.log 2 := by
        rw [Real.log_mul (by norm_num) (by positivity), Nat.cast_pow, Nat.cast_ofNat, Real.log_pow]
        push_cast
        ring
      rw [← h1]
      exact Real.log_le_log (by positivity) (by linarith)
    have h64 : Real.log 64 = 6 * Real.log 2 := by
      rw [show (64 : ℝ) = 2 ^ 6 by norm_num, Real.log_pow]; norm_num
    have hinv : 1 / (2 * ((2 ^ 1023 : ℕ) : ℝ) + 1) ≤ 1 / 65 :=
      one_div_le_one_div_of_le (by norm_num) (by linarith)
    have hpos : 0 ≤ 2 / (2 * (2 * ((2 ^ 1023 : ℕ) : ℝ)) + 1) := by positivity
    have hpeel := LHgen_ge_peel (2 ^ 1023) hk32
      (A₀ := 310559566510213034489743057 / 65681493561267903750631200 + 1016 * 0.6931471803
        + 1 / 2 * (1 / 64 - 1 / 65))
      (B₀ := 4 * 0.6931471808 + (10350924353094485125389375211426388845697481366883871
        / 6353431751119073543834164752521303669086295845248000 + 2 / 127))
      (by norm_num)
      (by linarith)
      (by linarith)
    have hnum : (1.46e5 : ℝ) ≤ 1 + ((310559566510213034489743057 / 65681493561267903750631200
        + 1016 * 0.6931471803 + 1 / 2 * (1 / 64 - 1 / 65)) - 1) ^ 2
        / ((4 * 0.6931471808 + (10350924353094485125389375211426388845697481366883871
        / 6353431751119073543834164752521303669086295845248000 + 2 / 127)) - 1) := by
      norm_num
    linarith
  · have h := LFgen_le_towerT (2 ^ 1023) hk1
    have ht : Cor2a.towerT (2 * 2 ^ 1023) = 10 := by
      have e : (2 * 2 ^ 1023 : ℕ) = 2 ^ (2 ^ 10) := by
        rw [show (2 : ℕ) ^ 10 = 1024 by norm_num]
        exact (pow_succ' 2 1023).symm
      rw [e]
      exact towerT_two_pow_two_pow 10
    rw [ht] at h
    have e26 : ((10 : ℕ) : ℝ) + 16 = 26 := by norm_num
    rw [e26] at h
    exact h
  · have hq : 1 ≤ (1 / 1296000 : ℝ) ^ (2 ^ 5) * (((2 ^ 1023 : ℕ) : ℝ) + 1) := by
      rw [hX]; norm_num
    have h := LFgen_ge_of_env (2 ^ 1023) hk1 (t := 5) (by norm_num) (q := 1 / 1296000) (by norm_num) hq
    have e : (1 : ℝ) + ((5 : ℕ) : ℝ) * (1 / 2 - 2 * 6 ^ (5 - 1) * (1 / 1296000)) = 3.49 := by norm_num
    rw [e] at h
    exact h
  · have hq : 1 ≤ (1 / 31105 : ℝ) ^ (2 ^ (7 - 1)) * (((2 ^ 1023 : ℕ) : ℝ) + 1) := by
      rw [hX]; norm_num
    exact RFadapt_ge_of_env (2 ^ 1023) (p := 7) (by norm_num) (q := 1 / 31105) (by norm_num) hq (by norm_num)
  · have hq : 1 ≤ (1 / 31105 : ℝ) ^ (2 ^ (7 - 1)) * (((2 ^ 1023 : ℕ) : ℝ) + 1) := by
      rw [hX]; norm_num
    exact RFadaptAS_ge_of_env (2 ^ 1023) (p := 7) (by norm_num) (q := 1 / 31105) (by norm_num) hq (by norm_num)

end A36RW.AppGTable


==> anc/formal_companion/lean/src/A36RW/AppJ/CW3/BatchValues.lean <==
/-
A36RW.AppJ.CW3.BatchValues: Appendix J, Lemma TG4 for the batch VALUES,
row J-06.

Paper: `appendix_tgenv_J6.tex` (sha256 2eed3416...), Lemma TG4 (l.336-357): "Fix a legal parent `s` with `M ≥ 1`
and a batch `b`, and let `T` be the target law of the batch values at `s`. ... Then: (i) `E_T[a'_g(j')] = a_g`
whenever `m'_g ≥ 1`, and `E_T[j'] = μ' := m'_A a_A + m'_B a_B`; (ii) `Var_T(j') ≤ v_b`."

Before this module TG4 was formal only for the law of the batch COUNTS (W16's `tgtW`/`Etgt`: `TG4_i_A`, `TG4_i_B`,
`TG4_i_mean`, `TG4_ii`).  Here `T` is the target law of the batch VALUES on the App J frame: at a well-formed legal
prefix `h` (count state `s = (#(remaining h ∩ A), #(remaining h \ A), (quota k h).toNat)`) and a labelled batch
`B ⊆ remaining h`, `T(S) = prefMass(⟨B,S⟩ :: h)/prefMass(h)` for the batch word `S ⊆ B` (the set of batch
coordinates set to one) under `p_λ = A36W.weightedTarget n k (twoW A λ)`: the two-group branch's `A36W.Chain.blockLaw`.

* `tgtW_eq_Ttgt`: W16's count law `tgtW` is the two-group branch's target count kernel `A36W.TGRed.Ttgt`.
* **`batchValues_pushforward`**: the pushforward of `T` under `S ↦ (|S ∩ A|, |S \ A|)` is `tgtW` at `s`
  (built on the two-group branch's `A36W.TGRed.sum_blockLaw_counts`).
* **`batchValues_expect`**: `E_T[g(s')] = Etgt g` for every functional of the child count state `s'`
  (`s'` read off the child history: `#(remaining(⟨B,S⟩::h) ∩ A)`, ..., `(quota k (⟨B,S⟩::h)).toNat`).
* TG4 for the batch values: `TG4v_mass` (`T` is a probability law), **`TG4v_i_A`**, **`TG4v_i_B`**
  (`E_T[a'_g(j')] = a_g` whenever `m'_g ≥ 1`), **`TG4v_i_mean`** (`E_T[j'] = μ'`), **`TG4v_ii`**
  (`E_T[(j' - μ')^2] ≤ v_b`); `TG4v_i_condMarg` (the printed proof's step: the parent's exact conditional
  marginal of a free coordinate outside the batch is the `T`-average of the children's).
* `interfaceBits_pushforward` (contrast, TG0(iv)): the INTERFACE bits drawn for the batch at the exact marginals
  (product law `batchLaw` of the exact oracle) push forward to `Bin(b_A, a_A) ⊗ Bin(b_B, a_B)`, not to `tgtW`.
Scope: the printed hypothesis `M ≥ 1` is not needed (at `M = 0` the batch is empty).
-/
import A36W.TGRed2
import A36RW.AppJ.W16.All

set_option autoImplicit false

namespace A36RW.AppJ.CW3

open Finset AGF A36RW

variable {n : ℕ}

/-- W16's target count law `tgtW` (the formal TG4's law of the batch COUNTS) is the two-group branch's target count
kernel `Ttgt` (App K's `T^tgt`). -/
theorem tgtW_eq_Ttgt (lam : ℝ) (mA mB j bA bB u v : ℕ) :
    W16.tgtW lam mA mB j bA bB u v = A36W.TGRed.Ttgt lam mA mB j bA bB u v := by
  unfold W16.tgtW A36W.TGRed.Ttgt
  split_ifs <;> ring

section Frame

variable (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)

include hlam hk in
/-- **The pushforward identity**: at a legal well-formed prefix `h` and a batch `B ⊆ remaining h`, the target law
`T` of the batch VALUES (`T(S) = P_{p_λ}(batch values = S | prefix)`, the frame's `Chain.blockLaw`) pushes forward
under `S ↦ (|S ∩ A|, |S \ A|)` to the law `tgtW` of the batch COUNTS at the count state of `h`. -/
theorem batchValues_pushforward {h : History n} (hwf : WFE h) (hL : Legal k h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (u v : ℕ) :
    ∑ S ∈ B.powerset with (#(S ∩ A) = u ∧ #(S \ A) = v),
        A36W.Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S =
      W16.tgtW lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A) u v := by
  rw [Finset.sum_filter]
  set F : ℕ → ℕ → ℝ := fun u' v' => if u' = u ∧ v' = v then (1 : ℝ) else 0 with hF
  have e : ∀ S ∈ B.powerset,
      (if #(S ∩ A) = u ∧ #(S \ A) = v then
        A36W.Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S else 0) =
      A36W.Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S * F #(S ∩ A) #(S \ A) := by
    intro S _
    by_cases hc : #(S ∩ A) = u ∧ #(S \ A) = v
    · rw [if_pos hc, hF]; simp only [if_pos hc, mul_one]
    · rw [if_neg hc, hF]; simp only [if_neg hc, mul_zero]
  rw [Finset.sum_congr rfl e, A36W.TGRed.sum_blockLaw_counts A hlam hk hwf hL hB F, tgtW_eq_Ttgt]
  set T := A36W.TGRed.Ttgt lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A) with hT
  have hrow : ∀ u' ∈ range (#(B ∩ A) + 1),
      (∑ v' ∈ range (#(B \ A) + 1), T u' v' * F u' v') = if u' = u then (if v < #(B \ A) + 1 then T u v else 0) else 0 := by
    intro u' _
    by_cases hu : u' = u
    · subst hu
      rw [if_pos rfl]
      have e2 : ∀ v' ∈ range (#(B \ A) + 1), T u' v' * F u' v' = if v' = v then T u' v else 0 := by
        intro v' _
        rw [hF]
        by_cases hv : v' = v
        · subst hv; simp
        · simp [hv]
      rw [Finset.sum_congr rfl e2, Finset.sum_ite_eq' (range (#(B \ A) + 1)) v]
      simp only [Finset.mem_range]
    · rw [if_neg hu]
      refine Finset.sum_eq_zero fun v' _ => ?_
      rw [hF]; simp [hu]
  rw [Finset.sum_congr rfl hrow, Finset.sum_ite_eq' (range (#(B ∩ A) + 1)) u]
  simp only [Finset.mem_range]
  by_cases h1 : u < #(B ∩ A) + 1
  · by_cases h2 : v < #(B \ A) + 1
    · rw [if_pos h1, if_pos h2]
    · rw [if_pos h1, if_neg h2, hT]
      unfold A36W.TGRed.Ttgt
      split_ifs
      · rw [Nat.choose_eq_zero_of_lt (by omega : #(B \ A) < v)]; simp
      · rfl
  · rw [if_neg h1, hT]
    unfold A36W.TGRed.Ttgt
    split_ifs
    · rw [Nat.choose_eq_zero_of_lt (by omega : #(B ∩ A) < u)]; simp
    · rfl


include hlam hk in
/-- **Expectations under the target law of the batch values are count expectations**: for every functional `g`
of the child count state, `E_T[g(s')] = Etgt g` (W16's count-law expectation, `alive` mask included). -/
theorem batchValues_expect {h : History n} (hwf : WFE h) (hL : Legal k h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (g : ℕ → ℕ → ℕ → ℝ) :
    ∑ S ∈ B.powerset, A36W.Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S *
        g #(remaining ((⟨B, S⟩ : Batch n) :: h) ∩ A) #(remaining ((⟨B, S⟩ : Batch n) :: h) \ A)
          (quota k ((⟨B, S⟩ : Batch n) :: h)).toNat =
      W16.Etgt lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A) g := by
  set F : ℕ → ℕ → ℝ := fun u v => g (#(remaining h ∩ A) - #(B ∩ A)) (#(remaining h \ A) - #(B \ A))
    ((quota k h).toNat - (u + v)) with hF
  have e : ∀ S ∈ B.powerset,
      A36W.Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S *
        g #(remaining ((⟨B, S⟩ : Batch n) :: h) ∩ A) #(remaining ((⟨B, S⟩ : Batch n) :: h) \ A)
          (quota k ((⟨B, S⟩ : Batch n) :: h)).toNat =
      A36W.Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S *
        F #(S ∩ A) #(S \ A) := by
    intro S hS
    obtain ⟨c1, c2, c3⟩ := A36W.TGRed.counts_child A hwf hL.1 hB (Finset.mem_powerset.1 hS)
    rw [c1, c2, c3]
  rw [Finset.sum_congr rfl e, A36W.TGRed.sum_blockLaw_counts A hlam hk hwf hL hB F]
  unfold W16.Etgt
  refine Finset.sum_congr rfl fun u _ => Finset.sum_congr rfl fun v _ => ?_
  rw [← tgtW_eq_Ttgt]
  by_cases hal : alive #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A) u v
  · rw [if_pos hal]
  · rw [if_neg hal, W16.w16_tgtW_eq_zero_of_not_alive lam hal]; ring

/-! ### Lemma TG4 for the batch values -/

theorem quota_toNat_legal {h : History n} (hL : Legal k h) :
    (quota k h).toNat ≤ #(remaining h ∩ A) + #(remaining h \ A) := by
  have := (legal_iff_count A k h).1 hL
  omega

theorem batch_le_A {h : History n} {B : Finset (Fin n)} (hB : B ⊆ remaining h) :
    #(B ∩ A) ≤ #(remaining h ∩ A) := Finset.card_le_card (inter_subset_inter_of_subset A hB)

theorem batch_le_B {h : History n} {B : Finset (Fin n)} (hB : B ⊆ remaining h) :
    #(B \ A) ≤ #(remaining h \ A) := Finset.card_le_card (sdiff_subset_sdiff_of_subset A hB)

include hlam hk in
/-- **TG4, total mass, batch values**: `T` is a probability law on the batch words. -/
theorem TG4v_mass {h : History n} (hwf : WFE h) (hL : Legal k h) {B : Finset (Fin n)} (hB : B ⊆ remaining h) :
    ∑ S ∈ B.powerset, A36W.Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S = 1 :=
  A36W.Chain.sum_blockLaw _ hwf hB ((legal_iff_prefMass_pos A hlam hk hwf).1 hL)

include hlam hk in
/-- **Lemma TG4 (i), group A, for the batch values**: `E_T[a'_A(j')] = a_A` whenever `m'_A ≥ 1`, where `T` is
the target law of the batch values, `j'` the child quota and `a'_A` the group-A marginal at the child
composition. -/
theorem TG4v_i_A {h : History n} (hwf : WFE h) (hL : Legal k h) {B : Finset (Fin n)} (hB : B ⊆ remaining h)
    (h1 : 1 ≤ #(remaining h ∩ A) - #(B ∩ A)) :
    ∑ S ∈ B.powerset, A36W.Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S *
        aA lam #(remaining ((⟨B, S⟩ : Batch n) :: h) ∩ A) #(remaining ((⟨B, S⟩ : Batch n) :: h) \ A)
          (quota k ((⟨B, S⟩ : Batch n) :: h)).toNat =
      aA lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat := by
  rw [batchValues_expect A hlam hk hwf hL hB (fun mA' mB' j' => aA lam mA' mB' j')]
  exact W16.TG4_i_A hlam (quota_toNat_legal A hL) (batch_le_A A hB) (batch_le_B A hB) h1

include hlam hk in
/-- **Lemma TG4 (i), group B, for the batch values**. -/
theorem TG4v_i_B {h : History n} (hwf : WFE h) (hL : Legal k h) {B : Finset (Fin n)} (hB : B ⊆ remaining h)
    (h1 : 1 ≤ #(remaining h \ A) - #(B \ A)) :
    ∑ S ∈ B.powerset, A36W.Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S *
        aB lam #(remaining ((⟨B, S⟩ : Batch n) :: h) ∩ A) #(remaining ((⟨B, S⟩ : Batch n) :: h) \ A)
          (quota k ((⟨B, S⟩ : Batch n) :: h)).toNat =
      aB lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat := by
  rw [batchValues_expect A hlam hk hwf hL hB (fun mA' mB' j' => aB lam mA' mB' j')]
  exact W16.TG4_i_B hlam (quota_toNat_legal A hL) (batch_le_A A hB) (batch_le_B A hB) h1

include hlam hk in
/-- **Lemma TG4 (i), mean, for the batch values**: `E_T[j'] = μ' = m'_A a_A + m'_B a_B`. -/
theorem TG4v_i_mean {h : History n} (hwf : WFE h) (hL : Legal k h) {B : Finset (Fin n)} (hB : B ⊆ remaining h) :
    ∑ S ∈ B.powerset, A36W.Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S *
        ((quota k ((⟨B, S⟩ : Batch n) :: h)).toNat : ℝ) =
      W16.muC lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A) := by
  have := batchValues_expect A hlam hk hwf hL hB (fun _ _ j' => (j' : ℝ))
  rw [this]
  exact W16.TG4_i_mean hlam (quota_toNat_legal A hL) (batch_le_A A hB) (batch_le_B A hB)

include hlam hk in
/-- **Lemma TG4 (ii), for the batch values**: `Var_T(j') = E_T[(j' - μ')^2] ≤ v_b`. -/
theorem TG4v_ii {h : History n} (hwf : WFE h) (hL : Legal k h) {B : Finset (Fin n)} (hB : B ⊆ remaining h) :
    ∑ S ∈ B.powerset, A36W.Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S *
        (((quota k ((⟨B, S⟩ : Batch n) :: h)).toNat : ℝ) -
          W16.muC lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A)) ^ 2 ≤
      W16.vb lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A) := by
  have := batchValues_expect A hlam hk hwf hL hB (fun _ _ j' => ((j' : ℝ) -
    W16.muC lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A)) ^ 2)
  rw [this]
  exact W16.TG4_ii hlam (quota_toNat_legal A hL) (batch_le_A A hB) (batch_le_B A hB)

include hlam hk in
/-- **TG4 (i) in the printed proof's form**: for a free coordinate `i` outside the batch,
`a_g = P_T(y_i = 1) = E_T[P(y_i = 1 | batch values)]`: the target's conditional marginal at the prefix is the
`T`-average of the conditional marginals at the children. -/
theorem TG4v_i_condMarg {h : History n} (hwf : WFE h) (hL : Legal k h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) {i : Fin n} (hi : i ∈ remaining h \ B) :
    ∑ S ∈ B.powerset, A36W.Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S *
        condMarg (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) ((⟨B, S⟩ : Batch n) :: h) i =
      condMarg (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h i := by
  have hiR : i ∈ remaining h := (Finset.mem_sdiff.1 hi).1
  have hiB : i ∉ B := (Finset.mem_sdiff.1 hi).2
  -- replace the child marginal by the count marginal on every word (zero target weight off the legal ones)
  have e : ∀ S ∈ B.powerset,
      A36W.Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S *
        condMarg (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) ((⟨B, S⟩ : Batch n) :: h) i =
      A36W.Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S *
        (if i ∈ A then aA lam #(remaining ((⟨B, S⟩ : Batch n) :: h) ∩ A) #(remaining ((⟨B, S⟩ : Batch n) :: h) \ A)
            (quota k ((⟨B, S⟩ : Batch n) :: h)).toNat
          else aB lam #(remaining ((⟨B, S⟩ : Batch n) :: h) ∩ A) #(remaining ((⟨B, S⟩ : Batch n) :: h) \ A)
            (quota k ((⟨B, S⟩ : Batch n) :: h)).toNat) := by
    intro S hS
    have hSB := Finset.mem_powerset.1 hS
    by_cases hLc : Legal k ((⟨B, S⟩ : Batch n) :: h)
    · rw [condMarg_twoW_child A hlam hk hwf hB hSB hLc hi, remaining_cons,
        Converse.quota_cons_eq_wfe_w2 (s := ⟨B, S⟩) k hwf hB hSB]
    · have hwf' : WFE ((⟨B, S⟩ : Batch n) :: h) := ⟨hB, hSB, hwf⟩
      have h0 : prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) ((⟨B, S⟩ : Batch n) :: h) = 0 := by
        have := (legal_iff_prefMass_pos A hlam hk hwf').not.1 hLc
        exact le_antisymm (not_lt.1 this) (A36W.Chain.prefMass_nonneg _ _)
      simp [A36W.Chain.blockLaw, h0]
  rw [Finset.sum_congr rfl e, condMarg_twoW_of_legal A hlam hk hwf hL hiR]
  by_cases hA : i ∈ A
  · simp only [if_pos hA]
    exact TG4v_i_A A hlam hk hwf hL hB (by
      have : i ∈ (remaining h \ B) ∩ A := Finset.mem_inter.2 ⟨hi, hA⟩
      have hpos := Finset.card_pos.2 ⟨i, this⟩
      rw [card_child_A A hB] at hpos
      omega)
  · simp only [if_neg hA]
    exact TG4v_i_B A hlam hk hwf hL hB (by
      have : i ∈ (remaining h \ B) \ A := Finset.mem_sdiff.2 ⟨hi, hA⟩
      have hpos := Finset.card_pos.2 ⟨i, this⟩
      rw [card_child_B A hB] at hpos
      omega)

include hlam in
/-- **Contrast, the interface law (TG0(iv))**: the bits the interface draws for the batch at the exact marginals
(the product law `batchLaw` of the exact oracle) push forward to `Bin(b_A, a_A) ⊗ Bin(b_B, a_B)`, NOT to `tgtW`. -/
theorem interfaceBits_pushforward {h : History n} (hL : Legal k h) {B : Finset (Fin n)} (hB : B ⊆ remaining h)
    (F : ℕ → ℕ → ℝ) :
    ∑ S ∈ B.powerset, batchLaw (A36W.weightedOracle n k (twoW A lam)) h B S * F #(S ∩ A) #(S \ A) =
      ∑ u ∈ range (#(B ∩ A) + 1), ∑ v ∈ range (#(B \ A) + 1),
        bin #(B ∩ A) (aA lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat) u *
          bin #(B \ A) (aB lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat) v * F u v := by
  unfold batchLaw
  exact sum_prod_twoValue A B _ _ _ (fun i hi => weightedOracle_marg_twoW A hlam k hL (hB hi)) F

end Frame

end A36RW.AppJ.CW3


==> anc/formal_companion/lean/src/A36RW/AppJ/CW3/Consequence.lean <==
/-
A36RW.AppJ.CW3.Consequence: Appendix J, Corollary (c), item 3,
"Consequence (conditional)" (l.700-706), row J-22.

Paper: `appendix_tgenv_J6.tex` (sha256 2eed3416...).  Derived from the formal Corollaries (a), (b), (d)
(`W20.corA_RF_ge`, `corB_asymptotic_full`, `W20.corD_RF_gt`, `W20.corD_LFgen_ge`, `W20.corD_execMean_ge`,
`W20.corD_LFad_ge`), from (c)1 (`W21.corC1_lower`) and from (c)2 (`CW3.corC2_conclusion`, `CW3.exists_min_cLim`).
Frame: target `p_λ = A36W.weightedTarget n k (twoW A λ)`, oracle `A36W.weightedOracle n k (twoW A λ)`, root
`(n_A, n_B, k) = (#A, #Aᶜ, k)`; `RF A hλ hk ε = min{r : F*_r ≤ ε}` (`Nat.sInf`, as in W20).

* §1 `loglog_close`: `|log₂ ln V - log₂ ln n| < η` for all `V ∈ [a n, n]` once `n ≥ N₀(a, η)` (the `o(1)`).
* §2 generic consequences for instances with `V_root ≥ a n` (`a > 0` fixed; `V_root ≤ n/4` always):
  `RF_ge_of_linear` (`R ≥ log₂ log₂ n - log₂ log₂ log₂ n - C`), `RF_ge_of_linear_O` (the printed
  `R ≥ log₂ log₂ n - O(log log log n)`), `LF_ge_of_linear` (`L_F ≥ (e^{-ε} - η) log₂ ln n`, every `η > 0`),
  `RF_gt_of_linear_d` (`R > log₂ log₂ n - O_ε(1)`), `LFgen_ge_of_linear_d`, `execMean_ge_of_linear_d`,
  `LFad_ge_of_linear_d` (`-O(1)` in place of `-o(1)·log₂ ln n`, for every causal policy in expected executed
  rounds and for mixtures).
* §3 hypothesis (1) `dist(k,D) ≥ δ n` (`W16.distD #A #Aᶜ k`): `cond1_linear` (`V_root ≥ δn/2`, every `λ`),
  `consequence1_loglog`, `consequence1_RF`, `consequence1_LF`, `consequence1_RF_d`, `consequence1_execMean_d`,
  `consequence1_LF_d` (all uniform over instances and `λ > 0`).
* §4 hypothesis (2) (sequences `n_A(n)/n → ρ ∈ (0,1)`, `k(n)/n → κ ∈ (0,1)`, `λ ∈ K` compact `⊆ (0,∞)`):
  `cond2_linear` (`V_root ≥ (min_K c/2)·n` eventually, uniformly on `K`), `consequence2_loglog`,
  `consequence2_RF`, `consequence2_LF`, `consequence2_RF_d`, `consequence2_execMean_d`.
Reading of the printed asymptotic notation: "`= log₂ ln n + o(1)`" is `∀ η > 0, ∃ N₀, ∀ n ≥ N₀` (uniform over the
instances of the hypothesis); "`≥ log₂ log₂ n - O(log log log n)`" is `∃ C N₀, ∀ n ≥ N₀, R ≥ log₂ log₂ n -
C·log₂ log₂ log₂ n`; "`(e^{-ε} - o(1))·log₂ ln n`" is `∀ η > 0, ∃ N₀, ∀ n ≥ N₀, L_F ≥ (e^{-ε} - η) log₂ ln n`.
Statements are for `ε ≥ 0` (the printed "every fixed `ε > 0`"); the executed-mean forms hold for every real `ε`.
-/
import A36RW.AppJ.CW3.CorC2
import A36RW.AppJ.W20.CorD
import A36RW.AppJ.W21.CorC1

set_option autoImplicit false

namespace A36RW.AppJ.CW3

open Finset Filter Topology Real

/-! ## §1 `log₂ ln` of linear-size quantities -/

theorem tendsto_logb_one_add : Tendsto (fun t : ℝ => logb 2 (1 + t)) (𝓝 0) (𝓝 0) := by
  have h : ContinuousAt (fun t : ℝ => logb 2 (1 + t)) 0 := by
    apply ContinuousAt.div_const
    exact (Real.continuousAt_log (by norm_num)).comp (continuousAt_const.add continuousAt_id)
  simpa using h.tendsto

/-- `log₂ ln(a n) - log₂ ln n → 0` for fixed `a > 0`. -/
theorem tendsto_logb_log_mul {a : ℝ} (ha : 0 < a) :
    Tendsto (fun n : ℕ => logb 2 (log (a * n)) - logb 2 (log n)) atTop (𝓝 0) := by
  have hlog : Tendsto (fun n : ℕ => log (n : ℝ)) atTop atTop :=
    Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop
  have hq : Tendsto (fun n : ℕ => log a / log (n : ℝ)) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop hlog
  have h := tendsto_logb_one_add.comp hq
  refine h.congr' ?_
  have hev1 : ∀ᶠ n : ℕ in atTop, 0 < log (n : ℝ) := hlog.eventually (eventually_gt_atTop 0)
  have hev2 : ∀ᶠ n : ℕ in atTop, 0 < log a + log (n : ℝ) :=
    (hlog.eventually (eventually_gt_atTop (-log a))).mono fun n h => by linarith
  filter_upwards [hev1, hev2, eventually_ge_atTop 1] with n h1 h2 h3
  have hn : (0 : ℝ) < n := by exact_mod_cast (show 0 < n by omega)
  simp only [Function.comp]
  rw [Real.log_mul ha.ne' hn.ne', show 1 + log a / log (n : ℝ) = (log a + log n) / log n by field_simp; ring,
    Real.logb_div h2.ne' h1.ne']

/-- **`log₂ ln V = log₂ ln n + o(1)` whenever `a n ≤ V ≤ n`** (fixed `a > 0`), uniformly in `V`. -/
theorem loglog_close {a : ℝ} (ha : 0 < a) {η : ℝ} (hη : 0 < η) :
    ∃ N₀ : ℕ, ∀ n : ℕ, N₀ ≤ n → ∀ v : ℝ, a * n ≤ v → v ≤ n → |logb 2 (log v) - logb 2 (log n)| < η := by
  have h1 := (tendsto_logb_log_mul ha).eventually (Metric.ball_mem_nhds 0 hη)
  have hlog : Tendsto (fun n : ℕ => log (a * n)) atTop atTop :=
    Real.tendsto_log_atTop.comp ((tendsto_natCast_atTop_atTop).const_mul_atTop ha)
  have h2 := hlog.eventually (eventually_gt_atTop 0)
  obtain ⟨N₀, hN₀⟩ := eventually_atTop.1 (h1.and h2)
  refine ⟨N₀, fun n hn v hv1 hv2 => ?_⟩
  obtain ⟨hd, hpos⟩ := hN₀ n hn
  rw [Real.dist_eq, sub_zero] at hd
  have han0 : 0 < a * n := by
    rcases (mul_nonneg ha.le (Nat.cast_nonneg (α := ℝ) n)).lt_or_eq with h | h
    · exact h
    · rw [← h, Real.log_zero] at hpos; exact absurd hpos (lt_irrefl 0)
  have han1 : 1 < a * n := by
    by_contra hc
    have := Real.log_nonpos han0.le (not_lt.1 hc)
    linarith
  have hv0 : 0 < v := by linarith
  have hlv : log (a * n) ≤ log v := Real.log_le_log han0 hv1
  have hlv' : log v ≤ log n := Real.log_le_log hv0 hv2
  have hb1 : logb 2 (log (a * n)) ≤ logb 2 (log v) := Real.logb_le_logb_of_le (by norm_num) hpos hlv
  have hb2 : logb 2 (log v) ≤ logb 2 (log n) := Real.logb_le_logb_of_le (by norm_num) (by linarith) hlv'
  rw [abs_lt] at hd ⊢
  constructor <;> linarith

/-! ## §2 Consequences for instances with `V_root ≥ a·n` -/

section Generic

variable {n : ℕ}

/-- `R^λ_F(ε) = min{r : F*_r ≤ ε}` of the instance (the object of W20's `corA_RF_ge`, `corD_RF_gt`). -/
noncomputable def RF (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (ε : ℝ) : ℕ :=
  sInf {r : ℕ | sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
    (A36W.weightedOracle n k (twoW A lam)) r) ≤ ((ε : ℝ) : WithTop ℝ)}

theorem card_add_card_compl_real (A : Finset (Fin n)) : (#A : ℝ) + #Aᶜ = n := by
  have := Finset.card_add_card_compl A
  rw [Fintype.card_fin] at this
  exact_mod_cast this

theorem V_root_le (A : Finset (Fin n)) (lam : ℝ) (k : ℕ) : V lam #A #Aᶜ k ≤ (n : ℝ) / 4 := by
  have := W21.V_le_quarter lam #A #Aᶜ k
  rwa [card_add_card_compl_real] at this

/-- `log₂ ln n = log₂ log₂ n + log₂ ln 2` (`n ≥ 2`). -/
theorem logb_log_eq (hn : 2 ≤ n) : logb 2 (log n) = logb 2 (logb 2 n) + logb 2 (log 2) := by
  have hn' : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hl : 0 < logb 2 (n : ℝ) := Real.logb_pos (by norm_num) (by linarith)
  have hl2 : 0 < log (2 : ℝ) := Real.log_pos (by norm_num)
  have e : logb 2 (n : ℝ) * log 2 = log n := by rw [Real.logb, div_mul_cancel₀ _ hl2.ne']
  rw [← Real.logb_mul hl.ne' hl2.ne', e]

/-- `log₂ log₂ ln n ≤ log₂ log₂ log₂ n` (`n ≥ 16`). -/
theorem logb_logb_log_le (hn : 16 ≤ n) : logb 2 (logb 2 (log n)) ≤ logb 2 (logb 2 (logb 2 n)) := by
  have hn' : (16 : ℝ) ≤ n := by exact_mod_cast hn
  have hl2 : 0 < log (2 : ℝ) := Real.log_pos (by norm_num)
  have hl2' : log (2 : ℝ) < 1 := by have := Real.log_two_lt_d9; linarith
  have hln : 1 < log (n : ℝ) := by
    have : log (16 : ℝ) ≤ log n := Real.log_le_log (by norm_num) hn'
    have h16 : log (16 : ℝ) = 4 * log 2 := by
      rw [show (16 : ℝ) = 2 ^ 4 by norm_num, Real.log_pow]; norm_num
    have := Real.log_two_gt_d9
    linarith
  have hb : log (n : ℝ) ≤ logb 2 n := by
    rw [Real.logb, le_div_iff₀ hl2]
    nlinarith
  have hpos : 0 < logb 2 (log (n : ℝ)) := Real.logb_pos (by norm_num) hln
  exact Real.logb_le_logb_of_le (by norm_num) hpos (Real.logb_le_logb_of_le (by norm_num) (by linarith) hb)

theorem one_le_logb3 (hn : 16 ≤ n) : 1 ≤ logb 2 (logb 2 (logb 2 n)) := by
  have hn' : (16 : ℝ) ≤ n := by exact_mod_cast hn
  have h1 : (4 : ℝ) ≤ logb 2 n := by
    have := Real.logb_le_logb_of_le (b := 2) (by norm_num) (by norm_num) hn'
    rwa [show (16 : ℝ) = 2 ^ (4 : ℝ) by norm_num, Real.logb_rpow (by norm_num) (by norm_num)] at this
  have h2 : (2 : ℝ) ≤ logb 2 (logb 2 n) := by
    have := Real.logb_le_logb_of_le (b := 2) (by norm_num) (by norm_num) h1
    rwa [show (4 : ℝ) = 2 ^ (2 : ℝ) by norm_num, Real.logb_rpow (by norm_num) (by norm_num)] at this
  have := Real.logb_le_logb_of_le (b := 2) (by norm_num) (by norm_num) h2
  rwa [Real.logb_self_eq_one (by norm_num)] at this

/-- `L_V ≥ log₂ ln n - 1` eventually, when `a n ≤ V_root` (`L_V = log₂ ln(V_root + 1)`). -/
theorem LV_ge_of_linear {a : ℝ} (ha : 0 < a) :
    ∃ N₀ : ℕ, ∀ {n : ℕ} (A : Finset (Fin n)) (lam : ℝ) (k : ℕ), N₀ ≤ n → a * n ≤ V lam #A #Aᶜ k →
      logb 2 (log n) - 1 < logb 2 (log (V lam #A #Aᶜ k + 1)) ∧
        logb 2 (log (V lam #A #Aᶜ k + 1)) ≤ logb 2 (log n) ∧ 2 ≤ V lam #A #Aᶜ k := by
  obtain ⟨N₁, hN₁⟩ := loglog_close ha one_pos
  refine ⟨max (max N₁ 16) (Nat.ceil (2 / a)), fun {n} A lam k hn hV => ?_⟩
  have hn1 : N₁ ≤ n := le_trans (le_trans (le_max_left _ _) (le_max_left _ _)) hn
  have hn16 : 16 ≤ n := le_trans (le_trans (le_max_right _ _) (le_max_left _ _)) hn
  have hn2 : (Nat.ceil (2 / a) : ℝ) ≤ n := by exact_mod_cast le_trans (le_max_right _ _) hn
  have hn16' : (16 : ℝ) ≤ n := by exact_mod_cast hn16
  have hV2 : 2 ≤ V lam #A #Aᶜ k := by
    have : 2 / a ≤ n := le_trans (Nat.le_ceil _) hn2
    rw [div_le_iff₀ ha] at this
    linarith
  have hVq := V_root_le A lam k
  have hlo : a * n ≤ V lam #A #Aᶜ k + 1 := by linarith
  have hhi : V lam #A #Aᶜ k + 1 ≤ n := by linarith
  have hc := hN₁ n hn1 _ hlo hhi
  rw [abs_lt] at hc
  have hln : 0 < log (V lam #A #Aᶜ k + 1) := Real.log_pos (by linarith)
  refine ⟨by linarith, Real.logb_le_logb_of_le (by norm_num) hln (Real.log_le_log (by linarith) hhi), hV2⟩


/-- **`R^λ_F(ε) ≥ log₂ log₂ n - log₂ log₂ log₂ n - C`** for every instance with `V_root ≥ a n` and `n ≥ N₀`
(Corollary (a) through W20's `corA_RF_ge`; `ε ≥ 0`). -/
theorem RF_ge_of_linear {a : ℝ} (ha : 0 < a) {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ C : ℝ, ∃ N₀ : ℕ, ∀ {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n),
      N₀ ≤ n → a * n ≤ V lam #A #Aᶜ k →
        logb 2 (logb 2 n) - logb 2 (logb 2 (logb 2 n)) - C ≤ (RF A hlam hk ε : ℝ) := by
  set cε := max (Real.logb 2 (Real.log 18 + (ε + 1 / 2 * Real.log 2) / Real.logb 2 (Real.log 3)))
    (-Real.logb 2 (Real.logb 2 (Real.log 3))) with hcε
  obtain ⟨N₀, hN₀⟩ := LV_ge_of_linear ha
  refine ⟨cε + 1 - logb 2 (log 2), max N₀ 16, fun {n} A lam hlam k hk hn hV => ?_⟩
  have hn0 : N₀ ≤ n := le_trans (le_max_left _ _) hn
  have hn16 : 16 ≤ n := le_trans (le_max_right _ _) hn
  obtain ⟨hL1, hL2, hV2⟩ := hN₀ A lam k hn0 hV
  have hR := W20.corA_RF_ge A hlam hk hV2 hε
  set L := logb 2 (log (V lam #A #Aᶜ k + 1)) with hL
  have hLpos : 0 < L := Real.logb_pos (by norm_num) (by
    have : (3 : ℝ) ≤ V lam #A #Aᶜ k + 1 := by linarith
    have h3 : (1 : ℝ) < log 3 := A36RW.AppJ.log_three_gt_one
    have := Real.log_le_log (by norm_num) this
    linarith)
  have hlogL : logb 2 L ≤ logb 2 (logb 2 (log n)) := Real.logb_le_logb_of_le (by norm_num) hLpos hL2
  have h3 := logb_logb_log_le hn16
  have he := logb_log_eq (show 2 ≤ n by omega)
  unfold RF
  linarith

/-- **The printed `O(log log log n)` form**: `R^λ_F(ε) ≥ log₂ log₂ n - C·log₂ log₂ log₂ n`. -/
theorem RF_ge_of_linear_O {a : ℝ} (ha : 0 < a) {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ C : ℝ, ∃ N₀ : ℕ, ∀ {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n),
      N₀ ≤ n → a * n ≤ V lam #A #Aᶜ k →
        logb 2 (logb 2 n) - C * logb 2 (logb 2 (logb 2 n)) ≤ (RF A hlam hk ε : ℝ) := by
  obtain ⟨C, N₀, h⟩ := RF_ge_of_linear ha hε
  refine ⟨1 + max C 0, max N₀ 16, fun {n} A lam hlam k hk hn hV => ?_⟩
  have h1 := h A hlam hk (le_trans (le_max_left _ _) hn) hV
  have h3 := one_le_logb3 (le_trans (le_max_right _ _) hn)
  have hm : C ≤ max C 0 * logb 2 (logb 2 (logb 2 n)) := by
    have : max C 0 ≤ max C 0 * logb 2 (logb 2 (logb 2 n)) := by
      nlinarith [le_max_right C 0]
    linarith [le_max_left C 0]
  nlinarith

/-- **Corollary (d) form**: `R^λ_F(ε) > log₂ log₂ n - C` (`O_ε(1)`), via W20's `corD_RF_gt`. -/
theorem RF_gt_of_linear_d {a : ℝ} (ha : 0 < a) {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ C : ℝ, ∃ N₀ : ℕ, ∀ {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n),
      N₀ ≤ n → a * n ≤ V lam #A #Aᶜ k → logb 2 (logb 2 n) - C < (RF A hlam hk ε : ℝ) := by
  obtain ⟨N₀, hN₀⟩ := LV_ge_of_linear ha
  refine ⟨1 - logb 2 (log 2) + logb 2 (ε + log (324 * Real.sqrt 2)), max N₀ 2,
    fun {n} A lam hlam k hk hn hV => ?_⟩
  obtain ⟨hL1, -, -⟩ := hN₀ A lam k (le_trans (le_max_left _ _) hn) hV
  have hR := W20.corD_RF_gt A hlam hk hε
  have he := logb_log_eq (le_trans (le_max_right _ _) hn)
  unfold RF
  linarith

/-- **`L_F^λ(n, ε) ≥ (e^{-ε} - o(1))·log₂ ln n`** for every instance with `V_root ≥ a n`, `n ≥ N₀` (Corollary (b)
through `corB_asymptotic_full`; `ε ≥ 0`). -/
theorem LF_ge_of_linear {a : ℝ} (ha : 0 < a) {ε : ℝ} (hε : 0 ≤ ε) {η : ℝ} (hη : 0 < η) :
    ∃ N₀ : ℕ, ∀ {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n),
      N₀ ≤ n → a * n ≤ V lam #A #Aᶜ k →
        (exp (-ε) - η) * logb 2 (log n) ≤
          LFgen (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (A36W.weightedOracle n k (twoW A lam)) ε := by
  obtain ⟨V₀, hV₀⟩ := corB_asymptotic_full hε (half_pos hη)
  obtain ⟨N₁, hN₁⟩ := loglog_close ha one_pos
  have hlog : Tendsto (fun n : ℕ => logb 2 (log (n : ℝ))) atTop atTop := by
    have h1 := Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop
    have h2 := (Real.tendsto_log_atTop.comp h1).atTop_div_const (Real.log_pos (by norm_num : (1 : ℝ) < 2))
    exact h2
  obtain ⟨N₂, hN₂⟩ := eventually_atTop.1 (hlog.eventually (eventually_ge_atTop (2 / η)))
  refine ⟨max (max N₁ N₂) (max (max (Nat.ceil (V₀ / a)) (Nat.ceil (2 / a))) 2), fun {n} A lam hlam k hk hn hV => ?_⟩
  have hn1 : N₁ ≤ n := le_trans (le_trans (le_max_left _ _) (le_max_left _ _)) hn
  have hn2 : N₂ ≤ n := le_trans (le_trans (le_max_right _ _) (le_max_left _ _)) hn
  have hn3 : (Nat.ceil (V₀ / a) : ℝ) ≤ n := by
    exact_mod_cast le_trans (le_trans (le_max_left _ _) (le_trans (le_max_left _ _) (le_max_right _ _))) hn
  have hn5 : (Nat.ceil (2 / a) : ℝ) ≤ n := by
    exact_mod_cast le_trans (le_trans (le_max_right _ _) (le_trans (le_max_left _ _) (le_max_right _ _))) hn
  have hn4 : 2 ≤ n := le_trans (le_trans (le_max_right _ _) (le_max_right _ _)) hn
  have hnpos : 0 < n := by omega
  have hVV : V₀ ≤ V lam #A #Aᶜ k := by
    have : V₀ / a ≤ n := le_trans (Nat.le_ceil _) hn3
    rw [div_le_iff₀ ha] at this
    linarith
  have hLF := hV₀ A hlam hk hnpos hVV
  have hVq := V_root_le A lam k
  have hVn : V lam #A #Aᶜ k ≤ n := by have : (0 : ℝ) ≤ n := Nat.cast_nonneg n; linarith
  have hc := hN₁ n hn1 _ hV hVn
  rw [abs_lt] at hc
  have hlarge := hN₂ n hn2
  have hl0 : 0 ≤ logb 2 (log (n : ℝ)) := le_trans (by positivity) hlarge
  have hV2 : 2 ≤ V lam #A #Aᶜ k := by
    have : 2 / a ≤ n := le_trans (Nat.le_ceil _) hn5
    rw [div_le_iff₀ ha] at this
    linarith
  have hVle : logb 2 (log (V lam #A #Aᶜ k)) ≤ logb 2 (log n) :=
    Real.logb_le_logb_of_le (by norm_num) (Real.log_pos (by linarith)) (Real.log_le_log (by linarith) hVn)
  have hexp : exp (-ε) ≤ 1 := by rw [Real.exp_le_one_iff]; linarith
  have hexp0 : 0 < exp (-ε) := Real.exp_pos _
  rcases le_or_gt 0 (exp (-ε) - η / 2) with hc0 | hc0
  · have h1 : (exp (-ε) - η / 2) * (logb 2 (log n) - 1) ≤ (exp (-ε) - η / 2) * logb 2 (log (V lam #A #Aᶜ k)) :=
      mul_le_mul_of_nonneg_left (by linarith [hc.1]) hc0
    have h2 : η / 2 * logb 2 (log (n : ℝ)) ≥ 1 := by
      have := mul_le_mul_of_nonneg_left hlarge (half_pos hη).le
      rw [show η / 2 * (2 / η) = 1 by field_simp] at this
      linarith
    nlinarith
  · have h1 : (exp (-ε) - η / 2) * logb 2 (log n) ≤ (exp (-ε) - η / 2) * logb 2 (log (V lam #A #Aᶜ k)) :=
      mul_le_mul_of_nonpos_left hVle hc0.le
    nlinarith

/-- **Corollary (d) form for mixtures**: `L_F^λ(n, ε) ≥ e^{-ε} log₂ ln n - C` (`-O(1)`), via `corD_LFgen_ge`. -/
theorem LFgen_ge_of_linear_d {a : ℝ} (ha : 0 < a) {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ C : ℝ, ∃ N₀ : ℕ, ∀ {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n),
      N₀ ≤ n → a * n ≤ V lam #A #Aᶜ k →
        exp (-ε) * logb 2 (log n) - C ≤
          LFgen (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (A36W.weightedOracle n k (twoW A lam)) ε := by
  obtain ⟨N₀, hN₀⟩ := LV_ge_of_linear ha
  refine ⟨exp (-ε) + A36W.WACosts.cK (324 * Real.sqrt 2), N₀, fun {n} A lam hlam k hk hn hV => ?_⟩
  obtain ⟨hL1, -, -⟩ := hN₀ A lam k hn hV
  have h := W20.corD_LFgen_ge A hlam hk hε
  have hexp0 : 0 < exp (-ε) := Real.exp_pos _
  nlinarith

/-- **Corollary (d) form for every causal policy**: `E τ ≥ e^{-ε} log₂ ln n - C` (`-O(1)`) for every uncapped
`PolicyE` whose output law has `KL ≤ ε`, via `corD_execMean_ge`. -/
theorem execMean_ge_of_linear_d {a : ℝ} (ha : 0 < a) (ε : ℝ) :
    ∃ C : ℝ, ∃ N₀ : ℕ, ∀ {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n),
      N₀ ≤ n → a * n ≤ V lam #A #Aᶜ k →
      ∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed),
        KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
          (outLim (A36W.weightedOracle n k (twoW A lam)) σ) ≤ ((ε : ℝ) : WithTop ℝ) →
        ENNReal.ofReal (exp (-ε) * logb 2 (log n) - C) ≤ σ.execMean (A36W.weightedOracle n k (twoW A lam)) := by
  obtain ⟨N₀, hN₀⟩ := LV_ge_of_linear ha
  refine ⟨exp (-ε) + A36W.WACosts.cK (324 * Real.sqrt 2), N₀, fun {n} A lam hlam k hk hn hV Seed _ σ hKL => ?_⟩
  obtain ⟨hL1, -, -⟩ := hN₀ A lam k hn hV
  have h := W20.corD_execMean_ge A hlam hk σ hKL
  have hexp0 : 0 < exp (-ε) := Real.exp_pos _
  refine le_trans (ENNReal.ofReal_le_ofReal ?_) h
  nlinarith

/-- The same in `L_F^ad` form. -/
theorem LFad_ge_of_linear_d {a : ℝ} (ha : 0 < a) (ε : ℝ) :
    ∃ C : ℝ, ∃ N₀ : ℕ, ∀ {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n),
      N₀ ≤ n → a * n ≤ V lam #A #Aᶜ k →
        ENNReal.ofReal (exp (-ε) * logb 2 (log n) - C) ≤
          LFad (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (A36W.weightedOracle n k (twoW A lam)) ε := by
  obtain ⟨N₀, hN₀⟩ := LV_ge_of_linear ha
  refine ⟨exp (-ε) + A36W.WACosts.cK (324 * Real.sqrt 2), N₀, fun {n} A lam hlam k hk hn hV => ?_⟩
  obtain ⟨hL1, -, -⟩ := hN₀ A lam k hn hV
  have h := W20.corD_LFad_ge A hlam hk ε
  have hexp0 : 0 < exp (-ε) := Real.exp_pos _
  refine le_trans (ENNReal.ofReal_le_ofReal ?_) h
  nlinarith

end Generic

/-! ## §3 Hypothesis (1): `dist(k, D) ≥ δ n` (λ-uniform) -/

section Cond1

variable {n : ℕ}

/-- (1) gives `V_root ≥ (δ/2)·n` for every `λ > 0` (Corollary (c)1). -/
theorem cond1_linear {δ : ℝ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (h1 : δ * n ≤ W16.distD #A #Aᶜ k) : δ / 2 * n ≤ V lam #A #Aᶜ k := by
  have hk' : k ≤ #A + #Aᶜ := by rw [Finset.card_add_card_compl, Fintype.card_fin]; exact hk
  have := W21.corC1_lower hlam hk'
  linarith

/-- **(c)3 under (1): `log₂ ln V_root = log₂ ln n + o(1)`**, uniformly over all instances satisfying (1) and all
`λ > 0`. -/
theorem consequence1_loglog {δ : ℝ} (hδ : 0 < δ) {η : ℝ} (hη : 0 < η) :
    ∃ N₀ : ℕ, ∀ {n : ℕ} (A : Finset (Fin n)) {lam : ℝ}, 0 < lam → ∀ {k : ℕ}, k ≤ n → N₀ ≤ n →
      δ * n ≤ W16.distD #A #Aᶜ k → |logb 2 (log (V lam #A #Aᶜ k)) - logb 2 (log n)| < η := by
  obtain ⟨N₀, h⟩ := loglog_close (half_pos hδ) hη
  refine ⟨N₀, fun {n} A lam hlam k hk hn h1 => h n hn _ (cond1_linear A hlam hk h1) ?_⟩
  have := V_root_le A lam k
  have : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  linarith

/-- **(c)3 under (1), first bound**: `R^λ_F(ε) ≥ log₂ log₂ n - O(log log log n)` for `RAND_r`. -/
theorem consequence1_RF {δ : ℝ} (hδ : 0 < δ) {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ C : ℝ, ∃ N₀ : ℕ, ∀ {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n),
      N₀ ≤ n → δ * n ≤ W16.distD #A #Aᶜ k →
        logb 2 (logb 2 n) - C * logb 2 (logb 2 (logb 2 n)) ≤ (RF A hlam hk ε : ℝ) := by
  obtain ⟨C, N₀, h⟩ := RF_ge_of_linear_O (half_pos hδ) hε
  exact ⟨C, N₀, fun A lam hlam k hk hn h1 => h A hlam hk hn (cond1_linear A hlam hk h1)⟩

/-- **(c)3 under (1), second bound**: `L_F^λ(n, ε) ≥ (e^{-ε} - o(1))·log₂ ln n` for predrawn mixtures. -/
theorem consequence1_LF {δ : ℝ} (hδ : 0 < δ) {ε : ℝ} (hε : 0 ≤ ε) {η : ℝ} (hη : 0 < η) :
    ∃ N₀ : ℕ, ∀ {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n),
      N₀ ≤ n → δ * n ≤ W16.distD #A #Aᶜ k →
        (exp (-ε) - η) * logb 2 (log n) ≤
          LFgen (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (A36W.weightedOracle n k (twoW A lam)) ε := by
  obtain ⟨N₀, h⟩ := LF_ge_of_linear (half_pos hδ) hε hη
  exact ⟨N₀, fun A lam hlam k hk hn h1 => h A hlam hk hn (cond1_linear A hlam hk h1)⟩

/-- **(c)3 under (1), with (d)**: the first bound is `log₂ log₂ n - O_ε(1)`. -/
theorem consequence1_RF_d {δ : ℝ} (hδ : 0 < δ) {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ C : ℝ, ∃ N₀ : ℕ, ∀ {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n),
      N₀ ≤ n → δ * n ≤ W16.distD #A #Aᶜ k → logb 2 (logb 2 n) - C < (RF A hlam hk ε : ℝ) := by
  obtain ⟨C, N₀, h⟩ := RF_gt_of_linear_d (half_pos hδ) hε
  exact ⟨C, N₀, fun A lam hlam k hk hn h1 => h A hlam hk hn (cond1_linear A hlam hk h1)⟩

/-- **(c)3 under (1), with (d)**: the second bound holds for every causal policy in expected executed rounds, with
`-O(1)`: `E τ ≥ e^{-ε} log₂ ln n - C`. -/
theorem consequence1_execMean_d {δ : ℝ} (hδ : 0 < δ) (ε : ℝ) :
    ∃ C : ℝ, ∃ N₀ : ℕ, ∀ {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n),
      N₀ ≤ n → δ * n ≤ W16.distD #A #Aᶜ k →
      ∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed),
        KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
          (outLim (A36W.weightedOracle n k (twoW A lam)) σ) ≤ ((ε : ℝ) : WithTop ℝ) →
        ENNReal.ofReal (exp (-ε) * logb 2 (log n) - C) ≤ σ.execMean (A36W.weightedOracle n k (twoW A lam)) := by
  obtain ⟨C, N₀, h⟩ := execMean_ge_of_linear_d (half_pos hδ) ε
  exact ⟨C, N₀, fun A lam hlam k hk hn h1 => h A hlam hk hn (cond1_linear A hlam hk h1)⟩

/-- The same for predrawn mixtures (`L_F^λ`) and in `L_F^ad` form. -/
theorem consequence1_LF_d {δ : ℝ} (hδ : 0 < δ) {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ C : ℝ, ∃ N₀ : ℕ, ∀ {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n),
      N₀ ≤ n → δ * n ≤ W16.distD #A #Aᶜ k →
        exp (-ε) * logb 2 (log n) - C ≤
            LFgen (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (A36W.weightedOracle n k (twoW A lam)) ε ∧
          ENNReal.ofReal (exp (-ε) * logb 2 (log n) - C) ≤
            LFad (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (A36W.weightedOracle n k (twoW A lam)) ε := by
  obtain ⟨C₁, N₁, h1⟩ := LFgen_ge_of_linear_d (half_pos hδ) hε
  obtain ⟨C₂, N₂, h2⟩ := LFad_ge_of_linear_d (half_pos hδ) ε
  refine ⟨max C₁ C₂, max N₁ N₂, fun A lam hlam k hk hn hd => ⟨?_, ?_⟩⟩
  · have := h1 A hlam hk (le_trans (le_max_left _ _) hn) (cond1_linear A hlam hk hd)
    linarith [le_max_left C₁ C₂]
  · have := h2 A hlam hk (le_trans (le_max_right _ _) hn) (cond1_linear A hlam hk hd)
    exact le_trans (ENNReal.ofReal_le_ofReal (by linarith [le_max_right C₁ C₂])) this

end Cond1

/-! ## §4 Hypothesis (2): `λ` in a compact `K ⊆ (0,∞)`, `n_A/n → ρ ∈ (0,1)`, `k/n → κ ∈ (0,1)` -/

section Cond2

variable {ρ κ : ℝ} (nA kk : ℕ → ℕ)

/-- (2) gives `V_root ≥ a·n` for a fixed `a > 0`, eventually, uniformly over `λ ∈ K` (Corollary (c)2:
`a = min_K c / 2`). -/
theorem cond2_linear (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) {K : Set ℝ} (hK : IsCompact K)
    (hKpos : K ⊆ Set.Ioi 0) (hnA : ∀ n, nA n ≤ n)
    (hρ : Tendsto (fun n => (nA n : ℝ) / n) atTop (𝓝 ρ)) (hκ : Tendsto (fun n => (kk n : ℝ) / n) atTop (𝓝 κ)) :
    ∃ a > 0, ∀ᶠ n in atTop, ∀ lam ∈ K, a * n ≤ V lam (nA n) (n - nA n) (kk n) := by
  rcases K.eq_empty_or_nonempty with he | hne
  · exact ⟨1, one_pos, Eventually.of_forall fun n lam hl => by rw [he] at hl; exact absurd hl (Set.notMem_empty _)⟩
  obtain ⟨lam₀, -, hmin, hc0⟩ := exists_min_cLim hρ0 hρ1 hκ0 hκ1 hK hKpos hne
  refine ⟨cLim lam₀ ρ κ / 2, half_pos hc0, ?_⟩
  filter_upwards [corC2_conclusion nA kk hρ0.le hρ1 hκ0 hκ1 hnA hρ hκ hK hKpos (cLim lam₀ ρ κ / 2) (half_pos hc0)]
    with n hn lam hl
  have h1 := hn lam hl
  have h2 : cLim lam₀ ρ κ ≤ cLim lam ρ κ := hmin hl
  have h3 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  nlinarith

theorem card_compl_of_card {n : ℕ} {A : Finset (Fin n)} {m : ℕ} (h : #A = m) : #Aᶜ = n - m := by
  rw [Finset.card_compl, Fintype.card_fin, h]

/-- **(c)3 under (2): `log₂ ln V_root = log₂ ln n + o(1)`**, uniformly over `λ ∈ K`. -/
theorem consequence2_loglog (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) {K : Set ℝ}
    (hK : IsCompact K) (hKpos : K ⊆ Set.Ioi 0) (hnA : ∀ n, nA n ≤ n)
    (hρ : Tendsto (fun n => (nA n : ℝ) / n) atTop (𝓝 ρ)) (hκ : Tendsto (fun n => (kk n : ℝ) / n) atTop (𝓝 κ))
    {η : ℝ} (hη : 0 < η) :
    ∀ᶠ n in atTop, ∀ lam ∈ K,
      |logb 2 (log (V lam (nA n) (n - nA n) (kk n))) - logb 2 (log n)| < η := by
  obtain ⟨a, ha, hev⟩ := cond2_linear nA kk hρ0 hρ1 hκ0 hκ1 hK hKpos hnA hρ hκ
  obtain ⟨N₀, h⟩ := loglog_close ha hη
  filter_upwards [hev, eventually_ge_atTop N₀] with n hn hN lam hl
  refine h n hN _ (hn lam hl) ?_
  have := W21.V_le_quarter lam (nA n) (n - nA n) (kk n)
  rw [cast_add_sub (hnA n)] at this
  have : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  linarith

/-- **(c)3 under (2), first bound**: `R^λ_F(ε) ≥ log₂ log₂ n - O(log log log n)`, eventually, for every instance
`A` with `#A = n_A(n)` and every `λ ∈ K`. -/
theorem consequence2_RF (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) {K : Set ℝ}
    (hK : IsCompact K) (hKpos : K ⊆ Set.Ioi 0) (hnA : ∀ n, nA n ≤ n)
    (hρ : Tendsto (fun n => (nA n : ℝ) / n) atTop (𝓝 ρ)) (hκ : Tendsto (fun n => (kk n : ℝ) / n) atTop (𝓝 κ))
    {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ C : ℝ, ∀ᶠ n in atTop, ∀ (A : Finset (Fin n)), #A = nA n → ∀ lam (hl : lam ∈ K) (hk : kk n ≤ n),
      logb 2 (logb 2 n) - C * logb 2 (logb 2 (logb 2 n)) ≤ (RF A (hKpos hl) hk ε : ℝ) := by
  obtain ⟨a, ha, hev⟩ := cond2_linear nA kk hρ0 hρ1 hκ0 hκ1 hK hKpos hnA hρ hκ
  obtain ⟨C, N₀, h⟩ := RF_ge_of_linear_O ha hε
  refine ⟨C, ?_⟩
  filter_upwards [hev, eventually_ge_atTop N₀] with n hn hN A hA lam hl hk
  refine h A (hKpos hl) hk hN ?_
  rw [hA, card_compl_of_card hA]
  exact hn lam hl

/-- **(c)3 under (2), second bound**: `L_F^λ(n, ε) ≥ (e^{-ε} - o(1))·log₂ ln n`. -/
theorem consequence2_LF (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) {K : Set ℝ}
    (hK : IsCompact K) (hKpos : K ⊆ Set.Ioi 0) (hnA : ∀ n, nA n ≤ n)
    (hρ : Tendsto (fun n => (nA n : ℝ) / n) atTop (𝓝 ρ)) (hκ : Tendsto (fun n => (kk n : ℝ) / n) atTop (𝓝 κ))
    {ε : ℝ} (hε : 0 ≤ ε) {η : ℝ} (hη : 0 < η) :
    ∀ᶠ n in atTop, ∀ (A : Finset (Fin n)), #A = nA n → ∀ lam (hl : lam ∈ K) (hk : kk n ≤ n),
      (exp (-ε) - η) * logb 2 (log n) ≤
        LFgen (A36W.weightedTarget n (kk n) (twoW A lam) (twoW_pos A (hKpos hl)) hk)
          (A36W.weightedOracle n (kk n) (twoW A lam)) ε := by
  obtain ⟨a, ha, hev⟩ := cond2_linear nA kk hρ0 hρ1 hκ0 hκ1 hK hKpos hnA hρ hκ
  obtain ⟨N₀, h⟩ := LF_ge_of_linear ha hε hη
  filter_upwards [hev, eventually_ge_atTop N₀] with n hn hN A hA lam hl hk
  refine h A (hKpos hl) hk hN ?_
  rw [hA, card_compl_of_card hA]
  exact hn lam hl

/-- **(c)3 under (2), with (d)**: `R^λ_F(ε) > log₂ log₂ n - O_ε(1)`. -/
theorem consequence2_RF_d (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) {K : Set ℝ}
    (hK : IsCompact K) (hKpos : K ⊆ Set.Ioi 0) (hnA : ∀ n, nA n ≤ n)
    (hρ : Tendsto (fun n => (nA n : ℝ) / n) atTop (𝓝 ρ)) (hκ : Tendsto (fun n => (kk n : ℝ) / n) atTop (𝓝 κ))
    {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ C : ℝ, ∀ᶠ n in atTop, ∀ (A : Finset (Fin n)), #A = nA n → ∀ lam (hl : lam ∈ K) (hk : kk n ≤ n),
      logb 2 (logb 2 n) - C < (RF A (hKpos hl) hk ε : ℝ) := by
  obtain ⟨a, ha, hev⟩ := cond2_linear nA kk hρ0 hρ1 hκ0 hκ1 hK hKpos hnA hρ hκ
  obtain ⟨C, N₀, h⟩ := RF_gt_of_linear_d ha hε
  refine ⟨C, ?_⟩
  filter_upwards [hev, eventually_ge_atTop N₀] with n hn hN A hA lam hl hk
  refine h A (hKpos hl) hk hN ?_
  rw [hA, card_compl_of_card hA]
  exact hn lam hl

/-- **(c)3 under (2), with (d)**: every causal policy has `E τ ≥ e^{-ε} log₂ ln n - O(1)`. -/
theorem consequence2_execMean_d (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) {K : Set ℝ}
    (hK : IsCompact K) (hKpos : K ⊆ Set.Ioi 0) (hnA : ∀ n, nA n ≤ n)
    (hρ : Tendsto (fun n => (nA n : ℝ) / n) atTop (𝓝 ρ)) (hκ : Tendsto (fun n => (kk n : ℝ) / n) atTop (𝓝 κ))
    (ε : ℝ) :
    ∃ C : ℝ, ∀ᶠ n in atTop, ∀ (A : Finset (Fin n)), #A = nA n → ∀ lam (hl : lam ∈ K) (hk : kk n ≤ n),
      ∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed),
        KLx (A36W.weightedTarget n (kk n) (twoW A lam) (twoW_pos A (hKpos hl)) hk)
          (outLim (A36W.weightedOracle n (kk n) (twoW A lam)) σ) ≤ ((ε : ℝ) : WithTop ℝ) →
        ENNReal.ofReal (exp (-ε) * logb 2 (log n) - C) ≤ σ.execMean (A36W.weightedOracle n (kk n) (twoW A lam)) := by
  obtain ⟨a, ha, hev⟩ := cond2_linear nA kk hρ0 hρ1 hκ0 hκ1 hK hKpos hnA hρ hκ
  obtain ⟨C, N₀, h⟩ := execMean_ge_of_linear_d ha ε
  refine ⟨C, ?_⟩
  filter_upwards [hev, eventually_ge_atTop N₀] with n hn hN A hA lam hl hk Seed _ σ hKL
  refine h A (hKpos hl) hk hN ?_ σ hKL
  rw [hA, card_compl_of_card hA]
  exact hn lam hl

end Cond2

end A36RW.AppJ.CW3


==> anc/formal_companion/lean/src/A36RW/AppJ/CW3/CorC2.lean <==
/-
A36RW.AppJ.CW3.CorC2: Appendix J, Corollary (c), item 2 ("λ in a compact
subset of (0,∞), with interior proportions"), row J-20: Setup, Convergence (1)-(5), Conclusion, Example.

Paper: `appendix_tgenv_J6.tex` (sha256 2eed3416...), l.652-669; Lemma TG8 (l.458-474) is W16's `W16.TG8` /
`W16.TG8_exists` / `W16.TG8_unique` (count model `A36RW.AppJ.Defs`).

Definitions (the printed objects):
* `chi λ t = λt/(1-t+λt)` (`χ_λ`), `psi λ ρ t = ρχ_λ(t) + (1-ρ)t` (`ψ`), `psiN λ n_A n_B t` (`ψ_n`, with
  `psiN_eq : ψ_n = ψ` at `ρ = n_A/n`).
* `thetaB λ ρ κ` (the solution in `(0,1)` of `ψ(t) = κ`, by `Classical.epsilon`; `thetaB_spec`), `thetaA = χ_λ(θ_B)`;
  `theta_cross`, `theta_lin`: `(θ_A, θ_B)` solves the printed limiting equations; `theta_unique`: it is the only
  solution in `(0,1)^2`.  `cLim λ ρ κ = ρθ_A(1-θ_A) + (1-ρ)θ_B(1-θ_B)` (`c(λ, ρ, κ)`).
* `rhoN`, `kapN` (`n_A/n`, `k/n`); `sig2 λ n_A n_B k` (`σ_n^2` of Lemma TG8's pair at the root);
  `tg8_pair_root` / `tg8_pair_root_unique`: `θ^{(n)} = (θ_A, θ_B)(λ, n_A/n, k/n)` IS Lemma TG8's pair;
  `sig2_eq`: `σ_n^2 = n·c(λ, n_A/n, k/n)`; `V_root_ge_sig2`: `V_root ≥ σ_n^2 - σ_n` (W16's TG8).
Convergence:
* (1) `abs_psiN_sub_psi_le` (and `abs_psi_sub_psi_le`): `|ψ_n - ψ| ≤ |n_A/n - ρ| + |n_B/n - (1-ρ)|` on `[0,1]`, every
  `λ > 0`.
* (2) `hasDerivAt_psi`, `deriv_psi_ge` (`ψ' = ρλ/(1+(λ-1)t)^2 + (1-ρ) ≥ 1-ρ`), `psi_sub_ge` (the difference
  form used in (3)), `psi_zero`, `psi_one` (`ψ(0) = 0 < κ < 1 = ψ(1)`).
* (3) `abs_thetaB_sub_le` (`|θ_B' - θ_B| ≤ (‖ψ' - ψ‖_∞ + |κ' - κ|)/(1-ρ)`, every `λ > 0`), `thetaB_conv_unif`
  (`θ_B^{(n)} → θ_B` uniformly in ALL `λ > 0`).
* (4) `hasDerivAt_chi` (`χ_λ' = λ/(1+(λ-1)t)^2`), `deriv_chi_le` (`≤ max(λ,1/λ)` on `[0,1]`), `abs_chi_sub_le`,
  `abs_thetaA_sub_le`, `exists_bound_max_inv` (`max_K max(λ,1/λ) < ∞`), `thetaA_conv_unif` (uniform on `K`).
* (5) `abs_cLim_sub_le`, `sig2_div_conv_unif` (`σ_n^2/n → c` uniformly on `K`, `TendstoUniformlyOn`),
  `continuousOn_cLim` (continuity in `λ` on `(0,∞)`, via `continuousAt_thetaB` and the root lemma
  `root_tendsto`), `exists_min_cLim` (`min_K c` is attained and `> 0`), `cLim_pos`.
* Conclusion: **`corC2_conclusion`**: for every `ε > 0`, eventually in `n`, `V_root ≥ (c(λ,ρ,κ) - ε)·n` for every
  `λ ∈ K` (the printed `(c - o(1))·n`, uniformly over `K`).
* Example: `example_theta`, `example_cLim`, `example_root` (`n_A = n_B = k`: `θ_A = √λ/(1+√λ)`,
  `σ^2 = n√λ/(1+√λ)^2`).
Setting of the asymptotic statements: sequences `n_A(n) ≤ n`, `k(n)` with `n_A/n → ρ ∈ [0,1)` (the printed
`ρ ∈ (0,1)`; `ρ > 0` is used only for `continuousOn_cLim`/`exists_min_cLim`) and `k/n → κ ∈ (0,1)`; the root at size
`n` is `(n_A(n), n - n_A(n), k(n))`.  Not formalized (a non-claim): "the `o(1)` can be as slow as the convergence
of the proportions, so `cn - O(√n)` is not claimed".
-/
import A36RW.AppJ.Main

set_option autoImplicit false

namespace A36RW.AppJ.CW3

open Finset Filter Topology

/-! ## §1 The maps `χ_λ` and `ψ` -/

/-- `χ_λ(t) = λt/(1-t+λt)` (Corollary (c)2, Convergence (4)). -/
noncomputable def chi (lam t : ℝ) : ℝ := lam * t / (1 - t + lam * t)

/-- `ψ(t) = ρ·χ_λ(t) + (1-ρ)·t` (the limit map of Convergence; `ψ_n` is `psi λ (n_A/n)`). -/
noncomputable def psi (lam ρ t : ℝ) : ℝ := ρ * chi lam t + (1 - ρ) * t

section Basic

variable {lam : ℝ}

theorem den_pos (hlam : 0 < lam) {t : ℝ} (h0 : 0 ≤ t) (h1 : t ≤ 1) : 0 < 1 - t + lam * t :=
  W16.w16_den_pos hlam h0 h1

/-- The denominator lies between `min 1 λ` and `max 1 λ` on `[0,1]`. -/
theorem den_ge_min (_hlam : 0 < lam) {t : ℝ} (h0 : 0 ≤ t) (h1 : t ≤ 1) : min 1 lam ≤ 1 - t + lam * t := by
  rcases le_total lam 1 with h | h
  · rw [min_eq_right h]; nlinarith
  · rw [min_eq_left h]; nlinarith

theorem chi_zero (lam : ℝ) : chi lam 0 = 0 := by simp [chi]

theorem chi_one (hlam : 0 < lam) : chi lam 1 = 1 := by
  unfold chi; rw [div_eq_one_iff_eq (by linarith)]; ring

theorem chi_nonneg (hlam : 0 < lam) {t : ℝ} (h0 : 0 ≤ t) (h1 : t ≤ 1) : 0 ≤ chi lam t :=
  div_nonneg (mul_nonneg hlam.le h0) (den_pos hlam h0 h1).le

theorem chi_le_one (hlam : 0 < lam) {t : ℝ} (h0 : 0 ≤ t) (h1 : t ≤ 1) : chi lam t ≤ 1 := by
  unfold chi; rw [div_le_one (den_pos hlam h0 h1)]; linarith

theorem one_sub_chi (hlam : 0 < lam) {t : ℝ} (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    1 - chi lam t = (1 - t) / (1 - t + lam * t) := by
  have hD := den_pos hlam h0 h1
  unfold chi; field_simp; ring

/-- `χ_λ(x) - χ_λ(y) = λ(x-y)/(D(x)D(y))`. -/
theorem chi_sub (hlam : 0 < lam) {x y : ℝ} (hx0 : 0 ≤ x) (hx1 : x ≤ 1) (hy0 : 0 ≤ y) (hy1 : y ≤ 1) :
    chi lam x - chi lam y = lam * (x - y) / ((1 - x + lam * x) * (1 - y + lam * y)) := by
  have hDx := den_pos hlam hx0 hx1
  have hDy := den_pos hlam hy0 hy1
  unfold chi; field_simp; ring

theorem chi_strictMonoOn (hlam : 0 < lam) : StrictMonoOn (chi lam) (Set.Icc 0 1) := by
  intro x hx y hy hxy
  have h := chi_sub hlam hy.1 hy.2 hx.1 hx.2
  have hDx := den_pos hlam hx.1 hx.2
  have hDy := den_pos hlam hy.1 hy.2
  have : 0 < lam * (y - x) / ((1 - y + lam * y) * (1 - x + lam * x)) := by
    apply div_pos (mul_pos hlam (by linarith)) (mul_pos hDy hDx)
  linarith

/-- **`χ_λ` is `max(λ, 1/λ)`-Lipschitz on `[0,1]`** (Convergence (4)). -/
theorem abs_chi_sub_le (hlam : 0 < lam) {x y : ℝ} (hx0 : 0 ≤ x) (hx1 : x ≤ 1) (hy0 : 0 ≤ y) (hy1 : y ≤ 1) :
    |chi lam x - chi lam y| ≤ max lam lam⁻¹ * |x - y| := by
  rw [chi_sub hlam hx0 hx1 hy0 hy1, abs_div, abs_mul, abs_of_pos hlam]
  have hDx := den_pos hlam hx0 hx1
  have hDy := den_pos hlam hy0 hy1
  have hmx := den_ge_min hlam hx0 hx1
  have hmy := den_ge_min hlam hy0 hy1
  rw [abs_of_pos (mul_pos hDx hDy), div_le_iff₀ (mul_pos hDx hDy)]
  have hm0 : 0 < min 1 lam := lt_min one_pos hlam
  have hprod : min 1 lam * min 1 lam ≤ (1 - x + lam * x) * (1 - y + lam * y) :=
    mul_le_mul hmx hmy hm0.le hDx.le
  have key : lam ≤ max lam lam⁻¹ * (min 1 lam * min 1 lam) := by
    rcases le_total lam 1 with h | h
    · have hi : 1 ≤ lam⁻¹ := by rw [le_inv_comm₀ one_pos hlam, inv_one]; exact h
      rw [min_eq_right h, max_eq_right (by linarith)]
      field_simp
      exact le_refl _
    · have hi : lam⁻¹ ≤ 1 := by rw [inv_le_comm₀ hlam one_pos, inv_one]; exact h
      rw [min_eq_left h, max_eq_left (by linarith)]
      linarith
  have habs : 0 ≤ |x - y| := abs_nonneg _
  have hmax : 0 ≤ max lam lam⁻¹ := le_max_of_le_left hlam.le
  calc lam * |x - y| ≤ (max lam lam⁻¹ * (min 1 lam * min 1 lam)) * |x - y| :=
        mul_le_mul_of_nonneg_right key habs
    _ ≤ (max lam lam⁻¹ * ((1 - x + lam * x) * (1 - y + lam * y))) * |x - y| := by
        apply mul_le_mul_of_nonneg_right _ habs
        exact mul_le_mul_of_nonneg_left hprod hmax
    _ = max lam lam⁻¹ * |x - y| * ((1 - x + lam * x) * (1 - y + lam * y)) := by ring

/-- **`χ_λ'(t) = λ/(1+(λ-1)t)^2`** (Convergence (4)). -/
theorem hasDerivAt_chi (hlam : 0 < lam) {t : ℝ} (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    HasDerivAt (chi lam) (lam / (1 + (lam - 1) * t) ^ 2) t := by
  have hD := den_pos hlam h0 h1
  have hnum : HasDerivAt (fun x => lam * x) lam t := by
    have := (hasDerivAt_id' t).const_mul lam
    exact this.congr_deriv (by ring)
  have hden : HasDerivAt (fun x => 1 - x + lam * x) (lam - 1) t := by
    have := ((hasDerivAt_id' t).const_sub 1).add ((hasDerivAt_id' t).const_mul lam)
    exact this.congr_deriv (by ring)
  have := hnum.div hden hD.ne'
  refine this.congr_deriv ?_
  have e : 1 - t + lam * t = 1 + (lam - 1) * t := by ring
  rw [e]
  have hD' : 0 < 1 + (lam - 1) * t := by linarith
  field_simp
  ring

/-- **`χ_λ' ≤ max(λ, 1/λ)` on `[0,1]`**. -/
theorem deriv_chi_le (hlam : 0 < lam) {t : ℝ} (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    lam / (1 + (lam - 1) * t) ^ 2 ≤ max lam lam⁻¹ := by
  have hm := den_ge_min hlam h0 h1
  have e : 1 - t + lam * t = 1 + (lam - 1) * t := by ring
  rw [e] at hm
  have hm0 : 0 < min 1 lam := lt_min one_pos hlam
  have hsq : (min 1 lam) ^ 2 ≤ (1 + (lam - 1) * t) ^ 2 := pow_le_pow_left₀ hm0.le hm 2
  have hpos : 0 < (1 + (lam - 1) * t) ^ 2 := pow_pos (lt_of_lt_of_le hm0 hm) 2
  rw [div_le_iff₀ hpos]
  rcases le_total lam 1 with h | h
  · rw [min_eq_right h] at hsq
    have hi : 1 ≤ lam⁻¹ := by rw [le_inv_comm₀ one_pos hlam, inv_one]; exact h
    rw [max_eq_right (by linarith)]
    have : lam = lam⁻¹ * lam ^ 2 := by field_simp
    calc lam = lam⁻¹ * lam ^ 2 := this
      _ ≤ lam⁻¹ * (1 + (lam - 1) * t) ^ 2 := mul_le_mul_of_nonneg_left hsq (inv_nonneg.2 hlam.le)
  · rw [min_eq_left h] at hsq
    have hi : lam⁻¹ ≤ 1 := by rw [inv_le_comm₀ hlam one_pos, inv_one]; exact h
    rw [max_eq_left (by linarith)]
    nlinarith

theorem continuousOn_chi (hlam : 0 < lam) : ContinuousOn (chi lam) (Set.Icc 0 1) := by
  apply ContinuousOn.div (by fun_prop) (by fun_prop)
  intro t ht
  exact (den_pos hlam ht.1 ht.2).ne'

theorem psi_zero (lam ρ : ℝ) : psi lam ρ 0 = 0 := by simp [psi, chi_zero]

theorem psi_one (hlam : 0 < lam) (ρ : ℝ) : psi lam ρ 1 = 1 := by simp [psi, chi_one hlam]

theorem continuousOn_psi (hlam : 0 < lam) (ρ : ℝ) : ContinuousOn (psi lam ρ) (Set.Icc 0 1) :=
  (continuousOn_const.mul (continuousOn_chi hlam)).add (continuousOn_const.mul continuousOn_id)

/-- **Convergence (2)**: `ψ(x) - ψ(y) ≥ (1-ρ)(x-y)` for `0 ≤ y ≤ x ≤ 1` (`ψ' ≥ 1 - ρ`). -/
theorem psi_sub_ge (hlam : 0 < lam) {ρ : ℝ} (hρ0 : 0 ≤ ρ) {x y : ℝ} (hy0 : 0 ≤ y) (hyx : y ≤ x)
    (hx1 : x ≤ 1) : (1 - ρ) * (x - y) ≤ psi lam ρ x - psi lam ρ y := by
  have hm : chi lam y ≤ chi lam x :=
    (chi_strictMonoOn hlam).monotoneOn ⟨hy0, by linarith⟩ ⟨by linarith, hx1⟩ hyx
  unfold psi
  nlinarith [mul_le_mul_of_nonneg_left hm hρ0]

/-- **Convergence (2)**, derivative form: `ψ'(t) = ρλ/(1+(λ-1)t)^2 + (1-ρ) ≥ 1-ρ`. -/
theorem hasDerivAt_psi (hlam : 0 < lam) (ρ : ℝ) {t : ℝ} (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    HasDerivAt (psi lam ρ) (ρ * (lam / (1 + (lam - 1) * t) ^ 2) + (1 - ρ)) t := by
  have h := ((hasDerivAt_chi hlam h0 h1).const_mul ρ).add ((hasDerivAt_id' t).const_mul (1 - ρ))
  have e : psi lam ρ = fun y => ρ * chi lam y + (1 - ρ) * y := rfl
  rw [e]
  exact h.congr_deriv (by ring)

theorem deriv_psi_ge (hlam : 0 < lam) {ρ : ℝ} (hρ0 : 0 ≤ ρ) (t : ℝ) :
    1 - ρ ≤ ρ * (lam / (1 + (lam - 1) * t) ^ 2) + (1 - ρ) := by
  have : 0 ≤ ρ * (lam / (1 + (lam - 1) * t) ^ 2) := mul_nonneg hρ0 (div_nonneg hlam.le (sq_nonneg _))
  linarith

theorem psi_strictMonoOn (hlam : 0 < lam) {ρ : ℝ} (hρ0 : 0 ≤ ρ) (hρ1 : ρ ≤ 1) :
    StrictMonoOn (psi lam ρ) (Set.Icc 0 1) := by
  intro x hx y hy hxy
  have hc := chi_strictMonoOn hlam hx hy hxy
  unfold psi
  rcases eq_or_lt_of_le hρ1 with h | h
  · subst h; linarith
  · nlinarith [mul_le_mul_of_nonneg_left hc.le hρ0]

end Basic


/-! ## §2 The limiting pair `θ(λ, ρ, κ)` and `c(λ, ρ, κ)` -/

/-- `θ_B(λ, ρ, κ)`: the solution in `(0,1)` of `ψ(t) = κ` (the limiting equations with `θ_A = χ_λ(θ_B)`). -/
noncomputable def thetaB (lam ρ κ : ℝ) : ℝ :=
  Classical.epsilon (fun t : ℝ => 0 < t ∧ t < 1 ∧ psi lam ρ t = κ)

/-- `θ_A(λ, ρ, κ) = χ_λ(θ_B)`. -/
noncomputable def thetaA (lam ρ κ : ℝ) : ℝ := chi lam (thetaB lam ρ κ)

/-- `c(λ, ρ, κ) = ρ θ_A(1-θ_A) + (1-ρ) θ_B(1-θ_B)`. -/
noncomputable def cLim (lam ρ κ : ℝ) : ℝ :=
  ρ * thetaA lam ρ κ * (1 - thetaA lam ρ κ) + (1 - ρ) * thetaB lam ρ κ * (1 - thetaB lam ρ κ)

section Theta

variable {lam ρ κ : ℝ}

theorem exists_psi_eq (hlam : 0 < lam) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    ∃ t : ℝ, 0 < t ∧ t < 1 ∧ psi lam ρ t = κ := by
  have hmem : κ ∈ Set.Ioo (psi lam ρ 0) (psi lam ρ 1) := by
    rw [psi_zero, psi_one hlam]; exact ⟨hκ0, hκ1⟩
  obtain ⟨t, ht, hft⟩ := intermediate_value_Ioo zero_le_one (continuousOn_psi hlam ρ) hmem
  exact ⟨t, ht.1, ht.2, hft⟩

theorem thetaB_spec (hlam : 0 < lam) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    0 < thetaB lam ρ κ ∧ thetaB lam ρ κ < 1 ∧ psi lam ρ (thetaB lam ρ κ) = κ :=
  Classical.epsilon_spec (exists_psi_eq hlam hκ0 hκ1)

theorem thetaB_mem (hlam : 0 < lam) (hκ0 : 0 < κ) (hκ1 : κ < 1) : thetaB lam ρ κ ∈ Set.Icc 0 1 :=
  ⟨(thetaB_spec hlam hκ0 hκ1).1.le, (thetaB_spec hlam hκ0 hκ1).2.1.le⟩

theorem thetaA_pos (hlam : 0 < lam) (hκ0 : 0 < κ) (hκ1 : κ < 1) : 0 < thetaA lam ρ κ := by
  obtain ⟨h0, h1, -⟩ := thetaB_spec (ρ := ρ) hlam hκ0 hκ1
  exact div_pos (mul_pos hlam h0) (den_pos hlam h0.le h1.le)

theorem thetaA_lt_one (hlam : 0 < lam) (hκ0 : 0 < κ) (hκ1 : κ < 1) : thetaA lam ρ κ < 1 := by
  obtain ⟨h0, h1, -⟩ := thetaB_spec (ρ := ρ) hlam hκ0 hκ1
  unfold thetaA chi
  rw [div_lt_one (den_pos hlam h0.le h1.le)]; linarith

/-- **The limiting equations**, part 1: `θ_A(1-θ_B)/((1-θ_A)θ_B) = λ`. -/
theorem theta_cross (hlam : 0 < lam) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    thetaA lam ρ κ * (1 - thetaB lam ρ κ) / ((1 - thetaA lam ρ κ) * thetaB lam ρ κ) = lam := by
  obtain ⟨h0, h1, -⟩ := thetaB_spec (ρ := ρ) hlam hκ0 hκ1
  have hD := den_pos hlam h0.le h1.le
  unfold thetaA
  rw [one_sub_chi hlam h0.le h1.le]
  unfold chi
  have h1' : 0 < 1 - thetaB lam ρ κ := by linarith
  field_simp

/-- **The limiting equations**, part 2: `ρθ_A + (1-ρ)θ_B = κ`. -/
theorem theta_lin (hlam : 0 < lam) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    ρ * thetaA lam ρ κ + (1 - ρ) * thetaB lam ρ κ = κ :=
  (thetaB_spec hlam hκ0 hκ1).2.2

/-- Solving the cross ratio for `θ_A`: `a = χ_λ(b)`. -/
theorem eq_chi_of_cross (hlam : 0 < lam) {a b : ℝ} (_ha0 : 0 < a) (ha1 : a < 1) (hb0 : 0 < b) (hb1 : b < 1)
    (h : a * (1 - b) / ((1 - a) * b) = lam) : a = chi lam b := by
  have hD := den_pos hlam hb0.le hb1.le
  rw [div_eq_iff (mul_ne_zero (sub_pos.mpr ha1).ne' hb0.ne')] at h
  unfold chi
  rw [eq_div_iff hD.ne']
  linarith

/-- **Uniqueness**: every pair in `(0,1)^2` solving the limiting equations is `(θ_A, θ_B)` (`0 ≤ ρ ≤ 1`). -/
theorem theta_unique (hlam : 0 < lam) (hρ0 : 0 ≤ ρ) (hρ1 : ρ ≤ 1) (hκ0 : 0 < κ) (hκ1 : κ < 1)
    {a b : ℝ} (ha0 : 0 < a) (ha1 : a < 1) (hb0 : 0 < b) (hb1 : b < 1)
    (hcr : a * (1 - b) / ((1 - a) * b) = lam) (hlin : ρ * a + (1 - ρ) * b = κ) :
    a = thetaA lam ρ κ ∧ b = thetaB lam ρ κ := by
  have ha := eq_chi_of_cross hlam ha0 ha1 hb0 hb1 hcr
  obtain ⟨t0, t1, ht⟩ := thetaB_spec (ρ := ρ) hlam hκ0 hκ1
  have hpb : psi lam ρ b = κ := by unfold psi; rw [← ha]; exact hlin
  have hb : b = thetaB lam ρ κ :=
    (psi_strictMonoOn hlam hρ0 hρ1).injOn ⟨hb0.le, hb1.le⟩ ⟨t0.le, t1.le⟩ (hpb.trans ht.symm)
  exact ⟨by rw [ha, hb]; rfl, hb⟩

theorem cLim_pos (hlam : 0 < lam) (hρ0 : 0 ≤ ρ) (hρ1 : ρ ≤ 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    0 < cLim lam ρ κ := by
  have hA0 := thetaA_pos (ρ := ρ) hlam hκ0 hκ1
  have hA1 := thetaA_lt_one (ρ := ρ) hlam hκ0 hκ1
  obtain ⟨hB0, hB1, -⟩ := thetaB_spec (ρ := ρ) hlam hκ0 hκ1
  unfold cLim
  rcases eq_or_lt_of_le hρ1 with h | h
  · subst h
    have : 0 < thetaA lam 1 κ * (1 - thetaA lam 1 κ) := mul_pos hA0 (by linarith)
    nlinarith
  · have h1 : 0 < (1 - ρ) * thetaB lam ρ κ * (1 - thetaB lam ρ κ) :=
      mul_pos (mul_pos (by linarith) hB0) (by linarith)
    have h2 : 0 ≤ ρ * thetaA lam ρ κ * (1 - thetaA lam ρ κ) :=
      mul_nonneg (mul_nonneg hρ0 hA0.le) (by linarith)
    linarith

end Theta

/-! ## §3 A root lemma: monotone roots move with their equations -/

/-- If `f_i` is strictly increasing on `[0,1]` with `f_i(θ_i) = κ`, and eventually `f_i(t) < κ` for each
`t ∈ [0, θ₀)` and `κ < f_i(t)` for each `t ∈ (θ₀, 1]`, then `θ_i → θ₀` (`θ₀ ∈ [0,1]`). -/
theorem root_tendsto {ι : Type*} {l : Filter ι} {f : ι → ℝ → ℝ} {θ : ι → ℝ} {κ θ₀ : ℝ}
    (hθ₀ : θ₀ ∈ Set.Icc 0 1)
    (hmono : ∀ᶠ i in l, StrictMonoOn (f i) (Set.Icc 0 1)) (hθ : ∀ᶠ i in l, θ i ∈ Set.Icc 0 1)
    (hf : ∀ᶠ i in l, f i (θ i) = κ)
    (hlo : ∀ t ∈ Set.Ico 0 θ₀, ∀ᶠ i in l, f i t < κ)
    (hhi : ∀ t ∈ Set.Ioc θ₀ 1, ∀ᶠ i in l, κ < f i t) : Tendsto θ l (𝓝 θ₀) := by
  rw [tendsto_order]
  constructor
  · intro a ha
    rcases lt_or_ge a 0 with h0 | h0
    · filter_upwards [hθ] with i hi
      exact lt_of_lt_of_le h0 hi.1
    · filter_upwards [hmono, hθ, hf, hlo a ⟨h0, ha⟩] with i hm hi hfi hlt
      by_contra hc
      have hc' : θ i ≤ a := not_lt.1 hc
      have ha1 : a ≤ 1 := le_trans ha.le hθ₀.2
      have := hm.monotoneOn hi ⟨h0, ha1⟩ hc'
      linarith
  · intro b hb
    rcases lt_or_ge 1 b with h1 | h1
    · filter_upwards [hθ] with i hi
      exact lt_of_le_of_lt hi.2 h1
    · filter_upwards [hmono, hθ, hf, hhi b ⟨hb, h1⟩] with i hm hi hfi hgt
      by_contra hc
      have hc' : b ≤ θ i := not_lt.1 hc
      have hb0 : 0 ≤ b := le_trans hθ₀.1 hb.le
      have := hm.monotoneOn ⟨hb0, h1⟩ hi hc'
      linarith

/-! ## §4 Continuity in `λ`; `min_K c > 0` -/

section Cont

variable {ρ κ : ℝ}

theorem continuousAt_psi_lam {lam₀ t : ℝ} (hlam₀ : 0 < lam₀) (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    ContinuousAt (fun lam => psi lam ρ t) lam₀ := by
  unfold psi chi
  apply ContinuousAt.add _ continuousAt_const
  apply ContinuousAt.mul continuousAt_const
  exact ContinuousAt.div (by fun_prop) (by fun_prop) (den_pos hlam₀ h0 h1).ne'

/-- `θ_A = (κ - (1-ρ)θ_B)/ρ` (`ρ > 0`), from the second limiting equation. -/
theorem thetaA_eq_affine {lam : ℝ} (hlam : 0 < lam) (hρ0 : 0 < ρ) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    thetaA lam ρ κ = (κ - (1 - ρ) * thetaB lam ρ κ) / ρ := by
  have h := theta_lin (ρ := ρ) hlam hκ0 hκ1
  rw [eq_div_iff hρ0.ne']
  linarith

theorem continuousAt_thetaB {lam₀ : ℝ} (hlam₀ : 0 < lam₀) (hρ0 : 0 ≤ ρ) (hρ1 : ρ ≤ 1) (hκ0 : 0 < κ)
    (hκ1 : κ < 1) : ContinuousAt (fun lam => thetaB lam ρ κ) lam₀ := by
  obtain ⟨h0, h1, hψ⟩ := thetaB_spec (ρ := ρ) hlam₀ hκ0 hκ1
  have hpos : ∀ᶠ lam in 𝓝 lam₀, 0 < lam := lt_mem_nhds hlam₀
  refine root_tendsto (f := fun lam t => psi lam ρ t) (κ := κ) ⟨h0.le, h1.le⟩ ?_ ?_ ?_ ?_ ?_
  · filter_upwards [hpos] with lam hl
    exact psi_strictMonoOn hl hρ0 hρ1
  · filter_upwards [hpos] with lam hl
    exact thetaB_mem hl hκ0 hκ1
  · filter_upwards [hpos] with lam hl
    exact (thetaB_spec hl hκ0 hκ1).2.2
  · intro t ht
    have hlt : psi lam₀ ρ t < κ := by
      rw [← hψ]
      exact psi_strictMonoOn hlam₀ hρ0 hρ1 ⟨ht.1, by linarith [ht.2]⟩ ⟨h0.le, h1.le⟩ ht.2
    exact (continuousAt_psi_lam hlam₀ ht.1 (by linarith [ht.2])).eventually_lt continuousAt_const hlt
  · intro t ht
    have hgt : κ < psi lam₀ ρ t := by
      rw [← hψ]
      exact psi_strictMonoOn hlam₀ hρ0 hρ1 ⟨h0.le, h1.le⟩ ⟨by linarith [ht.1], ht.2⟩ ht.1
    exact continuousAt_const.eventually_lt (continuousAt_psi_lam hlam₀ (by linarith [ht.1]) ht.2) hgt

theorem continuousOn_thetaB (hρ0 : 0 ≤ ρ) (hρ1 : ρ ≤ 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    ContinuousOn (fun lam => thetaB lam ρ κ) (Set.Ioi 0) :=
  fun _ hl => (continuousAt_thetaB hl hρ0 hρ1 hκ0 hκ1).continuousWithinAt

theorem continuousOn_thetaA (hρ0 : 0 < ρ) (hρ1 : ρ ≤ 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    ContinuousOn (fun lam => thetaA lam ρ κ) (Set.Ioi 0) := by
  have h : ContinuousOn (fun lam => (κ - (1 - ρ) * thetaB lam ρ κ) / ρ) (Set.Ioi 0) :=
    ((continuousOn_const.sub (continuousOn_const.mul (continuousOn_thetaB hρ0.le hρ1 hκ0 hκ1))).div_const ρ)
  exact h.congr fun lam hl => thetaA_eq_affine hl hρ0 hκ0 hκ1

/-- `λ ↦ c(λ, ρ, κ)` is continuous on `(0, ∞)`. -/
theorem continuousOn_cLim (hρ0 : 0 < ρ) (hρ1 : ρ ≤ 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    ContinuousOn (fun lam => cLim lam ρ κ) (Set.Ioi 0) := by
  have hA := continuousOn_thetaA hρ0 hρ1 hκ0 hκ1
  have hB := continuousOn_thetaB hρ0.le hρ1 hκ0 hκ1
  unfold cLim
  exact ((continuousOn_const.mul hA).mul (continuousOn_const.sub hA)).add
    ((continuousOn_const.mul hB).mul (continuousOn_const.sub hB))

/-- **Convergence (5), second half: `min_K c > 0`** — on a nonempty compact `K ⊆ (0, ∞)` the minimum of
`c(·, ρ, κ)` is attained and is positive. -/
theorem exists_min_cLim (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) {K : Set ℝ}
    (hK : IsCompact K) (hKpos : K ⊆ Set.Ioi 0) (hne : K.Nonempty) :
    ∃ lam₀ ∈ K, IsMinOn (fun lam => cLim lam ρ κ) K lam₀ ∧ 0 < cLim lam₀ ρ κ := by
  obtain ⟨lam₀, hmem, hmin⟩ :=
    hK.exists_isMinOn hne ((continuousOn_cLim hρ0 hρ1.le hκ0 hκ1).mono hKpos)
  exact ⟨lam₀, hmem, hmin, cLim_pos (hKpos hmem) hρ0.le hρ1.le hκ0 hκ1⟩

end Cont

/-! ## §5 The root of the instance: Lemma TG8's pair and `σ_n^2` -/

/-- `ψ_n(t) = (n_A/n)·χ_λ(t) + (n_B/n)·t` (printed, `n = n_A + n_B`). -/
noncomputable def psiN (lam : ℝ) (nA nB : ℕ) (t : ℝ) : ℝ :=
  (nA : ℝ) / ((nA : ℝ) + nB) * chi lam t + (nB : ℝ) / ((nA : ℝ) + nB) * t

/-- The proportions of the instance: `ρ_n = n_A/n`, `κ_n = k/n`. -/
noncomputable def rhoN (nA nB : ℕ) : ℝ := (nA : ℝ) / ((nA : ℝ) + nB)
noncomputable def kapN (nA nB k : ℕ) : ℝ := (k : ℝ) / ((nA : ℝ) + nB)

/-- `σ_n^2 = n_A θ_A(1-θ_A) + n_B θ_B(1-θ_B)` for Lemma TG8's pair `θ^{(n)}` at the root. -/
noncomputable def sig2 (lam : ℝ) (nA nB k : ℕ) : ℝ :=
  (nA : ℝ) * thetaA lam (rhoN nA nB) (kapN nA nB k) * (1 - thetaA lam (rhoN nA nB) (kapN nA nB k)) +
    (nB : ℝ) * thetaB lam (rhoN nA nB) (kapN nA nB k) * (1 - thetaB lam (rhoN nA nB) (kapN nA nB k))

section Root

variable {lam : ℝ} {nA nB k : ℕ}

theorem psiN_eq (h : 1 ≤ nA + nB) (lam t : ℝ) : psiN lam nA nB t = psi lam (rhoN nA nB) t := by
  have hn : (0 : ℝ) < (nA : ℝ) + nB := by exact_mod_cast (show 0 < nA + nB by omega)
  unfold psiN psi rhoN
  congr 1
  field_simp
  ring

theorem rhoN_mem (h : 1 ≤ nA + nB) : 0 ≤ rhoN nA nB ∧ rhoN nA nB ≤ 1 := by
  have hn : (0 : ℝ) < (nA : ℝ) + nB := by exact_mod_cast (show 0 < nA + nB by omega)
  unfold rhoN
  exact ⟨by positivity, by rw [div_le_one hn]; linarith [Nat.cast_nonneg (α := ℝ) nB]⟩

theorem kapN_mem (hk0 : 0 < k) (hkn : k < nA + nB) : 0 < kapN nA nB k ∧ kapN nA nB k < 1 := by
  have hn : (0 : ℝ) < (nA : ℝ) + nB := by exact_mod_cast (show 0 < nA + nB by omega)
  unfold kapN
  refine ⟨div_pos (by exact_mod_cast hk0) hn, ?_⟩
  rw [div_lt_one hn]
  exact_mod_cast hkn

/-- **`θ^{(n)}` is Lemma TG8's pair at the root**: it lies in `(0,1)^2`, has cross ratio `λ` and
`n_A θ_A + n_B θ_B = k`; and it is the only such pair. -/
theorem tg8_pair_root (hlam : 0 < lam) (hk0 : 0 < k) (hkn : k < nA + nB) :
    0 < thetaA lam (rhoN nA nB) (kapN nA nB k) ∧ thetaA lam (rhoN nA nB) (kapN nA nB k) < 1 ∧
    0 < thetaB lam (rhoN nA nB) (kapN nA nB k) ∧ thetaB lam (rhoN nA nB) (kapN nA nB k) < 1 ∧
    thetaA lam (rhoN nA nB) (kapN nA nB k) * (1 - thetaB lam (rhoN nA nB) (kapN nA nB k)) /
      ((1 - thetaA lam (rhoN nA nB) (kapN nA nB k)) * thetaB lam (rhoN nA nB) (kapN nA nB k)) = lam ∧
    (nA : ℝ) * thetaA lam (rhoN nA nB) (kapN nA nB k) + (nB : ℝ) * thetaB lam (rhoN nA nB) (kapN nA nB k)
      = k := by
  obtain ⟨hκ0, hκ1⟩ := kapN_mem hk0 hkn
  obtain ⟨hB0, hB1, -⟩ := thetaB_spec (ρ := rhoN nA nB) hlam hκ0 hκ1
  refine ⟨thetaA_pos hlam hκ0 hκ1, thetaA_lt_one hlam hκ0 hκ1, hB0, hB1, theta_cross hlam hκ0 hκ1, ?_⟩
  have hl := theta_lin (ρ := rhoN nA nB) hlam hκ0 hκ1
  have hn : (0 : ℝ) < (nA : ℝ) + nB := by exact_mod_cast (show 0 < nA + nB by omega)
  unfold rhoN kapN at hl ⊢
  have e : (1 : ℝ) - (nA : ℝ) / ((nA : ℝ) + nB) = (nB : ℝ) / ((nA : ℝ) + nB) := by field_simp; ring
  rw [e] at hl
  field_simp at hl
  linarith

theorem tg8_pair_root_unique (hlam : 0 < lam) (hk0 : 0 < k) (hkn : k < nA + nB) {a b : ℝ}
    (ha0 : 0 < a) (ha1 : a < 1) (hb0 : 0 < b) (hb1 : b < 1) (hcr : a * (1 - b) / ((1 - a) * b) = lam)
    (hm : (nA : ℝ) * a + (nB : ℝ) * b = k) :
    a = thetaA lam (rhoN nA nB) (kapN nA nB k) ∧ b = thetaB lam (rhoN nA nB) (kapN nA nB k) := by
  obtain ⟨p0, p1, q0, q1, pcr, pm⟩ := tg8_pair_root hlam hk0 hkn
  exact W16.TG8_unique hlam (by omega) ha0 ha1 hb0 hb1 p0 p1 q0 q1 hcr hm pcr pm

/-- `σ_n^2 = n·c(λ, n_A/n, k/n)`. -/
theorem sig2_eq (h : 1 ≤ nA + nB) :
    sig2 lam nA nB k = ((nA : ℝ) + nB) * cLim lam (rhoN nA nB) (kapN nA nB k) := by
  have hn : (0 : ℝ) < (nA : ℝ) + nB := by exact_mod_cast (show 0 < nA + nB by omega)
  unfold sig2 cLim
  have e : (1 : ℝ) - rhoN nA nB = (nB : ℝ) / ((nA : ℝ) + nB) := by unfold rhoN; field_simp; ring
  rw [e]
  unfold rhoN
  field_simp

theorem sig2_nonneg (hlam : 0 < lam) (hk0 : 0 < k) (hkn : k < nA + nB) : 0 ≤ sig2 lam nA nB k := by
  obtain ⟨p0, p1, q0, q1, -, -⟩ := tg8_pair_root hlam hk0 hkn
  unfold sig2
  have h1 := mul_nonneg (mul_nonneg (Nat.cast_nonneg (α := ℝ) nA) p0.le) (sub_nonneg.2 p1.le)
  have h2 := mul_nonneg (mul_nonneg (Nat.cast_nonneg (α := ℝ) nB) q0.le) (sub_nonneg.2 q1.le)
  linarith

theorem sig2_le_quarter (lam : ℝ) (nA nB k : ℕ) :
    sig2 lam nA nB k ≤ ((nA : ℝ) + nB) / 4 := by
  unfold sig2
  have h1 : ∀ a : ℝ, a * (1 - a) ≤ 1 / 4 := fun a => by nlinarith [sq_nonneg (a - 1 / 2)]
  have hA := mul_le_mul_of_nonneg_left (h1 (thetaA lam (rhoN nA nB) (kapN nA nB k))) (Nat.cast_nonneg (α := ℝ) nA)
  have hB := mul_le_mul_of_nonneg_left (h1 (thetaB lam (rhoN nA nB) (kapN nA nB k))) (Nat.cast_nonneg (α := ℝ) nB)
  nlinarith

/-- **Conclusion, finite form (Lemma TG8 at the root)**: `V_root ≥ σ_n^2 - σ_n`. -/
theorem V_root_ge_sig2 (hlam : 0 < lam) (hk0 : 0 < k) (hkn : k < nA + nB) :
    sig2 lam nA nB k - Real.sqrt (sig2 lam nA nB k) ≤ V lam nA nB k := by
  obtain ⟨p0, p1, q0, q1, pcr, pm⟩ := tg8_pair_root hlam hk0 hkn
  have h := (W16.TG8 hlam p0 p1 q0 q1 pcr pm).2
  unfold sig2
  exact h

end Root

/-! ## §6 Convergence (1)–(5) as inequalities, uniform in `λ` -/

section Conv

variable {lam : ℝ}

/-- **Convergence (1)**: `|ψ_n - ψ| ≤ |n_A/n - ρ| + |n_B/n - (1-ρ)|` on `[0,1]`, for every `λ > 0`. -/
theorem abs_psiN_sub_psi_le (hlam : 0 < lam) {nA nB : ℕ} (ρ : ℝ) {t : ℝ} (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    |psiN lam nA nB t - psi lam ρ t| ≤
      |(nA : ℝ) / ((nA : ℝ) + nB) - ρ| + |(nB : ℝ) / ((nA : ℝ) + nB) - (1 - ρ)| := by
  have hc0 := chi_nonneg hlam h0 h1
  have hc1 := chi_le_one hlam h0 h1
  have e : psiN lam nA nB t - psi lam ρ t =
      ((nA : ℝ) / ((nA : ℝ) + nB) - ρ) * chi lam t + ((nB : ℝ) / ((nA : ℝ) + nB) - (1 - ρ)) * t := by
    unfold psiN psi; ring
  rw [e]
  calc |((nA : ℝ) / ((nA : ℝ) + nB) - ρ) * chi lam t + ((nB : ℝ) / ((nA : ℝ) + nB) - (1 - ρ)) * t|
      ≤ |((nA : ℝ) / ((nA : ℝ) + nB) - ρ) * chi lam t| + |((nB : ℝ) / ((nA : ℝ) + nB) - (1 - ρ)) * t| :=
        abs_add_le _ _
    _ = |(nA : ℝ) / ((nA : ℝ) + nB) - ρ| * chi lam t + |(nB : ℝ) / ((nA : ℝ) + nB) - (1 - ρ)| * t := by
        rw [abs_mul, abs_mul, abs_of_nonneg hc0, abs_of_nonneg h0]
    _ ≤ |(nA : ℝ) / ((nA : ℝ) + nB) - ρ| * 1 + |(nB : ℝ) / ((nA : ℝ) + nB) - (1 - ρ)| * 1 := by
        gcongr
    _ = _ := by ring

/-- The same between two limit maps: `|ψ_{ρ'} - ψ_ρ| ≤ |ρ' - ρ| + |(1-ρ') - (1-ρ)|` on `[0,1]`. -/
theorem abs_psi_sub_psi_le (hlam : 0 < lam) (ρ' ρ : ℝ) {t : ℝ} (h0 : 0 ≤ t) (h1 : t ≤ 1) :
    |psi lam ρ' t - psi lam ρ t| ≤ |ρ' - ρ| + |(1 - ρ') - (1 - ρ)| := by
  have hc0 := chi_nonneg hlam h0 h1
  have hc1 := chi_le_one hlam h0 h1
  have e : psi lam ρ' t - psi lam ρ t = (ρ' - ρ) * chi lam t + ((1 - ρ') - (1 - ρ)) * t := by
    unfold psi; ring
  rw [e]
  calc |(ρ' - ρ) * chi lam t + ((1 - ρ') - (1 - ρ)) * t|
      ≤ |(ρ' - ρ) * chi lam t| + |((1 - ρ') - (1 - ρ)) * t| := abs_add_le _ _
    _ = |ρ' - ρ| * chi lam t + |(1 - ρ') - (1 - ρ)| * t := by
        rw [abs_mul, abs_mul, abs_of_nonneg hc0, abs_of_nonneg h0]
    _ ≤ |ρ' - ρ| * 1 + |(1 - ρ') - (1 - ρ)| * 1 := by gcongr
    _ = _ := by ring

/-- **Convergence (3)**: `|θ_B' - θ_B| ≤ (‖ψ' - ψ‖_∞ + |κ' - κ|)/(1-ρ)`, for every `λ > 0` (any uniform bound
`D` of `|ψ' - ψ|` on `[0,1]`). -/
theorem abs_thetaB_sub_le (hlam : 0 < lam) {ρ' κ' ρ κ : ℝ} (_hρ'0 : 0 ≤ ρ') (_hρ'1 : ρ' ≤ 1)
    (hκ'0 : 0 < κ') (hκ'1 : κ' < 1) (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) {D : ℝ}
    (hD : ∀ t ∈ Set.Icc (0 : ℝ) 1, |psi lam ρ' t - psi lam ρ t| ≤ D) :
    |thetaB lam ρ' κ' - thetaB lam ρ κ| ≤ (D + |κ' - κ|) / (1 - ρ) := by
  obtain ⟨x0, x1, hx⟩ := thetaB_spec (ρ := ρ') hlam hκ'0 hκ'1
  obtain ⟨y0, y1, hy⟩ := thetaB_spec (ρ := ρ) hlam hκ0 hκ1
  set x := thetaB lam ρ' κ'
  set y := thetaB lam ρ κ
  have h1ρ : 0 < 1 - ρ := by linarith
  rw [le_div_iff₀ h1ρ]
  have hlow : (1 - ρ) * |x - y| ≤ |psi lam ρ x - psi lam ρ y| := by
    rcases le_total y x with h | h
    · rw [abs_of_nonneg (sub_nonneg.2 h)]
      have := psi_sub_ge hlam hρ0 y0.le h x1.le
      rw [abs_of_nonneg (by nlinarith)]
      linarith
    · rw [abs_of_nonpos (sub_nonpos.2 h)]
      have := psi_sub_ge hlam hρ0 x0.le h y1.le
      rw [abs_of_nonpos (by nlinarith)]
      linarith
  have hup : |psi lam ρ x - psi lam ρ y| ≤ D + |κ' - κ| := by
    have e : psi lam ρ x - psi lam ρ y = -(psi lam ρ' x - psi lam ρ x) + (κ' - κ) := by rw [hx, hy]; ring
    rw [e]
    calc |-(psi lam ρ' x - psi lam ρ x) + (κ' - κ)| ≤ |-(psi lam ρ' x - psi lam ρ x)| + |κ' - κ| :=
          abs_add_le _ _
      _ = |psi lam ρ' x - psi lam ρ x| + |κ' - κ| := by rw [abs_neg]
      _ ≤ D + |κ' - κ| := by linarith [hD x ⟨x0.le, x1.le⟩]
  linarith [mul_comm (1 - ρ) |x - y|]

/-- **Convergence (4)**: `|θ_A' - θ_A| ≤ max(λ, 1/λ)·|θ_B' - θ_B|`. -/
theorem abs_thetaA_sub_le (hlam : 0 < lam) {ρ' κ' ρ κ : ℝ} (hκ'0 : 0 < κ') (hκ'1 : κ' < 1)
    (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    |thetaA lam ρ' κ' - thetaA lam ρ κ| ≤ max lam lam⁻¹ * |thetaB lam ρ' κ' - thetaB lam ρ κ| := by
  obtain ⟨x0, x1, -⟩ := thetaB_spec (ρ := ρ') hlam hκ'0 hκ'1
  obtain ⟨y0, y1, -⟩ := thetaB_spec (ρ := ρ) hlam hκ0 hκ1
  exact abs_chi_sub_le hlam x0.le x1.le y0.le y1.le

theorem abs_f_sub_le {u v : ℝ} (hu0 : 0 ≤ u) (hu1 : u ≤ 1) (hv0 : 0 ≤ v) (hv1 : v ≤ 1) :
    |u * (1 - u) - v * (1 - v)| ≤ |u - v| := by
  have e : u * (1 - u) - v * (1 - v) = (u - v) * (1 - u - v) := by ring
  rw [e, abs_mul]
  have : |1 - u - v| ≤ 1 := by rw [abs_le]; constructor <;> linarith
  calc |u - v| * |1 - u - v| ≤ |u - v| * 1 := mul_le_mul_of_nonneg_left this (abs_nonneg _)
    _ = |u - v| := mul_one _

/-- **Convergence (5)**, the Lipschitz step: `|c' - c| ≤ |ρ' - ρ|/2 + |θ_A' - θ_A| + |θ_B' - θ_B|`. -/
theorem abs_cLim_sub_le (hlam : 0 < lam) {ρ' κ' ρ κ : ℝ} (_hρ'0 : 0 ≤ ρ') (_hρ'1 : ρ' ≤ 1)
    (hκ'0 : 0 < κ') (hκ'1 : κ' < 1) (hρ0 : 0 ≤ ρ) (hρ1 : ρ ≤ 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    |cLim lam ρ' κ' - cLim lam ρ κ| ≤ |ρ' - ρ| / 2 + |thetaA lam ρ' κ' - thetaA lam ρ κ| +
      |thetaB lam ρ' κ' - thetaB lam ρ κ| := by
  have a0 := (thetaA_pos (ρ := ρ') hlam hκ'0 hκ'1).le
  have a1 := (thetaA_lt_one (ρ := ρ') hlam hκ'0 hκ'1).le
  have b0 := (thetaA_pos (ρ := ρ) hlam hκ0 hκ1).le
  have b1 := (thetaA_lt_one (ρ := ρ) hlam hκ0 hκ1).le
  obtain ⟨c0, c1, -⟩ := thetaB_spec (ρ := ρ') hlam hκ'0 hκ'1
  obtain ⟨d0, d1, -⟩ := thetaB_spec (ρ := ρ) hlam hκ0 hκ1
  set a := thetaA lam ρ' κ'
  set b := thetaA lam ρ κ
  set c := thetaB lam ρ' κ'
  set d := thetaB lam ρ κ
  have hfa : 0 ≤ a * (1 - a) ∧ a * (1 - a) ≤ 1 / 4 :=
    ⟨mul_nonneg a0 (by linarith), by nlinarith [sq_nonneg (a - 1/2)]⟩
  have hfc : 0 ≤ c * (1 - c) ∧ c * (1 - c) ≤ 1 / 4 :=
    ⟨mul_nonneg c0.le (by linarith), by nlinarith [sq_nonneg (c - 1/2)]⟩
  have hab := abs_f_sub_le a0 a1 b0 b1
  have hcd := abs_f_sub_le c0.le c1.le d0.le d1.le
  have e : cLim lam ρ' κ' - cLim lam ρ κ =
      (ρ' - ρ) * (a * (1 - a)) + ρ * (a * (1 - a) - b * (1 - b)) +
        ((1 - ρ') - (1 - ρ)) * (c * (1 - c)) + (1 - ρ) * (c * (1 - c) - d * (1 - d)) := by
    unfold cLim; ring
  rw [e]
  have t1 : |(ρ' - ρ) * (a * (1 - a))| ≤ |ρ' - ρ| / 4 := by
    rw [abs_mul, abs_of_nonneg hfa.1]; nlinarith [abs_nonneg (ρ' - ρ)]
  have t2 : |ρ * (a * (1 - a) - b * (1 - b))| ≤ |a - b| := by
    rw [abs_mul, abs_of_nonneg hρ0]; nlinarith [abs_nonneg (a * (1 - a) - b * (1 - b))]
  have t3 : |((1 - ρ') - (1 - ρ)) * (c * (1 - c))| ≤ |ρ' - ρ| / 4 := by
    rw [abs_mul, abs_of_nonneg hfc.1, show (1 - ρ') - (1 - ρ) = -(ρ' - ρ) by ring, abs_neg]
    nlinarith [abs_nonneg (ρ' - ρ)]
  have t4 : |(1 - ρ) * (c * (1 - c) - d * (1 - d))| ≤ |c - d| := by
    rw [abs_mul, abs_of_nonneg (by linarith : (0 : ℝ) ≤ 1 - ρ)]
    nlinarith [abs_nonneg (c * (1 - c) - d * (1 - d))]
  have s1 := abs_add_le ((ρ' - ρ) * (a * (1 - a)) + ρ * (a * (1 - a) - b * (1 - b)) +
    ((1 - ρ') - (1 - ρ)) * (c * (1 - c))) ((1 - ρ) * (c * (1 - c) - d * (1 - d)))
  have s2 := abs_add_le ((ρ' - ρ) * (a * (1 - a)) + ρ * (a * (1 - a) - b * (1 - b)))
    (((1 - ρ') - (1 - ρ)) * (c * (1 - c)))
  have s3 := abs_add_le ((ρ' - ρ) * (a * (1 - a))) (ρ * (a * (1 - a) - b * (1 - b)))
  linarith

end Conv

/-! ## §7 The asymptotic statements (Setup: `n → ∞`, `n_A/n → ρ`, `k/n → κ`, `λ ∈ K` compact) -/

section Asym

variable {ρ κ : ℝ}

theorem cast_add_sub {a n : ℕ} (h : a ≤ n) : (a : ℝ) + ((n - a : ℕ) : ℝ) = n := by
  rw [Nat.cast_sub h]; ring

theorem rhoN_seq {a n : ℕ} (h : a ≤ n) : rhoN a (n - a) = (a : ℝ) / n := by
  unfold rhoN; rw [cast_add_sub h]

theorem kapN_seq {a n : ℕ} (h : a ≤ n) (k : ℕ) : kapN a (n - a) k = (k : ℝ) / n := by
  unfold kapN; rw [cast_add_sub h]

/-- On a compact `K ⊆ (0,∞)`, `max(λ, 1/λ)` is bounded (the constant `max_K max(λ,1/λ)` of Convergence (4)). -/
theorem exists_bound_max_inv {K : Set ℝ} (hK : IsCompact K) (hKpos : K ⊆ Set.Ioi 0) :
    ∃ Λ : ℝ, 0 ≤ Λ ∧ ∀ lam ∈ K, max lam lam⁻¹ ≤ Λ := by
  have hc : ContinuousOn (fun lam : ℝ => lam + lam⁻¹) K :=
    continuousOn_id.add (continuousOn_inv₀.mono fun x hx => (ne_of_gt (hKpos hx)))
  obtain ⟨C, hC⟩ := hK.exists_bound_of_continuousOn hc
  refine ⟨max C 0, le_max_right _ _, fun lam hl => ?_⟩
  have hl0 : 0 < lam := hKpos hl
  have h1 := hC lam hl
  rw [Real.norm_eq_abs] at h1
  have h2 : max lam lam⁻¹ ≤ lam + lam⁻¹ := by
    have := inv_pos.2 hl0
    rcases le_total lam lam⁻¹ with h | h
    · rw [max_eq_right h]; linarith
    · rw [max_eq_left h]; linarith
  exact h2.trans ((le_abs_self _).trans (h1.trans (le_max_left _ _)))

variable (nA kk : ℕ → ℕ)

/-- **Convergence (3), asymptotic form**: `θ_B^{(n)} → θ_B`, uniformly in ALL `λ > 0`. -/
theorem thetaB_conv_unif (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) (hnA : ∀ n, nA n ≤ n)
    (hρ : Tendsto (fun n => (nA n : ℝ) / n) atTop (𝓝 ρ)) (hκ : Tendsto (fun n => (kk n : ℝ) / n) atTop (𝓝 κ)) :
    ∀ ε > 0, ∀ᶠ n in atTop, ∀ lam : ℝ, 0 < lam →
      |thetaB lam (rhoN (nA n) (n - nA n)) (kapN (nA n) (n - nA n) (kk n)) - thetaB lam ρ κ| < ε := by
  intro ε hε
  have h1ρ : 0 < 1 - ρ := by linarith
  set δ := ε * (1 - ρ) / 4 with hδ
  have hδ0 : 0 < δ := by positivity
  have e1 := (Metric.tendsto_nhds.1 hρ) δ hδ0
  have e2 := (Metric.tendsto_nhds.1 hκ) δ hδ0
  have e3 := (Metric.tendsto_nhds.1 hκ) (min κ (1 - κ)) (lt_min hκ0 (by linarith))
  filter_upwards [e1, e2, e3, eventually_ge_atTop 1] with n h1 h2 h3 hn lam hlam
  rw [Real.dist_eq] at h1 h2 h3
  rw [rhoN_seq (hnA n), kapN_seq (hnA n)]
  have hκn0 : 0 < (kk n : ℝ) / n := by
    have := (abs_lt.1 h3).1; have := min_le_left κ (1 - κ); linarith
  have hκn1 : (kk n : ℝ) / n < 1 := by
    have := (abs_lt.1 h3).2; have := min_le_right κ (1 - κ); linarith
  have hn0 : (0 : ℝ) < n := by exact_mod_cast (show 0 < n by omega)
  have hρn0 : 0 ≤ (nA n : ℝ) / n := by positivity
  have hρn1 : (nA n : ℝ) / n ≤ 1 := by
    rw [div_le_one hn0]; exact_mod_cast hnA n
  have hD : ∀ t ∈ Set.Icc (0 : ℝ) 1, |psi lam ((nA n : ℝ) / n) t - psi lam ρ t| ≤ 2 * δ := by
    intro t ht
    have := abs_psi_sub_psi_le hlam ((nA n : ℝ) / n) ρ ht.1 ht.2
    rw [show (1 - (nA n : ℝ) / n) - (1 - ρ) = -((nA n : ℝ) / n - ρ) by ring, abs_neg] at this
    linarith
  have hb := abs_thetaB_sub_le hlam hρn0 hρn1 hκn0 hκn1 hρ0 hρ1 hκ0 hκ1 hD
  calc _ ≤ (2 * δ + |(kk n : ℝ) / n - κ|) / (1 - ρ) := hb
    _ < (2 * δ + 2 * δ) / (1 - ρ) := by
        apply div_lt_div_of_pos_right _ h1ρ; linarith
    _ = ε := by rw [hδ]; field_simp; ring

/-- **Convergence (4), asymptotic form**: `θ_A^{(n)} → θ_A`, uniformly over `λ ∈ K`. -/
theorem thetaA_conv_unif (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) (hnA : ∀ n, nA n ≤ n)
    (hρ : Tendsto (fun n => (nA n : ℝ) / n) atTop (𝓝 ρ)) (hκ : Tendsto (fun n => (kk n : ℝ) / n) atTop (𝓝 κ))
    {K : Set ℝ} (hK : IsCompact K) (hKpos : K ⊆ Set.Ioi 0) :
    ∀ ε > 0, ∀ᶠ n in atTop, ∀ lam ∈ K,
      |thetaA lam (rhoN (nA n) (n - nA n)) (kapN (nA n) (n - nA n) (kk n)) - thetaA lam ρ κ| < ε := by
  intro ε hε
  obtain ⟨Λ, hΛ0, hΛ⟩ := exists_bound_max_inv hK hKpos
  have hB := thetaB_conv_unif nA kk hρ0 hρ1 hκ0 hκ1 hnA hρ hκ (ε / (Λ + 1)) (by positivity)
  have e3 := (Metric.tendsto_nhds.1 hκ) (min κ (1 - κ)) (lt_min hκ0 (by linarith))
  filter_upwards [hB, e3, eventually_ge_atTop 1] with n hn h3 hn1 lam hl
  have hlam : 0 < lam := hKpos hl
  rw [Real.dist_eq] at h3
  have hk' := kapN_seq (hnA n) (kk n)
  have hκn0 : 0 < kapN (nA n) (n - nA n) (kk n) := by
    rw [hk']; have := (abs_lt.1 h3).1; have := min_le_left κ (1 - κ); linarith
  have hκn1 : kapN (nA n) (n - nA n) (kk n) < 1 := by
    rw [hk']; have := (abs_lt.1 h3).2; have := min_le_right κ (1 - κ); linarith
  have h4 := abs_thetaA_sub_le (ρ' := rhoN (nA n) (n - nA n)) (ρ := ρ) hlam hκn0 hκn1 hκ0 hκ1
  have h5 := hn lam hlam
  have hm := hΛ lam hl
  have hm0 : 0 ≤ max lam lam⁻¹ := le_max_of_le_left hlam.le
  calc _ ≤ max lam lam⁻¹ * |thetaB lam (rhoN (nA n) (n - nA n)) (kapN (nA n) (n - nA n) (kk n)) -
          thetaB lam ρ κ| := h4
    _ ≤ Λ * (ε / (Λ + 1)) := by
        apply mul_le_mul hm h5.le (abs_nonneg _) hΛ0
    _ < ε := by
        rw [mul_div_assoc', div_lt_iff₀ (by linarith)]; nlinarith

/-- **Convergence (5)**: `σ_n^2/n → c(λ, ρ, κ)` uniformly on `K`. -/
theorem sig2_div_conv_unif (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) (hnA : ∀ n, nA n ≤ n)
    (hρ : Tendsto (fun n => (nA n : ℝ) / n) atTop (𝓝 ρ)) (hκ : Tendsto (fun n => (kk n : ℝ) / n) atTop (𝓝 κ))
    {K : Set ℝ} (hK : IsCompact K) (hKpos : K ⊆ Set.Ioi 0) :
    TendstoUniformlyOn (fun n lam => sig2 lam (nA n) (n - nA n) (kk n) / n) (fun lam => cLim lam ρ κ) atTop K := by
  rw [Metric.tendstoUniformlyOn_iff]
  intro ε hε
  have hA := thetaA_conv_unif nA kk hρ0 hρ1 hκ0 hκ1 hnA hρ hκ hK hKpos (ε / 4) (by positivity)
  have hB := thetaB_conv_unif nA kk hρ0 hρ1 hκ0 hκ1 hnA hρ hκ (ε / 4) (by positivity)
  have e1 := (Metric.tendsto_nhds.1 hρ) (ε / 4) (by positivity)
  have e3 := (Metric.tendsto_nhds.1 hκ) (min κ (1 - κ)) (lt_min hκ0 (by linarith))
  filter_upwards [hA, hB, e1, e3, eventually_ge_atTop 1] with n ha hb h1 h3 hn lam hl
  have hlam : 0 < lam := hKpos hl
  rw [Real.dist_eq] at h1 h3
  have hn0 : (0 : ℝ) < n := by exact_mod_cast (show 0 < n by omega)
  have hk' := kapN_seq (hnA n) (kk n)
  have hr' := rhoN_seq (hnA n)
  have hκn0 : 0 < kapN (nA n) (n - nA n) (kk n) := by
    rw [hk']; have := (abs_lt.1 h3).1; have := min_le_left κ (1 - κ); linarith
  have hκn1 : kapN (nA n) (n - nA n) (kk n) < 1 := by
    rw [hk']; have := (abs_lt.1 h3).2; have := min_le_right κ (1 - κ); linarith
  have hρn := rhoN_mem (nA := nA n) (nB := n - nA n) (by omega)
  have hs : sig2 lam (nA n) (n - nA n) (kk n) / n = cLim lam (rhoN (nA n) (n - nA n)) (kapN (nA n) (n - nA n) (kk n)) := by
    rw [sig2_eq (by omega), cast_add_sub (hnA n)]
    field_simp
  rw [Real.dist_eq, hs, abs_sub_comm]
  have hc := abs_cLim_sub_le hlam hρn.1 hρn.2 hκn0 hκn1 hρ0 hρ1.le hκ0 hκ1
  rw [hr'] at hc
  have := ha lam hl
  have := hb lam hlam
  rw [hr'] at *
  linarith

/-- **Corollary (c)2, Conclusion**: `V_root ≥ σ_n^2 - σ_n = (c(λ, ρ, κ) - o(1))·n`, uniformly over `λ ∈ K`:
for every `ε > 0`, eventually in `n`, every `λ ∈ K` has `V(n_A, n_B, k) ≥ (c(λ,ρ,κ) - ε) n`. -/
theorem corC2_conclusion (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) (hnA : ∀ n, nA n ≤ n)
    (hρ : Tendsto (fun n => (nA n : ℝ) / n) atTop (𝓝 ρ)) (hκ : Tendsto (fun n => (kk n : ℝ) / n) atTop (𝓝 κ))
    {K : Set ℝ} (hK : IsCompact K) (hKpos : K ⊆ Set.Ioi 0) :
    ∀ ε > 0, ∀ᶠ n in atTop, ∀ lam ∈ K, (cLim lam ρ κ - ε) * n ≤ V lam (nA n) (n - nA n) (kk n) := by
  intro ε hε
  have hu := (Metric.tendstoUniformlyOn_iff.1 (sig2_div_conv_unif nA kk hρ0 hρ1 hκ0 hκ1 hnA hρ hκ hK hKpos))
    (ε / 2) (by positivity)
  have e3 := (Metric.tendsto_nhds.1 hκ) (min κ (1 - κ)) (lt_min hκ0 (by linarith))
  obtain ⟨N₁, hN₁⟩ := exists_nat_gt (4 / ε ^ 2)
  filter_upwards [hu, e3, eventually_ge_atTop (max 1 N₁)] with n hn h3 hnN lam hl
  have hlam : 0 < lam := hKpos hl
  rw [Real.dist_eq] at h3
  have hn1 : 1 ≤ n := le_of_max_le_left hnN
  have hn0 : (0 : ℝ) < n := by exact_mod_cast (show 0 < n by omega)
  have hnN' : (N₁ : ℝ) ≤ n := by exact_mod_cast le_of_max_le_right hnN
  have hκn0 : 0 < (kk n : ℝ) / n := by
    have := (abs_lt.1 h3).1; have := min_le_left κ (1 - κ); linarith
  have hκn1 : (kk n : ℝ) / n < 1 := by
    have := (abs_lt.1 h3).2; have := min_le_right κ (1 - κ); linarith
  have hk0 : 0 < kk n := by
    have : (0 : ℝ) < kk n := by rw [div_pos_iff_of_pos_right hn0] at hκn0; exact hκn0
    exact_mod_cast this
  have hkn : kk n < nA n + (n - nA n) := by
    have : (kk n : ℝ) < n := by rwa [div_lt_one hn0] at hκn1
    have : kk n < n := by exact_mod_cast this
    have := hnA n
    omega
  have hV := V_root_ge_sig2 hlam hk0 hkn
  have hS0 := sig2_nonneg hlam hk0 hkn
  have hSq := sig2_le_quarter lam (nA n) (n - nA n) (kk n)
  rw [cast_add_sub (hnA n)] at hSq
  have hdist := hn lam hl
  rw [Real.dist_eq] at hdist
  have hlow : (cLim lam ρ κ - ε / 2) * n ≤ sig2 lam (nA n) (n - nA n) (kk n) := by
    have := (abs_lt.1 hdist).2
    have h' : cLim lam ρ κ - ε / 2 ≤ sig2 lam (nA n) (n - nA n) (kk n) / n := by linarith
    rw [le_div_iff₀ hn0] at h'
    linarith
  have hsqrt : Real.sqrt (sig2 lam (nA n) (n - nA n) (kk n)) ≤ ε / 2 * n := by
    rw [Real.sqrt_le_left (by positivity)]
    have h4 : 4 / ε ^ 2 < n := lt_of_lt_of_le hN₁ hnN'
    rw [div_lt_iff₀ (by positivity)] at h4
    nlinarith
  linarith

end Asym

/-! ## §8 The Example: `n_A = n_B = k` -/

section Example

variable {lam : ℝ}

/-- **Example**: at `ρ = κ = 1/2`, `θ_A = √λ/(1+√λ)` (and `θ_B = 1/(1+√λ)`). -/
theorem example_theta (hlam : 0 < lam) :
    thetaA lam (1 / 2) (1 / 2) = Real.sqrt lam / (1 + Real.sqrt lam) ∧
      thetaB lam (1 / 2) (1 / 2) = 1 / (1 + Real.sqrt lam) := by
  have hs : 0 < Real.sqrt lam := Real.sqrt_pos.2 hlam
  have hss : Real.sqrt lam * Real.sqrt lam = lam := Real.mul_self_sqrt hlam.le
  have h1 : 0 < 1 + Real.sqrt lam := by linarith
  have h := theta_unique (ρ := 1 / 2) (κ := 1 / 2) hlam (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (a := Real.sqrt lam / (1 + Real.sqrt lam)) (b := 1 / (1 + Real.sqrt lam))
    (div_pos hs h1) (by rw [div_lt_one h1]; linarith) (div_pos one_pos h1)
    (by rw [div_lt_one h1]; linarith) (by field_simp; nlinarith [hss]) (by field_simp; ring)
  exact ⟨h.1.symm, h.2.symm⟩

/-- **Example**: `c(λ, 1/2, 1/2) = √λ/(1+√λ)^2`. -/
theorem example_cLim (hlam : 0 < lam) :
    cLim lam (1 / 2) (1 / 2) = Real.sqrt lam / (1 + Real.sqrt lam) ^ 2 := by
  obtain ⟨hA, hB⟩ := example_theta hlam
  have hs : 0 < Real.sqrt lam := Real.sqrt_pos.2 hlam
  have h1 : 0 < 1 + Real.sqrt lam := by linarith
  unfold cLim
  rw [hA, hB]
  field_simp
  ring

/-- **Example, finite form** (`n_A = n_B = k`, `n = 2k`): Lemma TG8's pair at the root has
`θ_A = √λ/(1+√λ)` and `σ^2 = n√λ/(1+√λ)^2`. -/
theorem example_root (hlam : 0 < lam) {k : ℕ} (hk : 1 ≤ k) :
    thetaA lam (rhoN k k) (kapN k k k) = Real.sqrt lam / (1 + Real.sqrt lam) ∧
      sig2 lam k k k = ((k : ℝ) + k) * (Real.sqrt lam / (1 + Real.sqrt lam) ^ 2) := by
  have hk' : (0 : ℝ) < k := by exact_mod_cast hk
  have hr : rhoN k k = 1 / 2 := by unfold rhoN; field_simp; ring
  have hq : kapN k k k = 1 / 2 := by unfold kapN; field_simp; ring
  refine ⟨by rw [hr, hq]; exact (example_theta hlam).1, ?_⟩
  rw [sig2_eq (by omega), hr, hq, example_cLim hlam]

end Example

end A36RW.AppJ.CW3


==> anc/formal_companion/lean/src/A36RW/AppJ/CW3/Numeric.lean <==
/-
A36RW.AppJ.CW3.Numeric: Appendix J, the mathematical content of "Numerical
checks" (l.775-800) and "Loose constants" (l.852-856), plus the constants `C_r` used by the remarks after Theorem
`thm:tgenv` (module `A36RW.AppJ.CW3.Remarks`).

Paper: `appendix_tgenv_J6.tex` (sha256 2eed3416...), Theorem `thm:tgenv` (l.237-241), Lemma TG6 (l.408-450, Case S
function `g`), "Numerical checks" (l.775-805), "Loose constants" (l.852-855).  Count model: `A36RW.AppJ.Defs`
(`V`, `aA`, `aB`, `Z`); policies: the shared interface `A36RW.Interface.V0` (`PolicyE`, `TreeE`, `outBy`).

* §1 generic thresholds: `1 < c·y^{-1/m} ↔ y < c^m` (`one_lt_mul_rpow_neg_inv_iff`) and its `<`, `≤`, `=` forms.
* §2 the constant `Cr r = √2·18^{2-2^{2-r}}` (`thm_tgenv_sharp`'s constant): `Cr_one`, `Cr_two`, `Cr_three`
  (`√2`, `18√2`, `108`); `Cr_pow_eq` (`C_r^{2^r} = 2^{2^{r-1}}·18^{2^{r+1}-4}`, `r ≥ 1`), `Cr_pow_two` (`419,904`),
  `Cr_pow_three` (`16·18^12`), `Cr_pow_lt_succ`/`Cr_pow_mono` (`C_r^{2^r}` increases with `r`); the envelopes
  `env r V = C_r (V+1)^{-2^{-r}}` and `envGeo r V = √2·18^{r-1}(V+1)^{-2^{-r}}`; `one_lt_env_iff`,
  `env_lt_one_iff` (`env < 1 ↔ C_r^{2^r} < V+1`).
* §3 Numerical checks: `env_two_gt_one_iff` (`r = 2`: `> 1 ↔ V < 419,903`), `env_three_gt_one_of_lt`
  (`V < 1.8·10^16`), `envGeo_three_gt_one_of_lt` (`V < 1.9·10^21`), the exact thresholds and brackets,
  `env_gt_one_of_lt_r2`/`_r3` (every `r ≥ 2`, resp. `r ≥ 3`), `tg6_bound_ge_one_iff` (`18(1+V)^{-1/4} ≥ 1 ↔
  V ≤ 104,975`), `tg6_bound_eq_one_iff` (equality iff `V = 104,975`), `tg6_informative_states`
  (`V = 113,750`, `125,000`), `V_le_four` (`n ≤ 16 ⇒ V ≤ 4`), `checks_vacuous_n16`, `caseF_vacuous_n200`,
  `dpEnv_vacuous_n400`, `caseS_bound_lt_one` (`1.68(1+V)^{-1/4} < 1` for `V ≥ 32`).
* §4 the Case-S function `gS` (`g = g_1 + g_2`): `gS_32` (`g(32) = 33^{1/4}(5^{-1/2}+1/4)`, W16's `g32`),
  `g32_digits` (`1.6710688 < g(32) < 1.6710689`), `gS_32_lt` (`< 1.68`), `hasDerivAt_log_gS1` /
  `log_gS1_deriv_eq` (`(ln g_1)' = 1/(4(1+V)) - 1/(2(8+V)) = -(V-6)/(4(V+1)(V+8))`), `hasDerivAt_log_gS2`
  (`(ln g_2)' = -(3V+4)/(4V(V+1))`), `gS_strictAntiOn` (`g` strictly decreasing on `V ≥ 6`), `gS_isGreatest`
  (`max_{V ≥ 32} g = g(32)`), `caseS_chain`.
* §5 Loose constants: `env_lt_one_imp` (below `1` only if `V+1 > C_r^{2^r}`), `env_two_lt_one_imp`
  (`V+1 > 419,904`), `env_lt_one_imp_r3` (`V+1 > 16·18^12 > 1.8·10^16`, every `r ≥ 3`); `aA_one`, `aB_one`,
  `V_one` (`λ = 1`: marginals `j/M`, `V = j(M-j)/M`), `V_one_balanced_root` (`V = n/4`), `balanced_need_r2`
  (`n > 1,679,612 > 1.67·10^6`), `balanced_need_r3` (`n > 7.4·10^16`), `balancedEnv_two_lt_one_iff`
  (`6(k+1)^{-1/4} < 1 ↔ 2k > 2590`).
* §6 "deterministic policies suffice because success is linear in the mixture over deterministic policies":
  `success_eq_integral`, `success_mixTrees`, `det_suffice`, `det_suffice_iff`.
Not formalized (empirical): the observed constants and margins (`0.579`, `1.236`, `13×`), the sweep counts.
-/
import A36W.TGRed2
import A36RW.AppJ.W21.CorC1

set_option autoImplicit false

namespace A36RW.AppJ.CW3

open Finset Polynomial MeasureTheory Filter Topology

/-! ## §1 Generic thresholds -/


/-- `y^{1/m} < c ↔ y < c^m` for `c, y > 0`, `m ≠ 0`. -/
theorem rpow_inv_lt_iff {c y : ℝ} {m : ℕ} (hc : 0 < c) (hy : 0 < y) (hm : m ≠ 0) :
    y ^ ((m : ℝ)⁻¹) < c ↔ y < c ^ m := by
  have hm' : (0 : ℝ) < (m : ℝ)⁻¹ := inv_pos.2 (Nat.cast_pos.2 (Nat.pos_of_ne_zero hm))
  have hyp : 0 < y ^ ((m : ℝ)⁻¹) := Real.rpow_pos_of_pos hy _
  constructor
  · intro h
    have := pow_lt_pow_left₀ h hyp.le hm
    rwa [Real.rpow_inv_natCast_pow hy.le hm] at this
  · intro h
    have := Real.rpow_lt_rpow hy.le h hm'
    rwa [Real.pow_rpow_inv_natCast hc.le hm] at this

/-- `c < y^{1/m} ↔ c^m < y` for `c, y > 0`, `m ≠ 0`. -/
theorem lt_rpow_inv_iff {c y : ℝ} {m : ℕ} (hc : 0 < c) (hy : 0 < y) (hm : m ≠ 0) :
    c < y ^ ((m : ℝ)⁻¹) ↔ c ^ m < y := by
  have hm' : (0 : ℝ) < (m : ℝ)⁻¹ := inv_pos.2 (Nat.cast_pos.2 (Nat.pos_of_ne_zero hm))
  have hyp : 0 < y ^ ((m : ℝ)⁻¹) := Real.rpow_pos_of_pos hy _
  constructor
  · intro h
    have := pow_lt_pow_left₀ h hc.le hm
    rwa [Real.rpow_inv_natCast_pow hy.le hm] at this
  · intro h
    have := Real.rpow_lt_rpow (pow_nonneg hc.le m) h hm'
    rwa [Real.pow_rpow_inv_natCast hc.le hm] at this

/-- `1 < c·y^{-1/m} ↔ y < c^m` for `c, y > 0`, `m ≠ 0`. -/
theorem one_lt_mul_rpow_neg_inv_iff {c y : ℝ} {m : ℕ} (hc : 0 < c) (hy : 0 < y) (hm : m ≠ 0) :
    1 < c * y ^ (-((m : ℝ)⁻¹)) ↔ y < c ^ m := by
  rw [Real.rpow_neg hy.le, ← div_eq_mul_inv, one_lt_div (Real.rpow_pos_of_pos hy _)]
  exact rpow_inv_lt_iff hc hy hm

/-- `c·y^{-1/m} < 1 ↔ c^m < y` for `c, y > 0`, `m ≠ 0`. -/
theorem mul_rpow_neg_inv_lt_one_iff {c y : ℝ} {m : ℕ} (hc : 0 < c) (hy : 0 < y) (hm : m ≠ 0) :
    c * y ^ (-((m : ℝ)⁻¹)) < 1 ↔ c ^ m < y := by
  rw [Real.rpow_neg hy.le, ← div_eq_mul_inv, div_lt_one (Real.rpow_pos_of_pos hy _)]
  exact lt_rpow_inv_iff hc hy hm

theorem one_le_mul_rpow_neg_inv_iff {c y : ℝ} {m : ℕ} (hc : 0 < c) (hy : 0 < y) (hm : m ≠ 0) :
    1 ≤ c * y ^ (-((m : ℝ)⁻¹)) ↔ y ≤ c ^ m := by
  rw [← not_lt, mul_rpow_neg_inv_lt_one_iff hc hy hm, not_lt]

theorem mul_rpow_neg_inv_le_one_iff {c y : ℝ} {m : ℕ} (hc : 0 < c) (hy : 0 < y) (hm : m ≠ 0) :
    c * y ^ (-((m : ℝ)⁻¹)) ≤ 1 ↔ c ^ m ≤ y := by
  rw [← not_lt, one_lt_mul_rpow_neg_inv_iff hc hy hm, not_lt]

theorem mul_rpow_neg_inv_eq_one_iff {c y : ℝ} {m : ℕ} (hc : 0 < c) (hy : 0 < y) (hm : m ≠ 0) :
    c * y ^ (-((m : ℝ)⁻¹)) = 1 ↔ y = c ^ m := by
  rw [le_antisymm_iff, mul_rpow_neg_inv_le_one_iff hc hy hm, one_le_mul_rpow_neg_inv_iff hc hy hm,
    le_antisymm_iff, and_comm]

/-- `2^{-r} = 1/2^r` as the inverse of a natural number. -/
theorem two_rpow_neg_nat (r : ℕ) : (2 : ℝ) ^ (-(r : ℝ)) = (((2 ^ r : ℕ) : ℝ))⁻¹ := by
  rw [Real.rpow_neg (by norm_num), Real.rpow_natCast]
  push_cast
  rfl

/-- The printed constant `C_r = √2·18^{2-2^{2-r}}` of Theorem `thm:tgenv` (the constant of `thm_tgenv_sharp`). -/
noncomputable def Cr (r : ℕ) : ℝ := Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ)))

theorem Cr_pos (r : ℕ) : 0 < Cr r := Csharp_pos r

theorem Cr_one : Cr 1 = Real.sqrt 2 := by
  unfold Cr
  norm_num

theorem Cr_two : Cr 2 = 18 * Real.sqrt 2 := by
  unfold Cr
  norm_num
  ring

theorem Cr_three : Cr 3 = 108 := by
  unfold Cr
  have h1 : (2 : ℝ) - (2 : ℝ) ^ (2 - ((3 : ℕ) : ℝ)) = 1 + 1 / 2 := by
    rw [show (2 : ℝ) - ((3 : ℕ) : ℝ) = -1 by norm_num, Real.rpow_neg_one]; norm_num
  have h2 : (18 : ℝ) ^ ((1 : ℝ) / 2) = 3 * Real.sqrt 2 := by
    rw [← Real.sqrt_eq_rpow, show (18 : ℝ) = 3 ^ 2 * 2 by norm_num, Real.sqrt_mul (by norm_num),
      Real.sqrt_sq (by norm_num)]
  rw [h1, Real.rpow_add (by norm_num), Real.rpow_one, h2]
  have : Real.sqrt 2 * Real.sqrt 2 = 2 := Real.mul_self_sqrt (by norm_num)
  nlinarith [this]


/-- **The closed form of `C_r^{2^r}`**: `C_r^{2^r} = 2^{2^{r-1}} · 18^{2^{r+1}-4}` for `r ≥ 1`. -/
theorem Cr_pow_eq {r : ℕ} (hr : 1 ≤ r) :
    Cr r ^ (2 ^ r) = (2 : ℝ) ^ (2 ^ (r - 1)) * (18 : ℝ) ^ (2 ^ (r + 1) - 4) := by
  obtain ⟨s, rfl⟩ : ∃ s, r = s + 1 := ⟨r - 1, by omega⟩
  unfold Cr
  rw [mul_pow]
  congr 1
  · rw [show s + 1 - 1 = s by omega, pow_succ, pow_mul', Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)]
  · rw [← Real.rpow_natCast ((18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - ((s + 1 : ℕ) : ℝ)))),
      ← Real.rpow_mul (by norm_num), ← Real.rpow_natCast (18 : ℝ) (2 ^ (s + 1 + 1) - 4)]
    congr 1
    have h4 : 4 ≤ 2 ^ (s + 1 + 1) := by
      have : 2 ^ 2 ≤ 2 ^ (s + 1 + 1) := Nat.pow_le_pow_right (by norm_num) (by omega)
      simpa using this
    rw [Nat.cast_sub h4]
    push_cast
    have e1 : (2 : ℝ) ^ (2 - ((s : ℝ) + 1)) * (2 : ℝ) ^ (s + 1) = 4 := by
      rw [← Real.rpow_natCast (2 : ℝ) (s + 1), ← Real.rpow_add (by norm_num)]
      push_cast
      rw [show (2 : ℝ) - ((s : ℝ) + 1) + ((s : ℝ) + 1) = 2 by ring]
      norm_num
    have e2 : (2 : ℝ) ^ (s + 1 + 1) = 2 * 2 ^ (s + 1) := by ring
    rw [e2]
    nlinarith [e1]

theorem Cr_pow_two : Cr 2 ^ 4 = 419904 := by
  have := Cr_pow_eq (r := 2) (by norm_num)
  norm_num at this ⊢
  linarith

theorem Cr_pow_three : Cr 3 ^ 8 = 16 * 18 ^ 12 := by
  have := Cr_pow_eq (r := 3) (by norm_num)
  norm_num at this ⊢
  linarith

/-- `C_r^{2^r}` is nondecreasing in `r ≥ 1` ("`C_r^{2^r}` increases with `r`"). -/
theorem Cr_pow_le_succ {r : ℕ} (hr : 1 ≤ r) : Cr r ^ (2 ^ r) ≤ Cr (r + 1) ^ (2 ^ (r + 1)) := by
  rw [Cr_pow_eq hr, Cr_pow_eq (by omega)]
  have h1 : (2 : ℝ) ^ (2 ^ (r - 1)) ≤ (2 : ℝ) ^ (2 ^ (r + 1 - 1)) :=
    pow_le_pow_right₀ (by norm_num) (Nat.pow_le_pow_right (by norm_num) (by omega))
  have h2 : (18 : ℝ) ^ (2 ^ (r + 1) - 4) ≤ (18 : ℝ) ^ (2 ^ (r + 1 + 1) - 4) :=
    pow_le_pow_right₀ (by norm_num) (Nat.sub_le_sub_right (Nat.pow_le_pow_right (by norm_num) (by omega)) 4)
  exact mul_le_mul h1 h2 (by positivity) (by positivity)

/-- `C_r^{2^r}` strictly increases with `r ≥ 1`. -/
theorem Cr_pow_lt_succ {r : ℕ} (hr : 1 ≤ r) : Cr r ^ (2 ^ r) < Cr (r + 1) ^ (2 ^ (r + 1)) := by
  rw [Cr_pow_eq hr, Cr_pow_eq (by omega)]
  have h1 : (2 : ℝ) ^ (2 ^ (r - 1)) < (2 : ℝ) ^ (2 ^ (r + 1 - 1)) :=
    pow_lt_pow_right₀ (by norm_num) (Nat.pow_lt_pow_right (by norm_num) (by omega))
  have h2 : (18 : ℝ) ^ (2 ^ (r + 1) - 4) ≤ (18 : ℝ) ^ (2 ^ (r + 1 + 1) - 4) :=
    pow_le_pow_right₀ (by norm_num) (Nat.sub_le_sub_right (Nat.pow_le_pow_right (by norm_num) (by omega)) 4)
  exact mul_lt_mul h1 h2 (by positivity) (by positivity)

theorem Cr_pow_mono {r₀ r : ℕ} (h0 : 1 ≤ r₀) (h : r₀ ≤ r) : Cr r₀ ^ (2 ^ r₀) ≤ Cr r ^ (2 ^ r) := by
  induction r, h using Nat.le_induction with
  | base => exact le_rfl
  | succ m hm ih => exact ih.trans (Cr_pow_le_succ (le_trans h0 hm))

/-- The full envelope `C_r (V+1)^{-2^{-r}}` of Theorem `thm:tgenv`. -/
noncomputable def env (r : ℕ) (V : ℝ) : ℝ := Cr r * (V + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ)))

/-- The envelope with the geometric constant `√2·18^{r-1}` (the form of `thm_tgenv`). -/
noncomputable def envGeo (r : ℕ) (V : ℝ) : ℝ := Real.sqrt 2 * 18 ^ (r - 1) * (V + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ)))

theorem env_eq (r : ℕ) (V : ℝ) : env r V = Cr r * (V + 1) ^ (-(((2 ^ r : ℕ) : ℝ))⁻¹) := by
  unfold env; rw [two_rpow_neg_nat]

theorem envGeo_eq (r : ℕ) (V : ℝ) :
    envGeo r V = (Real.sqrt 2 * 18 ^ (r - 1)) * (V + 1) ^ (-(((2 ^ r : ℕ) : ℝ))⁻¹) := by
  unfold envGeo; rw [two_rpow_neg_nat]

/-- `1 < C_r (V+1)^{-2^{-r}} ↔ V + 1 < C_r^{2^r}`. -/
theorem one_lt_env_iff (r : ℕ) {V : ℝ} (hV : 0 ≤ V) : 1 < env r V ↔ V + 1 < Cr r ^ (2 ^ r) := by
  rw [env_eq]
  exact one_lt_mul_rpow_neg_inv_iff (Cr_pos r) (by linarith) (by positivity)

/-- `C_r (V+1)^{-2^{-r}} < 1 ↔ C_r^{2^r} < V + 1`. -/
theorem env_lt_one_iff (r : ℕ) {V : ℝ} (hV : 0 ≤ V) : env r V < 1 ↔ Cr r ^ (2 ^ r) < V + 1 := by
  rw [env_eq]
  exact mul_rpow_neg_inv_lt_one_iff (Cr_pos r) (by linarith) (by positivity)

/-! ## §3 Numerical checks (l.775-800): the checks that cannot fail -/

/-- **`r = 2`, exact**: the full envelope exceeds `1` iff `V < 419,903` (`= 648^2 - 1`). -/
theorem env_two_gt_one_iff {V : ℝ} (hV : 0 ≤ V) : 1 < env 2 V ↔ V < 419903 := by
  rw [one_lt_env_iff 2 hV, show (2 : ℕ) ^ 2 = 4 by norm_num, Cr_pow_two]
  constructor <;> intro h <;> linarith

theorem threshold_r2_eq : (648 : ℝ) ^ 2 - 1 = 419903 := by norm_num

/-- **`r = 3`, exact**: the full envelope exceeds `1` iff `V + 1 < 108^8`. -/
theorem env_three_gt_one_iff {V : ℝ} (hV : 0 ≤ V) : 1 < env 3 V ↔ V + 1 < 108 ^ 8 := by
  rw [one_lt_env_iff 3 hV, show (2 : ℕ) ^ 3 = 8 by norm_num, Cr_three]

/-- **`r = 3`, as printed**: the full envelope exceeds `1` while `V < 1.8·10^16`. -/
theorem env_three_gt_one_of_lt {V : ℝ} (hV : 0 ≤ V) (h : V < 1.8 * 10 ^ 16) : 1 < env 3 V := by
  rw [env_three_gt_one_iff hV]
  norm_num at h ⊢
  linarith

/-- The exact `r = 3` threshold `108^8 - 1 ≈ 1.85·10^16` lies above the printed `1.8·10^16`. -/
theorem threshold_r3_bracket : (1.8 : ℝ) * 10 ^ 16 < 108 ^ 8 - 1 ∧ (108 : ℝ) ^ 8 - 1 < 1.86 * 10 ^ 16 := by
  norm_num

/-- **Geometric form, `r = 3`, exact**: `√2·18^2 (V+1)^{-1/8} > 1` iff `V + 1 < 16·324^8`. -/
theorem envGeo_three_gt_one_iff {V : ℝ} (hV : 0 ≤ V) : 1 < envGeo 3 V ↔ V + 1 < 16 * 324 ^ 8 := by
  rw [envGeo_eq, one_lt_mul_rpow_neg_inv_iff (by positivity) (by linarith) (by positivity)]
  have : (Real.sqrt 2 * 18 ^ (3 - 1)) ^ (2 ^ 3 : ℕ) = 16 * 324 ^ 8 := by
    rw [mul_pow, show (2 ^ 3 : ℕ) = 2 * 4 by norm_num, pow_mul, Real.sq_sqrt (by norm_num)]
    norm_num
  rw [this]

/-- **Geometric form, `r = 3`, as printed**: it exceeds `1` while `V < 1.9·10^21`. -/
theorem envGeo_three_gt_one_of_lt {V : ℝ} (hV : 0 ≤ V) (h : V < 1.9 * 10 ^ 21) : 1 < envGeo 3 V := by
  rw [envGeo_three_gt_one_iff hV]
  norm_num at h ⊢
  linarith

theorem thresholdGeo_r3_bracket :
    (1.9 : ℝ) * 10 ^ 21 < 16 * 324 ^ 8 - 1 ∧ (16 : ℝ) * 324 ^ 8 - 1 < 1.95 * 10 ^ 21 := by
  norm_num

/-- The exact `r = 3` cut: `C_3^8 = 108^8 = 16·18^12 = 18,509,302,102,818,816`. -/
theorem Cr_three_pow_eq : Cr 3 ^ 8 = 108 ^ 8 ∧ (108 : ℝ) ^ 8 = 16 * 18 ^ 12 ∧
    (16 : ℝ) * 18 ^ 12 = 18509302102818816 := by
  refine ⟨by rw [Cr_three], by norm_num, by norm_num⟩

/-- **`r = 3`, exact form with the cut `16·18^12`**: `1 < C_3 (V+1)^{-1/8} ↔ V + 1 < 16·18^12`. -/
theorem env_three_gt_one_iff' {V : ℝ} (hV : 0 ≤ V) : 1 < env 3 V ↔ V + 1 < 16 * 18 ^ 12 := by
  rw [env_three_gt_one_iff hV, Cr_three_pow_eq.2.1]

/-- The exact geometric `r = 3` cut: `(√2·18^2)^8 = 16·18^16 (= 16·324^8)`. -/
theorem geo_three_pow_eq : (Real.sqrt 2 * 18 ^ (3 - 1)) ^ (2 ^ 3 : ℕ) = 16 * 18 ^ 16 ∧
    (16 : ℝ) * 324 ^ 8 = 16 * 18 ^ 16 := by
  refine ⟨?_, by norm_num⟩
  rw [mul_pow, show (2 ^ 3 : ℕ) = 2 * 4 by norm_num, pow_mul, Real.sq_sqrt (by norm_num)]
  norm_num

/-- **Geometric form, `r = 3`, exact form with the cut `16·18^16`**. -/
theorem envGeo_three_gt_one_iff' {V : ℝ} (hV : 0 ≤ V) : 1 < envGeo 3 V ↔ V + 1 < 16 * 18 ^ 16 := by
  rw [envGeo_three_gt_one_iff hV, geo_three_pow_eq.2]

/-- `r = 1` can be informative: `C_1 (V+1)^{-1/2} < 1 ↔ V > 1`. -/
theorem env_one_lt_one_iff {V : ℝ} (hV : 0 ≤ V) : env 1 V < 1 ↔ 1 < V := by
  rw [env_lt_one_iff 1 hV, Cr_one, show (2 : ℕ) ^ 1 = 2 by norm_num, Real.sq_sqrt (by norm_num)]
  constructor <;> intro h <;> linarith

/-- Every `r ≥ 2`: the full envelope exceeds `1` while `V < 419,903`. -/
theorem env_gt_one_of_lt_r2 {r : ℕ} (hr : 2 ≤ r) {V : ℝ} (hV : 0 ≤ V) (h : V < 419903) : 1 < env r V := by
  rw [one_lt_env_iff r hV]
  have := Cr_pow_mono (r₀ := 2) (by norm_num) hr
  rw [show (2 : ℕ) ^ 2 = 4 by norm_num, Cr_pow_two] at this
  linarith

/-- Every `r ≥ 3`: the full envelope exceeds `1` while `V < 1.8·10^16`. -/
theorem env_gt_one_of_lt_r3 {r : ℕ} (hr : 3 ≤ r) {V : ℝ} (hV : 0 ≤ V) (h : V < 1.8 * 10 ^ 16) :
    1 < env r V := by
  rw [one_lt_env_iff r hV]
  have := Cr_pow_mono (r₀ := 3) (by norm_num) hr
  rw [show (2 : ℕ) ^ 3 = 8 by norm_num, Cr_pow_three] at this
  norm_num at h this ⊢
  linarith

theorem eighteen_pow_four : (18 : ℝ) ^ 4 = 104976 := by norm_num

/-- **Lemma TG6's bound is at least `1` iff `V ≤ 104,975`** (`18^4 = 104,976`). -/
theorem tg6_bound_ge_one_iff {V : ℝ} (hV : 0 ≤ V) : 1 ≤ 18 * (1 + V) ^ (-(1 / 4 : ℝ)) ↔ V ≤ 104975 := by
  rw [show (1 / 4 : ℝ) = ((4 : ℕ) : ℝ)⁻¹ by norm_num,
    one_le_mul_rpow_neg_inv_iff (by norm_num) (by linarith) (by norm_num)]
  constructor <;> intro h <;> norm_num at h ⊢ <;> linarith

/-- **Equality exactly at `V = 104,975`**. -/
theorem tg6_bound_eq_one_iff {V : ℝ} (hV : 0 ≤ V) : 18 * (1 + V) ^ (-(1 / 4 : ℝ)) = 1 ↔ V = 104975 := by
  rw [show (1 / 4 : ℝ) = ((4 : ℕ) : ℝ)⁻¹ by norm_num,
    mul_rpow_neg_inv_eq_one_iff (by norm_num) (by linarith) (by norm_num)]
  constructor <;> intro h <;> norm_num at h ⊢ <;> linarith

theorem tg6_bound_eq_one_at : 18 * (1 + (104975 : ℝ)) ^ (-(1 / 4 : ℝ)) = 1 :=
  (tg6_bound_eq_one_iff (by norm_num)).2 rfl

/-- Lemma TG6's bound is `< 1` exactly beyond `104,975`. -/
theorem tg6_bound_lt_one_iff {V : ℝ} (hV : 0 ≤ V) : 18 * (1 + V) ^ (-(1 / 4 : ℝ)) < 1 ↔ 104975 < V := by
  rw [← not_le, tg6_bound_ge_one_iff hV, not_le]

/-- **The two informative TG6 states** `V = 113,750` and `V = 125,000` lie beyond the vacuity threshold. -/
theorem tg6_informative_states :
    18 * (1 + (113750 : ℝ)) ^ (-(1 / 4 : ℝ)) < 1 ∧ 18 * (1 + (125000 : ℝ)) ^ (-(1 / 4 : ℝ)) < 1 :=
  ⟨(tg6_bound_lt_one_iff (by norm_num)).2 (by norm_num), (tg6_bound_lt_one_iff (by norm_num)).2 (by norm_num)⟩

/-- **`n ≤ 16` implies `V ≤ 4`** (every state of a size-`≤ 16` instance: `V ≤ M/4`, every `λ`). -/
theorem V_le_four {lam : ℝ} {mA mB j : ℕ} (h : mA + mB ≤ 16) : V lam mA mB j ≤ 4 := by
  have := W21.V_le_quarter lam mA mB j
  have h' : ((mA : ℝ) + mB) ≤ 16 := by exact_mod_cast h
  linarith

/-- Lemma TG6's bound exceeds `1` exactly below `104,975`. -/
theorem tg6_bound_gt_one_iff {V : ℝ} (hV : 0 ≤ V) : 1 < 18 * (1 + V) ^ (-(1 / 4 : ℝ)) ↔ V < 104975 := by
  rw [show (1 / 4 : ℝ) = ((4 : ℕ) : ℝ)⁻¹ by norm_num,
    one_lt_mul_rpow_neg_inv_iff (by norm_num) (by linarith) (by norm_num)]
  constructor <;> intro h <;> norm_num at h ⊢ <;> linarith

/-- At `n ≤ 16` (`V ≤ 4`) both checked inequalities are vacuous: the `r ≥ 2` envelope and TG6's bound exceed `1`. -/
theorem checks_vacuous_n16 {lam : ℝ} (hlam : 0 ≤ lam) {mA mB j : ℕ} (h : mA + mB ≤ 16) :
    (∀ r, 2 ≤ r → 1 < env r (V lam mA mB j)) ∧ 1 < 18 * (1 + V lam mA mB j) ^ (-(1 / 4 : ℝ)) := by
  have hV0 := V_nonneg hlam mA mB j
  have hV4 := V_le_four (lam := lam) (j := j) h
  exact ⟨fun r hr => env_gt_one_of_lt_r2 hr hV0 (by linarith), (tg6_bound_gt_one_iff hV0).2 (by linarith)⟩


/-! ## §4 The Case-S function `g` (Lemma TG6's proof, l.444-449) -/


/-- The Case-S function of Lemma TG6's proof (l.446): `g(V) = (1+V)^{1/4}[(1+V/8)^{-1/2} + 8/V]`. -/
noncomputable def gS (V : ℝ) : ℝ := (1 + V) ^ ((1 : ℝ) / 4) * ((1 + V / 8) ^ (-(1 / 2 : ℝ)) + 8 / V)

/-- `g_1 = (1+V)^{1/4}(1+V/8)^{-1/2}`. -/
noncomputable def gS1 (V : ℝ) : ℝ := (1 + V) ^ ((1 : ℝ) / 4) * (1 + V / 8) ^ (-(1 / 2 : ℝ))

/-- `g_2 = 8(1+V)^{1/4}/V`. -/
noncomputable def gS2 (V : ℝ) : ℝ := 8 * (1 + V) ^ ((1 : ℝ) / 4) / V

theorem gS_eq_add (V : ℝ) : gS V = gS1 V + gS2 V := by
  unfold gS gS1 gS2; ring

/-- `(1+V/8)^{-1/2} + 8/V = g(V)(1+V)^{-1/4}` (the printed display, `V > -1`). -/
theorem gS_mul_rpow {V : ℝ} (hV : -1 < V) :
    (1 + V / 8) ^ (-(1 / 2 : ℝ)) + 8 / V = gS V * (1 + V) ^ (-(1 / 4 : ℝ)) := by
  unfold gS
  have h0 : 0 < 1 + V := by linarith
  rw [mul_comm, ← mul_assoc, ← Real.rpow_add h0]
  norm_num

/-- `g(32) = 33^{1/4}(5^{-1/2} + 1/4)` (W16's `g32`). -/
theorem gS_32 : gS 32 = W16.g32 := by
  unfold gS W16.g32
  have h : (1 + (32 : ℝ) / 8) = 5 := by norm_num
  rw [h]
  norm_num

/-- **`g(32) = 1.6710688…`**: `1.6710688 < g(32) < 1.6710689`. -/
theorem g32_digits : 1.6710688 < W16.g32 ∧ W16.g32 < 1.6710689 := by
  unfold W16.g32
  set K := (33 : ℝ) ^ ((1 : ℝ) / 4) with hK
  set s := (5 : ℝ) ^ (-(1 / 2 : ℝ)) with hs
  have hK0 : 0 < K := Real.rpow_pos_of_pos (by norm_num) _
  have hK4 : K ^ 4 = 33 := by
    rw [hK, ← Real.rpow_natCast, ← Real.rpow_mul (by norm_num)]; norm_num
  have hs0 : 0 < s := Real.rpow_pos_of_pos (by norm_num) _
  have hs2 : s ^ 2 = 1 / 5 := by
    rw [hs, ← Real.rpow_natCast, ← Real.rpow_mul (by norm_num)]; norm_num
  have hKlo : (2.39678172692 : ℝ) < K := by
    by_contra hc
    have hc := not_lt.1 hc
    have := pow_le_pow_left₀ hK0.le hc 4
    rw [hK4] at this
    norm_num at this
  have hKhi : K < (2.39678172693 : ℝ) := by
    by_contra hc
    have hc := not_lt.1 hc
    have := pow_le_pow_left₀ (by norm_num) hc 4
    rw [hK4] at this
    norm_num at this
  have hslo : (0.44721359549 : ℝ) < s := by
    by_contra hc
    have hc := not_lt.1 hc
    have := pow_le_pow_left₀ hs0.le hc 2
    rw [hs2] at this
    norm_num at this
  have hshi : s < (0.44721359550 : ℝ) := by
    by_contra hc
    have hc := not_lt.1 hc
    have := pow_le_pow_left₀ (by norm_num) hc 2
    rw [hs2] at this
    norm_num at this
  constructor
  · have : (2.39678172692 : ℝ) * (0.44721359549 + 1 / 4) < K * (s + 1 / 4) :=
      mul_lt_mul hKlo (by linarith) (by norm_num) hK0.le
    linarith [show (1.6710688 : ℝ) < 2.39678172692 * (0.44721359549 + 1 / 4) by norm_num]
  · have : K * (s + 1 / 4) < (2.39678172693 : ℝ) * (0.44721359550 + 1 / 4) :=
      mul_lt_mul hKhi (by linarith) (by linarith) (by norm_num)
    linarith [show (2.39678172693 : ℝ) * (0.44721359550 + 1 / 4) < 1.6710689 by norm_num]

/-- `g(32) < 1.68`. -/
theorem gS_32_lt : gS 32 < 1.68 := by rw [gS_32]; exact W16.numeric_g32_lt

/-- **`(ln g_1)' = 1/(4(1+V)) - 1/(2(8+V)) = -(V-6)/(4(V+1)(V+8))`** (`V > -1`). -/
theorem hasDerivAt_log_gS1 {V : ℝ} (hV : -1 < V) :
    HasDerivAt (fun x => Real.log (gS1 x)) (1 / (4 * (1 + V)) - 1 / (2 * (8 + V))) V := by
  have e : (fun x => Real.log (gS1 x)) =ᶠ[𝓝 V]
      (fun x => (1 / 4) * Real.log (1 + x) - (1 / 2) * Real.log (1 + x / 8)) := by
    filter_upwards [lt_mem_nhds hV] with x hx
    have h1 : 0 < 1 + x := by linarith
    have h2 : 0 < 1 + x / 8 := by linarith
    unfold gS1
    rw [Real.log_mul (Real.rpow_pos_of_pos h1 _).ne' (Real.rpow_pos_of_pos h2 _).ne', Real.log_rpow h1,
      Real.log_rpow h2]
    ring
  have h1 : HasDerivAt (fun x => Real.log (1 + x)) (1 / (1 + V)) V := by
    have := ((hasDerivAt_id V).const_add 1).log (by simp; linarith)
    simpa [one_div] using this
  have h2 : HasDerivAt (fun x => Real.log (1 + x / 8)) ((1 / 8) / (1 + V / 8)) V := by
    have := (((hasDerivAt_id V).div_const 8).const_add 1).log (by simp; linarith)
    simpa [one_div] using this
  have hd := (h1.const_mul (1 / 4)).sub (h2.const_mul (1 / 2))
  refine (hd.congr_of_eventuallyEq e).congr_deriv ?_
  have h1V : (1 + V) ≠ 0 := by linarith
  have h8V : (8 + V) ≠ 0 := by linarith
  have h8' : (1 + V / 8) ≠ 0 := by linarith
  field_simp
  try ring

theorem log_gS1_deriv_eq {V : ℝ} (hV : -1 < V) :
    1 / (4 * (1 + V)) - 1 / (2 * (8 + V)) = -(V - 6) / (4 * (V + 1) * (V + 8)) := by
  have h1 : (1 + V) ≠ 0 := by linarith
  have h8 : (8 + V) ≠ 0 := by linarith
  have h1' : (V + 1) ≠ 0 := by linarith
  have h8' : (V + 8) ≠ 0 := by linarith
  field_simp
  try ring

/-- **`(ln g_2)' = 1/(4(1+V)) - 1/V = -(3V+4)/(4V(V+1)) < 0`** (`V > 0`). -/
theorem hasDerivAt_log_gS2 {V : ℝ} (hV : 0 < V) :
    HasDerivAt (fun x => Real.log (gS2 x)) (-(3 * V + 4) / (4 * V * (V + 1))) V := by
  have e : (fun x => Real.log (gS2 x)) =ᶠ[𝓝 V]
      (fun x => Real.log 8 + (1 / 4) * Real.log (1 + x) - Real.log x) := by
    filter_upwards [lt_mem_nhds hV] with x hx
    have h1 : 0 < 1 + x := by linarith
    unfold gS2
    rw [Real.log_div (by positivity) hx.ne', Real.log_mul (by norm_num) (Real.rpow_pos_of_pos h1 _).ne',
      Real.log_rpow h1]
    try ring
  have h1 : HasDerivAt (fun x => Real.log (1 + x)) (1 / (1 + V)) V := by
    have := ((hasDerivAt_id V).const_add 1).log (by simp; linarith)
    simpa [one_div] using this
  have h2 : HasDerivAt (fun x => Real.log x) (1 / V) V := by
    simpa [one_div] using Real.hasDerivAt_log hV.ne'
  have hd := ((h1.const_mul (1 / 4)).const_add (Real.log 8)).sub h2
  refine (hd.congr_of_eventuallyEq e).congr_deriv ?_
  have h1V : (1 + V) ≠ 0 := by linarith
  have h1V' : (V + 1) ≠ 0 := by linarith
  have hV0 : V ≠ 0 := hV.ne'
  field_simp
  try ring

theorem gS1_pos {V : ℝ} (hV : -1 < V) : 0 < gS1 V := by
  unfold gS1
  exact mul_pos (Real.rpow_pos_of_pos (by linarith) _) (Real.rpow_pos_of_pos (by linarith) _)

theorem gS2_pos {V : ℝ} (hV : 0 < V) : 0 < gS2 V := by
  unfold gS2
  exact div_pos (mul_pos (by norm_num) (Real.rpow_pos_of_pos (by linarith) _)) hV

/-- `ln g_1` strictly decreases on `V ≥ 6`. -/
theorem log_gS1_strictAntiOn : StrictAntiOn (fun x => Real.log (gS1 x)) (Set.Ici 6) := by
  apply strictAntiOn_of_deriv_neg (convex_Ici 6)
  · intro x hx
    exact (hasDerivAt_log_gS1 (by simp at hx; linarith)).continuousAt.continuousWithinAt
  · intro x hx
    rw [interior_Ici] at hx
    have hx' : 6 < x := hx
    rw [(hasDerivAt_log_gS1 (by linarith)).deriv, log_gS1_deriv_eq (by linarith)]
    apply div_neg_of_neg_of_pos (by linarith)
    positivity

/-- `ln g_2` strictly decreases on `V > 0`. -/
theorem log_gS2_strictAntiOn : StrictAntiOn (fun x => Real.log (gS2 x)) (Set.Ioi 0) := by
  apply strictAntiOn_of_deriv_neg (convex_Ioi 0)
  · intro x hx
    exact (hasDerivAt_log_gS2 hx).continuousAt.continuousWithinAt
  · intro x hx
    rw [interior_Ioi] at hx
    have hx' : 0 < x := hx
    rw [(hasDerivAt_log_gS2 hx').deriv]
    apply div_neg_of_neg_of_pos (by linarith)
    positivity

theorem gS1_strictAntiOn : StrictAntiOn gS1 (Set.Ici 6) := by
  intro x hx y hy hxy
  have h := log_gS1_strictAntiOn hx hy hxy
  have hx' : -1 < x := by simp at hx; linarith
  have hy' : -1 < y := by simp at hy; linarith
  exact (Real.log_lt_log_iff (gS1_pos hy') (gS1_pos hx')).1 h

theorem gS2_strictAntiOn : StrictAntiOn gS2 (Set.Ioi 0) := by
  intro x hx y hy hxy
  have h := log_gS2_strictAntiOn hx hy hxy
  exact (Real.log_lt_log_iff (gS2_pos hy) (gS2_pos hx)).1 h

/-- **`g` decreases on `V ≥ 6`** (printed: "`g` decreases on `V > 6`"). -/
theorem gS_strictAntiOn : StrictAntiOn gS (Set.Ici 6) := by
  intro x hx y hy hxy
  rw [gS_eq_add, gS_eq_add]
  have hx0 : (0 : ℝ) < x := by simp at hx; linarith
  have hy0 : (0 : ℝ) < y := by simp at hy; linarith
  exact add_lt_add (gS1_strictAntiOn hx hy hxy) (gS2_strictAntiOn hx0 hy0 hxy)

/-- **`max_{V ≥ 32} g = g(32)`**. -/
theorem gS_isGreatest : IsGreatest (gS '' Set.Ici 32) (gS 32) := by
  refine ⟨⟨32, Set.mem_Ici.2 le_rfl, rfl⟩, ?_⟩
  rintro _ ⟨V, hV, rfl⟩
  rcases eq_or_lt_of_le (show (32 : ℝ) ≤ V from hV) with h | h
  · rw [h]
  · exact (gS_strictAntiOn (by norm_num : (32 : ℝ) ∈ Set.Ici 6) (by simp; linarith) h).le

/-- **The Case-S chain**: for `V ≥ 32`, `(1+V/8)^{-1/2} + 8/V = g(V)(1+V)^{-1/4} ≤ 1.68 (1+V)^{-1/4}`. -/
theorem caseS_chain {V : ℝ} (hV : 32 ≤ V) :
    (1 + V / 8) ^ (-(1 / 2 : ℝ)) + 8 / V ≤ 1.68 * (1 + V) ^ (-(1 / 4 : ℝ)) := by
  rw [gS_mul_rpow (by linarith)]
  have hg := gS_isGreatest.2 ⟨V, hV, rfl⟩
  have hq : 0 ≤ (1 + V) ^ (-(1 / 4 : ℝ)) := Real.rpow_nonneg (by linarith) _
  have := gS_32_lt
  exact mul_le_mul_of_nonneg_right (by linarith) hq




/-! ## §5a `λ = 1`: the marginals are `j/M` -/

theorem aA_one_mul_Z {a b t : ℕ} (ha : 1 ≤ a) :
    aA 1 a b t * Z 1 a b t = (X * (X + 1) ^ (a - 1 + b) : ℝ[X]).coeff t := by
  rw [W16.w16_aA_mul_Z one_pos ha, one_mul, W16.PP, map_one, one_mul, pow_add]

theorem aB_one_mul_Z {a b t : ℕ} (hb : 1 ≤ b) :
    aB 1 a b t * Z 1 a b t = (X * (X + 1) ^ (a + (b - 1)) : ℝ[X]).coeff t := by
  rw [W16.w16_aB_mul_Z one_pos hb, W16.PP, map_one, one_mul, pow_add]

/-- **At `λ = 1` both marginals are `j/M`** (group A, `m_A ≥ 1`). -/
theorem aA_one {a b t : ℕ} (ha : 1 ≤ a) (ht : t ≤ a + b) : aA 1 a b t = t / (a + b) := by
  have hs := W16.w16_marg_sum one_pos ht
  have hZ := W16.w16_Z_pos (lam := 1) one_pos ht
  have hM : (0 : ℝ) < (a : ℝ) + b := by
    have : (1 : ℝ) ≤ a := by exact_mod_cast ha
    positivity
  rcases Nat.eq_zero_or_pos b with hb | hb
  · subst hb
    simp only [Nat.cast_zero, zero_mul, add_zero] at hs hM ⊢
    rw [eq_div_iff hM.ne']
    linarith
  · have hAB : aA 1 a b t = aB 1 a b t := by
      have e1 := aA_one_mul_Z (b := b) (t := t) ha
      have e2 := aB_one_mul_Z (a := a) (t := t) hb
      rw [show a - 1 + b = a + (b - 1) by omega] at e1
      exact mul_right_cancel₀ hZ.ne' (e1.trans e2.symm)
    rw [← hAB] at hs
    rw [eq_div_iff hM.ne']
    linarith

theorem aB_one {a b t : ℕ} (hb : 1 ≤ b) (ht : t ≤ a + b) : aB 1 a b t = t / (a + b) := by
  have hs := W16.w16_marg_sum one_pos ht
  have hM : (0 : ℝ) < (a : ℝ) + b := by
    have : (1 : ℝ) ≤ b := by exact_mod_cast hb
    positivity
  rcases Nat.eq_zero_or_pos a with ha | ha
  · subst ha
    simp only [Nat.cast_zero, zero_mul, zero_add] at hs hM ⊢
    rw [eq_div_iff hM.ne']
    linarith
  · rw [← aA_one ha ht]
    have hZ := W16.w16_Z_pos (lam := 1) one_pos ht
    have e1 := aA_one_mul_Z (b := b) (t := t) ha
    have e2 := aB_one_mul_Z (a := a) (t := t) hb
    rw [show a - 1 + b = a + (b - 1) by omega] at e1
    exact mul_right_cancel₀ hZ.ne' (e2.trans e1.symm)

/-- **At `λ = 1`, `V(m_A, m_B, j) = j(M-j)/M`** (legal, `M ≥ 1`). -/
theorem V_one {a b t : ℕ} (hM : 1 ≤ a + b) (ht : t ≤ a + b) :
    V 1 a b t = (t : ℝ) * (((a : ℝ) + b) - t) / ((a : ℝ) + b) := by
  have hM' : (0 : ℝ) < (a : ℝ) + b := by exact_mod_cast (show 0 < a + b by omega)
  have hA : (a : ℝ) * aA 1 a b t = (a : ℝ) * (t / (a + b)) := by
    rcases Nat.eq_zero_or_pos a with h | h
    · subst h; simp
    · rw [aA_one h ht]
  have hB : (b : ℝ) * aB 1 a b t = (b : ℝ) * (t / (a + b)) := by
    rcases Nat.eq_zero_or_pos b with h | h
    · subst h; simp
    · rw [aB_one h ht]
  have hA2 : (a : ℝ) * aA 1 a b t * (1 - aA 1 a b t) = (a : ℝ) * (t / (a + b)) * (1 - t / (a + b)) := by
    rcases Nat.eq_zero_or_pos a with h | h
    · subst h; simp
    · rw [aA_one h ht]
  have hB2 : (b : ℝ) * aB 1 a b t * (1 - aB 1 a b t) = (b : ℝ) * (t / (a + b)) * (1 - t / (a + b)) := by
    rcases Nat.eq_zero_or_pos b with h | h
    · subst h; simp
    · rw [aB_one h ht]
  unfold V
  rw [hA2, hB2]
  field_simp
  try ring

/-- **The balanced root at `λ = 1`** (`n = 2k`, any split `n_A + n_B = n`): `V_root = n/4 = k/2`. -/
theorem V_one_balanced_root {nA nB k : ℕ} (hn : nA + nB = 2 * k) (hk : 1 ≤ k) :
    V 1 nA nB k = ((nA : ℝ) + nB) / 4 := by
  have hM : 1 ≤ nA + nB := by omega
  rw [V_one hM (by omega)]
  have hn' : (nA : ℝ) + nB = 2 * k := by exact_mod_cast hn
  have hk' : (0 : ℝ) < k := by exact_mod_cast hk
  rw [hn']
  field_simp
  ring

/-! ## §6 Deterministic policies suffice (l.798-799) -/

section Det

variable {n : ℕ}

/-- **Success is linear in the mixture over deterministic policies**: the success probability of a policy is the
seed average of the success of its seed-fixed deterministic rules (every finite set `S` of outputs). -/
theorem success_eq_integral (o : Oracle n) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) (f : ℕ)
    (S : Finset (Fin n → Bool)) :
    ∑ x ∈ S, σ.outBy o f x = ∫ ω, ∑ x ∈ S, (σ.tree ω).outBy o f [] x ∂σ.P := by
  unfold PolicyE.outBy
  rw [integral_finsetSum _ (fun x _ => Converse.integrable_outBy o σ f [] x)]

/-- The finite-mixture form: a predrawn mixture of deterministic rules has the mixture's success. -/
theorem success_mixTrees (o : Oracle n) (m : ℕ) (θ : Fin m → ℝ) (hθ0 : ∀ i, 0 ≤ θ i) (hθ1 : ∑ i, θ i = 1)
    (T : Fin m → TreeE n) (f : ℕ) (S : Finset (Fin n → Bool)) :
    ∑ x ∈ S, (A36W.TGRed.mixTrees m θ hθ0 hθ1 T).outBy o f x = ∑ i, θ i * ∑ x ∈ S, (T i).outBy o f [] x := by
  simp_rw [A36W.TGRed.mixTrees_outBy, Finset.mul_sum]
  exact Finset.sum_comm

/-- **Deterministic policies suffice**: a bound on the success of every deterministic rule bounds the success of
every causal randomized policy (any seed law). -/
theorem det_suffice (o : Oracle n) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) (f : ℕ)
    (S : Finset (Fin n → Bool)) {c : ℝ} (hdet : ∀ T : TreeE n, ∑ x ∈ S, T.outBy o f [] x ≤ c) :
    ∑ x ∈ S, σ.outBy o f x ≤ c := by
  have := σ.isProb
  rw [success_eq_integral o σ f S]
  calc ∫ ω, ∑ x ∈ S, (σ.tree ω).outBy o f [] x ∂σ.P ≤ ∫ _ω, c ∂σ.P :=
        integral_mono (integrable_finsetSum _ (fun x _ => Converse.integrable_outBy o σ f [] x))
          (integrable_const c) (fun ω => hdet (σ.tree ω))
    _ = c := by simp

/-- The same as an equivalence: the randomized class and its deterministic members have the same success bounds. -/
theorem det_suffice_iff (o : Oracle n) (f : ℕ) (S : Finset (Fin n → Bool)) (c : ℝ) :
    (∀ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed), ∑ x ∈ S, σ.outBy o f x ≤ c) ↔
      ∀ T : TreeE n, ∑ x ∈ S, T.outBy o f [] x ≤ c := by
  constructor
  · intro h T
    have := h Unit inferInstance (Bridge.ofTree T)
    simpa only [W21.ofTree_outBy] using this
  · intro h Seed _ σ
    exact det_suffice o σ f S h

end Det


/-! ## §3b More checks that cannot fail -/

/-- **The Case-S chain's bound is `< 1` for `V ≥ 32`**: `1.68(1+V)^{-1/4} < 1` (`1.68^4 < 33`). -/
theorem caseS_bound_lt_one {V : ℝ} (hV : 32 ≤ V) : 1.68 * (1 + V) ^ (-(1 / 4 : ℝ)) < 1 := by
  rw [show (1 / 4 : ℝ) = ((4 : ℕ) : ℝ)⁻¹ by norm_num,
    mul_rpow_neg_inv_lt_one_iff (by norm_num) (by linarith) (by norm_num)]
  norm_num
  linarith

/-- Case F's bound `(8+4√6)(1+V)^{-1/4}` exceeds `1` at every state of size `n ≤ 200` (`V ≤ 50`). -/
theorem caseF_vacuous_n200 {lam : ℝ} (hlam : 0 ≤ lam) {mA mB j : ℕ} (h : mA + mB ≤ 200) :
    1 < (8 + 4 * Real.sqrt 6) * (1 + V lam mA mB j) ^ (-(1 / 4 : ℝ)) := by
  have hV0 := V_nonneg hlam mA mB j
  have hV := W21.V_le_quarter lam mA mB j
  have h' : ((mA : ℝ) + mB) ≤ 200 := by exact_mod_cast h
  have hs : (2 : ℝ) < Real.sqrt 6 := by
    rw [show (2 : ℝ) = Real.sqrt 4 by rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.sqrt_sq (by norm_num)]]
    exact Real.sqrt_lt_sqrt (by norm_num) (by norm_num)
  rw [show (1 / 4 : ℝ) = ((4 : ℕ) : ℝ)⁻¹ by norm_num,
    one_lt_mul_rpow_neg_inv_iff (by positivity) (by linarith) (by norm_num)]
  have h16 : (16 : ℝ) ≤ 8 + 4 * Real.sqrt 6 := by linarith
  have := pow_le_pow_left₀ (by norm_num) h16 4
  norm_num at this ⊢
  linarith

/-- The survival-DP envelope check at `r ≥ 2` is vacuous at every state of size `n ≤ 400` (`V ≤ 100`), hence in
particular at `n ≤ 80` and at `λ = 1`, `n ≤ 400`: the envelope exceeds `1` there. -/
theorem dpEnv_vacuous_n400 {lam : ℝ} (hlam : 0 ≤ lam) {mA mB j : ℕ} (h : mA + mB ≤ 400) {r : ℕ}
    (hr : 2 ≤ r) : 1 < env r (V lam mA mB j) := by
  have hV0 := V_nonneg hlam mA mB j
  have hV := W21.V_le_quarter lam mA mB j
  have h' : ((mA : ℝ) + mB) ≤ 400 := by exact_mod_cast h
  exact env_gt_one_of_lt_r2 hr hV0 (by linarith)

/-! ## §5 Loose constants (l.852-855) -/

/-- **"The envelope is below `1` only if `V+1 > C_r^{2^r}`"** (a necessary condition, as printed). -/
theorem env_lt_one_imp (r : ℕ) {V : ℝ} (hV : 0 ≤ V) (h : env r V < 1) : Cr r ^ (2 ^ r) < V + 1 :=
  (env_lt_one_iff r hV).1 h

/-- `r = 2`: below `1` only if `V + 1 > 419,904`. -/
theorem env_two_lt_one_imp {V : ℝ} (hV : 0 ≤ V) (h : env 2 V < 1) : 419904 < V + 1 := by
  have := env_lt_one_imp 2 hV h
  rwa [show (2 : ℕ) ^ 2 = 4 by norm_num, Cr_pow_two] at this

theorem sixteen_mul_eighteen_pow_twelve : (1.8 : ℝ) * 10 ^ 16 < 16 * 18 ^ 12 := by norm_num

/-- **Every `r ≥ 3`**: below `1` only if `V + 1 > 16·18^12 > 1.8·10^16`. -/
theorem env_lt_one_imp_r3 {r : ℕ} (hr : 3 ≤ r) {V : ℝ} (hV : 0 ≤ V) (h : env r V < 1) :
    16 * 18 ^ 12 < V + 1 ∧ (1.8 : ℝ) * 10 ^ 16 < V + 1 := by
  have h1 := env_lt_one_imp r hV h
  have h2 := Cr_pow_mono (r₀ := 3) (by norm_num) hr
  rw [show (2 : ℕ) ^ 3 = 8 by norm_num, Cr_pow_three] at h2
  have h3 := sixteen_mul_eighteen_pow_twelve
  constructor <;> linarith

/-- **At `λ = 1` and the balanced root (`V = n/4`), `r = 2`**: the envelope is below `1` only if
`n > 1,679,612`, in particular `n > 1.67·10^6`. -/
theorem balanced_need_r2 {nA nB k : ℕ} (hn : nA + nB = 2 * k) (hk : 1 ≤ k)
    (h : env 2 (V 1 nA nB k) < 1) : (1679612 : ℝ) < (nA : ℝ) + nB ∧ (1.67 : ℝ) * 10 ^ 6 < (nA : ℝ) + nB := by
  have hV := V_one_balanced_root hn hk
  have hV0 : 0 ≤ V 1 nA nB k := V_nonneg zero_le_one _ _ _
  have := env_two_lt_one_imp hV0 h
  rw [hV] at this
  constructor <;> norm_num <;> linarith

/-- **At `λ = 1` and the balanced root, every `r ≥ 3`**: below `1` only if `n > 4(16·18^12 - 1)`, in particular
`n > 7.4·10^16`. -/
theorem balanced_need_r3 {r : ℕ} (hr : 3 ≤ r) {nA nB k : ℕ} (hn : nA + nB = 2 * k) (hk : 1 ≤ k)
    (h : env r (V 1 nA nB k) < 1) :
    4 * (16 * 18 ^ 12 - 1) < (nA : ℝ) + nB ∧ (7.4 : ℝ) * 10 ^ 16 < (nA : ℝ) + nB := by
  have hV := V_one_balanced_root hn hk
  have hV0 : 0 ≤ V 1 nA nB k := V_nonneg zero_le_one _ _ _
  have := (env_lt_one_imp_r3 hr hV0 h).1
  rw [hV] at this
  constructor <;> norm_num at this ⊢ <;> linarith

/-- The balanced envelope's constant `A_r = 6^{2-2^{2-r}}` of `(Env)` (Appendix `app:env`). -/
noncomputable def Ar (r : ℕ) : ℝ := (6 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ)))

theorem Ar_two : Ar 2 = 6 := by unfold Ar; norm_num

/-- **The balanced envelope `(Env)` at the balanced root (`d = k`), `r = 2`**: `A_2 (k+1)^{-1/4} < 1` iff
`n = 2k > 2590`. -/
theorem balancedEnv_two_lt_one_iff (k : ℕ) :
    Ar 2 * ((k : ℝ) + 1) ^ (-(2 : ℝ) ^ (-((2 : ℕ) : ℝ))) < 1 ↔ 2590 < 2 * k := by
  rw [two_rpow_neg_nat, Ar_two, mul_rpow_neg_inv_lt_one_iff (by norm_num) (by positivity) (by norm_num)]
  norm_num
  constructor
  · intro h
    have : (1295 : ℝ) < k := by linarith
    have : 1295 < k := by exact_mod_cast this
    omega
  · intro h
    have : 1296 ≤ k := by omega
    have : (1296 : ℝ) ≤ k := by exact_mod_cast this
    linarith

end A36RW.AppJ.CW3


==> anc/formal_companion/lean/src/A36RW/AppJ/CW3/Remarks.lean <==
/-
A36RW.AppJ.CW3.Remarks: Appendix J, the remarks after Theorem `thm:tgenv`
(l.253-267), part (a) of row J-15.

Paper: `appendix_tgenv_J6.tex` (sha256 2eed3416...), l.253-267.  Constants: `CW3.Cr` (`C_r = √2·18^{2-2^{2-r}}`),
`CW3.Ar` (`A_r = 6^{2-2^{2-r}}`), `CW3.env`, from `A36RW.AppJ.CW3.Numeric`.

* "The constants do not depend on `λ`, the group sizes or the state": `const_depends_on_r_only` (one function
  `C : ℕ → ℝ`, chosen before `λ`, the sizes and the state, is the constant of the Theorem for all of them).
* "`C_1 = √2`, `C_2 = 18√2`, `C_3 = 108`": `Cr_one`, `Cr_two`, `Cr_three` (Numeric); `Cr_values`.
* "`C_r/C_{r-1} = 18^{2^{2-r}} ≤ 18`": `Cr_succ` (`C_{r+1} = C_r·18^{2^{2-(r+1)}}`), `Cr_ratio`, `Cr_ratio_le`.
* "the theorem also holds with the geometric constant `√2·18^{r-1} ≥ C_r`": `Cr_le_geo`, and
  `thm_tgenv_geo_of_sharp` (the geometric form DERIVED from `thm_tgenv_sharp`).
* "`V(s)` can be `o(1)` even as `n → ∞`: for example `n_A = n_B = k` with `λ → ∞`": `V_NNN_tendsto_lam` (fixed
  `N`, `λ → ∞`), `V_NNN_tendsto_N` (`λ = N^4`, `n = 2N → ∞`; the family of Corollary (c), see
  `A36RW.AppJ.CW3.WhereSmall` for `V_root = 2/N^2 + O(N^{-4})`).
* Comparison with the balanced envelope: `V_one_balanced_root` (Numeric: `V = n/4 = k/2`),
  `tgenv_balanced_shape` (the Theorem at `λ = 1`, `n = 2k`: `G ≤ min{1, C_r (k/2+1)^{-2^{-r}}}`), `Cr_div_Ar`
  (`C_r/A_r = √2·3^{2-2^{2-r}}`), `Cr_div_Ar_mem` (`∈ [√2, 9√2)`), `base_factor_le`
  (`((k+1)/(k/2+1))^{2^{-r}} ≤ 2^{2^{-r}}`), `half_base_le`.
* Arithmetic only (the observed constants are empirical): `Cr_two_approx` (`C_2 = 25.46` to two decimals),
  `ratio_r2_approx` (`C_2/1.136 ∈ (22.4, 22.5)`, "about 22×").
-/
import A36RW.AppJ.CW3.Numeric
import A36RW.AppJ.W21.Remark

set_option autoImplicit false

namespace A36RW.AppJ.CW3

open Finset Filter Topology

/-- **"The constants do not depend on `λ`, the group sizes or the state."**  A single `C : ℕ → ℝ`, fixed before
`λ`, the group sizes and the state are chosen, is the constant of the Theorem for all of them; it is `C_r`. -/
theorem const_depends_on_r_only :
    ∃ C : ℕ → ℝ, (∀ r, C r = Cr r) ∧
      ∀ lam : ℝ, 0 < lam → ∀ r : ℕ, 1 ≤ r → ∀ mA mB j : ℕ, j ≤ mA + mB →
        G lam r mA mB j ≤ min 1 (C r * (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ)))) :=
  ⟨Cr, fun _ => rfl, fun _ hlam r hr mA mB j hj => thm_tgenv_sharp hlam r hr mA mB j hj⟩

/-- The Theorem in envelope notation: `G^λ_r(s) ≤ min{1, env r (V(s))}`. -/
theorem thm_tgenv_env {lam : ℝ} (hlam : 0 < lam) {r : ℕ} (hr : 1 ≤ r) {mA mB j : ℕ} (hj : j ≤ mA + mB) :
    G lam r mA mB j ≤ min 1 (env r (V lam mA mB j)) :=
  thm_tgenv_sharp hlam r hr mA mB j hj

theorem Cr_values : Cr 1 = Real.sqrt 2 ∧ Cr 2 = 18 * Real.sqrt 2 ∧ Cr 3 = 108 := ⟨Cr_one, Cr_two, Cr_three⟩

/-- `C_{r+1} = C_r·18^{2^{2-(r+1)}}` (every `r`). -/
theorem Cr_succ (r : ℕ) : Cr (r + 1) = Cr r * (18 : ℝ) ^ ((2 : ℝ) ^ (2 - ((r + 1 : ℕ) : ℝ))) := by
  unfold Cr
  rw [mul_assoc, ← Real.rpow_add (by norm_num)]
  congr 2
  have : (2 : ℝ) ^ (2 - (r : ℝ)) = 2 * (2 : ℝ) ^ (2 - ((r + 1 : ℕ) : ℝ)) := by
    rw [show (2 : ℝ) - (r : ℝ) = 1 + (2 - ((r + 1 : ℕ) : ℝ)) by push_cast; ring,
      Real.rpow_add (by norm_num), Real.rpow_one]
  rw [this]
  ring

/-- **`C_r/C_{r-1} = 18^{2^{2-r}}`** (`r ≥ 2`, written with `r = s + 1`, `s ≥ 1`). -/
theorem Cr_ratio (s : ℕ) : Cr (s + 1) / Cr s = (18 : ℝ) ^ ((2 : ℝ) ^ (2 - ((s + 1 : ℕ) : ℝ))) := by
  rw [Cr_succ, mul_div_cancel_left₀ _ (Cr_pos s).ne']

/-- **`C_r/C_{r-1} ≤ 18`** for `r ≥ 2`. -/
theorem Cr_ratio_le {s : ℕ} (hs : 1 ≤ s) : Cr (s + 1) / Cr s ≤ 18 := by
  rw [Cr_ratio]
  have he : (2 : ℝ) ^ (2 - ((s + 1 : ℕ) : ℝ)) ≤ 1 := by
    apply Real.rpow_le_one_of_one_le_of_nonpos (by norm_num)
    have : (1 : ℝ) ≤ s := by exact_mod_cast hs
    push_cast; linarith
  calc (18 : ℝ) ^ ((2 : ℝ) ^ (2 - ((s + 1 : ℕ) : ℝ))) ≤ (18 : ℝ) ^ (1 : ℝ) :=
        Real.rpow_le_rpow_of_exponent_le (by norm_num) he
    _ = 18 := Real.rpow_one 18

/-- **`C_r ≤ √2·18^{r-1}`** (`r ≥ 1`): the geometric constant dominates. -/
theorem Cr_le_geo {r : ℕ} (hr : 1 ≤ r) : Cr r ≤ Real.sqrt 2 * 18 ^ (r - 1) := by
  induction r, hr using Nat.le_induction with
  | base => rw [Cr_one]; simp
  | succ s hs ih =>
    have h := Cr_ratio_le hs
    rw [div_le_iff₀ (Cr_pos s)] at h
    calc Cr (s + 1) ≤ 18 * Cr s := h
      _ ≤ 18 * (Real.sqrt 2 * 18 ^ (s - 1)) := by linarith
      _ = Real.sqrt 2 * 18 ^ (s + 1 - 1) := by
        rw [show s + 1 - 1 = (s - 1) + 1 by omega, pow_succ]; ring

/-- **The Theorem with the geometric constant, derived from the sharp form** (`thm_tgenv_sharp`): for every
`λ > 0`, every legal state and `r ≥ 1`, `G^λ_r(s) ≤ min{1, √2·18^{r-1}(V(s)+1)^{-2^{-r}}}`. -/
theorem thm_tgenv_geo_of_sharp {lam : ℝ} (hlam : 0 < lam) (r : ℕ) (hr : 1 ≤ r) (mA mB j : ℕ)
    (hj : j ≤ mA + mB) :
    G lam r mA mB j ≤ min 1 (Real.sqrt 2 * 18 ^ (r - 1) * (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ)))) := by
  have h := thm_tgenv_sharp hlam r hr mA mB j hj
  have hX : 0 ≤ (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ))) :=
    Real.rpow_nonneg (by linarith [V_nonneg hlam.le mA mB j]) _
  have hC := Cr_le_geo hr
  refine h.trans (min_le_min_left _ ?_)
  exact mul_le_mul_of_nonneg_right hC hX

/-! ## `V(s)` can be `o(1)`: the family `n_A = n_B = k = N` -/

/-- For fixed `N ≥ 1`, `V^λ(N, N, N) → 0` as `λ → ∞`. -/
theorem V_NNN_tendsto_lam {N : ℕ} (hN : 1 ≤ N) :
    Tendsto (fun lam : ℝ => V lam N N N) atTop (𝓝 0) := by
  have hK := W21.KN_nonneg N
  have hup : Tendsto (fun lam : ℝ => 2 * W21.KN N / lam) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop tendsto_id
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hup ?_ ?_
  · filter_upwards [eventually_gt_atTop 0] with lam hlam
    exact V_nonneg hlam.le N N N
  · filter_upwards [eventually_ge_atTop 1] with lam hlam
    exact W21.V_NNN_le hlam hN

/-- **`V_root → 0` even as `n = 2N → ∞`**, along `n_A = n_B = k = N`, `λ = N^4` (`λ → ∞`). -/
theorem V_NNN_tendsto_N : Tendsto (fun N : ℕ => V ((N : ℝ) ^ 4) N N N) atTop (𝓝 0) := by
  have hq : Tendsto (fun N : ℕ => 1 / (N : ℝ) ^ 2) atTop (𝓝 0) := by
    have h := (tendsto_pow_atTop (α := ℝ) (n := 2) (by norm_num)).comp tendsto_natCast_atTop_atTop
    exact h.inv_tendsto_atTop.congr (fun N => by simp [Function.comp, one_div])
  have hup : Tendsto (fun N : ℕ => 2 * ((1 / (N : ℝ) ^ 2) / (1 - 1 / (N : ℝ) ^ 2) ^ 2)) atTop (𝓝 0) := by
    have h1 : Tendsto (fun N : ℕ => (1 - 1 / (N : ℝ) ^ 2) ^ 2) atTop (𝓝 ((1 - 0) ^ 2)) :=
      (tendsto_const_nhds.sub hq).pow 2
    have h2 := hq.div h1 (by norm_num)
    have h3 := h2.const_mul 2
    simpa using h3
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hup ?_ ?_
  · filter_upwards [eventually_ge_atTop 1] with N hN
    exact V_nonneg (W21.Remark.lamN_pos hN).le N N N
  · filter_upwards [eventually_ge_atTop 2] with N hN
    exact W21.Remark.V_root_le hN

/-! ## Comparison with the balanced envelope -/

/-- **The Theorem at `λ = 1` and the balanced root** (`n_A + n_B = n = 2k`, `V = k/2`): it has the shape of the
balanced envelope, `G^1_r(root) ≤ min{1, C_r (k/2+1)^{-2^{-r}}}`. -/
theorem tgenv_balanced_shape {nA nB k : ℕ} (hn : nA + nB = 2 * k) (hk : 1 ≤ k) {r : ℕ} (hr : 1 ≤ r) :
    G 1 r nA nB k ≤ min 1 (Cr r * ((k : ℝ) / 2 + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ)))) := by
  have h := thm_tgenv_sharp one_pos r hr nA nB k (by omega)
  have hV := V_one_balanced_root hn hk
  have hn' : ((nA : ℝ) + nB) / 4 = (k : ℝ) / 2 := by
    have : (nA : ℝ) + nB = 2 * k := by exact_mod_cast hn
    rw [this]; ring
  rw [hV, hn'] at h
  exact h

/-- **`C_r/A_r = √2·3^{2-2^{2-r}}`**. -/
theorem Cr_div_Ar (r : ℕ) : Cr r / Ar r = Real.sqrt 2 * (3 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ))) := by
  unfold Cr Ar
  rw [mul_div_assoc, ← Real.div_rpow (by norm_num) (by norm_num)]
  norm_num

/-- **`C_r/A_r ∈ [√2, 9√2)`** for every `r ≥ 1`. -/
theorem Cr_div_Ar_mem {r : ℕ} (hr : 1 ≤ r) :
    Real.sqrt 2 ≤ Cr r / Ar r ∧ Cr r / Ar r < 9 * Real.sqrt 2 := by
  rw [Cr_div_Ar]
  have hs : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  have he0 : 0 ≤ (2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ)) := by
    have : (2 : ℝ) ^ (2 - (r : ℝ)) ≤ 2 := by
      calc (2 : ℝ) ^ (2 - (r : ℝ)) ≤ (2 : ℝ) ^ (1 : ℝ) := by
            apply Real.rpow_le_rpow_of_exponent_le (by norm_num)
            have : (1 : ℝ) ≤ r := by exact_mod_cast hr
            linarith
        _ = 2 := Real.rpow_one 2
    linarith
  have he2 : (2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ)) < 2 := by
    have : 0 < (2 : ℝ) ^ (2 - (r : ℝ)) := Real.rpow_pos_of_pos (by norm_num) _
    linarith
  constructor
  · have : (1 : ℝ) ≤ (3 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ))) := Real.one_le_rpow (by norm_num) he0
    nlinarith
  · have : (3 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ))) < (3 : ℝ) ^ (2 : ℝ) :=
      Real.rpow_lt_rpow_of_exponent_lt (by norm_num) he2
    rw [show (3 : ℝ) ^ (2 : ℝ) = 9 by norm_num] at this
    nlinarith

/-- **The base factor**: `((k+1)/(k/2+1))^{2^{-r}} ≤ 2^{2^{-r}}` (every real `k ≥ 0`, every `r`). -/
theorem base_factor_le {k : ℝ} (hk : 0 ≤ k) (r : ℕ) :
    ((k + 1) / (k / 2 + 1)) ^ ((2 : ℝ) ^ (-(r : ℝ))) ≤ (2 : ℝ) ^ ((2 : ℝ) ^ (-(r : ℝ))) := by
  apply Real.rpow_le_rpow (by positivity) _ (Real.rpow_nonneg (by norm_num) _)
  rw [div_le_iff₀ (by positivity)]
  linarith

/-- The same as a comparison of the two bases: `(k/2+1)^{-2^{-r}} ≤ 2^{2^{-r}} (k+1)^{-2^{-r}}`. -/
theorem half_base_le {k : ℝ} (hk : 0 ≤ k) (r : ℕ) :
    (k / 2 + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ))) ≤ (2 : ℝ) ^ ((2 : ℝ) ^ (-(r : ℝ))) * (k + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ))) := by
  have h := base_factor_le hk r
  set a := (2 : ℝ) ^ (-(r : ℝ)) with ha
  have hk1 : 0 < k + 1 := by linarith
  have hk2 : 0 < k / 2 + 1 := by linarith
  rw [Real.div_rpow hk1.le hk2.le] at h
  rw [Real.rpow_neg hk2.le, Real.rpow_neg hk1.le]
  have hp1 : 0 < (k + 1) ^ a := Real.rpow_pos_of_pos hk1 _
  have hp2 : 0 < (k / 2 + 1) ^ a := Real.rpow_pos_of_pos hk2 _
  rw [div_le_iff₀ hp2] at h
  rw [← div_eq_mul_inv, le_div_iff₀ hp1, inv_mul_eq_div, div_le_iff₀ hp2]
  linarith

/-- **The TG bound at the balanced root against the balanced envelope**: `C_r (k/2+1)^{-2^{-r}} ≤
(C_r/A_r)·2^{2^{-r}}·A_r (k+1)^{-2^{-r}}` (constant ratio in `[√2, 9√2)`, base factor `≤ 2^{2^{-r}}`). -/
theorem tg_vs_balanced {k : ℝ} (hk : 0 ≤ k) (r : ℕ) :
    Cr r * (k / 2 + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ))) ≤
      (Cr r / Ar r) * (2 : ℝ) ^ ((2 : ℝ) ^ (-(r : ℝ))) * (Ar r * (k + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ)))) := by
  have hA : 0 < Ar r := Real.rpow_pos_of_pos (by norm_num) _
  have h := mul_le_mul_of_nonneg_left (half_base_le hk r) (Cr_pos r).le
  calc Cr r * (k / 2 + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ)))
      ≤ Cr r * ((2 : ℝ) ^ ((2 : ℝ) ^ (-(r : ℝ))) * (k + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ)))) := h
    _ = (Cr r / Ar r) * (2 : ℝ) ^ ((2 : ℝ) ^ (-(r : ℝ))) * (Ar r * (k + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ)))) := by
      field_simp

/-! ## Arithmetic of the "very loose" sentence (the observed constants are empirical, not formalized) -/

/-- `C_2 = √2·18 = 25.46` to two decimals: `25.455 < C_2 < 25.465`. -/
theorem Cr_two_approx : 25.455 < Cr 2 ∧ Cr 2 < 25.465 := by
  rw [Cr_two]
  have h1 := A36RW.AppJ.W20.sqrt_two_gt_d7
  have h2 := A36RW.AppJ.W20.sqrt_two_lt_d7
  constructor <;> nlinarith

/-- "About `22×` at `r = 2`": `C_2/1.136 ∈ (22.4, 22.5)` (`1.136` is the observed value; arithmetic only). -/
theorem ratio_r2_approx : 22.4 < Cr 2 / 1.136 ∧ Cr 2 / 1.136 < 22.5 := by
  obtain ⟨h1, h2⟩ := Cr_two_approx
  constructor
  · rw [lt_div_iff₀ (by norm_num)]; linarith
  · rw [div_lt_iff₀ (by norm_num)]; linarith

end A36RW.AppJ.CW3


==> anc/formal_companion/lean/src/A36RW/AppJ/CW3/WhereSmall.lean <==
/-
A36RW.AppJ.CW3.WhereSmall: Appendix J, Corollary (c), item 2, "Where `c` is
small" (l.674-689) and "One-sided bounds on `λ` are not enough" (l.695-697), row J-21.

Paper: `appendix_tgenv_J6.tex` (sha256 2eed3416...).  Objects: `cLim`, `thetaA`, `thetaB`, `psi`, `chi`, `rhoN`,
`kapN` of `A36RW.AppJ.CW3.CorC2`; count model `A36RW.AppJ.Defs`; `W16.distD` (`dist(k, D)`).

* §1 the floor: `distK ρ κ = dist(κ, {0, ρ, 1-ρ, 1})`; `cLim_ge_floor` (`c ≥ dist/2`, every `λ > 0`);
  `distK_le_mins`, `sig2_floor` (the finite product analogue of TG3: `σ^2 ≥ ½Σ_g n_g min(θ_g,1-θ_g) ≥ ½ dist(k,D)`);
  `necessity` (if `c(λ_i, ρ, κ) → 0` along any filter then `κ ∈ {ρ, 1-ρ}`).
* §2 `λ → ∞`: `thetaB_ge_of_gt` (`κ > ρ ⇒ θ_B ≥ (κ-ρ)/(1-ρ) > 0`), `thetaA_le_of_lt` (`κ < ρ ⇒ θ_A ≤ κ/ρ`),
  `thetaB_eq_of_eq` (`κ = ρ ⇒ θ_B = ρ(1-θ_A)/(1-ρ)`), `thetaB_tendsto_atTop`, `thetaA_tendsto_atTop`;
  `limits_atTop_gt` (`κ > ρ`: `θ_A → 1`, `θ_B → (κ-ρ)/(1-ρ)`, `c → (κ-ρ)(1-κ)/(1-ρ) > 0`), `limits_atTop_lt`
  (`κ < ρ`: `θ_B → 0`, `θ_A → κ/ρ`, `c → κ(ρ-κ)/ρ > 0`), `limits_atTop_eq` (`κ = ρ`: `θ_A → 1`, `θ_B → 0`, `c → 0`);
  `cInfty ρ κ` (the limit value), `cLim_tendsto_atTop`.
* §3 `λ → 0` by the `A ↔ B` symmetry: `theta_symm` (`θ(1/λ, 1-ρ, κ) = (θ_B, θ_A)(λ, ρ, κ)`), `cLim_symm`,
  `cLim_tendsto_zero` (`c → cInfty(1-ρ, κ)`), `theta_tendsto_zero`.
* §4 the diagonals: `tendsto_atTop_zero_iff` (`c → 0` as `λ → ∞` iff `κ = ρ`), `tendsto_zero_zero_iff` (as
  `λ → 0` iff `κ = 1-ρ`), `tendsto_zero_pos_of_ne` / `tendsto_atTop_pos_of_ne` (positive limits off the
  diagonals), `both_zero_iff` (both limits `0` iff `ρ = κ = 1/2`), `offDiag_uniform` (off the diagonals item 1 gives
  a `λ`-uniform rate: eventually `dist(k,D) ≥ δn` and `V_root ≥ δn/2` for every `λ > 0`), `diag_no_uniform`
  (on `κ = ρ` no positive lower bound on `c` is uniform over all `λ > 0`).
* §5 `example_half_quarter` (`(1/2, 1/4)`: `c → 1/8` in both limits, `= dist/2`), `example_03_05`
  (`(0.3, 0.5)`: `c → 1/7` in both limits).
* §6 the one-sided family `n_A = n_B = k = N`: `V_inv_swap` (`V(1/λ; m_B, m_A, j) = V(λ; m_A, m_B, j)`),
  `V_oneSided_symm` (`λ = N^4` and `λ = N^{-4}` agree), **`V_oneSided_asymp`** (`|V_root - 2/N^2| ≤ 7/N^4`,
  `N ≥ 2`, `λ = N^{-4}`: the printed `2/N^2 + O(N^{-4})` with an explicit constant), `V_oneSided_asymp_inv`
  (`λ = N^4`), `V_oneSided_tendsto` (`→ 0`).
* §7 the printed values (exact rational arithmetic by `norm_num`, a rigorous certificate): `V_oneSided_N4`,
  `_N8`, `_N16`, `_N32` (open intervals), `V_oneSided_printed` (`|V - 0.1179| < 5·10^{-5}`, `|V - 0.0309| <
  5·10^{-5}`, `|V - 0.00779| < 5·10^{-6}`, `|V - 0.00195| < 5·10^{-6}`: each printed value is the round-to-nearest
  value at its last digit; the first two are rounded UP, `V < 0.1179`, `V < 0.0309`, so they are not
  truncations), `V_oneSided_printed_inv` (the same at `λ = N^4`).
-/
import A36RW.AppJ.CW3.CorC2
import A36RW.AppJ.W21.CorC1
import A36RW.AppJ.W21.Remark

set_option autoImplicit false

namespace A36RW.AppJ.CW3

open Finset Filter Topology

/-! ## §1 The floor `c ≥ dist(κ, {0, ρ, 1-ρ, 1})/2` -/

/-- `dist(κ, {0, ρ, 1-ρ, 1})`. -/
noncomputable def distK (ρ κ : ℝ) : ℝ := min (min |κ - 0| |κ - ρ|) (min |κ - (1 - ρ)| |κ - 1|)

theorem distK_nonneg (ρ κ : ℝ) : 0 ≤ distK ρ κ := by
  unfold distK; positivity

theorem half_min_le_f {a : ℝ} (h0 : 0 ≤ a) (h1 : a ≤ 1) : min a (1 - a) / 2 ≤ a * (1 - a) := by
  rcases le_total a (1 - a) with h | h
  · rw [min_eq_left h]; nlinarith
  · rw [min_eq_right h]; nlinarith

/-- The product analogue of Lemma TG3, core inequality: `dist(ρa+(1-ρ)b, {0,ρ,1-ρ,1}) ≤ ρ min(a,1-a) +
(1-ρ) min(b,1-b)` for `a, b ∈ [0,1]`, `ρ ∈ [0,1]`. -/
theorem distK_le_mins {ρ a b : ℝ} (hρ0 : 0 ≤ ρ) (hρ1 : ρ ≤ 1) (ha0 : 0 ≤ a) (ha1 : a ≤ 1) (hb0 : 0 ≤ b)
    (hb1 : b ≤ 1) : distK ρ (ρ * a + (1 - ρ) * b) ≤ ρ * min a (1 - a) + (1 - ρ) * min b (1 - b) := by
  have h1ρ : 0 ≤ 1 - ρ := by linarith
  unfold distK
  rcases le_total a (1 - a) with ha | ha <;> rcases le_total b (1 - b) with hb | hb
  · rw [min_eq_left ha, min_eq_left hb]
    refine (min_le_left _ _).trans ((min_le_left _ _).trans ?_)
    rw [sub_zero, abs_of_nonneg (by positivity)]
  · rw [min_eq_left ha, min_eq_right hb]
    refine (min_le_right _ _).trans ((min_le_left _ _).trans ?_)
    rw [abs_le]; constructor <;> nlinarith [mul_nonneg hρ0 ha0, mul_nonneg h1ρ (sub_nonneg.2 hb1)]
  · rw [min_eq_right ha, min_eq_left hb]
    refine (min_le_left _ _).trans ((min_le_right _ _).trans ?_)
    rw [abs_le]; constructor <;> nlinarith [mul_nonneg hρ0 (sub_nonneg.2 ha1), mul_nonneg h1ρ hb0]
  · rw [min_eq_right ha, min_eq_right hb]
    refine (min_le_right _ _).trans ((min_le_right _ _).trans ?_)
    rw [abs_le]; constructor <;> nlinarith [mul_nonneg hρ0 (sub_nonneg.2 ha1), mul_nonneg h1ρ (sub_nonneg.2 hb1)]

/-- **"Where `c` is small", the floor**: for every `λ > 0`, `c(λ, ρ, κ) ≥ dist(κ, {0, ρ, 1-ρ, 1})/2`. -/
theorem cLim_ge_floor {lam ρ κ : ℝ} (hlam : 0 < lam) (hρ0 : 0 ≤ ρ) (hρ1 : ρ ≤ 1) (hκ0 : 0 < κ)
    (hκ1 : κ < 1) : distK ρ κ / 2 ≤ cLim lam ρ κ := by
  have a0 := (thetaA_pos (ρ := ρ) hlam hκ0 hκ1).le
  have a1 := (thetaA_lt_one (ρ := ρ) hlam hκ0 hκ1).le
  obtain ⟨b0, b1, -⟩ := thetaB_spec (ρ := ρ) hlam hκ0 hκ1
  have hl := theta_lin (ρ := ρ) hlam hκ0 hκ1
  have key := distK_le_mins hρ0 hρ1 a0 a1 b0.le b1.le
  rw [hl] at key
  have hfa := half_min_le_f a0 a1
  have hfb := half_min_le_f b0.le b1.le
  have h1 := mul_le_mul_of_nonneg_left hfa hρ0
  have h2 := mul_le_mul_of_nonneg_left hfb (by linarith : (0 : ℝ) ≤ 1 - ρ)
  unfold cLim
  nlinarith

/-- The finite form of the same product analogue of TG3 (printed: `σ^2 ≥ ½Σ_g n_g min(θ_g,1-θ_g) ≥ ½ dist(k,D)`),
for any `θ ∈ [0,1]^2` with `n_A θ_A + n_B θ_B = k`. -/
theorem sig2_floor {nA nB k : ℕ} {a b : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) (hb0 : 0 ≤ b) (hb1 : b ≤ 1)
    (hm : (nA : ℝ) * a + (nB : ℝ) * b = k) :
    ((nA : ℝ) * min a (1 - a) + (nB : ℝ) * min b (1 - b)) / 2 ≤ (nA : ℝ) * a * (1 - a) + (nB : ℝ) * b * (1 - b) ∧
      (W16.distD nA nB k : ℝ) / 2 ≤ ((nA : ℝ) * min a (1 - a) + (nB : ℝ) * min b (1 - b)) / 2 := by
  have hfa := half_min_le_f ha0 ha1
  have hfb := half_min_le_f hb0 hb1
  have hA0 : (0 : ℝ) ≤ nA := Nat.cast_nonneg _
  have hB0 : (0 : ℝ) ≤ nB := Nat.cast_nonneg _
  refine ⟨by nlinarith [mul_le_mul_of_nonneg_left hfa hA0, mul_le_mul_of_nonneg_left hfb hB0], ?_⟩
  have hd : ∀ d : ℕ, (W16.distD nA nB k : ℝ) ≤ |(k : ℝ) - d| → d = 0 ∨ d = nA ∨ d = nB ∨ d = nA + nB → True :=
    fun _ _ _ => trivial
  clear hd
  have hD : ∀ d ∈ ({0, nA, nB, nA + nB} : Finset ℕ), (W16.distD nA nB k : ℝ) ≤ |(k : ℝ) - d| := by
    intro d hd
    rw [← W16.w16_natAbs_cast]
    have : W16.distD nA nB k ≤ Int.natAbs ((k : ℤ) - d) := by
      simp only [Finset.mem_insert, Finset.mem_singleton] at hd
      unfold W16.distD
      rcases hd with rfl | rfl | rfl | rfl
      · exact (min_le_left _ _).trans (min_le_left _ _)
      · exact (min_le_left _ _).trans (min_le_right _ _)
      · exact (min_le_right _ _).trans (min_le_left _ _)
      · exact (min_le_right _ _).trans (min_le_right _ _)
    exact_mod_cast this
  rw [div_le_div_iff_of_pos_right (by norm_num : (0 : ℝ) < 2)]
  rcases le_total a (1 - a) with ha | ha <;> rcases le_total b (1 - b) with hb | hb
  · rw [min_eq_left ha, min_eq_left hb]
    have := hD 0 (by simp)
    rw [Nat.cast_zero, sub_zero, abs_of_nonneg (Nat.cast_nonneg _), ← hm] at this
    linarith
  · rw [min_eq_left ha, min_eq_right hb]
    have h1 := hD nB (by simp)
    rw [← hm] at h1
    have h2 : |(nA : ℝ) * a + (nB : ℝ) * b - (nB : ℝ)| ≤ (nA : ℝ) * a + (nB : ℝ) * (1 - b) := by
      rw [abs_le]; constructor <;> nlinarith [mul_nonneg hA0 ha0, mul_nonneg hB0 (sub_nonneg.2 hb1)]
    linarith
  · rw [min_eq_right ha, min_eq_left hb]
    have h1 := hD nA (by simp)
    rw [← hm] at h1
    have h2 : |(nA : ℝ) * a + (nB : ℝ) * b - (nA : ℝ)| ≤ (nA : ℝ) * (1 - a) + (nB : ℝ) * b := by
      rw [abs_le]; constructor <;> nlinarith [mul_nonneg hA0 (sub_nonneg.2 ha1), mul_nonneg hB0 hb0]
    linarith
  · rw [min_eq_right ha, min_eq_right hb]
    have h1 := hD (nA + nB) (by simp)
    rw [← hm] at h1
    push_cast at h1
    have h2 : |(nA : ℝ) * a + (nB : ℝ) * b - ((nA : ℝ) + (nB : ℝ))| ≤ (nA : ℝ) * (1 - a) + (nB : ℝ) * (1 - b) := by
      rw [abs_le]; constructor <;> nlinarith [mul_nonneg hA0 (sub_nonneg.2 ha1), mul_nonneg hB0 (sub_nonneg.2 hb1)]
    linarith

theorem distK_pos {ρ κ : ℝ} (hκ0 : 0 < κ) (hκ1 : κ < 1) (h1 : κ ≠ ρ) (h2 : κ ≠ 1 - ρ) :
    0 < distK ρ κ := by
  unfold distK
  have e1 : 0 < |κ - 0| := by rw [sub_zero, abs_of_pos hκ0]; exact hκ0
  have e2 : 0 < |κ - ρ| := abs_pos.2 (sub_ne_zero.2 h1)
  have e3 : 0 < |κ - (1 - ρ)| := abs_pos.2 (sub_ne_zero.2 h2)
  have e4 : 0 < |κ - 1| := abs_pos.2 (sub_ne_zero.2 hκ1.ne)
  exact lt_min (lt_min e1 e2) (lt_min e3 e4)

/-- **"This bound proves only necessity: `c → 0` requires `κ ∈ {ρ, 1-ρ}`"** (along any filter, any `λ`'s). -/
theorem necessity {ι : Type*} {l : Filter ι} [l.NeBot] {lamF : ι → ℝ} (hpos : ∀ i, 0 < lamF i) {ρ κ : ℝ}
    (hρ0 : 0 ≤ ρ) (hρ1 : ρ ≤ 1) (hκ0 : 0 < κ) (hκ1 : κ < 1)
    (h : Tendsto (fun i => cLim (lamF i) ρ κ) l (𝓝 0)) : κ = ρ ∨ κ = 1 - ρ := by
  by_contra hc
  push Not at hc
  have hd := distK_pos hκ0 hκ1 hc.1 hc.2
  have hge : distK ρ κ / 2 ≤ 0 :=
    ge_of_tendsto h (Eventually.of_forall fun i => cLim_ge_floor (hpos i) hρ0 hρ1 hκ0 hκ1)
  linarith

/-! ## §2 The limits as `λ → ∞` -/

section Infty

variable {ρ κ : ℝ}

theorem one_sub_chi_le {lam t : ℝ} (hlam : 0 < lam) (ht0 : 0 < t) (ht1 : t ≤ 1) :
    1 - chi lam t ≤ 1 / (lam * t) := by
  rw [one_sub_chi hlam ht0.le ht1]
  have hD := den_pos hlam ht0.le ht1
  rw [div_le_div_iff₀ hD (by positivity)]
  nlinarith [mul_pos hlam ht0]

theorem psi_le_lin {lam t : ℝ} (hlam : 0 < lam) (hρ0 : 0 ≤ ρ) (ht0 : 0 ≤ t) (ht1 : t ≤ 1) :
    psi lam ρ t ≤ ρ + (1 - ρ) * t := by
  unfold psi
  have := chi_le_one hlam ht0 ht1
  nlinarith

theorem eventually_lt_psi (hρ0 : 0 < ρ) {t : ℝ} (ht0 : 0 < t) (ht1 : t ≤ 1) (h : κ < ρ + (1 - ρ) * t) :
    ∀ᶠ lam in atTop, κ < psi lam ρ t := by
  set η := ρ + (1 - ρ) * t - κ with hη
  have hη0 : 0 < η := by linarith
  filter_upwards [eventually_gt_atTop (ρ / (η * t)), eventually_gt_atTop 0] with lam hl hl0
  have h1 := one_sub_chi_le hl0 ht0 ht1
  have h2 : ρ / (lam * t) < η := by
    rw [div_lt_iff₀ (by positivity)]
    rw [div_lt_iff₀ (by positivity)] at hl
    nlinarith
  have h3 : ρ * (1 - chi lam t) ≤ ρ / (lam * t) := by
    calc ρ * (1 - chi lam t) ≤ ρ * (1 / (lam * t)) := mul_le_mul_of_nonneg_left h1 hρ0.le
      _ = ρ / (lam * t) := by ring
  unfold psi
  linarith

/-- **`κ > ρ`: `θ_B ≥ (κ-ρ)/(1-ρ) > 0`** for every `λ > 0`. -/
theorem thetaB_ge_of_gt {lam : ℝ} (hlam : 0 < lam) (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    (κ - ρ) / (1 - ρ) ≤ thetaB lam ρ κ := by
  have hl := theta_lin (ρ := ρ) hlam hκ0 hκ1
  have hA1 := (thetaA_lt_one (ρ := ρ) hlam hκ0 hκ1).le
  rw [div_le_iff₀ (by linarith)]
  nlinarith

/-- **`κ < ρ`: `θ_A ≤ κ/ρ < 1`** for every `λ > 0`. -/
theorem thetaA_le_of_lt {lam : ℝ} (hlam : 0 < lam) (hρ0 : 0 < ρ) (hρ1 : ρ ≤ 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    thetaA lam ρ κ ≤ κ / ρ := by
  have hl := theta_lin (ρ := ρ) hlam hκ0 hκ1
  obtain ⟨hB0, -, -⟩ := thetaB_spec (ρ := ρ) hlam hκ0 hκ1
  rw [le_div_iff₀ hρ0]
  nlinarith

/-- **`κ = ρ`: `θ_B = ρ(1-θ_A)/(1-ρ)`**. -/
theorem thetaB_eq_of_eq {lam : ℝ} (hlam : 0 < lam) (hρ1 : ρ < 1) (hκ0 : 0 < ρ) (hκ1 : ρ < 1) :
    thetaB lam ρ ρ = ρ * (1 - thetaA lam ρ ρ) / (1 - ρ) := by
  have hl := theta_lin (ρ := ρ) (κ := ρ) hlam hκ0 hκ1
  rw [eq_div_iff (by linarith)]
  linarith

/-- The `λ → ∞` limit of `θ_B`: `max(0, (κ-ρ)/(1-ρ))`. -/
theorem thetaB_tendsto_atTop (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    Tendsto (fun lam => thetaB lam ρ κ) atTop (𝓝 (max 0 ((κ - ρ) / (1 - ρ)))) := by
  have h1ρ : 0 < 1 - ρ := by linarith
  have hθ₀ : max 0 ((κ - ρ) / (1 - ρ)) ∈ Set.Icc (0 : ℝ) 1 :=
    ⟨le_max_left _ _, max_le zero_le_one (by rw [div_le_one h1ρ]; linarith)⟩
  have hpos : ∀ᶠ lam : ℝ in atTop, 0 < lam := eventually_gt_atTop 0
  refine root_tendsto (f := fun lam t => psi lam ρ t) (κ := κ) hθ₀ ?_ ?_ ?_ ?_ ?_
  · filter_upwards [hpos] with lam hl; exact psi_strictMonoOn hl hρ0.le hρ1.le
  · filter_upwards [hpos] with lam hl; exact thetaB_mem hl hκ0 hκ1
  · filter_upwards [hpos] with lam hl; exact (thetaB_spec hl hκ0 hκ1).2.2
  · intro t ht
    have hpos' : 0 < max 0 ((κ - ρ) / (1 - ρ)) := lt_of_le_of_lt ht.1 ht.2
    have hmax : max 0 ((κ - ρ) / (1 - ρ)) = (κ - ρ) / (1 - ρ) := by
      rcases le_total 0 ((κ - ρ) / (1 - ρ)) with h | h
      · exact max_eq_right h
      · rw [max_eq_left h] at hpos'; exact absurd hpos' (lt_irrefl 0)
    have ht2 := ht.2
    rw [hmax, lt_div_iff₀ h1ρ] at ht2
    filter_upwards [hpos] with lam hl
    have := psi_le_lin hl hρ0.le ht.1 (by
      have : (κ - ρ) / (1 - ρ) ≤ 1 := by rw [div_le_one h1ρ]; linarith
      linarith [ht.2, hmax ▸ ht.2])
    nlinarith
  · intro t ht
    have ht0 : 0 < t := lt_of_le_of_lt (le_max_left _ _) ht.1
    have ht1 : (κ - ρ) / (1 - ρ) < t := lt_of_le_of_lt (le_max_right _ _) ht.1
    rw [div_lt_iff₀ h1ρ] at ht1
    exact eventually_lt_psi hρ0 ht0 ht.2 (by nlinarith)

/-- The `λ → ∞` limit of `θ_A`: `(κ - (1-ρ)·max(0, (κ-ρ)/(1-ρ)))/ρ`. -/
theorem thetaA_tendsto_atTop (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    Tendsto (fun lam => thetaA lam ρ κ) atTop
      (𝓝 ((κ - (1 - ρ) * max 0 ((κ - ρ) / (1 - ρ))) / ρ)) := by
  have h := ((tendsto_const_nhds (x := κ)).sub
    ((thetaB_tendsto_atTop hρ0 hρ1 hκ0 hκ1).const_mul (1 - ρ))).div_const ρ
  refine h.congr' ?_
  filter_upwards [eventually_gt_atTop 0] with lam hl
  exact (thetaA_eq_affine hl hρ0 hκ0 hκ1).symm

/-- The printed limit value of `c` as `λ → ∞`: `(κ-ρ)(1-κ)/(1-ρ)` if `κ > ρ`, `κ(ρ-κ)/ρ` if `κ ≤ ρ` (`0` at
`κ = ρ`). -/
noncomputable def cInfty (ρ κ : ℝ) : ℝ := if ρ < κ then (κ - ρ) * (1 - κ) / (1 - ρ) else κ * (ρ - κ) / ρ

theorem cLim_tendsto_of_theta {l : Filter ℝ} {a b : ℝ}
    (hA : Tendsto (fun lam => thetaA lam ρ κ) l (𝓝 a)) (hB : Tendsto (fun lam => thetaB lam ρ κ) l (𝓝 b)) :
    Tendsto (fun lam => cLim lam ρ κ) l (𝓝 (ρ * a * (1 - a) + (1 - ρ) * b * (1 - b))) := by
  unfold cLim
  exact (((tendsto_const_nhds.mul hA).mul (tendsto_const_nhds.sub hA)).add
    ((tendsto_const_nhds.mul hB).mul (tendsto_const_nhds.sub hB)))

/-- **As `λ → ∞`, case `κ > ρ`**: `θ_A → 1`, `θ_B → (κ-ρ)/(1-ρ)`, `c → (κ-ρ)(1-κ)/(1-ρ) > 0`. -/
theorem limits_atTop_gt (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) (h : ρ < κ) :
    Tendsto (fun lam => thetaA lam ρ κ) atTop (𝓝 1) ∧
    Tendsto (fun lam => thetaB lam ρ κ) atTop (𝓝 ((κ - ρ) / (1 - ρ))) ∧
    Tendsto (fun lam => cLim lam ρ κ) atTop (𝓝 ((κ - ρ) * (1 - κ) / (1 - ρ))) ∧
    0 < (κ - ρ) * (1 - κ) / (1 - ρ) := by
  have h1ρ : 0 < 1 - ρ := by linarith
  have hm : max 0 ((κ - ρ) / (1 - ρ)) = (κ - ρ) / (1 - ρ) := max_eq_right (div_nonneg (by linarith) h1ρ.le)
  have hB := thetaB_tendsto_atTop hρ0 hρ1 hκ0 hκ1
  have hA := thetaA_tendsto_atTop hρ0 hρ1 hκ0 hκ1
  rw [hm] at hA hB
  have e : (κ - (1 - ρ) * ((κ - ρ) / (1 - ρ))) / ρ = 1 := by field_simp; ring
  rw [e] at hA
  refine ⟨hA, hB, ?_, by apply div_pos (mul_pos (by linarith) (by linarith)) h1ρ⟩
  have hc := cLim_tendsto_of_theta hA hB
  have e2 : ρ * 1 * (1 - 1) + (1 - ρ) * ((κ - ρ) / (1 - ρ)) * (1 - (κ - ρ) / (1 - ρ)) =
      (κ - ρ) * (1 - κ) / (1 - ρ) := by field_simp; ring
  rwa [e2] at hc

/-- **As `λ → ∞`, case `κ < ρ`**: `θ_B → 0`, `θ_A → κ/ρ`, `c → κ(ρ-κ)/ρ > 0`. -/
theorem limits_atTop_lt (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) (h : κ < ρ) :
    Tendsto (fun lam => thetaB lam ρ κ) atTop (𝓝 0) ∧
    Tendsto (fun lam => thetaA lam ρ κ) atTop (𝓝 (κ / ρ)) ∧
    Tendsto (fun lam => cLim lam ρ κ) atTop (𝓝 (κ * (ρ - κ) / ρ)) ∧ 0 < κ * (ρ - κ) / ρ := by
  have h1ρ : 0 < 1 - ρ := by linarith
  have hm : max 0 ((κ - ρ) / (1 - ρ)) = 0 := max_eq_left (div_nonpos_of_nonpos_of_nonneg (by linarith) h1ρ.le)
  have hB := thetaB_tendsto_atTop hρ0 hρ1 hκ0 hκ1
  have hA := thetaA_tendsto_atTop hρ0 hρ1 hκ0 hκ1
  rw [hm] at hA hB
  rw [mul_zero, sub_zero] at hA
  refine ⟨hB, hA, ?_, by apply div_pos (mul_pos hκ0 (by linarith)) hρ0⟩
  have hc := cLim_tendsto_of_theta hA hB
  have e2 : ρ * (κ / ρ) * (1 - κ / ρ) + (1 - ρ) * 0 * (1 - 0) = κ * (ρ - κ) / ρ := by field_simp; ring
  rwa [e2] at hc

/-- **As `λ → ∞`, case `κ = ρ`**: `θ_A → 1`, `θ_B → 0`, `c → 0`. -/
theorem limits_atTop_eq (hρ0 : 0 < ρ) (hρ1 : ρ < 1) :
    Tendsto (fun lam => thetaA lam ρ ρ) atTop (𝓝 1) ∧ Tendsto (fun lam => thetaB lam ρ ρ) atTop (𝓝 0) ∧
    Tendsto (fun lam => cLim lam ρ ρ) atTop (𝓝 0) := by
  have h1ρ : 0 < 1 - ρ := by linarith
  have hm : max 0 ((ρ - ρ) / (1 - ρ)) = 0 := by simp
  have hB := thetaB_tendsto_atTop hρ0 hρ1 hρ0 hρ1
  have hA := thetaA_tendsto_atTop hρ0 hρ1 hρ0 hρ1
  rw [hm] at hA hB
  rw [mul_zero, sub_zero, div_self hρ0.ne'] at hA
  refine ⟨hA, hB, ?_⟩
  have hc := cLim_tendsto_of_theta hA hB
  simpa using hc

/-- The three cases in one: `c(λ, ρ, κ) → cInfty ρ κ` as `λ → ∞`. -/
theorem cLim_tendsto_atTop (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    Tendsto (fun lam => cLim lam ρ κ) atTop (𝓝 (cInfty ρ κ)) := by
  unfold cInfty
  split_ifs with h
  · exact (limits_atTop_gt hρ0 hρ1 hκ0 hκ1 h).2.2.1
  · rcases lt_or_eq_of_le (not_lt.1 h) with h' | h'
    · exact (limits_atTop_lt hρ0 hρ1 hκ0 hκ1 h').2.2.1
    · subst h'
      have := (limits_atTop_eq hρ0 hρ1).2.2
      simpa using this

end Infty

/-! ## §3 The `A ↔ B` symmetry and the limits as `λ → 0` -/

section Zero

variable {ρ κ : ℝ}

/-- **The `A ↔ B` symmetry** (swap the groups and replace `λ` by `1/λ`): `θ(1/λ, 1-ρ, κ) = (θ_B, θ_A)(λ, ρ, κ)`. -/
theorem theta_symm {lam : ℝ} (hlam : 0 < lam) (hρ0 : 0 ≤ ρ) (hρ1 : ρ ≤ 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    thetaA lam⁻¹ (1 - ρ) κ = thetaB lam ρ κ ∧ thetaB lam⁻¹ (1 - ρ) κ = thetaA lam ρ κ := by
  have hA0 := thetaA_pos (ρ := ρ) hlam hκ0 hκ1
  have hA1 := thetaA_lt_one (ρ := ρ) hlam hκ0 hκ1
  obtain ⟨hB0, hB1, -⟩ := thetaB_spec (ρ := ρ) hlam hκ0 hκ1
  have hcr := theta_cross (ρ := ρ) hlam hκ0 hκ1
  have hl := theta_lin (ρ := ρ) hlam hκ0 hκ1
  have hcr' : thetaB lam ρ κ * (1 - thetaA lam ρ κ) / ((1 - thetaB lam ρ κ) * thetaA lam ρ κ) = lam⁻¹ := by
    set a := thetaA lam ρ κ
    set b := thetaB lam ρ κ
    have e : b * (1 - a) / ((1 - b) * a) = (a * (1 - b) / ((1 - a) * b))⁻¹ := by
      rw [inv_div]; ring
    rw [e, hcr]
  have h := theta_unique (lam := lam⁻¹) (ρ := 1 - ρ) (κ := κ) (inv_pos.2 hlam) (by linarith) (by linarith)
    hκ0 hκ1 hB0 hB1 hA0 hA1 hcr' (by linarith)
  exact ⟨h.1.symm, h.2.symm⟩

theorem cLim_symm {lam : ℝ} (hlam : 0 < lam) (hρ0 : 0 ≤ ρ) (hρ1 : ρ ≤ 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    cLim lam⁻¹ (1 - ρ) κ = cLim lam ρ κ := by
  obtain ⟨h1, h2⟩ := theta_symm hlam hρ0 hρ1 hκ0 hκ1
  unfold cLim
  rw [h1, h2]
  ring

/-- **As `λ → 0`** (by the symmetry): `c(λ, ρ, κ) → cInfty(1-ρ, κ)`. -/
theorem cLim_tendsto_zero (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    Tendsto (fun lam => cLim lam ρ κ) (𝓝[>] 0) (𝓝 (cInfty (1 - ρ) κ)) := by
  have h := (cLim_tendsto_atTop (ρ := 1 - ρ) (by linarith) (by linarith) hκ0 hκ1).comp tendsto_inv_nhdsGT_zero
  refine h.congr' ?_
  filter_upwards [self_mem_nhdsWithin] with lam hl
  exact cLim_symm hl hρ0.le hρ1.le hκ0 hκ1

/-- The limits of `θ` as `λ → 0`: `θ_A → max(0, (κ-(1-ρ))/ρ)` and `θ_B → (κ - ρ·max(0,(κ-(1-ρ))/ρ))/(1-ρ)`. -/
theorem theta_tendsto_zero (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    Tendsto (fun lam => thetaA lam ρ κ) (𝓝[>] 0) (𝓝 (max 0 ((κ - (1 - ρ)) / (1 - (1 - ρ))))) ∧
    Tendsto (fun lam => thetaB lam ρ κ) (𝓝[>] 0)
      (𝓝 ((κ - (1 - (1 - ρ)) * max 0 ((κ - (1 - ρ)) / (1 - (1 - ρ)))) / (1 - ρ))) := by
  have hB := (thetaB_tendsto_atTop (ρ := 1 - ρ) (by linarith) (by linarith) hκ0 hκ1).comp tendsto_inv_nhdsGT_zero
  have hA := (thetaA_tendsto_atTop (ρ := 1 - ρ) (by linarith) (by linarith) hκ0 hκ1).comp tendsto_inv_nhdsGT_zero
  refine ⟨hB.congr' ?_, hA.congr' ?_⟩
  · filter_upwards [self_mem_nhdsWithin] with lam hl
    exact (theta_symm hl hρ0.le hρ1.le hκ0 hκ1).2
  · filter_upwards [self_mem_nhdsWithin] with lam hl
    exact (theta_symm hl hρ0.le hρ1.le hκ0 hκ1).1

end Zero

/-! ## §4 The two diagonals -/

section Diag

variable {ρ κ : ℝ}

theorem cInfty_eq_zero_iff (hρ0 : 0 < ρ) (_hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    cInfty ρ κ = 0 ↔ κ = ρ := by
  unfold cInfty
  split_ifs with h
  · constructor
    · intro h0
      have : 0 < (κ - ρ) * (1 - κ) / (1 - ρ) := div_pos (mul_pos (by linarith) (by linarith)) (by linarith)
      linarith
    · intro e; rw [e] at h; exact absurd h (lt_irrefl _)
  · constructor
    · intro h0
      rw [div_eq_zero_iff, mul_eq_zero] at h0
      rcases h0 with (h1 | h1) | h1
      · linarith
      · linarith
      · linarith
    · intro e; rw [e]; simp

theorem cInfty_pos (hρ0 : 0 < ρ) (_hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) (hne : κ ≠ ρ) : 0 < cInfty ρ κ := by
  unfold cInfty
  split_ifs with h
  · exact div_pos (mul_pos (by linarith) (by linarith)) (by linarith)
  · have : κ < ρ := lt_of_le_of_ne (not_lt.1 h) hne
    exact div_pos (mul_pos hκ0 (by linarith)) hρ0

/-- **As `λ → ∞`, `c → 0` iff `κ = ρ`.** -/
theorem tendsto_atTop_zero_iff (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    Tendsto (fun lam => cLim lam ρ κ) atTop (𝓝 0) ↔ κ = ρ := by
  have hlim := cLim_tendsto_atTop hρ0 hρ1 hκ0 hκ1
  constructor
  · intro h
    exact (cInfty_eq_zero_iff hρ0 hρ1 hκ0 hκ1).1 (tendsto_nhds_unique hlim h)
  · intro e
    rwa [(cInfty_eq_zero_iff hρ0 hρ1 hκ0 hκ1).2 e] at hlim

/-- **As `λ → 0`, `c → 0` iff `κ = 1 - ρ`**; otherwise `c` has a positive limit. -/
theorem tendsto_zero_zero_iff (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    Tendsto (fun lam => cLim lam ρ κ) (𝓝[>] 0) (𝓝 0) ↔ κ = 1 - ρ := by
  have hlim := cLim_tendsto_zero hρ0 hρ1 hκ0 hκ1
  have hiff := cInfty_eq_zero_iff (ρ := 1 - ρ) (κ := κ) (by linarith) (by linarith) hκ0 hκ1
  constructor
  · intro h
    exact hiff.1 (tendsto_nhds_unique hlim h)
  · intro e
    rwa [hiff.2 e] at hlim

theorem tendsto_zero_pos_of_ne (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) (hne : κ ≠ 1 - ρ) :
    ∃ L > 0, Tendsto (fun lam => cLim lam ρ κ) (𝓝[>] 0) (𝓝 L) :=
  ⟨cInfty (1 - ρ) κ, cInfty_pos (by linarith) (by linarith) hκ0 hκ1 hne, cLim_tendsto_zero hρ0 hρ1 hκ0 hκ1⟩

theorem tendsto_atTop_pos_of_ne (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) (hne : κ ≠ ρ) :
    ∃ L > 0, Tendsto (fun lam => cLim lam ρ κ) atTop (𝓝 L) :=
  ⟨cInfty ρ κ, cInfty_pos hρ0 hρ1 hκ0 hκ1 hne, cLim_tendsto_atTop hρ0 hρ1 hκ0 hκ1⟩

/-- **"`c → 0` in both limits only at `ρ = κ = 1/2`"** (both diagonals meet only there). -/
theorem both_zero_iff (hρ0 : 0 < ρ) (hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) :
    (Tendsto (fun lam => cLim lam ρ κ) atTop (𝓝 0) ∧ Tendsto (fun lam => cLim lam ρ κ) (𝓝[>] 0) (𝓝 0)) ↔
      (ρ = 1 / 2 ∧ κ = 1 / 2) := by
  rw [tendsto_atTop_zero_iff hρ0 hρ1 hκ0 hκ1, tendsto_zero_zero_iff hρ0 hρ1 hκ0 hκ1]
  constructor
  · rintro ⟨h1, h2⟩; constructor <;> linarith
  · rintro ⟨h1, h2⟩; constructor <;> linarith

/-- On the diagonal `κ = ρ` there is no positive lower bound on `c` uniform over all `λ > 0` (item 2's uniformity is
only over compact `K`). -/
theorem diag_no_uniform (hρ0 : 0 < ρ) (hρ1 : ρ < 1) : ∀ ε > 0, ∃ lam > 0, cLim lam ρ ρ < ε := by
  intro ε hε
  have h := (limits_atTop_eq hρ0 hρ1).2.2
  obtain ⟨lam, hl, hl0⟩ := ((h.eventually (gt_mem_nhds hε)).and (eventually_gt_atTop 0)).exists
  exact ⟨lam, hl0, hl⟩

theorem abs_eq_mul_abs_div {n : ℝ} (hn : 0 < n) (x y : ℝ) : |x - y| = n * |x / n - y / n| := by
  rw [show x / n - y / n = (x - y) / n by ring, abs_div, abs_of_pos hn]
  field_simp

theorem distD_real (nA nB k : ℕ) :
    (W16.distD nA nB k : ℝ) =
      min (min |(k : ℝ) - 0| |(k : ℝ) - nA|) (min |(k : ℝ) - nB| |(k : ℝ) - ((nA : ℝ) + nB)|) := by
  unfold W16.distD
  rw [Nat.cast_min, Nat.cast_min, Nat.cast_min, W16.w16_natAbs_cast k nA, W16.w16_natAbs_cast k nB,
    W16.w16_natAbs_cast k (nA + nB)]
  have h0 : ((Int.natAbs ((k : ℤ) - 0) : ℕ) : ℝ) = |(k : ℝ) - 0| := by
    rw [sub_zero, sub_zero, Int.natAbs_natCast, abs_of_nonneg (Nat.cast_nonneg _)]
  rw [h0]
  push_cast
  rfl

/-- `dist(k, D) = n·dist(k/n, {0, n_A/n, n_B/n, 1})` (`n = n_A + n_B ≥ 1`). -/
theorem distD_eq_mul_distK {nA nB k : ℕ} (h : 1 ≤ nA + nB) :
    (W16.distD nA nB k : ℝ) = ((nA : ℝ) + nB) * distK (rhoN nA nB) (kapN nA nB k) := by
  have hn : (0 : ℝ) < (nA : ℝ) + nB := by exact_mod_cast (show 0 < nA + nB by omega)
  rw [distD_real]
  unfold distK rhoN kapN
  rw [abs_eq_mul_abs_div hn (k : ℝ) 0, abs_eq_mul_abs_div hn (k : ℝ) nA, abs_eq_mul_abs_div hn (k : ℝ) nB,
    abs_eq_mul_abs_div hn (k : ℝ) ((nA : ℝ) + nB), ← mul_min_of_nonneg _ _ hn.le,
    ← mul_min_of_nonneg _ _ hn.le, ← mul_min_of_nonneg _ _ hn.le]
  congr 1
  have e3 : (nB : ℝ) / ((nA : ℝ) + nB) = 1 - (nA : ℝ) / ((nA : ℝ) + nB) := by field_simp; ring
  rw [zero_div, e3, div_self hn.ne']

theorem continuous_distK : Continuous (fun p : ℝ × ℝ => distK p.1 p.2) := by
  unfold distK; fun_prop

/-- **Off the two diagonals, item 1 gives a `λ`-uniform rate even at finite `n`**: if `κ ∉ {ρ, 1-ρ}` and the
proportions converge, then eventually `dist(k, D) ≥ δ n` for a fixed `δ > 0`, hence `V_root ≥ δ n/2` for EVERY
`λ > 0`. -/
theorem offDiag_uniform (_hρ0 : 0 < ρ) (_hρ1 : ρ < 1) (hκ0 : 0 < κ) (hκ1 : κ < 1) (h1 : κ ≠ ρ) (h2 : κ ≠ 1 - ρ)
    (nA kk : ℕ → ℕ) (hnA : ∀ n, nA n ≤ n)
    (hρ : Tendsto (fun n => (nA n : ℝ) / n) atTop (𝓝 ρ)) (hκ : Tendsto (fun n => (kk n : ℝ) / n) atTop (𝓝 κ)) :
    ∃ δ > 0, ∀ᶠ n in atTop, δ * n ≤ (W16.distD (nA n) (n - nA n) (kk n) : ℝ) ∧
      ∀ lam > 0, kk n ≤ n → δ * n / 2 ≤ V lam (nA n) (n - nA n) (kk n) := by
  have hd := distK_pos hκ0 hκ1 h1 h2
  refine ⟨distK ρ κ / 2, by positivity, ?_⟩
  have hc : Tendsto (fun n => distK ((nA n : ℝ) / n) ((kk n : ℝ) / n)) atTop (𝓝 (distK ρ κ)) :=
    (continuous_distK.tendsto (ρ, κ)).comp (hρ.prodMk_nhds hκ)
  filter_upwards [hc.eventually (lt_mem_nhds (half_lt_self hd)), eventually_ge_atTop 1] with n hn hn1
  have hn0 : (0 : ℝ) < n := by exact_mod_cast (show 0 < n by omega)
  have heq := distD_eq_mul_distK (nA := nA n) (nB := n - nA n) (k := kk n) (by have := hnA n; omega)
  rw [rhoN_seq (hnA n), kapN_seq (hnA n), cast_add_sub (hnA n)] at heq
  have hdist : distK ρ κ / 2 * n ≤ (W16.distD (nA n) (n - nA n) (kk n) : ℝ) := by
    rw [heq]; nlinarith
  refine ⟨hdist, fun lam hlam hkn => ?_⟩
  have hk : kk n ≤ nA n + (n - nA n) := by have := hnA n; omega
  have hV := W21.corC1_lower hlam hk
  linarith

end Diag

/-! ## §5 The two printed examples -/

/-- **`(ρ, κ) = (1/2, 1/4)`**: `c → 1/8` as `λ → 0` and as `λ → ∞`, meeting the floor `dist/2 = 1/8` with
equality. -/
theorem example_half_quarter :
    Tendsto (fun lam => cLim lam (1 / 2) (1 / 4)) atTop (𝓝 (1 / 8)) ∧
    Tendsto (fun lam => cLim lam (1 / 2) (1 / 4)) (𝓝[>] 0) (𝓝 (1 / 8)) ∧
    distK (1 / 2) (1 / 4) / 2 = 1 / 8 := by
  have hA := cLim_tendsto_atTop (ρ := 1 / 2) (κ := 1 / 4) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have hZ := cLim_tendsto_zero (ρ := 1 / 2) (κ := 1 / 4) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have e1 : cInfty (1 / 2) (1 / 4) = 1 / 8 := by unfold cInfty; norm_num
  have e2 : cInfty (1 - 1 / 2) (1 / 4) = 1 / 8 := by unfold cInfty; norm_num
  rw [e1] at hA
  rw [e2] at hZ
  refine ⟨hA, hZ, ?_⟩
  unfold distK
  norm_num [abs_of_pos, abs_of_neg]

/-- **`(ρ, κ) = (0.3, 0.5)`**: `c → 1/7` as `λ → 0` and as `λ → ∞`. -/
theorem example_03_05 :
    Tendsto (fun lam => cLim lam 0.3 0.5) atTop (𝓝 (1 / 7)) ∧
    Tendsto (fun lam => cLim lam 0.3 0.5) (𝓝[>] 0) (𝓝 (1 / 7)) := by
  have hA := cLim_tendsto_atTop (ρ := 0.3) (κ := 0.5) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have hZ := cLim_tendsto_zero (ρ := 0.3) (κ := 0.5) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have e1 : cInfty 0.3 0.5 = 1 / 7 := by unfold cInfty; norm_num
  have e2 : cInfty (1 - 0.3) 0.5 = 1 / 7 := by unfold cInfty; norm_num
  rw [e1] at hA
  rw [e2] at hZ
  exact ⟨hA, hZ⟩

/-! ## §6 "One-sided bounds on `λ` are not enough": `n_A = n_B = k = N`, `λ = N^{-4}` -/

section OneSided

/-- The `A ↔ B` reflection of the weights: `wt(1/λ; m_B, m_A, j, j-u) = λ^{-j}·wt(λ; m_A, m_B, j, u)`. -/
theorem wt_inv_swap {lam : ℝ} (hlam : lam ≠ 0) (mA mB j u : ℕ) (hu : u ≤ j) :
    wt lam⁻¹ mB mA j (j - u) = lam⁻¹ ^ j * wt lam mA mB j u := by
  unfold wt
  rw [if_pos (Nat.sub_le j u), if_pos hu, Nat.sub_sub_self hu]
  have hp : lam⁻¹ ^ j * lam ^ u = lam⁻¹ ^ (j - u) := by
    obtain ⟨d, rfl⟩ : ∃ d, j = u + d := ⟨j - u, by omega⟩
    rw [show u + d - u = d by omega, pow_add, inv_pow, inv_pow]
    field_simp
  rw [← hp]
  ring

theorem sum_reflect_range (j : ℕ) (f : ℕ → ℝ) :
    ∑ u ∈ range (j + 1), f u = ∑ u ∈ range (j + 1), f (j - u) := by
  have h := Finset.sum_range_reflect f (j + 1)
  simp only [Nat.add_sub_cancel] at h
  exact h.symm

theorem Z_inv_swap {lam : ℝ} (hlam : lam ≠ 0) (mA mB j : ℕ) :
    Z lam⁻¹ mB mA j = lam⁻¹ ^ j * Z lam mA mB j := by
  unfold Z
  rw [sum_reflect_range j, Finset.mul_sum]
  refine Finset.sum_congr rfl fun u hu => ?_
  exact wt_inv_swap hlam mA mB j u (Nat.lt_succ_iff.1 (Finset.mem_range.1 hu))

theorem aA_inv_swap {lam : ℝ} (hlam : lam ≠ 0) (mA mB j : ℕ) : aA lam⁻¹ mB mA j = aB lam mA mB j := by
  unfold aA aB
  rw [Z_inv_swap hlam]
  have hnum : ∑ u ∈ range (j + 1), (u : ℝ) * wt lam⁻¹ mB mA j u =
      lam⁻¹ ^ j * ∑ u ∈ range (j + 1), ((j - u : ℕ) : ℝ) * wt lam mA mB j u := by
    rw [sum_reflect_range j, Finset.mul_sum]
    refine Finset.sum_congr rfl fun u hu => ?_
    rw [wt_inv_swap hlam mA mB j u (Nat.lt_succ_iff.1 (Finset.mem_range.1 hu))]
    ring
  rw [hnum, show (mB : ℝ) * (lam⁻¹ ^ j * Z lam mA mB j) = lam⁻¹ ^ j * ((mB : ℝ) * Z lam mA mB j) by ring,
    mul_div_mul_left _ _ (pow_ne_zero _ (inv_ne_zero hlam))]

theorem aB_inv_swap {lam : ℝ} (hlam : lam ≠ 0) (mA mB j : ℕ) : aB lam⁻¹ mB mA j = aA lam mA mB j := by
  unfold aA aB
  rw [Z_inv_swap hlam]
  have hnum : ∑ u ∈ range (j + 1), ((j - u : ℕ) : ℝ) * wt lam⁻¹ mB mA j u =
      lam⁻¹ ^ j * ∑ u ∈ range (j + 1), (u : ℝ) * wt lam mA mB j u := by
    rw [sum_reflect_range j, Finset.mul_sum]
    refine Finset.sum_congr rfl fun u hu => ?_
    have hu' := Nat.lt_succ_iff.1 (Finset.mem_range.1 hu)
    rw [wt_inv_swap hlam mA mB j u hu', Nat.sub_sub_self hu']
    ring
  rw [hnum, show (mA : ℝ) * (lam⁻¹ ^ j * Z lam mA mB j) = lam⁻¹ ^ j * ((mA : ℝ) * Z lam mA mB j) by ring,
    mul_div_mul_left _ _ (pow_ne_zero _ (inv_ne_zero hlam))]

/-- **The `A ↔ B` symmetry of the variance**: `V(1/λ; m_B, m_A, j) = V(λ; m_A, m_B, j)` (every `λ ≠ 0`). -/
theorem V_inv_swap {lam : ℝ} (hlam : lam ≠ 0) (mA mB j : ℕ) : V lam⁻¹ mB mA j = V lam mA mB j := by
  unfold V
  rw [aA_inv_swap hlam, aB_inv_swap hlam]
  ring

/-- **The tilts `λ = N^4` and `λ = N^{-4}` give the same `V_root` on `(N, N, N)`.** -/
theorem V_oneSided_symm (N : ℕ) (hN : 1 ≤ N) : V ((N : ℝ) ^ 4) N N N = V ((N : ℝ) ^ 4)⁻¹ N N N := by
  have h := V_inv_swap (lam := (N : ℝ) ^ 4) (W21.Remark.lamN_pos hN).ne' N N N
  exact h.symm

section Bounds

variable {N : ℕ}

theorem wt_NNN_le (hN : 1 ≤ N) (u : ℕ) : wt ((N : ℝ) ^ 4)⁻¹ N N N u ≤ (1 / (N : ℝ) ^ 2) ^ u := by
  have hN0 : (0 : ℝ) < N := by exact_mod_cast hN
  unfold wt
  split_ifs with hu
  · rcases le_or_gt u N with h | h
    · have hc : (N.choose (N - u) : ℝ) = (N.choose u : ℝ) := by exact_mod_cast Nat.choose_symm h
      rw [hc]
      have hcle : (N.choose u : ℝ) ≤ (N : ℝ) ^ u := by exact_mod_cast Nat.choose_le_pow N u
      have hc0 : (0 : ℝ) ≤ (N.choose u : ℝ) := Nat.cast_nonneg _
      calc (N.choose u : ℝ) * (N.choose u : ℝ) * ((N : ℝ) ^ 4)⁻¹ ^ u
          ≤ (N : ℝ) ^ u * (N : ℝ) ^ u * ((N : ℝ) ^ 4)⁻¹ ^ u := by
            apply mul_le_mul_of_nonneg_right _ (by positivity)
            exact mul_le_mul hcle hcle hc0 (by positivity)
        _ = (1 / (N : ℝ) ^ 2) ^ u := by
            rw [← mul_pow, ← mul_pow]; congr 1; field_simp; try ring
    · rw [Nat.choose_eq_zero_of_lt h]; simp; try positivity
  · positivity

theorem wt_NNN_zero (lam : ℝ) : wt lam N N N 0 = 1 := by simp [wt]

theorem wt_NNN_one (hN : 1 ≤ N) : wt ((N : ℝ) ^ 4)⁻¹ N N N 1 = 1 / (N : ℝ) ^ 2 := by
  have hN0 : (0 : ℝ) < N := by exact_mod_cast hN
  unfold wt
  rw [if_pos hN, Nat.choose_one_right, Nat.choose_symm hN, Nat.choose_one_right]
  field_simp
  try ring

theorem Z_NNN_bounds (hN : 2 ≤ N) :
    1 + 1 / (N : ℝ) ^ 2 ≤ Z ((N : ℝ) ^ 4)⁻¹ N N N ∧ Z ((N : ℝ) ^ 4)⁻¹ N N N ≤ 1 / (1 - 1 / (N : ℝ) ^ 2) := by
  have hN0 : (0 : ℝ) < N := by exact_mod_cast (show 0 < N by omega)
  have hN2 : (2 : ℝ) ≤ N := by exact_mod_cast hN
  have hq0 : 0 < 1 / (N : ℝ) ^ 2 := by positivity
  have hq1 : 1 / (N : ℝ) ^ 2 < 1 := by rw [div_lt_one (by positivity)]; nlinarith
  have hlam : (0 : ℝ) ≤ ((N : ℝ) ^ 4)⁻¹ := by positivity
  constructor
  · unfold Z
    have hsub : ({0, 1} : Finset ℕ) ⊆ range (N + 1) := by
      intro x hx; simp at hx; simp; omega
    have := Finset.sum_le_sum_of_subset_of_nonneg hsub
      (fun u _ _ => wt_nonneg hlam N N N u) (f := fun u => wt ((N : ℝ) ^ 4)⁻¹ N N N u)
    rw [Finset.sum_pair (by norm_num), wt_NNN_zero, wt_NNN_one (by omega)] at this
    exact this
  · unfold Z
    have hs := summable_geometric_of_lt_one hq0.le hq1
    calc ∑ u ∈ range (N + 1), wt ((N : ℝ) ^ 4)⁻¹ N N N u ≤ ∑ u ∈ range (N + 1), (1 / (N : ℝ) ^ 2) ^ u :=
          Finset.sum_le_sum fun u _ => wt_NNN_le (by omega) u
      _ ≤ ∑' u, (1 / (N : ℝ) ^ 2) ^ u := hs.sum_le_tsum _ (fun i _ => by positivity)
      _ = 1 / (1 - 1 / (N : ℝ) ^ 2) := by rw [tsum_geometric_of_lt_one hq0.le hq1]; exact (one_div _).symm

/-- `S_1 = Σ_u u·wt = N·a_A·Z` (the A-count numerator): `q ≤ S_1 ≤ q/(1-q)^2`, `q = N^{-2}`. -/
theorem S1_NNN_bounds (hN : 2 ≤ N) :
    1 / (N : ℝ) ^ 2 ≤ ∑ u ∈ range (N + 1), (u : ℝ) * wt ((N : ℝ) ^ 4)⁻¹ N N N u ∧
      ∑ u ∈ range (N + 1), (u : ℝ) * wt ((N : ℝ) ^ 4)⁻¹ N N N u ≤
        (1 / (N : ℝ) ^ 2) / (1 - 1 / (N : ℝ) ^ 2) ^ 2 := by
  have hN0 : (0 : ℝ) < N := by exact_mod_cast (show 0 < N by omega)
  have hN2 : (2 : ℝ) ≤ N := by exact_mod_cast hN
  have hq0 : 0 < 1 / (N : ℝ) ^ 2 := by positivity
  have hq1 : 1 / (N : ℝ) ^ 2 < 1 := by rw [div_lt_one (by positivity)]; nlinarith
  have hlam : (0 : ℝ) ≤ ((N : ℝ) ^ 4)⁻¹ := by positivity
  constructor
  · have hmem : 1 ∈ range (N + 1) := Finset.mem_range.2 (by omega)
    have := Finset.single_le_sum (f := fun u : ℕ => (u : ℝ) * wt ((N : ℝ) ^ 4)⁻¹ N N N u)
      (fun u _ => mul_nonneg (Nat.cast_nonneg _) (wt_nonneg hlam N N N u)) hmem
    simp only [Nat.cast_one, one_mul] at this
    rw [wt_NNN_one (by omega)] at this
    exact this
  · calc ∑ u ∈ range (N + 1), (u : ℝ) * wt ((N : ℝ) ^ 4)⁻¹ N N N u
        ≤ ∑ u ∈ range (N + 1), (u : ℝ) * (1 / (N : ℝ) ^ 2) ^ u :=
          Finset.sum_le_sum fun u _ => mul_le_mul_of_nonneg_left (wt_NNN_le (by omega) u) (Nat.cast_nonneg _)
      _ ≤ (1 / (N : ℝ) ^ 2) / (1 - 1 / (N : ℝ) ^ 2) ^ 2 := W21.Remark.sum_mul_geom_le hq0.le hq1 (N + 1)

/-- `V^λ(N, N, N) = 2·E U·(1 - E U/N)` with `E U = N a_A` (here `a_B = 1 - a_A`). -/
theorem V_NNN_eq {lam : ℝ} (hlam : 0 < lam) (hN : 1 ≤ N) :
    V lam N N N = 2 * ((N : ℝ) * aA lam N N N) * (1 - ((N : ℝ) * aA lam N N N) / N) := by
  have hN0 : (0 : ℝ) < N := by exact_mod_cast hN
  have hs := mA_mul_aA_add_mB_mul_aB hlam (show N ≤ N + N by omega)
  have hB : aB lam N N N = 1 - aA lam N N N := by
    have : (N : ℝ) * aB lam N N N = (N : ℝ) * (1 - aA lam N N N) := by linarith
    exact mul_left_cancel₀ hN0.ne' this
  unfold V
  rw [hB]
  field_simp
  ring

/-- **`V_root = 2/N^2 + O(N^{-4})`** on the family `n_A = n_B = k = N`, `λ = N^{-4}`: explicitly
`|V_root - 2/N^2| ≤ 7/N^4` for every `N ≥ 2`. -/
theorem V_oneSided_asymp (hN : 2 ≤ N) :
    |V ((N : ℝ) ^ 4)⁻¹ N N N - 2 / (N : ℝ) ^ 2| ≤ 7 / (N : ℝ) ^ 4 := by
  have hN0 : (0 : ℝ) < N := by exact_mod_cast (show 0 < N by omega)
  have hN2 : (2 : ℝ) ≤ N := by exact_mod_cast hN
  have hlam : (0 : ℝ) < ((N : ℝ) ^ 4)⁻¹ := by positivity
  set q := 1 / (N : ℝ) ^ 2 with hq
  have hq0 : 0 < q := by positivity
  have hq4 : q ≤ 1 / 4 := by rw [hq, div_le_div_iff₀ (by positivity) (by norm_num)]; nlinarith
  have hq2 : 1 / (N : ℝ) ^ 4 = q ^ 2 := by rw [hq]; field_simp; try ring
  obtain ⟨hZ1, hZ2⟩ := Z_NNN_bounds hN
  obtain ⟨hS1, hS2⟩ := S1_NNN_bounds hN
  rw [← hq] at hZ1 hZ2 hS1 hS2
  set S := ∑ u ∈ range (N + 1), (u : ℝ) * wt ((N : ℝ) ^ 4)⁻¹ N N N u with hSdef
  set Zv := Z ((N : ℝ) ^ 4)⁻¹ N N N with hZdef
  have hZpos : 0 < Zv := by linarith
  have hE : (N : ℝ) * aA ((N : ℝ) ^ 4)⁻¹ N N N = S / Zv := mA_mul_aA _ N N N
  set E := (N : ℝ) * aA ((N : ℝ) ^ 4)⁻¹ N N N with hEdef
  -- bounds on E = S/Z
  have h1q : 0 < 1 - q := by linarith
  have hE_lo : q * (1 - q) ≤ E := by
    rw [hE, le_div_iff₀ hZpos]
    have : Zv * (1 - q) ≤ 1 := by rw [le_div_iff₀ h1q] at hZ2; linarith
    nlinarith
  have hE_hi : E ≤ q + 16 / 9 * q ^ 2 := by
    rw [hE, div_le_iff₀ hZpos]
    have hD : q / (1 - q) ^ 2 ≤ (q + 16 / 9 * q ^ 2) * (1 + q) := by
      rw [div_le_iff₀ (by positivity)]
      nlinarith [mul_pos hq0 hq0, mul_pos (mul_pos hq0 hq0) hq0]
    nlinarith
  have hE0 : 0 ≤ E := le_trans (by positivity) hE_lo
  have hEsq : E ^ 2 ≤ (256 / 81) * q ^ 2 := by
    have : E ≤ 16 / 9 * q := by nlinarith
    nlinarith
  rw [V_NNN_eq hlam (by omega), ← hEdef]
  have hEN : 0 ≤ E / N := div_nonneg hE0 hN0.le
  have hEN2 : E / N ≤ E / 2 := div_le_div_of_nonneg_left hE0 (by norm_num) hN2
  have h2q : 2 / (N : ℝ) ^ 2 = 2 * q := by rw [hq]; ring
  rw [h2q, show (7 : ℝ) / (N : ℝ) ^ 4 = 7 * q ^ 2 by rw [← hq2]; ring, abs_le]
  constructor <;> nlinarith

/-- `V_root → 0` along the family (`λ = N^{-4}`, `n = 2N → ∞`). -/
theorem V_oneSided_tendsto : Tendsto (fun N : ℕ => V ((N : ℝ) ^ 4)⁻¹ N N N) atTop (𝓝 0) := by
  have h2 : Tendsto (fun N : ℕ => 2 / (N : ℝ) ^ 2) atTop (𝓝 0) := by
    have := (tendsto_pow_atTop (α := ℝ) (n := 2) (by norm_num)).comp tendsto_natCast_atTop_atTop
    exact (tendsto_const_nhds.div_atTop this)
  have h7 : Tendsto (fun N : ℕ => 7 / (N : ℝ) ^ 4) atTop (𝓝 0) := by
    have := (tendsto_pow_atTop (α := ℝ) (n := 4) (by norm_num)).comp tendsto_natCast_atTop_atTop
    exact (tendsto_const_nhds.div_atTop this)
  have hlo : Tendsto (fun N : ℕ => 2 / (N : ℝ) ^ 2 - 7 / (N : ℝ) ^ 4) atTop (𝓝 0) := by
    simpa using h2.sub h7
  have hhi : Tendsto (fun N : ℕ => 2 / (N : ℝ) ^ 2 + 7 / (N : ℝ) ^ 4) atTop (𝓝 0) := by
    simpa using h2.add h7
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' hlo hhi ?_ ?_
  · filter_upwards [eventually_ge_atTop 2] with N hN
    have := (abs_le.1 (V_oneSided_asymp hN)).1
    linarith
  · filter_upwards [eventually_ge_atTop 2] with N hN
    have := (abs_le.1 (V_oneSided_asymp hN)).2
    linarith

/-- **The same holds for `λ = N^4`** (`A ↔ B` symmetry): `|V(N^4; N,N,N) - 2/N^2| ≤ 7/N^4` and `→ 0`. -/
theorem V_oneSided_asymp_inv (hN : 2 ≤ N) :
    |V ((N : ℝ) ^ 4) N N N - 2 / (N : ℝ) ^ 2| ≤ 7 / (N : ℝ) ^ 4 := by
  rw [V_oneSided_symm N (by omega)]; exact V_oneSided_asymp hN

end Bounds

end OneSided

/-! ## §7 The printed values at `N = 4, 8, 16, 32` (exact rational arithmetic, `norm_num`) -/

section Values

/-- `N = 4`: `0.11785 < V_root < 0.11795` (the printed `0.1179` is correct to the printed digit, rounded; note
`V_root < 0.1179`, so it is not a truncation). -/
theorem V_oneSided_N4 :
    (0.11785 : ℝ) < V (((4 : ℕ) : ℝ) ^ 4)⁻¹ 4 4 4 ∧ V (((4 : ℕ) : ℝ) ^ 4)⁻¹ 4 4 4 < 0.1179 := by
  simp only [V, aA, aB, Z, wt, Finset.sum_range_succ, Finset.sum_range_zero]
  norm_num [Nat.choose_eq_factorial_div_factorial, Nat.factorial]

/-- `N = 8`: `0.03085 < V_root < 0.0309` (printed `0.0309`, rounded; `V_root < 0.0309`). -/
theorem V_oneSided_N8 :
    (0.03085 : ℝ) < V (((8 : ℕ) : ℝ) ^ 4)⁻¹ 8 8 8 ∧ V (((8 : ℕ) : ℝ) ^ 4)⁻¹ 8 8 8 < 0.0309 := by
  simp only [V, aA, aB, Z, wt, Finset.sum_range_succ, Finset.sum_range_zero]
  norm_num [Nat.choose_eq_factorial_div_factorial, Nat.factorial]

/-- `N = 16`: `0.00779 < V_root < 0.007795` (printed `0.00779`). -/
theorem V_oneSided_N16 :
    (0.00779 : ℝ) < V (((16 : ℕ) : ℝ) ^ 4)⁻¹ 16 16 16 ∧ V (((16 : ℕ) : ℝ) ^ 4)⁻¹ 16 16 16 < 0.007795 := by
  simp only [V, aA, aB, Z, wt, Finset.sum_range_succ, Finset.sum_range_zero]
  norm_num [Nat.choose_eq_factorial_div_factorial, Nat.factorial]

/-- `N = 32`: `0.00195 < V_root < 0.001955` (printed `0.00195`). -/
theorem V_oneSided_N32 :
    (0.00195 : ℝ) < V (((32 : ℕ) : ℝ) ^ 4)⁻¹ 32 32 32 ∧ V (((32 : ℕ) : ℝ) ^ 4)⁻¹ 32 32 32 < 0.001955 := by
  simp only [V, aA, aB, Z, wt, Finset.sum_range_succ, Finset.sum_range_zero]
  norm_num [Nat.choose_eq_factorial_div_factorial, Nat.factorial]

/-- **The four printed values, as rounding statements**: each printed decimal is within half a unit of its last
printed digit of the exact `V_root` (`λ = N^{-4}`), i.e. the printed digits are the round-to-nearest values. -/
theorem V_oneSided_printed :
    |V (((4 : ℕ) : ℝ) ^ 4)⁻¹ 4 4 4 - 0.1179| < 0.00005 ∧
    |V (((8 : ℕ) : ℝ) ^ 4)⁻¹ 8 8 8 - 0.0309| < 0.00005 ∧
    |V (((16 : ℕ) : ℝ) ^ 4)⁻¹ 16 16 16 - 0.00779| < 0.000005 ∧
    |V (((32 : ℕ) : ℝ) ^ 4)⁻¹ 32 32 32 - 0.00195| < 0.000005 := by
  obtain ⟨a1, a2⟩ := V_oneSided_N4
  obtain ⟨b1, b2⟩ := V_oneSided_N8
  obtain ⟨c1, c2⟩ := V_oneSided_N16
  obtain ⟨d1, d2⟩ := V_oneSided_N32
  refine ⟨?_, ?_, ?_, ?_⟩ <;> rw [abs_lt] <;> constructor <;> linarith

/-- **The same values at `λ = N^4`** (the `A ↔ B` symmetry, `V_oneSided_symm`). -/
theorem V_oneSided_printed_inv :
    |V (((4 : ℕ) : ℝ) ^ 4) 4 4 4 - 0.1179| < 0.00005 ∧
    |V (((8 : ℕ) : ℝ) ^ 4) 8 8 8 - 0.0309| < 0.00005 ∧
    |V (((16 : ℕ) : ℝ) ^ 4) 16 16 16 - 0.00779| < 0.000005 ∧
    |V (((32 : ℕ) : ℝ) ^ 4) 32 32 32 - 0.00195| < 0.000005 := by
  rw [V_oneSided_symm 4 (by norm_num), V_oneSided_symm 8 (by norm_num), V_oneSided_symm 16 (by norm_num),
    V_oneSided_symm 32 (by norm_num)]
  exact V_oneSided_printed

end Values

end A36RW.AppJ.CW3


==> anc/formal_companion/lean/src/A36RW/AppJ/CW4/NoUniform.lean <==
/-
A36RW.AppJ.CW4.NoUniform: Appendix J, Corollary (c), "Two remarks", second
remark, the headline "no `λ`-uniform rate in `n` holds without a condition like (1)" and Step 5's "No `λ`-uniform
doubly-logarithmic lower bound in `n` can hold", in a form that refutes EVERY growing lower bound.

Paper: `appendix_tgenv.tex` (sha256 e3257aff…), l.717 and l.727-728.

Scope note.  Outside CW4's re-scoped items.  W21's `remark_no_doublylog_RF` / `remark_no_doublylog_LF`
(`A36RW/AppJ/W21/Remark.lean`; CW4's `_inv` transfers in `Symmetry`) refute only the coefficient-1 shapes
`r ≥ log₂ log₂ n - C` and `L_F ≥ log₂ ln n - C`.  The bounds whose `λ`-uniform form the sentence denies are those of
Corollary (c)3, `R ≥ log₂ log₂ n - O(log log log n)` (a growing correction, not a constant) and
`L_F ≥ (e^{-ε} - o(1)) log₂ ln n` (coefficient `e^{-ε} < 1`); neither is literally an instance of the coefficient-1
shapes.  This module states the refutation for every lower bound `f(n) → ∞`, on the printed family at `λ = N^4` and at
`λ = N^{-4}`, derived from W21's `remark_RF_eq_one` / `remark_LF_eq_one` and CW4's `remark_RF_eq_one_inv` /
`remark_LF_eq_one_inv` (nothing is re-proved), plus the doubly-logarithmic instances `c·log₂ log₂ n - C` and
`c·log₂ ln n - C` for every `c > 0`, `C ∈ ℝ`, and the fact that the family violates hypothesis (1).

Reading of "`λ`-uniform lower bound `f(n)` in `n`": a function of `n` alone that lower-bounds the round count
(resp. `L_F`) for all large `n`, at every instance of the family and every `λ > 0`.  Since such a bound would in
particular hold at `λ = N^4` (resp. `N^{-4}`), it suffices to refute it there: `¬ ∃ N₂, ∀ N ≥ N₂, ∀ A, #A = N → …`.

Contents.
* `fam_distD_eq_zero`, **`fam_not_cond1`** (on the family `dist(k, D) = 0`, so (1) `dist(k,D) ≥ δ n` fails for every
  `δ > 0`; `D = {0, n_A, n_B, n}`, CW3's `W16.distD`).
* **`no_uniform_lower_bound_RF`**, **`no_uniform_lower_bound_LF`** (`λ = N^4`), **`no_uniform_lower_bound_RF_inv`**,
  **`no_uniform_lower_bound_LF_inv`** (`λ = N^{-4}`): for every `ε > 0` and every `f : ℕ → ℝ` with `f → ∞`.
* `tendsto_mul_logb_logb_sub`, `tendsto_mul_logb_log_sub`; **`no_doublyLog_RF`**, **`no_doublyLog_LF`**,
  **`no_doublyLog_RF_inv`**, **`no_doublyLog_LF_inv`** (every `c > 0`, `C ∈ ℝ`).
-/
import A36RW.AppJ.CW4.Symmetry

set_option autoImplicit false

namespace A36RW.AppJ.CW4

open Finset AGF A36RW A36RW.AppJ Filter

/-! ## The family violates hypothesis (1) -/

/-- At `n_A = n_B = k = N`, `dist(k, D) = 0` (`D = {0, n_A, n_B, n_A + n_B}`, `W16.distD`). -/
theorem fam_distD_eq_zero (N : ℕ) : W16.distD N N N = 0 := by
  simp [W16.distD]

/-- **The family violates (1) for every `δ > 0`** (`N ≥ 1`, every group `A : Finset (Fin (N + N))` of size `N`):
`¬ (δ n ≤ dist(k, D))` with `n = N + N`, `k = N`, `(n_A, n_B) = (#A, #Aᶜ)` (CW3's form of (1)). -/
theorem fam_not_cond1 {N : ℕ} (hN : 1 ≤ N) {A : Finset (Fin (N + N))} (hA : #A = N) {δ : ℝ} (hδ : 0 < δ) :
    ¬ (δ * ((N + N : ℕ) : ℝ) ≤ (W16.distD #A #Aᶜ N : ℝ)) := by
  rw [hA, W21.Remark.card_compl_half hA, fam_distD_eq_zero, Nat.cast_zero, not_le]
  have : (0 : ℝ) < ((N + N : ℕ) : ℝ) := by exact_mod_cast (show 0 < N + N by omega)
  positivity

/-! ## No growing lower bound holds uniformly in `λ` -/

/-- If `f(n) → ∞` then `f(N + N) → ∞` as `N → ∞`. -/
theorem tendsto_double (f : ℕ → ℝ) (hf : Tendsto f atTop atTop) : Tendsto (fun N : ℕ => f (N + N)) atTop atTop :=
  hf.comp (tendsto_atTop_mono (fun N => Nat.le_add_right N N) tendsto_id)

/-- **No `λ`-uniform lower bound on the round count, `λ = N^4`**: for every `ε > 0` and every `f : ℕ → ℝ` with
`f(n) → ∞`, there is no `N₂` such that for all `N ≥ N₂` and every group `A` of size `N` (W21's `famT N A`, `famO N A`),
every `r` for which some `RAND_r` policy (almost-sure cap) has `KL(p_λ ‖ Q_π) ≤ ε` satisfies `f(n) ≤ r`, `n = N + N`. -/
theorem no_uniform_lower_bound_RF {ε : ℝ} (hε : 0 < ε) {f : ℕ → ℝ} (hf : Tendsto f atTop atTop) :
    ¬ ∃ N₂ : ℕ, ∀ N : ℕ, N₂ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N → ∀ r : ℕ,
        (∃ D ∈ capKLSetAS (W21.Remark.famT N A) (W21.Remark.famO N A) r, D ≤ ((ε : ℝ) : WithTop ℝ)) →
          f (N + N) ≤ r := by
  rintro ⟨N₂, hN₂⟩
  obtain ⟨N₀, hN₀⟩ := W21.Remark.remark_RF_eq_one hε
  obtain ⟨N₁, hN₁⟩ := eventually_atTop.1 ((tendsto_double f hf).eventually (eventually_gt_atTop 1))
  set N := max (max N₀ N₁) N₂
  obtain ⟨⟨h1, -⟩, -⟩ := hN₀ N (le_trans (le_max_left _ _) (le_max_left _ _)) (W21.Remark.halfA N)
    (W21.Remark.card_halfA N)
  have h2 := hN₂ N (le_max_right _ _) (W21.Remark.halfA N) (W21.Remark.card_halfA N) 1 h1
  have h3 := hN₁ N (le_trans (le_max_right _ _) (le_max_left _ _))
  rw [Nat.cast_one] at h2
  linarith

/-- **No `λ`-uniform lower bound on `L_F^λ(n, ε)`, `λ = N^4`**: for every `ε > 0` and every `f → ∞`, there is no `N₂`
with `f(n) ≤ L_F^λ(n, ε)` (`n = N + N`) for all `N ≥ N₂` and every group `A` of size `N`. -/
theorem no_uniform_lower_bound_LF {ε : ℝ} (hε : 0 < ε) {f : ℕ → ℝ} (hf : Tendsto f atTop atTop) :
    ¬ ∃ N₂ : ℕ, ∀ N : ℕ, N₂ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N →
        f (N + N) ≤ LFgen (W21.Remark.famT N A) (W21.Remark.famO N A) ε := by
  rintro ⟨N₂, hN₂⟩
  obtain ⟨N₀, hN₀⟩ := W21.Remark.remark_LF_eq_one hε
  obtain ⟨N₁, hN₁⟩ := eventually_atTop.1 ((tendsto_double f hf).eventually (eventually_gt_atTop 1))
  set N := max (max N₀ N₁) N₂
  have h1 := hN₀ N (le_trans (le_max_left _ _) (le_max_left _ _)) (W21.Remark.halfA N) (W21.Remark.card_halfA N)
  have h2 := hN₂ N (le_max_right _ _) (W21.Remark.halfA N) (W21.Remark.card_halfA N)
  have h3 := hN₁ N (le_trans (le_max_right _ _) (le_max_left _ _))
  rw [h1] at h2
  linarith

/-- **The same at `λ = N^{-4}`, rounds** (CW4's `famTinv`, `famOinv`; from `remark_RF_eq_one_inv`). -/
theorem no_uniform_lower_bound_RF_inv {ε : ℝ} (hε : 0 < ε) {f : ℕ → ℝ} (hf : Tendsto f atTop atTop) :
    ¬ ∃ N₂ : ℕ, ∀ N : ℕ, N₂ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N → ∀ r : ℕ,
        (∃ D ∈ capKLSetAS (famTinv N A) (famOinv N A) r, D ≤ ((ε : ℝ) : WithTop ℝ)) →
          f (N + N) ≤ r := by
  rintro ⟨N₂, hN₂⟩
  obtain ⟨N₀, hN₀⟩ := remark_RF_eq_one_inv hε
  obtain ⟨N₁, hN₁⟩ := eventually_atTop.1 ((tendsto_double f hf).eventually (eventually_gt_atTop 1))
  set N := max (max N₀ N₁) N₂
  obtain ⟨⟨h1, -⟩, -⟩ := hN₀ N (le_trans (le_max_left _ _) (le_max_left _ _)) (W21.Remark.halfA N)
    (W21.Remark.card_halfA N)
  have h2 := hN₂ N (le_max_right _ _) (W21.Remark.halfA N) (W21.Remark.card_halfA N) 1 h1
  have h3 := hN₁ N (le_trans (le_max_right _ _) (le_max_left _ _))
  rw [Nat.cast_one] at h2
  linarith

/-- **The same at `λ = N^{-4}`, mean cost** (from `remark_LF_eq_one_inv`). -/
theorem no_uniform_lower_bound_LF_inv {ε : ℝ} (hε : 0 < ε) {f : ℕ → ℝ} (hf : Tendsto f atTop atTop) :
    ¬ ∃ N₂ : ℕ, ∀ N : ℕ, N₂ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N →
        f (N + N) ≤ LFgen (famTinv N A) (famOinv N A) ε := by
  rintro ⟨N₂, hN₂⟩
  obtain ⟨N₀, hN₀⟩ := remark_LF_eq_one_inv hε
  obtain ⟨N₁, hN₁⟩ := eventually_atTop.1 ((tendsto_double f hf).eventually (eventually_gt_atTop 1))
  set N := max (max N₀ N₁) N₂
  have h1 := hN₀ N (le_trans (le_max_left _ _) (le_max_left _ _)) (W21.Remark.halfA N) (W21.Remark.card_halfA N)
  have h2 := hN₂ N (le_max_right _ _) (W21.Remark.halfA N) (W21.Remark.card_halfA N)
  have h3 := hN₁ N (le_trans (le_max_right _ _) (le_max_left _ _))
  rw [h1] at h2
  linarith

/-! ## The doubly-logarithmic shapes, every coefficient `c > 0` -/

/-- `c·log₂ log₂ n - C → ∞` for `c > 0`. -/
theorem tendsto_mul_logb_logb_sub {c : ℝ} (hc : 0 < c) (C : ℝ) :
    Tendsto (fun n : ℕ => c * Real.logb 2 (Real.logb 2 (n : ℝ)) - C) atTop atTop := by
  have h1 : Tendsto (fun n : ℕ => Real.logb 2 (Real.logb 2 (n : ℝ))) atTop atTop :=
    (Real.tendsto_logb_atTop (by norm_num)).comp
      ((Real.tendsto_logb_atTop (by norm_num)).comp tendsto_natCast_atTop_atTop)
  have h2 := tendsto_atTop_add_const_right atTop (-C) (h1.const_mul_atTop hc)
  simpa [sub_eq_add_neg] using h2

/-- `c·log₂ ln n - C → ∞` for `c > 0`. -/
theorem tendsto_mul_logb_log_sub {c : ℝ} (hc : 0 < c) (C : ℝ) :
    Tendsto (fun n : ℕ => c * Real.logb 2 (Real.log (n : ℝ)) - C) atTop atTop := by
  have h1 : Tendsto (fun n : ℕ => Real.logb 2 (Real.log (n : ℝ))) atTop atTop :=
    (Real.tendsto_logb_atTop (by norm_num)).comp (Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop)
  have h2 := tendsto_atTop_add_const_right atTop (-C) (h1.const_mul_atTop hc)
  simpa [sub_eq_add_neg] using h2

/-- **"No `λ`-uniform doubly-logarithmic lower bound in `n`", rounds, `λ = N^4`, every coefficient**: for every
`ε > 0`, `c > 0` and `C`, there is no `N₂` such that for all `N ≥ N₂` and every group `A` of size `N`, every `r` for
which some `RAND_r` policy has `KL(p_λ ‖ Q_π) ≤ ε` satisfies `r ≥ c·log₂ log₂ n - C` (`n = N + N`). -/
theorem no_doublyLog_RF {ε : ℝ} (hε : 0 < ε) {c : ℝ} (hc : 0 < c) (C : ℝ) :
    ¬ ∃ N₂ : ℕ, ∀ N : ℕ, N₂ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N → ∀ r : ℕ,
        (∃ D ∈ capKLSetAS (W21.Remark.famT N A) (W21.Remark.famO N A) r, D ≤ ((ε : ℝ) : WithTop ℝ)) →
          c * Real.logb 2 (Real.logb 2 ((N + N : ℕ) : ℝ)) - C ≤ r :=
  no_uniform_lower_bound_RF hε (tendsto_mul_logb_logb_sub hc C)

/-- **The same for `L_F^λ(n, ε)`, `λ = N^4`**, shape `c·log₂ ln n - C` (every `c > 0`, e.g. `c = e^{-ε}/2`). -/
theorem no_doublyLog_LF {ε : ℝ} (hε : 0 < ε) {c : ℝ} (hc : 0 < c) (C : ℝ) :
    ¬ ∃ N₂ : ℕ, ∀ N : ℕ, N₂ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N →
        c * Real.logb 2 (Real.log ((N + N : ℕ) : ℝ)) - C ≤ LFgen (W21.Remark.famT N A) (W21.Remark.famO N A) ε :=
  no_uniform_lower_bound_LF hε (tendsto_mul_logb_log_sub hc C)

/-- **Rounds, `λ = N^{-4}`, every coefficient** (`c·log₂ log₂ n - C`). -/
theorem no_doublyLog_RF_inv {ε : ℝ} (hε : 0 < ε) {c : ℝ} (hc : 0 < c) (C : ℝ) :
    ¬ ∃ N₂ : ℕ, ∀ N : ℕ, N₂ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N → ∀ r : ℕ,
        (∃ D ∈ capKLSetAS (famTinv N A) (famOinv N A) r, D ≤ ((ε : ℝ) : WithTop ℝ)) →
          c * Real.logb 2 (Real.logb 2 ((N + N : ℕ) : ℝ)) - C ≤ r :=
  no_uniform_lower_bound_RF_inv hε (tendsto_mul_logb_logb_sub hc C)

/-- **Mean cost, `λ = N^{-4}`, every coefficient** (`c·log₂ ln n - C`). -/
theorem no_doublyLog_LF_inv {ε : ℝ} (hε : 0 < ε) {c : ℝ} (hc : 0 < c) (C : ℝ) :
    ¬ ∃ N₂ : ℕ, ∀ N : ℕ, N₂ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N →
        c * Real.logb 2 (Real.log ((N + N : ℕ) : ℝ)) - C ≤ LFgen (famTinv N A) (famOinv N A) ε :=
  no_uniform_lower_bound_LF_inv hε (tendsto_mul_logb_log_sub hc C)

end A36RW.AppJ.CW4


==> anc/formal_companion/lean/src/A36RW/AppJ/CW4/Ratio.lean <==
/-
A36RW.AppJ.CW4.Ratio: Appendix J, Corollary (c), "Two remarks", second
remark, Step 1's ratio statement.

Paper: `appendix_tgenv.tex` (sha256 e3257aff…), l.719.  Printed: "Step 1.  With `Z` the number of
B-ones under `p_λ`, `Pr(Z=z)/Pr(Z=0) = C(N,z)^2 N^{-4z} ≤ N^{-2z}`.  Hence `E Z ≤ Σ_{z≥1} z N^{-2z} =
N^{-2}/(1-N^{-2})^2`."  The "Hence" clause is W21's `EZ_le` (`A36RW/AppJ/W21/Remark.lean`), stated as
`N·a_B ≤ q/(1-q)^2`, `q = N^{-2}`, with the ratio computation inside its proof at the count level; W21 has no separate
declaration for the ratio and does not define `Z` under `p_λ`.  This module adds the ratio at the target level and
the identification `E Z = N·a_B`, at W21's family objects `famT N A` (`p_λ` on `Fin (N + N)`, group `A` of size `N`,
`k = N`, `λ = N^4`).

Definitions: `nBones A x = #(ones of x outside A)` (the printed `Z`, the number of B-ones, `B = Aᶜ`);
`probZ t A z = Σ_{x : Z(x) = z} t(x)` (`Pr_t(Z = z)`); `expZ t A = Σ_x t(x) Z(x)` (`E_t Z`).

Contents: **`probZ_famT`** (`Pr(Z = z) = C(N,z)^2 λ^{N-z} / Z_λ(N,N,N)`, every `z`, every `N`), `probZ_zero_pos`,
**`step1_ratio`** (`Pr(Z=z)/Pr(Z=0) = C(N,z)^2/N^{4z}` and `C(N,z)^2/N^{4z} ≤ 1/N^{2z}`, every `z`, `N ≥ 1`),
**`expZ_famT`** (`E Z = N·a_B`, `a_B = aB(N^4; N,N,N)`), `step1_expZ_le` (`E Z ≤ N^{-2}/(1-N^{-2})^2`, `N ≥ 2`, from
W21's `EZ_le`), `nu_eq_min` (Step 2's `ν_N := min(a_g, 1 - a_g) = a_B`, both groups, `N ≥ 2`).
-/
import A36RW.AppJ.W21.Remark
import A36W.ReservoirFacts

set_option autoImplicit false

namespace A36RW.AppJ.CW4

open Finset AGF A36RW A36RW.AppJ

variable {n : ℕ}

/-- The printed `Z(x)`: the number of ones of the word `x` in group `B = Aᶜ`. -/
def nBones (A : Finset (Fin n)) (x : Fin n → Bool) : ℕ := #(A36W.wordOnes x \ A)

/-- `Pr_t(Z = z) = Σ_{x : Z(x) = z} t(x)`. -/
noncomputable def probZ (t : Target n) (A : Finset (Fin n)) (z : ℕ) : ℝ :=
  ∑ x ∈ univ.filter (fun x => nBones A x = z), t.p x

/-- `E_t Z = Σ_x t(x) Z(x)`. -/
noncomputable def expZ (t : Target n) (A : Finset (Fin n)) : ℝ :=
  ∑ x, t.p x * (nBones A x : ℝ)

/-- **The law of `Z` under `p_λ`** on the family (every `N`, group `A` of size `N`, `k = N`, `λ = N^4`): for every
`z ∈ ℕ`, `Pr(Z = z) = C(N,z)^2 · λ^{N-z} / Z_λ(N,N,N)` (`Z_λ` App J's partition function `A36RW.AppJ.Z`; both sides
are `0` for `z > N`). -/
theorem probZ_famT {N : ℕ} {A : Finset (Fin (N + N))} (hA : #A = N) (z : ℕ) :
    probZ (W21.Remark.famT N A) A z =
      (N.choose z : ℝ) ^ 2 * ((N : ℝ) ^ 4) ^ (N - z) / Z ((N : ℝ) ^ 4) N N N := by
  have hB : #Aᶜ = N := W21.Remark.card_compl_half hA
  have hZtot : A36W.Z (twoW A ((N : ℝ) ^ 4)) univ (N : ℤ) = Z ((N : ℝ) ^ 4) N N N := by
    rw [Zw_eq, card_univ_inter, card_univ_sdiff, hA, hB]
  have hG : ∀ T : Finset (Fin (N + N)),
      (if #(T \ A) = z then A36W.wslice (twoW A ((N : ℝ) ^ 4)) N T else 0) =
        (if #(T ∩ A) + #(T \ A) = N then
          (if N - #(T ∩ A) = z then ((N : ℝ) ^ 4) ^ #(T ∩ A) / A36W.Z (twoW A ((N : ℝ) ^ 4)) univ (N : ℤ)
            else 0) else 0) := by
    intro T
    have hc := card_eq_inter_add_sdiff T A
    unfold A36W.wslice
    rw [prod_twoW]
    by_cases h1 : #(T ∩ A) + #(T \ A) = N
    · have hT : #T = N := by omega
      rw [if_pos hT, if_pos h1]
      by_cases h2 : #(T \ A) = z
      · rw [if_pos h2, if_pos (by omega)]
      · rw [if_neg h2, if_neg (by omega)]
    · have hT : ¬ #T = N := by omega
      rw [if_neg hT, if_neg h1]
      split_ifs <;> rfl
  have hsplit := sum_powerset_split A (univ : Finset (Fin (N + N)))
    (fun u v => if u + v = N then
      (if N - u = z then ((N : ℝ) ^ 4) ^ u / A36W.Z (twoW A ((N : ℝ) ^ 4)) univ (N : ℤ) else 0) else 0)
  rw [card_univ_inter, card_univ_sdiff, hA, hB] at hsplit
  calc probZ (W21.Remark.famT N A) A z
      = ∑ x : Fin (N + N) → Bool,
          (if #(A36W.wordOnes x \ A) = z then A36W.wslice (twoW A ((N : ℝ) ^ 4)) N (A36W.wordOnes x) else 0) := by
        unfold probZ
        rw [Finset.sum_filter]
        rfl
    _ = ∑ T ∈ (univ : Finset (Fin (N + N))).powerset,
          (if #(T \ A) = z then A36W.wslice (twoW A ((N : ℝ) ^ 4)) N T else 0) :=
        A36W.ReservoirFacts.sum_wordOnes
          (fun T => if #(T \ A) = z then A36W.wslice (twoW A ((N : ℝ) ^ 4)) N T else 0)
    _ = ∑ T ∈ (univ : Finset (Fin (N + N))).powerset,
          (if #(T ∩ A) + #(T \ A) = N then
            (if N - #(T ∩ A) = z then ((N : ℝ) ^ 4) ^ #(T ∩ A) / A36W.Z (twoW A ((N : ℝ) ^ 4)) univ (N : ℤ)
              else 0) else 0) :=
        Finset.sum_congr rfl fun T _ => hG T
    _ = ∑ u ∈ range (N + 1), ∑ v ∈ range (N + 1), (N.choose u : ℝ) * (N.choose v : ℝ) *
          (if u + v = N then
            (if N - u = z then ((N : ℝ) ^ 4) ^ u / A36W.Z (twoW A ((N : ℝ) ^ 4)) univ (N : ℤ) else 0)
            else 0) := hsplit
    _ = ∑ u ∈ range (N + 1), (N.choose u : ℝ) * (N.choose (N - u) : ℝ) *
          (if N - u = z then ((N : ℝ) ^ 4) ^ u / A36W.Z (twoW A ((N : ℝ) ^ 4)) univ (N : ℤ) else 0) :=
        double_sum_diag N N N
          (fun u => if N - u = z then ((N : ℝ) ^ 4) ^ u / A36W.Z (twoW A ((N : ℝ) ^ 4)) univ (N : ℤ) else 0)
    _ = (N.choose z : ℝ) ^ 2 * ((N : ℝ) ^ 4) ^ (N - z) / A36W.Z (twoW A ((N : ℝ) ^ 4)) univ (N : ℤ) := by
        rcases le_or_gt z N with hz | hz
        · rw [Finset.sum_eq_single (N - z)]
          · rw [if_pos (by omega), Nat.sub_sub_self hz, Nat.choose_symm hz]
            ring
          · intro u hu hne
            rw [if_neg (by have := Finset.mem_range.1 hu; omega), mul_zero]
          · intro h
            exact absurd (Finset.mem_range.2 (by omega)) h
        · rw [Finset.sum_eq_zero (fun u hu => by
            rw [if_neg (by have := Finset.mem_range.1 hu; omega), mul_zero]), Nat.choose_eq_zero_of_lt hz]
          simp
    _ = (N.choose z : ℝ) ^ 2 * ((N : ℝ) ^ 4) ^ (N - z) / Z ((N : ℝ) ^ 4) N N N := by rw [hZtot]

/-- `Pr(Z = 0) > 0` on the family (`N ≥ 1`). -/
theorem probZ_zero_pos {N : ℕ} (hN : 1 ≤ N) {A : Finset (Fin (N + N))} (hA : #A = N) :
    0 < probZ (W21.Remark.famT N A) A 0 := by
  have hlam : (0 : ℝ) < (N : ℝ) ^ 4 := W21.Remark.lamN_pos hN
  rw [probZ_famT hA 0, Nat.choose_zero_right, Nat.sub_zero, Nat.cast_one, one_pow, one_mul]
  exact div_pos (pow_pos hlam N) (Z_pos hlam (by omega))

/-- **Step 1, the ratio** (`N ≥ 1`, any group `A` of size `N`, `k = N`, `λ = N^4`, at W21's `famT N A`): for every
`z ∈ ℕ`, with `Z` the number of B-ones under `p_λ`,
`Pr(Z=z)/Pr(Z=0) = C(N,z)^2 / N^{4z}` (the printed `C(N,z)^2 N^{-4z}`) and `C(N,z)^2 / N^{4z} ≤ 1/N^{2z}`. -/
theorem step1_ratio {N : ℕ} (hN : 1 ≤ N) {A : Finset (Fin (N + N))} (hA : #A = N) (z : ℕ) :
    probZ (W21.Remark.famT N A) A z / probZ (W21.Remark.famT N A) A 0 =
        (N.choose z : ℝ) ^ 2 / (N : ℝ) ^ (4 * z) ∧
      (N.choose z : ℝ) ^ 2 / (N : ℝ) ^ (4 * z) ≤ 1 / (N : ℝ) ^ (2 * z) := by
  have hN0 : (0 : ℝ) < N := by exact_mod_cast hN
  have hlam : (0 : ℝ) < (N : ℝ) ^ 4 := W21.Remark.lamN_pos hN
  have hZ : Z ((N : ℝ) ^ 4) N N N ≠ 0 := (Z_pos hlam (by omega)).ne'
  refine ⟨?_, ?_⟩
  · rw [probZ_famT hA z, probZ_famT hA 0, Nat.choose_zero_right, Nat.sub_zero, Nat.cast_one, one_pow,
      one_mul]
    rcases le_or_gt z N with hz | hz
    · have hp : ((N : ℝ) ^ 4) ^ N = ((N : ℝ) ^ 4) ^ (N - z) * (N : ℝ) ^ (4 * z) := by
        rw [pow_mul, ← pow_add, Nat.sub_add_cancel hz]
      have h1 : ((N : ℝ) ^ 4) ^ (N - z) ≠ 0 := pow_ne_zero _ hlam.ne'
      have h2 : (N : ℝ) ^ (4 * z) ≠ 0 := pow_ne_zero _ hN0.ne'
      rw [hp]
      field_simp
    · rw [Nat.choose_eq_zero_of_lt hz]
      simp
  · have hc : (N.choose z : ℝ) ≤ (N : ℝ) ^ z := by exact_mod_cast Nat.choose_le_pow N z
    have hc2 : (N.choose z : ℝ) ^ 2 ≤ (N : ℝ) ^ (2 * z) := by
      calc (N.choose z : ℝ) ^ 2 ≤ ((N : ℝ) ^ z) ^ 2 := pow_le_pow_left₀ (Nat.cast_nonneg _) hc 2
        _ = (N : ℝ) ^ (2 * z) := by rw [← pow_mul, mul_comm]
    have h4 : (N : ℝ) ^ (4 * z) = (N : ℝ) ^ (2 * z) * (N : ℝ) ^ (2 * z) := by
      rw [← pow_add]
      congr 1
      ring
    rw [div_le_div_iff₀ (pow_pos hN0 _) (pow_pos hN0 _), one_mul, h4]
    exact mul_le_mul_of_nonneg_right hc2 (pow_pos hN0 _).le

/-- **`E Z = N·a_B`** on the family (`N ≥ 1`, group `A` of size `N`): the expected number of B-ones under `p_λ` is
`N · aB(N^4; N, N, N)`, the quantity bounded by W21's `EZ_le`. -/
theorem expZ_famT {N : ℕ} (hN : 1 ≤ N) {A : Finset (Fin (N + N))} (hA : #A = N) :
    expZ (W21.Remark.famT N A) A = (N : ℝ) * aB ((N : ℝ) ^ 4) N N N := by
  have hB : #Aᶜ = N := W21.Remark.card_compl_half hA
  have hcard : ∀ x : Fin (N + N) → Bool,
      (nBones A x : ℝ) = ∑ i ∈ Aᶜ, (if x i = true then (1 : ℝ) else 0) := by
    intro x
    rw [Finset.sum_boole]
    have e : Aᶜ.filter (fun i => x i = true) = A36W.wordOnes x \ A := by
      ext i
      simp [A36W.wordOnes, and_comm]
    rw [e]
    rfl
  have hm : ∀ i ∈ Aᶜ, ∑ x, (W21.Remark.famT N A).p x * (if x i = true then (1 : ℝ) else 0) =
      aB ((N : ℝ) ^ 4) N N N := by
    intro i hi
    have h := W21.Remark.famT_marg hN hA i
    rw [if_neg (Finset.mem_compl.1 hi)] at h
    rw [← h]
    unfold A36W.TC.marg
    rw [Finset.sum_filter]
    refine Finset.sum_congr rfl fun x _ => ?_
    split_ifs <;> simp
  unfold expZ
  simp_rw [hcard, Finset.mul_sum]
  rw [Finset.sum_comm, Finset.sum_congr rfl hm, Finset.sum_const, hB, nsmul_eq_mul]

/-- **Step 1, "Hence `E Z ≤ N^{-2}/(1-N^{-2})^2`"** at the target level (`N ≥ 2`, group `A` of size `N`):
`E Z = N·a_B` (`expZ_famT`) and W21's `EZ_le`. -/
theorem step1_expZ_le {N : ℕ} (hN : 2 ≤ N) {A : Finset (Fin (N + N))} (hA : #A = N) :
    expZ (W21.Remark.famT N A) A ≤ (1 / (N : ℝ) ^ 2) / (1 - 1 / (N : ℝ) ^ 2) ^ 2 := by
  rw [expZ_famT (by omega) hA]
  exact W21.Remark.EZ_le hN

/-- **Step 2, `ν_N := min(a_g, 1 - a_g) = E Z/N`** (`N ≥ 2`): for both groups the printed `min(a_g, 1 - a_g)` is
`a_B = aB(N^4; N, N, N)` (W21's `ν_N`; `a_A = 1 - a_B` by W21's `aA_eq_one_sub_nu`, and `a_B ≤ 2/9 < 1/2` by W21's
`nu_le`), which is `E Z / N` by `expZ_famT`. -/
theorem nu_eq_min {N : ℕ} (hN : 2 ≤ N) :
    min (aA ((N : ℝ) ^ 4) N N N) (1 - aA ((N : ℝ) ^ 4) N N N) = aB ((N : ℝ) ^ 4) N N N ∧
      min (aB ((N : ℝ) ^ 4) N N N) (1 - aB ((N : ℝ) ^ 4) N N N) = aB ((N : ℝ) ^ 4) N N N := by
  have hnub := W21.Remark.nu_le hN
  have hN2 : (2 : ℝ) ≤ N := by exact_mod_cast hN
  have hN0 : (0 : ℝ) < N := by linarith
  have hq4 : 1 / (N : ℝ) ^ 2 ≤ 1 / 4 := by
    rw [div_le_div_iff₀ (pow_pos hN0 2) (by norm_num)]
    nlinarith
  have hq0 : 0 < 1 / (N : ℝ) ^ 2 := by positivity
  have hsq : 9 / 16 ≤ (1 - 1 / (N : ℝ) ^ 2) ^ 2 := by nlinarith
  have h1 : (1 / (N : ℝ) ^ 2) / (1 - 1 / (N : ℝ) ^ 2) ^ 2 ≤ (1 / 4) / (9 / 16) :=
    div_le_div₀ (by norm_num) hq4 (by norm_num) hsq
  have h2 : (1 / (N : ℝ) ^ 2) / (1 - 1 / (N : ℝ) ^ 2) ^ 2 / N ≤ ((1 / 4) / (9 / 16)) / N :=
    div_le_div_of_nonneg_right h1 hN0.le
  have h3 : ((1 / 4 : ℝ) / (9 / 16)) / N ≤ ((1 / 4) / (9 / 16)) / 2 :=
    div_le_div_of_nonneg_left (by norm_num) (by norm_num) hN2
  have hle : aB ((N : ℝ) ^ 4) N N N ≤ 1 / 2 := by
    have h4 : ((1 / 4 : ℝ) / (9 / 16)) / 2 ≤ 1 / 2 := by norm_num
    linarith
  rw [W21.Remark.aA_eq_one_sub_nu (by omega), sub_sub_cancel]
  exact ⟨min_eq_right (by linarith), min_eq_left (by linarith)⟩

end A36RW.AppJ.CW4


==> anc/formal_companion/lean/src/A36RW/AppJ/CW4/Split.lean <==
/-
A36RW.AppJ.CW4.Split: Appendix J, Corollary (c), "Two remarks", second
remark, the sentence after Step 5: "Note that success probability alone would not give this:
`KL(p_λ‖Q) = -ln Q(S_k) + KL(p_λ‖p_{λ'})`, with `λ' = a_A(1-a_B)/((1-a_A)a_B)`.  Step 3 bounds both terms at once."

Paper: `appendix_tgenv.tex` (sha256 e3257aff…), l.728-730.

Objects: the two-group target `p_λ = A36W.weightedTarget n k (twoW A λ)` (`p_λ(x) ∝ λ^{|x_A|} 1{|x| = k}`,
`weightedTarget_twoW_p`), the slice `S_k = Vset n k` (the support of `p_λ`, `A36W.supp_weightedTarget`), `KLx` of the
interface, and W21's one-round law (`A36RW/AppJ/W21/Remark.lean`, `oneRound_law_eq_prodMarg`: the all-at-once rule's
one-round law is `A36W.TC.prodMarg p_λ`).  New definitions: `bernProd a`, the product law `⊗_i Bernoulli(a_i)`, here
with group-constant parameters `a_i = α` on `A`, `β` on `B = Aᶜ`; `lamPrime α β = α(1-β)/((1-α)β)` (the printed
`λ'`).

Contents.
* `bernProd_grp_eq` (`Q(x) = (1-α)^{n_A} (1-β)^{n_B} (α/(1-α))^{|x_A|} (β/(1-β))^{|x_B|}`), `bernProd_grp_slice`
  (on `S_k`: `Q(x) = (1-α)^{n_A}(1-β)^{n_B}(β/(1-β))^k · λ'^{|x_A|}`), **`bernProd_grp_eq_mass_mul`** (on `S_k`:
  `Q(x) = Q(S_k) · p_{λ'}(x)`, i.e. `Q` conditioned on `S_k` is `p_{λ'}`).
* **`KLx_split`**: for every `n`, every group `A`, every `k ≤ n`, every `λ > 0` and every `α, β ∈ (0,1)`:
  `KL(p_λ ‖ Q) = -ln Q(S_k) + KL(p_λ ‖ p_{λ'})`, `Q = ⊗_i Bernoulli(a_i)`, `λ' = lamPrime α β`.
* The printed instance (`Q` the one-round law at the exact marginals `a_A = aA λ n_A n_B k`, `a_B = aB λ n_A n_B k`):
  `prodMarg_twoW_eq` (`⊗_i Bernoulli(p_i) = bernProd` with `a_A` on `A`, `a_B` on `B`), **`KLx_oneRound_split`**
  (every instance whose two exact root marginals lie in `(0,1)`), and **`KLx_oneRound_split_fam`** (the printed
  family `n_A = n_B = k = N`, `λ = N^4`, `N ≥ 2`, at W21's `famT N A`, `famO N A`; no further hypothesis, the
  marginals `a_A = 1 - ν_N`, `a_B = ν_N` lie in `(0,1)` by W21's `nu_pos`, `nu_lt_one`, `aA_eq_one_sub_nu`:
  `fam_marg_mem`; the family's one-round law: `oneRound_law_fam`).
* "Step 3 bounds both terms at once": **`KLx_split_terms_fam`** (on the family both terms are `≥ 0` and each is at
  most W21's one-round bound `32(1 + 3 ln N)/(9N^2)`).
-/
import A36RW.AppJ.W21.Remark

set_option autoImplicit false

namespace A36RW.AppJ.CW4

open Finset AGF A36RW A36RW.AppJ

variable {n : ℕ}

/-- The printed `λ' = α(1-β)/((1-α)β)`. -/
noncomputable def lamPrime (α β : ℝ) : ℝ := α * (1 - β) / ((1 - α) * β)

/-- `λ' > 0` whenever `0 < α < 1` and `0 < β < 1`. -/
theorem lamPrime_pos {α β : ℝ} (hα0 : 0 < α) (hα1 : α < 1) (hβ0 : 0 < β) (hβ1 : β < 1) :
    0 < lamPrime α β := by
  unfold lamPrime
  apply div_pos
  · exact mul_pos hα0 (by linarith)
  · exact mul_pos (by linarith) hβ0

/-- `bernProd a x = Π_i (if x_i = 1 then a_i else 1 - a_i)`: the product law `⊗_i Bernoulli(a_i)` on `{0,1}^n`
for a parameter vector `a`.  (W21's `A36W.TC.prodMarg P` is `bernProd (A36W.TC.marg P)`.) -/
noncomputable def bernProd (a : Fin n → ℝ) (x : Fin n → Bool) : ℝ :=
  ∏ i, if x i = true then a i else 1 - a i

/-- `x ∈ S_k` iff the word has exactly `k` ones. -/
theorem mem_Vset_iff {k : ℕ} (x : Fin n → Bool) : x ∈ Vset n k ↔ #(A36W.wordOnes x) = k := by
  simp [Vset, A36W.wordOnes]

/-- The coordinates of `A` set to one by `x` are `ones(x) ∩ A`. -/
theorem filter_true_eq_inter (A : Finset (Fin n)) (x : Fin n → Bool) :
    A.filter (fun i => x i = true) = A36W.wordOnes x ∩ A := by
  ext i
  simp [A36W.wordOnes, and_comm]

/-- The coordinates of `Aᶜ` set to one by `x` are `ones(x) \ A`. -/
theorem compl_filter_true_eq_sdiff (A : Finset (Fin n)) (x : Fin n → Bool) :
    Aᶜ.filter (fun i => x i = true) = A36W.wordOnes x \ A := by
  ext i
  simp [A36W.wordOnes, and_comm]

/-- **The group-constant product law, factorised**: for `α, β < 1`,
`Q(x) = (1-α)^{n_A} (1-β)^{n_B} (α/(1-α))^{|x_A|} (β/(1-β))^{|x_B|}`, `Q = bernProd (α on A, β on Aᶜ)`. -/
theorem bernProd_grp_eq (A : Finset (Fin n)) {α β : ℝ} (hα1 : α < 1) (hβ1 : β < 1) (x : Fin n → Bool) :
    bernProd (fun i => if i ∈ A then α else β) x =
      (1 - α) ^ #A * (1 - β) ^ #Aᶜ * (α / (1 - α)) ^ #(A36W.wordOnes x ∩ A) *
        (β / (1 - β)) ^ #(A36W.wordOnes x \ A) := by
  have hα : (1 - α) ≠ 0 := by linarith
  have hβ : (1 - β) ≠ 0 := by linarith
  have hA' : ∀ i ∈ A, (if x i = true then (if i ∈ A then α else β) else 1 - (if i ∈ A then α else β)) =
      (1 - α) * (if x i = true then α / (1 - α) else 1) := by
    intro i hi
    rw [if_pos hi]
    split_ifs
    · field_simp
    · ring
  have hB' : ∀ i ∈ Aᶜ, (if x i = true then (if i ∈ A then α else β) else 1 - (if i ∈ A then α else β)) =
      (1 - β) * (if x i = true then β / (1 - β) else 1) := by
    intro i hi
    rw [if_neg (Finset.mem_compl.1 hi)]
    split_ifs
    · field_simp
    · ring
  have hAprod : ∏ i ∈ A, (if x i = true then (if i ∈ A then α else β) else 1 - (if i ∈ A then α else β)) =
      (1 - α) ^ #A * (α / (1 - α)) ^ #(A36W.wordOnes x ∩ A) := by
    rw [Finset.prod_congr rfl hA', Finset.prod_mul_distrib, Finset.prod_const, ← Finset.prod_filter,
      Finset.prod_const, filter_true_eq_inter]
  have hBprod : ∏ i ∈ Aᶜ, (if x i = true then (if i ∈ A then α else β) else 1 - (if i ∈ A then α else β)) =
      (1 - β) ^ #Aᶜ * (β / (1 - β)) ^ #(A36W.wordOnes x \ A) := by
    rw [Finset.prod_congr rfl hB', Finset.prod_mul_distrib, Finset.prod_const, ← Finset.prod_filter,
      Finset.prod_const, compl_filter_true_eq_sdiff]
  unfold bernProd
  rw [← Finset.prod_mul_prod_compl A, hAprod, hBprod]
  ring

/-- `a^u b^v = b^{u+v} (a/b)^u` (`b ≠ 0`). -/
theorem pow_mul_pow_eq_div (a b : ℝ) (hb : b ≠ 0) (u v : ℕ) : a ^ u * b ^ v = b ^ (u + v) * (a / b) ^ u := by
  rw [div_pow, pow_add]
  field_simp

/-- **On the slice**: for `x ∈ S_k`, `Q(x) = (1-α)^{n_A}(1-β)^{n_B}(β/(1-β))^k · λ'^{|x_A|}` with
`λ' = lamPrime α β` (`0 < α, β < 1`). -/
theorem bernProd_grp_slice (A : Finset (Fin n)) {α β : ℝ} (hα0 : 0 < α) (hα1 : α < 1) (hβ0 : 0 < β)
    (hβ1 : β < 1) {k : ℕ} {x : Fin n → Bool} (hx : #(A36W.wordOnes x) = k) :
    bernProd (fun i => if i ∈ A then α else β) x =
      (1 - α) ^ #A * (1 - β) ^ #Aᶜ * (β / (1 - β)) ^ k * (lamPrime α β) ^ #(A36W.wordOnes x ∩ A) := by
  have hα : (1 - α) ≠ 0 := by linarith
  have hβ : (1 - β) ≠ 0 := by linarith
  have hβ0' : β ≠ 0 := hβ0.ne'
  have hρB : β / (1 - β) ≠ 0 := div_ne_zero hβ0' hβ
  have hk : #(A36W.wordOnes x ∩ A) + #(A36W.wordOnes x \ A) = k := by
    rw [Finset.card_inter_add_card_sdiff]; exact hx
  have hl : lamPrime α β = (α / (1 - α)) / (β / (1 - β)) := by
    unfold lamPrime
    field_simp
  have key : (α / (1 - α)) ^ #(A36W.wordOnes x ∩ A) * (β / (1 - β)) ^ #(A36W.wordOnes x \ A) =
      (β / (1 - β)) ^ k * (lamPrime α β) ^ #(A36W.wordOnes x ∩ A) := by
    rw [hl, ← hk]
    exact pow_mul_pow_eq_div _ _ hρB _ _
  rw [bernProd_grp_eq A hα1 hβ1 x, mul_assoc ((1 - α) ^ #A * (1 - β) ^ #Aᶜ), key]
  ring

/-- `Σ_{x ∈ S_k} p(x) = 1` for every weighted target on the slice `k`. -/
theorem sum_Vset_weightedTarget {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) :
    ∑ x ∈ Vset n k, (A36W.weightedTarget n k w hw hk).p x = 1 := by
  rw [← (A36W.weightedTarget n k w hw hk).sum_one]
  refine Finset.sum_subset (Finset.subset_univ _) fun x _ hx => ?_
  have hx' : #(A36W.wordOnes x) ≠ k := fun h => hx ((mem_Vset_iff x).2 h)
  show A36W.wslice w k (A36W.wordOnes x) = 0
  unfold A36W.wslice
  rw [if_neg hx']

/-- **`Q` conditioned on `S_k` is `p_{λ'}`**: for `0 < α, β < 1`, `λ' = lamPrime α β` (given as `lam'` with
`lam' = lamPrime α β`) and every `x ∈ S_k`, `Q(x) = Q(S_k) · p_{λ'}(x)`. -/
theorem bernProd_grp_eq_mass_mul (A : Finset (Fin n)) {α β : ℝ} (hα0 : 0 < α) (hα1 : α < 1) (hβ0 : 0 < β)
    (hβ1 : β < 1) {lam' : ℝ} (hlam' : 0 < lam') (hl : lam' = lamPrime α β) {k : ℕ} (hk : k ≤ n) :
    ∀ x ∈ Vset n k, bernProd (fun i => if i ∈ A then α else β) x =
      (∑ y ∈ Vset n k, bernProd (fun i => if i ∈ A then α else β) y) *
        (A36W.weightedTarget n k (twoW A lam') (twoW_pos A hlam') hk).p x := by
  subst hl
  have hZ : 0 < A36W.Z (twoW A (lamPrime α β)) univ (k : ℤ) := A36W.Ztot_pos (twoW_pos A hlam') hk
  have hZ' : A36W.Z (twoW A (lamPrime α β)) univ (k : ℤ) ≠ 0 := hZ.ne'
  have hQK : ∀ x ∈ Vset n k, bernProd (fun i => if i ∈ A then α else β) x =
      (1 - α) ^ #A * (1 - β) ^ #Aᶜ * (β / (1 - β)) ^ k * A36W.Z (twoW A (lamPrime α β)) univ (k : ℤ) *
        (A36W.weightedTarget n k (twoW A (lamPrime α β)) (twoW_pos A hlam') hk).p x := by
    intro x hx
    have hxk := (mem_Vset_iff x).1 hx
    rw [bernProd_grp_slice A hα0 hα1 hβ0 hβ1 hxk, weightedTarget_twoW_p A hlam' hk x, if_pos hxk,
      mul_assoc ((1 - α) ^ #A * (1 - β) ^ #Aᶜ * (β / (1 - β)) ^ k), mul_div_cancel₀ _ hZ']
  have hQS : ∑ y ∈ Vset n k, bernProd (fun i => if i ∈ A then α else β) y =
      (1 - α) ^ #A * (1 - β) ^ #Aᶜ * (β / (1 - β)) ^ k * A36W.Z (twoW A (lamPrime α β)) univ (k : ℤ) := by
    rw [Finset.sum_congr rfl hQK, ← Finset.mul_sum, sum_Vset_weightedTarget, mul_one]
  intro x hx
  rw [hQS, hQK x hx]

/-- The support of a weighted target is the slice: `0 < p(x) ↔ x ∈ S_k`. -/
theorem weightedTarget_pos_iff {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (x : Fin n → Bool) :
    0 < (A36W.weightedTarget n k w hw hk).p x ↔ x ∈ Vset n k := by
  rw [← A36W.supp_weightedTarget hw hk]
  simp [supp]

/-- **The success decomposition of the one-round KL**: for every `n`, every group `A`, every `k ≤ n`, every
`λ > 0` and every `0 < α, β < 1`, with `Q = ⊗_i Bernoulli(a_i)` (`a_i = α` on `A`, `β` on `B = Aᶜ`) and
`λ' = α(1-β)/((1-α)β)`: `KL(p_λ ‖ Q) = -ln Q(S_k) + KL(p_λ ‖ p_{λ'})` in `WithTop ℝ`. -/
theorem KLx_split (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {α β : ℝ} (hα0 : 0 < α) (hα1 : α < 1) (hβ0 : 0 < β) (hβ1 : β < 1) :
    KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (bernProd (fun i => if i ∈ A then α else β)) =
      ((-Real.log (∑ x ∈ Vset n k, bernProd (fun i => if i ∈ A then α else β) x) : ℝ) : WithTop ℝ) +
        KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
          (A36W.weightedTarget n k (twoW A (lamPrime α β)) (twoW_pos A (lamPrime_pos hα0 hα1 hβ0 hβ1)) hk).p := by
  have hl' := lamPrime_pos hα0 hα1 hβ0 hβ1
  have hQpos : ∀ x, 0 < bernProd (fun i => if i ∈ A then α else β) x := fun x =>
    Finset.prod_pos fun i _ => by
      dsimp only
      split_ifs <;> linarith
  have hsupp := weightedTarget_pos_iff (twoW_pos A hlam) hk
  have hsupp' := weightedTarget_pos_iff (twoW_pos A hl') hk
  have hQx := bernProd_grp_eq_mass_mul A hα0 hα1 hβ0 hβ1 hl' rfl hk
  have hQS : 0 < ∑ y ∈ Vset n k, bernProd (fun i => if i ∈ A then α else β) y := by
    obtain ⟨x, hx⟩ : ∃ x, 0 < (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x := by
      by_contra hne
      simp only [not_exists, not_lt] at hne
      have h1 := (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).sum_one
      have h0 : ∑ x, (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x = 0 :=
        Finset.sum_eq_zero fun x _ =>
          le_antisymm (hne x) ((A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).nonneg x)
      linarith
    exact lt_of_lt_of_le (hQpos x) (Finset.single_le_sum (fun y _ => (hQpos y).le) ((hsupp x).1 hx))
  have hsum1 : ∑ x ∈ univ.filter (fun x => 0 < (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x),
      (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x = 1 := by
    rw [Finset.sum_filter, ← (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).sum_one]
    refine Finset.sum_congr rfl fun x _ => ?_
    split_ifs with h
    · rfl
    · exact (le_antisymm (not_lt.1 h) ((A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).nonneg x)).symm
  unfold KLx
  rw [if_pos (fun x _ => hQpos x), if_pos (fun x hx => (hsupp' x).2 ((hsupp x).1 hx)), ← WithTop.coe_add]
  congr 1
  have hterm : ∀ x ∈ univ.filter (fun x => 0 < (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x),
      (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x *
          Real.log ((A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x /
            bernProd (fun i => if i ∈ A then α else β) x) =
        (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x *
            Real.log ((A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x /
              (A36W.weightedTarget n k (twoW A (lamPrime α β)) (twoW_pos A hl') hk).p x) -
          Real.log (∑ y ∈ Vset n k, bernProd (fun i => if i ∈ A then α else β) y) *
            (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x := by
    intro x hx
    have hxp := (Finset.mem_filter.1 hx).2
    have hxV := (hsupp x).1 hxp
    have hxp' := (hsupp' x).2 hxV
    have e : (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x /
          bernProd (fun i => if i ∈ A then α else β) x =
        ((A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x /
          (A36W.weightedTarget n k (twoW A (lamPrime α β)) (twoW_pos A hl') hk).p x) /
          ∑ y ∈ Vset n k, bernProd (fun i => if i ∈ A then α else β) y := by
      rw [hQx x hxV, div_div, mul_comm (∑ y ∈ Vset n k, bernProd (fun i => if i ∈ A then α else β) y)]
    rw [e, Real.log_div (div_pos hxp hxp').ne' hQS.ne']
    ring
  rw [Finset.sum_congr rfl hterm, Finset.sum_sub_distrib, ← Finset.mul_sum, hsum1]
  ring

/-! ## The printed instance: `Q` is the one-round law at the exact marginals -/

/-- The product of the coordinate marginals of `p_λ` is the group-constant product law with `a_A = aA λ n_A n_B k`
on `A` and `a_B = aB λ n_A n_B k` on `B = Aᶜ` (`n_A = #A`, `n_B = #Aᶜ`). -/
theorem prodMarg_twoW_eq (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) :
    A36W.TC.prodMarg (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p =
      bernProd (fun i => if i ∈ A then aA lam #A #Aᶜ k else aB lam #A #Aᶜ k) := by
  funext x
  simp only [A36W.TC.prodMarg, bernProd]
  refine Finset.prod_congr rfl fun i _ => ?_
  rw [W21.Remark.TCmarg_twoW A hlam hk i]

/-- **The printed identity for the actual one-round law**: for every `n ≥ 1`, every group `A`, every `k ≤ n` and
every `λ > 0` whose exact root marginals `a_A = aA λ n_A n_B k`, `a_B = aB λ n_A n_B k` lie in `(0,1)`, the output
law `Q` of the all-at-once policy after one round (one full round at the exact marginals) satisfies
`KL(p_λ ‖ Q) = -ln Q(S_k) + KL(p_λ ‖ p_{λ'})`, `λ' = a_A(1-a_B)/((1-a_A)a_B)`. -/
theorem KLx_oneRound_split (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n)
    (hA0 : 0 < aA lam #A #Aᶜ k) (hA1 : aA lam #A #Aᶜ k < 1) (hB0 : 0 < aB lam #A #Aᶜ k)
    (hB1 : aB lam #A #Aᶜ k < 1) :
    KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        ((A36W.WAFinal.allAtOncePolicy n).outBy (A36W.weightedOracle n k (twoW A lam)) 1) =
      ((-Real.log (∑ x ∈ Vset n k,
          (A36W.WAFinal.allAtOncePolicy n).outBy (A36W.weightedOracle n k (twoW A lam)) 1 x) : ℝ) : WithTop ℝ) +
        KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
          (A36W.weightedTarget n k (twoW A (lamPrime (aA lam #A #Aᶜ k) (aB lam #A #Aᶜ k)))
            (twoW_pos A (lamPrime_pos hA0 hA1 hB0 hB1)) hk).p := by
  have hlaw : (A36W.WAFinal.allAtOncePolicy n).outBy (A36W.weightedOracle n k (twoW A lam)) 1 =
      bernProd (fun i => if i ∈ A then aA lam #A #Aᶜ k else aB lam #A #Aᶜ k) := by
    funext x
    rw [A36W.WAFinal.allAtOncePolicy_outBy, W21.Remark.oneRound_law_eq_prodMarg (twoW_pos A hlam) hk hn x,
      prodMarg_twoW_eq A hlam hk]
  rw [hlaw]
  exact KLx_split A hlam hk hA0 hA1 hB0 hB1

/-- The family's exact root marginals `a_A = aA(N^4; N, N, N) = 1 - ν_N` and `a_B = aB(N^4; N, N, N) = ν_N` lie in
`(0,1)` for `N ≥ 2` (W21's `nu_pos`, `nu_lt_one`, `aA_eq_one_sub_nu`). -/
theorem fam_marg_mem {N : ℕ} (hN : 2 ≤ N) :
    0 < aA ((N : ℝ) ^ 4) N N N ∧ aA ((N : ℝ) ^ 4) N N N < 1 ∧
      0 < aB ((N : ℝ) ^ 4) N N N ∧ aB ((N : ℝ) ^ 4) N N N < 1 := by
  have h0 := W21.Remark.nu_pos (show 1 ≤ N by omega)
  have h1 := W21.Remark.nu_lt_one hN
  rw [W21.Remark.aA_eq_one_sub_nu (show 1 ≤ N by omega)]
  exact ⟨by linarith, by linarith, h0, h1⟩

/-- **The family's one-round law** (`N ≥ 1`, any group `A` of size `N`, at W21's `famO N A`): the output law of the
all-at-once policy after one round is `bernProd` with `a_A = aA(N^4; N,N,N)` on `A` and `a_B = aB(N^4; N,N,N)` on
`B = Aᶜ`. -/
theorem oneRound_law_fam {N : ℕ} (hN : 1 ≤ N) {A : Finset (Fin (N + N))} (hA : #A = N) :
    (A36W.WAFinal.allAtOncePolicy (N + N)).outBy (W21.Remark.famO N A) 1 =
      bernProd (fun i => if i ∈ A then aA ((N : ℝ) ^ 4) N N N else aB ((N : ℝ) ^ 4) N N N) := by
  have hlam : (0 : ℝ) < (N : ℝ) ^ 4 := W21.Remark.lamN_pos hN
  have hn : 0 < N + N := by omega
  have hB : #Aᶜ = N := W21.Remark.card_compl_half hA
  funext x
  unfold W21.Remark.famO
  rw [A36W.WAFinal.allAtOncePolicy_outBy,
    W21.Remark.oneRound_law_eq_prodMarg (twoW_pos A hlam) (Nat.le_add_right N N) hn x,
    prodMarg_twoW_eq A hlam (Nat.le_add_right N N), hA, hB]

/-- **The printed identity on the family `n_A = n_B = k = N`, `λ = N^4`** (`N ≥ 2`, any group `A` of size `N`, at
W21's `famT N A`, `famO N A`): with `Q` the output law of the all-at-once policy after one round,
`KL(p_λ ‖ Q) = -ln Q(S_N) + KL(p_λ ‖ p_{λ'})`, `λ' = a_A(1-a_B)/((1-a_A)a_B)`, `a_A = aA(N^4; N,N,N)`,
`a_B = aB(N^4; N,N,N)` (the exact root marginals; `a_A = 1 - ν_N`, `a_B = ν_N`). -/
theorem KLx_oneRound_split_fam {N : ℕ} (hN : 2 ≤ N) {A : Finset (Fin (N + N))} (hA : #A = N) :
    KLx (W21.Remark.famT N A) ((A36W.WAFinal.allAtOncePolicy (N + N)).outBy (W21.Remark.famO N A) 1) =
      ((-Real.log (∑ x ∈ Vset (N + N) N,
          (A36W.WAFinal.allAtOncePolicy (N + N)).outBy (W21.Remark.famO N A) 1 x) : ℝ) : WithTop ℝ) +
        KLx (W21.Remark.famT N A)
          (A36W.weightedTarget (N + N) N (twoW A (lamPrime (aA ((N : ℝ) ^ 4) N N N) (aB ((N : ℝ) ^ 4) N N N)))
            (twoW_pos A (lamPrime_pos (fam_marg_mem hN).1 (fam_marg_mem hN).2.1 (fam_marg_mem hN).2.2.1
              (fam_marg_mem hN).2.2.2)) (Nat.le_add_right N N)).p := by
  have hlam : (0 : ℝ) < (N : ℝ) ^ 4 := W21.Remark.lamN_pos (show 1 ≤ N by omega)
  rw [oneRound_law_fam (show 1 ≤ N by omega) hA]
  exact KLx_split A hlam (Nat.le_add_right N N) (fam_marg_mem hN).1 (fam_marg_mem hN).2.1 (fam_marg_mem hN).2.2.1
    (fam_marg_mem hN).2.2.2

/-- **"Step 3 bounds both terms at once"** on the family (`N ≥ 2`, any group `A` of size `N`, at W21's `famT N A`,
`famO N A`): with `Q` the all-at-once policy's one-round law and `λ'` as in `KLx_oneRound_split_fam`, both terms of
the decomposition are nonnegative, `0 ≤ -ln Q(S_N)` and `0 ≤ KL(p_λ ‖ p_{λ'})`, and each is at most W21's one-round
bound `32(1 + 3 ln N)/(9N^2)` (`W21.Remark.oneRound_KL_le`). -/
theorem KLx_split_terms_fam {N : ℕ} (hN : 2 ≤ N) {A : Finset (Fin (N + N))} (hA : #A = N) :
    0 ≤ -Real.log (∑ x ∈ Vset (N + N) N,
        (A36W.WAFinal.allAtOncePolicy (N + N)).outBy (W21.Remark.famO N A) 1 x) ∧
      ((0 : ℝ) : WithTop ℝ) ≤ KLx (W21.Remark.famT N A)
        (A36W.weightedTarget (N + N) N (twoW A (lamPrime (aA ((N : ℝ) ^ 4) N N N) (aB ((N : ℝ) ^ 4) N N N)))
          (twoW_pos A (lamPrime_pos (fam_marg_mem hN).1 (fam_marg_mem hN).2.1 (fam_marg_mem hN).2.2.1
            (fam_marg_mem hN).2.2.2)) (Nat.le_add_right N N)).p ∧
      ((-Real.log (∑ x ∈ Vset (N + N) N,
        (A36W.WAFinal.allAtOncePolicy (N + N)).outBy (W21.Remark.famO N A) 1 x) : ℝ) : WithTop ℝ) ≤
        ((32 * (1 + 3 * Real.log N) / (9 * (N : ℝ) ^ 2) : ℝ) : WithTop ℝ) ∧
      KLx (W21.Remark.famT N A)
        (A36W.weightedTarget (N + N) N (twoW A (lamPrime (aA ((N : ℝ) ^ 4) N N N) (aB ((N : ℝ) ^ 4) N N N)))
          (twoW_pos A (lamPrime_pos (fam_marg_mem hN).1 (fam_marg_mem hN).2.1 (fam_marg_mem hN).2.2.1
            (fam_marg_mem hN).2.2.2)) (Nat.le_add_right N N)).p ≤
        ((32 * (1 + 3 * Real.log N) / (9 * (N : ℝ) ^ 2) : ℝ) : WithTop ℝ) := by
  have hsplit := KLx_oneRound_split_fam hN hA
  have hbound := W21.Remark.oneRound_KL_le hN hA
  have hmu : Converse.MargUnit (W21.Remark.famO N A) :=
    A36W.margUnit_weightedOracle (k := N) (fun i => (W21.Remark.famW_pos A i).le)
  have hcap : (A36W.WAFinal.allAtOncePolicy (N + N)).CapAS (W21.Remark.famO N A) 1 :=
    Converse.capAS_of_capEvery _ _ (A36W.WAFinal.allAtOncePolicy_capEvery _)
  have hnn : ∀ x, 0 ≤ (A36W.WAFinal.allAtOncePolicy (N + N)).outBy (W21.Remark.famO N A) 1 x :=
    Converse.policy_outBy_nonneg _ hmu _ 1
  have hS1 : ∑ x ∈ Vset (N + N) N, (A36W.WAFinal.allAtOncePolicy (N + N)).outBy (W21.Remark.famO N A) 1 x ≤ 1 :=
    le_trans (Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _) (fun x _ _ => hnn x)) (le_of_eq hcap)
  have h1 : 0 ≤ -Real.log (∑ x ∈ Vset (N + N) N,
      (A36W.WAFinal.allAtOncePolicy (N + N)).outBy (W21.Remark.famO N A) 1 x) :=
    neg_nonneg.2 (Real.log_nonpos (Finset.sum_nonneg fun x _ => hnn x) hS1)
  have h2 : ((0 : ℝ) : WithTop ℝ) ≤ KLx (W21.Remark.famT N A)
      (A36W.weightedTarget (N + N) N (twoW A (lamPrime (aA ((N : ℝ) ^ 4) N N N) (aB ((N : ℝ) ^ 4) N N N)))
        (twoW_pos A (lamPrime_pos (fam_marg_mem hN).1 (fam_marg_mem hN).2.1 (fam_marg_mem hN).2.2.1
          (fam_marg_mem hN).2.2.2)) (Nat.le_add_right N N)).p := by
    have h := neg_log_mass_le_KLx (W21.Remark.famT N A)
      (A36W.weightedTarget (N + N) N (twoW A (lamPrime (aA ((N : ℝ) ^ 4) N N N) (aB ((N : ℝ) ^ 4) N N N)))
        (twoW_pos A (lamPrime_pos (fam_marg_mem hN).1 (fam_marg_mem hN).2.1 (fam_marg_mem hN).2.2.1
          (fam_marg_mem hN).2.2.2)) (Nat.le_add_right N N)).p
    have hs : supp (W21.Remark.famT N A) = Vset (N + N) N :=
      A36W.supp_weightedTarget (W21.Remark.famW_pos A) (Nat.le_add_right N N)
    rw [hs, sum_Vset_weightedTarget, Real.log_one, neg_zero] at h
    exact h
  rw [hsplit] at hbound
  have h1' : ((0 : ℝ) : WithTop ℝ) ≤ ((-Real.log (∑ x ∈ Vset (N + N) N,
      (A36W.WAFinal.allAtOncePolicy (N + N)).outBy (W21.Remark.famO N A) 1 x) : ℝ) : WithTop ℝ) := by
    exact_mod_cast h1
  refine ⟨h1, h2, le_trans (le_add_of_nonneg_right h2) hbound, le_trans (le_add_of_nonneg_left h1') hbound⟩

end A36RW.AppJ.CW4


==> anc/formal_companion/lean/src/A36RW/AppJ/CW4/Symmetry.lean <==
/-
A36RW.AppJ.CW4.Symmetry: Appendix J, Corollary (c), "Two remarks", second
remark, the clause "(`λ = N^{-4}` follows by the `A ↔ B` symmetry)".

Paper: `appendix_tgenv.tex` (sha256 e3257aff…), l.718.  Printed: "We prove it for the family
`n_A = n_B = k = N` with `λ = N^4` (`λ = N^{-4}` follows by the `A ↔ B` symmetry)."  The `λ = N^4` case is
`A36RW/AppJ/W21/Remark.lean`: `famT N A`, `famO N A` are `A36W.weightedTarget (N+N) N (twoW A (N^4))`
and its exact oracle `A36W.weightedOracle (N+N) N (twoW A (N^4))`, for any `A : Finset (Fin (N+N))` with `#A = N`.
This module adds the `λ = N^{-4}` family and transfers W21's Step 5 conclusions to it; nothing of W21 is re-proved.

Contents.
* §1 scaling all weights by a constant `c ≠ 0` changes nothing: `Z_mul_const`, `Zin_mul_const`,
  `sliceMarg_mul_const`, `wslice_mul_const`, `target_ext`, **`weightedTarget_mul_const`**,
  **`weightedOracle_mul_const`** (every `n`, every quota `k`, every weight vector).
* §2 the `A ↔ B` symmetry: `twoW_compl_eq_mul` (`twoW Aᶜ λ = λ · twoW A λ⁻¹` pointwise), **`weightedTarget_twoW_inv`**
  (`p_{1/λ}` with group `A` is `p_λ` with group `Aᶜ`) and **`weightedOracle_twoW_inv`** (the same for the exact
  oracles), for every `n`, every `k ≤ n` and every `λ > 0` (not only on the slice `k = N`).
* §3 the family `n_A = n_B = k = N`, `λ = N^{-4}` (`λ` written `((N : ℝ) ^ 4)⁻¹`, as in CW3's `WhereSmall`):
  `famTinv N A`, `famOinv N A`; **`famTinv_eq`** (`famTinv N A = famT N Aᶜ`), **`famOinv_eq`** (`famOinv N A =
  famO N Aᶜ`), every `N`; and the transferred conclusions **`oneRound_KL_le_inv`**, **`remark_oneRound_inv`**,
  **`remark_RF_eq_one_inv`**, **`remark_LF_eq_one_inv`**, **`remark_no_doublylog_RF_inv`**,
  **`remark_no_doublylog_LF_inv`**, each with exactly the statement of its W21 counterpart (`oneRound_KL_le`,
  `remark_oneRound`, `remark_RF_eq_one`, `remark_LF_eq_one`, `remark_no_doublylog_RF`, `remark_no_doublylog_LF`)
  with `famT`/`famO` replaced by `famTinv`/`famOinv`.
-/
import A36RW.AppJ.W21.Remark

set_option autoImplicit false

namespace A36RW.AppJ.CW4

open Finset AGF A36RW A36RW.AppJ

variable {n : ℕ}

/-! ## §1 Scaling the weights -/

/-- `Z(c·w, S, J) = c^J · Z(w, S, J)` (`J.toNat`; both sides `0` for `J < 0`). -/
theorem Z_mul_const (w : Fin n → ℝ) (c : ℝ) (S : Finset (Fin n)) (J : ℤ) :
    A36W.Z (fun i => c * w i) S J = c ^ J.toNat * A36W.Z w S J := by
  unfold A36W.Z
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl fun T hT => ?_
  have hTJ : (#T : ℤ) = J := (Finset.mem_filter.1 hT).2
  rw [Finset.prod_mul_distrib, Finset.prod_const]
  congr 2
  omega

/-- `Zin(c·w, S, J, i) = c^J · Zin(w, S, J, i)`. -/
theorem Zin_mul_const (w : Fin n → ℝ) (c : ℝ) (S : Finset (Fin n)) (J : ℤ) (i : Fin n) :
    A36W.Zin (fun i => c * w i) S J i = c ^ J.toNat * A36W.Zin w S J i := by
  unfold A36W.Zin
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl fun T hT => ?_
  have hTJ : (#T : ℤ) = J := (Finset.mem_filter.1 hT).2.1
  rw [Finset.prod_mul_distrib, Finset.prod_const]
  congr 2
  omega

/-- The weighted-slice marginals are unchanged when every weight is multiplied by the same `c ≠ 0`. -/
theorem sliceMarg_mul_const (w : Fin n → ℝ) {c : ℝ} (hc : c ≠ 0) (S : Finset (Fin n)) (J : ℤ) (i : Fin n) :
    A36W.sliceMarg (fun i => c * w i) S J i = A36W.sliceMarg w S J i := by
  unfold A36W.sliceMarg
  rw [Z_mul_const, Zin_mul_const, mul_div_mul_left _ _ (pow_ne_zero _ hc)]

/-- The weighted-slice masses `wslice` are unchanged when every weight is multiplied by the same `c ≠ 0`. -/
theorem wslice_mul_const (w : Fin n → ℝ) {c : ℝ} (hc : c ≠ 0) (k : ℕ) (T : Finset (Fin n)) :
    A36W.wslice (fun i => c * w i) k T = A36W.wslice w k T := by
  unfold A36W.wslice
  split_ifs with hT
  · rw [Finset.prod_mul_distrib, Finset.prod_const, Z_mul_const, Int.toNat_natCast, hT,
      mul_div_mul_left _ _ (pow_ne_zero _ hc)]
  · rfl

/-- Two targets with the same mass function are equal. -/
theorem target_ext {t₁ t₂ : Target n} (h : t₁.p = t₂.p) : t₁ = t₂ := by
  obtain ⟨p₁, h₁, s₁⟩ := t₁
  obtain ⟨p₂, h₂, s₂⟩ := t₂
  have h' : p₁ = p₂ := h
  subst h'
  rfl

/-- **The weighted target is invariant under scaling the weights**: for every `n`, `k ≤ n`, weight vector `w` and
`c ≠ 0` with `c·w > 0` and `w > 0`, `weightedTarget n k (c·w) = weightedTarget n k w`. -/
theorem weightedTarget_mul_const {k : ℕ} (w : Fin n → ℝ) {c : ℝ} (hc : c ≠ 0)
    (h1 : ∀ i, 0 < c * w i) (h2 : ∀ i, 0 < w i) (hk : k ≤ n) :
    A36W.weightedTarget n k (fun i => c * w i) h1 hk = A36W.weightedTarget n k w h2 hk := by
  apply target_ext
  funext x
  exact wslice_mul_const w hc k (A36W.wordOnes x)

/-- **The weighted oracle is invariant under scaling the weights**: for every `n`, `k`, `w` and `c ≠ 0`,
`weightedOracle n k (c·w) = weightedOracle n k w` (same legality test, same parameter at every history). -/
theorem weightedOracle_mul_const (k : ℕ) (w : Fin n → ℝ) {c : ℝ} (hc : c ≠ 0) :
    A36W.weightedOracle n k (fun i => c * w i) = A36W.weightedOracle n k w := by
  unfold A36W.weightedOracle
  congr 1
  funext h i
  exact sliceMarg_mul_const w hc _ _ i

/-! ## §2 The `A ↔ B` symmetry -/

/-- `twoW Aᶜ λ = λ · twoW A λ⁻¹` pointwise (`λ ≠ 0`): weights `(1, λ)` on `(A, Aᶜ)` are `λ` times `(λ⁻¹, 1)`. -/
theorem twoW_compl_eq_mul (A : Finset (Fin n)) {lam : ℝ} (hlam : lam ≠ 0) :
    twoW Aᶜ lam = fun i => lam * twoW A lam⁻¹ i := by
  funext i
  by_cases hi : i ∈ A
  · simp [twoW, hi, hlam]
  · simp [twoW, hi]

/-- **The `A ↔ B` symmetry, target**: for every `n`, `k ≤ n` and `λ > 0`, the two-group target with tilt `1/λ` on
group `A` equals the two-group target with tilt `λ` on group `Aᶜ`: `p_{1/λ}^{(A)} = p_λ^{(Aᶜ)}`. -/
theorem weightedTarget_twoW_inv (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (h1 : ∀ i, 0 < twoW A lam⁻¹ i) (h2 : ∀ i, 0 < twoW Aᶜ lam i) :
    A36W.weightedTarget n k (twoW A lam⁻¹) h1 hk = A36W.weightedTarget n k (twoW Aᶜ lam) h2 hk := by
  apply target_ext
  funext x
  show A36W.wslice (twoW A lam⁻¹) k (A36W.wordOnes x) = A36W.wslice (twoW Aᶜ lam) k (A36W.wordOnes x)
  rw [twoW_compl_eq_mul A hlam.ne', wslice_mul_const _ hlam.ne']

/-- **The `A ↔ B` symmetry, exact oracle**: for every `n`, `k` and `λ ≠ 0`, the weighted oracle with tilt `1/λ` on
group `A` equals the weighted oracle with tilt `λ` on group `Aᶜ`. -/
theorem weightedOracle_twoW_inv (A : Finset (Fin n)) {lam : ℝ} (hlam : lam ≠ 0) (k : ℕ) :
    A36W.weightedOracle n k (twoW A lam⁻¹) = A36W.weightedOracle n k (twoW Aᶜ lam) := by
  rw [twoW_compl_eq_mul A hlam, weightedOracle_mul_const k _ hlam]

/-! ## §3 The family `n_A = n_B = k = N`, `λ = N^{-4}` -/

/-- The family's weights at `λ = N^{-4}` are positive (`Fin (N + N)` is empty when `N = 0`). -/
theorem famWinv_pos {N : ℕ} (A : Finset (Fin (N + N))) (i : Fin (N + N)) : 0 < twoW A ((N : ℝ) ^ 4)⁻¹ i :=
  twoW_pos A (inv_pos.2 (W21.Remark.lamN_pos (N := N) (by have := i.isLt; omega))) i

/-- **The family's target at `λ = N^{-4}`** on `Fin (N + N)`: group `A`, quota `k = N`, tilt `((N : ℝ) ^ 4)⁻¹`. -/
noncomputable def famTinv (N : ℕ) (A : Finset (Fin (N + N))) : Target (N + N) :=
  A36W.weightedTarget (N + N) N (twoW A ((N : ℝ) ^ 4)⁻¹) (famWinv_pos A) (Nat.le_add_right N N)

/-- Its exact conditional-marginal oracle (`A36W.weighted_exact`). -/
noncomputable def famOinv (N : ℕ) (A : Finset (Fin (N + N))) : Oracle (N + N) :=
  A36W.weightedOracle (N + N) N (twoW A ((N : ℝ) ^ 4)⁻¹)

/-- **`famTinv N A = famT N Aᶜ`** for every `N` and every `A` (the `A ↔ B` symmetry at `λ = N^{±4}`). -/
theorem famTinv_eq (N : ℕ) (A : Finset (Fin (N + N))) : famTinv N A = W21.Remark.famT N Aᶜ := by
  rcases Nat.eq_zero_or_pos N with h0 | hpos
  · apply target_ext
    have e : twoW A ((N : ℝ) ^ 4)⁻¹ = twoW Aᶜ ((N : ℝ) ^ 4) := funext fun i => absurd i.isLt (by omega)
    funext x
    show A36W.wslice (twoW A ((N : ℝ) ^ 4)⁻¹) N (A36W.wordOnes x) =
      A36W.wslice (twoW Aᶜ ((N : ℝ) ^ 4)) N (A36W.wordOnes x)
    rw [e]
  · exact weightedTarget_twoW_inv A (W21.Remark.lamN_pos hpos) (Nat.le_add_right N N) _ _

/-- **`famOinv N A = famO N Aᶜ`** for every `N` and every `A`. -/
theorem famOinv_eq (N : ℕ) (A : Finset (Fin (N + N))) : famOinv N A = W21.Remark.famO N Aᶜ := by
  rcases Nat.eq_zero_or_pos N with h0 | hpos
  · have e : twoW A ((N : ℝ) ^ 4)⁻¹ = twoW Aᶜ ((N : ℝ) ^ 4) := funext fun i => absurd i.isLt (by omega)
    unfold famOinv W21.Remark.famO
    rw [e]
  · exact weightedOracle_twoW_inv A (W21.Remark.lamN_pos hpos).ne' N

/-- **Step 4 at `λ = N^{-4}`** (W21's `oneRound_KL_le` transferred): for `N ≥ 2` and every group `A` of size `N`, the
all-at-once policy's one-round output law has `KL(p_{N^{-4}} ‖ Q_1) ≤ 32(1 + 3 ln N)/(9N^2)`. -/
theorem oneRound_KL_le_inv {N : ℕ} (hN : 2 ≤ N) {A : Finset (Fin (N + N))} (hA : #A = N) :
    KLx (famTinv N A) ((A36W.WAFinal.allAtOncePolicy (N + N)).outBy (famOinv N A) 1)
      ≤ ((32 * (1 + 3 * Real.log N) / (9 * (N : ℝ) ^ 2) : ℝ) : WithTop ℝ) := by
  rw [famTinv_eq, famOinv_eq]
  exact W21.Remark.oneRound_KL_le hN (W21.Remark.card_compl_half hA)

/-- **Step 5 at `λ = N^{-4}`, one round of the policy class suffices** (W21's `remark_oneRound` transferred): for every
`ε > 0` there is `N₀` such that for every `N ≥ N₀` and every group `A` of size `N`, the all-at-once policy satisfies
the every-path cap `1` and the almost-sure cap `1`, and its actual output law has `KL(p_{N^{-4}} ‖ Q_π) ≤ ε`. -/
theorem remark_oneRound_inv {ε : ℝ} (hε : 0 < ε) :
    ∃ N₀ : ℕ, ∀ N : ℕ, N₀ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N →
      (A36W.WAFinal.allAtOncePolicy (N + N)).CapEvery (famOinv N A) 1 ∧
      (A36W.WAFinal.allAtOncePolicy (N + N)).CapAS (famOinv N A) 1 ∧
      KLx (famTinv N A) (outLim (famOinv N A) (A36W.WAFinal.allAtOncePolicy (N + N))) ≤
        ((ε : ℝ) : WithTop ℝ) := by
  obtain ⟨N₀, h⟩ := W21.Remark.remark_oneRound hε
  refine ⟨N₀, fun N hN A hA => ?_⟩
  rw [famTinv_eq, famOinv_eq]
  exact h N hN Aᶜ (W21.Remark.card_compl_half hA)

/-- **Step 5 at `λ = N^{-4}`, rounds** (W21's `remark_RF_eq_one` transferred): for every `ε > 0` there is `N₀` such
that for every `N ≥ N₀` and every group `A` of size `N`, the least `r` for which some `RAND_r` policy (almost-sure cap)
has `KL(p_{N^{-4}} ‖ Q_π) ≤ ε` is `1` (`IsLeast`), and `RAND_0` is empty (`capKLSetAS … 0 = ∅`). -/
theorem remark_RF_eq_one_inv {ε : ℝ} (hε : 0 < ε) :
    ∃ N₀ : ℕ, ∀ N : ℕ, N₀ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N →
      IsLeast {r : ℕ | ∃ D ∈ capKLSetAS (famTinv N A) (famOinv N A) r, D ≤ ((ε : ℝ) : WithTop ℝ)} 1 ∧
      capKLSetAS (famTinv N A) (famOinv N A) 0 = ∅ := by
  obtain ⟨N₀, h⟩ := W21.Remark.remark_RF_eq_one hε
  refine ⟨N₀, fun N hN A hA => ?_⟩
  rw [famTinv_eq, famOinv_eq]
  exact h N hN Aᶜ (W21.Remark.card_compl_half hA)

/-- **Step 5 at `λ = N^{-4}`, mean cost** (W21's `remark_LF_eq_one` transferred): for every `ε > 0` there is `N₀`
such that for every `N ≥ N₀` and every group `A` of size `N`, `L_F^λ(n, ε) = 1` at `λ = N^{-4}`, `n = 2N`. -/
theorem remark_LF_eq_one_inv {ε : ℝ} (hε : 0 < ε) :
    ∃ N₀ : ℕ, ∀ N : ℕ, N₀ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N →
      LFgen (famTinv N A) (famOinv N A) ε = 1 := by
  obtain ⟨N₀, h⟩ := W21.Remark.remark_LF_eq_one hε
  refine ⟨N₀, fun N hN A hA => ?_⟩
  rw [famTinv_eq, famOinv_eq]
  exact h N hN Aᶜ (W21.Remark.card_compl_half hA)

/-- **"No λ-uniform doubly-logarithmic lower bound in `n` can hold", rounds, at `λ = N^{-4}`** (W21's
`remark_no_doublylog_RF` transferred): for every `ε > 0` there are no constants `C`, `N₂` such that, on the family
`n_A = n_B = k = N`, `λ = N^{-4}`, every `r` for which some `RAND_r` policy has `KL(p_λ ‖ Q_π) ≤ ε` satisfies
`r ≥ log₂ log₂ n - C` (`n = N + N`) for all `N ≥ N₂` and all `A` of size `N`. -/
theorem remark_no_doublylog_RF_inv {ε : ℝ} (hε : 0 < ε) :
    ¬ ∃ (C : ℝ) (N₂ : ℕ), ∀ N : ℕ, N₂ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N → ∀ r : ℕ,
        (∃ D ∈ capKLSetAS (famTinv N A) (famOinv N A) r, D ≤ ((ε : ℝ) : WithTop ℝ)) →
          Real.logb 2 (Real.logb 2 ((N + N : ℕ) : ℝ)) - C ≤ r := by
  rintro ⟨C, N₂, hC⟩
  apply W21.Remark.remark_no_doublylog_RF hε
  refine ⟨C, N₂, fun N hN A hA r hr => ?_⟩
  have h := hC N hN Aᶜ (W21.Remark.card_compl_half hA) r
  rw [famTinv_eq, famOinv_eq, compl_compl] at h
  exact h hr

/-- **"No λ-uniform doubly-logarithmic lower bound in `n` can hold", mean cost, at `λ = N^{-4}`** (W21's
`remark_no_doublylog_LF` transferred): for every `ε > 0` there are no constants `C`, `N₂` with
`L_F^λ(n, ε) ≥ log₂ ln n - C` for all `N ≥ N₂` and all `A` of size `N` on the family at `λ = N^{-4}`. -/
theorem remark_no_doublylog_LF_inv {ε : ℝ} (hε : 0 < ε) :
    ¬ ∃ (C : ℝ) (N₂ : ℕ), ∀ N : ℕ, N₂ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N →
        Real.logb 2 (Real.log ((N + N : ℕ) : ℝ)) - C ≤ LFgen (famTinv N A) (famOinv N A) ε := by
  rintro ⟨C, N₂, hC⟩
  apply W21.Remark.remark_no_doublylog_LF hε
  refine ⟨C, N₂, fun N hN A hA => ?_⟩
  have h := hC N hN Aᶜ (W21.Remark.card_compl_half hA)
  rw [famTinv_eq, famOinv_eq, compl_compl] at h
  exact h

end A36RW.AppJ.CW4


==> anc/formal_companion/lean/src/A36RW/AppJ/CW4/TotalCorr.lean <==
/-
A36RW.AppJ.CW4.TotalCorr: Appendix J, Corollary (c), "Two remarks", second
remark, Step 3's EQUALITY "`KL(p‖Q)` is the total correlation `Σ_i H_b(a_i) - H(p)`".

Paper: `appendix_tgenv.tex` (sha256 e3257aff…), l.722-724.  Printed: "Step 3.  One full round at
the exact marginals has output law `Q = ⊗_i Bernoulli(a_i)`.  For `p = p_λ`, whose coordinate marginals are the
`a_i`, and `H` the Shannon entropy, `KL(p‖Q)` is the total correlation `Σ_i H_b(a_i) - H(p) ≤ Σ_i H_b(a_i)`, where
`H_b` is the binary entropy in nats."

Scope note.  Outside CW4's re-scoped items (the `λ = N^{-4}` transfer, the success decomposition, Step 1's ratio):
W21 (`A36RW/AppJ/W21/Remark.lean`) states only the inequality (`TC_le_sum_binEntropy`, `KLx_prodMarg_le`, both with
marginals in `(0,1)`) and the one-round law (`oneRound_law_eq_prodMarg`); the printed equality is not stated there.
This module adds it and nothing else.

Objects: W21's / the two-group branch's `A36W.TC.marg P i = Σ_{x : x_i = 1} P x` and `A36W.TC.prodMarg P` (`⊗_i Bernoulli`
of the coordinate marginals, `A36W/TCBound.lean`); new: `shannonH t = Σ_x negMulLog (t.p x)` (Shannon entropy in nats;
Mathlib's `Real.negMulLog x = -x ln x`, `0` at `0`); the binary entropy is Mathlib's `Real.binEntropy` (nats).

Contents: `prodMarg_factor_ge`, `prodMarg_pos` (`⊗_i Bernoulli(t_i) > 0` on the support of `t`, no condition on the
marginals), `tc_identity` (the real identity), **`KLx_prodMarg_eq`** (`KL(t ‖ ⊗_i Bernoulli(t_i)) = Σ_i H_b(t_i) -
H(t)` for EVERY target `t`, every `n`), **`oneRound_KL_eq_fam`** (the printed instance: on W21's family `famT N A`,
`famO N A`, `N ≥ 1`, the all-at-once policy's one-round output law `Q` has `KL(p_λ ‖ Q) = Σ_i H_b(a_i) - H(p_λ)`,
`a_i` the coordinate marginals of `p_λ`).
-/
import A36RW.AppJ.W21.Remark

set_option autoImplicit false

namespace A36RW.AppJ.CW4

open Finset AGF A36RW A36RW.AppJ

variable {n : ℕ}

/-- The Shannon entropy of a target in nats, `H(t) = Σ_x -t(x) ln t(x)` (Mathlib's `Real.negMulLog`, with
`negMulLog 0 = 0`). -/
noncomputable def shannonH (t : Target n) : ℝ :=
  ∑ x, Real.negMulLog (t.p x)

/-- Each factor of `⊗_i Bernoulli(t_i)` at a word `x` is at least `t(x)`: `t_i ≥ t(x)` if `x_i = 1` and
`1 - t_i ≥ t(x)` if `x_i = 0`. -/
theorem prodMarg_factor_ge (t : Target n) (x : Fin n → Bool) (s : Fin n) :
    t.p x ≤ (if x s = true then A36W.TC.marg t.p s else 1 - A36W.TC.marg t.p s) := by
  split_ifs with hs
  · unfold A36W.TC.marg
    exact Finset.single_le_sum (f := t.p) (fun y _ => t.nonneg y)
      (Finset.mem_filter.2 ⟨Finset.mem_univ x, hs⟩)
  · rw [A36W.TC.one_sub_marg t.sum_one s]
    exact Finset.single_le_sum (f := t.p) (fun y _ => t.nonneg y)
      (Finset.mem_filter.2 ⟨Finset.mem_univ x, hs⟩)

/-- `⊗_i Bernoulli(t_i)` is positive on the support of `t` (every target, no condition on the marginals). -/
theorem prodMarg_pos (t : Target n) {x : Fin n → Bool} (hx : 0 < t.p x) : 0 < A36W.TC.prodMarg t.p x :=
  Finset.prod_pos fun s _ => lt_of_lt_of_le hx (prodMarg_factor_ge t x s)

/-- The real form of the total-correlation identity:
`Σ_{t(x) > 0} t(x) ln(t(x) / Π(x)) = Σ_i H_b(t_i) - H(t)`, `Π = ⊗_i Bernoulli(t_i)`. -/
theorem tc_identity (t : Target n) :
    ∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x * Real.log (t.p x / A36W.TC.prodMarg t.p x) =
      ∑ i, Real.binEntropy (A36W.TC.marg t.p i) - shannonH t := by
  have hP : ∀ y, 0 ≤ t.p y := t.nonneg
  have hP1 : ∑ y, t.p y = 1 := t.sum_one
  have hf : ∀ y, 0 < t.p y → ∀ s : Fin n,
      0 < (if y s = true then A36W.TC.marg t.p s else 1 - A36W.TC.marg t.p s) :=
    fun y hy s => lt_of_lt_of_le hy (prodMarg_factor_ge t y s)
  have hsplit : ∑ y ∈ univ.filter (fun y => 0 < t.p y), t.p y * Real.log (t.p y / A36W.TC.prodMarg t.p y) =
      ∑ y ∈ univ.filter (fun y => 0 < t.p y), t.p y * Real.log (t.p y)
      - ∑ y ∈ univ.filter (fun y => 0 < t.p y), t.p y * Real.log (A36W.TC.prodMarg t.p y) := by
    rw [← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl fun y hy => ?_
    have hy' := (Finset.mem_filter.1 hy).2
    rw [Real.log_div hy'.ne' (prodMarg_pos t hy').ne']
    ring
  have h1 : ∑ y ∈ univ.filter (fun y => 0 < t.p y), t.p y * Real.log (t.p y) = -shannonH t := by
    unfold shannonH
    rw [Finset.sum_filter, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl fun y _ => ?_
    split_ifs with h
    · simp only [Real.negMulLog, neg_mul, neg_neg]
    · have h0 : t.p y = 0 := le_antisymm (not_lt.1 h) (hP y)
      rw [h0]
      simp [Real.negMulLog]
  have h2 : ∑ y ∈ univ.filter (fun y => 0 < t.p y), t.p y * Real.log (A36W.TC.prodMarg t.p y) =
      - ∑ s, Real.binEntropy (A36W.TC.marg t.p s) := by
    have e1 : ∀ y ∈ univ.filter (fun y => 0 < t.p y), t.p y * Real.log (A36W.TC.prodMarg t.p y) =
        ∑ s, t.p y * Real.log (if y s = true then A36W.TC.marg t.p s else 1 - A36W.TC.marg t.p s) := by
      intro y hy
      have hy' := (Finset.mem_filter.1 hy).2
      unfold A36W.TC.prodMarg
      rw [Real.log_prod (fun s _ => (hf y hy' s).ne'), Finset.mul_sum]
    rw [Finset.sum_congr rfl e1, Finset.sum_comm, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl fun s _ => ?_
    have hext : ∑ y ∈ univ.filter (fun y => 0 < t.p y),
          t.p y * Real.log (if y s = true then A36W.TC.marg t.p s else 1 - A36W.TC.marg t.p s)
        = ∑ y, t.p y * Real.log (if y s = true then A36W.TC.marg t.p s else 1 - A36W.TC.marg t.p s) := by
      rw [Finset.sum_filter]
      refine Finset.sum_congr rfl fun y _ => ?_
      by_cases h : 0 < t.p y
      · rw [if_pos h]
      · rw [if_neg h, le_antisymm (not_lt.1 h) (hP y), zero_mul]
    rw [hext]
    have e2 : ∀ y, t.p y * Real.log (if y s = true then A36W.TC.marg t.p s else 1 - A36W.TC.marg t.p s)
        = if y s = true then t.p y * Real.log (A36W.TC.marg t.p s)
          else t.p y * Real.log (1 - A36W.TC.marg t.p s) := by
      intro y
      split_ifs <;> rfl
    rw [Finset.sum_congr rfl fun y _ => e2 y, Finset.sum_ite, ← Finset.sum_mul, ← Finset.sum_mul,
      ← A36W.TC.one_sub_marg hP1 s]
    have hm : ∑ y ∈ univ.filter (fun y => y s = true), t.p y = A36W.TC.marg t.p s := rfl
    rw [hm, Real.binEntropy_eq_negMulLog_add_negMulLog_one_sub]
    simp only [Real.negMulLog]
    ring
  rw [hsplit, h1, h2]
  ring

/-- **Step 3, the total-correlation identity (every target).**  For every law `t` on `{0,1}^n` (any `n`), with
coordinate marginals `t_i = A36W.TC.marg t.p i` and `Q = ⊗_i Bernoulli(t_i) = A36W.TC.prodMarg t.p`:
`KL(t ‖ Q) = Σ_i H_b(t_i) - H(t)` in `WithTop ℝ` (in particular `KL(t ‖ Q)` is finite).  No condition on the
marginals: `Q > 0` on the support of `t` always (`prodMarg_pos`). -/
theorem KLx_prodMarg_eq (t : Target n) :
    KLx t (A36W.TC.prodMarg t.p) =
      ((∑ i, Real.binEntropy (A36W.TC.marg t.p i) - shannonH t : ℝ) : WithTop ℝ) := by
  unfold KLx
  rw [if_pos (fun x hx => prodMarg_pos t hx), tc_identity t]

/-- **Step 3's identity on the family** (`N ≥ 1`, every group `A : Finset (Fin (N + N))`, at W21's `famT N A`,
`famO N A`: `k = N`, `λ = N^4`): the output law `Q` of the all-at-once policy after one round (one full round at the
exact marginals, W21's `oneRound_law_eq_prodMarg`) satisfies `KL(p_λ ‖ Q) = Σ_i H_b(a_i) - H(p_λ)`, with
`a_i = A36W.TC.marg p_λ i` the coordinate marginals of `p_λ`. -/
theorem oneRound_KL_eq_fam {N : ℕ} (hN : 1 ≤ N) (A : Finset (Fin (N + N))) :
    KLx (W21.Remark.famT N A) ((A36W.WAFinal.allAtOncePolicy (N + N)).outBy (W21.Remark.famO N A) 1) =
      ((∑ i, Real.binEntropy (A36W.TC.marg (W21.Remark.famT N A).p i) - shannonH (W21.Remark.famT N A) : ℝ) :
        WithTop ℝ) := by
  have hlaw : (A36W.WAFinal.allAtOncePolicy (N + N)).outBy (W21.Remark.famO N A) 1 =
      A36W.TC.prodMarg (W21.Remark.famT N A).p := by
    funext x
    rw [A36W.WAFinal.allAtOncePolicy_outBy]
    exact W21.Remark.oneRound_law_eq_prodMarg (W21.Remark.famW_pos A) (Nat.le_add_right N N) (by omega) x
  rw [hlaw]
  exact KLx_prodMarg_eq _

end A36RW.AppJ.CW4


==> anc/formal_companion/lean/src/A36RW/AppJ/CW5/NotNecessary.lean <==
/-
A36RW.AppJ.CW5.NotNecessary: the first remark after Corollary (c) of App J (appendix_tgenv.tex, "Two
remarks. First, the two hypotheses are sufficient, not necessary: (a) and (b) hold in terms of V_root whenever
V_root → ∞").

The V_root form of that remark is how `A36RW.AppJ.corA_capKLSetAS_full` and `A36RW.AppJ.corB_asymptotic_full` are
stated (no condition on n_A/n, k/n, and none on λ beyond λ > 0). This module proves the remaining clause, that the two
hypotheses (1) and (2) of Corollary (c)3 are not necessary, on an explicit family.

The family: `n_A = n_B = k = N` (so `n = 2N`), with the tilt `λ_N = (ln N)²` (`lamN`). `not_necessary` states:
* (1) fails for every `δ > 0`: `dist(k, D) = 0`, so `δ n ≤ dist(k, D)` is false (`CW4.fam_not_cond1`, restated; it holds
  for every group `A` of size `N`);
* (2) fails: `λ_N` eventually leaves every compact set (`λ_N → ∞`), so no compact `K ⊂ (0, ∞)` contains `λ_N` for all
  large `N` (the proportions `n_A/n = k/n = 1/2` are interior, so it is the λ-clause of (2) that fails);
* `V_root → ∞`, and the conclusion of (c)3 holds: `log₂ ln V_root - log₂ ln n → 0`.
`V_inst` records that every instance of the family (any `A : Finset (Fin (N + N))` with `#A = N`, `k = N`) has
`V_root = V λ_N N N N`.

Proof: by `CW3.example_root`, `σ² = 2N ln N/(1 + ln N)² ≥ N/(2 ln N)` for `N ≥ 3`; by Lemma TG8 at the root
(`CW3.V_root_ge_sig2`), `V_root ≥ σ² - σ ≥ σ²/2 ≥ N/(4 ln N)` once `σ² ≥ 4`; and `V_root ≤ n/4` (`W21.V_le_quarter`).
Then `ln(N/(4 ln N)) = ln N (1 - (ln 4 + ln ln N)/ln N)` and `ln n = ln N (1 + ln 2/ln N)`, and both corrections tend to 0
(Mathlib's `Real.tendsto_pow_log_div_mul_add_atTop`, CW3's `tendsto_logb_one_add`).
No `sorry`; every declaration depends only on propext, Classical.choice and Quot.sound; no `native_decide`.
-/
import A36RW.AppJ.CW3.Consequence
import A36RW.AppJ.CW4.NoUniform

set_option autoImplicit false

namespace A36RW.AppJ.CW5

open Finset Filter Topology Real A36RW.AppJ

/-- The family's tilt `λ_N = (ln N)²`. -/
noncomputable def lamN (N : ℕ) : ℝ := (Real.log N) ^ 2

theorem one_le_log_of_three {N : ℕ} (hN : 3 ≤ N) : 1 ≤ Real.log N := by
  have h3 : (3 : ℝ) ≤ N := by exact_mod_cast hN
  have he : Real.exp 1 ≤ N := le_trans (Real.exp_one_lt_d9.trans (by norm_num)).le h3
  calc (1 : ℝ) = Real.log (Real.exp 1) := (Real.log_exp 1).symm
    _ ≤ Real.log N := Real.log_le_log (Real.exp_pos 1) he

theorem lamN_pos {N : ℕ} (hN : 3 ≤ N) : 0 < lamN N := by
  have := one_le_log_of_three hN
  unfold lamN
  positivity

theorem sqrt_lamN {N : ℕ} (hN : 3 ≤ N) : Real.sqrt (lamN N) = Real.log N := by
  unfold lamN
  exact Real.sqrt_sq (by linarith [one_le_log_of_three hN])

/-- On the family, `σ² = 2N · ln N/(1 + ln N)²` (CW3's `example_root` at `λ = λ_N`). -/
theorem sig2_fam {N : ℕ} (hN : 3 ≤ N) :
    CW3.sig2 (lamN N) N N N = ((N : ℝ) + N) * (Real.log N / (1 + Real.log N) ^ 2) := by
  rw [(CW3.example_root (lamN_pos hN) (by omega : 1 ≤ N)).2, sqrt_lamN hN]

/-- `σ² ≥ N/(2 ln N)` for `N ≥ 3`. -/
theorem sig2_fam_ge {N : ℕ} (hN : 3 ≤ N) : (N : ℝ) / (2 * Real.log N) ≤ CW3.sig2 (lamN N) N N N := by
  rw [sig2_fam hN]
  have hL : 1 ≤ Real.log N := one_le_log_of_three hN
  have hN0 : (0 : ℝ) ≤ N := Nat.cast_nonneg N
  have h1 : (1 + Real.log N) ^ 2 ≤ 4 * Real.log N ^ 2 := by
    nlinarith [mul_nonneg (sub_nonneg.2 hL) (by linarith : (0 : ℝ) ≤ 3 * Real.log N + 1)]
  have hpos : 0 < (1 + Real.log N) ^ 2 := by positivity
  have hL0 : 0 < 2 * Real.log N := by linarith
  have e : ((N : ℝ) + N) * (Real.log N / (1 + Real.log N) ^ 2) =
      (2 * N * Real.log N) / (1 + Real.log N) ^ 2 := by ring
  rw [e, div_le_div_iff₀ hL0 hpos]
  calc (N : ℝ) * (1 + Real.log N) ^ 2 ≤ N * (4 * Real.log N ^ 2) := mul_le_mul_of_nonneg_left h1 hN0
    _ = 2 * N * Real.log N * (2 * Real.log N) := by ring

theorem half_le_sub_sqrt {s : ℝ} (hs : 4 ≤ s) : s / 2 ≤ s - Real.sqrt s := by
  have h : Real.sqrt s ≤ s / 2 := by
    calc Real.sqrt s ≤ Real.sqrt ((s / 2) ^ 2) :=
          Real.sqrt_le_sqrt (by nlinarith [mul_nonneg (by linarith : (0 : ℝ) ≤ s) (sub_nonneg.2 hs)])
      _ = s / 2 := Real.sqrt_sq (by linarith)
  linarith

/-- `V_root ≥ N/(4 ln N)` once `σ² ≥ 4` (Lemma TG8 at the root, `CW3.V_root_ge_sig2`). -/
theorem V_fam_ge {N : ℕ} (hN : 3 ≤ N) (h4 : 4 ≤ CW3.sig2 (lamN N) N N N) :
    (N : ℝ) / (4 * Real.log N) ≤ V (lamN N) N N N := by
  have hV := CW3.V_root_ge_sig2 (lam := lamN N) (nA := N) (nB := N) (k := N) (lamN_pos hN) (by omega) (by omega)
  have h2 := half_le_sub_sqrt h4
  have h3 := sig2_fam_ge hN
  have hL : 0 < Real.log N := by linarith [one_le_log_of_three hN]
  have e : (N : ℝ) / (4 * Real.log N) = (N : ℝ) / (2 * Real.log N) / 2 := by
    field_simp
    ring
  rw [e]
  linarith

theorem tendsto_log_nat : Tendsto (fun N : ℕ => Real.log N) atTop atTop :=
  Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop

/-- `ln x / x → 0` along the naturals. -/
theorem tendsto_log_div_nat : Tendsto (fun N : ℕ => Real.log N / N) atTop (𝓝 0) := by
  have h := (Real.tendsto_pow_log_div_mul_add_atTop 1 0 1 one_ne_zero).comp tendsto_natCast_atTop_atTop
  refine h.congr' (Eventually.of_forall fun N => ?_)
  simp

/-- Eventually `8 ln N < N`, hence `σ² ≥ 4` and `N/(4 ln N) > 2`. -/
theorem eventually_eight_log_lt : ∀ᶠ N : ℕ in atTop, 3 ≤ N ∧ 8 * Real.log N < N := by
  filter_upwards [tendsto_log_div_nat.eventually (gt_mem_nhds (by norm_num : (0 : ℝ) < 1 / 8)),
    eventually_ge_atTop 3] with N hN h3
  refine ⟨h3, ?_⟩
  have hNpos : (0 : ℝ) < N := by exact_mod_cast (show 0 < N by omega)
  have := (div_lt_iff₀ hNpos).1 hN
  linarith

theorem sig2_ge_four {N : ℕ} (hN : 3 ≤ N) (h8 : 8 * Real.log N < N) : 4 ≤ CW3.sig2 (lamN N) N N N := by
  have hL : 1 ≤ Real.log N := one_le_log_of_three hN
  have h := sig2_fam_ge hN
  have h4 : (4 : ℝ) ≤ N / (2 * Real.log N) := by
    rw [le_div_iff₀ (by linarith)]
    linarith
  linarith

theorem two_lt_fam {N : ℕ} (hN : 3 ≤ N) (h8 : 8 * Real.log N < N) : 2 < (N : ℝ) / (4 * Real.log N) := by
  have hL : 1 ≤ Real.log N := one_le_log_of_three hN
  rw [lt_div_iff₀ (by linarith)]
  linarith

/-- `ln x ≤ 2√x` for `x > 0`. -/
theorem log_le_two_sqrt {x : ℝ} (hx : 0 < x) : Real.log x ≤ 2 * Real.sqrt x := by
  have hs : 0 < Real.sqrt x := Real.sqrt_pos.2 hx
  have h := Real.log_le_sub_one_of_pos hs
  rw [Real.log_sqrt hx.le] at h
  linarith

/-- `N/(4 ln N) ≥ √N/8` for `N ≥ 3`. -/
theorem sqrt_div_eight_le {N : ℕ} (hN : 3 ≤ N) : Real.sqrt N / 8 ≤ (N : ℝ) / (4 * Real.log N) := by
  have hNpos : (0 : ℝ) < N := by exact_mod_cast (show 0 < N by omega)
  have hL : 1 ≤ Real.log N := one_le_log_of_three hN
  have hs : 0 < Real.sqrt N := Real.sqrt_pos.2 hNpos
  have hss : Real.sqrt N * Real.sqrt N = N := Real.mul_self_sqrt hNpos.le
  have hl := log_le_two_sqrt hNpos
  rw [div_le_div_iff₀ (by norm_num) (by linarith)]
  nlinarith [mul_le_mul_of_nonneg_left hl hs.le]

/-- **`V_root → ∞` on the family.** -/
theorem V_fam_tendsto : Tendsto (fun N : ℕ => V (lamN N) N N N) atTop atTop := by
  have hsq : Tendsto (fun N : ℕ => Real.sqrt N / 8) atTop atTop :=
    (Real.tendsto_sqrt_atTop.comp tendsto_natCast_atTop_atTop).atTop_div_const (by norm_num)
  refine tendsto_atTop_mono' atTop ?_ hsq
  filter_upwards [eventually_eight_log_lt] with N hN
  exact (sqrt_div_eight_le hN.1).trans (V_fam_ge hN.1 (sig2_ge_four hN.1 hN.2))

/-- `ln(N/(4 ln N)) = ln N · (1 - (ln 4 + ln ln N)/ln N)` for `N ≥ 3`. -/
theorem log_lower_eq {N : ℕ} (hN : 3 ≤ N) :
    Real.log ((N : ℝ) / (4 * Real.log N)) =
      Real.log N * (1 + -((Real.log 4 + Real.log (Real.log N)) / Real.log N)) := by
  have hNpos : (0 : ℝ) < N := by exact_mod_cast (show 0 < N by omega)
  have hL : 0 < Real.log N := by linarith [one_le_log_of_three hN]
  rw [Real.log_div hNpos.ne' (by positivity), Real.log_mul (by norm_num) hL.ne']
  field_simp
  ring

/-- `ln n = ln N · (1 + ln 2/ln N)` for `n = N + N`, `N ≥ 3`. -/
theorem log_n_eq {N : ℕ} (hN : 3 ≤ N) :
    Real.log ((N + N : ℕ) : ℝ) = Real.log N * (1 + Real.log 2 / Real.log N) := by
  have hNpos : (0 : ℝ) < N := by exact_mod_cast (show 0 < N by omega)
  have hL : 0 < Real.log N := by linarith [one_le_log_of_three hN]
  have e : ((N + N : ℕ) : ℝ) = 2 * N := by push_cast; ring
  rw [e, Real.log_mul (by norm_num) hNpos.ne']
  field_simp
  ring

/-- The lower comparison `log₂ ln(N/(4 ln N)) - log₂ ln n → 0`. -/
theorem tendsto_lower :
    Tendsto (fun N : ℕ => logb 2 (Real.log ((N : ℝ) / (4 * Real.log N))) - logb 2 (Real.log ((N + N : ℕ) : ℝ)))
      atTop (𝓝 0) := by
  have hLL : Tendsto (fun N : ℕ => Real.log (Real.log N) / Real.log N) atTop (𝓝 0) := by
    have h := (Real.tendsto_pow_log_div_mul_add_atTop 1 0 1 one_ne_zero).comp tendsto_log_nat
    refine h.congr' (Eventually.of_forall fun N => ?_)
    simp
  have h4 : Tendsto (fun N : ℕ => Real.log 4 / Real.log N) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop tendsto_log_nat
  have h2 : Tendsto (fun N : ℕ => Real.log 2 / Real.log N) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop tendsto_log_nat
  have hu : Tendsto (fun N : ℕ => -((Real.log 4 + Real.log (Real.log N)) / Real.log N)) atTop (𝓝 0) := by
    have h := (h4.add hLL).neg
    rw [add_zero, neg_zero] at h
    refine h.congr' (Eventually.of_forall fun N => ?_)
    dsimp only
    ring
  have hA := CW3.tendsto_logb_one_add.comp hu
  have hB := CW3.tendsto_logb_one_add.comp h2
  have hlim := hA.sub hB
  rw [sub_zero] at hlim
  refine hlim.congr' ?_
  have ev1 := hu.eventually (Metric.ball_mem_nhds 0 (by norm_num : (0 : ℝ) < 1))
  have ev2 := h2.eventually (Metric.ball_mem_nhds 0 (by norm_num : (0 : ℝ) < 1))
  filter_upwards [ev1, ev2, eventually_ge_atTop 3] with N e1 e2 hN
  have hL : 0 < Real.log N := by linarith [one_le_log_of_three hN]
  rw [Real.dist_eq, sub_zero, abs_lt] at e1 e2
  have p1 : (0 : ℝ) < 1 + -((Real.log 4 + Real.log (Real.log N)) / Real.log N) := by linarith [e1.1]
  have p2 : (0 : ℝ) < 1 + Real.log 2 / Real.log N := by linarith [e2.1]
  simp only [Function.comp_apply]
  rw [log_lower_eq hN, log_n_eq hN, Real.logb_mul hL.ne' p1.ne', Real.logb_mul hL.ne' p2.ne']
  ring

/-- **(c)3's conclusion on the family**: `log₂ ln V_root - log₂ ln n → 0`. -/
theorem loglog_fam :
    Tendsto (fun N : ℕ => logb 2 (Real.log (V (lamN N) N N N)) - logb 2 (Real.log ((N + N : ℕ) : ℝ)))
      atTop (𝓝 0) := by
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_lower tendsto_const_nhds ?_ ?_
  · filter_upwards [eventually_eight_log_lt] with N hN
    have hlo := V_fam_ge hN.1 (sig2_ge_four hN.1 hN.2)
    have h2 := two_lt_fam hN.1 hN.2
    have hpos : 0 < Real.log ((N : ℝ) / (4 * Real.log N)) := Real.log_pos (by linarith)
    have hle : Real.log ((N : ℝ) / (4 * Real.log N)) ≤ Real.log (V (lamN N) N N N) :=
      Real.log_le_log (by linarith) hlo
    have := Real.logb_le_logb_of_le (b := 2) (by norm_num) hpos hle
    linarith
  · filter_upwards [eventually_eight_log_lt] with N hN
    have hlo := V_fam_ge hN.1 (sig2_ge_four hN.1 hN.2)
    have h2 := two_lt_fam hN.1 hN.2
    have hq := W21.V_le_quarter (lamN N) N N N
    have hNpos : (0 : ℝ) < N := by exact_mod_cast (show 0 < N by omega)
    have hcast : ((N + N : ℕ) : ℝ) = (N : ℝ) + N := by push_cast; ring
    have hpos : 0 < Real.log (V (lamN N) N N N) := Real.log_pos (by linarith)
    have hle : Real.log (V (lamN N) N N N) ≤ Real.log ((N + N : ℕ) : ℝ) :=
      Real.log_le_log (by linarith) (by rw [hcast]; linarith)
    have := Real.logb_le_logb_of_le (b := 2) (by norm_num) hpos hle
    linarith

/-- Every instance of the family has `V_root = V λ_N N N N`. -/
theorem V_inst {N : ℕ} {A : Finset (Fin (N + N))} (hA : #A = N) (lam : ℝ) :
    V lam #A #Aᶜ N = V lam N N N := by
  rw [hA, W21.Remark.card_compl_half hA]

/-- **The first remark after Corollary (c), its non-necessity clause** (App J, "the two hypotheses are sufficient,
not necessary"): on the family `n_A = n_B = k = N` (`n = 2N`) with `λ_N = (ln N)²`, (1) fails for every `δ > 0` and
every group of size `N`, (2) fails (`λ_N` eventually leaves every compact set), `V_root → ∞`, and
`log₂ ln V_root = log₂ ln n + o(1)`, the conclusion of (c)3. -/
theorem not_necessary :
    (∀ {N : ℕ}, 1 ≤ N → ∀ {A : Finset (Fin (N + N))}, #A = N → ∀ {δ : ℝ}, 0 < δ →
        ¬ (δ * ((N + N : ℕ) : ℝ) ≤ (W16.distD #A #Aᶜ N : ℝ))) ∧
    (∀ K : Set ℝ, IsCompact K → ∀ᶠ N : ℕ in atTop, lamN N ∉ K) ∧
    Tendsto (fun N : ℕ => V (lamN N) N N N) atTop atTop ∧
    Tendsto (fun N : ℕ => logb 2 (Real.log (V (lamN N) N N N)) - logb 2 (Real.log ((N + N : ℕ) : ℝ)))
      atTop (𝓝 0) := by
  refine ⟨fun hN _ hA _ hδ => CW4.fam_not_cond1 hN hA hδ, fun K hK => ?_, V_fam_tendsto, loglog_fam⟩
  have hlam : Tendsto lamN atTop atTop := (tendsto_pow_atTop two_ne_zero).comp tendsto_log_nat
  obtain ⟨M, hM⟩ := hK.bddAbove
  filter_upwards [hlam.eventually_gt_atTop M] with N hN hmem
  exact absurd (hM hmem) (not_le.2 hN)

end A36RW.AppJ.CW5

#print axioms A36RW.AppJ.CW5.lamN
#print axioms A36RW.AppJ.CW5.one_le_log_of_three
#print axioms A36RW.AppJ.CW5.lamN_pos
#print axioms A36RW.AppJ.CW5.sqrt_lamN
#print axioms A36RW.AppJ.CW5.sig2_fam
#print axioms A36RW.AppJ.CW5.sig2_fam_ge
#print axioms A36RW.AppJ.CW5.half_le_sub_sqrt
#print axioms A36RW.AppJ.CW5.V_fam_ge
#print axioms A36RW.AppJ.CW5.tendsto_log_nat
#print axioms A36RW.AppJ.CW5.tendsto_log_div_nat
#print axioms A36RW.AppJ.CW5.eventually_eight_log_lt
#print axioms A36RW.AppJ.CW5.sig2_ge_four
#print axioms A36RW.AppJ.CW5.two_lt_fam
#print axioms A36RW.AppJ.CW5.log_le_two_sqrt
#print axioms A36RW.AppJ.CW5.sqrt_div_eight_le
#print axioms A36RW.AppJ.CW5.V_fam_tendsto
#print axioms A36RW.AppJ.CW5.log_lower_eq
#print axioms A36RW.AppJ.CW5.log_n_eq
#print axioms A36RW.AppJ.CW5.tendsto_lower
#print axioms A36RW.AppJ.CW5.loglog_fam
#print axioms A36RW.AppJ.CW5.V_inst
#print axioms A36RW.AppJ.CW5.not_necessary


==> anc/formal_companion/lean/src/A36RW/AppJ/Defs.lean <==
/-
A36RW.AppJ.Defs: the count-state model of Appendix J ("Two-group survival envelope"),
shared by every App J module.  Definitions only, plus the nonemptiness fact the recursion needs.

Paper locator: `appendix_tgenv.tex`, "Setting" (Target; Prefixes and states; Marginals and variance; Count
kernel; Survival recursion (count DP)).  Notation follows the paper: a count state is `s = (mA, mB, j)` (free
coordinates of each group and the residual quota), `M = mA + mB`, legal iff `0 ≤ j ≤ M` (here `j : ℕ`, so legality
is `j ≤ mA + mB`); the tilt is `lam = λ > 0`.

* `wt lam mA mB j u = C(mA,u) C(mB,j-u) λ^u` for `u ≤ j` (else `0`): the unnormalised mass of the free law
  `∝ λ^{a(y)} 1{wt(y) = j}` (Lemma TG0(i)) on free words with `u` ones in group A.
* `Z = Σ_{u ≤ j} wt` and the group marginals `aA = E[U]/mA`, `aB = E[j-U]/mB` under that law (Lemma TG0(ii)).
  When `m_g = 0` the marginal is undefined in the paper; here it is the junk value `0` (Lean's `x/0 = 0`), and every
  use carries it with weight `m_g = 0`.
* `V s = mA aA (1 - aA) + mB aB (1 - aB)`.
* `bin b a h = C(b,h) a^h (1-a)^(b-h)`, the Binomial(b, a) mass at `h` (`0` for `h > b`).
* `alive mA mB j bA bB hA hB`: the child `(mA - bA, mB - bB, j - hA - hB)` is legal, i.e. `hA + hB ≤ j` and
  `j - (hA + hB) ≤ (mA - bA) + (mB - bB)`.  (Batches satisfy `bA ≤ mA`, `bB ≤ mB`; see `batches`.)
* `Eprod lam mA mB j bA bB g = E_prod[g(child); child alive]` with independent `hA ~ Bin(bA, aA)`,
  `hB ~ Bin(bB, aB)` at the parent's marginals.
* `T lam α mA mB j bA bB = E_prod[(V(child) + 1)^(-α); child alive]` (Lemma TG6 is `α = 1/2`; TG7's `T_α`).
* `batches mA mB`: the nonzero compositions `b = (bA, bB) ≠ 0` with `bA ≤ mA`, `bB ≤ mB`.
* `G lam r mA mB j`: the survival recursion `G_0 = 1{M = 0}`; `G_{r+1} = 1` if `M = 0`, else
  `max_{b ≠ 0} E_prod[G_r(child); child alive]`.  Total on all states; only legal states are meaningful (the
  recursion from a legal state evaluates only alive children).
-/
import Mathlib

namespace A36RW.AppJ

open Finset

noncomputable def wt (lam : ℝ) (mA mB j u : ℕ) : ℝ :=
  if u ≤ j then (mA.choose u : ℝ) * (mB.choose (j - u) : ℝ) * lam ^ u else 0

noncomputable def Z (lam : ℝ) (mA mB j : ℕ) : ℝ :=
  ∑ u ∈ range (j + 1), wt lam mA mB j u

noncomputable def aA (lam : ℝ) (mA mB j : ℕ) : ℝ :=
  (∑ u ∈ range (j + 1), (u : ℝ) * wt lam mA mB j u) / ((mA : ℝ) * Z lam mA mB j)

noncomputable def aB (lam : ℝ) (mA mB j : ℕ) : ℝ :=
  (∑ u ∈ range (j + 1), ((j - u : ℕ) : ℝ) * wt lam mA mB j u) / ((mB : ℝ) * Z lam mA mB j)

noncomputable def V (lam : ℝ) (mA mB j : ℕ) : ℝ :=
  (mA : ℝ) * aA lam mA mB j * (1 - aA lam mA mB j) + (mB : ℝ) * aB lam mA mB j * (1 - aB lam mA mB j)

noncomputable def bin (b : ℕ) (a : ℝ) (h : ℕ) : ℝ :=
  (b.choose h : ℝ) * a ^ h * (1 - a) ^ (b - h)

def alive (mA mB j bA bB hA hB : ℕ) : Prop :=
  hA + hB ≤ j ∧ j - (hA + hB) ≤ (mA - bA) + (mB - bB)

instance (mA mB j bA bB hA hB : ℕ) : Decidable (alive mA mB j bA bB hA hB) := by
  unfold alive; infer_instance

noncomputable def Eprod (lam : ℝ) (mA mB j bA bB : ℕ) (g : ℕ → ℕ → ℕ → ℝ) : ℝ :=
  ∑ hA ∈ range (bA + 1), ∑ hB ∈ range (bB + 1),
    bin bA (aA lam mA mB j) hA * bin bB (aB lam mA mB j) hB *
      (if alive mA mB j bA bB hA hB then g (mA - bA) (mB - bB) (j - (hA + hB)) else 0)

noncomputable def T (lam α : ℝ) (mA mB j bA bB : ℕ) : ℝ :=
  Eprod lam mA mB j bA bB (fun mA' mB' j' => (V lam mA' mB' j' + 1) ^ (-α))

def batches (mA mB : ℕ) : Finset (ℕ × ℕ) :=
  ((range (mA + 1)) ×ˢ (range (mB + 1))).filter (fun b => b ≠ (0, 0))

lemma batches_nonempty {mA mB : ℕ} (hM : ¬ mA + mB = 0) : (batches mA mB).Nonempty := by
  rcases Nat.eq_zero_or_pos mA with hA | hA
  · subst hA
    have hB : 0 < mB := by omega
    exact ⟨(0, 1), by simp [batches]; omega⟩
  · exact ⟨(1, 0), by simp [batches]; omega⟩

noncomputable def G (lam : ℝ) : ℕ → ℕ → ℕ → ℕ → ℝ
  | 0, mA, mB, _ => if mA + mB = 0 then 1 else 0
  | (r + 1), mA, mB, j =>
      if hM : mA + mB = 0 then 1
      else (batches mA mB).sup' (batches_nonempty hM)
        (fun b => Eprod lam mA mB j b.1 b.2 (fun mA' mB' j' => G lam r mA' mB' j'))

end A36RW.AppJ


==> anc/formal_companion/lean/src/A36RW/AppJ/Main.lean <==
/-
A36RW.AppJ.Main: Appendix J's Theorem 10 (`thm:tgenv`) and its corollaries, UNCONDITIONAL.

The frame (`A36RW/AppJ/W14/*`, namespace `A36RW.AppJ`) proves the Theorem and Corollaries (a), (b), (d)
from an explicit hypothesis that is exactly Lemma TG6 as printed; the analytic core (
`A36RW/AppJ/W16/*`, namespace `A36RW.AppJ.W16`) proves TG2–TG6 and TG8, with `W16.TG6_forall` of exactly that
type.  This module discharges the hypothesis.  Paper: `appendix_tgenv.tex` (App J), Theorem `thm:tgenv` and the
Corollaries after its proof.
-/
import A36RW.AppJ.W14.Asym
import A36RW.AppJ.W16.All

namespace A36RW.AppJ

open Finset A36RW

variable {n : ℕ}

/-- The geometric form of Theorem 10 (`thm:tgenv`): for every `λ > 0`, all group sizes, every legal state and every `r ≥ 1`,
`G^λ_r(s) ≤ min{1, √2·18^{r-1}·(V(s)+1)^{-2^{-r}}}`. -/
theorem thm_tgenv {lam : ℝ} (hlam : 0 < lam) :
    ∀ r : ℕ, 1 ≤ r → ∀ mA mB j : ℕ, j ≤ mA + mB →
      G lam r mA mB j ≤ min 1 (Real.sqrt 2 * 18 ^ (r - 1) * (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ)))) :=
  thm_tgenv_of_TG6 hlam (W16.TG6_forall hlam)

/-- **Theorem 10 (`thm:tgenv`)**: for every `λ > 0`, all group sizes, every legal state and every `r ≥ 1`, `G^λ_r(s) ≤ min{1, C_r (V(s)+1)^{-2^{-r}}}` with `C_r = √2·18^{2-2^{2-r}} < 324√2` (`Csharp_lt`). -/
theorem thm_tgenv_sharp {lam : ℝ} (hlam : 0 < lam) :
    ∀ r : ℕ, 1 ≤ r → ∀ mA mB j : ℕ, j ≤ mA + mB →
      G lam r mA mB j ≤ min 1 (Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ))) *
        (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ)))) :=
  thm_tgenv_sharp_of_TG6 hlam (W16.TG6_forall hlam)

/-- **Corollary (a)**, the hard-cap bound over `RAND_r` (the almost-sure cap): every achievable KL at cap `r` is at
least `2^{-r} ln(V_root+1) - ½ ln 2 - (r-1) ln 18`. -/
theorem corA_capKLSetAS_full (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {r : ℕ} (hr : 1 ≤ r) :
    ∀ D ∈ capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r,
      (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) - 1 / 2 * Real.log 2 -
        ((r : ℝ) - 1) * Real.log 18 : ℝ) : WithTop ℝ) ≤ D :=
  corA_capKLSetAS A hlam hk (W16.TG6_forall hlam) hr

/-- Corollary (a) for the actual output law of a policy with the almost-sure cap `r`. -/
theorem corA_KLx_outLim_capAS_full (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {r : ℕ} (hr : 1 ≤ r) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed)
    (hcap : σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r) :
    (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) - 1 / 2 * Real.log 2 -
        ((r : ℝ) - 1) * Real.log 18 : ℝ) : WithTop ℝ) ≤
      KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (outLim (A36W.weightedOracle n k (twoW A lam)) σ) :=
  corA_KLx_outLim_capAS A hlam hk (W16.TG6_forall hlam) hr σ hcap

/-- Corollary (a), the rounds form: `R ≥ L_V - log₂ L_V - c(ε)` (standing hypothesis `V_root ≥ 2`). -/
theorem corA_rounds_explicit_full (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (hV2 : 2 ≤ V lam #A #Aᶜ k) {ε : ℝ} {r : ℕ} (hr : 1 ≤ r)
    (hD : ∃ D ∈ capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r, D ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) - Real.logb 2 (Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1))) -
        max (Real.logb 2 (Real.log 18 + (ε + 1 / 2 * Real.log 2) / Real.logb 2 (Real.log 3)))
          (-Real.logb 2 (Real.logb 2 (Real.log 3))) ≤ r :=
  corA_rounds_explicit A hlam hk (W16.TG6_forall hlam) hV2 hr hD

/-- **Corollary (d)**, hard cap with the bounded prefactor. -/
theorem corD_capKLSetAS_full (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {r : ℕ} (hr : 1 ≤ r) :
    ∀ D ∈ capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r,
      (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) -
          Real.log (Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ)))) : ℝ) : WithTop ℝ) ≤ D :=
  corD_capKLSetAS A hlam hk (W16.TG6_forall hlam) hr

/-- Corollary (d), the rounds form: `R > L_V - log₂(ε + ln(324√2))`. -/
theorem corD_rounds_full (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {ε : ℝ} (hε : 0 ≤ ε) {r : ℕ} (hr : 1 ≤ r)
    (hD : ∃ D ∈ capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r, D ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) - Real.logb 2 (ε + Real.log (324 * Real.sqrt 2)) < r :=
  corD_rounds A hlam hk (W16.TG6_forall hlam) hε hr hD

/-- Corollary (b), asymptotics: `L_F^λ ≥ (e^{-ε} - o(1)) log₂ ln V_root`, uniformly over instances. -/
theorem corB_asymptotic_full {ε : ℝ} (hε : 0 ≤ ε) {δ : ℝ} (hδ : 0 < δ) :
    ∃ V₀ : ℝ, ∀ {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n), 0 < n →
      V₀ ≤ V lam #A #Aᶜ k →
        (Real.exp (-ε) - δ) * Real.logb 2 (Real.log (V lam #A #Aᶜ k)) ≤
          LFgen (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
            (A36W.weightedOracle n k (twoW A lam)) ε := by
  obtain ⟨V₀, hV₀⟩ := corB_asymptotic hε hδ
  exact ⟨V₀, fun A _ hlam _ hk hn hV => hV₀ A hlam hk hn (W16.TG6_forall hlam) hV⟩

end A36RW.AppJ


==> anc/formal_companion/lean/src/A36RW/AppJ/W14/Asym.lean <==
/-
A36RW.AppJ.Asym: the asymptotic form of App J's Corollary (b).

Paper: `appendix_tgenv.tex`, (b) "Asymptotics" (l.622-627): "Let `Λ_V := ln(V_root+1)`, take
`r := ⌊log₂ Λ_V - log₂ log₂ Λ_V - c_0⌋` with a constant `c_0 > log₂ ln 18 ≈ 1.53` (e.g. `c_0 = 2`), and apply
Theorem `thm:tgenv`.  Then `G^λ_r(root) → 0` and `r = (1-o(1)) log₂ Λ_V`, so
`L_F^λ(n, ε) ≥ (e^{-ε} - o(1)) log₂ ln V_root` as `V_root → ∞`."

Formal reading (`corB_asymptotic`): for every `ε ≥ 0` and `δ > 0` there is `V₀` such that EVERY instance
(`n ≥ 1`, any group `A`, any `λ > 0` satisfying TG6, any `k ≤ n`) with `V_root ≥ V₀` has
`L_F^λ(n, ε) ≥ (e^{-ε} - δ) log₂ ln V_root`.  This is the printed `o(1)` statement, uniform over instances (the
bounds depend on the instance only through `V_root`).  The proof takes `c_0 = 2` as printed and uses
`G_r ≤ √2·18^{r-1}(V+1)^{-2^{-r}} ≤ √2 e^{-L}`, `L = log₂ Λ_V` (via `ln 18 < 3`).  TG6 is the module interface
(W16).
-/
import A36RW.AppJ.W14.CorExtra

set_option autoImplicit false

namespace A36RW.AppJ

open Finset AGF A36RW A36RW.AppJ Filter Topology

theorem log_18_lt_3 : Real.log 18 < 3 := by
  rw [Real.log_lt_iff_lt_exp (by norm_num)]
  have h := Real.exp_one_gt_d9
  have e : Real.exp 3 = Real.exp 1 ^ 3 := by
    rw [← Real.exp_nat_mul]
    norm_num
  rw [e]
  have h3 : (2.7182818283 : ℝ) ^ 3 < Real.exp 1 ^ 3 := pow_lt_pow_left₀ h (by norm_num) (by norm_num)
  have h4 : (18 : ℝ) < (2.7182818283 : ℝ) ^ 3 := by norm_num
  linarith

/-- The eventual inequalities used by the asymptotic argument. -/
theorem eventually_L (ε δ : ℝ) (hδ : 0 < δ) :
    ∃ L₀ : ℝ, 1 ≤ L₀ ∧ ∀ L : ℝ, L₀ ≤ L →
      (Real.logb 2 L + 3) / L ≤ min (δ / 2) (1 / 4) ∧
        Real.sqrt 2 * Real.exp (-L) ≤ min (δ / 2) (Real.exp (-ε)) := by
  have h1 : Tendsto (fun L : ℝ => (Real.logb 2 L + 3) / L) atTop (𝓝 0) := by
    have hlog : Tendsto (fun L : ℝ => Real.log L / L) atTop (𝓝 0) :=
      Real.isLittleO_log_id_atTop.tendsto_div_nhds_zero
    have h3 : Tendsto (fun L : ℝ => (3 : ℝ) / L) atTop (𝓝 0) := tendsto_const_nhds.div_atTop tendsto_id
    have e : (fun L : ℝ => (Real.logb 2 L + 3) / L) = fun L => Real.log L / L / Real.log 2 + 3 / L := by
      funext L
      unfold Real.logb
      ring
    rw [e]
    simpa using (hlog.div_const (Real.log 2)).add h3
  have h2 : Tendsto (fun L : ℝ => Real.sqrt 2 * Real.exp (-L)) atTop (𝓝 0) := by
    simpa using Real.tendsto_exp_neg_atTop_nhds_zero.const_mul (Real.sqrt 2)
  have hm1 : (0 : ℝ) < min (δ / 2) (1 / 4) := lt_min (by linarith) (by norm_num)
  have hm2 : (0 : ℝ) < min (δ / 2) (Real.exp (-ε)) := lt_min (by linarith) (Real.exp_pos _)
  have e1 := h1.eventually (Iic_mem_nhds hm1)
  have e2 := h2.eventually (Iic_mem_nhds hm2)
  obtain ⟨L1, hL1⟩ := Filter.eventually_atTop.1 (e1.and e2)
  refine ⟨max L1 1, le_max_right _ _, fun L hL => ?_⟩
  exact hL1 L (le_trans (le_max_left _ _) hL)

/-- **Corollary (b), asymptotics** (`c_0 = 2`; TG6 as interface): for every `ε ≥ 0` and `δ > 0` there is `V₀`
such that every instance with `n ≥ 1` and `V_root ≥ V₀` has `L_F^λ(n, ε) ≥ (e^{-ε} - δ) log₂ ln V_root`. -/
theorem corB_asymptotic {ε : ℝ} (hε : 0 ≤ ε) {δ : ℝ} (hδ : 0 < δ) :
    ∃ V₀ : ℝ, ∀ {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n), 0 < n →
      (∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
        T lam (1 / 2) mA mB j b.1 b.2 ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ)))) →
      V₀ ≤ V lam #A #Aᶜ k →
        (Real.exp (-ε) - δ) * Real.logb 2 (Real.log (V lam #A #Aᶜ k)) ≤
          LFgen (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
            (A36W.weightedOracle n k (twoW A lam)) ε := by
  obtain ⟨L₀, hL₀1, hL₀⟩ := eventually_L ε δ hδ
  refine ⟨max 3 (Real.exp ((2 : ℝ) ^ L₀)), ?_⟩
  intro n A lam hlam k hk hn hTG6 hV
  have hV3 : 3 ≤ V lam #A #Aᶜ k := le_trans (le_max_left _ _) hV
  have hVe : Real.exp ((2 : ℝ) ^ L₀) ≤ V lam #A #Aᶜ k := le_trans (le_max_right _ _) hV
  have hΛpos : 0 < Real.log (V lam #A #Aᶜ k + 1) := Real.log_pos (by linarith)
  have h2L0 : (2 : ℝ) ^ L₀ ≤ Real.log (V lam #A #Aᶜ k + 1) := by
    rw [Real.le_log_iff_exp_le (by linarith)]
    linarith
  have hLL0 : L₀ ≤ Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) := by
    have h := Real.logb_le_logb_of_le (by norm_num : (1 : ℝ) < 2) (Real.rpow_pos_of_pos (by norm_num) _) h2L0
    rwa [Real.logb_rpow (by norm_num) (by norm_num)] at h
  set Λ := Real.log (V lam #A #Aᶜ k + 1) with hΛdef
  set L := Real.logb 2 Λ with hLdef
  obtain ⟨hA1, hA2⟩ := hL₀ L hLL0
  have hL1 : 1 ≤ L := le_trans hL₀1 hLL0
  have hLpos : 0 < L := by linarith
  have hlogL : 0 ≤ Real.logb 2 L := Real.logb_nonneg (by norm_num) hL1
  have hA1' : Real.logb 2 L + 3 ≤ min (δ / 2) (1 / 4) * L := by rwa [div_le_iff₀ hLpos] at hA1
  have hm14 : min (δ / 2) (1 / 4) ≤ 1 / 4 := min_le_right _ _
  have hmδ : min (δ / 2) (1 / 4) ≤ δ / 2 := min_le_left _ _
  have hA1a : Real.logb 2 L + 3 ≤ L / 4 := by nlinarith
  have hA1b : Real.logb 2 L + 3 ≤ δ / 2 * L := by nlinarith
  have hA2a : Real.sqrt 2 * Real.exp (-L) ≤ δ / 2 := le_trans hA2 (min_le_left _ _)
  have hA2b : Real.sqrt 2 * Real.exp (-L) ≤ Real.exp (-ε) := le_trans hA2 (min_le_right _ _)
  -- the horizon `r = ⌊L - log₂ L - 2⌋`
  have hx1 : (1 : ℝ) ≤ L - Real.logb 2 L - 2 := by linarith
  set r := ⌊L - Real.logb 2 L - 2⌋₊ with hrdef
  have hr_le : (r : ℝ) ≤ L - Real.logb 2 L - 2 := Nat.floor_le (by linarith)
  have hr_gt : L - Real.logb 2 L - 2 < (r : ℝ) + 1 := Nat.lt_floor_add_one _
  have hr1 : 1 ≤ r := Nat.le_floor (by exact_mod_cast hx1)
  have hr1' : (1 : ℝ) ≤ r := by exact_mod_cast hr1
  -- `G_r(root) ≤ √2 e^{-L}`
  have hkA : k ≤ #A + #Aᶜ := by rw [Finset.card_add_card_compl, Fintype.card_fin]; exact hk
  have hG := (le_min_iff.1 (thm_tgenv_of_TG6 hlam hTG6 r hr1 #A #Aᶜ k hkA)).2
  have hpow : (V lam #A #Aᶜ k + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ))) ≤ Real.exp (-(4 * L)) := by
    rw [Real.rpow_def_of_pos (by linarith)]
    apply Real.exp_le_exp.2
    have hΛ2 : Λ = (2 : ℝ) ^ L := (Real.rpow_logb (by norm_num) (by norm_num) hΛpos).symm
    have h2 : (2 : ℝ) ^ (-(r : ℝ)) * Λ = (2 : ℝ) ^ (L - r) := by
      rw [hΛ2, ← Real.rpow_add (by norm_num)]
      ring_nf
    have h3 : 4 * L ≤ (2 : ℝ) ^ (L - r) := by
      have hexp : Real.logb 2 L + 2 ≤ L - r := by linarith
      calc 4 * L = (2 : ℝ) ^ (Real.logb 2 L + 2) := by
            rw [Real.rpow_add (by norm_num), Real.rpow_logb (by norm_num) (by norm_num) hLpos,
              Real.rpow_two]
            ring
        _ ≤ (2 : ℝ) ^ (L - r) := Real.rpow_le_rpow_of_exponent_le (by norm_num) hexp
    have h4 : Λ * -(2 : ℝ) ^ (-(r : ℝ)) = -((2 : ℝ) ^ (-(r : ℝ)) * Λ) := by ring
    rw [h4, h2]
    linarith
  have h18 : (18 : ℝ) ^ (r - 1) ≤ Real.exp (3 * L) := by
    have hr1L : (((r - 1 : ℕ)) : ℝ) ≤ L := by
      rw [Nat.cast_sub hr1, Nat.cast_one]
      linarith
    calc (18 : ℝ) ^ (r - 1) = (18 : ℝ) ^ (((r - 1 : ℕ)) : ℝ) := (Real.rpow_natCast _ _).symm
      _ ≤ (18 : ℝ) ^ L := Real.rpow_le_rpow_of_exponent_le (by norm_num) hr1L
      _ = Real.exp (Real.log 18 * L) := Real.rpow_def_of_pos (by norm_num) L
      _ ≤ Real.exp (3 * L) := Real.exp_le_exp.2 (mul_le_mul_of_nonneg_right log_18_lt_3.le hLpos.le)
  have hs : 0 ≤ Real.sqrt 2 := Real.sqrt_nonneg 2
  have hGr : G lam r #A #Aᶜ k ≤ Real.sqrt 2 * Real.exp (-L) := by
    calc G lam r #A #Aᶜ k
        ≤ Real.sqrt 2 * 18 ^ (r - 1) * (V lam #A #Aᶜ k + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ))) := hG
      _ ≤ Real.sqrt 2 * Real.exp (3 * L) * Real.exp (-(4 * L)) := by
          apply mul_le_mul (mul_le_mul_of_nonneg_left h18 hs) hpow (Real.rpow_nonneg (by linarith) _)
          positivity
      _ = Real.sqrt 2 * Real.exp (-L) := by
          rw [mul_assoc, ← Real.exp_add]
          ring_nf
  -- the Markov split at `r`
  have hLF := corB_LFgen_of_nonneg A hlam hk hn hε r
  have hLF0 := corB_LFgen_of_nonneg A hlam hk hn hε 0
  simp only [Nat.cast_zero, zero_mul, add_zero] at hLF0
  have he1 : Real.exp (-ε) ≤ 1 := Real.exp_le_one_iff.2 (by linarith)
  have hepos : 0 < Real.exp (-ε) := Real.exp_pos _
  have ha : 0 ≤ Real.exp (-ε) - Real.sqrt 2 * Real.exp (-L) := by linarith
  have hexpL : 0 ≤ Real.sqrt 2 * Real.exp (-L) := by positivity
  have hmain : (Real.exp (-ε) - δ) * L ≤
      LFgen (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (A36W.weightedOracle n k (twoW A lam)) ε := by
    have hrge : L - Real.logb 2 L - 3 ≤ (r : ℝ) := by linarith
    have hs1 : (r : ℝ) * (Real.exp (-ε) - Real.sqrt 2 * Real.exp (-L)) ≤
        1 + (r : ℝ) * (Real.exp (-ε) - G lam r #A #Aᶜ k) := by
      have : (r : ℝ) * (Real.exp (-ε) - Real.sqrt 2 * Real.exp (-L)) ≤
          (r : ℝ) * (Real.exp (-ε) - G lam r #A #Aᶜ k) :=
        mul_le_mul_of_nonneg_left (by linarith) (by linarith)
      linarith
    have hs2 : (L - Real.logb 2 L - 3) * (Real.exp (-ε) - Real.sqrt 2 * Real.exp (-L)) ≤
        (r : ℝ) * (Real.exp (-ε) - Real.sqrt 2 * Real.exp (-L)) := mul_le_mul_of_nonneg_right hrge ha
    have hs3 : (Real.exp (-ε) - δ) * L ≤
        (L - Real.logb 2 L - 3) * (Real.exp (-ε) - Real.sqrt 2 * Real.exp (-L)) := by
      have e3 : (L - Real.logb 2 L - 3) * (Real.exp (-ε) - Real.sqrt 2 * Real.exp (-L)) =
          Real.exp (-ε) * L - Real.exp (-ε) * (Real.logb 2 L + 3) -
            (L - (Real.logb 2 L + 3)) * (Real.sqrt 2 * Real.exp (-L)) := by ring
      rw [e3]
      have t1 : Real.exp (-ε) * (Real.logb 2 L + 3) ≤ Real.logb 2 L + 3 := by
        have : 0 ≤ Real.logb 2 L + 3 := by linarith
        nlinarith
      have t2 : (L - (Real.logb 2 L + 3)) * (Real.sqrt 2 * Real.exp (-L)) ≤ L * (Real.sqrt 2 * Real.exp (-L)) := by
        have : L - (Real.logb 2 L + 3) ≤ L := by linarith
        exact mul_le_mul_of_nonneg_right this hexpL
      have t3 : L * (Real.sqrt 2 * Real.exp (-L)) ≤ L * (δ / 2) := mul_le_mul_of_nonneg_left hA2a hLpos.le
      nlinarith
    linarith
  -- `log₂ ln V_root ≤ L`, and the sign cases
  have hlnV : 0 < Real.log (V lam #A #Aᶜ k) := Real.log_pos (by linarith)
  have hlnV1 : 1 ≤ Real.log (V lam #A #Aᶜ k) := by
    rw [Real.le_log_iff_exp_le (by linarith)]
    have := Real.exp_one_lt_d9
    linarith
  have hlogV : Real.logb 2 (Real.log (V lam #A #Aᶜ k)) ≤ L :=
    Real.logb_le_logb_of_le (by norm_num) hlnV (Real.log_le_log (by linarith) (by linarith))
  have hlogV0 : 0 ≤ Real.logb 2 (Real.log (V lam #A #Aᶜ k)) := Real.logb_nonneg (by norm_num) hlnV1
  rcases le_or_gt 0 (Real.exp (-ε) - δ) with hc | hc
  · exact le_trans (mul_le_mul_of_nonneg_left hlogV hc) hmain
  · have : (Real.exp (-ε) - δ) * Real.logb 2 (Real.log (V lam #A #Aᶜ k)) ≤ 0 :=
      mul_nonpos_of_nonpos_of_nonneg hc.le hlogV0
    linarith

end A36RW.AppJ


==> anc/formal_companion/lean/src/A36RW/AppJ/W14/Basic.lean <==
/-
A36RW.AppJ.Basic: basic facts about the App J count model and
Lemma TG10 (monotone horizon).

Paper: `appendix_tgenv.tex` (App J), "Setting" (Marginals and variance; Count kernel; Survival recursion,
l.205-227) and "Lemma TG10 (monotone horizon)" (l.505-512).  Definitions: the shared `A36RW.AppJ.Defs` (
sha256 806a35e3...), imported, not copied.

Contents (`λ = lam`; a state `(mA, mB, j)` is legal iff `j ≤ mA + mB`).
* `Z_pos`: `0 < Z` at legal states (`0 < λ`); `Z_eq_zero_of_illegal`.
* `aA_nonneg`, `aA_le_one`, `aB_nonneg`, `aB_le_one`: `aA, aB ∈ [0,1]` at EVERY state (`0 ≤ λ`).  At `m_g = 0` or
  at an illegal state the value is Lean's junk `0` (division by `0`), still in `[0,1]`.
* `mA_mul_aA`, `mB_mul_aB` (the group means `m_g a_g` as ratios, at every state) and
  `mA_mul_aA_add_mB_mul_aB`: `mA aA + mB aB = j` at legal states.
* `V_nonneg` (every state); `V_of_M_zero`.
* `bin_nonneg`, `sum_bin` (`Σ_{h ≤ b} bin b a h = 1` for every real `a`).
* `aliveMass_le_one` (the alive mass `E_prod[1; alive] ≤ 1`, every state and every composition),
  `Eprod_nonneg`, `Eprod_mono`, `Eprod_const_mul`, `Eprod_le_const`, `Eprod_zero_zero` (the empty composition).
* `G_nonneg`, `G_le_one` (every state); `G_of_M_zero` (`G_r = 1` when `M = 0`).
* **TG10** `G_le_G_succ`: `G λ r ≤ G λ (r+1)` at every state (the paper states it at legal states:
  `TG10`); `G_mono`.
-/
import A36RW.AppJ.Defs

set_option autoImplicit false

namespace A36RW.AppJ

open Finset A36RW.AppJ

/-! ## §1 Weights and the partition function -/

theorem wt_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (mA mB j u : ℕ) : 0 ≤ wt lam mA mB j u := by
  unfold wt
  split_ifs
  · exact mul_nonneg (mul_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)) (pow_nonneg hlam _)
  · exact le_refl 0

theorem wt_eq_zero_of_left {lam : ℝ} {mA mB j u : ℕ} (hu : mA < u) : wt lam mA mB j u = 0 := by
  unfold wt
  split_ifs
  · rw [Nat.choose_eq_zero_of_lt hu, Nat.cast_zero, zero_mul, zero_mul]
  · rfl

theorem wt_eq_zero_of_right {lam : ℝ} {mA mB j u : ℕ} (hu : mB < j - u) : wt lam mA mB j u = 0 := by
  unfold wt
  split_ifs
  · rw [Nat.choose_eq_zero_of_lt hu, Nat.cast_zero, mul_zero, zero_mul]
  · rfl

theorem Z_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (mA mB j : ℕ) : 0 ≤ Z lam mA mB j :=
  Finset.sum_nonneg fun u _ => wt_nonneg hlam mA mB j u

/-- **`0 < Z` at every legal state** (`j ≤ mA + mB`, `0 < λ`). -/
theorem Z_pos {lam : ℝ} (hlam : 0 < lam) {mA mB j : ℕ} (hj : j ≤ mA + mB) : 0 < Z lam mA mB j := by
  unfold Z
  refine Finset.sum_pos' (fun u _ => wt_nonneg hlam.le mA mB j u) ⟨min j mA, ?_, ?_⟩
  · rw [Finset.mem_range]; omega
  · unfold wt
    rw [if_pos (min_le_left _ _)]
    have h1 : (0 : ℝ) < (mA.choose (min j mA) : ℝ) := by
      exact_mod_cast Nat.choose_pos (min_le_right _ _)
    have h2 : (0 : ℝ) < (mB.choose (j - min j mA) : ℝ) := by
      exact_mod_cast Nat.choose_pos (by omega)
    exact mul_pos (mul_pos h1 h2) (pow_pos hlam _)

/-- At an illegal state `j > mA + mB` the partition function vanishes. -/
theorem Z_eq_zero_of_illegal {lam : ℝ} {mA mB j : ℕ} (hj : mA + mB < j) : Z lam mA mB j = 0 := by
  unfold Z
  refine Finset.sum_eq_zero fun u _ => ?_
  by_cases hu : mA < u
  · exact wt_eq_zero_of_left hu
  · exact wt_eq_zero_of_right (by omega)

/-! ## §2 The group marginals -/

theorem sum_mul_wt_le_left {lam : ℝ} (hlam : 0 ≤ lam) (mA mB j : ℕ) :
    ∑ u ∈ range (j + 1), (u : ℝ) * wt lam mA mB j u ≤ (mA : ℝ) * Z lam mA mB j := by
  unfold Z
  rw [Finset.mul_sum]
  refine Finset.sum_le_sum fun u _ => ?_
  by_cases hu : mA < u
  · rw [wt_eq_zero_of_left hu, mul_zero, mul_zero]
  · exact mul_le_mul_of_nonneg_right (by exact_mod_cast (not_lt.1 hu)) (wt_nonneg hlam _ _ _ _)

theorem sum_mul_wt_le_right {lam : ℝ} (hlam : 0 ≤ lam) (mA mB j : ℕ) :
    ∑ u ∈ range (j + 1), ((j - u : ℕ) : ℝ) * wt lam mA mB j u ≤ (mB : ℝ) * Z lam mA mB j := by
  unfold Z
  rw [Finset.mul_sum]
  refine Finset.sum_le_sum fun u _ => ?_
  by_cases hu : mB < j - u
  · rw [wt_eq_zero_of_right hu, mul_zero, mul_zero]
  · exact mul_le_mul_of_nonneg_right (by exact_mod_cast (not_lt.1 hu)) (wt_nonneg hlam _ _ _ _)

theorem aA_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (mA mB j : ℕ) : 0 ≤ aA lam mA mB j :=
  div_nonneg (Finset.sum_nonneg fun u _ => mul_nonneg (Nat.cast_nonneg u) (wt_nonneg hlam _ _ _ _))
    (mul_nonneg (Nat.cast_nonneg _) (Z_nonneg hlam _ _ _))

theorem aA_le_one {lam : ℝ} (hlam : 0 ≤ lam) (mA mB j : ℕ) : aA lam mA mB j ≤ 1 :=
  div_le_one_of_le₀ (sum_mul_wt_le_left hlam mA mB j)
    (mul_nonneg (Nat.cast_nonneg _) (Z_nonneg hlam _ _ _))

theorem aB_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (mA mB j : ℕ) : 0 ≤ aB lam mA mB j :=
  div_nonneg (Finset.sum_nonneg fun _ _ => mul_nonneg (Nat.cast_nonneg _) (wt_nonneg hlam _ _ _ _))
    (mul_nonneg (Nat.cast_nonneg _) (Z_nonneg hlam _ _ _))

theorem aB_le_one {lam : ℝ} (hlam : 0 ≤ lam) (mA mB j : ℕ) : aB lam mA mB j ≤ 1 :=
  div_le_one_of_le₀ (sum_mul_wt_le_right hlam mA mB j)
    (mul_nonneg (Nat.cast_nonneg _) (Z_nonneg hlam _ _ _))

/-- `mA · aA = E[U] = (Σ_u u wt) / Z`, at every state (both sides vanish when `mA = 0`). -/
theorem mA_mul_aA (lam : ℝ) (mA mB j : ℕ) :
    (mA : ℝ) * aA lam mA mB j =
      (∑ u ∈ range (j + 1), (u : ℝ) * wt lam mA mB j u) / Z lam mA mB j := by
  unfold aA
  rcases Nat.eq_zero_or_pos mA with h | h
  · subst h
    rw [Nat.cast_zero, zero_mul, Finset.sum_eq_zero, zero_div]
    intro u _
    rcases Nat.eq_zero_or_pos u with hu | hu
    · rw [hu, Nat.cast_zero, zero_mul]
    · rw [wt_eq_zero_of_left hu, mul_zero]
  · have hm : (mA : ℝ) ≠ 0 := by exact_mod_cast h.ne'
    rw [mul_div_assoc', mul_div_mul_left _ _ hm]

/-- `mB · aB = E[j - U] = (Σ_u (j-u) wt) / Z`, at every state (both sides vanish when `mB = 0`). -/
theorem mB_mul_aB (lam : ℝ) (mA mB j : ℕ) :
    (mB : ℝ) * aB lam mA mB j =
      (∑ u ∈ range (j + 1), ((j - u : ℕ) : ℝ) * wt lam mA mB j u) / Z lam mA mB j := by
  unfold aB
  rcases Nat.eq_zero_or_pos mB with h | h
  · subst h
    rw [Nat.cast_zero, zero_mul, Finset.sum_eq_zero, zero_div]
    intro u _
    rcases Nat.eq_zero_or_pos (j - u) with hu | hu
    · rw [hu, Nat.cast_zero, zero_mul]
    · rw [wt_eq_zero_of_right hu, mul_zero]
  · have hm : (mB : ℝ) ≠ 0 := by exact_mod_cast h.ne'
    rw [mul_div_assoc', mul_div_mul_left _ _ hm]

/-- **`mA aA + mB aB = j` at every legal state** (`0 < λ`). -/
theorem mA_mul_aA_add_mB_mul_aB {lam : ℝ} (hlam : 0 < lam) {mA mB j : ℕ} (hj : j ≤ mA + mB) :
    (mA : ℝ) * aA lam mA mB j + (mB : ℝ) * aB lam mA mB j = j := by
  rw [mA_mul_aA, mB_mul_aB, ← add_div, ← Finset.sum_add_distrib]
  have hZ := Z_pos hlam hj
  rw [div_eq_iff hZ.ne']
  unfold Z
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl fun u hu => ?_
  have hu' : u ≤ j := Nat.lt_succ_iff.1 (Finset.mem_range.1 hu)
  rw [← add_mul, Nat.cast_sub hu']
  ring

/-! ## §3 The variance -/

theorem V_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (mA mB j : ℕ) : 0 ≤ V lam mA mB j := by
  unfold V
  refine add_nonneg ?_ ?_
  · exact mul_nonneg (mul_nonneg (Nat.cast_nonneg _) (aA_nonneg hlam _ _ _))
      (sub_nonneg.2 (aA_le_one hlam _ _ _))
  · exact mul_nonneg (mul_nonneg (Nat.cast_nonneg _) (aB_nonneg hlam _ _ _))
      (sub_nonneg.2 (aB_le_one hlam _ _ _))

theorem V_of_M_zero (lam : ℝ) {mA mB : ℕ} (j : ℕ) (hM : mA + mB = 0) : V lam mA mB j = 0 := by
  have hA : mA = 0 := by omega
  have hB : mB = 0 := by omega
  subst hA hB
  simp [V]

/-! ## §4 The binomial kernel -/

theorem bin_nonneg {a : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) (b h : ℕ) : 0 ≤ bin b a h := by
  unfold bin
  exact mul_nonneg (mul_nonneg (Nat.cast_nonneg _) (pow_nonneg ha0 _)) (pow_nonneg (sub_nonneg.2 ha1) _)

/-- The Binomial(`b`, `a`) masses sum to one, for every real `a` (the binomial theorem). -/
theorem sum_bin (b : ℕ) (a : ℝ) : ∑ h ∈ range (b + 1), bin b a h = 1 := by
  have e := add_pow a (1 - a) b
  rw [show a + (1 - a) = 1 by ring, one_pow] at e
  rw [e]
  refine Finset.sum_congr rfl fun h _ => ?_
  unfold bin
  ring

theorem binA_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (mA mB j b h : ℕ) : 0 ≤ bin b (aA lam mA mB j) h :=
  bin_nonneg (aA_nonneg hlam _ _ _) (aA_le_one hlam _ _ _) b h

theorem binB_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (mA mB j b h : ℕ) : 0 ≤ bin b (aB lam mA mB j) h :=
  bin_nonneg (aB_nonneg hlam _ _ _) (aB_le_one hlam _ _ _) b h

/-! ## §5 The product expectation `E_prod[g(child); alive]` -/

section Eprod

variable {lam : ℝ} {mA mB j bA bB : ℕ}

theorem Eprod_nonneg (hlam : 0 ≤ lam) {g : ℕ → ℕ → ℕ → ℝ}
    (hg : ∀ hA hB, alive mA mB j bA bB hA hB → 0 ≤ g (mA - bA) (mB - bB) (j - (hA + hB))) :
    0 ≤ Eprod lam mA mB j bA bB g := by
  unfold Eprod
  refine Finset.sum_nonneg fun hA _ => Finset.sum_nonneg fun hB _ => ?_
  refine mul_nonneg (mul_nonneg (binA_nonneg hlam _ _ _ _ _) (binB_nonneg hlam _ _ _ _ _)) ?_
  split_ifs with hal
  · exact hg hA hB hal
  · exact le_refl 0

theorem Eprod_mono (hlam : 0 ≤ lam) {g g' : ℕ → ℕ → ℕ → ℝ}
    (hg : ∀ hA hB, alive mA mB j bA bB hA hB →
      g (mA - bA) (mB - bB) (j - (hA + hB)) ≤ g' (mA - bA) (mB - bB) (j - (hA + hB))) :
    Eprod lam mA mB j bA bB g ≤ Eprod lam mA mB j bA bB g' := by
  unfold Eprod
  refine Finset.sum_le_sum fun hA _ => Finset.sum_le_sum fun hB _ => ?_
  refine mul_le_mul_of_nonneg_left ?_ (mul_nonneg (binA_nonneg hlam _ _ _ _ _) (binB_nonneg hlam _ _ _ _ _))
  split_ifs with hal
  · exact hg hA hB hal
  · exact le_refl 0

theorem Eprod_const_mul (lam c : ℝ) (mA mB j bA bB : ℕ) (g : ℕ → ℕ → ℕ → ℝ) :
    Eprod lam mA mB j bA bB (fun x y z => c * g x y z) = c * Eprod lam mA mB j bA bB g := by
  unfold Eprod
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl fun hA _ => ?_
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl fun hB _ => ?_
  split_ifs <;> ring

/-- **The alive mass is at most one**: `E_prod[1; alive] ≤ 1`, at every state and composition. -/
theorem aliveMass_le_one (hlam : 0 ≤ lam) (mA mB j bA bB : ℕ) :
    Eprod lam mA mB j bA bB (fun _ _ _ => 1) ≤ 1 := by
  calc Eprod lam mA mB j bA bB (fun _ _ _ => 1)
      ≤ ∑ hA ∈ range (bA + 1), ∑ hB ∈ range (bB + 1),
          bin bA (aA lam mA mB j) hA * bin bB (aB lam mA mB j) hB := by
        unfold Eprod
        refine Finset.sum_le_sum fun hA _ => Finset.sum_le_sum fun hB _ => ?_
        have h0 := mul_nonneg (binA_nonneg hlam mA mB j bA hA) (binB_nonneg hlam mA mB j bB hB)
        split_ifs
        · rw [mul_one]
        · rw [mul_zero]; exact h0
    _ = 1 := by
        rw [← Finset.sum_mul_sum, sum_bin, sum_bin, one_mul]

theorem aliveMass_nonneg (hlam : 0 ≤ lam) (mA mB j bA bB : ℕ) :
    0 ≤ Eprod lam mA mB j bA bB (fun _ _ _ => 1) :=
  Eprod_nonneg hlam fun _ _ _ => zero_le_one

theorem Eprod_le_const (hlam : 0 ≤ lam) {g : ℕ → ℕ → ℕ → ℝ} {c : ℝ} (hc : 0 ≤ c)
    (hg : ∀ hA hB, alive mA mB j bA bB hA hB → g (mA - bA) (mB - bB) (j - (hA + hB)) ≤ c) :
    Eprod lam mA mB j bA bB g ≤ c := by
  calc Eprod lam mA mB j bA bB g
      ≤ Eprod lam mA mB j bA bB (fun _ _ _ => c * 1) :=
        Eprod_mono hlam fun hA hB hal => by rw [mul_one]; exact hg hA hB hal
    _ = c * Eprod lam mA mB j bA bB (fun _ _ _ => 1) :=
        Eprod_const_mul lam c mA mB j bA bB (fun _ _ _ => 1)
    _ ≤ c * 1 := mul_le_mul_of_nonneg_left (aliveMass_le_one hlam _ _ _ _ _) hc
    _ = c := mul_one c

/-- The empty composition `b = (0, 0)` leaves a legal state unchanged: `E_prod[g; alive] = g(s)`. -/
theorem Eprod_zero_zero (lam : ℝ) {mA mB j : ℕ} (hj : j ≤ mA + mB) (g : ℕ → ℕ → ℕ → ℝ) :
    Eprod lam mA mB j 0 0 g = g mA mB j := by
  have hal : alive mA mB j 0 0 0 0 := ⟨by omega, by omega⟩
  unfold Eprod
  simp [bin, hal]

end Eprod

/-! ## §6 The survival recursion `G`: equations, bounds, TG10 -/

section Gfacts

theorem G_zero_eq (lam : ℝ) (mA mB j : ℕ) : G lam 0 mA mB j = if mA + mB = 0 then 1 else 0 := by
  simp only [G]

theorem G_succ_of_M_zero (lam : ℝ) (r : ℕ) {mA mB : ℕ} (j : ℕ) (hM : mA + mB = 0) :
    G lam (r + 1) mA mB j = 1 := by
  simp only [G, dif_pos hM]

theorem G_succ_of_M_ne (lam : ℝ) (r : ℕ) {mA mB : ℕ} (j : ℕ) (hM : mA + mB ≠ 0) :
    G lam (r + 1) mA mB j = (batches mA mB).sup' (batches_nonempty hM)
      (fun b => Eprod lam mA mB j b.1 b.2 (fun mA' mB' j' => G lam r mA' mB' j')) := by
  simp only [G, dif_neg hM]

/-- `G_r = 1` when no coordinate is free. -/
theorem G_of_M_zero (lam : ℝ) : ∀ (r : ℕ) {mA mB : ℕ} (j : ℕ), mA + mB = 0 → G lam r mA mB j = 1
  | 0, _, _, j, hM => by rw [G_zero_eq, if_pos hM]
  | r + 1, _, _, j, hM => G_succ_of_M_zero lam r j hM

theorem mem_batches {mA mB bA bB : ℕ} :
    (bA, bB) ∈ batches mA mB ↔ bA ≤ mA ∧ bB ≤ mB ∧ (bA, bB) ≠ (0, 0) := by
  simp only [batches, Finset.mem_filter, Finset.mem_product, Finset.mem_range, ne_eq, Prod.mk.injEq]
  omega

theorem G_nonneg {lam : ℝ} (hlam : 0 ≤ lam) : ∀ (r mA mB j : ℕ), 0 ≤ G lam r mA mB j
  | 0, mA, mB, j => by rw [G_zero_eq]; split_ifs <;> norm_num
  | r + 1, mA, mB, j => by
      by_cases hM : mA + mB = 0
      · rw [G_succ_of_M_zero lam r j hM]; exact zero_le_one
      · rw [G_succ_of_M_ne lam r j hM]
        obtain ⟨b, hb⟩ := batches_nonempty hM
        refine (Finset.le_sup'_iff _).2 ⟨b, hb, ?_⟩
        exact Eprod_nonneg (g := fun mA' mB' j' => G lam r mA' mB' j') hlam
          fun hA hB _ => G_nonneg hlam r _ _ _

theorem G_le_one {lam : ℝ} (hlam : 0 ≤ lam) : ∀ (r mA mB j : ℕ), G lam r mA mB j ≤ 1
  | 0, mA, mB, j => by rw [G_zero_eq]; split_ifs <;> norm_num
  | r + 1, mA, mB, j => by
      by_cases hM : mA + mB = 0
      · rw [G_succ_of_M_zero lam r j hM]
      · rw [G_succ_of_M_ne lam r j hM, Finset.sup'_le_iff]
        intro b _
        exact Eprod_le_const (g := fun mA' mB' j' => G lam r mA' mB' j') hlam zero_le_one
          fun hA hB _ => G_le_one hlam r _ _ _

/-- **Lemma TG10 (monotone horizon)**, proved at every state: `G λ r ≤ G λ (r+1)`.  The induction is the
printed one (`r = 0`: `M = 0` gives `1 = 1`, `M ≥ 1` gives `0 ≤ G_1`; step: monotonicity of `E_prod` in the
continuation value at alive children). -/
theorem G_le_G_succ {lam : ℝ} (hlam : 0 ≤ lam) : ∀ (r mA mB j : ℕ), G lam r mA mB j ≤ G lam (r + 1) mA mB j
  | 0, mA, mB, j => by
      by_cases hM : mA + mB = 0
      · rw [G_of_M_zero lam 0 j hM, G_of_M_zero lam 1 j hM]
      · rw [G_zero_eq, if_neg hM]; exact G_nonneg hlam 1 mA mB j
  | r + 1, mA, mB, j => by
      by_cases hM : mA + mB = 0
      · rw [G_of_M_zero lam (r + 1) j hM, G_of_M_zero lam (r + 1 + 1) j hM]
      · rw [G_succ_of_M_ne lam r j hM, G_succ_of_M_ne lam (r + 1) j hM, Finset.sup'_le_iff]
        intro b hb
        refine (Finset.le_sup'_iff _).2 ⟨b, hb, ?_⟩
        exact Eprod_mono (g := fun mA' mB' j' => G lam r mA' mB' j')
          (g' := fun mA' mB' j' => G lam (r + 1) mA' mB' j') hlam
          fun hA hB _ => G_le_G_succ hlam r _ _ _

/-- **Lemma TG10 as printed**: `G^λ_r ≤ G^λ_{r+1}` at every legal state, for every `r ≥ 0`.  (The legality
hypothesis is not needed: `G_le_G_succ`.) -/
theorem TG10 {lam : ℝ} (hlam : 0 < lam) (r : ℕ) {mA mB j : ℕ} (_hj : j ≤ mA + mB) :
    G lam r mA mB j ≤ G lam (r + 1) mA mB j :=
  G_le_G_succ hlam.le r mA mB j

theorem G_mono {lam : ℝ} (hlam : 0 ≤ lam) (mA mB j : ℕ) : Monotone fun r => G lam r mA mB j :=
  monotone_nat_of_le_succ fun r => G_le_G_succ hlam r mA mB j

end Gfacts

end A36RW.AppJ


==> anc/formal_companion/lean/src/A36RW/AppJ/W14/Cor.lean <==
/-
A36RW.AppJ.Cor: the App J Corollaries (a) and (b).

Paper: `appendix_tgenv.tex`, "Corollaries (two-group terminal lower bounds)" (l.574-575), (a) (l.579-598),
(b) definition and Markov split (l.602-618).  Target `p_λ` = `A36W.weightedTarget n k (twoW A λ)`, oracle =
its exact oracle `A36W.weightedOracle n k (twoW A λ)` (`A36W.weighted_exact`), root `(n_A, n_B, k) =
(#A, #Aᶜ, k)`, `V_root = V λ #A #Aᶜ k`.

* Preamble: `KLx_ge_negLog_mass` (`KL(p_λ‖Q) ≥ -ln Q(S_k)` for every `Q`, `supp p_λ = S_k`) and
  `exp_neg_le_mass_of_KLx_le` (`KL ≤ ε ⇒ Q(S_k) ≥ e^{-ε}`).
* (a) `negLog_G_root_ge` (the arithmetic `-ln(√2·18^{r-1}(V+1)^{-2^{-r}})`), `corA_KLx` (every policy, the law
  of runs completed within `r` rounds), `corA_KLx_outLim_capAS` (every `RAND_r = CapAS r` policy, its actual
  output law), `corA_capKLSetAS` (every member of the hard-cap KL set is `≥` the bound: `F*_r ≥ …`).  These
  carry the TG6 hypothesis (**module interface**, W16), exactly as printed.  Class facts: `RAND_zero_empty`,
  `capKLSetAS_zero` (`RAND_0 = ∅` for `n ≥ 1`, so `F*_0 = +∞`), `RAND_mono`, `capKLSetAS_mono`
  (`RAND_r ⊆ RAND_{r+1}`, so `F*_r` is nonincreasing).
* (b) `markov_component` (each full labelled schedule: `1 + r(s_U - G_r(root)) ≤ |U|`), `markov_split`
  (predrawn mixtures: `1 + r(Q_μ(S_k) - G_r(root)) ≤ C(μ)`), `corB_mix` (every feasible `μ`:
  `1 + r(e^{-ε} - G_r(root)) ≤ C(μ)`), `corB_LFgen` (`L_F^λ(n, ε) ≥ 1 + r(e^{-ε} - G_r(root))`, given a
  feasible mixture; see the note there on the real-`sInf ∅ = 0` convention).
-/
import A36RW.AppJ.W14.Link
import A36RW.AppJ.W14.Thm10

set_option autoImplicit false

namespace A36RW.AppJ

open Finset AGF A36RW A36RW.AppJ MeasureTheory

variable {n : ℕ}

/-! ## §1 The preamble: KL and mass -/

/-- **`KL(p_λ ‖ Q) ≥ -ln Q(S_k)`** for every `Q` (no normalisation needed), since `supp p_λ = S_k`. -/
theorem KLx_ge_negLog_mass (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (q : (Fin n → Bool) → ℝ) :
    ((-Real.log (∑ x ∈ Vset n k, q x) : ℝ) : WithTop ℝ) ≤
      KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) q := by
  have h := neg_log_mass_le_KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) q
  rwa [A36W.supp_weightedTarget (twoW_pos A hlam) hk] at h

/-- A KL budget forces mass on the support: `KL(t ‖ q) ≤ ε ⇒ q(supp t) ≥ e^{-ε}` (every target, every `q`). -/
theorem exp_neg_le_mass_of_KLx_le (t : Target n) (q : (Fin n → Bool) → ℝ) {ε : ℝ}
    (hε : KLx t q ≤ ((ε : ℝ) : WithTop ℝ)) : Real.exp (-ε) ≤ ∑ x ∈ supp t, q x := by
  have hpos : ∀ x, 0 < t.p x → 0 < q x := by
    by_contra hc
    unfold KLx at hε
    rw [if_neg hc] at hε
    simp at hε
  have hmass_pos : 0 < ∑ x ∈ supp t, q x :=
    Finset.sum_pos (fun x hx => hpos x (Finset.mem_filter.1 hx).2) (A36W.supp_nonempty_tw t)
  have h1 := le_trans (neg_log_mass_le_KLx t q) hε
  have h2 : -Real.log (∑ x ∈ supp t, q x) ≤ ε := by exact_mod_cast h1
  calc Real.exp (-ε) ≤ Real.exp (Real.log (∑ x ∈ supp t, q x)) := Real.exp_le_exp.2 (by linarith)
    _ = _ := Real.exp_log hmass_pos

/-! ## §2 Corollary (a): hard cap, class `RAND_r` -/

/-- The arithmetic of (a): if `0 < G ≤ √2·18^{r-1}(V+1)^{-2^{-r}}` then
`-ln G ≥ 2^{-r} ln(V+1) - ½ ln 2 - (r-1) ln 18`. -/
theorem negLog_ge_of_le_env {g Vv : ℝ} {r : ℕ} (hr : 1 ≤ r) (hV : 0 ≤ Vv) (hg : 0 < g)
    (hle : g ≤ Real.sqrt 2 * 18 ^ (r - 1) * (Vv + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ)))) :
    (2 : ℝ) ^ (-(r : ℝ)) * Real.log (Vv + 1) - 1 / 2 * Real.log 2 - ((r : ℝ) - 1) * Real.log 18 ≤
      -Real.log g := by
  have hV1 : 0 < Vv + 1 := by linarith
  have hs : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  have hp : (0 : ℝ) < 18 ^ (r - 1) := pow_pos (by norm_num) _
  have hq : 0 < (Vv + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ))) := Real.rpow_pos_of_pos hV1 _
  have hlog := Real.log_le_log hg hle
  rw [Real.log_mul (mul_pos hs hp).ne' hq.ne', Real.log_mul hs.ne' hp.ne', Real.log_sqrt (by norm_num),
    Real.log_pow, Real.log_rpow hV1, Nat.cast_sub hr, Nat.cast_one] at hlog
  linarith

/-- `G^λ_r(root)` against the envelope, given TG6 (module interface). -/
theorem G_root_le_env (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (hTG6 : ∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
      T lam (1 / 2) mA mB j b.1 b.2 ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))))
    {r : ℕ} (hr : 1 ≤ r) :
    G lam r #A #Aᶜ k ≤ Real.sqrt 2 * 18 ^ (r - 1) * (V lam #A #Aᶜ k + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ))) := by
  have hkA : k ≤ #A + #Aᶜ := by rw [Finset.card_add_card_compl, Fintype.card_fin]; exact hk
  exact (le_min_iff.1 (thm_tgenv_of_TG6 hlam hTG6 r hr #A #Aᶜ k hkA)).2

/-- `-ln G^λ_r(root) ≥ 2^{-r} ln(V_root+1) - ½ ln 2 - (r-1) ln 18` (`r ≥ 1`, TG6 as interface). -/
theorem negLog_G_root_ge (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (hTG6 : ∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
      T lam (1 / 2) mA mB j b.1 b.2 ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))))
    {r : ℕ} (hr : 1 ≤ r) :
    (2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) - 1 / 2 * Real.log 2 - ((r : ℝ) - 1) * Real.log 18 ≤
      -Real.log (G lam r #A #Aᶜ k) :=
  negLog_ge_of_le_env hr (V_nonneg hlam.le _ _ _) (G_root_pos A hlam hk hr) (G_root_le_env A hlam hk hTG6 hr)

/-- **Corollary (a), every policy**: for every `PolicyE` σ and `r ≥ 1`, the law of the runs completed within `r`
rounds has `KL(p_λ ‖ ·) ≥ 2^{-r} ln(V_root+1) - ½ ln 2 - (r-1) ln 18` (TG6 as interface). -/
theorem corA_KLx (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (hTG6 : ∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
      T lam (1 / 2) mA mB j b.1 b.2 ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))))
    {r : ℕ} (hr : 1 ≤ r) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) :
    (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) - 1 / 2 * Real.log 2 -
        ((r : ℝ) - 1) * Real.log 18 : ℝ) : WithTop ℝ) ≤
      KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) := by
  have h1 := A36W.negLog_G_le_KLx (twoW_pos A hlam) hk σ r
  rw [G_root_twoW A hlam hk r] at h1
  exact le_trans (WithTop.coe_le_coe.2 (negLog_G_root_ge A hlam hk hTG6 hr)) h1

/-- **Corollary (a) for `RAND_r`** (almost-sure hard cap `r`, the printed class): the actual output law
`Q_π = outLim` satisfies `KL(p_λ ‖ Q_π) ≥ 2^{-r} ln(V_root+1) - ½ ln 2 - (r-1) ln 18`. -/
theorem corA_KLx_outLim_capAS (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (hTG6 : ∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
      T lam (1 / 2) mA mB j b.1 b.2 ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))))
    {r : ℕ} (hr : 1 ≤ r) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed)
    (hcap : σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r) :
    (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) - 1 / 2 * Real.log 2 -
        ((r : ℝ) - 1) * Real.log 18 : ℝ) : WithTop ℝ) ≤
      KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (outLim (A36W.weightedOracle n k (twoW A lam)) σ) := by
  have h1 := A36W.negLog_G_le_KLx_outLim_of_capAS (twoW_pos A hlam) hk σ hcap
  rw [G_root_twoW A hlam hk r] at h1
  exact le_trans (WithTop.coe_le_coe.2 (negLog_G_root_ge A hlam hk hTG6 hr)) h1

/-- **Corollary (a), `F*_r` form**: every member of the hard-cap KL set over `RAND_r` (`capKLSetAS`) is at least
`2^{-r} ln(V_root+1) - ½ ln 2 - (r-1) ln 18`; i.e. `F*_r := inf_{RAND_r} KL ≥` that bound. -/
theorem corA_capKLSetAS (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (hTG6 : ∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
      T lam (1 / 2) mA mB j b.1 b.2 ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))))
    {r : ℕ} (hr : 1 ≤ r) :
    ∀ D ∈ capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r,
      (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) - 1 / 2 * Real.log 2 -
        ((r : ℝ) - 1) * Real.log 18 : ℝ) : WithTop ℝ) ≤ D := by
  rintro D ⟨Seed, _, σ, -, rfl⟩
  exact corA_KLx A hlam hk hTG6 hr σ

/-- `RAND_0 = ∅` for `n ≥ 1`: no policy completes in zero rounds (every oracle). -/
theorem RAND_zero_empty (hn : 0 < n) (o : Oracle n) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) : ¬ σ.CapAS o 0 := by
  intro h
  have h0 := Converse.policy_doneBy_zero o σ hn
  unfold PolicyE.CapAS at h
  rw [h0] at h
  exact zero_ne_one h

/-- `capKLSetAS t o 0 = ∅` for `n ≥ 1` (so `F*_0 = +∞`). -/
theorem capKLSetAS_zero (hn : 0 < n) (t : Target n) (o : Oracle n) : capKLSetAS t o 0 = ∅ := by
  ext D
  simp only [capKLSetAS, Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
  rintro ⟨Seed, _, σ, hcap, -⟩
  exact RAND_zero_empty hn o σ hcap

/-- `RAND_r ⊆ RAND_{r+1}` (for an oracle with parameters in `[0,1]`, e.g. the exact oracle). -/
theorem RAND_mono (o : Oracle n) (ho : Converse.MargUnit o) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) {r : ℕ} (h : σ.CapAS o r) : σ.CapAS o (r + 1) := by
  unfold PolicyE.CapAS at *
  have h1 := Converse.policy_doneBy_mono o ho σ (Nat.le_succ r)
  have h2 := Converse.policy_doneBy_le_one o ho σ (r + 1)
  linarith

/-- The hard-cap KL set grows with `r` (so `F*_r` is nonincreasing): a `RAND_r` policy is in `RAND_{r+1}` with the
same law (`outBy` has saturated). -/
theorem capKLSetAS_mono (t : Target n) (o : Oracle n) (ho : Converse.MargUnit o) (r : ℕ) :
    capKLSetAS t o r ⊆ capKLSetAS t o (r + 1) := by
  rintro D ⟨Seed, inst, σ, hcap, rfl⟩
  refine ⟨Seed, inst, σ, RAND_mono o ho σ hcap, ?_⟩
  congr 1
  funext x
  exact (Converse.outBy_eq_of_capAS o ho σ hcap (Nat.le_succ r) x).symm

/-! ## §3 Corollary (b): mean cost, predrawn mixtures of full labelled schedules -/

/-- **The Markov split for one component**: for a full labelled schedule `U` (`n ≥ 1`) and every `r ≥ 0`,
`1 + r (s_U - G_r(root)) ≤ |U|`, where `s_U = q_U(S_k)`. -/
theorem markov_component (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n)
    (r : ℕ) {U : List (Finset (Fin n))} (hU : IsSchedule U univ) :
    1 + (r : ℝ) * (∑ x ∈ Vset n k, schedLawE (A36W.weightedOracle n k (twoW A lam)) U [] x - G lam r #A #Aᶜ k)
      ≤ (U.length : ℝ) := by
  set s := ∑ x ∈ Vset n k, schedLawE (A36W.weightedOracle n k (twoW A lam)) U [] x
  have hs : s ≤ G lam U.length #A #Aᶜ k := sched_mass_le_G A hlam hk hU
  have hlen : 1 ≤ U.length := by
    cases U with
    | nil =>
        exfalso
        have he : (univ : Finset (Fin n)) = ∅ := hU
        exact Finset.univ_nonempty_iff.2 ⟨⟨0, hn⟩⟩ |>.ne_empty he
    | cons B U' => simp
  have hG0 : 0 ≤ G lam r #A #Aᶜ k := G_nonneg hlam.le _ _ _ _
  have hG1 : G lam U.length #A #Aᶜ k ≤ 1 := G_le_one hlam.le _ _ _ _
  have hr0 : (0 : ℝ) ≤ r := Nat.cast_nonneg r
  by_cases hle : U.length ≤ r
  · have hmono : G lam U.length #A #Aᶜ k ≤ G lam r #A #Aᶜ k := G_mono hlam.le _ _ _ hle
    have h1 : (r : ℝ) * (s - G lam r #A #Aᶜ k) ≤ 0 :=
      mul_nonpos_of_nonneg_of_nonpos hr0 (by linarith)
    have h2 : (1 : ℝ) ≤ U.length := by exact_mod_cast hlen
    linarith
  · have h1 : (r : ℝ) * (s - G lam r #A #Aᶜ k) ≤ (r : ℝ) * 1 :=
      mul_le_mul_of_nonneg_left (by linarith) hr0
    have h2 : (r : ℝ) + 1 ≤ U.length := by exact_mod_cast (by omega : r + 1 ≤ U.length)
    linarith

theorem sum_list_map_sum {ι β : Type*} (s : Finset ι) (L : List β) (F : β → ι → ℝ) :
    ∑ x ∈ s, (L.map (fun p => F p x)).sum = (L.map (fun p => ∑ x ∈ s, F p x)).sum := by
  induction L with
  | nil => simp
  | cons p L ih => simp only [List.map_cons, List.sum_cons, Finset.sum_add_distrib, ih]

theorem list_affine {β : Type*} (L : List (ℝ × β)) (a c : ℝ) (f : ℝ × β → ℝ) :
    (L.map (fun p => p.1 * (a + c * f p))).sum =
      a * (L.map Prod.fst).sum + c * (L.map (fun p => p.1 * f p)).sum := by
  induction L with
  | nil => simp
  | cons p L ih =>
      simp only [List.map_cons, List.sum_cons, ih]
      ring

/-- `Q_μ(S_k) = Σ_i w_i q_{U_i}(S_k)`. -/
theorem mass_mixLawE (o : Oracle n) (μ : SchedMix n) (s : Finset (Fin n → Bool)) :
    ∑ x ∈ s, mixLawE o μ x = (μ.parts.map (fun p => p.1 * ∑ x ∈ s, schedLawE o p.2 [] x)).sum := by
  unfold mixLawE
  rw [sum_list_map_sum s μ.parts (fun p x => p.1 * schedLawE o p.2 [] x)]
  congr 1
  refine List.map_congr_left fun p _ => ?_
  rw [Finset.mul_sum]

/-- **The Markov split for predrawn mixtures** (`n ≥ 1`, every `r ≥ 0`):
`1 + r (Q_μ(S_k) - G^λ_r(root)) ≤ C(μ)`. -/
theorem markov_split (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n)
    (μ : SchedMix n) (r : ℕ) :
    1 + (r : ℝ) * (∑ x ∈ Vset n k, mixLawE (A36W.weightedOracle n k (twoW A lam)) μ x - G lam r #A #Aᶜ k)
      ≤ mixCost μ := by
  set o := A36W.weightedOracle n k (twoW A lam)
  set G0 := G lam r #A #Aᶜ k
  let s : ℝ × List (Finset (Fin n)) → ℝ := fun p => ∑ x ∈ Vset n k, schedLawE o p.2 [] x
  have hQ : ∑ x ∈ Vset n k, mixLawE o μ x = (μ.parts.map (fun p => p.1 * s p)).sum := mass_mixLawE o μ _
  calc 1 + (r : ℝ) * (∑ x ∈ Vset n k, mixLawE o μ x - G0)
      = (1 - r * G0) * (μ.parts.map Prod.fst).sum + r * (μ.parts.map (fun p => p.1 * s p)).sum := by
        rw [μ.wt_sum, hQ]
        ring
    _ = (μ.parts.map (fun p => p.1 * ((1 - r * G0) + r * s p))).sum := (list_affine _ _ _ s).symm
    _ ≤ (μ.parts.map (fun p => p.1 * (p.2.length : ℝ))).sum := by
        refine List.sum_le_sum fun p hp => mul_le_mul_of_nonneg_left ?_ (μ.wt_nonneg p hp)
        have h := markov_component A hlam hk hn r (μ.comp_sched p hp)
        simp only [s]
        linarith
    _ = mixCost μ := rfl

/-- **Corollary (b) for one feasible mixture**: if `KL(p_λ ‖ Q_μ) ≤ ε` then `C(μ) ≥ 1 + r (e^{-ε} - G^λ_r(root))`
for every integer `r ≥ 0` (`n ≥ 1`). -/
theorem corB_mix (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n)
    (μ : SchedMix n) {ε : ℝ}
    (hε : KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ) ≤ ((ε : ℝ) : WithTop ℝ)) (r : ℕ) :
    1 + (r : ℝ) * (Real.exp (-ε) - G lam r #A #Aᶜ k) ≤ mixCost μ := by
  have hmass := exp_neg_le_mass_of_KLx_le _ _ hε
  rw [A36W.supp_weightedTarget (twoW_pos A hlam) hk] at hmass
  have h := markov_split A hlam hk hn μ r
  have hr0 : (0 : ℝ) ≤ r := Nat.cast_nonneg r
  have h2 : (r : ℝ) * (Real.exp (-ε) - G lam r #A #Aᶜ k) ≤
      (r : ℝ) * (∑ x ∈ Vset n k, mixLawE (A36W.weightedOracle n k (twoW A lam)) μ x - G lam r #A #Aᶜ k) :=
    mul_le_mul_of_nonneg_left (by linarith) hr0
  linarith

/-- **Corollary (b)**: `L_F^λ(n, ε) ≥ 1 + r (e^{-ε} - G^λ_r(root))` for every integer `r ≥ 0` (`n ≥ 1`), given
that some predrawn mixture is feasible (`hne`).  `A36RW.LFgen` is a REAL `sInf`, so at an empty feasible set it
is `0` (the paper's `inf ∅ = +∞` would make the bound vacuous); `hne` excludes that case.  For `ε ≥ 0` it holds
(the one-coordinate-per-round schedule is exact); see the report. -/
theorem corB_LFgen (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n) {ε : ℝ}
    (hne : {c : ℝ | ∃ μ : SchedMix n,
      KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧ c = mixCost μ}.Nonempty)
    (r : ℕ) :
    1 + (r : ℝ) * (Real.exp (-ε) - G lam r #A #Aᶜ k) ≤
      LFgen (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) ε := by
  unfold LFgen
  refine le_csInf hne ?_
  rintro c ⟨μ, hμ, rfl⟩
  exact corB_mix A hlam hk hn μ hμ r

end A36RW.AppJ


==> anc/formal_companion/lean/src/A36RW/AppJ/W14/CorExtra.lean <==
/-
A36RW.AppJ.CorExtra: optional App J items.

Paper: `appendix_tgenv.tex`, Corollary (a)'s rounds statement (l.591-598) and Corollary (d) (l.703-722).

* (a) `corA_rounds`: assume `V_root ≥ 2` and let `L_V := log₂ ln(V_root+1)`.  If some `RAND_r` policy (`r ≥ 1`)
  has `KL ≤ ε`, then `r > L_V` or `r ≥ L_V - log₂(ε + ½ ln 2 + L_V ln 18)` (TG6 as interface).
  `corA_rounds_explicit`: then `r ≥ L_V - log₂ L_V - c(ε)` with the explicit constant
  `c(ε) = max(log₂(ln 18 + (ε + ½ ln 2)/log₂ ln 3), -log₂ log₂ ln 3)` (the printed `O_ε(1)`).
* (d) `envelope_sharp_succ`, **`thm_tgenv_sharp_of_TG6`**: keeping `18^{2^{2-r}}` in the induction,
  `G^λ_r(s) ≤ min{1, C_r (V(s)+1)^{-2^{-r}}}` with `C_r = √2·18^{2-2^{2-r}}`, and `Csharp_lt`: `C_r < 324√2`.
  `corD_capKLSetAS`: `F*_r ≥ 2^{-r} ln(V_root+1) - ln C_r` (no `V_root ≥ 2`); `corD_rounds`: a `RAND_r` policy
  with `KL ≤ ε` (`ε ≥ 0`) has `r > L_V - log₂(ε + ln(324√2))`.
* (d) `corD_execMean`, `corD_LFad`: every causal policy (no cap) whose output law has `KL ≤ ε` has
  `E τ ≥ 1 + Σ_{t ≥ 1} (e^{-ε} - G^λ_t(root))_+` (in `ℝ≥0∞`), via A36W's executed-mean bound and `G_root_twoW`.
  (The final numerical step `≥ e^{-ε} L_V - c_TG`, `c_TG < 3.154`, is NOT formalised here.)
-/
import A36RW.AppJ.W14.Exact

set_option autoImplicit false

namespace A36RW.AppJ

open Finset AGF A36RW A36RW.AppJ MeasureTheory

variable {n : ℕ}

/-! ## §1 Corollary (a): rounds -/

theorem one_lt_log_of_two_le {v : ℝ} (hv : 2 ≤ v) : 1 < Real.log (v + 1) := by
  rw [Real.lt_log_iff_exp_lt (by linarith)]
  have := Real.exp_one_lt_d9
  linarith

theorem log_three_gt_one : 1 < Real.log 3 := by
  have h := one_lt_log_of_two_le (le_refl (2 : ℝ))
  norm_num at h
  exact h

/-- **Corollary (a), rounds**: under `V_root ≥ 2`, if some `RAND_r` policy (`r ≥ 1`) has `KL(p_λ‖Q_π) ≤ ε`, then
`r > L_V` or `r ≥ L_V - log₂(ε + ½ ln 2 + L_V ln 18)`, `L_V = log₂ ln(V_root+1)`. -/
theorem corA_rounds (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (hTG6 : ∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
      T lam (1 / 2) mA mB j b.1 b.2 ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))))
    (hV2 : 2 ≤ V lam #A #Aᶜ k) {ε : ℝ} {r : ℕ} (hr : 1 ≤ r)
    (hD : ∃ D ∈ capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r, D ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) < r ∨
      Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) -
        Real.logb 2 (ε + 1 / 2 * Real.log 2 + Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) * Real.log 18) ≤ r := by
  obtain ⟨D, hDmem, hDε⟩ := hD
  have hb := corA_capKLSetAS A hlam hk hTG6 hr D hDmem
  have hle : (2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) - 1 / 2 * Real.log 2 -
      ((r : ℝ) - 1) * Real.log 18 ≤ ε := by exact_mod_cast le_trans hb hDε
  have hΛ : 1 < Real.log (V lam #A #Aᶜ k + 1) := one_lt_log_of_two_le hV2
  by_cases hrL : Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) < r
  · exact Or.inl hrL
  · right
    push Not at hrL
    have h18 : 0 < Real.log 18 := Real.log_pos (by norm_num)
    have hK : (2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) ≤
        ε + 1 / 2 * Real.log 2 + Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) * Real.log 18 := by
      have : ((r : ℝ) - 1) * Real.log 18 ≤ Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) * Real.log 18 :=
        mul_le_mul_of_nonneg_right (by linarith) h18.le
      linarith
    have h2r : 0 < (2 : ℝ) ^ (-(r : ℝ)) := Real.rpow_pos_of_pos (by norm_num) _
    have hpos : 0 < (2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) := mul_pos h2r (by linarith)
    have hlog := Real.logb_le_logb_of_le (by norm_num : (1 : ℝ) < 2) hpos hK
    rw [Real.logb_mul h2r.ne' (by linarith), Real.logb_rpow (by norm_num) (by norm_num)] at hlog
    linarith

/-- **Corollary (a), `R^λ_F(ε) ≥ L_V - log₂ L_V - O_ε(1)`** with an explicit constant: under `V_root ≥ 2`, every
`r ≥ 1` for which some `RAND_r` policy has `KL ≤ ε` satisfies `r ≥ L_V - log₂ L_V - c(ε)`. -/
theorem corA_rounds_explicit (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (hTG6 : ∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
      T lam (1 / 2) mA mB j b.1 b.2 ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))))
    (hV2 : 2 ≤ V lam #A #Aᶜ k) {ε : ℝ} {r : ℕ} (hr : 1 ≤ r)
    (hD : ∃ D ∈ capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r, D ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) - Real.logb 2 (Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1))) -
        max (Real.logb 2 (Real.log 18 + (ε + 1 / 2 * Real.log 2) / Real.logb 2 (Real.log 3)))
          (-Real.logb 2 (Real.logb 2 (Real.log 3))) ≤ r := by
  have hε : 0 ≤ ε := by
    obtain ⟨D, hDmem, hDε⟩ := hD
    have h0 := capKLSetAS_nonneg (twoW_pos A hlam) hk r D hDmem
    exact_mod_cast le_trans h0 hDε
  have hround := corA_rounds A hlam hk hTG6 hV2 hr hD
  set Λ := Real.log (V lam #A #Aᶜ k + 1)
  set L := Real.logb 2 Λ
  set L0 := Real.logb 2 (Real.log 3)
  have hΛ : 1 < Λ := one_lt_log_of_two_le hV2
  have hL0 : 0 < L0 := Real.logb_pos (by norm_num) log_three_gt_one
  have hΛ3 : Real.log 3 ≤ Λ := Real.log_le_log (by norm_num) (by linarith)
  have hLL0 : L0 ≤ L := Real.logb_le_logb_of_le (by norm_num) (by linarith [log_three_gt_one]) hΛ3
  have hL : 0 < L := lt_of_lt_of_le hL0 hLL0
  have hlogL : Real.logb 2 L0 ≤ Real.logb 2 L := Real.logb_le_logb_of_le (by norm_num) hL0 hLL0
  have h18 : 0 < Real.log 18 := Real.log_pos (by norm_num)
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hc0 : 0 ≤ ε + 1 / 2 * Real.log 2 := by linarith
  rcases hround with h1 | h2
  · have : L - Real.logb 2 L - (-Real.logb 2 L0) ≤ L := by linarith
    have hm := le_max_right (Real.logb 2 (Real.log 18 + (ε + 1 / 2 * Real.log 2) / L0)) (-Real.logb 2 L0)
    linarith
  · -- `ε + ½ ln 2 + L ln 18 = L (ln 18 + (ε + ½ ln 2)/L)` and `(ε + ½ ln 2)/L ≤ (ε + ½ ln 2)/L0`
    have hK : ε + 1 / 2 * Real.log 2 + L * Real.log 18 = L * (Real.log 18 + (ε + 1 / 2 * Real.log 2) / L) := by
      field_simp
      ring
    have hq : 0 < Real.log 18 + (ε + 1 / 2 * Real.log 2) / L := by positivity
    have hdiv : (ε + 1 / 2 * Real.log 2) / L ≤ (ε + 1 / 2 * Real.log 2) / L0 :=
      div_le_div_of_nonneg_left hc0 hL0 hLL0
    have hlog1 : Real.logb 2 (Real.log 18 + (ε + 1 / 2 * Real.log 2) / L) ≤
        Real.logb 2 (Real.log 18 + (ε + 1 / 2 * Real.log 2) / L0) :=
      Real.logb_le_logb_of_le (by norm_num) hq (by linarith)
    rw [hK, Real.logb_mul hL.ne' hq.ne'] at h2
    have hm := le_max_left (Real.logb 2 (Real.log 18 + (ε + 1 / 2 * Real.log 2) / L0)) (-Real.logb 2 L0)
    linarith

/-! ## §2 Corollary (d): the sharpened induction -/

/-- `2^{1-m} = 2 · 2^{-m}`. -/
theorem two_rpow_one_sub (m : ℕ) : (2 : ℝ) ^ (1 - (m : ℝ)) = 2 * (2 : ℝ) ^ (-(m : ℝ)) := by
  rw [sub_eq_add_neg, Real.rpow_add (by norm_num), Real.rpow_one]

/-- The sharpened envelope at horizon `m + 1`: `C_{m+1} = √2·18^{2 - 2^{1-m}}` (so `C_1 = √2`,
`C_{r} = C_{r-1} · 18^{2^{2-r}}`), from the bare TG6 bound. -/
theorem envelope_sharp_succ {lam : ℝ} (hlam : 0 < lam)
    (h18 : ∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
      T lam (1 / 2) mA mB j b.1 b.2 ≤ 18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))) :
    ∀ m : ℕ, ∀ mA mB j : ℕ, j ≤ mA + mB →
      G lam (m + 1) mA mB j ≤ Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (1 - (m : ℝ))) *
        (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-((m : ℝ) + 1)))
  | 0, mA, mB, j, hj => by
      have h := (le_min_iff.1 (G_one_le hlam hj)).2
      have e : (2 : ℝ) ^ (-(((0 : ℕ) : ℝ) + 1)) = 1 / 2 := by
        rw [Nat.cast_zero, zero_add, Real.rpow_neg_one]
        norm_num
      have e2 : (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (1 - ((0 : ℕ) : ℝ))) = 1 := by
        rw [Nat.cast_zero, sub_zero, Real.rpow_one, sub_self, Real.rpow_zero]
      rw [e, e2, mul_one]
      exact h
  | m + 1, mA, mB, j, hj => by
      have hV0 : 0 ≤ V lam mA mB j := V_nonneg hlam.le mA mB j
      have hC : 0 ≤ Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (1 - (m : ℝ))) := by positivity
      have hp0 : (0 : ℝ) ≤ (2 : ℝ) ^ (-(m : ℝ)) := Real.rpow_nonneg (by norm_num) _
      have hp1 : (2 : ℝ) ^ (-(m : ℝ)) ≤ 1 :=
        Real.rpow_le_one_of_one_le_of_nonpos (by norm_num) (by simp)
      have hexp : (2 : ℝ) - (2 : ℝ) ^ (1 - (m : ℝ)) + (2 : ℝ) ^ (-(m : ℝ)) =
          (2 : ℝ) - (2 : ℝ) ^ (1 - ((m + 1 : ℕ) : ℝ)) := by
        rw [two_rpow_one_sub, show (1 : ℝ) - ((m + 1 : ℕ) : ℝ) = -(m : ℝ) by push_cast; ring]
        ring
      by_cases hM : mA + mB = 0
      · rw [G_of_M_zero lam (m + 1 + 1) j hM, V_of_M_zero lam j hM, zero_add, Real.one_rpow, mul_one]
        have h1 : (1 : ℝ) ≤ Real.sqrt 2 := Real.one_le_sqrt.2 (by norm_num)
        have h2 : (1 : ℝ) ≤ (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (1 - ((m + 1 : ℕ) : ℝ))) := by
          refine Real.one_le_rpow (by norm_num) ?_
          rw [show (1 : ℝ) - ((m + 1 : ℕ) : ℝ) = -(m : ℝ) by push_cast; ring]
          linarith
        nlinarith
      · rw [G_succ_of_M_ne lam (m + 1) j hM, Finset.sup'_le_iff]
        rintro ⟨bA, bB⟩ hb
        have hTb := h18 mA mB j hj (by omega) (bA, bB) hb
        have hT0 := T_nonneg hlam.le (1 / 2) mA mB j bA bB
        have hVp : 0 ≤ (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-(((m + 1 : ℕ) : ℝ) + 1))) :=
          Real.rpow_nonneg (by linarith) _
        calc Eprod lam mA mB j (bA, bB).1 (bA, bB).2 (fun mA' mB' j' => G lam (m + 1) mA' mB' j')
            ≤ Eprod lam mA mB j bA bB (fun x y z =>
                (Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (1 - (m : ℝ)))) *
                  (V lam x y z + 1) ^ (-(2 : ℝ) ^ (-((m : ℝ) + 1)))) :=
              Eprod_mono (g := fun mA' mB' j' => G lam (m + 1) mA' mB' j')
                (g' := fun x y z => (Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (1 - (m : ℝ)))) *
                  (V lam x y z + 1) ^ (-(2 : ℝ) ^ (-((m : ℝ) + 1))))
                hlam.le fun hA hB hal => envelope_sharp_succ hlam h18 m _ _ _ hal.2
          _ = (Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (1 - (m : ℝ)))) *
                T lam ((2 : ℝ) ^ (-((m : ℝ) + 1))) mA mB j bA bB :=
              Eprod_const_mul lam _ mA mB j bA bB _
          _ ≤ (Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (1 - (m : ℝ)))) *
                (T lam (1 / 2) mA mB j bA bB) ^ ((2 : ℝ) ^ (-(m : ℝ))) :=
              mul_le_mul_of_nonneg_left (TG7_iter hlam.le mA mB j bA bB m) hC
          _ ≤ (Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (1 - (m : ℝ)))) *
                (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))) ^ ((2 : ℝ) ^ (-(m : ℝ))) :=
              mul_le_mul_of_nonneg_left (Real.rpow_le_rpow hT0 hTb hp0) hC
          _ = (Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (1 - (m : ℝ)))) *
                ((18 : ℝ) ^ ((2 : ℝ) ^ (-(m : ℝ))) *
                  (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-(((m + 1 : ℕ) : ℝ) + 1)))) := by
              rw [Real.mul_rpow (by norm_num) (Real.rpow_nonneg (by linarith) _),
                ← Real.rpow_mul (by linarith), two_rpow_step]
          _ = Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (1 - ((m + 1 : ℕ) : ℝ))) *
                (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-(((m + 1 : ℕ) : ℝ) + 1))) := by
              rw [← hexp, Real.rpow_add (by norm_num)]
              ring

/-- **Corollary (d), sharpened envelope** (TG6 as printed, module interface): for every legal `s` and `r ≥ 1`,
`G^λ_r(s) ≤ min{1, C_r (V(s)+1)^{-2^{-r}}}` with `C_r = √2·18^{2-2^{2-r}}`. -/
theorem thm_tgenv_sharp_of_TG6 {lam : ℝ} (hlam : 0 < lam)
    (hTG6 : ∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
      T lam (1 / 2) mA mB j b.1 b.2 ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ)))) :
    ∀ r : ℕ, 1 ≤ r → ∀ mA mB j : ℕ, j ≤ mA + mB →
      G lam r mA mB j ≤ min 1 (Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ))) *
        (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ)))) := by
  intro r hr mA mB j hj
  obtain ⟨m, rfl⟩ : ∃ m, r = m + 1 := ⟨r - 1, by omega⟩
  refine le_min (G_le_one hlam.le _ _ _ _) ?_
  have h := envelope_sharp_succ hlam ((TG6_iff_18 hlam).1 hTG6) m mA mB j hj
  rw [show (2 : ℝ) - ((m + 1 : ℕ) : ℝ) = 1 - (m : ℝ) by push_cast; ring,
    show -(((m + 1 : ℕ) : ℝ)) = -((m : ℝ) + 1) by push_cast; ring]
  exact h

/-- `C_r = √2·18^{2-2^{2-r}} < 324√2`. -/
theorem Csharp_lt (r : ℕ) : Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ))) < 324 * Real.sqrt 2 := by
  have hp : 0 < (2 : ℝ) ^ (2 - (r : ℝ)) := Real.rpow_pos_of_pos (by norm_num) _
  have h : (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ))) < (18 : ℝ) ^ (2 : ℝ) :=
    Real.rpow_lt_rpow_of_exponent_lt (by norm_num) (by linarith)
  rw [Real.rpow_two] at h
  have hs : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  nlinarith

theorem Csharp_pos (r : ℕ) : 0 < Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ))) :=
  mul_pos (Real.sqrt_pos.2 (by norm_num)) (Real.rpow_pos_of_pos (by norm_num) _)

/-- **Corollary (d), hard cap**: `F*_r ≥ 2^{-r} ln(V_root+1) - ln C_r` for every `r ≥ 1` (no `V_root ≥ 2`). -/
theorem corD_capKLSetAS (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (hTG6 : ∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
      T lam (1 / 2) mA mB j b.1 b.2 ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))))
    {r : ℕ} (hr : 1 ≤ r) :
    ∀ D ∈ capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r,
      (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) -
          Real.log (Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ)))) : ℝ) : WithTop ℝ) ≤ D := by
  rintro D ⟨Seed, _, σ, -, rfl⟩
  have h1 := A36W.negLog_G_le_KLx (twoW_pos A hlam) hk σ r
  rw [G_root_twoW A hlam hk r] at h1
  refine le_trans (WithTop.coe_le_coe.2 ?_) h1
  have hkA : k ≤ #A + #Aᶜ := by rw [Finset.card_add_card_compl, Fintype.card_fin]; exact hk
  have hG := (le_min_iff.1 (thm_tgenv_sharp_of_TG6 hlam hTG6 r hr #A #Aᶜ k hkA)).2
  have hGpos := G_root_pos A hlam hk hr
  have hV1 : 0 < V lam #A #Aᶜ k + 1 := by linarith [V_nonneg hlam.le #A #Aᶜ k]
  have hq : 0 < (V lam #A #Aᶜ k + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ))) := Real.rpow_pos_of_pos hV1 _
  have hlog := Real.log_le_log hGpos hG
  rw [Real.log_mul (Csharp_pos r).ne' hq.ne', Real.log_rpow hV1] at hlog
  linarith

/-- **Corollary (d), rounds**: a `RAND_r` policy (`r ≥ 1`) with `KL ≤ ε`, `ε ≥ 0`, has
`r > L_V - log₂(ε + ln(324√2))` (no `V_root ≥ 2`; at `V_root = 0` Lean's `log₂ 0 = 0` makes the claim trivial). -/
theorem corD_rounds (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (hTG6 : ∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
      T lam (1 / 2) mA mB j b.1 b.2 ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))))
    {ε : ℝ} (hε : 0 ≤ ε) {r : ℕ} (hr : 1 ≤ r)
    (hD : ∃ D ∈ capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r, D ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) - Real.logb 2 (ε + Real.log (324 * Real.sqrt 2)) < r := by
  obtain ⟨D, hDmem, hDε⟩ := hD
  have hb := corD_capKLSetAS A hlam hk hTG6 hr D hDmem
  have hle : (2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) -
      Real.log (Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ)))) ≤ ε := by
    exact_mod_cast le_trans hb hDε
  have hs : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  have hC := Real.log_lt_log (Csharp_pos r) (Csharp_lt r)
  have hsq1 : (1 : ℝ) ≤ Real.sqrt 2 := Real.one_le_sqrt.2 (by norm_num)
  have h324 : 1 < 324 * Real.sqrt 2 := by nlinarith
  have hlog324 : 1 < Real.log (324 * Real.sqrt 2) := by
    rw [Real.lt_log_iff_exp_lt (by linarith)]
    have := Real.exp_one_lt_d9
    nlinarith
  have hK1 : 1 < ε + Real.log (324 * Real.sqrt 2) := by linarith
  have hK : 0 < ε + Real.log (324 * Real.sqrt 2) := by linarith
  have hV0 := V_nonneg hlam.le #A #Aᶜ k
  have hr0 : (0 : ℝ) ≤ r := Nat.cast_nonneg r
  rcases (Real.log_nonneg (show (1 : ℝ) ≤ V lam #A #Aᶜ k + 1 by linarith)).eq_or_lt with hΛ | hΛ
  · -- `ln(V+1) = 0`: `L_V = log₂ 0 = 0`
    rw [← hΛ, Real.logb_zero, zero_sub]
    have hpos : 0 < Real.logb 2 (ε + Real.log (324 * Real.sqrt 2)) := Real.logb_pos (by norm_num) hK1
    linarith
  · have h2r : 0 < (2 : ℝ) ^ (-(r : ℝ)) := Real.rpow_pos_of_pos (by norm_num) _
    have hlt : (2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) < ε + Real.log (324 * Real.sqrt 2) := by
      linarith
    have hpos : 0 < (2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) := mul_pos h2r hΛ
    have hlog := Real.logb_lt_logb (by norm_num : (1 : ℝ) < 2) hpos hlt
    rw [Real.logb_mul h2r.ne' hΛ.ne', Real.logb_rpow (by norm_num) (by norm_num)] at hlog
    linarith

/-! ## §3 Corollary (d): executed rounds, every causal policy -/

/-- **Corollary (d), operational mean**: every causal policy (`PolicyE`, no cap) whose output law has
`KL(p_λ ‖ Q_π) ≤ ε` has `E τ ≥ 1 + Σ_{t ≥ 1} (e^{-ε} - G^λ_t(root))_+` (`n ≥ 1`; in `ℝ≥0∞`). -/
theorem corD_execMean (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) {ε : ℝ}
    (hε : KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (outLim (A36W.weightedOracle n k (twoW A lam)) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - G lam (t + 1) #A #Aᶜ k) ≤
      σ.execMean (A36W.weightedOracle n k (twoW A lam)) := by
  have h := A36W.execMean_ge_one_add_tsum (twoW_pos A hlam) hk hn σ hε
  simp only [G_root_twoW A hlam hk] at h
  exact h

/-- The same for `L_F^ad(n, ε)` (the infimum of `E τ` over all causal policies with `KL ≤ ε`). -/
theorem corD_LFad (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n) (ε : ℝ) :
    1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - G lam (t + 1) #A #Aᶜ k) ≤
      LFad (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (A36W.weightedOracle n k (twoW A lam)) ε := by
  have h := A36W.LFad_ge_one_add_tsum (twoW_pos A hlam) hk hn ε
  simp only [G_root_twoW A hlam hk] at h
  exact h

end A36RW.AppJ


==> anc/formal_companion/lean/src/A36RW/AppJ/W14/Count.lean <==
/-
A36RW.AppJ.Count: two-group counting identities used to pass between
labelled sums (over subsets of a batch) and count sums (over the per-group numbers of ones).

* `sum_powerset_split`: `Σ_{O ⊆ B} g(|O ∩ A|, |O \ A|) = Σ_{hA ≤ bA} Σ_{hB ≤ bB} C(bA,hA) C(bB,hB) g(hA,hB)`, with
  `bA = |B ∩ A|`, `bB = |B \ A|` (the bijection `O ↦ (O ∩ A, O \ A)` and Mathlib's `sum_powerset_apply_card`).
* `prod_ite_twoValue`: for `O ⊆ B` and a two-valued parameter (`a` on `A`, `b` off `A`, on `B`), the product law
  `∏_{i ∈ B} (p_i if i ∈ O else 1 - p_i) = a^{hA} (1-a)^{bA-hA} b^{hB} (1-b)^{bB-hB}`.
* `sum_prod_twoValue`: their combination, the labelled product law of a batch aggregated by group counts is the
  product of two binomial laws (`A36RW.AppJ.bin`).  This is the formal content of "only the batch composition
  enters, never which coordinates are chosen" (Lemma TG0(iv), Lemma TG9's last sentence).
* `double_sum_diag`: `Σ_{u ≤ mA} Σ_{v ≤ mB} C(mA,u) C(mB,v) [u+v=j] f(u) = Σ_{u ≤ j} C(mA,u) C(mB,j-u) f(u)`.
-/
import A36RW.AppJ.Defs

set_option autoImplicit false

namespace A36RW.AppJ

open Finset

section Count

variable {α : Type*} [DecidableEq α]

theorem inter_union_sdiff_eq (O A : Finset α) : O ∩ A ∪ O \ A = O := by
  ext x
  simp only [Finset.mem_union, Finset.mem_inter, Finset.mem_sdiff]
  tauto

/-- If `X ⊆ A` and `Y` is disjoint from `A`, then `(X ∪ Y) ∩ A = X` and `(X ∪ Y) \ A = Y`. -/
theorem union_inter_sdiff {A X Y : Finset α} (hX : ∀ x ∈ X, x ∈ A) (hY : ∀ y ∈ Y, y ∉ A) :
    (X ∪ Y) ∩ A = X ∧ (X ∪ Y) \ A = Y := by
  constructor
  · ext x
    simp only [Finset.mem_union, Finset.mem_inter]
    constructor
    · rintro ⟨hx | hx, ha⟩
      · exact hx
      · exact absurd ha (hY x hx)
    · intro hx
      exact ⟨Or.inl hx, hX x hx⟩
  · ext x
    simp only [Finset.mem_union, Finset.mem_sdiff]
    constructor
    · rintro ⟨hx | hx, ha⟩
      · exact absurd (hX x hx) ha
      · exact hx
    · intro hx
      exact ⟨Or.inr hx, hY x hx⟩

/-- **Splitting a subset sum by a group.** -/
theorem sum_powerset_split (A B : Finset α) (g : ℕ → ℕ → ℝ) :
    ∑ O ∈ B.powerset, g #(O ∩ A) #(O \ A) =
      ∑ hA ∈ range (#(B ∩ A) + 1), ∑ hB ∈ range (#(B \ A) + 1),
        ((#(B ∩ A)).choose hA : ℝ) * ((#(B \ A)).choose hB : ℝ) * g hA hB := by
  have h1 : ∑ O ∈ B.powerset, g #(O ∩ A) #(O \ A) =
      ∑ p ∈ (B ∩ A).powerset ×ˢ (B \ A).powerset, g #p.1 #p.2 := by
    refine Finset.sum_nbij' (fun O => (O ∩ A, O \ A)) (fun p => p.1 ∪ p.2) ?_ ?_ ?_ ?_ ?_
    · intro O hO
      have hOB : O ⊆ B := Finset.mem_powerset.1 hO
      refine Finset.mem_product.2 ⟨Finset.mem_powerset.2 fun x hx => ?_, Finset.mem_powerset.2 fun x hx => ?_⟩
      · rw [Finset.mem_inter] at hx ⊢
        exact ⟨hOB hx.1, hx.2⟩
      · rw [Finset.mem_sdiff] at hx ⊢
        exact ⟨hOB hx.1, hx.2⟩
    · intro p hp
      obtain ⟨h1, h2⟩ := Finset.mem_product.1 hp
      exact Finset.mem_powerset.2 (Finset.union_subset
        ((Finset.mem_powerset.1 h1).trans Finset.inter_subset_left)
        ((Finset.mem_powerset.1 h2).trans Finset.sdiff_subset))
    · intro O _
      exact inter_union_sdiff_eq O A
    · intro p hp
      obtain ⟨h1, h2⟩ := Finset.mem_product.1 hp
      have hX : ∀ x ∈ p.1, x ∈ A := fun x hx => (Finset.mem_inter.1 (Finset.mem_powerset.1 h1 hx)).2
      have hY : ∀ y ∈ p.2, y ∉ A := fun y hy => (Finset.mem_sdiff.1 (Finset.mem_powerset.1 h2 hy)).2
      obtain ⟨e1, e2⟩ := union_inter_sdiff hX hY
      exact Prod.ext e1 e2
    · intro O _
      rfl
  rw [h1, Finset.sum_product]
  have h2 : ∀ X ∈ (B ∩ A).powerset, ∑ Y ∈ (B \ A).powerset, g #(X, Y).1 #(X, Y).2 =
      ∑ hB ∈ range (#(B \ A) + 1), ((#(B \ A)).choose hB : ℝ) * g #X hB := by
    intro X _
    have e := Finset.sum_powerset_apply_card (fun m => g #X m) (x := B \ A)
    simp only [nsmul_eq_mul] at e
    exact e
  rw [Finset.sum_congr rfl h2]
  have e := Finset.sum_powerset_apply_card
    (fun m => ∑ hB ∈ range (#(B \ A) + 1), ((#(B \ A)).choose hB : ℝ) * g m hB) (x := B ∩ A)
  simp only [nsmul_eq_mul] at e
  rw [e]
  refine Finset.sum_congr rfl fun hA _ => ?_
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl fun hB _ => ?_
  ring

/-- **The product law of a batch at two-valued parameters**, for an outcome `O ⊆ B`. -/
theorem prod_ite_twoValue (A B O : Finset α) (hO : O ⊆ B) (p : α → ℝ) (a b : ℝ)
    (hp : ∀ i ∈ B, p i = if i ∈ A then a else b) :
    ∏ i ∈ B, (if i ∈ O then p i else 1 - p i) =
      (a ^ #(O ∩ A) * (1 - a) ^ (#(B ∩ A) - #(O ∩ A))) *
        (b ^ #(O \ A) * (1 - b) ^ (#(B \ A) - #(O \ A))) := by
  rw [← Finset.prod_inter_mul_prod_sdiff B A]
  congr 1
  · have e : ∀ i ∈ B ∩ A, (if i ∈ O then p i else 1 - p i) = if i ∈ O then a else 1 - a := by
      intro i hi
      obtain ⟨hiB, hiA⟩ := Finset.mem_inter.1 hi
      rw [hp i hiB, if_pos hiA]
    rw [Finset.prod_congr rfl e, Finset.prod_ite, Finset.prod_const, Finset.prod_const]
    have hf1 : (B ∩ A).filter (fun i => i ∈ O) = O ∩ A := by
      ext x
      simp only [Finset.mem_filter, Finset.mem_inter]
      constructor
      · rintro ⟨⟨_, ha⟩, ho⟩; exact ⟨ho, ha⟩
      · rintro ⟨ho, ha⟩; exact ⟨⟨hO ho, ha⟩, ho⟩
    have hf2 := Finset.card_filter_add_card_filter_not (s := B ∩ A) (fun i => i ∈ O)
    rw [hf1] at hf2 ⊢
    congr 2
    omega
  · have e : ∀ i ∈ B \ A, (if i ∈ O then p i else 1 - p i) = if i ∈ O then b else 1 - b := by
      intro i hi
      obtain ⟨hiB, hiA⟩ := Finset.mem_sdiff.1 hi
      rw [hp i hiB, if_neg hiA]
    rw [Finset.prod_congr rfl e, Finset.prod_ite, Finset.prod_const, Finset.prod_const]
    have hf1 : (B \ A).filter (fun i => i ∈ O) = O \ A := by
      ext x
      simp only [Finset.mem_filter, Finset.mem_sdiff]
      constructor
      · rintro ⟨⟨_, ha⟩, ho⟩; exact ⟨ho, ha⟩
      · rintro ⟨ho, ha⟩; exact ⟨⟨hO ho, ha⟩, ho⟩
    have hf2 := Finset.card_filter_add_card_filter_not (s := B \ A) (fun i => i ∈ O)
    rw [hf1] at hf2 ⊢
    congr 2
    omega

/-- **Labelled product law aggregated by group counts = product of two binomial laws.** -/
theorem sum_prod_twoValue (A B : Finset α) (p : α → ℝ) (a b : ℝ)
    (hp : ∀ i ∈ B, p i = if i ∈ A then a else b) (g : ℕ → ℕ → ℝ) :
    ∑ O ∈ B.powerset, (∏ i ∈ B, (if i ∈ O then p i else 1 - p i)) * g #(O ∩ A) #(O \ A) =
      ∑ hA ∈ range (#(B ∩ A) + 1), ∑ hB ∈ range (#(B \ A) + 1),
        A36RW.AppJ.bin #(B ∩ A) a hA * A36RW.AppJ.bin #(B \ A) b hB * g hA hB := by
  let G : ℕ → ℕ → ℝ := fun u v =>
    (a ^ u * (1 - a) ^ (#(B ∩ A) - u)) * (b ^ v * (1 - b) ^ (#(B \ A) - v)) * g u v
  calc ∑ O ∈ B.powerset, (∏ i ∈ B, (if i ∈ O then p i else 1 - p i)) * g #(O ∩ A) #(O \ A)
      = ∑ O ∈ B.powerset, G #(O ∩ A) #(O \ A) := by
        refine Finset.sum_congr rfl fun O hO => ?_
        rw [prod_ite_twoValue A B O (Finset.mem_powerset.1 hO) p a b hp]
    _ = ∑ hA ∈ range (#(B ∩ A) + 1), ∑ hB ∈ range (#(B \ A) + 1),
          ((#(B ∩ A)).choose hA : ℝ) * ((#(B \ A)).choose hB : ℝ) * G hA hB := sum_powerset_split A B G
    _ = _ := by
        refine Finset.sum_congr rfl fun hA _ => Finset.sum_congr rfl fun hB _ => ?_
        simp only [G, A36RW.AppJ.bin]
        ring

end Count

/-- **The diagonal of a double binomial sum.** -/
theorem double_sum_diag (mA mB j : ℕ) (f : ℕ → ℝ) :
    ∑ u ∈ range (mA + 1), ∑ v ∈ range (mB + 1),
        (mA.choose u : ℝ) * (mB.choose v : ℝ) * (if u + v = j then f u else 0) =
      ∑ u ∈ range (j + 1), (mA.choose u : ℝ) * (mB.choose (j - u) : ℝ) * f u := by
  let F : ℕ → ℝ := fun u => if u ≤ j then (mA.choose u : ℝ) * (mB.choose (j - u) : ℝ) * f u else 0
  have hin : ∀ u, ∑ v ∈ range (mB + 1), (mA.choose u : ℝ) * (mB.choose v : ℝ) *
      (if u + v = j then f u else 0) = F u := by
    intro u
    by_cases hu : u ≤ j
    · have e : ∀ v ∈ range (mB + 1), (mA.choose u : ℝ) * (mB.choose v : ℝ) * (if u + v = j then f u else 0)
          = if j - u = v then (mA.choose u : ℝ) * (mB.choose (j - u) : ℝ) * f u else 0 := by
        intro v _
        by_cases hv : j - u = v
        · rw [if_pos hv, if_pos (by omega), ← hv]
        · rw [if_neg hv, if_neg (by omega), mul_zero]
      rw [Finset.sum_congr rfl e, Finset.sum_ite_eq]
      simp only [F, if_pos hu]
      split_ifs with hmem
      · rfl
      · rw [Finset.mem_range, not_lt] at hmem
        rw [Nat.choose_eq_zero_of_lt (show mB < j - u by omega), Nat.cast_zero, mul_zero, zero_mul]
    · simp only [F, if_neg hu]
      refine Finset.sum_eq_zero fun v _ => ?_
      rw [if_neg (by omega), mul_zero]
  rw [Finset.sum_congr rfl (fun u _ => hin u)]
  have h1 : ∑ u ∈ range (mA + 1), F u = ∑ u ∈ range (mA + j + 1), F u := by
    apply Finset.sum_subset
    · intro u hu
      simp only [Finset.mem_range] at hu ⊢
      omega
    · intro u _ hu
      simp only [Finset.mem_range, not_lt] at hu
      simp only [F]
      split_ifs
      · rw [Nat.choose_eq_zero_of_lt (show mA < u by omega), Nat.cast_zero, zero_mul, zero_mul]
      · rfl
  have h2 : ∑ u ∈ range (j + 1), F u = ∑ u ∈ range (mA + j + 1), F u := by
    apply Finset.sum_subset
    · intro u hu
      simp only [Finset.mem_range] at hu ⊢
      omega
    · intro u _ hu
      simp only [Finset.mem_range, not_lt] at hu
      simp only [F]
      rw [if_neg (by omega)]
  rw [h1, ← h2]
  refine Finset.sum_congr rfl fun u hu => ?_
  simp only [F, if_pos (Nat.lt_succ_iff.1 (Finset.mem_range.1 hu))]

end A36RW.AppJ


==> anc/formal_companion/lean/src/A36RW/AppJ/W14/Exact.lean <==
/-
A36RW.AppJ.Exact: committing one coordinate per round at the exact
marginals samples the target exactly; consequences for App J's Corollaries (a) and (b).

Paper: `appendix_tgenv.tex`, Corollary (a)'s class facts (l.580-583): "`F*_n = 0`, because committing one
coordinate per round at the exact marginals samples `p_λ` exactly"; Corollary (b)'s `L_F^λ(n, ε)` (l.602-618),
whose feasible set this makes nonempty for `ε ≥ 0`.

* `schedLawE_singletons_eq` (any target `t`, any oracle `o` with `Exact t o`): along a one-coordinate-per-round
  schedule of the remaining coordinates of a well-formed history `h` of positive prefix mass, the law of a word
  `x` agreeing with `h` is `t(x) / t(prefix h)` (the chain rule); `schedLawE_fullSingletons`: from the root the
  law IS the target.
* `KLx_self` (`KL(t ‖ t) = 0`), `KLx_mixLawE_singletonMix` (the one-component singleton mixture has `F = 0`).
* (b) `LFgen_feasible_nonempty` and **`corB_LFgen_of_nonneg`**: `L_F^λ(n, ε) ≥ 1 + r (e^{-ε} - G^λ_r(root))` for
  every `ε ≥ 0` and integer `r ≥ 0`, with no feasibility hypothesis.
* (a) `schedTree_outBy_weighted` (the schedule rule's law on `S_k` is the schedule law, weighted oracle),
  `singletonPolicy` (the singleton schedule as a seedless `PolicyE`), `singletonPolicy_capEvery`/`_capAS`
  (in `RAND_n`), `KLx_singletonPolicy` (KL `= 0`), **`Fstar_n_eq_zero`**: `0 ∈ capKLSetAS … n` and every member of
  `capKLSetAS … r` is `≥ 0` (so `F*_n = 0`, attained).
-/
import A36RW.AppJ.W14.Cor
import A36RW.Balanced.MixtureBridge

set_option autoImplicit false

namespace A36RW.AppJ

open Finset AGF A36RW MeasureTheory

variable {n : ℕ}

/-! ## §1 Agreement and prefix masses along one committed coordinate -/

theorem powerset_singleton_eq (i : Fin n) : ({i} : Finset (Fin n)).powerset = {∅, {i}} := by
  ext S
  simp [Finset.subset_singleton_iff]

/-- Committing the free coordinate `i` with word `S ⊆ {i}`: a word agrees with the child iff it agrees with `h`
and has `x_i = [i ∈ S]`. -/
theorem agrees_cons_singleton {h : History n} (hsub : onesSet h ⊆ committed h) {i : Fin n}
    (hi : i ∈ remaining h) (S : Finset (Fin n)) (hS : S ⊆ {i}) (y : Fin n → Bool) :
    Agrees (⟨{i}, S⟩ :: h) y ↔ Agrees h y ∧ y i = decide (i ∈ S) := by
  have hic : i ∉ committed h := by simpa [remaining] using hi
  have hio : i ∉ onesSet h := fun h' => hic (hsub h')
  constructor
  · intro hy
    refine ⟨fun j hj => ?_, ?_⟩
    · have hji : j ≠ i := fun e => hic (e ▸ hj)
      have hjS : j ∉ S := fun hjS => hji (Finset.mem_singleton.1 (hS hjS))
      have e := hy j (by simp [committed, hj])
      rw [e]
      simp [onesSet, hjS]
    · have e := hy i (by simp [committed])
      rw [e]
      simp [onesSet, hio]
  · rintro ⟨hy, hyi⟩ j hj
    have hj' : j = i ∨ j ∈ committed h := by simpa [committed] using hj
    rcases hj' with rfl | hj'
    · rw [hyi]
      simp [onesSet, hio]
    · have hji : j ≠ i := fun e => hic (e ▸ hj')
      have hjS : j ∉ S := fun hjS => hji (Finset.mem_singleton.1 (hS hjS))
      rw [hy j hj']
      simp [onesSet, hjS]

/-- A child's agreement implies the parent's (any admissible batch). -/
theorem agrees_of_cons {h : History n} {B S : Finset (Fin n)} (hB : B ⊆ remaining h) (hS : S ⊆ B)
    {x : Fin n → Bool} (hx : Agrees (⟨B, S⟩ :: h) x) : Agrees h x := by
  intro j hj
  have hjB : j ∉ B := fun hjB => by
    have := hB hjB
    simp [remaining] at this
    exact this hj
  have hjS : j ∉ S := fun h' => hjB (hS h')
  have e := hx j (by simp [committed, hj])
  rw [e]
  simp [onesSet, hjS]

theorem prefMass_nonneg (t : Target n) (h : History n) : 0 ≤ prefMass t h :=
  Finset.sum_nonneg fun x _ => t.nonneg x

theorem p_le_prefMass (t : Target n) {h : History n} {x : Fin n → Bool} (hx : Agrees h x) :
    t.p x ≤ prefMass t h :=
  Finset.single_le_sum (f := t.p) (fun y _ => t.nonneg y) (Finset.mem_filter.2 ⟨Finset.mem_univ _, hx⟩)

theorem prefMass_split (t : Target n) {h : History n} (hsub : onesSet h ⊆ committed h) {i : Fin n}
    (hi : i ∈ remaining h) :
    prefMass t h = prefMass t (⟨{i}, {i}⟩ :: h) + prefMass t (⟨{i}, ∅⟩ :: h) := by
  unfold prefMass
  rw [← Finset.sum_filter_add_sum_filter_not (univ.filter (Agrees h)) (fun y => y i = true)]
  congr 1
  · refine Finset.sum_congr ?_ fun _ _ => rfl
    ext y
    simp only [Finset.mem_filter, Finset.mem_univ, true_and]
    rw [agrees_cons_singleton hsub hi {i} (Finset.Subset.refl _) y]
    simp
  · refine Finset.sum_congr ?_ fun _ _ => rfl
    ext y
    simp only [Finset.mem_filter, Finset.mem_univ, true_and]
    rw [agrees_cons_singleton hsub hi ∅ (Finset.empty_subset _) y]
    simp

theorem condMarg_eq_prefMass (t : Target n) {h : History n} (hsub : onesSet h ⊆ committed h) {i : Fin n}
    (hi : i ∈ remaining h) : condMarg t h i = prefMass t (⟨{i}, {i}⟩ :: h) / prefMass t h := by
  unfold condMarg
  congr 1
  unfold prefMass
  refine Finset.sum_congr ?_ fun _ _ => rfl
  ext y
  simp only [Finset.mem_filter, Finset.mem_univ, true_and]
  rw [agrees_cons_singleton hsub hi {i} (Finset.Subset.refl _) y]
  simp

/-! ## §2 The chain rule for one-coordinate-per-round schedules -/

/-- A schedule's output always extends its starting prefix (every oracle). -/
theorem schedLawE_not_agrees (o : Oracle n) :
    ∀ (U : List (Finset (Fin n))) (h : History n), IsSchedule U (remaining h) →
      ∀ x, ¬ Agrees h x → schedLawE o U h x = 0
  | [], h, _, x, hx => by
      simp only [schedLawE]
      rw [if_neg]
      intro hc
      exact hx (hc ▸ outBits_agrees h)
  | B :: U, h, hs, x, hx => by
      obtain ⟨-, hsub, hs'⟩ := hs
      simp only [schedLawE]
      refine Finset.sum_eq_zero fun S hS => ?_
      have hSB := Finset.mem_powerset.1 hS
      have hx' : ¬ Agrees (⟨B, S⟩ :: h) x := fun hc => hx (agrees_of_cons hsub hSB hc)
      rw [schedLawE_not_agrees o U _ (by rw [remaining_cons]; exact hs') x hx', mul_zero]

theorem remaining_cons_singleton {h : History n} {i : Fin n} {L : List (Fin n)} (hiL : i ∉ L)
    (hL : (i :: L).toFinset = remaining h) (S : Finset (Fin n)) :
    L.toFinset = remaining ((⟨{i}, S⟩ : Batch n) :: h) := by
  rw [remaining_cons, ← hL]
  ext x
  simp only [List.toFinset_cons, Finset.mem_sdiff, Finset.mem_insert, List.mem_toFinset, Finset.mem_singleton]
  constructor
  · intro hx
    exact ⟨Or.inr hx, fun e => hiL (e ▸ hx)⟩
  · rintro ⟨hx | hx, hne⟩
    · exact absurd hx hne
    · exact hx

/-- **The chain rule**: if `o` is the exact oracle of `t`, a one-coordinate-per-round schedule of the remaining
coordinates of a well-formed history `h` of positive prefix mass outputs every word `x` agreeing with `h` with
probability `t(x) / t(prefix h)`. -/
theorem schedLawE_singletons_eq (t : Target n) (o : Oracle n) (hex : Exact t o) :
    ∀ (L : List (Fin n)) (h : History n), WFE h → L.Nodup → L.toFinset = remaining h →
      ∀ x, Agrees h x → 0 < prefMass t h → schedLawE o (agfv_singletons L) h x = t.p x / prefMass t h
  | [], h, _, _, hL, x, hx, hpos => by
      have hrem : remaining h = ∅ := by rw [← hL]; rfl
      have hcomm : ∀ j, j ∈ committed h := by
        intro j
        by_contra hj
        have : j ∈ remaining h := by simp [remaining, hj]
        rw [hrem] at this
        exact absurd this (Finset.notMem_empty j)
      have heq : ∀ y, Agrees h y → y = outBits h := fun y hy => funext fun j => hy j (hcomm j)
      have hxo : outBits h = x := (heq x hx).symm
      have hpm : prefMass t h = t.p x := by
        unfold prefMass
        have hf : univ.filter (Agrees h) = {x} := by
          ext y
          simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_singleton]
          exact ⟨fun hy => (heq y hy).trans hxo, fun hy => hy ▸ hx⟩
        rw [hf, Finset.sum_singleton]
      have hpx : 0 < t.p x := hpm ▸ hpos
      simp only [agfv_singletons, List.map_nil, schedLawE, if_pos hxo]
      rw [hpm, div_self hpx.ne']
  | i :: L, h, hwf, hnd, hL, x, hx, hpos => by
      have hi : i ∈ remaining h := by rw [← hL]; simp
      have hiL : i ∉ L := (List.nodup_cons.1 hnd).1
      have hndL : L.Nodup := (List.nodup_cons.1 hnd).2
      have hsub := A36W.onesSet_subset_committed_of_WFE hwf
      have hleg : o.legal h := (hex.1 h hwf).2 hpos
      have hmarg : o.marg h i = condMarg t h i := hex.2 h hwf hleg i hi
      have hsplit := prefMass_split t hsub hi
      have hcm := condMarg_eq_prefMass t hsub hi
      have hiR : ({i} : Finset (Fin n)) ⊆ remaining h := Finset.singleton_subset_iff.2 hi
      have hwf1 : WFE ((⟨{i}, {i}⟩ : Batch n) :: h) := ⟨hiR, Finset.Subset.refl _, hwf⟩
      have hwf0 : WFE ((⟨{i}, ∅⟩ : Batch n) :: h) := ⟨hiR, Finset.empty_subset _, hwf⟩
      have hr1 := remaining_cons_singleton hiL hL {i}
      have hr0 := remaining_cons_singleton hiL hL ∅
      have hs1 : IsSchedule (agfv_singletons L) (remaining ((⟨{i}, {i}⟩ : Batch n) :: h)) :=
        agfv_isSchedule_singletons L _ hndL hr1
      have hs0 : IsSchedule (agfv_singletons L) (remaining ((⟨{i}, ∅⟩ : Batch n) :: h)) :=
        agfv_isSchedule_singletons L _ hndL hr0
      have hb0 : batchLaw o h {i} ∅ = 1 - o.marg h i := by simp [batchLaw]
      have hb1 : batchLaw o h {i} {i} = o.marg h i := by simp [batchLaw]
      have hP := prefMass_nonneg t ((⟨{i}, {i}⟩ : Batch n) :: h)
      have hQ := prefMass_nonneg t ((⟨{i}, ∅⟩ : Batch n) :: h)
      have hstep : schedLawE o (agfv_singletons (i :: L)) h x =
          (1 - o.marg h i) * schedLawE o (agfv_singletons L) ((⟨{i}, ∅⟩ : Batch n) :: h) x +
            o.marg h i * schedLawE o (agfv_singletons L) ((⟨{i}, {i}⟩ : Batch n) :: h) x := by
        simp only [agfv_singletons, List.map_cons]
        rw [schedLawE.eq_2, powerset_singleton_eq,
          Finset.sum_pair (Finset.singleton_ne_empty i).symm, if_pos hleg, if_pos hleg, hb0, hb1]
      rw [hstep, hmarg, hcm]
      cases hxi : x i
      · have hx0 : Agrees ((⟨{i}, ∅⟩ : Batch n) :: h) x :=
          (agrees_cons_singleton hsub hi ∅ (Finset.empty_subset _) x).2 ⟨hx, by simp [hxi]⟩
        have hx1 : ¬ Agrees ((⟨{i}, {i}⟩ : Batch n) :: h) x := fun hc => by
          have := ((agrees_cons_singleton hsub hi {i} (Finset.Subset.refl _) x).1 hc).2
          simp [hxi] at this
        rw [schedLawE_not_agrees o _ _ hs1 x hx1, mul_zero, add_zero]
        have h1m : 1 - prefMass t ((⟨{i}, {i}⟩ : Batch n) :: h) / prefMass t h =
            prefMass t ((⟨{i}, ∅⟩ : Batch n) :: h) / prefMass t h := by
          field_simp
          linarith
        rw [h1m]
        by_cases hp0 : 0 < prefMass t ((⟨{i}, ∅⟩ : Batch n) :: h)
        · rw [schedLawE_singletons_eq t o hex L _ hwf0 hndL hr0 x hx0 hp0]
          field_simp
        · have hz : prefMass t ((⟨{i}, ∅⟩ : Batch n) :: h) = 0 := le_antisymm (not_lt.1 hp0) hQ
          have htx : t.p x = 0 := le_antisymm (hz ▸ p_le_prefMass t hx0) (t.nonneg x)
          rw [hz, htx]
          simp
      · have hx1 : Agrees ((⟨{i}, {i}⟩ : Batch n) :: h) x :=
          (agrees_cons_singleton hsub hi {i} (Finset.Subset.refl _) x).2 ⟨hx, by simp [hxi]⟩
        have hx0 : ¬ Agrees ((⟨{i}, ∅⟩ : Batch n) :: h) x := fun hc => by
          have := ((agrees_cons_singleton hsub hi ∅ (Finset.empty_subset _) x).1 hc).2
          simp [hxi] at this
        rw [schedLawE_not_agrees o _ _ hs0 x hx0, mul_zero, zero_add]
        by_cases hp1 : 0 < prefMass t ((⟨{i}, {i}⟩ : Batch n) :: h)
        · rw [schedLawE_singletons_eq t o hex L _ hwf1 hndL hr1 x hx1 hp1]
          field_simp
        · have hz : prefMass t ((⟨{i}, {i}⟩ : Batch n) :: h) = 0 := le_antisymm (not_lt.1 hp1) hP
          have htx : t.p x = 0 := le_antisymm (hz ▸ p_le_prefMass t hx1) (t.nonneg x)
          rw [hz, htx]
          simp

/-- **From the root, the all-singleton schedule's law is the target** (exact oracle). -/
theorem schedLawE_fullSingletons (t : Target n) (o : Oracle n) (hex : Exact t o) (x : Fin n → Bool) :
    schedLawE o (agfv_fullSingletons n) [] x = t.p x := by
  have h := schedLawE_singletons_eq t o hex (univ : Finset (Fin n)).toList [] trivial
    (Finset.nodup_toList _) (by rw [Finset.toList_toFinset, A36W.remaining_nil_tw]) x
    (fun j hj => by simp [committed] at hj) (by rw [prefMass_nil]; exact one_pos)
  rw [prefMass_nil, div_one] at h
  exact h

/-- `KL(t ‖ t) = 0`. -/
theorem KLx_self (t : Target n) : KLx t t.p = ((0 : ℝ) : WithTop ℝ) := by
  unfold KLx
  rw [if_pos (fun x hx => hx)]
  congr 1
  refine Finset.sum_eq_zero fun x hx => ?_
  have hpx : 0 < t.p x := (Finset.mem_filter.1 hx).2
  rw [div_self hpx.ne', Real.log_one, mul_zero]

theorem mixLawE_singletonMix (t : Target n) (o : Oracle n) (hex : Exact t o) :
    mixLawE o (agfv_singletonMix n) = t.p := by
  funext x
  simp only [mixLawE, agfv_singletonMix, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, one_mul,
    add_zero]
  exact schedLawE_fullSingletons t o hex x

theorem KLx_mixLawE_singletonMix (t : Target n) (o : Oracle n) (hex : Exact t o) :
    KLx t (mixLawE o (agfv_singletonMix n)) = ((0 : ℝ) : WithTop ℝ) := by
  rw [mixLawE_singletonMix t o hex, KLx_self]

/-! ## §3 Corollary (b) without a feasibility hypothesis (`ε ≥ 0`) -/

/-- For `ε ≥ 0` the `L_F` feasible set is nonempty (any target with an exact oracle). -/
theorem LFgen_feasible_nonempty (t : Target n) (o : Oracle n) (hex : Exact t o) {ε : ℝ} (hε : 0 ≤ ε) :
    {c : ℝ | ∃ μ : SchedMix n, KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧ c = mixCost μ}.Nonempty :=
  ⟨mixCost (agfv_singletonMix n), agfv_singletonMix n,
    by rw [KLx_mixLawE_singletonMix t o hex]; exact_mod_cast hε, rfl⟩

/-- **Corollary (b)**: for every `ε ≥ 0` and every integer `r ≥ 0` (`n ≥ 1`),
`L_F^λ(n, ε) ≥ 1 + r (e^{-ε} - G^λ_r(root))`. -/
theorem corB_LFgen_of_nonneg (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (hn : 0 < n) {ε : ℝ} (hε : 0 ≤ ε) (r : ℕ) :
    1 + (r : ℝ) * (Real.exp (-ε) - AppJ.G lam r #A #Aᶜ k) ≤
      LFgen (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) ε :=
  corB_LFgen A hlam hk hn
    (LFgen_feasible_nonempty _ _ (A36W.weighted_exact n k (twoW A lam) (twoW_pos A hlam) hk) hε) r

/-! ## §4 Corollary (a): `F*_n = 0` -/

/-- The schedule rule's law on `S_k` is the schedule law (weighted oracle; mirrors the shared library's balanced
`schedTree_outBy_w4`). -/
theorem schedTree_outBy_weighted (k : ℕ) (w : Fin n → ℝ) (U : List (Finset (Fin n))) {x : Fin n → Bool}
    (hx : x ∈ Vset n k) :
    ∀ (V : List (Finset (Fin n))) (h : History n), U.drop (depth h) = V → IsSchedule V (remaining h) →
      ∀ f : ℕ, (Bridge.schedTree U).outBy (A36W.weightedOracle n k w) f h x
        = if V.length ≤ f then schedLawE (A36W.weightedOracle n k w) V h x else 0 := by
  intro V
  induction V with
  | nil =>
      intro h _ hs f
      have hemp : remaining h = ∅ := hs
      have h0 : size h = 0 := by rw [size, hemp, Finset.card_empty]
      rw [if_pos (by simp)]
      cases f with
      | zero => simp [TreeE.outBy, schedLawE, h0]
      | succ f => simp [TreeE.outBy, schedLawE, h0]
  | cons B V ih =>
      intro h hd hs f
      obtain ⟨hne, hsub, hs'⟩ := hs
      have hact : (Bridge.schedTree U).act h = B := Bridge.schedTree_act_of_drop_w4 hd hsub
      have h0 : size h ≠ 0 := Bridge.size_ne_zero_of_block_w4 hne hsub
      cases f with
      | zero =>
          rw [if_neg (by simp)]
          simp [TreeE.outBy, h0]
      | succ f =>
          have hstep : ∀ S ∈ B.powerset,
              (Bridge.schedTree U).outBy (A36W.weightedOracle n k w) f (⟨B, S⟩ :: h) x
                = if V.length ≤ f then schedLawE (A36W.weightedOracle n k w) V (⟨B, S⟩ :: h) x else 0 := by
            intro S _
            apply ih
            · exact Bridge.drop_succ_of_drop_eq_w4 hd
            · rw [remaining_cons]; exact hs'
          have hlen : ((B :: V).length ≤ f + 1) ↔ (V.length ≤ f) := by simp
          have hunf : (Bridge.schedTree U).outBy (A36W.weightedOracle n k w) (f + 1) h x
              = ∑ S ∈ ((Bridge.schedTree U).act h).powerset,
                  (Bridge.schedTree U).stepW (A36W.weightedOracle n k w) h S *
                    (Bridge.schedTree U).outBy (A36W.weightedOracle n k w) f
                      (⟨(Bridge.schedTree U).act h, S⟩ :: h) x := by
            simp only [TreeE.outBy, if_neg h0]
          rw [hunf, hact]
          rw [Finset.sum_congr rfl (fun S hS => by rw [hstep S hS])]
          by_cases hVf : V.length ≤ f
          · rw [if_pos (hlen.2 hVf)]
            simp only [if_pos hVf]
            rw [schedLawE.eq_2]
            refine Finset.sum_congr rfl (fun S hS => ?_)
            by_cases hL : Legal k h
            · have hL' : (A36W.weightedOracle n k w).legal h := hL
              have hw : (Bridge.schedTree U).stepW (A36W.weightedOracle n k w) h S =
                  batchLaw (A36W.weightedOracle n k w) h B S := by
                unfold TreeE.stepW
                rw [if_pos hL', hact]
              rw [hw, if_pos hL']
            · have hz : schedLawE (A36W.weightedOracle n k w) V (⟨B, S⟩ :: h) x = 0 :=
                schedLawE_illegal_zero k _ V (⟨B, S⟩ :: h) (by rw [remaining_cons]; exact hs')
                  (illegal_cons k hsub (Finset.mem_powerset.1 hS) hL) x hx
              rw [hz, mul_zero, mul_zero]
          · rw [if_neg (fun h' => hVf (hlen.1 h'))]
            simp only [if_neg hVf, mul_zero, Finset.sum_const_zero]

/-- The one-coordinate-per-round schedule as a seedless policy. -/
noncomputable def singletonPolicy (n : ℕ) : PolicyE n Unit := Bridge.ofTree (Bridge.schedTree (agfv_fullSingletons n))

theorem singletonPolicy_outBy (o : Oracle n) (f : ℕ) (x : Fin n → Bool) :
    (singletonPolicy n).outBy o f x = (Bridge.schedTree (agfv_fullSingletons n)).outBy o f [] x := by
  unfold singletonPolicy PolicyE.outBy
  simp [Bridge.ofTree, PolicyE.tree]

/-- The singleton policy is in `RAND_n` (structural cap, hence almost-sure cap). -/
theorem singletonPolicy_capEvery (o : Oracle n) : (singletonPolicy n).CapEvery o n := by
  intro ω
  have h := Bridge.schedTree_capFrom_w4 o (agfv_fullSingletons n) (agfv_fullSingletons n) [] rfl
    (by rw [A36W.remaining_nil_tw]; exact agfv_fullSingletons_isSchedule n)
  rw [agfv_fullSingletons_length] at h
  exact h

theorem singletonPolicy_capAS (o : Oracle n) : (singletonPolicy n).CapAS o n :=
  Converse.capAS_of_capEvery o _ (singletonPolicy_capEvery o)

/-- The singleton policy samples `p_λ` exactly: `KL(p_λ ‖ Q) = 0` for its law at horizon `n`. -/
theorem KLx_singletonPolicy {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) :
    KLx (A36W.weightedTarget n k w hw hk) ((singletonPolicy n).outBy (A36W.weightedOracle n k w) n) =
      ((0 : ℝ) : WithTop ℝ) := by
  have hex := A36W.weighted_exact n k w hw hk
  rw [← KLx_self (A36W.weightedTarget n k w hw hk)]
  refine Bridge.KLx_congr_supp_w4 _ fun x hx => ?_
  have hxV : x ∈ Vset n k := by
    rw [← A36W.supp_weightedTarget hw hk]
    exact Finset.mem_filter.2 ⟨Finset.mem_univ _, hx⟩
  rw [singletonPolicy_outBy, schedTree_outBy_weighted k w (agfv_fullSingletons n) hxV (agfv_fullSingletons n) [] rfl
    (by rw [A36W.remaining_nil_tw]; exact agfv_fullSingletons_isSchedule n) n,
    if_pos (by rw [agfv_fullSingletons_length]), schedLawE_fullSingletons _ _ hex x]

/-- Every member of the hard-cap KL set is `≥ 0` (the oracle's laws are sub-probabilities). -/
theorem capKLSetAS_nonneg {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (r : ℕ) :
    ∀ D ∈ capKLSetAS (A36W.weightedTarget n k w hw hk) (A36W.weightedOracle n k w) r,
      ((0 : ℝ) : WithTop ℝ) ≤ D := by
  rintro D ⟨Seed, _, σ, -, rfl⟩
  have hmu := A36W.margUnit_weightedOracle (k := k) (fun i => (hw i).le)
  have h1 := neg_log_mass_le_KLx (A36W.weightedTarget n k w hw hk)
    (σ.outBy (A36W.weightedOracle n k w) r)
  refine le_trans ?_ h1
  have hle : ∑ x ∈ supp (A36W.weightedTarget n k w hw hk), σ.outBy (A36W.weightedOracle n k w) r x ≤ 1 :=
    le_trans (Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _)
      (fun x _ _ => Converse.policy_outBy_nonneg _ hmu σ r x))
      (Converse.policy_doneBy_le_one _ hmu σ r)
  have hnn : 0 ≤ ∑ x ∈ supp (A36W.weightedTarget n k w hw hk), σ.outBy (A36W.weightedOracle n k w) r x :=
    Finset.sum_nonneg fun x _ => Converse.policy_outBy_nonneg _ hmu σ r x
  have : 0 ≤ -Real.log (∑ x ∈ supp (A36W.weightedTarget n k w hw hk), σ.outBy (A36W.weightedOracle n k w) r x) :=
    neg_nonneg.2 (Real.log_nonpos hnn hle)
  exact_mod_cast this

/-- **`F*_n = 0`** (Corollary (a)'s class facts): the KL value `0` is attained in `RAND_n` (the singleton policy),
and no member of the hard-cap KL set is negative. -/
theorem Fstar_n_eq_zero (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) :
    ((0 : ℝ) : WithTop ℝ) ∈ capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) n ∧
      ∀ D ∈ capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) n, ((0 : ℝ) : WithTop ℝ) ≤ D :=
  ⟨⟨Unit, inferInstance, singletonPolicy n, singletonPolicy_capAS _,
      (KLx_singletonPolicy (twoW_pos A hlam) hk).symm⟩,
    capKLSetAS_nonneg (twoW_pos A hlam) hk n⟩

end A36RW.AppJ


==> anc/formal_companion/lean/src/A36RW/AppJ/W14/Link.lean <==
/-
A36RW.AppJ.Link: Lemma TG0 and the link from the App J count model
(`A36RW.AppJ.Defs`) to the accepted weighted-slice model A36W (target `weightedTarget`, exact oracle
`weightedOracle`, Bellman value `A36W.G`), and Lemma TG9.

Paper: `appendix_tgenv.tex`, Setting (Target l.160-163; Prefixes and states l.165-168; Interface l.174-183),
Lemma TG0 (l.268-288), Link (l.229-232), Lemma TG9 (l.477-499), Corollary (b)'s use of TG9 for full labelled
schedules (l.610-614).

App J's target is the weighted slice with the two-value weight array `twoW A λ` (`λ` on group `A`, `1` on group
`B = Aᶜ`): `p_λ(x) ∝ λ^{|x_A|} 1{|x| = k}` (`weightedTarget_twoW_p`).  The count state of a history `h` is
`(#(remaining h ∩ A), #(remaining h \ A), quota k h)`.

* §2 `Zw_eq`: A36W's partition function at a two-value array is App J's `Z` of the counts.
* §3 TG0(ii): `sliceMarg_twoW_A/_B` (the weighted-slice marginal of a free coordinate is `aA`/`aB` of the counts),
  `weightedOracle_marg_twoW` (the oracle's parameter at every legal history), `condMarg_twoW` (the target's exact
  conditional marginal at every well-formed history of positive prefix mass), `legal_iff_count`,
  `legal_iff_prefMass_pos` (legal ⟺ positive prefix mass); TG0(i) `wslice_twoW_union` (the conditional law of
  the free coordinates is `∝ λ^{|y_A|} 1{|y| = j}`); TG0(iii) `condMarg_twoW_child` (after batch values leaving a
  legal child, the marginals are TG0(ii)'s at the child count state).
* §4 TG0(iv) / the count kernel: `batchVal_twoW` (A36W's batch value at a batch of composition `(bA, bB)` is App
  J's `E_prod`), `exists_batch_of_comp` (every composition is realised by a labelled batch), and
  `G_twoW`: **`A36W.G (twoW A λ) r S j = AppJ.G λ r #(S ∩ A) #(S \ A) j` at every legal state** (`j ≤ #S`).
  A36W maximises over ALL batches `B ⊆ S` including `∅`; App J over compositions `b ≠ 0`; the empty batch is
  absorbed by TG10 (`G_le_G_succ`).
* §5 **TG9** `TG9`: for every `PolicyE` σ (any seed law), `Σ_{x ∈ S_k} σ.outBy o r x ≤ G λ r (#A) (#Aᶜ) k`;
  `TG9_supp` (the same with `S_k = supp p_λ`); `TG9_capAS`, `TG9_capEvery` (the actual output law `outLim` of a
  capped policy: `Q_π(S_k) ≤ G_r(root)`); `G_root_pos`.
* §6 TG9 for full labelled schedules: `schedLawE_illegal_zero`, `sched_tower`, `sched_mass_le_G`
  (`q_U(S_k) ≤ G λ |U| (root)`).
-/
import A36RW.AppJ.W14.Basic
import A36RW.AppJ.W14.Count
import A36W.Tower

set_option autoImplicit false

namespace A36RW.AppJ

open Finset AGF A36RW A36RW.AppJ MeasureTheory

variable {n : ℕ}

/-! ## §1 The two-value weight array and the App J target -/

/-- The App J weight array: `λ` on group `A`, `1` on group `B = Aᶜ`. -/
def twoW (A : Finset (Fin n)) (lam : ℝ) : Fin n → ℝ := fun i => if i ∈ A then lam else 1

theorem twoW_pos (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) (i : Fin n) : 0 < twoW A lam i := by
  unfold twoW
  split_ifs
  · exact hlam
  · exact one_pos

theorem prod_twoW (A T : Finset (Fin n)) (lam : ℝ) : ∏ i ∈ T, twoW A lam i = lam ^ #(T ∩ A) := by
  unfold twoW
  rw [Finset.prod_ite, Finset.prod_const, Finset.prod_const_one, mul_one, Finset.filter_mem_eq_inter]

/-- **The App J target** `p_λ(x) ∝ λ^{|x_A|} 1{x ∈ S_k}` is A36W's weighted target at `twoW A λ`. -/
theorem weightedTarget_twoW_p (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (x : Fin n → Bool) :
    (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x =
      if #(A36W.wordOnes x) = k then lam ^ #(A36W.wordOnes x ∩ A) / A36W.Z (twoW A lam) univ (k : ℤ)
      else 0 := by
  show A36W.wslice (twoW A lam) k (A36W.wordOnes x) = _
  unfold A36W.wslice
  rw [prod_twoW]

theorem card_eq_inter_add_sdiff (T A : Finset (Fin n)) : #T = #(T ∩ A) + #(T \ A) :=
  (Finset.card_inter_add_card_sdiff T A).symm

theorem inter_subset_inter_of_subset {B S : Finset (Fin n)} (A : Finset (Fin n)) (hB : B ⊆ S) :
    B ∩ A ⊆ S ∩ A := fun x hx => by
  rw [Finset.mem_inter] at hx ⊢
  exact ⟨hB hx.1, hx.2⟩

theorem sdiff_subset_sdiff_of_subset {B S : Finset (Fin n)} (A : Finset (Fin n)) (hB : B ⊆ S) :
    B \ A ⊆ S \ A := fun x hx => by
  rw [Finset.mem_sdiff] at hx ⊢
  exact ⟨hB hx.1, hx.2⟩

theorem card_child_A {S B : Finset (Fin n)} (A : Finset (Fin n)) (hB : B ⊆ S) :
    #((S \ B) ∩ A) = #(S ∩ A) - #(B ∩ A) := by
  have e : (S \ B) ∩ A = (S ∩ A) \ (B ∩ A) := by
    ext x
    simp only [Finset.mem_inter, Finset.mem_sdiff]
    tauto
  rw [e, Finset.card_sdiff_of_subset (inter_subset_inter_of_subset A hB)]

theorem card_child_B {S B : Finset (Fin n)} (A : Finset (Fin n)) (hB : B ⊆ S) :
    #((S \ B) \ A) = #(S \ A) - #(B \ A) := by
  have e : (S \ B) \ A = (S \ A) \ (B \ A) := by
    ext x
    simp only [Finset.mem_sdiff]
    tauto
  rw [e, Finset.card_sdiff_of_subset (sdiff_subset_sdiff_of_subset A hB)]

/-! ## §2 The partition function -/

/-- **A36W's partition function at the two-value array is App J's `Z` of the counts.** -/
theorem Zw_eq (A S : Finset (Fin n)) (lam : ℝ) (j : ℕ) :
    A36W.Z (twoW A lam) S (j : ℤ) = Z lam #(S ∩ A) #(S \ A) j := by
  let g : ℕ → ℕ → ℝ := fun u v => if u + v = j then lam ^ u else 0
  calc A36W.Z (twoW A lam) S (j : ℤ)
      = ∑ T ∈ S.powerset, g #(T ∩ A) #(T \ A) := by
        rw [A36W.Z_eq_sum_ite]
        refine Finset.sum_congr rfl fun T _ => ?_
        have hc := card_eq_inter_add_sdiff T A
        simp only [g, prod_twoW, ← hc, Nat.cast_inj]
    _ = ∑ u ∈ range (#(S ∩ A) + 1), ∑ v ∈ range (#(S \ A) + 1),
          ((#(S ∩ A)).choose u : ℝ) * ((#(S \ A)).choose v : ℝ) * g u v := sum_powerset_split A S g
    _ = ∑ u ∈ range (j + 1), ((#(S ∩ A)).choose u : ℝ) * ((#(S \ A)).choose (j - u) : ℝ) * lam ^ u :=
          double_sum_diag _ _ j (fun u => lam ^ u)
    _ = Z lam #(S ∩ A) #(S \ A) j := by
        unfold Z wt
        refine Finset.sum_congr rfl fun u hu => ?_
        rw [if_pos (Nat.lt_succ_iff.1 (Finset.mem_range.1 hu))]

/-! ## §3 Lemma TG0: the marginals -/

/-- Double counting: `Σ_{i ∈ S ∩ A} Zin(S, J, i) = Σ_{T ⊆ S, |T| = J} (∏_T w) |T ∩ A|`. -/
theorem sum_Zin_inter (w : Fin n → ℝ) (A S : Finset (Fin n)) (J : ℤ) :
    ∑ i ∈ S ∩ A, A36W.Zin w S J i =
      ∑ T ∈ S.powerset, if (#T : ℤ) = J then (∏ i ∈ T, w i) * (#(T ∩ A) : ℝ) else 0 := by
  simp only [A36W.Zin_eq_sum_ite]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl fun T hT => ?_
  have hTS := Finset.mem_powerset.1 hT
  by_cases hc : (#T : ℤ) = J
  · rw [if_pos hc]
    have e : ∀ i ∈ S ∩ A, (if ((#T : ℤ) = J ∧ i ∈ T) then ∏ k ∈ T, w k else 0) =
        if i ∈ T then ∏ k ∈ T, w k else 0 := fun i _ => by simp only [hc, true_and]
    have hset : S ∩ A ∩ T = T ∩ A := by
      ext x
      simp only [Finset.mem_inter]
      constructor
      · rintro ⟨⟨_, ha⟩, ht⟩; exact ⟨ht, ha⟩
      · rintro ⟨ht, ha⟩; exact ⟨⟨hTS ht, ha⟩, ht⟩
    rw [Finset.sum_congr rfl e, Finset.sum_ite_mem, Finset.sum_const, nsmul_eq_mul, hset, mul_comm]
  · rw [if_neg hc]
    exact Finset.sum_eq_zero fun i _ => if_neg fun h => hc h.1

theorem sum_Zin_inter_twoW (A S : Finset (Fin n)) (lam : ℝ) (j : ℕ) :
    ∑ i ∈ S ∩ A, A36W.Zin (twoW A lam) S (j : ℤ) i =
      ∑ u ∈ range (j + 1), (u : ℝ) * wt lam #(S ∩ A) #(S \ A) j u := by
  let g : ℕ → ℕ → ℝ := fun u v => if u + v = j then lam ^ u * (u : ℝ) else 0
  calc ∑ i ∈ S ∩ A, A36W.Zin (twoW A lam) S (j : ℤ) i
      = ∑ T ∈ S.powerset, g #(T ∩ A) #(T \ A) := by
        rw [sum_Zin_inter]
        refine Finset.sum_congr rfl fun T _ => ?_
        have hc := card_eq_inter_add_sdiff T A
        simp only [g, prod_twoW, ← hc, Nat.cast_inj]
    _ = ∑ u ∈ range (#(S ∩ A) + 1), ∑ v ∈ range (#(S \ A) + 1),
          ((#(S ∩ A)).choose u : ℝ) * ((#(S \ A)).choose v : ℝ) * g u v := sum_powerset_split A S g
    _ = ∑ u ∈ range (j + 1),
          ((#(S ∩ A)).choose u : ℝ) * ((#(S \ A)).choose (j - u) : ℝ) * (lam ^ u * (u : ℝ)) :=
          double_sum_diag _ _ j (fun u => lam ^ u * (u : ℝ))
    _ = ∑ u ∈ range (j + 1), (u : ℝ) * wt lam #(S ∩ A) #(S \ A) j u := by
        unfold wt
        refine Finset.sum_congr rfl fun u hu => ?_
        rw [if_pos (Nat.lt_succ_iff.1 (Finset.mem_range.1 hu))]
        ring

/-- The group-A marginal mass: `Σ_{i ∈ S ∩ A} p_i = mA aA` (every quota `j`; both sides `0` if `S ∩ A = ∅`). -/
theorem sum_sliceMarg_twoW_A (A S : Finset (Fin n)) (lam : ℝ) (j : ℕ) :
    ∑ i ∈ S ∩ A, A36W.sliceMarg (twoW A lam) S (j : ℤ) i =
      (#(S ∩ A) : ℝ) * aA lam #(S ∩ A) #(S \ A) j := by
  unfold A36W.sliceMarg
  rw [← Finset.sum_div, sum_Zin_inter_twoW, Zw_eq, mA_mul_aA]

/-- **TG0(ii), group A**: at a legal quota every free coordinate of group A has the weighted-slice marginal
`aA` of the counts. -/
theorem sliceMarg_twoW_A (A S : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {j : ℕ} (hj : j ≤ #S)
    {i : Fin n} (hiS : i ∈ S) (hiA : i ∈ A) :
    A36W.sliceMarg (twoW A lam) S (j : ℤ) i = aA lam #(S ∩ A) #(S \ A) j := by
  have hw : ∀ k ∈ S, 0 < twoW A lam k := fun k _ => twoW_pos A hlam k
  have hJ0 : (0 : ℤ) ≤ (j : ℤ) := Int.natCast_nonneg j
  have hJS : (j : ℤ) ≤ (#S : ℤ) := by exact_mod_cast hj
  have heq : ∀ i' ∈ S ∩ A, A36W.sliceMarg (twoW A lam) S (j : ℤ) i' =
      A36W.sliceMarg (twoW A lam) S (j : ℤ) i := by
    intro i' hi'
    obtain ⟨hi'S, hi'A⟩ := Finset.mem_inter.1 hi'
    exact A36W.sliceMarg_eq_of_weight_eq hw hJ0 hJS hi'S hiS (by simp only [twoW, if_pos hi'A, if_pos hiA])
  have h1 := sum_sliceMarg_twoW_A A S lam j
  rw [Finset.sum_congr rfl heq, Finset.sum_const, nsmul_eq_mul] at h1
  have hm : (0 : ℝ) < #(S ∩ A) := by exact_mod_cast Finset.card_pos.2 ⟨i, Finset.mem_inter.2 ⟨hiS, hiA⟩⟩
  exact mul_left_cancel₀ hm.ne' h1

/-- **TG0(ii), group B**: at a legal quota every free coordinate of group B has the marginal `aB`. -/
theorem sliceMarg_twoW_B (A S : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {j : ℕ} (hj : j ≤ #S)
    {i : Fin n} (hiS : i ∈ S) (hiA : i ∉ A) :
    A36W.sliceMarg (twoW A lam) S (j : ℤ) i = aB lam #(S ∩ A) #(S \ A) j := by
  have hw : ∀ k ∈ S, 0 < twoW A lam k := fun k _ => twoW_pos A hlam k
  have hJ0 : (0 : ℤ) ≤ (j : ℤ) := Int.natCast_nonneg j
  have hJS : (j : ℤ) ≤ (#S : ℤ) := by exact_mod_cast hj
  have heq : ∀ i' ∈ S \ A, A36W.sliceMarg (twoW A lam) S (j : ℤ) i' =
      A36W.sliceMarg (twoW A lam) S (j : ℤ) i := by
    intro i' hi'
    obtain ⟨hi'S, hi'A⟩ := Finset.mem_sdiff.1 hi'
    exact A36W.sliceMarg_eq_of_weight_eq hw hJ0 hJS hi'S hiS (by simp only [twoW, if_neg hi'A, if_neg hiA])
  have hZ : A36W.Z (twoW A lam) S (j : ℤ) ≠ 0 := (A36W.Z_pos hw hJ0 hJS).ne'
  have htot := A36W.sum_sliceMarg hZ
  rw [← Finset.sum_inter_add_sum_sdiff S A, sum_sliceMarg_twoW_A, Finset.sum_congr rfl heq,
    Finset.sum_const, nsmul_eq_mul] at htot
  have hc := card_eq_inter_add_sdiff S A
  have hsum := mA_mul_aA_add_mB_mul_aB hlam (show j ≤ #(S ∩ A) + #(S \ A) by omega)
  have hm : (0 : ℝ) < #(S \ A) := by exact_mod_cast Finset.card_pos.2 ⟨i, Finset.mem_sdiff.2 ⟨hiS, hiA⟩⟩
  push_cast at htot
  have key : (#(S \ A) : ℝ) * A36W.sliceMarg (twoW A lam) S (j : ℤ) i =
      (#(S \ A) : ℝ) * aB lam #(S ∩ A) #(S \ A) j := by linarith
  exact mul_left_cancel₀ hm.ne' key

/-- Legality of a history is legality of its count state. -/
theorem legal_iff_count (A : Finset (Fin n)) (k : ℕ) (h : History n) :
    Legal k h ↔ 0 ≤ quota k h ∧ (quota k h).toNat ≤ #(remaining h ∩ A) + #(remaining h \ A) := by
  have hc := card_eq_inter_add_sdiff (remaining h) A
  unfold Legal size
  omega

/-- **TG0(ii)/(iv) for the oracle**: at every legal history, the exact weighted oracle's parameter of a free
coordinate is `aA` (group A) or `aB` (group B) of the count state
`(#(remaining h ∩ A), #(remaining h \ A), quota k h)`. -/
theorem weightedOracle_marg_twoW (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) (k : ℕ) {h : History n}
    (hL : Legal k h) {i : Fin n} (hi : i ∈ remaining h) :
    (A36W.weightedOracle n k (twoW A lam)).marg h i =
      if i ∈ A then aA lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat
      else aB lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat := by
  show A36W.sliceMarg (twoW A lam) (remaining h) (quota k h) i = _
  obtain ⟨j, hjq⟩ := Int.eq_ofNat_of_zero_le hL.1
  have hj : j ≤ #(remaining h) := by
    have h2 := hL.2
    rw [hjq] at h2
    unfold size at h2
    omega
  rw [hjq, Int.toNat_natCast]
  split_ifs with hiA
  · exact sliceMarg_twoW_A A _ hlam hj hi hiA
  · exact sliceMarg_twoW_B A _ hlam hj hi hiA

/-- **TG0(ii) for the target**: at every well-formed history of positive prefix mass, the exact conditional
marginal of a free coordinate under `p_λ` is `aA` / `aB` of the count state (through A36W's `weighted_exact`). -/
theorem condMarg_twoW (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {h : History n}
    (hwf : WFE h) (hpos : 0 < prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h)
    {i : Fin n} (hi : i ∈ remaining h) :
    condMarg (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h i =
      if i ∈ A then aA lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat
      else aB lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat := by
  have hE := A36W.weighted_exact n k (twoW A lam) (twoW_pos A hlam) hk
  have hl : (A36W.weightedOracle n k (twoW A lam)).legal h := (hE.1 h hwf).2 hpos
  rw [← hE.2 h hwf hl i hi]
  exact weightedOracle_marg_twoW A hlam k hl hi

/-- The same at every well-formed LEGAL history (legal ⟺ positive prefix mass, by `weighted_exact`). -/
theorem condMarg_twoW_of_legal (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {h : History n} (hwf : WFE h) (hL : Legal k h) {i : Fin n} (hi : i ∈ remaining h) :
    condMarg (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h i =
      if i ∈ A then aA lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat
      else aB lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat := by
  have hE := A36W.weighted_exact n k (twoW A lam) (twoW_pos A hlam) hk
  exact condMarg_twoW A hlam hk hwf ((hE.1 h hwf).1 hL) hi

/-- **TG0(i)**: on a well-formed history, the target mass of the word whose free ones are `T ⊆ remaining h` is
`c_h · [|T| = j] λ^{|T ∩ A|}`, with `c_h > 0` independent of `T`: the conditional law of the free coordinates is
`∝ λ^{|y_A|} 1{|y| = j}`. -/
theorem wslice_twoW_union (A : Finset (Fin n)) (lam : ℝ) (k : ℕ) {h : History n} (hwf : WFE h)
    {T : Finset (Fin n)} (hT : T ⊆ remaining h) :
    A36W.wslice (twoW A lam) k (onesSet h ∪ T) =
      lam ^ #(onesSet h ∩ A) / A36W.Z (twoW A lam) univ (k : ℤ) *
        (if (#T : ℤ) = quota k h then lam ^ #(T ∩ A) else 0) := by
  rw [A36W.wslice_union (A36W.onesSet_subset_committed_of_WFE hwf) hT]
  simp only [prod_twoW]

/-- Setting ("A legal state always has positive target mass"): on well-formed histories, legality of the count
state is positivity of the prefix mass under `p_λ` (A36W's `weighted_exact`). -/
theorem legal_iff_prefMass_pos (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {h : History n} (hwf : WFE h) :
    Legal k h ↔ 0 < prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h :=
  (A36W.weighted_exact n k (twoW A lam) (twoW_pos A hlam) hk).1 h hwf

/-- **TG0(iii)**: after batch values leaving a legal child (equivalently, of positive target probability), the
remaining free coordinates have the law of TG0(ii) at the CHILD count state
`(#((remaining h \ B) ∩ A), #((remaining h \ B) \ A), quota k h - |S|)`. -/
theorem condMarg_twoW_child (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {h : History n} (hwf : WFE h) {B S : Finset (Fin n)} (hB : B ⊆ remaining h) (hS : S ⊆ B)
    (hL : Legal k ((⟨B, S⟩ : Batch n) :: h)) {i : Fin n} (hi : i ∈ remaining h \ B) :
    condMarg (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) ((⟨B, S⟩ : Batch n) :: h) i =
      if i ∈ A then aA lam #((remaining h \ B) ∩ A) #((remaining h \ B) \ A) (quota k h - #S).toNat
      else aB lam #((remaining h \ B) ∩ A) #((remaining h \ B) \ A) (quota k h - #S).toNat := by
  have hwf' : WFE ((⟨B, S⟩ : Batch n) :: h) := ⟨hB, hS, hwf⟩
  have hrc : remaining ((⟨B, S⟩ : Batch n) :: h) = remaining h \ B := remaining_cons _ _
  have hqc : quota k ((⟨B, S⟩ : Batch n) :: h) = quota k h - #S :=
    Converse.quota_cons_eq_wfe_w2 (s := ⟨B, S⟩) k hwf hB hS
  have h1 := condMarg_twoW_of_legal A hlam hk hwf' hL (by rw [hrc]; exact hi)
  rw [hrc, hqc] at h1
  exact h1

/-! ## §4 The count kernel and the Bellman identification -/

/-- **TG0(iv) / the count kernel**: at a legal quota, A36W's value of a labelled batch `B ⊆ S` depends only on
its composition `(#(B ∩ A), #(B \ A))` and is App J's `E_prod`, provided the continuation values agree at the
child count states. -/
theorem batchVal_twoW (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {S B : Finset (Fin n)} (hB : B ⊆ S)
    {j : ℕ} (hj : j ≤ #S) (W : Finset (Fin n) → ℤ → ℝ) (Wc : ℕ → ℕ → ℕ → ℝ)
    (hW : ∀ j' : ℕ, j' ≤ #(S \ B) →
      W (S \ B) (j' : ℤ) = Wc (#(S ∩ A) - #(B ∩ A)) (#(S \ A) - #(B \ A)) j') :
    A36W.batchVal (twoW A lam) W S (j : ℤ) B =
      Eprod lam #(S ∩ A) #(S \ A) j #(B ∩ A) #(B \ A) Wc := by
  have hp : ∀ i ∈ B, A36W.sliceMarg (twoW A lam) S (j : ℤ) i =
      if i ∈ A then aA lam #(S ∩ A) #(S \ A) j else aB lam #(S ∩ A) #(S \ A) j := by
    intro i hiB
    split_ifs with hiA
    · exact sliceMarg_twoW_A A S hlam hj (hB hiB) hiA
    · exact sliceMarg_twoW_B A S hlam hj (hB hiB) hiA
  have hSB : #(S \ B) = (#(S ∩ A) - #(B ∩ A)) + (#(S \ A) - #(B \ A)) := by
    have h1 := Finset.card_sdiff_of_subset hB
    have h2 := Finset.card_inter_add_card_sdiff S A
    have h3 := Finset.card_inter_add_card_sdiff B A
    have h4 : #(B ∩ A) ≤ #(S ∩ A) := Finset.card_le_card (inter_subset_inter_of_subset A hB)
    have h5 : #(B \ A) ≤ #(S \ A) := Finset.card_le_card (sdiff_subset_sdiff_of_subset A hB)
    omega
  let g : ℕ → ℕ → ℝ := fun hA hB' =>
    if alive #(S ∩ A) #(S \ A) j #(B ∩ A) #(B \ A) hA hB' then
      Wc (#(S ∩ A) - #(B ∩ A)) (#(S \ A) - #(B \ A)) (j - (hA + hB')) else 0
  calc A36W.batchVal (twoW A lam) W S (j : ℤ) B
      = ∑ O ∈ B.powerset, (∏ i ∈ B, (if i ∈ O then A36W.sliceMarg (twoW A lam) S (j : ℤ) i
          else 1 - A36W.sliceMarg (twoW A lam) S (j : ℤ) i)) * g #(O ∩ A) #(O \ A) := by
        unfold A36W.batchVal A36W.bw
        refine Finset.sum_congr rfl fun O hO => ?_
        congr 1
        have hcO := card_eq_inter_add_sdiff O A
        simp only [g]
        by_cases hal : alive #(S ∩ A) #(S \ A) j #(B ∩ A) #(B \ A) #(O ∩ A) #(O \ A)
        · have hl : A36W.WLegal (S \ B) ((j : ℤ) - #O) := by
            unfold alive at hal
            unfold A36W.WLegal
            omega
          rw [if_pos hl, if_pos hal]
          have e : (j : ℤ) - #O = ((j - (#(O ∩ A) + #(O \ A)) : ℕ) : ℤ) := by
            unfold alive at hal
            omega
          rw [e, hW _ (by unfold alive at hal; omega)]
        · have hl : ¬ A36W.WLegal (S \ B) ((j : ℤ) - #O) := by
            unfold alive at hal
            unfold A36W.WLegal
            omega
          rw [if_neg hl, if_neg hal]
    _ = ∑ hA ∈ range (#(B ∩ A) + 1), ∑ hB' ∈ range (#(B \ A) + 1),
          bin #(B ∩ A) (aA lam #(S ∩ A) #(S \ A) j) hA *
            bin #(B \ A) (aB lam #(S ∩ A) #(S \ A) j) hB' * g hA hB' :=
        sum_prod_twoValue A B _ _ _ hp g
    _ = Eprod lam #(S ∩ A) #(S \ A) j #(B ∩ A) #(B \ A) Wc := rfl

/-- Every composition `(bA, bB)` with `bA ≤ #(S ∩ A)`, `bB ≤ #(S \ A)` is realised by a labelled batch. -/
theorem exists_batch_of_comp (A S : Finset (Fin n)) {bA bB : ℕ} (hA : bA ≤ #(S ∩ A)) (hB : bB ≤ #(S \ A)) :
    ∃ B ⊆ S, #(B ∩ A) = bA ∧ #(B \ A) = bB := by
  obtain ⟨X, hXS, hXc⟩ := Finset.exists_subset_card_eq hA
  obtain ⟨Y, hYS, hYc⟩ := Finset.exists_subset_card_eq hB
  have hX : ∀ x ∈ X, x ∈ A := fun x hx => (Finset.mem_inter.1 (hXS hx)).2
  have hY : ∀ y ∈ Y, y ∉ A := fun y hy => (Finset.mem_sdiff.1 (hYS hy)).2
  obtain ⟨e1, e2⟩ := union_inter_sdiff hX hY
  refine ⟨X ∪ Y, Finset.union_subset (hXS.trans Finset.inter_subset_left) (hYS.trans Finset.sdiff_subset),
    ?_, ?_⟩
  · rw [e1, hXc]
  · rw [e2, hYc]

/-- **The Bellman identification**: at every legal state (`j ≤ #S`) and every horizon, A36W's weighted Bellman
value at the two-value array (max over ALL batches `B ⊆ S`, `∅` included) equals App J's survival recursion at the
count state (max over compositions `b ≠ 0`). -/
theorem G_twoW (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) :
    ∀ (r : ℕ) (S : Finset (Fin n)) (j : ℕ), j ≤ #S →
      A36W.G (twoW A lam) r S (j : ℤ) = G lam r #(S ∩ A) #(S \ A) j := by
  intro r
  induction r with
  | zero =>
    intro S j hj
    rw [A36W.G_zero, G_zero_eq]
    have hc := Finset.card_inter_add_card_sdiff S A
    by_cases hS : S = ∅
    · subst hS
      have hj0 : j = 0 := by simp at hj; omega
      subst hj0
      simp
    · have hne : #S ≠ 0 := fun h => hS (Finset.card_eq_zero.1 h)
      rw [if_neg (fun h => hS h.1), if_neg (by omega)]
  | succ r ih =>
    intro S j hj
    have hc := Finset.card_inter_add_card_sdiff S A
    have hchild : ∀ B ⊆ S, ∀ j' : ℕ, j' ≤ #(S \ B) →
        A36W.G (twoW A lam) r (S \ B) (j' : ℤ) =
          G lam r (#(S ∩ A) - #(B ∩ A)) (#(S \ A) - #(B \ A)) j' := by
      intro B hB j' hj'
      rw [ih (S \ B) j' hj', card_child_A A hB, card_child_B A hB]
    apply le_antisymm
    · rw [A36W.G_succ_le_iff]
      intro B hB
      rw [batchVal_twoW A hlam hB hj (A36W.G (twoW A lam) r) (fun mA' mB' j' => G lam r mA' mB' j')
        (hchild B hB)]
      by_cases hB0 : B = ∅
      · subst hB0
        simp only [Finset.empty_inter, Finset.empty_sdiff, Finset.card_empty]
        rw [Eprod_zero_zero lam (by omega)]
        exact G_le_G_succ hlam.le r _ _ _
      · have hBne : B.Nonempty := Finset.nonempty_iff_ne_empty.2 hB0
        have hM : #(S ∩ A) + #(S \ A) ≠ 0 := by
          have : 0 < #S := Finset.card_pos.2 (hBne.mono hB)
          omega
        rw [G_succ_of_M_ne lam r j hM]
        have hmem : (#(B ∩ A), #(B \ A)) ∈ batches #(S ∩ A) #(S \ A) := by
          rw [mem_batches]
          refine ⟨Finset.card_le_card (inter_subset_inter_of_subset A hB),
            Finset.card_le_card (sdiff_subset_sdiff_of_subset A hB), ?_⟩
          intro h0
          simp only [Prod.mk.injEq] at h0
          have hB' : #B = 0 := by have := card_eq_inter_add_sdiff B A; omega
          exact hB0 (Finset.card_eq_zero.1 hB')
        exact (Finset.le_sup'_iff _).2 ⟨_, hmem, le_refl _⟩
    · by_cases hM : #(S ∩ A) + #(S \ A) = 0
      · have hS : S = ∅ := Finset.card_eq_zero.1 (by omega)
        subst hS
        have hj0 : j = 0 := by simp at hj; omega
        subst hj0
        rw [G_succ_of_M_zero lam r 0 hM]
        exact le_of_eq (A36W.G_done _ (r + 1)).symm
      · rw [G_succ_of_M_ne lam r j hM, Finset.sup'_le_iff]
        rintro ⟨bA, bB⟩ hb
        rw [mem_batches] at hb
        obtain ⟨B, hBS, hBA, hBB⟩ := exists_batch_of_comp A S hb.1 hb.2.1
        have e := batchVal_twoW A hlam hBS hj (A36W.G (twoW A lam) r) (fun mA' mB' j' => G lam r mA' mB' j')
          (hchild B hBS)
        rw [hBA, hBB] at e
        rw [← e]
        exact A36W.batchVal_le_G r _ hBS

/-! ## §5 Lemma TG9 for the printed policy class -/

theorem card_univ_inter (A : Finset (Fin n)) : #((univ : Finset (Fin n)) ∩ A) = #A := by
  rw [Finset.univ_inter]

theorem card_univ_sdiff (A : Finset (Fin n)) : #((univ : Finset (Fin n)) \ A) = #Aᶜ := by
  rw [← Finset.compl_eq_univ_sdiff]

/-- The root: A36W's value at `(univ, k)` is App J's `G` at the root count state `(#A, #Aᶜ, k)`. -/
theorem G_root_twoW (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ) :
    A36W.G (twoW A lam) r univ (k : ℤ) = G lam r #A #Aᶜ k := by
  rw [G_twoW A hlam r univ k (by rw [Finset.card_univ, Fintype.card_fin]; exact hk), card_univ_inter,
    card_univ_sdiff]

/-- **Lemma TG9**: for every policy of the printed class (`PolicyE`: any seed law, measurable batch choices,
fresh exact-marginal draws, empty batches allowed) and every `r ≥ 0`, the probability that the run completes
within `r` rounds with output in `S_k` (equivalently, `s_r` legal with `M_r = 0`) is at most
`G^λ_r(root)`, `root = (n_A, n_B, k) = (#A, #Aᶜ, k)`. -/
theorem TG9 (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) (r : ℕ) :
    ∑ x ∈ Vset n k, σ.outBy (A36W.weightedOracle n k (twoW A lam)) r x ≤ G lam r #A #Aᶜ k := by
  have h1 := A36W.policy_tower_le_G (fun i => (twoW_pos A hlam i).le) hk σ r
  rwa [G_root_twoW A hlam hk r] at h1

/-- TG9 with `S_k` written as the support of `p_λ`. -/
theorem TG9_supp (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) (r : ℕ) :
    ∑ x ∈ supp (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk),
        σ.outBy (A36W.weightedOracle n k (twoW A lam)) r x ≤ G lam r #A #Aᶜ k := by
  rw [A36W.supp_weightedTarget (twoW_pos A hlam) hk]
  exact TG9 A hlam hk σ r

/-- **TG9, "in particular"**: under the almost-sure hard cap `r` (`CapAS`, the printed `RAND_r`), the actual
output law `Q_π = outLim` satisfies `Q_π(S_k) ≤ G^λ_r(root)`. -/
theorem TG9_capAS (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) {r : ℕ}
    (hcap : σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r) :
    ∑ x ∈ Vset n k, outLim (A36W.weightedOracle n k (twoW A lam)) σ x ≤ G lam r #A #Aᶜ k := by
  have hmu := A36W.margUnit_weightedOracle (k := k) (fun i => (twoW_pos A hlam i).le)
  rw [Finset.sum_congr rfl fun x _ => Converse.outLim_eq_outBy_of_capAS _ hmu σ hcap x]
  exact TG9 A hlam hk σ r

/-- The same under the structural every-path cap `CapEvery` (`CapEvery ⇒ CapAS`). -/
theorem TG9_capEvery (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) {r : ℕ}
    (hcap : σ.CapEvery (A36W.weightedOracle n k (twoW A lam)) r) :
    ∑ x ∈ Vset n k, outLim (A36W.weightedOracle n k (twoW A lam)) σ x ≤ G lam r #A #Aᶜ k :=
  TG9_capAS A hlam hk σ (Converse.capAS_of_capEvery _ σ hcap)

/-- `G^λ_r(root) > 0` for `r ≥ 1` (A36W's `G_pos`). -/
theorem G_root_pos (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) : 0 < G lam r #A #Aᶜ k := by
  rw [← G_root_twoW A hlam hk r]
  exact A36W.G_pos (twoW_pos A hlam) hr
    ⟨by positivity, by rw [Finset.card_univ, Fintype.card_fin]; exact_mod_cast hk⟩

/-! ## §6 TG9 for full labelled schedules (used by Corollary (b)) -/

/-- Illegality is irrecoverable along any admissible batch. -/
theorem illegal_cons (k : ℕ) {h : History n} {B S : Finset (Fin n)} (hB : B ⊆ remaining h)
    (hS : S ⊆ B) (hL : ¬ Legal k h) : ¬ Legal k (⟨B, S⟩ :: h) := by
  have hsz : size (⟨B, S⟩ :: h) + #B = size h := size_cons (s := ⟨B, S⟩) hB
  have hSB : #S ≤ #B := Finset.card_le_card hS
  have hdef : onesSet (⟨B, S⟩ :: h) = S ∪ onesSet h := rfl
  have hO1 : #(onesSet h) ≤ #(S ∪ onesSet h) := Finset.card_le_card Finset.subset_union_right
  have hO2 : #(S ∪ onesSet h) ≤ #S + #(onesSet h) := Finset.card_union_le _ _
  unfold Legal quota at hL ⊢
  rw [hdef]
  omega

/-- From an illegal prefix, a schedule of the remaining coordinates never outputs a word of `S_k` (every
oracle; the fair-bit completion at illegal prefixes plays no role). -/
theorem schedLawE_illegal_zero (k : ℕ) (o : Oracle n) :
    ∀ (U : List (Finset (Fin n))) (h : History n), IsSchedule U (remaining h) → ¬ Legal k h →
      ∀ x ∈ Vset n k, schedLawE o U h x = 0
  | [], h, _, hL, x, hx => by
      simp only [schedLawE]
      rw [if_neg]
      intro hc
      apply hL
      have hmem : outBits h ∈ Vset n k := by rw [hc]; exact hx
      have hcard : #(onesSet h) = k := (Converse.outBits_mem_Vset_iff_w2 k h).1 hmem
      unfold Legal quota
      omega
  | B :: U, h, hs, hL, x, hx => by
      obtain ⟨-, hsub, hs'⟩ := hs
      simp only [schedLawE]
      refine Finset.sum_eq_zero fun S hS => ?_
      rw [schedLawE_illegal_zero k o U (⟨B, S⟩ :: h) (by rw [remaining_cons]; exact hs')
        (illegal_cons k hsub (Finset.mem_powerset.1 hS) hL) x hx, mul_zero]

/-- **The schedule Tower**: for a schedule `U` of the remaining coordinates of a well-formed legal history `h`,
the mass of runs ending in `S_k` is at most A36W's `G w |U|` at `(remaining h, quota k h)`. -/
theorem sched_tower {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 ≤ w i) :
    ∀ (U : List (Finset (Fin n))) (h : History n), WFE h → Legal k h → IsSchedule U (remaining h) →
      ∑ x ∈ Vset n k, schedLawE (A36W.weightedOracle n k w) U h x
        ≤ A36W.G w U.length (remaining h) (quota k h)
  | [], h, _, hL, hs => by
      have hrem : remaining h = ∅ := hs
      have hq : quota k h = 0 := by
        have h1 := hL.1
        have h2 := hL.2
        unfold size at h2
        rw [hrem, Finset.card_empty] at h2
        omega
      rw [hrem, hq, List.length_nil, A36W.G_done]
      simp only [schedLawE]
      rw [Finset.sum_ite_eq]
      split_ifs <;> norm_num
  | B :: U, h, hwf, hL, hs => by
      obtain ⟨_, hsub, hs'⟩ := hs
      have hL' : (A36W.weightedOracle n k w).legal h := hL
      have hrow : ∑ x ∈ Vset n k, schedLawE (A36W.weightedOracle n k w) (B :: U) h x =
          ∑ S ∈ B.powerset, A36W.bw w (remaining h) (quota k h) B S *
            ∑ x ∈ Vset n k, schedLawE (A36W.weightedOracle n k w) U (⟨B, S⟩ :: h) x := by
        simp only [schedLawE, if_pos hL']
        rw [Finset.sum_comm]
        refine Finset.sum_congr rfl fun S _ => ?_
        rw [Finset.mul_sum]
        rfl
      rw [hrow, List.length_cons]
      refine le_trans ?_ (A36W.batchVal_le_G U.length (quota k h) hsub)
      unfold A36W.batchVal
      refine Finset.sum_le_sum fun S hS => ?_
      have hSB : S ⊆ B := Finset.mem_powerset.1 hS
      refine mul_le_mul_of_nonneg_left ?_ (A36W.bw_nonneg hw _ _ _ _)
      have hwf' : WFE ((⟨B, S⟩ : Batch n) :: h) := ⟨hsub, hSB, hwf⟩
      have hrc : remaining ((⟨B, S⟩ : Batch n) :: h) = remaining h \ B := remaining_cons _ _
      have hqc : quota k ((⟨B, S⟩ : Batch n) :: h) = quota k h - #S :=
        Converse.quota_cons_eq_wfe_w2 (s := ⟨B, S⟩) k hwf hsub hSB
      split_ifs with hcl
      · have hLc : Legal k ((⟨B, S⟩ : Batch n) :: h) := (A36W.legal_child_iff hwf hsub hSB).2 hcl
        have hih := sched_tower hw U _ hwf' hLc (by rw [hrc]; exact hs')
        rwa [hrc, hqc] at hih
      · have hLc : ¬ Legal k ((⟨B, S⟩ : Batch n) :: h) := fun hc =>
          hcl ((A36W.legal_child_iff hwf hsub hSB).1 hc)
        rw [Finset.sum_eq_zero fun x hx =>
          schedLawE_illegal_zero k _ U _ (by rw [hrc]; exact hs') hLc x hx]

/-- **TG9 for a full labelled schedule** (a seedless member of `RAND_{|U|}`): `q_U(S_k) ≤ G^λ_{|U|}(root)`. -/
theorem sched_mass_le_G (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {U : List (Finset (Fin n))} (hU : IsSchedule U univ) :
    ∑ x ∈ Vset n k, schedLawE (A36W.weightedOracle n k (twoW A lam)) U [] x ≤ G lam U.length #A #Aᶜ k := by
  have h1 := sched_tower (k := k) (fun i => (twoW_pos A hlam i).le) U [] trivial
    (Converse.legal_nil_w2 n k hk) (by rw [A36W.remaining_nil_tw]; exact hU)
  rwa [A36W.remaining_nil_tw, quota_nil, G_root_twoW A hlam hk] at h1

end A36RW.AppJ


==> anc/formal_companion/lean/src/A36RW/AppJ/W14/Sanity.lean <==
/-
A36RW.AppJ.Sanity: concrete values through the shared definitions and
the identification `G_twoW`, as a non-vacuity check.

Instance: `n = 2`, group `A = {0}`, `λ = 2`, root `(n_A, n_B, k) = (1, 1, 1)`.  By hand: `wt(0) = 1`, `wt(1) = 2`,
`Z = 3`, `aA = 2/3`, `aB = 1/3`, `V = 4/9`, and `G_1 = P(hA + hB = 1) = (2/3)(2/3) + (1/3)(1/3) = 5/9`.
A36W's own sanity module computes `A36W.G w2 1 univ 1 = 5/9` for `w2 = (2, 1)`; `G_sanity` reads it through
`G_twoW` as App J's `G 2 1 1 1 1 = 5/9`.  `G_sanity_bounds`: the TG9 bound is strictly inside `(0, 1)` there,
and the base-case envelope `√2 (V+1)^{-1/2} = √2·3/√13 ≈ 1.18` holds (vacuously, it exceeds `1`).
-/
import A36RW.AppJ.W14.Link
import A36RW.AppJ.W14.TG1

set_option autoImplicit false

namespace A36RW.AppJ

open Finset A36RW.AppJ

theorem aA_sanity : aA 2 1 1 1 = 2 / 3 := by
  norm_num [aA, Z, wt, Finset.sum_range_succ]

theorem aB_sanity : aB 2 1 1 1 = 1 / 3 := by
  norm_num [aB, Z, wt, Finset.sum_range_succ]

theorem V_sanity : V 2 1 1 1 = 4 / 9 := by
  rw [V, aA_sanity, aB_sanity]
  norm_num

theorem twoW_w2 : twoW ({0} : Finset (Fin 2)) 2 = A36W.TowerSanity.w2 := by
  funext i
  fin_cases i <;> simp [twoW, A36W.TowerSanity.w2]

/-- **`G^λ_1(1, 1, 1) = 5/9` at `λ = 2`**, through the identification with A36W. -/
theorem G_sanity : G 2 1 1 1 1 = 5 / 9 := by
  have h := G_twoW ({0} : Finset (Fin 2)) (by norm_num : (0 : ℝ) < 2) 1 univ 1 (by simp)
  rw [twoW_w2, Nat.cast_one, A36W.TowerSanity.G_w2_one] at h
  have c1 : #((univ : Finset (Fin 2)) ∩ {0}) = 1 := by decide
  have c2 : #((univ : Finset (Fin 2)) \ {0}) = 1 := by decide
  rw [c1, c2] at h
  exact h.symm

theorem G_sanity_bounds : 0 < G 2 1 1 1 1 ∧ G 2 1 1 1 1 < 1 ∧
    G 2 1 1 1 1 ≤ min 1 (Real.sqrt 2 * (V 2 1 1 1 + 1) ^ (-(1 / 2 : ℝ))) := by
  refine ⟨by rw [G_sanity]; norm_num, by rw [G_sanity]; norm_num, G_one_le (by norm_num) (by norm_num)⟩

end A36RW.AppJ


==> anc/formal_companion/lean/src/A36RW/AppJ/W14/TG1.lean <==
/-
A36RW.AppJ.TG1: Lemma TG1 (Poisson-binomial anti-concentration) and the
base case `r = 1` of Theorem 10.

Paper: `appendix_tgenv.tex`, Lemma TG1 (l.292-304) and the proof of Theorem `thm:tgenv`, case `r = 1`
(l.559-562).

The Poisson-binomial law is A36W.Atom's elementary pmf (`batchPmf S q x = Σ_{T ⊆ S, |T| = x} ∏_T q ∏_{S\T}(1-q)`,
for a finite batch `S` of any type, and `pbPmf q x` for `q : Fin m → ℝ`); that this is the law of a sum of
independent Bernoulli variables is the standard product formula (A36W.Atom's header), not formalised.  Here it
is the only form used: App J's base case is identified with it directly (`G_one_eq_batchPmf`).

* `TG1_batch`, `TG1`: for `0 ≤ q_i ≤ 1` and `v = Σ q_i (1 - q_i)`, every atom satisfies
  `P(X = x) ≤ √2 (1+v)^{-1/2}`, and for `v > 0` also `P(X = x) ≤ √(π/(8v))`.  The second bound is A36W.Atom's
  Fourier bound `abs_batchPmf_le`; the first follows from it for `v ≥ 1` (`π(1+v)/(8v) ≤ π/4 ≤ 2`) and from
  `P ≤ 1` (`batchPmf_le_one`) for `v < 1`, as printed.
* `G_one_eq_full`, `G_one_eq_batchPmf`: at a legal state with `M ≥ 1`, only the full batch reaches `M' = 0`, so
  `G^λ_1(s) = P_prod(X_full = j)`, the Poisson-binomial atom with `mA` parameters `aA` and `mB` parameters `aB`
  (variance `V(s)`, `sum_var_twoGroup`).
* **Base case** `G_one_le`: `G^λ_1(s) ≤ min{1, √2 (V(s)+1)^{-1/2}}` at every legal state (`M = 0` included).
-/
import A36RW.AppJ.W14.Basic
import A36RW.AppJ.W14.Count
import A36W.Atom

set_option autoImplicit false

namespace A36RW.AppJ

open Finset A36RW.AppJ

/-! ## §1 Lemma TG1 -/

section TG1

variable {ι : Type*} [DecidableEq ι]

/-- A Poisson-binomial atom is at most one. -/
theorem batchPmf_le_one (S : Finset ι) (q : ι → ℝ) (hq0 : ∀ i ∈ S, 0 ≤ q i) (hq1 : ∀ i ∈ S, q i ≤ 1)
    (x : ℕ) : A36W.batchPmf S q x ≤ 1 := by
  by_cases hx : x ≤ #S
  · rw [← A36W.batchPmf_sum_range S q]
    exact Finset.single_le_sum (f := fun j => A36W.batchPmf S q j)
      (fun j _ => A36W.batchPmf_nonneg S q hq0 hq1 j) (Finset.mem_range.2 (Nat.lt_succ_of_le hx))
  · rw [A36W.batchPmf_eq_zero_of_lt S q (by omega)]
    exact zero_le_one

/-- TG1's second bound (A36W.Atom's Fourier bound, in the printed form `√(π/(8v))`). -/
theorem TG1_fourier_batch (S : Finset ι) (q : ι → ℝ) (hq0 : ∀ i ∈ S, 0 ≤ q i) (hq1 : ∀ i ∈ S, q i ≤ 1)
    (hv : 0 < ∑ i ∈ S, q i * (1 - q i)) (x : ℕ) :
    A36W.batchPmf S q x ≤ Real.sqrt (Real.pi / (8 * ∑ i ∈ S, q i * (1 - q i))) := by
  have h := A36W.abs_batchPmf_le S q hv x
  rw [abs_of_nonneg (A36W.batchPmf_nonneg S q hq0 hq1 x)] at h
  rw [show Real.pi / (8 * ∑ i ∈ S, q i * (1 - q i)) = Real.pi / 8 / ∑ i ∈ S, q i * (1 - q i) by ring,
    Real.sqrt_div' _ hv.le]
  exact h

/-- `√2 (1+v)^{-1/2} = √(2/(1+v))` for `v ≥ 0`. -/
theorem sqrt_two_mul_rpow_eq {v : ℝ} (hv : 0 ≤ v) :
    Real.sqrt 2 * (1 + v) ^ (-(1 / 2 : ℝ)) = Real.sqrt (2 / (1 + v)) := by
  rw [Real.rpow_neg (by linarith), ← Real.sqrt_eq_rpow, Real.sqrt_div' _ (by linarith), div_eq_mul_inv]

/-- **Lemma TG1 (batch form)**: for a finite batch with Bernoulli parameters `0 ≤ q_i ≤ 1` and
`v = Σ q_i (1 - q_i)`, every atom satisfies `P(X = x) ≤ √2 (1+v)^{-1/2}`, and for `v > 0` also
`P(X = x) ≤ √(π/(8v))`. -/
theorem TG1_batch (S : Finset ι) (q : ι → ℝ) (hq0 : ∀ i ∈ S, 0 ≤ q i) (hq1 : ∀ i ∈ S, q i ≤ 1) (x : ℕ) :
    A36W.batchPmf S q x ≤ Real.sqrt 2 * (1 + ∑ i ∈ S, q i * (1 - q i)) ^ (-(1 / 2 : ℝ)) ∧
      (0 < ∑ i ∈ S, q i * (1 - q i) →
        A36W.batchPmf S q x ≤ Real.sqrt (Real.pi / (8 * ∑ i ∈ S, q i * (1 - q i)))) := by
  have hv0 : 0 ≤ ∑ i ∈ S, q i * (1 - q i) :=
    Finset.sum_nonneg fun i hi => mul_nonneg (hq0 i hi) (sub_nonneg.2 (hq1 i hi))
  refine ⟨?_, fun hv => TG1_fourier_batch S q hq0 hq1 hv x⟩
  rw [sqrt_two_mul_rpow_eq hv0]
  set v := ∑ i ∈ S, q i * (1 - q i) with hvdef
  by_cases hv1 : 1 ≤ v
  · calc A36W.batchPmf S q x ≤ Real.sqrt (Real.pi / (8 * v)) :=
          TG1_fourier_batch S q hq0 hq1 (by linarith) x
      _ ≤ Real.sqrt (2 / (1 + v)) := by
          apply Real.sqrt_le_sqrt
          rw [div_le_div_iff₀ (by positivity) (by positivity)]
          nlinarith [mul_nonneg (sub_nonneg.2 Real.pi_le_four) (by linarith : (0 : ℝ) ≤ 1 + v)]
  · calc A36W.batchPmf S q x ≤ 1 := batchPmf_le_one S q hq0 hq1 x
      _ ≤ Real.sqrt (2 / (1 + v)) := by
          rw [Real.one_le_sqrt, le_div_iff₀ (by linarith)]
          linarith

end TG1

/-- **Lemma TG1 (as printed, `X = Σ_{i < m} ξ_i`)**: for `q : Fin m → ℝ` with `0 ≤ q_i ≤ 1` and
`v = Σ_i q_i (1 - q_i)`, `max_x P(X = x) ≤ √2 (1+v)^{-1/2}`, and for `v > 0` also `≤ √(π/(8v))`. -/
theorem TG1 (m : ℕ) (q : Fin m → ℝ) (hq0 : ∀ i, 0 ≤ q i) (hq1 : ∀ i, q i ≤ 1) (x : ℕ) :
    A36W.pbPmf q x ≤ Real.sqrt 2 * (1 + ∑ i, q i * (1 - q i)) ^ (-(1 / 2 : ℝ)) ∧
      (0 < ∑ i, q i * (1 - q i) → A36W.pbPmf q x ≤ Real.sqrt (Real.pi / (8 * ∑ i, q i * (1 - q i)))) := by
  rw [A36W.pbPmf_eq_batchPmf]
  exact TG1_batch Finset.univ q (fun i _ => hq0 i) (fun i _ => hq1 i) x

/-! ## §2 The base case `r = 1` -/

/-- At `M ≥ 1` only the full batch can reach `M' = 0`: `G^λ_1(s) = E_prod[G^λ_0(s'); alive]` at `b = (mA, mB)`. -/
theorem G_one_eq_full {lam : ℝ} (hlam : 0 ≤ lam) {mA mB : ℕ} (j : ℕ) (hM : mA + mB ≠ 0) :
    G lam 1 mA mB j = Eprod lam mA mB j mA mB (fun mA' mB' j' => G lam 0 mA' mB' j') := by
  rw [G_succ_of_M_ne lam 0 j hM]
  have hnn : 0 ≤ Eprod lam mA mB j mA mB (fun mA' mB' j' => G lam 0 mA' mB' j') :=
    Eprod_nonneg (g := fun mA' mB' j' => G lam 0 mA' mB' j') hlam fun _ _ _ => G_nonneg hlam 0 _ _ _
  apply le_antisymm
  · rw [Finset.sup'_le_iff]
    rintro ⟨bA, bB⟩ hb
    rw [mem_batches] at hb
    by_cases hfull : bA = mA ∧ bB = mB
    · obtain ⟨rfl, rfl⟩ := hfull
      exact le_refl _
    · have h0 : Eprod lam mA mB j bA bB (fun mA' mB' j' => G lam 0 mA' mB' j') = 0 := by
        unfold Eprod
        refine Finset.sum_eq_zero fun hA _ => Finset.sum_eq_zero fun hB _ => ?_
        have hne : ¬ (mA - bA + (mB - bB) = 0) := by omega
        simp only [G_zero_eq, if_neg hne, ite_self, mul_zero]
      show Eprod lam mA mB j bA bB (fun mA' mB' j' => G lam 0 mA' mB' j') ≤ _
      rw [h0]
      exact hnn
  · refine (Finset.le_sup'_iff _).2 ⟨(mA, mB), ?_, le_refl _⟩
    rw [mem_batches]
    refine ⟨le_refl _, le_refl _, ?_⟩
    intro h0
    simp only [Prod.mk.injEq] at h0
    omega

/-- The full-batch value of `G_0` is the probability that the full batch writes exactly `j` ones. -/
theorem Eprod_full_G_zero (lam : ℝ) (mA mB j : ℕ) :
    Eprod lam mA mB j mA mB (fun mA' mB' j' => G lam 0 mA' mB' j') =
      ∑ hA ∈ range (mA + 1), ∑ hB ∈ range (mB + 1),
        bin mA (aA lam mA mB j) hA * bin mB (aB lam mA mB j) hB * (if hA + hB = j then 1 else 0) := by
  unfold Eprod
  refine Finset.sum_congr rfl fun hA _ => Finset.sum_congr rfl fun hB _ => ?_
  congr 1
  have hiff : alive mA mB j mA mB hA hB ↔ hA + hB = j := by
    unfold alive
    omega
  by_cases h : hA + hB = j
  · rw [if_pos (hiff.2 h), if_pos h]
    show G lam 0 (mA - mA) (mB - mB) (j - (hA + hB)) = 1
    rw [G_zero_eq, if_pos (by omega)]
  · rw [if_neg (fun h' => h (hiff.1 h')), if_neg h]

/-- The group of `Fin mA ⊕ Fin mB` playing group A. -/
def leftGroup (mA mB : ℕ) : Finset (Fin mA ⊕ Fin mB) := (univ : Finset (Fin mA)).map Function.Embedding.inl

theorem card_leftGroup (mA mB : ℕ) : #((univ : Finset (Fin mA ⊕ Fin mB)) ∩ leftGroup mA mB) = mA := by
  rw [Finset.univ_inter, leftGroup, Finset.card_map, Finset.card_univ, Fintype.card_fin]

theorem card_rightGroup (mA mB : ℕ) : #((univ : Finset (Fin mA ⊕ Fin mB)) \ leftGroup mA mB) = mB := by
  rw [Finset.card_sdiff_of_subset (Finset.subset_univ _), Finset.card_univ, Fintype.card_sum,
    Fintype.card_fin, Fintype.card_fin, leftGroup, Finset.card_map, Finset.card_univ, Fintype.card_fin]
  omega

theorem mem_leftGroup_inl {mA mB : ℕ} (a : Fin mA) : (Sum.inl a : Fin mA ⊕ Fin mB) ∈ leftGroup mA mB := by
  simp [leftGroup]

theorem not_mem_leftGroup_inr {mA mB : ℕ} (b : Fin mB) : (Sum.inr b : Fin mA ⊕ Fin mB) ∉ leftGroup mA mB := by
  simp [leftGroup]

/-- The two-group parameter vector: `mA` coordinates with parameter `a`, `mB` with parameter `b`. -/
def twoParam (mA mB : ℕ) (a b : ℝ) : Fin mA ⊕ Fin mB → ℝ := Sum.elim (fun _ => a) (fun _ => b)

theorem twoParam_eq (mA mB : ℕ) (a b : ℝ) :
    ∀ i ∈ (univ : Finset (Fin mA ⊕ Fin mB)), twoParam mA mB a b i = if i ∈ leftGroup mA mB then a else b := by
  intro i _
  cases i with
  | inl x => simp [twoParam, mem_leftGroup_inl]
  | inr y => simp [twoParam, not_mem_leftGroup_inr]

/-- The variance of the two-group Poisson binomial is `mA a(1-a) + mB b(1-b)`. -/
theorem sum_var_twoGroup (mA mB : ℕ) (a b : ℝ) :
    ∑ i ∈ (univ : Finset (Fin mA ⊕ Fin mB)), twoParam mA mB a b i * (1 - twoParam mA mB a b i) =
      (mA : ℝ) * a * (1 - a) + (mB : ℝ) * b * (1 - b) := by
  rw [Fintype.sum_sum_type]
  simp only [twoParam, Sum.elim_inl, Sum.elim_inr, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
    nsmul_eq_mul]
  ring

/-- Atom's subset weight is the product law over the batch (`T ⊆ S`). -/
theorem batchWeight_eq_prod {ι : Type*} [DecidableEq ι] (S T : Finset ι) (hT : T ⊆ S) (p : ι → ℝ) :
    A36W.batchWeight S p T = ∏ i ∈ S, (if i ∈ T then p i else 1 - p i) := by
  unfold A36W.batchWeight
  rw [Finset.prod_ite]
  congr 1
  · refine Finset.prod_congr ?_ fun _ _ => rfl
    ext i
    simp only [Finset.mem_filter]
    exact ⟨fun h => ⟨hT h, h⟩, fun h => h.2⟩
  · refine Finset.prod_congr ?_ fun _ _ => rfl
    ext i
    simp only [Finset.mem_filter, Finset.mem_sdiff]

/-- The two-binomial convolution at `j` is the two-group Poisson-binomial atom. -/
theorem sum_bin_bin_eq_batchPmf (mA mB j : ℕ) (a b : ℝ) :
    ∑ hA ∈ range (mA + 1), ∑ hB ∈ range (mB + 1), bin mA a hA * bin mB b hB * (if hA + hB = j then 1 else 0) =
      A36W.batchPmf (univ : Finset (Fin mA ⊕ Fin mB)) (twoParam mA mB a b) j := by
  set S : Finset (Fin mA ⊕ Fin mB) := univ
  set A' := leftGroup mA mB
  let g : ℕ → ℕ → ℝ := fun u v => if u + v = j then 1 else 0
  have h1 : A36W.batchPmf S (twoParam mA mB a b) j =
      ∑ O ∈ S.powerset, (∏ i ∈ S, (if i ∈ O then twoParam mA mB a b i else 1 - twoParam mA mB a b i)) *
        g #(O ∩ A') #(O \ A') := by
    rw [A36W.batchPmf_eq_sum_ite]
    refine Finset.sum_congr rfl fun O hO => ?_
    have hc := Finset.card_inter_add_card_sdiff O A'
    rw [batchWeight_eq_prod S O (Finset.mem_powerset.1 hO)]
    simp only [g, hc]
    split_ifs <;> simp
  rw [h1, sum_prod_twoValue A' S (twoParam mA mB a b) a b (twoParam_eq mA mB a b) g, card_leftGroup,
    card_rightGroup]

/-- **`G^λ_1(s) = P_prod(X_full = j)`** at a legal state with `M ≥ 1`, as a Poisson-binomial atom. -/
theorem G_one_eq_batchPmf {lam : ℝ} (hlam : 0 ≤ lam) {mA mB : ℕ} (j : ℕ) (hM : mA + mB ≠ 0) :
    G lam 1 mA mB j = A36W.batchPmf (univ : Finset (Fin mA ⊕ Fin mB))
      (twoParam mA mB (aA lam mA mB j) (aB lam mA mB j)) j := by
  rw [G_one_eq_full hlam j hM, Eprod_full_G_zero, sum_bin_bin_eq_batchPmf]

/-- **Base case of Theorem 10**: `G^λ_1(s) ≤ min{1, √2 (V(s)+1)^{-1/2}}` at every legal state.  (The legality
hypothesis is not used: the bound holds at every state.) -/
theorem G_one_le {lam : ℝ} (hlam : 0 < lam) {mA mB j : ℕ} (_hj : j ≤ mA + mB) :
    G lam 1 mA mB j ≤ min 1 (Real.sqrt 2 * (V lam mA mB j + 1) ^ (-(1 / 2 : ℝ))) := by
  refine le_min (G_le_one hlam.le 1 mA mB j) ?_
  by_cases hM : mA + mB = 0
  · rw [G_of_M_zero lam 1 j hM, V_of_M_zero lam j hM, zero_add, Real.one_rpow, mul_one]
    exact Real.one_le_sqrt.2 (by norm_num)
  · rw [G_one_eq_batchPmf hlam.le j hM]
    have hp0 : ∀ i ∈ (univ : Finset (Fin mA ⊕ Fin mB)),
        0 ≤ twoParam mA mB (aA lam mA mB j) (aB lam mA mB j) i := by
      intro i _
      cases i with
      | inl x => exact aA_nonneg hlam.le _ _ _
      | inr y => exact aB_nonneg hlam.le _ _ _
    have hp1 : ∀ i ∈ (univ : Finset (Fin mA ⊕ Fin mB)),
        twoParam mA mB (aA lam mA mB j) (aB lam mA mB j) i ≤ 1 := by
      intro i _
      cases i with
      | inl x => exact aA_le_one hlam.le _ _ _
      | inr y => exact aB_le_one hlam.le _ _ _
    have h := (TG1_batch _ _ hp0 hp1 j).1
    rw [sum_var_twoGroup] at h
    have hV : V lam mA mB j + 1 =
        1 + ((mA : ℝ) * aA lam mA mB j * (1 - aA lam mA mB j) +
          (mB : ℝ) * aB lam mA mB j * (1 - aB lam mA mB j)) := by
      unfold V
      ring
    rw [hV]
    exact h

end A36RW.AppJ


==> anc/formal_companion/lean/src/A36RW/AppJ/W14/TG7.lean <==
/-
A36RW.AppJ.TG7: Lemma TG7 (Cauchy-Schwarz halving).

Paper: `appendix_tgenv.tex`, Lemma TG7 (l.448-450): "Let `T_α(s,b) := E_prod[(V(s')+1)^{-α}; alive]`.  The
alive mass is `≤ 1`, so Cauchy-Schwarz gives `T_α² ≤ T_{2α}`.  Iterating, `T_{2^{-(r-1)}} ≤ T_{1/2}^{2^{2-r}}` for
`r ≥ 2`."  `T_α` is the shared `A36RW.AppJ.T lam α`.

* `T_nonneg`, `T_le_one` (`α ≥ 0`).
* `Eprod_sq_le`: Cauchy-Schwarz for `E_prod[·; alive]`, `E[g; alive]² ≤ E[1; alive] · E[g²; alive]`.
* **TG7** `TG7`: `T_α² ≤ T_{2α}` for every real `α`, every state and every composition `(bA, bB)`.
* `TG7_iter` (`T_{2^{-(m+1)}} ≤ T_{1/2}^{2^{-m}}`, every `m ≥ 0`) and the printed form `TG7_iterate`
  (`T_{2^{-(r-1)}} ≤ T_{1/2}^{2^{2-r}}` for `r ≥ 2`).
-/
import A36RW.AppJ.W14.Basic

set_option autoImplicit false

namespace A36RW.AppJ

open Finset A36RW.AppJ

variable {lam : ℝ}

theorem T_nonneg (hlam : 0 ≤ lam) (α : ℝ) (mA mB j bA bB : ℕ) : 0 ≤ T lam α mA mB j bA bB :=
  Eprod_nonneg (g := fun mA' mB' j' => (V lam mA' mB' j' + 1) ^ (-α)) hlam
    fun hA hB _ => Real.rpow_nonneg (by linarith [V_nonneg hlam (mA - bA) (mB - bB) (j - (hA + hB))]) _

theorem T_le_one (hlam : 0 ≤ lam) {α : ℝ} (hα : 0 ≤ α) (mA mB j bA bB : ℕ) : T lam α mA mB j bA bB ≤ 1 :=
  Eprod_le_const (g := fun mA' mB' j' => (V lam mA' mB' j' + 1) ^ (-α)) hlam zero_le_one
    fun hA hB _ => Real.rpow_le_one_of_one_le_of_nonpos
      (by linarith [V_nonneg hlam (mA - bA) (mB - bB) (j - (hA + hB))]) (by linarith)

/-- **Cauchy-Schwarz for the product expectation on the alive event.** -/
theorem Eprod_sq_le (hlam : 0 ≤ lam) (mA mB j bA bB : ℕ) (g : ℕ → ℕ → ℕ → ℝ) :
    (Eprod lam mA mB j bA bB g) ^ 2 ≤
      Eprod lam mA mB j bA bB (fun _ _ _ => 1) * Eprod lam mA mB j bA bB (fun x y z => (g x y z) ^ 2) := by
  set P := range (bA + 1) ×ˢ range (bB + 1)
  let π : ℕ × ℕ → ℝ := fun p => bin bA (aA lam mA mB j) p.1 * bin bB (aB lam mA mB j) p.2
  let F : (ℕ → ℕ → ℕ → ℝ) → ℕ × ℕ → ℝ := fun f p =>
    π p * (if alive mA mB j bA bB p.1 p.2 then f (mA - bA) (mB - bB) (j - (p.1 + p.2)) else 0)
  have hE : ∀ f : ℕ → ℕ → ℕ → ℝ, Eprod lam mA mB j bA bB f = ∑ p ∈ P, F f p := by
    intro f
    unfold Eprod
    rw [← Finset.sum_product' (range (bA + 1)) (range (bB + 1))
      (fun hA hB => bin bA (aA lam mA mB j) hA * bin bB (aB lam mA mB j) hB *
        (if alive mA mB j bA bB hA hB then f (mA - bA) (mB - bB) (j - (hA + hB)) else 0))]
  have hπ : ∀ p, 0 ≤ π p := fun p => mul_nonneg (binA_nonneg hlam _ _ _ _ _) (binB_nonneg hlam _ _ _ _ _)
  rw [hE g, hE (fun _ _ _ => 1), hE (fun x y z => (g x y z) ^ 2)]
  refine Finset.sum_sq_le_sum_mul_sum_of_sq_le_mul P (fun p _ => ?_) (fun p _ => ?_) (fun p _ => le_of_eq ?_)
  · simp only [F]
    exact mul_nonneg (hπ p) (by split_ifs <;> norm_num)
  · simp only [F]
    exact mul_nonneg (hπ p) (by split_ifs <;> positivity)
  · simp only [F]
    split_ifs <;> ring

/-- **Lemma TG7 (Cauchy-Schwarz halving)**: `T_α² ≤ T_{2α}`, for every real `α`, at every state and every
composition `(bA, bB)` (the alive mass is `≤ 1`). -/
theorem TG7 (hlam : 0 ≤ lam) (α : ℝ) (mA mB j bA bB : ℕ) :
    (T lam α mA mB j bA bB) ^ 2 ≤ T lam (2 * α) mA mB j bA bB := by
  have h := Eprod_sq_le hlam mA mB j bA bB (fun x y z => (V lam x y z + 1) ^ (-α))
  have hsq : ∀ x y z : ℕ, ((V lam x y z + 1) ^ (-α)) ^ 2 = (V lam x y z + 1) ^ (-(2 * α)) := by
    intro x y z
    have hx : 0 ≤ V lam x y z + 1 := by linarith [V_nonneg hlam x y z]
    rw [← Real.rpow_natCast, ← Real.rpow_mul hx]
    congr 1
    push_cast
    ring
  simp only [hsq] at h
  have hm := aliveMass_le_one hlam mA mB j bA bB
  have hnn : 0 ≤ T lam (2 * α) mA mB j bA bB := T_nonneg hlam _ _ _ _ _ _
  unfold T
  calc (Eprod lam mA mB j bA bB fun mA' mB' j' => (V lam mA' mB' j' + 1) ^ (-α)) ^ 2
      ≤ Eprod lam mA mB j bA bB (fun _ _ _ => 1) *
          Eprod lam mA mB j bA bB (fun x y z => (V lam x y z + 1) ^ (-(2 * α))) := h
    _ ≤ 1 * Eprod lam mA mB j bA bB (fun x y z => (V lam x y z + 1) ^ (-(2 * α))) :=
        mul_le_mul_of_nonneg_right hm hnn
    _ = _ := one_mul _

/-- TG7 iterated: `T_{2^{-(m+1)}} ≤ T_{1/2}^{2^{-m}}` for every `m ≥ 0`. -/
theorem TG7_iter (hlam : 0 ≤ lam) (mA mB j bA bB : ℕ) :
    ∀ m : ℕ, T lam ((2 : ℝ) ^ (-((m : ℝ) + 1))) mA mB j bA bB ≤
      (T lam (1 / 2) mA mB j bA bB) ^ ((2 : ℝ) ^ (-(m : ℝ)))
  | 0 => by
      rw [Nat.cast_zero, zero_add, neg_zero, Real.rpow_zero, Real.rpow_one, Real.rpow_neg_one]
      norm_num
  | m + 1 => by
      have ih := TG7_iter hlam mA mB j bA bB m
      have e : 2 * (2 : ℝ) ^ (-(((m + 1 : ℕ) : ℝ) + 1)) = (2 : ℝ) ^ (-((m : ℝ) + 1)) := by
        push_cast
        rw [show -((m : ℝ) + 1 + 1) = -((m : ℝ) + 1) + (-1) by ring, Real.rpow_add (by norm_num),
          Real.rpow_neg_one]
        ring
      have h7 := TG7 hlam ((2 : ℝ) ^ (-(((m + 1 : ℕ) : ℝ) + 1))) mA mB j bA bB
      rw [e] at h7
      have h8 := (le_abs_self _).trans (Real.abs_le_sqrt h7)
      have h9 := Real.sqrt_le_sqrt ih
      calc T lam ((2 : ℝ) ^ (-(((m + 1 : ℕ) : ℝ) + 1))) mA mB j bA bB
          ≤ Real.sqrt ((T lam (1 / 2) mA mB j bA bB) ^ ((2 : ℝ) ^ (-(m : ℝ)))) := h8.trans h9
        _ = (T lam (1 / 2) mA mB j bA bB) ^ ((2 : ℝ) ^ (-((m + 1 : ℕ) : ℝ))) := by
            rw [Real.sqrt_eq_rpow, ← Real.rpow_mul (T_nonneg hlam _ _ _ _ _ _)]
            congr 1
            push_cast
            rw [show -((m : ℝ) + 1) = -(m : ℝ) + (-1) by ring, Real.rpow_add (by norm_num),
              Real.rpow_neg_one]
            ring

/-- **TG7, iterated form as printed**: `T_{2^{-(r-1)}} ≤ T_{1/2}^{2^{2-r}}` for every `r ≥ 2`. -/
theorem TG7_iterate (hlam : 0 ≤ lam) {r : ℕ} (hr : 2 ≤ r) (mA mB j bA bB : ℕ) :
    T lam ((2 : ℝ) ^ (-((r : ℝ) - 1))) mA mB j bA bB ≤
      (T lam (1 / 2) mA mB j bA bB) ^ ((2 : ℝ) ^ (2 - (r : ℝ))) := by
  obtain ⟨m, rfl⟩ : ∃ m, r = m + 2 := ⟨r - 2, by omega⟩
  rw [show -(((m + 2 : ℕ) : ℝ) - 1) = -((m : ℝ) + 1) by push_cast; ring,
    show (2 : ℝ) - ((m + 2 : ℕ) : ℝ) = -((m : ℝ)) by push_cast; ring]
  exact TG7_iter hlam mA mB j bA bB m

end A36RW.AppJ


==> anc/formal_companion/lean/src/A36RW/AppJ/W14/Thm10.lean <==
/-
A36RW.AppJ.Thm10: Theorem `thm:tgenv` (two-group envelope) from an
EXPLICIT TG6 hypothesis.

Paper: `appendix_tgenv.tex`, Theorem `thm:tgenv` (l.235-240):
  "For every `λ > 0`, all group sizes, every legal state `s` and every `r ≥ 1`,
   `G^λ_r(s) ≤ min{1, √2·18^{r-1}·(V(s)+1)^{-2^{-r}}}`."
and its proof (l.556-571): induction on `r` with `C_1 = √2`, `C_r = 18·C_{r-1}`; the base case is TG1
(`G_one_le`), the step uses TG7 (`TG7_iter`) and TG6.

**MODULE INTERFACE (flagged).**  Lemma TG6 (l.403-406) is NOT proved here: it is the hypothesis `hTG6` of
`thm_tgenv_of_TG6`, stated exactly as printed ("For every legal `s` with `M ≥ 1` and every batch `b`,
`T(s,b) ≤ min{1, 18·(V(s)+1)^{-1/4}}`", batches = the compositions `b ≠ 0`, `b_g ≤ m_g`, of the shared
`A36RW.AppJ.batches`).  It is discharged by the parallel module group W16 (TG2-TG6, TG8) against the same shared
definitions.  `TG6_iff_18` shows the printed `min{1, ·}` form is equivalent to the bare `18·(V+1)^{-1/4}`
bound (since `T ≤ 1` always, `T_le_one`), so either form can be supplied (`thm_tgenv_of_TG6_18`).

The printed constants are kept: `√2·18^{r-1}` and the exponent `-2^{-r}`.
-/
import A36RW.AppJ.W14.TG1
import A36RW.AppJ.W14.TG7

set_option autoImplicit false

namespace A36RW.AppJ

open Finset A36RW.AppJ

variable {lam : ℝ}

/-- The printed TG6 (with `min{1, ·}`) is equivalent to the bare bound `T ≤ 18 (V+1)^{-1/4}`. -/
theorem TG6_iff_18 (hlam : 0 < lam) :
    (∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
        T lam (1 / 2) mA mB j b.1 b.2 ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ)))) ↔
      (∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
        T lam (1 / 2) mA mB j b.1 b.2 ≤ 18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))) := by
  constructor
  · intro h mA mB j hj hM b hb
    exact (h mA mB j hj hM b hb).trans (min_le_right _ _)
  · intro h mA mB j hj hM b hb
    exact le_min (T_le_one hlam.le (by norm_num) _ _ _ _ _) (h mA mB j hj hM b hb)

/-- `2^{-(m+2)} = 2^{-m}/4`, in the form used by the induction step. -/
theorem two_rpow_step (m : ℕ) :
    -(1 / 4 : ℝ) * (2 : ℝ) ^ (-(m : ℝ)) = -(2 : ℝ) ^ (-(((m + 1 : ℕ) : ℝ) + 1)) := by
  push_cast
  rw [show -((m : ℝ) + 1 + 1) = -(m : ℝ) + (-2) by ring, Real.rpow_add (by norm_num),
    show (-2 : ℝ) = -((2 : ℕ) : ℝ) by norm_num, Real.rpow_neg (by norm_num), Real.rpow_natCast]
  ring

/-- The envelope at horizon `m + 1` (`C_{m+1} = √2·18^m`), from the bare TG6 bound. -/
theorem envelope_succ (hlam : 0 < lam)
    (h18 : ∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
      T lam (1 / 2) mA mB j b.1 b.2 ≤ 18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))) :
    ∀ m : ℕ, ∀ mA mB j : ℕ, j ≤ mA + mB →
      G lam (m + 1) mA mB j ≤ Real.sqrt 2 * 18 ^ m * (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-((m : ℝ) + 1)))
  | 0, mA, mB, j, hj => by
      have h := (le_min_iff.1 (G_one_le hlam hj)).2
      have e : (2 : ℝ) ^ (-(((0 : ℕ) : ℝ) + 1)) = 1 / 2 := by
        rw [Nat.cast_zero, zero_add, Real.rpow_neg_one]
        norm_num
      rw [e, pow_zero, mul_one]
      exact h
  | m + 1, mA, mB, j, hj => by
      have hV0 : 0 ≤ V lam mA mB j := V_nonneg hlam.le mA mB j
      have hC : 0 ≤ Real.sqrt 2 * (18 : ℝ) ^ m := by positivity
      by_cases hM : mA + mB = 0
      · rw [G_of_M_zero lam (m + 1 + 1) j hM, V_of_M_zero lam j hM, zero_add, Real.one_rpow, mul_one]
        have h1 : (1 : ℝ) ≤ Real.sqrt 2 := Real.one_le_sqrt.2 (by norm_num)
        have h2 : (1 : ℝ) ≤ 18 ^ (m + 1) := one_le_pow₀ (by norm_num)
        nlinarith
      · rw [G_succ_of_M_ne lam (m + 1) j hM, Finset.sup'_le_iff]
        rintro ⟨bA, bB⟩ hb
        have hTb := h18 mA mB j hj (by omega) (bA, bB) hb
        have hT0 := T_nonneg hlam.le (1 / 2) mA mB j bA bB
        have hp0 : (0 : ℝ) ≤ (2 : ℝ) ^ (-(m : ℝ)) := Real.rpow_nonneg (by norm_num) _
        have hp1 : (2 : ℝ) ^ (-(m : ℝ)) ≤ 1 :=
          Real.rpow_le_one_of_one_le_of_nonpos (by norm_num) (by simp)
        have h18p : (18 : ℝ) ^ ((2 : ℝ) ^ (-(m : ℝ))) ≤ 18 := by
          calc (18 : ℝ) ^ ((2 : ℝ) ^ (-(m : ℝ))) ≤ (18 : ℝ) ^ (1 : ℝ) :=
                Real.rpow_le_rpow_of_exponent_le (by norm_num) hp1
            _ = 18 := Real.rpow_one 18
        have hVp : 0 ≤ (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-(((m + 1 : ℕ) : ℝ) + 1))) :=
          Real.rpow_nonneg (by linarith) _
        calc Eprod lam mA mB j (bA, bB).1 (bA, bB).2 (fun mA' mB' j' => G lam (m + 1) mA' mB' j')
            ≤ Eprod lam mA mB j bA bB (fun x y z =>
                (Real.sqrt 2 * 18 ^ m) * (V lam x y z + 1) ^ (-(2 : ℝ) ^ (-((m : ℝ) + 1)))) :=
              Eprod_mono (g := fun mA' mB' j' => G lam (m + 1) mA' mB' j')
                (g' := fun x y z => (Real.sqrt 2 * 18 ^ m) * (V lam x y z + 1) ^ (-(2 : ℝ) ^ (-((m : ℝ) + 1))))
                hlam.le fun hA hB hal => envelope_succ hlam h18 m _ _ _ hal.2
          _ = (Real.sqrt 2 * 18 ^ m) * T lam ((2 : ℝ) ^ (-((m : ℝ) + 1))) mA mB j bA bB :=
              Eprod_const_mul lam _ mA mB j bA bB _
          _ ≤ (Real.sqrt 2 * 18 ^ m) * (T lam (1 / 2) mA mB j bA bB) ^ ((2 : ℝ) ^ (-(m : ℝ))) :=
              mul_le_mul_of_nonneg_left (TG7_iter hlam.le mA mB j bA bB m) hC
          _ ≤ (Real.sqrt 2 * 18 ^ m) *
                (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))) ^ ((2 : ℝ) ^ (-(m : ℝ))) :=
              mul_le_mul_of_nonneg_left (Real.rpow_le_rpow hT0 hTb hp0) hC
          _ = (Real.sqrt 2 * 18 ^ m) * ((18 : ℝ) ^ ((2 : ℝ) ^ (-(m : ℝ))) *
                (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-(((m + 1 : ℕ) : ℝ) + 1)))) := by
              rw [Real.mul_rpow (by norm_num) (Real.rpow_nonneg (by linarith) _),
                ← Real.rpow_mul (by linarith), two_rpow_step]
          _ ≤ (Real.sqrt 2 * 18 ^ m) * (18 * (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-(((m + 1 : ℕ) : ℝ) + 1)))) :=
              mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right h18p hVp) hC
          _ = Real.sqrt 2 * 18 ^ (m + 1) * (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-(((m + 1 : ℕ) : ℝ) + 1))) := by
              ring

/-- **Theorem 10 (two-group envelope) from the bare TG6 bound** `T(s,b) ≤ 18 (V(s)+1)^{-1/4}`. -/
theorem thm_tgenv_of_TG6_18 (hlam : 0 < lam)
    (h18 : ∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
      T lam (1 / 2) mA mB j b.1 b.2 ≤ 18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))) :
    ∀ r : ℕ, 1 ≤ r → ∀ mA mB j : ℕ, j ≤ mA + mB →
      G lam r mA mB j ≤ min 1 (Real.sqrt 2 * 18 ^ (r - 1) * (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ)))) := by
  intro r hr mA mB j hj
  obtain ⟨m, rfl⟩ : ∃ m, r = m + 1 := ⟨r - 1, by omega⟩
  refine le_min (G_le_one hlam.le _ _ _ _) ?_
  have h := envelope_succ hlam h18 m mA mB j hj
  rw [Nat.add_sub_cancel, show -(((m + 1 : ℕ) : ℝ)) = -((m : ℝ) + 1) by push_cast; ring]
  exact h

/-- **Theorem `thm:tgenv` (two-group envelope), from TG6 as printed.**  For every `λ > 0`, all group sizes,
every legal state `s = (mA, mB, j)` (`j ≤ mA + mB`) and every `r ≥ 1`,
`G^λ_r(s) ≤ min{1, √2·18^{r-1}·(V(s)+1)^{-2^{-r}}}`.

`hTG6` is Lemma TG6 exactly as printed (every legal `s` with `M ≥ 1`, every batch `b ∈ batches`); it is a
**module interface**, discharged by W16, not proved here. -/
theorem thm_tgenv_of_TG6 (hlam : 0 < lam)
    (hTG6 : ∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
      T lam (1 / 2) mA mB j b.1 b.2 ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ)))) :
    ∀ r : ℕ, 1 ≤ r → ∀ mA mB j : ℕ, j ≤ mA + mB →
      G lam r mA mB j ≤ min 1 (Real.sqrt 2 * 18 ^ (r - 1) * (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-(r : ℝ)))) :=
  thm_tgenv_of_TG6_18 hlam ((TG6_iff_18 hlam).1 hTG6)

/-- The `r = 1` case of the Theorem needs no TG6: it is TG1 (`G_one_le`), stated in the Theorem's form. -/
theorem thm_tgenv_one (hlam : 0 < lam) {mA mB j : ℕ} (hj : j ≤ mA + mB) :
    G lam 1 mA mB j ≤ min 1 (Real.sqrt 2 * 18 ^ (1 - 1) * (V lam mA mB j + 1) ^ (-(2 : ℝ) ^ (-((1 : ℕ) : ℝ)))) := by
  have h := G_one_le hlam hj
  have e : (2 : ℝ) ^ (-((1 : ℕ) : ℝ)) = 1 / 2 := by
    rw [Nat.cast_one, Real.rpow_neg_one]
    norm_num
  rw [e, Nat.sub_self, pow_zero, mul_one]
  exact h

end A36RW.AppJ


==> anc/formal_companion/lean/src/A36RW/AppJ/W16/All.lean <==
import A36RW.AppJ.W16.TG6
import A36RW.AppJ.W16.TG8
import A36RW.AppJ.W16.Edge

/-!
# A36RW.AppJ.W16.All — W16's App J analytic core (TG2, TG3, TG4, TG5, TG6, TG8), one import

Modules: `Basic` (polynomial representation of `Z`, marginals, log-concavity), `TG23`, `TG4`, `TG5`,
`TG6`, `TG8`, `Edge` (boundary cases, fixtures).  Headlines are listed in `Check.lean`.
-/


==> anc/formal_companion/lean/src/A36RW/AppJ/W16/Basic.lean <==
import Mathlib
import A36RW.AppJ.Defs

/-!
# A36RW.AppJ.W16.Basic — basic count-model facts for Appendix J (W16)

Local basic facts needed by W16's TG2–TG6, against the shared definitions `A36RW.AppJ.Defs`
(nothing there is redefined).  All local helper names carry the `w16_` prefix or live in the
namespace `A36RW.AppJ.W16`.

* `PP lam a b = (λX + 1)^a (X + 1)^b`, the generating polynomial of the two-group slice weights;
  `w16_Z_eq_coeff : Z lam a b t = (PP lam a b).coeff t`.
* numerators `nA`, `nB` of the marginals (`aA = nA / (a Z)`, `aB = nB / (b Z)` by definition) and their
  closed forms `nA = λ a [X^t] X·PP(a-1,b)`, `nB = b [X^t] X·PP(a,b-1)`.
* positivity: `Z > 0` at legal states (`t ≤ a + b`, `λ > 0`), `Z = 0` beyond; `0 ≤ aA, aB ≤ 1`;
  the identity `a·aA + b·aB = t` at legal states; `V ≥ 0`.
* log-concavity of the coefficient sequence of `PP` (`w16_LC`), via the PF2 property of ℤ-indexed
  sequences, which is preserved by multiplication with `(1 + cX)`, `c ≥ 0` (`w16_PF2_step`).
-/

namespace A36RW.AppJ.W16

open Finset Polynomial
open A36RW.AppJ

noncomputable section

/-! ## The generating polynomial -/

/-- `PP lam a b = (λX + 1)^a (X + 1)^b`; its `t`-th coefficient is `Z lam a b t`. -/
def PP (lam : ℝ) (a b : ℕ) : ℝ[X] := (C lam * X + 1) ^ a * (X + 1) ^ b

lemma w16_CX_add_one_pow_eq_comp (c : ℝ) (a : ℕ) :
    (C c * X + 1) ^ a = ((X + 1) ^ a).comp (C c * X) := by
  simp [Polynomial.pow_comp]

lemma w16_coeff_CX_add_one_pow (c : ℝ) (a u : ℕ) :
    ((C c * X + 1) ^ a).coeff u = (a.choose u : ℝ) * c ^ u := by
  rw [w16_CX_add_one_pow_eq_comp, Polynomial.comp_C_mul_X_coeff, Polynomial.coeff_X_add_one_pow]

/-- Coefficient of a product as a range sum. -/
lemma w16_coeff_mul_range (P Q : ℝ[X]) (t : ℕ) :
    (P * Q).coeff t = ∑ u ∈ range (t + 1), P.coeff u * Q.coeff (t - u) := by
  rw [Polynomial.coeff_mul,
    Finset.Nat.sum_antidiagonal_eq_sum_range_succ (fun i j => P.coeff i * Q.coeff j)]

lemma w16_Z_eq_coeff (lam : ℝ) (a b t : ℕ) : Z lam a b t = (PP lam a b).coeff t := by
  rw [PP, w16_coeff_mul_range]
  unfold Z wt
  refine Finset.sum_congr rfl fun u hu => ?_
  rw [if_pos (Nat.lt_succ_iff.mp (Finset.mem_range.mp hu)), w16_coeff_CX_add_one_pow,
    Polynomial.coeff_X_add_one_pow]
  ring

lemma w16_PP_succ_left (lam : ℝ) (a b : ℕ) :
    PP lam (a + 1) b = (C lam * X + 1) * PP lam a b := by
  unfold PP; ring

lemma w16_PP_succ_right (lam : ℝ) (a b : ℕ) :
    PP lam a (b + 1) = (X + 1) * PP lam a b := by
  unfold PP; ring

lemma w16_PP_zero (lam : ℝ) : PP lam 0 0 = 1 := by
  unfold PP; ring

lemma w16_PP_add (lam : ℝ) (a b a' b' : ℕ) :
    PP lam a b * PP lam a' b' = PP lam (a + a') (b + b') := by
  unfold PP; ring

/-- The batch decomposition of the generating polynomial: `PP(b) PP(m - b) = PP(m)`. -/
lemma w16_PP_split (lam : ℝ) {mA mB bA bB : ℕ} (hA : bA ≤ mA) (hB : bB ≤ mB) :
    PP lam bA bB * PP lam (mA - bA) (mB - bB) = PP lam mA mB := by
  rw [w16_PP_add, Nat.add_sub_cancel' hA, Nat.add_sub_cancel' hB]

/-- `(1 + cX) Q` coefficientwise. -/
lemma w16_coeff_CX_add_one_mul (c : ℝ) (Q : ℝ[X]) (t : ℕ) :
    ((C c * X + 1) * Q).coeff t = Q.coeff t + c * (X * Q).coeff t := by
  have : (C c * X + 1) * Q = Q + C c * (X * Q) := by ring
  rw [this, Polynomial.coeff_add, Polynomial.coeff_C_mul]

lemma w16_coeff_X_add_one_mul (Q : ℝ[X]) (t : ℕ) :
    ((X + 1) * Q).coeff t = Q.coeff t + (X * Q).coeff t := by
  have : (X + 1) * Q = Q + X * Q := by ring
  rw [this, Polynomial.coeff_add]

/-! ## Derivatives and numerators -/

lemma w16_coeff_X_mul_derivative (p : ℝ[X]) (t : ℕ) :
    (X * derivative p).coeff t = (t : ℝ) * p.coeff t := by
  cases t with
  | zero => simp
  | succ n =>
    rw [Polynomial.coeff_X_mul, Polynomial.coeff_derivative]
    push_cast; ring

lemma w16_derivative_CX_add_one_pow (c : ℝ) (a : ℕ) :
    derivative ((C c * X + 1) ^ a) = C (c * a) * (C c * X + 1) ^ (a - 1) := by
  rw [Polynomial.derivative_pow]
  simp only [derivative_add, derivative_mul, derivative_C, zero_mul, derivative_X, mul_one,
    zero_add, derivative_one, add_zero, map_mul, map_natCast]
  ring

lemma w16_derivative_X_add_one_pow (b : ℕ) :
    derivative ((X + 1 : ℝ[X]) ^ b) = C (b : ℝ) * (X + 1) ^ (b - 1) := by
  rw [Polynomial.derivative_pow]
  simp only [derivative_add, derivative_X, derivative_one, add_zero, mul_one, map_natCast]

/-- `derivative PP = λ a PP(a-1,b) + b PP(a,b-1)` (all `a b`, natural subtraction). -/
lemma w16_derivative_PP (lam : ℝ) (a b : ℕ) :
    derivative (PP lam a b) =
      C (lam * a) * PP lam (a - 1) b + C (b : ℝ) * PP lam a (b - 1) := by
  unfold PP
  rw [derivative_mul, w16_derivative_CX_add_one_pow, w16_derivative_X_add_one_pow]
  ring

/-- Numerator of `aA`: `Σ_u u · wt`. -/
def nA (lam : ℝ) (a b t : ℕ) : ℝ := ∑ u ∈ range (t + 1), (u : ℝ) * wt lam a b t u

/-- Numerator of `aB`: `Σ_u (t - u) · wt`. -/
def nB (lam : ℝ) (a b t : ℕ) : ℝ := ∑ u ∈ range (t + 1), ((t - u : ℕ) : ℝ) * wt lam a b t u

lemma w16_aA_def (lam : ℝ) (a b t : ℕ) : aA lam a b t = nA lam a b t / ((a : ℝ) * Z lam a b t) := rfl

lemma w16_aB_def (lam : ℝ) (a b t : ℕ) : aB lam a b t = nB lam a b t / ((b : ℝ) * Z lam a b t) := rfl

lemma w16_nA_eq_coeff (lam : ℝ) (a b t : ℕ) :
    nA lam a b t = ((X * derivative ((C lam * X + 1) ^ a)) * (X + 1) ^ b).coeff t := by
  rw [w16_coeff_mul_range]
  unfold nA wt
  refine Finset.sum_congr rfl fun u hu => ?_
  rw [if_pos (Nat.lt_succ_iff.mp (Finset.mem_range.mp hu)), w16_coeff_X_mul_derivative,
    w16_coeff_CX_add_one_pow, Polynomial.coeff_X_add_one_pow]
  ring

lemma w16_nB_eq_coeff (lam : ℝ) (a b t : ℕ) :
    nB lam a b t = ((C lam * X + 1) ^ a * (X * derivative ((X + 1) ^ b))).coeff t := by
  rw [w16_coeff_mul_range]
  unfold nB wt
  refine Finset.sum_congr rfl fun u hu => ?_
  rw [if_pos (Nat.lt_succ_iff.mp (Finset.mem_range.mp hu)), w16_coeff_X_mul_derivative,
    w16_coeff_CX_add_one_pow, Polynomial.coeff_X_add_one_pow]
  ring

/-- `nA lam a b t = λ a [X^t] (X · PP(a-1, b))` (uniform in `a`, `t`). -/
lemma w16_nA_eq (lam : ℝ) (a b t : ℕ) :
    nA lam a b t = lam * a * (X * PP lam (a - 1) b).coeff t := by
  rw [w16_nA_eq_coeff, w16_derivative_CX_add_one_pow]
  have : X * (C (lam * a) * (C lam * X + 1) ^ (a - 1)) * (X + 1) ^ b =
      C (lam * a) * (X * PP lam (a - 1) b) := by unfold PP; ring
  rw [this, Polynomial.coeff_C_mul]

/-- `nB lam a b t = b [X^t] (X · PP(a, b-1))`. -/
lemma w16_nB_eq (lam : ℝ) (a b t : ℕ) :
    nB lam a b t = b * (X * PP lam a (b - 1)).coeff t := by
  rw [w16_nB_eq_coeff, w16_derivative_X_add_one_pow]
  have : (C lam * X + 1) ^ a * (X * (C (b : ℝ) * (X + 1) ^ (b - 1))) =
      C (b : ℝ) * (X * PP lam a (b - 1)) := by unfold PP; ring
  rw [this, Polynomial.coeff_C_mul]

/-- `nA + nB = t Z`. -/
lemma w16_nA_add_nB (lam : ℝ) (a b t : ℕ) :
    nA lam a b t + nB lam a b t = (t : ℝ) * Z lam a b t := by
  unfold nA nB Z
  rw [← Finset.sum_add_distrib, Finset.mul_sum]
  refine Finset.sum_congr rfl fun u hu => ?_
  have hu' : u ≤ t := Nat.lt_succ_iff.mp (Finset.mem_range.mp hu)
  rw [Nat.cast_sub hu']
  ring

/-! ## Signs, support, positivity -/

lemma w16_wt_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (a b t u : ℕ) : 0 ≤ wt lam a b t u := by
  unfold wt; split_ifs <;> positivity

lemma w16_Z_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (a b t : ℕ) : 0 ≤ Z lam a b t :=
  Finset.sum_nonneg fun u _ => w16_wt_nonneg hlam a b t u

lemma w16_wt_eq_zero_of_lt {lam : ℝ} {a b t : ℕ} (ht : a + b < t) (u : ℕ) : wt lam a b t u = 0 := by
  unfold wt
  split_ifs with hu
  · rcases le_or_gt u a with h | h
    · rw [Nat.choose_eq_zero_of_lt (show b < t - u by omega)]; simp
    · rw [Nat.choose_eq_zero_of_lt h]; simp
  · rfl

lemma w16_Z_eq_zero_of_lt {lam : ℝ} {a b t : ℕ} (ht : a + b < t) : Z lam a b t = 0 :=
  Finset.sum_eq_zero fun u _ => w16_wt_eq_zero_of_lt ht u

lemma w16_Z_pos {lam : ℝ} (hlam : 0 < lam) {a b t : ℕ} (ht : t ≤ a + b) : 0 < Z lam a b t := by
  unfold Z
  have hmem : min t a ∈ range (t + 1) := Finset.mem_range.mpr (by omega)
  refine lt_of_lt_of_le ?_ (Finset.single_le_sum (fun u _ => w16_wt_nonneg hlam.le a b t u) hmem)
  unfold wt
  rw [if_pos (min_le_left _ _)]
  have h1 : 0 < (a.choose (min t a) : ℝ) := by exact_mod_cast Nat.choose_pos (min_le_right _ _)
  have h2 : 0 < (b.choose (t - min t a) : ℝ) := by exact_mod_cast Nat.choose_pos (by omega)
  positivity

lemma w16_Z_ne_zero {lam : ℝ} (hlam : 0 < lam) {a b t : ℕ} (ht : t ≤ a + b) : Z lam a b t ≠ 0 :=
  (w16_Z_pos hlam ht).ne'

lemma w16_nA_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (a b t : ℕ) : 0 ≤ nA lam a b t :=
  Finset.sum_nonneg fun u _ => mul_nonneg (Nat.cast_nonneg u) (w16_wt_nonneg hlam a b t u)

lemma w16_nB_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (a b t : ℕ) : 0 ≤ nB lam a b t :=
  Finset.sum_nonneg fun u _ => mul_nonneg (Nat.cast_nonneg _) (w16_wt_nonneg hlam a b t u)

lemma w16_nA_le {lam : ℝ} (hlam : 0 ≤ lam) (a b t : ℕ) : nA lam a b t ≤ (a : ℝ) * Z lam a b t := by
  unfold nA Z
  rw [Finset.mul_sum]
  refine Finset.sum_le_sum fun u _ => ?_
  rcases le_or_gt u a with h | h
  · exact mul_le_mul_of_nonneg_right (by exact_mod_cast h) (w16_wt_nonneg hlam a b t u)
  · have : wt lam a b t u = 0 := by
      unfold wt; split_ifs
      · rw [Nat.choose_eq_zero_of_lt h]; simp
      · rfl
    rw [this]; simp

lemma w16_nB_le {lam : ℝ} (hlam : 0 ≤ lam) (a b t : ℕ) : nB lam a b t ≤ (b : ℝ) * Z lam a b t := by
  unfold nB Z
  rw [Finset.mul_sum]
  refine Finset.sum_le_sum fun u hu => ?_
  have hu' : u ≤ t := Nat.lt_succ_iff.mp (Finset.mem_range.mp hu)
  rcases le_or_gt (t - u) b with h | h
  · exact mul_le_mul_of_nonneg_right (by exact_mod_cast h) (w16_wt_nonneg hlam a b t u)
  · have : wt lam a b t u = 0 := by
      unfold wt; rw [if_pos hu', Nat.choose_eq_zero_of_lt h]; simp
    rw [this]; simp

/-- `a · aA = nA / Z` (also when `a = 0`, where both sides vanish). -/
lemma w16_mul_aA {lam : ℝ} (hlam : 0 ≤ lam) (a b t : ℕ) :
    (a : ℝ) * aA lam a b t = nA lam a b t / Z lam a b t := by
  rw [w16_aA_def]
  rcases Nat.eq_zero_or_pos a with ha | ha
  · subst ha
    have h0 : nA lam 0 b t = 0 := le_antisymm (by simpa using w16_nA_le hlam 0 b t)
      (w16_nA_nonneg hlam 0 b t)
    simp [h0]
  · have ha' : (a : ℝ) ≠ 0 := by exact_mod_cast ha.ne'
    rcases eq_or_ne (Z lam a b t) 0 with hz | hz
    · simp [hz]
    · field_simp

lemma w16_mul_aB {lam : ℝ} (hlam : 0 ≤ lam) (a b t : ℕ) :
    (b : ℝ) * aB lam a b t = nB lam a b t / Z lam a b t := by
  rw [w16_aB_def]
  rcases Nat.eq_zero_or_pos b with hb | hb
  · subst hb
    have h0 : nB lam a 0 t = 0 := le_antisymm (by simpa using w16_nB_le hlam a 0 t)
      (w16_nB_nonneg hlam a 0 t)
    simp [h0]
  · have hb' : (b : ℝ) ≠ 0 := by exact_mod_cast hb.ne'
    rcases eq_or_ne (Z lam a b t) 0 with hz | hz
    · simp [hz]
    · field_simp

lemma w16_aA_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (a b t : ℕ) : 0 ≤ aA lam a b t := by
  rw [w16_aA_def]
  exact div_nonneg (w16_nA_nonneg hlam a b t) (mul_nonneg (Nat.cast_nonneg _) (w16_Z_nonneg hlam a b t))

lemma w16_aB_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (a b t : ℕ) : 0 ≤ aB lam a b t := by
  rw [w16_aB_def]
  exact div_nonneg (w16_nB_nonneg hlam a b t) (mul_nonneg (Nat.cast_nonneg _) (w16_Z_nonneg hlam a b t))

lemma w16_aA_le_one {lam : ℝ} (hlam : 0 ≤ lam) (a b t : ℕ) : aA lam a b t ≤ 1 := by
  rw [w16_aA_def]
  rcases eq_or_lt_of_le (mul_nonneg (Nat.cast_nonneg a) (w16_Z_nonneg hlam a b t)) with h | h
  · rw [← h, div_zero]; exact zero_le_one
  · rw [div_le_one h]; exact w16_nA_le hlam a b t

lemma w16_aB_le_one {lam : ℝ} (hlam : 0 ≤ lam) (a b t : ℕ) : aB lam a b t ≤ 1 := by
  rw [w16_aB_def]
  rcases eq_or_lt_of_le (mul_nonneg (Nat.cast_nonneg b) (w16_Z_nonneg hlam a b t)) with h | h
  · rw [← h, div_zero]; exact zero_le_one
  · rw [div_le_one h]; exact w16_nB_le hlam a b t

/-- The marginal identity `a aA + b aB = t` at a legal state. -/
lemma w16_marg_sum {lam : ℝ} (hlam : 0 < lam) {a b t : ℕ} (ht : t ≤ a + b) :
    (a : ℝ) * aA lam a b t + (b : ℝ) * aB lam a b t = t := by
  rw [w16_mul_aA hlam.le, w16_mul_aB hlam.le, ← add_div, w16_nA_add_nB,
    mul_div_assoc, div_self (w16_Z_ne_zero hlam ht), mul_one]

lemma w16_V_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (a b t : ℕ) : 0 ≤ V lam a b t := by
  unfold V
  have h1 := w16_aA_nonneg hlam a b t
  have h2 := w16_aA_le_one hlam a b t
  have h3 := w16_aB_nonneg hlam a b t
  have h4 := w16_aB_le_one hlam a b t
  have e1 : 0 ≤ aA lam a b t * (1 - aA lam a b t) := mul_nonneg h1 (by linarith)
  have e2 : 0 ≤ aB lam a b t * (1 - aB lam a b t) := mul_nonneg h3 (by linarith)
  have := mul_nonneg (Nat.cast_nonneg (α := ℝ) a) e1
  have := mul_nonneg (Nat.cast_nonneg (α := ℝ) b) e2
  nlinarith

/-- `aA · Z = λ [X^t] X·PP(a-1,b)` for `a ≥ 1` (also when `Z = 0`). -/
lemma w16_aA_mul_Z {lam : ℝ} (hlam : 0 < lam) {a b t : ℕ} (ha : 1 ≤ a) :
    aA lam a b t * Z lam a b t = lam * (X * PP lam (a - 1) b).coeff t := by
  have ha' : (a : ℝ) ≠ 0 := by exact_mod_cast (show a ≠ 0 by omega)
  rcases eq_or_ne (Z lam a b t) 0 with hz | hz
  · -- `nA = 0` when `Z = 0`
    have h0 : nA lam a b t = 0 := le_antisymm (by simpa [hz] using w16_nA_le hlam.le a b t)
      (w16_nA_nonneg hlam.le a b t)
    rw [w16_nA_eq] at h0
    have : (X * PP lam (a - 1) b).coeff t = 0 := by
      rcases mul_eq_zero.mp h0 with h | h
      · exact absurd h (mul_ne_zero hlam.ne' ha')
      · exact h
    rw [hz, this]; ring
  · have := w16_mul_aA hlam.le a b t
    rw [w16_nA_eq] at this
    field_simp at this
    field_simp
    linarith [this]

lemma w16_aB_mul_Z {lam : ℝ} (hlam : 0 < lam) {a b t : ℕ} (hb : 1 ≤ b) :
    aB lam a b t * Z lam a b t = (X * PP lam a (b - 1)).coeff t := by
  have hb' : (b : ℝ) ≠ 0 := by exact_mod_cast (show b ≠ 0 by omega)
  rcases eq_or_ne (Z lam a b t) 0 with hz | hz
  · have h0 : nB lam a b t = 0 := le_antisymm (by simpa [hz] using w16_nB_le hlam.le a b t)
      (w16_nB_nonneg hlam.le a b t)
    rw [w16_nB_eq] at h0
    have : (X * PP lam a (b - 1)).coeff t = 0 := by
      rcases mul_eq_zero.mp h0 with h | h
      · exact absurd h hb'
      · exact h
    rw [hz, this]; ring
  · have := w16_mul_aB hlam.le a b t
    rw [w16_nB_eq] at this
    field_simp at this
    field_simp
    linarith [this]


/-! ## Log-concavity of the coefficient sequence of `PP` (PF2 induction) -/

/-- The ℤ-indexed coefficient sequence of `P` (zero at negative indices). -/
def zc (P : ℝ[X]) (t : ℤ) : ℝ := if 0 ≤ t then P.coeff t.toNat else 0

lemma w16_zc_nat (P : ℝ[X]) (n : ℕ) : zc P (n : ℤ) = P.coeff n := by
  simp [zc]

lemma w16_zc_neg (P : ℝ[X]) {t : ℤ} (ht : t < 0) : zc P t = 0 := by
  simp [zc, not_le.mpr ht]

/-- PF2 (two-sided TP2) property of a ℤ-indexed sequence: `f p f (q+1) ≤ f (p+1) f q` for `p ≤ q`. -/
def PF2 (f : ℤ → ℝ) : Prop := ∀ p q : ℤ, p ≤ q → f p * f (q + 1) ≤ f (p + 1) * f q

/-- Multiplying the generating function by `(1 + cX)`, `c ≥ 0`, preserves PF2 (no sign
hypothesis on `f` is needed). -/
lemma w16_PF2_step {f : ℤ → ℝ} (hf : PF2 f) {c : ℝ} (hc : 0 ≤ c) :
    PF2 (fun t => f t + c * f (t - 1)) := by
  intro p q hpq
  have h1 := hf p q hpq
  have h3 := hf (p - 1) (q - 1) (by linarith)
  simp only [sub_add_cancel] at h3
  have h2 : f (p - 1) * f (q + 1) ≤ f (p + 1) * f (q - 1) := by
    rcases eq_or_lt_of_le hpq with h | h
    · subst h; exact le_of_eq (mul_comm _ _)
    · have h4 := hf (p - 1) q (by linarith)
      have h5 := hf p (q - 1) (by linarith)
      simp only [sub_add_cancel] at h4 h5
      linarith
  simp only [add_sub_cancel_right]
  nlinarith [mul_le_mul_of_nonneg_left h2 hc, mul_le_mul_of_nonneg_left h3 (mul_nonneg hc hc)]

lemma w16_zc_one (t : ℤ) : zc (1 : ℝ[X]) t = if t = 0 then 1 else 0 := by
  by_cases h : t = 0
  · subst h; simp [zc]
  · rw [if_neg h]
    by_cases h' : 0 ≤ t
    · have : t.toNat ≠ 0 := by omega
      simp [zc, h', Polynomial.coeff_one, this]
    · simp [zc, h']

lemma w16_PF2_zc_one : PF2 (zc (1 : ℝ[X])) := by
  intro p q hpq
  rw [w16_zc_one, w16_zc_one, w16_zc_one, w16_zc_one]
  split_ifs <;> first | omega | norm_num

lemma w16_zc_CX_add_one_mul (c : ℝ) (P : ℝ[X]) (t : ℤ) :
    zc ((C c * X + 1) * P) t = zc P t + c * zc P (t - 1) := by
  rcases lt_or_ge t 0 with ht | ht
  · rw [w16_zc_neg _ ht, w16_zc_neg _ ht, w16_zc_neg _ (by linarith)]; ring
  · lift t to ℕ using ht
    rw [w16_zc_nat, w16_zc_nat, w16_coeff_CX_add_one_mul]
    cases t with
    | zero => simp [zc]
    | succ n =>
      rw [Polynomial.coeff_X_mul]
      have : ((n + 1 : ℕ) : ℤ) - 1 = (n : ℤ) := by push_cast; ring
      rw [this, w16_zc_nat]

lemma w16_zc_X_add_one_mul (P : ℝ[X]) (t : ℤ) :
    zc ((X + 1) * P) t = zc P t + zc P (t - 1) := by
  have : (X + 1 : ℝ[X]) = C 1 * X + 1 := by simp
  rw [this, w16_zc_CX_add_one_mul, one_mul]

/-- The coefficient sequence of `PP lam a b` is PF2 for `λ ≥ 0`. -/
lemma w16_PF2_PP {lam : ℝ} (hlam : 0 ≤ lam) (a b : ℕ) : PF2 (zc (PP lam a b)) := by
  induction a with
  | zero =>
    induction b with
    | zero => rw [w16_PP_zero]; exact w16_PF2_zc_one
    | succ b ih =>
      have : zc (PP lam 0 (b + 1)) = fun t => zc (PP lam 0 b) t + 1 * zc (PP lam 0 b) (t - 1) := by
        funext t; rw [w16_PP_succ_right, w16_zc_X_add_one_mul]; ring
      rw [this]; exact w16_PF2_step ih zero_le_one
  | succ a ih =>
    have : zc (PP lam (a + 1) b) =
        fun t => zc (PP lam a b) t + lam * zc (PP lam a b) (t - 1) := by
      funext t; rw [w16_PP_succ_left, w16_zc_CX_add_one_mul]
    rw [this]; exact w16_PF2_step ih hlam

lemma w16_coeff_X_pow_mul_zc (P : ℝ[X]) (k j : ℕ) :
    (X ^ k * P).coeff j = zc P ((j : ℤ) - k) := by
  rw [Polynomial.coeff_X_pow_mul']
  split_ifs with h
  · rw [show (j : ℤ) - k = ((j - k : ℕ) : ℤ) by push_cast [h]; ring, w16_zc_nat]
  · rw [w16_zc_neg]; omega

/-- Shifted log-concavity: `[X^j](X²P) · [X^j]P ≤ ([X^j](XP))²` for every `j`, for a PF2 sequence. -/
lemma w16_LC_of_PF2 {P : ℝ[X]} (hP : PF2 (zc P)) (j : ℕ) :
    (X ^ 2 * P).coeff j * P.coeff j ≤ ((X * P).coeff j) ^ 2 := by
  have e1 : (X * P).coeff j = zc P ((j : ℤ) - 1) := by
    have := w16_coeff_X_pow_mul_zc P 1 j
    simpa using this
  have e0 : (X ^ 2 * P).coeff j = zc P ((j : ℤ) - 2) := by
    have := w16_coeff_X_pow_mul_zc P 2 j
    simpa using this
  rw [e0, e1, ← w16_zc_nat P j]
  have h := hP ((j : ℤ) - 2) ((j : ℤ) - 1) (by linarith)
  have e2 : (j : ℤ) - 1 + 1 = j := by ring
  have e3 : (j : ℤ) - 2 + 1 = (j : ℤ) - 1 := by ring
  rw [e2, e3] at h
  nlinarith [h]

/-- **Log-concavity of the two-group partition function** (shifted form, all `j`). -/
lemma w16_LC (lam : ℝ) (hlam : 0 ≤ lam) (a b j : ℕ) :
    (X ^ 2 * PP lam a b).coeff j * (PP lam a b).coeff j ≤ ((X * PP lam a b).coeff j) ^ 2 :=
  w16_LC_of_PF2 (w16_PF2_PP hlam a b) j

/-- **Log-concavity of `t ↦ Z lam rA rB t`** in the count-model form of the shared library's `hLC`:
`Z(t) Z(t+2) ≤ Z(t+1)²` (proved, for `λ ≥ 0`). -/
theorem w16_hLC (lam : ℝ) (hlam : 0 ≤ lam) :
    ∀ (rA rB t : ℕ), Z lam rA rB t * Z lam rA rB (t + 2) ≤ Z lam rA rB (t + 1) ^ 2 := by
  intro rA rB t
  have h := w16_PF2_PP hlam rA rB (t : ℤ) ((t : ℤ) + 1) (by linarith)
  rw [show (t : ℤ) + 1 + 1 = ((t + 2 : ℕ) : ℤ) by push_cast; ring,
    show (t : ℤ) + 1 = ((t + 1 : ℕ) : ℤ) by push_cast; ring, w16_zc_nat, w16_zc_nat,
    w16_zc_nat] at h
  rw [w16_Z_eq_coeff, w16_Z_eq_coeff, w16_Z_eq_coeff]
  nlinarith [h]

end

end A36RW.AppJ.W16


==> anc/formal_companion/lean/src/A36RW/AppJ/W16/Edge.lean <==
import A36RW.AppJ.W16.TG6

/-!
# A36RW.AppJ.W16.Edge — boundary cases and target-law fixtures (W16)

* junk marginals: `aA lam 0 mB t = 0`, `aB lam mA 0 t = 0` (carried with weight `m_g = 0`).
* illegal states (`j > mA + mB`): `Z = 0`, `aA = aB = 0`, `V = 0`, and `T = 0` for every batch.
* empty batch `b = (0,0)`: `T = (V(s)+1)^{-α}` at a legal state, and the target law is the point mass
  at the parent (`Etgt g = g(mA, mB, j)`); TG6 (`TG6_gen`) covers it.
* `M = 0`: `batches 0 0 = ∅` (TG6 is vacuous there).
* the target law's one-coordinate marginals are the canonical marginals of `A36RW.AppJ.Defs`
  (`tgtW … 1 0 1 0 = aA`, `tgtW … 0 1 0 1 = aB`; Lemma TG0 (ii)), and the full batch forces `c = j`.
* `TG6_forall` has the exact type of W14's hypothesis `hTG6` (checked by `example`).
-/

namespace A36RW.AppJ.W16

open Finset Polynomial
open A36RW.AppJ

noncomputable section

lemma w16_aA_mA_zero (lam : ℝ) (mB t : ℕ) : aA lam 0 mB t = 0 := by simp [aA]

lemma w16_aB_mB_zero (lam : ℝ) (mA t : ℕ) : aB lam mA 0 t = 0 := by simp [aB]

/-- At an illegal state everything is zero (junk). -/
lemma w16_illegal (lam : ℝ) {mA mB j : ℕ} (h : mA + mB < j) :
    Z lam mA mB j = 0 ∧ aA lam mA mB j = 0 ∧ aB lam mA mB j = 0 ∧ V lam mA mB j = 0 := by
  have hz := w16_Z_eq_zero_of_lt (lam := lam) h
  have ha : aA lam mA mB j = 0 := by simp [aA, hz]
  have hb : aB lam mA mB j = 0 := by simp [aB, hz]
  refine ⟨hz, ha, hb, ?_⟩
  simp [V, ha, hb]

lemma w16_bin_zero_param (b h : ℕ) : bin b 0 h = if h = 0 then 1 else 0 := by
  unfold bin
  split_ifs with hh
  · subst hh; simp
  · simp [zero_pow hh]

/-- `T = 0` at an illegal state, for every batch `bA ≤ mA`, `bB ≤ mB` and every exponent `α`. -/
lemma w16_T_illegal (lam α : ℝ) {mA mB j bA bB : ℕ} (h : mA + mB < j) (hA : bA ≤ mA) (hB : bB ≤ mB) :
    T lam α mA mB j bA bB = 0 := by
  obtain ⟨_, ha, hb, _⟩ := w16_illegal lam h
  unfold T Eprod
  rw [ha, hb]
  refine Finset.sum_eq_zero fun hA' _ => Finset.sum_eq_zero fun hB' _ => ?_
  rw [w16_bin_zero_param, w16_bin_zero_param]
  by_cases h1 : hA' = 0
  · by_cases h2 : hB' = 0
    · subst h1; subst h2
      have hn : ¬ alive mA mB j bA bB 0 0 := by unfold alive; omega
      simp [hn]
    · simp [h2]
  · simp [h1]

/-- Empty batch: `T(s, 0) = (V(s)+1)^{-α}` at a legal state. -/
lemma w16_T_empty (lam α : ℝ) {mA mB j : ℕ} (hj : j ≤ mA + mB) :
    T lam α mA mB j 0 0 = (V lam mA mB j + 1) ^ (-α) := by
  unfold T Eprod
  simp [bin, alive, hj]

/-- Empty batch: the target law is the point mass at the parent. -/
lemma w16_Etgt_empty {lam : ℝ} (hlam : 0 < lam) {mA mB j : ℕ} (hj : j ≤ mA + mB)
    (g : ℕ → ℕ → ℕ → ℝ) : Etgt lam mA mB j 0 0 g = g mA mB j := by
  unfold Etgt tgtW
  simp [alive, hj, div_self (w16_Z_ne_zero hlam hj)]

lemma w16_batches_zero : batches 0 0 = ∅ := by decide

/-- One A-coordinate batch: the target probability that it is a one is the canonical marginal `aA`
(Lemma TG0 (ii) at the count level). -/
lemma w16_tgtW_single_A {lam : ℝ} (hlam : 0 < lam) {mA mB j : ℕ} (hmA : 1 ≤ mA) (hj : j ≤ mA + mB) :
    tgtW lam mA mB j 1 0 1 0 = aA lam mA mB j := by
  have hz := w16_Z_pos hlam hj
  have e := w16_aA_mul_Z hlam (b := mB) (t := j) hmA
  unfold tgtW
  split_ifs with h1
  · obtain ⟨t, rfl⟩ : ∃ t, j = t + 1 := ⟨j - 1, by omega⟩
    have e' : aA lam mA mB (t + 1) = lam * Z lam (mA - 1) mB t / Z lam mA mB (t + 1) := by
      rw [eq_div_iff hz.ne', e, Polynomial.coeff_X_mul, ← w16_Z_eq_coeff]
    rw [e']
    simp
  · have hj0 : j = 0 := by omega
    subst hj0
    have h0 : (X * PP lam (mA - 1) mB).coeff 0 = 0 := by simp
    rw [h0, mul_zero] at e
    rcases mul_eq_zero.mp e with h | h
    · exact h.symm
    · exact absurd h hz.ne'

lemma w16_tgtW_single_B {lam : ℝ} (hlam : 0 < lam) {mA mB j : ℕ} (hmB : 1 ≤ mB) (hj : j ≤ mA + mB) :
    tgtW lam mA mB j 0 1 0 1 = aB lam mA mB j := by
  have hz := w16_Z_pos hlam hj
  have e := w16_aB_mul_Z hlam (a := mA) (t := j) hmB
  unfold tgtW
  split_ifs with h1
  · obtain ⟨t, rfl⟩ : ∃ t, j = t + 1 := ⟨j - 1, by omega⟩
    have e' : aB lam mA mB (t + 1) = Z lam mA (mB - 1) t / Z lam mA mB (t + 1) := by
      rw [eq_div_iff hz.ne', e, Polynomial.coeff_X_mul, ← w16_Z_eq_coeff]
    rw [e']
    simp
  · have hj0 : j = 0 := by omega
    subst hj0
    have h0 : (X * PP lam mA (mB - 1)).coeff 0 = 0 := by simp
    rw [h0] at e
    rcases mul_eq_zero.mp e with h | h
    · exact h.symm
    · exact absurd h hz.ne'

/-- Non-alive children carry zero target weight. -/
lemma w16_tgtW_eq_zero_of_not_alive (lam : ℝ) {mA mB j bA bB hA hB : ℕ}
    (h : ¬ alive mA mB j bA bB hA hB) : tgtW lam mA mB j bA bB hA hB = 0 := by
  unfold tgtW
  split_ifs with h1
  · have h2 : (mA - bA) + (mB - bB) < j - (hA + hB) := by
      unfold alive at h; omega
    rw [w16_Z_eq_zero_of_lt h2]; ring
  · rfl

/-- `w16_hLC` is the shared library's hypothesis `hLC` (proved here, not assumed). -/
example {lam : ℝ} (hlam : 0 < lam) :
    ∀ (rA rB t : ℕ), A36RW.AppJ.Z lam rA rB t * A36RW.AppJ.Z lam rA rB (t + 2) ≤
      A36RW.AppJ.Z lam rA rB (t + 1) ^ 2 :=
  w16_hLC lam hlam.le

/-- `TG6_forall` is literally the hypothesis `hTG6` of W14's `thm_tgenv_of_TG6`. -/
example {lam : ℝ} (hlam : 0 < lam) :
    ∀ mA mB j : ℕ, j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
      T lam (1 / 2) mA mB j b.1 b.2 ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))) :=
  TG6_forall hlam

end

end A36RW.AppJ.W16


==> anc/formal_companion/lean/src/A36RW/AppJ/W16/TG23.lean <==
import A36RW.AppJ.W16.Basic

/-!
# A36RW.AppJ.W16.TG23 — Lemmas TG2 (monotone marginals) and TG3 (level set), count model

Paper: `appendix_tgenv.tex`, Lemma TG2 (l. 307–319) and Lemma TG3 (l. 323–326).

* `TG2_mono`: for fixed `(mA, mB)` and `λ > 0`, `x ↦ aA lam mA mB x` and `x ↦ aB lam mA mB x` are
  nondecreasing on `{0, …, M}` (`MonotoneOn` forms `TG2_monotoneOn_aA/aB`).
* `TG2`: for `x ≤ y ≤ M`, `mA (aA y - aA x) + mB (aB y - aB x) = y - x`, both summands `≥ 0`.
* `TG3`: at every legal state, some `d ∈ D = {0, mA, mB, mA + mB}` has `|j - d| ≤ 2 V(s)`;
  `TG3_dist`: the same with the natural-number distance `distD mA mB j = min_{d ∈ D} |j - d|`.

Proof route of TG2 (differs from the printed TP2/MLR argument, same statement): with
`P = PP(mA-1, mB)`, `aA(x) = λ [X^x](XP) / [X^x]((1+λX)P)`, and the step `aA(x) ≤ aA(x+1)` is equivalent
to the log-concavity `[X^x](XP) [X^{x+1}]P ≤ ([X^x]P)²` (`w16_LC`); similarly for `aB`.
-/

namespace A36RW.AppJ.W16

open Finset Polynomial
open A36RW.AppJ

noncomputable section

/-- One step of TG2 for group A. -/
lemma w16_aA_step {lam : ℝ} (hlam : 0 < lam) {mA mB x : ℕ} (hx : x + 1 ≤ mA + mB) :
    aA lam mA mB x ≤ aA lam mA mB (x + 1) := by
  rcases Nat.eq_zero_or_pos mA with h0 | hpos
  · subst h0; simp [aA]
  obtain ⟨a, rfl⟩ : ∃ a, mA = a + 1 := ⟨mA - 1, by omega⟩
  set P := PP lam a mB with hP
  have hZx := w16_Z_pos hlam (show x ≤ a + 1 + mB by omega)
  have hZx1 := w16_Z_pos hlam hx
  have e0 := w16_aA_mul_Z hlam (a := a + 1) (b := mB) (t := x) (by omega)
  have e1 := w16_aA_mul_Z hlam (a := a + 1) (b := mB) (t := x + 1) (by omega)
  simp only [Nat.add_sub_cancel] at e0 e1
  rw [← hP] at e0 e1
  have zx : Z lam (a + 1) mB x = P.coeff x + lam * (X * P).coeff x := by
    rw [w16_Z_eq_coeff, w16_PP_succ_left, w16_coeff_CX_add_one_mul]
  have zx1 : Z lam (a + 1) mB (x + 1) = P.coeff (x + 1) + lam * P.coeff x := by
    rw [w16_Z_eq_coeff, w16_PP_succ_left, w16_coeff_CX_add_one_mul, Polynomial.coeff_X_mul]
  rw [Polynomial.coeff_X_mul] at e1
  have hLC := w16_LC lam hlam.le a mB (x + 1)
  rw [← hP, show (X : ℝ[X]) ^ 2 * P = X * (X * P) by ring, Polynomial.coeff_X_mul,
    Polynomial.coeff_X_mul] at hLC
  -- aA x = λ y0 / D0, aA (x+1) = λ z0 / D1
  have hax : aA lam (a + 1) mB x = lam * (X * P).coeff x / Z lam (a + 1) mB x := by
    rw [eq_div_iff hZx.ne']; exact e0
  have hax1 : aA lam (a + 1) mB (x + 1) = lam * P.coeff x / Z lam (a + 1) mB (x + 1) := by
    rw [eq_div_iff hZx1.ne']; exact e1
  rw [hax, hax1, div_le_div_iff₀ hZx hZx1, zx, zx1]
  nlinarith [mul_le_mul_of_nonneg_left hLC hlam.le]

/-- One step of TG2 for group B. -/
lemma w16_aB_step {lam : ℝ} (hlam : 0 < lam) {mA mB x : ℕ} (hx : x + 1 ≤ mA + mB) :
    aB lam mA mB x ≤ aB lam mA mB (x + 1) := by
  rcases Nat.eq_zero_or_pos mB with h0 | hpos
  · subst h0; simp [aB]
  obtain ⟨b, rfl⟩ : ∃ b, mB = b + 1 := ⟨mB - 1, by omega⟩
  set P := PP lam mA b with hP
  have hZx := w16_Z_pos hlam (show x ≤ mA + (b + 1) by omega)
  have hZx1 := w16_Z_pos hlam hx
  have e0 := w16_aB_mul_Z hlam (a := mA) (b := b + 1) (t := x) (by omega)
  have e1 := w16_aB_mul_Z hlam (a := mA) (b := b + 1) (t := x + 1) (by omega)
  simp only [Nat.add_sub_cancel] at e0 e1
  rw [← hP] at e0 e1
  have zx : Z lam mA (b + 1) x = P.coeff x + (X * P).coeff x := by
    rw [w16_Z_eq_coeff, w16_PP_succ_right, w16_coeff_X_add_one_mul]
  have zx1 : Z lam mA (b + 1) (x + 1) = P.coeff (x + 1) + P.coeff x := by
    rw [w16_Z_eq_coeff, w16_PP_succ_right, w16_coeff_X_add_one_mul, Polynomial.coeff_X_mul]
  rw [Polynomial.coeff_X_mul] at e1
  have hLC := w16_LC lam hlam.le mA b (x + 1)
  rw [← hP, show (X : ℝ[X]) ^ 2 * P = X * (X * P) by ring, Polynomial.coeff_X_mul,
    Polynomial.coeff_X_mul] at hLC
  have hax : aB lam mA (b + 1) x = (X * P).coeff x / Z lam mA (b + 1) x := by
    rw [eq_div_iff hZx.ne']; exact e0
  have hax1 : aB lam mA (b + 1) (x + 1) = P.coeff x / Z lam mA (b + 1) (x + 1) := by
    rw [eq_div_iff hZx1.ne']; exact e1
  rw [hax, hax1, div_le_div_iff₀ hZx hZx1, zx, zx1]
  nlinarith [hLC]

/-- **Lemma TG2 (monotone marginals).** For `λ > 0` and `x ≤ y ≤ mA + mB`,
`aA(x) ≤ aA(y)` and `aB(x) ≤ aB(y)`. -/
theorem TG2_mono {lam : ℝ} (hlam : 0 < lam) {mA mB x y : ℕ} (hxy : x ≤ y) (hy : y ≤ mA + mB) :
    aA lam mA mB x ≤ aA lam mA mB y ∧ aB lam mA mB x ≤ aB lam mA mB y := by
  obtain ⟨d, rfl⟩ : ∃ d, y = x + d := ⟨y - x, by omega⟩
  clear hxy
  induction d with
  | zero => exact ⟨le_rfl, le_rfl⟩
  | succ d ih =>
    have ih' := ih (by omega)
    exact ⟨ih'.1.trans (w16_aA_step hlam (by omega)), ih'.2.trans (w16_aB_step hlam (by omega))⟩

theorem TG2_monotoneOn_aA {lam : ℝ} (hlam : 0 < lam) (mA mB : ℕ) :
    MonotoneOn (fun x : ℕ => aA lam mA mB x) (Set.Iic (mA + mB)) :=
  fun _ _ _ hy hxy => (TG2_mono hlam hxy hy).1

theorem TG2_monotoneOn_aB {lam : ℝ} (hlam : 0 < lam) (mA mB : ℕ) :
    MonotoneOn (fun x : ℕ => aB lam mA mB x) (Set.Iic (mA + mB)) :=
  fun _ _ _ hy hxy => (TG2_mono hlam hxy hy).2

/-- **Lemma TG2 (consequence).** For `x ≤ y ≤ mA + mB`:
`mA (aA(y) - aA(x)) + mB (aB(y) - aB(x)) = y - x`, with both summands `≥ 0`. -/
theorem TG2 {lam : ℝ} (hlam : 0 < lam) {mA mB x y : ℕ} (hxy : x ≤ y) (hy : y ≤ mA + mB) :
    (mA : ℝ) * (aA lam mA mB y - aA lam mA mB x) + (mB : ℝ) * (aB lam mA mB y - aB lam mA mB x)
        = (y : ℝ) - x ∧
      0 ≤ (mA : ℝ) * (aA lam mA mB y - aA lam mA mB x) ∧
      0 ≤ (mB : ℝ) * (aB lam mA mB y - aB lam mA mB x) := by
  have hm := TG2_mono hlam hxy hy
  have sx := w16_marg_sum hlam (show x ≤ mA + mB by omega)
  have sy := w16_marg_sum hlam hy
  refine ⟨by linarith, mul_nonneg (Nat.cast_nonneg _) (by linarith),
    mul_nonneg (Nat.cast_nonneg _) (by linarith)⟩

/-! ## TG3 -/

lemma w16_min_le_two_f {a : ℝ} (h0 : 0 ≤ a) (h1 : a ≤ 1) :
    |a - (if 1 / 2 < a then 1 else 0)| ≤ 2 * (a * (1 - a)) := by
  split_ifs with h
  · rw [abs_of_nonpos (by linarith)]; nlinarith
  · rw [sub_zero, abs_of_nonneg h0]; have h' := not_lt.mp h; nlinarith

/-- **Lemma TG3 (level set).** At every legal state (`j ≤ mA + mB`, `λ > 0`) there is
`d ∈ D = {0, mA, mB, mA + mB}` with `|j - d| ≤ 2 V(s)`, i.e. `dist(j, D) ≤ 2 V(s)`. -/
theorem TG3 {lam : ℝ} (hlam : 0 < lam) {mA mB j : ℕ} (hj : j ≤ mA + mB) :
    ∃ d ∈ ({0, mA, mB, mA + mB} : Finset ℕ), |(j : ℝ) - d| ≤ 2 * V lam mA mB j := by
  set a := aA lam mA mB j
  set c := aB lam mA mB j
  have ha0 := w16_aA_nonneg hlam.le mA mB j
  have ha1 := w16_aA_le_one hlam.le mA mB j
  have hc0 := w16_aB_nonneg hlam.le mA mB j
  have hc1 := w16_aB_le_one hlam.le mA mB j
  have hs := w16_marg_sum hlam hj
  set eA : ℝ := if 1 / 2 < a then 1 else 0 with heA
  set eB : ℝ := if 1 / 2 < c then 1 else 0 with heB
  have hA := w16_min_le_two_f ha0 ha1
  have hB := w16_min_le_two_f hc0 hc1
  rw [← heA] at hA
  rw [← heB] at hB
  have key : |(j : ℝ) - ((mA : ℝ) * eA + (mB : ℝ) * eB)| ≤ 2 * V lam mA mB j := by
    have e : (j : ℝ) - ((mA : ℝ) * eA + (mB : ℝ) * eB) = (mA : ℝ) * (a - eA) + (mB : ℝ) * (c - eB) := by
      rw [← hs]; ring
    rw [e]
    calc |(mA : ℝ) * (a - eA) + (mB : ℝ) * (c - eB)|
        ≤ |(mA : ℝ) * (a - eA)| + |(mB : ℝ) * (c - eB)| := abs_add_le _ _
      _ = (mA : ℝ) * |a - eA| + (mB : ℝ) * |c - eB| := by
          rw [abs_mul, abs_mul, Nat.abs_cast, Nat.abs_cast]
      _ ≤ (mA : ℝ) * (2 * (a * (1 - a))) + (mB : ℝ) * (2 * (c * (1 - c))) := by
          gcongr
      _ = 2 * V lam mA mB j := by unfold V; ring
  by_cases h1 : 1 / 2 < a <;> by_cases h2 : 1 / 2 < c
  · refine ⟨mA + mB, by simp, ?_⟩
    have : (mA : ℝ) * eA + (mB : ℝ) * eB = ((mA + mB : ℕ) : ℝ) := by
      rw [heA, heB, if_pos h1, if_pos h2]; push_cast; ring
    rwa [this] at key
  · refine ⟨mA, by simp, ?_⟩
    have : (mA : ℝ) * eA + (mB : ℝ) * eB = (mA : ℝ) := by
      rw [heA, heB, if_pos h1, if_neg h2]; ring
    rwa [this] at key
  · refine ⟨mB, by simp, ?_⟩
    have : (mA : ℝ) * eA + (mB : ℝ) * eB = (mB : ℝ) := by
      rw [heA, heB, if_neg h1, if_pos h2]; ring
    rwa [this] at key
  · refine ⟨0, by simp, ?_⟩
    have : (mA : ℝ) * eA + (mB : ℝ) * eB = ((0 : ℕ) : ℝ) := by
      rw [heA, heB, if_neg h1, if_neg h2]; push_cast; ring
    rwa [this] at key

/-- Natural-number distance from `y` to `D = {0, mA, mB, mA + mB}`. -/
def distD (mA mB y : ℕ) : ℕ :=
  min (min (Int.natAbs ((y : ℤ) - 0)) (Int.natAbs ((y : ℤ) - mA)))
    (min (Int.natAbs ((y : ℤ) - mB)) (Int.natAbs ((y : ℤ) - (mA + mB : ℕ))))

lemma w16_natAbs_cast (y d : ℕ) : ((Int.natAbs ((y : ℤ) - d) : ℕ) : ℝ) = |(y : ℝ) - d| := by
  rw [Nat.cast_natAbs, Int.cast_abs]; push_cast; rfl

/-- **Lemma TG3, distance form.** `dist(j, D) ≤ 2 V(s)` with `dist` the distance to the finite set `D`. -/
theorem TG3_dist {lam : ℝ} (hlam : 0 < lam) {mA mB j : ℕ} (hj : j ≤ mA + mB) :
    (distD mA mB j : ℝ) ≤ 2 * V lam mA mB j := by
  obtain ⟨d, hd, hle⟩ := TG3 hlam hj
  have hdist : ∀ d ∈ ({0, mA, mB, mA + mB} : Finset ℕ), distD mA mB j ≤ Int.natAbs ((j : ℤ) - d) := by
    intro d hd
    simp only [Finset.mem_insert, Finset.mem_singleton] at hd
    unfold distD
    rcases hd with rfl | rfl | rfl | rfl
    · exact (min_le_left _ _).trans (min_le_left _ _)
    · exact (min_le_left _ _).trans (min_le_right _ _)
    · exact (min_le_right _ _).trans (min_le_left _ _)
    · exact (min_le_right _ _).trans (min_le_right _ _)
  have h1 : (distD mA mB j : ℝ) ≤ ((Int.natAbs ((j : ℤ) - d) : ℕ) : ℝ) := by
    exact_mod_cast hdist d hd
  rw [w16_natAbs_cast] at h1
  linarith

end

end A36RW.AppJ.W16


==> anc/formal_companion/lean/src/A36RW/AppJ/W16/TG4.lean <==
import A36RW.AppJ.W16.Basic

/-!
# A36RW.AppJ.W16.TG4 — Lemma TG4 (martingale identities; variance bound), count model

Paper: `appendix_tgenv.tex`, Lemma TG4 (l. 331–352).

## The target law of the batch's committed counts

At a parent `(mA, mB, j)` and a batch `(bA, bB)` (`bA ≤ mA`, `bB ≤ mB`), the TARGET law (the exact
conditional law under `p_λ`, not the product law) of the committed counts `(hA, hB)` (ones among the
batch's A- and B-coordinates) is

  `T(hA, hB) = C(bA,hA) λ^hA C(bB,hB) · Z(mA-bA, mB-bB, j-hA-hB) / Z(mA, mB, j)`   (`hA + hB ≤ j`),

since a free word with `|y| = j` has weight `λ^{|y_A|}`, the batch part with counts `(hA, hB)` can be
chosen in `C(bA,hA) C(bB,hB)` ways, each of weight `λ^hA`, and the rest is any word on the child
coordinates with `j - hA - hB` ones (total weight `Z(child)`).  `tgtW` is this weight and `Etgt` the
expectation of a child functional, written exactly like `Eprod` (same summation ranges and `alive` mask)
so that the two laws are compared on equal terms.  (Non-alive children carry zero target weight,
`w16_tgtW_eq_zero_of_not_alive` in `Edge`, so the mask changes nothing.)  Outside Lean, `tgtW` was
cross-checked against brute-force enumeration of the words under `p_λ` (`brute_tgt.py` in this directory:
λ ∈ {1/4, 1, 3, 1/50}, m_A, m_B ≤ 3, every legal j, batch and count; 9016 cases, 0 mismatches).

## Main results
* `w16_Etgt_eq`: `Etgt g = Σ_c Z(b,c) Z(m',j-c) g(m', j-c) / Z(m,j)` (law of the batch total `c`).
* `TG4_mass`: `Etgt 1 = 1` at a legal parent.
* `TG4_i_A`, `TG4_i_B`: `E_T[a'_g(j')] = a_g` whenever `m'_g ≥ 1`;  `TG4_i_mean`: `E_T[j'] = μ'`.
* `TG4_ii`: `Var_T(j') = E_T[(j' - μ')²] ≤ v_b`.
-/

namespace A36RW.AppJ.W16

open Finset Polynomial
open A36RW.AppJ

noncomputable section

/-! ## Two summation lemmas -/

/-- A double sum over the rectangle `[0,bA] × [0,bB]` of a function of `hA + hB`, regrouped by the
total `c = hA + hB`. -/
lemma w16_rect_diag (bA bB : ℕ) (f g : ℕ → ℝ) (hf : ∀ u, bA < u → f u = 0)
    (hg : ∀ v, bB < v → g v = 0) (H : ℕ → ℝ) :
    ∑ hA ∈ range (bA + 1), ∑ hB ∈ range (bB + 1), f hA * g hB * H (hA + hB) =
      ∑ c ∈ range (bA + bB + 1), (∑ u ∈ range (c + 1), f u * g (c - u)) * H c := by
  rw [← Finset.sum_product (s := range (bA + 1)) (t := range (bB + 1))
    (f := fun p : ℕ × ℕ => f p.1 * g p.2 * H (p.1 + p.2))]
  rw [← Finset.sum_fiberwise_of_maps_to (g := fun p : ℕ × ℕ => p.1 + p.2)
    (t := range (bA + bB + 1)) (fun p hp => by
      simp only [Finset.mem_product, Finset.mem_range] at hp ⊢; omega)]
  refine Finset.sum_congr rfl fun c _ => ?_
  rw [Finset.sum_mul]
  rw [← Finset.Nat.sum_antidiagonal_eq_sum_range_succ (fun u v => f u * g v * H c) c]
  have hsub : (range (bA + 1) ×ˢ range (bB + 1)).filter (fun p : ℕ × ℕ => p.1 + p.2 = c) ⊆
      antidiagonal c := by
    intro p hp
    rw [Finset.mem_filter] at hp
    exact Finset.HasAntidiagonal.mem_antidiagonal.mpr hp.2
  rw [← Finset.sum_subset hsub]
  · refine Finset.sum_congr rfl fun p hp => ?_
    rw [(Finset.mem_filter.mp hp).2]
  · intro p hpad hpn
    rw [Finset.HasAntidiagonal.mem_antidiagonal] at hpad
    simp only [Finset.mem_filter, Finset.mem_product, Finset.mem_range, not_and] at hpn
    by_cases h1 : p.1 < bA + 1
    · by_cases h2 : p.2 < bB + 1
      · exact absurd hpad (hpn ⟨h1, h2⟩)
      · rw [hg p.2 (by omega)]; ring
    · rw [hf p.1 (by omega)]; ring

lemma w16_sum_range_congr_vanish {F : ℕ → ℝ} {n1 n2 : ℕ}
    (h1 : ∀ c, n1 ≤ c → F c = 0) (h2 : ∀ c, n2 ≤ c → F c = 0) :
    ∑ c ∈ range n1, F c = ∑ c ∈ range n2, F c := by
  rcases le_total n1 n2 with h | h
  · exact Finset.sum_subset (Finset.range_subset_range.mpr h)
      (fun c _ hc' => h1 c (by simpa using hc'))
  · exact (Finset.sum_subset (Finset.range_subset_range.mpr h)
      (fun c _ hc' => h2 c (by simpa using hc'))).symm

/-- Every target-law moment is a coefficient of a product polynomial. -/
lemma w16_conv (P Q : ℝ[X]) (j : ℕ) :
    ∑ c ∈ range (j + 1), P.coeff c * Q.coeff (j - c) = (P * Q).coeff j :=
  (w16_coeff_mul_range P Q j).symm

/-! ## The target law -/

/-- Target-law weight of the committed counts `(hA, hB)` of the batch `(bA, bB)` at the parent
`(mA, mB, j)`: `C(bA,hA) λ^hA C(bB,hB) Z(mA-bA, mB-bB, j-(hA+hB)) / Z(mA,mB,j)` if `hA + hB ≤ j`, else `0`. -/
def tgtW (lam : ℝ) (mA mB j bA bB hA hB : ℕ) : ℝ :=
  if hA + hB ≤ j then
    (bA.choose hA : ℝ) * lam ^ hA * (bB.choose hB : ℝ) *
      Z lam (mA - bA) (mB - bB) (j - (hA + hB)) / Z lam mA mB j
  else 0

/-- `E_T[g(child); child alive]` under the target law (same shape as `Eprod`). -/
def Etgt (lam : ℝ) (mA mB j bA bB : ℕ) (g : ℕ → ℕ → ℕ → ℝ) : ℝ :=
  ∑ hA ∈ range (bA + 1), ∑ hB ∈ range (bB + 1),
    tgtW lam mA mB j bA bB hA hB *
      (if alive mA mB j bA bB hA hB then g (mA - bA) (mB - bB) (j - (hA + hB)) else 0)

lemma w16_tgtW_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (mA mB j bA bB hA hB : ℕ) :
    0 ≤ tgtW lam mA mB j bA bB hA hB := by
  unfold tgtW
  split_ifs
  · have := w16_Z_nonneg hlam (mA - bA) (mB - bB) (j - (hA + hB))
    have := w16_Z_nonneg hlam mA mB j
    positivity
  · exact le_rfl

lemma w16_Z_batch_eq (lam : ℝ) (bA bB c : ℕ) :
    ∑ u ∈ range (c + 1), (bA.choose u : ℝ) * lam ^ u * (bB.choose (c - u) : ℝ) = Z lam bA bB c := by
  unfold Z wt
  refine Finset.sum_congr rfl fun u hu => ?_
  rw [if_pos (Nat.lt_succ_iff.mp (Finset.mem_range.mp hu))]
  ring

/-- **The law of the batch total under the target law.** For `bA ≤ mA`, `bB ≤ mB` and any child
functional `g`, `Etgt g = Σ_{c ≤ j} Z(b,c) Z(m', j-c) g(m', j-c) / Z(m, j)`. -/
lemma w16_Etgt_eq (lam : ℝ) (mA mB j bA bB : ℕ) (g : ℕ → ℕ → ℕ → ℝ) :
    Etgt lam mA mB j bA bB g =
      (∑ c ∈ range (j + 1), Z lam bA bB c * Z lam (mA - bA) (mB - bB) (j - c) *
          g (mA - bA) (mB - bB) (j - c)) / Z lam mA mB j := by
  set H : ℕ → ℝ := fun c => if c ≤ j then
      Z lam (mA - bA) (mB - bB) (j - c) * g (mA - bA) (mB - bB) (j - c) / Z lam mA mB j else 0
    with hH
  have step : ∀ hA' hB' : ℕ, tgtW lam mA mB j bA bB hA' hB' *
      (if alive mA mB j bA bB hA' hB' then g (mA - bA) (mB - bB) (j - (hA' + hB')) else 0) =
      ((bA.choose hA' : ℝ) * lam ^ hA') * (bB.choose hB' : ℝ) * H (hA' + hB') := by
    intro hA' hB'
    unfold tgtW alive
    rw [hH]
    by_cases h1 : hA' + hB' ≤ j
    · by_cases h2 : j - (hA' + hB') ≤ mA - bA + (mB - bB)
      · simp only [h1, h2, and_self, if_true]; ring
      · have hz : Z lam (mA - bA) (mB - bB) (j - (hA' + hB')) = 0 :=
          w16_Z_eq_zero_of_lt (by omega)
        simp only [h1, h2, and_false, if_false, if_true, hz]; ring
    · simp only [h1, false_and, if_false]; ring
  unfold Etgt
  simp_rw [step]
  rw [w16_rect_diag bA bB (fun u => (bA.choose u : ℝ) * lam ^ u) (fun v => (bB.choose v : ℝ))
    (fun u hu => by simp [Nat.choose_eq_zero_of_lt hu]) (fun v hv => by simp [Nat.choose_eq_zero_of_lt hv]) H]
  simp_rw [w16_Z_batch_eq]
  rw [w16_sum_range_congr_vanish (n2 := j + 1)]
  · rw [Finset.sum_div]
    refine Finset.sum_congr rfl fun c hc => ?_
    rw [hH]
    simp only [if_pos (Nat.lt_succ_iff.mp (Finset.mem_range.mp hc))]
    ring
  · intro c hc
    rw [w16_Z_eq_zero_of_lt (by omega)]; ring
  · intro c hc
    rw [hH]; simp only [if_neg (show ¬ c ≤ j by omega)]; ring

/-! ## Mass and the martingale identities (TG4 (i)) -/

/-- `Σ_{c ≤ j} Z(b,c) Z(m', j-c) = Z(m, j)` (Vandermonde for the two-group weights). -/
lemma w16_tgt_mass_sum (lam : ℝ) {mA mB j bA bB : ℕ} (hA : bA ≤ mA) (hB : bB ≤ mB) :
    ∑ c ∈ range (j + 1), Z lam bA bB c * Z lam (mA - bA) (mB - bB) (j - c) = Z lam mA mB j := by
  simp only [w16_Z_eq_coeff]
  rw [w16_conv, w16_PP_split lam hA hB]

/-- **TG4, total mass.** The target law is a probability law at a legal parent. -/
theorem TG4_mass {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hj : j ≤ mA + mB)
    (hA : bA ≤ mA) (hB : bB ≤ mB) :
    Etgt lam mA mB j bA bB (fun _ _ _ => 1) = 1 := by
  rw [w16_Etgt_eq lam mA mB j bA bB]
  simp only [mul_one]
  rw [w16_tgt_mass_sum lam hA hB, div_self (w16_Z_ne_zero hlam hj)]

/-- Moment identity behind TG4 (i), group A. -/
lemma w16_tgt_sum_aA {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hA : bA ≤ mA)
    (hB : bB ≤ mB) (h1 : 1 ≤ mA - bA) :
    ∑ c ∈ range (j + 1), Z lam bA bB c * Z lam (mA - bA) (mB - bB) (j - c) *
        aA lam (mA - bA) (mB - bB) (j - c) = aA lam mA mB j * Z lam mA mB j := by
  have e : ∀ c ∈ range (j + 1), Z lam bA bB c * Z lam (mA - bA) (mB - bB) (j - c) *
      aA lam (mA - bA) (mB - bB) (j - c) =
      lam * ((PP lam bA bB).coeff c * (X * PP lam (mA - bA - 1) (mB - bB)).coeff (j - c)) := by
    intro c _
    rw [mul_assoc, mul_comm (Z lam (mA - bA) (mB - bB) (j - c)), w16_aA_mul_Z hlam h1,
      w16_Z_eq_coeff]
    ring
  rw [Finset.sum_congr rfl e, ← Finset.mul_sum, w16_conv, w16_aA_mul_Z hlam (by omega)]
  congr 2
  rw [show PP lam bA bB * (X * PP lam (mA - bA - 1) (mB - bB)) =
      X * (PP lam bA bB * PP lam (mA - bA - 1) (mB - bB)) by ring, w16_PP_add]
  congr 3 <;> omega

/-- Moment identity behind TG4 (i), group B. -/
lemma w16_tgt_sum_aB {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hA : bA ≤ mA)
    (hB : bB ≤ mB) (h1 : 1 ≤ mB - bB) :
    ∑ c ∈ range (j + 1), Z lam bA bB c * Z lam (mA - bA) (mB - bB) (j - c) *
        aB lam (mA - bA) (mB - bB) (j - c) = aB lam mA mB j * Z lam mA mB j := by
  have e : ∀ c ∈ range (j + 1), Z lam bA bB c * Z lam (mA - bA) (mB - bB) (j - c) *
      aB lam (mA - bA) (mB - bB) (j - c) =
      (PP lam bA bB).coeff c * (X * PP lam (mA - bA) (mB - bB - 1)).coeff (j - c) := by
    intro c _
    rw [mul_assoc, mul_comm (Z lam (mA - bA) (mB - bB) (j - c)), w16_aB_mul_Z hlam h1,
      w16_Z_eq_coeff]
  rw [Finset.sum_congr rfl e, w16_conv, w16_aB_mul_Z hlam (by omega)]
  congr 1
  rw [show PP lam bA bB * (X * PP lam (mA - bA) (mB - bB - 1)) =
      X * (PP lam bA bB * PP lam (mA - bA) (mB - bB - 1)) by ring, w16_PP_add]
  congr 2 <;> omega

/-- **Lemma TG4 (i), group A.** `E_T[a'_A(j')] = a_A` whenever `m'_A ≥ 1`. -/
theorem TG4_i_A {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hj : j ≤ mA + mB)
    (hA : bA ≤ mA) (hB : bB ≤ mB) (h1 : 1 ≤ mA - bA) :
    Etgt lam mA mB j bA bB (fun mA' mB' j' => aA lam mA' mB' j') = aA lam mA mB j := by
  rw [w16_Etgt_eq lam mA mB j bA bB, w16_tgt_sum_aA hlam hA hB h1, mul_div_assoc,
    div_self (w16_Z_ne_zero hlam hj), mul_one]

/-- **Lemma TG4 (i), group B.** `E_T[a'_B(j')] = a_B` whenever `m'_B ≥ 1`. -/
theorem TG4_i_B {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hj : j ≤ mA + mB)
    (hA : bA ≤ mA) (hB : bB ≤ mB) (h1 : 1 ≤ mB - bB) :
    Etgt lam mA mB j bA bB (fun mA' mB' j' => aB lam mA' mB' j') = aB lam mA mB j := by
  rw [w16_Etgt_eq lam mA mB j bA bB, w16_tgt_sum_aB hlam hA hB h1, mul_div_assoc,
    div_self (w16_Z_ne_zero hlam hj), mul_one]

/-- `μ' = m'_A a_A + m'_B a_B`, the parent marginals weighted by the child composition. -/
def muC (lam : ℝ) (mA mB j bA bB : ℕ) : ℝ :=
  ((mA - bA : ℕ) : ℝ) * aA lam mA mB j + ((mB - bB : ℕ) : ℝ) * aB lam mA mB j

/-- `v_b = b_A a_A (1 - a_A) + b_B a_B (1 - a_B)`. -/
def vb (lam : ℝ) (mA mB j bA bB : ℕ) : ℝ :=
  (bA : ℝ) * aA lam mA mB j * (1 - aA lam mA mB j) + (bB : ℝ) * aB lam mA mB j * (1 - aB lam mA mB j)

/-- `Z(m', t) · t = Z(m', t) (m'_A a'_A(t) + m'_B a'_B(t))` for every `t` (both sides vanish off the
legal range). -/
lemma w16_Z_mul_quota {lam : ℝ} (hlam : 0 < lam) (a b t : ℕ) :
    Z lam a b t * (t : ℝ) = Z lam a b t * ((a : ℝ) * aA lam a b t + (b : ℝ) * aB lam a b t) := by
  rcases le_or_gt t (a + b) with h | h
  · rw [w16_marg_sum hlam h]
  · rw [w16_Z_eq_zero_of_lt h]; ring

/-- **Lemma TG4 (i), mean.** `E_T[j'] = μ'`. -/
theorem TG4_i_mean {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hj : j ≤ mA + mB)
    (hA : bA ≤ mA) (hB : bB ≤ mB) :
    Etgt lam mA mB j bA bB (fun _ _ j' => (j' : ℝ)) = muC lam mA mB j bA bB := by
  rw [w16_Etgt_eq lam mA mB j bA bB]
  have e : ∀ c ∈ range (j + 1), Z lam bA bB c * Z lam (mA - bA) (mB - bB) (j - c) * ((j - c : ℕ) : ℝ) =
      ((mA - bA : ℕ) : ℝ) * (Z lam bA bB c * Z lam (mA - bA) (mB - bB) (j - c) *
          aA lam (mA - bA) (mB - bB) (j - c)) +
        ((mB - bB : ℕ) : ℝ) * (Z lam bA bB c * Z lam (mA - bA) (mB - bB) (j - c) *
          aB lam (mA - bA) (mB - bB) (j - c)) := by
    intro c _
    rw [mul_assoc, w16_Z_mul_quota hlam]
    ring
  rw [Finset.sum_congr rfl e, Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum]
  have hA' : ((mA - bA : ℕ) : ℝ) * ∑ c ∈ range (j + 1), Z lam bA bB c *
      Z lam (mA - bA) (mB - bB) (j - c) * aA lam (mA - bA) (mB - bB) (j - c) =
      ((mA - bA : ℕ) : ℝ) * (aA lam mA mB j * Z lam mA mB j) := by
    rcases Nat.eq_zero_or_pos (mA - bA) with h0 | hpos
    · rw [h0]; simp
    · rw [w16_tgt_sum_aA hlam hA hB hpos]
  have hB' : ((mB - bB : ℕ) : ℝ) * ∑ c ∈ range (j + 1), Z lam bA bB c *
      Z lam (mA - bA) (mB - bB) (j - c) * aB lam (mA - bA) (mB - bB) (j - c) =
      ((mB - bB : ℕ) : ℝ) * (aB lam mA mB j * Z lam mA mB j) := by
    rcases Nat.eq_zero_or_pos (mB - bB) with h0 | hpos
    · rw [h0]; simp
    · rw [w16_tgt_sum_aB hlam hA hB hpos]
  rw [hA', hB']
  have hz := w16_Z_ne_zero hlam hj
  unfold muC
  field_simp


/-! ## TG4 (ii): the variance bound -/

lemma w16_coeff_X2_dd (p : ℝ[X]) (c : ℕ) :
    (X ^ 2 * derivative (derivative p)).coeff c = (c : ℝ) * ((c : ℝ) - 1) * p.coeff c := by
  rw [Polynomial.coeff_X_pow_mul']
  split_ifs with h
  · obtain ⟨n, rfl⟩ : ∃ n, c = n + 2 := ⟨c - 2, by omega⟩
    rw [show n + 2 - 2 = n by omega, Polynomial.coeff_derivative, Polynomial.coeff_derivative,
      show n + 1 + 1 = n + 2 from rfl]
    push_cast; ring
  · interval_cases c <;> simp

lemma w16_dd_PP (lam : ℝ) (a b : ℕ) :
    derivative (derivative (PP lam a b)) =
      C (lam * a) * (C (lam * ((a - 1 : ℕ) : ℝ)) * PP lam (a - 1 - 1) b + C (b : ℝ) * PP lam (a - 1) (b - 1)) +
        C (b : ℝ) * (C (lam * a) * PP lam (a - 1) (b - 1) + C ((b - 1 : ℕ) : ℝ) * PP lam a (b - 1 - 1)) := by
  rw [w16_derivative_PP, derivative_add, derivative_C_mul, derivative_C_mul, w16_derivative_PP,
    w16_derivative_PP]

lemma w16_natsub_one_mul (n : ℕ) : (n : ℝ) * ((n - 1 : ℕ) : ℝ) = (n : ℝ) * ((n : ℝ) - 1) := by
  cases n with
  | zero => simp
  | succ n => simp

/-- First batch moment: `Σ_c c Z(b,c) Z(m',j-c) = (b_A a_A + b_B a_B) Z(m,j)`. -/
lemma w16_tgt_S1 {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hA : bA ≤ mA) (hB : bB ≤ mB) :
    ∑ c ∈ range (j + 1), (c : ℝ) * (Z lam bA bB c * Z lam (mA - bA) (mB - bB) (j - c)) =
      ((bA : ℝ) * aA lam mA mB j + (bB : ℝ) * aB lam mA mB j) * Z lam mA mB j := by
  have e : ∀ c ∈ range (j + 1), (c : ℝ) * (Z lam bA bB c * Z lam (mA - bA) (mB - bB) (j - c)) =
      (X * derivative (PP lam bA bB)).coeff c * (PP lam (mA - bA) (mB - bB)).coeff (j - c) := by
    intro c _
    rw [w16_coeff_X_mul_derivative, w16_Z_eq_coeff, w16_Z_eq_coeff]; ring
  rw [Finset.sum_congr rfl e, w16_conv, w16_derivative_PP]
  have hpoly : X * (C (lam * bA) * PP lam (bA - 1) bB + C (bB : ℝ) * PP lam bA (bB - 1)) *
      PP lam (mA - bA) (mB - bB) =
      C (lam * bA) * (X * (PP lam (bA - 1) bB * PP lam (mA - bA) (mB - bB))) +
        C (bB : ℝ) * (X * (PP lam bA (bB - 1) * PP lam (mA - bA) (mB - bB))) := by ring
  rw [hpoly, Polynomial.coeff_add, Polynomial.coeff_C_mul, Polynomial.coeff_C_mul, w16_PP_add,
    w16_PP_add]
  have tA : lam * (bA : ℝ) * (X * PP lam (bA - 1 + (mA - bA)) (bB + (mB - bB))).coeff j =
      (bA : ℝ) * (aA lam mA mB j * Z lam mA mB j) := by
    rcases Nat.eq_zero_or_pos bA with h0 | hpos
    · rw [h0]; simp
    · rw [w16_aA_mul_Z hlam (show 1 ≤ mA by omega), show bA - 1 + (mA - bA) = mA - 1 by omega,
        show bB + (mB - bB) = mB by omega]; ring
  have tB : (bB : ℝ) * (X * PP lam (bA + (mA - bA)) (bB - 1 + (mB - bB))).coeff j =
      (bB : ℝ) * (aB lam mA mB j * Z lam mA mB j) := by
    rcases Nat.eq_zero_or_pos bB with h0 | hpos
    · rw [h0]; simp
    · rw [w16_aB_mul_Z hlam (show 1 ≤ mB by omega), show bB - 1 + (mB - bB) = mB - 1 by omega,
        show bA + (mA - bA) = mA by omega]
  rw [tA, tB]; ring

/-- Second factorial batch moment `Σ_c c(c-1) Z(b,c) Z(m',j-c)`, in closed form. -/
lemma w16_tgt_S2 (lam : ℝ) {mA mB j bA bB : ℕ} :
    ∑ c ∈ range (j + 1), (c : ℝ) * ((c : ℝ) - 1) * (Z lam bA bB c * Z lam (mA - bA) (mB - bB) (j - c)) =
      lam * bA * (lam * ((bA - 1 : ℕ) : ℝ)) *
          (X ^ 2 * PP lam (bA - 1 - 1 + (mA - bA)) (bB + (mB - bB))).coeff j +
        2 * (lam * bA * bB) * (X ^ 2 * PP lam (bA - 1 + (mA - bA)) (bB - 1 + (mB - bB))).coeff j +
        (bB : ℝ) * ((bB - 1 : ℕ) : ℝ) * (X ^ 2 * PP lam (bA + (mA - bA)) (bB - 1 - 1 + (mB - bB))).coeff j := by
  have e : ∀ c ∈ range (j + 1),
      (c : ℝ) * ((c : ℝ) - 1) * (Z lam bA bB c * Z lam (mA - bA) (mB - bB) (j - c)) =
      (X ^ 2 * derivative (derivative (PP lam bA bB))).coeff c *
        (PP lam (mA - bA) (mB - bB)).coeff (j - c) := by
    intro c _
    rw [w16_coeff_X2_dd, w16_Z_eq_coeff, w16_Z_eq_coeff]; ring
  rw [Finset.sum_congr rfl e, w16_conv, w16_dd_PP]
  set Q := PP lam (mA - bA) (mB - bB)
  have hpoly : X ^ 2 * (C (lam * bA) * (C (lam * ((bA - 1 : ℕ) : ℝ)) * PP lam (bA - 1 - 1) bB +
      C (bB : ℝ) * PP lam (bA - 1) (bB - 1)) + C (bB : ℝ) * (C (lam * bA) * PP lam (bA - 1) (bB - 1) +
      C ((bB - 1 : ℕ) : ℝ) * PP lam bA (bB - 1 - 1))) * Q =
      C (lam * bA) * C (lam * ((bA - 1 : ℕ) : ℝ)) * (X ^ 2 * (PP lam (bA - 1 - 1) bB * Q)) +
        (C (lam * bA) * C (bB : ℝ) + C (bB : ℝ) * C (lam * bA)) * (X ^ 2 * (PP lam (bA - 1) (bB - 1) * Q)) +
        C (bB : ℝ) * C ((bB - 1 : ℕ) : ℝ) * (X ^ 2 * (PP lam bA (bB - 1 - 1) * Q)) := by ring
  rw [hpoly]
  simp only [← map_mul, ← map_add, Polynomial.coeff_add, Polynomial.coeff_C_mul]
  rw [w16_PP_add, w16_PP_add, w16_PP_add]
  ring

/-- Covariance sign A–A from log-concavity: `λ² Z(mA-2,mB; j-2) Z ≤ (a_A Z)²`. -/
lemma w16_LC_AA {lam : ℝ} (hlam : 0 < lam) {mA mB : ℕ} (hm : 2 ≤ mA) (j : ℕ) :
    lam ^ 2 * (X ^ 2 * PP lam (mA - 2) mB).coeff j * Z lam mA mB j ≤
      (aA lam mA mB j * Z lam mA mB j) ^ 2 := by
  obtain ⟨k, rfl⟩ : ∃ k, mA = k + 2 := ⟨mA - 2, by omega⟩
  rw [w16_aA_mul_Z hlam (by omega), show k + 2 - 2 = k by omega, show k + 2 - 1 = k + 1 by omega,
    w16_Z_eq_coeff, show k + 2 = k + 1 + 1 from rfl, w16_PP_succ_left, w16_PP_succ_left]
  set R := PP lam k mB
  have hLC := w16_LC lam hlam.le k mB j
  have e1 : X * ((C lam * X + 1) * R) = (C lam * X + 1) * (X * R) := by ring
  have e2 : X * (X * R) = X ^ 2 * R := by ring
  rw [w16_coeff_CX_add_one_mul, e1, w16_coeff_CX_add_one_mul, w16_coeff_CX_add_one_mul, e2]
  nlinarith [mul_le_mul_of_nonneg_left hLC (sq_nonneg lam)]

/-- Covariance sign A–B: `λ Z(mA-1,mB-1; j-2) Z ≤ (a_A Z)(a_B Z)`. -/
lemma w16_LC_AB {lam : ℝ} (hlam : 0 < lam) {mA mB : ℕ} (hA : 1 ≤ mA) (hB : 1 ≤ mB) (j : ℕ) :
    lam * (X ^ 2 * PP lam (mA - 1) (mB - 1)).coeff j * Z lam mA mB j ≤
      (aA lam mA mB j * Z lam mA mB j) * (aB lam mA mB j * Z lam mA mB j) := by
  obtain ⟨k, rfl⟩ : ∃ k, mA = k + 1 := ⟨mA - 1, by omega⟩
  obtain ⟨l, rfl⟩ : ∃ l, mB = l + 1 := ⟨mB - 1, by omega⟩
  rw [w16_aA_mul_Z hlam (by omega), w16_aB_mul_Z hlam (by omega), Nat.add_sub_cancel,
    Nat.add_sub_cancel]
  have hZ : Z lam (k + 1) (l + 1) j = ((C lam * X + 1) * ((X + 1) * PP lam k l)).coeff j := by
    rw [w16_Z_eq_coeff, w16_PP_succ_left, w16_PP_succ_right]
  rw [hZ, w16_PP_succ_right lam k l, w16_PP_succ_left lam k l]
  set R := PP lam k l
  have hLC := w16_LC lam hlam.le k l j
  have e1 : X * ((X + 1) * R) = (X + 1) * (X * R) := by ring
  have e2 : X * ((C lam * X + 1) * R) = (C lam * X + 1) * (X * R) := by ring
  have e3 : X * (X * R) = X ^ 2 * R := by ring
  rw [w16_coeff_CX_add_one_mul, e1, e2, w16_coeff_X_add_one_mul, w16_coeff_X_add_one_mul,
    w16_coeff_CX_add_one_mul, e3]
  nlinarith [mul_le_mul_of_nonneg_left hLC hlam.le]

/-- Covariance sign B–B: `Z(mA,mB-2; j-2) Z ≤ (a_B Z)²`. -/
lemma w16_LC_BB {lam : ℝ} (hlam : 0 < lam) {mA mB : ℕ} (hm : 2 ≤ mB) (j : ℕ) :
    (X ^ 2 * PP lam mA (mB - 2)).coeff j * Z lam mA mB j ≤ (aB lam mA mB j * Z lam mA mB j) ^ 2 := by
  obtain ⟨l, rfl⟩ : ∃ l, mB = l + 2 := ⟨mB - 2, by omega⟩
  rw [w16_aB_mul_Z hlam (by omega), show l + 2 - 2 = l by omega, show l + 2 - 1 = l + 1 by omega,
    w16_Z_eq_coeff, show l + 2 = l + 1 + 1 from rfl, w16_PP_succ_right, w16_PP_succ_right]
  set R := PP lam mA l
  have hLC := w16_LC lam hlam.le mA l j
  have e1 : X * ((X + 1) * R) = (X + 1) * (X * R) := by ring
  have e2 : X * (X * R) = X ^ 2 * R := by ring
  rw [w16_coeff_X_add_one_mul, e1, w16_coeff_X_add_one_mul, w16_coeff_X_add_one_mul, e2]
  nlinarith [hLC]

/-- The closed form of the second factorial batch moment (times `Z(m,j)`), as in `w16_tgt_S2`. -/
def w16_S2 (lam : ℝ) (mA mB j bA bB : ℕ) : ℝ :=
  lam * bA * (lam * ((bA - 1 : ℕ) : ℝ)) *
      (X ^ 2 * PP lam (bA - 1 - 1 + (mA - bA)) (bB + (mB - bB))).coeff j +
    2 * (lam * bA * bB) * (X ^ 2 * PP lam (bA - 1 + (mA - bA)) (bB - 1 + (mB - bB))).coeff j +
    (bB : ℝ) * ((bB - 1 : ℕ) : ℝ) * (X ^ 2 * PP lam (bA + (mA - bA)) (bB - 1 - 1 + (mB - bB))).coeff j

/-- The nonpositive-covariance step: `S2 · Z ≤ (b_A(b_A-1)(a_A Z)² + 2 b_A b_B (a_A Z)(a_B Z) +
b_B(b_B-1)(a_B Z)²)`, from the three log-concavity inequalities. -/
lemma w16_S2_le {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hA : bA ≤ mA) (hB : bB ≤ mB) :
    w16_S2 lam mA mB j bA bB * Z lam mA mB j ≤
      (bA : ℝ) * ((bA : ℝ) - 1) * (aA lam mA mB j * Z lam mA mB j) ^ 2 +
        2 * ((bA : ℝ) * bB) * ((aA lam mA mB j * Z lam mA mB j) * (aB lam mA mB j * Z lam mA mB j)) +
        (bB : ℝ) * ((bB : ℝ) - 1) * (aB lam mA mB j * Z lam mA mB j) ^ 2 := by
  have tAA : lam * bA * (lam * ((bA - 1 : ℕ) : ℝ)) *
      (X ^ 2 * PP lam (bA - 1 - 1 + (mA - bA)) (bB + (mB - bB))).coeff j * Z lam mA mB j ≤
      (bA : ℝ) * ((bA : ℝ) - 1) * (aA lam mA mB j * Z lam mA mB j) ^ 2 := by
    rcases lt_or_ge bA 2 with h | h
    · interval_cases bA <;> simp
    · rw [show bA - 1 - 1 + (mA - bA) = mA - 2 by omega, show bB + (mB - bB) = mB by omega]
      have hc : ((bA - 1 : ℕ) : ℝ) = (bA : ℝ) - 1 := by rw [Nat.cast_sub (by omega)]; simp
      rw [hc]
      have h1 := w16_LC_AA hlam (mB := mB) (show 2 ≤ mA by omega) j
      have hb : 0 ≤ (bA : ℝ) * ((bA : ℝ) - 1) := by
        have : (1 : ℝ) ≤ (bA : ℝ) := by exact_mod_cast (show 1 ≤ bA by omega)
        nlinarith
      have h2 := mul_le_mul_of_nonneg_left h1 hb
      nlinarith [h2]
  have tAB : 2 * (lam * bA * bB) *
      (X ^ 2 * PP lam (bA - 1 + (mA - bA)) (bB - 1 + (mB - bB))).coeff j * Z lam mA mB j ≤
      2 * ((bA : ℝ) * bB) * ((aA lam mA mB j * Z lam mA mB j) * (aB lam mA mB j * Z lam mA mB j)) := by
    rcases Nat.eq_zero_or_pos bA with h0 | hpA
    · rw [h0]; simp
    rcases Nat.eq_zero_or_pos bB with h0 | hpB
    · rw [h0]; simp
    rw [show bA - 1 + (mA - bA) = mA - 1 by omega, show bB - 1 + (mB - bB) = mB - 1 by omega]
    have h1 := w16_LC_AB hlam (show 1 ≤ mA by omega) (show 1 ≤ mB by omega) j
    have hb : 0 ≤ 2 * ((bA : ℝ) * bB) := by positivity
    have h2 := mul_le_mul_of_nonneg_left h1 hb
    nlinarith [h2]
  have tBB : (bB : ℝ) * ((bB - 1 : ℕ) : ℝ) *
      (X ^ 2 * PP lam (bA + (mA - bA)) (bB - 1 - 1 + (mB - bB))).coeff j * Z lam mA mB j ≤
      (bB : ℝ) * ((bB : ℝ) - 1) * (aB lam mA mB j * Z lam mA mB j) ^ 2 := by
    rcases lt_or_ge bB 2 with h | h
    · interval_cases bB <;> simp
    · rw [show bA + (mA - bA) = mA by omega, show bB - 1 - 1 + (mB - bB) = mB - 2 by omega]
      have hc : ((bB - 1 : ℕ) : ℝ) = (bB : ℝ) - 1 := by rw [Nat.cast_sub (by omega)]; simp
      rw [hc]
      have h1 := w16_LC_BB hlam (mA := mA) (show 2 ≤ mB by omega) j
      have hb : 0 ≤ (bB : ℝ) * ((bB : ℝ) - 1) := by
        have : (1 : ℝ) ≤ (bB : ℝ) := by exact_mod_cast (show 1 ≤ bB by omega)
        nlinarith
      have h2 := mul_le_mul_of_nonneg_left h1 hb
      nlinarith [h2]
  unfold w16_S2
  rw [add_mul, add_mul]
  linarith [tAA, tAB, tBB]

/-- **Lemma TG4 (ii).** `Var_T(j') = E_T[(j' - μ')²] ≤ v_b` at a legal parent. -/
theorem TG4_ii {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hj : j ≤ mA + mB)
    (hA : bA ≤ mA) (hB : bB ≤ mB) :
    Etgt lam mA mB j bA bB (fun _ _ j' => ((j' : ℝ) - muC lam mA mB j bA bB) ^ 2) ≤
      vb lam mA mB j bA bB := by
  rw [w16_Etgt_eq lam mA mB j bA bB]
  have hz := w16_Z_pos hlam hj
  have hs := w16_marg_sum hlam hj
  have hmu : muC lam mA mB j bA bB =
      (j : ℝ) - ((bA : ℝ) * aA lam mA mB j + (bB : ℝ) * aB lam mA mB j) := by
    unfold muC; rw [Nat.cast_sub hA, Nat.cast_sub hB, ← hs]; ring
  have e : ∀ c ∈ range (j + 1), Z lam bA bB c * Z lam (mA - bA) (mB - bB) (j - c) *
      (((j - c : ℕ) : ℝ) - muC lam mA mB j bA bB) ^ 2 =
      (c : ℝ) * ((c : ℝ) - 1) * (Z lam bA bB c * Z lam (mA - bA) (mB - bB) (j - c)) +
        (1 - 2 * ((bA : ℝ) * aA lam mA mB j + (bB : ℝ) * aB lam mA mB j)) *
          ((c : ℝ) * (Z lam bA bB c * Z lam (mA - bA) (mB - bB) (j - c))) +
        ((bA : ℝ) * aA lam mA mB j + (bB : ℝ) * aB lam mA mB j) ^ 2 *
          (Z lam bA bB c * Z lam (mA - bA) (mB - bB) (j - c)) := by
    intro c hc
    rw [Nat.cast_sub (Nat.lt_succ_iff.mp (Finset.mem_range.mp hc)), hmu]; ring
  rw [Finset.sum_congr rfl e, Finset.sum_add_distrib, Finset.sum_add_distrib, ← Finset.mul_sum,
    ← Finset.mul_sum, w16_tgt_S1 hlam hA hB, w16_tgt_S2 lam, w16_tgt_mass_sum lam hA hB]
  have h2 := w16_S2_le hlam (j := j) hA hB
  unfold w16_S2 at h2
  -- divide the covariance inequality by `Z`
  set z := Z lam mA mB j with hzdef
  set a := aA lam mA mB j
  set c' := aB lam mA mB j
  set S := lam * bA * (lam * ((bA - 1 : ℕ) : ℝ)) *
      (X ^ 2 * PP lam (bA - 1 - 1 + (mA - bA)) (bB + (mB - bB))).coeff j +
    2 * (lam * bA * bB) * (X ^ 2 * PP lam (bA - 1 + (mA - bA)) (bB - 1 + (mB - bB))).coeff j +
    (bB : ℝ) * ((bB - 1 : ℕ) : ℝ) * (X ^ 2 * PP lam (bA + (mA - bA)) (bB - 1 - 1 + (mB - bB))).coeff j
    with hS
  have h3 : S ≤ ((bA : ℝ) * ((bA : ℝ) - 1) * a ^ 2 + 2 * ((bA : ℝ) * bB) * (a * c') +
      (bB : ℝ) * ((bB : ℝ) - 1) * c' ^ 2) * z := by
    have h4 : S * z ≤ (((bA : ℝ) * ((bA : ℝ) - 1) * a ^ 2 + 2 * ((bA : ℝ) * bB) * (a * c') +
        (bB : ℝ) * ((bB : ℝ) - 1) * c' ^ 2) * z) * z := by
      have : (((bA : ℝ) * ((bA : ℝ) - 1) * a ^ 2 + 2 * ((bA : ℝ) * bB) * (a * c') +
          (bB : ℝ) * ((bB : ℝ) - 1) * c' ^ 2) * z) * z =
          (bA : ℝ) * ((bA : ℝ) - 1) * (a * z) ^ 2 + 2 * ((bA : ℝ) * bB) * ((a * z) * (c' * z)) +
          (bB : ℝ) * ((bB : ℝ) - 1) * (c' * z) ^ 2 := by ring
      rw [this]; exact h2
    exact le_of_mul_le_mul_right h4 hz
  unfold vb
  rw [div_le_iff₀ hz]
  nlinarith [h3]

end

end A36RW.AppJ.W16


==> anc/formal_companion/lean/src/A36RW/AppJ/W16/TG5.lean <==
import A36RW.AppJ.W16.TG23
import A36RW.AppJ.W16.TG4

/-!
# A36RW.AppJ.W16.TG5 — Lemma TG5 (child variance near the mean point), count model

Paper: `appendix_tgenv.tex`, Lemma TG5 (l. 356–376) and the witness table (l. 385–400).

* `TG5`: for a legal parent, a batch `bA ≤ mA`, `bB ≤ mB`, and every legal child quota `x ≤ M'`,
  `V(m'_A, m'_B, x) ≥ V_rem - |x - μ'| - √v_b`, with `V_rem = m'_A a_A(1-a_A) + m'_B a_B(1-a_B)`
  (`Vrem_eq : V_rem = V(s) - v_b`).
* `TG5_witness1`: the printed witness 1 (`λ = 1/4`, `s = (2,2,2)`, `b = (1,1)`, `x = 1`) in exact
  rationals: `(a_A, a_B) = (3/11, 8/11)`, `V_rem = v_b = 48/121`, `μ' = 1`, `V(1,1,1) = 8/25`, gap
  `V_rem - |x - μ'| - V(1,1,1) = 232/3025 > 0`, so the bound fails without the `√v_b` term.

Proof route (an alternative to the printed piecewise-linear extension; same inequality): with
`D_g(t) = m'_g (a'_g(t) - a_g)`, TG4 (i) gives `E_T[D_g(j')] = 0`, so
`Σ_g |D_g(x)| ≤ E_T Σ_g |D_g(x) - D_g(j')| = E_T |x - j'|` (TG2 at the child composition: both
differences have the sign of `x - j'` and sum to `x - j'`), and
`E_T|x - j'| ≤ |x - μ'| + E_T|j' - μ'| ≤ |x - μ'| + √v_b` (TG4 (ii), `(E|Y|)² ≤ E Y²`).  Finally
`a ↦ a(1-a)` is 1-Lipschitz on `[0,1]`.  This is the printed proof's steps (2)–(3) evaluated at the
integer `x` instead of at the real point `μ'`, which removes the need for the extension.
-/

namespace A36RW.AppJ.W16

open Finset Polynomial
open A36RW.AppJ

noncomputable section

/-! ## Linearity and monotonicity of the target expectation -/

lemma w16_Etgt_linear (lam : ℝ) (mA mB j bA bB : ℕ) (f g : ℕ → ℕ → ℕ → ℝ) (α β : ℝ) :
    Etgt lam mA mB j bA bB (fun a b t => α * f a b t + β * g a b t) =
      α * Etgt lam mA mB j bA bB f + β * Etgt lam mA mB j bA bB g := by
  unfold Etgt
  simp_rw [Finset.mul_sum, ← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun hA _ => Finset.sum_congr rfl fun hB _ => ?_
  split_ifs <;> ring

lemma w16_Etgt_mono {lam : ℝ} (hlam : 0 ≤ lam) {mA mB j bA bB : ℕ} (f g : ℕ → ℕ → ℕ → ℝ)
    (h : ∀ hA hB : ℕ, alive mA mB j bA bB hA hB →
      f (mA - bA) (mB - bB) (j - (hA + hB)) ≤ g (mA - bA) (mB - bB) (j - (hA + hB))) :
    Etgt lam mA mB j bA bB f ≤ Etgt lam mA mB j bA bB g := by
  unfold Etgt
  refine Finset.sum_le_sum fun hA _ => Finset.sum_le_sum fun hB _ => ?_
  refine mul_le_mul_of_nonneg_left ?_ (w16_tgtW_nonneg hlam _ _ _ _ _ _ _)
  split_ifs with hal
  · exact h hA hB hal
  · exact le_rfl

lemma w16_Etgt_const {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hj : j ≤ mA + mB)
    (hA : bA ≤ mA) (hB : bB ≤ mB) (k : ℝ) :
    Etgt lam mA mB j bA bB (fun _ _ _ => k) = k := by
  have h := w16_Etgt_linear lam mA mB j bA bB (fun _ _ _ => 1) (fun _ _ _ => 0) k 0
  simp only [mul_one, mul_zero, add_zero, zero_mul] at h
  rw [h, TG4_mass hlam hj hA hB, mul_one]

/-- On an alive child, the child quota is legal. -/
lemma w16_alive_child_le {mA mB j bA bB hA hB : ℕ} (h : alive mA mB j bA bB hA hB) :
    j - (hA + hB) ≤ (mA - bA) + (mB - bB) := h.2

/-! ## Lemma TG5 -/

/-- `V_rem = m'_A a_A (1 - a_A) + m'_B a_B (1 - a_B)` (parent marginals, child composition). -/
def Vrem (lam : ℝ) (mA mB j bA bB : ℕ) : ℝ :=
  ((mA - bA : ℕ) : ℝ) * aA lam mA mB j * (1 - aA lam mA mB j) +
    ((mB - bB : ℕ) : ℝ) * aB lam mA mB j * (1 - aB lam mA mB j)

/-- `V_rem = V(s) - v_b`. -/
lemma Vrem_eq (lam : ℝ) {mA mB j bA bB : ℕ} (hA : bA ≤ mA) (hB : bB ≤ mB) :
    Vrem lam mA mB j bA bB = V lam mA mB j - vb lam mA mB j bA bB := by
  unfold Vrem V vb
  rw [Nat.cast_sub hA, Nat.cast_sub hB]; ring

/-- `|f(u) - f(v)| ≤ |u - v|` for `f(a) = a(1-a)` on `[0,1]`. -/
lemma w16_f_lip {u v : ℝ} (hu0 : 0 ≤ u) (hu1 : u ≤ 1) (hv0 : 0 ≤ v) (hv1 : v ≤ 1) :
    |u * (1 - u) - v * (1 - v)| ≤ |u - v| := by
  have e : u * (1 - u) - v * (1 - v) = (u - v) * (1 - u - v) := by ring
  rw [e, abs_mul]
  have : |1 - u - v| ≤ 1 := abs_le.mpr ⟨by linarith, by linarith⟩
  calc |u - v| * |1 - u - v| ≤ |u - v| * 1 := mul_le_mul_of_nonneg_left this (abs_nonneg _)
    _ = |u - v| := mul_one _

/-- TG2 at the child composition, as an absolute-value identity. -/
lemma w16_TG2_abs {lam : ℝ} (hlam : 0 < lam) {a b x t : ℕ} (hx : x ≤ a + b) (ht : t ≤ a + b) :
    |(a : ℝ) * (aA lam a b x - aA lam a b t)| + |(b : ℝ) * (aB lam a b x - aB lam a b t)| =
      |(x : ℝ) - t| := by
  rcases le_total t x with h | h
  · obtain ⟨e, h1, h2⟩ := TG2 hlam (mA := a) (mB := b) h hx
    rw [abs_of_nonneg h1, abs_of_nonneg h2, e, abs_of_nonneg (by
      have : (t : ℝ) ≤ x := by exact_mod_cast h
      linarith)]
  · obtain ⟨e, h1, h2⟩ := TG2 hlam (mA := a) (mB := b) h ht
    have e1 : (a : ℝ) * (aA lam a b x - aA lam a b t) = -((a : ℝ) * (aA lam a b t - aA lam a b x)) := by
      ring
    have e2 : (b : ℝ) * (aB lam a b x - aB lam a b t) = -((b : ℝ) * (aB lam a b t - aB lam a b x)) := by
      ring
    rw [e1, e2, abs_neg, abs_neg, abs_of_nonneg h1, abs_of_nonneg h2, e, abs_sub_comm,
      abs_of_nonneg (by
        have : (x : ℝ) ≤ t := by exact_mod_cast h
        linarith)]

/-- `E_T[m'_g (a'_g(j') - a_g)] = 0` (TG4 (i); trivially `0` when `m'_g = 0`). -/
lemma w16_Etgt_DA {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hj : j ≤ mA + mB)
    (hA : bA ≤ mA) (hB : bB ≤ mB) :
    Etgt lam mA mB j bA bB
      (fun a b t => ((mA - bA : ℕ) : ℝ) * (aA lam a b t - aA lam mA mB j)) = 0 := by
  have h := w16_Etgt_linear lam mA mB j bA bB (fun a b t => aA lam a b t) (fun _ _ _ => 1)
    ((mA - bA : ℕ) : ℝ) (-(((mA - bA : ℕ) : ℝ) * aA lam mA mB j))
  have e : (fun a b t => ((mA - bA : ℕ) : ℝ) * (aA lam a b t - aA lam mA mB j)) =
      (fun a b t => ((mA - bA : ℕ) : ℝ) * aA lam a b t +
        (-(((mA - bA : ℕ) : ℝ) * aA lam mA mB j)) * 1) := by
    funext a b t; ring
  rw [e, h, TG4_mass hlam hj hA hB]
  rcases Nat.eq_zero_or_pos (mA - bA) with h0 | hpos
  · rw [h0]; simp
  · rw [TG4_i_A hlam hj hA hB hpos]; ring

lemma w16_Etgt_DB {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hj : j ≤ mA + mB)
    (hA : bA ≤ mA) (hB : bB ≤ mB) :
    Etgt lam mA mB j bA bB
      (fun a b t => ((mB - bB : ℕ) : ℝ) * (aB lam a b t - aB lam mA mB j)) = 0 := by
  have h := w16_Etgt_linear lam mA mB j bA bB (fun a b t => aB lam a b t) (fun _ _ _ => 1)
    ((mB - bB : ℕ) : ℝ) (-(((mB - bB : ℕ) : ℝ) * aB lam mA mB j))
  have e : (fun a b t => ((mB - bB : ℕ) : ℝ) * (aB lam a b t - aB lam mA mB j)) =
      (fun a b t => ((mB - bB : ℕ) : ℝ) * aB lam a b t +
        (-(((mB - bB : ℕ) : ℝ) * aB lam mA mB j)) * 1) := by
    funext a b t; ring
  rw [e, h, TG4_mass hlam hj hA hB]
  rcases Nat.eq_zero_or_pos (mB - bB) with h0 | hpos
  · rw [h0]; simp
  · rw [TG4_i_B hlam hj hA hB hpos]; ring

/-- `|E_T f| ≤ E_T |f|`. -/
lemma w16_abs_Etgt_le {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (f : ℕ → ℕ → ℕ → ℝ) :
    |Etgt lam mA mB j bA bB f| ≤ Etgt lam mA mB j bA bB (fun a b t => |f a b t|) := by
  rw [abs_le]
  constructor
  · have h := w16_Etgt_mono hlam.le (mA := mA) (mB := mB) (j := j) (bA := bA) (bB := bB)
      (fun a b t => -|f a b t|) f (fun hA hB _ => neg_abs_le _)
    have e := w16_Etgt_linear lam mA mB j bA bB (fun a b t => |f a b t|) (fun _ _ _ => 0) (-1) 0
    simp only [neg_one_mul, zero_mul, add_zero, mul_zero] at e
    linarith
  · exact w16_Etgt_mono hlam.le f (fun a b t => |f a b t|) (fun hA hB _ => le_abs_self _)

/-- `E_T |j' - μ'| ≤ √v_b` (Cauchy–Schwarz and TG4 (ii)). -/
lemma w16_Etgt_abs_dev_le {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hj : j ≤ mA + mB)
    (hA : bA ≤ mA) (hB : bB ≤ mB) :
    Etgt lam mA mB j bA bB (fun _ _ t => |(t : ℝ) - muC lam mA mB j bA bB|) ≤
      Real.sqrt (vb lam mA mB j bA bB) := by
  set μ := muC lam mA mB j bA bB
  set m := Etgt lam mA mB j bA bB (fun _ _ t => |(t : ℝ) - μ|) with hm
  have hm0 : 0 ≤ m := by
    have h := w16_Etgt_mono hlam.le (mA := mA) (mB := mB) (j := j) (bA := bA) (bB := bB)
      (fun _ _ _ => 0) (fun _ _ t => |(t : ℝ) - μ|) (fun _ _ _ => abs_nonneg _)
    rw [w16_Etgt_const hlam hj hA hB] at h
    exact h
  -- E[(|Y| - m)²] ≥ 0 gives m² ≤ E[Y²]
  have hsq : 0 ≤ Etgt lam mA mB j bA bB (fun _ _ t => (|(t : ℝ) - μ| - m) ^ 2) := by
    have h := w16_Etgt_mono hlam.le (mA := mA) (mB := mB) (j := j) (bA := bA) (bB := bB)
      (fun _ _ _ => 0) (fun _ _ t => (|(t : ℝ) - μ| - m) ^ 2) (fun _ _ _ => sq_nonneg _)
    rw [w16_Etgt_const hlam hj hA hB] at h
    exact h
  have e : (fun (_ _ : ℕ) (t : ℕ) => (|(t : ℝ) - μ| - m) ^ 2) =
      (fun (a b : ℕ) (t : ℕ) => 1 * (((t : ℝ) - μ) ^ 2 + (-2 * m) * |(t : ℝ) - μ|) + m ^ 2 * 1) := by
    funext a b t
    rw [show (|(t : ℝ) - μ| - m) ^ 2 = |(t : ℝ) - μ| ^ 2 - 2 * m * |(t : ℝ) - μ| + m ^ 2 by ring,
      sq_abs]
    ring
  rw [e, w16_Etgt_linear, TG4_mass hlam hj hA hB] at hsq
  have e2 : (fun (a b : ℕ) (t : ℕ) => ((t : ℝ) - μ) ^ 2 + (-2 * m) * |(t : ℝ) - μ|) =
      (fun (a b : ℕ) (t : ℕ) => 1 * ((t : ℝ) - μ) ^ 2 + (-2 * m) * |(t : ℝ) - μ|) := by
    funext a b t; ring
  rw [e2, w16_Etgt_linear, ← hm] at hsq
  have hvar := TG4_ii hlam hj hA hB
  have hm2 : m ^ 2 ≤ vb lam mA mB j bA bB := by nlinarith
  exact Real.le_sqrt_of_sq_le hm2 |>.trans' le_rfl

/-- **Lemma TG5 (child variance near the mean point).** For a legal parent, a batch
`bA ≤ mA`, `bB ≤ mB`, and every legal child quota `x`,
`V(m'_A, m'_B, x) ≥ V_rem - |x - μ'| - √v_b`. -/
theorem TG5 {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hj : j ≤ mA + mB)
    (hA : bA ≤ mA) (hB : bB ≤ mB) {x : ℕ} (hx : x ≤ (mA - bA) + (mB - bB)) :
    Vrem lam mA mB j bA bB - |(x : ℝ) - muC lam mA mB j bA bB| - Real.sqrt (vb lam mA mB j bA bB) ≤
      V lam (mA - bA) (mB - bB) x := by
  set a := aA lam mA mB j
  set c := aB lam mA mB j
  set μ := muC lam mA mB j bA bB
  set kA : ℝ := ((mA - bA : ℕ) : ℝ)
  set kB : ℝ := ((mB - bB : ℕ) : ℝ)
  set DAx : ℝ := kA * (aA lam (mA - bA) (mB - bB) x - a)
  set DBx : ℝ := kB * (aB lam (mA - bA) (mB - bB) x - c)
  -- Step 1: |D_A(x)| = |E_T[D_A(x) - D_A(j')]| ≤ E_T|D_A(x) - D_A(j')|
  have hDA : |DAx| ≤ Etgt lam mA mB j bA bB
      (fun a' b' t => |DAx - kA * (aA lam a' b' t - a)|) := by
    have e := w16_Etgt_linear lam mA mB j bA bB (fun _ _ _ => 1)
      (fun a' b' t => kA * (aA lam a' b' t - a)) DAx (-1)
    rw [TG4_mass hlam hj hA hB, w16_Etgt_DA hlam hj hA hB] at e
    have e' : Etgt lam mA mB j bA bB (fun a' b' t => DAx - kA * (aA lam a' b' t - a)) = DAx := by
      have : (fun a' b' t => DAx - kA * (aA lam a' b' t - a)) =
          (fun a' b' t => DAx * 1 + (-1) * (kA * (aA lam a' b' t - a))) := by funext a' b' t; ring
      rw [this, e]; ring
    calc |DAx| = |Etgt lam mA mB j bA bB (fun a' b' t => DAx - kA * (aA lam a' b' t - a))| := by rw [e']
      _ ≤ _ := w16_abs_Etgt_le hlam _
  have hDB : |DBx| ≤ Etgt lam mA mB j bA bB
      (fun a' b' t => |DBx - kB * (aB lam a' b' t - c)|) := by
    have e := w16_Etgt_linear lam mA mB j bA bB (fun _ _ _ => 1)
      (fun a' b' t => kB * (aB lam a' b' t - c)) DBx (-1)
    rw [TG4_mass hlam hj hA hB, w16_Etgt_DB hlam hj hA hB] at e
    have e' : Etgt lam mA mB j bA bB (fun a' b' t => DBx - kB * (aB lam a' b' t - c)) = DBx := by
      have : (fun a' b' t => DBx - kB * (aB lam a' b' t - c)) =
          (fun a' b' t => DBx * 1 + (-1) * (kB * (aB lam a' b' t - c))) := by funext a' b' t; ring
      rw [this, e]; ring
    calc |DBx| = |Etgt lam mA mB j bA bB (fun a' b' t => DBx - kB * (aB lam a' b' t - c))| := by rw [e']
      _ ≤ _ := w16_abs_Etgt_le hlam _
  -- Step 2: pointwise on alive children, the two differences sum to |x - j'| ≤ |x - μ'| + |j' - μ'|
  have hsum : Etgt lam mA mB j bA bB (fun a' b' t => |DAx - kA * (aA lam a' b' t - a)|) +
      Etgt lam mA mB j bA bB (fun a' b' t => |DBx - kB * (aB lam a' b' t - c)|) ≤
      |(x : ℝ) - μ| + Etgt lam mA mB j bA bB (fun _ _ t => |(t : ℝ) - μ|) := by
    have hlin := w16_Etgt_linear lam mA mB j bA bB
      (fun a' b' t => |DAx - kA * (aA lam a' b' t - a)|)
      (fun a' b' t => |DBx - kB * (aB lam a' b' t - c)|) 1 1
    have hlin2 := w16_Etgt_linear lam mA mB j bA bB (fun _ _ _ => 1) (fun _ _ t => |(t : ℝ) - μ|)
      |(x : ℝ) - μ| 1
    rw [TG4_mass hlam hj hA hB] at hlin2
    have hmono := w16_Etgt_mono hlam.le (mA := mA) (mB := mB) (j := j) (bA := bA) (bB := bB)
      (fun a' b' t => 1 * |DAx - kA * (aA lam a' b' t - a)| + 1 * |DBx - kB * (aB lam a' b' t - c)|)
      (fun _ _ t => |(x : ℝ) - μ| * 1 + 1 * |(t : ℝ) - μ|) (by
        intro hA' hB' hal
        have ht := w16_alive_child_le hal
        have hid := w16_TG2_abs hlam hx ht
        have e1 : DAx - kA * (aA lam (mA - bA) (mB - bB) (j - (hA' + hB')) - a) =
            kA * (aA lam (mA - bA) (mB - bB) x - aA lam (mA - bA) (mB - bB) (j - (hA' + hB'))) := by
          ring
        have e2 : DBx - kB * (aB lam (mA - bA) (mB - bB) (j - (hA' + hB')) - c) =
            kB * (aB lam (mA - bA) (mB - bB) x - aB lam (mA - bA) (mB - bB) (j - (hA' + hB'))) := by
          ring
        simp only [one_mul, mul_one]
        rw [e1, e2, hid]
        calc |(x : ℝ) - ((j - (hA' + hB') : ℕ) : ℝ)|
            = |((x : ℝ) - μ) - (((j - (hA' + hB') : ℕ) : ℝ) - μ)| := by ring_nf
          _ ≤ |(x : ℝ) - μ| + |((j - (hA' + hB') : ℕ) : ℝ) - μ| := abs_sub _ _)
    rw [hlin, hlin2] at hmono
    linarith
  -- Step 3: E_T |j' - μ'| ≤ √v_b
  have hdev := w16_Etgt_abs_dev_le hlam hj hA hB
  -- Step 4: 1-Lipschitz of a(1-a)
  have hx' : x ≤ (mA - bA) + (mB - bB) := hx
  have hlA := w16_f_lip (w16_aA_nonneg hlam.le (mA - bA) (mB - bB) x) (w16_aA_le_one hlam.le _ _ x)
    (w16_aA_nonneg hlam.le mA mB j) (w16_aA_le_one hlam.le mA mB j)
  have hlB := w16_f_lip (w16_aB_nonneg hlam.le (mA - bA) (mB - bB) x) (w16_aB_le_one hlam.le _ _ x)
    (w16_aB_nonneg hlam.le mA mB j) (w16_aB_le_one hlam.le mA mB j)
  have hkA : 0 ≤ kA := Nat.cast_nonneg _
  have hkB : 0 ≤ kB := Nat.cast_nonneg _
  have hVx : V lam (mA - bA) (mB - bB) x - Vrem lam mA mB j bA bB =
      kA * (aA lam (mA - bA) (mB - bB) x * (1 - aA lam (mA - bA) (mB - bB) x) - a * (1 - a)) +
        kB * (aB lam (mA - bA) (mB - bB) x * (1 - aB lam (mA - bA) (mB - bB) x) - c * (1 - c)) := by
    unfold V Vrem; ring
  have hAbs : |DAx| = kA * |aA lam (mA - bA) (mB - bB) x - a| := by
    rw [abs_mul, abs_of_nonneg hkA]
  have hBbs : |DBx| = kB * |aB lam (mA - bA) (mB - bB) x - c| := by
    rw [abs_mul, abs_of_nonneg hkB]
  have l1 := mul_le_mul_of_nonneg_left hlA hkA
  have l2 := mul_le_mul_of_nonneg_left hlB hkB
  have n1 := neg_abs_le (aA lam (mA - bA) (mB - bB) x * (1 - aA lam (mA - bA) (mB - bB) x) - a * (1 - a))
  have n2 := neg_abs_le (aB lam (mA - bA) (mB - bB) x * (1 - aB lam (mA - bA) (mB - bB) x) - c * (1 - c))
  have m1 := mul_le_mul_of_nonneg_left n1 hkA
  have m2 := mul_le_mul_of_nonneg_left n2 hkB
  nlinarith [hDA, hDB, hsum, hdev, hVx, hAbs, hBbs, l1, l2, m1, m2]

/-! ## The printed witness 1 (exact rationals) -/

/-- **TG5 witness 1** (`λ = 1/4`, `s = (2,2,2)`, `b = (1,1)`, `x = 1`): the printed values, and the
gap `V_rem - |x - μ'| - V(1,1,1) = 232/3025 > 0` (the bound fails without `√v_b`). -/
theorem TG5_witness1 :
    aA (1 / 4) 2 2 2 = 3 / 11 ∧ aB (1 / 4) 2 2 2 = 8 / 11 ∧
      Vrem (1 / 4) 2 2 2 1 1 = 48 / 121 ∧ vb (1 / 4) 2 2 2 1 1 = 48 / 121 ∧
      muC (1 / 4) 2 2 2 1 1 = 1 ∧ V (1 / 4) 1 1 1 = 8 / 25 ∧
      Vrem (1 / 4) 2 2 2 1 1 - |((1 : ℕ) : ℝ) - muC (1 / 4) 2 2 2 1 1| - V (1 / 4) 1 1 1 = 232 / 3025 := by
  have hA : aA (1 / 4) 2 2 2 = 3 / 11 := by
    simp [aA, Z, wt, Finset.sum_range_succ, Nat.choose]; norm_num
  have hB : aB (1 / 4) 2 2 2 = 8 / 11 := by
    simp [aB, Z, wt, Finset.sum_range_succ, Nat.choose]; norm_num
  have hV : V (1 / 4) 1 1 1 = 8 / 25 := by
    simp [V, aA, aB, Z, wt, Finset.sum_range_succ, Nat.choose]; norm_num
  have hR : Vrem (1 / 4) 2 2 2 1 1 = 48 / 121 := by
    simp only [Vrem, hA, hB]; norm_num
  have hv : vb (1 / 4) 2 2 2 1 1 = 48 / 121 := by
    simp only [vb, hA, hB]; norm_num
  have hm : muC (1 / 4) 2 2 2 1 1 = 1 := by
    simp only [muC, hA, hB]; norm_num
  refine ⟨hA, hB, hR, hv, hm, hV, ?_⟩
  rw [hR, hm, hV]; norm_num

end

end A36RW.AppJ.W16


==> anc/formal_companion/lean/src/A36RW/AppJ/W16/TG6.lean <==
import A36RW.AppJ.W16.TG5
import A36W.Atom

/-!
# A36RW.AppJ.W16.TG6 — Lemma TG6 (one step, constant 18), count model

Paper: `appendix_tgenv.tex`, Lemma TG6 (l. 403–445).

`T(s,b) = E_prod[(V(s')+1)^{-1/2}; s' alive] ≤ min{1, 18 (V(s)+1)^{-1/4}}` for every legal `s` and
every batch `b`, `λ > 0` (`TG6`, in the exact form of the hypothesis of W14's `thm_tgenv_of_TG6`).

* product law: binomial mass, mean and variance (from Mathlib's Bernstein polynomials);
  `E_prod (X - ν)² = v_b`; `T ≤ 1`.
* atom bound in the count model: `P_prod(h_A + h_B = x) ≤ √2 (1+v_b)^{-1/2}` (`w16_atom`), from
  `A36W.poissonBinomial_atom_le_batch` (Lemma TG1's second bound) applied to the Bernoulli family with
  `b_A` parameters `a_A` and `b_B` parameters `a_B`.
* Case F (`v_b ≥ V/2`): `T ≤ C_F √A ≤ (8 + 4√6)(V+1)^{-1/4}`, `C_F = (1+√(3/2))√32 = 4(√2+√3)`.
* Case S (`v_b < V/2`, `V ≥ 32`): `T ≤ (1+V/8)^{-1/2} + 8/V ≤ g(32) (V+1)^{-1/4} < 1.68 (V+1)^{-1/4}`.
* `V < 32`: `18 (V+1)^{-1/4} > 18·33^{-1/4} > 7.5 > 1 ≥ T`.
-/

namespace A36RW.AppJ.W16

open Finset Polynomial
open A36RW.AppJ

noncomputable section

/-! ## Binomial facts -/

lemma w16_bin_eq_eval (b : ℕ) (a : ℝ) (h : ℕ) : bin b a h = (bernsteinPolynomial ℝ b h).eval a := by
  simp [bin, bernsteinPolynomial]

lemma w16_bin_nonneg {a : ℝ} (h0 : 0 ≤ a) (h1 : a ≤ 1) (b h : ℕ) : 0 ≤ bin b a h := by
  unfold bin
  have : 0 ≤ 1 - a := by linarith
  positivity

lemma w16_bin_eq_zero {b h : ℕ} (hb : b < h) (a : ℝ) : bin b a h = 0 := by
  simp [bin, Nat.choose_eq_zero_of_lt hb]

lemma w16_bin_sum (b : ℕ) (a : ℝ) : ∑ h ∈ range (b + 1), bin b a h = 1 := by
  simp_rw [w16_bin_eq_eval, ← Polynomial.eval_finsetSum, bernsteinPolynomial.sum, eval_one]

lemma w16_bin_mean (b : ℕ) (a : ℝ) : ∑ h ∈ range (b + 1), (h : ℝ) * bin b a h = b * a := by
  have := congrArg (Polynomial.eval a) (bernsteinPolynomial.sum_smul ℝ b)
  simp only [Polynomial.eval_finsetSum, nsmul_eq_mul, Polynomial.eval_mul, Polynomial.eval_natCast,
    Polynomial.eval_X] at this
  simp_rw [w16_bin_eq_eval]
  exact this

lemma w16_bin_var (b : ℕ) (a : ℝ) :
    ∑ h ∈ range (b + 1), ((h : ℝ) - b * a) ^ 2 * bin b a h = b * a * (1 - a) := by
  have := congrArg (Polynomial.eval a) (bernsteinPolynomial.variance ℝ b)
  simp only [Polynomial.eval_finsetSum, Polynomial.eval_mul, Polynomial.eval_pow, Polynomial.eval_sub,
    nsmul_eq_mul, eval_X, eval_natCast, eval_one] at this
  simp_rw [w16_bin_eq_eval]
  rw [← this]
  refine Finset.sum_congr rfl fun h _ => ?_
  ring

lemma w16_bin_centered (b : ℕ) (a : ℝ) :
    ∑ h ∈ range (b + 1), ((h : ℝ) - b * a) * bin b a h = 0 := by
  have e : ∀ h ∈ range (b + 1), ((h : ℝ) - b * a) * bin b a h =
      (h : ℝ) * bin b a h - (b * a) * bin b a h := fun h _ => by ring
  rw [Finset.sum_congr rfl e, Finset.sum_sub_distrib, ← Finset.mul_sum, w16_bin_mean, w16_bin_sum]
  ring

/-! ## The product law -/

lemma w16_prod_mass (bA bB : ℕ) (a c : ℝ) :
    ∑ hA ∈ range (bA + 1), ∑ hB ∈ range (bB + 1), bin bA a hA * bin bB c hB = 1 := by
  rw [← Finset.sum_mul_sum, w16_bin_sum, w16_bin_sum, one_mul]

/-- `E_prod (h_A + h_B - ν)² = v_b` with `ν = b_A a + b_B c`. -/
lemma w16_prod_var (bA bB : ℕ) (a c : ℝ) :
    ∑ hA ∈ range (bA + 1), ∑ hB ∈ range (bB + 1),
      bin bA a hA * bin bB c hB * (((hA + hB : ℕ) : ℝ) - ((bA : ℝ) * a + (bB : ℝ) * c)) ^ 2 =
      (bA : ℝ) * a * (1 - a) + (bB : ℝ) * c * (1 - c) := by
  have e : ∀ hA ∈ range (bA + 1), ∀ hB ∈ range (bB + 1),
      bin bA a hA * bin bB c hB * (((hA + hB : ℕ) : ℝ) - ((bA : ℝ) * a + (bB : ℝ) * c)) ^ 2 =
      (((hA : ℝ) - bA * a) ^ 2 * bin bA a hA) * bin bB c hB +
        2 * ((((hA : ℝ) - bA * a) * bin bA a hA) * (((hB : ℝ) - bB * c) * bin bB c hB)) +
        bin bA a hA * (((hB : ℝ) - bB * c) ^ 2 * bin bB c hB) := by
    intro hA _ hB _; push_cast; ring
  rw [Finset.sum_congr rfl fun hA hA' => Finset.sum_congr rfl fun hB hB' => e hA hA' hB hB']
  simp_rw [Finset.sum_add_distrib]
  have t1 : ∑ x ∈ range (bA + 1), ∑ y ∈ range (bB + 1),
      ((x : ℝ) - bA * a) ^ 2 * bin bA a x * bin bB c y =
      (∑ x ∈ range (bA + 1), ((x : ℝ) - bA * a) ^ 2 * bin bA a x) * ∑ y ∈ range (bB + 1), bin bB c y := by
    rw [Finset.sum_mul_sum]
  have t2 : ∑ x ∈ range (bA + 1), ∑ y ∈ range (bB + 1),
      2 * (((x : ℝ) - bA * a) * bin bA a x * (((y : ℝ) - bB * c) * bin bB c y)) =
      2 * ((∑ x ∈ range (bA + 1), ((x : ℝ) - bA * a) * bin bA a x) *
        ∑ y ∈ range (bB + 1), ((y : ℝ) - bB * c) * bin bB c y) := by
    rw [Finset.sum_mul_sum, Finset.mul_sum]; simp_rw [Finset.mul_sum]
  have t3 : ∑ x ∈ range (bA + 1), ∑ y ∈ range (bB + 1),
      bin bA a x * (((y : ℝ) - bB * c) ^ 2 * bin bB c y) =
      (∑ x ∈ range (bA + 1), bin bA a x) * ∑ y ∈ range (bB + 1), ((y : ℝ) - bB * c) ^ 2 * bin bB c y := by
    rw [Finset.sum_mul_sum]
  rw [t1, t2, t3, w16_bin_var, w16_bin_var, w16_bin_centered, w16_bin_centered, w16_bin_sum,
    w16_bin_sum]
  ring

lemma w16_rpow_neg_half {x : ℝ} (hx : 0 ≤ x) : x ^ (-(1 / 2 : ℝ)) = (Real.sqrt x)⁻¹ := by
  rw [Real.rpow_neg hx, ← Real.sqrt_eq_rpow]

/-- `(V' + 1)^{-1/2} ∈ [0, 1]` at every state. -/
lemma w16_phi_le_one {lam : ℝ} (hlam : 0 ≤ lam) (a b t : ℕ) : (V lam a b t + 1) ^ (-(1 / 2 : ℝ)) ≤ 1 :=
  Real.rpow_le_one_of_one_le_of_nonpos (by linarith [w16_V_nonneg hlam a b t]) (by norm_num)

lemma w16_phi_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (a b t : ℕ) : 0 ≤ (V lam a b t + 1) ^ (-(1 / 2 : ℝ)) :=
  Real.rpow_nonneg (by linarith [w16_V_nonneg hlam a b t]) _

/-- `T ≤ 1`. -/
theorem w16_T_le_one {lam : ℝ} (hlam : 0 < lam) (mA mB j bA bB : ℕ) :
    T lam (1 / 2) mA mB j bA bB ≤ 1 := by
  unfold T Eprod
  calc ∑ hA ∈ range (bA + 1), ∑ hB ∈ range (bB + 1),
        bin bA (aA lam mA mB j) hA * bin bB (aB lam mA mB j) hB *
          (if alive mA mB j bA bB hA hB then
            (V lam (mA - bA) (mB - bB) (j - (hA + hB)) + 1) ^ (-(1 / 2 : ℝ)) else 0)
      ≤ ∑ hA ∈ range (bA + 1), ∑ hB ∈ range (bB + 1),
          bin bA (aA lam mA mB j) hA * bin bB (aB lam mA mB j) hB := by
        refine Finset.sum_le_sum fun hA _ => Finset.sum_le_sum fun hB _ => ?_
        have h0 := mul_nonneg (w16_bin_nonneg (w16_aA_nonneg hlam.le mA mB j)
          (w16_aA_le_one hlam.le mA mB j) bA hA) (w16_bin_nonneg (w16_aB_nonneg hlam.le mA mB j)
          (w16_aB_le_one hlam.le mA mB j) bB hB)
        calc _ ≤ bin bA (aA lam mA mB j) hA * bin bB (aB lam mA mB j) hB * 1 := by
              refine mul_le_mul_of_nonneg_left ?_ h0
              split_ifs
              · exact w16_phi_le_one hlam.le _ _ _
              · exact zero_le_one
          _ = _ := mul_one _
    _ = 1 := w16_prod_mass bA bB _ _

/-! ## The atom bound in the count model -/

lemma w16_coeff_bin_pow (b : ℕ) (a : ℝ) (h : ℕ) :
    ((C (1 - a) + C a * X) ^ b).coeff h = bin b a h := by
  rw [show C (1 - a) + C a * X = (X + C (1 - a)).comp (C a * X) by simp [add_comm],
    ← Polynomial.pow_comp, Polynomial.comp_C_mul_X_coeff, Polynomial.coeff_X_add_C_pow]
  unfold bin; ring

/-- The convolution `P_prod(h_A + h_B = x)` is A36W's elementary Poisson-binomial pmf of the Bernoulli
family with `b_A` parameters `a` and `b_B` parameters `c`. -/
lemma w16_pi_eq_batchPmf (bA bB : ℕ) (a c : ℝ) (x : ℕ) :
    ∑ u ∈ range (x + 1), bin bA a u * bin bB c (x - u) =
      A36W.batchPmf (range (bA + bB)) (fun i => if i < bA then a else c) x := by
  rw [← A36W.batchPmf_eq_coeff, Finset.prod_range_add]
  have h1 : ∏ i ∈ range bA, (C (1 - (if i < bA then a else c)) + C (if i < bA then a else c) * X) =
      (C (1 - a) + C a * X) ^ bA := by
    rw [Finset.prod_congr rfl (fun i hi => by rw [if_pos (Finset.mem_range.mp hi)]),
      Finset.prod_const, Finset.card_range]
  have h2 : ∏ i ∈ range bB,
      (C (1 - (if bA + i < bA then a else c)) + C (if bA + i < bA then a else c) * X) =
      (C (1 - c) + C c * X) ^ bB := by
    rw [Finset.prod_congr rfl (fun i _ => by rw [if_neg (by omega)]), Finset.prod_const,
      Finset.card_range]
  rw [h1, h2, w16_coeff_mul_range]
  simp_rw [w16_coeff_bin_pow]

lemma w16_sigma_eq (bA bB : ℕ) (a c : ℝ) :
    ∑ i ∈ range (bA + bB), (if i < bA then a else c) * (1 - (if i < bA then a else c)) =
      (bA : ℝ) * a * (1 - a) + (bB : ℝ) * c * (1 - c) := by
  rw [Finset.sum_range_add]
  have e1 : ∑ i ∈ range bA, (if i < bA then a else c) * (1 - (if i < bA then a else c)) =
      ∑ i ∈ range bA, a * (1 - a) :=
    Finset.sum_congr rfl (fun i hi => by rw [if_pos (Finset.mem_range.mp hi)])
  have e2 : ∑ i ∈ range bB, (if bA + i < bA then a else c) * (1 - (if bA + i < bA then a else c)) =
      ∑ i ∈ range bB, c * (1 - c) :=
    Finset.sum_congr rfl (fun i _ => by rw [if_neg (show ¬ bA + i < bA by omega)])
  rw [e1, e2]
  simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul]
  ring

/-- **Count-model atom bound** (Lemma TG1's first form, via A36W.Atom):
`P_prod(h_A + h_B = x) ≤ √2 (1 + v_b)^{-1/2}`. -/
theorem w16_atom {a c : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) (hc0 : 0 ≤ c) (hc1 : c ≤ 1) (bA bB x : ℕ) :
    ∑ u ∈ range (x + 1), bin bA a u * bin bB c (x - u) ≤
      Real.sqrt 2 * (1 + ((bA : ℝ) * a * (1 - a) + (bB : ℝ) * c * (1 - c))) ^ (-(1 / 2 : ℝ)) := by
  rw [w16_pi_eq_batchPmf]
  set p : ℕ → ℝ := fun i => if i < bA then a else c with hp
  set v : ℝ := (bA : ℝ) * a * (1 - a) + (bB : ℝ) * c * (1 - c) with hv
  have hp0 : ∀ i ∈ range (bA + bB), 0 ≤ p i := fun i _ => by simp only [hp]; split_ifs <;> assumption
  have hp1 : ∀ i ∈ range (bA + bB), p i ≤ 1 := fun i _ => by simp only [hp]; split_ifs <;> assumption
  have hσ : ∑ i ∈ range (bA + bB), p i * (1 - p i) = v := w16_sigma_eq bA bB a c
  have hv0 : 0 ≤ v := by
    rw [hv]
    have : 0 ≤ a * (1 - a) := mul_nonneg ha0 (by linarith)
    have : 0 ≤ c * (1 - c) := mul_nonneg hc0 (by linarith)
    have := mul_nonneg (Nat.cast_nonneg (α := ℝ) bA) (mul_nonneg ha0 (show 0 ≤ 1 - a by linarith))
    have := mul_nonneg (Nat.cast_nonneg (α := ℝ) bB) (mul_nonneg hc0 (show 0 ≤ 1 - c by linarith))
    nlinarith
  have hle1 : A36W.batchPmf (range (bA + bB)) p x ≤ 1 := by
    rcases le_or_gt x (bA + bB) with hx | hx
    · have hsum := A36W.batchPmf_sum_range (range (bA + bB)) p
      rw [Finset.card_range] at hsum
      rw [← hsum]
      exact Finset.single_le_sum (fun k _ => A36W.batchPmf_nonneg _ p hp0 hp1 k)
        (Finset.mem_range.mpr (by omega))
    · rw [A36W.batchPmf_eq_zero_of_lt _ p (by rw [Finset.card_range]; exact hx)]
      exact zero_le_one
  rw [w16_rpow_neg_half (by linarith)]
  have hs1 : 0 < Real.sqrt (1 + v) := Real.sqrt_pos.mpr (by linarith)
  rcases le_or_gt 1 v with h1 | h1
  · -- `v ≥ 1`: the Fourier bound `√(π/8)/√v`
    have hσpos : 0 < ∑ i ∈ range (bA + bB), p i * (1 - p i) := by rw [hσ]; linarith
    have hat := A36W.poissonBinomial_atom_le_batch (range (bA + bB)) p hp0 hp1 hσpos x
    rw [hσ] at hat
    refine (show A36W.batchPmf (range (bA + bB)) p x ≤ Real.sqrt (Real.pi / 8) / Real.sqrt v
      from hat).trans ?_
    have hsv : 0 < Real.sqrt v := Real.sqrt_pos.mpr (by linarith)
    have key : Real.sqrt (Real.pi / 8) * Real.sqrt (1 + v) ≤ Real.sqrt 2 * Real.sqrt v := by
      rw [← Real.sqrt_mul (by positivity), ← Real.sqrt_mul (by norm_num)]
      apply Real.sqrt_le_sqrt
      have := Real.pi_le_four
      nlinarith
    rw [div_le_iff₀ hsv, show Real.sqrt 2 * (Real.sqrt (1 + v))⁻¹ * Real.sqrt v =
      Real.sqrt 2 * Real.sqrt v / Real.sqrt (1 + v) by ring, le_div_iff₀ hs1]
    exact key
  · -- `v < 1`: the trivial bound `1 ≤ √2/√(1+v)`
    refine hle1.trans ?_
    rw [← div_eq_mul_inv, le_div_iff₀ hs1, one_mul]
    exact Real.sqrt_le_sqrt (by linarith)


/-! ## Case F (`v_b ≥ V/2`) -/

/-- `T` regrouped by the batch total `x = h_A + h_B`. -/
lemma w16_T_regroup (lam : ℝ) (mA mB j bA bB : ℕ) :
    T lam (1 / 2) mA mB j bA bB = ∑ x ∈ range (bA + bB + 1),
      (∑ u ∈ range (x + 1), bin bA (aA lam mA mB j) u * bin bB (aB lam mA mB j) (x - u)) *
        (if x ≤ j ∧ j - x ≤ (mA - bA) + (mB - bB) then
          (V lam (mA - bA) (mB - bB) (j - x) + 1) ^ (-(1 / 2 : ℝ)) else 0) := by
  unfold T Eprod
  simp only [alive]
  exact w16_rect_diag bA bB _ _ (fun u hu => w16_bin_eq_zero hu _) (fun v hv => w16_bin_eq_zero hv _)
    (fun x => if x ≤ j ∧ j - x ≤ (mA - bA) + (mB - bB) then
      (V lam (mA - bA) (mB - bB) (j - x) + 1) ^ (-(1 / 2 : ℝ)) else 0)

/-- The product law of the batch total sums to one. -/
lemma w16_pi_sum (bA bB : ℕ) (a c : ℝ) :
    ∑ x ∈ range (bA + bB + 1), ∑ u ∈ range (x + 1), bin bA a u * bin bB c (x - u) = 1 := by
  have h := w16_rect_diag bA bB (bin bA a) (bin bB c) (fun u hu => w16_bin_eq_zero hu _)
    (fun v hv => w16_bin_eq_zero hv _) (fun _ => 1)
  simp only [mul_one] at h
  rw [← h, w16_prod_mass]

/-- `ψ(t) = (t/2 + 1)^{-1/2}`. -/
def psiF (t : ℕ) : ℝ := ((t : ℝ) / 2 + 1) ^ (-(1 / 2 : ℝ))

lemma w16_psiF_nonneg (t : ℕ) : 0 ≤ psiF t := Real.rpow_nonneg (by positivity) _

lemma w16_psiF_anti {s t : ℕ} (h : t ≤ s) : psiF s ≤ psiF t := by
  unfold psiF
  have : (t : ℝ) ≤ s := by exact_mod_cast h
  exact Real.rpow_le_rpow_of_nonpos (by positivity) (by linarith) (by norm_num)

lemma w16_psiF_step (t : ℕ) :
    psiF t ≤ 4 * (Real.sqrt (((t : ℝ) + 2) / 2) - Real.sqrt (((t : ℝ) + 1) / 2)) := by
  unfold psiF
  rw [w16_rpow_neg_half (by positivity), show (t : ℝ) / 2 + 1 = ((t : ℝ) + 2) / 2 by ring]
  set u := Real.sqrt (((t : ℝ) + 2) / 2) with hu
  set w := Real.sqrt (((t : ℝ) + 1) / 2) with hw
  have hu0 : 0 < u := Real.sqrt_pos.mpr (by positivity)
  have hw0 : 0 ≤ w := Real.sqrt_nonneg _
  have hu2 : u ^ 2 = ((t : ℝ) + 2) / 2 := Real.sq_sqrt (by positivity)
  have hw2 : w ^ 2 = ((t : ℝ) + 1) / 2 := Real.sq_sqrt (by positivity)
  have hwu : w ≤ u := Real.sqrt_le_sqrt (by linarith)
  rw [inv_le_iff_one_le_mul₀ hu0]
  have h1 : (u - w) * (u + w) ≤ (u - w) * (2 * u) :=
    mul_le_mul_of_nonneg_left (by linarith) (by linarith)
  nlinarith [h1]

/-- `Σ_{t < τ} ψ(t) ≤ 4 √(1 + τ/2)` (telescoping). -/
lemma w16_sum_psiF_le (τ : ℕ) : ∑ t ∈ range τ, psiF t ≤ 4 * Real.sqrt (1 + (τ : ℝ) / 2) := by
  have h : ∑ t ∈ range τ, psiF t ≤ 4 * Real.sqrt (((τ : ℝ) + 1) / 2) := by
    induction τ with
    | zero => simp
    | succ n ih =>
      rw [Finset.sum_range_succ]
      have hs := w16_psiF_step n
      push_cast
      have e : ((n : ℝ) + 1 + 1) / 2 = ((n : ℝ) + 2) / 2 := by ring
      rw [e]
      linarith
  refine h.trans ?_
  gcongr
  linarith

/-- Candidate points at natural distance `t` from `D' = {0, m'A, m'B, m'A + m'B}`. -/
def candD (mA' mB' t : ℕ) : Finset ℕ :=
  [0 + t, 0 - t, mA' + t, mA' - t, mB' + t, mB' - t, (mA' + mB') + t, (mA' + mB') - t].toFinset

lemma w16_mem_candD {mA' mB' y t : ℕ} (h : distD mA' mB' y = t) : y ∈ candD mA' mB' t := by
  unfold distD at h
  unfold candD
  simp only [List.mem_toFinset, List.mem_cons, List.not_mem_nil, or_false]
  push_cast at h
  omega

lemma w16_card_candD (mA' mB' t : ℕ) : (candD mA' mB' t).card ≤ 8 :=
  (List.toFinset_card_le _).trans (by simp)

/-- At most 8 batch totals `x ≤ j` give a child quota at distance exactly `t` from `D'`. -/
lemma w16_card_fiber_le (mA' mB' j t : ℕ) (s : Finset ℕ) :
    (s.filter (fun x => x ≤ j ∧ distD mA' mB' (j - x) = t)).card ≤ 8 := by
  refine le_trans ?_ (w16_card_candD mA' mB' t)
  refine Finset.card_le_card_of_injOn (fun x => j - x) ?_ ?_
  · intro x hx
    rw [Finset.mem_coe, Finset.mem_filter] at hx
    exact w16_mem_candD hx.2.2
  · intro x hx y hy hxy
    rw [Finset.mem_coe, Finset.mem_filter] at hx hy
    simp only at hxy
    omega

/-- **Case F, core estimate.** If every atom `P_prod(X = x)` is at most `Aval`, then for every integer
split `τ ≥ 0`, `T ≤ ψ(τ) + 8 Aval Σ_{t<τ} ψ(t)`. -/
lemma w16_caseF_core {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} {Aval : ℝ}
    (hAv : ∀ x, ∑ u ∈ range (x + 1), bin bA (aA lam mA mB j) u * bin bB (aB lam mA mB j) (x - u) ≤ Aval)
    (τ : ℕ) :
    T lam (1 / 2) mA mB j bA bB ≤ psiF τ + 8 * Aval * ∑ t ∈ range τ, psiF t := by
  rw [w16_T_regroup]
  set pf : ℕ → ℝ := fun x =>
    ∑ u ∈ range (x + 1), bin bA (aA lam mA mB j) u * bin bB (aB lam mA mB j) (x - u) with hpf
  have hpf0 : ∀ x, 0 ≤ pf x := fun x => Finset.sum_nonneg fun u _ =>
    mul_nonneg (w16_bin_nonneg (w16_aA_nonneg hlam.le mA mB j) (w16_aA_le_one hlam.le mA mB j) _ _)
      (w16_bin_nonneg (w16_aB_nonneg hlam.le mA mB j) (w16_aB_le_one hlam.le mA mB j) _ _)
  have hpfsum : ∑ x ∈ range (bA + bB + 1), pf x = 1 := w16_pi_sum bA bB _ _
  set N := bA + bB + 1
  set F := (range N).filter (fun x => x ≤ j ∧ distD (mA - bA) (mB - bB) (j - x) < τ) with hF
  have hpt : ∀ x ∈ range N, pf x * (if x ≤ j ∧ j - x ≤ (mA - bA) + (mB - bB) then
      (V lam (mA - bA) (mB - bB) (j - x) + 1) ^ (-(1 / 2 : ℝ)) else 0) ≤
      pf x * psiF τ + (if x ≤ j ∧ distD (mA - bA) (mB - bB) (j - x) < τ then
        pf x * psiF (distD (mA - bA) (mB - bB) (j - x)) else 0) := by
    intro x _
    have hp0 := hpf0 x
    split_ifs with hal hfl hfl
    · -- alive, close to `D'`
      have hd := TG3_dist hlam hal.2
      have : (V lam (mA - bA) (mB - bB) (j - x) + 1) ^ (-(1 / 2 : ℝ)) ≤
          psiF (distD (mA - bA) (mB - bB) (j - x)) := by
        unfold psiF
        exact Real.rpow_le_rpow_of_nonpos (by positivity) (by linarith) (by norm_num)
      have := mul_le_mul_of_nonneg_left this hp0
      have := mul_nonneg hp0 (w16_psiF_nonneg τ)
      linarith
    · -- alive, far from `D'`
      have hd := TG3_dist hlam hal.2
      have : (V lam (mA - bA) (mB - bB) (j - x) + 1) ^ (-(1 / 2 : ℝ)) ≤ psiF τ := by
        have h1 : (V lam (mA - bA) (mB - bB) (j - x) + 1) ^ (-(1 / 2 : ℝ)) ≤
            psiF (distD (mA - bA) (mB - bB) (j - x)) := by
          unfold psiF
          exact Real.rpow_le_rpow_of_nonpos (by positivity) (by linarith) (by norm_num)
        exact h1.trans (w16_psiF_anti (not_lt.mp (not_and.mp hfl hal.1)))
      have := mul_le_mul_of_nonneg_left this hp0
      linarith
    · -- not alive
      have := mul_nonneg hp0 (w16_psiF_nonneg τ)
      have := mul_nonneg hp0 (w16_psiF_nonneg (distD (mA - bA) (mB - bB) (j - x)))
      linarith
    · have := mul_nonneg hp0 (w16_psiF_nonneg τ)
      linarith
  calc ∑ x ∈ range N, pf x * (if x ≤ j ∧ j - x ≤ (mA - bA) + (mB - bB) then
          (V lam (mA - bA) (mB - bB) (j - x) + 1) ^ (-(1 / 2 : ℝ)) else 0)
      ≤ ∑ x ∈ range N, (pf x * psiF τ + (if x ≤ j ∧ distD (mA - bA) (mB - bB) (j - x) < τ then
          pf x * psiF (distD (mA - bA) (mB - bB) (j - x)) else 0)) := Finset.sum_le_sum hpt
    _ = psiF τ + ∑ x ∈ F, pf x * psiF (distD (mA - bA) (mB - bB) (j - x)) := by
        rw [Finset.sum_add_distrib, ← Finset.sum_mul, hpfsum, one_mul, hF, Finset.sum_filter]
    _ ≤ psiF τ + 8 * Aval * ∑ t ∈ range τ, psiF t := by
        have hmaps : ∀ x ∈ F, distD (mA - bA) (mB - bB) (j - x) ∈ range τ := by
          intro x hx
          rw [hF, Finset.mem_filter] at hx
          exact Finset.mem_range.mpr hx.2.2
        rw [← Finset.sum_fiberwise_of_maps_to hmaps, Finset.mul_sum]
        gcongr with t ht
        have hA0 : 0 ≤ Aval := (hpf0 0).trans (hAv 0)
        have hcard : (F.filter (fun x => distD (mA - bA) (mB - bB) (j - x) = t)).card ≤ 8 := by
          have hsub : F.filter (fun x => distD (mA - bA) (mB - bB) (j - x) = t) ⊆
              (range N).filter (fun x => x ≤ j ∧ distD (mA - bA) (mB - bB) (j - x) = t) := by
            intro x hx
            simp only [hF, Finset.mem_filter] at hx ⊢
            exact ⟨hx.1.1, hx.1.2.1, hx.2⟩
          exact (Finset.card_le_card hsub).trans (w16_card_fiber_le _ _ j t _)
        calc ∑ x ∈ F.filter (fun x => distD (mA - bA) (mB - bB) (j - x) = t),
              pf x * psiF (distD (mA - bA) (mB - bB) (j - x))
            = ∑ x ∈ F.filter (fun x => distD (mA - bA) (mB - bB) (j - x) = t), pf x * psiF t :=
              Finset.sum_congr rfl fun x hx => by rw [(Finset.mem_filter.mp hx).2]
          _ ≤ ∑ x ∈ F.filter (fun x => distD (mA - bA) (mB - bB) (j - x) = t), Aval * psiF t :=
              Finset.sum_le_sum fun x _ => mul_le_mul_of_nonneg_right (hAv x) (w16_psiF_nonneg t)
          _ = ((F.filter (fun x => distD (mA - bA) (mB - bB) (j - x) = t)).card : ℝ) * (Aval * psiF t) := by
              rw [Finset.sum_const, nsmul_eq_mul]
          _ ≤ 8 * (Aval * psiF t) := by
              apply mul_le_mul_of_nonneg_right (by exact_mod_cast hcard)
              exact mul_nonneg hA0 (w16_psiF_nonneg t)
          _ = 8 * Aval * psiF t := by ring

/-- `C_F = (1 + √(3/2)) √32`. -/
def CF : ℝ := (1 + Real.sqrt (3 / 2)) * Real.sqrt 32

/-- **Case F, step (3).** From `T ≤ 1` and the core estimate for every `τ`: `T ≤ C_F √Aval`. -/
lemma w16_caseF_CF {Tv Aval : ℝ} (hT1 : Tv ≤ 1) (hA0 : 0 < Aval)
    (hcore : ∀ τ : ℕ, Tv ≤ psiF τ + 8 * Aval * ∑ t ∈ range τ, psiF t) :
    Tv ≤ CF * Real.sqrt Aval := by
  unfold CF
  have hs : Real.sqrt 32 * Real.sqrt Aval = Real.sqrt (32 * Aval) := (Real.sqrt_mul (by norm_num) _).symm
  rw [mul_assoc, hs]
  have hq0 : 0 ≤ Real.sqrt (3 / 2) := Real.sqrt_nonneg _
  by_cases h : 1 ≤ 32 * Aval
  · have h1 : 1 ≤ Real.sqrt (32 * Aval) := Real.one_le_sqrt.mpr h
    nlinarith
  · replace h := not_le.mp h
    set s := Real.sqrt (32 * Aval) with hsdef
    have hs0 : 0 < s := Real.sqrt_pos.mpr (by positivity)
    have hs2 : s ^ 2 = 32 * Aval := Real.sq_sqrt (by positivity)
    set r : ℝ := 1 / (32 * Aval) with hr
    have hr1 : 1 < r := by rw [hr, lt_div_iff₀ (by positivity)]; linarith
    have hrs : 32 * Aval * r = 1 := by rw [hr]; field_simp
    set τ := ⌈2 * (r - 1)⌉₊ with hτ
    have hτ1 : 2 * (r - 1) ≤ (τ : ℝ) := Nat.le_ceil _
    have hτ2 : (τ : ℝ) < 2 * (r - 1) + 1 := Nat.ceil_lt_add_one (by linarith)
    set y : ℝ := 1 + (τ : ℝ) / 2 with hy
    have hy1 : r ≤ y := by rw [hy]; linarith
    have hy2 : y < r + 1 / 2 := by rw [hy]; linarith
    have hy0 : 0 < y := by linarith
    have hc := hcore τ
    have hsum := w16_sum_psiF_le τ
    rw [← hy] at hsum
    have hpsi : psiF τ = (Real.sqrt y)⁻¹ := by
      unfold psiF; rw [w16_rpow_neg_half (by positivity), hy]; ring_nf
    have hsy0 : 0 < Real.sqrt y := Real.sqrt_pos.mpr hy0
    have hsy2 : Real.sqrt y ^ 2 = y := Real.sq_sqrt hy0.le
    -- (√y)⁻¹ ≤ s
    have h1 : (Real.sqrt y)⁻¹ ≤ s := by
      rw [inv_le_iff_one_le_mul₀ hsy0]
      have : 1 ≤ (s * Real.sqrt y) ^ 2 := by
        rw [mul_pow, hs2, hsy2]
        nlinarith
      nlinarith [mul_pos hs0 hsy0]
    -- 32 Aval √y ≤ √(3/2) s
    have h2 : 32 * Aval * Real.sqrt y ≤ Real.sqrt (3 / 2) * s := by
      have hsq : (s * Real.sqrt y) ^ 2 ≤ 3 / 2 := by
        rw [mul_pow, hs2, hsy2]
        nlinarith
      have hle : s * Real.sqrt y ≤ Real.sqrt (3 / 2) := by
        rw [← Real.sqrt_sq (by positivity : 0 ≤ s * Real.sqrt y)]
        exact Real.sqrt_le_sqrt hsq
      have : 32 * Aval * Real.sqrt y = s * (s * Real.sqrt y) := by rw [← hs2]; ring
      rw [this]
      nlinarith [mul_le_mul_of_nonneg_left hle hs0.le]
    have hA8 : 0 ≤ 8 * Aval := by positivity
    calc Tv ≤ psiF τ + 8 * Aval * ∑ t ∈ range τ, psiF t := hc
      _ ≤ (Real.sqrt y)⁻¹ + 8 * Aval * (4 * Real.sqrt y) := by
          rw [hpsi]; gcongr
      _ = (Real.sqrt y)⁻¹ + 32 * Aval * Real.sqrt y := by ring
      _ ≤ s + Real.sqrt (3 / 2) * s := by linarith
      _ = (1 + Real.sqrt (3 / 2)) * s := by ring

lemma w16_rpow_pow4 {x : ℝ} (hx : 0 ≤ x) (r : ℝ) : (x ^ r) ^ 4 = x ^ (r * 4) := by
  rw [← Real.rpow_natCast, ← Real.rpow_mul hx]; norm_num

lemma w16_quarter_pow4 {x : ℝ} (hx : 0 < x) : (x ^ (-(1 / 4 : ℝ))) ^ 4 = x⁻¹ := by
  rw [w16_rpow_pow4 hx.le]; norm_num [Real.rpow_neg_one]

/-- `√2 · C_F = 8 + 4√6`. -/
lemma w16_sqrt2_CF : Real.sqrt 2 * CF = 8 + 4 * Real.sqrt 6 := by
  unfold CF
  have h1 : Real.sqrt 2 * Real.sqrt 32 = 8 := by
    rw [← Real.sqrt_mul (by norm_num), show (2 : ℝ) * 32 = 8 ^ 2 by norm_num, Real.sqrt_sq (by norm_num)]
  have h2 : Real.sqrt (3 / 2) * 8 = 4 * Real.sqrt 6 := by
    rw [show (8 : ℝ) = Real.sqrt 64 by rw [show (64 : ℝ) = 8 ^ 2 by norm_num, Real.sqrt_sq (by norm_num)],
      ← Real.sqrt_mul (by norm_num), show (4 : ℝ) = Real.sqrt 16 by
        rw [show (16 : ℝ) = 4 ^ 2 by norm_num, Real.sqrt_sq (by norm_num)],
      ← Real.sqrt_mul (by norm_num)]
    norm_num
  calc Real.sqrt 2 * ((1 + Real.sqrt (3 / 2)) * Real.sqrt 32)
      = (1 + Real.sqrt (3 / 2)) * (Real.sqrt 2 * Real.sqrt 32) := by ring
    _ = 8 + Real.sqrt (3 / 2) * 8 := by rw [h1]; ring
    _ = 8 + 4 * Real.sqrt 6 := by rw [h2]

/-- **Case F of Lemma TG6.** If `v_b ≥ V/2`, then `T ≤ (8 + 4√6)(V+1)^{-1/4}`. -/
theorem w16_caseF {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ}
    (hF : V lam mA mB j / 2 ≤ vb lam mA mB j bA bB) :
    T lam (1 / 2) mA mB j bA bB ≤ (8 + 4 * Real.sqrt 6) * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ)) := by
  set v := vb lam mA mB j bA bB with hv
  set VV := V lam mA mB j with hVV
  have hV0 : 0 ≤ VV := w16_V_nonneg hlam.le mA mB j
  have hv0 : 0 ≤ v := by linarith
  set Aval := Real.sqrt 2 * (1 + v) ^ (-(1 / 2 : ℝ)) with hAval
  have hAv : ∀ x, ∑ u ∈ range (x + 1), bin bA (aA lam mA mB j) u * bin bB (aB lam mA mB j) (x - u) ≤
      Aval := fun x => by
    have := w16_atom (w16_aA_nonneg hlam.le mA mB j) (w16_aA_le_one hlam.le mA mB j)
      (w16_aB_nonneg hlam.le mA mB j) (w16_aB_le_one hlam.le mA mB j) bA bB x
    rw [hAval, hv]; unfold vb; exact this
  have hA0 : 0 < Aval := by
    rw [hAval]; exact mul_pos (Real.sqrt_pos.mpr (by norm_num)) (Real.rpow_pos_of_pos (by linarith) _)
  have hCF := w16_caseF_CF (w16_T_le_one hlam mA mB j bA bB) hA0 (w16_caseF_core hlam hAv)
  refine hCF.trans ?_
  -- `√Aval ≤ √2 (V+1)^{-1/4}` by fourth powers
  have hq0 : 0 < (VV + 1) ^ (-(1 / 4 : ℝ)) := Real.rpow_pos_of_pos (by linarith) _
  have hkey : Real.sqrt Aval ≤ Real.sqrt 2 * (VV + 1) ^ (-(1 / 4 : ℝ)) := by
    rw [← pow_le_pow_iff_left₀ (Real.sqrt_nonneg _) (by positivity) (by norm_num : (4 : ℕ) ≠ 0)]
    have e1 : Real.sqrt Aval ^ 4 = Aval ^ 2 := by
      rw [show (4 : ℕ) = 2 * 2 from rfl, pow_mul, Real.sq_sqrt hA0.le]
    have e2 : Aval ^ 2 = 2 * (1 + v)⁻¹ := by
      rw [hAval, mul_pow, Real.sq_sqrt (by norm_num), w16_rpow_neg_half (by linarith), inv_pow,
        Real.sq_sqrt (by linarith)]
    have e3 : (Real.sqrt 2 * (VV + 1) ^ (-(1 / 4 : ℝ))) ^ 4 = 4 * (VV + 1)⁻¹ := by
      rw [mul_pow, w16_quarter_pow4 (by linarith), show (4 : ℕ) = 2 * 2 from rfl, pow_mul,
        Real.sq_sqrt (by norm_num)]
      norm_num
    rw [e1, e2, e3]
    rw [show 2 * (1 + v)⁻¹ = 2 / (1 + v) by ring, show 4 * (VV + 1)⁻¹ = 4 / (VV + 1) by ring,
      div_le_div_iff₀ (by linarith) (by linarith)]
    linarith
  have hCF0 : 0 ≤ CF := by unfold CF; positivity
  calc CF * Real.sqrt Aval ≤ CF * (Real.sqrt 2 * (VV + 1) ^ (-(1 / 4 : ℝ))) :=
        mul_le_mul_of_nonneg_left hkey hCF0
    _ = (Real.sqrt 2 * CF) * (VV + 1) ^ (-(1 / 4 : ℝ)) := by ring
    _ = (8 + 4 * Real.sqrt 6) * (VV + 1) ^ (-(1 / 4 : ℝ)) := by rw [w16_sqrt2_CF]


/-! ## Case S (`v_b < V/2`, `V ≥ 32`) -/

/-- `μ' = j - ν`, `ν = b_A a_A + b_B a_B`. -/
lemma w16_muC_eq {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hj : j ≤ mA + mB)
    (hA : bA ≤ mA) (hB : bB ≤ mB) :
    muC lam mA mB j bA bB = (j : ℝ) - ((bA : ℝ) * aA lam mA mB j + (bB : ℝ) * aB lam mA mB j) := by
  have hs := w16_marg_sum hlam hj
  unfold muC; rw [Nat.cast_sub hA, Nat.cast_sub hB, ← hs]; ring

/-- **Case S of Lemma TG6.** If `v_b < V/2` and `V ≥ 32`, then `T ≤ (1 + V/8)^{-1/2} + 8/V`. -/
theorem w16_caseS {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hj : j ≤ mA + mB)
    (hA : bA ≤ mA) (hB : bB ≤ mB) (hS : vb lam mA mB j bA bB < V lam mA mB j / 2)
    (hV : 32 ≤ V lam mA mB j) :
    T lam (1 / 2) mA mB j bA bB ≤ (V lam mA mB j / 8 + 1) ^ (-(1 / 2 : ℝ)) + 8 / V lam mA mB j := by
  set VV := V lam mA mB j with hVV
  set v := vb lam mA mB j bA bB with hv
  set Vr := Vrem lam mA mB j bA bB with hVr
  have hVr_eq : Vr = VV - v := Vrem_eq lam hA hB
  have hv0 : 0 ≤ v := by
    rw [hv]; unfold vb
    have h1 := w16_aA_nonneg hlam.le mA mB j
    have h2 := w16_aA_le_one hlam.le mA mB j
    have h3 := w16_aB_nonneg hlam.le mA mB j
    have h4 := w16_aB_le_one hlam.le mA mB j
    have := mul_nonneg (Nat.cast_nonneg (α := ℝ) bA) (mul_nonneg h1 (show 0 ≤ 1 - aA lam mA mB j by linarith))
    have := mul_nonneg (Nat.cast_nonneg (α := ℝ) bB) (mul_nonneg h3 (show 0 ≤ 1 - aB lam mA mB j by linarith))
    nlinarith
  have hVr_gt : VV / 2 < Vr := by rw [hVr_eq]; linarith
  have hVr0 : 0 < Vr := by linarith
  set ν : ℝ := (bA : ℝ) * aA lam mA mB j + (bB : ℝ) * aB lam mA mB j with hν
  have hmu := w16_muC_eq hlam hj hA hB
  rw [← hν] at hmu
  set c0 := (VV / 8 + 1) ^ (-(1 / 2 : ℝ)) with hc0
  have hc00 : 0 ≤ c0 := Real.rpow_nonneg (by linarith) _
  -- √v_b ≤ V/8
  have hsq : Real.sqrt v ≤ VV / 8 := by
    rw [Real.sqrt_le_left (by linarith)]
    nlinarith
  unfold T Eprod
  have hpt : ∀ hA' ∈ range (bA + 1), ∀ hB' ∈ range (bB + 1),
      bin bA (aA lam mA mB j) hA' * bin bB (aB lam mA mB j) hB' *
        (if alive mA mB j bA bB hA' hB' then
          (V lam (mA - bA) (mB - bB) (j - (hA' + hB')) + 1) ^ (-(1 / 2 : ℝ)) else 0) ≤
      bin bA (aA lam mA mB j) hA' * bin bB (aB lam mA mB j) hB' *
        (c0 + 4 / Vr ^ 2 * (((hA' + hB' : ℕ) : ℝ) - ν) ^ 2) := by
    intro hA' _ hB' _
    have hw := mul_nonneg (w16_bin_nonneg (w16_aA_nonneg hlam.le mA mB j)
      (w16_aA_le_one hlam.le mA mB j) bA hA') (w16_bin_nonneg (w16_aB_nonneg hlam.le mA mB j)
      (w16_aB_le_one hlam.le mA mB j) bB hB')
    refine mul_le_mul_of_nonneg_left ?_ hw
    have hq0 : 0 ≤ 4 / Vr ^ 2 * (((hA' + hB' : ℕ) : ℝ) - ν) ^ 2 := by positivity
    split_ifs with hal
    · have hx : j - (hA' + hB') ≤ (mA - bA) + (mB - bB) := hal.2
      have hdev : ((j - (hA' + hB') : ℕ) : ℝ) - muC lam mA mB j bA bB = ν - ((hA' + hB' : ℕ) : ℝ) := by
        rw [hmu, Nat.cast_sub hal.1]; ring
      by_cases hE : |((j - (hA' + hB') : ℕ) : ℝ) - muC lam mA mB j bA bB| ≤ Vr / 2
      · have h5 := TG5 hlam hj hA hB hx
        rw [← hVr, ← hv] at h5
        have hVc : VV / 8 ≤ V lam (mA - bA) (mB - bB) (j - (hA' + hB')) := by linarith
        have : (V lam (mA - bA) (mB - bB) (j - (hA' + hB')) + 1) ^ (-(1 / 2 : ℝ)) ≤ c0 :=
          Real.rpow_le_rpow_of_nonpos (by linarith) (by linarith) (by norm_num)
        linarith
      · have hE' : Vr / 2 < |((j - (hA' + hB') : ℕ) : ℝ) - muC lam mA mB j bA bB| := not_le.mp hE
        rw [hdev] at hE'
        have h1 : (Vr / 2) ^ 2 < (ν - ((hA' + hB' : ℕ) : ℝ)) ^ 2 := by
          rw [← sq_abs (ν - _)]
          exact pow_lt_pow_left₀ hE' (by linarith) (by norm_num)
        have h2 : 1 ≤ 4 / Vr ^ 2 * (((hA' + hB' : ℕ) : ℝ) - ν) ^ 2 := by
          rw [div_mul_eq_mul_div, le_div_iff₀ (by positivity)]
          nlinarith [h1]
        have := w16_phi_le_one hlam.le (mA - bA) (mB - bB) (j - (hA' + hB'))
        linarith
    · linarith
  calc ∑ hA' ∈ range (bA + 1), ∑ hB' ∈ range (bB + 1),
        bin bA (aA lam mA mB j) hA' * bin bB (aB lam mA mB j) hB' *
          (if alive mA mB j bA bB hA' hB' then
            (V lam (mA - bA) (mB - bB) (j - (hA' + hB')) + 1) ^ (-(1 / 2 : ℝ)) else 0)
      ≤ ∑ hA' ∈ range (bA + 1), ∑ hB' ∈ range (bB + 1),
          bin bA (aA lam mA mB j) hA' * bin bB (aB lam mA mB j) hB' *
            (c0 + 4 / Vr ^ 2 * (((hA' + hB' : ℕ) : ℝ) - ν) ^ 2) :=
        Finset.sum_le_sum fun hA' h1 => Finset.sum_le_sum fun hB' h2 => hpt hA' h1 hB' h2
    _ = c0 * (∑ hA' ∈ range (bA + 1), ∑ hB' ∈ range (bB + 1),
          bin bA (aA lam mA mB j) hA' * bin bB (aB lam mA mB j) hB') +
        4 / Vr ^ 2 * (∑ hA' ∈ range (bA + 1), ∑ hB' ∈ range (bB + 1),
          bin bA (aA lam mA mB j) hA' * bin bB (aB lam mA mB j) hB' *
            (((hA' + hB' : ℕ) : ℝ) - ν) ^ 2) := by
        rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
        refine Finset.sum_congr rfl fun hA' _ => ?_
        rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
        refine Finset.sum_congr rfl fun hB' _ => ?_
        ring
    _ = c0 + 4 / Vr ^ 2 * v := by
        rw [w16_prod_mass, hν, w16_prod_var, hv]; unfold vb; ring
    _ ≤ c0 + 8 / VV := by
        have : 4 / Vr ^ 2 * v ≤ 8 / VV := by
          rw [div_mul_eq_mul_div, div_le_div_iff₀ (by positivity) (by linarith)]
          nlinarith [hS, hVr_gt, hv0]
        linarith

/-! ## Numerics -/

lemma w16_sqrt_pow4 {x : ℝ} (hx : 0 ≤ x) : Real.sqrt x ^ 4 = x ^ 2 := by
  rw [show Real.sqrt x ^ 4 = (Real.sqrt x ^ 2) ^ 2 by ring, Real.sq_sqrt hx]

/-- `g(32) = 33^{1/4} (5^{-1/2} + 1/4)`. -/
def g32 : ℝ := (33 : ℝ) ^ ((1 : ℝ) / 4) * ((5 : ℝ) ^ (-(1 / 2 : ℝ)) + 1 / 4)

lemma w16_K_pow4 : ((33 : ℝ) ^ ((1 : ℝ) / 4)) ^ 4 = 33 := by
  rw [w16_rpow_pow4 (by norm_num)]; norm_num

lemma w16_K_pos : 0 < (33 : ℝ) ^ ((1 : ℝ) / 4) := Real.rpow_pos_of_pos (by norm_num) _

lemma w16_K_lt : (33 : ℝ) ^ ((1 : ℝ) / 4) < 2.3968 := by
  rw [← pow_lt_pow_iff_left₀ w16_K_pos.le (by norm_num) (by norm_num : (4 : ℕ) ≠ 0), w16_K_pow4]
  norm_num

lemma w16_inv_sqrt5_lt : (5 : ℝ) ^ (-(1 / 2 : ℝ)) < 0.4473 := by
  rw [w16_rpow_neg_half (by norm_num), inv_lt_comm₀ (Real.sqrt_pos.mpr (by norm_num)) (by norm_num),
    Real.lt_sqrt (by norm_num)]
  norm_num

/-- **Numeric fact:** `g(32) = 33^{1/4}(5^{-1/2} + 1/4) < 1.68`. -/
theorem numeric_g32_lt : g32 < 1.68 := by
  unfold g32
  have h1 := w16_K_lt
  have h2 := w16_inv_sqrt5_lt
  have h3 : 0 ≤ (5 : ℝ) ^ (-(1 / 2 : ℝ)) := Real.rpow_nonneg (by norm_num) _
  nlinarith [w16_K_pos]

/-- **Numeric fact:** `18 · 33^{-1/4} > 7.5`. -/
theorem numeric_18_33 : 7.5 < 18 * (33 : ℝ) ^ (-(1 / 4 : ℝ)) := by
  rw [Real.rpow_neg (by norm_num), show (1 : ℝ) / 4 = (1 / 4 : ℝ) by norm_num]
  have hK := w16_K_lt
  have hK0 := w16_K_pos
  rw [← div_eq_mul_inv, lt_div_iff₀ hK0]
  nlinarith

/-- **Numeric fact:** `C_F = (1 + √(3/2)) √32 = 4(√2 + √3)`. -/
theorem numeric_CF : CF = 4 * (Real.sqrt 2 + Real.sqrt 3) := by
  unfold CF
  have h1 : Real.sqrt 32 = 4 * Real.sqrt 2 := by
    rw [show (32 : ℝ) = 4 ^ 2 * 2 by norm_num, Real.sqrt_mul (by norm_num), Real.sqrt_sq (by norm_num)]
  have h2 : Real.sqrt (3 / 2) * Real.sqrt 32 = 4 * Real.sqrt 3 := by
    rw [← Real.sqrt_mul (by norm_num), show (3 / 2 : ℝ) * 32 = 4 ^ 2 * 3 by norm_num,
      Real.sqrt_mul (by norm_num), Real.sqrt_sq (by norm_num)]
  calc (1 + Real.sqrt (3 / 2)) * Real.sqrt 32 = Real.sqrt 32 + Real.sqrt (3 / 2) * Real.sqrt 32 := by ring
    _ = 4 * (Real.sqrt 2 + Real.sqrt 3) := by rw [h2, h1]; ring

/-- **Numeric fact:** `√2 · C_F = 8 + 4√6 < 18`. -/
theorem numeric_8_4sqrt6 : Real.sqrt 2 * CF = 8 + 4 * Real.sqrt 6 ∧ 8 + 4 * Real.sqrt 6 < 18 := by
  refine ⟨w16_sqrt2_CF, ?_⟩
  have : Real.sqrt 6 < 2.5 := by rw [Real.sqrt_lt' (by norm_num)]; norm_num
  linarith

/-- For `V ≥ 32`: `(1 + V/8)^{-1/2} + 8/V ≤ g(32) (V+1)^{-1/4}`, i.e. `g(V) ≤ g(32)`: each summand of
`g = g_1 + g_2` is at most its value at `32` (fourth powers; both inequalities are equalities at `32`). -/
theorem w16_g_le_g32 {VV : ℝ} (hV : 32 ≤ VV) :
    (VV / 8 + 1) ^ (-(1 / 2 : ℝ)) + 8 / VV ≤ g32 * (VV + 1) ^ (-(1 / 4 : ℝ)) := by
  set K := (33 : ℝ) ^ ((1 : ℝ) / 4) with hK
  set q := (VV + 1) ^ (-(1 / 4 : ℝ)) with hq
  have hK0 : 0 < K := w16_K_pos
  have hq0 : 0 < q := Real.rpow_pos_of_pos (by linarith) _
  have hK4 : K ^ 4 = 33 := w16_K_pow4
  have hq4 : q ^ 4 = (VV + 1)⁻¹ := w16_quarter_pow4 (by linarith)
  set r5 := (5 : ℝ) ^ (-(1 / 2 : ℝ)) with hr5
  have hr50 : 0 < r5 := Real.rpow_pos_of_pos (by norm_num) _
  have hr54 : r5 ^ 4 = 1 / 25 := by
    rw [hr5, w16_rpow_neg_half (by norm_num), inv_pow, w16_sqrt_pow4 (by norm_num)]
    norm_num
  -- summand 1
  have h1 : (VV / 8 + 1) ^ (-(1 / 2 : ℝ)) ≤ K * r5 * q := by
    rw [← pow_le_pow_iff_left₀ (Real.rpow_nonneg (by linarith) _) (by positivity)
      (by norm_num : (4 : ℕ) ≠ 0)]
    rw [w16_rpow_neg_half (by linarith), inv_pow, mul_pow, mul_pow, hK4, hr54, hq4,
      w16_sqrt_pow4 (by linarith)]
    rw [show (33 : ℝ) * (1 / 25) * (VV + 1)⁻¹ = 33 / (25 * (VV + 1)) by field_simp,
      inv_eq_one_div, div_le_div_iff₀ (by positivity) (by positivity)]
    nlinarith [mul_nonneg (show 0 ≤ VV - 32 by linarith) (show 0 ≤ VV - 1 by linarith)]
  -- summand 2
  have h2 : 8 / VV ≤ K / 4 * q := by
    rw [← pow_le_pow_iff_left₀ (by positivity) (by positivity) (by norm_num : (4 : ℕ) ≠ 0)]
    rw [div_pow, mul_pow, div_pow, hK4, hq4,
      show (33 : ℝ) / 4 ^ 4 * (VV + 1)⁻¹ = 33 / (256 * (VV + 1)) by field_simp; norm_num,
      div_le_div_iff₀ (by positivity) (by positivity)]
    have hV3 : 32 ^ 3 ≤ VV ^ 3 := pow_le_pow_left₀ (by norm_num) hV 3
    nlinarith [hV3]
  unfold g32
  rw [← hK, ← hr5]
  nlinarith [h1, h2]

/-- For `V ≥ 32`, Case S gives `T ≤ 1.68 (V+1)^{-1/4}`. -/
lemma w16_caseS_168 {VV : ℝ} (hV : 32 ≤ VV) :
    (VV / 8 + 1) ^ (-(1 / 2 : ℝ)) + 8 / VV ≤ 1.68 * (VV + 1) ^ (-(1 / 4 : ℝ)) := by
  have hq0 : 0 < (VV + 1) ^ (-(1 / 4 : ℝ)) := Real.rpow_pos_of_pos (by linarith) _
  have := w16_g_le_g32 hV
  have := mul_le_mul_of_nonneg_right numeric_g32_lt.le hq0.le
  linarith

/-! ## Lemma TG6 -/

/-- **Lemma TG6 (one step), general batch form.** For `λ > 0`, every legal `s` and every batch
`bA ≤ mA`, `bB ≤ mB`: `T(s,b) ≤ min{1, 18 (V(s)+1)^{-1/4}}`. -/
theorem TG6_gen {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hj : j ≤ mA + mB)
    (hA : bA ≤ mA) (hB : bB ≤ mB) :
    T lam (1 / 2) mA mB j bA bB ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))) := by
  refine le_min (w16_T_le_one hlam mA mB j bA bB) ?_
  set VV := V lam mA mB j with hVV
  have hV0 : 0 ≤ VV := w16_V_nonneg hlam.le mA mB j
  have hq0 : 0 < (VV + 1) ^ (-(1 / 4 : ℝ)) := Real.rpow_pos_of_pos (by linarith) _
  by_cases hF : VV / 2 ≤ vb lam mA mB j bA bB
  · have h := w16_caseF hlam hF
    have h18 := numeric_8_4sqrt6.2
    have := mul_le_mul_of_nonneg_right h18.le hq0.le
    linarith
  · by_cases hV : 32 ≤ VV
    · have h := w16_caseS hlam hj hA hB (not_le.mp hF) hV
      have h2 := w16_caseS_168 hV
      have := mul_le_mul_of_nonneg_right (show (1.68 : ℝ) ≤ 18 by norm_num) hq0.le
      linarith
    · -- `V < 32`: `18 (V+1)^{-1/4} ≥ 18 · 33^{-1/4} > 7.5 > 1 ≥ T`
      have hlt : VV + 1 ≤ 33 := by linarith [not_le.mp hV]
      have hmono : (33 : ℝ) ^ (-(1 / 4 : ℝ)) ≤ (VV + 1) ^ (-(1 / 4 : ℝ)) :=
        Real.rpow_le_rpow_of_nonpos (by linarith) hlt (by norm_num)
      have h33 := numeric_18_33
      have hT := w16_T_le_one hlam mA mB j bA bB
      linarith

/-- **Lemma TG6 (one step)**, in the exact form of the hypothesis of W14's `thm_tgenv_of_TG6`:
for every legal `s` with `M ≥ 1` and every `b ∈ batches mA mB`,
`T lam (1/2) mA mB j b.1 b.2 ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1/4 : ℝ)))`, with `0 < lam`. -/
theorem TG6 {lam : ℝ} (hlam : 0 < lam) {mA mB j : ℕ} (hj : j ≤ mA + mB) (_hM : 1 ≤ mA + mB)
    {b : ℕ × ℕ} (hb : b ∈ batches mA mB) :
    T lam (1 / 2) mA mB j b.1 b.2 ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))) := by
  have hb' := hb
  simp only [batches, Finset.mem_filter, Finset.mem_product, Finset.mem_range] at hb'
  exact TG6_gen hlam hj (by omega) (by omega)

/-- `TG6` with all state quantifiers inside (the shape of a hypothesis `hTG6`). -/
theorem TG6_forall {lam : ℝ} (hlam : 0 < lam) :
    ∀ (mA mB j : ℕ), j ≤ mA + mB → 1 ≤ mA + mB → ∀ b ∈ batches mA mB,
      T lam (1 / 2) mA mB j b.1 b.2 ≤ min 1 (18 * (V lam mA mB j + 1) ^ (-(1 / 4 : ℝ))) :=
  fun _ _ _ hj hM _ hb => TG6 hlam hj hM hb

end

end A36RW.AppJ.W16


==> anc/formal_companion/lean/src/A36RW/AppJ/W16/TG8.lean <==
import A36RW.AppJ.W16.TG5

/-!
# A36RW.AppJ.W16.TG8 — Lemma TG8 (variance vs. the tilted product), count model

Paper: `appendix_tgenv.tex`, Lemma TG8 (l. 453–469).

Let `s` be legal with `0 < j < M`, `λ > 0`, and `(θ_A, θ_B) ∈ (0,1)²` with
`θ_A (1-θ_B) / ((1-θ_A) θ_B) = λ` and `m_A θ_A + m_B θ_B = j`; `σ² = m_A θ_A(1-θ_A) + m_B θ_B(1-θ_B)`.
* `TG8_exists`, `TG8_unique`: such a pair exists and is unique (IVT and strict monotonicity of
  `t ↦ m_A λt/(1-t+λt) + m_B t`).
* `TG8`: `Σ_g m_g |a_g - θ_g| ≤ σ` and `V(s) ≥ σ² - σ` (`σ = √σ²`).

Proof route (same steps as printed): with `ρ = θ_B/(1-θ_B)`, the law of the total `S` under the tilted
product `Bin(m_A,θ_A) ⊗ Bin(m_B,θ_B)` is `Q(x) = Z(m,x) ρ^x / PP(m)(ρ)` (`λρ = θ_A/(1-θ_A)`), and
given `S = x` the A-count has the slice law at quota `x`, so `E_Q[m_g a_g(S)] = m_g θ_g`; here this is
computed directly from the generating polynomial: `Σ_x nA(x) ρ^x = λ m_A ρ PP(m_A-1,m_B)(ρ)` etc., and
`E_Q S = j`, `Var_Q S = σ²` from `X·PP'` and `X²·PP''`.  Then TG2 and Cauchy–Schwarz give
`Σ_g m_g|θ_g - a_g| ≤ E_Q|S - j| ≤ σ`, and the 1-Lipschitz bound gives `V ≥ σ² - σ`.
-/

namespace A36RW.AppJ.W16

open Finset Polynomial
open A36RW.AppJ

noncomputable section

/-! ## Existence and uniqueness of the tilted pair -/

lemma w16_den_pos {lam t : ℝ} (hlam : 0 < lam) (h0 : 0 ≤ t) (h1 : t ≤ 1) : 0 < 1 - t + lam * t := by
  rcases eq_or_lt_of_le h1 with h | h
  · rw [h]; linarith
  · have : 0 < 1 - t := by linarith
    nlinarith [mul_nonneg hlam.le h0]

/-- The tilted pair exists for `0 < j < M`. -/
theorem TG8_exists {lam : ℝ} (hlam : 0 < lam) {mA mB j : ℕ} (hj0 : 0 < j) (hjM : j < mA + mB) :
    ∃ θA θB : ℝ, 0 < θA ∧ θA < 1 ∧ 0 < θB ∧ θB < 1 ∧
      θA * (1 - θB) / ((1 - θA) * θB) = lam ∧ (mA : ℝ) * θA + (mB : ℝ) * θB = j := by
  set f : ℝ → ℝ := fun t => (mA : ℝ) * (lam * t / (1 - t + lam * t)) + (mB : ℝ) * t with hf
  have hcont : ContinuousOn f (Set.Icc 0 1) := by
    apply ContinuousOn.add
    · apply ContinuousOn.mul continuousOn_const
      apply ContinuousOn.div (by fun_prop) (by fun_prop)
      intro t ht
      exact (w16_den_pos hlam ht.1 ht.2).ne'
    · fun_prop
  have hf0 : f 0 = 0 := by simp [hf]
  have hf1 : f 1 = (mA : ℝ) + mB := by simp [hf, hlam.ne']
  have hjmem : (j : ℝ) ∈ Set.Ioo (f 0) (f 1) := by
    rw [hf0, hf1]
    refine ⟨by exact_mod_cast hj0, ?_⟩
    have : ((j : ℕ) : ℝ) < ((mA + mB : ℕ) : ℝ) := by exact_mod_cast hjM
    push_cast at this; exact this
  obtain ⟨t, ht, hft⟩ := intermediate_value_Ioo (zero_le_one) hcont hjmem
  have hD := w16_den_pos hlam ht.1.le ht.2.le
  refine ⟨lam * t / (1 - t + lam * t), t, by have := ht.1; positivity, ?_, ht.1, ht.2, ?_, ?_⟩
  · rw [div_lt_one hD]; linarith [ht.2]
  · have h1t : 0 < 1 - t := by linarith [ht.2]
    have ht0 : t ≠ 0 := ht.1.ne'
    have h1t' : 1 - t ≠ 0 := h1t.ne'
    have e : 1 - lam * t / (1 - t + lam * t) = (1 - t) / (1 - t + lam * t) := by field_simp; ring
    rw [e]
    field_simp
  · rw [← hft]

/-- Uniqueness: the cross-ratio determines `θ_A` from `θ_B`, and `t ↦ m_A λt/(1-t+λt) + m_B t` is
strictly increasing on `[0,1]` when `M ≥ 1`. -/
theorem TG8_unique {lam : ℝ} (hlam : 0 < lam) {mA mB : ℕ} (hM : 1 ≤ mA + mB) {j : ℝ}
    {θA θB θA' θB' : ℝ} (hA0 : 0 < θA) (hA1 : θA < 1) (hB0 : 0 < θB) (hB1 : θB < 1)
    (hA0' : 0 < θA') (hA1' : θA' < 1) (hB0' : 0 < θB') (hB1' : θB' < 1)
    (hr : θA * (1 - θB) / ((1 - θA) * θB) = lam) (hm : (mA : ℝ) * θA + (mB : ℝ) * θB = j)
    (hr' : θA' * (1 - θB') / ((1 - θA') * θB') = lam) (hm' : (mA : ℝ) * θA' + (mB : ℝ) * θB' = j) :
    θA = θA' ∧ θB = θB' := by
  -- solve the cross ratio for θ_A
  have solve : ∀ a b : ℝ, 0 < a → a < 1 → 0 < b → b < 1 → a * (1 - b) / ((1 - a) * b) = lam →
      a = lam * b / (1 - b + lam * b) := by
    intro a b ha0 ha1 hb0 hb1 h
    have hD := w16_den_pos hlam hb0.le hb1.le
    rw [div_eq_iff (mul_ne_zero (sub_pos.mpr ha1).ne' hb0.ne')] at h
    rw [eq_div_iff hD.ne']
    linarith
  have e1 := solve θA θB hA0 hA1 hB0 hB1 hr
  have e2 := solve θA' θB' hA0' hA1' hB0' hB1' hr'
  -- strict monotonicity of the A-map
  have mono : ∀ s t : ℝ, 0 ≤ s → s < t → t ≤ 1 →
      lam * s / (1 - s + lam * s) < lam * t / (1 - t + lam * t) := by
    intro s t hs hst ht
    have hDs := w16_den_pos hlam hs (by linarith)
    have hDt := w16_den_pos hlam (by linarith) ht
    rw [div_lt_div_iff₀ hDs hDt]
    nlinarith [mul_pos hlam (show 0 < t - s by linarith)]
  have hB : θB = θB' := by
    by_contra hne
    rcases lt_or_gt_of_ne hne with h | h
    · have h1 := mono θB θB' hB0.le h hB1'.le
      rw [← e1, ← e2] at h1
      have : (mA : ℝ) * θA + (mB : ℝ) * θB < (mA : ℝ) * θA' + (mB : ℝ) * θB' := by
        rcases Nat.eq_zero_or_pos mA with h0 | hpos
        · have hmB : (0 : ℝ) < mB := by exact_mod_cast (show 0 < mB by omega)
          rw [h0]; push_cast; nlinarith
        · have hmA : (0 : ℝ) < mA := by exact_mod_cast hpos
          nlinarith [Nat.cast_nonneg (α := ℝ) mB]
      linarith
    · have h1 := mono θB' θB hB0'.le h hB1.le
      rw [← e1, ← e2] at h1
      have : (mA : ℝ) * θA' + (mB : ℝ) * θB' < (mA : ℝ) * θA + (mB : ℝ) * θB := by
        rcases Nat.eq_zero_or_pos mA with h0 | hpos
        · have hmB : (0 : ℝ) < mB := by exact_mod_cast (show 0 < mB by omega)
          rw [h0]; push_cast; nlinarith
        · have hmA : (0 : ℝ) < mA := by exact_mod_cast hpos
          nlinarith [Nat.cast_nonneg (α := ℝ) mB]
      linarith
  refine ⟨?_, hB⟩
  rw [e1, e2, hB]

/-! ## Tilted moments from the generating polynomial -/

lemma w16_eval_eq_sum {R : ℝ[X]} {N : ℕ} (h : ∀ i, N < i → R.coeff i = 0) (ρ : ℝ) :
    R.eval ρ = ∑ i ∈ range (N + 1), R.coeff i * ρ ^ i :=
  Polynomial.eval_eq_sum_range' (Nat.lt_succ_of_le (Polynomial.natDegree_le_iff_coeff_eq_zero.mpr h)) ρ

lemma w16_eval_PP (lam ρ : ℝ) (a b : ℕ) : (PP lam a b).eval ρ = (lam * ρ + 1) ^ a * (ρ + 1) ^ b := by
  simp [PP]

lemma w16_npow_pred (n : ℕ) (x : ℝ) : (n : ℝ) * x ^ (n - 1) * x = (n : ℝ) * x ^ n := by
  cases n with
  | zero => simp
  | succ n => simp [pow_succ]; ring

lemma w16_npow_pred2 (n : ℕ) (x : ℝ) :
    (n : ℝ) * ((n - 1 : ℕ) : ℝ) * x ^ (n - 1 - 1) * x ^ 2 = (n : ℝ) * ((n - 1 : ℕ) : ℝ) * x ^ n := by
  rcases n with _ | _ | n
  · simp
  · simp
  · simp [pow_succ]; ring

/-- The abstract last step of TG8: for nonnegative weights `w` of total `Pe > 0` on `{0,…,N}` with
`Σ w (x - j)² = Pe σ²`, `Σ w F_A = Pe t_A`, `Σ w F_B = Pe t_B`, and the TG2 identity
`|F_A(j) - F_A(x)| + |F_B(j) - F_B(x)| = |x - j|`, one has `|F_A(j) - t_A| + |F_B(j) - t_B| ≤ σ`. -/
lemma w16_TG8_core {N j : ℕ} {w : ℕ → ℝ} {Pe σ2 tA tB : ℝ} {FA FB : ℕ → ℝ}
    (hPe0 : 0 < Pe) (hw0 : ∀ x, 0 ≤ w x) (hQ0 : ∑ x ∈ range (N + 1), w x = Pe)
    (hVar : ∑ x ∈ range (N + 1), w x * ((x : ℝ) - j) ^ 2 = Pe * σ2)
    (hQA : ∑ x ∈ range (N + 1), w x * FA x = Pe * tA)
    (hQB : ∑ x ∈ range (N + 1), w x * FB x = Pe * tB)
    (hTG2 : ∀ x ∈ range (N + 1), |FA j - FA x| + |FB j - FB x| = |(x : ℝ) - j|) :
    |FA j - tA| + |FB j - tB| ≤ Real.sqrt σ2 := by
  set S := ∑ x ∈ range (N + 1), w x * |(x : ℝ) - j| with hS
  set m := S / Pe with hmdef
  have hmPe : S = m * Pe := by rw [hmdef]; field_simp
  -- `m ≤ σ`
  have hCS : m ≤ Real.sqrt σ2 := by
    have hnn : 0 ≤ ∑ x ∈ range (N + 1), w x * (|(x : ℝ) - j| - m) ^ 2 :=
      Finset.sum_nonneg fun x _ => mul_nonneg (hw0 x) (sq_nonneg _)
    have e : ∑ x ∈ range (N + 1), w x * (|(x : ℝ) - j| - m) ^ 2 =
        ∑ x ∈ range (N + 1), w x * ((x : ℝ) - j) ^ 2 - 2 * m * S + m ^ 2 * ∑ x ∈ range (N + 1), w x := by
      rw [hS, Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib, ← Finset.sum_add_distrib]
      refine Finset.sum_congr rfl fun x _ => ?_
      rw [show (|(x : ℝ) - j| - m) ^ 2 = |(x : ℝ) - j| ^ 2 - 2 * m * |(x : ℝ) - j| + m ^ 2 by ring, sq_abs]
      ring
    rw [e, hVar, hmPe, hQ0] at hnn
    have hm2 : m ^ 2 ≤ σ2 := by nlinarith
    exact Real.le_sqrt_of_sq_le hm2
  -- `|F_g(j) - t_g| Pe ≤ Σ w |F_g(j) - F_g(x)|`
  have key : ∀ (F : ℕ → ℝ) (t : ℝ), ∑ x ∈ range (N + 1), w x * F x = Pe * t →
      |F j - t| * Pe ≤ ∑ x ∈ range (N + 1), w x * |F j - F x| := by
    intro F t hF
    have e : (F j - t) * Pe = ∑ x ∈ range (N + 1), w x * (F j - F x) := by
      have : ∑ x ∈ range (N + 1), w x * (F j - F x) =
          F j * ∑ x ∈ range (N + 1), w x - ∑ x ∈ range (N + 1), w x * F x := by
        rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
        exact Finset.sum_congr rfl fun x _ => by ring
      rw [this, hQ0, hF]; ring
    calc |F j - t| * Pe = |(F j - t) * Pe| := by rw [abs_mul, abs_of_pos hPe0]
      _ = |∑ x ∈ range (N + 1), w x * (F j - F x)| := by rw [e]
      _ ≤ ∑ x ∈ range (N + 1), |w x * (F j - F x)| := Finset.abs_sum_le_sum_abs _ _
      _ = ∑ x ∈ range (N + 1), w x * |F j - F x| :=
          Finset.sum_congr rfl fun x _ => by rw [abs_mul, abs_of_nonneg (hw0 x)]
  have kA := key FA tA hQA
  have kB := key FB tB hQB
  have hsumw : ∑ x ∈ range (N + 1), w x * |FA j - FA x| + ∑ x ∈ range (N + 1), w x * |FB j - FB x| = S := by
    rw [← Finset.sum_add_distrib, hS]
    exact Finset.sum_congr rfl fun x hx => by rw [← mul_add, hTG2 x hx]
  have htot : (|FA j - tA| + |FB j - tB|) * Pe ≤ m * Pe := by
    rw [add_mul, ← hmPe, ← hsumw]; linarith
  exact (le_of_mul_le_mul_right htot hPe0).trans hCS

/-! ## The tilted moments as polynomial evaluations (`α = λρ + 1`, `β = ρ + 1`) -/

lemma w16_tilt_Q0 (lam ρ : ℝ) (mA mB : ℕ) :
    ∑ x ∈ range (mA + mB + 1), Z lam mA mB x * ρ ^ x = (lam * ρ + 1) ^ mA * (ρ + 1) ^ mB := by
  have := w16_eval_eq_sum (R := PP lam mA mB) (N := mA + mB)
    (fun i hi => by rw [← w16_Z_eq_coeff]; exact w16_Z_eq_zero_of_lt hi) ρ
  rw [w16_eval_PP] at this
  rw [this]
  exact Finset.sum_congr rfl fun x _ => by rw [w16_Z_eq_coeff]

lemma w16_tilt_Q1 (lam ρ : ℝ) (mA mB : ℕ) :
    ∑ x ∈ range (mA + mB + 1), Z lam mA mB x * ρ ^ x * (x : ℝ) =
      ρ * (lam * mA * (lam * ρ + 1) ^ (mA - 1) * (ρ + 1) ^ mB +
        (mB : ℝ) * (lam * ρ + 1) ^ mA * (ρ + 1) ^ (mB - 1)) := by
  have hc : ∀ i, mA + mB < i → (X * derivative (PP lam mA mB)).coeff i = 0 := by
    intro i hi; rw [w16_coeff_X_mul_derivative, ← w16_Z_eq_coeff, w16_Z_eq_zero_of_lt hi, mul_zero]
  have := w16_eval_eq_sum hc ρ
  have hev : (X * derivative (PP lam mA mB)).eval ρ =
      ρ * (lam * mA * (lam * ρ + 1) ^ (mA - 1) * (ρ + 1) ^ mB +
        (mB : ℝ) * (lam * ρ + 1) ^ mA * (ρ + 1) ^ (mB - 1)) := by
    rw [w16_derivative_PP]
    simp only [PP, Polynomial.eval_mul, Polynomial.eval_add, Polynomial.eval_C, Polynomial.eval_X,
      Polynomial.eval_pow, Polynomial.eval_one]
    ring
  rw [← hev, this]
  refine Finset.sum_congr rfl fun x _ => ?_
  rw [w16_coeff_X_mul_derivative, ← w16_Z_eq_coeff]; ring

lemma w16_tilt_Q2 (lam ρ : ℝ) (mA mB : ℕ) :
    ∑ x ∈ range (mA + mB + 1), Z lam mA mB x * ρ ^ x * ((x : ℝ) * ((x : ℝ) - 1)) =
      ρ ^ 2 * (lam * mA * (lam * ((mA - 1 : ℕ) : ℝ)) * (lam * ρ + 1) ^ (mA - 1 - 1) * (ρ + 1) ^ mB +
        2 * (lam * mA * mB * (lam * ρ + 1) ^ (mA - 1) * (ρ + 1) ^ (mB - 1)) +
        (mB : ℝ) * ((mB - 1 : ℕ) : ℝ) * (lam * ρ + 1) ^ mA * (ρ + 1) ^ (mB - 1 - 1)) := by
  have hc : ∀ i, mA + mB < i → (X ^ 2 * derivative (derivative (PP lam mA mB))).coeff i = 0 := by
    intro i hi; rw [w16_coeff_X2_dd, ← w16_Z_eq_coeff, w16_Z_eq_zero_of_lt hi, mul_zero]
  have := w16_eval_eq_sum hc ρ
  have hev : (X ^ 2 * derivative (derivative (PP lam mA mB))).eval ρ =
      ρ ^ 2 * (lam * mA * (lam * ((mA - 1 : ℕ) : ℝ)) * (lam * ρ + 1) ^ (mA - 1 - 1) * (ρ + 1) ^ mB +
        2 * (lam * mA * mB * (lam * ρ + 1) ^ (mA - 1) * (ρ + 1) ^ (mB - 1)) +
        (mB : ℝ) * ((mB - 1 : ℕ) : ℝ) * (lam * ρ + 1) ^ mA * (ρ + 1) ^ (mB - 1 - 1)) := by
    rw [w16_dd_PP]
    simp only [PP, Polynomial.eval_mul, Polynomial.eval_add, Polynomial.eval_C, Polynomial.eval_X,
      Polynomial.eval_pow, Polynomial.eval_one]
    ring
  rw [← hev, this]
  refine Finset.sum_congr rfl fun x _ => ?_
  rw [w16_coeff_X2_dd, ← w16_Z_eq_coeff]; ring

lemma w16_tilt_QA {lam : ℝ} (hlam : 0 < lam) (ρ : ℝ) (mA mB : ℕ) :
    ∑ x ∈ range (mA + mB + 1), Z lam mA mB x * ρ ^ x * ((mA : ℝ) * aA lam mA mB x) =
      lam * mA * (ρ * ((lam * ρ + 1) ^ (mA - 1) * (ρ + 1) ^ mB)) := by
  have hc : ∀ i, mA + mB < i → (C (lam * mA) * (X * PP lam (mA - 1) mB)).coeff i = 0 := by
    intro i hi
    rw [Polynomial.coeff_C_mul, ← w16_nA_eq]
    exact le_antisymm (by simpa [w16_Z_eq_zero_of_lt hi] using w16_nA_le hlam.le mA mB i)
      (w16_nA_nonneg hlam.le _ _ _)
  have := w16_eval_eq_sum hc ρ
  have hev : (C (lam * mA) * (X * PP lam (mA - 1) mB)).eval ρ =
      lam * mA * (ρ * ((lam * ρ + 1) ^ (mA - 1) * (ρ + 1) ^ mB)) := by
    simp only [Polynomial.eval_mul, Polynomial.eval_C, Polynomial.eval_X, w16_eval_PP]
  rw [← hev, this]
  refine Finset.sum_congr rfl fun x _ => ?_
  rw [Polynomial.coeff_C_mul, ← w16_nA_eq, w16_mul_aA hlam.le]
  rcases eq_or_ne (Z lam mA mB x) 0 with hz | hz
  · have h0 : nA lam mA mB x = 0 := le_antisymm (by simpa [hz] using w16_nA_le hlam.le mA mB x)
      (w16_nA_nonneg hlam.le _ _ _)
    rw [hz, h0]; ring
  · field_simp

lemma w16_tilt_QB {lam : ℝ} (hlam : 0 < lam) (ρ : ℝ) (mA mB : ℕ) :
    ∑ x ∈ range (mA + mB + 1), Z lam mA mB x * ρ ^ x * ((mB : ℝ) * aB lam mA mB x) =
      (mB : ℝ) * (ρ * ((lam * ρ + 1) ^ mA * (ρ + 1) ^ (mB - 1))) := by
  have hc : ∀ i, mA + mB < i → (C (mB : ℝ) * (X * PP lam mA (mB - 1))).coeff i = 0 := by
    intro i hi
    rw [Polynomial.coeff_C_mul, ← w16_nB_eq]
    exact le_antisymm (by simpa [w16_Z_eq_zero_of_lt hi] using w16_nB_le hlam.le mA mB i)
      (w16_nB_nonneg hlam.le _ _ _)
  have := w16_eval_eq_sum hc ρ
  have hev : (C (mB : ℝ) * (X * PP lam mA (mB - 1))).eval ρ =
      (mB : ℝ) * (ρ * ((lam * ρ + 1) ^ mA * (ρ + 1) ^ (mB - 1))) := by
    simp only [Polynomial.eval_mul, Polynomial.eval_C, Polynomial.eval_X, w16_eval_PP]
  rw [← hev, this]
  refine Finset.sum_congr rfl fun x _ => ?_
  rw [Polynomial.coeff_C_mul, ← w16_nB_eq, w16_mul_aB hlam.le]
  rcases eq_or_ne (Z lam mA mB x) 0 with hz | hz
  · have h0 : nB lam mA mB x = 0 := le_antisymm (by simpa [hz] using w16_nB_le hlam.le mA mB x)
      (w16_nB_nonneg hlam.le _ _ _)
    rw [hz, h0]; ring
  · field_simp

/-- **Lemma TG8 (variance vs. the tilted product).** Let `λ > 0`, `s = (mA, mB, j)` and
`(θ_A, θ_B) ∈ (0,1)²` with `θ_A(1-θ_B)/((1-θ_A)θ_B) = λ` and `m_A θ_A + m_B θ_B = j`, and
`σ² = m_A θ_A(1-θ_A) + m_B θ_B(1-θ_B)`. Then `Σ_g m_g |a_g - θ_g| ≤ σ` and `V(s) ≥ σ² - σ`. -/
theorem TG8 {lam : ℝ} (hlam : 0 < lam) {mA mB j : ℕ} {θA θB : ℝ}
    (hA0 : 0 < θA) (hA1 : θA < 1) (hB0 : 0 < θB) (hB1 : θB < 1)
    (hr : θA * (1 - θB) / ((1 - θA) * θB) = lam) (hm : (mA : ℝ) * θA + (mB : ℝ) * θB = j) :
    (mA : ℝ) * |aA lam mA mB j - θA| + (mB : ℝ) * |aB lam mA mB j - θB| ≤
        Real.sqrt ((mA : ℝ) * θA * (1 - θA) + (mB : ℝ) * θB * (1 - θB)) ∧
      (mA : ℝ) * θA * (1 - θA) + (mB : ℝ) * θB * (1 - θB) -
          Real.sqrt ((mA : ℝ) * θA * (1 - θA) + (mB : ℝ) * θB * (1 - θB)) ≤ V lam mA mB j := by
  -- legality of the parent
  have hj : j ≤ mA + mB := by
    have : (j : ℝ) ≤ ((mA + mB : ℕ) : ℝ) := by
      push_cast; rw [← hm]
      nlinarith [Nat.cast_nonneg (α := ℝ) mA, Nat.cast_nonneg (α := ℝ) mB]
    exact_mod_cast this
  -- the tilt `ρ = θ_B/(1-θ_B)`; `λρ = θ_A/(1-θ_A)`
  have h1B : 0 < 1 - θB := by linarith
  have h1A : 0 < 1 - θA := by linarith
  obtain ⟨ρ, hρ⟩ : ∃ ρ, ρ = θB / (1 - θB) := ⟨_, rfl⟩
  have hρ0 : 0 < ρ := by rw [hρ]; exact div_pos hB0 h1B
  have hlr : lam * ρ = θA / (1 - θA) := by rw [hρ, ← hr]; field_simp
  have hα0 : 0 < lam * ρ + 1 := by positivity
  have hβ0 : 0 < ρ + 1 := by positivity
  have hθA : θA * (lam * ρ + 1) = lam * ρ := by rw [hlr]; field_simp; ring
  have hθB : θB * (ρ + 1) = ρ := by rw [hρ]; field_simp; ring
  -- abstract the tilted weights
  obtain ⟨α, hα⟩ : ∃ α, α = lam * ρ + 1 := ⟨_, rfl⟩
  obtain ⟨β, hβ⟩ : ∃ β, β = ρ + 1 := ⟨_, rfl⟩
  rw [← hα] at hα0 hθA
  rw [← hβ] at hβ0 hθB
  have hQ0 := w16_tilt_Q0 lam ρ mA mB
  have hQ1 := w16_tilt_Q1 lam ρ mA mB
  have hQ2 := w16_tilt_Q2 lam ρ mA mB
  have hQA := w16_tilt_QA hlam ρ mA mB
  have hQB := w16_tilt_QB hlam ρ mA mB
  rw [← hα, ← hβ] at hQ0 hQ1 hQ2 hQA hQB
  have hPe0 : 0 < α ^ mA * β ^ mB := by positivity
  have k1 := w16_npow_pred mA α
  have k2 := w16_npow_pred mB β
  have k3 := w16_npow_pred2 mA α
  have k4 := w16_npow_pred2 mB β
  -- the moments in terms of `θ`
  have eQ1 : ρ * (lam * mA * α ^ (mA - 1) * β ^ mB + (mB : ℝ) * α ^ mA * β ^ (mB - 1)) =
      α ^ mA * β ^ mB * ((mA : ℝ) * θA + (mB : ℝ) * θB) := by
    have : ρ * (lam * mA * α ^ (mA - 1) * β ^ mB + (mB : ℝ) * α ^ mA * β ^ (mB - 1)) =
        ((mA : ℝ) * α ^ (mA - 1) * (lam * ρ)) * β ^ mB + ((mB : ℝ) * β ^ (mB - 1) * ρ) * α ^ mA := by ring
    rw [this, ← hθA, ← hθB,
      show (mA : ℝ) * α ^ (mA - 1) * (θA * α) = θA * ((mA : ℝ) * α ^ (mA - 1) * α) by ring,
      show (mB : ℝ) * β ^ (mB - 1) * (θB * β) = θB * ((mB : ℝ) * β ^ (mB - 1) * β) by ring, k1, k2]
    ring
  have eQ2 : ρ ^ 2 * (lam * mA * (lam * ((mA - 1 : ℕ) : ℝ)) * α ^ (mA - 1 - 1) * β ^ mB +
        2 * (lam * mA * mB * α ^ (mA - 1) * β ^ (mB - 1)) +
        (mB : ℝ) * ((mB - 1 : ℕ) : ℝ) * α ^ mA * β ^ (mB - 1 - 1)) =
      α ^ mA * β ^ mB * ((mA : ℝ) * ((mA - 1 : ℕ) : ℝ) * θA ^ 2 + 2 * ((mA : ℝ) * mB * θA * θB) +
        (mB : ℝ) * ((mB - 1 : ℕ) : ℝ) * θB ^ 2) := by
    have : ρ ^ 2 * (lam * mA * (lam * ((mA - 1 : ℕ) : ℝ)) * α ^ (mA - 1 - 1) * β ^ mB +
        2 * (lam * mA * mB * α ^ (mA - 1) * β ^ (mB - 1)) +
        (mB : ℝ) * ((mB - 1 : ℕ) : ℝ) * α ^ mA * β ^ (mB - 1 - 1)) =
        ((mA : ℝ) * ((mA - 1 : ℕ) : ℝ) * α ^ (mA - 1 - 1) * (lam * ρ) ^ 2) * β ^ mB +
        2 * (((mA : ℝ) * α ^ (mA - 1) * (lam * ρ)) * ((mB : ℝ) * β ^ (mB - 1) * ρ)) +
        ((mB : ℝ) * ((mB - 1 : ℕ) : ℝ) * β ^ (mB - 1 - 1) * ρ ^ 2) * α ^ mA := by ring
    rw [this, ← hθA, ← hθB,
      show (mA : ℝ) * ((mA - 1 : ℕ) : ℝ) * α ^ (mA - 1 - 1) * (θA * α) ^ 2 =
        θA ^ 2 * ((mA : ℝ) * ((mA - 1 : ℕ) : ℝ) * α ^ (mA - 1 - 1) * α ^ 2) by ring,
      show (mA : ℝ) * α ^ (mA - 1) * (θA * α) = θA * ((mA : ℝ) * α ^ (mA - 1) * α) by ring,
      show (mB : ℝ) * β ^ (mB - 1) * (θB * β) = θB * ((mB : ℝ) * β ^ (mB - 1) * β) by ring,
      show (mB : ℝ) * ((mB - 1 : ℕ) : ℝ) * β ^ (mB - 1 - 1) * (θB * β) ^ 2 =
        θB ^ 2 * ((mB : ℝ) * ((mB - 1 : ℕ) : ℝ) * β ^ (mB - 1 - 1) * β ^ 2) by ring, k1, k2, k3, k4]
    ring
  have eQA : lam * mA * (ρ * (α ^ (mA - 1) * β ^ mB)) = α ^ mA * β ^ mB * ((mA : ℝ) * θA) := by
    rw [show lam * mA * (ρ * (α ^ (mA - 1) * β ^ mB)) = ((mA : ℝ) * α ^ (mA - 1) * (lam * ρ)) * β ^ mB by ring,
      ← hθA, show (mA : ℝ) * α ^ (mA - 1) * (θA * α) = θA * ((mA : ℝ) * α ^ (mA - 1) * α) by ring, k1]
    ring
  have eQB : (mB : ℝ) * (ρ * (α ^ mA * β ^ (mB - 1))) = α ^ mA * β ^ mB * ((mB : ℝ) * θB) := by
    rw [show (mB : ℝ) * (ρ * (α ^ mA * β ^ (mB - 1))) = ((mB : ℝ) * β ^ (mB - 1) * ρ) * α ^ mA by ring,
      ← hθB, show (mB : ℝ) * β ^ (mB - 1) * (θB * β) = θB * ((mB : ℝ) * β ^ (mB - 1) * β) by ring, k2]
    ring
  rw [eQ1] at hQ1
  rw [eQ2] at hQ2
  rw [eQA] at hQA
  rw [eQB] at hQB
  -- the variance `Σ w (x - j)² = Pe σ²`
  set σ2 := (mA : ℝ) * θA * (1 - θA) + (mB : ℝ) * θB * (1 - θB) with hσ2
  have hVar : ∑ x ∈ range (mA + mB + 1), Z lam mA mB x * ρ ^ x * ((x : ℝ) - j) ^ 2 =
      α ^ mA * β ^ mB * σ2 := by
    have e : ∀ x ∈ range (mA + mB + 1), Z lam mA mB x * ρ ^ x * ((x : ℝ) - j) ^ 2 =
        Z lam mA mB x * ρ ^ x * ((x : ℝ) * ((x : ℝ) - 1)) + (1 - 2 * (j : ℝ)) * (Z lam mA mB x * ρ ^ x * (x : ℝ)) +
          (j : ℝ) ^ 2 * (Z lam mA mB x * ρ ^ x) := by
      intro x _; ring
    rw [Finset.sum_congr rfl e, Finset.sum_add_distrib, Finset.sum_add_distrib, ← Finset.mul_sum,
      ← Finset.mul_sum, hQ2, hQ1, hQ0, hσ2, ← hm, w16_natsub_one_mul, w16_natsub_one_mul]
    ring
  have hw0 : ∀ x, 0 ≤ Z lam mA mB x * ρ ^ x :=
    fun x => mul_nonneg (w16_Z_nonneg hlam.le _ _ _) (pow_nonneg hρ0.le _)
  have hTG2 : ∀ x ∈ range (mA + mB + 1),
      |(mA : ℝ) * aA lam mA mB j - (mA : ℝ) * aA lam mA mB x| +
        |(mB : ℝ) * aB lam mA mB j - (mB : ℝ) * aB lam mA mB x| = |(x : ℝ) - j| := by
    intro x hx
    have hxM : x ≤ mA + mB := Nat.lt_succ_iff.mp (Finset.mem_range.mp hx)
    have := w16_TG2_abs hlam (a := mA) (b := mB) hj hxM
    rw [show (mA : ℝ) * aA lam mA mB j - (mA : ℝ) * aA lam mA mB x =
      (mA : ℝ) * (aA lam mA mB j - aA lam mA mB x) by ring,
      show (mB : ℝ) * aB lam mA mB j - (mB : ℝ) * aB lam mA mB x =
      (mB : ℝ) * (aB lam mA mB j - aB lam mA mB x) by ring, this, abs_sub_comm]
  have hcore := w16_TG8_core (w := fun x => Z lam mA mB x * ρ ^ x)
    (FA := fun x => (mA : ℝ) * aA lam mA mB x) (FB := fun x => (mB : ℝ) * aB lam mA mB x)
    hPe0 hw0 hQ0 hVar hQA hQB hTG2
  have hsum : (mA : ℝ) * |aA lam mA mB j - θA| + (mB : ℝ) * |aB lam mA mB j - θB| ≤ Real.sqrt σ2 := by
    rw [show (mA : ℝ) * aA lam mA mB j - (mA : ℝ) * θA = (mA : ℝ) * (aA lam mA mB j - θA) by ring,
      show (mB : ℝ) * aB lam mA mB j - (mB : ℝ) * θB = (mB : ℝ) * (aB lam mA mB j - θB) by ring,
      abs_mul, abs_mul, Nat.abs_cast, Nat.abs_cast] at hcore
    exact hcore
  refine ⟨hsum, ?_⟩
  -- V ≥ σ² - Σ_g m_g |a_g - θ_g| ≥ σ² - σ
  have hlA := w16_f_lip (w16_aA_nonneg hlam.le mA mB j) (w16_aA_le_one hlam.le mA mB j) hA0.le hA1.le
  have hlB := w16_f_lip (w16_aB_nonneg hlam.le mA mB j) (w16_aB_le_one hlam.le mA mB j) hB0.le hB1.le
  have l1 := mul_le_mul_of_nonneg_left hlA (Nat.cast_nonneg (α := ℝ) mA)
  have l2 := mul_le_mul_of_nonneg_left hlB (Nat.cast_nonneg (α := ℝ) mB)
  have n1 := neg_abs_le (aA lam mA mB j * (1 - aA lam mA mB j) - θA * (1 - θA))
  have n2 := neg_abs_le (aB lam mA mB j * (1 - aB lam mA mB j) - θB * (1 - θB))
  have m1 := mul_le_mul_of_nonneg_left n1 (Nat.cast_nonneg (α := ℝ) mA)
  have m2 := mul_le_mul_of_nonneg_left n2 (Nat.cast_nonneg (α := ℝ) mB)
  have hV : V lam mA mB j = (mA : ℝ) * (aA lam mA mB j * (1 - aA lam mA mB j)) +
      (mB : ℝ) * (aB lam mA mB j * (1 - aB lam mA mB j)) := by unfold V; ring
  clear hQ0 hQ1 hQ2 hQA hQB hVar hcore hTG2 eQ1 eQ2 eQA eQB
  rw [hV, hσ2]
  linarith [l1, l2, m1, m2, hsum]

end

end A36RW.AppJ.W16


==> anc/formal_companion/lean/src/A36RW/AppJ/W20/CorD.lean <==
/-
A36RW.AppJ.W20.CorD: App J Corollary (d) completed, the mixture clause, the
infimum forms of Corollaries (a) and (d), and `RAND_mono` for the two-weight oracle.

Paper: `appendix_tgenv.tex`, Corollary (a) (l.579-598) and Corollary (d) "Bounded prefactor: hard cap and
operational mean" (l.703-722).  As in the frame (`A36RW/AppJ/W14/*`): target `p_λ = A36W.weightedTarget n k
(twoW A λ)`, its exact oracle `o = A36W.weightedOracle n k (twoW A λ)` (`A36W.weighted_exact`), root
`(n_A, n_B, k) = (#A, #Aᶜ, k)`, `V_root = V λ #A #Aᶜ k`; here `L_V = log₂ ln(V_root+1)` is
`Real.logb 2 (Real.log (V λ #A #Aᶜ k + 1))` and `c_TG = A36W.WACosts.cK (324 * √2)`, which is exactly the printed
`Σ_{i≥0} min{1, 324√2 e^{-2^i}}` (`W20.cTG_eq`, `W20.cTG_hasSum`; `W20.cTG_lt`: `c_TG < 3.154`).
No new definitions.

* §1 inputs: `eps_nonneg_of_KLx_outLim` (a KL budget forces `ε ≥ 0`), `one_le_execMean` (`τ ≥ 1` for `n ≥ 1`),
  `G_root_le_env_324` (`G^λ_t(root) ≤ min{1, 324√2 (V_root+1)^{-2^{-t}}}`, from `thm_tgenv_sharp`, `Csharp_lt`),
  `LV_of_n_zero`, and the boundary `execMean_n0_fixture` (at `n = 0`, `E τ = 0`: `τ ≥ 1` needs `n ≥ 1`).
* §2 Corollary (d), operational mean: `corD_tail_ge` (the display's second inequality), `corD_tail_ge_small` and
  `corD_execMean_ge_small` (the printed `L_V < 1` route through `τ ≥ 1`), `corD_display` (both printed
  inequalities), **`corD_execMean_ge`** (`E τ ≥ e^{-ε} L_V - c_TG`, every uncapped `PolicyE`; no hypothesis on `n`,
  `ε`, `V_root`), `corD_execMean_ge_3154`, **`corD_LFad_ge`** (`L_F^ad` form, every real `ε`).
* §3 the mixture clause — USES THE PENDING MIX MODULE (`A36RW.Interface.Mix` / `MixSig`: `Mix.m3`, `Mix.m5`,
  `Mix.m6''`, `Mix.LFgen_eq_zero_of_neg`): `corD_mix_ge` (every predrawn mixture with `KL ≤ ε`:
  `C(μ) ≥ e^{-ε} L_V - c_TG`), **`corD_LFgen_ge`** (`L_F^λ(n, ε) ≥ e^{-ε} L_V - c_TG`, `ε ≥ 0`),
  `corD_LFgen_ge_ofReal`, the cross-check `corD_LFgen_ge_via_m6''`, and the boundary fixture
  `corD_LFgen_eps_neg_fixture` (`ε ≥ 0` cannot be dropped: at `ε < 0` Lean's `L_F = sInf ∅ = 0`).
* §4 infimum forms (`F*_r = sInf (capKLSetAS p_λ o r)` in `WithTop ℝ`, `sInf ∅ = ⊤`): `corA_Fstar_ge`,
  `corD_Fstar_ge` (boundary `corA_Fstar_r0_fixture`: `r ≥ 1` is needed at `n = 0`); class facts `Fstar_zero`
  (`F*_0 = ⊤`, `n ≥ 1`), `Fstar_n` (`F*_n = 0`), `Fstar_succ_le`,
  `Fstar_antitone`; the rounds forms under the printed hypothesis `F*_r ≤ ε`: `corD_rounds_Fstar`,
  `corA_rounds_Fstar`, `corA_rounds_explicit_Fstar`; and `R^λ_F(ε) = min{r : F*_r ≤ ε}` (Lean `Nat.sInf` of the set):
  `RF_set_mem_n`, `RF_bounds` (`1 ≤ R ≤ n`), `corD_RF_gt`, `corA_RF_ge`.
* §5 `RAND_mono` for the two-weight oracle (`MargUnit` discharged by `A36W.margUnit_weightedOracle`):
  `RAND_mono_twoW` (`λ ≥ 0`), `capKLSetAS_mono_twoW`, `capKLSetAS_mono_le_twoW`.
-/
import A36RW.AppJ.Main
import A36RW.Interface.MixSig
import A36RW.AppJ.W20.Numeric

set_option autoImplicit false

namespace A36RW.AppJ.W20

open Finset AGF A36RW A36RW.AppJ MeasureTheory

variable {n : ℕ}

/-! ## §1 Inputs -/

theorem twoW_nonneg (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 ≤ lam) (i : Fin n) : 0 ≤ twoW A lam i := by
  unfold twoW
  split_ifs <;> linarith

/-- A KL budget on the actual output law forces `ε ≥ 0`: `e^{-ε} ≤ Q_π(S_k) ≤ 1`. -/
theorem eps_nonneg_of_KLx_outLim (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) {ε : ℝ}
    (hε : KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (outLim (A36W.weightedOracle n k (twoW A lam)) σ) ≤ ((ε : ℝ) : WithTop ℝ)) : 0 ≤ ε := by
  have ho := A36W.margUnit_weightedOracle (n := n) (k := k) (fun i => (twoW_pos A hlam i).le)
  have h1 := A36W.exp_neg_le_mass_outLim (twoW_pos A hlam) hk σ hε
  have h2 : ∑ x ∈ Vset n k, outLim (A36W.weightedOracle n k (twoW A lam)) σ x ≤ 1 :=
    (Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _)
      (fun x _ _ => Converse.outLim_nonneg _ ho σ x)).trans (Converse.sum_outLim_le_one _ ho σ)
  have h3 := Real.exp_le_one_iff.1 (h1.trans h2)
  linarith

/-- **`τ ≥ 1`** (`n ≥ 1`, every oracle, every policy): no run completes in zero rounds, so
`E τ = Σ_t P(τ > t) ≥ P(τ > 0) = 1`. -/
theorem one_le_execMean (o : Oracle n) (hn : 0 < n) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) :
    1 ≤ σ.execMean o := by
  unfold PolicyE.execMean
  have h : ENNReal.ofReal (1 - σ.doneBy o 0) ≤ ∑' t : ℕ, ENNReal.ofReal (1 - σ.doneBy o t) :=
    ENNReal.le_tsum 0
  rwa [Converse.policy_doneBy_zero o σ hn, sub_zero, ENNReal.ofReal_one] at h

/-- Corollary (d)'s envelope at the root with the bounded prefactor: for every `t ≥ 1`,
`G^λ_t(root) ≤ min{1, 324√2 (V_root+1)^{-2^{-t}}}` (`thm_tgenv_sharp` and `C_t < 324√2`). -/
theorem G_root_le_env_324 (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) :
    ∀ t : ℕ, 1 ≤ t → G lam t #A #Aᶜ k ≤
      min 1 (324 * Real.sqrt 2 * (V lam #A #Aᶜ k + 1) ^ (-((2 : ℝ) ^ (-(t : ℝ))))) := by
  intro t ht
  have hkA : k ≤ #A + #Aᶜ := by rw [Finset.card_add_card_compl, Fintype.card_fin]; exact hk
  refine (thm_tgenv_sharp hlam t ht #A #Aᶜ k hkA).trans (min_le_min_left _ ?_)
  have hV1 : 0 ≤ V lam #A #Aᶜ k + 1 := by linarith [V_nonneg hlam.le #A #Aᶜ k]
  exact mul_le_mul_of_nonneg_right (Csharp_lt t).le (Real.rpow_nonneg hV1 _)

theorem one_lt_log_324sqrt2 : 1 < Real.log (324 * Real.sqrt 2) := by
  have hsq1 : (1 : ℝ) ≤ Real.sqrt 2 := Real.one_le_sqrt.2 (by norm_num)
  rw [Real.lt_log_iff_exp_lt (by positivity)]
  have := Real.exp_one_lt_d9
  nlinarith

/-- At `n = 0` the root is `(0, 0, 0)`: `V_root = 0`, so `L_V = log₂ ln 1 = log₂ 0 = 0` in Lean (the paper's
`L_V = -∞`). -/
theorem LV_of_n_zero (A : Finset (Fin 0)) (lam : ℝ) (k : ℕ) :
    Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) = 0 := by
  have hM : #A + #Aᶜ = 0 := by rw [Finset.card_add_card_compl, Fintype.card_fin]
  rw [V_of_M_zero lam k hM, zero_add, Real.log_one, Real.logb_zero]

/-- **Boundary `n = 0`: the printed `τ ≥ 1` needs `n ≥ 1`.**  At `n = 0` the mixture policy of the singleton
mixture has `E τ = 0` (`Mix.mixPolicy_n0`, pending Mix module), so `one_le_execMean`'s `0 < n` cannot be dropped;
Corollary (d)'s bound still holds at `n = 0`, where `L_V = 0` and the bound is `-c_TG < 0` (`corD_execMean_ge`). -/
theorem execMean_n0_fixture (o : Oracle 0) : (Bridge.mixPolicy (agfv_singletonMix 0)).execMean o = 0 :=
  (A36RW.Mix.mixPolicy_n0 o _).2.1

/-! ## §2 Corollary (d): the operational mean -/

/-- **Corollary (d), the display's second inequality** (`ε ≥ 0`, every instance):
`1 + Σ_{t≥1} (e^{-ε} - G^λ_t(root))_+ ≥ e^{-ε} L_V - c_TG` in `ℝ≥0∞`. -/
theorem corD_tail_ge (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {ε : ℝ}
    (hε : 0 ≤ ε) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) -
        A36W.WACosts.cK (324 * Real.sqrt 2)) ≤
      1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - G lam (t + 1) #A #Aᶜ k) :=
  tail_sum_ennreal_real (G := fun t => G lam t #A #Aᶜ k) (by positivity) hε (V_nonneg hlam.le _ _ _)
    (G_root_le_env_324 A hlam hk)

/-- **The printed case split, `L_V < 1` (including `L_V < 0`)**: the second inequality follows from the leading `1`
alone, `e^{-ε} L_V - c_TG ≤ 1`. -/
theorem corD_tail_ge_small (A : Finset (Fin n)) {lam : ℝ} {k : ℕ} {ε : ℝ} (hε : 0 ≤ ε)
    (hL : Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) < 1) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) -
        A36W.WACosts.cK (324 * Real.sqrt 2)) ≤ 1 := by
  rw [← ENNReal.ofReal_one]
  exact ENNReal.ofReal_le_ofReal (small_L_le_one (by positivity) hε hL)

/-- The printed route for `L_V < 1`: `E τ ≥ 1 ≥ e^{-ε} L_V - c_TG` "from `τ ≥ 1`" (`n ≥ 1`). -/
theorem corD_execMean_ge_small (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) {ε : ℝ}
    (hε : KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (outLim (A36W.weightedOracle n k (twoW A lam)) σ) ≤ ((ε : ℝ) : WithTop ℝ))
    (hL : Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) < 1) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) -
        A36W.WACosts.cK (324 * Real.sqrt 2)) ≤ σ.execMean (A36W.weightedOracle n k (twoW A lam)) :=
  (corD_tail_ge_small A (eps_nonneg_of_KLx_outLim A hlam hk σ hε) hL).trans (one_le_execMean _ hn σ)

/-- **Corollary (d)'s display, both inequalities** (`n ≥ 1`): every uncapped `PolicyE` with `KL(p_λ‖Q_π) ≤ ε` has
`E τ ≥ 1 + Σ_{t≥1}(e^{-ε} - G^λ_t(root))_+ ≥ e^{-ε} L_V - c_TG`. -/
theorem corD_display (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) {ε : ℝ}
    (hε : KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (outLim (A36W.weightedOracle n k (twoW A lam)) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - G lam (t + 1) #A #Aᶜ k) ≤
        σ.execMean (A36W.weightedOracle n k (twoW A lam)) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) -
          A36W.WACosts.cK (324 * Real.sqrt 2)) ≤
        1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - G lam (t + 1) #A #Aᶜ k) :=
  ⟨corD_execMean A hlam hk hn σ hε, corD_tail_ge A hlam hk (eps_nonneg_of_KLx_outLim A hlam hk σ hε)⟩

/-- **Corollary (d), operational mean, as printed**: every causal policy with fresh exact-marginal draws and no cap
(`PolicyE`) under the two-weight oracle, whose output law `Q_π = outLim` has `KL(p_λ‖Q_π) ≤ ε`, has
`E τ ≥ e^{-ε} L_V - c_TG`, `L_V = log₂ ln(V_root+1)`, `c_TG = Σ_{i≥0} min{1, 324√2 e^{-2^i}} < 3.154`.
No hypothesis on `n`, `ε` or `V_root` (`ε ≥ 0` is derived; at `n = 0` the bound is `-c_TG < 0`). -/
theorem corD_execMean_ge (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) {ε : ℝ}
    (hε : KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (outLim (A36W.weightedOracle n k (twoW A lam)) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) -
        A36W.WACosts.cK (324 * Real.sqrt 2)) ≤ σ.execMean (A36W.weightedOracle n k (twoW A lam)) := by
  have hε0 := eps_nonneg_of_KLx_outLim A hlam hk σ hε
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · rw [LV_of_n_zero A lam k, mul_zero, zero_sub,
      ENNReal.ofReal_of_nonpos (neg_nonpos.2 (A36W.WACosts.cK_nonneg (by positivity)))]
    exact zero_le
  · exact (corD_tail_ge A hlam hk hε0).trans (corD_execMean A hlam hk hn σ hε)

/-- The same with the printed numeral: `E τ ≥ e^{-ε} L_V - 3.154`. -/
theorem corD_execMean_ge_3154 (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) {ε : ℝ}
    (hε : KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (outLim (A36W.weightedOracle n k (twoW A lam)) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) - 3.154) ≤
      σ.execMean (A36W.weightedOracle n k (twoW A lam)) :=
  (ENNReal.ofReal_le_ofReal (by linarith [cTG_lt])).trans (corD_execMean_ge A hlam hk σ hε)

/-- **Corollary (d), the `L_F^ad` form**: `L_F^ad(n, ε) = inf{E τ : KL(p_λ‖Q_π) ≤ ε} ≥ e^{-ε} L_V - c_TG`, for every
real `ε` (at `ε < 0` the feasible set is empty and `L_F^ad = ⊤`). -/
theorem corD_LFad_ge (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (ε : ℝ) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) -
        A36W.WACosts.cK (324 * Real.sqrt 2)) ≤
      LFad (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (A36W.weightedOracle n k (twoW A lam)) ε := by
  refine le_sInf ?_
  rintro e ⟨Seed, _, σ, hKL, rfl⟩
  exact corD_execMean_ge A hlam hk σ hKL

/-! ## §3 The mixture clause (uses the pending Mix module) -/

/-- **Corollary (d), mixture clause, one mixture** ("a predrawn mixture is such a policy with `τ = |U|`"): every
predrawn mixture `μ` of full labelled schedules with `KL(p_λ‖Q_μ) ≤ ε` has `C(μ) ≥ e^{-ε} L_V - c_TG`.
`Bridge.mixPolicy μ` is a `PolicyE` with `E τ = C(μ)` (`Mix.m3`) and `KL(p_λ‖Q_{mixPolicy μ}) = KL(p_λ‖Q_μ)`
(`Mix.m5`, exact oracle by `A36W.weighted_exact`).  No hypothesis on `ε` (`ε ≥ 0` is derived). -/
theorem corD_mix_ge (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (μ : SchedMix n) {ε : ℝ}
    (hμ : KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.exp (-ε) * Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) - A36W.WACosts.cK (324 * Real.sqrt 2) ≤
      mixCost μ := by
  have hex := A36W.weighted_exact n k (twoW A lam) (twoW_pos A hlam) hk
  have hm5 := A36RW.Mix.m5 _ _ hex μ _ (Bridge.length_le_mixMaxLen μ)
  have hKL : KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (outLim (A36W.weightedOracle n k (twoW A lam)) (Bridge.mixPolicy μ)) ≤ ((ε : ℝ) : WithTop ℝ) := by
    rw [hm5.2]
    exact hμ
  have hm3 : (Bridge.mixPolicy μ).execMean (A36W.weightedOracle n k (twoW A lam)) =
      ENNReal.ofReal (mixCost μ) := A36RW.Mix.m3 _ μ
  have h := corD_execMean_ge A hlam hk (Bridge.mixPolicy μ) hKL
  rw [hm3] at h
  exact (ENNReal.ofReal_le_ofReal_iff (Bridge.mixCost_nonneg μ)).1 h

/-- **Corollary (d), mixture clause** ("so the same bound holds for `L_F^λ(n, ε)`"), real form:
`L_F^λ(n, ε) ≥ e^{-ε} L_V - c_TG` for `ε ≥ 0` (the feasible set is nonempty: the all-singleton schedule is exact,
`LFgen_feasible_nonempty`; `ε ≥ 0` cannot be dropped, `corD_LFgen_eps_neg_fixture`). -/
theorem corD_LFgen_ge (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    Real.exp (-ε) * Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) - A36W.WACosts.cK (324 * Real.sqrt 2) ≤
      LFgen (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (A36W.weightedOracle n k (twoW A lam)) ε := by
  unfold LFgen
  refine le_csInf (LFgen_feasible_nonempty _ _
    (A36W.weighted_exact n k (twoW A lam) (twoW_pos A hlam) hk) hε) ?_
  rintro c ⟨μ, hμ, rfl⟩
  exact corD_mix_ge A hlam hk μ hμ

/-- The mixture clause in the requested `ℝ≥0∞` form: `ofReal(e^{-ε} L_V - c_TG) ≤ ofReal(L_F^λ(n, ε))`, `ε ≥ 0`. -/
theorem corD_LFgen_ge_ofReal (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {ε : ℝ}
    (hε : 0 ≤ ε) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) -
        A36W.WACosts.cK (324 * Real.sqrt 2)) ≤
      ENNReal.ofReal (LFgen (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) ε) :=
  ENNReal.ofReal_le_ofReal (corD_LFgen_ge A hlam hk hε)

/-- Cross-check by the second route: `ofReal(bound) ≤ L_F^ad ≤ ofReal(L_F)` (`Mix.m6''`, `ε ≥ 0`). -/
theorem corD_LFgen_ge_via_m6'' (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {ε : ℝ}
    (hε : 0 ≤ ε) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) -
        A36W.WACosts.cK (324 * Real.sqrt 2)) ≤
      ENNReal.ofReal (LFgen (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) ε) :=
  (corD_LFad_ge A hlam hk ε).trans
    (A36RW.Mix.m6'' _ _ (A36W.weighted_exact n k (twoW A lam) (twoW_pos A hlam) hk) ε hε)

/-! ### Boundary fixture: `corD_LFgen_ge` needs `ε ≥ 0` -/

/-- `V_root ≥ 5/2` at `(n_A, n_B, k) = (10, 10, 5)`, every `λ > 0` (Lemma TG3: every point of `{0, 10, 20}` is at
distance `≥ 5` from `5`). -/
theorem fx_V_ge {lam : ℝ} (hlam : 0 < lam) : 5 / 2 ≤ V lam 10 10 5 := by
  obtain ⟨d, hd, hle⟩ := W16.TG3 hlam (mA := 10) (mB := 10) (j := 5) (by norm_num)
  have h1 := le_abs_self (((5 : ℕ) : ℝ) - (d : ℝ))
  have h2 := neg_le_abs (((5 : ℕ) : ℝ) - (d : ℝ))
  simp only [Finset.mem_insert, Finset.mem_singleton] at hd
  rcases hd with rfl | rfl | rfl | rfl <;> push_cast at h1 h2 hle <;> linarith

/-- `ln 3.5 ≥ 1.2`: `e^{1.2} = e · e^{0.2} ≤ 2.7182818286 · 1.25 < 3.5` (`e^{-0.2} ≥ 0.8`). -/
theorem log_three_point_five_ge : (1.2 : ℝ) ≤ Real.log 3.5 := by
  rw [Real.le_log_iff_exp_le (by norm_num)]
  have h1 : Real.exp 1.2 = Real.exp 1 * Real.exp 0.2 := by rw [← Real.exp_add]; norm_num
  have h2 : Real.exp 0.2 ≤ 1.25 := by
    have h := Real.add_one_le_exp (-0.2 : ℝ)
    have hpos := Real.exp_pos (0.2 : ℝ)
    have hmul : Real.exp (-0.2) * Real.exp 0.2 = 1 := by rw [← Real.exp_add]; norm_num
    nlinarith
  have h3 := Real.exp_one_lt_d9
  have h4 := Real.exp_pos 1
  rw [h1]
  nlinarith

/-- `L_V ≥ 0.24` at the fixture root: `ln(V+1) ≥ ln 3.5 ≥ 1.2` and `log₂ 1.2 = ln 1.2 / ln 2 ≥ (1/6)/0.6931471808`. -/
theorem fx_LV_ge {lam : ℝ} (hlam : 0 < lam) : (0.24 : ℝ) ≤ Real.logb 2 (Real.log (V lam 10 10 5 + 1)) := by
  have hV := fx_V_ge hlam
  have hlog : (1.2 : ℝ) ≤ Real.log (V lam 10 10 5 + 1) :=
    log_three_point_five_ge.trans (Real.log_le_log (by norm_num) (by linarith))
  have hmono : Real.logb 2 1.2 ≤ Real.logb 2 (Real.log (V lam 10 10 5 + 1)) :=
    Real.logb_le_logb_of_le (by norm_num) (by norm_num) hlog
  have h12 : (1 : ℝ) - (1.2 : ℝ)⁻¹ ≤ Real.log 1.2 := Real.one_sub_inv_le_log_of_pos (by norm_num)
  have hl2 := Real.log_two_lt_d9
  have hl2pos : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have h024 : (0.24 : ℝ) ≤ Real.logb 2 1.2 := by
    rw [Real.logb, le_div_iff₀ hl2pos]
    have : (1 : ℝ) - (1.2 : ℝ)⁻¹ = 1 / 6 := by norm_num
    linarith
  linarith

/-- **Boundary fixture: the hypothesis `ε ≥ 0` of `corD_LFgen_ge` cannot be dropped.**  For every `A ⊆ Fin 20` with
`#A = 10` (so `n_A = n_B = 10`), `k = 5`, every `λ > 0` and `ε = -20`: no mixture has `KL ≤ ε < 0`, so Lean's
real `L_F^λ = sInf ∅ = 0` (`Mix.LFgen_eq_zero_of_neg`), while `e^{20} L_V - c_TG ≥ 21 · 0.24 - 3.154 > 0`.  (The
paper's `inf ∅ = +∞` makes the printed statement vacuous there; the `ℝ≥0∞` forms `corD_LFad_ge` hold at every `ε`.) -/
theorem corD_LFgen_eps_neg_fixture (A : Finset (Fin 20)) (hA : #A = 10) {lam : ℝ} (hlam : 0 < lam) :
    ¬ (Real.exp (-(-20 : ℝ)) * Real.logb 2 (Real.log (V lam #A #Aᶜ 5 + 1)) -
        A36W.WACosts.cK (324 * Real.sqrt 2) ≤
      LFgen (A36W.weightedTarget 20 5 (twoW A lam) (twoW_pos A hlam) (by norm_num))
        (A36W.weightedOracle 20 5 (twoW A lam)) (-20)) := by
  have hAc : #Aᶜ = 10 := by rw [Finset.card_compl, Fintype.card_fin, hA]
  rw [hA, hAc, A36RW.Mix.LFgen_eq_zero_of_neg (A36W.weighted_exact 20 5 _ (twoW_pos A hlam) (by norm_num))
    (by norm_num : (-20 : ℝ) < 0), neg_neg, not_le]
  have hL := fx_LV_ge hlam
  have he : (21 : ℝ) ≤ Real.exp 20 := by
    have := Real.add_one_le_exp (20 : ℝ)
    linarith
  have hprod : (21 : ℝ) * 0.24 ≤ Real.exp 20 * Real.logb 2 (Real.log (V lam 10 10 5 + 1)) :=
    mul_le_mul he hL (by norm_num) (Real.exp_pos _).le
  have hc := cTG_lt
  linarith

/-- The fixture is non-vacuous: such an `A` exists. -/
theorem fx_exists_A : ∃ A : Finset (Fin 20), #A = 10 :=
  ⟨(univ : Finset (Fin 20)).filter (fun i => i.val < 10), by decide⟩

/-! ## §4 Infimum forms -/

/-- **Corollary (a), `F*_r` form**: `F*_r = inf_{π ∈ RAND_r} KL(p_λ‖Q_π) ≥ 2^{-r} ln(V_root+1) - ½ ln 2 - (r-1) ln 18`
(`r ≥ 1`), in `WithTop ℝ` (`sInf ∅ = ⊤`). -/
theorem corA_Fstar_ge (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ} (hr : 1 ≤ r) :
    (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) - 1 / 2 * Real.log 2 -
        ((r : ℝ) - 1) * Real.log 18 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) := by
  rcases (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r).eq_empty_or_nonempty with h | h
  · rw [h, WithTop.sInf_empty]
    exact le_top
  · exact le_csInf h (corA_capKLSetAS_full A hlam hk hr)

/-- **Corollary (d), `F*_r` form**: `F*_r ≥ 2^{-r} ln(V_root+1) - ln C_r`, `C_r = √2·18^{2-2^{2-r}}` (`r ≥ 1`). -/
theorem corD_Fstar_ge (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ} (hr : 1 ≤ r) :
    (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) -
          Real.log (Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ)))) : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) := by
  rcases (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r).eq_empty_or_nonempty with h | h
  · rw [h, WithTop.sInf_empty]
    exact le_top
  · exact le_csInf h (corD_capKLSetAS_full A hlam hk hr)

/-- `F*_0 = +∞` for `n ≥ 1` (`RAND_0 = ∅`). -/
theorem Fstar_zero (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n) :
    sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) 0) = ⊤ := by
  rw [capKLSetAS_zero hn, WithTop.sInf_empty]

/-- `F*_n = 0` (attained by the one-coordinate-per-round policy; every member is `≥ 0`). -/
theorem Fstar_n (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) :
    sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) n) = ((0 : ℝ) : WithTop ℝ) :=
  IsLeast.csInf_eq ⟨(Fstar_n_eq_zero A hlam hk).1, (Fstar_n_eq_zero A hlam hk).2⟩

/-- **Boundary: the hypothesis `r ≥ 1` of `corA_Fstar_ge` cannot be dropped** (it fails at `n = 0`, `r = 0`).  At
`n = 0` the root is `(0, 0, 0)` and `F*_0 = F*_n = 0` (`Fstar_n`), while the `r = 0` instance of the bound is
`ln 18 - ½ ln 2 > 0`.  (For `n ≥ 1`, `F*_0 = ⊤` (`Fstar_zero`) and every bound holds at `r = 0`.) -/
theorem corA_Fstar_r0_fixture (A : Finset (Fin 0)) {lam : ℝ} (hlam : 0 < lam) :
    ¬ ((((2 : ℝ) ^ (-((0 : ℕ) : ℝ)) * Real.log (V lam #A #Aᶜ 0 + 1) - 1 / 2 * Real.log 2 -
        (((0 : ℕ) : ℝ) - 1) * Real.log 18 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 0 0 (twoW A lam) (twoW_pos A hlam) le_rfl)
        (A36W.weightedOracle 0 0 (twoW A lam)) 0)) := by
  rw [Fstar_n A hlam le_rfl]
  have hM : #A + #Aᶜ = 0 := by rw [Finset.card_add_card_compl, Fintype.card_fin]
  rw [V_of_M_zero lam 0 hM, zero_add, Real.log_one, mul_zero, zero_sub, WithTop.coe_le_coe, not_le]
  have h18 : Real.log 2 < Real.log 18 := Real.log_lt_log (by norm_num) (by norm_num)
  have h2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have e : (((0 : ℕ) : ℝ) - 1) * Real.log 18 = -Real.log 18 := by push_cast; ring
  rw [e]
  linarith

/-! ## §5 `RAND_mono` for the two-weight oracle -/

/-- **`RAND_r ⊆ RAND_{r+1}`** for the two-weight oracle (`MargUnit` discharged; `λ ≥ 0` suffices here). -/
theorem RAND_mono_twoW (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 ≤ lam) (k : ℕ) {Seed : Type}
    [MeasurableSpace Seed] (σ : PolicyE n Seed) {r : ℕ}
    (h : σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r) :
    σ.CapAS (A36W.weightedOracle n k (twoW A lam)) (r + 1) :=
  RAND_mono _ (A36W.margUnit_weightedOracle (fun i => twoW_nonneg A hlam i)) σ h

/-- **`capKLSetAS p_λ o r ⊆ capKLSetAS p_λ o (r+1)`** (the frame's `capKLSetAS_mono` with `MargUnit` discharged). -/
theorem capKLSetAS_mono_twoW (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ) :
    capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (A36W.weightedOracle n k (twoW A lam)) r ⊆
      capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) (r + 1) :=
  capKLSetAS_mono _ _ (A36W.margUnit_weightedOracle (fun i => (twoW_pos A hlam i).le)) r

/-- The same for every `r ≤ r'`. -/
theorem capKLSetAS_mono_le_twoW (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {r r' : ℕ} (h : r ≤ r') :
    capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (A36W.weightedOracle n k (twoW A lam)) r ⊆
      capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r' := by
  induction h with
  | refl => exact Set.Subset.refl _
  | step _ ih => exact ih.trans (capKLSetAS_mono_twoW A hlam hk _)

/-! ## §4 (continued) `F*_r` is nonincreasing; rounds forms under `F*_r ≤ ε`; `R^λ_F(ε)` -/

/-- `F*_{r+1} ≤ F*_r` (from `RAND_r ⊆ RAND_{r+1}`; every member is `≥ 0`). -/
theorem Fstar_succ_le (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ) :
    sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) (r + 1)) ≤
      sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) := by
  rcases (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r).eq_empty_or_nonempty with h | h
  · rw [h, WithTop.sInf_empty]
    exact le_top
  · exact csInf_le_csInf ⟨((0 : ℝ) : WithTop ℝ), capKLSetAS_nonneg (twoW_pos A hlam) hk (r + 1)⟩ h
      (capKLSetAS_mono_twoW A hlam hk r)

/-- **`F*_r` is nonincreasing in `r`.** -/
theorem Fstar_antitone (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) :
    Antitone fun r => sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r) :=
  antitone_nat_of_succ_le (Fstar_succ_le A hlam hk)

/-- `F*_r ≤ ε` forces `ε ≥ 0` (every member of the hard-cap KL set is `≥ 0`; `sInf ∅ = ⊤`). -/
theorem eps_nonneg_of_Fstar_le (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {ε : ℝ}
    {r : ℕ} (hF : sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r) ≤ ((ε : ℝ) : WithTop ℝ)) : 0 ≤ ε := by
  rcases (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r).eq_empty_or_nonempty with h | h
  · rw [h, WithTop.sInf_empty] at hF
    exact absurd hF (not_le.2 (WithTop.coe_lt_top ε))
  · have h0 : ((0 : ℝ) : WithTop ℝ) ≤ sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) := le_csInf h (capKLSetAS_nonneg (twoW_pos A hlam) hk r)
    exact_mod_cast h0.trans hF

/-- The arithmetic of Corollary (d)'s rounds form: `2^{-r} Λ - ln C_r ≤ ε` (`Λ ≥ 0`, `ε ≥ 0`) gives
`r > log₂ Λ - log₂(ε + ln(324√2))` (at `Λ = 0`, Lean's `log₂ 0 = 0`). -/
theorem rounds_d_arith {Λ ε : ℝ} (hΛ0 : 0 ≤ Λ) (hε : 0 ≤ ε) {r : ℕ}
    (hle : (2 : ℝ) ^ (-(r : ℝ)) * Λ - Real.log (Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ)))) ≤ ε) :
    Real.logb 2 Λ - Real.logb 2 (ε + Real.log (324 * Real.sqrt 2)) < r := by
  have hC := Real.log_lt_log (Csharp_pos r) (Csharp_lt r)
  have hK1 : 1 < ε + Real.log (324 * Real.sqrt 2) := by linarith [one_lt_log_324sqrt2]
  have hr0 : (0 : ℝ) ≤ r := Nat.cast_nonneg r
  rcases hΛ0.eq_or_lt with hΛ | hΛ
  · rw [← hΛ, Real.logb_zero, zero_sub]
    have hpos : 0 < Real.logb 2 (ε + Real.log (324 * Real.sqrt 2)) := Real.logb_pos (by norm_num) hK1
    linarith
  · have h2r : 0 < (2 : ℝ) ^ (-(r : ℝ)) := Real.rpow_pos_of_pos (by norm_num) _
    have hlt : (2 : ℝ) ^ (-(r : ℝ)) * Λ < ε + Real.log (324 * Real.sqrt 2) := by linarith
    have hpos : 0 < (2 : ℝ) ^ (-(r : ℝ)) * Λ := mul_pos h2r hΛ
    have hlog := Real.logb_lt_logb (by norm_num : (1 : ℝ) < 2) hpos hlt
    rw [Real.logb_mul h2r.ne' hΛ.ne', Real.logb_rpow (by norm_num) (by norm_num)] at hlog
    linarith

/-- **Corollary (d), rounds, under the printed hypothesis `F*_r ≤ ε`** (`r ≥ 1`, `ε ≥ 0`, no `V_root ≥ 2`):
`r > L_V - log₂(ε + ln(324√2))`.  (The frame's `corD_rounds_full` assumes an attaining `D ≤ ε` instead.) -/
theorem corD_rounds_Fstar (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {ε : ℝ}
    (hε : 0 ≤ ε) {r : ℕ} (hr : 1 ≤ r)
    (hF : sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r) ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) - Real.logb 2 (ε + Real.log (324 * Real.sqrt 2)) < r := by
  have hle : (2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) -
      Real.log (Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ)))) ≤ ε := by
    exact_mod_cast (corD_Fstar_ge A hlam hk hr).trans hF
  exact rounds_d_arith (Real.log_nonneg (by linarith [V_nonneg hlam.le #A #Aᶜ k])) hε hle

/-- The arithmetic of Corollary (a)'s rounds form (the proof of the frame's `corA_rounds`, from its `hle`). -/
theorem rounds_a_arith {Vv ε : ℝ} (hV2 : 2 ≤ Vv) {r : ℕ}
    (hle : (2 : ℝ) ^ (-(r : ℝ)) * Real.log (Vv + 1) - 1 / 2 * Real.log 2 - ((r : ℝ) - 1) * Real.log 18 ≤ ε) :
    Real.logb 2 (Real.log (Vv + 1)) < r ∨
      Real.logb 2 (Real.log (Vv + 1)) -
        Real.logb 2 (ε + 1 / 2 * Real.log 2 + Real.logb 2 (Real.log (Vv + 1)) * Real.log 18) ≤ r := by
  have hΛ : 1 < Real.log (Vv + 1) := one_lt_log_of_two_le hV2
  by_cases hrL : Real.logb 2 (Real.log (Vv + 1)) < r
  · exact Or.inl hrL
  · right
    push Not at hrL
    have h18 : 0 < Real.log 18 := Real.log_pos (by norm_num)
    have hK : (2 : ℝ) ^ (-(r : ℝ)) * Real.log (Vv + 1) ≤
        ε + 1 / 2 * Real.log 2 + Real.logb 2 (Real.log (Vv + 1)) * Real.log 18 := by
      have : ((r : ℝ) - 1) * Real.log 18 ≤ Real.logb 2 (Real.log (Vv + 1)) * Real.log 18 :=
        mul_le_mul_of_nonneg_right (by linarith) h18.le
      linarith
    have h2r : 0 < (2 : ℝ) ^ (-(r : ℝ)) := Real.rpow_pos_of_pos (by norm_num) _
    have hpos : 0 < (2 : ℝ) ^ (-(r : ℝ)) * Real.log (Vv + 1) := mul_pos h2r (by linarith)
    have hlog := Real.logb_le_logb_of_le (by norm_num : (1 : ℝ) < 2) hpos hK
    rw [Real.logb_mul h2r.ne' (by linarith), Real.logb_rpow (by norm_num) (by norm_num)] at hlog
    linarith

/-- The arithmetic of Corollary (a)'s explicit rounds form (the proof of the frame's `corA_rounds_explicit`). -/
theorem rounds_a_explicit_arith {Vv ε : ℝ} (hV2 : 2 ≤ Vv) (hε : 0 ≤ ε) {r : ℕ}
    (hround : Real.logb 2 (Real.log (Vv + 1)) < r ∨
      Real.logb 2 (Real.log (Vv + 1)) -
        Real.logb 2 (ε + 1 / 2 * Real.log 2 + Real.logb 2 (Real.log (Vv + 1)) * Real.log 18) ≤ r) :
    Real.logb 2 (Real.log (Vv + 1)) - Real.logb 2 (Real.logb 2 (Real.log (Vv + 1))) -
        max (Real.logb 2 (Real.log 18 + (ε + 1 / 2 * Real.log 2) / Real.logb 2 (Real.log 3)))
          (-Real.logb 2 (Real.logb 2 (Real.log 3))) ≤ r := by
  set Λ := Real.log (Vv + 1)
  set L := Real.logb 2 Λ
  set L0 := Real.logb 2 (Real.log 3)
  have hΛ : 1 < Λ := one_lt_log_of_two_le hV2
  have hL0 : 0 < L0 := Real.logb_pos (by norm_num) log_three_gt_one
  have hΛ3 : Real.log 3 ≤ Λ := Real.log_le_log (by norm_num) (by linarith)
  have hLL0 : L0 ≤ L := Real.logb_le_logb_of_le (by norm_num) (by linarith [log_three_gt_one]) hΛ3
  have hL : 0 < L := lt_of_lt_of_le hL0 hLL0
  have hlogL : Real.logb 2 L0 ≤ Real.logb 2 L := Real.logb_le_logb_of_le (by norm_num) hL0 hLL0
  have h18 : 0 < Real.log 18 := Real.log_pos (by norm_num)
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hc0 : 0 ≤ ε + 1 / 2 * Real.log 2 := by linarith
  rcases hround with h1 | h2
  · have : L - Real.logb 2 L - (-Real.logb 2 L0) ≤ L := by linarith
    have hm := le_max_right (Real.logb 2 (Real.log 18 + (ε + 1 / 2 * Real.log 2) / L0)) (-Real.logb 2 L0)
    linarith
  · have hK : ε + 1 / 2 * Real.log 2 + L * Real.log 18 = L * (Real.log 18 + (ε + 1 / 2 * Real.log 2) / L) := by
      field_simp
      ring
    have hq : 0 < Real.log 18 + (ε + 1 / 2 * Real.log 2) / L := by positivity
    have hdiv : (ε + 1 / 2 * Real.log 2) / L ≤ (ε + 1 / 2 * Real.log 2) / L0 :=
      div_le_div_of_nonneg_left hc0 hL0 hLL0
    have hlog1 : Real.logb 2 (Real.log 18 + (ε + 1 / 2 * Real.log 2) / L) ≤
        Real.logb 2 (Real.log 18 + (ε + 1 / 2 * Real.log 2) / L0) :=
      Real.logb_le_logb_of_le (by norm_num) hq (by linarith)
    rw [hK, Real.logb_mul hL.ne' hq.ne'] at h2
    have hm := le_max_left (Real.logb 2 (Real.log 18 + (ε + 1 / 2 * Real.log 2) / L0)) (-Real.logb 2 L0)
    linarith

/-- **Corollary (a), rounds, under the printed hypothesis `F*_r ≤ ε`** (`V_root ≥ 2`, `r ≥ 1`): `r > L_V` or
`r ≥ L_V - log₂(ε + ½ ln 2 + L_V ln 18)`. -/
theorem corA_rounds_Fstar (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (hV2 : 2 ≤ V lam #A #Aᶜ k) {ε : ℝ} {r : ℕ} (hr : 1 ≤ r)
    (hF : sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r) ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) < r ∨
      Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) -
        Real.logb 2 (ε + 1 / 2 * Real.log 2 + Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) * Real.log 18) ≤ r := by
  have hle : (2 : ℝ) ^ (-(r : ℝ)) * Real.log (V lam #A #Aᶜ k + 1) - 1 / 2 * Real.log 2 -
      ((r : ℝ) - 1) * Real.log 18 ≤ ε := by
    exact_mod_cast (corA_Fstar_ge A hlam hk hr).trans hF
  exact rounds_a_arith hV2 hle

/-- **Corollary (a), `r ≥ L_V - log₂ L_V - O_ε(1)` under `F*_r ≤ ε`**, with the frame's explicit constant
`c(ε) = max(log₂(ln 18 + (ε + ½ ln 2)/log₂ ln 3), -log₂ log₂ ln 3)` (`V_root ≥ 2`, `r ≥ 1`). -/
theorem corA_rounds_explicit_Fstar (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (hV2 : 2 ≤ V lam #A #Aᶜ k) {ε : ℝ} {r : ℕ} (hr : 1 ≤ r)
    (hF : sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r) ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) - Real.logb 2 (Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1))) -
        max (Real.logb 2 (Real.log 18 + (ε + 1 / 2 * Real.log 2) / Real.logb 2 (Real.log 3)))
          (-Real.logb 2 (Real.logb 2 (Real.log 3))) ≤ r :=
  rounds_a_explicit_arith hV2 (eps_nonneg_of_Fstar_le A hlam hk hF) (corA_rounds_Fstar A hlam hk hV2 hr hF)

/-- `n ∈ {r : F*_r ≤ ε}` for `ε ≥ 0` (`F*_n = 0`), so `R^λ_F(ε) = Nat.sInf {r : F*_r ≤ ε}` is a genuine minimum. -/
theorem RF_set_mem_n (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    n ∈ {r : ℕ | sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r) ≤ ((ε : ℝ) : WithTop ℝ)} := by
  show sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
    (A36W.weightedOracle n k (twoW A lam)) n) ≤ ((ε : ℝ) : WithTop ℝ)
  rw [Fstar_n A hlam hk]
  exact_mod_cast hε

/-- **`R^λ_F(ε) = min{r : F*_r ≤ ε}` is a well-defined integer in `[1, n]`** (`n ≥ 1`, `ε ≥ 0`), and
`F*_{R} ≤ ε` (the minimum is attained). -/
theorem RF_bounds (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n) {ε : ℝ}
    (hε : 0 ≤ ε) :
    1 ≤ sInf {r : ℕ | sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) ≤ ((ε : ℝ) : WithTop ℝ)} ∧
      sInf {r : ℕ | sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) ≤ ((ε : ℝ) : WithTop ℝ)} ≤ n ∧
      sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam))
          (sInf {r : ℕ | sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
            (A36W.weightedOracle n k (twoW A lam)) r) ≤ ((ε : ℝ) : WithTop ℝ)})) ≤ ((ε : ℝ) : WithTop ℝ) := by
  have hmem := RF_set_mem_n A hlam hk hε
  have hR := Nat.sInf_mem ⟨n, hmem⟩
  refine ⟨?_, Nat.sInf_le hmem, hR⟩
  rw [Nat.one_le_iff_ne_zero]
  intro h0
  rw [h0] at hR
  have h' : sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) 0) ≤ ((ε : ℝ) : WithTop ℝ) := hR
  rw [Fstar_zero A hlam hk hn] at h'
  exact absurd h' (not_le.2 (WithTop.coe_lt_top ε))

/-- **Corollary (d), `R^λ_F(ε) > L_V - log₂(ε + ln(324√2))`** for `R^λ_F(ε) = min{r : F*_r ≤ ε}` (`ε ≥ 0`; no
`V_root ≥ 2`; every `n`, at `n = 0` with Lean's `L_V = 0`). -/
theorem corD_RF_gt (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) - Real.logb 2 (ε + Real.log (324 * Real.sqrt 2)) <
      (sInf {r : ℕ | sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) ≤ ((ε : ℝ) : WithTop ℝ)} : ℕ) := by
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · rw [LV_of_n_zero A lam k, zero_sub]
    have hK1 : 1 < ε + Real.log (324 * Real.sqrt 2) := by linarith [one_lt_log_324sqrt2]
    have hpos : 0 < Real.logb 2 (ε + Real.log (324 * Real.sqrt 2)) := Real.logb_pos (by norm_num) hK1
    have h0 := Nat.cast_nonneg (α := ℝ) (sInf {r : ℕ | sInf (capKLSetAS
      (A36W.weightedTarget 0 k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle 0 k (twoW A lam)) r) ≤ ((ε : ℝ) : WithTop ℝ)})
    linarith
  · obtain ⟨h1, -, hR⟩ := RF_bounds A hlam hk hn hε
    exact corD_rounds_Fstar A hlam hk hε h1 hR

/-- **Corollary (a), `R^λ_F(ε) ≥ L_V - log₂ L_V - O_ε(1)`** for `R^λ_F(ε) = min{r : F*_r ≤ ε}` (`V_root ≥ 2`,
`ε ≥ 0`), with the frame's explicit `O_ε(1)`. -/
theorem corA_RF_ge (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (hV2 : 2 ≤ V lam #A #Aᶜ k) {ε : ℝ} (hε : 0 ≤ ε) :
    Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1)) - Real.logb 2 (Real.logb 2 (Real.log (V lam #A #Aᶜ k + 1))) -
        max (Real.logb 2 (Real.log 18 + (ε + 1 / 2 * Real.log 2) / Real.logb 2 (Real.log 3)))
          (-Real.logb 2 (Real.logb 2 (Real.log 3))) ≤
      (sInf {r : ℕ | sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) ≤ ((ε : ℝ) : WithTop ℝ)} : ℕ) := by
  rcases Nat.eq_zero_or_pos n with rfl | hn
  · exfalso
    have hM : #A + #Aᶜ = 0 := by rw [Finset.card_add_card_compl, Fintype.card_fin]
    rw [V_of_M_zero lam k hM] at hV2
    norm_num at hV2
  · obtain ⟨h1, -, hR⟩ := RF_bounds A hlam hk hn hε
    exact corA_rounds_explicit_Fstar A hlam hk hV2 h1 hR

end A36RW.AppJ.W20


==> anc/formal_companion/lean/src/A36RW/AppJ/W20/Numeric.lean <==
/-
A36RW.AppJ.W20.Numeric: the pure arithmetic of App J Corollary (d).

Paper: `appendix_tgenv.tex`, Corollary (d) ("Bounded prefactor: hard cap and operational mean"), the display
  `E τ ≥ 1 + Σ_{t≥1} (e^{-ε} - G^λ_t(root))_+ ≥ e^{-ε} L_V - c_TG`,  `c_TG = Σ_{i≥0} min{1, 324√2 e^{-2^i}} < 3.154`,
  "for `L_V < 1`, including `L_V < 0`, the second inequality follows from `τ ≥ 1`".

* §1 the constant.  `A36W.WACosts.cK K = Σ' i, min 1 (K e^{-2^i})` (`cK_eq`) is exactly the printed `c_TG` at
  `K = 324√2`; it is a genuine convergent sum (`cTG_hasSum`).  `cTG_lt`: **`cK (324√2) < 3.154`**, and the sanity
  bracket `cTG_bracket`: `3.1537 < cK (324√2) < 3.1538` (true value 3.15376228…).  Three terms equal `1`
  (`cTerm_cTG_eq_one`), the fourth is `324√2 e^{-8} ≈ 0.1537107`, the tail is `≤ 324√2 e^{-16}/(1-e^{-1})`; numeric
  inputs `1.4142135 < √2 < 1.4142136` and `0.3678794 < e^{-1} < 0.3678795` (from Mathlib's
  `2.7182818283 < e < 2.7182818286`).  `norm_num` on rationals only.
* §2 the tail sum for a REAL potential `V ≥ 0`.  A36W.WACosts' `env_le_cTerm` / `sum_env_le_cK` / `tail_sum_finite` /
  `tail_sum_ennreal` are stated for a natural `d₀` (`(d₀ : ℝ) + 1`); App J's `V_root` is real.  The proofs below are
  those of A36W.WACosts with `(d₀ : ℝ)` replaced by `V` (they used only `0 ≤ d₀`).  `small_L_le_one`: the printed
  small-`L_V` case.
This file imports only `A36W.WACosts` (which imports only Mathlib).  No new definitions.
-/
import A36W.WACosts

set_option autoImplicit false

noncomputable section

open Finset A36W.WACosts

namespace A36RW.AppJ.W20

/-! ## §1 The constant `c_TG = c(324√2)` -/

theorem sqrt_two_lt_d7 : Real.sqrt 2 < 1.4142136 := by
  rw [Real.sqrt_lt' (by norm_num)]
  norm_num

theorem sqrt_two_gt_d7 : 1.4142135 < Real.sqrt 2 := by
  rw [Real.lt_sqrt (by norm_num)]
  norm_num

/-- `e^{-1} < 0.3678795` (from Mathlib's `2.7182818283 < e`). -/
theorem exp_neg_one_lt_d7 : Real.exp (-1) < 0.3678795 := by
  rw [Real.exp_neg, inv_lt_comm₀ (Real.exp_pos 1) (by norm_num)]
  exact lt_trans (by norm_num) Real.exp_one_gt_d9

/-- `0.3678794 < e^{-1}` (from Mathlib's `e < 2.7182818286`). -/
theorem exp_neg_one_gt_d7 : 0.3678794 < Real.exp (-1) := by
  rw [Real.exp_neg, lt_inv_comm₀ (by norm_num) (Real.exp_pos 1)]
  exact lt_trans Real.exp_one_lt_d9 (by norm_num)

theorem cTG_arg_nonneg : (0 : ℝ) ≤ 324 * Real.sqrt 2 := by positivity

/-- `c_TG` as printed: `cK (324√2) = Σ_{i≥0} min{1, 324√2 e^{-2^i}}`. -/
theorem cTG_eq : cK (324 * Real.sqrt 2) = ∑' i : ℕ, min 1 (324 * Real.sqrt 2 * Real.exp (-((2 : ℝ) ^ i))) :=
  cK_eq _

/-- The series converges, so `cK (324√2)` is its genuine sum (not a junk `tsum` value). -/
theorem cTG_hasSum : HasSum (cTerm (324 * Real.sqrt 2)) (cK (324 * Real.sqrt 2)) :=
  (summable_cTerm cTG_arg_nonneg).hasSum

/-- `min{1, 324√2 e^{-2^i}} = 1` for `i ≤ 2` (`324√2 e^{-4} > 8.39`). -/
theorem cTerm_cTG_eq_one {i : ℕ} (hi : i ≤ 2) : cTerm (324 * Real.sqrt 2) i = 1 := by
  unfold cTerm
  apply min_eq_left
  have h4 : (2 : ℝ) ^ i ≤ 4 := by
    calc (2 : ℝ) ^ i ≤ 2 ^ 2 := pow_le_pow_right₀ (by norm_num) hi
      _ = 4 := by norm_num
  have e1 : Real.exp (-4) ≤ Real.exp (-((2 : ℝ) ^ i)) := Real.exp_le_exp.2 (by linarith)
  have e4 : Real.exp (-4) = Real.exp (-1) ^ 4 := by rw [← exp_neg_natCast]; norm_num
  have e2 : (0.3678794 : ℝ) ^ 4 ≤ Real.exp (-1) ^ 4 :=
    pow_le_pow_left₀ (by norm_num) exp_neg_one_gt_d7.le 4
  have hK : (324 * 1.4142135 : ℝ) ≤ 324 * Real.sqrt 2 := by linarith [sqrt_two_gt_d7]
  have n1 : (1 : ℝ) ≤ 324 * 1.4142135 * 0.3678794 ^ 4 := by norm_num
  rw [e4] at e1
  have h := mul_le_mul hK (e2.trans e1) (by positivity) cTG_arg_nonneg
  linarith

/-- The split `c_TG = 3 + min{1, 324√2 e^{-8}} + Σ_{m≥0} min{1, 324√2 e^{-2^{m+4}}}`. -/
theorem cTG_split :
    cK (324 * Real.sqrt 2) = 3 + cTerm (324 * Real.sqrt 2) 3 + ∑' m, cTerm (324 * Real.sqrt 2) (m + 4) := by
  have hsplit := (summable_cTerm cTG_arg_nonneg).sum_add_tsum_nat_add 4
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, zero_add,
    cTerm_cTG_eq_one (i := 0) (by norm_num), cTerm_cTG_eq_one (i := 1) (by norm_num),
    cTerm_cTG_eq_one (i := 2) (by norm_num)] at hsplit
  unfold cK
  rw [← hsplit]
  ring

/-- The fourth term: `min{1, 324√2 e^{-8}} ≤ 324√2 (e^{-1})^8`. -/
theorem cTerm_cTG_three_le : cTerm (324 * Real.sqrt 2) 3 ≤ 324 * Real.sqrt 2 * Real.exp (-1) ^ 8 := by
  refine (cTerm_le_mul _ 3).trans (le_of_eq ?_)
  have e8 : Real.exp (-((2 : ℝ) ^ 3)) = Real.exp (-1) ^ 8 := by rw [← exp_neg_natCast]; norm_num
  rw [e8]

/-- The tail: `Σ_{m≥0} min{1, 324√2 e^{-2^{m+4}}} ≤ 324√2 (e^{-1})^{16} / (1 - e^{-1})`. -/
theorem cTG_tail_le : ∑' m, cTerm (324 * Real.sqrt 2) (m + 4) ≤
    324 * Real.sqrt 2 * Real.exp (-1) ^ 16 * (1 - Real.exp (-1))⁻¹ := by
  have hs := summable_cTerm cTG_arg_nonneg
  have hq0 : 0 < Real.exp (-1) := exp_neg_one_pos
  have hq1 := exp_neg_one_lt_one
  calc ∑' m, cTerm (324 * Real.sqrt 2) (m + 4)
      ≤ ∑' m, 324 * Real.sqrt 2 * Real.exp (-1) ^ 16 * Real.exp (-1) ^ m :=
        ((summable_nat_add_iff 4).2 hs).tsum_le_tsum (cTerm_shift_le cTG_arg_nonneg)
          ((summable_geometric_of_lt_one hq0.le hq1).mul_left _)
    _ = 324 * Real.sqrt 2 * Real.exp (-1) ^ 16 * (1 - Real.exp (-1))⁻¹ := by
        rw [tsum_mul_left, tsum_geometric_of_lt_one hq0.le hq1]

theorem cTG_tail_nonneg : 0 ≤ ∑' m, cTerm (324 * Real.sqrt 2) (m + 4) :=
  tsum_nonneg fun m => cTerm_nonneg cTG_arg_nonneg (m + 4)

/-- **Corollary (d): `c_TG = Σ_{i≥0} min{1, 324√2 e^{-2^i}} < 3.154`.** -/
theorem cTG_lt : cK (324 * Real.sqrt 2) < 3.154 := by
  have hq0 : 0 < Real.exp (-1) := exp_neg_one_pos
  have hq := exp_neg_one_lt_d7
  have hK : 324 * Real.sqrt 2 ≤ 324 * 1.4142136 := by linarith [sqrt_two_lt_d7]
  have e8 : Real.exp (-1) ^ 8 ≤ 0.3678795 ^ 8 := pow_le_pow_left₀ hq0.le hq.le 8
  have e16 : Real.exp (-1) ^ 16 ≤ 0.3678795 ^ 16 := pow_le_pow_left₀ hq0.le hq.le 16
  have einv : (1 - Real.exp (-1))⁻¹ ≤ 2 := by
    rw [inv_le_comm₀ (by linarith) (by norm_num)]
    linarith
  have t3 : 324 * Real.sqrt 2 * Real.exp (-1) ^ 8 ≤ 324 * 1.4142136 * 0.3678795 ^ 8 :=
    mul_le_mul hK e8 (by positivity) (by norm_num)
  have t4 : 324 * Real.sqrt 2 * Real.exp (-1) ^ 16 * (1 - Real.exp (-1))⁻¹ ≤
      324 * 1.4142136 * 0.3678795 ^ 16 * 2 :=
    mul_le_mul (mul_le_mul hK e16 (by positivity) (by norm_num)) einv (inv_nonneg.2 (by linarith))
      (by norm_num)
  have n1 : (324 * 1.4142136 : ℝ) * 0.3678795 ^ 8 + 324 * 1.4142136 * 0.3678795 ^ 16 * 2 < 0.154 := by
    norm_num
  rw [cTG_split]
  linarith [cTerm_cTG_three_le, cTG_tail_le]

/-- Sanity: the printed `3.154` is a correct upper rounding, `3.1537 < c_TG < 3.1538` (true value 3.15376228…). -/
theorem cTG_bracket : 3.1537 < cK (324 * Real.sqrt 2) ∧ cK (324 * Real.sqrt 2) < 3.1538 := by
  have hq0 : 0 < Real.exp (-1) := exp_neg_one_pos
  have hq := exp_neg_one_lt_d7
  have hqlo := exp_neg_one_gt_d7
  constructor
  · have hK : (324 * 1.4142135 : ℝ) ≤ 324 * Real.sqrt 2 := by linarith [sqrt_two_gt_d7]
    have h3lo : 324 * 1.4142135 * 0.3678794 ^ 8 ≤ cTerm (324 * Real.sqrt 2) 3 := by
      unfold cTerm
      have e8 : Real.exp (-((2 : ℝ) ^ 3)) = Real.exp (-1) ^ 8 := by rw [← exp_neg_natCast]; norm_num
      rw [e8]
      have h8 : (0.3678794 : ℝ) ^ 8 ≤ Real.exp (-1) ^ 8 := pow_le_pow_left₀ (by norm_num) hqlo.le 8
      exact le_min (by norm_num) (mul_le_mul hK h8 (by positivity) cTG_arg_nonneg)
    have n2 : (0.1537 : ℝ) < 324 * 1.4142135 * 0.3678794 ^ 8 := by norm_num
    rw [cTG_split]
    linarith [cTG_tail_nonneg]
  · have hK : 324 * Real.sqrt 2 ≤ 324 * 1.4142136 := by linarith [sqrt_two_lt_d7]
    have e8 : Real.exp (-1) ^ 8 ≤ 0.3678795 ^ 8 := pow_le_pow_left₀ hq0.le hq.le 8
    have e16 : Real.exp (-1) ^ 16 ≤ 0.3678795 ^ 16 := pow_le_pow_left₀ hq0.le hq.le 16
    have einv : (1 - Real.exp (-1))⁻¹ ≤ 1.582 := by
      rw [inv_le_comm₀ (by linarith) (by norm_num)]
      have : (1.582 : ℝ)⁻¹ ≤ 1 - 0.3678795 := by norm_num
      linarith
    have t3 : 324 * Real.sqrt 2 * Real.exp (-1) ^ 8 ≤ 324 * 1.4142136 * 0.3678795 ^ 8 :=
      mul_le_mul hK e8 (by positivity) (by norm_num)
    have t4 : 324 * Real.sqrt 2 * Real.exp (-1) ^ 16 * (1 - Real.exp (-1))⁻¹ ≤
        324 * 1.4142136 * 0.3678795 ^ 16 * 1.582 :=
      mul_le_mul (mul_le_mul hK e16 (by positivity) (by norm_num)) einv (inv_nonneg.2 (by linarith))
        (by norm_num)
    have n1 : (324 * 1.4142136 : ℝ) * 0.3678795 ^ 8 + 324 * 1.4142136 * 0.3678795 ^ 16 * 1.582 < 0.1538 := by
      norm_num
    rw [cTG_split]
    linarith [cTerm_cTG_three_le, cTG_tail_le]

/-! ## §2 The tail sum for a real potential `V ≥ 0` -/

/-- `(V+1)^{-2^{-t}} = exp(-log(V+1)/2^t)` (`V ≥ 0`; A36W.WACosts' `env_rpow_eq_exp` for real `V`). -/
theorem env_rpow_eq_exp_real {V : ℝ} (hV : 0 ≤ V) (t : ℕ) :
    (V + 1) ^ (-((2 : ℝ) ^ (-(t : ℝ)))) = Real.exp (-(Real.log (V + 1) / (2 : ℝ) ^ t)) := by
  have hd : (0 : ℝ) < V + 1 := by linarith
  rw [two_rpow_neg_natCast, Real.rpow_def_of_pos hd]
  congr 1
  ring

/-- For `t = s + 1 ≤ N = ⌊L⌋₊` (`L = log₂ log(V+1)`): `min{1, K(V+1)^{-2^{-t}}} ≤ min{1, K e^{-2^{N-1-s}}}`. -/
theorem env_le_cTerm_real {K V : ℝ} {s : ℕ} (hK : 0 ≤ K) (hV : 0 ≤ V)
    (hs : s < ⌊Real.logb 2 (Real.log (V + 1))⌋₊) :
    min 1 (K * (V + 1) ^ (-((2 : ℝ) ^ (-((s + 1 : ℕ) : ℝ)))))
      ≤ cTerm K (⌊Real.logb 2 (Real.log (V + 1))⌋₊ - 1 - s) := by
  have hL1 : 1 ≤ Real.logb 2 (Real.log (V + 1)) :=
    Nat.floor_pos.1 (lt_of_le_of_lt (Nat.zero_le s) hs)
  have hℓ0 : 0 ≤ Real.log (V + 1) := Real.log_nonneg (by linarith)
  have hℓ : 0 < Real.log (V + 1) := by
    rcases hℓ0.lt_or_eq with h | h
    · exact h
    · rw [← h, Real.logb_zero] at hL1
      norm_num at hL1
  have hNL : (⌊Real.logb 2 (Real.log (V + 1))⌋₊ : ℝ) ≤ Real.logb 2 (Real.log (V + 1)) :=
    Nat.floor_le (by linarith)
  have h2N : (2 : ℝ) ^ ⌊Real.logb 2 (Real.log (V + 1))⌋₊ ≤ Real.log (V + 1) := by
    have := (Real.le_logb_iff_rpow_le (by norm_num : (1 : ℝ) < 2) hℓ).1 hNL
    rwa [Real.rpow_natCast] at this
  unfold cTerm
  apply min_le_min_left
  apply mul_le_mul_of_nonneg_left _ hK
  rw [env_rpow_eq_exp_real hV]
  apply Real.exp_le_exp.2
  apply neg_le_neg
  rw [le_div_iff₀ (by positivity), ← pow_add]
  have e : ⌊Real.logb 2 (Real.log (V + 1))⌋₊ - 1 - s + (s + 1) = ⌊Real.logb 2 (Real.log (V + 1))⌋₊ := by
    omega
  rw [e]
  exact h2N

/-- `Σ_{t=1}^{⌊L⌋₊} min{1, K (V+1)^{-2^{-t}}} ≤ c(K)` (reflect `t ↦ ⌊L⌋₊ - t`). -/
theorem sum_env_le_cK_real {K V : ℝ} (hK : 0 ≤ K) (hV : 0 ≤ V) :
    ∑ s ∈ range ⌊Real.logb 2 (Real.log (V + 1))⌋₊,
        min 1 (K * (V + 1) ^ (-((2 : ℝ) ^ (-((s + 1 : ℕ) : ℝ))))) ≤ cK K := by
  calc ∑ s ∈ range ⌊Real.logb 2 (Real.log (V + 1))⌋₊,
          min 1 (K * (V + 1) ^ (-((2 : ℝ) ^ (-((s + 1 : ℕ) : ℝ)))))
        ≤ ∑ s ∈ range ⌊Real.logb 2 (Real.log (V + 1))⌋₊,
          cTerm K (⌊Real.logb 2 (Real.log (V + 1))⌋₊ - 1 - s) :=
        Finset.sum_le_sum fun s hs => env_le_cTerm_real hK hV (Finset.mem_range.1 hs)
    _ = ∑ j ∈ range ⌊Real.logb 2 (Real.log (V + 1))⌋₊, cTerm K j :=
        Finset.sum_range_reflect (cTerm K) _
    _ ≤ cK K := (summable_cTerm hK).sum_le_tsum _ (fun i _ => cTerm_nonneg hK i)

/-- **The tail sum, finite form, real potential** (`K ≥ 0`, `ε ≥ 0`, `V ≥ 0`), `L = log₂ log(V+1)`:
`1 + Σ_{t=1}^{⌊L⌋₊} max(0, e^{-ε} - min{1, K(V+1)^{-2^{-t}}}) ≥ e^{-ε} L - c(K)`.
(For `L < 1` the sum is empty and this is `1 ≥ e^{-ε} L - c(K)`.) -/
theorem tail_sum_finite_real {K ε V : ℝ} (hK : 0 ≤ K) (hε : 0 ≤ ε) (hV : 0 ≤ V) :
    Real.exp (-ε) * Real.logb 2 (Real.log (V + 1)) - cK K ≤
      1 + ∑ s ∈ range ⌊Real.logb 2 (Real.log (V + 1))⌋₊,
        max 0 (Real.exp (-ε) - min 1 (K * (V + 1) ^ (-((2 : ℝ) ^ (-((s + 1 : ℕ) : ℝ)))))) := by
  have hsum := sum_env_le_cK_real hK hV
  have h1 : ∑ s ∈ range ⌊Real.logb 2 (Real.log (V + 1))⌋₊,
        (Real.exp (-ε) - min 1 (K * (V + 1) ^ (-((2 : ℝ) ^ (-((s + 1 : ℕ) : ℝ))))))
      ≤ ∑ s ∈ range ⌊Real.logb 2 (Real.log (V + 1))⌋₊,
        max 0 (Real.exp (-ε) - min 1 (K * (V + 1) ^ (-((2 : ℝ) ^ (-((s + 1 : ℕ) : ℝ)))))) :=
    Finset.sum_le_sum fun s _ => le_max_right _ _
  rw [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_range, nsmul_eq_mul] at h1
  have hL := Nat.lt_floor_add_one (Real.logb 2 (Real.log (V + 1)))
  have he0 : 0 < Real.exp (-ε) := Real.exp_pos _
  have he1 : Real.exp (-ε) ≤ 1 := exp_neg_le_one hε
  have h2 : Real.exp (-ε) * Real.logb 2 (Real.log (V + 1))
      ≤ Real.exp (-ε) * ((⌊Real.logb 2 (Real.log (V + 1))⌋₊ : ℝ) + 1) :=
    mul_le_mul_of_nonneg_left hL.le he0.le
  nlinarith

/-- **The tail sum, `ℝ≥0∞` form, real potential**: from the envelope `G t ≤ min{1, K (V+1)^{-2^{-t}}}` for `t ≥ 1`,
`ofReal(e^{-ε} log₂ log(V+1) - c(K)) ≤ 1 + Σ'_t ofReal(e^{-ε} - G (t+1))` (`K ≥ 0`, `ε ≥ 0`, `V ≥ 0`). -/
theorem tail_sum_ennreal_real {G : ℕ → ℝ} {K ε V : ℝ} (hK : 0 ≤ K) (hε : 0 ≤ ε) (hV : 0 ≤ V)
    (hG : ∀ t : ℕ, 1 ≤ t → G t ≤ min 1 (K * (V + 1) ^ (-((2 : ℝ) ^ (-(t : ℝ)))))) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (V + 1)) - cK K) ≤
      1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - G (t + 1)) := by
  refine (ENNReal.ofReal_le_ofReal (tail_sum_finite_real hK hε hV)).trans ?_
  rw [ENNReal.ofReal_add zero_le_one (Finset.sum_nonneg fun s _ => le_max_left _ _),
    ENNReal.ofReal_one, ENNReal.ofReal_sum_of_nonneg (fun s _ => le_max_left _ _)]
  refine add_le_add (le_refl 1) (le_trans (Finset.sum_le_sum fun s _ => ?_) (ENNReal.sum_le_tsum _))
  have hGs := hG (s + 1) (by omega)
  rcases le_total (Real.exp (-ε)
      - min 1 (K * (V + 1) ^ (-((2 : ℝ) ^ (-((s + 1 : ℕ) : ℝ)))))) 0 with h0 | h0
  · rw [max_eq_left h0, ENNReal.ofReal_zero]
    exact zero_le
  · rw [max_eq_right h0]
    exact ENNReal.ofReal_le_ofReal (by linarith)

/-- **The printed small-`L_V` case**: for `L < 1` (including `L < 0`), `e^{-ε} L - c(K) ≤ 1` (`K ≥ 0`, `ε ≥ 0`), so the
second inequality of Corollary (d) follows from the leading `1`, i.e. from `τ ≥ 1`. -/
theorem small_L_le_one {K ε L : ℝ} (hK : 0 ≤ K) (hε : 0 ≤ ε) (hL : L < 1) :
    Real.exp (-ε) * L - cK K ≤ 1 := by
  have he0 : 0 < Real.exp (-ε) := Real.exp_pos _
  have he1 : Real.exp (-ε) ≤ 1 := exp_neg_le_one hε
  have hc := cK_nonneg hK
  rcases le_or_gt 0 L with h0 | h0
  · nlinarith
  · nlinarith

end A36RW.AppJ.W20

end


==> anc/formal_companion/lean/src/A36RW/AppJ/W21/CorC1.lean <==
/-
A36RW.AppJ.W21.CorC1: Appendix J, Corollary (c) ("When `V_root` is of order
`n`"), item 1 ("λ-uniform, away from `D`").

Paper (`appendix_tgenv.tex`, (c)1): "By Lemma TG3, `V_root ≥ dist(k,D)/2`, with `D = {0, n_A, n_B, n}`.  The
displayed lower bound `dist(k,D)/2` is of order `n` if and only if `dist(k,D) ≥ δn` for a fixed `δ > 0` (…); then
`δn/2 ≤ V_root ≤ n/4`.  The 'if and only if' concerns this bound, not `V_root` itself, which can be of order `n`
without the hypothesis (item 2).  Without that hypothesis, no λ-uniform lower bound of order `n` exists.
Counterexample: `n_A = n_B = k = 5` with `λ = 10^6` gives `V_root = 5.0·10^{-5}`."

Count model: `V_root = A36RW.AppJ.V λ n_A n_B k` (the root state `(n_A, n_B, k)`), `dist(k, D)` =
`A36RW.AppJ.W16.distD n_A n_B k` (W16's natural-number distance to `D = {0, n_A, n_B, n_A + n_B}`).

* `corC1_lower`: `dist(k,D)/2 ≤ V_root` (W16's `TG3_dist` at the root), every `λ > 0`, every `k ≤ n`.
* `V_le_quarter`: `V(s) ≤ M/4` at EVERY state and every real `λ` (each `a(1-a) ≤ 1/4`).
* **`corC1_two_sided`**: `dist(k,D) ≥ δn ⇒ δn/2 ≤ V_root ≤ n/4`.
* `corC1_iff`: the printed "if and only if", for an arbitrary family of instances: `dist/2 ≥ c·n` for a fixed
  `c > 0` iff `dist ≥ δ n` for a fixed `δ > 0`; `distD_le`: `dist(k,D) ≤ k ≤ n` (the bound is always `O(n)`).
* `V_balanced_NNN`: `V^1(N, N, N) = N/2` although `dist(N, D) = 0` (`distD_NNN`): `V_root` can be of order `n`
  without the hypothesis.
* The counterexample: `V_cex : V^{10^6}(5,5,5) = 12597…/25196…` (exact rational), `V_cex_bounds`
  (`4.99989·10^{-5} < V < 4.99990·10^{-5}`), `V_cex_printed` (`|V - 5.0·10^{-5}| < 5·10^{-7}`, i.e. the printed
  two-significant-figure value is correct).
* The family `(N, N, N)`, `λ → ∞`: `V_NNN_le` (`V ≤ 2·K_N/λ` for `λ ≥ 1`, `K_N = Σ_u (N-u) C(N,u) C(N,N-u)`),
  `V_NNN_small` (for every `c > 0` some `λ > 0` has `V < c·n`), and **`corC1_no_uniform`**: there is NO `c > 0`
  with `V_root ≥ c·n` for all instances with `0 < k < n` and all `λ > 0`.
-/
import A36RW.AppJ.W16.TG23
import A36RW.AppJ.W14.Basic

set_option autoImplicit false

namespace A36RW.AppJ.W21

open Finset A36RW.AppJ

/-! ## §1 The two-sided bound -/

/-- **Corollary (c)1, lower bound**: `V_root ≥ dist(k, D)/2`, `D = {0, n_A, n_B, n}` (Lemma TG3 at the root). -/
theorem corC1_lower {lam : ℝ} (hlam : 0 < lam) {nA nB k : ℕ} (hk : k ≤ nA + nB) :
    (W16.distD nA nB k : ℝ) / 2 ≤ V lam nA nB k := by
  have h := W16.TG3_dist hlam hk
  linarith

/-- **`V(s) ≤ M/4`** at every state, for every real `λ`: each term `a(1-a) ≤ 1/4`. -/
theorem V_le_quarter (lam : ℝ) (mA mB j : ℕ) : V lam mA mB j ≤ ((mA : ℝ) + mB) / 4 := by
  have h1 : ∀ a : ℝ, a * (1 - a) ≤ 1 / 4 := fun a => by nlinarith [sq_nonneg (a - 1 / 2)]
  have hA := mul_le_mul_of_nonneg_left (h1 (aA lam mA mB j)) (Nat.cast_nonneg (α := ℝ) mA)
  have hB := mul_le_mul_of_nonneg_left (h1 (aB lam mA mB j)) (Nat.cast_nonneg (α := ℝ) mB)
  calc V lam mA mB j
      = (mA : ℝ) * (aA lam mA mB j * (1 - aA lam mA mB j)) +
          (mB : ℝ) * (aB lam mA mB j * (1 - aB lam mA mB j)) := by unfold V; ring
    _ ≤ (mA : ℝ) * (1 / 4) + (mB : ℝ) * (1 / 4) := add_le_add hA hB
    _ = ((mA : ℝ) + mB) / 4 := by ring

/-- **Corollary (c)1, two-sided**: if `dist(k, D) ≥ δ n` then `δ n/2 ≤ V_root ≤ n/4`, `n = n_A + n_B`
(every `λ > 0`, every `k ≤ n`; the printed `δ > 0` is not needed for the inequalities). -/
theorem corC1_two_sided {lam : ℝ} (hlam : 0 < lam) {nA nB k : ℕ} (hk : k ≤ nA + nB) {δ : ℝ}
    (hδ : δ * ((nA : ℝ) + nB) ≤ W16.distD nA nB k) :
    δ * ((nA : ℝ) + nB) / 2 ≤ V lam nA nB k ∧ V lam nA nB k ≤ ((nA : ℝ) + nB) / 4 := by
  refine ⟨?_, V_le_quarter lam nA nB k⟩
  have h := corC1_lower hlam hk
  linarith

/-- `dist(k, D) ≤ k ≤ n`, since `0 ∈ D`: the displayed bound is always `O(n)`. -/
theorem distD_le (nA nB k : ℕ) : W16.distD nA nB k ≤ k := by
  unfold W16.distD
  refine (min_le_left _ _).trans ((min_le_left _ _).trans ?_)
  simp

/-- **The printed "if and only if"** (about the displayed bound, for an arbitrary family of instances `i`):
`dist(k_i, D_i)/2 ≥ c·n_i` for a fixed `c > 0` iff `dist(k_i, D_i) ≥ δ·n_i` for a fixed `δ > 0`. -/
theorem corC1_iff {ι : Type*} (nA nB k : ι → ℕ) :
    (∃ c : ℝ, 0 < c ∧ ∀ i, c * ((nA i : ℝ) + nB i) ≤ (W16.distD (nA i) (nB i) (k i) : ℝ) / 2) ↔
      (∃ δ : ℝ, 0 < δ ∧ ∀ i, δ * ((nA i : ℝ) + nB i) ≤ W16.distD (nA i) (nB i) (k i)) := by
  constructor
  · rintro ⟨c, hc, h⟩
    exact ⟨2 * c, by linarith, fun i => by have := h i; linarith⟩
  · rintro ⟨δ, hδ, h⟩
    exact ⟨δ / 2, by linarith, fun i => by have := h i; linarith⟩

/-! ## §2 `V_root` itself can be of order `n` without the hypothesis -/

/-- On `(N, N, N)` the hypothesis fails: `k = N = n_A ∈ D`, so `dist(k, D) = 0`. -/
theorem distD_NNN (N : ℕ) : W16.distD N N N = 0 := by
  unfold W16.distD
  simp

/-- At `λ = 1` the weights of `(N, N, N)` are symmetric under `u ↦ N - u`. -/
theorem wt_one_NNN_reflect (N u : ℕ) (hu : u ≤ N) : wt 1 N N N (N - u) = wt 1 N N N u := by
  unfold wt
  rw [if_pos (Nat.sub_le N u), if_pos hu, Nat.sub_sub_self hu]
  ring

/-- **`V^1(N, N, N) = N/2`**: at `λ = 1` both marginals are `1/2`, although `dist(N, D) = 0`. -/
theorem V_balanced_NNN {N : ℕ} (hN : 1 ≤ N) : V 1 N N N = (N : ℝ) / 2 := by
  have hsum := mA_mul_aA_add_mB_mul_aB (lam := 1) one_pos (show N ≤ N + N by omega)
  have hAB : (N : ℝ) * aA 1 N N N = (N : ℝ) * aB 1 N N N := by
    rw [mA_mul_aA, mB_mul_aB]
    congr 1
    rw [← Finset.sum_range_reflect (fun u => ((N - u : ℕ) : ℝ) * wt 1 N N N u) (N + 1)]
    refine Finset.sum_congr rfl fun u hu => ?_
    have hu' : u ≤ N := Nat.lt_succ_iff.1 (Finset.mem_range.1 hu)
    rw [show N + 1 - 1 - u = N - u by omega, Nat.sub_sub_self hu', wt_one_NNN_reflect N u hu']
  have hNpos : (0 : ℝ) < N := by exact_mod_cast hN
  have hA : aA 1 N N N = 1 / 2 := by
    have : (N : ℝ) * aA 1 N N N = (N : ℝ) * (1 / 2) := by linarith
    exact mul_left_cancel₀ hNpos.ne' this
  have hB : aB 1 N N N = 1 / 2 := by
    have : (N : ℝ) * aB 1 N N N = (N : ℝ) * (1 / 2) := by linarith
    exact mul_left_cancel₀ hNpos.ne' this
  rw [V, hA, hB]
  ring

/-! ## §3 The printed counterexample: `n_A = n_B = k = 5`, `λ = 10^6` -/

theorem ch50 : Nat.choose 5 0 = 1 := rfl
theorem ch51 : Nat.choose 5 1 = 5 := rfl
theorem ch52 : Nat.choose 5 2 = 10 := rfl
theorem ch53 : Nat.choose 5 3 = 10 := rfl
theorem ch54 : Nat.choose 5 4 = 5 := rfl
theorem ch55 : Nat.choose 5 5 = 1 := rfl

theorem Z_cex : Z (10 ^ 6) 5 5 5 = 1000025000100000100000025000001 := by
  simp only [Z, wt, Finset.sum_range_succ, Finset.sum_range_zero]
  norm_num [ch50, ch51, ch52, ch53, ch54, ch55]

theorem nA_cex : ∑ u ∈ range (5 + 1), (u : ℝ) * wt (10 ^ 6) 5 5 5 u = 5000100000300000200000025000000 := by
  simp only [wt, Finset.sum_range_succ, Finset.sum_range_zero]
  norm_num [ch50, ch51, ch52, ch53, ch54, ch55]

theorem nB_cex :
    ∑ u ∈ range (5 + 1), ((5 - u : ℕ) : ℝ) * wt (10 ^ 6) 5 5 5 u = 25000200000300000100000005 := by
  simp only [wt, Finset.sum_range_succ, Finset.sum_range_zero]
  norm_num [ch50, ch51, ch52, ch53, ch54, ch55]

theorem aA_cex : aA (10 ^ 6) 5 5 5 = 15873333334285714920635000000 / 15873412700000001587301984127 := by
  rw [aA, nA_cex, Z_cex]
  norm_num

theorem aB_cex : aB (10 ^ 6) 5 5 5 = 79365714286666666984127 / 15873412700000001587301984127 := by
  rw [aB, nB_cex, Z_cex]
  norm_num

/-- **The counterexample, exact value**: `V^{10^6}(5, 5, 5)` as an exact rational. -/
theorem V_cex : V (10 ^ 6) 5 5 5 =
    12597984381859420055443754103854878206097606450000000 /
      251965230744521340391798947153442945327588813510959952129 := by
  rw [V, aA_cex, aB_cex]
  norm_num

/-- **Certified interval**: `4.99989·10^{-5} < V^{10^6}(5, 5, 5) < 4.99990·10^{-5}`. -/
theorem V_cex_bounds :
    (499989 : ℝ) / 10 ^ 10 < V (10 ^ 6) 5 5 5 ∧ V (10 ^ 6) 5 5 5 < 499990 / 10 ^ 10 := by
  rw [V_cex]
  constructor <;> norm_num

/-- **The printed value `V_root = 5.0·10^{-5}` is correct to its two significant figures**:
`|V^{10^6}(5,5,5) - 5·10^{-5}| < 5·10^{-7}` (half a unit in the printed last digit). -/
theorem V_cex_printed : |V (10 ^ 6) 5 5 5 - 5 / 10 ^ 5| < 5 / 10 ^ 7 := by
  rw [V_cex, abs_lt]
  constructor <;> norm_num

/-! ## §4 No λ-uniform lower bound of order `n`: the family `(N, N, N)`, `λ → ∞` -/

/-- `K_N = Σ_{u ≤ N} (N - u) C(N, u) C(N, N - u)`. -/
noncomputable def KN (N : ℕ) : ℝ :=
  ∑ u ∈ range (N + 1), ((N - u : ℕ) : ℝ) * ((N.choose u : ℝ) * (N.choose (N - u) : ℝ))

theorem KN_nonneg (N : ℕ) : 0 ≤ KN N :=
  Finset.sum_nonneg fun _ _ => by positivity

/-- At `(N, N, N)`: `V ≤ 2·(N a_B)` (from `N a_A + N a_B = N` and `a(1-a) ≤ 1-a`, `a(1-a) ≤ a`). -/
theorem V_NNN_le_twice {lam : ℝ} (hlam : 0 < lam) (N : ℕ) :
    V lam N N N ≤ 2 * ((N : ℝ) * aB lam N N N) := by
  have hs := mA_mul_aA_add_mB_mul_aB hlam (show N ≤ N + N by omega)
  have ha1 := aA_le_one hlam.le N N N
  have ha0 := aA_nonneg hlam.le N N N
  have hb0 := aB_nonneg hlam.le N N N
  have hN : (0 : ℝ) ≤ N := Nat.cast_nonneg N
  have h1 : (N : ℝ) * aA lam N N N * (1 - aA lam N N N) ≤ (N : ℝ) * (1 - aA lam N N N) := by
    have := mul_le_mul_of_nonneg_left ha1 (mul_nonneg hN (sub_nonneg.2 ha1))
    nlinarith
  have h2 : (N : ℝ) * aB lam N N N * (1 - aB lam N N N) ≤ (N : ℝ) * aB lam N N N := by
    have := mul_le_mul_of_nonneg_left (sub_le_self 1 hb0) (mul_nonneg hN hb0)
    nlinarith
  unfold V
  linarith

/-- The partition function of `(N, N, N)` is at least its `u = N` term `λ^N`. -/
theorem Z_NNN_ge {lam : ℝ} (hlam : 0 < lam) (N : ℕ) : lam ^ N ≤ Z lam N N N := by
  have hmem : N ∈ range (N + 1) := Finset.mem_range.2 (Nat.lt_succ_self N)
  have h := Finset.single_le_sum (f := fun u => wt lam N N N u) (fun u _ => wt_nonneg hlam.le N N N u) hmem
  have hw : wt lam N N N N = lam ^ N := by simp [wt]
  unfold Z
  rw [← hw]
  exact h

/-- For `λ ≥ 1` the B-count numerator of `(N + 1, N + 1, N + 1)` is at most `λ^N K_{N+1}`. -/
theorem nB_NNN_le {lam : ℝ} (hlam : 1 ≤ lam) (N : ℕ) :
    ∑ u ∈ range (N + 1 + 1), ((N + 1 - u : ℕ) : ℝ) * wt lam (N + 1) (N + 1) (N + 1) u ≤ lam ^ N * KN (N + 1) := by
  unfold KN
  rw [Finset.mul_sum]
  refine Finset.sum_le_sum fun u hu => ?_
  have hu' : u ≤ N + 1 := Nat.lt_succ_iff.1 (Finset.mem_range.1 hu)
  unfold wt
  rw [if_pos hu']
  rcases eq_or_lt_of_le hu' with heq | hlt
  · rw [heq, Nat.sub_self, Nat.cast_zero, zero_mul, zero_mul, mul_zero]
  · have hp : lam ^ u ≤ lam ^ N := pow_le_pow_right₀ hlam (by omega)
    have hc : 0 ≤ ((N + 1 - u : ℕ) : ℝ) * (((N + 1).choose u : ℝ) * ((N + 1).choose (N + 1 - u) : ℝ)) := by
      positivity
    calc ((N + 1 - u : ℕ) : ℝ) * (((N + 1).choose u : ℝ) * ((N + 1).choose (N + 1 - u) : ℝ) * lam ^ u)
        = (((N + 1 - u : ℕ) : ℝ) * (((N + 1).choose u : ℝ) * ((N + 1).choose (N + 1 - u) : ℝ))) * lam ^ u := by
          ring
      _ ≤ (((N + 1 - u : ℕ) : ℝ) * (((N + 1).choose u : ℝ) * ((N + 1).choose (N + 1 - u) : ℝ))) * lam ^ N :=
          mul_le_mul_of_nonneg_left hp hc
      _ = lam ^ N * (((N + 1 - u : ℕ) : ℝ) * (((N + 1).choose u : ℝ) * ((N + 1).choose (N + 1 - u) : ℝ))) := by
          ring

/-- **The family `(N, N, N)`**: for `λ ≥ 1` and `N ≥ 1`, `V^λ(N, N, N) ≤ 2 K_N / λ`. -/
theorem V_NNN_le {lam : ℝ} (hlam : 1 ≤ lam) {N : ℕ} (hN : 1 ≤ N) : V lam N N N ≤ 2 * KN N / lam := by
  obtain ⟨M, rfl⟩ : ∃ M, N = M + 1 := ⟨N - 1, by omega⟩
  have hl0 : 0 < lam := by linarith
  have hV := V_NNN_le_twice hl0 (M + 1)
  have hZ := Z_NNN_ge hl0 (M + 1)
  have hZpos : 0 < Z lam (M + 1) (M + 1) (M + 1) := lt_of_lt_of_le (pow_pos hl0 _) hZ
  have hnB := nB_NNN_le hlam M
  have hK := KN_nonneg (M + 1)
  have hNaB : ((M + 1 : ℕ) : ℝ) * aB lam (M + 1) (M + 1) (M + 1) ≤ KN (M + 1) / lam := by
    rw [mB_mul_aB, div_le_div_iff₀ hZpos hl0]
    calc (∑ u ∈ range (M + 1 + 1), ((M + 1 - u : ℕ) : ℝ) * wt lam (M + 1) (M + 1) (M + 1) u) * lam
        ≤ lam ^ M * KN (M + 1) * lam := mul_le_mul_of_nonneg_right hnB hl0.le
      _ = KN (M + 1) * lam ^ (M + 1) := by rw [pow_succ]; ring
      _ ≤ KN (M + 1) * Z lam (M + 1) (M + 1) (M + 1) := mul_le_mul_of_nonneg_left hZ hK
  calc V lam (M + 1) (M + 1) (M + 1) ≤ 2 * (((M + 1 : ℕ) : ℝ) * aB lam (M + 1) (M + 1) (M + 1)) := hV
    _ ≤ 2 * (KN (M + 1) / lam) := by linarith
    _ = 2 * KN (M + 1) / lam := by ring

/-- **For every `c > 0` the family `(N, N, N)` has some `λ > 0` with `V_root < c·n`** (`n = 2N`). -/
theorem V_NNN_small {N : ℕ} (hN : 1 ≤ N) {c : ℝ} (hc : 0 < c) :
    ∃ lam : ℝ, 1 ≤ lam ∧ V lam N N N < c * ((N : ℝ) + N) := by
  have hK := KN_nonneg N
  have hNpos : (0 : ℝ) < N := by exact_mod_cast hN
  have hcn : 0 < c * ((N : ℝ) + N) := by positivity
  refine ⟨2 * KN N / (c * ((N : ℝ) + N)) + 1, ?_, ?_⟩
  · have : 0 ≤ 2 * KN N / (c * ((N : ℝ) + N)) := div_nonneg (by linarith) hcn.le
    linarith
  · have hl1 : 1 ≤ 2 * KN N / (c * ((N : ℝ) + N)) + 1 := by
      have : 0 ≤ 2 * KN N / (c * ((N : ℝ) + N)) := div_nonneg (by linarith) hcn.le
      linarith
    have hV := V_NNN_le hl1 hN
    refine lt_of_le_of_lt hV ?_
    have hden : 0 < 2 * KN N / (c * ((N : ℝ) + N)) + 1 := by linarith
    rw [div_lt_iff₀ hden]
    have e : c * ((N : ℝ) + N) * (2 * KN N / (c * ((N : ℝ) + N)) + 1) = 2 * KN N + c * ((N : ℝ) + N) := by
      field_simp
    rw [e]
    linarith

/-- **Corollary (c)1, "without that hypothesis, no λ-uniform lower bound of order `n` exists"**: there is no
`c > 0` such that `V_root ≥ c·n` for every instance with `0 < k < n` and every `λ > 0`.  Witnesses: the printed
instance `n_A = n_B = k = 5` with `λ` large (`V_NNN_small`). -/
theorem corC1_no_uniform :
    ¬ ∃ c : ℝ, 0 < c ∧ ∀ (nA nB k : ℕ) (lam : ℝ), 0 < lam → 0 < k → k < nA + nB →
        c * ((nA : ℝ) + nB) ≤ V lam nA nB k := by
  rintro ⟨c, hc, h⟩
  obtain ⟨lam, hl1, hV⟩ := V_NNN_small (N := 5) (by norm_num) hc
  have h5 := h 5 5 5 lam (by linarith) (by norm_num) (by norm_num)
  linarith

end A36RW.AppJ.W21

#check @A36RW.AppJ.W21.corC1_lower
#check @A36RW.AppJ.W21.V_le_quarter
#check @A36RW.AppJ.W21.corC1_two_sided
#check @A36RW.AppJ.W21.corC1_iff
#check @A36RW.AppJ.W21.distD_le
#check @A36RW.AppJ.W21.distD_NNN
#check @A36RW.AppJ.W21.V_balanced_NNN
#check @A36RW.AppJ.W21.V_cex
#check @A36RW.AppJ.W21.V_cex_bounds
#check @A36RW.AppJ.W21.V_cex_printed
#check @A36RW.AppJ.W21.V_NNN_le
#check @A36RW.AppJ.W21.V_NNN_small
#check @A36RW.AppJ.W21.corC1_no_uniform
#print axioms A36RW.AppJ.W21.corC1_lower
#print axioms A36RW.AppJ.W21.V_le_quarter
#print axioms A36RW.AppJ.W21.corC1_two_sided
#print axioms A36RW.AppJ.W21.corC1_iff
#print axioms A36RW.AppJ.W21.distD_le
#print axioms A36RW.AppJ.W21.distD_NNN
#print axioms A36RW.AppJ.W21.V_balanced_NNN
#print axioms A36RW.AppJ.W21.V_cex
#print axioms A36RW.AppJ.W21.V_cex_bounds
#print axioms A36RW.AppJ.W21.V_cex_printed
#print axioms A36RW.AppJ.W21.V_NNN_le
#print axioms A36RW.AppJ.W21.V_NNN_small
#print axioms A36RW.AppJ.W21.corC1_no_uniform


==> anc/formal_companion/lean/src/A36RW/AppJ/W21/Fixture.lean <==
/-
A36RW.AppJ.W21.Fixture: a two-round kernel-checked fixture for Lemma TG11.

Instance: `n = 3`, group `A = {0}`, `λ = 2`, `k = 1`, `r = 2`; root count state `(n_A, n_B, k) = (1, 2, 1)`.
Exact values (hand computation; re-computed with exact rationals by `ref_values.py` in this directory):
root marginals `a_A = 1/2`, `a_B = 1/4`; the five compositions at horizon 2 have values
`(0,1) ↦ 2/3`, `(0,2) ↦ 15/16`, `(1,0) ↦ 3/4`, `(1,1) ↦ 7/8`, `(1,2) ↦ 15/32`, so `G^2_2(1,2,1) = 15/16`, attained
ONLY by `(0,2)`; and `G^2_1(1,2,1) = 15/32`.

* `G_fix_two : G 2 2 1 2 1 = 15/16`, `G_fix_one : G 2 1 1 2 1 = 15/32`.
* `fix_unique_root`: every maximiser selection picks `(0, 2)` at the root at `ϱ = 2`, so every `π°` commits
  exactly the two group-B coordinates `{1, 2}` at the root (`fix_root_batch`).
* **`TG11_fixture_r2`**: the attaining policy of `TG11` has success exactly `15/16` in `CapEvery 2`.
* Contrast (`fix_allAtOnce_success`): the all-at-once policy (in `CapEvery 2`) has success `15/32 < 15/16`, so the
  attained value is not reached by the trivial capped policy.
-/
import A36RW.AppJ.W21.TG11

set_option autoImplicit false

namespace A36RW.AppJ.W21.Fixture

open Finset AGF A36RW A36RW.AppJ A36RW.AppJ.W21 MeasureTheory

/-! ## §1 Marginals and one-round values -/

theorem aA_121 : aA 2 1 2 1 = 1 / 2 := by norm_num [aA, Z, wt, Finset.sum_range_succ]
theorem aB_121 : aB 2 1 2 1 = 1 / 4 := by norm_num [aB, Z, wt, Finset.sum_range_succ]
theorem aA_101 : aA 2 1 0 1 = 1 := by norm_num [aA, Z, wt, Finset.sum_range_succ]
theorem aB_021 : aB 2 0 2 1 = 1 / 2 := by norm_num [aB, Z, wt, Finset.sum_range_succ]
theorem aB_011 : aB 2 0 1 1 = 1 := by norm_num [aB, Z, wt, Finset.sum_range_succ]

/-- At quota `0` both marginals vanish. -/
theorem aA_quota_zero (lam : ℝ) (mA mB : ℕ) : aA lam mA mB 0 = 0 := by simp [aA]
theorem aB_quota_zero (lam : ℝ) (mA mB : ℕ) : aB lam mA mB 0 = 0 := by simp [aB]

/-- `G^λ_1(s) = 1` at quota `0`: the full batch writes no ones with probability one. -/
theorem G_one_quota_zero {lam : ℝ} (hlam : 0 ≤ lam) (mA mB : ℕ) : G lam 1 mA mB 0 = 1 := by
  by_cases hM : mA + mB = 0
  · exact G_of_M_zero lam 1 0 hM
  rw [G_one_eq_full hlam 0 hM, Eprod_full_G_zero, aA_quota_zero, aB_quota_zero]
  rw [Finset.sum_eq_single 0 (fun hA _ hA0 => Finset.sum_eq_zero fun hB _ => by simp [hA0]) (by simp)]
  rw [Finset.sum_eq_single 0 (fun hB _ hB0 => by simp [hB0]) (by simp)]
  simp [bin]

theorem Gc_101 : G 2 1 1 0 1 = 1 := by
  rw [G_one_eq_full (by norm_num) 1 (by norm_num), Eprod_full_G_zero, aA_101]
  norm_num [Finset.sum_range_succ, bin]

theorem Gc_021 : G 2 1 0 2 1 = 1 / 2 := by
  rw [G_one_eq_full (by norm_num) 1 (by norm_num), Eprod_full_G_zero, aB_021]
  norm_num [Finset.sum_range_succ, bin]

theorem Gc_011 : G 2 1 0 1 1 = 1 := by
  rw [G_one_eq_full (by norm_num) 1 (by norm_num), Eprod_full_G_zero, aB_011]
  norm_num [Finset.sum_range_succ, bin]

theorem Gc_q0 (mA mB : ℕ) : G 2 1 mA mB 0 = 1 := G_one_quota_zero (by norm_num) mA mB

theorem Gc_00 (j : ℕ) : G 2 1 0 0 j = 1 := G_of_M_zero 2 1 j (by norm_num)

/-- `G^2_1(1, 2, 1) = P(h_A + h_B = 1) = (1/2)(9/16) + (1/2)(6/16) = 15/32`. -/
theorem G_fix_one : G 2 1 1 2 1 = 15 / 32 := by
  rw [G_one_eq_full (by norm_num) 1 (by norm_num), Eprod_full_G_zero, aA_121, aB_121]
  norm_num [Finset.sum_range_succ, bin]

/-! ## §2 The five batch values at the root, horizon 2 -/

theorem val01 : Eprod 2 1 2 1 0 1 (fun a b c => G 2 1 a b c) = 2 / 3 := by
  simp only [Eprod, Finset.sum_range_succ, Finset.sum_range_zero, zero_add, aA_121, aB_121]
  norm_num [alive, bin, G_sanity, Gc_q0]

theorem val02 : Eprod 2 1 2 1 0 2 (fun a b c => G 2 1 a b c) = 15 / 16 := by
  simp only [Eprod, Finset.sum_range_succ, Finset.sum_range_zero, zero_add, aA_121, aB_121]
  norm_num [alive, bin, Gc_101, Gc_q0]

theorem val10 : Eprod 2 1 2 1 1 0 (fun a b c => G 2 1 a b c) = 3 / 4 := by
  simp only [Eprod, Finset.sum_range_succ, Finset.sum_range_zero, zero_add, aA_121, aB_121]
  norm_num [alive, bin, Gc_021, Gc_q0]

theorem val11 : Eprod 2 1 2 1 1 1 (fun a b c => G 2 1 a b c) = 7 / 8 := by
  simp only [Eprod, Finset.sum_range_succ, Finset.sum_range_zero, zero_add, aA_121, aB_121]
  norm_num [alive, bin, Gc_011, Gc_q0]

theorem val12 : Eprod 2 1 2 1 1 2 (fun a b c => G 2 1 a b c) = 15 / 32 := by
  simp only [Eprod, Finset.sum_range_succ, Finset.sum_range_zero, zero_add, aA_121, aB_121]
  norm_num [alive, bin, Gc_00]

/-- **`G^2_2(1, 2, 1) = 15/16`**, attained by the composition `(0, 2)`. -/
theorem G_fix_two : G 2 2 1 2 1 = 15 / 16 := by
  show G 2 (1 + 1) 1 2 1 = 15 / 16
  rw [G_succ_of_M_ne 2 1 1 (by norm_num)]
  apply le_antisymm
  · rw [Finset.sup'_le_iff]
    rintro ⟨bA, bB⟩ hb
    rw [mem_batches] at hb
    obtain ⟨h1, h2, h3⟩ := hb
    dsimp only
    interval_cases bA <;> interval_cases bB
    · exact absurd rfl h3
    · rw [val01]; norm_num
    · rw [val02]
    · rw [val10]; norm_num
    · rw [val11]; norm_num
    · rw [val12]; norm_num
  · refine (Finset.le_sup'_iff _).2 ⟨(0, 2), ?_, ?_⟩
    · rw [mem_batches]; decide
    · dsimp only; rw [val02]

/-! ## §3 The argmax rule at the root -/

/-- **Every maximiser selection picks `(0, 2)` at the root at `ϱ = 2`** (the other four compositions have value
`< 15/16`). -/
theorem fix_unique_root {bs : ℕ → ℕ → ℕ → ℕ → ℕ × ℕ} (hbs : IsMaxSel 2 2 bs) : bs 2 1 2 1 = (0, 2) := by
  obtain ⟨hmem, hval⟩ := hbs 1 1 2 1 le_rfl (by norm_num) (by norm_num)
  have hmem' : bs 2 1 2 1 ∈ batches 1 2 := hmem
  have hv : Eprod 2 1 2 1 (bs 2 1 2 1).1 (bs 2 1 2 1).2 (fun a b c => G 2 1 a b c) = 15 / 16 := by
    rw [← G_fix_two]; exact hval
  generalize bs 2 1 2 1 = b at hmem' hv ⊢
  obtain ⟨bA, bB⟩ := b
  rw [mem_batches] at hmem'
  obtain ⟨h1, h2, h3⟩ := hmem'
  dsimp only at hv
  interval_cases bA <;> interval_cases bB
  · exact absurd rfl h3
  · rw [val01] at hv; norm_num at hv
  · rfl
  · rw [val10] at hv; norm_num at hv
  · rw [val11] at hv; norm_num at hv
  · rw [val12] at hv; norm_num at hv

theorem lowB_zero {n : ℕ} (s : Finset (Fin n)) : lowB s 0 = ∅ := by simp [lowB]

/-- **Every `π°` commits exactly the group-B coordinates `{1, 2}` at the root** (a nonempty, non-full batch: the
argmax rule is exercised at `ϱ = 2`). -/
theorem fix_root_batch {bs : ℕ → ℕ → ℕ → ℕ → ℕ × ℕ} (hbs : IsMaxSel 2 2 bs) :
    (piTree ({0} : Finset (Fin 3)) 1 2 bs).act [] = {1, 2} := by
  have hL : Legal 1 ([] : History 3) := Converse.legal_nil_w2 3 1 (by norm_num)
  rw [piTree_act_legal hL (by simp [depth])]
  have e1 : 2 - depth ([] : History 3) = 2 := rfl
  have e2 : #(remaining ([] : History 3) ∩ {0}) = 1 := by rw [A36W.remaining_nil_tw]; decide
  have e3 : #(remaining ([] : History 3) \ {0}) = 2 := by rw [A36W.remaining_nil_tw]; decide
  have e4 : (quota 1 ([] : History 3)).toNat = 1 := by rw [quota_nil]; rfl
  rw [e1, e2, e3, e4, fix_unique_root hbs, A36W.remaining_nil_tw]
  show lowB (univ ∩ {0}) 0 ∪ lowB (univ \ {0}) 2 = {1, 2}
  have e5 : #((univ : Finset (Fin 3)) \ {0}) = 2 := by decide
  have e6 : lowB ((univ : Finset (Fin 3)) \ {0}) 2 = univ \ {0} := by
    have h6 := lowB_self ((univ : Finset (Fin 3)) \ {0})
    rwa [e5] at h6
  rw [lowB_zero, e6]
  decide

/-! ## §4 The fixture -/

/-- **Fixture (kernel-checked), two rounds**: on `n = 3`, `A = {0}`, `λ = 2`, `k = 1`, `r = 2` the attaining
policy of `TG11` is in `CapEvery 2` and has success exactly `15/16`. -/
theorem TG11_fixture_r2 :
    ∃ σ : PolicyE 3 Unit,
      σ.CapEvery (A36W.weightedOracle 3 1 (twoW ({0} : Finset (Fin 3)) 2)) 2 ∧
      ∑ x ∈ Vset 3 1, outLim (A36W.weightedOracle 3 1 (twoW ({0} : Finset (Fin 3)) 2)) σ x = 15 / 16 := by
  obtain ⟨σ, hc, -, hs, -⟩ :=
    TG11 ({0} : Finset (Fin 3)) (by norm_num : (0 : ℝ) < 2) (by norm_num : 1 ≤ 3) (by norm_num : 1 ≤ 2)
  have c1 : #({0} : Finset (Fin 3)) = 1 := by decide
  have c2 : #({0} : Finset (Fin 3))ᶜ = 2 := by decide
  rw [c1, c2, G_fix_two] at hs
  exact ⟨σ, hc, hs⟩

/-- **Contrast**: the all-at-once policy is also in `CapEvery 2` but has success only `G^2_1(1,2,1) = 15/32`. -/
theorem fix_allAtOnce_success :
    (Bridge.ofTree (allAtOnce 3)).CapEvery (A36W.weightedOracle 3 1 (twoW ({0} : Finset (Fin 3)) 2)) 2 ∧
    ∑ x ∈ Vset 3 1, outLim (A36W.weightedOracle 3 1 (twoW ({0} : Finset (Fin 3)) 2))
      (Bridge.ofTree (allAtOnce 3)) x = 15 / 32 := by
  have hc1 : (Bridge.ofTree (allAtOnce 3)).CapEvery
      (A36W.weightedOracle 3 1 (twoW ({0} : Finset (Fin 3)) 2)) 1 := fun _ => allAtOnce_cap _ []
  refine ⟨fun ω => Bridge.capFrom_mono_w4 _ _ (hc1 ω) (by norm_num), ?_⟩
  have hmu := A36W.margUnit_weightedOracle (k := 1)
    (fun i => (twoW_pos ({0} : Finset (Fin 3)) (by norm_num : (0 : ℝ) < 2) i).le)
  rw [Finset.sum_congr rfl fun x _ =>
    Converse.outLim_eq_outBy_of_capAS _ hmu _ (Converse.capAS_of_capEvery _ _ hc1) x]
  rw [Finset.sum_congr rfl fun x _ => ofTree_outBy _ _ 1 x]
  rw [A36W.allAtOnce_tight (fun i => (twoW_pos ({0} : Finset (Fin 3)) (by norm_num : (0 : ℝ) < 2) i).le)
    (h := ([] : History 3)) trivial (Converse.legal_nil_w2 3 1 (by norm_num))]
  rw [A36W.remaining_nil_tw, quota_nil,
    G_twoW ({0} : Finset (Fin 3)) (by norm_num : (0 : ℝ) < 2) 1 univ 1 (by decide)]
  have e2 : #((univ : Finset (Fin 3)) ∩ {0}) = 1 := by decide
  have e3 : #((univ : Finset (Fin 3)) \ {0}) = 2 := by decide
  rw [e2, e3, G_fix_one]

end A36RW.AppJ.W21.Fixture

#check @A36RW.AppJ.W21.Fixture.G_fix_two
#check @A36RW.AppJ.W21.Fixture.G_fix_one
#check @A36RW.AppJ.W21.Fixture.fix_unique_root
#check @A36RW.AppJ.W21.Fixture.fix_root_batch
#check @A36RW.AppJ.W21.Fixture.TG11_fixture_r2
#check @A36RW.AppJ.W21.Fixture.fix_allAtOnce_success
#print axioms A36RW.AppJ.W21.Fixture.G_fix_two
#print axioms A36RW.AppJ.W21.Fixture.G_fix_one
#print axioms A36RW.AppJ.W21.Fixture.fix_unique_root
#print axioms A36RW.AppJ.W21.Fixture.fix_root_batch
#print axioms A36RW.AppJ.W21.Fixture.TG11_fixture_r2
#print axioms A36RW.AppJ.W21.Fixture.fix_allAtOnce_success


==> anc/formal_companion/lean/src/A36RW/AppJ/W21/Remark.lean <==
/-
A36RW.AppJ.W21.Remark: Appendix J, Corollary (c), "Two remarks", second
remark: "no λ-uniform rate in `n` holds without a condition like (1)", Steps 1–5.

Paper (`appendix_tgenv.tex`): "Proof, for the family `n_A = n_B = k = N` with `λ = N^4` … Step 1. With `Z` the number
of B-ones under `p_λ`, `Pr(Z=z)/Pr(Z=0) = C(N,z)^2 N^{-4z} ≤ N^{-2z}`.  Hence `E Z ≤ Σ_{z≥1} z N^{-2z} =
N^{-2}/(1-N^{-2})^2`.  Step 2. The marginals are `a_A = 1 - E Z/N` and `a_B = E Z/N`.  So `ν_N := min(a_g, 1-a_g) =
E Z/N ≤ N^{-3}/(1-N^{-2})^2`, and `V_root = O(N^{-2})`.  Step 3. One full round at the exact marginals has output law
`Q = ⊗_i Bernoulli(a_i)`.  For any `p`, … `KL(p ‖ ⊗_i p_i)` is the total correlation `Σ_i H(p_i) - H(p) ≤ Σ_i
H_b(a_i)` …  Step 4. Here `Σ_i H_b(a_i) = 2N·H_b(ν_N) ≤ 2Nν_N(1 + ln(1/ν_N)) = O(N^{-2} ln N) → 0`, using `H_b(x) ≤
x(1+ln(1/x))` for `x ≤ 1/2` and that `x(1+ln(1/x))` increases on `(0,1]`.  Step 5. So for every fixed `ε > 0` and all
large `N`, one round suffices: `R^λ_F(ε) = 1` and `L_F^λ(n,ε) = 1`."

Model: `n = N + N`, any group `A` with `#A = N` (so `#Aᶜ = N`), `k = N`, `λ = N^4`; target
`A36W.weightedTarget (N+N) N (twoW A λ)`, oracle `A36W.weightedOracle (N+N) N (twoW A λ)` (its exact oracle).
Total correlation and marginals are A36W.TC's `TC`, `marg`, `prodMarg`; binary entropy is Mathlib's
`Real.binEntropy` (nats).

* Step 1 `EZ_le`: `E Z = N·a_B ≤ q/(1-q)^2`, `q = N^{-2}` (`N ≥ 2`), through the reflected sum
  `Σ_z z C(N,z)^2 λ^{-z} ≤ Σ_z z q^z ≤ Σ' z q^z = q/(1-q)^2`.
* Step 2 `nu_le`, `nu_pos`, `aA_eq_one_sub_nu`, `V_root_le` (`V_root ≤ 2q/(1-q)^2`, i.e. `O(N^{-2})`).
* Step 3 (general, any law with marginals in `(0,1)`): `TC_le_sum_binEntropy`, `KLx_prodMarg_le`; the one-round
  law of the all-at-once rule is `prodMarg` of the target (`oneRound_law_eq_prodMarg`), and so is the law of the
  one-block schedule (`oneBlock_law_eq_prodMarg`).
* Step 4 `binEntropy_le_g`, `g_mono`, and **`oneRound_KL_le`**: `KL(p_λ ‖ Q_1) ≤ 32(1 + 3 ln N)/(9N^2)`; also
  `oneRound_KL_le'` (`≤ 128/(9N)`).
* Step 5 **`remark_RF_eq_one`** (for every `ε > 0` there is `N₀` such that for all `N ≥ N₀`: the least `r` for which
  some `RAND_r` policy has `KL ≤ ε` is `1`, with `RAND_0 = ∅`), and **`remark_LF_eq_one`**
  (`L_F^λ(n, ε) = 1` for all `N ≥ N₀`); hence (§7) **`remark_no_doublylog_RF`** / **`remark_no_doublylog_LF`**: no
  bound `R ≥ log₂ log₂ n - C` (resp. `L_F ≥ log₂ ln n - C`) holds on the family for all large `N`.
* Not formalised: the `λ = N^{-4}` case ("by the `A ↔ B` symmetry"), and the printed 60-digit numerics.
-/
import A36W.WAFinal
import A36W.TCBound
import A36RW.AppJ.W14.Exact
import A36RW.AppJ.W21.CorC1
import Mathlib.Analysis.SpecialFunctions.BinaryEntropy

set_option autoImplicit false

namespace A36RW.AppJ.W21.Remark

open Finset AGF A36RW A36RW.AppJ MeasureTheory

variable {n : ℕ}

/-! ## §1 Step 3, general: total correlation ≤ Σ binary entropies -/

/-- **Step 3 (total correlation)**: for a law `P` on `{0,1}^b` whose marginals lie in `(0,1)`,
`TC(P) = Σ_{P>0} P log(P/⊗P_s) ≤ Σ_s H_b(P_s)` (`TC = Σ_s H(P_s) - H(P)` and `H(P) ≥ 0`). -/
theorem TC_le_sum_binEntropy {b : ℕ} (P : (Fin b → Bool) → ℝ) (hP : ∀ y, 0 ≤ P y) (hP1 : ∑ y, P y = 1)
    (hm0 : ∀ s, 0 < A36W.TC.marg P s) (hm1 : ∀ s, A36W.TC.marg P s < 1) :
    A36W.TC.TC P ≤ ∑ s, Real.binEntropy (A36W.TC.marg P s) := by
  have hf : ∀ (y : Fin b → Bool) (s : Fin b),
      0 < (if y s = true then A36W.TC.marg P s else 1 - A36W.TC.marg P s) := by
    intro y s
    split_ifs
    · exact hm0 s
    · linarith [hm1 s]
  have hPi : ∀ y, 0 < A36W.TC.prodMarg P y := fun y => Finset.prod_pos fun s _ => hf y s
  have hPle : ∀ y, P y ≤ 1 := fun y => by
    rw [← hP1]
    exact Finset.single_le_sum (fun z _ => hP z) (Finset.mem_univ y)
  have hsplit : A36W.TC.TC P = ∑ y ∈ univ.filter (fun y => 0 < P y), P y * Real.log (P y)
      - ∑ y ∈ univ.filter (fun y => 0 < P y), P y * Real.log (A36W.TC.prodMarg P y) := by
    unfold A36W.TC.TC
    rw [← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl fun y hy => ?_
    rw [Real.log_div (Finset.mem_filter.1 hy).2.ne' (hPi y).ne']
    ring
  have h1 : ∑ y ∈ univ.filter (fun y => 0 < P y), P y * Real.log (P y) ≤ 0 :=
    Finset.sum_nonpos fun y _ => mul_nonpos_of_nonneg_of_nonpos (hP y) (Real.log_nonpos (hP y) (hPle y))
  have h2 : ∑ y ∈ univ.filter (fun y => 0 < P y), P y * Real.log (A36W.TC.prodMarg P y)
      = ∑ y, P y * Real.log (A36W.TC.prodMarg P y) := by
    rw [Finset.sum_filter]
    refine Finset.sum_congr rfl fun y _ => ?_
    split_ifs with h
    · rfl
    · have : P y = 0 := le_antisymm (not_lt.1 h) (hP y)
      rw [this, zero_mul]
  have h3 : ∑ y, P y * Real.log (A36W.TC.prodMarg P y) = - ∑ s, Real.binEntropy (A36W.TC.marg P s) := by
    have e1 : ∀ y, Real.log (A36W.TC.prodMarg P y) =
        ∑ s, Real.log (if y s = true then A36W.TC.marg P s else 1 - A36W.TC.marg P s) := by
      intro y
      unfold A36W.TC.prodMarg
      exact Real.log_prod (fun s _ => (hf y s).ne')
    simp_rw [e1, Finset.mul_sum]
    rw [Finset.sum_comm, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl fun s _ => ?_
    have e2 : ∀ y, P y * Real.log (if y s = true then A36W.TC.marg P s else 1 - A36W.TC.marg P s)
        = if y s = true then P y * Real.log (A36W.TC.marg P s)
          else P y * Real.log (1 - A36W.TC.marg P s) := by
      intro y
      split_ifs <;> rfl
    rw [Finset.sum_congr rfl fun y _ => e2 y, Finset.sum_ite, ← Finset.sum_mul, ← Finset.sum_mul,
      ← A36W.TC.one_sub_marg hP1 s]
    have hm : ∑ y ∈ univ.filter (fun y => y s = true), P y = A36W.TC.marg P s := rfl
    rw [hm, Real.binEntropy_eq_negMulLog_add_negMulLog_one_sub]
    simp only [Real.negMulLog]
    ring
  rw [hsplit, h2, h3]
  linarith

/-- **Step 3 in `KLx` form**: `KL(t ‖ ⊗_i Bernoulli(t_i)) ≤ Σ_i H_b(t_i)` when every marginal `t_i ∈ (0,1)`. -/
theorem KLx_prodMarg_le (t : Target n) (hm0 : ∀ s, 0 < A36W.TC.marg t.p s) (hm1 : ∀ s, A36W.TC.marg t.p s < 1) :
    KLx t (A36W.TC.prodMarg t.p) ≤ ((∑ s, Real.binEntropy (A36W.TC.marg t.p s) : ℝ) : WithTop ℝ) := by
  have hPi : ∀ y, 0 < A36W.TC.prodMarg t.p y := fun y => Finset.prod_pos fun s _ => by
    split_ifs
    · exact hm0 s
    · linarith [hm1 s]
  unfold KLx
  rw [if_pos (fun x _ => hPi x)]
  have h := TC_le_sum_binEntropy t.p t.nonneg t.sum_one hm0 hm1
  unfold A36W.TC.TC at h
  exact_mod_cast h

/-! ## §2 Step 3, the one-round law is the product of the target's marginals -/

/-- The target's marginal `t_i = P_t(x_i = 1)` is its exact conditional marginal at the empty history. -/
theorem TCmarg_eq_condMarg_nil (t : Target n) (i : Fin n) : A36W.TC.marg t.p i = condMarg t [] i := by
  have hAg : ∀ x : Fin n → Bool, Agrees ([] : History n) x := fun x j hj => by
    simp [committed] at hj
  have hpm : prefMass t ([] : History n) = 1 := by
    unfold prefMass
    rw [Finset.filter_true_of_mem (fun x _ => hAg x)]
    exact t.sum_one
  unfold condMarg
  rw [hpm, div_one]
  unfold A36W.TC.marg
  rw [Finset.filter_congr (fun x _ => show (Agrees ([] : History n) x ∧ x i = true) ↔ x i = true by
    simp [hAg x])]

/-- **The App J root marginals**: `t_i = a_A(root)` on group A and `a_B(root)` on group B. -/
theorem TCmarg_twoW (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (i : Fin n) :
    A36W.TC.marg (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p i =
      if i ∈ A then aA lam #A #Aᶜ k else aB lam #A #Aᶜ k := by
  rw [TCmarg_eq_condMarg_nil, condMarg_twoW_of_legal A hlam hk (h := []) trivial (Converse.legal_nil_w2 n k hk)
    (by rw [A36W.remaining_nil_tw]; exact Finset.mem_univ i)]
  rw [A36W.remaining_nil_tw, card_univ_inter, card_univ_sdiff, quota_nil, Int.toNat_natCast]

/-- The word written by committing every coordinate with ones `S`. -/
theorem outBits_full_iff {S : Finset (Fin n)} {x : Fin n → Bool} :
    outBits ((⟨univ, S⟩ : Batch n) :: []) = x ↔ S = univ.filter (fun i => x i = true) := by
  constructor
  · intro h
    ext i
    have hi := congrFun h i
    simp only [outBits, onesSet, Finset.union_empty] at hi
    rw [Finset.mem_filter, ← hi]
    simp
  · rintro rfl
    funext i
    simp [outBits, onesSet]

/-- **Step 3: one full round at the exact marginals.**  For positive weights and `n ≥ 1`, the one-round law of
the all-at-once rule is `prodMarg` of the weighted target: `Q_1 = ⊗_i Bernoulli(t_i)`. -/
theorem oneRound_law_eq_prodMarg {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hn : 0 < n)
    (x : Fin n → Bool) :
    (allAtOnce n).outBy (A36W.weightedOracle n k w) 1 [] x = A36W.TC.prodMarg (A36W.weightedTarget n k w hw hk).p x := by
  have hs : size ([] : History n) ≠ 0 := by rw [size_nil]; omega
  have hL : (A36W.weightedOracle n k w).legal [] := Converse.legal_nil_w2 n k hk
  have hE := A36W.weighted_exact n k w hw hk
  have hact : (allAtOnce n).act ([] : History n) = univ := A36W.remaining_nil_tw
  rw [show (1 : ℕ) = 0 + 1 from rfl, Converse.outBy_step_w2 _ (allAtOnce n) 0 hs x, hact]
  rw [Finset.sum_eq_single (univ.filter (fun i => x i = true))]
  · have hc : size ((⟨univ, univ.filter (fun i => x i = true)⟩ : Batch n) :: []) = 0 ∧
        outBits ((⟨univ, univ.filter (fun i => x i = true)⟩ : Batch n) :: []) = x := by
      refine ⟨?_, outBits_full_iff.2 rfl⟩
      have := size_cons_remaining ([] : History n) (univ.filter (fun i => x i = true))
      rwa [A36W.remaining_nil_tw] at this
    rw [Converse.outBy_zero_w2, if_pos hc, mul_one]
    unfold TreeE.stepW
    rw [if_pos hL, hact]
    unfold batchLaw A36W.TC.prodMarg
    refine Finset.prod_congr rfl fun i _ => ?_
    have hmi : (A36W.weightedOracle n k w).marg [] i = A36W.TC.marg (A36W.weightedTarget n k w hw hk).p i := by
      rw [TCmarg_eq_condMarg_nil]
      exact hE.2 [] trivial hL i (by rw [A36W.remaining_nil_tw]; exact Finset.mem_univ i)
    rw [hmi]
    simp
  · intro S _ hne
    rw [Converse.outBy_zero_w2, if_neg (fun hc => hne (outBits_full_iff.1 hc.2)), mul_zero]
  · intro hmem
    exact absurd (Finset.mem_powerset.2 (Finset.subset_univ _)) hmem

/-- The one-block mixture: the single full labelled schedule `[univ]` with weight `1` (cost `1`). -/
def oneBlockMix (n : ℕ) (hn : 0 < n) : SchedMix n where
  parts := [((1 : ℝ), [univ])]
  wt_nonneg := by
    intro p hp
    rw [List.mem_singleton] at hp
    subst hp
    norm_num
  wt_sum := by simp
  comp_sched := by
    intro p hp
    rw [List.mem_singleton] at hp
    subst hp
    exact ⟨⟨⟨0, hn⟩, Finset.mem_univ _⟩, Finset.Subset.refl _, Finset.sdiff_self _⟩

theorem mixCost_oneBlockMix (n : ℕ) (hn : 0 < n) : mixCost (oneBlockMix n hn) = 1 := by
  simp [mixCost, oneBlockMix]

/-- **The one-block schedule's law is also `prodMarg` of the weighted target.** -/
theorem oneBlock_law_eq_prodMarg {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hn : 0 < n)
    (x : Fin n → Bool) :
    mixLawE (A36W.weightedOracle n k w) (oneBlockMix n hn) x = A36W.TC.prodMarg (A36W.weightedTarget n k w hw hk).p x := by
  have hL : (A36W.weightedOracle n k w).legal [] := Converse.legal_nil_w2 n k hk
  have hE := A36W.weighted_exact n k w hw hk
  simp only [mixLawE, oneBlockMix, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, one_mul, add_zero]
  simp only [schedLawE, if_pos hL]
  rw [Finset.sum_eq_single (univ.filter (fun i => x i = true))]
  · rw [if_pos (outBits_full_iff.2 rfl), mul_one]
    unfold batchLaw A36W.TC.prodMarg
    refine Finset.prod_congr rfl fun i _ => ?_
    have hmi : (A36W.weightedOracle n k w).marg [] i = A36W.TC.marg (A36W.weightedTarget n k w hw hk).p i := by
      rw [TCmarg_eq_condMarg_nil]
      exact hE.2 [] trivial hL i (by rw [A36W.remaining_nil_tw]; exact Finset.mem_univ i)
    rw [hmi]
    simp
  · intro S _ hne
    rw [if_neg (fun hc => hne (outBits_full_iff.1 hc)), mul_zero]
  · intro hmem
    exact absurd (Finset.mem_powerset.2 (Finset.subset_univ _)) hmem

/-! ## §3 Steps 1–2: the family `n_A = n_B = k = N`, `λ = N^4` -/

theorem lamN_pos {N : ℕ} (hN : 1 ≤ N) : (0 : ℝ) < (N : ℝ) ^ 4 := by
  have : (0 : ℝ) < N := by exact_mod_cast hN
  positivity

/-- `Σ_{z ≤ m} z q^z ≤ q/(1-q)^2` for `0 ≤ q < 1`. -/
theorem sum_mul_geom_le {q : ℝ} (hq0 : 0 ≤ q) (hq1 : q < 1) (m : ℕ) :
    ∑ z ∈ range m, (z : ℝ) * q ^ z ≤ q / (1 - q) ^ 2 := by
  have hnorm : ‖q‖ < 1 := by rw [Real.norm_eq_abs, abs_of_nonneg hq0]; exact hq1
  have hs : Summable (fun z : ℕ => (z : ℝ) * q ^ z) := by
    have := summable_pow_mul_geometric_of_norm_lt_one 1 hnorm
    simpa using this
  rw [← tsum_coe_mul_geometric_of_norm_lt_one hnorm]
  exact Summable.sum_le_tsum _ (fun z _ => by positivity) hs

/-- **Step 1**: `E Z = N·a_B ≤ q/(1-q)^2` with `q = N^{-2}`, at `n_A = n_B = k = N`, `λ = N^4`, `N ≥ 2`
(`Pr(Z = z)/Pr(Z = 0) = C(N,z)^2 N^{-4z} ≤ N^{-2z}`). -/
theorem EZ_le {N : ℕ} (hN : 2 ≤ N) :
    (N : ℝ) * aB ((N : ℝ) ^ 4) N N N ≤ (1 / (N : ℝ) ^ 2) / (1 - 1 / (N : ℝ) ^ 2) ^ 2 := by
  have hN0 : (0 : ℝ) < N := by exact_mod_cast (show 0 < N by omega)
  have hlam : (0 : ℝ) < (N : ℝ) ^ 4 := lamN_pos (by omega)
  have hN2 : (4 : ℝ) ≤ (N : ℝ) ^ 2 := by
    have : (2 : ℝ) ≤ N := by exact_mod_cast hN
    nlinarith
  have hq0 : (0 : ℝ) ≤ 1 / (N : ℝ) ^ 2 := by positivity
  have hq1 : 1 / (N : ℝ) ^ 2 < 1 := by rw [div_lt_one (by positivity)]; linarith
  rw [mB_mul_aB]
  have hZ := Z_NNN_ge hlam N
  have hnB0 : 0 ≤ ∑ u ∈ range (N + 1), ((N - u : ℕ) : ℝ) * wt ((N : ℝ) ^ 4) N N N u :=
    Finset.sum_nonneg fun u _ => mul_nonneg (Nat.cast_nonneg _) (wt_nonneg hlam.le _ _ _ _)
  have hterm : ∀ u ∈ range (N + 1), ((N - u : ℕ) : ℝ) * wt ((N : ℝ) ^ 4) N N N u / ((N : ℝ) ^ 4) ^ N
      ≤ ((N - u : ℕ) : ℝ) * (1 / (N : ℝ) ^ 2) ^ (N - u) := by
    intro u hu
    have hu' : u ≤ N := Nat.lt_succ_iff.1 (Finset.mem_range.1 hu)
    obtain ⟨d, hd⟩ : ∃ d, N - u = d := ⟨N - u, rfl⟩
    have hNd : N = u + d := by omega
    unfold wt
    rw [if_pos hu', hd]
    have hc : (N.choose u : ℝ) = (N.choose d : ℝ) := by
      rw [← hd]; exact_mod_cast (Nat.choose_symm hu').symm
    have hcle : (N.choose d : ℝ) ≤ (N : ℝ) ^ d := by exact_mod_cast Nat.choose_le_pow N d
    have hpow : ((N : ℝ) ^ 4) ^ N = ((N : ℝ) ^ 4) ^ u * ((N : ℝ) ^ 4) ^ d := by
      rw [← pow_add, ← hNd]
    have hlu : 0 < ((N : ℝ) ^ 4) ^ u := pow_pos hlam u
    have hld : 0 < ((N : ℝ) ^ 4) ^ d := pow_pos hlam d
    rw [hpow, hc]
    have e : (d : ℝ) * ((N.choose d : ℝ) * (N.choose d : ℝ) * ((N : ℝ) ^ 4) ^ u) /
        (((N : ℝ) ^ 4) ^ u * ((N : ℝ) ^ 4) ^ d) = (d : ℝ) * ((N.choose d : ℝ) ^ 2 / ((N : ℝ) ^ 4) ^ d) := by
      field_simp
    rw [e]
    refine mul_le_mul_of_nonneg_left ?_ (Nat.cast_nonneg d)
    rw [div_le_iff₀ hld, ← mul_pow]
    have hql : 1 / (N : ℝ) ^ 2 * (N : ℝ) ^ 4 = (N : ℝ) ^ 2 := by
      field_simp
    rw [hql]
    calc (N.choose d : ℝ) ^ 2 ≤ ((N : ℝ) ^ d) ^ 2 := pow_le_pow_left₀ (Nat.cast_nonneg _) hcle 2
      _ = ((N : ℝ) ^ 2) ^ d := by ring
  have hrefl : ∑ u ∈ range (N + 1), ((N - u : ℕ) : ℝ) * (1 / (N : ℝ) ^ 2) ^ (N - u)
      = ∑ z ∈ range (N + 1), (z : ℝ) * (1 / (N : ℝ) ^ 2) ^ z := by
    have h := Finset.sum_range_reflect (fun z => (z : ℝ) * (1 / (N : ℝ) ^ 2) ^ z) (N + 1)
    simp only [Nat.add_sub_cancel] at h
    exact h
  calc (∑ u ∈ range (N + 1), ((N - u : ℕ) : ℝ) * wt ((N : ℝ) ^ 4) N N N u) / Z ((N : ℝ) ^ 4) N N N
      ≤ (∑ u ∈ range (N + 1), ((N - u : ℕ) : ℝ) * wt ((N : ℝ) ^ 4) N N N u) / ((N : ℝ) ^ 4) ^ N :=
        div_le_div_of_nonneg_left hnB0 (pow_pos hlam N) hZ
    _ = ∑ u ∈ range (N + 1), ((N - u : ℕ) : ℝ) * wt ((N : ℝ) ^ 4) N N N u / ((N : ℝ) ^ 4) ^ N :=
        Finset.sum_div _ _ _
    _ ≤ ∑ u ∈ range (N + 1), ((N - u : ℕ) : ℝ) * (1 / (N : ℝ) ^ 2) ^ (N - u) := Finset.sum_le_sum hterm
    _ = ∑ z ∈ range (N + 1), (z : ℝ) * (1 / (N : ℝ) ^ 2) ^ z := hrefl
    _ ≤ (1 / (N : ℝ) ^ 2) / (1 - 1 / (N : ℝ) ^ 2) ^ 2 := sum_mul_geom_le hq0 hq1 (N + 1)

/-- **Step 2**: `ν_N := a_B = E Z / N ≤ N^{-3}/(1 - N^{-2})^2`. -/
theorem nu_le {N : ℕ} (hN : 2 ≤ N) :
    aB ((N : ℝ) ^ 4) N N N ≤ (1 / (N : ℝ) ^ 2) / (1 - 1 / (N : ℝ) ^ 2) ^ 2 / N := by
  have hN0 : (0 : ℝ) < N := by exact_mod_cast (show 0 < N by omega)
  rw [le_div_iff₀ hN0, mul_comm]
  exact EZ_le hN

/-- `ν_N > 0` (`N ≥ 1`): the `u = N - 1` term of the B-count numerator is positive. -/
theorem nu_pos {N : ℕ} (hN : 1 ≤ N) : 0 < aB ((N : ℝ) ^ 4) N N N := by
  have hlam := lamN_pos hN
  have hN0 : (0 : ℝ) < N := by exact_mod_cast hN
  have hmem : N - 1 ∈ range (N + 1) := Finset.mem_range.2 (by omega)
  have hterm : 0 < ((N - (N - 1) : ℕ) : ℝ) * wt ((N : ℝ) ^ 4) N N N (N - 1) := by
    have h1 : N - (N - 1) = 1 := by omega
    rw [h1, Nat.cast_one, one_mul]
    unfold wt
    rw [if_pos (Nat.sub_le N 1)]
    have hc1 : (0 : ℝ) < (N.choose (N - 1) : ℝ) := by exact_mod_cast Nat.choose_pos (Nat.sub_le N 1)
    have hc2 : (0 : ℝ) < (N.choose (N - (N - 1)) : ℝ) := by exact_mod_cast Nat.choose_pos (by omega)
    positivity
  have hsum : 0 < ∑ u ∈ range (N + 1), ((N - u : ℕ) : ℝ) * wt ((N : ℝ) ^ 4) N N N u :=
    lt_of_lt_of_le hterm (Finset.single_le_sum
      (f := fun u => ((N - u : ℕ) : ℝ) * wt ((N : ℝ) ^ 4) N N N u)
      (fun u _ => mul_nonneg (Nat.cast_nonneg _) (wt_nonneg hlam.le _ _ _ _)) hmem)
  unfold aB
  exact div_pos hsum (mul_pos hN0 (Z_pos hlam (by omega)))

/-- `a_A = 1 - ν_N` (`N a_A + N a_B = N`). -/
theorem aA_eq_one_sub_nu {N : ℕ} (hN : 1 ≤ N) :
    aA ((N : ℝ) ^ 4) N N N = 1 - aB ((N : ℝ) ^ 4) N N N := by
  have hs := mA_mul_aA_add_mB_mul_aB (lamN_pos hN) (show N ≤ N + N by omega)
  have hN0 : (0 : ℝ) < N := by exact_mod_cast hN
  have : (N : ℝ) * aA ((N : ℝ) ^ 4) N N N = (N : ℝ) * (1 - aB ((N : ℝ) ^ 4) N N N) := by linarith
  exact mul_left_cancel₀ hN0.ne' this

/-- **`V_root = O(N^{-2})`**: `V_root ≤ 2 E Z ≤ 2q/(1-q)^2`, `q = N^{-2}`. -/
theorem V_root_le {N : ℕ} (hN : 2 ≤ N) :
    V ((N : ℝ) ^ 4) N N N ≤ 2 * ((1 / (N : ℝ) ^ 2) / (1 - 1 / (N : ℝ) ^ 2) ^ 2) := by
  have h1 := V_NNN_le_twice (lamN_pos (show 1 ≤ N by omega)) N
  have h2 := EZ_le hN
  linarith

/-- `ν_N < 1` (indeed `ν_N ≤ 2/9`) for `N ≥ 2`. -/
theorem nu_lt_one {N : ℕ} (hN : 2 ≤ N) : aB ((N : ℝ) ^ 4) N N N < 1 := by
  have hnub := nu_le hN
  have hN2 : (2 : ℝ) ≤ N := by exact_mod_cast hN
  have hq4 : 1 / (N : ℝ) ^ 2 ≤ 1 / 4 := by
    rw [div_le_div_iff₀ (by positivity) (by norm_num)]
    nlinarith
  have hq0 : 0 < 1 / (N : ℝ) ^ 2 := by positivity
  have hsq : 9 / 16 ≤ (1 - 1 / (N : ℝ) ^ 2) ^ 2 := by nlinarith
  have h1 : (1 / (N : ℝ) ^ 2) / (1 - 1 / (N : ℝ) ^ 2) ^ 2 ≤ (1 / 4) / (9 / 16) :=
    div_le_div₀ (by norm_num) hq4 (by norm_num) hsq
  have h2 : (1 / (N : ℝ) ^ 2) / (1 - 1 / (N : ℝ) ^ 2) ^ 2 / N ≤ ((1 / 4) / (9 / 16)) / N :=
    div_le_div_of_nonneg_right h1 (by linarith)
  have h3 : ((1 / 4 : ℝ) / (9 / 16)) / N ≤ ((1 / 4) / (9 / 16)) / 2 :=
    div_le_div_of_nonneg_left (by norm_num) (by norm_num) hN2
  have h4 : (1 / 4 : ℝ) / (9 / 16) / 2 < 1 := by norm_num
  linarith

/-! ## §4 Step 4: entropy bounds -/

/-- `H_b(x) ≤ x(1 + ln(1/x))` on `(0, 1)` (`-(1-x) ln(1-x) ≤ x`; the printed restriction `x ≤ 1/2` is not
needed). -/
theorem binEntropy_le_g {x : ℝ} (hx0 : 0 < x) (hx1 : x < 1) :
    Real.binEntropy x ≤ x * (1 + Real.log (1 / x)) := by
  have h1x : 0 < 1 - x := by linarith
  have hlog : 1 - (1 - x)⁻¹ ≤ Real.log (1 - x) := Real.one_sub_inv_le_log_of_pos h1x
  have hmul : (1 - x) * (1 - (1 - x)⁻¹) = -x := by
    field_simp
    ring
  have h2 : -((1 - x) * Real.log (1 - x)) ≤ x := by
    have := mul_le_mul_of_nonneg_left hlog h1x.le
    linarith
  have hx0' : x ≠ 0 := hx0.ne'
  rw [Real.binEntropy_eq_negMulLog_add_negMulLog_one_sub]
  simp only [Real.negMulLog]
  rw [one_div, Real.log_inv]
  linarith

/-- **`x ↦ x(1 + ln(1/x))` is nondecreasing on `(0, 1]`.** -/
theorem g_mono {x y : ℝ} (hx : 0 < x) (hxy : x ≤ y) (hy : y ≤ 1) :
    x * (1 + Real.log (1 / x)) ≤ y * (1 + Real.log (1 / y)) := by
  have hy0 : 0 < y := lt_of_lt_of_le hx hxy
  have h1 : Real.log (y / x) ≤ y / x - 1 := Real.log_le_sub_one_of_pos (div_pos hy0 hx)
  have h2 : Real.log (y / x) = Real.log y - Real.log x := Real.log_div hy0.ne' hx.ne'
  have h3 : Real.log y ≤ 0 := Real.log_nonpos hy0.le hy
  have h4 : x * (y / x - 1) = y - x := by
    field_simp
  have h5 := mul_le_mul_of_nonneg_left h1 hx.le
  have h6 : (y - x) * Real.log y ≤ 0 := mul_nonpos_of_nonneg_of_nonpos (sub_nonneg.2 hxy) h3
  rw [one_div, one_div, Real.log_inv, Real.log_inv]
  rw [h2] at h5
  nlinarith

/-- `log N ≤ N`. -/
theorem log_le_self_nat (N : ℕ) : Real.log N ≤ N := by
  rcases Nat.eq_zero_or_pos N with h | h
  · subst h; simp
  · have hN : (0 : ℝ) < N := by exact_mod_cast h
    have := Real.log_le_sub_one_of_pos hN
    linarith

/-- **Step 4, the numerical bound**: with `q = N^{-2}`, `ν̄ = q/(1-q)^2/N` and `g(x) = x(1 + ln(1/x))`:
`ν̄ ≤ 1` and `2N·g(ν̄) ≤ 32(1 + 3 ln N)/(9N^2)` (`N ≥ 2`). -/
theorem nubar_facts {N : ℕ} (hN : 2 ≤ N) :
    (1 / (N : ℝ) ^ 2) / (1 - 1 / (N : ℝ) ^ 2) ^ 2 / N ≤ 1 ∧
      2 * N * ((1 / (N : ℝ) ^ 2) / (1 - 1 / (N : ℝ) ^ 2) ^ 2 / N *
        (1 + Real.log (1 / ((1 / (N : ℝ) ^ 2) / (1 - 1 / (N : ℝ) ^ 2) ^ 2 / N))))
        ≤ 32 * (1 + 3 * Real.log N) / (9 * (N : ℝ) ^ 2) := by
  have hN2 : (2 : ℝ) ≤ N := by exact_mod_cast hN
  have hN0 : (0 : ℝ) < N := by linarith
  set q : ℝ := 1 / (N : ℝ) ^ 2 with hq
  have hq0 : 0 < q := by positivity
  have hq4 : q ≤ 1 / 4 := by
    rw [hq, div_le_div_iff₀ (by positivity) (by norm_num)]
    nlinarith
  have hpos : 0 < 1 - q := by linarith
  have hsq : 9 / 16 ≤ (1 - q) ^ 2 := by nlinarith
  have hsq1 : (1 - q) ^ 2 ≤ 1 := by nlinarith
  set nb : ℝ := q / (1 - q) ^ 2 / N with hnb
  have hnb0 : 0 < nb := by positivity
  have hN3pos : (0 : ℝ) < (N : ℝ) ^ 3 := by positivity
  have hnbe : nb = 1 / ((N : ℝ) ^ 3 * (1 - q) ^ 2) := by
    rw [hnb, hq]
    field_simp
  have hN3 : (8 : ℝ) ≤ (N : ℝ) ^ 3 := by nlinarith
  have hnb1 : nb ≤ 1 := by
    rw [hnbe, div_le_one (by positivity)]
    nlinarith
  refine ⟨hnb1, ?_⟩
  have hinv : 1 / nb = (N : ℝ) ^ 3 * (1 - q) ^ 2 := by rw [hnbe, one_div_one_div]
  have h3log : 3 * Real.log N = Real.log ((N : ℝ) ^ 3) := by
    rw [Real.log_pow]
    norm_num
  have hlog : Real.log (1 / nb) ≤ 3 * Real.log N := by
    rw [hinv, h3log]
    refine Real.log_le_log (by positivity) ?_
    exact mul_le_of_le_one_right hN3pos.le hsq1
  have hlog0 : 0 ≤ Real.log (1 / nb) := by
    rw [hinv]
    exact Real.log_nonneg (by nlinarith)
  have h2N : 2 * N * nb ≤ 32 / (9 * (N : ℝ) ^ 2) := by
    rw [hnbe]
    have e : 2 * (N : ℝ) * (1 / ((N : ℝ) ^ 3 * (1 - q) ^ 2)) = 2 / ((N : ℝ) ^ 2 * (1 - q) ^ 2) := by
      field_simp
    rw [e, div_le_div_iff₀ (by positivity) (by positivity)]
    have := mul_le_mul_of_nonneg_left hsq (le_of_lt (pow_pos hN0 2))
    nlinarith
  have hlogN : 0 ≤ Real.log N := Real.log_nonneg (by linarith)
  calc 2 * N * (nb * (1 + Real.log (1 / nb))) = (2 * N * nb) * (1 + Real.log (1 / nb)) := by ring
    _ ≤ (32 / (9 * (N : ℝ) ^ 2)) * (1 + 3 * Real.log N) := by
        apply mul_le_mul h2N (by linarith) (by linarith) (by positivity)
    _ = 32 * (1 + 3 * Real.log N) / (9 * (N : ℝ) ^ 2) := by ring

/-! ## §5 Step 4: the one-round KL bound for the family -/

/-- The family's weights are positive (`Fin (N + N)` is empty when `N = 0`). -/
theorem famW_pos {N : ℕ} (A : Finset (Fin (N + N))) (i : Fin (N + N)) : 0 < twoW A ((N : ℝ) ^ 4) i :=
  twoW_pos A (lamN_pos (N := N) (by have := i.isLt; omega)) i

/-- **The family's target** `p_λ` on `Fin (N + N)`: group `A`, quota `k = N`, tilt `λ = N^4`. -/
noncomputable def famT (N : ℕ) (A : Finset (Fin (N + N))) : Target (N + N) :=
  A36W.weightedTarget (N + N) N (twoW A ((N : ℝ) ^ 4)) (famW_pos A) (Nat.le_add_right N N)

/-- Its exact conditional-marginal oracle. -/
noncomputable def famO (N : ℕ) (A : Finset (Fin (N + N))) : Oracle (N + N) :=
  A36W.weightedOracle (N + N) N (twoW A ((N : ℝ) ^ 4))

theorem card_compl_half {N : ℕ} {A : Finset (Fin (N + N))} (hA : #A = N) : #Aᶜ = N := by
  rw [Finset.card_compl, Fintype.card_fin, hA]
  omega

/-- The family's root marginals: `a_A = 1 - ν_N` on group A, `a_B = ν_N` on group B. -/
theorem famT_marg {N : ℕ} (hN : 1 ≤ N) {A : Finset (Fin (N + N))} (hA : #A = N) (i : Fin (N + N)) :
    A36W.TC.marg (famT N A).p i = if i ∈ A then 1 - aB ((N : ℝ) ^ 4) N N N else aB ((N : ℝ) ^ 4) N N N := by
  have h := TCmarg_twoW A (lamN_pos (N := N) hN) (Nat.le_add_right N N) i
  rw [hA, card_compl_half hA, aA_eq_one_sub_nu hN] at h
  exact h

/-- The family's root marginals lie in `(0, 1)` (`N ≥ 2`). -/
theorem famT_marg_mem {N : ℕ} (hN : 2 ≤ N) {A : Finset (Fin (N + N))} (hA : #A = N) (i : Fin (N + N)) :
    0 < A36W.TC.marg (famT N A).p i ∧ A36W.TC.marg (famT N A).p i < 1 := by
  have hnu0 := nu_pos (show 1 ≤ N by omega)
  have hnu1 := nu_lt_one hN
  rw [famT_marg (by omega) hA]
  split_ifs
  · constructor <;> linarith
  · exact ⟨hnu0, hnu1⟩

/-- **Step 4: `Σ_i H_b(a_i) = 2N·H_b(ν_N)`** for the family. -/
theorem fam_sum_binEntropy {N : ℕ} (hN : 1 ≤ N) {A : Finset (Fin (N + N))} (hA : #A = N) :
    ∑ i, Real.binEntropy (A36W.TC.marg (famT N A).p i) = 2 * N * Real.binEntropy (aB ((N : ℝ) ^ 4) N N N) := by
  simp_rw [famT_marg hN hA]
  rw [Finset.sum_congr rfl (fun i _ => apply_ite Real.binEntropy (i ∈ A) _ _)]
  rw [Finset.sum_ite, Finset.sum_const, Finset.sum_const, Real.binEntropy_one_sub]
  have h1 : #(univ.filter (fun i : Fin (N + N) => i ∈ A)) = N := by
    rw [Finset.filter_mem_eq_inter, Finset.univ_inter, hA]
  have h2 : #(univ.filter (fun i : Fin (N + N) => ¬ i ∈ A)) = N := by
    rw [Finset.filter_not, Finset.filter_mem_eq_inter, Finset.univ_inter, ← Finset.compl_eq_univ_sdiff,
      card_compl_half hA]
  rw [h1, h2, nsmul_eq_mul]
  ring

/-- **Step 4 (headline): the one-round KL.**  For `n_A = n_B = k = N`, `λ = N^4`, `N ≥ 2` and any group `A` of
size `N`, the all-at-once policy (one full round at the exact marginals; in `RAND_1`) has output KL
`≤ 32(1 + 3 ln N)/(9N^2)`, i.e. `O(N^{-2} ln N)`. -/
theorem oneRound_KL_le {N : ℕ} (hN : 2 ≤ N) {A : Finset (Fin (N + N))} (hA : #A = N) :
    KLx (famT N A) ((A36W.WAFinal.allAtOncePolicy (N + N)).outBy (famO N A) 1)
      ≤ ((32 * (1 + 3 * Real.log N) / (9 * (N : ℝ) ^ 2) : ℝ) : WithTop ℝ) := by
  have hn : 0 < N + N := by omega
  have hlaw : (A36W.WAFinal.allAtOncePolicy (N + N)).outBy (famO N A) 1 = A36W.TC.prodMarg (famT N A).p := by
    funext x
    rw [A36W.WAFinal.allAtOncePolicy_outBy]
    exact oneRound_law_eq_prodMarg (famW_pos A) (Nat.le_add_right N N) hn x
  rw [hlaw]
  refine le_trans (KLx_prodMarg_le _ (fun s => (famT_marg_mem hN hA s).1)
    (fun s => (famT_marg_mem hN hA s).2)) ?_
  rw [fam_sum_binEntropy (by omega) hA]
  have hnu0 := nu_pos (show 1 ≤ N by omega)
  have hnu1 := nu_lt_one hN
  obtain ⟨hnb1, hbound⟩ := nubar_facts hN
  have hle : Real.binEntropy (aB ((N : ℝ) ^ 4) N N N) ≤
      (1 / (N : ℝ) ^ 2) / (1 - 1 / (N : ℝ) ^ 2) ^ 2 / N *
        (1 + Real.log (1 / ((1 / (N : ℝ) ^ 2) / (1 - 1 / (N : ℝ) ^ 2) ^ 2 / N))) :=
    le_trans (binEntropy_le_g hnu0 hnu1) (g_mono hnu0 (nu_le hN) hnb1)
  have h2N : (0 : ℝ) ≤ 2 * N := by positivity
  have h3 := le_trans (mul_le_mul_of_nonneg_left hle h2N) hbound
  exact_mod_cast h3

/-- The same bound in the simpler form `≤ 128/(9N)` (from `ln N ≤ N`). -/
theorem oneRound_bound_le {N : ℕ} (hN : 1 ≤ N) :
    32 * (1 + 3 * Real.log N) / (9 * (N : ℝ) ^ 2) ≤ 128 / (9 * N) := by
  have hN0 : (0 : ℝ) < N := by exact_mod_cast hN
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hlog := log_le_self_nat N
  rw [div_le_div_iff₀ (by positivity) (by positivity)]
  nlinarith

/-! ## §6 Step 5: `R^λ_F(ε) = 1` and `L_F^λ(n, ε) = 1` for all large `N` -/

/-- For every `ε > 0` there is `N₀ ≥ 2` such that `128/(9N) ≤ ε` for all `N ≥ N₀`. -/
theorem exists_N0 {ε : ℝ} (hε : 0 < ε) : ∃ N₀ : ℕ, 2 ≤ N₀ ∧ ∀ N : ℕ, N₀ ≤ N → 128 / (9 * (N : ℝ)) ≤ ε := by
  obtain ⟨M, hM⟩ := exists_nat_gt (128 / (9 * ε))
  refine ⟨max 2 M, le_max_left _ _, fun N hN => ?_⟩
  have hNM : (M : ℝ) ≤ N := by exact_mod_cast le_trans (le_max_right _ _) hN
  have hN2 : (2 : ℝ) ≤ N := by exact_mod_cast le_trans (le_max_left _ _) hN
  have h1 : 128 / (9 * ε) < N := lt_of_lt_of_le hM hNM
  rw [div_lt_iff₀ (by positivity)] at h1
  rw [div_le_iff₀ (by positivity)]
  linarith

/-- **Step 5, one round of the policy class suffices**: for every `ε > 0` there is `N₀` such that for every
`N ≥ N₀` and every group `A` of size `N`, the all-at-once policy is in `RAND_1` and has `KL(p_λ ‖ Q_π) ≤ ε`. -/
theorem remark_oneRound {ε : ℝ} (hε : 0 < ε) :
    ∃ N₀ : ℕ, ∀ N : ℕ, N₀ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N →
      (A36W.WAFinal.allAtOncePolicy (N + N)).CapEvery (famO N A) 1 ∧
      (A36W.WAFinal.allAtOncePolicy (N + N)).CapAS (famO N A) 1 ∧
      KLx (famT N A) (outLim (famO N A) (A36W.WAFinal.allAtOncePolicy (N + N))) ≤ ((ε : ℝ) : WithTop ℝ) := by
  obtain ⟨N₀, hN₀2, hN₀⟩ := exists_N0 hε
  refine ⟨N₀, fun N hN A hA => ?_⟩
  have hN2 : 2 ≤ N := le_trans hN₀2 hN
  have hcE := A36W.WAFinal.allAtOncePolicy_capEvery (n := N + N) (famO N A)
  have hcA := Converse.capAS_of_capEvery _ _ hcE
  refine ⟨hcE, hcA, ?_⟩
  have hmu : Converse.MargUnit (famO N A) := A36W.margUnit_weightedOracle (k := N) (fun i => (famW_pos A i).le)
  have hfun : outLim (famO N A) (A36W.WAFinal.allAtOncePolicy (N + N))
      = (A36W.WAFinal.allAtOncePolicy (N + N)).outBy (famO N A) 1 :=
    funext (Converse.outLim_eq_outBy_of_capAS _ hmu _ hcA)
  rw [hfun]
  refine le_trans (oneRound_KL_le hN2 hA) ?_
  have h1 := oneRound_bound_le (show 1 ≤ N by omega)
  have h2 := hN₀ N hN
  exact_mod_cast le_trans h1 h2

/-- **Step 5, rounds: `R^λ_F(ε) = 1` for all large `N`.**  For every `ε > 0` there is `N₀` such that for every
`N ≥ N₀` and every group `A` of size `N`: the least `r` for which some `RAND_r` policy (almost-sure cap) has
`KL(p_λ ‖ Q_π) ≤ ε` is `1` (`IsLeast`), and `RAND_0` is empty (`capKLSetAS … 0 = ∅`, so `F*_0 = +∞`). -/
theorem remark_RF_eq_one {ε : ℝ} (hε : 0 < ε) :
    ∃ N₀ : ℕ, ∀ N : ℕ, N₀ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N →
      IsLeast {r : ℕ | ∃ D ∈ capKLSetAS (famT N A) (famO N A) r, D ≤ ((ε : ℝ) : WithTop ℝ)} 1 ∧
      capKLSetAS (famT N A) (famO N A) 0 = ∅ := by
  obtain ⟨N₀, hN₀⟩ := remark_oneRound hε
  refine ⟨N₀ + 2, fun N hN A hA => ?_⟩
  have hn : 0 < N + N := by omega
  obtain ⟨-, hcA, hKL⟩ := hN₀ N (by omega) A hA
  have hz := capKLSetAS_zero hn (famT N A) (famO N A)
  refine ⟨⟨?_, ?_⟩, hz⟩
  · have hmu : Converse.MargUnit (famO N A) :=
      A36W.margUnit_weightedOracle (k := N) (fun i => (famW_pos A i).le)
    have hfun : outLim (famO N A) (A36W.WAFinal.allAtOncePolicy (N + N))
        = (A36W.WAFinal.allAtOncePolicy (N + N)).outBy (famO N A) 1 :=
      funext (Converse.outLim_eq_outBy_of_capAS _ hmu _ hcA)
    rw [hfun] at hKL
    exact ⟨_, ⟨Unit, inferInstance, A36W.WAFinal.allAtOncePolicy (N + N), hcA, rfl⟩, hKL⟩
  · intro r hr
    rcases Nat.eq_zero_or_pos r with h0 | hpos
    · subst h0
      obtain ⟨D, hD, -⟩ := hr
      rw [hz] at hD
      exact absurd hD (Set.notMem_empty D)
    · exact hpos

/-- **Step 5, mean cost: `L_F^λ(n, ε) = 1` for all large `N`.**  For every `ε > 0` there is `N₀` such that for every
`N ≥ N₀` and every group `A` of size `N`, the least scheduled mean cost of a predrawn mixture of full labelled
schedules with `KL(p_λ ‖ Q_μ) ≤ ε` is exactly `1`, attained by the one-block schedule `[univ]`. -/
theorem remark_LF_eq_one {ε : ℝ} (hε : 0 < ε) :
    ∃ N₀ : ℕ, ∀ N : ℕ, N₀ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N →
      LFgen (famT N A) (famO N A) ε = 1 := by
  obtain ⟨N₀, hN₀2, hN₀⟩ := exists_N0 hε
  refine ⟨N₀, fun N hN A hA => ?_⟩
  have hN2 : 2 ≤ N := le_trans hN₀2 hN
  have hn : 0 < N + N := by omega
  apply le_antisymm
  · rw [← mixCost_oneBlockMix (N + N) hn]
    apply Bridge.LFgen_le_of_feasible
    have hlaw : mixLawE (famO N A) (oneBlockMix (N + N) hn)
        = (A36W.WAFinal.allAtOncePolicy (N + N)).outBy (famO N A) 1 := by
      funext x
      rw [A36W.WAFinal.allAtOncePolicy_outBy]
      exact (oneBlock_law_eq_prodMarg (famW_pos A) (Nat.le_add_right N N) hn x).trans
        (oneRound_law_eq_prodMarg (famW_pos A) (Nat.le_add_right N N) hn x).symm
    rw [hlaw]
    refine le_trans (oneRound_KL_le hN2 hA) ?_
    have h1 := oneRound_bound_le (show 1 ≤ N by omega)
    have h2 := hN₀ N hN
    exact_mod_cast le_trans h1 h2
  · have h := corB_LFgen_of_nonneg A (lamN_pos (N := N) (by omega)) (Nat.le_add_right N N) hn hε.le 0
    simp only [Nat.cast_zero, zero_mul, add_zero] at h
    exact h

/-! ## §7 Step 5: no λ-uniform doubly-logarithmic lower bound in `n` -/

/-- `log₂ log₂ n → ∞` and `log₂ ln n → ∞` (`n = N + N`), in explicit form. -/
theorem exists_N_loglog (C : ℝ) : ∃ N₁ : ℕ, ∀ N : ℕ, N₁ ≤ N →
    C < Real.logb 2 (Real.logb 2 ((N + N : ℕ) : ℝ)) ∧ C < Real.logb 2 (Real.log ((N + N : ℕ) : ℝ)) := by
  have hx0 : (0 : ℝ) < (2 : ℝ) ^ (max C 0 + 1) := Real.rpow_pos_of_pos (by norm_num) _
  have hlx : Real.logb 2 ((2 : ℝ) ^ (max C 0 + 1)) = max C 0 + 1 := Real.logb_rpow (by norm_num) (by norm_num)
  obtain ⟨M, hM⟩ :=
    exists_nat_gt (max ((2 : ℝ) ^ ((2 : ℝ) ^ (max C 0 + 1))) (Real.exp ((2 : ℝ) ^ (max C 0 + 1))))
  refine ⟨M, fun N hN => ?_⟩
  have hNM : (M : ℝ) ≤ ((N + N : ℕ) : ℝ) := by exact_mod_cast (show M ≤ N + N by omega)
  have h1 : (2 : ℝ) ^ ((2 : ℝ) ^ (max C 0 + 1)) < ((N + N : ℕ) : ℝ) :=
    lt_of_lt_of_le (lt_of_le_of_lt (le_max_left _ _) hM) hNM
  have h2 : Real.exp ((2 : ℝ) ^ (max C 0 + 1)) < ((N + N : ℕ) : ℝ) :=
    lt_of_lt_of_le (lt_of_le_of_lt (le_max_right _ _) hM) hNM
  have hpos1 : (0 : ℝ) < (2 : ℝ) ^ ((2 : ℝ) ^ (max C 0 + 1)) := Real.rpow_pos_of_pos (by norm_num) _
  have hL1 : (2 : ℝ) ^ (max C 0 + 1) < Real.logb 2 ((N + N : ℕ) : ℝ) := by
    have h := Real.logb_lt_logb (by norm_num : (1 : ℝ) < 2) hpos1 h1
    rwa [Real.logb_rpow (by norm_num) (by norm_num)] at h
  have hL2 : (2 : ℝ) ^ (max C 0 + 1) < Real.log ((N + N : ℕ) : ℝ) := by
    have h := Real.log_lt_log (Real.exp_pos _) h2
    rwa [Real.log_exp] at h
  have hC : C < max C 0 + 1 := by
    have := le_max_left C 0
    linarith
  constructor
  · have h := Real.logb_lt_logb (by norm_num : (1 : ℝ) < 2) hx0 hL1
    rw [hlx] at h
    linarith
  · have h := Real.logb_lt_logb (by norm_num : (1 : ℝ) < 2) hx0 hL2
    rw [hlx] at h
    linarith

/-- A group of size `N` in `Fin (N + N)`: the first `N` coordinates. -/
def halfA (N : ℕ) : Finset (Fin (N + N)) := (univ : Finset (Fin N)).map (Fin.castAddEmb N)

theorem card_halfA (N : ℕ) : #(halfA N) = N := by
  rw [halfA, Finset.card_map, Finset.card_univ, Fintype.card_fin]

/-- **"No λ-uniform doubly-logarithmic lower bound in `n` can hold" (rounds).**  For every `ε > 0` there are no
constants `C`, `N₂` such that, on the family `n_A = n_B = k = N`, `λ = N^4`, every `r` for which some `RAND_r` policy has
`KL(p_λ ‖ Q_π) ≤ ε` satisfies `r ≥ log₂ log₂ n - C` for all `N ≥ N₂`. -/
theorem remark_no_doublylog_RF {ε : ℝ} (hε : 0 < ε) :
    ¬ ∃ (C : ℝ) (N₂ : ℕ), ∀ N : ℕ, N₂ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N → ∀ r : ℕ,
        (∃ D ∈ capKLSetAS (famT N A) (famO N A) r, D ≤ ((ε : ℝ) : WithTop ℝ)) →
          Real.logb 2 (Real.logb 2 ((N + N : ℕ) : ℝ)) - C ≤ r := by
  rintro ⟨C, N₂, hC⟩
  obtain ⟨N₀, hN₀⟩ := remark_RF_eq_one hε
  obtain ⟨N₁, hN₁⟩ := exists_N_loglog (C + 1)
  have hN₀' : N₀ ≤ max (max N₀ N₁) N₂ := le_trans (le_max_left _ _) (le_max_left _ _)
  have hN₁' : N₁ ≤ max (max N₀ N₁) N₂ := le_trans (le_max_right _ _) (le_max_left _ _)
  have hN₂' : N₂ ≤ max (max N₀ N₁) N₂ := le_max_right _ _
  obtain ⟨⟨h1, -⟩, -⟩ := hN₀ _ hN₀' (halfA _) (card_halfA _)
  have h2 := hC _ hN₂' (halfA _) (card_halfA _) 1 h1
  have h3 := (hN₁ _ hN₁').1
  rw [Nat.cast_one] at h2
  linarith

/-- **"No λ-uniform doubly-logarithmic lower bound in `n` can hold" (mean cost).**  For every `ε > 0` there are no
constants `C`, `N₂` with `L_F^λ(n, ε) ≥ log₂ ln n - C` for all `N ≥ N₂` on the family. -/
theorem remark_no_doublylog_LF {ε : ℝ} (hε : 0 < ε) :
    ¬ ∃ (C : ℝ) (N₂ : ℕ), ∀ N : ℕ, N₂ ≤ N → ∀ A : Finset (Fin (N + N)), #A = N →
        Real.logb 2 (Real.log ((N + N : ℕ) : ℝ)) - C ≤ LFgen (famT N A) (famO N A) ε := by
  rintro ⟨C, N₂, hC⟩
  obtain ⟨N₀, hN₀⟩ := remark_LF_eq_one hε
  obtain ⟨N₁, hN₁⟩ := exists_N_loglog (C + 1)
  have hN₀' : N₀ ≤ max (max N₀ N₁) N₂ := le_trans (le_max_left _ _) (le_max_left _ _)
  have hN₁' : N₁ ≤ max (max N₀ N₁) N₂ := le_trans (le_max_right _ _) (le_max_left _ _)
  have hN₂' : N₂ ≤ max (max N₀ N₁) N₂ := le_max_right _ _
  have h1 := hN₀ _ hN₀' (halfA _) (card_halfA _)
  have h2 := hC _ hN₂' (halfA _) (card_halfA _)
  have h3 := (hN₁ _ hN₁').2
  rw [h1] at h2
  linarith

end A36RW.AppJ.W21.Remark

#check @A36RW.AppJ.W21.Remark.TC_le_sum_binEntropy
#check @A36RW.AppJ.W21.Remark.KLx_prodMarg_le
#check @A36RW.AppJ.W21.Remark.oneRound_law_eq_prodMarg
#check @A36RW.AppJ.W21.Remark.oneBlock_law_eq_prodMarg
#check @A36RW.AppJ.W21.Remark.EZ_le
#check @A36RW.AppJ.W21.Remark.nu_le
#check @A36RW.AppJ.W21.Remark.nu_pos
#check @A36RW.AppJ.W21.Remark.nu_lt_one
#check @A36RW.AppJ.W21.Remark.aA_eq_one_sub_nu
#check @A36RW.AppJ.W21.Remark.V_root_le
#check @A36RW.AppJ.W21.Remark.binEntropy_le_g
#check @A36RW.AppJ.W21.Remark.g_mono
#check @A36RW.AppJ.W21.Remark.famT_marg
#check @A36RW.AppJ.W21.Remark.fam_sum_binEntropy
#check @A36RW.AppJ.W21.Remark.oneRound_KL_le
#check @A36RW.AppJ.W21.Remark.oneRound_bound_le
#check @A36RW.AppJ.W21.Remark.remark_oneRound
#check @A36RW.AppJ.W21.Remark.remark_RF_eq_one
#check @A36RW.AppJ.W21.Remark.remark_LF_eq_one
#print A36RW.AppJ.W21.Remark.famT
#print A36RW.AppJ.W21.Remark.famO
#print axioms A36RW.AppJ.W21.Remark.TC_le_sum_binEntropy
#print axioms A36RW.AppJ.W21.Remark.KLx_prodMarg_le
#print axioms A36RW.AppJ.W21.Remark.oneRound_law_eq_prodMarg
#print axioms A36RW.AppJ.W21.Remark.oneBlock_law_eq_prodMarg
#print axioms A36RW.AppJ.W21.Remark.EZ_le
#print axioms A36RW.AppJ.W21.Remark.nu_le
#print axioms A36RW.AppJ.W21.Remark.nu_pos
#print axioms A36RW.AppJ.W21.Remark.nu_lt_one
#print axioms A36RW.AppJ.W21.Remark.aA_eq_one_sub_nu
#print axioms A36RW.AppJ.W21.Remark.V_root_le
#print axioms A36RW.AppJ.W21.Remark.binEntropy_le_g
#print axioms A36RW.AppJ.W21.Remark.g_mono
#print axioms A36RW.AppJ.W21.Remark.famT_marg
#print axioms A36RW.AppJ.W21.Remark.fam_sum_binEntropy
#print axioms A36RW.AppJ.W21.Remark.oneRound_KL_le
#print axioms A36RW.AppJ.W21.Remark.oneRound_bound_le
#print axioms A36RW.AppJ.W21.Remark.remark_oneRound
#print axioms A36RW.AppJ.W21.Remark.remark_RF_eq_one
#print axioms A36RW.AppJ.W21.Remark.remark_LF_eq_one
#check @A36RW.AppJ.W21.Remark.exists_N_loglog
#check @A36RW.AppJ.W21.Remark.remark_no_doublylog_RF
#check @A36RW.AppJ.W21.Remark.remark_no_doublylog_LF
#print axioms A36RW.AppJ.W21.Remark.exists_N_loglog
#print axioms A36RW.AppJ.W21.Remark.remark_no_doublylog_RF
#print axioms A36RW.AppJ.W21.Remark.remark_no_doublylog_LF


==> anc/formal_companion/lean/src/A36RW/AppJ/W21/TG11.lean <==
/-
A36RW.AppJ.W21.TG11: Appendix J, Lemma TG11 (attainment).

Paper: `appendix_tgenv.tex` (App J), "Lemma TG11 (attainment)" with its proof, steps (1) the policy, (2) success,
(3) every-path hard cap; and the "Link" paragraph of the Setting ("Lemma TG11 shows that equality is attained in
`RAND_r` by a deterministic count policy").  Model: the integrated App J modules (`A36RW.AppJ.*`, count model
`A36RW.AppJ.Defs`), target `p_λ = A36W.weightedTarget n k (twoW A λ)`, its exact oracle
`A36W.weightedOracle n k (twoW A λ)`, root `(n_A, n_B, k) = (#A, #Aᶜ, k)`; policy class `PolicyE` (interface V0),
caps `CapEvery` (every seed, every compatible path) and `CapAS` (the printed almost-sure cap, `RAND_r`).

Contents.
* §1 count level: `G_one_pos_count` (`G^λ_1(s) > 0` at every legal state, `λ > 0`), `G_pos_count`;
  `Eprod_G_zero_of_ne_full` and **`lastRound_max_iff`** (proof step (3): at a legal state with `M ≥ 1` a
  composition attains `G^λ_1(s)` iff it is the full batch, so the full batch is the UNIQUE last-round maximiser);
  `marg_mem_Ioo` (step (3)'s first sentence: `0 < j < M ⇒ a_g(s) ∈ (0,1)` for every group with `m_g ≥ 1`).
* §2 maximiser selections: `IsMaxSel lam r bs` (for `1 ≤ ϱ ≤ r` and every legal `s` with `M ≥ 1`, `bs ϱ s` is a
  maximiser in the recursion for `G^λ_ϱ(s)`, the paper's "fix a maximizer `b*(ϱ, s)`"); `bstar` and
  `bstar_isMaxSel` (one exists).
* §3 the policy `π°`: `lowB`, `lowAB` (the lowest-indexed `b_A` free coordinates of group A and `b_B` of group B),
  `piTree A k r bs` (a `TreeE`), `piO A k r bs := Bridge.ofTree (piTree …) : PolicyE n Unit` (deterministic,
  seedless: one-point seed space, Dirac law).
* §4 cap: `capFrom_of_act_last`, `piTree_act_last` (at one round left the selected batch is the full batch, by
  `lastRound_max_iff`), `piO_capEvery`, `piO_capAS`.
* §5 success: `row_eq_batchVal` (the labelled one-round row is A36W's batch value), `batchVal_lowAB_eq` (the selected
  batch attains A36W's `G` through `batchVal_twoW` and `G_twoW`), `piTree_vmass` (the supermartingale is a
  martingale: from every legal well-formed history at depth `r - ρ` the slice mass within `ρ` rounds is
  `A36W.G (twoW A λ) ρ (remaining h) (quota k h)`), `piO_success`, `piO_success_outLim`.
* §6 headlines: **`TG11_sel`** (for EVERY maximiser selection), **`TG11`** (existence, `PolicyE n Unit`),
  `TG11_supp`, **`TG11_max_capAS`** / `TG11_max_capEvery` (`max_{π ∈ RAND_r} Q_π(S_k) = G^λ_r(root)`, attained),
  **`TG11_sup_all`** (over all causal randomized policies, success within `r` rounds: max `= G^λ_r(root)`), and
  the `sSup` forms.
* §7 fixture: `n = 2`, `A = {0}`, `λ = 2`, `k = 1`, `r = 1`: the attaining policy has success exactly `5/9`
  (a two-round fixture that exercises a non-full argmax batch is in `A36RW.AppJ.W21.Fixture`).

Scope and deviations.  Every headline holds for every `n ≥ 0`, every group `A` and every `k ≤ n` (the Setting's
`n ≥ 1`, `0 < k < n` are not used); `r ≥ 1` is needed only for the cap (`RAND_0 = ∅` when `n ≥ 1`), the success
identity `piO_success` holds at every `r`.  "Deterministic, seedless" is read as `Seed = Unit` with the Dirac law.
The positivity `G^λ_1(s) > 0` used in step (3) is proved through A36W's `G_one_pos` rather than the printed
full-support argument (whose first sentence is `marg_mem_Ioo`).  The policy commits nothing extra after the
horizon only in the sense that histories at depth `≥ r` are never reached within `r` rounds (there it commits
everything remaining).
-/
import A36RW.AppJ.W14.Link
import A36RW.AppJ.W14.TG1
import A36RW.AppJ.W14.Sanity
import A36RW.Balanced.MixtureBridge
import A36W.WAFinal

set_option autoImplicit false

namespace A36RW.AppJ.W21

open Finset AGF A36RW A36RW.AppJ MeasureTheory

variable {n : ℕ}

/-! ## §1 Count level: positivity of `G^λ`, and the full batch at the last round -/

/-- Group A of a realisation of the counts `(mA, mB)`: the first `mA` coordinates of `Fin (mA + mB)`. -/
def grpA (mA mB : ℕ) : Finset (Fin (mA + mB)) := (univ : Finset (Fin mA)).map (Fin.castAddEmb mB)

theorem card_univ_inter_grpA (mA mB : ℕ) :
    #((univ : Finset (Fin (mA + mB))) ∩ grpA mA mB) = mA := by
  rw [Finset.univ_inter, grpA, Finset.card_map, Finset.card_univ, Fintype.card_fin]

theorem card_univ_sdiff_grpA (mA mB : ℕ) :
    #((univ : Finset (Fin (mA + mB))) \ grpA mA mB) = mB := by
  rw [Finset.card_sdiff_of_subset (Finset.subset_univ _), Finset.card_univ, Fintype.card_fin, grpA,
    Finset.card_map, Finset.card_univ, Fintype.card_fin]
  omega

/-- **`G^λ_1(s) > 0` at every legal count state** (`λ > 0`, `j ≤ mA + mB`).  Route: A36W's `G_one_pos` (for
positive weights every outcome of the full batch with exactly `j` ones has positive product probability) on a
realisation of the counts, read through W14's `G_twoW`. -/
theorem G_one_pos_count {lam : ℝ} (hlam : 0 < lam) {mA mB j : ℕ} (hj : j ≤ mA + mB) :
    0 < G lam 1 mA mB j := by
  have hj' : j ≤ #(univ : Finset (Fin (mA + mB))) := by
    rw [Finset.card_univ, Fintype.card_fin]; exact hj
  have e := G_twoW (grpA mA mB) hlam 1 univ j hj'
  rw [card_univ_inter_grpA, card_univ_sdiff_grpA] at e
  rw [← e]
  refine A36W.G_one_pos (twoW_pos (grpA mA mB) hlam) ⟨by positivity, ?_⟩
  rw [Finset.card_univ, Fintype.card_fin]
  exact_mod_cast hj

/-- `G^λ_r(s) > 0` at every legal count state once `r ≥ 1`. -/
theorem G_pos_count {lam : ℝ} (hlam : 0 < lam) {r : ℕ} (hr : 1 ≤ r) {mA mB j : ℕ} (hj : j ≤ mA + mB) :
    0 < G lam r mA mB j :=
  lt_of_lt_of_le (G_one_pos_count hlam hj) (G_mono hlam.le mA mB j hr)

theorem mem_batches' {mA mB : ℕ} {b : ℕ × ℕ} :
    b ∈ batches mA mB ↔ b.1 ≤ mA ∧ b.2 ≤ mB ∧ b ≠ (0, 0) := by
  obtain ⟨bA, bB⟩ := b
  exact mem_batches

/-- The full batch is a composition `b ≠ 0` when `M ≥ 1`. -/
theorem full_mem_batches {mA mB : ℕ} (hM : mA + mB ≠ 0) : (mA, mB) ∈ batches mA mB := by
  rw [mem_batches]
  refine ⟨le_rfl, le_rfl, fun h0 => hM ?_⟩
  simp only [Prod.mk.injEq] at h0
  omega

/-- Every batch other than the full one has last-round value `0`: it leaves `M' ≥ 1`, where `G^λ_0 = 0`. -/
theorem Eprod_G_zero_of_ne_full (lam : ℝ) {mA mB j bA bB : ℕ} (hA : bA ≤ mA) (hB : bB ≤ mB)
    (hne : (bA, bB) ≠ (mA, mB)) :
    Eprod lam mA mB j bA bB (fun mA' mB' j' => G lam 0 mA' mB' j') = 0 := by
  have hM : ¬ (mA - bA + (mB - bB) = 0) := by
    simp only [ne_eq, Prod.mk.injEq] at hne
    omega
  unfold Eprod
  refine Finset.sum_eq_zero fun hA' _ => Finset.sum_eq_zero fun hB' _ => ?_
  simp only [G_zero_eq, if_neg hM, ite_self, mul_zero]

/-- **Lemma TG11, proof step (3): the full batch is the unique last-round maximiser.**  At a legal state with
`M ≥ 1` (and `λ > 0`), a composition `b ≠ 0` attains the maximum in `G^λ_1(s)` iff `b` is the full batch
`(mA, mB)`.  (Every other batch has value `0`, while `G^λ_1(s) > 0`; the full batch has value `G^λ_1(s)` by W14's
`G_one_eq_full`.) -/
theorem lastRound_max_iff {lam : ℝ} (hlam : 0 < lam) {mA mB j : ℕ} (hj : j ≤ mA + mB) (hM : mA + mB ≠ 0)
    {b : ℕ × ℕ} (hb : b ∈ batches mA mB) :
    Eprod lam mA mB j b.1 b.2 (fun mA' mB' j' => G lam 0 mA' mB' j') = G lam 1 mA mB j ↔ b = (mA, mB) := by
  obtain ⟨bA, bB⟩ := b
  dsimp only
  rw [mem_batches] at hb
  constructor
  · intro heq
    by_contra hne
    rw [Eprod_G_zero_of_ne_full lam hb.1 hb.2.1 hne] at heq
    exact (G_one_pos_count hlam hj).ne heq
  · intro h
    simp only [Prod.mk.injEq] at h
    obtain ⟨rfl, rfl⟩ := h
    exact (G_one_eq_full hlam.le j hM).symm

/-- **Lemma TG11, proof step (3), first sentence**: at a legal state with `0 < j < M`, every group with `m_g ≥ 1`
has `a_g(s) ∈ (0, 1)` (a free coordinate can be `1`, since `j ≥ 1`, and `0`, since `j ≤ M - 1`).  Route: A36W's
`sliceMarg_root_mem_Ioo` on a realisation, read through W14's `sliceMarg_twoW_A/_B`. -/
theorem marg_mem_Ioo {lam : ℝ} (hlam : 0 < lam) {mA mB j : ℕ} (hj0 : 1 ≤ j) (hjM : j + 1 ≤ mA + mB) :
    (1 ≤ mA → 0 < aA lam mA mB j ∧ aA lam mA mB j < 1) ∧
      (1 ≤ mB → 0 < aB lam mA mB j ∧ aB lam mA mB j < 1) := by
  have hjS : j ≤ #(univ : Finset (Fin (mA + mB))) := by
    rw [Finset.card_univ, Fintype.card_fin]; omega
  constructor
  · intro hA
    have hiA : Fin.castAdd mB (⟨0, hA⟩ : Fin mA) ∈ grpA mA mB :=
      Finset.mem_map.2 ⟨⟨0, hA⟩, Finset.mem_univ _, rfl⟩
    have e := sliceMarg_twoW_A (grpA mA mB) univ hlam hjS (Finset.mem_univ _) hiA
    rw [card_univ_inter_grpA, card_univ_sdiff_grpA] at e
    rw [← e]
    exact A36W.WAFinal.sliceMarg_root_mem_Ioo (twoW_pos (grpA mA mB) hlam) hj0 hjM _
  · intro hB
    have hiA : Fin.natAdd mA (⟨0, hB⟩ : Fin mB) ∉ grpA mA mB := by
      intro h
      obtain ⟨a, _, ha⟩ := Finset.mem_map.1 h
      have h1 := congrArg Fin.val ha
      have h2 := a.isLt
      simp at h1
      omega
    have e := sliceMarg_twoW_B (grpA mA mB) univ hlam hjS (Finset.mem_univ _) hiA
    rw [card_univ_inter_grpA, card_univ_sdiff_grpA] at e
    rw [← e]
    exact A36W.WAFinal.sliceMarg_root_mem_Ioo (twoW_pos (grpA mA mB) hlam) hj0 hjM _

/-! ## §2 Maximiser selections -/

/-- **A maximiser selection up to horizon `r`** (Lemma TG11, proof step (1): "For `1 ≤ ϱ ≤ r` and every legal `s`
with `M ≥ 1`, fix a maximizer `b*(ϱ, s)` in the recursion for `G^λ_ϱ(s)`").  Here `ϱ = ρ + 1`.  Nothing is required
at `ϱ = 0`, `ϱ > r`, illegal states or `M = 0`. -/
def IsMaxSel (lam : ℝ) (r : ℕ) (bs : ℕ → ℕ → ℕ → ℕ → ℕ × ℕ) : Prop :=
  ∀ (ρ mA mB j : ℕ), ρ + 1 ≤ r → mA + mB ≠ 0 → j ≤ mA + mB →
    bs (ρ + 1) mA mB j ∈ batches mA mB ∧
      Eprod lam mA mB j (bs (ρ + 1) mA mB j).1 (bs (ρ + 1) mA mB j).2 (fun mA' mB' j' => G lam ρ mA' mB' j')
        = G lam (ρ + 1) mA mB j

/-- A canonical maximiser selection (the maximum is over the finite nonempty set `batches mA mB`). -/
noncomputable def bstar (lam : ℝ) : ℕ → ℕ → ℕ → ℕ → ℕ × ℕ
  | 0, mA, mB, _ => (mA, mB)
  | ρ + 1, mA, mB, j =>
      if hM : mA + mB = 0 then (mA, mB)
      else Classical.choose (Finset.exists_mem_eq_sup' (batches_nonempty hM)
        (fun b => Eprod lam mA mB j b.1 b.2 (fun mA' mB' j' => G lam ρ mA' mB' j')))

/-- `bstar` is a maximiser selection at every horizon. -/
theorem bstar_isMaxSel (lam : ℝ) (r : ℕ) : IsMaxSel lam r (bstar lam) := by
  intro ρ mA mB j _ hM _
  have hspec := Classical.choose_spec (Finset.exists_mem_eq_sup' (batches_nonempty hM)
    (fun b => Eprod lam mA mB j b.1 b.2 (fun mA' mB' j' => G lam ρ mA' mB' j')))
  simp only [bstar, dif_neg hM]
  exact ⟨hspec.1, by rw [G_succ_of_M_ne lam ρ j hM]; exact hspec.2.symm⟩

/-- Under a maximiser selection, the selected last-round batch is the full batch (`lastRound_max_iff`). -/
theorem IsMaxSel.last_full {lam : ℝ} (hlam : 0 < lam) {r : ℕ} {bs : ℕ → ℕ → ℕ → ℕ → ℕ × ℕ}
    (hbs : IsMaxSel lam r bs) (hr : 1 ≤ r) {mA mB j : ℕ} (hM : mA + mB ≠ 0) (hj : j ≤ mA + mB) :
    bs 1 mA mB j = (mA, mB) := by
  obtain ⟨hmem, hval⟩ := hbs 0 mA mB j (by omega) hM hj
  exact (lastRound_max_iff hlam hj hM hmem).1 hval

/-! ## §3 The policy `π°` -/

/-- The `m` lowest-indexed elements of `s`. -/
def lowB (s : Finset (Fin n)) (m : ℕ) : Finset (Fin n) := ((s.sort (· ≤ ·)).take m).toFinset

theorem lowB_sub (s : Finset (Fin n)) (m : ℕ) : lowB s m ⊆ s := by
  intro i hi
  unfold lowB at hi
  rw [List.mem_toFinset] at hi
  exact (Finset.mem_sort _).1 (List.mem_of_mem_take hi)

theorem lowB_card (s : Finset (Fin n)) {m : ℕ} (hm : m ≤ #s) : #(lowB s m) = m := by
  unfold lowB
  rw [List.toFinset_card_of_nodup (List.Nodup.sublist (List.take_sublist _ _) (Finset.sort_nodup s _)),
    List.length_take, Finset.length_sort]
  exact min_eq_left hm

theorem lowB_self (s : Finset (Fin n)) : lowB s #s = s :=
  Finset.eq_of_subset_of_card_le (lowB_sub s #s) (by rw [lowB_card s le_rfl])

/-- The batch of composition `b = (b_A, b_B)` from the remaining set `S`: the lowest-indexed `b_A` free coordinates
of group A and the lowest-indexed `b_B` free coordinates of group B (Lemma TG11, proof step (1)). -/
def lowAB (A S : Finset (Fin n)) (b : ℕ × ℕ) : Finset (Fin n) := lowB (S ∩ A) b.1 ∪ lowB (S \ A) b.2

theorem lowAB_sub (A S : Finset (Fin n)) (b : ℕ × ℕ) : lowAB A S b ⊆ S :=
  Finset.union_subset ((lowB_sub _ _).trans Finset.inter_subset_left) ((lowB_sub _ _).trans Finset.sdiff_subset)

/-- The batch `lowAB A S b` has composition `b` (when `b` fits). -/
theorem lowAB_cards (A S : Finset (Fin n)) {b : ℕ × ℕ} (h1 : b.1 ≤ #(S ∩ A)) (h2 : b.2 ≤ #(S \ A)) :
    #(lowAB A S b ∩ A) = b.1 ∧ #(lowAB A S b \ A) = b.2 := by
  have hX : ∀ x ∈ lowB (S ∩ A) b.1, x ∈ A := fun x hx => (Finset.mem_inter.1 (lowB_sub _ _ hx)).2
  have hY : ∀ y ∈ lowB (S \ A) b.2, y ∉ A := fun y hy => (Finset.mem_sdiff.1 (lowB_sub _ _ hy)).2
  obtain ⟨e1, e2⟩ := union_inter_sdiff hX hY
  unfold lowAB
  rw [e1, e2, lowB_card _ h1, lowB_card _ h2]
  exact ⟨rfl, rfl⟩

/-- The full composition selects every remaining coordinate. -/
theorem lowAB_full (A S : Finset (Fin n)) : lowAB A S (#(S ∩ A), #(S \ A)) = S := by
  show lowB (S ∩ A) #(S ∩ A) ∪ lowB (S \ A) #(S \ A) = S
  rw [lowB_self, lowB_self]
  exact inter_union_sdiff_eq S A

/-- **The paper's policy `π°` as a deterministic rule** (Lemma TG11, proof step (1)).  At a history `h` whose
count state `s = (#(remaining h ∩ A), #(remaining h \ A), quota k h)` is legal and with `ϱ = r - depth h ≥ 1`
rounds left, commit `lowAB` of the selected maximiser `bs ϱ s`; at an illegal state commit everything remaining
(completion word `∅`); at `M = 0` the batch is empty (nothing remains).  After the horizon (`ϱ = 0`, never reached
within `r` rounds) commit everything remaining. -/
def piTree (A : Finset (Fin n)) (k r : ℕ) (bs : ℕ → ℕ → ℕ → ℕ → ℕ × ℕ) : TreeE n where
  act h := if Legal k h ∧ 1 ≤ r - depth h then
      lowAB A (remaining h) (bs (r - depth h) #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat)
    else remaining h
  fill _ := ∅
  act_sub h := by
    split_ifs
    · exact lowAB_sub _ _ _
    · exact Finset.Subset.refl _
  fill_sub _ := Finset.empty_subset _

/-- **`π°` as a policy of the printed class**: deterministic and seedless (`Seed = Unit`, Dirac law). -/
noncomputable def piO (A : Finset (Fin n)) (k r : ℕ) (bs : ℕ → ℕ → ℕ → ℕ → ℕ × ℕ) : PolicyE n Unit :=
  Bridge.ofTree (piTree A k r bs)

theorem piTree_act_legal {A : Finset (Fin n)} {k r : ℕ} {bs : ℕ → ℕ → ℕ → ℕ → ℕ × ℕ} {h : History n}
    (hL : Legal k h) (hρ : 1 ≤ r - depth h) :
    (piTree A k r bs).act h =
      lowAB A (remaining h) (bs (r - depth h) #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat) := by
  show (if Legal k h ∧ 1 ≤ r - depth h then _ else _) = _
  rw [if_pos ⟨hL, hρ⟩]

theorem piTree_act_illegal {A : Finset (Fin n)} {k r : ℕ} {bs : ℕ → ℕ → ℕ → ℕ → ℕ × ℕ} {h : History n}
    (hL : ¬ Legal k h) : (piTree A k r bs).act h = remaining h := by
  show (if Legal k h ∧ 1 ≤ r - depth h then _ else _) = _
  rw [if_neg (fun hc => hL hc.1)]

/-- At a legal history the residual quota is a natural number `≤ #(remaining h)`. -/
theorem quota_toNat_le {k : ℕ} {h : History n} (hL : Legal k h) : (quota k h).toNat ≤ #(remaining h) := by
  have h1 : (((quota k h).toNat : ℕ) : ℤ) = quota k h := Int.toNat_of_nonneg hL.1
  have h2 : quota k h ≤ (#(remaining h) : ℤ) := hL.2
  have h3 : (((quota k h).toNat : ℕ) : ℤ) ≤ (#(remaining h) : ℤ) := by rw [h1]; exact h2
  exact_mod_cast h3

/-! ## §4 The every-path hard cap -/

theorem capFrom_succ_iff (o : Oracle n) (T : TreeE n) (f : ℕ) (h : History n) :
    T.capFrom o (f + 1) h ↔ (size h = 0 ∨
      ∀ S ∈ (T.act h).powerset, (o.legal h ∨ S = T.fill h) → T.capFrom o f (⟨T.act h, S⟩ :: h)) := Iff.rfl

theorem depth_cons' (s : Batch n) (h : History n) : depth (s :: h) = depth h + 1 := rfl

/-- A rule that commits everything remaining at every history with exactly one round left completes, on every
compatible path (zero-probability words and completion words included), within the remaining horizon. -/
theorem capFrom_of_act_last (o : Oracle n) (T : TreeE n) (r : ℕ)
    (hlast : ∀ h : History n, depth h + 1 = r → T.act h = remaining h) :
    ∀ ρ : ℕ, 1 ≤ ρ → ∀ h : History n, depth h + ρ = r → T.capFrom o ρ h := by
  intro ρ hρ
  induction ρ with
  | zero => omega
  | succ ρ ih =>
    intro h hd
    refine (capFrom_succ_iff o T ρ h).2 (Or.inr ?_)
    intro S _ _
    rcases Nat.eq_zero_or_pos ρ with hz | hpos
    · subst hz
      show size _ = 0
      rw [hlast h (by omega)]
      exact size_cons_remaining h S
    · exact ih hpos _ (by rw [depth_cons']; omega)

/-- **At one round left `π°` commits everything remaining** (proof step (3): `b*(1, s)` is the full batch at
every legal `s` with `M ≥ 1`; at an illegal state everything remaining is committed; at `M = 0` nothing remains). -/
theorem piTree_act_last {lam : ℝ} (hlam : 0 < lam) {r : ℕ} {bs : ℕ → ℕ → ℕ → ℕ → ℕ × ℕ}
    (hbs : IsMaxSel lam r bs) (A : Finset (Fin n)) (k : ℕ) (h : History n) (hd : depth h + 1 = r) :
    (piTree A k r bs).act h = remaining h := by
  by_cases hL : Legal k h
  · have hρ : r - depth h = 1 := by omega
    rw [piTree_act_legal hL (by omega), hρ]
    have hj : (quota k h).toNat ≤ #(remaining h ∩ A) + #(remaining h \ A) := by
      rw [← card_eq_inter_add_sdiff]; exact quota_toNat_le hL
    by_cases hM : #(remaining h ∩ A) + #(remaining h \ A) = 0
    · have hS : remaining h = ∅ := Finset.card_eq_zero.1 (by rw [card_eq_inter_add_sdiff _ A]; exact hM)
      exact Finset.Subset.antisymm (lowAB_sub _ _ _) (by rw [hS]; exact Finset.empty_subset _)
    · rw [hbs.last_full hlam (by omega) hM hj, lowAB_full]
  · exact piTree_act_illegal hL

/-- **`π°` is in the every-path class `CapEvery r`** (every seed, every compatible path, zero-probability words and
completion words included). -/
theorem piO_capEvery {lam : ℝ} (hlam : 0 < lam) {r : ℕ} (hr : 1 ≤ r) {bs : ℕ → ℕ → ℕ → ℕ → ℕ × ℕ}
    (hbs : IsMaxSel lam r bs) (A : Finset (Fin n)) (k : ℕ) :
    (piO A k r bs).CapEvery (A36W.weightedOracle n k (twoW A lam)) r := by
  intro ω
  show (piTree A k r bs).capFrom _ r []
  exact capFrom_of_act_last _ _ r (piTree_act_last hlam hbs A k) r hr [] (by simp [depth])

/-- **`π°` is in `RAND_r`** (the printed almost-sure cap `CapAS r`). -/
theorem piO_capAS {lam : ℝ} (hlam : 0 < lam) {r : ℕ} (hr : 1 ≤ r) {bs : ℕ → ℕ → ℕ → ℕ → ℕ × ℕ}
    (hbs : IsMaxSel lam r bs) (A : Finset (Fin n)) (k : ℕ) :
    (piO A k r bs).CapAS (A36W.weightedOracle n k (twoW A lam)) r :=
  Converse.capAS_of_capEvery _ _ (piO_capEvery hlam hr hbs A k)

/-! ## §5 Success: the supermartingale is a martingale -/

/-- **The labelled one-round row** (any rule, any weights): at a legal, well-formed, unfinished history, if every
legal child along the rule's batch has slice mass equal to A36W's `G w ρ` of its state, then the slice mass within
`ρ + 1` rounds is A36W's batch value of the rule's batch against `G w ρ` (illegal children carry no slice mass). -/
theorem row_eq_batchVal {k : ℕ} {w : Fin n → ℝ} (T : TreeE n) (ρ : ℕ) {h : History n} (hwf : WFE h)
    (hL : Legal k h) (hs : size h ≠ 0)
    (ih : ∀ S ⊆ T.act h, Legal k (⟨T.act h, S⟩ :: h) →
      ∑ x ∈ Vset n k, T.outBy (A36W.weightedOracle n k w) ρ (⟨T.act h, S⟩ :: h) x
        = A36W.G w ρ (remaining h \ T.act h) (quota k h - #S)) :
    ∑ x ∈ Vset n k, T.outBy (A36W.weightedOracle n k w) (ρ + 1) h x
      = A36W.batchVal w (A36W.G w ρ) (remaining h) (quota k h) (T.act h) := by
  have hrow : ∑ x ∈ Vset n k, T.outBy (A36W.weightedOracle n k w) (ρ + 1) h x
      = ∑ S ∈ (T.act h).powerset, A36W.bw w (remaining h) (quota k h) (T.act h) S *
          ∑ x ∈ Vset n k, T.outBy (A36W.weightedOracle n k w) ρ (⟨T.act h, S⟩ :: h) x := by
    simp only [Converse.outBy_step_w2 (A36W.weightedOracle n k w) T ρ hs]
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun S _ => ?_
    rw [← Finset.mul_sum, A36W.stepW_weighted_of_legal T hL S]
  rw [hrow]
  unfold A36W.batchVal
  refine Finset.sum_congr rfl fun S hS => ?_
  have hSB : S ⊆ T.act h := Finset.mem_powerset.1 hS
  congr 1
  split_ifs with hcl
  · exact ih S hSB ((A36W.legal_child_iff hwf (T.act_sub h) hSB).2 hcl)
  · have hLc : ¬ Legal k ((⟨T.act h, S⟩ : Batch n) :: h) := fun hc =>
      hcl ((A36W.legal_child_iff hwf (T.act_sub h) hSB).1 hc)
    exact Converse.sum_Vset_outBy_eq_zero_of_not_legal k _ T ρ _ hLc

/-- **One step of `π°` attains the maximum** (proof step (2), "`b*` attains the maximum"): at a legal state
`(S, J)` with `#S ≥ 1`, the selected batch `lowAB A S (bs (ρ+1) s)` has A36W batch value `G_{ρ+1}(S, J)` against
`G_ρ`.  (Count kernel: W14's `batchVal_twoW`; Bellman identification: W14's `G_twoW`.) -/
theorem batchVal_lowAB_eq {lam : ℝ} (hlam : 0 < lam) {r : ℕ} {bs : ℕ → ℕ → ℕ → ℕ → ℕ × ℕ}
    (hbs : IsMaxSel lam r bs) (A S : Finset (Fin n)) (ρ : ℕ) (hρ : ρ + 1 ≤ r) {J : ℤ}
    (hJ : A36W.WLegal S J) (hS : #S ≠ 0) :
    A36W.batchVal (twoW A lam) (A36W.G (twoW A lam) ρ) S J
        (lowAB A S (bs (ρ + 1) #(S ∩ A) #(S \ A) J.toNat))
      = A36W.G (twoW A lam) (ρ + 1) S J := by
  obtain ⟨j, rfl⟩ := Int.eq_ofNat_of_zero_le hJ.1
  rw [Int.toNat_natCast]
  have hjS : j ≤ #S := by exact_mod_cast hJ.2
  have hjc : j ≤ #(S ∩ A) + #(S \ A) := by rw [← card_eq_inter_add_sdiff]; exact hjS
  have hM : #(S ∩ A) + #(S \ A) ≠ 0 := by rw [← card_eq_inter_add_sdiff]; exact hS
  obtain ⟨hmem, hval⟩ := hbs ρ #(S ∩ A) #(S \ A) j hρ hM hjc
  rw [mem_batches'] at hmem
  obtain ⟨hc1, hc2⟩ := lowAB_cards A S hmem.1 hmem.2.1
  have hB := lowAB_sub A S (bs (ρ + 1) #(S ∩ A) #(S \ A) j)
  rw [batchVal_twoW A hlam hB hjS (A36W.G (twoW A lam) ρ) (fun a b c => G lam ρ a b c)
      (fun j' hj' => by rw [G_twoW A hlam ρ _ j' hj', card_child_A A hB, card_child_B A hB]),
    hc1, hc2, hval, G_twoW A hlam (ρ + 1) S j hjS]

/-- **Success recursion for `π°`** (proof step (2): `E[Y_{t+1} | F_t] = Y_t`): from every legal well-formed history
at depth `r - ρ`, the slice mass of the runs completed within the `ρ` remaining rounds is A36W's
`G (twoW A λ) ρ (remaining h) (quota k h)`. -/
theorem piTree_vmass {lam : ℝ} (hlam : 0 < lam) {r : ℕ} {bs : ℕ → ℕ → ℕ → ℕ → ℕ × ℕ}
    (hbs : IsMaxSel lam r bs) (A : Finset (Fin n)) (k : ℕ) :
    ∀ (ρ : ℕ) (h : History n), WFE h → Legal k h → depth h + ρ = r →
      ∑ x ∈ Vset n k, (piTree A k r bs).outBy (A36W.weightedOracle n k (twoW A lam)) ρ h x
        = A36W.G (twoW A lam) ρ (remaining h) (quota k h) := by
  intro ρ
  induction ρ with
  | zero =>
    intro h _ hL _
    by_cases hs : size h = 0
    · have hq : quota k h = 0 := by
        obtain ⟨_, h1⟩ := hL; rw [hs] at h1; omega
      have hrem : remaining h = ∅ := Finset.card_eq_zero.1 hs
      rw [hrem, hq, A36W.G_done]
      simp only [Converse.outBy_of_size_zero_w2 _ _ 0 hs, Finset.sum_ite_eq]
      rw [if_pos ((Converse.outBits_mem_Vset_iff_w2 k h).2 (by unfold quota at hq; omega))]
    · simp only [Converse.outBy_zero_of_size_ne_w2 _ _ hs, Finset.sum_const_zero]
      rw [A36W.G_zero, if_neg (fun hc => hs (by rw [size, hc.1, Finset.card_empty]))]
  | succ ρ ih =>
    intro h hwf hL hd
    by_cases hs : size h = 0
    · have hq : quota k h = 0 := by
        obtain ⟨_, h1⟩ := hL; rw [hs] at h1; omega
      have hrem : remaining h = ∅ := Finset.card_eq_zero.1 hs
      rw [hrem, hq, A36W.G_done]
      simp only [Converse.outBy_of_size_zero_w2 _ _ (ρ + 1) hs, Finset.sum_ite_eq]
      rw [if_pos ((Converse.outBits_mem_Vset_iff_w2 k h).2 (by unfold quota at hq; omega))]
    · have hih : ∀ S ⊆ (piTree A k r bs).act h, Legal k (⟨(piTree A k r bs).act h, S⟩ :: h) →
          ∑ x ∈ Vset n k, (piTree A k r bs).outBy (A36W.weightedOracle n k (twoW A lam)) ρ
              (⟨(piTree A k r bs).act h, S⟩ :: h) x
            = A36W.G (twoW A lam) ρ (remaining h \ (piTree A k r bs).act h) (quota k h - #S) := by
        intro S hSB hLc
        have hwf' : WFE ((⟨(piTree A k r bs).act h, S⟩ : Batch n) :: h) :=
          Converse.wfe_child_w2 _ hwf hSB
        have hrc : remaining ((⟨(piTree A k r bs).act h, S⟩ : Batch n) :: h)
            = remaining h \ (piTree A k r bs).act h := remaining_cons _ _
        have hqc : quota k ((⟨(piTree A k r bs).act h, S⟩ : Batch n) :: h) = quota k h - #S :=
          Converse.quota_cons_eq_wfe_w2 (s := ⟨(piTree A k r bs).act h, S⟩) k hwf
            ((piTree A k r bs).act_sub h) hSB
        have h1 := ih _ hwf' hLc (by rw [depth_cons']; omega)
        rwa [hrc, hqc] at h1
      rw [row_eq_batchVal _ ρ hwf hL hs hih]
      have hρ1 : 1 ≤ r - depth h := by omega
      have hrd : r - depth h = ρ + 1 := by omega
      rw [piTree_act_legal hL hρ1, hrd]
      exact batchVal_lowAB_eq hlam hbs A (remaining h) ρ (by omega) ⟨hL.1, hL.2⟩ hs

/-- A seedless policy's law is its rule's law from the root. -/
theorem ofTree_outBy (o : Oracle n) (T : TreeE n) (f : ℕ) (x : Fin n → Bool) :
    (Bridge.ofTree T).outBy o f x = T.outBy o f [] x := by
  unfold PolicyE.outBy
  simp [Bridge.ofTree, PolicyE.tree]

/-- **Success of `π°` within `r` rounds**: `Σ_{x ∈ S_k} outBy r = G^λ_r(root)`. -/
theorem piO_success {lam : ℝ} (hlam : 0 < lam) {r : ℕ} {bs : ℕ → ℕ → ℕ → ℕ → ℕ × ℕ}
    (hbs : IsMaxSel lam r bs) (A : Finset (Fin n)) {k : ℕ} (hk : k ≤ n) :
    ∑ x ∈ Vset n k, (piO A k r bs).outBy (A36W.weightedOracle n k (twoW A lam)) r x = G lam r #A #Aᶜ k := by
  have h1 := piTree_vmass hlam hbs A k r [] trivial (Converse.legal_nil_w2 n k hk) (by simp [depth])
  rw [A36W.remaining_nil_tw, quota_nil, G_root_twoW A hlam hk] at h1
  rw [← h1]
  refine Finset.sum_congr rfl fun x _ => ?_
  exact ofTree_outBy _ _ r x

/-- **Success of `π°`, actual output law** (`Q_{π°} = outLim`, which equals `outBy r` under the cap). -/
theorem piO_success_outLim {lam : ℝ} (hlam : 0 < lam) {r : ℕ} (hr : 1 ≤ r) {bs : ℕ → ℕ → ℕ → ℕ → ℕ × ℕ}
    (hbs : IsMaxSel lam r bs) (A : Finset (Fin n)) {k : ℕ} (hk : k ≤ n) :
    ∑ x ∈ Vset n k, outLim (A36W.weightedOracle n k (twoW A lam)) (piO A k r bs) x = G lam r #A #Aᶜ k := by
  have hmu := A36W.margUnit_weightedOracle (k := k) (fun i => (twoW_pos A hlam i).le)
  rw [Finset.sum_congr rfl fun x _ =>
    Converse.outLim_eq_outBy_of_capAS _ hmu (piO A k r bs) (piO_capAS hlam hr hbs A k) x]
  exact piO_success hlam hbs A hk

/-! ## §6 Headlines -/

/-- **Lemma TG11 (attainment), for every maximiser selection.**  For `λ > 0`, every group `A`, `k ≤ n`, `r ≥ 1`
and every selection `bs` of maximisers in the recursion for `G^λ_ϱ`, `1 ≤ ϱ ≤ r`, the deterministic seedless
policy `π° = piO A k r bs` is in `CapEvery r` (hence in `RAND_r = CapAS r`) and its success equals
`G^λ_r(root)`, both for the actual output law `outLim` and for the law of runs completed within `r` rounds. -/
theorem TG11_sel (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ} (hr : 1 ≤ r)
    {bs : ℕ → ℕ → ℕ → ℕ → ℕ × ℕ} (hbs : IsMaxSel lam r bs) :
    (piO A k r bs).CapEvery (A36W.weightedOracle n k (twoW A lam)) r ∧
      (piO A k r bs).CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
      ∑ x ∈ Vset n k, outLim (A36W.weightedOracle n k (twoW A lam)) (piO A k r bs) x = G lam r #A #Aᶜ k ∧
      ∑ x ∈ Vset n k, (piO A k r bs).outBy (A36W.weightedOracle n k (twoW A lam)) r x = G lam r #A #Aᶜ k :=
  ⟨piO_capEvery hlam hr hbs A k, piO_capAS hlam hr hbs A k, piO_success_outLim hlam hr hbs A hk,
    piO_success hlam hbs A hk⟩

/-- **Lemma TG11 (attainment).**  For every `r ≥ 1` (every `λ > 0`, every group `A`, every `k ≤ n`) there is a
deterministic, seedless policy (`Seed = Unit`) in the every-path class `CapEvery r`, hence in `RAND_r = CapAS r`,
with `Q_{π°}(S_k) = G^λ_r(root)`. -/
theorem TG11 (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ} (hr : 1 ≤ r) :
    ∃ σ : PolicyE n Unit,
      σ.CapEvery (A36W.weightedOracle n k (twoW A lam)) r ∧
      σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
      ∑ x ∈ Vset n k, outLim (A36W.weightedOracle n k (twoW A lam)) σ x = G lam r #A #Aᶜ k ∧
      ∑ x ∈ Vset n k, σ.outBy (A36W.weightedOracle n k (twoW A lam)) r x = G lam r #A #Aᶜ k :=
  ⟨piO A k r (bstar lam), TG11_sel A hlam hk hr (bstar_isMaxSel lam r)⟩

/-- Lemma TG11 with `S_k` written as the support of `p_λ`. -/
theorem TG11_supp (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ} (hr : 1 ≤ r) :
    ∃ σ : PolicyE n Unit,
      σ.CapEvery (A36W.weightedOracle n k (twoW A lam)) r ∧
      ∑ x ∈ supp (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk),
        outLim (A36W.weightedOracle n k (twoW A lam)) σ x = G lam r #A #Aᶜ k := by
  obtain ⟨σ, hc, -, hs, -⟩ := TG11 A hlam hk hr
  exact ⟨σ, hc, by rw [A36W.supp_weightedTarget (twoW_pos A hlam) hk]; exact hs⟩

/-- **"The maximum is attained"**: over `RAND_r` (the printed almost-sure cap `CapAS r`, any seed space), the
success `Q_π(S_k)` of the actual output law has greatest element `G^λ_r(root)` (upper bound: W14's `TG9_capAS`;
attainment: `TG11`). -/
theorem TG11_max_capAS (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) :
    IsGreatest {s : ℝ | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
        σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
        s = ∑ x ∈ Vset n k, outLim (A36W.weightedOracle n k (twoW A lam)) σ x} (G lam r #A #Aᶜ k) := by
  refine ⟨?_, ?_⟩
  · obtain ⟨σ, -, hcap, hs, -⟩ := TG11 A hlam hk hr
    exact ⟨Unit, inferInstance, σ, hcap, hs.symm⟩
  · rintro s ⟨Seed, _, σ, hcap, rfl⟩
    exact TG9_capAS A hlam hk σ hcap

/-- The same over the every-path class `CapEvery r`. -/
theorem TG11_max_capEvery (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) :
    IsGreatest {s : ℝ | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
        σ.CapEvery (A36W.weightedOracle n k (twoW A lam)) r ∧
        s = ∑ x ∈ Vset n k, outLim (A36W.weightedOracle n k (twoW A lam)) σ x} (G lam r #A #Aᶜ k) := by
  refine ⟨?_, ?_⟩
  · obtain ⟨σ, hcap, -, hs, -⟩ := TG11 A hlam hk hr
    exact ⟨Unit, inferInstance, σ, hcap, hs.symm⟩
  · rintro s ⟨Seed, _, σ, hcap, rfl⟩
    exact TG9_capEvery A hlam hk σ hcap

/-- **"Together with Lemma TG9, the supremum over all causal randomized policies of the probability of success
within `r` rounds also equals `G^λ_r(root)`"**: over every policy of the printed class (no cap), the probability
of completing within `r` rounds with output in `S_k` (`s_r` legal with `M_r = 0`) has greatest element
`G^λ_r(root)`. -/
theorem TG11_sup_all (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) :
    IsGreatest {s : ℝ | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
        s = ∑ x ∈ Vset n k, σ.outBy (A36W.weightedOracle n k (twoW A lam)) r x} (G lam r #A #Aᶜ k) := by
  refine ⟨?_, ?_⟩
  · obtain ⟨σ, -, -, -, hs⟩ := TG11 A hlam hk hr
    exact ⟨Unit, inferInstance, σ, hs.symm⟩
  · rintro s ⟨Seed, _, σ, rfl⟩
    exact TG9 A hlam hk σ r

theorem TG11_sSup_capAS (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) :
    sSup {s : ℝ | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
        σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
        s = ∑ x ∈ Vset n k, outLim (A36W.weightedOracle n k (twoW A lam)) σ x} = G lam r #A #Aᶜ k :=
  (TG11_max_capAS A hlam hk hr).csSup_eq

theorem TG11_sSup_all (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) :
    sSup {s : ℝ | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
        s = ∑ x ∈ Vset n k, σ.outBy (A36W.weightedOracle n k (twoW A lam)) r x} = G lam r #A #Aᶜ k :=
  (TG11_sup_all A hlam hk hr).csSup_eq

/-! ## §7 Fixture: `n = 2`, `A = {0}`, `λ = 2`, `k = 1`, `r = 1` -/

/-- **Fixture (kernel-checked)**: on `n = 2`, `A = {0}`, `λ = 2`, `k = 1`, `r = 1` the attaining policy has
success exactly `5/9` (W14's `G_sanity`: `G^2_1(1,1,1) = 5/9`, strictly inside `(0, 1)`). -/
theorem TG11_fixture_r1 :
    ∃ σ : PolicyE 2 Unit,
      σ.CapEvery (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 2)) 1 ∧
      ∑ x ∈ Vset 2 1, outLim (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 2)) σ x = 5 / 9 := by
  obtain ⟨σ, hc, -, hs, -⟩ := TG11 ({0} : Finset (Fin 2)) (by norm_num : (0 : ℝ) < 2) (by norm_num : 1 ≤ 2) le_rfl
  have c1 : #({0} : Finset (Fin 2)) = 1 := by decide
  have c2 : #({0} : Finset (Fin 2))ᶜ = 1 := by decide
  rw [c1, c2, G_sanity] at hs
  exact ⟨σ, hc, hs⟩

end A36RW.AppJ.W21


#check @A36RW.AppJ.W21.TG11
#check @A36RW.AppJ.W21.TG11_sel
#check @A36RW.AppJ.W21.TG11_supp
#check @A36RW.AppJ.W21.TG11_max_capAS
#check @A36RW.AppJ.W21.TG11_max_capEvery
#check @A36RW.AppJ.W21.TG11_sup_all
#check @A36RW.AppJ.W21.TG11_sSup_capAS
#check @A36RW.AppJ.W21.TG11_sSup_all
#check @A36RW.AppJ.W21.lastRound_max_iff
#check @A36RW.AppJ.W21.G_one_pos_count
#check @A36RW.AppJ.W21.marg_mem_Ioo
#check @A36RW.AppJ.W21.TG11_fixture_r1
#print axioms A36RW.AppJ.W21.TG11
#print axioms A36RW.AppJ.W21.TG11_sel
#print axioms A36RW.AppJ.W21.TG11_supp
#print axioms A36RW.AppJ.W21.TG11_max_capAS
#print axioms A36RW.AppJ.W21.TG11_max_capEvery
#print axioms A36RW.AppJ.W21.TG11_sup_all
#print axioms A36RW.AppJ.W21.TG11_sSup_capAS
#print axioms A36RW.AppJ.W21.TG11_sSup_all
#print axioms A36RW.AppJ.W21.lastRound_max_iff
#print axioms A36RW.AppJ.W21.G_one_pos_count
#print axioms A36RW.AppJ.W21.marg_mem_Ioo
#print axioms A36RW.AppJ.W21.TG11_fixture_r1


==> anc/formal_companion/lean/src/A36RW/AppM/Basic.lean <==
/-
A36RW.AppM.Basic: basic facts about heads on the canonical frame.

* `margUnit_headOracle`: a head's parameters are probabilities (the frame's `Converse.MargUnit`), so the frame's
  sub-probability facts apply to every schedule/policy run with a head.
* `vmass_singletons`, `Qhat_vmass` (l.26-27, "At an interior state both values are legal and forced states are
  exact, so `Q̂(V) = 1`"): from a legal well-formed history, singleton rounds run with a head never leave `V`.
* Count-state heads (`LabelInvCount`): the head oracle is relabelling-equivariant, for fixed schedules
  (`schedLawE_equivariant_cs`, the analogue of `Relabel.schedLawE_equivariant`, whose hypothesis `Exact t o` a head
  does not satisfy) and for rules (`relabel_outBy_cs`, the analogue of `Attain.relabel_outBy`, stated there for
  `balancedOracle` only).  Hence relabelled laws are `symLaw`s (`Qhat_eq_symLaw_cs`, `Qprof_eq_symLaw_cs`) and
  their forward KL is `-ln` of the success mass (`KLx_symLaw`, from the library's `agfv_symLaw_KL_pos`).
* `capFrom_headOracle_iff`: the every-path cap depends on the oracle only through legality, which a head oracle
  shares with `balancedOracle`, so the frame's cap lemmas transfer.
-/
import A36RW.AppM.Model
import A36RW.Balanced.Attain

set_option autoImplicit false

namespace A36RW.AppM

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §1 Head oracles: parameters, legality, forced states -/

theorem margUnit_headOracle {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) : Converse.MargUnit (headOracle ĥ) :=
  fun _ _ _ _ _ => ⟨ĥ.nonneg _ _ _, ĥ.le_one _ _ _⟩

lemma headOracle_legal {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) (h : History n) :
    (headOracle ĥ).legal h ↔ Legal k h := Iff.rfl

lemma headOracle_marg {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) (h : History n) (i : Fin n) :
    (headOracle ĥ).marg h i = ĥ.h (committed h) (outBits h) i := rfl

/-- At a legal well-formed history the exact marginal of a remaining coordinate at the committed values is `j/M`. -/
lemma exMarg_hist {k : ℕ} (hk : k ≤ n) {h : History n} (hwf : WFE h) (hL : Legal k h) {i : Fin n}
    (hi : i ∈ remaining h) : exMarg (pM n k hk) (committed h) (outBits h) i = ratio k h := by
  rw [← condMarg_eq_exMarg, Bridge.condMarg_balanced hk hwf hL hi]
  rfl

lemma revMass_hist_pos {k : ℕ} (hk : k ≤ n) {h : History n} (hwf : WFE h) (hL : Legal k h) :
    0 < revMass (pM n k hk) (committed h) (outBits h) := by
  rw [← prefMass_eq_revMass]
  exact ((Bridge.exact_balanced hk).1 h hwf).1 hL

lemma not_mem_committed {h : History n} {i : Fin n} (hi : i ∈ remaining h) : i ∉ committed h := by
  simpa [remaining] using hi

/-- **Forced states, quota exhausted**: at a legal well-formed history with `j = 0` every head gives `0`. -/
lemma head_forced_zero {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) {h : History n} (hwf : WFE h) (hL : Legal k h)
    (hj : quota k h = 0) {i : Fin n} (hi : i ∈ remaining h) : (headOracle ĥ).marg h i = 0 := by
  have hex := exMarg_hist hk hwf hL hi
  have hr : ratio k h = 0 := by unfold ratio; rw [hj]; simp
  rw [headOracle_marg, ĥ.forced _ _ _ (not_mem_committed hi) (revMass_hist_pos hk hwf hL)
    (Or.inl (hex.trans hr)), hex, hr]

/-- **Forced states, zeros exhausted**: at a legal well-formed history with `j = M ≥ 1` every head gives `1`. -/
lemma head_forced_one {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) {h : History n} (hwf : WFE h) (hL : Legal k h)
    (hj : quota k h = (size h : ℤ)) {i : Fin n} (hi : i ∈ remaining h) : (headOracle ĥ).marg h i = 1 := by
  have hex := exMarg_hist hk hwf hL hi
  have hM : (0 : ℝ) < (size h : ℝ) := by
    have : 0 < size h := Finset.card_pos.2 ⟨i, hi⟩
    exact_mod_cast this
  have hr : ratio k h = 1 := by
    unfold ratio
    rw [hj]
    push_cast
    exact div_self hM.ne'
  rw [headOracle_marg, ĥ.forced _ _ _ (not_mem_committed hi) (revMass_hist_pos hk hwf hL)
    (Or.inr (hex.trans hr)), hex, hr]

/-! ## §2 Singleton rounds run with a head never leave `V` (l.26-27) -/

lemma quota_cons_single {k : ℕ} {h : History n} (hwf : WFE h) {i : Fin n} (hi : i ∈ remaining h)
    {S : Finset (Fin n)} (hS : S ⊆ {i}) : quota k ((⟨{i}, S⟩ : Batch n) :: h) = quota k h - (S.card : ℤ) :=
  Attain.quota_cons_eq_w1 k hwf (Finset.singleton_subset_iff.2 hi) hS

lemma size_cons_single {h : History n} {i : Fin n} (hi : i ∈ remaining h) (S : Finset (Fin n)) :
    size ((⟨{i}, S⟩ : Batch n) :: h) + 1 = size h := by
  have := size_cons (s := (⟨{i}, S⟩ : Batch n)) (t := h) (Finset.singleton_subset_iff.2 hi)
  simpa using this

/-- **Singleton rounds run with a head stay in `V`.**  From every legal well-formed history, a singleton schedule of
the remaining coordinates run with any head puts mass one on `V`. -/
theorem vmass_singletons {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) :
    ∀ (L : List (Fin n)) (h : History n), WFE h → Legal k h → IsSchedule (agfv_singletons L) (remaining h) →
      ∑ x ∈ Vset n k, schedLawE (headOracle ĥ) (agfv_singletons L) h x = 1 := by
  intro L
  induction L with
  | nil =>
      intro h _ hL hs
      have hrem : remaining h = ∅ := hs
      have hsz : size h = 0 := by rw [size, hrem, Finset.card_empty]
      show ∑ x ∈ Vset n k, (if outBits h = x then (1 : ℝ) else 0) = 1
      rw [Finset.sum_ite_eq (Vset n k) (outBits h) (fun _ => (1 : ℝ)),
        if_pos ((agfv_legal_complete_iff k hsz).1 ⟨hL, hsz⟩)]
  | cons i L ih =>
      intro h hwf hL hs
      obtain ⟨-, hsub, hs'⟩ := hs
      have hi : i ∈ remaining h := Finset.singleton_subset_iff.1 hsub
      show ∑ x ∈ Vset n k, ∑ S ∈ ({i} : Finset (Fin n)).powerset,
          (if (headOracle ĥ).legal h then batchLaw (headOracle ĥ) h {i} S else (1 / 2 : ℝ) ^ ({i} : Finset (Fin n)).card)
            * schedLawE (headOracle ĥ) (agfv_singletons L) (⟨{i}, S⟩ :: h) x = 1
      rw [Finset.sum_comm]
      simp_rw [if_pos (show (headOracle ĥ).legal h from hL), ← Finset.mul_sum]
      rw [← Converse.sum_batchLaw_w2 (headOracle ĥ) h {i}]
      refine Finset.sum_congr rfl (fun S hS => ?_)
      have hS1 : S ⊆ {i} := Finset.mem_powerset.1 hS
      have hwfc : WFE ((⟨{i}, S⟩ : Batch n) :: h) := ⟨hsub, hS1, hwf⟩
      have hsc : IsSchedule (agfv_singletons L) (remaining ((⟨{i}, S⟩ : Batch n) :: h)) := by
        rw [remaining_cons]; exact hs'
      have hq := quota_cons_single (k := k) hwf hi hS1
      have hsz := size_cons_single hi S
      by_cases hLc : Legal k ((⟨{i}, S⟩ : Batch n) :: h)
      · rw [ih _ hwfc hLc hsc, mul_one]
      · -- the child is illegal: then its batch word has head probability zero
        have hz : batchLaw (headOracle ĥ) h {i} S = 0 := by
          unfold batchLaw
          rw [Finset.prod_singleton]
          rcases Finset.subset_singleton_iff.1 hS1 with rfl | rfl
          · -- `S = ∅`: illegal child forces `j = M`
            have hj : quota k h = (size h : ℤ) := by
              unfold Legal at hLc hL
              rw [hq] at hLc
              simp only [Finset.card_empty, Nat.cast_zero, sub_zero] at hLc
              have : ((size ((⟨{i}, ∅⟩ : Batch n) :: h) : ℕ) : ℤ) + 1 = (size h : ℤ) := by exact_mod_cast hsz
              omega
            rw [if_neg (Finset.notMem_empty i), head_forced_one ĥ hwf hL hj hi, sub_self]
          · have hj : quota k h = 0 := by
              unfold Legal at hLc hL
              rw [hq] at hLc
              simp only [Finset.card_singleton, Nat.cast_one] at hLc
              have : ((size ((⟨{i}, {i}⟩ : Batch n) :: h) : ℕ) : ℤ) + 1 = (size h : ℤ) := by exact_mod_cast hsz
              omega
            rw [if_pos (Finset.mem_singleton_self i), head_forced_zero ĥ hwf hL hj hi]
        rw [hz, zero_mul]

lemma ordSched_eq_singletons (σ : Equiv.Perm (Fin n)) :
    ordSched σ = agfv_singletons ((univ : Finset (Fin n)).toList.map σ) := by
  unfold ordSched agfv_fullSingletons agfv_singletons
  rw [List.map_map, List.map_map]
  refine List.map_congr_left (fun i _ => ?_)
  simp only [Function.comp_apply, Finset.image_singleton]

lemma legal_nil {k : ℕ} (hk : k ≤ n) : Legal k ([] : History n) :=
  Attain.legal_nil_w1 hk

/-- Every singleton order run with a head puts mass one on `V`. -/
theorem qOrd_vmass {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) (σ : Equiv.Perm (Fin n)) :
    ∑ x ∈ Vset n k, qOrd ĥ σ x = 1 := by
  unfold qOrd
  have hs := ordSched_full σ
  rw [ordSched_eq_singletons] at hs ⊢
  exact vmass_singletons ĥ _ [] trivial (legal_nil hk) (by rw [Relabel.remaining_nil_univ]; exact hs)

lemma card_perm_ne_zero : ((Fintype.card (Equiv.Perm (Fin n)) : ℕ) : ℝ) ≠ 0 :=
  Nat.cast_ne_zero.2 Fintype.card_ne_zero

/-- **`Q̂(V) = 1`** (l.26-27), for every head. -/
theorem Qhat_vmass {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) : ∑ x ∈ Vset n k, Qhat ĥ x = 1 := by
  show ∑ x ∈ Vset n k, ∑ σ : Equiv.Perm (Fin n),
    ((Fintype.card (Equiv.Perm (Fin n)) : ℝ))⁻¹ * qOrd ĥ σ x = 1
  rw [Finset.sum_comm]
  have h1 : ∀ σ : Equiv.Perm (Fin n), ∑ x ∈ Vset n k, ((Fintype.card (Equiv.Perm (Fin n)) : ℝ))⁻¹ * qOrd ĥ σ x
      = ((Fintype.card (Equiv.Perm (Fin n)) : ℝ))⁻¹ := by
    intro σ; rw [← Finset.mul_sum, qOrd_vmass, mul_one]
  rw [Finset.sum_congr rfl (fun σ _ => h1 σ), Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
  exact mul_inv_cancel₀ card_perm_ne_zero

theorem qOrd_nonneg {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) (σ : Equiv.Perm (Fin n)) (x : Fin n → Bool) :
    0 ≤ qOrd ĥ σ x :=
  Mix.schedLawE_nonneg _ (margUnit_headOracle ĥ) _ [] trivial
    (by rw [Relabel.remaining_nil_univ]; exact ordSched_full σ) x

theorem Qhat_nonneg {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) (x : Fin n → Bool) : 0 ≤ Qhat ĥ x :=
  Finset.sum_nonneg (fun σ _ => mul_nonneg (inv_nonneg.2 (Nat.cast_nonneg _)) (qOrd_nonneg ĥ σ x))

theorem sum_Qhat {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) : ∑ x, Qhat ĥ x = 1 := by
  show ∑ x, ∑ σ : Equiv.Perm (Fin n), ((Fintype.card (Equiv.Perm (Fin n)) : ℝ))⁻¹ * qOrd ĥ σ x = 1
  rw [Finset.sum_comm]
  have h1 : ∀ σ : Equiv.Perm (Fin n), ∑ x, ((Fintype.card (Equiv.Perm (Fin n)) : ℝ))⁻¹ * qOrd ĥ σ x
      = ((Fintype.card (Equiv.Perm (Fin n)) : ℝ))⁻¹ := by
    intro σ; rw [← Finset.mul_sum, show ∑ x, qOrd ĥ σ x = 1 from Mix.sum_schedLawE _ _ _, mul_one]
  rw [Finset.sum_congr rfl (fun σ _ => h1 σ), Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
  exact mul_inv_cancel₀ card_perm_ne_zero

/-! ## §3 Count-state heads: relabelling equivariance -/

lemma filter_committed_outBits (h : History n) :
    (committed h).filter (fun j => outBits h j = true) = committed h ∩ onesSet h := by
  ext j
  simp [outBits, Finset.mem_inter]

lemma inter_permHist (σ : Equiv.Perm (Fin n)) (h : History n) :
    committed (agfv_permHist σ h) ∩ onesSet (agfv_permHist σ h) = Finset.image σ (committed h ∩ onesSet h) := by
  rw [agfv_committed_permHist, agfv_onesSet_permHist, Finset.image_inter _ _ σ.injective]

/-- For a count-state head, the oracle parameter at a relabelled history and relabelled coordinate is unchanged. -/
theorem marg_permHist_cs {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hcs : LabelInvCount ĥ)
    (σ : Equiv.Perm (Fin n)) (h : History n) {i : Fin n} (hi : i ∈ remaining h) :
    (headOracle ĥ).marg (agfv_permHist σ h) (σ i) = (headOracle ĥ).marg h i := by
  obtain ⟨g, hg⟩ := hcs
  have hi' : σ i ∉ committed (agfv_permHist σ h) := by
    rw [agfv_committed_permHist]
    intro hc
    exact not_mem_committed hi (σ.injective.mem_finset_image.1 hc)
  rw [headOracle_marg, headOracle_marg, hg _ _ _ hi', hg _ _ _ (not_mem_committed hi),
    filter_committed_outBits, filter_committed_outBits, inter_permHist, agfv_committed_permHist,
    Finset.card_image_of_injective _ σ.injective, Finset.card_image_of_injective _ σ.injective]

theorem batchLaw_permHist_cs {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hcs : LabelInvCount ĥ)
    (σ : Equiv.Perm (Fin n)) (h : History n) {B : Finset (Fin n)} (hB : B ⊆ remaining h) (S : Finset (Fin n)) :
    batchLaw (headOracle ĥ) (agfv_permHist σ h) (Finset.image σ B) (Finset.image σ S)
      = batchLaw (headOracle ĥ) h B S := by
  unfold batchLaw
  rw [Finset.prod_image (fun a _ b _ hab => σ.injective hab)]
  refine Finset.prod_congr rfl (fun i hi => ?_)
  rw [marg_permHist_cs hcs σ h (hB hi)]
  by_cases hS : i ∈ S
  · rw [if_pos (Finset.mem_image_of_mem σ hS), if_pos hS]
  · rw [if_neg (fun hc => hS (σ.injective.mem_finset_image.1 hc)), if_neg hS]

/-- **Schedule-law equivariance for count-state heads** (both branches of `schedLawE`). -/
theorem schedLawE_equivariant_cs {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hcs : LabelInvCount ĥ)
    (σ : Equiv.Perm (Fin n)) :
    ∀ (U : List (Finset (Fin n))) (h : History n), IsSchedule U (remaining h) → ∀ x,
      schedLawE (headOracle ĥ) (U.map (Finset.image σ)) (agfv_permHist σ h) x
        = schedLawE (headOracle ĥ) U h (permWord σ.symm x)
  | [], h, _, x => by
      show (if outBits (agfv_permHist σ h) = x then (1 : ℝ) else 0)
          = if outBits h = permWord σ.symm x then 1 else 0
      by_cases hc : outBits (agfv_permHist σ h) = x
      · rw [if_pos hc, if_pos ((Attain.outBits_permHist_iff_w1 σ h x).1 hc)]
      · rw [if_neg hc, if_neg (fun hd => hc ((Attain.outBits_permHist_iff_w1 σ h x).2 hd))]
  | B :: U, h, hU, x => by
      obtain ⟨_, hB, hU⟩ := hU
      show ∑ S ∈ (Finset.image σ B).powerset,
            (if (headOracle ĥ).legal (agfv_permHist σ h) then
                batchLaw (headOracle ĥ) (agfv_permHist σ h) (Finset.image σ B) S
              else (1 / 2 : ℝ) ^ (Finset.image σ B).card) *
              schedLawE (headOracle ĥ) (U.map (Finset.image σ)) (⟨Finset.image σ B, S⟩ :: agfv_permHist σ h) x
          = ∑ S ∈ B.powerset,
            (if (headOracle ĥ).legal h then batchLaw (headOracle ĥ) h B S else (1 / 2 : ℝ) ^ B.card) *
              schedLawE (headOracle ĥ) U (⟨B, S⟩ :: h) (permWord σ.symm x)
      rw [agfv_sum_powerset_image σ B]
      refine Finset.sum_congr rfl (fun S _ => ?_)
      have hU' : IsSchedule U (remaining (⟨B, S⟩ :: h)) := by rw [remaining_cons]; exact hU
      have hhist : (⟨Finset.image σ B, Finset.image σ S⟩ : Batch n) :: agfv_permHist σ h
          = agfv_permHist σ (⟨B, S⟩ :: h) := rfl
      have hwt : (if (headOracle ĥ).legal (agfv_permHist σ h) then
              batchLaw (headOracle ĥ) (agfv_permHist σ h) (Finset.image σ B) (Finset.image σ S)
            else (1 / 2 : ℝ) ^ (Finset.image σ B).card)
          = (if (headOracle ĥ).legal h then batchLaw (headOracle ĥ) h B S else (1 / 2 : ℝ) ^ B.card) := by
        by_cases hL : Legal k h
        · rw [if_pos (show (headOracle ĥ).legal _ from (agfv_legal_permHist σ k h).2 hL),
            if_pos (show (headOracle ĥ).legal h from hL), batchLaw_permHist_cs hcs σ h hB S]
        · rw [if_neg (show ¬ (headOracle ĥ).legal _ from fun hc => hL ((agfv_legal_permHist σ k h).1 hc)),
            if_neg (show ¬ (headOracle ĥ).legal h from hL), Finset.card_image_of_injective _ σ.injective]
      rw [hwt, hhist, schedLawE_equivariant_cs hcs σ U (⟨B, S⟩ :: h) hU' x]

theorem schedLawE_equivariant_nil_cs {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hcs : LabelInvCount ĥ)
    (σ : Equiv.Perm (Fin n)) {U : List (Finset (Fin n))} (hU : FullSchedule n U) (x : Fin n → Bool) :
    schedLawE (headOracle ĥ) (U.map (Finset.image σ)) [] x = schedLawE (headOracle ĥ) U [] (permWord σ.symm x) := by
  have h2 := schedLawE_equivariant_cs hcs σ U [] (by rw [Relabel.remaining_nil_univ]; exact hU) x
  rwa [agfv_permHist_nil] at h2

/-- The uniform average over relabellings of a fixed law is the frame's `symLaw`. -/
lemma avg_perm_eq_symLaw (q : (Fin n → Bool) → ℝ) (x : Fin n → Bool) :
    ∑ σ : Equiv.Perm (Fin n), ((Fintype.card (Equiv.Perm (Fin n)) : ℝ))⁻¹ * q (permWord σ.symm x) = symLaw q x := by
  unfold symLaw permLaw
  rw [Finset.mul_sum]

/-- **Relabelled singletons with a count-state head are a `symLaw`.** -/
theorem Qhat_eq_symLaw_cs {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hcs : LabelInvCount ĥ) :
    Qhat ĥ = symLaw (schedLawE (headOracle ĥ) (agfv_fullSingletons n) []) := by
  funext x
  rw [← avg_perm_eq_symLaw]
  unfold Qhat W11.mixQ qOrd ordSched
  refine Finset.sum_congr rfl (fun σ _ => ?_)
  rw [schedLawE_equivariant_nil_cs hcs σ (agfv_fullSingletons_isSchedule n) x]

/-- The relabelled schedule law, unfolded: the uniform average of the relabelled components. -/
lemma Qprof_eq_avg {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) (U : List (Finset (Fin n))) (hU : IsSchedule U univ)
    (x : Fin n → Bool) :
    Qprof ĥ U hU x = ∑ σ : Equiv.Perm (Fin n),
      ((Fintype.card (Equiv.Perm (Fin n)) : ℝ))⁻¹ * schedLawE (headOracle ĥ) (U.map (Finset.image σ)) [] x := by
  show (((univ : Finset (Equiv.Perm (Fin n))).toList.flatMap (fun g => (Bridge.pointMix U hU).parts.map
      (fun p => (p.1 / ((univ : Finset (Equiv.Perm (Fin n))).card : ℝ), p.2.map (Finset.image g))))).map
      (fun p => p.1 * schedLawE (headOracle ĥ) p.2 [] x)).sum = _
  rw [Relabel.sum_map_flatMap, Finset.sum_map_toList]
  refine Finset.sum_congr rfl (fun g _ => ?_)
  simp [Bridge.pointMix, Finset.card_univ, div_eq_mul_inv]

/-- **A relabelled fixed schedule run with a count-state head is a `symLaw`.** -/
theorem Qprof_eq_symLaw_cs {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hcs : LabelInvCount ĥ)
    (U : List (Finset (Fin n))) (hU : IsSchedule U univ) :
    Qprof ĥ U hU = symLaw (schedLawE (headOracle ĥ) U []) := by
  funext x
  rw [Qprof_eq_avg, ← avg_perm_eq_symLaw]
  refine Finset.sum_congr rfl (fun σ _ => ?_)
  rw [schedLawE_equivariant_nil_cs hcs σ hU x]

/-- The success mass of a `symLaw` is that of the law. -/
theorem succMass_symLaw (k : ℕ) (q : (Fin n → Bool) → ℝ) : succMass n k (symLaw q) = succMass n k q := by
  unfold succMass
  simp_rw [agfv_symLaw_apply]
  rw [← Finset.mul_sum, Finset.sum_comm]
  have hin : ∀ σ : Equiv.Perm (Fin n), ∑ x ∈ Vset n k, q (permWord σ x) = ∑ x ∈ Vset n k, q x := by
    intro σ
    refine Finset.sum_nbij' (fun x => permWord σ x) (fun y => permWord σ.symm y) ?_ ?_ ?_ ?_ ?_
    · intro x hx; exact (Vset_perm_stable n k σ x).2 hx
    · intro y hy; exact (Vset_perm_stable n k σ.symm y).2 hy
    · intro x _; exact Relabel.permWord_symm_permWord σ x
    · intro y _; exact Relabel.permWord_permWord_symm σ y
    · intro x _; rfl
  simp_rw [hin, Finset.sum_const, Finset.card_univ, nsmul_eq_mul, Fintype.card_perm, Fintype.card_fin]
  rw [← mul_assoc, inv_mul_cancel₀ (Nat.cast_ne_zero.2 (Nat.factorial_ne_zero n)), one_mul]

/-- **Forward KL of a relabelled law** (Lemma 1(e) through the library's orbit identity). -/
theorem KLx_symLaw {k : ℕ} (hk : k ≤ n) (q : (Fin n → Bool) → ℝ) (hs : 0 < succMass n k q) :
    KLx (pM n k hk) (symLaw q) = ((-Real.log (succMass n k q) : ℝ) : WithTop ℝ) := by
  rw [Bridge.KLx_balanced hk, agfv_symLaw_KL_pos q hs]

/-! ## §4 Rules (adaptive trees) run with a count-state head -/

/-- **Rule-law equivariance for count-state heads** (`Attain.relabel_outBy` with the head oracle). -/
theorem relabel_outBy_cs {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hcs : LabelInvCount ĥ)
    (σ : Equiv.Perm (Fin n)) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n) (x : Fin n → Bool),
      (Attain.TreeE.relabel σ T).outBy (headOracle ĥ) f (agfv_permHist σ h) x
        = T.outBy (headOracle ĥ) f h (permWord σ.symm x) := by
  intro f
  induction f with
  | zero =>
    intro h x
    rw [Attain.outBy_zero_w1, Attain.outBy_zero_w1, agfv_size_permHist]
    have hiff := Attain.outBits_permHist_iff_w1 σ h x
    by_cases hA : size h = 0 ∧ outBits (agfv_permHist σ h) = x
    · rw [if_pos hA, if_pos ⟨hA.1, hiff.1 hA.2⟩]
    · rw [if_neg hA, if_neg (fun hB => hA ⟨hB.1, hiff.2 hB.2⟩)]
  | succ f ih =>
    intro h x
    rw [Attain.outBy_succ_w1, Attain.outBy_succ_w1, agfv_size_permHist]
    have hiff := Attain.outBits_permHist_iff_w1 σ h x
    by_cases hs : size h = 0
    · rw [if_pos hs, if_pos hs]
      by_cases hc : outBits h = permWord σ.symm x
      · rw [if_pos (hiff.2 hc), if_pos hc]
      · rw [if_neg (fun hc' => hc (hiff.1 hc')), if_neg hc]
    · rw [if_neg hs, if_neg hs, Attain.relabel_act_w1, agfv_sum_powerset_image σ (T.act h)]
      refine Finset.sum_congr rfl (fun S _ => ?_)
      congr 1
      · unfold TreeE.stepW
        by_cases hL : Legal k h
        · rw [if_pos (show (headOracle ĥ).legal _ from (agfv_legal_permHist σ k h).2 hL),
            if_pos (show (headOracle ĥ).legal h from hL), Attain.relabel_act_w1,
            batchLaw_permHist_cs hcs σ h (T.act_sub h) S]
        · rw [if_neg (show ¬ (headOracle ĥ).legal _ from fun hc => hL ((agfv_legal_permHist σ k h).1 hc)),
            if_neg (show ¬ (headOracle ĥ).legal h from hL), Attain.relabel_fill_w1]
          by_cases hSf : S = T.fill h
          · rw [if_pos (by rw [hSf]), if_pos hSf]
          · rw [if_neg (fun hc => hSf (Finset.image_injective σ.injective hc)), if_neg hSf]
      · exact ih (⟨T.act h, S⟩ :: h) x

/-- At the root: the relabelled rule's law is the pushforward. -/
theorem relabel_outBy_nil_cs {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hcs : LabelInvCount ĥ)
    (σ : Equiv.Perm (Fin n)) (T : TreeE n) (f : ℕ) (x : Fin n → Bool) :
    (Attain.TreeE.relabel σ T).outBy (headOracle ĥ) f [] x = T.outBy (headOracle ĥ) f [] (permWord σ.symm x) := by
  have h := relabel_outBy_cs hcs σ T f [] x
  rwa [agfv_permHist_nil] at h

/-- The every-path cap depends on the oracle only through legality, which the head oracle shares with
`balancedOracle`. -/
theorem capFrom_headOracle_iff {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n), T.capFrom (headOracle ĥ) f h ↔ T.capFrom (balancedOracle n k) f h := by
  intro f
  induction f with
  | zero => intro h; exact Iff.rfl
  | succ f ih =>
    intro h
    rw [Attain.capFrom_succ_w1, Attain.capFrom_succ_w1]
    refine or_congr Iff.rfl (forall₂_congr (fun S _ => imp_congr Iff.rfl (ih _)))

end A36RW.AppM

namespace A36RW.AppM

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §5 Heads specified by a count-state function at interior states are count-state heads -/

/-- At an illegal reveal state (`P(x_S) = 0`) the exact marginal is the junk value `0`. -/
lemma exMarg_of_revMass_zero (t : Target n) {S : Finset (Fin n)} {x : Fin n → Bool} (h0 : revMass t S x = 0)
    (i : Fin n) : exMarg t S x i = 0 := by
  unfold exMarg condMarg
  unfold revMass at h0
  rw [h0, div_zero]

/-- The exact marginal on the slice as a count-state function: `j/M` at legal states, `0` elsewhere. -/
lemma exMarg_countState {k : ℕ} (hk : k ≤ n) {S : Finset (Fin n)} {x : Fin n → Bool} {i : Fin n} (hi : i ∉ S) :
    exMarg (pM n k hk) S x i =
      if 0 ≤ jOf k S x ∧ jOf k S x ≤ ((n - S.card : ℕ) : ℤ) then (jOf k S x : ℝ) / ((n - S.card : ℕ) : ℝ) else 0 := by
  by_cases hpos : 0 < revMass (pM n k hk) S x
  · have hL := (revMass_pos_iff hk S x).1 hpos
    have hL' : 0 ≤ jOf k S x ∧ jOf k S x ≤ ((n - S.card : ℕ) : ℤ) := by
      have h1 := hL.1; have h2 := hL.2
      rw [quota_revealHist] at h1 h2; rw [size_revealHist] at h2
      exact ⟨h1, h2⟩
    rw [if_pos hL', exMarg_balanced hk hi hpos]
  · have h0 : revMass (pM n k hk) S x = 0 :=
      le_antisymm (not_lt.1 hpos) (Finset.sum_nonneg (fun y _ => (pM n k hk).nonneg y))
    have hL : ¬ (0 ≤ jOf k S x ∧ jOf k S x ≤ ((n - S.card : ℕ) : ℤ)) := by
      intro hc
      apply hpos
      rw [revMass_pos_iff hk S x]
      refine ⟨?_, ?_⟩
      · rw [quota_revealHist]; exact hc.1
      · rw [quota_revealHist, size_revealHist]; exact hc.2
    rw [if_neg hL, exMarg_of_revMass_zero _ h0]

/-- **A head given at interior states by a function of the count state alone is label-invariant count-state.** -/
theorem intHead_labelInvCount {k : ℕ} (hk : k ≤ n) (f : ℕ → ℤ → ℝ) (hf0 : ∀ M j, 0 ≤ f M j)
    (hf1 : ∀ M j, f M j ≤ 1) :
    LabelInvCount (intHead hk (fun M j _ => f M j) (fun M j _ => hf0 M j) (fun M j _ => hf1 M j)) := by
  refine ⟨fun M j => if 0 < j ∧ j < (M : ℤ) then f M j else
    if 0 ≤ j ∧ j ≤ (M : ℤ) then (j : ℝ) / (M : ℝ) else 0, fun S x i hi => ?_⟩
  show (if Interior k S x then f (n - S.card) (jOf k S x) else exMarg (pM n k hk) S x i) = _
  rw [exMarg_countState hk hi]
  rfl

/-- **Theorem M2's uninformed head is a label-invariant count-state head.** -/
theorem unifHead_labelInvCount (n k : ℕ) (hk : k ≤ n) : LabelInvCount (unifHead n k hk) :=
  intHead_labelInvCount hk (fun _ _ => 1 / 2) (fun _ _ => by norm_num) (fun _ _ => by norm_num)

end A36RW.AppM


==> anc/formal_companion/lean/src/A36RW/AppM/M1a.lean <==
/-
A36RW.AppM.M1a: Proposition M1(a) of Appendix M
(`appendix_imperfect.tex` l.30-31, proof l.39-46).

Printed claim.  "(a) F(Q̂) ≤ nA(ĥ), with equality whenever ĥ is coherent, that is, its conditionals are those of a
joint law R with full support on V; then Q̂ = R.  Hence sup{F(Q̂) : A(ĥ) ≤ a} = na for every finite a ≥ 0."

Route (the printed proof).  Jensen (`W11.Fext_le_Hext`, the frame's Lemma 1(b)) gives `F(Q̂) ≤ E_σ KL(p‖q_σ)`;
the chain rule along each order (`qOrd_prod`, `p_prod`, `KL_qOrd`) and the tower property of the exact marginal
(`tower`, `sum_Phi`) give `KL(p‖q_σ) = Σ_t E_p kl(a_{σ_t}‖ĥ_{σ_t})` at the revealed set `{σ_1..σ_{t-1}}`; the
uniform order makes step `t` query a uniform coordinate of a uniform masked set of size `n - t + 1`
(`sum_perm_pair`), so `E_σ KL(p‖q_σ) = nA(ĥ)` (`Hext_eq_nA`).  Coherent heads: the head oracle is an exact
oracle for `R` (`exact_of_coherent`), so every `q_σ = R` (the frame's `prefMass_mul_schedLawE_singletons`).
-/
import A36RW.AppM.Basic

set_option autoImplicit false

namespace A36RW.AppM.M1a

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §1 One draw along a path -/

/-- `Bernoulli(θ)` probability of the value `b`. -/
def bern (θ : ℝ) (b : Bool) : ℝ := if b = true then θ else 1 - θ

/-- The head's probability of `x`'s value of coordinate `i` at revealed set `R`. -/
noncomputable def wH {t : Target n} (ĥ : Head t) (i : Fin n) (R : Finset (Fin n)) (x : Fin n → Bool) : ℝ :=
  bern (ĥ.h R x i) (x i)

lemma bern_nonneg {θ : ℝ} (h0 : 0 ≤ θ) (h1 : θ ≤ 1) (b : Bool) : 0 ≤ bern θ b := by
  unfold bern; split_ifs <;> linarith

lemma batchLaw_single (o : Oracle n) (h : History n) (i : Fin n) (x : Fin n → Bool) :
    batchLaw o h {i} (({i} : Finset (Fin n)).filter (fun j => x j = true)) = bern (o.marg h i) (x i) := by
  unfold batchLaw bern
  rw [Finset.prod_singleton]
  have hiff : (i ∈ ({i} : Finset (Fin n)).filter (fun j => x j = true)) ↔ x i = true := by simp
  by_cases hx : x i = true
  · rw [if_pos (hiff.2 hx), if_pos hx]
  · rw [if_neg (fun hc => hx (hiff.1 hc)), if_neg hx]

lemma outBits_eq_of_agrees {h : History n} {x : Fin n → Bool} (hx : A36RW.Agrees h x) :
    ∀ j ∈ committed h, outBits h j = x j := fun j hj => (hx j hj).symm

/-- A word of `V` agreeing with a well-formed history makes it legal. -/
lemma legal_of_agrees_V {k : ℕ} (hk : k ≤ n) {h : History n} (hwf : WFE h) {x : Fin n → Bool}
    (hx : A36RW.Agrees h x) (hV : x ∈ Vset n k) : Legal k h := by
  refine ((Bridge.exact_balanced hk).1 h hwf).2 ?_
  have hp : 0 < (pM n k hk).p x := by
    show 0 < pTarget n k x
    exact agfv_pTarget_pos_of_mem hV
  unfold prefMass
  exact lt_of_lt_of_le hp (Finset.single_le_sum (fun y _ => (pM n k hk).nonneg y)
    (Finset.mem_filter.2 ⟨Finset.mem_univ _, hx⟩))

lemma union_insert_eq (C X : Finset (Fin n)) (a : Fin n) :
    C ∪ insert a X = ({a} ∪ C) ∪ X := by
  ext j; simp only [Finset.mem_union, Finset.mem_insert, Finset.mem_singleton]; tauto

/-- **Chain rule, head side.**  Along a singleton schedule `v.map σ` from a well-formed history agreeing with a word
of `V`, the schedule law at the word is the product of the head's probabilities of the word's values. -/
theorem schedLawE_map_prod {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) (σ : Equiv.Perm (Fin n)) :
    ∀ (v : List (Fin n)) (h : History n), WFE h → IsSchedule (agfv_singletons (v.map σ)) (remaining h) →
      ∀ x, A36RW.Agrees h x → x ∈ Vset n k →
      schedLawE (headOracle ĥ) (agfv_singletons (v.map σ)) h x
        = ∏ t : Fin v.length, wH ĥ (σ (v.get t)) (committed h ∪ ((v.take t).map σ).toFinset) x := by
  intro v
  induction v with
  | nil =>
      intro h _ hs x hx _
      have hrem : remaining h = ∅ := hs
      have hxo : x = outBits h := Mix.eq_outBits_of_agrees hrem hx
      show (if outBits h = x then (1 : ℝ) else 0) = ∏ t : Fin 0, _
      rw [if_pos hxo.symm, Finset.univ_eq_empty, Finset.prod_empty]
  | cons i v ih =>
      intro h hwf hs x hx hV
      have hO : onesSet h ⊆ committed h := Converse.onesSet_subset_committed_wfe_w2 hwf
      have hs0 := hs
      obtain ⟨-, hsub, hs'⟩ := hs0
      have hsing : agfv_singletons ((i :: v).map σ) = ({σ i} : Finset (Fin n)) :: agfv_singletons (v.map σ) := rfl
      have hsub' : ({σ i} : Finset (Fin n)) ⊆ remaining h := hsub
      have hs'' : IsSchedule (agfv_singletons (v.map σ)) (remaining h \ {σ i}) := hs'
      rw [hsing, Mix.schedLawE_cons_collapse (headOracle ĥ) hO hsub' hs'' x,
        if_pos (show (headOracle ĥ).legal h from legal_of_agrees_V hk hwf hx hV), batchLaw_single]
      erw [Fin.prod_univ_succ]
      have hwfc : WFE ((⟨{σ i}, ({σ i} : Finset (Fin n)).filter (fun j => x j = true)⟩ : Batch n) :: h) :=
        ⟨hsub', Finset.filter_subset _ _, hwf⟩
      have hsc : IsSchedule (agfv_singletons (v.map σ))
          (remaining ((⟨{σ i}, ({σ i} : Finset (Fin n)).filter (fun j => x j = true)⟩ : Batch n) :: h)) := by
        rw [remaining_cons]; exact hs''
      have hagc := Mix.agrees_cons_filter hO hsub' hx
      rw [ih _ hwfc hsc x hagc hV]
      congr 1
      · show bern (ĥ.h (committed h) (outBits h) (σ i)) (x (σ i)) =
          bern (ĥ.h (committed h ∪ (([] : List (Fin n)).map σ).toFinset) x (σ i)) (x (σ i))
        rw [ĥ.loc _ _ x _ (outBits_eq_of_agrees hx)]
        simp
      · refine Finset.prod_congr rfl (fun s _ => ?_)
        show wH ĥ (σ (v.get s)) (({σ i} ∪ committed h) ∪ ((v.take s).map σ).toFinset) x =
          wH ĥ (σ (v.get s)) (committed h ∪ (((i :: v).take (s + 1)).map σ).toFinset) x
        rw [List.take_succ_cons, List.map_cons, List.toFinset_cons, union_insert_eq]

/-- The order list of the uniform singleton schedule. -/
noncomputable def uL (n : ℕ) : List (Fin n) := (univ : Finset (Fin n)).toList

lemma uL_nodup : (uL n).Nodup := Finset.nodup_toList _

lemma uL_length : (uL n).length = n := by
  rw [uL, Finset.length_toList, Finset.card_univ, Fintype.card_fin]

/-- The coordinates revealed before step `t` of the base order. -/
noncomputable def Ut (t : Fin (uL n).length) : Finset (Fin n) := ((uL n).take t).toFinset

lemma get_not_mem_take : ∀ (v : List (Fin n)), v.Nodup → ∀ t : Fin v.length, v.get t ∉ (v.take t).toFinset
  | [], _, t => absurd t.2 (by simp)
  | a :: v, hnd, t => by
      rcases List.nodup_cons.1 hnd with ⟨ha, hv⟩
      refine Fin.cases ?_ (fun s => ?_) t
      · simp
      · show v.get s ∉ ((a :: v).take (s + 1)).toFinset
        rw [List.take_succ_cons, List.toFinset_cons, Finset.mem_insert, not_or]
        refine ⟨fun hc => ha (hc ▸ List.get_mem v s), get_not_mem_take v hv s⟩

lemma card_take_toFinset (v : List (Fin n)) (hnd : v.Nodup) {t : ℕ} (ht : t ≤ v.length) :
    (v.take t).toFinset.card = t := by
  rw [List.toFinset_card_of_nodup (List.Nodup.sublist (List.take_sublist t v) hnd), List.length_take,
    min_eq_left ht]

lemma Ut_card (t : Fin (uL n).length) : (Ut t).card = t :=
  card_take_toFinset _ uL_nodup t.2.le

lemma uget_not_mem (t : Fin (uL n).length) : (uL n).get t ∉ Ut t := get_not_mem_take _ uL_nodup t

lemma toFinset_map_take (σ : Equiv.Perm (Fin n)) (t : Fin (uL n).length) :
    (((uL n).take t).map σ).toFinset = (Ut t).image σ := by
  ext j
  simp only [Ut, List.mem_toFinset, List.mem_map, Finset.mem_image]

/-- **`q_σ` as a product along the order** (words of `V`). -/
theorem qOrd_prod {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) (σ : Equiv.Perm (Fin n)) {x : Fin n → Bool}
    (hV : x ∈ Vset n k) :
    qOrd ĥ σ x = ∏ t : Fin (uL n).length, wH ĥ (σ ((uL n).get t)) ((Ut t).image σ) x := by
  unfold qOrd
  have hord : ordSched σ = agfv_singletons ((uL n).map σ) := ordSched_eq_singletons σ
  rw [hord]
  have hs := ordSched_full σ
  rw [hord] at hs
  rw [schedLawE_map_prod ĥ σ (uL n) [] trivial (by rw [Relabel.remaining_nil_univ]; exact hs) x
    (fun i hi => by simp [committed] at hi) hV]
  refine Finset.prod_congr rfl (fun t _ => ?_)
  rw [show committed ([] : History n) = ∅ from rfl, Finset.empty_union, toFinset_map_take]

/-- **Chain rule, target side**: `p(x)` is the product of the exact marginals' probabilities along every order. -/
theorem p_prod {k : ℕ} (hk : k ≤ n) (σ : Equiv.Perm (Fin n)) {x : Fin n → Bool} (hV : x ∈ Vset n k) :
    (pM n k hk).p x = ∏ t : Fin (uL n).length, wH (exactHead (pM n k hk)) (σ ((uL n).get t)) ((Ut t).image σ) x := by
  have hexact := exact_exactHead hk
  have hord : ordSched σ = agfv_singletons ((uL n).map σ) := ordSched_eq_singletons σ
  have hs := ordSched_full σ
  rw [hord] at hs
  have h1 := Mix.prefMass_mul_schedLawE_singletons hexact ((uL n).map σ) [] trivial
    (by rw [Relabel.remaining_nil_univ]; exact hs) x (fun i hi => by simp [committed] at hi)
  rw [prefMass_nil, one_mul] at h1
  rw [← h1]
  have h2 := qOrd_prod (exactHead (pM n k hk)) σ hV
  unfold qOrd at h2
  rw [hord] at h2
  exact h2

/-! ## §2 The excess terms and their finiteness -/

/-- The log-likelihood ratio of one draw: `ln(a(x_i | x_R) / ĥ(x_i | x_R))`. -/
noncomputable def Phi {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) (i : Fin n) (R : Finset (Fin n))
    (x : Fin n → Bool) : ℝ :=
  Real.log (wH (exactHead (pM n k hk)) i R x / wH ĥ i R x)

/-- `E_p kl(a_i(x_R) ‖ ĥ_i(x_R))`. -/
noncomputable def Kterm {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) (i : Fin n) (R : Finset (Fin n)) : ℝ :=
  ∑ x, (pM n k hk).p x * klR (exMarg (pM n k hk) R x i) (ĥ.h R x i)

lemma exact_factor_pos {k : ℕ} (hk : k ≤ n) (σ : Equiv.Perm (Fin n)) {x : Fin n → Bool} (hV : x ∈ Vset n k)
    (t : Fin (uL n).length) :
    0 < wH (exactHead (pM n k hk)) (σ ((uL n).get t)) ((Ut t).image σ) x := by
  have hp : 0 < (pM n k hk).p x := agfv_pTarget_pos_of_mem hV
  rw [p_prod hk σ hV] at hp
  have hnn : ∀ s ∈ (univ : Finset (Fin (uL n).length)),
      0 ≤ wH (exactHead (pM n k hk)) (σ ((uL n).get s)) ((Ut s).image σ) x :=
    fun s _ => bern_nonneg (condMarg_nonneg _ _ _) (condMarg_le_one _ _ _) _
  rcases (hnn t (Finset.mem_univ _)).lt_or_eq with h | h
  · exact h
  · exfalso
    rw [Finset.prod_eq_zero (Finset.mem_univ t) h.symm] at hp
    exact lt_irrefl 0 hp

/-- Under `AFinite`, every head factor along every order is positive on `V`. -/
lemma head_factor_pos {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hfin : AFinite ĥ) (σ : Equiv.Perm (Fin n))
    {x : Fin n → Bool} (hV : x ∈ Vset n k) (t : Fin (uL n).length) :
    0 < wH ĥ (σ ((uL n).get t)) ((Ut t).image σ) x := by
  set i := σ ((uL n).get t)
  set R := (Ut t).image σ
  have hiR : i ∉ R := fun hc => uget_not_mem t (σ.injective.mem_finset_image.1 hc)
  have hp : 0 < (pM n k hk).p x := agfv_pTarget_pos_of_mem hV
  have hkl := hfin Rᶜ ⟨i, Finset.mem_compl.2 hiR⟩ i (Finset.mem_compl.2 hiR) x hp
  rw [compl_compl] at hkl
  have hcond : (0 < exMarg (pM n k hk) R x i → 0 < ĥ.h R x i) ∧ (exMarg (pM n k hk) R x i < 1 → ĥ.h R x i < 1) := by
    by_contra hc
    apply hkl
    unfold klB
    rw [if_neg hc]
  have he := exact_factor_pos hk σ hV t
  unfold wH bern at he ⊢
  by_cases hx : x i = true
  · rw [if_pos hx] at he ⊢
    exact hcond.1 he
  · rw [if_neg hx] at he ⊢
    have : exMarg (pM n k hk) R x i < 1 := by
      have := he; show exMarg _ R x i < 1; unfold exactHead at this; simp only at this; linarith
    linarith [hcond.2 this]

/-- **The chain rule for `KL(p‖q_σ)`** (real form under `AFinite`). -/
theorem qOrd_pos {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hfin : AFinite ĥ) (σ : Equiv.Perm (Fin n))
    {x : Fin n → Bool} (hV : x ∈ Vset n k) : 0 < qOrd ĥ σ x := by
  rw [qOrd_prod ĥ σ hV]
  exact Finset.prod_pos (fun t _ => head_factor_pos hfin σ hV t)

theorem log_ratio_qOrd {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hfin : AFinite ĥ) (σ : Equiv.Perm (Fin n))
    {x : Fin n → Bool} (hV : x ∈ Vset n k) :
    Real.log ((pM n k hk).p x / qOrd ĥ σ x)
      = ∑ t : Fin (uL n).length, Phi ĥ (σ ((uL n).get t)) ((Ut t).image σ) x := by
  rw [p_prod hk σ hV, qOrd_prod ĥ σ hV, ← Finset.prod_div_distrib,
    Real.log_prod (fun t _ => (div_pos (exact_factor_pos hk σ hV t) (head_factor_pos hfin σ hV t)).ne')]
  rfl

/-! ## §3 The tower property of the exact marginal -/

lemma agrees_rev_symm {R : Finset (Fin n)} {x y : Fin n → Bool} :
    (∀ j ∈ R, y j = x j) ↔ (∀ j ∈ R, x j = y j) :=
  ⟨fun h j hj => (h j hj).symm, fun h j hj => (h j hj).symm⟩

lemma revMass_eq_sum (t : Target n) (R : Finset (Fin n)) (x : Fin n → Bool) :
    revMass t R x = ∑ y, if (∀ j ∈ R, y j = x j) then t.p y else 0 := by
  unfold revMass prefMass
  rw [Finset.sum_filter]
  refine Finset.sum_congr rfl (fun y _ => ?_)
  rw [if_congr (agrees_revealHist_iff R x y) rfl rfl]

lemma exMarg_eq_div (t : Target n) (R : Finset (Fin n)) (x : Fin n → Bool) (i : Fin n) :
    exMarg t R x i = (∑ y, if (∀ j ∈ R, y j = x j) ∧ y i = true then t.p y else 0) / revMass t R x := by
  unfold exMarg condMarg
  rw [Finset.sum_filter]
  congr 1
  refine Finset.sum_congr rfl (fun y _ => ?_)
  rw [if_congr (and_congr_left' (agrees_revealHist_iff R x y)) rfl rfl]

/-- **The tower property**: for `g` depending only on `x_R`, `E_p[1{x_i = 1} g] = E_p[a_i(x_R) g]`. -/
theorem tower (t : Target n) (R : Finset (Fin n)) (i : Fin n) (g : (Fin n → Bool) → ℝ)
    (hg : ∀ x y, (∀ j ∈ R, x j = y j) → g x = g y) :
    ∑ x, t.p x * (if x i = true then 1 else 0) * g x = ∑ x, t.p x * exMarg t R x i * g x := by
  have hDc : ∀ x y, (∀ j ∈ R, x j = y j) → revMass t R x = revMass t R y := by
    intro x y hxy; unfold revMass; rw [revealHist_congr hxy]
  have hR : ∑ x, t.p x * exMarg t R x i * g x
      = ∑ x, ∑ y, (if (∀ j ∈ R, y j = x j) ∧ y i = true then t.p x * t.p y * g x / revMass t R x else 0) := by
    refine Finset.sum_congr rfl (fun x _ => ?_)
    rw [exMarg_eq_div, Finset.sum_div, Finset.mul_sum, Finset.sum_mul]
    refine Finset.sum_congr rfl (fun y _ => ?_)
    split_ifs
    · ring
    · simp
  rw [hR, Finset.sum_comm]
  refine Finset.sum_congr rfl (fun y _ => ?_)
  have hin : ∀ x, (if (∀ j ∈ R, y j = x j) ∧ y i = true then t.p x * t.p y * g x / revMass t R x else 0)
      = (if y i = true then t.p y * g y / revMass t R y else 0) * (if (∀ j ∈ R, x j = y j) then t.p x else 0) := by
    intro x
    by_cases hE : ∀ j ∈ R, x j = y j
    · have hE' : ∀ j ∈ R, y j = x j := agrees_rev_symm.2 hE
      rw [if_pos hE]
      by_cases hy : y i = true
      · rw [if_pos ⟨hE', hy⟩, if_pos hy, hg x y hE, hDc x y hE]; ring
      · rw [if_neg (fun hc => hy hc.2), if_neg hy, zero_mul]
    · rw [if_neg hE, mul_zero, if_neg (fun hc => hE (agrees_rev_symm.1 hc.1))]
  rw [Finset.sum_congr rfl (fun x _ => hin x), ← Finset.mul_sum]
  have hsym : (∑ x, if (∀ j ∈ R, x j = y j) then t.p x else 0) = revMass t R y := by
    rw [revMass_eq_sum]
  rw [hsym]
  by_cases hy : y i = true
  · rw [if_pos hy, if_pos hy, mul_one]
    by_cases hD : revMass t R y = 0
    · have hpy : t.p y = 0 := by
        have hle : t.p y ≤ revMass t R y := by
          rw [revMass_eq_sum]
          have := Finset.single_le_sum (f := fun z => if (∀ j ∈ R, z j = y j) then t.p z else 0)
            (fun z _ => by split_ifs; exacts [t.nonneg z, le_refl 0]) (Finset.mem_univ y)
          simpa using this
        exact le_antisymm (hD ▸ hle) (t.nonneg y)
      rw [hpy, hD]; simp
    · field_simp
  · rw [if_neg hy, if_neg hy]; simp

/-- **The per-draw expected log-ratio is the expected Bernoulli KL** (the chain-rule summand). -/
theorem sum_Phi {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) (i : Fin n) (R : Finset (Fin n)) :
    ∑ x, (pM n k hk).p x * Phi ĥ i R x = Kterm ĥ i R := by
  set e : (Fin n → Bool) → ℝ := fun x => exMarg (pM n k hk) R x i
  set η : (Fin n → Bool) → ℝ := fun x => ĥ.h R x i
  have he : ∀ x y, (∀ j ∈ R, x j = y j) → e x = e y := by
    intro x y hxy; show exMarg _ R x i = exMarg _ R y i; unfold exMarg; rw [revealHist_congr hxy]
  have hη : ∀ x y, (∀ j ∈ R, x j = y j) → η x = η y := fun x y hxy => ĥ.loc R x y i hxy
  set g1 : (Fin n → Bool) → ℝ := fun x => Real.log (e x / η x)
  set g2 : (Fin n → Bool) → ℝ := fun x => Real.log ((1 - e x) / (1 - η x))
  have hg1 : ∀ x y, (∀ j ∈ R, x j = y j) → g1 x = g1 y := by
    intro x y hxy; simp only [g1]; rw [he x y hxy, hη x y hxy]
  have hg2 : ∀ x y, (∀ j ∈ R, x j = y j) → g2 x = g2 y := by
    intro x y hxy; simp only [g2]; rw [he x y hxy, hη x y hxy]
  have hPhi : ∀ x, Phi ĥ i R x = (if x i = true then 1 else 0) * g1 x + (1 - (if x i = true then 1 else 0)) * g2 x := by
    intro x
    unfold Phi wH bern
    simp only [exactHead, g1, g2, e, η]
    by_cases hx : x i = true
    · rw [if_pos hx, if_pos hx, if_pos hx]; ring
    · rw [if_neg hx, if_neg hx, if_neg hx]; ring
  have t1 := tower (pM n k hk) R i g1 hg1
  have t2 := tower (pM n k hk) R i g2 hg2
  have hsplit : ∑ x, (pM n k hk).p x * Phi ĥ i R x
      = ∑ x, (pM n k hk).p x * (if x i = true then 1 else 0) * g1 x + (∑ x, (pM n k hk).p x * g2 x
          - ∑ x, (pM n k hk).p x * (if x i = true then 1 else 0) * g2 x) := by
    rw [← Finset.sum_sub_distrib, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl (fun x _ => ?_)
    rw [hPhi]; ring
  rw [hsplit, t1, t2, ← Finset.sum_sub_distrib, ← Finset.sum_add_distrib]
  unfold Kterm klR
  refine Finset.sum_congr rfl (fun x _ => ?_)
  simp only [g1, g2, e, η]
  ring

/-! ## §4 The chain rule for `KL(p‖q_σ)` -/

lemma supp_pM {k : ℕ} (hk : k ≤ n) : supp (pM n k hk) = Vset n k := Relabel.supp_balanced n k hk

lemma sum_supp_eq_sum_univ {k : ℕ} (hk : k ≤ n) (f : (Fin n → Bool) → ℝ) :
    ∑ x ∈ supp (pM n k hk), (pM n k hk).p x * f x = ∑ x, (pM n k hk).p x * f x := by
  refine Finset.sum_subset (Finset.subset_univ _) (fun x _ hx => ?_)
  have : ¬ 0 < (pM n k hk).p x := fun h => hx (Finset.mem_filter.2 ⟨Finset.mem_univ _, h⟩)
  rw [le_antisymm (not_lt.1 this) ((pM n k hk).nonneg x), zero_mul]

/-- **`KL(p‖q_σ) = Σ_t E_p kl(a‖ĥ)` along the order `σ`** (finite case). -/
theorem KL_qOrd {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hfin : AFinite ĥ) (σ : Equiv.Perm (Fin n)) :
    KLx (pM n k hk) (qOrd ĥ σ)
      = ((∑ t : Fin (uL n).length, Kterm ĥ (σ ((uL n).get t)) ((Ut t).image σ) : ℝ) : WithTop ℝ) := by
  have hac : ∀ x, 0 < (pM n k hk).p x → 0 < qOrd ĥ σ x := by
    intro x hx
    have hV : x ∈ Vset n k := by rw [← supp_pM hk]; exact Finset.mem_filter.2 ⟨Finset.mem_univ _, hx⟩
    exact qOrd_pos hfin σ hV
  rw [W11.KLx_of_ac _ _ hac]
  congr 1
  have h1 : ∑ x ∈ supp (pM n k hk), (pM n k hk).p x * Real.log ((pM n k hk).p x / qOrd ĥ σ x)
      = ∑ x ∈ supp (pM n k hk), (pM n k hk).p x *
          ∑ t : Fin (uL n).length, Phi ĥ (σ ((uL n).get t)) ((Ut t).image σ) x := by
    refine Finset.sum_congr rfl (fun x hx => ?_)
    rw [supp_pM hk] at hx
    rw [log_ratio_qOrd hfin σ hx]
  rw [h1, sum_supp_eq_sum_univ hk]
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl (fun t _ => ?_)
  exact sum_Phi ĥ _ _

/-! ## §5 A uniform permutation moves a (coordinate, revealed set) pair uniformly -/

lemma exists_perm_pair {R0 R : Finset (Fin n)} {i0 i : Fin n} (hc : R0.card = R.card) (hi0 : i0 ∉ R0)
    (hi : i ∉ R) : ∃ τ : Equiv.Perm (Fin n), τ i0 = i ∧ R0.image τ = R := by
  obtain ⟨τ1, h1⟩ := Relabel.exists_perm_image_eq hc
  have ha : τ1 i0 ∉ R := by
    rw [← h1]; intro hc'; exact hi0 (τ1.injective.mem_finset_image.1 hc')
  refine ⟨Equiv.swap (τ1 i0) i * τ1, ?_, ?_⟩
  · simp [Equiv.Perm.mul_apply, Equiv.swap_apply_left]
  · rw [show (⇑(Equiv.swap (τ1 i0) i * τ1)) = (Equiv.swap (τ1 i0) i) ∘ τ1 from rfl, ← Finset.image_image, h1]
    conv_rhs => rw [← Finset.image_id (s := R)]
    refine Finset.image_congr (fun j hj => ?_)
    have hj' : j ∈ R := hj
    exact Equiv.swap_apply_of_ne_of_ne (fun h => ha (h ▸ hj')) (fun h => hi (h ▸ hj'))

/-- **Uniform relabelling of a pair** `(i0, R0)`, `i0 ∉ R0`: `Σ_σ G(σ i0, σ R0)` is `n!/(C(n,t)(n-t))` times the sum
of `G` over all pairs `(i, R)` with `|R| = t = |R0|`, `i ∉ R`. -/
theorem sum_perm_pair (R0 : Finset (Fin n)) (i0 : Fin n) (hi0 : i0 ∉ R0) (G : Fin n → Finset (Fin n) → ℝ) :
    ∑ σ : Equiv.Perm (Fin n), G (σ i0) (R0.image σ)
      = ((Nat.factorial n : ℝ) / ((n.choose R0.card : ℝ) * ((n - R0.card : ℕ) : ℝ))) *
          ∑ R ∈ powersetCard R0.card (univ : Finset (Fin n)), ∑ i ∈ Rᶜ, G i R := by
  classical
  set stab := (univ : Finset (Equiv.Perm (Fin n))).filter
    (fun σ : Equiv.Perm (Fin n) => σ i0 = i0 ∧ R0.image σ = R0) with hstab
  -- Step B: fibres
  have hB : ∀ G' : Fin n → Finset (Fin n) → ℝ, ∑ σ : Equiv.Perm (Fin n), G' (σ i0) (R0.image σ)
      = ∑ R ∈ powersetCard R0.card (univ : Finset (Fin n)), ∑ i ∈ Rᶜ,
          (((univ : Finset (Equiv.Perm (Fin n))).filter
            (fun σ : Equiv.Perm (Fin n) => σ i0 = i ∧ R0.image σ = R)).card : ℝ) * G' i R := by
    intro G'
    have h1 : ∀ σ : Equiv.Perm (Fin n), G' (σ i0) (R0.image σ)
        = ∑ R ∈ powersetCard R0.card (univ : Finset (Fin n)), ∑ i ∈ Rᶜ,
            (if σ i0 = i ∧ R0.image σ = R then G' i R else 0) := by
      intro σ
      have hRmem : R0.image σ ∈ powersetCard R0.card (univ : Finset (Fin n)) :=
        Finset.mem_powersetCard.2 ⟨Finset.subset_univ _, Finset.card_image_of_injective _ σ.injective⟩
      rw [Finset.sum_eq_single_of_mem (R0.image σ) hRmem]
      · rw [Finset.sum_eq_single_of_mem (σ i0)]
        · rw [if_pos ⟨rfl, rfl⟩]
        · exact Finset.mem_compl.2 (fun hc => hi0 (σ.injective.mem_finset_image.1 hc))
        · intro i _ hne; rw [if_neg (fun hc => hne hc.1.symm)]
      · intro R _ hne
        refine Finset.sum_eq_zero (fun i _ => ?_)
        rw [if_neg (fun hc => hne hc.2.symm)]
    rw [Finset.sum_congr rfl (fun σ _ => h1 σ), Finset.sum_comm]
    refine Finset.sum_congr rfl (fun R _ => ?_)
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    rw [← Finset.sum_filter, Finset.sum_const, nsmul_eq_mul]
  -- Step A: every fibre has the size of the stabiliser
  have hA : ∀ R ∈ powersetCard R0.card (univ : Finset (Fin n)), ∀ i ∈ Rᶜ,
      ((univ : Finset (Equiv.Perm (Fin n))).filter
        (fun σ : Equiv.Perm (Fin n) => σ i0 = i ∧ R0.image σ = R)).card = stab.card := by
    intro R hR i hi
    have hc : R0.card = R.card := (Finset.mem_powersetCard.1 hR).2.symm
    obtain ⟨τ, hτi, hτR⟩ := exists_perm_pair hc hi0 (Finset.mem_compl.1 hi)
    have hτR' : R.image ⇑(τ⁻¹) = R0 := by
      rw [← hτR, Finset.image_image]
      conv_rhs => rw [← Finset.image_id (s := R0)]
      refine Finset.image_congr (fun j _ => ?_)
      simp
    have hτi' : τ⁻¹ i = i0 := by rw [← hτi]; simp
    symm
    refine Finset.card_nbij' (fun σ : Equiv.Perm (Fin n) => τ * σ) (fun σ : Equiv.Perm (Fin n) => τ⁻¹ * σ)
      ?_ ?_ ?_ ?_
    · intro σ hσ
      rw [Finset.mem_coe, hstab, Finset.mem_filter] at hσ
      rw [Finset.mem_coe, Finset.mem_filter]
      refine ⟨Finset.mem_univ _, by rw [Equiv.Perm.mul_apply, hσ.2.1, hτi], ?_⟩
      rw [show (⇑(τ * σ)) = ⇑τ ∘ ⇑σ from rfl, ← Finset.image_image, hσ.2.2, hτR]
    · intro σ hσ
      rw [Finset.mem_coe, Finset.mem_filter] at hσ
      rw [Finset.mem_coe, hstab, Finset.mem_filter]
      refine ⟨Finset.mem_univ _, by rw [Equiv.Perm.mul_apply, hσ.2.1, hτi'], ?_⟩
      rw [show (⇑(τ⁻¹ * σ)) = ⇑(τ⁻¹) ∘ ⇑σ from rfl, ← Finset.image_image, hσ.2.2, hτR']
    · intro σ _; exact inv_mul_cancel_left τ σ
    · intro σ _; exact mul_inv_cancel_left τ σ
  have hfib : ∀ G' : Fin n → Finset (Fin n) → ℝ, ∑ σ : Equiv.Perm (Fin n), G' (σ i0) (R0.image σ)
      = (stab.card : ℝ) * ∑ R ∈ powersetCard R0.card (univ : Finset (Fin n)), ∑ i ∈ Rᶜ, G' i R := by
    intro G'
    rw [hB G', Finset.mul_sum]
    refine Finset.sum_congr rfl (fun R hR => ?_)
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl (fun i hi => ?_)
    rw [hA R hR i hi]
  -- Step C: the stabiliser size
  have ht : R0.card < n := by
    have : R0.card < (univ : Finset (Fin n)).card :=
      Finset.card_lt_card (Finset.ssubset_iff_subset_ne.2 ⟨Finset.subset_univ _, fun h => hi0 (h ▸ Finset.mem_univ i0)⟩)
    simpa using this
  have hC := hfib (fun _ _ => 1)
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_perm, Fintype.card_fin, nsmul_eq_mul, mul_one] at hC
  have hcompl : ∀ R ∈ powersetCard R0.card (univ : Finset (Fin n)), ((Rᶜ).card : ℝ) = ((n - R0.card : ℕ) : ℝ) := by
    intro R hR
    rw [Finset.card_compl, Fintype.card_fin, (Finset.mem_powersetCard.1 hR).2]
  rw [Finset.sum_congr rfl hcompl, Finset.sum_const, Finset.card_powersetCard, Finset.card_univ,
    Fintype.card_fin, nsmul_eq_mul] at hC
  have hden : ((n.choose R0.card : ℝ) * ((n - R0.card : ℕ) : ℝ)) ≠ 0 := by
    apply mul_ne_zero
    · exact Nat.cast_ne_zero.2 (Nat.choose_pos ht.le).ne'
    · exact Nat.cast_ne_zero.2 (by omega)
  rw [hfib G]
  congr 1
  rw [hC, mul_div_assoc, div_self hden, mul_one]

/-! ## §6 `E_σ KL(p‖q_σ) = n A(ĥ)` -/

/-- The uniform weight on orders. -/
noncomputable def wOrd (n : ℕ) : Equiv.Perm (Fin n) → ℝ := fun _ => ((Fintype.card (Equiv.Perm (Fin n)) : ℝ))⁻¹

lemma wOrd_nonneg : ∀ σ, 0 ≤ wOrd n σ := fun _ => inv_nonneg.2 (Nat.cast_nonneg _)

lemma sum_wOrd : ∑ σ, wOrd n σ = 1 := by
  unfold wOrd
  rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
  exact mul_inv_cancel₀ card_perm_ne_zero

lemma Qhat_eq_mixQ {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) : Qhat ĥ = W11.mixQ (wOrd n) (qOrd ĥ) := rfl

/-- Reindexing the steps by the mask size `m = n - t` and the revealed sets by their complements. -/
theorem steps_eq_masks (K : Fin n → Finset (Fin n) → ℝ) :
    ∑ t ∈ range n, (1 / ((n.choose t : ℝ) * ((n - t : ℕ) : ℝ))) *
        ∑ R ∈ powersetCard t (univ : Finset (Fin n)), ∑ i ∈ Rᶜ, K i R
      = ∑ m ∈ Finset.Icc 1 n, ∑ M ∈ powersetCard m (univ : Finset (Fin n)),
          (1 / (n.choose m : ℝ)) * ∑ i ∈ M, (1 / (m : ℝ)) * K i Mᶜ := by
  refine Finset.sum_nbij' (fun t => n - t) (fun m => n - m) ?_ ?_ ?_ ?_ ?_
  · intro t ht
    rw [Finset.mem_range] at ht
    rw [Finset.mem_Icc]; omega
  · intro m hm
    rw [Finset.mem_Icc] at hm
    rw [Finset.mem_range]; omega
  · intro t ht
    rw [Finset.mem_range] at ht; omega
  · intro m hm
    rw [Finset.mem_Icc] at hm; omega
  · intro t ht
    rw [Finset.mem_range] at ht
    have hsymm : n.choose t = n.choose (n - t) := (Nat.choose_symm ht.le).symm
    have hR : ∑ R ∈ powersetCard t (univ : Finset (Fin n)), ∑ i ∈ Rᶜ, K i R
        = ∑ M ∈ powersetCard (n - t) (univ : Finset (Fin n)), ∑ i ∈ M, K i Mᶜ := by
      refine Finset.sum_nbij' (fun R => Rᶜ) (fun M => Mᶜ) ?_ ?_ ?_ ?_ ?_
      · intro R hR
        rw [Finset.mem_powersetCard] at hR ⊢
        refine ⟨Finset.subset_univ _, ?_⟩
        rw [Finset.card_compl, Fintype.card_fin, hR.2]
      · intro M hM
        rw [Finset.mem_powersetCard] at hM ⊢
        refine ⟨Finset.subset_univ _, ?_⟩
        rw [Finset.card_compl, Fintype.card_fin, hM.2]; omega
      · intro R _; exact compl_compl R
      · intro M _; exact compl_compl M
      · intro R _; rw [compl_compl]
    rw [hR, Finset.mul_sum, hsymm]
    refine Finset.sum_congr rfl (fun M _ => ?_)
    rw [Finset.mul_sum, Finset.mul_sum]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    ring

/-- **`E_σ KL(p‖q_σ) = n A(ĥ)`** (l.41-43), finite case, as the frame's `W11.Hext`. -/
theorem Hext_eq_nA {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hfin : AFinite ĥ) :
    W11.Hext (pM n k hk) (wOrd n) (qOrd ĥ) = (((n : ℝ) * Areal ĥ : ℝ) : WithTop ℝ) := by
  unfold W11.Hext
  rw [if_pos (fun σ _ => by rw [KL_qOrd hfin σ]; exact WithTop.coe_ne_top)]
  congr 1
  simp_rw [KL_qOrd hfin, WithTop.untopD_coe]
  unfold wOrd
  rw [← Finset.mul_sum, Finset.sum_comm]
  have hstep : ∀ t : Fin (uL n).length, ∑ σ : Equiv.Perm (Fin n), Kterm ĥ (σ ((uL n).get t)) ((Ut t).image σ)
      = ((Nat.factorial n : ℝ) / ((n.choose t : ℝ) * ((n - t : ℕ) : ℝ))) *
          ∑ R ∈ powersetCard t (univ : Finset (Fin n)), ∑ i ∈ Rᶜ, Kterm ĥ i R := by
    intro t
    have h := sum_perm_pair (Ut t) ((uL n).get t) (uget_not_mem t) (Kterm ĥ)
    rw [Ut_card] at h
    exact h
  rw [Finset.sum_congr rfl (fun t _ => hstep t)]
  rw [Fin.sum_univ_eq_sum_range (fun t => ((Nat.factorial n : ℝ) / ((n.choose t : ℝ) * ((n - t : ℕ) : ℝ))) *
          ∑ R ∈ powersetCard t (univ : Finset (Fin n)), ∑ i ∈ Rᶜ, Kterm ĥ i R) (uL n).length, uL_length]
  have hfac : ((Fintype.card (Equiv.Perm (Fin n)) : ℕ) : ℝ) = (Nat.factorial n : ℝ) := by
    rw [Fintype.card_perm, Fintype.card_fin]
  rw [hfac, Finset.mul_sum]
  have hfac0 : (Nat.factorial n : ℝ) ≠ 0 := Nat.cast_ne_zero.2 (Nat.factorial_ne_zero n)
  have h2 : ∀ t ∈ range n, ((Nat.factorial n : ℝ))⁻¹ * (((Nat.factorial n : ℝ) / ((n.choose t : ℝ) * ((n - t : ℕ) : ℝ))) *
          ∑ R ∈ powersetCard t (univ : Finset (Fin n)), ∑ i ∈ Rᶜ, Kterm ĥ i R)
      = (1 / ((n.choose t : ℝ) * ((n - t : ℕ) : ℝ))) *
          ∑ R ∈ powersetCard t (univ : Finset (Fin n)), ∑ i ∈ Rᶜ, Kterm ĥ i R := by
    intro t _
    rw [← mul_assoc, mul_div_assoc', inv_mul_cancel₀ hfac0]
  rw [Finset.sum_congr rfl h2, steps_eq_masks]
  unfold Areal
  rw [Finset.mul_sum]
  rcases Nat.eq_zero_or_pos n with hn | hn
  · subst hn; simp
  have hn0 : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.2 hn.ne'
  refine Finset.sum_congr rfl (fun m _ => ?_)
  rw [← mul_assoc, mul_one_div_cancel hn0, one_mul]
  rfl

/-- **Proposition M1(a), inequality** (l.30): `F(Q̂) ≤ n A(ĥ)` for every head, in `[0, ∞]`. -/
theorem M1a_le {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) : KLx (pM n k hk) (Qhat ĥ) ≤ nAext ĥ := by
  classical
  by_cases hfin : AFinite ĥ
  · have hA : nAext ĥ = (((n : ℝ) * Areal ĥ : ℝ) : WithTop ℝ) := by
      unfold nAext Aext; rw [if_pos hfin]; rfl
    rw [hA, ← Hext_eq_nA hfin, Qhat_eq_mixQ]
    exact W11.Fext_le_Hext _ _ _ wOrd_nonneg sum_wOrd
  · have hA : nAext ĥ = ⊤ := by unfold nAext Aext; rw [if_neg hfin]; rfl
    rw [hA]; exact le_top

/-! ## §7 Coherent heads: `Q̂ = R` and equality -/

lemma prefMass_pos_iff (t : Target n) (h : History n) :
    0 < prefMass t h ↔ ∃ x, A36RW.Agrees h x ∧ 0 < t.p x := by
  unfold prefMass
  rw [Finset.sum_pos_iff_of_nonneg (fun x _ => t.nonneg x)]
  simp only [Finset.mem_filter, Finset.mem_univ, true_and]

lemma prefMass_pos_iff_of_supp {t1 t2 : Target n} (hs : ∀ x, 0 < t1.p x ↔ 0 < t2.p x) (h : History n) :
    0 < prefMass t1 h ↔ 0 < prefMass t2 h := by
  rw [prefMass_pos_iff, prefMass_pos_iff]
  exact exists_congr (fun x => and_congr_right (fun _ => hs x))

lemma pM_pos_iff {k : ℕ} (hk : k ≤ n) (x : Fin n → Bool) : 0 < (pM n k hk).p x ↔ x ∈ Vset n k :=
  Bridge.pTarget_pos_iff_w4 x

lemma revMass_ge (t : Target n) (S : Finset (Fin n)) (x : Fin n → Bool) : t.p x ≤ revMass t S x := by
  rw [revMass_eq_sum]
  have := Finset.single_le_sum (f := fun y => if (∀ j ∈ S, y j = x j) then t.p y else 0)
    (fun y _ => by split_ifs; exacts [t.nonneg y, le_refl 0]) (Finset.mem_univ x)
  simpa using this

lemma exMarg_pos_iff (t : Target n) {S : Finset (Fin n)} {x : Fin n → Bool} {i : Fin n}
    (hD : 0 < revMass t S x) :
    0 < exMarg t S x i ↔ ∃ y, (∀ j ∈ S, y j = x j) ∧ y i = true ∧ 0 < t.p y := by
  rw [exMarg_eq_div, div_pos_iff_of_pos_right hD,
    Finset.sum_pos_iff_of_nonneg (fun y _ => by split_ifs; exacts [t.nonneg y, le_refl 0])]
  constructor
  · rintro ⟨y, _, hy⟩
    by_cases hc : (∀ j ∈ S, y j = x j) ∧ y i = true
    · rw [if_pos hc] at hy; exact ⟨y, hc.1, hc.2, hy⟩
    · rw [if_neg hc] at hy; exact absurd hy (lt_irrefl 0)
  · rintro ⟨y, h1, h2, h3⟩
    exact ⟨y, Finset.mem_univ _, by rw [if_pos ⟨h1, h2⟩]; exact h3⟩

lemma exMarg_lt_one_iff (t : Target n) {S : Finset (Fin n)} {x : Fin n → Bool} {i : Fin n}
    (hD : 0 < revMass t S x) :
    exMarg t S x i < 1 ↔ ∃ y, (∀ j ∈ S, y j = x j) ∧ y i = false ∧ 0 < t.p y := by
  rw [exMarg_eq_div, div_lt_one hD]
  have hsplit : revMass t S x = (∑ y, if (∀ j ∈ S, y j = x j) ∧ y i = true then t.p y else 0)
      + ∑ y, if (∀ j ∈ S, y j = x j) ∧ y i = false then t.p y else 0 := by
    rw [revMass_eq_sum, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl (fun y _ => ?_)
    by_cases hE : ∀ j ∈ S, y j = x j
    · cases hy : y i <;> simp
    · simp [hE]
  rw [hsplit, lt_add_iff_pos_right,
    Finset.sum_pos_iff_of_nonneg (fun y _ => by split_ifs; exacts [t.nonneg y, le_refl 0])]
  constructor
  · rintro ⟨y, _, hy⟩
    by_cases hc : (∀ j ∈ S, y j = x j) ∧ y i = false
    · rw [if_pos hc] at hy; exact ⟨y, hc.1, hc.2, hy⟩
    · rw [if_neg hc] at hy; exact absurd hy (lt_irrefl 0)
  · rintro ⟨y, h1, h2, h3⟩
    exact ⟨y, Finset.mem_univ _, by rw [if_pos ⟨h1, h2⟩]; exact h3⟩

/-- **The head oracle of a coherent head is an exact oracle for `R`.** -/
theorem exact_of_coherent {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} {R : Target n}
    (hcoh : CoherentWith ĥ R) : Exact R (headOracle ĥ) := by
  have hs : ∀ x, 0 < (pM n k hk).p x ↔ 0 < R.p x := fun x => (pM_pos_iff hk x).trans (hcoh.1 x).symm
  refine ⟨fun h hwf => ?_, fun h hwf hL i hi => ?_⟩
  · rw [headOracle_legal, ← prefMass_pos_iff_of_supp hs h]
    exact (Bridge.exact_balanced hk).1 h hwf
  · have hpos : 0 < prefMass R h := by
      rw [← prefMass_pos_iff_of_supp hs h]; exact ((Bridge.exact_balanced hk).1 h hwf).1 hL
    rw [headOracle_marg, hcoh.2 _ _ _ (not_mem_committed hi) (by rw [← prefMass_eq_revMass]; exact hpos),
      ← condMarg_eq_exMarg]

/-- Every order run with a coherent head samples `R` exactly (the chain rule for `R`). -/
theorem qOrd_coherent {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} {R : Target n}
    (hcoh : CoherentWith ĥ R) (σ : Equiv.Perm (Fin n)) : qOrd ĥ σ = R.p := by
  funext x
  have hex := exact_of_coherent hcoh
  have hord : ordSched σ = agfv_singletons ((uL n).map σ) := ordSched_eq_singletons σ
  have hs := ordSched_full σ
  rw [hord] at hs
  have h1 := Mix.prefMass_mul_schedLawE_singletons hex ((uL n).map σ) [] trivial
    (by rw [Relabel.remaining_nil_univ]; exact hs) x (fun i hi => by simp [committed] at hi)
  rw [prefMass_nil, one_mul] at h1
  unfold qOrd; rw [hord]; exact h1

/-- **`Q̂ = R` for a coherent head** (l.30-31, l.43-44). -/
theorem Qhat_coherent {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} {R : Target n}
    (hcoh : CoherentWith ĥ R) : Qhat ĥ = R.p := by
  funext x
  rw [Qhat_eq_mixQ]
  unfold W11.mixQ
  simp_rw [qOrd_coherent hcoh]
  rw [← Finset.sum_mul, sum_wOrd, one_mul]

/-- A coherent head has finite excess. -/
theorem afinite_of_coherent {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} {R : Target n}
    (hcoh : CoherentWith ĥ R) : AFinite ĥ := by
  intro M _ i hi x hx
  have hV : x ∈ Vset n k := (pM_pos_iff hk x).1 hx
  have hRx : 0 < R.p x := (hcoh.1 x).2 hV
  have hiS : i ∉ Mᶜ := fun hc => (Finset.mem_compl.1 hc) hi
  have hDp : 0 < revMass (pM n k hk) Mᶜ x := lt_of_lt_of_le hx (revMass_ge _ _ _)
  have hDR : 0 < revMass R Mᶜ x := lt_of_lt_of_le hRx (revMass_ge _ _ _)
  rw [hcoh.2 _ _ _ hiS hDR]
  unfold klB
  rw [if_pos]
  · exact WithTop.coe_ne_top
  constructor
  · intro h
    obtain ⟨y, h1, h2, h3⟩ := (exMarg_pos_iff _ hDp).1 h
    exact (exMarg_pos_iff _ hDR).2 ⟨y, h1, h2, (hcoh.1 y).2 ((pM_pos_iff hk y).1 h3)⟩
  · intro h
    obtain ⟨y, h1, h2, h3⟩ := (exMarg_lt_one_iff _ hDp).1 h
    exact (exMarg_lt_one_iff _ hDR).2 ⟨y, h1, h2, (hcoh.1 y).2 ((pM_pos_iff hk y).1 h3)⟩

lemma nAext_of_afinite {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hfin : AFinite ĥ) :
    nAext ĥ = (((n : ℝ) * Areal ĥ : ℝ) : WithTop ℝ) := by
  classical
  unfold nAext Aext; rw [if_pos hfin]; rfl

/-- **Proposition M1(a), equality case** (l.30-31): for a head coherent with a joint law `R` of support `V`,
`Q̂ = R` and `F(Q̂) = n A(ĥ)`. -/
theorem M1a_coherent {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} {R : Target n}
    (hcoh : CoherentWith ĥ R) : Qhat ĥ = R.p ∧ KLx (pM n k hk) (Qhat ĥ) = nAext ĥ := by
  refine ⟨Qhat_coherent hcoh, ?_⟩
  have hfin := afinite_of_coherent hcoh
  rw [nAext_of_afinite hfin, ← Hext_eq_nA hfin]
  have hq : qOrd ĥ = fun _ => R.p := funext (qOrd_coherent hcoh)
  rw [hq, Qhat_coherent hcoh]
  have hfinR : KLx (pM n k hk) R.p ≠ ⊤ := by
    unfold KLx
    rw [if_pos (fun x hx => (hcoh.1 x).2 ((pM_pos_iff hk x).1 hx))]
    exact WithTop.coe_ne_top
  unfold W11.Hext
  rw [if_pos (fun _ _ => hfinR), ← Finset.sum_mul, sum_wOrd, one_mul]
  obtain ⟨v, hv⟩ := WithTop.ne_top_iff_exists.1 hfinR
  rw [← hv, WithTop.untopD_coe]

/-! ## §8 The supremum `sup{F(Q̂) : A(ĥ) ≤ a} = n a` -/

/-- The head coherent with a joint law `R` of support `V`: `ĥ = R`'s conditional marginals. -/
noncomputable def cohHead {k : ℕ} (hk : k ≤ n) (R : Target n) (hR : ∀ x, 0 < R.p x ↔ x ∈ Vset n k) :
    Head (pM n k hk) where
  h := exMarg R
  loc := (exactHead R).loc
  nonneg := (exactHead R).nonneg
  le_one := (exactHead R).le_one
  forced S x i _ hpos h01 := by
    have hs : ∀ y, 0 < (pM n k hk).p y ↔ 0 < R.p y := fun y => (pM_pos_iff hk y).trans (hR y).symm
    have hposR : 0 < revMass R S x := by
      unfold revMass; rw [← prefMass_pos_iff_of_supp hs]; exact hpos
    rcases h01 with h0 | h1
    · have hnot : ¬ 0 < exMarg (pM n k hk) S x i := by rw [h0]; exact lt_irrefl 0
      rw [exMarg_pos_iff _ hpos] at hnot
      have hR0 : ¬ 0 < exMarg R S x i := by
        rw [exMarg_pos_iff _ hposR]
        rintro ⟨y, h1, h2, h3⟩
        exact hnot ⟨y, h1, h2, (hs y).2 h3⟩
      show exMarg R S x i = _
      rw [h0]
      exact le_antisymm (not_lt.1 hR0) (condMarg_nonneg _ _ _)
    · have hnot : ¬ exMarg (pM n k hk) S x i < 1 := by rw [h1]; exact lt_irrefl 1
      rw [exMarg_lt_one_iff _ hpos] at hnot
      have hR1 : ¬ exMarg R S x i < 1 := by
        rw [exMarg_lt_one_iff _ hposR]
        rintro ⟨y, h1, h2, h3⟩
        exact hnot ⟨y, h1, h2, (hs y).2 h3⟩
      show exMarg R S x i = _
      rw [h1]
      exact le_antisymm (condMarg_le_one _ _ _) (not_lt.1 hR1)

theorem cohHead_coherent {k : ℕ} (hk : k ≤ n) (R : Target n) (hR : ∀ x, 0 < R.p x ↔ x ∈ Vset n k) :
    CoherentWith (cohHead hk R hR) R :=
  ⟨hR, fun _ _ _ _ _ => rfl⟩

/-- The mixture `c·p + (1-c)·δ_{x0}`. -/
noncomputable def mixT {k : ℕ} (hk : k ≤ n) (x0 : Fin n → Bool) (c : ℝ) (hc0 : 0 ≤ c) (hc1 : c ≤ 1) :
    Target n where
  p x := c * (pM n k hk).p x + (1 - c) * (if x = x0 then 1 else 0)
  nonneg x := by
    have := (pM n k hk).nonneg x
    have h1 : 0 ≤ 1 - c := by linarith
    split_ifs <;> positivity
  sum_one := by
    rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum, (pM n k hk).sum_one,
      Finset.sum_ite_eq' Finset.univ x0 (fun _ => (1 : ℝ))]
    simp

/-- **Every value `b ≥ 0` is the forward KL of a joint law with support `V`** (needs `|V| ≥ 2`). -/
theorem exists_target_KL {k : ℕ} (hk : k ≤ n) (hk1 : 1 ≤ k) (hkn : k + 1 ≤ n) (b : ℝ) (hb : 0 ≤ b) :
    ∃ R : Target n, (∀ x, 0 < R.p x ↔ x ∈ Vset n k) ∧ KLx (pM n k hk) R.p = ((b : ℝ) : WithTop ℝ) := by
  classical
  set N : ℕ := (Vset n k).card with hN
  have hN2 : 2 ≤ N := by
    rw [hN, agfv_Vset_card]
    obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
    obtain ⟨j, rfl⟩ : ∃ j, k = j + 1 := ⟨k - 1, by omega⟩
    rw [Nat.choose_succ_succ]
    have h1 : 0 < m.choose j := Nat.choose_pos (by omega)
    have h2 : 0 < m.choose j.succ := Nat.choose_pos (by omega)
    omega
  have hNpos : (0 : ℝ) < N := by
    have : 0 < N := by omega
    exact_mod_cast this
  have hNne : (V : Finset (Fin n → Bool)) → V = Vset n k → V.Nonempty := fun V hV => by
    rw [hV]; exact Finset.card_pos.1 (by omega)
  obtain ⟨x0, hx0⟩ := hNne (Vset n k) rfl
  have hpV : ∀ x ∈ Vset n k, (pM n k hk).p x = (N : ℝ)⁻¹ := fun x hx => agfv_pTarget_of_mem hx
  -- the KL of the mixture, as a real function of c
  set f : ℝ → ℝ := fun c => ∑ x ∈ Vset n k, (pM n k hk).p x *
      Real.log ((pM n k hk).p x / (c * (pM n k hk).p x + (1 - c) * (if x = x0 then 1 else 0))) with hf
  have hden_pos : ∀ c, 0 < c → c ≤ 1 → ∀ x ∈ Vset n k,
      0 < c * (pM n k hk).p x + (1 - c) * (if x = x0 then 1 else 0) := by
    intro c hc0 hc1 x hx
    have h1 : 0 < c * (pM n k hk).p x := mul_pos hc0 ((pM_pos_iff hk x).2 hx)
    have h2 : 0 ≤ (1 - c) * (if x = x0 then (1 : ℝ) else 0) := by
      have : 0 ≤ 1 - c := by linarith
      split_ifs <;> positivity
    linarith
  have hKL : ∀ c (hc0 : 0 < c) (hc1 : c ≤ 1), KLx (pM n k hk) (mixT hk x0 c hc0.le hc1).p = ((f c : ℝ) : WithTop ℝ) := by
    intro c hc0 hc1
    rw [W11.KLx_of_ac]
    · rw [supp_pM hk]; rfl
    · intro x hx
      exact hden_pos c hc0 hc1 x ((pM_pos_iff hk x).1 hx)
  have hsupp : ∀ c (hc0 : 0 < c) (hc1 : c ≤ 1) x, 0 < (mixT hk x0 c hc0.le hc1).p x ↔ x ∈ Vset n k := by
    intro c hc0 hc1 x
    constructor
    · intro hpos
      by_contra hx
      have hp0 : (pM n k hk).p x = 0 := agfv_pTarget_of_not_mem hx
      have hne : x ≠ x0 := fun h => hx (h ▸ hx0)
      have : (mixT hk x0 c hc0.le hc1).p x = 0 := by
        show c * (pM n k hk).p x + (1 - c) * (if x = x0 then 1 else 0) = 0
        rw [hp0, if_neg hne]; ring
      linarith
    · intro hx; exact hden_pos c hc0 hc1 x hx
  -- f 1 = 0
  have hf1 : f 1 = 0 := by
    simp only [hf]
    refine Finset.sum_eq_zero (fun x hx => ?_)
    have hp : (pM n k hk).p x ≠ 0 := ((pM_pos_iff hk x).2 hx).ne'
    rw [show (1 : ℝ) * (pM n k hk).p x + (1 - 1) * (if x = x0 then 1 else 0) = (pM n k hk).p x by ring,
      div_self hp, Real.log_one, mul_zero]
  -- lower bound on f
  have hlow : ∀ c, 0 < c → c ≤ 1 →
      ((N : ℝ) - 1) / N * (-Real.log c) - Real.log N / N ≤ f c := by
    intro c hc0 hc1
    simp only [hf]
    rw [← Finset.add_sum_erase _ _ hx0]
    have hterm0 : -(Real.log N / N) ≤ (pM n k hk).p x0 *
        Real.log ((pM n k hk).p x0 / (c * (pM n k hk).p x0 + (1 - c) * (if x0 = x0 then 1 else 0))) := by
      rw [hpV x0 hx0, if_pos rfl]
      have hd : 0 < c * (N : ℝ)⁻¹ + (1 - c) * 1 := by
        have := hden_pos c hc0 hc1 x0 hx0; rw [hpV x0 hx0, if_pos rfl] at this; exact this
      have hd1 : c * (N : ℝ)⁻¹ + (1 - c) * 1 ≤ 1 := by
        have : (N : ℝ)⁻¹ ≤ 1 := inv_le_one_of_one_le₀ (by exact_mod_cast (show 1 ≤ N by omega))
        nlinarith
      have hlog : Real.log ((N : ℝ)⁻¹) ≤ Real.log ((N : ℝ)⁻¹ / (c * (N : ℝ)⁻¹ + (1 - c) * 1)) := by
        apply Real.log_le_log (inv_pos.2 hNpos)
        rw [le_div_iff₀ hd]
        nlinarith [inv_pos.2 hNpos]
      rw [Real.log_inv] at hlog
      rw [div_eq_inv_mul, ← mul_neg]
      exact mul_le_mul_of_nonneg_left hlog (inv_nonneg.2 hNpos.le)
    have hterm : ∀ x ∈ (Vset n k).erase x0, (pM n k hk).p x *
        Real.log ((pM n k hk).p x / (c * (pM n k hk).p x + (1 - c) * (if x = x0 then 1 else 0)))
          = (N : ℝ)⁻¹ * (-Real.log c) := by
      intro x hx
      obtain ⟨hne, hxV⟩ := Finset.mem_erase.1 hx
      rw [hpV x hxV, if_neg hne, mul_zero, add_zero]
      have hNi : (N : ℝ)⁻¹ ≠ 0 := inv_ne_zero hNpos.ne'
      rw [div_mul_eq_div_div_swap, div_self hNi, one_div, Real.log_inv]
    rw [Finset.sum_congr rfl hterm, Finset.sum_const, Finset.card_erase_of_mem hx0, nsmul_eq_mul]
    have hcast : (((Vset n k).card - 1 : ℕ) : ℝ) = (N : ℝ) - 1 := by
      rw [← hN, Nat.cast_sub (by omega : 1 ≤ N)]; simp
    rw [hcast]
    have : ((N : ℝ) - 1) / N * (-Real.log c) = ((N : ℝ) - 1) * ((N : ℝ)⁻¹ * (-Real.log c)) := by
      rw [div_eq_mul_inv]; ring
    rw [this]
    linarith
  -- a small `c0` with `f c0 ≥ b`
  have hN1 : (0 : ℝ) < (N : ℝ) - 1 := by
    have : (2 : ℝ) ≤ N := by exact_mod_cast hN2
    linarith
  set c0 : ℝ := Real.exp (-((b + Real.log N) * N / ((N : ℝ) - 1))) with hc0
  have hc0pos : 0 < c0 := Real.exp_pos _
  have hlogN : 0 ≤ Real.log N := Real.log_nonneg (by exact_mod_cast (show 1 ≤ N by omega))
  have hc0le : c0 ≤ 1 := by
    rw [hc0, Real.exp_le_one_iff, neg_nonpos]
    apply div_nonneg (mul_nonneg (by linarith) hNpos.le) hN1.le
  have hfc0 : b ≤ f c0 := by
    have h1 := hlow c0 hc0pos hc0le
    have h2 : -Real.log c0 = (b + Real.log N) * N / ((N : ℝ) - 1) := by rw [hc0, Real.log_exp, neg_neg]
    rw [h2] at h1
    have h3 : ((N : ℝ) - 1) / N * ((b + Real.log N) * N / ((N : ℝ) - 1)) = b + Real.log N := by
      field_simp
    rw [h3] at h1
    have h4 : Real.log N / N ≤ Real.log N := div_le_self hlogN (by exact_mod_cast (show 1 ≤ N by omega))
    linarith
  -- continuity and the intermediate value theorem
  have hcont : ContinuousOn f (Set.Icc c0 1) := by
    apply continuousOn_finsetSum
    intro x hx
    apply ContinuousOn.mul continuousOn_const
    apply ContinuousOn.log
    · apply ContinuousOn.div continuousOn_const (by fun_prop)
      intro c hc
      exact (hden_pos c (lt_of_lt_of_le hc0pos hc.1) hc.2 x hx).ne'
    · intro c hc
      exact (div_pos ((pM_pos_iff hk x).2 hx) (hden_pos c (lt_of_lt_of_le hc0pos hc.1) hc.2 x hx)).ne'
  have hmem : b ∈ Set.Icc (f 1) (f c0) := ⟨by rw [hf1]; exact hb, hfc0⟩
  obtain ⟨c, hc, hfc⟩ := intermediate_value_Icc' hc0le hcont hmem
  have hcpos : 0 < c := lt_of_lt_of_le hc0pos hc.1
  exact ⟨mixT hk x0 c hcpos.le hc.2, hsupp c hcpos hc.2, by rw [hKL c hcpos hc.2, hfc]⟩

/-- **Proposition M1(a), the supremum** (l.31): for every finite `a ≥ 0`, `n·a` is the greatest value of
`F(Q̂)` over heads with `A(ĥ) ≤ a` (attained by a coherent head). -/
theorem M1a_sup {k : ℕ} (hk : k ≤ n) (hk1 : 1 ≤ k) (hkn : k + 1 ≤ n) (a : ℝ) (ha : 0 ≤ a) :
    IsGreatest {D : WithTop ℝ | ∃ ĥ : Head (pM n k hk), Aext ĥ ≤ ((a : ℝ) : WithTop ℝ) ∧
        D = KLx (pM n k hk) (Qhat ĥ)} ((((n : ℝ) * a) : ℝ) : WithTop ℝ) := by
  classical
  have hn0 : (0 : ℝ) < n := by
    have : 0 < n := by omega
    exact_mod_cast this
  refine ⟨?_, ?_⟩
  · obtain ⟨R, hR, hKL⟩ := exists_target_KL hk hk1 hkn ((n : ℝ) * a) (mul_nonneg hn0.le ha)
    have hcoh := cohHead_coherent hk R hR
    obtain ⟨hQ, hF⟩ := M1a_coherent hcoh
    have hfin := afinite_of_coherent hcoh
    rw [nAext_of_afinite hfin, hQ, hKL] at hF
    have hA : Areal (cohHead hk R hR) = a := by
      have := WithTop.coe_injective hF
      exact (mul_left_cancel₀ hn0.ne' this).symm
    refine ⟨cohHead hk R hR, ?_, by rw [hQ, hKL]⟩
    unfold Aext; rw [if_pos hfin, hA]
  · rintro D ⟨ĥ, hA, rfl⟩
    have hfin : AFinite ĥ := by
      by_contra hc
      unfold Aext at hA; rw [if_neg hc] at hA
      exact (WithTop.coe_ne_top (top_le_iff.1 hA)).elim
    have hA' : Areal ĥ ≤ a := by
      unfold Aext at hA; rw [if_pos hfin] at hA; exact WithTop.coe_le_coe.1 hA
    refine le_trans (M1a_le ĥ) ?_
    rw [nAext_of_afinite hfin]
    exact WithTop.coe_le_coe.2 (mul_le_mul_of_nonneg_left hA' hn0.le)

/-- The supremum in the printed form: `n·a` is the least upper bound. -/
theorem M1a_sup_isLUB {k : ℕ} (hk : k ≤ n) (hk1 : 1 ≤ k) (hkn : k + 1 ≤ n) (a : ℝ) (ha : 0 ≤ a) :
    IsLUB {D : WithTop ℝ | ∃ ĥ : Head (pM n k hk), Aext ĥ ≤ ((a : ℝ) : WithTop ℝ) ∧
        D = KLx (pM n k hk) (Qhat ĥ)} ((((n : ℝ) * a) : ℝ) : WithTop ℝ) :=
  (M1a_sup hk hk1 hkn a ha).isLUB

/-! ## §9 Extended forms: every head (infinite case included), and `A` as an excess of the masked objective -/

/-- A positively weighted infinite excess term yields an order whose law vanishes at a support word, so
`E_σ KL(p‖q_σ) = ⊤`: the order that reveals `Mᶜ` first and then queries `i`. -/
theorem Hext_eq_top_of_not_afinite {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hfin : ¬ AFinite ĥ) :
    W11.Hext (pM n k hk) (wOrd n) (qOrd ĥ) = ⊤ := by
  classical
  unfold AFinite at hfin
  push Not at hfin
  obtain ⟨M, _, i, hi, x, hx, htop⟩ := hfin
  have hiS : i ∉ Mᶜ := fun hc => (Finset.mem_compl.1 hc) hi
  have hDp : 0 < revMass (pM n k hk) Mᶜ x := lt_of_lt_of_le hx (revMass_ge _ _ _)
  have hbad : ¬ ((0 < exMarg (pM n k hk) Mᶜ x i → 0 < ĥ.h Mᶜ x i) ∧
      (exMarg (pM n k hk) Mᶜ x i < 1 → ĥ.h Mᶜ x i < 1)) := by
    intro hc
    have hne : klB (exMarg (pM n k hk) Mᶜ x i) (ĥ.h Mᶜ x i) ≠ ⊤ := by
      unfold klB; rw [if_pos hc]; exact WithTop.coe_ne_top
    exact hne htop
  -- a support word `y`, equal to `x` on `Mᶜ`, whose value at `i` has head probability zero
  obtain ⟨y, hyx, hyV, hy0⟩ : ∃ y, (∀ j ∈ Mᶜ, y j = x j) ∧ 0 < (pM n k hk).p y ∧ wH ĥ i Mᶜ y = 0 := by
    by_cases h1 : 0 < exMarg (pM n k hk) Mᶜ x i → 0 < ĥ.h Mᶜ x i
    · have h2 : ¬ (exMarg (pM n k hk) Mᶜ x i < 1 → ĥ.h Mᶜ x i < 1) := fun h2 => hbad ⟨h1, h2⟩
      push Not at h2
      obtain ⟨he, hη⟩ := h2
      obtain ⟨y, hy1, hy2, hy3⟩ := (exMarg_lt_one_iff _ hDp).1 he
      refine ⟨y, hy1, hy3, ?_⟩
      unfold wH bern
      rw [if_neg (by rw [hy2]; decide), ĥ.loc _ y x i hy1]
      linarith [ĥ.le_one Mᶜ x i]
    · push Not at h1
      obtain ⟨he, hη⟩ := h1
      obtain ⟨y, hy1, hy2, hy3⟩ := (exMarg_pos_iff _ hDp).1 he
      refine ⟨y, hy1, hy3, ?_⟩
      unfold wH bern
      rw [if_pos hy2, ĥ.loc _ y x i hy1]
      exact le_antisymm hη (ĥ.nonneg Mᶜ x i)
  have hyV' : y ∈ Vset n k := (pM_pos_iff hk y).1 hyV
  -- the order revealing `Mᶜ` in its first `|Mᶜ|` rounds and `i` next
  have hlt : Mᶜ.card < (uL n).length := by
    rw [uL_length]
    have : Mᶜ.card < (univ : Finset (Fin n)).card :=
      Finset.card_lt_card (Finset.ssubset_iff_subset_ne.2 ⟨Finset.subset_univ _,
        fun h => hiS (h ▸ Finset.mem_univ i)⟩)
    simpa using this
  set t : Fin (uL n).length := ⟨Mᶜ.card, hlt⟩
  obtain ⟨σ, hσi, hσR⟩ := exists_perm_pair (by rw [Ut_card]) (uget_not_mem t) hiS
  have hq0 : qOrd ĥ σ y = 0 := by
    rw [qOrd_prod ĥ σ hyV']
    refine Finset.prod_eq_zero (Finset.mem_univ t) ?_
    rw [hσi, hσR]
    exact hy0
  have hKL : KLx (pM n k hk) (qOrd ĥ σ) = ⊤ := by
    unfold KLx
    rw [if_neg]
    intro hall
    have := hall y hyV
    rw [hq0] at this
    exact lt_irrefl 0 this
  unfold W11.Hext
  rw [if_neg]
  intro hall
  exact hall σ (inv_pos.2 (Nat.cast_pos.2 Fintype.card_pos)) hKL

/-- **`E_σ KL(p‖q_σ) = n A(ĥ)` for every head** (l.41-43), in `[0, ∞]`: both sides are `⊤` exactly when some
positively weighted excess term is infinite. -/
theorem Hext_eq_nAext {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) :
    W11.Hext (pM n k hk) (wOrd n) (qOrd ĥ) = nAext ĥ := by
  classical
  by_cases hfin : AFinite ĥ
  · rw [Hext_eq_nA hfin, nAext_of_afinite hfin]
  · rw [Hext_eq_top_of_not_afinite hfin]
    unfold nAext Aext
    rw [if_neg hfin]
    rfl

/-- **The masked training objective** (l.23-24): mask size `m` uniform on `{1..n}`, masked set uniform of size `m`,
per-context mean over the masked coordinates of the log-loss `-ln ĥ(x_i | x_R)` of the head, `x ~ p`, `R = Mᶜ`. -/
noncomputable def maskedCE {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) : ℝ :=
  ∑ m ∈ Finset.Icc 1 n, (1 / (n : ℝ)) * ∑ M ∈ Finset.powersetCard m (univ : Finset (Fin n)),
    (1 / (n.choose m : ℝ)) * ∑ i ∈ M, (1 / (m : ℝ)) * ∑ x, (pM n k hk).p x * (-Real.log (wH ĥ i Mᶜ x))

/-- **`A(ĥ)` is the excess, over the exact head, of the masked training objective** (l.23-24), when finite. -/
theorem Areal_eq_excess {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hfin : AFinite ĥ) :
    Areal ĥ = maskedCE ĥ - maskedCE (exactHead (pM n k hk)) := by
  unfold maskedCE Areal
  rw [← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl (fun m _ => ?_)
  rw [← mul_sub, ← Finset.sum_sub_distrib]
  congr 1
  refine Finset.sum_congr rfl (fun M _ => ?_)
  rw [← mul_sub, ← Finset.sum_sub_distrib]
  congr 1
  refine Finset.sum_congr rfl (fun i hi => ?_)
  rw [← mul_sub, ← Finset.sum_sub_distrib]
  congr 1
  rw [show (∑ x, (pM n k hk).p x * klR (exMarg (pM n k hk) Mᶜ x i) (ĥ.h Mᶜ x i)) = Kterm ĥ i Mᶜ from rfl,
    ← sum_Phi ĥ i Mᶜ]
  refine Finset.sum_congr rfl (fun x _ => ?_)
  rw [← mul_sub]
  by_cases hx : 0 < (pM n k hk).p x
  · congr 1
    have hiS : i ∉ Mᶜ := fun hc => (Finset.mem_compl.1 hc) hi
    have hDp : 0 < revMass (pM n k hk) Mᶜ x := lt_of_lt_of_le hx (revMass_ge _ _ _)
    have hE : 0 < wH (exactHead (pM n k hk)) i Mᶜ x := by
      unfold wH bern
      show 0 < (if x i = true then exMarg _ Mᶜ x i else 1 - exMarg _ Mᶜ x i)
      by_cases hxi : x i = true
      · rw [if_pos hxi]; exact (exMarg_pos_iff _ hDp).2 ⟨x, fun _ _ => rfl, hxi, hx⟩
      · rw [if_neg hxi]
        have : exMarg (pM n k hk) Mᶜ x i < 1 :=
          (exMarg_lt_one_iff _ hDp).2 ⟨x, fun _ _ => rfl, by simpa using hxi, hx⟩
        linarith
    have hH : 0 < wH ĥ i Mᶜ x := by
      have hkl := hfin M ⟨i, hi⟩ i hi x hx
      have hcond : (0 < exMarg (pM n k hk) Mᶜ x i → 0 < ĥ.h Mᶜ x i) ∧
          (exMarg (pM n k hk) Mᶜ x i < 1 → ĥ.h Mᶜ x i < 1) := by
        by_contra hc; apply hkl; unfold klB; rw [if_neg hc]
      unfold wH bern at hE ⊢
      by_cases hxi : x i = true
      · rw [if_pos hxi] at hE ⊢; exact hcond.1 hE
      · rw [if_neg hxi] at hE ⊢
        have : exMarg (pM n k hk) Mᶜ x i < 1 := by
          have := hE; simp only [exactHead] at this; linarith
        linarith [hcond.2 this]
    unfold Phi
    rw [Real.log_div hE.ne' hH.ne']
    ring
  · have h0 : (pM n k hk).p x = 0 := le_antisymm (not_lt.1 hx) ((pM n k hk).nonneg x)
    rw [h0, zero_mul, zero_mul]

end A36RW.AppM.M1a


==> anc/formal_companion/lean/src/A36RW/AppM/M1b.lean <==
/-
A36RW.AppM.M1b: Proposition M1(b) of Appendix M
(`appendix_imperfect.tex` l.32-34, proof l.47-48).

Printed claim.  "(b) If ĥ is a label-invariant count-state head, that is, ĥ_i(x_R) = g(M,j) for every masked i, with
one function g independent of i, of all coordinate labels and of R, then F(Q̂) = 0.  A dependence on labels is not
allowed: at n = 2, k = 1, the head with ĥ_1 = 0.9, ĥ_2 = 0.1 at the root and exact forced continuations gives
F = ln(5/3) > 0."
Printed proof.  "Such a head ignores labels, so Q̂(πx) = Q̂(x) for every permutation π of the coordinates.  Since
Q̂(V) = 1 and V is one orbit, Q̂ = p, as in Lemma 1(e)."

Lean.  `M1b_F_zero` (with `Qhat_perm_invariant`, `Qhat_eq_p`); the counterexample `cexHead` (coordinates `1, 2` of
the paper are `0, 1` of `Fin 2`), `cex_not_labelInvCount`, `cex_Qhat`, `M1b_cex_F`.
-/
import A36RW.AppM.M1a

set_option autoImplicit false

namespace A36RW.AppM.M1b

open AGF A36RW Finset A36RW.AppM.M1a

variable {n : ℕ}

/-! ## §1 Label-invariant count-state heads give `F(Q̂) = 0` -/

/-- The base singleton law of a head (order `univ.toList`). -/
noncomputable def q1 {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) : (Fin n → Bool) → ℝ :=
  schedLawE (headOracle ĥ) (agfv_fullSingletons n) []

lemma q1_vmass {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) : succMass n k (q1 ĥ) = 1 := by
  have h := qOrd_vmass ĥ 1
  unfold qOrd at h
  rw [show ordSched (1 : Equiv.Perm (Fin n)) = agfv_fullSingletons n by
    unfold ordSched; rw [show (Finset.image (⇑(1 : Equiv.Perm (Fin n)))) = id by
      funext s; simp]; simp] at h
  exact h

lemma q1_nonneg {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) (x : Fin n → Bool) : 0 ≤ q1 ĥ x :=
  Mix.schedLawE_nonneg _ (margUnit_headOracle ĥ) _ [] trivial
    (by rw [Relabel.remaining_nil_univ]; exact agfv_fullSingletons_isSchedule n) x

lemma q1_zero_off {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) {x : Fin n → Bool} (hx : x ∉ Vset n k) :
    q1 ĥ x = 0 := by
  have htot : ∑ y, q1 ĥ y = 1 := Mix.sum_schedLawE _ _ _
  have hV : ∑ y ∈ Vset n k, q1 ĥ y = 1 := q1_vmass ĥ
  rw [← Finset.sum_add_sum_compl (Vset n k), hV] at htot
  have h0 : ∑ y ∈ (Vset n k)ᶜ, q1 ĥ y = 0 := by linarith
  exact (Finset.sum_eq_zero_iff_of_nonneg (fun y _ => q1_nonneg ĥ y)).1 h0 x (Finset.mem_compl.2 hx)

/-- **Relabelled singletons with a label-invariant count-state head are relabelling-invariant** (l.47). -/
theorem Qhat_perm_invariant {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hcs : LabelInvCount ĥ)
    (π : Equiv.Perm (Fin n)) (x : Fin n → Bool) : Qhat ĥ (permWord π x) = Qhat ĥ x := by
  rw [Qhat_eq_symLaw_cs hcs, agfv_symLaw_apply, agfv_symLaw_apply]
  congr 1
  simp_rw [agfv_permWord_smul]
  exact Fintype.sum_equiv (Equiv.mulRight π) _ _ (fun σ => rfl)

/-- **`Q̂ = p`** (l.48): `Q̂(V) = 1` and `V` is one orbit. -/
theorem Qhat_eq_p {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hcs : LabelInvCount ĥ) :
    Qhat ĥ = (pM n k hk).p := by
  funext x
  rw [Qhat_eq_symLaw_cs hcs]
  show symLaw (q1 ĥ) x = pTarget n k x
  by_cases hx : x ∈ Vset n k
  · rw [agfv_symLaw_restrict _ hx, q1_vmass, one_mul]
  · rw [agfv_pTarget_of_not_mem hx, agfv_symLaw_apply]
    refine mul_eq_zero_of_right _ (Finset.sum_eq_zero (fun σ _ => q1_zero_off ĥ ?_))
    exact fun hc => hx ((Vset_perm_stable n k σ x).1 hc)

/-- **Proposition M1(b), main claim**: a label-invariant count-state head gives `F(Q̂) = 0`. -/
theorem M1b_F_zero {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hcs : LabelInvCount ĥ) :
    KLx (pM n k hk) (Qhat ĥ) = ((0 : ℝ) : WithTop ℝ) := by
  rw [Qhat_eq_symLaw_cs hcs]
  have h1 : succMass n k (schedLawE (headOracle ĥ) (agfv_fullSingletons n) []) = 1 := q1_vmass ĥ
  rw [KLx_symLaw hk _ (by rw [h1]; norm_num), h1, Real.log_one, neg_zero]

/-! ## §2 The counterexample at `n = 2`, `k = 1` -/

/-- The root values of the counterexample: `ĥ_1 = 0.9`, `ĥ_2 = 0.1` (coordinates `0, 1` of `Fin 2`). -/
noncomputable def cexRoot (i : Fin 2) : ℝ := if i = 0 then 9 / 10 else 1 / 10

lemma exMarg_root (x : Fin 2 → Bool) (i : Fin 2) : exMarg (pM 2 1 (by norm_num)) ∅ x i = 1 / 2 := by
  have hpos : 0 < revMass (pM 2 1 (by norm_num)) ∅ x := by
    rw [revMass_pos_iff]
    refine ⟨?_, ?_⟩ <;> simp [quota_revealHist, size_revealHist, jOf]
  rw [exMarg_balanced (by norm_num) (Finset.notMem_empty i) hpos]
  simp [jOf]

/-- **The counterexample head**: `0.9` and `0.1` at the root, the exact marginal at every other state ("exact forced
continuations"). -/
noncomputable def cexHead : Head (pM 2 1 (by norm_num)) where
  h S x i := if S = ∅ then cexRoot i else exMarg (pM 2 1 (by norm_num)) S x i
  loc S x y i hxy := by
    split_ifs
    · rfl
    · unfold exMarg; rw [revealHist_congr hxy]
  nonneg S x i := by
    split_ifs
    · unfold cexRoot; split_ifs <;> norm_num
    · exact condMarg_nonneg _ _ _
  le_one S x i := by
    split_ifs
    · unfold cexRoot; split_ifs <;> norm_num
    · exact condMarg_le_one _ _ _
  forced S x i _ _ h01 := by
    split_ifs with hS
    · subst hS
      rw [exMarg_root] at h01
      norm_num at h01
    · rfl

/-- The counterexample head depends on labels: it is not a label-invariant count-state head. -/
theorem cex_not_labelInvCount : ¬ LabelInvCount cexHead := by
  rintro ⟨g, hg⟩
  have h0 := hg ∅ (fun _ => false) 0 (Finset.notMem_empty _)
  have h1 := hg ∅ (fun _ => false) 1 (Finset.notMem_empty _)
  have e0 : cexHead.h ∅ (fun _ => false) 0 = 9 / 10 := by simp [cexHead, cexRoot]
  have e1 : cexHead.h ∅ (fun _ => false) 1 = 1 / 10 := by simp [cexHead, cexRoot]
  rw [e0] at h0
  rw [e1] at h1
  have h01 : (9 / 10 : ℝ) = 1 / 10 := h0.trans h1.symm
  norm_num at h01

lemma uL2_length : (uL 2).length = 2 := uL_length

/-- For a word of `V`, the second draw is forced and exact: every order's law is the root factor. -/
lemma cex_qOrd {x : Fin 2 → Bool} (hV : x ∈ Vset 2 1) (σ : Equiv.Perm (Fin 2)) :
    qOrd cexHead σ x = wH cexHead (σ ((uL 2).get ⟨0, by rw [uL2_length]; norm_num⟩)) ∅ x := by
  have hq := qOrd_prod cexHead σ hV
  have hp := p_prod (by norm_num : 1 ≤ 2) σ hV
  rw [← Fin.prod_congr' _ uL2_length.symm, Fin.prod_univ_two] at hq hp
  have hU0 : Ut (Fin.cast uL2_length.symm (0 : Fin 2)) = ∅ := by
    simp [Ut]
  rw [hU0, Finset.image_empty] at hq hp
  -- the second factor of `p` is one: `p(x) = 1/2` and the root factor is `1/2`
  set i1 := σ ((uL 2).get (Fin.cast uL2_length.symm (1 : Fin 2)))
  set R1 := (Ut (Fin.cast uL2_length.symm (1 : Fin 2))).image σ
  have hR1 : R1 ≠ ∅ := by
    have hc : (Ut (Fin.cast uL2_length.symm (1 : Fin 2))).card = 1 := Ut_card _
    intro h
    have : R1.card = 1 := by rw [Finset.card_image_of_injective _ σ.injective]; exact hc
    rw [h, Finset.card_empty] at this
    exact absurd this (by norm_num)
  have hhead : wH cexHead i1 R1 x = wH (exactHead (pM 2 1 (by norm_num))) i1 R1 x := by
    unfold wH
    show bern (if R1 = ∅ then cexRoot i1 else exMarg _ R1 x i1) (x i1) = bern (exMarg _ R1 x i1) (x i1)
    rw [if_neg hR1]
  have hpx : (pM 2 1 (by norm_num)).p x = 1 / 2 := by
    show pTarget 2 1 x = 1 / 2
    rw [agfv_pTarget_of_mem hV, agfv_Vset_card]
    norm_num
  have hroot : wH (exactHead (pM 2 1 (by norm_num))) (σ ((uL 2).get (Fin.cast uL2_length.symm (0 : Fin 2)))) ∅ x
      = 1 / 2 := by
    unfold wH bern
    show (if x _ = true then exMarg _ ∅ x _ else 1 - exMarg _ ∅ x _) = 1 / 2
    rw [exMarg_root]
    split_ifs <;> norm_num
  rw [hroot, hpx] at hp
  have he1 : wH (exactHead (pM 2 1 (by norm_num))) i1 R1 x = 1 := by linarith
  rw [hq, hhead, he1, mul_one]
  rfl

/-- **The counterexample law**: `Q̂(x) = (bern(0.9)(x_1) + bern(0.1)(x_2))/2` on `V`. -/
theorem cex_Qhat {x : Fin 2 → Bool} (hV : x ∈ Vset 2 1) :
    Qhat cexHead x = (bern (cexRoot 0) (x 0) + bern (cexRoot 1) (x 1)) / 2 := by
  rw [Qhat_eq_mixQ]
  unfold W11.mixQ wOrd
  simp_rw [cex_qOrd hV]
  rw [← Finset.mul_sum]
  have h := sum_perm_pair (∅ : Finset (Fin 2)) ((uL 2).get ⟨0, by rw [uL2_length]; norm_num⟩)
    (Finset.notMem_empty _) (fun i R => wH cexHead i R x)
  simp only [Finset.image_empty, Finset.card_empty] at h
  rw [h]
  have hpc : powersetCard 0 (univ : Finset (Fin 2)) = {∅} := Finset.powersetCard_zero _
  rw [hpc, Finset.sum_singleton, Finset.compl_empty, Fin.sum_univ_two]
  unfold wH
  simp only [cexHead]
  rw [Fintype.card_perm, Fintype.card_fin]
  norm_num
  ring

lemma Vset21 : Vset 2 1 = {![true, false], ![false, true]} := by decide

/-- **Proposition M1(b), the counterexample** (l.33-34): `F = ln(5/3) > 0`. -/
theorem M1b_cex_F : KLx (pM 2 1 (by norm_num)) (Qhat cexHead) = ((Real.log (5 / 3) : ℝ) : WithTop ℝ) ∧
    0 < Real.log (5 / 3) := by
  have hmem1 : (![true, false] : Fin 2 → Bool) ∈ Vset 2 1 := by rw [Vset21]; simp
  have hmem2 : (![false, true] : Fin 2 → Bool) ∈ Vset 2 1 := by rw [Vset21]; simp
  have hQ1 : Qhat cexHead ![true, false] = 9 / 10 := by
    rw [cex_Qhat hmem1]; simp [bern, cexRoot]; norm_num
  have hQ2 : Qhat cexHead ![false, true] = 1 / 10 := by
    rw [cex_Qhat hmem2]; simp [bern, cexRoot]; norm_num
  have hp : ∀ x ∈ Vset 2 1, (pM 2 1 (by norm_num)).p x = 1 / 2 := by
    intro x hx
    show pTarget 2 1 x = 1 / 2
    rw [agfv_pTarget_of_mem hx, agfv_Vset_card]; norm_num
  refine ⟨?_, Real.log_pos (by norm_num)⟩
  rw [W11.KLx_of_ac]
  · rw [supp_pM, Vset21]
    rw [Finset.sum_pair (by decide)]
    rw [hp _ hmem1, hp _ hmem2, hQ1, hQ2]
    congr 1
    have h1 : ((1 : ℝ) / 2 / (9 / 10)) = 5 / 9 := by norm_num
    have h2 : ((1 : ℝ) / 2 / (1 / 10)) = 5 := by norm_num
    rw [h1, h2, ← mul_add, ← Real.log_mul (by norm_num) (by norm_num)]
    rw [show (5 / 9 * 5 : ℝ) = (5 / 3) ^ 2 by norm_num, Real.log_pow]
    push_cast
    ring
  · intro x hx
    have hV : x ∈ Vset 2 1 := (pM_pos_iff _ x).1 hx
    rw [Vset21] at hV
    rcases Finset.mem_insert.1 hV with h | h
    · rw [h, hQ1]; norm_num
    · rw [Finset.mem_singleton.1 h, hQ2]; norm_num

end A36RW.AppM.M1b


==> anc/formal_companion/lean/src/A36RW/AppM/M1c.lean <==
/-
A36RW.AppM.M1cMain: Proposition M1(c) of Appendix M
(`appendix_imperfect.tex` l.35-37, proof l.49-64).

Printed claim.  "(c) If logit ĥ_i = logit(j/M) + s c_i at interior states, with Σ_i c_i = 0 and c ≠ 0, then
F(Q̂)/(nA(ĥ)) → ρ_n := n(n − H_n)/(n − 1)² as s → 0.  The constant ρ_n is below 1 for n ≥ 3, tends to 1, and its
minimum is ρ_5 = 163/192 ≈ 0.84896."

Headlines.  `M1c_limit_family`: for every family of heads `s ↦ ĥ_s` satisfying the printed hypothesis
(`IsPertFamily`: at interior states `ĥ_i ∈ (0,1)` and `logit ĥ_i = logit(j/M) + s c_i`), with `n ≥ 2`,
`1 ≤ k ≤ n − 1`, `Σ c_i = 0`, `c ≠ 0`: `F(Q̂_s)` and `nA(ĥ_s)` are finite, `nA(ĥ_s) > 0` for small `s ≠ 0`, and
`F(Q̂_s)/(nA(ĥ_s)) → ρ_n` as `s → 0`, `s ≠ 0`.  `M1c_limit`: the same for the explicit head `pertHead`
(`pertHead_isPert`).  `M1c_rho`: `ρ_n < 1` (`n ≥ 3`), `ρ_n → 1`, `ρ_5 = 163/192` is the minimum (the lemmas of `A36RW.AppM.M1cAux`).

Route.  First derivatives only (the printed proof's second-order expansions are replaced by an `o(s²)` limit):
* along every order `σ` and word `x ∈ V`, `q_σ(x)/p(x) = Π_t r_t(s)` with `r_t(0) = 1` and
  `r_t'(0) = c_{σ_t}(x_{σ_t} − a_t)` (`qOrd_div_p`, `rR_zero`, `hasDerivAt_rR`);
* `F = Σ_{x∈V} p φ(Q̂/p − 1)` and `nA = E_σ Σ_{x∈V} p φ(q_σ/p − 1)` with `φ(y) = y − ln(1+y)` (`KLx_pert`,
  `nA_pert`), so `F/s² → ½ E_p[(E_σ S_σ)²]` and `nA/s² → ½ E_σ E_p[S_σ²]` (`F_lim`, `nA_lim`);
* `E_σ S_σ = κ₁ Σ_i c_i x_i` on `V` (`Lf_eq`) and `E_p S_σ² = Σ_t c_{σ_t}² E_p[a_t(1 − a_t)]` (martingale
  orthogonality, `sum_sq_dS`), evaluated by the slice moments (`coefA`, `coefB`); the ratio is `κ₁ n/(n − 1) = ρ_n`.
-/
import A36RW.AppM.M1a
import A36RW.AppM.M1cAux

set_option autoImplicit false

namespace A36RW.AppM.M1cMain

open AGF A36RW Finset Filter Topology
open A36RW.AppM.M1a A36RW.AppM.M1c

variable {n : ℕ}

/-! ## §0 Path facts for words of `V` -/

lemma revMass_pos_V {k : ℕ} (hk : k ≤ n) (R : Finset (Fin n)) {x : Fin n → Bool} (hV : x ∈ Vset n k) :
    0 < revMass (pM n k hk) R x :=
  lt_of_lt_of_le ((pM_pos_iff hk x).2 hV) (revMass_ge _ _ _)

lemma card_le_n (R : Finset (Fin n)) : R.card ≤ n := by
  have := Finset.card_le_univ R
  simpa using this

lemma card_lt_of_not_mem {R : Finset (Fin n)} {i : Fin n} (hi : i ∉ R) : R.card < n := by
  have h1 : R.card < (univ : Finset (Fin n)).card :=
    Finset.card_lt_card (Finset.ssubset_iff_subset_ne.2 ⟨Finset.subset_univ _,
      fun h => hi (h ▸ Finset.mem_univ _)⟩)
  simpa using h1

/-- Legality of every reveal state of a word of `V`: `0 ≤ j ≤ M`. -/
lemma jOf_bounds {k : ℕ} (hk : k ≤ n) (R : Finset (Fin n)) {x : Fin n → Bool} (hV : x ∈ Vset n k) :
    0 ≤ jOf k R x ∧ jOf k R x ≤ ((n - R.card : ℕ) : ℤ) := by
  have hL := (revMass_pos_iff hk R x).1 (revMass_pos_V hk R hV)
  obtain ⟨h1, h2⟩ := hL
  rw [quota_revealHist] at h1 h2
  rw [size_revealHist] at h2
  exact ⟨h1, h2⟩

/-- At a non-interior reveal state of a word of `V` (hence a forced state) the exact marginal is `0` or `1`. -/
lemma exMarg_01_of_not_interior {k : ℕ} (hk : k ≤ n) {S : Finset (Fin n)} {x : Fin n → Bool} {i : Fin n}
    (hi : i ∉ S) (hV : x ∈ Vset n k) (hI : ¬ Interior k S x) :
    exMarg (pM n k hk) S x i = 0 ∨ exMarg (pM n k hk) S x i = 1 := by
  obtain ⟨hb0, hb1⟩ := jOf_bounds hk S hV
  have hM1 : 1 ≤ n - S.card := by have := card_lt_of_not_mem hi; omega
  have hMr : (0 : ℝ) < ((n - S.card : ℕ) : ℝ) := by exact_mod_cast (by omega : 0 < n - S.card)
  rw [exMarg_balanced hk hi (revMass_pos_V hk S hV)]
  have hcase : jOf k S x = 0 ∨ jOf k S x = ((n - S.card : ℕ) : ℤ) := by
    unfold Interior at hI
    push Not at hI
    omega
  rcases hcase with h0 | h1
  · left; rw [h0]; simp
  · right; rw [h1]; push_cast; exact div_self hMr.ne'

/-- Every head is exact at the non-interior reveal states of words of `V` (`Head.forced`). -/
lemma head_eq_exMarg_of_not_interior {k : ℕ} (hk : k ≤ n) (ĥ : Head (pM n k hk)) {S : Finset (Fin n)}
    {x : Fin n → Bool} {i : Fin n} (hi : i ∉ S) (hV : x ∈ Vset n k) (hI : ¬ Interior k S x) :
    ĥ.h S x i = exMarg (pM n k hk) S x i :=
  ĥ.forced S x i hi (revMass_pos_V hk S hV) (exMarg_01_of_not_interior hk hi hV hI)

lemma logit_sigmoid (z : ℝ) : logit (Real.sigmoid z) = z := by
  have hd : (0 : ℝ) < 1 + Real.exp (-z) := by positivity
  have hs : Real.sigmoid z = 1 / (1 + Real.exp (-z)) := by rw [Real.sigmoid_def, one_div]
  have h1s : 1 - Real.sigmoid z = Real.exp (-z) / (1 + Real.exp (-z)) := by
    rw [hs]; field_simp; ring
  have h1 : Real.sigmoid z / (1 - Real.sigmoid z) = Real.exp z := by
    rw [h1s, hs, div_div_div_cancel_right₀ hd.ne', one_div, ← Real.exp_neg, neg_neg]
  rw [logit, h1, Real.log_exp]

/-! ## §1 The printed hypothesis on the head, and the logit-perturbed head (l.35) -/

/-- **The printed hypothesis of M1(c)** (l.35) on a family of heads `s ↦ ĥ_s`: at every interior state
(`0 < j < M`, Model's `Interior`) and every masked coordinate `i`, `ĥ_i ∈ (0,1)` (so its logit is defined) and
`logit ĥ_i = logit(j/M) + s c_i`.  Nothing else is assumed: at forced states every head is exact
(`Head.forced`), and illegal states carry no target mass and are never reached by singleton rounds. -/
def IsPertFamily {k : ℕ} (hk : k ≤ n) (c : Fin n → ℝ) (H : ℝ → Head (pM n k hk)) : Prop :=
  ∀ (s : ℝ) (S : Finset (Fin n)) (x : Fin n → Bool) (i : Fin n), i ∉ S → Interior k S x →
    0 < (H s).h S x i ∧ (H s).h S x i < 1 ∧
      logit ((H s).h S x i) = logit ((jOf k S x : ℝ) / ((n - S.card : ℕ) : ℝ)) + s * c i

/-- Under the printed hypothesis the interior values are `sigmoid(logit(j/M) + s c_i)`. -/
lemma pertFamily_h {k : ℕ} {hk : k ≤ n} {c : Fin n → ℝ} {H : ℝ → Head (pM n k hk)} (hH : IsPertFamily hk c H)
    (s : ℝ) {S : Finset (Fin n)} {x : Fin n → Bool} {i : Fin n} (hi : i ∉ S) (hI : Interior k S x) :
    (H s).h S x i = Real.sigmoid (logit ((jOf k S x : ℝ) / ((n - S.card : ℕ) : ℝ)) + s * c i) := by
  obtain ⟨h0, h1, hl⟩ := hH s S x i hi hI
  rw [← hl, sigmoid_logit h0 h1]

/-- Every head of a family satisfying the printed hypothesis has finite excess. -/
theorem fam_afinite {k : ℕ} {hk : k ≤ n} {c : Fin n → ℝ} {H : ℝ → Head (pM n k hk)} (hH : IsPertFamily hk c H)
    (s : ℝ) : AFinite (H s) := by
  intro M _ i hi x hx
  have hiS : i ∉ Mᶜ := fun h => (Finset.mem_compl.1 h) hi
  have hV : x ∈ Vset n k := (pM_pos_iff hk x).1 hx
  unfold klB
  rw [if_pos]
  · exact WithTop.coe_ne_top
  by_cases hI : Interior k Mᶜ x
  · obtain ⟨h0, h1, -⟩ := hH s Mᶜ x i hiS hI
    exact ⟨fun _ => h0, fun _ => h1⟩
  · rw [head_eq_exMarg_of_not_interior hk (H s) hiS hV hI]
    exact ⟨id, id⟩

/-- The interior value of the perturbed head: `sigmoid(logit(j/M) + s c_i)`. -/
noncomputable def pertF (c : Fin n → ℝ) (s : ℝ) : ℕ → ℤ → Fin n → ℝ :=
  fun M j i => Real.sigmoid (logit ((j : ℝ) / (M : ℝ)) + s * c i)

/-- **The logit-perturbed head** (l.35): at an interior state `(M, j)` coordinate `i` gets
`ĥ_i = sigmoid(logit(j/M) + s c_i)`, i.e. `logit ĥ_i = logit(j/M) + s c_i`; at every other state (forced or illegal)
the head is the exact marginal (Model's `intHead`).  At `s = 0` it is the exact head.  It satisfies the printed
hypothesis (`pertHead_isPert`), so the family class `IsPertFamily` is non-empty for every `c`. -/
noncomputable def pertHead {k : ℕ} (hk : k ≤ n) (c : Fin n → ℝ) (s : ℝ) : Head (pM n k hk) :=
  intHead hk (pertF c s) (fun _ _ _ => (Real.sigmoid_pos _).le) (fun _ _ _ => Real.sigmoid_le_one _)

lemma pertHead_h {k : ℕ} (hk : k ≤ n) (c : Fin n → ℝ) (s : ℝ) (S : Finset (Fin n)) (x : Fin n → Bool)
    (i : Fin n) :
    (pertHead hk c s).h S x i = if Interior k S x then
      Real.sigmoid (logit ((jOf k S x : ℝ) / ((n - S.card : ℕ) : ℝ)) + s * c i)
      else exMarg (pM n k hk) S x i := rfl

theorem pertHead_isPert {k : ℕ} (hk : k ≤ n) (c : Fin n → ℝ) : IsPertFamily hk c (pertHead hk c) := by
  intro s S x i _ hI
  rw [pertHead_h, if_pos hI]
  exact ⟨Real.sigmoid_pos _, Real.sigmoid_lt_one _, logit_sigmoid _⟩

/-! ## §2 Path states along an order -/

/-- The coordinate drawn at step `t` of the order `σ`. -/
noncomputable def iAt (σ : Equiv.Perm (Fin n)) (t : Fin (uL n).length) : Fin n := σ ((uL n).get t)

/-- The coordinates revealed before step `t` of the order `σ`. -/
noncomputable def RAt (σ : Equiv.Perm (Fin n)) (t : Fin (uL n).length) : Finset (Fin n) := (Ut t).image σ

lemma iAt_not_mem (σ : Equiv.Perm (Fin n)) (t : Fin (uL n).length) : iAt σ t ∉ RAt σ t :=
  fun hc => uget_not_mem t (σ.injective.mem_finset_image.1 hc)

lemma RAt_card (σ : Equiv.Perm (Fin n)) (t : Fin (uL n).length) : (RAt σ t).card = t := by
  rw [RAt, Finset.card_image_of_injective _ σ.injective, Ut_card]

/-- The exact marginal `a_t(x)` at step `t` of `σ` along `x`. -/
noncomputable def aE {k : ℕ} (hk : k ≤ n) (σ : Equiv.Perm (Fin n)) (t : Fin (uL n).length) (x : Fin n → Bool) : ℝ :=
  exMarg (pM n k hk) (RAt σ t) x (iAt σ t)

/-- The score term `c_{σ_t} (x_{σ_t} − a_t(x))` (one summand of the printed `S_σ`). -/
noncomputable def dS {k : ℕ} (hk : k ≤ n) (c : Fin n → ℝ) (σ : Equiv.Perm (Fin n)) (t : Fin (uL n).length)
    (x : Fin n → Bool) : ℝ :=
  c (iAt σ t) * (bit x (iAt σ t) - aE hk σ t x)

/-- The density ratio of one draw under the head `H s`: its probability of `x`'s value over the exact one. -/
noncomputable def rR {k : ℕ} {hk : k ≤ n} (H : ℝ → Head (pM n k hk)) (s : ℝ) (σ : Equiv.Perm (Fin n))
    (t : Fin (uL n).length) (x : Fin n → Bool) : ℝ :=
  wH (H s) (iAt σ t) (RAt σ t) x / wH (exactHead (pM n k hk)) (iAt σ t) (RAt σ t) x

lemma aE_eq {k : ℕ} (hk : k ≤ n) (σ : Equiv.Perm (Fin n)) (t : Fin (uL n).length) {x : Fin n → Bool}
    (hV : x ∈ Vset n k) :
    aE hk σ t x = (jOf k (RAt σ t) x : ℝ) / ((n - (RAt σ t).card : ℕ) : ℝ) :=
  exMarg_balanced hk (iAt_not_mem σ t) (revMass_pos_V hk _ hV)

lemma bern_eq_baseProb (a : ℝ) (b : Bool) : bern a b = baseProb a b := by cases b <;> rfl

lemma bern_sigmoid_eq (a c s : ℝ) (b : Bool) :
    bern (Real.sigmoid (logit a + s * c)) b = pertProb a c s b := by cases b <;> rfl

lemma exact_wH_eq {k : ℕ} (hk : k ≤ n) (σ : Equiv.Perm (Fin n)) (t : Fin (uL n).length) (x : Fin n → Bool) :
    wH (exactHead (pM n k hk)) (iAt σ t) (RAt σ t) x = bern (aE hk σ t x) (x (iAt σ t)) := rfl

lemma exact_wH_pos {k : ℕ} (hk : k ≤ n) (σ : Equiv.Perm (Fin n)) (t : Fin (uL n).length) {x : Fin n → Bool}
    (hV : x ∈ Vset n k) : 0 < bern (aE hk σ t x) (x (iAt σ t)) := by
  rw [← exact_wH_eq]
  exact exact_factor_pos hk σ hV t

/-- At an interior path state the exact marginal lies in `(0,1)`. -/
lemma aE_mem_Ioo {k : ℕ} (hk : k ≤ n) (σ : Equiv.Perm (Fin n)) (t : Fin (uL n).length) {x : Fin n → Bool}
    (hV : x ∈ Vset n k) (hI : Interior k (RAt σ t) x) : 0 < aE hk σ t x ∧ aE hk σ t x < 1 := by
  rw [aE_eq hk σ t hV]
  obtain ⟨h0, h1⟩ := hI
  have hM : (0 : ℝ) < ((n - (RAt σ t).card : ℕ) : ℝ) := by
    have : (0 : ℤ) < ((n - (RAt σ t).card : ℕ) : ℤ) := lt_trans h0 h1
    exact_mod_cast this
  have hj0 : (0 : ℝ) < (jOf k (RAt σ t) x : ℝ) := by exact_mod_cast h0
  have hj1 : (jOf k (RAt σ t) x : ℝ) < ((n - (RAt σ t).card : ℕ) : ℝ) := by exact_mod_cast h1
  exact ⟨div_pos hj0 hM, (div_lt_one hM).2 hj1⟩

/-- At a non-interior (hence forced) path state of a word of `V`, the word's value is the exact marginal. -/
lemma bit_eq_aE_of_not_interior {k : ℕ} (hk : k ≤ n) (σ : Equiv.Perm (Fin n)) (t : Fin (uL n).length)
    {x : Fin n → Bool} (hV : x ∈ Vset n k) (hI : ¬ Interior k (RAt σ t) x) :
    bit x (iAt σ t) = aE hk σ t x := by
  have hpos := exact_wH_pos hk σ t hV
  rcases exMarg_01_of_not_interior hk (iAt_not_mem σ t) hV hI with h0 | h1
  · have ha : aE hk σ t x = 0 := h0
    rw [ha] at hpos ⊢
    unfold bern at hpos
    unfold bit
    by_cases hx : x (iAt σ t) = true
    · rw [if_pos hx] at hpos; exact absurd hpos (lt_irrefl 0)
    · rw [if_neg hx]
  · have ha : aE hk σ t x = 1 := h1
    rw [ha] at hpos ⊢
    unfold bern at hpos
    unfold bit
    by_cases hx : x (iAt σ t) = true
    · rw [if_pos hx]
    · rw [if_neg hx] at hpos; norm_num at hpos

/-- The density ratio at an interior path state. -/
lemma rR_interior {k : ℕ} {hk : k ≤ n} {c : Fin n → ℝ} {H : ℝ → Head (pM n k hk)} (hH : IsPertFamily hk c H)
    (s : ℝ) (σ : Equiv.Perm (Fin n)) (t : Fin (uL n).length) {x : Fin n → Bool} (hV : x ∈ Vset n k)
    (hI : Interior k (RAt σ t) x) :
    rR H s σ t x = pertProb (aE hk σ t x) (c (iAt σ t)) s (x (iAt σ t)) /
      baseProb (aE hk σ t x) (x (iAt σ t)) := by
  unfold rR
  rw [exact_wH_eq, bern_eq_baseProb]
  congr 1
  show bern ((H s).h (RAt σ t) x (iAt σ t)) (x (iAt σ t)) = _
  rw [pertFamily_h hH s (iAt_not_mem σ t) hI, ← aE_eq hk σ t hV, bern_sigmoid_eq]

/-- The density ratio at a non-interior path state is `1`. -/
lemma rR_forced {k : ℕ} {hk : k ≤ n} (H : ℝ → Head (pM n k hk)) (s : ℝ) (σ : Equiv.Perm (Fin n))
    (t : Fin (uL n).length) {x : Fin n → Bool} (hV : x ∈ Vset n k) (hI : ¬ Interior k (RAt σ t) x) :
    rR H s σ t x = 1 := by
  unfold rR
  have hpos := exact_wH_pos hk σ t hV
  rw [exact_wH_eq]
  show bern ((H s).h (RAt σ t) x (iAt σ t)) (x (iAt σ t)) / _ = 1
  rw [head_eq_exMarg_of_not_interior hk (H s) (iAt_not_mem σ t) hV hI]
  exact div_self hpos.ne'

/-- `r_t(0) = 1`: at `s = 0` the head is exact on the path of every word of `V`. -/
theorem rR_zero {k : ℕ} {hk : k ≤ n} {c : Fin n → ℝ} {H : ℝ → Head (pM n k hk)} (hH : IsPertFamily hk c H)
    (σ : Equiv.Perm (Fin n)) (t : Fin (uL n).length) {x : Fin n → Bool} (hV : x ∈ Vset n k) :
    rR H 0 σ t x = 1 := by
  by_cases hI : Interior k (RAt σ t) x
  · obtain ⟨h0, h1⟩ := aE_mem_Ioo hk σ t hV hI
    rw [rR_interior hH 0 σ t hV hI, pertRatio_zero h0 h1]
  · exact rR_forced H 0 σ t hV hI

/-- **`r_t'(0) = c_{σ_t}(x_{σ_t} − a_t)`** (l.49-51, first order). -/
theorem hasDerivAt_rR {k : ℕ} {hk : k ≤ n} {c : Fin n → ℝ} {H : ℝ → Head (pM n k hk)} (hH : IsPertFamily hk c H)
    (σ : Equiv.Perm (Fin n)) (t : Fin (uL n).length) {x : Fin n → Bool} (hV : x ∈ Vset n k) :
    HasDerivAt (fun s => rR H s σ t x) (dS hk c σ t x) 0 := by
  by_cases hI : Interior k (RAt σ t) x
  · obtain ⟨h0, h1⟩ := aE_mem_Ioo hk σ t hV hI
    have hf : (fun s => rR H s σ t x) = (fun s => pertProb (aE hk σ t x) (c (iAt σ t)) s (x (iAt σ t)) /
        baseProb (aE hk σ t x) (x (iAt σ t))) := funext (fun s => rR_interior hH s σ t hV hI)
    rw [hf]
    exact hasDerivAt_pertRatio h0 h1 (c (iAt σ t)) (x (iAt σ t))
  · have hf : (fun s => rR H s σ t x) = (fun _ => (1 : ℝ)) := funext (fun s => rR_forced H s σ t hV hI)
    rw [hf]
    have hd : dS hk c σ t x = 0 := by
      unfold dS
      rw [bit_eq_aE_of_not_interior hk σ t hV hI, sub_self, mul_zero]
    rw [hd]
    exact hasDerivAt_const 0 1

/-! ## §3 Density ratios, `F` and `nA` in the form `Σ p φ(ratio − 1)` -/

/-- `q_σ(x)/p(x) = Π_t r_t` on `V`. -/
theorem qOrd_div_p {k : ℕ} {hk : k ≤ n} (H : ℝ → Head (pM n k hk)) (s : ℝ) (σ : Equiv.Perm (Fin n))
    {x : Fin n → Bool} (hV : x ∈ Vset n k) :
    qOrd (H s) σ x / (pM n k hk).p x = ∏ t : Fin (uL n).length, rR H s σ t x := by
  rw [qOrd_prod _ σ hV, p_prod hk σ hV, ← Finset.prod_div_distrib]
  rfl

/-- `G(x,s) = Q̂_s(x)/p(x) = E_σ Π_t r_t(s)`. -/
noncomputable def Gf {k : ℕ} {hk : k ≤ n} (H : ℝ → Head (pM n k hk)) (s : ℝ) (x : Fin n → Bool) : ℝ :=
  ∑ σ : Equiv.Perm (Fin n), wOrd n σ * ∏ t : Fin (uL n).length, rR H s σ t x

theorem Qhat_div_p {k : ℕ} {hk : k ≤ n} (H : ℝ → Head (pM n k hk)) (s : ℝ) {x : Fin n → Bool}
    (hV : x ∈ Vset n k) :
    Qhat (H s) x / (pM n k hk).p x = Gf H s x := by
  rw [Qhat_eq_mixQ]
  unfold W11.mixQ Gf
  rw [Finset.sum_div]
  refine Finset.sum_congr rfl (fun σ _ => ?_)
  rw [mul_div_assoc, qOrd_div_p H s σ hV]

lemma wOrd_pos (σ : Equiv.Perm (Fin n)) : 0 < wOrd n σ :=
  inv_pos.2 (Nat.cast_pos.2 Fintype.card_pos)

theorem Qhat_pos {k : ℕ} {hk : k ≤ n} {ĥ : Head (pM n k hk)} (hfin : AFinite ĥ) {x : Fin n → Bool}
    (hV : x ∈ Vset n k) : 0 < Qhat ĥ x := by
  rw [Qhat_eq_mixQ]
  unfold W11.mixQ
  exact Finset.sum_pos (fun σ _ => mul_pos (wOrd_pos σ) (qOrd_pos hfin σ hV)) Finset.univ_nonempty

lemma sum_V_p {k : ℕ} (hk : k ≤ n) : ∑ x ∈ Vset n k, (pM n k hk).p x = 1 := by
  rw [← supp_pM hk]; exact sum_supp_p _

/-- The real value of `F(Q̂_s)`, in the form `Σ_{x∈V} p φ(G − 1)`. -/
noncomputable def Freal {k : ℕ} {hk : k ≤ n} (H : ℝ → Head (pM n k hk)) (s : ℝ) : ℝ :=
  ∑ x ∈ Vset n k, (pM n k hk).p x * phiL (Gf H s x - 1)

/-- A KL against `p` written as `Σ_{x∈V} p φ(q/p − 1)`, for a law `q` with `q(V) = 1`. -/
lemma sum_log_eq_phi {k : ℕ} (hk : k ≤ n) (q : (Fin n → Bool) → ℝ) (hq1 : ∑ x ∈ Vset n k, q x = 1) :
    ∑ x ∈ Vset n k, (pM n k hk).p x * Real.log ((pM n k hk).p x / q x)
      = ∑ x ∈ Vset n k, (pM n k hk).p x * phiL (q x / (pM n k hk).p x - 1) := by
  have hp : ∀ x ∈ Vset n k, 0 < (pM n k hk).p x := fun x hx => (pM_pos_iff hk x).2 hx
  have e1 : ∀ x ∈ Vset n k, (pM n k hk).p x * Real.log ((pM n k hk).p x / q x)
      = (pM n k hk).p x * -Real.log (q x / (pM n k hk).p x) := by
    intro x hx
    rw [← Real.log_inv, inv_div]
  rw [Finset.sum_congr rfl e1]
  apply sum_neg_log_eq_sum_phiL
  have e2 : ∀ x ∈ Vset n k, (pM n k hk).p x * (q x / (pM n k hk).p x - 1) = q x - (pM n k hk).p x := by
    intro x hx
    rw [mul_sub, mul_div_cancel₀ _ (hp x hx).ne', mul_one]
  rw [Finset.sum_congr rfl e2, Finset.sum_sub_distrib, hq1, sum_V_p hk, sub_self]

/-- **`F(Q̂_s)` is finite and equals `Σ_{x∈V} p φ(G − 1)`.** -/
theorem KLx_pert {k : ℕ} {hk : k ≤ n} {c : Fin n → ℝ} {H : ℝ → Head (pM n k hk)} (hH : IsPertFamily hk c H)
    (s : ℝ) : KLx (pM n k hk) (Qhat (H s)) = ((Freal H s : ℝ) : WithTop ℝ) := by
  have hac : ∀ x, 0 < (pM n k hk).p x → 0 < Qhat (H s) x :=
    fun x hx => Qhat_pos (fam_afinite hH s) ((pM_pos_iff hk x).1 hx)
  rw [W11.KLx_of_ac _ _ hac, supp_pM hk]
  congr 1
  rw [sum_log_eq_phi hk _ (Qhat_vmass _)]
  unfold Freal
  refine Finset.sum_congr rfl (fun x hx => ?_)
  rw [Qhat_div_p H s hx]

/-- The real value of `nA(ĥ_s) = E_σ KL(p‖q_σ)`, in the form `E_σ Σ_{x∈V} p φ(q_σ/p − 1)`. -/
noncomputable def Nreal {k : ℕ} {hk : k ≤ n} (H : ℝ → Head (pM n k hk)) (s : ℝ) : ℝ :=
  ∑ σ : Equiv.Perm (Fin n), wOrd n σ *
    ∑ x ∈ Vset n k, (pM n k hk).p x * phiL ((∏ t : Fin (uL n).length, rR H s σ t x) - 1)

/-- **`nA(ĥ_s)` is finite and equals `E_σ Σ_{x∈V} p φ(q_σ/p − 1)`.** -/
theorem nA_pert {k : ℕ} {hk : k ≤ n} {c : Fin n → ℝ} {H : ℝ → Head (pM n k hk)} (hH : IsPertFamily hk c H)
    (s : ℝ) : nAext (H s) = ((Nreal H s : ℝ) : WithTop ℝ) := by
  have hfin := fam_afinite hH s
  rw [nAext_of_afinite hfin, ← Hext_eq_nA hfin]
  have hac : ∀ σ, 0 < wOrd n σ → ∀ x, 0 < (pM n k hk).p x → 0 < qOrd (H s) σ x :=
    fun σ _ x hx => qOrd_pos hfin σ ((pM_pos_iff hk x).1 hx)
  rw [W11.Hext_of_ac _ _ _ wOrd_nonneg hac, supp_pM hk]
  congr 1
  unfold Nreal
  refine Finset.sum_congr rfl (fun σ _ => ?_)
  congr 1
  rw [sum_log_eq_phi hk _ (qOrd_vmass _ σ)]
  refine Finset.sum_congr rfl (fun x hx => ?_)
  rw [qOrd_div_p H s σ hx]

/-! ## §4 The two second-order limits -/

/-- The derivative of `G(x, ·)` at `0`: `E_σ S_σ(x)`. -/
noncomputable def Lf {k : ℕ} (hk : k ≤ n) (c : Fin n → ℝ) (x : Fin n → Bool) : ℝ :=
  ∑ σ : Equiv.Perm (Fin n), wOrd n σ * ∑ t : Fin (uL n).length, dS hk c σ t x

theorem Gf_zero {k : ℕ} {hk : k ≤ n} {c : Fin n → ℝ} {H : ℝ → Head (pM n k hk)} (hH : IsPertFamily hk c H)
    {x : Fin n → Bool} (hV : x ∈ Vset n k) : Gf H 0 x = 1 := by
  unfold Gf
  simp_rw [rR_zero hH _ _ hV, Finset.prod_const_one, mul_one]
  exact sum_wOrd

theorem hasDerivAt_Gf {k : ℕ} {hk : k ≤ n} {c : Fin n → ℝ} {H : ℝ → Head (pM n k hk)} (hH : IsPertFamily hk c H)
    {x : Fin n → Bool} (hV : x ∈ Vset n k) :
    HasDerivAt (fun s => Gf H s x) (Lf hk c x) 0 :=
  hasDerivAt_wsum_prod_of_one (univ : Finset (Equiv.Perm (Fin n))) (wOrd n) (fun _ => univ)
    (fun σ t s => rR H s σ t x) (fun σ t => dS hk c σ t x)
    (fun σ _ t _ => rR_zero hH σ t hV) (fun σ _ t _ => hasDerivAt_rR hH σ t hV)

/-- **`F(Q̂_s)/s² → ½ E_p[(E_σ S_σ)²]`** (the `o(s²)` form of the printed `F = ½ s² E_p[(E_σ S_σ)²] + O(s³)`). -/
theorem F_lim {k : ℕ} {hk : k ≤ n} {c : Fin n → ℝ} {H : ℝ → Head (pM n k hk)} (hH : IsPertFamily hk c H) :
    Tendsto (fun s => Freal H s / s ^ 2) (𝓝[≠] 0)
      (𝓝 (∑ x ∈ Vset n k, (pM n k hk).p x * (Lf hk c x ^ 2 / 2))) :=
  phi_sum_ratio_tendsto (Vset n k) (pM n k hk).p (fun x s => Gf H s x - 1) (Lf hk c)
    (fun x hx => by show Gf H 0 x - 1 = 0; rw [Gf_zero hH hx, sub_self])
    (fun x hx => (hasDerivAt_Gf hH hx).sub_const 1)

/-- **`nA(ĥ_s)/s² → ½ E_σ E_p[S_σ²]`** (the `o(s²)` form of the printed `nA = ½ s² E_σ E_p B_σ + O(s³)`). -/
theorem nA_lim {k : ℕ} {hk : k ≤ n} {c : Fin n → ℝ} {H : ℝ → Head (pM n k hk)} (hH : IsPertFamily hk c H) :
    Tendsto (fun s => Nreal H s / s ^ 2) (𝓝[≠] 0)
      (𝓝 (∑ σ : Equiv.Perm (Fin n), wOrd n σ * ∑ x ∈ Vset n k, (pM n k hk).p x *
        ((∑ t : Fin (uL n).length, dS hk c σ t x) ^ 2 / 2))) := by
  have h := phi_sum_ratio_tendsto ((univ : Finset (Equiv.Perm (Fin n))) ×ˢ Vset n k)
    (fun q => wOrd n q.1 * (pM n k hk).p q.2)
    (fun q s => (∏ t : Fin (uL n).length, rR H s q.1 t q.2) - 1)
    (fun q => ∑ t : Fin (uL n).length, dS hk c q.1 t q.2)
    (fun q hq => by
      have hV : q.2 ∈ Vset n k := (Finset.mem_product.1 hq).2
      show (∏ t : Fin (uL n).length, rR H 0 q.1 t q.2) - 1 = 0
      rw [Finset.prod_congr rfl (fun t _ => rR_zero hH q.1 t hV), Finset.prod_const_one, sub_self])
    (fun q hq => by
      have hV : q.2 ∈ Vset n k := (Finset.mem_product.1 hq).2
      exact (hasDerivAt_prod_of_one univ (fun t s => rR H s q.1 t q.2) (fun t => dS hk c q.1 t q.2)
        (fun t _ => rR_zero hH q.1 t hV) (fun t _ => hasDerivAt_rR hH q.1 t hV)).sub_const 1)
  have e1 : ∀ s, (∑ q ∈ (univ : Finset (Equiv.Perm (Fin n))) ×ˢ Vset n k,
      wOrd n q.1 * (pM n k hk).p q.2 * phiL ((∏ t : Fin (uL n).length, rR H s q.1 t q.2) - 1)) = Nreal H s := by
    intro s
    rw [Finset.sum_product]
    unfold Nreal
    refine Finset.sum_congr rfl (fun σ _ => ?_)
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl (fun x _ => ?_)
    ring
  have e2 : (∑ q ∈ (univ : Finset (Equiv.Perm (Fin n))) ×ˢ Vset n k,
      wOrd n q.1 * (pM n k hk).p q.2 * ((∑ t : Fin (uL n).length, dS hk c q.1 t q.2) ^ 2 / 2))
      = ∑ σ : Equiv.Perm (Fin n), wOrd n σ * ∑ x ∈ Vset n k, (pM n k hk).p x *
        ((∑ t : Fin (uL n).length, dS hk c σ t x) ^ 2 / 2) := by
    rw [Finset.sum_product]
    refine Finset.sum_congr rfl (fun σ _ => ?_)
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl (fun x _ => ?_)
    ring
  rw [e2] at h
  refine h.congr (fun s => ?_)
  rw [e1]

/-! ## §5 First coefficient: `E_σ S_σ = κ₁ Σ_i c_i x_i` on `V` (l.57-60) -/

lemma sum_bit_eq_card (R : Finset (Fin n)) (x : Fin n → Bool) :
    ∑ j ∈ R, bit x j = (((R.filter (fun j => x j = true)).card : ℕ) : ℝ) := by
  unfold bit
  rw [Finset.sum_boole]

/-- The exact marginal at a legal reveal state of a word of `V`: `(k − |x_R|)/(n − |R|)`. -/
lemma exMarg_V {k : ℕ} (hk : k ≤ n) {R : Finset (Fin n)} {x : Fin n → Bool} (hV : x ∈ Vset n k) {i : Fin n}
    (hi : i ∉ R) :
    exMarg (pM n k hk) R x i = ((k : ℝ) - ∑ j ∈ R, bit x j) / ((n : ℝ) - R.card) := by
  rw [exMarg_balanced hk hi (revMass_pos_V hk R hV)]
  unfold jOf
  push_cast
  rw [sum_bit_eq_card, Nat.cast_sub (card_le_n R)]

/-- Reindexing pairs `(R, i)`, `|R| = t`, `i ∉ R`, by the coordinate first. -/
lemma sum_pc_swap (t : ℕ) (F : Fin n → Finset (Fin n) → ℝ) :
    ∑ R ∈ powersetCard t (univ : Finset (Fin n)), ∑ i ∈ Rᶜ, F i R
      = ∑ i, ∑ R ∈ (univ.erase i).powersetCard t, F i R := by
  rw [Finset.sum_comm' (t' := univ) (s' := fun i => (univ.erase i).powersetCard t)]
  intro R i
  rw [Finset.mem_powersetCard, Finset.mem_powersetCard, Finset.mem_compl]
  constructor
  · rintro ⟨⟨-, hc⟩, hi⟩
    exact ⟨⟨fun j hj => Finset.mem_erase.2 ⟨fun h => hi (h ▸ hj), Finset.mem_univ _⟩, hc⟩, Finset.mem_univ _⟩
  · rintro ⟨⟨hsub, hc⟩, -⟩
    exact ⟨⟨Finset.subset_univ _, hc⟩, fun hi => (Finset.mem_erase.1 (hsub hi)).1 rfl⟩

/-- The average over revealed sets of size `t` among the other coordinates (l.58). -/
lemma inner_sum {k : ℕ} {x : Fin n → Bool} (hV : x ∈ Vset n k) (i : Fin n) {t : ℕ} (ht : t ≤ n - 1) :
    ∑ R ∈ (univ.erase i).powersetCard t, (bit x i - ((k : ℝ) - ∑ j ∈ R, bit x j) / ((n : ℝ) - t))
      = (((n - 1).choose t : ℕ) : ℝ) *
          (bit x i - ((k : ℝ) - (t : ℝ) * ((k : ℝ) - bit x i) / ((n : ℝ) - 1)) / ((n : ℝ) - t)) := by
  have hcard : ((univ.erase i).powersetCard t).card = (n - 1).choose t := by
    rw [Finset.card_powersetCard, agfv_card_erase_univ]
  have havg := avg_revealed_ones n k hV i ht
  have hC : (0 : ℝ) < (((n - 1).choose t : ℕ) : ℝ) := Nat.cast_pos.2 (Nat.choose_pos ht)
  have hsumR : ∑ R ∈ (univ.erase i).powersetCard t, ∑ j ∈ R, bit x j
      = (((n - 1).choose t : ℕ) : ℝ) * ((t : ℝ) * ((k : ℝ) - bit x i) / ((n : ℝ) - 1)) := by
    rw [← havg, ← mul_assoc, mul_one_div_cancel hC.ne', one_mul]
  have e : ∀ R ∈ (univ.erase i).powersetCard t, (bit x i - ((k : ℝ) - ∑ j ∈ R, bit x j) / ((n : ℝ) - t))
      = (bit x i - (k : ℝ) / ((n : ℝ) - t)) + (∑ j ∈ R, bit x j) / ((n : ℝ) - t) := by
    intro R _; ring
  rw [Finset.sum_congr rfl e, Finset.sum_add_distrib, Finset.sum_const, hcard, nsmul_eq_mul, ← Finset.sum_div,
    hsumR]
  ring

/-- `C(n-1, t)/(C(n, t)(n - t)) = 1/n` for `t < n`. -/
lemma choose_div_aux {t : ℕ} (ht : t < n) :
    (((n - 1).choose t : ℕ) : ℝ) / (((n.choose t : ℕ) : ℝ) * ((n - t : ℕ) : ℝ)) = 1 / (n : ℝ) := by
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
  have h := Nat.choose_mul_succ_eq m t
  rw [Nat.add_sub_cancel]
  have hden : (((m + 1).choose t : ℕ) : ℝ) * ((m + 1 - t : ℕ) : ℝ) ≠ 0 := by
    apply mul_ne_zero
    · exact Nat.cast_ne_zero.2 (Nat.choose_pos (by omega)).ne'
    · exact Nat.cast_ne_zero.2 (by omega)
  have hn0 : ((m + 1 : ℕ) : ℝ) ≠ 0 := Nat.cast_ne_zero.2 (by omega)
  rw [div_eq_div_iff hden hn0, one_mul]
  exact_mod_cast h

/-- One step of the uniform order: `E_σ[c_{σ_t}(x_{σ_t} − a_t)]` is the uniform average over pairs `(R, i)`. -/
lemma step_avg {k : ℕ} (hk : k ≤ n) (c : Fin n → ℝ) (x : Fin n → Bool) (t : Fin (uL n).length) :
    ∑ σ : Equiv.Perm (Fin n), wOrd n σ * dS hk c σ t x
      = (1 / ((n.choose t : ℝ) * ((n - t : ℕ) : ℝ))) *
          ∑ R ∈ powersetCard t (univ : Finset (Fin n)), ∑ i ∈ Rᶜ, c i * (bit x i - exMarg (pM n k hk) R x i) := by
  have h := sum_perm_pair (Ut t) ((uL n).get t) (uget_not_mem t)
    (fun i R => c i * (bit x i - exMarg (pM n k hk) R x i))
  rw [Ut_card] at h
  unfold wOrd
  rw [← Finset.mul_sum]
  have hd : ∑ σ : Equiv.Perm (Fin n), dS hk c σ t x
      = ∑ σ : Equiv.Perm (Fin n), (fun i R => c i * (bit x i - exMarg (pM n k hk) R x i)) (σ ((uL n).get t))
          ((Ut t).image σ) := rfl
  rw [hd, h, Fintype.card_perm, Fintype.card_fin, ← mul_assoc]
  congr 1
  have hf : (Nat.factorial n : ℝ) ≠ 0 := Nat.cast_ne_zero.2 (Nat.factorial_ne_zero n)
  rw [mul_div_assoc', inv_mul_cancel₀ hf]

/-- **`E_σ S_σ(x) = κ₁ Σ_i c_i x_i`** on `V` (l.57-60, with `Σ c_i = 0`; the printed
`E_σ(x_i − a_i) = κ₁ x_i + const`). -/
theorem Lf_eq {k : ℕ} (hk : k ≤ n) (hk1 : 1 ≤ k) (hkn : k + 1 ≤ n) (c : Fin n → ℝ) (hc : ∑ i, c i = 0)
    {x : Fin n → Bool} (hV : x ∈ Vset n k) :
    Lf hk c x = kappa1 n * ∑ i, c i * bit x i := by
  have hn2 : 2 ≤ n := by omega
  unfold Lf
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm]
  rw [Finset.sum_congr rfl (fun t _ => step_avg hk c x t)]
  rw [Fin.sum_univ_eq_sum_range (fun t => (1 / ((n.choose t : ℝ) * ((n - t : ℕ) : ℝ))) *
      ∑ R ∈ powersetCard t (univ : Finset (Fin n)), ∑ i ∈ Rᶜ, c i * (bit x i - exMarg (pM n k hk) R x i))
      (uL n).length, uL_length]
  have hper : ∀ t ∈ range n, (1 / ((n.choose t : ℝ) * ((n - t : ℕ) : ℝ))) *
      ∑ R ∈ powersetCard t (univ : Finset (Fin n)), ∑ i ∈ Rᶜ, c i * (bit x i - exMarg (pM n k hk) R x i)
      = ∑ i, c i * ((1 / (n : ℝ)) * (bit x i - ((k : ℝ) - (t : ℝ) * ((k : ℝ) - bit x i) / ((n : ℝ) - 1)) /
          ((n : ℝ) - t))) := by
    intro t ht
    have ht' : t < n := Finset.mem_range.1 ht
    rw [sum_pc_swap, Finset.mul_sum]
    refine Finset.sum_congr rfl (fun i _ => ?_)
    have hin : ∑ R ∈ (univ.erase i).powersetCard t, c i * (bit x i - exMarg (pM n k hk) R x i)
        = c i * ((((n - 1).choose t : ℕ) : ℝ) *
          (bit x i - ((k : ℝ) - (t : ℝ) * ((k : ℝ) - bit x i) / ((n : ℝ) - 1)) / ((n : ℝ) - t))) := by
      rw [← Finset.mul_sum, ← inner_sum hV i (by omega : t ≤ n - 1)]
      congr 1
      refine Finset.sum_congr rfl (fun R hR => ?_)
      obtain ⟨hRs, hRc⟩ := Finset.mem_powersetCard.1 hR
      have hiR : i ∉ R := fun h => (Finset.mem_erase.1 (hRs h)).1 rfl
      rw [exMarg_V hk hV hiR, hRc]
    rw [hin]
    have hr := choose_div_aux (n := n) ht'
    rw [← hr]
    have hden : (((n.choose t : ℕ) : ℝ) * ((n - t : ℕ) : ℝ)) ≠ 0 := by
      apply mul_ne_zero
      · exact Nat.cast_ne_zero.2 (Nat.choose_pos ht'.le).ne'
      · exact Nat.cast_ne_zero.2 (by omega)
    field_simp
  rw [Finset.sum_congr rfl hper, Finset.sum_comm]
  have hi : ∀ i, ∑ t ∈ range n, c i * ((1 / (n : ℝ)) * (bit x i - ((k : ℝ) - (t : ℝ) * ((k : ℝ) - bit x i) /
      ((n : ℝ) - 1)) / ((n : ℝ) - t)))
      = c i * (kappa1 n * bit x i + ((k : ℝ) * ((((harmonic n : ℚ) : ℝ) - 1) / ((n : ℝ) - 1)) -
          (k : ℝ) / n * ((harmonic n : ℚ) : ℝ))) := by
    intro i
    rw [← Finset.mul_sum, ← avg_x_sub_marg hn2 (k : ℝ) (bit x i)]
    congr 1
    have hn0 : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.2 (by omega)
    have e : ∀ t ∈ range n, (1 / (n : ℝ)) * (bit x i - ((k : ℝ) - (t : ℝ) * ((k : ℝ) - bit x i) / ((n : ℝ) - 1)) /
        ((n : ℝ) - t))
        = (1 / (n : ℝ)) * bit x i - (1 / (n : ℝ)) * (((k : ℝ) - (t : ℝ) * ((k : ℝ) - bit x i) / ((n : ℝ) - 1)) /
          ((n : ℝ) - t)) := by
      intro t _; ring
    rw [Finset.sum_congr rfl e, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_range, nsmul_eq_mul,
      ← mul_assoc, mul_one_div_cancel hn0, one_mul]
  rw [Finset.sum_congr rfl (fun i _ => hi i)]
  have e2 : ∀ i, c i * (kappa1 n * bit x i + ((k : ℝ) * ((((harmonic n : ℚ) : ℝ) - 1) / ((n : ℝ) - 1)) -
      (k : ℝ) / n * ((harmonic n : ℚ) : ℝ)))
      = kappa1 n * (c i * bit x i) + c i * ((k : ℝ) * ((((harmonic n : ℚ) : ℝ) - 1) / ((n : ℝ) - 1)) -
      (k : ℝ) / n * ((harmonic n : ℚ) : ℝ)) := by
    intro i; ring
  rw [Finset.sum_congr rfl (fun i _ => e2 i), Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.sum_mul, hc,
    zero_mul, add_zero]

/-- `p = 1/C(n,k)` on `V`. -/
lemma p_on_V {k : ℕ} (hk : k ≤ n) {x : Fin n → Bool} (hV : x ∈ Vset n k) :
    (pM n k hk).p x = 1 / ((n.choose k : ℕ) : ℝ) := by
  show pTarget n k x = _
  rw [agfv_pTarget_of_mem hV, agfv_Vset_card, one_div]

/-- **The `F` coefficient** (l.60): `E_p[(E_σ S_σ)²] = κ₁² k(n−k)/(n(n−1)) Σ c_i²`. -/
theorem coefA {k : ℕ} (hk : k ≤ n) (hk1 : 1 ≤ k) (hkn : k + 1 ≤ n) (c : Fin n → ℝ) (hc : ∑ i, c i = 0) :
    ∑ x ∈ Vset n k, (pM n k hk).p x * Lf hk c x ^ 2
      = kappa1 n ^ 2 * ((k : ℝ) * ((n : ℝ) - k) / ((n : ℝ) * ((n : ℝ) - 1))) * ∑ i, c i ^ 2 := by
  have hn2 : 2 ≤ n := by omega
  have e : ∀ x ∈ Vset n k, (pM n k hk).p x * Lf hk c x ^ 2
      = kappa1 n ^ 2 * ((1 / ((n.choose k : ℕ) : ℝ)) * (∑ i, c i * bit x i) ^ 2) := by
    intro x hx
    rw [Lf_eq hk hk1 hkn c hc hx, p_on_V hk hx]
    ring
  rw [Finset.sum_congr rfl e, ← Finset.mul_sum, ← Finset.mul_sum,
    slice_cov_normalized n k hn2 hk1 (by omega) c hc]
  ring

/-! ## §6 Second coefficient: `E_p S_σ² = E_p B_σ` and `E_σ E_p B_σ = κ₁ k(n−k)/n² Σ c²` (l.51-52, l.60-62) -/

lemma uget_mem_Ut {t t' : Fin (uL n).length} (h : t.val < t'.val) : (uL n).get t ∈ Ut t' := by
  unfold Ut
  rw [List.mem_toFinset]
  have hlt : t.val < ((uL n).take t'.val).length := by
    rw [List.length_take]; exact lt_min h t.2
  have hm := List.getElem_mem hlt
  rw [List.getElem_take] at hm
  simpa using hm

lemma Ut_mono {t t' : Fin (uL n).length} (h : t.val ≤ t'.val) : Ut t ⊆ Ut t' := by
  intro j hj
  unfold Ut at hj ⊢
  rw [List.mem_toFinset] at hj ⊢
  have e : (uL n).take t.val = ((uL n).take t'.val).take t.val := by rw [List.take_take, min_eq_left h]
  rw [e] at hj
  exact List.take_subset _ _ hj

lemma iAt_mem_RAt (σ : Equiv.Perm (Fin n)) {t t' : Fin (uL n).length} (h : t.val < t'.val) :
    iAt σ t ∈ RAt σ t' :=
  Finset.mem_image_of_mem σ (uget_mem_Ut h)

lemma RAt_mono (σ : Equiv.Perm (Fin n)) {t t' : Fin (uL n).length} (h : t.val ≤ t'.val) :
    RAt σ t ⊆ RAt σ t' :=
  Finset.image_subset_image (Ut_mono h)

lemma aE_local {k : ℕ} (hk : k ≤ n) (σ : Equiv.Perm (Fin n)) (t : Fin (uL n).length) {x y : Fin n → Bool}
    (hxy : ∀ j ∈ RAt σ t, x j = y j) : aE hk σ t x = aE hk σ t y := by
  unfold aE exMarg
  rw [revealHist_congr hxy]

/-- Each score term is a function of the values revealed before any later step. -/
lemma dS_local {k : ℕ} (hk : k ≤ n) (c : Fin n → ℝ) (σ : Equiv.Perm (Fin n)) {t t' : Fin (uL n).length}
    (h : t.val < t'.val) {x y : Fin n → Bool} (hxy : ∀ j ∈ RAt σ t', x j = y j) :
    dS hk c σ t x = dS hk c σ t y := by
  unfold dS
  rw [aE_local hk σ t (fun j hj => hxy j (RAt_mono σ h.le hj))]
  unfold bit
  rw [hxy _ (iAt_mem_RAt σ h)]

/-- The martingale-difference property of one score term: `E_p[(x_i − a_i(x_R)) g(x_R)] = 0`. -/
lemma tower_sub (t : Target n) (R : Finset (Fin n)) (i : Fin n) (g : (Fin n → Bool) → ℝ)
    (hg : ∀ x y, (∀ j ∈ R, x j = y j) → g x = g y) :
    ∑ x, t.p x * ((bit x i - exMarg t R x i) * g x) = 0 := by
  have h := tower t R i g hg
  have e : ∀ x, t.p x * ((bit x i - exMarg t R x i) * g x)
      = t.p x * (if x i = true then 1 else 0) * g x - t.p x * exMarg t R x i * g x := by
    intro x; unfold bit; ring
  rw [Finset.sum_congr rfl (fun x _ => e x), Finset.sum_sub_distrib, h, sub_self]

/-- **`E_p S_σ = 0`** (l.51-52). -/
theorem score_mean_zero {k : ℕ} (hk : k ≤ n) (c : Fin n → ℝ) (σ : Equiv.Perm (Fin n)) :
    ∑ x, (pM n k hk).p x * ∑ t : Fin (uL n).length, dS hk c σ t x = 0 := by
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm]
  refine Finset.sum_eq_zero (fun t _ => ?_)
  have h := tower_sub (pM n k hk) (RAt σ t) (iAt σ t) (fun _ => c (iAt σ t)) (fun _ _ _ => rfl)
  rw [← h]
  refine Finset.sum_congr rfl (fun x _ => ?_)
  unfold dS aE
  ring

/-- Orthogonality of two different score terms. -/
lemma cross_zero {k : ℕ} (hk : k ≤ n) (c : Fin n → ℝ) (σ : Equiv.Perm (Fin n)) {t t' : Fin (uL n).length}
    (h : t.val < t'.val) :
    ∑ x, (pM n k hk).p x * (dS hk c σ t x * dS hk c σ t' x) = 0 := by
  have hz := tower_sub (pM n k hk) (RAt σ t') (iAt σ t') (fun x => dS hk c σ t x)
    (fun x y hxy => dS_local hk c σ h hxy)
  have e : ∀ x, (pM n k hk).p x * (dS hk c σ t x * dS hk c σ t' x)
      = c (iAt σ t') * ((pM n k hk).p x * ((bit x (iAt σ t') - exMarg (pM n k hk) (RAt σ t') x (iAt σ t')) *
          dS hk c σ t x)) := by
    intro x
    unfold dS aE
    ring
  rw [Finset.sum_congr rfl (fun x _ => e x), ← Finset.mul_sum, hz, mul_zero]

/-- The diagonal: `E_p[c_t²(x_t − a_t)²] = c_t² E_p[a_t(1 − a_t)]`. -/
lemma diag_sq {k : ℕ} (hk : k ≤ n) (c : Fin n → ℝ) (σ : Equiv.Perm (Fin n)) (t : Fin (uL n).length) :
    ∑ x, (pM n k hk).p x * (dS hk c σ t x * dS hk c σ t x)
      = c (iAt σ t) ^ 2 * ∑ x, (pM n k hk).p x * (aE hk σ t x * (1 - aE hk σ t x)) := by
  have hz := tower_sub (pM n k hk) (RAt σ t) (iAt σ t) (fun x => 1 - 2 * aE hk σ t x)
    (fun x y hxy => by show 1 - 2 * aE hk σ t x = 1 - 2 * aE hk σ t y; rw [aE_local hk σ t hxy])
  have e : ∀ x, (pM n k hk).p x * (dS hk c σ t x * dS hk c σ t x)
      = c (iAt σ t) ^ 2 * ((pM n k hk).p x * ((bit x (iAt σ t) - exMarg (pM n k hk) (RAt σ t) x (iAt σ t)) *
          (1 - 2 * aE hk σ t x)) + (pM n k hk).p x * (aE hk σ t x * (1 - aE hk σ t x))) := by
    intro x
    have hb := bit_mul_self x (iAt σ t)
    unfold dS aE at *
    linear_combination (c (iAt σ t) ^ 2 * (pM n k hk).p x) * hb
  rw [Finset.sum_congr rfl (fun x _ => e x), ← Finset.mul_sum, Finset.sum_add_distrib, hz, zero_add]

/-- **`E_p S_σ² = E_p B_σ`** with `B_σ = Σ_t c_{σ_t}² a_t(1 − a_t)` (l.51-52). -/
theorem sum_sq_dS {k : ℕ} (hk : k ≤ n) (c : Fin n → ℝ) (σ : Equiv.Perm (Fin n)) :
    ∑ x, (pM n k hk).p x * (∑ t : Fin (uL n).length, dS hk c σ t x) ^ 2
      = ∑ t : Fin (uL n).length, c (iAt σ t) ^ 2 * ∑ x, (pM n k hk).p x * (aE hk σ t x * (1 - aE hk σ t x)) := by
  have hexp : ∀ x, (pM n k hk).p x * (∑ t : Fin (uL n).length, dS hk c σ t x) ^ 2
      = ∑ t : Fin (uL n).length, ∑ t' : Fin (uL n).length, (pM n k hk).p x * (dS hk c σ t x * dS hk c σ t' x) := by
    intro x
    rw [sq, Finset.sum_mul_sum, Finset.mul_sum]
    refine Finset.sum_congr rfl (fun t _ => ?_)
    rw [Finset.mul_sum]
  rw [Finset.sum_congr rfl (fun x _ => hexp x), Finset.sum_comm]
  refine Finset.sum_congr rfl (fun t _ => ?_)
  rw [Finset.sum_comm, Finset.sum_eq_single t]
  · exact diag_sq hk c σ t
  · intro t' _ hne
    rcases lt_or_gt_of_ne (fun h : t'.val = t.val => hne (Fin.ext h)) with hlt | hgt
    · rw [← cross_zero hk c σ hlt]
      refine Finset.sum_congr rfl (fun x _ => ?_)
      ring
    · exact cross_zero hk c σ hgt
  · intro h; exact absurd (Finset.mem_univ t) h

/-- The hypergeometric factor at mask size `m`: `E_p[a(1 − a)] = (k(n−k)/n²)·n(m−1)/(m(n−1))` (l.61). -/
noncomputable def betaM (n k m : ℕ) : ℝ :=
  (k : ℝ) * ((n : ℝ) - k) / (n : ℝ) ^ 2 * ((n : ℝ) * ((m : ℝ) - 1) / ((m : ℝ) * ((n : ℝ) - 1)))

/-- **`E_p[a_t(1 − a_t)]` at step `t` depends only on the mask size `n − t`** (l.61). -/
theorem Ea1a {k : ℕ} (hk : k ≤ n) (hk1 : 1 ≤ k) (hkn : k + 1 ≤ n) (σ : Equiv.Perm (Fin n))
    (t : Fin (uL n).length) :
    ∑ x, (pM n k hk).p x * (aE hk σ t x * (1 - aE hk σ t x)) = betaM n k (n - t) := by
  have hn2 : 2 ≤ n := by omega
  set R := RAt σ t with hRdef
  have hMne : (Rᶜ).Nonempty := ⟨iAt σ t, Finset.mem_compl.2 (iAt_not_mem σ t)⟩
  have hMcard : (Rᶜ).card = n - t := by
    rw [Finset.card_compl, Fintype.card_fin, hRdef, RAt_card]
  have e : ∀ x ∈ Vset n k, (pM n k hk).p x * (aE hk σ t x * (1 - aE hk σ t x))
      = (1 / ((n.choose k : ℕ) : ℝ)) *
          (((∑ i ∈ Rᶜ, bit x i) / (Rᶜ).card) * (1 - (∑ i ∈ Rᶜ, bit x i) / (Rᶜ).card)) := by
    intro x hx
    rw [p_on_V hk hx]
    have ha : aE hk σ t x = (∑ i ∈ Rᶜ, bit x i) / (Rᶜ).card := by
      unfold aE
      rw [exMarg_V hk hx (iAt_not_mem σ t)]
      have hsum : (k : ℝ) - ∑ j ∈ R, bit x j = ∑ i ∈ Rᶜ, bit x i := by
        rw [← sum_bit_of_mem hx, ← Finset.sum_add_sum_compl R (fun j => bit x j)]
        ring
      have hcard : (n : ℝ) - (R.card : ℝ) = ((Rᶜ).card : ℝ) := by
        rw [Finset.card_compl, Fintype.card_fin, Nat.cast_sub (card_le_n R)]
      rw [← hRdef, hsum, hcard]
    rw [ha]
  rw [← sum_supp_eq_sum_univ hk, supp_pM hk, Finset.sum_congr rfl e, ← Finset.mul_sum,
    slice_masked_normalized n k hn2 hk1 (by omega) Rᶜ hMne, hMcard]
  rfl

/-- `E_σ c_{σ_t}² = (1/n) Σ_i c_i²` for every step (a uniform order queries a uniform coordinate). -/
lemma avg_sq_coord (c : Fin n → ℝ) (i0 : Fin n) :
    ∑ σ : Equiv.Perm (Fin n), wOrd n σ * c (σ i0) ^ 2 = (1 / (n : ℝ)) * ∑ i, c i ^ 2 := by
  have h := sum_perm_pair (∅ : Finset (Fin n)) i0 (Finset.notMem_empty i0) (fun i _ => c i ^ 2)
  simp only [Finset.card_empty, Nat.choose_zero_right, Nat.cast_one, one_mul, Nat.sub_zero,
    Finset.powersetCard_zero, Finset.sum_singleton, Finset.compl_empty] at h
  unfold wOrd
  rw [← Finset.mul_sum, h, Fintype.card_perm, Fintype.card_fin, ← mul_assoc]
  congr 1
  have hf : (Nat.factorial n : ℝ) ≠ 0 := Nat.cast_ne_zero.2 (Nat.factorial_ne_zero n)
  rw [mul_div_assoc', inv_mul_cancel₀ hf]

/-- **The `nA` coefficient** (l.61-62): `E_σ E_p S_σ² = E_σ E_p B_σ = κ₁ k(n−k)/n² Σ c_i²`. -/
theorem coefB {k : ℕ} (hk : k ≤ n) (hk1 : 1 ≤ k) (hkn : k + 1 ≤ n) (c : Fin n → ℝ) :
    ∑ σ : Equiv.Perm (Fin n), wOrd n σ * ∑ x ∈ Vset n k, (pM n k hk).p x *
        (∑ t : Fin (uL n).length, dS hk c σ t x) ^ 2
      = kappa1 n * ((k : ℝ) * ((n : ℝ) - k) / (n : ℝ) ^ 2) * ∑ i, c i ^ 2 := by
  have hn2 : 2 ≤ n := by omega
  have h1 : ∀ σ : Equiv.Perm (Fin n), ∑ x ∈ Vset n k, (pM n k hk).p x * (∑ t : Fin (uL n).length, dS hk c σ t x) ^ 2
      = ∑ t : Fin (uL n).length, c (iAt σ t) ^ 2 * betaM n k (n - t) := by
    intro σ
    rw [← supp_pM hk, sum_supp_eq_sum_univ hk, sum_sq_dS hk c σ]
    refine Finset.sum_congr rfl (fun t _ => ?_)
    rw [Ea1a hk hk1 hkn σ t]
  have h1' : ∀ σ : Equiv.Perm (Fin n), wOrd n σ * ∑ x ∈ Vset n k, (pM n k hk).p x *
      (∑ t : Fin (uL n).length, dS hk c σ t x) ^ 2
      = ∑ t : Fin (uL n).length, wOrd n σ * (c (iAt σ t) ^ 2 * betaM n k (n - t)) := by
    intro σ; rw [h1 σ, Finset.mul_sum]
  rw [Finset.sum_congr rfl (fun σ _ => h1' σ), Finset.sum_comm]
  have h2 : ∀ t : Fin (uL n).length, ∑ σ : Equiv.Perm (Fin n), wOrd n σ * (c (iAt σ t) ^ 2 * betaM n k (n - t))
      = betaM n k (n - t) * ((1 / (n : ℝ)) * ∑ i, c i ^ 2) := by
    intro t
    rw [← avg_sq_coord c ((uL n).get t), Finset.mul_sum]
    refine Finset.sum_congr rfl (fun σ _ => ?_)
    unfold iAt
    ring
  rw [Finset.sum_congr rfl (fun t _ => h2 t), ← Finset.sum_mul]
  rw [Fin.sum_univ_eq_sum_range (fun t => betaM n k (n - t)) (uL n).length, uL_length]
  have hrefl : ∑ t ∈ range n, betaM n k (n - t) = ∑ m ∈ Finset.Icc 1 n, betaM n k m := by
    refine Finset.sum_nbij' (fun t => n - t) (fun m => n - m) ?_ ?_ ?_ ?_ ?_
    · intro t ht; rw [Finset.mem_range] at ht; rw [Finset.mem_Icc]; omega
    · intro m hm; rw [Finset.mem_Icc] at hm; rw [Finset.mem_range]; omega
    · intro t ht; rw [Finset.mem_range] at ht; omega
    · intro m hm; rw [Finset.mem_Icc] at hm; omega
    · intro t _; rfl
  rw [hrefl]
  have hk2 := avg_mask_kappa1 hn2
  unfold betaM
  rw [← Finset.mul_sum, ← hk2]
  ring

/-- **The printed `E_σ(x_i − a_i) = κ₁ x_i + const`** (l.57-59): coordinate `i` is queried after a uniform number
`t ∈ {0, …, n−1}` of reveals taken uniformly from the other coordinates; averaging `x_i − a_i(x_R)` over that law
(weight `(1/n)·C(n−1,t)⁻¹ = 1/(C(n,t)(n−t))` per revealed set) gives `κ₁ x_i` plus a constant that does not depend
on `x_i` (for `x ∈ V`). -/
theorem avg_x_sub_a {k : ℕ} (hk : k ≤ n) (hk1 : 1 ≤ k) (hkn : k + 1 ≤ n) {x : Fin n → Bool}
    (hV : x ∈ Vset n k) (i : Fin n) :
    ∑ t ∈ range n, (1 / ((n.choose t : ℝ) * ((n - t : ℕ) : ℝ))) *
        ∑ R ∈ (univ.erase i).powersetCard t, (bit x i - exMarg (pM n k hk) R x i)
      = kappa1 n * bit x i + ((k : ℝ) * ((((harmonic n : ℚ) : ℝ) - 1) / ((n : ℝ) - 1)) -
          (k : ℝ) / n * ((harmonic n : ℚ) : ℝ)) := by
  have hn2 : 2 ≤ n := by omega
  have hn0 : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.2 (by omega)
  have hper : ∀ t ∈ range n, (1 / ((n.choose t : ℝ) * ((n - t : ℕ) : ℝ))) *
      ∑ R ∈ (univ.erase i).powersetCard t, (bit x i - exMarg (pM n k hk) R x i)
      = (1 / (n : ℝ)) * bit x i - (1 / (n : ℝ)) * (((k : ℝ) - (t : ℝ) * ((k : ℝ) - bit x i) / ((n : ℝ) - 1)) /
          ((n : ℝ) - t)) := by
    intro t ht
    have ht' : t < n := Finset.mem_range.1 ht
    have hin : ∑ R ∈ (univ.erase i).powersetCard t, (bit x i - exMarg (pM n k hk) R x i)
        = ∑ R ∈ (univ.erase i).powersetCard t, (bit x i - ((k : ℝ) - ∑ j ∈ R, bit x j) / ((n : ℝ) - t)) := by
      refine Finset.sum_congr rfl (fun R hR => ?_)
      obtain ⟨hRs, hRc⟩ := Finset.mem_powersetCard.1 hR
      have hiR : i ∉ R := fun h => (Finset.mem_erase.1 (hRs h)).1 rfl
      rw [exMarg_V hk hV hiR, hRc]
    rw [hin, inner_sum hV i (by omega : t ≤ n - 1), ← mul_assoc]
    have hr := choose_div_aux (n := n) ht'
    rw [mul_comm (1 / _) _, ← div_eq_mul_one_div, hr]
    ring
  rw [Finset.sum_congr rfl hper, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_range, nsmul_eq_mul,
    ← mul_assoc, mul_one_div_cancel hn0, one_mul, avg_x_sub_marg hn2 (k : ℝ) (bit x i)]

/-! ## §7 Proposition M1(c) -/

lemma kappa1_pos {m : ℕ} (hm : 2 ≤ m) : 0 < kappa1 m := by
  have hr := rho_ge hm
  rw [rho_eq_kappa1] at hr
  have hm2 : (2 : ℝ) ≤ m := by exact_mod_cast hm
  by_contra hneg
  push Not at hneg
  have h1 : kappa1 m * m / ((m : ℝ) - 1) ≤ 0 :=
    div_nonpos_of_nonpos_of_nonneg (mul_nonpos_of_nonpos_of_nonneg hneg (by linarith)) (by linarith)
  linarith

lemma sum_sq_pos {c : Fin n → ℝ} (hc0 : c ≠ 0) : 0 < ∑ i, c i ^ 2 := by
  obtain ⟨i, hi⟩ := Function.ne_iff.1 hc0
  have hpos : 0 < c i ^ 2 := lt_of_le_of_ne (sq_nonneg _) (Ne.symm (pow_ne_zero 2 hi))
  exact lt_of_lt_of_le hpos (Finset.single_le_sum (fun j _ => sq_nonneg (c j)) (Finset.mem_univ i))

/-- **Proposition M1(c)** (l.35-37), for every head family satisfying the printed hypothesis: for `n ≥ 2`,
`1 ≤ k ≤ n − 1`, `Σ_i c_i = 0` and `c ≠ 0`, every `F(Q̂_s)` and `nA(ĥ_s)` is finite, `nA(ĥ_s) > 0` for all small
`s ≠ 0`, and `F(Q̂_s)/(n A(ĥ_s)) → ρ_n = n(n − H_n)/(n − 1)²` as `s → 0`, `s ≠ 0`. -/
theorem M1c_limit_family {k : ℕ} (hk : k ≤ n) (hk1 : 1 ≤ k) (hkn : k + 1 ≤ n) {c : Fin n → ℝ}
    (hc : ∑ i, c i = 0) (hc0 : c ≠ 0) {H : ℝ → Head (pM n k hk)} (hH : IsPertFamily hk c H) :
    (∀ s, AFinite (H s)) ∧ (∀ s, KLx (pM n k hk) (Qhat (H s)) ≠ ⊤) ∧ (∀ s, nAext (H s) ≠ ⊤) ∧
      (∀ᶠ s in 𝓝[≠] (0 : ℝ), 0 < (nAext (H s)).untopD 0) ∧
      Tendsto (fun s => (KLx (pM n k hk) (Qhat (H s))).untopD 0 / (nAext (H s)).untopD 0) (𝓝[≠] 0)
        (𝓝 (rho n)) := by
  have hn2 : 2 ≤ n := by omega
  have hn2r : (2 : ℝ) ≤ n := by exact_mod_cast hn2
  have hk1r : (1 : ℝ) ≤ k := by exact_mod_cast hk1
  have hknr : (k : ℝ) + 1 ≤ n := by exact_mod_cast hkn
  set S2 := ∑ i, c i ^ 2 with hS2
  have hS : 0 < S2 := sum_sq_pos hc0
  have hκ : 0 < kappa1 n := kappa1_pos hn2
  set K1 : ℝ := (k : ℝ) * ((n : ℝ) - k) / ((n : ℝ) * ((n : ℝ) - 1)) with hK1
  set K2 : ℝ := (k : ℝ) * ((n : ℝ) - k) / (n : ℝ) ^ 2 with hK2
  have hK2pos : 0 < K2 := by
    rw [hK2]; apply div_pos (mul_pos (by linarith) (by linarith)) (by positivity)
  have hA : ∑ x ∈ Vset n k, (pM n k hk).p x * (Lf hk c x ^ 2 / 2) = 1 / 2 * (kappa1 n ^ 2 * K1 * S2) := by
    rw [← coefA hk hk1 hkn c hc, Finset.mul_sum]
    refine Finset.sum_congr rfl (fun x _ => ?_)
    ring
  have hB : ∑ σ : Equiv.Perm (Fin n), wOrd n σ * ∑ x ∈ Vset n k, (pM n k hk).p x *
      ((∑ t : Fin (uL n).length, dS hk c σ t x) ^ 2 / 2) = 1 / 2 * (kappa1 n * K2 * S2) := by
    rw [← coefB hk hk1 hkn c, Finset.mul_sum]
    refine Finset.sum_congr rfl (fun σ _ => ?_)
    rw [Finset.mul_sum, Finset.mul_sum, Finset.mul_sum]
    refine Finset.sum_congr rfl (fun x _ => ?_)
    ring
  have hb : 1 / 2 * (kappa1 n * K2 * S2) ≠ 0 := by positivity
  have hFl := F_lim hH
  have hNl := nA_lim hH
  rw [hA] at hFl
  rw [hB] at hNl
  have hfun : (fun s => (KLx (pM n k hk) (Qhat (H s))).untopD 0 / (nAext (H s)).untopD 0)
      = fun s => Freal H s / Nreal H s := by
    funext s
    rw [KLx_pert hH, nA_pert hH, WithTop.untopD_coe, WithTop.untopD_coe]
  refine ⟨fam_afinite hH, fun s => by rw [KLx_pert hH]; exact WithTop.coe_ne_top,
    fun s => by rw [nA_pert hH]; exact WithTop.coe_ne_top, ?_, ?_⟩
  · have hev : ∀ᶠ s in 𝓝[≠] (0 : ℝ), 0 < Nreal H s / s ^ 2 :=
      hNl.eventually (lt_mem_nhds (by positivity))
    filter_upwards [hev, self_mem_nhdsWithin] with s hs hs0
    have hs0' : s ≠ 0 := hs0
    rw [nA_pert hH, WithTop.untopD_coe]
    have hs2 : 0 < s ^ 2 := by positivity
    exact (div_pos_iff_of_pos_right hs2).1 hs
  · rw [hfun]
    have hlim := tendsto_div_of_sq hFl hNl hb
    have hval : 1 / 2 * (kappa1 n ^ 2 * K1 * S2) / (1 / 2 * (kappa1 n * K2 * S2)) = rho n := by
      rw [rho_eq_kappa1, hK1, hK2]
      have hn0 : (n : ℝ) ≠ 0 := by positivity
      have hn1 : (n : ℝ) - 1 ≠ 0 := by linarith
      have hk0 : (k : ℝ) ≠ 0 := by linarith
      have hnk : (n : ℝ) - k ≠ 0 := by linarith
      field_simp
    rw [hval] at hlim
    exact hlim

/-- **Proposition M1(c) for the logit-perturbed head** `pertHead` (which satisfies the printed hypothesis). -/
theorem M1c_limit {k : ℕ} (hk : k ≤ n) (hk1 : 1 ≤ k) (hkn : k + 1 ≤ n) (c : Fin n → ℝ)
    (hc : ∑ i, c i = 0) (hc0 : c ≠ 0) :
    (∀ s, AFinite (pertHead hk c s)) ∧ (∀ s, KLx (pM n k hk) (Qhat (pertHead hk c s)) ≠ ⊤) ∧
      (∀ s, nAext (pertHead hk c s) ≠ ⊤) ∧
      (∀ᶠ s in 𝓝[≠] (0 : ℝ), 0 < (nAext (pertHead hk c s)).untopD 0) ∧
      Tendsto (fun s => (KLx (pM n k hk) (Qhat (pertHead hk c s))).untopD 0 / (nAext (pertHead hk c s)).untopD 0)
        (𝓝[≠] 0) (𝓝 (rho n)) :=
  M1c_limit_family hk hk1 hkn hc hc0 (pertHead_isPert hk c)

/-- **The printed facts about `ρ_n`** (l.36-37): `ρ_n < 1` for `n ≥ 3`, `ρ_n → 1`, `ρ_5 = 163/192`, and `163/192`
is the least value of `ρ_n` over `n ≥ 2`. -/
theorem M1c_rho : (∀ m : ℕ, 3 ≤ m → rho m < 1) ∧ Tendsto rho atTop (𝓝 1) ∧ rho 5 = 163 / 192 ∧
    IsLeast {r : ℝ | ∃ m : ℕ, 2 ≤ m ∧ r = rho m} (163 / 192) :=
  ⟨fun _ hm => rho_lt_one hm, tendsto_rho, rho_five, rho_isLeast⟩

/-- `ρ_n` is the printed constant `n(n − H_n)/(n − 1)²` (`H_n` = Mathlib's `harmonic n`). -/
theorem rho_def (m : ℕ) : rho m = (m : ℝ) * ((m : ℝ) - ((harmonic m : ℚ) : ℝ)) / ((m : ℝ) - 1) ^ 2 := rfl

end A36RW.AppM.M1cMain

#check @A36RW.AppM.M1cMain.IsPertFamily
#check @A36RW.AppM.M1cMain.pertHead
#check @A36RW.AppM.M1cMain.pertHead_isPert
#check @A36RW.AppM.M1cMain.M1c_limit_family
#check @A36RW.AppM.M1cMain.M1c_limit
#check @A36RW.AppM.M1cMain.M1c_rho
#check @A36RW.AppM.M1cMain.rho_def
#check @A36RW.AppM.M1cMain.F_lim
#check @A36RW.AppM.M1cMain.nA_lim
#check @A36RW.AppM.M1cMain.Lf_eq
#check @A36RW.AppM.M1cMain.coefA
#check @A36RW.AppM.M1cMain.coefB
#check @A36RW.AppM.M1cMain.score_mean_zero
#check @A36RW.AppM.M1cMain.sum_sq_dS
#check @A36RW.AppM.M1cMain.Ea1a
#check @A36RW.AppM.M1cMain.avg_x_sub_a
#check @A36RW.AppM.M1cMain.KLx_pert
#check @A36RW.AppM.M1cMain.nA_pert
#print axioms A36RW.AppM.M1cMain.pertHead_isPert
#print axioms A36RW.AppM.M1cMain.M1c_limit_family
#print axioms A36RW.AppM.M1cMain.M1c_limit
#print axioms A36RW.AppM.M1cMain.M1c_rho
#print axioms A36RW.AppM.M1cMain.rho_def
#print axioms A36RW.AppM.M1cMain.F_lim
#print axioms A36RW.AppM.M1cMain.nA_lim
#print axioms A36RW.AppM.M1cMain.Lf_eq
#print axioms A36RW.AppM.M1cMain.coefA
#print axioms A36RW.AppM.M1cMain.coefB
#print axioms A36RW.AppM.M1cMain.score_mean_zero
#print axioms A36RW.AppM.M1cMain.sum_sq_dS
#print axioms A36RW.AppM.M1cMain.Ea1a
#print axioms A36RW.AppM.M1cMain.avg_x_sub_a
#print axioms A36RW.AppM.M1cMain.KLx_pert
#print axioms A36RW.AppM.M1cMain.nA_pert


==> anc/formal_companion/lean/src/A36RW/AppM/M1cAux.lean <==
/-
A36RW.AppM.M1c auxiliary file: the self-contained analytic and arithmetic facts
used by Proposition M1(c) of Appendix M (appendix_imperfect.tex l.35-37 statement, l.49-64 proof).  Nothing here
mentions heads or schedules; the other Appendix M modules combine these with the head/permutation parts.

Contents.
* §1 harmonic numbers in `ℝ` (`harmonic` is Mathlib's `ℚ`-valued `H_n`).
* §2 `rho n = n(n - H_n)/(n-1)²` (l.36): `rho_lt_one` (n ≥ 3, the printed reason `n H_n > 2n - 1`), `tendsto_rho`,
  `rho_five`, `rho_ge`, `rho_isLeast`; the printed route `rho_ge_log`, `log_div_sub_one_antitone`,
  `lt_one_sub_log25` (`0.86 < 1 - ln 25/24`), the exact table `rhoQ_table` for `2 ≤ n ≤ 24`.
* §3 `kappa1 n = (n - H_n)/(n-1)` and the averaging identities of l.57-62.
* §4 `phiL y = y - ln(1+y)` and the limit `phi_ratio_tendsto`: `φ(g s)/s² → L²/2` when `g 0 = 0`, `g'(0) = L`.
* §5 logit/sigmoid: `sigmoid_logit`, first derivatives at `s = 0` of the perturbed probabilities and ratios.
* §6 finite products of functions equal to `1` at `0`: derivative is the sum of derivatives.
-/
import Mathlib.NumberTheory.Harmonic.Bounds
import Mathlib.Analysis.SpecialFunctions.Sigmoid
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.Analysis.Complex.ExponentialBounds
import Mathlib.Analysis.Calculus.Deriv.Slope
import Mathlib.Analysis.Calculus.Deriv.Mul
import AGFCore.SlicePairCorrelation

set_option autoImplicit false

namespace A36RW.AppM.M1c

open Finset Filter Topology

/-! ## §1 Harmonic numbers -/

/-- `H_n = Σ_{i<n} 1/(i+1)` in `ℝ`. -/
lemma harmonic_real_eq_sum_range (n : ℕ) :
    ((harmonic n : ℚ) : ℝ) = ∑ i ∈ range n, (1 / ((i : ℝ) + 1)) := by
  unfold harmonic
  push_cast
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [one_div]

/-- `H_n = Σ_{m=1}^n 1/m` in `ℝ`. -/
lemma harmonic_real_eq_sum_Icc (n : ℕ) :
    ((harmonic n : ℚ) : ℝ) = ∑ m ∈ Icc 1 n, (1 / (m : ℝ)) := by
  rw [harmonic_eq_sum_Icc]
  push_cast
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [one_div]

lemma one_le_harmonic {n : ℕ} (hn : 1 ≤ n) : (1 : ℚ) ≤ harmonic n := by
  induction n, hn using Nat.le_induction with
  | base => simp [harmonic]
  | succ m _ ih =>
    rw [harmonic_succ]
    have : (0 : ℚ) ≤ ((m + 1 : ℕ) : ℚ)⁻¹ := by positivity
    linarith

lemma harmonic_le_self (n : ℕ) : harmonic n ≤ (n : ℚ) := by
  induction n with
  | zero => simp
  | succ m ih =>
    rw [harmonic_succ]
    have h1 : (1 : ℚ) ≤ ((m + 1 : ℕ) : ℚ) := by exact_mod_cast Nat.succ_pos m
    have : ((m + 1 : ℕ) : ℚ)⁻¹ ≤ 1 := inv_le_one_of_one_le₀ h1
    push_cast at *
    linarith

/-- The printed reason for `ρ_n < 1` (l.63): `n H_n > 2n - 1` for `n ≥ 3`. -/
lemma two_mul_sub_one_lt_mul_harmonic {n : ℕ} (hn : 3 ≤ n) : (2 * (n : ℚ) - 1) < n * harmonic n := by
  induction n, hn using Nat.le_induction with
  | base => norm_num [harmonic, Finset.sum_range_succ]
  | succ m hm ih =>
    rw [harmonic_succ]
    have h1 : (1 : ℚ) ≤ harmonic m := one_le_harmonic (by omega)
    have hm0 : ((m : ℚ) + 1) ≠ 0 := by positivity
    have e : ((m : ℚ) + 1) * (harmonic m + ((m : ℚ) + 1)⁻¹) = (m : ℚ) * harmonic m + harmonic m + 1 := by
      field_simp
    push_cast
    rw [e]
    linarith

/-! ## §2 The constant `ρ_n` -/

/-- **`ρ_n = n(n - H_n)/(n-1)²`** (l.36). -/
noncomputable def rho (n : ℕ) : ℝ := (n : ℝ) * ((n : ℝ) - ((harmonic n : ℚ) : ℝ)) / ((n : ℝ) - 1) ^ 2

/-- The same constant in `ℚ`. -/
def rhoQ (n : ℕ) : ℚ := (n : ℚ) * ((n : ℚ) - harmonic n) / ((n : ℚ) - 1) ^ 2

lemma rho_eq_rhoQ (n : ℕ) : rho n = ((rhoQ n : ℚ) : ℝ) := by
  unfold rho rhoQ
  push_cast
  rfl

/-- **`ρ_n < 1` for `n ≥ 3`** (l.36, proof l.62-63: `n H_n > 2n - 1`). -/
theorem rho_lt_one {n : ℕ} (hn : 3 ≤ n) : rho n < 1 := by
  have hkey : (2 * (n : ℝ) - 1) < n * ((harmonic n : ℚ) : ℝ) := by
    exact_mod_cast two_mul_sub_one_lt_mul_harmonic hn
  have hn3 : (3 : ℝ) ≤ n := by exact_mod_cast hn
  have hpos : (0 : ℝ) < ((n : ℝ) - 1) ^ 2 := pow_pos (by linarith) 2
  unfold rho
  rw [div_lt_one hpos]
  nlinarith

/-- **`ρ_5 = 163/192`** (l.37). -/
theorem rho_five : rho 5 = 163 / 192 := by
  rw [rho_eq_rhoQ]
  norm_num [rhoQ, harmonic, Finset.sum_range_succ]

/-- The exact table: `163/192 ≤ ρ_n` for `2 ≤ n ≤ 24` (l.64, "exact values for `2 ≤ n ≤ 24`"). -/
theorem rhoQ_table : ∀ n : ℕ, 2 ≤ n → n ≤ 24 → (163 / 192 : ℚ) ≤ rhoQ n := by
  intro n h2 h24
  interval_cases n <;> norm_num [rhoQ, harmonic, Finset.sum_range_succ]

/-- Upper comparison: `ρ_n ≤ n/(n-1) = 1 + 1/(n-1)` for `n ≥ 2` (from `H_n ≥ 1`). -/
lemma rho_le {n : ℕ} (hn : 2 ≤ n) : rho n ≤ 1 + ((n : ℝ) - 1)⁻¹ := by
  have hH : (1 : ℝ) ≤ ((harmonic n : ℚ) : ℝ) := by exact_mod_cast one_le_harmonic (by omega : 1 ≤ n)
  have hn2 : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hd : (0 : ℝ) < (n : ℝ) - 1 := by linarith
  unfold rho
  rw [div_le_iff₀ (pow_pos hd 2)]
  have e : (1 + ((n : ℝ) - 1)⁻¹) * ((n : ℝ) - 1) ^ 2 = (n : ℝ) * ((n : ℝ) - 1) := by
    field_simp
    ring
  rw [e]
  have : (0 : ℝ) ≤ n := by positivity
  nlinarith

/-- **The printed lower bound** (l.63): `ρ_n ≥ 1 - ln n/(n-1)` for `n ≥ 2`, from `H_n - 1 ≤ ln n`. -/
theorem rho_ge_log {n : ℕ} (hn : 2 ≤ n) : 1 - Real.log n / ((n : ℝ) - 1) ≤ rho n := by
  set H : ℝ := ((harmonic n : ℚ) : ℝ) with hHdef
  have hHlog : H ≤ 1 + Real.log n := harmonic_le_one_add_log n
  have hHn : H ≤ n := by rw [hHdef]; exact_mod_cast harmonic_le_self n
  have hn2 : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hd : (0 : ℝ) < (n : ℝ) - 1 := by linarith
  have h1 : (n : ℝ) - 1 - Real.log n ≤ n - H := by linarith
  have h3 : ((n : ℝ) - 1) * ((n : ℝ) - 1 - Real.log n) ≤ ((n : ℝ) - 1) * (n - H) :=
    mul_le_mul_of_nonneg_left h1 hd.le
  have h4 : ((n : ℝ) - 1) * (n - H) ≤ (n : ℝ) * (n - H) :=
    mul_le_mul_of_nonneg_right (by linarith) (by linarith)
  have e : 1 - Real.log n / ((n : ℝ) - 1) = ((n : ℝ) - 1) * ((n : ℝ) - 1 - Real.log n) / ((n : ℝ) - 1) ^ 2 := by
    field_simp
  rw [e]
  unfold rho
  rw [← hHdef]
  exact div_le_div_of_nonneg_right (le_trans h3 h4) (pow_pos hd 2).le

/-- One step of the printed monotonicity (l.63): `ln(n+1)/n ≤ ln n/(n-1)` for `n ≥ 2`. -/
lemma log_div_sub_one_step {n : ℕ} (hn : 2 ≤ n) :
    Real.log ((n : ℝ) + 1) / (((n : ℝ) + 1) - 1) ≤ Real.log n / ((n : ℝ) - 1) := by
  have hn2 : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hnpos : (0 : ℝ) < n := by linarith
  have hd : (0 : ℝ) < (n : ℝ) - 1 := by linarith
  have hstep : Real.log ((n : ℝ) + 1) - Real.log n ≤ 1 / n := by
    rw [← Real.log_div (by linarith) hnpos.ne']
    have := Real.log_le_sub_one_of_pos (show (0 : ℝ) < ((n : ℝ) + 1) / n by positivity)
    have e : ((n : ℝ) + 1) / n - 1 = 1 / n := by field_simp; ring
    linarith
  have hlog1 : 1 ≤ Real.log ((n : ℝ) + 1) := by
    rw [Real.le_log_iff_exp_le (by linarith)]
    have := Real.exp_one_lt_d9
    linarith
  have hmul : (n : ℝ) * (Real.log ((n : ℝ) + 1) - Real.log n) ≤ 1 := by
    have := mul_le_mul_of_nonneg_left hstep hnpos.le
    rwa [mul_one_div_cancel hnpos.ne'] at this
  rw [show ((n : ℝ) + 1) - 1 = n by ring, div_le_div_iff₀ hnpos hd]
  nlinarith

/-- **The printed monotonicity** (l.63): `1 - ln n/(n-1)` is nondecreasing on `n ≥ 2`, i.e. `ln n/(n-1)` is
nonincreasing. -/
theorem log_div_sub_one_antitone {m n : ℕ} (hm : 2 ≤ m) (hmn : m ≤ n) :
    Real.log n / ((n : ℝ) - 1) ≤ Real.log m / ((m : ℝ) - 1) := by
  induction n, hmn using Nat.le_induction with
  | base => exact le_rfl
  | succ p hp ih =>
    have h := log_div_sub_one_step (le_trans hm hp)
    push_cast
    linarith

/-- **The printed numerical step** (l.64): `1 - ln 25/24 > 0.86`. -/
theorem lt_one_sub_log25 : (0.86 : ℝ) < 1 - Real.log 25 / 24 := by
  have hlog : Real.log 25 < 3.36 := by
    rw [Real.log_lt_iff_lt_exp (by norm_num)]
    have he : Real.exp 3.36 = Real.exp 1 ^ 3 * Real.exp 0.36 := by
      rw [Real.exp_one_pow, ← Real.exp_add]
      norm_num
    have h1 := Real.exp_one_gt_d9
    have h2 : (0.36 : ℝ) + 1 ≤ Real.exp 0.36 := Real.add_one_le_exp 0.36
    have h3 : (2.7182818283 : ℝ) ^ 3 < Real.exp 1 ^ 3 := by
      exact pow_lt_pow_left₀ h1 (by norm_num) (by norm_num)
    rw [he]
    nlinarith [Real.exp_pos 0.36]
  linarith

/-- `163/192 < 0.86`. -/
lemma c163_lt : (163 / 192 : ℝ) < 0.86 := by norm_num

/-- **`ρ_n ≥ 163/192` for every `n ≥ 2`** (l.37, proof l.63-64): the exact table for `n ≤ 24`, and for `n ≥ 25` the
printed chain `ρ_n ≥ 1 - ln n/(n-1) ≥ 1 - ln 25/24 > 0.86 > 163/192`. -/
theorem rho_ge {n : ℕ} (hn : 2 ≤ n) : (163 / 192 : ℝ) ≤ rho n := by
  by_cases h24 : n ≤ 24
  · rw [rho_eq_rhoQ]
    have h' : ((163 / 192 : ℚ) : ℝ) ≤ ((rhoQ n : ℚ) : ℝ) := Rat.cast_le.2 (rhoQ_table n hn h24)
    rw [show ((163 / 192 : ℚ) : ℝ) = 163 / 192 by norm_num] at h'
    exact h'
  · have h25 : 25 ≤ n := by omega
    have h1 := rho_ge_log hn
    have h2 := log_div_sub_one_antitone (by norm_num : 2 ≤ 25) h25
    have h3 := lt_one_sub_log25
    have e : ((25 : ℕ) : ℝ) - 1 = 24 := by norm_num
    rw [e] at h2
    push_cast at h2
    linarith [c163_lt]

/-- **The minimum** (l.37): `163/192` is the least value of `ρ_n` over `n ≥ 2`, attained at `n = 5`. -/
theorem rho_isLeast : IsLeast {r : ℝ | ∃ n : ℕ, 2 ≤ n ∧ r = rho n} (163 / 192) :=
  ⟨⟨5, by norm_num, rho_five.symm⟩, fun _ ⟨_, hn, hr⟩ => hr ▸ rho_ge hn⟩

lemma tendsto_inv_sub_one : Tendsto (fun n : ℕ => ((n : ℝ) - 1)⁻¹) atTop (𝓝 0) := by
  have h : Tendsto (fun n : ℕ => (n : ℝ) + (-1)) atTop atTop :=
    tendsto_atTop_add_const_right atTop (-1) tendsto_natCast_atTop_atTop
  have h' : Tendsto (fun n : ℕ => (n : ℝ) - 1) atTop atTop := h.congr (fun n => by ring)
  exact tendsto_inv_atTop_zero.comp h'

lemma tendsto_log_div_sub_one : Tendsto (fun n : ℕ => Real.log n / ((n : ℝ) - 1)) atTop (𝓝 0) := by
  have h := (Real.tendsto_pow_log_div_mul_add_atTop 1 (-1) 1 one_ne_zero).comp tendsto_natCast_atTop_atTop
  refine h.congr (fun n => ?_)
  simp only [Function.comp, pow_one, one_mul]
  ring

/-- **`ρ_n → 1`** (l.36). -/
theorem tendsto_rho : Tendsto rho atTop (𝓝 1) := by
  have hlo : Tendsto (fun n : ℕ => 1 - Real.log n / ((n : ℝ) - 1)) atTop (𝓝 1) := by
    simpa using (tendsto_const_nhds (x := (1 : ℝ))).sub tendsto_log_div_sub_one
  have hhi : Tendsto (fun n : ℕ => 1 + ((n : ℝ) - 1)⁻¹) atTop (𝓝 1) := by
    simpa using (tendsto_const_nhds (x := (1 : ℝ))).add tendsto_inv_sub_one
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' hlo hhi ?_ ?_
  · exact Filter.eventually_atTop.2 ⟨2, fun n hn => rho_ge_log hn⟩
  · exact Filter.eventually_atTop.2 ⟨2, fun n hn => rho_le hn⟩


/-! ## §3 The constant `κ₁` and the averaging identities (l.57-62) -/

/-- **`κ₁ = (n - H_n)/(n-1)`** (l.59). -/
noncomputable def kappa1 (n : ℕ) : ℝ := ((n : ℝ) - ((harmonic n : ℚ) : ℝ)) / ((n : ℝ) - 1)

/-- `ρ_n = κ₁ n/(n-1)` (l.62, "The ratio is `κ₁ n/(n-1) = ρ_n`"); an identity for every `n`. -/
theorem rho_eq_kappa1 (n : ℕ) : rho n = kappa1 n * n / ((n : ℝ) - 1) := by
  unfold rho kappa1
  rw [div_eq_mul_inv, div_eq_mul_inv, div_eq_mul_inv, sq, mul_inv]
  ring

lemma sum_Icc_one_const (n : ℕ) (c : ℝ) : ∑ _m ∈ Icc 1 n, c = n * c := by
  rw [Finset.sum_const, Nat.card_Icc, nsmul_eq_mul]
  simp

/-- l.61-62 ("`E a(1-a) = k(n-k)/n² κ₁` over a uniform mask size"): the mask-size average of the factor
`n(m-1)/(m(n-1))` is `κ₁`. -/
theorem avg_mask_kappa1 {n : ℕ} (hn : 2 ≤ n) :
    (1 / (n : ℝ)) * ∑ m ∈ Icc 1 n, (n : ℝ) * ((m : ℝ) - 1) / ((m : ℝ) * ((n : ℝ) - 1)) = kappa1 n := by
  have hn2 : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hd : (n : ℝ) - 1 ≠ 0 := (show (0 : ℝ) < (n : ℝ) - 1 by linarith).ne'
  have hn0 : (n : ℝ) ≠ 0 := (show (0 : ℝ) < n by linarith).ne'
  have hterm : ∀ m ∈ Icc 1 n, (n : ℝ) * ((m : ℝ) - 1) / ((m : ℝ) * ((n : ℝ) - 1))
      = (n : ℝ) / ((n : ℝ) - 1) - (n : ℝ) / ((n : ℝ) - 1) * (1 / (m : ℝ)) := by
    intro m hm
    have hm1 : (1 : ℝ) ≤ m := by exact_mod_cast (Finset.mem_Icc.1 hm).1
    have hm0 : (m : ℝ) ≠ 0 := (show (0 : ℝ) < m by linarith).ne'
    field_simp
  rw [Finset.sum_congr rfl hterm, Finset.sum_sub_distrib, ← Finset.mul_sum, ← harmonic_real_eq_sum_Icc,
    sum_Icc_one_const]
  unfold kappa1
  field_simp

/-- l.59-62 (the query-time average used for `E_σ(x_i - a_i)`): `Σ_{m=1}^n (1/m)(m/n - (n-m)/(n(n-1))) = κ₁`. -/
theorem avg_query_kappa1 {n : ℕ} (hn : 2 ≤ n) :
    ∑ m ∈ Icc 1 n, (1 / (m : ℝ)) * ((m : ℝ) / n - ((n : ℝ) - m) / ((n : ℝ) * ((n : ℝ) - 1))) = kappa1 n := by
  have hn2 : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hd : (n : ℝ) - 1 ≠ 0 := (show (0 : ℝ) < (n : ℝ) - 1 by linarith).ne'
  have hn0 : (n : ℝ) ≠ 0 := (show (0 : ℝ) < n by linarith).ne'
  have hterm : ∀ m ∈ Icc 1 n, (1 / (m : ℝ)) * ((m : ℝ) / n - ((n : ℝ) - m) / ((n : ℝ) * ((n : ℝ) - 1)))
      = (1 / (n : ℝ) + 1 / ((n : ℝ) * ((n : ℝ) - 1))) - 1 / ((n : ℝ) - 1) * (1 / (m : ℝ)) := by
    intro m hm
    have hm1 : (1 : ℝ) ≤ m := by exact_mod_cast (Finset.mem_Icc.1 hm).1
    have hm0 : (m : ℝ) ≠ 0 := (show (0 : ℝ) < m by linarith).ne'
    field_simp
    ring
  rw [Finset.sum_congr rfl hterm, Finset.sum_sub_distrib, ← Finset.mul_sum, ← harmonic_real_eq_sum_Icc,
    sum_Icc_one_const]
  unfold kappa1
  field_simp
  ring

/-- `Σ_{r<n} 1/(n-r) = H_n`. -/
lemma sum_range_inv_sub (n : ℕ) : ∑ r ∈ range n, (1 / ((n : ℝ) - r)) = ((harmonic n : ℚ) : ℝ) := by
  rw [harmonic_real_eq_sum_range, ← Finset.sum_range_reflect]
  refine Finset.sum_congr rfl (fun j hj => ?_)
  have hj' : j < n := Finset.mem_range.1 hj
  have hc : (n : ℝ) - ((n - 1 - j : ℕ) : ℝ) = (j : ℝ) + 1 := by
    have h1 : ((n - 1 - j : ℕ) : ℝ) = ((n - 1 : ℕ) : ℝ) - (j : ℝ) := Nat.cast_sub (by omega)
    have h2 : ((n - 1 : ℕ) : ℝ) = (n : ℝ) - 1 := by
      rw [Nat.cast_sub (by omega), Nat.cast_one]
    rw [h1, h2]
    ring
  rw [hc]

/-- l.58 (the reveal-count average in `E_σ a_i`): `(1/n) Σ_{r=0}^{n-1} r/((n-1)(n-r)) = (H_n - 1)/(n-1)`. -/
theorem avg_reveal_harmonic {n : ℕ} (hn : 2 ≤ n) :
    (1 / (n : ℝ)) * ∑ r ∈ range n, (r : ℝ) / (((n : ℝ) - 1) * ((n : ℝ) - r))
      = (((harmonic n : ℚ) : ℝ) - 1) / ((n : ℝ) - 1) := by
  have hn2 : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hd : (n : ℝ) - 1 ≠ 0 := (show (0 : ℝ) < (n : ℝ) - 1 by linarith).ne'
  have hn0 : (n : ℝ) ≠ 0 := (show (0 : ℝ) < n by linarith).ne'
  have hterm : ∀ r ∈ range n, (r : ℝ) / (((n : ℝ) - 1) * ((n : ℝ) - r))
      = (n : ℝ) / ((n : ℝ) - 1) * (1 / ((n : ℝ) - r)) - 1 / ((n : ℝ) - 1) := by
    intro r hr
    have hr' : (r : ℝ) < n := by exact_mod_cast Finset.mem_range.1 hr
    have hnr : (n : ℝ) - r ≠ 0 := (show (0 : ℝ) < (n : ℝ) - r by linarith).ne'
    field_simp
    ring
  rw [Finset.sum_congr rfl hterm, Finset.sum_sub_distrib, ← Finset.mul_sum, sum_range_inv_sub,
    Finset.sum_const, Finset.card_range, nsmul_eq_mul]
  field_simp

/-- `1 - κ₁ = (H_n - 1)/(n-1)` for `n ≥ 2`. -/
theorem one_sub_kappa1 {n : ℕ} (hn : 2 ≤ n) :
    1 - kappa1 n = (((harmonic n : ℚ) : ℝ) - 1) / ((n : ℝ) - 1) := by
  have hn2 : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hd : (n : ℝ) - 1 ≠ 0 := (show (0 : ℝ) < (n : ℝ) - 1 by linarith).ne'
  unfold kappa1
  field_simp
  ring

/-- l.58: `E_σ a_i = Σ_r (1/n)(k - r(k - x_i)/(n-1))/(n - r)`, evaluated (for real `k`, `y = x_i`):
`(k/n) H_n - (k - y)(H_n - 1)/(n-1)`. -/
theorem avg_marg_formula {n : ℕ} (hn : 2 ≤ n) (k y : ℝ) :
    ∑ r ∈ range n, (1 / (n : ℝ)) * ((k - (r : ℝ) * (k - y) / ((n : ℝ) - 1)) / ((n : ℝ) - r))
      = k / n * ((harmonic n : ℚ) : ℝ) - (k - y) * ((((harmonic n : ℚ) : ℝ) - 1) / ((n : ℝ) - 1)) := by
  have hn2 : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hd : (n : ℝ) - 1 ≠ 0 := (show (0 : ℝ) < (n : ℝ) - 1 by linarith).ne'
  have hn0 : (n : ℝ) ≠ 0 := (show (0 : ℝ) < n by linarith).ne'
  have hterm : ∀ r ∈ range n, (1 / (n : ℝ)) * ((k - (r : ℝ) * (k - y) / ((n : ℝ) - 1)) / ((n : ℝ) - r))
      = k / n * (1 / ((n : ℝ) - r)) - (k - y) * ((1 / (n : ℝ)) * ((r : ℝ) / (((n : ℝ) - 1) * ((n : ℝ) - r)))) := by
    intro r hr
    have hr' : (r : ℝ) < n := by exact_mod_cast Finset.mem_range.1 hr
    have hnr : (n : ℝ) - r ≠ 0 := (show (0 : ℝ) < (n : ℝ) - r by linarith).ne'
    field_simp
  rw [Finset.sum_congr rfl hterm, Finset.sum_sub_distrib, ← Finset.mul_sum, ← Finset.mul_sum, ← Finset.mul_sum,
    sum_range_inv_sub, ← avg_reveal_harmonic hn, Finset.mul_sum]

/-- l.59: `E_σ(x_i - a_i) = κ₁ x_i + const`, with the constant `k(H_n-1)/(n-1) - k H_n/n` (independent of `x_i`). -/
theorem avg_x_sub_marg {n : ℕ} (hn : 2 ≤ n) (k y : ℝ) :
    y - ∑ r ∈ range n, (1 / (n : ℝ)) * ((k - (r : ℝ) * (k - y) / ((n : ℝ) - 1)) / ((n : ℝ) - r))
      = kappa1 n * y + (k * ((((harmonic n : ℚ) : ℝ) - 1) / ((n : ℝ) - 1)) - k / n * ((harmonic n : ℚ) : ℝ)) := by
  rw [avg_marg_formula hn, ← one_sub_kappa1 hn]
  ring

/-! ## §4 The function `φ(y) = y - ln(1+y)` and the second-order limit -/

/-- `φ(y) = y - ln(1 + y)`: `-ln(1 + y) = φ(y) - y`, so a mean-zero perturbation `y` of a density ratio contributes
`φ(y)` to a KL divergence. -/
noncomputable def phiL (y : ℝ) : ℝ := y - Real.log (1 + y)

lemma phiL_nonneg {y : ℝ} (hy : -1 < y) : 0 ≤ phiL y := by
  unfold phiL
  have := Real.log_le_sub_one_of_pos (show (0 : ℝ) < 1 + y by linarith)
  linarith

/-- The cubic remainder: `|φ(y) - y²/2| ≤ |y|³/(1 - |y|)` for `|y| < 1`. -/
lemma abs_phiL_sub_sq_le {y : ℝ} (hy : |y| < 1) : |phiL y - y ^ 2 / 2| ≤ |y| ^ 3 / (1 - |y|) := by
  have h := Real.abs_log_sub_add_sum_range_le (x := -y) (by rwa [abs_neg]) 2
  have hs : (∑ i ∈ range 2, (-y) ^ (i + 1) / ((i : ℝ) + 1)) = -y + y ^ 2 / 2 := by
    simp [Finset.sum_range_succ]
    ring
  rw [hs, abs_neg, sub_neg_eq_add] at h
  have e : phiL y - y ^ 2 / 2 = -(-y + y ^ 2 / 2 + Real.log (1 + y)) := by
    unfold phiL
    ring
  rw [e, abs_neg]
  exact h

/-- **The second-order limit** (used for both `F` and `nA` in l.53-55): if `g 0 = 0` and `g'(0) = L` then
`φ(g s)/s² → L²/2` as `s → 0`, `s ≠ 0`. -/
theorem phi_ratio_tendsto {g : ℝ → ℝ} {L : ℝ} (hg0 : g 0 = 0) (hg : HasDerivAt g L 0) :
    Tendsto (fun s => phiL (g s) / s ^ 2) (𝓝[≠] 0) (𝓝 (L ^ 2 / 2)) := by
  have hq : Tendsto (fun s => g s / s) (𝓝[≠] 0) (𝓝 L) := by
    refine hg.tendsto_slope.congr' ?_
    filter_upwards with s
    rw [slope_def_field, hg0, sub_zero, sub_zero]
  have hgt : Tendsto g (𝓝[≠] 0) (𝓝 0) := by
    have h := hg.continuousAt.tendsto
    rw [hg0] at h
    exact h.mono_left nhdsWithin_le_nhds
  set R : ℝ → ℝ := fun s => phiL (g s) / s ^ 2 - (g s / s) ^ 2 / 2 with hR
  have hgabs : Tendsto (fun s => |g s|) (𝓝[≠] 0) (𝓝 0) := by
    simpa using hgt.abs
  have hsmall : ∀ᶠ s in 𝓝[≠] (0 : ℝ), |g s| < 1 / 2 :=
    hgabs.eventually (gt_mem_nhds (by norm_num : (0 : ℝ) < 1 / 2))
  have hbound : ∀ᶠ s in 𝓝[≠] (0 : ℝ), ‖R s‖ ≤ 2 * (g s / s) ^ 2 * |g s| := by
    filter_upwards [hsmall, self_mem_nhdsWithin] with s hs hs0
    have hs0' : s ≠ 0 := hs0
    have hs2 : (0 : ℝ) < s ^ 2 := by positivity
    have hb1 : |phiL (g s) - (g s) ^ 2 / 2| ≤ |g s| ^ 3 / (1 - |g s|) := abs_phiL_sub_sq_le (by linarith)
    have hb2 : |g s| ^ 3 / (1 - |g s|) ≤ 2 * |g s| ^ 3 := by
      rw [div_le_iff₀ (by linarith)]
      nlinarith [mul_nonneg (pow_nonneg (abs_nonneg (g s)) 3) (show (0 : ℝ) ≤ 1 - 2 * |g s| by linarith)]
    have e1 : R s = (phiL (g s) - (g s) ^ 2 / 2) / s ^ 2 := by
      simp only [hR]
      field_simp
    have e2 : 2 * (g s / s) ^ 2 * |g s| = 2 * |g s| ^ 3 / s ^ 2 := by
      rw [div_pow, ← sq_abs (g s)]
      field_simp
    rw [Real.norm_eq_abs, e1, abs_div, abs_of_pos hs2, e2]
    exact div_le_div_of_nonneg_right (le_trans hb1 hb2) hs2.le
  have hlim : Tendsto (fun s => 2 * (g s / s) ^ 2 * |g s|) (𝓝[≠] 0) (𝓝 0) := by
    have h := ((hq.pow 2).const_mul 2).mul hgabs
    simpa using h
  have hRt : Tendsto R (𝓝[≠] 0) (𝓝 0) := squeeze_zero_norm' hbound hlim
  have hsum : Tendsto (fun s => (g s / s) ^ 2 / 2 + R s) (𝓝[≠] 0) (𝓝 (L ^ 2 / 2 + 0)) :=
    ((hq.pow 2).div_const 2).add hRt
  rw [add_zero] at hsum
  refine hsum.congr (fun s => ?_)
  simp only [hR]
  ring

/-- Finite weighted sums of the second-order limits. -/
theorem phi_sum_ratio_tendsto {X : Type*} (S : Finset X) (w : X → ℝ) (g : X → ℝ → ℝ) (L : X → ℝ)
    (hg0 : ∀ x ∈ S, g x 0 = 0) (hg : ∀ x ∈ S, HasDerivAt (g x) (L x) 0) :
    Tendsto (fun s => (∑ x ∈ S, w x * phiL (g x s)) / s ^ 2) (𝓝[≠] 0) (𝓝 (∑ x ∈ S, w x * (L x ^ 2 / 2))) := by
  have h : Tendsto (fun s => ∑ x ∈ S, w x * (phiL (g x s) / s ^ 2)) (𝓝[≠] 0)
      (𝓝 (∑ x ∈ S, w x * (L x ^ 2 / 2))) :=
    tendsto_finsetSum S (fun x hx => (phi_ratio_tendsto (hg0 x hx) (hg x hx)).const_mul (w x))
  refine h.congr (fun s => ?_)
  rw [Finset.sum_div]
  refine Finset.sum_congr rfl (fun x _ => ?_)
  ring

/-- `-ln y = φ(y - 1) - (y - 1)` for every real `y`. -/
lemma neg_log_eq_phiL (y : ℝ) : -Real.log y = phiL (y - 1) - (y - 1) := by
  unfold phiL
  rw [show (1 : ℝ) + (y - 1) = y by ring]
  ring

/-- The first-order term cancels (l.53-55): if `Σ w (G - 1) = 0` then `Σ w·(-ln G) = Σ w·φ(G - 1)`.  With `w = p`
and `G = Q/p` on `V` (`Σ_V Q = 1`) this writes `KL(p‖Q)` as `Σ_x p(x) φ(Q(x)/p(x) - 1)`. -/
theorem sum_neg_log_eq_sum_phiL {X : Type*} (S : Finset X) (w G : X → ℝ)
    (h : ∑ x ∈ S, w x * (G x - 1) = 0) :
    ∑ x ∈ S, w x * -Real.log (G x) = ∑ x ∈ S, w x * phiL (G x - 1) := by
  have e : ∀ x ∈ S, w x * -Real.log (G x) = w x * phiL (G x - 1) - w x * (G x - 1) := by
    intro x _
    rw [neg_log_eq_phiL]
    ring
  rw [Finset.sum_congr rfl e, Finset.sum_sub_distrib, h, sub_zero]

/-- The ratio of two second-order quantities (l.53-62, "The ratio is ..."): if `F(s)/s² → a` and
`A(s)/s² → b ≠ 0`, then `F(s)/A(s) → a/b` as `s → 0`, `s ≠ 0`. -/
theorem tendsto_div_of_sq {F A : ℝ → ℝ} {a b : ℝ} (hF : Tendsto (fun s => F s / s ^ 2) (𝓝[≠] 0) (𝓝 a))
    (hA : Tendsto (fun s => A s / s ^ 2) (𝓝[≠] 0) (𝓝 b)) (hb : b ≠ 0) :
    Tendsto (fun s => F s / A s) (𝓝[≠] 0) (𝓝 (a / b)) := by
  refine (hF.div hA hb).congr' ?_
  filter_upwards [self_mem_nhdsWithin] with s hs0
  have hs0' : s ≠ 0 := hs0
  have hs2 : s ^ 2 ≠ 0 := pow_ne_zero 2 hs0'
  simp only [Pi.div_apply]
  rw [div_div_div_cancel_right₀ hs2]

/-! ## §5 logit, sigmoid and the perturbed probabilities (l.35, l.49) -/

/-- `logit a = ln(a/(1-a))`. -/
noncomputable def logit (a : ℝ) : ℝ := Real.log (a / (1 - a))

theorem sigmoid_logit {a : ℝ} (h0 : 0 < a) (h1 : a < 1) : Real.sigmoid (logit a) = a := by
  have h1' : (0 : ℝ) < 1 - a := by linarith
  rw [Real.sigmoid_def, logit, Real.exp_neg, Real.exp_log (div_pos h0 h1')]
  field_simp
  ring

/-- `d/ds sigmoid(ℓ + s c) |_{s=0} = c σ(ℓ)(1 - σ(ℓ))`. -/
theorem hasDerivAt_sigmoid_affine (ℓ c : ℝ) :
    HasDerivAt (fun s => Real.sigmoid (ℓ + s * c)) (c * Real.sigmoid ℓ * (1 - Real.sigmoid ℓ)) 0 := by
  have h1 : HasDerivAt (fun s : ℝ => ℓ + s * c) c 0 := by
    simpa using ((hasDerivAt_id (0 : ℝ)).mul_const c).const_add ℓ
  have h2 : HasDerivAt Real.sigmoid (Real.sigmoid ℓ * (1 - Real.sigmoid ℓ)) ((fun s : ℝ => ℓ + s * c) 0) := by
    simpa using Real.hasDerivAt_sigmoid ℓ
  have h3 := h2.comp 0 h1
  exact h3.congr_deriv (by ring)

/-- `d/ds (1 - sigmoid(ℓ + s c)) |_{s=0} = -c σ(ℓ)(1 - σ(ℓ))`. -/
theorem hasDerivAt_one_sub_sigmoid_affine (ℓ c : ℝ) :
    HasDerivAt (fun s => 1 - Real.sigmoid (ℓ + s * c)) (-(c * Real.sigmoid ℓ * (1 - Real.sigmoid ℓ))) 0 :=
  (hasDerivAt_sigmoid_affine ℓ c).const_sub 1

/-- The probability of the value `b` under `Bernoulli(sigmoid(logit a + s c))` (the head of l.35 at an interior
state with exact marginal `a`). -/
noncomputable def pertProb (a c s : ℝ) (b : Bool) : ℝ :=
  if b then Real.sigmoid (logit a + s * c) else 1 - Real.sigmoid (logit a + s * c)

/-- The probability of the value `b` under `Bernoulli(a)`. -/
def baseProb (a : ℝ) (b : Bool) : ℝ := if b then a else 1 - a

lemma baseProb_pos {a : ℝ} (h0 : 0 < a) (h1 : a < 1) (b : Bool) : 0 < baseProb a b := by
  cases b
  · show 0 < 1 - a; linarith
  · exact h0

lemma pertProb_pos (a c s : ℝ) (b : Bool) : 0 < pertProb a c s b := by
  cases b
  · show 0 < 1 - Real.sigmoid (logit a + s * c)
    linarith [Real.sigmoid_lt_one (logit a + s * c)]
  · exact Real.sigmoid_pos _

/-- At `s = 0` the perturbed head is exact. -/
theorem pertProb_zero {a : ℝ} (h0 : 0 < a) (h1 : a < 1) (c : ℝ) (b : Bool) : pertProb a c 0 b = baseProb a b := by
  cases b <;> simp [pertProb, baseProb, sigmoid_logit h0 h1]

/-- `d/ds P_s(b) |_{s=0} = c (b - a) P_0(b)` (l.49, first order). -/
theorem hasDerivAt_pertProb {a : ℝ} (h0 : 0 < a) (h1 : a < 1) (c : ℝ) (b : Bool) :
    HasDerivAt (fun s => pertProb a c s b) (c * ((if b then 1 else 0) - a) * baseProb a b) 0 := by
  cases b
  · have h := hasDerivAt_one_sub_sigmoid_affine (logit a) c
    rw [sigmoid_logit h0 h1] at h
    have hf : (fun s => pertProb a c s false) = (fun s => 1 - Real.sigmoid (logit a + s * c)) := by
      funext s
      simp [pertProb]
    rw [hf]
    refine h.congr_deriv ?_
    simp [baseProb]
  · have h := hasDerivAt_sigmoid_affine (logit a) c
    rw [sigmoid_logit h0 h1] at h
    have hf : (fun s => pertProb a c s true) = (fun s => Real.sigmoid (logit a + s * c)) := by
      funext s
      simp [pertProb]
    rw [hf]
    refine h.congr_deriv ?_
    simp [baseProb]
    ring

/-- The density ratio `r(s) = P_s(b)/P_0(b)`: `r(0) = 1`. -/
theorem pertRatio_zero {a : ℝ} (h0 : 0 < a) (h1 : a < 1) (c : ℝ) (b : Bool) :
    pertProb a c 0 b / baseProb a b = 1 := by
  rw [pertProb_zero h0 h1, div_self (baseProb_pos h0 h1 b).ne']

/-- **`r'(0) = c (x - a)`** (l.49-51: the score `c_i(x_i - a_i)` of `S_σ`). -/
theorem hasDerivAt_pertRatio {a : ℝ} (h0 : 0 < a) (h1 : a < 1) (c : ℝ) (b : Bool) :
    HasDerivAt (fun s => pertProb a c s b / baseProb a b) (c * ((if b then 1 else 0) - a)) 0 := by
  have h := (hasDerivAt_pertProb h0 h1 c b).div_const (baseProb a b)
  refine h.congr_deriv ?_
  rw [mul_div_assoc, div_self (baseProb_pos h0 h1 b).ne', mul_one]

/-! ## §6 Products and averages of ratios equal to `1` at `s = 0` -/

/-- If each `r_i` equals `1` at `0` with derivative `d_i`, the product has derivative `Σ d_i` at `0`. -/
theorem hasDerivAt_prod_of_one {ι : Type*} [DecidableEq ι] (u : Finset ι) (r : ι → ℝ → ℝ) (d : ι → ℝ)
    (h1 : ∀ i ∈ u, r i 0 = 1) (hd : ∀ i ∈ u, HasDerivAt (r i) (d i) 0) :
    HasDerivAt (fun s => ∏ i ∈ u, r i s) (∑ i ∈ u, d i) 0 := by
  have h : HasDerivAt (fun s => ∏ i ∈ u, r i s) (∑ i ∈ u, (∏ j ∈ u.erase i, r j 0) • d i) 0 :=
    HasDerivAt.fun_finsetProd hd
  refine h.congr_deriv ?_
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [Finset.prod_eq_one (fun j hj => h1 j (Finset.mem_of_mem_erase hj)), one_smul]

/-- The weighted average over orders of such products (l.53, `E_σ e^{Y_σ}` at first order). -/
theorem hasDerivAt_wsum_prod_of_one {κ ι : Type*} [DecidableEq ι] (U : Finset κ) (w : κ → ℝ)
    (u : κ → Finset ι) (r : κ → ι → ℝ → ℝ) (d : κ → ι → ℝ)
    (h1 : ∀ σ ∈ U, ∀ i ∈ u σ, r σ i 0 = 1) (hd : ∀ σ ∈ U, ∀ i ∈ u σ, HasDerivAt (r σ i) (d σ i) 0) :
    HasDerivAt (fun s => ∑ σ ∈ U, w σ * ∏ i ∈ u σ, r σ i s) (∑ σ ∈ U, w σ * ∑ i ∈ u σ, d σ i) 0 :=
  HasDerivAt.fun_sum (fun σ hσ => (hasDerivAt_prod_of_one (u σ) (r σ) (d σ) (h1 σ hσ) (hd σ hσ)).const_mul (w σ))


/-! ## §7 Moments of the uniform slice (l.60-61), as finite sums over `AGF.Vset n k` -/

/-- The `0/1` value of coordinate `i` of the word `x`. -/
def bit {n : ℕ} (x : Fin n → Bool) (i : Fin n) : ℝ := if x i = true then 1 else 0

lemma bit_mul_self {n : ℕ} (x : Fin n → Bool) (i : Fin n) : bit x i * bit x i = bit x i := by
  unfold bit
  split_ifs <;> norm_num

/-- `Σ_{x∈V} x_i = C(n-1, k-1)` (`k ≥ 1`). -/
lemma sum_slice_bit (n k : ℕ) (hk : 1 ≤ k) (i : Fin n) :
    ∑ x ∈ AGF.Vset n k, bit x i = (((n - 1).choose (k - 1) : ℕ) : ℝ) := by
  obtain ⟨k', rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
  unfold bit
  rw [Finset.sum_boole, agfv_slice_one_card n k' i, agfv_card_erase_univ]
  simp

/-- `Σ_{x∈V} x_i x_j = C(n-2, k-2)` for `i ≠ j` (`k ≥ 2`). -/
lemma sum_slice_bit_mul (n k : ℕ) (hk : 2 ≤ k) {i j : Fin n} (hij : i ≠ j) :
    ∑ x ∈ AGF.Vset n k, bit x i * bit x j = (((n - 2).choose (k - 2) : ℕ) : ℝ) := by
  obtain ⟨k', rfl⟩ : ∃ k', k = k' + 2 := ⟨k - 2, by omega⟩
  have e : ∀ x : Fin n → Bool, bit x i * bit x j = if (x i = true ∧ x j = true) then (1 : ℝ) else 0 := by
    intro x
    unfold bit
    split_ifs <;> simp_all
  simp_rw [e]
  rw [Finset.sum_boole, agfv_slice_pair_card n k' hij, agfv_card_erase_erase_univ hij]
  simp

/-- `Σ_{x∈V} x_i x_j = 0` for `i ≠ j` when `k ≤ 1`. -/
lemma sum_slice_bit_mul_of_le_one (n k : ℕ) (hk : k ≤ 1) {i j : Fin n} (hij : i ≠ j) :
    ∑ x ∈ AGF.Vset n k, bit x i * bit x j = 0 := by
  refine Finset.sum_eq_zero (fun x hx => ?_)
  have hcard : (AGF.onesOf x).card = k := agfv_mem_Vset.1 hx
  unfold bit
  by_cases hxi : x i = true
  · by_cases hxj : x j = true
    · exfalso
      have hsub : ({i, j} : Finset (Fin n)) ⊆ AGF.onesOf x := by
        intro l hl
        rcases Finset.mem_insert.1 hl with rfl | hl
        · simpa [AGF.onesOf] using hxi
        · rw [Finset.mem_singleton.1 hl]; simpa [AGF.onesOf] using hxj
      have h2 := Finset.card_le_card hsub
      rw [Finset.card_pair hij] at h2
      omega
    · simp [hxj]
  · simp [hxi]

/-- The pair count as one real number, valid for every `k ≥ 1`: `C(n-2, k-2)` if `k ≥ 2`, else `0`. -/
noncomputable def pairN (n k : ℕ) : ℝ := if 2 ≤ k then (((n - 2).choose (k - 2) : ℕ) : ℝ) else 0

lemma sum_slice_pair (n k : ℕ) {i j : Fin n} (hij : i ≠ j) :
    ∑ x ∈ AGF.Vset n k, bit x i * bit x j = pairN n k := by
  unfold pairN
  split_ifs with hk
  · exact sum_slice_bit_mul n k hk hij
  · exact sum_slice_bit_mul_of_le_one n k (by omega) hij

/-- Pascal: `C(n-1, k-1) - pairN n k = C(n-2, k-1)` (`n ≥ 2`, `k ≥ 1`). -/
lemma one_sub_pairN (n k : ℕ) (hn : 2 ≤ n) (hk : 1 ≤ k) :
    (((n - 1).choose (k - 1) : ℕ) : ℝ) - pairN n k = (((n - 2).choose (k - 1) : ℕ) : ℝ) := by
  obtain ⟨N, rfl⟩ : ∃ N, n = N + 2 := ⟨n - 2, by omega⟩
  unfold pairN
  split_ifs with hk2
  · obtain ⟨K, rfl⟩ : ∃ K, k = K + 2 := ⟨k - 2, by omega⟩
    have h := Nat.choose_succ_succ' N K
    simp only [show N + 2 - 1 = N + 1 by omega, show K + 2 - 1 = K + 1 by omega, show N + 2 - 2 = N by omega,
      show K + 2 - 2 = K by omega]
    rw [h]
    push_cast
    ring
  · have hk1 : k = 1 := by omega
    subst hk1
    simp

/-- **The slice covariance** (l.60): for `Σ_i c_i = 0`, `Σ_{x∈V} (Σ_i c_i x_i)² = C(n-2, k-1) Σ_i c_i²`. -/
theorem sum_slice_sq (n k : ℕ) (hn : 2 ≤ n) (hk : 1 ≤ k) (c : Fin n → ℝ) (hc : ∑ i, c i = 0) :
    ∑ x ∈ AGF.Vset n k, (∑ i, c i * bit x i) ^ 2 = (((n - 2).choose (k - 1) : ℕ) : ℝ) * ∑ i, c i ^ 2 := by
  have hexp : ∀ x : Fin n → Bool, (∑ i, c i * bit x i) ^ 2 = ∑ i, ∑ j, c i * c j * (bit x i * bit x j) := by
    intro x
    rw [sq, Finset.sum_mul_sum]
    refine Finset.sum_congr rfl (fun i _ => Finset.sum_congr rfl (fun j _ => ?_))
    ring
  simp_rw [hexp]
  rw [Finset.sum_comm]
  have hrow : ∀ i : Fin n, ∑ x ∈ AGF.Vset n k, ∑ j, c i * c j * (bit x i * bit x j)
      = c i ^ 2 * ((((n - 1).choose (k - 1) : ℕ) : ℝ) - pairN n k) := by
    intro i
    rw [Finset.sum_comm]
    have hj : ∀ j : Fin n, ∑ x ∈ AGF.Vset n k, c i * c j * (bit x i * bit x j)
        = c i * c j * (if j = i then (((n - 1).choose (k - 1) : ℕ) : ℝ) else pairN n k) := by
      intro j
      rw [← Finset.mul_sum]
      congr 1
      split_ifs with hji
      · subst hji
        simp_rw [bit_mul_self]
        exact sum_slice_bit n k hk j
      · exact sum_slice_pair n k (Ne.symm hji)
    rw [Finset.sum_congr rfl (fun j _ => hj j), ← Finset.add_sum_erase _ _ (Finset.mem_univ i)]
    rw [if_pos rfl]
    have hrest : ∑ j ∈ univ.erase i, c i * c j * (if j = i then (((n - 1).choose (k - 1) : ℕ) : ℝ) else pairN n k)
        = c i * pairN n k * ∑ j ∈ univ.erase i, c j := by
      rw [Finset.mul_sum]
      refine Finset.sum_congr rfl (fun j hj => ?_)
      rw [if_neg (Finset.ne_of_mem_erase hj)]
      ring
    rw [hrest, Finset.sum_erase_eq_sub (Finset.mem_univ i), hc]
    ring
  rw [Finset.sum_congr rfl (fun i _ => hrow i), ← Finset.sum_mul, one_sub_pairN n k hn hk, mul_comm]

/-- **The masked count** (l.61, hypergeometric): for a set `M` of `m` coordinates and `J = Σ_{i∈M} x_i`,
`Σ_{x∈V} J(m - J) = m(m-1) C(n-2, k-1)`. -/
theorem sum_slice_masked (n k : ℕ) (hn : 2 ≤ n) (hk : 1 ≤ k) (M : Finset (Fin n)) :
    ∑ x ∈ AGF.Vset n k, (∑ i ∈ M, bit x i) * ((M.card : ℝ) - ∑ i ∈ M, bit x i)
      = (M.card : ℝ) * ((M.card : ℝ) - 1) * (((n - 2).choose (k - 1) : ℕ) : ℝ) := by
  set N1 : ℝ := (((n - 1).choose (k - 1) : ℕ) : ℝ) with hN1
  have hsum1 : ∑ x ∈ AGF.Vset n k, ∑ i ∈ M, bit x i = (M.card : ℝ) * N1 := by
    rw [Finset.sum_comm, Finset.sum_congr rfl (fun i _ => sum_slice_bit n k hk i), Finset.sum_const,
      nsmul_eq_mul]
  have hsum2 : ∑ x ∈ AGF.Vset n k, (∑ i ∈ M, bit x i) ^ 2
      = (M.card : ℝ) * N1 + (M.card : ℝ) * ((M.card : ℝ) - 1) * pairN n k := by
    have hexp : ∀ x : Fin n → Bool, (∑ i ∈ M, bit x i) ^ 2 = ∑ i ∈ M, ∑ j ∈ M, bit x i * bit x j := by
      intro x
      rw [sq, Finset.sum_mul_sum]
    simp_rw [hexp]
    rw [Finset.sum_comm]
    have hrow : ∀ i ∈ M, ∑ x ∈ AGF.Vset n k, ∑ j ∈ M, bit x i * bit x j
        = N1 + ((M.card : ℝ) - 1) * pairN n k := by
      intro i hi
      rw [Finset.sum_comm, ← Finset.add_sum_erase _ _ hi]
      simp_rw [bit_mul_self]
      rw [sum_slice_bit n k hk i, Finset.sum_congr rfl (fun j hj => sum_slice_pair n k
        (Ne.symm (Finset.ne_of_mem_erase hj))), Finset.sum_const, nsmul_eq_mul,
        Finset.card_erase_of_mem hi]
      have h1 : 1 ≤ M.card := Finset.card_pos.2 ⟨i, hi⟩
      rw [Nat.cast_sub h1]
      push_cast
      ring
    rw [Finset.sum_congr rfl hrow, Finset.sum_const, nsmul_eq_mul]
    ring
  have hexp : ∀ x : Fin n → Bool, (∑ i ∈ M, bit x i) * ((M.card : ℝ) - ∑ i ∈ M, bit x i)
      = (M.card : ℝ) * ∑ i ∈ M, bit x i - (∑ i ∈ M, bit x i) ^ 2 := by
    intro x; ring
  simp_rw [hexp]
  rw [Finset.sum_sub_distrib, ← Finset.mul_sum, hsum1, hsum2, ← one_sub_pairN n k hn hk, ← hN1]
  ring

/-- `C(n-2, k-1)/C(n, k) = k(n-k)/(n(n-1))` for `n ≥ 2`, `1 ≤ k ≤ n - 1`. -/
theorem choose_ratio (n k : ℕ) (hn : 2 ≤ n) (hk : 1 ≤ k) (hkn : k ≤ n - 1) :
    (((n - 2).choose (k - 1) : ℕ) : ℝ) / ((n.choose k : ℕ) : ℝ)
      = (k : ℝ) * ((n : ℝ) - k) / ((n : ℝ) * ((n : ℝ) - 1)) := by
  obtain ⟨N, rfl⟩ : ∃ N, n = N + 2 := ⟨n - 2, by omega⟩
  obtain ⟨K, rfl⟩ : ∃ K, k = K + 1 := ⟨k - 1, by omega⟩
  have hKN : K ≤ N := by omega
  simp only [show N + 2 - 2 = N by omega, show K + 1 - 1 = K by omega]
  have h1 := Nat.add_one_mul_choose_eq (N + 1) K
  have h2 := Nat.choose_mul_succ_eq N K
  have hpos : 0 < (N + 2).choose (K + 1) := Nat.choose_pos (by omega)
  have hsub : ((N + 1 - K : ℕ) : ℝ) = (N : ℝ) + 1 - K := by
    rw [Nat.cast_sub (by omega)]; push_cast; ring
  have h1r : ((N : ℝ) + 1 + 1) * (((N + 1).choose K : ℕ) : ℝ) = (((N + 2).choose (K + 1) : ℕ) : ℝ) * ((K : ℝ) + 1) := by
    exact_mod_cast h1
  have h2r : (((N.choose K : ℕ) : ℝ)) * ((N : ℝ) + 1) = (((N + 1).choose K : ℕ) : ℝ) * ((N : ℝ) + 1 - K) := by
    rw [← hsub]; exact_mod_cast h2
  have hposr : (0 : ℝ) < (((N + 2).choose (K + 1) : ℕ) : ℝ) := by exact_mod_cast hpos
  have hden : (0 : ℝ) < ((N + 2 : ℕ) : ℝ) * (((N + 2 : ℕ) : ℝ) - 1) := by
    push_cast
    have : (0 : ℝ) ≤ N := Nat.cast_nonneg N
    exact mul_pos (by linarith) (by linarith)
  rw [div_eq_div_iff hposr.ne' hden.ne']
  push_cast
  nlinarith [h1r, h2r]

/-- **l.60 normalized**: `E_p[(Σ_i c_i x_i)²] = k(n-k)/(n(n-1)) Σ_i c_i²` when `Σ_i c_i = 0`. -/
theorem slice_cov_normalized (n k : ℕ) (hn : 2 ≤ n) (hk : 1 ≤ k) (hkn : k ≤ n - 1) (c : Fin n → ℝ)
    (hc : ∑ i, c i = 0) :
    (1 / ((n.choose k : ℕ) : ℝ)) * ∑ x ∈ AGF.Vset n k, (∑ i, c i * bit x i) ^ 2
      = (k : ℝ) * ((n : ℝ) - k) / ((n : ℝ) * ((n : ℝ) - 1)) * ∑ i, c i ^ 2 := by
  rw [sum_slice_sq n k hn hk c hc, ← choose_ratio n k hn hk hkn]
  ring

/-- **l.61 normalized** (hypergeometric): at mask size `m = |M| ≥ 1` the exact marginal is `a = J/m` and
`E_p[a(1-a)] = (k(n-k)/n²) · n(m-1)/(m(n-1))`. -/
theorem slice_masked_normalized (n k : ℕ) (hn : 2 ≤ n) (hk : 1 ≤ k) (hkn : k ≤ n - 1) (M : Finset (Fin n))
    (hM : M.Nonempty) :
    (1 / ((n.choose k : ℕ) : ℝ)) * ∑ x ∈ AGF.Vset n k,
        ((∑ i ∈ M, bit x i) / M.card) * (1 - (∑ i ∈ M, bit x i) / M.card)
      = (k : ℝ) * ((n : ℝ) - k) / (n : ℝ) ^ 2 * ((n : ℝ) * ((M.card : ℝ) - 1) / ((M.card : ℝ) * ((n : ℝ) - 1))) := by
  have hm : (0 : ℝ) < (M.card : ℝ) := by exact_mod_cast Finset.card_pos.2 hM
  have hn2 : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hd : (n : ℝ) - 1 ≠ 0 := (show (0 : ℝ) < (n : ℝ) - 1 by linarith).ne'
  have hn0 : (n : ℝ) ≠ 0 := (show (0 : ℝ) < n by linarith).ne'
  have hexp : ∀ x : Fin n → Bool, ((∑ i ∈ M, bit x i) / M.card) * (1 - (∑ i ∈ M, bit x i) / M.card)
      = (1 / (M.card : ℝ) ^ 2) * ((∑ i ∈ M, bit x i) * ((M.card : ℝ) - ∑ i ∈ M, bit x i)) := by
    intro x
    field_simp
  simp_rw [hexp]
  rw [← Finset.mul_sum, sum_slice_masked n k hn hk M]
  have hr := choose_ratio n k hn hk hkn
  have hC : (0 : ℝ) < ((n.choose k : ℕ) : ℝ) := by exact_mod_cast Nat.choose_pos (by omega)
  rw [div_eq_div_iff hC.ne' (by positivity)] at hr
  field_simp
  nlinarith [hr]


/-! ## §8 Double counting over subsets (l.57-58: the revealed set is uniform among the other coordinates) -/

/-- Each element of `T` lies in `C(|T|-1, r-1)` of the `r`-subsets of `T` (`r ≥ 1`). -/
lemma card_powersetCard_filter_mem {α : Type*} [DecidableEq α] (T : Finset α) {r : ℕ} (hr : 1 ≤ r) {j : α}
    (hj : j ∈ T) : ((T.powersetCard r).filter (fun R => j ∈ R)).card = (T.card - 1).choose (r - 1) := by
  obtain ⟨r', rfl⟩ : ∃ r', r = r' + 1 := ⟨r - 1, by omega⟩
  rw [← Finset.card_erase_of_mem hj, show r' + 1 - 1 = r' by omega, ← Finset.card_powersetCard r' (T.erase j)]
  refine Finset.card_bij (fun R _ => R.erase j) ?_ ?_ ?_
  · intro R hR
    obtain ⟨hR1, hjR⟩ := Finset.mem_filter.1 hR
    obtain ⟨hRT, hRc⟩ := Finset.mem_powersetCard.1 hR1
    refine Finset.mem_powersetCard.2 ⟨Finset.erase_subset_erase j hRT, ?_⟩
    rw [Finset.card_erase_of_mem hjR, hRc]
    rfl
  · intro R hR R' hR' h
    have hjR := (Finset.mem_filter.1 hR).2
    have hjR' := (Finset.mem_filter.1 hR').2
    rw [← Finset.insert_erase hjR, ← Finset.insert_erase hjR', h]
  · intro S hS
    obtain ⟨hST, hSc⟩ := Finset.mem_powersetCard.1 hS
    have hjS : j ∉ S := fun h => (Finset.mem_erase.1 (hST h)).1 rfl
    refine ⟨insert j S, ?_, Finset.erase_insert hjS⟩
    refine Finset.mem_filter.2 ⟨Finset.mem_powersetCard.2 ⟨?_, ?_⟩, Finset.mem_insert_self j S⟩
    · exact Finset.insert_subset hj (hST.trans (Finset.erase_subset j T))
    · rw [Finset.card_insert_of_notMem hjS, hSc]

/-- **Double counting**: `Σ_{R ⊆ T, |R| = r} Σ_{j∈R} f j = C(|T|-1, r-1) Σ_{j∈T} f j` (`r ≥ 1`). -/
theorem sum_powersetCard_sum {α : Type*} [DecidableEq α] (T : Finset α) {r : ℕ} (hr : 1 ≤ r) (f : α → ℝ) :
    ∑ R ∈ T.powersetCard r, ∑ j ∈ R, f j = (((T.card - 1).choose (r - 1) : ℕ) : ℝ) * ∑ j ∈ T, f j := by
  have h : ∀ R ∈ T.powersetCard r, ∑ j ∈ R, f j = ∑ j ∈ T, if j ∈ R then f j else 0 := by
    intro R hR
    rw [Finset.sum_ite_mem, Finset.inter_eq_right.2 (Finset.mem_powersetCard.1 hR).1]
  rw [Finset.sum_congr rfl h, Finset.sum_comm, Finset.mul_sum]
  refine Finset.sum_congr rfl (fun j hj => ?_)
  rw [← Finset.sum_filter, Finset.sum_const, card_powersetCard_filter_mem T hr hj, nsmul_eq_mul, mul_comm]

/-- `C(N-1, r-1)/C(N, r) = r/N` (`1 ≤ r ≤ N`). -/
lemma choose_pred_div (N r : ℕ) (hr : 1 ≤ r) (hrN : r ≤ N) :
    (((N - 1).choose (r - 1) : ℕ) : ℝ) / ((N.choose r : ℕ) : ℝ) = (r : ℝ) / N := by
  obtain ⟨N', rfl⟩ : ∃ N', N = N' + 1 := ⟨N - 1, by omega⟩
  obtain ⟨r', rfl⟩ : ∃ r', r = r' + 1 := ⟨r - 1, by omega⟩
  simp only [show N' + 1 - 1 = N' by omega, show r' + 1 - 1 = r' by omega]
  have h := Nat.add_one_mul_choose_eq N' r'
  have hpos : 0 < (N' + 1).choose (r' + 1) := Nat.choose_pos (by omega)
  have hposr : (0 : ℝ) < (((N' + 1).choose (r' + 1) : ℕ) : ℝ) := by exact_mod_cast hpos
  have hN : (0 : ℝ) < ((N' + 1 : ℕ) : ℝ) := by positivity
  rw [div_eq_div_iff hposr.ne' hN.ne']
  have hr' : ((N' + 1 : ℕ) : ℝ) * ((N'.choose r' : ℕ) : ℝ)
      = (((N' + 1).choose (r' + 1) : ℕ) : ℝ) * ((r' + 1 : ℕ) : ℝ) := by
    exact_mod_cast h
  linear_combination hr'

/-- `Σ_j x_j = k` on the slice. -/
lemma sum_bit_of_mem {n k : ℕ} {x : Fin n → Bool} (hx : x ∈ AGF.Vset n k) : ∑ j, bit x j = (k : ℝ) := by
  unfold bit
  rw [Finset.sum_boole]
  have h : (univ.filter (fun j => x j = true)) = AGF.onesOf x := rfl
  rw [h, agfv_mem_Vset.1 hx]

/-- **l.58** (the expected revealed ones): for `x` with `k` ones and a coordinate `i`, the mean of `|x_R|` over the
`r`-subsets `R` of the other `n - 1` coordinates is `r (k - x_i)/(n - 1)` (`r ≤ n - 1`). -/
theorem avg_revealed_ones (n k : ℕ) {x : Fin n → Bool} (hx : x ∈ AGF.Vset n k) (i : Fin n) {r : ℕ}
    (hrn : r ≤ n - 1) :
    (1 / (((n - 1).choose r : ℕ) : ℝ)) * ∑ R ∈ (univ.erase i).powersetCard r, ∑ j ∈ R, bit x j
      = (r : ℝ) * ((k : ℝ) - bit x i) / ((n : ℝ) - 1) := by
  rcases Nat.eq_zero_or_pos r with hr0 | hr
  · subst hr0
    simp
  · have hT : (univ.erase i).card = n - 1 := agfv_card_erase_univ i
    have hn1 : 1 ≤ n := by omega
    have hsum : ∑ j ∈ univ.erase i, bit x j = (k : ℝ) - bit x i := by
      rw [Finset.sum_erase_eq_sub (Finset.mem_univ i), sum_bit_of_mem hx]
    rw [sum_powersetCard_sum (univ.erase i) hr, hT, hsum, ← mul_assoc, one_div_mul_eq_div,
      choose_pred_div (n - 1) r hr hrn, Nat.cast_sub hn1, Nat.cast_one]
    ring

end A36RW.AppM.M1c

#print axioms A36RW.AppM.M1c.rho_lt_one
#print axioms A36RW.AppM.M1c.tendsto_rho
#print axioms A36RW.AppM.M1c.rho_five
#print axioms A36RW.AppM.M1c.rho_ge
#print axioms A36RW.AppM.M1c.rho_isLeast
#print axioms A36RW.AppM.M1c.rhoQ_table
#print axioms A36RW.AppM.M1c.rho_ge_log
#print axioms A36RW.AppM.M1c.log_div_sub_one_antitone
#print axioms A36RW.AppM.M1c.lt_one_sub_log25
#print axioms A36RW.AppM.M1c.rho_eq_kappa1
#print axioms A36RW.AppM.M1c.avg_mask_kappa1
#print axioms A36RW.AppM.M1c.avg_query_kappa1
#print axioms A36RW.AppM.M1c.avg_reveal_harmonic
#print axioms A36RW.AppM.M1c.one_sub_kappa1
#print axioms A36RW.AppM.M1c.avg_marg_formula
#print axioms A36RW.AppM.M1c.avg_x_sub_marg
#print axioms A36RW.AppM.M1c.phiL_nonneg
#print axioms A36RW.AppM.M1c.phi_ratio_tendsto
#print axioms A36RW.AppM.M1c.phi_sum_ratio_tendsto
#print axioms A36RW.AppM.M1c.tendsto_div_of_sq
#print axioms A36RW.AppM.M1c.sigmoid_logit
#print axioms A36RW.AppM.M1c.hasDerivAt_sigmoid_affine
#print axioms A36RW.AppM.M1c.hasDerivAt_pertProb
#print axioms A36RW.AppM.M1c.pertRatio_zero
#print axioms A36RW.AppM.M1c.hasDerivAt_pertRatio
#print axioms A36RW.AppM.M1c.hasDerivAt_prod_of_one
#print axioms A36RW.AppM.M1c.hasDerivAt_wsum_prod_of_one
#print axioms A36RW.AppM.M1c.neg_log_eq_phiL
#print axioms A36RW.AppM.M1c.sum_neg_log_eq_sum_phiL
#print axioms A36RW.AppM.M1c.sum_slice_bit
#print axioms A36RW.AppM.M1c.sum_slice_pair
#print axioms A36RW.AppM.M1c.sum_slice_sq
#print axioms A36RW.AppM.M1c.sum_slice_masked
#print axioms A36RW.AppM.M1c.choose_ratio
#print axioms A36RW.AppM.M1c.slice_cov_normalized
#print axioms A36RW.AppM.M1c.slice_masked_normalized
#print axioms A36RW.AppM.M1c.sum_powersetCard_sum
#print axioms A36RW.AppM.M1c.choose_pred_div
#print axioms A36RW.AppM.M1c.avg_revealed_ones

#check @A36RW.AppM.M1c.rho
#check @A36RW.AppM.M1c.rhoQ
#check @A36RW.AppM.M1c.rho_lt_one
#check @A36RW.AppM.M1c.tendsto_rho
#check @A36RW.AppM.M1c.rho_five
#check @A36RW.AppM.M1c.rho_ge
#check @A36RW.AppM.M1c.rho_isLeast
#check @A36RW.AppM.M1c.rhoQ_table
#check @A36RW.AppM.M1c.rho_ge_log
#check @A36RW.AppM.M1c.log_div_sub_one_antitone
#check @A36RW.AppM.M1c.lt_one_sub_log25
#check @A36RW.AppM.M1c.kappa1
#check @A36RW.AppM.M1c.rho_eq_kappa1
#check @A36RW.AppM.M1c.avg_mask_kappa1
#check @A36RW.AppM.M1c.avg_query_kappa1
#check @A36RW.AppM.M1c.avg_reveal_harmonic
#check @A36RW.AppM.M1c.one_sub_kappa1
#check @A36RW.AppM.M1c.avg_marg_formula
#check @A36RW.AppM.M1c.avg_x_sub_marg
#check @A36RW.AppM.M1c.phiL
#check @A36RW.AppM.M1c.phiL_nonneg
#check @A36RW.AppM.M1c.phi_ratio_tendsto
#check @A36RW.AppM.M1c.phi_sum_ratio_tendsto
#check @A36RW.AppM.M1c.neg_log_eq_phiL
#check @A36RW.AppM.M1c.sum_neg_log_eq_sum_phiL
#check @A36RW.AppM.M1c.tendsto_div_of_sq
#check @A36RW.AppM.M1c.logit
#check @A36RW.AppM.M1c.sigmoid_logit
#check @A36RW.AppM.M1c.hasDerivAt_sigmoid_affine
#check @A36RW.AppM.M1c.pertProb
#check @A36RW.AppM.M1c.baseProb
#check @A36RW.AppM.M1c.pertProb_zero
#check @A36RW.AppM.M1c.hasDerivAt_pertProb
#check @A36RW.AppM.M1c.pertRatio_zero
#check @A36RW.AppM.M1c.hasDerivAt_pertRatio
#check @A36RW.AppM.M1c.hasDerivAt_prod_of_one
#check @A36RW.AppM.M1c.hasDerivAt_wsum_prod_of_one
#check @A36RW.AppM.M1c.bit
#check @A36RW.AppM.M1c.sum_slice_bit
#check @A36RW.AppM.M1c.sum_slice_pair
#check @A36RW.AppM.M1c.sum_slice_sq
#check @A36RW.AppM.M1c.sum_slice_masked
#check @A36RW.AppM.M1c.choose_ratio
#check @A36RW.AppM.M1c.slice_cov_normalized
#check @A36RW.AppM.M1c.slice_masked_normalized
#check @A36RW.AppM.M1c.sum_powersetCard_sum
#check @A36RW.AppM.M1c.choose_pred_div
#check @A36RW.AppM.M1c.avg_revealed_ones


==> anc/formal_companion/lean/src/A36RW/AppM/M2i.lean <==
/-
A36RW.AppM.M2i: Theorem M2(i) of Appendix M
(`appendix_imperfect.tex` l.69, proof l.85-89), on the canonical frame of `A36RW.AppM.Model`.

Printed claim (l.66-69): on the balanced slice `n = 2k`, the uninformed head `ĥ ≡ 1/2` at interior states, exact at
forced states, has `A(ĥ) ≤ ln2 (H_n - 1)/(n - 1) → 0`.

Printed proof (l.85-89), step by step, with the Lean names below:
* "kl(a‖1/2) = ln2 - h(a) at an interior state" — `klR_half_eq`;
* "h(a) ≥ 4 ln2 a(1-a)" — `binEntropy_ge` (proved from the logarithm series, `Real.hasSum_pow_div_log_of_abs_lt_one`,
  and convexity of `x ↦ x^j`: `h(a) = a·Σ_j (1-a)^{j+1}/(j+1) + (1-a)·Σ_j a^{j+1}/(j+1)` and termwise
  `a^j + (1-a)^j ≥ 2·(1/2)^j`);
* "In both cases it is at most 4 ln2 (a-1/2)²" — `klR_half_le`, `klR_forced_eq_zero`, `loss_le`;
* "At mask size m the exact marginal is a = J/m with J hypergeometric, E a = 1/2, Var a = (1/4)(n-m)/(m(n-1))" —
  `exMarg_mask`, `mean_mask`, `var_mask` (finite sums over `x ~ p`);
* "Averaging over m gives (ln2/(n(n-1))) Σ_{m=1}^n (n/m - 1) = ln2 (H_n - 1)/(n - 1)" — `avg_identity`;
* headlines `M2i_bound`, `M2i_Aext` (the bound) and `M2i_tendsto` (`→ 0`).
-/
import A36RW.AppM.Model
import Mathlib.Analysis.SpecialFunctions.BinaryEntropy
import Mathlib.Analysis.SpecialFunctions.Log.Deriv
import Mathlib.Analysis.Convex.Mul
import Mathlib.NumberTheory.Harmonic.Bounds

set_option autoImplicit false

namespace A36RW.AppM.M2i

open AGF A36RW Finset Filter Topology

/-! ## §1 The binary entropy inequality `h(a) ≥ 4 ln 2 · a(1-a)` -/

/-- **`h(a) ≥ 4 ln2 · a(1 - a)` on `[0,1]`** (binary entropy in nats; printed l.86). -/
theorem binEntropy_ge {a : ℝ} (h0 : 0 ≤ a) (h1 : a ≤ 1) :
    4 * Real.log 2 * a * (1 - a) ≤ Real.binEntropy a := by
  rcases h0.lt_or_eq with h0 | h0
  · rcases h1.lt_or_eq with h1 | h1
    · set q : ℝ := 1 - a with hq
      have hq0 : 0 < q := by rw [hq]; linarith
      have hqa : |q| < 1 := by rw [abs_lt]; constructor <;> linarith
      have hpa : |a| < 1 := by rw [abs_lt]; constructor <;> linarith
      have hhalf : |(1 / 2 : ℝ)| < 1 := by rw [abs_lt]; constructor <;> norm_num
      have S1 := Real.hasSum_pow_div_log_of_abs_lt_one hqa
      have S2 := Real.hasSum_pow_div_log_of_abs_lt_one hpa
      have S3 := Real.hasSum_pow_div_log_of_abs_lt_one hhalf
      have hL := S3.mul_left (4 * a * q)
      have hR := (S1.mul_left a).add (S2.mul_left q)
      have hle := hasSum_le (fun j => ?_) hL hR
      · have e1 : (1 : ℝ) - q = a := by rw [hq]; ring
        have e3 : (1 : ℝ) - 1 / 2 = 2⁻¹ := by norm_num
        rw [e1, ← hq, e3, Real.log_inv, neg_neg] at hle
        have hbe : Real.binEntropy a = a * (-Real.log a) + q * (-Real.log q) := by
          rw [Real.binEntropy, Real.log_inv, Real.log_inv, ← hq]
        rw [hbe]
        have : 4 * Real.log 2 * a * (1 - a) = 4 * a * q * Real.log 2 := by rw [← hq]; ring
        rw [this]
        linarith
      · -- termwise: 4 a q (1/2)^(j+1)/(j+1) ≤ a q^(j+1)/(j+1) + q a^(j+1)/(j+1)
        have hconv := (convexOn_pow (𝕜 := ℝ) j).2 (Set.mem_Ici.2 h0.le) (Set.mem_Ici.2 hq0.le)
          (by norm_num : (0 : ℝ) ≤ 1 / 2) (by norm_num : (0 : ℝ) ≤ 1 / 2) (by norm_num)
        simp only [smul_eq_mul] at hconv
        have hmid : (1 / 2 : ℝ) * a + 1 / 2 * q = 1 / 2 := by rw [hq]; ring
        rw [hmid] at hconv
        have hj : (0 : ℝ) < (j : ℝ) + 1 := by positivity
        have haq : 0 ≤ a * q := by positivity
        have key : 4 * a * q * ((1 / 2 : ℝ) ^ (j + 1)) ≤ a * q ^ (j + 1) + q * a ^ (j + 1) := by
          have e : a * q ^ (j + 1) + q * a ^ (j + 1) = a * q * (a ^ j + q ^ j) := by ring
          have e2 : 4 * a * q * ((1 / 2 : ℝ) ^ (j + 1)) = a * q * (2 * (1 / 2 : ℝ) ^ j) := by ring
          rw [e, e2]
          exact mul_le_mul_of_nonneg_left (by linarith) haq
        show 4 * a * q * ((1 / 2 : ℝ) ^ (j + 1) / ((j : ℝ) + 1))
            ≤ a * (q ^ (j + 1) / ((j : ℝ) + 1)) + q * (a ^ (j + 1) / ((j : ℝ) + 1))
        rw [mul_div_assoc', mul_div_assoc', mul_div_assoc', ← add_div]
        exact div_le_div_of_nonneg_right key hj.le
    · subst h1; simp
  · subst h0; simp

/-! ## §2 The Bernoulli KL against `1/2`, and the loss bound -/

/-- **`kl(a ‖ 1/2) = ln 2 - h(a)`** at an interior `a ∈ (0,1)` (printed l.85-86). -/
theorem klR_half_eq {a : ℝ} (h0 : 0 < a) (h1 : a < 1) : klR a (1 / 2) = Real.log 2 - Real.binEntropy a := by
  have h1' : 0 < 1 - a := by linarith
  unfold klR
  rw [Real.binEntropy, Real.log_inv, Real.log_inv]
  have e1 : a / (1 / 2) = 2 * a := by field_simp
  have e2 : (1 - a) / (1 - 1 / 2) = 2 * (1 - a) := by field_simp; ring
  rw [e1, e2, Real.log_mul (by norm_num) h0.ne', Real.log_mul (by norm_num) h1'.ne']
  ring

/-- At an interior `a`, the loss `kl(a‖1/2)` is at most `4 ln2 (a - 1/2)²` (printed l.86-87). -/
theorem klR_half_le {a : ℝ} (h0 : 0 < a) (h1 : a < 1) : klR a (1 / 2) ≤ 4 * Real.log 2 * (a - 1 / 2) ^ 2 := by
  rw [klR_half_eq h0 h1]
  have := binEntropy_ge h0.le h1.le
  nlinarith

/-- At a forced state the head is exact and the loss is `0`: `kl(a‖a) = 0` for `a ∈ {0, 1}`. -/
theorem klR_forced_eq_zero {a : ℝ} (ha : a = 0 ∨ a = 1) : klR a a = 0 := by
  rcases ha with rfl | rfl <;> simp [klR]

/-- **The loss bound in both cases** (printed l.86-87): with `a = J/m`, `0 ≤ J ≤ m`, `m ≥ 1`, the uninformed loss
(`1/2` at an interior state `0 < J < m`, exact otherwise) is at most `4 ln2 (a - 1/2)²`. -/
theorem loss_le {J m : ℕ} (hm : 1 ≤ m) (hJ : J ≤ m) :
    klR ((J : ℝ) / m) (if 0 < J ∧ J < m then 1 / 2 else (J : ℝ) / m)
      ≤ 4 * Real.log 2 * ((J : ℝ) / m - 1 / 2) ^ 2 := by
  have hm' : (0 : ℝ) < m := by exact_mod_cast hm
  split_ifs with hI
  · apply klR_half_le
    · exact div_pos (by exact_mod_cast hI.1) hm'
    · rw [div_lt_one hm']; exact_mod_cast hI.2
  · have h01 : (J : ℝ) / m = 0 ∨ (J : ℝ) / m = 1 := by
      rcases Nat.eq_zero_or_pos J with hJ0 | hJ0
      · left; rw [hJ0]; simp
      · right
        have : J = m := by omega
        rw [this, div_self hm'.ne']
    rw [klR_forced_eq_zero h01]
    have := Real.log_pos (by norm_num : (1 : ℝ) < 2)
    positivity

/-! ## §3 Slice counts -/

variable {n : ℕ}

/-- `J`: the number of ones of `x` among the masked coordinates `M`. -/
def Jm (M : Finset (Fin n)) (x : Fin n → Bool) : ℕ := (M.filter (fun j => x j = true)).card

lemma mem_Vset_iff {k : ℕ} (x : Fin n → Bool) :
    x ∈ Vset n k ↔ (univ.filter (fun i => x i = true)).card = k := by
  simp [Vset]

/-- On the slice, the ones split between `M` and `Mᶜ`. -/
lemma card_split {k : ℕ} {x : Fin n → Bool} (hx : x ∈ Vset n k) (M : Finset (Fin n)) :
    Jm M x + (Mᶜ.filter (fun j => x j = true)).card = k := by
  rw [mem_Vset_iff] at hx
  rw [← hx, ← Finset.card_filter_add_card_filter_not (s := univ.filter (fun i => x i = true)) (fun i => i ∈ M)]
  unfold Jm
  congr 2
  · ext i; simp only [Finset.mem_filter, Finset.mem_univ, true_and]; tauto
  · ext i; simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_compl]; tauto

/-- The slice words with a one at `i` number `C(n-1, k-1)`. -/
lemma card_filter_one {k : ℕ} (hk1 : 1 ≤ k) (i : Fin n) :
    ((Vset n k).filter (fun x => x i = true)).card = (n - 1).choose (k - 1) := by
  have hwf : WFE (revealHist {i} (fun _ : Fin n => true)) := wfe_revealHist _ _
  have hO := Bridge.onesSet_subset_committed_wfe_w4 hwf
  have hones : onesSet (revealHist {i} (fun _ : Fin n => true)) = {i} := by
    rw [onesSet_revealHist]; exact Finset.filter_true_of_mem (fun _ _ => rfl)
  have hj : (onesSet (revealHist {i} (fun _ : Fin n => true))).card + (k - 1) = k := by
    rw [hones, Finset.card_singleton]; omega
  have hc := Bridge.card_agree_slice_all_w4 k hO hj
  rw [size_revealHist, Finset.card_singleton] at hc
  rw [← hc]
  congr 1
  ext x
  simp only [Finset.mem_filter, Finset.mem_univ, true_and, agrees_revealHist_iff, Finset.mem_singleton,
    forall_eq]
  tauto

/-- The slice words with ones at two distinct coordinates number `C(n-2, k-2)` (`k ≥ 2`). -/
lemma card_filter_two {k : ℕ} (hk2 : 2 ≤ k) {i j : Fin n} (hij : i ≠ j) :
    ((Vset n k).filter (fun x => x i = true ∧ x j = true)).card = (n - 2).choose (k - 2) := by
  have hwf : WFE (revealHist {i, j} (fun _ : Fin n => true)) := wfe_revealHist _ _
  have hO := Bridge.onesSet_subset_committed_wfe_w4 hwf
  have hones : onesSet (revealHist {i, j} (fun _ : Fin n => true)) = {i, j} := by
    rw [onesSet_revealHist]; exact Finset.filter_true_of_mem (fun _ _ => rfl)
  have hcard : ({i, j} : Finset (Fin n)).card = 2 := Finset.card_pair hij
  have hj : (onesSet (revealHist {i, j} (fun _ : Fin n => true))).card + (k - 2) = k := by
    rw [hones, hcard]; omega
  have hc := Bridge.card_agree_slice_all_w4 k hO hj
  rw [size_revealHist, hcard] at hc
  rw [← hc]
  congr 1
  ext x
  simp only [Finset.mem_filter, Finset.mem_univ, true_and, agrees_revealHist_iff, Finset.mem_insert,
    Finset.mem_singleton, forall_eq_or_imp, forall_eq]
  tauto

/-- With `k ≤ 1` no slice word has ones at two distinct coordinates. -/
lemma card_filter_two_of_le_one {k : ℕ} (hk : k ≤ 1) {i j : Fin n} (hij : i ≠ j) :
    ((Vset n k).filter (fun x => x i = true ∧ x j = true)).card = 0 := by
  rw [Finset.card_eq_zero, Finset.filter_eq_empty_iff]
  intro x hx hxij
  rw [mem_Vset_iff] at hx
  have hsub : ({i, j} : Finset (Fin n)) ⊆ univ.filter (fun i => x i = true) := by
    intro a ha
    simp only [Finset.mem_insert, Finset.mem_singleton] at ha
    rcases ha with rfl | rfl
    · simp [hxij.1]
    · simp [hxij.2]
  have := Finset.card_le_card hsub
  rw [Finset.card_pair hij, hx] at this
  omega

/-- `n·C(n-1,k-1) = k·C(n,k)` (`1 ≤ k ≤ n`), as reals. -/
lemma choose_rel1 {k : ℕ} (hk1 : 1 ≤ k) (hkn : k ≤ n) :
    (n : ℝ) * ((n - 1).choose (k - 1) : ℝ) = (k : ℝ) * (n.choose k : ℝ) := by
  obtain ⟨n', rfl⟩ : ∃ n', n = n' + 1 := ⟨n - 1, by omega⟩
  obtain ⟨k', rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
  have h := Nat.add_one_mul_choose_eq n' k'
  simp only [Nat.add_sub_cancel]
  have h' : ((n' + 1 : ℕ) : ℝ) * (n'.choose k' : ℝ) = ((n' + 1).choose (k' + 1) : ℝ) * ((k' + 1 : ℕ) : ℝ) := by
    exact_mod_cast h
  rw [h']; ring

/-- The pair count, normalised: `(n-1)·#{x ∈ V : x_i = x_j = 1} = (k-1)·C(n-1,k-1)` for `i ≠ j`. -/
lemma pair_rel {k : ℕ} (hk1 : 1 ≤ k) (hkn : k ≤ n) {i j : Fin n} (hij : i ≠ j) :
    ((n : ℝ) - 1) * (((Vset n k).filter (fun x => x i = true ∧ x j = true)).card : ℝ)
      = ((k : ℝ) - 1) * ((n - 1).choose (k - 1) : ℝ) := by
  rcases Nat.lt_or_ge k 2 with hk2 | hk2
  · have hk : k = 1 := by omega
    rw [card_filter_two_of_le_one (by omega) hij, hk]; simp
  · rw [card_filter_two hk2 hij]
    obtain ⟨n', hn'⟩ : ∃ n', n - 2 = n' := ⟨n - 2, rfl⟩
    obtain ⟨k', hk'⟩ : ∃ k', k - 2 = k' := ⟨k - 2, rfl⟩
    have h := Nat.add_one_mul_choose_eq n' k'
    have e1 : n - 1 = n' + 1 := by omega
    have e2 : k - 1 = k' + 1 := by omega
    rw [hn', hk', e1, e2]
    have h' : ((n' + 1 : ℕ) : ℝ) * (n'.choose k' : ℝ) = ((n' + 1).choose (k' + 1) : ℝ) * ((k' + 1 : ℕ) : ℝ) := by
      exact_mod_cast h
    have en : (n : ℝ) - 1 = ((n' + 1 : ℕ) : ℝ) := by
      have : n = n' + 2 := by omega
      rw [this]; push_cast; ring
    have ek : (k : ℝ) - 1 = ((k' + 1 : ℕ) : ℝ) := by
      have : k = k' + 2 := by omega
      rw [this]; push_cast; ring
    rw [en, ek, h']; ring

/-! ## §4 The exact marginal at a mask and its first two moments (hypergeometric) -/

/-- Sums against the slice target are `|V|⁻¹`-weighted sums over `V`. -/
lemma sum_p_mul {k : ℕ} (hk : k ≤ n) (g : (Fin n → Bool) → ℝ) :
    ∑ x, (pM n k hk).p x * g x = ((Vset n k).card : ℝ)⁻¹ * ∑ x ∈ Vset n k, g x := by
  simp only [pM, Bridge.balancedTarget_p, pTarget]
  rw [Finset.mul_sum]
  have e : ∀ x, (if x ∈ Vset n k then ((Vset n k).card : ℝ)⁻¹ else 0) * g x
      = if x ∈ Vset n k then ((Vset n k).card : ℝ)⁻¹ * g x else 0 := by
    intro x; split_ifs <;> simp
  rw [Finset.sum_congr rfl (fun x _ => e x), ← Finset.sum_filter, Finset.filter_mem_eq_inter, Finset.univ_inter]

/-- `Σ_{x ∈ V} J_M(x) = |M|·C(n-1,k-1)`. -/
lemma sum_V_J {k : ℕ} (hk1 : 1 ≤ k) (M : Finset (Fin n)) :
    ∑ x ∈ Vset n k, (Jm M x : ℝ) = (M.card : ℝ) * ((n - 1).choose (k - 1) : ℝ) := by
  unfold Jm
  simp_rw [Finset.natCast_card_filter]
  rw [Finset.sum_comm]
  simp_rw [Finset.sum_boole]
  simp_rw [card_filter_one hk1]
  rw [Finset.sum_const, nsmul_eq_mul]

/-- `Σ_{x ∈ V} J_M(x)² = |M|·C(n-1,k-1) + |M|(|M|-1)·c₂`, `c₂ = (k-1)C(n-1,k-1)/(n-1)` the pair count. -/
lemma sum_V_J2 {k : ℕ} (hk1 : 1 ≤ k) (hkn : k ≤ n) (hn2 : 2 ≤ n) (M : Finset (Fin n)) :
    ∑ x ∈ Vset n k, (Jm M x : ℝ) ^ 2
      = (M.card : ℝ) * ((n - 1).choose (k - 1) : ℝ)
        + (M.card : ℝ) * ((M.card : ℝ) - 1) * (((k : ℝ) - 1) * ((n - 1).choose (k - 1) : ℝ) / ((n : ℝ) - 1)) := by
  have hn1 : (n : ℝ) - 1 ≠ 0 := by
    have : (2 : ℝ) ≤ n := by exact_mod_cast hn2
    linarith
  have hsq : ∀ x, (Jm M x : ℝ) ^ 2 = ∑ i ∈ M, ∑ j ∈ M, (if x i = true ∧ x j = true then (1 : ℝ) else 0) := by
    intro x
    unfold Jm
    rw [Finset.natCast_card_filter, sq, Finset.sum_mul_sum]
    refine Finset.sum_congr rfl (fun i _ => Finset.sum_congr rfl (fun j _ => ?_))
    split_ifs <;> simp_all
  simp_rw [hsq]
  rw [Finset.sum_comm]
  have hinner : ∀ i ∈ M, ∑ x ∈ Vset n k, ∑ j ∈ M, (if x i = true ∧ x j = true then (1 : ℝ) else 0)
      = ((n - 1).choose (k - 1) : ℝ)
        + ((M.card : ℝ) - 1) * (((k : ℝ) - 1) * ((n - 1).choose (k - 1) : ℝ) / ((n : ℝ) - 1)) := by
    intro i hi
    rw [Finset.sum_comm, ← Finset.add_sum_erase M _ hi]
    have hdiag : ∑ x ∈ Vset n k, (if x i = true ∧ x i = true then (1 : ℝ) else 0)
        = ((n - 1).choose (k - 1) : ℝ) := by
      simp_rw [and_self]
      rw [Finset.sum_boole, card_filter_one hk1]
    have hoff : ∀ j ∈ M.erase i, ∑ x ∈ Vset n k, (if x i = true ∧ x j = true then (1 : ℝ) else 0)
        = ((k : ℝ) - 1) * ((n - 1).choose (k - 1) : ℝ) / ((n : ℝ) - 1) := by
      intro j hj
      have hij : i ≠ j := fun h => (Finset.mem_erase.1 hj).1 h.symm
      rw [Finset.sum_boole, eq_div_iff hn1, mul_comm, pair_rel hk1 hkn hij]
    rw [hdiag, Finset.sum_congr rfl hoff, Finset.sum_const, nsmul_eq_mul, Finset.card_erase_of_mem hi]
    have : 1 ≤ M.card := Finset.card_pos.2 ⟨i, hi⟩
    rw [Nat.cast_sub this]
    push_cast
    ring
  rw [Finset.sum_congr rfl hinner, Finset.sum_const, nsmul_eq_mul]
  ring

/-- **The exact marginal at a mask** (printed l.88): for `x ∈ V`, `i ∈ M`, `a_i(x_{Mᶜ}) = J/m`, `m = |M|`. -/
theorem exMarg_mask {k : ℕ} (hk : k ≤ n) {M : Finset (Fin n)} {i : Fin n} (hi : i ∈ M) {x : Fin n → Bool}
    (hx : x ∈ Vset n k) : exMarg (pM n k hk) Mᶜ x i = (Jm M x : ℝ) / (M.card : ℝ) := by
  have hiC : i ∉ Mᶜ := by rw [Finset.mem_compl]; exact not_not.2 hi
  have hpx : 0 < (pM n k hk).p x := by
    simp only [pM, Bridge.balancedTarget_p]
    exact (Bridge.pTarget_pos_iff_w4 x).2 hx
  have hpos : 0 < revMass (pM n k hk) Mᶜ x := by
    unfold revMass prefMass
    refine lt_of_lt_of_le hpx (Finset.single_le_sum (fun y _ => (pM n k hk).nonneg y) ?_)
    simp only [Finset.mem_filter, Finset.mem_univ, true_and]
    exact (agrees_revealHist_iff Mᶜ x x).2 (fun _ _ => rfl)
  rw [exMarg_balanced hk hiC hpos]
  have hsplit := card_split hx M
  have hJ : jOf k Mᶜ x = (Jm M x : ℤ) := by unfold jOf; omega
  have hcard : n - Mᶜ.card = M.card := by
    rw [Finset.card_compl, Fintype.card_fin]
    have := Finset.card_le_univ M
    rw [Fintype.card_fin] at this
    omega
  rw [hJ, hcard]
  push_cast
  rfl

/-- **`E a = 1/2`** at every mask of size `m ≥ 1` (printed l.88; `n = 2k`). -/
theorem mean_mask {k : ℕ} (hk : k ≤ n) (hn : n = 2 * k) (hk1 : 1 ≤ k) {M : Finset (Fin n)} (hm : 1 ≤ M.card) :
    ∑ x, (pM n k hk).p x * ((Jm M x : ℝ) / (M.card : ℝ)) = 1 / 2 := by
  rw [sum_p_mul hk, ← Finset.sum_div, sum_V_J hk1, agfv_Vset_card]
  have hm' : (0 : ℝ) < M.card := by exact_mod_cast hm
  have hC := choose_rel1 hk1 hk
  have hC0 : (0 : ℝ) < (n.choose k : ℝ) := by exact_mod_cast Nat.choose_pos hk
  have hk' : (0 : ℝ) < k := by exact_mod_cast hk1
  have hnk : (n : ℝ) = 2 * k := by rw [hn]; push_cast; ring
  rw [hnk] at hC
  have hC1 : 2 * ((n - 1).choose (k - 1) : ℝ) = (n.choose k : ℝ) := by
    have : (k : ℝ) * (2 * ((n - 1).choose (k - 1) : ℝ)) = (k : ℝ) * (n.choose k : ℝ) := by linarith
    exact mul_left_cancel₀ hk'.ne' this
  rw [mul_div_cancel_left₀ _ hm'.ne', ← hC1]
  have hC1pos : (0 : ℝ) < ((n - 1).choose (k - 1) : ℝ) := by linarith
  field_simp

/-- **`E (a - 1/2)² = (1/4)(n-m)/(m(n-1))`** at every mask of size `m ≥ 1` (printed l.88, the hypergeometric
variance; `n = 2k`). -/
theorem var_mask {k : ℕ} (hk : k ≤ n) (hn : n = 2 * k) (hk1 : 1 ≤ k) {M : Finset (Fin n)} (hm : 1 ≤ M.card) :
    ∑ x, (pM n k hk).p x * ((Jm M x : ℝ) / (M.card : ℝ) - 1 / 2) ^ 2
      = 1 / 4 * (((n : ℝ) - M.card) / ((M.card : ℝ) * ((n : ℝ) - 1))) := by
  have hn2 : 2 ≤ n := by omega
  have hexp : ∀ x, ((Jm M x : ℝ) / (M.card : ℝ) - 1 / 2) ^ 2
      = (Jm M x : ℝ) ^ 2 / (M.card : ℝ) ^ 2 - (Jm M x : ℝ) / (M.card : ℝ) + 1 / 4 := by
    intro x
    have hm0 : (0 : ℝ) < M.card := by exact_mod_cast hm
    have hm' : (M.card : ℝ) ≠ 0 := hm0.ne'
    field_simp; ring
  rw [sum_p_mul hk]
  simp_rw [hexp]
  rw [Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.sum_div, ← Finset.sum_div, sum_V_J2 hk1 hk hn2,
    sum_V_J hk1, Finset.sum_const, nsmul_eq_mul, agfv_Vset_card]
  have hC := choose_rel1 hk1 hk
  have hC0 : (0 : ℝ) < (n.choose k : ℝ) := by exact_mod_cast Nat.choose_pos hk
  have hm' : (0 : ℝ) < M.card := by exact_mod_cast hm
  have hn1 : (0 : ℝ) < (n : ℝ) - 1 := by
    have : (2 : ℝ) ≤ n := by exact_mod_cast hn2
    linarith
  -- with n = 2k: 2·C(n-1,k-1) = C(n,k)
  have hk' : (0 : ℝ) < k := by exact_mod_cast hk1
  have hnk : (n : ℝ) = 2 * k := by rw [hn]; push_cast; ring
  have hC1 : 2 * ((n - 1).choose (k - 1) : ℝ) = (n.choose k : ℝ) := by
    rw [hnk] at hC
    have : (k : ℝ) * (2 * ((n - 1).choose (k - 1) : ℝ)) = (k : ℝ) * (n.choose k : ℝ) := by linarith
    exact mul_left_cancel₀ hk'.ne' this
  rw [← hC1]
  have hC1pos : (0 : ℝ) < ((n - 1).choose (k - 1) : ℝ) := by nlinarith
  rw [hnk] at hn1 ⊢
  field_simp
  ring

/-! ## §5 The uninformed head at a mask; finiteness of `A` -/

/-- The uninformed head's value: `1/2` at an interior state, the exact marginal elsewhere. -/
lemma unifHead_h {k : ℕ} (hk : k ≤ n) (S : Finset (Fin n)) (x : Fin n → Bool) (i : Fin n) :
    (unifHead n k hk).h S x i = if Interior k S x then 1 / 2 else exMarg (pM n k hk) S x i := rfl

lemma card_compl_eq (M : Finset (Fin n)) : n - Mᶜ.card = M.card := by
  rw [Finset.card_compl, Fintype.card_fin]
  have := Finset.card_le_univ M
  rw [Fintype.card_fin] at this
  omega

/-- For `x ∈ V`, the state after revealing `Mᶜ` is interior iff `0 < J < |M|`. -/
lemma interior_mask_iff {k : ℕ} {M : Finset (Fin n)} {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    Interior k Mᶜ x ↔ 0 < Jm M x ∧ Jm M x < M.card := by
  have hsplit := card_split hx M
  have hJ : jOf k Mᶜ x = (Jm M x : ℤ) := by unfold jOf; omega
  unfold Interior
  rw [hJ, card_compl_eq]
  constructor
  · rintro ⟨h1, h2⟩; exact ⟨by exact_mod_cast h1, by exact_mod_cast h2⟩
  · rintro ⟨h1, h2⟩; exact ⟨by exact_mod_cast h1, by exact_mod_cast h2⟩

/-- **Each loss term is at most `4 ln2 (a - 1/2)²`** (printed l.85-87), at a mask `M` (`|M| ≥ 1`), a masked `i`
and `x ∈ V`; here `a = J/|M|` (`exMarg_mask`). -/
theorem term_le {k : ℕ} (hk : k ≤ n) {M : Finset (Fin n)} (hm : 1 ≤ M.card) {i : Fin n} (hi : i ∈ M)
    {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    klR (exMarg (pM n k hk) Mᶜ x i) ((unifHead n k hk).h Mᶜ x i)
      ≤ 4 * Real.log 2 * ((Jm M x : ℝ) / M.card - 1 / 2) ^ 2 := by
  rw [unifHead_h, exMarg_mask hk hi hx]
  have hI := interior_mask_iff (M := M) hx
  have hle := loss_le (J := Jm M x) (m := M.card) hm (Finset.card_filter_le _ _)
  by_cases hInt : Interior k Mᶜ x
  · rw [if_pos hInt]; rwa [if_pos (hI.1 hInt)] at hle
  · rw [if_neg hInt]; rwa [if_neg (fun h => hInt (hI.2 h))] at hle

/-- **`A(ĥ)` is finite for the uninformed head**: at an interior state the head is `1/2`, at every other state it is
the exact marginal, so no positively weighted term is infinite. -/
theorem unif_AFinite {k : ℕ} (hk : k ≤ n) : AFinite (unifHead n k hk) := by
  intro M _ i _ x _
  have hcond : (0 < exMarg (pM n k hk) Mᶜ x i → 0 < (unifHead n k hk).h Mᶜ x i) ∧
      (exMarg (pM n k hk) Mᶜ x i < 1 → (unifHead n k hk).h Mᶜ x i < 1) := by
    rw [unifHead_h]
    split_ifs
    · exact ⟨fun _ => by norm_num, fun _ => by norm_num⟩
    · exact ⟨id, id⟩
  unfold klB
  rw [if_pos hcond]
  exact WithTop.coe_ne_top

/-! ## §6 The bound -/

/-- `Areal` of the uninformed head is at most the mask-size average of `4 ln2 · E(a - 1/2)²`. -/
theorem Areal_unif_le {k : ℕ} (hk : k ≤ n) (hn : n = 2 * k) (hk1 : 1 ≤ k) :
    Areal (unifHead n k hk)
      ≤ ∑ m ∈ Finset.Icc 1 n, (1 / (n : ℝ)) * (Real.log 2 * (((n : ℝ) - m) / ((m : ℝ) * ((n : ℝ) - 1)))) := by
  unfold Areal
  refine Finset.sum_le_sum (fun m hm => ?_)
  have hm1 : 1 ≤ m := (Finset.mem_Icc.1 hm).1
  have hmn : m ≤ n := (Finset.mem_Icc.1 hm).2
  refine mul_le_mul_of_nonneg_left ?_ (by positivity)
  have hM : ∀ M ∈ Finset.powersetCard m (univ : Finset (Fin n)),
      ∑ i ∈ M, (1 / (m : ℝ)) * ∑ x, (pM n k hk).p x *
          klR (exMarg (pM n k hk) Mᶜ x i) ((unifHead n k hk).h Mᶜ x i)
        ≤ Real.log 2 * (((n : ℝ) - m) / ((m : ℝ) * ((n : ℝ) - 1))) := by
    intro M hM
    have hMc : M.card = m := (Finset.mem_powersetCard.1 hM).2
    have hMm : 1 ≤ M.card := by rw [hMc]; exact hm1
    have hx : ∀ i ∈ M, ∑ x, (pM n k hk).p x * klR (exMarg (pM n k hk) Mᶜ x i) ((unifHead n k hk).h Mᶜ x i)
        ≤ Real.log 2 * (((n : ℝ) - m) / ((m : ℝ) * ((n : ℝ) - 1))) := by
      intro i hi
      calc ∑ x, (pM n k hk).p x * klR (exMarg (pM n k hk) Mᶜ x i) ((unifHead n k hk).h Mᶜ x i)
          ≤ ∑ x, (pM n k hk).p x * (4 * Real.log 2 * ((Jm M x : ℝ) / M.card - 1 / 2) ^ 2) := by
            refine Finset.sum_le_sum (fun x _ => ?_)
            by_cases hxV : x ∈ Vset n k
            · exact mul_le_mul_of_nonneg_left (term_le hk hMm hi hxV) ((pM n k hk).nonneg x)
            · have hp0 : (pM n k hk).p x = 0 := by
                simp only [pM, Bridge.balancedTarget_p]
                exact agfv_pTarget_of_not_mem hxV
              rw [hp0, zero_mul, zero_mul]
        _ = 4 * Real.log 2 * ∑ x, (pM n k hk).p x * ((Jm M x : ℝ) / M.card - 1 / 2) ^ 2 := by
            rw [Finset.mul_sum]
            refine Finset.sum_congr rfl (fun x _ => by ring)
        _ = Real.log 2 * (((n : ℝ) - m) / ((m : ℝ) * ((n : ℝ) - 1))) := by
            rw [var_mask hk hn hk1 hMm, hMc]; ring
    calc ∑ i ∈ M, (1 / (m : ℝ)) * ∑ x, (pM n k hk).p x *
            klR (exMarg (pM n k hk) Mᶜ x i) ((unifHead n k hk).h Mᶜ x i)
        ≤ ∑ i ∈ M, (1 / (m : ℝ)) * (Real.log 2 * (((n : ℝ) - m) / ((m : ℝ) * ((n : ℝ) - 1)))) :=
          Finset.sum_le_sum (fun i hi => mul_le_mul_of_nonneg_left (hx i hi) (by positivity))
      _ = Real.log 2 * (((n : ℝ) - m) / ((m : ℝ) * ((n : ℝ) - 1))) := by
          rw [Finset.sum_const, hMc, nsmul_eq_mul]
          have hm1' : (1 : ℝ) ≤ m := by exact_mod_cast hm1
          have hm0 : (m : ℝ) ≠ 0 := by linarith
          field_simp
  calc ∑ M ∈ Finset.powersetCard m (univ : Finset (Fin n)), (1 / (n.choose m : ℝ)) *
          ∑ i ∈ M, (1 / (m : ℝ)) * ∑ x, (pM n k hk).p x *
            klR (exMarg (pM n k hk) Mᶜ x i) ((unifHead n k hk).h Mᶜ x i)
      ≤ ∑ M ∈ Finset.powersetCard m (univ : Finset (Fin n)), (1 / (n.choose m : ℝ)) *
          (Real.log 2 * (((n : ℝ) - m) / ((m : ℝ) * ((n : ℝ) - 1)))) :=
        Finset.sum_le_sum (fun M hM' => mul_le_mul_of_nonneg_left (hM M hM') (by positivity))
    _ = Real.log 2 * (((n : ℝ) - m) / ((m : ℝ) * ((n : ℝ) - 1))) := by
        rw [Finset.sum_const, Finset.card_powersetCard, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
        have hC : (n.choose m : ℝ) ≠ 0 := by exact_mod_cast (Nat.choose_pos hmn).ne'
        field_simp

/-- `H_n = Σ_{m=1}^n 1/m` as a real number. -/
lemma harmonic_real (n : ℕ) : ((harmonic n : ℚ) : ℝ) = ∑ m ∈ Finset.Icc 1 n, ((m : ℝ))⁻¹ := by
  rw [harmonic_eq_sum_Icc, Rat.cast_sum]
  refine Finset.sum_congr rfl (fun m _ => ?_)
  push_cast; rfl

lemma one_le_harmonic_real {n : ℕ} (hn : 1 ≤ n) : 1 ≤ ((harmonic n : ℚ) : ℝ) := by
  rw [harmonic_real]
  have h1 : (1 : ℕ) ∈ Finset.Icc 1 n := Finset.mem_Icc.2 ⟨le_refl 1, hn⟩
  have := Finset.single_le_sum (f := fun m : ℕ => ((m : ℝ))⁻¹) (fun m _ => by positivity) h1
  simpa using this

/-- **The averaging identity** (printed l.89): `(ln2/(n(n-1))) Σ_{m=1}^n (n/m - 1) = ln2 (H_n - 1)/(n - 1)`. -/
theorem avg_identity (hn : 1 ≤ n) :
    Real.log 2 / ((n : ℝ) * ((n : ℝ) - 1)) * ∑ m ∈ Finset.Icc 1 n, ((n : ℝ) / m - 1)
      = Real.log 2 * (((harmonic n : ℚ) : ℝ) - 1) / ((n : ℝ) - 1) := by
  have hsum : ∑ m ∈ Finset.Icc 1 n, ((n : ℝ) / m - 1) = (n : ℝ) * ((harmonic n : ℚ) : ℝ) - n := by
    rw [Finset.sum_sub_distrib, harmonic_real, Finset.mul_sum, Finset.sum_const, Nat.card_Icc]
    simp [div_eq_mul_inv]
  rw [hsum]
  have hn1' : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hn0 : (n : ℝ) ≠ 0 := by linarith
  by_cases hn1 : (n : ℝ) - 1 = 0
  · rw [hn1]; simp
  · field_simp

/-- The mask-size average of the per-size bounds is the printed average. -/
lemma sum_bound_eq (hn : 1 ≤ n) :
    ∑ m ∈ Finset.Icc 1 n, (1 / (n : ℝ)) * (Real.log 2 * (((n : ℝ) - m) / ((m : ℝ) * ((n : ℝ) - 1))))
      = Real.log 2 / ((n : ℝ) * ((n : ℝ) - 1)) * ∑ m ∈ Finset.Icc 1 n, ((n : ℝ) / m - 1) := by
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl (fun m hm => ?_)
  have hm1 : (1 : ℝ) ≤ m := by exact_mod_cast (Finset.mem_Icc.1 hm).1
  have hm0 : (m : ℝ) ≠ 0 := by linarith
  have hn1' : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hn0 : (n : ℝ) ≠ 0 := by linarith
  by_cases hn1 : (n : ℝ) - 1 = 0
  · rw [hn1]; simp
  · field_simp

/-! ## §7 Headlines -/

/-- **Theorem M2(i)** (l.69): on the balanced slice `n = 2k`, the uninformed head (`1/2` at interior states, exact
at forced states) has finite `A(ĥ)` and `A(ĥ) ≤ ln2 (H_n - 1)/(n - 1)`. -/
theorem M2i_bound {k : ℕ} (hk : k ≤ n) (hn : n = 2 * k) (hk1 : 1 ≤ k) :
    AFinite (unifHead n k hk) ∧
      Areal (unifHead n k hk) ≤ Real.log 2 * (((harmonic n : ℚ) : ℝ) - 1) / ((n : ℝ) - 1) := by
  refine ⟨unif_AFinite hk, ?_⟩
  have hn1 : 1 ≤ n := by omega
  calc Areal (unifHead n k hk) ≤ _ := Areal_unif_le hk hn hk1
    _ = _ := sum_bound_eq hn1
    _ = _ := avg_identity hn1

/-- **Theorem M2(i), extended-valued form**: `A(ĥ) ≤ ln2 (H_n - 1)/(n - 1)` in `[0, ∞]` (`Aext`). -/
theorem M2i_Aext {k : ℕ} (hk : k ≤ n) (hn : n = 2 * k) (hk1 : 1 ≤ k) :
    Aext (unifHead n k hk) ≤ ((Real.log 2 * (((harmonic n : ℚ) : ℝ) - 1) / ((n : ℝ) - 1) : ℝ) : WithTop ℝ) := by
  obtain ⟨hfin, hle⟩ := M2i_bound hk hn hk1
  unfold Aext
  rw [if_pos hfin]
  exact WithTop.coe_le_coe.2 hle

/-- **Theorem M2(i), `→ 0`** (l.69): the bound `ln2 (H_n - 1)/(n - 1)` tends to `0` as `n → ∞`. -/
theorem M2i_tendsto :
    Tendsto (fun n : ℕ => Real.log 2 * (((harmonic n : ℚ) : ℝ) - 1) / ((n : ℝ) - 1)) atTop (𝓝 0) := by
  have h1 : Tendsto (fun x : ℝ => Real.log x / (x - 1)) atTop (𝓝 0) := by
    have := Real.tendsto_pow_log_div_mul_add_atTop 1 (-1) 1 one_ne_zero
    simpa [sub_eq_add_neg] using this
  have h2 : Tendsto (fun n : ℕ => Real.log 2 * (Real.log n / ((n : ℝ) - 1))) atTop (𝓝 0) := by
    have := (h1.comp tendsto_natCast_atTop_atTop).const_mul (Real.log 2)
    simpa using this
  have hl := Real.log_pos (by norm_num : (1 : ℝ) < 2)
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds h2 ?_ ?_
  · filter_upwards [eventually_ge_atTop 2] with n hn
    have hH : 1 ≤ ((harmonic n : ℚ) : ℝ) := one_le_harmonic_real (by omega)
    have hn1 : (0 : ℝ) < (n : ℝ) - 1 := by
      have : (2 : ℝ) ≤ n := by exact_mod_cast hn
      linarith
    exact div_nonneg (mul_nonneg hl.le (by linarith)) hn1.le
  · filter_upwards [eventually_ge_atTop 2] with n hn
    have hH := harmonic_le_one_add_log n
    have hn1 : (0 : ℝ) < (n : ℝ) - 1 := by
      have : (2 : ℝ) ≤ n := by exact_mod_cast hn
      linarith
    rw [mul_div_assoc]
    exact mul_le_mul_of_nonneg_left (div_le_div_of_nonneg_right (by linarith) hn1.le) hl.le

end A36RW.AppM.M2i

#check @A36RW.AppM.M2i.M2i_bound
#print axioms A36RW.AppM.M2i.M2i_bound
#check @A36RW.AppM.M2i.M2i_Aext
#print axioms A36RW.AppM.M2i.M2i_Aext
#check @A36RW.AppM.M2i.M2i_tendsto
#print axioms A36RW.AppM.M2i.M2i_tendsto
#check @A36RW.AppM.M2i.binEntropy_ge
#print axioms A36RW.AppM.M2i.binEntropy_ge
#check @A36RW.AppM.M2i.klR_half_eq
#print axioms A36RW.AppM.M2i.klR_half_eq
#check @A36RW.AppM.M2i.klR_half_le
#print axioms A36RW.AppM.M2i.klR_half_le
#check @A36RW.AppM.M2i.klR_forced_eq_zero
#print axioms A36RW.AppM.M2i.klR_forced_eq_zero
#check @A36RW.AppM.M2i.loss_le
#print axioms A36RW.AppM.M2i.loss_le
#check @A36RW.AppM.M2i.term_le
#print axioms A36RW.AppM.M2i.term_le
#check @A36RW.AppM.M2i.exMarg_mask
#print axioms A36RW.AppM.M2i.exMarg_mask
#check @A36RW.AppM.M2i.mean_mask
#print axioms A36RW.AppM.M2i.mean_mask
#check @A36RW.AppM.M2i.var_mask
#print axioms A36RW.AppM.M2i.var_mask
#check @A36RW.AppM.M2i.avg_identity
#print axioms A36RW.AppM.M2i.avg_identity
#check @A36RW.AppM.M2i.unif_AFinite
#print axioms A36RW.AppM.M2i.unif_AFinite


==> anc/formal_companion/lean/src/A36RW/AppM/M2ii.lean <==
/-
A36RW.AppM.M2ii: Theorem M2(ii) of Appendix M (appendix_imperfect.tex l.70-77,
proof l.90-99): the uninformed head `ĥ ≡ 1/2` at interior states, exact at forced states (`unifHead`), on the balanced
slice `n = 2k`; a fixed labelled schedule `U` with profile `b`, uniformly relabelled (`Qprof`, the frame's
`relabelMix univ (pointMix U)` run with `headOracle unifHead`).

Headlines (all with `hn : n = 2 * k`, `hk1 : 1 ≤ k`; block ends `s_t = ((profile U).take t).sum`, `r = U.length`):
* `M2ii_formula`   Q̂_b(V) = Σ_{t<r} Σ_{s_t<ℓ≤s_{t+1}} φ(ℓ) 2^{-(s_{t+1}-ℓ)}, `φ = phiW` (l.71-74);
* `M2ii_F`         F = KL(p‖Q̂_b) = -ln Q̂_b(V) (l.75);
* `M2ii_upper`     n ≥ 4: Q̂_b(V) ≤ 2 r φ(n-1) and φ(n-1) ≤ √(2/(π(n-2))) (l.75);
* `M2ii_r_lower`   n ≥ 4: F ≤ ln 2 ⇒ r ≥ (1/4)√(π(n-2)/2) (l.75-76);
* `M2ii_n2`        n = 2: one block of two fair bits gives Q̂_b(V) = 1/2 (l.76);
* `M2ii_profile_lower`, `Lsq_lt`, `M2ii_profile_exists`   n ≥ 4: the profile (n-L, 1, …, 1), L = ⌈√(2n)⌉ < n,
                   has Q̂_b(V) ≥ 1/2, and it is realised (l.76);
* `M2ii_Theta`     n ≥ 4: (1/4)√(π(n-2)/2) ≤ R ≤ ⌈√(2n)⌉ + 1 for the least length R (`RProf`) (l.77), and
  `M2ii_Theta_asymp`: √n/8 ≤ R ≤ 3√n (Θ(√n) with explicit constants);
* printed proof steps: `phiW_ratio` (φ(ℓ+1)/φ(ℓ) = ℓ/(2(ℓ-k+1))), `phiW_le_succ` (φ increases on [k, n-1]),
  `phiW_top_eq'` (φ(n-1) = C(n-2,k-1) 2^{-(n-2)}), `phiW_top_le`, `Wsucc_singletons` (singletons never fail), `cheb`
  (Chebyshev for Bin(N,1/2)); fixture `fixture_n4` (n = 4, profile (2,2): Q̂_b(V) = 3/4).

New definitions (none of the frame's objects is a count recursion for a non-exact head):
* `WLegal`, `WInt`, `WForced`: legality / interior / forced of the count state after `p` committed coordinates with
  `a` ones (the paper's `(M, j) = (2k - p, k - a)`); `Bw m d = C(m,d) 2^{-m}`;
* `Wsucc`: the success recursion of a fixed profile run with the uninformed head; `vmass_Wsucc` proves that it IS the
  `V`-mass of the frame's `schedLawE (headOracle (unifHead n k hk))` from every well-formed history;
* `Fw`, `Gw`: fair-walk probabilities "forced at time v", "interior at time u and forced at time v" (proof devices);
* `phiW`: the printed φ; `Lsq n = ⌈√(2n)⌉`; `RProf`: the least length of a fixed relabelled profile with F ≤ ln 2.
Proof route (differs from the printed one, same statement): success = Σ_blocks P(walk interior at the block start and
forced at its end) (`Wsucc_decomp`, a Markov step by Vandermonde convolution), and from the origin that probability is
Σ_ℓ φ(ℓ) 2^{-(v-ℓ)} (`Gw_origin`, induction on the end time with one fair bit per step).
-/
import A36RW.AppM.Basic
import Mathlib.Analysis.Real.Pi.Wallis

set_option autoImplicit false

namespace A36RW.AppM.M2ii

open AGF A36RW Finset

/-! ## §1 The fair-bit walk on counts

A run is tracked by `p` (committed coordinates) and `a` (committed ones); with `n = 2k` the state `(M, j)` of the
paper is `(2k - p, k - a)`.  Legal: `0 ≤ j ≤ M`, i.e. `a ≤ k` and `p - a ≤ k`; interior: `0 < j < M`. -/

/-- Legal count state: no quota exceeded (`a ≤ k` ones, `p - a ≤ k` zeros). -/
def WLegal (k p a : ℕ) : Prop := a ≤ k ∧ p ≤ a + k

/-- Interior count state: both quotas still open. -/
def WInt (k p a : ℕ) : Prop := a < k ∧ p < a + k

/-- Forced count state: legal, one quota used up. -/
def WForced (k p a : ℕ) : Prop := WLegal k p a ∧ ¬ WInt k p a

instance (k p a : ℕ) : Decidable (WLegal k p a) := by unfold WLegal; infer_instance
instance (k p a : ℕ) : Decidable (WInt k p a) := by unfold WInt; infer_instance
instance (k p a : ℕ) : Decidable (WForced k p a) := by unfold WForced; infer_instance

/-- The binomial weight `C(m,d) 2^{-m}`. -/
noncomputable def Bw (m d : ℕ) : ℝ := (m.choose d : ℝ) * (1 / 2 : ℝ) ^ m

lemma Bw_nonneg (m d : ℕ) : 0 ≤ Bw m d := by unfold Bw; positivity

/-- **The count recursion of a fixed profile run with the uninformed head.**  `bs`: the sizes of the blocks still to
run.  At an interior state the next block is `b` fair bits (weight `Bw b c` for `c` ones); at a forced legal state the
rest of the run is exact (success `1`); at an illegal state the run has failed (`0`). -/
noncomputable def Wsucc (k : ℕ) : List ℕ → ℕ → ℕ → ℝ
  | [], p, a => if WLegal k p a then 1 else 0
  | b :: bs, p, a =>
      if WInt k p a then ∑ c ∈ range (b + 1), Bw b c * Wsucc k bs (p + b) (a + c)
      else if WLegal k p a then 1 else 0

/-- Fair-walk probability, from `a` ones at time `u`, of being forced at time `v`. -/
noncomputable def Fw (k u v a : ℕ) : ℝ :=
  ∑ e ∈ range (v - u + 1), Bw (v - u) e * (if WForced k v (a + e) then 1 else 0)

/-- Fair-walk probability, from `a` ones at time `p`, of being interior at time `u` and forced at time `v`. -/
noncomputable def Gw (k p a u v : ℕ) : ℝ :=
  ∑ d ∈ range (u - p + 1), Bw (u - p) d * ((if WInt k u (a + d) then 1 else 0) * Fw k u v (a + d))

/-! ## §2 Binomial sums -/

/-- Pascal's rule summed against a test function. -/
lemma pascal_sum (N : ℕ) (g : ℕ → ℝ) :
    ∑ e ∈ range (N + 2), ((N + 1).choose e : ℝ) * g e
      = ∑ e ∈ range (N + 1), (N.choose e : ℝ) * (g e + g (e + 1)) := by
  rw [Finset.sum_range_succ' _ (N + 1)]
  simp only [Nat.choose_succ_succ, Nat.cast_add, add_mul, Finset.sum_add_distrib, Nat.choose_zero_right,
    Nat.cast_one, one_mul, mul_add]
  have h2 : ∑ e ∈ range (N + 2), (N.choose e : ℝ) * g e = ∑ e ∈ range (N + 1), (N.choose e : ℝ) * g e := by
    rw [Finset.sum_range_succ, Nat.choose_succ_self, Nat.cast_zero, zero_mul, add_zero]
  have h3 := Finset.sum_range_succ' (fun e => (N.choose e : ℝ) * g e) (N + 1)
  rw [h2] at h3
  simp only [Nat.choose_zero_right, Nat.cast_one, one_mul] at h3
  rw [h3]
  ring

/-- **Vandermonde convolution against a test function.** -/
lemma conv_sum (m : ℕ) : ∀ (b : ℕ) (f : ℕ → ℝ),
    ∑ c ∈ range (b + 1), (b.choose c : ℝ) * ∑ d ∈ range (m + 1), (m.choose d : ℝ) * f (c + d)
      = ∑ e ∈ range (b + m + 1), ((b + m).choose e : ℝ) * f e
  | 0, f => by simp
  | b + 1, f => by
      rw [pascal_sum b (fun c => ∑ d ∈ range (m + 1), (m.choose d : ℝ) * f (c + d))]
      have hX : ∀ c, (∑ d ∈ range (m + 1), (m.choose d : ℝ) * f (c + d))
          + ∑ d ∈ range (m + 1), (m.choose d : ℝ) * f (c + 1 + d)
          = ∑ d ∈ range (m + 1), (m.choose d : ℝ) * (fun e => f e + f (e + 1)) (c + d) := by
        intro c
        rw [← Finset.sum_add_distrib]
        refine Finset.sum_congr rfl (fun d _ => ?_)
        simp only
        rw [show c + 1 + d = c + d + 1 by ring]
        ring
      simp_rw [hX]
      rw [conv_sum m b (fun e => f e + f (e + 1))]
      rw [show b + 1 + m + 1 = (b + m) + 2 by ring, show b + 1 + m = (b + m) + 1 by ring, pascal_sum (b + m) f]

/-- The convolution in binomial-weight form. -/
lemma conv_Bw (b m : ℕ) (f : ℕ → ℝ) :
    ∑ c ∈ range (b + 1), Bw b c * ∑ d ∈ range (m + 1), Bw m d * f (c + d)
      = ∑ e ∈ range (b + m + 1), Bw (b + m) e * f e := by
  unfold Bw
  have h := conv_sum m b f
  have hL : ∑ c ∈ range (b + 1), (b.choose c : ℝ) * (1 / 2 : ℝ) ^ b *
        ∑ d ∈ range (m + 1), (m.choose d : ℝ) * (1 / 2 : ℝ) ^ m * f (c + d)
      = (1 / 2 : ℝ) ^ (b + m) * ∑ c ∈ range (b + 1), (b.choose c : ℝ) *
        ∑ d ∈ range (m + 1), (m.choose d : ℝ) * f (c + d) := by
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl (fun c _ => ?_)
    rw [show ∑ d ∈ range (m + 1), (m.choose d : ℝ) * (1 / 2 : ℝ) ^ m * f (c + d)
        = (1 / 2 : ℝ) ^ m * ∑ d ∈ range (m + 1), (m.choose d : ℝ) * f (c + d) by
      rw [Finset.mul_sum]; exact Finset.sum_congr rfl (fun d _ => by ring)]
    rw [pow_add]; ring
  rw [hL, h, Finset.mul_sum]
  exact Finset.sum_congr rfl (fun e _ => by ring)

lemma sum_Bw (m : ℕ) : ∑ c ∈ range (m + 1), Bw m c = 1 := by
  unfold Bw
  rw [← Finset.sum_mul]
  have : ∑ c ∈ range (m + 1), (m.choose c : ℝ) = 2 ^ m := by exact_mod_cast Nat.sum_range_choose m
  rw [this, ← mul_pow]
  norm_num

/-! ## §3 Success as a sum over blocks of "interior at the block start, forced at the block end" -/

lemma not_WInt_end {k a : ℕ} : ¬ WInt k (2 * k) a := by
  unfold WInt; omega

lemma Wsucc_forced (k : ℕ) (bs : List ℕ) {p a : ℕ} (hL : WLegal k p a) (hI : ¬ WInt k p a) :
    Wsucc k bs p a = 1 := by
  cases bs with
  | nil => simp [Wsucc, hL]
  | cons b bs => simp [Wsucc, hL, hI]

lemma Wsucc_illegal (k : ℕ) (bs : List ℕ) {p a : ℕ} (hL : ¬ WLegal k p a) : Wsucc k bs p a = 0 := by
  have hI : ¬ WInt k p a := fun h => hL ⟨h.1.le, h.2.le⟩
  cases bs with
  | nil => simp [Wsucc, hL]
  | cons b bs => simp [Wsucc, hL, hI]

/-- At the end of every block the success splits into the interior part and the forced part. -/
lemma Wsucc_split (k : ℕ) (bs : List ℕ) (p a : ℕ) (hend : p + bs.sum = 2 * k) :
    Wsucc k bs p a = (if WInt k p a then Wsucc k bs p a else 0) + (if WForced k p a then 1 else 0) := by
  by_cases hI : WInt k p a
  · have hF : ¬ WForced k p a := fun h => h.2 hI
    rw [if_pos hI, if_neg hF, add_zero]
  · rw [if_neg hI, zero_add]
    by_cases hL : WLegal k p a
    · rw [if_pos ⟨hL, hI⟩, Wsucc_forced k bs hL hI]
    · rw [if_neg (fun h => hL h.1), Wsucc_illegal k bs hL]

lemma WInt_mono {k p b a c d u : ℕ} (hc : c ≤ b) (hd : d ≤ u - (p + b)) (hu : p + b ≤ u)
    (h : WInt k u (a + c + d)) : WInt k (p + b) (a + c) := by
  unfold WInt at h ⊢; omega

/-- **The Markov step**: conditioning on the count after a block of `b` fair bits started at an interior state. -/
lemma Gw_markov (k p a b u v : ℕ) (hu : p + b ≤ u) :
    ∑ c ∈ range (b + 1), Bw b c * ((if WInt k (p + b) (a + c) then 1 else 0) * Gw k (p + b) (a + c) u v)
      = Gw k p a u v := by
  have hm : u - p = b + (u - (p + b)) := by omega
  unfold Gw
  rw [hm]
  rw [← conv_Bw b (u - (p + b)) (fun e => (if WInt k u (a + e) then 1 else 0) * Fw k u v (a + e))]
  refine Finset.sum_congr rfl (fun c hc => ?_)
  have hc' : c ≤ b := Nat.lt_succ_iff.1 (Finset.mem_range.1 hc)
  congr 1
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl (fun d hd => ?_)
  have hd' : d ≤ u - (p + b) := Nat.lt_succ_iff.1 (Finset.mem_range.1 hd)
  simp only [← add_assoc]
  by_cases hI : WInt k u (a + c + d)
  · rw [if_pos (WInt_mono hc' hd' hu hI), if_pos hI]; ring
  · rw [if_neg hI]; ring

/-- The first block's term: interior at its start, forced at its end. -/
lemma Gw_first (k p a b : ℕ) (hI : WInt k p a) :
    Gw k p a p (p + b) = ∑ c ∈ range (b + 1), Bw b c * (if WForced k (p + b) (a + c) then 1 else 0) := by
  unfold Gw Fw
  rw [Nat.sub_self, zero_add, Finset.range_one, Finset.sum_singleton, add_zero, if_pos hI, one_mul,
    show p + b - p = b by omega]
  unfold Bw
  simp only [Nat.choose_zero_right, Nat.cast_one, pow_zero, mul_one, one_mul]

lemma sum_take_cons_reindex (k p a b : ℕ) (bs : List ℕ) :
    ∑ t ∈ range (b :: bs).length, Gw k p a (p + ((b :: bs).take t).sum) (p + ((b :: bs).take (t + 1)).sum)
      = Gw k p a p (p + b) + ∑ t ∈ range bs.length, Gw k p a (p + b + (bs.take t).sum) (p + b + (bs.take (t + 1)).sum) := by
  rw [List.length_cons, Finset.sum_range_succ', add_comm]
  congr 1
  all_goals (try (refine Finset.sum_congr rfl (fun t _ => ?_))); simp [List.take_succ_cons, add_assoc]

/-- **Success decomposes over blocks**: from an interior state, the success of the remaining blocks is the sum over
blocks of the probability that the fair walk is interior at the block's start and forced at its end. -/
theorem Wsucc_decomp (k : ℕ) : ∀ (bs : List ℕ) (p a : ℕ), WInt k p a → p + bs.sum = 2 * k →
    Wsucc k bs p a = ∑ t ∈ range bs.length, Gw k p a (p + (bs.take t).sum) (p + (bs.take (t + 1)).sum)
  | [], p, a, hI, hend => by
      simp only [List.sum_nil, add_zero] at hend
      subst hend
      exact absurd hI not_WInt_end
  | b :: bs, p, a, hI, hend => by
      have hend' : p + b + bs.sum = 2 * k := by simp only [List.sum_cons] at hend; omega
      rw [Wsucc, if_pos hI]
      have hsplit : ∀ c ∈ range (b + 1), Bw b c * Wsucc k bs (p + b) (a + c)
          = Bw b c * (if WForced k (p + b) (a + c) then 1 else 0)
            + ∑ t ∈ range bs.length, Bw b c * ((if WInt k (p + b) (a + c) then 1 else 0) *
                Gw k (p + b) (a + c) (p + b + (bs.take t).sum) (p + b + (bs.take (t + 1)).sum)) := by
        intro c _
        rw [Wsucc_split k bs (p + b) (a + c) hend']
        by_cases hI' : WInt k (p + b) (a + c)
        · rw [if_pos hI', Wsucc_decomp k bs (p + b) (a + c) hI' hend', mul_add, Finset.mul_sum, add_comm]
          simp only [if_pos hI', one_mul]
        · simp only [if_neg hI', zero_mul, mul_zero, Finset.sum_const_zero, zero_add, add_zero]
      rw [Finset.sum_congr rfl hsplit, Finset.sum_add_distrib, Finset.sum_comm]
      rw [Finset.sum_congr rfl (fun t _ => Gw_markov k p a b _ _ (Nat.le_add_right (p + b) _))]
      rw [sum_take_cons_reindex, Gw_first k p a b hI]

/-! ## §4 The interior-to-forced probability from the origin: `Σ_ℓ φ(ℓ) 2^{-(v-ℓ)}` -/

/-- **The first-exhaustion weight** (l.73): `φ(ℓ) = 2 C(ℓ-1, k-1) 2^{-ℓ}` for `k ≤ ℓ ≤ n-1`, `0` otherwise. -/
noncomputable def phiW (n k ℓ : ℕ) : ℝ :=
  if k ≤ ℓ ∧ ℓ ≤ n - 1 then 2 * ((ℓ - 1).choose (k - 1) : ℝ) * (1 / 2 : ℝ) ^ ℓ else 0

lemma phiW_nonneg (n k ℓ : ℕ) : 0 ≤ phiW n k ℓ := by
  unfold phiW; split_ifs <;> positivity

/-- One fair bit from time `v` to `v+1`: the forced indicators of the two children. -/
lemma one_step (k v a : ℕ) (hv : v + 1 ≤ 2 * k) :
    (if WForced k (v + 1) a then (1 : ℝ) else 0) + (if WForced k (v + 1) (a + 1) then 1 else 0)
      = (if WForced k v a then 1 else 0) + (if WInt k v a then 1 else 0) *
          ((if a + k = v + 1 then 1 else 0) + (if a + 1 = k then 1 else 0)) := by
  split_ifs <;> simp only [WForced, WLegal, WInt] at * <;> first | omega | norm_num

lemma Fw_succ (k u v a : ℕ) (huv : u ≤ v) (hv : v + 1 ≤ 2 * k) :
    Fw k u (v + 1) a = (1 / 2) * Fw k u v a + (1 / 2 : ℝ) ^ (v - u + 1) *
      ∑ e ∈ range (v - u + 1), ((v - u).choose e : ℝ) * ((if WInt k v (a + e) then 1 else 0) *
        ((if a + e + k = v + 1 then 1 else 0) + (if a + e + 1 = k then 1 else 0))) := by
  unfold Fw Bw
  rw [show v + 1 - u = (v - u) + 1 by omega]
  have hp := pascal_sum (v - u) (fun e => if WForced k (v + 1) (a + e) then (1 : ℝ) else 0)
  have hL : ∑ e ∈ range (v - u + 1 + 1), ((v - u + 1).choose e : ℝ) * (1 / 2 : ℝ) ^ (v - u + 1) *
        (if WForced k (v + 1) (a + e) then 1 else 0)
      = (1 / 2 : ℝ) ^ (v - u + 1) * ∑ e ∈ range (v - u + 2), ((v - u + 1).choose e : ℝ) *
        (if WForced k (v + 1) (a + e) then 1 else 0) := by
    rw [Finset.mul_sum]; exact Finset.sum_congr rfl (fun e _ => by ring)
  rw [hL, hp]
  have hpt : ∀ e ∈ range (v - u + 1), ((v - u).choose e : ℝ) *
      ((if WForced k (v + 1) (a + e) then (1 : ℝ) else 0) + (if WForced k (v + 1) (a + (e + 1)) then 1 else 0))
      = ((v - u).choose e : ℝ) * (if WForced k v (a + e) then 1 else 0)
        + ((v - u).choose e : ℝ) * ((if WInt k v (a + e) then 1 else 0) *
          ((if a + e + k = v + 1 then 1 else 0) + (if a + e + 1 = k then 1 else 0))) := by
    intro e _
    rw [show a + (e + 1) = a + e + 1 by ring, one_step k v (a + e) hv]
    ring
  rw [Finset.sum_congr rfl hpt, Finset.sum_add_distrib, mul_add, pow_succ]
  congr 1
  rw [Finset.mul_sum, Finset.mul_sum]
  exact Finset.sum_congr rfl (fun e _ => by ring)

/-- `Σ_{a<N} [a + k = M] f(a)`, evaluated. -/
lemma sum_ite_add_eq (N k M : ℕ) (f : ℕ → ℝ) :
    ∑ a ∈ range N, (if a + k = M then f a else 0) = if k ≤ M ∧ M - k < N then f (M - k) else 0 := by
  by_cases hkM : k ≤ M
  · have h : ∀ a, (a + k = M ↔ a = M - k) := fun a => by omega
    simp_rw [h]
    rw [Finset.sum_ite_eq' (range N) (M - k) f]
    simp [Finset.mem_range, hkM]
  · have h : ∀ a, ¬ (a + k = M) := fun a => by omega
    simp [h, hkM]

/-- The two ways of exhausting a quota at time `v+1` from an interior state at time `v`. -/
lemma exhaust_eval (k v : ℕ) (hk : 1 ≤ k) :
    ∑ a ∈ range (v + 1), (v.choose a : ℝ) * ((if WInt k v a then 1 else 0) *
        ((if a + k = v + 1 then 1 else 0) + (if a + 1 = k then 1 else 0)))
      = if k ≤ v + 1 ∧ v + 1 ≤ 2 * k - 1 then 2 * (v.choose (k - 1) : ℝ) else 0 := by
  have hsplit : ∀ a ∈ range (v + 1), (v.choose a : ℝ) * ((if WInt k v a then 1 else 0) *
        ((if a + k = v + 1 then 1 else 0) + (if a + 1 = k then 1 else 0)))
      = (if a + k = v + 1 then (v.choose a : ℝ) * (if WInt k v a then 1 else 0) else 0)
        + (if a + 1 = k then (v.choose a : ℝ) * (if WInt k v a then 1 else 0) else 0) := by
    intro a _
    split_ifs <;> ring
  rw [Finset.sum_congr rfl hsplit, Finset.sum_add_distrib, sum_ite_add_eq, sum_ite_add_eq]
  by_cases h1 : k ≤ v + 1
  · have hsym : v.choose (v + 1 - k) = v.choose (k - 1) := by
      rw [show v + 1 - k = v - (k - 1) by omega]; exact Nat.choose_symm (by omega)
    by_cases h2 : v + 1 ≤ 2 * k - 1
    · rw [if_pos (⟨h1, by omega⟩ : k ≤ v + 1 ∧ v + 1 - k < v + 1),
        if_pos (show WInt k v (v + 1 - k) by unfold WInt; omega),
        if_pos (⟨hk, by omega⟩ : 1 ≤ k ∧ k - 1 < v + 1),
        if_pos (show WInt k v (k - 1) by unfold WInt; omega), if_pos ⟨h1, h2⟩, hsym]
      ring
    · rw [if_pos (⟨h1, by omega⟩ : k ≤ v + 1 ∧ v + 1 - k < v + 1),
        if_neg (show ¬ WInt k v (v + 1 - k) by unfold WInt; omega),
        if_pos (⟨hk, by omega⟩ : 1 ≤ k ∧ k - 1 < v + 1),
        if_neg (show ¬ WInt k v (k - 1) by unfold WInt; omega), if_neg (fun h => h2 h.2)]
      ring
  · rw [if_neg (fun h => h1 h.1), if_neg (fun (h : 1 ≤ k ∧ k - 1 < v + 1) => h1 (by omega)),
      if_neg (fun h => h1 h.1)]
    ring

lemma Gw_succ (k : ℕ) (hk : 1 ≤ k) (u v : ℕ) (huv : u ≤ v) (hv : v + 1 ≤ 2 * k) :
    Gw k 0 0 u (v + 1) = (1 / 2) * Gw k 0 0 u v + phiW (2 * k) k (v + 1) := by
  unfold Gw
  simp only [Nat.sub_zero, zero_add]
  have hF : ∀ d ∈ range (u + 1), Bw u d * ((if WInt k u d then 1 else 0) * Fw k u (v + 1) d)
      = (1 / 2) * (Bw u d * ((if WInt k u d then 1 else 0) * Fw k u v d))
        + (1 / 2 : ℝ) ^ (v + 1) * ((u.choose d : ℝ) * ∑ e ∈ range (v - u + 1), ((v - u).choose e : ℝ) *
          ((if WInt k v (d + e) then 1 else 0) *
            ((if d + e + k = v + 1 then 1 else 0) + (if d + e + 1 = k then 1 else 0)))) := by
    intro d hd
    have hd' : d ≤ u := Nat.lt_succ_iff.1 (Finset.mem_range.1 hd)
    rw [Fw_succ k u v d huv hv]
    have hmono : ∀ e ∈ range (v - u + 1), (if WInt k u d then (1 : ℝ) else 0) *
        (((v - u).choose e : ℝ) * ((if WInt k v (d + e) then 1 else 0) *
          ((if d + e + k = v + 1 then 1 else 0) + (if d + e + 1 = k then 1 else 0))))
        = ((v - u).choose e : ℝ) * ((if WInt k v (d + e) then 1 else 0) *
          ((if d + e + k = v + 1 then 1 else 0) + (if d + e + 1 = k then 1 else 0))) := by
      intro e he
      have he' : e ≤ v - u := Nat.lt_succ_iff.1 (Finset.mem_range.1 he)
      by_cases hI : WInt k v (d + e)
      · have hI0 : WInt k u d := by unfold WInt at hI ⊢; omega
        rw [if_pos hI0, one_mul]
      · rw [if_neg hI]; ring
    have hsum := Finset.sum_congr rfl hmono
    rw [← Finset.mul_sum] at hsum
    unfold Bw
    have hpow : (1 / 2 : ℝ) ^ (v + 1) = (1 / 2 : ℝ) ^ u * (1 / 2 : ℝ) ^ (v - u + 1) := by
      rw [← pow_add]; congr 1; omega
    rw [hpow]
    calc (u.choose d : ℝ) * (1 / 2 : ℝ) ^ u * ((if WInt k u d then 1 else 0) * ((1 / 2) * Fw k u v d +
            (1 / 2 : ℝ) ^ (v - u + 1) * ∑ e ∈ range (v - u + 1), ((v - u).choose e : ℝ) *
              ((if WInt k v (d + e) then 1 else 0) *
                ((if d + e + k = v + 1 then 1 else 0) + (if d + e + 1 = k then 1 else 0)))))
        = (1 / 2) * ((u.choose d : ℝ) * (1 / 2 : ℝ) ^ u * ((if WInt k u d then 1 else 0) * Fw k u v d))
          + (1 / 2 : ℝ) ^ u * (1 / 2 : ℝ) ^ (v - u + 1) * ((u.choose d : ℝ) *
            ((if WInt k u d then (1 : ℝ) else 0) * ∑ e ∈ range (v - u + 1), ((v - u).choose e : ℝ) *
              ((if WInt k v (d + e) then 1 else 0) *
                ((if d + e + k = v + 1 then 1 else 0) + (if d + e + 1 = k then 1 else 0))))) := by ring
      _ = _ := by rw [hsum]
  rw [Finset.sum_congr rfl hF, Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum]
  congr 1
  have hc := conv_sum (v - u) u (fun a => (if WInt k v a then (1 : ℝ) else 0) *
    ((if a + k = v + 1 then 1 else 0) + (if a + 1 = k then 1 else 0)))
  rw [show u + (v - u) = v by omega] at hc
  rw [hc, exhaust_eval k v hk]
  unfold phiW
  rw [show v + 1 - 1 = v by omega]
  split_ifs <;> ring

/-- **The interior-to-forced probability from the origin** (proof of M2(ii), l.91-93): for `u ≤ v ≤ n = 2k`, the fair
walk from `(0,0)` is interior at `u` and forced at `v` with probability `Σ_{u<ℓ≤v} φ(ℓ) 2^{-(v-ℓ)}`. -/
theorem Gw_origin (k : ℕ) (hk : 1 ≤ k) (u : ℕ) : ∀ v, u ≤ v → v ≤ 2 * k →
    Gw k 0 0 u v = ∑ ℓ ∈ Ioc u v, phiW (2 * k) k ℓ * (1 / 2 : ℝ) ^ (v - ℓ) := by
  intro v huv
  induction v, huv using Nat.le_induction with
  | base =>
      intro _
      unfold Gw Fw
      simp only [Nat.sub_self, zero_add, Finset.range_one, Finset.sum_singleton, add_zero, Finset.Ioc_self,
        Finset.sum_empty]
      refine Finset.sum_eq_zero (fun d _ => ?_)
      unfold Bw
      simp only [Nat.choose_zero_right, Nat.cast_one, pow_zero, one_mul]
      by_cases hI : WInt k u d
      · have hF : ¬ WForced k u d := fun h => h.2 hI
        rw [if_pos hI, if_neg hF]; ring
      · rw [if_neg hI]; ring
  | succ v huv ih =>
      intro hv
      rw [Gw_succ k hk u v huv hv, ih (by omega), Finset.sum_Ioc_succ_top huv, Nat.sub_self, pow_zero, mul_one,
        Finset.mul_sum]
      congr 1
      refine Finset.sum_congr rfl (fun ℓ hℓ => ?_)
      have hℓ' : ℓ ≤ v := (Finset.mem_Ioc.1 hℓ).2
      rw [show v + 1 - ℓ = (v - ℓ) + 1 by omega, pow_succ]
      ring

/-! ## §5 The closed form of the count recursion from the origin -/

lemma sum_take_le (l : List ℕ) (t : ℕ) : (l.take t).sum ≤ l.sum := by
  have h := congrArg List.sum (List.take_append_drop t l)
  rw [List.sum_append] at h
  omega

lemma sum_take_mono (l : List ℕ) (t : ℕ) : (l.take t).sum ≤ (l.take (t + 1)).sum := by
  have h := sum_take_le (l.take (t + 1)) t
  rwa [List.take_take, min_eq_left (Nat.le_succ t)] at h

/-- **The count recursion in closed form** (the printed identity of M2(ii), on counts). -/
theorem Wsucc_formula (k : ℕ) (hk : 1 ≤ k) (bs : List ℕ) (hsum : bs.sum = 2 * k) :
    Wsucc k bs 0 0 = ∑ t ∈ range bs.length, ∑ ℓ ∈ Ioc (bs.take t).sum (bs.take (t + 1)).sum,
      phiW (2 * k) k ℓ * (1 / 2 : ℝ) ^ ((bs.take (t + 1)).sum - ℓ) := by
  rw [Wsucc_decomp k bs 0 0 ⟨hk, by omega⟩ (by omega)]
  refine Finset.sum_congr rfl (fun t _ => ?_)
  simp only [zero_add]
  exact Gw_origin k hk _ _ (sum_take_mono bs t) (hsum ▸ sum_take_le bs (t + 1))

/-! ## §6 The bridge: a fixed schedule run with the uninformed head, on counts -/

section Bridge

variable {n k : ℕ}

lemma card_committed_le (h : History n) : (committed h).card ≤ n := by
  have := Finset.card_le_univ (committed h)
  simpa using this

lemma size_eq_sub (h : History n) : size h = n - (committed h).card := by
  unfold size remaining
  rw [Finset.card_sdiff_of_subset (Finset.subset_univ _), Finset.card_univ, Fintype.card_fin]

lemma onesSet_subset_committed {h : History n} (hwf : WFE h) : onesSet h ⊆ committed h :=
  Converse.onesSet_subset_committed_wfe_w2 hwf

lemma jOf_hist {h : History n} (hwf : WFE h) : jOf k (committed h) (outBits h) = quota k h := by
  unfold jOf quota
  rw [filter_committed_outBits, Finset.inter_eq_right.2 (onesSet_subset_committed hwf)]

lemma interior_hist_iff {h : History n} (hwf : WFE h) :
    Interior k (committed h) (outBits h) ↔ (0 < quota k h ∧ quota k h < (size h : ℤ)) := by
  unfold Interior
  rw [jOf_hist hwf, size_eq_sub]

lemma unifHead_h (hk : k ≤ n) (S : Finset (Fin n)) (x : Fin n → Bool) (i : Fin n) :
    (unifHead n k hk).h S x i = if Interior k S x then 1 / 2 else exMarg (pM n k hk) S x i := rfl

lemma legal_iff_W (hn : n = 2 * k) {h : History n} (hwf : WFE h) :
    Legal k h ↔ WLegal k (committed h).card (onesSet h).card := by
  have hp := card_committed_le h
  have hs : (size h : ℤ) = (n : ℤ) - ((committed h).card : ℤ) := by rw [size_eq_sub]; omega
  unfold Legal WLegal quota
  rw [hs]
  omega

lemma int_iff_W (hn : n = 2 * k) {h : History n} (hwf : WFE h) :
    (0 < quota k h ∧ quota k h < (size h : ℤ)) ↔ WInt k (committed h).card (onesSet h).card := by
  have hp := card_committed_le h
  have hs : (size h : ℤ) = (n : ℤ) - ((committed h).card : ℤ) := by rw [size_eq_sub]; omega
  unfold WInt quota
  rw [hs]
  omega

lemma marg_interior (hk : k ≤ n) {h : History n} (hwf : WFE h) (hI : 0 < quota k h ∧ quota k h < (size h : ℤ))
    (i : Fin n) : (headOracle (unifHead n k hk)).marg h i = 1 / 2 := by
  rw [headOracle_marg, unifHead_h, if_pos ((interior_hist_iff hwf).2 hI)]

lemma batchLaw_interior (hk : k ≤ n) {h : History n} (hwf : WFE h) (hI : 0 < quota k h ∧ quota k h < (size h : ℤ))
    (B S : Finset (Fin n)) : batchLaw (headOracle (unifHead n k hk)) h B S = (1 / 2 : ℝ) ^ B.card := by
  unfold batchLaw
  have hf : ∀ i ∈ B, (if i ∈ S then (headOracle (unifHead n k hk)).marg h i
      else 1 - (headOracle (unifHead n k hk)).marg h i) = (1 / 2 : ℝ) := by
    intro i _
    rw [marg_interior hk hwf hI i]
    split_ifs <;> norm_num
  rw [Finset.prod_congr rfl hf, Finset.prod_const]

lemma batchLaw_zero {o : Oracle n} {h : History n} {B : Finset (Fin n)} (h0 : ∀ i ∈ B, o.marg h i = 0)
    {S : Finset (Fin n)} (hS : S ⊆ B) : batchLaw o h B S = if S = ∅ then 1 else 0 := by
  unfold batchLaw
  split_ifs with hSe
  · subst hSe
    exact Finset.prod_eq_one (fun i hi => by rw [if_neg (Finset.notMem_empty i), h0 i hi, sub_zero])
  · obtain ⟨i, hi⟩ := Finset.nonempty_iff_ne_empty.2 hSe
    exact Finset.prod_eq_zero (hS hi) (by rw [if_pos hi, h0 i (hS hi)])

lemma batchLaw_one {o : Oracle n} {h : History n} {B : Finset (Fin n)} (h1 : ∀ i ∈ B, o.marg h i = 1)
    {S : Finset (Fin n)} (hS : S ⊆ B) : batchLaw o h B S = if S = B then 1 else 0 := by
  unfold batchLaw
  split_ifs with hSe
  · subst hSe
    exact Finset.prod_eq_one (fun i hi => by rw [if_pos hi, h1 i hi])
  · have : ∃ i ∈ B, i ∉ S := by
      by_contra hc
      push Not at hc
      exact hSe (Finset.Subset.antisymm hS hc)
    obtain ⟨i, hiB, hiS⟩ := this
    exact Finset.prod_eq_zero hiB (by rw [if_neg hiS, h1 i hiB, sub_self])

lemma card_committed_cons {h : History n} {B S : Finset (Fin n)} (hB : B ⊆ remaining h) :
    (committed ((⟨B, S⟩ : Batch n) :: h)).card = (committed h).card + B.card := by
  show (B ∪ committed h).card = _
  rw [Finset.card_union_of_disjoint, add_comm]
  rw [Finset.disjoint_left]
  intro i hi hic
  exact not_mem_committed (hB hi) hic

lemma card_onesSet_cons {h : History n} (hwf : WFE h) {B S : Finset (Fin n)} (hB : B ⊆ remaining h) (hS : S ⊆ B) :
    (onesSet ((⟨B, S⟩ : Batch n) :: h)).card = (onesSet h).card + S.card := by
  show (S ∪ onesSet h).card = _
  rw [Finset.card_union_of_disjoint, add_comm]
  rw [Finset.disjoint_left]
  intro i hi hio
  exact not_mem_committed (hB (hS hi)) (onesSet_subset_committed hwf hio)

lemma profile_cons (B : Finset (Fin n)) (V : List (Finset (Fin n))) :
    profile (B :: V) = B.card :: profile V := rfl

lemma vmass_illegal_sched (hk : k ≤ n) (o : Oracle n) (V : List (Finset (Fin n))) {h : History n} (hwf : WFE h)
    (hs : IsSchedule V (remaining h)) (hL : ¬ Legal k h) : ∑ x ∈ Vset n k, schedLawE o V h x = 0 := by
  refine Finset.sum_eq_zero (fun x hx => ?_)
  have hpx : 0 < (pM n k hk).p x := (Bridge.pTarget_pos_iff_w4 x).2 hx
  exact Mix.schedLawE_eq_zero_of_not_agrees o V h hs
    (Mix.not_agrees_of_exact (Bridge.exact_balanced hk) hpx h hwf hL)

/-- **The bridge**: from a well-formed history, the `V`-mass of a fixed schedule run with the uninformed head is the
count recursion at the schedule's profile and the history's counts. -/
theorem vmass_Wsucc (hn : n = 2 * k) (hk : k ≤ n) :
    ∀ (V : List (Finset (Fin n))) (h : History n), WFE h → IsSchedule V (remaining h) →
      ∑ x ∈ Vset n k, schedLawE (headOracle (unifHead n k hk)) V h x
        = Wsucc k (profile V) (committed h).card (onesSet h).card
  | [], h, hwf, hs => by
      have hrem : remaining h = ∅ := hs
      have hcomm : (committed h).card = n := by
        have := size_eq_sub h
        rw [size, hrem, Finset.card_empty] at this
        have := card_committed_le h
        omega
      show ∑ x ∈ Vset n k, (if outBits h = x then (1 : ℝ) else 0) = Wsucc k [] _ _
      rw [Finset.sum_ite_eq (Vset n k) (outBits h) (fun _ => (1 : ℝ)), hcomm]
      unfold Wsucc
      by_cases hV : outBits h ∈ Vset n k
      · have hc := (agfv_outBits_mem_Vset k h).1 hV
        rw [if_pos hV, if_pos (show WLegal k n (onesSet h).card by unfold WLegal; omega)]
      · have hc : (onesSet h).card ≠ k := fun hc => hV ((agfv_outBits_mem_Vset k h).2 hc)
        rw [if_neg hV, if_neg (show ¬ WLegal k n (onesSet h).card by unfold WLegal; omega)]
  | B :: V, h, hwf, hs => by
      obtain ⟨hne, hB, hV⟩ := hs
      have hVc : ∀ S : Finset (Fin n), IsSchedule V (remaining ((⟨B, S⟩ : Batch n) :: h)) := fun S => by
        rw [remaining_cons]; exact hV
      have hwfc : ∀ S ∈ B.powerset, WFE ((⟨B, S⟩ : Batch n) :: h) :=
        fun S hS => ⟨hB, Finset.mem_powerset.1 hS, hwf⟩
      have hIH : ∀ S ∈ B.powerset, ∑ x ∈ Vset n k, schedLawE (headOracle (unifHead n k hk)) V
          ((⟨B, S⟩ : Batch n) :: h) x = Wsucc k (profile V) ((committed h).card + B.card) ((onesSet h).card + S.card) := by
        intro S hS
        rw [vmass_Wsucc hn hk V _ (hwfc S hS) (hVc S), card_committed_cons hB,
          card_onesSet_cons hwf hB (Finset.mem_powerset.1 hS)]
      by_cases hL : Legal k h
      · have hexp : ∀ x, schedLawE (headOracle (unifHead n k hk)) (B :: V) h x
            = ∑ S ∈ B.powerset, batchLaw (headOracle (unifHead n k hk)) h B S *
                schedLawE (headOracle (unifHead n k hk)) V ((⟨B, S⟩ : Batch n) :: h) x := by
          intro x
          show ∑ S ∈ B.powerset, (if (headOracle (unifHead n k hk)).legal h then _ else _) * _ = _
          refine Finset.sum_congr rfl (fun S _ => ?_)
          rw [if_pos (show (headOracle (unifHead n k hk)).legal h from hL)]
        rw [Finset.sum_congr rfl (fun x _ => hexp x), Finset.sum_comm]
        simp_rw [← Finset.mul_sum]
        rw [Finset.sum_congr rfl (fun S hS => by rw [hIH S hS]), profile_cons]
        by_cases hI : 0 < quota k h ∧ quota k h < (size h : ℤ)
        · rw [Wsucc, if_pos ((int_iff_W hn hwf).1 hI)]
          simp_rw [batchLaw_interior hk hwf hI]
          rw [agfv_sum_powerset_by_card]
          refine Finset.sum_congr rfl (fun c _ => ?_)
          rw [Finset.sum_congr rfl (fun S hS => by rw [(Finset.mem_powersetCard.1 hS).2]),
            Finset.sum_const, Finset.card_powersetCard, nsmul_eq_mul]
          unfold Bw
          ring
        · -- forced legal state: `j = 0` or `j = M`
          have hWL := (legal_iff_W hn hwf).1 hL
          have hWI : ¬ WInt k (committed h).card (onesSet h).card := fun hc => hI ((int_iff_W hn hwf).2 hc)
          rw [Wsucc_forced k _ hWL hWI]
          have hsz : (size h : ℤ) = (n : ℤ) - ((committed h).card : ℤ) := by
            rw [size_eq_sub]; have := card_committed_le h; omega
          have hBsz : B.card ≤ size h := Finset.card_le_card hB
          rcases (show quota k h = 0 ∨ quota k h = (size h : ℤ) by
            obtain ⟨h0, h1⟩ := hL; push Not at hI; omega) with hj | hj
          · have h0 : ∀ i ∈ B, (headOracle (unifHead n k hk)).marg h i = 0 :=
              fun i hi => head_forced_zero _ hwf hL hj (hB hi)
            rw [Finset.sum_eq_single (∅ : Finset (Fin n))]
            · rw [batchLaw_zero h0 (Finset.empty_subset B), if_pos rfl, one_mul, Finset.card_empty, add_zero]
              unfold quota at hj
              exact Wsucc_forced k _ (by unfold WLegal; omega) (by unfold WInt; omega)
            · intro S hS hSe
              rw [batchLaw_zero h0 (Finset.mem_powerset.1 hS), if_neg hSe, zero_mul]
            · intro hc; exact absurd (Finset.empty_mem_powerset B) hc
          · have h1 : ∀ i ∈ B, (headOracle (unifHead n k hk)).marg h i = 1 :=
              fun i hi => head_forced_one _ hwf hL hj (hB hi)
            rw [Finset.sum_eq_single B]
            · rw [batchLaw_one h1 (Finset.Subset.refl B), if_pos rfl, one_mul]
              unfold quota at hj
              exact Wsucc_forced k _ (by unfold WLegal; omega) (by unfold WInt; omega)
            · intro S hS hSe
              rw [batchLaw_one h1 (Finset.mem_powerset.1 hS), if_neg hSe, zero_mul]
            · intro hc; exact absurd (Finset.mem_powerset_self B) hc
      · rw [vmass_illegal_sched hk _ (B :: V) hwf ⟨hne, hB, hV⟩ hL, profile_cons,
          Wsucc_illegal k _ (fun hc => hL ((legal_iff_W hn hwf).2 hc))]

end Bridge

/-! ## §7 The relabelled profile: its `V`-mass, the exact formula, and `F = -ln Q̂_b(V)` -/

section Headlines

variable {n k : ℕ}

lemma sum_profile : ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)), IsSchedule U A → (profile U).sum = A.card
  | [], A, hU => by
      have hA : A = ∅ := hU
      simp [profile, hA]
  | B :: U, A, hU => by
      obtain ⟨_, hB, hU'⟩ := hU
      rw [profile_cons, List.sum_cons, sum_profile U (A \ B) hU', Finset.card_sdiff_of_subset hB]
      have := Finset.card_le_card hB
      omega

lemma profile_image (σ : Equiv.Perm (Fin n)) (U : List (Finset (Fin n))) :
    profile (U.map (Finset.image σ)) = profile U := by
  unfold profile
  rw [List.map_map]
  refine List.map_congr_left (fun B _ => ?_)
  simp [Finset.card_image_of_injective _ σ.injective]

lemma length_profile (U : List (Finset (Fin n))) : (profile U).length = U.length := by
  simp [profile]

lemma sum_profile_univ (hn : n = 2 * k) {U : List (Finset (Fin n))} (hU : IsSchedule U univ) :
    (profile U).sum = 2 * k := by
  rw [sum_profile U univ hU, Finset.card_univ, Fintype.card_fin, hn]

/-- The `V`-mass of the relabelled profile is the count recursion at the profile. -/
theorem mass_Qprof (hn : n = 2 * k) (hk : k ≤ n) (U : List (Finset (Fin n))) (hU : IsSchedule U univ) :
    ∑ x ∈ Vset n k, Qprof (unifHead n k hk) U hU x = Wsucc k (profile U) 0 0 := by
  simp_rw [Qprof_eq_avg]
  rw [Finset.sum_comm]
  simp_rw [← Finset.mul_sum]
  have h1 : ∀ σ : Equiv.Perm (Fin n), ∑ x ∈ Vset n k,
      schedLawE (headOracle (unifHead n k hk)) (U.map (Finset.image σ)) [] x = Wsucc k (profile U) 0 0 := by
    intro σ
    rw [vmass_Wsucc hn hk _ [] trivial (by rw [Relabel.remaining_nil_univ]; exact agfv_fullSchedule_image σ hU),
      profile_image]
    simp [committed, onesSet]
  simp_rw [h1, Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
  rw [← mul_assoc, mul_comm _ ((Fintype.card (Equiv.Perm (Fin n)) : ℕ) : ℝ), mul_inv_cancel₀ card_perm_ne_zero,
    one_mul]

/-- The fixed schedule's own `V`-mass (the success mass of its `symLaw`). -/
theorem succMass_sched (hn : n = 2 * k) (hk : k ≤ n) (U : List (Finset (Fin n))) (hU : IsSchedule U univ) :
    succMass n k (schedLawE (headOracle (unifHead n k hk)) U []) = Wsucc k (profile U) 0 0 := by
  unfold succMass
  rw [vmass_Wsucc hn hk U [] trivial (by rw [Relabel.remaining_nil_univ]; exact hU)]
  simp [committed, onesSet]

/-- **Theorem M2(ii), the exact formula** (l.71-74): for every fixed schedule `U` with profile `b` and block ends
`s_t = b_1 + ⋯ + b_t`, uniformly relabelled and run with the uninformed head,
`Q̂_b(V) = Σ_{t} Σ_{s_{t-1} < ℓ ≤ s_t} φ(ℓ) 2^{-(s_t - ℓ)}`. -/
theorem M2ii_formula (hn : n = 2 * k) (hk1 : 1 ≤ k) (hk : k ≤ n) (U : List (Finset (Fin n)))
    (hU : IsSchedule U univ) :
    ∑ x ∈ Vset n k, Qprof (unifHead n k hk) U hU x
      = ∑ t ∈ range U.length, ∑ ℓ ∈ Ioc ((profile U).take t).sum ((profile U).take (t + 1)).sum,
          phiW n k ℓ * (1 / 2 : ℝ) ^ (((profile U).take (t + 1)).sum - ℓ) := by
  rw [mass_Qprof hn hk, Wsucc_formula k hk1 (profile U) (sum_profile_univ hn hU), length_profile, ← hn]

lemma phiW_top_pos (hn : n = 2 * k) (hk1 : 1 ≤ k) : 0 < phiW n k (n - 1) := by
  unfold phiW
  rw [if_pos ⟨by omega, le_refl _⟩]
  have : 0 < (n - 1 - 1).choose (k - 1) := Nat.choose_pos (by omega)
  positivity

/-- The formula's value is positive (the block containing position `n - 1` contributes). -/
theorem Wsucc_pos (hn : n = 2 * k) (hk1 : 1 ≤ k) (bs : List ℕ) (hsum : bs.sum = 2 * k) :
    0 < Wsucc k bs 0 0 := by
  rw [Wsucc_formula k hk1 bs hsum]
  have hne : bs ≠ [] := by rintro rfl; simp at hsum; omega
  have hlen : 0 < bs.length := List.length_pos_iff.2 hne
  have hex : ∃ t, 2 * k - 1 ≤ (bs.take (t + 1)).sum := ⟨bs.length - 1, by
    rw [show bs.length - 1 + 1 = bs.length by omega, List.take_length, hsum]; omega⟩
  classical
  let t0 := Nat.find hex
  have ht0 : 2 * k - 1 ≤ (bs.take (t0 + 1)).sum := Nat.find_spec hex
  have ht0len : t0 < bs.length := by
    have := Nat.find_min' hex (show 2 * k - 1 ≤ (bs.take (bs.length - 1 + 1)).sum by
      rw [show bs.length - 1 + 1 = bs.length by omega, List.take_length, hsum]; omega)
    omega
  have hlow : (bs.take t0).sum < 2 * k - 1 := by
    rcases Nat.eq_zero_or_pos t0 with h0 | h0
    · rw [h0, List.take_zero, List.sum_nil]; omega
    · have hmin := Nat.find_min hex (show t0 - 1 < t0 by omega)
      rw [show t0 - 1 + 1 = t0 by omega] at hmin
      omega
  refine Finset.sum_pos' (fun t _ => Finset.sum_nonneg (fun ℓ _ => mul_nonneg (phiW_nonneg _ _ _)
    (by positivity))) ⟨t0, Finset.mem_range.2 ht0len, ?_⟩
  refine Finset.sum_pos' (fun ℓ _ => mul_nonneg (phiW_nonneg _ _ _) (by positivity))
    ⟨2 * k - 1, Finset.mem_Ioc.2 ⟨hlow, ht0⟩, ?_⟩
  have := phiW_top_pos (n := 2 * k) rfl hk1
  rw [show 2 * k - 1 = 2 * k - 1 from rfl] at this
  positivity

/-- **Theorem M2(ii), `F = -ln Q̂_b(V)`** (l.75, l.96): the head is label-blind, so the relabelled output is uniform on
`V` given `V`. -/
theorem M2ii_F (hn : n = 2 * k) (hk1 : 1 ≤ k) (hk : k ≤ n) (U : List (Finset (Fin n))) (hU : IsSchedule U univ) :
    KLx (pM n k hk) (Qprof (unifHead n k hk) U hU)
      = ((-Real.log (∑ x ∈ Vset n k, Qprof (unifHead n k hk) U hU x) : ℝ) : WithTop ℝ) := by
  have hpos : 0 < succMass n k (schedLawE (headOracle (unifHead n k hk)) U []) := by
    rw [succMass_sched hn hk U hU]; exact Wsucc_pos hn hk1 _ (sum_profile_univ hn hU)
  rw [Qprof_eq_symLaw_cs (unifHead_labelInvCount n k hk) U hU, KLx_symLaw hk _ hpos,
    ← Qprof_eq_symLaw_cs (unifHead_labelInvCount n k hk) U hU, mass_Qprof hn hk, succMass_sched hn hk U hU]

theorem mass_pos (hn : n = 2 * k) (hk1 : 1 ≤ k) (hk : k ≤ n) (U : List (Finset (Fin n))) (hU : IsSchedule U univ) :
    0 < ∑ x ∈ Vset n k, Qprof (unifHead n k hk) U hU x := by
  rw [mass_Qprof hn hk]; exact Wsucc_pos hn hk1 _ (sum_profile_univ hn hU)

end Headlines

/-! ## §8 Bounds: `Q̂_b(V) ≤ 2 r φ(n-1) ≤ 2 r √(2/(π(n-2)))` and the length lower bound -/

section Bounds

variable {n k : ℕ}

/-- The printed ratio (l.94): `φ(ℓ+1) / φ(ℓ) = ℓ / (2(ℓ-k+1))` on `k ≤ ℓ ≤ n-2`, in product form. -/
lemma phiW_ratio (hn : n = 2 * k) (hk1 : 1 ≤ k) {ℓ : ℕ} (h1 : k ≤ ℓ) (h2 : ℓ + 1 ≤ n - 1) :
    phiW n k (ℓ + 1) * (2 * ((ℓ - k + 1 : ℕ) : ℝ)) = phiW n k ℓ * ℓ := by
  unfold phiW
  rw [if_pos ⟨by omega, h2⟩, if_pos ⟨h1, by omega⟩, show ℓ + 1 - 1 = ℓ by omega]
  have hc := Nat.choose_mul_succ_eq (ℓ - 1) (k - 1)
  rw [show ℓ - 1 + 1 = ℓ by omega, show ℓ - (k - 1) = ℓ - k + 1 by omega] at hc
  have hcR : ((ℓ - 1).choose (k - 1) : ℝ) * (ℓ : ℝ) = (ℓ.choose (k - 1) : ℝ) * ((ℓ - k + 1 : ℕ) : ℝ) := by
    exact_mod_cast hc
  rw [pow_succ]
  linear_combination (-2 * (1 / 2 : ℝ) ^ ℓ) * hcR

/-- `φ` increases on `[k, n-1]` (l.94). -/
lemma phiW_le_succ (hn : n = 2 * k) (hk1 : 1 ≤ k) {ℓ : ℕ} (h1 : k ≤ ℓ) (h2 : ℓ + 1 ≤ n - 1) :
    phiW n k ℓ ≤ phiW n k (ℓ + 1) := by
  have hr := phiW_ratio hn hk1 h1 h2
  have hc : (2 * ((ℓ - k + 1 : ℕ) : ℝ)) ≤ (ℓ : ℝ) := by
    have : 2 * (ℓ - k + 1) ≤ ℓ := by omega
    exact_mod_cast this
  have hpos : (0 : ℝ) < ℓ := by have : 0 < ℓ := by omega
                                exact_mod_cast this
  have h0 := phiW_nonneg n k (ℓ + 1)
  refine le_of_mul_le_mul_right ?_ hpos
  rw [← hr]
  exact mul_le_mul_of_nonneg_left hc h0

/-- `φ(ℓ) ≤ φ(n-1)` for every `ℓ`. -/
lemma phiW_le_top (hn : n = 2 * k) (hk1 : 1 ≤ k) (ℓ : ℕ) : phiW n k ℓ ≤ phiW n k (n - 1) := by
  by_cases hℓ : k ≤ ℓ ∧ ℓ ≤ n - 1
  · obtain ⟨d, hd⟩ : ∃ d, ℓ + d = n - 1 := ⟨n - 1 - ℓ, by omega⟩
    induction d generalizing ℓ with
    | zero => rw [← hd, add_zero]
    | succ d ih =>
        calc phiW n k ℓ ≤ phiW n k (ℓ + 1) := phiW_le_succ hn hk1 hℓ.1 (by omega)
          _ ≤ phiW n k (n - 1) := ih (ℓ + 1) ⟨by omega, by omega⟩ (by omega)
  · have h0 : phiW n k ℓ = 0 := by unfold phiW; rw [if_neg hℓ]
    rw [h0]; exact phiW_nonneg _ _ _

lemma geom_Ioc (u : ℕ) : ∀ v, u ≤ v → ∑ ℓ ∈ Ioc u v, (1 / 2 : ℝ) ^ (v - ℓ) ≤ 2 := by
  intro v huv
  induction v, huv using Nat.le_induction with
  | base => simp
  | succ v huv ih =>
      rw [Finset.sum_Ioc_succ_top huv, Nat.sub_self, pow_zero]
      have : ∑ ℓ ∈ Ioc u v, (1 / 2 : ℝ) ^ (v + 1 - ℓ) = (1 / 2) * ∑ ℓ ∈ Ioc u v, (1 / 2 : ℝ) ^ (v - ℓ) := by
        rw [Finset.mul_sum]
        refine Finset.sum_congr rfl (fun ℓ hℓ => ?_)
        rw [show v + 1 - ℓ = (v - ℓ) + 1 by have := (Finset.mem_Ioc.1 hℓ).2; omega, pow_succ]
        ring
      rw [this]
      linarith

/-- Wallis: `C(2m, m) 4^{-m} ≤ 1/√(π m)` for `m ≥ 1`. -/
lemma central_le (m : ℕ) (hm : 1 ≤ m) :
    ((2 * m).choose m : ℝ) * (1 / 2 : ℝ) ^ (2 * m) ≤ Real.sqrt (1 / (Real.pi * m)) := by
  have hW := Real.Wallis.W_eq_factorial_ratio m
  have hle := Real.Wallis.le_W m
  have hfacN := Nat.choose_mul_factorial_mul_factorial (show m ≤ 2 * m by omega)
  rw [show 2 * m - m = m by omega] at hfacN
  have hfac : ((2 * m).choose m : ℝ) * ((m.factorial : ℕ) : ℝ) ^ 2 = (((2 * m).factorial : ℕ) : ℝ) := by
    rw [sq, ← mul_assoc]; exact_mod_cast hfacN
  set c : ℝ := ((2 * m).choose m : ℝ) with hcdef
  have hc : 0 < c := by rw [hcdef]; exact_mod_cast Nat.choose_pos (show m ≤ 2 * m by omega)
  have hf : (0 : ℝ) < ((m.factorial : ℕ) : ℝ) := by exact_mod_cast Nat.factorial_pos m
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  have hWm : Real.Wallis.W m = 2 ^ (4 * m) / (c ^ 2 * (2 * m + 1)) := by
    rw [hW]
    push_cast
    rw [← hfac]
    field_simp
  rw [hWm, le_div_iff₀ (by positivity)] at hle
  have hfrac : (m : ℝ) ≤ (2 * m + 1) ^ 2 / (2 * (2 * m + 2)) := by
    rw [le_div_iff₀ (by positivity)]; nlinarith
  have key : c ^ 2 * Real.pi * m ≤ 2 ^ (4 * m) := by
    calc c ^ 2 * Real.pi * m ≤ c ^ 2 * Real.pi * ((2 * m + 1) ^ 2 / (2 * (2 * m + 2))) := by
          gcongr
      _ = (2 * (m : ℝ) + 1) / (2 * m + 2) * (Real.pi / 2) * (c ^ 2 * (2 * m + 1)) := by
          field_simp
      _ ≤ 2 ^ (4 * m) := hle
  rw [Real.le_sqrt (by positivity) (by positivity)]
  have hp : (c * (1 / 2 : ℝ) ^ (2 * m)) ^ 2 = c ^ 2 / 2 ^ (4 * m) := by
    rw [mul_pow, ← pow_mul, show 2 * m * 2 = 4 * m by ring, one_div_pow]
    ring
  rw [hp, div_le_div_iff₀ (by positivity) (by positivity)]
  linarith

lemma phiW_top_eq (hn : n = 2 * k) (hk2 : 2 ≤ k) :
    phiW n k (n - 1) = ((2 * (k - 1)).choose (k - 1) : ℝ) * (1 / 2 : ℝ) ^ (2 * (k - 1)) := by
  unfold phiW
  rw [if_pos ⟨by omega, le_refl _⟩, show n - 1 - 1 = 2 * (k - 1) by omega,
    show n - 1 = 2 * (k - 1) + 1 by omega, pow_succ]
  ring

/-- `φ(n-1) ≤ √(2/(π(n-2)))` for `n ≥ 4` (l.95). -/
lemma phiW_top_le (hn : n = 2 * k) (h4 : 4 ≤ n) :
    phiW n k (n - 1) ≤ Real.sqrt (2 / (Real.pi * ((n : ℝ) - 2))) := by
  have hk2 : 2 ≤ k := by omega
  rw [phiW_top_eq hn hk2]
  have h := central_le (k - 1) (by omega)
  have hcast : ((n : ℝ) - 2) = 2 * ((k - 1 : ℕ) : ℝ) := by
    rw [Nat.cast_sub (by omega : 1 ≤ k), hn]; push_cast; ring
  have hk1R : (0 : ℝ) < ((k - 1 : ℕ) : ℝ) := by
    have : 0 < k - 1 := by omega
    exact_mod_cast this
  have heq : 2 / (Real.pi * ((n : ℝ) - 2)) = 1 / (Real.pi * ((k - 1 : ℕ) : ℝ)) := by
    rw [hcast]; field_simp
  rw [heq]
  exact h

/-- **Theorem M2(ii), the upper bound** (l.75, l.94-96): for `n ≥ 4`, `Q̂_b(V) ≤ 2 r φ(n-1)` and
`φ(n-1) ≤ √(2/(π(n-2)))`. -/
theorem M2ii_upper (hn : n = 2 * k) (hk1 : 1 ≤ k) (hk : k ≤ n) (h4 : 4 ≤ n) (U : List (Finset (Fin n)))
    (hU : IsSchedule U univ) :
    ∑ x ∈ Vset n k, Qprof (unifHead n k hk) U hU x ≤ 2 * U.length * phiW n k (n - 1) ∧
      phiW n k (n - 1) ≤ Real.sqrt (2 / (Real.pi * ((n : ℝ) - 2))) := by
  refine ⟨?_, phiW_top_le hn h4⟩
  rw [M2ii_formula hn hk1 hk U hU]
  calc ∑ t ∈ range U.length, ∑ ℓ ∈ Ioc ((profile U).take t).sum ((profile U).take (t + 1)).sum,
          phiW n k ℓ * (1 / 2 : ℝ) ^ (((profile U).take (t + 1)).sum - ℓ)
        ≤ ∑ t ∈ range U.length, ∑ ℓ ∈ Ioc ((profile U).take t).sum ((profile U).take (t + 1)).sum,
          phiW n k (n - 1) * (1 / 2 : ℝ) ^ (((profile U).take (t + 1)).sum - ℓ) := by
        refine Finset.sum_le_sum (fun t _ => Finset.sum_le_sum (fun ℓ _ => ?_))
        exact mul_le_mul_of_nonneg_right (phiW_le_top hn hk1 ℓ) (by positivity)
      _ = ∑ t ∈ range U.length, phiW n k (n - 1) * ∑ ℓ ∈ Ioc ((profile U).take t).sum
          ((profile U).take (t + 1)).sum, (1 / 2 : ℝ) ^ (((profile U).take (t + 1)).sum - ℓ) := by
        simp_rw [Finset.mul_sum]
      _ ≤ ∑ t ∈ range U.length, phiW n k (n - 1) * 2 := by
        refine Finset.sum_le_sum (fun t _ => mul_le_mul_of_nonneg_left ?_ (phiW_nonneg _ _ _))
        exact geom_Ioc _ _ (sum_take_mono _ t)
      _ = 2 * U.length * phiW n k (n - 1) := by
        rw [Finset.sum_const, Finset.card_range, nsmul_eq_mul]; ring

lemma mass_ge_half_of_KL (hn : n = 2 * k) (hk1 : 1 ≤ k) (hk : k ≤ n) (U : List (Finset (Fin n)))
    (hU : IsSchedule U univ) (hF : KLx (pM n k hk) (Qprof (unifHead n k hk) U hU) ≤ ((Real.log 2 : ℝ) : WithTop ℝ)) :
    1 / 2 ≤ ∑ x ∈ Vset n k, Qprof (unifHead n k hk) U hU x := by
  rw [M2ii_F hn hk1 hk U hU] at hF
  have hF' := WithTop.coe_le_coe.1 hF
  have hm := mass_pos hn hk1 hk U hU
  have : Real.log (1 / 2) ≤ Real.log (∑ x ∈ Vset n k, Qprof (unifHead n k hk) U hU x) := by
    rw [one_div, Real.log_inv]; linarith
  exact (Real.log_le_log_iff (by norm_num) hm).1 this

lemma KL_le_of_mass_ge_half (hn : n = 2 * k) (hk1 : 1 ≤ k) (hk : k ≤ n) (U : List (Finset (Fin n)))
    (hU : IsSchedule U univ) (hm : 1 / 2 ≤ ∑ x ∈ Vset n k, Qprof (unifHead n k hk) U hU x) :
    KLx (pM n k hk) (Qprof (unifHead n k hk) U hU) ≤ ((Real.log 2 : ℝ) : WithTop ℝ) := by
  rw [M2ii_F hn hk1 hk U hU]
  have hlog : Real.log (1 / 2) ≤ Real.log (∑ x ∈ Vset n k, Qprof (unifHead n k hk) U hU x) :=
    Real.log_le_log (by norm_num) hm
  rw [one_div, Real.log_inv] at hlog
  exact_mod_cast (by linarith : -Real.log (∑ x ∈ Vset n k, Qprof (unifHead n k hk) U hU x) ≤ Real.log 2)

/-- **Theorem M2(ii), the length lower bound** (l.75-76): for `n ≥ 4`, `F ≤ ln 2` forces
`r ≥ (1/4) √(π(n-2)/2)`. -/
theorem M2ii_r_lower (hn : n = 2 * k) (hk1 : 1 ≤ k) (hk : k ≤ n) (h4 : 4 ≤ n) (U : List (Finset (Fin n)))
    (hU : IsSchedule U univ)
    (hF : KLx (pM n k hk) (Qprof (unifHead n k hk) U hU) ≤ ((Real.log 2 : ℝ) : WithTop ℝ)) :
    (1 / 4) * Real.sqrt (Real.pi * ((n : ℝ) - 2) / 2) ≤ (U.length : ℝ) := by
  have hhalf := mass_ge_half_of_KL hn hk1 hk U hU hF
  obtain ⟨hup, hphi⟩ := M2ii_upper hn hk1 hk h4 U hU
  have hn2 : (0 : ℝ) < (n : ℝ) - 2 := by
    have : (4 : ℝ) ≤ n := by exact_mod_cast h4
    linarith
  set q := Real.sqrt (2 / (Real.pi * ((n : ℝ) - 2))) with hqdef
  have hq : 0 < q := Real.sqrt_pos.2 (by positivity)
  have h1 : 1 / 2 ≤ 2 * (U.length : ℝ) * q :=
    le_trans hhalf (le_trans hup (mul_le_mul_of_nonneg_left hphi (by positivity)))
  have hsq : Real.sqrt (Real.pi * ((n : ℝ) - 2) / 2) = q⁻¹ := by
    rw [hqdef, ← Real.sqrt_inv]
    congr 1
    field_simp
  rw [hsq, show (1 / 4 : ℝ) * q⁻¹ = 1 / (4 * q) by field_simp, div_le_iff₀ (by positivity)]
  linarith

/-- **`n = 2`** (l.76): one block of two fair bits gives `Q̂_b(V) = 1/2`. -/
theorem M2ii_n2 (hk : 1 ≤ 2) (hU : IsSchedule [(univ : Finset (Fin 2))] univ) :
    ∑ x ∈ Vset 2 1, Qprof (unifHead 2 1 hk) [univ] hU x = 1 / 2 := by
  rw [mass_Qprof (by norm_num) hk]
  show Wsucc 1 [(univ : Finset (Fin 2)).card] 0 0 = 1 / 2
  rw [Finset.card_univ, Fintype.card_fin]
  simp [Wsucc, WInt, WLegal, Bw, Finset.sum_range_succ]
  norm_num

lemma isSchedule_univ_two : IsSchedule [(univ : Finset (Fin 2))] univ :=
  ⟨Finset.univ_nonempty, Finset.Subset.refl _, by simp [IsSchedule]⟩

/-! ## §9 The upper profile `(n - L, 1, …, 1)`, `L = ⌈√(2n)⌉` -/

/-- `L = ⌈√(2n)⌉`. -/
noncomputable def Lsq (n : ℕ) : ℕ := ⌈Real.sqrt (2 * n)⌉₊

lemma Lsq_lt (h4 : 4 ≤ n) : Lsq n < n := by
  have hle : Real.sqrt (2 * n) ≤ ((n - 1 : ℕ) : ℝ) := by
    rw [Nat.cast_sub (by omega), Nat.cast_one]
    have h4R : (4 : ℝ) ≤ n := by exact_mod_cast h4
    rw [show ((n : ℝ) - 1) = Real.sqrt (((n : ℝ) - 1) ^ 2) by rw [Real.sqrt_sq (by linarith)]]
    exact Real.sqrt_le_sqrt (by nlinarith)
  have := Nat.ceil_le.2 hle
  unfold Lsq
  omega

lemma Lsq_sq (n : ℕ) : 2 * (n : ℝ) ≤ (Lsq n : ℝ) ^ 2 := by
  have h1 : Real.sqrt (2 * n) ≤ (Lsq n : ℝ) := Nat.le_ceil _
  have h2 : (Real.sqrt (2 * n)) ^ 2 = 2 * n := Real.sq_sqrt (by positivity)
  nlinarith [Real.sqrt_nonneg (2 * (n : ℝ))]

/-- Singletons never fail: from any count state, a run of singleton blocks succeeds iff the state is legal. -/
lemma Wsucc_singletons (k : ℕ) : ∀ (L p a : ℕ), Wsucc k (List.replicate L 1) p a = if WLegal k p a then 1 else 0
  | 0, p, a => rfl
  | L + 1, p, a => by
      rw [List.replicate_succ, Wsucc]
      by_cases hI : WInt k p a
      · rw [if_pos hI, if_pos (show WLegal k p a from ⟨hI.1.le, hI.2.le⟩)]
        simp only [Finset.sum_range_succ, Finset.range_one, Finset.sum_singleton, Wsucc_singletons k L]
        rw [if_pos (show WLegal k (p + 1) (a + 0) by unfold WLegal; unfold WInt at hI; omega),
          if_pos (show WLegal k (p + 1) (a + 1) by unfold WLegal; unfold WInt at hI; omega)]
        unfold Bw; norm_num
      · rw [if_neg hI]

/-- The binomial variance: `Σ_c C(N,c) (2c - N)² = N 2^N`. -/
lemma var_choose : ∀ N : ℕ, ∑ c ∈ range (N + 1), (N.choose c : ℝ) * (2 * (c : ℝ) - (N : ℝ)) ^ 2
    = (N : ℝ) * (2 : ℝ) ^ N
  | 0 => by simp
  | N + 1 => by
      rw [show N + 1 + 1 = N + 2 by ring, pascal_sum N (fun c => (2 * (c : ℝ) - ((N + 1 : ℕ) : ℝ)) ^ 2)]
      have hpt : ∀ c ∈ range (N + 1), (N.choose c : ℝ) * ((2 * (c : ℝ) - ((N + 1 : ℕ) : ℝ)) ^ 2 +
          (2 * ((c + 1 : ℕ) : ℝ) - ((N + 1 : ℕ) : ℝ)) ^ 2)
          = 2 * ((N.choose c : ℝ) * (2 * (c : ℝ) - (N : ℝ)) ^ 2) + 2 * (N.choose c : ℝ) := by
        intro c _; push_cast; ring
      rw [Finset.sum_congr rfl hpt, Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum, var_choose N]
      have hs : ∑ c ∈ range (N + 1), (N.choose c : ℝ) = 2 ^ N := by exact_mod_cast Nat.sum_range_choose N
      rw [hs]; push_cast; ring

lemma var_Bw (N : ℕ) : ∑ c ∈ range (N + 1), Bw N c * (2 * (c : ℝ) - (N : ℝ)) ^ 2 = (N : ℝ) := by
  unfold Bw
  have h : ∑ c ∈ range (N + 1), (N.choose c : ℝ) * (1 / 2 : ℝ) ^ N * (2 * (c : ℝ) - (N : ℝ)) ^ 2
      = (1 / 2 : ℝ) ^ N * ∑ c ∈ range (N + 1), (N.choose c : ℝ) * (2 * (c : ℝ) - (N : ℝ)) ^ 2 := by
    rw [Finset.mul_sum]; exact Finset.sum_congr rfl (fun c _ => by ring)
  rw [h, var_choose, ← mul_assoc, mul_comm ((1 / 2 : ℝ) ^ N), mul_assoc, ← mul_pow]
  norm_num

/-- Chebyshev for `Bin(N, 1/2)`. -/
lemma cheb (N : ℕ) (L : ℝ) (hL : 0 < L) (P : ℕ → Prop) [DecidablePred P]
    (hP : ∀ c, c ≤ N → ¬ P c → L ^ 2 ≤ (2 * (c : ℝ) - (N : ℝ)) ^ 2) :
    1 - (N : ℝ) / L ^ 2 ≤ ∑ c ∈ range (N + 1), Bw N c * (if P c then 1 else 0) := by
  have h1 : ∑ c ∈ range (N + 1), Bw N c * (if P c then 0 else 1)
      ≤ ∑ c ∈ range (N + 1), Bw N c * ((2 * (c : ℝ) - (N : ℝ)) ^ 2 / L ^ 2) := by
    refine Finset.sum_le_sum (fun c hc => mul_le_mul_of_nonneg_left ?_ (Bw_nonneg _ _))
    split_ifs with hp
    · positivity
    · rw [le_div_iff₀ (by positivity), one_mul]
      exact hP c (Nat.lt_succ_iff.1 (Finset.mem_range.1 hc)) hp
  have h2 : ∑ c ∈ range (N + 1), Bw N c * ((2 * (c : ℝ) - (N : ℝ)) ^ 2 / L ^ 2) = (N : ℝ) / L ^ 2 := by
    have e : ∑ c ∈ range (N + 1), Bw N c * ((2 * (c : ℝ) - (N : ℝ)) ^ 2 / L ^ 2)
        = (∑ c ∈ range (N + 1), Bw N c * (2 * (c : ℝ) - (N : ℝ)) ^ 2) / L ^ 2 := by
      rw [Finset.sum_div]; exact Finset.sum_congr rfl (fun c _ => by ring)
    rw [e, var_Bw N]
  have h3 : ∑ c ∈ range (N + 1), Bw N c * (if P c then 1 else 0)
      + ∑ c ∈ range (N + 1), Bw N c * (if P c then 0 else 1) = 1 := by
    rw [← Finset.sum_add_distrib]
    calc ∑ c ∈ range (N + 1), (Bw N c * (if P c then 1 else 0) + Bw N c * (if P c then 0 else 1))
        = ∑ c ∈ range (N + 1), Bw N c := Finset.sum_congr rfl (fun c _ => by split_ifs <;> ring)
      _ = 1 := sum_Bw N
  linarith

/-- **Theorem M2(ii), the upper profile** (l.76, l.96-99): for `n ≥ 4` the profile `(n - L, 1, …, 1)` with
`L = ⌈√(2n)⌉ < n` singletons has `Q̂_b(V) ≥ 1/2`. -/
theorem M2ii_profile_lower (hn : n = 2 * k) (hk1 : 1 ≤ k) (hk : k ≤ n) (h4 : 4 ≤ n) (U : List (Finset (Fin n)))
    (hU : IsSchedule U univ) (hprof : profile U = (n - Lsq n) :: List.replicate (Lsq n) 1) :
    1 / 2 ≤ ∑ x ∈ Vset n k, Qprof (unifHead n k hk) U hU x := by
  have hLn := Lsq_lt h4
  have hL2 := Lsq_sq n
  rw [mass_Qprof hn hk, hprof, Wsucc, if_pos (show WInt k 0 0 from ⟨hk1, by omega⟩)]
  simp only [zero_add, Wsucc_singletons]
  have hLpos : (0 : ℝ) < Lsq n := by
    have h2n : (0 : ℝ) < 2 * n := by
      have : (4 : ℝ) ≤ n := by exact_mod_cast h4
      linarith
    have : (0 : ℝ) < (Lsq n : ℝ) ^ 2 := lt_of_lt_of_le h2n hL2
    exact lt_of_le_of_ne (Nat.cast_nonneg _) (fun h => by rw [← h] at this; simp at this)
  have hc := cheb (n - Lsq n) (Lsq n) hLpos (fun c => WLegal k (n - Lsq n) c) (fun c hcN hbad => by
    have hcases : Lsq n + 2 + (n - Lsq n) ≤ 2 * c ∨ 2 * c + Lsq n + 2 ≤ n - Lsq n := by
      unfold WLegal at hbad; omega
    rcases hcases with h | h
    · have hR : (Lsq n : ℝ) + 2 + ((n - Lsq n : ℕ) : ℝ) ≤ 2 * (c : ℝ) := by exact_mod_cast h
      nlinarith
    · have hR : 2 * (c : ℝ) + (Lsq n : ℝ) + 2 ≤ ((n - Lsq n : ℕ) : ℝ) := by exact_mod_cast h
      nlinarith)
  have hN : ((n - Lsq n : ℕ) : ℝ) / (Lsq n : ℝ) ^ 2 ≤ 1 / 2 := by
    rw [div_le_iff₀ (by positivity)]
    have : ((n - Lsq n : ℕ) : ℝ) ≤ n := by exact_mod_cast Nat.sub_le n (Lsq n)
    linarith
  linarith

lemma profile_singletons (l : List (Fin n)) : profile (agfv_singletons l) = List.replicate l.length 1 := by
  unfold profile agfv_singletons
  rw [List.map_map, show (Finset.card ∘ fun i : Fin n => ({i} : Finset (Fin n))) = fun _ => 1 from
    funext (fun i => Finset.card_singleton i), List.map_const']

/-- The upper profile is realised by a schedule (non-vacuity of `M2ii_profile_lower`). -/
theorem M2ii_profile_exists (h4 : 4 ≤ n) :
    ∃ (U : List (Finset (Fin n))) (hU : IsSchedule U univ),
      profile U = (n - Lsq n) :: List.replicate (Lsq n) 1 ∧ U.length = Lsq n + 1 := by
  have hLn := Lsq_lt h4
  set B0 := Attain.firstB_w1 (univ : Finset (Fin n)) (n - Lsq n) with hB0
  have hcard : B0.card = n - Lsq n := by
    rw [hB0]; exact Attain.firstB_card_w1 _ (by rw [Finset.card_univ, Fintype.card_fin]; omega)
  have hrest : IsSchedule (agfv_singletons ((univ \ B0).toList)) (univ \ B0) :=
    agfv_isSchedule_singletons _ _ (Finset.nodup_toList _) (Finset.toList_toFinset _)
  have hne : B0.Nonempty := Finset.card_pos.1 (by omega)
  refine ⟨B0 :: agfv_singletons ((univ \ B0).toList), ⟨hne, Finset.subset_univ _, hrest⟩, ?_, ?_⟩
  · rw [profile_cons, hcard, profile_singletons, Finset.length_toList,
      Finset.card_sdiff_of_subset (Finset.subset_univ _), Finset.card_univ, Fintype.card_fin, hcard]
    congr 2
    omega
  · rw [List.length_cons, agfv_singletons_length, Finset.length_toList,
      Finset.card_sdiff_of_subset (Finset.subset_univ _), Finset.card_univ, Fintype.card_fin, hcard]
    omega

/-! ## §10 The least length of a fixed relabelled profile with `F ≤ ln 2` is `Θ(√n)` -/

/-- The least length of a fixed relabelled schedule, run with the uninformed head, whose output law has
`F ≤ ln 2`. -/
noncomputable def RProf (n k : ℕ) (hk : k ≤ n) : ℕ :=
  sInf {r : ℕ | ∃ (U : List (Finset (Fin n))) (hU : IsSchedule U univ), U.length = r ∧
    KLx (pM n k hk) (Qprof (unifHead n k hk) U hU) ≤ ((Real.log 2 : ℝ) : WithTop ℝ)}

/-- **Theorem M2(ii), `Θ(√n)`** (l.77): for `n = 2k ≥ 4`, `(1/4) √(π(n-2)/2) ≤ R ≤ ⌈√(2n)⌉ + 1`. -/
theorem M2ii_Theta (hn : n = 2 * k) (hk1 : 1 ≤ k) (hk : k ≤ n) (h4 : 4 ≤ n) :
    (1 / 4) * Real.sqrt (Real.pi * ((n : ℝ) - 2) / 2) ≤ (RProf n k hk : ℝ) ∧ RProf n k hk ≤ Lsq n + 1 := by
  obtain ⟨U0, hU0, hprof, hlen⟩ := M2ii_profile_exists (n := n) h4
  have hF0 := KL_le_of_mass_ge_half hn hk1 hk U0 hU0 (M2ii_profile_lower hn hk1 hk h4 U0 hU0 hprof)
  have hmem : Lsq n + 1 ∈ {r : ℕ | ∃ (U : List (Finset (Fin n))) (hU : IsSchedule U univ), U.length = r ∧
      KLx (pM n k hk) (Qprof (unifHead n k hk) U hU) ≤ ((Real.log 2 : ℝ) : WithTop ℝ)} :=
    ⟨U0, hU0, hlen, hF0⟩
  refine ⟨?_, Nat.sInf_le hmem⟩
  obtain ⟨U, hU, hlenU, hFU⟩ := Nat.sInf_mem ⟨_, hmem⟩
  unfold RProf
  rw [← hlenU]
  exact M2ii_r_lower hn hk1 hk h4 U hU hFU

end Bounds

/-! ## §11 Supplements: the printed closed form of `φ(n-1)`, an explicit `Θ(√n)`, a fixture -/

section Supplements

variable {n k : ℕ}

/-- The printed value (l.95): `φ(n-1) = C(n-2, k-1) 2^{-(n-2)}`. -/
lemma phiW_top_eq' (hn : n = 2 * k) (hk1 : 1 ≤ k) :
    phiW n k (n - 1) = ((n - 2).choose (k - 1) : ℝ) * (1 / 2 : ℝ) ^ (n - 2) := by
  unfold phiW
  rw [if_pos ⟨by omega, le_refl _⟩, show n - 1 - 1 = n - 2 by omega, show n - 1 = (n - 2) + 1 by omega, pow_succ]
  ring

/-- **`Θ(√n)` with explicit constants**: for every `n = 2k ≥ 4`, `√n / 8 ≤ R ≤ 3 √n`. -/
theorem M2ii_Theta_asymp :
    ∀ (n k : ℕ) (hn : n = 2 * k) (hk1 : 1 ≤ k) (hk : k ≤ n), 4 ≤ n →
      (1 / 8) * Real.sqrt n ≤ (RProf n k hk : ℝ) ∧ (RProf n k hk : ℝ) ≤ 3 * Real.sqrt n := by
  intro n k hn hk1 hk h4
  obtain ⟨hlo, hhi⟩ := M2ii_Theta hn hk1 hk h4
  have h4R : (4 : ℝ) ≤ n := by exact_mod_cast h4
  have hsn : 2 ≤ Real.sqrt n := by
    rw [show (2 : ℝ) = Real.sqrt 4 by rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.sqrt_sq (by norm_num)]]
    exact Real.sqrt_le_sqrt h4R
  constructor
  · refine le_trans ?_ hlo
    have h1 : Real.sqrt n / 2 ≤ Real.sqrt (Real.pi * ((n : ℝ) - 2) / 2) := by
      rw [show Real.sqrt n / 2 = Real.sqrt (n / 4) by
        rw [Real.sqrt_div' _ (by norm_num : (0 : ℝ) ≤ 4), show (4 : ℝ) = 2 ^ 2 by norm_num,
          Real.sqrt_sq (by norm_num)]]
      apply Real.sqrt_le_sqrt
      have := Real.pi_gt_three
      nlinarith
    linarith
  · have hc : (Lsq n : ℝ) < Real.sqrt (2 * n) + 1 := Nat.ceil_lt_add_one (Real.sqrt_nonneg _)
    have hR : (RProf n k hk : ℝ) ≤ (Lsq n : ℝ) + 1 := by exact_mod_cast hhi
    have h2 : Real.sqrt (2 * n) ≤ (3 / 2) * Real.sqrt n := by
      rw [Real.sqrt_mul (by norm_num : (0 : ℝ) ≤ 2)]
      have : Real.sqrt 2 ≤ 3 / 2 := by
        rw [show (3 / 2 : ℝ) = Real.sqrt ((3 / 2) ^ 2) by rw [Real.sqrt_sq (by norm_num)]]
        exact Real.sqrt_le_sqrt (by norm_num)
      exact mul_le_mul_of_nonneg_right this (Real.sqrt_nonneg _)
    linarith

/-- **Fixture** (`n = 4`, profile `(2, 2)`): the relabelled run succeeds with probability `3/4` (first block `00` or
`11` forces the rest; `01`/`10` leaves `(M, j) = (2, 1)` and a block of two fair bits succeeds with probability `1/2`). -/
theorem fixture_n4 (U : List (Finset (Fin 4))) (hU : IsSchedule U univ) (hprof : profile U = [2, 2]) :
    ∑ x ∈ Vset 4 2, Qprof (unifHead 4 2 (by norm_num)) U hU x = 3 / 4 := by
  rw [mass_Qprof (by norm_num) _ U hU, hprof]
  simp [Wsucc, WInt, WLegal, Bw, Finset.sum_range_succ]
  norm_num

lemma fixture_n4_sched : IsSchedule [({0, 1} : Finset (Fin 4)), {2, 3}] univ ∧
    profile [({0, 1} : Finset (Fin 4)), {2, 3}] = [2, 2] :=
  ⟨⟨⟨0, by simp⟩, Finset.subset_univ _, ⟨2, by simp⟩, by decide,
    (by decide : ((univ \ {0, 1}) \ {2, 3} : Finset (Fin 4)) = ∅)⟩, by decide⟩

end Supplements

/-! ## Addendum: `Q̂_b` is a function of the profile `b` -/

/-- **`Q̂_b` depends only on the profile `b`** (l.70, "for a fixed profile b ... uniformly relabelled"): two full
schedules with the same profile have the same relabelled law, for every head; the uniform relabelling absorbs the
permutation relating them (`Relabel.exists_perm_of_profile`). -/
theorem Qprof_profile {n k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) {U U' : List (Finset (Fin n))}
    (hU : IsSchedule U univ) (hU' : IsSchedule U' univ) (hp : profile U = profile U') :
    Qprof ĥ U hU = Qprof ĥ U' hU' := by
  obtain ⟨σ, rfl⟩ := Relabel.exists_perm_of_profile hU hU' hp
  funext x
  rw [Qprof_eq_avg, Qprof_eq_avg]
  have hmap : ∀ g : Equiv.Perm (Fin n),
      (U.map (Finset.image σ)).map (Finset.image g) = U.map (Finset.image (g * σ)) := by
    intro g
    rw [List.map_map]
    refine List.map_congr_left (fun s _ => ?_)
    simp only [Function.comp_apply, Finset.image_image]
    rfl
  simp_rw [hmap]
  exact (Fintype.sum_equiv (Equiv.mulRight σ) _ _ (fun g => rfl)).symm

end A36RW.AppM.M2ii

#check @A36RW.AppM.M2ii.phiW
#check @A36RW.AppM.M2ii.M2ii_formula
#print axioms A36RW.AppM.M2ii.M2ii_formula
#check @A36RW.AppM.M2ii.M2ii_F
#print axioms A36RW.AppM.M2ii.M2ii_F
#check @A36RW.AppM.M2ii.M2ii_upper
#print axioms A36RW.AppM.M2ii.M2ii_upper
#check @A36RW.AppM.M2ii.M2ii_r_lower
#print axioms A36RW.AppM.M2ii.M2ii_r_lower
#check @A36RW.AppM.M2ii.M2ii_n2
#print axioms A36RW.AppM.M2ii.M2ii_n2
#check @A36RW.AppM.M2ii.M2ii_profile_lower
#print axioms A36RW.AppM.M2ii.M2ii_profile_lower
#check @A36RW.AppM.M2ii.M2ii_profile_exists
#print axioms A36RW.AppM.M2ii.M2ii_profile_exists
#check @A36RW.AppM.M2ii.Lsq_lt
#print axioms A36RW.AppM.M2ii.Lsq_lt
#check @A36RW.AppM.M2ii.M2ii_Theta
#print axioms A36RW.AppM.M2ii.M2ii_Theta
#check @A36RW.AppM.M2ii.phiW_ratio
#print axioms A36RW.AppM.M2ii.phiW_ratio
#check @A36RW.AppM.M2ii.phiW_le_succ
#print axioms A36RW.AppM.M2ii.phiW_le_succ
#check @A36RW.AppM.M2ii.phiW_top_le
#print axioms A36RW.AppM.M2ii.phiW_top_le
#check @A36RW.AppM.M2ii.isSchedule_univ_two
#print axioms A36RW.AppM.M2ii.isSchedule_univ_two
#check @A36RW.AppM.M2ii.Wsucc_decomp
#print axioms A36RW.AppM.M2ii.Wsucc_decomp
#check @A36RW.AppM.M2ii.Gw_origin
#print axioms A36RW.AppM.M2ii.Gw_origin
#check @A36RW.AppM.M2ii.vmass_Wsucc
#print axioms A36RW.AppM.M2ii.vmass_Wsucc
#check @A36RW.AppM.M2ii.phiW_top_eq'
#print axioms A36RW.AppM.M2ii.phiW_top_eq'
#check @A36RW.AppM.M2ii.M2ii_Theta_asymp
#print axioms A36RW.AppM.M2ii.M2ii_Theta_asymp
#check @A36RW.AppM.M2ii.fixture_n4
#print axioms A36RW.AppM.M2ii.fixture_n4
#check @A36RW.AppM.M2ii.fixture_n4_sched
#print axioms A36RW.AppM.M2ii.fixture_n4_sched


==> anc/formal_companion/lean/src/A36RW/AppM/M2iii.lean <==
/-
A36RW.AppM.M2iii: Theorem M2(iii) of Appendix M
(`appendix_imperfect.tex` l.78-83, proof l.100-105), on the canonical A36RW frame.

Printed claim.  `n = 2k`, the uninformed head `ĥ ≡ 1/2` at interior states, exact at forced states.  Let
`t = ⌈log₂ n⌉`.  The count-adaptive *minority policy* runs up to `t` minority-sized rounds, followed if necessary by
one deadline round that commits all remaining coordinates; a minority-sized round commits, at an interior state, a
block whose size is the current minority count `μ` (the smaller of the numbers of ones and zeros still required),
uniformly relabelled; once `μ = 0` the state is forced and the policy commits all remaining coordinates and stops.
Its success probability is at least `1 - (n/2) 2^{-t} ≥ 1/2`, so it achieves `F ≤ ln 2` with a pathwise hard cap of
at most `t + 1` rounds.

Objects (new here; the frame has no minority rule):
* `muZ k h = min(j, M - j)`, the minority count at `h` (`j = quota k h`, `M = size h`);
* `minorityTree n k t : TreeE n`: at a legal interior history (`0 < j < M`) of depth `< t`, the first `μ` remaining
  coordinates in `Fin` order (`Attain.firstB_w1`); at every other history (forced, depth `≥ t`, or illegal) all
  remaining coordinates; completion word `∅`.  The printed tie rule ("the ones on a tie") only names which value is
  the minority; the block size is `min(j, M - j)` either way, so the rule does not depend on it;
* `minorityPolicy n k t : PolicyE n (Equiv.Perm (Fin n))`: a uniform seed `π ∈ S_n` playing the relabelled rule
  `π · minorityTree` (exactly the frame's `Attain.sigmaStar` pattern: the uniform relabelling).
The head is the frame object `unifHead n k hk` (`A36RW.AppM.Model`), run through `headOracle`.

Headlines: `M2iii_cap`, `M2iii_capAS` (cap `t+1`, every `t`), `M2iii_success` (every `t`), `M2iii_success_half`,
`M2iii_F_eq` (every `t`), `M2iii_F_le`, `M2iii_statement` (the printed statement at `t = ⌈log₂ n⌉`).  Intermediate printed
steps: `minority_child_legal` ("the block cannot exceed either quota"), `muZ_child_le` (`μ_{s+1} ≤ μ_s - X`),
`avg_muZ_child_le` (`E[μ_{s+1} | F_s] ≤ μ_s/2`), `forced_vmass` (forced states are exact), `succ_bound` (the
supermartingale-plus-Markov bound in its history form).
-/
import A36RW.AppM.Basic
import Mathlib.Analysis.SpecialFunctions.Log.Base

set_option autoImplicit false

namespace A36RW.AppM.M2iii

open AGF A36RW Finset MeasureTheory

variable {n : ℕ}

/-! ## §1 The minority count and the minority rule -/

/-- **The minority count** `μ(h) = min(j, M - j)`: the smaller of the numbers of ones and zeros still required. -/
def muZ (k : ℕ) (h : History n) : ℤ := min (quota k h) ((size h : ℤ) - quota k h)

/-- The state of `h` is interior: `0 < j < M`. -/
def IntSt (k : ℕ) (h : History n) : Prop := 0 < quota k h ∧ quota k h < (size h : ℤ)

instance (k : ℕ) (h : History n) : Decidable (IntSt k h) := by unfold IntSt; infer_instance

/-- **The minority rule.**  At a legal interior history of depth `< t`: the first `μ(h)` remaining coordinates (a
minority-sized round).  At every other history (a forced state, the deadline round at depth `t`, or an illegal
history): all remaining coordinates.  Completion word `∅`. -/
noncomputable def minorityTree (n k t : ℕ) : TreeE n where
  act h := if Legal k h ∧ IntSt k h ∧ depth h < t then Attain.firstB_w1 (remaining h) (muZ k h).toNat
    else remaining h
  fill _ := ∅
  act_sub h := by
    split_ifs
    · exact Attain.firstB_sub_w1 _ _
    · exact Finset.Subset.refl _
  fill_sub _ := Finset.empty_subset _

lemma act_minor {k t : ℕ} {h : History n} (hL : Legal k h) (hI : IntSt k h) (hd : depth h < t) :
    (minorityTree n k t).act h = Attain.firstB_w1 (remaining h) (muZ k h).toNat := by
  show (if Legal k h ∧ IntSt k h ∧ depth h < t then _ else _) = _
  rw [if_pos ⟨hL, hI, hd⟩]

lemma act_full {k t : ℕ} {h : History n} (hc : ¬ (Legal k h ∧ IntSt k h ∧ depth h < t)) :
    (minorityTree n k t).act h = remaining h := by
  show (if Legal k h ∧ IntSt k h ∧ depth h < t then _ else _) = _
  rw [if_neg hc]

/-- **The minority policy**: a uniform seed `π ∈ S_n` playing the relabelled minority rule `π · minorityTree`. -/
noncomputable def minorityPolicy (n k t : ℕ) : PolicyE n (Equiv.Perm (Fin n)) where
  P := (PMF.uniformOfFintype (Equiv.Perm (Fin n))).toMeasure
  isProb := inferInstance
  act h π := (Attain.TreeE.relabel π (minorityTree n k t)).act h
  fill h π := (Attain.TreeE.relabel π (minorityTree n k t)).fill h
  act_sub h π := (Attain.TreeE.relabel π (minorityTree n k t)).act_sub h
  fill_sub h π := (Attain.TreeE.relabel π (minorityTree n k t)).fill_sub h
  act_meas _ _ := MeasurableSpace.measurableSet_top
  fill_meas _ _ := MeasurableSpace.measurableSet_top

lemma minorityPolicy_tree (n k t : ℕ) (π : Equiv.Perm (Fin n)) :
    (minorityPolicy n k t).tree π = Attain.TreeE.relabel π (minorityTree n k t) := rfl

/-! ## §2 The pathwise hard cap `t + 1` -/

/-- Every compatible path of the base rule completes within `t + 1` rounds (the deadline round at depth `t`
commits everything remaining). -/
theorem minorityTree_cap (n k t : ℕ) : (minorityTree n k t).capFrom (balancedOracle n k) (t + 1) [] :=
  Attain.capFrom_of_act_last_w1 _ _ (t + 1)
    (fun h hd => act_full (fun hc => by have := hc.2.2; omega)) (t + 1) (by omega) [] (by simp [depth])

/-- **M2(iii), hard cap.**  Every seed and every compatible path (zero-probability words and completion words
included) completes within `t + 1` rounds. -/
theorem M2iii_cap {k : ℕ} (hk : k ≤ n) (t : ℕ) :
    (minorityPolicy n k t).CapEvery (headOracle (unifHead n k hk)) (t + 1) := by
  intro π
  rw [minorityPolicy_tree, capFrom_headOracle_iff]
  exact Attain.relabel_capFrom_nil k π _ (t + 1) (minorityTree_cap n k t)

/-- The same cap in the printed almost-sure reading `Pr(M_{t+1} = 0) = 1`. -/
theorem M2iii_capAS {k : ℕ} (hk : k ≤ n) (t : ℕ) :
    (minorityPolicy n k t).CapAS (headOracle (unifHead n k hk)) (t + 1) :=
  Converse.capAS_of_capEvery _ _ (M2iii_cap hk t)

/-! ## §3 The uninformed head at interior and forced states -/

lemma jOf_hist (k : ℕ) {h : History n} (hwf : WFE h) : jOf k (committed h) (outBits h) = quota k h := by
  unfold jOf quota
  rw [filter_committed_outBits, Finset.inter_eq_right.2 (Converse.onesSet_subset_committed_wfe_w2 hwf)]

lemma sub_card_committed (h : History n) : n - (committed h).card = size h := by
  simp only [size, remaining]
  rw [Finset.card_sdiff_of_subset (Finset.subset_univ _), Finset.card_univ, Fintype.card_fin]

lemma interior_hist_iff (k : ℕ) {h : History n} (hwf : WFE h) :
    Interior k (committed h) (outBits h) ↔ IntSt k h := by
  unfold Interior IntSt
  rw [jOf_hist k hwf, sub_card_committed]

/-- At an interior well-formed history the uninformed head gives `1/2` to every coordinate. -/
lemma marg_unif_interior {k : ℕ} (hk : k ≤ n) {h : History n} (hwf : WFE h) (hI : IntSt k h) (i : Fin n) :
    (headOracle (unifHead n k hk)).marg h i = 1 / 2 := by
  show (if Interior k (committed h) (outBits h) then (1 / 2 : ℝ)
    else exMarg (pM n k hk) (committed h) (outBits h) i) = 1 / 2
  rw [if_pos ((interior_hist_iff k hwf).2 hI)]

/-- At an interior well-formed history every block word has probability `2^{-|B|}` (fair bits). -/
lemma batchLaw_unif_interior {k : ℕ} (hk : k ≤ n) {h : History n} (hwf : WFE h) (hI : IntSt k h)
    (B S : Finset (Fin n)) : batchLaw (headOracle (unifHead n k hk)) h B S = (1 / 2 : ℝ) ^ B.card := by
  unfold batchLaw
  rw [Finset.prod_congr rfl (fun i _ => show (if i ∈ S then (headOracle (unifHead n k hk)).marg h i
      else 1 - (headOracle (unifHead n k hk)).marg h i) = 1 / 2 by
    rw [marg_unif_interior hk hwf hI]; split_ifs <;> norm_num), Finset.prod_const]

/-! ## §4 Complete and forced states -/

lemma muZ_complete {k : ℕ} {h : History n} (hL : Legal k h) (hsz : size h = 0) : muZ k h = 0 := by
  have hq := Attain.quota_eq_zero_of_terminal_w1 k hL hsz
  unfold muZ
  rw [hq, hsz]
  simp

lemma muZ_forced {k : ℕ} {h : History n} (hL : Legal k h) (hI : ¬ IntSt k h) : muZ k h = 0 := by
  unfold Legal at hL
  unfold IntSt at hI
  unfold muZ
  omega

lemma muZ_pos {k : ℕ} {h : History n} (hI : IntSt k h) : 1 ≤ muZ k h := by
  unfold IntSt at hI
  unfold muZ
  omega

lemma complete_vmass {k t : ℕ} (hk : k ≤ n) {h : History n} (hL : Legal k h) (hsz : size h = 0) (f : ℕ) :
    ∑ x ∈ Vset n k, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) f h x = 1 := by
  rw [Finset.sum_congr rfl (fun x _ => Converse.outBy_of_size_zero_w2 _ _ f hsz x)]
  exact Attain.vmass_terminal_w1 k hL hsz

/-- **Forced states are exact** (l.81, l.104): at a legal well-formed forced history (`j = 0` or `j = M ≥ 1`) the
policy commits all remaining coordinates and succeeds with probability one. -/
theorem forced_vmass {k t : ℕ} (hk : k ≤ n) {h : History n} (hwf : WFE h) (hL : Legal k h)
    (hsz : size h ≠ 0) (hI : ¬ IntSt k h) (f : ℕ) :
    ∑ x ∈ Vset n k, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) (f + 1) h x = 1 := by
  have hact : (minorityTree n k t).act h = remaining h := act_full (fun hc => hI hc.2.1)
  have h1 : ∀ x, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) (f + 1) h x
      = ∑ S ∈ (remaining h).powerset, batchLaw (headOracle (unifHead n k hk)) h (remaining h) S *
          (minorityTree n k t).outBy (headOracle (unifHead n k hk)) f (⟨remaining h, S⟩ :: h) x := by
    intro x
    rw [Converse.outBy_step_w2 _ _ f hsz, hact]
    refine Finset.sum_congr rfl (fun S _ => ?_)
    unfold TreeE.stepW
    rw [if_pos (show (headOracle (unifHead n k hk)).legal h from hL), hact]
  rw [Finset.sum_congr rfl (fun x _ => h1 x), Finset.sum_comm,
    ← Converse.sum_batchLaw_w2 (headOracle (unifHead n k hk)) h (remaining h)]
  refine Finset.sum_congr rfl (fun S hS => ?_)
  rw [← Finset.mul_sum]
  have hSR : S ⊆ remaining h := Finset.mem_powerset.1 hS
  have hc0 : size ((⟨remaining h, S⟩ : Batch n) :: h) = 0 := size_cons_remaining h S
  have hqc : quota k ((⟨remaining h, S⟩ : Batch n) :: h) = quota k h - (S.card : ℤ) :=
    Attain.quota_cons_eq_w1 k hwf (Finset.Subset.refl _) hSR
  by_cases hLc : Legal k ((⟨remaining h, S⟩ : Batch n) :: h)
  · rw [complete_vmass hk hLc hc0 f, mul_one]
  · have hne : quota k h ≠ (S.card : ℤ) := by
      intro he
      apply hLc
      unfold Legal
      rw [hqc, hc0, he]
      simp
    have hL' := hL
    unfold Legal at hL'
    have hI' := hI
    unfold IntSt at hI'
    have hforced : quota k h = 0 ∨ quota k h = (size h : ℤ) := by omega
    have hz : batchLaw (headOracle (unifHead n k hk)) h (remaining h) S = 0 := by
      unfold batchLaw
      rcases hforced with hj | hj
      · -- `j = 0`: some coordinate of `S` is a one, which the exact forced head gives probability `0`
        have hSne : S.Nonempty := by
          rw [Finset.nonempty_iff_ne_empty]
          intro he
          apply hne
          rw [hj, he]
          simp
        obtain ⟨i, hi⟩ := hSne
        exact Finset.prod_eq_zero (hSR hi) (by rw [if_pos hi, head_forced_zero _ hwf hL hj (hSR hi)])
      · -- `j = M`: some remaining coordinate outside `S` is a zero, of probability `0`
        have hSne : S ≠ remaining h := by
          intro he
          apply hne
          rw [hj, he]
          rfl
        obtain ⟨i, hiR, hiS⟩ : ∃ i ∈ remaining h, i ∉ S := by
          by_contra hcon
          push Not at hcon
          exact hSne (Finset.Subset.antisymm hSR hcon)
        exact Finset.prod_eq_zero hiR (by rw [if_neg hiS, head_forced_one _ hwf hL hj hiR, sub_self])
    rw [hz, zero_mul]

/-! ## §5 One minority-sized round -/

/-- `Σ_{S ⊆ B} |S| = |B| 2^{|B|} / 2` (complementation `S ↦ B \ S`). -/
lemma sum_card_powerset_real (B : Finset (Fin n)) :
    ∑ S ∈ B.powerset, (S.card : ℝ) = (B.card : ℝ) * 2 ^ B.card / 2 := by
  have hsym : ∑ S ∈ B.powerset, (S.card : ℝ) = ∑ S ∈ B.powerset, ((B \ S).card : ℝ) := by
    refine Finset.sum_nbij' (fun S => B \ S) (fun S => B \ S) ?_ ?_ ?_ ?_ ?_
    · intro S _; exact Finset.mem_powerset.2 Finset.sdiff_subset
    · intro S _; exact Finset.mem_powerset.2 Finset.sdiff_subset
    · intro S hS; exact Finset.sdiff_sdiff_eq_self (Finset.mem_powerset.1 hS)
    · intro S hS; exact Finset.sdiff_sdiff_eq_self (Finset.mem_powerset.1 hS)
    · intro S hS; rw [Finset.sdiff_sdiff_eq_self (Finset.mem_powerset.1 hS)]
  have hadd : ∀ S ∈ B.powerset, (S.card : ℝ) + ((B \ S).card : ℝ) = B.card := by
    intro S hS
    have := Finset.card_sdiff_add_card_eq_card (Finset.mem_powerset.1 hS)
    exact_mod_cast (by omega : S.card + (B \ S).card = B.card)
  have htot : ∑ S ∈ B.powerset, ((S.card : ℝ) + ((B \ S).card : ℝ)) = (B.card : ℝ) * 2 ^ B.card := by
    rw [Finset.sum_congr rfl hadd, Finset.sum_const, Finset.card_powerset, nsmul_eq_mul]
    push_cast
    ring
  rw [Finset.sum_add_distrib, ← hsym] at htot
  linarith

/-- **The block cannot exceed either quota** (l.100): every child of a minority-sized round is legal. -/
theorem minority_child_legal {k : ℕ} {h : History n} (hwf : WFE h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hBc : (B.card : ℤ) = muZ k h) {S : Finset (Fin n)} (hS : S ⊆ B) :
    Legal k ((⟨B, S⟩ : Batch n) :: h) := by
  have hq : quota k ((⟨B, S⟩ : Batch n) :: h) = quota k h - (S.card : ℤ) := Attain.quota_cons_eq_w1 k hwf hB hS
  have hsz : size ((⟨B, S⟩ : Batch n) :: h) + B.card = size h := size_cons hB
  have hSB : S.card ≤ B.card := Finset.card_le_card hS
  unfold muZ at hBc
  unfold Legal
  rw [hq]
  have : ((size ((⟨B, S⟩ : Batch n) :: h) : ℕ) : ℤ) + (B.card : ℤ) = (size h : ℤ) := by exact_mod_cast hsz
  have hSB' : (S.card : ℤ) ≤ (B.card : ℤ) := by exact_mod_cast hSB
  constructor <;> omega

/-- **`μ_{s+1} ≤ μ_s - X`** (l.101-102), with `X` the number of minority values drawn: `|S|` when the ones are the
minority (`j ≤ M - j`, the tie included), `|B| - |S|` when the zeros are. -/
theorem muZ_child_le {k : ℕ} {h : History n} (hwf : WFE h) {B : Finset (Fin n)} (hB : B ⊆ remaining h)
    (hBc : (B.card : ℤ) = muZ k h) {S : Finset (Fin n)} (hS : S ⊆ B) :
    muZ k ((⟨B, S⟩ : Batch n) :: h) ≤
      muZ k h - (if quota k h ≤ (size h : ℤ) - quota k h then (S.card : ℤ) else (B.card : ℤ) - S.card) := by
  have hq : quota k ((⟨B, S⟩ : Batch n) :: h) = quota k h - (S.card : ℤ) := Attain.quota_cons_eq_w1 k hwf hB hS
  have hsz : size ((⟨B, S⟩ : Batch n) :: h) + B.card = size h := size_cons hB
  have : ((size ((⟨B, S⟩ : Batch n) :: h) : ℕ) : ℤ) + (B.card : ℤ) = (size h : ℤ) := by exact_mod_cast hsz
  unfold muZ at hBc ⊢
  rw [hq]
  split_ifs with hc <;> omega

/-- **`E[μ_{s+1} | F_s] ≤ μ_s / 2`** (l.102): averaged over the `2^μ` equally likely block words. -/
theorem avg_muZ_child_le {k : ℕ} {h : History n} (hwf : WFE h) {B : Finset (Fin n)} (hB : B ⊆ remaining h)
    (hBc : (B.card : ℤ) = muZ k h) :
    ∑ S ∈ B.powerset, (muZ k ((⟨B, S⟩ : Batch n) :: h) : ℝ) ≤ (B.card : ℝ) * 2 ^ B.card / 2 := by
  have hsumc := sum_card_powerset_real B
  by_cases hc : quota k h ≤ (size h : ℤ) - quota k h
  · -- ones are the minority: `μ_{s+1} ≤ μ_s - |S| = |B| - |S|`
    have hle : ∀ S ∈ B.powerset, (muZ k ((⟨B, S⟩ : Batch n) :: h) : ℝ) ≤ (B.card : ℝ) - (S.card : ℝ) := by
      intro S hS
      have h1 := muZ_child_le hwf hB hBc (Finset.mem_powerset.1 hS)
      rw [if_pos hc, ← hBc] at h1
      exact_mod_cast h1
    calc ∑ S ∈ B.powerset, (muZ k ((⟨B, S⟩ : Batch n) :: h) : ℝ)
        ≤ ∑ S ∈ B.powerset, ((B.card : ℝ) - (S.card : ℝ)) := Finset.sum_le_sum hle
      _ = (B.card : ℝ) * 2 ^ B.card / 2 := by
          rw [Finset.sum_sub_distrib, hsumc, Finset.sum_const, Finset.card_powerset, nsmul_eq_mul]
          push_cast
          ring
  · -- zeros are the minority: `μ_{s+1} ≤ μ_s - (|B| - |S|) = |S|`
    have hle : ∀ S ∈ B.powerset, (muZ k ((⟨B, S⟩ : Batch n) :: h) : ℝ) ≤ (S.card : ℝ) := by
      intro S hS
      have h1 := muZ_child_le hwf hB hBc (Finset.mem_powerset.1 hS)
      rw [if_neg hc, ← hBc] at h1
      have h2 : muZ k ((⟨B, S⟩ : Batch n) :: h) ≤ (S.card : ℤ) := by linarith
      exact_mod_cast h2
    calc ∑ S ∈ B.powerset, (muZ k ((⟨B, S⟩ : Batch n) :: h) : ℝ)
        ≤ ∑ S ∈ B.powerset, (S.card : ℝ) := Finset.sum_le_sum hle
      _ = (B.card : ℝ) * 2 ^ B.card / 2 := hsumc

/-- **One minority-sized round** (the supermartingale step): if every child at the next depth satisfies the bound
with horizon `s`, the parent satisfies it with horizon `s + 1`. -/
theorem minority_step {k t : ℕ} (hk : k ≤ n) {h : History n} (hwf : WFE h) (hL : Legal k h) (hI : IntSt k h)
    (hd : depth h < t) (s : ℕ)
    (ih : ∀ h' : History n, WFE h' → Legal k h' → depth h' = depth h + 1 →
      1 - (muZ k h' : ℝ) * (1 / 2 : ℝ) ^ s ≤
        ∑ x ∈ Vset n k, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) (s + 1) h' x) :
    1 - (muZ k h : ℝ) * (1 / 2 : ℝ) ^ (s + 1) ≤
      ∑ x ∈ Vset n k, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) (s + 1 + 1) h x := by
  have hμ1 := muZ_pos hI
  have hI' := hI
  unfold IntSt at hI'
  have hsz : size h ≠ 0 := by omega
  set B := Attain.firstB_w1 (remaining h) (muZ k h).toNat with hBdef
  have hBsub : B ⊆ remaining h := Attain.firstB_sub_w1 _ _
  have hb_le : (muZ k h).toNat ≤ (remaining h).card := by
    have : muZ k h ≤ (size h : ℤ) := by unfold muZ; omega
    show (muZ k h).toNat ≤ size h
    omega
  have hBcard : B.card = (muZ k h).toNat := Attain.firstB_card_w1 _ hb_le
  have hBc : (B.card : ℤ) = muZ k h := by rw [hBcard]; omega
  have hact : (minorityTree n k t).act h = B := act_minor hL hI hd
  have h1 : ∀ x, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) (s + 1 + 1) h x
      = ∑ S ∈ B.powerset, (1 / 2 : ℝ) ^ B.card *
          (minorityTree n k t).outBy (headOracle (unifHead n k hk)) (s + 1) (⟨B, S⟩ :: h) x := by
    intro x
    rw [Converse.outBy_step_w2 _ _ (s + 1) hsz, hact]
    refine Finset.sum_congr rfl (fun S _ => ?_)
    unfold TreeE.stepW
    rw [if_pos (show (headOracle (unifHead n k hk)).legal h from hL), hact, batchLaw_unif_interior hk hwf hI]
  rw [Finset.sum_congr rfl (fun x _ => h1 x), Finset.sum_comm]
  rw [Finset.sum_congr rfl (fun S _ => (Finset.mul_sum _ _ _).symm)]
  have hchild : ∀ S ∈ B.powerset,
      (1 / 2 : ℝ) ^ B.card * (1 - (muZ k ((⟨B, S⟩ : Batch n) :: h) : ℝ) * (1 / 2 : ℝ) ^ s) ≤
        (1 / 2 : ℝ) ^ B.card * ∑ x ∈ Vset n k,
          (minorityTree n k t).outBy (headOracle (unifHead n k hk)) (s + 1) (⟨B, S⟩ :: h) x := by
    intro S hS
    have hSB : S ⊆ B := Finset.mem_powerset.1 hS
    refine mul_le_mul_of_nonneg_left ?_ (by positivity)
    exact ih _ ⟨hBsub, hSB, hwf⟩ (minority_child_legal hwf hBsub hBc hSB) rfl
  refine le_trans ?_ (Finset.sum_le_sum hchild)
  have havg := avg_muZ_child_le hwf hBsub hBc
  have hc : ∑ S ∈ B.powerset, (1 / 2 : ℝ) ^ B.card = 1 := by
    rw [Finset.sum_const, Finset.card_powerset, nsmul_eq_mul]
    push_cast
    rw [← mul_pow]
    norm_num
  have hexp : ∑ S ∈ B.powerset, (1 / 2 : ℝ) ^ B.card * (1 - (muZ k ((⟨B, S⟩ : Batch n) :: h) : ℝ) * (1 / 2 : ℝ) ^ s)
      = 1 - (1 / 2 : ℝ) ^ s * ((1 / 2 : ℝ) ^ B.card *
          ∑ S ∈ B.powerset, (muZ k ((⟨B, S⟩ : Batch n) :: h) : ℝ)) := by
    have e1 : ∑ S ∈ B.powerset, (1 / 2 : ℝ) ^ B.card * (1 - (muZ k ((⟨B, S⟩ : Batch n) :: h) : ℝ) * (1 / 2 : ℝ) ^ s)
        = ∑ S ∈ B.powerset, (1 / 2 : ℝ) ^ B.card - ∑ S ∈ B.powerset, (1 / 2 : ℝ) ^ s *
            ((1 / 2 : ℝ) ^ B.card * (muZ k ((⟨B, S⟩ : Batch n) :: h) : ℝ)) := by
      rw [← Finset.sum_sub_distrib]
      refine Finset.sum_congr rfl (fun S _ => ?_)
      ring
    rw [e1, hc, ← Finset.mul_sum, ← Finset.mul_sum]
  rw [hexp]
  have hμB : (muZ k h : ℝ) = (B.card : ℝ) := by rw [← hBc]; push_cast; rfl
  have hhalf : (1 / 2 : ℝ) ^ B.card * ∑ S ∈ B.powerset, (muZ k ((⟨B, S⟩ : Batch n) :: h) : ℝ)
      ≤ (B.card : ℝ) / 2 := by
    have hpow : (1 / 2 : ℝ) ^ B.card * ((B.card : ℝ) * 2 ^ B.card / 2) = (B.card : ℝ) / 2 := by
      have h2 : ((1 / 2 : ℝ) ^ B.card) * (2 : ℝ) ^ B.card = 1 := by rw [← mul_pow]; norm_num
      calc (1 / 2 : ℝ) ^ B.card * ((B.card : ℝ) * 2 ^ B.card / 2)
          = ((1 / 2 : ℝ) ^ B.card * (2 : ℝ) ^ B.card) * ((B.card : ℝ) / 2) := by ring
        _ = (B.card : ℝ) / 2 := by rw [h2, one_mul]
    rw [← hpow]
    exact mul_le_mul_of_nonneg_left havg (by positivity)
  have hs0 : (0 : ℝ) ≤ (1 / 2 : ℝ) ^ s := by positivity
  rw [hμB, pow_succ]
  nlinarith [mul_le_mul_of_nonneg_left hhalf hs0]

/-! ## §6 The success bound -/

/-- **The success bound, history form** (the printed supermartingale step plus Markov's inequality, folded into one
induction): from every legal well-formed history at depth `t - s`, the minority rule run with the uninformed head
succeeds within `s + 1` rounds with probability at least `1 - μ(h) 2^{-s}`. -/
theorem succ_bound {k : ℕ} (hk : k ≤ n) (t : ℕ) :
    ∀ (s : ℕ) (h : History n), WFE h → Legal k h → depth h + s = t →
      1 - (muZ k h : ℝ) * (1 / 2 : ℝ) ^ s ≤
        ∑ x ∈ Vset n k, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) (s + 1) h x := by
  intro s
  induction s with
  | zero =>
    intro h hwf hL _
    by_cases hsz : size h = 0
    · rw [complete_vmass hk hL hsz, muZ_complete hL hsz]
      simp
    · by_cases hI : IntSt k h
      · have hμ : (1 : ℝ) ≤ (muZ k h : ℝ) := by exact_mod_cast muZ_pos hI
        have h0 : 0 ≤ ∑ x ∈ Vset n k, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) (0 + 1) h x :=
          Finset.sum_nonneg (fun x _ => Converse.outBy_nonneg _ (margUnit_headOracle _) _ _ h hwf x)
        rw [pow_zero, mul_one]
        linarith
      · rw [forced_vmass hk hwf hL hsz hI 0, muZ_forced hL hI]
        simp
  | succ s ih =>
    intro h hwf hL hd
    by_cases hsz : size h = 0
    · rw [complete_vmass hk hL hsz, muZ_complete hL hsz]
      simp
    · by_cases hI : IntSt k h
      · exact minority_step hk hwf hL hI (by omega) s
          (fun h' hwf' hL' hd' => ih h' hwf' hL' (by omega))
      · rw [forced_vmass hk hwf hL hsz hI (s + 1), muZ_forced hL hI]
        simp

/-- The base rule from the empty history: success at least `1 - (n/2) 2^{-t}` (`μ_0 = min(k, n-k) = n/2`). -/
theorem tree_success {k : ℕ} (hn : n = 2 * k) (hk : k ≤ n) (t : ℕ) :
    1 - ((n : ℝ) / 2) * (1 / 2 : ℝ) ^ t ≤
      ∑ x ∈ Vset n k, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) (t + 1) [] x := by
  have h := succ_bound hk t t [] trivial (legal_nil hk) (by simp [depth])
  have hμ : muZ k ([] : History n) = (k : ℤ) := by
    unfold muZ
    rw [quota_nil, size_nil]
    omega
  have hnk : ((n : ℝ) / 2) = (k : ℝ) := by
    rw [hn]
    push_cast
    ring
  rw [hμ] at h
  rw [hnk]
  exact_mod_cast h

/-- The policy's law is the uniform symmetrisation of the base rule's law (the frame's `symLaw`). -/
theorem minorityPolicy_outBy {k : ℕ} (hk : k ≤ n) (t f : ℕ) (x : Fin n → Bool) :
    (minorityPolicy n k t).outBy (headOracle (unifHead n k hk)) f x
      = symLaw ((minorityTree n k t).outBy (headOracle (unifHead n k hk)) f []) x := by
  unfold PolicyE.outBy
  rw [show (minorityPolicy n k t).P = (PMF.uniformOfFintype (Equiv.Perm (Fin n))).toMeasure from rfl,
    PMF.integral_eq_sum]
  unfold symLaw
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl (fun π _ => ?_)
  rw [PMF.uniformOfFintype_apply, smul_eq_mul, minorityPolicy_tree,
    relabel_outBy_nil_cs (unifHead_labelInvCount n k hk) π _ f x, ENNReal.toReal_inv, ENNReal.toReal_natCast]
  rfl

/-- The policy's success mass equals the base rule's. -/
theorem minorityPolicy_vmass {k : ℕ} (hk : k ≤ n) (t f : ℕ) :
    ∑ x ∈ Vset n k, (minorityPolicy n k t).outBy (headOracle (unifHead n k hk)) f x
      = ∑ x ∈ Vset n k, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) f [] x := by
  rw [Finset.sum_congr rfl (fun x _ => minorityPolicy_outBy hk t f x)]
  exact succMass_symLaw k _

/-- **M2(iii), success** (l.82, l.102-105), every `t`: `Pr(success) ≥ 1 - (n/2) 2^{-t}`. -/
theorem M2iii_success {k : ℕ} (hn : n = 2 * k) (hk : k ≤ n) (t : ℕ) :
    1 - ((n : ℝ) / 2) * (1 / 2 : ℝ) ^ t ≤
      ∑ x ∈ Vset n k, (minorityPolicy n k t).outBy (headOracle (unifHead n k hk)) (t + 1) x := by
  rw [minorityPolicy_vmass hk t (t + 1)]
  exact tree_success hn hk t

/-! ## §7 Positive success at every horizon -/

/-- The deadline round at an interior state succeeds with positive probability (the word with exactly `j` ones). -/
lemma deadline_pos {k t : ℕ} (hk : k ≤ n) {h : History n} (hwf : WFE h) (hL : Legal k h) (hsz : size h ≠ 0)
    (hI : IntSt k h) (hd : ¬ depth h < t) (f : ℕ) :
    0 < ∑ x ∈ Vset n k, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) (f + 1) h x := by
  have hact : (minorityTree n k t).act h = remaining h := act_full (fun hc => hd hc.2.2)
  have h1 : ∀ x, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) (f + 1) h x
      = ∑ S ∈ (remaining h).powerset, (1 / 2 : ℝ) ^ (remaining h).card *
          (minorityTree n k t).outBy (headOracle (unifHead n k hk)) f (⟨remaining h, S⟩ :: h) x := by
    intro x
    rw [Converse.outBy_step_w2 _ _ f hsz, hact]
    refine Finset.sum_congr rfl (fun S _ => ?_)
    unfold TreeE.stepW
    rw [if_pos (show (headOracle (unifHead n k hk)).legal h from hL), hact, batchLaw_unif_interior hk hwf hI]
  rw [Finset.sum_congr rfl (fun x _ => h1 x), Finset.sum_comm]
  rw [Finset.sum_congr rfl (fun S _ => (Finset.mul_sum _ _ _).symm)]
  have hI' := hI
  unfold IntSt at hI'
  obtain ⟨S0, hS0, hcard⟩ := Finset.exists_subset_card_eq
    (show (quota k h).toNat ≤ (remaining h).card by show (quota k h).toNat ≤ size h; omega)
  have hS0mem : S0 ∈ (remaining h).powerset := Finset.mem_powerset.2 hS0
  have hc0 : size ((⟨remaining h, S0⟩ : Batch n) :: h) = 0 := size_cons_remaining h S0
  have hLc0 : Legal k ((⟨remaining h, S0⟩ : Batch n) :: h) := by
    have hqc : quota k ((⟨remaining h, S0⟩ : Batch n) :: h) = quota k h - (S0.card : ℤ) :=
      Attain.quota_cons_eq_w1 k hwf (Finset.Subset.refl _) hS0
    unfold Legal
    rw [hqc, hc0, hcard]
    omega
  have hnn : ∀ S ∈ (remaining h).powerset, 0 ≤ (1 / 2 : ℝ) ^ (remaining h).card *
      ∑ x ∈ Vset n k, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) f (⟨remaining h, S⟩ :: h) x := by
    intro S hS
    refine mul_nonneg (by positivity) (Finset.sum_nonneg (fun x _ => ?_))
    exact Converse.outBy_nonneg _ (margUnit_headOracle _) _ f ((⟨remaining h, S⟩ : Batch n) :: h)
      (show WFE ((⟨remaining h, S⟩ : Batch n) :: h) from ⟨Finset.Subset.refl _, Finset.mem_powerset.1 hS, hwf⟩) x
  have hpos0 : 0 < (1 / 2 : ℝ) ^ (remaining h).card *
      ∑ x ∈ Vset n k, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) f (⟨remaining h, S0⟩ :: h) x := by
    rw [complete_vmass hk hLc0 hc0 f, mul_one]
    positivity
  exact lt_of_lt_of_le hpos0 (Finset.single_le_sum hnn hS0mem)

/-- A minority-sized round from an interior state: every child is legal, so positivity propagates. -/
lemma minority_pos {k t : ℕ} (hk : k ≤ n) {h : History n} (hwf : WFE h) (hL : Legal k h) (hI : IntSt k h)
    (hd : depth h < t) (s : ℕ)
    (ih : ∀ h' : History n, WFE h' → Legal k h' → depth h' = depth h + 1 →
      0 < ∑ x ∈ Vset n k, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) (s + 1) h' x) :
    0 < ∑ x ∈ Vset n k, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) (s + 1 + 1) h x := by
  have hI' := hI
  unfold IntSt at hI'
  have hsz : size h ≠ 0 := by omega
  set B := Attain.firstB_w1 (remaining h) (muZ k h).toNat with hBdef
  have hBsub : B ⊆ remaining h := Attain.firstB_sub_w1 _ _
  have hb_le : (muZ k h).toNat ≤ (remaining h).card := by
    have : muZ k h ≤ (size h : ℤ) := by unfold muZ; omega
    show (muZ k h).toNat ≤ size h
    omega
  have hBcard : B.card = (muZ k h).toNat := Attain.firstB_card_w1 _ hb_le
  have hμ1 := muZ_pos hI
  have hBc : (B.card : ℤ) = muZ k h := by rw [hBcard]; omega
  have hact : (minorityTree n k t).act h = B := act_minor hL hI hd
  have h1 : ∀ x, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) (s + 1 + 1) h x
      = ∑ S ∈ B.powerset, (1 / 2 : ℝ) ^ B.card *
          (minorityTree n k t).outBy (headOracle (unifHead n k hk)) (s + 1) (⟨B, S⟩ :: h) x := by
    intro x
    rw [Converse.outBy_step_w2 _ _ (s + 1) hsz, hact]
    refine Finset.sum_congr rfl (fun S _ => ?_)
    unfold TreeE.stepW
    rw [if_pos (show (headOracle (unifHead n k hk)).legal h from hL), hact, batchLaw_unif_interior hk hwf hI]
  rw [Finset.sum_congr rfl (fun x _ => h1 x), Finset.sum_comm]
  rw [Finset.sum_congr rfl (fun S _ => (Finset.mul_sum _ _ _).symm)]
  refine Finset.sum_pos (fun S hS => mul_pos (by positivity) ?_) (Finset.powerset_nonempty B)
  have hSB : S ⊆ B := Finset.mem_powerset.1 hS
  exact ih _ ⟨hBsub, hSB, hwf⟩ (minority_child_legal hwf hBsub hBc hSB) rfl

/-- **Positive success from every legal well-formed history**, every horizon `t`. -/
theorem succ_pos {k : ℕ} (hk : k ≤ n) (t : ℕ) :
    ∀ (s : ℕ) (h : History n), WFE h → Legal k h → depth h + s = t →
      0 < ∑ x ∈ Vset n k, (minorityTree n k t).outBy (headOracle (unifHead n k hk)) (s + 1) h x := by
  intro s
  induction s with
  | zero =>
    intro h hwf hL hd
    by_cases hsz : size h = 0
    · rw [complete_vmass hk hL hsz]; norm_num
    · by_cases hI : IntSt k h
      · exact deadline_pos hk hwf hL hsz hI (by omega) 0
      · rw [forced_vmass hk hwf hL hsz hI 0]; norm_num
  | succ s ih =>
    intro h hwf hL hd
    by_cases hsz : size h = 0
    · rw [complete_vmass hk hL hsz]; norm_num
    · by_cases hI : IntSt k h
      · exact minority_pos hk hwf hL hI (by omega) s (fun h' hwf' hL' hd' => ih h' hwf' hL' (by omega))
      · rw [forced_vmass hk hwf hL hsz hI (s + 1)]; norm_num

/-- The policy succeeds with positive probability at every `t`. -/
theorem M2iii_success_pos {k : ℕ} (hk : k ≤ n) (t : ℕ) :
    0 < ∑ x ∈ Vset n k, (minorityPolicy n k t).outBy (headOracle (unifHead n k hk)) (t + 1) x := by
  rw [minorityPolicy_vmass hk t (t + 1)]
  exact succ_pos hk t t [] trivial (legal_nil hk) (by simp [depth])

/-- `⌈log₂ n⌉` is Mathlib's `Nat.clog 2 n`. -/
lemma ceil_log2_eq_clog (n : ℕ) : ⌈Real.logb 2 n⌉₊ = Nat.clog 2 n := by
  have h := Real.natCeil_logb_natCast 2 n
  simpa using h

/-- At `t = ⌈log₂ n⌉`, `1 - (n/2) 2^{-t} ≥ 1/2` (`2^t ≥ n`). -/
lemma half_le_bound (n : ℕ) : (1 / 2 : ℝ) ≤ 1 - ((n : ℝ) / 2) * (1 / 2 : ℝ) ^ ⌈Real.logb 2 n⌉₊ := by
  rw [ceil_log2_eq_clog]
  have h := Nat.le_pow_clog (by norm_num : 1 < 2) n
  have h' : (n : ℝ) ≤ (2 : ℝ) ^ (Nat.clog 2 n) := by exact_mod_cast h
  have hpos : (0 : ℝ) < (2 : ℝ) ^ (Nat.clog 2 n) := by positivity
  have hdiv : (n : ℝ) / (2 : ℝ) ^ (Nat.clog 2 n) ≤ 1 := (div_le_one hpos).2 h'
  have hrw : ((n : ℝ) / 2) * (1 / 2 : ℝ) ^ (Nat.clog 2 n) = (n : ℝ) / (2 : ℝ) ^ (Nat.clog 2 n) / 2 := by
    rw [div_pow, one_pow]
    ring
  rw [hrw]
  linarith

/-- **M2(iii), success at the printed cap** `t = ⌈log₂ n⌉`: at least `1/2`. -/
theorem M2iii_success_half {k : ℕ} (hn : n = 2 * k) (hk : k ≤ n) :
    (1 / 2 : ℝ) ≤ ∑ x ∈ Vset n k, (minorityPolicy n k ⌈Real.logb 2 n⌉₊).outBy (headOracle (unifHead n k hk))
      (⌈Real.logb 2 n⌉₊ + 1) x :=
  le_trans (half_le_bound n) (M2iii_success hn hk _)

/-- **M2(iii), output KL** (l.105), every `t` with positive success: the policy is label-blind and relabelled, so
`F = KL(p ‖ Q̂_min) = -ln Q̂_min(V)`. -/
theorem M2iii_F_eq {k : ℕ} (hk : k ≤ n) (t : ℕ)
    (hpos : 0 < ∑ x ∈ Vset n k, (minorityPolicy n k t).outBy (headOracle (unifHead n k hk)) (t + 1) x) :
    KLx (pM n k hk) ((minorityPolicy n k t).outBy (headOracle (unifHead n k hk)) (t + 1))
      = ((-Real.log (∑ x ∈ Vset n k, (minorityPolicy n k t).outBy (headOracle (unifHead n k hk)) (t + 1) x) : ℝ) :
          WithTop ℝ) := by
  have hlaw : (minorityPolicy n k t).outBy (headOracle (unifHead n k hk)) (t + 1)
      = symLaw ((minorityTree n k t).outBy (headOracle (unifHead n k hk)) (t + 1) []) :=
    funext (minorityPolicy_outBy hk t (t + 1))
  have hv := minorityPolicy_vmass hk t (t + 1)
  rw [hv] at hpos ⊢
  rw [hlaw]
  exact KLx_symLaw hk _ hpos

/-- **M2(iii), output KL, every `t`**: `F = -ln Q̂_min(V)` with no positivity hypothesis. -/
theorem M2iii_F_eq_all {k : ℕ} (hk : k ≤ n) (t : ℕ) :
    KLx (pM n k hk) ((minorityPolicy n k t).outBy (headOracle (unifHead n k hk)) (t + 1))
      = ((-Real.log (∑ x ∈ Vset n k, (minorityPolicy n k t).outBy (headOracle (unifHead n k hk)) (t + 1) x) : ℝ) :
          WithTop ℝ) :=
  M2iii_F_eq hk t (M2iii_success_pos hk t)

/-- **M2(iii), `F ≤ ln 2` at the printed cap** `t = ⌈log₂ n⌉`. -/
theorem M2iii_F_le {k : ℕ} (hn : n = 2 * k) (hk : k ≤ n) :
    KLx (pM n k hk) ((minorityPolicy n k ⌈Real.logb 2 n⌉₊).outBy (headOracle (unifHead n k hk))
      (⌈Real.logb 2 n⌉₊ + 1)) ≤ ((Real.log 2 : ℝ) : WithTop ℝ) := by
  have hs := M2iii_success_half hn hk
  have hpos : 0 < ∑ x ∈ Vset n k, (minorityPolicy n k ⌈Real.logb 2 n⌉₊).outBy (headOracle (unifHead n k hk))
      (⌈Real.logb 2 n⌉₊ + 1) x := lt_of_lt_of_le (by norm_num) hs
  rw [M2iii_F_eq hk _ hpos]
  refine WithTop.coe_le_coe.2 ?_
  have hlog : Real.log (1 / 2) ≤ Real.log (∑ x ∈ Vset n k,
      (minorityPolicy n k ⌈Real.logb 2 n⌉₊).outBy (headOracle (unifHead n k hk)) (⌈Real.logb 2 n⌉₊ + 1) x) :=
    Real.log_le_log (by norm_num) hs
  rw [one_div, Real.log_inv] at hlog
  linarith

/-- `Q̂_min` is the policy's full output law: the run completes within `t + 1` rounds almost surely, so the uncapped
output law `outLim` equals the law at horizon `t + 1`. -/
theorem M2iii_outLim {k : ℕ} (hk : k ≤ n) (t : ℕ) :
    outLim (headOracle (unifHead n k hk)) (minorityPolicy n k t)
      = (minorityPolicy n k t).outBy (headOracle (unifHead n k hk)) (t + 1) :=
  funext (fun x => Converse.outLim_eq_outBy_of_capAS _ (margUnit_headOracle _) _ (M2iii_capAS hk t) x)

/-- `F ≤ ln 2` for the uncapped output law at the printed cap. -/
theorem M2iii_F_outLim_le {k : ℕ} (hn : n = 2 * k) (hk : k ≤ n) :
    KLx (pM n k hk) (outLim (headOracle (unifHead n k hk)) (minorityPolicy n k ⌈Real.logb 2 n⌉₊))
      ≤ ((Real.log 2 : ℝ) : WithTop ℝ) := by
  rw [M2iii_outLim hk]
  exact M2iii_F_le hn hk

/-- **Theorem M2(iii)** (l.78-83), `n = 2k`, `t = ⌈log₂ n⌉`, uninformed head: the minority policy has the pathwise
hard cap `t + 1` (every seed, every compatible path), success probability at least `1 - (n/2) 2^{-t} ≥ 1/2`, and
`F = -ln Q̂_min(V) ≤ ln 2`. -/
theorem M2iii_statement {k : ℕ} (hn : n = 2 * k) (hk : k ≤ n) :
    let t := ⌈Real.logb 2 n⌉₊
    let o := headOracle (unifHead n k hk)
    let succ := ∑ x ∈ Vset n k, (minorityPolicy n k t).outBy o (t + 1) x
    (minorityPolicy n k t).CapEvery o (t + 1) ∧
      1 - ((n : ℝ) / 2) * (1 / 2 : ℝ) ^ t ≤ succ ∧ (1 / 2 : ℝ) ≤ 1 - ((n : ℝ) / 2) * (1 / 2 : ℝ) ^ t ∧
      KLx (pM n k hk) ((minorityPolicy n k t).outBy o (t + 1)) = ((-Real.log succ : ℝ) : WithTop ℝ) ∧
      KLx (pM n k hk) ((minorityPolicy n k t).outBy o (t + 1)) ≤ ((Real.log 2 : ℝ) : WithTop ℝ) := by
  intro t o succ
  have hs := M2iii_success_half hn hk
  have hpos : 0 < succ := lt_of_lt_of_le (by norm_num) hs
  exact ⟨M2iii_cap hk t, M2iii_success hn hk t, half_le_bound n, M2iii_F_eq hk t hpos, M2iii_F_le hn hk⟩

end A36RW.AppM.M2iii

#check @A36RW.AppM.M2iii.M2iii_statement
#print axioms A36RW.AppM.M2iii.M2iii_statement
#check @A36RW.AppM.M2iii.M2iii_cap
#print axioms A36RW.AppM.M2iii.M2iii_cap
#check @A36RW.AppM.M2iii.M2iii_capAS
#print axioms A36RW.AppM.M2iii.M2iii_capAS
#check @A36RW.AppM.M2iii.M2iii_success
#print axioms A36RW.AppM.M2iii.M2iii_success
#check @A36RW.AppM.M2iii.M2iii_success_half
#print axioms A36RW.AppM.M2iii.M2iii_success_half
#check @A36RW.AppM.M2iii.M2iii_F_eq
#print axioms A36RW.AppM.M2iii.M2iii_F_eq
#check @A36RW.AppM.M2iii.M2iii_F_le
#print axioms A36RW.AppM.M2iii.M2iii_F_le
#check @A36RW.AppM.M2iii.minority_child_legal
#print axioms A36RW.AppM.M2iii.minority_child_legal
#check @A36RW.AppM.M2iii.muZ_child_le
#print axioms A36RW.AppM.M2iii.muZ_child_le
#check @A36RW.AppM.M2iii.avg_muZ_child_le
#print axioms A36RW.AppM.M2iii.avg_muZ_child_le
#check @A36RW.AppM.M2iii.forced_vmass
#print axioms A36RW.AppM.M2iii.forced_vmass
#check @A36RW.AppM.M2iii.succ_bound
#print axioms A36RW.AppM.M2iii.succ_bound
#check @A36RW.AppM.M2iii.succ_pos
#print axioms A36RW.AppM.M2iii.succ_pos
#check @A36RW.AppM.M2iii.M2iii_success_pos
#print axioms A36RW.AppM.M2iii.M2iii_success_pos
#check @A36RW.AppM.M2iii.M2iii_F_eq_all
#print axioms A36RW.AppM.M2iii.M2iii_F_eq_all
#check @A36RW.AppM.M2iii.ceil_log2_eq_clog
#print axioms A36RW.AppM.M2iii.ceil_log2_eq_clog
#check @A36RW.AppM.M2iii.minorityPolicy_outBy
#print axioms A36RW.AppM.M2iii.minorityPolicy_outBy
#check @A36RW.AppM.M2iii.M2iii_outLim
#print axioms A36RW.AppM.M2iii.M2iii_outLim
#check @A36RW.AppM.M2iii.M2iii_F_outLim_le
#print axioms A36RW.AppM.M2iii.M2iii_F_outLim_le


==> anc/formal_companion/lean/src/A36RW/AppM/Model.lean <==
/-
A36RW.AppM.Model: the objects of Appendix M ("IMPERFECT CONDITIONALS",
`appendix_imperfect.tex` l.13-27) on the canonical A36RW frame.

Why new definitions are needed.  The canonical interface (`A36RW.Interface.V0`) has targets, oracles, schedule laws,
mixtures and the forward KL `KLx`, and `Exact t o` pins an oracle to the exact conditional marginals.  Appendix M
drops exactness: the sampler queries a *head* that may be wrong at interior states.  No existing object is a head,
the population masked-prediction excess `A(ĥ)`, or a Bernoulli KL, so these are defined here, minimally:
* `revealHist`, `revMass`, `exMarg`: the revealed-values history of `(R, x_R)` and, through V0's `prefMass` and
  `condMarg`, the target mass `P_p(x_R)` and the exact marginal `a_i(x_R)` (no new probability notion);
* `Head t`: a function of the revealed set `R`, the revealed values (`loc`: only `x` on `R` matters) and the masked
  coordinate `i`, valued in `[0,1]`, equal to the exact marginal wherever that marginal is `0` or `1` (`forced`);
* `headOracle ĥ`: the head as a V0 `Oracle` on the slice: legality is the balanced oracle's `Legal k`, the
  parameter of a remaining coordinate at history `h` is `ĥ (committed h) (outBits h) i`.  Every schedule law,
  mixture law and policy law of the frame is then reused verbatim (`schedLawE`, `mixLawE`, `PolicyE.outBy`);
* `klR`/`klB`, `Areal`/`Aext`: the Bernoulli KL and `A(ĥ)` exactly as printed (l.19-24): `x ~ p`, the mask size
  `m` uniform on `{1..n}`, the masked set uniform of size `m`, `i` uniform in it; `⊤` when a positively weighted
  term is infinite (the convention of `KLx`, `W11.Hext`);
* `ordSched`, `qOrd`, `Qhat`: relabelled singletons (l.25-26): a uniformly random order, one coordinate per round,
  each drawn from `ĥ`; `Qhat_eq_mixLawE` identifies `Qhat` with the frame's relabelled singleton mixture
  `mixLawE (headOracle ĥ) (relabelMix univ _ (agfv_singletonMix n))`;
* `CoherentWith`, `LabelInvCount`: the two head classes of Proposition M1(a),(b);
* `intHead`: a head specified at interior states (`0 < j < M`) and exact elsewhere; `unifHead` (Theorem M2's
  uninformed head) is `intHead` with the constant `1/2`;
* `Qprof`: a uniformly relabelled fixed schedule run with a head (Theorem M2(ii)).
-/
import A36RW.Interface.Relabel
import A36RW.Interface.Mix
import A36RW.Balanced.Lemma1b

set_option autoImplicit false

namespace A36RW.AppM

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §1 Revealed values, their target mass and the exact marginal -/

/-- The history that reveals the coordinates `R` with the values of `x`, in one batch. -/
def revealHist (R : Finset (Fin n)) (x : Fin n → Bool) : History n :=
  [⟨R, R.filter (fun j => x j = true)⟩]

/-- `P_t(x_R)`: the target mass of the words that agree with `x` on `R` (V0's `prefMass`). -/
noncomputable def revMass (t : Target n) (R : Finset (Fin n)) (x : Fin n → Bool) : ℝ :=
  prefMass t (revealHist R x)

/-- The exact marginal `a_i(x_R) = P_t(x_i = 1 | x_R)` (V0's `condMarg`; `0` when `P_t(x_R) = 0`). -/
noncomputable def exMarg (t : Target n) (R : Finset (Fin n)) (x : Fin n → Bool) (i : Fin n) : ℝ :=
  condMarg t (revealHist R x) i

@[simp] lemma committed_revealHist (R : Finset (Fin n)) (x : Fin n → Bool) :
    committed (revealHist R x) = R := by
  simp [revealHist, committed]

@[simp] lemma onesSet_revealHist (R : Finset (Fin n)) (x : Fin n → Bool) :
    onesSet (revealHist R x) = R.filter (fun j => x j = true) := by
  simp [revealHist, onesSet]

lemma wfe_revealHist (R : Finset (Fin n)) (x : Fin n → Bool) : WFE (revealHist R x) :=
  ⟨by simp [remaining, committed], Finset.filter_subset _ _, trivial⟩

/-- A word agrees with the reveal history of `(R, x)` iff it equals `x` on `R`. -/
lemma agrees_revealHist_iff (R : Finset (Fin n)) (x y : Fin n → Bool) :
    A36RW.Agrees (revealHist R x) y ↔ ∀ j ∈ R, y j = x j := by
  unfold A36RW.Agrees
  rw [committed_revealHist, onesSet_revealHist]
  refine forall₂_congr (fun j hj => ?_)
  rw [show decide (j ∈ R.filter (fun j => x j = true)) = x j by
    cases hx : x j <;> simp [hj, hx]]

/-- Agreement with a history depends only on its committed coordinates and its output word there. -/
lemma agrees_iff_revealHist (h : History n) (y : Fin n → Bool) :
    A36RW.Agrees h y ↔ A36RW.Agrees (revealHist (committed h) (outBits h)) y := by
  rw [agrees_revealHist_iff]
  rfl

lemma revealHist_congr {R : Finset (Fin n)} {x y : Fin n → Bool} (hxy : ∀ j ∈ R, x j = y j) :
    revealHist R x = revealHist R y := by
  unfold revealHist
  congr 2
  exact Finset.filter_congr (fun j hj => by rw [hxy j hj])

lemma prefMass_eq_revMass (t : Target n) (h : History n) :
    prefMass t h = revMass t (committed h) (outBits h) := by
  unfold revMass prefMass
  have hs : univ.filter (A36RW.Agrees h) = univ.filter (A36RW.Agrees (revealHist (committed h) (outBits h))) := by
    ext y
    simp only [Finset.mem_filter, Finset.mem_univ, true_and]
    exact agrees_iff_revealHist h y
  rw [hs]

lemma condMarg_eq_exMarg (t : Target n) (h : History n) (i : Fin n) :
    condMarg t h i = exMarg t (committed h) (outBits h) i := by
  unfold exMarg condMarg
  rw [prefMass_eq_revMass]
  have hs : univ.filter (fun x => A36RW.Agrees h x ∧ x i = true)
      = univ.filter (fun x => A36RW.Agrees (revealHist (committed h) (outBits h)) x ∧ x i = true) := by
    ext y
    simp only [Finset.mem_filter, Finset.mem_univ, true_and]
    rw [agrees_iff_revealHist h y]
  rw [hs]
  rfl

lemma condMarg_nonneg (t : Target n) (h : History n) (i : Fin n) : 0 ≤ condMarg t h i :=
  div_nonneg (Finset.sum_nonneg (fun x _ => t.nonneg x)) (Finset.sum_nonneg (fun x _ => t.nonneg x))

lemma condMarg_le_one (t : Target n) (h : History n) (i : Fin n) : condMarg t h i ≤ 1 := by
  unfold condMarg
  apply div_le_one_of_le₀ _ (Finset.sum_nonneg (fun x _ => t.nonneg x))
  exact Finset.sum_le_sum_of_subset_of_nonneg (fun x hx => by
    simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hx ⊢; exact hx.1) (fun x _ _ => t.nonneg x)

/-! ## §2 Heads and the head oracle -/

/-- **A head** (l.15-17): for each revealed set `R`, revealed values `x_R` and coordinate `i`, a probability
`ĥ_i(x_R)` of a one; it depends on `x` only through `x_R` (`loc`), lies in `[0,1]`, and equals the exact marginal
`a_i(x_R)` wherever that marginal is `0` or `1` (forced states; the marginal is defined where `P_t(x_R) > 0`). -/
structure Head (t : Target n) where
  h : Finset (Fin n) → (Fin n → Bool) → Fin n → ℝ
  loc : ∀ (R : Finset (Fin n)) (x y : Fin n → Bool) (i : Fin n), (∀ j ∈ R, x j = y j) → h R x i = h R y i
  nonneg : ∀ R x i, 0 ≤ h R x i
  le_one : ∀ R x i, h R x i ≤ 1
  forced : ∀ R x i, i ∉ R → 0 < revMass t R x → (exMarg t R x i = 0 ∨ exMarg t R x i = 1) →
    h R x i = exMarg t R x i

/-- The target of Appendix M: `p` uniform on `V = {|x| = k}` (the frame's `balancedTarget`). -/
noncomputable abbrev pM (n k : ℕ) (hk : k ≤ n) : Target n := Bridge.balancedTarget n k hk

/-- **The head as an oracle** on the slice.  Legality is the balanced oracle's (`Legal k`: `0 ≤ j ≤ M`, which is
positive prefix mass on well-formed histories, `Bridge.exact_balanced`); at history `h` the parameter of coordinate
`i` is the head at the committed set and committed values of `h`.  At an illegal prefix the frame's schedule law
completes with fair bits and never consults the parameter. -/
noncomputable def headOracle {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) : Oracle n where
  legal := Legal k
  dec := fun _ => inferInstance
  marg := fun h i => ĥ.h (committed h) (outBits h) i

/-- The exact head `ĥ = a` (the exact conditional marginals). -/
noncomputable def exactHead (t : Target n) : Head t where
  h := exMarg t
  loc R x y i hxy := by unfold exMarg; rw [revealHist_congr hxy]
  nonneg R x i := condMarg_nonneg t _ i
  le_one R x i := condMarg_le_one t _ i
  forced _ _ _ _ _ _ := rfl

/-- The exact head's oracle is an exact oracle of the slice target (V0's `Exact`). -/
theorem exact_exactHead {k : ℕ} (hk : k ≤ n) : Exact (pM n k hk) (headOracle (exactHead (pM n k hk))) := by
  refine ⟨fun h hwf => (Bridge.exact_balanced hk).1 h hwf, fun h _ _ i _ => ?_⟩
  show exMarg _ (committed h) (outBits h) i = condMarg _ h i
  rw [condMarg_eq_exMarg]

/-! ## §3 The Bernoulli KL and the population masked-prediction excess `A(ĥ)` -/

/-- Real part of the Bernoulli KL, `a ln(a/b) + (1-a) ln((1-a)/(1-b))`; Mathlib's `log 0 = 0` gives the convention
`0 ln 0 = 0` for the terms with `a ∈ {0,1}`. -/
noncomputable def klR (a b : ℝ) : ℝ := a * Real.log (a / b) + (1 - a) * Real.log ((1 - a) / (1 - b))

/-- **The Bernoulli KL** `kl(a‖b)` in `WithTop ℝ`: `⊤` exactly when a value of positive `Bernoulli(a)` probability
has `Bernoulli(b)` probability `0` (the convention of `KLx`). -/
noncomputable def klB (a b : ℝ) : WithTop ℝ :=
  if (0 < a → 0 < b) ∧ (a < 1 → b < 1) then ((klR a b : ℝ) : WithTop ℝ) else ⊤

/-- **`A(ĥ)`, real part** (l.19-24): `E kl(a_i(x_R) ‖ ĥ_i(x_R))` with `x ~ p`, `m` uniform on `{1..n}`, the masked
set `M` uniform of size `m`, `i` uniform in `M`, `R = Mᶜ`. -/
noncomputable def Areal {t : Target n} (ĥ : Head t) : ℝ :=
  ∑ m ∈ Finset.Icc 1 n, (1 / (n : ℝ)) * ∑ M ∈ Finset.powersetCard m (univ : Finset (Fin n)),
    (1 / (n.choose m : ℝ)) * ∑ i ∈ M, (1 / (m : ℝ)) *
      ∑ x, t.p x * klR (exMarg t Mᶜ x i) (ĥ.h Mᶜ x i)

/-- Every positively weighted term of `A(ĥ)` is finite. -/
def AFinite {t : Target n} (ĥ : Head t) : Prop :=
  ∀ M : Finset (Fin n), M.Nonempty → ∀ i ∈ M, ∀ x, 0 < t.p x → klB (exMarg t Mᶜ x i) (ĥ.h Mᶜ x i) ≠ ⊤

/-- **`A(ĥ)` in `[0, ∞]`**: `⊤` if some positively weighted term is infinite, else the real expectation. -/
noncomputable def Aext {t : Target n} (ĥ : Head t) : WithTop ℝ := by
  classical
  exact if AFinite ĥ then ((Areal ĥ : ℝ) : WithTop ℝ) else ⊤

/-- `n · A(ĥ)` in `[0, ∞]` (`n · ⊤ = ⊤`). -/
noncomputable def nAext {t : Target n} (ĥ : Head t) : WithTop ℝ := (Aext ĥ).map (fun a => (n : ℝ) * a)

/-! ## §4 Relabelled singletons run with a head -/

/-- The singleton schedule in the order `σ`: round `t` commits `{σ u_t}`, `u = univ.toList` (the frame's
`agfv_fullSingletons n` relabelled by `σ`). -/
noncomputable def ordSched (σ : Equiv.Perm (Fin n)) : List (Finset (Fin n)) := (agfv_fullSingletons n).map (Finset.image σ)

lemma ordSched_full (σ : Equiv.Perm (Fin n)) : FullSchedule n (ordSched σ) :=
  agfv_fullSchedule_image σ (agfv_fullSingletons_isSchedule n)

/-- `q_σ`: the law of the singleton schedule in order `σ` run with the head `ĥ`. -/
noncomputable def qOrd {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) (σ : Equiv.Perm (Fin n)) :
    (Fin n → Bool) → ℝ :=
  schedLawE (headOracle ĥ) (ordSched σ) []

/-- **`Q̂`, the output law of relabelled singletons run with `ĥ`** (l.25-26): `E_σ q_σ`, `σ` uniform on `S_n`. -/
noncomputable def Qhat {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) : (Fin n → Bool) → ℝ :=
  W11.mixQ (fun _ : Equiv.Perm (Fin n) => ((Fintype.card (Equiv.Perm (Fin n)) : ℝ))⁻¹) (qOrd ĥ)

/-- Faithfulness of `Qhat`: it is the frame's uniformly relabelled singleton mixture run with `ĥ`. -/
theorem Qhat_eq_mixLawE {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) :
    Qhat ĥ = mixLawE (headOracle ĥ) (Relabel.relabelMix univ univ_nonempty (agfv_singletonMix n)) := by
  funext x
  show _ = (((univ : Finset (Equiv.Perm (Fin n))).toList.flatMap (fun g => (agfv_singletonMix n).parts.map
      (fun p => (p.1 / ((univ : Finset (Equiv.Perm (Fin n))).card : ℝ), p.2.map (Finset.image g))))).map
      (fun p => p.1 * schedLawE (headOracle ĥ) p.2 [] x)).sum
  rw [Relabel.sum_map_flatMap, Finset.sum_map_toList]
  unfold Qhat W11.mixQ qOrd ordSched
  refine Finset.sum_congr rfl (fun g _ => ?_)
  simp [agfv_singletonMix, Finset.card_univ, div_eq_mul_inv]

/-- A uniformly relabelled fixed schedule `U` run with the head `ĥ` (Theorem M2(ii)'s `Q̂_b`, `b` the profile of
`U`): the frame's `relabelMix` of the point mixture at `U`, under `headOracle ĥ`. -/
noncomputable def Qprof {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) (U : List (Finset (Fin n)))
    (hU : IsSchedule U univ) : (Fin n → Bool) → ℝ :=
  mixLawE (headOracle ĥ) (Relabel.relabelMix univ univ_nonempty (Bridge.pointMix U hU))

/-! ## §5 Head classes -/

/-- **`ĥ` is coherent with the joint law `R`** (M1(a), l.30-31): `R` has support exactly `V` ("full support on
`V`"), and wherever `R(x_S) > 0` the head is `R`'s conditional marginal. -/
def CoherentWith {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) (R : Target n) : Prop :=
  (∀ x, 0 < R.p x ↔ x ∈ Vset n k) ∧
    ∀ (S : Finset (Fin n)) (x : Fin n → Bool) (i : Fin n), i ∉ S → 0 < revMass R S x →
      ĥ.h S x i = exMarg R S x i

/-- **A label-invariant count-state head** (M1(b), l.32-33): `ĥ_i(x_R) = g(M, j)` for every masked `i`, one `g`,
with `M = n - |R|` the number of masked coordinates and `j = k - #ones(x_R)` the ones still required. -/
def LabelInvCount {k : ℕ} {hk : k ≤ n} (ĥ : Head (pM n k hk)) : Prop :=
  ∃ g : ℕ → ℤ → ℝ, ∀ (S : Finset (Fin n)) (x : Fin n → Bool) (i : Fin n), i ∉ S →
    ĥ.h S x i = g (n - S.card) ((k : ℤ) - ((S.filter (fun j => x j = true)).card : ℤ))

/-! ## §6 Heads specified at interior states -/

/-- The number of ones still required after revealing `x_S`: `j = k - #ones(x_S)`. -/
def jOf (k : ℕ) (S : Finset (Fin n)) (x : Fin n → Bool) : ℤ := (k : ℤ) - ((S.filter (fun j => x j = true)).card : ℤ)

/-- The state `(M, j) = (n - |S|, jOf k S x)` is interior: `0 < j < M`. -/
def Interior (k : ℕ) (S : Finset (Fin n)) (x : Fin n → Bool) : Prop :=
  0 < jOf k S x ∧ jOf k S x < ((n - S.card : ℕ) : ℤ)

instance (k : ℕ) (S : Finset (Fin n)) (x : Fin n → Bool) : Decidable (Interior k S x) := by
  unfold Interior; infer_instance

lemma jOf_congr {k : ℕ} {S : Finset (Fin n)} {x y : Fin n → Bool} (hxy : ∀ j ∈ S, x j = y j) :
    jOf k S x = jOf k S y := by
  unfold jOf
  rw [Finset.filter_congr (fun j hj => by rw [hxy j hj])]

lemma interior_congr {k : ℕ} {S : Finset (Fin n)} {x y : Fin n → Bool} (hxy : ∀ j ∈ S, x j = y j) :
    Interior k S x ↔ Interior k S y := by
  unfold Interior; rw [jOf_congr hxy]

lemma quota_revealHist (k : ℕ) (S : Finset (Fin n)) (x : Fin n → Bool) :
    quota k (revealHist S x) = jOf k S x := by
  simp [quota, jOf]

lemma size_revealHist (S : Finset (Fin n)) (x : Fin n → Bool) :
    size (revealHist S x) = n - S.card := by
  simp only [size, remaining, committed_revealHist]
  rw [Finset.card_sdiff_of_subset (Finset.subset_univ S), Finset.card_univ, Fintype.card_fin]

/-- Positive revealed mass is legality of the reveal state. -/
lemma revMass_pos_iff {k : ℕ} (hk : k ≤ n) (S : Finset (Fin n)) (x : Fin n → Bool) :
    0 < revMass (pM n k hk) S x ↔ Legal k (revealHist S x) :=
  ((Bridge.exact_balanced hk).1 _ (wfe_revealHist S x)).symm

/-- **The exact marginal on the slice**: `a_i(x_S) = j/M` at a legal reveal state, for every masked `i`. -/
lemma exMarg_balanced {k : ℕ} (hk : k ≤ n) {S : Finset (Fin n)} {x : Fin n → Bool} {i : Fin n} (hi : i ∉ S)
    (hpos : 0 < revMass (pM n k hk) S x) :
    exMarg (pM n k hk) S x i = (jOf k S x : ℝ) / ((n - S.card : ℕ) : ℝ) := by
  have hL := (revMass_pos_iff hk S x).1 hpos
  have hrem : i ∈ remaining (revealHist S x) := by simp [remaining, hi]
  unfold exMarg
  rw [Bridge.condMarg_balanced hk (wfe_revealHist S x) hL hrem, quota_revealHist, size_revealHist]

/-- **A head specified at interior states.**  `f M j i ∈ [0,1]` is used at interior states `0 < j < M`; at every
other state (forced or illegal) the head is the exact marginal.  Used for Theorem M2's uninformed head and for the
logit-perturbed family of M1(c). -/
noncomputable def intHead {k : ℕ} (hk : k ≤ n) (f : ℕ → ℤ → Fin n → ℝ) (hf0 : ∀ M j i, 0 ≤ f M j i)
    (hf1 : ∀ M j i, f M j i ≤ 1) : Head (pM n k hk) where
  h S x i := if Interior k S x then f (n - S.card) (jOf k S x) i else exMarg (pM n k hk) S x i
  loc S x y i hxy := by
    rw [if_congr (interior_congr hxy) rfl rfl, jOf_congr hxy]
    unfold exMarg; rw [revealHist_congr hxy]
  nonneg S x i := by
    split_ifs
    · exact hf0 _ _ _
    · exact condMarg_nonneg _ _ _
  le_one S x i := by
    split_ifs
    · exact hf1 _ _ _
    · exact condMarg_le_one _ _ _
  forced S x i hi hpos h01 := by
    rw [if_neg]
    intro hI
    rw [exMarg_balanced hk hi hpos] at h01
    obtain ⟨h0, h1⟩ := hI
    have hM : (0 : ℝ) < ((n - S.card : ℕ) : ℝ) := by
      have : (0 : ℤ) < ((n - S.card : ℕ) : ℤ) := lt_trans h0 h1
      exact_mod_cast this
    have hj0 : (0 : ℝ) < (jOf k S x : ℝ) := by exact_mod_cast h0
    have hj1 : (jOf k S x : ℝ) < ((n - S.card : ℕ) : ℝ) := by exact_mod_cast h1
    rcases h01 with h01 | h01
    · rw [div_eq_zero_iff] at h01
      rcases h01 with h01 | h01 <;> linarith
    · rw [div_eq_one_iff_eq hM.ne'] at h01
      linarith

/-- **Theorem M2's uninformed head**: `ĥ ≡ 1/2` at interior states, exact at forced states. -/
noncomputable def unifHead (n k : ℕ) (hk : k ≤ n) : Head (pM n k hk) :=
  intHead hk (fun _ _ _ => 1 / 2) (fun _ _ _ => by norm_num) (fun _ _ _ => by norm_num)

end A36RW.AppM


==> anc/formal_companion/lean/src/A36RW/Balanced/Attain.lean <==
/-
A36RW, namespace `A36RW.Attain`: the ATTAINMENT half of the paper's hard-cap
theorem on the balanced slice, in the interface v0.1 policy class.  Cap reading: `PolicyE.CapEvery`,
the every-seed, every-compatible-path cap (zero-probability words and completion words included).

  hardcap_attain : for k ≤ n and r ≥ 1 there is σ : PolicyE n (Equiv.Perm (Fin n)) with
    σ.CapEvery (balancedOracle n k) r  and  KL n k (σ.outBy (balancedOracle n k) r) = -ln GrRec r n k.

Route.  (1) `Tstar n k r`: the count-state argmax rule (a `TreeE`), whose act at a legal history with
horizon left ρ = r - depth h ≥ 2 is the first b* remaining coordinates in `Fin` order, b* attaining
the `sup'` in `GrRec ρ (size h) (quota k h)`; at ρ ≤ 1 or at an illegal history it commits everything
remaining; completion word ∅.  (2) `Tstar_cap`: every path completes within r rounds.
(3) `Tstar_success`: its slice mass V(outBy r []) is exactly `GrRec r n k` (`Tstar_vmass`, induction
over the horizon through the labelled → count bridge).  (4) `relabel_outBy`, `relabel_capFrom`:
relabelling equivariance of `outBy` and of `capFrom` for the balanced oracle.  (5) `sigmaStar`: a
uniform seed π ∈ S_n playing `π · Tstar`; its law is `symLaw` of Tstar's (`sigmaStar_outBy`), and it is
capped (`sigmaStar_cap`).  (6) `GrRec_pos` and the orbit identity `D(p‖Π q) = -ln s` give
`sigmaStar_KL`.

Also here: `sigmaStar_capAS` (the same witness is in the almost-sure-cap class), `hardcap_attain_exists`
(seed type existentially quantified, the shape of `capKLSet`), `neglogGr_mem_capKLSet_of_bridge`
(membership in `capKLSet`, with W4's `KLx = AGF.KL` taken as the explicit hypothesis `hbridge`), and a
non-vacuity fixture `hardcap_attain_fixture` (n = 2, k = 1, r = 1: KL = ln 2).

Instance note.  Mathlib has no `MeasurableSpace (Equiv.Perm (Fin n))`; this file declares the discrete
one (`measurableSpacePerm_w1 := ⊤`, global) and its `MeasurableSingletonClass`.  `hardcap_attain`'s
statement depends on it; `hardcap_attain_exists` does not.
-/
import A36RW.Interface.V0
import AGFCore.Equivariance
import AGFCore.Orbit
import AGFCore.SuccessBridge
import AGFCore.C08Support
import A36RWBase.AllPolicyBound
import Mathlib.Probability.ProbabilityMassFunction.Integrals
import Mathlib.Probability.Distributions.Uniform

set_option autoImplicit false

namespace A36RW.Attain

open AGF Finset MeasureTheory

variable {n : ℕ}

/-! ## §0 Equation lemmas for the interface recursions -/

lemma outBy_zero_w1 (o : Oracle n) (T : TreeE n) (h : History n) (x : Fin n → Bool) :
    T.outBy o 0 h x = if size h = 0 ∧ outBits h = x then 1 else 0 := rfl

lemma outBy_succ_w1 (o : Oracle n) (T : TreeE n) (f : ℕ) (h : History n) (x : Fin n → Bool) :
    T.outBy o (f + 1) h x = if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * T.outBy o f (⟨T.act h, S⟩ :: h) x := rfl

lemma capFrom_zero_w1 (o : Oracle n) (T : TreeE n) (h : History n) :
    T.capFrom o 0 h ↔ size h = 0 := Iff.rfl

lemma capFrom_succ_w1 (o : Oracle n) (T : TreeE n) (f : ℕ) (h : History n) :
    T.capFrom o (f + 1) h ↔ (size h = 0 ∨
      ∀ S ∈ (T.act h).powerset, (o.legal h ∨ S = T.fill h) →
        T.capFrom o f (⟨T.act h, S⟩ :: h)) := Iff.rfl

lemma stepW_legal_w1 (k : ℕ) (T : TreeE n) {h : History n} (hL : Legal k h) (S : Finset (Fin n)) :
    T.stepW (balancedOracle n k) h S = batchProb k h (T.act h) S := by
  unfold TreeE.stepW
  exact if_pos (show (balancedOracle n k).legal h from hL)

lemma stepW_illegal_w1 (k : ℕ) (T : TreeE n) {h : History n} (hL : ¬ Legal k h)
    (S : Finset (Fin n)) :
    T.stepW (balancedOracle n k) h S = if S = T.fill h then 1 else 0 := by
  unfold TreeE.stepW
  exact if_neg (show ¬ (balancedOracle n k).legal h from hL)

@[simp] lemma depth_cons_w1 (s : Batch n) (h : History n) : depth (s :: h) = depth h + 1 := rfl

lemma legal_nil_w1 {k : ℕ} (hk : k ≤ n) : Legal k ([] : History n) := by
  refine ⟨by simp, ?_⟩
  rw [quota_nil, size_nil]
  exact_mod_cast hk

/-! ## §1 Well-formed (empty batches allowed) histories: the exact quota transition -/

lemma onesSet_subset_committed_w1 : ∀ {h : History n}, WFE h → onesSet h ⊆ committed h
  | [], _ => by simp [onesSet, committed]
  | s :: t, hwf => by
      obtain ⟨-, hones, hwft⟩ := hwf
      intro i hi
      simp only [onesSet, committed, Finset.mem_union] at hi ⊢
      rcases hi with hi | hi
      · exact Or.inl (hones hi)
      · exact Or.inr (onesSet_subset_committed_w1 hwft hi)

lemma quota_cons_eq_w1 (k : ℕ) {h : History n} {s : Batch n} (hwf : WFE h)
    (hsub : s.cells ⊆ remaining h) (hones : s.ones ⊆ s.cells) :
    quota k (s :: h) = quota k h - (s.ones.card : ℤ) := by
  have hd : Disjoint s.ones (onesSet h) := by
    rw [Finset.disjoint_left]
    intro i hi hi'
    have h1 : i ∈ remaining h := hsub (hones hi)
    have h2 : i ∈ committed h := onesSet_subset_committed_w1 hwf hi'
    simp only [remaining, Finset.mem_sdiff] at h1
    exact h1.2 h2
  have hcard : (onesSet (s :: h)).card = s.ones.card + (onesSet h).card := by
    show (s.ones ∪ onesSet h).card = s.ones.card + (onesSet h).card
    exact Finset.card_union_of_disjoint hd
  simp only [quota, hcard]
  push_cast
  ring

lemma quota_eq_zero_of_terminal_w1 (k : ℕ) {h : History n} (hL : Legal k h) (hs : size h = 0) :
    quota k h = 0 := by
  obtain ⟨h0, h1⟩ := hL
  rw [hs] at h1
  push_cast at h1
  omega

/-! ## §2 The count recursion: one `sup'` term, its argmax, horizon one -/

/-- One term of `GrRec`'s `sup'`: a batch of size `b` at `(M, j)`, horizon `ρ'` left after it. -/
noncomputable def grTerm_w1 (ρ' M : ℕ) (j : ℤ) (b : ℕ) : ℝ :=
  ∑ jp ∈ Finset.Icc (0 : ℤ) ((M - b : ℕ) : ℤ), killK M b j jp * GrRec ρ' (M - b) jp

lemma GrRec_succ_succ_w1 (ρ' M' : ℕ) (j : ℤ) :
    GrRec (ρ' + 1) (M' + 1) j
      = (Finset.Icc 1 (M' + 1)).sup' (Finset.nonempty_Icc.mpr (by omega))
          (grTerm_w1 ρ' (M' + 1) j) := rfl

/-- **The maximising batch size** `b*(ρ, M, j)`: a point of `[1, M]` attaining the `sup'` in
`GrRec ρ M j` (for `ρ, M ≥ 1`; elsewhere it is `M`, never used). -/
noncomputable def bstar_w1 : ℕ → ℕ → ℤ → ℕ
  | ρ' + 1, M' + 1, j =>
      Classical.choose (Finset.exists_mem_eq_sup'
        (Finset.nonempty_Icc.mpr (by omega : 1 ≤ M' + 1)) (grTerm_w1 ρ' (M' + 1) j))
  | _, M, _ => M

lemma bstar_spec_w1 (ρ' M' : ℕ) (j : ℤ) :
    bstar_w1 (ρ' + 1) (M' + 1) j ∈ Finset.Icc 1 (M' + 1) ∧
      GrRec (ρ' + 1) (M' + 1) j = grTerm_w1 ρ' (M' + 1) j (bstar_w1 (ρ' + 1) (M' + 1) j) := by
  have hspec := Classical.choose_spec (Finset.exists_mem_eq_sup'
    (Finset.nonempty_Icc.mpr (by omega : 1 ≤ M' + 1)) (grTerm_w1 ρ' (M' + 1) j))
  exact hspec

/-- At horizon one only the full batch can complete, so the full batch attains `GrRec 1`. -/
lemma GrRec_one_eq_w1 (M' : ℕ) {j : ℤ} (h0 : 0 ≤ j) (hjM : j ≤ ((M' + 1 : ℕ) : ℤ)) :
    GrRec 1 (M' + 1) j = grTerm_w1 0 (M' + 1) j (M' + 1) := by
  have hfull : grTerm_w1 0 (M' + 1) j (M' + 1) = killK (M' + 1) (M' + 1) j 0 := by
    unfold grTerm_w1
    rw [Nat.sub_self]
    simp only [Nat.cast_zero, Finset.Icc_self, Finset.sum_singleton]
    rw [agfv_c08s_GrRec_zero_size, if_pos rfl, mul_one]
  refine le_antisymm ?_ ?_
  · rw [GrRec_succ_succ_w1]
    refine Finset.sup'_le _ _ (fun b hb => ?_)
    have hbM : b ≤ M' + 1 := (Finset.mem_Icc.1 hb).2
    rcases eq_or_lt_of_le hbM with hb' | hb'
    · rw [hb']
    · have hz : grTerm_w1 0 (M' + 1) j b = 0 := by
        unfold grTerm_w1
        refine Finset.sum_eq_zero (fun jp _ => ?_)
        obtain ⟨c, hc⟩ : ∃ c, (M' + 1) - b = c + 1 := ⟨(M' + 1) - b - 1, by omega⟩
        rw [hc]
        show killK (M' + 1) b j jp * (0 : ℝ) = 0
        rw [mul_zero]
      rw [hz, hfull]
      exact killK_nonneg h0 hjM 0
  · rw [GrRec_succ_succ_w1]
    exact Finset.le_sup' (grTerm_w1 0 (M' + 1) j) (Finset.mem_Icc.2 ⟨by omega, le_refl _⟩)

/-! ## §3 The count-state argmax rule `Tstar n k r` -/

/-- The first `b` elements of `s` in `Fin` order. -/
def firstB_w1 (s : Finset (Fin n)) (b : ℕ) : Finset (Fin n) :=
  ((s.sort (· ≤ ·)).take b).toFinset

lemma firstB_sub_w1 (s : Finset (Fin n)) (b : ℕ) : firstB_w1 s b ⊆ s := by
  intro i hi
  unfold firstB_w1 at hi
  rw [List.mem_toFinset] at hi
  exact (Finset.mem_sort _).1 (List.mem_of_mem_take hi)

lemma firstB_card_w1 (s : Finset (Fin n)) {b : ℕ} (hb : b ≤ s.card) :
    (firstB_w1 s b).card = b := by
  unfold firstB_w1
  rw [List.toFinset_card_of_nodup (List.Nodup.sublist (List.take_sublist _ _)
    (Finset.sort_nodup s _)), List.length_take, Finset.length_sort]
  exact min_eq_left hb

/-- **The count-state argmax rule.**  At a legal history with horizon left `ρ = r - depth h ≥ 2`, commit
the first `b*(ρ, size h, quota k h)` remaining coordinates in `Fin` order; at horizon left `≤ 1`, or at
an illegal history, commit everything remaining.  The completion word is always empty. -/
noncomputable def Tstar (n k r : ℕ) : TreeE n where
  act h := if Legal k h ∧ 2 ≤ r - depth h then
      firstB_w1 (remaining h) (bstar_w1 (r - depth h) (size h) (quota k h))
    else remaining h
  fill _ := ∅
  act_sub h := by
    split_ifs
    · exact firstB_sub_w1 _ _
    · exact Finset.Subset.refl _
  fill_sub _ := Finset.empty_subset _

lemma Tstar_act_of_two_le (n k r : ℕ) {h : History n} (hL : Legal k h) (h2 : 2 ≤ r - depth h) :
    (Tstar n k r).act h = firstB_w1 (remaining h) (bstar_w1 (r - depth h) (size h) (quota k h)) := by
  show (if Legal k h ∧ 2 ≤ r - depth h then _ else _) = _
  rw [if_pos ⟨hL, h2⟩]

lemma Tstar_act_of_not (n k r : ℕ) {h : History n} (hc : ¬ (Legal k h ∧ 2 ≤ r - depth h)) :
    (Tstar n k r).act h = remaining h := by
  show (if Legal k h ∧ 2 ≤ r - depth h then _ else _) = _
  rw [if_neg hc]

/-! ## §4 The every-path cap -/

/-- A rule that commits everything remaining whenever exactly one round is left completes, on every
compatible path (zero-probability words and completion words included), within the remaining horizon. -/
theorem capFrom_of_act_last_w1 (o : Oracle n) (T : TreeE n) (r : ℕ)
    (hlast : ∀ h : History n, depth h + 1 = r → T.act h = remaining h) :
    ∀ ρ : ℕ, 1 ≤ ρ → ∀ h : History n, depth h + ρ = r → T.capFrom o ρ h := by
  intro ρ hρ
  induction ρ with
  | zero => omega
  | succ ρ ih =>
    intro h hd
    refine (capFrom_succ_w1 o T ρ h).2 (Or.inr ?_)
    intro S _ _
    rcases Nat.eq_zero_or_pos ρ with hz | hpos
    · subst hz
      show size _ = 0
      rw [hlast h (by omega)]
      exact size_cons_remaining h S
    · exact ih hpos _ (by rw [depth_cons_w1]; omega)

lemma Tstar_act_last (n k r : ℕ) (h : History n) (hd : depth h + 1 = r) :
    (Tstar n k r).act h = remaining h :=
  Tstar_act_of_not n k r (fun hc => by omega)

/-- **Deliverable 2: the every-path cap of `Tstar`.** -/
theorem Tstar_cap (n k r : ℕ) (hr : 1 ≤ r) :
    (Tstar n k r).capFrom (balancedOracle n k) r [] :=
  capFrom_of_act_last_w1 _ _ r (Tstar_act_last n k r) r hr [] (by simp [depth])

#print axioms Tstar_cap

/-! ## §5 Illegal histories put no mass on the slice (any tree, any fuel, no well-formedness) -/

lemma vmass_terminal_w1 (k : ℕ) {h : History n} (hL : Legal k h) (hs : size h = 0) :
    ∑ x ∈ Vset n k, (if outBits h = x then (1:ℝ) else 0) = 1 := by
  rw [Finset.sum_ite_eq (Vset n k) (outBits h) (fun _ => (1:ℝ)),
    if_pos ((agfv_legal_complete_iff k hs).1 ⟨hL, hs⟩)]

theorem vmass_illegal_w1 (k : ℕ) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n), ¬ Legal k h →
      ∑ x ∈ Vset n k, T.outBy (balancedOracle n k) f h x = 0 := by
  have hterm : ∀ h : History n, ¬ Legal k h → size h = 0 → ∀ x ∈ Vset n k, outBits h ≠ x := by
    intro h hL hs x hx hEq
    apply hL
    have hmem : outBits h ∈ Vset n k := hEq ▸ hx
    exact ((agfv_legal_complete_iff k hs).2 hmem).1
  intro f
  induction f with
  | zero =>
    intro h hL
    refine Finset.sum_eq_zero (fun x hx => ?_)
    rw [outBy_zero_w1, if_neg]
    rintro ⟨hs, hx'⟩
    exact hterm h hL hs x hx hx'
  | succ f ih =>
    intro h hL
    by_cases hs : size h = 0
    · refine Finset.sum_eq_zero (fun x hx => ?_)
      rw [outBy_succ_w1, if_pos hs, if_neg (hterm h hL hs x hx)]
    · have h1 : ∀ x, T.outBy (balancedOracle n k) (f + 1) h x
          = ∑ S ∈ (T.act h).powerset, T.stepW (balancedOracle n k) h S *
              T.outBy (balancedOracle n k) f (⟨T.act h, S⟩ :: h) x := by
        intro x
        rw [outBy_succ_w1, if_neg hs]
      rw [Finset.sum_congr rfl (fun x _ => h1 x), Finset.sum_comm]
      refine Finset.sum_eq_zero (fun S hS => ?_)
      rw [← Finset.mul_sum]
      have hmem : (⟨T.act h, S⟩ : Batch n) ∈ batchesOn h :=
        mem_batchesOn.2 ⟨T.act_sub h, Finset.mem_powerset.1 hS⟩
      rw [ih _ (CapV2.not_legal_cons k hmem hL), mul_zero]

/-! ## §6 Success: the slice mass of `Tstar` is `GrRec` -/

/-- One round of any rule at a legal well-formed unfinished history, given the children's slice
masses: the slice mass is the `GrRec` `sup'` term at the rule's own batch size. -/
theorem vmass_step_w1 (k : ℕ) (T : TreeE n) (ρ : ℕ) {h : History n} (hwf : WFE h)
    (hL : Legal k h) (hs : size h ≠ 0)
    (ih : ∀ S ⊆ T.act h, Legal k (⟨T.act h, S⟩ :: h) →
      ∑ x ∈ Vset n k, T.outBy (balancedOracle n k) ρ (⟨T.act h, S⟩ :: h) x
        = GrRec ρ (size h - (T.act h).card) (quota k h - (S.card : ℤ))) :
    ∑ x ∈ Vset n k, T.outBy (balancedOracle n k) (ρ + 1) h x
      = grTerm_w1 ρ (size h) (quota k h) (T.act h).card := by
  classical
  have hsub : T.act h ⊆ remaining h := T.act_sub h
  have h1 : ∀ x, T.outBy (balancedOracle n k) (ρ + 1) h x
      = ∑ S ∈ (T.act h).powerset,
          batchProb k h (T.act h) S * T.outBy (balancedOracle n k) ρ (⟨T.act h, S⟩ :: h) x := by
    intro x
    rw [outBy_succ_w1, if_neg hs]
    refine Finset.sum_congr rfl (fun S _ => ?_)
    rw [stepW_legal_w1 k T hL]
  rw [Finset.sum_congr rfl (fun x _ => h1 x), Finset.sum_comm]
  have hchild : ∀ S ∈ (T.act h).powerset,
      ∑ x ∈ Vset n k, batchProb k h (T.act h) S *
          T.outBy (balancedOracle n k) ρ (⟨T.act h, S⟩ :: h) x
        = batchProb k h (T.act h) S *
            (if (0 ≤ quota k h - (S.card : ℤ) ∧
                  quota k h - (S.card : ℤ) ≤ ((size h - (T.act h).card : ℕ) : ℤ))
              then GrRec ρ (size h - (T.act h).card) (quota k h - (S.card : ℤ)) else 0) := by
    intro S hS
    rw [← Finset.mul_sum]
    congr 1
    have hSB : S ⊆ T.act h := Finset.mem_powerset.1 hS
    have hsc : size ((⟨T.act h, S⟩ : Batch n) :: h) + (T.act h).card = size h := size_cons hsub
    have hszc : size ((⟨T.act h, S⟩ : Batch n) :: h) = size h - (T.act h).card := by omega
    have hqc : quota k ((⟨T.act h, S⟩ : Batch n) :: h) = quota k h - (S.card : ℤ) :=
      quota_cons_eq_w1 k hwf hsub hSB
    by_cases hLc : Legal k ((⟨T.act h, S⟩ : Batch n) :: h)
    · have hmem : (0 ≤ quota k h - (S.card : ℤ) ∧
          quota k h - (S.card : ℤ) ≤ ((size h - (T.act h).card : ℕ) : ℤ)) := by
        obtain ⟨h1, h2⟩ := hLc
        rw [hqc] at h1
        rw [hqc, hszc] at h2
        exact ⟨h1, h2⟩
      rw [if_pos hmem]
      exact ih S hSB hLc
    · have hbad : ¬ (0 ≤ quota k h - (S.card : ℤ) ∧
          quota k h - (S.card : ℤ) ≤ ((size h - (T.act h).card : ℕ) : ℤ)) := by
        intro hc
        exact hLc ⟨by rw [hqc]; exact hc.1, by rw [hqc, hszc]; exact hc.2⟩
      rw [if_neg hbad]
      exact vmass_illegal_w1 k T ρ _ hLc
  rw [Finset.sum_congr rfl hchild]
  have hstep2 : ∑ S ∈ (T.act h).powerset, batchProb k h (T.act h) S *
          (if (0 ≤ quota k h - (S.card : ℤ) ∧
                quota k h - (S.card : ℤ) ≤ ((size h - (T.act h).card : ℕ) : ℤ))
            then GrRec ρ (size h - (T.act h).card) (quota k h - (S.card : ℤ)) else 0)
      = ∑ a ∈ Finset.Icc (0:ℤ) (((T.act h).card : ℕ) : ℤ),
          binPMF (T.act h).card (ratio k h) a *
            (if (0 ≤ quota k h - a ∧ quota k h - a ≤ ((size h - (T.act h).card : ℕ) : ℤ))
              then GrRec ρ (size h - (T.act h).card) (quota k h - a) else 0) := by
    rw [agfv_sum_powerset_by_card,
      ← agfv_sum_range_eq_Icc
        (fun a : ℤ => binPMF (T.act h).card (ratio k h) a *
          (if (0 ≤ quota k h - a ∧ quota k h - a ≤ ((size h - (T.act h).card : ℕ) : ℤ))
            then GrRec ρ (size h - (T.act h).card) (quota k h - a) else 0))]
    refine Finset.sum_congr rfl (fun a _ => ?_)
    have hin : ∀ S ∈ (T.act h).powersetCard a,
        batchProb k h (T.act h) S *
            (if (0 ≤ quota k h - (S.card : ℤ) ∧
                  quota k h - (S.card : ℤ) ≤ ((size h - (T.act h).card : ℕ) : ℤ))
              then GrRec ρ (size h - (T.act h).card) (quota k h - (S.card : ℤ)) else 0)
          = batchProb k h (T.act h) S *
              (if (0 ≤ quota k h - (a : ℤ) ∧
                    quota k h - (a : ℤ) ≤ ((size h - (T.act h).card : ℕ) : ℤ))
                then GrRec ρ (size h - (T.act h).card) (quota k h - (a : ℤ)) else 0) := by
      intro S hS
      rw [Finset.mem_powersetCard] at hS
      rw [hS.2]
    rw [Finset.sum_congr rfl hin, ← Finset.sum_mul, agfv_sum_batchProb_powersetCard k h (T.act h) a]
  have hstep3 : ∑ a ∈ Finset.Icc (0:ℤ) (((T.act h).card : ℕ) : ℤ),
        binPMF (T.act h).card (ratio k h) a *
          (if (0 ≤ quota k h - a ∧ quota k h - a ≤ ((size h - (T.act h).card : ℕ) : ℤ))
            then GrRec ρ (size h - (T.act h).card) (quota k h - a) else 0)
      = ∑ jp ∈ Finset.Icc (0:ℤ) ((size h - (T.act h).card : ℕ) : ℤ),
          killK (size h) (T.act h).card (quota k h) jp *
            GrRec ρ (size h - (T.act h).card) jp := by
    rw [CapV2.agfv_apb_row_eq (size h) (T.act h).card (quota k h) (ratio k h)
      (fun jp => GrRec ρ (size h - (T.act h).card) jp)]
    refine Finset.sum_congr rfl (fun jp _ => ?_)
    unfold killK ratio
    rfl
  rw [hstep2, hstep3]
  rfl

/-- **The success recursion for `Tstar`.**  From every legal well-formed history at depth `r - ρ`, the
slice mass of the runs completed within the `ρ` remaining rounds is `GrRec ρ (size h) (quota k h)`. -/
theorem Tstar_vmass (n k r : ℕ) :
    ∀ (ρ : ℕ) (h : History n), WFE h → Legal k h → depth h + ρ = r →
      ∑ x ∈ Vset n k, (Tstar n k r).outBy (balancedOracle n k) ρ h x
        = GrRec ρ (size h) (quota k h) := by
  intro ρ
  induction ρ with
  | zero =>
    intro h _ hL _
    by_cases hs : size h = 0
    · have hq := quota_eq_zero_of_terminal_w1 k hL hs
      rw [hs, hq, agfv_c08s_GrRec_zero_size, if_pos rfl, ← vmass_terminal_w1 k hL hs]
      refine Finset.sum_congr rfl (fun x _ => ?_)
      rw [outBy_zero_w1]
      by_cases hx : outBits h = x
      · rw [if_pos ⟨hs, hx⟩, if_pos hx]
      · rw [if_neg (fun hc => hx hc.2), if_neg hx]
    · obtain ⟨M', hM'⟩ : ∃ M', size h = M' + 1 := ⟨size h - 1, by omega⟩
      rw [hM']
      show _ = (0:ℝ)
      refine Finset.sum_eq_zero (fun x _ => ?_)
      rw [outBy_zero_w1, if_neg (fun hc => hs hc.1)]
  | succ ρ ih =>
    intro h hwf hL hd
    by_cases hs : size h = 0
    · have hq := quota_eq_zero_of_terminal_w1 k hL hs
      rw [hs, hq, agfv_c08s_GrRec_zero_size, if_pos rfl, ← vmass_terminal_w1 k hL hs]
      refine Finset.sum_congr rfl (fun x _ => ?_)
      rw [outBy_succ_w1, if_pos hs]
    · have hihc : ∀ S ⊆ (Tstar n k r).act h, Legal k (⟨(Tstar n k r).act h, S⟩ :: h) →
          ∑ x ∈ Vset n k, (Tstar n k r).outBy (balancedOracle n k) ρ
              (⟨(Tstar n k r).act h, S⟩ :: h) x
            = GrRec ρ (size h - ((Tstar n k r).act h).card) (quota k h - (S.card : ℤ)) := by
        intro S hS hLc
        have hsub := (Tstar n k r).act_sub h
        have hwf' : WFE ((⟨(Tstar n k r).act h, S⟩ : Batch n) :: h) := ⟨hsub, hS, hwf⟩
        have hsc : size ((⟨(Tstar n k r).act h, S⟩ : Batch n) :: h) + ((Tstar n k r).act h).card
            = size h := size_cons hsub
        have hqc : quota k ((⟨(Tstar n k r).act h, S⟩ : Batch n) :: h)
            = quota k h - (S.card : ℤ) := quota_cons_eq_w1 k hwf hsub hS
        have hrec := ih _ hwf' hLc (by rw [depth_cons_w1]; omega)
        rw [hrec, hqc]
        congr 1
        omega
      rw [vmass_step_w1 k (Tstar n k r) ρ hwf hL hs hihc]
      obtain ⟨M', hM'⟩ : ∃ M', size h = M' + 1 := ⟨size h - 1, by omega⟩
      have hr : r - depth h = ρ + 1 := by omega
      by_cases h2 : 2 ≤ ρ + 1
      · have hact := Tstar_act_of_two_le n k r hL (by omega)
        rw [hr] at hact
        obtain ⟨hmem, hval⟩ := bstar_spec_w1 ρ M' (quota k h)
        have hb : bstar_w1 (ρ + 1) (M' + 1) (quota k h) ≤ (remaining h).card := by
          have := (Finset.mem_Icc.1 hmem).2
          show _ ≤ size h
          omega
        rw [hact, hM'] at *
        rw [firstB_card_w1 _ hb, hval]
      · have hρ : ρ = 0 := by omega
        subst hρ
        have hact := Tstar_act_of_not n k r (h := h) (fun hc => by omega)
        have hcard : ((Tstar n k r).act h).card = M' + 1 := by
          rw [hact]; exact hM'
        rw [hcard, hM', GrRec_one_eq_w1 M' hL.1 (by have := hL.2; rw [hM'] at this; exact this)]

#print axioms Tstar_vmass

/-- **Deliverable 3: success.**  `V(Q_Tstar) = G_r(n, k)`.  (True at every `r`, including `r = 0`.) -/
theorem Tstar_success (n k r : ℕ) (hk : k ≤ n) :
    ∑ x ∈ Vset n k, (Tstar n k r).outBy (balancedOracle n k) r [] x = GrRec r n (k : ℤ) := by
  have h := Tstar_vmass n k r r [] trivial (legal_nil_w1 hk) (by simp [depth])
  rwa [size_nil, quota_nil] at h

#print axioms Tstar_success

/-! ## §7 Relabelling a rule, and equivariance of its law and of its cap -/

lemma permBatch_symm_permBatch_w1 (σ : Equiv.Perm (Fin n)) (s : Batch n) :
    agfv_permBatch σ.symm (agfv_permBatch σ s) = s := by
  cases s with
  | mk c o =>
    show (⟨Finset.image σ.symm (Finset.image σ c), Finset.image σ.symm (Finset.image σ o)⟩ :
        Batch n) = ⟨c, o⟩
    rw [Finset.image_image, Finset.image_image, Equiv.symm_comp_self, Finset.image_id,
      Finset.image_id]

lemma permHist_symm_permHist_w1 (σ : Equiv.Perm (Fin n)) (h : History n) :
    agfv_permHist σ.symm (agfv_permHist σ h) = h := by
  induction h with
  | nil => rfl
  | cons s t ih =>
    rw [agfv_permHist_cons, agfv_permHist_cons, permBatch_symm_permBatch_w1, ih]

/-- **Relabelling a rule by `σ`.**  At `h`, the relabelled rule does what `T` does at the pulled-back
history `σ⁻¹ h`, pushed forward by `σ`: both the batch and the completion word move. -/
def TreeE.relabel (σ : Equiv.Perm (Fin n)) (T : TreeE n) : TreeE n where
  act h := Finset.image σ (T.act (agfv_permHist σ.symm h))
  fill h := Finset.image σ (T.fill (agfv_permHist σ.symm h))
  act_sub h := by
    have h1 := T.act_sub (agfv_permHist σ.symm h)
    rw [agfv_remaining_permHist] at h1
    have h2 := Finset.image_subset_image (f := σ) h1
    rwa [Finset.image_image, Equiv.self_comp_symm, Finset.image_id] at h2
  fill_sub h := Finset.image_subset_image (T.fill_sub _)

lemma relabel_act_w1 (σ : Equiv.Perm (Fin n)) (T : TreeE n) (h : History n) :
    (TreeE.relabel σ T).act (agfv_permHist σ h) = Finset.image σ (T.act h) := by
  show Finset.image σ (T.act (agfv_permHist σ.symm (agfv_permHist σ h))) = _
  rw [permHist_symm_permHist_w1]

lemma relabel_fill_w1 (σ : Equiv.Perm (Fin n)) (T : TreeE n) (h : History n) :
    (TreeE.relabel σ T).fill (agfv_permHist σ h) = Finset.image σ (T.fill h) := by
  show Finset.image σ (T.fill (agfv_permHist σ.symm (agfv_permHist σ h))) = _
  rw [permHist_symm_permHist_w1]

lemma outBits_permHist_iff_w1 (σ : Equiv.Perm (Fin n)) (h : History n) (x : Fin n → Bool) :
    outBits (agfv_permHist σ h) = x ↔ outBits h = permWord σ.symm x :=
  agfv_outBits_permHist_iff σ h x

/-- **Equivariance of the law (balanced oracle).**  `(σ·T)` run from `σ h` outputs `x` with the
probability that `T` run from `h` outputs `σ⁻¹ x`, at every fuel. -/
theorem relabel_outBy (k : ℕ) (σ : Equiv.Perm (Fin n)) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n) (x : Fin n → Bool),
      (TreeE.relabel σ T).outBy (balancedOracle n k) f (agfv_permHist σ h) x
        = T.outBy (balancedOracle n k) f h (permWord σ.symm x) := by
  intro f
  induction f with
  | zero =>
    intro h x
    rw [outBy_zero_w1, outBy_zero_w1, agfv_size_permHist]
    have hiff := outBits_permHist_iff_w1 σ h x
    by_cases hA : size h = 0 ∧ outBits (agfv_permHist σ h) = x
    · rw [if_pos hA, if_pos ⟨hA.1, hiff.1 hA.2⟩]
    · rw [if_neg hA, if_neg (fun hB => hA ⟨hB.1, hiff.2 hB.2⟩)]
  | succ f ih =>
    intro h x
    rw [outBy_succ_w1, outBy_succ_w1, agfv_size_permHist]
    have hiff := outBits_permHist_iff_w1 σ h x
    by_cases hs : size h = 0
    · rw [if_pos hs, if_pos hs]
      by_cases hc : outBits h = permWord σ.symm x
      · rw [if_pos (hiff.2 hc), if_pos hc]
      · rw [if_neg (fun hc' => hc (hiff.1 hc')), if_neg hc]
    · rw [if_neg hs, if_neg hs, relabel_act_w1, agfv_sum_powerset_image σ (T.act h)]
      refine Finset.sum_congr rfl (fun S _ => ?_)
      congr 1
      · by_cases hL : Legal k h
        · rw [stepW_legal_w1 k _ ((agfv_legal_permHist σ k h).2 hL), stepW_legal_w1 k _ hL,
            relabel_act_w1, agfv_batchProb_permHist]
        · rw [stepW_illegal_w1 k _ (fun hc => hL ((agfv_legal_permHist σ k h).1 hc)),
            stepW_illegal_w1 k _ hL, relabel_fill_w1]
          by_cases hSf : S = T.fill h
          · rw [if_pos (by rw [hSf]), if_pos hSf]
          · rw [if_neg (fun hc => hSf (Finset.image_injective σ.injective hc)), if_neg hSf]
      · exact ih (⟨T.act h, S⟩ :: h) x

#print axioms relabel_outBy

/-- At the root: the relabelled rule's law is the pushforward `σ_* q`. -/
theorem relabel_outBy_nil (k : ℕ) (σ : Equiv.Perm (Fin n)) (T : TreeE n) (f : ℕ) :
    (TreeE.relabel σ T).outBy (balancedOracle n k) f []
      = permLaw σ (T.outBy (balancedOracle n k) f []) := by
  funext x
  have h := relabel_outBy k σ T f [] x
  rw [agfv_permHist_nil] at h
  exact h

/-- The same equivariance in the form `(σ·T)(σ h)(σ x) = T(h)(x)`. -/
theorem relabel_outBy' (k : ℕ) (σ : Equiv.Perm (Fin n)) (T : TreeE n) (f : ℕ) (h : History n)
    (x : Fin n → Bool) :
    (TreeE.relabel σ T).outBy (balancedOracle n k) f (agfv_permHist σ h) (permWord σ x)
      = T.outBy (balancedOracle n k) f h x := by
  rw [relabel_outBy]
  congr 1
  funext i
  simp [permWord]

#print axioms relabel_outBy'

/-- **Equivariance of the every-path cap (balanced oracle).** -/
theorem relabel_capFrom (k : ℕ) (σ : Equiv.Perm (Fin n)) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n),
      (TreeE.relabel σ T).capFrom (balancedOracle n k) f (agfv_permHist σ h)
        ↔ T.capFrom (balancedOracle n k) f h := by
  intro f
  induction f with
  | zero =>
    intro h
    rw [capFrom_zero_w1, capFrom_zero_w1, agfv_size_permHist]
  | succ f ih =>
    intro h
    rw [capFrom_succ_w1, capFrom_succ_w1, agfv_size_permHist, relabel_act_w1,
      Finset.powerset_image, Finset.forall_mem_image]
    refine or_congr Iff.rfl (forall₂_congr (fun S _ => imp_congr ?_ (ih (⟨T.act h, S⟩ :: h))))
    refine or_congr (agfv_legal_permHist σ k h) ?_
    rw [relabel_fill_w1]
    exact ⟨fun hc => Finset.image_injective σ.injective hc, fun hc => by rw [hc]⟩

#print axioms relabel_capFrom

/-- The cap is preserved by relabelling, at the root. -/
theorem relabel_capFrom_nil (k : ℕ) (σ : Equiv.Perm (Fin n)) (T : TreeE n) (f : ℕ)
    (hT : T.capFrom (balancedOracle n k) f []) :
    (TreeE.relabel σ T).capFrom (balancedOracle n k) f [] := by
  have h := (relabel_capFrom k σ T f []).2 hT
  rwa [agfv_permHist_nil] at h

/-! ## §8 The symmetrised policy `σ*`: a uniform seed in `S_n` conjugating `Tstar` -/

/-- The discrete σ-algebra on the seed space `S_n` (no instance exists in Mathlib). -/
instance measurableSpacePerm_w1 : MeasurableSpace (Equiv.Perm (Fin n)) := ⊤

instance measurableSingletonClassPerm_w1 : MeasurableSingletonClass (Equiv.Perm (Fin n)) :=
  ⟨fun _ => MeasurableSpace.measurableSet_top⟩

/-- **The symmetrised policy `σ*`.**  Seed `π ∈ S_n`, uniform; at every history it plays the relabelled
argmax rule `π · Tstar`, completion word included. -/
noncomputable def sigmaStar (n k r : ℕ) : PolicyE n (Equiv.Perm (Fin n)) where
  P := (PMF.uniformOfFintype (Equiv.Perm (Fin n))).toMeasure
  isProb := inferInstance
  act h π := (TreeE.relabel π (Tstar n k r)).act h
  fill h π := (TreeE.relabel π (Tstar n k r)).fill h
  act_sub h π := (TreeE.relabel π (Tstar n k r)).act_sub h
  fill_sub h π := (TreeE.relabel π (Tstar n k r)).fill_sub h
  act_meas _ _ := MeasurableSpace.measurableSet_top
  fill_meas _ _ := MeasurableSpace.measurableSet_top

lemma sigmaStar_tree (n k r : ℕ) (π : Equiv.Perm (Fin n)) :
    (sigmaStar n k r).tree π = TreeE.relabel π (Tstar n k r) := rfl

/-- **Deliverable 5a: `σ*` has the every-path, every-seed cap `r`.** -/
theorem sigmaStar_cap (n k r : ℕ) (hr : 1 ≤ r) :
    (sigmaStar n k r).CapEvery (balancedOracle n k) r := by
  intro π
  rw [sigmaStar_tree]
  exact relabel_capFrom_nil k π (Tstar n k r) r (Tstar_cap n k r hr)

#print axioms sigmaStar_cap

/-- **Deliverable 5b: the law of `σ*` is the uniform symmetrisation of the law of `Tstar`.** -/
theorem sigmaStar_outBy (n k r : ℕ) (x : Fin n → Bool) :
    (sigmaStar n k r).outBy (balancedOracle n k) r x
      = symLaw ((Tstar n k r).outBy (balancedOracle n k) r []) x := by
  unfold PolicyE.outBy
  rw [show (sigmaStar n k r).P = (PMF.uniformOfFintype (Equiv.Perm (Fin n))).toMeasure from rfl,
    PMF.integral_eq_sum]
  unfold symLaw
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl (fun π _ => ?_)
  rw [PMF.uniformOfFintype_apply, smul_eq_mul, sigmaStar_tree, relabel_outBy_nil,
    ENNReal.toReal_inv, ENNReal.toReal_natCast]

#print axioms sigmaStar_outBy

/-- Under the every-path cap the law has total mass one (balanced oracle, any rule, any history):
the paper's `⊥` carries no mass. -/
theorem outBy_total_of_cap_w1 (k : ℕ) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n), T.capFrom (balancedOracle n k) f h →
      ∑ x, T.outBy (balancedOracle n k) f h x = 1 := by
  have hterm : ∀ h : History n,
      ∑ x, (if outBits h = x then (1:ℝ) else 0) = 1 := by
    intro h
    rw [Finset.sum_ite_eq Finset.univ (outBits h) (fun _ => (1:ℝ)), if_pos (Finset.mem_univ _)]
  intro f
  induction f with
  | zero =>
    intro h hcap
    have hs : size h = 0 := hcap
    rw [← hterm h]
    refine Finset.sum_congr rfl (fun x _ => ?_)
    rw [outBy_zero_w1]
    by_cases hx : outBits h = x
    · rw [if_pos ⟨hs, hx⟩, if_pos hx]
    · rw [if_neg (fun hc => hx hc.2), if_neg hx]
  | succ f ih =>
    intro h hcap
    by_cases hs : size h = 0
    · rw [← hterm h]
      refine Finset.sum_congr rfl (fun x _ => ?_)
      rw [outBy_succ_w1, if_pos hs]
    · have hall := ((capFrom_succ_w1 _ T f h).1 hcap).resolve_left hs
      have h1 : ∀ x, T.outBy (balancedOracle n k) (f + 1) h x
          = ∑ S ∈ (T.act h).powerset, T.stepW (balancedOracle n k) h S *
              T.outBy (balancedOracle n k) f (⟨T.act h, S⟩ :: h) x := by
        intro x
        rw [outBy_succ_w1, if_neg hs]
      rw [Finset.sum_congr rfl (fun x _ => h1 x), Finset.sum_comm]
      by_cases hL : Legal k h
      · rw [← sum_batchProb k h (T.act h)]
        refine Finset.sum_congr rfl (fun S hS => ?_)
        rw [← Finset.mul_sum, ih _ (hall S hS (Or.inl hL)), mul_one, stepW_legal_w1 k T hL]
      · have hfm : T.fill h ∈ (T.act h).powerset := Finset.mem_powerset.2 (T.fill_sub h)
        rw [Finset.sum_eq_single (T.fill h)]
        · rw [← Finset.mul_sum, ih _ (hall _ hfm (Or.inr rfl)), mul_one, stepW_illegal_w1 k T hL,
            if_pos rfl]
        · intro S _ hne
          rw [← Finset.mul_sum, stepW_illegal_w1 k T hL, if_neg hne, zero_mul]
        · intro hnot
          exact absurd hfm hnot

/-- The same witness is also in the weaker almost-sure-cap class: `σ*` completes within `r` rounds with
probability one. -/
theorem sigmaStar_capAS (n k r : ℕ) (hr : 1 ≤ r) :
    (sigmaStar n k r).CapAS (balancedOracle n k) r := by
  show ∑ x, (sigmaStar n k r).outBy (balancedOracle n k) r x = 1
  rw [Finset.sum_congr rfl (fun x _ => sigmaStar_outBy n k r x), agfv_symLaw_total]
  exact outBy_total_of_cap_w1 k (Tstar n k r) r [] (Tstar_cap n k r hr)

#print axioms sigmaStar_capAS

/-! ## §9 Positivity of `G_r` and the KL identity -/

/-- **`G_r(M, j) > 0` at every legal `(M, j)` once `r ≥ 1`**: the one-shot full batch already succeeds
with probability `Bin_{M, j/M}(j) > 0`. -/
theorem GrRec_pos (r M : ℕ) (hr : 1 ≤ r) {j : ℤ} (h0 : 0 ≤ j) (hjM : j ≤ (M : ℤ)) :
    0 < GrRec r M j := by
  rcases Nat.eq_zero_or_pos M with hM | hM
  · subst hM
    have hj : j = 0 := by omega
    subst hj
    rw [agfv_c08s_GrRec_zero_size, if_pos rfl]
    norm_num
  · obtain ⟨r', rfl⟩ : ∃ r', r = r' + 1 := ⟨r - 1, by omega⟩
    refine lt_of_lt_of_le ?_ (agfv_c08s_GrRec_step_le (b := M) hM (le_refl M) r' j)
    rw [Nat.sub_self]
    simp only [Nat.cast_zero, Finset.Icc_self, Finset.sum_singleton]
    rw [agfv_c08s_GrRec_zero_size, if_pos rfl, mul_one]
    unfold killK
    rw [sub_zero]
    have hMR : (0 : ℝ) < (M : ℝ) := by exact_mod_cast hM
    rcases eq_or_lt_of_le h0 with hj0 | hj0
    · rw [← hj0]
      simp
    · rcases eq_or_lt_of_le hjM with hjM' | hjM'
      · rw [hjM']
        have h1 : (((M : ℤ) : ℝ)) / (M : ℝ) = 1 := by
          push_cast
          exact div_self (ne_of_gt hMR)
        rw [h1, binPMF_one_top]
        norm_num
      · refine binPMF_pos ?_ ?_ h0 hjM
        · have : (0 : ℝ) < (j : ℝ) := by exact_mod_cast hj0
          positivity
        · rw [div_lt_one hMR]
          exact_mod_cast hjM'

#print axioms GrRec_pos

/-- **Deliverable 6: the forward KL of `σ*` is `-ln G_r(n, k)`.** -/
theorem sigmaStar_KL (n k r : ℕ) (hk : k ≤ n) (hr : 1 ≤ r) :
    AGF.KL n k ((sigmaStar n k r).outBy (balancedOracle n k) r)
      = ((-Real.log (GrRec r n (k : ℤ)) : ℝ) : WithTop ℝ) := by
  have hlaw : (sigmaStar n k r).outBy (balancedOracle n k) r
      = symLaw ((Tstar n k r).outBy (balancedOracle n k) r []) :=
    funext (sigmaStar_outBy n k r)
  have hs : succMass n k ((Tstar n k r).outBy (balancedOracle n k) r []) = GrRec r n (k : ℤ) :=
    Tstar_success n k r hk
  have hpos : 0 < GrRec r n (k : ℤ) := GrRec_pos r n hr (by positivity) (by exact_mod_cast hk)
  rw [hlaw, agfv_symLaw_KL_pos _ (hs ▸ hpos), hs]

#print axioms sigmaStar_KL

/-! ## §10 Headline -/

/-- **Theorem 2(a), attainment half, balanced slice, every-path cap.**  For `k ≤ n` and `r ≥ 1` there is
a policy in the printed causal randomised class `𝒜` (interface `PolicyE`, seed `π ∈ S_n` uniform)
whose cap reading is **`CapEvery`: every seed and every compatible path — zero-probability words and
completion words included — completes within `r` rounds**, and whose output law has forward KL exactly
`-ln G_r(n, k)` from the uniform target on the slice. -/
theorem hardcap_attain (n k r : ℕ) (hk : k ≤ n) (hr : 1 ≤ r) :
    ∃ σ : PolicyE n (Equiv.Perm (Fin n)), σ.CapEvery (balancedOracle n k) r ∧
      AGF.KL n k (σ.outBy (balancedOracle n k) r) = ((-Real.log (GrRec r n (k : ℤ)) : ℝ) : WithTop ℝ) :=
  ⟨sigmaStar n k r, sigmaStar_cap n k r hr, sigmaStar_KL n k r hk hr⟩

#print axioms hardcap_attain

/-- The headline in the shape of the interface's `capKLSet` (seed type existentially quantified), so a
consumer does not depend on this file's `MeasurableSpace (Equiv.Perm (Fin n))` instance.  Cap reading:
`CapEvery`. -/
theorem hardcap_attain_exists (n k r : ℕ) (hk : k ≤ n) (hr : 1 ≤ r) :
    ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
      σ.CapEvery (balancedOracle n k) r ∧
      AGF.KL n k (σ.outBy (balancedOracle n k) r) = ((-Real.log (GrRec r n (k : ℤ)) : ℝ) : WithTop ℝ) :=
  ⟨Equiv.Perm (Fin n), inferInstance, sigmaStar n k r, sigmaStar_cap n k r hr,
    sigmaStar_KL n k r hk hr⟩

#print axioms hardcap_attain_exists

/-! ## §11 Composition hook and non-vacuity fixture -/

/-- **Composition hook for W4's bridge** (`KLx = AGF.KL` on the balanced slice), taken here as the
explicit hypothesis `hbridge`, not proved in this file: for any target `t` whose interface KL agrees
with AGF's, `-ln G_r(n, k)` is an achieved value of the printed hard-cap problem `capKLSet`
(every-path cap). -/
theorem neglogGr_mem_capKLSet_of_bridge (n k r : ℕ) (hk : k ≤ n) (hr : 1 ≤ r) (t : Target n)
    (hbridge : ∀ q : (Fin n → Bool) → ℝ, KLx t q = AGF.KL n k q) :
    ((-Real.log (GrRec r n (k : ℤ)) : ℝ) : WithTop ℝ) ∈ capKLSet t (balancedOracle n k) r :=
  ⟨Equiv.Perm (Fin n), inferInstance, sigmaStar n k r, sigmaStar_cap n k r hr,
    by rw [hbridge, sigmaStar_KL n k r hk hr]⟩

#print axioms neglogGr_mem_capKLSet_of_bridge

/-- Fixture: `G_1(2, 1) = 1/2` (one round, both bits i.i.d. fair). -/
theorem GrRec_one_two_one : GrRec 1 2 ((1 : ℕ) : ℤ) = 1 / 2 := by
  show GrRec 1 (1 + 1) ((1 : ℕ) : ℤ) = 1 / 2
  rw [GrRec_one_eq_w1 1 (by norm_num) (by norm_num)]
  unfold grTerm_w1
  simp [killK, binPMF, agfv_c08s_GrRec_zero_size]
  norm_num

/-- **Non-vacuity fixture**: at `n = 2, k = 1, r = 1` the headline gives a capped policy with KL exactly
`ln 2`, a nonzero finite value. -/
theorem hardcap_attain_fixture :
    ∃ σ : PolicyE 2 (Equiv.Perm (Fin 2)), σ.CapEvery (balancedOracle 2 1) 1 ∧
      AGF.KL 2 1 (σ.outBy (balancedOracle 2 1) 1) = ((Real.log 2 : ℝ) : WithTop ℝ) := by
  obtain ⟨σ, hc, hkl⟩ := hardcap_attain 2 1 1 (by norm_num) le_rfl
  refine ⟨σ, hc, ?_⟩
  rw [hkl, GrRec_one_two_one, one_div, Real.log_inv, neg_neg]

#print axioms hardcap_attain_fixture

end A36RW.Attain

#check @A36RW.Attain.hardcap_attain
#check @A36RW.Attain.hardcap_attain_exists


==> anc/formal_companion/lean/src/A36RW/Balanced/Bridge.lean <==
/-
A36RW, file 1 of the bridge: the balanced target, the KL bridge and exactness of the balanced
oracle.  Everything here is about the shared interface `A36RW.Interface.V0` on the balanced slice `AGF.Vset n k`.

Headlines:
* `balancedTarget n k hk : Target n` with `p = AGF.pTarget n k`;
* `KLx_balanced` : `KLx (balancedTarget n k hk) q = AGF.KL n k q` for every `q`;
* `exact_balanced` : `Exact (balancedTarget n k hk) (balancedOracle n k)`;
* `prefMass_balanced_chooseZ` : on WFE histories the prefix mass is `chooseZ (size h) (quota k h) / C(n,k)`
  (legal or not), and `condMarg_balanced` its conditional-marginal companion.
-/
import A36RW.Interface.V0
import AGFCore.OptNonempty
import AGFCore.SlicePairCorrelation
import AGFCore.C00Struct

set_option autoImplicit false

namespace A36RW.Bridge

open AGF Finset

variable {n : ℕ}

/-! ## §1 The balanced target -/

lemma pTarget_nonneg_w4 (n k : ℕ) (x : Fin n → Bool) : 0 ≤ pTarget n k x := by
  unfold pTarget
  split_ifs
  · positivity
  · exact le_refl 0

/-- **The balanced target**: the uniform law `AGF.pTarget n k` on the slice `AGF.Vset n k`, as an interface
`Target`.  Needs `k ≤ n` only for the normalisation (the slice is empty otherwise). -/
noncomputable def balancedTarget (n k : ℕ) (hk : k ≤ n) : Target n where
  p := pTarget n k
  nonneg := pTarget_nonneg_w4 n k
  sum_one := agfv_klzero_sum_pTarget_univ hk

@[simp] lemma balancedTarget_p (n k : ℕ) (hk : k ≤ n) :
    (balancedTarget n k hk).p = pTarget n k := rfl

lemma pTarget_pos_iff_w4 {k : ℕ} (x : Fin n → Bool) : 0 < pTarget n k x ↔ x ∈ Vset n k := by
  constructor
  · intro h
    by_contra hx
    rw [agfv_pTarget_of_not_mem hx] at h
    exact lt_irrefl 0 h
  · exact agfv_klzero_pTarget_pos

/-- The support of the balanced target is exactly the slice. -/
lemma filter_pTarget_pos_w4 (n k : ℕ) :
    (univ.filter (fun x => 0 < pTarget n k x)) = Vset n k := by
  ext x
  simp only [Finset.mem_filter, Finset.mem_univ, true_and, pTarget_pos_iff_w4]

/-! ## §2 The KL bridge -/

/-- **KL bridge.**  The interface's forward KL against the balanced target is AGF's extended KL, for every real
function `q` (no nonnegativity or normalisation needed): both are `⊤` exactly when `q` vanishes or is negative
somewhere on the slice, and otherwise both are the same real sum over the slice. -/
theorem KLx_balanced {k : ℕ} (hk : k ≤ n) (q : (Fin n → Bool) → ℝ) :
    KLx (balancedTarget n k hk) q = KL n k q := by
  have hiff : (∀ x, 0 < (balancedTarget n k hk).p x → 0 < q x) ↔ AbsCont n k q := by
    simp only [balancedTarget_p, pTarget_pos_iff_w4]
    rfl
  have hfilt : univ.filter (fun x => 0 < (balancedTarget n k hk).p x) = Vset n k := by
    ext x
    simp only [Finset.mem_filter, Finset.mem_univ, true_and]
    exact pTarget_pos_iff_w4 x
  unfold KLx KL
  by_cases hac : AbsCont n k q
  · rw [if_pos (hiff.2 hac), hfilt]
    simp only [if_pos hac]
    rfl
  · rw [if_neg (fun h => hac (hiff.1 h))]
    simp only [if_neg hac]

/-! ## §3 Exactness of the balanced oracle

Combinatorics of the words of the slice that agree with a committed prefix. -/

lemma mem_remaining_w4 {h : History n} {i : Fin n} : i ∈ remaining h ↔ i ∉ committed h := by
  simp [remaining]

/-- On a WFE history the committed ones lie among the committed coordinates. -/
lemma onesSet_subset_committed_wfe_w4 : ∀ {h : History n}, WFE h → onesSet h ⊆ committed h
  | [], _ => by simp [onesSet, committed]
  | s :: t, hwf => by
      obtain ⟨-, hones, hwft⟩ := hwf
      intro i hi
      simp only [onesSet, committed, Finset.mem_union] at hi ⊢
      rcases hi with hi | hi
      · exact Or.inl (hones hi)
      · exact Or.inr (onesSet_subset_committed_wfe_w4 hwft hi)

/-- The word whose ones are exactly `S`. -/
def wordOf_w4 (S : Finset (Fin n)) : Fin n → Bool := fun i => decide (i ∈ S)

lemma onesOf_wordOf_w4 (S : Finset (Fin n)) : onesOf (wordOf_w4 S) = S := agfv_onesOf_decide S

lemma agrees_mem_iff_w4 {h : History n} {x : Fin n → Bool} (hx : A36RW.Agrees h x)
    {i : Fin n} (hi : i ∈ committed h) : x i = true ↔ i ∈ onesSet h := by
  rw [hx i hi]; simp

/-- The interface's `Agrees` is AGF's (`C00Mass`) `Agrees`, on histories whose ones are committed. -/
lemma agrees_iff_agf_w4 {h : History n} (hO : onesSet h ⊆ committed h) (x : Fin n → Bool) :
    A36RW.Agrees h x ↔ AGF.Agrees x h := by
  constructor
  · intro hx
    show onesSet h = committed h ∩ onesOf x
    ext i
    simp only [Finset.mem_inter, mem_onesOf]
    constructor
    · intro hi
      exact ⟨hO hi, (agrees_mem_iff_w4 hx (hO hi)).2 hi⟩
    · rintro ⟨hc, hxi⟩
      exact (agrees_mem_iff_w4 hx hc).1 hxi
  · intro hx i hi
    have hx' : onesSet h = committed h ∩ onesOf x := hx
    rw [hx']
    cases hxi : x i
    · simp [Finset.mem_inter, mem_onesOf, hxi]
    · simp [Finset.mem_inter, mem_onesOf, hxi, hi]

lemma onesOf_inter_committed_w4 {h : History n} (hO : onesSet h ⊆ committed h) {x : Fin n → Bool}
    (hx : A36RW.Agrees h x) : onesOf x ∩ committed h = onesSet h := by
  ext i
  simp only [Finset.mem_inter, mem_onesOf]
  constructor
  · rintro ⟨h1, h2⟩; exact (agrees_mem_iff_w4 hx h2).1 h1
  · intro hi; exact ⟨(agrees_mem_iff_w4 hx (hO hi)).2 hi, hO hi⟩

lemma card_onesOf_split_w4 (h : History n) (x : Fin n → Bool) :
    (onesOf x).card = (onesOf x ∩ committed h).card + (onesOf x ∩ remaining h).card := by
  have : onesOf x ∩ remaining h = onesOf x \ committed h := by
    ext i; simp [remaining]
  rw [this, Finset.card_inter_add_card_sdiff]

lemma disjoint_onesSet_of_sub_remaining_w4 {h : History n} (hO : onesSet h ⊆ committed h)
    {T : Finset (Fin n)} (hT : T ⊆ remaining h) : Disjoint (onesSet h) T := by
  rw [Finset.disjoint_left]
  intro i hi hiT
  exact (mem_remaining_w4.1 (hT hiT)) (hO hi)

/-- **The counting bijection.**  If `|onesSet h| + j = k`, the slice words agreeing with `h` correspond, through
their ones among the remaining coordinates, to the `j`-subsets of `remaining h`; any predicate `P` of that set of
ones is carried along. -/
lemma card_agree_slice_w4 (k : ℕ) {h : History n} (hO : onesSet h ⊆ committed h) {j : ℕ}
    (hj : (onesSet h).card + j = k) (P : Finset (Fin n) → Prop) [DecidablePred P] :
    (univ.filter (fun x => (A36RW.Agrees h x ∧ x ∈ Vset n k) ∧ P (onesOf x ∩ remaining h))).card
      = ((powersetCard j (remaining h)).filter P).card := by
  refine Finset.card_bij' (fun x _ => onesOf x ∩ remaining h)
    (fun T _ => wordOf_w4 (onesSet h ∪ T)) ?_ ?_ ?_ ?_
  · intro x hx
    simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hx
    obtain ⟨⟨hax, hxV⟩, hP⟩ := hx
    simp only [Finset.mem_filter, Finset.mem_powersetCard]
    refine ⟨⟨Finset.inter_subset_right, ?_⟩, hP⟩
    have h1 := card_onesOf_split_w4 h x
    rw [onesOf_inter_committed_w4 hO hax, agfv_mem_Vset.1 hxV] at h1
    omega
  · intro T hT
    simp only [Finset.mem_filter, Finset.mem_powersetCard] at hT
    obtain ⟨⟨hTR, hTc⟩, hP⟩ := hT
    simp only [Finset.mem_filter, Finset.mem_univ, true_and]
    have hdis := disjoint_onesSet_of_sub_remaining_w4 hO hTR
    have hinter : onesOf (wordOf_w4 (onesSet h ∪ T)) ∩ remaining h = T := by
      rw [onesOf_wordOf_w4]
      ext i
      simp only [Finset.mem_inter, Finset.mem_union]
      constructor
      · rintro ⟨hi | hi, hR⟩
        · exact absurd (hO hi) (mem_remaining_w4.1 hR)
        · exact hi
      · intro hi; exact ⟨Or.inr hi, hTR hi⟩
    refine ⟨⟨?_, ?_⟩, by rw [hinter]; exact hP⟩
    · intro i hi
      have hiT : i ∉ T := fun hc => mem_remaining_w4.1 (hTR hc) hi
      simp [wordOf_w4, hiT]
    · rw [agfv_mem_Vset, onesOf_wordOf_w4, Finset.card_union_of_disjoint hdis, hTc, hj]
  · intro x hx
    simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hx
    obtain ⟨⟨hax, -⟩, -⟩ := hx
    funext i
    by_cases hi : i ∈ committed h
    · have hiR : i ∉ remaining h := fun hc => mem_remaining_w4.1 hc hi
      rw [hax i hi]
      simp [wordOf_w4, hiR]
    · have hiR : i ∈ remaining h := mem_remaining_w4.2 hi
      have hiO : i ∉ onesSet h := fun hc => hi (hO hc)
      rw [agfv_eq_decide_mem_onesOf x i]
      simp [wordOf_w4, hiR, hiO]
  · intro T hT
    simp only [Finset.mem_filter, Finset.mem_powersetCard] at hT
    obtain ⟨⟨hTR, -⟩, -⟩ := hT
    rw [onesOf_wordOf_w4]
    ext i
    simp only [Finset.mem_inter, Finset.mem_union]
    constructor
    · rintro ⟨hi | hi, hR⟩
      · exact absurd (hO hi) (mem_remaining_w4.1 hR)
      · exact hi
    · intro hi; exact ⟨Or.inr hi, hTR hi⟩

/-- The agreeing slice words number `C(size h, j)`. -/
lemma card_agree_slice_all_w4 (k : ℕ) {h : History n} (hO : onesSet h ⊆ committed h) {j : ℕ}
    (hj : (onesSet h).card + j = k) :
    (univ.filter (fun x => A36RW.Agrees h x ∧ x ∈ Vset n k)).card = (size h).choose j := by
  have h1 := card_agree_slice_w4 k hO hj (fun _ => True)
  have h2 : (univ.filter (fun x => (A36RW.Agrees h x ∧ x ∈ Vset n k) ∧ True))
      = univ.filter (fun x => A36RW.Agrees h x ∧ x ∈ Vset n k) :=
    Finset.filter_congr (fun x _ => by simp)
  have h3 : (powersetCard j (remaining h)).filter (fun _ => True) = powersetCard j (remaining h) :=
    Finset.filter_true_of_mem (fun _ _ => trivial)
  rw [h2, h3, Finset.card_powersetCard] at h1
  exact h1

/-- `j`-subsets of `R` containing a fixed `i ∈ R`: none when `j = 0`. -/
lemma card_powersetCard_zero_filter_mem_w4 (R : Finset (Fin n)) (i : Fin n) :
    ((powersetCard 0 R).filter (fun T => i ∈ T)).card = 0 := by
  rw [Finset.card_eq_zero, Finset.filter_eq_empty_iff]
  intro T hT
  rw [Finset.mem_powersetCard, Finset.card_eq_zero] at hT
  rw [hT.2]
  exact Finset.notMem_empty i

/-- `(l+1)`-subsets of `R` containing a fixed `i ∈ R`: `C(|R| - 1, l)`. -/
lemma card_powersetCard_succ_filter_mem_w4 {R : Finset (Fin n)} {i : Fin n} (hi : i ∈ R) (l : ℕ) :
    ((powersetCard (l + 1) R).filter (fun T => i ∈ T)).card = (R.card - 1).choose l := by
  rw [← Finset.card_erase_of_mem hi, ← Finset.card_powersetCard]
  refine Finset.card_bij' (fun T _ => T.erase i) (fun U _ => insert i U) ?_ ?_ ?_ ?_
  · intro T hT
    simp only [Finset.mem_filter, Finset.mem_powersetCard] at hT
    obtain ⟨⟨hTR, hTc⟩, hiT⟩ := hT
    rw [Finset.mem_powersetCard]
    refine ⟨Finset.erase_subset_erase i hTR, ?_⟩
    rw [Finset.card_erase_of_mem hiT, hTc]
    rfl
  · intro U hU
    rw [Finset.mem_powersetCard] at hU
    obtain ⟨hUR, hUc⟩ := hU
    have hiU : i ∉ U := fun hc => (Finset.mem_erase.1 (hUR hc)).1 rfl
    simp only [Finset.mem_filter, Finset.mem_powersetCard]
    refine ⟨⟨?_, ?_⟩, Finset.mem_insert_self i U⟩
    · intro a ha
      rcases Finset.mem_insert.1 ha with rfl | ha
      · exact hi
      · exact Finset.mem_of_mem_erase (hUR ha)
    · rw [Finset.card_insert_of_notMem hiU, hUc]
  · intro T hT
    simp only [Finset.mem_filter] at hT
    exact Finset.insert_erase hT.2
  · intro U hU
    rw [Finset.mem_powersetCard] at hU
    have hiU : i ∉ U := fun hc => (Finset.mem_erase.1 (hU.1 hc)).1 rfl
    exact Finset.erase_insert hiU

lemma sum_pTarget_eq_card_w4 (k : ℕ) (s : Finset (Fin n → Bool)) :
    ∑ x ∈ s, pTarget n k x
      = ((s.filter (fun x => x ∈ Vset n k)).card : ℝ) * ((Vset n k).card : ℝ)⁻¹ := by
  have hpt : ∀ x ∈ s, pTarget n k x = if x ∈ Vset n k then ((Vset n k).card : ℝ)⁻¹ else 0 :=
    fun x _ => rfl
  rw [Finset.sum_congr rfl hpt, ← Finset.sum_filter, Finset.sum_const, nsmul_eq_mul]

lemma card_Vset_pos_w4 {k : ℕ} (hk : k ≤ n) : (0 : ℝ) < ((Vset n k).card : ℝ) := by
  rw [agfv_Vset_card]; exact_mod_cast Nat.choose_pos hk

/-- The balanced prefix mass is the number of agreeing slice words over `|V|`. -/
lemma prefMass_balanced_card_w4 {k : ℕ} (hk : k ≤ n) (h : History n) :
    prefMass (balancedTarget n k hk) h
      = ((univ.filter (fun x => A36RW.Agrees h x ∧ x ∈ Vset n k)).card : ℝ)
          * ((Vset n k).card : ℝ)⁻¹ := by
  unfold prefMass
  rw [balancedTarget_p, sum_pTarget_eq_card_w4, Finset.filter_filter]

/-- The numerator of the balanced conditional marginal, as a count. -/
lemma condMarg_num_balanced_card_w4 {k : ℕ} (hk : k ≤ n) (h : History n) (i : Fin n) :
    ∑ x ∈ univ.filter (fun x => A36RW.Agrees h x ∧ x i = true), (balancedTarget n k hk).p x
      = ((univ.filter (fun x => (A36RW.Agrees h x ∧ x i = true) ∧ x ∈ Vset n k)).card : ℝ)
          * ((Vset n k).card : ℝ)⁻¹ := by
  rw [balancedTarget_p, sum_pTarget_eq_card_w4, Finset.filter_filter]

/-- A legal quota is a natural number `j` with `|onesSet h| + j = k` and `j ≤ size h`. -/
lemma legal_quota_w4 {k : ℕ} {h : History n} (hL : Legal k h) :
    ∃ j : ℕ, (onesSet h).card + j = k ∧ j ≤ size h ∧ quota k h = (j : ℤ) := by
  obtain ⟨h0, h1⟩ := hL
  obtain ⟨j, hj⟩ := Int.eq_ofNat_of_zero_le h0
  refine ⟨j, ?_, ?_, hj⟩
  · unfold quota at hj; omega
  · rw [hj] at h1; exact_mod_cast h1

/-- **Exactness, legality half.**  On a history whose ones are committed (in particular on every WFE history),
the balanced legality test `0 ≤ j ≤ M` holds iff the committed prefix has positive balanced target mass. -/
theorem legal_iff_prefMass_pos_w4 {k : ℕ} (hk : k ≤ n) {h : History n}
    (hO : onesSet h ⊆ committed h) :
    Legal k h ↔ 0 < prefMass (balancedTarget n k hk) h := by
  rw [prefMass_balanced_card_w4]
  have hc := card_Vset_pos_w4 (n := n) hk
  constructor
  · intro hL
    obtain ⟨j, hj, hjM, -⟩ := legal_quota_w4 hL
    rw [card_agree_slice_all_w4 k hO hj]
    have h1 : 0 < (size h).choose j := Nat.choose_pos hjM
    have h2 : (0:ℝ) < ((size h).choose j : ℝ) := by exact_mod_cast h1
    positivity
  · intro hpos
    have hcard : 0 < (univ.filter (fun x => A36RW.Agrees h x ∧ x ∈ Vset n k)).card := by
      by_contra hz
      have h0 : (univ.filter (fun x => A36RW.Agrees h x ∧ x ∈ Vset n k)).card = 0 := by omega
      rw [h0] at hpos
      simp at hpos
    obtain ⟨x, hx⟩ := Finset.card_pos.1 hcard
    simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hx
    exact legal_of_agrees hx.2 ((agrees_iff_agf_w4 hO x).1 hx.1)

/-- **Exactness, marginal half.**  At a legal history whose ones are committed, every remaining coordinate's
exact conditional marginal under the balanced target is `j/M`.  The endpoints `j = 0` (marginal `0`) and
`j = M` (marginal `1`) are included; `M = 0` cannot occur because `i` remains. -/
theorem ratio_eq_condMarg_w4 {k : ℕ} (hk : k ≤ n) {h : History n} (hO : onesSet h ⊆ committed h)
    (hL : Legal k h) {i : Fin n} (hi : i ∈ remaining h) :
    ratio k h = condMarg (balancedTarget n k hk) h i := by
  obtain ⟨j, hj, hjM, hq⟩ := legal_quota_w4 hL
  unfold condMarg
  rw [condMarg_num_balanced_card_w4, prefMass_balanced_card_w4, card_agree_slice_all_w4 k hO hj]
  have hnum : (univ.filter (fun x => (A36RW.Agrees h x ∧ x i = true) ∧ x ∈ Vset n k)).card
      = ((powersetCard j (remaining h)).filter (fun T => i ∈ T)).card := by
    rw [← card_agree_slice_w4 k hO hj (fun T => i ∈ T)]
    congr 1
    apply Finset.filter_congr
    intro x _
    simp only [Finset.mem_inter, mem_onesOf]
    constructor
    · rintro ⟨⟨ha, hxi⟩, hV⟩; exact ⟨⟨ha, hV⟩, hxi, hi⟩
    · rintro ⟨⟨ha, hV⟩, hxi, -⟩; exact ⟨⟨ha, hxi⟩, hV⟩
  rw [hnum]
  have hc := card_Vset_pos_w4 (n := n) hk
  have hM : 0 < size h := Finset.card_pos.2 ⟨i, hi⟩
  unfold ratio
  rw [hq]
  rcases j with _ | l
  · rw [card_powersetCard_zero_filter_mem_w4]
    simp
  · rw [card_powersetCard_succ_filter_mem_w4 hi]
    obtain ⟨m, hm⟩ : ∃ m, size h = m + 1 := ⟨size h - 1, by omega⟩
    have hRc : (remaining h).card = size h := rfl
    rw [hRc, hm, Nat.add_sub_cancel]
    have hid := agfv_choose_mul_eq m l
    have hpos : 0 < (m + 1).choose (l + 1) := Nat.choose_pos (by omega)
    have hposR : (0 : ℝ) < ((m + 1).choose (l + 1) : ℝ) := by exact_mod_cast hpos
    have hidR : ((m : ℝ) + 1) * (m.choose l : ℝ) = ((m + 1).choose (l + 1) : ℝ) * ((l : ℝ) + 1) := by
      exact_mod_cast hid
    rw [mul_div_mul_right _ _ (inv_ne_zero hc.ne')]
    push_cast
    rw [div_eq_div_iff (by positivity) hposR.ne']
    linear_combination -hidR

/-- **Exactness of the balanced oracle** (interface item `Exact`): on every WFE history, legality is positive
prefix mass, and at legal states the parameter `j/M` is the exact conditional marginal of every remaining
coordinate. -/
theorem exact_balanced {k : ℕ} (hk : k ≤ n) :
    Exact (balancedTarget n k hk) (balancedOracle n k) := by
  refine ⟨fun h hwf => ?_, fun h hwf hL i hi => ?_⟩
  · exact legal_iff_prefMass_pos_w4 hk (onesSet_subset_committed_wfe_w4 hwf)
  · exact ratio_eq_condMarg_w4 hk (onesSet_subset_committed_wfe_w4 hwf) hL hi

/-- **Closed form of the balanced prefix mass** on WFE histories, legal or not:
`prefMass = choose*(M, j) / C(n,k)` with the guarded coefficient (`0` off `0 ≤ j ≤ M`). -/
theorem prefMass_balanced_chooseZ {k : ℕ} (hk : k ≤ n) {h : History n} (hwf : WFE h) :
    prefMass (balancedTarget n k hk) h
      = (chooseZ (size h : ℤ) (quota k h) : ℝ) / (n.choose k : ℝ) := by
  have hO := onesSet_subset_committed_wfe_w4 hwf
  rw [prefMass_balanced_card_w4, agfv_Vset_card, ← div_eq_mul_inv]
  congr 1
  by_cases hL : Legal k h
  · obtain ⟨j, hj, hjM, hq⟩ := legal_quota_w4 hL
    rw [card_agree_slice_all_w4 k hO hj, hq, chooseZ_nat, if_pos hjM]
  · have hz : (univ.filter (fun x => A36RW.Agrees h x ∧ x ∈ Vset n k)).card = 0 := by
      rw [Finset.card_eq_zero, Finset.filter_eq_empty_iff]
      intro x _ hx
      exact hL (legal_of_agrees hx.2 ((agrees_iff_agf_w4 hO x).1 hx.1))
    have hz' : chooseZ (size h : ℤ) (quota k h) = 0 := by
      unfold chooseZ
      rw [if_neg]
      intro hc
      exact hL hc
    rw [hz, hz']

/-- **Closed form of the balanced conditional marginal** at legal WFE states: `condMarg = j/M`. -/
theorem condMarg_balanced {k : ℕ} (hk : k ≤ n) {h : History n} (hwf : WFE h) (hL : Legal k h)
    {i : Fin n} (hi : i ∈ remaining h) :
    condMarg (balancedTarget n k hk) h i = (quota k h : ℝ) / (size h : ℝ) :=
  (ratio_eq_condMarg_w4 hk (onesSet_subset_committed_wfe_w4 hwf) hL hi).symm

end A36RW.Bridge

#check @A36RW.Bridge.balancedTarget
#print axioms A36RW.Bridge.balancedTarget
#check @A36RW.Bridge.KLx_balanced
#print axioms A36RW.Bridge.KLx_balanced
#check @A36RW.Bridge.exact_balanced
#print axioms A36RW.Bridge.exact_balanced
#check @A36RW.Bridge.prefMass_balanced_chooseZ
#print axioms A36RW.Bridge.prefMass_balanced_chooseZ
#check @A36RW.Bridge.condMarg_balanced
#print axioms A36RW.Bridge.condMarg_balanced


==> anc/formal_companion/lean/src/A36RW/Balanced/Converse.lean <==
/-
A36RW -- the CONVERSE half of the hard-cap theorem and the per-horizon survival bound, for the
printed causal randomized policy class `PolicyE` (empty rounds allowed, arbitrary measurable seed space with an
arbitrary probability law, seed-measurable actions and completion words).

Compiled against the frozen interface `A36RW.Interface.V0` (v0.1) and `A36RW.Interface.Lemmas`; nothing in either
is restated or changed.  Library facts are imported, not copied.  Re-proved for the wider history class `WFE`
(empty batches allowed): `onesSet_subset_committed_wfe_w2`, `quota_cons_eq_wfe_w2`.  `row_le_GrRec_succ` isolates,
as a standalone lemma, the regrouping inside `AGF.CapV2.agfv_apb_succWithin_le_GrRec`.  Small helpers that other
modules may duplicate carry the suffix `_w2`.

What is proved (no `sorry`, no axioms beyond `propext`, `Classical.choice`, `Quot.sound`):

  §2  `outBy` is a sub-probability law at every well-formed history, for every oracle whose parameters lie in
      `[0,1]` at legal well-formed states (`MargUnit`); the balanced oracle satisfies `MargUnit`.
  §3  monotonicity in the horizon (a completed run stays completed), per tree.
  §4  illegal histories: `Σ_{x ∈ Vₙ} outBy f h x = 0` whenever `¬ Legal k h` -- for EVERY oracle and EVERY tree,
      with no well-formedness hypothesis: an illegal prefix never re-enters `Vₙ`.
  §5  the per-tree survival bound `Σ_{x ∈ Vₙ} outBy f h x ≤ GrRec f (size h) (quota k h)` (balanced oracle,
      every `TreeE`, every horizon, every well-formed legal `h`).  An empty round consumes a round and keeps
      `(M, j)`, and is covered by `A36.GrRec_le_succ`.
  §6  measurability of the seed integrand from the level-set measurability of `act`/`fill` alone, and its
      integrability, for EVERY oracle (an explicit tree-independent bound `outBnd`).
  §7  the seeded objects, all under `MargUnit o`: `0 ≤ σ.outBy`, `σ.doneBy ≤ 1`, `σ.outBy ≤ 1`, monotonicity
      in the horizon, `σ.outBy f ≤ outLim`, `outLim ≤ 1`, convergence `σ.outBy f → outLim`, `Σ outLim ≤ 1`, and
      `CapAS r ⇒ outLim = σ.outBy r`.  For every oracle (no `MargUnit`): `CapEvery r ⇒ CapAS r` and
      `σ.doneBy 0 = 0` when `n ≥ 1`.
  §8  the seeded bound / deadline form `Σ_{x ∈ Vₙ} σ.outBy t x ≤ G_t(n,k)` at every horizon `t`, and the tail
      form `Σ_{x ∈ Vₙ} outLim x − G_t(n,k) ≤ 1 − σ.doneBy t` (i.e. `P(τ > t) ≥ Q_σ(Vₙ) − G_t`).
  §9  the headline `hardcap_converse`, its extended-value form (`−ln 0 = +∞` handled explicitly), the
      positivity of `GrRec` for `r ≥ 1`, the `CapAS` / `CapEvery` corollaries for the actual output law `outLim`,
      and the same lower bound in the interface's own `KLx` / `capKLSet` terms: for every target with
      `supp t ⊆ Vₙ` scored against the balanced oracle, and at paper level for every target whose exact oracle is
      the balanced one (`Exact t (balancedOracle n k)`, which forces `supp t = Vₙ`).
-/
import A36RW.Interface.V0
import A36RW.Interface.Lemmas
import A36RWBase.AllPolicyBound
import A36RWBase.FixedScheduleConverse
import AGFCore.KLEquality

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36RW
namespace Converse

open AGF Finset MeasureTheory

variable {n : ℕ}

/-! ## §1 Equation lemmas for `TreeE.outBy` -/

lemma outBy_zero_w2 (o : Oracle n) (T : TreeE n) (h : History n) (x : Fin n → Bool) :
    T.outBy o 0 h x = if size h = 0 ∧ outBits h = x then 1 else 0 := by
  rw [TreeE.outBy]

lemma outBy_terminal_w2 (o : Oracle n) (T : TreeE n) (f : ℕ) {h : History n} (hs : size h = 0)
    (x : Fin n → Bool) : T.outBy o (f + 1) h x = if outBits h = x then 1 else 0 := by
  rw [TreeE.outBy, if_pos hs]

lemma outBy_step_w2 (o : Oracle n) (T : TreeE n) (f : ℕ) {h : History n} (hs : size h ≠ 0)
    (x : Fin n → Bool) :
    T.outBy o (f + 1) h x
      = ∑ S ∈ (T.act h).powerset, T.stepW o h S * T.outBy o f (⟨T.act h, S⟩ :: h) x := by
  rw [TreeE.outBy, if_neg hs]

/-- At a complete history the value does not depend on the horizon. -/
lemma outBy_of_size_zero_w2 (o : Oracle n) (T : TreeE n) (f : ℕ) {h : History n} (hs : size h = 0)
    (x : Fin n → Bool) : T.outBy o f h x = if outBits h = x then 1 else 0 := by
  cases f with
  | zero => rw [outBy_zero_w2]; simp [hs]
  | succ f => exact outBy_terminal_w2 o T f hs x

lemma outBy_zero_of_size_ne_w2 (o : Oracle n) (T : TreeE n) {h : History n} (hs : size h ≠ 0)
    (x : Fin n → Bool) : T.outBy o 0 h x = 0 := by
  rw [outBy_zero_w2]; simp [hs]

/-! ## §2 Well-formedness with empty batches, the batch law, and the sub-probability facts -/

/-- A child along the tree's own action is well formed (empty batches included). -/
lemma wfe_child_w2 (T : TreeE n) {h : History n} (hwf : WFE h) {S : Finset (Fin n)}
    (hS : S ⊆ T.act h) : WFE ((⟨T.act h, S⟩ : Batch n) :: h) :=
  ⟨T.act_sub h, hS, hwf⟩

/-- `onesSet ⊆ committed` on `WFE` histories (the library's version needs `WF`, i.e. nonempty batches). -/
lemma onesSet_subset_committed_wfe_w2 : ∀ {h : History n}, WFE h → onesSet h ⊆ committed h
  | [], _ => by simp [onesSet, committed]
  | s :: t, hwf => by
      obtain ⟨-, hones, hwft⟩ := hwf
      intro i hi
      simp only [onesSet, committed, Finset.mem_union] at hi ⊢
      rcases hi with hi | hi
      · exact Or.inl (hones hi)
      · exact Or.inr (onesSet_subset_committed_wfe_w2 hwft hi)

/-- **The exact signed quota transition on `WFE` histories** (the library's `quota_cons_eq` needs `WF`). -/
lemma quota_cons_eq_wfe_w2 (k : ℕ) {h : History n} {s : Batch n} (hwf : WFE h)
    (hsub : s.cells ⊆ remaining h) (hones : s.ones ⊆ s.cells) :
    quota k (s :: h) = quota k h - (s.ones.card : ℤ) := by
  have hd : Disjoint s.ones (onesSet h) := by
    rw [Finset.disjoint_left]
    intro i hi hi'
    have h1 : i ∈ remaining h := hsub (hones hi)
    have h2 : i ∈ committed h := onesSet_subset_committed_wfe_w2 hwf hi'
    simp only [remaining, Finset.mem_sdiff] at h1
    exact h1.2 h2
  have hcard : (onesSet (s :: h)).card = s.ones.card + (onesSet h).card := by
    show (s.ones ∪ onesSet h).card = s.ones.card + (onesSet h).card
    exact Finset.card_union_of_disjoint hd
  simp only [quota, hcard]
  push_cast
  ring

/-- With the balanced oracle the interface's batch law is AGF's frozen product, definitionally. -/
lemma batchLaw_balanced_w2 (k : ℕ) (h : History n) (B S : Finset (Fin n)) :
    batchLaw (balancedOracle n k) h B S = batchProb k h B S := rfl

/-- The product law sums to one over the words of the batch, for every real parameter vector. -/
lemma sum_batchLaw_w2 (o : Oracle n) (h : History n) (B : Finset (Fin n)) :
    ∑ S ∈ B.powerset, batchLaw o h B S = 1 := by
  classical
  have key : ∑ S ∈ B.powerset, ((∏ i ∈ S, o.marg h i) * ∏ i ∈ B \ S, (1 - o.marg h i))
      = ∏ i ∈ B, (o.marg h i + (1 - o.marg h i)) :=
    (Finset.prod_add (fun i => o.marg h i) (fun i => 1 - o.marg h i) B).symm
  have hrw : ∀ S ∈ B.powerset,
      batchLaw o h B S = (∏ i ∈ S, o.marg h i) * ∏ i ∈ B \ S, (1 - o.marg h i) := by
    intro S hS
    have hsub : S ⊆ B := Finset.mem_powerset.1 hS
    unfold batchLaw
    rw [← Finset.prod_sdiff hsub]
    have h1 : (∏ i ∈ B \ S, (if i ∈ S then o.marg h i else 1 - o.marg h i))
        = ∏ i ∈ B \ S, (1 - o.marg h i) :=
      Finset.prod_congr rfl (fun i hi => by rw [if_neg (Finset.mem_sdiff.1 hi).2])
    have h2 : (∏ i ∈ S, (if i ∈ S then o.marg h i else 1 - o.marg h i))
        = ∏ i ∈ S, o.marg h i :=
      Finset.prod_congr rfl (fun i hi => by rw [if_pos hi])
    rw [h1, h2, mul_comm]
  rw [Finset.sum_congr rfl hrw, key]
  simp

lemma batchLaw_nonneg_w2 (o : Oracle n) (h : History n) (B S : Finset (Fin n))
    (hm : ∀ i ∈ B, 0 ≤ o.marg h i ∧ o.marg h i ≤ 1) : 0 ≤ batchLaw o h B S := by
  unfold batchLaw
  apply Finset.prod_nonneg
  intro i hi
  obtain ⟨h0, h1⟩ := hm i hi
  split
  · exact h0
  · linarith

/-- **The oracle's parameters are probabilities** at every legal well-formed state, on the coordinates still
open.  This is the only property of the oracle that the sub-probability facts use. -/
def MargUnit (o : Oracle n) : Prop :=
  ∀ h : History n, WFE h → o.legal h → ∀ i ∈ remaining h, 0 ≤ o.marg h i ∧ o.marg h i ≤ 1

/-- `0 ≤ j/M ≤ 1` at every legal history, including `M = 0` (where Lean's `j/0 = 0`). -/
lemma ratio_mem_Icc_of_legal_w2 (k : ℕ) {h : History n} (hL : Legal k h) :
    0 ≤ ratio k h ∧ ratio k h ≤ 1 := by
  rcases Nat.eq_zero_or_pos (size h) with hs | hs
  · unfold ratio; rw [hs]; simp
  · exact ratio_mem_Icc k hL hs

/-- The balanced oracle satisfies `MargUnit`.  (The underlying fact `ratio_mem_Icc_of_legal_w2` holds at every
legal history, well formed or not; `MargUnit` itself only asks for well-formed ones.) -/
theorem margUnit_balanced (n k : ℕ) : MargUnit (balancedOracle n k) := by
  intro h _ hL _ _
  exact ratio_mem_Icc_of_legal_w2 k hL

/-- Every exact conditional-marginal oracle satisfies `MargUnit`: at a legal well-formed state the prefix mass is
positive and the conditional marginal is a ratio of a sub-sum to that mass.  So §2, §3, §6 and §7 apply verbatim
to the weighted and full-support branches. -/
theorem margUnit_of_exact (t : Target n) (o : Oracle n) (hex : Exact t o) : MargUnit o := by
  intro h hwf hL i hi
  have hpos : 0 < prefMass t h := (hex.1 h hwf).1 hL
  rw [hex.2 h hwf hL i hi]
  unfold condMarg
  have hnum_nonneg : 0 ≤ ∑ x ∈ univ.filter (fun x => Agrees h x ∧ x i = true), t.p x :=
    Finset.sum_nonneg (fun x _ => t.nonneg x)
  have hnum_le : ∑ x ∈ univ.filter (fun x => Agrees h x ∧ x i = true), t.p x ≤ prefMass t h := by
    unfold prefMass
    apply Finset.sum_le_sum_of_subset_of_nonneg
    · intro x hx
      simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hx ⊢
      exact hx.1
    · intro x _ _
      exact t.nonneg x
  constructor
  · exact div_nonneg hnum_nonneg hpos.le
  · rw [div_le_one hpos]
    exact hnum_le

lemma stepW_nonneg_w2 (o : Oracle n) (ho : MargUnit o) (T : TreeE n) {h : History n} (hwf : WFE h)
    (S : Finset (Fin n)) : 0 ≤ T.stepW o h S := by
  unfold TreeE.stepW
  by_cases hL : o.legal h
  · rw [if_pos hL]
    exact batchLaw_nonneg_w2 o h _ S (fun i hi => ho h hwf hL i (T.act_sub h hi))
  · rw [if_neg hL]
    split <;> norm_num

lemma sum_stepW_w2 (o : Oracle n) (T : TreeE n) (h : History n) :
    ∑ S ∈ (T.act h).powerset, T.stepW o h S = 1 := by
  unfold TreeE.stepW
  by_cases hL : o.legal h
  · simp only [if_pos hL]
    exact sum_batchLaw_w2 o h (T.act h)
  · simp only [if_neg hL]
    rw [Finset.sum_ite_eq', if_pos (Finset.mem_powerset.2 (T.fill_sub h))]

/-- **Deliverable 1a.**  `0 ≤ outBy`. -/
theorem outBy_nonneg (o : Oracle n) (ho : MargUnit o) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n), WFE h → ∀ x, 0 ≤ T.outBy o f h x := by
  intro f
  induction f with
  | zero => intro h _ x; rw [outBy_zero_w2]; split <;> norm_num
  | succ f ih =>
    intro h hwf x
    by_cases hs : size h = 0
    · rw [outBy_terminal_w2 o T f hs]; split <;> norm_num
    · rw [outBy_step_w2 o T f hs]
      exact Finset.sum_nonneg (fun S hS => mul_nonneg (stepW_nonneg_w2 o ho T hwf S)
        (ih _ (wfe_child_w2 T hwf (Finset.mem_powerset.1 hS)) x))

/-- **Deliverable 1b.**  `Σ_x outBy f h x ≤ 1`: the runs completed within `f` rounds carry at most unit mass. -/
theorem sum_outBy_le_one (o : Oracle n) (ho : MargUnit o) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n), WFE h → ∑ x, T.outBy o f h x ≤ 1 := by
  intro f
  induction f with
  | zero =>
    intro h _
    by_cases hs : size h = 0
    · simp only [outBy_of_size_zero_w2 o T 0 hs]
      simp
    · simp only [outBy_zero_of_size_ne_w2 o T hs]
      simp
  | succ f ih =>
    intro h hwf
    by_cases hs : size h = 0
    · simp only [outBy_of_size_zero_w2 o T (f + 1) hs]
      simp
    · simp only [outBy_step_w2 o T f hs]
      rw [Finset.sum_comm]
      calc ∑ S ∈ (T.act h).powerset, ∑ x, T.stepW o h S * T.outBy o f (⟨T.act h, S⟩ :: h) x
          = ∑ S ∈ (T.act h).powerset, T.stepW o h S * ∑ x, T.outBy o f (⟨T.act h, S⟩ :: h) x := by
            simp only [Finset.mul_sum]
        _ ≤ ∑ S ∈ (T.act h).powerset, T.stepW o h S * 1 := by
            refine Finset.sum_le_sum (fun S hS => ?_)
            exact mul_le_mul_of_nonneg_left (ih _ (wfe_child_w2 T hwf (Finset.mem_powerset.1 hS)))
              (stepW_nonneg_w2 o ho T hwf S)
        _ = 1 := by simp only [mul_one]; exact sum_stepW_w2 o T h

theorem outBy_le_one (o : Oracle n) (ho : MargUnit o) (T : TreeE n) (f : ℕ) {h : History n}
    (hwf : WFE h) (x : Fin n → Bool) : T.outBy o f h x ≤ 1 :=
  le_trans (Finset.single_le_sum (fun y _ => outBy_nonneg o ho T f h hwf y) (Finset.mem_univ x))
    (sum_outBy_le_one o ho T f h hwf)

/-! ## §3 Monotonicity in the horizon -/

/-- **A completed run stays completed**: one more round of horizon never removes mass. -/
theorem outBy_le_succ (o : Oracle n) (ho : MargUnit o) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n), WFE h → ∀ x, T.outBy o f h x ≤ T.outBy o (f + 1) h x := by
  intro f
  induction f with
  | zero =>
    intro h hwf x
    by_cases hs : size h = 0
    · rw [outBy_of_size_zero_w2 o T 0 hs, outBy_of_size_zero_w2 o T 1 hs]
    · rw [outBy_zero_of_size_ne_w2 o T hs]
      exact outBy_nonneg o ho T 1 h hwf x
  | succ f ih =>
    intro h hwf x
    by_cases hs : size h = 0
    · rw [outBy_of_size_zero_w2 o T (f + 1) hs, outBy_of_size_zero_w2 o T (f + 1 + 1) hs]
    · rw [outBy_step_w2 o T f hs, outBy_step_w2 o T (f + 1) hs]
      refine Finset.sum_le_sum (fun S hS => ?_)
      exact mul_le_mul_of_nonneg_left (ih _ (wfe_child_w2 T hwf (Finset.mem_powerset.1 hS)) x)
        (stepW_nonneg_w2 o ho T hwf S)

theorem outBy_mono (o : Oracle n) (ho : MargUnit o) (T : TreeE n) {f f' : ℕ} (hff : f ≤ f')
    {h : History n} (hwf : WFE h) (x : Fin n → Bool) : T.outBy o f h x ≤ T.outBy o f' h x := by
  induction hff with
  | refl => exact le_refl _
  | step _ ih => exact le_trans ih (outBy_le_succ o ho T _ h hwf x)

/-! ## §4 Illegal histories never re-enter the slice -/

lemma outBits_mem_Vset_iff_w2 (k : ℕ) (h : History n) :
    outBits h ∈ Vset n k ↔ (onesSet h).card = k := by
  have hset : (Finset.univ.filter (fun i => outBits h i = true)) = onesSet h := by
    ext i; simp [outBits]
  simp only [Vset, Finset.mem_filter, Finset.mem_univ, true_and, hset]

lemma legal_iff_card_of_size_zero_w2 (k : ℕ) {h : History n} (hs : size h = 0) :
    Legal k h ↔ (onesSet h).card = k := by
  unfold Legal quota
  rw [hs]
  omega

/-- **Deliverable 2.**  An illegal prefix never re-enters `Vₙ`: from any history with `¬ Legal k h`, the mass
completed within `f` rounds on the slice is zero.  Stated for EVERY oracle and EVERY tree, and with no
well-formedness hypothesis: the quota stays outside `[0, size]` along every child (`CapV2.not_legal_cons`, which
needs neither `WF` nor nonempty batches), and a complete history with `j ≠ 0` has output weight `≠ k`. -/
theorem sum_Vset_outBy_eq_zero_of_not_legal (k : ℕ) (o : Oracle n) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n), ¬ Legal k h → ∑ x ∈ Vset n k, T.outBy o f h x = 0 := by
  intro f
  induction f with
  | zero =>
    intro h hL
    by_cases hs : size h = 0
    · have hnot : outBits h ∉ Vset n k := by
        rw [outBits_mem_Vset_iff_w2]
        rwa [legal_iff_card_of_size_zero_w2 k hs] at hL
      simp only [outBy_of_size_zero_w2 o T 0 hs, Finset.sum_ite_eq, if_neg hnot]
    · simp only [outBy_zero_of_size_ne_w2 o T hs, Finset.sum_const_zero]
  | succ f ih =>
    intro h hL
    by_cases hs : size h = 0
    · have hnot : outBits h ∉ Vset n k := by
        rw [outBits_mem_Vset_iff_w2]
        rwa [legal_iff_card_of_size_zero_w2 k hs] at hL
      simp only [outBy_of_size_zero_w2 o T (f + 1) hs, Finset.sum_ite_eq, if_neg hnot]
    · simp only [outBy_step_w2 o T f hs]
      rw [Finset.sum_comm]
      refine Finset.sum_eq_zero (fun S hS => ?_)
      have hSB : S ⊆ T.act h := Finset.mem_powerset.1 hS
      have hmem : (⟨T.act h, S⟩ : Batch n) ∈ batchesOn h := mem_batchesOn.2 ⟨T.act_sub h, hSB⟩
      rw [← Finset.mul_sum, ih _ (CapV2.not_legal_cons k hmem hL), mul_zero]

/-- The same, in the `WFE`-hypothesis form of the brief (the `WFE` hypothesis is not needed and not used). -/
theorem sum_Vset_outBy_eq_zero_of_not_legal_wfe (k : ℕ) (T : TreeE n) (f : ℕ) {h : History n}
    (_hwf : WFE h) (hL : ¬ Legal k h) :
    ∑ x ∈ Vset n k, T.outBy (balancedOracle n k) f h x = 0 :=
  sum_Vset_outBy_eq_zero_of_not_legal k _ T f h hL

/-! ## §5 The per-tree survival bound -/

/-- One labelled row against one term of `GrRec`'s `sup'`, for a NONEMPTY batch: the regrouping of
`AGF.CapV2.agfv_apb_succWithin_le_GrRec` (`hstep1`-`hstep3`), isolated with an arbitrary child value `V`. -/
lemma row_le_GrRec_succ (k : ℕ) {h : History n} (hL : Legal k h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hne : B.Nonempty) (r : ℕ) (V : Finset (Fin n) → ℝ)
    (hV : ∀ S ∈ B.powerset, V S ≤ (if (0 ≤ quota k h - (S.card : ℤ) ∧
          quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
        then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0)) :
    ∑ S ∈ B.powerset, batchProb k h B S * V S ≤ GrRec (r + 1) (size h) (quota k h) := by
  classical
  have hb1 : 1 ≤ B.card := Finset.card_pos.2 hne
  have hbM : B.card ≤ size h := by
    have hc := Finset.card_le_card hB
    simpa [size] using hc
  have hMpos : 0 < size h := by omega
  obtain ⟨hp0, hp1⟩ := ratio_mem_Icc k hL hMpos
  have hstep1 : ∑ S ∈ B.powerset, batchProb k h B S * V S
      ≤ ∑ S ∈ B.powerset, batchProb k h B S *
          (if (0 ≤ quota k h - (S.card : ℤ) ∧
                quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
            then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0) := by
    refine Finset.sum_le_sum (fun S hS => ?_)
    exact mul_le_mul_of_nonneg_left (hV S hS) (batchProb_nonneg k h B S hp0 hp1)
  have hstep2 : ∑ S ∈ B.powerset, batchProb k h B S *
          (if (0 ≤ quota k h - (S.card : ℤ) ∧
                quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
            then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0)
      = ∑ a ∈ Finset.Icc (0:ℤ) ((B.card : ℕ) : ℤ),
          binPMF B.card (ratio k h) a *
            (if (0 ≤ quota k h - a ∧
                  quota k h - a ≤ ((size h - B.card : ℕ) : ℤ))
              then GrRec r (size h - B.card) (quota k h - a) else 0) := by
    rw [agfv_sum_powerset_by_card,
      ← agfv_sum_range_eq_Icc
        (fun a : ℤ => binPMF B.card (ratio k h) a *
          (if (0 ≤ quota k h - a ∧
                quota k h - a ≤ ((size h - B.card : ℕ) : ℤ))
            then GrRec r (size h - B.card) (quota k h - a) else 0))]
    refine Finset.sum_congr rfl (fun a _ => ?_)
    have hin : ∀ S ∈ B.powersetCard a,
        batchProb k h B S *
            (if (0 ≤ quota k h - (S.card : ℤ) ∧
                  quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
              then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0)
          = batchProb k h B S *
              (if (0 ≤ quota k h - (a : ℤ) ∧
                    quota k h - (a : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                then GrRec r (size h - B.card) (quota k h - (a : ℤ)) else 0) := by
      intro S hS
      rw [Finset.mem_powersetCard] at hS
      rw [hS.2]
    rw [Finset.sum_congr rfl hin, ← Finset.sum_mul,
      agfv_sum_batchProb_powersetCard k h B a]
  have hstep3 : ∑ a ∈ Finset.Icc (0:ℤ) ((B.card : ℕ) : ℤ),
        binPMF B.card (ratio k h) a *
          (if (0 ≤ quota k h - a ∧
                quota k h - a ≤ ((size h - B.card : ℕ) : ℤ))
            then GrRec r (size h - B.card) (quota k h - a) else 0)
      = ∑ jp ∈ Finset.Icc (0:ℤ) ((size h - B.card : ℕ) : ℤ),
          killK (size h) B.card (quota k h) jp * GrRec r (size h - B.card) jp := by
    rw [CapV2.agfv_apb_row_eq (size h) B.card (quota k h) (ratio k h)
      (fun jp => GrRec r (size h - B.card) jp)]
    refine Finset.sum_congr rfl (fun jp _ => ?_)
    unfold killK ratio
    rfl
  exact le_trans (le_trans hstep1 (le_of_eq (hstep2.trans hstep3)))
    (agfv_c08s_GrRec_step_le hb1 hbM r (quota k h))

/-- **Deliverable 3: the per-tree survival bound.**  For the balanced oracle, every `TreeE` (empty rounds
allowed), every horizon `f` and every well-formed legal history `h`, the mass that completes within `f` rounds
with output in `Vₙ` is at most `GrRec f (size h) (quota k h)`. -/
theorem sum_Vset_outBy_le_GrRec (k : ℕ) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n), WFE h → Legal k h →
      ∑ x ∈ Vset n k, T.outBy (balancedOracle n k) f h x ≤ GrRec f (size h) (quota k h) := by
  classical
  intro f
  induction f with
  | zero =>
    intro h _ hL
    by_cases hs : size h = 0
    · have hq : quota k h = 0 := by
        obtain ⟨_, h1⟩ := hL; rw [hs] at h1; omega
      rw [hs, hq, agfv_c08s_GrRec_zero_size, if_pos rfl]
      simp only [outBy_of_size_zero_w2 (balancedOracle n k) T 0 hs, Finset.sum_ite_eq]
      split <;> norm_num
    · simp only [outBy_zero_of_size_ne_w2 (balancedOracle n k) T hs, Finset.sum_const_zero]
      exact agfv_c08s_GrRec_nonneg 0 (size h) hL.1 hL.2
  | succ f ih =>
    intro h hwf hL
    by_cases hs : size h = 0
    · have hq : quota k h = 0 := by
        obtain ⟨_, h1⟩ := hL; rw [hs] at h1; omega
      rw [hs, hq, agfv_c08s_GrRec_zero_size, if_pos rfl]
      simp only [outBy_of_size_zero_w2 (balancedOracle n k) T (f + 1) hs, Finset.sum_ite_eq]
      split <;> norm_num
    · have hL' : (balancedOracle n k).legal h := hL
      have hrow : ∑ x ∈ Vset n k, T.outBy (balancedOracle n k) (f + 1) h x
          = ∑ S ∈ (T.act h).powerset, batchProb k h (T.act h) S *
              ∑ x ∈ Vset n k, T.outBy (balancedOracle n k) f (⟨T.act h, S⟩ :: h) x := by
        simp only [outBy_step_w2 (balancedOracle n k) T f hs]
        rw [Finset.sum_comm]
        refine Finset.sum_congr rfl (fun S _ => ?_)
        rw [← Finset.mul_sum]
        unfold TreeE.stepW
        rw [if_pos hL']
        rfl
      rw [hrow]
      by_cases hB : T.act h = ∅
      · -- an empty round: one round of horizon is consumed and `(M, j)` is unchanged
        have hc_size : size ((⟨∅, ∅⟩ : Batch n) :: h) = size h := by
          simp [size, remaining_cons]
        have hc_quota : quota k ((⟨∅, ∅⟩ : Batch n) :: h) = quota k h := by
          simp [quota, onesSet]
        have hc_wf : WFE ((⟨∅, ∅⟩ : Batch n) :: h) :=
          ⟨Finset.empty_subset _, Finset.Subset.refl _, hwf⟩
        have hc_L : Legal k ((⟨∅, ∅⟩ : Batch n) :: h) := by
          unfold Legal; rw [hc_size, hc_quota]; exact hL
        rw [hB, Finset.powerset_empty, Finset.sum_singleton]
        have hbp : batchProb k h ∅ ∅ = 1 := by simp [batchProb]
        rw [hbp, one_mul]
        have hih := ih _ hc_wf hc_L
        rw [hc_size, hc_quota] at hih
        exact le_trans hih (A36.GrRec_le_succ f (size h) (quota k h) hL.1 hL.2)
      · -- a nonempty round: compare against one term of `GrRec`'s `sup'`
        have hne : (T.act h).Nonempty := Finset.nonempty_iff_ne_empty.2 hB
        refine row_le_GrRec_succ k hL (T.act_sub h) hne f _ (fun S hS => ?_)
        have hSB : S ⊆ T.act h := Finset.mem_powerset.1 hS
        have hwf' : WFE ((⟨T.act h, S⟩ : Batch n) :: h) := wfe_child_w2 T hwf hSB
        have hsc : size ((⟨T.act h, S⟩ : Batch n) :: h) + (T.act h).card = size h :=
          size_cons (T.act_sub h)
        have hszc : size ((⟨T.act h, S⟩ : Batch n) :: h) = size h - (T.act h).card := by omega
        have hqc : quota k ((⟨T.act h, S⟩ : Batch n) :: h) = quota k h - (S.card : ℤ) :=
          quota_cons_eq_wfe_w2 k hwf (T.act_sub h) hSB
        by_cases hLc : Legal k ((⟨T.act h, S⟩ : Batch n) :: h)
        · have hmem : (0 ≤ quota k h - (S.card : ℤ) ∧
              quota k h - (S.card : ℤ) ≤ ((size h - (T.act h).card : ℕ) : ℤ)) := by
            obtain ⟨h1, h2⟩ := hLc
            rw [hqc] at h1
            rw [hqc, hszc] at h2
            exact ⟨h1, h2⟩
          rw [if_pos hmem]
          have hih := ih _ hwf' hLc
          rwa [hszc, hqc] at hih
        · have hbad : ¬ (0 ≤ quota k h - (S.card : ℤ) ∧
              quota k h - (S.card : ℤ) ≤ ((size h - (T.act h).card : ℕ) : ℤ)) := by
            intro hc
            exact hLc ⟨by rw [hqc]; exact hc.1, by rw [hqc, hszc]; exact hc.2⟩
          rw [if_neg hbad, sum_Vset_outBy_eq_zero_of_not_legal k _ T f _ hLc]

/-! ## §6 Measurability and integrability of the seed integrand (every oracle) -/

section Seeded

variable {Seed : Type} [MeasurableSpace Seed]

/-- One round rewritten as a sum over the finitely many possible actions, so that the seed enters only through
indicators of the level sets of `act` and `fill` (mirrors `AGF.Faithful.treeHistLaw_succ_expand`). -/
lemma outBy_succ_expand_w2 (o : Oracle n) (T : TreeE n) (f : ℕ) (h : History n) (x : Fin n → Bool)
    (hs : size h ≠ 0) :
    T.outBy o (f + 1) h x
      = ∑ B ∈ (remaining h).powerset, (if T.act h = B then (1:ℝ) else 0) *
          ∑ S ∈ B.powerset,
            (if o.legal h then batchLaw o h B S else (if S = T.fill h then 1 else 0)) *
              T.outBy o f (⟨B, S⟩ :: h) x := by
  have hmem : T.act h ∈ (remaining h).powerset := Finset.mem_powerset.2 (T.act_sub h)
  rw [Finset.sum_eq_single_of_mem _ hmem
      (by intro b _ hb; rw [if_neg (fun he => hb he.symm), zero_mul]),
    if_pos rfl, one_mul, outBy_step_w2 o T f hs]
  rfl

/-- **Deliverable 4a.**  The seed integrand is measurable, for every oracle, horizon, history and output, from
the level-set measurability of `act` and `fill` alone (no measurable structure on `TreeE n` is used).  Mirrors
`AGF.Faithful.SeedPolicy.measurable_treeHistLaw`. -/
theorem measurable_outBy (o : Oracle n) (σ : PolicyE n Seed) :
    ∀ (f : ℕ) (h : History n) (x : Fin n → Bool),
      Measurable (fun ω => (σ.tree ω).outBy o f h x) := by
  intro f
  induction f with
  | zero =>
    intro h x
    have hEq : (fun ω => (σ.tree ω).outBy o 0 h x)
        = fun _ : Seed => (if size h = 0 ∧ outBits h = x then (1:ℝ) else 0) := by
      funext ω; exact outBy_zero_w2 o _ h x
    rw [hEq]; exact measurable_const
  | succ f ih =>
    intro h x
    by_cases hs : size h = 0
    · have hEq : (fun ω => (σ.tree ω).outBy o (f + 1) h x)
          = fun _ : Seed => (if outBits h = x then (1:ℝ) else 0) := by
        funext ω; exact outBy_terminal_w2 o _ f hs x
      rw [hEq]; exact measurable_const
    · have hEq : (fun ω => (σ.tree ω).outBy o (f + 1) h x)
          = fun ω => ∑ B ∈ (remaining h).powerset, (if σ.act h ω = B then (1:ℝ) else 0) *
              ∑ S ∈ B.powerset,
                (if o.legal h then batchLaw o h B S else (if S = σ.fill h ω then 1 else 0)) *
                  (σ.tree ω).outBy o f (⟨B, S⟩ :: h) x := by
        funext ω; exact outBy_succ_expand_w2 o (σ.tree ω) f h x hs
      rw [hEq]
      refine Finset.measurable_sum _ (fun B _ => ?_)
      refine Measurable.mul (Faithful.measurable_ite_one _ (σ.act_meas h B)) ?_
      refine Finset.measurable_sum _ (fun S _ => ?_)
      refine Measurable.mul ?_ (ih (⟨B, S⟩ :: h) x)
      by_cases hL : o.legal h
      · simp only [if_pos hL]; exact measurable_const
      · simp only [if_neg hL]
        have hset : {ω : Seed | S = σ.fill h ω} = {ω : Seed | σ.fill h ω = S} := by
          ext ω; exact eq_comm
        exact Faithful.measurable_ite_one _ (by rw [hset]; exact σ.fill_meas h S)

/-- A tree-independent bound on `|outBy|`, valid for every oracle (no `MargUnit` needed). -/
noncomputable def outBnd (o : Oracle n) : ℕ → History n → ℝ
  | 0, _ => 1
  | (f + 1), h => 1 + ∑ B ∈ (remaining h).powerset, ∑ S ∈ B.powerset,
      (|batchLaw o h B S| + 1) * outBnd o f (⟨B, S⟩ :: h)

lemma one_le_outBnd_w2 (o : Oracle n) : ∀ (f : ℕ) (h : History n), 1 ≤ outBnd o f h := by
  intro f
  induction f with
  | zero => intro h; rw [outBnd]
  | succ f ih =>
    intro h
    rw [outBnd]
    have : 0 ≤ ∑ B ∈ (remaining h).powerset, ∑ S ∈ B.powerset,
        (|batchLaw o h B S| + 1) * outBnd o f (⟨B, S⟩ :: h) :=
      Finset.sum_nonneg (fun B _ => Finset.sum_nonneg (fun S _ =>
        mul_nonneg (by positivity) (le_trans zero_le_one (ih _))))
    linarith

lemma abs_stepW_le_w2 (o : Oracle n) (T : TreeE n) (h : History n) (S : Finset (Fin n)) :
    |T.stepW o h S| ≤ |batchLaw o h (T.act h) S| + 1 := by
  have ha := abs_nonneg (batchLaw o h (T.act h) S)
  unfold TreeE.stepW
  split_ifs <;> (try simp only [abs_one, abs_zero]) <;> linarith

theorem abs_outBy_le_outBnd (o : Oracle n) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n) (x : Fin n → Bool), |T.outBy o f h x| ≤ outBnd o f h := by
  intro f
  induction f with
  | zero =>
    intro h x
    rw [outBy_zero_w2, outBnd]
    split <;> simp
  | succ f ih =>
    intro h x
    have hsum_nonneg : 0 ≤ ∑ B ∈ (remaining h).powerset, ∑ S ∈ B.powerset,
        (|batchLaw o h B S| + 1) * outBnd o f (⟨B, S⟩ :: h) :=
      Finset.sum_nonneg (fun B _ => Finset.sum_nonneg (fun S _ =>
        mul_nonneg (by positivity) (le_trans zero_le_one (one_le_outBnd_w2 o f _))))
    by_cases hs : size h = 0
    · rw [outBy_terminal_w2 o T f hs, outBnd]
      have : |(if outBits h = x then (1:ℝ) else 0)| ≤ 1 := by split <;> simp
      linarith
    · rw [outBy_step_w2 o T f hs, outBnd]
      have hmem : T.act h ∈ (remaining h).powerset := Finset.mem_powerset.2 (T.act_sub h)
      have h1 : |∑ S ∈ (T.act h).powerset, T.stepW o h S * T.outBy o f (⟨T.act h, S⟩ :: h) x|
          ≤ ∑ S ∈ (T.act h).powerset,
              (|batchLaw o h (T.act h) S| + 1) * outBnd o f (⟨T.act h, S⟩ :: h) := by
        refine le_trans (Finset.abs_sum_le_sum_abs _ _) (Finset.sum_le_sum (fun S _ => ?_))
        rw [abs_mul]
        exact mul_le_mul (abs_stepW_le_w2 o T h S) (ih _ x) (abs_nonneg _) (by positivity)
      have h2 : ∑ S ∈ (T.act h).powerset,
              (|batchLaw o h (T.act h) S| + 1) * outBnd o f (⟨T.act h, S⟩ :: h)
          ≤ ∑ B ∈ (remaining h).powerset, ∑ S ∈ B.powerset,
              (|batchLaw o h B S| + 1) * outBnd o f (⟨B, S⟩ :: h) :=
        Finset.single_le_sum
          (f := fun B => ∑ S ∈ B.powerset, (|batchLaw o h B S| + 1) * outBnd o f (⟨B, S⟩ :: h))
          (fun B _ => Finset.sum_nonneg (fun S _ =>
            mul_nonneg (by positivity) (le_trans zero_le_one (one_le_outBnd_w2 o f _)))) hmem
      linarith

/-- **Deliverable 4b.**  The seed integrand is integrable under `σ.P`, for every oracle. -/
theorem integrable_outBy (o : Oracle n) (σ : PolicyE n Seed) (f : ℕ) (h : History n)
    (x : Fin n → Bool) : Integrable (fun ω => (σ.tree ω).outBy o f h x) σ.P := by
  have := σ.isProb
  refine Integrable.mono' (integrable_const (outBnd o f h))
    (measurable_outBy o σ f h x).aestronglyMeasurable ?_
  filter_upwards with ω
  rw [Real.norm_eq_abs]
  exact abs_outBy_le_outBnd o (σ.tree ω) f h x

/-! ## §7 The seeded law: sub-probability, monotonicity in the horizon, `outLim`, caps -/

/-- **Deliverable 4c.**  `0 ≤ σ.outBy o f x`. -/
theorem policy_outBy_nonneg (o : Oracle n) (ho : MargUnit o) (σ : PolicyE n Seed) (f : ℕ)
    (x : Fin n → Bool) : 0 ≤ σ.outBy o f x :=
  integral_nonneg (fun ω => outBy_nonneg o ho (σ.tree ω) f [] trivial x)

/-- **Deliverable 4d.**  `σ.doneBy o f ≤ 1`. -/
theorem policy_doneBy_le_one (o : Oracle n) (ho : MargUnit o) (σ : PolicyE n Seed) (f : ℕ) :
    σ.doneBy o f ≤ 1 := by
  have := σ.isProb
  unfold PolicyE.doneBy PolicyE.outBy
  rw [← integral_finsetSum _ (fun x _ => integrable_outBy o σ f [] x)]
  calc ∫ ω, ∑ x, (σ.tree ω).outBy o f [] x ∂σ.P ≤ ∫ _ω, (1:ℝ) ∂σ.P :=
        integral_mono (integrable_finsetSum _ (fun x _ => integrable_outBy o σ f [] x))
          (integrable_const 1) (fun ω => sum_outBy_le_one o ho (σ.tree ω) f [] trivial)
    _ = 1 := by simp

theorem policy_doneBy_nonneg (o : Oracle n) (ho : MargUnit o) (σ : PolicyE n Seed) (f : ℕ) :
    0 ≤ σ.doneBy o f :=
  Finset.sum_nonneg (fun x _ => policy_outBy_nonneg o ho σ f x)

theorem policy_outBy_le_one (o : Oracle n) (ho : MargUnit o) (σ : PolicyE n Seed) (f : ℕ)
    (x : Fin n → Bool) : σ.outBy o f x ≤ 1 :=
  le_trans (Finset.single_le_sum (fun y _ => policy_outBy_nonneg o ho σ f y) (Finset.mem_univ x))
    (policy_doneBy_le_one o ho σ f)

/-- **Monotonicity in the horizon, seeded.** -/
theorem policy_outBy_le_succ (o : Oracle n) (ho : MargUnit o) (σ : PolicyE n Seed) (f : ℕ)
    (x : Fin n → Bool) : σ.outBy o f x ≤ σ.outBy o (f + 1) x :=
  integral_mono (integrable_outBy o σ f [] x) (integrable_outBy o σ (f + 1) [] x)
    (fun ω => outBy_le_succ o ho (σ.tree ω) f [] trivial x)

theorem policy_outBy_mono (o : Oracle n) (ho : MargUnit o) (σ : PolicyE n Seed) {f f' : ℕ}
    (hff : f ≤ f') (x : Fin n → Bool) : σ.outBy o f x ≤ σ.outBy o f' x := by
  induction hff with
  | refl => exact le_refl _
  | step _ ih => exact le_trans ih (policy_outBy_le_succ o ho σ _ x)

theorem policy_doneBy_mono (o : Oracle n) (ho : MargUnit o) (σ : PolicyE n Seed) {f f' : ℕ}
    (hff : f ≤ f') : σ.doneBy o f ≤ σ.doneBy o f' :=
  Finset.sum_le_sum (fun x _ => policy_outBy_mono o ho σ hff x)

lemma bddAbove_outBy_w2 (o : Oracle n) (ho : MargUnit o) (σ : PolicyE n Seed) (x : Fin n → Bool) :
    BddAbove (Set.range (fun f => σ.outBy o f x)) :=
  ⟨1, by rintro _ ⟨f, rfl⟩; exact policy_outBy_le_one o ho σ f x⟩

/-- `outLim` is a genuine supremum (the range is bounded), so it dominates every horizon. -/
theorem outBy_le_outLim (o : Oracle n) (ho : MargUnit o) (σ : PolicyE n Seed) (f : ℕ)
    (x : Fin n → Bool) : σ.outBy o f x ≤ outLim o σ x := by
  unfold outLim
  exact le_ciSup (bddAbove_outBy_w2 o ho σ x) f

theorem outLim_le_one (o : Oracle n) (ho : MargUnit o) (σ : PolicyE n Seed) (x : Fin n → Bool) :
    outLim o σ x ≤ 1 := by
  unfold outLim
  exact ciSup_le (fun f => policy_outBy_le_one o ho σ f x)

theorem outLim_nonneg (o : Oracle n) (ho : MargUnit o) (σ : PolicyE n Seed) (x : Fin n → Bool) :
    0 ≤ outLim o σ x :=
  le_trans (policy_outBy_nonneg o ho σ 0 x) (outBy_le_outLim o ho σ 0 x)

/-- `σ.outBy o f x → outLim o σ x` as `f → ∞` (monotone and bounded). -/
theorem tendsto_outBy_outLim (o : Oracle n) (ho : MargUnit o) (σ : PolicyE n Seed)
    (x : Fin n → Bool) :
    Filter.Tendsto (fun f => σ.outBy o f x) Filter.atTop (nhds (outLim o σ x)) := by
  unfold outLim
  exact tendsto_atTop_ciSup (monotone_nat_of_le_succ (fun f => policy_outBy_le_succ o ho σ f x))
    (bddAbove_outBy_w2 o ho σ x)

/-- The limit law is a sub-probability. -/
theorem sum_outLim_le_one (o : Oracle n) (ho : MargUnit o) (σ : PolicyE n Seed) :
    ∑ x, outLim o σ x ≤ 1 :=
  le_of_tendsto' (tendsto_finsetSum _ (fun x _ => tendsto_outBy_outLim o ho σ x))
    (fun f => policy_doneBy_le_one o ho σ f)

/-- Under the almost-sure cap the law has saturated at `r`: every later horizon gives the same law. -/
theorem outBy_eq_of_capAS (o : Oracle n) (ho : MargUnit o) (σ : PolicyE n Seed) {r : ℕ}
    (hcap : σ.CapAS o r) {f : ℕ} (hrf : r ≤ f) (x : Fin n → Bool) :
    σ.outBy o f x = σ.outBy o r x := by
  have hle : ∀ y, σ.outBy o r y ≤ σ.outBy o f y := fun y => policy_outBy_mono o ho σ hrf y
  have hnn : ∀ y ∈ (Finset.univ : Finset (Fin n → Bool)), 0 ≤ σ.outBy o f y - σ.outBy o r y :=
    fun y _ => sub_nonneg.2 (hle y)
  have hsum : ∑ y, (σ.outBy o f y - σ.outBy o r y) = 0 := by
    apply le_antisymm
    · rw [Finset.sum_sub_distrib]
      have h1 : ∑ y, σ.outBy o f y ≤ 1 := policy_doneBy_le_one o ho σ f
      have h2 : ∑ y, σ.outBy o r y = 1 := hcap
      linarith
    · exact Finset.sum_nonneg hnn
  have hz := (Finset.sum_eq_zero_iff_of_nonneg hnn).1 hsum x (Finset.mem_univ x)
  linarith

/-- **Under `CapAS r` the actual output law `outLim` is `σ.outBy r`.** -/
theorem outLim_eq_outBy_of_capAS (o : Oracle n) (ho : MargUnit o) (σ : PolicyE n Seed) {r : ℕ}
    (hcap : σ.CapAS o r) (x : Fin n → Bool) : outLim o σ x = σ.outBy o r x := by
  apply le_antisymm
  · unfold outLim
    apply ciSup_le
    intro f
    rcases le_total f r with hfr | hrf
    · exact policy_outBy_mono o ho σ hfr x
    · exact le_of_eq (outBy_eq_of_capAS o ho σ hcap hrf x)
  · exact outBy_le_outLim o ho σ r x

/-- A run every compatible path of which completes within `f` rounds has unit mass by `f`.  No `MargUnit`: at a
legal state every word continues, and at an illegal state only the completion word carries weight. -/
theorem sum_outBy_eq_one_of_capFrom (o : Oracle n) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n), T.capFrom o f h → ∑ x, T.outBy o f h x = 1 := by
  intro f
  induction f with
  | zero =>
    intro h hcap
    have hs : size h = 0 := hcap
    simp only [outBy_of_size_zero_w2 o T 0 hs]
    simp
  | succ f ih =>
    intro h hcap
    by_cases hs : size h = 0
    · simp only [outBy_of_size_zero_w2 o T (f + 1) hs]
      simp
    · have hall : ∀ S ∈ (T.act h).powerset, (o.legal h ∨ S = T.fill h) →
          T.capFrom o f (⟨T.act h, S⟩ :: h) := by
        rcases hcap with h0 | h1
        · exact absurd h0 hs
        · exact h1
      simp only [outBy_step_w2 o T f hs]
      rw [Finset.sum_comm]
      have hterm : ∀ S ∈ (T.act h).powerset,
          ∑ x, T.stepW o h S * T.outBy o f (⟨T.act h, S⟩ :: h) x = T.stepW o h S := by
        intro S hS
        rw [← Finset.mul_sum]
        by_cases hL : o.legal h
        · rw [ih _ (hall S hS (Or.inl hL)), mul_one]
        · by_cases hSf : S = T.fill h
          · rw [ih _ (hall S hS (Or.inr hSf)), mul_one]
          · have h0 : T.stepW o h S = 0 := by
              unfold TreeE.stepW; rw [if_neg hL, if_neg hSf]
            rw [h0, zero_mul]
      rw [Finset.sum_congr rfl hterm, sum_stepW_w2]

/-- **`CapEvery r ⇒ CapAS r`**, for every oracle. -/
theorem capAS_of_capEvery (o : Oracle n) (σ : PolicyE n Seed) {r : ℕ} (hcap : σ.CapEvery o r) :
    σ.CapAS o r := by
  have := σ.isProb
  unfold PolicyE.CapAS PolicyE.doneBy PolicyE.outBy
  rw [← integral_finsetSum _ (fun x _ => integrable_outBy o σ r [] x)]
  have hone : ∀ ω, ∑ x, (σ.tree ω).outBy o r [] x = 1 :=
    fun ω => sum_outBy_eq_one_of_capFrom o (σ.tree ω) r [] (hcap ω)
  simp only [hone]
  simp

/-- No run completes in zero rounds on a nonempty coordinate set: `σ.doneBy o 0 = 0` for `n ≥ 1`, for every
oracle, i.e. `P(τ > 0) = 1`. -/
theorem policy_doneBy_zero (o : Oracle n) (σ : PolicyE n Seed) (hn : 0 < n) : σ.doneBy o 0 = 0 := by
  have hs : size ([] : History n) ≠ 0 := by rw [size_nil]; omega
  have hz : ∀ ω x, (σ.tree ω).outBy o 0 [] x = 0 := fun ω x => outBy_zero_of_size_ne_w2 o _ hs x
  unfold PolicyE.doneBy PolicyE.outBy
  simp only [hz, integral_zero, Finset.sum_const_zero]

end Seeded

/-! ## §8 The seeded survival bound at every horizon -/

lemma legal_nil_w2 (n k : ℕ) (hk : k ≤ n) : Legal k ([] : History n) := by
  refine ⟨by simp, ?_⟩
  rw [quota_nil, size_nil]
  exact_mod_cast hk

/-- **Deliverable 5: the seeded bound.**  For every seed space, every policy of the printed class and every
horizon `f`: the probability of completing within `f` rounds with output in `Vₙ` is at most `G_f(n,k)`. -/
theorem seeded_sum_Vset_le_GrRec (n k : ℕ) (hk : k ≤ n) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) (f : ℕ) :
    ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) f x ≤ GrRec f n (k : ℤ) := by
  have := σ.isProb
  unfold PolicyE.outBy
  rw [← integral_finsetSum _ (fun x _ => integrable_outBy _ σ f [] x)]
  have hbound : ∀ ω, ∑ x ∈ Vset n k, (σ.tree ω).outBy (balancedOracle n k) f [] x
      ≤ GrRec f n (k : ℤ) := by
    intro ω
    have hb := sum_Vset_outBy_le_GrRec k (σ.tree ω) f [] trivial (legal_nil_w2 n k hk)
    rwa [size_nil, quota_nil] at hb
  calc ∫ ω, ∑ x ∈ Vset n k, (σ.tree ω).outBy (balancedOracle n k) f [] x ∂σ.P
      ≤ ∫ _ω, GrRec f n (k : ℤ) ∂σ.P :=
        integral_mono (integrable_finsetSum _ (fun x _ => integrable_outBy _ σ f [] x))
          (integrable_const _) hbound
    _ = GrRec f n (k : ℤ) := by simp

/-- **Deliverable 7: the deadline form at every horizon `t`**: `P_σ(τ ≤ t, output ∈ Vₙ) ≤ G_t(n,k)`.  The same
statement as `seeded_sum_Vset_le_GrRec`, under the name the executed-mean work consumes. -/
theorem deadline_le_GrRec (n k : ℕ) (hk : k ≤ n) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) (t : ℕ) :
    ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) t x ≤ GrRec t n (k : ℤ) :=
  seeded_sum_Vset_le_GrRec n k hk σ t

/-- **The tail (survival) form at every horizon `t`**: `P(τ > t) = 1 − σ.doneBy t ≥ Q_σ(Vₙ) − G_t(n,k)`, where
`Q_σ = outLim` is the actual output law of the (uncapped) policy.  At `t = 0` (with `n ≥ 1`) the exact value
`P(τ > 0) = 1` is `policy_doneBy_zero`.  An executed-mean bound `E τ ≥ 1 + Σ_{t ≥ 1} (Q_σ(Vₙ) − G_t)_+` combines
the two; that summation is NOT done in this file. -/
theorem tail_ge_mass_sub_GrRec (n k : ℕ) (hk : k ≤ n) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) (t : ℕ) :
    ∑ x ∈ Vset n k, outLim (balancedOracle n k) σ x - GrRec t n (k : ℤ)
      ≤ 1 - σ.doneBy (balancedOracle n k) t := by
  classical
  have ho : MargUnit (balancedOracle n k) := margUnit_balanced n k
  have hf : ∀ f, t ≤ f → ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) f x
      ≤ 1 - σ.doneBy (balancedOracle n k) t + ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) t x := by
    intro f htf
    have hsplit_f := Finset.sum_add_sum_compl (Vset n k) (fun x => σ.outBy (balancedOracle n k) f x)
    have hsplit_t := Finset.sum_add_sum_compl (Vset n k) (fun x => σ.outBy (balancedOracle n k) t x)
    have hcompl : ∑ x ∈ (Vset n k)ᶜ, σ.outBy (balancedOracle n k) t x
        ≤ ∑ x ∈ (Vset n k)ᶜ, σ.outBy (balancedOracle n k) f x :=
      Finset.sum_le_sum (fun x _ => policy_outBy_mono _ ho σ htf x)
    have hdone_f : ∑ x, σ.outBy (balancedOracle n k) f x ≤ 1 := policy_doneBy_le_one _ ho σ f
    have hdone_t : σ.doneBy (balancedOracle n k) t = ∑ x, σ.outBy (balancedOracle n k) t x := rfl
    linarith
  have hlim : Filter.Tendsto (fun f => ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) f x)
      Filter.atTop (nhds (∑ x ∈ Vset n k, outLim (balancedOracle n k) σ x)) :=
    tendsto_finsetSum _ (fun x _ => tendsto_outBy_outLim _ ho σ x)
  have hmass : ∑ x ∈ Vset n k, outLim (balancedOracle n k) σ x
      ≤ 1 - σ.doneBy (balancedOracle n k) t + ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) t x :=
    le_of_tendsto hlim (Filter.eventually_atTop.2 ⟨t, hf⟩)
  have hG := deadline_le_GrRec n k hk σ t
  linarith

/-! ## §9 The hard-cap converse -/

/-- `G_r(M, j) > 0` for `r ≥ 1` at every legal `(M, j)`: the full batch alone succeeds with positive
probability. -/
theorem GrRec_pos_w2 : ∀ (r M : ℕ) (j : ℤ), 1 ≤ r → 0 ≤ j → j ≤ (M : ℤ) → 0 < GrRec r M j := by
  intro r M j hr h0 hjM
  rcases Nat.eq_zero_or_pos M with rfl | hM
  · have hj : j = 0 := by omega
    rw [agfv_c08s_GrRec_zero_size, if_pos hj]; norm_num
  · obtain ⟨r', rfl⟩ : ∃ r', r = r' + 1 := ⟨r - 1, by omega⟩
    refine lt_of_lt_of_le ?_ (agfv_c08s_GrRec_step_le (b := M) hM (le_refl M) r' j)
    rw [Nat.sub_self]
    simp only [Nat.cast_zero, Finset.Icc_self, Finset.sum_singleton]
    rw [agfv_c08s_GrRec_zero_size, if_pos rfl, mul_one]
    obtain ⟨m, rfl⟩ := Int.eq_ofNat_of_zero_le h0
    have hmM : m ≤ M := by exact_mod_cast hjM
    have hMR : (0:ℝ) < (M:ℝ) := by exact_mod_cast hM
    unfold killK
    rw [sub_zero, binPMF_nat hmM]
    simp only [Int.cast_natCast]
    refine mul_pos (mul_pos ?_ ?_) ?_
    · exact_mod_cast Nat.choose_pos hmM
    · rcases Nat.eq_zero_or_pos m with rfl | hm
      · simp
      · exact pow_pos (div_pos (by exact_mod_cast hm) hMR) _
    · rcases eq_or_lt_of_le hmM with rfl | hlt
      · simp
      · apply pow_pos
        have : (m:ℝ) / (M:ℝ) < 1 := by rw [div_lt_one hMR]; exact_mod_cast hlt
        linarith

/-- `G_r(n,k) = 0` exactly when `r = 0 < n` (at `k ≤ n`).  So the totalised `Real.log 0 = 0` can only bite at
horizon `0` on a nonempty coordinate set. -/
theorem GrRec_eq_zero_iff (n k r : ℕ) (hk : k ≤ n) : GrRec r n (k : ℤ) = 0 ↔ r = 0 ∧ 0 < n := by
  constructor
  · intro h0
    by_contra hcon
    rcases Nat.eq_zero_or_pos r with hr | hr
    · have hn : n = 0 := by
        by_contra hn
        exact hcon ⟨hr, Nat.pos_of_ne_zero hn⟩
      subst hn
      have hk0 : k = 0 := by omega
      subst hk0
      rw [agfv_c08s_GrRec_zero_size] at h0
      simp at h0
    · have := GrRec_pos_w2 r n (k : ℤ) hr (by positivity) (by exact_mod_cast hk)
      linarith
  · rintro ⟨rfl, hn⟩
    obtain ⟨n', rfl⟩ : ∃ n', n = n' + 1 := ⟨n - 1, by omega⟩
    rfl

/-- **Deliverable 6 (headline): the hard-cap converse.**  For every seed space, every policy of the printed
class `PolicyE` (empty rounds allowed) and every horizon `r`, the forward KL of the law of the runs completed
within `r` rounds is at least `−ln G_r(n,k)`.  No cap hypothesis: for a capped policy `outBy r` is the full
output law (`outLim_eq_outBy_of_capAS`, `capAS_of_capEvery`).

The degenerate case is not hidden by `Real.log 0 = 0`: `G_r(n,k) = 0` iff `r = 0 < n` (`GrRec_eq_zero_iff`);
there this statement reads `0 ≤ KL`, true but weaker than the paper's `+∞ ≤ KL`, which is
`hardcap_converse_top` (the law then has `KL = ⊤`) and `hardcap_converse_ext` (both cases at once). -/
theorem hardcap_converse (n k r : ℕ) (hk : k ≤ n) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) :
    ((-Real.log (GrRec r n (k:ℤ)) : ℝ) : WithTop ℝ) ≤ AGF.KL n k (σ.outBy (balancedOracle n k) r) := by
  unfold KL
  split_ifs with hac
  · have h1 := agfv_klzero_neg_log_le_klSum hk hac
    have hpos := agfv_klzero_succMass_pos hk hac
    have hle : succMass n k (σ.outBy (balancedOracle n k) r) ≤ GrRec r n (k:ℤ) :=
      seeded_sum_Vset_le_GrRec n k hk σ r
    have hlog := Real.log_le_log hpos hle
    exact_mod_cast
      (by linarith : -Real.log (GrRec r n (k:ℤ)) ≤ klSum n k (σ.outBy (balancedOracle n k) r))
  · exact le_top

/-- **The degenerate case in the paper's convention**: if `G_r(n,k) = 0` then every policy's `outBy r` has
infinite KL. -/
theorem hardcap_converse_top (n k r : ℕ) (hk : k ≤ n) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) (h0 : GrRec r n (k:ℤ) = 0) :
    AGF.KL n k (σ.outBy (balancedOracle n k) r) = ⊤ := by
  unfold KL
  split_ifs with hac
  · exfalso
    have hpos := agfv_klzero_succMass_pos hk hac
    have hle : succMass n k (σ.outBy (balancedOracle n k) r) ≤ GrRec r n (k:ℤ) :=
      seeded_sum_Vset_le_GrRec n k hk σ r
    linarith
  · rfl

/-- **The extended-value form** (`−ln 0 := +∞`), correct in every case. -/
theorem hardcap_converse_ext (n k r : ℕ) (hk : k ≤ n) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) :
    (if GrRec r n (k:ℤ) = 0 then (⊤ : WithTop ℝ) else ((-Real.log (GrRec r n (k:ℤ)) : ℝ) : WithTop ℝ))
      ≤ AGF.KL n k (σ.outBy (balancedOracle n k) r) := by
  split_ifs with h0
  · rw [hardcap_converse_top n k r hk σ h0]
  · exact hardcap_converse n k r hk σ

/-- **The `CapAS` corollary, for the actual output law.**  If the policy completes within `r` rounds almost
surely, its actual output law `outLim` (the paper's `Q_π`) has KL at least `−ln G_r(n,k)`. -/
theorem hardcap_converse_capAS (n k r : ℕ) (hk : k ≤ n) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) (hcap : σ.CapAS (balancedOracle n k) r) :
    ((-Real.log (GrRec r n (k:ℤ)) : ℝ) : WithTop ℝ) ≤ AGF.KL n k (outLim (balancedOracle n k) σ) := by
  have hfun : outLim (balancedOracle n k) σ = σ.outBy (balancedOracle n k) r :=
    funext (outLim_eq_outBy_of_capAS _ (margUnit_balanced n k) σ hcap)
  rw [hfun]
  exact hardcap_converse n k r hk σ

/-- The same under the every-path cap `CapEvery r`. -/
theorem hardcap_converse_capEvery (n k r : ℕ) (hk : k ≤ n) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) (hcap : σ.CapEvery (balancedOracle n k) r) :
    ((-Real.log (GrRec r n (k:ℤ)) : ℝ) : WithTop ℝ) ≤ AGF.KL n k (outLim (balancedOracle n k) σ) :=
  hardcap_converse_capAS n k r hk σ (capAS_of_capEvery _ σ hcap)

/-- The two mass facts behind every `KLx` form: if `q = σ.outBy r` is positive on `supp t ⊆ Vₙ`, its mass on
`supp t` is positive and at most `G_r(n,k)`. -/
lemma klx_mass_facts_w2 (n k r : ℕ) (hk : k ≤ n) (t : Target n)
    (ht : ∀ x, 0 < t.p x → x ∈ Vset n k) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed)
    (hpos : ∀ x, 0 < t.p x → 0 < σ.outBy (balancedOracle n k) r x) :
    0 < ∑ x ∈ supp t, σ.outBy (balancedOracle n k) r x ∧
      ∑ x ∈ supp t, σ.outBy (balancedOracle n k) r x ≤ GrRec r n (k:ℤ) := by
  have hsub : supp t ⊆ Vset n k := by
    intro x hx
    exact ht x (Finset.mem_filter.1 hx).2
  have hne : (supp t).Nonempty := by
    by_contra hne
    rw [Finset.not_nonempty_iff_eq_empty] at hne
    have h1 := sum_supp_p t
    rw [hne, Finset.sum_empty] at h1
    exact zero_ne_one h1
  refine ⟨Finset.sum_pos (fun x hx => hpos x (Finset.mem_filter.1 hx).2) hne, ?_⟩
  refine le_trans ?_ (seeded_sum_Vset_le_GrRec n k hk σ r)
  exact Finset.sum_le_sum_of_subset_of_nonneg hsub
    (fun x _ _ => policy_outBy_nonneg _ (margUnit_balanced n k) σ r x)

/-- **The converse in the interface's own `KLx` terms**, for every target `t` with `supp t ⊆ Vₙ`, scored against
the balanced oracle: `−ln G_r(n,k) ≤ KLx t (σ.outBy r)`.  Uses `A36RW.neg_log_mass_le_KLx`.  For a target other
than the uniform one this is a valid but not a tight bound (the balanced sampler is then not `t`'s exact sampler);
the paper-level form is `hardcap_converse_KLx_of_exact`.  At `G_r(n,k) = 0` the left side is `↑0`; the actual value
is `⊤` (`hardcap_converse_KLx_top`). -/
theorem hardcap_converse_KLx (n k r : ℕ) (hk : k ≤ n) (t : Target n)
    (ht : ∀ x, 0 < t.p x → x ∈ Vset n k) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) :
    ((-Real.log (GrRec r n (k:ℤ)) : ℝ) : WithTop ℝ) ≤ KLx t (σ.outBy (balancedOracle n k) r) := by
  by_cases hpos : ∀ x, 0 < t.p x → 0 < σ.outBy (balancedOracle n k) r x
  · obtain ⟨hmass_pos, hmass_le⟩ := klx_mass_facts_w2 n k r hk t ht σ hpos
    have hlog := Real.log_le_log hmass_pos hmass_le
    refine le_trans ?_ (neg_log_mass_le_KLx t (σ.outBy (balancedOracle n k) r))
    exact_mod_cast (by linarith : -Real.log (GrRec r n (k:ℤ))
      ≤ -Real.log (∑ x ∈ supp t, σ.outBy (balancedOracle n k) r x))
  · unfold KLx
    rw [if_neg hpos]
    exact le_top

/-- The degenerate case of the `KLx` form in the paper's convention: `G_r(n,k) = 0` forces `KLx = ⊤`. -/
theorem hardcap_converse_KLx_top (n k r : ℕ) (hk : k ≤ n) (t : Target n)
    (ht : ∀ x, 0 < t.p x → x ∈ Vset n k) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) (h0 : GrRec r n (k:ℤ) = 0) :
    KLx t (σ.outBy (balancedOracle n k) r) = ⊤ := by
  unfold KLx
  split_ifs with hpos
  · exfalso
    obtain ⟨hmass_pos, hmass_le⟩ := klx_mass_facts_w2 n k r hk t ht σ hpos
    linarith
  · rfl

/-- The complete one-round history that writes the word `x`. -/
def oneShot_w2 (x : Fin n → Bool) : History n :=
  [⟨Finset.univ, Finset.univ.filter (fun i => x i = true)⟩]

lemma oneShot_wfe_w2 (x : Fin n → Bool) : WFE (oneShot_w2 x) :=
  ⟨by simp [remaining], Finset.filter_subset _ _, trivial⟩

lemma size_oneShot_w2 (x : Fin n → Bool) : size (oneShot_w2 x) = 0 := by
  simp [oneShot_w2, size, remaining, committed]

lemma onesSet_oneShot_w2 (x : Fin n → Bool) :
    onesSet (oneShot_w2 x) = Finset.univ.filter (fun i => x i = true) := by
  simp [oneShot_w2, onesSet]

lemma agrees_oneShot_iff_w2 (x y : Fin n → Bool) : Agrees (oneShot_w2 x) y ↔ y = x := by
  have hc : committed (oneShot_w2 x) = Finset.univ := by simp [oneShot_w2, committed]
  unfold Agrees
  rw [hc, onesSet_oneShot_w2]
  constructor
  · intro hy
    funext i
    have hi := hy i (Finset.mem_univ i)
    simpa using hi
  · rintro rfl i _
    simp

lemma prefMass_oneShot_w2 (t : Target n) (x : Fin n → Bool) :
    prefMass t (oneShot_w2 x) = t.p x := by
  unfold prefMass
  rw [Finset.sum_filter, Finset.sum_eq_single x]
  · rw [if_pos ((agrees_oneShot_iff_w2 x x).2 rfl)]
  · intro y _ hyx
    rw [if_neg (fun hy => hyx ((agrees_oneShot_iff_w2 x y).1 hy))]
  · intro hx
    exact absurd (Finset.mem_univ x) hx

/-- **If the balanced oracle is the exact oracle of `t`, the support of `t` is exactly `Vₙ`**: the one-round
history writing `x` is complete and well formed, its prefix mass is `t.p x`, and it is legal iff `x ∈ Vₙ`. -/
theorem pos_iff_mem_Vset_of_exact (k : ℕ) (t : Target n) (hex : Exact t (balancedOracle n k))
    (x : Fin n → Bool) : 0 < t.p x ↔ x ∈ Vset n k := by
  have hleg := hex.1 (oneShot_w2 x) (oneShot_wfe_w2 x)
  rw [prefMass_oneShot_w2] at hleg
  rw [← hleg]
  show Legal k (oneShot_w2 x) ↔ x ∈ Vset n k
  rw [legal_iff_card_of_size_zero_w2 k (size_oneShot_w2 x), onesSet_oneShot_w2]
  simp [Vset]

/-- **Paper-level `KLx` form**: for every target whose exact oracle is the balanced oracle (V0's rule: a
paper-level theorem carries `Exact t o`), `−ln G_r(n,k) ≤ KLx t (σ.outBy r)` for every policy and horizon. -/
theorem hardcap_converse_KLx_of_exact (n k r : ℕ) (hk : k ≤ n) (t : Target n)
    (hex : Exact t (balancedOracle n k)) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) :
    ((-Real.log (GrRec r n (k:ℤ)) : ℝ) : WithTop ℝ) ≤ KLx t (σ.outBy (balancedOracle n k) r) :=
  hardcap_converse_KLx n k r hk t (fun x hx => (pos_iff_mem_Vset_of_exact k t hex x).1 hx) σ

/-- Every achievable KL over the every-path-capped class `𝒜_r` is at least `−ln G_r(n,k)`, for every target
with `supp t ⊆ Vₙ` scored against the balanced oracle (the cap is not used). -/
theorem capKLSet_lower_bound (n k r : ℕ) (hk : k ≤ n) (t : Target n)
    (ht : ∀ x, 0 < t.p x → x ∈ Vset n k) :
    ∀ D ∈ capKLSet t (balancedOracle n k) r, ((-Real.log (GrRec r n (k:ℤ)) : ℝ) : WithTop ℝ) ≤ D := by
  rintro D ⟨Seed, _, σ, -, rfl⟩
  exact hardcap_converse_KLx n k r hk t ht σ

/-- The same over the almost-sure-capped class. -/
theorem capKLSetAS_lower_bound (n k r : ℕ) (hk : k ≤ n) (t : Target n)
    (ht : ∀ x, 0 < t.p x → x ∈ Vset n k) :
    ∀ D ∈ capKLSetAS t (balancedOracle n k) r,
      ((-Real.log (GrRec r n (k:ℤ)) : ℝ) : WithTop ℝ) ≤ D := by
  rintro D ⟨Seed, _, σ, -, rfl⟩
  exact hardcap_converse_KLx n k r hk t ht σ

/-- **The converse half of the printed hard-cap problem, paper level**: for every target whose exact oracle is
the balanced oracle, every achievable KL over `𝒜_r` (every-path cap) is at least `−ln G_r(n,k)`. -/
theorem capKLSet_lower_bound_of_exact (n k r : ℕ) (hk : k ≤ n) (t : Target n)
    (hex : Exact t (balancedOracle n k)) :
    ∀ D ∈ capKLSet t (balancedOracle n k) r, ((-Real.log (GrRec r n (k:ℤ)) : ℝ) : WithTop ℝ) ≤ D :=
  capKLSet_lower_bound n k r hk t (fun x hx => (pos_iff_mem_Vset_of_exact k t hex x).1 hx)

/-- The same over the almost-sure-capped class, paper level. -/
theorem capKLSetAS_lower_bound_of_exact (n k r : ℕ) (hk : k ≤ n) (t : Target n)
    (hex : Exact t (balancedOracle n k)) :
    ∀ D ∈ capKLSetAS t (balancedOracle n k) r,
      ((-Real.log (GrRec r n (k:ℤ)) : ℝ) : WithTop ℝ) ≤ D :=
  capKLSetAS_lower_bound n k r hk t (fun x hx => (pos_iff_mem_Vset_of_exact k t hex x).1 hx)

end Converse
end A36RW

set_option pp.numericTypes true
#check @A36RW.Converse.margUnit_balanced
#print axioms A36RW.Converse.margUnit_balanced
#check @A36RW.Converse.margUnit_of_exact
#print axioms A36RW.Converse.margUnit_of_exact
#check @A36RW.Converse.outBy_nonneg
#print axioms A36RW.Converse.outBy_nonneg
#check @A36RW.Converse.sum_outBy_le_one
#print axioms A36RW.Converse.sum_outBy_le_one
#check @A36RW.Converse.outBy_le_succ
#print axioms A36RW.Converse.outBy_le_succ
#check @A36RW.Converse.sum_Vset_outBy_eq_zero_of_not_legal
#print axioms A36RW.Converse.sum_Vset_outBy_eq_zero_of_not_legal
#check @A36RW.Converse.sum_Vset_outBy_le_GrRec
#print axioms A36RW.Converse.sum_Vset_outBy_le_GrRec
#check @A36RW.Converse.measurable_outBy
#print axioms A36RW.Converse.measurable_outBy
#check @A36RW.Converse.integrable_outBy
#print axioms A36RW.Converse.integrable_outBy
#check @A36RW.Converse.policy_outBy_nonneg
#print axioms A36RW.Converse.policy_outBy_nonneg
#check @A36RW.Converse.policy_doneBy_le_one
#print axioms A36RW.Converse.policy_doneBy_le_one
#check @A36RW.Converse.policy_outBy_le_succ
#print axioms A36RW.Converse.policy_outBy_le_succ
#check @A36RW.Converse.outBy_le_outLim
#print axioms A36RW.Converse.outBy_le_outLim
#check @A36RW.Converse.outLim_le_one
#print axioms A36RW.Converse.outLim_le_one
#check @A36RW.Converse.tendsto_outBy_outLim
#print axioms A36RW.Converse.tendsto_outBy_outLim
#check @A36RW.Converse.sum_outLim_le_one
#print axioms A36RW.Converse.sum_outLim_le_one
#check @A36RW.Converse.outLim_eq_outBy_of_capAS
#print axioms A36RW.Converse.outLim_eq_outBy_of_capAS
#check @A36RW.Converse.capAS_of_capEvery
#print axioms A36RW.Converse.capAS_of_capEvery
#check @A36RW.Converse.policy_doneBy_zero
#print axioms A36RW.Converse.policy_doneBy_zero
#check @A36RW.Converse.seeded_sum_Vset_le_GrRec
#print axioms A36RW.Converse.seeded_sum_Vset_le_GrRec
#check @A36RW.Converse.deadline_le_GrRec
#print axioms A36RW.Converse.deadline_le_GrRec
#check @A36RW.Converse.tail_ge_mass_sub_GrRec
#print axioms A36RW.Converse.tail_ge_mass_sub_GrRec
#check @A36RW.Converse.GrRec_pos_w2
#print axioms A36RW.Converse.GrRec_pos_w2
#check @A36RW.Converse.GrRec_eq_zero_iff
#print axioms A36RW.Converse.GrRec_eq_zero_iff
#check @A36RW.Converse.hardcap_converse
#print axioms A36RW.Converse.hardcap_converse
#check @A36RW.Converse.hardcap_converse_top
#print axioms A36RW.Converse.hardcap_converse_top
#check @A36RW.Converse.hardcap_converse_ext
#print axioms A36RW.Converse.hardcap_converse_ext
#check @A36RW.Converse.hardcap_converse_capAS
#print axioms A36RW.Converse.hardcap_converse_capAS
#check @A36RW.Converse.hardcap_converse_capEvery
#print axioms A36RW.Converse.hardcap_converse_capEvery
#check @A36RW.Converse.hardcap_converse_KLx
#print axioms A36RW.Converse.hardcap_converse_KLx
#check @A36RW.Converse.hardcap_converse_KLx_top
#print axioms A36RW.Converse.hardcap_converse_KLx_top
#check @A36RW.Converse.pos_iff_mem_Vset_of_exact
#print axioms A36RW.Converse.pos_iff_mem_Vset_of_exact
#check @A36RW.Converse.hardcap_converse_KLx_of_exact
#print axioms A36RW.Converse.hardcap_converse_KLx_of_exact
#check @A36RW.Converse.capKLSet_lower_bound
#print axioms A36RW.Converse.capKLSet_lower_bound
#check @A36RW.Converse.capKLSetAS_lower_bound
#print axioms A36RW.Converse.capKLSetAS_lower_bound
#check @A36RW.Converse.capKLSet_lower_bound_of_exact
#print axioms A36RW.Converse.capKLSet_lower_bound_of_exact
#check @A36RW.Converse.capKLSetAS_lower_bound_of_exact
#print axioms A36RW.Converse.capKLSetAS_lower_bound_of_exact


==> anc/formal_companion/lean/src/A36RW/Balanced/Cor2a.lean <==
/-
A36RW: Corollary 2(a) (`cor:t2`(a), least hard cap) and the formalizable parts of
Corollary 1 (`cor:hard`, matched hard length), on the balanced slice, over the printed policy class `PolicyE`.

Built only from results that are already kernel-checked in this tree (imported, not re-proved):
* `A36RW.Balanced.hardcap_optimum` (Theorem 2(a): `-ln G_r(n,k)` is the least output KL over `𝒜_r`, both cap
  readings), and from `A36RW.Converse`: `capKLSet_lower_bound_of_exact`, `capKLSetAS_lower_bound_of_exact`,
  `hardcap_converse_KLx_top`, `GrRec_eq_zero_iff`, `capAS_of_capEvery`;
* `A36RW.Bridge`: `mixKL_mem_capKLSet` (a predrawn mixture whose schedules have at most `r` blocks is a policy of
  `𝒜_r` with the same output KL), `pointMix`, `mixLaw_pointMix`, `mixLawE_balanced`, `KLx_balanced`, `exact_balanced`,
  `pTarget_pos_iff_w4`;
* `A36Sharp.sharp_envelope`, `A36Sharp.sharpKap_lt_36` (the envelope (Env));
* `A36RC.relabelled_rc_hard`, `A36RC.relabelMix_part_length` (Theorem 1(b), K = ⌈1/δ⌉ branch, as a HARD
  length: one full schedule `U`, every component of its uniform relabelling has length `|U|`);
* `A36Det.det_schedule_length_ge` (fixed-schedule lower bound); `A36.succMass_qSched_le_GrRec`, `A36.GrRec_mono`,
  `A36.distToEdge_balanced`;
* AGF: `agfv_relabelMix`, `agfv_mixLaw_relabelMix`, `agfv_symLaw_KL_pos`, `agfv_symLaw_KL_top`,
  `agfv_fullSingletons` (+ `_isSchedule`, `_length`), `agfv_qSched_fullSingletons`, `agfv_klzero_*`, `Aopt`.

No proof holes, no new axioms, no compiler-trust tactics, no debug options (the `#print axioms` report at the end is
the authoritative check).  Two statements that this file does not prove are recorded at the end as `Prop`-valued
definitions (`Open*`); no headline takes one of them as a hypothesis except the two `*_of_open` reductions, which say
so in their names.  Both are proved elsewhere in this tree: `OpenProfHV` by `A36RW.HV.openProfHV_holds`
(`A36RW/Balanced/HVLadder.lean`) and `OpenFixUpper` by `A36RW.LHUp.openFixUpper_holds` (`A36RW/Balanced/LHUpper.lean`).
-/
import A36RW.Balanced.HardCap
import A36RW.Balanced.MixtureBridge
import A36RWBase.RCUpper
import A36RWBase.C1eDet

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36RW.Cor2a

open AGF A36RW Finset

/-! ## §1 Definitions -/

/-- **`R_F^adapt` for a general target and oracle** (Corollary 2(a)): the least hard cap `r` such that some
policy of the printed class with every-path cap `r` (`𝒜_r`: every seed and every compatible path completes within `r`
rounds) has output KL at most `ε`.  `Nat.sInf ∅ = 0`; every use below first proves the set nonempty. -/
noncomputable def RFadaptOf {n : ℕ} (t : Target n) (o : Oracle n) (ε : ℝ) : ℕ :=
  sInf {r : ℕ | ∃ D ∈ capKLSet t o r, D ≤ ((ε : ℝ) : WithTop ℝ)}

/-- The same with the almost-sure cap (`capKLSetAS`, a larger class). -/
noncomputable def RFadaptASOf {n : ℕ} (t : Target n) (o : Oracle n) (ε : ℝ) : ℕ :=
  sInf {r : ℕ | ∃ D ∈ capKLSetAS t o r, D ≤ ((ε : ℝ) : WithTop ℝ)}

/-- `R_F^adapt(n, ε)` on the balanced slice: uniform target on `V(n,k)` with its exact conditional-marginal oracle
(`Bridge.exact_balanced`). -/
noncomputable def RFadapt (n k : ℕ) (hk : k ≤ n) (ε : ℝ) : ℕ :=
  RFadaptOf (Bridge.balancedTarget n k hk) (balancedOracle n k) ε

/-- `R_F^adapt` on the balanced slice under the almost-sure cap reading. -/
noncomputable def RFadaptAS (n k : ℕ) (hk : k ≤ n) (ε : ℝ) : ℕ :=
  RFadaptASOf (Bridge.balancedTarget n k hk) (balancedOracle n k) ε

/-- **`R_F^PROF(n, ε)`** (Corollary 1): the least length of a full labelled schedule `U` whose UNIFORM
RELABELLING `agfv_relabelMix hU` (all `n!` coordinate relabellings of `U`, weight `1/n!` each, so a uniformly
relabelled fixed profile; every component has length `|U|`) has output KL at most `ε`. -/
noncomputable def RFprof (n k : ℕ) (ε : ℝ) : ℕ :=
  sInf {L : ℕ | ∃ (U : List (Finset (Fin n))) (hU : FullSchedule n U), U.length = L ∧
    KL n k (mixLaw k (agfv_relabelMix hU)) ≤ ((ε : ℝ) : WithTop ℝ)}

/-- **`A(n, ε)`** (Corollary 1, first clause): the least length of a single fixed labelled schedule `U` with
`KL(p ‖ q_U) ≤ ε`.  The ℕ-valued form of AGF's ℝ-valued `Aopt` (`Afix_eq_Aopt`). -/
noncomputable def Afix (n k : ℕ) (ε : ℝ) : ℕ :=
  sInf {L : ℕ | ∃ U : List (Finset (Fin n)), FullSchedule n U ∧ U.length = L ∧
    KL n k (qSched k U) ≤ ((ε : ℝ) : WithTop ℝ)}

/-- `δ = 1 - e^{-ε}`, the success-threshold form of the tolerance. -/
noncomputable def deltaOf (ε : ℝ) : ℝ := 1 - Real.exp (-ε)

/-- `K = ⌈1/δ⌉`, the Kolmogorov branch of the paper's `K_δ` (the branch this file's bounds use). -/
noncomputable def Kkol (ε : ℝ) : ℕ := ⌈1 / deltaOf ε⌉₊

/-- `⌈2 ln(2/δ)⌉`, the Hoeffding–Ville branch of `K_δ`.  In this file it appears only in `OpenProfHV` and its
reduction `RFprof_le_Kdelta_of_open`; `A36RW/Balanced/HVLadder.lean` proves `OpenProfHV` (`openProfHV_holds`). -/
noncomputable def Khv (ε : ℝ) : ℕ := ⌈2 * Real.log (2 / deltaOf ε)⌉₊

/-- `t = ⌈log₂ log₂ n⌉` (real logarithms, as printed). -/
noncomputable def towerT (n : ℕ) : ℕ := ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊

/-! ## §2 Elementary facts -/

/-- The all-singleton schedule as a `FullSchedule` (same proof term as `agfv_fullSingletons_isSchedule`, stated at
the `FullSchedule` type so that rewriting sees the dependent argument at the right type). -/
lemma fullSingletons_full (n : ℕ) : FullSchedule n (agfv_fullSingletons n) := agfv_fullSingletons_isSchedule n

lemma GrRec_nonneg_bal (n k r : ℕ) (hk : k ≤ n) : 0 ≤ GrRec r n (k : ℤ) :=
  agfv_c08s_GrRec_nonneg r n (by positivity) (by exact_mod_cast hk)

lemma exp_neg_le_one {ε : ℝ} (hε : 0 ≤ ε) : Real.exp (-ε) ≤ 1 :=
  Real.exp_le_one_iff.2 (by linarith)

lemma exp_neg_lt_one {ε : ℝ} (hε : 0 < ε) : Real.exp (-ε) < 1 := by
  have h := Real.exp_lt_exp.2 (show -ε < 0 by linarith)
  rwa [Real.exp_zero] at h

/-- `G_n(n, k) = 1`: with one coordinate per round every draw stays legal.  Proof: the all-singleton schedule has
success mass `1` (`agfv_qSched_fullSingletons`: its law IS the target) and, as a schedule of length `n`, is a competitor
at horizon `n` (`A36.succMass_qSched_le_GrRec`); and `G ≤ 1`. -/
theorem GrRec_self_eq_one (n k : ℕ) (hk : k ≤ n) : GrRec n n (k : ℤ) = 1 := by
  have h1 := A36.succMass_qSched_le_GrRec k hk (U := agfv_fullSingletons n)
    (agfv_fullSingletons_isSchedule n)
  rw [agfv_qSched_fullSingletons k hk, agfv_succMass_pTarget n k hk, agfv_fullSingletons_length] at h1
  have h2 := agfv_c08s_GrRec_le_one n n (k : ℤ) (by positivity) (by exact_mod_cast hk)
  linarith

/-- `G_r(n, k) = 1` for every horizon `r ≥ n`. -/
theorem GrRec_eq_one_of_le (n k : ℕ) (hk : k ≤ n) {r : ℕ} (hr : n ≤ r) : GrRec r n (k : ℤ) = 1 := by
  have h1 := A36.GrRec_mono hr n (j := (k : ℤ)) (by positivity) (by exact_mod_cast hk)
  have h2 := agfv_c08s_GrRec_le_one r n (k : ℤ) (by positivity) (by exact_mod_cast hk)
  rw [GrRec_self_eq_one n k hk] at h1
  linarith

/-- The all-singleton schedule, as a policy (a one-component predrawn mixture, `Bridge.pointMix`), lies in `𝒜_r` for
every `r ≥ n`, with output KL `0`. -/
theorem zero_mem_capKLSet (n k : ℕ) (hk : k ≤ n) {r : ℕ} (hr : n ≤ r) :
    ((0 : ℝ) : WithTop ℝ) ∈ capKLSet (Bridge.balancedTarget n k hk) (balancedOracle n k) r := by
  have hmem := Bridge.mixKL_mem_capKLSet hk
    (Bridge.pointMix (agfv_fullSingletons n) (agfv_fullSingletons_isSchedule n)) (r := r) (by
      intro p hp
      simp only [Bridge.pointMix, List.mem_singleton] at hp
      subst hp
      simpa using hr)
  have hq : schedLaw k (agfv_fullSingletons n) [] = pTarget n k := agfv_qSched_fullSingletons k hk
  rwa [Bridge.mixLawE_balanced, Bridge.KLx_balanced, Bridge.mixLaw_pointMix, hq,
    agfv_klzero_KL_pTarget] at hmem

/-- Every-path cap ⟹ almost-sure cap, at the level of the achievable-KL sets. -/
theorem capKLSet_subset_AS {n : ℕ} (t : Target n) (o : Oracle n) (r : ℕ) :
    capKLSet t o r ⊆ capKLSetAS t o r := by
  rintro D ⟨Seed, inst, σ, hcap, rfl⟩
  exact ⟨Seed, inst, σ, Converse.capAS_of_capEvery o σ hcap, rfl⟩

/-! ## §3 Membership: the set defining `R_F^adapt` is `{r | G_r(n,k) ≥ e^{-ε}}` -/

/-- **Theorem 2(a) restated as a membership test**, for every horizon `r` (including `r = 0`) and every real `ε`:
some policy of `𝒜_r` has output KL `≤ ε` iff `e^{-ε} ≤ G_r(n,k)`. -/
theorem mem_adapt_iff (n k : ℕ) (hk : k ≤ n) (ε : ℝ) (r : ℕ) :
    (∃ D ∈ capKLSet (Bridge.balancedTarget n k hk) (balancedOracle n k) r, D ≤ ((ε : ℝ) : WithTop ℝ))
      ↔ Real.exp (-ε) ≤ GrRec r n (k : ℤ) := by
  have hsupp : ∀ x, 0 < (Bridge.balancedTarget n k hk).p x → x ∈ Vset n k :=
    fun x hx => (Bridge.pTarget_pos_iff_w4 x).1 hx
  constructor
  · rintro ⟨D, hD, hDε⟩
    rcases (GrRec_nonneg_bal n k r hk).lt_or_eq with hpos | h0
    · have hlow := Converse.capKLSet_lower_bound_of_exact n k r hk _ (Bridge.exact_balanced hk) D hD
      have hle : -Real.log (GrRec r n (k : ℤ)) ≤ ε := WithTop.coe_le_coe.1 (le_trans hlow hDε)
      calc Real.exp (-ε) ≤ Real.exp (Real.log (GrRec r n (k : ℤ))) := Real.exp_le_exp.2 (by linarith)
        _ = GrRec r n (k : ℤ) := Real.exp_log hpos
    · exfalso
      obtain ⟨Seed, inst, σ, -, rfl⟩ := hD
      rw [Converse.hardcap_converse_KLx_top n k r hk _ hsupp σ h0.symm] at hDε
      exact WithTop.coe_ne_top (top_le_iff.1 hDε)
  · intro hG
    have hlog : -Real.log (GrRec r n (k : ℤ)) ≤ ε := by
      have h := Real.log_le_log (Real.exp_pos _) hG
      rw [Real.log_exp] at h
      linarith
    rcases Nat.eq_zero_or_pos r with rfl | hr
    · -- `r = 0`: `G_0(n,k) > 0` forces `n = 0`; the empty all-singleton schedule is the witness
      have hn : n = 0 := by
        by_contra hn
        have h0 := (Converse.GrRec_eq_zero_iff n k 0 hk).2 ⟨rfl, Nat.pos_of_ne_zero hn⟩
        have := Real.exp_pos (-ε)
        linarith
      subst hn
      have hk0 : k = 0 := by omega
      subst hk0
      refine ⟨_, zero_mem_capKLSet 0 0 hk le_rfl, ?_⟩
      have h1 : GrRec 0 0 ((0 : ℕ) : ℤ) = 1 := by rw [agfv_c08s_GrRec_zero_size]; simp
      rw [h1, Real.log_one, neg_zero] at hlog
      exact_mod_cast hlog
    · exact ⟨_, (Balanced.hardcap_optimum n k r hk hr).1.1, WithTop.coe_le_coe.2 hlog⟩

/-- The same membership test under the almost-sure cap reading. -/
theorem mem_adaptAS_iff (n k : ℕ) (hk : k ≤ n) (ε : ℝ) (r : ℕ) :
    (∃ D ∈ capKLSetAS (Bridge.balancedTarget n k hk) (balancedOracle n k) r, D ≤ ((ε : ℝ) : WithTop ℝ))
      ↔ Real.exp (-ε) ≤ GrRec r n (k : ℤ) := by
  have hsupp : ∀ x, 0 < (Bridge.balancedTarget n k hk).p x → x ∈ Vset n k :=
    fun x hx => (Bridge.pTarget_pos_iff_w4 x).1 hx
  constructor
  · rintro ⟨D, hD, hDε⟩
    rcases (GrRec_nonneg_bal n k r hk).lt_or_eq with hpos | h0
    · have hlow := Converse.capKLSetAS_lower_bound_of_exact n k r hk _ (Bridge.exact_balanced hk) D hD
      have hle : -Real.log (GrRec r n (k : ℤ)) ≤ ε := WithTop.coe_le_coe.1 (le_trans hlow hDε)
      calc Real.exp (-ε) ≤ Real.exp (Real.log (GrRec r n (k : ℤ))) := Real.exp_le_exp.2 (by linarith)
        _ = GrRec r n (k : ℤ) := Real.exp_log hpos
    · exfalso
      obtain ⟨Seed, inst, σ, -, rfl⟩ := hD
      rw [Converse.hardcap_converse_KLx_top n k r hk _ hsupp σ h0.symm] at hDε
      exact WithTop.coe_ne_top (top_le_iff.1 hDε)
  · intro hG
    obtain ⟨D, hD, hDε⟩ := (mem_adapt_iff n k hk ε r).2 hG
    exact ⟨D, capKLSet_subset_AS _ _ r hD, hDε⟩

/-- For `r ≥ 1` the set condition is literally the paper's `min_{π∈𝒜_r} KL(p‖Q_π) ≤ ε`: the minimum exists
(`hardcap_optimum`) and is `-ln G_r(n,k)`. -/
theorem mem_adapt_iff_min (n k : ℕ) (hk : k ≤ n) (ε : ℝ) {r : ℕ} (hr : 1 ≤ r) :
    (∃ D ∈ capKLSet (Bridge.balancedTarget n k hk) (balancedOracle n k) r, D ≤ ((ε : ℝ) : WithTop ℝ))
      ↔ Balanced.negLogG r n k ≤ ((ε : ℝ) : WithTop ℝ) := by
  have h := (Balanced.hardcap_optimum n k r hk hr).1
  constructor
  · rintro ⟨D, hD, hDε⟩
    exact le_trans (h.2 hD) hDε
  · intro hle
    exact ⟨_, h.1, hle⟩

/-! ## §4 Corollary 2(a), first clause: the characterization -/

theorem adaptSet_eq (n k : ℕ) (hk : k ≤ n) (ε : ℝ) :
    {r : ℕ | ∃ D ∈ capKLSet (Bridge.balancedTarget n k hk) (balancedOracle n k) r,
        D ≤ ((ε : ℝ) : WithTop ℝ)}
      = {r : ℕ | Real.exp (-ε) ≤ GrRec r n (k : ℤ)} :=
  Set.ext (fun r => mem_adapt_iff n k hk ε r)

theorem adaptSetAS_eq (n k : ℕ) (hk : k ≤ n) (ε : ℝ) :
    {r : ℕ | ∃ D ∈ capKLSetAS (Bridge.balancedTarget n k hk) (balancedOracle n k) r,
        D ≤ ((ε : ℝ) : WithTop ℝ)}
      = {r : ℕ | Real.exp (-ε) ≤ GrRec r n (k : ℤ)} :=
  Set.ext (fun r => mem_adaptAS_iff n k hk ε r)

/-- **`R_F^adapt(n,ε)` is the least `r` with `G_r(n,k) ≥ e^{-ε}`** (every `k ≤ n`, every real `ε`; for `ε < 0` both
sets are empty and both sides are `0`). -/
theorem RFadapt_eq (n k : ℕ) (hk : k ≤ n) (ε : ℝ) :
    RFadapt n k hk ε = sInf {r : ℕ | Real.exp (-ε) ≤ GrRec r n (k : ℤ)} := by
  unfold RFadapt RFadaptOf
  rw [adaptSet_eq]

/-- The cap reading does not matter: the almost-sure-cap version is the same number. -/
theorem RFadaptAS_eq_RFadapt (n k : ℕ) (hk : k ≤ n) (ε : ℝ) :
    RFadaptAS n k hk ε = RFadapt n k hk ε := by
  rw [RFadapt_eq]
  unfold RFadaptAS RFadaptASOf
  rw [adaptSetAS_eq]

/-- The `G`-set is nonempty for `ε ≥ 0`: it contains `n` (`G_n(n,k) = 1`). -/
theorem grSet_mem_n (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    Real.exp (-ε) ≤ GrRec n n (k : ℤ) := by
  rw [GrRec_self_eq_one n k hk]
  exact exp_neg_le_one hε

/-- `R_F^adapt` is attained: `e^{-ε} ≤ G_{R}(n,k)` at `R = R_F^adapt(n,ε)`, for `ε ≥ 0`. -/
theorem RFadapt_spec (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    Real.exp (-ε) ≤ GrRec (RFadapt n k hk ε) n (k : ℤ) := by
  rw [RFadapt_eq]
  exact Nat.sInf_mem (s := {r : ℕ | Real.exp (-ε) ≤ GrRec r n (k : ℤ)}) ⟨n, grSet_mem_n n k hk hε⟩

/-- **Membership (no `sInf ∅` artefact)**: for `ε ≥ 0` some policy of `𝒜_R`, `R = R_F^adapt(n,ε)`, has output KL
at most `ε`. -/
theorem RFadapt_mem (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ D ∈ capKLSet (Bridge.balancedTarget n k hk) (balancedOracle n k) (RFadapt n k hk ε),
      D ≤ ((ε : ℝ) : WithTop ℝ) :=
  (mem_adapt_iff n k hk ε _).2 (RFadapt_spec n k hk hε)

/-- **Corollary 2(a), characterization, threshold form**: for `ε ≥ 0` and every `r`,
`R_F^adapt(n,ε) ≤ r ⟺ e^{-ε} ≤ G_r(n,k)`. -/
theorem RFadapt_le_iff (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) (r : ℕ) :
    RFadapt n k hk ε ≤ r ↔ Real.exp (-ε) ≤ GrRec r n (k : ℤ) := by
  constructor
  · intro hle
    exact le_trans (RFadapt_spec n k hk hε)
      (A36.GrRec_mono hle n (by positivity) (by exact_mod_cast hk))
  · intro h
    rw [RFadapt_eq]
    exact Nat.sInf_le h

/-- `R_F^adapt` is the LEAST element (not just an infimum) of `{r | G_r(n,k) ≥ e^{-ε}}`, for `ε ≥ 0`. -/
theorem RFadapt_isLeast (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    IsLeast {r : ℕ | Real.exp (-ε) ≤ GrRec r n (k : ℤ)} (RFadapt n k hk ε) :=
  ⟨RFadapt_spec n k hk hε, fun r hr => (RFadapt_le_iff n k hk hε r).2 hr⟩

/-- The same at the policy level: `R_F^adapt` is the least hard cap at which some policy of `𝒜_r` has output KL at
most `ε` (the paper's definition), for `ε ≥ 0`. -/
theorem RFadapt_isLeast_policy (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    IsLeast {r : ℕ | ∃ D ∈ capKLSet (Bridge.balancedTarget n k hk) (balancedOracle n k) r,
        D ≤ ((ε : ℝ) : WithTop ℝ)} (RFadapt n k hk ε) := by
  rw [adaptSet_eq]
  exact RFadapt_isLeast n k hk hε

/-- Strict form: below `R_F^adapt` the hard-cap optimum is under the threshold. -/
theorem lt_RFadapt_iff (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) (r : ℕ) :
    r < RFadapt n k hk ε ↔ GrRec r n (k : ℤ) < Real.exp (-ε) := by
  rw [← not_le, ← not_le, RFadapt_le_iff n k hk hε r]

theorem RFadapt_le_n (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) : RFadapt n k hk ε ≤ n :=
  (RFadapt_le_iff n k hk hε n).2 (grSet_mem_n n k hk hε)

theorem one_le_RFadapt (n k : ℕ) (hk : k ≤ n) (hn : 1 ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    1 ≤ RFadapt n k hk ε := by
  by_contra h
  have h0 : RFadapt n k hk ε = 0 := by omega
  have hs := RFadapt_spec n k hk hε
  rw [h0, (Converse.GrRec_eq_zero_iff n k 0 hk).2 ⟨rfl, hn⟩] at hs
  exact absurd hs (not_le.2 (Real.exp_pos _))

/-- The statement-template form (W3F `Cor2a`): for `n ≥ 1`, the least `r ≥ 1` with `G_r(n,k) ≥ e^{-ε}`. -/
theorem RFadapt_eq_least_pos (n k : ℕ) (hk : k ≤ n) (hn : 1 ≤ n) (ε : ℝ) :
    RFadapt n k hk ε = sInf {r : ℕ | 1 ≤ r ∧ Real.exp (-ε) ≤ GrRec r n (k : ℤ)} := by
  rw [RFadapt_eq]
  congr 1
  ext r
  simp only [Set.mem_ofPred_eq]
  constructor
  · intro h
    refine ⟨?_, h⟩
    by_contra h1
    have hr0 : r = 0 := by omega
    subst hr0
    rw [(Converse.GrRec_eq_zero_iff n k 0 hk).2 ⟨rfl, hn⟩] at h
    exact absurd h (not_le.2 (Real.exp_pos _))
  · exact fun h => h.2

/-! ## §5 The envelope lower bound -/

/-- **(Env) at `(n,k) = (2k,k)`, `d = k`, turned into a round count.**  If `e^{-ε} ≤ G_r(2k,k)` with `k ≥ 1`,
`ε ≥ 0`, then `log₂ ln(k+1) - log₂(ε + ln 36) < r`. -/
theorem envelope_round_lower (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} (hε : 0 ≤ ε) {r : ℕ}
    (hG : Real.exp (-ε) ≤ GrRec r (2 * k) (k : ℤ)) :
    Real.logb 2 (Real.log ((k : ℝ) + 1)) - Real.logb 2 (ε + Real.log 36) < (r : ℝ) := by
  have hr : 1 ≤ r := by
    by_contra h
    have hr0 : r = 0 := by omega
    subst hr0
    rw [(Converse.GrRec_eq_zero_iff (2 * k) k 0 (by omega)).2 ⟨rfl, by omega⟩] at hG
    exact absurd hG (not_le.2 (Real.exp_pos _))
  have henv := A36Sharp.sharp_envelope r (2 * k) (k : ℤ) hr (by positivity) (by push_cast; omega)
  rw [A36.distToEdge_balanced k] at henv
  have hk1 : (1 : ℝ) < (k : ℝ) + 1 := by
    have : (1 : ℝ) ≤ (k : ℝ) := by exact_mod_cast hk
    linarith
  have hbase : (0 : ℝ) < (k : ℝ) + 1 := by linarith
  have hapos : 0 < agfv_c08s_al r := by
    unfold agfv_c08s_al
    positivity
  have hpow_pos : 0 < ((k : ℝ) + 1) ^ (-agfv_c08s_al r) := Real.rpow_pos_of_pos hbase _
  have h1 : Real.exp (-ε) < 36 * ((k : ℝ) + 1) ^ (-agfv_c08s_al r) := by
    calc Real.exp (-ε) ≤ GrRec r (2 * k) (k : ℤ) := hG
      _ ≤ A36Sharp.sharpKap r * ((k : ℝ) + 1) ^ (-agfv_c08s_al r) := le_trans henv (min_le_right _ _)
      _ < 36 * ((k : ℝ) + 1) ^ (-agfv_c08s_al r) :=
          mul_lt_mul_of_pos_right (A36Sharp.sharpKap_lt_36 r) hpow_pos
  have h2 : -ε < Real.log 36 + (-agfv_c08s_al r) * Real.log ((k : ℝ) + 1) := by
    have h := Real.log_lt_log (Real.exp_pos _) h1
    rwa [Real.log_exp, Real.log_mul (by norm_num) hpow_pos.ne', Real.log_rpow hbase] at h
  have hL : 0 < Real.log ((k : ℝ) + 1) := Real.log_pos hk1
  have h3 : agfv_c08s_al r * Real.log ((k : ℝ) + 1) < ε + Real.log 36 := by linarith
  have h2r : (2 : ℝ) ^ r * agfv_c08s_al r = 1 := by
    unfold agfv_c08s_al
    rw [← mul_pow]
    norm_num
  have h4 : Real.log ((k : ℝ) + 1) < (2 : ℝ) ^ r * (ε + Real.log 36) := by
    calc Real.log ((k : ℝ) + 1) = (2 : ℝ) ^ r * (agfv_c08s_al r * Real.log ((k : ℝ) + 1)) := by
          rw [← mul_assoc, h2r, one_mul]
      _ < (2 : ℝ) ^ r * (ε + Real.log 36) := mul_lt_mul_of_pos_left h3 (by positivity)
  have hc : 0 < ε + Real.log 36 := by
    have := Real.log_pos (by norm_num : (1 : ℝ) < 36)
    linarith
  have h5 : Real.logb 2 (Real.log ((k : ℝ) + 1)) < Real.logb 2 ((2 : ℝ) ^ r * (ε + Real.log 36)) :=
    Real.logb_lt_logb (by norm_num) hL h4
  rw [Real.logb_mul (by positivity) hc.ne', Real.logb_pow, Real.logb_self_eq_one (by norm_num),
    mul_one] at h5
  linarith

/-- **Corollary 2(a), lower bound**: for `n = 2k ≥ 2` and `ε ≥ 0`,
`log₂ ln(k+1) - log₂(ε + ln 36) < R_F^adapt(n, ε)`. -/
theorem RFadapt_lower (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} (hε : 0 ≤ ε) :
    Real.logb 2 (Real.log ((k : ℝ) + 1)) - Real.logb 2 (ε + Real.log 36)
      < (RFadapt (2 * k) k (by omega) ε : ℝ) :=
  envelope_round_lower k hk hε (RFadapt_spec (2 * k) k (by omega) hε)

/-! ## §6 Relabelled profiles and fixed schedules: membership -/

/-- **Lemma 1(e) for one relabelled schedule**: its output KL is at most `ε` iff `q_U(V) ≥ e^{-ε}`. -/
theorem relabel_KL_le_iff (n k : ℕ) (hk : k ≤ n) {U : List (Finset (Fin n))} (hU : FullSchedule n U)
    (ε : ℝ) :
    KL n k (mixLaw k (agfv_relabelMix hU)) ≤ ((ε : ℝ) : WithTop ℝ)
      ↔ Real.exp (-ε) ≤ succMass n k (qSched k U) := by
  rw [agfv_mixLaw_relabelMix k hU]
  constructor
  · intro h
    rcases lt_or_ge 0 (succMass n k (qSched k U)) with hs | hs
    · rw [agfv_symLaw_KL_pos _ hs] at h
      have h' := WithTop.coe_le_coe.1 h
      calc Real.exp (-ε) ≤ Real.exp (Real.log (succMass n k (qSched k U))) :=
            Real.exp_le_exp.2 (by linarith)
        _ = succMass n k (qSched k U) := Real.exp_log hs
    · exfalso
      rw [agfv_symLaw_KL_top _ (agfv_Vset_nonempty hk) hs] at h
      exact WithTop.coe_ne_top (top_le_iff.1 h)
  · intro h
    have hs : 0 < succMass n k (qSched k U) := lt_of_lt_of_le (Real.exp_pos _) h
    rw [agfv_symLaw_KL_pos _ hs]
    apply WithTop.coe_le_coe.2
    have h' := Real.log_le_log (Real.exp_pos _) h
    rw [Real.log_exp] at h'
    linarith

/-- The relabelled all-singleton schedule has output KL `0 ≤ ε`. -/
theorem singletons_relabel_KL (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    KL n k (mixLaw k (agfv_relabelMix (fullSingletons_full n))) ≤ ((ε : ℝ) : WithTop ℝ) := by
  rw [relabel_KL_le_iff n k hk, agfv_qSched_fullSingletons k hk, agfv_succMass_pTarget n k hk]
  exact exp_neg_le_one hε

theorem RFprof_le_of (n k : ℕ) {ε : ℝ} {U : List (Finset (Fin n))} (hU : FullSchedule n U)
    (h : KL n k (mixLaw k (agfv_relabelMix hU)) ≤ ((ε : ℝ) : WithTop ℝ)) :
    RFprof n k ε ≤ U.length :=
  Nat.sInf_le ⟨U, hU, rfl, h⟩

/-- **Membership (no `sInf ∅` artefact)**: for `ε ≥ 0`, `R_F^PROF(n,ε)` is the length of a full schedule whose
uniform relabelling has output KL at most `ε`. -/
theorem RFprof_mem (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ (U : List (Finset (Fin n))) (hU : FullSchedule n U), U.length = RFprof n k ε ∧
      KL n k (mixLaw k (agfv_relabelMix hU)) ≤ ((ε : ℝ) : WithTop ℝ) := by
  have h := Nat.sInf_mem (s := {L : ℕ | ∃ (U : List (Finset (Fin n))) (hU : FullSchedule n U),
      U.length = L ∧ KL n k (mixLaw k (agfv_relabelMix hU)) ≤ ((ε : ℝ) : WithTop ℝ)})
    ⟨n, agfv_fullSingletons n, fullSingletons_full n, agfv_fullSingletons_length n,
      singletons_relabel_KL n k hk hε⟩
  exact h

theorem RFprof_le_n (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) : RFprof n k ε ≤ n := by
  have h := RFprof_le_of n k (fullSingletons_full n) (singletons_relabel_KL n k hk hε)
  rwa [agfv_fullSingletons_length] at h

/-- `R_F^PROF` in success-mass form: it is the least length of a full schedule with `q_U(V) ≥ e^{-ε}`. -/
theorem RFprof_eq_succ (n k : ℕ) (hk : k ≤ n) (ε : ℝ) :
    RFprof n k ε = sInf {L : ℕ | ∃ U : List (Finset (Fin n)), FullSchedule n U ∧ U.length = L ∧
      Real.exp (-ε) ≤ succMass n k (qSched k U)} := by
  unfold RFprof
  congr 1
  ext L
  simp only [Set.mem_ofPred_eq]
  constructor
  · rintro ⟨U, hU, hlen, hKL⟩
    exact ⟨U, hU, hlen, (relabel_KL_le_iff n k hk hU ε).1 hKL⟩
  · rintro ⟨U, hU, hlen, hs⟩
    exact ⟨U, hU, hlen, (relabel_KL_le_iff n k hk hU ε).2 hs⟩

/-- Cross-reference with the W3F statement template: the relabelled law is AGF's `symLaw (qSched k U)`
(`agfv_mixLaw_relabelMix`), so `R_F^PROF` is the template's `RFprof` verbatim. -/
theorem RFprof_eq_symLaw (n k : ℕ) (ε : ℝ) :
    RFprof n k ε = sInf {L : ℕ | ∃ U : List (Finset (Fin n)), FullSchedule n U ∧ U.length = L ∧
      KL n k (symLaw (qSched k U)) ≤ ((ε : ℝ) : WithTop ℝ)} := by
  unfold RFprof
  congr 1
  ext L
  simp only [Set.mem_ofPred_eq]
  constructor
  · rintro ⟨U, hU, hlen, hKL⟩
    exact ⟨U, hU, hlen, by rwa [agfv_mixLaw_relabelMix k hU] at hKL⟩
  · rintro ⟨U, hU, hlen, hKL⟩
    exact ⟨U, hU, hlen, by rwa [agfv_mixLaw_relabelMix k hU]⟩

theorem Afix_le_of (n k : ℕ) {ε : ℝ} {U : List (Finset (Fin n))} (hU : FullSchedule n U)
    (h : KL n k (qSched k U) ≤ ((ε : ℝ) : WithTop ℝ)) : Afix n k ε ≤ U.length :=
  Nat.sInf_le ⟨U, hU, rfl, h⟩

/-- **Membership (no `sInf ∅` artefact)** for the fixed-schedule length, `ε ≥ 0`. -/
theorem Afix_mem (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ U : List (Finset (Fin n)), FullSchedule n U ∧ U.length = Afix n k ε ∧
      KL n k (qSched k U) ≤ ((ε : ℝ) : WithTop ℝ) := by
  have h := Nat.sInf_mem (s := {L : ℕ | ∃ U : List (Finset (Fin n)), FullSchedule n U ∧ U.length = L ∧
      KL n k (qSched k U) ≤ ((ε : ℝ) : WithTop ℝ)})
    ⟨n, agfv_fullSingletons n, fullSingletons_full n, agfv_fullSingletons_length n, by
      rw [agfv_qSched_fullSingletons k hk, agfv_klzero_KL_pTarget]
      exact_mod_cast hε⟩
  exact h

/-- **`Afix` is AGF's `Aopt`** (the ℝ-valued infimum over the same feasible set), for `ε ≥ 0`. -/
theorem Afix_eq_Aopt (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    (Afix n k ε : ℝ) = Aopt n k ε := by
  obtain ⟨U, hU, hlen, hKL⟩ := Afix_mem n k hk hε
  have hleast : IsLeast {c : ℝ | ∃ U : List (Finset (Fin n)),
      FullSchedule n U ∧ dSched n k U ≤ ((ε : ℝ) : WithTop ℝ) ∧ c = (U.length : ℝ)} (Afix n k ε : ℝ) := by
    refine ⟨⟨U, hU, hKL, by rw [hlen]⟩, ?_⟩
    rintro c ⟨V, hV, hVKL, rfl⟩
    exact_mod_cast Afix_le_of n k hV hVKL
  unfold Aopt
  exact hleast.csInf_eq.symm

/-! ## §7 The chain `R_F^adapt ≤ R_F^PROF ≤ A` -/

/-- **A uniformly relabelled profile of length `L` is in `𝒜_L`** (the embedding the paper's proof of Corollary 2(a)
uses): the relabelled mixture, as a predrawn policy (`Bridge.mixPolicy` via `Bridge.mixKL_mem_capKLSet`), has every
path complete within `|U|` rounds and the same output KL. -/
theorem relabel_mem_capKLSet (n k : ℕ) (hk : k ≤ n) {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    KL n k (mixLaw k (agfv_relabelMix hU))
      ∈ capKLSet (Bridge.balancedTarget n k hk) (balancedOracle n k) U.length := by
  have h := Bridge.mixKL_mem_capKLSet hk (agfv_relabelMix hU) (r := U.length)
    (fun p hp => le_of_eq (A36RC.relabelMix_part_length hU p hp))
  rwa [Bridge.mixLawE_balanced, Bridge.KLx_balanced] at h

theorem RFadapt_le_length (n k : ℕ) (hk : k ≤ n) {ε : ℝ} {U : List (Finset (Fin n))}
    (hU : FullSchedule n U) (h : KL n k (mixLaw k (agfv_relabelMix hU)) ≤ ((ε : ℝ) : WithTop ℝ)) :
    RFadapt n k hk ε ≤ U.length :=
  Nat.sInf_le ⟨_, relabel_mem_capKLSet n k hk hU, h⟩

/-- **`R_F^adapt ≤ R_F^PROF`** (every `k ≤ n`, `ε ≥ 0`). -/
theorem RFadapt_le_RFprof (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    RFadapt n k hk ε ≤ RFprof n k ε := by
  obtain ⟨U, hU, hlen, hKL⟩ := RFprof_mem n k hk hε
  rw [← hlen]
  exact RFadapt_le_length n k hk hU hKL

/-- **`R_F^PROF ≤ A`**: relabelling a fixed schedule never increases its KL (`KL(p‖q_U) ≥ -ln q_U(V) = KL(p‖Π q_U)`). -/
theorem RFprof_le_Afix (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    RFprof n k ε ≤ Afix n k ε := by
  obtain ⟨U, hU, hlen, hKL⟩ := Afix_mem n k hk hε
  have hac := agfv_c01_absCont_of_KL_le_coe hKL
  have hkl := agfv_c01_klSum_le_of_KL_le_coe hKL
  have hs := agfv_klzero_succMass_pos hk hac
  have hneg := agfv_klzero_neg_log_le_klSum hk hac
  have hrel : KL n k (mixLaw k (agfv_relabelMix hU)) ≤ ((ε : ℝ) : WithTop ℝ) := by
    rw [agfv_mixLaw_relabelMix k hU, agfv_symLaw_KL_pos _ hs]
    exact WithTop.coe_le_coe.2 (by linarith)
  rw [← hlen]
  exact RFprof_le_of n k hU hrel

/-- The same lower bound for `R_F^PROF` (a relabelled profile of length `L` is in `𝒜_L`). -/
theorem RFprof_lower (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} (hε : 0 ≤ ε) :
    Real.logb 2 (Real.log ((k : ℝ) + 1)) - Real.logb 2 (ε + Real.log 36) < (RFprof (2 * k) k ε : ℝ) := by
  have h1 := RFadapt_lower k hk hε
  have h2 : (RFadapt (2 * k) k (by omega) ε : ℝ) ≤ (RFprof (2 * k) k ε : ℝ) := by
    exact_mod_cast RFadapt_le_RFprof (2 * k) k (by omega) hε
  linarith

/-! ## §8 The upper bound (Theorem 1(b), `K = ⌈1/δ⌉` branch) -/

/-- `n ≤ 2^(2^t)` for `t = ⌈log₂ log₂ n⌉`, `n ≥ 2`. -/
theorem le_tower (n : ℕ) (hn : 2 ≤ n) : n ≤ 2 ^ (2 ^ towerT n) := by
  unfold towerT
  have hn' : (2 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
  have hnpos : (0 : ℝ) < (n : ℝ) := by linarith
  have hlb : (1 : ℝ) ≤ Real.logb 2 (n : ℝ) := by
    rw [Real.le_logb_iff_rpow_le (by norm_num) hnpos, Real.rpow_one]
    exact hn'
  have h1 : Real.logb 2 (Real.logb 2 (n : ℝ)) ≤ ((⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ : ℕ) : ℝ) :=
    Nat.le_ceil _
  have h2 : Real.logb 2 (n : ℝ) ≤ (2 : ℝ) ^ ((⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ : ℕ) : ℝ) :=
    (Real.logb_le_iff_le_rpow (by norm_num) (by linarith)).1 h1
  have h3 : (n : ℝ) ≤ (2 : ℝ) ^ ((2 : ℝ) ^ ((⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ : ℕ) : ℝ)) :=
    (Real.logb_le_iff_le_rpow (by norm_num) hnpos).1 h2
  set t := ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ with ht
  have h4 : (2 : ℝ) ^ ((2 : ℝ) ^ ((t : ℕ) : ℝ)) = ((2 ^ (2 ^ t) : ℕ) : ℝ) := by
    rw [Real.rpow_natCast]
    rw [show ((2 : ℝ) ^ t) = ((2 ^ t : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
    norm_num
  rw [h4] at h3
  exact_mod_cast h3

lemma deltaOf_pos {ε : ℝ} (hε : 0 < ε) : 0 < deltaOf ε := by
  unfold deltaOf
  have := exp_neg_lt_one hε
  linarith

lemma deltaOf_lt_one (ε : ℝ) : deltaOf ε < 1 := by
  unfold deltaOf
  have := Real.exp_pos (-ε)
  linarith

lemma one_le_Kkol {ε : ℝ} (hε : 0 < ε) : 1 ≤ Kkol ε :=
  Nat.succ_le_of_lt (Nat.ceil_pos.2 (one_div_pos.2 (deltaOf_pos hε)))

lemma inv_Kkol_le {ε : ℝ} (hε : 0 < ε) : 1 / (Kkol ε : ℝ) ≤ deltaOf ε := by
  have hδ := deltaOf_pos hε
  have hc : 1 / deltaOf ε ≤ (Kkol ε : ℝ) := Nat.le_ceil _
  have hpos : 0 < 1 / deltaOf ε := one_div_pos.2 hδ
  calc 1 / (Kkol ε : ℝ) ≤ 1 / (1 / deltaOf ε) := one_div_le_one_div_of_le hpos hc
    _ = deltaOf ε := one_div_one_div _

/-- **Theorem 1(b), `K = ⌈1/δ⌉` branch, for `R_F^PROF`**: if `8⌈1/δ⌉ < n = 2k` (the exact side condition of
`A36RC.relabelled_rc_hard`, with `t = ⌈log₂ log₂ n⌉` discharging its `2k ≤ 2^(2^t)` and `K = ⌈1/δ⌉` its
`1 ≤ K`, `1/K ≤ δ < 1`), then `R_F^PROF(n,ε) ≤ ⌈log₂ log₂ n⌉ + 8⌈1/δ⌉`. -/
theorem RFprof_le_tower (k : ℕ) {ε : ℝ} (hε : 0 < ε) (hsmall : 8 * Kkol ε < 2 * k) :
    RFprof (2 * k) k ε ≤ towerT (2 * k) + 8 * Kkol ε := by
  obtain ⟨U, hU, hlen, hKL, -⟩ := A36RC.relabelled_rc_hard k (Kkol ε) (towerT (2 * k)) (one_le_Kkol hε)
    hsmall (le_tower (2 * k) (by omega)) (inv_Kkol_le hε) (deltaOf_lt_one ε)
  rw [deltaOf, epsOf_one_sub_exp] at hKL
  exact le_trans (RFprof_le_of (2 * k) k hU hKL) hlen

/-- **The upper bound for every `k ≥ 1`** (no side condition; below `8K < n` the bound `n` applies):
`R_F^PROF(n,ε) ≤ min{n, ⌈log₂ log₂ n⌉ + 8⌈1/δ⌉}`. -/
theorem RFprof_le_min (k : ℕ) {ε : ℝ} (hε : 0 < ε) :
    RFprof (2 * k) k ε ≤ min (2 * k) (towerT (2 * k) + 8 * Kkol ε) := by
  have hn := RFprof_le_n (2 * k) k (by omega) hε.le
  refine le_min hn ?_
  by_cases hs : 8 * Kkol ε < 2 * k
  · exact RFprof_le_tower k hε hs
  · omega

/-! ## §9 Corollary 2(a) and Corollary 1, two-sided with explicit constants -/

/-- `log₂ log₂(2k) ≥ 0` for `k ≥ 1`. -/
lemma loglog_nonneg (k : ℕ) (hk : 1 ≤ k) : 0 ≤ Real.logb 2 (Real.logb 2 (2 * (k : ℝ))) := by
  have hk' : (1 : ℝ) ≤ (k : ℝ) := by exact_mod_cast hk
  apply Real.logb_nonneg (by norm_num)
  rw [Real.le_logb_iff_rpow_le (by norm_num) (by positivity), Real.rpow_one]
  linarith

/-- `log₂ log₂(2k) ≤ 1 + log₂ ln(k+1) - log₂ ln 2`, from `2k ≤ (k+1)²`. -/
lemma loglog_le (k : ℕ) (hk : 1 ≤ k) :
    Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))
      ≤ 1 + Real.logb 2 (Real.log ((k : ℝ) + 1)) - Real.logb 2 (Real.log 2) := by
  have hk' : (1 : ℝ) ≤ (k : ℝ) := by exact_mod_cast hk
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hlk : 0 < Real.log ((k : ℝ) + 1) := Real.log_pos (by linarith)
  have h2k : 0 < Real.logb 2 (2 * (k : ℝ)) := Real.logb_pos (by norm_num) (by linarith)
  have hle : Real.log (2 * (k : ℝ)) ≤ 2 * Real.log ((k : ℝ) + 1) := by
    have hsq : 2 * (k : ℝ) ≤ ((k : ℝ) + 1) ^ 2 := by nlinarith
    calc Real.log (2 * (k : ℝ)) ≤ Real.log (((k : ℝ) + 1) ^ 2) := Real.log_le_log (by positivity) hsq
      _ = 2 * Real.log ((k : ℝ) + 1) := by rw [Real.log_pow]; norm_num
  have hb : Real.logb 2 (2 * (k : ℝ)) ≤ 2 * Real.log ((k : ℝ) + 1) / Real.log 2 := by
    unfold Real.logb
    exact div_le_div_of_nonneg_right hle hl2.le
  calc Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))
      ≤ Real.logb 2 (2 * Real.log ((k : ℝ) + 1) / Real.log 2) := Real.logb_le_logb_of_le (by norm_num) h2k hb
    _ = 1 + Real.logb 2 (Real.log ((k : ℝ) + 1)) - Real.logb 2 (Real.log 2) := by
        rw [Real.logb_div (mul_pos two_pos hlk).ne' hl2.ne', Real.logb_mul (by norm_num) hlk.ne',
          Real.logb_self_eq_one (by norm_num)]

/-- `log₂ ln(2k) = log₂ log₂(2k) + log₂ ln 2`. -/
lemma logb_log_eq (k : ℕ) (hk : 1 ≤ k) :
    Real.logb 2 (Real.log (2 * (k : ℝ))) = Real.logb 2 (Real.logb 2 (2 * (k : ℝ))) + Real.logb 2 (Real.log 2) := by
  have hk' : (1 : ℝ) ≤ (k : ℝ) := by exact_mod_cast hk
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hl2' : Real.log 2 ≠ 0 := hl2.ne'
  have h2k : 0 < Real.logb 2 (2 * (k : ℝ)) := Real.logb_pos (by norm_num) (by linarith)
  rw [← Real.logb_mul h2k.ne' hl2']
  congr 1
  unfold Real.logb
  field_simp

/-- The explicit additive constant: `C(ε) = max{1 + 8⌈1/δ⌉, 1 - log₂ ln 2 + log₂(ε + ln 36)}`. -/
noncomputable def Cprof (ε : ℝ) : ℝ :=
  max (1 + 8 * (Kkol ε : ℝ)) (1 - Real.logb 2 (Real.log 2) + Real.logb 2 (ε + Real.log 36))

/-- Core estimate shared by `R_F^adapt` and `R_F^PROF`: any `x` between the two kernel-checked bounds is within
`C(ε)` of `log₂ log₂ n`. -/
lemma near_loglog (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} {x : ℝ}
    (hlo : Real.logb 2 (Real.log ((k : ℝ) + 1)) - Real.logb 2 (ε + Real.log 36) < x)
    (hhi : x ≤ (towerT (2 * k) : ℝ) + 8 * (Kkol ε : ℝ)) :
    |x - Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))| ≤ Cprof ε := by
  have hL0 := loglog_nonneg k hk
  have hLle := loglog_le k hk
  have htow : (towerT (2 * k) : ℝ) < Real.logb 2 (Real.logb 2 (2 * (k : ℝ))) + 1 := by
    unfold towerT
    have h := Nat.ceil_lt_add_one (R := ℝ) (a := Real.logb 2 (Real.logb 2 (((2 * k : ℕ) : ℝ)))) (by
      push_cast; exact hL0)
    push_cast at h ⊢
    exact h
  rw [abs_le]
  constructor
  · have := le_max_right (1 + 8 * (Kkol ε : ℝ))
      (1 - Real.logb 2 (Real.log 2) + Real.logb 2 (ε + Real.log 36))
    unfold Cprof
    linarith
  · have := le_max_left (1 + 8 * (Kkol ε : ℝ))
      (1 - Real.logb 2 (Real.log 2) + Real.logb 2 (ε + Real.log 36))
    unfold Cprof
    linarith

/-- **Corollary 1, second clause / Corollary 2(a), `log₂ log₂ n + O_ε(1)`, explicit**: for `n = 2k ≥ 2`, `ε > 0`,
both `R_F^PROF(n,ε)` and `R_F^adapt(n,ε)` are within `C(ε)` of `log₂ log₂ n`. -/
theorem RF_near_loglog (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} (hε : 0 < ε) :
    |(RFprof (2 * k) k ε : ℝ) - Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))| ≤ Cprof ε ∧
    |(RFadapt (2 * k) k (by omega) ε : ℝ) - Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))| ≤ Cprof ε := by
  have hprof_hi : (RFprof (2 * k) k ε : ℝ) ≤ (towerT (2 * k) : ℝ) + 8 * (Kkol ε : ℝ) := by
    have h := le_trans (RFprof_le_min k hε) (min_le_right _ _)
    exact_mod_cast h
  have had_hi : (RFadapt (2 * k) k (by omega) ε : ℝ) ≤ (towerT (2 * k) : ℝ) + 8 * (Kkol ε : ℝ) := by
    have h1 : (RFadapt (2 * k) k (by omega) ε : ℝ) ≤ (RFprof (2 * k) k ε : ℝ) := by
      exact_mod_cast RFadapt_le_RFprof (2 * k) k (by omega) hε.le
    linarith
  exact ⟨near_loglog k hk (RFprof_lower k hk hε.le) hprof_hi,
    near_loglog k hk (RFadapt_lower k hk hε.le) had_hi⟩

/-- The same in the `log₂ ln n` normalization: within `C(ε) + |log₂ ln 2|`. -/
theorem RF_near_logln (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} (hε : 0 < ε) :
    |(RFprof (2 * k) k ε : ℝ) - Real.logb 2 (Real.log (2 * (k : ℝ)))|
        ≤ Cprof ε + |Real.logb 2 (Real.log 2)| ∧
    |(RFadapt (2 * k) k (by omega) ε : ℝ) - Real.logb 2 (Real.log (2 * (k : ℝ)))|
        ≤ Cprof ε + |Real.logb 2 (Real.log 2)| := by
  obtain ⟨h1, h2⟩ := RF_near_loglog k hk hε
  rw [logb_log_eq k hk]
  constructor
  · calc |(RFprof (2 * k) k ε : ℝ) - (Real.logb 2 (Real.logb 2 (2 * (k : ℝ))) + Real.logb 2 (Real.log 2))|
        = |((RFprof (2 * k) k ε : ℝ) - Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))) - Real.logb 2 (Real.log 2)| := by
          congr 1; ring
      _ ≤ |(RFprof (2 * k) k ε : ℝ) - Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))| + |Real.logb 2 (Real.log 2)| :=
          abs_sub _ _
      _ ≤ Cprof ε + |Real.logb 2 (Real.log 2)| := by linarith
  · calc |(RFadapt (2 * k) k (by omega) ε : ℝ)
            - (Real.logb 2 (Real.logb 2 (2 * (k : ℝ))) + Real.logb 2 (Real.log 2))|
        = |((RFadapt (2 * k) k (by omega) ε : ℝ) - Real.logb 2 (Real.logb 2 (2 * (k : ℝ))))
            - Real.logb 2 (Real.log 2)| := by congr 1; ring
      _ ≤ |(RFadapt (2 * k) k (by omega) ε : ℝ) - Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))|
            + |Real.logb 2 (Real.log 2)| := abs_sub _ _
      _ ≤ Cprof ε + |Real.logb 2 (Real.log 2)| := by linarith

/-- **Eventual (`∀ε ∃C ∀n`) form of Corollary 1's second clause and Corollary 2(a)'s order**:
`R_F^PROF(n,ε), R_F^adapt(n,ε) = log₂ log₂ n + O_ε(1) = log₂ ln n + O_ε(1)` along `n = 2k`, `k ≥ 1`. -/
theorem RF_O1 (ε : ℝ) (hε : 0 < ε) : ∃ C : ℝ, ∀ k : ℕ, 1 ≤ k →
    |(RFprof (2 * k) k ε : ℝ) - Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))| ≤ C ∧
    |(RFadapt (2 * k) k (by omega) ε : ℝ) - Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))| ≤ C ∧
    |(RFprof (2 * k) k ε : ℝ) - Real.logb 2 (Real.log (2 * (k : ℝ)))| ≤ C ∧
    |(RFadapt (2 * k) k (by omega) ε : ℝ) - Real.logb 2 (Real.log (2 * (k : ℝ)))| ≤ C := by
  refine ⟨Cprof ε + |Real.logb 2 (Real.log 2)|, fun k hk => ?_⟩
  obtain ⟨h1, h2⟩ := RF_near_loglog k hk hε
  obtain ⟨h3, h4⟩ := RF_near_logln k hk hε
  have h0 := abs_nonneg (Real.logb 2 (Real.log 2))
  exact ⟨by linarith, by linarith, h3, h4⟩

/-! ## §10 Corollary 1, first clause: fixed schedules -/

/-- **`A36Det.det_schedule_length_ge` restated for `A`**: for `n = 2k ≥ 2` and `ε ≥ 0`,
`A(n,ε) ≥ 1 + [ln(n+1) - 2ε - 1]_+² / (4ε + 2/3)`. -/
theorem Afix_lower (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} (hε : 0 ≤ ε) :
    1 + (max (Real.log (2 * (k : ℝ) + 1) - 2 * ε - 1) 0) ^ 2 / (4 * ε + 2 / 3)
      ≤ (Afix (2 * k) k ε : ℝ) := by
  obtain ⟨U, hU, hlen, hKL⟩ := Afix_mem (2 * k) k (by omega) hε
  rw [← hlen]
  exact A36Det.det_schedule_length_ge k hk hε hU hKL

/-- **Eventual `Ω_ε(log² n)` form for fixed schedules** (the half of Corollary 1's `Θ_ε(log² n)` proved here):
`A(2k, ε) ≥ (ln 2k)² / (16ε + 8/3)` for all `k ≥ max{1, ⌈e^{4ε+2}⌉}`. -/
theorem Afix_Omega (ε : ℝ) (hε : 0 ≤ ε) : ∃ c : ℝ, 0 < c ∧ ∀ᶠ k : ℕ in Filter.atTop,
    c * (Real.log (2 * (k : ℝ))) ^ 2 ≤ (Afix (2 * k) k ε : ℝ) := by
  have hden : 0 < 4 * ε + 2 / 3 := by positivity
  refine ⟨1 / (4 * (4 * ε + 2 / 3)), by positivity, ?_⟩
  rw [Filter.eventually_atTop]
  refine ⟨max 1 ⌈Real.exp (4 * ε + 2)⌉₊, fun k hk => ?_⟩
  have hk1 : 1 ≤ k := le_trans (le_max_left _ _) hk
  have hk' : (1 : ℝ) ≤ (k : ℝ) := by exact_mod_cast hk1
  have hkE : Real.exp (4 * ε + 2) ≤ (k : ℝ) :=
    le_trans (Nat.le_ceil _) (by exact_mod_cast le_trans (le_max_right _ _) hk)
  have hlow := Afix_lower k hk1 hε
  have hm : 4 * ε + 2 ≤ Real.log (2 * (k : ℝ) + 1) := by
    have h := Real.log_le_log (Real.exp_pos (4 * ε + 2))
      (show Real.exp (4 * ε + 2) ≤ 2 * (k : ℝ) + 1 by linarith)
    rwa [Real.log_exp] at h
  have hl0 : 0 ≤ Real.log (2 * (k : ℝ)) := Real.log_nonneg (by linarith)
  have hl1 : Real.log (2 * (k : ℝ)) ≤ Real.log (2 * (k : ℝ) + 1) :=
    Real.log_le_log (by positivity) (by linarith)
  have hmax : Real.log (2 * (k : ℝ)) / 2 ≤ max (Real.log (2 * (k : ℝ) + 1) - 2 * ε - 1) 0 :=
    le_trans (by linarith) (le_max_left _ _)
  have hsq : (Real.log (2 * (k : ℝ))) ^ 2 / 4
      ≤ (max (Real.log (2 * (k : ℝ) + 1) - 2 * ε - 1) 0) ^ 2 := by
    have h0 : 0 ≤ Real.log (2 * (k : ℝ)) / 2 := by positivity
    have h := pow_le_pow_left₀ h0 hmax 2
    have he : (Real.log (2 * (k : ℝ)) / 2) ^ 2 = (Real.log (2 * (k : ℝ))) ^ 2 / 4 := by ring
    linarith
  have hden' : 4 * ε + 2 / 3 ≠ 0 := hden.ne'
  calc 1 / (4 * (4 * ε + 2 / 3)) * (Real.log (2 * (k : ℝ))) ^ 2
      = ((Real.log (2 * (k : ℝ))) ^ 2 / 4) / (4 * ε + 2 / 3) := by field_simp
    _ ≤ (max (Real.log (2 * (k : ℝ) + 1) - 2 * ε - 1) 0) ^ 2 / (4 * ε + 2 / 3) :=
        div_le_div_of_nonneg_right hsq hden.le
    _ ≤ 1 + (max (Real.log (2 * (k : ℝ) + 1) - 2 * ε - 1) 0) ^ 2 / (4 * ε + 2 / 3) := by linarith
    _ ≤ (Afix (2 * k) k ε : ℝ) := hlow

/-- **Corollary 1, eventual forms (the parts proved here), in the W3F template's quantifier order**: for each fixed
`ε > 0`, fixed schedules need `Ω_ε(log² n)` rounds (eventually), and relabelled profiles need
`log₂ log₂ n + O_ε(1)` rounds (for every `n = 2k ≥ 2`).  The matching `O_ε(log² n)` for fixed schedules is
`OpenFixUpper` (see `Afix_Theta_of_open`), proved as `A36RW.LHUp.openFixUpper_holds`. -/
theorem cor1_eventual (ε : ℝ) (hε : 0 < ε) :
    (∃ c : ℝ, 0 < c ∧ ∀ᶠ k : ℕ in Filter.atTop, c * (Real.log (2 * (k : ℝ))) ^ 2 ≤ (Afix (2 * k) k ε : ℝ)) ∧
    (∃ C : ℝ, ∀ k : ℕ, 1 ≤ k →
      |(RFprof (2 * k) k ε : ℝ) - Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))| ≤ C) := by
  refine ⟨Afix_Omega ε hε.le, ?_⟩
  obtain ⟨C, hC⟩ := RF_O1 ε hε
  exact ⟨C, fun k hk => (hC k hk).1⟩

/-! ## §11 Headlines -/

/-- **Corollary 2(a), characterization clause, formal.**  For every `k ≤ n` and every real `ε`:
`R_F^adapt(n,ε) = sInf {r | G_r(n,k) ≥ e^{-ε}}`, and the almost-sure-cap version is the same number; for `ε ≥ 0`,
`R_F^adapt(n,ε)` is the LEAST `r` at which some policy of `𝒜_r` has output KL `≤ ε` (attained), it is the least `r`
with `G_r(n,k) ≥ e^{-ε}`, and `R_F^adapt(n,ε) ≤ r ⟺ e^{-ε} ≤ G_r(n,k)` for every `r`. -/
theorem cor2a_characterization (n k : ℕ) (hk : k ≤ n) (ε : ℝ) :
    RFadapt n k hk ε = sInf {r : ℕ | Real.exp (-ε) ≤ GrRec r n (k : ℤ)} ∧
    RFadaptAS n k hk ε = RFadapt n k hk ε ∧
    (0 ≤ ε →
      IsLeast {r : ℕ | ∃ D ∈ capKLSet (Bridge.balancedTarget n k hk) (balancedOracle n k) r,
          D ≤ ((ε : ℝ) : WithTop ℝ)} (RFadapt n k hk ε) ∧
      IsLeast {r : ℕ | Real.exp (-ε) ≤ GrRec r n (k : ℤ)} (RFadapt n k hk ε) ∧
      (∀ r : ℕ, RFadapt n k hk ε ≤ r ↔ Real.exp (-ε) ≤ GrRec r n (k : ℤ))) :=
  ⟨RFadapt_eq n k hk ε, RFadaptAS_eq_RFadapt n k hk ε,
    fun hε => ⟨RFadapt_isLeast_policy n k hk hε, RFadapt_isLeast n k hk hε, RFadapt_le_iff n k hk hε⟩⟩

/-- **Corollary 2(a), the bounds, formal for the `K = ⌈1/δ⌉` branch.**  For `n = 2k ≥ 2` and `ε > 0`, with
`δ = 1 - e^{-ε}`:
`log₂ ln(k+1) - log₂(ε + ln 36) < R_F^adapt(n,ε) ≤ R_F^PROF(n,ε) ≤ min{n, ⌈log₂ log₂ n⌉ + 8⌈1/δ⌉}`. -/
theorem cor2a_bounds (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} (hε : 0 < ε) :
    Real.logb 2 (Real.log ((k : ℝ) + 1)) - Real.logb 2 (ε + Real.log 36)
        < (RFadapt (2 * k) k (by omega) ε : ℝ) ∧
    RFadapt (2 * k) k (by omega) ε ≤ RFprof (2 * k) k ε ∧
    RFprof (2 * k) k ε ≤ min (2 * k) (towerT (2 * k) + 8 * Kkol ε) :=
  ⟨RFadapt_lower k hk hε.le, RFadapt_le_RFprof (2 * k) k (by omega) hε.le, RFprof_le_min k hε⟩

/-- **Corollary 1, formal parts.**  For `n = 2k ≥ 2`:
(i) fixed schedules, `ε ≥ 0`: `A(n,ε) ≥ 1 + [ln(n+1) - 2ε - 1]_+²/(4ε + 2/3)`, `A = Aopt`, and `R_F^PROF ≤ A`;
(ii) relabelled profiles, `ε > 0`, explicit two-sided:
`log₂ ln(k+1) - log₂(ε + ln 36) < R_F^PROF(n,ε) ≤ min{n, ⌈log₂ log₂ n⌉ + 8⌈1/δ⌉}`, and
`|R_F^PROF(n,ε) - log₂ log₂ n| ≤ C(ε)`. -/
theorem cor1_formal (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} (hε : 0 < ε) :
    1 + (max (Real.log (2 * (k : ℝ) + 1) - 2 * ε - 1) 0) ^ 2 / (4 * ε + 2 / 3) ≤ (Afix (2 * k) k ε : ℝ) ∧
    (Afix (2 * k) k ε : ℝ) = Aopt (2 * k) k ε ∧
    RFprof (2 * k) k ε ≤ Afix (2 * k) k ε ∧
    Real.logb 2 (Real.log ((k : ℝ) + 1)) - Real.logb 2 (ε + Real.log 36) < (RFprof (2 * k) k ε : ℝ) ∧
    RFprof (2 * k) k ε ≤ min (2 * k) (towerT (2 * k) + 8 * Kkol ε) ∧
    |(RFprof (2 * k) k ε : ℝ) - Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))| ≤ Cprof ε :=
  ⟨Afix_lower k hk hε.le, Afix_eq_Aopt (2 * k) k (by omega) hε.le,
    RFprof_le_Afix (2 * k) k (by omega) hε.le, RFprof_lower k hk hε.le, RFprof_le_min k hε,
    (RF_near_loglog k hk hε).1⟩


/-! ## §11b Non-vacuity fixture at `n = 2` -/

/-- `G_1(2,1) = 1/2`: at horizon one only the full batch completes, and it lands on the slice with the binomial atom
`C(2,1)·(1/2)·(1/2)`. -/
theorem GrRec_one_two_one : GrRec 1 2 ((1 : ℕ) : ℤ) = 1 / 2 := by
  have h : GrRec 1 2 ((1 : ℕ) : ℤ) = A36RW.Attain.grTerm_w1 0 2 ((1 : ℕ) : ℤ) 2 :=
    A36RW.Attain.GrRec_one_eq_w1 1 (by norm_num) (by norm_num)
  rw [h]
  unfold A36RW.Attain.grTerm_w1
  simp only [Nat.sub_self, Nat.cast_zero, Finset.Icc_self, Finset.sum_singleton]
  rw [agfv_c08s_GrRec_zero_size, if_pos rfl, mul_one]
  unfold killK binPMF
  norm_num

/-- **Non-vacuity fixture (`n = 2`, `k = 1`).**  `R_F^adapt(2, 0) = 2` and `R_F^adapt(2, ln 2) = 1`: the definitions
are live, not `sInf ∅` artefacts, and the threshold moves with `ε` exactly as `G_1(2,1) = 1/2` dictates. -/
theorem fixture_n2 :
    RFadapt 2 1 (by norm_num) 0 = 2 ∧ RFadapt 2 1 (by norm_num) (Real.log 2) = 1 := by
  have hG1 := GrRec_one_two_one
  have hl2 : (0 : ℝ) ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  constructor
  · apply le_antisymm (RFadapt_le_n 2 1 (by norm_num) le_rfl)
    by_contra hlt
    have h1 : RFadapt 2 1 (by norm_num) 0 ≤ 1 := by omega
    have h2 := (RFadapt_le_iff 2 1 (by norm_num) le_rfl 1).1 h1
    rw [hG1, neg_zero, Real.exp_zero] at h2
    norm_num at h2
  · apply le_antisymm
    · apply (RFadapt_le_iff 2 1 (by norm_num) hl2 1).2
      rw [hG1, Real.exp_neg, Real.exp_log (by norm_num)]
      norm_num
    · exact one_le_RFadapt 2 1 (by norm_num) (by norm_num) hl2

/-! ## §11c The `sInf ∅ = 0` convention at a negative budget, made explicit -/

/-- At `ε < 0` no cap reaches the threshold (`G_r ≤ 1 < e^{-ε}`), the defining set is empty and `R_F^adapt = 0` is the
junk value of `Nat.sInf ∅`.  Every theorem above that reads `R_F^adapt` as a round count assumes `ε ≥ 0`. -/
theorem RFadapt_eq_zero_of_neg (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : ε < 0) : RFadapt n k hk ε = 0 := by
  rw [RFadapt_eq]
  have hempty : {r : ℕ | Real.exp (-ε) ≤ GrRec r n (k : ℤ)} = ∅ := by
    ext r
    simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false, not_le]
    have h1 := agfv_c08s_GrRec_le_one r n (k : ℤ) (by positivity) (by exact_mod_cast hk)
    have h2 : 1 < Real.exp (-ε) := by
      have h := Real.exp_lt_exp.2 (show (0 : ℝ) < -ε by linarith)
      rwa [Real.exp_zero] at h
    linarith
  rw [hempty, Nat.sInf_empty]

/-- The same convention for `R_F^PROF`: at `ε < 0` no relabelled profile is feasible (`q_U(V) ≤ 1 < e^{-ε}`). -/
theorem RFprof_eq_zero_of_neg (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : ε < 0) : RFprof n k ε = 0 := by
  rw [RFprof_eq_succ n k hk]
  have hempty : {L : ℕ | ∃ U : List (Finset (Fin n)), FullSchedule n U ∧ U.length = L ∧
      Real.exp (-ε) ≤ succMass n k (qSched k U)} = ∅ := by
    ext L
    simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false, not_exists, not_and, not_le]
    intro U hU _
    have h1 := A36.succMass_qSched_le_GrRec k hk hU
    have h2 := agfv_c08s_GrRec_le_one U.length n (k : ℤ) (by positivity) (by exact_mod_cast hk)
    have h3 : 1 < Real.exp (-ε) := by
      have h := Real.exp_lt_exp.2 (show (0 : ℝ) < -ε by linarith)
      rwa [Real.exp_zero] at h
    linarith
  rw [hempty, Nat.sInf_empty]

/-- The same convention for `A`: at `ε < 0` no fixed schedule is feasible (`KL(p‖q_U) ≥ -ln q_U(V) ≥ 0`). -/
theorem Afix_eq_zero_of_neg (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : ε < 0) : Afix n k ε = 0 := by
  have hempty : {L : ℕ | ∃ U : List (Finset (Fin n)), FullSchedule n U ∧ U.length = L ∧
      KL n k (qSched k U) ≤ ((ε : ℝ) : WithTop ℝ)} = ∅ := by
    ext L
    simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false, not_exists, not_and]
    intro U hU _ hKL
    have hac := agfv_c01_absCont_of_KL_le_coe hKL
    have hkl := agfv_c01_klSum_le_of_KL_le_coe hKL
    have hs := agfv_klzero_succMass_pos hk hac
    have hneg := agfv_klzero_neg_log_le_klSum hk hac
    have h1 := A36.succMass_qSched_le_GrRec k hk hU
    have h2 := agfv_c08s_GrRec_le_one U.length n (k : ℤ) (by positivity) (by exact_mod_cast hk)
    have hlog : Real.log (succMass n k (qSched k U)) ≤ 0 := Real.log_nonpos hs.le (by linarith)
    linarith
  unfold Afix
  rw [hempty, Nat.sInf_empty]

/-! ## §12 What is NOT proved here, as exact statements (`Prop`s; none is assumed by a headline) -/

/-- Not proved in this file; proved as `A36RW.HV.openProfHV_holds` (Theorem 1(b), Hoeffding–Ville branch): with
`K = ⌈2 ln(2/δ)⌉` and `8K < n`, `R_F^PROF(n,ε) ≤ ⌈log₂ log₂ n⌉ + 8K`. -/
def OpenProfHV : Prop :=
  ∀ (k : ℕ) (ε : ℝ), 0 < ε → 8 * Khv ε < 2 * k → RFprof (2 * k) k ε ≤ towerT (2 * k) + 8 * Khv ε

/-- Not proved in this file; proved as `A36RW.LHUp.openFixUpper_holds` (Theorem 1(c) / Appendix `app:lhup`): one
fixed geometric schedule has `KL(p‖q_U) ≤ ε` with `|U| ≤ (ln n)(ln n + 2)/ε + 1`, for `n ≥ 16` and `0 < ε ≤ ln 2`;
in terms of `A`: -/
def OpenFixUpper : Prop :=
  ∀ (k : ℕ) (ε : ℝ), 8 ≤ k → 0 < ε → ε ≤ Real.log 2 →
    (Afix (2 * k) k ε : ℝ) ≤ Real.log (2 * (k : ℝ)) * (Real.log (2 * (k : ℝ)) + 2) / ε + 1

/-- **Reduction (formal)**: the paper's printed upper bound with `K_δ = min{⌈1/δ⌉, ⌈2 ln(2/δ)⌉}` follows from the
`K = ⌈1/δ⌉` branch proved in this file and `OpenProfHV`. -/
theorem RFprof_le_Kdelta_of_open (hHV : OpenProfHV) (k : ℕ) {ε : ℝ} (hε : 0 < ε) :
    RFprof (2 * k) k ε ≤ min (2 * k) (towerT (2 * k) + 8 * min (Kkol ε) (Khv ε)) := by
  have hn := RFprof_le_n (2 * k) k (by omega) hε.le
  refine le_min hn ?_
  rcases le_total (Kkol ε) (Khv ε) with h | h
  · rw [min_eq_left h]
    exact le_trans (RFprof_le_min k hε) (min_le_right _ _)
  · rw [min_eq_right h]
    by_cases hs : 8 * Khv ε < 2 * k
    · exact hHV k ε hε hs
    · omega

/-- `A` is antitone in the tolerance (a larger budget admits more schedules), for `0 ≤ ε ≤ ε'`. -/
theorem Afix_antitone (n k : ℕ) (hk : k ≤ n) {ε ε' : ℝ} (hε : 0 ≤ ε) (hεε : ε ≤ ε') :
    Afix n k ε' ≤ Afix n k ε := by
  obtain ⟨U, hU, hlen, hKL⟩ := Afix_mem n k hk hε
  rw [← hlen]
  exact Afix_le_of n k hU (le_trans hKL (by exact_mod_cast hεε))

/-- **Reduction (formal)**: Corollary 1's `Θ_ε(log² n)` for fixed schedules follows from the lower half proved
in this file and `OpenFixUpper`. -/
theorem Afix_Theta_of_open (hup : OpenFixUpper) (ε : ℝ) (hε : 0 < ε) :
    ∃ c C : ℝ, 0 < c ∧ 0 < C ∧ ∀ᶠ k : ℕ in Filter.atTop,
      c * (Real.log (2 * (k : ℝ))) ^ 2 ≤ (Afix (2 * k) k ε : ℝ) ∧
      (Afix (2 * k) k ε : ℝ) ≤ C * (Real.log (2 * (k : ℝ))) ^ 2 := by
  obtain ⟨c, hc, hev⟩ := Afix_Omega ε hε.le
  set ε₀ := min ε (Real.log 2) with hε₀
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hε₀pos : 0 < ε₀ := lt_min hε hl2
  refine ⟨c, 2 / ε₀ + 1, hc, add_pos (div_pos two_pos hε₀pos) one_pos, ?_⟩
  have hev2 : ∀ᶠ k : ℕ in Filter.atTop, max 8 ⌈Real.exp 2⌉₊ ≤ k := Filter.eventually_ge_atTop _
  filter_upwards [hev, hev2] with k hk1 hk2
  refine ⟨hk1, ?_⟩
  have hk8 : 8 ≤ k := le_trans (le_max_left _ _) hk2
  have hkE : Real.exp 2 ≤ (k : ℝ) :=
    le_trans (Nat.le_ceil _) (by exact_mod_cast le_trans (le_max_right _ _) hk2)
  have hk' : (8 : ℝ) ≤ (k : ℝ) := by exact_mod_cast hk8
  have hA := hup k ε₀ hk8 hε₀pos (min_le_right _ _)
  have hmono : (Afix (2 * k) k ε : ℝ) ≤ (Afix (2 * k) k ε₀ : ℝ) := by
    exact_mod_cast Afix_antitone (2 * k) k (by omega) hε₀pos.le (min_le_left _ _)
  have hL : 2 ≤ Real.log (2 * (k : ℝ)) := by
    have h := Real.log_le_log (Real.exp_pos 2) (show Real.exp 2 ≤ 2 * (k : ℝ) by linarith)
    rwa [Real.log_exp] at h
  have hsq : Real.log (2 * (k : ℝ)) * (Real.log (2 * (k : ℝ)) + 2) / ε₀ + 1
      ≤ (2 / ε₀ + 1) * (Real.log (2 * (k : ℝ))) ^ 2 := by
    have h1 : Real.log (2 * (k : ℝ)) * (Real.log (2 * (k : ℝ)) + 2)
        ≤ 2 * (Real.log (2 * (k : ℝ))) ^ 2 := by nlinarith
    have h2 : (1 : ℝ) ≤ (Real.log (2 * (k : ℝ))) ^ 2 := by nlinarith
    have h3 : Real.log (2 * (k : ℝ)) * (Real.log (2 * (k : ℝ)) + 2) / ε₀
        ≤ 2 * (Real.log (2 * (k : ℝ))) ^ 2 / ε₀ := div_le_div_of_nonneg_right h1 hε₀pos.le
    have h4 : 2 * (Real.log (2 * (k : ℝ))) ^ 2 / ε₀ = 2 / ε₀ * (Real.log (2 * (k : ℝ))) ^ 2 := by ring
    nlinarith
  linarith

end A36RW.Cor2a

/-! ## Export: definitions and headline types, then axioms -/

set_option pp.proofs false
#print A36RW.Cor2a.RFadaptOf
#print A36RW.Cor2a.RFadaptASOf
#print A36RW.Cor2a.RFadapt
#print A36RW.Cor2a.RFadaptAS
#print A36RW.Cor2a.RFprof
#print A36RW.Cor2a.Afix
#print A36RW.Cor2a.deltaOf
#print A36RW.Cor2a.Kkol
#print A36RW.Cor2a.Khv
#print A36RW.Cor2a.towerT
#print A36RW.Cor2a.Cprof
#print A36RW.Cor2a.OpenProfHV
#print A36RW.Cor2a.OpenFixUpper

#check @A36RW.Cor2a.cor2a_characterization
#check @A36RW.Cor2a.cor2a_bounds
#check @A36RW.Cor2a.cor1_formal
#check @A36RW.Cor2a.RF_O1
#check @A36RW.Cor2a.Afix_Omega
#check @A36RW.Cor2a.mem_adapt_iff
#check @A36RW.Cor2a.mem_adaptAS_iff
#check @A36RW.Cor2a.mem_adapt_iff_min
#check @A36RW.Cor2a.RFadapt_eq
#check @A36RW.Cor2a.RFadapt_eq_least_pos
#check @A36RW.Cor2a.RFadaptAS_eq_RFadapt
#check @A36RW.Cor2a.RFadapt_mem
#check @A36RW.Cor2a.RFadapt_le_iff
#check @A36RW.Cor2a.GrRec_self_eq_one
#check @A36RW.Cor2a.RFadapt_lower
#check @A36RW.Cor2a.relabel_mem_capKLSet
#check @A36RW.Cor2a.RFadapt_le_RFprof
#check @A36RW.Cor2a.RFprof_le_Afix
#check @A36RW.Cor2a.RFprof_lower
#check @A36RW.Cor2a.RFprof_le_tower
#check @A36RW.Cor2a.RFprof_le_min
#check @A36RW.Cor2a.RFprof_mem
#check @A36RW.Cor2a.RFprof_eq_succ
#check @A36RW.Cor2a.Afix_mem
#check @A36RW.Cor2a.Afix_eq_Aopt
#check @A36RW.Cor2a.Afix_lower
#check @A36RW.Cor2a.RF_near_loglog
#check @A36RW.Cor2a.RF_near_logln
#check @A36RW.Cor2a.RFprof_le_Kdelta_of_open
#check @A36RW.Cor2a.Afix_Theta_of_open

#check @A36RW.Cor2a.RFadapt_isLeast
#check @A36RW.Cor2a.RFadapt_isLeast_policy
#check @A36RW.Cor2a.RFadapt_eq_zero_of_neg
#check @A36RW.Cor2a.RFprof_eq_zero_of_neg
#check @A36RW.Cor2a.Afix_eq_zero_of_neg
#check @A36RW.Cor2a.RFprof_eq_symLaw
#check @A36RW.Cor2a.cor1_eventual
#check @A36RW.Cor2a.fixture_n2
#check @A36RW.Cor2a.GrRec_one_two_one
#check @A36RW.Cor2a.GrRec_eq_one_of_le
#check @A36RW.Cor2a.zero_mem_capKLSet
#check @A36RW.Cor2a.relabel_KL_le_iff
#check @A36RW.Cor2a.lt_RFadapt_iff
#check @A36RW.Cor2a.RFadapt_le_n
#check @A36RW.Cor2a.one_le_RFadapt
#check @A36RW.Cor2a.RFprof_le_n
#check @A36RW.Cor2a.le_tower
#check @A36RW.Cor2a.envelope_round_lower
#check @A36RW.Cor2a.Afix_antitone
#print axioms A36RW.Cor2a.cor2a_characterization
#print axioms A36RW.Cor2a.cor2a_bounds
#print axioms A36RW.Cor2a.cor1_formal
#print axioms A36RW.Cor2a.RF_O1
#print axioms A36RW.Cor2a.Afix_Omega
#print axioms A36RW.Cor2a.mem_adapt_iff
#print axioms A36RW.Cor2a.mem_adaptAS_iff
#print axioms A36RW.Cor2a.mem_adapt_iff_min
#print axioms A36RW.Cor2a.RFadapt_eq
#print axioms A36RW.Cor2a.RFadapt_eq_least_pos
#print axioms A36RW.Cor2a.RFadaptAS_eq_RFadapt
#print axioms A36RW.Cor2a.RFadapt_mem
#print axioms A36RW.Cor2a.RFadapt_le_iff
#print axioms A36RW.Cor2a.GrRec_self_eq_one
#print axioms A36RW.Cor2a.RFadapt_lower
#print axioms A36RW.Cor2a.relabel_mem_capKLSet
#print axioms A36RW.Cor2a.RFadapt_le_RFprof
#print axioms A36RW.Cor2a.RFprof_le_Afix
#print axioms A36RW.Cor2a.RFprof_lower
#print axioms A36RW.Cor2a.RFprof_le_tower
#print axioms A36RW.Cor2a.RFprof_le_min
#print axioms A36RW.Cor2a.RFprof_mem
#print axioms A36RW.Cor2a.RFprof_eq_succ
#print axioms A36RW.Cor2a.Afix_mem
#print axioms A36RW.Cor2a.Afix_eq_Aopt
#print axioms A36RW.Cor2a.Afix_lower
#print axioms A36RW.Cor2a.RF_near_loglog
#print axioms A36RW.Cor2a.RF_near_logln
#print axioms A36RW.Cor2a.RFprof_le_Kdelta_of_open
#print axioms A36RW.Cor2a.Afix_Theta_of_open
#print axioms A36RW.Cor2a.fullSingletons_full
#print axioms A36RW.Cor2a.GrRec_nonneg_bal
#print axioms A36RW.Cor2a.exp_neg_le_one
#print axioms A36RW.Cor2a.exp_neg_lt_one
#print axioms A36RW.Cor2a.GrRec_eq_one_of_le
#print axioms A36RW.Cor2a.zero_mem_capKLSet
#print axioms A36RW.Cor2a.capKLSet_subset_AS
#print axioms A36RW.Cor2a.adaptSet_eq
#print axioms A36RW.Cor2a.adaptSetAS_eq
#print axioms A36RW.Cor2a.grSet_mem_n
#print axioms A36RW.Cor2a.RFadapt_spec
#print axioms A36RW.Cor2a.lt_RFadapt_iff
#print axioms A36RW.Cor2a.RFadapt_le_n
#print axioms A36RW.Cor2a.one_le_RFadapt
#print axioms A36RW.Cor2a.envelope_round_lower
#print axioms A36RW.Cor2a.relabel_KL_le_iff
#print axioms A36RW.Cor2a.singletons_relabel_KL
#print axioms A36RW.Cor2a.RFprof_le_of
#print axioms A36RW.Cor2a.RFprof_le_n
#print axioms A36RW.Cor2a.Afix_le_of
#print axioms A36RW.Cor2a.RFadapt_le_length
#print axioms A36RW.Cor2a.le_tower
#print axioms A36RW.Cor2a.deltaOf_pos
#print axioms A36RW.Cor2a.deltaOf_lt_one
#print axioms A36RW.Cor2a.one_le_Kkol
#print axioms A36RW.Cor2a.inv_Kkol_le
#print axioms A36RW.Cor2a.loglog_nonneg
#print axioms A36RW.Cor2a.loglog_le
#print axioms A36RW.Cor2a.logb_log_eq
#print axioms A36RW.Cor2a.near_loglog
#print axioms A36RW.Cor2a.GrRec_one_two_one
#print axioms A36RW.Cor2a.fixture_n2
#print axioms A36RW.Cor2a.Afix_antitone
#print axioms A36RW.Cor2a.RFprof_eq_symLaw
#print axioms A36RW.Cor2a.cor1_eventual
#print axioms A36RW.Cor2a.RFadapt_isLeast
#print axioms A36RW.Cor2a.RFadapt_isLeast_policy
#print axioms A36RW.Cor2a.RFadapt_eq_zero_of_neg
#print axioms A36RW.Cor2a.RFprof_eq_zero_of_neg
#print axioms A36RW.Cor2a.Afix_eq_zero_of_neg


==> anc/formal_companion/lean/src/A36RW/Balanced/Cor2c.lean <==
/-
A36RW: **Corollary 2(c)** and the sentence after it, on the balanced slice `n = 2k`
(paper `paper_v1.tex`, `cor:t2`(c), the paragraph after it, and
App D "Corollary 2(c)").  Statements are over the shared interface `A36RW.Interface.V0` with the balanced target
`A36RW.Bridge.balancedTarget` and the balanced oracle `balancedOracle`.

Printed claims, at FIXED `ε > 0`, `n = 2k → ∞`:
  `L_F(n,ε) = (e^{-ε} + o(1)) · log₂ ln n`  and  `inf{E τ : π ∈ 𝒜_∞, KL(p‖Q_π) ≤ ε} = (e^{-ε} + o(1)) · log₂ ln n`.

Route (the paper's).
* Lower half: Corollary 2(b) in its `−3.672` form (`A36RW.Balanced.cor2b_printed`, unconditional over `PolicyE`),
  passed through the `L_F^ad` infimum, then `L_F^ad ≤ L_F` (`A36RW.Bridge.LFad_le_ofReal_LFgen`).
* Upper half: mix the uniformly relabelled ladder of `A36RC.relabelled_rc_hard` (the kernel-checked `K = ⌈1/δ'⌉`
  branch), built at tolerance `δ' ≤ δ = 1 - e^{-ε}`, with weight `w = e^{-ε}/(1-δ') ≤ 1`, and the one-round schedule
  `[univ]` with weight `1 - w`.  The mixture KL lemma `Q ≥ w Q' ⇒ KL(p‖Q) ≤ KL(p‖Q') + ln(1/w)` gives
  `F ≤ -ln(1-δ') + ln((1-δ')/e^{-ε}) = ε`; the cost is `w·|U| + (1-w) ≤ w(⌈log₂log₂ n⌉ + 8⌈1/δ'⌉) + (1-w)`.
  The limit takes `δ' = 1/K` with `K` fixed and then `K → ∞` (`eventually_lt_upper`); the explicit rate takes
  `K_n = ⌈√(log₂ ln n)⌉`, i.e. `1/δ_n ≈ √(log₂ ln n)` (`cor2c_rate`: error `≤ 30/√(log₂ ln n)`).

Quantifiers.  Every limit is at fixed `ε > 0` along `k → ∞` (`n = 2k`).  No statement here asserts uniformity in
`ε`: the upper-half thresholds depend on `ε` through `K ≥ 1/(1-e^{-ε})` (in the rate, through
`log₂ ln n ≥ (1-e^{-ε})^{-2}`).  Only the lower bound `e^{-ε}·log₂ ln n − 3.672` has an `ε`-free constant (every
`ε ≥ 0`).

Not covered here: the clause `L_H/L_F = Θ_ε((log n)²/log log n)` of the printed Cor. 2(c) (it needs the ordinary
Appendix-B upper bound on `L_H`); the Hoeffding–Ville ladder and its `O(log log log n / log log n)` remainder.

No hypotheses beyond `ε > 0` in the limit statements.  The finite-`n` statements also take `k ≥ 1`, the design range
`0 < δ' < 1`, `δ' ≤ 1 - e^{-ε}`, and the kernel-checked ladder branch's side condition `8⌈1/δ'⌉ < 2k` (in the paper
this condition appears only in a draft status note).
-/
import A36RW.Balanced.HardCap
import A36RW.Balanced.MixtureBridge
import A36RWBase.RCUpper

set_option autoImplicit false

namespace A36RW.Cor2c

open AGF A36RW Finset Filter Topology

/-! ## §1 The mixture KL lemma -/

/-- **Mixture KL lemma, generic target.**  If `w·q' ≤ q` on the support of `t` with `w > 0`, then
`KL(t‖q) ≤ KL(t‖q') + ln(1/w)` (extended reals; `⊤ + c = ⊤`).  No sign, normalisation or `w ≤ 1` condition is
needed (the paper's use has `0 < w ≤ 1` and `q' ≥ 0`). -/
theorem KLx_le_of_mul_le {n : ℕ} (t : Target n) {q q' : (Fin n → Bool) → ℝ} {w : ℝ} (hw : 0 < w)
    (hq : ∀ x, 0 < t.p x → w * q' x ≤ q x) :
    KLx t q ≤ KLx t q' + ((Real.log (1 / w) : ℝ) : WithTop ℝ) := by
  classical
  unfold KLx
  by_cases h' : ∀ x, 0 < t.p x → 0 < q' x
  · have h : ∀ x, 0 < t.p x → 0 < q x := fun x hx =>
      lt_of_lt_of_le (mul_pos hw (h' x hx)) (hq x hx)
    rw [if_pos h, if_pos h', ← WithTop.coe_add, WithTop.coe_le_coe]
    have hsum : ∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x = 1 := by
      rw [← t.sum_one, Finset.sum_filter]
      refine Finset.sum_congr rfl (fun x _ => ?_)
      split_ifs with hx
      · rfl
      · exact (le_antisymm (not_lt.1 hx) (t.nonneg x)).symm
    have hterm : ∀ x ∈ univ.filter (fun x => 0 < t.p x),
        t.p x * Real.log (t.p x / q x)
          ≤ t.p x * Real.log (t.p x / q' x) + t.p x * Real.log (1 / w) := by
      intro x hx
      have hpx : 0 < t.p x := (Finset.mem_filter.1 hx).2
      have hq'x : 0 < q' x := h' x hpx
      have hqx : 0 < q x := h x hpx
      rw [← mul_add, ← Real.log_mul (div_pos hpx hq'x).ne' (by positivity)]
      refine mul_le_mul_of_nonneg_left (Real.log_le_log (div_pos hpx hqx) ?_) hpx.le
      rw [div_mul_div_comm, mul_one]
      exact div_le_div_of_nonneg_left hpx.le (mul_pos hq'x hw) (by rw [mul_comm]; exact hq x hpx)
    calc ∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x * Real.log (t.p x / q x)
        ≤ ∑ x ∈ univ.filter (fun x => 0 < t.p x),
            (t.p x * Real.log (t.p x / q' x) + t.p x * Real.log (1 / w)) := Finset.sum_le_sum hterm
      _ = (∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x * Real.log (t.p x / q' x))
            + Real.log (1 / w) := by
          rw [Finset.sum_add_distrib, ← Finset.sum_mul, hsum, one_mul]
  · rw [if_neg h']
    simp

/-- **Mixture KL lemma, `AGF.KL` form** (weight-`k` slice, any `k ≤ n`): `w·q' ≤ q` on `V` with `w > 0` gives
`KL(p‖q) ≤ KL(p‖q') + ln(1/w)`. -/
theorem KL_le_of_mul_le {n k : ℕ} (hk : k ≤ n) {q q' : (Fin n → Bool) → ℝ} {w : ℝ} (hw : 0 < w)
    (hq : ∀ x ∈ Vset n k, w * q' x ≤ q x) :
    KL n k q ≤ KL n k q' + ((Real.log (1 / w) : ℝ) : WithTop ℝ) := by
  rw [← Bridge.KLx_balanced hk q, ← Bridge.KLx_balanced hk q']
  exact KLx_le_of_mul_le _ hw (fun x hx => hq x ((Bridge.pTarget_pos_iff_w4 x).1 hx))

/-! ## §2 Two-component mixtures and the one-round schedule -/

/-- The mixture `w·μ₁ + (1-w)·μ₂` of two schedule mixtures, as a `SchedMix` (component lists concatenated, weights
scaled). -/
noncomputable def mix2 {n : ℕ} (w : ℝ) (hw0 : 0 ≤ w) (hw1 : w ≤ 1) (μ₁ μ₂ : SchedMix n) : SchedMix n where
  parts := μ₁.parts.map (fun p => (w * p.1, p.2)) ++ μ₂.parts.map (fun p => ((1 - w) * p.1, p.2))
  wt_nonneg := by
    intro p hp
    rcases List.mem_append.1 hp with hp | hp
    · obtain ⟨q, hq, rfl⟩ := List.mem_map.1 hp
      exact mul_nonneg hw0 (μ₁.wt_nonneg q hq)
    · obtain ⟨q, hq, rfl⟩ := List.mem_map.1 hp
      exact mul_nonneg (by linarith) (μ₂.wt_nonneg q hq)
  wt_sum := by
    simp only [List.map_append, List.sum_append, List.map_map, Function.comp_def]
    rw [List.sum_map_mul_left, List.sum_map_mul_left, μ₁.wt_sum, μ₂.wt_sum]
    ring
  comp_sched := by
    intro p hp
    rcases List.mem_append.1 hp with hp | hp
    · obtain ⟨q, hq, rfl⟩ := List.mem_map.1 hp
      exact μ₁.comp_sched q hq
    · obtain ⟨q, hq, rfl⟩ := List.mem_map.1 hp
      exact μ₂.comp_sched q hq

theorem mixLaw_mix2 {n : ℕ} (k : ℕ) (w : ℝ) (hw0 : 0 ≤ w) (hw1 : w ≤ 1) (μ₁ μ₂ : SchedMix n)
    (x : Fin n → Bool) :
    mixLaw k (mix2 w hw0 hw1 μ₁ μ₂) x = w * mixLaw k μ₁ x + (1 - w) * mixLaw k μ₂ x := by
  simp only [mixLaw, mix2, List.map_append, List.sum_append, List.map_map, Function.comp_def]
  rw [← List.sum_map_mul_left, ← List.sum_map_mul_left]
  simp only [mul_assoc]

theorem mixCost_mix2 {n : ℕ} (w : ℝ) (hw0 : 0 ≤ w) (hw1 : w ≤ 1) (μ₁ μ₂ : SchedMix n) :
    mixCost (mix2 w hw0 hw1 μ₁ μ₂) = w * mixCost μ₁ + (1 - w) * mixCost μ₂ := by
  simp only [mixCost, mix2, List.map_append, List.sum_append, List.map_map, Function.comp_def]
  rw [← List.sum_map_mul_left, ← List.sum_map_mul_left]
  simp only [mul_assoc]

/-- The one-round schedule (one block, all coordinates) is a full schedule when `n ≥ 1`. -/
lemma fullSchedule_univ {n : ℕ} (hn : 1 ≤ n) : FullSchedule n [Finset.univ] := by
  show IsSchedule [Finset.univ] Finset.univ
  refine ⟨⟨⟨0, hn⟩, Finset.mem_univ _⟩, Finset.Subset.refl _, ?_⟩
  show (Finset.univ : Finset (Fin n)) \ Finset.univ = ∅
  exact Finset.sdiff_self _

/-- The one-round schedule as a one-component mixture (weight 1). -/
noncomputable def oneRoundMix (n : ℕ) (hn : 1 ≤ n) : SchedMix n where
  parts := [(1, [Finset.univ])]
  wt_nonneg := by
    intro p hp
    rw [List.mem_singleton] at hp
    rw [hp]; norm_num
  wt_sum := by simp
  comp_sched := by
    intro p hp
    rw [List.mem_singleton] at hp
    rw [hp]; exact fullSchedule_univ hn

lemma mixCost_oneRoundMix (n : ℕ) (hn : 1 ≤ n) : mixCost (oneRoundMix n hn) = 1 := by
  simp [mixCost, oneRoundMix]

/-! ## §3 The mixed design -/

/-- The ladder weight `w = e^{-ε}/(1-δ')`. -/
noncomputable def wgt (ε δ' : ℝ) : ℝ := Real.exp (-ε) / (1 - δ')

lemma wgt_pos {ε δ' : ℝ} (h1 : δ' < 1) : 0 < wgt ε δ' := div_pos (Real.exp_pos _) (by linarith)

/-- `w ≤ 1` if `δ' ≤ 1 - e^{-ε}` (given `δ' < 1`); this is where `δ_n ≤ δ` is used. -/
lemma wgt_le_one {ε δ' : ℝ} (h1 : δ' < 1) (h2 : δ' ≤ 1 - Real.exp (-ε)) : wgt ε δ' ≤ 1 := by
  unfold wgt
  rw [div_le_one (by linarith)]
  linarith

/-- `ε_{δ'} + ln(1/w) = -ln(1-δ') + ln((1-δ')/e^{-ε}) = ε`. -/
lemma epsOf_add_log_wgt {ε δ' : ℝ} (h1 : δ' < 1) : epsOf δ' + Real.log (1 / wgt ε δ') = ε := by
  unfold epsOf wgt
  rw [one_div_div, Real.log_div (by linarith : (1:ℝ) - δ' ≠ 0) (Real.exp_pos _).ne', Real.log_exp]
  ring

/-- **The mixed design** (a `SchedMix`): the uniform relabelling `agfv_relabelMix hU` of a full schedule `U` with
weight `w = e^{-ε}/(1-δ')`, and the one-round schedule `[univ]` with weight `1 - w`. -/
noncomputable def design (k : ℕ) (hk : 1 ≤ k) {ε δ' : ℝ} (h1 : δ' < 1) (h2 : δ' ≤ 1 - Real.exp (-ε))
    {U : List (Finset (Fin (2 * k)))} (hU : FullSchedule (2 * k) U) : SchedMix (2 * k) :=
  mix2 (wgt ε δ') (wgt_pos h1).le (wgt_le_one h1 h2) (agfv_relabelMix hU) (oneRoundMix (2 * k) (by omega))

/-- The design's components, read off the definition. -/
theorem design_parts (k : ℕ) (hk : 1 ≤ k) {ε δ' : ℝ} (h1 : δ' < 1) (h2 : δ' ≤ 1 - Real.exp (-ε))
    {U : List (Finset (Fin (2 * k)))} (hU : FullSchedule (2 * k) U) :
    (design k hk h1 h2 hU).parts
      = (agfv_relabelMix hU).parts.map (fun p => (Real.exp (-ε) / (1 - δ') * p.1, p.2))
          ++ [((1 - Real.exp (-ε) / (1 - δ')) * 1, [Finset.univ])] := rfl

/-- `F(design) ≤ ε` whenever the ladder component meets the budget `ε_{δ'} = -ln(1-δ')`. -/
theorem design_KL (k : ℕ) (hk : 1 ≤ k) {ε δ' : ℝ} (h1 : δ' < 1) (h2 : δ' ≤ 1 - Real.exp (-ε))
    {U : List (Finset (Fin (2 * k)))} (hU : FullSchedule (2 * k) U)
    (hKL : KL (2 * k) k (mixLaw k (agfv_relabelMix hU)) ≤ ((epsOf δ' : ℝ) : WithTop ℝ)) :
    KL (2 * k) k (mixLaw k (design k hk h1 h2 hU)) ≤ ((ε : ℝ) : WithTop ℝ) := by
  have hge : ∀ x ∈ Vset (2 * k) k,
      wgt ε δ' * mixLaw k (agfv_relabelMix hU) x ≤ mixLaw k (design k hk h1 h2 hU) x := by
    intro x _
    rw [design, mixLaw_mix2]
    have h0 := agfv_klzero_mixLaw_nonneg k (oneRoundMix (2 * k) (by omega)) x
    have hw1 := wgt_le_one h1 h2
    have : 0 ≤ (1 - wgt ε δ') * mixLaw k (oneRoundMix (2 * k) (by omega)) x :=
      mul_nonneg (by linarith) h0
    linarith
  calc KL (2 * k) k (mixLaw k (design k hk h1 h2 hU))
      ≤ KL (2 * k) k (mixLaw k (agfv_relabelMix hU)) + ((Real.log (1 / wgt ε δ') : ℝ) : WithTop ℝ) :=
        KL_le_of_mul_le (by omega) (wgt_pos h1) hge
    _ ≤ ((epsOf δ' : ℝ) : WithTop ℝ) + ((Real.log (1 / wgt ε δ') : ℝ) : WithTop ℝ) := by
        gcongr
    _ = ((ε : ℝ) : WithTop ℝ) := by rw [← WithTop.coe_add, epsOf_add_log_wgt h1]

/-- The same in the interface's form (`KLx` of the oracle-generic mixture law). -/
theorem design_KLx (k : ℕ) (hk : 1 ≤ k) {ε δ' : ℝ} (h1 : δ' < 1) (h2 : δ' ≤ 1 - Real.exp (-ε))
    {U : List (Finset (Fin (2 * k)))} (hU : FullSchedule (2 * k) U)
    (hKL : KL (2 * k) k (mixLaw k (agfv_relabelMix hU)) ≤ ((epsOf δ' : ℝ) : WithTop ℝ)) :
    KLx (Bridge.balancedTarget (2 * k) k (by omega)) (mixLawE (balancedOracle (2 * k) k) (design k hk h1 h2 hU))
      ≤ ((ε : ℝ) : WithTop ℝ) := by
  rw [Bridge.mixLawE_balanced, Bridge.KLx_balanced]
  exact design_KL k hk h1 h2 hU hKL

/-- The design's scheduled mean: `w·|U| + (1-w)`. -/
theorem design_cost (k : ℕ) (hk : 1 ≤ k) {ε δ' : ℝ} (h1 : δ' < 1) (h2 : δ' ≤ 1 - Real.exp (-ε))
    {U : List (Finset (Fin (2 * k)))} (hU : FullSchedule (2 * k) U) :
    mixCost (design k hk h1 h2 hU) = wgt ε δ' * (U.length : ℝ) + (1 - wgt ε δ') := by
  rw [design, mixCost_mix2, agfv_mixCost_relabelMix, mixCost_oneRoundMix, mul_one]

/-! ## §4 The tower index `⌈log₂ log₂ n⌉` and the normaliser `log₂ ln n` -/

/-- `t = ⌈log₂ log₂ n⌉` at `n = 2k`. -/
noncomputable def tow (k : ℕ) : ℕ := ⌈Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))⌉₊

/-- `log₂ ln n` at `n = 2k`. -/
noncomputable def Lk (k : ℕ) : ℝ := Real.logb 2 (Real.log (2 * (k : ℝ)))

lemma one_le_logb_two_mul {k : ℕ} (hk : 1 ≤ k) : 1 ≤ Real.logb 2 (2 * (k : ℝ)) := by
  have hk' : (1 : ℝ) ≤ k := by exact_mod_cast hk
  rw [← Real.logb_self_eq_one (by norm_num : (1:ℝ) < 2)]
  exact Real.logb_le_logb_of_le (by norm_num) (by norm_num) (by linarith)

/-- The ladder's tower condition holds at `t = ⌈log₂ log₂ n⌉`. -/
theorem two_mul_le_tower (k : ℕ) (hk : 1 ≤ k) : 2 * k ≤ 2 ^ 2 ^ tow k := by
  have hk' : (1 : ℝ) ≤ k := by exact_mod_cast hk
  have hx1 := one_le_logb_two_mul hk
  have hty : Real.logb 2 (Real.logb 2 (2 * (k : ℝ))) ≤ ((tow k : ℕ) : ℝ) := Nat.le_ceil _
  have h1 : Real.logb 2 (2 * (k : ℝ)) ≤ ((2 ^ tow k : ℕ) : ℝ) := by
    have h := Real.rpow_le_rpow_of_exponent_le (by norm_num : (1:ℝ) ≤ 2) hty
    rw [Real.rpow_logb (by norm_num) (by norm_num) (by linarith), Real.rpow_natCast] at h
    exact_mod_cast h
  have h2 := Real.rpow_le_rpow_of_exponent_le (by norm_num : (1:ℝ) ≤ 2) h1
  rw [Real.rpow_logb (by norm_num) (by norm_num) (by positivity), Real.rpow_natCast] at h2
  exact_mod_cast h2

lemma logb_two_log_two_gt : -1 < Real.logb 2 (Real.log 2) := by
  have h12 : (1 / 2 : ℝ) < Real.log 2 := by linarith [Real.log_two_gt_d9]
  have h := Real.logb_lt_logb (by norm_num : (1:ℝ) < 2) (by norm_num : (0:ℝ) < 1 / 2) h12
  have hh : Real.logb 2 (1 / 2 : ℝ) = -1 := by
    rw [one_div, Real.logb_inv, Real.logb_self_eq_one (by norm_num)]
  linarith

/-- `⌈log₂ log₂ n⌉ ≤ log₂ ln n + 2` (as `log₂ log₂ n = log₂ ln n − log₂ ln 2` and `−log₂ ln 2 < 1`). -/
theorem tow_le (k : ℕ) (hk : 1 ≤ k) : (tow k : ℝ) ≤ Lk k + 2 := by
  have hk' : (1 : ℝ) ≤ k := by exact_mod_cast hk
  have hx1 := one_le_logb_two_mul hk
  have hy0 : 0 ≤ Real.logb 2 (Real.logb 2 (2 * (k : ℝ))) := Real.logb_nonneg (by norm_num) hx1
  have hceil := Nat.ceil_lt_add_one hy0
  have hlog2k : 0 < Real.log (2 * (k : ℝ)) := Real.log_pos (by linarith)
  have hsplit : Real.logb 2 (Real.logb 2 (2 * (k : ℝ))) = Lk k - Real.logb 2 (Real.log 2) := by
    unfold Lk
    rw [show Real.logb 2 (2 * (k : ℝ)) = Real.log (2 * (k : ℝ)) / Real.log 2 from rfl,
      Real.logb_div hlog2k.ne' (Real.log_pos (by norm_num : (1:ℝ) < 2)).ne']
  have := logb_two_log_two_gt
  show (⌈Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))⌉₊ : ℝ) ≤ Lk k + 2
  linarith

/-! ## §5 The design with the ladder of `A36RC.relabelled_rc_hard`; finite-`n` upper bounds -/

/-- **Mixed design with the kernel-checked ladder.**  The ladder theorem's side conditions are met as follows:
`K = ⌈1/δ'⌉ ≥ 1` and `1/K ≤ δ'` from `δ' > 0`; `2k ≤ 2^(2^t)` at `t = ⌈log₂log₂ n⌉` (`two_mul_le_tower`);
`δ' < 1` and `8K < 2k` are hypotheses. -/
theorem mixed_design_exists (k : ℕ) (hk : 1 ≤ k) {ε δ' : ℝ} (h0 : 0 < δ') (h1 : δ' < 1)
    (h2 : δ' ≤ 1 - Real.exp (-ε)) (hsmall : 8 * ⌈1 / δ'⌉₊ < 2 * k) :
    ∃ (U : List (Finset (Fin (2 * k)))) (hU : FullSchedule (2 * k) U),
      U.length ≤ tow k + 8 * ⌈1 / δ'⌉₊ ∧
      (∀ p ∈ (agfv_relabelMix hU).parts, p.2.length = U.length) ∧
      KL (2 * k) k (mixLaw k (agfv_relabelMix hU)) ≤ ((epsOf δ' : ℝ) : WithTop ℝ) ∧
      KL (2 * k) k (mixLaw k (design k hk h1 h2 hU)) ≤ ((ε : ℝ) : WithTop ℝ) ∧
      mixCost (design k hk h1 h2 hU) = wgt ε δ' * (U.length : ℝ) + (1 - wgt ε δ') ∧
      mixCost (design k hk h1 h2 hU)
        ≤ wgt ε δ' * ((tow k : ℝ) + 8 * (⌈1 / δ'⌉₊ : ℝ)) + (1 - wgt ε δ') := by
  have hK : 1 ≤ ⌈1 / δ'⌉₊ :=
    Nat.one_le_iff_ne_zero.2 (Nat.pos_iff_ne_zero.1 (Nat.ceil_pos.2 (by positivity)))
  have hδK : 1 / ((⌈1 / δ'⌉₊ : ℕ) : ℝ) ≤ δ' := by
    have hc : 1 / δ' ≤ ((⌈1 / δ'⌉₊ : ℕ) : ℝ) := Nat.le_ceil _
    have hKpos : (0 : ℝ) < ((⌈1 / δ'⌉₊ : ℕ) : ℝ) := by exact_mod_cast hK
    rw [div_le_iff₀ hKpos]
    rw [div_le_iff₀ h0] at hc
    linarith
  obtain ⟨U, hU, hlen, hKL, hparts⟩ :=
    A36RC.relabelled_rc_hard k ⌈1 / δ'⌉₊ (tow k) hK hsmall (two_mul_le_tower k hk) hδK h1
  refine ⟨U, hU, hlen, hparts, hKL, design_KL k hk h1 h2 hU hKL, design_cost k hk h1 h2 hU, ?_⟩
  rw [design_cost]
  have hw0 := (wgt_pos (ε := ε) h1).le
  have hlen' : (U.length : ℝ) ≤ (tow k : ℝ) + 8 * (⌈1 / δ'⌉₊ : ℝ) := by exact_mod_cast hlen
  have := mul_le_mul_of_nonneg_left hlen' hw0
  linarith

/-- Finite-`n` upper bound on `L_F` from the design. -/
theorem LFgen_le_mixed (k : ℕ) (hk : 1 ≤ k) {ε δ' : ℝ} (h0 : 0 < δ') (h1 : δ' < 1)
    (h2 : δ' ≤ 1 - Real.exp (-ε)) (hsmall : 8 * ⌈1 / δ'⌉₊ < 2 * k) :
    LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
      ≤ wgt ε δ' * ((tow k : ℝ) + 8 * (⌈1 / δ'⌉₊ : ℝ)) + (1 - wgt ε δ') := by
  obtain ⟨U, hU, -, -, -, hKL, -, hcost⟩ := mixed_design_exists k hk h0 h1 h2 hsmall
  refine le_trans (Bridge.LFgen_le_of_feasible _ _ ?_) hcost
  rw [Bridge.mixLawE_balanced, Bridge.KLx_balanced]
  exact hKL

/-- The same design as a policy of `𝒜_∞` (`Bridge.mixPolicy`, `τ = |U|`): `L_F^ad` obeys the same bound. -/
theorem LFad_le_mixed (k : ℕ) (hk : 1 ≤ k) {ε δ' : ℝ} (h0 : 0 < δ') (h1 : δ' < 1)
    (h2 : δ' ≤ 1 - Real.exp (-ε)) (hsmall : 8 * ⌈1 / δ'⌉₊ < 2 * k) :
    LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
      ≤ ENNReal.ofReal (wgt ε δ' * ((tow k : ℝ) + 8 * (⌈1 / δ'⌉₊ : ℝ)) + (1 - wgt ε δ')) := by
  obtain ⟨U, hU, -, -, -, hKL, -, hcost⟩ := mixed_design_exists k hk h0 h1 h2 hsmall
  refine le_trans (Bridge.LFad_le_mixCost (by omega) ?_) (ENNReal.ofReal_le_ofReal hcost)
  rw [Bridge.mixLawE_balanced, Bridge.KLx_balanced]
  exact hKL

/-! ## §6 Finite-`n` lower bounds from Corollary 2(b) -/

/-- `L_F^ad ≥ e^{-ε}·log₂ ln n − 3.672`, from `cor2b_printed` (every `PolicyE`, no extra hypotheses). -/
theorem LFad_ge_printed (k : ℕ) (hk : 1 ≤ k) (ε : ℝ) :
    ENNReal.ofReal (Real.exp (-ε) * Lk k - 3.672)
      ≤ LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε := by
  unfold LFad
  refine le_sInf ?_
  rintro e ⟨S, mS, σ, hKL, rfl⟩
  have h := (Balanced.cor2b_printed k hk (2 * k) rfl σ ε hKL).2.2
  have e2 : ((2 * k : ℕ) : ℝ) = 2 * (k : ℝ) := by push_cast; ring
  rw [e2] at h
  exact h

/-- `L_F^ad < ⊤` for every `ε ≥ 0` (a feasible mixture exists and embeds in `𝒜_∞`). -/
theorem LFad_ne_top (k : ℕ) {ε : ℝ} (hε : 0 ≤ ε) :
    LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε ≠ ⊤ :=
  ne_top_of_le_ne_top ENNReal.ofReal_ne_top (Bridge.LFad_le_ofReal_LFgen (by omega) hε)

theorem LFgen_ge (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} (hε : 0 ≤ ε) :
    Real.exp (-ε) * Lk k - 3.672
      ≤ LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε := by
  have h := (LFad_ge_printed k hk ε).trans (Bridge.LFad_le_ofReal_LFgen (by omega) hε)
  exact (ENNReal.ofReal_le_ofReal_iff (Bridge.LFgen_nonneg _ _ _)).1 h

theorem LFad_toReal_bounds (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} (hε : 0 ≤ ε) :
    Real.exp (-ε) * Lk k - 3.672
        ≤ (LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε).toReal ∧
      (LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε).toReal
        ≤ LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε :=
  ⟨(ENNReal.ofReal_le_iff_le_toReal (LFad_ne_top k hε)).1 (LFad_ge_printed k hk ε),
   ENNReal.toReal_le_of_le_ofReal (Bridge.LFgen_nonneg _ _ _) (Bridge.LFad_le_ofReal_LFgen (by omega) hε)⟩

/-! ## §7 The limits at fixed `ε` -/

lemma tendsto_Lk : Tendsto Lk atTop atTop := by
  have h2k : Tendsto (fun k : ℕ => 2 * (k : ℝ)) atTop atTop :=
    Tendsto.const_mul_atTop (by norm_num) tendsto_natCast_atTop_atTop
  have hll := Real.tendsto_log_atTop.comp (Real.tendsto_log_atTop.comp h2k)
  exact hll.atTop_div_const (Real.log_pos (by norm_num : (1:ℝ) < 2))

lemma exp_neg_lt_one {ε : ℝ} (hε : 0 < ε) : Real.exp (-ε) < 1 := by
  have h := Real.exp_lt_exp.2 (by linarith : -ε < 0)
  rwa [Real.exp_zero] at h

/-- **Upper half** (`limsup ≤ e^{-ε}`, elementary form): for every `a > e^{-ε}`, eventually
`L_F(2k,ε)/log₂ ln(2k) < a`.  Proof: a FIXED ladder parameter `K` (`δ' = 1/K`) chosen from `a`, then `k → ∞`. -/
theorem eventually_lt_upper {ε : ℝ} (hε : 0 < ε) {a : ℝ} (ha : Real.exp (-ε) < a) :
    ∀ᶠ k : ℕ in atTop,
      LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε / Lk k < a := by
  have he0 : 0 < Real.exp (-ε) := Real.exp_pos _
  have he1 : Real.exp (-ε) < 1 := exp_neg_lt_one hε
  have hapos : 0 < a := he0.trans ha
  obtain ⟨K, hK⟩ := exists_nat_gt (max (max 2 (1 / (1 - Real.exp (-ε)))) (a / (a - Real.exp (-ε))))
  have hK2 : (2:ℝ) < K := lt_of_le_of_lt (le_trans (le_max_left _ _) (le_max_left _ _)) hK
  have hKδ : 1 / (1 - Real.exp (-ε)) < K :=
    lt_of_le_of_lt (le_trans (le_max_right _ _) (le_max_left _ _)) hK
  have hKa : a / (a - Real.exp (-ε)) < K := lt_of_le_of_lt (le_max_right _ _) hK
  have hKpos : (0:ℝ) < K := by linarith
  have h0 : 0 < 1 / (K : ℝ) := by positivity
  have h1 : 1 / (K : ℝ) < 1 := by rw [div_lt_one hKpos]; linarith
  have h2 : 1 / (K : ℝ) ≤ 1 - Real.exp (-ε) := by
    rw [div_le_iff₀ hKpos]
    rw [div_lt_iff₀ (by linarith)] at hKδ
    linarith
  have hceil : ⌈1 / (1 / (K : ℝ))⌉₊ = K := by rw [one_div_one_div, Nat.ceil_natCast]
  have hw : wgt ε (1 / (K : ℝ)) < a := by
    unfold wgt
    rw [div_lt_iff₀ (by linarith)]
    rw [div_lt_iff₀ (by linarith)] at hKa
    have h3 : a / K < a - Real.exp (-ε) := by rw [div_lt_iff₀ hKpos]; linarith
    have h4 : a * (1 - 1 / (K : ℝ)) = a - a / K := by ring
    linarith
  have hw0 : 0 ≤ wgt ε (1 / (K : ℝ)) := (wgt_pos h1).le
  have hgap : 0 < a - wgt ε (1 / (K : ℝ)) := by linarith
  have hevL := tendsto_Lk.eventually_gt_atTop
    ((wgt ε (1 / (K : ℝ)) * (2 + 8 * (K : ℝ)) + 1) / (a - wgt ε (1 / (K : ℝ))))
  have hevk : ∀ᶠ k : ℕ in atTop, 4 * K + 1 ≤ k := eventually_ge_atTop _
  filter_upwards [hevL, hevk] with k hkL hkK
  have hk1 : 1 ≤ k := by omega
  have hsmall : 8 * ⌈1 / (1 / (K : ℝ))⌉₊ < 2 * k := by rw [hceil]; omega
  have hup := LFgen_le_mixed k hk1 h0 h1 h2 hsmall
  rw [hceil] at hup
  have ht := tow_le k hk1
  have hnum : 0 ≤ (wgt ε (1 / (K : ℝ)) * (2 + 8 * (K : ℝ)) + 1) := by positivity
  have hLpos : 0 < Lk k := lt_of_le_of_lt (div_nonneg hnum hgap.le) hkL
  rw [div_lt_iff₀ hLpos]
  have hkL' : wgt ε (1 / (K : ℝ)) * (2 + 8 * (K : ℝ)) + 1 < (a - wgt ε (1 / (K : ℝ))) * Lk k := by
    rw [div_lt_iff₀ hgap] at hkL; linarith [mul_comm (Lk k) (a - wgt ε (1 / (K : ℝ)))]
  have h5 : wgt ε (1 / (K : ℝ)) * ((tow k : ℝ) + 8 * (K : ℝ))
      ≤ wgt ε (1 / (K : ℝ)) * (Lk k + 2 + 8 * (K : ℝ)) :=
    mul_le_mul_of_nonneg_left (by linarith) hw0
  nlinarith

/-- **Lower half** (`liminf ≥ e^{-ε}`, elementary form), from Cor. 2(b)'s `−3.672` bound. -/
theorem eventually_gt_lower {ε : ℝ} (hε : 0 ≤ ε) {a : ℝ} (ha : a < Real.exp (-ε)) :
    ∀ᶠ k : ℕ in atTop,
      a < LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε / Lk k := by
  have hgap : 0 < Real.exp (-ε) - a := by linarith
  filter_upwards [tendsto_Lk.eventually_gt_atTop (3.672 / (Real.exp (-ε) - a)), eventually_ge_atTop 1]
    with k hkL hk1
  have hLpos : 0 < Lk k := lt_of_le_of_lt (div_nonneg (by norm_num) hgap.le) hkL
  rw [lt_div_iff₀ hLpos]
  have hlow := LFgen_ge k hk1 hε
  have hkL' : 3.672 < (Real.exp (-ε) - a) * Lk k := by
    rw [div_lt_iff₀ hgap] at hkL; rw [mul_comm]; exact hkL
  nlinarith

/-- **Corollary 2(c), `L_F`:** `L_F(2k,ε)/log₂ ln(2k) → e^{-ε}`. -/
theorem cor2c_LFgen {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun k : ℕ => LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
        / Real.logb 2 (Real.log (2 * (k : ℝ)))) atTop (𝓝 (Real.exp (-ε))) :=
  tendsto_order.2 ⟨fun _ ha => eventually_gt_lower hε.le ha, fun _ ha => eventually_lt_upper hε ha⟩

/-- **The sentence after Cor. 2, `toReal` form** (`L_F^ad` is finite for every `k`, `LFad_ne_top`). -/
theorem cor2c_LFad_toReal {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun k : ℕ =>
        (LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε).toReal
          / Real.logb 2 (Real.log (2 * (k : ℝ)))) atTop (𝓝 (Real.exp (-ε))) := by
  have hlow : Tendsto (fun k : ℕ => Real.exp (-ε) - 3.672 * (Lk k)⁻¹) atTop (𝓝 (Real.exp (-ε))) := by
    have h := (tendsto_Lk.inv_tendsto_atTop).const_mul (3.672 : ℝ)
    rw [mul_zero] at h
    have h' := (tendsto_const_nhds (x := Real.exp (-ε))).sub h
    rw [sub_zero] at h'
    exact h'
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' hlow (cor2c_LFgen hε) ?_ ?_
  · filter_upwards [tendsto_Lk.eventually_gt_atTop 0, eventually_ge_atTop 1] with k hkL hk1
    have hb := (LFad_toReal_bounds k hk1 hε.le).1
    show Real.exp (-ε) - 3.672 * (Lk k)⁻¹ ≤ _ / Lk k
    rw [le_div_iff₀ hkL]
    have e1 : (Real.exp (-ε) - 3.672 * (Lk k)⁻¹) * Lk k = Real.exp (-ε) * Lk k - 3.672 := by
      rw [sub_mul, mul_assoc, inv_mul_cancel₀ hkL.ne', mul_one]
    linarith
  · filter_upwards [tendsto_Lk.eventually_gt_atTop 0, eventually_ge_atTop 1] with k hkL hk1
    exact div_le_div_of_nonneg_right (LFad_toReal_bounds k hk1 hε.le).2 hkL.le

/-- **The sentence after Cor. 2, in `ℝ≥0∞`:** `L_F^ad ≠ ⊤` for every `k`, and
`L_F^ad(2k,ε) / log₂ ln(2k) → e^{-ε}` in `ℝ≥0∞`. -/
theorem cor2c_LFad {ε : ℝ} (hε : 0 < ε) :
    (∀ k : ℕ, LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε ≠ ⊤) ∧
    Tendsto (fun k : ℕ => LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
        / ENNReal.ofReal (Real.logb 2 (Real.log (2 * (k : ℝ))))) atTop
      (𝓝 (ENNReal.ofReal (Real.exp (-ε)))) := by
  refine ⟨fun k => LFad_ne_top k hε.le, ?_⟩
  have h := ENNReal.tendsto_ofReal (cor2c_LFad_toReal hε)
  refine h.congr' ?_
  filter_upwards [tendsto_Lk.eventually_gt_atTop 0] with k hk
  have hk' : 0 < Real.logb 2 (Real.log (2 * (k : ℝ))) := hk
  rw [ENNReal.ofReal_div_of_pos hk', ENNReal.ofReal_toReal (LFad_ne_top k hε.le)]

/-- `limsup = liminf = e^{-ε}` for `L_F(2k,ε)/log₂ ln(2k)`. -/
theorem cor2c_limsup_liminf {ε : ℝ} (hε : 0 < ε) :
    Filter.limsup (fun k : ℕ => LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
        / Real.logb 2 (Real.log (2 * (k : ℝ)))) atTop = Real.exp (-ε) ∧
    Filter.liminf (fun k : ℕ => LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
        / Real.logb 2 (Real.log (2 * (k : ℝ)))) atTop = Real.exp (-ε) :=
  ⟨(cor2c_LFgen hε).limsup_eq, (cor2c_LFgen hε).liminf_eq⟩

/-- The printed `(e^{-ε} + o(1))·log₂ ln n` form: `L_F − e^{-ε}·log₂ ln n = o(log₂ ln n)`. -/
theorem cor2c_isLittleO {ε : ℝ} (hε : 0 < ε) :
    (fun k : ℕ => LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
        - Real.exp (-ε) * Real.logb 2 (Real.log (2 * (k : ℝ))))
      =o[atTop] (fun k : ℕ => Real.logb 2 (Real.log (2 * (k : ℝ)))) := by
  have hgf : ∀ᶠ k : ℕ in atTop, Real.logb 2 (Real.log (2 * (k : ℝ))) = 0 →
      LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
        - Real.exp (-ε) * Real.logb 2 (Real.log (2 * (k : ℝ))) = 0 := by
    filter_upwards [tendsto_Lk.eventually_gt_atTop 0] with k hk h0
    exact absurd h0 (ne_of_gt hk)
  rw [Asymptotics.isLittleO_iff_tendsto' hgf]
  have h := (cor2c_LFgen hε).sub_const (Real.exp (-ε))
  rw [sub_self] at h
  refine h.congr' ?_
  filter_upwards [tendsto_Lk.eventually_gt_atTop 0] with k hk
  have hk' : Real.logb 2 (Real.log (2 * (k : ℝ))) ≠ 0 := ne_of_gt hk
  field_simp

/-! ## §8 Explicit rate: `K_n = ⌈√(log₂ ln n)⌉`, i.e. `δ_n = 1/⌈√(log₂ ln n)⌉` -/

lemma Lk_le_log_div (k : ℕ) (hk : 1 ≤ k) : Lk k ≤ Real.log (2 * (k : ℝ)) / Real.log 2 := by
  have hk' : (1 : ℝ) ≤ k := by exact_mod_cast hk
  have hy : 0 < Real.log (2 * (k : ℝ)) := Real.log_pos (by linarith)
  have h := Real.log_le_sub_one_of_pos hy
  show Real.log (Real.log (2 * (k : ℝ))) / Real.log 2 ≤ Real.log (2 * (k : ℝ)) / Real.log 2
  exact div_le_div_of_nonneg_right (by linarith) (Real.log_pos (by norm_num : (1:ℝ) < 2)).le

lemma eventually_log_two_mul_le {c : ℝ} (hc : 0 < c) :
    ∀ᶠ k : ℕ in atTop, Real.log (2 * (k : ℝ)) ≤ c * (2 * (k : ℝ)) := by
  have h := Real.isLittleO_log_id_atTop.bound hc
  have h2k : Tendsto (fun k : ℕ => 2 * (k : ℝ)) atTop atTop :=
    Tendsto.const_mul_atTop (by norm_num) tendsto_natCast_atTop_atTop
  filter_upwards [h2k.eventually h] with k hk
  have h0 : 0 ≤ 2 * (k : ℝ) := by positivity
  simp only [Real.norm_eq_abs, id] at hk
  rw [abs_of_nonneg h0] at hk
  exact le_trans (le_abs_self _) hk

/-- The ladder side condition `8K < n` holds eventually for `K = ⌈√(log₂ ln n)⌉`. -/
lemma eventually_small_sqrt : ∀ᶠ k : ℕ in atTop, 8 * ⌈Real.sqrt (Lk k)⌉₊ < 2 * k := by
  filter_upwards [eventually_log_two_mul_le (c := 1 / 1000) (by norm_num), tendsto_Lk.eventually_ge_atTop 1,
    eventually_ge_atTop 5] with k hlog hL1 hk5
  have hk1 : 1 ≤ k := by omega
  have hk' : (5 : ℝ) ≤ k := by exact_mod_cast hk5
  have hLle := Lk_le_log_div k hk1
  have hlog2 : 0.6931471803 < Real.log 2 := Real.log_two_gt_d9
  have hL : Lk k ≤ (k : ℝ) / 300 := by
    have h1 : Real.log (2 * (k : ℝ)) / Real.log 2 ≤ (1 / 1000 * (2 * (k : ℝ))) / Real.log 2 :=
      div_le_div_of_nonneg_right hlog (by linarith)
    have h2 : (1 / 1000 * (2 * (k : ℝ))) / Real.log 2 ≤ (k : ℝ) / 300 := by
      rw [div_le_div_iff₀ (by linarith) (by norm_num)]
      nlinarith
    linarith
  have hs0 : 0 ≤ Real.sqrt (Lk k) := Real.sqrt_nonneg _
  have hs1 : 1 ≤ Real.sqrt (Lk k) := Real.one_le_sqrt.2 hL1
  have hss : Real.sqrt (Lk k) * Real.sqrt (Lk k) = Lk k := Real.mul_self_sqrt (by linarith)
  have hsL : Real.sqrt (Lk k) ≤ Lk k := by nlinarith
  have hceil : ((⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ) < Real.sqrt (Lk k) + 1 := Nat.ceil_lt_add_one hs0
  have : ((8 * ⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ) < ((2 * k : ℕ) : ℝ) := by
    push_cast
    linarith
  exact_mod_cast this

/-- Pure arithmetic of the rate bound (`s = √L`, `x = 1/K`, `K ≤ s + 1`, `x s ≤ 1`). -/
lemma rate_arith {e w x s L T K : ℝ} (he1 : e ≤ 1) (hs2 : 2 ≤ s) (hL : L = s * s)
    (hx0 : 0 ≤ x) (hxs : x * s ≤ 1) (hxh : x ≤ 1 / 2) (hw0 : 0 ≤ w) (hwb : w ≤ e * (1 + 2 * x))
    (hT : T ≤ L + 2) (hK : K ≤ s + 1) :
    w * (T + 8 * K) + (1 - w) ≤ e * L + 30 * s := by
  have hB : 0 ≤ L + 8 * s + 10 := by rw [hL]; nlinarith
  have hA : T + 8 * K ≤ L + 8 * s + 10 := by linarith
  have h1 : w * (T + 8 * K) ≤ w * (L + 8 * s + 10) := mul_le_mul_of_nonneg_left hA hw0
  have h2 : w * (L + 8 * s + 10) ≤ e * (1 + 2 * x) * (L + 8 * s + 10) := mul_le_mul_of_nonneg_right hwb hB
  have hxB : x * (L + 8 * s + 10) ≤ s + 13 := by
    have h3 : x * s * s ≤ s := by nlinarith
    rw [hL]
    nlinarith
  have hxB0 : 0 ≤ x * (L + 8 * s + 10) := mul_nonneg hx0 hB
  have h4 : e * (x * (L + 8 * s + 10)) ≤ x * (L + 8 * s + 10) := by nlinarith
  have h5 : e * (8 * s + 10) ≤ 8 * s + 10 := by nlinarith
  have h6 : e * (1 + 2 * x) * (L + 8 * s + 10)
      = e * L + e * (8 * s + 10) + 2 * (e * (x * (L + 8 * s + 10))) := by ring
  linarith

/-- Explicit-rate upper bound with the ladder at `K = ⌈√(log₂ ln n)⌉`:
`L_F ≤ e^{-ε}·log₂ ln n + 30·√(log₂ ln n)` once `log₂ ln n ≥ max(4, (1-e^{-ε})^{-2})` and `8K < n`. -/
theorem LFgen_le_rate (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} (hε : 0 < ε)
    (hL4 : 4 ≤ Lk k) (hLδ : 1 / (1 - Real.exp (-ε)) ^ 2 ≤ Lk k)
    (hsmall : 8 * ⌈Real.sqrt (Lk k)⌉₊ < 2 * k) :
    LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
      ≤ Real.exp (-ε) * Lk k + 30 * Real.sqrt (Lk k) := by
  have he0 : 0 < Real.exp (-ε) := Real.exp_pos _
  have he1 : Real.exp (-ε) < 1 := exp_neg_lt_one hε
  have hδ0 : 0 < 1 - Real.exp (-ε) := by linarith
  have hL0 : 0 ≤ Lk k := by linarith
  have hs2 : 2 ≤ Real.sqrt (Lk k) := (Real.le_sqrt (by norm_num) hL0).2 (by linarith)
  have hss : Real.sqrt (Lk k) * Real.sqrt (Lk k) = Lk k := Real.mul_self_sqrt hL0
  have hsδ : 1 / (1 - Real.exp (-ε)) ≤ Real.sqrt (Lk k) := by
    rw [Real.le_sqrt (by positivity) hL0, div_pow, one_pow]
    exact hLδ
  have hKs : Real.sqrt (Lk k) ≤ ((⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ) := Nat.le_ceil _
  have hKs1 : ((⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ) < Real.sqrt (Lk k) + 1 := Nat.ceil_lt_add_one (by linarith)
  have hKpos : (0 : ℝ) < ((⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ) := by linarith
  have h0 : 0 < 1 / ((⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ) := by positivity
  have h1 : 1 / ((⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ) < 1 := by rw [div_lt_one hKpos]; linarith
  have h2 : 1 / ((⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ) ≤ 1 - Real.exp (-ε) := by
    rw [div_le_iff₀ hKpos]
    have : 1 ≤ (1 - Real.exp (-ε)) * Real.sqrt (Lk k) := by
      rw [div_le_iff₀ hδ0] at hsδ; linarith
    nlinarith
  have hceil : ⌈1 / (1 / ((⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ))⌉₊ = ⌈Real.sqrt (Lk k)⌉₊ := by
    rw [one_div_one_div, Nat.ceil_natCast]
  have hup := LFgen_le_mixed k hk h0 h1 h2 (by rw [hceil]; exact hsmall)
  rw [hceil] at hup
  have ht := tow_le k hk
  have hw0 : 0 ≤ wgt ε (1 / ((⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ)) := (wgt_pos h1).le
  have hx0 : 0 ≤ 1 / ((⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ) := h0.le
  have hxh : 1 / ((⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ) ≤ 1 / 2 := by
    rw [div_le_div_iff₀ hKpos (by norm_num)]; linarith
  have hxs : 1 / ((⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ) * Real.sqrt (Lk k) ≤ 1 := by
    rw [one_div_mul_eq_div, div_le_one hKpos]; exact hKs
  have hwb : wgt ε (1 / ((⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ))
      ≤ Real.exp (-ε) * (1 + 2 * (1 / ((⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ))) := by
    unfold wgt
    rw [div_le_iff₀ (by linarith)]
    have key : 1 ≤ (1 + 2 * (1 / ((⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ)))
        * (1 - 1 / ((⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ)) := by
      nlinarith [mul_nonneg hx0 (by linarith : (0:ℝ) ≤ 1 - 2 * (1 / ((⌈Real.sqrt (Lk k)⌉₊ : ℕ) : ℝ)))]
    nlinarith
  exact hup.trans (rate_arith he1.le hs2 hss.symm hx0 hxs hxh hw0 hwb ht hKs1.le)

/-- Two-sided explicit rate at one `n = 2k`, for `L_F` and for `L_F^ad`. -/
theorem rate_bounds (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} (hε : 0 < ε)
    (hL4 : 4 ≤ Lk k) (hLδ : 1 / (1 - Real.exp (-ε)) ^ 2 ≤ Lk k)
    (hsmall : 8 * ⌈Real.sqrt (Lk k)⌉₊ < 2 * k) :
    |LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε / Lk k
        - Real.exp (-ε)| ≤ 30 / Real.sqrt (Lk k) ∧
    |(LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε).toReal / Lk k
        - Real.exp (-ε)| ≤ 30 / Real.sqrt (Lk k) := by
  have hup := LFgen_le_rate k hk hε hL4 hLδ hsmall
  have hlow := LFgen_ge k hk hε.le
  obtain ⟨hadlow, hadup⟩ := LFad_toReal_bounds k hk hε.le
  have hLpos : 0 < Lk k := by linarith
  have hss : Real.sqrt (Lk k) * Real.sqrt (Lk k) = Lk k := Real.mul_self_sqrt hLpos.le
  have hs2 : 2 ≤ Real.sqrt (Lk k) := (Real.le_sqrt (by norm_num) hLpos.le).2 (by linarith)
  have generic : ∀ V : ℝ, Real.exp (-ε) * Lk k - 3.672 ≤ V →
      V ≤ Real.exp (-ε) * Lk k + 30 * Real.sqrt (Lk k) →
      |V / Lk k - Real.exp (-ε)| ≤ 30 / Real.sqrt (Lk k) := by
    intro V hV1 hV2
    have hrw : V / Lk k - Real.exp (-ε) = (V - Real.exp (-ε) * Lk k) / Lk k := by
      field_simp
    have hspos : 0 < Real.sqrt (Lk k) := by linarith
    have h30 : 30 / Real.sqrt (Lk k) = 30 * Real.sqrt (Lk k) / Lk k := by
      rw [div_eq_div_iff hspos.ne' hLpos.ne']
      linear_combination (-30 : ℝ) * hss
    rw [hrw, h30, abs_le]
    constructor
    · rw [← neg_div]
      exact div_le_div_of_nonneg_right (by linarith) hLpos.le
    · exact div_le_div_of_nonneg_right (by linarith) hLpos.le
  exact ⟨generic _ hlow hup, generic _ hadlow (hadup.trans hup)⟩

/-- **Explicit rate, eventually:** for all large `k` (threshold depending on `ε`), both ratios are within
`30/√(log₂ ln n)` of `e^{-ε}`. -/
theorem cor2c_rate {ε : ℝ} (hε : 0 < ε) :
    ∀ᶠ k : ℕ in atTop,
      |LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
          / Real.logb 2 (Real.log (2 * (k : ℝ))) - Real.exp (-ε)|
        ≤ 30 / Real.sqrt (Real.logb 2 (Real.log (2 * (k : ℝ)))) ∧
      |(LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε).toReal
          / Real.logb 2 (Real.log (2 * (k : ℝ))) - Real.exp (-ε)|
        ≤ 30 / Real.sqrt (Real.logb 2 (Real.log (2 * (k : ℝ)))) := by
  filter_upwards [tendsto_Lk.eventually_ge_atTop 4,
    tendsto_Lk.eventually_ge_atTop (1 / (1 - Real.exp (-ε)) ^ 2),
    eventually_small_sqrt, eventually_ge_atTop 1] with k h4 hδ hs hk1
  exact rate_bounds k hk1 hε h4 hδ hs

/-- `L_F − e^{-ε}·log₂ ln n = O(√(log₂ ln n))`. -/
theorem cor2c_isBigO_sqrt {ε : ℝ} (hε : 0 < ε) :
    (fun k : ℕ => LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
        - Real.exp (-ε) * Real.logb 2 (Real.log (2 * (k : ℝ))))
      =O[atTop] (fun k : ℕ => Real.sqrt (Real.logb 2 (Real.log (2 * (k : ℝ))))) := by
  refine Asymptotics.IsBigO.of_bound 30 ?_
  filter_upwards [cor2c_rate hε, tendsto_Lk.eventually_ge_atTop 4] with k hk hL4
  obtain ⟨h1, -⟩ := hk
  change ‖LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
      - Real.exp (-ε) * Lk k‖ ≤ 30 * ‖Real.sqrt (Lk k)‖
  change |LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε / Lk k
      - Real.exp (-ε)| ≤ 30 / Real.sqrt (Lk k) at h1
  have hLpos : 0 < Lk k := by linarith
  have hspos : 0 < Real.sqrt (Lk k) := Real.sqrt_pos.2 hLpos
  have hss : Real.sqrt (Lk k) * Real.sqrt (Lk k) = Lk k := Real.mul_self_sqrt hLpos.le
  rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_pos hspos]
  have hfac : LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
      - Real.exp (-ε) * Lk k
      = Lk k * (LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε / Lk k
          - Real.exp (-ε)) := by
    field_simp
  rw [hfac, abs_mul, abs_of_pos hLpos]
  have hmul := mul_le_mul_of_nonneg_left h1 hLpos.le
  have h30 : Lk k * (30 / Real.sqrt (Lk k)) = 30 * Real.sqrt (Lk k) := by
    rw [mul_div_assoc', div_eq_iff hspos.ne']
    linear_combination (-30 : ℝ) * hss
  linarith

/-! ## §9 Headlines, with every local abbreviation unfolded -/

/-- **Deliverable 1 (mixture KL lemma).** -/
theorem headline_mixture_KL {n k : ℕ} (hk : k ≤ n) {q q' : (Fin n → Bool) → ℝ} {w : ℝ} (hw : 0 < w)
    (hq : ∀ x ∈ Vset n k, w * q' x ≤ q x) :
    KL n k q ≤ KL n k q' + ((Real.log (1 / w) : ℝ) : WithTop ℝ) :=
  KL_le_of_mul_le hk hw hq

/-- **Deliverable 2 (the mixed design).**  For `n = 2k`, `0 < δ' < 1`, `δ' ≤ 1 - e^{-ε}` and the kernel-checked
ladder branch's side condition `8⌈1/δ'⌉ < 2k`: there is a full schedule `U`, `|U| ≤ ⌈log₂log₂ n⌉ + 8⌈1/δ'⌉`, whose
uniform relabelling (all parts of length `|U|`) meets the ladder budget `KL ≤ ε_{δ'} = -ln(1-δ')`, such that the
`SchedMix` `design k hk h1 h2 hU` (`agfv_relabelMix hU` at weight `w = e^{-ε}/(1-δ')`, `[univ]` at weight `1-w`) has
`F = KL(p‖Q_μ) ≤ ε` (both KL forms) and scheduled mean `w|U| + (1-w) ≤ w(⌈log₂log₂ n⌉ + 8⌈1/δ'⌉) + (1-w)`. -/
theorem headline_mixed_design (k : ℕ) (hk : 1 ≤ k) {ε δ' : ℝ} (h0 : 0 < δ') (h1 : δ' < 1)
    (h2 : δ' ≤ 1 - Real.exp (-ε)) (hsmall : 8 * ⌈1 / δ'⌉₊ < 2 * k) :
    ∃ (U : List (Finset (Fin (2 * k)))) (hU : FullSchedule (2 * k) U),
      U.length ≤ ⌈Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))⌉₊ + 8 * ⌈1 / δ'⌉₊ ∧
      (∀ p ∈ (agfv_relabelMix hU).parts, p.2.length = U.length) ∧
      KL (2 * k) k (mixLaw k (agfv_relabelMix hU)) ≤ ((-Real.log (1 - δ') : ℝ) : WithTop ℝ) ∧
      (design k hk h1 h2 hU).parts
        = (agfv_relabelMix hU).parts.map (fun p => (Real.exp (-ε) / (1 - δ') * p.1, p.2))
            ++ [((1 - Real.exp (-ε) / (1 - δ')) * 1, [Finset.univ])] ∧
      KL (2 * k) k (mixLaw k (design k hk h1 h2 hU)) ≤ ((ε : ℝ) : WithTop ℝ) ∧
      KLx (Bridge.balancedTarget (2 * k) k (by omega))
          (mixLawE (balancedOracle (2 * k) k) (design k hk h1 h2 hU)) ≤ ((ε : ℝ) : WithTop ℝ) ∧
      mixCost (design k hk h1 h2 hU)
        = Real.exp (-ε) / (1 - δ') * (U.length : ℝ) + (1 - Real.exp (-ε) / (1 - δ')) ∧
      mixCost (design k hk h1 h2 hU)
        ≤ Real.exp (-ε) / (1 - δ')
            * ((⌈Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))⌉₊ : ℝ) + 8 * (⌈1 / δ'⌉₊ : ℝ))
          + (1 - Real.exp (-ε) / (1 - δ')) := by
  obtain ⟨U, hU, hlen, hparts, hKLlad, hKL, hcost, hcost'⟩ := mixed_design_exists k hk h0 h1 h2 hsmall
  exact ⟨U, hU, hlen, hparts, hKLlad, design_parts k hk h1 h2 hU, hKL, design_KLx k hk h1 h2 hU hKLlad,
    hcost, hcost'⟩

/-- **Deliverables 3–4 at finite `n` (two-sided explicit bounds).**  For `n = 2k ≥ 2`, `ε > 0`, `0 < δ' < 1`,
`δ' ≤ 1 - e^{-ε}`, `8⌈1/δ'⌉ < 2k`:
`e^{-ε} log₂ ln n − 3.672 ≤ (L_F^ad).toReal ≤ L_F ≤ w(⌈log₂log₂ n⌉ + 8⌈1/δ'⌉) + (1-w)`, `w = e^{-ε}/(1-δ')`,
and `L_F^ad ≠ ⊤`. -/
theorem headline_finite_two_sided (k : ℕ) (hk : 1 ≤ k) {ε δ' : ℝ} (hε : 0 < ε) (h0 : 0 < δ') (h1 : δ' < 1)
    (h2 : δ' ≤ 1 - Real.exp (-ε)) (hsmall : 8 * ⌈1 / δ'⌉₊ < 2 * k) :
    LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε ≠ ⊤ ∧
    Real.exp (-ε) * Real.logb 2 (Real.log (2 * (k : ℝ))) - 3.672
        ≤ (LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε).toReal ∧
    (LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε).toReal
        ≤ LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε ∧
    LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
        ≤ Real.exp (-ε) / (1 - δ')
            * ((⌈Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))⌉₊ : ℝ) + 8 * (⌈1 / δ'⌉₊ : ℝ))
          + (1 - Real.exp (-ε) / (1 - δ')) :=
  ⟨LFad_ne_top k hε.le, (LFad_toReal_bounds k hk hε.le).1, (LFad_toReal_bounds k hk hε.le).2,
   LFgen_le_mixed k hk h0 h1 h2 hsmall⟩

/-- **Deliverables 3–6: the `L_F` clauses of Corollary 2(c) and the sentence after it** (the `L_H/L_F` clause is not
covered), fixed `ε > 0`, `n = 2k → ∞`.
(i) `L_F(n,ε)/log₂ ln n → e^{-ε}`;  (ii) `L_F^ad(n,ε) ≠ ⊤` for every `n = 2k`;
(iii) `L_F^ad(n,ε).toReal/log₂ ln n → e^{-ε}`;  (iv) the same in `ℝ≥0∞`: `L_F^ad(n,ε)/ofReal(log₂ ln n) → ofReal(e^{-ε})`;
(v) the rate: for all `k` beyond a threshold depending on `ε`, both ratios are within `30/√(log₂ ln n)` of `e^{-ε}`
(an `O((log log n)^{-1/2})` witness; the constant 30 is not optimised and is numerically weak at any practical `n`). -/
theorem headline_cor2c {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun k : ℕ => LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
        / Real.logb 2 (Real.log (2 * (k : ℝ)))) atTop (𝓝 (Real.exp (-ε))) ∧
    (∀ k : ℕ, LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε ≠ ⊤) ∧
    Tendsto (fun k : ℕ =>
        (LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε).toReal
          / Real.logb 2 (Real.log (2 * (k : ℝ)))) atTop (𝓝 (Real.exp (-ε))) ∧
    Tendsto (fun k : ℕ => LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
        / ENNReal.ofReal (Real.logb 2 (Real.log (2 * (k : ℝ))))) atTop
      (𝓝 (ENNReal.ofReal (Real.exp (-ε)))) ∧
    (∀ᶠ k : ℕ in atTop,
      |LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
          / Real.logb 2 (Real.log (2 * (k : ℝ))) - Real.exp (-ε)|
        ≤ 30 / Real.sqrt (Real.logb 2 (Real.log (2 * (k : ℝ)))) ∧
      |(LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε).toReal
          / Real.logb 2 (Real.log (2 * (k : ℝ))) - Real.exp (-ε)|
        ≤ 30 / Real.sqrt (Real.logb 2 (Real.log (2 * (k : ℝ))))) :=
  ⟨cor2c_LFgen hε, (cor2c_LFad hε).1, cor2c_LFad_toReal hε, (cor2c_LFad hε).2, cor2c_rate hε⟩

/-! ## §10 Non-vacuity of the finite-`n` hypotheses -/

/-- The side conditions of `headline_mixed_design` / `headline_finite_two_sided` are jointly satisfiable:
`n = 18`, `ε = 1`, `δ' = 1/2` (so `δ' ≤ 1 - e^{-1}`, `K = ⌈1/δ'⌉ = 2`, `8K = 16 < 18`). -/
theorem nonvacuous_side_conditions :
    (1 : ℝ) / 2 ≤ 1 - Real.exp (-1) ∧ 8 * ⌈(1 : ℝ) / (1 / 2)⌉₊ < 2 * 9 := by
  refine ⟨?_, ?_⟩
  · have := A36RW.ExecMean.exp_neg_one_le_half
    linarith
  · have h : (1 : ℝ) / (1 / 2) = ((2 : ℕ) : ℝ) := by norm_num
    rw [h, Nat.ceil_natCast]
    norm_num

/-- The design exists at `n = 18`, `ε = 1`, `δ' = 1/2`. -/
example := headline_mixed_design 9 (by norm_num) (ε := 1) (δ' := 1 / 2) (by norm_num) (by norm_num)
  nonvacuous_side_conditions.1 nonvacuous_side_conditions.2

/-- The two-sided finite bound holds at `n = 18`, `ε = 1`, `δ' = 1/2`. -/
example := headline_finite_two_sided 9 (by norm_num) (ε := 1) (δ' := 1 / 2) (by norm_num) (by norm_num)
  (by norm_num) nonvacuous_side_conditions.1 nonvacuous_side_conditions.2

/-- Negative control: the ratio does not converge to any other value (limits are unique), so the limit statement
of `headline_cor2c` is not vacuous. -/
example {ε : ℝ} (hε : 0 < ε) :
    ¬ Tendsto (fun k : ℕ => LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
        / Real.logb 2 (Real.log (2 * (k : ℝ)))) atTop (𝓝 (Real.exp (-ε) + 1)) := by
  intro h
  have := tendsto_nhds_unique (cor2c_LFgen hε) h
  linarith

/-! ## §11 The W3F statement template, conjuncts 1–3, verbatim

The earlier statement file states Cor. 2(c) over its own copies `balTarget`/`balT`/`balO` of the balanced
target and oracle.  They are copied here with the same statements (the `p` field is `pTarget (2k) k`, so `balT k`
is definitionally `Bridge.balancedTarget (2k) k _`), and the template's first three conjuncts are proved as printed. -/

namespace TemplateW3F

lemma pTarget_nonneg' {n k : ℕ} (x : Fin n → Bool) : 0 ≤ pTarget n k x := by
  unfold pTarget; split_ifs <;> positivity

lemma sum_pTarget {n k : ℕ} (hk : k ≤ n) : ∑ x, pTarget n k x = 1 := agfv_klzero_sum_pTarget_univ hk

noncomputable def balTarget (n k : ℕ) (hk : k ≤ n) : Target n :=
  ⟨pTarget n k, pTarget_nonneg', sum_pTarget hk⟩

noncomputable def balT (k : ℕ) : Target (2 * k) := balTarget (2 * k) k (by omega)
noncomputable def balO (k : ℕ) : Oracle (2 * k) := balancedOracle (2 * k) k

/-- W3F's `Cor2c`, its first three conjuncts, as printed in the template. -/
def Cor2c_template_123 : Prop := ∀ ε : ℝ, 0 < ε →
  Tendsto (fun k : ℕ => LFgen (balT k) (balO k) ε / Real.logb 2 (Real.log (2 * k))) atTop
    (𝓝 (Real.exp (-ε))) ∧
  (∀ᶠ k : ℕ in atTop, LFad (balT k) (balO k) ε ≠ ⊤) ∧
  Tendsto (fun k : ℕ => (LFad (balT k) (balO k) ε).toReal / Real.logb 2 (Real.log (2 * k))) atTop
    (𝓝 (Real.exp (-ε)))

theorem cor2c_template_123 : Cor2c_template_123 := fun _ hε =>
  ⟨cor2c_LFgen hε, Filter.Eventually.of_forall (fun k => LFad_ne_top k hε.le), cor2c_LFad_toReal hε⟩

end TemplateW3F

end A36RW.Cor2c

set_option pp.proofs false
#check @A36RW.Cor2c.headline_mixture_KL
#check @A36RW.Cor2c.KLx_le_of_mul_le
#check @A36RW.Cor2c.headline_mixed_design
#check @A36RW.Cor2c.headline_finite_two_sided
#check @A36RW.Cor2c.headline_cor2c
#check @A36RW.Cor2c.eventually_lt_upper
#check @A36RW.Cor2c.eventually_gt_lower
#check @A36RW.Cor2c.cor2c_limsup_liminf
#check @A36RW.Cor2c.cor2c_isLittleO
#check @A36RW.Cor2c.cor2c_isBigO_sqrt
#print A36RW.Cor2c.design
#print A36RW.Cor2c.mix2
#print A36RW.Cor2c.oneRoundMix
#print A36RW.Cor2c.wgt
#print A36RW.Cor2c.Lk
#print A36RW.Cor2c.tow
#print axioms A36RW.Cor2c.KLx_le_of_mul_le
#print axioms A36RW.Cor2c.headline_mixture_KL
#print axioms A36RW.Cor2c.headline_mixed_design
#print axioms A36RW.Cor2c.mixed_design_exists
#print axioms A36RW.Cor2c.design_KLx
#print axioms A36RW.Cor2c.LFgen_le_mixed
#print axioms A36RW.Cor2c.LFad_le_mixed
#print axioms A36RW.Cor2c.LFgen_ge
#print axioms A36RW.Cor2c.LFad_toReal_bounds
#print axioms A36RW.Cor2c.headline_finite_two_sided
#print axioms A36RW.Cor2c.headline_cor2c
#print axioms A36RW.Cor2c.eventually_lt_upper
#print axioms A36RW.Cor2c.eventually_gt_lower
#print axioms A36RW.Cor2c.cor2c_LFgen
#print axioms A36RW.Cor2c.cor2c_LFad_toReal
#print axioms A36RW.Cor2c.cor2c_LFad
#print axioms A36RW.Cor2c.cor2c_limsup_liminf
#print axioms A36RW.Cor2c.cor2c_isLittleO
#print axioms A36RW.Cor2c.cor2c_rate
#print axioms A36RW.Cor2c.cor2c_isBigO_sqrt
#print axioms A36RW.Cor2c.nonvacuous_side_conditions
#print axioms A36RW.Cor2c.TemplateW3F.cor2c_template_123


==> anc/formal_companion/lean/src/A36RW/Balanced/ExecMean.lean <==
/-
A36RW: the EXECUTED-MEAN lower bound of the paper — Lemma 2(b) (survival and charging, tail-sum form)
and Corollary 2(b) on the balanced slice — over the printed causal class `PolicyE` of `A36RW.Interface.V0`
(arbitrary seed law, empty rounds allowed and charged, arbitrary completion at illegal states), with the cost
`PolicyE.execMean = Σ_{t≥0} ofReal (1 - doneBy t)`, i.e. `E τ = Σ_t P(τ > t)` in `ℝ≥0∞`.

Facts that other modules prove are taken as EXPLICIT HYPOTHESES (never re-proved here):
  (H-mono)   `∀ t x, σ.outBy o t x ≤ σ.outBy o (t+1) x`
  (H-nonneg) `∀ t x, 0 ≤ σ.outBy o t x`
  (H-le1)    `∀ t, σ.doneBy o t ≤ 1`
  (H-dead)   `∀ t, ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) t x ≤ GrRec t n (k:ℤ)`   (balanced oracle only)

Contents.
  §1 `doneBy_zero`: nothing completes at fuel 0 when `n ≥ 1` (proved from the definition).
  §2 facts about `outLim` (a real `⨆`): `outBy t ≤ outLim`, `0 ≤ outLim`, `Σ_x outLim ≤ 1`.
  §3 Lemma 2(b): `lemma2b_tail` (`1 + Σ_{s≥1} (θ - Q_s(V))_+ ≤ E τ`) and `lemma2b_single` (`1 + t(θ - Q_t(V))_+ ≤ E τ`).
  §4 the KL threshold: `KLx p q ≤ ε → e^{-ε} ≤ q(supp p)`.
  §5 the balanced target: `supp = Vset`, `KLx = AGF.KL`.
  §6 numerics: `c_* = Σ_{i≥0} min{1, 36 e^{-2^i}} < 2.672`.
  §7 the sharp envelope at `(M,j) = (2k,k)`.
  §8 Corollary 2(b): the paper's chain of right-hand sides (`lemma2b_rhs_chain`, `cor2b_rhs_chain`, pure in `G`);
     `cor2b_balanced` (headline) and its pieces; `LFad_ge_balanced`.
  §9 Non-vacuity and semantic checks (namespace `Witness`): the one-round policy meets every hypothesis of the
     headline and has `E τ = 1`; one empty round followed by one full round has `E τ = 2` (empty rounds charged).
-/
import A36RW.Interface.Lemmas
import A36RWBase.SharpEnvelope
import A36RWBase.FixedScheduleConverse
import AGFCore.C01Support
import Mathlib.Analysis.SpecialFunctions.Log.Base

set_option autoImplicit false

namespace A36RW.ExecMean

open AGF Finset Filter Topology MeasureTheory

variable {n : ℕ} {Seed : Type} [MeasurableSpace Seed]

/-! ## §1 Nothing completes at fuel 0 -/

/-- At fuel `0` only a complete history counts, and `[]` is not complete when `n ≥ 1`. -/
lemma treeE_outBy_zero_nil (o : Oracle n) (T : TreeE n) (hn : 1 ≤ n) (x : Fin n → Bool) :
    T.outBy o 0 [] x = 0 := by
  rw [TreeE.outBy.eq_1, if_neg]
  rintro ⟨h, -⟩
  rw [size_nil] at h
  omega

lemma outBy_zero (o : Oracle n) (σ : PolicyE n Seed) (hn : 1 ≤ n) (x : Fin n → Bool) :
    σ.outBy o 0 x = 0 := by
  have h : (fun ω => (σ.tree ω).outBy o 0 [] x) = fun _ => (0 : ℝ) :=
    funext fun ω => treeE_outBy_zero_nil o (σ.tree ω) hn x
  unfold PolicyE.outBy
  rw [h, integral_zero]

/-- `P(τ ≤ 0) = 0` when `n ≥ 1`: every run executes at least one round. -/
theorem doneBy_zero (o : Oracle n) (σ : PolicyE n Seed) (hn : 1 ≤ n) : σ.doneBy o 0 = 0 := by
  unfold PolicyE.doneBy
  exact Finset.sum_eq_zero fun x _ => outBy_zero o σ hn x

/-! ## §2 The output law `outLim = ⨆_f outBy f` -/

section Lim

variable (o : Oracle n) (σ : PolicyE n Seed)

lemma outBy_le_doneBy (hnn : ∀ t x, 0 ≤ σ.outBy o t x) (t : ℕ) (x : Fin n → Bool) :
    σ.outBy o t x ≤ σ.doneBy o t :=
  Finset.single_le_sum (f := fun y => σ.outBy o t y) (fun y _ => hnn t y) (Finset.mem_univ x)

lemma outBy_le_one (hnn : ∀ t x, 0 ≤ σ.outBy o t x) (hle1 : ∀ t, σ.doneBy o t ≤ 1)
    (t : ℕ) (x : Fin n → Bool) : σ.outBy o t x ≤ 1 :=
  (outBy_le_doneBy o σ hnn t x).trans (hle1 t)

lemma bddAbove_outBy (hnn : ∀ t x, 0 ≤ σ.outBy o t x) (hle1 : ∀ t, σ.doneBy o t ≤ 1)
    (x : Fin n → Bool) : BddAbove (Set.range fun t => σ.outBy o t x) :=
  ⟨1, by rintro _ ⟨t, rfl⟩; exact outBy_le_one o σ hnn hle1 t x⟩

lemma monotone_outBy (hmono : ∀ t x, σ.outBy o t x ≤ σ.outBy o (t+1) x) (x : Fin n → Bool) :
    Monotone fun t => σ.outBy o t x :=
  monotone_nat_of_le_succ fun t => hmono t x

/-- `outBy t ≤ outLim`: the real `⨆` is a genuine supremum because the sequence is bounded by `1`. -/
theorem outBy_le_outLim (hnn : ∀ t x, 0 ≤ σ.outBy o t x) (hle1 : ∀ t, σ.doneBy o t ≤ 1)
    (t : ℕ) (x : Fin n → Bool) : σ.outBy o t x ≤ outLim o σ x :=
  le_ciSup (bddAbove_outBy o σ hnn hle1 x) t

theorem outLim_nonneg (hnn : ∀ t x, 0 ≤ σ.outBy o t x) (hle1 : ∀ t, σ.doneBy o t ≤ 1)
    (x : Fin n → Bool) : 0 ≤ outLim o σ x :=
  (hnn 0 x).trans (outBy_le_outLim o σ hnn hle1 0 x)

theorem tendsto_outBy_outLim (hmono : ∀ t x, σ.outBy o t x ≤ σ.outBy o (t+1) x)
    (hnn : ∀ t x, 0 ≤ σ.outBy o t x) (hle1 : ∀ t, σ.doneBy o t ≤ 1) (x : Fin n → Bool) :
    Tendsto (fun t => σ.outBy o t x) atTop (𝓝 (outLim o σ x)) :=
  tendsto_atTop_ciSup (monotone_outBy o σ hmono x) (bddAbove_outBy o σ hnn hle1 x)

/-- The output law is a sub-probability: `Σ_x outLim x ≤ 1` (limit of `doneBy t ≤ 1`). -/
theorem sum_outLim_le_one (hmono : ∀ t x, σ.outBy o t x ≤ σ.outBy o (t+1) x)
    (hnn : ∀ t x, 0 ≤ σ.outBy o t x) (hle1 : ∀ t, σ.doneBy o t ≤ 1) :
    ∑ x, outLim o σ x ≤ 1 := by
  have h : Tendsto (fun t => ∑ x, σ.outBy o t x) atTop (𝓝 (∑ x, outLim o σ x)) :=
    tendsto_finsetSum _ fun x _ => tendsto_outBy_outLim o σ hmono hnn hle1 x
  exact le_of_tendsto' h hle1

end Lim

/-! ## §3 Lemma 2(b): survival and charging -/

/-- **The key step.**  `P(τ > t) = 1 - doneBy t ≥ Q(V) - P(τ ≤ t, out ∈ V)`, using `Σ_x outLim ≤ 1`. -/
theorem key_step (o : Oracle n) (σ : PolicyE n Seed)
    (hmono : ∀ t x, σ.outBy o t x ≤ σ.outBy o (t+1) x)
    (hnn : ∀ t x, 0 ≤ σ.outBy o t x) (hle1 : ∀ t, σ.doneBy o t ≤ 1)
    (V : Finset (Fin n → Bool)) {θ : ℝ} (hθ : θ ≤ ∑ x ∈ V, outLim o σ x) (t : ℕ) :
    θ - ∑ x ∈ V, σ.outBy o t x ≤ 1 - σ.doneBy o t := by
  have hsplit : σ.doneBy o t = ∑ x ∈ V, σ.outBy o t x + ∑ x ∈ Vᶜ, σ.outBy o t x :=
    (Finset.sum_add_sum_compl V _).symm
  have hlim : ∑ x, outLim o σ x = ∑ x ∈ V, outLim o σ x + ∑ x ∈ Vᶜ, outLim o σ x :=
    (Finset.sum_add_sum_compl V _).symm
  have hc : ∑ x ∈ Vᶜ, σ.outBy o t x ≤ ∑ x ∈ Vᶜ, outLim o σ x :=
    Finset.sum_le_sum fun x _ => outBy_le_outLim o σ hnn hle1 t x
  have h1 := sum_outLim_le_one o σ hmono hnn hle1
  linarith

/-- **Lemma 2(b), tail-sum form.**  If `θ ≤ Q_π(V)` then `E τ ≥ 1 + Σ_{s≥1} (θ - P(τ ≤ s, out ∈ V))_+`. -/
theorem lemma2b_tail (o : Oracle n) (σ : PolicyE n Seed) (hn : 1 ≤ n)
    (hmono : ∀ t x, σ.outBy o t x ≤ σ.outBy o (t+1) x)
    (hnn : ∀ t x, 0 ≤ σ.outBy o t x) (hle1 : ∀ t, σ.doneBy o t ≤ 1)
    (V : Finset (Fin n → Bool)) (θ : ℝ) (hθ : θ ≤ ∑ x ∈ V, outLim o σ x) :
    ENNReal.ofReal 1 + ∑' t : ℕ, ENNReal.ofReal (θ - ∑ x ∈ V, σ.outBy o (t+1) x)
      ≤ σ.execMean o := by
  unfold PolicyE.execMean
  rw [tsum_eq_zero_add' (f := fun t => ENNReal.ofReal (1 - σ.doneBy o t)) ENNReal.summable,
    doneBy_zero o σ hn, sub_zero]
  exact add_le_add le_rfl (ENNReal.tsum_le_tsum fun t =>
    ENNReal.ofReal_le_ofReal (key_step o σ hmono hnn hle1 V hθ (t+1)))

/-- **Lemma 2(b), single-horizon form.**  `E τ ≥ 1 + t (θ - P(τ ≤ t, out ∈ V))_+` for every `t`. -/
theorem lemma2b_single (o : Oracle n) (σ : PolicyE n Seed) (hn : 1 ≤ n)
    (hmono : ∀ t x, σ.outBy o t x ≤ σ.outBy o (t+1) x)
    (hnn : ∀ t x, 0 ≤ σ.outBy o t x) (hle1 : ∀ t, σ.doneBy o t ≤ 1)
    (V : Finset (Fin n → Bool)) (θ : ℝ) (hθ : θ ≤ ∑ x ∈ V, outLim o σ x) (t : ℕ) :
    ENNReal.ofReal (1 + (t : ℝ) * max (θ - ∑ x ∈ V, σ.outBy o t x) 0) ≤ σ.execMean o := by
  refine le_trans ?_ (lemma2b_tail o σ hn hmono hnn hle1 V θ hθ)
  have hstep : ∀ s ∈ Finset.range t,
      ENNReal.ofReal (θ - ∑ x ∈ V, σ.outBy o t x)
        ≤ ENNReal.ofReal (θ - ∑ x ∈ V, σ.outBy o (s+1) x) := by
    intro s hs
    apply ENNReal.ofReal_le_ofReal
    have hst : s + 1 ≤ t := Finset.mem_range.1 hs
    have : ∑ x ∈ V, σ.outBy o (s+1) x ≤ ∑ x ∈ V, σ.outBy o t x :=
      Finset.sum_le_sum fun x _ => monotone_outBy o σ hmono x hst
    linarith
  have hfin : (t : ENNReal) * ENNReal.ofReal (θ - ∑ x ∈ V, σ.outBy o t x)
      ≤ ∑' s : ℕ, ENNReal.ofReal (θ - ∑ x ∈ V, σ.outBy o (s+1) x) := by
    calc (t : ENNReal) * ENNReal.ofReal (θ - ∑ x ∈ V, σ.outBy o t x)
        = ∑ _s ∈ Finset.range t, ENNReal.ofReal (θ - ∑ x ∈ V, σ.outBy o t x) := by
          rw [Finset.sum_const, Finset.card_range, nsmul_eq_mul]
      _ ≤ ∑ s ∈ Finset.range t, ENNReal.ofReal (θ - ∑ x ∈ V, σ.outBy o (s+1) x) :=
          Finset.sum_le_sum hstep
      _ ≤ _ := ENNReal.sum_le_tsum _
  have heq : ENNReal.ofReal (1 + (t : ℝ) * max (θ - ∑ x ∈ V, σ.outBy o t x) 0)
      = ENNReal.ofReal 1 + (t : ENNReal) * ENNReal.ofReal (θ - ∑ x ∈ V, σ.outBy o t x) := by
    rw [ENNReal.ofReal_add zero_le_one (mul_nonneg (Nat.cast_nonneg t) (le_max_right _ _)),
      ENNReal.ofReal_mul (Nat.cast_nonneg t), ENNReal.ofReal_natCast, ENNReal.ofReal_max,
      ENNReal.ofReal_zero, max_eq_left zero_le]
  rw [heq]
  exact add_le_add le_rfl hfin

/-! ### Lemma 2(b) on the balanced slice, with the deadline bound `G_t(n,k)` -/

/-- **Lemma 2(b), balanced, tail-sum form.**  Under (H-dead), `θ ≤ Q_π(V)` gives
`E τ ≥ 1 + Σ_{s≥1} (θ - G_s(n,k))_+`. -/
theorem lemma2b_balanced_tail (k : ℕ) (hn1 : 1 ≤ n) (σ : PolicyE n Seed)
    (hmono : ∀ t x, σ.outBy (balancedOracle n k) t x ≤ σ.outBy (balancedOracle n k) (t+1) x)
    (hnn : ∀ t x, 0 ≤ σ.outBy (balancedOracle n k) t x)
    (hle1 : ∀ t, σ.doneBy (balancedOracle n k) t ≤ 1)
    (hdead : ∀ t, ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) t x ≤ GrRec t n (k:ℤ))
    (θ : ℝ) (hθ : θ ≤ ∑ x ∈ Vset n k, outLim (balancedOracle n k) σ x) :
    ENNReal.ofReal 1 + ∑' t : ℕ, ENNReal.ofReal (θ - GrRec (t+1) n (k:ℤ))
      ≤ σ.execMean (balancedOracle n k) := by
  refine le_trans ?_ (lemma2b_tail _ σ hn1 hmono hnn hle1 (Vset n k) θ hθ)
  refine add_le_add le_rfl (ENNReal.tsum_le_tsum fun t => ENNReal.ofReal_le_ofReal ?_)
  linarith [hdead (t+1)]

/-- **Lemma 2(b), balanced, single-horizon form.**  `E τ ≥ 1 + t (θ - G_t(n,k))_+` for every `t`. -/
theorem lemma2b_balanced_single (k : ℕ) (hn1 : 1 ≤ n) (σ : PolicyE n Seed)
    (hmono : ∀ t x, σ.outBy (balancedOracle n k) t x ≤ σ.outBy (balancedOracle n k) (t+1) x)
    (hnn : ∀ t x, 0 ≤ σ.outBy (balancedOracle n k) t x)
    (hle1 : ∀ t, σ.doneBy (balancedOracle n k) t ≤ 1)
    (hdead : ∀ t, ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) t x ≤ GrRec t n (k:ℤ))
    (θ : ℝ) (hθ : θ ≤ ∑ x ∈ Vset n k, outLim (balancedOracle n k) σ x) (t : ℕ) :
    ENNReal.ofReal (1 + (t : ℝ) * max (θ - GrRec t n (k:ℤ)) 0)
      ≤ σ.execMean (balancedOracle n k) := by
  refine le_trans (ENNReal.ofReal_le_ofReal ?_)
    (lemma2b_single _ σ hn1 hmono hnn hle1 (Vset n k) θ hθ t)
  have hd := hdead t
  have h1 : max (θ - GrRec t n (k:ℤ)) 0
      ≤ max (θ - ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) t x) 0 :=
    max_le_max (by linarith) le_rfl
  have ht0 : (0:ℝ) ≤ t := Nat.cast_nonneg t
  nlinarith [mul_le_mul_of_nonneg_left h1 ht0]

/-! ## §4 The KL threshold (Lemma 1(a) of the paper, threshold form) -/

theorem supp_nonempty (p : Target n) : (supp p).Nonempty := by
  by_contra hne
  rw [Finset.not_nonempty_iff_eq_empty] at hne
  have := sum_supp_p p
  rw [hne, Finset.sum_empty] at this
  exact zero_ne_one this

/-- A finite KL bound forces `q > 0` on the support of the target. -/
theorem pos_of_KLx_le (p : Target n) (q : (Fin n → Bool) → ℝ) {ε : ℝ}
    (hKL : KLx p q ≤ ((ε : ℝ) : WithTop ℝ)) : ∀ x, 0 < p.p x → 0 < q x := by
  by_contra hne
  have htop : KLx p q = ⊤ := by unfold KLx; rw [if_neg hne]
  rw [htop] at hKL
  exact (WithTop.coe_ne_top (a := ε)) (top_le_iff.1 hKL)

/-- **KL threshold.**  `KLx p q ≤ ε` (finite) gives `e^{-ε} ≤ q(supp p)`. -/
theorem exp_neg_le_mass (p : Target n) (q : (Fin n → Bool) → ℝ) {ε : ℝ}
    (hKL : KLx p q ≤ ((ε : ℝ) : WithTop ℝ)) : Real.exp (-ε) ≤ ∑ x ∈ supp p, q x := by
  have hpos := pos_of_KLx_le p q hKL
  have hQ : 0 < ∑ x ∈ supp p, q x :=
    Finset.sum_pos (fun x hx => hpos x (Finset.mem_filter.1 hx).2) (supp_nonempty p)
  have hle : -Real.log (∑ x ∈ supp p, q x) ≤ ε := by
    have h := (neg_log_mass_le_KLx p q).trans hKL
    exact_mod_cast h
  rw [← Real.le_log_iff_exp_le hQ]
  linarith

/-- The threshold for the policy's output law. -/
theorem exp_neg_le_outLim_mass (o : Oracle n) (σ : PolicyE n Seed) (p : Target n) {ε : ℝ}
    (hKL : KLx p (outLim o σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.exp (-ε) ≤ ∑ x ∈ supp p, outLim o σ x :=
  exp_neg_le_mass p (outLim o σ) hKL

/-! ## §5 The balanced target -/

/-- The balanced target `p_n` (uniform on `Vset n k`) as an interface `Target`. -/
noncomputable def balTarget (n k : ℕ) (hk : k ≤ n) : Target n where
  p := pTarget n k
  nonneg x := by
    unfold pTarget
    split_ifs
    · positivity
    · exact le_refl 0
  sum_one := agfv_klzero_sum_pTarget_univ hk

/-- Any target whose law is `pTarget n k` has support exactly `Vset n k`. -/
theorem supp_eq_Vset (p : Target n) (k : ℕ) (hp : p.p = pTarget n k) : supp p = Vset n k := by
  ext x
  simp only [supp, Finset.mem_filter, Finset.mem_univ, true_and, hp]
  constructor
  · intro hx
    by_contra hnot
    rw [agfv_pTarget_of_not_mem hnot] at hx
    exact lt_irrefl _ hx
  · intro hx
    exact agfv_klzero_pTarget_pos hx

/-- The interface KL of the balanced target is the library's `AGF.KL`. -/
theorem KLx_eq_KL (p : Target n) (k : ℕ) (hp : p.p = pTarget n k) (q : (Fin n → Bool) → ℝ) :
    KLx p q = KL n k q := by
  have hs := supp_eq_Vset p k hp
  have hcond : (∀ x, 0 < p.p x → 0 < q x) ↔ AbsCont n k q := by
    constructor
    · intro h x hx
      exact h x (by rw [hp]; exact agfv_klzero_pTarget_pos hx)
    · intro h x hx
      have hx' : x ∈ supp p := Finset.mem_filter.2 ⟨Finset.mem_univ _, hx⟩
      rw [hs] at hx'
      exact h x hx'
  unfold KLx KL
  by_cases hc : AbsCont n k q
  · rw [if_pos (hcond.2 hc), if_pos hc]
    have hfilt : univ.filter (fun x => 0 < p.p x) = Vset n k := hs
    rw [hfilt, klSum, hp]
  · rw [if_neg (fun h => hc (hcond.1 h)), if_neg hc]

/-! ## §6 Numerics: `c_* = Σ_{i≥0} min{1, 36 e^{-2^i}} < 2.672` -/

/-- The `i`-th term of `c_*`. -/
noncomputable def cterm (i : ℕ) : ℝ := min 1 (36 * Real.exp (-((2:ℝ) ^ i)))

/-- The paper's constant `c_* := Σ_{i≥0} min{1, 36 e^{-2^i}}`. -/
noncomputable def cStar : ℝ := ∑' i : ℕ, cterm i

lemma cterm_nonneg (i : ℕ) : 0 ≤ cterm i :=
  le_min zero_le_one (by positivity)

lemma exp_neg_one_le_half : Real.exp (-1) ≤ 1 / 2 := by
  have h : (2:ℝ) ≤ Real.exp 1 := by
    have := Real.add_one_le_exp (1:ℝ)
    linarith
  rw [Real.exp_neg, inv_eq_one_div]
  exact one_div_le_one_div_of_le (by norm_num) h

/-- Tail terms decay geometrically: `min{1, 36 e^{-2^{4+j}}} ≤ 36 e^{-16} 2^{-j}`. -/
lemma cterm_tail (j : ℕ) : cterm (4 + j) ≤ 36 * Real.exp (-16) * (1/2) ^ j := by
  have hj : (j:ℝ) + 1 ≤ (2:ℝ) ^ j := by
    have h : j + 1 ≤ 2 ^ j := Nat.lt_two_pow_self
    exact_mod_cast h
  have h16 : (2:ℝ) ^ (4 + j) = 16 * 2 ^ j := by
    rw [pow_add]
    norm_num
  have hexp : -((2:ℝ) ^ (4 + j)) ≤ -16 + (j:ℝ) * (-1) := by
    rw [h16]
    have : (0:ℝ) ≤ j := Nat.cast_nonneg j
    linarith
  calc cterm (4 + j) ≤ 36 * Real.exp (-((2:ℝ) ^ (4 + j))) := min_le_right _ _
    _ ≤ 36 * Real.exp (-16 + (j:ℝ) * (-1)) := by
        gcongr
    _ = 36 * Real.exp (-16) * Real.exp (-1) ^ j := by
        rw [Real.exp_add, Real.exp_nat_mul]
        ring
    _ ≤ 36 * Real.exp (-16) * (1/2) ^ j := by
        gcongr
        exact exp_neg_one_le_half

lemma summable_cterm : Summable cterm := by
  rw [← summable_nat_add_iff 4]
  refine Summable.of_nonneg_of_le (fun j => cterm_nonneg _) (fun j => ?_)
    (summable_geometric_two.mul_left (36 * Real.exp (-16)))
  rw [add_comm]
  exact cterm_tail j

lemma exp_neg_four_lt : Real.exp (-4) < 1 / 54.598 := by
  have he := Real.exp_one_gt_d9
  have h4 : Real.exp 4 = Real.exp 1 ^ 4 := by
    rw [← Real.exp_nat_mul]
    norm_num
  have h54 : (54.598:ℝ) < Real.exp 4 := by
    rw [h4]
    have hpow : (2.7182818283:ℝ) ^ 4 < Real.exp 1 ^ 4 := by
      gcongr
    calc (54.598:ℝ) < 2.7182818283 ^ 4 := by norm_num
      _ < _ := hpow
  rw [Real.exp_neg, inv_eq_one_div]
  exact one_div_lt_one_div_of_lt (by norm_num) h54

/-- The explicit bound on every partial sum of `c_*`. -/
theorem partial_cterm_le (m : ℕ) :
    ∑ i ∈ range m, cterm i
      ≤ 2 + 36 * (Real.exp (-4) + Real.exp (-8)) + 72 * Real.exp (-16) := by
  have hsub : ∑ i ∈ range m, cterm i ≤ ∑ i ∈ range (4 + m), cterm i :=
    Finset.sum_le_sum_of_subset_of_nonneg (Finset.range_subset_range.2 (by omega))
      (fun i _ _ => cterm_nonneg i)
  rw [Finset.sum_range_add] at hsub
  have h0 : cterm 0 ≤ 1 := min_le_left _ _
  have h1 : cterm 1 ≤ 1 := min_le_left _ _
  have h2 : cterm 2 ≤ 36 * Real.exp (-4) := by
    calc cterm 2 ≤ 36 * Real.exp (-((2:ℝ) ^ 2)) := min_le_right _ _
      _ = 36 * Real.exp (-4) := by norm_num
  have h3 : cterm 3 ≤ 36 * Real.exp (-8) := by
    calc cterm 3 ≤ 36 * Real.exp (-((2:ℝ) ^ 3)) := min_le_right _ _
      _ = 36 * Real.exp (-8) := by norm_num
  have h4 : ∑ i ∈ range 4, cterm i = cterm 0 + cterm 1 + cterm 2 + cterm 3 := by
    simp only [Finset.sum_range_succ, Finset.sum_range_zero, zero_add]
  have ht : ∑ j ∈ range m, cterm (4 + j) ≤ 72 * Real.exp (-16) := by
    calc ∑ j ∈ range m, cterm (4 + j)
        ≤ ∑ j ∈ range m, 36 * Real.exp (-16) * (1/2:ℝ) ^ j :=
          Finset.sum_le_sum fun j _ => cterm_tail j
      _ = 36 * Real.exp (-16) * ∑ j ∈ range m, (1/2:ℝ) ^ j := by rw [Finset.mul_sum]
      _ ≤ 36 * Real.exp (-16) * 2 := by
          gcongr
          exact sum_geometric_two_le m
      _ = 72 * Real.exp (-16) := by ring
  linarith

theorem cbound_lt : 2 + 36 * (Real.exp (-4) + Real.exp (-8)) + 72 * Real.exp (-16) < 2.672 := by
  have hx := exp_neg_four_lt
  have hx0 : 0 < Real.exp (-4) := Real.exp_pos _
  have h8 : Real.exp (-8) = Real.exp (-4) ^ 2 := by
    rw [← Real.exp_nat_mul]
    norm_num
  have h16 : Real.exp (-16) = Real.exp (-4) ^ 4 := by
    rw [← Real.exp_nat_mul]
    norm_num
  rw [h8, h16]
  have hb : Real.exp (-4) ≤ 1 / 54.598 := hx.le
  have hx2 : Real.exp (-4) ^ 2 ≤ (1 / 54.598) ^ 2 := pow_le_pow_left₀ hx0.le hb 2
  have hx4 : Real.exp (-4) ^ 4 ≤ (1 / 54.598) ^ 4 := pow_le_pow_left₀ hx0.le hb 4
  have hnum : 2 + 36 * ((1 / 54.598 : ℝ) + (1 / 54.598) ^ 2) + 72 * (1 / 54.598) ^ 4 < 2.672 := by
    norm_num
  linarith

/-- Every partial sum of `c_*` is at most `c_*`. -/
theorem partial_le_cStar (m : ℕ) : ∑ i ∈ range m, cterm i ≤ cStar :=
  summable_cterm.sum_le_tsum _ (fun i _ => cterm_nonneg i)

/-- **`c_* < 2.672`.** -/
theorem cStar_lt : cStar < 2.672 :=
  lt_of_le_of_lt (Real.tsum_le_of_sum_range_le cterm_nonneg partial_cterm_le) cbound_lt

/-! ## §7 The sharp envelope at `(M, j) = (2k, k)` -/

lemma distToEdge_balanced (k : ℕ) : distToEdge (2 * k) (k : ℤ) = k := by
  unfold distToEdge
  have h : (((2 * k : ℕ) : ℤ) - (k : ℤ)) = (k : ℤ) := by
    push_cast
    ring
  rw [h, min_self, Int.toNat_natCast]

/-- `G_t(2k,k) ≤ min{1, 36 exp(-2^{-t} ln(k+1))}` for `t ≥ 1` (`A36Sharp.sharp_envelope`, `sharpKap < 36`). -/
theorem G_le_exp (k t : ℕ) (ht : 1 ≤ t) :
    GrRec t (2 * k) (k : ℤ) ≤ min 1 (36 * Real.exp (-(Real.log ((k:ℝ) + 1) * (1/2) ^ t))) := by
  have henv := A36Sharp.sharp_envelope t (2 * k) (k : ℤ) ht (by positivity) (by push_cast; omega)
  rw [distToEdge_balanced] at henv
  refine henv.trans (min_le_min_left _ ?_)
  have hbase : (0:ℝ) < (k:ℝ) + 1 := by positivity
  have hrpow : ((k:ℝ) + 1) ^ (-(agfv_c08s_al t))
      = Real.exp (-(Real.log ((k:ℝ) + 1) * (1/2) ^ t)) := by
    rw [Real.rpow_def_of_pos hbase]
    unfold agfv_c08s_al
    congr 1
    ring
  rw [hrpow]
  exact mul_le_mul_of_nonneg_right (A36Sharp.sharpKap_lt_36 t).le (Real.exp_pos _).le

/-- With `2^m ≤ ln(k+1)` and `1 ≤ t ≤ m`: `G_t(2k,k) ≤ min{1, 36 e^{-2^{m-t}}}`. -/
theorem G_le_cterm (k m t : ℕ) (ht : 1 ≤ t) (htm : t ≤ m)
    (hm : (2:ℝ) ^ m ≤ Real.log ((k:ℝ) + 1)) :
    GrRec t (2 * k) (k : ℤ) ≤ cterm (m - t) := by
  refine (G_le_exp k t ht).trans ?_
  unfold cterm
  refine min_le_min_left _ (mul_le_mul_of_nonneg_left (Real.exp_le_exp.2 (neg_le_neg ?_)) (by norm_num))
  have h : (2:ℝ) ^ (m - t) * 2 ^ t = 2 ^ m := by
    rw [← pow_add, Nat.sub_add_cancel htm]
  have h2 : (2:ℝ) ^ (m - t) = 2 ^ m * (1/2) ^ t := by
    rw [← h, mul_assoc, ← mul_pow]
    norm_num
  rw [h2]
  exact mul_le_mul_of_nonneg_right hm (by positivity)

/-- `Σ_{t=1}^m G_t(2k,k) ≤ Σ_{i<m} min{1, 36 e^{-2^i}}` once `2^m ≤ ln(k+1)`. -/
theorem sum_G_le (k m : ℕ) (hm : (2:ℝ) ^ m ≤ Real.log ((k:ℝ) + 1)) :
    ∑ s ∈ range m, GrRec (s + 1) (2 * k) (k : ℤ) ≤ ∑ i ∈ range m, cterm i := by
  calc ∑ s ∈ range m, GrRec (s + 1) (2 * k) (k : ℤ)
      ≤ ∑ s ∈ range m, cterm (m - 1 - s) := by
        refine Finset.sum_le_sum fun s hs => ?_
        have hs' := Finset.mem_range.1 hs
        have h := G_le_cterm k m (s + 1) (by omega) (by omega) hm
        have he : m - (s + 1) = m - 1 - s := by omega
        rw [he] at h
        exact h
    _ = ∑ i ∈ range m, cterm i := Finset.sum_range_reflect cterm m

/-! ## §8 Corollary 2(b) on the balanced slice -/

lemma ofReal_sum_le {ι : Type} (s : Finset ι) (f : ι → ℝ) :
    ENNReal.ofReal (∑ i ∈ s, f i) ≤ ∑ i ∈ s, ENNReal.ofReal (f i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | insert a s ha ih =>
      rw [Finset.sum_insert ha, Finset.sum_insert ha]
      exact ENNReal.ofReal_add_le.trans (add_le_add le_rfl ih)

/-- **Corollary 2(b), first inequality.**  `E τ ≥ 1 + Σ_{t≥1} (e^{-ε} - G_t(n,k))_+`. -/
theorem cor2b_tail (k : ℕ) (hk : 1 ≤ k) (hn : n = 2 * k) (p : Target n) (hp : p.p = pTarget n k)
    (σ : PolicyE n Seed) (ε : ℝ)
    (hmono : ∀ t x, σ.outBy (balancedOracle n k) t x ≤ σ.outBy (balancedOracle n k) (t+1) x)
    (hnn : ∀ t x, 0 ≤ σ.outBy (balancedOracle n k) t x)
    (hle1 : ∀ t, σ.doneBy (balancedOracle n k) t ≤ 1)
    (hdead : ∀ t, ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) t x ≤ GrRec t n (k:ℤ))
    (hKL : KLx p (outLim (balancedOracle n k) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    ENNReal.ofReal 1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - GrRec (t+1) n (k:ℤ))
      ≤ σ.execMean (balancedOracle n k) := by
  have hθ : Real.exp (-ε) ≤ ∑ x ∈ Vset n k, outLim (balancedOracle n k) σ x := by
    have h := exp_neg_le_outLim_mass (balancedOracle n k) σ p hKL
    rwa [supp_eq_Vset p k hp] at h
  exact lemma2b_balanced_tail k (by omega) σ hmono hnn hle1 hdead _ hθ

/-! ### The paper's intermediate inequalities between the right-hand sides (pure statements about `G`) -/

/-- **Lemma 2(b), second inequality** (pure): `1 + t (θ - G_t(n,k))_+ ≤ 1 + Σ_{s≥1} (θ - G_s(n,k))_+`, because
`G_s ≤ G_t` for `s ≤ t` (`A36.GrRec_mono`). -/
theorem lemma2b_rhs_chain (n k : ℕ) (hkn : k ≤ n) (θ : ℝ) (t : ℕ) :
    ENNReal.ofReal (1 + (t : ℝ) * max (θ - GrRec t n (k:ℤ)) 0)
      ≤ ENNReal.ofReal 1 + ∑' s : ℕ, ENNReal.ofReal (θ - GrRec (s+1) n (k:ℤ)) := by
  have hstep : ∀ s ∈ Finset.range t,
      ENNReal.ofReal (θ - GrRec t n (k:ℤ)) ≤ ENNReal.ofReal (θ - GrRec (s+1) n (k:ℤ)) := by
    intro s hs
    apply ENNReal.ofReal_le_ofReal
    have hst : s + 1 ≤ t := Finset.mem_range.1 hs
    have := A36.GrRec_mono hst n (j := (k:ℤ)) (by positivity) (by exact_mod_cast hkn)
    linarith
  have hfin : (t : ENNReal) * ENNReal.ofReal (θ - GrRec t n (k:ℤ))
      ≤ ∑' s : ℕ, ENNReal.ofReal (θ - GrRec (s+1) n (k:ℤ)) := by
    calc (t : ENNReal) * ENNReal.ofReal (θ - GrRec t n (k:ℤ))
        = ∑ _s ∈ Finset.range t, ENNReal.ofReal (θ - GrRec t n (k:ℤ)) := by
          rw [Finset.sum_const, Finset.card_range, nsmul_eq_mul]
      _ ≤ ∑ s ∈ Finset.range t, ENNReal.ofReal (θ - GrRec (s+1) n (k:ℤ)) :=
          Finset.sum_le_sum hstep
      _ ≤ _ := ENNReal.sum_le_tsum _
  have heq : ENNReal.ofReal (1 + (t : ℝ) * max (θ - GrRec t n (k:ℤ)) 0)
      = ENNReal.ofReal 1 + (t : ENNReal) * ENNReal.ofReal (θ - GrRec t n (k:ℤ)) := by
    rw [ENNReal.ofReal_add zero_le_one (mul_nonneg (Nat.cast_nonneg t) (le_max_right _ _)),
      ENNReal.ofReal_mul (Nat.cast_nonneg t), ENNReal.ofReal_natCast, ENNReal.ofReal_max,
      ENNReal.ofReal_zero, max_eq_left zero_le]
  rw [heq]
  exact add_le_add le_rfl hfin

/-- **Corollary 2(b), second inequality, with `c_*`** (pure): for `0 ≤ θ ≤ 1` and `k ≥ 1`,
`θ log₂ ln(k+1) - c_* ≤ 1 + Σ_{t≥1} (θ - G_t(2k,k))_+`.  (App. D: `L = log₂ ln(k+1)`, `m = ⌊L⌋`; the case `L < 1`
is `m = 0`.) -/
theorem rhs_cStar_le_tail (k : ℕ) (hk : 1 ≤ k) (θ : ℝ) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) :
    ENNReal.ofReal (θ * Real.logb 2 (Real.log ((k:ℝ) + 1)) - cStar)
      ≤ ENNReal.ofReal 1 + ∑' t : ℕ, ENNReal.ofReal (θ - GrRec (t+1) (2 * k) (k:ℤ)) := by
  set L := Real.logb 2 (Real.log ((k:ℝ) + 1)) with hLdef
  have hlogpos : 0 < Real.log ((k:ℝ) + 1) := by
    apply Real.log_pos
    have : (1:ℝ) ≤ k := by exact_mod_cast hk
    linarith
  set m := ⌊L⌋₊ with hmdef
  -- the deadline sum over the first `m` rounds is at most `c_*`
  have hsumG : ∑ s ∈ range m, GrRec (s + 1) (2 * k) (k : ℤ) ≤ cStar := by
    rcases Nat.eq_zero_or_pos m with h0 | hmpos
    · rw [h0, Finset.sum_range_zero]
      simpa using partial_le_cStar 0
    · have hL1 : 1 ≤ L := Nat.floor_pos.1 hmpos
      have hmL : (m:ℝ) ≤ L := Nat.floor_le (by linarith)
      have hm : (2:ℝ) ^ m ≤ Real.log ((k:ℝ) + 1) := by
        have h := (Real.le_logb_iff_rpow_le (by norm_num : (1:ℝ) < 2) hlogpos).1 hmL
        rwa [Real.rpow_natCast] at h
      exact (sum_G_le k m hm).trans (partial_le_cStar m)
  -- truncate the tail sum at `m`
  have hfin : ENNReal.ofReal ((m:ℝ) * θ - ∑ s ∈ range m, GrRec (s + 1) (2 * k) (k : ℤ))
      ≤ ∑' s : ℕ, ENNReal.ofReal (θ - GrRec (s + 1) (2 * k) (k : ℤ)) := by
    calc ENNReal.ofReal ((m:ℝ) * θ - ∑ s ∈ range m, GrRec (s + 1) (2 * k) (k : ℤ))
        = ENNReal.ofReal (∑ s ∈ range m, (θ - GrRec (s + 1) (2 * k) (k : ℤ))) := by
          rw [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_range, nsmul_eq_mul]
      _ ≤ ∑ s ∈ range m, ENNReal.ofReal (θ - GrRec (s + 1) (2 * k) (k : ℤ)) :=
          ofReal_sum_le _ _
      _ ≤ _ := ENNReal.sum_le_tsum _
  have hmL1 : L < (m:ℝ) + 1 := Nat.lt_floor_add_one L
  have hreal : θ * L - cStar ≤ 1 + ((m:ℝ) * θ - ∑ s ∈ range m, GrRec (s + 1) (2 * k) (k : ℤ)) := by
    have hprod : 0 ≤ ((m:ℝ) + 1 - L) * θ := mul_nonneg (by linarith) hθ0
    nlinarith
  calc ENNReal.ofReal (θ * L - cStar)
      ≤ ENNReal.ofReal (1 + ((m:ℝ) * θ - ∑ s ∈ range m, GrRec (s + 1) (2 * k) (k : ℤ))) :=
        ENNReal.ofReal_le_ofReal hreal
    _ ≤ ENNReal.ofReal 1
          + ENNReal.ofReal ((m:ℝ) * θ - ∑ s ∈ range m, GrRec (s + 1) (2 * k) (k : ℤ)) :=
        ENNReal.ofReal_add_le
    _ ≤ ENNReal.ofReal 1 + ∑' s : ℕ, ENNReal.ofReal (θ - GrRec (s + 1) (2 * k) (k : ℤ)) :=
        add_le_add le_rfl hfin

/-- **Corollary 2(b), second inequality** (pure): `θ log₂ ln(k+1) - 2.672 ≤ 1 + Σ_{t≥1} (θ - G_t(2k,k))_+`. -/
theorem rhs_k_le_tail (k : ℕ) (hk : 1 ≤ k) (θ : ℝ) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) :
    ENNReal.ofReal (θ * Real.logb 2 (Real.log ((k:ℝ) + 1)) - 2.672)
      ≤ ENNReal.ofReal 1 + ∑' t : ℕ, ENNReal.ofReal (θ - GrRec (t+1) (2 * k) (k:ℤ)) :=
  le_trans (ENNReal.ofReal_le_ofReal (by linarith [cStar_lt])) (rhs_cStar_le_tail k hk θ hθ0 hθ1)

/-- **Corollary 2(b), third inequality** (pure): for `n = 2k`, `k ≥ 1`, `0 ≤ θ ≤ 1`,
`θ log₂ ln n - 3.672 ≤ θ log₂ ln(k+1) - 2.672`, because `k + 1 ≥ √n`, i.e. `ln(k+1) ≥ (ln n)/2`. -/
theorem nform_le_kform (n k : ℕ) (hk : 1 ≤ k) (hn : n = 2 * k) (θ : ℝ) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) :
    θ * Real.logb 2 (Real.log (n:ℝ)) - 3.672 ≤ θ * Real.logb 2 (Real.log ((k:ℝ) + 1)) - 2.672 := by
  have hk1 : (1:ℝ) ≤ k := by exact_mod_cast hk
  have hnR : (n:ℝ) = 2 * k := by rw [hn]; push_cast; ring
  have hlogn : 0 < Real.log (n:ℝ) := Real.log_pos (by rw [hnR]; linarith)
  have hhalf : Real.log (n:ℝ) / 2 ≤ Real.log ((k:ℝ) + 1) := by
    have hsq : Real.log (n:ℝ) ≤ Real.log (((k:ℝ) + 1) ^ 2) :=
      Real.log_le_log (by rw [hnR]; linarith) (by rw [hnR]; nlinarith)
    rw [Real.log_pow] at hsq
    push_cast at hsq
    linarith
  have hlogb : Real.logb 2 (Real.log (n:ℝ)) - 1 ≤ Real.logb 2 (Real.log ((k:ℝ) + 1)) := by
    have h1 := Real.logb_le_logb_of_le (b := 2) (by norm_num) (by positivity) hhalf
    rw [Real.logb_div hlogn.ne' (by norm_num), Real.logb_self_eq_one (by norm_num)] at h1
    exact h1
  nlinarith [mul_le_mul_of_nonneg_left hlogb hθ0]

/-- **The chain of right-hand sides of Corollary 2(b)** for the paper's tolerance `ε ≥ 0` (the paper fixes
`ε > 0`): `RHS₃ ≤ RHS₂ ≤ RHS₁`, with `RHS₁ = 1 + Σ_{t≥1} (e^{-ε} - G_t(n,k))_+`,
`RHS₂ = e^{-ε} log₂ ln(k+1) - 2.672`, `RHS₃ = e^{-ε} log₂ ln n - 3.672` (positive parts via `ofReal`). -/
theorem cor2b_rhs_chain (n k : ℕ) (hk : 1 ≤ k) (hn : n = 2 * k) (ε : ℝ) (hε : 0 ≤ ε) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ((k:ℝ) + 1)) - 2.672)
        ≤ ENNReal.ofReal 1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - GrRec (t+1) n (k:ℤ)) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (n:ℝ)) - 3.672)
        ≤ ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ((k:ℝ) + 1)) - 2.672) := by
  have hθ0 : 0 ≤ Real.exp (-ε) := (Real.exp_pos _).le
  have hθ1 : Real.exp (-ε) ≤ 1 := Real.exp_le_one_iff.2 (by linarith)
  refine ⟨?_, ENNReal.ofReal_le_ofReal (nform_le_kform n k hk hn _ hθ0 hθ1)⟩
  subst hn
  exact rhs_k_le_tail k hk _ hθ0 hθ1

/-! ### Corollary 2(b) for policies -/

/-- Under the hypotheses, `e^{-ε} ≤ Q_σ(V) ≤ 1`. -/
theorem exp_neg_le_one_of_KLx (k : ℕ) (p : Target n) (hp : p.p = pTarget n k)
    (σ : PolicyE n Seed) (ε : ℝ)
    (hmono : ∀ t x, σ.outBy (balancedOracle n k) t x ≤ σ.outBy (balancedOracle n k) (t+1) x)
    (hnn : ∀ t x, 0 ≤ σ.outBy (balancedOracle n k) t x)
    (hle1 : ∀ t, σ.doneBy (balancedOracle n k) t ≤ 1)
    (hKL : KLx p (outLim (balancedOracle n k) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.exp (-ε) ≤ 1 := by
  have hθV : Real.exp (-ε) ≤ ∑ x ∈ Vset n k, outLim (balancedOracle n k) σ x := by
    have h := exp_neg_le_outLim_mass (balancedOracle n k) σ p hKL
    rwa [supp_eq_Vset p k hp] at h
  have hsub : ∑ x ∈ Vset n k, outLim (balancedOracle n k) σ x
      ≤ ∑ x, outLim (balancedOracle n k) σ x :=
    Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _)
      (fun x _ _ => outLim_nonneg _ σ hnn hle1 x)
  exact hθV.trans (hsub.trans (sum_outLim_le_one _ σ hmono hnn hle1))

/-- **Corollary 2(b) with the constant `c_*`.**  `E τ ≥ e^{-ε} log₂ ln(k+1) - c_*`. -/
theorem cor2b_cStar (k : ℕ) (hk : 1 ≤ k) (hn : n = 2 * k) (p : Target n) (hp : p.p = pTarget n k)
    (σ : PolicyE n Seed) (ε : ℝ)
    (hmono : ∀ t x, σ.outBy (balancedOracle n k) t x ≤ σ.outBy (balancedOracle n k) (t+1) x)
    (hnn : ∀ t x, 0 ≤ σ.outBy (balancedOracle n k) t x)
    (hle1 : ∀ t, σ.doneBy (balancedOracle n k) t ≤ 1)
    (hdead : ∀ t, ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) t x ≤ GrRec t n (k:ℤ))
    (hKL : KLx p (outLim (balancedOracle n k) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ((k:ℝ) + 1)) - cStar)
      ≤ σ.execMean (balancedOracle n k) := by
  have htail := cor2b_tail k hk hn p hp σ ε hmono hnn hle1 hdead hKL
  have hθ1 := exp_neg_le_one_of_KLx k p hp σ ε hmono hnn hle1 hKL
  have hθ0 : 0 ≤ Real.exp (-ε) := (Real.exp_pos _).le
  subst hn
  exact (rhs_cStar_le_tail k hk _ hθ0 hθ1).trans htail

/-- **Corollary 2(b), `k`-form.**  `E τ ≥ e^{-ε} log₂ ln(k+1) - 2.672`. -/
theorem cor2b_k (k : ℕ) (hk : 1 ≤ k) (hn : n = 2 * k) (p : Target n) (hp : p.p = pTarget n k)
    (σ : PolicyE n Seed) (ε : ℝ)
    (hmono : ∀ t x, σ.outBy (balancedOracle n k) t x ≤ σ.outBy (balancedOracle n k) (t+1) x)
    (hnn : ∀ t x, 0 ≤ σ.outBy (balancedOracle n k) t x)
    (hle1 : ∀ t, σ.doneBy (balancedOracle n k) t ≤ 1)
    (hdead : ∀ t, ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) t x ≤ GrRec t n (k:ℤ))
    (hKL : KLx p (outLim (balancedOracle n k) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ((k:ℝ) + 1)) - 2.672)
      ≤ σ.execMean (balancedOracle n k) := by
  refine le_trans (ENNReal.ofReal_le_ofReal ?_) (cor2b_cStar k hk hn p hp σ ε hmono hnn hle1 hdead hKL)
  linarith [cStar_lt]

/-- **Corollary 2(b), `n`-form.**  `E τ ≥ e^{-ε} log₂ ln n - 3.672`, as `k + 1 ≥ √n`. -/
theorem cor2b_n (k : ℕ) (hk : 1 ≤ k) (hn : n = 2 * k) (p : Target n) (hp : p.p = pTarget n k)
    (σ : PolicyE n Seed) (ε : ℝ)
    (hmono : ∀ t x, σ.outBy (balancedOracle n k) t x ≤ σ.outBy (balancedOracle n k) (t+1) x)
    (hnn : ∀ t x, 0 ≤ σ.outBy (balancedOracle n k) t x)
    (hle1 : ∀ t, σ.doneBy (balancedOracle n k) t ≤ 1)
    (hdead : ∀ t, ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) t x ≤ GrRec t n (k:ℤ))
    (hKL : KLx p (outLim (balancedOracle n k) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (n:ℝ)) - 3.672)
      ≤ σ.execMean (balancedOracle n k) := by
  have hθ1 := exp_neg_le_one_of_KLx k p hp σ ε hmono hnn hle1 hKL
  have hθ0 : 0 ≤ Real.exp (-ε) := (Real.exp_pos _).le
  exact le_trans (ENNReal.ofReal_le_ofReal (nform_le_kform n k hk hn _ hθ0 hθ1))
    (cor2b_k k hk hn p hp σ ε hmono hnn hle1 hdead hKL)

/-- **HEADLINE: Corollary 2(b) on the balanced slice** (App. D "Proof of Corollary 2", part (b)).

For `n = 2k ≥ 2`, every policy `σ` of the printed causal class whose output law has
`KL(p‖Q_σ) ≤ ε` (interface `KLx`, target with law `pTarget n k`) satisfies, under (H-mono), (H-nonneg),
(H-le1), (H-dead),
  `E τ ≥ 1 + Σ_{t≥1} (e^{-ε} - G_t(n,k))_+`,
  `E τ ≥ e^{-ε} log₂ ln(k+1) - 2.672`,
  `E τ ≥ e^{-ε} log₂ ln n - 3.672`,
with `E τ = σ.execMean (balancedOracle n k)` (every executed round charged, empty ones included). -/
theorem cor2b_balanced (k : ℕ) (hk : 1 ≤ k) (hn : n = 2 * k) (p : Target n) (hp : p.p = pTarget n k)
    (σ : PolicyE n Seed) (ε : ℝ)
    (hmono : ∀ t x, σ.outBy (balancedOracle n k) t x ≤ σ.outBy (balancedOracle n k) (t+1) x)
    (hnn : ∀ t x, 0 ≤ σ.outBy (balancedOracle n k) t x)
    (hle1 : ∀ t, σ.doneBy (balancedOracle n k) t ≤ 1)
    (hdead : ∀ t, ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) t x ≤ GrRec t n (k:ℤ))
    (hKL : KLx p (outLim (balancedOracle n k) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    ENNReal.ofReal 1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - GrRec (t+1) n (k:ℤ))
        ≤ σ.execMean (balancedOracle n k) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ((k:ℝ) + 1)) - 2.672)
        ≤ σ.execMean (balancedOracle n k) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (n:ℝ)) - 3.672)
        ≤ σ.execMean (balancedOracle n k) :=
  ⟨cor2b_tail k hk hn p hp σ ε hmono hnn hle1 hdead hKL,
   cor2b_k k hk hn p hp σ ε hmono hnn hle1 hdead hKL,
   cor2b_n k hk hn p hp σ ε hmono hnn hle1 hdead hKL⟩

/-- **The same headline with the library's `AGF.KL n k`** (no `Target` argument). -/
theorem cor2b_balanced_KL (k : ℕ) (hk : 1 ≤ k) (hn : n = 2 * k)
    (σ : PolicyE n Seed) (ε : ℝ)
    (hmono : ∀ t x, σ.outBy (balancedOracle n k) t x ≤ σ.outBy (balancedOracle n k) (t+1) x)
    (hnn : ∀ t x, 0 ≤ σ.outBy (balancedOracle n k) t x)
    (hle1 : ∀ t, σ.doneBy (balancedOracle n k) t ≤ 1)
    (hdead : ∀ t, ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) t x ≤ GrRec t n (k:ℤ))
    (hKL : KL n k (outLim (balancedOracle n k) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    ENNReal.ofReal 1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - GrRec (t+1) n (k:ℤ))
        ≤ σ.execMean (balancedOracle n k) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ((k:ℝ) + 1)) - 2.672)
        ≤ σ.execMean (balancedOracle n k) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (n:ℝ)) - 3.672)
        ≤ σ.execMean (balancedOracle n k) := by
  have hkn : k ≤ n := by omega
  have hKL' : KLx (balTarget n k hkn) (outLim (balancedOracle n k) σ) ≤ ((ε : ℝ) : WithTop ℝ) := by
    rw [KLx_eq_KL (balTarget n k hkn) k rfl]
    exact hKL
  exact cor2b_balanced k hk hn (balTarget n k hkn) rfl σ ε hmono hnn hle1 hdead hKL'

/-- **The interface's adaptive problem `L_F^ad(n,ε)` (`LFad`), lower bound.**  Once (H-*) are theorems for every
policy of the class (here: universally quantified hypotheses), `inf{E τ : KL(p‖Q_π) ≤ ε}` obeys both forms of
Corollary 2(b).  (If no policy is feasible the infimum is `⊤` and the bound is trivial.) -/
theorem LFad_ge_balanced (k : ℕ) (hk : 1 ≤ k) (hn : n = 2 * k) (p : Target n) (hp : p.p = pTarget n k)
    (ε : ℝ)
    (Hmono : ∀ (S : Type) (_ : MeasurableSpace S) (σ : PolicyE n S) (t : ℕ) (x : Fin n → Bool),
      σ.outBy (balancedOracle n k) t x ≤ σ.outBy (balancedOracle n k) (t+1) x)
    (Hnn : ∀ (S : Type) (_ : MeasurableSpace S) (σ : PolicyE n S) (t : ℕ) (x : Fin n → Bool),
      0 ≤ σ.outBy (balancedOracle n k) t x)
    (Hle1 : ∀ (S : Type) (_ : MeasurableSpace S) (σ : PolicyE n S) (t : ℕ),
      σ.doneBy (balancedOracle n k) t ≤ 1)
    (Hdead : ∀ (S : Type) (_ : MeasurableSpace S) (σ : PolicyE n S) (t : ℕ),
      ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) t x ≤ GrRec t n (k:ℤ)) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ((k:ℝ) + 1)) - 2.672)
        ≤ LFad p (balancedOracle n k) ε ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (n:ℝ)) - 3.672)
        ≤ LFad p (balancedOracle n k) ε := by
  constructor
  · refine le_sInf ?_
    rintro e ⟨S, mS, σ, hKL, rfl⟩
    exact cor2b_k k hk hn p hp σ ε (Hmono S mS σ) (Hnn S mS σ) (Hle1 S mS σ) (Hdead S mS σ) hKL
  · refine le_sInf ?_
    rintro e ⟨S, mS, σ, hKL, rfl⟩
    exact cor2b_n k hk hn p hp σ ε (Hmono S mS σ) (Hnn S mS σ) (Hle1 S mS σ) (Hdead S mS σ) hKL

end A36RW.ExecMean

/-! ## §9 Non-vacuity and semantic checks of `execMean` -/

namespace A36RW.ExecMean.Witness

open AGF Finset MeasureTheory

variable {n : ℕ}

/-- The one-round policy with a one-point seed: commit every remaining coordinate; completion word `∅`. -/
noncomputable def oneRound (n : ℕ) : PolicyE n Unit where
  P := Measure.dirac ()
  isProb := inferInstance
  act h _ := remaining h
  fill _ _ := ∅
  act_sub _ _ := Finset.Subset.refl _
  fill_sub _ _ := Finset.empty_subset _
  act_meas _ _ := MeasurableSet.of_discrete
  fill_meas _ _ := MeasurableSet.of_discrete

/-- One EMPTY round at the start, then commit everything: a policy with `τ = 2` on every path. -/
noncomputable def emptyThenAll (n : ℕ) : PolicyE n Unit where
  P := Measure.dirac ()
  isProb := inferInstance
  act h _ := if h = [] then ∅ else remaining h
  fill _ _ := ∅
  act_sub h _ := by
    split_ifs
    · exact Finset.empty_subset _
    · exact Finset.Subset.refl _
  fill_sub _ _ := Finset.empty_subset _
  act_meas _ _ := MeasurableSet.of_discrete
  fill_meas _ _ := MeasurableSet.of_discrete

lemma treeE_outBy_of_size_zero (o : Oracle n) (T : TreeE n) (f : ℕ) {h : History n}
    (hs : size h = 0) (x : Fin n → Bool) : T.outBy o f h x = if outBits h = x then 1 else 0 := by
  cases f with
  | zero => simp [TreeE.outBy, hs]
  | succ f => simp [TreeE.outBy, hs]

/-- The set of ones of a word. -/
def onesOfWord (x : Fin n → Bool) : Finset (Fin n) := univ.filter (fun i => x i = true)

lemma size_fresh {h : History n} (hcom : committed h = ∅) : size h = n := by
  simp [size, remaining, hcom]

lemma outBits_fresh {h : History n} (hones : onesSet h = ∅) (B S : Finset (Fin n))
    (x : Fin n → Bool) : outBits ((⟨B, S⟩ : Batch n) :: h) = x ↔ S = onesOfWord x := by
  constructor
  · intro e
    ext i
    have hi := congrFun e i
    simp [outBits, onesSet, hones] at hi
    simp [onesOfWord, ← hi]
  · rintro rfl
    funext i
    simp [outBits, onesSet, hones, onesOfWord]

lemma legal_fresh (k : ℕ) {h : History (2 * k)} (hcom : committed h = ∅) (hones : onesSet h = ∅) :
    Legal k h := by
  simp only [Legal, quota, hones, size_fresh hcom, Finset.card_empty]
  push_cast
  omega

lemma ratio_fresh (k : ℕ) (hk : 1 ≤ k) {h : History (2 * k)} (hcom : committed h = ∅)
    (hones : onesSet h = ∅) : ratio k h = 1 / 2 := by
  have hq : ((quota k h : ℤ) : ℝ) = k := by simp [quota, hones]
  rw [ratio, hq, size_fresh hcom]
  have hk0 : (k : ℝ) ≠ 0 := by
    have : (1:ℝ) ≤ k := by exact_mod_cast hk
    linarith
  push_cast
  field_simp

/-- From a history with nothing committed, a rule that commits everything writes every word with probability
`2^{-n}` in one round, at every positive fuel. -/
lemma outBy_succ_fresh (k : ℕ) (hk : 1 ≤ k) (T : TreeE (2 * k)) {h : History (2 * k)}
    (hcom : committed h = ∅) (hones : onesSet h = ∅) (hact : T.act h = remaining h)
    (f : ℕ) (x : Fin (2 * k) → Bool) :
    T.outBy (balancedOracle (2 * k) k) (f + 1) h x = (1 / 2 : ℝ) ^ (2 * k) := by
  rw [TreeE.outBy.eq_2, if_neg (by rw [size_fresh hcom]; omega), hact]
  have hterm : ∀ S ∈ (remaining h).powerset,
      T.stepW (balancedOracle (2 * k) k) h S *
          T.outBy (balancedOracle (2 * k) k) f (⟨remaining h, S⟩ :: h) x
        = if S = onesOfWord x then (1 / 2 : ℝ) ^ (2 * k) else 0 := by
    intro S _
    rw [treeE_outBy_of_size_zero _ _ f (size_cons_remaining h S)]
    have hstep : T.stepW (balancedOracle (2 * k) k) h S = (1 / 2 : ℝ) ^ (2 * k) := by
      have hL : (balancedOracle (2 * k) k).legal h := legal_fresh k hcom hones
      rw [TreeE.stepW, if_pos hL, hact, batchLaw]
      have hm : ∀ i, (balancedOracle (2 * k) k).marg h i = 1 / 2 :=
        fun _ => ratio_fresh k hk hcom hones
      simp only [hm]
      have hc : ∀ i ∈ remaining h, (if i ∈ S then (1 / 2 : ℝ) else 1 - 1 / 2) = 1 / 2 := by
        intro i _
        split_ifs <;> norm_num
      rw [Finset.prod_congr rfl hc, Finset.prod_const]
      rw [show (remaining h).card = 2 * k from size_fresh hcom]
    rw [hstep]
    by_cases hSx : S = onesOfWord x
    · rw [if_pos ((outBits_fresh hones _ S x).2 hSx), if_pos hSx, mul_one]
    · rw [if_neg (fun e => hSx ((outBits_fresh hones _ S x).1 e)), if_neg hSx, mul_zero]
  rw [Finset.sum_congr rfl hterm, Finset.sum_ite_eq', if_pos]
  rw [Finset.mem_powerset]
  intro i _
  simp [remaining, hcom]

lemma not_complete_zero {k : ℕ} (o : Oracle (2 * k)) (T : TreeE (2 * k)) (hk : 1 ≤ k)
    {h : History (2 * k)} (hcom : committed h = ∅) (x : Fin (2 * k) → Bool) :
    T.outBy o 0 h x = 0 := by
  rw [TreeE.outBy.eq_1, if_neg]
  rintro ⟨e, -⟩
  rw [size_fresh hcom] at e
  omega

/-- The law of the one-round policy at every horizon. -/
theorem oneRound_outBy (k : ℕ) (hk : 1 ≤ k) (t : ℕ) (x : Fin (2 * k) → Bool) :
    (oneRound (2 * k)).outBy (balancedOracle (2 * k) k) t x
      = if t = 0 then 0 else (1 / 2 : ℝ) ^ (2 * k) := by
  unfold PolicyE.outBy
  have hP : (oneRound (2 * k)).P = Measure.dirac () := rfl
  rw [hP, integral_dirac]
  rcases t with _ | f
  · rw [if_pos rfl]
    exact not_complete_zero _ _ hk committed_nil x
  · rw [if_neg (Nat.succ_ne_zero f)]
    exact outBy_succ_fresh k hk _ committed_nil onesSet_nil rfl f x

/-- The law of the empty-then-all policy at every horizon: nothing completes before round 2. -/
theorem emptyThenAll_outBy (k : ℕ) (hk : 1 ≤ k) (t : ℕ) (x : Fin (2 * k) → Bool) :
    (emptyThenAll (2 * k)).outBy (balancedOracle (2 * k) k) t x
      = if t ≤ 1 then 0 else (1 / 2 : ℝ) ^ (2 * k) := by
  unfold PolicyE.outBy
  have hP : (emptyThenAll (2 * k)).P = Measure.dirac () := rfl
  rw [hP, integral_dirac]
  set T := (emptyThenAll (2 * k)).tree ()
  have hact0 : T.act ([] : History (2 * k)) = ∅ := by
    show (if ([] : History (2 * k)) = [] then ∅ else remaining []) = ∅
    rw [if_pos rfl]
  set h1 : History (2 * k) := [⟨∅, ∅⟩] with hh1
  have hcom1 : committed h1 = ∅ := by simp [hh1, committed]
  have hones1 : onesSet h1 = ∅ := by simp [hh1, onesSet]
  have hact1 : T.act h1 = remaining h1 := by
    show (if h1 = [] then ∅ else remaining h1) = remaining h1
    rw [if_neg (by simp [hh1])]
  rcases t with _ | f
  · rw [if_pos (Nat.zero_le 1)]
    exact not_complete_zero _ _ hk committed_nil x
  · rw [TreeE.outBy.eq_2, if_neg (by rw [size_nil]; omega), hact0, Finset.powerset_empty,
      Finset.sum_singleton]
    have hstep : TreeE.stepW (balancedOracle (2 * k) k) T [] ∅ = 1 := by
      have hL : (balancedOracle (2 * k) k).legal ([] : History (2 * k)) :=
        legal_fresh k committed_nil onesSet_nil
      rw [TreeE.stepW, if_pos hL, hact0, batchLaw, Finset.prod_empty]
    rw [hstep, one_mul]
    rcases f with _ | g
    · rw [if_pos le_rfl]
      exact not_complete_zero _ _ hk hcom1 x
    · rw [if_neg (by omega)]
      exact outBy_succ_fresh k hk T hcom1 hones1 hact1 g x

lemma card_words (k : ℕ) :
    ((Finset.univ : Finset (Fin (2 * k) → Bool)).card : ℝ) = 2 ^ (2 * k) := by
  rw [Finset.card_univ, Fintype.card_fun, Fintype.card_bool, Fintype.card_fin]
  push_cast
  ring

lemma sum_half_pow (k : ℕ) : ∑ _x : Fin (2 * k) → Bool, (1 / 2 : ℝ) ^ (2 * k) = 1 := by
  rw [Finset.sum_const, nsmul_eq_mul, card_words, ← mul_pow]
  norm_num

theorem oneRound_doneBy (k : ℕ) (hk : 1 ≤ k) (t : ℕ) :
    (oneRound (2 * k)).doneBy (balancedOracle (2 * k) k) t = if t = 0 then 0 else 1 := by
  unfold PolicyE.doneBy
  simp only [oneRound_outBy k hk t]
  split_ifs
  · simp
  · exact sum_half_pow k

theorem emptyThenAll_doneBy (k : ℕ) (hk : 1 ≤ k) (t : ℕ) :
    (emptyThenAll (2 * k)).doneBy (balancedOracle (2 * k) k) t = if t ≤ 1 then 0 else 1 := by
  unfold PolicyE.doneBy
  simp only [emptyThenAll_outBy k hk t]
  split_ifs
  · simp
  · exact sum_half_pow k

/-- **Semantic check of `execMean`: the one-round policy has `E τ = 1`.** -/
theorem oneRound_execMean (k : ℕ) (hk : 1 ≤ k) :
    (oneRound (2 * k)).execMean (balancedOracle (2 * k) k) = 1 := by
  unfold PolicyE.execMean
  rw [tsum_eq_zero_add' ENNReal.summable]
  simp only [oneRound_doneBy k hk, if_pos, Nat.succ_ne_zero, if_false, sub_self, sub_zero,
    ENNReal.ofReal_zero, tsum_zero, add_zero, ENNReal.ofReal_one]

/-- **Semantic check of `execMean`: an executed EMPTY round is charged** — one empty round followed by one full
round has `E τ = 2`. -/
theorem emptyThenAll_execMean (k : ℕ) (hk : 1 ≤ k) :
    (emptyThenAll (2 * k)).execMean (balancedOracle (2 * k) k) = 2 := by
  unfold PolicyE.execMean
  rw [tsum_eq_zero_add' ENNReal.summable, tsum_eq_zero_add' ENNReal.summable]
  have h0 : (emptyThenAll (2 * k)).doneBy (balancedOracle (2 * k) k) 0 = 0 := by
    rw [emptyThenAll_doneBy k hk, if_pos (Nat.zero_le 1)]
  have h1 : (emptyThenAll (2 * k)).doneBy (balancedOracle (2 * k) k) (0 + 1) = 0 := by
    rw [emptyThenAll_doneBy k hk, if_pos le_rfl]
  have h2 : ∀ b : ℕ, (emptyThenAll (2 * k)).doneBy (balancedOracle (2 * k) k) (b + 1 + 1) = 1 := by
    intro b
    rw [emptyThenAll_doneBy k hk, if_neg (by omega)]
  rw [h0, h1]
  simp only [h2, sub_self, sub_zero, ENNReal.ofReal_zero, tsum_zero, add_zero, ENNReal.ofReal_one]
  norm_num

/-! ### The hypotheses of Corollary 2(b) hold for the one-round policy -/

lemma killK_center (k : ℕ) (hk : 1 ≤ k) :
    killK (2 * k) (2 * k) (k : ℤ) 0 = ((2 * k).choose k : ℝ) * (1 / 2 : ℝ) ^ (2 * k) := by
  have hk0 : (k : ℝ) ≠ 0 := by
    have : (1:ℝ) ≤ k := by exact_mod_cast hk
    linarith
  have hp : ((k : ℤ) : ℝ) / ((2 * k : ℕ) : ℝ) = 1 / 2 := by
    push_cast
    field_simp
  unfold killK binPMF
  rw [hp, sub_zero, if_pos ⟨by positivity, by push_cast; omega⟩, Int.toNat_natCast,
    show 2 * k - k = k by omega, show (1:ℝ) - 1 / 2 = 1 / 2 by norm_num, mul_assoc, ← pow_add,
    ← two_mul]

lemma GrRec_ge_center (k : ℕ) (hk : 1 ≤ k) (t : ℕ) (ht : 1 ≤ t) :
    ((2 * k).choose k : ℝ) * (1 / 2 : ℝ) ^ (2 * k) ≤ GrRec t (2 * k) (k : ℤ) := by
  have h1 := agfv_c08s_GrRec_step_le (M := 2 * k) (b := 2 * k) (by omega) le_rfl 0 (k : ℤ)
  rw [Nat.sub_self] at h1
  simp only [Nat.cast_zero, Finset.Icc_self, Finset.sum_singleton] at h1
  rw [agfv_c08s_GrRec_zero_size, if_pos rfl, mul_one, killK_center k hk] at h1
  exact h1.trans (A36.GrRec_mono ht (2 * k) (by positivity) (by push_cast; omega))

theorem oneRound_mono (k : ℕ) (hk : 1 ≤ k) (t : ℕ) (x : Fin (2 * k) → Bool) :
    (oneRound (2 * k)).outBy (balancedOracle (2 * k) k) t x
      ≤ (oneRound (2 * k)).outBy (balancedOracle (2 * k) k) (t + 1) x := by
  rw [oneRound_outBy k hk t, oneRound_outBy k hk (t + 1), if_neg (Nat.succ_ne_zero t)]
  split_ifs
  · positivity
  · exact le_rfl

theorem oneRound_nonneg (k : ℕ) (hk : 1 ≤ k) (t : ℕ) (x : Fin (2 * k) → Bool) :
    0 ≤ (oneRound (2 * k)).outBy (balancedOracle (2 * k) k) t x := by
  rw [oneRound_outBy k hk t]
  split_ifs
  · exact le_rfl
  · positivity

theorem oneRound_le1 (k : ℕ) (hk : 1 ≤ k) (t : ℕ) :
    (oneRound (2 * k)).doneBy (balancedOracle (2 * k) k) t ≤ 1 := by
  rw [oneRound_doneBy k hk t]
  split_ifs <;> norm_num

theorem oneRound_dead (k : ℕ) (hk : 1 ≤ k) (t : ℕ) :
    ∑ x ∈ Vset (2 * k) k, (oneRound (2 * k)).outBy (balancedOracle (2 * k) k) t x
      ≤ GrRec t (2 * k) (k : ℤ) := by
  simp only [oneRound_outBy k hk t]
  split_ifs with ht
  · rw [Finset.sum_const_zero]
    exact agfv_c08s_GrRec_nonneg t (2 * k) (by positivity) (by push_cast; omega)
  · rw [Finset.sum_const, nsmul_eq_mul, agfv_Vset_card]
    exact GrRec_ge_center k hk t (by omega)

theorem oneRound_outLim (k : ℕ) (hk : 1 ≤ k) (x : Fin (2 * k) → Bool) :
    outLim (balancedOracle (2 * k) k) (oneRound (2 * k)) x = (1 / 2 : ℝ) ^ (2 * k) := by
  unfold outLim
  simp only [oneRound_outBy k hk]
  have hc : (0:ℝ) ≤ (1 / 2 : ℝ) ^ (2 * k) := by positivity
  have hle : ∀ t : ℕ, (if t = 0 then (0:ℝ) else (1 / 2 : ℝ) ^ (2 * k)) ≤ (1 / 2 : ℝ) ^ (2 * k) := by
    intro t
    split_ifs
    · exact hc
    · exact le_rfl
  apply le_antisymm (ciSup_le hle)
  refine le_ciSup_of_le ⟨(1 / 2 : ℝ) ^ (2 * k), ?_⟩ 1 ?_
  · rintro _ ⟨t, rfl⟩
    exact hle t
  · rw [if_neg one_ne_zero]

theorem oneRound_KL_finite (k : ℕ) (hk : 1 ≤ k) (p : Target (2 * k)) :
    ∃ ε : ℝ, KLx p (outLim (balancedOracle (2 * k) k) (oneRound (2 * k))) ≤ ((ε : ℝ) : WithTop ℝ) := by
  have hq : ∀ x, 0 < outLim (balancedOracle (2 * k) k) (oneRound (2 * k)) x := by
    intro x
    rw [oneRound_outLim k hk x]
    positivity
  unfold KLx
  rw [if_pos (fun x _ => hq x)]
  exact ⟨_, le_rfl⟩

/-- **Non-vacuity of the headline.**  For every `k ≥ 1` the one-round policy on `n = 2k` meets every hypothesis
of `cor2b_balanced` (target `balTarget`, some finite `ε`), its executed mean is exactly `1`, and the headline fires
on it. -/
theorem cor2b_balanced_nonvacuous (k : ℕ) (hk : 1 ≤ k) :
    ∃ ε : ℝ,
      KLx (balTarget (2 * k) k (by omega)) (outLim (balancedOracle (2 * k) k) (oneRound (2 * k)))
          ≤ ((ε : ℝ) : WithTop ℝ) ∧
        (oneRound (2 * k)).execMean (balancedOracle (2 * k) k) = 1 ∧
        ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ((k:ℝ) + 1)) - 2.672) ≤ 1 := by
  obtain ⟨ε, hKL⟩ := oneRound_KL_finite k hk (balTarget (2 * k) k (by omega))
  refine ⟨ε, hKL, oneRound_execMean k hk, ?_⟩
  have h := (cor2b_balanced k hk rfl (balTarget (2 * k) k (by omega)) rfl (oneRound (2 * k)) ε
    (oneRound_mono k hk) (oneRound_nonneg k hk) (oneRound_le1 k hk) (oneRound_dead k hk) hKL).2.1
  rwa [oneRound_execMean k hk] at h

end A36RW.ExecMean.Witness

#check @A36RW.ExecMean.doneBy_zero
#check @A36RW.ExecMean.outBy_le_outLim
#check @A36RW.ExecMean.lemma2b_balanced_tail
#check @A36RW.ExecMean.lemma2b_balanced_single
#check @A36RW.ExecMean.exp_neg_le_outLim_mass
#check @A36RW.ExecMean.supp_eq_Vset
#check @A36RW.ExecMean.cor2b_tail
#check @A36RW.ExecMean.cor2b_k
#check @A36RW.ExecMean.cor2b_n
#check @A36RW.ExecMean.LFad_ge_balanced
#check @A36RW.ExecMean.lemma2b_rhs_chain
#check @A36RW.ExecMean.cor2b_rhs_chain
#check @A36RW.ExecMean.Witness.oneRound_execMean
#check @A36RW.ExecMean.Witness.emptyThenAll_execMean
#check @A36RW.ExecMean.Witness.cor2b_balanced_nonvacuous
#print A36RW.ExecMean.cterm
#print A36RW.ExecMean.cStar
#check @A36RW.ExecMean.sum_outLim_le_one
#check @A36RW.ExecMean.lemma2b_tail
#check @A36RW.ExecMean.lemma2b_single
#check @A36RW.ExecMean.exp_neg_le_mass
#check @A36RW.ExecMean.KLx_eq_KL
#check @A36RW.ExecMean.cStar_lt
#check @A36RW.ExecMean.cor2b_cStar
#check @A36RW.ExecMean.cor2b_balanced
#check @A36RW.ExecMean.cor2b_balanced_KL
#print axioms A36RW.ExecMean.doneBy_zero
#print axioms A36RW.ExecMean.outBy_le_outLim
#print axioms A36RW.ExecMean.outLim_nonneg
#print axioms A36RW.ExecMean.key_step
#print axioms A36RW.ExecMean.lemma2b_balanced_tail
#print axioms A36RW.ExecMean.lemma2b_balanced_single
#print axioms A36RW.ExecMean.exp_neg_le_outLim_mass
#print axioms A36RW.ExecMean.supp_eq_Vset
#print axioms A36RW.ExecMean.partial_le_cStar
#print axioms A36RW.ExecMean.G_le_exp
#print axioms A36RW.ExecMean.sum_G_le
#print axioms A36RW.ExecMean.cor2b_tail
#print axioms A36RW.ExecMean.cor2b_k
#print axioms A36RW.ExecMean.cor2b_n
#print axioms A36RW.ExecMean.LFad_ge_balanced
#print axioms A36RW.ExecMean.lemma2b_rhs_chain
#print axioms A36RW.ExecMean.rhs_cStar_le_tail
#print axioms A36RW.ExecMean.nform_le_kform
#print axioms A36RW.ExecMean.cor2b_rhs_chain
#print axioms A36RW.ExecMean.Witness.oneRound_execMean
#print axioms A36RW.ExecMean.Witness.emptyThenAll_execMean
#print axioms A36RW.ExecMean.Witness.cor2b_balanced_nonvacuous
#print axioms A36RW.ExecMean.sum_outLim_le_one
#print axioms A36RW.ExecMean.lemma2b_tail
#print axioms A36RW.ExecMean.lemma2b_single
#print axioms A36RW.ExecMean.exp_neg_le_mass
#print axioms A36RW.ExecMean.KLx_eq_KL
#print axioms A36RW.ExecMean.cStar_lt
#print axioms A36RW.ExecMean.cor2b_cStar
#print axioms A36RW.ExecMean.cor2b_balanced
#print axioms A36RW.ExecMean.cor2b_balanced_KL


==> anc/formal_companion/lean/src/A36RW/Balanced/HVLadder.lean <==
/-
A36RW: Theorem 1(b), Hoeffding–Ville branch (`K = ⌈2 ln(2/δ)⌉`), kernel-checked;
discharge of `A36RW.Cor2a.OpenProfHV`; the printed `K_δ = min{⌈1/δ⌉, ⌈2 ln(2/δ)⌉}` forms of Theorem 1(b)
(for `AGF.Fopt` at `δ = 1 - e^{-ε}` and for the interface `LFgen`) and of Corollary 2(a).

Route (the printed proof's "exponential supermartingale from Hoeffding's lemma and Ville's inequality", realised
on the finite killed count process exactly as the canonical Kolmogorov branch realises Kolmogorov's inequality):

* §1 Hoeffding's lemma for one Bernoulli trial, obtained from Mathlib's
  `ProbabilityTheory.hasSubgaussianMGF_of_mem_Icc_of_integral_eq_zero` applied to `bernoulliMeasure` on `Bool`
  (no new probability theory).
* §2 the binomial mgf `E e^{tX} = (1-p+pe^t)^b` on the library's guarded `binPMF` (induction with the library's
  transfer lemma `agfv_c08s_mom_succ`), hence `E e^{s(bp-X)} ≤ e^{b s²/8}`.
* §3 the potential `ψ_θ(u) = e^{θ(u-1/2)} + e^{-θ(u-1/2)} = 2 cosh(θ(u-1/2))` (`psi_eq_two_cosh`).  Every
  `u ∉ (0,1)`, in particular every illegal successor fraction (`u ∉ [0,1]`), has `ψ_θ(u) ≥ e^{θ/2}`, so the killed
  mass of a row is dominated by the exponential moment it would have contributed (`row_potential_exp`, the exact
  analogue of the library's `AGFPot.row_potential`).  This domination IS the finite-horizon Ville/optional-stopping
  step: killed mass leaves `nuOf` and never returns, so the killed process is the stopped process, and the two tails
  are carried by one potential (`2 cosh`) instead of a union bound over two one-sided Ville inequalities.
* §4 `PhiE = e^{θ/2}·kappaTot + Σ ν·ψ_θ`, one-step contraction `PhiE (b::bs) ≤ PhiE bs · e^{θ² b/(8 m²)}`,
  telescoped: `PhiE bs ≤ 2 e^{θ² Q/8}` on a balanced shrinking prefix (`Q = AGFPot.Qof`).
* §5 the failure bounds: `kappaTot ≤ 2 e^{θ²Q/8 - θ/2}` for every `θ ≥ 0`; at `θ = 2/Q` the printed
  `2 e^{-1/(2S)}`; for the RC ladder (`AGFPot.rcProfile`, budget `S = AGFPot.rcBudget < 1/K`) at `θ = 2K` the printed
  `< 2 e^{-K/2}`; all stated for the actual leakage `AGF.lossSched` of a full labelled schedule.
* §6 the HV versions of `A36RC.Fopt_le_rc_index / Fopt_le_rc_tower / relabelled_rc_hard` (hypothesis
  `2 e^{-K/2} ≤ δ` in place of `1/K ≤ δ`).
* §7 `openProfHV_holds : A36RW.Cor2a.OpenProfHV`; `K_δ` (`Kdelta`, faithfulness `Kdelta_eq`); Corollary 2(a) with
  `8K_δ` (`RFprof_le_Kdelta`, `cor2a_bounds_Kdelta`).
* §8 Theorem 1(b) for `L_F`: `thm1b_Fopt` (min form), `thm1b_Fopt_large` (`n > 8K_δ` form), `thm1b_attained`
  (one relabelled profile attains it), `thm1b_LFgen`, `thm1b_LFgen_large`.
* §9 non-vacuity fixtures (`δ = 1/8`: `⌈1/δ⌉ = 8 > ⌈2ln(2/δ)⌉ = 6`; `n = 65536`: `L_F ≤ 52` vs the Kolmogorov `68`;
  an explicit HV ladder schedule at `K = 3`).

Reused (imported, not re-proved): from `AGFPot` (RCProbability) `kappaTot_replicate_one_append`,
`lossSched_eq_kappaTot_execProfile`, `sum_killIdx_weighted`, `sum_pushK_weighted`, `Qof`, `Qof_cons`, `Shrinking*`,
`reverse_rcProfile`, `Shrinking_bsRC`, `Qof_bsRC`, `sizeAfter_bsRC`, `exists_fullSchedule_execProfile`, `cap`,
`cap_pos`, `cap_zero`, `rcProfile`, `rcBudget`, `capBudget`; from `A36RC` (RCUpper) `rcBudget_lt`,
`rcProfile_pos`, `rcProfile_sum`, `rcProfile_length`, `two_pow_two_pow_le_cap`, `relabelMix_part_length`,
`Fopt_le_rc_tower` (comparison fixture only); from `AGF` `agfv_c08s_mom`, `agfv_c08s_mom_zero/succ/congr/add/const_mul`,
`binPMF_nonneg/of_neg/of_gt`, `sum_binPMF`, `aliveRow_eq_sum_count`, `hazZ`, `killK`, `kappaStep`,
`agfv_kappaTot_cons/nil`, `nuOf_cons/nil`, `nuOf_nonneg`, `sum_nuOf_le_one`, `agfv_sum_nuOf_add_kappaTot`,
`agfv_Fopt_le_of_leakage`, `agfv_relabelMix`, `agfv_mixLaw_relabelMix`, `agfv_mixCost_relabelMix`,
`agfv_mixCost_nonneg`, `agfv_symLaw_KL_le_epsOf`; from `A36RW.Cor2a` `RFprof`, `RFprof_le_of`, `RFprof_mem`,
`le_tower`, `deltaOf`, `deltaOf_pos`, `deltaOf_lt_one`, `Kkol`, `Khv`, `towerT`, `OpenProfHV`,
`RFprof_le_Kdelta_of_open`, `RFadapt`, `RFadapt_lower`, `RFadapt_le_RFprof`; `A36RW.epsOf_one_sub_exp`,
`A36RW.Bridge.LFgen_balanced_eq_Fopt`.

No proof holes, no new axioms, no compiler-trust tactics, no debug options; the `#print axioms` report at the end is
the authoritative check.
-/
import A36RW.Balanced.Cor2a
import Mathlib.Probability.Moments.SubGaussian
import Mathlib.Probability.Distributions.Bernoulli

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36RW.HV

open AGF AGFPot Finset MeasureTheory ProbabilityTheory

/-! ## §1 Hoeffding's lemma for one Bernoulli trial (from Mathlib) -/

/-- **Hoeffding's lemma, Bernoulli case**, `E e^{t(ξ - p)} ≤ e^{t²/8}` for `ξ ∼ Bernoulli(p)`, written out:
`p e^{t(1-p)} + (1-p) e^{-tp} ≤ e^{t²/8}`.  Proof: Mathlib's Hoeffding lemma
`hasSubgaussianMGF_of_mem_Icc_of_integral_eq_zero` for the centred indicator on `bernoulliMeasure true false p`
(range `[-p, 1-p]`, so parameter `((1-p) - (-p))²/4 = 1/4`). -/
theorem hoeffding_bernoulli {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (t : ℝ) :
    p * Real.exp (t * (1 - p)) + (1 - p) * Real.exp (t * (-p)) ≤ Real.exp (t ^ 2 / 8) := by
  set q : unitInterval := ⟨p, hp0, hp1⟩ with hq
  set μ : Measure Bool := bernoulliMeasure true false q with hμ
  set X : Bool → ℝ := fun b => if b then 1 - p else -p with hX
  have hm : AEMeasurable X μ := (measurable_of_countable X).aemeasurable
  have hb : ∀ᵐ ω ∂μ, X ω ∈ Set.Icc (-p) (1 - p) := by
    refine ae_of_all _ (fun b => ?_)
    cases b <;> simp [hX]
  have hc : μ[X] = 0 := by
    rw [hμ, integral_bernoulliMeasure]
    simp [hX, hq]
    ring
  have hsg := hasSubgaussianMGF_of_mem_Icc_of_integral_eq_zero hm hb hc
  have h := hsg.mgf_le t
  have hmgf : mgf X μ t = p * Real.exp (t * (1 - p)) + (1 - p) * Real.exp (t * (-p)) := by
    unfold mgf
    rw [hμ, integral_bernoulliMeasure]
    simp [hX, hq]
  have hc' : (((‖(1 - p) - -p‖₊ / 2) ^ 2 : NNReal) : ℝ) = 1 / 4 := by
    have h1 : (1 - p) - -p = (1 : ℝ) := by ring
    rw [h1]
    simp
    norm_num
  rw [hmgf, hc'] at h
  calc p * Real.exp (t * (1 - p)) + (1 - p) * Real.exp (t * (-p))
      ≤ Real.exp (1 / 4 * t ^ 2 / 2) := h
    _ = Real.exp (t ^ 2 / 8) := by ring_nf

/-- Hoeffding's lemma in the form used below: `e^{-tp}(1 - p + p e^t) ≤ e^{t²/8}`. -/
theorem hoeffding_bernoulli' {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (t : ℝ) :
    Real.exp (-(t * p)) * (1 - p + p * Real.exp t) ≤ Real.exp (t ^ 2 / 8) := by
  have h := hoeffding_bernoulli hp0 hp1 t
  have e1 : Real.exp (-(t * p)) * (1 - p + p * Real.exp t)
      = p * Real.exp (t * (1 - p)) + (1 - p) * Real.exp (t * (-p)) := by
    have h2 : Real.exp (-(t * p)) * Real.exp t = Real.exp (t * (1 - p)) := by
      rw [← Real.exp_add]; ring_nf
    have h3 : Real.exp (-(t * p)) = Real.exp (t * (-p)) := by ring_nf
    calc Real.exp (-(t * p)) * (1 - p + p * Real.exp t)
        = (1 - p) * Real.exp (-(t * p)) + p * (Real.exp (-(t * p)) * Real.exp t) := by ring
      _ = p * Real.exp (t * (1 - p)) + (1 - p) * Real.exp (t * (-p)) := by rw [h2, h3]; ring
  rw [e1]
  exact h

/-! ## §2 The binomial moment-generating function on the library's guarded `binPMF` -/

/-- `E e^{tX} = (1 - p + p e^t)^b` for `X ∼ Bin(b, p)` (every real `p`, `t`). -/
theorem mom_exp (b : ℕ) (p t : ℝ) :
    agfv_c08s_mom b p (fun a => Real.exp (t * (a : ℝ))) = (1 - p + p * Real.exp t) ^ b := by
  induction b with
  | zero => rw [agfv_c08s_mom_zero]; simp
  | succ b ih =>
      rw [agfv_c08s_mom_succ, ih]
      have hshift : agfv_c08s_mom b p (fun a => Real.exp (t * (((a + 1 : ℤ)) : ℝ)))
          = Real.exp t * agfv_c08s_mom b p (fun a => Real.exp (t * (a : ℝ))) := by
        rw [← agfv_c08s_mom_const_mul]
        refine agfv_c08s_mom_congr b p (fun a => ?_)
        rw [← Real.exp_add]
        push_cast
        ring_nf
      rw [hshift, ih]
      ring

/-- **The centred exponential moment.**  For `X ∼ Bin(b,p)`, `p ∈ [0,1]`, every real `s`:
`E e^{s(bp - X)} ≤ e^{b s²/8}` (Hoeffding's lemma, once per trial). -/
theorem mom_exp_centered_le (b : ℕ) {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (s : ℝ) :
    agfv_c08s_mom b p (fun a => Real.exp (s * ((b : ℝ) * p - (a : ℝ))))
      ≤ Real.exp ((b : ℝ) * s ^ 2 / 8) := by
  have hsplit : agfv_c08s_mom b p (fun a => Real.exp (s * ((b : ℝ) * p - (a : ℝ))))
      = Real.exp (s * ((b : ℝ) * p)) * agfv_c08s_mom b p (fun a => Real.exp ((-s) * (a : ℝ))) := by
    rw [← agfv_c08s_mom_const_mul]
    refine agfv_c08s_mom_congr b p (fun a => ?_)
    rw [← Real.exp_add]
    ring_nf
  rw [hsplit, mom_exp]
  have h1 : Real.exp (s * ((b : ℝ) * p)) = Real.exp (s * p) ^ b := by
    rw [← Real.exp_nat_mul]; ring_nf
  rw [h1, ← mul_pow]
  have hH := hoeffding_bernoulli' hp0 hp1 (-s)
  have e1 : -((-s) * p) = s * p := by ring
  have e2 : (-s) ^ 2 / 8 = s ^ 2 / 8 := by ring
  rw [e1, e2] at hH
  have hnn : 0 ≤ Real.exp (s * p) * (1 - p + p * Real.exp (-s)) :=
    mul_nonneg (Real.exp_pos _).le (add_nonneg (by linarith) (mul_nonneg hp0 (Real.exp_pos _).le))
  calc (Real.exp (s * p) * (1 - p + p * Real.exp (-s))) ^ b
      ≤ Real.exp (s ^ 2 / 8) ^ b := pow_le_pow_left₀ hnn hH b
    _ = Real.exp ((b : ℝ) * (s ^ 2 / 8)) := by rw [← Real.exp_nat_mul]
    _ = Real.exp ((b : ℝ) * s ^ 2 / 8) := by ring_nf

/-! ## §3 The exponential potential and the one-row inequality -/

/-- `ψ_θ(u) = e^{θ(u - 1/2)} + e^{-θ(u - 1/2)}`: the two-sided exponential potential of the quota fraction `u`
(the sum of the two exponential supermartingales of the printed proof, one per tail). -/
noncomputable def psi (θ u : ℝ) : ℝ := Real.exp (θ * (u - 1/2)) + Real.exp (-(θ * (u - 1/2)))

/-- **Faithfulness**: `ψ_θ(u) = 2 cosh(θ(u - 1/2))`. -/
theorem psi_eq_two_cosh (θ u : ℝ) : psi θ u = 2 * Real.cosh (θ * (u - 1/2)) := by
  rw [psi, Real.cosh_eq]; ring

lemma psi_pos (θ u : ℝ) : 0 < psi θ u := by
  unfold psi; positivity

/-- At the balanced fraction the potential is `2`. -/
lemma psi_half (θ : ℝ) : psi θ (1/2) = 2 := by
  unfold psi; norm_num

/-- **An illegal fraction is far from `1/2` in the exponential potential**: off the open unit interval
`ψ_θ(u) ≥ e^{θ/2}` (`θ ≥ 0`).  This is the exponential analogue of `AGFPot.one_le_four_sq_of_outside`. -/
lemma exp_half_le_psi_of_outside {θ u : ℝ} (hθ : 0 ≤ θ) (h : u ≤ 0 ∨ 1 ≤ u) :
    Real.exp (θ / 2) ≤ psi θ u := by
  unfold psi
  rcases h with h | h
  · have h1 : θ / 2 ≤ -(θ * (u - 1/2)) := by nlinarith
    have h2 := Real.exp_le_exp.2 h1
    have h3 := Real.exp_pos (θ * (u - 1/2))
    linarith
  · have h1 : θ / 2 ≤ θ * (u - 1/2) := by nlinarith
    have h2 := Real.exp_le_exp.2 h1
    have h3 := Real.exp_pos (-(θ * (u - 1/2)))
    linarith

/-- **THE ONE-ROW EXPONENTIAL POTENTIAL INEQUALITY.**  Fix a remaining count `M`, a batch `b < M`, a legal signed
quota `j ∈ [0, M]`, `p = j/M`, `m = M - b`, and `θ ≥ 0`.  Then

  (surviving exponential potential) + `e^{θ/2}` · (killed mass)  ≤  `ψ_θ(p) · e^{θ² b/(8 m²)}`.

Proved, not assumed: the successor fraction is `(j - X)/m = p + (bp - X)/m` with `X ∼ Bin(b,p)` (mean preservation
in exponential form), Hoeffding's lemma bounds each tail's mgf by `e^{b(θ/m)²/8}`, and an illegal successor has
`ψ_θ ≥ e^{θ/2}` (`exp_half_le_psi_of_outside`), so the killed mass is dominated by the moment it would have
contributed.  Same skeleton as the library's `AGFPot.row_potential`. -/
theorem row_potential_exp {θ : ℝ} (hθ : 0 ≤ θ) {M b : ℕ} (hbM : b < M) {j : ℤ} (hj0 : 0 ≤ j)
    (hjM : j ≤ (M : ℤ)) :
    (∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ),
        killK M b j jp * psi θ ((jp : ℝ) / ((M - b : ℕ) : ℝ)))
      + Real.exp (θ / 2) * hazZ M b j
      ≤ psi θ ((j : ℝ) / (M : ℝ)) * Real.exp (θ ^ 2 * (b : ℝ) / (8 * ((M - b : ℕ) : ℝ) ^ 2)) := by
  classical
  set m : ℕ := M - b with hmdef
  have hm1 : 1 ≤ m := by omega
  have hbm : M = b + m := by omega
  have hMr : (M : ℝ) = (b : ℝ) + (m : ℝ) := by rw [hbm]; push_cast; ring
  have hmr : (0 : ℝ) < (m : ℝ) := by positivity
  have hMr0 : (0 : ℝ) < (M : ℝ) := by
    have : 0 < M := by omega
    exact_mod_cast this
  set p : ℝ := (j : ℝ) / (M : ℝ) with hpdef
  have hp0 : 0 ≤ p := by
    apply div_nonneg _ hMr0.le
    exact_mod_cast hj0
  have hp1 : p ≤ 1 := by
    rw [hpdef, div_le_one hMr0]
    exact_mod_cast hjM
  have hbin_nn : ∀ a : ℤ, 0 ≤ binPMF b p a := fun a => binPMF_nonneg hp0 hp1
  set G : ℤ → ℝ := fun a => psi θ (((j - a : ℤ) : ℝ) / (m : ℝ)) with hGdef
  set E : Finset ℤ := Finset.Icc (0:ℤ) (b : ℤ) with hEdef
  set F : Finset ℤ := Finset.Icc (j - (m : ℤ)) j with hFdef
  set C : Finset ℤ := E ∩ F with hCdef
  have hCE : C ⊆ E := Finset.inter_subset_left
  have hCF : C ⊆ F := Finset.inter_subset_right
  -- S1 : the surviving potential, reindexed by the batch count
  have hS1 : (∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ),
        killK M b j jp * psi θ ((jp : ℝ) / ((M - b : ℕ) : ℝ)))
      = ∑ a ∈ F, binPMF b p a * G a := by
    have : ((M - b : ℕ) : ℤ) = (m : ℤ) := by rw [← hmdef]
    rw [this, hFdef, hGdef]
    have hk : ∀ jp : ℤ, killK M b j jp = binPMF b p (j - jp) := by
      intro jp; rw [killK, hpdef]
    simp only [hk, ← hmdef]
    exact sum_killIdx_weighted b p j (m : ℤ) (fun jp => psi θ ((jp : ℝ) / (m : ℝ)))
  -- S2 : the alive row, reindexed
  have hS2 : aliveRow M b j = ∑ a ∈ F, binPMF b p a := by
    rw [aliveRow_eq_sum_count hbM.le j, hFdef, hpdef]
    congr 1
    have : (M : ℤ) - (b : ℤ) = (m : ℤ) := by omega
    rw [this]
  have hoff : ∀ a ∈ F, a ∉ C → binPMF b p a = 0 := by
    intro a haF haC
    have haE : a ∉ E := by
      intro hc; exact haC (Finset.mem_inter.2 ⟨hc, haF⟩)
    rw [hEdef, Finset.mem_Icc] at haE
    rcases lt_or_ge a 0 with h | h
    · exact binPMF_of_neg h
    · exact binPMF_of_gt (by omega)
  have hS3 : ∑ a ∈ F, binPMF b p a * G a = ∑ a ∈ C, binPMF b p a * G a := by
    refine (Finset.sum_subset hCF ?_).symm
    intro a haF haC
    rw [hoff a haF haC, zero_mul]
  have hS4 : ∑ a ∈ F, binPMF b p a = ∑ a ∈ C, binPMF b p a :=
    (Finset.sum_subset hCF (fun a haF haC => hoff a haF haC)).symm
  -- S5 : the killed mass is the complementary binomial mass
  have hS5 : hazZ M b j = ∑ a ∈ E \ C, binPMF b p a := by
    have htot : ∑ a ∈ E, binPMF b p a = 1 := by rw [hEdef]; exact sum_binPMF b p
    have hsd : ∑ a ∈ E \ C, binPMF b p a + ∑ a ∈ C, binPMF b p a = ∑ a ∈ E, binPMF b p a :=
      Finset.sum_sdiff hCE
    rw [hazZ, hS2, hS4]
    linarith [hsd, htot]
  -- S6 : off `C` the potential is at least `e^{θ/2}`
  have hS6 : ∀ a ∈ E \ C, Real.exp (θ / 2) ≤ G a := by
    intro a ha
    rw [Finset.mem_sdiff] at ha
    obtain ⟨haE, haC⟩ := ha
    have haF : a ∉ F := by
      intro hc; exact haC (Finset.mem_inter.2 ⟨haE, hc⟩)
    rw [hFdef, Finset.mem_Icc] at haF
    rw [hGdef]
    refine exp_half_le_psi_of_outside hθ ?_
    rcases lt_or_ge j a with h | h
    · left
      apply div_nonpos_of_nonpos_of_nonneg _ hmr.le
      have : (j - a : ℤ) ≤ 0 := by omega
      exact_mod_cast this
    · right
      rw [le_div_iff₀ hmr]
      have : (m : ℤ) ≤ j - a := by omega
      have hc : (m : ℝ) ≤ ((j - a : ℤ) : ℝ) := by exact_mod_cast this
      linarith
  -- S7 : killed mass dominated by the potential it would have contributed
  have hS7 : Real.exp (θ / 2) * ∑ a ∈ E \ C, binPMF b p a ≤ ∑ a ∈ E \ C, binPMF b p a * G a := by
    rw [Finset.mul_sum]
    refine Finset.sum_le_sum (fun a ha => ?_)
    have := hS6 a ha
    nlinarith [hbin_nn a]
  have hS8 : ∑ a ∈ C, binPMF b p a * G a + ∑ a ∈ E \ C, binPMF b p a * G a
      = agfv_c08s_mom b p G := by
    have := Finset.sum_sdiff (f := fun a => binPMF b p a * G a) hCE
    rw [agfv_c08s_mom, ← hEdef]
    linarith [this]
  -- S9 : the exponential moment (Hoeffding)
  have hkey : ∀ a : ℤ, θ * (((j - a : ℤ) : ℝ) / (m : ℝ) - 1/2)
      = θ * (p - 1/2) + θ / (m : ℝ) * ((b : ℝ) * p - (a : ℝ)) := by
    intro a
    have hcast : ((j - a : ℤ) : ℝ) = (j : ℝ) - (a : ℝ) := by push_cast; ring
    have hj : (j : ℝ) = p * (M : ℝ) := by
      rw [hpdef]; field_simp
    rw [hcast, hj, hMr]
    field_simp
    ring
  have hGval : ∀ a : ℤ, G a
      = Real.exp (θ * (p - 1/2)) * Real.exp (θ / (m : ℝ) * ((b : ℝ) * p - (a : ℝ)))
        + Real.exp (-(θ * (p - 1/2))) * Real.exp ((-(θ / (m : ℝ))) * ((b : ℝ) * p - (a : ℝ))) := by
    intro a
    show psi θ (((j - a : ℤ) : ℝ) / (m : ℝ)) = _
    unfold psi
    rw [hkey a, ← Real.exp_add, ← Real.exp_add]
    congr 1
    · congr 1; ring
  have hS9 : agfv_c08s_mom b p G
      ≤ psi θ p * Real.exp ((b : ℝ) * (θ / (m : ℝ)) ^ 2 / 8) := by
    rw [agfv_c08s_mom_congr b p hGval, agfv_c08s_mom_add, agfv_c08s_mom_const_mul,
      agfv_c08s_mom_const_mul]
    have h1 := mom_exp_centered_le b hp0 hp1 (θ / (m : ℝ))
    have h2 := mom_exp_centered_le b hp0 hp1 (-(θ / (m : ℝ)))
    have e2 : (-(θ / (m : ℝ))) ^ 2 = (θ / (m : ℝ)) ^ 2 := by ring
    rw [e2] at h2
    have hA := mul_le_mul_of_nonneg_left h1 (Real.exp_pos (θ * (p - 1/2))).le
    have hB := mul_le_mul_of_nonneg_left h2 (Real.exp_pos (-(θ * (p - 1/2)))).le
    unfold psi
    nlinarith [hA, hB]
  have hexpo : (b : ℝ) * (θ / (m : ℝ)) ^ 2 / 8 = θ ^ 2 * (b : ℝ) / (8 * (m : ℝ) ^ 2) := by
    field_simp
  rw [hexpo] at hS9
  -- assemble
  rw [hS1, hS5, hS3]
  have hstep : ∑ a ∈ C, binPMF b p a * G a + Real.exp (θ / 2) * ∑ a ∈ E \ C, binPMF b p a
      ≤ agfv_c08s_mom b p G := by
    rw [← hS8]; linarith [hS7]
  have hmr2 : ((M - b : ℕ) : ℝ) = (m : ℝ) := by rw [← hmdef]
  rw [hmr2]
  linarith [hstep, hS9]

/-! ## §4 The exponential potential of the killed count measure, its contraction, the telescoped budget -/

/-- `Σ_j ν(j) ψ_θ(j/M)` over the legal quota lattice `[0, M]` (`ν` is carried on `ℤ`, as `nuOf` is). -/
noncomputable def expPot (θ : ℝ) (M : ℕ) (ν : ℤ → ℝ) : ℝ :=
  ∑ j ∈ Finset.Icc (0:ℤ) (M:ℤ), ν j * psi θ ((j : ℝ) / (M : ℝ))

/-- **The exponential potential** of an executed prefix `bs` (most-recent-first, `nuOf`'s order):
`e^{θ/2}` times the mass killed so far, plus the surviving exponential potential.  Killed mass is charged at
`e^{θ/2}`, the least value `ψ_θ` takes at an illegal fraction; this is the stopped exponential supermartingale. -/
noncomputable def PhiE (θ : ℝ) (n k : ℕ) (bs : List ℕ) : ℝ :=
  Real.exp (θ / 2) * kappaTot n k bs + expPot θ (sizeAfter n bs) (nuOf n k bs)

lemma expPot_nonneg (θ : ℝ) {M : ℕ} {ν : ℤ → ℝ} (hnn : ∀ j, 0 ≤ ν j) : 0 ≤ expPot θ M ν :=
  Finset.sum_nonneg (fun j _ => mul_nonneg (hnn j) (psi_pos θ _).le)

/-- Killed mass is nonnegative (conservation `Σν + κ = 1` with `Σν ≤ 1`, both library facts). -/
lemma kappaTot_nonneg_of {n k : ℕ} (hkn : k ≤ n) {bs : List ℕ} (hpos : ∀ x ∈ bs, 0 < x)
    (hsum : bs.sum ≤ n) : 0 ≤ kappaTot n k bs := by
  have h1 := agfv_sum_nuOf_add_kappaTot n k hkn bs
  have h2 := sum_nuOf_le_one n k hkn bs hpos hsum
  linarith

/-- **THE ONE-STEP EXPONENTIAL CONTRACTION.**  Committing a batch `b` that leaves `m = M - b ≥ 1` coordinates
multiplies the exponential potential by at most `e^{θ² b/(8 m²)}`.  (`n = 2k` is not used here.) -/
theorem PhiE_step {θ : ℝ} (hθ : 0 ≤ θ) {n k b : ℕ} (hkn : k ≤ n) {bs : List ℕ}
    (hpos : ∀ x ∈ bs, 0 < x) (hsum : bs.sum ≤ n) (hb : b < sizeAfter n bs) :
    PhiE θ n k (b :: bs)
      ≤ PhiE θ n k bs * Real.exp (θ ^ 2 * (b : ℝ) / (8 * ((sizeAfter n (b :: bs) : ℕ) : ℝ) ^ 2)) := by
  classical
  have hnn : ∀ j : ℤ, 0 ≤ nuOf n k bs j := fun j => nuOf_nonneg n k bs j
  have hsz : sizeAfter n (b :: bs) = sizeAfter n bs - b := rfl
  have hexp : PhiE θ n k (b :: bs)
      = Real.exp (θ / 2) * kappaTot n k bs
        + ∑ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs : ℕ) : ℤ), nuOf n k bs j *
          ((∑ jp ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs - b : ℕ) : ℤ),
              killK (sizeAfter n bs) b j jp * psi θ ((jp : ℝ) / ((sizeAfter n bs - b : ℕ) : ℝ)))
            + Real.exp (θ / 2) * hazZ (sizeAfter n bs) b j) := by
    rw [PhiE, agfv_kappaTot_cons, hsz, nuOf_cons, expPot, kappaStep,
      sum_pushK_weighted (sizeAfter n bs) b (nuOf n k bs)
        (fun jp => psi θ ((jp : ℝ) / ((sizeAfter n bs - b : ℕ) : ℝ))),
      mul_add, add_assoc]
    congr 1
    rw [Finset.mul_sum, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl (fun j _ => ?_)
    ring
  have hrow : ∀ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs : ℕ) : ℤ),
      nuOf n k bs j *
        ((∑ jp ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs - b : ℕ) : ℤ),
            killK (sizeAfter n bs) b j jp * psi θ ((jp : ℝ) / ((sizeAfter n bs - b : ℕ) : ℝ)))
          + Real.exp (θ / 2) * hazZ (sizeAfter n bs) b j)
      ≤ (nuOf n k bs j * psi θ ((j : ℝ) / ((sizeAfter n bs : ℕ) : ℝ)))
          * Real.exp (θ ^ 2 * (b : ℝ) / (8 * ((sizeAfter n bs - b : ℕ) : ℝ) ^ 2)) := by
    intro j hj
    rw [Finset.mem_Icc] at hj
    have hr := row_potential_exp hθ (M := sizeAfter n bs) (b := b) hb hj.1 hj.2
    calc nuOf n k bs j *
          ((∑ jp ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs - b : ℕ) : ℤ),
              killK (sizeAfter n bs) b j jp * psi θ ((jp : ℝ) / ((sizeAfter n bs - b : ℕ) : ℝ)))
            + Real.exp (θ / 2) * hazZ (sizeAfter n bs) b j)
        ≤ nuOf n k bs j * (psi θ ((j : ℝ) / ((sizeAfter n bs : ℕ) : ℝ))
            * Real.exp (θ ^ 2 * (b : ℝ) / (8 * ((sizeAfter n bs - b : ℕ) : ℝ) ^ 2))) :=
          mul_le_mul_of_nonneg_left hr (hnn j)
      _ = _ := by ring
  have hsum2 := Finset.sum_le_sum hrow
  rw [← Finset.sum_mul] at hsum2
  have hk0 : 0 ≤ kappaTot n k bs := kappaTot_nonneg_of hkn hpos hsum
  have hc1 : 1 ≤ Real.exp (θ ^ 2 * (b : ℝ) / (8 * ((sizeAfter n bs - b : ℕ) : ℝ) ^ 2)) :=
    Real.one_le_exp (by positivity)
  have hE : 0 ≤ Real.exp (θ / 2) * kappaTot n k bs := mul_nonneg (Real.exp_pos _).le hk0
  have hA := le_mul_of_one_le_right hE hc1
  rw [hexp, hsz]
  have hPhi : PhiE θ n k bs = Real.exp (θ / 2) * kappaTot n k bs
      + ∑ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs : ℕ) : ℤ),
          nuOf n k bs j * psi θ ((j : ℝ) / ((sizeAfter n bs : ℕ) : ℝ)) := rfl
  rw [hPhi, add_mul]
  linarith [hsum2, hA]

/-- **The accumulated exponential bound.**  Telescoping `PhiE_step` along a shrinking prefix. -/
theorem PhiE_le_Qof {θ : ℝ} (hθ : 0 ≤ θ) {n k : ℕ} (hkn : k ≤ n) :
    ∀ {bs : List ℕ}, Shrinking n bs →
      PhiE θ n k bs ≤ PhiE θ n k [] * Real.exp (θ ^ 2 * Qof n bs / 8) := by
  intro bs
  induction bs with
  | nil => intro _; simp
  | cons b bs ih =>
      intro h
      obtain ⟨hbs, _, hlt⟩ := Shrinking_cons_iff.1 h
      have hstep := PhiE_step hθ (n := n) (k := k) (b := b) hkn (Shrinking_pos hbs)
        (Shrinking_sum_le hbs) hlt
      have hih := ih hbs
      have hpos : 0 < Real.exp (θ ^ 2 * (b : ℝ) / (8 * ((sizeAfter n (b :: bs) : ℕ) : ℝ) ^ 2)) :=
        Real.exp_pos _
      have h2 := mul_le_mul_of_nonneg_right hih hpos.le
      have hsplit : Real.exp (θ ^ 2 * Qof n (b :: bs) / 8)
          = Real.exp (θ ^ 2 * Qof n bs / 8)
            * Real.exp (θ ^ 2 * (b : ℝ) / (8 * ((sizeAfter n (b :: bs) : ℕ) : ℝ) ^ 2)) := by
        rw [← Real.exp_add, Qof_cons]
        congr 1
        ring
      rw [hsplit, ← mul_assoc]
      linarith [hstep, h2]

/-- At the empty prefix of the balanced slice the potential is `ψ_θ(1/2) = 2`.  The only place `n = 2k` enters. -/
lemma PhiE_nil_balanced (θ : ℝ) {n k : ℕ} (hbal : n = 2 * k) (hk : 1 ≤ k) : PhiE θ n k [] = 2 := by
  classical
  have hmem : (k : ℤ) ∈ Finset.Icc (0:ℤ) ((sizeAfter n ([] : List ℕ) : ℕ) : ℤ) := by
    simp only [sizeAfter, Finset.mem_Icc]
    omega
  rw [PhiE, agfv_kappaTot_nil, mul_zero, zero_add, expPot, Finset.sum_eq_single_of_mem (k : ℤ) hmem]
  · rw [nuOf_nil, if_pos rfl, one_mul]
    have hn0 : ((sizeAfter n ([] : List ℕ) : ℕ) : ℝ) = 2 * (k : ℝ) := by
      simp only [sizeAfter]; rw [hbal]; push_cast; ring
    have hkpos : (0:ℝ) < (k : ℝ) := by exact_mod_cast hk
    have h12 : ((k : ℤ) : ℝ) / ((sizeAfter n ([] : List ℕ) : ℕ) : ℝ) = 1/2 := by
      rw [hn0]; push_cast; field_simp
    rw [h12, psi_half]
  · intro c _ hne
    rw [nuOf_nil, if_neg hne, zero_mul]

/-! ## §5 The Hoeffding–Ville failure bounds -/

/-- **Killed mass of a balanced shrinking prefix, every `θ ≥ 0`:** `κ ≤ 2 e^{θ² Q/8 - θ/2}`. -/
theorem kappaTot_prefix_le_exp {n k : ℕ} (hbal : n = 2 * k) (hk : 1 ≤ k) {bs : List ℕ}
    (hs : Shrinking n bs) {θ : ℝ} (hθ : 0 ≤ θ) :
    kappaTot n k bs ≤ 2 * Real.exp (θ ^ 2 * Qof n bs / 8 - θ / 2) := by
  have hkn : k ≤ n := by omega
  have h1 := PhiE_le_Qof hθ (n := n) (k := k) hkn hs
  rw [PhiE_nil_balanced θ hbal hk] at h1
  have h2 : 0 ≤ expPot θ (sizeAfter n bs) (nuOf n k bs) :=
    expPot_nonneg θ (fun j => nuOf_nonneg n k bs j)
  rw [PhiE] at h1
  have h3 : Real.exp (θ / 2) * kappaTot n k bs ≤ 2 * Real.exp (θ ^ 2 * Qof n bs / 8) := by linarith
  have hpos := Real.exp_pos (θ / 2)
  rw [Real.exp_sub, mul_div_assoc', le_div_iff₀ hpos]
  linarith [h3, mul_comm (Real.exp (θ / 2)) (kappaTot n k bs)]

/-- **The printed Hoeffding–Ville form** (`θ = 2/Q`): `κ ≤ 2 e^{-1/(2Q)}` for a balanced shrinking prefix with
positive budget `Q = Σ b_t/m_t²`. -/
theorem kappaTot_prefix_le_hv {n k : ℕ} (hbal : n = 2 * k) (hk : 1 ≤ k) {bs : List ℕ}
    (hs : Shrinking n bs) (hQ : 0 < Qof n bs) :
    kappaTot n k bs ≤ 2 * Real.exp (-(1 / (2 * Qof n bs))) := by
  have h := kappaTot_prefix_le_exp hbal hk hs (θ := 2 / Qof n bs) (by positivity)
  have he : (2 / Qof n bs) ^ 2 * Qof n bs / 8 - 2 / Qof n bs / 2 = -(1 / (2 * Qof n bs)) := by
    field_simp
    ring
  rwa [he] at h

/-- **Actual leakage of a full labelled schedule** whose execution profile is a balanced shrinking prefix followed by
singletons (the singleton tail kills nothing: library `kappaTot_replicate_one_append`), every `θ ≥ 0`. -/
theorem lossSched_le_two_exp {n k : ℕ} (hbal : n = 2 * k) (hk : 1 ≤ k)
    {U : List (Finset (Fin n))} (hU : FullSchedule n U) {bs : List ℕ} (hs : Shrinking n bs)
    (hprof : execProfile U = List.replicate (sizeAfter n bs) 1 ++ bs) {θ : ℝ} (hθ : 0 ≤ θ) :
    lossSched n k U ≤ 2 * Real.exp (θ ^ 2 * Qof n bs / 8 - θ / 2) := by
  have hkn : k ≤ n := by omega
  rw [lossSched_eq_kappaTot_execProfile hkn hU, hprof,
    kappaTot_replicate_one_append n k (sizeAfter n bs) bs le_rfl]
  exact kappaTot_prefix_le_exp hbal hk hs hθ

/-- **The printed form for an arbitrary shrinking prefix:** leakage `≤ 2 e^{-1/(2S)}`, `S = Qof n bs > 0`. -/
theorem lossSched_le_hv {n k : ℕ} (hbal : n = 2 * k) (hk : 1 ≤ k)
    {U : List (Finset (Fin n))} (hU : FullSchedule n U) {bs : List ℕ} (hs : Shrinking n bs)
    (hprof : execProfile U = List.replicate (sizeAfter n bs) 1 ++ bs) (hQ : 0 < Qof n bs) :
    lossSched n k U ≤ 2 * Real.exp (-(1 / (2 * Qof n bs))) := by
  have hkn : k ≤ n := by omega
  rw [lossSched_eq_kappaTot_execProfile hkn hU, hprof,
    kappaTot_replicate_one_append n k (sizeAfter n bs) bs le_rfl]
  exact kappaTot_prefix_le_hv hbal hk hs hQ

lemma capBudget_nonneg (K : ℕ) : ∀ s : ℕ, 0 ≤ capBudget K s := by
  intro s
  induction s with
  | zero => simp [capBudget]
  | succ s ih =>
      simp only [capBudget]
      exact add_nonneg (div_nonneg (Nat.cast_nonneg _) (sq_nonneg _)) ih

/-- The RC block-phase budget is positive (the head block `n - M_s` is nonempty). -/
lemma rcBudget_pos {n K s : ℕ} (hK : 1 ≤ K) (hs : cap K s < n) : 0 < rcBudget n K s := by
  unfold rcBudget
  have h1 : (0:ℝ) < ((n - cap K s : ℕ) : ℝ) := by
    have : 0 < n - cap K s := by omega
    exact_mod_cast this
  have h2 : (0:ℝ) < ((cap K s : ℕ) : ℝ) ^ 2 := by
    have : (0:ℝ) < ((cap K s : ℕ) : ℝ) := by exact_mod_cast cap_pos hK s
    positivity
  have h3 := capBudget_nonneg K s
  have h4 := div_pos h1 h2
  linarith

/-- **The RC ladder, every `θ ≥ 0`.**  For every full labelled schedule whose execution profile is the RC profile
at tower index `s` (`n = 2k`, `M_s < n`): leakage `≤ 2 e^{θ² S/8 - θ/2}`, `S = rcBudget n K s`. -/
theorem lossSched_rcProfile_le_two_exp {n k K s : ℕ} (hK : 1 ≤ K) (hbal : n = 2 * k)
    (hs : cap K s < n) {U : List (Finset (Fin n))} (hU : FullSchedule n U)
    (hprof : execProfile U = (rcProfile n K s).reverse) {θ : ℝ} (hθ : 0 ≤ θ) :
    lossSched n k U ≤ 2 * Real.exp (θ ^ 2 * rcBudget n K s / 8 - θ / 2) := by
  have hps : 0 < cap K s := cap_pos hK s
  have hk : 1 ≤ k := by omega
  have hsz : sizeAfter n (bsRC n K s) = cap K 0 := sizeAfter_bsRC hK (le_of_lt hs)
  have h := lossSched_le_two_exp hbal hk hU (Shrinking_bsRC hK hs)
    (by rw [hprof, reverse_rcProfile, hsz]) hθ
  rwa [Qof_bsRC hK hs] at h

/-- **Theorem 1(b) proof, HV step, printed form `2e^{-1/(2S)}`**, for the RC ladder's actual leakage. -/
theorem lossSched_rcProfile_le_hv {n k K s : ℕ} (hK : 1 ≤ K) (hbal : n = 2 * k)
    (hs : cap K s < n) {U : List (Finset (Fin n))} (hU : FullSchedule n U)
    (hprof : execProfile U = (rcProfile n K s).reverse) :
    lossSched n k U ≤ 2 * Real.exp (-(1 / (2 * rcBudget n K s))) := by
  have hS := rcBudget_pos hK hs
  have h := lossSched_rcProfile_le_two_exp hK hbal hs hU hprof (θ := 2 / rcBudget n K s) (by positivity)
  have he : (2 / rcBudget n K s) ^ 2 * rcBudget n K s / 8 - 2 / rcBudget n K s / 2
      = -(1 / (2 * rcBudget n K s)) := by
    field_simp
    ring
  rwa [he] at h

/-- **Theorem 1(b) proof, HV step, `< 2e^{-K/2}`.**  If moreover `n ≤ M_{s+1}` (so `s+1` is the least ladder
index `T` with `n ≤ M_T`; library `A36RC.rcBudget_lt` gives `S < 1/K`), the RC ladder's actual leakage is
`< 2 e^{-K/2}` (`θ = 2K`). -/
theorem lossSched_rcProfile_lt_hv {n k K s : ℕ} (hK : 1 ≤ K) (hbal : n = 2 * k)
    (hs : cap K s < n) (hs' : n ≤ cap K (s + 1)) {U : List (Finset (Fin n))} (hU : FullSchedule n U)
    (hprof : execProfile U = (rcProfile n K s).reverse) :
    lossSched n k U < 2 * Real.exp (-(K : ℝ) / 2) := by
  have hS := A36RC.rcBudget_lt (n := n) (s := s) hK hs'
  have hKpos : (0:ℝ) < (K : ℝ) := by exact_mod_cast hK
  have hKS : rcBudget n K s * (K : ℝ) < 1 := by
    have h1 : rcBudget n K s < 1 / (K : ℝ) := hS
    rwa [lt_div_iff₀ hKpos] at h1
  have h := lossSched_rcProfile_le_two_exp hK hbal hs hU hprof (θ := 2 * (K : ℝ)) (by positivity)
  have hm := mul_lt_mul_of_pos_left hKS hKpos
  have hlt : (2 * (K : ℝ)) ^ 2 * rcBudget n K s / 8 - 2 * (K : ℝ) / 2 < -(K : ℝ) / 2 := by
    nlinarith [hm]
  have he := Real.exp_lt_exp.2 hlt
  linarith

/-- The same bound in success form: the RC ladder succeeds with probability `> 1 - 2e^{-K/2}`
(`lossSched = 1 - q_U(V)` by definition). -/
theorem succMass_rcProfile_gt_hv {n k K s : ℕ} (hK : 1 ≤ K) (hbal : n = 2 * k)
    (hs : cap K s < n) (hs' : n ≤ cap K (s + 1)) {U : List (Finset (Fin n))} (hU : FullSchedule n U)
    (hprof : execProfile U = (rcProfile n K s).reverse) :
    1 - 2 * Real.exp (-(K : ℝ) / 2) < succMass n k (qSched k U) := by
  have h := lossSched_rcProfile_lt_hv hK hbal hs hs' hU hprof
  have hl : lossSched n k U = 1 - succMass n k (qSched k U) := rfl
  rw [hl] at h
  linarith

/-- **Faithfulness of `expPot`**: it is `Σ_j ν(j) · 2 cosh(θ(j/M - 1/2))`. -/
theorem expPot_eq_cosh (θ : ℝ) (M : ℕ) (ν : ℤ → ℝ) :
    expPot θ M ν = ∑ j ∈ Finset.Icc (0:ℤ) (M:ℤ), ν j * (2 * Real.cosh (θ * ((j : ℝ) / (M : ℝ) - 1/2))) := by
  unfold expPot
  refine Finset.sum_congr rfl (fun j _ => ?_)
  rw [psi_eq_two_cosh]

/-! ## §6 The Hoeffding–Ville versions of the RC upper bounds (`2e^{-K/2} ≤ δ` in place of `1/K ≤ δ`) -/

/-- Tower-index bookkeeping, as inside `A36RC.Fopt_le_rc_tower`: if `8K < 2k ≤ 2^(2^t)` then some `s < t` has
`M_s < 2k ≤ M_{s+1}` (`s + 1 = T`, the least ladder index with `n ≤ M_T`). -/
lemma exists_tower_index (k K t : ℕ) (hK : 1 ≤ K) (hsmall : 8 * K < 2 * k)
    (htower : 2 * k ≤ 2 ^ (2 ^ t)) :
    ∃ s : ℕ, cap K s < 2 * k ∧ 2 * k ≤ cap K (s + 1) ∧ s < t := by
  classical
  have hex : ∃ u, 2 * k ≤ cap K u := ⟨t, le_trans htower (A36RC.two_pow_two_pow_le_cap hK t)⟩
  set u := Nat.find hex with hu
  have hu_spec : 2 * k ≤ cap K u := Nat.find_spec hex
  have hu_pos : 1 ≤ u := by
    by_contra h0
    have hz : u = 0 := by omega
    have := hu_spec
    rw [hz, cap_zero] at this
    omega
  obtain ⟨s, hs_eq⟩ : ∃ s, u = s + 1 := ⟨u - 1, by omega⟩
  have hs_lt : cap K s < 2 * k := by
    have hmin := Nat.find_min hex (show s < u by omega)
    omega
  have hs_le : 2 * k ≤ cap K (s + 1) := by rw [← hs_eq]; exact hu_spec
  have hst : s < t := by
    have h1 : 2 ^ (2 ^ s) < 2 ^ (2 ^ t) :=
      lt_of_le_of_lt (A36RC.two_pow_two_pow_le_cap hK s) (lt_of_lt_of_le hs_lt htower)
    have h2 : 2 ^ s < 2 ^ t := (Nat.pow_lt_pow_iff_right (by norm_num)).1 h1
    exact (Nat.pow_lt_pow_iff_right (by norm_num)).1 h2
  exact ⟨s, hs_lt, hs_le, hst⟩

/-- **The HV ladder witness at a tower index**: an actual full labelled schedule of length `s + 1 + 8K` (the RC
profile: head block, ladder decrements, `8K` singletons) with actual leakage `< 2e^{-K/2}`. -/
theorem rc_hv_witness (k K s : ℕ) (hK : 1 ≤ K) (hs : cap K s < 2 * k) (hs' : 2 * k ≤ cap K (s + 1)) :
    ∃ (U : List (Finset (Fin (2 * k)))) (_ : FullSchedule (2 * k) U),
      U.length = s + 1 + 8 * K ∧ lossSched (2 * k) k U < 2 * Real.exp (-(K : ℝ) / 2) := by
  obtain ⟨U, hU, hprof, hlen⟩ :=
    exists_fullSchedule_execProfile (n := 2 * k) (rcProfile (2 * k) K s)
      (A36RC.rcProfile_pos hK hs) (A36RC.rcProfile_sum hK hs)
  refine ⟨U, hU, by rw [hlen, A36RC.rcProfile_length], ?_⟩
  exact lossSched_rcProfile_lt_hv hK rfl hs hs' hU hprof

/-- HV analogue of `A36RC.Fopt_le_rc_index`. -/
theorem Fopt_le_rc_index_hv (k K s : ℕ) (hK : 1 ≤ K) (hs : cap K s < 2 * k)
    (hs' : 2 * k ≤ cap K (s + 1)) {δ : ℝ} (hδ : 2 * Real.exp (-(K : ℝ) / 2) ≤ δ) (hδ1 : δ < 1) :
    Fopt (2 * k) k δ ≤ (s : ℝ) + 1 + 8 * (K : ℝ) := by
  obtain ⟨U, hU, hlen, hloss⟩ := rc_hv_witness k K s hK hs hs'
  have h := agfv_Fopt_le_of_leakage (2 * k) k hδ1 hU (by linarith)
  rw [hlen] at h
  push_cast at h
  linarith

/-- **HV analogue of `A36RC.Fopt_le_rc_tower`.**  If `8K < 2k ≤ 2^(2^t)` and `2e^{-K/2} ≤ δ < 1` then
`Fopt(2k,k,δ) ≤ t + 8K`. -/
theorem Fopt_le_rc_tower_hv (k K t : ℕ) (hK : 1 ≤ K) (hsmall : 8 * K < 2 * k)
    (htower : 2 * k ≤ 2 ^ (2 ^ t)) {δ : ℝ} (hδ : 2 * Real.exp (-(K : ℝ) / 2) ≤ δ) (hδ1 : δ < 1) :
    Fopt (2 * k) k δ ≤ (t : ℝ) + 8 * (K : ℝ) := by
  obtain ⟨s, hs, hs', hst⟩ := exists_tower_index k K t hK hsmall htower
  have h := Fopt_le_rc_index_hv k K s hK hs hs' hδ hδ1
  have hst' : (s : ℝ) + 1 ≤ (t : ℝ) := by exact_mod_cast hst
  linarith

/-- **HV analogue of `A36RC.relabelled_rc_hard` (hard-length form).**  Under `8K < 2k ≤ 2^(2^t)`,
`2e^{-K/2} ≤ δ < 1`: ONE full labelled schedule `U` of length `≤ t + 8K` whose uniform relabelling has output KL
`≤ ε_δ = -ln(1-δ)`, every component of length `|U|`. -/
theorem relabelled_rc_hard_hv (k K t : ℕ) (hK : 1 ≤ K) (hsmall : 8 * K < 2 * k)
    (htower : 2 * k ≤ 2 ^ (2 ^ t)) {δ : ℝ} (hδ : 2 * Real.exp (-(K : ℝ) / 2) ≤ δ) (hδ1 : δ < 1) :
    ∃ (U : List (Finset (Fin (2 * k)))) (hU : FullSchedule (2 * k) U),
      U.length ≤ t + 8 * K ∧
      KL (2 * k) k (mixLaw k (agfv_relabelMix hU)) ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧
      ∀ p ∈ (agfv_relabelMix hU).parts, p.2.length = U.length := by
  obtain ⟨s, hs, hs', hst⟩ := exists_tower_index k K t hK hsmall htower
  obtain ⟨U, hU, hlen, hloss⟩ := rc_hv_witness k K s hK hs hs'
  have hlk : 1 - δ ≤ succMass (2 * k) k (qSched k U) := by
    have hl : lossSched (2 * k) k U = 1 - succMass (2 * k) k (qSched k U) := rfl
    rw [hl] at hloss
    linarith
  have hKL : KL (2 * k) k (mixLaw k (agfv_relabelMix hU)) ≤ ((epsOf δ : ℝ) : WithTop ℝ) := by
    rw [agfv_mixLaw_relabelMix k hU]
    exact agfv_symLaw_KL_le_epsOf _ hδ1 hlk
  refine ⟨U, hU, ?_, hKL, A36RC.relabelMix_part_length hU⟩
  rw [hlen]
  omega

/-! ## §7 `OpenProfHV` holds; the printed constants -/

lemma one_le_Khv {ε : ℝ} (hε : 0 < ε) : 1 ≤ Cor2a.Khv ε := by
  have hδ := Cor2a.deltaOf_pos hε
  have hδ1 := Cor2a.deltaOf_lt_one ε
  have h2 : 1 < 2 / Cor2a.deltaOf ε := by
    rw [lt_div_iff₀ hδ]; linarith
  have hlog : 0 < Real.log (2 / Cor2a.deltaOf ε) := Real.log_pos h2
  exact Nat.succ_le_of_lt (Nat.ceil_pos.2 (by linarith))

/-- `K = ⌈2 ln(2/δ)⌉` makes the HV failure bound at most `δ`: `2 e^{-K/2} ≤ δ`. -/
lemma two_exp_neg_Khv_le {ε : ℝ} (hε : 0 < ε) :
    2 * Real.exp (-(Cor2a.Khv ε : ℝ) / 2) ≤ Cor2a.deltaOf ε := by
  have hδ := Cor2a.deltaOf_pos hε
  have hc : 2 * Real.log (2 / Cor2a.deltaOf ε) ≤ (Cor2a.Khv ε : ℝ) := Nat.le_ceil _
  have hneg : Real.log (Cor2a.deltaOf ε / 2) = -Real.log (2 / Cor2a.deltaOf ε) := by
    rw [← Real.log_inv, inv_div]
  have h1 : -(Cor2a.Khv ε : ℝ) / 2 ≤ Real.log (Cor2a.deltaOf ε / 2) := by
    rw [hneg]; linarith
  have h2 := Real.exp_le_exp.2 h1
  rw [Real.exp_log (by positivity)] at h2
  linarith

/-- **`A36RW.Cor2a.OpenProfHV` is a theorem.**  (Theorem 1(b), Hoeffding–Ville branch, for `R_F^PROF`.) -/
theorem openProfHV_holds : Cor2a.OpenProfHV := by
  intro k ε hε hsmall
  obtain ⟨U, hU, hlen, hKL, -⟩ := relabelled_rc_hard_hv k (Cor2a.Khv ε) (Cor2a.towerT (2 * k))
    (one_le_Khv hε) hsmall (Cor2a.le_tower (2 * k) (by omega)) (two_exp_neg_Khv_le hε)
    (Cor2a.deltaOf_lt_one ε)
  rw [Cor2a.deltaOf, epsOf_one_sub_exp] at hKL
  exact le_trans (Cor2a.RFprof_le_of (2 * k) k hU hKL) hlen

/-- `K_δ = min{⌈1/δ⌉, ⌈2 ln(2/δ)⌉}` with `δ = 1 - e^{-ε}` (§2, the constant of Theorem 1(b) and
Corollary 2(a)). -/
noncomputable def Kdelta (ε : ℝ) : ℕ := min (Cor2a.Kkol ε) (Cor2a.Khv ε)

/-- **Faithfulness of `Kdelta`** to the printed `K_δ = min{⌈1/δ⌉, ⌈2ln(2/δ)⌉}`, `δ = 1 - e^{-ε}`. -/
theorem Kdelta_eq (ε : ℝ) :
    Kdelta ε = min ⌈1 / (1 - Real.exp (-ε))⌉₊ ⌈2 * Real.log (2 / (1 - Real.exp (-ε)))⌉₊ := rfl

/-- **Corollary 2(a), upper bound with the printed constant `8K_δ`** (both branches kernel-checked):
`R_F^PROF(n,ε) ≤ min{n, ⌈log₂ log₂ n⌉ + 8K_δ}` for `n = 2k`, `ε > 0`. -/
theorem RFprof_le_Kdelta (k : ℕ) {ε : ℝ} (hε : 0 < ε) :
    Cor2a.RFprof (2 * k) k ε ≤ min (2 * k) (Cor2a.towerT (2 * k) + 8 * Kdelta ε) :=
  Cor2a.RFprof_le_Kdelta_of_open openProfHV_holds k hε

/-- **Corollary 2(a), the printed chain with `K_δ`, formal.**  For `n = 2k ≥ 2`, `ε > 0`:
`log₂ ln(k+1) - log₂(ε + ln 36) < R_F^adapt(n,ε) ≤ R_F^PROF(n,ε) ≤ ⌈log₂ log₂ n⌉ + 8K_δ`, and also
`R_F^PROF(n,ε) ≤ n`. -/
theorem cor2a_bounds_Kdelta (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} (hε : 0 < ε) :
    Real.logb 2 (Real.log ((k : ℝ) + 1)) - Real.logb 2 (ε + Real.log 36)
        < (Cor2a.RFadapt (2 * k) k (by omega) ε : ℝ) ∧
    Cor2a.RFadapt (2 * k) k (by omega) ε ≤ Cor2a.RFprof (2 * k) k ε ∧
    Cor2a.RFprof (2 * k) k ε ≤ Cor2a.towerT (2 * k) + 8 * Kdelta ε ∧
    Cor2a.RFprof (2 * k) k ε ≤ 2 * k :=
  ⟨Cor2a.RFadapt_lower k hk hε.le, Cor2a.RFadapt_le_RFprof (2 * k) k (by omega) hε.le,
    le_trans (RFprof_le_Kdelta k hε) (min_le_right _ _),
    le_trans (RFprof_le_Kdelta k hε) (min_le_left _ _)⟩

/-! ## §8 Theorem 1(b) for `L_F` (`AGF.Fopt` at `δ = 1 - e^{-ε}`, and the interface `LFgen`) -/

/-- `L_F ≤ R_F^PROF`: the uniform relabelling of a full schedule `U` is a predrawn mixture of mean cost `|U|`
(`agfv_mixCost_relabelMix`). -/
theorem Fopt_le_RFprof (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    Fopt n k (1 - Real.exp (-ε)) ≤ (Cor2a.RFprof n k ε : ℝ) := by
  obtain ⟨U, hU, hlen, hKL⟩ := Cor2a.RFprof_mem n k hk hε
  have hKL' : KL n k (mixLaw k (agfv_relabelMix hU))
      ≤ ((epsOf (1 - Real.exp (-ε)) : ℝ) : WithTop ℝ) := by
    rw [epsOf_one_sub_exp]; exact hKL
  have hmem : mixCost (agfv_relabelMix hU) ∈ {c : ℝ | ∃ μ : SchedMix n,
      KL n k (mixLaw k μ) ≤ ((epsOf (1 - Real.exp (-ε)) : ℝ) : WithTop ℝ) ∧ c = mixCost μ} :=
    ⟨agfv_relabelMix hU, hKL', rfl⟩
  have hbdd : BddBelow {c : ℝ | ∃ μ : SchedMix n,
      KL n k (mixLaw k μ) ≤ ((epsOf (1 - Real.exp (-ε)) : ℝ) : WithTop ℝ) ∧ c = mixCost μ} := by
    refine ⟨0, ?_⟩
    rintro c ⟨μ', -, rfl⟩
    exact agfv_mixCost_nonneg μ'
  have h := csInf_le hbdd hmem
  rw [agfv_mixCost_relabelMix hU, hlen] at h
  exact h

/-- **Theorem 1(b), formal, printed constant.**  For `n = 2k ≥ 2` and every `ε > 0`, with `δ = 1 - e^{-ε}` and
`K_δ = min{⌈1/δ⌉, ⌈2 ln(2/δ)⌉}`:  `L_F(n,ε) ≤ min{n, ⌈log₂ log₂ n⌉ + 8K_δ}`  (`L_F = Fopt(n,k,1-e^{-ε})`). -/
theorem thm1b_Fopt (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} (hε : 0 < ε) :
    Fopt (2 * k) k (1 - Real.exp (-ε))
      ≤ min ((2 * k : ℕ) : ℝ) ((Cor2a.towerT (2 * k) : ℝ) + 8 * (Kdelta ε : ℝ)) := by
  have h1 := Fopt_le_RFprof (2 * k) k (by omega) hε.le
  have h2 := RFprof_le_Kdelta k hε
  have h3 : (Cor2a.RFprof (2 * k) k ε : ℝ)
      ≤ ((min (2 * k) (Cor2a.towerT (2 * k) + 8 * Kdelta ε) : ℕ) : ℝ) := by exact_mod_cast h2
  have h4 : ((min (2 * k) (Cor2a.towerT (2 * k) + 8 * Kdelta ε) : ℕ) : ℝ)
      = min ((2 * k : ℕ) : ℝ) ((Cor2a.towerT (2 * k) : ℝ) + 8 * (Kdelta ε : ℝ)) := by
    push_cast; rfl
  rw [h4] at h3
  linarith

/-- The `n > 8K_δ` form: `L_F(n,ε) ≤ ⌈log₂ log₂ n⌉ + 8K_δ` (a corollary of `thm1b_Fopt`; the side condition is not
needed for the bound, and is kept only to match the statement of the RC branch). -/
theorem thm1b_Fopt_large (k : ℕ) {ε : ℝ} (hε : 0 < ε) (hsmall : 8 * Kdelta ε < 2 * k) :
    Fopt (2 * k) k (1 - Real.exp (-ε)) ≤ (Cor2a.towerT (2 * k) : ℝ) + 8 * (Kdelta ε : ℝ) :=
  le_trans (thm1b_Fopt k (by omega) hε) (min_le_right _ _)

/-- **"attained by the uniform relabelling of one deterministic size profile"**: one full labelled schedule `U` with
`|U| ≤ min{n, ⌈log₂ log₂ n⌉ + 8K_δ}` whose uniform relabelling has output KL `≤ ε`, all components of length `|U|`,
mean cost `|U|`, and `L_F(n,ε) ≤` that cost. -/
theorem thm1b_attained (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} (hε : 0 < ε) :
    ∃ (U : List (Finset (Fin (2 * k)))) (hU : FullSchedule (2 * k) U),
      U.length ≤ min (2 * k) (Cor2a.towerT (2 * k) + 8 * Kdelta ε) ∧
      KL (2 * k) k (mixLaw k (agfv_relabelMix hU)) ≤ ((ε : ℝ) : WithTop ℝ) ∧
      (∀ p ∈ (agfv_relabelMix hU).parts, p.2.length = U.length) ∧
      mixCost (agfv_relabelMix hU) = (U.length : ℝ) ∧
      Fopt (2 * k) k (1 - Real.exp (-ε)) ≤ mixCost (agfv_relabelMix hU) := by
  obtain ⟨U, hU, hlen, hKL⟩ := Cor2a.RFprof_mem (2 * k) k (by omega) hε.le
  refine ⟨U, hU, by rw [hlen]; exact RFprof_le_Kdelta k hε, hKL, A36RC.relabelMix_part_length hU,
    agfv_mixCost_relabelMix hU, ?_⟩
  rw [agfv_mixCost_relabelMix hU, hlen]
  exact Fopt_le_RFprof (2 * k) k (by omega) hε.le

/-- **Theorem 1(b) for the interface `L_F`** (`A36RW.LFgen` on the balanced target with its exact oracle),
via `A36RW.Bridge.LFgen_balanced_eq_Fopt`. -/
theorem thm1b_LFgen (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} (hε : 0 < ε) :
    LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
      ≤ min ((2 * k : ℕ) : ℝ) ((Cor2a.towerT (2 * k) : ℝ) + 8 * (Kdelta ε : ℝ)) := by
  rw [Bridge.LFgen_balanced_eq_Fopt]
  exact thm1b_Fopt k hk hε

/-- The interface form for `n > 8K_δ`. -/
theorem thm1b_LFgen_large (k : ℕ) {ε : ℝ} (hε : 0 < ε) (hsmall : 8 * Kdelta ε < 2 * k) :
    LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
      ≤ (Cor2a.towerT (2 * k) : ℝ) + 8 * (Kdelta ε : ℝ) :=
  le_trans (thm1b_LFgen k (by omega) hε) (min_le_right _ _)

/-! ## §9 Non-vacuity fixtures -/

lemma fix_deltaOf : Cor2a.deltaOf (Real.log (8/7)) = 1/8 := by
  unfold Cor2a.deltaOf
  rw [Real.exp_neg, Real.exp_log (by norm_num)]
  norm_num

lemma fix_Kkol : Cor2a.Kkol (Real.log (8/7)) = 8 := by
  unfold Cor2a.Kkol
  rw [fix_deltaOf]
  norm_num

lemma fix_Khv : Cor2a.Khv (Real.log (8/7)) = 6 := by
  unfold Cor2a.Khv
  rw [fix_deltaOf]
  have h16 : (2:ℝ) / (1/8) = 2 ^ 4 := by norm_num
  rw [h16, Real.log_pow, Nat.ceil_eq_iff (by norm_num)]
  have h1 := Real.log_two_gt_d9
  have h2 := Real.log_two_lt_d9
  norm_num
  constructor <;> linarith

/-- **Fixture 1 (`ε = ln(8/7)`, `δ = 1/8`)**: the two branches of `K_δ` differ — `⌈1/δ⌉ = 8`, `⌈2 ln(2/δ)⌉ = 6` —
so `K_δ = 6` is reached only through the Hoeffding–Ville branch proved in this file. -/
theorem fixture_Kdelta :
    Cor2a.deltaOf (Real.log (8/7)) = 1/8 ∧ Cor2a.Kkol (Real.log (8/7)) = 8 ∧
    Cor2a.Khv (Real.log (8/7)) = 6 ∧ Kdelta (Real.log (8/7)) = 6 := by
  refine ⟨fix_deltaOf, fix_Kkol, fix_Khv, ?_⟩
  rw [Kdelta, fix_Kkol, fix_Khv]
  norm_num

lemma sixteen_le_exp_three : (16:ℝ) ≤ Real.exp 3 := by
  have h := Real.exp_one_gt_d9
  have he : Real.exp 3 = Real.exp 1 ^ 3 := by rw [← Real.exp_nat_mul]; norm_num
  have h27 : (2.7:ℝ) ≤ Real.exp 1 := by linarith
  have hp := pow_le_pow_left₀ (by norm_num) h27 3
  rw [he]
  nlinarith [hp]

/-- `2e^{-6/2} ≤ 1/8`. -/
lemma fix_hv_budget : 2 * Real.exp (-((6:ℕ):ℝ) / 2) ≤ 1/8 := by
  have h3 : -((6:ℕ):ℝ) / 2 = -3 := by norm_num
  rw [h3, Real.exp_neg]
  have hi := inv_anti₀ (by norm_num) sixteen_le_exp_three
  have : (16:ℝ)⁻¹ = 1/16 := by norm_num
  linarith

/-- **Fixture 2 (`n = 65536 = 2^(2^4)`, `δ = 1/8`)**: the HV branch gives `Fopt ≤ 4 + 8·6 = 52`.  The Kolmogorov
branch (`A36RC.Fopt_le_rc_tower`) needs `1/K ≤ δ`, i.e. `K ≥ 8`, and gives `4 + 64 = 68` (`fixture_kol_68`). -/
theorem fixture_Fopt_52 : Fopt (2 * 32768) 32768 (1/8) ≤ (4:ℝ) + 8 * (6:ℝ) := by
  have h := Fopt_le_rc_tower_hv 32768 6 4 (by norm_num) (by norm_num) (by norm_num) fix_hv_budget
    (by norm_num)
  simpa using h

/-- The Kolmogorov branch at the same instance, for comparison. -/
theorem fixture_kol_68 : Fopt (2 * 32768) 32768 (1/8) ≤ (4:ℝ) + 8 * (8:ℝ) := by
  have h := A36RC.Fopt_le_rc_tower 32768 8 4 (by norm_num) (by norm_num) (by norm_num)
    (δ := 1/8) (by norm_num) (by norm_num)
  simpa using h

lemma towerT_65536 : Cor2a.towerT (2 * 32768) = 4 := by
  unfold Cor2a.towerT
  have h1 : Real.logb 2 (((2 * 32768 : ℕ) : ℝ)) = 16 := by
    rw [show (((2 * 32768 : ℕ) : ℝ)) = (2:ℝ) ^ (16:ℕ) by norm_num, Real.logb_pow,
      Real.logb_self_eq_one (by norm_num)]
    norm_num
  have h2 : Real.logb 2 (16 : ℝ) = 4 := by
    rw [show (16 : ℝ) = (2:ℝ) ^ (4:ℕ) by norm_num, Real.logb_pow, Real.logb_self_eq_one (by norm_num)]
    norm_num
  rw [h1, h2]
  norm_num

/-- **Fixture 3 (the headline at a concrete point)**: `L_F(65536, ln(8/7)) ≤ min{65536, 4 + 8·6} = 52`, and the
uniformly relabelled profile of `R_F^PROF` has length `≤ 52` (`openProfHV_holds` applied, side condition
`8·6 < 65536`). -/
theorem fixture_thm1b :
    Fopt (2 * 32768) 32768 (1 - Real.exp (-Real.log (8/7))) ≤ 52 ∧
    Cor2a.RFprof (2 * 32768) 32768 (Real.log (8/7)) ≤ 52 := by
  have hε : (0:ℝ) < Real.log (8/7) := Real.log_pos (by norm_num)
  have hK := fixture_Kdelta.2.2.2
  have h1 := thm1b_Fopt 32768 (by norm_num) hε
  rw [towerT_65536, hK] at h1
  have h2 := openProfHV_holds 32768 (Real.log (8/7)) hε (by rw [fix_Khv]; norm_num)
  rw [towerT_65536, fix_Khv] at h2
  refine ⟨?_, by omega⟩
  have h3 : min (((2 * 32768 : ℕ) : ℝ)) (((4 : ℕ) : ℝ) + 8 * ((6 : ℕ) : ℝ)) = 52 := by norm_num
  exact le_trans h1 (le_of_eq h3)

/-- **Fixture 4 (the HV failure bound is not vacuous)**: at `n = 65536`, `K = 3` (`δ = 1/2`), tower index `s = 3`
(`M_3 = 24576 < 65536 ≤ M_4`), an actual full labelled schedule of length `3 + 1 + 24 = 28` has leakage
`< 2e^{-3/2} ≈ 0.446`. -/
theorem fixture_hv_witness :
    ∃ (U : List (Finset (Fin (2 * 32768)))) (_ : FullSchedule (2 * 32768) U),
      U.length = 28 ∧ lossSched (2 * 32768) 32768 U < 2 * Real.exp (-((3:ℕ):ℝ) / 2) := by
  obtain ⟨U, hU, hlen, hloss⟩ := rc_hv_witness 32768 3 3 (by norm_num) (by norm_num [cap])
    (by norm_num [cap])
  exact ⟨U, hU, by rw [hlen], hloss⟩

end A36RW.HV

/-! ## Export: new definitions, headline types, axioms -/

set_option pp.proofs false
#print A36RW.HV.psi
#print A36RW.HV.expPot
#print A36RW.HV.PhiE
#print A36RW.HV.Kdelta
#print A36RW.Cor2a.OpenProfHV
#print A36RW.Cor2a.Khv
#print A36RW.Cor2a.Kkol
#print A36RW.Cor2a.deltaOf
#print A36RW.Cor2a.towerT
#print A36RW.Cor2a.RFprof

#check @A36RW.HV.hoeffding_bernoulli
#check @A36RW.HV.mom_exp
#check @A36RW.HV.mom_exp_centered_le
#check @A36RW.HV.psi_eq_two_cosh
#check @A36RW.HV.exp_half_le_psi_of_outside
#check @A36RW.HV.row_potential_exp
#check @A36RW.HV.PhiE_step
#check @A36RW.HV.PhiE_le_Qof
#check @A36RW.HV.PhiE_nil_balanced
#check @A36RW.HV.kappaTot_prefix_le_exp
#check @A36RW.HV.kappaTot_prefix_le_hv
#check @A36RW.HV.lossSched_le_two_exp
#check @A36RW.HV.lossSched_le_hv
#check @A36RW.HV.lossSched_rcProfile_le_two_exp
#check @A36RW.HV.lossSched_rcProfile_le_hv
#check @A36RW.HV.lossSched_rcProfile_lt_hv
#check @A36RW.HV.succMass_rcProfile_gt_hv
#check @A36RW.HV.rc_hv_witness
#check @A36RW.HV.Fopt_le_rc_index_hv
#check @A36RW.HV.Fopt_le_rc_tower_hv
#check @A36RW.HV.relabelled_rc_hard_hv
#check @A36RW.HV.two_exp_neg_Khv_le
#check @A36RW.HV.openProfHV_holds
#check @A36RW.HV.Kdelta_eq
#check @A36RW.HV.RFprof_le_Kdelta
#check @A36RW.HV.cor2a_bounds_Kdelta
#check @A36RW.HV.Fopt_le_RFprof
#check @A36RW.HV.thm1b_Fopt
#check @A36RW.HV.thm1b_Fopt_large
#check @A36RW.HV.thm1b_attained
#check @A36RW.HV.thm1b_LFgen
#check @A36RW.HV.thm1b_LFgen_large
#check @A36RW.HV.expPot_eq_cosh
#check @A36RW.HV.fixture_Kdelta
#check @A36RW.HV.fixture_Fopt_52
#check @A36RW.HV.fixture_kol_68
#check @A36RW.HV.towerT_65536
#check @A36RW.HV.fixture_thm1b
#check @A36RW.HV.fixture_hv_witness

#print axioms A36RW.HV.hoeffding_bernoulli
#print axioms A36RW.HV.hoeffding_bernoulli'
#print axioms A36RW.HV.mom_exp
#print axioms A36RW.HV.mom_exp_centered_le
#print axioms A36RW.HV.psi
#print axioms A36RW.HV.psi_eq_two_cosh
#print axioms A36RW.HV.psi_pos
#print axioms A36RW.HV.psi_half
#print axioms A36RW.HV.exp_half_le_psi_of_outside
#print axioms A36RW.HV.row_potential_exp
#print axioms A36RW.HV.expPot
#print axioms A36RW.HV.PhiE
#print axioms A36RW.HV.expPot_nonneg
#print axioms A36RW.HV.kappaTot_nonneg_of
#print axioms A36RW.HV.PhiE_step
#print axioms A36RW.HV.PhiE_le_Qof
#print axioms A36RW.HV.PhiE_nil_balanced
#print axioms A36RW.HV.kappaTot_prefix_le_exp
#print axioms A36RW.HV.kappaTot_prefix_le_hv
#print axioms A36RW.HV.lossSched_le_two_exp
#print axioms A36RW.HV.lossSched_le_hv
#print axioms A36RW.HV.capBudget_nonneg
#print axioms A36RW.HV.rcBudget_pos
#print axioms A36RW.HV.lossSched_rcProfile_le_two_exp
#print axioms A36RW.HV.lossSched_rcProfile_le_hv
#print axioms A36RW.HV.lossSched_rcProfile_lt_hv
#print axioms A36RW.HV.succMass_rcProfile_gt_hv
#print axioms A36RW.HV.expPot_eq_cosh
#print axioms A36RW.HV.exists_tower_index
#print axioms A36RW.HV.rc_hv_witness
#print axioms A36RW.HV.Fopt_le_rc_index_hv
#print axioms A36RW.HV.Fopt_le_rc_tower_hv
#print axioms A36RW.HV.relabelled_rc_hard_hv
#print axioms A36RW.HV.one_le_Khv
#print axioms A36RW.HV.two_exp_neg_Khv_le
#print axioms A36RW.HV.openProfHV_holds
#print axioms A36RW.HV.Kdelta
#print axioms A36RW.HV.Kdelta_eq
#print axioms A36RW.HV.RFprof_le_Kdelta
#print axioms A36RW.HV.cor2a_bounds_Kdelta
#print axioms A36RW.HV.Fopt_le_RFprof
#print axioms A36RW.HV.thm1b_Fopt
#print axioms A36RW.HV.thm1b_Fopt_large
#print axioms A36RW.HV.thm1b_attained
#print axioms A36RW.HV.thm1b_LFgen
#print axioms A36RW.HV.thm1b_LFgen_large
#print axioms A36RW.HV.fix_deltaOf
#print axioms A36RW.HV.fix_Kkol
#print axioms A36RW.HV.fix_Khv
#print axioms A36RW.HV.fixture_Kdelta
#print axioms A36RW.HV.sixteen_le_exp_three
#print axioms A36RW.HV.fix_hv_budget
#print axioms A36RW.HV.fixture_Fopt_52
#print axioms A36RW.HV.fixture_kol_68
#print axioms A36RW.HV.towerT_65536
#print axioms A36RW.HV.fixture_thm1b
#print axioms A36RW.HV.fixture_hv_witness


==> anc/formal_companion/lean/src/A36RW/Balanced/HardCap.lean <==
/-
A36RW integration module: the balanced-slice hard-cap theorem (Theorem 2(a), `thm:conv`(a)) and the
executed-mean bound (Corollary 2(b), `cor:t2`(b), with Lemma 2(b)), both over the PRINTED causal class.

Assembled from four modules, copied byte-for-byte:
* `A36RW.Balanced.Attain`   (W1, Attain.lean ef4d6913…): the attaining policy (relabelled count-state argmax rule).
* `A36RW.Balanced.Converse` (W2, Converse.lean 594a6fdc…): the converse for every `PolicyE` (empty rounds, arbitrary
  seed), measurability, monotonicity, `outLim` facts, and the deadline (survival) bound.
* `A36RW.Balanced.Bridge`   (W4, BalancedBridge.lean 27773672…): the balanced target, `KLx = AGF.KL`, and `Exact`.
* `A36RW.Balanced.ExecMean` (W5, ExecMean.lean 3df405a5…): Lemma 2(b) and Corollary 2(b), stated with the facts
  W2 proves as explicit hypotheses; this module discharges them.

Reading of the paper's class.  `PolicyE` with the balanced oracle and `Exact` is §2's 𝒜 (an independent
review and an independent first pass).  The hard cap is stated in both readings: `capKLSet` (every seed, every compatible path)
and `capKLSetAS` (completion within `r` rounds with probability one).  `-ln G_r(n,k)` is the least element of BOTH
sets, so the theorem holds whichever reading of "every path" is intended.  The paper's `n = 2k` is not needed for
Theorem 2(a): `k ≤ n` suffices.
-/
import A36RW.Balanced.Attain
import A36RW.Balanced.Converse
import A36RW.Balanced.Bridge
import A36RW.Balanced.ExecMean
import A36RW.Balanced.MixtureBridge

namespace A36RW.Balanced

open AGF A36RW

/-- The value `-ln G_r(n,k)` as an extended real. -/
noncomputable def negLogG (r n k : ℕ) : WithTop ℝ := ((-Real.log (GrRec r n (k : ℤ)) : ℝ) : WithTop ℝ)

/-- **Theorem 2(a), paper-level formal statement.**  For `k ≤ n` and `r ≥ 1`, on the balanced slice with the
exact conditional-marginal oracle, `-ln G_r(n,k)` is the LEAST output KL over the printed causal randomized class with
hard cap `r`, under the every-path cap (`capKLSet`) and under the almost-sure cap (`capKLSetAS`). -/
theorem hardcap_optimum (n k r : ℕ) (hk : k ≤ n) (hr : 1 ≤ r) :
    IsLeast (capKLSet (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) r) (negLogG r n k) ∧
    IsLeast (capKLSetAS (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) r) (negLogG r n k) := by
  obtain ⟨Seed, inst, σ, hcap, hKL⟩ := A36RW.Attain.hardcap_attain_exists n k r hk hr
  have hKLx : KLx (A36RW.Bridge.balancedTarget n k hk) (σ.outBy (balancedOracle n k) r) = negLogG r n k := by
    rw [A36RW.Bridge.KLx_balanced hk]; exact hKL
  have hex := A36RW.Bridge.exact_balanced (n := n) hk
  refine ⟨⟨⟨Seed, inst, σ, hcap, hKLx.symm⟩, ?_⟩, ⟨⟨Seed, inst, σ, ?_, hKLx.symm⟩, ?_⟩⟩
  · intro D hD
    exact A36RW.Converse.capKLSet_lower_bound_of_exact n k r hk _ hex D hD
  · exact A36RW.Converse.capAS_of_capEvery (balancedOracle n k) σ hcap
  · intro D hD
    exact A36RW.Converse.capKLSetAS_lower_bound_of_exact n k r hk _ hex D hD

/-- The same statement for the ACTUAL output law `Q_π = outLim` (the limit of the completed-run laws), which for an
almost-surely capped policy equals its law after `r` rounds. -/
theorem hardcap_optimum_outLim (n k r : ℕ) (hk : k ≤ n) (hr : 1 ≤ r) :
    (∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed), σ.CapAS (balancedOracle n k) r →
        negLogG r n k ≤ KLx (A36RW.Bridge.balancedTarget n k hk) (outLim (balancedOracle n k) σ)) ∧
    (∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed), σ.CapEvery (balancedOracle n k) r ∧
        KLx (A36RW.Bridge.balancedTarget n k hk) (outLim (balancedOracle n k) σ) = negLogG r n k) := by
  refine ⟨fun σ hcap => ?_, ?_⟩
  · rw [A36RW.Bridge.KLx_balanced hk]
    exact A36RW.Converse.hardcap_converse_capAS n k r hk σ hcap
  · obtain ⟨Seed, inst, σ, hcap, hKL⟩ := A36RW.Attain.hardcap_attain_exists n k r hk hr
    refine ⟨Seed, inst, σ, hcap, ?_⟩
    have hfun : outLim (balancedOracle n k) σ = σ.outBy (balancedOracle n k) r :=
      funext (A36RW.Converse.outLim_eq_outBy_of_capAS _ (A36RW.Converse.margUnit_balanced n k) σ
        (A36RW.Converse.capAS_of_capEvery _ σ hcap))
    rw [hfun, A36RW.Bridge.KLx_balanced hk]
    exact hKL

/-- **Corollary 2(b) (with Lemma 2(b)), unconditional formal statement over the printed class `𝒜_∞`.**  For
`n = 2k ≥ 2` and every causal randomized policy (arbitrary seed, empty rounds charged) whose actual output law has
`KL(p‖Q_π) ≤ ε`:
`E τ ≥ 1 + Σ_{t≥1} (e^{-ε} - G_t(n,k))_+ ≥ e^{-ε} log₂ ln(k+1) - 2.672 ≥ e^{-ε} log₂ ln n - 3.672`
(each in `ℝ≥0∞`, where `ENNReal.ofReal` truncates negative values at 0, which is the paper's positive part). -/
theorem cor2b_printed (k : ℕ) (hk : 1 ≤ k) (n : ℕ) (hn : n = 2 * k) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) (ε : ℝ)
    (hKL : KLx (A36RW.Bridge.balancedTarget n k (by omega)) (outLim (balancedOracle n k) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    ENNReal.ofReal 1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - GrRec (t+1) n (k:ℤ))
        ≤ σ.execMean (balancedOracle n k) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ((k:ℝ) + 1)) - 2.672)
        ≤ σ.execMean (balancedOracle n k) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (n:ℝ)) - 3.672)
        ≤ σ.execMean (balancedOracle n k) := by
  have hkn : k ≤ n := by omega
  have hmu := A36RW.Converse.margUnit_balanced n k
  have hKL' : KL n k (outLim (balancedOracle n k) σ) ≤ ((ε : ℝ) : WithTop ℝ) := by
    rw [← A36RW.Bridge.KLx_balanced hkn]; exact hKL
  exact A36RW.ExecMean.cor2b_balanced_KL k hk hn σ ε
    (fun t x => A36RW.Converse.policy_outBy_le_succ _ hmu σ t x)
    (fun t x => A36RW.Converse.policy_outBy_nonneg _ hmu σ t x)
    (fun t => A36RW.Converse.policy_doneBy_le_one _ hmu σ t)
    (fun t => A36RW.Converse.deadline_le_GrRec n k hkn σ t)
    hKL'

/-- **Lemma 2(a), printed class.**  Every causal randomized policy reaches a valid output within `t` rounds with
probability at most `G_t(n,k)`, for every `t` (empty rounds counted). -/
theorem lemma2a_printed (n k : ℕ) (hk : k ≤ n) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) (t : ℕ) :
    ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) t x ≤ GrRec t n (k : ℤ) :=
  A36RW.Converse.deadline_le_GrRec n k hk σ t

/-- **Non-vacuity witness (review request, item 3).**  The one-point-seed all-at-once policy
(`A36RW.ExecMean.Witness.oneRound`: Dirac seed on `Unit`, commit every remaining coordinate, empty completion word) has
the every-path cap `r` for every `r ≥ 1`.  So the cap sets are nonempty independently of the attaining policy. -/
theorem oneRound_capEvery (n k r : ℕ) (hr : 1 ≤ r) :
    (A36RW.ExecMean.Witness.oneRound n).CapEvery (balancedOracle n k) r := by
  intro ω
  exact A36RW.Attain.capFrom_of_act_last_w1 (balancedOracle n k) ((A36RW.ExecMean.Witness.oneRound n).tree ω) r
    (fun _ _ => rfl) r hr [] (by simp [depth])

/-- The every-path cap set (hence also the almost-sure one) is nonempty for `r ≥ 1`, by the one-round witness. -/
theorem capKLSet_nonempty (n k r : ℕ) (hk : k ≤ n) (hr : 1 ≤ r) :
    (capKLSet (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) r).Nonempty :=
  ⟨_, Unit, inferInstance, A36RW.ExecMean.Witness.oneRound n, oneRound_capEvery n k r hr, rfl⟩

/-- **The theorem pairing (review request, item 4), stated separately.**  Lower bound over the LARGER almost-sure
class; attainment in the SMALLER every-path class. -/
theorem hardcap_pairing (n k r : ℕ) (hk : k ≤ n) (hr : 1 ≤ r) :
    (∀ D ∈ capKLSetAS (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) r, negLogG r n k ≤ D) ∧
    negLogG r n k ∈ capKLSet (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) r :=
  ⟨(hardcap_optimum n k r hk hr).2.2, (hardcap_optimum n k r hk hr).1.1⟩

/-- AGF's `KL n k` depends on a law only through its values on the slice `Vset n k`. -/
theorem KL_congr_on_Vset (n k : ℕ) {q q' : (Fin n → Bool) → ℝ} (h : ∀ x ∈ Vset n k, q x = q' x) :
    KL n k q = KL n k q' := by
  have hac : AbsCont n k q ↔ AbsCont n k q' := by
    constructor
    · intro hq x hx; rw [← h x hx]; exact hq x hx
    · intro hq x hx; rw [h x hx]; exact hq x hx
  have hsum : klSum n k q = klSum n k q' := by
    unfold klSum
    exact Finset.sum_congr rfl (fun x hx => by rw [h x hx])
  unfold KL
  by_cases hq : AbsCont n k q
  · rw [if_pos hq, if_pos (hac.1 hq), hsum]
  · rw [if_neg hq, if_neg (fun h' => hq (hac.2 h'))]

/-- **Corollary 2(b), "the same bound holds for L_F" (review note N4).**  Every predrawn mixture with
`F(μ) = KL(p‖Q_μ) ≤ ε` has scheduled mean `C(μ)` above the same three bounds.  Stated as "∀ feasible μ", so it does not
rely on the real `sInf` (whose empty-set value is 0). -/
theorem cor2b_LF (k : ℕ) (hk : 1 ≤ k) (n : ℕ) (hn : n = 2 * k) (μ : SchedMix n) (ε : ℝ)
    (hF : KL n k (mixLaw k μ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    ENNReal.ofReal 1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - GrRec (t+1) n (k:ℤ)) ≤ ENNReal.ofReal (mixCost μ) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ((k:ℝ) + 1)) - 2.672) ≤ ENNReal.ofReal (mixCost μ) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (n:ℝ)) - 3.672) ≤ ENNReal.ofReal (mixCost μ) := by
  have hkn : k ≤ n := by omega
  have hKLeq : KL n k (outLim (balancedOracle n k) (A36RW.Bridge.mixPolicy μ)) = KL n k (mixLaw k μ) :=
    KL_congr_on_Vset n k (fun x hx => A36RW.Bridge.outLim_mixPolicy_slice k μ hx)
  have hKLx : KLx (A36RW.Bridge.balancedTarget n k hkn) (outLim (balancedOracle n k) (A36RW.Bridge.mixPolicy μ))
      ≤ ((ε : ℝ) : WithTop ℝ) := by
    rw [A36RW.Bridge.KLx_balanced hkn, hKLeq]; exact hF
  have h := cor2b_printed k hk n hn (A36RW.Bridge.mixPolicy μ) ε hKLx
  rw [A36RW.Bridge.mixPolicy_execMean k μ] at h
  exact h

end A36RW.Balanced

#print axioms A36RW.Balanced.hardcap_optimum
#print axioms A36RW.Balanced.hardcap_optimum_outLim
#print axioms A36RW.Balanced.cor2b_printed
#print axioms A36RW.Balanced.lemma2a_printed
#print axioms A36RW.Balanced.oneRound_capEvery
#print axioms A36RW.Balanced.capKLSet_nonempty
#print axioms A36RW.Balanced.hardcap_pairing
#print axioms A36RW.Balanced.KL_congr_on_Vset
#print axioms A36RW.Balanced.cor2b_LF


==> anc/formal_companion/lean/src/A36RW/Balanced/LHUpper.lean <==
/-
A36RW: **Appendix B** (`app:lhup`, the fixed-schedule upper bound of Theorem 1(c)),
kernel-checked on the library's own objects, and the open propositions it closes.

Printed source: `appendix_lhup.tex` (Appendix B) and `paper_v1.tex`
(Theorem 1(c) `thm:sep`(c), Corollary 1 `cor:hard`, Corollary 2(c) `cor:t2`(c)).

Printed statement (App B, first paragraph): "for `n ≥ 16` and `0 < ε ≤ ln 2`, one fixed geometric schedule gives
`L_H(n,ε) ≤ (ln n)(ln n+2)/ε+1`", "the same bound holds for the least length of a single fixed schedule with
`KL(p‖q_U) ≤ ε` (Corollary 1)".

ROUTE (differs from the printed proof in Step 1 only; the printed STATEMENTS of Steps 2-4 are kept):
* Printed Step 1 bounds `KL(WOR(M,j,b) ‖ Bernoulli(j/M)^{⊗b})` pointwise in the state `j` (chi-square against `P_1`
  plus the hypergeometric variance of `P_i`).  It is NOT formalized here.  Instead we bound the per-block term of the
  library's kernel-checked chain identity `AGFH.klSum_chain`, `b·𝓗₁(M) − Σ_{M−b<m≤M} 𝓗₁(m)` (informally, the target
  average over `j` of the printed Step-1 quantity; that identification is not formalized), by the printed constant
  `b(b−1)/(2(M−1)(M−b+1))` (`perBlock_le`).  Ingredients: the chi-square bound for the binary KL (`klb_le_chisq`),
  the one-step Jensen gap `≤ 1/(M−1)²` (`jensen_gap_int_le`), hence the increment UPPER bound
  `𝓗₁(m+1) − 𝓗₁(m) ≤ 1/m²` (`H1_succ_sub_le`, any `k ≤ n`), and an induction on the block size with the bottom
  `M−b+1` fixed (`phiB_step`: `φ(M,b) + b/M² ≤ φ(M+1,b+1)`, exact difference `b(b−1)(M−2)/(2M²(M−1)(M−b+1))`).
* Printed Step 2 `KL(p‖q_U) ≤ Φ(b)` is proved as printed, for every full labelled schedule (`KL_le_Phi`).
* Printed Step 3 is proved by one strong induction on the residual size (`geo_bounds`, `geo_tau_ones`), with
  `ln(αM−1)` in place of the printed `ln(nα)` (slightly sharper); the printed (ii)/(iii) forms with `max{0,·}` are
  derived from it (`step3_ii_printed`, `step3_iii_printed`).
* Printed Step 4 uses `ε/ln²n ≤ 0.091`, `2(1−α) ≥ 1.5`; both are proved (`step4_printed_arith`,
  `step4_printed_Phi`).  The main chain uses the cruder `α² ≤ ε/8`, giving `Φ ≤ 3ε/4 < ε` (`step4`).
* The bound never uses balance: `geo_schedule` / `Afix_le_any_slice` hold on every slice `V(n,k)`, `k ≤ n`.

HEADLINES: `openFixUpper_holds : A36RW.Cor2a.OpenFixUpper`; `appB_headline`; `Hopt_le_geo`, `LHgen_le_geo`;
`LHgen_Theta` (Theorem 1(c), `L_H = Θ_ε(log² n)`, every `ε > 0`, monotonicity for `ε > ln 2`); `Afix_Theta`
(Corollary 1, first clause); `ratio_Theta` (Corollary 2(c), `L_H/L_F = Θ_ε((log n)²/log log n)`); and the W3F
templates `Thm1c_LHupper`, `Thm1c_Theta`, `Thm1c_Omega`, `Cor1`, `Cor2c` (all four conjuncts), copied verbatim in
`TemplateW3F` and proved.  Fixtures: `fixture_geoProf16`, `fixture_headline16`, `fixture_65536`.

No proof holes, no new axioms, no compiler-trust tactics, no debug options; the `#print axioms` block at the end is the
authoritative check.  Nothing is assumed: every headline is unconditional.
-/
import A36RW.Balanced.Cor2a
import A36RW.Balanced.Cor2c

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36RW.LHUp

open AGF A36RW Finset Filter Topology

/-! ## §1 The chi-square bound for the binary KL -/

/-- `d(a‖b) ≤ (a−b)²/(b(1−b))` for `0 ≤ a ≤ 1`, `0 < b < 1` (from `ln x ≤ x − 1`), on the library's `AGFH.klb`. -/
theorem klb_le_chisq {a b : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) (hb0 : 0 < b) (hb1 : b < 1) :
    AGFH.klb a b ≤ (a - b) ^ 2 / (b * (1 - b)) := by
  rw [AGFH.klb_eq_log_div ha0 ha1 hb0 hb1]
  have hb1' : (0 : ℝ) < 1 - b := by linarith
  have h1 : a * Real.log (a / b) ≤ a * (a / b - 1) := by
    rcases eq_or_lt_of_le ha0 with h | h
    · rw [← h]; simp
    · exact mul_le_mul_of_nonneg_left (Real.log_le_sub_one_of_pos (div_pos h hb0)) ha0
  have h2 : (1 - a) * Real.log ((1 - a) / (1 - b)) ≤ (1 - a) * ((1 - a) / (1 - b) - 1) := by
    rcases eq_or_lt_of_le ha1 with h | h
    · rw [h]; simp
    · have h' : (0 : ℝ) < 1 - a := by linarith
      exact mul_le_mul_of_nonneg_left (Real.log_le_sub_one_of_pos (div_pos h' hb1')) h'.le
  have h3 : a * (a / b - 1) + (1 - a) * ((1 - a) / (1 - b) - 1) = (a - b) ^ 2 / (b * (1 - b)) := by
    field_simp
    ring
  linarith

/-! ## §2 The one-step Jensen gap, upper bound -/

/-- Interior case `1 ≤ x ≤ Mr − 1`: the gap `p·d(p₁‖p) + (1−p)·d(p₀‖p)` is at most
`(p(p₁−p)² + (1−p)(p₀−p)²)/(p(1−p)) = 1/(Mr−1)²`. -/
lemma jensen_gap_mid_le (Mr x : ℝ) (hM : 2 ≤ Mr) (hx1 : 1 ≤ x) (hxM : x ≤ Mr - 1) :
    binEnt (x / Mr) - (x / Mr) * binEnt ((x - 1) / (Mr - 1))
        - ((Mr - x) / Mr) * binEnt (x / (Mr - 1))
      ≤ 1 / (Mr - 1) ^ 2 := by
  have hMr0 : (0 : ℝ) < Mr := by linarith
  have hMr1 : (0 : ℝ) < Mr - 1 := by linarith
  have hx0 : (0 : ℝ) < x := by linarith
  have hMx : (0 : ℝ) < Mr - x := by linarith
  set p : ℝ := x / Mr with hp
  set p1 : ℝ := (x - 1) / (Mr - 1) with hp1
  set p0 : ℝ := x / (Mr - 1) with hp0
  have hp0' : 0 < p := by rw [hp]; positivity
  have hp1' : p < 1 := by
    rw [hp, div_lt_one hMr0]
    linarith
  have h1p : (Mr - x) / Mr = 1 - p := by
    rw [hp]
    field_simp
  have hmart : p * p1 + (1 - p) * p0 = p := by
    rw [hp, hp1, hp0]
    field_simp
    ring
  have hgap := AGFH.binEnt_jensen_gap p p1 p0 hmart
  have hb1 : 0 ≤ p1 := by rw [hp1]; apply div_nonneg <;> linarith
  have hb1' : p1 ≤ 1 := by rw [hp1, div_le_one hMr1]; linarith
  have hb0 : 0 ≤ p0 := by rw [hp0]; positivity
  have hb0' : p0 ≤ 1 := by rw [hp0, div_le_one hMr1]; linarith
  have hk1 : AGFH.klb p1 p ≤ (p1 - p) ^ 2 / (p * (1 - p)) := klb_le_chisq hb1 hb1' hp0' hp1'
  have hk0 : AGFH.klb p0 p ≤ (p0 - p) ^ 2 / (p * (1 - p)) := klb_le_chisq hb0 hb0' hp0' hp1'
  have h1mp : (0 : ℝ) < 1 - p := by linarith
  have hsum : p * ((p1 - p) ^ 2 / (p * (1 - p))) + (1 - p) * ((p0 - p) ^ 2 / (p * (1 - p)))
      = 1 / (Mr - 1) ^ 2 := by
    have e1 : p1 - p = -(1 - p) / (Mr - 1) := by
      rw [hp, hp1]; field_simp; ring
    have e0 : p0 - p = p / (Mr - 1) := by
      rw [hp, hp0]; field_simp; ring
    rw [e1, e0]
    field_simp
    ring
  have hmono : p * AGFH.klb p1 p + (1 - p) * AGFH.klb p0 p
      ≤ p * ((p1 - p) ^ 2 / (p * (1 - p))) + (1 - p) * ((p0 - p) ^ 2 / (p * (1 - p))) := by
    have h1 := mul_le_mul_of_nonneg_left hk1 hp0'.le
    have h2 := mul_le_mul_of_nonneg_left hk0 h1mp.le
    linarith
  rw [h1p, hgap]
  linarith [hmono, hsum]

/-- **The one-step Jensen gap is at most `1/(M−1)²`** at every integer quota `0 ≤ j ≤ M` (`M ≥ 2`); the endpoints
`j ∈ {0, M}` give `0`. -/
theorem jensen_gap_int_le (M : ℕ) (hM : 2 ≤ M) (j : ℤ) (hj0 : 0 ≤ j) (hjM : j ≤ (M : ℤ)) :
    binEnt ((j : ℝ) / (M : ℝ)) - ((j : ℝ) / (M : ℝ)) * binEnt (((j : ℝ) - 1) / ((M : ℝ) - 1))
        - (((M : ℝ) - (j : ℝ)) / (M : ℝ)) * binEnt ((j : ℝ) / ((M : ℝ) - 1))
      ≤ 1 / ((M : ℝ) - 1) ^ 2 := by
  have hMR : (2 : ℝ) ≤ (M : ℝ) := by exact_mod_cast hM
  have hMr0 : (0 : ℝ) < (M : ℝ) := by linarith
  have hMr1 : (0 : ℝ) < (M : ℝ) - 1 := by linarith
  have hpos : (0 : ℝ) ≤ 1 / ((M : ℝ) - 1) ^ 2 := by positivity
  rcases eq_or_lt_of_le hj0 with hz | hpos'
  · have hj : (j : ℝ) = 0 := by rw [← hz]; norm_num
    rw [hj]
    have e1 : (0 : ℝ) / (M : ℝ) = 0 := by simp
    have e2 : (0 : ℝ) / ((M : ℝ) - 1) = 0 := by simp
    rw [e1, e2, AGFH.binEnt_zero']
    simpa using hpos
  · rcases eq_or_lt_of_le hjM with htop | hlt
    · have hj : (j : ℝ) = (M : ℝ) := by rw [htop]; norm_num
      rw [hj]
      have e1 : (M : ℝ) / (M : ℝ) = 1 := by field_simp
      have e2 : ((M : ℝ) - 1) / ((M : ℝ) - 1) = 1 := by field_simp
      have e3 : (M : ℝ) - (M : ℝ) = 0 := by ring
      rw [e1, e2, e3, AGFH.binEnt_one']
      simpa using hpos
    · have hx1 : (1 : ℝ) ≤ (j : ℝ) := by
        have : (1 : ℤ) ≤ j := by omega
        exact_mod_cast this
      have hxM : (j : ℝ) ≤ (M : ℝ) - 1 := by
        have : j ≤ (M : ℤ) - 1 := by omega
        have h := (by exact_mod_cast this : (j : ℝ) ≤ ((M : ℤ) : ℝ) - 1)
        simpa using h
      exact jensen_gap_mid_le (M : ℝ) (j : ℝ) hMR hx1 hxM

/-! ## §3 The increment UPPER bound `𝓗₁(m+1) − 𝓗₁(m) ≤ 1/m²` -/

/-- **Increment upper bound** on the library's `AGF.H1`, for `1 ≤ m`, `m + 1 ≤ n` and every `k ≤ n` (no balance
assumption).  Same transfer step as the library's lower bound `AGFH.H1_diff_ge_raw`, with the gap bounded above. -/
theorem H1_succ_sub_le (n k m : ℕ) (hm : 1 ≤ m) (hmn : m + 1 ≤ n) (hkn : k ≤ n) :
    H1 n k (m + 1) - H1 n k m ≤ 1 / (m : ℝ) ^ 2 := by
  have hcastM : (((m + 1 : ℕ)) : ℝ) = (m : ℝ) + 1 := by push_cast; ring
  have hcastZ : (((m + 1 : ℕ)) : ℤ) = (m : ℤ) + 1 := by push_cast; ring
  have hHm : H1 n k m
      = ∑ j ∈ Finset.Icc (0 : ℤ) ((m : ℤ) + 1), targetQuota n k (m + 1) j *
          ((((j : ℝ)) / ((m : ℝ) + 1)) * binEnt (((j : ℝ) - 1) / (m : ℝ))
            + ((((m : ℝ) + 1) - (j : ℝ)) / ((m : ℝ) + 1)) * binEnt ((j : ℝ) / (m : ℝ))) := by
    have h := AGFH.H1_transfer n k m hmn hkn (fun j => binEnt ((j : ℝ) / (m : ℝ)))
    rw [H1, h]
    refine Finset.sum_congr rfl fun j _ => ?_
    simp only [Int.cast_sub, Int.cast_one]
  have hHm1 : H1 n k (m + 1)
      = ∑ j ∈ Finset.Icc (0 : ℤ) ((m : ℤ) + 1), targetQuota n k (m + 1) j *
          binEnt ((j : ℝ) / ((m : ℝ) + 1)) := by
    rw [H1, hcastZ]
    refine Finset.sum_congr rfl fun j _ => ?_
    rw [hcastM]
  have hdiff : H1 n k (m + 1) - H1 n k m
      = ∑ j ∈ Finset.Icc (0 : ℤ) ((m : ℤ) + 1), targetQuota n k (m + 1) j *
          (binEnt ((j : ℝ) / ((m : ℝ) + 1))
            - (((j : ℝ)) / ((m : ℝ) + 1)) * binEnt (((j : ℝ) - 1) / (m : ℝ))
            - ((((m : ℝ) + 1) - (j : ℝ)) / ((m : ℝ) + 1)) * binEnt ((j : ℝ) / (m : ℝ))) := by
    rw [hHm1, hHm, ← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl fun j _ => ?_
    ring
  have hgap : ∀ j ∈ Finset.Icc (0 : ℤ) ((m : ℤ) + 1),
      targetQuota n k (m + 1) j *
          (binEnt ((j : ℝ) / ((m : ℝ) + 1))
            - (((j : ℝ)) / ((m : ℝ) + 1)) * binEnt (((j : ℝ) - 1) / (m : ℝ))
            - ((((m : ℝ) + 1) - (j : ℝ)) / ((m : ℝ) + 1)) * binEnt ((j : ℝ) / (m : ℝ)))
        ≤ targetQuota n k (m + 1) j * (1 / (m : ℝ) ^ 2) := by
    intro j hj
    obtain ⟨hj0, hjm⟩ := Finset.mem_Icc.1 hj
    have hjm' : j ≤ ((m + 1 : ℕ) : ℤ) := by rw [hcastZ]; exact hjm
    have h := jensen_gap_int_le (m + 1) (by omega) j hj0 hjm'
    rw [hcastM] at h
    have hsimp : ((m : ℝ) + 1) - 1 = (m : ℝ) := by ring
    rw [hsimp] at h
    exact mul_le_mul_of_nonneg_left h targetQuota_nonneg
  have hsum := Finset.sum_le_sum hgap
  rw [← hdiff, ← Finset.sum_mul] at hsum
  have hone : ∑ j ∈ Finset.Icc (0 : ℤ) ((m : ℤ) + 1), targetQuota n k (m + 1) j = 1 := by
    have h := agfv_sum_targetQuota (n := n) (k := k) (M := m + 1) hmn hkn
    rw [hcastZ] at h
    exact h
  rw [hone, one_mul] at hsum
  exact hsum

/-! ## §4 Per-block bound (the averaged form of printed Step 1) -/

/-- **The printed per-block term** `b(b−1)/(2(M−1)(M−b+1))` (Lean's `x/0 = 0` is never used where it matters: at
`b = 1` the numerator vanishes). -/
noncomputable def phiB (M b : ℕ) : ℝ :=
  (b : ℝ) * ((b : ℝ) - 1) / (2 * ((M : ℝ) - 1) * ((M : ℝ) - (b : ℝ) + 1))

/-- "read as `0` for `b = 1`". -/
lemma phiB_one (M : ℕ) : phiB M 1 = 0 := by
  unfold phiB; simp

lemma phiB_nonneg {M b : ℕ} (hbM : b ≤ M) : 0 ≤ phiB M b := by
  unfold phiB
  rcases Nat.eq_zero_or_pos b with hb | hb
  · subst hb; simp
  · have hb1 : (1 : ℝ) ≤ (b : ℝ) := by exact_mod_cast hb
    have hbM' : (b : ℝ) ≤ (M : ℝ) := by exact_mod_cast hbM
    apply div_nonneg
    · exact mul_nonneg (by linarith) (by linarith)
    · exact mul_nonneg (mul_nonneg (by norm_num) (by linarith)) (by linarith)

/-- One step of the per-block induction: `φ(M,b) + b/M² ≤ φ(M+1,b+1)` for `1 ≤ b ≤ M` (the residual bottom
`M − b + 1` is unchanged); the exact difference is `b(b−1)(M−2)/(2M²(M−1)(M−b+1)) ≥ 0`. -/
lemma phiB_step (M b : ℕ) (hb : 1 ≤ b) (hbM : b ≤ M) :
    phiB M b + (b : ℝ) / (M : ℝ) ^ 2 ≤ phiB (M + 1) (b + 1) := by
  have hbR : (1 : ℝ) ≤ (b : ℝ) := by exact_mod_cast hb
  have hbMR : (b : ℝ) ≤ (M : ℝ) := by exact_mod_cast hbM
  have hM0 : (0 : ℝ) < (M : ℝ) := by linarith
  have hMne : (M : ℝ) ≠ 0 := ne_of_gt hM0
  have hD : (0 : ℝ) < (M : ℝ) - (b : ℝ) + 1 := by linarith
  have e1 : phiB (M + 1) (b + 1)
      = ((b : ℝ) + 1) * (b : ℝ) / (2 * (M : ℝ) * ((M : ℝ) - (b : ℝ) + 1)) := by
    unfold phiB
    push_cast
    congr 1 <;> ring
  rw [e1]
  rcases eq_or_lt_of_le hb with h1 | h2
  · subst h1
    simp only [Nat.cast_one, phiB_one, zero_add, sub_add_cancel, mul_one]
    rw [div_le_div_iff₀ (pow_pos hM0 2) (mul_pos (mul_pos two_pos hM0) hM0)]
    nlinarith
  · have hb2 : (2 : ℝ) ≤ (b : ℝ) := by exact_mod_cast h2
    have hM1 : (0 : ℝ) < (M : ℝ) - 1 := by linarith
    have hM2 : (0 : ℝ) ≤ (M : ℝ) - 2 := by linarith
    have key : ((b : ℝ) + 1) * (b : ℝ) / (2 * (M : ℝ) * ((M : ℝ) - (b : ℝ) + 1))
        - phiB M b - (b : ℝ) / (M : ℝ) ^ 2
        = (b : ℝ) * ((b : ℝ) - 1) * ((M : ℝ) - 2)
            / (2 * (M : ℝ) ^ 2 * ((M : ℝ) - 1) * ((M : ℝ) - (b : ℝ) + 1)) := by
      unfold phiB
      field_simp
      ring
    have hnn : 0 ≤ (b : ℝ) * ((b : ℝ) - 1) * ((M : ℝ) - 2)
            / (2 * (M : ℝ) ^ 2 * ((M : ℝ) - 1) * ((M : ℝ) - (b : ℝ) + 1)) := by
      apply div_nonneg
      · exact mul_nonneg (mul_nonneg (by linarith) (by linarith)) hM2
      · positivity
    linarith

/-- **Per-block bound.**  For `1 ≤ b ≤ M ≤ n` and every `k ≤ n`:
`b·𝓗₁(M) − Σ_{M−b<m≤M} 𝓗₁(m) ≤ b(b−1)/(2(M−1)(M−b+1))`, with `Σ_{M−b<m≤M} 𝓗₁(m) = HSum(M) − HSum(M−b)`.
The left side is the per-block term of the kernel-checked chain identity.  (Informal remark, NOT formalized: it equals
the target average over the quota `j` at `M` of the printed Step-1 quantity `KL(WOR(M,j,b) ‖ Bernoulli(j/M)^{⊗b})`;
the printed pointwise-in-`j` Step 1 itself is not proved here.) -/
theorem perBlock_le (n k : ℕ) (hkn : k ≤ n) :
    ∀ b : ℕ, 1 ≤ b → ∀ M : ℕ, b ≤ M → M ≤ n →
      (b : ℝ) * H1 n k M - (AGFH.HSum n k M - AGFH.HSum n k (M - b)) ≤ phiB M b := by
  intro b hb
  induction b, hb using Nat.le_induction with
  | base =>
      intro M hM _
      obtain ⟨m, rfl⟩ : ∃ m, M = m + 1 := ⟨M - 1, by omega⟩
      rw [phiB_one, Nat.add_sub_cancel, AGFH.HSum_succ]
      simp
  | succ b hb ih =>
      intro M hbM hMn
      obtain ⟨m, rfl⟩ : ∃ m, M = m + 1 := ⟨M - 1, by omega⟩
      have hIH := ih m (by omega) (by omega)
      have hinc := H1_succ_sub_le n k m (by omega) hMn hkn
      have hstep := phiB_step m b hb (by omega)
      have hsub : m + 1 - (b + 1) = m - b := by omega
      rw [hsub, AGFH.HSum_succ]
      have hbR : ((b + 1 : ℕ) : ℝ) = (b : ℝ) + 1 := by push_cast; ring
      rw [hbR]
      have hbnn : (0 : ℝ) ≤ (b : ℝ) := Nat.cast_nonneg b
      have hmul : (b : ℝ) * (H1 n k (m + 1) - H1 n k m) ≤ (b : ℝ) * (1 / (m : ℝ) ^ 2) :=
        mul_le_mul_of_nonneg_left hinc hbnn
      have hdiv : (b : ℝ) * (1 / (m : ℝ) ^ 2) = (b : ℝ) / (m : ℝ) ^ 2 := by ring
      nlinarith [hIH, hmul, hstep, hdiv]

/-! ## §5 Step 2: `KL(p‖q_U) ≤ Φ(b)` for every fixed schedule -/

/-- **The printed `Φ`** along a size profile, recursively: `Φ(b₁ :: bs; M) = φ(M, b₁) + Φ(bs; M − b₁)`
(`M` is the residual size before the block; `PhiProf_eq_sum` gives the printed sum form). -/
noncomputable def PhiProf : List ℕ → ℕ → ℝ
  | [], _ => 0
  | b :: bs, M => phiB M b + PhiProf bs (M - b)

@[simp] lemma PhiProf_nil (M : ℕ) : PhiProf [] M = 0 := rfl
@[simp] lemma PhiProf_cons (b : ℕ) (bs : List ℕ) (M : ℕ) :
    PhiProf (b :: bs) M = phiB M b + PhiProf bs (M - b) := rfl

/-- **Faithfulness of `PhiProf`**: it is the printed `Φ(b) = Σ_t b_t(b_t−1)/(2(M_{t−1}−1)(M_{t−1}−b_t+1))` with
`M_{t−1} = M − Σ_{s<t} b_s` (`t` indexed from `0`). -/
theorem PhiProf_eq_sum : ∀ (bs : List ℕ) (M : ℕ),
    PhiProf bs M = ∑ t ∈ Finset.range bs.length, phiB (M - (bs.take t).sum) (bs.getD t 0) := by
  intro bs
  induction bs with
  | nil => intro M; simp
  | cons b bs ih =>
      intro M
      rw [PhiProf_cons, ih (M - b), List.length_cons, Finset.sum_range_succ']
      simp only [List.take_zero, List.sum_nil, Nat.sub_zero, List.getD_cons_zero,
        List.take_succ_cons, List.sum_cons, List.getD_cons_succ]
      rw [add_comm]
      congr 1
      refine Finset.sum_congr rfl fun t _ => ?_
      congr 1
      omega

/-- **The chain along the `IsSchedule` recursion**: `Σ_t b_t 𝓗₁(M_{t−1}) − Σ_{m ≤ |A|} 𝓗₁(m) ≤ Φ`. -/
theorem hw_sub_HSum_le (n k : ℕ) (hkn : k ≤ n) :
    ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)), IsSchedule U A →
      AGFH.hwFrom k U A - AGFH.HSum n k A.card ≤ PhiProf (profile U) A.card := by
  intro U
  induction U with
  | nil =>
      intro A hU
      have hA : A = ∅ := hU
      subst hA
      simp [profile]
  | cons B U ih =>
      intro A hU
      obtain ⟨hBne, hsub, htail⟩ := hU
      have hcard : (A \ B).card = A.card - B.card := by
        have h := Finset.card_sdiff_add_card_eq_card hsub
        omega
      have hbA : B.card ≤ A.card := Finset.card_le_card hsub
      have hAn : A.card ≤ n := by
        have h := Finset.card_le_card (Finset.subset_univ A)
        simpa using h
      have hb1 : 1 ≤ B.card := Finset.card_pos.2 hBne
      have hIH := ih (A \ B) htail
      rw [hcard] at hIH
      have hpb := perBlock_le n k hkn B.card hb1 A.card hbA hAn
      have hprof : profile (B :: U) = B.card :: profile U := rfl
      rw [hprof, PhiProf_cons, AGFH.hwFrom_cons]
      linarith [hIH, hpb]

/-- **Printed Step 2, real form**: `KL(p‖q_U) = klSum ≤ Φ(b(U))` for every full labelled schedule, every `k ≤ n`. -/
theorem klSum_le_Phi (n k : ℕ) (hkn : k ≤ n) {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    klSum n k (qSched k U) ≤ PhiProf (profile U) n := by
  have hIs : IsSchedule U (Finset.univ : Finset (Fin n)) := hU
  have hchain := AGFH.klSum_chain k hkn hIs
  have hHS := AGFH.HSum_eq_log_choose n k hkn
  have h := hw_sub_HSum_le n k hkn U Finset.univ hIs
  rw [Finset.card_univ, Fintype.card_fin] at h
  have hq : klSum n k (qSched k U) = klSum n k (schedLaw k U []) := rfl
  rw [hq, hchain, ← hHS]
  exact h

/-- **Printed Step 2** ("For a fixed schedule `U` with size profile `b`, `KL(p‖q_U) ≤ Φ(b)`"), on the library's
extended KL. -/
theorem KL_le_Phi (n k : ℕ) (hkn : k ≤ n) {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    KL n k (qSched k U) ≤ ((PhiProf (profile U) n : ℝ) : WithTop ℝ) := by
  have hIs : IsSchedule U (Finset.univ : Finset (Fin n)) := hU
  have h1 : KL n k (qSched k U) = ((klSum n k (qSched k U) : ℝ) : WithTop ℝ) :=
    dSched_eq_coe_klSum k hIs
  rw [h1]
  exact WithTop.coe_le_coe.2 (klSum_le_Phi n k hkn hU)

/-! ## §6 Step 3: the geometric profile -/

/-- **The printed block size** `b_t = max(1, ⌊α M_{t−1}⌋)` at residual size `M = M_{t−1}`. -/
noncomputable def geoBlock (α : ℝ) (M : ℕ) : ℕ := max 1 ⌊α * (M : ℝ)⌋₊

lemma one_le_geoBlock (α : ℝ) (M : ℕ) : 1 ≤ geoBlock α M := le_max_left _ _

/-- **The printed geometric profile** from residual size `M`: block `b = max(1,⌊αM⌋)`, then the profile from
`M − b`, stopping at `0` ("geometric, then singletons"). -/
noncomputable def geoProf (α : ℝ) (M : ℕ) : List ℕ :=
  if M = 0 then [] else geoBlock α M :: geoProf α (M - geoBlock α M)
termination_by M
decreasing_by
  all_goals (have h1 := one_le_geoBlock α M; omega)

lemma geoProf_zero (α : ℝ) : geoProf α 0 = [] := by rw [geoProf]; simp

lemma geoProf_of_ne (α : ℝ) {M : ℕ} (hM : M ≠ 0) :
    geoProf α M = geoBlock α M :: geoProf α (M - geoBlock α M) := by
  rw [geoProf]; simp [hM]

lemma geoBlock_le {α : ℝ} (hα1 : α ≤ 1) {M : ℕ} (hM : 1 ≤ M) : geoBlock α M ≤ M := by
  unfold geoBlock
  apply max_le hM
  apply Nat.floor_le_of_le
  have h0 : (0 : ℝ) ≤ (M : ℝ) := Nat.cast_nonneg M
  nlinarith

/-- **Faithfulness (indexed form)**: the `t`-th block (from `0`) is `max(1, ⌊α M_{t}⌋)` with
`M_t = M − Σ_{s<t} b_s`, i.e. the printed `b_t = max(1,⌊αM_{t−1}⌋)` in 1-based indexing. -/
theorem geoProf_getD (α : ℝ) : ∀ (M t : ℕ), t < (geoProf α M).length →
    (geoProf α M).getD t 0 = geoBlock α (M - ((geoProf α M).take t).sum) := by
  intro M
  induction M using Nat.strong_induction_on with
  | _ M ih =>
    intro t ht
    by_cases hM : M = 0
    · subst hM; rw [geoProf_zero] at ht; simp at ht
    · rw [geoProf_of_ne α hM] at ht ⊢
      have h1 := one_le_geoBlock α M
      rcases t with _ | s
      · simp
      · simp only [List.getD_cons_succ, List.take_succ_cons, List.sum_cons]
        rw [List.length_cons] at ht
        rw [ih (M - geoBlock α M) (by omega) s (by omega), Nat.sub_sub]

theorem geoProf_pos (α : ℝ) : ∀ M : ℕ, ∀ b ∈ geoProf α M, 0 < b := by
  intro M
  induction M using Nat.strong_induction_on with
  | _ M ih =>
    intro b hb
    by_cases hM : M = 0
    · subst hM; rw [geoProf_zero] at hb; simp at hb
    · rw [geoProf_of_ne α hM, List.mem_cons] at hb
      rcases hb with h | h
      · rw [h]; exact one_le_geoBlock α M
      · have h1 := one_le_geoBlock α M
        exact ih (M - geoBlock α M) (by omega) b h

/-- The profile partitions `M` (`M_0 = n > M_1 > … > M_R = 0`), for `α ≤ 1`. -/
theorem geoProf_sum {α : ℝ} (hα1 : α ≤ 1) : ∀ M : ℕ, (geoProf α M).sum = M := by
  intro M
  induction M using Nat.strong_induction_on with
  | _ M ih =>
    by_cases hM : M = 0
    · subst hM; rw [geoProf_zero]; rfl
    · rw [geoProf_of_ne α hM, List.sum_cons]
      have h1 := one_le_geoBlock α M
      have h2 := geoBlock_le hα1 (M := M) (by omega)
      rw [ih (M - geoBlock α M) (by omega)]
      omega

/-- Below `αM < 2` the profile is all singletons. -/
theorem geoProf_small {α : ℝ} (hα0 : 0 ≤ α) :
    ∀ M : ℕ, α * (M : ℝ) < 2 → geoProf α M = List.replicate M 1 := by
  intro M
  induction M with
  | zero => intro _; rw [geoProf_zero]; rfl
  | succ m ih =>
      intro hlt
      have hfl : ⌊α * ((m + 1 : ℕ) : ℝ)⌋₊ < 2 := by
        rw [Nat.floor_lt (by positivity)]
        exact_mod_cast hlt
      have hb : geoBlock α (m + 1) = 1 := by
        unfold geoBlock
        omega
      rw [geoProf_of_ne α (by omega), hb, Nat.add_sub_cancel, List.replicate_succ]
      congr 1
      apply ih
      have hm : (m : ℝ) ≤ ((m + 1 : ℕ) : ℝ) := by push_cast; linarith
      have := mul_le_mul_of_nonneg_left hm hα0
      linarith

lemma PhiProf_replicate_one : ∀ (m M : ℕ), PhiProf (List.replicate m 1) M = 0 := by
  intro m
  induction m with
  | zero => intro M; rfl
  | succ m ih => intro M; rw [List.replicate_succ, PhiProf_cons, phiB_one, ih]; simp

/-- In the geometric regime `2 ≤ αM` the block is `⌊αM⌋ ≥ 2`. -/
lemma geoBlock_of_ge {α : ℝ} {M : ℕ} (h : 2 ≤ α * (M : ℝ)) :
    geoBlock α M = ⌊α * (M : ℝ)⌋₊ ∧ 2 ≤ ⌊α * (M : ℝ)⌋₊ := by
  have h2 : 2 ≤ ⌊α * (M : ℝ)⌋₊ := Nat.le_floor (by exact_mod_cast h)
  refine ⟨?_, h2⟩
  unfold geoBlock
  omega

/-- **Printed Step 3(i).**  A block with `b = ⌊αM⌋ ≥ 2` contributes at most `α²/(2(1−α))`, because
`b(b−1) ≤ α²M(M−1)` and `M − b + 1 > (1−α)M`. -/
theorem phiB_geo_le {α : ℝ} (hα0 : 0 < α) (hα1 : α ≤ 1 / 2) {M : ℕ} (hb2 : 2 ≤ ⌊α * (M : ℝ)⌋₊) :
    phiB M ⌊α * (M : ℝ)⌋₊ ≤ α ^ 2 / (2 * (1 - α)) := by
  set b : ℕ := ⌊α * (M : ℝ)⌋₊ with hbdef
  have hM0 : (0 : ℝ) ≤ (M : ℝ) := Nat.cast_nonneg M
  have hbR2 : (2 : ℝ) ≤ (b : ℝ) := by exact_mod_cast hb2
  have hbαM : (b : ℝ) ≤ α * (M : ℝ) := Nat.floor_le (by positivity)
  have hαM : α * (M : ℝ) ≤ (M : ℝ) / 2 := by nlinarith
  have hM1 : (0 : ℝ) < (M : ℝ) - 1 := by linarith
  have hD : (1 - α) * (M : ℝ) ≤ (M : ℝ) - (b : ℝ) + 1 := by linarith
  have hDpos : (0 : ℝ) < (M : ℝ) - (b : ℝ) + 1 := by linarith
  have h1α : (0 : ℝ) < 1 - α := by linarith
  have hb1 : (b : ℝ) - 1 ≤ α * ((M : ℝ) - 1) := by nlinarith
  have hnum : (b : ℝ) * ((b : ℝ) - 1) ≤ (α * (M : ℝ)) * (α * ((M : ℝ) - 1)) :=
    mul_le_mul hbαM hb1 (by linarith) (by positivity)
  unfold phiB
  rw [div_le_div_iff₀ (by positivity) (by positivity)]
  have hden : 2 * ((M : ℝ) - 1) * ((1 - α) * (M : ℝ))
      ≤ 2 * ((M : ℝ) - 1) * ((M : ℝ) - (b : ℝ) + 1) :=
    mul_le_mul_of_nonneg_left hD (by positivity)
  have hα2 : (0 : ℝ) ≤ α ^ 2 := by positivity
  have e : (α * (M : ℝ)) * (α * ((M : ℝ) - 1)) * (2 * (1 - α))
      = α ^ 2 * (2 * ((M : ℝ) - 1) * ((1 - α) * (M : ℝ))) := by ring
  calc (b : ℝ) * ((b : ℝ) - 1) * (2 * (1 - α))
      ≤ (α * (M : ℝ)) * (α * ((M : ℝ) - 1)) * (2 * (1 - α)) :=
        mul_le_mul_of_nonneg_right hnum (by positivity)
    _ = α ^ 2 * (2 * ((M : ℝ) - 1) * ((1 - α) * (M : ℝ))) := e
    _ ≤ α ^ 2 * (2 * ((M : ℝ) - 1) * ((M : ℝ) - (b : ℝ) + 1)) := mul_le_mul_of_nonneg_left hden hα2

/-- The induction's count of geometric blocks: `1 + ln(αM − 1)/α` in the geometric regime `2 ≤ αM`, `0` below. -/
noncomputable def Gcount (α : ℝ) (M : ℕ) : ℝ :=
  if 2 ≤ α * (M : ℝ) then 1 + Real.log (α * (M : ℝ) - 1) / α else 0

lemma Gcount_nonneg {α : ℝ} (hα0 : 0 < α) (M : ℕ) : 0 ≤ Gcount α M := by
  unfold Gcount
  split_ifs with h
  · have : 0 ≤ Real.log (α * (M : ℝ) - 1) := Real.log_nonneg (by linarith)
    have : 0 ≤ Real.log (α * (M : ℝ) - 1) / α := div_nonneg this hα0.le
    linarith
  · exact le_refl 0

/-- **The contraction step** (printed (ii): `M_t − 1/α ≤ (1−α)(M_{t−1} − 1/α)` while `b_t ≥ 2`), in the form the
induction uses: after a geometric block the remaining count is at most `ln(αM − 1)/α`. -/
lemma Gcount_step {α : ℝ} (hα0 : 0 < α) (hα1 : α ≤ 1 / 2) {M : ℕ} (hsmall : 2 ≤ α * (M : ℝ)) :
    Gcount α (M - ⌊α * (M : ℝ)⌋₊) ≤ Real.log (α * (M : ℝ) - 1) / α := by
  set b : ℕ := ⌊α * (M : ℝ)⌋₊ with hbdef
  have hb2 : 2 ≤ b := (geoBlock_of_ge hsmall).2
  have hbαM : (b : ℝ) ≤ α * (M : ℝ) := Nat.floor_le (by positivity)
  have hM0 : (0 : ℝ) ≤ (M : ℝ) := Nat.cast_nonneg M
  have hbM : b ≤ M := by
    have : (b : ℝ) ≤ (M : ℝ) := by nlinarith
    exact_mod_cast this
  have hcast : ((M - b : ℕ) : ℝ) = (M : ℝ) - (b : ℝ) := by rw [Nat.cast_sub hbM]
  have hbgt : α * (M : ℝ) - 1 < (b : ℝ) := by
    have := Nat.lt_floor_add_one (α * (M : ℝ)); linarith
  have hcontr : α * ((M - b : ℕ) : ℝ) - 1 < (1 - α) * (α * (M : ℝ) - 1) := by
    rw [hcast]
    have := mul_lt_mul_of_pos_left hbgt hα0
    nlinarith
  have hL0 : (0 : ℝ) ≤ Real.log (α * (M : ℝ) - 1) := Real.log_nonneg (by linarith)
  unfold Gcount
  split_ifs with h'
  · have hpos' : (0 : ℝ) < α * ((M - b : ℕ) : ℝ) - 1 := by linarith
    have h1α : (0 : ℝ) < 1 - α := by linarith
    have hlog1 : Real.log (α * ((M - b : ℕ) : ℝ) - 1)
        ≤ Real.log ((1 - α) * (α * (M : ℝ) - 1)) := Real.log_le_log hpos' hcontr.le
    have hlog2 : Real.log ((1 - α) * (α * (M : ℝ) - 1))
        = Real.log (1 - α) + Real.log (α * (M : ℝ) - 1) :=
      Real.log_mul h1α.ne' (by linarith)
    have hlog3 : Real.log (1 - α) ≤ -α := by
      have := Real.log_le_sub_one_of_pos h1α; linarith
    have hsum : Real.log (α * ((M - b : ℕ) : ℝ) - 1) ≤ -α + Real.log (α * (M : ℝ) - 1) := by
      linarith
    have hdiv : Real.log (α * ((M - b : ℕ) : ℝ) - 1) / α
        ≤ (-α + Real.log (α * (M : ℝ) - 1)) / α := div_le_div_of_nonneg_right hsum hα0.le
    have e : (-α + Real.log (α * (M : ℝ) - 1)) / α = -1 + Real.log (α * (M : ℝ) - 1) / α := by
      field_simp
    linarith
  · exact div_nonneg hL0 hα0.le

/-- **Printed Step 3(ii)–(iii), sharpened (`ln(αM−1)` for `ln(Mα)`), one strong induction on the residual size.**
For `α ∈ (0, 1/2]` and every `M`: `|profile| ≤ 2/α + G(M)` and `Φ ≤ G(M)·α²/(2(1−α))`. -/
theorem geo_bounds {α : ℝ} (hα0 : 0 < α) (hα1 : α ≤ 1 / 2) : ∀ M : ℕ,
    ((geoProf α M).length : ℝ) ≤ 2 / α + Gcount α M ∧
    PhiProf (geoProf α M) M ≤ Gcount α M * (α ^ 2 / (2 * (1 - α))) := by
  have hc : (0 : ℝ) ≤ α ^ 2 / (2 * (1 - α)) := by
    apply div_nonneg (by positivity); linarith
  intro M
  induction M using Nat.strong_induction_on with
  | _ M ih =>
    by_cases hsmall : α * (M : ℝ) < 2
    · rw [geoProf_small hα0.le M hsmall, List.length_replicate, PhiProf_replicate_one]
      have hG : Gcount α M = 0 := by unfold Gcount; rw [if_neg (not_le.2 hsmall)]
      rw [hG, zero_mul, add_zero]
      refine ⟨?_, le_refl 0⟩
      rw [le_div_iff₀ hα0]
      linarith
    · have hge : 2 ≤ α * (M : ℝ) := not_lt.1 hsmall
      have hM0 : M ≠ 0 := by
        rintro rfl
        simp at hge
        linarith
      obtain ⟨hgb, hb2⟩ := geoBlock_of_ge hge
      have hbM : ⌊α * (M : ℝ)⌋₊ ≤ M := by
        have := geoBlock_le (α := α) (by linarith) (M := M) (by omega)
        rwa [hgb] at this
      have hlt : M - ⌊α * (M : ℝ)⌋₊ < M := by omega
      obtain ⟨ihL, ihP⟩ := ih (M - ⌊α * (M : ℝ)⌋₊) hlt
      have hG' := Gcount_step hα0 hα1 hge
      rw [geoProf_of_ne α hM0, hgb, List.length_cons, PhiProf_cons]
      have hGM : Gcount α M = 1 + Real.log (α * (M : ℝ) - 1) / α := by
        unfold Gcount; rw [if_pos hge]
      have hphi := phiB_geo_le hα0 hα1 hb2
      rw [hGM]
      constructor
      · push_cast
        linarith
      · have h2 : PhiProf (geoProf α (M - ⌊α * (M : ℝ)⌋₊)) (M - ⌊α * (M : ℝ)⌋₊)
            ≤ Real.log (α * (M : ℝ) - 1) / α * (α ^ 2 / (2 * (1 - α))) :=
          le_trans ihP (mul_le_mul_of_nonneg_right hG' hc)
        have e : (1 + Real.log (α * (M : ℝ) - 1) / α) * (α ^ 2 / (2 * (1 - α)))
            = α ^ 2 / (2 * (1 - α)) + Real.log (α * (M : ℝ) - 1) / α * (α ^ 2 / (2 * (1 - α))) := by
          ring
        rw [e]
        linarith

/-- `τ`: the number of blocks of size `≥ 2` (printed (ii)). -/
def tauCount (bs : List ℕ) : ℕ := bs.countP (fun b => 2 ≤ b)

/-- The number of singleton blocks. -/
def oneCount (bs : List ℕ) : ℕ := bs.count 1

/-- **Printed Step 3(ii), sharpened**: `τ ≤ G(M)` and fewer than `2/α` singletons. -/
theorem geo_tau_ones {α : ℝ} (hα0 : 0 < α) (hα1 : α ≤ 1 / 2) : ∀ M : ℕ,
    (tauCount (geoProf α M) : ℝ) ≤ Gcount α M ∧ (oneCount (geoProf α M) : ℝ) < 2 / α := by
  intro M
  induction M using Nat.strong_induction_on with
  | _ M ih =>
    by_cases hsmall : α * (M : ℝ) < 2
    · rw [geoProf_small hα0.le M hsmall]
      have hG : Gcount α M = 0 := by unfold Gcount; rw [if_neg (not_le.2 hsmall)]
      have ht : tauCount (List.replicate M 1) = 0 := by
        unfold tauCount; rw [List.countP_replicate]; simp
      have ho : oneCount (List.replicate M 1) = M := by
        unfold oneCount; exact List.count_replicate_self
      rw [hG, ht, ho]
      refine ⟨by norm_num, ?_⟩
      rw [lt_div_iff₀ hα0]
      linarith
    · have hge : 2 ≤ α * (M : ℝ) := not_lt.1 hsmall
      have hM0 : M ≠ 0 := by
        rintro rfl
        simp at hge
        linarith
      obtain ⟨hgb, hb2⟩ := geoBlock_of_ge hge
      have hbM : ⌊α * (M : ℝ)⌋₊ ≤ M := by
        have := geoBlock_le (α := α) (by linarith) (M := M) (by omega)
        rwa [hgb] at this
      have hlt : M - ⌊α * (M : ℝ)⌋₊ < M := by omega
      obtain ⟨ihT, ihO⟩ := ih (M - ⌊α * (M : ℝ)⌋₊) hlt
      have hG' := Gcount_step hα0 hα1 hge
      rw [geoProf_of_ne α hM0, hgb]
      have hGM : Gcount α M = 1 + Real.log (α * (M : ℝ) - 1) / α := by
        unfold Gcount; rw [if_pos hge]
      have ht : tauCount (⌊α * (M : ℝ)⌋₊ :: geoProf α (M - ⌊α * (M : ℝ)⌋₊))
          = tauCount (geoProf α (M - ⌊α * (M : ℝ)⌋₊)) + 1 := by
        unfold tauCount
        rw [List.countP_cons_of_pos (by simpa using hb2)]
      have ho : oneCount (⌊α * (M : ℝ)⌋₊ :: geoProf α (M - ⌊α * (M : ℝ)⌋₊))
          = oneCount (geoProf α (M - ⌊α * (M : ℝ)⌋₊)) := by
        unfold oneCount
        rw [List.count_cons_of_ne (by omega)]
      rw [ht, ho, hGM]
      refine ⟨?_, ihO⟩
      push_cast
      linarith

/-- `Gcount ≤ max{0, ln(Mα)/α + 1}`: the induction's count implies the printed form. -/
lemma Gcount_le_printed {α : ℝ} (hα0 : 0 < α) (M : ℕ) :
    Gcount α M ≤ max 0 (Real.log ((M : ℝ) * α) / α + 1) := by
  unfold Gcount
  split_ifs with h
  · have hpos : 0 < α * (M : ℝ) - 1 := by linarith
    have hlog : Real.log (α * (M : ℝ) - 1) ≤ Real.log ((M : ℝ) * α) :=
      Real.log_le_log hpos (by linarith)
    have : Real.log (α * (M : ℝ) - 1) / α ≤ Real.log ((M : ℝ) * α) / α :=
      div_le_div_of_nonneg_right hlog hα0.le
    exact le_max_of_le_right (by linarith)
  · exact le_max_left _ _

/-- **Printed Step 3(ii)**: "there are `τ ≤ max{0, ln(nα)/α+1}` such blocks, followed by fewer than `2/α`
singletons". -/
theorem step3_ii_printed {α : ℝ} (hα0 : 0 < α) (hα1 : α ≤ 1 / 2) (n : ℕ) :
    (tauCount (geoProf α n) : ℝ) ≤ max 0 (Real.log ((n : ℝ) * α) / α + 1) ∧
    (oneCount (geoProf α n) : ℝ) < 2 / α :=
  ⟨le_trans (geo_tau_ones hα0 hα1 n).1 (Gcount_le_printed hα0 n), (geo_tau_ones hα0 hα1 n).2⟩

/-- **Printed Step 3(iii)**: `Φ(b) ≤ max{0, (α ln(nα) + α²)/(2(1−α))}` and `|U| ≤ max{0, ln(nα)/α+1} + 2/α`. -/
theorem step3_iii_printed {α : ℝ} (hα0 : 0 < α) (hα1 : α ≤ 1 / 2) (n : ℕ) :
    PhiProf (geoProf α n) n ≤ max 0 ((α * Real.log ((n : ℝ) * α) + α ^ 2) / (2 * (1 - α))) ∧
    ((geoProf α n).length : ℝ) ≤ max 0 (Real.log ((n : ℝ) * α) / α + 1) + 2 / α := by
  obtain ⟨hL, hP⟩ := geo_bounds hα0 hα1 n
  have hG := Gcount_le_printed hα0 n
  have hc : (0 : ℝ) ≤ α ^ 2 / (2 * (1 - α)) := by
    apply div_nonneg (by positivity); linarith
  refine ⟨?_, by linarith⟩
  refine le_trans hP ?_
  rcases le_total 0 (Real.log ((n : ℝ) * α) / α + 1) with h | h
  · rw [max_eq_right h] at hG
    have e : (Real.log ((n : ℝ) * α) / α + 1) * (α ^ 2 / (2 * (1 - α)))
        = (α * Real.log ((n : ℝ) * α) + α ^ 2) / (2 * (1 - α)) := by
      field_simp
    calc Gcount α n * (α ^ 2 / (2 * (1 - α)))
        ≤ (Real.log ((n : ℝ) * α) / α + 1) * (α ^ 2 / (2 * (1 - α))) :=
          mul_le_mul_of_nonneg_right hG hc
      _ = (α * Real.log ((n : ℝ) * α) + α ^ 2) / (2 * (1 - α)) := e
      _ ≤ _ := le_max_right _ _
  · rw [max_eq_left h] at hG
    have h0 : Gcount α n = 0 := le_antisymm hG (Gcount_nonneg hα0 n)
    rw [h0, zero_mul]
    exact le_max_left _ _

/-! ## §7 Step 4: `α = ε/ln n` -/

lemma log_sixteen : Real.log 16 = 4 * Real.log 2 := by
  have : (16 : ℝ) = 2 ^ 4 := by norm_num
  rw [this, Real.log_pow]; norm_num

/-- **Step 4 (the arithmetic the chain uses).**  For `n ≥ 16`, `0 < ε ≤ ln 2`, `α = ε/ln n`:
`0 < α ≤ 1/4`, `G(n)·α²/(2(1−α)) ≤ 3ε/4`, and `2/α + G(n) ≤ (ln n)(ln n+2)/ε + 1`. -/
theorem step4 {n : ℕ} (hn : 16 ≤ n) {ε : ℝ} (hε : 0 < ε) (hεl : ε ≤ Real.log 2) :
    0 < ε / Real.log n ∧ ε / Real.log n ≤ 1 / 4 ∧
    Gcount (ε / Real.log n) n * ((ε / Real.log n) ^ 2 / (2 * (1 - ε / Real.log n))) ≤ 3 / 4 * ε ∧
    2 / (ε / Real.log n) + Gcount (ε / Real.log n) n ≤ Real.log n * (Real.log n + 2) / ε + 1 := by
  have hl2 := Real.log_two_gt_d9
  have hnR : (16 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
  set L := Real.log (n : ℝ) with hL
  have hL16 : 4 * Real.log 2 ≤ L := by
    rw [← log_sixteen]; exact Real.log_le_log (by norm_num) hnR
  have hLpos : 0 < L := by linarith
  have hL2 : 2 ≤ L := by linarith
  set α := ε / L with hα
  have hα0 : 0 < α := div_pos hε hLpos
  have hα14 : α ≤ 1 / 4 := by
    rw [hα, div_le_iff₀ hLpos]; linarith
  refine ⟨hα0, hα14, ?_, ?_⟩
  · unfold Gcount
    split_ifs with h
    · have hpos : 0 < α * (n : ℝ) - 1 := by linarith
      have hle : α * (n : ℝ) - 1 ≤ (n : ℝ) := by nlinarith
      have hlog : Real.log (α * (n : ℝ) - 1) ≤ L := Real.log_le_log hpos hle
      have hα2 : α ^ 2 ≤ ε / 8 := by
        have h1 : α ^ 2 ≤ α / 4 := by nlinarith
        have h2 : α / 4 ≤ ε / 8 := by
          rw [hα, div_div, div_le_div_iff₀ (by positivity) (by norm_num)]; nlinarith
        linarith
      have hαL : α * L = ε := by rw [hα]; field_simp
      have hG : (1 + Real.log (α * (n : ℝ) - 1) / α) * α ^ 2 ≤ 9 / 8 * ε := by
        have e : (1 + Real.log (α * (n : ℝ) - 1) / α) * α ^ 2
            = α ^ 2 + α * Real.log (α * (n : ℝ) - 1) := by
          field_simp
        rw [e]
        have : α * Real.log (α * (n : ℝ) - 1) ≤ α * L := mul_le_mul_of_nonneg_left hlog hα0.le
        linarith
      have hden : 3 / 2 ≤ 2 * (1 - α) := by linarith
      calc (1 + Real.log (α * (n : ℝ) - 1) / α) * (α ^ 2 / (2 * (1 - α)))
          = (1 + Real.log (α * (n : ℝ) - 1) / α) * α ^ 2 / (2 * (1 - α)) := by ring
        _ ≤ (9 / 8 * ε) / (3 / 2) := div_le_div₀ (by positivity) hG (by norm_num) hden
        _ = 3 / 4 * ε := by ring
    · rw [zero_mul]; linarith
  · have h2α : 2 / α = 2 * L / ε := by rw [hα]; field_simp
    have e : L * (L + 2) / ε + 1 = 2 * L / ε + 1 + L * L / ε := by field_simp; ring
    unfold Gcount
    split_ifs with h
    · have hpos : 0 < α * (n : ℝ) - 1 := by linarith
      have hle : α * (n : ℝ) - 1 ≤ (n : ℝ) := by nlinarith
      have hlog : Real.log (α * (n : ℝ) - 1) ≤ L := Real.log_le_log hpos hle
      have h3 : Real.log (α * (n : ℝ) - 1) / α ≤ L / α := div_le_div_of_nonneg_right hlog hα0.le
      have h4 : L / α = L * L / ε := by rw [hα]; field_simp
      rw [h2α, e]; linarith
    · rw [h2α, e]
      have : 0 ≤ L * L / ε := by positivity
      linarith

/-- **The printed Step-4 side facts**: `α = ε/ln n ≤ 1/4` and `ε/ln²n ≤ 0.091` for `n ≥ 16`, `0 < ε ≤ ln 2`. -/
theorem step4_printed_arith {n : ℕ} (hn : 16 ≤ n) {ε : ℝ} (hε : 0 < ε) (hεl : ε ≤ Real.log 2) :
    ε / Real.log n ≤ 1 / 4 ∧ ε / (Real.log n) ^ 2 ≤ 0.091 := by
  have hl2 := Real.log_two_gt_d9
  have hnR : (16 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
  have hL16 : 4 * Real.log 2 ≤ Real.log n := by
    rw [← log_sixteen]; exact Real.log_le_log (by norm_num) hnR
  have hLpos : 0 < Real.log n := by linarith
  refine ⟨(step4 hn hε hεl).2.1, ?_⟩
  rw [div_le_iff₀ (by positivity)]
  have hsq : (4 * Real.log 2) ^ 2 ≤ (Real.log n) ^ 2 := pow_le_pow_left₀ (by linarith) hL16 2
  nlinarith

/-- **The printed Step-4 chain** `Φ(b) ≤ ε(1.091)/1.5 < ε`, through the printed Step 3(iii). -/
theorem step4_printed_Phi {n : ℕ} (hn : 16 ≤ n) {ε : ℝ} (hε : 0 < ε) (hεl : ε ≤ Real.log 2) :
    PhiProf (geoProf (ε / Real.log n) n) n ≤ ε * 1.091 / 1.5 ∧ ε * 1.091 / 1.5 < ε := by
  obtain ⟨hα0, hα14, -, -⟩ := step4 hn hε hεl
  obtain ⟨-, h091⟩ := step4_printed_arith hn hε hεl
  have hl2 := Real.log_two_gt_d9
  have hnR : (16 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
  set L := Real.log (n : ℝ) with hL
  have hL16 : 4 * Real.log 2 ≤ L := by
    rw [← log_sixteen]; exact Real.log_le_log (by norm_num) hnR
  have hLpos : 0 < L := by linarith
  set α := ε / L with hα
  have hP := (step3_iii_printed hα0 (by linarith) n).1
  refine ⟨le_trans hP ?_, by norm_num; linarith⟩
  have hnα : 0 < (n : ℝ) * α := by positivity
  have hlog : Real.log ((n : ℝ) * α) ≤ L := Real.log_le_log hnα (by nlinarith)
  have hαL : α * L = ε := by rw [hα]; field_simp
  have h1 : α * Real.log ((n : ℝ) * α) ≤ ε := by
    have := mul_le_mul_of_nonneg_left hlog hα0.le; linarith
  have h2 : α ^ 2 ≤ 0.091 * ε := by
    have e : α ^ 2 = ε * (ε / L ^ 2) := by rw [hα]; field_simp
    rw [e]
    have := mul_le_mul_of_nonneg_left h091 hε.le
    linarith
  have hnum : α * Real.log ((n : ℝ) * α) + α ^ 2 ≤ ε * 1.091 := by linarith
  have hden : (1.5 : ℝ) ≤ 2 * (1 - α) := by linarith
  apply max_le (by positivity)
  exact div_le_div₀ (by positivity) hnum (by norm_num) hden

/-! ## §8 The geometric schedule exists -/

/-- **The schedule of App B**, for every slice `k ≤ n` (the bound does not use balance): for `n ≥ 16` and
`0 < ε ≤ ln 2` there is a full labelled schedule `U` whose size profile is the printed geometric profile at
`α = ε/ln n`, with `KL(p‖q_U) ≤ 3ε/4` and `|U| ≤ (ln n)(ln n+2)/ε + 1`. -/
theorem geo_schedule (n k : ℕ) (hkn : k ≤ n) (hn : 16 ≤ n) {ε : ℝ} (hε : 0 < ε) (hεl : ε ≤ Real.log 2) :
    ∃ U : List (Finset (Fin n)), FullSchedule n U ∧ profile U = geoProf (ε / Real.log n) n ∧
      klSum n k (qSched k U) ≤ 3 / 4 * ε ∧
      KL n k (qSched k U) ≤ (((3 / 4 * ε : ℝ)) : WithTop ℝ) ∧
      (U.length : ℝ) ≤ Real.log n * (Real.log n + 2) / ε + 1 := by
  obtain ⟨hα0, hα14, hPhi, hLen⟩ := step4 hn hε hεl
  have hα1 : ε / Real.log n ≤ 1 / 2 := by linarith
  have hpos := geoProf_pos (ε / Real.log n) n
  have hsum := geoProf_sum (α := ε / Real.log n) (by linarith) n
  obtain ⟨U, hU, hexec, hlen⟩ := AGFPot.exists_fullSchedule_execProfile (geoProf (ε / Real.log n) n) hpos hsum
  have hprof : profile U = geoProf (ε / Real.log n) n := by
    have h : (profile U).reverse = (geoProf (ε / Real.log n) n).reverse := hexec
    exact List.reverse_inj.1 h
  obtain ⟨hL, hP⟩ := geo_bounds hα0 hα1 n
  have hkl : klSum n k (qSched k U) ≤ 3 / 4 * ε := by
    have h := klSum_le_Phi n k hkn hU
    rw [hprof] at h
    linarith
  have hIs : IsSchedule U (Finset.univ : Finset (Fin n)) := hU
  refine ⟨U, hU, hprof, hkl, ?_, ?_⟩
  · rw [show KL n k (qSched k U) = ((klSum n k (qSched k U) : ℝ) : WithTop ℝ) from dSched_eq_coe_klSum k hIs]
    exact WithTop.coe_le_coe.2 hkl
  · rw [hlen]; linarith

/-! ## §9 Headlines: Appendix B, `OpenFixUpper`, `L_H` -/

lemma cast_two_mul (k : ℕ) : ((2 * k : ℕ) : ℝ) = 2 * (k : ℝ) := by push_cast; ring

/-- **Appendix B, as printed** ("this geometric schedule `U` has `KL(p‖q_U) < ε` and
`|U| ≤ (ln n)(ln n+2)/ε+1`. The point mass at `U` has `H = KL(p‖q_U)` and `C = |U|`, so
`L_H(n,ε) ≤ (ln n)(ln n+2)/ε+1`, and the same bound holds for the least length of a single fixed schedule"),
for `n = 2k ≥ 16`, `0 < ε ≤ ln 2`. -/
theorem appB_headline (k : ℕ) (hk : 8 ≤ k) {ε : ℝ} (hε : 0 < ε) (hεl : ε ≤ Real.log 2) :
    ∃ U : List (Finset (Fin (2 * k))), FullSchedule (2 * k) U ∧
      profile U = geoProf (ε / Real.log (2 * (k : ℝ))) (2 * k) ∧
      KL (2 * k) k (qSched k U) < ((ε : ℝ) : WithTop ℝ) ∧
      (U.length : ℝ) ≤ Real.log (2 * (k : ℝ)) * (Real.log (2 * (k : ℝ)) + 2) / ε + 1 ∧
      Hopt (2 * k) k ε ≤ Real.log (2 * (k : ℝ)) * (Real.log (2 * (k : ℝ)) + 2) / ε + 1 ∧
      LHgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
        ≤ Real.log (2 * (k : ℝ)) * (Real.log (2 * (k : ℝ)) + 2) / ε + 1 ∧
      (Cor2a.Afix (2 * k) k ε : ℝ) ≤ Real.log (2 * (k : ℝ)) * (Real.log (2 * (k : ℝ)) + 2) / ε + 1 := by
  obtain ⟨U, hU, hprof, hkl, hKL34, hlen⟩ := geo_schedule (2 * k) k (by omega) (by omega) hε hεl
  rw [cast_two_mul] at hprof hlen
  have hKL : KL (2 * k) k (qSched k U) ≤ ((ε : ℝ) : WithTop ℝ) :=
    le_trans hKL34 (WithTop.coe_le_coe.2 (by linarith))
  have hKLlt : KL (2 * k) k (qSched k U) < ((ε : ℝ) : WithTop ℝ) :=
    lt_of_le_of_lt hKL34 (WithTop.coe_lt_coe.2 (by linarith))
  have hH : Hopt (2 * k) k ε ≤ (U.length : ℝ) := A36Det.Hopt_le_length hU hKL
  have hA : Cor2a.Afix (2 * k) k ε ≤ U.length := Cor2a.Afix_le_of (2 * k) k hU hKL
  have hA' : (Cor2a.Afix (2 * k) k ε : ℝ) ≤ (U.length : ℝ) := by exact_mod_cast hA
  refine ⟨U, hU, hprof, hKLlt, hlen, le_trans hH hlen, ?_, le_trans hA' hlen⟩
  rw [Bridge.LHgen_balanced_eq_Hopt]
  exact le_trans hH hlen

/-- **`A36RW.Cor2a.OpenFixUpper` holds** (deliverable 1): for `n = 2k`, `k ≥ 8`, `0 < ε ≤ ln 2`,
`A(n,ε) ≤ (ln n)(ln n + 2)/ε + 1`. -/
theorem openFixUpper_holds : A36RW.Cor2a.OpenFixUpper := by
  intro k ε hk hε hεl
  obtain ⟨-, -, -, -, -, -, -, h⟩ := appB_headline k hk hε hεl
  exact h

/-- **Theorem 1(c), the `L_H` upper bound, on AGF's `Hopt`** (deliverable 2). -/
theorem Hopt_le_geo (k : ℕ) (hk : 8 ≤ k) {ε : ℝ} (hε : 0 < ε) (hεl : ε ≤ Real.log 2) :
    Hopt (2 * k) k ε ≤ Real.log (2 * (k : ℝ)) * (Real.log (2 * (k : ℝ)) + 2) / ε + 1 := by
  obtain ⟨-, -, -, -, -, h, -⟩ := appB_headline k hk hε hεl
  exact h

/-- **Theorem 1(c), the `L_H` upper bound, on the interface's `LHgen`** (deliverable 2). -/
theorem LHgen_le_geo (k : ℕ) (hk : 8 ≤ k) {ε : ℝ} (hε : 0 < ε) (hεl : ε ≤ Real.log 2) :
    LHgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
      ≤ Real.log (2 * (k : ℝ)) * (Real.log (2 * (k : ℝ)) + 2) / ε + 1 := by
  rw [Bridge.LHgen_balanced_eq_Hopt]
  exact Hopt_le_geo k hk hε hεl

/-- "`L_H ≤ A(n,ε)`" (the point mass at a feasible fixed schedule): `Hopt ≤ A` for every `k ≤ n`, `ε ≥ 0`. -/
theorem Hopt_le_Afix (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    Hopt n k ε ≤ (Cor2a.Afix n k ε : ℝ) := by
  obtain ⟨U, hU, hlen, hKL⟩ := Cor2a.Afix_mem n k hk hε
  rw [← hlen]
  exact A36Det.Hopt_le_length hU hKL

/-- **The fixed-schedule bound holds on every slice `V(n,k)`, `k ≤ n`** (App B never uses balance): for `n ≥ 16` and
`0 < ε ≤ ln 2`, `A(n,ε) ≤ (ln n)(ln n + 2)/ε + 1` and `KL(p‖q_U) < ε` for the geometric `U`. -/
theorem Afix_le_any_slice (n k : ℕ) (hkn : k ≤ n) (hn : 16 ≤ n) {ε : ℝ} (hε : 0 < ε) (hεl : ε ≤ Real.log 2) :
    (Cor2a.Afix n k ε : ℝ) ≤ Real.log n * (Real.log n + 2) / ε + 1 := by
  obtain ⟨U, hU, -, -, hKL34, hlen⟩ := geo_schedule n k hkn hn hε hεl
  have hKL : KL n k (qSched k U) ≤ ((ε : ℝ) : WithTop ℝ) :=
    le_trans hKL34 (WithTop.coe_le_coe.2 (by linarith))
  have hA : Cor2a.Afix n k ε ≤ U.length := Cor2a.Afix_le_of n k hU hKL
  have hA' : (Cor2a.Afix n k ε : ℝ) ≤ (U.length : ℝ) := by exact_mod_cast hA
  linarith

/-- The point mass at `U`: its `H` (weighted component divergence) is `KL(p‖q_U)` and its cost is `|U|`. -/
theorem pointMix_H_C {n k : ℕ} {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    ((A36Det.pointMix hU).parts.map (fun p => p.1 * klSum n k (schedLaw k p.2 []))).sum
        = klSum n k (qSched k U) ∧
      mixCost (A36Det.pointMix hU) = (U.length : ℝ) := by
  refine ⟨?_, ?_⟩
  · simp [A36Det.pointMix, qSched]
  · simp [mixCost, A36Det.pointMix]

/-! ## §10 Monotonicity in `ε` and the `Θ_ε(log² n)` forms -/

/-- **`L_H` is nonincreasing in `ε`** (Theorem 1(c): "`L_H(n,ε) ≤ L_H(n,ln 2)` for `ε > ln 2`"), for `0 ≤ ε ≤ ε'`. -/
theorem Hopt_antitone (n k : ℕ) (hk : k ≤ n) {ε ε' : ℝ} (hε : 0 ≤ ε) (hεε : ε ≤ ε') :
    Hopt n k ε' ≤ Hopt n k ε := by
  unfold Hopt
  apply csInf_le_csInf
  · exact ⟨0, by rintro c ⟨μ, -, rfl⟩; exact agfv_mixCost_nonneg μ⟩
  · exact agfv_Hopt_set_nonempty n k hk hε
  · rintro c ⟨μ, ⟨hac, hsum⟩, rfl⟩
    exact ⟨μ, ⟨hac, le_trans hsum hεε⟩, rfl⟩

theorem LHgen_antitone (n k : ℕ) (hk : k ≤ n) {ε ε' : ℝ} (hε : 0 ≤ ε) (hεε : ε ≤ ε') :
    LHgen (Bridge.balancedTarget n k hk) (balancedOracle n k) ε'
      ≤ LHgen (Bridge.balancedTarget n k hk) (balancedOracle n k) ε := by
  rw [Bridge.LHgen_balanced_eq_Hopt, Bridge.LHgen_balanced_eq_Hopt]
  exact Hopt_antitone n k hk hε hεε

/-- `L(L+2)/ε₀ + 1 ≤ (2/ε₀ + 1)·L²` for `L ≥ 2`. -/
lemma upper_sq {L ε₀ : ℝ} (hε₀ : 0 < ε₀) (hL : 2 ≤ L) :
    L * (L + 2) / ε₀ + 1 ≤ (2 / ε₀ + 1) * L ^ 2 := by
  have h1 : L * (L + 2) ≤ 2 * L ^ 2 := by nlinarith
  have h2 : (1 : ℝ) ≤ L ^ 2 := by nlinarith
  have h3 : L * (L + 2) / ε₀ ≤ 2 * L ^ 2 / ε₀ := div_le_div_of_nonneg_right h1 hε₀.le
  have h4 : 2 * L ^ 2 / ε₀ = 2 / ε₀ * L ^ 2 := by ring
  nlinarith

/-- **Eventual `O_ε(log² n)` upper bound for `L_H`, every fixed `ε > 0`** (via `ε₀ = min(ε, ln 2)` and monotonicity
for `ε > ln 2`, as printed in Theorem 1(c)). -/
theorem Hopt_O (ε : ℝ) (hε : 0 < ε) : ∃ C : ℝ, 0 < C ∧ ∀ᶠ k : ℕ in atTop,
    Hopt (2 * k) k ε ≤ C * (Real.log (2 * (k : ℝ))) ^ 2 := by
  set ε₀ := min ε (Real.log 2) with hε₀
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hε₀pos : 0 < ε₀ := lt_min hε hl2
  refine ⟨2 / ε₀ + 1, by positivity, ?_⟩
  filter_upwards [eventually_ge_atTop (max 8 ⌈Real.exp 2⌉₊)] with k hk2
  have hk8 : 8 ≤ k := le_trans (le_max_left _ _) hk2
  have hkE : Real.exp 2 ≤ (k : ℝ) :=
    le_trans (Nat.le_ceil _) (by exact_mod_cast le_trans (le_max_right _ _) hk2)
  have hk' : (8 : ℝ) ≤ (k : ℝ) := by exact_mod_cast hk8
  have hH := Hopt_le_geo k hk8 hε₀pos (min_le_right _ _)
  have hmono := Hopt_antitone (2 * k) k (by omega) hε₀pos.le (min_le_left ε (Real.log 2))
  have hL : 2 ≤ Real.log (2 * (k : ℝ)) := by
    have h := Real.log_le_log (Real.exp_pos 2) (show Real.exp 2 ≤ 2 * (k : ℝ) by linarith)
    rwa [Real.log_exp] at h
  have := upper_sq hε₀pos hL
  linarith

/-- **Eventual `Ω_ε(log² n)` lower bound for `L_H`** (Theorem 1(a), `AGFCert.Hopt_family_lb`), every `ε ≥ 0`:
`L_H(2k,ε) ≥ (ln 2k)²/(16ε + 8/3)` for `k ≥ max{1, ⌈e^{4ε+2}⌉}`. -/
theorem Hopt_Omega (ε : ℝ) (hε : 0 ≤ ε) : ∃ c : ℝ, 0 < c ∧ ∀ᶠ k : ℕ in atTop,
    c * (Real.log (2 * (k : ℝ))) ^ 2 ≤ Hopt (2 * k) k ε := by
  have hden : 0 < 4 * ε + 2 / 3 := by positivity
  refine ⟨1 / (4 * (4 * ε + 2 / 3)), by positivity, ?_⟩
  rw [Filter.eventually_atTop]
  refine ⟨max 1 ⌈Real.exp (4 * ε + 2)⌉₊, fun k hk => ?_⟩
  have hk1 : 1 ≤ k := le_trans (le_max_left _ _) hk
  have hk' : (1 : ℝ) ≤ (k : ℝ) := by exact_mod_cast hk1
  have hkE : Real.exp (4 * ε + 2) ≤ (k : ℝ) :=
    le_trans (Nat.le_ceil _) (by exact_mod_cast le_trans (le_max_right _ _) hk)
  have hlow := AGFCert.Hopt_family_lb k hk1 ε hε
  have hm : 4 * ε + 2 ≤ Real.log (2 * (k : ℝ) + 1) := by
    have h := Real.log_le_log (Real.exp_pos (4 * ε + 2))
      (show Real.exp (4 * ε + 2) ≤ 2 * (k : ℝ) + 1 by linarith)
    rwa [Real.log_exp] at h
  have hl0 : 0 ≤ Real.log (2 * (k : ℝ)) := Real.log_nonneg (by linarith)
  have hl1 : Real.log (2 * (k : ℝ)) ≤ Real.log (2 * (k : ℝ) + 1) :=
    Real.log_le_log (by positivity) (by linarith)
  have hmax : Real.log (2 * (k : ℝ)) / 2 ≤ max (Real.log (2 * (k : ℝ) + 1) - 2 * ε - 1) 0 :=
    le_trans (by linarith) (le_max_left _ _)
  have hsq : (Real.log (2 * (k : ℝ))) ^ 2 / 4
      ≤ (max (Real.log (2 * (k : ℝ) + 1) - 2 * ε - 1) 0) ^ 2 := by
    have h0 : 0 ≤ Real.log (2 * (k : ℝ)) / 2 := by positivity
    have h := pow_le_pow_left₀ h0 hmax 2
    have he : (Real.log (2 * (k : ℝ)) / 2) ^ 2 = (Real.log (2 * (k : ℝ))) ^ 2 / 4 := by ring
    linarith
  calc 1 / (4 * (4 * ε + 2 / 3)) * (Real.log (2 * (k : ℝ))) ^ 2
      = ((Real.log (2 * (k : ℝ))) ^ 2 / 4) / (4 * ε + 2 / 3) := by field_simp
    _ ≤ (max (Real.log (2 * (k : ℝ) + 1) - 2 * ε - 1) 0) ^ 2 / (4 * ε + 2 / 3) :=
        div_le_div_of_nonneg_right hsq hden.le
    _ ≤ 1 + (max (Real.log (2 * (k : ℝ) + 1) - 2 * ε - 1) 0) ^ 2 / (4 * ε + 2 / 3) := by linarith
    _ ≤ Hopt (2 * k) k ε := hlow

/-- **Theorem 1(c), last clause: `L_H(n,ε) = Θ_ε((log n)²)`** (deliverable 3), every fixed `ε > 0`, on the
interface's `LHgen` over the balanced slice. -/
theorem LHgen_Theta (ε : ℝ) (hε : 0 < ε) : ∃ c C : ℝ, 0 < c ∧ 0 < C ∧ ∀ᶠ k : ℕ in atTop,
    c * (Real.log (2 * (k : ℝ))) ^ 2
        ≤ LHgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε ∧
      LHgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
        ≤ C * (Real.log (2 * (k : ℝ))) ^ 2 := by
  obtain ⟨c, hc, hlo⟩ := Hopt_Omega ε hε.le
  obtain ⟨C, hC, hhi⟩ := Hopt_O ε hε
  refine ⟨c, C, hc, hC, ?_⟩
  filter_upwards [hlo, hhi] with k h1 h2
  rw [Bridge.LHgen_balanced_eq_Hopt]
  exact ⟨h1, h2⟩

/-- **Corollary 1, first clause: `A(n,ε) = Θ_ε(log² n)`** (deliverable 3), unconditional:
`A36RW.Cor2a.Afix_Theta_of_open` applied to `openFixUpper_holds`. -/
theorem Afix_Theta (ε : ℝ) (hε : 0 < ε) :
    ∃ c C : ℝ, 0 < c ∧ 0 < C ∧ ∀ᶠ k : ℕ in atTop,
      c * (Real.log (2 * (k : ℝ))) ^ 2 ≤ (Cor2a.Afix (2 * k) k ε : ℝ) ∧
      (Cor2a.Afix (2 * k) k ε : ℝ) ≤ C * (Real.log (2 * (k : ℝ))) ^ 2 :=
  Cor2a.Afix_Theta_of_open openFixUpper_holds ε hε

/-! ## §11 Corollary 2(c): `L_H/L_F = Θ_ε((log n)²/log log n)` -/

/-- **Corollary 2(c), remaining clause, clean form** (deliverable 4): for every fixed `ε > 0` there are `c, C > 0`
with, for all large `k` (`n = 2k`), `c·(ln n)²/ln ln n ≤ L_H(n,ε)/L_F(n,ε) ≤ C·(ln n)²/ln ln n`. -/
theorem ratio_Theta (ε : ℝ) (hε : 0 < ε) : ∃ c C : ℝ, 0 < c ∧ 0 < C ∧ ∀ᶠ k : ℕ in atTop,
    c * ((Real.log (2 * (k : ℝ))) ^ 2 / Real.log (Real.log (2 * (k : ℝ))))
        ≤ LHgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
          / LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε ∧
      LHgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
          / LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
        ≤ C * ((Real.log (2 * (k : ℝ))) ^ 2 / Real.log (Real.log (2 * (k : ℝ)))) := by
  obtain ⟨c₁, C₁, hc₁, hC₁, hev⟩ := LHgen_Theta ε hε
  have hlim := Cor2c.cor2c_LFgen hε
  have he0 : 0 < Real.exp (-ε) := Real.exp_pos _
  have he1 : Real.exp (-ε) < 1 := Cor2c.exp_neg_lt_one hε
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hlo := (tendsto_order.1 hlim).1 (Real.exp (-ε) / 2) (by linarith)
  have hhi := (tendsto_order.1 hlim).2 1 he1
  have hLk := Cor2c.tendsto_Lk.eventually_gt_atTop 0
  refine ⟨c₁ * Real.log 2, 2 * C₁ * Real.log 2 / Real.exp (-ε), by positivity, by positivity, ?_⟩
  filter_upwards [hev, hlo, hhi, hLk] with k hLH h3 h4 h5
  obtain ⟨h1, h2⟩ := hLH
  set LH := LHgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε with hLHdef
  set LF := LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε with hLFdef
  set L := Real.log (2 * (k : ℝ)) with hLdef
  set ll := Real.log L with hll
  have hLk_eq : Cor2c.Lk k = ll / Real.log 2 := by
    unfold Cor2c.Lk; rw [Real.logb]
  have hLkpos : 0 < Cor2c.Lk k := h5
  have hllpos : 0 < ll := by
    rw [hLk_eq] at hLkpos
    exact (div_pos_iff_of_pos_right hl2).1 hLkpos
  have h3' : Real.exp (-ε) / 2 < LF / Cor2c.Lk k := h3
  have h4' : LF / Cor2c.Lk k < 1 := h4
  rw [lt_div_iff₀ hLkpos] at h3'
  rw [div_lt_iff₀ hLkpos, one_mul] at h4'
  have hLFpos : 0 < LF := by
    have : 0 < Real.exp (-ε) / 2 * Cor2c.Lk k := by positivity
    linarith
  rw [hLk_eq] at h3' h4'
  have hLsq : 0 ≤ L ^ 2 := sq_nonneg L
  constructor
  · rw [le_div_iff₀ hLFpos]
    have hA : c₁ * Real.log 2 * (L ^ 2 / ll) * LF ≤ c₁ * Real.log 2 * (L ^ 2 / ll) * (ll / Real.log 2) :=
      mul_le_mul_of_nonneg_left h4'.le (by positivity)
    have e : c₁ * Real.log 2 * (L ^ 2 / ll) * (ll / Real.log 2) = c₁ * L ^ 2 := by
      field_simp
    linarith
  · rw [div_le_iff₀ hLFpos]
    have hA : 2 * C₁ * Real.log 2 / Real.exp (-ε) * (L ^ 2 / ll) * (Real.exp (-ε) / 2 * (ll / Real.log 2))
        ≤ 2 * C₁ * Real.log 2 / Real.exp (-ε) * (L ^ 2 / ll) * LF :=
      mul_le_mul_of_nonneg_left h3'.le (by positivity)
    have e : 2 * C₁ * Real.log 2 / Real.exp (-ε) * (L ^ 2 / ll) * (Real.exp (-ε) / 2 * (ll / Real.log 2))
        = C₁ * L ^ 2 := by
      field_simp
    linarith

/-! ## §12 The W3F statement templates, verbatim, and their proofs

The earlier statement file is not built in the integration tree, so its definitions are copied here with the
same statements (as `A36RW.Cor2c.TemplateW3F` does for Corollary 2(c) conjuncts 1–3).  `balT k` is definitionally
`Bridge.balancedTarget (2k) k _` (same `p` field; proof fields are irrelevant). -/

namespace TemplateW3F

lemma pTarget_nonneg' {n k : ℕ} (x : Fin n → Bool) : 0 ≤ pTarget n k x := by
  unfold pTarget; split_ifs <;> positivity

lemma sum_pTarget {n k : ℕ} (hk : k ≤ n) : ∑ x, pTarget n k x = 1 := agfv_klzero_sum_pTarget_univ hk

noncomputable def balTarget (n k : ℕ) (hk : k ≤ n) : Target n :=
  ⟨pTarget n k, pTarget_nonneg', sum_pTarget hk⟩

/-- The balanced slice at `n = 2k`, target and oracle. -/
noncomputable def balT (k : ℕ) : Target (2 * k) := balTarget (2 * k) k (by omega)
noncomputable def balO (k : ℕ) : Oracle (2 * k) := balancedOracle (2 * k) k

/-- Least length of a UNIFORMLY RELABELLED fixed profile (Cor. 1). -/
noncomputable def RFprof (n k : ℕ) (ε : ℝ) : ℕ :=
  sInf {L : ℕ | ∃ U, FullSchedule n U ∧ U.length = L ∧ KL n k (symLaw (qSched k U)) ≤ ((ε : ℝ) : WithTop ℝ)}

/-- Least length of a single fixed labelled schedule (Cor. 1). -/
noncomputable def Afix (n k : ℕ) (ε : ℝ) : ℕ :=
  sInf {L : ℕ | ∃ U, FullSchedule n U ∧ U.length = L ∧ KL n k (qSched k U) ≤ ((ε : ℝ) : WithTop ℝ)}

/-- Thm 1(c), printed form: for each FIXED ε an Ω-constant and a threshold, then all large n. -/
def Thm1c_Omega : Prop := ∀ ε : ℝ, 0 < ε → ∃ c : ℝ, 0 < c ∧ ∀ᶠ k : ℕ in atTop,
  c * ((Real.log (2 * k)) ^ 2 / Real.log (Real.log (2 * k)))
    ≤ LHgen (balT k) (balO k) ε / LFgen (balT k) (balO k) ε
def Thm1c_LHupper : Prop := ∀ k : ℕ, 8 ≤ k → ∀ ε : ℝ, 0 < ε → ε ≤ Real.log 2 →
  LHgen (balT k) (balO k) ε ≤ Real.log (2 * k) * (Real.log (2 * k) + 2) / ε + 1
def Thm1c_Theta : Prop := ∀ ε : ℝ, 0 < ε → ∃ c C : ℝ, 0 < c ∧ 0 < C ∧ ∀ᶠ k : ℕ in atTop,
  c * (Real.log (2 * k)) ^ 2 ≤ LHgen (balT k) (balO k) ε ∧ LHgen (balT k) (balO k) ε ≤ C * (Real.log (2 * k)) ^ 2

/-- Cor. 1: ε fixed; Θ_ε for fixed schedules, additive O_ε(1) for relabelled profiles. -/
def Cor1 : Prop := ∀ ε : ℝ, 0 < ε →
  (∃ c C : ℝ, 0 < c ∧ 0 < C ∧ ∀ᶠ k : ℕ in atTop,
      c * (Real.log (2 * k)) ^ 2 ≤ Afix (2 * k) k ε ∧ (Afix (2 * k) k ε : ℝ) ≤ C * (Real.log (2 * k)) ^ 2) ∧
  (∃ C : ℝ, ∀ k : ℕ, 1 ≤ k → |(RFprof (2 * k) k ε : ℝ) - Real.logb 2 (Real.logb 2 (2 * k))| ≤ C)

/-- Cor. 2(c): ε FIXED, n → ∞ along even n; a genuine limit (not liminf/limsup), no additive constant. -/
def Cor2c : Prop := ∀ ε : ℝ, 0 < ε →
  Tendsto (fun k : ℕ => LFgen (balT k) (balO k) ε / Real.logb 2 (Real.log (2 * k))) atTop
    (𝓝 (Real.exp (-ε))) ∧
  (∀ᶠ k : ℕ in atTop, LFad (balT k) (balO k) ε ≠ ⊤) ∧
  Tendsto (fun k : ℕ => (LFad (balT k) (balO k) ε).toReal / Real.logb 2 (Real.log (2 * k))) atTop
    (𝓝 (Real.exp (-ε))) ∧
  ∃ c C : ℝ, 0 < c ∧ 0 < C ∧ ∀ᶠ k : ℕ in atTop,
    c * ((Real.log (2 * k)) ^ 2 / Real.log (Real.log (2 * k)))
        ≤ LHgen (balT k) (balO k) ε / LFgen (balT k) (balO k) ε ∧
    LHgen (balT k) (balO k) ε / LFgen (balT k) (balO k) ε
        ≤ C * ((Real.log (2 * k)) ^ 2 / Real.log (Real.log (2 * k)))

/-- The template's 4th conjunct of `Cor2c` on its own. -/
def Cor2c_fourth : Prop := ∀ ε : ℝ, 0 < ε →
  ∃ c C : ℝ, 0 < c ∧ 0 < C ∧ ∀ᶠ k : ℕ in atTop,
    c * ((Real.log (2 * k)) ^ 2 / Real.log (Real.log (2 * k)))
        ≤ LHgen (balT k) (balO k) ε / LFgen (balT k) (balO k) ε ∧
    LHgen (balT k) (balO k) ε / LFgen (balT k) (balO k) ε
        ≤ C * ((Real.log (2 * k)) ^ 2 / Real.log (Real.log (2 * k)))

lemma balT_eq (k : ℕ) : balT k = Bridge.balancedTarget (2 * k) k (by omega) := rfl

lemma Afix_eq (n k : ℕ) (ε : ℝ) : Afix n k ε = Cor2a.Afix n k ε := rfl

lemma RFprof_eq (n k : ℕ) (ε : ℝ) : RFprof n k ε = Cor2a.RFprof n k ε := by
  rw [Cor2a.RFprof_eq_symLaw]; rfl

theorem thm1c_LHupper : Thm1c_LHupper := fun k hk _ hε hεl => LHgen_le_geo k hk hε hεl

theorem thm1c_Theta : Thm1c_Theta := fun ε hε => LHgen_Theta ε hε

theorem cor2c_fourth : Cor2c_fourth := fun ε hε => ratio_Theta ε hε

theorem thm1c_Omega : Thm1c_Omega := by
  intro ε hε
  obtain ⟨c, C, hc, -, hev⟩ := ratio_Theta ε hε
  exact ⟨c, hc, hev.mono fun k hk => hk.1⟩

theorem cor1 : Cor1 := by
  intro ε hε
  refine ⟨Afix_Theta ε hε, ?_⟩
  obtain ⟨C, hC⟩ := Cor2a.RF_O1 ε hε
  refine ⟨C, fun k hk => ?_⟩
  rw [RFprof_eq]
  exact (hC k hk).1

/-- **The full W3F `Cor2c` template** (all four conjuncts): conjuncts 1–3 are W7's
`A36RW.Cor2c.TemplateW3F.cor2c_template_123`, the fourth is `ratio_Theta`. -/
theorem cor2c : Cor2c := by
  intro ε hε
  obtain ⟨h1, h2, h3⟩ := A36RW.Cor2c.TemplateW3F.cor2c_template_123 ε hε
  exact ⟨h1, h2, h3, ratio_Theta ε hε⟩

end TemplateW3F

/-! ## §13 Non-vacuity fixtures -/

/-- The headline hypotheses are satisfiable: `k = 8` (`n = 16`), `ε = ln 2`. -/
theorem fixture_hyps : (8 : ℕ) ≤ 8 ∧ (0 : ℝ) < Real.log 2 ∧ Real.log 2 ≤ Real.log 2 :=
  ⟨le_refl 8, Real.log_pos (by norm_num), le_refl _⟩

/-- At `n = 16`, `ε = ln 2` the step is `α = ε/ln n = 1/4` exactly. -/
theorem fixture_alpha16 : Real.log 2 / Real.log ((2 * 8 : ℕ) : ℝ) = 1 / 4 := by
  have h : ((2 * 8 : ℕ) : ℝ) = 16 := by norm_num
  rw [h, log_sixteen]
  have hl2 : Real.log 2 ≠ 0 := (Real.log_pos (by norm_num)).ne'
  field_simp

/-- **The geometric profile is live**: at `α = 1/4`, `n = 16` it is `[4, 3, 2, 1, 1, 1, 1, 1, 1, 1]` (blocks
`⌊16/4⌋ = 4`, `⌊12/4⌋ = 3`, `⌊9/4⌋ = 2`, then `7` singletons as `7/4 < 2`), length `10`. -/
theorem fixture_geoProf16 : geoProf (1 / 4) 16 = [4, 3, 2, 1, 1, 1, 1, 1, 1, 1] := by
  have b16 : geoBlock (1 / 4) 16 = 4 := by
    unfold geoBlock
    have : ⌊(1 / 4 : ℝ) * ((16 : ℕ) : ℝ)⌋₊ = 4 := by
      rw [Nat.floor_eq_iff (by positivity)]; norm_num
    rw [this]; rfl
  have b12 : geoBlock (1 / 4) 12 = 3 := by
    unfold geoBlock
    have : ⌊(1 / 4 : ℝ) * ((12 : ℕ) : ℝ)⌋₊ = 3 := by
      rw [Nat.floor_eq_iff (by positivity)]; norm_num
    rw [this]; rfl
  have b9 : geoBlock (1 / 4) 9 = 2 := by
    unfold geoBlock
    have : ⌊(1 / 4 : ℝ) * ((9 : ℕ) : ℝ)⌋₊ = 2 := by
      rw [Nat.floor_eq_iff (by positivity)]; norm_num
    rw [this]; rfl
  have h7 : geoProf (1 / 4) 7 = List.replicate 7 1 :=
    geoProf_small (by norm_num) 7 (by norm_num)
  rw [geoProf_of_ne _ (by norm_num : (16 : ℕ) ≠ 0), b16]
  rw [show 16 - 4 = 12 from rfl, geoProf_of_ne _ (by norm_num : (12 : ℕ) ≠ 0), b12]
  rw [show 12 - 3 = 9 from rfl, geoProf_of_ne _ (by norm_num : (9 : ℕ) ≠ 0), b9]
  rw [show 9 - 2 = 7 from rfl, h7]
  rfl

/-- The same in the cast form the headline uses (`Real.log (2 * (k : ℝ))` at `k = 8`). -/
theorem fixture_alpha16' : Real.log 2 / Real.log (2 * ((8 : ℕ) : ℝ)) = 1 / 4 := by
  have h : 2 * ((8 : ℕ) : ℝ) = 16 := by norm_num
  rw [h, log_sixteen]
  have hl2 : Real.log 2 ≠ 0 := (Real.log_pos (by norm_num)).ne'
  field_simp

/-- **End-to-end fixture at `n = 16`, `ε = ln 2`**: the headline's witness schedule has profile
`[4, 3, 2, 1, 1, 1, 1, 1, 1, 1]` (10 rounds, against the bound `16 ln 2 + 9 ≈ 20.09`) and `KL(p‖q_U) < ln 2`. -/
theorem fixture_headline16 : ∃ U : List (Finset (Fin (2 * 8))), FullSchedule (2 * 8) U ∧
    profile U = [4, 3, 2, 1, 1, 1, 1, 1, 1, 1] ∧ KL (2 * 8) 8 (qSched 8 U) < ((Real.log 2 : ℝ) : WithTop ℝ) := by
  obtain ⟨U, hU, hprof, hKL, -⟩ := appB_headline 8 (le_refl 8) (Real.log_pos (by norm_num)) (le_refl _)
  refine ⟨U, hU, ?_, hKL⟩
  rw [hprof, fixture_alpha16']
  exact fixture_geoProf16

/-- **The bound is not the trivial `A ≤ n`**: at `n = 65536`, `ε = ln 2`,
`23 < A(n, ln 2) ≤ 256 ln 2 + 33 < 211`, two-sided (the lower side is the kernel-checked Theorem 1(a) bound). -/
theorem fixture_65536 :
    (23 : ℝ) < (Cor2a.Afix (2 * 32768) 32768 (Real.log 2) : ℝ) ∧
    (Cor2a.Afix (2 * 32768) 32768 (Real.log 2) : ℝ) ≤ 256 * Real.log 2 + 33 ∧
    256 * Real.log 2 + 33 < 211 := by
  have hl2 := Real.log_two_gt_d9
  have hl2' := Real.log_two_lt_d9
  have hl2pos : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hup := openFixUpper_holds 32768 (Real.log 2) (by norm_num) hl2pos (le_refl _)
  have hL : Real.log (2 * ((32768 : ℕ) : ℝ)) = 16 * Real.log 2 := by
    have : 2 * ((32768 : ℕ) : ℝ) = 2 ^ 16 := by norm_num
    rw [this, Real.log_pow]; norm_num
  rw [hL] at hup
  have e : 16 * Real.log 2 * (16 * Real.log 2 + 2) / Real.log 2 + 1 = 256 * Real.log 2 + 33 := by
    field_simp; ring
  rw [e] at hup
  refine ⟨?_, hup, by linarith⟩
  have hlow := Cor2a.Afix_lower 32768 (by norm_num) (ε := Real.log 2) hl2pos.le
  have h65537 : 2 * ((32768 : ℕ) : ℝ) + 1 = 65537 := by norm_num
  rw [h65537] at hlow
  have hL1 : 16 * Real.log 2 ≤ Real.log 65537 := by
    have h16 : Real.log ((2 : ℝ) ^ 16) = 16 * Real.log 2 := by rw [Real.log_pow]; norm_num
    rw [← h16]; exact Real.log_le_log (by positivity) (by norm_num)
  generalize hy : Real.log 65537 = y at hlow hL1
  have hA : (87 / 10 : ℝ) ≤ y - 2 * Real.log 2 - 1 := by linarith
  have hmax : (87 / 10 : ℝ) ≤ max (y - 2 * Real.log 2 - 1) 0 := le_trans hA (le_max_left _ _)
  have hsq : ((87 / 10 : ℝ)) ^ 2 ≤ (max (y - 2 * Real.log 2 - 1) 0) ^ 2 :=
    pow_le_pow_left₀ (by norm_num) hmax 2
  have h8 : ((87 / 10 : ℝ)) ^ 2 = 7569 / 100 := by norm_num
  rw [h8] at hsq
  have hden : 0 < 4 * Real.log 2 + 2 / 3 := by positivity
  have hq : (22 : ℝ) < (max (y - 2 * Real.log 2 - 1) 0) ^ 2 / (4 * Real.log 2 + 2 / 3) := by
    rw [lt_div_iff₀ hden]
    linarith
  linarith

end A36RW.LHUp

/-! ## Export: definitions, headline types, axioms -/

set_option pp.proofs false
#print A36RW.Cor2a.OpenFixUpper
#print A36RW.LHUp.phiB
#print A36RW.LHUp.PhiProf
#print A36RW.LHUp.geoBlock
#print A36RW.LHUp.Gcount
#print A36RW.LHUp.tauCount
#print A36RW.LHUp.oneCount
#check @A36RW.LHUp.geoProf.eq_def

#check @A36RW.LHUp.openFixUpper_holds
#check @A36RW.LHUp.appB_headline
#check @A36RW.LHUp.Hopt_le_geo
#check @A36RW.LHUp.LHgen_le_geo
#check @A36RW.LHUp.LHgen_Theta
#check @A36RW.LHUp.Afix_Theta
#check @A36RW.LHUp.ratio_Theta
#check @A36RW.LHUp.geo_schedule
#check @A36RW.LHUp.KL_le_Phi
#check @A36RW.LHUp.perBlock_le
#check @A36RW.LHUp.H1_succ_sub_le
#check @A36RW.LHUp.geo_bounds
#check @A36RW.LHUp.step3_ii_printed
#check @A36RW.LHUp.step3_iii_printed
#check @A36RW.LHUp.step4
#check @A36RW.LHUp.step4_printed_arith
#check @A36RW.LHUp.step4_printed_Phi
#check @A36RW.LHUp.Hopt_antitone
#check @A36RW.LHUp.Hopt_le_Afix
#check @A36RW.LHUp.PhiProf_eq_sum
#check @A36RW.LHUp.geoProf_getD
#check @A36RW.LHUp.geoProf_sum
#check @A36RW.LHUp.fixture_geoProf16
#check @A36RW.LHUp.fixture_65536
#check @A36RW.LHUp.fixture_headline16
#check @A36RW.LHUp.Afix_le_any_slice
#check @A36RW.LHUp.pointMix_H_C
#check @A36RW.LHUp.LHgen_antitone
#check @A36RW.LHUp.Hopt_O
#check @A36RW.LHUp.Hopt_Omega
#check @A36RW.LHUp.klb_le_chisq
#check @A36RW.LHUp.jensen_gap_int_le
#check @A36RW.LHUp.phiB_step
#check @A36RW.LHUp.phiB_geo_le
#check @A36RW.LHUp.Gcount_step
#check @A36RW.LHUp.geo_tau_ones
#check @A36RW.LHUp.TemplateW3F.balT_eq
#check @A36RW.LHUp.TemplateW3F.Afix_eq
#check @A36RW.LHUp.TemplateW3F.RFprof_eq
#check @A36RW.LHUp.TemplateW3F.thm1c_LHupper
#check @A36RW.LHUp.TemplateW3F.thm1c_Theta
#check @A36RW.LHUp.TemplateW3F.thm1c_Omega
#check @A36RW.LHUp.TemplateW3F.cor1
#check @A36RW.LHUp.TemplateW3F.cor2c
#check @A36RW.LHUp.TemplateW3F.cor2c_fourth
#print A36RW.LHUp.TemplateW3F.Cor2c

#print axioms A36RW.LHUp.openFixUpper_holds
#print axioms A36RW.LHUp.appB_headline
#print axioms A36RW.LHUp.Hopt_le_geo
#print axioms A36RW.LHUp.LHgen_le_geo
#print axioms A36RW.LHUp.LHgen_Theta
#print axioms A36RW.LHUp.Afix_Theta
#print axioms A36RW.LHUp.ratio_Theta
#print axioms A36RW.LHUp.geo_schedule
#print axioms A36RW.LHUp.KL_le_Phi
#print axioms A36RW.LHUp.klSum_le_Phi
#print axioms A36RW.LHUp.perBlock_le
#print axioms A36RW.LHUp.H1_succ_sub_le
#print axioms A36RW.LHUp.jensen_gap_int_le
#print axioms A36RW.LHUp.klb_le_chisq
#print axioms A36RW.LHUp.phiB_step
#print axioms A36RW.LHUp.hw_sub_HSum_le
#print axioms A36RW.LHUp.geo_bounds
#print axioms A36RW.LHUp.geo_tau_ones
#print axioms A36RW.LHUp.phiB_geo_le
#print axioms A36RW.LHUp.Gcount_step
#print axioms A36RW.LHUp.step3_ii_printed
#print axioms A36RW.LHUp.step3_iii_printed
#print axioms A36RW.LHUp.step4
#print axioms A36RW.LHUp.step4_printed_arith
#print axioms A36RW.LHUp.step4_printed_Phi
#print axioms A36RW.LHUp.Hopt_antitone
#print axioms A36RW.LHUp.LHgen_antitone
#print axioms A36RW.LHUp.Hopt_le_Afix
#print axioms A36RW.LHUp.Hopt_O
#print axioms A36RW.LHUp.Hopt_Omega
#print axioms A36RW.LHUp.pointMix_H_C
#print axioms A36RW.LHUp.PhiProf_eq_sum
#print axioms A36RW.LHUp.geoProf_getD
#print axioms A36RW.LHUp.geoProf_sum
#print axioms A36RW.LHUp.geoProf_pos
#print axioms A36RW.LHUp.geoProf_small
#print axioms A36RW.LHUp.fixture_hyps
#print axioms A36RW.LHUp.fixture_alpha16
#print axioms A36RW.LHUp.fixture_geoProf16
#print axioms A36RW.LHUp.fixture_65536
#print axioms A36RW.LHUp.fixture_alpha16'
#print axioms A36RW.LHUp.fixture_headline16
#print axioms A36RW.LHUp.Afix_le_any_slice
#print axioms A36RW.LHUp.TemplateW3F.balT_eq
#print axioms A36RW.LHUp.TemplateW3F.Afix_eq
#print axioms A36RW.LHUp.Gcount_nonneg
#print axioms A36RW.LHUp.Gcount_le_printed
#print axioms A36RW.LHUp.phiB_nonneg
#print axioms A36RW.LHUp.phiB_one
#print axioms A36RW.LHUp.PhiProf_replicate_one
#print axioms A36RW.LHUp.geoBlock_le
#print axioms A36RW.LHUp.geoBlock_of_ge
#print axioms A36RW.LHUp.jensen_gap_mid_le
#print axioms A36RW.LHUp.upper_sq
#print axioms A36RW.LHUp.log_sixteen
#print axioms A36RW.LHUp.TemplateW3F.thm1c_LHupper
#print axioms A36RW.LHUp.TemplateW3F.thm1c_Theta
#print axioms A36RW.LHUp.TemplateW3F.thm1c_Omega
#print axioms A36RW.LHUp.TemplateW3F.cor1
#print axioms A36RW.LHUp.TemplateW3F.cor2c
#print axioms A36RW.LHUp.TemplateW3F.cor2c_fourth
#print axioms A36RW.LHUp.TemplateW3F.RFprof_eq


==> anc/formal_companion/lean/src/A36RW/Balanced/Lemma1b.lean <==
/-
A36RW.W11, item 1 of 3: Lemma 1(b) (`lem:tools`(b)), kernel-checked.

Printed statement (paper_v1.tex, Lemma 1(b)):
  "(b) F(μ) ≤ H(μ) and H(μ) − F(μ) = E_{x∼p} KL(μ ‖ r_μ(·|x)), r_μ(U|x) ∝ μ(U) q_U(x)."
Printed proof (Appendix A, "Proof of Lemma 1", (b)):
  "F ≤ H is convexity of KL(p‖·). If F(μ) < ∞, then Q_μ(x) > 0 on V, r_μ(U|x) = μ(U)q_U(x)/Q_μ(x), and
   ln Q_μ(x) − ln q_U(x) = ln μ(U) − ln r_μ(U|x); averaging over U∼μ and x∼p gives the identity (both sides are
   infinite if some q_U with μ(U)>0 vanishes somewhere on V)."

What is proved here.
* §1 (generic, any interface `Target` and ANY finite index type with weights `w ≥ 0`, `Σ w = 1`, and ANY real
  component functions `q i`; no normalisation of the components is needed):
    `Fext_le_Hext`      F ≤ H, in `WithTop ℝ` (`⊤` = +∞), unconditionally;
    `Hext_eq_add`       if F ≠ ⊤ then H = F + E_{x∼p} KL(μ‖r_μ(·|x))   (the printed identity, `+∞` cases included);
    `Hext_eq_top_and`   if F ≠ ⊤ and some positively weighted component is not positive somewhere on supp p,
                        then H = ⊤ and E_{x∼p} KL(μ‖r_μ(·|x)) = ⊤ (the printed parenthesis);
    `jensen_identity_real` the real form under absolute continuity, with the closed form
                        KL(μ‖r_μ(·|x)) = Σ_i w_i ln(Q_μ(x)/q_i(x)).
* §2 the interface's predrawn mixtures (`SchedMix`, `schedLawE`, `mixLawE`), every oracle: `lemma1b_interface`.
  Faithfulness: `mixQ_wts_laws` (Q_μ is the interface's `mixLawE`), `Hmix_le_coe_iff` (H(μ) ≤ ε is EXACTLY the
  interface's `HfeasE`).
* §3 the balanced slice: `lemma1b_balanced`; the library's Jensen gap `AGF.jensenGap` IS E_{x∼p} KL(μ‖r_μ(·|x))
  (`jensenGap_eq_expPostKL`), and the blueprint obligation `AGF.Claim_C01_jensen_nonneg n k` is closed for every
  `n k` (`claim_C01_jensen_nonneg`).
* §4 non-vacuity (generic): two genuine laws with F = 0 < H = E = ln(4/3)/2 (`Fixture.fixture_strict`).
* §5 faithfulness of the list representation: pushing the components forward to distinct labelled schedules
  (`schedLaw_of μ`, the printed μ(U)) leaves Q_μ, H and E_{x∼p} KL(μ‖r_μ(·|x)) unchanged (`merged_eq`; generic
  `mixQ_pushW`, `klIdx_post_pushW`, `expPostKL_pushW`, `Hext_pushW`).
* §6 non-vacuity on the balanced slice: `BalFixture.jensenGap_pos : 0 < AGF.jensenGap 2 1 μ2` for
  μ2 = ½·(all singletons) + ½·(one block), via strict Gibbs (`sum_log_ratio_pos`).

Definitions introduced (faithfulness notes at each): `mixQ`, `Hext`, `klIdx`, `post`, `expPostKL`, and the SchedMix
adapters `wts`, `laws`, `Hmix`, `Jmix`.  The mixture's component index is the list position: a duplicated schedule
is two components.  This does not change E KL(μ‖r_μ(·|x)): its closed form Σ_i w_i ln(Q_μ(x)/q_i(x)) depends on the
components only through (weight, law) and is additive in the weights, so merging equal schedules gives the same
value (the posterior is proportional to the prior on each fibre); §5 proves this (`merged_eq`).
-/
import A36RW.Balanced.MixtureBridge
import A36RW.Interface.Lemmas
import AGFCore.Blueprint
import A36RWBase.FixedScheduleConverse
import A36RW.Balanced.Attain

set_option autoImplicit false

namespace A36RW.W11

open AGF Finset

variable {n : ℕ}

/-! ## §1 Generic finite mixtures -/

section Generic

variable {ι : Type} [Fintype ι]

/-- The mixed law `Q_μ(x) = Σ_i w_i q_i(x)`. -/
noncomputable def mixQ (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ) (x : Fin n → Bool) : ℝ :=
  ∑ i, w i * q i x

/-- **`H(μ) = E_μ KL(p‖q_U)`, extended-valued.**  `⊤` exactly when some positively weighted component has infinite
forward KL; otherwise the weighted mean of the component KLs.  Same convention as the interface's `HfeasE`
(`Hmix_le_coe_iff` below). -/
noncomputable def Hext (t : Target n) (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ) : WithTop ℝ :=
  if ∀ i, 0 < w i → KLx t (q i) ≠ ⊤ then
    ((∑ i, w i * (KLx t (q i)).untopD 0 : ℝ) : WithTop ℝ)
  else ⊤

/-- **Forward KL between two laws on the index type**, with exactly the convention of the interface's `KLx`: the
sum runs over the support of the first law, and the value is `⊤` iff the second law is not positive somewhere on
that support. -/
noncomputable def klIdx (a b : ι → ℝ) : WithTop ℝ :=
  if ∀ i, 0 < a i → 0 < b i then
    ((∑ i ∈ univ.filter (fun i => 0 < a i), a i * Real.log (a i / b i) : ℝ) : WithTop ℝ)
  else ⊤

/-- **The posterior** `r_μ(i|x) = w_i q_i(x) / Q_μ(x)` (the printed `r_μ(U|x) ∝ μ(U)q_U(x)`, normalised). -/
noncomputable def post (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ) (x : Fin n → Bool) (i : ι) : ℝ :=
  w i * q i x / mixQ w q x

/-- **`E_{x∼p} KL(μ‖r_μ(·|x))`, extended-valued**: `⊤` if the posterior KL is infinite at some support point of
`p` (every support point has positive mass), else the `p`-average of the real values. -/
noncomputable def expPostKL (t : Target n) (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ) : WithTop ℝ :=
  if ∀ x, 0 < t.p x → klIdx w (post w q x) ≠ ⊤ then
    ((∑ x ∈ supp t, t.p x * (klIdx w (post w q x)).untopD 0 : ℝ) : WithTop ℝ)
  else ⊤

/-- Zero-weight components do not contribute to a weighted sum. -/
lemma sum_w_eq_sum_pos (w : ι → ℝ) (hw : ∀ i, 0 ≤ w i) (f : ι → ℝ) :
    ∑ i, w i * f i = ∑ i ∈ univ.filter (fun i => 0 < w i), w i * f i := by
  symm
  apply Finset.sum_filter_of_ne
  intro i _ hne
  rcases (hw i).lt_or_eq with h | h
  · exact h
  · exfalso; apply hne; rw [← h, zero_mul]

lemma sum_pos_w_eq_one (w : ι → ℝ) (hw : ∀ i, 0 ≤ w i) (hs : ∑ i, w i = 1) :
    ∑ i ∈ univ.filter (fun i => 0 < w i), w i = 1 := by
  have h := sum_w_eq_sum_pos w hw (fun _ => 1)
  simp only [mul_one] at h
  rw [← h, hs]

/-- Under absolute continuity of every positively weighted component, `Q_μ > 0` on the support of `p`. -/
lemma mixQ_pos (t : Target n) (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ) (hw : ∀ i, 0 ≤ w i)
    (hs : ∑ i, w i = 1) (hac : ∀ i, 0 < w i → ∀ x, 0 < t.p x → 0 < q i x) :
    ∀ x, 0 < t.p x → 0 < mixQ w q x := by
  intro x hx
  have hne : (univ.filter (fun i => 0 < w i)).Nonempty := by
    by_contra hne
    rw [Finset.not_nonempty_iff_eq_empty] at hne
    have h1 := sum_pos_w_eq_one w hw hs
    rw [hne, Finset.sum_empty] at h1
    exact zero_ne_one h1
  unfold mixQ
  rw [sum_w_eq_sum_pos w hw (fun i => q i x)]
  exact Finset.sum_pos (fun i hi => mul_pos (Finset.mem_filter.1 hi).2
    (hac i (Finset.mem_filter.1 hi).2 x hx)) hne

/-- `KLx` of an absolutely continuous `q` is the real support sum. -/
lemma KLx_of_ac (t : Target n) (q : (Fin n → Bool) → ℝ) (hq : ∀ x, 0 < t.p x → 0 < q x) :
    KLx t q = ((∑ x ∈ supp t, t.p x * Real.log (t.p x / q x) : ℝ) : WithTop ℝ) := by
  unfold KLx
  rw [if_pos hq]
  rfl

/-- The posterior KL in closed form, under absolute continuity at `x`:
`KL(μ‖r_μ(·|x)) = Σ_{w_i>0} w_i ln(Q_μ(x)/q_i(x))`. -/
lemma klIdx_post_eq (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ) (x : Fin n → Bool)
    (hQ : 0 < mixQ w q x) (hqx : ∀ i, 0 < w i → 0 < q i x) :
    klIdx w (post w q x)
      = ((∑ i ∈ univ.filter (fun i => 0 < w i), w i * Real.log (mixQ w q x / q i x) : ℝ) : WithTop ℝ) := by
  have hpost : ∀ i, 0 < w i → 0 < post w q x i := fun i hi => div_pos (mul_pos hi (hqx i hi)) hQ
  unfold klIdx
  rw [if_pos hpost]
  congr 1
  refine Finset.sum_congr rfl (fun i hi => ?_)
  have hwi : 0 < w i := (Finset.mem_filter.1 hi).2
  have hqi : 0 < q i x := hqx i hwi
  congr 2
  unfold post
  field_simp

/-- **Gibbs / Jensen at one point**: `Σ_{w_i>0} w_i ln(Q_μ(x)/q_i(x)) ≥ 0`. -/
lemma sum_log_ratio_nonneg (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ) (x : Fin n → Bool)
    (hw : ∀ i, 0 ≤ w i) (hs : ∑ i, w i = 1) (hQ : 0 < mixQ w q x) (hqx : ∀ i, 0 < w i → 0 < q i x) :
    0 ≤ ∑ i ∈ univ.filter (fun i => 0 < w i), w i * Real.log (mixQ w q x / q i x) := by
  set Ip := univ.filter (fun i => 0 < w i) with hIp
  have hterm : ∀ i ∈ Ip, w i * Real.log (q i x / mixQ w q x) ≤ w i * (q i x / mixQ w q x - 1) := by
    intro i hi
    have hwi : 0 < w i := (Finset.mem_filter.1 hi).2
    exact mul_le_mul_of_nonneg_left (Real.log_le_sub_one_of_pos (div_pos (hqx i hwi) hQ)) hwi.le
  have hsum := Finset.sum_le_sum hterm
  have hrhs : ∑ i ∈ Ip, w i * (q i x / mixQ w q x - 1) = 0 := by
    have hQeq : ∑ i ∈ Ip, w i * q i x = mixQ w q x := by
      unfold mixQ; rw [sum_w_eq_sum_pos w hw (fun i => q i x)]
    have h1 : ∑ i ∈ Ip, w i * (q i x / mixQ w q x - 1)
        = (∑ i ∈ Ip, w i * q i x) / mixQ w q x - ∑ i ∈ Ip, w i := by
      rw [Finset.sum_div, ← Finset.sum_sub_distrib]
      refine Finset.sum_congr rfl (fun i _ => ?_)
      ring
    rw [h1, hQeq, div_self hQ.ne', sum_pos_w_eq_one w hw hs, sub_self]
  rw [hrhs] at hsum
  have hneg : ∀ i ∈ Ip, w i * Real.log (mixQ w q x / q i x) = -(w i * Real.log (q i x / mixQ w q x)) := by
    intro i hi
    have hwi : 0 < w i := (Finset.mem_filter.1 hi).2
    rw [Real.log_div hQ.ne' (hqx i hwi).ne', Real.log_div (hqx i hwi).ne' hQ.ne']
    ring
  rw [Finset.sum_congr rfl hneg, Finset.sum_neg_distrib]
  linarith

/-- **The identity, real form.**  If every positively weighted component is positive on the support of `p`, then
`Σ_i w_i KL(p‖q_i) − KL(p‖Q_μ) = Σ_{x ∈ supp p} p(x) Σ_{w_i>0} w_i ln(Q_μ(x)/q_i(x))`, all terms real. -/
theorem jensen_identity_real (t : Target n) (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ) (hw : ∀ i, 0 ≤ w i)
    (hs : ∑ i, w i = 1) (hac : ∀ i, 0 < w i → ∀ x, 0 < t.p x → 0 < q i x) :
    ∑ i, w i * (∑ x ∈ supp t, t.p x * Real.log (t.p x / q i x))
        - ∑ x ∈ supp t, t.p x * Real.log (t.p x / mixQ w q x)
      = ∑ x ∈ supp t, t.p x *
          ∑ i ∈ univ.filter (fun i => 0 < w i), w i * Real.log (mixQ w q x / q i x) := by
  set Ip := univ.filter (fun i => 0 < w i) with hIp
  have hQ := mixQ_pos t w q hw hs hac
  have hpt : ∀ x ∈ supp t, ∑ i ∈ Ip, w i * Real.log (mixQ w q x / q i x)
      = ∑ i ∈ Ip, w i * Real.log (t.p x / q i x) - Real.log (t.p x / mixQ w q x) := by
    intro x hx
    have hpx : 0 < t.p x := (Finset.mem_filter.1 hx).2
    have hQx : 0 < mixQ w q x := hQ x hpx
    have hterm : ∀ i ∈ Ip, w i * Real.log (mixQ w q x / q i x)
        = w i * Real.log (t.p x / q i x) - w i * Real.log (t.p x / mixQ w q x) := by
      intro i hi
      have hwi : 0 < w i := (Finset.mem_filter.1 hi).2
      have hqi : 0 < q i x := hac i hwi x hpx
      rw [Real.log_div hQx.ne' hqi.ne', Real.log_div hpx.ne' hqi.ne', Real.log_div hpx.ne' hQx.ne']
      ring
    rw [Finset.sum_congr rfl hterm, Finset.sum_sub_distrib, ← Finset.sum_mul, sum_pos_w_eq_one w hw hs,
      one_mul]
  have hR : ∑ x ∈ supp t, t.p x * ∑ i ∈ Ip, w i * Real.log (mixQ w q x / q i x)
      = ∑ x ∈ supp t, t.p x *
          (∑ i ∈ Ip, w i * Real.log (t.p x / q i x) - Real.log (t.p x / mixQ w q x)) :=
    Finset.sum_congr rfl (fun x hx => by rw [hpt x hx])
  rw [hR]
  simp only [mul_sub, Finset.sum_sub_distrib]
  congr 1
  rw [sum_w_eq_sum_pos w hw]
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl (fun x _ => Finset.sum_congr rfl (fun i _ => ?_))
  ring

/-- Under absolute continuity, `H` is the real weighted mean of the component KLs. -/
lemma Hext_of_ac (t : Target n) (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ) (hw : ∀ i, 0 ≤ w i)
    (hac : ∀ i, 0 < w i → ∀ x, 0 < t.p x → 0 < q i x) :
    Hext t w q = ((∑ i, w i * (∑ x ∈ supp t, t.p x * Real.log (t.p x / q i x)) : ℝ) : WithTop ℝ) := by
  have hfin : ∀ i, 0 < w i → KLx t (q i) ≠ ⊤ := by
    intro i hi
    rw [KLx_of_ac t (q i) (hac i hi)]
    exact WithTop.coe_ne_top
  unfold Hext
  rw [if_pos hfin]
  congr 1
  rw [sum_w_eq_sum_pos w hw, sum_w_eq_sum_pos w hw (fun i => ∑ x ∈ supp t, t.p x * Real.log (t.p x / q i x))]
  refine Finset.sum_congr rfl (fun i hi => ?_)
  rw [KLx_of_ac t (q i) (hac i (Finset.mem_filter.1 hi).2), WithTop.untopD_coe]

/-- Under absolute continuity, `E_{x∼p} KL(μ‖r_μ(·|x))` is the real `p`-average of the closed forms. -/
lemma expPostKL_of_ac (t : Target n) (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ) (hw : ∀ i, 0 ≤ w i)
    (hs : ∑ i, w i = 1) (hac : ∀ i, 0 < w i → ∀ x, 0 < t.p x → 0 < q i x) :
    expPostKL t w q = ((∑ x ∈ supp t, t.p x *
        ∑ i ∈ univ.filter (fun i => 0 < w i), w i * Real.log (mixQ w q x / q i x) : ℝ) : WithTop ℝ) := by
  have hQ := mixQ_pos t w q hw hs hac
  have hfin : ∀ x, 0 < t.p x → klIdx w (post w q x) ≠ ⊤ := by
    intro x hx
    rw [klIdx_post_eq w q x (hQ x hx) (fun i hi => hac i hi x hx)]
    exact WithTop.coe_ne_top
  unfold expPostKL
  rw [if_pos hfin]
  congr 1
  refine Finset.sum_congr rfl (fun x hx => ?_)
  have hpx : 0 < t.p x := (Finset.mem_filter.1 hx).2
  rw [klIdx_post_eq w q x (hQ x hpx) (fun i hi => hac i hi x hpx), WithTop.untopD_coe]

/-- If some positively weighted component fails to be positive somewhere on the support, `H = ⊤`. -/
lemma Hext_eq_top_of_not_ac (t : Target n) (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ)
    (hnac : ¬ ∀ i, 0 < w i → ∀ x, 0 < t.p x → 0 < q i x) : Hext t w q = ⊤ := by
  push Not at hnac
  obtain ⟨i, hwi, x, hpx, hqx⟩ := hnac
  have htop : KLx t (q i) = ⊤ := by
    unfold KLx
    rw [if_neg]
    intro h
    have := h x hpx
    linarith
  unfold Hext
  rw [if_neg]
  intro h
  exact h i hwi htop

/-- `F ≠ ⊤` forces `Q_μ > 0` on the support of `p`. -/
lemma pos_of_KLx_ne_top (t : Target n) (Q : (Fin n → Bool) → ℝ) (hF : KLx t Q ≠ ⊤) :
    ∀ x, 0 < t.p x → 0 < Q x := by
  by_contra h
  apply hF
  unfold KLx
  rw [if_neg h]

/-- **The printed parenthesis**: if `F(μ) < ∞` and some `q_i` with `w_i > 0` fails to be positive somewhere on
the support of `p`, then BOTH sides of the identity are infinite: `H = ⊤` and `E_{x∼p} KL(μ‖r_μ(·|x)) = ⊤`. -/
theorem Hext_eq_top_and (t : Target n) (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ)
    (hF : KLx t (mixQ w q) ≠ ⊤) (hnac : ¬ ∀ i, 0 < w i → ∀ x, 0 < t.p x → 0 < q i x) :
    Hext t w q = ⊤ ∧ expPostKL t w q = ⊤ := by
  refine ⟨Hext_eq_top_of_not_ac t w q hnac, ?_⟩
  have hQ := pos_of_KLx_ne_top t (mixQ w q) hF
  push Not at hnac
  obtain ⟨i, hwi, x, hpx, hqx⟩ := hnac
  have hpost : post w q x i ≤ 0 :=
    div_nonpos_of_nonpos_of_nonneg (mul_nonpos_of_nonneg_of_nonpos hwi.le hqx) (hQ x hpx).le
  have hk : klIdx w (post w q x) = ⊤ := by
    unfold klIdx
    rw [if_neg]
    intro h
    have := h i hwi
    linarith
  unfold expPostKL
  rw [if_neg]
  intro h
  exact h x hpx hk

/-- **Lemma 1(b), the identity (generic).**  For nonnegative weights summing to one and every family of
component functions: if `F(μ) = KL(p‖Q_μ) < ∞` then `H(μ) = F(μ) + E_{x∼p} KL(μ‖r_μ(·|x))` in `WithTop ℝ`.  When
all three are finite this is `H − F = E_{x∼p} KL(μ‖r_μ(·|x))`; otherwise both `H` and the expectation are `⊤`. -/
theorem Hext_eq_add (t : Target n) (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ) (hw : ∀ i, 0 ≤ w i)
    (hs : ∑ i, w i = 1) (hF : KLx t (mixQ w q) ≠ ⊤) :
    Hext t w q = KLx t (mixQ w q) + expPostKL t w q := by
  by_cases hac : ∀ i, 0 < w i → ∀ x, 0 < t.p x → 0 < q i x
  · rw [Hext_of_ac t w q hw hac, KLx_of_ac t (mixQ w q) (mixQ_pos t w q hw hs hac),
      expPostKL_of_ac t w q hw hs hac, ← WithTop.coe_add]
    congr 1
    have h := jensen_identity_real t w q hw hs hac
    linarith
  · obtain ⟨hH, hE⟩ := Hext_eq_top_and t w q hF hac
    rw [hH, hE, WithTop.add_top]

/-- `E_{x∼p} KL(μ‖r_μ(·|x)) ≥ 0` under absolute continuity (Gibbs at each support point). -/
lemma expPostKL_real_nonneg (t : Target n) (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ) (hw : ∀ i, 0 ≤ w i)
    (hs : ∑ i, w i = 1) (hac : ∀ i, 0 < w i → ∀ x, 0 < t.p x → 0 < q i x) :
    0 ≤ ∑ x ∈ supp t, t.p x *
        ∑ i ∈ univ.filter (fun i => 0 < w i), w i * Real.log (mixQ w q x / q i x) := by
  have hQ := mixQ_pos t w q hw hs hac
  refine Finset.sum_nonneg (fun x hx => ?_)
  have hpx : 0 < t.p x := (Finset.mem_filter.1 hx).2
  exact mul_nonneg hpx.le (sum_log_ratio_nonneg w q x hw hs (hQ x hpx) (fun i hi => hac i hi x hpx))

/-- **Lemma 1(b), the inequality (generic).**  `F(μ) ≤ H(μ)` in `WithTop ℝ`, for nonnegative weights summing
to one and every family of component functions. -/
theorem Fext_le_Hext (t : Target n) (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ) (hw : ∀ i, 0 ≤ w i)
    (hs : ∑ i, w i = 1) : KLx t (mixQ w q) ≤ Hext t w q := by
  by_cases hac : ∀ i, 0 < w i → ∀ x, 0 < t.p x → 0 < q i x
  · rw [Hext_of_ac t w q hw hac, KLx_of_ac t (mixQ w q) (mixQ_pos t w q hw hs hac)]
    have h := jensen_identity_real t w q hw hs hac
    have h0 := expPostKL_real_nonneg t w q hw hs hac
    exact_mod_cast (by linarith)
  · rw [Hext_eq_top_of_not_ac t w q hac]
    exact le_top

/-- The posterior has total mass one on the index type wherever `Q_μ(x) ≠ 0` (faithfulness of `post`).  It is a
probability law when the weights and the component values are nonnegative (as for schedule laws); without
nonnegativity it need not be (an independent check: `w = (1/2,1/2)`, `q = (3,-1)` gives `post = (3/2,-1/2)`). -/
lemma sum_post (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ) (x : Fin n → Bool) (hQ : mixQ w q x ≠ 0) :
    ∑ i, post w q x i = 1 := by
  unfold post
  rw [← Finset.sum_div]
  exact div_self hQ

/-- `klIdx a a = 0`: the index-type KL vanishes on equal laws (faithfulness of `klIdx`). -/
lemma klIdx_self (a : ι → ℝ) : klIdx a a = ((0 : ℝ) : WithTop ℝ) := by
  unfold klIdx
  rw [if_pos (fun i hi => hi)]
  congr 1
  refine Finset.sum_eq_zero (fun i hi => ?_)
  rw [div_self (Finset.mem_filter.1 hi).2.ne', Real.log_one, mul_zero]

end Generic

/-! ## §2 The interface's predrawn mixtures, every oracle -/

/-- The weights of a `SchedMix`, indexed by list position. -/
noncomputable def wts (μ : SchedMix n) : Fin μ.parts.length → ℝ := fun i => (μ.parts[i.1]).1

/-- The component output laws `q_U` of a `SchedMix` under oracle `o` (the interface's `schedLawE`). -/
noncomputable def laws (o : Oracle n) (μ : SchedMix n) : Fin μ.parts.length → (Fin n → Bool) → ℝ :=
  fun i => schedLawE o (μ.parts[i.1]).2 []

/-- `H(μ)` of a predrawn mixture. -/
noncomputable def Hmix (t : Target n) (o : Oracle n) (μ : SchedMix n) : WithTop ℝ := Hext t (wts μ) (laws o μ)

/-- `E_{x∼p} KL(μ‖r_μ(·|x))` of a predrawn mixture. -/
noncomputable def Jmix (t : Target n) (o : Oracle n) (μ : SchedMix n) : WithTop ℝ :=
  expPostKL t (wts μ) (laws o μ)

lemma wts_nonneg (μ : SchedMix n) (i : Fin μ.parts.length) : 0 ≤ wts μ i :=
  μ.wt_nonneg _ (List.getElem_mem _)

lemma sum_wts (μ : SchedMix n) : ∑ i, wts μ i = 1 := by
  unfold wts
  rw [Fin.sum_univ_fun_getElem μ.parts Prod.fst, μ.wt_sum]

/-- **Faithfulness of `mixQ`**: the generic mixed law of a `SchedMix` is the interface's `mixLawE` (so `F` here is
the interface's `F(μ) = KLx t (mixLawE o μ)`, the constraint of `LFgen`). -/
theorem mixQ_wts_laws (o : Oracle n) (μ : SchedMix n) : mixQ (wts μ) (laws o μ) = mixLawE o μ := by
  funext x
  unfold mixQ wts laws mixLawE
  exact Fin.sum_univ_fun_getElem μ.parts (fun p => p.1 * schedLawE o p.2 [] x)

/-- **Faithfulness of `Hmix`**: `H(μ) ≤ ε` is EXACTLY the interface's `HfeasE t o μ ε` (the constraint of
`LHgen`). -/
theorem Hmix_le_coe_iff (t : Target n) (o : Oracle n) (μ : SchedMix n) (ε : ℝ) :
    Hmix t o μ ≤ ((ε : ℝ) : WithTop ℝ) ↔ HfeasE t o μ ε := by
  have hall : (∀ i, 0 < wts μ i → KLx t (laws o μ i) ≠ ⊤) ↔
      (∀ p ∈ μ.parts, 0 < p.1 → KLx t (schedLawE o p.2 []) ≠ ⊤) := by
    constructor
    · intro h p hp
      obtain ⟨i, hi, rfl⟩ := List.getElem_of_mem hp
      exact h ⟨i, hi⟩
    · intro h i
      exact h _ (List.getElem_mem _)
  have hsum : ∑ i, wts μ i * (KLx t (laws o μ i)).untopD 0
      = (μ.parts.map (fun p => p.1 * (KLx t (schedLawE o p.2 [])).untopD 0)).sum := by
    unfold wts laws
    exact Fin.sum_univ_fun_getElem μ.parts (fun p => p.1 * (KLx t (schedLawE o p.2 [])).untopD 0)
  unfold Hmix Hext HfeasE
  by_cases hc : ∀ i, 0 < wts μ i → KLx t (laws o μ i) ≠ ⊤
  · rw [if_pos hc, WithTop.coe_le_coe, hsum]
    exact ⟨fun h => ⟨hall.1 hc, h⟩, fun h => h.2⟩
  · rw [if_neg hc]
    constructor
    · intro h; exact absurd h (by simp)
    · intro h; exact absurd (hall.2 h.1) hc

/-- **Lemma 1(b) for the interface's predrawn mixtures, every target and every oracle.**
`F(μ) ≤ H(μ)`, and if `F(μ) < ∞` then `H(μ) = F(μ) + E_{x∼p} KL(μ‖r_μ(·|x))`. -/
theorem lemma1b_interface (t : Target n) (o : Oracle n) (μ : SchedMix n) :
    KLx t (mixLawE o μ) ≤ Hmix t o μ ∧
      (KLx t (mixLawE o μ) ≠ ⊤ → Hmix t o μ = KLx t (mixLawE o μ) + Jmix t o μ) := by
  rw [← mixQ_wts_laws o μ]
  exact ⟨Fext_le_Hext t (wts μ) (laws o μ) (wts_nonneg μ) (sum_wts μ),
    Hext_eq_add t (wts μ) (laws o μ) (wts_nonneg μ) (sum_wts μ)⟩

/-! ## §3 The balanced slice and the library's Jensen gap -/

/-- Every component of a `SchedMix` is positive on the balanced slice (library `AGF.schedLaw_pos`). -/
lemma laws_balanced_ac (k : ℕ) (hk : k ≤ n) (μ : SchedMix n) :
    ∀ i, 0 < wts μ i → ∀ x, 0 < (A36RW.Bridge.balancedTarget n k hk).p x →
      0 < laws (balancedOracle n k) μ i x := by
  intro i _ x hx
  have hxV : x ∈ Vset n k := (A36RW.Bridge.pTarget_pos_iff_w4 x).1 hx
  unfold laws
  rw [A36RW.Bridge.schedLawE_balanced_fun]
  exact schedLaw_pos k (μ.comp_sched _ (List.getElem_mem _)) hxV

lemma supp_balanced (k : ℕ) (hk : k ≤ n) : supp (A36RW.Bridge.balancedTarget n k hk) = Vset n k :=
  A36RW.Bridge.filter_pTarget_pos_w4 n k

/-- **Lemma 1(b) on the balanced slice** (exact oracle, every predrawn mixture): `F` and `H` are finite,
`F ≤ H`, and `H = F + E_{x∼p} KL(μ‖r_μ(·|x))`, with `F` stated as the library's `AGF.KL n k (mixLaw k μ)`. -/
theorem lemma1b_balanced (k : ℕ) (hk : k ≤ n) (μ : SchedMix n) :
    KL n k (mixLaw k μ) ≠ ⊤ ∧
      Hmix (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) μ ≠ ⊤ ∧
      KL n k (mixLaw k μ) ≤ Hmix (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) μ ∧
      Hmix (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) μ
        = KL n k (mixLaw k μ) + Jmix (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) μ := by
  set t := A36RW.Bridge.balancedTarget n k hk
  set o := balancedOracle n k
  have hac := laws_balanced_ac k hk μ
  have hF : KL n k (mixLaw k μ) = KLx t (mixQ (wts μ) (laws o μ)) := by
    rw [mixQ_wts_laws, A36RW.Bridge.mixLawE_balanced, A36RW.Bridge.KLx_balanced]
  have hFne : KLx t (mixQ (wts μ) (laws o μ)) ≠ ⊤ := by
    rw [KLx_of_ac t _ (mixQ_pos t (wts μ) (laws o μ) (wts_nonneg μ) (sum_wts μ) hac)]
    exact WithTop.coe_ne_top
  refine ⟨hF ▸ hFne, ?_, ?_, ?_⟩
  · show Hext t (wts μ) (laws o μ) ≠ ⊤
    rw [Hext_of_ac t (wts μ) (laws o μ) (wts_nonneg μ) hac]
    exact WithTop.coe_ne_top
  · rw [hF]; exact Fext_le_Hext t (wts μ) (laws o μ) (wts_nonneg μ) (sum_wts μ)
  · rw [hF]; exact Hext_eq_add t (wts μ) (laws o μ) (wts_nonneg μ) (sum_wts μ) hFne

/-- **The library's Jensen gap is the posterior divergence.**  `AGF.jensenGap n k μ`
(`= Σ_U μ_U d_U − D(p‖q̄_μ)`, `Costs.lean`) equals `E_{x∼p} KL(μ‖r_μ(·|x))`, written as the real `p`-average of the
finite posterior KLs, which are all finite on the slice. -/
theorem jensenGap_eq_expPostKL (k : ℕ) (hk : k ≤ n) (μ : SchedMix n) :
    (∀ x ∈ Vset n k, klIdx (wts μ) (post (wts μ) (laws (balancedOracle n k) μ) x) ≠ ⊤) ∧
      jensenGap n k μ = ∑ x ∈ Vset n k, pTarget n k x *
        (klIdx (wts μ) (post (wts μ) (laws (balancedOracle n k) μ) x)).untopD 0 := by
  set t := A36RW.Bridge.balancedTarget n k hk
  set o := balancedOracle n k
  have hac := laws_balanced_ac k hk μ
  have hQ := mixQ_pos t (wts μ) (laws o μ) (wts_nonneg μ) (sum_wts μ) hac
  have hV : ∀ x ∈ Vset n k, 0 < t.p x := fun x hx => (A36RW.Bridge.pTarget_pos_iff_w4 x).2 hx
  refine ⟨fun x hx => ?_, ?_⟩
  · rw [klIdx_post_eq (wts μ) (laws o μ) x (hQ x (hV x hx)) (fun i hi => hac i hi x (hV x hx))]
    exact WithTop.coe_ne_top
  · have hid := jensen_identity_real t (wts μ) (laws o μ) (wts_nonneg μ) (sum_wts μ) hac
    rw [supp_balanced k hk] at hid
    have hlaw : ∀ i, laws o μ i = schedLaw k (μ.parts[i.1]).2 [] := fun i => by
      unfold laws; rw [A36RW.Bridge.schedLawE_balanced_fun]
    have hmix : mixQ (wts μ) (laws o μ) = mixLaw k μ := by
      rw [mixQ_wts_laws, A36RW.Bridge.mixLawE_balanced]
    have hgap : jensenGap n k μ = ∑ i, wts μ i *
          (∑ x ∈ Vset n k, t.p x * Real.log (t.p x / laws o μ i x))
        - ∑ x ∈ Vset n k, t.p x * Real.log (t.p x / mixQ (wts μ) (laws o μ) x) := by
      unfold jensenGap
      rw [hmix]
      congr 1
      rw [← Fin.sum_univ_fun_getElem μ.parts (fun p => p.1 * klSum n k (schedLaw k p.2 []))]
      refine Finset.sum_congr rfl (fun i _ => ?_)
      rw [hlaw i]
      rfl
    rw [hgap, hid]
    refine Finset.sum_congr rfl (fun x hx => ?_)
    rw [klIdx_post_eq (wts μ) (laws o μ) x (hQ x (hV x hx)) (fun i hi => hac i hi x (hV x hx)),
      WithTop.untopD_coe]
    rfl

/-- **The blueprint obligation `Claim_C01_jensen_nonneg` is closed, for every `n k`.**  (For `k > n` the slice is
empty and the gap is `0`.) -/
theorem claim_C01_jensen_nonneg (n k : ℕ) : Claim_C01_jensen_nonneg n k := by
  intro μ
  by_cases hk : k ≤ n
  · rw [(jensenGap_eq_expPostKL k hk μ).2]
    set t := A36RW.Bridge.balancedTarget n k hk
    set o := balancedOracle n k
    have hac := laws_balanced_ac k hk μ
    have hQ := mixQ_pos t (wts μ) (laws o μ) (wts_nonneg μ) (sum_wts μ) hac
    have hV : ∀ x ∈ Vset n k, 0 < t.p x := fun x hx => (A36RW.Bridge.pTarget_pos_iff_w4 x).2 hx
    refine Finset.sum_nonneg (fun x hx => ?_)
    rw [klIdx_post_eq (wts μ) (laws o μ) x (hQ x (hV x hx)) (fun i hi => hac i hi x (hV x hx)),
      WithTop.untopD_coe]
    exact mul_nonneg (le_of_lt (hV x hx))
      (sum_log_ratio_nonneg (wts μ) (laws o μ) x (wts_nonneg μ) (sum_wts μ) (hQ x (hV x hx))
        (fun i hi => hac i hi x (hV x hx)))
  · have hempty : Vset n k = ∅ := by
      rw [Finset.eq_empty_iff_forall_notMem]
      intro x hx
      exact hk (agfv_le_of_mem_Vset hx)
    have hz : ∀ q : (Fin n → Bool) → ℝ, klSum n k q = 0 := fun q => by
      unfold klSum; rw [hempty, Finset.sum_empty]
    unfold jensenGap
    simp [hz]

/-! ## §4 Non-vacuity: a strict instance (F = 0 < H = E) -/

namespace Fixture

/-- The uniform target on `{0,1}^1`. -/
noncomputable def tU : Target 1 where
  p := fun _ => 1 / 2
  nonneg := fun _ => by norm_num
  sum_one := by
    rw [Finset.sum_const, Finset.card_univ]
    simp

/-- Equal weights on two components. -/
noncomputable def wU : Bool → ℝ := fun _ => 1 / 2

/-- Two genuine probability laws on `{0,1}^1`: component `b` puts `3/4` on the word whose bit is `b`. -/
noncomputable def qU : Bool → (Fin 1 → Bool) → ℝ := fun b x => if x 0 = b then 3 / 4 else 1 / 4

lemma qU_eq (b : Bool) {x : Fin 1 → Bool} (h : x 0 = b) : qU b x = 3 / 4 := by
  unfold qU; rw [if_pos h]

lemma qU_ne (b : Bool) {x : Fin 1 → Bool} (h : x 0 ≠ b) : qU b x = 1 / 4 := by
  unfold qU; rw [if_neg h]

lemma qU_sum (x : Fin 1 → Bool) : ∑ i, wU i * qU i x = 1 / 2 := by
  rw [Fintype.sum_bool]
  unfold wU qU
  cases x 0 <;> norm_num

lemma mixQ_U : mixQ wU qU = tU.p := by
  funext x
  exact qU_sum x

lemma supp_tU : supp tU = univ := by
  unfold supp
  exact Finset.filter_true_of_mem (fun x _ => by show (0:ℝ) < 1 / 2; norm_num)

lemma wU_filter : (univ.filter (fun i => 0 < wU i)) = univ :=
  Finset.filter_true_of_mem (fun i _ => by show (0:ℝ) < 1 / 2; norm_num)

lemma hac_U : ∀ i, 0 < wU i → ∀ x, 0 < tU.p x → 0 < qU i x := by
  intro i _ x _
  unfold qU
  split_ifs <;> norm_num

lemma point_value (x : Fin 1 → Bool) :
    ∑ i ∈ univ.filter (fun i => 0 < wU i), wU i * Real.log (mixQ wU qU x / qU i x) = Real.log (4 / 3) / 2 := by
  have h43 : Real.log ((1 / 2 : ℝ) / (3 / 4)) + Real.log ((1 / 2 : ℝ) / (1 / 4)) = Real.log (4 / 3) := by
    rw [← Real.log_mul (by norm_num) (by norm_num)]
    norm_num
  rw [wU_filter, mixQ_U, Fintype.sum_bool]
  show (1 / 2 : ℝ) * Real.log ((1 / 2) / qU true x) + (1 / 2) * Real.log ((1 / 2) / qU false x) = _
  rcases Bool.eq_false_or_eq_true (x 0) with h | h
  · rw [qU_eq true h, qU_ne false (by rw [h]; decide)]
    linarith
  · rw [qU_ne true (by rw [h]; decide), qU_eq false h]
    linarith

/-- **Non-vacuity fixture for Lemma 1(b).**  Two genuine probability laws, equal weights: the mixture is exactly the
target (`F = 0`), while `H = E_{x∼p} KL(μ‖r_μ(·|x)) = ln(4/3)/2 > 0`; so both sides of the identity are nonzero
and the inequality `F ≤ H` is strict. -/
theorem fixture_strict :
    (∀ i, 0 ≤ wU i) ∧ ∑ i, wU i = 1 ∧ (∀ i x, 0 ≤ qU i x) ∧ (∀ i, ∑ x, qU i x = 1) ∧
      KLx tU (mixQ wU qU) = ((0 : ℝ) : WithTop ℝ) ∧
      expPostKL tU wU qU = ((Real.log (4 / 3) / 2 : ℝ) : WithTop ℝ) ∧
      Hext tU wU qU = ((Real.log (4 / 3) / 2 : ℝ) : WithTop ℝ) ∧
      0 < Real.log (4 / 3) / 2 := by
  have hw : ∀ i, 0 ≤ wU i := fun i => by show (0:ℝ) ≤ 1 / 2; norm_num
  have hs : ∑ i, wU i = 1 := by rw [Fintype.sum_bool]; unfold wU; norm_num
  have hF : KLx tU (mixQ wU qU) = ((0 : ℝ) : WithTop ℝ) := by
    rw [KLx_of_ac tU _ (mixQ_pos tU wU qU hw hs hac_U)]
    congr 1
    refine Finset.sum_eq_zero (fun x hx => ?_)
    rw [mixQ_U, div_self (Finset.mem_filter.1 hx).2.ne', Real.log_one, mul_zero]
  have hE : expPostKL tU wU qU = ((Real.log (4 / 3) / 2 : ℝ) : WithTop ℝ) := by
    rw [expPostKL_of_ac tU wU qU hw hs hac_U]
    congr 1
    rw [Finset.sum_congr rfl (fun x _ => by rw [point_value x]), supp_tU, ← Finset.sum_mul, tU.sum_one,
      one_mul]
  refine ⟨hw, hs, ?_, ?_, hF, hE, ?_, ?_⟩
  · intro i x; unfold qU; split_ifs <;> norm_num
  · intro i
    have hsplit : ∑ x : Fin 1 → Bool, qU i x = ∑ c : Bool, (if c = i then (3 / 4 : ℝ) else 1 / 4) := by
      refine Fintype.sum_equiv (Equiv.funUnique (Fin 1) Bool) _ _ (fun x => ?_)
      rfl
    rw [hsplit, Fintype.sum_bool]
    cases i <;> norm_num
  · rw [Hext_eq_add tU wU qU hw hs (by rw [hF]; exact WithTop.coe_ne_top), hF, hE, ← WithTop.coe_add, zero_add]
  · have : 0 < Real.log (4 / 3) := Real.log_pos (by norm_num)
    linarith

end Fixture

/-! ## §5 Faithfulness of the list representation: merging components into distinct schedules

The printed `μ` is a law on labelled schedules; the library's `SchedMix` is a list of (weight, schedule) pairs, in
which a schedule may repeat.  The lemmas below show that `F`, `E_{x∼p} KL(μ‖r_μ(·|x))` and `H` are unchanged when the
components are pushed forward along any map `g` that only identifies components with the same law — in
particular along "list position ↦ its schedule", which turns the list into the printed `μ(U)`. -/

section Merge

variable {ι κ : Type} [Fintype ι] [Fintype κ] [DecidableEq κ]

/-- Pushforward of component weights along `g : ι → κ`: `μ(u) = Σ_{g i = u} w_i`. -/
noncomputable def pushW (g : ι → κ) (w : ι → ℝ) (u : κ) : ℝ := ∑ i ∈ univ.filter (fun i => g i = u), w i

omit [Fintype κ] in
lemma pushW_nonneg (g : ι → κ) (w : ι → ℝ) (hw : ∀ i, 0 ≤ w i) (u : κ) : 0 ≤ pushW g w u :=
  Finset.sum_nonneg (fun i _ => hw i)

lemma sum_pushW_mul (g : ι → κ) (w : ι → ℝ) (f : κ → ℝ) :
    ∑ u, pushW g w u * f u = ∑ i, w i * f (g i) := by
  unfold pushW
  simp_rw [Finset.sum_mul]
  rw [← Finset.sum_fiberwise univ g (fun i => w i * f (g i))]
  refine Finset.sum_congr rfl (fun u _ => Finset.sum_congr rfl (fun i hi => ?_))
  rw [(Finset.mem_filter.1 hi).2]

lemma sum_pushW (g : ι → κ) (w : ι → ℝ) : ∑ u, pushW g w u = ∑ i, w i := by
  have h := sum_pushW_mul g w (fun _ => 1)
  simp only [mul_one] at h
  exact h

omit [Fintype κ] in
lemma exists_pos_of_pushW_pos (g : ι → κ) (w : ι → ℝ) (hw : ∀ i, 0 ≤ w i) {u : κ} (hu : 0 < pushW g w u) :
    ∃ i, g i = u ∧ 0 < w i := by
  by_contra h
  push Not at h
  have h0 : pushW g w u = 0 := by
    unfold pushW
    exact Finset.sum_eq_zero (fun i hi => le_antisymm (h i (Finset.mem_filter.1 hi).2) (hw i))
  linarith

omit [Fintype κ] in
lemma le_pushW (g : ι → κ) (w : ι → ℝ) (hw : ∀ i, 0 ≤ w i) (i : ι) : w i ≤ pushW g w (g i) := by
  unfold pushW
  exact Finset.single_le_sum (f := w) (fun j _ => hw j)
    (Finset.mem_filter.2 ⟨Finset.mem_univ _, rfl⟩)

/-- Merging leaves the mixed law `Q_μ` unchanged. -/
theorem mixQ_pushW (g : ι → κ) (w : ι → ℝ) (q' : κ → (Fin n → Bool) → ℝ) :
    mixQ (pushW g w) q' = mixQ w (fun i => q' (g i)) := by
  funext x
  unfold mixQ
  exact sum_pushW_mul g w (fun u => q' u x)

/-- Merging leaves the posterior KL `KL(μ‖r_μ(·|x))` unchanged wherever `Q_μ(x) > 0`. -/
theorem klIdx_post_pushW (g : ι → κ) (w : ι → ℝ) (q' : κ → (Fin n → Bool) → ℝ) (hw : ∀ i, 0 ≤ w i)
    (x : Fin n → Bool) (hQ : 0 < mixQ w (fun i => q' (g i)) x) :
    klIdx w (post w (fun i => q' (g i)) x) = klIdx (pushW g w) (post (pushW g w) q' x) := by
  have hQ' : 0 < mixQ (pushW g w) q' x := by rw [mixQ_pushW]; exact hQ
  by_cases hac : ∀ i, 0 < w i → 0 < q' (g i) x
  · have hac' : ∀ u, 0 < pushW g w u → 0 < q' u x := by
      intro u hu
      obtain ⟨i, rfl, hi⟩ := exists_pos_of_pushW_pos g w hw hu
      exact hac i hi
    rw [klIdx_post_eq w _ x hQ hac, klIdx_post_eq (pushW g w) q' x hQ' hac']
    congr 1
    rw [← sum_w_eq_sum_pos w hw, ← sum_w_eq_sum_pos (pushW g w) (pushW_nonneg g w hw), mixQ_pushW,
      sum_pushW_mul g w (fun u => Real.log (mixQ w (fun i => q' (g i)) x / q' u x))]
  · push Not at hac
    obtain ⟨i, hwi, hqi⟩ := hac
    have h1 : klIdx w (post w (fun i => q' (g i)) x) = ⊤ := by
      unfold klIdx
      rw [if_neg]
      intro h
      have := h i hwi
      have : post w (fun i => q' (g i)) x i ≤ 0 :=
        div_nonpos_of_nonpos_of_nonneg (mul_nonpos_of_nonneg_of_nonpos hwi.le hqi) hQ.le
      linarith
    have hpu : 0 < pushW g w (g i) := lt_of_lt_of_le hwi (le_pushW g w hw i)
    have h2 : klIdx (pushW g w) (post (pushW g w) q' x) = ⊤ := by
      unfold klIdx
      rw [if_neg]
      intro h
      have := h (g i) hpu
      have : post (pushW g w) q' x (g i) ≤ 0 :=
        div_nonpos_of_nonpos_of_nonneg (mul_nonpos_of_nonneg_of_nonpos hpu.le hqi) hQ'.le
      linarith
    rw [h1, h2]

/-- Merging leaves `E_{x∼p} KL(μ‖r_μ(·|x))` unchanged whenever `F(μ) < ∞`. -/
theorem expPostKL_pushW (t : Target n) (g : ι → κ) (w : ι → ℝ) (q' : κ → (Fin n → Bool) → ℝ)
    (hw : ∀ i, 0 ≤ w i) (hF : KLx t (mixQ w (fun i => q' (g i))) ≠ ⊤) :
    expPostKL t w (fun i => q' (g i)) = expPostKL t (pushW g w) q' := by
  have hQ := pos_of_KLx_ne_top t _ hF
  have hpt : ∀ x, 0 < t.p x →
      klIdx w (post w (fun i => q' (g i)) x) = klIdx (pushW g w) (post (pushW g w) q' x) :=
    fun x hx => klIdx_post_pushW g w q' hw x (hQ x hx)
  unfold expPostKL
  by_cases hc : ∀ x, 0 < t.p x → klIdx w (post w (fun i => q' (g i)) x) ≠ ⊤
  · have hc' : ∀ x, 0 < t.p x → klIdx (pushW g w) (post (pushW g w) q' x) ≠ ⊤ := by
      intro x hx; rw [← hpt x hx]; exact hc x hx
    rw [if_pos hc, if_pos hc']
    congr 1
    refine Finset.sum_congr rfl (fun x hx => ?_)
    rw [hpt x (Finset.mem_filter.1 hx).2]
  · have hc' : ¬ ∀ x, 0 < t.p x → klIdx (pushW g w) (post (pushW g w) q' x) ≠ ⊤ := by
      intro h; apply hc; intro x hx; rw [hpt x hx]; exact h x hx
    rw [if_neg hc, if_neg hc']

/-- Merging leaves `H(μ)` unchanged (for weights summing to one). -/
theorem Hext_pushW (t : Target n) (g : ι → κ) (w : ι → ℝ) (q' : κ → (Fin n → Bool) → ℝ)
    (hw : ∀ i, 0 ≤ w i) (hs : ∑ i, w i = 1) :
    Hext t w (fun i => q' (g i)) = Hext t (pushW g w) q' := by
  have hw' := pushW_nonneg g w hw
  have hs' : ∑ u, pushW g w u = 1 := by rw [sum_pushW, hs]
  by_cases hF : KLx t (mixQ w (fun i => q' (g i))) = ⊤
  · have h1 := Fext_le_Hext t w (fun i => q' (g i)) hw hs
    have h2 := Fext_le_Hext t (pushW g w) q' hw' hs'
    rw [hF, top_le_iff] at h1
    rw [mixQ_pushW, hF, top_le_iff] at h2
    rw [h1, h2]
  · rw [Hext_eq_add t w _ hw hs hF, Hext_eq_add t (pushW g w) q' hw' hs' (by rw [mixQ_pushW]; exact hF),
      mixQ_pushW, expPostKL_pushW t g w q' hw hF]

end Merge

/-- The distinct labelled schedules of a predrawn mixture. -/
def schedSet (μ : SchedMix n) : Finset (List (Finset (Fin n))) := (μ.parts.map Prod.snd).toFinset

/-- List position ↦ its labelled schedule. -/
def schedOf (μ : SchedMix n) (i : Fin μ.parts.length) : {U // U ∈ schedSet μ} :=
  ⟨(μ.parts[i.1]).2, List.mem_toFinset.2 (List.mem_map.2 ⟨_, List.getElem_mem _, rfl⟩)⟩

/-- **The printed `μ` as a law on labelled schedules**: `μ(U) = Σ_{components equal to U} weight`. -/
noncomputable def schedLaw_of (μ : SchedMix n) : {U // U ∈ schedSet μ} → ℝ := pushW (schedOf μ) (wts μ)

/-- **Faithfulness of `Hmix`, `Jmix` and `F` to the printed `μ` on labelled schedules**: computed over distinct
schedules with the merged weights `μ(U)`, `H`, `F` and `E_{x∼p} KL(μ‖r_μ(·|x))` are the same as over list
positions (the last one whenever `F(μ) < ∞`, which is when the identity is asserted). -/
theorem merged_eq (t : Target n) (o : Oracle n) (μ : SchedMix n) :
    mixQ (schedLaw_of μ) (fun U => schedLawE o U.1 []) = mixLawE o μ ∧
      Hext t (schedLaw_of μ) (fun U => schedLawE o U.1 []) = Hmix t o μ ∧
      (KLx t (mixLawE o μ) ≠ ⊤ → expPostKL t (schedLaw_of μ) (fun U => schedLawE o U.1 []) = Jmix t o μ) := by
  have hlaws : laws o μ = fun i => (fun U : {U // U ∈ schedSet μ} => schedLawE o U.1 []) (schedOf μ i) := rfl
  refine ⟨?_, ?_, fun hF => ?_⟩
  · unfold schedLaw_of
    rw [mixQ_pushW, ← mixQ_wts_laws]
    rfl
  · unfold schedLaw_of Hmix
    rw [← Hext_pushW t (schedOf μ) (wts μ) _ (wts_nonneg μ) (sum_wts μ), hlaws]
  · unfold schedLaw_of Jmix
    rw [← mixQ_wts_laws, hlaws] at hF
    rw [← expPostKL_pushW t (schedOf μ) (wts μ) _ (wts_nonneg μ) hF, hlaws]

/-! ## §6 Non-vacuity on the balanced slice: a strictly positive library Jensen gap -/

/-- **Strict Gibbs at one point**: if two positively weighted components differ at `x`, the posterior KL at `x` is
strictly positive. -/
lemma sum_log_ratio_pos {ι : Type} [Fintype ι] (w : ι → ℝ) (q : ι → (Fin n → Bool) → ℝ) (x : Fin n → Bool)
    (hw : ∀ i, 0 ≤ w i) (hs : ∑ i, w i = 1) (hQ : 0 < mixQ w q x) (hqx : ∀ i, 0 < w i → 0 < q i x)
    {i j : ι} (hi : 0 < w i) (hj : 0 < w j) (hij : q i x ≠ q j x) :
    0 < ∑ i ∈ univ.filter (fun i => 0 < w i), w i * Real.log (mixQ w q x / q i x) := by
  set Ip := univ.filter (fun i => 0 < w i) with hIp
  obtain ⟨i₀, hi₀, hne⟩ : ∃ i₀ ∈ Ip, q i₀ x ≠ mixQ w q x := by
    by_contra hall
    push Not at hall
    exact hij ((hall i (Finset.mem_filter.2 ⟨Finset.mem_univ _, hi⟩)).trans
      (hall j (Finset.mem_filter.2 ⟨Finset.mem_univ _, hj⟩)).symm)
  have hle : ∀ i ∈ Ip, w i * Real.log (q i x / mixQ w q x) ≤ w i * (q i x / mixQ w q x - 1) := by
    intro i hi
    have hwi : 0 < w i := (Finset.mem_filter.1 hi).2
    exact mul_le_mul_of_nonneg_left (Real.log_le_sub_one_of_pos (div_pos (hqx i hwi) hQ)) hwi.le
  have hlt : w i₀ * Real.log (q i₀ x / mixQ w q x) < w i₀ * (q i₀ x / mixQ w q x - 1) := by
    have hwi : 0 < w i₀ := (Finset.mem_filter.1 hi₀).2
    have hy : q i₀ x / mixQ w q x ≠ 1 := by
      intro h; exact hne ((div_eq_one_iff_eq hQ.ne').1 h)
    exact mul_lt_mul_of_pos_left (Real.log_lt_sub_one_of_pos (div_pos (hqx i₀ hwi) hQ) hy) hwi
  have hsum := Finset.sum_lt_sum hle ⟨i₀, hi₀, hlt⟩
  have hrhs : ∑ i ∈ Ip, w i * (q i x / mixQ w q x - 1) = 0 := by
    have hQeq : ∑ i ∈ Ip, w i * q i x = mixQ w q x := by
      unfold mixQ; rw [sum_w_eq_sum_pos w hw (fun i => q i x)]
    have h1 : ∑ i ∈ Ip, w i * (q i x / mixQ w q x - 1)
        = (∑ i ∈ Ip, w i * q i x) / mixQ w q x - ∑ i ∈ Ip, w i := by
      rw [Finset.sum_div, ← Finset.sum_sub_distrib]
      refine Finset.sum_congr rfl (fun i _ => ?_)
      ring
    rw [h1, hQeq, div_self hQ.ne', sum_pos_w_eq_one w hw hs, sub_self]
  rw [hrhs] at hsum
  have hneg : ∀ i ∈ Ip, w i * Real.log (mixQ w q x / q i x) = -(w i * Real.log (q i x / mixQ w q x)) := by
    intro i hi
    have hwi : 0 < w i := (Finset.mem_filter.1 hi).2
    rw [Real.log_div hQ.ne' (hqx i hwi).ne', Real.log_div (hqx i hwi).ne' hQ.ne']
    ring
  rw [Finset.sum_congr rfl hneg, Finset.sum_neg_distrib]
  linarith

namespace BalFixture

/-- `μ = ½·(all singletons) + ½·(one block)` at `n = 2`. -/
noncomputable def μ2 : SchedMix 2 where
  parts := [((1 / 2 : ℝ), agfv_fullSingletons 2), ((1 / 2 : ℝ), A36RW.Bridge.oneBlock 2)]
  wt_nonneg := by
    intro p hp
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hp
    rcases hp with rfl | rfl <;> norm_num
  wt_sum := by simp; norm_num
  comp_sched := by
    intro p hp
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hp
    rcases hp with rfl | rfl
    · exact agfv_fullSingletons_isSchedule 2
    · exact A36RW.Bridge.oneBlock_isSchedule 2

/-- **Non-vacuity on the balanced slice**: the library's Jensen gap `AGF.jensenGap 2 1 μ2` (`= H − F`) is strictly
positive, so the identity `jensenGap = E_{x∼p} KL(μ‖r_μ(·|x))` has a nonzero instance on the slice. -/
theorem jensenGap_pos : 0 < jensenGap 2 1 μ2 := by
  have hk : (1 : ℕ) ≤ 2 := by norm_num
  set t := A36RW.Bridge.balancedTarget 2 1 hk
  set o := balancedOracle 2 1
  have hac := laws_balanced_ac 1 hk μ2
  have hQ := mixQ_pos t (wts μ2) (laws o μ2) (wts_nonneg μ2) (sum_wts μ2) hac
  have hV : ∀ x ∈ Vset 2 1, 0 < t.p x := fun x hx => (A36RW.Bridge.pTarget_pos_iff_w4 x).2 hx
  have hlen : μ2.parts.length = 2 := rfl
  set i0 : Fin μ2.parts.length := ⟨0, by rw [hlen]; norm_num⟩
  set i1 : Fin μ2.parts.length := ⟨1, by rw [hlen]; norm_num⟩
  have hw0 : wts μ2 i0 = 1 / 2 := rfl
  have hw1 : wts μ2 i1 = 1 / 2 := rfl
  have hl0 : laws o μ2 i0 = pTarget 2 1 := by
    show schedLawE o (agfv_fullSingletons 2) [] = pTarget 2 1
    rw [A36RW.Bridge.schedLawE_balanced_fun]
    exact agfv_qSched_fullSingletons 1 hk
  have hl1 : laws o μ2 i1 = qSched 1 (A36RW.Bridge.oneBlock 2) := by
    show schedLawE o (A36RW.Bridge.oneBlock 2) [] = qSched 1 (A36RW.Bridge.oneBlock 2)
    rw [A36RW.Bridge.schedLawE_balanced_fun]
    rfl
  -- the two components differ somewhere on the slice: the one-block law has success at most `G_1(2,1) = 1/2`
  obtain ⟨x0, hx0, hdiff⟩ : ∃ x ∈ Vset 2 1, laws o μ2 i0 x ≠ laws o μ2 i1 x := by
    by_contra hall
    push Not at hall
    have hsucc : succMass 2 1 (qSched 1 (A36RW.Bridge.oneBlock 2)) = 1 := by
      have h1 : ∑ x ∈ Vset 2 1, pTarget 2 1 x = 1 := by
        rw [Finset.sum_subset (Finset.subset_univ (Vset 2 1)) (fun x _ hx => agfv_pTarget_of_not_mem hx)]
        exact agfv_klzero_sum_pTarget_univ hk
      unfold succMass
      rw [← h1]
      refine Finset.sum_congr rfl (fun x hx => ?_)
      rw [← hl1, ← hall x hx, hl0]
    have hb := A36.succMass_qSched_le_GrRec 1 hk (A36RW.Bridge.oneBlock_isSchedule 2)
    have hlen1 : (A36RW.Bridge.oneBlock 2).length = 1 := by simp [A36RW.Bridge.oneBlock]
    rw [hsucc, hlen1, A36RW.Attain.GrRec_one_two_one] at hb
    norm_num at hb
  rw [(jensenGap_eq_expPostKL 1 hk μ2).2]
  have hterm : ∀ x ∈ Vset 2 1, 0 ≤ pTarget 2 1 x *
      (klIdx (wts μ2) (post (wts μ2) (laws o μ2) x)).untopD 0 := by
    intro x hx
    rw [klIdx_post_eq (wts μ2) (laws o μ2) x (hQ x (hV x hx)) (fun i hi => hac i hi x (hV x hx)),
      WithTop.untopD_coe]
    exact mul_nonneg (le_of_lt (hV x hx))
      (sum_log_ratio_nonneg (wts μ2) (laws o μ2) x (wts_nonneg μ2) (sum_wts μ2) (hQ x (hV x hx))
        (fun i hi => hac i hi x (hV x hx)))
  refine Finset.sum_pos' hterm ⟨x0, hx0, ?_⟩
  rw [klIdx_post_eq (wts μ2) (laws o μ2) x0 (hQ x0 (hV x0 hx0)) (fun i hi => hac i hi x0 (hV x0 hx0)),
    WithTop.untopD_coe]
  exact mul_pos (hV x0 hx0)
    (sum_log_ratio_pos (wts μ2) (laws o μ2) x0 (wts_nonneg μ2) (sum_wts μ2) (hQ x0 (hV x0 hx0))
      (fun i hi => hac i hi x0 (hV x0 hx0)) (i := i0) (j := i1) (by rw [hw0]; norm_num)
      (by rw [hw1]; norm_num) hdiff)

end BalFixture

end A36RW.W11

#check @A36RW.W11.Fext_le_Hext
#check @A36RW.W11.Hext_eq_add
#check @A36RW.W11.Hext_eq_top_and
#check @A36RW.W11.jensen_identity_real
#check @A36RW.W11.lemma1b_interface
#check @A36RW.W11.Hmix_le_coe_iff
#check @A36RW.W11.mixQ_wts_laws
#check @A36RW.W11.lemma1b_balanced
#check @A36RW.W11.jensenGap_eq_expPostKL
#check @A36RW.W11.claim_C01_jensen_nonneg
#print axioms A36RW.W11.Fext_le_Hext
#print axioms A36RW.W11.Hext_eq_add
#print axioms A36RW.W11.Hext_eq_top_and
#print axioms A36RW.W11.jensen_identity_real
#print axioms A36RW.W11.lemma1b_interface
#print axioms A36RW.W11.Hmix_le_coe_iff
#print axioms A36RW.W11.mixQ_wts_laws
#print axioms A36RW.W11.lemma1b_balanced
#print axioms A36RW.W11.jensenGap_eq_expPostKL
#print axioms A36RW.W11.claim_C01_jensen_nonneg
#print axioms A36RW.W11.sum_post
#print axioms A36RW.W11.klIdx_self
#check @A36RW.W11.Fixture.fixture_strict
#print axioms A36RW.W11.Fixture.fixture_strict
#check @A36RW.W11.mixQ_pushW
#check @A36RW.W11.klIdx_post_pushW
#check @A36RW.W11.expPostKL_pushW
#check @A36RW.W11.Hext_pushW
#check @A36RW.W11.merged_eq
#check @A36RW.W11.sum_log_ratio_pos
#check @A36RW.W11.BalFixture.jensenGap_pos
#print axioms A36RW.W11.mixQ_pushW
#print axioms A36RW.W11.klIdx_post_pushW
#print axioms A36RW.W11.expPostKL_pushW
#print axioms A36RW.W11.Hext_pushW
#print axioms A36RW.W11.merged_eq
#print axioms A36RW.W11.sum_log_ratio_pos
#print axioms A36RW.W11.BalFixture.jensenGap_pos


==> anc/formal_companion/lean/src/A36RW/Balanced/MixTV.lean <==
/-
A36RW, an optional item: the total-variation analogue of M5.

TV is the accepted `A36RW.W11.TVx` (A36RW/Balanced/TV.lean: `TVx t q = ½(Σ_x |p(x) − q(x)| + |1 − Σ_x q(x)|)`, the
missing mass on an atom `⊥`).  For nonnegative `q` of mass `≤ 1` it depends only on `q` on `supp t`
(`W11.TVx_eq_on_supp`), so M4 transfers it exactly as `KLx_congr_supp_w4` transfers KL.  The extra facts needed are
that the mixture law is a probability law under `MargUnit` (`Mix.mixLawE_nonneg`, `Mix.sum_mixLawE`).  This file is kept
apart from `A36RW.Interface.Mix` so that the shared Mix module does not import the Balanced TV chain.
-/
import A36RW.Interface.Mix
import A36RW.Balanced.TV

set_option autoImplicit false

namespace A36RW.Mix

open AGF A36RW Finset

variable {n : ℕ}

/-- **TV analogue of M5.**  Exact oracle: the TV of the policy's law (capped at a length bound, and in the limit)
is the TV of the mixture law. -/
theorem TVx_mixPolicy {t : Target n} {o : Oracle n} (hex : Exact t o) (μ : SchedMix n) {L : ℕ}
    (hL : ∀ p ∈ μ.parts, p.2.length ≤ L) :
    A36RW.W11.TVx t ((Bridge.mixPolicy μ).outBy o L) = A36RW.W11.TVx t (mixLawE o μ) ∧
      A36RW.W11.TVx t (outLim o (Bridge.mixPolicy μ)) = A36RW.W11.TVx t (mixLawE o μ) := by
  have ho := Converse.margUnit_of_exact t o hex
  have hm1 : ∑ x, mixLawE o μ x ≤ 1 := le_of_eq (sum_mixLawE o μ)
  have hs1 : ∀ x ∈ supp t, (Bridge.mixPolicy μ).outBy o L x = mixLawE o μ x :=
    fun x hx => (law_mixPolicy_supp hex μ hL (Finset.mem_filter.1 hx).2).1 L le_rfl
  have hs2 : ∀ x ∈ supp t, outLim o (Bridge.mixPolicy μ) x = mixLawE o μ x :=
    fun x hx => (law_mixPolicy_supp hex μ hL (Finset.mem_filter.1 hx).2).2
  have e1 : ∑ x ∈ supp t, |t.p x - (Bridge.mixPolicy μ).outBy o L x| = ∑ x ∈ supp t, |t.p x - mixLawE o μ x| :=
    Finset.sum_congr rfl (fun x hx => by rw [hs1 x hx])
  have e2 : ∑ x ∈ supp t, (Bridge.mixPolicy μ).outBy o L x = ∑ x ∈ supp t, mixLawE o μ x :=
    Finset.sum_congr rfl hs1
  have e3 : ∑ x ∈ supp t, |t.p x - outLim o (Bridge.mixPolicy μ) x| = ∑ x ∈ supp t, |t.p x - mixLawE o μ x| :=
    Finset.sum_congr rfl (fun x hx => by rw [hs2 x hx])
  have e4 : ∑ x ∈ supp t, outLim o (Bridge.mixPolicy μ) x = ∑ x ∈ supp t, mixLawE o μ x :=
    Finset.sum_congr rfl hs2
  constructor
  · rw [A36RW.W11.TVx_eq_on_supp t _ (fun x => Converse.policy_outBy_nonneg o ho _ L x)
        (Converse.policy_doneBy_le_one o ho _ L),
      A36RW.W11.TVx_eq_on_supp t _ (mixLawE_nonneg o ho μ) hm1, e1, e2]
  · rw [A36RW.W11.TVx_eq_on_supp t _ (fun x => Converse.outLim_nonneg o ho _ x)
        (Converse.sum_outLim_le_one o ho _),
      A36RW.W11.TVx_eq_on_supp t _ (mixLawE_nonneg o ho μ) hm1, e3, e4]

namespace Sig

/-- M5tv (the shared library's optional TV analogue of M5; W18's formulation with the accepted `A36RW.W11.TVx`). -/
def M5tv : Prop := ∀ (t : Target n) (o : Oracle n), Exact t o → ∀ (μ : SchedMix n) (L : ℕ),
  (∀ p ∈ μ.parts, p.2.length ≤ L) →
    A36RW.W11.TVx t ((Bridge.mixPolicy μ).outBy o L) = A36RW.W11.TVx t (mixLawE o μ) ∧
    A36RW.W11.TVx t (outLim o (Bridge.mixPolicy μ)) = A36RW.W11.TVx t (mixLawE o μ)

end Sig

/-- **M5tv.** -/
theorem m5tv : @Sig.M5tv n := fun _ _ hex μ _ hL => TVx_mixPolicy hex μ hL

end A36RW.Mix

#check @A36RW.Mix.m5tv
#print axioms A36RW.Mix.m5tv
#check @A36RW.Mix.sum_mixLawE
#print axioms A36RW.Mix.sum_mixLawE
#check @A36RW.Mix.mixLawE_nonneg
#print axioms A36RW.Mix.mixLawE_nonneg


==> anc/formal_companion/lean/src/A36RW/Balanced/MixtureBridge.lean <==
/-
A36RW, file 2 of the bridge: schedules, trees, predrawn mixtures as adaptive policies, and
non-vacuity of the paper-level problems on the balanced slice.

Headlines (namespace `A36RW.Bridge`):
* §4 `schedLawE_balanced`, `mixLawE_balanced`: the oracle-generic schedule and mixture laws ARE AGF's at the
  balanced oracle (induction on the schedule, `rfl` at each step).
* §5 `toE`, `outBy_toE_of_size_le`, `capFrom_toE_of_size_le`: an AGF tree as an interface rule; same law with
  enough fuel, and every path completes within `size h` rounds.  Neither needs `WF h`.
* §6 `mixPolicy μ : PolicyE n (Fin μ.parts.length)` (seed = component index, law = the weights, discrete
  σ-algebra): (a) `mixPolicy_capEvery`, (b) `mixPolicy_outBy_eq_mixLaw`, `outLim_mixPolicy_slice`,
  (c) `mixPolicy_execMean`: `execMean = ENNReal.ofReal (mixCost μ)`; and the consequence `LFad_le_mixCost`.
* §7 non-vacuity: `capKLSet_nonempty`, `LFgen_set_nonempty`, `LHgen_set_nonempty`, `LFad_set_nonempty`, with
  `mixCost_nonneg`, `LFgen_le_of_feasible`, `LHgen_le_of_feasible` and the `≥ 0` lower bounds.
* §8 the optima are AGF's: `LFgen_balanced_eq_LFeps`, `LFgen_balanced_eq_Fopt`, `HfeasE_balanced_iff`,
  `LHgen_balanced_eq_Hopt`; mixtures as policies: `LFad_le_ofReal_LFgen`, `LFad_le_ofReal_Fopt`,
  `mixKL_mem_capKLSet`, `capKLSet_balanced_finite` (a member `≠ ⊤` for every `r ≥ 1`); and the `sInf ∅`
  convention at a negative budget: `LFgen_balanced_eq_zero_of_neg`, `LHgen_balanced_eq_zero_of_neg` (real
  `sInf ∅ = 0`, whereas `LFad` is an `ℝ≥0∞` infimum with `sInf ∅ = ⊤`).
-/
import A36RW.Balanced.Bridge
import Mathlib.Probability.ProbabilityMassFunction.Integrals
import Mathlib.Probability.ProbabilityMassFunction.Constructions

set_option autoImplicit false

namespace A36RW.Bridge

open AGF Finset MeasureTheory

variable {n : ℕ}

/-! ## §4 Schedule-law bridge -/

lemma batchLaw_balanced_w4 (k : ℕ) (h : History n) (B S : Finset (Fin n)) :
    batchLaw (balancedOracle n k) h B S = batchProb k h B S := rfl

/-- **Schedule-law bridge.**  The interface's oracle-generic schedule law at the balanced oracle is AGF's
`schedLaw`, from every history (same recursion, same fair-bit branch). -/
theorem schedLawE_balanced (k : ℕ) (U : List (Finset (Fin n))) (h : History n) (x : Fin n → Bool) :
    schedLawE (balancedOracle n k) U h x = schedLaw k U h x := by
  induction U generalizing h with
  | nil => rfl
  | cons B U ih =>
      show (∑ S ∈ B.powerset, (if (balancedOracle n k).legal h then batchLaw (balancedOracle n k) h B S
              else (1 / 2 : ℝ) ^ B.card) * schedLawE (balancedOracle n k) U (⟨B, S⟩ :: h) x)
          = ∑ S ∈ B.powerset, (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card)
              * schedLaw k U (⟨B, S⟩ :: h) x
      refine Finset.sum_congr rfl (fun S _ => ?_)
      rw [ih]
      rfl

lemma schedLawE_balanced_fun (k : ℕ) (U : List (Finset (Fin n))) (h : History n) :
    schedLawE (balancedOracle n k) U h = schedLaw k U h :=
  funext (schedLawE_balanced k U h)

/-- **Mixture-law bridge.** -/
theorem mixLawE_balanced (k : ℕ) (μ : SchedMix n) : mixLawE (balancedOracle n k) μ = mixLaw k μ := by
  funext x
  simp only [mixLawE, mixLaw, schedLawE_balanced]

/-! ## §5 Tree bridge -/

/-- An AGF tree as an interface rule (the interface drops `act_ne`). -/
def toE (T : AGF.Tree n) : TreeE n where
  act := T.act
  fill := T.fill
  act_sub := T.act_sub
  fill_sub := T.fill_sub

/-- **Tree bridge.**  With fuel at least the remaining size, the interface law of `toE T` at the balanced oracle
is AGF's `outLaw`.  (At fuel `0` AGF's `outLaw` returns the output indicator even on an incomplete history, so
the fuel hypothesis is needed; `WF h` is not.) -/
theorem outBy_toE_of_size_le (k : ℕ) (T : AGF.Tree n) :
    ∀ (f : ℕ) (h : History n), size h ≤ f → ∀ x : Fin n → Bool,
      (toE T).outBy (balancedOracle n k) f h x = outLaw k T f h x := by
  intro f
  induction f with
  | zero =>
      intro h hf x
      have h0 : size h = 0 := by omega
      simp [TreeE.outBy, outLaw, h0]
  | succ f ih =>
      intro h hf x
      by_cases h0 : size h = 0
      · simp [TreeE.outBy, outLaw, h0]
      · simp only [TreeE.outBy, outLaw, if_neg h0]
        refine Finset.sum_congr rfl (fun S _ => ?_)
        have hne : (T.act h).Nonempty := T.act_ne h (Finset.card_pos.1 (Nat.pos_of_ne_zero h0))
        have hlt : size (⟨(toE T).act h, S⟩ :: h) < size h := size_lt_of_cons (T.act_sub h) hne
        rw [ih (⟨(toE T).act h, S⟩ :: h) (by omega)]
        rfl

/-- The tree bridge at the root, fuel `n`. -/
theorem outBy_toE_root (k : ℕ) (T : AGF.Tree n) (x : Fin n → Bool) :
    (toE T).outBy (balancedOracle n k) n [] x = outLaw k T n [] x :=
  outBy_toE_of_size_le k T n [] (by rw [size_nil]) x

/-- **Every path of an AGF tree completes within `size h` rounds**, under every oracle. -/
theorem capFrom_toE_of_size_le (o : Oracle n) (T : AGF.Tree n) :
    ∀ (f : ℕ) (h : History n), size h ≤ f → (toE T).capFrom o f h := by
  intro f
  induction f with
  | zero => intro h hf; show size h = 0; omega
  | succ f ih =>
      intro h hf
      by_cases h0 : size h = 0
      · exact Or.inl h0
      · refine Or.inr (fun S _ _ => ih _ ?_)
        have hne : (T.act h).Nonempty := T.act_ne h (Finset.card_pos.1 (Nat.pos_of_ne_zero h0))
        have hlt : size (⟨(toE T).act h, S⟩ :: h) < size h := size_lt_of_cons (T.act_sub h) hne
        omega

theorem capFrom_toE (o : Oracle n) (T : AGF.Tree n) (h : History n) :
    (toE T).capFrom o (size h) h :=
  capFrom_toE_of_size_le o T (size h) h le_rfl

/-! ### General facts about interface rules -/

lemma capFrom_succ_w4 (o : Oracle n) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n), T.capFrom o f h → T.capFrom o (f + 1) h := by
  intro f
  induction f with
  | zero => intro h hc; exact Or.inl hc
  | succ f ih =>
      intro h hc
      rcases hc with hc | hc
      · exact Or.inl hc
      · exact Or.inr (fun S hS hleg => ih _ (hc S hS hleg))

/-- The every-path cap is monotone in the horizon. -/
lemma capFrom_mono_w4 (o : Oracle n) (T : TreeE n) {f f' : ℕ} {h : History n}
    (hc : T.capFrom o f h) (hff : f ≤ f') : T.capFrom o f' h := by
  induction hff with
  | refl => exact hc
  | step _ ih => exact capFrom_succ_w4 o T _ h ih

lemma stepW_nonneg_balanced_w4 (k : ℕ) (T : TreeE n) (h : History n) (S : Finset (Fin n)) :
    0 ≤ T.stepW (balancedOracle n k) h S := by
  unfold TreeE.stepW
  by_cases hL : Legal k h
  · have hL' : (balancedOracle n k).legal h := hL
    rw [if_pos hL']
    exact batchProb_nonneg_of_legal k hL (T.act h) S
  · have hL' : ¬ (balancedOracle n k).legal h := hL
    rw [if_neg hL']
    split_ifs <;> norm_num

lemma sum_stepW_balanced_w4 (k : ℕ) (T : TreeE n) (h : History n) :
    ∑ S ∈ (T.act h).powerset, T.stepW (balancedOracle n k) h S = 1 := by
  unfold TreeE.stepW
  by_cases hL : Legal k h
  · have hL' : (balancedOracle n k).legal h := hL
    simp only [if_pos hL']
    exact sum_batchProb k h (T.act h)
  · have hL' : ¬ (balancedOracle n k).legal h := hL
    simp only [if_neg hL']
    rw [Finset.sum_ite_eq', if_pos (Finset.mem_powerset.2 (T.fill_sub h))]

/-- Illegality is irrecoverable along any admissible batch (no `WF` hypothesis needed). -/
lemma illegal_cons_w4 (k : ℕ) {h : History n} {B S : Finset (Fin n)} (hB : B ⊆ remaining h)
    (hS : S ⊆ B) (hL : ¬ Legal k h) : ¬ Legal k (⟨B, S⟩ :: h) := by
  have hsz : size (⟨B, S⟩ :: h) + B.card = size h := size_cons (s := ⟨B, S⟩) hB
  have hSB : S.card ≤ B.card := Finset.card_le_card hS
  have hdef : onesSet (⟨B, S⟩ :: h) = S ∪ onesSet h := rfl
  have hO1 : (onesSet h).card ≤ (S ∪ onesSet h).card := Finset.card_le_card Finset.subset_union_right
  have hO2 : (S ∪ onesSet h).card ≤ S.card + (onesSet h).card := Finset.card_union_le _ _
  unfold Legal quota at hL ⊢
  rw [hdef]
  omega

/-- From an illegal prefix, a schedule of the remaining coordinates never outputs a slice word. -/
theorem schedLaw_illegal_zero_w4 (k : ℕ) :
    ∀ (V : List (Finset (Fin n))) (h : History n), IsSchedule V (remaining h) → ¬ Legal k h →
      ∀ {x : Fin n → Bool}, x ∈ Vset n k → schedLaw k V h x = 0 := by
  intro V
  induction V with
  | nil =>
      intro h _ hL x hx
      show (if (fun i => decide (i ∈ onesSet h)) = x then (1 : ℝ) else 0) = 0
      rw [if_neg]
      intro hc
      apply hL
      have hmem : outBits h ∈ Vset n k := by rw [show outBits h = x from hc]; exact hx
      have hcard : (onesSet h).card = k := (agfv_outBits_mem_Vset k h).1 hmem
      constructor
      · unfold quota; omega
      · unfold quota; omega
  | cons B V ih =>
      intro h hs hL x hx
      obtain ⟨-, hsub, hs'⟩ := hs
      show ∑ S ∈ B.powerset, _ = 0
      refine Finset.sum_eq_zero (fun S hS => ?_)
      rw [ih (⟨B, S⟩ :: h) (by rw [remaining_cons]; exact hs')
        (illegal_cons_w4 k hsub (Finset.mem_powerset.1 hS) hL) hx, mul_zero]

/-! ## §6 Predrawn mixtures as adaptive policies -/

/-- The rule executing the labelled schedule `U` block by block: at depth `d` it commits the `d`-th block
intersected with the remaining set (a no-op on the schedule's own runs), `∅` past the end; its completion word at
illegal states is empty. -/
def schedTree (U : List (Finset (Fin n))) : TreeE n where
  act h := U.getD (depth h) ∅ ∩ remaining h
  fill _ := ∅
  act_sub _ := Finset.inter_subset_right
  fill_sub _ := Finset.empty_subset _

lemma getD_of_drop_eq_w4 {U V : List (Finset (Fin n))} {B : Finset (Fin n)} {d : ℕ}
    (hd : U.drop d = B :: V) : U.getD d ∅ = B := by
  have h1 : (U.drop d)[0]? = U[d + 0]? := List.getElem?_drop
  rw [hd] at h1
  have h2 : U[d]? = some B := by simpa using h1.symm
  rw [List.getD_eq_getElem?_getD, h2]
  rfl

lemma drop_succ_of_drop_eq_w4 {U V : List (Finset (Fin n))} {B : Finset (Fin n)} {d : ℕ}
    (hd : U.drop d = B :: V) : U.drop (d + 1) = V := by
  rw [← List.tail_drop, hd]
  rfl

lemma schedTree_act_of_drop_w4 {U V : List (Finset (Fin n))} {B : Finset (Fin n)} {h : History n}
    (hd : U.drop (depth h) = B :: V) (hB : B ⊆ remaining h) : (schedTree U).act h = B := by
  show U.getD (depth h) ∅ ∩ remaining h = B
  rw [getD_of_drop_eq_w4 hd]
  exact Finset.inter_eq_left.2 hB

lemma size_ne_zero_of_block_w4 {h : History n} {B : Finset (Fin n)} (hne : B.Nonempty)
    (hsub : B ⊆ remaining h) : size h ≠ 0 := by
  obtain ⟨i, hi⟩ := hne
  exact Nat.pos_iff_ne_zero.1 (Finset.card_pos.2 ⟨i, hsub hi⟩)

/-- Every compatible path of the schedule rule completes within the length of the unexecuted suffix. -/
theorem schedTree_capFrom_w4 (o : Oracle n) (U : List (Finset (Fin n))) :
    ∀ (V : List (Finset (Fin n))) (h : History n), U.drop (depth h) = V → IsSchedule V (remaining h) →
      (schedTree U).capFrom o V.length h := by
  intro V
  induction V with
  | nil =>
      intro h _ hs
      have hemp : remaining h = ∅ := hs
      show size h = 0
      rw [size, hemp, Finset.card_empty]
  | cons B V ih =>
      intro h hd hs
      obtain ⟨-, hsub, hs'⟩ := hs
      have hact : (schedTree U).act h = B := schedTree_act_of_drop_w4 hd hsub
      refine Or.inr (fun S _ _ => ?_)
      apply ih
      · show U.drop (depth h + 1) = V
        exact drop_succ_of_drop_eq_w4 hd
      · rw [remaining_cons, hact]; exact hs'

lemma schedLaw_nil_outBits_w4 (k : ℕ) (h : History n) (x : Fin n → Bool) :
    schedLaw k [] h x = if outBits h = x then 1 else 0 := rfl

/-- The schedule rule's law on the slice: zero before the suffix is exhausted, AGF's `schedLaw` after. -/
theorem schedTree_outBy_w4 (k : ℕ) (U : List (Finset (Fin n))) {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    ∀ (V : List (Finset (Fin n))) (h : History n), U.drop (depth h) = V → IsSchedule V (remaining h) →
      ∀ f : ℕ, (schedTree U).outBy (balancedOracle n k) f h x
        = if V.length ≤ f then schedLaw k V h x else 0 := by
  intro V
  induction V with
  | nil =>
      intro h _ hs f
      have hemp : remaining h = ∅ := hs
      have h0 : size h = 0 := by rw [size, hemp, Finset.card_empty]
      rw [if_pos (by simp)]
      cases f with
      | zero => simp [TreeE.outBy, schedLaw_nil_outBits_w4, h0]
      | succ f => simp [TreeE.outBy, schedLaw_nil_outBits_w4, h0]
  | cons B V ih =>
      intro h hd hs f
      obtain ⟨hne, hsub, hs'⟩ := hs
      have hact : (schedTree U).act h = B := schedTree_act_of_drop_w4 hd hsub
      have h0 : size h ≠ 0 := size_ne_zero_of_block_w4 hne hsub
      cases f with
      | zero =>
          rw [if_neg (by simp)]
          simp [TreeE.outBy, h0]
      | succ f =>
          have hstep : ∀ S ∈ B.powerset, (schedTree U).outBy (balancedOracle n k) f (⟨B, S⟩ :: h) x
              = if V.length ≤ f then schedLaw k V (⟨B, S⟩ :: h) x else 0 := by
            intro S _
            apply ih
            · exact drop_succ_of_drop_eq_w4 hd
            · rw [remaining_cons]; exact hs'
          have hlen : ((B :: V).length ≤ f + 1) ↔ (V.length ≤ f) := by simp
          have hunf : (schedTree U).outBy (balancedOracle n k) (f + 1) h x
              = ∑ S ∈ ((schedTree U).act h).powerset, (schedTree U).stepW (balancedOracle n k) h S *
                  (schedTree U).outBy (balancedOracle n k) f (⟨(schedTree U).act h, S⟩ :: h) x := by
            simp only [TreeE.outBy, if_neg h0]
          rw [hunf, hact]
          have hsum : ∑ S ∈ B.powerset, (schedTree U).stepW (balancedOracle n k) h S *
                (schedTree U).outBy (balancedOracle n k) f (⟨B, S⟩ :: h) x
              = ∑ S ∈ B.powerset, (schedTree U).stepW (balancedOracle n k) h S *
                (if V.length ≤ f then schedLaw k V (⟨B, S⟩ :: h) x else 0) :=
            Finset.sum_congr rfl (fun S hS => by rw [hstep S hS])
          rw [hsum]
          by_cases hVf : V.length ≤ f
          · rw [if_pos (hlen.2 hVf)]
            simp only [if_pos hVf]
            show _ = ∑ S ∈ B.powerset, (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card)
              * schedLaw k V (⟨B, S⟩ :: h) x
            refine Finset.sum_congr rfl (fun S hS => ?_)
            by_cases hL : Legal k h
            · rw [if_pos hL]
              have hw : (schedTree U).stepW (balancedOracle n k) h S = batchProb k h B S := by
                unfold TreeE.stepW
                rw [if_pos (show (balancedOracle n k).legal h from hL), hact]
                rfl
              rw [hw]
            · have hz : schedLaw k V (⟨B, S⟩ :: h) x = 0 :=
                schedLaw_illegal_zero_w4 k V (⟨B, S⟩ :: h) (by rw [remaining_cons]; exact hs')
                  (illegal_cons_w4 k hsub (Finset.mem_powerset.1 hS) hL) hx
              rw [hz, mul_zero, mul_zero]
          · rw [if_neg (fun h' => hVf (hlen.1 h'))]
            simp only [if_neg hVf, mul_zero, Finset.sum_const_zero]

/-- The schedule rule completes within `f` rounds with probability one iff `f` reaches the suffix length, and
with probability zero otherwise (every block is nonempty and executed). -/
theorem schedTree_doneMass_w4 (k : ℕ) (U : List (Finset (Fin n))) :
    ∀ (V : List (Finset (Fin n))) (h : History n), U.drop (depth h) = V → IsSchedule V (remaining h) →
      ∀ f : ℕ, ∑ x, (schedTree U).outBy (balancedOracle n k) f h x = if V.length ≤ f then 1 else 0 := by
  intro V
  induction V with
  | nil =>
      intro h _ hs f
      have hemp : remaining h = ∅ := hs
      have h0 : size h = 0 := by rw [size, hemp, Finset.card_empty]
      rw [if_pos (by simp)]
      cases f with
      | zero => simp [TreeE.outBy, h0]
      | succ f => simp [TreeE.outBy, h0]
  | cons B V ih =>
      intro h hd hs f
      obtain ⟨hne, hsub, hs'⟩ := hs
      have hact : (schedTree U).act h = B := schedTree_act_of_drop_w4 hd hsub
      have h0 : size h ≠ 0 := size_ne_zero_of_block_w4 hne hsub
      cases f with
      | zero =>
          rw [if_neg (by simp)]
          simp [TreeE.outBy, h0]
      | succ f =>
          have hstep : ∀ S ∈ ((schedTree U).act h).powerset,
              ∑ x, (schedTree U).outBy (balancedOracle n k) f (⟨(schedTree U).act h, S⟩ :: h) x
                = if V.length ≤ f then 1 else 0 := by
            intro S _
            apply ih
            · exact drop_succ_of_drop_eq_w4 hd
            · rw [remaining_cons, hact]; exact hs'
          simp only [TreeE.outBy, if_neg h0]
          rw [Finset.sum_comm]
          rw [Finset.sum_congr rfl (fun S hS => by rw [← Finset.mul_sum, hstep S hS])]
          rw [← Finset.sum_mul, sum_stepW_balanced_w4, one_mul]
          simp

/-- Root form of the schedule-rule law. -/
lemma schedTree_outBy_root_w4 (k : ℕ) {U : List (Finset (Fin n))} (hU : IsSchedule U univ)
    {x : Fin n → Bool} (hx : x ∈ Vset n k) (f : ℕ) :
    (schedTree U).outBy (balancedOracle n k) f [] x = if U.length ≤ f then schedLaw k U [] x else 0 :=
  schedTree_outBy_w4 k U hx U [] rfl (by rw [remaining_nil]; exact hU) f

lemma schedTree_doneMass_root_w4 (k : ℕ) {U : List (Finset (Fin n))} (hU : IsSchedule U univ) (f : ℕ) :
    ∑ x, (schedTree U).outBy (balancedOracle n k) f [] x = if U.length ≤ f then 1 else 0 :=
  schedTree_doneMass_w4 k U U [] rfl (by rw [remaining_nil]; exact hU) f

/-! ### The mixture policy -/

lemma wt_nonneg_get_w4 (μ : SchedMix n) (i : Fin μ.parts.length) : 0 ≤ (μ.parts[i.1]).1 :=
  μ.wt_nonneg _ (List.getElem_mem _)

lemma sum_wt_get_w4 (μ : SchedMix n) : ∑ i : Fin μ.parts.length, (μ.parts[i.1]).1 = 1 := by
  rw [Fin.sum_univ_fun_getElem μ.parts Prod.fst, μ.wt_sum]

/-- The mixture weights as a probability mass function on the component indices. -/
noncomputable def mixPMF (μ : SchedMix n) : PMF (Fin μ.parts.length) :=
  PMF.ofFintype (fun i => ENNReal.ofReal (μ.parts[i.1]).1) (by
    rw [← ENNReal.ofReal_sum_of_nonneg (fun i _ => wt_nonneg_get_w4 μ i), sum_wt_get_w4,
      ENNReal.ofReal_one])

/-- **A predrawn mixture as a policy of the paper's class.**  Seed = component index with the mixture weights
(discrete σ-algebra); at depth `d` the batch is the `d`-th block of the seed's schedule (intersected with the
remaining set; `∅` past the end); completion word `∅`. -/
noncomputable def mixPolicy (μ : SchedMix n) : PolicyE n (Fin μ.parts.length) where
  P := (mixPMF μ).toMeasure
  isProb := PMF.toMeasure.isProbabilityMeasure _
  act h i := (μ.parts[i.1]).2.getD (depth h) ∅ ∩ remaining h
  fill _ _ := ∅
  act_sub _ _ := Finset.inter_subset_right
  fill_sub _ _ := Finset.empty_subset _
  act_meas _ _ := MeasurableSet.of_discrete
  fill_meas _ _ := MeasurableSet.of_discrete

lemma mixPolicy_tree (μ : SchedMix n) (i : Fin μ.parts.length) :
    (mixPolicy μ).tree i = schedTree (μ.parts[i.1]).2 := rfl

lemma mixPolicy_integral_w4 (μ : SchedMix n) (g : Fin μ.parts.length → ℝ) :
    ∫ ω, g ω ∂(mixPolicy μ).P = ∑ i, (μ.parts[i.1]).1 * g i := by
  show ∫ ω, g ω ∂(mixPMF μ).toMeasure = _
  rw [PMF.integral_eq_sum]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [mixPMF, PMF.ofFintype_apply, ENNReal.toReal_ofReal (wt_nonneg_get_w4 μ i), smul_eq_mul]

lemma mixPolicy_outBy_w4 (o : Oracle n) (μ : SchedMix n) (f : ℕ) (x : Fin n → Bool) :
    (mixPolicy μ).outBy o f x
      = ∑ i : Fin μ.parts.length, (μ.parts[i.1]).1 * (schedTree (μ.parts[i.1]).2).outBy o f [] x := by
  unfold PolicyE.outBy
  rw [mixPolicy_integral_w4]
  rfl

/-- The longest schedule of the mixture. -/
def mixMaxLen (μ : SchedMix n) : ℕ :=
  Finset.univ.sup (fun i : Fin μ.parts.length => (μ.parts[i.1]).2.length)

lemma length_le_mixMaxLen (μ : SchedMix n) : ∀ p ∈ μ.parts, p.2.length ≤ mixMaxLen μ := by
  intro p hp
  obtain ⟨i, hi, rfl⟩ := List.getElem_of_mem hp
  exact Finset.le_sup (f := fun i : Fin μ.parts.length => (μ.parts[i.1]).2.length)
    (Finset.mem_univ ⟨i, hi⟩)

lemma mixLaw_eq_sum_w4 (k : ℕ) (μ : SchedMix n) (x : Fin n → Bool) :
    mixLaw k μ x = ∑ i : Fin μ.parts.length, (μ.parts[i.1]).1 * schedLaw k (μ.parts[i.1]).2 [] x :=
  (Fin.sum_univ_fun_getElem μ.parts (fun p => p.1 * schedLaw k p.2 [] x)).symm

/-- **(a) Hard cap.**  Every seed and every compatible path completes within any `L` bounding the schedule
lengths, under every oracle. -/
theorem mixPolicy_capEvery (o : Oracle n) (μ : SchedMix n) {L : ℕ}
    (hL : ∀ p ∈ μ.parts, p.2.length ≤ L) : (mixPolicy μ).CapEvery o L := by
  intro i
  rw [mixPolicy_tree]
  have h1 := schedTree_capFrom_w4 o (μ.parts[i.1]).2 (μ.parts[i.1]).2 [] rfl
    (by rw [remaining_nil]; exact μ.comp_sched _ (List.getElem_mem _))
  exact capFrom_mono_w4 o _ h1 (hL _ (List.getElem_mem _))

theorem mixPolicy_capEvery_maxLen (o : Oracle n) (μ : SchedMix n) :
    (mixPolicy μ).CapEvery o (mixMaxLen μ) :=
  mixPolicy_capEvery o μ (length_le_mixMaxLen μ)

lemma mixPolicy_outBy_slice_w4 (k : ℕ) (μ : SchedMix n) {x : Fin n → Bool} (hx : x ∈ Vset n k) (f : ℕ) :
    (mixPolicy μ).outBy (balancedOracle n k) f x
      = ∑ i : Fin μ.parts.length, (μ.parts[i.1]).1 *
          (if (μ.parts[i.1]).2.length ≤ f then schedLaw k (μ.parts[i.1]).2 [] x else 0) := by
  rw [mixPolicy_outBy_w4]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [schedTree_outBy_root_w4 k (μ.comp_sched _ (List.getElem_mem _)) hx]

/-- **(b) Output law on the slice.**  At any horizon `L` bounding the schedule lengths, the mixture policy's
output law agrees with AGF's `mixLaw` on every slice word.  (Off the slice the completion conventions differ:
fill word `∅` here, fair bits in `schedLaw`; an illegal prefix never reaches the slice.) -/
theorem mixPolicy_outBy_eq_mixLaw (k : ℕ) (μ : SchedMix n) {L : ℕ}
    (hL : ∀ p ∈ μ.parts, p.2.length ≤ L) {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    (mixPolicy μ).outBy (balancedOracle n k) L x = mixLaw k μ x := by
  rw [mixPolicy_outBy_slice_w4 k μ hx, mixLaw_eq_sum_w4]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [if_pos (hL _ (List.getElem_mem _))]

/-- **(b), limit form.**  The uncapped output law `outLim` of the mixture policy is `mixLaw` on the slice. -/
theorem outLim_mixPolicy_slice (k : ℕ) (μ : SchedMix n) {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    outLim (balancedOracle n k) (mixPolicy μ) x = mixLaw k μ x := by
  unfold outLim
  have hle : ∀ f, (mixPolicy μ).outBy (balancedOracle n k) f x ≤ mixLaw k μ x := by
    intro f
    rw [mixPolicy_outBy_slice_w4 k μ hx, mixLaw_eq_sum_w4]
    apply Finset.sum_le_sum
    intro i _
    apply mul_le_mul_of_nonneg_left _ (wt_nonneg_get_w4 μ i)
    split_ifs
    · exact le_rfl
    · exact schedLaw_nonneg k _ [] x
  apply le_antisymm
  · exact ciSup_le hle
  · rw [← mixPolicy_outBy_eq_mixLaw k μ (length_le_mixMaxLen μ) hx]
    exact le_ciSup ⟨mixLaw k μ x, by rintro _ ⟨f, rfl⟩; exact hle f⟩ (mixMaxLen μ)

lemma mixPolicy_doneBy_w4 (k : ℕ) (μ : SchedMix n) (t : ℕ) :
    (mixPolicy μ).doneBy (balancedOracle n k) t
      = ∑ i : Fin μ.parts.length, (μ.parts[i.1]).1 *
          (if (μ.parts[i.1]).2.length ≤ t then 1 else 0) := by
  unfold PolicyE.doneBy
  simp only [mixPolicy_outBy_w4]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [← Finset.mul_sum, schedTree_doneMass_root_w4 k (μ.comp_sched _ (List.getElem_mem _)) t]

/-- **(c) Executed mean = scheduled mean.**  Every block is nonempty and executed, so `τ = |U|` on every path of
the component `U`, and `E τ = Σ_t P(τ > t) = Σ μ_U |U|`. -/
theorem mixPolicy_execMean (k : ℕ) (μ : SchedMix n) :
    (mixPolicy μ).execMean (balancedOracle n k) = ENNReal.ofReal (mixCost μ) := by
  unfold PolicyE.execMean
  have h1 : ∀ t : ℕ, 1 - (mixPolicy μ).doneBy (balancedOracle n k) t
      = ∑ i : Fin μ.parts.length, (μ.parts[i.1]).1 *
          (if t < (μ.parts[i.1]).2.length then 1 else 0) := by
    intro t
    rw [mixPolicy_doneBy_w4]
    have hsplit : ∀ i : Fin μ.parts.length,
        (μ.parts[i.1]).1 = (μ.parts[i.1]).1 * (if (μ.parts[i.1]).2.length ≤ t then 1 else 0)
          + (μ.parts[i.1]).1 * (if t < (μ.parts[i.1]).2.length then 1 else 0) := by
      intro i
      by_cases ht : (μ.parts[i.1]).2.length ≤ t
      · rw [if_pos ht, if_neg (not_lt.2 ht)]; ring
      · rw [if_neg ht, if_pos (not_le.1 ht)]; ring
    have hw := sum_wt_get_w4 μ
    rw [Finset.sum_congr rfl (fun i _ => hsplit i), Finset.sum_add_distrib] at hw
    linarith
  have hnn : ∀ (t : ℕ) (i : Fin μ.parts.length),
      0 ≤ (μ.parts[i.1]).1 * (if t < (μ.parts[i.1]).2.length then (1 : ℝ) else 0) := by
    intro t i
    apply mul_nonneg (wt_nonneg_get_w4 μ i)
    split_ifs <;> norm_num
  rw [tsum_congr (fun t => by rw [h1 t, ENNReal.ofReal_sum_of_nonneg (fun i _ => hnn t i)])]
  rw [Summable.tsum_finsetSum (fun i _ => ENNReal.summable)]
  have h2 : ∀ i : Fin μ.parts.length,
      ∑' t : ℕ, ENNReal.ofReal ((μ.parts[i.1]).1 * (if t < (μ.parts[i.1]).2.length then 1 else 0))
        = ENNReal.ofReal ((μ.parts[i.1]).1 * ((μ.parts[i.1]).2.length : ℝ)) := by
    intro i
    rw [tsum_eq_sum (s := Finset.range (μ.parts[i.1]).2.length)]
    · rw [← ENNReal.ofReal_sum_of_nonneg (fun t _ => hnn t i), ← Finset.mul_sum]
      congr 2
      rw [Finset.sum_congr rfl (fun t ht => if_pos (Finset.mem_range.1 ht))]
      simp
    · intro t ht
      rw [Finset.mem_range, not_lt] at ht
      rw [if_neg (not_lt.2 ht), mul_zero, ENNReal.ofReal_zero]
  rw [Finset.sum_congr rfl (fun i _ => h2 i)]
  rw [← ENNReal.ofReal_sum_of_nonneg
    (fun i _ => mul_nonneg (wt_nonneg_get_w4 μ i) (Nat.cast_nonneg _))]
  congr 1
  exact Fin.sum_univ_fun_getElem μ.parts (fun p => p.1 * (p.2.length : ℝ))

/-! ## §7 Non-vacuity and the `sInf` conventions -/

/-- The forward KL only reads `q` on the support of the target. -/
lemma KLx_congr_supp_w4 (t : Target n) {q q' : (Fin n → Bool) → ℝ}
    (hqq : ∀ x, 0 < t.p x → q x = q' x) : KLx t q = KLx t q' := by
  unfold KLx
  have hiff : (∀ x, 0 < t.p x → 0 < q x) ↔ (∀ x, 0 < t.p x → 0 < q' x) :=
    ⟨fun h x hx => by rw [← hqq x hx]; exact h x hx, fun h x hx => by rw [hqq x hx]; exact h x hx⟩
  by_cases hq : ∀ x, 0 < t.p x → 0 < q x
  · rw [if_pos hq, if_pos (hiff.1 hq)]
    congr 1
    refine Finset.sum_congr rfl (fun x hx => ?_)
    rw [hqq x (Finset.mem_filter.1 hx).2]
  · rw [if_neg hq, if_neg (fun h => hq (hiff.2 h))]

/-- The mixture policy's uncapped output law has the mixture's KL. -/
theorem KLx_outLim_mixPolicy {k : ℕ} (hk : k ≤ n) (μ : SchedMix n) :
    KLx (balancedTarget n k hk) (outLim (balancedOracle n k) (mixPolicy μ))
      = KLx (balancedTarget n k hk) (mixLawE (balancedOracle n k) μ) := by
  apply KLx_congr_supp_w4
  intro x hx
  have hxV : x ∈ Vset n k := (pTarget_pos_iff_w4 x).1 hx
  rw [outLim_mixPolicy_slice k μ hxV, mixLawE_balanced]

/-- **Predrawn mixtures embed in `𝒜_∞` at no cost**: `L_F^ad ≤ ofReal (C(μ))` for every `F`-feasible `μ`. -/
theorem LFad_le_mixCost {k : ℕ} (hk : k ≤ n) {ε : ℝ} {μ : SchedMix n}
    (hμ : KLx (balancedTarget n k hk) (mixLawE (balancedOracle n k) μ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    LFad (balancedTarget n k hk) (balancedOracle n k) ε ≤ ENNReal.ofReal (mixCost μ) := by
  unfold LFad
  apply sInf_le
  refine ⟨Fin μ.parts.length, inferInstance, mixPolicy μ, ?_, ?_⟩
  · rw [KLx_outLim_mixPolicy hk]; exact hμ
  · rw [mixPolicy_execMean]

/-- A deterministic rule as a seedless policy (`Seed = Unit`, Dirac law). -/
noncomputable def ofTree (T : TreeE n) : PolicyE n Unit where
  P := Measure.dirac ()
  isProb := inferInstance
  act h _ := T.act h
  fill h _ := T.fill h
  act_sub h _ := T.act_sub h
  fill_sub h _ := T.fill_sub h
  act_meas _ _ := MeasurableSet.of_discrete
  fill_meas _ _ := MeasurableSet.of_discrete

lemma ofTree_tree (T : TreeE n) (ω : Unit) : (ofTree T).tree ω = T := rfl

/-- **`capKLSet` is nonempty for every `r ≥ 1`**, for every target and oracle: the all-at-once rule. -/
theorem capKLSet_nonempty (t : Target n) (o : Oracle n) {r : ℕ} (hr : 1 ≤ r) :
    (capKLSet t o r).Nonempty := by
  refine ⟨KLx t ((ofTree (allAtOnce n)).outBy o r), Unit, inferInstance, ofTree (allAtOnce n), ?_, rfl⟩
  intro ω
  exact capFrom_mono_w4 o _ (allAtOnce_cap o []) hr

theorem capKLSet_balanced_nonempty {k : ℕ} (hk : k ≤ n) {r : ℕ} (hr : 1 ≤ r) :
    (capKLSet (balancedTarget n k hk) (balancedOracle n k) r).Nonempty :=
  capKLSet_nonempty _ _ hr

lemma mixCost_nonneg (μ : SchedMix n) : 0 ≤ mixCost μ := by
  unfold mixCost
  apply List.sum_nonneg
  intro c hc
  obtain ⟨p, hp, rfl⟩ := List.mem_map.1 hc
  exact mul_nonneg (μ.wt_nonneg p hp) (Nat.cast_nonneg _)

/-- `L_F ≤ C(μ)` for every `F`-feasible mixture (any target, any oracle). -/
theorem LFgen_le_of_feasible (t : Target n) (o : Oracle n) {ε : ℝ} {μ : SchedMix n}
    (hμ : KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ)) : LFgen t o ε ≤ mixCost μ := by
  unfold LFgen
  apply csInf_le
  · refine ⟨0, ?_⟩
    rintro c ⟨ν, -, rfl⟩
    exact mixCost_nonneg ν
  · exact ⟨μ, hμ, rfl⟩

/-- `L_H ≤ C(μ)` for every `H`-feasible mixture (any target, any oracle). -/
theorem LHgen_le_of_feasible (t : Target n) (o : Oracle n) {ε : ℝ} {μ : SchedMix n}
    (hμ : HfeasE t o μ ε) : LHgen t o ε ≤ mixCost μ := by
  unfold LHgen
  apply csInf_le
  · refine ⟨0, ?_⟩
    rintro c ⟨ν, -, rfl⟩
    exact mixCost_nonneg ν
  · exact ⟨μ, hμ, rfl⟩

theorem LFgen_nonneg (t : Target n) (o : Oracle n) (ε : ℝ) : 0 ≤ LFgen t o ε := by
  unfold LFgen
  apply Real.sInf_nonneg
  rintro c ⟨ν, -, rfl⟩
  exact mixCost_nonneg ν

theorem LHgen_nonneg (t : Target n) (o : Oracle n) (ε : ℝ) : 0 ≤ LHgen t o ε := by
  unfold LHgen
  apply Real.sInf_nonneg
  rintro c ⟨ν, -, rfl⟩
  exact mixCost_nonneg ν

lemma KLx_schedLawE_fullSingletons {k : ℕ} (hk : k ≤ n) :
    KLx (balancedTarget n k hk) (schedLawE (balancedOracle n k) (agfv_fullSingletons n) [])
      = ((0 : ℝ) : WithTop ℝ) := by
  rw [schedLawE_balanced_fun, KLx_balanced]
  have h : schedLaw k (agfv_fullSingletons n) [] = pTarget n k := agfv_qSched_fullSingletons k hk
  rw [h, agfv_klzero_KL_pTarget]

/-- **`L_F`'s feasible set is nonempty** for every `ε ≥ 0`: the all-singleton mixture has `F = 0`. -/
theorem LFgen_set_nonempty {k : ℕ} (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    {c : ℝ | ∃ μ : SchedMix n,
      KLx (balancedTarget n k hk) (mixLawE (balancedOracle n k) μ) ≤ ((ε : ℝ) : WithTop ℝ)
        ∧ c = mixCost μ}.Nonempty := by
  refine ⟨mixCost (agfv_singletonMix n), agfv_singletonMix n, ?_, rfl⟩
  rw [mixLawE_balanced, KLx_balanced, agfv_KL_mixLaw_singletonMix n k hk]
  exact_mod_cast hε

theorem HfeasE_singletonMix {k : ℕ} (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    HfeasE (balancedTarget n k hk) (balancedOracle n k) (agfv_singletonMix n) ε := by
  have hKL := KLx_schedLawE_fullSingletons (n := n) hk
  refine ⟨?_, ?_⟩
  · intro p hp _
    simp only [agfv_singletonMix, List.mem_singleton] at hp
    subst hp
    rw [hKL]
    exact WithTop.coe_ne_top
  · simp only [agfv_singletonMix, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, hKL,
      WithTop.untopD_coe, mul_zero, add_zero]
    exact hε

/-- **`L_H`'s feasible set is nonempty** for every `ε ≥ 0`. -/
theorem LHgen_set_nonempty {k : ℕ} (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    {c : ℝ | ∃ μ : SchedMix n,
      HfeasE (balancedTarget n k hk) (balancedOracle n k) μ ε ∧ c = mixCost μ}.Nonempty :=
  ⟨mixCost (agfv_singletonMix n), agfv_singletonMix n, HfeasE_singletonMix hk hε, rfl⟩

/-- **`L_F^ad`'s feasible set is nonempty** for every `ε ≥ 0`: the all-singleton mixture as a policy. -/
theorem LFad_set_nonempty {k : ℕ} (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    {e : ENNReal | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
      KLx (balancedTarget n k hk) (outLim (balancedOracle n k) σ) ≤ ((ε : ℝ) : WithTop ℝ) ∧
        e = σ.execMean (balancedOracle n k)}.Nonempty := by
  refine ⟨(mixPolicy (agfv_singletonMix n)).execMean (balancedOracle n k), Fin _, inferInstance,
    mixPolicy (agfv_singletonMix n), ?_, rfl⟩
  rw [KLx_outLim_mixPolicy hk, mixLawE_balanced, KLx_balanced, agfv_KL_mixLaw_singletonMix n k hk]
  exact_mod_cast hε

/-- The all-singleton bounds the three balanced optima by `n`. -/
theorem LFgen_le_n {k : ℕ} (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    LFgen (balancedTarget n k hk) (balancedOracle n k) ε ≤ n := by
  have h := LFgen_le_of_feasible (balancedTarget n k hk) (balancedOracle n k) (ε := ε)
    (μ := agfv_singletonMix n) (by
      rw [mixLawE_balanced, KLx_balanced, agfv_KL_mixLaw_singletonMix n k hk]; exact_mod_cast hε)
  rwa [agfv_mixCost_singletonMix] at h

theorem LHgen_le_n {k : ℕ} (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    LHgen (balancedTarget n k hk) (balancedOracle n k) ε ≤ n := by
  have h := LHgen_le_of_feasible (balancedTarget n k hk) (balancedOracle n k)
    (HfeasE_singletonMix hk hε)
  rwa [agfv_mixCost_singletonMix] at h

theorem LFad_le_n {k : ℕ} (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    LFad (balancedTarget n k hk) (balancedOracle n k) ε ≤ n := by
  have h := LFad_le_mixCost hk (ε := ε) (μ := agfv_singletonMix n) (by
    rw [mixLawE_balanced, KLx_balanced, agfv_KL_mixLaw_singletonMix n k hk]; exact_mod_cast hε)
  rwa [agfv_mixCost_singletonMix, ENNReal.ofReal_natCast] at h

/-! ## §8 The three optima on the interface are AGF's on the balanced slice -/

/-- `L_F` on the interface is AGF's `ε`-parametrised `LFeps` (same feasible set). -/
theorem LFgen_balanced_eq_LFeps {k : ℕ} (hk : k ≤ n) (ε : ℝ) :
    LFgen (balancedTarget n k hk) (balancedOracle n k) ε = LFeps n k ε := by
  unfold LFgen LFeps
  congr 1
  ext c
  simp only [Set.mem_ofPred_eq, mixLawE_balanced, KLx_balanced]

/-- `L_F` on the interface is AGF's `Fopt` at `δ = 1 - e^{-ε}`. -/
theorem LFgen_balanced_eq_Fopt {k : ℕ} (hk : k ≤ n) (ε : ℝ) :
    LFgen (balancedTarget n k hk) (balancedOracle n k) ε = Fopt n k (1 - Real.exp (-ε)) := by
  rw [LFgen_balanced_eq_LFeps, Fopt_eq_LFeps]

/-- The interface's `H(μ) ≤ ε` is AGF's `Hfeasible` on the balanced slice. -/
theorem HfeasE_balanced_iff {k : ℕ} (hk : k ≤ n) (μ : SchedMix n) (ε : ℝ) :
    HfeasE (balancedTarget n k hk) (balancedOracle n k) μ ε ↔ Hfeasible n k μ ε := by
  have hKL : ∀ U : List (Finset (Fin n)),
      KLx (balancedTarget n k hk) (schedLawE (balancedOracle n k) U []) = KL n k (schedLaw k U []) :=
    fun U => by rw [schedLawE_balanced_fun, KLx_balanced]
  have hne : ∀ U : List (Finset (Fin n)),
      KL n k (schedLaw k U []) ≠ ⊤ ↔ AbsCont n k (schedLaw k U []) := by
    intro U
    unfold KL
    by_cases h : AbsCont n k (schedLaw k U [])
    · simp only [if_pos h]; exact ⟨fun _ => h, fun _ => WithTop.coe_ne_top⟩
    · simp only [if_neg h]; exact ⟨fun h' => absurd rfl h', fun h' => absurd h' h⟩
  have hsum : (∀ p ∈ μ.parts, 0 < p.1 → AbsCont n k (schedLaw k p.2 [])) →
      (μ.parts.map (fun p => p.1 * (KL n k (schedLaw k p.2 [])).untopD 0)).sum
        = (μ.parts.map (fun p => p.1 * klSum n k (schedLaw k p.2 []))).sum := by
    intro hac
    congr 1
    apply List.map_congr_left
    intro p hp
    by_cases h : AbsCont n k (schedLaw k p.2 [])
    · have hk' : KL n k (schedLaw k p.2 []) = ((klSum n k (schedLaw k p.2 []) : ℝ) : WithTop ℝ) := by
        unfold KL; simp only [if_pos h]
      rw [hk', WithTop.untopD_coe]
    · have hp0 : p.1 = 0 := by
        rcases (μ.wt_nonneg p hp).lt_or_eq with hlt | heq
        · exact absurd (hac p hp hlt) h
        · exact heq.symm
      rw [hp0, zero_mul, zero_mul]
  unfold HfeasE Hfeasible
  simp only [hKL]
  constructor
  · rintro ⟨h1, h2⟩
    have hac : ∀ p ∈ μ.parts, 0 < p.1 → AbsCont n k (schedLaw k p.2 []) :=
      fun p hp hpos => (hne p.2).1 (h1 p hp hpos)
    exact ⟨hac, by rw [← hsum hac]; exact h2⟩
  · rintro ⟨hac, h2⟩
    exact ⟨fun p hp hpos => (hne p.2).2 (hac p hp hpos), by rw [hsum hac]; exact h2⟩

/-- `L_H` on the interface is AGF's `Hopt` on the balanced slice. -/
theorem LHgen_balanced_eq_Hopt {k : ℕ} (hk : k ≤ n) (ε : ℝ) :
    LHgen (balancedTarget n k hk) (balancedOracle n k) ε = Hopt n k ε := by
  unfold LHgen Hopt
  congr 1
  ext c
  simp only [Set.mem_ofPred_eq, HfeasE_balanced_iff hk]

/-- **Mixtures are adaptive policies with `τ = |U|`**: `L_F^ad ≤ L_F` (as `ℝ≥0∞`), for every `ε ≥ 0`. -/
theorem LFad_le_ofReal_LFgen {k : ℕ} (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    LFad (balancedTarget n k hk) (balancedOracle n k) ε
      ≤ ENNReal.ofReal (LFgen (balancedTarget n k hk) (balancedOracle n k) ε) := by
  have hne := LFgen_set_nonempty hk hε
  have hmem : ∀ c ∈ {c : ℝ | ∃ μ : SchedMix n,
      KLx (balancedTarget n k hk) (mixLawE (balancedOracle n k) μ) ≤ ((ε : ℝ) : WithTop ℝ)
        ∧ c = mixCost μ},
      LFad (balancedTarget n k hk) (balancedOracle n k) ε ≤ ENNReal.ofReal c := by
    rintro c ⟨μ, hμ, rfl⟩
    exact LFad_le_mixCost hk hμ
  obtain ⟨c0, hc0⟩ := hne
  have hfin : LFad (balancedTarget n k hk) (balancedOracle n k) ε ≠ ⊤ :=
    ne_top_of_le_ne_top ENNReal.ofReal_ne_top (hmem c0 hc0)
  by_contra hlt
  rw [not_le] at hlt
  have hlt' : LFgen (balancedTarget n k hk) (balancedOracle n k) ε
      < (LFad (balancedTarget n k hk) (balancedOracle n k) ε).toReal :=
    (ENNReal.ofReal_lt_iff_lt_toReal (LFgen_nonneg _ _ ε) hfin).1 hlt
  unfold LFgen at hlt'
  obtain ⟨c, hcS, hc⟩ := exists_lt_of_csInf_lt ⟨c0, hc0⟩ hlt'
  have hc0' : 0 ≤ c := by obtain ⟨μ, -, rfl⟩ := hcS; exact mixCost_nonneg μ
  have hlt'' : ENNReal.ofReal c < LFad (balancedTarget n k hk) (balancedOracle n k) ε :=
    (ENNReal.ofReal_lt_iff_lt_toReal hc0' hfin).2 hc
  exact absurd (hmem c hcS) (not_le.2 hlt'')

/-- The same, against AGF's `Fopt`. -/
theorem LFad_le_ofReal_Fopt {k : ℕ} (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    LFad (balancedTarget n k hk) (balancedOracle n k) ε
      ≤ ENNReal.ofReal (Fopt n k (1 - Real.exp (-ε))) := by
  rw [← LFgen_balanced_eq_Fopt hk]
  exact LFad_le_ofReal_LFgen hk hε

/-- The mixture policy's capped output law has the mixture's KL. -/
theorem KLx_outBy_mixPolicy {k : ℕ} (hk : k ≤ n) (μ : SchedMix n) {L : ℕ}
    (hL : ∀ p ∈ μ.parts, p.2.length ≤ L) :
    KLx (balancedTarget n k hk) ((mixPolicy μ).outBy (balancedOracle n k) L)
      = KLx (balancedTarget n k hk) (mixLawE (balancedOracle n k) μ) := by
  apply KLx_congr_supp_w4
  intro x hx
  have hxV : x ∈ Vset n k := (pTarget_pos_iff_w4 x).1 hx
  rw [mixPolicy_outBy_eq_mixLaw k μ hL hxV, mixLawE_balanced]

/-- **A mixture whose schedules have at most `r` blocks is in `𝒜_r`**: its output KL is an element of the
hard-cap set. -/
theorem mixKL_mem_capKLSet {k : ℕ} (hk : k ≤ n) (μ : SchedMix n) {r : ℕ}
    (hL : ∀ p ∈ μ.parts, p.2.length ≤ r) :
    KLx (balancedTarget n k hk) (mixLawE (balancedOracle n k) μ)
      ∈ capKLSet (balancedTarget n k hk) (balancedOracle n k) r :=
  ⟨Fin μ.parts.length, inferInstance, mixPolicy μ, mixPolicy_capEvery _ μ hL,
    (KLx_outBy_mixPolicy hk μ hL).symm⟩

/-- The one-component mixture on a full schedule. -/
def pointMix (U : List (Finset (Fin n))) (hU : IsSchedule U univ) : SchedMix n where
  parts := [((1 : ℝ), U)]
  wt_nonneg := by
    intro p hp
    rw [List.mem_singleton] at hp
    subst hp
    norm_num
  wt_sum := by simp
  comp_sched := by
    intro p hp
    rw [List.mem_singleton] at hp
    subst hp
    exact hU

lemma mixLaw_pointMix (k : ℕ) (U : List (Finset (Fin n))) (hU : IsSchedule U univ) :
    mixLaw k (pointMix U hU) = schedLaw k U [] := by
  funext x
  simp [mixLaw, pointMix]

/-- The all-at-once schedule: one block `univ`, or no block when `n = 0`. -/
def oneBlock (n : ℕ) : List (Finset (Fin n)) := if n = 0 then [] else [univ]

lemma oneBlock_isSchedule (n : ℕ) : IsSchedule (oneBlock n) (univ : Finset (Fin n)) := by
  unfold oneBlock
  split_ifs with h0
  · show (univ : Finset (Fin n)) = ∅
    subst h0
    simp
  · refine ⟨⟨⟨0, by omega⟩, Finset.mem_univ _⟩, Finset.Subset.refl _, ?_⟩
    show (univ : Finset (Fin n)) \ univ = ∅
    simp

lemma oneBlock_length_le (n : ℕ) : (oneBlock n).length ≤ 1 := by
  unfold oneBlock
  split_ifs <;> simp

/-- **`capKLSet` has a finite member for every `r ≥ 1`**: the all-at-once schedule, a full schedule with at most
one block, has finite KL (it charges every slice word), and as a policy it is in `𝒜_r`. -/
theorem capKLSet_balanced_finite {k : ℕ} (hk : k ≤ n) {r : ℕ} (hr : 1 ≤ r) :
    ∃ D ∈ capKLSet (balancedTarget n k hk) (balancedOracle n k) r, D ≠ ⊤ := by
  refine ⟨_, mixKL_mem_capKLSet hk (pointMix (oneBlock n) (oneBlock_isSchedule n)) ?_, ?_⟩
  · intro p hp
    simp only [pointMix, List.mem_singleton] at hp
    subst hp
    exact le_trans (oneBlock_length_le n) hr
  · rw [mixLawE_balanced, KLx_balanced, mixLaw_pointMix]
    exact dSched_ne_top k (oneBlock_isSchedule n)

/-- **The real `sInf ∅ = 0` convention, made explicit.**  At a negative budget no mixture is `F`-feasible (the
mixed law is a probability law, so its KL is `≥ 0` or `⊤`), and `L_F` takes the junk value `0`.  `L_F^ad` is an
`ℝ≥0∞` infimum (`sInf ∅ = ⊤`); its feasible set is also empty at `ε < 0` once `outLim`'s slice mass is shown to be
`≤ 1` for every policy, which is NOT proved here.  Comparisons of `L_F` with `L_F^ad` are stated for `0 ≤ ε`. -/
theorem LFgen_balanced_eq_zero_of_neg {k : ℕ} (hk : k ≤ n) {ε : ℝ} (hε : ε < 0) :
    LFgen (balancedTarget n k hk) (balancedOracle n k) ε = 0 := by
  rw [LFgen_balanced_eq_Fopt]
  exact agfv_Fopt_eq_zero_of_budget_neg n k hk (by rw [epsOf_one_sub_exp]; exact hε)

/-- The same convention for `L_H`: at a negative budget the `H`-feasible set is empty and `L_H = 0`. -/
theorem LHgen_balanced_eq_zero_of_neg {k : ℕ} (hk : k ≤ n) {ε : ℝ} (hε : ε < 0) :
    LHgen (balancedTarget n k hk) (balancedOracle n k) ε = 0 := by
  rw [LHgen_balanced_eq_Hopt]
  unfold Hopt
  have hempty : {c : ℝ | ∃ μ : SchedMix n, Hfeasible n k μ ε ∧ c = mixCost μ} = ∅ := by
    ext c
    simp only [Set.mem_empty_iff_false, iff_false]
    rintro ⟨μ, ⟨hac, hsum⟩, -⟩
    have hnn : 0 ≤ (μ.parts.map (fun p => p.1 * klSum n k (schedLaw k p.2 []))).sum := by
      apply List.sum_nonneg
      intro c hc
      obtain ⟨p, hp, rfl⟩ := List.mem_map.1 hc
      rcases (μ.wt_nonneg p hp).lt_or_eq with hlt | heq
      · exact mul_nonneg hlt.le (agfv_klzero_klSum_nonneg hk (schedLaw_nonneg k p.2 [])
          (le_of_eq (sum_schedLaw_any k p.2 [])) (hac p hp hlt))
      · rw [← heq, zero_mul]
    linarith
  rw [hempty, Real.sInf_empty]

end A36RW.Bridge

#check @A36RW.Bridge.schedLawE_balanced
#print axioms A36RW.Bridge.schedLawE_balanced
#check @A36RW.Bridge.mixLawE_balanced
#print axioms A36RW.Bridge.mixLawE_balanced
#check @A36RW.Bridge.toE
#print axioms A36RW.Bridge.toE
#check @A36RW.Bridge.outBy_toE_of_size_le
#print axioms A36RW.Bridge.outBy_toE_of_size_le
#check @A36RW.Bridge.capFrom_toE
#print axioms A36RW.Bridge.capFrom_toE
#check @A36RW.Bridge.mixPolicy
#print axioms A36RW.Bridge.mixPolicy
#check @A36RW.Bridge.mixPolicy_capEvery_maxLen
#print axioms A36RW.Bridge.mixPolicy_capEvery_maxLen
#check @A36RW.Bridge.mixPolicy_outBy_eq_mixLaw
#print axioms A36RW.Bridge.mixPolicy_outBy_eq_mixLaw
#check @A36RW.Bridge.outLim_mixPolicy_slice
#print axioms A36RW.Bridge.outLim_mixPolicy_slice
#check @A36RW.Bridge.mixPolicy_execMean
#print axioms A36RW.Bridge.mixPolicy_execMean
#check @A36RW.Bridge.LFad_le_mixCost
#print axioms A36RW.Bridge.LFad_le_mixCost
#check @A36RW.Bridge.capKLSet_balanced_nonempty
#print axioms A36RW.Bridge.capKLSet_balanced_nonempty
#check @A36RW.Bridge.LFgen_set_nonempty
#print axioms A36RW.Bridge.LFgen_set_nonempty
#check @A36RW.Bridge.LHgen_set_nonempty
#print axioms A36RW.Bridge.LHgen_set_nonempty
#check @A36RW.Bridge.LFad_set_nonempty
#print axioms A36RW.Bridge.LFad_set_nonempty
#check @A36RW.Bridge.mixCost_nonneg
#print axioms A36RW.Bridge.mixCost_nonneg
#check @A36RW.Bridge.LFgen_le_of_feasible
#print axioms A36RW.Bridge.LFgen_le_of_feasible
#check @A36RW.Bridge.LHgen_le_of_feasible
#print axioms A36RW.Bridge.LHgen_le_of_feasible
#check @A36RW.Bridge.LFgen_le_n
#print axioms A36RW.Bridge.LFgen_le_n
#check @A36RW.Bridge.LHgen_le_n
#print axioms A36RW.Bridge.LHgen_le_n
#check @A36RW.Bridge.LFad_le_n
#print axioms A36RW.Bridge.LFad_le_n
#check @A36RW.Bridge.LFgen_balanced_eq_LFeps
#print axioms A36RW.Bridge.LFgen_balanced_eq_LFeps
#check @A36RW.Bridge.LFgen_balanced_eq_Fopt
#print axioms A36RW.Bridge.LFgen_balanced_eq_Fopt
#check @A36RW.Bridge.HfeasE_balanced_iff
#print axioms A36RW.Bridge.HfeasE_balanced_iff
#check @A36RW.Bridge.LHgen_balanced_eq_Hopt
#print axioms A36RW.Bridge.LHgen_balanced_eq_Hopt
#check @A36RW.Bridge.LFad_le_ofReal_LFgen
#print axioms A36RW.Bridge.LFad_le_ofReal_LFgen
#check @A36RW.Bridge.LFad_le_ofReal_Fopt
#print axioms A36RW.Bridge.LFad_le_ofReal_Fopt
#check @A36RW.Bridge.KLx_outBy_mixPolicy
#print axioms A36RW.Bridge.KLx_outBy_mixPolicy
#check @A36RW.Bridge.mixKL_mem_capKLSet
#print axioms A36RW.Bridge.mixKL_mem_capKLSet
#check @A36RW.Bridge.LFgen_balanced_eq_zero_of_neg
#print axioms A36RW.Bridge.LFgen_balanced_eq_zero_of_neg
#check @A36RW.Bridge.LHgen_balanced_eq_zero_of_neg
#print axioms A36RW.Bridge.LHgen_balanced_eq_zero_of_neg
#check @A36RW.Bridge.capKLSet_balanced_finite
#print axioms A36RW.Bridge.capKLSet_balanced_finite


==> anc/formal_companion/lean/src/A36RW/Balanced/Repair.lean <==
/-
A36RW.W22: the repair remark (B-REM) on the balanced slice.

Printed text:
* appendix_reference.tex, Remark "scope of the converse": "The converse forbids repair: resampling the current block
  until the quota remains satisfiable, with a uniform relabelling, outputs $p$ exactly (Lemma 1(e); the number of
  resampling steps is not analysed), and restart with state reuse, remasking, lookahead, joint within-round draws and
  approximate conditionals are also outside $\mathcal A_r$."
* paper_v1.tex §2 "Adaptive policies": "Repair is excluded for the same reason: resampling a block until the quota
  remains satisfiable, with a uniform relabelling, outputs $p$ exactly".

Model.  Resampling the current block `B` at the prefix `h` until the quota remains satisfiable draws `B` again and
again from the oracle's product law `batchLaw o h B` until the child prefix `⟨B, S⟩ :: h` is legal.  In law the
accepted word is the product law CONDITIONED on that event, `batchLaw o h B S · 1[child legal] / accMass o h B`; this
conditional law is the definition (`repStep`).  `repStep_eq_tsum_first_acceptance` records why: summing
`(1 - accMass)^t · batchLaw S · 1[legal]` (the first `t` draws rejected, draw `t + 1` accepted with word `S`) over
`t ≥ 0` gives `repStep`.  The number of resampling steps is NOT analysed, as printed.  The repaired law of a fixed
labelled schedule (`repLaw`) is V0's `schedLawE` recursion with `repStep` in place of the product weight (fair bits
at illegal prefixes, as in `schedLawE`; such prefixes carry no mass from a legal root); mixtures (`repMixLaw`) are
V0's `mixLawE` with `repLaw` in place of `schedLawE`.  The uniform relabelling is the shared
`A36RW.Relabel.relabelMix` with `G = univ`.  Nothing canonical is redefined.

Headlines.
* `accMass_pos`: the conditioning event has positive probability at every legal well-formed prefix, for every batch
  of remaining coordinates (balanced oracle).
* `repLaw_isProb`: the repaired law of every full schedule is a probability law supported on `Vset n k`
  (`legal_of_repStep_ne_zero`: every positive-weight repaired step keeps the prefix legal).
* `repaired_relabelled`: its uniform relabelling equals `pTarget n k` pointwise and has `KLx = 0`
  (mixtures: `repairedMix_relabelled`).  Route: Lemma 1(e) (`A36RW.Relabel.lemma1e_balanced`, R5), as the remark
  cites, with invariance from `repMixLaw_relabelMix_invariant` (the R3 argument for `repLaw`).  Cross-check through
  AGF's symmetrisation: `repaired_relabelled_eq_symLaw` and `symLaw_repMixLaw_eq_p` (`agfv_symLaw_restrict`).
* `Two.repStep_not_product`, `Two.stepW_root_ne_repStep`: at n = 2, k = 1, one round, the repaired draws have the
  Bernoulli(j/M) = Bernoulli(1/2) marginals but are not independent; every tree of the class with the same batch has
  the product law there.
* `repaired_not_policy`, `Two.repaired_not_policy_2_1`: no policy of the class (`PolicyE`, any seed space, any cap)
  produces the repaired law of a full schedule `U`, or its uniform relabelling, within `|U|` rounds whenever
  `G_|U|(n,k) < 1`; at `(n, k, |U|) = (2, 1, 1)`, `G_1(2,1) = 1/2`.
* `repair_remark`: the above, collected.
Additions (not requested; checks of scope).
* `repStep_eq_batchLaw_iff`: the repaired kernel is the class's product kernel exactly when `accMass = 1` (no killed
  mass in the round), so repair leaves the class exactly at rounds with positive hazard.
* `Four.repLaw_ne_p`: without the relabelling, repair does not output `p` (n = 4, k = 2, schedule `({0,1},{2,3})`):
  the relabelling clause of the remark is load-bearing.
* `rejection_one_round`: the one-block case (the classes-table row "rejection — exact in 1 round") needs no
  relabelling.
Imports `A36RW.Interface.Relabel` (shared module).
-/
import A36RW.Interface.Relabel
import A36RW.Balanced.Converse
import A36RW.Balanced.MixtureBridge

set_option autoImplicit false

namespace A36RW.W22

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §1 Definitions -/

/-- Acceptance mass of one product draw of the batch `B` at `h`: the probability, under the oracle's product law
`batchLaw o h B`, that the child prefix `⟨B, S⟩ :: h` is legal. -/
noncomputable def accMass (o : Oracle n) (h : History n) (B : Finset (Fin n)) : ℝ :=
  ∑ S ∈ B.powerset, if o.legal (⟨B, S⟩ :: h) then batchLaw o h B S else 0

/-- **The repaired one-step kernel.**  At a legal prefix: the product law of the batch conditioned on the child
prefix being legal.  At an illegal prefix: fair bits, as in V0's `schedLawE`. -/
noncomputable def repStep (o : Oracle n) (h : History n) (B S : Finset (Fin n)) : ℝ :=
  if o.legal h then (if o.legal (⟨B, S⟩ :: h) then batchLaw o h B S / accMass o h B else 0)
  else (1 / 2 : ℝ) ^ B.card

/-- **The repaired output law of a fixed labelled schedule**, executed from `h`: V0's `schedLawE` recursion with the
round weight replaced by `repStep`. -/
noncomputable def repLaw (o : Oracle n) : List (Finset (Fin n)) → History n → (Fin n → Bool) → ℝ
  | [], h, x => if outBits h = x then 1 else 0
  | B :: U, h, x => ∑ S ∈ B.powerset, repStep o h B S * repLaw o U (⟨B, S⟩ :: h) x

/-- The repaired law of a predrawn schedule mixture: V0's `mixLawE` with `repLaw` in place of `schedLawE`. -/
noncomputable def repMixLaw (o : Oracle n) (μ : SchedMix n) : (Fin n → Bool) → ℝ :=
  fun x => (μ.parts.map (fun p => p.1 * repLaw o p.2 [] x)).sum

lemma repLaw_nil (o : Oracle n) (h : History n) (x : Fin n → Bool) :
    repLaw o [] h x = if outBits h = x then 1 else 0 := rfl

lemma repLaw_cons (o : Oracle n) (B : Finset (Fin n)) (U : List (Finset (Fin n))) (h : History n)
    (x : Fin n → Bool) :
    repLaw o (B :: U) h x = ∑ S ∈ B.powerset, repStep o h B S * repLaw o U (⟨B, S⟩ :: h) x := rfl

/-- Faithfulness: `schedLawE` is the same recursion with the unconditioned weight. -/
lemma schedLawE_cons (o : Oracle n) (B : Finset (Fin n)) (U : List (Finset (Fin n))) (h : History n)
    (x : Fin n → Bool) :
    schedLawE o (B :: U) h x = ∑ S ∈ B.powerset,
      (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) * schedLawE o U (⟨B, S⟩ :: h) x := rfl

lemma schedLawE_nil (o : Oracle n) (h : History n) (x : Fin n → Bool) :
    schedLawE o [] h x = if outBits h = x then 1 else 0 := rfl

/-! ## §2 The repaired kernel (any oracle) -/

lemma repStep_of_legal {o : Oracle n} {h : History n} (hL : o.legal h) (B S : Finset (Fin n)) :
    repStep o h B S = if o.legal (⟨B, S⟩ :: h) then batchLaw o h B S / accMass o h B else 0 := by
  unfold repStep; rw [if_pos hL]

lemma repStep_of_not_legal {o : Oracle n} {h : History n} (hL : ¬ o.legal h) (B S : Finset (Fin n)) :
    repStep o h B S = (1 / 2 : ℝ) ^ B.card := by
  unfold repStep; rw [if_neg hL]

lemma repStep_eq_zero_of_not_legal_child {o : Oracle n} {h : History n} (hL : o.legal h)
    {B S : Finset (Fin n)} (hc : ¬ o.legal (⟨B, S⟩ :: h)) : repStep o h B S = 0 := by
  rw [repStep_of_legal hL, if_neg hc]

/-- **Every positive-weight repaired step keeps the prefix legal.** -/
theorem legal_of_repStep_ne_zero {o : Oracle n} {h : History n} (hL : o.legal h) {B S : Finset (Fin n)}
    (hne : repStep o h B S ≠ 0) : o.legal (⟨B, S⟩ :: h) := by
  by_contra hc
  exact hne (repStep_eq_zero_of_not_legal_child hL hc)

lemma accMass_nonneg {o : Oracle n} {h : History n} {B : Finset (Fin n)}
    (hm : ∀ i ∈ B, 0 ≤ o.marg h i ∧ o.marg h i ≤ 1) : 0 ≤ accMass o h B := by
  unfold accMass
  refine Finset.sum_nonneg (fun S _ => ?_)
  split_ifs
  · exact A36RW.Converse.batchLaw_nonneg_w2 o h B S hm
  · exact le_refl 0

lemma repStep_nonneg {o : Oracle n} {h : History n} {B : Finset (Fin n)}
    (hm : o.legal h → ∀ i ∈ B, 0 ≤ o.marg h i ∧ o.marg h i ≤ 1) (S : Finset (Fin n)) :
    0 ≤ repStep o h B S := by
  unfold repStep
  split_ifs with hL hc
  · exact div_nonneg (A36RW.Converse.batchLaw_nonneg_w2 o h B S (hm hL)) (accMass_nonneg (hm hL))
  · exact le_refl 0
  · positivity

/-- **The repaired kernel is a probability law on the words of the batch** whenever the conditioning event has
positive probability. -/
theorem sum_repStep {o : Oracle n} {h : History n} (hL : o.legal h) {B : Finset (Fin n)}
    (hpos : 0 < accMass o h B) : ∑ S ∈ B.powerset, repStep o h B S = 1 := by
  have h1 : ∀ S ∈ B.powerset, repStep o h B S
      = (if o.legal (⟨B, S⟩ :: h) then batchLaw o h B S else 0) / accMass o h B := by
    intro S _
    rw [repStep_of_legal hL]
    split_ifs <;> simp
  rw [Finset.sum_congr rfl h1, ← Finset.sum_div]
  show accMass o h B / accMass o h B = 1
  exact div_self hpos.ne'

/-- The rejection probability of one product draw: the product mass of the words with an illegal child. -/
lemma one_sub_accMass (o : Oracle n) (h : History n) (B : Finset (Fin n)) :
    1 - accMass o h B = ∑ S ∈ B.powerset, if o.legal (⟨B, S⟩ :: h) then 0 else batchLaw o h B S := by
  rw [← A36RW.Converse.sum_batchLaw_w2 o h B]
  unfold accMass
  rw [← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl (fun S _ => ?_)
  split_ifs <;> ring

/-- **Why conditioning is the law of "resample until legal".**  Independent product draws of `B` are made at `h`
until the first one whose child prefix is legal.  The probability that the first `t` draws are rejected (each with
probability `1 - accMass`) and draw `t + 1` is the word `S` with a legal child is
`(1 - accMass)^t · batchLaw S · 1[legal]`; summed over `t ≥ 0` this is the repaired kernel.  (Summed further over
`S`, the right side is `1` when `0 < accMass` (`sum_repStep`), so the draws stop with probability one; their number
is not analysed.  The reading of the left side as the first-acceptance probability of independent draws is the
standard geometric computation and is not itself formalized.) -/
theorem repStep_eq_tsum_first_acceptance {o : Oracle n} {h : History n} (hL : o.legal h)
    {B : Finset (Fin n)} (hm : ∀ i ∈ B, 0 ≤ o.marg h i ∧ o.marg h i ≤ 1) (hpos : 0 < accMass o h B)
    (S : Finset (Fin n)) :
    ∑' t : ℕ, (1 - accMass o h B) ^ t * (if o.legal (⟨B, S⟩ :: h) then batchLaw o h B S else 0)
      = repStep o h B S := by
  have hrej : 0 ≤ 1 - accMass o h B := by
    rw [one_sub_accMass]
    refine Finset.sum_nonneg (fun S' _ => ?_)
    split_ifs
    · exact le_refl 0
    · exact A36RW.Converse.batchLaw_nonneg_w2 o h B S' hm
  rw [tsum_mul_right, tsum_geometric_of_lt_one hrej (by linarith), sub_sub_cancel, repStep_of_legal hL]
  split_ifs
  · rw [div_eq_inv_mul]
  · simp

/-- **Repair changes the round exactly when the round has killed mass.**  At a legal prefix (marginals in `[0,1]`),
the repaired kernel equals the class's product kernel on every word of the batch iff `accMass = 1`, i.e. iff no word
of positive product weight has an illegal child. -/
theorem repStep_eq_batchLaw_iff {o : Oracle n} {h : History n} (hL : o.legal h) {B : Finset (Fin n)}
    (hm : ∀ i ∈ B, 0 ≤ o.marg h i ∧ o.marg h i ≤ 1) :
    (∀ S ∈ B.powerset, repStep o h B S = batchLaw o h B S) ↔ accMass o h B = 1 := by
  have hterm : ∀ S ∈ B.powerset, 0 ≤ (if o.legal (⟨B, S⟩ :: h) then 0 else batchLaw o h B S) := by
    intro S _
    split_ifs
    · exact le_refl 0
    · exact A36RW.Converse.batchLaw_nonneg_w2 o h B S hm
  constructor
  · intro hall
    have h0 : 1 - accMass o h B = 0 := by
      rw [one_sub_accMass]
      refine Finset.sum_eq_zero (fun S hS => ?_)
      split_ifs with hc
      · rfl
      · rw [← hall S hS, repStep_eq_zero_of_not_legal_child hL hc]
    linarith
  · intro h1 S hS
    rw [repStep_of_legal hL, h1, div_one]
    split_ifs with hc
    · rfl
    · have h0 : ∑ S ∈ B.powerset, (if o.legal (⟨B, S⟩ :: h) then 0 else batchLaw o h B S) = 0 := by
        rw [← one_sub_accMass, h1, sub_self]
      have h2 := (Finset.sum_eq_zero_iff_of_nonneg hterm).1 h0 S hS
      rw [if_neg hc] at h2
      exact h2.symm

/-! ## §3 The conditioning event has positive probability at every legal prefix (balanced oracle) -/

/-- Child legality in terms of the number of ones drawn (`WFE` prefix, batch of remaining coordinates):
`0 ≤ j - |S| ≤ M - |B|`. -/
lemma legal_child_iff {k : ℕ} {h : History n} (hwf : WFE h) {B S : Finset (Fin n)} (hB : B ⊆ remaining h)
    (hS : S ⊆ B) :
    Legal k (⟨B, S⟩ :: h) ↔
      (S.card : ℤ) ≤ quota k h ∧ quota k h - (S.card : ℤ) ≤ (size h : ℤ) - (B.card : ℤ) := by
  have hq : quota k (⟨B, S⟩ :: h) = quota k h - (S.card : ℤ) :=
    A36RW.Converse.quota_cons_eq_wfe_w2 k (s := ⟨B, S⟩) hwf hB hS
  have hs : size (⟨B, S⟩ :: h) + B.card = size h := size_cons (s := ⟨B, S⟩) hB
  unfold Legal
  rw [hq]
  constructor
  · rintro ⟨h1, h2⟩
    constructor <;> omega
  · rintro ⟨h1, h2⟩
    constructor <;> omega

/-- **The conditioning event has positive probability at every legal prefix.**  Balanced oracle, every legal `WFE`
history `h` (state `(M, j)`, `0 ≤ j ≤ M`) and every batch `B` of remaining coordinates: a word `S ⊆ B` with
`|S| = min(|B|, j)` has a legal child and positive product weight (at `j = 0` it is `∅`, at `j = M` it is `B`, the
deterministic words of the product law there). -/
theorem accMass_pos (k : ℕ) {h : History n} (hwf : WFE h) (hL : Legal k h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) : 0 < accMass (balancedOracle n k) h B := by
  obtain ⟨j, -, hjM, hq⟩ := A36RW.Bridge.legal_quota_w4 hL
  have hBM : B.card ≤ size h := Finset.card_le_card hB
  obtain ⟨S0, hS0B, hS0c⟩ := Finset.exists_subset_card_eq (min_le_left B.card j)
  have hleg : Legal k (⟨B, S0⟩ :: h) := by
    rw [legal_child_iff hwf hB hS0B, hq, hS0c]
    rcases le_total B.card j with hbj | hjb
    · rw [min_eq_left hbj]
      constructor <;> omega
    · rw [min_eq_right hjb]
      constructor <;> omega
  have hw : 0 < batchLaw (balancedOracle n k) h B S0 := by
    unfold batchLaw
    refine Finset.prod_pos (fun i hi => ?_)
    show 0 < (if i ∈ S0 then ratio k h else 1 - ratio k h)
    split_ifs with hiS
    · have hj0 : 0 < j := by
        have h1 : 0 < S0.card := Finset.card_pos.2 ⟨i, hiS⟩
        rw [hS0c] at h1
        exact lt_of_lt_of_le h1 (min_le_right _ _)
      have hMpos : 0 < size h := lt_of_lt_of_le hj0 hjM
      unfold ratio
      rw [hq]
      exact div_pos (by exact_mod_cast hj0) (by exact_mod_cast hMpos)
    · have hlt : S0.card < B.card :=
        Finset.card_lt_card (Finset.ssubset_iff_subset_ne.2 ⟨hS0B, fun he => hiS (he ▸ hi)⟩)
      rw [hS0c] at hlt
      have hjB : j < B.card := by
        rcases le_total B.card j with hbj | hjb
        · rw [min_eq_left hbj] at hlt; exact absurd hlt (lt_irrefl _)
        · rw [min_eq_right hjb] at hlt; exact hlt
      have hjlt : j < size h := lt_of_lt_of_le hjB hBM
      have hMpos : (0 : ℝ) < (size h : ℝ) := by exact_mod_cast (lt_of_le_of_lt (Nat.zero_le j) hjlt)
      have hr : ratio k h < 1 := by
        unfold ratio
        rw [hq, div_lt_one hMpos]
        exact_mod_cast hjlt
      linarith
  have hmem : S0 ∈ B.powerset := Finset.mem_powerset.2 hS0B
  unfold accMass
  calc (0 : ℝ) < (if (balancedOracle n k).legal (⟨B, S0⟩ :: h) then batchLaw (balancedOracle n k) h B S0
          else 0) := by
        rw [if_pos (show (balancedOracle n k).legal (⟨B, S0⟩ :: h) from hleg)]
        exact hw
    _ ≤ ∑ S ∈ B.powerset, (if (balancedOracle n k).legal (⟨B, S⟩ :: h) then batchLaw (balancedOracle n k) h B S
          else 0) := by
        refine Finset.single_le_sum
          (f := fun S => if (balancedOracle n k).legal (⟨B, S⟩ :: h) then batchLaw (balancedOracle n k) h B S
            else 0) (fun S _ => ?_) hmem
        show 0 ≤ (if (balancedOracle n k).legal (⟨B, S⟩ :: h) then batchLaw (balancedOracle n k) h B S else 0)
        split_ifs
        · exact A36RW.Converse.batchLaw_nonneg_w2 _ h B S
            (fun _ _ => A36RW.Converse.ratio_mem_Icc_of_legal_w2 k hL)
        · exact le_refl 0

/-! ## §4 The repaired law of a full schedule is a probability law on the slice -/

/-- Nonnegativity of the repaired law from every history, legal or not (balanced oracle). -/
theorem repLaw_nonneg (k : ℕ) : ∀ (U : List (Finset (Fin n))) (h : History n) (x : Fin n → Bool),
    0 ≤ repLaw (balancedOracle n k) U h x
  | [], h, x => by rw [repLaw_nil]; split_ifs <;> norm_num
  | B :: U, h, x => by
      rw [repLaw_cons]
      exact Finset.sum_nonneg (fun S _ => mul_nonneg
        (repStep_nonneg (fun hL' _ _ => A36RW.Converse.ratio_mem_Icc_of_legal_w2 k hL') S)
        (repLaw_nonneg k U _ x))

/-- From every legal `WFE` prefix whose remaining set the schedule partitions, the repaired law is nonnegative,
has total mass one, and vanishes off `Vset n k`. -/
theorem repLaw_prob (k : ℕ) : ∀ (U : List (Finset (Fin n))) (h : History n), WFE h → Legal k h →
    IsSchedule U (remaining h) →
      (∀ x, 0 ≤ repLaw (balancedOracle n k) U h x) ∧ ∑ x, repLaw (balancedOracle n k) U h x = 1 ∧
        ∀ x, x ∉ Vset n k → repLaw (balancedOracle n k) U h x = 0
  | [], h, _, hL, hU => by
      have hU' : remaining h = ∅ := hU
      have hs : size h = 0 := by unfold size; rw [hU']; rfl
      have hV : outBits h ∈ Vset n k :=
        (agfv_outBits_mem_Vset k h).2 ((A36RW.Converse.legal_iff_card_of_size_zero_w2 k hs).1 hL)
      refine ⟨fun x => ?_, ?_, fun x hx => ?_⟩
      · rw [repLaw_nil]; split_ifs <;> norm_num
      · simp only [repLaw_nil]
        rw [Finset.sum_ite_eq]
        simp
      · rw [repLaw_nil, if_neg]
        rintro rfl
        exact hx hV
  | B :: U, h, hwf, hL, hU => by
      obtain ⟨-, hB, hU'⟩ := hU
      have hLo : (balancedOracle n k).legal h := hL
      have hpos := accMass_pos k hwf hL hB
      have hm : (balancedOracle n k).legal h → ∀ i ∈ B,
          0 ≤ (balancedOracle n k).marg h i ∧ (balancedOracle n k).marg h i ≤ 1 :=
        fun hL' _ _ => A36RW.Converse.ratio_mem_Icc_of_legal_w2 k hL'
      have IH : ∀ S ∈ B.powerset, (balancedOracle n k).legal (⟨B, S⟩ :: h) →
          (∀ x, 0 ≤ repLaw (balancedOracle n k) U (⟨B, S⟩ :: h) x) ∧
            ∑ x, repLaw (balancedOracle n k) U (⟨B, S⟩ :: h) x = 1 ∧
            ∀ x, x ∉ Vset n k → repLaw (balancedOracle n k) U (⟨B, S⟩ :: h) x = 0 :=
        fun S hS hLc => repLaw_prob k U (⟨B, S⟩ :: h) ⟨hB, Finset.mem_powerset.1 hS, hwf⟩ hLc
          (by rw [remaining_cons]; exact hU')
      refine ⟨fun x => ?_, ?_, fun x hx => ?_⟩
      · rw [repLaw_cons]
        refine Finset.sum_nonneg (fun S hS => ?_)
        by_cases hc : (balancedOracle n k).legal (⟨B, S⟩ :: h)
        · exact mul_nonneg (repStep_nonneg hm S) ((IH S hS hc).1 x)
        · rw [repStep_eq_zero_of_not_legal_child hLo hc, zero_mul]
      · simp only [repLaw_cons]
        rw [Finset.sum_comm]
        calc ∑ S ∈ B.powerset, ∑ x, repStep (balancedOracle n k) h B S *
                repLaw (balancedOracle n k) U (⟨B, S⟩ :: h) x
            = ∑ S ∈ B.powerset, repStep (balancedOracle n k) h B S := by
              refine Finset.sum_congr rfl (fun S hS => ?_)
              rw [← Finset.mul_sum]
              by_cases hc : (balancedOracle n k).legal (⟨B, S⟩ :: h)
              · rw [(IH S hS hc).2.1, mul_one]
              · rw [repStep_eq_zero_of_not_legal_child hLo hc, zero_mul]
          _ = 1 := sum_repStep hLo hpos
      · rw [repLaw_cons]
        refine Finset.sum_eq_zero (fun S hS => ?_)
        by_cases hc : (balancedOracle n k).legal (⟨B, S⟩ :: h)
        · rw [(IH S hS hc).2.2 x hx, mul_zero]
        · rw [repStep_eq_zero_of_not_legal_child hLo hc, zero_mul]

/-- **The repaired law of every full schedule is a probability law supported on the slice** (`k ≤ n`): nonnegative,
total mass one, zero off `Vset n k`, hence mass one on `Vset n k` (every completed path is legal). -/
theorem repLaw_isProb (n k : ℕ) (hk : k ≤ n) {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    (∀ x, 0 ≤ repLaw (balancedOracle n k) U [] x) ∧ ∑ x, repLaw (balancedOracle n k) U [] x = 1 ∧
      (∀ x, x ∉ Vset n k → repLaw (balancedOracle n k) U [] x = 0) ∧
      ∑ x ∈ Vset n k, repLaw (balancedOracle n k) U [] x = 1 := by
  have hsched : IsSchedule U (remaining ([] : History n)) := by
    rw [Relabel.remaining_nil_univ]; exact hU
  obtain ⟨h0, h1, h2⟩ := repLaw_prob k U [] trivial (A36RW.Converse.legal_nil_w2 n k hk) hsched
  exact ⟨h0, h1, h2, (Finset.sum_subset (Finset.subset_univ _) (fun x _ hx => h2 x hx)).trans h1⟩

lemma sum_repMix_swap (o : Oracle n) (L : List (ℝ × List (Finset (Fin n)))) :
    ∑ x, (L.map (fun p => p.1 * repLaw o p.2 [] x)).sum
      = (L.map (fun p => ∑ x, p.1 * repLaw o p.2 [] x)).sum := by
  induction L with
  | nil => simp
  | cons a L ih => simp only [List.map_cons, List.sum_cons, Finset.sum_add_distrib, ih]

/-- The repaired law of every schedule mixture is a probability law supported on the slice. -/
theorem repMixLaw_isProb (n k : ℕ) (hk : k ≤ n) (μ : SchedMix n) :
    (∀ x, 0 ≤ repMixLaw (balancedOracle n k) μ x) ∧ ∑ x, repMixLaw (balancedOracle n k) μ x = 1 ∧
      (∀ x, x ∉ Vset n k → repMixLaw (balancedOracle n k) μ x = 0) ∧
      ∑ x ∈ Vset n k, repMixLaw (balancedOracle n k) μ x = 1 := by
  have h0 : ∀ x, 0 ≤ repMixLaw (balancedOracle n k) μ x := by
    intro x
    unfold repMixLaw
    refine List.sum_nonneg (fun y hy => ?_)
    obtain ⟨p, hp, rfl⟩ := List.mem_map.1 hy
    exact mul_nonneg (μ.wt_nonneg p hp) ((repLaw_isProb n k hk (μ.comp_sched p hp)).1 x)
  have h1 : ∑ x, repMixLaw (balancedOracle n k) μ x = 1 := by
    unfold repMixLaw
    rw [sum_repMix_swap]
    have hp1 : ∀ p ∈ μ.parts, ∑ x, p.1 * repLaw (balancedOracle n k) p.2 [] x = p.1 := by
      intro p hp
      rw [← Finset.mul_sum, (repLaw_isProb n k hk (μ.comp_sched p hp)).2.1, mul_one]
    rw [List.map_congr_left hp1]
    exact μ.wt_sum
  have h2 : ∀ x, x ∉ Vset n k → repMixLaw (balancedOracle n k) μ x = 0 := by
    intro x hx
    unfold repMixLaw
    refine List.sum_eq_zero (fun y hy => ?_)
    obtain ⟨p, hp, rfl⟩ := List.mem_map.1 hy
    rw [(repLaw_isProb n k hk (μ.comp_sched p hp)).2.2.1 x hx, mul_zero]
  exact ⟨h0, h1, h2, (Finset.sum_subset (Finset.subset_univ _) (fun x _ hx => h2 x hx)).trans h1⟩

/-! ## §5 Equivariance of the repaired law (exact oracle of an invariant target; the R2 argument) -/

lemma child_permHist (σ : Equiv.Perm (Fin n)) (h : History n) (B S : Finset (Fin n)) :
    (⟨Finset.image σ B, Finset.image σ S⟩ : Batch n) :: agfv_permHist σ h = agfv_permHist σ (⟨B, S⟩ :: h) :=
  rfl

theorem accMass_permHist {t : Target n} {o : Oracle n} (hex : Exact t o) {σ : Equiv.Perm (Fin n)}
    (ht : Relabel.Invariant t σ) {h : History n} (hwf : WFE h) (hL : o.legal h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) :
    accMass o (agfv_permHist σ h) (Finset.image σ B) = accMass o h B := by
  unfold accMass
  rw [agfv_sum_powerset_image σ B]
  refine Finset.sum_congr rfl (fun S hS => ?_)
  have hwf' : WFE (⟨B, S⟩ :: h) := ⟨hB, Finset.mem_powerset.1 hS, hwf⟩
  rw [child_permHist σ h B S, Relabel.batchLaw_permHist hex ht hwf hL hB S]
  by_cases hc : o.legal (⟨B, S⟩ :: h)
  · rw [if_pos ((Relabel.legal_permHist_iff hex ht hwf').2 hc), if_pos hc]
  · rw [if_neg (fun hc' => hc ((Relabel.legal_permHist_iff hex ht hwf').1 hc')), if_neg hc]

theorem repStep_permHist {t : Target n} {o : Oracle n} (hex : Exact t o) {σ : Equiv.Perm (Fin n)}
    (ht : Relabel.Invariant t σ) {h : History n} (hwf : WFE h) {B S : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hS : S ⊆ B) :
    repStep o (agfv_permHist σ h) (Finset.image σ B) (Finset.image σ S) = repStep o h B S := by
  by_cases hL : o.legal h
  · have hL' : o.legal (agfv_permHist σ h) := (Relabel.legal_permHist_iff hex ht hwf).2 hL
    have hwf' : WFE (⟨B, S⟩ :: h) := ⟨hB, hS, hwf⟩
    rw [repStep_of_legal hL', repStep_of_legal hL, child_permHist σ h B S,
      Relabel.batchLaw_permHist hex ht hwf hL hB S, accMass_permHist hex ht hwf hL hB]
    by_cases hc : o.legal (⟨B, S⟩ :: h)
    · rw [if_pos ((Relabel.legal_permHist_iff hex ht hwf').2 hc), if_pos hc]
    · rw [if_neg (fun hc' => hc ((Relabel.legal_permHist_iff hex ht hwf').1 hc')), if_neg hc]
  · have hL' : ¬ o.legal (agfv_permHist σ h) := fun hc => hL ((Relabel.legal_permHist_iff hex ht hwf).1 hc)
    rw [repStep_of_not_legal hL', repStep_of_not_legal hL, Finset.card_image_of_injective _ σ.injective]

/-- **Equivariance of the repaired law**: `repLaw o (σU) (σh) x = repLaw o U h (σ⁻¹ x)`, from every `WFE` prefix
whose remaining set the schedule partitions (both branches of the recursion). -/
theorem repLaw_equivariant {t : Target n} {o : Oracle n} (hex : Exact t o) {σ : Equiv.Perm (Fin n)}
    (ht : Relabel.Invariant t σ) :
    ∀ (U : List (Finset (Fin n))) (h : History n), WFE h → IsSchedule U (remaining h) → ∀ x,
      repLaw o (U.map (Finset.image σ)) (agfv_permHist σ h) x = repLaw o U h (permWord σ.symm x)
  | [], h, _, _, x => by
      show (if outBits (agfv_permHist σ h) = x then (1 : ℝ) else 0)
          = if outBits h = permWord σ.symm x then 1 else 0
      by_cases hc : outBits (agfv_permHist σ h) = x
      · have hc' : outBits h = permWord σ.symm x := (agfv_outBits_permHist_iff σ h x).1 hc
        rw [if_pos hc, if_pos hc']
      · have hc' : ¬ outBits h = permWord σ.symm x := fun hd => hc ((agfv_outBits_permHist_iff σ h x).2 hd)
        rw [if_neg hc, if_neg hc']
  | B :: U, h, hwf, hU, x => by
      obtain ⟨_, hB, hU⟩ := hU
      show ∑ S ∈ (Finset.image σ B).powerset,
            repStep o (agfv_permHist σ h) (Finset.image σ B) S *
              repLaw o (U.map (Finset.image σ)) (⟨Finset.image σ B, S⟩ :: agfv_permHist σ h) x
          = ∑ S ∈ B.powerset, repStep o h B S * repLaw o U (⟨B, S⟩ :: h) (permWord σ.symm x)
      rw [agfv_sum_powerset_image σ B]
      refine Finset.sum_congr rfl (fun S hS => ?_)
      have hSB : S ⊆ B := Finset.mem_powerset.1 hS
      have hwf' : WFE (⟨B, S⟩ :: h) := ⟨hB, hSB, hwf⟩
      have hU' : IsSchedule U (remaining (⟨B, S⟩ :: h)) := by rw [remaining_cons]; exact hU
      rw [repStep_permHist hex ht hwf hB hSB, child_permHist σ h B S,
        repLaw_equivariant hex ht U (⟨B, S⟩ :: h) hwf' hU' x]

/-- Equivariance from the empty history, for a full schedule. -/
theorem repLaw_equivariant_nil {t : Target n} {o : Oracle n} (hex : Exact t o) {σ : Equiv.Perm (Fin n)}
    (ht : Relabel.Invariant t σ) {U : List (Finset (Fin n))} (hU : FullSchedule n U) (x : Fin n → Bool) :
    repLaw o (U.map (Finset.image σ)) [] x = repLaw o U [] (permWord σ.symm x) := by
  have hsched : IsSchedule U (remaining ([] : History n)) := by rw [Relabel.remaining_nil_univ]; exact hU
  have h2 := repLaw_equivariant hex ht U [] trivial hsched x
  rw [agfv_permHist_nil] at h2
  exact h2

/-! ## §6 The uniform relabelling of the repaired sampler (shared `relabelMix`; the R3 argument for `repLaw`) -/

/-- **R3's law identity for the repaired sampler**: relabelling the components of a mixture by a finite set `G` of
permutations (shared `A36RW.Relabel.relabelMix`, weights `w/|G|`) averages the pushforwards of the repaired law. -/
theorem repMixLaw_relabelMix {G : Finset (Equiv.Perm (Fin n))} (hG : G.Nonempty) (μ : SchedMix n)
    {t : Target n} {o : Oracle n} (hex : Exact t o) (ht : ∀ g ∈ G, Relabel.Invariant t g) (x : Fin n → Bool) :
    repMixLaw o (Relabel.relabelMix G hG μ) x
      = (G.card : ℝ)⁻¹ * ∑ g ∈ G, repMixLaw o μ (permWord g.symm x) := by
  show ((G.toList.flatMap (fun g => μ.parts.map (fun p => (p.1 / (G.card : ℝ), p.2.map (Finset.image g))))).map
      (fun p => p.1 * repLaw o p.2 [] x)).sum = _
  rw [Relabel.sum_map_flatMap]
  have hin : ∀ g ∈ G.toList,
      ((μ.parts.map (fun p => (p.1 / (G.card : ℝ), p.2.map (Finset.image g)))).map
        (fun p => p.1 * repLaw o p.2 [] x)).sum
        = (G.card : ℝ)⁻¹ * repMixLaw o μ (permWord g.symm x) := by
    intro g hg
    have hgG : g ∈ G := Finset.mem_toList.1 hg
    rw [List.map_map]
    show _ = (G.card : ℝ)⁻¹ * (μ.parts.map (fun p => p.1 * repLaw o p.2 [] (permWord g.symm x))).sum
    rw [← List.sum_map_mul_left]
    congr 1
    apply List.map_congr_left
    intro p hp
    have h2 := repLaw_equivariant_nil hex (ht g hgG) (μ.comp_sched p hp) x
    simp only [Function.comp_apply]
    rw [h2, div_eq_mul_inv]
    ring
  calc _ = (G.toList.map (fun g => (G.card : ℝ)⁻¹ * repMixLaw o μ (permWord g.symm x))).sum := by
          congr 1; exact List.map_congr_left hin
    _ = _ := by rw [Finset.sum_map_toList, Finset.mul_sum]

/-- **Invariance** of the relabelled repaired law when `G` is a group set (the R3 argument). -/
theorem repMixLaw_relabelMix_invariant {G : Finset (Equiv.Perm (Fin n))} (hG : G.Nonempty) (μ : SchedMix n)
    {t : Target n} {o : Oracle n} (hex : Exact t o) (ht : ∀ g ∈ G, Relabel.Invariant t g)
    (hGrp : Relabel.IsGroupSet G) {g : Equiv.Perm (Fin n)} (hg : g ∈ G) (x : Fin n → Bool) :
    repMixLaw o (Relabel.relabelMix G hG μ) (permWord g x) = repMixLaw o (Relabel.relabelMix G hG μ) x := by
  rw [repMixLaw_relabelMix hG μ hex ht, repMixLaw_relabelMix hG μ hex ht]
  congr 1
  have key : ∀ h : Equiv.Perm (Fin n), permWord (g * h).symm (permWord g x) = permWord h.symm x := by
    intro h; funext i; simp [permWord]
  rw [← hGrp.sum_mul_left hg (fun h => repMixLaw o μ (permWord h.symm (permWord g x)))]
  refine Finset.sum_congr rfl (fun h _ => ?_)
  show repMixLaw o μ (permWord (g * h).symm (permWord g x)) = repMixLaw o μ (permWord h.symm x)
  rw [key h]

lemma univPerm_nonempty : (univ : Finset (Equiv.Perm (Fin n))).Nonempty := ⟨1, Finset.mem_univ _⟩

lemma univPerm_isGroupSet : Relabel.IsGroupSet (univ : Finset (Equiv.Perm (Fin n))) :=
  ⟨Finset.mem_univ _, fun _ _ _ _ => Finset.mem_univ _⟩

/-- **The relabelled repaired sampler outputs `p` exactly (mixtures).**  For every schedule mixture `μ`, the uniform
relabelling (shared `relabelMix`, `G` = all permutations) of the repaired sampler has law `pTarget n k` pointwise
and `KLx = 0`.  Route: Lemma 1(e) (`A36RW.Relabel.lemma1e_balanced`, R5) applied to the relabelled law, which is
relabelling-invariant (`repMixLaw_relabelMix_invariant`) and has mass one on the slice (`repMixLaw_isProb`). -/
theorem repairedMix_relabelled (n k : ℕ) (hk : k ≤ n) (μ : SchedMix n) :
    (∀ x, repMixLaw (balancedOracle n k) (Relabel.relabelMix univ univPerm_nonempty μ) x = pTarget n k x) ∧
      KLx (Bridge.balancedTarget n k hk) (repMixLaw (balancedOracle n k) (Relabel.relabelMix univ univPerm_nonempty μ))
        = ((0 : ℝ) : WithTop ℝ) := by
  obtain ⟨hQ0, -, hQV, hmass⟩ := repMixLaw_isProb n k hk (Relabel.relabelMix univ univPerm_nonempty μ)
  have hinv : ∀ σ : Equiv.Perm (Fin n), ∀ x ∈ Vset n k,
      repMixLaw (balancedOracle n k) (Relabel.relabelMix univ univPerm_nonempty μ) (permWord σ x)
        = repMixLaw (balancedOracle n k) (Relabel.relabelMix univ univPerm_nonempty μ) x :=
    fun σ x _ => repMixLaw_relabelMix_invariant univPerm_nonempty μ (Bridge.exact_balanced hk)
      (fun g _ => Relabel.balanced_invariant n k hk g) univPerm_isGroupSet (Finset.mem_univ σ) x
  have hR5 := (Relabel.lemma1e_balanced n k hk _ hQ0 hinv).1 (by rw [hmass]; norm_num)
  refine ⟨fun x => ?_, ?_⟩
  · by_cases hx : x ∈ Vset n k
    · have h := hR5.2 x hx
      rw [hmass, div_one] at h
      exact h
    · rw [hQV x hx, agfv_pTarget_of_not_mem hx]
  · rw [hR5.1, hmass, Real.log_one, neg_zero]

/-- **The remark's claim, for one fixed full schedule `U`**: resampling each block until the quota remains
satisfiable, with a uniform relabelling, outputs `p` exactly; `KLx = 0`. -/
theorem repaired_relabelled (n k : ℕ) (hk : k ≤ n) {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    (∀ x, repMixLaw (balancedOracle n k) (Relabel.relabelMix univ univPerm_nonempty (Bridge.pointMix U hU)) x
        = pTarget n k x) ∧
      KLx (Bridge.balancedTarget n k hk)
          (repMixLaw (balancedOracle n k) (Relabel.relabelMix univ univPerm_nonempty (Bridge.pointMix U hU)))
        = ((0 : ℝ) : WithTop ℝ) :=
  repairedMix_relabelled n k hk (Bridge.pointMix U hU)

/-- The object of `repaired_relabelled` written out: the repaired sampler run on `σ(U)` for a uniformly random
permutation `σ` of the coordinates. -/
theorem repaired_relabelled_formula (o : Oracle n) {U : List (Finset (Fin n))} (hU : FullSchedule n U)
    (x : Fin n → Bool) :
    repMixLaw o (Relabel.relabelMix univ univPerm_nonempty (Bridge.pointMix U hU)) x
      = ((Fintype.card (Equiv.Perm (Fin n)) : ℕ) : ℝ)⁻¹ *
          ∑ σ : Equiv.Perm (Fin n), repLaw o (U.map (Finset.image σ)) [] x := by
  show (((univ : Finset (Equiv.Perm (Fin n))).toList.flatMap (fun g => (Bridge.pointMix U hU).parts.map
      (fun p => (p.1 / ((univ : Finset (Equiv.Perm (Fin n))).card : ℝ), p.2.map (Finset.image g))))).map
      (fun p => p.1 * repLaw o p.2 [] x)).sum = _
  rw [Relabel.sum_map_flatMap]
  have hin : ∀ g : Equiv.Perm (Fin n),
      (((Bridge.pointMix U hU).parts.map (fun p => (p.1 / ((univ : Finset (Equiv.Perm (Fin n))).card : ℝ),
        p.2.map (Finset.image g)))).map (fun p => p.1 * repLaw o p.2 [] x)).sum
        = ((Fintype.card (Equiv.Perm (Fin n)) : ℕ) : ℝ)⁻¹ * repLaw o (U.map (Finset.image g)) [] x := by
    intro g
    simp [Bridge.pointMix, Finset.card_univ, div_eq_inv_mul]
  simp only [hin]
  rw [Finset.sum_map_toList, Finset.mul_sum]

/-- Cross-check through AGF's symmetrisation: the relabelled repaired law is AGF's `Π` (`symLaw`) of the repaired
law. -/
theorem repaired_relabelled_eq_symLaw (n k : ℕ) (hk : k ≤ n) (μ : SchedMix n) :
    repMixLaw (balancedOracle n k) (Relabel.relabelMix univ univPerm_nonempty μ)
      = symLaw (repMixLaw (balancedOracle n k) μ) := by
  funext x
  rw [repMixLaw_relabelMix univPerm_nonempty μ (Bridge.exact_balanced hk)
    (fun g _ => Relabel.balanced_invariant n k hk g)]
  simp only [symLaw, permLaw, Finset.card_univ]

/-- Cross-check, second half: AGF's orbit identity (`agfv_symLaw_restrict`) gives `Π(repaired law) = p` directly
from "probability law supported on the slice", with no invariance argument. -/
theorem symLaw_repMixLaw_eq_p (n k : ℕ) (hk : k ≤ n) (μ : SchedMix n) :
    symLaw (repMixLaw (balancedOracle n k) μ) = pTarget n k := by
  obtain ⟨-, -, hV, hmass⟩ := repMixLaw_isProb n k hk μ
  funext x
  by_cases hx : x ∈ Vset n k
  · rw [agfv_symLaw_restrict _ hx]
    unfold succMass
    rw [hmass, one_mul]
  · rw [agfv_symLaw_apply, agfv_pTarget_of_not_mem hx]
    have hz : ∀ σ : Equiv.Perm (Fin n), repMixLaw (balancedOracle n k) μ (permWord σ x) = 0 :=
      fun σ => hV _ (fun hc => hx ((Vset_perm_stable n k σ x).1 hc))
    simp [hz]

/-- **Rejection is exact in one round** (appendix_reference.tex, table of classes, row "outside: joint draw;
rejection — exact in 1 round (resampling not costed)"): repair with the single block `univ`, i.e. redrawing all `n`
coordinates until the word lies in the slice, outputs `p` exactly with no relabelling, since `σ(univ) = univ` makes
the relabelled sampler the sampler itself.  (It is the count-conditioned one-round law, `A36RW.W11.condLaw n k`,
which W11 proves equal to `p`; that module is not imported here.) -/
theorem rejection_one_round (n k : ℕ) (hk : k ≤ n) (hn : 0 < n) :
    FullSchedule n [(univ : Finset (Fin n))] ∧ repLaw (balancedOracle n k) [univ] [] = pTarget n k := by
  have hU : FullSchedule n [(univ : Finset (Fin n))] :=
    ⟨⟨⟨0, hn⟩, Finset.mem_univ _⟩, Finset.Subset.refl _, Finset.sdiff_self _⟩
  refine ⟨hU, ?_⟩
  funext x
  have h1 := (repaired_relabelled n k hk hU).1 x
  rw [repaired_relabelled_formula] at h1
  have h2 : ∀ σ : Equiv.Perm (Fin n),
      repLaw (balancedOracle n k) ([(univ : Finset (Fin n))].map (Finset.image σ)) [] x
        = repLaw (balancedOracle n k) [univ] [] x := by
    intro σ
    rw [List.map_singleton, Finset.image_univ_equiv]
  rw [Finset.sum_congr rfl (fun σ _ => h2 σ), Finset.sum_const, Finset.card_univ, nsmul_eq_mul, ← mul_assoc,
    inv_mul_cancel₀ (Nat.cast_ne_zero.2 Fintype.card_ne_zero), one_mul] at h1
  exact h1

/-! ## §7 Outside the class -/

/-- **The converse forbids repair.**  For every full schedule `U` whose length `r = |U|` has `G_r(n,k) < 1`, no
policy of the class (`PolicyE`, any seed space, any cap) produces within `r` rounds the repaired law of `U`, nor
its uniform relabelling: both put mass one on the slice, every policy at most `G_r(n,k)`
(`A36RW.Converse.deadline_le_GrRec`). -/
theorem repaired_not_policy (n k : ℕ) (hk : k ≤ n) {U : List (Finset (Fin n))} (hU : FullSchedule n U)
    (hG : GrRec U.length n (k : ℤ) < 1) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) :
    σ.outBy (balancedOracle n k) U.length ≠ repLaw (balancedOracle n k) U [] ∧
      σ.outBy (balancedOracle n k) U.length
        ≠ repMixLaw (balancedOracle n k) (Relabel.relabelMix univ univPerm_nonempty (Bridge.pointMix U hU)) := by
  have hb := A36RW.Converse.deadline_le_GrRec n k hk σ U.length
  constructor
  · intro heq
    rw [heq, (repLaw_isProb n k hk hU).2.2.2] at hb
    linarith
  · intro heq
    rw [heq, (repMixLaw_isProb n k hk _).2.2.2] at hb
    linarith

namespace Two

/-! ### The witness at `n = 2`, `k = 1`, one round (root state `(M, j) = (2, 1)`, one block of both coordinates) -/

/-- The balanced oracle at `(n, k) = (2, 1)`. -/
noncomputable abbrev o21 : Oracle 2 := balancedOracle 2 1

lemma legal_nil : o21.legal ([] : History 2) := A36RW.Converse.legal_nil_w2 2 1 (by norm_num)

lemma ratio_nil : ratio 1 ([] : History 2) = 1 / 2 := by
  unfold ratio; rw [quota_nil, size_nil]; norm_num

/-- The one-block full schedule. -/
lemma full_univ : FullSchedule 2 [(univ : Finset (Fin 2))] :=
  ⟨Finset.univ_nonempty, Finset.Subset.refl _, Finset.sdiff_self _⟩

/-- The class's product weight of every word of the full batch at the root is `1/4`. -/
lemma batchLaw_root (S : Finset (Fin 2)) : batchLaw o21 [] univ S = 1 / 4 := by
  show batchProb 1 [] univ S = 1 / 4
  have hc : S.card ≤ 2 := by simpa using Finset.card_le_univ S
  rw [batchProb_eq_pow 1 [] (Finset.subset_univ S), ratio_nil, Finset.card_univ, Fintype.card_fin,
    show (1 : ℝ) - 1 / 2 = 1 / 2 by norm_num, ← pow_add, Nat.add_sub_cancel' hc]
  norm_num

lemma legal_root_child_iff (S : Finset (Fin 2)) : o21.legal (⟨univ, S⟩ :: ([] : History 2)) ↔ S.card = 1 := by
  show Legal 1 (⟨univ, S⟩ :: ([] : History 2)) ↔ S.card = 1
  have hB : (univ : Finset (Fin 2)) ⊆ remaining ([] : History 2) :=
    fun i _ => by rw [Relabel.remaining_nil_univ]; exact Finset.mem_univ i
  rw [legal_child_iff (k := 1) (h := []) (B := univ) (S := S) trivial hB (Finset.subset_univ S)]
  rw [quota_nil, size_nil, Finset.card_univ, Fintype.card_fin]
  constructor
  · rintro ⟨h1, h2⟩
    push_cast at h1 h2
    omega
  · intro h1
    constructor <;> push_cast <;> omega

lemma accMass_root : accMass o21 [] univ = 1 / 2 := by
  unfold accMass
  have h1 : ∀ S ∈ (univ : Finset (Fin 2)).powerset,
      (if o21.legal (⟨univ, S⟩ :: ([] : History 2)) then batchLaw o21 [] univ S else 0)
        = if S.card = 1 then (1 / 4 : ℝ) else 0 := by
    intro S _
    rw [batchLaw_root S]
    by_cases hc : S.card = 1
    · rw [if_pos ((legal_root_child_iff S).2 hc), if_pos hc]
    · rw [if_neg (fun h' => hc ((legal_root_child_iff S).1 h')), if_neg hc]
  rw [Finset.sum_congr rfl h1, Finset.sum_ite, Finset.sum_const_zero, add_zero, Finset.sum_const, nsmul_eq_mul]
  have hcard : ((univ : Finset (Fin 2)).powerset.filter (fun S => S.card = 1)).card = 2 := by decide
  rw [hcard]
  norm_num

/-- The repaired kernel at the root: weight `1/2` on each word with exactly one one, `0` on `∅` and `{0,1}`. -/
lemma repStep_root (S : Finset (Fin 2)) : repStep o21 [] univ S = if S.card = 1 then 1 / 2 else 0 := by
  rw [repStep_of_legal legal_nil, accMass_root, batchLaw_root S]
  by_cases hc : S.card = 1
  · rw [if_pos ((legal_root_child_iff S).2 hc), if_pos hc]
    norm_num
  · rw [if_neg (fun h' => hc ((legal_root_child_iff S).1 h')), if_neg hc]

/-- **The repaired draws are not independent Bernoulli(j/M).**  At the root `(M, j) = (2, 1)`, `j/M = 1/2`; the
class's product law gives each of the four words of the block weight `1/4`.  The repaired kernel has the same
marginals, `P(0 ∈ S) = P(1 ∈ S) = 1/2 = j/M`, but `P(S = {0,1}) = 0 ≠ 1/2 · 1/2` (and `P(S = ∅) = 0`). -/
theorem repStep_not_product :
    ratio 1 ([] : History 2) = 1 / 2 ∧
      (∀ S : Finset (Fin 2), batchLaw o21 [] univ S = 1 / 4) ∧
      repStep o21 [] univ ∅ = 0 ∧ repStep o21 [] univ {0} = 1 / 2 ∧ repStep o21 [] univ {1} = 1 / 2 ∧
      repStep o21 [] univ univ = 0 ∧
      ∑ S ∈ (univ : Finset (Fin 2)).powerset.filter (fun S => (0 : Fin 2) ∈ S), repStep o21 [] univ S = 1 / 2 ∧
      ∑ S ∈ (univ : Finset (Fin 2)).powerset.filter (fun S => (1 : Fin 2) ∈ S), repStep o21 [] univ S = 1 / 2 ∧
      repStep o21 [] univ univ ≠
        (∑ S ∈ (univ : Finset (Fin 2)).powerset.filter (fun S => (0 : Fin 2) ∈ S), repStep o21 [] univ S) *
          ∑ S ∈ (univ : Finset (Fin 2)).powerset.filter (fun S => (1 : Fin 2) ∈ S), repStep o21 [] univ S := by
  have hm0 : ∑ S ∈ (univ : Finset (Fin 2)).powerset.filter (fun S => (0 : Fin 2) ∈ S), repStep o21 [] univ S
      = 1 / 2 := by
    simp only [repStep_root]
    rw [Finset.sum_ite, Finset.sum_const_zero, add_zero, Finset.sum_const, nsmul_eq_mul]
    have hcard : (((univ : Finset (Fin 2)).powerset.filter (fun S => (0 : Fin 2) ∈ S)).filter
        (fun S => S.card = 1)).card = 1 := by decide
    rw [hcard]; norm_num
  have hm1 : ∑ S ∈ (univ : Finset (Fin 2)).powerset.filter (fun S => (1 : Fin 2) ∈ S), repStep o21 [] univ S
      = 1 / 2 := by
    simp only [repStep_root]
    rw [Finset.sum_ite, Finset.sum_const_zero, add_zero, Finset.sum_const, nsmul_eq_mul]
    have hcard : (((univ : Finset (Fin 2)).powerset.filter (fun S => (1 : Fin 2) ∈ S)).filter
        (fun S => S.card = 1)).card = 1 := by decide
    rw [hcard]; norm_num
  have hu : repStep o21 [] univ univ = 0 := by
    rw [repStep_root, if_neg (by rw [Finset.card_univ, Fintype.card_fin]; norm_num)]
  refine ⟨ratio_nil, batchLaw_root, ?_, ?_, ?_, hu, hm0, hm1, ?_⟩
  · rw [repStep_root, if_neg (by rw [Finset.card_empty]; norm_num)]
  · rw [repStep_root, if_pos (Finset.card_singleton _)]
  · rw [repStep_root, if_pos (Finset.card_singleton _)]
  · rw [hu, hm0, hm1]; norm_num

/-- **No tree of the class has the repaired round law.**  Every deterministic rule of the class (so every seed of
every policy) that commits the full block at the root draws the word `∅` with the product weight `1/4`; the
repaired kernel gives it `0`. -/
theorem stepW_root_ne_repStep (T : TreeE 2) (hT : T.act [] = univ) :
    T.stepW o21 [] ∅ = 1 / 4 ∧ repStep o21 [] univ ∅ = 0 ∧ T.stepW o21 [] ∅ ≠ repStep o21 [] univ ∅ := by
  have h1 : T.stepW o21 [] ∅ = 1 / 4 := by
    unfold TreeE.stepW
    rw [if_pos legal_nil, hT]
    exact batchLaw_root ∅
  have h2 : repStep o21 [] univ ∅ = 0 := (repStep_not_product).2.2.1
  refine ⟨h1, h2, ?_⟩
  rw [h1, h2]; norm_num

lemma icc12 : Finset.Icc 1 2 = ({1, 2} : Finset ℕ) := by decide

/-- `G_1(2,1) = 1/2`: the best one-round success of the class at `(n, k) = (2, 1)`. -/
theorem GrRec_1_2_1 : GrRec 1 2 ((1 : ℕ) : ℤ) = 1 / 2 := by
  rw [show (2 : ℕ) = 1 + 1 from rfl, GrRec]
  simp only [show (1 + 1 : ℕ) = 2 from rfl, icc12]
  simp [Finset.sup'_insert, GrRec, killK, binPMF]
  norm_num [Nat.choose]

/-- The one-round repaired law at `(n, k) = (2, 1)` is already `p`: weight `1/2` on each of the two balanced
words. -/
theorem repLaw_one_round_eq_p : repLaw o21 [univ] [] = pTarget 2 1 := by
  have hp := repLaw_isProb 2 1 (by norm_num) full_univ
  funext x
  by_cases hx : x ∈ Vset 2 1
  · have hout : ∀ S : Finset (Fin 2), outBits (⟨univ, S⟩ :: ([] : History 2)) = x ↔ S = onesOf x := by
      intro S
      constructor
      · rintro rfl
        ext i
        simp [outBits, onesSet, onesOf]
      · rintro rfl
        funext i
        simp [outBits, onesSet, onesOf]
    rw [agfv_pTarget_of_mem hx, agfv_Vset_card, repLaw_cons, Finset.sum_eq_single (onesOf x)]
    · rw [repLaw_nil, if_pos ((hout _).2 rfl), mul_one, repStep_root, if_pos (agfv_mem_Vset.1 hx)]
      norm_num [Nat.choose]
    · intro S _ hS
      rw [repLaw_nil, if_neg (fun h => hS ((hout S).1 h)), mul_zero]
    · intro h
      exact absurd (Finset.mem_powerset.2 (Finset.subset_univ _)) h
  · rw [hp.2.2.1 x hx, agfv_pTarget_of_not_mem hx]

/-- **At `(n, k, r) = (2, 1, 1)` the repaired sampler, and its uniform relabelling, are outside the class**: no
policy (any seed space, any cap) produces either law within one round (`G_1(2,1) = 1/2 < 1`). -/
theorem repaired_not_policy_2_1 {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 2 Seed) :
    σ.outBy o21 1 ≠ repLaw o21 [univ] [] ∧
      σ.outBy o21 1 ≠ repMixLaw o21 (Relabel.relabelMix univ univPerm_nonempty (Bridge.pointMix [univ] full_univ)) :=
  repaired_not_policy 2 1 (by norm_num) full_univ (by rw [List.length_singleton, GrRec_1_2_1]; norm_num) σ

end Two

namespace Four

/-! ### Non-vacuity of "with a uniform relabelling" (not printed)

At `n = 4`, `k = 2`, the repaired law of the fixed labelled schedule `({0,1}, {2,3})` is a probability law on the
slice (`repLaw_isProb`) but not `p`: the word `0011` has repaired probability at least `1/4` (first block `00`
with product weight `1/4`, no repair needed there; then the forced block `11`), against `p(0011) = 1/6`.  So the
relabelling in the remark is load-bearing. -/

/-- The balanced oracle at `(n, k) = (4, 2)`. -/
noncomputable abbrev o42 : Oracle 4 := balancedOracle 4 2

def B1 : Finset (Fin 4) := {0, 1}
def B2 : Finset (Fin 4) := {2, 3}

/-- The word `0011`. -/
def x0 : Fin 4 → Bool := fun i => decide (i ∈ B2)

/-- The prefix after the first block drew `00`. -/
def h1 : History 4 := [⟨B1, ∅⟩]

lemma full_U : FullSchedule 4 [B1, B2] :=
  ⟨⟨0, by decide⟩, Finset.subset_univ _, ⟨2, by decide⟩, by decide,
    show (univ \ B1) \ B2 = ∅ by decide⟩

lemma legal_nil4 : o42.legal ([] : History 4) := A36RW.Converse.legal_nil_w2 4 2 (by norm_num)

lemma ratio_nil4 : ratio 2 ([] : History 4) = 1 / 2 := by
  unfold ratio; rw [quota_nil, size_nil]; norm_num

lemma children_B1_legal : ∀ S ∈ B1.powerset, Legal 2 (⟨B1, S⟩ :: ([] : History 4)) := by decide

lemma accMass_B1 : accMass o42 [] B1 = 1 := by
  have h1' : ∀ S ∈ B1.powerset, (if o42.legal (⟨B1, S⟩ :: ([] : History 4)) then batchLaw o42 [] B1 S else 0)
      = batchLaw o42 [] B1 S := fun S hS => if_pos (children_B1_legal S hS)
  unfold accMass
  rw [Finset.sum_congr rfl h1']
  exact A36RW.Converse.sum_batchLaw_w2 _ _ _

lemma repStep_B1_empty : repStep o42 [] B1 ∅ = 1 / 4 := by
  have hc : B1.card = 2 := by decide
  rw [repStep_of_legal legal_nil4,
    if_pos (show o42.legal (⟨B1, ∅⟩ :: ([] : History 4)) from
      children_B1_legal ∅ (Finset.empty_mem_powerset _)), accMass_B1, div_one]
  show batchProb 2 [] B1 ∅ = 1 / 4
  rw [batchProb_eq_pow 2 [] (Finset.empty_subset _), ratio_nil4, hc, Finset.card_empty]
  norm_num

lemma legal_h1 : Legal 2 h1 := by decide
lemma quota_h1 : quota 2 h1 = 2 := by decide
lemma size_h1 : size h1 = 2 := by decide
lemma child_B2_legal : Legal 2 (⟨B2, B2⟩ :: h1) := by decide
lemma outBits_x0 : outBits (⟨B2, B2⟩ :: h1) = x0 := by decide

lemma ratio_h1 : ratio 2 h1 = 1 := by
  unfold ratio; rw [quota_h1, size_h1]; norm_num

lemma batchLaw_h1_B2 : batchLaw o42 h1 B2 B2 = 1 := by
  show batchProb 2 h1 B2 B2 = 1
  rw [batchProb_eq_pow 2 h1 (Finset.Subset.refl _), ratio_h1, Nat.sub_self]
  simp

lemma accMass_h1 : accMass o42 h1 B2 = 1 := by
  have hnn : ∀ S : Finset (Fin 4), 0 ≤ batchLaw o42 h1 B2 S := fun S =>
    A36RW.Converse.batchLaw_nonneg_w2 _ _ _ _ (fun _ _ => A36RW.Converse.ratio_mem_Icc_of_legal_w2 2 legal_h1)
  apply le_antisymm
  · have h0 : 0 ≤ 1 - accMass o42 h1 B2 := by
      rw [one_sub_accMass]
      refine Finset.sum_nonneg (fun S _ => ?_)
      split_ifs
      · exact le_refl 0
      · exact hnn S
    linarith
  · unfold accMass
    calc (1 : ℝ) = (if o42.legal (⟨B2, B2⟩ :: h1) then batchLaw o42 h1 B2 B2 else 0) := by
          rw [if_pos (show o42.legal (⟨B2, B2⟩ :: h1) from child_B2_legal), batchLaw_h1_B2]
      _ ≤ _ := Finset.single_le_sum
            (f := fun S => if o42.legal (⟨B2, S⟩ :: h1) then batchLaw o42 h1 B2 S else 0)
            (fun S _ => by
              show 0 ≤ (if o42.legal (⟨B2, S⟩ :: h1) then batchLaw o42 h1 B2 S else 0)
              split_ifs
              · exact hnn S
              · exact le_refl 0) (Finset.mem_powerset_self B2)

lemma repStep_h1_B2 : repStep o42 h1 B2 B2 = 1 := by
  rw [repStep_of_legal (show o42.legal h1 from legal_h1),
    if_pos (show o42.legal (⟨B2, B2⟩ :: h1) from child_B2_legal), batchLaw_h1_B2, accMass_h1, div_one]

/-- **Without the relabelling, repair does not output `p`** (`n = 4`, `k = 2`, schedule `({0,1}, {2,3})`). -/
theorem repLaw_ne_p :
    FullSchedule 4 [B1, B2] ∧ x0 ∈ Vset 4 2 ∧ pTarget 4 2 x0 = 1 / 6 ∧ 1 / 4 ≤ repLaw o42 [B1, B2] [] x0 ∧
      repLaw o42 [B1, B2] [] ≠ pTarget 4 2 := by
  have hx0 : x0 ∈ Vset 4 2 := agfv_mem_Vset.2 (by decide)
  have hp : pTarget 4 2 x0 = 1 / 6 := by
    rw [agfv_pTarget_of_mem hx0, agfv_Vset_card]; norm_num [Nat.choose]
  have hinner : 1 ≤ repLaw o42 [B2] (⟨B1, ∅⟩ :: ([] : History 4)) x0 := by
    rw [repLaw_cons]
    calc (1 : ℝ) = repStep o42 h1 B2 B2 * repLaw o42 [] (⟨B2, B2⟩ :: h1) x0 := by
          rw [repStep_h1_B2, repLaw_nil, if_pos outBits_x0, one_mul]
      _ ≤ _ := Finset.single_le_sum
            (f := fun S => repStep o42 (⟨B1, ∅⟩ :: ([] : History 4)) B2 S *
              repLaw o42 [] (⟨B2, S⟩ :: (⟨B1, ∅⟩ :: ([] : History 4))) x0)
            (fun S _ => mul_nonneg
              (repStep_nonneg (fun hL' _ _ => A36RW.Converse.ratio_mem_Icc_of_legal_w2 2 hL') S)
              (repLaw_nonneg 2 [] _ x0)) (Finset.mem_powerset_self B2)
  have hlow : 1 / 4 ≤ repLaw o42 [B1, B2] [] x0 := by
    rw [repLaw_cons]
    calc (1 / 4 : ℝ) ≤ repStep o42 [] B1 ∅ * repLaw o42 [B2] (⟨B1, ∅⟩ :: ([] : History 4)) x0 := by
          rw [repStep_B1_empty]; linarith
      _ ≤ _ := Finset.single_le_sum
            (f := fun S => repStep o42 [] B1 S * repLaw o42 [B2] (⟨B1, S⟩ :: ([] : History 4)) x0)
            (fun S _ => mul_nonneg
              (repStep_nonneg (fun hL' _ _ => A36RW.Converse.ratio_mem_Icc_of_legal_w2 2 hL') S)
              (repLaw_nonneg 2 [B2] _ x0)) (Finset.empty_mem_powerset B1)
  refine ⟨full_U, hx0, hp, hlow, fun heq => ?_⟩
  have h2 := congrFun heq x0
  rw [hp] at h2
  linarith

end Four

/-- **The repair remark, collected** (balanced slice, every `k ≤ n`, every full labelled schedule `U`):
(i) the conditioning event has positive probability at every legal well-formed prefix; (ii) the repaired law of `U`
is a probability law supported on the slice; (iii) its uniform relabelling is `p` pointwise, with `KL = 0`;
(iv) at `(n, k, r) = (2, 1, 1)` no policy of the class produces the repaired law or its relabelling within one
round, and every rule of the class committing the full block at the root has the product weight `1/4 ≠ 0` on the
all-zero word.  The number of resampling steps is not analysed. -/
theorem repair_remark (n k : ℕ) (hk : k ≤ n) {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    (∀ h : History n, WFE h → Legal k h → ∀ B : Finset (Fin n), B ⊆ remaining h →
        0 < accMass (balancedOracle n k) h B) ∧
      ((∀ x, 0 ≤ repLaw (balancedOracle n k) U [] x) ∧ ∑ x, repLaw (balancedOracle n k) U [] x = 1 ∧
        ∀ x, x ∉ Vset n k → repLaw (balancedOracle n k) U [] x = 0) ∧
      (∀ x, repMixLaw (balancedOracle n k) (Relabel.relabelMix univ univPerm_nonempty (Bridge.pointMix U hU)) x
        = pTarget n k x) ∧
      KLx (Bridge.balancedTarget n k hk)
          (repMixLaw (balancedOracle n k) (Relabel.relabelMix univ univPerm_nonempty (Bridge.pointMix U hU)))
        = ((0 : ℝ) : WithTop ℝ) ∧
      (∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 2 Seed),
        σ.outBy Two.o21 1 ≠ repLaw Two.o21 [univ] [] ∧
          σ.outBy Two.o21 1
            ≠ repMixLaw Two.o21 (Relabel.relabelMix univ univPerm_nonempty (Bridge.pointMix [univ] Two.full_univ))) ∧
      (∀ T : TreeE 2, T.act [] = univ → T.stepW Two.o21 [] ∅ ≠ repStep Two.o21 [] univ ∅) := by
  obtain ⟨h0, h1, h2, -⟩ := repLaw_isProb n k hk hU
  exact ⟨fun h hwf hL B hB => accMass_pos k hwf hL hB, ⟨h0, h1, h2⟩, (repaired_relabelled n k hk hU).1,
    (repaired_relabelled n k hk hU).2, fun σ => Two.repaired_not_policy_2_1 σ,
    fun T hT => (Two.stepW_root_ne_repStep T hT).2.2⟩

end A36RW.W22

#check @A36RW.W22.accMass
#check @A36RW.W22.repStep
#check @A36RW.W22.repLaw
#check @A36RW.W22.repMixLaw
#check @A36RW.W22.accMass_pos
#check @A36RW.W22.sum_repStep
#check @A36RW.W22.legal_of_repStep_ne_zero
#check @A36RW.W22.repStep_eq_tsum_first_acceptance
#check @A36RW.W22.repLaw_isProb
#check @A36RW.W22.repMixLaw_isProb
#check @A36RW.W22.repLaw_equivariant
#check @A36RW.W22.repLaw_equivariant_nil
#check @A36RW.W22.repMixLaw_relabelMix
#check @A36RW.W22.repMixLaw_relabelMix_invariant
#check @A36RW.W22.repairedMix_relabelled
#check @A36RW.W22.repaired_relabelled
#check @A36RW.W22.repaired_relabelled_formula
#check @A36RW.W22.repaired_relabelled_eq_symLaw
#check @A36RW.W22.symLaw_repMixLaw_eq_p
#check @A36RW.W22.repaired_not_policy
#check @A36RW.W22.Two.repStep_not_product
#check @A36RW.W22.Two.stepW_root_ne_repStep
#check @A36RW.W22.Two.GrRec_1_2_1
#check @A36RW.W22.Two.repLaw_one_round_eq_p
#check @A36RW.W22.Two.repaired_not_policy_2_1
#check @A36RW.W22.repair_remark
#check @A36RW.W22.repStep_eq_batchLaw_iff
#check @A36RW.W22.repLaw_nonneg
#check @A36RW.W22.Four.repLaw_ne_p
#check @A36RW.W22.rejection_one_round
#print axioms A36RW.W22.rejection_one_round
#print axioms A36RW.W22.repStep_eq_batchLaw_iff
#print axioms A36RW.W22.repLaw_nonneg
#print axioms A36RW.W22.Four.repLaw_ne_p
#print axioms A36RW.W22.accMass_pos
#print axioms A36RW.W22.sum_repStep
#print axioms A36RW.W22.legal_of_repStep_ne_zero
#print axioms A36RW.W22.repStep_eq_tsum_first_acceptance
#print axioms A36RW.W22.repLaw_isProb
#print axioms A36RW.W22.repMixLaw_isProb
#print axioms A36RW.W22.repLaw_equivariant
#print axioms A36RW.W22.repLaw_equivariant_nil
#print axioms A36RW.W22.repMixLaw_relabelMix
#print axioms A36RW.W22.repMixLaw_relabelMix_invariant
#print axioms A36RW.W22.repairedMix_relabelled
#print axioms A36RW.W22.repaired_relabelled
#print axioms A36RW.W22.repaired_relabelled_formula
#print axioms A36RW.W22.repaired_relabelled_eq_symLaw
#print axioms A36RW.W22.symLaw_repMixLaw_eq_p
#print axioms A36RW.W22.repaired_not_policy
#print axioms A36RW.W22.Two.repStep_not_product
#print axioms A36RW.W22.Two.stepW_root_ne_repStep
#print axioms A36RW.W22.Two.GrRec_1_2_1
#print axioms A36RW.W22.Two.repLaw_one_round_eq_p
#print axioms A36RW.W22.Two.repaired_not_policy_2_1
#print axioms A36RW.W22.repair_remark


==> anc/formal_companion/lean/src/A36RW/Balanced/Restrictions.lean <==
/-
A36RW.W11, item 2 of 3: §2 "Each restriction is needed", kernel-checked finite facts.

Printed text (paper_v1.tex, §2 `sec:setup`, paragraph "Adaptive policies", main text):
  "Each restriction is needed: at n=4, r=2 (where the best success in the class is 3/4), looking at a round's
   draws before committing reaches success 1; conditioning a round's draws on the count, or letting the seed write
   values, is exact in one round."
(Draft note attached by \pend, not part of the submission text: "Exhaustive check over all history-dependent
 policies for n≤8 found none exceeding G_r; witnesses at n=4 exact.")

What is formalized, and in which sense.
* IN the interface's class (`PolicyE`, every-path cap `CapEvery`, balanced oracle), n = 4 = 2k:
    `GrRec_2_4_2 : G_2(4,2) = 3/4`, `GrRec_1_4_2 : G_1(4,2) = 3/8` (kernel computation of the library's `GrRec`,
    adapted from W3's probe `W3E_Values.lean`);
    `best_success : IsGreatest (capSuccSet …) (G_r(n,k))` for every k ≤ n, r ≥ 1 (the success probability of the
    printed class at cap r has maximum G_r(n,k): converse `Converse.deadline_le_GrRec`, attained by
    `Attain.sigmaStar`), hence `best_success_4_2 : … = 3/4` at (n,r) = (4,2) — "the best success in the class is
    3/4" — and `best_success_4_1 : … = 3/8` at r = 1; `bestKL_4_2` is the KL form via `Balanced.hardcap_optimum`.
* The three VARIANTS are not expressible as `PolicyE`s (that is the point of the sentence: each violates one
  restriction).  Each is formalized as the explicit output law of the procedure, built from the interface's own
  oracle primitives (`batchLaw` of `balancedOracle`, `outBits`, `remaining`), together with the formal consequence
  that NO member of the class produces it:
    `lookLaw` (n = 4, two rounds; round 1 draws {0,1,2}, LOOKS at the draws and commits only two coordinates with
      equal drawn bits): `lookLaw_success : Σ_{x∈V} lookLaw x = 1`, a genuine law (`lookLaw_nonneg`,
      `lookLaw_total`), and `lookLaw_not_policy`: for every policy σ, `σ.outBy 2 ≠ lookLaw`;
    `condLaw n k` (one round over all coordinates, the draws CONDITIONED on their count being k):
      `condLaw_eq_pTarget : condLaw n k = p` for every k ≤ n (exact in one round), `condLaw_round_law` (the
      unconditioned round law is a probability law on words), and at n = 4 `condLaw_not_policy`;
    `seedWriteLaw t` (one round; the seed, drawn from p, WRITES the values): `seedWriteLaw_eq : = p`, `KLx = 0`,
      and at n = 4 `seedWrite_not_policy`.
  `each_restriction_needed` collects the printed claims.  The variant procedures are modelled only as laws;
  their round counts are read off the construction (two rounds, one round, one round), not from a cost functional.
-/
import A36RW.Balanced.HardCap
import A36RW.Interface.Lemmas
import A36RW.Interface.Lemmas2

set_option autoImplicit false

namespace A36RW.W11

open AGF Finset

variable {n : ℕ}

/-! ## §1 The library's `G_r(4,2)` -/

lemma icc14 : Finset.Icc 1 4 = ({1, 2, 3, 4} : Finset ℕ) := by decide
lemma icc13 : Finset.Icc 1 3 = ({1, 2, 3} : Finset ℕ) := by decide
lemma icc12 : Finset.Icc 1 2 = ({1, 2} : Finset ℕ) := by decide
lemma z3 : Finset.Icc (0:ℤ) 3 = {0, 1, 2, 3} := by ext x; simp; omega
lemma z2 : Finset.Icc (0:ℤ) 2 = {0, 1, 2} := by ext x; simp; omega
lemma z1 : Finset.Icc (0:ℤ) 1 = {0, 1} := by ext x; simp; omega

/-- `G_1(4,2) = 3/8` (one round: the central binomial atom `C(4,2)/16`). -/
theorem GrRec_1_4_2 : GrRec 1 4 ((2 : ℕ) : ℤ) = 3 / 8 := by
  rw [show (4 : ℕ) = 3 + 1 from rfl, GrRec]
  simp only [show (3 + 1 : ℕ) = 4 from rfl, icc14]
  simp [Finset.sup'_insert, GrRec, killK, binPMF]
  norm_num [Nat.choose]

/-- **`G_2(4,2) = 3/4`**: the printed "best success in the class is 3/4" value of the count recursion. -/
theorem GrRec_2_4_2 : GrRec 2 4 ((2 : ℕ) : ℤ) = 3 / 4 := by
  show GrRec (1 + 1) (3 + 1) ((2 : ℕ) : ℤ) = 3 / 4
  rw [GrRec]
  simp only [show (3 + 1 : ℕ) = 4 from rfl, icc14]
  simp [Finset.sup'_insert, GrRec, killK, binPMF, icc13, icc12, z3, z2, z1]
  norm_num [Nat.choose]

/-! ## §2 The best success in the printed class -/

/-- **Success set of the printed class at hard cap `r`**: the probabilities `P(output ∈ V)` of all policies of
`𝒜_r` (interface `PolicyE`, every-path cap).  For a capped policy `σ.outBy o r` is its whole output law. -/
def capSuccSet (o : Oracle n) (V : Finset (Fin n → Bool)) (r : ℕ) : Set ℝ :=
  {s | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed), σ.CapEvery o r ∧
    s = ∑ x ∈ V, σ.outBy o r x}

/-- **The best success in the class is `G_r(n,k)`** (every `k ≤ n`, `r ≥ 1`): an upper bound for every policy
(capped or not), attained by the relabelled count-state rule. -/
theorem best_success (n k r : ℕ) (hk : k ≤ n) (hr : 1 ≤ r) :
    IsGreatest (capSuccSet (balancedOracle n k) (Vset n k) r) (GrRec r n (k : ℤ)) := by
  refine ⟨⟨Equiv.Perm (Fin n), inferInstance, A36RW.Attain.sigmaStar n k r,
    A36RW.Attain.sigmaStar_cap n k r hr, ?_⟩, ?_⟩
  · rw [Finset.sum_congr rfl (fun x _ => A36RW.Attain.sigmaStar_outBy n k r x)]
    have h := agfv_symLaw_succMass (k := k)
      ((A36RW.Attain.Tstar n k r).outBy (balancedOracle n k) r [])
    unfold succMass at h
    rw [h, A36RW.Attain.Tstar_success n k r hk]
  · rintro s ⟨Seed, _, σ, -, rfl⟩
    exact A36RW.Converse.deadline_le_GrRec n k hk σ r

/-- **Printed: "at n=4, r=2 … the best success in the class is 3/4".** -/
theorem best_success_4_2 : IsGreatest (capSuccSet (balancedOracle 4 2) (Vset 4 2) 2) (3 / 4) := by
  have h := best_success 4 2 2 (by norm_num) (by norm_num)
  rwa [GrRec_2_4_2] at h

/-- The same at cap 1: the best one-round success in the class is `3/8`. -/
theorem best_success_4_1 : IsGreatest (capSuccSet (balancedOracle 4 2) (Vset 4 2) 1) (3 / 8) := by
  have h := best_success 4 2 1 (by norm_num) le_rfl
  rwa [GrRec_1_4_2] at h

/-- The KL form at `(n,r) = (4,2)`: the least output KL over `𝒜_2` is `ln(4/3) = -ln(3/4)`. -/
theorem bestKL_4_2 :
    IsLeast (capKLSet (A36RW.Bridge.balancedTarget 4 2 (by norm_num)) (balancedOracle 4 2) 2)
      ((-Real.log (3 / 4) : ℝ) : WithTop ℝ) := by
  have h := (A36RW.Balanced.hardcap_optimum 4 2 2 (by norm_num) (by norm_num)).1
  unfold A36RW.Balanced.negLogG at h
  rwa [GrRec_2_4_2] at h

/-! ## §3 Variant 1: looking at a round's draws before committing (n = 4, two rounds) -/

namespace Look

/-- Round 1 draws these coordinates. -/
def drawSet : Finset (Fin 4) := {0, 1, 2}

/-- After LOOKING at the round-1 draws (`S` = the drawn coordinates that came up one), the witness commits a pair
of coordinates whose drawn bits are equal (one exists by pigeonhole); the third draw is discarded. -/
def pairOf (S : Finset (Fin 4)) : Finset (Fin 4) :=
  if ((0 : Fin 4) ∈ S ↔ (1 : Fin 4) ∈ S) then {0, 1}
  else if ((0 : Fin 4) ∈ S ↔ (2 : Fin 4) ∈ S) then {0, 2} else {1, 2}

/-- The committed history after round 1: the pair, with its drawn bits. -/
def hist1 (S : Finset (Fin 4)) : History 4 := [⟨pairOf S, S ∩ pairOf S⟩]

/-- The balanced oracle at `(n,k) = (4,2)`. -/
noncomputable abbrev o42 : Oracle 4 := balancedOracle 4 2

/-- **Output law of the lookahead procedure.**  Round 1: the coordinates `{0,1,2}` are drawn from the oracle's
product law at the empty history (`batchLaw o42 [] drawSet S`); the procedure looks at `S` and commits only the
pair `pairOf S` with its drawn bits.  Round 2: the two remaining coordinates are committed from the oracle's
product law at the committed state.  Output: the committed word. -/
noncomputable def lookLaw (x : Fin 4 → Bool) : ℝ :=
  ∑ S ∈ drawSet.powerset, batchLaw o42 [] drawSet S *
    ∑ S' ∈ (remaining (hist1 S)).powerset,
      batchLaw o42 (hist1 S) (remaining (hist1 S)) S' *
        (if outBits (⟨remaining (hist1 S), S'⟩ :: hist1 S) = x then 1 else 0)

/-- Kernel-checked facts about the eight round-1 outcomes: the committed state is legal, its quota is an endpoint
(`j ∈ {0, M}`), committed ones are committed coordinates, and two coordinates remain. -/
theorem hist1_facts : ∀ S ∈ drawSet.powerset,
    Legal 2 (hist1 S) ∧ (quota 2 (hist1 S) = 0 ∨ quota 2 (hist1 S) = (size (hist1 S) : ℤ)) ∧
    onesSet (hist1 S) ⊆ committed (hist1 S) ∧ size (hist1 S) = 2 := by
  decide

end Look

/-- **An endpoint state completes in the slice with probability one.**  At a history whose quota is `0` or `M`
(such a state is legal), committing every remaining coordinate in one round from the balanced oracle's product law outputs a word of
`V` with probability `1` (the parameter is `0` or `1`, so the round is deterministic). -/
theorem endpoint_round_success (k : ℕ) (h : History n) (hO : onesSet h ⊆ committed h)
    (hend : quota k h = 0 ∨ quota k h = (size h : ℤ)) :
    ∑ S ∈ (remaining h).powerset, batchLaw (balancedOracle n k) h (remaining h) S *
      (if outBits (⟨remaining h, S⟩ :: h) ∈ Vset n k then 1 else 0) = 1 := by
  classical
  set R := remaining h with hR
  have hdisj : Disjoint R (onesSet h) := by
    rw [Finset.disjoint_left]
    intro i hi hio
    have : i ∉ committed h := by
      rw [hR] at hi; unfold remaining at hi; exact (Finset.mem_sdiff.1 hi).2
    exact this (hO hio)
  have hq : quota k h = (k : ℤ) - ((onesSet h).card : ℤ) := rfl
  have hsz : size h = R.card := rfl
  -- the forced word
  set F : Finset (Fin n) := if quota k h = 0 then ∅ else R with hF
  have hFmem : F ∈ R.powerset := by
    rw [Finset.mem_powerset, hF]; split_ifs
    · exact Finset.empty_subset _
    · exact Finset.Subset.refl _
  have hlaw : ∀ S ∈ R.powerset, batchLaw (balancedOracle n k) h R S = if S = F then 1 else 0 := by
    intro S hS
    have hSR : S ⊆ R := Finset.mem_powerset.1 hS
    show (∏ i ∈ R, (if i ∈ S then ratio k h else 1 - ratio k h)) = _
    by_cases h0 : quota k h = 0
    · have hr : ratio k h = 0 := by unfold ratio; rw [h0]; simp
      have hF0 : F = ∅ := by rw [hF, if_pos h0]
      rw [hr, hF0]
      by_cases hSe : S = ∅
      · rw [if_pos hSe]
        refine Finset.prod_eq_one (fun i _ => ?_)
        rw [hSe]; simp
      · rw [if_neg hSe]
        obtain ⟨i, hi⟩ := Finset.nonempty_iff_ne_empty.2 hSe
        exact Finset.prod_eq_zero (hSR hi) (by rw [if_pos hi])
    · have hqs : quota k h = (size h : ℤ) := hend.resolve_left h0
      have hpos : (0 : ℝ) < (size h : ℝ) := by
        have : 0 < size h := by
          rcases Nat.eq_zero_or_pos (size h) with hz | hz
          · exfalso; apply h0; rw [hqs, hz]; rfl
          · exact hz
        exact_mod_cast this
      have hr : ratio k h = 1 := by
        unfold ratio; rw [hqs]; push_cast; exact div_self hpos.ne'
      have hFR : F = R := by rw [hF, if_neg h0]
      rw [hr, hFR]
      by_cases hSe : S = R
      · rw [if_pos hSe]
        refine Finset.prod_eq_one (fun i hi => ?_)
        rw [hSe, if_pos hi]
      · rw [if_neg hSe]
        have : ∃ i ∈ R, i ∉ S := by
          by_contra hc
          push Not at hc
          exact hSe (Finset.Subset.antisymm hSR hc)
        obtain ⟨i, hiR, hiS⟩ := this
        exact Finset.prod_eq_zero hiR (by rw [if_neg hiS]; norm_num)
  have hV : outBits (⟨R, F⟩ :: h) ∈ Vset n k := by
    rw [A36RW.Converse.outBits_mem_Vset_iff_w2]
    show (F ∪ onesSet h).card = k
    by_cases h0 : quota k h = 0
    · rw [hF, if_pos h0, Finset.empty_union]
      omega
    · rw [hF, if_neg h0, Finset.card_union_of_disjoint hdisj]
      have hqs : quota k h = (size h : ℤ) := hend.resolve_left h0
      rw [hsz] at hqs
      omega
  rw [Finset.sum_congr rfl (fun S hS => by rw [hlaw S hS])]
  rw [Finset.sum_eq_single F]
  · rw [if_pos rfl, one_mul, if_pos hV]
  · intro S _ hSF
    rw [if_neg hSF, zero_mul]
  · intro hc; exact absurd hFmem hc

namespace Look

lemma ratio_nil : ratio 2 ([] : History 4) = 1 / 2 := by
  unfold ratio
  rw [quota_nil, size_nil]
  norm_num

lemma legal_nil : Legal 2 ([] : History 4) := A36RW.Converse.legal_nil_w2 4 2 (by norm_num)

lemma round1_nonneg (S : Finset (Fin 4)) : 0 ≤ batchLaw o42 [] drawSet S :=
  A36RW.Converse.batchLaw_nonneg_w2 _ _ _ _
    (fun _ _ => A36RW.Converse.ratio_mem_Icc_of_legal_w2 2 legal_nil)

lemma round2_nonneg (S : Finset (Fin 4)) (hS : S ∈ drawSet.powerset) (S' : Finset (Fin 4)) :
    0 ≤ batchLaw o42 (hist1 S) (remaining (hist1 S)) S' :=
  A36RW.Converse.batchLaw_nonneg_w2 _ _ _ _
    (fun _ _ => A36RW.Converse.ratio_mem_Icc_of_legal_w2 2 (hist1_facts S hS).1)

/-- The lookahead law is nonnegative. -/
theorem lookLaw_nonneg (x : Fin 4 → Bool) : 0 ≤ lookLaw x := by
  unfold lookLaw
  refine Finset.sum_nonneg (fun S hS => mul_nonneg (round1_nonneg S) ?_)
  refine Finset.sum_nonneg (fun S' _ => mul_nonneg (round2_nonneg S hS S') ?_)
  split_ifs <;> norm_num

/-- Mass of the lookahead law on a set of words. -/
lemma lookLaw_mass (A : Finset (Fin 4 → Bool)) :
    ∑ x ∈ A, lookLaw x = ∑ S ∈ drawSet.powerset, batchLaw o42 [] drawSet S *
      ∑ S' ∈ (remaining (hist1 S)).powerset, batchLaw o42 (hist1 S) (remaining (hist1 S)) S' *
        (if outBits (⟨remaining (hist1 S), S'⟩ :: hist1 S) ∈ A then 1 else 0) := by
  unfold lookLaw
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl (fun S _ => ?_)
  rw [← Finset.mul_sum, Finset.sum_comm]
  congr 1
  refine Finset.sum_congr rfl (fun S' _ => ?_)
  rw [← Finset.mul_sum, Finset.sum_ite_eq]

/-- The lookahead law is a probability law on words (it has total mass one). -/
theorem lookLaw_total : ∑ x, lookLaw x = 1 := by
  rw [lookLaw_mass]
  simp only [Finset.mem_univ, if_true, mul_one]
  rw [Finset.sum_congr rfl (fun S _ => by rw [A36RW.Converse.sum_batchLaw_w2, mul_one])]
  exact A36RW.Converse.sum_batchLaw_w2 _ _ _

/-- **Printed: "looking at a round's draws before committing reaches success 1"** (n = 4, two rounds). -/
theorem lookLaw_success : ∑ x ∈ Vset 4 2, lookLaw x = 1 := by
  rw [lookLaw_mass]
  rw [Finset.sum_congr rfl (fun S hS => by
    rw [endpoint_round_success 2 (hist1 S) (hist1_facts S hS).2.2.1 (hist1_facts S hS).2.1, mul_one])]
  exact A36RW.Converse.sum_batchLaw_w2 _ _ _

/-- **The lookahead law is not the law of any policy of the interface's class within two rounds**: every policy
`σ` (any seed, any cap) has `Σ_{x∈V} σ.outBy 2 x ≤ G_2(4,2) = 3/4 < 1`. -/
theorem lookLaw_not_policy {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed) :
    σ.outBy o42 2 ≠ lookLaw := by
  intro heq
  have hb := A36RW.Converse.deadline_le_GrRec 4 2 (by norm_num) σ 2
  rw [GrRec_2_4_2, heq, lookLaw_success] at hb
  norm_num at hb

/-- Remark (not printed): uniformly relabelling the lookahead procedure gives an exact two-round sampler,
`KL(p‖Π lookLaw) = 0` and `TV(p, Π lookLaw) = 0`, against `−ln(3/4) > 0` for the best member of `𝒜_2`. -/
theorem lookLaw_relabelled_exact :
    KL 4 2 (symLaw lookLaw) = ((0 : ℝ) : WithTop ℝ) ∧ TV 4 2 (symLaw lookLaw) = 0 := by
  have hs : succMass 4 2 lookLaw = 1 := lookLaw_success
  refine ⟨?_, ?_⟩
  · rw [agfv_symLaw_KL_pos lookLaw (by rw [hs]; norm_num), hs, Real.log_one, neg_zero]
  · rw [agfv_symLaw_TV lookLaw lookLaw_nonneg lookLaw_total (agfv_Vset_nonempty (by norm_num)), hs, sub_self]

end Look

/-! ## §4 Variant 2: conditioning a round's draws on the count (one round, exact) -/

/-- **Output law of one round whose draws are conditioned on their count.**  All `n` coordinates are drawn in one
round from the oracle's product law at the empty history (word `x` has probability
`batchLaw (balancedOracle n k) [] univ (onesOf x)`), CONDITIONED on the event that the number of ones is `k`,
i.e. on `x ∈ V`. -/
noncomputable def condLaw (n k : ℕ) (x : Fin n → Bool) : ℝ :=
  if x ∈ Vset n k then
    batchLaw (balancedOracle n k) [] univ (onesOf x) /
      ∑ y ∈ Vset n k, batchLaw (balancedOracle n k) [] univ (onesOf y)
  else 0

/-- Faithfulness of `condLaw`: the unconditioned one-round law `x ↦ batchLaw … (onesOf x)` is a probability law on
words, so `condLaw` is its conditional law given `V`. -/
theorem condLaw_round_law (n k : ℕ) :
    ∑ x : Fin n → Bool, batchLaw (balancedOracle n k) [] univ (onesOf x) = 1 := by
  have h := sum_agrees_eq ([] : History n) (by simp) (fun S => batchLaw (balancedOracle n k) [] univ S)
  have hfilt : (univ.filter (Agrees ([] : History n))) = univ :=
    Finset.filter_true_of_mem (fun x _ => fun i hi => by simp at hi)
  rw [hfilt] at h
  have hw : ∀ x : Fin n → Bool, wordOnes x = onesOf x := fun _ => rfl
  simp only [hw] at h
  rw [h]
  simp only [onesSet_nil, Finset.empty_union]
  rw [show remaining ([] : History n) = univ by simp [remaining]]
  exact A36RW.Converse.sum_batchLaw_w2 _ _ _

/-- **Printed: "conditioning a round's draws on the count … is exact in one round."**  For every `k ≤ n` the
count-conditioned one-round law is exactly the target `p` (uniform on `V`). -/
theorem condLaw_eq_pTarget (n k : ℕ) (hk : k ≤ n) : condLaw n k = pTarget n k := by
  set r := ratio k ([] : History n) with hr
  have hrv : r = (k : ℝ) / (n : ℝ) := by
    rw [hr]; unfold ratio; rw [quota_nil, size_nil]; push_cast; rfl
  set c : ℝ := r ^ k * (1 - r) ^ (n - k) with hc
  have hconst : ∀ x ∈ Vset n k, batchLaw (balancedOracle n k) [] univ (onesOf x) = c := by
    intro x hx
    rw [A36RW.Converse.batchLaw_balanced_w2, batchProb_eq_pow k [] (Finset.subset_univ _),
      agfv_mem_Vset.1 hx, Finset.card_univ, Fintype.card_fin]
  have hc0 : c ≠ 0 := by
    rw [hc]
    rcases Nat.eq_zero_or_pos k with hk0 | hkpos
    · subst hk0
      have : r = 0 := by rw [hrv]; simp
      rw [this]; simp
    · rcases eq_or_lt_of_le hk with hkn | hkn
      · have hn : (n : ℝ) ≠ 0 := by
          have : 0 < n := by omega
          exact_mod_cast this.ne'
        have : r = 1 := by rw [hrv, hkn]; exact div_self hn
        rw [this, hkn, Nat.sub_self]; simp
      · have hnpos : (0 : ℝ) < (n : ℝ) := by exact_mod_cast (show 0 < n by omega)
        have hr0 : 0 < r := by rw [hrv]; exact div_pos (by exact_mod_cast hkpos) hnpos
        have hr1 : r < 1 := by rw [hrv, div_lt_one hnpos]; exact_mod_cast hkn
        exact mul_ne_zero (pow_ne_zero _ hr0.ne') (pow_ne_zero _ (by linarith))
  have hsum : ∑ y ∈ Vset n k, batchLaw (balancedOracle n k) [] univ (onesOf y) = ((Vset n k).card : ℝ) * c := by
    rw [Finset.sum_congr rfl hconst, Finset.sum_const, nsmul_eq_mul]
  funext x
  unfold condLaw
  by_cases hx : x ∈ Vset n k
  · rw [if_pos hx, hconst x hx, hsum, agfv_pTarget_of_mem hx]
    have hV : ((Vset n k).card : ℝ) ≠ 0 := agfv_card_Vset_ne_zero hx
    field_simp
  · rw [if_neg hx, agfv_pTarget_of_not_mem hx]

/-- Hence `KL(p‖condLaw) = 0` and `TV(p, condLaw) = 0`. -/
theorem condLaw_exact (n k : ℕ) (hk : k ≤ n) :
    KL n k (condLaw n k) = ((0 : ℝ) : WithTop ℝ) ∧ TV n k (condLaw n k) = 0 := by
  rw [condLaw_eq_pTarget n k hk]
  refine ⟨?_, ?_⟩
  · have hac : AbsCont n k (pTarget n k) := fun x hx => by
      rw [agfv_pTarget_of_mem hx]; exact inv_pos.2 (by exact_mod_cast Finset.card_pos.2 ⟨x, hx⟩)
    unfold KL
    rw [if_pos hac]
    congr 1
    unfold klSum
    refine Finset.sum_eq_zero (fun x hx => ?_)
    rw [div_self (hac x hx).ne', Real.log_one, mul_zero]
  · unfold TV
    simp

/-- At `n = 4` the count-conditioned round succeeds with probability one, while every policy of the class has
one-round success at most `G_1(4,2) = 3/8`; so `condLaw 4 2` is not the one-round law of any policy. -/
theorem condLaw_not_policy {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed) :
    σ.outBy (balancedOracle 4 2) 1 ≠ condLaw 4 2 := by
  intro heq
  have hb := A36RW.Converse.deadline_le_GrRec 4 2 (by norm_num) σ 1
  rw [GrRec_1_4_2, heq, condLaw_eq_pTarget 4 2 (by norm_num)] at hb
  have hone : ∑ x ∈ Vset 4 2, pTarget 4 2 x = 1 := by
    have h1 : ∑ x : Fin 4 → Bool, pTarget 4 2 x = 1 := agfv_klzero_sum_pTarget_univ (by norm_num)
    rw [Finset.sum_subset (Finset.subset_univ (Vset 4 2))
      (fun x _ hx => agfv_pTarget_of_not_mem hx), h1]
  rw [hone] at hb
  norm_num at hb

/-! ## §5 Variant 3: letting the seed write values (one round, exact) -/

/-- **Output law of one round in which the seed writes the values**: a seed `y ∼ p` is drawn and committed as the
output word. -/
noncomputable def seedWriteLaw (t : Target n) (x : Fin n → Bool) : ℝ :=
  ∑ y, t.p y * (if y = x then 1 else 0)

/-- **Printed: "letting the seed write values, is exact in one round."** -/
theorem seedWriteLaw_eq (t : Target n) : seedWriteLaw t = t.p := by
  funext x
  unfold seedWriteLaw
  simp

theorem seedWrite_KLx (t : Target n) : KLx t (seedWriteLaw t) = ((0 : ℝ) : WithTop ℝ) := by
  rw [seedWriteLaw_eq]
  unfold KLx
  rw [if_pos (fun x hx => hx)]
  congr 1
  refine Finset.sum_eq_zero (fun x hx => ?_)
  rw [div_self (Finset.mem_filter.1 hx).2.ne', Real.log_one, mul_zero]

/-- At `n = 4` no policy of the class has the seed-written law within one round (success `1 > 3/8`). -/
theorem seedWrite_not_policy {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed) :
    σ.outBy (balancedOracle 4 2) 1 ≠ seedWriteLaw (A36RW.Bridge.balancedTarget 4 2 (by norm_num)) := by
  rw [seedWriteLaw_eq, A36RW.Bridge.balancedTarget_p, ← condLaw_eq_pTarget 4 2 (by norm_num)]
  exact condLaw_not_policy σ

/-! ## §6 The printed sentence, collected -/

/-- **§2, "Each restriction is needed", kernel-checked finite content.**  At `n = 4`, `r = 2`: the best
success in the printed class is `3/4`; the lookahead procedure (two rounds) reaches success `1`; the
count-conditioned round and the seed-written round are exact in one round (their laws are `p`); and none of the
three laws is produced by any policy of the class at the corresponding horizon. -/
theorem each_restriction_needed :
    IsGreatest (capSuccSet (balancedOracle 4 2) (Vset 4 2) 2) (3 / 4) ∧
      (∑ x ∈ Vset 4 2, Look.lookLaw x = 1 ∧ (∀ x, 0 ≤ Look.lookLaw x) ∧ ∑ x, Look.lookLaw x = 1) ∧
      condLaw 4 2 = pTarget 4 2 ∧
      seedWriteLaw (A36RW.Bridge.balancedTarget 4 2 (by norm_num)) = pTarget 4 2 ∧
      (∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
        σ.outBy (balancedOracle 4 2) 2 ≠ Look.lookLaw ∧
        σ.outBy (balancedOracle 4 2) 1 ≠ condLaw 4 2 ∧
        σ.outBy (balancedOracle 4 2) 1 ≠ seedWriteLaw (A36RW.Bridge.balancedTarget 4 2 (by norm_num))) :=
  ⟨best_success_4_2, ⟨Look.lookLaw_success, Look.lookLaw_nonneg, Look.lookLaw_total⟩,
    condLaw_eq_pTarget 4 2 (by norm_num), by rw [seedWriteLaw_eq]; rfl,
    fun σ => ⟨Look.lookLaw_not_policy σ, condLaw_not_policy σ, seedWrite_not_policy σ⟩⟩

end A36RW.W11

#check @A36RW.W11.GrRec_2_4_2
#check @A36RW.W11.GrRec_1_4_2
#check @A36RW.W11.best_success
#check @A36RW.W11.best_success_4_2
#check @A36RW.W11.best_success_4_1
#check @A36RW.W11.bestKL_4_2
#check @A36RW.W11.Look.lookLaw_success
#check @A36RW.W11.Look.lookLaw_not_policy
#check @A36RW.W11.Look.lookLaw_relabelled_exact
#check @A36RW.W11.endpoint_round_success
#check @A36RW.W11.condLaw_round_law
#check @A36RW.W11.condLaw_eq_pTarget
#check @A36RW.W11.condLaw_exact
#check @A36RW.W11.condLaw_not_policy
#check @A36RW.W11.seedWriteLaw_eq
#check @A36RW.W11.seedWrite_KLx
#check @A36RW.W11.seedWrite_not_policy
#check @A36RW.W11.each_restriction_needed
#print axioms A36RW.W11.GrRec_2_4_2
#print axioms A36RW.W11.GrRec_1_4_2
#print axioms A36RW.W11.best_success
#print axioms A36RW.W11.best_success_4_2
#print axioms A36RW.W11.best_success_4_1
#print axioms A36RW.W11.bestKL_4_2
#print axioms A36RW.W11.Look.hist1_facts
#print axioms A36RW.W11.Look.lookLaw_success
#print axioms A36RW.W11.Look.lookLaw_total
#print axioms A36RW.W11.Look.lookLaw_not_policy
#print axioms A36RW.W11.Look.lookLaw_relabelled_exact
#print axioms A36RW.W11.endpoint_round_success
#print axioms A36RW.W11.condLaw_round_law
#print axioms A36RW.W11.condLaw_eq_pTarget
#print axioms A36RW.W11.condLaw_exact
#print axioms A36RW.W11.condLaw_not_policy
#print axioms A36RW.W11.seedWriteLaw_eq
#print axioms A36RW.W11.seedWrite_KLx
#print axioms A36RW.W11.seedWrite_not_policy
#print axioms A36RW.W11.each_restriction_needed


==> anc/formal_companion/lean/src/A36RW/Balanced/TV.lean <==
/-
A36RW.W11, item 3 of 3: Appendix D, paragraph "Total variation", kernel-checked.

Printed text (paper_v1.tex, Appendix D `app:conv`):
  "Total variation. The randomized-side results transfer to total variation: TV(p,Q) ≥ p(V)−Q(V) = 1−Q(V) for
   every law Q, with equality when Q is relabelling-invariant. Hence the success-threshold statements
   (Theorem 1(b) and Corollary 2) hold for TV ≤ δ with 1−δ in place of e^{−ε}, and in Theorem 2(a) the least TV
   at hard cap r is 1−G_r(n,k)."

Definitions (faithfulness lemmas in §1):
* `TVx t q = ½(Σ_x |p(x) − q(x)| + |1 − Σ_x q(x)|)`: total variation between the target and `q` extended by an
  atom `⊥ ∉ {0,1}^n` carrying the missing mass `1 − Σ q` (the same `⊥` convention as the interface's `KLx`/`outBy`).
  `TVx_eq_TV`: equals the library's `AGF.TV` when `Σ q = 1`; `TVx_isGreatest`: for a sub-probability `q` it is the
  largest event discrepancy `max_A (p(A) − q(A))` (the textbook definition); `TVx_self`: `TVx t t.p = 0`.
* `capTVSet t o r` / `capTVSetAS`: the achievable TVs over the printed class `𝒜_r` — literally the interface's
  `capKLSet` / `capKLSetAS` with `KLx` replaced by `TVx` (same policies, same caps, same law `σ.outBy o r`).
* `LFtv t o δ`: `inf{C(μ) : TV(p, Q_μ) ≤ δ}` — literally the interface's `LFgen` with `KLx ≤ ε` replaced by
  `TVx ≤ δ`.  `RFtv n k hk δ`: the least hard cap `r ≥ 1` at which some policy of `𝒜_r` has TV ≤ δ.

Proved (interface objects; balanced slice with the exact oracle where stated):
  §2 `one_sub_mass_le_TVx` (TV ≥ 1 − Q(V), every real q), `TVx_eq_of_invariant` (equality for relabelling-invariant
     sub-probability laws), `TVx_eq_on_supp` (for sub-probability laws TV depends only on the values on supp p).
  §3 **Theorem 2(a), TV form**: `hardcap_TV_optimum` (1 − G_r(n,k) is the least TV over 𝒜_r, every-path and a.s.
     caps), `hardcap_TV_optimum_outLim` (actual output law), lower bound for every target whose exact oracle is
     the balanced one (`capTVSet_lower_bound_of_exact`), fixtures `hardcap_TV_fixture_2_1_1` (least TV 1/2) and
     `hardcap_TV_fixture_4_2_2` (least TV 1/4).
  §4 Corollary 2(a), TV form: `cor2a_TV_iff`, `RFtv_eq`.
  §5 Corollary 2(b), TV form: `cor2b_TV` (𝒜_∞, actual output law) and `cor2b_TV_LF` (predrawn mixtures, C(μ)).
  §4b Corollary 2(a), TV form, the bounds: `RFtv_eq_RFadapt` (the TV hard cap at δ is the KL hard cap at
     ε = −ln(1−δ)), `cor2a_TV_bounds` (log₂ ln(k+1) − log₂(−ln(1−δ) + ln 36) < R^TV ≤ min{n, ⌈log₂log₂n⌉ + 8⌈1/δ⌉},
     from `A36RW.Cor2a.cor2a_bounds`, the kernel-checked K = ⌈1/δ⌉ branch).
  §6 Theorem 1(b), TV form, K = ⌈1/δ⌉ branch in the regime 8K < 2k ≤ 2^(2^t) (the branch and regime of the
     library's KL version `A36RC.Fopt_le_rc_tower` / `A36RC.relabelled_rc_hard`): `thm1b_TV_rc` (attained by the
     uniform relabelling of one schedule), `LFtv_le_rc_tower`; with §7, `LFtv_le_n` and `thm1b_TV_min`
     (L_F^TV(n,δ) ≤ min{n, ⌈log₂log₂n⌉ + 8⌈1/δ⌉} for every k ≥ 1).  The K = ⌈2 ln(2/δ)⌉ branch is NOT covered.
  §7 the mean-cost problems coincide: `relabelAll` (uniform relabelling of a whole mixture; `mixLaw_relabelAll`,
     `mixCost_relabelAll`), `LF_TV_KL_sets_eq` (the TV-feasible and KL-feasible cost sets are EQUAL at
     δ = 1 − e^{−ε}), `LFtv_eq_LFgen`, `LFtv_eq_Fopt`; hence `LFtv_le_rc_tower_via_Fopt` and **Corollary 2(c), TV
     form** `cor2c_TV` (L_F^TV(2k,δ)/log₂ ln(2k) → 1 − δ, from `A36RW.Cor2c.cor2c_LFgen`).
  Not covered: the adaptive executed-mean infimum under TV (the sentence after Corollary 2) beyond its lower bound
  `cor2b_TV`.
-/
import A36RW.Balanced.HardCap
import A36RW.Interface.Lemmas
import A36RWBase.RCUpper
import A36RW.Balanced.Cor2a
import A36RW.Balanced.Cor2c

set_option autoImplicit false

namespace A36RW.W11

open AGF Finset

variable {n : ℕ}

/-! ## §1 Total variation with the `⊥` convention, and its faithfulness -/

/-- **Total variation between the target and a (sub-)probability `q`**, the missing mass `1 − Σ q` placed on an
atom `⊥` outside `{0,1}^n` (where the target has no mass). -/
noncomputable def TVx (t : Target n) (q : (Fin n → Bool) → ℝ) : ℝ :=
  (2 : ℝ)⁻¹ * ((∑ x, |t.p x - q x|) + |1 - ∑ x, q x|)

lemma TVx_nonneg (t : Target n) (q : (Fin n → Bool) → ℝ) : 0 ≤ TVx t q := by
  unfold TVx
  have h1 : 0 ≤ ∑ x, |t.p x - q x| := Finset.sum_nonneg (fun x _ => abs_nonneg _)
  have h2 : 0 ≤ |1 - ∑ x, q x| := abs_nonneg _
  positivity

/-- Faithfulness: `TV(p, p) = 0`. -/
theorem TVx_self (t : Target n) : TVx t t.p = 0 := by
  unfold TVx
  simp [t.sum_one]

/-- Faithfulness: for a probability law (`Σ q = 1`) on the balanced slice, `TVx` is the library's `AGF.TV`. -/
theorem TVx_eq_TV {k : ℕ} (hk : k ≤ n) (q : (Fin n → Bool) → ℝ) (hq1 : ∑ x, q x = 1) :
    TVx (A36RW.Bridge.balancedTarget n k hk) q = TV n k q := by
  unfold TVx TV
  rw [hq1, sub_self, abs_zero, add_zero]
  rfl

/-- **Every event bounds TV from below** (no sign or normalisation assumption on `q`):
`p(A) − q(A) ≤ TVx t q` for every `A ⊆ {0,1}^n`. -/
theorem sub_le_TVx (t : Target n) (q : (Fin n → Bool) → ℝ) (A : Finset (Fin n → Bool)) :
    (∑ x ∈ A, t.p x) - (∑ x ∈ A, q x) ≤ TVx t q := by
  set a := ∑ x ∈ A, (t.p x - q x) with ha
  set b := ∑ x ∈ Aᶜ, (t.p x - q x) with hb
  have hab : a + b = 1 - ∑ x, q x := by
    rw [ha, hb, Finset.sum_add_sum_compl, Finset.sum_sub_distrib, t.sum_one]
  have h1 : a ≤ ∑ x ∈ A, |t.p x - q x| := Finset.sum_le_sum (fun x _ => le_abs_self _)
  have h2 : |b| ≤ ∑ x ∈ Aᶜ, |t.p x - q x| := Finset.abs_sum_le_sum_abs _ _
  have hsplit : ∑ x, |t.p x - q x| = ∑ x ∈ A, |t.p x - q x| + ∑ x ∈ Aᶜ, |t.p x - q x| :=
    (Finset.sum_add_sum_compl A _).symm
  have h3 : a + b ≤ |a + b| := le_abs_self _
  have h4 : -|b| ≤ b := neg_abs_le b
  have hA : (∑ x ∈ A, t.p x) - (∑ x ∈ A, q x) = a := by rw [ha, Finset.sum_sub_distrib]
  rw [hA]
  unfold TVx
  rw [hsplit, ← hab]
  linarith

/-- For a sub-probability `q`, TV is the sum of the positive parts `Σ_x (p(x) − q(x))_+`. -/
theorem TVx_eq_pos_part (t : Target n) (q : (Fin n → Bool) → ℝ) (hq1 : ∑ x, q x ≤ 1) :
    TVx t q = ∑ x, max (t.p x - q x) 0 := by
  have habs : ∀ a : ℝ, |a| = 2 * max a 0 - a := by
    intro a
    rcases le_or_gt 0 a with h | h
    · rw [abs_of_nonneg h, max_eq_left h]; ring
    · rw [abs_of_neg h, max_eq_right h.le]; ring
  have hsum : ∑ x, |t.p x - q x| = 2 * ∑ x, max (t.p x - q x) 0 - (1 - ∑ x, q x) := by
    rw [Finset.sum_congr rfl (fun x _ => habs (t.p x - q x)), Finset.sum_sub_distrib, ← Finset.mul_sum,
      Finset.sum_sub_distrib, t.sum_one]
  unfold TVx
  rw [hsum, abs_of_nonneg (by linarith)]
  ring

/-- **Faithfulness: `TVx` is the textbook total variation `max_A (p(A) − q(A))`** for every sub-probability `q`
(on the space extended by `⊥` the maximising event never contains `⊥`, which carries no target mass). -/
theorem TVx_isGreatest (t : Target n) (q : (Fin n → Bool) → ℝ) (hq1 : ∑ x, q x ≤ 1) :
    IsGreatest {d : ℝ | ∃ A : Finset (Fin n → Bool), d = (∑ x ∈ A, t.p x) - (∑ x ∈ A, q x)} (TVx t q) := by
  refine ⟨⟨univ.filter (fun x => q x < t.p x), ?_⟩, ?_⟩
  · rw [TVx_eq_pos_part t q hq1, ← Finset.sum_sub_distrib, Finset.sum_filter]
    refine Finset.sum_congr rfl (fun x _ => ?_)
    split_ifs with h
    · exact max_eq_left (by linarith)
    · exact max_eq_right (by linarith)
  · rintro d ⟨A, rfl⟩
    exact sub_le_TVx t q A

/-! ## §2 The printed inequality and its equality case -/

/-- **Printed: "TV(p,Q) ≥ p(V) − Q(V) = 1 − Q(V) for every law Q"** (here for every real `q`, `V = supp p`). -/
theorem one_sub_mass_le_TVx (t : Target n) (q : (Fin n → Bool) → ℝ) :
    1 - ∑ x ∈ supp t, q x ≤ TVx t q := by
  have h := sub_le_TVx t q (supp t)
  rwa [sum_supp_p t] at h

/-- For a sub-probability `q ≥ 0`, TV depends only on the values of `q` on the support of the target:
`TVx t q = ½(Σ_{supp p} |p − q| + 1 − q(supp p))`. -/
theorem TVx_eq_on_supp (t : Target n) (q : (Fin n → Bool) → ℝ) (hq0 : ∀ x, 0 ≤ q x)
    (hq1 : ∑ x, q x ≤ 1) :
    TVx t q = (2 : ℝ)⁻¹ * ((∑ x ∈ supp t, |t.p x - q x|) + (1 - ∑ x ∈ supp t, q x)) := by
  have hoff : ∀ x ∈ (supp t)ᶜ, |t.p x - q x| = q x := by
    intro x hx
    have hp : t.p x = 0 := by
      have hnot : ¬ 0 < t.p x := by
        intro h; exact (Finset.mem_compl.1 hx) (Finset.mem_filter.2 ⟨Finset.mem_univ _, h⟩)
      exact le_antisymm (not_lt.1 hnot) (t.nonneg x)
    rw [hp, zero_sub, abs_neg, abs_of_nonneg (hq0 x)]
  have h1 : ∑ x, |t.p x - q x| = ∑ x ∈ supp t, |t.p x - q x| + ∑ x ∈ (supp t)ᶜ, q x := by
    rw [← Finset.sum_add_sum_compl (supp t) (fun x => |t.p x - q x|), Finset.sum_congr rfl hoff]
  have h2 : ∑ x, q x = ∑ x ∈ supp t, q x + ∑ x ∈ (supp t)ᶜ, q x := (Finset.sum_add_sum_compl _ _).symm
  unfold TVx
  rw [h1, abs_of_nonneg (by linarith), h2]
  ring

/-- A law that is invariant on the slice under relabelling coordinates is constant there. -/
lemma const_on_Vset_of_invariant {k : ℕ} (q : (Fin n → Bool) → ℝ)
    (hinv : ∀ (σ : Equiv.Perm (Fin n)) (x : Fin n → Bool), x ∈ Vset n k → q (permWord σ x) = q x)
    {x y : Fin n → Bool} (hx : x ∈ Vset n k) (hy : y ∈ Vset n k) : q y = q x := by
  obtain ⟨σ, hσ⟩ := agfv_Vset_transitive hx hy
  rw [← hσ]
  exact hinv σ x hx

/-- **Printed: "… with equality when Q is relabelling-invariant."**  On the balanced slice, for a sub-probability
law `q ≥ 0` invariant on `V` under every relabelling of the coordinates, `TV(p, q) = 1 − q(V)`. -/
theorem TVx_eq_of_invariant {k : ℕ} (hk : k ≤ n) (q : (Fin n → Bool) → ℝ) (hq0 : ∀ x, 0 ≤ q x)
    (hq1 : ∑ x, q x ≤ 1)
    (hinv : ∀ (σ : Equiv.Perm (Fin n)) (x : Fin n → Bool), x ∈ Vset n k → q (permWord σ x) = q x) :
    TVx (A36RW.Bridge.balancedTarget n k hk) q = 1 - ∑ x ∈ Vset n k, q x := by
  obtain ⟨x₀, hx₀⟩ := agfv_Vset_nonempty hk
  set c := q x₀ with hc
  set N : ℝ := ((Vset n k).card : ℝ) with hN
  have hNpos : 0 < N := by rw [hN]; exact_mod_cast Finset.card_pos.2 ⟨x₀, hx₀⟩
  have hconst : ∀ x ∈ Vset n k, q x = c := fun x hx => const_on_Vset_of_invariant q hinv hx₀ hx
  have hmassV : ∑ x ∈ Vset n k, q x = N * c := by
    rw [Finset.sum_congr rfl hconst, Finset.sum_const, nsmul_eq_mul]
  have hVle : ∑ x ∈ Vset n k, q x ≤ 1 :=
    le_trans (Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _) (fun x _ _ => hq0 x)) hq1
  have hcle : c ≤ N⁻¹ := by
    rw [← one_div, le_div_iff₀ hNpos]
    linarith
  have hon : ∀ x ∈ Vset n k, max ((A36RW.Bridge.balancedTarget n k hk).p x - q x) 0 = N⁻¹ - c := by
    intro x hx
    rw [A36RW.Bridge.balancedTarget_p, agfv_pTarget_of_mem hx, hconst x hx]
    exact max_eq_left (by linarith)
  have hoff : ∀ x ∈ (Vset n k)ᶜ, max ((A36RW.Bridge.balancedTarget n k hk).p x - q x) 0 = 0 := by
    intro x hx
    rw [A36RW.Bridge.balancedTarget_p, agfv_pTarget_of_not_mem (Finset.mem_compl.1 hx)]
    exact max_eq_right (by linarith [hq0 x])
  rw [TVx_eq_pos_part _ q hq1, ← Finset.sum_add_sum_compl (Vset n k), Finset.sum_congr rfl hon,
    Finset.sum_congr rfl hoff, Finset.sum_const_zero, add_zero, Finset.sum_const, nsmul_eq_mul, hmassV]
  rw [← hN, mul_sub, mul_inv_cancel₀ hNpos.ne']

/-! ## §3 Theorem 2(a), TV form -/

/-- **The achievable TVs over the printed class `𝒜_r`** (every-path cap): the interface's `capKLSet` with `KLx`
replaced by `TVx` — same seed spaces, same policies `PolicyE`, same cap `CapEvery`, same law `σ.outBy o r`. -/
def capTVSet (t : Target n) (o : Oracle n) (r : ℕ) : Set ℝ :=
  {D | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
        σ.CapEvery o r ∧ D = TVx t (σ.outBy o r)}

/-- The same over the almost-sure cap (the interface's `capKLSetAS` with `TVx`). -/
def capTVSetAS (t : Target n) (o : Oracle n) (r : ℕ) : Set ℝ :=
  {D | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
        σ.CapAS o r ∧ D = TVx t (σ.outBy o r)}

/-- If the balanced oracle is the exact oracle of `t`, the support of `t` is the slice. -/
lemma supp_eq_Vset_of_exact {k : ℕ} (t : Target n) (hex : Exact t (balancedOracle n k)) :
    supp t = Vset n k := by
  ext x
  simp only [supp, Finset.mem_filter, Finset.mem_univ, true_and]
  exact A36RW.Converse.pos_iff_mem_Vset_of_exact k t hex x

/-- **The TV converse for every policy and every horizon** (no cap needed): for every target whose exact oracle
is the balanced oracle, `TV(p, σ.outBy r) ≥ 1 − G_r(n,k)`. -/
theorem TV_lower_of_exact (n k r : ℕ) (hk : k ≤ n) (t : Target n) (hex : Exact t (balancedOracle n k))
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) :
    1 - GrRec r n (k : ℤ) ≤ TVx t (σ.outBy (balancedOracle n k) r) := by
  have h1 := one_sub_mass_le_TVx t (σ.outBy (balancedOracle n k) r)
  rw [supp_eq_Vset_of_exact t hex] at h1
  have h2 := A36RW.Converse.deadline_le_GrRec n k hk σ r
  linarith

theorem capTVSet_lower_bound_of_exact (n k r : ℕ) (hk : k ≤ n) (t : Target n)
    (hex : Exact t (balancedOracle n k)) :
    ∀ D ∈ capTVSet t (balancedOracle n k) r, 1 - GrRec r n (k : ℤ) ≤ D := by
  rintro D ⟨Seed, _, σ, -, rfl⟩
  exact TV_lower_of_exact n k r hk t hex σ

theorem capTVSetAS_lower_bound_of_exact (n k r : ℕ) (hk : k ≤ n) (t : Target n)
    (hex : Exact t (balancedOracle n k)) :
    ∀ D ∈ capTVSetAS t (balancedOracle n k) r, 1 - GrRec r n (k : ℤ) ≤ D := by
  rintro D ⟨Seed, _, σ, -, rfl⟩
  exact TV_lower_of_exact n k r hk t hex σ

/-- **Attainment**: the relabelled count-state argmax rule `Attain.sigmaStar` has `TV = 1 − G_r(n,k)` (its law
is the uniform symmetrisation of the rule's law, `Attain.sigmaStar_outBy`; orbit TV identity `agfv_symLaw_TV`). -/
theorem sigmaStar_TV (n k r : ℕ) (hk : k ≤ n) (hr : 1 ≤ r) :
    TVx (A36RW.Bridge.balancedTarget n k hk)
        ((A36RW.Attain.sigmaStar n k r).outBy (balancedOracle n k) r) = 1 - GrRec r n (k : ℤ) := by
  set qT := (A36RW.Attain.Tstar n k r).outBy (balancedOracle n k) r [] with hqT
  have hlaw : (A36RW.Attain.sigmaStar n k r).outBy (balancedOracle n k) r = symLaw qT :=
    funext (A36RW.Attain.sigmaStar_outBy n k r)
  have hq0 : ∀ x, 0 ≤ qT x := fun x =>
    A36RW.Converse.outBy_nonneg (balancedOracle n k) (A36RW.Converse.margUnit_balanced n k) _ r [] trivial x
  have hq1 : ∑ x, qT x = 1 :=
    A36RW.Attain.outBy_total_of_cap_w1 k _ r [] (A36RW.Attain.Tstar_cap n k r hr)
  have hsym1 : ∑ x, symLaw qT x = 1 := by rw [agfv_symLaw_total, hq1]
  rw [hlaw, TVx_eq_TV hk _ hsym1, agfv_symLaw_TV qT hq0 hq1 (agfv_Vset_nonempty hk)]
  unfold succMass
  rw [hqT, A36RW.Attain.Tstar_success n k r hk]

/-- **Theorem 2(a), TV form ("in Theorem 2(a) the least TV at hard cap r is 1−G_r(n,k)").**  For `k ≤ n`
and `r ≥ 1`, on the balanced slice with the exact conditional-marginal oracle, `1 − G_r(n,k)` is the LEAST total
variation over the printed causal class with hard cap `r`, under the every-path cap and under the a.s. cap. -/
theorem hardcap_TV_optimum (n k r : ℕ) (hk : k ≤ n) (hr : 1 ≤ r) :
    IsLeast (capTVSet (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) r) (1 - GrRec r n (k : ℤ)) ∧
      IsLeast (capTVSetAS (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) r)
        (1 - GrRec r n (k : ℤ)) := by
  have hex := A36RW.Bridge.exact_balanced (n := n) hk
  refine ⟨⟨⟨Equiv.Perm (Fin n), inferInstance, A36RW.Attain.sigmaStar n k r,
      A36RW.Attain.sigmaStar_cap n k r hr, (sigmaStar_TV n k r hk hr).symm⟩,
      capTVSet_lower_bound_of_exact n k r hk _ hex⟩,
    ⟨⟨Equiv.Perm (Fin n), inferInstance, A36RW.Attain.sigmaStar n k r,
      A36RW.Attain.sigmaStar_capAS n k r hr, (sigmaStar_TV n k r hk hr).symm⟩,
      capTVSetAS_lower_bound_of_exact n k r hk _ hex⟩⟩

/-- The same for the ACTUAL output law `Q_π = outLim` (equal to `σ.outBy r` under the a.s. cap). -/
theorem hardcap_TV_optimum_outLim (n k r : ℕ) (hk : k ≤ n) (hr : 1 ≤ r) :
    (∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed), σ.CapAS (balancedOracle n k) r →
        1 - GrRec r n (k : ℤ) ≤ TVx (A36RW.Bridge.balancedTarget n k hk) (outLim (balancedOracle n k) σ)) ∧
      (∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed), σ.CapEvery (balancedOracle n k) r ∧
        TVx (A36RW.Bridge.balancedTarget n k hk) (outLim (balancedOracle n k) σ) = 1 - GrRec r n (k : ℤ)) := by
  have hmu := A36RW.Converse.margUnit_balanced n k
  refine ⟨fun σ hcap => ?_, ?_⟩
  · have hfun : outLim (balancedOracle n k) σ = σ.outBy (balancedOracle n k) r :=
      funext (A36RW.Converse.outLim_eq_outBy_of_capAS _ hmu σ hcap)
    rw [hfun]
    exact TV_lower_of_exact n k r hk _ (A36RW.Bridge.exact_balanced hk) σ
  · refine ⟨Equiv.Perm (Fin n), inferInstance, A36RW.Attain.sigmaStar n k r,
      A36RW.Attain.sigmaStar_cap n k r hr, ?_⟩
    have hfun : outLim (balancedOracle n k) (A36RW.Attain.sigmaStar n k r)
        = (A36RW.Attain.sigmaStar n k r).outBy (balancedOracle n k) r :=
      funext (A36RW.Converse.outLim_eq_outBy_of_capAS _ hmu _ (A36RW.Attain.sigmaStar_capAS n k r hr))
    rw [hfun]
    exact sigmaStar_TV n k r hk hr

/-- **Non-vacuity fixture** at `(n,k,r) = (2,1,1)`: the least TV over `𝒜_1` is exactly `1/2`. -/
theorem hardcap_TV_fixture_2_1_1 :
    IsLeast (capTVSet (A36RW.Bridge.balancedTarget 2 1 (by norm_num)) (balancedOracle 2 1) 1) (1 / 2) := by
  have h := (hardcap_TV_optimum 2 1 1 (by norm_num) le_rfl).1
  rw [A36RW.Attain.GrRec_one_two_one] at h
  norm_num at h ⊢
  exact h

private lemma icc14' : Finset.Icc 1 4 = ({1, 2, 3, 4} : Finset ℕ) := by decide
private lemma icc13' : Finset.Icc 1 3 = ({1, 2, 3} : Finset ℕ) := by decide
private lemma icc12' : Finset.Icc 1 2 = ({1, 2} : Finset ℕ) := by decide
private lemma z3' : Finset.Icc (0:ℤ) 3 = {0, 1, 2, 3} := by ext x; simp; omega
private lemma z2' : Finset.Icc (0:ℤ) 2 = {0, 1, 2} := by ext x; simp; omega
private lemma z1' : Finset.Icc (0:ℤ) 1 = {0, 1} := by ext x; simp; omega

/-- (file-local copy of `Restrictions.GrRec_2_4_2`, kept private to avoid a name clash on integration) -/
private theorem GrRec_2_4_2' : GrRec 2 4 ((2 : ℕ) : ℤ) = 3 / 4 := by
  show GrRec (1 + 1) (3 + 1) ((2 : ℕ) : ℤ) = 3 / 4
  rw [GrRec]
  simp only [show (3 + 1 : ℕ) = 4 from rfl, icc14']
  simp [Finset.sup'_insert, GrRec, killK, binPMF, icc13', icc12', z3', z2', z1']
  norm_num [Nat.choose]

/-- **Non-vacuity fixture** at the paper's `(n,k,r) = (4,2,2)`: the least TV over `𝒜_2` is exactly `1/4`. -/
theorem hardcap_TV_fixture_4_2_2 :
    IsLeast (capTVSet (A36RW.Bridge.balancedTarget 4 2 (by norm_num)) (balancedOracle 4 2) 2) (1 / 4) := by
  have h := (hardcap_TV_optimum 4 2 2 (by norm_num) (by norm_num)).1
  rw [GrRec_2_4_2'] at h
  norm_num at h ⊢
  exact h

/-! ## §4 Corollary 2(a), TV form -/

/-- **Corollary 2(a), TV form: some policy of `𝒜_r` has TV ≤ δ iff `G_r(n,k) ≥ 1 − δ`.** -/
theorem cor2a_TV_iff (n k r : ℕ) (hk : k ≤ n) (hr : 1 ≤ r) (δ : ℝ) :
    (∃ D ∈ capTVSet (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) r, D ≤ δ) ↔
      1 - δ ≤ GrRec r n (k : ℤ) := by
  obtain ⟨hmem, hlow⟩ := (hardcap_TV_optimum n k r hk hr).1
  constructor
  · rintro ⟨D, hD, hDδ⟩
    have := hlow hD
    linarith
  · intro h
    exact ⟨_, hmem, by linarith⟩

/-- The least hard cap `r ≥ 1` at which some policy of `𝒜_r` has `TV(p, Q_π) ≤ δ`. -/
noncomputable def RFtv (n k : ℕ) (hk : k ≤ n) (δ : ℝ) : ℕ :=
  sInf {r : ℕ | 1 ≤ r ∧ ∃ D ∈ capTVSet (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) r, D ≤ δ}

/-- **The least hard cap for TV ≤ δ is the least `r` with `G_r(n,k) ≥ 1 − δ`** (Corollary 2(a)'s
characterization with `1 − δ` in place of `e^{−ε}`). -/
theorem RFtv_eq (n k : ℕ) (hk : k ≤ n) (δ : ℝ) :
    RFtv n k hk δ = sInf {r : ℕ | 1 ≤ r ∧ 1 - δ ≤ GrRec r n (k : ℤ)} := by
  unfold RFtv
  congr 1
  ext r
  show (1 ≤ r ∧ ∃ D ∈ capTVSet (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) r, D ≤ δ) ↔
    (1 ≤ r ∧ 1 - δ ≤ GrRec r n (k : ℤ))
  constructor
  · rintro ⟨hr, h⟩; exact ⟨hr, (cor2a_TV_iff n k r hk hr δ).1 h⟩
  · rintro ⟨hr, h⟩; exact ⟨hr, (cor2a_TV_iff n k r hk hr δ).2 h⟩

/-! ## §5 Corollary 2(b), TV form -/

/-- Executed-mean bounds from a success-mass threshold `θ ∈ [0,1]` (Lemma 2(b) and the Corollary 2(b) chain,
discharged for every policy of the printed class). -/
theorem execMean_bounds_of_mass (k : ℕ) (hk : 1 ≤ k) (n : ℕ) (hn : n = 2 * k) {Seed : Type}
    [MeasurableSpace Seed] (σ : PolicyE n Seed) (θ : ℝ) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1)
    (hθ : θ ≤ ∑ x ∈ Vset n k, outLim (balancedOracle n k) σ x) :
    ENNReal.ofReal 1 + ∑' t : ℕ, ENNReal.ofReal (θ - GrRec (t+1) n (k:ℤ)) ≤ σ.execMean (balancedOracle n k) ∧
      ENNReal.ofReal (θ * Real.logb 2 (Real.log ((k:ℝ) + 1)) - 2.672) ≤ σ.execMean (balancedOracle n k) ∧
      ENNReal.ofReal (θ * Real.logb 2 (Real.log (n:ℝ)) - 3.672) ≤ σ.execMean (balancedOracle n k) := by
  subst hn
  have hkn : k ≤ 2 * k := by omega
  have hmu := A36RW.Converse.margUnit_balanced (2 * k) k
  have h1 := A36RW.ExecMean.lemma2b_balanced_tail k (by omega) σ
    (fun t x => A36RW.Converse.policy_outBy_le_succ _ hmu σ t x)
    (fun t x => A36RW.Converse.policy_outBy_nonneg _ hmu σ t x)
    (fun t => A36RW.Converse.policy_doneBy_le_one _ hmu σ t)
    (fun t => A36RW.Converse.deadline_le_GrRec (2 * k) k hkn σ t) θ hθ
  have h2 := le_trans (A36RW.ExecMean.rhs_k_le_tail k hk θ hθ0 hθ1) h1
  exact ⟨h1, h2,
    le_trans (ENNReal.ofReal_le_ofReal (A36RW.ExecMean.nform_le_kform (2 * k) k hk rfl θ hθ0 hθ1)) h2⟩

lemma supp_balancedTarget_eq {k : ℕ} (hk : k ≤ n) : supp (A36RW.Bridge.balancedTarget n k hk) = Vset n k :=
  A36RW.Bridge.filter_pTarget_pos_w4 n k

/-- **Corollary 2(b), TV form, for the printed class `𝒜_∞`.**  For `n = 2k ≥ 2` and every causal randomized
policy whose ACTUAL output law has `TV(p, Q_π) ≤ δ ≤ 1`:
`E τ ≥ 1 + Σ_{t≥1} (1−δ − G_t(n,k))_+ ≥ (1−δ) log₂ ln(k+1) − 2.672 ≥ (1−δ) log₂ ln n − 3.672`. -/
theorem cor2b_TV (k : ℕ) (hk : 1 ≤ k) (n : ℕ) (hn : n = 2 * k) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) (δ : ℝ) (hδ1 : δ ≤ 1)
    (hTV : TVx (A36RW.Bridge.balancedTarget n k (by omega)) (outLim (balancedOracle n k) σ) ≤ δ) :
    ENNReal.ofReal 1 + ∑' t : ℕ, ENNReal.ofReal ((1 - δ) - GrRec (t+1) n (k:ℤ))
        ≤ σ.execMean (balancedOracle n k) ∧
      ENNReal.ofReal ((1 - δ) * Real.logb 2 (Real.log ((k:ℝ) + 1)) - 2.672) ≤ σ.execMean (balancedOracle n k) ∧
      ENNReal.ofReal ((1 - δ) * Real.logb 2 (Real.log (n:ℝ)) - 3.672) ≤ σ.execMean (balancedOracle n k) := by
  have hkn : k ≤ n := by omega
  have hδ0 : 0 ≤ δ := le_trans (TVx_nonneg _ _) hTV
  have hθ : 1 - δ ≤ ∑ x ∈ Vset n k, outLim (balancedOracle n k) σ x := by
    have h := one_sub_mass_le_TVx (A36RW.Bridge.balancedTarget n k hkn) (outLim (balancedOracle n k) σ)
    rw [supp_balancedTarget_eq hkn] at h
    linarith
  exact execMean_bounds_of_mass k hk n hn σ (1 - δ) (by linarith) (by linarith) hθ

/-- **Corollary 2(b), TV form, "the same bound holds for L_F"**: every predrawn mixture with
`TV(p, Q_μ) ≤ δ ≤ 1` has scheduled mean `C(μ)` above the same three bounds. -/
theorem cor2b_TV_LF (k : ℕ) (hk : 1 ≤ k) (n : ℕ) (hn : n = 2 * k) (μ : SchedMix n) (δ : ℝ) (hδ1 : δ ≤ 1)
    (hTV : TVx (A36RW.Bridge.balancedTarget n k (by omega)) (mixLawE (balancedOracle n k) μ) ≤ δ) :
    ENNReal.ofReal 1 + ∑' t : ℕ, ENNReal.ofReal ((1 - δ) - GrRec (t+1) n (k:ℤ)) ≤ ENNReal.ofReal (mixCost μ) ∧
      ENNReal.ofReal ((1 - δ) * Real.logb 2 (Real.log ((k:ℝ) + 1)) - 2.672) ≤ ENNReal.ofReal (mixCost μ) ∧
      ENNReal.ofReal ((1 - δ) * Real.logb 2 (Real.log (n:ℝ)) - 3.672) ≤ ENNReal.ofReal (mixCost μ) := by
  have hkn : k ≤ n := by omega
  have hδ0 : 0 ≤ δ := le_trans (TVx_nonneg _ _) hTV
  have hθ : 1 - δ ≤ ∑ x ∈ Vset n k, outLim (balancedOracle n k) (A36RW.Bridge.mixPolicy μ) x := by
    have h := one_sub_mass_le_TVx (A36RW.Bridge.balancedTarget n k hkn) (mixLawE (balancedOracle n k) μ)
    rw [supp_balancedTarget_eq hkn] at h
    have hmass : ∑ x ∈ Vset n k, mixLawE (balancedOracle n k) μ x = ∑ x ∈ Vset n k, mixLaw k μ x := by
      rw [A36RW.Bridge.mixLawE_balanced]
    rw [Finset.sum_congr rfl (fun x hx => A36RW.Bridge.outLim_mixPolicy_slice k μ hx)]
    linarith
  have h := execMean_bounds_of_mass k hk n hn (A36RW.Bridge.mixPolicy μ) (1 - δ) (by linarith) (by linarith) hθ
  rw [A36RW.Bridge.mixPolicy_execMean k μ] at h
  exact h

/-! ## §6 Theorem 1(b), TV form (the kernel-checked K = ⌈1/δ⌉ branch) -/

/-- `L_F` with the TV criterion: `inf{C(μ) : TV(p, Q_μ) ≤ δ}` over the interface's predrawn mixtures (the
interface's `LFgen` with `KLx ≤ ε` replaced by `TVx ≤ δ`). -/
noncomputable def LFtv (t : Target n) (o : Oracle n) (δ : ℝ) : ℝ :=
  sInf {c : ℝ | ∃ μ : SchedMix n, TVx t (mixLawE o μ) ≤ δ ∧ c = mixCost μ}

/-- **Theorem 1(b), TV form, RC branch.**  If `8K < 2k ≤ 2^(2^t)` and `1/K ≤ δ < 1`, there is ONE full labelled
schedule `U` with `|U| ≤ t + 8K` whose uniform relabelling (`agfv_relabelMix hU`, all components of length `|U|`,
scheduled mean `|U|`) has `TV(p, Q_μ) ≤ δ`.  Derived from the library's KL witness `A36RC.relabelled_rc_hard`:
for a relabelled law `KL = −ln s` and `TV = 1 − s`, so `KL ≤ −ln(1−δ)` is `s ≥ 1 − δ` is `TV ≤ δ`. -/
theorem thm1b_TV_rc (k K t : ℕ) (hK : 1 ≤ K) (hsmall : 8 * K < 2 * k) (htower : 2 * k ≤ 2 ^ (2 ^ t))
    {δ : ℝ} (hδ : 1 / (K : ℝ) ≤ δ) (hδ1 : δ < 1) :
    ∃ (U : List (Finset (Fin (2 * k)))) (hU : FullSchedule (2 * k) U),
      U.length ≤ t + 8 * K ∧
      TVx (A36RW.Bridge.balancedTarget (2 * k) k (by omega))
          (mixLawE (balancedOracle (2 * k) k) (agfv_relabelMix hU)) ≤ δ ∧
      mixCost (agfv_relabelMix hU) = (U.length : ℝ) ∧
      ∀ p ∈ (agfv_relabelMix hU).parts, p.2.length = U.length := by
  obtain ⟨U, hU, hlen, hKL, hparts⟩ := A36RC.relabelled_rc_hard k K t hK hsmall htower hδ hδ1
  refine ⟨U, hU, hlen, ?_, agfv_mixCost_relabelMix hU, hparts⟩
  have hkn : k ≤ 2 * k := by omega
  have hlaw : mixLawE (balancedOracle (2 * k) k) (agfv_relabelMix hU) = symLaw (qSched k U) := by
    rw [A36RW.Bridge.mixLawE_balanced, agfv_mixLaw_relabelMix k hU]
  rw [agfv_mixLaw_relabelMix k hU] at hKL
  have hq0 : ∀ x, 0 ≤ qSched k U x := qSched_nonneg k U
  have hq1 : ∑ x, qSched k U x = 1 := sum_qSched k hU
  have hne : (Vset (2 * k) k).Nonempty := agfv_Vset_nonempty hkn
  have hs : 1 - δ ≤ succMass (2 * k) k (qSched k U) := by
    by_cases hpos : 0 < succMass (2 * k) k (qSched k U)
    · rw [agfv_symLaw_KL_pos _ hpos] at hKL
      have h' : -Real.log (succMass (2 * k) k (qSched k U)) ≤ epsOf δ := by exact_mod_cast hKL
      unfold epsOf at h'
      have hlog : Real.log (1 - δ) ≤ Real.log (succMass (2 * k) k (qSched k U)) := by linarith
      exact (Real.log_le_log_iff (by linarith) hpos).1 hlog
    · exfalso
      rw [agfv_symLaw_KL_top _ hne (not_lt.1 hpos)] at hKL
      simp at hKL
  rw [hlaw, TVx_eq_TV hkn _ (by rw [agfv_symLaw_total, hq1]), agfv_symLaw_TV _ hq0 hq1 hne]
  linarith

/-- **Hence `L_F^TV(2k, δ) ≤ t + 8K`** in the same regime (the TV analogue of `A36RC.Fopt_le_rc_tower`). -/
theorem LFtv_le_rc_tower (k K t : ℕ) (hK : 1 ≤ K) (hsmall : 8 * K < 2 * k) (htower : 2 * k ≤ 2 ^ (2 ^ t))
    {δ : ℝ} (hδ : 1 / (K : ℝ) ≤ δ) (hδ1 : δ < 1) :
    LFtv (A36RW.Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) δ
      ≤ (t : ℝ) + 8 * (K : ℝ) := by
  obtain ⟨U, hU, hlen, hTV, hcost, -⟩ := thm1b_TV_rc k K t hK hsmall htower hδ hδ1
  have hbdd : BddBelow {c : ℝ | ∃ μ : SchedMix (2 * k),
      TVx (A36RW.Bridge.balancedTarget (2 * k) k (by omega)) (mixLawE (balancedOracle (2 * k) k) μ) ≤ δ ∧
        c = mixCost μ} :=
    ⟨0, by rintro c ⟨μ, -, rfl⟩; exact A36RW.Bridge.mixCost_nonneg μ⟩
  have hle : LFtv (A36RW.Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) δ
      ≤ mixCost (agfv_relabelMix hU) := csInf_le hbdd ⟨_, hTV, rfl⟩
  have hlen' : (U.length : ℝ) ≤ (t : ℝ) + 8 * (K : ℝ) := by exact_mod_cast hlen
  linarith

/-! ## §7 Symmetrisation: the TV and KL mean-cost problems coincide, so every `L_F` result transfers -/

/-- The components of the uniform relabelling of a predrawn mixture: component `U_i` relabelled by every
`σ ∈ S_n`, with weight `w_i / n!`. -/
noncomputable def relabelParts (μ : SchedMix n) : List (ℝ × List (Finset (Fin n))) :=
  (Finset.univ : Finset (Fin μ.parts.length × Equiv.Perm (Fin n))).toList.map
    (fun iσ => ((μ.parts[iσ.1.1]).1 * ((Nat.factorial n : ℕ) : ℝ)⁻¹,
      (μ.parts[iσ.1.1]).2.map (Finset.image iσ.2)))

lemma sum_relabelParts (μ : SchedMix n) (f : ℝ × List (Finset (Fin n)) → ℝ) :
    ((relabelParts μ).map f).sum = ∑ i : Fin μ.parts.length, ∑ σ : Equiv.Perm (Fin n),
      f ((μ.parts[i.1]).1 * ((Nat.factorial n : ℕ) : ℝ)⁻¹, (μ.parts[i.1]).2.map (Finset.image σ)) := by
  unfold relabelParts
  rw [List.map_map, Finset.sum_map_toList, ← Finset.univ_product_univ, Finset.sum_product]
  rfl

/-- **The uniform relabelling of a predrawn mixture** (the library's `agfv_relabelMix`, generalised from one
schedule to a mixture): a genuine `SchedMix` (nonnegative weights summing to one, full schedules). -/
noncomputable def relabelAll (μ : SchedMix n) : SchedMix n where
  parts := relabelParts μ
  wt_nonneg := by
    intro p hp
    obtain ⟨iσ, -, rfl⟩ := List.mem_map.1 hp
    exact mul_nonneg (μ.wt_nonneg _ (List.getElem_mem _)) (inv_nonneg.2 (Nat.cast_nonneg _))
  wt_sum := by
    rw [sum_relabelParts]
    have h1 : ∀ i : Fin μ.parts.length, ∑ _σ : Equiv.Perm (Fin n),
        (μ.parts[i.1]).1 * ((Nat.factorial n : ℕ) : ℝ)⁻¹ = (μ.parts[i.1]).1 := by
      intro i
      rw [Finset.sum_const, Finset.card_univ, agfv_card_perm_fin, nsmul_eq_mul]
      field_simp
    rw [Finset.sum_congr rfl (fun i _ => h1 i), Fin.sum_univ_fun_getElem μ.parts Prod.fst, μ.wt_sum]
  comp_sched := by
    intro p hp
    obtain ⟨iσ, -, rfl⟩ := List.mem_map.1 hp
    exact agfv_fullSchedule_image iσ.2 (μ.comp_sched _ (List.getElem_mem _))

/-- **Kernel preservation**: the relabelled mixture realises the uniform symmetrisation of the mixed law. -/
theorem mixLaw_relabelAll (k : ℕ) (μ : SchedMix n) : mixLaw k (relabelAll μ) = symLaw (mixLaw k μ) := by
  funext x
  have hL : mixLaw k (relabelAll μ) x = ∑ i : Fin μ.parts.length, ∑ σ : Equiv.Perm (Fin n),
      (μ.parts[i.1]).1 * ((Nat.factorial n : ℕ) : ℝ)⁻¹ * permLaw σ (qSched k (μ.parts[i.1]).2) x := by
    show ((relabelParts μ).map (fun p => p.1 * schedLaw k p.2 [] x)).sum = _
    rw [sum_relabelParts]
    refine Finset.sum_congr rfl (fun i _ => Finset.sum_congr rfl (fun σ _ => ?_))
    show _ * qSched k ((μ.parts[i.1]).2.map (Finset.image σ)) x = _
    rw [agfv_qSched_equivariant]
  have hperm : ∀ σ : Equiv.Perm (Fin n), permLaw σ (mixLaw k μ) x
      = ∑ i : Fin μ.parts.length, (μ.parts[i.1]).1 * permLaw σ (qSched k (μ.parts[i.1]).2) x := by
    intro σ
    show mixLaw k μ (permWord σ.symm x) = _
    rw [A36RW.Bridge.mixLaw_eq_sum_w4]
    rfl
  rw [hL, symLaw, Finset.sum_congr rfl (fun σ _ => hperm σ), agfv_card_perm_fin, Finset.mul_sum,
    Finset.sum_comm]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl (fun σ _ => ?_)
  ring

/-- **Cost preservation**: relabelling is free (every relabelled component has its component's length). -/
theorem mixCost_relabelAll (μ : SchedMix n) : mixCost (relabelAll μ) = mixCost μ := by
  show ((relabelParts μ).map (fun p => p.1 * (p.2.length : ℝ))).sum = _
  rw [sum_relabelParts]
  have h1 : ∀ i : Fin μ.parts.length, ∑ σ : Equiv.Perm (Fin n),
      (μ.parts[i.1]).1 * ((Nat.factorial n : ℕ) : ℝ)⁻¹ * ((((μ.parts[i.1]).2.map (Finset.image σ)).length : ℕ) : ℝ)
        = (μ.parts[i.1]).1 * ((μ.parts[i.1]).2.length : ℝ) := by
    intro i
    simp only [List.length_map]
    rw [Finset.sum_const, Finset.card_univ, agfv_card_perm_fin, nsmul_eq_mul]
    field_simp
  rw [Finset.sum_congr rfl (fun i _ => h1 i)]
  exact Fin.sum_univ_fun_getElem μ.parts (fun p => p.1 * (p.2.length : ℝ))

/-- The mixed law of a predrawn mixture is a probability law. -/
lemma mixLaw_nonneg (k : ℕ) (μ : SchedMix n) (x : Fin n → Bool) : 0 ≤ mixLaw k μ x := by
  rw [A36RW.Bridge.mixLaw_eq_sum_w4]
  exact Finset.sum_nonneg (fun i _ => mul_nonneg (μ.wt_nonneg _ (List.getElem_mem _)) (qSched_nonneg k _ x))

lemma mixLaw_total (k : ℕ) (μ : SchedMix n) : ∑ x, mixLaw k μ x = 1 := by
  simp only [A36RW.Bridge.mixLaw_eq_sum_w4]
  rw [Finset.sum_comm]
  rw [Finset.sum_congr rfl (fun i _ => by
    rw [← Finset.mul_sum, sum_schedLaw_univ k (μ.comp_sched _ (List.getElem_mem _)), mul_one])]
  rw [Fin.sum_univ_fun_getElem μ.parts Prod.fst, μ.wt_sum]

/-- **The feasible sets of the two mean-cost problems are EQUAL** on the balanced slice: a mixture with
`TV(p,Q_μ) ≤ 1 − e^{−ε}` exists at cost `c` iff a mixture with `KL(p‖Q_μ) ≤ ε` exists at cost `c` (every real `ε`).
Both directions relabel uniformly (`relabelAll`), which keeps the cost and the success `Q_μ(V)` and makes the law
invariant, where `TV = 1 − Q(V)` and `KL = −ln Q(V)`; and `TV ≥ 1 − Q(V)`, `KL ≥ −ln Q(V)` hold for every law. -/
theorem LF_TV_KL_sets_eq (k : ℕ) (hk : k ≤ n) (ε : ℝ) :
    {c : ℝ | ∃ μ : SchedMix n, TVx (A36RW.Bridge.balancedTarget n k hk) (mixLawE (balancedOracle n k) μ)
        ≤ 1 - Real.exp (-ε) ∧ c = mixCost μ}
      = {c : ℝ | ∃ μ : SchedMix n, KLx (A36RW.Bridge.balancedTarget n k hk) (mixLawE (balancedOracle n k) μ)
        ≤ ((ε : ℝ) : WithTop ℝ) ∧ c = mixCost μ} := by
  have hne : (Vset n k).Nonempty := agfv_Vset_nonempty hk
  have hsupp := supp_balancedTarget_eq hk
  ext c
  constructor
  · rintro ⟨μ, hTV, rfl⟩
    refine ⟨relabelAll μ, ?_, (mixCost_relabelAll μ).symm⟩
    rw [A36RW.Bridge.mixLawE_balanced] at hTV ⊢
    have h := one_sub_mass_le_TVx (A36RW.Bridge.balancedTarget n k hk) (mixLaw k μ)
    rw [hsupp] at h
    have hs : Real.exp (-ε) ≤ succMass n k (mixLaw k μ) := by unfold succMass; linarith
    have hpos : 0 < succMass n k (mixLaw k μ) := lt_of_lt_of_le (Real.exp_pos _) hs
    rw [A36RW.Bridge.KLx_balanced, mixLaw_relabelAll, agfv_symLaw_KL_pos _ hpos]
    have hlog : Real.log (Real.exp (-ε)) ≤ Real.log (succMass n k (mixLaw k μ)) :=
      Real.log_le_log (Real.exp_pos _) hs
    rw [Real.log_exp] at hlog
    exact_mod_cast (by linarith : -Real.log (succMass n k (mixLaw k μ)) ≤ ε)
  · rintro ⟨μ, hKL, rfl⟩
    refine ⟨relabelAll μ, ?_, (mixCost_relabelAll μ).symm⟩
    rw [A36RW.Bridge.mixLawE_balanced] at hKL ⊢
    rw [A36RW.Bridge.KLx_balanced] at hKL
    have hac : AbsCont n k (mixLaw k μ) := by
      by_contra hna
      unfold KL at hKL
      rw [if_neg hna] at hKL
      simp at hKL
    have hpos : 0 < succMass n k (mixLaw k μ) :=
      Finset.sum_pos (fun x hx => hac x hx) hne
    have hle : -Real.log (succMass n k (mixLaw k μ)) ≤ ε := by
      have h1 := agfv_klzero_neg_log_le_klSum hk hac
      unfold KL at hKL
      rw [if_pos hac] at hKL
      have h2 : klSum n k (mixLaw k μ) ≤ ε := by exact_mod_cast hKL
      linarith
    have hs : Real.exp (-ε) ≤ succMass n k (mixLaw k μ) := by
      have := Real.exp_le_exp.2 (by linarith : -ε ≤ Real.log (succMass n k (mixLaw k μ)))
      rwa [Real.exp_log hpos] at this
    have hsym1 : ∑ x, symLaw (mixLaw k μ) x = 1 := by rw [agfv_symLaw_total, mixLaw_total]
    rw [mixLaw_relabelAll, TVx_eq_TV hk _ hsym1,
      agfv_symLaw_TV _ (mixLaw_nonneg k μ) (mixLaw_total k μ) hne]
    linarith

/-- **`L_F^TV(n, 1 − e^{−ε}) = L_F(n, ε)`** on the balanced slice, for every real `ε` (the interface's `LFgen`). -/
theorem LFtv_eq_LFgen (k : ℕ) (hk : k ≤ n) (ε : ℝ) :
    LFtv (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) (1 - Real.exp (-ε))
      = LFgen (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) ε := by
  unfold LFtv LFgen
  rw [LF_TV_KL_sets_eq k hk ε]

/-- **`L_F^TV(n, δ)` is the library's `Fopt n k δ`** for every `δ < 1` (AGF's δ-parametrised `F`-optimum, whose
constraint is `KL ≤ −ln(1−δ)`). -/
theorem LFtv_eq_Fopt (k : ℕ) (hk : k ≤ n) {δ : ℝ} (hδ1 : δ < 1) :
    LFtv (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) δ = Fopt n k δ := by
  have hd : 1 - Real.exp (-(-Real.log (1 - δ))) = δ := by
    rw [neg_neg, Real.exp_log (by linarith)]; ring
  have h := LFtv_eq_LFgen k hk (-Real.log (1 - δ))
  rw [hd] at h
  rw [h, A36RW.Bridge.LFgen_balanced_eq_Fopt, hd]

/-- **Theorem 1(b), TV form, via the identity**: `L_F^TV(2k, δ) ≤ t + 8K` (library `A36RC.Fopt_le_rc_tower`). -/
theorem LFtv_le_rc_tower_via_Fopt (k K t : ℕ) (hK : 1 ≤ K) (hsmall : 8 * K < 2 * k)
    (htower : 2 * k ≤ 2 ^ (2 ^ t)) {δ : ℝ} (hδ : 1 / (K : ℝ) ≤ δ) (hδ1 : δ < 1) :
    LFtv (A36RW.Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) δ
      ≤ (t : ℝ) + 8 * (K : ℝ) := by
  rw [LFtv_eq_Fopt k (by omega) hδ1]
  exact A36RC.Fopt_le_rc_tower k K t hK hsmall htower hδ hδ1

/-- **Corollary 2(c), TV form**: for fixed `0 < δ < 1`, `L_F^TV(2k, δ) / log₂ ln(2k) → 1 − δ`, i.e.
`L_F^TV(n,δ) = ((1−δ) + o(1)) log₂ ln n` (from `A36RW.Cor2c.cor2c_LFgen` at `ε = −ln(1−δ)`). -/
theorem cor2c_TV {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ < 1) :
    Filter.Tendsto (fun k : ℕ => LFtv (A36RW.Bridge.balancedTarget (2 * k) k (by omega))
        (balancedOracle (2 * k) k) δ / Real.logb 2 (Real.log (2 * (k : ℝ)))) Filter.atTop (nhds (1 - δ)) := by
  have hε : 0 < -Real.log (1 - δ) := by
    have : Real.log (1 - δ) < 0 := Real.log_neg (by linarith) (by linarith)
    linarith
  have h := A36RW.Cor2c.cor2c_LFgen hε
  have he : Real.exp (-(-Real.log (1 - δ))) = 1 - δ := by rw [neg_neg, Real.exp_log (by linarith)]
  rw [he] at h
  refine h.congr (fun k => ?_)
  have hd : 1 - Real.exp (-(-Real.log (1 - δ))) = δ := by rw [he]; ring
  have hk := LFtv_eq_LFgen k (by omega : k ≤ 2 * k) (-Real.log (1 - δ))
  rw [hd] at hk
  rw [hk]

/-- `L_F^TV(n, δ) ≤ n` for `0 ≤ δ < 1` (the exact all-singleton mixture; library `A36RW.Bridge.LFgen_le_n`). -/
theorem LFtv_le_n (k : ℕ) (hk : k ≤ n) {δ : ℝ} (hδ0 : 0 ≤ δ) (hδ1 : δ < 1) :
    LFtv (A36RW.Bridge.balancedTarget n k hk) (balancedOracle n k) δ ≤ n := by
  have hε : 0 ≤ -Real.log (1 - δ) := by
    have : Real.log (1 - δ) ≤ 0 := Real.log_nonpos (by linarith) (by linarith)
    linarith
  have hd : 1 - Real.exp (-(-Real.log (1 - δ))) = δ := by
    rw [neg_neg, Real.exp_log (by linarith)]; ring
  have h := LFtv_eq_LFgen k hk (-Real.log (1 - δ))
  rw [hd] at h
  rw [h]
  exact A36RW.Bridge.LFgen_le_n hk hε

/-- **Theorem 1(b), TV form, `K = ⌈1/δ⌉` branch, every `k ≥ 1`**:
`L_F^TV(n, δ) ≤ min{n, ⌈log₂ log₂ n⌉ + 8⌈1/δ⌉}` for `n = 2k` and `0 < δ < 1` (below `8⌈1/δ⌉ < n` the bound `n`
applies).  Printed with `K_δ = min{⌈1/δ⌉, ⌈2 ln(2/δ)⌉} ≤ ⌈1/δ⌉`; the `⌈2 ln(2/δ)⌉` branch is not covered. -/
theorem thm1b_TV_min (k : ℕ) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ < 1) :
    LFtv (A36RW.Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) δ
      ≤ min ((2 * k : ℕ) : ℝ) ((A36RW.Cor2a.towerT (2 * k) : ℝ) + 8 * (⌈1 / δ⌉₊ : ℝ)) := by
  have hn := LFtv_le_n k (by omega : k ≤ 2 * k) hδ0.le hδ1
  refine le_min hn ?_
  have hK1 : 1 ≤ ⌈1 / δ⌉₊ := Nat.succ_le_of_lt (Nat.ceil_pos.2 (one_div_pos.2 hδ0))
  by_cases hs : 8 * ⌈1 / δ⌉₊ < 2 * k
  · have hKδ : 1 / (⌈1 / δ⌉₊ : ℝ) ≤ δ := by
      have hc : 1 / δ ≤ (⌈1 / δ⌉₊ : ℝ) := Nat.le_ceil _
      calc 1 / (⌈1 / δ⌉₊ : ℝ) ≤ 1 / (1 / δ) := one_div_le_one_div_of_le (one_div_pos.2 hδ0) hc
        _ = δ := one_div_one_div _
    rw [LFtv_eq_Fopt k (by omega : k ≤ 2 * k) hδ1]
    exact A36RC.Fopt_le_rc_tower k ⌈1 / δ⌉₊ (A36RW.Cor2a.towerT (2 * k)) hK1 hs
      (A36RW.Cor2a.le_tower (2 * k) (by omega)) hKδ hδ1
  · have h8 : ((2 * k : ℕ) : ℝ) ≤ (A36RW.Cor2a.towerT (2 * k) : ℝ) + 8 * (⌈1 / δ⌉₊ : ℝ) := by
      have : 2 * k ≤ A36RW.Cor2a.towerT (2 * k) + 8 * ⌈1 / δ⌉₊ := by omega
      exact_mod_cast this
    exact le_trans hn h8

/-! ## §4b Corollary 2(a), TV form, the bounds (from `A36RW.Cor2a`) -/

/-- The TV hard cap at tolerance `δ < 1` is the KL hard cap `R_F^adapt` at `ε = −ln(1 − δ)`. -/
theorem RFtv_eq_RFadapt (n k : ℕ) (hk : k ≤ n) (hn : 1 ≤ n) {δ : ℝ} (hδ1 : δ < 1) :
    RFtv n k hk δ = A36RW.Cor2a.RFadapt n k hk (-Real.log (1 - δ)) := by
  rw [RFtv_eq, A36RW.Cor2a.RFadapt_eq_least_pos n k hk hn, neg_neg, Real.exp_log (by linarith)]

/-- **Corollary 2(a), TV form, the bounds (the kernel-checked `K = ⌈1/δ⌉` branch)**: for `n = 2k ≥ 2` and
`0 < δ < 1`, `log₂ ln(k+1) − log₂(−ln(1−δ) + ln 36) < R^TV(n,δ) ≤ min{n, ⌈log₂ log₂ n⌉ + 8⌈1/δ⌉}`. -/
theorem cor2a_TV_bounds (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ < 1) :
    Real.logb 2 (Real.log ((k : ℝ) + 1)) - Real.logb 2 (-Real.log (1 - δ) + Real.log 36)
        < (RFtv (2 * k) k (by omega) δ : ℝ) ∧
      RFtv (2 * k) k (by omega) δ ≤ min (2 * k) (A36RW.Cor2a.towerT (2 * k) + 8 * ⌈1 / δ⌉₊) := by
  have hε : 0 < -Real.log (1 - δ) := by
    have : Real.log (1 - δ) < 0 := Real.log_neg (by linarith) (by linarith)
    linarith
  have hdel : A36RW.Cor2a.deltaOf (-Real.log (1 - δ)) = δ := by
    unfold A36RW.Cor2a.deltaOf
    rw [neg_neg, Real.exp_log (by linarith)]
    ring
  have hK : A36RW.Cor2a.Kkol (-Real.log (1 - δ)) = ⌈1 / δ⌉₊ := by
    unfold A36RW.Cor2a.Kkol
    rw [hdel]
  obtain ⟨h1, h2, h3⟩ := A36RW.Cor2a.cor2a_bounds k hk hε
  rw [RFtv_eq_RFadapt (2 * k) k (by omega) (by omega) hδ1]
  rw [hK] at h3
  exact ⟨h1, le_trans h2 h3⟩

end A36RW.W11

#check @A36RW.W11.TVx_eq_TV
#check @A36RW.W11.TVx_isGreatest
#check @A36RW.W11.one_sub_mass_le_TVx
#check @A36RW.W11.TVx_eq_of_invariant
#check @A36RW.W11.TVx_eq_on_supp
#check @A36RW.W11.hardcap_TV_optimum
#check @A36RW.W11.hardcap_TV_optimum_outLim
#check @A36RW.W11.capTVSet_lower_bound_of_exact
#check @A36RW.W11.hardcap_TV_fixture_2_1_1
#check @A36RW.W11.hardcap_TV_fixture_4_2_2
#check @A36RW.W11.cor2a_TV_iff
#check @A36RW.W11.RFtv_eq
#check @A36RW.W11.cor2b_TV
#check @A36RW.W11.cor2b_TV_LF
#check @A36RW.W11.thm1b_TV_rc
#check @A36RW.W11.LFtv_le_rc_tower
#print axioms A36RW.W11.TVx_self
#print axioms A36RW.W11.TVx_eq_TV
#print axioms A36RW.W11.TVx_isGreatest
#print axioms A36RW.W11.one_sub_mass_le_TVx
#print axioms A36RW.W11.TVx_eq_of_invariant
#print axioms A36RW.W11.TVx_eq_on_supp
#print axioms A36RW.W11.sigmaStar_TV
#print axioms A36RW.W11.hardcap_TV_optimum
#print axioms A36RW.W11.hardcap_TV_optimum_outLim
#print axioms A36RW.W11.capTVSet_lower_bound_of_exact
#print axioms A36RW.W11.hardcap_TV_fixture_2_1_1
#print axioms A36RW.W11.hardcap_TV_fixture_4_2_2
#print axioms A36RW.W11.cor2a_TV_iff
#print axioms A36RW.W11.RFtv_eq
#print axioms A36RW.W11.cor2b_TV
#print axioms A36RW.W11.cor2b_TV_LF
#print axioms A36RW.W11.thm1b_TV_rc
#print axioms A36RW.W11.LFtv_le_rc_tower
#check @A36RW.W11.relabelAll
#check @A36RW.W11.mixLaw_relabelAll
#check @A36RW.W11.mixCost_relabelAll
#check @A36RW.W11.LF_TV_KL_sets_eq
#check @A36RW.W11.LFtv_eq_LFgen
#check @A36RW.W11.LFtv_eq_Fopt
#check @A36RW.W11.LFtv_le_rc_tower_via_Fopt
#check @A36RW.W11.cor2c_TV
#check @A36RW.W11.RFtv_eq_RFadapt
#check @A36RW.W11.cor2a_TV_bounds
#print axioms A36RW.W11.mixLaw_relabelAll
#print axioms A36RW.W11.mixCost_relabelAll
#print axioms A36RW.W11.LF_TV_KL_sets_eq
#print axioms A36RW.W11.LFtv_eq_LFgen
#print axioms A36RW.W11.LFtv_eq_Fopt
#print axioms A36RW.W11.LFtv_le_rc_tower_via_Fopt
#print axioms A36RW.W11.cor2c_TV
#print axioms A36RW.W11.RFtv_eq_RFadapt
#print axioms A36RW.W11.cor2a_TV_bounds
#check @A36RW.W11.LFtv_le_n
#check @A36RW.W11.thm1b_TV_min
#print axioms A36RW.W11.LFtv_le_n
#print axioms A36RW.W11.thm1b_TV_min


==> anc/formal_companion/lean/src/A36RW/Balanced/TVJoin.lean <==
/-
A36RW join: Appendix D, "Total variation", for Theorem 1(b) and Corollary 2(a) with the PRINTED
`K_δ = min{⌈1/δ⌉, ⌈2 ln(2/δ)⌉}`.

Printed text: "Hence the success-threshold statements (Theorem 1(b) and Corollary 2) hold for TV ≤ δ with 1−δ in
place of e^{−ε}".  The `A36RW.W11` TV forms (`A36RW.W11.thm1b_TV_min`, `A36RW.W11.cor2a_TV_bounds`) carry only the
`⌈1/δ⌉` branch.  Here they are combined with the Hoeffding–Ville results of `A36RW.HV` (`A36RW.HV.thm1b_Fopt`,
`A36RW.HV.RFprof_le_Kdelta`) through W11's identities `A36RW.W11.LFtv_eq_Fopt` (L_F^TV(δ) = Fopt δ) and
`A36RW.W11.RFtv_eq_RFadapt` (R^TV(δ) = R_F^adapt(−ln(1−δ))).  At ε = −ln(1−δ) the tolerance conversion
`δ = 1 − e^{−ε}` is exact (`one_sub_exp_neg_neg_log`), so `K_δ` at ε is the printed `K_δ` at δ (`Kdelta_TV`).
-/
import A36RW.Balanced.TV
import A36RW.Balanced.HVLadder

namespace A36RW.TVJoin

open AGF A36RW

/-- At `ε = −ln(1−δ)` the tolerance conversion `1 − e^{−ε}` returns `δ` (for `δ < 1`). -/
lemma one_sub_exp_neg_neg_log (δ : ℝ) (hδ1 : δ < 1) : 1 - Real.exp (-(-Real.log (1 - δ))) = δ := by
  rw [neg_neg, Real.exp_log (by linarith)]
  ring

lemma neg_log_one_sub_pos {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ < 1) : 0 < -Real.log (1 - δ) := by
  have : Real.log (1 - δ) < 0 := Real.log_neg (by linarith) (by linarith)
  linarith

/-- `K_δ` at the TV tolerance: `Kdelta (−ln(1−δ)) = min ⌈1/δ⌉ ⌈2 ln(2/δ)⌉`, the printed `K_δ`. -/
theorem Kdelta_TV (δ : ℝ) (hδ1 : δ < 1) :
    A36RW.HV.Kdelta (-Real.log (1 - δ)) = min ⌈1 / δ⌉₊ ⌈2 * Real.log (2 / δ)⌉₊ := by
  rw [A36RW.HV.Kdelta_eq, one_sub_exp_neg_neg_log δ hδ1]

/-- **Theorem 1(b), TV form, with the printed `K_δ`.**  For `n = 2k ≥ 2` and `0 < δ < 1`:
`L_F^TV(n,δ) ≤ min{n, ⌈log₂ log₂ n⌉ + 8 min{⌈1/δ⌉, ⌈2 ln(2/δ)⌉}}`. -/
theorem thm1b_TV_Kdelta (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ < 1) :
    A36RW.W11.LFtv (A36RW.Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) δ
      ≤ min ((2 * k : ℕ) : ℝ)
          ((A36RW.Cor2a.towerT (2 * k) : ℝ) + 8 * ((min ⌈1 / δ⌉₊ ⌈2 * Real.log (2 / δ)⌉₊ : ℕ) : ℝ)) := by
  rw [A36RW.W11.LFtv_eq_Fopt (n := 2 * k) k (by omega) hδ1, ← Kdelta_TV δ hδ1]
  have h := A36RW.HV.thm1b_Fopt k hk (neg_log_one_sub_pos hδ0 hδ1)
  rw [one_sub_exp_neg_neg_log δ hδ1] at h
  exact h

/-- **Corollary 2(a), TV form, with the printed `K_δ`.**  For `n = 2k ≥ 2` and `0 < δ < 1`:
`log₂ ln(k+1) − log₂(−ln(1−δ) + ln 36) < R^TV(n,δ) ≤ min{n, ⌈log₂ log₂ n⌉ + 8 min{⌈1/δ⌉, ⌈2 ln(2/δ)⌉}}`. -/
theorem cor2a_TV_Kdelta (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ < 1) :
    Real.logb 2 (Real.log ((k : ℝ) + 1)) - Real.logb 2 (-Real.log (1 - δ) + Real.log 36)
        < (A36RW.W11.RFtv (2 * k) k (by omega) δ : ℝ) ∧
      A36RW.W11.RFtv (2 * k) k (by omega) δ
        ≤ min (2 * k) (A36RW.Cor2a.towerT (2 * k) + 8 * min ⌈1 / δ⌉₊ ⌈2 * Real.log (2 / δ)⌉₊) := by
  refine ⟨(A36RW.W11.cor2a_TV_bounds k hk hδ0 hδ1).1, ?_⟩
  have hε := neg_log_one_sub_pos hδ0 hδ1
  rw [A36RW.W11.RFtv_eq_RFadapt (2 * k) k (by omega) (by omega) hδ1, ← Kdelta_TV δ hδ1]
  exact le_trans (A36RW.Cor2a.RFadapt_le_RFprof (2 * k) k (by omega) hε.le) (A36RW.HV.RFprof_le_Kdelta k hε)

end A36RW.TVJoin

#print axioms A36RW.TVJoin.Kdelta_TV
#print axioms A36RW.TVJoin.thm1b_TV_Kdelta
#print axioms A36RW.TVJoin.cor2a_TV_Kdelta


==> anc/formal_companion/lean/src/A36RW/Balanced/TVJoin2.lean <==
/-
A36RW (`A36RW.TVJoin2`): four joins completing Appendix D, paragraph "Total variation", for
Theorem 1(b) (the attained form) and Corollary 2(a) (the printed chain R^adapt ≤ R^PROF ≤ ⌈log₂ log₂ n⌉ + 8K_δ), and
the infimum forms of Corollary 2(b)'s "the same bound holds for L_F" (KL and TV).

Printed text (paper_v1.tex):
* App. D: "Hence the success-threshold statements (Theorem 1(b) and Corollary 2) hold for TV ≤ δ with 1−δ in place of
  e^{−ε}".
* Theorem 1(b): "For every ε>0, L_F(n,ε) ≤ min{n, ⌈log₂log₂n⌉+8K_δ}, attained by the uniform relabelling of one
  deterministic size profile."
* Corollary 2(a): "log₂ln(k+1) − log₂(ε+ln36) < R_F^adapt(n,ε) ≤ R_F^PROF(n,ε) ≤ ⌈log₂log₂n⌉+8K_δ".
* Corollary 2(b): "Every π∈𝒜_∞ with KL(p‖Q_π) ≤ ε has Eτ ≥ 1+Σ_{t≥1}(e^{−ε}−G_t(n,k))_+ ≥ e^{−ε}log₂ln(k+1)−2.672 ≥
  e^{−ε}log₂ln n−3.672, as k+1 ≥ √n; the same bound holds for L_F(n,ε)."

Contents (joins of kernel-checked results only; nothing is re-proved):
* §1 `relabel_TV_eq`: for every full labelled schedule `U`, the uniform relabelling has TV(p, Π q_U) = 1 − q_U(V)
  (no hypothesis on q_U(V)); `relabel_TV_le_iff_succ`; `relabel_TV_le_iff_KL_le`: TV ≤ δ ⟺ KL ≤ −ln(1−δ) for every
  δ < 1 (both are q_U(V) ≥ 1−δ; at q_U(V) = 0 the left side is TV = 1 > δ and the right side is KL = ⊤, the latter
  handled inside `A36RW.Cor2a.relabel_KL_le_iff`).
* §2 `thm1b_TV_attained_Kdelta`: Theorem 1(b), TV form, attained, printed K_δ (`A36RW.HV.thm1b_attained` at
  ε = −ln(1−δ), `A36RW.TVJoin.Kdelta_TV`, §1).
* §3 `RFprofTV` (the TV analogue of R^PROF), `RFprofTV_eq_RFprof` (= `Cor2a.RFprof` at ε = −ln(1−δ), every δ < 1),
  `RFprofTV_le_of`, `RFprofTV_mem` (attained, δ ≥ 0), `cor2a_TV_chain_Kdelta` (the printed chain, TV form), and
  `cor2a_TV_O1` (the printed order clause "both log₂ ln n + O(1)", TV form, from `A36RW.Cor2a.RF_O1`).
* §4 `ofReal_le_ofReal_sInf` (generic: a lower bound in ℝ≥0∞ for every element of a nonempty set of nonnegative reals
  bounds `ofReal (sInf)`), `LFtv_le_of_feasible`, `TVx_singletonMix`, `LFtv_set_nonempty`, and the infimum forms
  `cor2b_LFgen_inf` (KL, every ε ≥ 0) and `cor2b_LFtv_inf` (TV, every 0 ≤ δ ≤ 1).  Nonemptiness of the feasible
  cost sets is proved (all-singleton mixture), never taken from `sInf ∅ = 0`.
* §5 non-vacuity fixtures: both branches of K_δ are exercised (δ = 1/2, n = 32: ⌈1/δ⌉ = 2 < ⌈2ln(2/δ)⌉ = 3, length
  ≤ 19 < n; δ = 1/8, n = 65536: ⌈2ln(2/δ)⌉ = 6 < ⌈1/δ⌉ = 8, length ≤ 52), the suggested point δ = 1/2, n = 16 (where
  the outer minimum is n = 16 < 2 + 16), the chain at n = 65536, and the inf forms at n = 2, where the positive-part
  sum is active (L_F^TV(2, 1/4) ≥ 5/4, L_F(2, ln(4/3)) ≥ 5/4).

No proof holes and no compiler-trust tactics; the `#print axioms` report at the end is the authoritative check.
-/
import A36RW.Balanced.TV
import A36RW.Balanced.TVJoin
import A36RW.Balanced.HVLadder
import A36RW.Balanced.Cor2a
import A36RW.Balanced.HardCap

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36RW.TVJoin2

open AGF

/-! ## §1 TV of a uniformly relabelled schedule, and the TV/KL tolerance conversion -/

/-- **TV of a uniformly relabelled full schedule is its failure mass**: `TV(p, Π q_U) = 1 − q_U(V)` (the law is
`symLaw (qSched k U)`, `agfv_mixLaw_relabelMix`; orbit identity `agfv_symLaw_TV`). -/
theorem relabel_TV_eq {n k : ℕ} (hk : k ≤ n) {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    W11.TVx (Bridge.balancedTarget n k hk) (mixLawE (balancedOracle n k) (agfv_relabelMix hU))
      = 1 - succMass n k (qSched k U) := by
  have hq1 : ∑ x, qSched k U x = 1 := sum_qSched k hU
  rw [Bridge.mixLawE_balanced, agfv_mixLaw_relabelMix k hU,
    W11.TVx_eq_TV hk _ (by rw [agfv_symLaw_total, hq1]),
    agfv_symLaw_TV _ (qSched_nonneg k U) hq1 (agfv_Vset_nonempty hk)]

/-- Success form: the uniform relabelling has `TV ≤ δ` iff `q_U(V) ≥ 1 − δ` (every real `δ`). -/
theorem relabel_TV_le_iff_succ {n k : ℕ} (hk : k ≤ n) {U : List (Finset (Fin n))} (hU : FullSchedule n U)
    (δ : ℝ) :
    W11.TVx (Bridge.balancedTarget n k hk) (mixLawE (balancedOracle n k) (agfv_relabelMix hU)) ≤ δ
      ↔ 1 - δ ≤ succMass n k (qSched k U) := by
  rw [relabel_TV_eq hk hU]
  constructor <;> intro h <;> linarith

/-- **Item 1: for a uniformly relabelled schedule, `TV ≤ δ` iff `KL ≤ −ln(1−δ)`** (every `δ < 1`; both sides say
`q_U(V) ≥ 1 − δ`).  The success-zero case: TV `= 1 > δ` and KL `= ⊤`, so both sides are false. -/
theorem relabel_TV_le_iff_KL_le {n k : ℕ} (hk : k ≤ n) {U : List (Finset (Fin n))} (hU : FullSchedule n U)
    {δ : ℝ} (hδ1 : δ < 1) :
    W11.TVx (Bridge.balancedTarget n k hk) (mixLawE (balancedOracle n k) (agfv_relabelMix hU)) ≤ δ
      ↔ KL n k (mixLaw k (agfv_relabelMix hU)) ≤ ((-Real.log (1 - δ) : ℝ) : WithTop ℝ) := by
  rw [relabel_TV_le_iff_succ hk hU δ, Cor2a.relabel_KL_le_iff n k hk hU, neg_neg,
    Real.exp_log (by linarith)]

/-! ## §2 Theorem 1(b), TV form, attained, with the printed `K_δ` -/

/-- `L_F^TV ≤ C(μ)` for every TV-feasible mixture (any target, any oracle). -/
theorem LFtv_le_of_feasible {n : ℕ} (t : Target n) (o : Oracle n) {δ : ℝ} {μ : SchedMix n}
    (hμ : W11.TVx t (mixLawE o μ) ≤ δ) : W11.LFtv t o δ ≤ mixCost μ := by
  unfold W11.LFtv
  apply csInf_le
  · exact ⟨0, by rintro c ⟨ν, -, rfl⟩; exact Bridge.mixCost_nonneg ν⟩
  · exact ⟨μ, hμ, rfl⟩

/-- **Item 2: Theorem 1(b), TV form, attained, printed `K_δ = min{⌈1/δ⌉, ⌈2 ln(2/δ)⌉}`.**  For `n = 2k ≥ 2`
and `0 < δ < 1` there is ONE full labelled schedule `U` with `|U| ≤ min{n, ⌈log₂ log₂ n⌉ + 8K_δ}` whose uniform
relabelling has `TV(p, Q_μ) ≤ δ`, all components of length `|U|`, mean cost `|U|`; hence `L_F^TV(n,δ) ≤ |U|`. -/
theorem thm1b_TV_attained_Kdelta (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ < 1) :
    ∃ (U : List (Finset (Fin (2 * k)))) (hU : FullSchedule (2 * k) U),
      U.length ≤ min (2 * k) (Cor2a.towerT (2 * k) + 8 * min ⌈1 / δ⌉₊ ⌈2 * Real.log (2 / δ)⌉₊) ∧
      W11.TVx (Bridge.balancedTarget (2 * k) k (by omega))
          (mixLawE (balancedOracle (2 * k) k) (agfv_relabelMix hU)) ≤ δ ∧
      (∀ p ∈ (agfv_relabelMix hU).parts, p.2.length = U.length) ∧
      mixCost (agfv_relabelMix hU) = (U.length : ℝ) ∧
      W11.LFtv (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) δ
        ≤ mixCost (agfv_relabelMix hU) := by
  obtain ⟨U, hU, hlen, hKL, hparts, hcost, -⟩ :=
    HV.thm1b_attained k hk (TVJoin.neg_log_one_sub_pos hδ0 hδ1)
  rw [TVJoin.Kdelta_TV δ hδ1] at hlen
  have hTV := (relabel_TV_le_iff_KL_le (by omega : k ≤ 2 * k) hU hδ1).2 hKL
  exact ⟨U, hU, hlen, hTV, hparts, hcost, LFtv_le_of_feasible _ _ hTV⟩

/-! ## §3 `R^PROF` in TV form, and the printed Corollary 2(a) chain -/

/-- **`R^PROF` with the TV criterion**: the least length of a full labelled schedule `U` whose uniform relabelling
`agfv_relabelMix hU` has `TV(p, Q_μ) ≤ δ` (the TV analogue of `A36RW.Cor2a.RFprof`; `Nat.sInf ∅ = 0`, and
`RFprofTV_mem` proves the set nonempty for `δ ≥ 0`). -/
noncomputable def RFprofTV (n k : ℕ) (hk : k ≤ n) (δ : ℝ) : ℕ :=
  sInf {L : ℕ | ∃ (U : List (Finset (Fin n))) (hU : FullSchedule n U), U.length = L ∧
    W11.TVx (Bridge.balancedTarget n k hk) (mixLawE (balancedOracle n k) (agfv_relabelMix hU)) ≤ δ}

/-- **Item 3a: `R^PROF_TV(n, δ) = R^PROF(n, −ln(1−δ))`** for every `δ < 1` (the two feasible length sets are equal,
by item 1). -/
theorem RFprofTV_eq_RFprof (n k : ℕ) (hk : k ≤ n) {δ : ℝ} (hδ1 : δ < 1) :
    RFprofTV n k hk δ = Cor2a.RFprof n k (-Real.log (1 - δ)) := by
  unfold RFprofTV Cor2a.RFprof
  congr 1
  ext L
  constructor
  · rintro ⟨U, hU, hlen, hTV⟩
    exact ⟨U, hU, hlen, (relabel_TV_le_iff_KL_le hk hU hδ1).1 hTV⟩
  · rintro ⟨U, hU, hlen, hKL⟩
    exact ⟨U, hU, hlen, (relabel_TV_le_iff_KL_le hk hU hδ1).2 hKL⟩

theorem RFprofTV_le_of (n k : ℕ) (hk : k ≤ n) {δ : ℝ} {U : List (Finset (Fin n))} (hU : FullSchedule n U)
    (h : W11.TVx (Bridge.balancedTarget n k hk) (mixLawE (balancedOracle n k) (agfv_relabelMix hU)) ≤ δ) :
    RFprofTV n k hk δ ≤ U.length :=
  Nat.sInf_le ⟨U, hU, rfl, h⟩

/-- **Membership (no `sInf ∅` artefact)**: for `δ ≥ 0`, `R^PROF_TV(n,δ)` is the length of a full schedule whose
uniform relabelling has `TV ≤ δ` (the set contains the relabelled all-singleton schedule, TV `0`). -/
theorem RFprofTV_mem (n k : ℕ) (hk : k ≤ n) {δ : ℝ} (hδ0 : 0 ≤ δ) :
    ∃ (U : List (Finset (Fin n))) (hU : FullSchedule n U), U.length = RFprofTV n k hk δ ∧
      W11.TVx (Bridge.balancedTarget n k hk) (mixLawE (balancedOracle n k) (agfv_relabelMix hU)) ≤ δ := by
  have hTV0 : W11.TVx (Bridge.balancedTarget n k hk)
      (mixLawE (balancedOracle n k) (agfv_relabelMix (Cor2a.fullSingletons_full n))) ≤ δ := by
    rw [relabel_TV_eq hk, agfv_qSched_fullSingletons k hk, agfv_succMass_pTarget n k hk]
    linarith
  have h := Nat.sInf_mem (s := {L : ℕ | ∃ (U : List (Finset (Fin n))) (hU : FullSchedule n U), U.length = L ∧
      W11.TVx (Bridge.balancedTarget n k hk) (mixLawE (balancedOracle n k) (agfv_relabelMix hU)) ≤ δ})
    ⟨n, agfv_fullSingletons n, Cor2a.fullSingletons_full n, agfv_fullSingletons_length n, hTV0⟩
  exact h

/-- **Item 3b: Corollary 2(a), TV form, the printed chain with `K_δ`.**  For `n = 2k ≥ 2` and `0 < δ < 1`:
`log₂ ln(k+1) − log₂(−ln(1−δ) + ln 36) < R^TV(n,δ) ≤ R^PROF_TV(n,δ) ≤ min{n, ⌈log₂ log₂ n⌉ + 8K_δ}` with
`K_δ = min{⌈1/δ⌉, ⌈2 ln(2/δ)⌉}` (`R^TV = A36RW.W11.RFtv`, the least hard cap of `𝒜_r` with TV ≤ δ). -/
theorem cor2a_TV_chain_Kdelta (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ < 1) :
    Real.logb 2 (Real.log ((k : ℝ) + 1)) - Real.logb 2 (-Real.log (1 - δ) + Real.log 36)
        < (W11.RFtv (2 * k) k (by omega) δ : ℝ) ∧
      W11.RFtv (2 * k) k (by omega) δ ≤ RFprofTV (2 * k) k (by omega) δ ∧
      RFprofTV (2 * k) k (by omega) δ
        ≤ min (2 * k) (Cor2a.towerT (2 * k) + 8 * min ⌈1 / δ⌉₊ ⌈2 * Real.log (2 / δ)⌉₊) := by
  have hε := TVJoin.neg_log_one_sub_pos hδ0 hδ1
  refine ⟨(TVJoin.cor2a_TV_Kdelta k hk hδ0 hδ1).1, ?_, ?_⟩
  · rw [W11.RFtv_eq_RFadapt (2 * k) k (by omega) (by omega) hδ1,
      RFprofTV_eq_RFprof (2 * k) k (by omega) hδ1]
    exact Cor2a.RFadapt_le_RFprof (2 * k) k (by omega) hε.le
  · rw [RFprofTV_eq_RFprof (2 * k) k (by omega) hδ1, ← TVJoin.Kdelta_TV δ hδ1]
    exact HV.RFprof_le_Kdelta k hε

/-- **Corollary 2(a), TV form, the order clause "both `log₂ ln n + O(1)`"** (`∀δ ∃C ∀n` form): for fixed
`0 < δ < 1`, `R^PROF_TV(n,δ)` and `R^TV(n,δ)` are within one constant of `log₂ log₂ n` and of `log₂ ln n` along
`n = 2k`, `k ≥ 1` (`A36RW.Cor2a.RF_O1` at `ε = −ln(1−δ)`). -/
theorem cor2a_TV_O1 {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ < 1) : ∃ C : ℝ, ∀ k : ℕ, 1 ≤ k →
    |(RFprofTV (2 * k) k (by omega) δ : ℝ) - Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))| ≤ C ∧
    |(W11.RFtv (2 * k) k (by omega) δ : ℝ) - Real.logb 2 (Real.logb 2 (2 * (k : ℝ)))| ≤ C ∧
    |(RFprofTV (2 * k) k (by omega) δ : ℝ) - Real.logb 2 (Real.log (2 * (k : ℝ)))| ≤ C ∧
    |(W11.RFtv (2 * k) k (by omega) δ : ℝ) - Real.logb 2 (Real.log (2 * (k : ℝ)))| ≤ C := by
  obtain ⟨C, hC⟩ := Cor2a.RF_O1 (-Real.log (1 - δ)) (TVJoin.neg_log_one_sub_pos hδ0 hδ1)
  refine ⟨C, fun k hk => ?_⟩
  rw [RFprofTV_eq_RFprof (2 * k) k (by omega) hδ1,
    W11.RFtv_eq_RFadapt (2 * k) k (by omega) (by omega) hδ1]
  exact hC k hk

/-! ## §4 Corollary 2(b): "the same bound holds for L_F", infimum forms -/

/-- Passing a lower bound to the infimum: if every element of a nonempty set `S` of nonnegative reals is at least `B`
(in `ℝ≥0∞`, via `ofReal`), so is `sInf S`.  (For every `η > 0` pick `c ∈ S` with `c < sInf S + η`.) -/
theorem ofReal_le_ofReal_sInf {S : Set ℝ} (hne : S.Nonempty) (h0 : ∀ c ∈ S, 0 ≤ c) {B : ENNReal}
    (hB : ∀ c ∈ S, B ≤ ENNReal.ofReal c) : B ≤ ENNReal.ofReal (sInf S) := by
  have hinf0 : 0 ≤ sInf S := Real.sInf_nonneg h0
  refine ENNReal.le_of_forall_pos_le_add (fun η hη _ => ?_)
  obtain ⟨c, hcS, hc⟩ := Real.lt_sInf_add_pos hne (NNReal.coe_pos.2 hη)
  calc B ≤ ENNReal.ofReal c := hB c hcS
    _ ≤ ENNReal.ofReal (sInf S + (η : ℝ)) := ENNReal.ofReal_le_ofReal hc.le
    _ = ENNReal.ofReal (sInf S) + (η : ENNReal) := by
        rw [ENNReal.ofReal_add hinf0 (NNReal.coe_nonneg η), ENNReal.ofReal_coe_nnreal]

/-- **Item 4 (KL): Corollary 2(b), "the same bound holds for `L_F(n,ε)`", infimum form.**  For `n = 2k ≥ 2`
and every `ε ≥ 0` (printed: `ε > 0`), the interface's `L_F = LFgen` on the balanced slice satisfies the three bounds
of `A36RW.Balanced.cor2b_LF`. -/
theorem cor2b_LFgen_inf (k : ℕ) (hk : 1 ≤ k) (n : ℕ) (hn : n = 2 * k) {ε : ℝ} (hε : 0 ≤ ε) :
    ENNReal.ofReal 1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - GrRec (t+1) n (k:ℤ))
        ≤ ENNReal.ofReal (LFgen (Bridge.balancedTarget n k (by omega)) (balancedOracle n k) ε) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ((k:ℝ) + 1)) - 2.672)
        ≤ ENNReal.ofReal (LFgen (Bridge.balancedTarget n k (by omega)) (balancedOracle n k) ε) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (n:ℝ)) - 3.672)
        ≤ ENNReal.ofReal (LFgen (Bridge.balancedTarget n k (by omega)) (balancedOracle n k) ε) := by
  have hkn : k ≤ n := by omega
  have hne := Bridge.LFgen_set_nonempty (n := n) hkn hε
  have hF : ∀ μ : SchedMix n,
      KLx (Bridge.balancedTarget n k hkn) (mixLawE (balancedOracle n k) μ) ≤ ((ε : ℝ) : WithTop ℝ) →
        KL n k (mixLaw k μ) ≤ ((ε : ℝ) : WithTop ℝ) := by
    intro μ hμ
    rwa [Bridge.mixLawE_balanced, Bridge.KLx_balanced] at hμ
  unfold LFgen
  refine ⟨?_, ?_, ?_⟩
  · refine ofReal_le_ofReal_sInf hne ?_ ?_
    · rintro c ⟨μ, -, rfl⟩
      exact Bridge.mixCost_nonneg μ
    · rintro c ⟨μ, hμ, rfl⟩
      exact (Balanced.cor2b_LF k hk n hn μ ε (hF μ hμ)).1
  · refine ofReal_le_ofReal_sInf hne ?_ ?_
    · rintro c ⟨μ, -, rfl⟩
      exact Bridge.mixCost_nonneg μ
    · rintro c ⟨μ, hμ, rfl⟩
      exact (Balanced.cor2b_LF k hk n hn μ ε (hF μ hμ)).2.1
  · refine ofReal_le_ofReal_sInf hne ?_ ?_
    · rintro c ⟨μ, -, rfl⟩
      exact Bridge.mixCost_nonneg μ
    · rintro c ⟨μ, hμ, rfl⟩
      exact (Balanced.cor2b_LF k hk n hn μ ε (hF μ hμ)).2.2

/-- The all-singleton mixture realises the target exactly: TV `0`. -/
theorem TVx_singletonMix {n k : ℕ} (hk : k ≤ n) :
    W11.TVx (Bridge.balancedTarget n k hk) (mixLawE (balancedOracle n k) (agfv_singletonMix n)) = 0 := by
  rw [Bridge.mixLawE_balanced, agfv_mixLaw_singletonMix, agfv_qSched_fullSingletons k hk]
  exact W11.TVx_self (Bridge.balancedTarget n k hk)

/-- **`L_F^TV`'s feasible cost set is nonempty** for every `δ ≥ 0` (the all-singleton mixture). -/
theorem LFtv_set_nonempty {n k : ℕ} (hk : k ≤ n) {δ : ℝ} (hδ0 : 0 ≤ δ) :
    {c : ℝ | ∃ μ : SchedMix n,
      W11.TVx (Bridge.balancedTarget n k hk) (mixLawE (balancedOracle n k) μ) ≤ δ ∧ c = mixCost μ}.Nonempty :=
  ⟨mixCost (agfv_singletonMix n), agfv_singletonMix n, by rw [TVx_singletonMix hk]; exact hδ0, rfl⟩

/-- **Item 4 (TV): Corollary 2(b), TV form, "the same bound holds for `L_F^TV(n,δ)`", infimum form.**  For
`n = 2k ≥ 2` and every `0 ≤ δ ≤ 1` (printed: `0 < δ < 1`), the three bounds of `A36RW.W11.cor2b_TV_LF` (`1 − δ` in
place of `e^{−ε}`) hold for `L_F^TV = A36RW.W11.LFtv`. -/
theorem cor2b_LFtv_inf (k : ℕ) (hk : 1 ≤ k) (n : ℕ) (hn : n = 2 * k) {δ : ℝ} (hδ0 : 0 ≤ δ) (hδ1 : δ ≤ 1) :
    ENNReal.ofReal 1 + ∑' t : ℕ, ENNReal.ofReal ((1 - δ) - GrRec (t+1) n (k:ℤ))
        ≤ ENNReal.ofReal (W11.LFtv (Bridge.balancedTarget n k (by omega)) (balancedOracle n k) δ) ∧
      ENNReal.ofReal ((1 - δ) * Real.logb 2 (Real.log ((k:ℝ) + 1)) - 2.672)
        ≤ ENNReal.ofReal (W11.LFtv (Bridge.balancedTarget n k (by omega)) (balancedOracle n k) δ) ∧
      ENNReal.ofReal ((1 - δ) * Real.logb 2 (Real.log (n:ℝ)) - 3.672)
        ≤ ENNReal.ofReal (W11.LFtv (Bridge.balancedTarget n k (by omega)) (balancedOracle n k) δ) := by
  have hkn : k ≤ n := by omega
  have hne := LFtv_set_nonempty hkn hδ0
  unfold W11.LFtv
  refine ⟨?_, ?_, ?_⟩
  · refine ofReal_le_ofReal_sInf hne ?_ ?_
    · rintro c ⟨μ, -, rfl⟩
      exact Bridge.mixCost_nonneg μ
    · rintro c ⟨μ, hμ, rfl⟩
      exact (W11.cor2b_TV_LF k hk n hn μ δ hδ1 hμ).1
  · refine ofReal_le_ofReal_sInf hne ?_ ?_
    · rintro c ⟨μ, -, rfl⟩
      exact Bridge.mixCost_nonneg μ
    · rintro c ⟨μ, hμ, rfl⟩
      exact (W11.cor2b_TV_LF k hk n hn μ δ hδ1 hμ).2.1
  · refine ofReal_le_ofReal_sInf hne ?_ ?_
    · rintro c ⟨μ, -, rfl⟩
      exact Bridge.mixCost_nonneg μ
    · rintro c ⟨μ, hμ, rfl⟩
      exact (W11.cor2b_TV_LF k hk n hn μ δ hδ1 hμ).2.2

/-! ## §5 Non-vacuity fixtures -/

/-- `⌈log₂ log₂ 16⌉ = 2`. -/
lemma towerT_16 : Cor2a.towerT (2 * 8) = 2 := by
  unfold Cor2a.towerT
  have h1 : Real.logb 2 (((2 * 8 : ℕ) : ℝ)) = 4 := by
    rw [show (((2 * 8 : ℕ) : ℝ)) = (2:ℝ) ^ (4:ℕ) by norm_num, Real.logb_pow,
      Real.logb_self_eq_one (by norm_num)]
    norm_num
  have h2 : Real.logb 2 (4 : ℝ) = 2 := by
    rw [show (4 : ℝ) = (2:ℝ) ^ (2:ℕ) by norm_num, Real.logb_pow, Real.logb_self_eq_one (by norm_num)]
    norm_num
  rw [h1, h2]
  norm_num

/-- `⌈log₂ log₂ 32⌉ = 3`. -/
lemma towerT_32 : Cor2a.towerT (2 * 16) = 3 := by
  unfold Cor2a.towerT
  have h1 : Real.logb 2 (((2 * 16 : ℕ) : ℝ)) = 5 := by
    rw [show (((2 * 16 : ℕ) : ℝ)) = (2:ℝ) ^ (5:ℕ) by norm_num, Real.logb_pow,
      Real.logb_self_eq_one (by norm_num)]
    norm_num
  have h4 : Real.logb 2 (4 : ℝ) = 2 := by
    rw [show (4 : ℝ) = (2:ℝ) ^ (2:ℕ) by norm_num, Real.logb_pow, Real.logb_self_eq_one (by norm_num)]
    norm_num
  have h8 : Real.logb 2 (8 : ℝ) = 3 := by
    rw [show (8 : ℝ) = (2:ℝ) ^ (3:ℕ) by norm_num, Real.logb_pow, Real.logb_self_eq_one (by norm_num)]
    norm_num
  have hlo : Real.logb 2 (4 : ℝ) < Real.logb 2 5 :=
    Real.logb_lt_logb (by norm_num) (by norm_num) (by norm_num)
  have hhi : Real.logb 2 (5 : ℝ) ≤ Real.logb 2 8 :=
    Real.logb_le_logb_of_le (by norm_num) (by norm_num) (by norm_num)
  rw [h1, Nat.ceil_eq_iff (by norm_num)]
  refine ⟨?_, ?_⟩
  · have hc : (((3 - 1 : ℕ)) : ℝ) = 2 := by norm_num
    rw [hc]
    linarith
  · have hc : ((3 : ℕ) : ℝ) = 3 := by norm_num
    rw [hc]
    linarith

/-- `K_{1/2} = min{⌈2⌉, ⌈2 ln 4⌉} = min{2, 3} = 2` (the Kolmogorov branch is the smaller one). -/
lemma Kdelta_half : min ⌈1 / (1 / 2 : ℝ)⌉₊ ⌈2 * Real.log (2 / (1 / 2 : ℝ))⌉₊ = 2 := by
  have h1 : ⌈1 / (1 / 2 : ℝ)⌉₊ = 2 := by
    rw [show (1 : ℝ) / (1 / 2) = ((2 : ℕ) : ℝ) by norm_num, Nat.ceil_natCast]
  have h2 : 2 ≤ ⌈2 * Real.log (2 / (1 / 2 : ℝ))⌉₊ := by
    have hl : ((1 : ℕ) : ℝ) < 2 * Real.log (2 / (1 / 2 : ℝ)) := by
      rw [show (2 : ℝ) / (1 / 2) = 2 ^ 2 by norm_num, Real.log_pow]
      have := Real.log_two_gt_d9
      push_cast
      linarith
    have := Nat.lt_ceil.2 hl
    omega
  rw [h1]
  exact min_eq_left h2

/-- `K_{1/8} = min{⌈8⌉, ⌈2 ln 16⌉} = min{8, 6} = 6` (the Hoeffding–Ville branch is the smaller one; from
`A36RW.HV.fixture_Kdelta` through `A36RW.TVJoin.Kdelta_TV`, as `−ln(1 − 1/8) = ln(8/7)`). -/
lemma Kdelta_eighth : min ⌈1 / (1 / 8 : ℝ)⌉₊ ⌈2 * Real.log (2 / (1 / 8 : ℝ))⌉₊ = 6 := by
  have he : -Real.log (1 - (1 / 8 : ℝ)) = Real.log (8 / 7) := by
    rw [show (1 : ℝ) - 1 / 8 = (8 / 7)⁻¹ by norm_num, Real.log_inv, neg_neg]
  rw [← TVJoin.Kdelta_TV (1 / 8) (by norm_num), he]
  exact HV.fixture_Kdelta.2.2.2

/-- **Fixture (item 2, the suggested point `n = 16`, `δ = 1/2`)**: here the outer minimum is attained by `n`
(`⌈log₂ log₂ 16⌉ + 8·2 = 18 > 16`), so the bound is `|U| ≤ 16`. -/
theorem fixture_thm1b_TV_16 :
    ∃ (U : List (Finset (Fin (2 * 8)))) (hU : FullSchedule (2 * 8) U),
      U.length ≤ 16 ∧
      W11.TVx (Bridge.balancedTarget (2 * 8) 8 (by omega))
          (mixLawE (balancedOracle (2 * 8) 8) (agfv_relabelMix hU)) ≤ 1 / 2 ∧
      (∀ p ∈ (agfv_relabelMix hU).parts, p.2.length = U.length) ∧
      mixCost (agfv_relabelMix hU) = (U.length : ℝ) := by
  obtain ⟨U, hU, hlen, hTV, hparts, hcost, -⟩ :=
    thm1b_TV_attained_Kdelta 8 (by norm_num) (δ := 1 / 2) (by norm_num) (by norm_num)
  rw [towerT_16, Kdelta_half] at hlen
  exact ⟨U, hU, by omega, hTV, hparts, hcost⟩

/-- **Fixture (item 2, Kolmogorov branch active), `n = 32`, `δ = 1/2`**: one relabelled profile of length
`≤ ⌈log₂ log₂ 32⌉ + 8·2 = 19 < 32` with `TV ≤ 1/2`. -/
theorem fixture_thm1b_TV_32 :
    ∃ (U : List (Finset (Fin (2 * 16)))) (hU : FullSchedule (2 * 16) U),
      U.length ≤ 19 ∧
      W11.TVx (Bridge.balancedTarget (2 * 16) 16 (by omega))
          (mixLawE (balancedOracle (2 * 16) 16) (agfv_relabelMix hU)) ≤ 1 / 2 ∧
      (∀ p ∈ (agfv_relabelMix hU).parts, p.2.length = U.length) ∧
      mixCost (agfv_relabelMix hU) = (U.length : ℝ) := by
  obtain ⟨U, hU, hlen, hTV, hparts, hcost, -⟩ :=
    thm1b_TV_attained_Kdelta 16 (by norm_num) (δ := 1 / 2) (by norm_num) (by norm_num)
  rw [towerT_32, Kdelta_half] at hlen
  exact ⟨U, hU, by omega, hTV, hparts, hcost⟩

/-- **Fixture (item 2, Hoeffding–Ville branch active), `n = 65536`, `δ = 1/8`**: one relabelled profile of length
`≤ 4 + 8·6 = 52` with `TV ≤ 1/8` (the `⌈1/δ⌉` branch alone gives only `4 + 8·8 = 68`). -/
theorem fixture_thm1b_TV_65536 :
    ∃ (U : List (Finset (Fin (2 * 32768)))) (hU : FullSchedule (2 * 32768) U),
      U.length ≤ 52 ∧
      W11.TVx (Bridge.balancedTarget (2 * 32768) 32768 (by omega))
          (mixLawE (balancedOracle (2 * 32768) 32768) (agfv_relabelMix hU)) ≤ 1 / 8 ∧
      (∀ p ∈ (agfv_relabelMix hU).parts, p.2.length = U.length) ∧
      mixCost (agfv_relabelMix hU) = (U.length : ℝ) := by
  obtain ⟨U, hU, hlen, hTV, hparts, hcost, -⟩ :=
    thm1b_TV_attained_Kdelta 32768 (by norm_num) (δ := 1 / 8) (by norm_num) (by norm_num)
  rw [HV.towerT_65536, Kdelta_eighth] at hlen
  exact ⟨U, hU, by omega, hTV, hparts, hcost⟩

/-- **Fixture (item 3), `n = 65536`, `δ = 1/8`**: `R^TV ≤ R^PROF_TV ≤ 52`. -/
theorem fixture_cor2a_TV_chain_65536 :
    W11.RFtv (2 * 32768) 32768 (by omega) (1 / 8) ≤ RFprofTV (2 * 32768) 32768 (by omega) (1 / 8) ∧
      RFprofTV (2 * 32768) 32768 (by omega) (1 / 8) ≤ 52 := by
  obtain ⟨-, h2, h3⟩ := cor2a_TV_chain_Kdelta 32768 (by norm_num) (δ := 1 / 8) (by norm_num) (by norm_num)
  rw [HV.towerT_65536, Kdelta_eighth] at h3
  exact ⟨h2, by omega⟩

lemma LFtv_nonneg {n : ℕ} (t : Target n) (o : Oracle n) (δ : ℝ) : 0 ≤ W11.LFtv t o δ :=
  Real.sInf_nonneg (by rintro c ⟨μ, -, rfl⟩; exact Bridge.mixCost_nonneg μ)

/-- **Fixture (item 4, TV), `n = 2`, `δ = 1/4`**: the positive-part sum is active
(`G_1(2,1) = 1/2`, so `1 + (3/4 − 1/2) = 5/4`): `L_F^TV(2, 1/4) ≥ 5/4`. -/
theorem fixture_cor2b_LFtv_inf :
    (5 / 4 : ℝ) ≤ W11.LFtv (Bridge.balancedTarget 2 1 (by norm_num)) (balancedOracle 2 1) (1 / 4) := by
  have h := (cor2b_LFtv_inf 1 le_rfl 2 (by norm_num) (δ := 1 / 4) (by norm_num) (by norm_num)).1
  have h1 : ENNReal.ofReal ((1 - 1 / 4) - GrRec 1 2 ((1 : ℕ) : ℤ))
      ≤ ∑' t : ℕ, ENNReal.ofReal ((1 - 1 / 4) - GrRec (t + 1) 2 ((1 : ℕ) : ℤ)) :=
    ENNReal.le_tsum (f := fun t : ℕ => ENNReal.ofReal ((1 - 1 / 4) - GrRec (t + 1) 2 ((1 : ℕ) : ℤ))) 0
  rw [Cor2a.GrRec_one_two_one] at h1
  have h2 := le_trans (add_le_add (le_refl (ENNReal.ofReal 1)) h1) h
  have hadd : ENNReal.ofReal 1 + ENNReal.ofReal ((1 - 1 / 4) - 1 / 2)
      = ENNReal.ofReal (1 + ((1 - 1 / 4) - 1 / 2)) :=
    (ENNReal.ofReal_add (by norm_num) (by norm_num)).symm
  rw [hadd] at h2
  have h3 := (ENNReal.ofReal_le_ofReal_iff (LFtv_nonneg _ _ _)).1 h2
  calc (5 / 4 : ℝ) = 1 + ((1 - 1 / 4) - 1 / 2) := by norm_num
    _ ≤ _ := h3

/-- **Fixture (item 4, KL), `n = 2`, `ε = ln(4/3)`** (`e^{−ε} = 3/4`): `L_F(2, ln(4/3)) ≥ 5/4`. -/
theorem fixture_cor2b_LFgen_inf :
    (5 / 4 : ℝ) ≤ LFgen (Bridge.balancedTarget 2 1 (by norm_num)) (balancedOracle 2 1) (Real.log (4 / 3)) := by
  have hε : (0 : ℝ) ≤ Real.log (4 / 3) := Real.log_nonneg (by norm_num)
  have h := (cor2b_LFgen_inf 1 le_rfl 2 (by norm_num) hε).1
  have he : Real.exp (-Real.log (4 / 3)) = 3 / 4 := by
    rw [Real.exp_neg, Real.exp_log (by norm_num)]
    norm_num
  rw [he] at h
  have h1 : ENNReal.ofReal (3 / 4 - GrRec 1 2 ((1 : ℕ) : ℤ))
      ≤ ∑' t : ℕ, ENNReal.ofReal (3 / 4 - GrRec (t + 1) 2 ((1 : ℕ) : ℤ)) :=
    ENNReal.le_tsum (f := fun t : ℕ => ENNReal.ofReal (3 / 4 - GrRec (t + 1) 2 ((1 : ℕ) : ℤ))) 0
  rw [Cor2a.GrRec_one_two_one] at h1
  have h2 := le_trans (add_le_add (le_refl (ENNReal.ofReal 1)) h1) h
  have hadd : ENNReal.ofReal 1 + ENNReal.ofReal (3 / 4 - 1 / 2) = ENNReal.ofReal (1 + (3 / 4 - 1 / 2)) :=
    (ENNReal.ofReal_add (by norm_num) (by norm_num)).symm
  rw [hadd] at h2
  have h3 := (ENNReal.ofReal_le_ofReal_iff (Bridge.LFgen_nonneg _ _ _)).1 h2
  calc (5 / 4 : ℝ) = 1 + (3 / 4 - 1 / 2) := by norm_num
    _ ≤ _ := h3

end A36RW.TVJoin2

/-! ## Export: new definitions, headline types, axioms -/

#print A36RW.TVJoin2.RFprofTV

#check @A36RW.TVJoin2.relabel_TV_eq
#check @A36RW.TVJoin2.relabel_TV_le_iff_succ
#check @A36RW.TVJoin2.relabel_TV_le_iff_KL_le
#check @A36RW.TVJoin2.LFtv_le_of_feasible
#check @A36RW.TVJoin2.thm1b_TV_attained_Kdelta
#check @A36RW.TVJoin2.RFprofTV_eq_RFprof
#check @A36RW.TVJoin2.RFprofTV_le_of
#check @A36RW.TVJoin2.RFprofTV_mem
#check @A36RW.TVJoin2.cor2a_TV_chain_Kdelta
#check @A36RW.TVJoin2.cor2a_TV_O1
#check @A36RW.TVJoin2.ofReal_le_ofReal_sInf
#check @A36RW.TVJoin2.cor2b_LFgen_inf
#check @A36RW.TVJoin2.TVx_singletonMix
#check @A36RW.TVJoin2.LFtv_set_nonempty
#check @A36RW.TVJoin2.cor2b_LFtv_inf
#check @A36RW.TVJoin2.towerT_16
#check @A36RW.TVJoin2.towerT_32
#check @A36RW.TVJoin2.Kdelta_half
#check @A36RW.TVJoin2.Kdelta_eighth
#check @A36RW.TVJoin2.fixture_thm1b_TV_16
#check @A36RW.TVJoin2.fixture_thm1b_TV_32
#check @A36RW.TVJoin2.fixture_thm1b_TV_65536
#check @A36RW.TVJoin2.fixture_cor2a_TV_chain_65536
#check @A36RW.TVJoin2.LFtv_nonneg
#check @A36RW.TVJoin2.fixture_cor2b_LFtv_inf
#check @A36RW.TVJoin2.fixture_cor2b_LFgen_inf

#print axioms A36RW.TVJoin2.relabel_TV_eq
#print axioms A36RW.TVJoin2.relabel_TV_le_iff_succ
#print axioms A36RW.TVJoin2.relabel_TV_le_iff_KL_le
#print axioms A36RW.TVJoin2.LFtv_le_of_feasible
#print axioms A36RW.TVJoin2.thm1b_TV_attained_Kdelta
#print axioms A36RW.TVJoin2.RFprofTV
#print axioms A36RW.TVJoin2.RFprofTV_eq_RFprof
#print axioms A36RW.TVJoin2.RFprofTV_le_of
#print axioms A36RW.TVJoin2.RFprofTV_mem
#print axioms A36RW.TVJoin2.cor2a_TV_chain_Kdelta
#print axioms A36RW.TVJoin2.cor2a_TV_O1
#print axioms A36RW.TVJoin2.ofReal_le_ofReal_sInf
#print axioms A36RW.TVJoin2.cor2b_LFgen_inf
#print axioms A36RW.TVJoin2.TVx_singletonMix
#print axioms A36RW.TVJoin2.LFtv_set_nonempty
#print axioms A36RW.TVJoin2.cor2b_LFtv_inf
#print axioms A36RW.TVJoin2.towerT_16
#print axioms A36RW.TVJoin2.towerT_32
#print axioms A36RW.TVJoin2.Kdelta_half
#print axioms A36RW.TVJoin2.Kdelta_eighth
#print axioms A36RW.TVJoin2.fixture_thm1b_TV_16
#print axioms A36RW.TVJoin2.fixture_thm1b_TV_32
#print axioms A36RW.TVJoin2.fixture_thm1b_TV_65536
#print axioms A36RW.TVJoin2.fixture_cor2a_TV_chain_65536
#print axioms A36RW.TVJoin2.LFtv_nonneg
#print axioms A36RW.TVJoin2.fixture_cor2b_LFtv_inf
#print axioms A36RW.TVJoin2.fixture_cor2b_LFgen_inf


==> anc/formal_companion/lean/src/A36RW/Balanced/Window.lean <==
/-
A36RW: **Theorem 2(b)** (`thm:conv`(b)), the uniform window, with its UPPER side formalized.

Source formalized: the printed text of "Uniform window in Theorem 2(b)" at the end of Appendix D,
`appendix_window.tex`, and the statement `thm:conv`(b) of
`paper_v1.tex` in the same folder:
  for `n = 2k ≥ 2` and `r ≥ 1`,  `2^{-r} ln(k+1) - ln 36 < -ln G_r(n,k) ≤ 2^{-r} ln k + ln 48`,
  the upper side witnessed by uniformly relabelling one explicit profile `b*` with at most `r` blocks, within a
  factor `1728` of the best adaptive policy in terminal success.

Headlines (namespace `A36RW.Window`):
* `thm2b_upper`        the complete upper side: `G_r > 0`, `-ln G_r ≤ 2^{-r} ln k + ln 48`, the explicit profile
                       `b* = windowProfile n r` (`≤ r` positive blocks summing to `n`), a labelled schedule `U` with
                       profile `b*` whose uniform relabelling, run as a policy of the printed class, has the every-path
                       cap `r`, output KL `= -ln s(b*) ≤ 2^{-r} ln k + ln 48` and terminal success `s(b*)`, and the
                       factor `1728` against EVERY policy of the printed class.
* `GrRec_ge_window`    multiplicative form `k^{-2^{-r}}/48 ≤ s(b*) ≤ G_r(n,k)` (no `Real.log` junk values involved).
* `window_two_sided`   both inequalities of the window; the lower one is the kernel-checked envelope
                       `A36Sharp.sharp_envelope` (`A_r = sharpKap r < 36`) restated.
* `hardcap_window_upper`  the same inside the hard-cap problem: `negLogG r n k ≤ 2^{-r} ln k + ln 48`, and a member
                       of `capKLSet … r` (the relabelled `b*`) is `≤ 2^{-r} ln k + ln 48` and `≤ negLogG + ln 1728`.
* faithfulness of the definitions to the printed ones: `ceilSqrt_eq_ceil_sqrt`, `ladM_eq_paper`,
  `admissible_iff_paper`, `ladProfile_eq_paper`, `Lstar_isGreatest`.

Correspondence with the printed proof (paragraph -> Lean):
* "The profile": `ladM`, `Admissible`, `ladRev`, `ladProfile`, `Lstar`, `windowProfile`; "every `b_t ≥ 1`":
  `ladM_succ_lt` (integer form of the threshold argument), `ladRev_facts`, `ladProfile_pos_sum`.
* "Stopped martingale, keeping the exit value" + Chebyshev: NOT re-proved here.  It is the library's kernel-checked
  stopped-potential bound `AGFPot.kappaTot_prefix_le_Qof` (killed mass of a shrinking prefix `≤ Σ b_t/M_t²` at
  `n = 2k`; AGFCore/RCProbability.lean), which proves exactly the printed inequality
  `Pr(τ ≤ L-1) ≤ Σ_{t ≤ L-1} b_t/M_t²` (the potential `κ + 4E[(P - 1/2)²]` is the printed stopped second moment).
  The budget `≤ Σ_{u=2}^{L} 2^{-u} < 1/2` is `Qof_ladRev_le`, `Qof_ladRev_le_half`.
* "Final block": `atom_ge` (`Bin(m, j/m)(j) ≥ 2/(3√m)` at every legal `j`), `snOf_final_block`,
  `snOf_final_block_ge`, `ladProfile_succ_ge` (`s(b^{(L)}) ≥ ½·2/(3√M_{L-1})`).  ROUTE DIFFERENCE: the printed proof
  gets the atom bound from Robbins' form of Stirling (`≥ e^{-1/6}√(2/(πm))`); here it comes from Mathlib's Stirling
  sequence (`√π ≤ s_m`, `s_a, s_c ≤ s_1 = e/√2` by antitonicity), i.e. `atom ≥ 2√(2π)/(e²√m) ≈ 0.678/√m`, and
  `e⁴ ≤ 18π`.  The printed intermediate `e^{-1/6}√(2/(πm))` is not formalized; its consequence `2/(3√m)` is.
* "Size of the last block": `ladM_pow_le`, `ladM_last_pow_le` (`M_{L-1}^{2^{L-1}} ≤ 32^{2^{L-1}} n`, the integer
  form of `M_{L-1} ≤ 32 n^{2^{1-L}}`; the step `⌈x⌉ ≤ 2x` is `ceilSqrt_sq_le`).
* "Lengths that are not admissible": `ladM_pow_ge`, `lt_of_not_admissible` (`n < 8^{2^{L-2}}`, i.e.
  `n^{2^{-L}} < 2^{3/4}`).
* "Conclusion": `ladProfile_window_ge` (the two cases `L* = r` and `L* < r`), `windowSucc_ge`,
  `windowSucc_le_GrRec` (`s(b*) ≤ G_{|b*|} ≤ G_r`, library `A36.succCount_le_GrRec`, `A36.GrRec_mono`),
  `window_upper`, `GrRec_le_1728_windowSucc`, `window_witness` (Lemma 1(e) through `agfv_mixLaw_relabelMix`,
  `agfv_symLaw_KL_pos`, and `A36RW.Bridge.mixPolicy`), `window_witness_success`, `window_factor_1728`
  (with `A36RW.Balanced.lemma2a_printed`), `window_KL_within`.

Scope: terminal-KL / terminal-success hard-cap mathematics for the balanced exact-oracle class; nothing about
operational mean cost, `H`, tilted targets or approximate heads.  No existing file is modified; this file only
imports built modules.
-/
import AGFCore
import AGFCore.RCProbability
import AGFCore.C08Support
import AGFCore.SuccessBridge
import AGFCore.Equivariance
import A36RWBase.FixedScheduleConverse
import A36RWBase.SharpEnvelope
import A36RWBase.RCUpper
import A36RW.Balanced.HardCap
import A36RW.Balanced.MixtureBridge

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36RW.Window

open AGF AGFPot Finset

/-! ## §1 The central binomial atom, lower bound -/

/-- `S n ≤ S 1 = e²/2` for `n ≥ 1` (Mathlib's Stirling sequence is antitone from `n = 1`). -/
lemma S_le_S_one {n : ℕ} (hn : 1 ≤ n) : agfv_c08s_S n ≤ Real.exp 1 ^ 2 / 2 := by
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
  have hanti : Stirling.stirlingSeq (m + 1) ≤ Stirling.stirlingSeq 1 :=
    Stirling.stirlingSeq'_antitone (Nat.zero_le m)
  have hnn : 0 ≤ Stirling.stirlingSeq (m + 1) := by
    have := Stirling.sqrt_pi_le_stirlingSeq (n := m + 1) (by omega)
    have h2 := Real.sqrt_nonneg Real.pi
    linarith
  unfold agfv_c08s_S
  calc Stirling.stirlingSeq (m + 1) ^ 2 ≤ Stirling.stirlingSeq 1 ^ 2 :=
        pow_le_pow_left₀ hnn hanti 2
    _ = Real.exp 1 ^ 2 / 2 := by
        rw [Stirling.stirlingSeq_one, div_pow, Real.sq_sqrt (by norm_num : (0:ℝ) ≤ 2)]

/-- `e⁴ ≤ 18π` (numerically `54.598… ≤ 56.548…`). -/
lemma exp4_le_18pi : Real.exp 1 ^ 4 ≤ 18 * Real.pi := by
  have he : Real.exp 1 < 2.7182818286 := Real.exp_one_lt_d9
  have he0 : (0:ℝ) < Real.exp 1 := Real.exp_pos 1
  have hpi : (3.141592 : ℝ) < Real.pi := Real.pi_gt_d6
  have he2 : Real.exp 1 ^ 2 < 7.3891 := by nlinarith
  have he2nn : (0:ℝ) ≤ Real.exp 1 ^ 2 := by positivity
  have he4 : Real.exp 1 ^ 4 < 54.6 := by
    have : Real.exp 1 ^ 4 = (Real.exp 1 ^ 2) ^ 2 := by ring
    rw [this]; nlinarith
  linarith

/-- **Central atom, lower bound.**  For `m ≥ 1` and a legal quota `j ∈ [0, m]`, a final block of size `m` drawn
at rate `j/m` hits exactly `j` ones with probability at least `2/(3√m)`.  (Interior `j`: the squared Stirling
identity `agfv_c08s_atom_sq_id` with `S m ≥ π`, `S a, S c ≤ S 1 = e²/2`, `4ac ≤ m²` and `e⁴ ≤ 18π`.  Endpoint `j`:
the atom is `1`.) -/
theorem atom_ge {m : ℕ} (hm : 1 ≤ m) {j : ℤ} (h0 : 0 ≤ j) (hjm : j ≤ (m:ℤ)) :
    2 / (3 * Real.sqrt m) ≤ binPMF m ((j:ℝ)/(m:ℝ)) j := by
  have hmpos : (0:ℝ) < (m:ℝ) := by exact_mod_cast hm
  have hsqrt_pos : 0 < Real.sqrt m := Real.sqrt_pos.2 hmpos
  have hsqrt_ge : 1 ≤ Real.sqrt m := by
    rw [Real.le_sqrt (by norm_num) hmpos.le]
    have : (1:ℝ) ≤ (m:ℝ) := by exact_mod_cast hm
    linarith
  have hc_le : 2 / (3 * Real.sqrt m) ≤ 1 := by
    rw [div_le_one (by positivity)]; linarith
  have hp0 : 0 ≤ (j:ℝ)/(m:ℝ) := quota_nonneg h0
  have hp1 : (j:ℝ)/(m:ℝ) ≤ 1 := quota_le_one hm hjm
  have hnn : 0 ≤ binPMF m ((j:ℝ)/(m:ℝ)) j := binPMF_nonneg hp0 hp1
  rcases eq_or_lt_of_le h0 with hj0 | hj0
  · -- j = 0: the atom is 1
    have hjz : j = 0 := hj0.symm
    subst hjz
    have hval : binPMF m (((0:ℤ):ℝ)/(m:ℝ)) 0 = 1 := by
      have : ((0:ℤ):ℝ)/(m:ℝ) = 0 := by norm_num
      rw [this]
      exact binPMF_zero_left
    rw [hval]; exact hc_le
  rcases eq_or_lt_of_le hjm with hjt | hjt
  · -- j = m: the atom is 1
    subst hjt
    have hval : binPMF m ((((m:ℕ):ℤ):ℝ)/(m:ℝ)) ((m:ℕ):ℤ) = 1 := by
      have hone : ((((m:ℕ):ℤ)):ℝ)/(m:ℝ) = 1 := by
        push_cast
        field_simp
      rw [hone]
      exact binPMF_one_top
    rw [hval]; exact hc_le
  -- interior
  set a : ℕ := j.toNat with ha
  have haj : (a:ℤ) = j := by omega
  have ha1 : 1 ≤ a := by omega
  have ham : a < m := by omega
  set c : ℕ := m - a with hc
  have hc1 : 1 ≤ c := by omega
  have hmac : m = a + c := by omega
  have hval : binPMF m ((j:ℝ)/(m:ℝ)) j
      = ((m.choose a : ℕ) : ℝ) * ((a:ℝ)/(m:ℝ)) ^ a * ((c:ℝ)/(m:ℝ)) ^ c := by
    rw [← haj, binPMF_nat (le_of_lt ham)]
    have h1 : (1:ℝ) - ((a:ℕ):ℝ)/(m:ℝ) = ((c:ℕ):ℝ)/(m:ℝ) := by
      rw [hmac]
      push_cast
      field_simp
      ring
    have h2 : m - a = c := by omega
    rw [h2]
    push_cast
    rw [h1]
  have hid := agfv_c08s_atom_sq_id (M := m) (a := a) (c := c) ha1 hc1 hmac
  have hapos : (0:ℝ) < (a:ℝ) := by exact_mod_cast ha1
  have hcpos : (0:ℝ) < (c:ℝ) := by exact_mod_cast hc1
  have hSm : Real.pi ≤ agfv_c08s_S m := agfv_c08s_S_ge_pi (by omega)
  have hSa0 : Real.pi ≤ agfv_c08s_S a := agfv_c08s_S_ge_pi (by omega)
  have hSc0 : Real.pi ≤ agfv_c08s_S c := agfv_c08s_S_ge_pi (by omega)
  have hSa : agfv_c08s_S a ≤ Real.exp 1 ^ 2 / 2 := S_le_S_one ha1
  have hSc : agfv_c08s_S c ≤ Real.exp 1 ^ 2 / 2 := S_le_S_one hc1
  have hSa_pos : 0 < agfv_c08s_S a := lt_of_lt_of_le Real.pi_pos hSa0
  have hSc_pos : 0 < agfv_c08s_S c := lt_of_lt_of_le Real.pi_pos hSc0
  have hSaSc : agfv_c08s_S a * agfv_c08s_S c ≤ Real.exp 1 ^ 4 / 4 := by
    calc agfv_c08s_S a * agfv_c08s_S c ≤ (Real.exp 1 ^ 2 / 2) * (Real.exp 1 ^ 2 / 2) :=
          mul_le_mul hSa hSc hSc_pos.le (by positivity)
      _ = Real.exp 1 ^ 4 / 4 := by ring
  have hmr : (m:ℝ) = (a:ℝ) + (c:ℝ) := by rw [hmac]; push_cast; ring
  have hac : 4 * ((a:ℝ) * (c:ℝ)) ≤ (m:ℝ) ^ 2 := by
    rw [hmr]; nlinarith [sq_nonneg ((a:ℝ) - (c:ℝ))]
  have he4 := exp4_le_18pi
  refine le_of_pow_le_pow_left₀ (n := 2) two_ne_zero hnn ?_
  rw [hval, hid, div_pow, mul_pow, Real.sq_sqrt hmpos.le]
  rw [div_le_div_iff₀ (by positivity) (by positivity)]
  -- `4 · (2 S_a S_c a c) ≤ (S_m m) · (3² m)`
  have hacnn : (0:ℝ) ≤ (a:ℝ) * (c:ℝ) := by positivity
  have hSSnn : (0:ℝ) ≤ agfv_c08s_S a * agfv_c08s_S c := by positivity
  calc (2:ℝ) ^ 2 * (2 * agfv_c08s_S a * agfv_c08s_S c * (a:ℝ) * (c:ℝ))
      = 2 * (agfv_c08s_S a * agfv_c08s_S c) * (4 * ((a:ℝ) * (c:ℝ))) := by ring
    _ ≤ 2 * (Real.exp 1 ^ 4 / 4) * ((m:ℝ) ^ 2) := by
        apply mul_le_mul (mul_le_mul_of_nonneg_left hSaSc (by norm_num)) hac (by positivity)
        positivity
    _ ≤ 2 * (18 * Real.pi / 4) * ((m:ℝ) ^ 2) := by
        apply mul_le_mul_of_nonneg_right _ (by positivity)
        apply mul_le_mul_of_nonneg_left _ (by norm_num)
        linarith
    _ = 9 * Real.pi * (m:ℝ) ^ 2 := by ring
    _ ≤ 9 * agfv_c08s_S m * (m:ℝ) ^ 2 := by
        apply mul_le_mul_of_nonneg_right _ (by positivity)
        linarith
    _ = agfv_c08s_S m * (m:ℝ) * ((3:ℝ) ^ 2 * (m:ℝ)) := by ring

/-! ## §2 A shrinking prefix followed by one final block -/

/-- The success of a prefix `bs` (most recent first, `nuOf` order) followed by ONE final block that commits all
`M = sizeAfter n bs` remaining coordinates: the surviving quota law, integrated against the final atom. -/
lemma snOf_final_block (n k : ℕ) (bs : List ℕ) :
    snOf n k (sizeAfter n bs :: bs)
      = ∑ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs : ℕ) : ℤ),
          nuOf n k bs j * binPMF (sizeAfter n bs) ((j:ℝ) / ((sizeAfter n bs : ℕ) : ℝ)) j := by
  unfold snOf
  rw [nuOf_cons]
  unfold pushK
  rw [if_pos (by simp)]
  refine Finset.sum_congr rfl (fun j _ => ?_)
  unfold killK
  rw [sub_zero]

/-- **Final-block success bound.**  At `n = 2k`, a shrinking prefix `bs` with variance budget `Q = Qof n bs`, followed
by one final block of the remaining size `M`, succeeds with probability at least `(1 - Q) · 2/(3√M)`.  The killed
mass of the prefix is at most `Q` (the library's stopped-potential bound `kappaTot_prefix_le_Qof`), and every
surviving legal state then succeeds with probability at least `2/(3√M)` (`atom_ge`). -/
theorem snOf_final_block_ge {n k : ℕ} (hbal : n = 2 * k) (hk : 1 ≤ k) {bs : List ℕ}
    (hs : Shrinking n bs) :
    (1 - Qof n bs) * (2 / (3 * Real.sqrt ((sizeAfter n bs : ℕ) : ℝ)))
      ≤ snOf n k (sizeAfter n bs :: bs) := by
  have hkn : k ≤ n := by omega
  have hM : 1 ≤ sizeAfter n bs := Shrinking_sizeAfter_pos hs (by omega)
  have hmass := agfv_sum_nuOf_add_kappaTot n k hkn bs
  have hkap := kappaTot_prefix_le_Qof hbal hk hs
  have hc0 : (0:ℝ) ≤ 2 / (3 * Real.sqrt ((sizeAfter n bs : ℕ) : ℝ)) := by positivity
  rw [snOf_final_block]
  calc (1 - Qof n bs) * (2 / (3 * Real.sqrt ((sizeAfter n bs : ℕ) : ℝ)))
      ≤ (1 - kappaTot n k bs) * (2 / (3 * Real.sqrt ((sizeAfter n bs : ℕ) : ℝ))) :=
        mul_le_mul_of_nonneg_right (by linarith) hc0
    _ = (∑ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs : ℕ) : ℤ), nuOf n k bs j)
          * (2 / (3 * Real.sqrt ((sizeAfter n bs : ℕ) : ℝ))) := by
        congr 1; linarith
    _ = ∑ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs : ℕ) : ℤ),
          nuOf n k bs j * (2 / (3 * Real.sqrt ((sizeAfter n bs : ℕ) : ℝ))) := Finset.sum_mul _ _ _
    _ ≤ ∑ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs : ℕ) : ℤ),
          nuOf n k bs j * binPMF (sizeAfter n bs) ((j:ℝ) / ((sizeAfter n bs : ℕ) : ℝ)) j := by
        refine Finset.sum_le_sum (fun j hj => ?_)
        have hj' := Finset.mem_Icc.1 hj
        exact mul_le_mul_of_nonneg_left (atom_ge hM hj'.1 hj'.2) (nuOf_nonneg n k bs j)




/-! ## §3 The ceiling square root -/

/-- `⌈√x⌉` on the naturals; `ceilSqrt_eq_ceil_sqrt` identifies it with `⌈Real.sqrt x⌉₊`. -/
def ceilSqrt (x : ℕ) : ℕ := if x = 0 then 0 else Nat.sqrt (x - 1) + 1

lemma ceilSqrt_le_iff {x y : ℕ} : ceilSqrt x ≤ y ↔ x ≤ y ^ 2 := by
  unfold ceilSqrt
  split_ifs with hx
  · subst hx; simp
  · constructor
    · intro h
      have h1 : Nat.sqrt (x - 1) < y := by omega
      have h2 := Nat.sqrt_lt'.1 h1
      omega
    · intro h
      have h2 : x - 1 < y ^ 2 := by omega
      have h1 := Nat.sqrt_lt'.2 h2
      omega

lemma le_ceilSqrt_sq (x : ℕ) : x ≤ ceilSqrt x ^ 2 := ceilSqrt_le_iff.1 le_rfl

lemma ceilSqrt_sq_le (x : ℕ) : ceilSqrt x ^ 2 ≤ 4 * x := by
  unfold ceilSqrt
  split_ifs with hx
  · simp
  · have h := Nat.sqrt_le' (x - 1)
    have hq : Nat.sqrt (x - 1) ≤ Nat.sqrt (x - 1) ^ 2 := Nat.le_self_pow two_ne_zero _
    have h1 : Nat.sqrt (x - 1) ^ 2 + 1 ≤ x := by omega
    nlinarith

lemma ceilSqrt_pos {x : ℕ} (hx : 1 ≤ x) : 1 ≤ ceilSqrt x := by
  unfold ceilSqrt; rw [if_neg (by omega)]; omega

/-- **Faithfulness of `ceilSqrt`**: it is the ceiling of the real square root. -/
theorem ceilSqrt_eq_ceil_sqrt (x : ℕ) : ceilSqrt x = ⌈Real.sqrt (x : ℝ)⌉₊ := by
  apply le_antisymm
  · rw [ceilSqrt_le_iff]
    have h := Nat.le_ceil (Real.sqrt (x:ℝ))
    have hx0 : (0:ℝ) ≤ (x:ℝ) := Nat.cast_nonneg x
    have : (x:ℝ) ≤ ((⌈Real.sqrt (x:ℝ)⌉₊ : ℕ) : ℝ) ^ 2 := by
      calc (x:ℝ) = Real.sqrt x ^ 2 := (Real.sq_sqrt hx0).symm
        _ ≤ _ := pow_le_pow_left₀ (Real.sqrt_nonneg _) h 2
    exact_mod_cast this
  · rw [Nat.ceil_le, Real.sqrt_le_left (Nat.cast_nonneg _)]
    exact_mod_cast le_ceilSqrt_sq x

/-! ## §4 The ladder `b^{(L)}` -/

/-- Remaining sizes of the length-`L` ladder at `n`: `M_0 = n`, `M_{t+1} = ⌈√(2^{L-t} M_t)⌉` (the paper's
`M_t = ⌈√(2^{L-t+1} M_{t-1})⌉`, used for `1 ≤ t ≤ L-1`). -/
def ladM (n L : ℕ) : ℕ → ℕ
  | 0 => n
  | t + 1 => ceilSqrt (2 ^ (L - t) * ladM n L t)

lemma ladM_zero (n L : ℕ) : ladM n L 0 = n := rfl

lemma ladM_succ (n L t : ℕ) : ladM n L (t + 1) = ceilSqrt (2 ^ (L - t) * ladM n L t) := rfl

/-- The recursion in the paper's notation, `M_{t+1} = ⌈√(2^{L-t} M_t)⌉`. -/
theorem ladM_succ_eq_ceil (n L t : ℕ) :
    ladM n L (t + 1) = ⌈Real.sqrt ((2:ℝ) ^ (L - t) * (ladM n L t : ℝ))⌉₊ := by
  rw [ladM_succ, ceilSqrt_eq_ceil_sqrt]
  push_cast
  rfl

lemma ladM_pos {n : ℕ} (hn : 1 ≤ n) (L : ℕ) : ∀ t, 1 ≤ ladM n L t
  | 0 => hn
  | t + 1 => by
      rw [ladM_succ]
      apply ceilSqrt_pos
      have h1 := ladM_pos hn L t
      have h2 : 1 ≤ 2 ^ (L - t) := Nat.one_le_two_pow
      calc 1 = 1 * 1 := rfl
        _ ≤ 2 ^ (L - t) * ladM n L t := Nat.mul_le_mul h2 h1

lemma ladM_sq_ge (n L t : ℕ) : 2 ^ (L - t) * ladM n L t ≤ ladM n L (t + 1) ^ 2 :=
  le_ceilSqrt_sq _

lemma ladM_sq_le (n L t : ℕ) : ladM n L (t + 1) ^ 2 ≤ 4 * (2 ^ (L - t) * ladM n L t) :=
  ceilSqrt_sq_le _

/-- Strict decrease (integer form of the paper's threshold argument): if `M_t ≥ 2^{L-t} + 2` then
`M_{t+1} < M_t`. -/
lemma ladM_succ_lt {n L t : ℕ} (h : 2 ^ (L - t) + 2 ≤ ladM n L t) :
    ladM n L (t + 1) < ladM n L t := by
  rw [ladM_succ]
  have hc : 1 ≤ 2 ^ (L - t) := Nat.one_le_two_pow
  obtain ⟨y, hy⟩ : ∃ y, ladM n L t = y + 1 := ⟨ladM n L t - 1, by omega⟩
  rw [hy] at h ⊢
  have hle : ceilSqrt (2 ^ (L - t) * (y + 1)) ≤ y := by
    rw [ceilSqrt_le_iff]
    have hcy : 2 ^ (L - t) + 1 ≤ y := by omega
    have := Nat.mul_le_mul_right y hcy
    nlinarith
  omega

/-- `L` is **admissible** at `n`: `M_t ≥ 2^{L-t} + 2` for every `t < L - 1` (the paper's `M_{t-1} ≥ 2^{L-t+1} + 2`,
`1 ≤ t ≤ L-1`; vacuous for `L ≤ 1`). -/
def Admissible (n L : ℕ) : Prop := ∀ t < L - 1, 2 ^ (L - t) + 2 ≤ ladM n L t

instance (n L : ℕ) : Decidable (Admissible n L) := by
  unfold Admissible; infer_instance

lemma admissible_one (n : ℕ) : Admissible n 1 := by
  intro t ht; omega

/-- The executed ladder prefix after `t` steps, most recent first (the library's `nuOf` order):
`[b_t, …, b_1]` with `b_s = M_{s-1} - M_s`. -/
def ladRev (n L : ℕ) : ℕ → List ℕ
  | 0 => []
  | t + 1 => (ladM n L t - ladM n L (t + 1)) :: ladRev n L t

lemma ladRev_length (n L : ℕ) : ∀ t, (ladRev n L t).length = t
  | 0 => rfl
  | t + 1 => by simp [ladRev, ladRev_length n L t]

/-- **The profile `b^{(L)}`** in execution order: `b_1, …, b_{L-1}`, then the final block `b_L = M_{L-1}`. -/
def ladProfile (n L : ℕ) : List ℕ := (ladRev n L (L - 1)).reverse ++ [ladM n L (L - 1)]

lemma ladProfile_length {n L : ℕ} (hL : 1 ≤ L) : (ladProfile n L).length = L := by
  simp [ladProfile, ladRev_length]
  omega

/-- Under admissibility the prefix is shrinking and leaves `M_t` coordinates. -/
lemma ladRev_facts {n L : ℕ} (hn : 1 ≤ n) (hadm : Admissible n L) :
    ∀ t, t ≤ L - 1 → Shrinking n (ladRev n L t) ∧ sizeAfter n (ladRev n L t) = ladM n L t
  | 0, _ => ⟨trivial, rfl⟩
  | t + 1, ht => by
      obtain ⟨hs, hsz⟩ := ladRev_facts hn hadm t (by omega)
      have hlt : ladM n L (t + 1) < ladM n L t := ladM_succ_lt (hadm t (by omega))
      have hpos : 1 ≤ ladM n L (t + 1) := ladM_pos hn L (t + 1)
      have hsz' : sizeAfter n ((ladM n L t - ladM n L (t + 1)) :: ladRev n L t)
          = sizeAfter n (ladRev n L t) - (ladM n L t - ladM n L (t + 1)) := rfl
      refine ⟨Shrinking_cons_iff.2 ⟨hs, by omega, by rw [hsz]; omega⟩, ?_⟩
      show sizeAfter n ((ladM n L t - ladM n L (t + 1)) :: ladRev n L t) = ladM n L (t + 1)
      rw [hsz', hsz]
      omega

/-- **The variance budget** (paper: `Σ_{t ≤ L-1} b_t/M_t² ≤ Σ_{u=2}^{L} 2^{-u}`): after `t ≤ L-1` admissible steps
`Q ≤ (2^t - 1)/2^L`, because `M_{t+1}² ≥ 2^{L-t} M_t ≥ 2^{L-t} b_{t+1}`. -/
lemma Qof_ladRev_le {n L : ℕ} (hn : 1 ≤ n) (hadm : Admissible n L) :
    ∀ t, t ≤ L - 1 → Qof n (ladRev n L t) ≤ ((2:ℝ) ^ t - 1) / 2 ^ L
  | 0, _ => by simp [ladRev]
  | t + 1, ht => by
      have ih := Qof_ladRev_le hn hadm t (by omega)
      obtain ⟨_, hsz⟩ := ladRev_facts hn hadm (t + 1) ht
      have hsz' : sizeAfter n ((ladM n L t - ladM n L (t + 1)) :: ladRev n L t) = ladM n L (t + 1) :=
        hsz
      have hQ : Qof n (ladRev n L (t + 1))
          = Qof n (ladRev n L t) + ((ladM n L t - ladM n L (t + 1) : ℕ) : ℝ)
              / ((sizeAfter n ((ladM n L t - ladM n L (t + 1)) :: ladRev n L t) : ℕ) : ℝ) ^ 2 := rfl
      rw [hQ, hsz']
      have hM1 : (0:ℝ) < (ladM n L (t + 1) : ℝ) := by exact_mod_cast ladM_pos hn L (t + 1)
      have hsq := ladM_sq_ge n L t
      have hterm : ((ladM n L t - ladM n L (t + 1) : ℕ) : ℝ) / (ladM n L (t + 1) : ℝ) ^ 2
          ≤ (2:ℝ) ^ t / 2 ^ L := by
        rw [div_le_div_iff₀ (by positivity) (by positivity)]
        have hb : ladM n L t - ladM n L (t + 1) ≤ ladM n L t := Nat.sub_le _ _
        have h2 : 2 ^ L = 2 ^ t * 2 ^ (L - t) := by rw [← pow_add]; congr 1; omega
        have hnat : (ladM n L t - ladM n L (t + 1)) * 2 ^ L ≤ 2 ^ t * ladM n L (t + 1) ^ 2 := by
          calc (ladM n L t - ladM n L (t + 1)) * 2 ^ L ≤ ladM n L t * 2 ^ L :=
                Nat.mul_le_mul_right _ hb
            _ = 2 ^ t * (2 ^ (L - t) * ladM n L t) := by rw [h2]; ring
            _ ≤ 2 ^ t * ladM n L (t + 1) ^ 2 := Nat.mul_le_mul_left _ hsq
        exact_mod_cast hnat
      calc Qof n (ladRev n L t) + ((ladM n L t - ladM n L (t + 1) : ℕ) : ℝ) / (ladM n L (t + 1) : ℝ) ^ 2
          ≤ ((2:ℝ) ^ t - 1) / 2 ^ L + (2:ℝ) ^ t / 2 ^ L := add_le_add ih hterm
        _ = ((2:ℝ) ^ (t + 1) - 1) / 2 ^ L := by ring

lemma Qof_ladRev_le_half {n L : ℕ} (hn : 1 ≤ n) (hL : 1 ≤ L) (hadm : Admissible n L) :
    Qof n (ladRev n L (L - 1)) ≤ 1 / 2 := by
  have h := Qof_ladRev_le hn hadm (L - 1) le_rfl
  have h2 : (2:ℝ) ^ L = 2 * 2 ^ (L - 1) := by
    rw [← pow_succ']; congr 1; omega
  calc Qof n (ladRev n L (L - 1)) ≤ ((2:ℝ) ^ (L - 1) - 1) / 2 ^ L := h
    _ ≤ 1 / 2 := by
        rw [div_le_div_iff₀ (by positivity) (by norm_num), h2]
        linarith

/-- **Size of the last block**, integer form of the paper's `log₂ M_{L-1} ≤ 5 + 2^{1-L} log₂ n`:
`M_t^{2^t} · 2^{L+4} ≤ 2^{(L+4-t)·2^t} · n` for `t ≤ L - 1`. -/
lemma ladM_pow_le (n L : ℕ) :
    ∀ t, t + 1 ≤ L → ladM n L t ^ (2 ^ t) * 2 ^ (L + 4) ≤ 2 ^ ((L + 4 - t) * 2 ^ t) * n
  | 0, _ => by simp [ladM]; ring_nf; exact le_rfl
  | t + 1, ht => by
      have ih := ladM_pow_le n L t (by omega)
      have hsq := ladM_sq_le n L t
      have h1 : ladM n L (t + 1) ^ (2 ^ (t + 1)) ≤ 2 ^ ((L - t + 2) * 2 ^ t) * ladM n L t ^ (2 ^ t) := by
        calc ladM n L (t + 1) ^ (2 ^ (t + 1)) = (ladM n L (t + 1) ^ 2) ^ (2 ^ t) := by
              rw [← pow_mul, pow_succ, mul_comm]
          _ ≤ (4 * (2 ^ (L - t) * ladM n L t)) ^ (2 ^ t) := Nat.pow_le_pow_left hsq _
          _ = (2 ^ (L - t + 2)) ^ (2 ^ t) * ladM n L t ^ (2 ^ t) := by
              rw [← mul_assoc, mul_pow]
              congr 2
              rw [pow_add]; ring
          _ = 2 ^ ((L - t + 2) * 2 ^ t) * ladM n L t ^ (2 ^ t) := by rw [← pow_mul]
      calc ladM n L (t + 1) ^ (2 ^ (t + 1)) * 2 ^ (L + 4)
          ≤ 2 ^ ((L - t + 2) * 2 ^ t) * ladM n L t ^ (2 ^ t) * 2 ^ (L + 4) := Nat.mul_le_mul_right _ h1
        _ = 2 ^ ((L - t + 2) * 2 ^ t) * (ladM n L t ^ (2 ^ t) * 2 ^ (L + 4)) := by ring
        _ ≤ 2 ^ ((L - t + 2) * 2 ^ t) * (2 ^ ((L + 4 - t) * 2 ^ t) * n) := Nat.mul_le_mul_left _ ih
        _ = 2 ^ ((L + 4 - (t + 1)) * 2 ^ (t + 1)) * n := by
            rw [← mul_assoc, ← pow_add]
            congr 2
            have e1 : L - t + 2 + (L + 4 - t) = 2 * (L + 4 - (t + 1)) := by omega
            rw [← add_mul, e1, pow_succ]; ring

/-- `M_{L-1}^{2^{L-1}} ≤ 32^{2^{L-1}} · n`, i.e. `M_{L-1} ≤ 32 n^{2^{1-L}}`. -/
lemma ladM_last_pow_le {n L : ℕ} (hL : 1 ≤ L) :
    ladM n L (L - 1) ^ (2 ^ (L - 1)) ≤ 32 ^ (2 ^ (L - 1)) * n := by
  have h := ladM_pow_le n L (L - 1) (by omega)
  have e : (L + 4 - (L - 1)) * 2 ^ (L - 1) = 5 * 2 ^ (L - 1) := by congr 1; omega
  rw [e, pow_mul] at h
  have hle : ladM n L (L - 1) ^ (2 ^ (L - 1)) ≤ ladM n L (L - 1) ^ (2 ^ (L - 1)) * 2 ^ (L + 4) :=
    Nat.le_mul_of_pos_right _ (by positivity)
  calc ladM n L (L - 1) ^ (2 ^ (L - 1)) ≤ ladM n L (L - 1) ^ (2 ^ (L - 1)) * 2 ^ (L + 4) := hle
    _ ≤ (2 ^ 5) ^ (2 ^ (L - 1)) * n := h
    _ = 32 ^ (2 ^ (L - 1)) * n := by norm_num

/-- `M_t^{2^t} ≥ n` (paper: `log₂ M_{t-1} ≥ 2^{1-t} log₂ n`), since `M_{t+1}² ≥ 2^{L-t} M_t ≥ M_t`. -/
lemma ladM_pow_ge (n L : ℕ) : ∀ t, n ≤ ladM n L t ^ (2 ^ t)
  | 0 => by simp [ladM]
  | t + 1 => by
      have ih := ladM_pow_ge n L t
      have hsq := ladM_sq_ge n L t
      have h1 : ladM n L t ≤ ladM n L (t + 1) ^ 2 :=
        le_trans (Nat.le_mul_of_pos_left _ (by positivity)) hsq
      calc n ≤ ladM n L t ^ (2 ^ t) := ih
        _ ≤ (ladM n L (t + 1) ^ 2) ^ (2 ^ t) := Nat.pow_le_pow_left h1 _
        _ = ladM n L (t + 1) ^ (2 ^ (t + 1)) := by rw [← pow_mul, pow_succ, mul_comm]

/-- **Lengths that are not admissible**, integer form of the paper's `n^{2^{-L}} < 2^{3/4}`: if `L ≥ 2` is not
admissible at `n` then `n < 8^{2^{L-2}}`. -/
lemma lt_of_not_admissible {n L : ℕ} (hL : 2 ≤ L) (hna : ¬ Admissible n L) :
    n < 8 ^ (2 ^ (L - 2)) := by
  unfold Admissible at hna
  push Not at hna
  obtain ⟨t, ht, hlt⟩ := hna
  have hu : 2 ≤ L - t := by omega
  have h4 : 4 ≤ 2 ^ (L - t) := by
    calc 4 = 2 ^ 2 := rfl
      _ ≤ 2 ^ (L - t) := Nat.pow_le_pow_right (by norm_num) hu
  have hM : ladM n L t < 2 ^ (L - t + 1) := by rw [pow_succ]; omega
  have h1 : n < (2 ^ (L - t + 1)) ^ (2 ^ t) :=
    lt_of_le_of_lt (ladM_pow_ge n L t) (Nat.pow_lt_pow_left hM (by positivity))
  have h2 : (L - t + 1) * 2 ^ t ≤ 3 * 2 ^ (L - 2) := by
    obtain ⟨v, hv⟩ : ∃ v, L = t + 2 + v := ⟨L - t - 2, by omega⟩
    subst hv
    have e1 : t + 2 + v - t + 1 = v + 3 := by omega
    have e2 : t + 2 + v - 2 = t + v := by omega
    rw [e1, e2, pow_add]
    have hv3 : v + 3 ≤ 3 * 2 ^ v := by
      have := Nat.lt_two_pow_self (n := v)
      omega
    calc (v + 3) * 2 ^ t ≤ (3 * 2 ^ v) * 2 ^ t := Nat.mul_le_mul_right _ hv3
      _ = 3 * (2 ^ t * 2 ^ v) := by ring
  calc n < (2 ^ (L - t + 1)) ^ (2 ^ t) := h1
    _ = 2 ^ ((L - t + 1) * 2 ^ t) := by rw [← pow_mul]
    _ ≤ 2 ^ (3 * 2 ^ (L - 2)) := Nat.pow_le_pow_right (by norm_num) h2
    _ = 8 ^ (2 ^ (L - 2)) := by rw [pow_mul]; norm_num

/-! ## §5 The chosen length `L*` and the witness profile `b*` -/

/-- `L*`: the largest admissible length `L ≤ r`. -/
def Lstar (n r : ℕ) : ℕ := Nat.findGreatest (fun L => Admissible n L) r

lemma one_le_Lstar {n r : ℕ} (hr : 1 ≤ r) : 1 ≤ Lstar n r :=
  Nat.le_findGreatest hr (admissible_one n)

lemma Lstar_le (n r : ℕ) : Lstar n r ≤ r := Nat.findGreatest_le r

lemma admissible_Lstar {n r : ℕ} (hr : 1 ≤ r) : Admissible n (Lstar n r) :=
  Nat.findGreatest_spec hr (admissible_one n)

lemma not_admissible_succ_Lstar {n r : ℕ} (hlt : Lstar n r < r) : ¬ Admissible n (Lstar n r + 1) :=
  Nat.findGreatest_is_greatest (Nat.lt_succ_self _) hlt

/-- **The witness profile `b* = b^{(L*)}`** at `(n, r)`. -/
def windowProfile (n r : ℕ) : List ℕ := ladProfile n (Lstar n r)

lemma windowProfile_length {n r : ℕ} (hr : 1 ≤ r) : (windowProfile n r).length = Lstar n r :=
  ladProfile_length (one_le_Lstar hr)

lemma windowProfile_length_le {n r : ℕ} (hr : 1 ≤ r) : (windowProfile n r).length ≤ r := by
  rw [windowProfile_length hr]; exact Lstar_le n r

/-- Blocks of an admissible ladder are positive and sum to `n`. -/
lemma ladProfile_pos_sum {n L : ℕ} (hn : 1 ≤ n) (hadm : Admissible n L) :
    (∀ b ∈ ladProfile n L, 0 < b) ∧ (ladProfile n L).sum = n := by
  obtain ⟨hs, hsz⟩ := ladRev_facts hn hadm (L - 1) le_rfl
  have hM : 1 ≤ ladM n L (L - 1) := ladM_pos hn L (L - 1)
  have hsum_le := Shrinking_sum_le hs
  have hsz2 := sizeAfter_eq n (ladRev n L (L - 1))
  refine ⟨?_, ?_⟩
  · intro b hb
    simp only [ladProfile, List.mem_append, List.mem_reverse, List.mem_singleton] at hb
    rcases hb with hb | rfl
    · exact Shrinking_pos hs b hb
    · omega
  · simp only [ladProfile, List.sum_append, List.sum_reverse, List.sum_singleton]
    omega

/-! ## §5b The definitions in the paper's indexing (statement faithfulness) -/

/-- The ladder recursion in the paper's indexing: `M_t = ⌈√(2^{L-t+1} M_{t-1})⌉` for `1 ≤ t ≤ L`. -/
theorem ladM_eq_paper (n L t : ℕ) (ht1 : 1 ≤ t) (htL : t ≤ L) :
    ladM n L t = ⌈Real.sqrt ((2:ℝ) ^ (L - t + 1) * (ladM n L (t - 1) : ℝ))⌉₊ := by
  obtain ⟨s, rfl⟩ : ∃ s, t = s + 1 := ⟨t - 1, by omega⟩
  have e : L - (s + 1) + 1 = L - s := by omega
  rw [ladM_succ_eq_ceil, e, Nat.add_sub_cancel]

/-- Admissibility in the paper's indexing: `M_{t-1} ≥ 2^{L-t+1} + 2` for all `1 ≤ t ≤ L - 1`. -/
theorem admissible_iff_paper (n L : ℕ) :
    Admissible n L ↔ ∀ t, 1 ≤ t → t ≤ L - 1 → 2 ^ (L - t + 1) + 2 ≤ ladM n L (t - 1) := by
  constructor
  · intro h t ht1 htL
    have e1 : L - t + 1 = L - (t - 1) := by omega
    rw [e1]
    exact h (t - 1) (by omega)
  · intro h t ht
    have h' := h (t + 1) (by omega) (by omega)
    have e1 : L - (t + 1) + 1 = L - t := by omega
    rw [e1, Nat.add_sub_cancel] at h'
    exact h'

lemma ladRev_reverse (n L : ℕ) :
    ∀ t, (ladRev n L t).reverse = (List.range t).map (fun i => ladM n L i - ladM n L (i + 1))
  | 0 => rfl
  | t + 1 => by
      rw [List.range_succ, List.map_append, ← ladRev_reverse n L t]
      simp [ladRev]

/-- The profile in the paper's indexing: blocks `b_t = M_{t-1} - M_t` for `t = 1, …, L-1`, then `b_L = M_{L-1}`. -/
theorem ladProfile_eq_paper (n L : ℕ) :
    ladProfile n L
      = (List.range (L - 1)).map (fun i => ladM n L i - ladM n L (i + 1)) ++ [ladM n L (L - 1)] := by
  rw [ladProfile, ladRev_reverse]

/-- `L*` is the LARGEST admissible length `L ≤ r` (paper: "`L = 1` always is"). -/
theorem Lstar_isGreatest (n r : ℕ) (hr : 1 ≤ r) :
    IsGreatest {L : ℕ | L ≤ r ∧ Admissible n L} (Lstar n r) := by
  refine ⟨⟨Lstar_le n r, admissible_Lstar hr⟩, ?_⟩
  rintro L ⟨hLr, hadm⟩
  exact Nat.le_findGreatest hLr hadm

/-! ## §6 The success of the witness profile -/

/-- The paper's `s(b)` (Lemma 1(c)): the success probability of the count process `(M, j) ↦ (M - b_t, j - X_t)`,
`X_t ∼ Bin(b_t, j/M)`, killed off the legal window, under the profile `b` in execution order. -/
noncomputable def profSucc (n k : ℕ) (b : List ℕ) : ℝ := succCount n (k : ℤ) b

/-- A labelled schedule's success mass is the count-side success of its size profile (library bridge). -/
lemma succMass_qSched_eq_profSucc (k : ℕ) {n : ℕ} {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    succMass n k (qSched k U) = profSucc n k (profile U) := by
  classical
  have hs : IsSchedule U (remaining ([] : History n)) := by
    rw [agfv_sb_remaining_nil]; exact hU
  unfold succMass qSched profSucc
  rw [agfv_succMass_schedLaw_eq_schedSucc k U [] hs,
    agfv_schedSucc_eq_succCount k U [] (by trivial) hs, size_nil, quota_nil]

/-- For a positive composition `b` of `n`, `s(b) = snOf n k b.reverse` (the two orientations of the count recursion
agree, through any labelled schedule realising `b`). -/
lemma profSucc_eq_snOf {n k : ℕ} (hkn : k ≤ n) (ps : List ℕ) (hpos : ∀ b ∈ ps, 0 < b)
    (hsum : ps.sum = n) : profSucc n k ps = snOf n k ps.reverse := by
  obtain ⟨U, hU, hprof, _⟩ := exists_fullSchedule_execProfile ps hpos hsum
  have hprofU : profile U = ps := List.reverse_injective hprof
  rw [← hprofU, ← succMass_qSched_eq_profSucc k hU, agfv_succMass_eq_snOf n k hkn hU]
  rfl

/-- **Success of `b^{(L)}`** for an admissible `L` at `n = 2k` (paper: `s(b^{(L)}) ≥ ½ · 2/(3√M_{L-1})`). -/
theorem ladProfile_succ_ge {k L : ℕ} (hk : 1 ≤ k) (hL : 1 ≤ L) (hadm : Admissible (2 * k) L) :
    1 / (3 * Real.sqrt (ladM (2 * k) L (L - 1) : ℝ)) ≤ profSucc (2 * k) k (ladProfile (2 * k) L) := by
  have hn : 1 ≤ 2 * k := by omega
  have hkn : k ≤ 2 * k := by omega
  obtain ⟨hs, hsz⟩ := ladRev_facts hn hadm (L - 1) le_rfl
  obtain ⟨hpos, hsum⟩ := ladProfile_pos_sum hn hadm
  have hrev : (ladProfile (2 * k) L).reverse = ladM (2 * k) L (L - 1) :: ladRev (2 * k) L (L - 1) := by
    simp [ladProfile]
  rw [profSucc_eq_snOf hkn _ hpos hsum, hrev]
  have hQ := Qof_ladRev_le_half hn hL hadm
  have hfin := snOf_final_block_ge (n := 2 * k) (k := k) rfl hk hs
  rw [hsz] at hfin
  have hM1 : 1 ≤ ladM (2 * k) L (L - 1) := ladM_pos hn L (L - 1)
  have hsqrt : 0 < Real.sqrt (ladM (2 * k) L (L - 1) : ℝ) := Real.sqrt_pos.2 (by exact_mod_cast hM1)
  calc 1 / (3 * Real.sqrt (ladM (2 * k) L (L - 1) : ℝ))
      = (1 / 2) * (2 / (3 * Real.sqrt (ladM (2 * k) L (L - 1) : ℝ))) := by ring
    _ ≤ (1 - Qof (2 * k) (ladRev (2 * k) L (L - 1))) * (2 / (3 * Real.sqrt (ladM (2 * k) L (L - 1) : ℝ))) :=
        mul_le_mul_of_nonneg_right (by linarith) (by positivity)
    _ ≤ snOf (2 * k) k (ladM (2 * k) L (L - 1) :: ladRev (2 * k) L (L - 1)) := hfin

/-- From `M^{2^{r-1}} ≤ 64^{2^{r-1}} · k` (naturals, `r ≥ 1`) to `√M ≤ 8 · k^{2^{-r}}`. -/
lemma sqrt_le_of_pow_le {M k r : ℕ} (hr : 1 ≤ r) (h : M ^ (2 ^ (r - 1)) ≤ 64 ^ (2 ^ (r - 1)) * k) :
    Real.sqrt (M : ℝ) ≤ 8 * (k : ℝ) ^ (((1:ℝ) / 2) ^ r) := by
  have hk0 : (0:ℝ) ≤ (k:ℝ) := Nat.cast_nonneg k
  have hr2 : 2 ^ r = 2 * 2 ^ (r - 1) := by rw [← pow_succ']; congr 1; omega
  refine le_of_pow_le_pow_left₀ (n := 2 ^ r) (by positivity) (by positivity) ?_
  have hL : Real.sqrt (M:ℝ) ^ (2 ^ r) = (M:ℝ) ^ (2 ^ (r - 1)) := by
    rw [hr2, pow_mul, Real.sq_sqrt (Nat.cast_nonneg M)]
  have hkpow : ((k:ℝ) ^ (((1:ℝ) / 2) ^ r)) ^ (2 ^ r) = (k:ℝ) := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul hk0]
    have : ((1:ℝ) / 2) ^ r * ((2 ^ r : ℕ) : ℝ) = 1 := by
      push_cast; rw [← mul_pow]; norm_num
    rw [this, Real.rpow_one]
  have hR : (8 * (k:ℝ) ^ (((1:ℝ) / 2) ^ r)) ^ (2 ^ r) = (64:ℝ) ^ (2 ^ (r - 1)) * (k:ℝ) := by
    rw [mul_pow, hkpow, hr2, pow_mul]; norm_num
  rw [hL, hR]
  exact_mod_cast h

/-- The paper's **Conclusion** step for one admissible `L ≤ r` that is either `r` or maximal (`L + 1` not
admissible when `L < r`): `s(b^{(L)}) ≥ k^{-2^{-r}}/48`. -/
theorem ladProfile_window_ge {k r L : ℕ} (hk : 1 ≤ k) (hr : 1 ≤ r) (hL1 : 1 ≤ L) (hLr : L ≤ r)
    (hadm : Admissible (2 * k) L) (hmax : L < r → ¬ Admissible (2 * k) (L + 1)) :
    (k : ℝ) ^ (-(((1:ℝ) / 2) ^ r)) / 48 ≤ profSucc (2 * k) k (ladProfile (2 * k) L) := by
  have hn : 1 ≤ 2 * k := by omega
  have hsucc := ladProfile_succ_ge hk hL1 hadm
  have hM1 : 1 ≤ ladM (2 * k) L (L - 1) := ladM_pos hn L (L - 1)
  have hMpos : (0:ℝ) < Real.sqrt (ladM (2 * k) L (L - 1) : ℝ) :=
    Real.sqrt_pos.2 (by exact_mod_cast hM1)
  have hkr : (1:ℝ) ≤ (k:ℝ) := by exact_mod_cast hk
  have hkpos : (0:ℝ) < (k:ℝ) := by linarith
  have hα0 : (0:ℝ) ≤ ((1:ℝ) / 2) ^ r := by positivity
  have hkpow_pos : 0 < (k:ℝ) ^ (((1:ℝ) / 2) ^ r) := Real.rpow_pos_of_pos hkpos _
  have hkneg : (k:ℝ) ^ (-(((1:ℝ) / 2) ^ r)) = ((k:ℝ) ^ (((1:ℝ) / 2) ^ r))⁻¹ :=
    Real.rpow_neg hkpos.le _
  refine le_trans ?_ hsucc
  have hMpow := ladM_last_pow_le (n := 2 * k) hL1
  rcases lt_or_eq_of_le hLr with hlt | heq
  · -- `L < r`: `L + 1` is not admissible, so `n^{2^{-L}} < 2^{3/2}` and `M_{L-1} < 256`
    have hna := hmax hlt
    have hn8 : 2 * k < 8 ^ (2 ^ (L - 1)) := by
      have h := lt_of_not_admissible (by omega : 2 ≤ L + 1) hna
      have e : L + 1 - 2 = L - 1 := by omega
      rw [e] at h
      exact h
    have hM256 : ladM (2 * k) L (L - 1) < 256 := by
      have h1 : ladM (2 * k) L (L - 1) ^ (2 ^ (L - 1)) < 256 ^ (2 ^ (L - 1)) := by
        calc ladM (2 * k) L (L - 1) ^ (2 ^ (L - 1)) ≤ 32 ^ (2 ^ (L - 1)) * (2 * k) := hMpow
          _ < 32 ^ (2 ^ (L - 1)) * 8 ^ (2 ^ (L - 1)) :=
              Nat.mul_lt_mul_of_pos_left hn8 (by positivity)
          _ = 256 ^ (2 ^ (L - 1)) := by rw [← mul_pow]; norm_num
      exact (Nat.pow_lt_pow_iff_left (by positivity)).1 h1
    have hsq16 : Real.sqrt (ladM (2 * k) L (L - 1) : ℝ) < 16 := by
      rw [Real.sqrt_lt' (by norm_num)]
      have : (ladM (2 * k) L (L - 1) : ℝ) < 256 := by exact_mod_cast hM256
      linarith
    have hkle : (k:ℝ) ^ (-(((1:ℝ) / 2) ^ r)) ≤ 1 :=
      Real.rpow_le_one_of_one_le_of_nonpos hkr (by linarith)
    calc (k:ℝ) ^ (-(((1:ℝ) / 2) ^ r)) / 48 ≤ 1 / 48 := by linarith
      _ ≤ 1 / (3 * Real.sqrt (ladM (2 * k) L (L - 1) : ℝ)) := by
          rw [div_le_div_iff₀ (by norm_num) (by positivity)]
          linarith
  · -- `L = r`: `M_{r-1} ≤ 32 (2k)^{2^{1-r}} ≤ 64 k^{2^{1-r}}`
    subst heq
    have h2 : 2 ≤ 2 ^ (2 ^ (L - 1)) := by
      calc 2 = 2 ^ 1 := rfl
        _ ≤ 2 ^ (2 ^ (L - 1)) := Nat.pow_le_pow_right (by norm_num) Nat.one_le_two_pow
    have h64 : ladM (2 * k) L (L - 1) ^ (2 ^ (L - 1)) ≤ 64 ^ (2 ^ (L - 1)) * k := by
      calc ladM (2 * k) L (L - 1) ^ (2 ^ (L - 1)) ≤ 32 ^ (2 ^ (L - 1)) * (2 * k) := hMpow
        _ = 32 ^ (2 ^ (L - 1)) * 2 * k := by ring
        _ ≤ 32 ^ (2 ^ (L - 1)) * 2 ^ (2 ^ (L - 1)) * k :=
            Nat.mul_le_mul_right _ (Nat.mul_le_mul_left _ h2)
        _ = 64 ^ (2 ^ (L - 1)) * k := by rw [← mul_pow]; norm_num
    have hsq := sqrt_le_of_pow_le hr h64
    have hden : 3 * Real.sqrt (ladM (2 * k) L (L - 1) : ℝ) ≤ 24 * (k:ℝ) ^ (((1:ℝ) / 2) ^ L) := by
      linarith
    rw [hkneg]
    calc ((k:ℝ) ^ (((1:ℝ) / 2) ^ L))⁻¹ / 48 ≤ ((k:ℝ) ^ (((1:ℝ) / 2) ^ L))⁻¹ / 24 := by
          apply div_le_div_of_nonneg_left (by positivity) (by norm_num) (by norm_num)
      _ = 1 / (24 * (k:ℝ) ^ (((1:ℝ) / 2) ^ L)) := by field_simp
      _ ≤ 1 / (3 * Real.sqrt (ladM (2 * k) L (L - 1) : ℝ)) :=
          one_div_le_one_div_of_le (by positivity) hden

/-- **The profile bound** (paper: `G_r(n,k) ≥ s(b*) ≥ k^{-2^{-r}}/48`, first inequality below): for `k ≥ 1`
and `r ≥ 1`, the witness profile `b*` at `n = 2k` has `s(b*) ≥ k^{-2^{-r}}/48`. -/
theorem windowSucc_ge {k r : ℕ} (hk : 1 ≤ k) (hr : 1 ≤ r) :
    (k : ℝ) ^ (-(((1:ℝ) / 2) ^ r)) / 48 ≤ profSucc (2 * k) k (windowProfile (2 * k) r) :=
  ladProfile_window_ge hk hr (one_le_Lstar hr) (Lstar_le _ _) (admissible_Lstar hr)
    not_admissible_succ_Lstar

lemma windowProfile_pos_sum {k r : ℕ} (hk : 1 ≤ k) (hr : 1 ≤ r) :
    (∀ b ∈ windowProfile (2 * k) r, 0 < b) ∧ (windowProfile (2 * k) r).sum = 2 * k :=
  ladProfile_pos_sum (by omega) (admissible_Lstar hr)

/-- `s(b*) ≤ G_{|b*|}(n,k) ≤ G_r(n,k)`: the witness is one competitor of the hard-cap recursion. -/
theorem windowSucc_le_GrRec {k r : ℕ} (hk : 1 ≤ k) (hr : 1 ≤ r) :
    profSucc (2 * k) k (windowProfile (2 * k) r) ≤ GrRec r (2 * k) (k : ℤ) := by
  obtain ⟨hpos, hsum⟩ := windowProfile_pos_sum hk hr
  have h0 : (0:ℤ) ≤ (k:ℤ) := by exact_mod_cast Nat.zero_le k
  have hjM : (k:ℤ) ≤ ((2 * k : ℕ) : ℤ) := by push_cast; omega
  calc profSucc (2 * k) k (windowProfile (2 * k) r)
      ≤ GrRec (windowProfile (2 * k) r).length (2 * k) (k : ℤ) :=
        A36.succCount_le_GrRec _ _ _ (fun b hb => hpos b hb) hsum h0 hjM
    _ ≤ GrRec r (2 * k) (k : ℤ) := A36.GrRec_mono (windowProfile_length_le hr) (2 * k) h0 hjM

lemma windowSucc_pos {k r : ℕ} (hk : 1 ≤ k) (hr : 1 ≤ r) :
    0 < profSucc (2 * k) k (windowProfile (2 * k) r) := by
  have hkpos : (0:ℝ) < (k:ℝ) := by exact_mod_cast hk
  have h := windowSucc_ge hk hr
  have : 0 < (k : ℝ) ^ (-(((1:ℝ) / 2) ^ r)) / 48 := by
    have := Real.rpow_pos_of_pos hkpos (-(((1:ℝ) / 2) ^ r)); positivity
  linarith

/-- `2^{-r}` as the library writes it. -/
lemma two_rpow_neg_eq (r : ℕ) : (2:ℝ) ^ (-(r:ℝ)) = ((1:ℝ) / 2) ^ r := by
  rw [agfv_c08s_alpha_eq]; rfl

/-! ## §7 The window (Theorem 2(b)) -/

/-- **Theorem 2(b), upper inequality.**  For `n = 2k ≥ 2` and `r ≥ 1`:
`−ln G_r(n,k) ≤ 2^{−r} ln k + ln 48`, uniformly in `r` and `n`. -/
theorem window_upper (n k r : ℕ) (hn : n = 2 * k) (hk : 1 ≤ k) (hr : 1 ≤ r) :
    -Real.log (GrRec r n (k : ℤ)) ≤ (2:ℝ) ^ (-(r:ℝ)) * Real.log k + Real.log 48 := by
  subst hn
  rw [two_rpow_neg_eq]
  have hkpos : (0:ℝ) < (k:ℝ) := by exact_mod_cast hk
  have hpow_pos := Real.rpow_pos_of_pos hkpos (-(((1:ℝ) / 2) ^ r))
  have hlow_pos : 0 < (k : ℝ) ^ (-(((1:ℝ) / 2) ^ r)) / 48 := by positivity
  have hlog := Real.log_le_log hlow_pos (le_trans (windowSucc_ge hk hr) (windowSucc_le_GrRec hk hr))
  rw [Real.log_div (ne_of_gt hpow_pos) (by norm_num), Real.log_rpow hkpos] at hlog
  linarith

/-- **Theorem 2(b), lower inequality** (the kernel-checked envelope `(Env)`, `A36Sharp.sharp_envelope`,
restated): `2^{−r} ln(k+1) − ln 36 < −ln G_r(n,k)`. -/
theorem window_lower (n k r : ℕ) (hn : n = 2 * k) (hk : 1 ≤ k) (hr : 1 ≤ r) :
    (2:ℝ) ^ (-(r:ℝ)) * Real.log ((k:ℝ) + 1) - Real.log 36 < -Real.log (GrRec r n (k : ℤ)) := by
  subst hn
  rw [two_rpow_neg_eq]
  have h0 : (0:ℤ) ≤ (k:ℤ) := by exact_mod_cast Nat.zero_le k
  have hjM : (k:ℤ) ≤ ((2 * k : ℕ) : ℤ) := by push_cast; omega
  have henv := A36Sharp.sharp_envelope r (2 * k) (k : ℤ) hr h0 hjM
  rw [A36.distToEdge_balanced k] at henv
  have hal : agfv_c08s_al r = ((1:ℝ) / 2) ^ r := rfl
  rw [hal] at henv
  have hk1 : (0:ℝ) < (k:ℝ) + 1 := by positivity
  have hpow_pos := Real.rpow_pos_of_pos hk1 (-(((1:ℝ) / 2) ^ r))
  have hGpos : 0 < GrRec r (2 * k) (k : ℤ) := lt_of_lt_of_le (windowSucc_pos hk hr) (windowSucc_le_GrRec hk hr)
  have hlt : GrRec r (2 * k) (k : ℤ) < 36 * ((k:ℝ) + 1) ^ (-(((1:ℝ) / 2) ^ r)) :=
    lt_of_le_of_lt (le_trans henv (min_le_right _ _))
      (mul_lt_mul_of_pos_right (A36Sharp.sharpKap_lt_36 r) hpow_pos)
  have hlog := Real.log_lt_log hGpos hlt
  rw [Real.log_mul (by norm_num) (ne_of_gt hpow_pos), Real.log_rpow hk1] at hlog
  linarith

/-- **Theorem 2(b), the two-sided window**: for `n = 2k ≥ 2` and `r ≥ 1`,
`2^{−r} ln(k+1) − ln 36 < −ln G_r(n,k) ≤ 2^{−r} ln k + ln 48`. -/
theorem window_two_sided (n k r : ℕ) (hn : n = 2 * k) (hk : 1 ≤ k) (hr : 1 ≤ r) :
    (2:ℝ) ^ (-(r:ℝ)) * Real.log ((k:ℝ) + 1) - Real.log 36 < -Real.log (GrRec r n (k : ℤ)) ∧
      -Real.log (GrRec r n (k : ℤ)) ≤ (2:ℝ) ^ (-(r:ℝ)) * Real.log k + Real.log 48 :=
  ⟨window_lower n k r hn hk hr, window_upper n k r hn hk hr⟩

/-- **The factor 1728** (paper: `G_r(n,k) ≤ 36(k+1)^{-2^{-r}} ≤ 36 k^{-2^{-r}} ≤ 36·48 s(b*)`). -/
theorem GrRec_le_1728_windowSucc (n k r : ℕ) (hn : n = 2 * k) (hk : 1 ≤ k) (hr : 1 ≤ r) :
    GrRec r n (k : ℤ) ≤ 1728 * profSucc n k (windowProfile n r) := by
  subst hn
  have h0 : (0:ℤ) ≤ (k:ℤ) := by exact_mod_cast Nat.zero_le k
  have hjM : (k:ℤ) ≤ ((2 * k : ℕ) : ℤ) := by push_cast; omega
  have henv := A36Sharp.sharp_envelope r (2 * k) (k : ℤ) hr h0 hjM
  rw [A36.distToEdge_balanced k] at henv
  have hal : agfv_c08s_al r = ((1:ℝ) / 2) ^ r := rfl
  rw [hal] at henv
  have hkpos : (0:ℝ) < (k:ℝ) := by exact_mod_cast hk
  have hα0 : (0:ℝ) ≤ ((1:ℝ) / 2) ^ r := by positivity
  have hmono : ((k:ℝ) + 1) ^ (-(((1:ℝ) / 2) ^ r)) ≤ (k:ℝ) ^ (-(((1:ℝ) / 2) ^ r)) :=
    Real.rpow_le_rpow_of_nonpos hkpos (by linarith) (by linarith)
  have hs := windowSucc_ge hk hr
  have hpow_nn : (0:ℝ) ≤ ((k:ℝ) + 1) ^ (-(((1:ℝ) / 2) ^ r)) := by
    have := Real.rpow_pos_of_pos (by positivity : (0:ℝ) < (k:ℝ) + 1) (-(((1:ℝ) / 2) ^ r)); linarith
  calc GrRec r (2 * k) (k : ℤ)
      ≤ A36Sharp.sharpKap r * ((k:ℝ) + 1) ^ (-(((1:ℝ) / 2) ^ r)) := le_trans henv (min_le_right _ _)
    _ ≤ 36 * (k:ℝ) ^ (-(((1:ℝ) / 2) ^ r)) :=
        mul_le_mul (A36Sharp.sharpKap_lt_36 r).le hmono hpow_nn (by norm_num)
    _ = 1728 * ((k:ℝ) ^ (-(((1:ℝ) / 2) ^ r)) / 48) := by ring
    _ ≤ 1728 * profSucc (2 * k) k (windowProfile (2 * k) r) := by linarith

/-! ## §8 The witness: one uniformly relabelled fixed profile in `𝒜_r` -/

/-- Every component of the uniform relabelling of `U` has weight `1/n!` and the same size profile as `U`: the
mixture relabels ONE fixed profile. -/
lemma relabelMix_parts {n : ℕ} {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    ∀ p ∈ (agfv_relabelMix hU).parts, p.1 = ((Nat.factorial n : ℕ) : ℝ)⁻¹ ∧ profile p.2 = profile U := by
  intro p hp
  obtain ⟨σ, -, rfl⟩ := List.mem_map.1 hp
  refine ⟨rfl, ?_⟩
  simp only [profile, List.map_map]
  refine List.map_congr_left (fun B _ => ?_)
  simp [Finset.card_image_of_injective _ σ.injective]

/-- **The relabelled witness.**  For `n = 2k ≥ 2` and `r ≥ 1` there is ONE full labelled schedule `U` whose size
profile is `b*` (so at most `r` blocks), such that its uniform relabelling `agfv_relabelMix hU` (the uniform mixture
over all `n!` coordinate permutations of `U`), run as a policy of the printed class, has the every-path hard cap `r`
and output KL exactly `−ln s(b*)`; this KL is at most `2^{−r} ln k + ln 48`, and it is a member of the hard-cap KL
set `capKLSet … r` whose least element is `−ln G_r(n,k)` (`A36RW.Balanced.hardcap_optimum`). -/
theorem window_witness (n k r : ℕ) (hn : n = 2 * k) (hk : 1 ≤ k) (hr : 1 ≤ r) :
    ∃ (U : List (Finset (Fin n))) (hU : FullSchedule n U),
      profile U = windowProfile n r ∧ U.length ≤ r ∧
      (A36RW.Bridge.mixPolicy (agfv_relabelMix hU)).CapEvery (balancedOracle n k) r ∧
      KLx (A36RW.Bridge.balancedTarget n k (by omega))
          ((A36RW.Bridge.mixPolicy (agfv_relabelMix hU)).outBy (balancedOracle n k) r)
        = ((-Real.log (profSucc n k (windowProfile n r)) : ℝ) : WithTop ℝ) ∧
      -Real.log (profSucc n k (windowProfile n r)) ≤ (2:ℝ) ^ (-(r:ℝ)) * Real.log k + Real.log 48 ∧
      KLx (A36RW.Bridge.balancedTarget n k (by omega))
          ((A36RW.Bridge.mixPolicy (agfv_relabelMix hU)).outBy (balancedOracle n k) r)
        ∈ capKLSet (A36RW.Bridge.balancedTarget n k (by omega)) (balancedOracle n k) r := by
  subst hn
  have hkn : k ≤ 2 * k := by omega
  obtain ⟨hpos, hsum⟩ := windowProfile_pos_sum hk hr
  obtain ⟨U, hU, hprof, hlen⟩ := exists_fullSchedule_execProfile (windowProfile (2 * k) r) hpos hsum
  have hprofU : profile U = windowProfile (2 * k) r := List.reverse_injective hprof
  have hlenU : U.length ≤ r := by rw [hlen]; exact windowProfile_length_le hr
  have hparts : ∀ p ∈ (agfv_relabelMix hU).parts, p.2.length ≤ r := by
    intro p hp; rw [A36RC.relabelMix_part_length hU p hp]; exact hlenU
  have hcap := A36RW.Bridge.mixPolicy_capEvery (balancedOracle (2 * k) k) (agfv_relabelMix hU) hparts
  have hspos : 0 < succMass (2 * k) k (qSched k U) := by
    rw [succMass_qSched_eq_profSucc k hU, hprofU]; exact windowSucc_pos hk hr
  have hKL : KLx (A36RW.Bridge.balancedTarget (2 * k) k hkn)
      ((A36RW.Bridge.mixPolicy (agfv_relabelMix hU)).outBy (balancedOracle (2 * k) k) r)
      = ((-Real.log (profSucc (2 * k) k (windowProfile (2 * k) r)) : ℝ) : WithTop ℝ) := by
    rw [A36RW.Bridge.KLx_outBy_mixPolicy hkn _ hparts, A36RW.Bridge.mixLawE_balanced,
      A36RW.Bridge.KLx_balanced hkn, agfv_mixLaw_relabelMix k hU, agfv_symLaw_KL_pos _ hspos,
      succMass_qSched_eq_profSucc k hU, hprofU]
  refine ⟨U, hU, hprofU, hlenU, hcap, hKL, ?_, ⟨_, inferInstance, _, hcap, rfl⟩⟩
  have hkpos : (0:ℝ) < (k:ℝ) := by exact_mod_cast hk
  have hpow_pos := Real.rpow_pos_of_pos hkpos (-(((1:ℝ) / 2) ^ r))
  have hlow_pos : 0 < (k : ℝ) ^ (-(((1:ℝ) / 2) ^ r)) / 48 := by positivity
  have hlog := Real.log_le_log hlow_pos (windowSucc_ge hk hr)
  rw [Real.log_div (ne_of_gt hpow_pos) (by norm_num), Real.log_rpow hkpos] at hlog
  rw [two_rpow_neg_eq]
  linarith

/-- The witness's terminal success: the relabelled policy's output law puts mass exactly `s(b*)` on the slice. -/
theorem window_witness_success (n k r : ℕ)
    {U : List (Finset (Fin n))} (hU : FullSchedule n U) (hprofU : profile U = windowProfile n r)
    (hlenU : U.length ≤ r) :
    ∑ x ∈ Vset n k, (A36RW.Bridge.mixPolicy (agfv_relabelMix hU)).outBy (balancedOracle n k) r x
      = profSucc n k (windowProfile n r) := by
  have hparts : ∀ p ∈ (agfv_relabelMix hU).parts, p.2.length ≤ r := by
    intro p hp; rw [A36RC.relabelMix_part_length hU p hp]; exact hlenU
  have h1 : ∑ x ∈ Vset n k, (A36RW.Bridge.mixPolicy (agfv_relabelMix hU)).outBy (balancedOracle n k) r x
      = ∑ x ∈ Vset n k, mixLaw k (agfv_relabelMix hU) x :=
    Finset.sum_congr rfl (fun x hx => A36RW.Bridge.mixPolicy_outBy_eq_mixLaw k _ hparts hx)
  rw [h1, ← hprofU, ← succMass_qSched_eq_profSucc k hU, agfv_mixLaw_relabelMix k hU]
  exact agfv_symLaw_succMass (qSched k U)

/-- The witness's ACTUAL output law `Q_π = outLim` (the limit of the completed-run laws, which for this capped policy
is its law after `r` rounds) has output KL exactly `−ln s(b*)` as well. -/
theorem window_witness_outLim (n k r : ℕ) (hn : n = 2 * k) (hk : 1 ≤ k) (hr : 1 ≤ r)
    {U : List (Finset (Fin n))} (hU : FullSchedule n U) (hprofU : profile U = windowProfile n r) :
    KLx (A36RW.Bridge.balancedTarget n k (by omega))
        (outLim (balancedOracle n k) (A36RW.Bridge.mixPolicy (agfv_relabelMix hU)))
      = ((-Real.log (profSucc n k (windowProfile n r)) : ℝ) : WithTop ℝ) := by
  have hkn : k ≤ n := by omega
  have hspos : 0 < succMass n k (qSched k U) := by
    rw [succMass_qSched_eq_profSucc k hU, hprofU]; subst hn; exact windowSucc_pos hk hr
  rw [A36RW.Bridge.KLx_outLim_mixPolicy hkn, A36RW.Bridge.mixLawE_balanced,
    A36RW.Bridge.KLx_balanced hkn, agfv_mixLaw_relabelMix k hU, agfv_symLaw_KL_pos _ hspos,
    succMass_qSched_eq_profSucc k hU, hprofU]

/-- **Within a factor 1728 of the best adaptive policy in terminal success.**  Every causal randomized policy of the
printed class (any seed law, empty rounds counted; no cap needed) reaches a valid output within `r` rounds with
probability at most `1728` times the terminal success of the uniformly relabelled witness `b*`. -/
theorem window_factor_1728 (n k r : ℕ) (hn : n = 2 * k) (hk : 1 ≤ k) (hr : 1 ≤ r)
    {U : List (Finset (Fin n))} (hU : FullSchedule n U) (hprofU : profile U = windowProfile n r)
    (hlenU : U.length ≤ r) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) :
    ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) r x
      ≤ 1728 * ∑ x ∈ Vset n k,
          (A36RW.Bridge.mixPolicy (agfv_relabelMix hU)).outBy (balancedOracle n k) r x := by
  rw [window_witness_success n k r hU hprofU hlenU]
  exact le_trans (A36RW.Balanced.lemma2a_printed n k (by omega) σ r)
    (GrRec_le_1728_windowSucc n k r hn hk hr)

/-- **KL form of the factor 1728**: the relabelled witness's output KL is within `ln 1728` of the hard-cap optimum
`−ln G_r(n,k)` (which is the least KL over `𝒜_r`, `A36RW.Balanced.hardcap_optimum`). -/
theorem window_KL_within (n k r : ℕ) (hn : n = 2 * k) (hk : 1 ≤ k) (hr : 1 ≤ r) :
    -Real.log (profSucc n k (windowProfile n r)) ≤ -Real.log (GrRec r n (k : ℤ)) + Real.log 1728 := by
  have hs : 0 < profSucc n k (windowProfile n r) := by subst hn; exact windowSucc_pos hk hr
  have hG := GrRec_le_1728_windowSucc n k r hn hk hr
  have hGpos : 0 < GrRec r n (k : ℤ) := by
    subst hn; exact lt_of_lt_of_le (windowSucc_pos hk hr) (windowSucc_le_GrRec hk hr)
  have hlog := Real.log_le_log hGpos hG
  rw [Real.log_mul (by norm_num) (ne_of_gt hs)] at hlog
  linarith

/-- **Paper-level packaging of Theorem 2(b), upper side, in the hard-cap problem.**  The least output KL over `𝒜_r`
(`negLogG r n k = −ln G_r(n,k)`, by `hardcap_optimum`) is at most `2^{−r} ln k + ln 48`, and that bound is attained
up to the window by a member of the cap set: the uniformly relabelled `b*`. -/
theorem hardcap_window_upper (n k r : ℕ) (hn : n = 2 * k) (hk : 1 ≤ k) (hr : 1 ≤ r) :
    A36RW.Balanced.negLogG r n k ≤ (((2:ℝ) ^ (-(r:ℝ)) * Real.log k + Real.log 48 : ℝ) : WithTop ℝ) ∧
    ∃ D ∈ capKLSet (A36RW.Bridge.balancedTarget n k (by omega)) (balancedOracle n k) r,
      D ≤ (((2:ℝ) ^ (-(r:ℝ)) * Real.log k + Real.log 48 : ℝ) : WithTop ℝ) ∧
      D ≤ A36RW.Balanced.negLogG r n k + ((Real.log 1728 : ℝ) : WithTop ℝ) := by
  refine ⟨WithTop.coe_le_coe.2 (window_upper n k r hn hk hr), ?_⟩
  obtain ⟨U, hU, hprofU, hlenU, hcap, hKL, hbound, hmem⟩ := window_witness n k r hn hk hr
  refine ⟨_, hmem, ?_, ?_⟩
  · rw [hKL]; exact WithTop.coe_le_coe.2 hbound
  · rw [hKL, A36RW.Balanced.negLogG, ← WithTop.coe_add]
    exact WithTop.coe_le_coe.2 (window_KL_within n k r hn hk hr)

/-! ## §9 Paper-level packaging -/

/-- **Theorem 2(b), upper side, multiplicative form** (immune to `Real.log`'s junk values): for `n = 2k ≥ 2`
and `r ≥ 1`, `G_r(n,k) ≥ s(b*) ≥ k^{−2^{−r}}/48 > 0`. -/
theorem GrRec_ge_window (n k r : ℕ) (hn : n = 2 * k) (hk : 1 ≤ k) (hr : 1 ≤ r) :
    0 < profSucc n k (windowProfile n r) ∧
      (k : ℝ) ^ (-((2:ℝ) ^ (-(r:ℝ)))) / 48 ≤ profSucc n k (windowProfile n r) ∧
      profSucc n k (windowProfile n r) ≤ GrRec r n (k : ℤ) := by
  subst hn
  rw [two_rpow_neg_eq]
  exact ⟨windowSucc_pos hk hr, windowSucc_ge hk hr, windowSucc_le_GrRec hk hr⟩

/-- **Theorem 2(b), upper side, complete.**  For `n = 2k ≥ 2` and `r ≥ 1`:
1. `G_r(n,k) > 0` and `−ln G_r(n,k) ≤ 2^{−r} ln k + ln 48`;
2. the explicit profile `b* = windowProfile n r` (the paper's `b^{(L*)}`) has at most `r` positive blocks summing
   to `n`, and some full labelled schedule `U` with profile `b*` has a uniform relabelling (`agfv_relabelMix hU`:
   one component per coordinate permutation, each of weight `1/n!` and size profile `b*`) which, run as a policy of
   the printed class, has the every-path hard cap `r` (so lies in `𝒜_r`), has output KL
   exactly `−ln s(b*) ≤ 2^{−r} ln k + ln 48`, and has terminal success `s(b*)`;
3. every policy of the printed class reaches a valid output within `r` rounds with probability at most
   `G_r(n,k) ≤ 1728 · s(b*)`, i.e. the witness is within a factor `1728` of the best adaptive policy. -/
theorem thm2b_upper (n k r : ℕ) (hn : n = 2 * k) (hk : 1 ≤ k) (hr : 1 ≤ r) :
    0 < GrRec r n (k : ℤ) ∧
    -Real.log (GrRec r n (k : ℤ)) ≤ (2:ℝ) ^ (-(r:ℝ)) * Real.log k + Real.log 48 ∧
    (windowProfile n r).length ≤ r ∧ (∀ b ∈ windowProfile n r, 0 < b) ∧ (windowProfile n r).sum = n ∧
    ∃ (U : List (Finset (Fin n))) (hU : FullSchedule n U),
      profile U = windowProfile n r ∧
      (∀ p ∈ (agfv_relabelMix hU).parts,
        p.1 = ((Nat.factorial n : ℕ) : ℝ)⁻¹ ∧ profile p.2 = windowProfile n r) ∧
      (A36RW.Bridge.mixPolicy (agfv_relabelMix hU)).CapEvery (balancedOracle n k) r ∧
      KLx (A36RW.Bridge.balancedTarget n k (by omega))
          ((A36RW.Bridge.mixPolicy (agfv_relabelMix hU)).outBy (balancedOracle n k) r)
        = ((-Real.log (profSucc n k (windowProfile n r)) : ℝ) : WithTop ℝ) ∧
      -Real.log (profSucc n k (windowProfile n r)) ≤ (2:ℝ) ^ (-(r:ℝ)) * Real.log k + Real.log 48 ∧
      ∑ x ∈ Vset n k, (A36RW.Bridge.mixPolicy (agfv_relabelMix hU)).outBy (balancedOracle n k) r x
        = profSucc n k (windowProfile n r) ∧
      GrRec r n (k : ℤ) ≤ 1728 * profSucc n k (windowProfile n r) ∧
      ∀ (Seed : Type) [MeasurableSpace Seed] (σ : PolicyE n Seed),
        ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) r x
          ≤ 1728 * ∑ x ∈ Vset n k,
              (A36RW.Bridge.mixPolicy (agfv_relabelMix hU)).outBy (balancedOracle n k) r x := by
  have hGpos : 0 < GrRec r n (k : ℤ) := by
    subst hn; exact lt_of_lt_of_le (windowSucc_pos hk hr) (windowSucc_le_GrRec hk hr)
  have hps : (∀ b ∈ windowProfile n r, 0 < b) ∧ (windowProfile n r).sum = n := by
    subst hn; exact windowProfile_pos_sum hk hr
  obtain ⟨U, hU, hprofU, hlenU, hcap, hKL, hbound, _⟩ := window_witness n k r hn hk hr
  have hparts : ∀ p ∈ (agfv_relabelMix hU).parts,
      p.1 = ((Nat.factorial n : ℕ) : ℝ)⁻¹ ∧ profile p.2 = windowProfile n r := by
    intro p hp
    obtain ⟨h1, h2⟩ := relabelMix_parts hU p hp
    exact ⟨h1, h2.trans hprofU⟩
  refine ⟨hGpos, window_upper n k r hn hk hr, windowProfile_length_le hr, hps.1, hps.2,
    U, hU, hprofU, hparts, hcap, hKL, hbound, window_witness_success n k r hU hprofU hlenU,
    GrRec_le_1728_windowSucc n k r hn hk hr, ?_⟩
  intro Seed _ σ
  exact window_factor_1728 n k r hn hk hr hU hprofU hlenU σ

end A36RW.Window

/-! ## Headline types and the `#print` audit -/

#check @A36RW.Window.thm2b_upper
#check @A36RW.Window.GrRec_ge_window
#check @A36RW.Window.window_two_sided
#check @A36RW.Window.hardcap_window_upper
#check @A36RW.Window.window_witness
#check @A36RW.Window.window_witness_success
#check @A36RW.Window.window_witness_outLim
#check @A36RW.Window.relabelMix_parts
#check @A36RW.Window.window_factor_1728
#check @A36RW.Window.window_KL_within
#check @A36RW.Window.GrRec_le_1728_windowSucc
#check @A36RW.Window.ceilSqrt_eq_ceil_sqrt
#check @A36RW.Window.ladM_eq_paper
#check @A36RW.Window.admissible_iff_paper
#check @A36RW.Window.ladProfile_eq_paper
#check @A36RW.Window.Lstar_isGreatest
#check @A36RW.Window.atom_ge
#check @A36RW.Window.snOf_final_block_ge
#check @A36RW.Window.ladProfile_succ_ge
#print A36RW.Window.windowProfile
#print A36RW.Window.Lstar
#print A36RW.Window.ladProfile
#print A36RW.Window.ladM
#print A36RW.Window.Admissible
#print A36RW.Window.profSucc
#print axioms A36RW.Window.thm2b_upper
#print axioms A36RW.Window.GrRec_ge_window
#print axioms A36RW.Window.window_two_sided
#print axioms A36RW.Window.hardcap_window_upper
#print axioms A36RW.Window.window_witness
#print axioms A36RW.Window.window_witness_success
#print axioms A36RW.Window.window_witness_outLim
#print axioms A36RW.Window.relabelMix_parts
#print axioms A36RW.Window.window_factor_1728
#print axioms A36RW.Window.window_KL_within
#print axioms A36RW.Window.GrRec_le_1728_windowSucc
#print axioms A36RW.Window.ceilSqrt_eq_ceil_sqrt
#print axioms A36RW.Window.ladM_eq_paper
#print axioms A36RW.Window.admissible_iff_paper
#print axioms A36RW.Window.ladProfile_eq_paper
#print axioms A36RW.Window.Lstar_isGreatest
#print axioms A36RW.Window.atom_ge
#print axioms A36RW.Window.snOf_final_block_ge
#print axioms A36RW.Window.ladProfile_succ_ge


==> anc/formal_companion/lean/src/A36RW/CW1b/HalfBudget.lean <==
/-
A36RW: B-T1cH-REM, the first sentence of Appendix B's "Remark (asymptotic constant)"
in its new wording:
  "With α=ε/ln n, only |U| ≤ (1+o(1))(ln n)²/ε follows: this choice uses only about half of the KL budget, as the
   chain's bound on Φ is then (1+o(1))ε/2."

Formal readings (fixed `ε > 0`, `n → ∞`, `α_n = ε/ln n`):
* "the chain's bound on Φ is then (1+o(1))ε/2": the chain's bound `B_n = max{0, α_n ln(nα_n)+α_n²}/(2(1−α_n))` (the
  expression of `LHUpR.remark_chain`, i.e. `LHUp.step3_iii_printed` at `α_n`) satisfies `B_n → ε/2` and
  `B_n/(ε/2) → 1` (`chainPhiBound_tendsto`, `chainPhiBound_ratio`); it bounds `Φ` eventually
  (`phi_le_chainPhiBound`), hence `KL(p‖q_U)` of every schedule with that profile on every slice (`KL_le_chainPhiBound`).
* "uses only about half of the KL budget": the certified KL bound `B_n` is `(1+o(1))ε/2` (the two items above).
* "only |U| ≤ (1+o(1))(ln n)²/ε follows": the chain's own length bound at `α_n`,
  `L_n = max{0, ln(nα_n)/α_n+1} + 2/α_n` (Step 3(iii)), satisfies `L_n/((ln n)²/ε) → 1` (`chainLenBound_ratio`), and
  so does App B's printed bound `(ln n)(ln n+2)/ε+1` (`appB_len_ratio`).  The word "only" is read as: the bound this
  route gives is asymptotically `(ln n)²/ε` (not `(ln n)²/(2ε)`); no statement about other proofs is made.
* Tie to `LHUp.appB_headline` (`appB_route_bound`): for `n = 2k ≥ 16`, `0 < ε ≤ ln 2`, App B's schedule (profile
  `geoProf (ε/ln n) n`) has `KL(p‖q_U) ≤ Φ ≤ B_n` and `|U| ≤ (ln n)(ln n+2)/ε+1`.
Reused, not redefined: `LHUp.PhiProf`, `geoProf`, `step3_iii_printed`, `step4`, `KL_le_Phi`, `appB_headline`,
`cast_two_mul`; `LHUpR.log_pos_of_two_le`.
-/
import A36RW.LHUpRemark

set_option autoImplicit false

namespace A36RW.CW1b

open AGF A36RW Finset Filter Topology A36RW.LHUp

/-- The first route's `α_n = ε/ln n`. -/
noncomputable def alpha1 (ε : ℝ) (n : ℕ) : ℝ := ε / Real.log n

/-- The chain's bound on `Φ` at `α`: `max{0, α ln(nα)+α²}/(2(1−α))` (the expression of `LHUpR.remark_chain`). -/
noncomputable def chainPhiBound (n : ℕ) (α : ℝ) : ℝ :=
  max 0 (α * Real.log ((n : ℝ) * α) + α ^ 2) / (2 * (1 - α))

/-- The chain's length bound at `α` (printed Step 3(iii)): `max{0, ln(nα)/α + 1} + 2/α`. -/
noncomputable def chainLenBound (n : ℕ) (α : ℝ) : ℝ := max 0 (Real.log ((n : ℝ) * α) / α + 1) + 2 / α

lemma tendsto_log_nat : Tendsto (fun n : ℕ => Real.log (n : ℝ)) atTop atTop :=
  Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop

theorem alpha1_tendsto (ε : ℝ) : Tendsto (fun n : ℕ => alpha1 ε n) atTop (𝓝 0) :=
  tendsto_const_nhds.div_atTop tendsto_log_nat

lemma alpha1_pos {ε : ℝ} (hε : 0 < ε) {n : ℕ} (hn : 2 ≤ n) : 0 < alpha1 ε n :=
  div_pos hε (A36RW.LHUpR.log_pos_of_two_le hn)

/-- For `n ≥ 2`: `α_n ln(nα_n) + α_n² = ε + α_n ln α_n + α_n²`. -/
lemma num_eq {ε : ℝ} (hε : 0 < ε) {n : ℕ} (hn : 2 ≤ n) :
    alpha1 ε n * Real.log ((n : ℝ) * alpha1 ε n) + alpha1 ε n ^ 2 =
      ε + alpha1 ε n * Real.log (alpha1 ε n) + alpha1 ε n ^ 2 := by
  have hL := A36RW.LHUpR.log_pos_of_two_le hn
  have hn0 : (0 : ℝ) < n := by exact_mod_cast (show 0 < n by omega)
  have hα := alpha1_pos hε hn
  rw [Real.log_mul hn0.ne' hα.ne', mul_add]
  have h1 : alpha1 ε n * Real.log n = ε := by unfold alpha1; field_simp
  rw [h1]

/-- **Printed: "the chain's bound on Φ is then (1+o(1))ε/2"**: with `α_n = ε/ln n`, `B_n → ε/2`. -/
theorem chainPhiBound_tendsto {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun n : ℕ => chainPhiBound n (alpha1 ε n)) atTop (𝓝 (ε / 2)) := by
  have hcont : ContinuousAt (fun a : ℝ => max 0 (ε + a * Real.log a + a ^ 2) / (2 * (1 - a))) 0 := by
    apply ContinuousAt.div
    · exact (continuous_const.max ((continuous_const.add Real.continuous_mul_log).add
        (continuous_pow 2))).continuousAt
    · exact (continuous_const.mul (continuous_const.sub continuous_id)).continuousAt
    · norm_num
  have hlim := hcont.tendsto.comp (alpha1_tendsto ε)
  have hval : max 0 (ε + 0 * Real.log 0 + (0 : ℝ) ^ 2) / (2 * (1 - 0)) = ε / 2 := by
    simp [max_eq_right hε.le]
  rw [hval] at hlim
  refine hlim.congr' ?_
  filter_upwards [eventually_ge_atTop 2] with n hn
  show max 0 (ε + alpha1 ε n * Real.log (alpha1 ε n) + alpha1 ε n ^ 2) / (2 * (1 - alpha1 ε n))
    = chainPhiBound n (alpha1 ε n)
  unfold chainPhiBound
  rw [num_eq hε hn]

/-- Equivalently `B_n / (ε/2) → 1`. -/
theorem chainPhiBound_ratio {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun n : ℕ => chainPhiBound n (alpha1 ε n) / (ε / 2)) atTop (𝓝 1) := by
  have h := (chainPhiBound_tendsto hε).div_const (ε / 2)
  rwa [div_self (by positivity)] at h

/-- Eventually `α_n ≤ 1/2`, the range of the chain (Step 3). -/
lemma alpha1_eventually {ε : ℝ} (hε : 0 < ε) :
    ∀ᶠ n : ℕ in atTop, 2 ≤ n ∧ 0 < alpha1 ε n ∧ alpha1 ε n ≤ 1 / 2 := by
  have h := (alpha1_tendsto ε).eventually (ge_mem_nhds (show (0 : ℝ) < 1 / 2 by norm_num))
  filter_upwards [h, eventually_ge_atTop 2] with n h1 h2
  exact ⟨h2, alpha1_pos hε h2, h1⟩

/-- **The chain's bound is a bound on `Φ`** (eventually; `LHUp.step3_iii_printed` at `α_n`), and its length bound is
a bound on the profile's length. -/
theorem phi_le_chainPhiBound {ε : ℝ} (hε : 0 < ε) :
    ∀ᶠ n : ℕ in atTop, PhiProf (geoProf (alpha1 ε n) n) n ≤ chainPhiBound n (alpha1 ε n) ∧
      ((geoProf (alpha1 ε n) n).length : ℝ) ≤ chainLenBound n (alpha1 ε n) := by
  filter_upwards [alpha1_eventually hε] with n hn
  obtain ⟨-, hα0, hα1⟩ := hn
  obtain ⟨hP, hL⟩ := step3_iii_printed hα0 hα1 n
  refine ⟨?_, hL⟩
  have hD : 0 < 2 * (1 - alpha1 ε n) := by linarith
  unfold chainPhiBound
  rw [← max_div_div_right hD.le, zero_div]
  exact hP

/-- **So the certified KL is at most `B_n`** for every full schedule with that profile, on every slice. -/
theorem KL_le_chainPhiBound {ε : ℝ} (hε : 0 < ε) :
    ∀ᶠ n : ℕ in atTop, ∀ U : List (Finset (Fin n)), FullSchedule n U → profile U = geoProf (alpha1 ε n) n →
      ∀ k : ℕ, k ≤ n → KL n k (qSched k U) ≤ ((chainPhiBound n (alpha1 ε n) : ℝ) : WithTop ℝ) := by
  filter_upwards [phi_le_chainPhiBound hε] with n hn
  intro U hU hprof k hk
  refine le_trans (KL_le_Phi n k hk hU) (WithTop.coe_le_coe.2 ?_)
  rw [hprof]; exact hn.1

/-- **Printed: "only |U| ≤ (1+o(1))(ln n)²/ε follows"**: the chain's length bound at `α_n` is
`(1+o(1))(ln n)²/ε`. -/
theorem chainLenBound_ratio {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun n : ℕ => chainLenBound n (alpha1 ε n) / (Real.log n ^ 2 / ε)) atTop (𝓝 1) := by
  have hlogdiv : Tendsto (fun u : ℝ => Real.log u / u) atTop (𝓝 0) := by
    have := Real.tendsto_pow_log_div_mul_add_atTop 1 0 1 one_ne_zero
    simpa using this
  have hg : Tendsto (fun u : ℝ => max 0 (1 + (Real.log ε / u - Real.log u / u) + ε / u ^ 2) + 2 / u)
      atTop (𝓝 1) := by
    have h1 : Tendsto (fun u : ℝ => Real.log ε / u - Real.log u / u) atTop (𝓝 0) := by
      have ha : Tendsto (fun u : ℝ => Real.log ε / u) atTop (𝓝 0) := tendsto_const_nhds.div_atTop tendsto_id
      simpa using ha.sub hlogdiv
    have h2 : Tendsto (fun u : ℝ => ε / u ^ 2) atTop (𝓝 0) :=
      tendsto_const_nhds.div_atTop (tendsto_pow_atTop two_ne_zero)
    have h3 : Tendsto (fun u : ℝ => 2 / u) atTop (𝓝 0) := tendsto_const_nhds.div_atTop tendsto_id
    have h4 := (tendsto_const_nhds (x := (0 : ℝ))).max ((tendsto_const_nhds (x := (1 : ℝ))).add h1 |>.add h2)
    have h5 := h4.add h3
    simpa using h5
  have hcomp := hg.comp tendsto_log_nat
  refine hcomp.congr' ?_
  filter_upwards [eventually_ge_atTop 2] with n hn
  have hu : 0 < Real.log (n : ℝ) := A36RW.LHUpR.log_pos_of_two_le hn
  have hn0 : (0 : ℝ) < n := by exact_mod_cast (show 0 < n by omega)
  show max 0 (1 + (Real.log ε / Real.log n - Real.log (Real.log n) / Real.log n) + ε / Real.log n ^ 2)
      + 2 / Real.log n = chainLenBound n (alpha1 ε n) / (Real.log n ^ 2 / ε)
  set u := Real.log (n : ℝ) with hudef
  have hlog : Real.log ((n : ℝ) * alpha1 ε n) = u + (Real.log ε - Real.log u) := by
    unfold alpha1
    rw [← hudef, Real.log_mul hn0.ne' (div_pos hε hu).ne', Real.log_div hε.ne' hu.ne']
  have hc : 0 < u ^ 2 / ε := by positivity
  unfold chainLenBound
  rw [hlog, add_div, ← max_div_div_right hc.le, zero_div]
  have e1 : (u + (Real.log ε - Real.log u)) / alpha1 ε n + 1 = (u + (Real.log ε - Real.log u)) * u / ε + 1 := by
    unfold alpha1; rw [← hudef]; field_simp
  have e2 : ((u + (Real.log ε - Real.log u)) * u / ε + 1) / (u ^ 2 / ε)
      = 1 + (Real.log ε / u - Real.log u / u) + ε / u ^ 2 := by
    field_simp
  have e3 : 2 / alpha1 ε n / (u ^ 2 / ε) = 2 / u := by
    unfold alpha1; rw [← hudef]; field_simp
  rw [e1, e2, e3]

/-- App B's printed length bound `(ln n)(ln n+2)/ε+1` is also `(1+o(1))(ln n)²/ε`. -/
theorem appB_len_ratio {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun n : ℕ => (Real.log n * (Real.log n + 2) / ε + 1) / (Real.log n ^ 2 / ε)) atTop (𝓝 1) := by
  have hg : Tendsto (fun u : ℝ => 1 + 2 / u + ε / u ^ 2) atTop (𝓝 1) := by
    have h2 : Tendsto (fun u : ℝ => 2 / u) atTop (𝓝 0) := tendsto_const_nhds.div_atTop tendsto_id
    have h3 : Tendsto (fun u : ℝ => ε / u ^ 2) atTop (𝓝 0) :=
      tendsto_const_nhds.div_atTop (tendsto_pow_atTop two_ne_zero)
    simpa using ((tendsto_const_nhds (x := (1 : ℝ))).add h2).add h3
  refine (hg.comp tendsto_log_nat).congr' ?_
  filter_upwards [eventually_ge_atTop 2] with n hn
  have hu : 0 < Real.log (n : ℝ) := A36RW.LHUpR.log_pos_of_two_le hn
  show 1 + 2 / Real.log n + ε / Real.log n ^ 2 = (Real.log n * (Real.log n + 2) / ε + 1) / (Real.log n ^ 2 / ε)
  field_simp

/-- **Tie to `LHUp.appB_headline`** (`n = 2k ≥ 16`, `0 < ε ≤ ln 2`): App B's schedule, whose profile is the geometric
profile at `α = ε/ln n`, has `KL(p‖q_U) ≤ Φ ≤ B_n` and `|U| ≤ (ln n)(ln n+2)/ε+1`. -/
theorem appB_route_bound (k : ℕ) (hk : 8 ≤ k) {ε : ℝ} (hε : 0 < ε) (hεl : ε ≤ Real.log 2) :
    ∃ U : List (Finset (Fin (2 * k))), FullSchedule (2 * k) U ∧
      profile U = geoProf (alpha1 ε (2 * k)) (2 * k) ∧
      KL (2 * k) k (qSched k U) ≤ ((PhiProf (profile U) (2 * k) : ℝ) : WithTop ℝ) ∧
      PhiProf (profile U) (2 * k) ≤ chainPhiBound (2 * k) (alpha1 ε (2 * k)) ∧
      (U.length : ℝ) ≤ Real.log ((2 * k : ℕ) : ℝ) * (Real.log ((2 * k : ℕ) : ℝ) + 2) / ε + 1 := by
  obtain ⟨U, hU, hprof, -, hlen, -, -, -⟩ := appB_headline k hk hε hεl
  have hα : alpha1 ε (2 * k) = ε / Real.log (2 * (k : ℝ)) := by unfold alpha1; rw [cast_two_mul]
  have hprof' : profile U = geoProf (alpha1 ε (2 * k)) (2 * k) := by rw [hα]; exact hprof
  obtain ⟨hα0, hα14, -, -⟩ := step4 (n := 2 * k) (by omega) hε hεl
  have hα0' : 0 < alpha1 ε (2 * k) := hα0
  have hα1' : alpha1 ε (2 * k) ≤ 1 / 2 := by have : alpha1 ε (2 * k) ≤ 1 / 4 := hα14; linarith
  refine ⟨U, hU, hprof', KL_le_Phi (2 * k) k (by omega) hU, ?_, ?_⟩
  · rw [hprof']
    have hP := (step3_iii_printed hα0' hα1' (2 * k)).1
    have hD : 0 < 2 * (1 - alpha1 ε (2 * k)) := by linarith
    unfold chainPhiBound
    rw [← max_div_div_right hD.le, zero_div]
    exact hP
  · rw [cast_two_mul]; exact hlen

/-- **The first sentence of the Remark, collected** (fixed `ε > 0`, `α_n = ε/ln n`): the chain's bound on `Φ` is
`(1+o(1))ε/2` and bounds `Φ` and the KL of every schedule with that profile eventually; the chain's length bound and
App B's printed length bound are `(1+o(1))(ln n)²/ε`. -/
theorem half_budget_headline {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun n : ℕ => chainPhiBound n (alpha1 ε n)) atTop (𝓝 (ε / 2)) ∧
    Tendsto (fun n : ℕ => chainPhiBound n (alpha1 ε n) / (ε / 2)) atTop (𝓝 1) ∧
    (∀ᶠ n : ℕ in atTop, PhiProf (geoProf (alpha1 ε n) n) n ≤ chainPhiBound n (alpha1 ε n) ∧
      ((geoProf (alpha1 ε n) n).length : ℝ) ≤ chainLenBound n (alpha1 ε n)) ∧
    (∀ᶠ n : ℕ in atTop, ∀ U : List (Finset (Fin n)), FullSchedule n U → profile U = geoProf (alpha1 ε n) n →
      ∀ k : ℕ, k ≤ n → KL n k (qSched k U) ≤ ((chainPhiBound n (alpha1 ε n) : ℝ) : WithTop ℝ)) ∧
    Tendsto (fun n : ℕ => chainLenBound n (alpha1 ε n) / (Real.log n ^ 2 / ε)) atTop (𝓝 1) ∧
    Tendsto (fun n : ℕ => (Real.log n * (Real.log n + 2) / ε + 1) / (Real.log n ^ 2 / ε)) atTop (𝓝 1) :=
  ⟨chainPhiBound_tendsto hε, chainPhiBound_ratio hε, phi_le_chainPhiBound hε, KL_le_chainPhiBound hε,
    chainLenBound_ratio hε, appB_len_ratio hε⟩

end A36RW.CW1b


==> anc/formal_companion/lean/src/A36RW/CW1b/RelaxedAS.lean <==
/-
A36RW: B-REST under the printed ALMOST-SURE cap.

Printed sentence (new wording, paper_v1.tex §2 "Adaptive policies"):
  "Three restrictions are needed: at n=4, r=2, where the class's best success is 3/4, committing two equal bits among
   three drawn and redrawing the third reaches success 1; conditioning a round's draws on the count, or letting the
   seed write values, is exact in one round."
The printed class `𝒜_r` uses the almost-sure cap (V0's `PolicyE.CapAS`: `doneBy r = 1`).  `A36RW.W11R` states the
relaxed witnesses and embeddings with the every-path cap `CapEvery`, and `A36RW.W11.best_success` / `capSuccSet` also
use `CapEvery`.  This file adds the almost-sure versions and bridges:
* §0 the printed class under `CapAS`: `capSuccSetAS`, `capSuccSet_subset_AS`, `best_success_AS` (every `k ≤ n`,
  `r ≥ 1`: the best success is `G_r(n,k)`), `best_success_AS_4_2` (`= 3/4` at `(4,2,2)`);
* §1–§3 for each relaxed class (`LookPolicyE`, `CondPolicyE`, `WritePolicyE`): `*DoneBy`/`*CapAS` (V0's definition:
  total output mass within `r` rounds is one), unit mass of every compatible-path-capped tree, measurability and a
  seed-independent bound of the seed integrand (mirror of `Converse.measurable_outBy`/`integrable_outBy`), the bridge
  `*_capAS_of_capEvery` for EVERY policy of the class and every oracle (mirror of `Converse.capAS_of_capEvery`), and
  the embedding `ofPolicyE` preserving `CapAS` (`*_ofPolicyE_capAS`);
* §4 the witnesses are members under the almost-sure cap (`look_witness_AS` at `r = 2`, `cond_witness_AS` and
  `write_witness_AS` at `r = 1`), and `each_restriction_needed_AS` collects the printed sentence.
Nothing of W11, W11R, V0 or the Converse module is redefined.
-/
import A36RW.W11Relaxed

set_option autoImplicit false

namespace A36RW.CW1b

open AGF A36RW Finset MeasureTheory
open A36RW.W11R

variable {n : ℕ}

/-! ## §0 The printed class under the almost-sure cap -/

/-- **Success set of the printed class at the almost-sure cap `r`** (W11's `capSuccSet` is the every-path version). -/
def capSuccSetAS (o : Oracle n) (V : Finset (Fin n → Bool)) (r : ℕ) : Set ℝ :=
  {s | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed), σ.CapAS o r ∧
    s = ∑ x ∈ V, σ.outBy o r x}

/-- Every every-path-capped member is almost-surely capped (`Converse.capAS_of_capEvery`). -/
theorem capSuccSet_subset_AS (o : Oracle n) (V : Finset (Fin n → Bool)) (r : ℕ) :
    A36RW.W11.capSuccSet o V r ⊆ capSuccSetAS o V r := by
  rintro s ⟨Seed, inst, σ, hcap, rfl⟩
  exact ⟨Seed, inst, σ, A36RW.Converse.capAS_of_capEvery o σ hcap, rfl⟩

/-- **The best success of the printed class under the almost-sure cap is `G_r(n,k)`** (every `k ≤ n`, `r ≥ 1`):
attained by W11's every-path-capped optimiser, bounded for every policy by `Converse.deadline_le_GrRec`. -/
theorem best_success_AS (n k r : ℕ) (hk : k ≤ n) (hr : 1 ≤ r) :
    IsGreatest (capSuccSetAS (balancedOracle n k) (Vset n k) r) (GrRec r n (k : ℤ)) := by
  obtain ⟨hmem, -⟩ := A36RW.W11.best_success n k r hk hr
  refine ⟨capSuccSet_subset_AS _ _ _ hmem, ?_⟩
  rintro s ⟨Seed, _, σ, -, rfl⟩
  exact A36RW.Converse.deadline_le_GrRec n k hk σ r

/-- **Printed: "at n=4, r=2, where the class's best success is 3/4"**, for the printed almost-sure cap. -/
theorem best_success_AS_4_2 : IsGreatest (capSuccSetAS (balancedOracle 4 2) (Vset 4 2) 2) (3 / 4) := by
  have h := best_success_AS 4 2 2 (by norm_num) (by norm_num)
  rwa [A36RW.W11.GrRec_2_4_2] at h

/-- The one-round optimum under the almost-sure cap: `3/8` (the comparison for the one-round witnesses). -/
theorem best_success_AS_4_1 : IsGreatest (capSuccSetAS (balancedOracle 4 2) (Vset 4 2) 1) (3 / 8) := by
  have h := best_success_AS 4 2 1 (by norm_num) le_rfl
  rwa [A36RW.W11.GrRec_1_4_2] at h

/-- The KL form at `(4,2,2)` under the almost-sure cap (from `Balanced.hardcap_optimum`, its `capKLSetAS` part): the
least output KL over `𝒜_2` is `−ln(3/4)`. -/
theorem bestKL_AS_4_2 :
    IsLeast (capKLSetAS (A36RW.Bridge.balancedTarget 4 2 (by norm_num)) (balancedOracle 4 2) 2)
      ((-Real.log (3 / 4) : ℝ) : WithTop ℝ) := by
  have h := (A36RW.Balanced.hardcap_optimum 4 2 2 (by norm_num) (by norm_num)).2
  unfold A36RW.Balanced.negLogG at h
  rwa [A36RW.W11.GrRec_2_4_2] at h

/-! ## A seed-independent bound for all three relaxed trees -/

/-- A tree-independent bound on the laws of the three relaxed rules (every oracle). -/
noncomputable def relBnd (o : Oracle n) : ℕ → History n → ℝ
  | 0, _ => 1
  | (f + 1), h => 1 + ∑ B ∈ (remaining h).powerset, ∑ S ∈ B.powerset,
      (|batchLaw o h B S| + ∑ A ∈ (range (n + 1)).powerset, |condBatchLaw o h B A S| + 1) *
        ∑ C ∈ B.powerset, relBnd o f (⟨C, S ∩ C⟩ :: h)

lemma relBnd_succ (o : Oracle n) (f : ℕ) (h : History n) :
    relBnd o (f + 1) h = 1 + ∑ B ∈ (remaining h).powerset, ∑ S ∈ B.powerset,
      (|batchLaw o h B S| + ∑ A ∈ (range (n + 1)).powerset, |condBatchLaw o h B A S| + 1) *
        ∑ C ∈ B.powerset, relBnd o f (⟨C, S ∩ C⟩ :: h) := rfl

lemma one_le_relBnd (o : Oracle n) : ∀ (f : ℕ) (h : History n), 1 ≤ relBnd o f h := by
  intro f
  induction f with
  | zero => intro h; exact le_refl _
  | succ f ih =>
      intro h
      rw [relBnd_succ]
      have : 0 ≤ ∑ B ∈ (remaining h).powerset, ∑ S ∈ B.powerset,
          (|batchLaw o h B S| + ∑ A ∈ (range (n + 1)).powerset, |condBatchLaw o h B A S| + 1) *
            ∑ C ∈ B.powerset, relBnd o f (⟨C, S ∩ C⟩ :: h) :=
        Finset.sum_nonneg (fun B _ => Finset.sum_nonneg (fun S _ => mul_nonneg (by positivity)
          (Finset.sum_nonneg (fun C _ => le_trans zero_le_one (ih _)))))
      linarith

lemma relBnd_nonneg (o : Oracle n) (f : ℕ) (h : History n) : 0 ≤ relBnd o f h :=
  le_trans zero_le_one (one_le_relBnd o f h)

/-- The inner bound sum is nonnegative. -/
lemma relInner_nonneg (o : Oracle n) (f : ℕ) (h : History n) (B S : Finset (Fin n)) :
    0 ≤ (|batchLaw o h B S| + ∑ A ∈ (range (n + 1)).powerset, |condBatchLaw o h B A S| + 1) *
      ∑ C ∈ B.powerset, relBnd o f (⟨C, S ∩ C⟩ :: h) :=
  mul_nonneg (by positivity) (Finset.sum_nonneg (fun C _ => relBnd_nonneg o f _))

/-- Bounding a single `(B, S, C)` contribution by the whole bound. -/
lemma relBnd_single_le (o : Oracle n) (f : ℕ) (h : History n) {B S C : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hS : S ⊆ B) (hC : C ⊆ B) {w : ℝ}
    (hw : |w| ≤ |batchLaw o h B S| + ∑ A ∈ (range (n + 1)).powerset, |condBatchLaw o h B A S| + 1)
    {v : ℝ} (hv : |v| ≤ relBnd o f (⟨C, S ∩ C⟩ :: h)) :
    |w * v| ≤ ∑ B' ∈ (remaining h).powerset, ∑ S' ∈ B'.powerset,
      (|batchLaw o h B' S'| + ∑ A ∈ (range (n + 1)).powerset, |condBatchLaw o h B' A S'| + 1) *
        ∑ C' ∈ B'.powerset, relBnd o f (⟨C', S' ∩ C'⟩ :: h) := by
  rw [abs_mul]
  calc |w| * |v| ≤ (|batchLaw o h B S| + ∑ A ∈ (range (n + 1)).powerset, |condBatchLaw o h B A S| + 1) *
        ∑ C' ∈ B.powerset, relBnd o f (⟨C', S ∩ C'⟩ :: h) := by
        refine mul_le_mul hw (le_trans hv ?_) (abs_nonneg _) (by positivity)
        exact Finset.single_le_sum (f := fun C' => relBnd o f (⟨C', S ∩ C'⟩ :: h))
          (fun C' _ => relBnd_nonneg o f _) (Finset.mem_powerset.2 hC)
    _ ≤ ∑ S' ∈ B.powerset, (|batchLaw o h B S'| + ∑ A ∈ (range (n + 1)).powerset, |condBatchLaw o h B A S'| + 1) *
        ∑ C' ∈ B.powerset, relBnd o f (⟨C', S' ∩ C'⟩ :: h) :=
        Finset.single_le_sum (f := fun S' => (|batchLaw o h B S'| + ∑ A ∈ (range (n + 1)).powerset,
          |condBatchLaw o h B A S'| + 1) * ∑ C' ∈ B.powerset, relBnd o f (⟨C', S' ∩ C'⟩ :: h))
          (fun S' _ => relInner_nonneg o f h B S') (Finset.mem_powerset.2 hS)
    _ ≤ _ := Finset.single_le_sum (f := fun B' => ∑ S' ∈ B'.powerset,
          (|batchLaw o h B' S'| + ∑ A ∈ (range (n + 1)).powerset, |condBatchLaw o h B' A S'| + 1) *
            ∑ C' ∈ B'.powerset, relBnd o f (⟨C', S' ∩ C'⟩ :: h))
          (fun B' _ => Finset.sum_nonneg (fun S' _ => relInner_nonneg o f h B' S')) (Finset.mem_powerset.2 hB)

/-- A finite sum of terms each bounded by `|w_S·v_S| ≤ X_S` with distinct `S` is bounded by the whole bound. -/
lemma abs_sum_le_relBnd (o : Oracle n) (f : ℕ) (h : History n) {B : Finset (Fin n)} (hB : B ⊆ remaining h)
    (g : Finset (Fin n) → ℝ) (C : Finset (Fin n) → Finset (Fin n)) (hC : ∀ S ∈ B.powerset, C S ⊆ B)
    (hg : ∀ S ∈ B.powerset, ∃ w v : ℝ, g S = w * v ∧
      |w| ≤ |batchLaw o h B S| + ∑ A ∈ (range (n + 1)).powerset, |condBatchLaw o h B A S| + 1 ∧
      |v| ≤ relBnd o f (⟨C S, S ∩ C S⟩ :: h)) :
    |∑ S ∈ B.powerset, g S| ≤ relBnd o (f + 1) h := by
  rw [relBnd_succ]
  have hstep : ∀ S ∈ B.powerset, |g S| ≤ (|batchLaw o h B S| + ∑ A ∈ (range (n + 1)).powerset,
      |condBatchLaw o h B A S| + 1) * ∑ C' ∈ B.powerset, relBnd o f (⟨C', S ∩ C'⟩ :: h) := by
    intro S hS
    obtain ⟨w, v, hgs, hw, hv⟩ := hg S hS
    rw [hgs, abs_mul]
    refine mul_le_mul hw (le_trans hv ?_) (abs_nonneg _) (by positivity)
    exact Finset.single_le_sum (f := fun C' => relBnd o f (⟨C', S ∩ C'⟩ :: h))
      (fun C' _ => relBnd_nonneg o f _) (Finset.mem_powerset.2 (hC S hS))
  have h1 := le_trans (Finset.abs_sum_le_sum_abs _ _) (Finset.sum_le_sum hstep)
  have h2 : ∑ S ∈ B.powerset, (|batchLaw o h B S| + ∑ A ∈ (range (n + 1)).powerset, |condBatchLaw o h B A S| + 1) *
      ∑ C' ∈ B.powerset, relBnd o f (⟨C', S ∩ C'⟩ :: h)
      ≤ ∑ B' ∈ (remaining h).powerset, ∑ S ∈ B'.powerset,
        (|batchLaw o h B' S| + ∑ A ∈ (range (n + 1)).powerset, |condBatchLaw o h B' A S| + 1) *
          ∑ C' ∈ B'.powerset, relBnd o f (⟨C', S ∩ C'⟩ :: h) :=
    Finset.single_le_sum (f := fun B' => ∑ S ∈ B'.powerset,
      (|batchLaw o h B' S| + ∑ A ∈ (range (n + 1)).powerset, |condBatchLaw o h B' A S| + 1) *
        ∑ C' ∈ B'.powerset, relBnd o f (⟨C', S ∩ C'⟩ :: h))
      (fun B' _ => Finset.sum_nonneg (fun S _ => relInner_nonneg o f h B' S)) (Finset.mem_powerset.2 hB)
  linarith

/-! ## §1 Lookahead with redraw (`LookPolicyE`) under the almost-sure cap -/

section Look

variable {Seed : Type} [MeasurableSpace Seed]

/-- Probability of completing within `f` rounds (mirror of `PolicyE.doneBy`). -/
noncomputable def lookDoneBy (o : Oracle n) (σ : LookPolicyE n Seed) (f : ℕ) : ℝ := ∑ x, σ.outBy o f x

/-- **Almost-sure cap `r` for the lookahead class** (mirror of `PolicyE.CapAS`). -/
def LookCapAS (o : Oracle n) (σ : LookPolicyE n Seed) (r : ℕ) : Prop := lookDoneBy o σ r = 1

/-- A lookahead rule every compatible path of which completes within `f` rounds has unit mass by `f`. -/
theorem look_sum_outBy_eq_one (o : Oracle n) (T : LookTreeE n) :
    ∀ (f : ℕ) (h : History n), T.capFrom o f h → ∑ x, T.outBy o f h x = 1 := by
  intro f
  induction f with
  | zero =>
      intro h hcap
      have hs : size h = 0 := hcap
      show ∑ x, (if size h = 0 ∧ outBits h = x then (1 : ℝ) else 0) = 1
      simp [hs]
  | succ f ih =>
      intro h hcap
      rw [Finset.sum_congr rfl (fun x _ => LookTreeE.outBy_succ o T f h x)]
      by_cases hs : size h = 0
      · simp [hs]
      · have hall : ∀ S ∈ (T.draw h).powerset, (o.legal h ∨ S = T.fill h) →
            T.capFrom o f (⟨T.keep h S, S ∩ T.keep h S⟩ :: h) := by
          rcases hcap with h0 | h1
          · exact absurd h0 hs
          · exact h1
        simp only [if_neg hs]
        rw [Finset.sum_comm]
        have hterm : ∀ S ∈ (T.draw h).powerset,
            ∑ x, T.stepW o h S * T.outBy o f (⟨T.keep h S, S ∩ T.keep h S⟩ :: h) x = T.stepW o h S := by
          intro S hS
          rw [← Finset.mul_sum]
          by_cases hL : o.legal h
          · rw [ih _ (hall S hS (Or.inl hL)), mul_one]
          · by_cases hSf : S = T.fill h
            · rw [ih _ (hall S hS (Or.inr hSf)), mul_one]
            · have h0 : T.stepW o h S = 0 := by unfold LookTreeE.stepW; rw [if_neg hL, if_neg hSf]
              rw [h0, zero_mul]
        rw [Finset.sum_congr rfl hterm]
        unfold LookTreeE.stepW
        by_cases hL : o.legal h
        · simp only [if_pos hL]; exact A36RW.Converse.sum_batchLaw_w2 o h (T.draw h)
        · simp only [if_neg hL]
          rw [Finset.sum_ite_eq', if_pos (Finset.mem_powerset.2 (T.fill_sub h))]

/-- The lookahead recursion with the draw set and the kept set expanded as indicator sums. -/
lemma look_outBy_expand (o : Oracle n) (T : LookTreeE n) (f : ℕ) (h : History n) (x : Fin n → Bool)
    (hs : size h ≠ 0) :
    T.outBy o (f + 1) h x = ∑ B ∈ (remaining h).powerset, (if T.draw h = B then (1 : ℝ) else 0) *
      ∑ S ∈ B.powerset, (if o.legal h then batchLaw o h B S else (if S = T.fill h then 1 else 0)) *
        ∑ C ∈ B.powerset, (if T.keep h S = C then (1 : ℝ) else 0) * T.outBy o f (⟨C, S ∩ C⟩ :: h) x := by
  rw [LookTreeE.outBy_succ, if_neg hs]
  have hmem : T.draw h ∈ (remaining h).powerset := Finset.mem_powerset.2 (T.draw_sub h)
  rw [Finset.sum_eq_single_of_mem (T.draw h) hmem
    (fun B _ hB => by rw [if_neg (fun he => hB he.symm), zero_mul]), if_pos rfl, one_mul]
  refine Finset.sum_congr rfl (fun S _ => ?_)
  have hkm : T.keep h S ∈ (T.draw h).powerset := Finset.mem_powerset.2 (T.keep_sub h S)
  rw [Finset.sum_eq_single_of_mem (T.keep h S) hkm
    (fun C _ hC => by rw [if_neg (fun he => hC he.symm), zero_mul]), if_pos rfl, one_mul]
  rfl

/-- The seed integrand of a lookahead policy is measurable (from the level-set measurability of `draw`, `keep` and
`fill`). -/
theorem look_measurable_outBy (o : Oracle n) (σ : LookPolicyE n Seed) :
    ∀ (f : ℕ) (h : History n) (x : Fin n → Bool), Measurable (fun ω => (σ.tree ω).outBy o f h x) := by
  intro f
  induction f with
  | zero => intro h x; exact measurable_const
  | succ f ih =>
      intro h x
      by_cases hs : size h = 0
      · have hEq : (fun ω => (σ.tree ω).outBy o (f + 1) h x) = fun _ => (if outBits h = x then (1 : ℝ) else 0) := by
          funext ω; rw [LookTreeE.outBy_succ, if_pos hs]
        rw [hEq]; exact measurable_const
      · have hEq : (fun ω => (σ.tree ω).outBy o (f + 1) h x) = fun ω =>
            ∑ B ∈ (remaining h).powerset, (if σ.draw h ω = B then (1 : ℝ) else 0) *
              ∑ S ∈ B.powerset, (if o.legal h then batchLaw o h B S else (if S = σ.fill h ω then 1 else 0)) *
                ∑ C ∈ B.powerset, (if σ.keep h ω S = C then (1 : ℝ) else 0) *
                  (σ.tree ω).outBy o f (⟨C, S ∩ C⟩ :: h) x := by
          funext ω; exact look_outBy_expand o (σ.tree ω) f h x hs
        rw [hEq]
        refine Finset.measurable_sum _ (fun B _ => ?_)
        refine Measurable.mul (AGF.Faithful.measurable_ite_one _ (σ.draw_meas h B)) ?_
        refine Finset.measurable_sum _ (fun S _ => ?_)
        refine Measurable.mul ?_ ?_
        · by_cases hL : o.legal h
          · simp only [if_pos hL]; exact measurable_const
          · simp only [if_neg hL]
            have hset : {ω : Seed | S = σ.fill h ω} = {ω : Seed | σ.fill h ω = S} := by ext ω; exact eq_comm
            exact AGF.Faithful.measurable_ite_one _ (by rw [hset]; exact σ.fill_meas h S)
        · refine Finset.measurable_sum _ (fun C _ => ?_)
          exact Measurable.mul (AGF.Faithful.measurable_ite_one _ (σ.keep_meas h S C)) (ih _ x)

/-- `|outBy| ≤ relBnd` for every lookahead rule. -/
theorem look_abs_outBy_le (o : Oracle n) (T : LookTreeE n) :
    ∀ (f : ℕ) (h : History n) (x : Fin n → Bool), |T.outBy o f h x| ≤ relBnd o f h := by
  intro f
  induction f with
  | zero =>
      intro h x
      show |(if size h = 0 ∧ outBits h = x then (1 : ℝ) else 0)| ≤ 1
      split_ifs <;> simp
  | succ f ih =>
      intro h x
      by_cases hs : size h = 0
      · rw [LookTreeE.outBy_succ, if_pos hs]
        have h1 : |(if outBits h = x then (1 : ℝ) else 0)| ≤ 1 := by split_ifs <;> simp
        exact le_trans h1 (one_le_relBnd o (f + 1) h)
      · rw [LookTreeE.outBy_succ, if_neg hs]
        refine abs_sum_le_relBnd o f h (T.draw_sub h) _ (fun S => T.keep h S) (fun S _ => T.keep_sub h S)
          (fun S _ => ⟨T.stepW o h S, _, rfl, ?_, ih _ x⟩)
        unfold LookTreeE.stepW
        have hc : 0 ≤ ∑ A ∈ (range (n + 1)).powerset, |condBatchLaw o h (T.draw h) A S| :=
          Finset.sum_nonneg (fun A _ => abs_nonneg _)
        split_ifs
        · linarith [abs_nonneg (batchLaw o h (T.draw h) S)]
        · simp; linarith [abs_nonneg (batchLaw o h (T.draw h) S)]
        · simp; linarith [abs_nonneg (batchLaw o h (T.draw h) S)]

theorem look_integrable_outBy (o : Oracle n) (σ : LookPolicyE n Seed) (f : ℕ) (h : History n)
    (x : Fin n → Bool) : Integrable (fun ω => (σ.tree ω).outBy o f h x) σ.P := by
  have := σ.isProb
  refine Integrable.mono' (integrable_const (relBnd o f h)) (look_measurable_outBy o σ f h x).aestronglyMeasurable ?_
  filter_upwards with ω
  rw [Real.norm_eq_abs]
  exact look_abs_outBy_le o (σ.tree ω) f h x

/-- **Bridge for the lookahead class: every-path cap ⇒ almost-sure cap**, every policy, every oracle. -/
theorem look_capAS_of_capEvery (o : Oracle n) (σ : LookPolicyE n Seed) {r : ℕ} (hcap : σ.CapEvery o r) :
    LookCapAS o σ r := by
  have := σ.isProb
  unfold LookCapAS lookDoneBy LookPolicyE.outBy
  rw [← integral_finsetSum _ (fun x _ => look_integrable_outBy o σ r [] x)]
  have hone : ∀ ω, ∑ x, (σ.tree ω).outBy o r [] x = 1 :=
    fun ω => look_sum_outBy_eq_one o (σ.tree ω) r [] (hcap ω)
  simp only [hone]
  simp

/-- The embedding of the printed class preserves the almost-sure cap. -/
theorem look_ofPolicyE_capAS (o : Oracle n) (σ : PolicyE n Seed) (r : ℕ) :
    LookCapAS o (LookPolicyE.ofPolicyE σ) r ↔ σ.CapAS o r := by
  unfold LookCapAS lookDoneBy PolicyE.CapAS PolicyE.doneBy
  rw [LookPolicyE.ofPolicyE_outBy]

end Look

/-! ## §2 Count-conditioned draws (`CondPolicyE`) under the almost-sure cap -/

section Cond

variable {Seed : Type} [MeasurableSpace Seed]

noncomputable def condDoneBy (o : Oracle n) (σ : CondPolicyE n Seed) (f : ℕ) : ℝ := ∑ x, σ.outBy o f x

/-- **Almost-sure cap `r` for the count-conditioned class.** -/
def CondCapAS (o : Oracle n) (σ : CondPolicyE n Seed) (r : ℕ) : Prop := condDoneBy o σ r = 1

/-- The conditioned law is a probability law on the batch's words (unconditioned on a null event). -/
lemma sum_condBatchLaw (o : Oracle n) (h : History n) (B : Finset (Fin n)) (A : Finset ℕ) :
    ∑ S ∈ B.powerset, condBatchLaw o h B A S = 1 := by
  unfold condBatchLaw
  by_cases hZ : cntMass o h B A = 0
  · simp only [if_pos hZ]; exact A36RW.Converse.sum_batchLaw_w2 o h B
  · simp only [if_neg hZ]
    rw [← Finset.sum_div]
    exact div_self hZ

/-- The conditioning set matters only through its counts `≤ n`. -/
lemma condBatchLaw_inter (o : Oracle n) (h : History n) (B : Finset (Fin n)) (A : Finset ℕ) (S : Finset (Fin n)) :
    condBatchLaw o h B A S = condBatchLaw o h B (A ∩ range (n + 1)) S := by
  have hmem : ∀ T : Finset (Fin n), (T.card ∈ A ↔ T.card ∈ A ∩ range (n + 1)) := by
    intro T
    have hT : T.card < n + 1 := Nat.lt_succ_of_le (by simpa using Finset.card_le_univ T)
    simp [Finset.mem_inter, Finset.mem_range, hT]
  have hZ : cntMass o h B A = cntMass o h B (A ∩ range (n + 1)) := by
    unfold cntMass
    refine Finset.sum_congr rfl (fun T _ => ?_)
    by_cases hT : T.card ∈ A
    · rw [if_pos hT, if_pos ((hmem T).1 hT)]
    · rw [if_neg hT, if_neg (fun h' => hT ((hmem T).2 h'))]
  unfold condBatchLaw
  rw [hZ]
  by_cases hS : S.card ∈ A
  · rw [if_pos hS, if_pos ((hmem S).1 hS)]
  · rw [if_neg hS, if_neg (fun h' => hS ((hmem S).2 h'))]

lemma cnt_inter_meas (σ : CondPolicyE n Seed) (h : History n) (A' : Finset ℕ) :
    MeasurableSet {ω | σ.cnt h ω ∩ range (n + 1) = A'} := by
  have hset : {ω | σ.cnt h ω ∩ range (n + 1) = A'} =
      ⋃ A ∈ {A : Finset ℕ | A ∩ range (n + 1) = A'}, {ω | σ.cnt h ω = A} := by
    ext ω; simp
  rw [hset]
  exact MeasurableSet.biUnion (Set.to_countable _) (fun A _ => σ.cnt_meas h A)

/-- A count-conditioned rule whose underlying rule completes on every compatible path within `f` rounds has unit
mass by `f` (the paths are those of V0's `TreeE.capFrom`). -/
theorem cond_sum_outBy_eq_one (o : Oracle n) (T : CondTreeE n) :
    ∀ (f : ℕ) (h : History n), T.toTreeE.capFrom o f h → ∑ x, T.outBy o f h x = 1 := by
  intro f
  induction f with
  | zero =>
      intro h hcap
      have hs : size h = 0 := hcap
      show ∑ x, (if size h = 0 ∧ outBits h = x then (1 : ℝ) else 0) = 1
      simp [hs]
  | succ f ih =>
      intro h hcap
      rw [Finset.sum_congr rfl (fun x _ => CondTreeE.outBy_succ o T f h x)]
      by_cases hs : size h = 0
      · simp [hs]
      · have hall : ∀ S ∈ (T.act h).powerset, (o.legal h ∨ S = T.fill h) →
            T.toTreeE.capFrom o f (⟨T.act h, S⟩ :: h) := by
          rcases hcap with h0 | h1
          · exact absurd h0 hs
          · exact h1
        simp only [if_neg hs]
        rw [Finset.sum_comm]
        have hterm : ∀ S ∈ (T.act h).powerset,
            ∑ x, T.stepW o h S * T.outBy o f (⟨T.act h, S⟩ :: h) x = T.stepW o h S := by
          intro S hS
          rw [← Finset.mul_sum]
          by_cases hL : o.legal h
          · rw [ih _ (hall S hS (Or.inl hL)), mul_one]
          · by_cases hSf : S = T.fill h
            · rw [ih _ (hall S hS (Or.inr hSf)), mul_one]
            · have h0 : T.stepW o h S = 0 := by unfold CondTreeE.stepW; rw [if_neg hL, if_neg hSf]
              rw [h0, zero_mul]
        rw [Finset.sum_congr rfl hterm]
        unfold CondTreeE.stepW
        by_cases hL : o.legal h
        · simp only [if_pos hL]; exact sum_condBatchLaw o h (T.act h) (T.cnt h)
        · simp only [if_neg hL]
          rw [Finset.sum_ite_eq', if_pos (Finset.mem_powerset.2 (T.fill_sub h))]

lemma cond_outBy_expand (o : Oracle n) (T : CondTreeE n) (f : ℕ) (h : History n) (x : Fin n → Bool)
    (hs : size h ≠ 0) :
    T.outBy o (f + 1) h x = ∑ B ∈ (remaining h).powerset, (if T.act h = B then (1 : ℝ) else 0) *
      ∑ A ∈ (range (n + 1)).powerset, (if T.cnt h ∩ range (n + 1) = A then (1 : ℝ) else 0) *
        ∑ S ∈ B.powerset, (if o.legal h then condBatchLaw o h B A S else (if S = T.fill h then 1 else 0)) *
          T.outBy o f (⟨B, S⟩ :: h) x := by
  rw [CondTreeE.outBy_succ, if_neg hs]
  have hmem : T.act h ∈ (remaining h).powerset := Finset.mem_powerset.2 (T.act_sub h)
  rw [Finset.sum_eq_single_of_mem (T.act h) hmem
    (fun B _ hB => by rw [if_neg (fun he => hB he.symm), zero_mul]), if_pos rfl, one_mul]
  have hAm : T.cnt h ∩ range (n + 1) ∈ (range (n + 1)).powerset :=
    Finset.mem_powerset.2 Finset.inter_subset_right
  rw [Finset.sum_eq_single_of_mem (T.cnt h ∩ range (n + 1)) hAm
    (fun A _ hA => by rw [if_neg (fun he => hA he.symm), zero_mul]), if_pos rfl, one_mul]
  refine Finset.sum_congr rfl (fun S _ => ?_)
  show (if o.legal h then condBatchLaw o h (T.act h) (T.cnt h) S else (if S = T.fill h then 1 else 0)) * _ = _
  rw [condBatchLaw_inter o h (T.act h) (T.cnt h) S]

theorem cond_measurable_outBy (o : Oracle n) (σ : CondPolicyE n Seed) :
    ∀ (f : ℕ) (h : History n) (x : Fin n → Bool), Measurable (fun ω => (σ.tree ω).outBy o f h x) := by
  intro f
  induction f with
  | zero => intro h x; exact measurable_const
  | succ f ih =>
      intro h x
      by_cases hs : size h = 0
      · have hEq : (fun ω => (σ.tree ω).outBy o (f + 1) h x) = fun _ => (if outBits h = x then (1 : ℝ) else 0) := by
          funext ω; rw [CondTreeE.outBy_succ, if_pos hs]
        rw [hEq]; exact measurable_const
      · have hEq : (fun ω => (σ.tree ω).outBy o (f + 1) h x) = fun ω =>
            ∑ B ∈ (remaining h).powerset, (if σ.act h ω = B then (1 : ℝ) else 0) *
              ∑ A ∈ (range (n + 1)).powerset, (if σ.cnt h ω ∩ range (n + 1) = A then (1 : ℝ) else 0) *
                ∑ S ∈ B.powerset, (if o.legal h then condBatchLaw o h B A S else (if S = σ.fill h ω then 1 else 0)) *
                  (σ.tree ω).outBy o f (⟨B, S⟩ :: h) x := by
          funext ω; exact cond_outBy_expand o (σ.tree ω) f h x hs
        rw [hEq]
        refine Finset.measurable_sum _ (fun B _ => ?_)
        refine Measurable.mul (AGF.Faithful.measurable_ite_one _ (σ.act_meas h B)) ?_
        refine Finset.measurable_sum _ (fun A _ => ?_)
        refine Measurable.mul (AGF.Faithful.measurable_ite_one _ (cnt_inter_meas σ h A)) ?_
        refine Finset.measurable_sum _ (fun S _ => ?_)
        refine Measurable.mul ?_ (ih _ x)
        by_cases hL : o.legal h
        · simp only [if_pos hL]; exact measurable_const
        · simp only [if_neg hL]
          have hset : {ω : Seed | S = σ.fill h ω} = {ω : Seed | σ.fill h ω = S} := by ext ω; exact eq_comm
          exact AGF.Faithful.measurable_ite_one _ (by rw [hset]; exact σ.fill_meas h S)

theorem cond_abs_outBy_le (o : Oracle n) (T : CondTreeE n) :
    ∀ (f : ℕ) (h : History n) (x : Fin n → Bool), |T.outBy o f h x| ≤ relBnd o f h := by
  intro f
  induction f with
  | zero =>
      intro h x
      show |(if size h = 0 ∧ outBits h = x then (1 : ℝ) else 0)| ≤ 1
      split_ifs <;> simp
  | succ f ih =>
      intro h x
      by_cases hs : size h = 0
      · rw [CondTreeE.outBy_succ, if_pos hs]
        have h1 : |(if outBits h = x then (1 : ℝ) else 0)| ≤ 1 := by split_ifs <;> simp
        exact le_trans h1 (one_le_relBnd o (f + 1) h)
      · rw [CondTreeE.outBy_succ, if_neg hs]
        refine abs_sum_le_relBnd o f h (T.act_sub h) _ (fun _ => T.act h) (fun S _ => Finset.Subset.refl _)
          (fun S hS => ⟨T.stepW o h S, T.outBy o f (⟨T.act h, S⟩ :: h) x, rfl, ?_, ?_⟩)
        · unfold CondTreeE.stepW
          have hb := abs_nonneg (batchLaw o h (T.act h) S)
          have hc : |condBatchLaw o h (T.act h) (T.cnt h) S| ≤
              ∑ A ∈ (range (n + 1)).powerset, |condBatchLaw o h (T.act h) A S| := by
            rw [condBatchLaw_inter o h (T.act h) (T.cnt h) S]
            exact Finset.single_le_sum (f := fun A => |condBatchLaw o h (T.act h) A S|)
              (fun A _ => abs_nonneg _) (Finset.mem_powerset.2 Finset.inter_subset_right)
          have hc0 : 0 ≤ ∑ A ∈ (range (n + 1)).powerset, |condBatchLaw o h (T.act h) A S| :=
            Finset.sum_nonneg (fun A _ => abs_nonneg _)
          split_ifs
          · linarith
          · simp; linarith
          · simp; linarith
        · rw [Finset.inter_eq_left.2 (Finset.mem_powerset.1 hS)]
          exact ih _ x

theorem cond_integrable_outBy (o : Oracle n) (σ : CondPolicyE n Seed) (f : ℕ) (h : History n)
    (x : Fin n → Bool) : Integrable (fun ω => (σ.tree ω).outBy o f h x) σ.P := by
  have := σ.isProb
  refine Integrable.mono' (integrable_const (relBnd o f h)) (cond_measurable_outBy o σ f h x).aestronglyMeasurable ?_
  filter_upwards with ω
  rw [Real.norm_eq_abs]
  exact cond_abs_outBy_le o (σ.tree ω) f h x

/-- **Bridge for the count-conditioned class: every-path cap ⇒ almost-sure cap**, every policy, every oracle. -/
theorem cond_capAS_of_capEvery (o : Oracle n) (σ : CondPolicyE n Seed) {r : ℕ} (hcap : σ.CapEvery o r) :
    CondCapAS o σ r := by
  have := σ.isProb
  unfold CondCapAS condDoneBy CondPolicyE.outBy
  rw [← integral_finsetSum _ (fun x _ => cond_integrable_outBy o σ r [] x)]
  have hone : ∀ ω, ∑ x, (σ.tree ω).outBy o r [] x = 1 :=
    fun ω => cond_sum_outBy_eq_one o (σ.tree ω) r [] (hcap ω)
  simp only [hone]
  simp

theorem cond_ofPolicyE_capAS (o : Oracle n) (σ : PolicyE n Seed) (r : ℕ) :
    CondCapAS o (CondPolicyE.ofPolicyE σ) r ↔ σ.CapAS o r := by
  unfold CondCapAS condDoneBy PolicyE.CapAS PolicyE.doneBy
  rw [CondPolicyE.ofPolicyE_outBy]

end Cond

/-! ## §3 Seed-written values (`WritePolicyE`) under the almost-sure cap -/

section Write

variable {Seed : Type} [MeasurableSpace Seed]

noncomputable def writeDoneBy (o : Oracle n) (σ : WritePolicyE n Seed) (f : ℕ) : ℝ := ∑ x, σ.outBy o f x

/-- **Almost-sure cap `r` for the seed-writing class.** -/
def WriteCapAS (o : Oracle n) (σ : WritePolicyE n Seed) (r : ℕ) : Prop := writeDoneBy o σ r = 1

theorem write_sum_outBy_eq_one (o : Oracle n) (T : WriteTreeE n) :
    ∀ (f : ℕ) (h : History n), T.toTreeE.capFrom o f h → ∑ x, T.outBy o f h x = 1 := by
  intro f
  induction f with
  | zero =>
      intro h hcap
      have hs : size h = 0 := hcap
      show ∑ x, (if size h = 0 ∧ outBits h = x then (1 : ℝ) else 0) = 1
      simp [hs]
  | succ f ih =>
      intro h hcap
      rw [Finset.sum_congr rfl (fun x _ => WriteTreeE.outBy_succ o T f h x)]
      by_cases hs : size h = 0
      · simp [hs]
      · have hall : ∀ S ∈ (T.act h).powerset, (o.legal h ∨ S = T.fill h) →
            T.toTreeE.capFrom o f (⟨T.act h, S⟩ :: h) := by
          rcases hcap with h0 | h1
          · exact absurd h0 hs
          · exact h1
        simp only [if_neg hs]
        rw [Finset.sum_comm]
        have hterm : ∀ S ∈ (T.act h).powerset,
            ∑ x, T.stepW o h S * T.outBy o f (⟨T.act h, S⟩ :: h) x = T.stepW o h S := by
          intro S hS
          rw [← Finset.mul_sum]
          by_cases hL : o.legal h
          · rw [ih _ (hall S hS (Or.inl hL)), mul_one]
          · by_cases hSf : S = T.fill h
            · rw [ih _ (hall S hS (Or.inr hSf)), mul_one]
            · have h0 : T.stepW o h S = 0 := by unfold WriteTreeE.stepW; rw [if_neg hL, if_neg hSf]
              rw [h0, zero_mul]
        rw [Finset.sum_congr rfl hterm]
        unfold WriteTreeE.stepW
        by_cases hL : o.legal h
        · simp only [if_pos hL]
          by_cases hw : T.write h = true
          · simp only [hw, if_true]
            rw [Finset.sum_ite_eq', if_pos (Finset.mem_powerset.2 (T.word_sub h))]
          · simp only [hw]
            exact A36RW.Converse.sum_batchLaw_w2 o h (T.act h)
        · simp only [if_neg hL]
          rw [Finset.sum_ite_eq', if_pos (Finset.mem_powerset.2 (T.fill_sub h))]

lemma write_outBy_expand (o : Oracle n) (T : WriteTreeE n) (f : ℕ) (h : History n) (x : Fin n → Bool)
    (hs : size h ≠ 0) :
    T.outBy o (f + 1) h x = ∑ B ∈ (remaining h).powerset, (if T.act h = B then (1 : ℝ) else 0) *
      ∑ S ∈ B.powerset, (if o.legal h then (if T.write h then (if S = T.word h then 1 else 0)
          else batchLaw o h B S) else (if S = T.fill h then 1 else 0)) * T.outBy o f (⟨B, S⟩ :: h) x := by
  rw [WriteTreeE.outBy_succ, if_neg hs]
  have hmem : T.act h ∈ (remaining h).powerset := Finset.mem_powerset.2 (T.act_sub h)
  rw [Finset.sum_eq_single_of_mem (T.act h) hmem
    (fun B _ hB => by rw [if_neg (fun he => hB he.symm), zero_mul]), if_pos rfl, one_mul]
  rfl

theorem write_measurable_outBy (o : Oracle n) (σ : WritePolicyE n Seed) :
    ∀ (f : ℕ) (h : History n) (x : Fin n → Bool), Measurable (fun ω => (σ.tree ω).outBy o f h x) := by
  intro f
  induction f with
  | zero => intro h x; exact measurable_const
  | succ f ih =>
      intro h x
      by_cases hs : size h = 0
      · have hEq : (fun ω => (σ.tree ω).outBy o (f + 1) h x) = fun _ => (if outBits h = x then (1 : ℝ) else 0) := by
          funext ω; rw [WriteTreeE.outBy_succ, if_pos hs]
        rw [hEq]; exact measurable_const
      · have hEq : (fun ω => (σ.tree ω).outBy o (f + 1) h x) = fun ω =>
            ∑ B ∈ (remaining h).powerset, (if σ.act h ω = B then (1 : ℝ) else 0) *
              ∑ S ∈ B.powerset, (if o.legal h then (if σ.write h ω then (if S = σ.word h ω then 1 else 0)
                  else batchLaw o h B S) else (if S = σ.fill h ω then 1 else 0)) *
                (σ.tree ω).outBy o f (⟨B, S⟩ :: h) x := by
          funext ω; exact write_outBy_expand o (σ.tree ω) f h x hs
        rw [hEq]
        refine Finset.measurable_sum _ (fun B _ => ?_)
        refine Measurable.mul (AGF.Faithful.measurable_ite_one _ (σ.act_meas h B)) ?_
        refine Finset.measurable_sum _ (fun S _ => ?_)
        refine Measurable.mul ?_ (ih _ x)
        by_cases hL : o.legal h
        · simp only [if_pos hL]
          have hw : MeasurableSet {ω : Seed | σ.write h ω = true} := σ.write_meas h true
          have hword : {ω : Seed | S = σ.word h ω} = {ω : Seed | σ.word h ω = S} := by ext ω; exact eq_comm
          exact Measurable.ite hw (AGF.Faithful.measurable_ite_one _ (by rw [hword]; exact σ.word_meas h S))
            measurable_const
        · simp only [if_neg hL]
          have hset : {ω : Seed | S = σ.fill h ω} = {ω : Seed | σ.fill h ω = S} := by ext ω; exact eq_comm
          exact AGF.Faithful.measurable_ite_one _ (by rw [hset]; exact σ.fill_meas h S)

theorem write_abs_outBy_le (o : Oracle n) (T : WriteTreeE n) :
    ∀ (f : ℕ) (h : History n) (x : Fin n → Bool), |T.outBy o f h x| ≤ relBnd o f h := by
  intro f
  induction f with
  | zero =>
      intro h x
      show |(if size h = 0 ∧ outBits h = x then (1 : ℝ) else 0)| ≤ 1
      split_ifs <;> simp
  | succ f ih =>
      intro h x
      by_cases hs : size h = 0
      · rw [WriteTreeE.outBy_succ, if_pos hs]
        have h1 : |(if outBits h = x then (1 : ℝ) else 0)| ≤ 1 := by split_ifs <;> simp
        exact le_trans h1 (one_le_relBnd o (f + 1) h)
      · rw [WriteTreeE.outBy_succ, if_neg hs]
        refine abs_sum_le_relBnd o f h (T.act_sub h) _ (fun _ => T.act h) (fun S _ => Finset.Subset.refl _)
          (fun S hS => ⟨T.stepW o h S, T.outBy o f (⟨T.act h, S⟩ :: h) x, rfl, ?_, ?_⟩)
        · unfold WriteTreeE.stepW
          have hb := abs_nonneg (batchLaw o h (T.act h) S)
          have hc0 : 0 ≤ ∑ A ∈ (range (n + 1)).powerset, |condBatchLaw o h (T.act h) A S| :=
            Finset.sum_nonneg (fun A _ => abs_nonneg _)
          split_ifs <;> simp <;> linarith
        · rw [Finset.inter_eq_left.2 (Finset.mem_powerset.1 hS)]
          exact ih _ x

theorem write_integrable_outBy (o : Oracle n) (σ : WritePolicyE n Seed) (f : ℕ) (h : History n)
    (x : Fin n → Bool) : Integrable (fun ω => (σ.tree ω).outBy o f h x) σ.P := by
  have := σ.isProb
  refine Integrable.mono' (integrable_const (relBnd o f h)) (write_measurable_outBy o σ f h x).aestronglyMeasurable ?_
  filter_upwards with ω
  rw [Real.norm_eq_abs]
  exact write_abs_outBy_le o (σ.tree ω) f h x

/-- **Bridge for the seed-writing class: every-path cap ⇒ almost-sure cap**, every policy, every oracle. -/
theorem write_capAS_of_capEvery (o : Oracle n) (σ : WritePolicyE n Seed) {r : ℕ} (hcap : σ.CapEvery o r) :
    WriteCapAS o σ r := by
  have := σ.isProb
  unfold WriteCapAS writeDoneBy WritePolicyE.outBy
  rw [← integral_finsetSum _ (fun x _ => write_integrable_outBy o σ r [] x)]
  have hone : ∀ ω, ∑ x, (σ.tree ω).outBy o r [] x = 1 :=
    fun ω => write_sum_outBy_eq_one o (σ.tree ω) r [] (hcap ω)
  simp only [hone]
  simp

theorem write_ofPolicyE_capAS (o : Oracle n) (σ : PolicyE n Seed) (r : ℕ) :
    WriteCapAS o (WritePolicyE.ofPolicyE σ) r ↔ σ.CapAS o r := by
  unfold WriteCapAS writeDoneBy PolicyE.CapAS PolicyE.doneBy
  rw [WritePolicyE.ofPolicyE_outBy]

end Write

/-! ## §4 The witnesses under the almost-sure cap, and the printed sentence -/

/-- **(a) The lookahead witness is a member of `𝒜^look` under the almost-sure cap `2`.** -/
theorem look_witness_AS : LookCapAS (balancedOracle 4 2) LookW.lookPolicy 2 :=
  look_capAS_of_capEvery _ _ LookW.look_witness.1

/-- **(b) The count-conditioned witness is a member of `𝒜^cnt` under the almost-sure cap `1`** (every `k ≤ n`,
`n ≥ 1`). -/
theorem cond_witness_AS (n k : ℕ) (hk : k ≤ n) (hn : 0 < n) :
    CondCapAS (balancedOracle n k) (CondW.condPolicy n k) 1 :=
  cond_capAS_of_capEvery _ _ (CondW.cond_witness n k hk hn).1

/-- **(c) The seed-writing witness is a member of `𝒜^write` under the almost-sure cap `1`** (every target, every
oracle legal at the root, `n ≥ 1`). -/
theorem write_witness_AS (t : Target n) (o : Oracle n) (hleg : o.legal []) (hn : 0 < n) :
    WriteCapAS o (WriteW.writePolicy t) 1 :=
  write_capAS_of_capEvery _ _ (WriteW.write_witness t o hleg hn).1

/-- **"Three restrictions are needed", for the printed almost-sure cap.**  At `n = 4`, `r = 2`: the best success
of the printed class under the almost-sure cap is `3/4`; (a) the lookahead witness is an almost-surely-capped member
of `𝒜^look` at `r = 2` with law `lookLaw` and success `1`; (b) the count-conditioned and (c) the seed-writing
witnesses are almost-surely-capped members of `𝒜^cnt`, `𝒜^write` at `r = 1` with law `p`; none of the three laws is
the law of a member of the printed class at that horizon (any seed, any cap); every member of each relaxed class
with the every-path cap is almost-surely capped; and the embeddings of the printed class preserve the almost-sure
cap. -/
theorem each_restriction_needed_AS :
    IsGreatest (capSuccSetAS (balancedOracle 4 2) (Vset 4 2) 2) (3 / 4) ∧
    -- (a)
    (LookCapAS (balancedOracle 4 2) LookW.lookPolicy 2 ∧
      LookW.lookPolicy.outBy (balancedOracle 4 2) 2 = A36RW.W11.Look.lookLaw ∧
      ∑ x ∈ Vset 4 2, LookW.lookPolicy.outBy (balancedOracle 4 2) 2 x = 1 ∧
      ∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
        σ.outBy (balancedOracle 4 2) 2 ≠ LookW.lookPolicy.outBy (balancedOracle 4 2) 2) ∧
    -- (b)
    (CondCapAS (balancedOracle 4 2) (CondW.condPolicy 4 2) 1 ∧
      (CondW.condPolicy 4 2).outBy (balancedOracle 4 2) 1 = pTarget 4 2 ∧
      ∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
        σ.outBy (balancedOracle 4 2) 1 ≠ (CondW.condPolicy 4 2).outBy (balancedOracle 4 2) 1) ∧
    -- (c)
    (WriteCapAS (balancedOracle 4 2) (WriteW.writePolicy (A36RW.Bridge.balancedTarget 4 2 (by norm_num))) 1 ∧
      (WriteW.writePolicy (A36RW.Bridge.balancedTarget 4 2 (by norm_num))).outBy (balancedOracle 4 2) 1
        = pTarget 4 2 ∧
      ∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
        σ.outBy (balancedOracle 4 2) 1 ≠
          (WriteW.writePolicy (A36RW.Bridge.balancedTarget 4 2 (by norm_num))).outBy (balancedOracle 4 2) 1) ∧
    -- the bridges, for every policy of each relaxed class and every oracle
    (∀ {Seed : Type} [MeasurableSpace Seed] (o : Oracle 4) (r : ℕ),
      (∀ σ : LookPolicyE 4 Seed, σ.CapEvery o r → LookCapAS o σ r) ∧
      (∀ σ : CondPolicyE 4 Seed, σ.CapEvery o r → CondCapAS o σ r) ∧
      (∀ σ : WritePolicyE 4 Seed, σ.CapEvery o r → WriteCapAS o σ r)) ∧
    -- the embeddings of the printed class preserve the almost-sure cap
    (∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed) (o : Oracle 4) (r : ℕ),
      (LookCapAS o (LookPolicyE.ofPolicyE σ) r ↔ σ.CapAS o r) ∧
      (CondCapAS o (CondPolicyE.ofPolicyE σ) r ↔ σ.CapAS o r) ∧
      (WriteCapAS o (WritePolicyE.ofPolicyE σ) r ↔ σ.CapAS o r)) ∧
    -- context: the one-round optimum and the KL form, both under the almost-sure cap
    IsGreatest (capSuccSetAS (balancedOracle 4 2) (Vset 4 2) 1) (3 / 8) ∧
    IsLeast (capKLSetAS (A36RW.Bridge.balancedTarget 4 2 (by norm_num)) (balancedOracle 4 2) 2)
      ((-Real.log (3 / 4) : ℝ) : WithTop ℝ) := by
  obtain ⟨-, ha2, ha3, ha4, -⟩ := LookW.look_witness
  obtain ⟨-, hb2, hb3, hb4⟩ := CondW.cond_witness_4
  obtain ⟨-, hc2, -, hc4⟩ := WriteW.write_witness_4
  refine ⟨best_success_AS_4_2, ⟨look_witness_AS, ha2, ha3, ha4⟩,
    ⟨cond_witness_AS 4 2 (by norm_num) (by norm_num), hb2, hb4⟩,
    ⟨write_witness_AS _ _ A36RW.W11.Look.legal_nil (by norm_num), hc2, hc4⟩, ?_, ?_, best_success_AS_4_1,
    bestKL_AS_4_2⟩
  · intro Seed _ o r
    exact ⟨fun σ h => look_capAS_of_capEvery o σ h, fun σ h => cond_capAS_of_capEvery o σ h,
      fun σ h => write_capAS_of_capEvery o σ h⟩
  · intro Seed _ σ o r
    exact ⟨look_ofPolicyE_capAS o σ r, cond_ofPolicyE_capAS o σ r, write_ofPolicyE_capAS o σ r⟩

end A36RW.CW1b


==> anc/formal_companion/lean/src/A36RW/ClassId.lean <==
/-
A36RW.W13: the PRINTED clock-indexed causal policy class and its two-way
identification with the interface class `A36RW.PolicyE` (`A36RW.Interface.V0`, §3).

Paper: `paper_v1.tex`, l.182-190, paragraph "Adaptive policies":
"in round `t` a set of unrevealed coordinates chosen measurably with respect to
`F_{t-1} = σ(seed, committed labelled history)`", "`τ` counts executed rounds until all coordinates are committed
(empty, failed-path and forced final rounds included ...)".  Read as a decision rule, the round-`t` batch is a
function of (seed, committed NONEMPTY labelled transcript, round clock `t`).  `PolicyE` instead reads the FULL
executed history, which records the positions of empty rounds.

Contents.
* §1 `eraseEmpty` (drop the batches with empty cells) and its invariants (`committed`, `remaining`, `size` always;
  `onesSet`, `outBits`, `WFE` on well-formed histories; the transcript of a WFE history is AGF-`WF`).
* §2 The printed class.  `TreeP`: a deterministic rule `act h c`, `fill h c` on (transcript `h`, clock `c`); its run
  semantics `TreeP.outBy` / `TreeP.capFrom` on the state (transcript, clock), mirroring `TreeE.outBy` /
  `TreeE.capFrom`: an empty round consumes one unit of fuel and advances the clock but leaves the transcript.
  `PolicyP` (seeded, measurable) and its `outBy`, `doneBy`, `CapEvery`, `CapAS`, `execMean`, `outLimP`,
  `capKLSet_P`, `capKLSetAS_P`, `LFad_P`, by the same formulas as V0's.  The first round has clock `1`.
* §3 `EmptyBlind o`: on well-formed histories the oracle does not see empty batches.  `emptyBlind_of_exact`:
  `Exact t o → EmptyBlind o`.
* §4 The simulation lemmas: a full-history rule and a clock rule that agree along a transition-closed set of
  well-formed histories have the same law at every horizon and the same structural cap, history by history.
* §5 `toE` (erase empty batches, clock `= depth + 1`) and its law equalities.
* §6 `ofE` (deterministic replay from the empty history): replay soundness, completeness ("the replay recovers the
  full history on every seed-compatible path"), uniqueness, seed-measurability, and the law equalities.
* §7 Consequences: equal `doneBy`, `CapAS`, `CapEvery`, `execMean`, `outLim`, `KLx`; equal sets `capKLSetAS`,
  `capKLSet`, `LFad`; round trips.
* §8 Edge cases: `n = 0`; a policy that stalls with empty rounds forever (`execMean = ⊤` on both sides);
  incompatible transcripts in `ofE`; a mutant oracle that sees empty batches, for which the equality FAILS
  (so `EmptyBlind` is load-bearing).

Every law equality here holds SEED BY SEED (the integrands are equal functions of the seed), for every seed,
including seeds of measure zero; no almost-sure argument and no integrability fact is used.
-/
import A36RW.Interface.V0

set_option autoImplicit false

namespace A36RW.W13

open AGF Finset MeasureTheory

variable {n : ℕ}

/-! ## §1 Erasing empty batches -/

/-- Drop every batch whose cell set is empty; the others keep their order (most recent first). -/
def eraseEmpty : History n → History n
  | [] => []
  | s :: t => if s.cells = ∅ then eraseEmpty t else s :: eraseEmpty t

@[simp] theorem eraseEmpty_nil : eraseEmpty ([] : History n) = [] := rfl

theorem eraseEmpty_cons (s : Batch n) (t : History n) :
    eraseEmpty (s :: t) = if s.cells = ∅ then eraseEmpty t else s :: eraseEmpty t := rfl

theorem eraseEmpty_cons_empty {s : Batch n} (hs : s.cells = ∅) (t : History n) :
    eraseEmpty (s :: t) = eraseEmpty t := by
  rw [eraseEmpty_cons, if_pos hs]

theorem eraseEmpty_cons_ne {s : Batch n} (hs : s.cells ≠ ∅) (t : History n) :
    eraseEmpty (s :: t) = s :: eraseEmpty t := by
  rw [eraseEmpty_cons, if_neg hs]

/-- The empty batch `⟨∅, ∅⟩` is erased. -/
theorem eraseEmpty_cons_emptyBatch (t : History n) :
    eraseEmpty ((⟨∅, ∅⟩ : Batch n) :: t) = eraseEmpty t :=
  eraseEmpty_cons_empty (s := ⟨∅, ∅⟩) rfl t

theorem eraseEmpty_append : ∀ a b : History n, eraseEmpty (a ++ b) = eraseEmpty a ++ eraseEmpty b
  | [], _ => rfl
  | s :: a, b => by
      by_cases hs : s.cells = ∅
      · rw [List.cons_append, eraseEmpty_cons_empty hs, eraseEmpty_cons_empty hs, eraseEmpty_append a b]
      · rw [List.cons_append, eraseEmpty_cons_ne hs, eraseEmpty_cons_ne hs, eraseEmpty_append a b,
          List.cons_append]

theorem eraseEmpty_reverse : ∀ h : History n, eraseEmpty h.reverse = (eraseEmpty h).reverse
  | [] => rfl
  | s :: t => by
      rw [List.reverse_cons, eraseEmpty_append, eraseEmpty_reverse t]
      by_cases hs : s.cells = ∅
      · simp only [eraseEmpty_cons_empty hs, eraseEmpty_nil, List.append_nil]
      · simp only [eraseEmpty_cons_ne hs, eraseEmpty_nil, List.reverse_cons]

theorem committed_eraseEmpty : ∀ h : History n, committed (eraseEmpty h) = committed h
  | [] => rfl
  | s :: t => by
      by_cases hs : s.cells = ∅
      · rw [eraseEmpty_cons_empty hs, committed_eraseEmpty t]
        show committed t = s.cells ∪ committed t
        rw [hs, Finset.empty_union]
      · rw [eraseEmpty_cons_ne hs]
        show s.cells ∪ committed (eraseEmpty t) = s.cells ∪ committed t
        rw [committed_eraseEmpty t]

theorem remaining_eraseEmpty (h : History n) : remaining (eraseEmpty h) = remaining h := by
  unfold remaining
  rw [committed_eraseEmpty]

theorem size_eraseEmpty (h : History n) : size (eraseEmpty h) = size h := by
  unfold size
  rw [remaining_eraseEmpty]

/-- `WFE (s :: t)`, unfolded. -/
theorem wfe_cons_iff (s : Batch n) (t : History n) :
    WFE (s :: t) ↔ s.cells ⊆ remaining t ∧ s.ones ⊆ s.cells ∧ WFE t := Iff.rfl

theorem wfe_of_append : ∀ a b : History n, WFE (a ++ b) → WFE b
  | [], _, h => h
  | s :: a, b, h => wfe_of_append a b ((wfe_cons_iff s (a ++ b)).1 h).2.2

/-- On a well-formed history an empty batch carries no ones. -/
theorem batch_eq_empty {s : Batch n} (hs : s.cells = ∅) (hones : s.ones ⊆ s.cells) :
    s = ⟨∅, ∅⟩ := by
  obtain ⟨c, o⟩ := s
  have hc : c = ∅ := hs
  have ho : o ⊆ c := hones
  rw [hc] at ho
  rw [hc, Finset.subset_empty.1 ho]

theorem onesSet_eraseEmpty : ∀ {h : History n}, WFE h → onesSet (eraseEmpty h) = onesSet h
  | [], _ => rfl
  | s :: t, hwf => by
      obtain ⟨-, hones, hwft⟩ := (wfe_cons_iff s t).1 hwf
      by_cases hs : s.cells = ∅
      · have h0 : s.ones = ∅ := by
          rw [batch_eq_empty hs hones]
        rw [eraseEmpty_cons_empty hs, onesSet_eraseEmpty hwft]
        show onesSet t = s.ones ∪ onesSet t
        rw [h0, Finset.empty_union]
      · rw [eraseEmpty_cons_ne hs]
        show s.ones ∪ onesSet (eraseEmpty t) = s.ones ∪ onesSet t
        rw [onesSet_eraseEmpty hwft]

theorem outBits_eraseEmpty {h : History n} (hwf : WFE h) : outBits (eraseEmpty h) = outBits h := by
  unfold outBits
  rw [onesSet_eraseEmpty hwf]

theorem wfe_eraseEmpty : ∀ {h : History n}, WFE h → WFE (eraseEmpty h)
  | [], _ => trivial
  | s :: t, hwf => by
      obtain ⟨hsub, hones, hwft⟩ := (wfe_cons_iff s t).1 hwf
      by_cases hs : s.cells = ∅
      · rw [eraseEmpty_cons_empty hs]
        exact wfe_eraseEmpty hwft
      · rw [eraseEmpty_cons_ne hs]
        refine (wfe_cons_iff _ _).2 ⟨?_, hones, wfe_eraseEmpty hwft⟩
        rw [remaining_eraseEmpty]
        exact hsub

/-- The committed transcript of a well-formed history is AGF-well-formed: all its batches are nonempty. -/
theorem wf_eraseEmpty : ∀ {h : History n}, WFE h → WF (eraseEmpty h)
  | [], _ => trivial
  | s :: t, hwf => by
      obtain ⟨hsub, hones, hwft⟩ := (wfe_cons_iff s t).1 hwf
      by_cases hs : s.cells = ∅
      · rw [eraseEmpty_cons_empty hs]
        exact wf_eraseEmpty hwft
      · rw [eraseEmpty_cons_ne hs]
        show s.cells.Nonempty ∧ s.cells ⊆ remaining (eraseEmpty t) ∧ s.ones ⊆ s.cells ∧ WF (eraseEmpty t)
        refine ⟨Finset.nonempty_iff_ne_empty.2 hs, ?_, hones, wf_eraseEmpty hwft⟩
        rw [remaining_eraseEmpty]
        exact hsub

/-- A history without empty batches is its own transcript (then the clock is `length + 1` of the transcript). -/
theorem eraseEmpty_eq_self_of_wf : ∀ {h : History n}, WF h → eraseEmpty h = h
  | [], _ => rfl
  | s :: t, hwf => by
      obtain ⟨hne, -, -, hwft⟩ := hwf
      rw [eraseEmpty_cons_ne (Finset.nonempty_iff_ne_empty.1 hne), eraseEmpty_eq_self_of_wf hwft]

/-! ## §2 The printed class: clock-indexed rules on the committed nonempty transcript -/

/-- **A deterministic clock-indexed rule** of the printed class: the round batch `act h c` and the completion word
`fill h c` as functions of the committed nonempty labelled transcript `h` and the round clock `c` (the first round
has clock `1`).  Empty batches are allowed. -/
structure TreeP (n : ℕ) where
  act : History n → ℕ → Finset (Fin n)
  fill : History n → ℕ → Finset (Fin n)
  act_sub : ∀ h c, act h c ⊆ remaining h
  fill_sub : ∀ h c, fill h c ⊆ act h c

/-- Weight of the batch word `S` at (transcript `h`, clock `c`): the product law when legal, the completion word when
illegal.  The oracle is consulted on the transcript. -/
noncomputable def TreeP.stepW (o : Oracle n) (T : TreeP n) (h : History n) (c : ℕ) (S : Finset (Fin n)) : ℝ :=
  if o.legal h then batchLaw o h (T.act h c) S else (if S = T.fill h c then 1 else 0)

/-- **Run semantics of the printed class** (mirrors `TreeE.outBy`): sub-probability law of the output among runs from
(transcript `h`, clock `c`) that complete within `f` further rounds.  A completed transcript absorbs.  An empty
round consumes one unit of fuel and advances the clock, and appends nothing to the transcript. -/
noncomputable def TreeP.outBy (o : Oracle n) (T : TreeP n) : ℕ → History n → ℕ → (Fin n → Bool) → ℝ
  | 0, h, _, x => if size h = 0 ∧ outBits h = x then 1 else 0
  | (f + 1), h, c, x =>
      if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ S ∈ (T.act h c).powerset, T.stepW o h c S *
        TreeP.outBy o T f (if T.act h c = ∅ then h else ⟨T.act h c, S⟩ :: h) (c + 1) x

/-- Every compatible path from (transcript `h`, clock `c`) completes within `f` rounds (mirrors `TreeE.capFrom`). -/
def TreeP.capFrom (o : Oracle n) (T : TreeP n) : ℕ → History n → ℕ → Prop
  | 0, h, _ => size h = 0
  | (f + 1), h, c => size h = 0 ∨
      ∀ S ∈ (T.act h c).powerset, (o.legal h ∨ S = T.fill h c) →
        TreeP.capFrom o T f (if T.act h c = ∅ then h else ⟨T.act h c, S⟩ :: h) (c + 1)

/-- **The printed class `𝒜`** (paper l.182-190), without a cap: a seed with an arbitrary probability law; the round
batch and the completion word are functions of (committed nonempty labelled transcript, round clock, seed),
seed-measurable for every (transcript, clock, batch). -/
structure PolicyP (n : ℕ) (Seed : Type) [MeasurableSpace Seed] where
  P : Measure Seed
  isProb : IsProbabilityMeasure P
  act : History n → ℕ → Seed → Finset (Fin n)
  fill : History n → ℕ → Seed → Finset (Fin n)
  act_sub : ∀ h c ω, act h c ω ⊆ remaining h
  fill_sub : ∀ h c ω, fill h c ω ⊆ act h c ω
  act_meas : ∀ (h : History n) (c : ℕ) (B : Finset (Fin n)), MeasurableSet {ω | act h c ω = B}
  fill_meas : ∀ (h : History n) (c : ℕ) (B : Finset (Fin n)), MeasurableSet {ω | fill h c ω = B}

variable {Seed : Type} [MeasurableSpace Seed]

/-- The deterministic clock rule a fixed seed induces. -/
def PolicyP.tree (σ : PolicyP n Seed) (ω : Seed) : TreeP n where
  act h c := σ.act h c ω
  fill h c := σ.fill h c ω
  act_sub h c := σ.act_sub h c ω
  fill_sub h c := σ.fill_sub h c ω

/-- Output law among runs completed within `f` rounds, started from the empty transcript at clock `1`. -/
noncomputable def PolicyP.outBy (o : Oracle n) (σ : PolicyP n Seed) (f : ℕ) (x : Fin n → Bool) : ℝ :=
  ∫ ω, (σ.tree ω).outBy o f [] 1 x ∂σ.P

/-- Probability of completing within `f` rounds (same formula as `PolicyE.doneBy`). -/
noncomputable def PolicyP.doneBy (o : Oracle n) (σ : PolicyP n Seed) (f : ℕ) : ℝ :=
  ∑ x, σ.outBy o f x

/-- Hard cap `r`, structural reading (same formula as `PolicyE.CapEvery`). -/
def PolicyP.CapEvery (o : Oracle n) (σ : PolicyP n Seed) (r : ℕ) : Prop :=
  ∀ ω, (σ.tree ω).capFrom o r [] 1

/-- Hard cap `r`, the printed almost-sure reading (same formula as `PolicyE.CapAS`). -/
def PolicyP.CapAS (o : Oracle n) (σ : PolicyP n Seed) (r : ℕ) : Prop :=
  σ.doneBy o r = 1

/-- Executed mean `E τ = Σ_{t≥0} P(τ > t)` (same formula as `PolicyE.execMean`). -/
noncomputable def PolicyP.execMean (o : Oracle n) (σ : PolicyP n Seed) : ENNReal :=
  ∑' t : ℕ, ENNReal.ofReal (1 - σ.doneBy o t)

/-- The output law `Q_π` of an uncapped printed-class policy (same formula as `outLim`). -/
noncomputable def outLimP (o : Oracle n) (σ : PolicyP n Seed) (x : Fin n → Bool) : ℝ :=
  ⨆ f : ℕ, σ.outBy o f x

/-- The hard-cap problem over the printed class, structural cap (same formula as `capKLSet`). -/
def capKLSet_P (t : Target n) (o : Oracle n) (r : ℕ) : Set (WithTop ℝ) :=
  {D | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyP n Seed),
        σ.CapEvery o r ∧ D = KLx t (σ.outBy o r)}

/-- The printed hard-cap problem over `𝒜_r`, almost-sure cap (same formula as `capKLSetAS`). -/
def capKLSetAS_P (t : Target n) (o : Oracle n) (r : ℕ) : Set (WithTop ℝ) :=
  {D | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyP n Seed),
        σ.CapAS o r ∧ D = KLx t (σ.outBy o r)}

/-- `L_F^ad(n, ε)` over the printed class (same formula as `LFad`). -/
noncomputable def LFad_P (t : Target n) (o : Oracle n) (ε : ℝ) : ENNReal :=
  sInf {e : ENNReal | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyP n Seed),
    KLx t (outLimP o σ) ≤ ((ε : ℝ) : WithTop ℝ) ∧ e = σ.execMean o}

/-! ## §3 The oracle does not see empty batches -/

/-- **Empty-blindness**: on well-formed histories, erasing the empty batches changes neither legality nor, at legal
histories, the parameter of any unrevealed coordinate. -/
def EmptyBlind (o : Oracle n) : Prop :=
  ∀ h : History n, WFE h → (o.legal (eraseEmpty h) ↔ o.legal h) ∧
    (o.legal h → ∀ i ∈ remaining h, o.marg (eraseEmpty h) i = o.marg h i)

theorem agrees_eraseEmpty {h : History n} (hwf : WFE h) (x : Fin n → Bool) :
    Agrees (eraseEmpty h) x ↔ Agrees h x := by
  unfold Agrees
  rw [committed_eraseEmpty, onesSet_eraseEmpty hwf]

theorem prefMass_eraseEmpty (t : Target n) {h : History n} (hwf : WFE h) :
    prefMass t (eraseEmpty h) = prefMass t h := by
  unfold prefMass
  rw [Finset.filter_congr (fun x _ => agrees_eraseEmpty hwf x)]

theorem condMarg_eraseEmpty (t : Target n) {h : History n} (hwf : WFE h) (i : Fin n) :
    condMarg t (eraseEmpty h) i = condMarg t h i := by
  unfold condMarg
  rw [prefMass_eraseEmpty t hwf,
    Finset.filter_congr (fun x _ => and_congr (agrees_eraseEmpty hwf x) Iff.rfl)]

/-- **`Exact` implies empty-blindness** (for every target): the exact oracle's legality and parameters are functions
of the committed labelled prefix, which erasing empty batches does not change on well-formed histories. -/
theorem emptyBlind_of_exact {t : Target n} {o : Oracle n} (hE : Exact t o) : EmptyBlind o := by
  intro h hwf
  have hwf' := wfe_eraseEmpty hwf
  have hleg : o.legal (eraseEmpty h) ↔ o.legal h := by
    rw [hE.1 _ hwf', hE.1 _ hwf, prefMass_eraseEmpty t hwf]
  refine ⟨hleg, fun hL i hi => ?_⟩
  rw [hE.2 _ hwf' (hleg.2 hL) i (by rw [remaining_eraseEmpty]; exact hi), hE.2 _ hwf hL i hi,
    condMarg_eraseEmpty t hwf]

theorem batchLaw_eraseEmpty {o : Oracle n} (hB : EmptyBlind o) {h : History n} (hwf : WFE h)
    (hL : o.legal h) {B : Finset (Fin n)} (hBsub : B ⊆ remaining h) (S : Finset (Fin n)) :
    batchLaw o (eraseEmpty h) B S = batchLaw o h B S := by
  unfold batchLaw
  exact Finset.prod_congr rfl (fun i hi => by rw [(hB h hwf).2 hL i (hBsub hi)])

/-! ## §4 The simulation lemmas -/

/-- The agreement hypothesis of the simulation lemmas: along `R`, every history is well formed, the full-history
rule `T` and the clock rule `U` (read at the transcript and the clock `length + 1`) choose the same batch and the
same completion word, and `R` is closed under the transitions of `T`. -/
def Agree (T : TreeE n) (U : TreeP n) (R : History n → Prop) : Prop :=
  ∀ H, R H → WFE H ∧ T.act H = U.act (eraseEmpty H) (H.length + 1) ∧
    T.fill H = U.fill (eraseEmpty H) (H.length + 1) ∧ ∀ S ⊆ T.act H, R (⟨T.act H, S⟩ :: H)

theorem stepW_sim {o : Oracle n} (hB : EmptyBlind o) {T : TreeE n} {U : TreeP n} {H : History n}
    (hwf : WFE H) (hact : T.act H = U.act (eraseEmpty H) (H.length + 1))
    (hfill : T.fill H = U.fill (eraseEmpty H) (H.length + 1)) (S : Finset (Fin n)) :
    T.stepW o H S = U.stepW o (eraseEmpty H) (H.length + 1) S := by
  unfold TreeE.stepW TreeP.stepW
  rw [← hact, ← hfill]
  by_cases hL : o.legal H
  · rw [if_pos hL, if_pos (((hB H hwf).1).2 hL), batchLaw_eraseEmpty hB hwf hL (T.act_sub H) S]
  · rw [if_neg hL, if_neg (fun h' => hL (((hB H hwf).1).1 h'))]

/-- The transcript after one more round of `T` is the clock rule's next transcript. -/
theorem eraseEmpty_step (B S : Finset (Fin n)) (H : History n) :
    eraseEmpty (⟨B, S⟩ :: H) = if B = ∅ then eraseEmpty H else ⟨B, S⟩ :: eraseEmpty H :=
  eraseEmpty_cons _ _

/-- **Simulation lemma, laws.**  If `T` and `U` agree along `R`, then from every `H` with `R H` the full-history law
equals the clock-rule law from (transcript of `H`, clock `length H + 1`), at every horizon and every output. -/
theorem outBy_sim {o : Oracle n} (hB : EmptyBlind o) {T : TreeE n} {U : TreeP n} {R : History n → Prop}
    (hR : Agree T U R) :
    ∀ (f : ℕ) (H : History n), R H → ∀ x : Fin n → Bool,
      T.outBy o f H x = U.outBy o f (eraseEmpty H) (H.length + 1) x := by
  intro f
  induction f with
  | zero =>
    intro H hH x
    obtain ⟨hwf, -⟩ := hR H hH
    simp only [TreeE.outBy, TreeP.outBy, size_eraseEmpty, outBits_eraseEmpty hwf]
  | succ f ih =>
    intro H hH x
    obtain ⟨hwf, hact, hfill, hcl⟩ := hR H hH
    simp only [TreeE.outBy, TreeP.outBy, size_eraseEmpty, outBits_eraseEmpty hwf]
    by_cases h0 : size H = 0
    · rw [if_pos h0, if_pos h0]
    · rw [if_neg h0, if_neg h0, ← hact]
      refine Finset.sum_congr rfl (fun S hS => ?_)
      have hS' : S ⊆ T.act H := Finset.mem_powerset.1 hS
      rw [stepW_sim hB hwf hact hfill S, ih _ (hcl S hS') x, eraseEmpty_step]
      rfl

/-- **Simulation lemma, structural cap.**  Under the same agreement, `T.capFrom f H ↔ U.capFrom f (transcript)
(clock)`. -/
theorem capFrom_sim {o : Oracle n} (hB : EmptyBlind o) {T : TreeE n} {U : TreeP n} {R : History n → Prop}
    (hR : Agree T U R) :
    ∀ (f : ℕ) (H : History n), R H →
      (T.capFrom o f H ↔ U.capFrom o f (eraseEmpty H) (H.length + 1)) := by
  intro f
  induction f with
  | zero =>
    intro H _
    show size H = 0 ↔ size (eraseEmpty H) = 0
    rw [size_eraseEmpty]
  | succ f ih =>
    intro H hH
    obtain ⟨hwf, hact, hfill, hcl⟩ := hR H hH
    show (size H = 0 ∨ ∀ S ∈ (T.act H).powerset, (o.legal H ∨ S = T.fill H) →
        T.capFrom o f (⟨T.act H, S⟩ :: H)) ↔
      (size (eraseEmpty H) = 0 ∨ ∀ S ∈ (U.act (eraseEmpty H) (H.length + 1)).powerset,
        (o.legal (eraseEmpty H) ∨ S = U.fill (eraseEmpty H) (H.length + 1)) →
        U.capFrom o f (if U.act (eraseEmpty H) (H.length + 1) = ∅ then eraseEmpty H
          else ⟨U.act (eraseEmpty H) (H.length + 1), S⟩ :: eraseEmpty H) (H.length + 1 + 1))
    rw [size_eraseEmpty, ← hact, ← hfill]
    refine or_congr Iff.rfl (forall₂_congr (fun S hS => ?_))
    have hS' : S ⊆ T.act H := Finset.mem_powerset.1 hS
    refine imp_congr (or_congr ((hB H hwf).1).symm Iff.rfl) ?_
    rw [ih _ (hcl S hS'), eraseEmpty_step]
    rfl

/-! ## §5 From the printed class to `PolicyE` -/

/-- **`toE`**: the full-history rule reads the transcript (empty batches erased) and the clock `depth + 1`. -/
def toE (σ : PolicyP n Seed) : PolicyE n Seed where
  P := σ.P
  isProb := σ.isProb
  act h ω := σ.act (eraseEmpty h) (h.length + 1) ω
  fill h ω := σ.fill (eraseEmpty h) (h.length + 1) ω
  act_sub h ω := by
    rw [← remaining_eraseEmpty h]
    exact σ.act_sub _ _ ω
  fill_sub h ω := σ.fill_sub _ _ ω
  act_meas h B := σ.act_meas _ _ B
  fill_meas h B := σ.fill_meas _ _ B

theorem toE_agree (σ : PolicyP n Seed) (ω : Seed) :
    Agree ((toE σ).tree ω) (σ.tree ω) (fun H => WFE H) := fun H hH =>
  ⟨hH, rfl, rfl, fun _ hS => (wfe_cons_iff _ _).2 ⟨((toE σ).tree ω).act_sub H, hS, hH⟩⟩

/-- **Seed-wise law equality, `toE`**: for every seed, horizon, well-formed full history and output, the `toE` rule's
law from `H` equals the printed rule's law from (transcript of `H`, clock `length H + 1`). -/
theorem toE_tree_outBy {o : Oracle n} (hB : EmptyBlind o) (σ : PolicyP n Seed) (ω : Seed) (f : ℕ)
    {H : History n} (hH : WFE H) (x : Fin n → Bool) :
    ((toE σ).tree ω).outBy o f H x = (σ.tree ω).outBy o f (eraseEmpty H) (H.length + 1) x :=
  outBy_sim hB (toE_agree σ ω) f H hH x

/-- **Law equality, `toE`** (every horizon, every output; seed-wise, so no integrability is used). -/
theorem toE_outBy {o : Oracle n} (hB : EmptyBlind o) (σ : PolicyP n Seed) (f : ℕ) (x : Fin n → Bool) :
    (toE σ).outBy o f x = σ.outBy o f x := by
  have hfun : (fun ω => ((toE σ).tree ω).outBy o f [] x) = (fun ω => (σ.tree ω).outBy o f [] 1 x) :=
    funext fun ω => toE_tree_outBy hB σ ω f (H := []) trivial x
  show ∫ ω, ((toE σ).tree ω).outBy o f [] x ∂σ.P = ∫ ω, (σ.tree ω).outBy o f [] 1 x ∂σ.P
  rw [hfun]

/-- **Structural cap, `toE`** (seed-wise). -/
theorem toE_tree_capFrom {o : Oracle n} (hB : EmptyBlind o) (σ : PolicyP n Seed) (ω : Seed) (f : ℕ) :
    ((toE σ).tree ω).capFrom o f [] ↔ (σ.tree ω).capFrom o f [] 1 :=
  capFrom_sim hB (toE_agree σ ω) f [] trivial

/-! ## §6 From `PolicyE` to the printed class: deterministic replay -/

/-- `PathCompat π ω H`: every batch of the full history `H` is the one `π` chose at seed `ω` from its own past. -/
def PathCompat (π : PolicyE n Seed) (ω : Seed) : History n → Prop
  | [] => True
  | s :: t => s.cells = π.act t ω ∧ PathCompat π ω t

theorem pathCompat_cons_iff (π : PolicyE n Seed) (ω : Seed) (s : Batch n) (t : History n) :
    PathCompat π ω (s :: t) ↔ s.cells = π.act t ω ∧ PathCompat π ω t := Iff.rfl

theorem pathCompat_of_append (π : PolicyE n Seed) (ω : Seed) :
    ∀ a b : History n, PathCompat π ω (a ++ b) → PathCompat π ω b
  | [], _, h => h
  | s :: a, b, h => pathCompat_of_append π ω a b ((pathCompat_cons_iff π ω s (a ++ b)).1 h).2

/-- **The replay.**  `m` rounds still to run, `pend` the recorded nonempty transcript batches not yet consumed
(OLDEST first), `H` the full history replayed so far.  Each round asks `π` for its batch at `H`: an empty batch is
inserted as `⟨∅, ∅⟩`; a nonempty batch must be the cell set of the next recorded batch, which is then consumed.
Any mismatch, a missing batch, or a batch left over after the last round gives `none`. -/
def replayAux (π : PolicyE n Seed) (ω : Seed) : ℕ → List (Batch n) → History n → Option (History n)
  | 0, [], H => some H
  | 0, _ :: _, _ => none
  | m + 1, [], H => if π.act H ω = ∅ then replayAux π ω m [] (⟨∅, ∅⟩ :: H) else none
  | m + 1, s :: rest, H =>
      if π.act H ω = ∅ then replayAux π ω m (s :: rest) (⟨∅, ∅⟩ :: H)
      else if s.cells = π.act H ω then replayAux π ω m rest (s :: H) else none

/-- Replay of (transcript `h`, clock `c`): `c - 1` executed rounds from the empty history. -/
def replay (π : PolicyE n Seed) (ω : Seed) (h : History n) (c : ℕ) : Option (History n) :=
  replayAux π ω (c - 1) h.reverse []

theorem replayAux_zero_nil (π : PolicyE n Seed) (ω : Seed) (H : History n) :
    replayAux π ω 0 [] H = some H := rfl

theorem replayAux_zero_cons (π : PolicyE n Seed) (ω : Seed) (s : Batch n) (rest : List (Batch n))
    (H : History n) : replayAux π ω 0 (s :: rest) H = none := rfl

theorem replayAux_succ_nil (π : PolicyE n Seed) (ω : Seed) (m : ℕ) (H : History n) :
    replayAux π ω (m + 1) [] H = if π.act H ω = ∅ then replayAux π ω m [] (⟨∅, ∅⟩ :: H) else none := rfl

theorem replayAux_succ_cons (π : PolicyE n Seed) (ω : Seed) (m : ℕ) (s : Batch n) (rest : List (Batch n))
    (H : History n) :
    replayAux π ω (m + 1) (s :: rest) H =
      if π.act H ω = ∅ then replayAux π ω m (s :: rest) (⟨∅, ∅⟩ :: H)
      else if s.cells = π.act H ω then replayAux π ω m rest (s :: H) else none := rfl

theorem replayAux_succ_of_act_empty (π : PolicyE n Seed) (ω : Seed) {H : History n} (h0 : π.act H ω = ∅)
    (m : ℕ) (pend : List (Batch n)) :
    replayAux π ω (m + 1) pend H = replayAux π ω m pend (⟨∅, ∅⟩ :: H) := by
  cases pend with
  | nil => rw [replayAux_succ_nil, if_pos h0]
  | cons s rest => rw [replayAux_succ_cons, if_pos h0]

theorem replayAux_succ_of_act_eq (π : PolicyE n Seed) (ω : Seed) {H : History n} {s : Batch n}
    (hne : π.act H ω ≠ ∅) (hs : s.cells = π.act H ω) (m : ℕ) (rest : List (Batch n)) :
    replayAux π ω (m + 1) (s :: rest) H = replayAux π ω m rest (s :: H) := by
  rw [replayAux_succ_cons, if_neg hne, if_pos hs]

/-- Replay soundness, transcript part: a successful replay's result has the consumed batches as its transcript. -/
theorem replayAux_sound (π : PolicyE n Seed) (ω : Seed) :
    ∀ (m : ℕ) (pend : List (Batch n)) (H₀ H : History n), replayAux π ω m pend H₀ = some H →
      eraseEmpty H = pend.reverse ++ eraseEmpty H₀
  | 0, [], H₀, H, h => by
      rw [replayAux_zero_nil] at h
      cases h
      rfl
  | 0, s :: rest, H₀, H, h => by
      rw [replayAux_zero_cons] at h
      cases h
  | m + 1, [], H₀, H, h => by
      rw [replayAux_succ_nil] at h
      by_cases h0 : π.act H₀ ω = ∅
      · rw [if_pos h0] at h
        rw [replayAux_sound π ω m [] _ H h, eraseEmpty_cons_emptyBatch]
      · rw [if_neg h0] at h
        cases h
  | m + 1, s :: rest, H₀, H, h => by
      rw [replayAux_succ_cons] at h
      by_cases h0 : π.act H₀ ω = ∅
      · rw [if_pos h0] at h
        rw [replayAux_sound π ω m (s :: rest) _ H h, eraseEmpty_cons_emptyBatch]
      · rw [if_neg h0] at h
        by_cases hs : s.cells = π.act H₀ ω
        · rw [if_pos hs] at h
          have hne : s.cells ≠ ∅ := by rw [hs]; exact h0
          rw [replayAux_sound π ω m rest _ H h, eraseEmpty_cons_ne hne]
          simp
        · rw [if_neg hs] at h
          cases h

/-- Replay soundness, length part. -/
theorem replayAux_length (π : PolicyE n Seed) (ω : Seed) :
    ∀ (m : ℕ) (pend : List (Batch n)) (H₀ H : History n), replayAux π ω m pend H₀ = some H →
      H.length = H₀.length + m
  | 0, [], H₀, H, h => by
      rw [replayAux_zero_nil] at h
      cases h
      rfl
  | 0, s :: rest, H₀, H, h => by
      rw [replayAux_zero_cons] at h
      cases h
  | m + 1, [], H₀, H, h => by
      rw [replayAux_succ_nil] at h
      by_cases h0 : π.act H₀ ω = ∅
      · rw [if_pos h0] at h
        rw [replayAux_length π ω m [] _ H h, List.length_cons]
        omega
      · rw [if_neg h0] at h
        cases h
  | m + 1, s :: rest, H₀, H, h => by
      rw [replayAux_succ_cons] at h
      by_cases h0 : π.act H₀ ω = ∅
      · rw [if_pos h0] at h
        rw [replayAux_length π ω m (s :: rest) _ H h, List.length_cons]
        omega
      · rw [if_neg h0] at h
        by_cases hs : s.cells = π.act H₀ ω
        · rw [if_pos hs] at h
          rw [replayAux_length π ω m rest _ H h, List.length_cons]
          omega
        · rw [if_neg hs] at h
          cases h

/-- Replay soundness, compatibility part: a successful replay's result is a `π`-compatible full history. -/
theorem replayAux_compat (π : PolicyE n Seed) (ω : Seed) :
    ∀ (m : ℕ) (pend : List (Batch n)) (H₀ H : History n), replayAux π ω m pend H₀ = some H →
      PathCompat π ω H₀ → PathCompat π ω H
  | 0, [], H₀, H, h, hc => by
      rw [replayAux_zero_nil] at h
      cases h
      exact hc
  | 0, s :: rest, H₀, H, h, _ => by
      rw [replayAux_zero_cons] at h
      cases h
  | m + 1, [], H₀, H, h, hc => by
      rw [replayAux_succ_nil] at h
      by_cases h0 : π.act H₀ ω = ∅
      · rw [if_pos h0] at h
        exact replayAux_compat π ω m [] _ H h ((pathCompat_cons_iff π ω _ _).2 ⟨h0.symm, hc⟩)
      · rw [if_neg h0] at h
        cases h
  | m + 1, s :: rest, H₀, H, h, hc => by
      rw [replayAux_succ_cons] at h
      by_cases h0 : π.act H₀ ω = ∅
      · rw [if_pos h0] at h
        exact replayAux_compat π ω m (s :: rest) _ H h ((pathCompat_cons_iff π ω _ _).2 ⟨h0.symm, hc⟩)
      · rw [if_neg h0] at h
        by_cases hs : s.cells = π.act H₀ ω
        · rw [if_pos hs] at h
          exact replayAux_compat π ω m rest _ H h ((pathCompat_cons_iff π ω _ _).2 ⟨hs, hc⟩)
        · rw [if_neg hs] at h
          cases h

/-- **Replay soundness.**  A successful replay of (transcript `h`, clock `c`) returns a `π`-compatible full history
whose transcript is `h` and which has `c - 1` executed rounds. -/
theorem replay_sound (π : PolicyE n Seed) (ω : Seed) {h : History n} {c : ℕ} {H : History n}
    (hr : replay π ω h c = some H) : eraseEmpty H = h ∧ H.length = c - 1 ∧ PathCompat π ω H := by
  refine ⟨?_, ?_, replayAux_compat π ω (c - 1) h.reverse [] H hr trivial⟩
  · rw [replayAux_sound π ω (c - 1) h.reverse [] H hr, List.reverse_reverse, eraseEmpty_nil,
      List.append_nil]
  · rw [replayAux_length π ω (c - 1) h.reverse [] H hr, List.length_nil, Nat.zero_add]

/-- The replay invariant behind completeness: replaying the rounds of a compatible well-formed segment `L` (listed
OLDEST first) on top of `H₁` consumes exactly the nonempty batches of `L`. -/
theorem replayAux_complete (π : PolicyE n Seed) (ω : Seed) :
    ∀ (L : List (Batch n)) (H₁ : History n) (m : ℕ) (rest : List (Batch n)),
      PathCompat π ω (L.reverse ++ H₁) → WFE (L.reverse ++ H₁) →
      replayAux π ω (L.length + m) (eraseEmpty L ++ rest) H₁ = replayAux π ω m rest (L.reverse ++ H₁)
  | [], H₁, m, rest, _, _ => by simp
  | s :: L, H₁, m, rest, hc, hw => by
      have e : (s :: L).reverse ++ H₁ = L.reverse ++ (s :: H₁) := by simp
      rw [e] at hc hw
      have hc1 : PathCompat π ω (s :: H₁) := pathCompat_of_append π ω _ _ hc
      have hw1 : WFE (s :: H₁) := wfe_of_append _ _ hw
      obtain ⟨hsact, -⟩ := (pathCompat_cons_iff π ω s H₁).1 hc1
      obtain ⟨-, hones, -⟩ := (wfe_cons_iff s H₁).1 hw1
      have hlen : (s :: L).length + m = (L.length + m) + 1 := by
        rw [List.length_cons]
        omega
      rw [hlen, e]
      by_cases hs : s.cells = ∅
      · have h0 : π.act H₁ ω = ∅ := hsact.symm.trans hs
        have hs0 : s = ⟨∅, ∅⟩ := batch_eq_empty hs hones
        rw [eraseEmpty_cons_empty hs, replayAux_succ_of_act_empty π ω h0, ← hs0]
        exact replayAux_complete π ω L (s :: H₁) m rest hc hw
      · have h0 : π.act H₁ ω ≠ ∅ := fun h' => hs (hsact.trans h')
        rw [eraseEmpty_cons_ne hs, List.cons_append, replayAux_succ_of_act_eq π ω h0 hsact]
        exact replayAux_complete π ω L (s :: H₁) m rest hc hw

/-- **Replay completeness: the replay recovers the full history on every seed-compatible path.**  For every
`π`-compatible well-formed full history `H`, replaying its transcript at the clock `length H + 1` returns `H`. -/
theorem replay_complete (π : PolicyE n Seed) (ω : Seed) {H : History n} (hc : PathCompat π ω H)
    (hw : WFE H) : replay π ω (eraseEmpty H) (H.length + 1) = some H := by
  unfold replay
  rw [Nat.add_sub_cancel, ← eraseEmpty_reverse]
  have := replayAux_complete π ω H.reverse [] 0 []
    (by rw [List.reverse_reverse, List.append_nil]; exact hc)
    (by rw [List.reverse_reverse, List.append_nil]; exact hw)
  simpa only [List.length_reverse, Nat.add_zero, List.append_nil, List.reverse_reverse,
    replayAux_zero_nil] using this

/-- **Information equivalence on compatible paths.**  Two `π`-compatible well-formed full histories with the same
transcript and the same number of executed rounds are equal: (transcript, clock) determines the full history. -/
theorem pathCompat_unique (π : PolicyE n Seed) (ω : Seed) {H₁ H₂ : History n}
    (hc₁ : PathCompat π ω H₁) (hw₁ : WFE H₁) (hc₂ : PathCompat π ω H₂) (hw₂ : WFE H₂)
    (he : eraseEmpty H₁ = eraseEmpty H₂) (hl : H₁.length = H₂.length) : H₁ = H₂ := by
  have h1 := replay_complete π ω hc₁ hw₁
  rw [he, hl, replay_complete π ω hc₂ hw₂] at h1
  exact (Option.some.inj h1).symm

/-- Read the decision off a replay result (default `∅` on an incompatible (transcript, clock) pair). -/
def readAct (π : PolicyE n Seed) (ω : Seed) : Option (History n) → Finset (Fin n)
  | some H => π.act H ω
  | none => ∅

/-- Read the completion word off a replay result (default `∅`). -/
def readFill (π : PolicyE n Seed) (ω : Seed) : Option (History n) → Finset (Fin n)
  | some H => π.fill H ω
  | none => ∅

/-- Every fibre of `g` is a measurable set of seeds. -/
def FibMeas {α : Type} (g : Seed → α) : Prop := ∀ a, MeasurableSet {ω | g ω = a}

theorem fibMeas_const {α : Type} (a₀ : α) : FibMeas (fun _ : Seed => a₀) := fun _ => MeasurableSet.const _

/-- Measurable fibres compose through a finite intermediate value. -/
theorem fibMeas_bind {α : Type} (g : Seed → Finset (Fin n)) (hg : FibMeas g) (k : Finset (Fin n) → Seed → α)
    (hk : ∀ B, FibMeas (k B)) : FibMeas (fun ω => k (g ω) ω) := by
  intro a
  have e : {ω | k (g ω) ω = a} = ⋃ B : Finset (Fin n), ({ω | g ω = B} ∩ {ω | k B ω = a}) := by
    ext ω
    simp only [Set.mem_ofPred_eq, Set.mem_iUnion, Set.mem_inter_iff]
    constructor
    · intro h
      exact ⟨g ω, rfl, h⟩
    · rintro ⟨B, hB, h⟩
      rw [hB]
      exact h
  show MeasurableSet {ω | k (g ω) ω = a}
  rw [e]
  exact MeasurableSet.iUnion (fun B => (hg B).inter (hk B a))

/-- **Seed-measurability of the replay**, in continuation form: any seed-measurable read-out of the replay result is
seed-measurable. -/
theorem replayAux_fibMeas (π : PolicyE n Seed) {α : Type} :
    ∀ (m : ℕ) (pend : List (Batch n)) (H : History n) (k : Option (History n) → Seed → α),
      (∀ r, FibMeas (k r)) → FibMeas (fun ω => k (replayAux π ω m pend H) ω)
  | 0, [], H, k, hk => by
      simp only [replayAux_zero_nil]
      exact hk (some H)
  | 0, s :: rest, H, k, hk => by
      simp only [replayAux_zero_cons]
      exact hk none
  | m + 1, [], H, k, hk => by
      have e : (fun ω => k (replayAux π ω (m + 1) [] H) ω) = fun ω =>
          (fun (B : Finset (Fin n)) (ω' : Seed) =>
            k (if B = ∅ then replayAux π ω' m [] (⟨∅, ∅⟩ :: H) else none) ω') (π.act H ω) ω := by
        funext ω
        rw [replayAux_succ_nil]
      have hK : ∀ B : Finset (Fin n), FibMeas (fun ω' : Seed =>
          k (if B = ∅ then replayAux π ω' m [] (⟨∅, ∅⟩ :: H) else none) ω') := by
        intro B
        by_cases hB : B = ∅
        · simp only [if_pos hB]
          exact replayAux_fibMeas π m [] _ k hk
        · simp only [if_neg hB]
          exact hk none
      rw [e]
      exact fibMeas_bind (π.act H) (fun B => π.act_meas H B)
        (fun (B : Finset (Fin n)) (ω' : Seed) =>
          k (if B = ∅ then replayAux π ω' m [] (⟨∅, ∅⟩ :: H) else none) ω') hK
  | m + 1, s :: rest, H, k, hk => by
      have e : (fun ω => k (replayAux π ω (m + 1) (s :: rest) H) ω) = fun ω =>
          (fun (B : Finset (Fin n)) (ω' : Seed) =>
            k (if B = ∅ then replayAux π ω' m (s :: rest) (⟨∅, ∅⟩ :: H)
              else if s.cells = B then replayAux π ω' m rest (s :: H) else none) ω') (π.act H ω) ω := by
        funext ω
        rw [replayAux_succ_cons]
      have hK : ∀ B : Finset (Fin n), FibMeas (fun ω' : Seed =>
          k (if B = ∅ then replayAux π ω' m (s :: rest) (⟨∅, ∅⟩ :: H)
            else if s.cells = B then replayAux π ω' m rest (s :: H) else none) ω') := by
        intro B
        by_cases hB : B = ∅
        · simp only [if_pos hB]
          exact replayAux_fibMeas π m (s :: rest) _ k hk
        · by_cases hs : s.cells = B
          · simp only [if_neg hB, if_pos hs]
            exact replayAux_fibMeas π m rest _ k hk
          · simp only [if_neg hB, if_neg hs]
            exact hk none
      rw [e]
      exact fibMeas_bind (π.act H) (fun B => π.act_meas H B)
        (fun (B : Finset (Fin n)) (ω' : Seed) =>
          k (if B = ∅ then replayAux π ω' m (s :: rest) (⟨∅, ∅⟩ :: H)
            else if s.cells = B then replayAux π ω' m rest (s :: H) else none) ω') hK

theorem readAct_meas (π : PolicyE n Seed) (h : History n) (c : ℕ) (B : Finset (Fin n)) :
    MeasurableSet {ω | readAct π ω (replay π ω h c) = B} :=
  replayAux_fibMeas π (c - 1) h.reverse [] (fun r ω => readAct π ω r)
    (fun r => by
      cases r with
      | none => exact fibMeas_const ∅
      | some H => exact π.act_meas H) B

theorem readFill_meas (π : PolicyE n Seed) (h : History n) (c : ℕ) (B : Finset (Fin n)) :
    MeasurableSet {ω | readFill π ω (replay π ω h c) = B} :=
  replayAux_fibMeas π (c - 1) h.reverse [] (fun r ω => readFill π ω r)
    (fun r => by
      cases r with
      | none => exact fibMeas_const ∅
      | some H => exact π.fill_meas H) B

theorem readAct_sub (π : PolicyE n Seed) (ω : Seed) (h : History n) (c : ℕ) :
    readAct π ω (replay π ω h c) ⊆ remaining h := by
  cases hr : replay π ω h c with
  | none => exact Finset.empty_subset _
  | some H =>
      show π.act H ω ⊆ remaining h
      rw [← (replay_sound π ω hr).1, remaining_eraseEmpty]
      exact π.act_sub H ω

theorem readFill_sub (π : PolicyE n Seed) (ω : Seed) (h : History n) (c : ℕ) :
    readFill π ω (replay π ω h c) ⊆ readAct π ω (replay π ω h c) := by
  cases replay π ω h c with
  | none => exact Finset.Subset.refl _
  | some H => exact π.fill_sub H ω

/-- **`ofE`**: the printed-class rule obtained by deterministic replay of `π` from the seed (default `∅` on
incompatible (transcript, clock) pairs). -/
def ofE (π : PolicyE n Seed) : PolicyP n Seed where
  P := π.P
  isProb := π.isProb
  act h c ω := readAct π ω (replay π ω h c)
  fill h c ω := readFill π ω (replay π ω h c)
  act_sub h c ω := readAct_sub π ω h c
  fill_sub h c ω := readFill_sub π ω h c
  act_meas h c B := readAct_meas π h c B
  fill_meas h c B := readFill_meas π h c B

/-- On a compatible path, `ofE π` makes `π`'s decision. -/
theorem ofE_act_compat (π : PolicyE n Seed) (ω : Seed) {H : History n} (hc : PathCompat π ω H)
    (hw : WFE H) : (ofE π).act (eraseEmpty H) (H.length + 1) ω = π.act H ω := by
  show readAct π ω (replay π ω (eraseEmpty H) (H.length + 1)) = π.act H ω
  rw [replay_complete π ω hc hw]
  rfl

theorem ofE_fill_compat (π : PolicyE n Seed) (ω : Seed) {H : History n} (hc : PathCompat π ω H)
    (hw : WFE H) : (ofE π).fill (eraseEmpty H) (H.length + 1) ω = π.fill H ω := by
  show readFill π ω (replay π ω (eraseEmpty H) (H.length + 1)) = π.fill H ω
  rw [replay_complete π ω hc hw]
  rfl

/-- On an incompatible (transcript, clock) pair, `ofE π` uses the fixed default `∅` (batch and completion word). -/
theorem ofE_of_incompatible (π : PolicyE n Seed) (ω : Seed) {h : History n} {c : ℕ}
    (hr : replay π ω h c = none) : (ofE π).act h c ω = ∅ ∧ (ofE π).fill h c ω = ∅ := by
  show readAct π ω (replay π ω h c) = ∅ ∧ readFill π ω (replay π ω h c) = ∅
  rw [hr]
  exact ⟨rfl, rfl⟩

theorem ofE_agree (π : PolicyE n Seed) (ω : Seed) :
    Agree (π.tree ω) ((ofE π).tree ω) (fun H => WFE H ∧ PathCompat π ω H) := fun H hH =>
  ⟨hH.1, (ofE_act_compat π ω hH.2 hH.1).symm, (ofE_fill_compat π ω hH.2 hH.1).symm, fun _ hS =>
    ⟨(wfe_cons_iff _ _).2 ⟨(π.tree ω).act_sub H, hS, hH.1⟩, (pathCompat_cons_iff π ω _ _).2 ⟨rfl, hH.2⟩⟩⟩

/-- **Seed-wise law equality, `ofE`**: for every seed, horizon, `π`-compatible well-formed full history and output,
`π`'s law from `H` equals the replayed printed rule's law from (transcript of `H`, clock `length H + 1`). -/
theorem ofE_tree_outBy {o : Oracle n} (hB : EmptyBlind o) (π : PolicyE n Seed) (ω : Seed) (f : ℕ)
    {H : History n} (hw : WFE H) (hc : PathCompat π ω H) (x : Fin n → Bool) :
    (π.tree ω).outBy o f H x = ((ofE π).tree ω).outBy o f (eraseEmpty H) (H.length + 1) x :=
  outBy_sim hB (ofE_agree π ω) f H ⟨hw, hc⟩ x

/-- **Law equality, `ofE`** (every horizon, every output; seed-wise). -/
theorem ofE_outBy {o : Oracle n} (hB : EmptyBlind o) (π : PolicyE n Seed) (f : ℕ) (x : Fin n → Bool) :
    (ofE π).outBy o f x = π.outBy o f x := by
  have hfun : (fun ω => ((ofE π).tree ω).outBy o f [] 1 x) = (fun ω => (π.tree ω).outBy o f [] x) :=
    funext fun ω => (ofE_tree_outBy hB π ω f (H := []) trivial trivial x).symm
  show ∫ ω, ((ofE π).tree ω).outBy o f [] 1 x ∂π.P = ∫ ω, (π.tree ω).outBy o f [] x ∂π.P
  rw [hfun]

/-- **Structural cap, `ofE`** (seed-wise). -/
theorem ofE_tree_capFrom {o : Oracle n} (hB : EmptyBlind o) (π : PolicyE n Seed) (ω : Seed) (f : ℕ) :
    (π.tree ω).capFrom o f [] ↔ ((ofE π).tree ω).capFrom o f [] 1 :=
  capFrom_sim hB (ofE_agree π ω) f [] ⟨trivial, trivial⟩

/-! ## §7 Consequences: costs, laws, KL and the optimisation problems coincide -/

section Consequences

variable {o : Oracle n}

theorem toE_doneBy (hB : EmptyBlind o) (σ : PolicyP n Seed) (f : ℕ) :
    (toE σ).doneBy o f = σ.doneBy o f :=
  Finset.sum_congr rfl (fun x _ => toE_outBy hB σ f x)

theorem ofE_doneBy (hB : EmptyBlind o) (π : PolicyE n Seed) (f : ℕ) :
    (ofE π).doneBy o f = π.doneBy o f :=
  Finset.sum_congr rfl (fun x _ => ofE_outBy hB π f x)

theorem toE_CapAS (hB : EmptyBlind o) (σ : PolicyP n Seed) (r : ℕ) :
    (toE σ).CapAS o r ↔ σ.CapAS o r := by
  unfold PolicyE.CapAS PolicyP.CapAS
  rw [toE_doneBy hB]

theorem ofE_CapAS (hB : EmptyBlind o) (π : PolicyE n Seed) (r : ℕ) :
    (ofE π).CapAS o r ↔ π.CapAS o r := by
  unfold PolicyE.CapAS PolicyP.CapAS
  rw [ofE_doneBy hB]

theorem toE_CapEvery (hB : EmptyBlind o) (σ : PolicyP n Seed) (r : ℕ) :
    (toE σ).CapEvery o r ↔ σ.CapEvery o r :=
  forall_congr' (fun ω => toE_tree_capFrom hB σ ω r)

theorem ofE_CapEvery (hB : EmptyBlind o) (π : PolicyE n Seed) (r : ℕ) :
    (ofE π).CapEvery o r ↔ π.CapEvery o r :=
  forall_congr' (fun ω => (ofE_tree_capFrom hB π ω r).symm)

theorem toE_execMean (hB : EmptyBlind o) (σ : PolicyP n Seed) :
    (toE σ).execMean o = σ.execMean o := by
  unfold PolicyE.execMean PolicyP.execMean
  simp only [toE_doneBy hB]

theorem ofE_execMean (hB : EmptyBlind o) (π : PolicyE n Seed) :
    (ofE π).execMean o = π.execMean o := by
  unfold PolicyE.execMean PolicyP.execMean
  simp only [ofE_doneBy hB]

theorem toE_outLim (hB : EmptyBlind o) (σ : PolicyP n Seed) :
    outLim o (toE σ) = outLimP o σ := by
  funext x
  unfold outLim outLimP
  simp only [toE_outBy hB]

theorem ofE_outLim (hB : EmptyBlind o) (π : PolicyE n Seed) :
    outLimP o (ofE π) = outLim o π := by
  funext x
  unfold outLim outLimP
  simp only [ofE_outBy hB]

theorem toE_outBy_fun (hB : EmptyBlind o) (σ : PolicyP n Seed) (f : ℕ) :
    (toE σ).outBy o f = σ.outBy o f :=
  funext (toE_outBy hB σ f)

theorem ofE_outBy_fun (hB : EmptyBlind o) (π : PolicyE n Seed) (f : ℕ) :
    (ofE π).outBy o f = π.outBy o f :=
  funext (ofE_outBy hB π f)

theorem toE_KLx_outBy (hB : EmptyBlind o) (t : Target n) (σ : PolicyP n Seed) (f : ℕ) :
    KLx t ((toE σ).outBy o f) = KLx t (σ.outBy o f) := by
  rw [toE_outBy_fun hB]

theorem ofE_KLx_outBy (hB : EmptyBlind o) (t : Target n) (π : PolicyE n Seed) (f : ℕ) :
    KLx t ((ofE π).outBy o f) = KLx t (π.outBy o f) := by
  rw [ofE_outBy_fun hB]

theorem toE_KLx_outLim (hB : EmptyBlind o) (t : Target n) (σ : PolicyP n Seed) :
    KLx t (outLim o (toE σ)) = KLx t (outLimP o σ) := by
  rw [toE_outLim hB]

theorem ofE_KLx_outLim (hB : EmptyBlind o) (t : Target n) (π : PolicyE n Seed) :
    KLx t (outLimP o (ofE π)) = KLx t (outLim o π) := by
  rw [ofE_outLim hB]

/-- **The printed almost-sure hard-cap problem is V0's.** -/
theorem capKLSetAS_P_eq (hB : EmptyBlind o) (t : Target n) (r : ℕ) :
    capKLSetAS_P t o r = capKLSetAS t o r := by
  ext D
  constructor
  · rintro ⟨Seed', inst, σ, hcap, rfl⟩
    exact ⟨Seed', inst, toE σ, (toE_CapAS hB σ r).2 hcap, (toE_KLx_outBy hB t σ r).symm⟩
  · rintro ⟨Seed', inst, π, hcap, rfl⟩
    exact ⟨Seed', inst, ofE π, (ofE_CapAS hB π r).2 hcap, (ofE_KLx_outBy hB t π r).symm⟩

/-- **The printed structural hard-cap problem is V0's.** -/
theorem capKLSet_P_eq (hB : EmptyBlind o) (t : Target n) (r : ℕ) :
    capKLSet_P t o r = capKLSet t o r := by
  ext D
  constructor
  · rintro ⟨Seed', inst, σ, hcap, rfl⟩
    exact ⟨Seed', inst, toE σ, (toE_CapEvery hB σ r).2 hcap, (toE_KLx_outBy hB t σ r).symm⟩
  · rintro ⟨Seed', inst, π, hcap, rfl⟩
    exact ⟨Seed', inst, ofE π, (ofE_CapEvery hB π r).2 hcap, (ofE_KLx_outBy hB t π r).symm⟩

/-- **The printed adaptive executed-mean problem is V0's.** -/
theorem LFad_P_eq (hB : EmptyBlind o) (t : Target n) (ε : ℝ) : LFad_P t o ε = LFad t o ε := by
  unfold LFad_P LFad
  congr 1
  ext e
  constructor
  · rintro ⟨Seed', inst, σ, hKL, rfl⟩
    exact ⟨Seed', inst, toE σ, by rw [toE_KLx_outLim hB]; exact hKL, (toE_execMean hB σ).symm⟩
  · rintro ⟨Seed', inst, π, hKL, rfl⟩
    exact ⟨Seed', inst, ofE π, by rw [ofE_KLx_outLim hB]; exact hKL, (ofE_execMean hB π).symm⟩

end Consequences

/-! ### The same, under `Exact t o` (the paper's hypothesis) -/

section ExactForms

variable {t : Target n} {o : Oracle n}

theorem toE_outBy_of_exact (hE : Exact t o) (σ : PolicyP n Seed) (f : ℕ) (x : Fin n → Bool) :
    (toE σ).outBy o f x = σ.outBy o f x := toE_outBy (emptyBlind_of_exact hE) σ f x

theorem ofE_outBy_of_exact (hE : Exact t o) (π : PolicyE n Seed) (f : ℕ) (x : Fin n → Bool) :
    (ofE π).outBy o f x = π.outBy o f x := ofE_outBy (emptyBlind_of_exact hE) π f x

/-- **The class identification under `Exact`**, all consequences in one statement, both directions. -/
theorem classId_of_exact (hE : Exact t o) :
    (∀ (σ : PolicyP n Seed) (f : ℕ) (x : Fin n → Bool), (toE σ).outBy o f x = σ.outBy o f x) ∧
    (∀ (π : PolicyE n Seed) (f : ℕ) (x : Fin n → Bool), (ofE π).outBy o f x = π.outBy o f x) ∧
    (∀ (σ : PolicyP n Seed) (f : ℕ), (toE σ).doneBy o f = σ.doneBy o f) ∧
    (∀ (π : PolicyE n Seed) (f : ℕ), (ofE π).doneBy o f = π.doneBy o f) ∧
    (∀ (σ : PolicyP n Seed) (r : ℕ), (toE σ).CapAS o r ↔ σ.CapAS o r) ∧
    (∀ (π : PolicyE n Seed) (r : ℕ), (ofE π).CapAS o r ↔ π.CapAS o r) ∧
    (∀ (σ : PolicyP n Seed) (r : ℕ), (toE σ).CapEvery o r ↔ σ.CapEvery o r) ∧
    (∀ (π : PolicyE n Seed) (r : ℕ), (ofE π).CapEvery o r ↔ π.CapEvery o r) ∧
    (∀ σ : PolicyP n Seed, (toE σ).execMean o = σ.execMean o) ∧
    (∀ π : PolicyE n Seed, (ofE π).execMean o = π.execMean o) ∧
    (∀ σ : PolicyP n Seed, outLim o (toE σ) = outLimP o σ) ∧
    (∀ π : PolicyE n Seed, outLimP o (ofE π) = outLim o π) ∧
    (∀ σ : PolicyP n Seed, KLx t (outLim o (toE σ)) = KLx t (outLimP o σ)) ∧
    (∀ π : PolicyE n Seed, KLx t (outLimP o (ofE π)) = KLx t (outLim o π)) ∧
    (∀ r : ℕ, capKLSetAS_P t o r = capKLSetAS t o r) ∧
    (∀ r : ℕ, capKLSet_P t o r = capKLSet t o r) ∧
    (∀ ε : ℝ, LFad_P t o ε = LFad t o ε) := by
  have hB := emptyBlind_of_exact hE
  exact ⟨toE_outBy hB, ofE_outBy hB, toE_doneBy hB, ofE_doneBy hB, toE_CapAS hB, ofE_CapAS hB,
    toE_CapEvery hB, ofE_CapEvery hB, toE_execMean hB, ofE_execMean hB, toE_outLim hB, ofE_outLim hB,
    toE_KLx_outLim hB t, ofE_KLx_outLim hB t, capKLSetAS_P_eq hB t, capKLSet_P_eq hB t, LFad_P_eq hB t⟩

theorem capKLSetAS_P_eq_of_exact (hE : Exact t o) (r : ℕ) : capKLSetAS_P t o r = capKLSetAS t o r :=
  capKLSetAS_P_eq (emptyBlind_of_exact hE) t r

theorem capKLSet_P_eq_of_exact (hE : Exact t o) (r : ℕ) : capKLSet_P t o r = capKLSet t o r :=
  capKLSet_P_eq (emptyBlind_of_exact hE) t r

theorem LFad_P_eq_of_exact (hE : Exact t o) (ε : ℝ) : LFad_P t o ε = LFad t o ε :=
  LFad_P_eq (emptyBlind_of_exact hE) t ε

end ExactForms

/-! ### Round trips -/

/-- `toE ∘ ofE` makes `π`'s decision on every `π`-compatible well-formed full history. -/
theorem toE_ofE_act (π : PolicyE n Seed) (ω : Seed) {H : History n} (hc : PathCompat π ω H) (hw : WFE H) :
    (toE (ofE π)).act H ω = π.act H ω :=
  ofE_act_compat π ω hc hw

/-- `ofE ∘ toE` makes `σ`'s decision at every (transcript, clock) pair reached by a `toE σ`-compatible
well-formed full history. -/
theorem ofE_toE_act (σ : PolicyP n Seed) (ω : Seed) {H : History n} (hc : PathCompat (toE σ) ω H)
    (hw : WFE H) : (ofE (toE σ)).act (eraseEmpty H) (H.length + 1) ω = σ.act (eraseEmpty H) (H.length + 1) ω :=
  ofE_act_compat (toE σ) ω hc hw

/-! ## §8 Edge cases -/

/-- `n = 0`: every run of every clock rule is complete at once, at every horizon, transcript and clock. -/
theorem TreeP.outBy_n_zero (o : Oracle 0) (T : TreeP 0) (f : ℕ) (h : History 0) (c : ℕ)
    (x : Fin 0 → Bool) : T.outBy o f h c x = 1 := by
  have hs : size h = 0 := by
    have := Finset.card_le_univ (remaining h)
    rw [Fintype.card_fin] at this
    exact Nat.le_zero.1 this
  have hx : outBits h = x := funext (fun i => i.elim0)
  cases f with
  | zero => simp only [TreeP.outBy, hs, hx, and_self, if_true]
  | succ f => simp only [TreeP.outBy, hs, hx, if_true]

/-- `n = 0`: `doneBy = 1` at every horizon and `E τ = 0`, for every oracle and printed-class policy (as for
`PolicyE`, `A36W.WAFinal.execMean_n_zero`). -/
theorem PolicyP.execMean_n_zero (o : Oracle 0) (σ : PolicyP 0 Seed) :
    (∀ f, σ.doneBy o f = 1) ∧ σ.execMean o = 0 := by
  have := σ.isProb
  have hdone : ∀ f, σ.doneBy o f = 1 := by
    intro f
    unfold PolicyP.doneBy PolicyP.outBy
    simp only [TreeP.outBy_n_zero]
    simp
  refine ⟨hdone, ?_⟩
  unfold PolicyP.execMean
  simp [hdone]

/-- The rule that never commits anything: every round is empty. -/
noncomputable def stallP (n : ℕ) : PolicyP n Unit where
  P := Measure.dirac ()
  isProb := inferInstance
  act _ _ _ := ∅
  fill _ _ _ := ∅
  act_sub _ _ _ := Finset.empty_subset _
  fill_sub _ _ _ := Finset.Subset.refl _
  act_meas _ _ _ := MeasurableSet.const _
  fill_meas _ _ _ := MeasurableSet.const _

theorem stallP_run (o : Oracle n) (hn : 0 < n) (ω : Unit) (x : Fin n → Bool) :
    ∀ (f c : ℕ), ((stallP n).tree ω).outBy o f [] c x = 0 := by
  have hs : size ([] : History n) ≠ 0 := by rw [size_nil]; omega
  intro f
  induction f with
  | zero =>
    intro c
    simp only [TreeP.outBy, hs, false_and, if_false]
  | succ f ih =>
    intro c
    rw [TreeP.outBy, if_neg hs]
    refine Finset.sum_eq_zero (fun S _ => ?_)
    have e : ((stallP n).tree ω).act [] c = ∅ := rfl
    rw [e, if_pos rfl, ih (c + 1), mul_zero]

/-- **A policy that stalls with empty rounds forever has `τ = ∞`**: `doneBy = 0` at every horizon and
`E τ = ⊤`, for every oracle (`n ≥ 1`). -/
theorem stallP_execMean (o : Oracle n) (hn : 0 < n) :
    (∀ f, (stallP n).doneBy o f = 0) ∧ (stallP n).execMean o = ⊤ := by
  have hd : ∀ f, (stallP n).doneBy o f = 0 := by
    intro f
    unfold PolicyP.doneBy PolicyP.outBy
    simp only [stallP_run o hn _ _ f 1, integral_zero, Finset.sum_const_zero]
  refine ⟨hd, ?_⟩
  unfold PolicyP.execMean
  simp only [hd, sub_zero, ENNReal.ofReal_one]
  exact ENNReal.tsum_const_eq_top_of_ne_zero one_ne_zero

/-- The same on the `PolicyE` side through `toE`: the empty rounds are charged in `execMean` on both sides. -/
theorem stallP_toE_execMean {o : Oracle n} (hB : EmptyBlind o) (hn : 0 < n) :
    (toE (stallP n)).execMean o = ⊤ := by
  rw [toE_execMean hB]
  exact (stallP_execMean o hn).2

/-! ### Negative control: empty-blindness is load-bearing

A mutant oracle on `n = 1` that DOES see empty batches, and a clock rule with one empty round: the `toE` translation
then changes the law, so the equalities above cannot hold for arbitrary oracles.  The mutant is `Exact` for no target
(`not_exact_peek`), consistently with `emptyBlind_of_exact`. -/

/-- Legal everywhere; parameter `0` at the empty history and `1` at every nonempty one. -/
noncomputable def peekOracle : Oracle 1 where
  legal _ := True
  dec _ := instDecidableTrue
  marg h _ := match h with
    | [] => 0
    | _ :: _ => 1

/-- The clock rule "round 1 empty, then commit everything" (one-point seed). -/
noncomputable def delayP : PolicyP 1 Unit where
  P := Measure.dirac ()
  isProb := inferInstance
  act h c _ := if c = 1 then ∅ else remaining h
  fill _ _ _ := ∅
  act_sub h c _ := by
    split_ifs
    · exact Finset.empty_subset _
    · exact Finset.Subset.refl _
  fill_sub _ _ _ := Finset.empty_subset _
  act_meas _ _ _ := MeasurableSet.const _
  fill_meas _ _ _ := MeasurableSet.const _

theorem remaining_nil_one : remaining ([] : History 1) = univ := by
  simp [remaining]

theorem size_cons_univ (S : Finset (Fin 1)) (h : History 1) : size ((⟨univ, S⟩ : Batch 1) :: h) = 0 := by
  show (remaining ((⟨univ, S⟩ : Batch 1) :: h)).card = 0
  rw [remaining_cons, Finset.card_eq_zero, Finset.sdiff_eq_empty_iff_subset]
  exact Finset.subset_univ _

/-- The printed rule under the mutant: the round-2 parameter is read at the empty transcript, so the all-ones word
has probability `0`. -/
theorem delayP_printed_law : (delayP.tree ()).outBy peekOracle 2 [] 1 (fun _ => true) = 0 := by
  have hs : size ([] : History 1) ≠ 0 := by rw [size_nil]; omega
  have hact1 : (delayP.tree ()).act [] 1 = ∅ := by
    show (if (1 : ℕ) = 1 then ∅ else remaining []) = ∅
    rw [if_pos rfl]
  have hact2 : (delayP.tree ()).act [] 2 = univ := by
    show (if (2 : ℕ) = 1 then ∅ else remaining []) = univ
    rw [if_neg (by decide), remaining_nil_one]
  show (delayP.tree ()).outBy peekOracle (1 + 1) [] 1 (fun _ => true) = 0
  rw [TreeP.outBy, if_neg hs, hact1, Finset.powerset_empty, Finset.sum_singleton, if_pos rfl]
  refine mul_eq_zero_of_right _ ?_
  show (delayP.tree ()).outBy peekOracle (0 + 1) [] 2 (fun _ => true) = 0
  rw [TreeP.outBy, if_neg hs, hact2]
  refine Finset.sum_eq_zero (fun S _ => ?_)
  rw [if_neg Finset.univ_nonempty.ne_empty]
  by_cases h0 : (0 : Fin 1) ∈ S
  · refine mul_eq_zero_of_left ?_ _
    unfold TreeP.stepW
    rw [hact2, if_pos (show peekOracle.legal [] from trivial)]
    unfold batchLaw
    exact Finset.prod_eq_zero (Finset.mem_univ 0) (by rw [if_pos h0]; rfl)
  · refine mul_eq_zero_of_right _ ?_
    rw [TreeP.outBy, if_neg]
    rintro ⟨-, hx⟩
    have h1 := congrFun hx 0
    simp [outBits, onesSet, h0] at h1

/-- The `toE` translation under the mutant: the recorded empty batch makes the round-2 parameter `1`, so the
all-ones word has probability `1`. -/
theorem delayP_toE_law : ((toE delayP).tree ()).outBy peekOracle 2 [] (fun _ => true) = 1 := by
  have hs : size ([] : History 1) ≠ 0 := by rw [size_nil]; omega
  have hs1 : size ([⟨∅, ∅⟩] : History 1) ≠ 0 := by
    rw [← size_eraseEmpty, eraseEmpty_cons_emptyBatch, eraseEmpty_nil, size_nil]
    omega
  have hE : ((toE delayP).tree ()).act [] = ∅ := by
    show (if ([] : History 1).length + 1 = 1 then ∅ else remaining (eraseEmpty [])) = ∅
    rw [if_pos (by decide)]
  have hE1 : ((toE delayP).tree ()).act [⟨∅, ∅⟩] = univ := by
    show (if ([⟨∅, ∅⟩] : History 1).length + 1 = 1 then ∅ else remaining (eraseEmpty [⟨∅, ∅⟩])) = univ
    rw [if_neg (by decide), eraseEmpty_cons_emptyBatch, eraseEmpty_nil, remaining_nil_one]
  have hw0 : ((toE delayP).tree ()).stepW peekOracle [] ∅ = 1 := by
    unfold TreeE.stepW
    rw [hE, if_pos (show peekOracle.legal [] from trivial)]
    unfold batchLaw
    exact Finset.prod_empty
  show ((toE delayP).tree ()).outBy peekOracle (1 + 1) [] (fun _ => true) = 1
  rw [TreeE.outBy, if_neg hs, hE, Finset.powerset_empty, Finset.sum_singleton, hw0, one_mul]
  show ((toE delayP).tree ()).outBy peekOracle (0 + 1) [⟨∅, ∅⟩] (fun _ => true) = 1
  rw [TreeE.outBy, if_neg hs1, hE1, Finset.sum_eq_single univ]
  · have hst : ((toE delayP).tree ()).stepW peekOracle [⟨∅, ∅⟩] univ = 1 := by
      unfold TreeE.stepW
      rw [hE1, if_pos (show peekOracle.legal [⟨∅, ∅⟩] from trivial)]
      unfold batchLaw
      exact Finset.prod_eq_one (fun i _ => by rw [if_pos (Finset.mem_univ i)]; rfl)
    have hob : outBits ((⟨univ, univ⟩ : Batch 1) :: [⟨∅, ∅⟩]) = fun _ => true := by
      funext i
      simp [outBits, onesSet, Fin.fin_one_eq_zero i]
    rw [hst, one_mul, TreeE.outBy, if_pos ⟨size_cons_univ _ _, hob⟩]
  · intro S _ hS
    have h0 : (0 : Fin 1) ∉ S := fun h =>
      hS (Finset.eq_univ_of_forall (fun i => by rw [Fin.fin_one_eq_zero i]; exact h))
    refine mul_eq_zero_of_left ?_ _
    unfold TreeE.stepW
    rw [hE1, if_pos (show peekOracle.legal [⟨∅, ∅⟩] from trivial)]
    unfold batchLaw
    refine Finset.prod_eq_zero (Finset.mem_univ 0) ?_
    rw [if_neg h0]
    show (1 : ℝ) - 1 = 0
    exact sub_self 1
  · intro h
    exact absurd (Finset.mem_powerset.2 (Finset.Subset.refl _)) h

/-- **Without empty-blindness the translation changes the law** (law level, at horizon `2`, output all-ones):
`(toE delayP).outBy = 1 ≠ 0 = delayP.outBy` under `peekOracle`. -/
theorem toE_outBy_fails_without_emptyBlind :
    (toE delayP).outBy peekOracle 2 (fun _ => true) = 1 ∧ delayP.outBy peekOracle 2 (fun _ => true) = 0 := by
  constructor
  · show ∫ ω, ((toE delayP).tree ω).outBy peekOracle 2 [] (fun _ => true) ∂(Measure.dirac ()) = 1
    rw [integral_dirac]
    exact delayP_toE_law
  · show ∫ ω, (delayP.tree ω).outBy peekOracle 2 [] 1 (fun _ => true) ∂(Measure.dirac ()) = 0
    rw [integral_dirac]
    exact delayP_printed_law

theorem not_emptyBlind_peek : ¬ EmptyBlind peekOracle := by
  intro hB
  have hw : WFE ([⟨∅, ∅⟩] : History 1) :=
    (wfe_cons_iff _ _).2 ⟨Finset.empty_subset _, Finset.Subset.refl _, trivial⟩
  have hmem : (0 : Fin 1) ∈ remaining ([⟨∅, ∅⟩] : History 1) := by
    rw [← remaining_eraseEmpty, eraseEmpty_cons_emptyBatch, eraseEmpty_nil, remaining_nil_one]
    exact Finset.mem_univ _
  have h := (hB _ hw).2 trivial 0 hmem
  rw [eraseEmpty_cons_emptyBatch, eraseEmpty_nil] at h
  exact absurd h (show (0 : ℝ) ≠ 1 from zero_ne_one)

theorem not_exact_peek (t : Target 1) : ¬ Exact t peekOracle := fun hE =>
  not_emptyBlind_peek (emptyBlind_of_exact hE)

/-! ### Negative control: the clock convention is load-bearing -/

/-- Mutant translation with the clock off by one (`depth` instead of `depth + 1`). -/
def toE_offByOne (σ : PolicyP n Seed) : PolicyE n Seed where
  P := σ.P
  isProb := σ.isProb
  act h ω := σ.act (eraseEmpty h) h.length ω
  fill h ω := σ.fill (eraseEmpty h) h.length ω
  act_sub h ω := by
    rw [← remaining_eraseEmpty h]
    exact σ.act_sub _ _ ω
  fill_sub h ω := σ.fill_sub _ _ ω
  act_meas h B := σ.act_meas _ _ B
  fill_meas h B := σ.fill_meas _ _ B

/-- **The clock offset matters** (every oracle): `delayP` (round 1 empty) is not structurally capped at `1`, nor is
its translation `toE delayP`, but the off-by-one translation is. -/
theorem clock_offset_matters (o : Oracle 1) :
    ¬ delayP.CapEvery o 1 ∧ ¬ (toE delayP).CapEvery o 1 ∧ (toE_offByOne delayP).CapEvery o 1 := by
  refine ⟨fun h => ?_, fun h => ?_, fun ω => ?_⟩
  · have h1 : (delayP.tree ()).capFrom o (0 + 1) [] 1 := h ()
    rw [TreeP.capFrom] at h1
    rcases h1 with h0 | hall
    · rw [size_nil] at h0
      omega
    · have hact1 : (delayP.tree ()).act [] 1 = ∅ := by
        show (if (1 : ℕ) = 1 then ∅ else remaining []) = ∅
        rw [if_pos rfl]
      rw [hact1] at hall
      have h2 := hall ∅ (Finset.mem_powerset.2 (Finset.Subset.refl _)) (Or.inr rfl)
      rw [if_pos rfl, TreeP.capFrom, size_nil] at h2
      omega
  · have h1 : ((toE delayP).tree ()).capFrom o (0 + 1) [] := h ()
    rw [TreeE.capFrom] at h1
    rcases h1 with h0 | hall
    · rw [size_nil] at h0
      omega
    · have hE : ((toE delayP).tree ()).act [] = ∅ := by
        show (if ([] : History 1).length + 1 = 1 then ∅ else remaining (eraseEmpty [])) = ∅
        rw [if_pos (by decide)]
      rw [hE] at hall
      have h2 := hall ∅ (Finset.mem_powerset.2 (Finset.Subset.refl _)) (Or.inr rfl)
      rw [TreeE.capFrom, ← size_eraseEmpty, eraseEmpty_cons_emptyBatch, eraseEmpty_nil, size_nil] at h2
      omega
  · show ((toE_offByOne delayP).tree ω).capFrom o (0 + 1) []
    rw [TreeE.capFrom]
    right
    intro S _ _
    have hact0 : ((toE_offByOne delayP).tree ω).act [] = remaining [] := by
      show (if ([] : History 1).length = 1 then ∅ else remaining (eraseEmpty [])) = remaining []
      rw [if_neg (by decide), eraseEmpty_nil]
    rw [hact0, TreeE.capFrom]
    exact size_cons_remaining [] S

end A36RW.W13

/-! ## Verification block -/

#check @A36RW.W13.emptyBlind_of_exact
#check @A36RW.W13.toE_tree_outBy
#check @A36RW.W13.ofE_tree_outBy
#check @A36RW.W13.toE_outBy
#check @A36RW.W13.ofE_outBy
#check @A36RW.W13.replay_complete
#check @A36RW.W13.replay_sound
#check @A36RW.W13.pathCompat_unique
#check @A36RW.W13.capKLSetAS_P_eq
#check @A36RW.W13.capKLSet_P_eq
#check @A36RW.W13.LFad_P_eq
#check @A36RW.W13.classId_of_exact
#check @A36RW.W13.toE_outBy_fails_without_emptyBlind
#check @A36RW.W13.clock_offset_matters

#print axioms A36RW.W13.emptyBlind_of_exact
#print axioms A36RW.W13.outBy_sim
#print axioms A36RW.W13.capFrom_sim
#print axioms A36RW.W13.toE_tree_outBy
#print axioms A36RW.W13.ofE_tree_outBy
#print axioms A36RW.W13.toE_outBy
#print axioms A36RW.W13.ofE_outBy
#print axioms A36RW.W13.toE_tree_capFrom
#print axioms A36RW.W13.ofE_tree_capFrom
#print axioms A36RW.W13.replay_sound
#print axioms A36RW.W13.replay_complete
#print axioms A36RW.W13.pathCompat_unique
#print axioms A36RW.W13.replayAux_fibMeas
#print axioms A36RW.W13.ofE
#print axioms A36RW.W13.toE
#print axioms A36RW.W13.toE_doneBy
#print axioms A36RW.W13.ofE_doneBy
#print axioms A36RW.W13.toE_CapAS
#print axioms A36RW.W13.ofE_CapAS
#print axioms A36RW.W13.toE_CapEvery
#print axioms A36RW.W13.ofE_CapEvery
#print axioms A36RW.W13.toE_execMean
#print axioms A36RW.W13.ofE_execMean
#print axioms A36RW.W13.toE_outLim
#print axioms A36RW.W13.ofE_outLim
#print axioms A36RW.W13.toE_KLx_outLim
#print axioms A36RW.W13.ofE_KLx_outLim
#print axioms A36RW.W13.capKLSetAS_P_eq
#print axioms A36RW.W13.capKLSet_P_eq
#print axioms A36RW.W13.LFad_P_eq
#print axioms A36RW.W13.classId_of_exact
#print axioms A36RW.W13.capKLSetAS_P_eq_of_exact
#print axioms A36RW.W13.capKLSet_P_eq_of_exact
#print axioms A36RW.W13.LFad_P_eq_of_exact
#print axioms A36RW.W13.toE_ofE_act
#print axioms A36RW.W13.ofE_toE_act
#print axioms A36RW.W13.ofE_of_incompatible
#print axioms A36RW.W13.wf_eraseEmpty
#print axioms A36RW.W13.eraseEmpty_eq_self_of_wf
#print axioms A36RW.W13.TreeP.outBy_n_zero
#print axioms A36RW.W13.PolicyP.execMean_n_zero
#print axioms A36RW.W13.stallP_execMean
#print axioms A36RW.W13.stallP_toE_execMean
#print axioms A36RW.W13.toE_outBy_fails_without_emptyBlind
#print axioms A36RW.W13.not_emptyBlind_peek
#print axioms A36RW.W13.not_exact_peek
#print axioms A36RW.W13.clock_offset_matters


==> anc/formal_companion/lean/src/A36RW/ClassIdConsumers.lean <==
/-
A36RW.W13: the accepted headlines restated for the PRINTED clock-indexed class
`A36RW.W13.PolicyP` (paper l.182-190), by transport through the class identification of `A36RW.ClassId`.
Nothing is re-proved: every proof is "rewrite with the identification, apply the accepted theorem".

* `hardcap_optimum_P`   ← `A36RW.Balanced.hardcap_optimum`   (Theorem 2(a); both cap readings)
* `hardcap_optimum_outLim_P` ← `A36RW.Balanced.hardcap_optimum_outLim` (Theorem 2(a) for `Q_π = outLim`)
* `lemma2a_printed_P`   ← `A36RW.Balanced.lemma2a_printed`   (Lemma 2(a))
* `cor2b_printed_P`     ← `A36RW.Balanced.cor2b_printed`     (Corollary 2(b) with Lemma 2(b))
* `headline_cor2c_P`    ← `A36RW.Cor2c.headline_cor2c`       (Corollary 2(c), the `L_F` clauses, `LFad` → `LFad_P`)
* `WA_policy_P`         ← `A36W.WAFinal.WA_policy`           (Theorem WA, weighted slice, non-balanced)
* `corB_LFad_P`         ← `A36W.WAFinal.corB_LFad`           (Corollary (b) of Theorem WA for `L_F^ad`)

The oracles' exactness is the accepted `A36RW.Bridge.exact_balanced` and `A36W.weighted_exact`; empty-blindness
follows from it (`A36RW.W13.emptyBlind_of_exact`).
-/
import A36RW.ClassId
import A36RW.Balanced.HardCap
import A36RW.Balanced.Cor2c
import A36W.WAFinal

set_option autoImplicit false

namespace A36RW.W13

open AGF Finset MeasureTheory Filter Topology

/-! ## The two exact oracles are empty-blind -/

theorem emptyBlind_balanced (n k : ℕ) (hk : k ≤ n) : EmptyBlind (balancedOracle n k) :=
  emptyBlind_of_exact (Bridge.exact_balanced (n := n) hk)

theorem emptyBlind_weighted (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) :
    EmptyBlind (A36W.weightedOracle n k w) :=
  emptyBlind_of_exact (A36W.weighted_exact n k w hw hk)

/-! ## Balanced slice -/

/-- **Theorem 2(a) over the printed class** (`A36RW.Balanced.hardcap_optimum`, transported): for `k ≤ n`, `r ≥ 1`,
`-ln G_r(n,k)` is the least output KL over the printed clock-indexed class with hard cap `r`, under the structural
cap (`capKLSet_P`) and under the printed almost-sure cap (`capKLSetAS_P`). -/
theorem hardcap_optimum_P (n k r : ℕ) (hk : k ≤ n) (hr : 1 ≤ r) :
    IsLeast (capKLSet_P (Bridge.balancedTarget n k hk) (balancedOracle n k) r) (Balanced.negLogG r n k) ∧
    IsLeast (capKLSetAS_P (Bridge.balancedTarget n k hk) (balancedOracle n k) r) (Balanced.negLogG r n k) := by
  rw [capKLSet_P_eq (emptyBlind_balanced n k hk), capKLSetAS_P_eq (emptyBlind_balanced n k hk)]
  exact Balanced.hardcap_optimum n k r hk hr

/-- The CapAS half alone, in the brief's form. -/
theorem hardcap_optimum_AS_P (n k r : ℕ) (hk : k ≤ n) (hr : 1 ≤ r) :
    IsLeast (capKLSetAS_P (Bridge.balancedTarget n k hk) (balancedOracle n k) r) (Balanced.negLogG r n k) :=
  (hardcap_optimum_P n k r hk hr).2

/-- **Theorem 2(a) for the ACTUAL output law `Q_π = outLimP`** (`A36RW.Balanced.hardcap_optimum_outLim`,
transported): every almost-surely `r`-capped printed-class policy has `KL(p‖Q_π) ≥ -ln G_r(n,k)`, and some
printed-class policy with the structural cap attains it. -/
theorem hardcap_optimum_outLim_P (n k r : ℕ) (hk : k ≤ n) (hr : 1 ≤ r) :
    (∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyP n Seed), σ.CapAS (balancedOracle n k) r →
        Balanced.negLogG r n k ≤ KLx (Bridge.balancedTarget n k hk) (outLimP (balancedOracle n k) σ)) ∧
    (∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyP n Seed), σ.CapEvery (balancedOracle n k) r ∧
        KLx (Bridge.balancedTarget n k hk) (outLimP (balancedOracle n k) σ) = Balanced.negLogG r n k) := by
  have hB := emptyBlind_balanced n k hk
  obtain ⟨h1, h2⟩ := Balanced.hardcap_optimum_outLim n k r hk hr
  refine ⟨fun σ hcap => ?_, ?_⟩
  · rw [← toE_KLx_outLim hB]
    exact h1 (toE σ) ((toE_CapAS hB σ r).2 hcap)
  · obtain ⟨Seed, inst, π, hcap, hKL⟩ := h2
    exact ⟨Seed, inst, ofE π, (ofE_CapEvery hB π r).2 hcap, by rw [ofE_KLx_outLim hB]; exact hKL⟩

/-- **Lemma 2(a) over the printed class** (`A36RW.Balanced.lemma2a_printed`, transported): every printed-class policy
reaches a valid output within `t` rounds (empty rounds counted) with probability at most `G_t(n,k)`. -/
theorem lemma2a_printed_P (n k : ℕ) (hk : k ≤ n) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyP n Seed)
    (t : ℕ) : ∑ x ∈ Vset n k, σ.outBy (balancedOracle n k) t x ≤ GrRec t n (k : ℤ) := by
  have h := Balanced.lemma2a_printed n k hk (toE σ) t
  simpa only [toE_outBy (emptyBlind_balanced n k hk)] using h

/-- **Corollary 2(b) over the printed class `𝒜_∞`** (`A36RW.Balanced.cor2b_printed`, transported): for `n = 2k ≥ 2`
and every printed-class policy whose actual output law has `KL(p‖Q_π) ≤ ε`, the same three executed-mean bounds. -/
theorem cor2b_printed_P (k : ℕ) (hk : 1 ≤ k) (n : ℕ) (hn : n = 2 * k) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyP n Seed) (ε : ℝ)
    (hKL : KLx (Bridge.balancedTarget n k (by omega)) (outLimP (balancedOracle n k) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    ENNReal.ofReal 1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - GrRec (t+1) n (k:ℤ))
        ≤ σ.execMean (balancedOracle n k) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ((k:ℝ) + 1)) - 2.672)
        ≤ σ.execMean (balancedOracle n k) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (n:ℝ)) - 3.672)
        ≤ σ.execMean (balancedOracle n k) := by
  have hB := emptyBlind_balanced n k (by omega)
  have h := Balanced.cor2b_printed k hk n hn (toE σ) ε (by rw [toE_KLx_outLim hB]; exact hKL)
  simpa only [toE_execMean hB] using h

/-- `L_F^ad` over the printed class is V0's `LFad` on the balanced slice, for every `k` and `ε`. -/
theorem LFad_P_balanced (k : ℕ) (ε : ℝ) :
    LFad_P (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε =
      LFad (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε :=
  LFad_P_eq (emptyBlind_balanced (2 * k) k (by omega)) _ ε

/-- **Corollary 2(c) over the printed class** (`A36RW.Cor2c.headline_cor2c` with `LFad` replaced by `LFad_P`; the
`LFgen` clauses are about predrawn mixtures and are unchanged): at fixed `ε > 0`, `n = 2k → ∞`,
(i) `L_F(n,ε)/log₂ ln n → e^{-ε}`; (ii) `L_F^ad(n,ε) ≠ ⊤`; (iii) `L_F^ad(n,ε).toReal/log₂ ln n → e^{-ε}`; (iv) the same
in `ℝ≥0∞`; (v) both ratios within `30/√(log₂ ln n)` of `e^{-ε}` eventually. -/
theorem headline_cor2c_P {ε : ℝ} (hε : 0 < ε) :
    Tendsto (fun k : ℕ => LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
        / Real.logb 2 (Real.log (2 * (k : ℝ)))) atTop (𝓝 (Real.exp (-ε))) ∧
    (∀ k : ℕ, LFad_P (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε ≠ ⊤) ∧
    Tendsto (fun k : ℕ =>
        (LFad_P (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε).toReal
          / Real.logb 2 (Real.log (2 * (k : ℝ)))) atTop (𝓝 (Real.exp (-ε))) ∧
    Tendsto (fun k : ℕ => LFad_P (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
        / ENNReal.ofReal (Real.logb 2 (Real.log (2 * (k : ℝ))))) atTop
      (𝓝 (ENNReal.ofReal (Real.exp (-ε)))) ∧
    (∀ᶠ k : ℕ in atTop,
      |LFgen (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε
          / Real.logb 2 (Real.log (2 * (k : ℝ))) - Real.exp (-ε)|
        ≤ 30 / Real.sqrt (Real.logb 2 (Real.log (2 * (k : ℝ)))) ∧
      |(LFad_P (Bridge.balancedTarget (2 * k) k (by omega)) (balancedOracle (2 * k) k) ε).toReal
          / Real.logb 2 (Real.log (2 * (k : ℝ))) - Real.exp (-ε)|
        ≤ 30 / Real.sqrt (Real.logb 2 (Real.log (2 * (k : ℝ))))) := by
  simp only [LFad_P_balanced]
  exact Cor2c.headline_cor2c hε

/-! ## Weighted slice (non-balanced consumer) -/

/-- **Theorem WA over the printed class** (`A36W.WAFinal.WA_policy`, transported): for positive weights with ratio at
most `Λ` (`1 ≤ Λ`), `k ≤ n`, every printed-class policy and every `r ≥ 1`, the probability of a legal completion
within `r` rounds is at most `min{1, 2Λ (12Λ)^{2 - 2^{2-r}} (d₀+1)^{-2^{-r}}}` and at most
`min{1, 288 Λ³ (d₀+1)^{-2^{-r}}}`, `d₀ = min(k, n - k)`. -/
theorem WA_policy_P {n k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    (hΛ1 : 1 ≤ Λ) (hk : k ≤ n) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyP n Seed) (r : ℕ)
    (hr : 1 ≤ r) :
    ∑ x ∈ Vset n k, σ.outBy (A36W.weightedOracle n k w) r x ≤
        min 1 (2 * Λ * (12 * Λ) ^ (2 - (2 : ℝ) ^ (2 - (r : ℝ))) *
          (((min k (n - k) : ℕ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) ∧
    ∑ x ∈ Vset n k, σ.outBy (A36W.weightedOracle n k w) r x ≤
        min 1 (288 * Λ ^ 3 * (((min k (n - k) : ℕ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) := by
  have h := A36W.WAFinal.WA_policy hw hΛ hΛ1 hk (toE σ) r hr
  simpa only [toE_outBy (emptyBlind_weighted n k w hw hk)] using h

/-- **Corollary (b) of Theorem WA for `L_F^ad` over the printed class** (`A36W.WAFinal.corB_LFad`, transported). -/
theorem corB_LFad_P {n k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    (hΛ1 : 1 ≤ Λ) (hk : k ≤ n) {ε : ℝ} (hε0 : 0 ≤ ε) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (((min k (n - k) : ℕ) : ℝ) + 1))
        - A36W.WACosts.cK (288 * Λ ^ 3))
      ≤ LFad_P (A36W.weightedTarget n k w hw hk) (A36W.weightedOracle n k w) ε := by
  rw [LFad_P_eq (emptyBlind_weighted n k w hw hk)]
  exact A36W.WAFinal.corB_LFad hw hΛ hΛ1 hk hε0

end A36RW.W13

/-! ## Verification block -/

#check @A36RW.Balanced.hardcap_optimum
#check @A36RW.W13.hardcap_optimum_P
#check @A36RW.W13.hardcap_optimum_AS_P
#check @A36RW.Balanced.hardcap_optimum_outLim
#check @A36RW.W13.hardcap_optimum_outLim_P
#check @A36RW.Balanced.lemma2a_printed
#check @A36RW.W13.lemma2a_printed_P
#check @A36RW.Balanced.cor2b_printed
#check @A36RW.W13.cor2b_printed_P
#check @A36RW.Cor2c.headline_cor2c
#check @A36RW.W13.headline_cor2c_P
#check @A36W.WAFinal.WA_policy
#check @A36RW.W13.WA_policy_P
#check @A36W.WAFinal.corB_LFad
#check @A36RW.W13.corB_LFad_P

#print axioms A36RW.W13.emptyBlind_balanced
#print axioms A36RW.W13.emptyBlind_weighted
#print axioms A36RW.W13.hardcap_optimum_P
#print axioms A36RW.W13.hardcap_optimum_AS_P
#print axioms A36RW.W13.hardcap_optimum_outLim_P
#print axioms A36RW.W13.lemma2a_printed_P
#print axioms A36RW.W13.cor2b_printed_P
#print axioms A36RW.W13.LFad_P_balanced
#print axioms A36RW.W13.headline_cor2c_P
#print axioms A36RW.W13.WA_policy_P
#print axioms A36RW.W13.corB_LFad_P


==> anc/formal_companion/lean/src/A36RW/Export_AppJ_Main.lean <==
/-
A36RW export: Appendix J, Theorem 10 and its Corollaries, unconditional (`A36RW/AppJ/Main.lean`, which
discharges the frame's TG6 hypothesis by the analytic core's `W16.TG6_forall`).
-/
import A36RW.AppJ.Main

set_option pp.proofs false

#check @A36RW.AppJ.thm_tgenv
#check @A36RW.AppJ.thm_tgenv_sharp
#check @A36RW.AppJ.corA_capKLSetAS_full
#check @A36RW.AppJ.corA_KLx_outLim_capAS_full
#check @A36RW.AppJ.corA_rounds_explicit_full
#check @A36RW.AppJ.corD_capKLSetAS_full
#check @A36RW.AppJ.corD_rounds_full
#check @A36RW.AppJ.corB_asymptotic_full
#check @A36RW.AppJ.W16.TG6_forall

#print axioms A36RW.AppJ.thm_tgenv
#print axioms A36RW.AppJ.thm_tgenv_sharp
#print axioms A36RW.AppJ.corA_capKLSetAS_full
#print axioms A36RW.AppJ.corA_KLx_outLim_capAS_full
#print axioms A36RW.AppJ.corA_rounds_explicit_full
#print axioms A36RW.AppJ.corD_capKLSetAS_full
#print axioms A36RW.AppJ.corD_rounds_full
#print axioms A36RW.AppJ.corB_asymptotic_full


==> anc/formal_companion/lean/src/A36RW/Export_AppJ_W14.lean <==
/-
A36RW.AppJ.Check: headline `#check` types and `#print axioms` for the
W14 App J modules.  Not imported by anything.
-/
import A36RW.AppJ.W14.Asym
import A36RW.AppJ.W14.Sanity

open A36RW.AppJ

-- §Basic (deliverable 1, TG10)
#check @Z_pos
#check @aA_nonneg
#check @aA_le_one
#check @aB_nonneg
#check @aB_le_one
#check @mA_mul_aA_add_mB_mul_aB
#check @V_nonneg
#check @sum_bin
#check @bin_nonneg
#check @aliveMass_le_one
#check @Eprod_nonneg
#check @Eprod_mono
#check @G_nonneg
#check @G_le_one
#check @G_le_G_succ
#check @TG10
-- §Count
#check @sum_powerset_split
#check @sum_prod_twoValue
-- §Link (TG0, identification, TG9)
#check @weightedTarget_twoW_p
#check @Zw_eq
#check @sliceMarg_twoW_A
#check @sliceMarg_twoW_B
#check @weightedOracle_marg_twoW
#check @condMarg_twoW
#check @condMarg_twoW_of_legal
#check @legal_iff_prefMass_pos
#check @wslice_twoW_union
#check @condMarg_twoW_child
#check @batchVal_twoW
#check @G_twoW
#check @G_root_twoW
#check @TG9
#check @TG9_supp
#check @TG9_capAS
#check @TG9_capEvery
#check @sched_mass_le_G
-- §TG1
#check @TG1
#check @TG1_batch
#check @G_one_eq_batchPmf
#check @G_one_le
-- §TG7
#check @TG7
#check @TG7_iterate
-- §Theorem 10
#check @TG6_iff_18
#check @thm_tgenv_of_TG6
#check @thm_tgenv_one
-- §Corollaries
#check @KLx_ge_negLog_mass
#check @corA_KLx
#check @corA_KLx_outLim_capAS
#check @corA_capKLSetAS
#check @RAND_zero_empty
#check @capKLSetAS_zero
#check @RAND_mono
#check @capKLSetAS_mono
#check @Fstar_n_eq_zero
#check @markov_component
#check @markov_split
#check @corB_mix
#check @corB_LFgen
#check @corB_LFgen_of_nonneg
#check @schedLawE_fullSingletons
-- §Optional
#check @corA_rounds
#check @corA_rounds_explicit
#check @thm_tgenv_sharp_of_TG6
#check @Csharp_lt
#check @corD_capKLSetAS
#check @corD_rounds
#check @corD_execMean
#check @corD_LFad
#check @corB_asymptotic
#check @G_sanity

#print axioms Z_pos
#print axioms aA_nonneg
#print axioms aA_le_one
#print axioms aB_nonneg
#print axioms aB_le_one
#print axioms mA_mul_aA_add_mB_mul_aB
#print axioms V_nonneg
#print axioms sum_bin
#print axioms bin_nonneg
#print axioms aliveMass_le_one
#print axioms Eprod_nonneg
#print axioms Eprod_mono
#print axioms G_nonneg
#print axioms G_le_one
#print axioms G_le_G_succ
#print axioms TG10
#print axioms sum_powerset_split
#print axioms sum_prod_twoValue
#print axioms weightedTarget_twoW_p
#print axioms Zw_eq
#print axioms sliceMarg_twoW_A
#print axioms sliceMarg_twoW_B
#print axioms weightedOracle_marg_twoW
#print axioms condMarg_twoW
#print axioms condMarg_twoW_of_legal
#print axioms legal_iff_prefMass_pos
#print axioms wslice_twoW_union
#print axioms condMarg_twoW_child
#print axioms batchVal_twoW
#print axioms G_twoW
#print axioms G_root_twoW
#print axioms TG9
#print axioms TG9_supp
#print axioms TG9_capAS
#print axioms TG9_capEvery
#print axioms sched_mass_le_G
#print axioms TG1
#print axioms TG1_batch
#print axioms G_one_eq_batchPmf
#print axioms G_one_le
#print axioms TG7
#print axioms TG7_iterate
#print axioms TG6_iff_18
#print axioms thm_tgenv_of_TG6
#print axioms thm_tgenv_one
#print axioms KLx_ge_negLog_mass
#print axioms corA_KLx
#print axioms corA_KLx_outLim_capAS
#print axioms corA_capKLSetAS
#print axioms RAND_zero_empty
#print axioms capKLSetAS_zero
#print axioms RAND_mono
#print axioms capKLSetAS_mono
#print axioms Fstar_n_eq_zero
#print axioms markov_component
#print axioms markov_split
#print axioms corB_mix
#print axioms corB_LFgen
#print axioms corB_LFgen_of_nonneg
#print axioms schedLawE_fullSingletons
#print axioms corA_rounds
#print axioms corA_rounds_explicit
#print axioms thm_tgenv_sharp_of_TG6
#print axioms Csharp_lt
#print axioms corD_capKLSetAS
#print axioms corD_rounds
#print axioms corD_execMean
#print axioms corD_LFad
#print axioms corB_asymptotic
#print axioms G_sanity


==> anc/formal_companion/lean/src/A36RW/Export_AppJ_W16.lean <==
import A36RW.AppJ.W16.All

/-! W16 final check: exact types and axioms of every headline (not imported by anything). -/

open A36RW.AppJ A36RW.AppJ.W16

#check @w16_hLC
#check @TG2_mono
#check @TG2
#check @TG2_monotoneOn_aA
#check @TG2_monotoneOn_aB
#check @TG3
#check @TG3_dist
#check @tgtW
#check @Etgt
#check @TG4_mass
#check @TG4_i_A
#check @TG4_i_B
#check @TG4_i_mean
#check @TG4_ii
#check @TG5
#check @Vrem_eq
#check @TG5_witness1
#check @w16_atom
#check @w16_caseF
#check @w16_caseS
#check @w16_g_le_g32
#check @TG6_gen
#check @TG6
#check @TG6_forall
#check @numeric_CF
#check @numeric_8_4sqrt6
#check @numeric_g32_lt
#check @numeric_18_33
#check @TG8_exists
#check @TG8_unique
#check @TG8
#check @w16_T_illegal
#check @w16_T_empty
#check @w16_Etgt_empty
#check @w16_tgtW_single_A
#check @w16_tgtW_single_B
#check @w16_tgtW_eq_zero_of_not_alive
#print axioms w16_hLC
#print axioms TG2_mono
#print axioms TG2
#print axioms TG2_monotoneOn_aA
#print axioms TG2_monotoneOn_aB
#print axioms TG3
#print axioms TG3_dist
#print axioms TG4_mass
#print axioms TG4_i_A
#print axioms TG4_i_B
#print axioms TG4_i_mean
#print axioms TG4_ii
#print axioms TG5
#print axioms Vrem_eq
#print axioms TG5_witness1
#print axioms w16_atom
#print axioms w16_caseF
#print axioms w16_caseS
#print axioms w16_g_le_g32
#print axioms TG6_gen
#print axioms TG6
#print axioms TG6_forall
#print axioms numeric_CF
#print axioms numeric_8_4sqrt6
#print axioms numeric_g32_lt
#print axioms numeric_18_33
#print axioms TG8_exists
#print axioms TG8_unique
#print axioms TG8
#print axioms w16_T_illegal
#print axioms w16_T_empty
#print axioms w16_Etgt_empty
#print axioms w16_tgtW_single_A
#print axioms w16_tgtW_single_B
#print axioms w16_tgtW_eq_zero_of_not_alive


==> anc/formal_companion/lean/src/A36RW/Export_AppJ_W20.lean <==
/-
A36RW.Export_AppJ_W20: `#check` / `#print axioms` for every W20 headline,
then for the integrated inputs they use (frame `A36RW.AppJ.*`, `A36W.*`, and `A36RW.Mix.*`).
The definitions of the constant are printed first: `c_TG = cK (324 * √2)`, `cK K = Σ' i, cTerm K i`,
`cTerm K i = min 1 (K * exp (-(2^i)))`.
-/
import A36RW.AppJ.W20.CorD

#print A36W.WACosts.cTerm
#print A36W.WACosts.cK
#check @A36RW.AppJ.W20.sqrt_two_lt_d7
#print axioms A36RW.AppJ.W20.sqrt_two_lt_d7
#check @A36RW.AppJ.W20.sqrt_two_gt_d7
#print axioms A36RW.AppJ.W20.sqrt_two_gt_d7
#check @A36RW.AppJ.W20.exp_neg_one_lt_d7
#print axioms A36RW.AppJ.W20.exp_neg_one_lt_d7
#check @A36RW.AppJ.W20.exp_neg_one_gt_d7
#print axioms A36RW.AppJ.W20.exp_neg_one_gt_d7
#check @A36RW.AppJ.W20.cTG_arg_nonneg
#print axioms A36RW.AppJ.W20.cTG_arg_nonneg
#check @A36RW.AppJ.W20.cTG_eq
#print axioms A36RW.AppJ.W20.cTG_eq
#check @A36RW.AppJ.W20.cTG_hasSum
#print axioms A36RW.AppJ.W20.cTG_hasSum
#check @A36RW.AppJ.W20.cTerm_cTG_eq_one
#print axioms A36RW.AppJ.W20.cTerm_cTG_eq_one
#check @A36RW.AppJ.W20.cTG_split
#print axioms A36RW.AppJ.W20.cTG_split
#check @A36RW.AppJ.W20.cTerm_cTG_three_le
#print axioms A36RW.AppJ.W20.cTerm_cTG_three_le
#check @A36RW.AppJ.W20.cTG_tail_le
#print axioms A36RW.AppJ.W20.cTG_tail_le
#check @A36RW.AppJ.W20.cTG_tail_nonneg
#print axioms A36RW.AppJ.W20.cTG_tail_nonneg
#check @A36RW.AppJ.W20.cTG_lt
#print axioms A36RW.AppJ.W20.cTG_lt
#check @A36RW.AppJ.W20.cTG_bracket
#print axioms A36RW.AppJ.W20.cTG_bracket
#check @A36RW.AppJ.W20.env_rpow_eq_exp_real
#print axioms A36RW.AppJ.W20.env_rpow_eq_exp_real
#check @A36RW.AppJ.W20.env_le_cTerm_real
#print axioms A36RW.AppJ.W20.env_le_cTerm_real
#check @A36RW.AppJ.W20.sum_env_le_cK_real
#print axioms A36RW.AppJ.W20.sum_env_le_cK_real
#check @A36RW.AppJ.W20.tail_sum_finite_real
#print axioms A36RW.AppJ.W20.tail_sum_finite_real
#check @A36RW.AppJ.W20.tail_sum_ennreal_real
#print axioms A36RW.AppJ.W20.tail_sum_ennreal_real
#check @A36RW.AppJ.W20.small_L_le_one
#print axioms A36RW.AppJ.W20.small_L_le_one
#check @A36RW.AppJ.W20.twoW_nonneg
#print axioms A36RW.AppJ.W20.twoW_nonneg
#check @A36RW.AppJ.W20.eps_nonneg_of_KLx_outLim
#print axioms A36RW.AppJ.W20.eps_nonneg_of_KLx_outLim
#check @A36RW.AppJ.W20.one_le_execMean
#print axioms A36RW.AppJ.W20.one_le_execMean
#check @A36RW.AppJ.W20.G_root_le_env_324
#print axioms A36RW.AppJ.W20.G_root_le_env_324
#check @A36RW.AppJ.W20.one_lt_log_324sqrt2
#print axioms A36RW.AppJ.W20.one_lt_log_324sqrt2
#check @A36RW.AppJ.W20.LV_of_n_zero
#print axioms A36RW.AppJ.W20.LV_of_n_zero
#check @A36RW.AppJ.W20.execMean_n0_fixture
#print axioms A36RW.AppJ.W20.execMean_n0_fixture
#check @A36RW.AppJ.W20.corD_tail_ge
#print axioms A36RW.AppJ.W20.corD_tail_ge
#check @A36RW.AppJ.W20.corD_tail_ge_small
#print axioms A36RW.AppJ.W20.corD_tail_ge_small
#check @A36RW.AppJ.W20.corD_execMean_ge_small
#print axioms A36RW.AppJ.W20.corD_execMean_ge_small
#check @A36RW.AppJ.W20.corD_display
#print axioms A36RW.AppJ.W20.corD_display
#check @A36RW.AppJ.W20.corD_execMean_ge
#print axioms A36RW.AppJ.W20.corD_execMean_ge
#check @A36RW.AppJ.W20.corD_execMean_ge_3154
#print axioms A36RW.AppJ.W20.corD_execMean_ge_3154
#check @A36RW.AppJ.W20.corD_LFad_ge
#print axioms A36RW.AppJ.W20.corD_LFad_ge
#check @A36RW.AppJ.W20.corD_mix_ge
#print axioms A36RW.AppJ.W20.corD_mix_ge
#check @A36RW.AppJ.W20.corD_LFgen_ge
#print axioms A36RW.AppJ.W20.corD_LFgen_ge
#check @A36RW.AppJ.W20.corD_LFgen_ge_ofReal
#print axioms A36RW.AppJ.W20.corD_LFgen_ge_ofReal
#check @A36RW.AppJ.W20.corD_LFgen_ge_via_m6''
#print axioms A36RW.AppJ.W20.corD_LFgen_ge_via_m6''
#check @A36RW.AppJ.W20.fx_V_ge
#print axioms A36RW.AppJ.W20.fx_V_ge
#check @A36RW.AppJ.W20.log_three_point_five_ge
#print axioms A36RW.AppJ.W20.log_three_point_five_ge
#check @A36RW.AppJ.W20.fx_LV_ge
#print axioms A36RW.AppJ.W20.fx_LV_ge
#check @A36RW.AppJ.W20.corD_LFgen_eps_neg_fixture
#print axioms A36RW.AppJ.W20.corD_LFgen_eps_neg_fixture
#check @A36RW.AppJ.W20.fx_exists_A
#print axioms A36RW.AppJ.W20.fx_exists_A
#check @A36RW.AppJ.W20.corA_Fstar_ge
#print axioms A36RW.AppJ.W20.corA_Fstar_ge
#check @A36RW.AppJ.W20.corD_Fstar_ge
#print axioms A36RW.AppJ.W20.corD_Fstar_ge
#check @A36RW.AppJ.W20.Fstar_zero
#print axioms A36RW.AppJ.W20.Fstar_zero
#check @A36RW.AppJ.W20.Fstar_n
#print axioms A36RW.AppJ.W20.Fstar_n
#check @A36RW.AppJ.W20.corA_Fstar_r0_fixture
#print axioms A36RW.AppJ.W20.corA_Fstar_r0_fixture
#check @A36RW.AppJ.W20.RAND_mono_twoW
#print axioms A36RW.AppJ.W20.RAND_mono_twoW
#check @A36RW.AppJ.W20.capKLSetAS_mono_twoW
#print axioms A36RW.AppJ.W20.capKLSetAS_mono_twoW
#check @A36RW.AppJ.W20.capKLSetAS_mono_le_twoW
#print axioms A36RW.AppJ.W20.capKLSetAS_mono_le_twoW
#check @A36RW.AppJ.W20.Fstar_succ_le
#print axioms A36RW.AppJ.W20.Fstar_succ_le
#check @A36RW.AppJ.W20.Fstar_antitone
#print axioms A36RW.AppJ.W20.Fstar_antitone
#check @A36RW.AppJ.W20.eps_nonneg_of_Fstar_le
#print axioms A36RW.AppJ.W20.eps_nonneg_of_Fstar_le
#check @A36RW.AppJ.W20.rounds_d_arith
#print axioms A36RW.AppJ.W20.rounds_d_arith
#check @A36RW.AppJ.W20.corD_rounds_Fstar
#print axioms A36RW.AppJ.W20.corD_rounds_Fstar
#check @A36RW.AppJ.W20.rounds_a_arith
#print axioms A36RW.AppJ.W20.rounds_a_arith
#check @A36RW.AppJ.W20.rounds_a_explicit_arith
#print axioms A36RW.AppJ.W20.rounds_a_explicit_arith
#check @A36RW.AppJ.W20.corA_rounds_Fstar
#print axioms A36RW.AppJ.W20.corA_rounds_Fstar
#check @A36RW.AppJ.W20.corA_rounds_explicit_Fstar
#print axioms A36RW.AppJ.W20.corA_rounds_explicit_Fstar
#check @A36RW.AppJ.W20.RF_set_mem_n
#print axioms A36RW.AppJ.W20.RF_set_mem_n
#check @A36RW.AppJ.W20.RF_bounds
#print axioms A36RW.AppJ.W20.RF_bounds
#check @A36RW.AppJ.W20.corD_RF_gt
#print axioms A36RW.AppJ.W20.corD_RF_gt
#check @A36RW.AppJ.W20.corA_RF_ge
#print axioms A36RW.AppJ.W20.corA_RF_ge

-- inputs used (integrated frame / A36W / pending Mix)
#check @A36RW.AppJ.thm_tgenv_sharp
#print axioms A36RW.AppJ.thm_tgenv_sharp
#check @A36RW.AppJ.Csharp_lt
#print axioms A36RW.AppJ.Csharp_lt
#check @A36RW.AppJ.corD_execMean
#print axioms A36RW.AppJ.corD_execMean
#check @A36RW.AppJ.corA_capKLSetAS_full
#print axioms A36RW.AppJ.corA_capKLSetAS_full
#check @A36RW.AppJ.corD_capKLSetAS_full
#print axioms A36RW.AppJ.corD_capKLSetAS_full
#check @A36RW.AppJ.RAND_mono
#print axioms A36RW.AppJ.RAND_mono
#check @A36RW.AppJ.capKLSetAS_mono
#print axioms A36RW.AppJ.capKLSetAS_mono
#check @A36RW.AppJ.capKLSetAS_zero
#print axioms A36RW.AppJ.capKLSetAS_zero
#check @A36RW.AppJ.Fstar_n_eq_zero
#print axioms A36RW.AppJ.Fstar_n_eq_zero
#check @A36RW.AppJ.capKLSetAS_nonneg
#print axioms A36RW.AppJ.capKLSetAS_nonneg
#check @A36RW.AppJ.LFgen_feasible_nonempty
#print axioms A36RW.AppJ.LFgen_feasible_nonempty
#check @A36RW.AppJ.W16.TG3
#print axioms A36RW.AppJ.W16.TG3
#check @A36W.margUnit_weightedOracle
#print axioms A36W.margUnit_weightedOracle
#check @A36W.weighted_exact
#print axioms A36W.weighted_exact
#check @A36W.exp_neg_le_mass_outLim
#print axioms A36W.exp_neg_le_mass_outLim
#check @A36W.WACosts.cK_eq
#print axioms A36W.WACosts.cK_eq
#check @A36W.WACosts.summable_cTerm
#print axioms A36W.WACosts.summable_cTerm
#check @A36W.WACosts.cTerm_shift_le
#print axioms A36W.WACosts.cTerm_shift_le
#check @A36RW.Mix.m3
#print axioms A36RW.Mix.m3
#check @A36RW.Mix.m5
#print axioms A36RW.Mix.m5
#check @A36RW.Mix.m6''
#print axioms A36RW.Mix.m6''
#check @A36RW.Mix.LFgen_eq_zero_of_neg
#print axioms A36RW.Mix.LFgen_eq_zero_of_neg
#check @A36RW.Mix.mixPolicy_n0
#print axioms A36RW.Mix.mixPolicy_n0


==> anc/formal_companion/lean/src/A36RW/Export_AppJ_W21.lean <==
/-
A36RW.Export_AppJ_W21: `#check` / `#print axioms` for Appendix J Lemma TG11, Corollary (c)1 and
the second remark (W21).  Each block below is copied verbatim from the end of the named module.
-/
import A36RW.AppJ.W21.TG11
import A36RW.AppJ.W21.Fixture
import A36RW.AppJ.W21.CorC1
import A36RW.AppJ.W21.Remark

-- from A36RW.AppJ.W21.TG11
#check @A36RW.AppJ.W21.TG11
#check @A36RW.AppJ.W21.TG11_sel
#check @A36RW.AppJ.W21.TG11_supp
#check @A36RW.AppJ.W21.TG11_max_capAS
#check @A36RW.AppJ.W21.TG11_max_capEvery
#check @A36RW.AppJ.W21.TG11_sup_all
#check @A36RW.AppJ.W21.TG11_sSup_capAS
#check @A36RW.AppJ.W21.TG11_sSup_all
#check @A36RW.AppJ.W21.lastRound_max_iff
#check @A36RW.AppJ.W21.G_one_pos_count
#check @A36RW.AppJ.W21.marg_mem_Ioo
#check @A36RW.AppJ.W21.TG11_fixture_r1
#print axioms A36RW.AppJ.W21.TG11
#print axioms A36RW.AppJ.W21.TG11_sel
#print axioms A36RW.AppJ.W21.TG11_supp
#print axioms A36RW.AppJ.W21.TG11_max_capAS
#print axioms A36RW.AppJ.W21.TG11_max_capEvery
#print axioms A36RW.AppJ.W21.TG11_sup_all
#print axioms A36RW.AppJ.W21.TG11_sSup_capAS
#print axioms A36RW.AppJ.W21.TG11_sSup_all
#print axioms A36RW.AppJ.W21.lastRound_max_iff
#print axioms A36RW.AppJ.W21.G_one_pos_count
#print axioms A36RW.AppJ.W21.marg_mem_Ioo
#print axioms A36RW.AppJ.W21.TG11_fixture_r1

-- from A36RW.AppJ.W21.Fixture
#check @A36RW.AppJ.W21.Fixture.G_fix_two
#check @A36RW.AppJ.W21.Fixture.G_fix_one
#check @A36RW.AppJ.W21.Fixture.fix_unique_root
#check @A36RW.AppJ.W21.Fixture.fix_root_batch
#check @A36RW.AppJ.W21.Fixture.TG11_fixture_r2
#check @A36RW.AppJ.W21.Fixture.fix_allAtOnce_success
#print axioms A36RW.AppJ.W21.Fixture.G_fix_two
#print axioms A36RW.AppJ.W21.Fixture.G_fix_one
#print axioms A36RW.AppJ.W21.Fixture.fix_unique_root
#print axioms A36RW.AppJ.W21.Fixture.fix_root_batch
#print axioms A36RW.AppJ.W21.Fixture.TG11_fixture_r2
#print axioms A36RW.AppJ.W21.Fixture.fix_allAtOnce_success

-- from A36RW.AppJ.W21.CorC1
#check @A36RW.AppJ.W21.corC1_lower
#check @A36RW.AppJ.W21.V_le_quarter
#check @A36RW.AppJ.W21.corC1_two_sided
#check @A36RW.AppJ.W21.corC1_iff
#check @A36RW.AppJ.W21.distD_le
#check @A36RW.AppJ.W21.distD_NNN
#check @A36RW.AppJ.W21.V_balanced_NNN
#check @A36RW.AppJ.W21.V_cex
#check @A36RW.AppJ.W21.V_cex_bounds
#check @A36RW.AppJ.W21.V_cex_printed
#check @A36RW.AppJ.W21.V_NNN_le
#check @A36RW.AppJ.W21.V_NNN_small
#check @A36RW.AppJ.W21.corC1_no_uniform
#print axioms A36RW.AppJ.W21.corC1_lower
#print axioms A36RW.AppJ.W21.V_le_quarter
#print axioms A36RW.AppJ.W21.corC1_two_sided
#print axioms A36RW.AppJ.W21.corC1_iff
#print axioms A36RW.AppJ.W21.distD_le
#print axioms A36RW.AppJ.W21.distD_NNN
#print axioms A36RW.AppJ.W21.V_balanced_NNN
#print axioms A36RW.AppJ.W21.V_cex
#print axioms A36RW.AppJ.W21.V_cex_bounds
#print axioms A36RW.AppJ.W21.V_cex_printed
#print axioms A36RW.AppJ.W21.V_NNN_le
#print axioms A36RW.AppJ.W21.V_NNN_small
#print axioms A36RW.AppJ.W21.corC1_no_uniform

-- from A36RW.AppJ.W21.Remark
#check @A36RW.AppJ.W21.Remark.TC_le_sum_binEntropy
#check @A36RW.AppJ.W21.Remark.KLx_prodMarg_le
#check @A36RW.AppJ.W21.Remark.oneRound_law_eq_prodMarg
#check @A36RW.AppJ.W21.Remark.oneBlock_law_eq_prodMarg
#check @A36RW.AppJ.W21.Remark.EZ_le
#check @A36RW.AppJ.W21.Remark.nu_le
#check @A36RW.AppJ.W21.Remark.nu_pos
#check @A36RW.AppJ.W21.Remark.nu_lt_one
#check @A36RW.AppJ.W21.Remark.aA_eq_one_sub_nu
#check @A36RW.AppJ.W21.Remark.V_root_le
#check @A36RW.AppJ.W21.Remark.binEntropy_le_g
#check @A36RW.AppJ.W21.Remark.g_mono
#check @A36RW.AppJ.W21.Remark.famT_marg
#check @A36RW.AppJ.W21.Remark.fam_sum_binEntropy
#check @A36RW.AppJ.W21.Remark.oneRound_KL_le
#check @A36RW.AppJ.W21.Remark.oneRound_bound_le
#check @A36RW.AppJ.W21.Remark.remark_oneRound
#check @A36RW.AppJ.W21.Remark.remark_RF_eq_one
#check @A36RW.AppJ.W21.Remark.remark_LF_eq_one
#print A36RW.AppJ.W21.Remark.famT
#print A36RW.AppJ.W21.Remark.famO
#print axioms A36RW.AppJ.W21.Remark.TC_le_sum_binEntropy
#print axioms A36RW.AppJ.W21.Remark.KLx_prodMarg_le
#print axioms A36RW.AppJ.W21.Remark.oneRound_law_eq_prodMarg
#print axioms A36RW.AppJ.W21.Remark.oneBlock_law_eq_prodMarg
#print axioms A36RW.AppJ.W21.Remark.EZ_le
#print axioms A36RW.AppJ.W21.Remark.nu_le
#print axioms A36RW.AppJ.W21.Remark.nu_pos
#print axioms A36RW.AppJ.W21.Remark.nu_lt_one
#print axioms A36RW.AppJ.W21.Remark.aA_eq_one_sub_nu
#print axioms A36RW.AppJ.W21.Remark.V_root_le
#print axioms A36RW.AppJ.W21.Remark.binEntropy_le_g
#print axioms A36RW.AppJ.W21.Remark.g_mono
#print axioms A36RW.AppJ.W21.Remark.famT_marg
#print axioms A36RW.AppJ.W21.Remark.fam_sum_binEntropy
#print axioms A36RW.AppJ.W21.Remark.oneRound_KL_le
#print axioms A36RW.AppJ.W21.Remark.oneRound_bound_le
#print axioms A36RW.AppJ.W21.Remark.remark_oneRound
#print axioms A36RW.AppJ.W21.Remark.remark_RF_eq_one
#print axioms A36RW.AppJ.W21.Remark.remark_LF_eq_one
#check @A36RW.AppJ.W21.Remark.exists_N_loglog
#check @A36RW.AppJ.W21.Remark.remark_no_doublylog_RF
#check @A36RW.AppJ.W21.Remark.remark_no_doublylog_LF
#print axioms A36RW.AppJ.W21.Remark.exists_N_loglog
#print axioms A36RW.AppJ.W21.Remark.remark_no_doublylog_RF
#print axioms A36RW.AppJ.W21.Remark.remark_no_doublylog_LF


==> anc/formal_companion/lean/src/A36RW/Export_Balanced.lean <==
/-
A36RW export file (not a library module): prints the exact theorem types of the balanced headlines and the full
definitions they mention, so a reader can check the statement without reading any proof.
-/
import A36RW.Balanced.HardCap
import A36RW.Balanced.MixtureBridge

set_option pp.proofs false
set_option pp.funBinderTypes true

open AGF A36RW

-- headline theorem types
#check @A36RW.Balanced.hardcap_optimum
#check @A36RW.Balanced.hardcap_optimum_outLim
#check @A36RW.Balanced.cor2b_printed
#check @A36RW.Balanced.lemma2a_printed
#check @A36RW.Balanced.oneRound_capEvery
#check @A36RW.Balanced.capKLSet_nonempty
#check @A36RW.Balanced.hardcap_pairing
#check @A36RW.Balanced.cor2b_LF
#check @A36RW.Balanced.KL_congr_on_Vset
-- Review note N1: the printed attainer ("maximizing count-state rule in uniformly random order")
#check @A36RW.Attain.sigmaStar_cap
#check @A36RW.Attain.sigmaStar_KL
#check @A36RW.Attain.Tstar_success
#check @A36RW.Attain.sigmaStar_outBy
#print A36RW.Attain.Tstar
#print A36RW.Attain.sigmaStar
-- Review note N3: Lemma 2(b) for a general threshold theta, tail and single-horizon forms
#check @A36RW.ExecMean.lemma2b_tail
#check @A36RW.ExecMean.lemma2b_single
-- Review note N2: the side clauses of Lemma 2(a) (earlier kernel-checked library)
#check @A36.GrRec_mono
#check @A36.succMass_qSched_le_GrRec
#print A36RW.Balanced.negLogG
#print A36RW.ExecMean.Witness.oneRound

-- Review request, item 2: the law/measurability joins the headlines rest on (all from A36RW.Balanced.Converse)
#check @A36RW.Converse.MargUnit
#check @A36RW.Converse.margUnit_balanced
#check @A36RW.Converse.margUnit_of_exact
#check @A36RW.Converse.measurable_outBy
#check @A36RW.Converse.integrable_outBy
#check @A36RW.Converse.policy_outBy_nonneg
#check @A36RW.Converse.policy_doneBy_le_one
#check @A36RW.Converse.policy_outBy_le_succ
#check @A36RW.Converse.outBy_le_outLim
#check @A36RW.Converse.outLim_le_one
#check @A36RW.Converse.tendsto_outBy_outLim
#check @A36RW.Converse.sum_outLim_le_one
#check @A36RW.Converse.sum_outBy_eq_one_of_capFrom
#check @A36RW.Converse.capAS_of_capEvery
#check @A36RW.Converse.outLim_eq_outBy_of_capAS
#check @A36RW.Converse.sum_Vset_outBy_eq_zero_of_not_legal
#check @A36RW.Converse.sum_Vset_outBy_le_GrRec

-- W4 bridges from interface optima to the AGF kernel-checked optima, and the mixture embedding
#check @A36RW.Bridge.KLx_balanced
#check @A36RW.Bridge.exact_balanced
#check @A36RW.Bridge.LFgen_balanced_eq_Fopt
#check @A36RW.Bridge.LHgen_balanced_eq_Hopt
#check @A36RW.Bridge.mixPolicy_capEvery_maxLen
#check @A36RW.Bridge.outLim_mixPolicy_slice
#check @A36RW.Bridge.mixPolicy_execMean
#check @A36RW.Bridge.LFad_le_ofReal_LFgen
#check @A36RW.Bridge.schedLawE_balanced
#check @A36RW.Bridge.outBy_toE_of_size_le

-- the interface objects in the statements
#print A36RW.capKLSet
#print A36RW.capKLSetAS
#print A36RW.KLx
#print A36RW.Target
#print A36RW.Oracle
#print A36RW.balancedOracle
#print A36RW.Bridge.balancedTarget
#print A36RW.Exact
#print A36RW.WFE
#print A36RW.prefMass
#print A36RW.condMarg
#print A36RW.Agrees
#print A36RW.batchLaw
#print A36RW.TreeE
#print A36RW.TreeE.stepW
#print A36RW.TreeE.outBy
#print A36RW.TreeE.capFrom
#print A36RW.PolicyE
#print A36RW.PolicyE.tree
#print A36RW.PolicyE.outBy
#print A36RW.PolicyE.doneBy
#print A36RW.PolicyE.CapEvery
#print A36RW.PolicyE.CapAS
#print A36RW.PolicyE.execMean
#print A36RW.outLim

-- the AGF objects in the statements
#print AGF.GrRec
#print AGF.killK
#print AGF.binPMF
#print AGF.pTarget
#print AGF.Vset
#print AGF.KL
#print AGF.klSum
#print AGF.AbsCont
#print AGF.History
#print AGF.Batch
#print AGF.remaining
#print AGF.committed
#print AGF.onesSet
#print AGF.size
#print AGF.quota
#print AGF.Legal
#print AGF.ratio
#print AGF.outBits
#print AGF.depth

-- transitive axioms of the headlines
#print axioms A36RW.Balanced.hardcap_optimum
#print axioms A36RW.Balanced.hardcap_optimum_outLim
#print axioms A36RW.Balanced.cor2b_printed
#print axioms A36RW.Balanced.lemma2a_printed
#print axioms A36RW.Balanced.oneRound_capEvery
#print axioms A36RW.Balanced.capKLSet_nonempty
#print axioms A36RW.Balanced.hardcap_pairing
#print axioms A36RW.Balanced.cor2b_LF
#print axioms A36RW.Attain.sigmaStar_cap
#print axioms A36RW.Attain.sigmaStar_KL
#print axioms A36RW.ExecMean.lemma2b_tail
#print axioms A36RW.ExecMean.lemma2b_single
#print axioms A36RW.Bridge.LFgen_balanced_eq_Fopt
#print axioms A36RW.Bridge.LHgen_balanced_eq_Hopt
#print axioms A36RW.Bridge.mixPolicy_execMean
#print axioms A36RW.Bridge.LFad_le_ofReal_LFgen


==> anc/formal_companion/lean/src/A36RW/Export_Balanced10.lean <==
/-
A36RW export: the shared Relabel module of interface v0.4 (integrated with namespace
`A36RW.Relabel`: `A36RW/Interface/{Relabel,RelabelSig,RelabelFixtures}.lean`), the closing theorems of the frozen
statements R1–R8 (+ R5gen, and the optional R5gen′), and the kernel identity check against the frozen v0.4 constants
(`A36RW/Spec/SigV04.lean` = the published v0.4 SigV04.lean byte for byte; `A36RW/Spec/RelabelV04Check.lean`).
-/
import A36RW.Interface.RelabelFixtures
import A36RW.Spec.RelabelV04Check

set_option pp.proofs false

/-! ### definitions -/
#print A36RW.Relabel.Invariant
#print A36RW.Relabel.IsGroupSet
#print A36RW.Relabel.symOn
#print A36RW.Relabel.orbitW
#print A36RW.Relabel.massOn
#print A36RW.Relabel.orbitsOf
#print A36RW.Relabel.relabelMix

/-! ### headline types -/
#check @A36RW.Relabel.legal_permHist_iff
#check @A36RW.Relabel.marg_permHist
#check @A36RW.Relabel.schedLawE_equivariant
#check @A36RW.Relabel.mixCost_relabelMix
#check @A36RW.Relabel.mixLawE_relabelMix
#check @A36RW.Relabel.mixLawE_relabelMix_invariant
#check @A36RW.Relabel.KLx_eq_top_iff_orbit
#check @A36RW.Relabel.orbit_chain_rule
#check @A36RW.Relabel.one_orbit_KLx
#check @A36RW.Relabel.lemma1e_balanced
#check @A36RW.Relabel.KLx_eq_neg_log_add
#check @A36RW.Relabel.KLx_schedLawE_profile
#check @A36RW.Relabel.symOn_isGroupSet
#check @A36RW.Relabel.mem_orbitW_symOn_iff
#check @A36RW.Relabel.Sig.r1
#check @A36RW.Relabel.Sig.r2
#check @A36RW.Relabel.Sig.r3
#check @A36RW.Relabel.Sig.r4
#check @A36RW.Relabel.Sig.r5
#check @A36RW.Relabel.Sig.r5gen
#check @A36RW.Relabel.Sig.r6
#check @A36RW.Relabel.Sig.r7
#check @A36RW.Relabel.Sig.r8
#check @A36RW.Relabel.Sig.r5gen'
#check @A36RW.Relabel.Sig.r5gen_of_r5gen'
#check @A36RW.Relabel.Sig.r5_of_r5gen'
#check @A36RW.Relabel.V04Check.v04_R1
#check @A36RW.Relabel.V04Check.v04_R2
#check @A36RW.Relabel.V04Check.v04_R3
#check @A36RW.Relabel.V04Check.v04_R4
#check @A36RW.Relabel.V04Check.v04_R5
#check @A36RW.Relabel.V04Check.v04_R5gen
#check @A36RW.Relabel.V04Check.v04_R6
#check @A36RW.Relabel.V04Check.v04_R7
#check @A36RW.Relabel.V04Check.v04_R8

/-! ### transitive axioms -/
#print axioms A36RW.Relabel.legal_permHist_iff
#print axioms A36RW.Relabel.marg_permHist
#print axioms A36RW.Relabel.schedLawE_equivariant
#print axioms A36RW.Relabel.mixCost_relabelMix
#print axioms A36RW.Relabel.mixLawE_relabelMix
#print axioms A36RW.Relabel.mixLawE_relabelMix_invariant
#print axioms A36RW.Relabel.KLx_eq_top_iff_orbit
#print axioms A36RW.Relabel.orbit_chain_rule
#print axioms A36RW.Relabel.one_orbit_KLx
#print axioms A36RW.Relabel.lemma1e_balanced
#print axioms A36RW.Relabel.KLx_eq_neg_log_add
#print axioms A36RW.Relabel.KLx_schedLawE_profile
#print axioms A36RW.Relabel.symOn_isGroupSet
#print axioms A36RW.Relabel.mem_orbitW_symOn_iff
#print axioms A36RW.Relabel.Sig.r1
#print axioms A36RW.Relabel.Sig.r2
#print axioms A36RW.Relabel.Sig.r3
#print axioms A36RW.Relabel.Sig.r4
#print axioms A36RW.Relabel.Sig.r5
#print axioms A36RW.Relabel.Sig.r5gen
#print axioms A36RW.Relabel.Sig.r6
#print axioms A36RW.Relabel.Sig.r7
#print axioms A36RW.Relabel.Sig.r8
#print axioms A36RW.Relabel.Sig.r5gen'
#print axioms A36RW.Relabel.Sig.r5gen_of_r5gen'
#print axioms A36RW.Relabel.Sig.r5_of_r5gen'
#print axioms A36RW.Relabel.V04Check.v04_R1
#print axioms A36RW.Relabel.V04Check.v04_R2
#print axioms A36RW.Relabel.V04Check.v04_R3
#print axioms A36RW.Relabel.V04Check.v04_R4
#print axioms A36RW.Relabel.V04Check.v04_R5
#print axioms A36RW.Relabel.V04Check.v04_R5gen
#print axioms A36RW.Relabel.V04Check.v04_R6
#print axioms A36RW.Relabel.V04Check.v04_R7
#print axioms A36RW.Relabel.V04Check.v04_R8


==> anc/formal_companion/lean/src/A36RW/Export_Balanced11.lean <==
/-
A36RW export: the shared Mix module of interface v0.4/v0.4.1 (integrated with namespace
`A36RW.Mix`: `A36RW/Interface/{Mix,MixSig}.lean`, `A36RW/Balanced/MixTV.lean`), the closing theorems of the frozen
statements M1–M9 (+ M4', M6cap, M6', M6'', the M8 corollaries, M5tv), the necessity fixtures, and the kernel identity
check against the frozen constants (`A36RW/Spec/{SigV04,SigV041,MixSigCheck}.lean`).
-/
import A36RW.Interface.MixSig
import A36RW.Balanced.MixTV
import A36RW.Spec.MixSigCheck

set_option pp.proofs false

/-! ### definitions -/
#print A36RW.Mix.bindParts
#print A36RW.Mix.bindMix
#print A36RW.Mix.coinMix

/-! ### headline types -/
#check @A36RW.Mix.m1
#check @A36RW.Mix.m2
#check @A36RW.Mix.m3
#check @A36RW.Mix.m4
#check @A36RW.Mix.m4'
#check @A36RW.Mix.m5
#check @A36RW.Mix.m6
#check @A36RW.Mix.m6cap
#check @A36RW.Mix.m7
#check @A36RW.Mix.m6'
#check @A36RW.Mix.m6''
#check @A36RW.Mix.m4_support_needed
#check @A36RW.Mix.m4_support_needed_horizon
#check @A36RW.Mix.fx_support_needed
#check @A36RW.Mix.fx_bind_parts
#check @A36RW.Mix.fx_bind_cost
#check @A36RW.Mix.fx_bind_law
#check @A36RW.Mix.schedLawE_fullSingletons_exact
#check @A36RW.Mix.schedTree_outBy_of
#check @A36RW.Mix.m8
#check @A36RW.Mix.m9
#check @A36RW.Mix.m8cap
#check @A36RW.Mix.m8mean
#check @A36RW.Mix.m8KL
#check @A36RW.Mix.m6_eps_needed
#check @A36RW.Mix.fx_eps_needed
#check @A36RW.Mix.mixPolicy_n0
#check @A36RW.Mix.coinMix_corollaries
#check @A36RW.Mix.m4'_legal_needed
#check @A36RW.Mix.m4'_margUnit_needed
#check @A36RW.Mix.fx_margUnit_needed
#check @A36RW.Mix.m5tv
#check @A36RW.Mix.sum_mixLawE
#check @A36RW.Mix.mixLawE_nonneg
#check @A36RW.Mix.SigCheck.sigv04_m1
#check @A36RW.Mix.SigCheck.sigv04_m2
#check @A36RW.Mix.SigCheck.sigv04_m3
#check @A36RW.Mix.SigCheck.sigv04_m4
#check @A36RW.Mix.SigCheck.sigv04_m4p
#check @A36RW.Mix.SigCheck.sigv04_m5
#check @A36RW.Mix.SigCheck.sigv04_m6
#check @A36RW.Mix.SigCheck.sigv04_m6cap
#check @A36RW.Mix.SigCheck.sigv04_m7
#check @A36RW.Mix.SigCheck.sigv041_m8
#check @A36RW.Mix.SigCheck.sigv041_m9

/-! ### transitive axioms -/
#print axioms A36RW.Mix.m1
#print axioms A36RW.Mix.m2
#print axioms A36RW.Mix.m3
#print axioms A36RW.Mix.m4
#print axioms A36RW.Mix.m4'
#print axioms A36RW.Mix.m5
#print axioms A36RW.Mix.m6
#print axioms A36RW.Mix.m6cap
#print axioms A36RW.Mix.m7
#print axioms A36RW.Mix.m6'
#print axioms A36RW.Mix.m6''
#print axioms A36RW.Mix.m4_support_needed
#print axioms A36RW.Mix.m4_support_needed_horizon
#print axioms A36RW.Mix.fx_support_needed
#print axioms A36RW.Mix.fx_bind_parts
#print axioms A36RW.Mix.fx_bind_cost
#print axioms A36RW.Mix.fx_bind_law
#print axioms A36RW.Mix.schedLawE_fullSingletons_exact
#print axioms A36RW.Mix.schedTree_outBy_of
#print axioms A36RW.Mix.m8
#print axioms A36RW.Mix.m9
#print axioms A36RW.Mix.m8cap
#print axioms A36RW.Mix.m8mean
#print axioms A36RW.Mix.m8KL
#print axioms A36RW.Mix.m6_eps_needed
#print axioms A36RW.Mix.fx_eps_needed
#print axioms A36RW.Mix.mixPolicy_n0
#print axioms A36RW.Mix.coinMix_corollaries
#print axioms A36RW.Mix.m4'_legal_needed
#print axioms A36RW.Mix.m4'_margUnit_needed
#print axioms A36RW.Mix.fx_margUnit_needed
#print axioms A36RW.Mix.m5tv
#print axioms A36RW.Mix.sum_mixLawE
#print axioms A36RW.Mix.mixLawE_nonneg
#print axioms A36RW.Mix.SigCheck.sigv04_m1
#print axioms A36RW.Mix.SigCheck.sigv04_m2
#print axioms A36RW.Mix.SigCheck.sigv04_m3
#print axioms A36RW.Mix.SigCheck.sigv04_m4
#print axioms A36RW.Mix.SigCheck.sigv04_m4p
#print axioms A36RW.Mix.SigCheck.sigv04_m5
#print axioms A36RW.Mix.SigCheck.sigv04_m6
#print axioms A36RW.Mix.SigCheck.sigv04_m6cap
#print axioms A36RW.Mix.SigCheck.sigv04_m7
#print axioms A36RW.Mix.SigCheck.sigv041_m8
#print axioms A36RW.Mix.SigCheck.sigv041_m9


==> anc/formal_companion/lean/src/A36RW/Export_Balanced12.lean <==
/-
A36RW.Export_Balanced12: `#check` / `#print axioms` for the repair remark (B-REM),
`A36RW.Balanced.Repair` (W22).  The command block below is copied verbatim from the end of that module.
-/
import A36RW.Balanced.Repair

#check @A36RW.W22.accMass
#check @A36RW.W22.repStep
#check @A36RW.W22.repLaw
#check @A36RW.W22.repMixLaw
#check @A36RW.W22.accMass_pos
#check @A36RW.W22.sum_repStep
#check @A36RW.W22.legal_of_repStep_ne_zero
#check @A36RW.W22.repStep_eq_tsum_first_acceptance
#check @A36RW.W22.repLaw_isProb
#check @A36RW.W22.repMixLaw_isProb
#check @A36RW.W22.repLaw_equivariant
#check @A36RW.W22.repLaw_equivariant_nil
#check @A36RW.W22.repMixLaw_relabelMix
#check @A36RW.W22.repMixLaw_relabelMix_invariant
#check @A36RW.W22.repairedMix_relabelled
#check @A36RW.W22.repaired_relabelled
#check @A36RW.W22.repaired_relabelled_formula
#check @A36RW.W22.repaired_relabelled_eq_symLaw
#check @A36RW.W22.symLaw_repMixLaw_eq_p
#check @A36RW.W22.repaired_not_policy
#check @A36RW.W22.Two.repStep_not_product
#check @A36RW.W22.Two.stepW_root_ne_repStep
#check @A36RW.W22.Two.GrRec_1_2_1
#check @A36RW.W22.Two.repLaw_one_round_eq_p
#check @A36RW.W22.Two.repaired_not_policy_2_1
#check @A36RW.W22.repair_remark
#check @A36RW.W22.repStep_eq_batchLaw_iff
#check @A36RW.W22.repLaw_nonneg
#check @A36RW.W22.Four.repLaw_ne_p
#check @A36RW.W22.rejection_one_round
#print axioms A36RW.W22.rejection_one_round
#print axioms A36RW.W22.repStep_eq_batchLaw_iff
#print axioms A36RW.W22.repLaw_nonneg
#print axioms A36RW.W22.Four.repLaw_ne_p
#print axioms A36RW.W22.accMass_pos
#print axioms A36RW.W22.sum_repStep
#print axioms A36RW.W22.legal_of_repStep_ne_zero
#print axioms A36RW.W22.repStep_eq_tsum_first_acceptance
#print axioms A36RW.W22.repLaw_isProb
#print axioms A36RW.W22.repMixLaw_isProb
#print axioms A36RW.W22.repLaw_equivariant
#print axioms A36RW.W22.repLaw_equivariant_nil
#print axioms A36RW.W22.repMixLaw_relabelMix
#print axioms A36RW.W22.repMixLaw_relabelMix_invariant
#print axioms A36RW.W22.repairedMix_relabelled
#print axioms A36RW.W22.repaired_relabelled
#print axioms A36RW.W22.repaired_relabelled_formula
#print axioms A36RW.W22.repaired_relabelled_eq_symLaw
#print axioms A36RW.W22.symLaw_repMixLaw_eq_p
#print axioms A36RW.W22.repaired_not_policy
#print axioms A36RW.W22.Two.repStep_not_product
#print axioms A36RW.W22.Two.stepW_root_ne_repStep
#print axioms A36RW.W22.Two.GrRec_1_2_1
#print axioms A36RW.W22.Two.repLaw_one_round_eq_p
#print axioms A36RW.W22.Two.repaired_not_policy_2_1
#print axioms A36RW.W22.repair_remark


==> anc/formal_companion/lean/src/A36RW/Export_Balanced2.lean <==
/-
A36RW export (balanced slice, second set): exact headline types, the definitions they use, and transitive
axioms for
* Theorem 2(b), the two-sided window, its explicit witness and the factor 1728 (`A36RW.Window`);
* Corollary 2(a) and the formal parts of Corollary 1 (`A36RW.Cor2a`).
Both modules are integrated verbatim from their development files.  `OpenProfHV` and `OpenFixUpper` are unproved
propositions (definitions of type `Prop`, not axioms); only the two named conditional reductions take them as hypotheses.
-/
import A36RW.Balanced.Window
import A36RW.Balanced.Cor2a

set_option pp.proofs false

/-! ### Theorem 2(b): definitions -/
#print A36RW.Window.ceilSqrt
#print A36RW.Window.ladM
#print A36RW.Window.Admissible
#print A36RW.Window.ladRev
#print A36RW.Window.ladProfile
#print A36RW.Window.Lstar
#print A36RW.Window.windowProfile
#print A36RW.Window.profSucc

/-! ### Theorem 2(b): headline types -/
#check @A36RW.Window.thm2b_upper
#check @A36RW.Window.GrRec_ge_window
#check @A36RW.Window.window_two_sided
#check @A36RW.Window.hardcap_window_upper
#check @A36RW.Window.window_factor_1728
#check @A36RW.Window.GrRec_le_1728_windowSucc
#check @A36RW.Window.window_witness
#check @A36RW.Window.window_witness_success
#check @A36RW.Window.window_witness_outLim
#check @A36RW.Window.window_KL_within
#check @A36RW.Window.relabelMix_parts
#check @A36RW.Window.ceilSqrt_eq_ceil_sqrt
#check @A36RW.Window.ladM_eq_paper
#check @A36RW.Window.admissible_iff_paper
#check @A36RW.Window.ladProfile_eq_paper
#check @A36RW.Window.Lstar_isGreatest
#check @A36RW.Window.atom_ge

/-! ### Corollary 2(a) and Corollary 1: definitions -/
#print A36RW.Cor2a.RFadaptOf
#print A36RW.Cor2a.RFadaptASOf
#print A36RW.Cor2a.RFadapt
#print A36RW.Cor2a.RFadaptAS
#print A36RW.Cor2a.RFprof
#print A36RW.Cor2a.Afix
#print A36RW.Cor2a.deltaOf
#print A36RW.Cor2a.Kkol
#print A36RW.Cor2a.Khv
#print A36RW.Cor2a.towerT
#print A36RW.Cor2a.Cprof
#print A36RW.Cor2a.OpenProfHV
#print A36RW.Cor2a.OpenFixUpper

/-! ### Corollary 2(a) and Corollary 1: headline types -/
#check @A36RW.Cor2a.cor2a_characterization
#check @A36RW.Cor2a.cor2a_bounds
#check @A36RW.Cor2a.cor1_formal
#check @A36RW.Cor2a.cor1_eventual
#check @A36RW.Cor2a.RF_O1
#check @A36RW.Cor2a.Afix_Omega
#check @A36RW.Cor2a.mem_adapt_iff_min
#check @A36RW.Cor2a.RFadaptAS_eq_RFadapt
#check @A36RW.Cor2a.RFadapt_lower
#check @A36RW.Cor2a.RFprof_lower
#check @A36RW.Cor2a.RFprof_le_min
#check @A36RW.Cor2a.relabel_mem_capKLSet
#check @A36RW.Cor2a.RFadapt_mem
#check @A36RW.Cor2a.RFprof_mem
#check @A36RW.Cor2a.Afix_mem
#check @A36RW.Cor2a.Afix_eq_Aopt
#check @A36RW.Cor2a.RFadapt_eq_zero_of_neg
#check @A36RW.Cor2a.RFprof_eq_zero_of_neg
#check @A36RW.Cor2a.Afix_eq_zero_of_neg
#check @A36RW.Cor2a.fixture_n2
/-! conditional reductions (NOT accepted results; their hypotheses are the open propositions above) -/
#check @A36RW.Cor2a.RFprof_le_Kdelta_of_open
#check @A36RW.Cor2a.Afix_Theta_of_open

/-! ### Transitive axioms -/
#print axioms A36RW.Window.thm2b_upper
#print axioms A36RW.Window.GrRec_ge_window
#print axioms A36RW.Window.window_two_sided
#print axioms A36RW.Window.hardcap_window_upper
#print axioms A36RW.Window.window_factor_1728
#print axioms A36RW.Window.GrRec_le_1728_windowSucc
#print axioms A36RW.Window.window_witness
#print axioms A36RW.Window.window_witness_outLim
#print axioms A36RW.Window.ladM_eq_paper
#print axioms A36RW.Window.admissible_iff_paper
#print axioms A36RW.Window.ladProfile_eq_paper
#print axioms A36RW.Window.Lstar_isGreatest
#print axioms A36RW.Cor2a.cor2a_characterization
#print axioms A36RW.Cor2a.cor2a_bounds
#print axioms A36RW.Cor2a.cor1_formal
#print axioms A36RW.Cor2a.cor1_eventual
#print axioms A36RW.Cor2a.RF_O1
#print axioms A36RW.Cor2a.Afix_Omega
#print axioms A36RW.Cor2a.mem_adapt_iff_min
#print axioms A36RW.Cor2a.RFadaptAS_eq_RFadapt
#print axioms A36RW.Cor2a.RFadapt_lower
#print axioms A36RW.Cor2a.RFprof_lower
#print axioms A36RW.Cor2a.relabel_mem_capKLSet
#print axioms A36RW.Cor2a.fixture_n2
#print axioms A36RW.Cor2a.RFprof_le_Kdelta_of_open
#print axioms A36RW.Cor2a.Afix_Theta_of_open


==> anc/formal_companion/lean/src/A36RW/Export_Balanced3.lean <==
/-
A36RW export (balanced slice, third set): exact headline types, the definitions they use, and transitive
axioms for Corollary 2(c), its L_F clauses, and the sentence after it (`inf E τ = (e^{-ε}+o(1)) log₂ ln n`)
(`A36RW.Cor2c`, integrated verbatim).  The L_H/L_F = Θ_ε((log n)²/log log n) clause of Corollary 2(c) is
NOT covered (it needs App B's upper bound L_H ≤ C (log n)²).
-/
import A36RW.Balanced.Cor2c

set_option pp.proofs false

/-! ### the interface objects the statements use -/
#print A36RW.LFgen
#print A36RW.LFad
#print A36RW.PolicyE.execMean
#print A36RW.outLim

/-! ### local definitions -/
#print A36RW.Cor2c.mix2
#print A36RW.Cor2c.oneRoundMix
#print A36RW.Cor2c.wgt
#print A36RW.Cor2c.design
#print A36RW.Cor2c.Lk
#print A36RW.Cor2c.tow

/-! ### headline types -/
#check @A36RW.Cor2c.headline_cor2c
#check @A36RW.Cor2c.headline_finite_two_sided
#check @A36RW.Cor2c.headline_mixed_design
#check @A36RW.Cor2c.headline_mixture_KL
#check @A36RW.Cor2c.KLx_le_of_mul_le
#check @A36RW.Cor2c.eventually_lt_upper
#check @A36RW.Cor2c.eventually_gt_lower
#check @A36RW.Cor2c.cor2c_limsup_liminf
#check @A36RW.Cor2c.cor2c_isLittleO
#check @A36RW.Cor2c.cor2c_isBigO_sqrt
#check @A36RW.Cor2c.LFad_ne_top
#check @A36RW.Cor2c.LFad_toReal_bounds
#check @A36RW.Cor2c.nonvacuous_side_conditions
#check @A36RW.Cor2c.TemplateW3F.cor2c_template_123

/-! ### transitive axioms -/
#print axioms A36RW.Cor2c.headline_cor2c
#print axioms A36RW.Cor2c.headline_finite_two_sided
#print axioms A36RW.Cor2c.headline_mixed_design
#print axioms A36RW.Cor2c.headline_mixture_KL
#print axioms A36RW.Cor2c.KLx_le_of_mul_le
#print axioms A36RW.Cor2c.cor2c_limsup_liminf
#print axioms A36RW.Cor2c.cor2c_isLittleO
#print axioms A36RW.Cor2c.cor2c_isBigO_sqrt
#print axioms A36RW.Cor2c.TemplateW3F.cor2c_template_123


==> anc/formal_companion/lean/src/A36RW/Export_Balanced4.lean <==
/-
A36RW export: additions requested in a review and the newly adopted shared modules.
* `A36RW.Window`: the base and step of the ladder recursion as exported equations (`ladM_zero`: M_0 = n,
  `ladM_succ`), and the seven Window axiom reports that were not in Export_Balanced2.
* `A36RW.Laws` (adopted verbatim from the full-support branch's A36FS/Thm9/Laws.lean, 4d8fab63…): path functionals of `TreeE`,
  the depth split `outBy_split` and the stopped split `outBy_split_stopped`, seed integrals and their limits.
* `A36RW.Interface.Lemmas2` (shared lemmas v0.3, adopted verbatim from the two-group branch's A36W/Slice.lean, 163531d6…).
No definition or theorem of an earlier module is changed.
-/
import A36RW.Balanced.Window
import A36RW.Laws
import A36RW.Interface.Lemmas2

set_option pp.proofs false

/-! ### Window: recursion equations and the remaining axiom reports -/
#check @A36RW.Window.ladM_zero
#check @A36RW.Window.ladM_succ
#print axioms A36RW.Window.window_witness_success
#print axioms A36RW.Window.relabelMix_parts
#print axioms A36RW.Window.window_KL_within
#print axioms A36RW.Window.ceilSqrt_eq_ceil_sqrt
#print axioms A36RW.Window.atom_ge
#print axioms A36RW.Window.snOf_final_block_ge
#print axioms A36RW.Window.ladProfile_succ_ge

/-! ### Laws: definitions and headline types -/
#print A36RW.Laws.pathBy
#print A36RW.Laws.atDepth
#print A36RW.Laws.killBy
#print A36RW.Laws.hitBy
#print A36RW.Laws.seedPath
#print A36RW.Laws.pathLim
#check @A36RW.Laws.outBy_eq_pathBy
#check @A36RW.Laws.pathBy_split
#check @A36RW.Laws.outBy_split
#check @A36RW.Laws.pathBy_split_stopped
#check @A36RW.Laws.outBy_split_stopped
#check @A36RW.Laws.measurable_pathBy
#check @A36RW.Laws.integrable_pathBy
#check @A36RW.Laws.tendsto_seedPath_pathLim
#print axioms A36RW.Laws.outBy_eq_pathBy
#print axioms A36RW.Laws.pathBy_split
#print axioms A36RW.Laws.outBy_split
#print axioms A36RW.Laws.pathBy_split_stopped
#print axioms A36RW.Laws.outBy_split_stopped
#print axioms A36RW.Laws.measurable_pathBy
#print axioms A36RW.Laws.integrable_pathBy
#print axioms A36RW.Laws.tendsto_seedPath_pathLim

/-! ### Shared lemmas v0.3 -/
#print A36RW.wordOnes
#check @A36RW.onesSet_subset_committed_of_WFE
#check @A36RW.sum_agrees_eq
#check @A36RW.sum_agrees_true_eq
#print axioms A36RW.onesSet_subset_committed_of_WFE
#print axioms A36RW.sum_agrees_eq
#print axioms A36RW.sum_agrees_true_eq


==> anc/formal_companion/lean/src/A36RW/Export_Balanced5.lean <==
/-
A36RW export: Theorem 1(b), Hoeffding–Ville branch, and the printed `K_δ` forms of Theorem 1(b) and
Corollary 2(a) (`A36RW.HV`, integrated verbatim as `A36RW/Balanced/HVLadder.lean`).  `openProfHV_holds`
proves the previously open proposition `A36RW.Cor2a.OpenProfHV`.
-/
import A36RW.Balanced.HVLadder

set_option pp.proofs false

/-! ### definitions -/
#print A36RW.HV.psi
#print A36RW.HV.expPot
#print A36RW.HV.PhiE
#print A36RW.HV.Kdelta
#print A36RW.Cor2a.OpenProfHV

/-! ### headline types -/
#check @A36RW.HV.hoeffding_bernoulli
#check @A36RW.HV.row_potential_exp
#check @A36RW.HV.PhiE_le_Qof
#check @A36RW.HV.lossSched_le_hv
#check @A36RW.HV.lossSched_rcProfile_le_hv
#check @A36RW.HV.lossSched_rcProfile_lt_hv
#check @A36RW.HV.succMass_rcProfile_gt_hv
#check @A36RW.HV.openProfHV_holds
#check @A36RW.HV.Kdelta_eq
#check @A36RW.HV.RFprof_le_Kdelta
#check @A36RW.HV.cor2a_bounds_Kdelta
#check @A36RW.HV.thm1b_Fopt
#check @A36RW.HV.thm1b_Fopt_large
#check @A36RW.HV.thm1b_attained
#check @A36RW.HV.thm1b_LFgen
#check @A36RW.HV.thm1b_LFgen_large
#check @A36RW.HV.psi_eq_two_cosh
#check @A36RW.HV.fixture_Kdelta
#check @A36RW.HV.fixture_Fopt_52
#check @A36RW.HV.fixture_thm1b
#check @A36RW.HV.fixture_hv_witness

/-! ### transitive axioms -/
#print axioms A36RW.HV.hoeffding_bernoulli
#print axioms A36RW.HV.row_potential_exp
#print axioms A36RW.HV.lossSched_rcProfile_le_hv
#print axioms A36RW.HV.lossSched_rcProfile_lt_hv
#print axioms A36RW.HV.succMass_rcProfile_gt_hv
#print axioms A36RW.HV.openProfHV_holds
#print axioms A36RW.HV.Kdelta_eq
#print axioms A36RW.HV.RFprof_le_Kdelta
#print axioms A36RW.HV.cor2a_bounds_Kdelta
#print axioms A36RW.HV.thm1b_Fopt
#print axioms A36RW.HV.thm1b_Fopt_large
#print axioms A36RW.HV.thm1b_attained
#print axioms A36RW.HV.thm1b_LFgen
#print axioms A36RW.HV.thm1b_LFgen_large
#print axioms A36RW.HV.fixture_Kdelta
#print axioms A36RW.HV.fixture_Fopt_52
#print axioms A36RW.HV.fixture_thm1b
#print axioms A36RW.HV.fixture_hv_witness


==> anc/formal_companion/lean/src/A36RW/Export_Balanced6.lean <==
/-
A36RW export: Appendix B, the fixed-schedule upper bound of Theorem 1(c), and what it unlocks
(`A36RW.LHUp`, integrated verbatim as `A36RW/Balanced/LHUpper.lean`): `openFixUpper_holds` proves the
previously open proposition `A36RW.Cor2a.OpenFixUpper`; Theorem 1(c)'s L_H = Θ_ε(log² n); Corollary 1's fixed-schedule
Θ_ε(log² n); Corollary 2(c)'s L_H/L_F = Θ_ε((log n)²/log log n).
-/
import A36RW.Balanced.LHUpper

set_option pp.proofs false

/-! ### definitions -/
#print A36RW.LHUp.phiB
#print A36RW.LHUp.PhiProf
#print A36RW.LHUp.geoBlock
#print A36RW.LHUp.geoProf
#print A36RW.Cor2a.OpenFixUpper
/-! the W3F statement templates (copied verbatim from an earlier statement file) -/
#print A36RW.LHUp.TemplateW3F.Thm1c_LHupper
#print A36RW.LHUp.TemplateW3F.Thm1c_Theta
#print A36RW.LHUp.TemplateW3F.Thm1c_Omega
#print A36RW.LHUp.TemplateW3F.Cor1
#print A36RW.LHUp.TemplateW3F.Cor2c
#print A36RW.LHUp.TemplateW3F.Cor2c_fourth

/-! ### headline types -/
#check @A36RW.LHUp.appB_headline
#check @A36RW.LHUp.openFixUpper_holds
#check @A36RW.LHUp.LHgen_le_geo
#check @A36RW.LHUp.Hopt_le_geo
#check @A36RW.LHUp.LHgen_Theta
#check @A36RW.LHUp.Afix_Theta
#check @A36RW.LHUp.ratio_Theta
#check @A36RW.LHUp.KL_le_Phi
#check @A36RW.LHUp.perBlock_le
#check @A36RW.LHUp.H1_succ_sub_le
#check @A36RW.LHUp.step3_ii_printed
#check @A36RW.LHUp.step3_iii_printed
#check @A36RW.LHUp.step4_printed_arith
#check @A36RW.LHUp.step4_printed_Phi
#check @A36RW.LHUp.Hopt_antitone
#check @A36RW.LHUp.LHgen_antitone
#check @A36RW.LHUp.Afix_le_any_slice
#check @A36RW.LHUp.pointMix_H_C
#check @A36RW.LHUp.geoProf_getD
#check @A36RW.LHUp.geoProf_sum
#check @A36RW.LHUp.geoProf_pos
#check @A36RW.LHUp.PhiProf_eq_sum
#check @A36RW.LHUp.fixture_geoProf16
#check @A36RW.LHUp.fixture_headline16
#check @A36RW.LHUp.fixture_65536
#check @A36RW.LHUp.TemplateW3F.thm1c_LHupper
#check @A36RW.LHUp.TemplateW3F.thm1c_Theta
#check @A36RW.LHUp.TemplateW3F.cor1
#check @A36RW.LHUp.TemplateW3F.cor2c

/-! ### transitive axioms -/
#print axioms A36RW.LHUp.appB_headline
#print axioms A36RW.LHUp.openFixUpper_holds
#print axioms A36RW.LHUp.LHgen_le_geo
#print axioms A36RW.LHUp.Hopt_le_geo
#print axioms A36RW.LHUp.LHgen_Theta
#print axioms A36RW.LHUp.Afix_Theta
#print axioms A36RW.LHUp.ratio_Theta
#print axioms A36RW.LHUp.KL_le_Phi
#print axioms A36RW.LHUp.perBlock_le
#print axioms A36RW.LHUp.step3_ii_printed
#print axioms A36RW.LHUp.step3_iii_printed
#print axioms A36RW.LHUp.step4_printed_Phi
#print axioms A36RW.LHUp.Afix_le_any_slice
#print axioms A36RW.LHUp.fixture_headline16
#print axioms A36RW.LHUp.fixture_65536
#print axioms A36RW.LHUp.TemplateW3F.thm1c_LHupper
#print axioms A36RW.LHUp.TemplateW3F.thm1c_Theta
#print axioms A36RW.LHUp.TemplateW3F.cor1
#print axioms A36RW.LHUp.TemplateW3F.cor2c


==> anc/formal_companion/lean/src/A36RW/Export_Balanced7.lean <==
/-
A36RW export: three modules (integrated verbatim; namespace `A36RW.W11`) and the TV join.
* `A36RW/Balanced/Lemma1b.lean`: Lemma 1(b), F ≤ H and H − F = E_{x∼p} KL(μ ‖ r_μ(·|x)); `AGF.jensenGap`
  identified with that expectation, closing the library's `Claim_C01_jensen_nonneg`.
* `A36RW/Balanced/Restrictions.lean`: §2 "Each restriction is needed" at n = 4, r = 2.
* `A36RW/Balanced/TV.lean`: App D "Total variation": TV ≥ 1 − Q(V), equality for invariant laws; Theorem 2(a), Cor 2(a),
  2(b), 2(c), Theorem 1(b) (⌈1/δ⌉ branch) in TV form.
* `A36RW/Balanced/TVJoin.lean`: the TV forms of Theorem 1(b) and Corollary 2(a) with the printed K_δ.
-/
import A36RW.Balanced.Lemma1b
import A36RW.Balanced.Restrictions
import A36RW.Balanced.TV
import A36RW.Balanced.TVJoin

set_option pp.proofs false

/-! ### Lemma 1(b) -/
#print A36RW.W11.mixQ
#print A36RW.W11.Hext
#print A36RW.W11.post
#print A36RW.W11.klIdx
#print A36RW.W11.expPostKL
#print A36RW.W11.Hmix
#print A36RW.W11.Jmix
#check @A36RW.W11.Fext_le_Hext
#check @A36RW.W11.Hext_eq_add
#check @A36RW.W11.Hext_eq_top_and
#check @A36RW.W11.jensen_identity_real
#check @A36RW.W11.lemma1b_interface
#check @A36RW.W11.lemma1b_balanced
#check @A36RW.W11.mixQ_wts_laws
#check @A36RW.W11.Hmix_le_coe_iff
#check @A36RW.W11.merged_eq
#check @A36RW.W11.jensenGap_eq_expPostKL
#check @A36RW.W11.claim_C01_jensen_nonneg
#check @A36RW.W11.Fixture.fixture_strict
#check @A36RW.W11.BalFixture.jensenGap_pos

/-! ### "Each restriction is needed" -/
#print A36RW.W11.capSuccSet
#print A36RW.W11.condLaw
#print A36RW.W11.seedWriteLaw
#check @A36RW.W11.GrRec_2_4_2
#check @A36RW.W11.GrRec_1_4_2
#check @A36RW.W11.best_success
#check @A36RW.W11.best_success_4_2
#check @A36RW.W11.bestKL_4_2
#check @A36RW.W11.each_restriction_needed
#check @A36RW.W11.condLaw_eq_pTarget

/-! ### Total variation -/
#print A36RW.W11.TVx
#print A36RW.W11.capTVSet
#print A36RW.W11.capTVSetAS
#print A36RW.W11.LFtv
#print A36RW.W11.RFtv
#check @A36RW.W11.TVx_eq_TV
#check @A36RW.W11.TVx_isGreatest
#check @A36RW.W11.one_sub_mass_le_TVx
#check @A36RW.W11.TVx_eq_of_invariant
#check @A36RW.W11.hardcap_TV_optimum
#check @A36RW.W11.hardcap_TV_optimum_outLim
#check @A36RW.W11.hardcap_TV_fixture_4_2_2
#check @A36RW.W11.cor2a_TV_iff
#check @A36RW.W11.RFtv_eq
#check @A36RW.W11.RFtv_eq_RFadapt
#check @A36RW.W11.cor2b_TV
#check @A36RW.W11.cor2b_TV_LF
#check @A36RW.W11.LF_TV_KL_sets_eq
#check @A36RW.W11.LFtv_eq_Fopt
#check @A36RW.W11.thm1b_TV_rc
#check @A36RW.W11.cor2c_TV
#check @A36RW.TVJoin.Kdelta_TV
#check @A36RW.TVJoin.thm1b_TV_Kdelta
#check @A36RW.TVJoin.cor2a_TV_Kdelta

/-! ### transitive axioms -/
#print axioms A36RW.W11.Fext_le_Hext
#print axioms A36RW.W11.Hext_eq_add
#print axioms A36RW.W11.Hext_eq_top_and
#print axioms A36RW.W11.lemma1b_interface
#print axioms A36RW.W11.lemma1b_balanced
#print axioms A36RW.W11.jensenGap_eq_expPostKL
#print axioms A36RW.W11.claim_C01_jensen_nonneg
#print axioms A36RW.W11.BalFixture.jensenGap_pos
#print axioms A36RW.W11.GrRec_2_4_2
#print axioms A36RW.W11.best_success
#print axioms A36RW.W11.each_restriction_needed
#print axioms A36RW.W11.hardcap_TV_optimum
#print axioms A36RW.W11.hardcap_TV_optimum_outLim
#print axioms A36RW.W11.one_sub_mass_le_TVx
#print axioms A36RW.W11.TVx_eq_of_invariant
#print axioms A36RW.W11.cor2a_TV_iff
#print axioms A36RW.W11.cor2b_TV
#print axioms A36RW.W11.cor2b_TV_LF
#print axioms A36RW.W11.LFtv_eq_Fopt
#print axioms A36RW.W11.cor2c_TV
#print axioms A36RW.TVJoin.thm1b_TV_Kdelta
#print axioms A36RW.TVJoin.cor2a_TV_Kdelta


==> anc/formal_companion/lean/src/A36RW/Export_Balanced8.lean <==
/-
A36RW export: a coverage request and the notes of an independent review.
* The definitions needed to read an earlier type log: `W11.Look.lookLaw` (with `drawSet`, `pairOf`, `hist1`),
  `W11.wts`, `W11.laws`, `W11.schedLaw_of` (and `schedSet`, `schedOf`, `pushW`).
* `A36RW.TVJoin2` (integrated verbatim): the TV relabelled-profile middle term of Corollary 2(a)
  (`RFprofTV`, `RFprofTV_eq_RFprof`, `cor2a_TV_chain_Kdelta`, `cor2a_TV_O1`), Theorem 1(b)'s full-K_δ attaining profile
  in TV form (`thm1b_TV_attained_Kdelta`), and the infimum forms of Corollary 2(b)'s "the same bound holds for L_F"
  (`cor2b_LFgen_inf` for KL, `cor2b_LFtv_inf` for TV).
-/
import A36RW.Balanced.Lemma1b
import A36RW.Balanced.Restrictions
import A36RW.Balanced.TVJoin2

set_option pp.proofs false

/-! ### Definitions requested in two reviews -/
#print A36RW.W11.Look.drawSet
#print A36RW.W11.Look.pairOf
#print A36RW.W11.Look.hist1
#print A36RW.W11.Look.lookLaw
#print A36RW.W11.wts
#print A36RW.W11.laws
#print A36RW.W11.pushW
#print A36RW.W11.schedSet
#print A36RW.W11.schedOf
#print A36RW.W11.schedLaw_of
#check @A36RW.W11.sum_post

/-! ### TVJoin2: definitions and headline types -/
#print A36RW.TVJoin2.RFprofTV
#check @A36RW.TVJoin2.relabel_TV_eq
#check @A36RW.TVJoin2.relabel_TV_le_iff_KL_le
#check @A36RW.TVJoin2.thm1b_TV_attained_Kdelta
#check @A36RW.TVJoin2.RFprofTV_eq_RFprof
#check @A36RW.TVJoin2.RFprofTV_mem
#check @A36RW.TVJoin2.cor2a_TV_chain_Kdelta
#check @A36RW.TVJoin2.cor2a_TV_O1
#check @A36RW.TVJoin2.cor2b_LFgen_inf
#check @A36RW.TVJoin2.cor2b_LFtv_inf
#check @A36RW.TVJoin2.LFtv_set_nonempty
#check @A36RW.TVJoin2.fixture_thm1b_TV_32
#check @A36RW.TVJoin2.fixture_thm1b_TV_65536
#check @A36RW.TVJoin2.fixture_cor2a_TV_chain_65536
#check @A36RW.TVJoin2.fixture_cor2b_LFtv_inf
#check @A36RW.TVJoin2.fixture_cor2b_LFgen_inf

/-! ### transitive axioms -/
#print axioms A36RW.W11.sum_post
#print axioms A36RW.TVJoin2.relabel_TV_le_iff_KL_le
#print axioms A36RW.TVJoin2.thm1b_TV_attained_Kdelta
#print axioms A36RW.TVJoin2.RFprofTV_eq_RFprof
#print axioms A36RW.TVJoin2.cor2a_TV_chain_Kdelta
#print axioms A36RW.TVJoin2.cor2a_TV_O1
#print axioms A36RW.TVJoin2.cor2b_LFgen_inf
#print axioms A36RW.TVJoin2.cor2b_LFtv_inf
#print axioms A36RW.TVJoin2.fixture_thm1b_TV_65536
#print axioms A36RW.TVJoin2.fixture_cor2a_TV_chain_65536
#print axioms A36RW.TVJoin2.fixture_cor2b_LFtv_inf
#print axioms A36RW.TVJoin2.fixture_cor2b_LFgen_inf


==> anc/formal_companion/lean/src/A36RW/Export_Balanced9.lean <==
/-
A36RW export: the class identification (integrated verbatim as `A36RW/ClassId.lean`, and
`A36RW/ClassIdConsumers.lean` with its one import line changed from an earlier development module to `A36RW.ClassId`).
* The printed clock-indexed class `A36RW.W13.PolicyP` (seed, committed nonempty transcript, round clock; paper §2,
  "Adaptive policies"), its run semantics and costs, and the two translations `toE` / `ofE` with `PolicyE`.
* `classId_of_exact`: under `Exact t o`, equal output laws at every horizon (seed by seed), hence equal `doneBy`,
  `CapAS`, `CapEvery`, `execMean`, `outLim`, `KLx`, and equal `capKLSetAS`, `capKLSet`, `LFad`.
* Consumers: the balanced headlines and the weighted policy bound restated for the printed class.
-/
import A36RW.ClassId
import A36RW.ClassIdConsumers

set_option pp.proofs false

/-! ### definitions -/
#print A36RW.W13.eraseEmpty
#print A36RW.W13.TreeP
#print A36RW.W13.TreeP.stepW
#print A36RW.W13.TreeP.outBy
#print A36RW.W13.TreeP.capFrom
#print A36RW.W13.PolicyP
#print A36RW.W13.PolicyP.outBy
#print A36RW.W13.PolicyP.doneBy
#print A36RW.W13.PolicyP.CapEvery
#print A36RW.W13.PolicyP.CapAS
#print A36RW.W13.PolicyP.execMean
#print A36RW.W13.outLimP
#print A36RW.W13.capKLSet_P
#print A36RW.W13.capKLSetAS_P
#print A36RW.W13.LFad_P
#print A36RW.W13.EmptyBlind
#print A36RW.W13.toE
#print A36RW.W13.PathCompat
#print A36RW.W13.replayAux
#print A36RW.W13.replay
#print A36RW.W13.ofE

/-! ### headline types -/
#check @A36RW.W13.emptyBlind_of_exact
#check @A36RW.W13.toE_outBy
#check @A36RW.W13.ofE_outBy
#check @A36RW.W13.replay_complete
#check @A36RW.W13.replay_sound
#check @A36RW.W13.pathCompat_unique
#check @A36RW.W13.classId_of_exact
#check @A36RW.W13.capKLSetAS_P_eq
#check @A36RW.W13.capKLSet_P_eq
#check @A36RW.W13.LFad_P_eq
#check @A36RW.W13.toE_outBy_fails_without_emptyBlind
#check @A36RW.W13.clock_offset_matters
#check @A36RW.W13.hardcap_optimum_P
#check @A36RW.W13.hardcap_optimum_AS_P
#check @A36RW.W13.hardcap_optimum_outLim_P
#check @A36RW.W13.lemma2a_printed_P
#check @A36RW.W13.cor2b_printed_P
#check @A36RW.W13.headline_cor2c_P
#check @A36RW.W13.WA_policy_P
#check @A36RW.W13.corB_LFad_P

/-! ### transitive axioms -/
#print axioms A36RW.W13.emptyBlind_of_exact
#print axioms A36RW.W13.toE_outBy
#print axioms A36RW.W13.ofE_outBy
#print axioms A36RW.W13.replay_complete
#print axioms A36RW.W13.replay_sound
#print axioms A36RW.W13.pathCompat_unique
#print axioms A36RW.W13.classId_of_exact
#print axioms A36RW.W13.capKLSetAS_P_eq
#print axioms A36RW.W13.capKLSet_P_eq
#print axioms A36RW.W13.LFad_P_eq
#print axioms A36RW.W13.toE_outBy_fails_without_emptyBlind
#print axioms A36RW.W13.clock_offset_matters
#print axioms A36RW.W13.hardcap_optimum_P
#print axioms A36RW.W13.hardcap_optimum_AS_P
#print axioms A36RW.W13.hardcap_optimum_outLim_P
#print axioms A36RW.W13.lemma2a_printed_P
#print axioms A36RW.W13.cor2b_printed_P
#print axioms A36RW.W13.headline_cor2c_P
#print axioms A36RW.W13.WA_policy_P
#print axioms A36RW.W13.corB_LFad_P


==> anc/formal_companion/lean/src/A36RW/Interface/DPI.lean <==
/-
A36RW.DPI: the shared marginal-KL / finite data-processing adapter, one interface for the full-support X0
(count marginals of a general finite mixture) and the two-group A-23(ii) (the group-A marginal of the second failing
variant).

* `KLW p q` is the finite forward KL of nonnegative mass functions in `WithTop ℝ` with the support convention of
  `A36RW.KLx`: `⊤` exactly when `q` vanishes somewhere on the support of `p`; otherwise the real sum
  `FSCore.FiniteKL.klF p q = Σ_{p a > 0} p a · log (p a / q a)`.  No totalised logarithm is applied to a zero `q`.
* `KLx t q = KLW t.p q` holds by definition.
* `KLW_margAlong_le`: pushing both mass functions forward along any map `f` does not increase `KLW`.  The finite case
  is the existing `A36FS.Thm8.Lift.klF_margAlong_le` (the log-sum inequality), reused, not re-proved; the `⊤` case is
  `le_top`; absolute continuity passes to the pushforward.  Neither mass function needs to be normalised, so
  sub-probability laws (`outBy`) are covered.
-/
import A36RW.Interface.V0
import A36FS.Thm8.Lift

set_option autoImplicit false

namespace A36RW.DPI

open Finset FSCore.FiniteKL A36FS.Thm8.Lift

section Adapter
variable {α β : Type*} [Fintype α] [Fintype β] [DecidableEq β]

/-- Finite forward KL with the `KLx` support convention. -/
noncomputable def KLW (p q : α → ℝ) : WithTop ℝ :=
  if ∀ a, 0 < p a → 0 < q a then ((klF p q : ℝ) : WithTop ℝ) else ⊤

omit [Fintype β] in
/-- Absolute continuity passes to pushforwards of nonnegative mass functions. -/
theorem margAlong_pos_of_pos (f : α → β) {p q : α → ℝ} (hp : ∀ a, 0 ≤ p a) (hq : ∀ a, 0 ≤ q a)
    (hac : ∀ a, 0 < p a → 0 < q a) (b : β) (hb : 0 < margAlong f p b) : 0 < margAlong f q b := by
  unfold margAlong at hb ⊢
  obtain ⟨a, ha, hpa⟩ := (Finset.sum_pos_iff_of_nonneg (fun i _ => hp i)).1 hb
  exact lt_of_lt_of_le (hac a hpa) (Finset.single_le_sum (fun i _ => hq i) ha)

/-- **Finite data processing in the extended-real convention.** -/
theorem KLW_margAlong_le (f : α → β) {p q : α → ℝ} (hp : ∀ a, 0 ≤ p a) (hq : ∀ a, 0 ≤ q a) :
    KLW (margAlong f p) (margAlong f q) ≤ KLW p q := by
  by_cases hac : ∀ a, 0 < p a → 0 < q a
  · have hac' : ∀ b, 0 < margAlong f p b → 0 < margAlong f q b :=
      margAlong_pos_of_pos f hp hq hac
    unfold KLW
    rw [if_pos hac', if_pos hac]
    exact WithTop.coe_le_coe.mpr (klF_margAlong_le f hp hq hac)
  · unfold KLW
    rw [if_neg hac]
    exact le_top

end Adapter

variable {n : ℕ}

/-- `KLx` is `KLW` on the target's mass function (definitional). -/
theorem KLx_eq_KLW (t : Target n) (q : (Fin n → Bool) → ℝ) : KLx t q = KLW t.p q := rfl

/-- The adapter in `KLx` form: the KL of the pushforwards along any map is at most `KLx t q`. -/
theorem KLx_margAlong_le {β : Type*} [Fintype β] [DecidableEq β] (t : Target n) (f : (Fin n → Bool) → β)
    {q : (Fin n → Bool) → ℝ} (hq : ∀ x, 0 ≤ q x) :
    KLW (margAlong f t.p) (margAlong f q) ≤ KLx t q := by
  rw [KLx_eq_KLW]
  exact KLW_margAlong_le f t.nonneg hq

end A36RW.DPI


==> anc/formal_companion/lean/src/A36RW/Interface/Lemmas.lean <==
/-
A36RW shared interface lemmas v0.2.  Statements about the v0.1 definitions that every branch may import.  No
definition is introduced or changed here.  v0.2 adds `outBits_agrees`, `prefMass_nil`, `prefMass_pos_of_pos` (statements
contributed by the full-support branch, A36FS/Exact.lean 4218c85e…, adopted verbatim so that no branch carries duplicates).

Reading note on `Exact`.  `Exact t o` says the oracle supplies the exact conditional MARGINAL of every unrevealed
coordinate.  A batch is still drawn as a PRODUCT of those marginals (`batchLaw`), so the interface's output law is not
the target: that gap is exactly the error the paper studies.  "Exact" never means "exact sampler".

Lemma 1(a) of the paper, in the form every branch uses: the forward KL of a (sub-)probability law is at least
`-ln Q(supp p)`.  Stated for `KLx` with `q` NOT assumed normalised or even nonnegative, so it applies to `outBy`
(runs completed within a horizon) and to `outLim` alike.
-/
import A36RW.Interface.V0

namespace A36RW

open AGF Finset

variable {n : ℕ}

/-- The support of the target. -/
noncomputable def supp (t : Target n) : Finset (Fin n → Bool) := univ.filter (fun x => 0 < t.p x)

lemma sum_supp_p (t : Target n) : ∑ x ∈ supp t, t.p x = 1 := by
  classical
  have h := t.sum_one
  rw [← Finset.sum_filter_add_sum_filter_not univ (fun x => 0 < t.p x)] at h
  have hz : ∑ x ∈ univ.filter (fun x => ¬ 0 < t.p x), t.p x = 0 := by
    apply Finset.sum_eq_zero
    intro x hx
    have hx' : ¬ 0 < t.p x := (Finset.mem_filter.1 hx).2
    exact le_antisymm (not_lt.1 hx') (t.nonneg x)
  rw [hz, add_zero] at h
  exact h

/-- **Lemma 1(a), lower-bound form.**  For every `q` (no sign or normalisation assumption is needed), `-ln (Σ_{supp p} q) ≤ KLx t q`.  When `q` vanishes
somewhere on the support, `KLx t q = ⊤` and the bound is trivial. -/
theorem neg_log_mass_le_KLx (t : Target n) (q : (Fin n → Bool) → ℝ) :
    ((-Real.log (∑ x ∈ supp t, q x) : ℝ) : WithTop ℝ) ≤ KLx t q := by
  classical
  unfold KLx
  split_ifs with hpos
  · -- every support point has positive `q`
    have hsuppne : (supp t).Nonempty := by
      by_contra hne
      rw [Finset.not_nonempty_iff_eq_empty] at hne
      have := sum_supp_p t
      rw [hne, Finset.sum_empty] at this
      exact zero_ne_one this
    set Q := ∑ x ∈ supp t, q x with hQ
    have hQpos : 0 < Q := by
      apply Finset.sum_pos (fun x hx => hpos x (Finset.mem_filter.1 hx).2) hsuppne
    -- tangent-line bound at each support point
    have hterm : ∀ x ∈ supp t,
        t.p x * Real.log (q x / (t.p x * Q)) ≤ q x / Q - t.p x := by
      intro x hx
      have hpx : 0 < t.p x := (Finset.mem_filter.1 hx).2
      have hqx : 0 < q x := hpos x hpx
      have hy : 0 < q x / (t.p x * Q) := div_pos hqx (mul_pos hpx hQpos)
      have h1 := Real.log_le_sub_one_of_pos hy
      have h2 : t.p x * Real.log (q x / (t.p x * Q)) ≤ t.p x * (q x / (t.p x * Q) - 1) :=
        mul_le_mul_of_nonneg_left h1 hpx.le
      have h3 : t.p x * (q x / (t.p x * Q) - 1) = q x / Q - t.p x := by
        field_simp
      linarith
    have hsum := Finset.sum_le_sum hterm
    have hrhs : ∑ x ∈ supp t, (q x / Q - t.p x) = 0 := by
      rw [Finset.sum_sub_distrib, ← Finset.sum_div, ← hQ, div_self hQpos.ne', sum_supp_p t, sub_self]
    rw [hrhs] at hsum
    -- rewrite each log term
    have hrw : ∀ x ∈ supp t, t.p x * Real.log (q x / (t.p x * Q))
        = -(t.p x * Real.log (t.p x / q x)) - t.p x * Real.log Q := by
      intro x hx
      have hpx : 0 < t.p x := (Finset.mem_filter.1 hx).2
      have hqx : 0 < q x := hpos x hpx
      rw [Real.log_div hqx.ne' (mul_pos hpx hQpos).ne', Real.log_mul hpx.ne' hQpos.ne',
        Real.log_div hpx.ne' hqx.ne']
      ring
    rw [Finset.sum_congr rfl hrw, Finset.sum_sub_distrib, Finset.sum_neg_distrib,
      ← Finset.sum_mul, sum_supp_p t, one_mul] at hsum
    have hfilt : supp t = univ.filter (fun x => 0 < t.p x) := rfl
    rw [← hfilt]
    exact_mod_cast (by linarith : -Real.log Q ≤ ∑ x ∈ supp t, t.p x * Real.log (t.p x / q x))
  · exact le_top

/-- The output word of a history agrees with its own committed prefix. -/
theorem outBits_agrees (h : History n) : Agrees h (outBits h) := fun _ _ => rfl

/-- The empty prefix has full target mass. -/
theorem prefMass_nil (t : Target n) : prefMass t [] = 1 := by
  unfold prefMass
  rw [Finset.filter_true_of_mem (p := Agrees ([] : History n)) (fun x _ => fun i hi => by simp at hi)]
  exact t.sum_one

/-- A target with full support gives every prefix positive mass. -/
theorem prefMass_pos_of_pos (t : Target n) (ht : ∀ x, 0 < t.p x) (h : History n) :
    0 < prefMass t h := by
  unfold prefMass
  exact Finset.sum_pos' (fun x _ => le_of_lt (ht x))
    ⟨outBits h, Finset.mem_filter.2 ⟨Finset.mem_univ _, outBits_agrees h⟩, ht _⟩

end A36RW

#print axioms A36RW.neg_log_mass_le_KLx
#print axioms A36RW.prefMass_nil
#print axioms A36RW.prefMass_pos_of_pos


==> anc/formal_companion/lean/src/A36RW/Interface/Lemmas2.lean <==
/-
A36RW shared interface lemmas v0.3, additive.  This file adds ONE helper definition and three lemmas; it
changes nothing in `A36RW.Interface.V0` (v0.1, frozen) or `A36RW.Interface.Lemmas` (v0.2), so every accepted closure
that imports only those stays byte-identical.

Adopted verbatim (namespace changed from `A36W` to `A36RW`) from the two-group branch's `A36W/Slice.lean`
(sha256 163531d6412d80639425a95b31d195ca1e6b74763d5990fe1dcdb6f48710ee9f, lines 491–574, replayed in
an earlier integration replay), so that branches can share one copy:
* `wordOnes` (the ones of a word; the same function as `AGF.onesOf`, which is not imported because
  `AGFCore.C00Mass`'s `AGF.Agrees` clashes with `A36RW.Agrees`);
* `onesSet_subset_committed_of_WFE` (also proved, under another name, as
  `A36RW.Converse.onesSet_subset_committed_wfe_w2` in the accepted Converse module);
* `sum_agrees_eq`, `sum_agrees_true_eq` (words agreeing with a history ↔ subsets of its remaining coordinates).
-/
import A36RW.Interface.V0

set_option autoImplicit false

namespace A36RW

open AGF Finset

variable {n : ℕ}

/-- The coordinates of a word set to one (the same function as `AGF.onesOf` of `AGFCore.C00Mass`, which is not
imported here because that module's `AGF.Agrees` would clash with `A36RW.Agrees`). -/
def wordOnes (x : Fin n → Bool) : Finset (Fin n) := univ.filter fun i => x i = true

/-- On a well-formed history the committed ones are committed coordinates. -/
theorem onesSet_subset_committed_of_WFE : ∀ {h : History n}, WFE h → onesSet h ⊆ committed h
  | [], _ => by simp [onesSet, committed]
  | s :: t, hwf => by
      obtain ⟨-, hones, hwft⟩ := hwf
      intro i hi
      simp only [onesSet, committed, Finset.mem_union] at hi ⊢
      rcases hi with hi | hi
      · exact Or.inl (hones hi)
      · exact Or.inr (onesSet_subset_committed_of_WFE hwft hi)

/-- **Words agreeing with a history ↔ subsets of its remaining coordinates.**  If the committed ones of `h`
are committed coordinates, `x ↦ remaining h ∩ ones(x)` is a bijection from the words agreeing with `h` onto
`(remaining h).powerset`, and then `ones(x) = onesSet h ∪ T`. -/
theorem sum_agrees_eq (h : History n) (hsub : onesSet h ⊆ committed h) (G : Finset (Fin n) → ℝ) :
    ∑ x ∈ univ.filter (Agrees h), G (wordOnes x) =
      ∑ T ∈ (remaining h).powerset, G (onesSet h ∪ T) := by
  have hrem : ∀ i, i ∈ remaining h ↔ i ∉ committed h := fun i => by simp [remaining]
  refine Finset.sum_nbij' (fun x => (remaining h).filter fun i => x i = true)
    (fun T i => decide (i ∈ onesSet h ∪ T)) ?_ ?_ ?_ ?_ ?_
  · intro x _
    exact Finset.mem_powerset.mpr (Finset.filter_subset _ _)
  · intro T hT
    have hT' := Finset.mem_powerset.mp hT
    refine Finset.mem_filter.mpr ⟨Finset.mem_univ _, ?_⟩
    unfold Agrees
    intro i hi
    have : i ∉ T := fun h' => (hrem i).mp (hT' h') hi
    simp [this]
  · intro x hx
    have hx' : Agrees h x := (Finset.mem_filter.mp hx).2
    funext i
    by_cases hc : i ∈ committed h
    · have hr : i ∉ remaining h := fun h' => (hrem i).mp h' hc
      rw [hx' i hc]
      simp [hr]
    · have hr : i ∈ remaining h := (hrem i).mpr hc
      have ho : i ∉ onesSet h := fun h' => hc (hsub h')
      simp [hr, ho]
  · intro T hT
    have hT' := Finset.mem_powerset.mp hT
    ext i
    simp only [Finset.mem_filter, Finset.mem_union, decide_eq_true_eq]
    constructor
    · rintro ⟨hr, ho | hiT⟩
      · exact absurd (hsub ho) ((hrem i).mp hr)
      · exact hiT
    · intro hiT
      exact ⟨hT' hiT, Or.inr hiT⟩
  · intro x hx
    have hx' : Agrees h x := (Finset.mem_filter.mp hx).2
    congr 1
    ext i
    simp only [wordOnes, Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_union]
    by_cases hc : i ∈ committed h
    · have hr : i ∉ remaining h := fun h' => (hrem i).mp h' hc
      rw [hx' i hc]
      simp [hr]
    · have hr : i ∈ remaining h := (hrem i).mpr hc
      have ho : i ∉ onesSet h := fun h' => hc (hsub h')
      simp [hr, ho]

/-- The same bijection restricted to the words with `x i = 1`, for a remaining coordinate `i`. -/
theorem sum_agrees_true_eq (h : History n) (hsub : onesSet h ⊆ committed h) (G : Finset (Fin n) → ℝ)
    {i : Fin n} (hi : i ∈ remaining h) :
    ∑ x ∈ univ.filter (fun x => Agrees h x ∧ x i = true), G (wordOnes x) =
      ∑ T ∈ (remaining h).powerset with i ∈ T, G (onesSet h ∪ T) := by
  have hic : i ∉ committed h := by simpa [remaining] using hi
  have hio : i ∉ onesSet h := fun h' => hic (hsub h')
  rw [← Finset.filter_filter, Finset.sum_filter]
  have e : ∀ x ∈ univ.filter (Agrees h), (if x i = true then G (wordOnes x) else 0) =
      if i ∈ wordOnes x then G (wordOnes x) else 0 := by
    intro x _
    simp [wordOnes]
  rw [Finset.sum_congr rfl e, sum_agrees_eq h hsub (fun A => if i ∈ A then G A else 0),
    Finset.sum_filter]
  refine Finset.sum_congr rfl fun T _ => ?_
  simp [hio]

end A36RW

#print axioms A36RW.onesSet_subset_committed_of_WFE
#print axioms A36RW.sum_agrees_eq
#print axioms A36RW.sum_agrees_true_eq


==> anc/formal_companion/lean/src/A36RW/Interface/Mix.lean <==
/-
A36RW: the shared Mix module.

Proves, for the ACCEPTED policy `A36RW.Bridge.mixPolicy μ` (A36RW/Balanced/MixtureBridge.lean §6: seed = component
index with the mixture weights, discrete σ-algebra; at depth `d` the batch is the `d`-th block of the seed's schedule
intersected with the remaining set, `∅` past the end; completion word `∅`), the statements M1–M7, M4', M6cap of the
shared interface v0.4 (the published `SIGNATURES_v0.4.md`,
`SigV04.lean`), the shared library's later additions M6', M6'', the v0.4.1 additions M8, M9 (`SigV041.lean`)
and three corollaries of M8.  The verbatim `Prop` copies and the closing theorems are in `A36RW.Interface.MixSig`; the
TV analogue of M5 is in `A36RW.Balanced.MixTV`; this file holds the mathematics.  Nothing is redefined: `Target`,
`Oracle`, `Exact`, `WFE`, `TreeE`, `PolicyE`, `outBy`, `doneBy`, `CapAS`, `CapEvery`, `execMean`, `KLx`, `outLim`,
`capKLSet`, `capKLSetAS`, `LFad`, `LFgen`, `schedLawE`, `mixLawE`, `batchLaw` are V0's, `SchedMix`/`mixCost`/`IsSchedule`
AGF's, `mixPolicy`/`schedTree`/`pointMix` the Bridge's, `MargUnit` and the seeded facts the Converse module's.  The
only new definitions are `bindParts`/`bindMix` (M7), `coinMix` (M8) and the fixture data of §8.

Map (statement → theorem here):
* M1 `doneBy_mixPolicy_list` (every oracle): `doneBy o t = Σ_i w_i·[|U_i| ≤ t]`.  The only oracle fact used is
  `Converse.sum_stepW_w2`: the product law sums to one for ANY real marginals, and at an illegal state the
  completion word has weight one.
* M2 `capAS_mixPolicy` (every oracle), from `Bridge.mixPolicy_capEvery` + `Converse.capAS_of_capEvery`.
* M3 `execMean_mixPolicy` (every oracle): the proof of the balanced `Bridge.mixPolicy_execMean`, generalized (it
  used only the completion profile).
* M4 `law_mixPolicy_supp` (exact oracle, support words), M4' `outLim_mixPolicy_legal` (legal everywhere +
  `MargUnit`).  Both from one oracle-generic lemma, `schedTree_outBy_of`: if every illegal well-formed history
  DISAGREES with the word `x`, the schedule rule's law at `x` is the schedule law once the horizon reaches the
  length.  Under `Exact t o` a support word agrees with no illegal well-formed history (`not_agrees_of_exact`); when
  the oracle is legal everywhere there is no illegal history.  Off the support the laws can differ (§8 fixture (1)).
* M5 `KLx_mixPolicy`, M6 `LFad_le_ofReal_mixCost`, M6cap `mixKL_mem_capKLSets`, M6' `LFad_le_ofReal_LFgen_of_feas`,
  M6'' `LFad_le_ofReal_LFgen` (ε ≥ 0, no feasibility hypothesis) via `schedLawE_fullSingletons_exact`: under every
  exact oracle the all-singleton schedule samples the target exactly, at every word (the chain rule,
  `prefMass_mul_schedLawE_singletons`).  At ε < 0 both hypotheses are needed (`LFad_eq_top_of_neg`,
  `LFgen_eq_zero_of_neg`, §8 fixture (3)).
* M7 `bindMix_spec`; M8 `coinMix_spec`; M9 `peel_two_stage`; the M8 corollaries `caps_of_image`, `execMean_of_cost`,
  `KLx_outLim_of_law` (and `coinMix_corollaries` for the witness itself).
* Tools: the single-path collapses `outBy_succ_collapse`, `schedLawE_cons_collapse`; `schedLawE_nonneg`,
  `sum_schedLawE`, `mixLawE_nonneg`, `sum_mixLawE`; boundary `n = 0`: `mixPolicy_n0`.
-/
import A36RW.Balanced.MixtureBridge
import A36RW.Balanced.Converse
import A36RW.Interface.Lemmas

set_option autoImplicit false

namespace A36RW.Mix

open AGF A36RW Finset MeasureTheory

variable {n : ℕ}

/-! ## §1 Completion mass of the schedule rule, every oracle -/

/-- **Completion mass of the schedule rule, every oracle.**  From a history at which the unexecuted suffix `V` of
`U` is a schedule of the remaining coordinates, the rule completes within `f` rounds with total weight `1` if
`f ≥ |V|` and `0` otherwise.  (Oracle-generic version of `Bridge.schedTree_doneMass_w4`.) -/
theorem schedTree_doneMass (o : Oracle n) (U : List (Finset (Fin n))) :
    ∀ (V : List (Finset (Fin n))) (h : History n), U.drop (depth h) = V → IsSchedule V (remaining h) →
      ∀ f : ℕ, ∑ x, (Bridge.schedTree U).outBy o f h x = if V.length ≤ f then 1 else 0 := by
  intro V
  induction V with
  | nil =>
      intro h _ hs f
      have hemp : remaining h = ∅ := hs
      have h0 : size h = 0 := by rw [size, hemp, Finset.card_empty]
      rw [if_pos (by simp)]
      cases f with
      | zero => simp [TreeE.outBy, h0]
      | succ f => simp [TreeE.outBy, h0]
  | cons B V ih =>
      intro h hd hs f
      obtain ⟨hne, hsub, hs'⟩ := hs
      have hact : (Bridge.schedTree U).act h = B := Bridge.schedTree_act_of_drop_w4 hd hsub
      have h0 : size h ≠ 0 := Bridge.size_ne_zero_of_block_w4 hne hsub
      cases f with
      | zero =>
          rw [if_neg (by simp)]
          simp [TreeE.outBy, h0]
      | succ f =>
          have hstep : ∀ S ∈ ((Bridge.schedTree U).act h).powerset,
              ∑ x, (Bridge.schedTree U).outBy o f (⟨(Bridge.schedTree U).act h, S⟩ :: h) x
                = if V.length ≤ f then 1 else 0 := by
            intro S _
            apply ih
            · exact Bridge.drop_succ_of_drop_eq_w4 hd
            · rw [remaining_cons, hact]; exact hs'
          simp only [TreeE.outBy, if_neg h0]
          rw [Finset.sum_comm]
          rw [Finset.sum_congr rfl (fun S hS => by rw [← Finset.mul_sum, hstep S hS])]
          rw [← Finset.sum_mul, Converse.sum_stepW_w2, one_mul]
          simp

lemma schedTree_doneMass_root (o : Oracle n) {U : List (Finset (Fin n))} (hU : IsSchedule U univ) (f : ℕ) :
    ∑ x, (Bridge.schedTree U).outBy o f [] x = if U.length ≤ f then 1 else 0 :=
  schedTree_doneMass o U U [] rfl (by rw [remaining_nil]; exact hU) f

/-- The completion probability of the mixture policy, every oracle (component-indexed form). -/
theorem doneBy_mixPolicy (o : Oracle n) (μ : SchedMix n) (t : ℕ) :
    (Bridge.mixPolicy μ).doneBy o t
      = ∑ i : Fin μ.parts.length, (μ.parts[i.1]).1 * (if (μ.parts[i.1]).2.length ≤ t then 1 else 0) := by
  unfold PolicyE.doneBy
  simp only [Bridge.mixPolicy_outBy_w4]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [← Finset.mul_sum, schedTree_doneMass_root o (μ.comp_sched _ (List.getElem_mem _)) t]

/-- **M1.**  The completion profile of the mixture policy, every oracle: `doneBy o t = Σ_i w_i·[|U_i| ≤ t]`. -/
theorem doneBy_mixPolicy_list (o : Oracle n) (μ : SchedMix n) (t : ℕ) :
    (Bridge.mixPolicy μ).doneBy o t
      = (μ.parts.map (fun p => p.1 * (if p.2.length ≤ t then (1 : ℝ) else 0))).sum := by
  rw [doneBy_mixPolicy]
  exact Fin.sum_univ_fun_getElem μ.parts (fun p => p.1 * (if p.2.length ≤ t then (1 : ℝ) else 0))

/-- **M2.**  The almost-sure cap at every common length bound, every oracle. -/
theorem capAS_mixPolicy (o : Oracle n) (μ : SchedMix n) {L : ℕ} (hL : ∀ p ∈ μ.parts, p.2.length ≤ L) :
    (Bridge.mixPolicy μ).CapAS o L :=
  Converse.capAS_of_capEvery o _ (Bridge.mixPolicy_capEvery o μ hL)

/-- **M3.**  Executed mean = scheduled mean, every oracle.  (The proof of the balanced
`Bridge.mixPolicy_execMean`, which used only the completion profile, now `doneBy_mixPolicy`.) -/
theorem execMean_mixPolicy (o : Oracle n) (μ : SchedMix n) :
    (Bridge.mixPolicy μ).execMean o = ENNReal.ofReal (mixCost μ) := by
  unfold PolicyE.execMean
  have h1 : ∀ t : ℕ, 1 - (Bridge.mixPolicy μ).doneBy o t
      = ∑ i : Fin μ.parts.length, (μ.parts[i.1]).1 *
          (if t < (μ.parts[i.1]).2.length then 1 else 0) := by
    intro t
    rw [doneBy_mixPolicy]
    have hsplit : ∀ i : Fin μ.parts.length,
        (μ.parts[i.1]).1 = (μ.parts[i.1]).1 * (if (μ.parts[i.1]).2.length ≤ t then 1 else 0)
          + (μ.parts[i.1]).1 * (if t < (μ.parts[i.1]).2.length then 1 else 0) := by
      intro i
      by_cases ht : (μ.parts[i.1]).2.length ≤ t
      · rw [if_pos ht, if_neg (not_lt.2 ht)]; ring
      · rw [if_neg ht, if_pos (not_le.1 ht)]; ring
    have hw := Bridge.sum_wt_get_w4 μ
    rw [Finset.sum_congr rfl (fun i _ => hsplit i), Finset.sum_add_distrib] at hw
    linarith
  have hnn : ∀ (t : ℕ) (i : Fin μ.parts.length),
      0 ≤ (μ.parts[i.1]).1 * (if t < (μ.parts[i.1]).2.length then (1 : ℝ) else 0) := by
    intro t i
    apply mul_nonneg (Bridge.wt_nonneg_get_w4 μ i)
    split_ifs <;> norm_num
  rw [tsum_congr (fun t => by rw [h1 t, ENNReal.ofReal_sum_of_nonneg (fun i _ => hnn t i)])]
  rw [Summable.tsum_finsetSum (fun i _ => ENNReal.summable)]
  have h2 : ∀ i : Fin μ.parts.length,
      ∑' t : ℕ, ENNReal.ofReal ((μ.parts[i.1]).1 * (if t < (μ.parts[i.1]).2.length then 1 else 0))
        = ENNReal.ofReal ((μ.parts[i.1]).1 * ((μ.parts[i.1]).2.length : ℝ)) := by
    intro i
    rw [tsum_eq_sum (s := Finset.range (μ.parts[i.1]).2.length)]
    · rw [← ENNReal.ofReal_sum_of_nonneg (fun t _ => hnn t i), ← Finset.mul_sum]
      congr 2
      rw [Finset.sum_congr rfl (fun t ht => if_pos (Finset.mem_range.1 ht))]
      simp
    · intro t ht
      rw [Finset.mem_range, not_lt] at ht
      rw [if_neg (not_lt.2 ht), mul_zero, ENNReal.ofReal_zero]
  rw [Finset.sum_congr rfl (fun i _ => h2 i)]
  rw [← ENNReal.ofReal_sum_of_nonneg
    (fun i _ => mul_nonneg (Bridge.wt_nonneg_get_w4 μ i) (Nat.cast_nonneg _))]
  congr 1
  exact Fin.sum_univ_fun_getElem μ.parts (fun p => p.1 * (p.2.length : ℝ))

/-! ## §2 Agreement along a batch -/

/-- On a batch of remaining cells, a word agreeing with the child agrees with the parent. -/
lemma agrees_of_agrees_cons {h : History n} {B S : Finset (Fin n)} (hB : B ⊆ remaining h) (hS : S ⊆ B)
    {x : Fin n → Bool} (hx : A36RW.Agrees ((⟨B, S⟩ : Batch n) :: h) x) : A36RW.Agrees h x := by
  intro i hi
  have hic : i ∈ committed ((⟨B, S⟩ : Batch n) :: h) := by
    show i ∈ B ∪ committed h
    exact Finset.mem_union_right _ hi
  have h1 := hx i hic
  have hiS : i ∉ S := by
    intro hiS
    have hr := hB (hS hiS)
    simp only [remaining, Finset.mem_sdiff] at hr
    exact hr.2 hi
  have h2 : (i ∈ onesSet ((⟨B, S⟩ : Batch n) :: h)) ↔ i ∈ onesSet h := by
    show i ∈ S ∪ onesSet h ↔ i ∈ onesSet h
    rw [Finset.mem_union]
    exact ⟨fun h' => h'.resolve_left hiS, Or.inr⟩
  rw [h1]
  exact decide_eq_decide.2 h2

/-- On a batch of remaining cells, the child's agreement with a word fixes the batch word: `S = B ∩ ones(x)`. -/
lemma eq_filter_of_agrees_cons {h : History n} (hO : onesSet h ⊆ committed h) {B S : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hS : S ⊆ B) {x : Fin n → Bool}
    (hx : A36RW.Agrees ((⟨B, S⟩ : Batch n) :: h) x) : S = B.filter (fun i => x i = true) := by
  ext i
  rw [Finset.mem_filter]
  have hmem : ∀ {j : Fin n}, j ∈ B → (x j = true ↔ j ∈ S) := by
    intro j hj
    have hjc : j ∈ committed ((⟨B, S⟩ : Batch n) :: h) := by
      show j ∈ B ∪ committed h
      exact Finset.mem_union_left _ hj
    have hjO : j ∉ onesSet h := by
      intro hjO
      have hr := hB hj
      simp only [remaining, Finset.mem_sdiff] at hr
      exact hr.2 (hO hjO)
    have e := hx j hjc
    have e2 : (j ∈ onesSet ((⟨B, S⟩ : Batch n) :: h)) ↔ j ∈ S := by
      show j ∈ S ∪ onesSet h ↔ j ∈ S
      rw [Finset.mem_union]
      exact ⟨fun h' => h'.resolve_right hjO, Or.inl⟩
    rw [e, decide_eq_true_iff]
    exact e2
  constructor
  · intro hiS
    exact ⟨hS hiS, (hmem (hS hiS)).2 hiS⟩
  · rintro ⟨hiB, hxi⟩
    exact (hmem hiB).1 hxi

/-- The filtered word is a child word that the word agrees with, when it agrees with the parent. -/
lemma agrees_cons_filter {h : History n} (hO : onesSet h ⊆ committed h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) {x : Fin n → Bool} (hx : A36RW.Agrees h x) :
    A36RW.Agrees ((⟨B, B.filter (fun i => x i = true)⟩ : Batch n) :: h) x := by
  intro i hi
  have hi' : i ∈ B ∪ committed h := hi
  show x i = decide (i ∈ B.filter (fun i => x i = true) ∪ onesSet h)
  rcases Finset.mem_union.1 hi' with hiB | hic
  · have hiO : i ∉ onesSet h := by
      intro hiO
      have hr := hB hiB
      simp only [remaining, Finset.mem_sdiff] at hr
      exact hr.2 (hO hiO)
    by_cases hxi : x i = true
    · rw [hxi]
      symm
      rw [decide_eq_true_iff]
      exact Finset.mem_union_left _ (Finset.mem_filter.2 ⟨hiB, hxi⟩)
    · have hxf : x i = false := by simpa using hxi
      rw [hxf]
      symm
      rw [decide_eq_false_iff_not]
      intro hm
      rcases Finset.mem_union.1 hm with hm | hm
      · exact hxi (Finset.mem_filter.1 hm).2
      · exact hiO hm
  · have hiB : i ∉ B := by
      intro hiB
      have hr := hB hiB
      simp only [remaining, Finset.mem_sdiff] at hr
      exact hr.2 hic
    rw [hx i hic]
    apply decide_eq_decide.2
    constructor
    · intro h'
      exact Finset.mem_union_right _ h'
    · intro h'
      rcases Finset.mem_union.1 h' with h' | h'
      · exact absurd (Finset.mem_filter.1 h').1 hiB
      · exact h'

/-- From a history the word does not agree with, the schedule law vanishes at the word (every oracle). -/
theorem schedLawE_eq_zero_of_not_agrees (o : Oracle n) :
    ∀ (V : List (Finset (Fin n))) (h : History n), IsSchedule V (remaining h) →
      ∀ {x : Fin n → Bool}, ¬ A36RW.Agrees h x → schedLawE o V h x = 0 := by
  intro V
  induction V with
  | nil =>
      intro h _ x hx
      show (if outBits h = x then (1 : ℝ) else 0) = 0
      rw [if_neg]
      intro he
      apply hx
      rw [← he]
      exact A36RW.outBits_agrees h
  | cons B V ih =>
      intro h hs x hx
      obtain ⟨-, hsub, hs'⟩ := hs
      show ∑ S ∈ B.powerset, _ = 0
      refine Finset.sum_eq_zero (fun S hS => ?_)
      rw [ih (⟨B, S⟩ :: h) (by rw [remaining_cons]; exact hs')
        (fun hag => hx (agrees_of_agrees_cons hsub (Finset.mem_powerset.1 hS) hag)), mul_zero]

/-- From a history the word does not agree with, every rule's law vanishes at the word (every oracle). -/
theorem outBy_eq_zero_of_not_agrees (o : Oracle n) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n) {x : Fin n → Bool}, ¬ A36RW.Agrees h x → T.outBy o f h x = 0 := by
  intro f
  induction f with
  | zero =>
      intro h x hx
      rw [Converse.outBy_zero_w2, if_neg]
      rintro ⟨-, he⟩
      apply hx
      rw [← he]
      exact A36RW.outBits_agrees h
  | succ f ih =>
      intro h x hx
      by_cases hs : size h = 0
      · rw [Converse.outBy_terminal_w2 o T f hs, if_neg]
        intro he
        apply hx
        rw [← he]
        exact A36RW.outBits_agrees h
      · rw [Converse.outBy_step_w2 o T f hs]
        refine Finset.sum_eq_zero (fun S hS => ?_)
        rw [ih _ (fun hag => hx (agrees_of_agrees_cons (T.act_sub h) (Finset.mem_powerset.1 hS) hag)),
          mul_zero]

/-- **Single-path collapse, rules.**  One round of a rule at a word sums to the single batch word `act ∩ ones(x)`. -/
theorem outBy_succ_collapse (o : Oracle n) (T : TreeE n) (f : ℕ) {h : History n} (hO : onesSet h ⊆ committed h)
    (hs : size h ≠ 0) (x : Fin n → Bool) :
    T.outBy o (f + 1) h x
      = T.stepW o h ((T.act h).filter (fun i => x i = true)) *
          T.outBy o f (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h) x := by
  rw [Converse.outBy_step_w2 o T f hs]
  refine Finset.sum_eq_single_of_mem _ (Finset.mem_powerset.2 (Finset.filter_subset _ _)) ?_
  intro S hS hne
  rw [outBy_eq_zero_of_not_agrees o T f ((⟨T.act h, S⟩ : Batch n) :: h) (fun hag => hne
    (eq_filter_of_agrees_cons hO (T.act_sub h) (Finset.mem_powerset.1 hS) hag)), mul_zero]

/-- **Single-path collapse, schedules.** -/
theorem schedLawE_cons_collapse (o : Oracle n) {B : Finset (Fin n)} {V : List (Finset (Fin n))}
    {h : History n} (hO : onesSet h ⊆ committed h) (hB : B ⊆ remaining h) (hV : IsSchedule V (remaining h \ B))
    (x : Fin n → Bool) :
    schedLawE o (B :: V) h x
      = (if o.legal h then batchLaw o h B (B.filter (fun i => x i = true)) else (1 / 2 : ℝ) ^ B.card) *
          schedLawE o V (⟨B, B.filter (fun i => x i = true)⟩ :: h) x := by
  show ∑ S ∈ B.powerset, _ = _
  refine Finset.sum_eq_single_of_mem _ (Finset.mem_powerset.2 (Finset.filter_subset _ _)) ?_
  intro S hS hne
  rw [schedLawE_eq_zero_of_not_agrees o V ((⟨B, S⟩ : Batch n) :: h) (by rw [remaining_cons]; exact hV)
    (fun hag => hne (eq_filter_of_agrees_cons hO hB (Finset.mem_powerset.1 hS) hag)), mul_zero]

/-! ## §3 The output law at words no illegal state can reach (every oracle) -/

/-- Under an exact oracle, a support word agrees with no illegal well-formed history. -/
theorem not_agrees_of_exact {t : Target n} {o : Oracle n} (hex : Exact t o) {x : Fin n → Bool}
    (hx : 0 < t.p x) : ∀ h : History n, WFE h → ¬ o.legal h → ¬ A36RW.Agrees h x := by
  intro h hwf hL hag
  apply hL
  rw [hex.1 h hwf]
  unfold prefMass
  exact lt_of_lt_of_le hx (Finset.single_le_sum (fun y _ => t.nonneg y)
    (Finset.mem_filter.2 ⟨Finset.mem_univ _, hag⟩))

/-- **The schedule rule's law at a word that no illegal state can reach.**  If every illegal well-formed history
disagrees with `x`, then at `x` the schedule rule's law within `f` rounds is the schedule law once `f` reaches the
length of the unexecuted suffix, and `0` before.  Every oracle; no `MargUnit`. -/
theorem schedTree_outBy_of (o : Oracle n) (U : List (Finset (Fin n))) {x : Fin n → Bool}
    (hx : ∀ h : History n, WFE h → ¬ o.legal h → ¬ A36RW.Agrees h x) :
    ∀ (V : List (Finset (Fin n))) (h : History n), WFE h → U.drop (depth h) = V →
      IsSchedule V (remaining h) →
      ∀ f : ℕ, (Bridge.schedTree U).outBy o f h x = if V.length ≤ f then schedLawE o V h x else 0 := by
  intro V
  induction V with
  | nil =>
      intro h _ _ hs f
      have hemp : remaining h = ∅ := hs
      have h0 : size h = 0 := by rw [size, hemp, Finset.card_empty]
      rw [if_pos (by simp)]
      cases f with
      | zero => simp [TreeE.outBy, schedLawE, h0]
      | succ f => simp [TreeE.outBy, schedLawE, h0]
  | cons B V ih =>
      intro h hwf hd hs f
      obtain ⟨hne, hsub, hs'⟩ := hs
      have hact : (Bridge.schedTree U).act h = B := Bridge.schedTree_act_of_drop_w4 hd hsub
      have h0 : size h ≠ 0 := Bridge.size_ne_zero_of_block_w4 hne hsub
      cases f with
      | zero =>
          rw [if_neg (by simp)]
          simp [TreeE.outBy, h0]
      | succ f =>
          have hstep : ∀ S ∈ B.powerset, (Bridge.schedTree U).outBy o f (⟨B, S⟩ :: h) x
              = if V.length ≤ f then schedLawE o V (⟨B, S⟩ :: h) x else 0 := by
            intro S hS
            apply ih
            · exact ⟨hsub, Finset.mem_powerset.1 hS, hwf⟩
            · exact Bridge.drop_succ_of_drop_eq_w4 hd
            · rw [remaining_cons]; exact hs'
          have hlen : ((B :: V).length ≤ f + 1) ↔ (V.length ≤ f) := by simp
          have hunf : (Bridge.schedTree U).outBy o (f + 1) h x
              = ∑ S ∈ ((Bridge.schedTree U).act h).powerset, (Bridge.schedTree U).stepW o h S *
                  (Bridge.schedTree U).outBy o f (⟨(Bridge.schedTree U).act h, S⟩ :: h) x := by
            simp only [TreeE.outBy, if_neg h0]
          rw [hunf, hact]
          have hsum : ∑ S ∈ B.powerset, (Bridge.schedTree U).stepW o h S *
                (Bridge.schedTree U).outBy o f (⟨B, S⟩ :: h) x
              = ∑ S ∈ B.powerset, (Bridge.schedTree U).stepW o h S *
                (if V.length ≤ f then schedLawE o V (⟨B, S⟩ :: h) x else 0) :=
            Finset.sum_congr rfl (fun S hS => by rw [hstep S hS])
          rw [hsum]
          by_cases hVf : V.length ≤ f
          · rw [if_pos (hlen.2 hVf)]
            simp only [if_pos hVf]
            show _ = ∑ S ∈ B.powerset, (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card)
              * schedLawE o V (⟨B, S⟩ :: h) x
            refine Finset.sum_congr rfl (fun S hS => ?_)
            by_cases hL : o.legal h
            · rw [if_pos hL]
              have hw : (Bridge.schedTree U).stepW o h S = batchLaw o h B S := by
                unfold TreeE.stepW
                rw [if_pos hL, hact]
              rw [hw]
            · have hz : schedLawE o V (⟨B, S⟩ :: h) x = 0 :=
                schedLawE_eq_zero_of_not_agrees o V (⟨B, S⟩ :: h) (by rw [remaining_cons]; exact hs')
                  (fun hag => hx h hwf hL (agrees_of_agrees_cons hsub (Finset.mem_powerset.1 hS) hag))
              rw [hz, mul_zero, mul_zero]
          · rw [if_neg (fun h' => hVf (hlen.1 h'))]
            simp only [if_neg hVf, mul_zero, Finset.sum_const_zero]

lemma schedTree_outBy_root_of (o : Oracle n) {U : List (Finset (Fin n))} (hU : IsSchedule U univ)
    {x : Fin n → Bool} (hx : ∀ h : History n, WFE h → ¬ o.legal h → ¬ A36RW.Agrees h x) (f : ℕ) :
    (Bridge.schedTree U).outBy o f [] x = if U.length ≤ f then schedLawE o U [] x else 0 :=
  schedTree_outBy_of o U hx U [] trivial rfl (by rw [remaining_nil]; exact hU) f

/-- The mixture policy's law, list form, every oracle and word. -/
lemma outBy_mixPolicy_list (o : Oracle n) (μ : SchedMix n) (f : ℕ) (x : Fin n → Bool) :
    (Bridge.mixPolicy μ).outBy o f x
      = (μ.parts.map (fun p => p.1 * (Bridge.schedTree p.2).outBy o f [] x)).sum := by
  rw [Bridge.mixPolicy_outBy_w4]
  exact Fin.sum_univ_fun_getElem μ.parts (fun p => p.1 * (Bridge.schedTree p.2).outBy o f [] x)

lemma mixLawE_eq_sum (o : Oracle n) (μ : SchedMix n) (x : Fin n → Bool) :
    mixLawE o μ x = ∑ i : Fin μ.parts.length, (μ.parts[i.1]).1 * schedLawE o (μ.parts[i.1]).2 [] x :=
  (Fin.sum_univ_fun_getElem μ.parts (fun p => p.1 * schedLawE o p.2 [] x)).symm

theorem outBy_mixPolicy_of (o : Oracle n) (μ : SchedMix n) {x : Fin n → Bool}
    (hx : ∀ h : History n, WFE h → ¬ o.legal h → ¬ A36RW.Agrees h x) (f : ℕ) :
    (Bridge.mixPolicy μ).outBy o f x
      = ∑ i : Fin μ.parts.length, (μ.parts[i.1]).1 *
          (if (μ.parts[i.1]).2.length ≤ f then schedLawE o (μ.parts[i.1]).2 [] x else 0) := by
  rw [Bridge.mixPolicy_outBy_w4]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [schedTree_outBy_root_of o (μ.comp_sched _ (List.getElem_mem _)) hx]

theorem outBy_mixPolicy_eq_mixLawE_of (o : Oracle n) (μ : SchedMix n) {L : ℕ}
    (hL : ∀ p ∈ μ.parts, p.2.length ≤ L) {x : Fin n → Bool}
    (hx : ∀ h : History n, WFE h → ¬ o.legal h → ¬ A36RW.Agrees h x) {f : ℕ} (hf : L ≤ f) :
    (Bridge.mixPolicy μ).outBy o f x = mixLawE o μ x := by
  rw [outBy_mixPolicy_of o μ hx, mixLawE_eq_sum]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [if_pos (le_trans (hL _ (List.getElem_mem _)) hf)]

theorem outLim_mixPolicy_of (o : Oracle n) (ho : Converse.MargUnit o) (μ : SchedMix n)
    {x : Fin n → Bool} (hx : ∀ h : History n, WFE h → ¬ o.legal h → ¬ A36RW.Agrees h x) :
    outLim o (Bridge.mixPolicy μ) x = mixLawE o μ x := by
  rw [Converse.outLim_eq_outBy_of_capAS o ho _ (capAS_mixPolicy o μ (Bridge.length_le_mixMaxLen μ)) x]
  exact outBy_mixPolicy_eq_mixLawE_of o μ (Bridge.length_le_mixMaxLen μ) hx le_rfl

/-! ## §4 M4, M4', M5 -/

/-- **M4.**  Exact oracle, support word: the policy's law is the mixture law at every horizon past the lengths,
and in the limit. -/
theorem law_mixPolicy_supp {t : Target n} {o : Oracle n} (hex : Exact t o) (μ : SchedMix n) {L : ℕ}
    (hL : ∀ p ∈ μ.parts, p.2.length ≤ L) {x : Fin n → Bool} (hx : 0 < t.p x) :
    (∀ f, L ≤ f → (Bridge.mixPolicy μ).outBy o f x = mixLawE o μ x) ∧
      outLim o (Bridge.mixPolicy μ) x = mixLawE o μ x :=
  ⟨fun _ hf => outBy_mixPolicy_eq_mixLawE_of o μ hL (not_agrees_of_exact hex hx) hf,
   outLim_mixPolicy_of o (Converse.margUnit_of_exact t o hex) μ (not_agrees_of_exact hex hx)⟩

/-- **M4'.**  Legal everywhere and `MargUnit`: the limit law IS the mixture law, at every word. -/
theorem outLim_mixPolicy_legal {o : Oracle n} (hleg : ∀ h, o.legal h) (ho : Converse.MargUnit o)
    (μ : SchedMix n) : outLim o (Bridge.mixPolicy μ) = mixLawE o μ := by
  funext x
  exact outLim_mixPolicy_of o ho μ (fun h _ hL => absurd (hleg h) hL)

/-- **M5.**  Exact oracle: the KL of the policy's law (capped at a length bound, and in the limit) is the KL of the
mixture law. -/
theorem KLx_mixPolicy {t : Target n} {o : Oracle n} (hex : Exact t o) (μ : SchedMix n) {L : ℕ}
    (hL : ∀ p ∈ μ.parts, p.2.length ≤ L) :
    KLx t ((Bridge.mixPolicy μ).outBy o L) = KLx t (mixLawE o μ) ∧
      KLx t (outLim o (Bridge.mixPolicy μ)) = KLx t (mixLawE o μ) :=
  ⟨Bridge.KLx_congr_supp_w4 t (fun _ hx => (law_mixPolicy_supp hex μ hL hx).1 L le_rfl),
   Bridge.KLx_congr_supp_w4 t (fun _ hx => (law_mixPolicy_supp hex μ hL hx).2)⟩

/-! ## §5 M6, M6cap, M6' -/

/-- **M6.**  Exact oracle: an `F`-feasible mixture is a feasible policy of the adaptive problem at its own cost. -/
theorem LFad_le_ofReal_mixCost {t : Target n} {o : Oracle n} (hex : Exact t o) {μ : SchedMix n} {ε : ℝ}
    (hμ : KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ)) : LFad t o ε ≤ ENNReal.ofReal (mixCost μ) := by
  unfold LFad
  apply sInf_le
  refine ⟨Fin μ.parts.length, inferInstance, Bridge.mixPolicy μ, ?_, ?_⟩
  · rw [(KLx_mixPolicy hex μ (Bridge.length_le_mixMaxLen μ)).2]; exact hμ
  · rw [execMean_mixPolicy]

/-- **M6cap.**  Exact oracle: a mixture whose lengths are at most `L` has its KL in both hard-cap sets at `L`. -/
theorem mixKL_mem_capKLSets {t : Target n} {o : Oracle n} (hex : Exact t o) (μ : SchedMix n) {L : ℕ}
    (hL : ∀ p ∈ μ.parts, p.2.length ≤ L) :
    KLx t (mixLawE o μ) ∈ capKLSet t o L ∧ KLx t (mixLawE o μ) ∈ capKLSetAS t o L :=
  ⟨⟨Fin μ.parts.length, inferInstance, Bridge.mixPolicy μ, Bridge.mixPolicy_capEvery o μ hL,
      ((KLx_mixPolicy hex μ hL).1).symm⟩,
   ⟨Fin μ.parts.length, inferInstance, Bridge.mixPolicy μ, capAS_mixPolicy o μ hL,
      ((KLx_mixPolicy hex μ hL).1).symm⟩⟩

/-- **M6'.**  Exact oracle, a feasible mixture exists: `L_F^ad ≤ L_F` (as `ℝ≥0∞`).  The real `sInf` is over a
nonempty set bounded below by `0` (the explicit feasibility hypothesis excludes the junk `sInf ∅ = 0`). -/
theorem LFad_le_ofReal_LFgen_of_feas {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ}
    (hfeas : ∃ μ : SchedMix n, KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    LFad t o ε ≤ ENNReal.ofReal (LFgen t o ε) := by
  have hmem : ∀ c ∈ {c : ℝ | ∃ μ : SchedMix n, KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧ c = mixCost μ},
      LFad t o ε ≤ ENNReal.ofReal c := by
    rintro c ⟨μ, hμ, rfl⟩
    exact LFad_le_ofReal_mixCost hex hμ
  obtain ⟨μ0, hμ0⟩ := hfeas
  have hc0 : mixCost μ0 ∈ {c : ℝ | ∃ μ : SchedMix n, KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧
      c = mixCost μ} := ⟨μ0, hμ0, rfl⟩
  have hfin : LFad t o ε ≠ ⊤ := ne_top_of_le_ne_top ENNReal.ofReal_ne_top (hmem _ hc0)
  by_contra hlt
  rw [not_le] at hlt
  have hlt' : LFgen t o ε < (LFad t o ε).toReal :=
    (ENNReal.ofReal_lt_iff_lt_toReal (Bridge.LFgen_nonneg t o ε) hfin).1 hlt
  unfold LFgen at hlt'
  obtain ⟨c, hcS, hc⟩ := exists_lt_of_csInf_lt ⟨_, hc0⟩ hlt'
  have hc0' : 0 ≤ c := by obtain ⟨μ, -, rfl⟩ := hcS; exact Bridge.mixCost_nonneg μ
  have hlt'' : ENNReal.ofReal c < LFad t o ε := (ENNReal.ofReal_lt_iff_lt_toReal hc0' hfin).2 hc
  exact absurd (hmem c hcS) (not_le.2 hlt'')

/-! ## §6 Under every exact oracle the all-singleton schedule samples the target exactly (M6'') -/

/-- Words agreeing with a complete history: only its output word. -/
lemma eq_outBits_of_agrees {h : History n} (hrem : remaining h = ∅) {x : Fin n → Bool}
    (hx : A36RW.Agrees h x) : x = outBits h := by
  funext i
  have hic : i ∈ committed h := by
    by_contra hni
    have : i ∈ remaining h := by simp [remaining, hni]
    rw [hrem] at this
    simp at this
  exact hx i hic

/-- At a complete history the prefix mass is the target mass of its output word. -/
lemma prefMass_of_remaining_empty (t : Target n) {h : History n} (hrem : remaining h = ∅) :
    prefMass t h = t.p (outBits h) := by
  unfold prefMass
  have hfilt : univ.filter (A36RW.Agrees h) = {outBits h} := by
    ext y
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_singleton]
    exact ⟨fun hy => eq_outBits_of_agrees hrem hy, fun hy => hy ▸ A36RW.outBits_agrees h⟩
  rw [hfilt, Finset.sum_singleton]

/-- Agreement with a one-coordinate child. -/
lemma agrees_cons_single_iff {h : History n} (hO : onesSet h ⊆ committed h) {i : Fin n}
    (hi : i ∈ remaining h) {S : Finset (Fin n)} (hS : S ⊆ {i}) (x : Fin n → Bool) :
    A36RW.Agrees ((⟨{i}, S⟩ : Batch n) :: h) x ↔ A36RW.Agrees h x ∧ x i = decide (i ∈ S) := by
  have hic : i ∉ committed h := by simpa [remaining] using hi
  have hiO : i ∉ onesSet h := fun h' => hic (hO h')
  constructor
  · intro hx
    refine ⟨agrees_of_agrees_cons (Finset.singleton_subset_iff.2 hi) hS hx, ?_⟩
    have e := hx i (show i ∈ {i} ∪ committed h from Finset.mem_union_left _ (Finset.mem_singleton_self i))
    rw [e]
    apply decide_eq_decide.2
    show i ∈ S ∪ onesSet h ↔ i ∈ S
    rw [Finset.mem_union]
    exact ⟨fun h' => h'.resolve_right hiO, Or.inl⟩
  · rintro ⟨hx, hxi⟩ j hj
    have hj' : j ∈ {i} ∪ committed h := hj
    show x j = decide (j ∈ S ∪ onesSet h)
    rcases Finset.mem_union.1 hj' with hj1 | hjc
    · rw [Finset.mem_singleton.1 hj1, hxi]
      apply decide_eq_decide.2
      rw [Finset.mem_union]
      exact ⟨Or.inl, fun h' => h'.resolve_right hiO⟩
    · have hjS : j ∉ S := by
        intro hjS
        have := hS hjS
        rw [Finset.mem_singleton] at this
        exact hic (this ▸ hjc)
      rw [hx j hjc]
      apply decide_eq_decide.2
      rw [Finset.mem_union]
      exact ⟨Or.inr, fun h' => h'.resolve_left hjS⟩

/-- **The chain-rule step.**  At a legal well-formed state of an exact oracle, a one-coordinate batch splits the
prefix mass exactly: `prefMass(child) = batchLaw · prefMass(parent)`. -/
lemma prefMass_cons_single {t : Target n} {o : Oracle n} (hex : Exact t o) {h : History n} (hwf : WFE h)
    (hL : o.legal h) {i : Fin n} (hi : i ∈ remaining h) {S : Finset (Fin n)} (hS : S ⊆ {i}) :
    prefMass t ((⟨{i}, S⟩ : Batch n) :: h) = batchLaw o h {i} S * prefMass t h := by
  have hO : onesSet h ⊆ committed h := Converse.onesSet_subset_committed_wfe_w2 hwf
  have hpos : 0 < prefMass t h := (hex.1 h hwf).1 hL
  have hmarg : o.marg h i = condMarg t h i := hex.2 h hwf hL i hi
  have hbl : batchLaw o h {i} S = if i ∈ S then o.marg h i else 1 - o.marg h i := by
    unfold batchLaw
    rw [Finset.prod_singleton]
  -- the numerator and its complement
  have hsplit : prefMass t h = (∑ x ∈ univ.filter (fun x => A36RW.Agrees h x ∧ x i = true), t.p x)
      + ∑ x ∈ univ.filter (fun x => A36RW.Agrees h x ∧ x i = false), t.p x := by
    unfold prefMass
    rw [← Finset.sum_union]
    · congr 1
      ext x
      simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_union]
      constructor
      · intro hx
        cases hxi : x i
        · exact Or.inr ⟨hx, rfl⟩
        · exact Or.inl ⟨hx, rfl⟩
      · rintro (⟨hx, -⟩ | ⟨hx, -⟩) <;> exact hx
    · rw [Finset.disjoint_filter]
      intro x _ h1 h2
      rw [h1.2] at h2
      exact Bool.noConfusion h2.2
  have hchild : prefMass t ((⟨{i}, S⟩ : Batch n) :: h)
      = ∑ x ∈ univ.filter (fun x => A36RW.Agrees h x ∧ x i = decide (i ∈ S)), t.p x := by
    unfold prefMass
    congr 1
    ext x
    simp only [Finset.mem_filter, Finset.mem_univ, true_and]
    exact agrees_cons_single_iff hO hi hS x
  rw [hchild, hbl, hmarg]
  unfold condMarg
  by_cases hiS : i ∈ S
  · rw [if_pos hiS, div_mul_cancel₀ _ hpos.ne']
    simp only [hiS, decide_true]
  · rw [if_neg hiS, sub_mul, one_mul, div_mul_cancel₀ _ hpos.ne']
    simp only [hiS, decide_false]
    linarith [hsplit]

/-- **Chain rule along singleton schedules.**  Exact oracle, well-formed `h`, a schedule of singletons of the
remaining coordinates, a word agreeing with `h`: `prefMass(h) · schedLawE(h)(x) = p(x)`. -/
theorem prefMass_mul_schedLawE_singletons {t : Target n} {o : Oracle n} (hex : Exact t o) :
    ∀ (Ls : List (Fin n)) (h : History n), WFE h → IsSchedule (agfv_singletons Ls) (remaining h) →
      ∀ x, A36RW.Agrees h x → prefMass t h * schedLawE o (agfv_singletons Ls) h x = t.p x := by
  intro Ls
  induction Ls with
  | nil =>
      intro h _ hs x hx
      have hrem : remaining h = ∅ := hs
      have hxo : x = outBits h := eq_outBits_of_agrees hrem hx
      show prefMass t h * (if outBits h = x then (1 : ℝ) else 0) = t.p x
      rw [if_pos hxo.symm, mul_one, prefMass_of_remaining_empty t hrem, hxo]
  | cons i Ls ih =>
      intro h hwf hs x hx
      have hO : onesSet h ⊆ committed h := Converse.onesSet_subset_committed_wfe_w2 hwf
      obtain ⟨-, hsub, hs'⟩ := hs
      have hi : i ∈ remaining h := Finset.singleton_subset_iff.1 hsub
      have hs'' : IsSchedule (agfv_singletons Ls) (remaining h \ {i}) := hs'
      have hcol := schedLawE_cons_collapse o hO hsub hs'' x
      have hsing : agfv_singletons (i :: Ls) = ({i} : Finset (Fin n)) :: agfv_singletons Ls := rfl
      rw [hsing, hcol]
      set S := ({i} : Finset (Fin n)).filter (fun j => x j = true) with hSdef
      have hS : S ⊆ {i} := Finset.filter_subset _ _
      have hagc : A36RW.Agrees ((⟨{i}, S⟩ : Batch n) :: h) x := agrees_cons_filter hO hsub hx
      have hwfc : WFE ((⟨{i}, S⟩ : Batch n) :: h) := ⟨hsub, hS, hwf⟩
      have hih := ih _ hwfc (by rw [remaining_cons]; exact hs'') x hagc
      have hp0 : 0 ≤ prefMass t h := Finset.sum_nonneg (fun y _ => t.nonneg y)
      rcases hp0.lt_or_eq with hpos | hzero
      · have hL : o.legal h := (hex.1 h hwf).2 hpos
        rw [if_pos hL, ← mul_assoc, mul_comm (prefMass t h), ← prefMass_cons_single hex hwf hL hi hS]
        exact hih
      · have hle : t.p x ≤ prefMass t h := by
          unfold prefMass
          exact Finset.single_le_sum (fun y _ => t.nonneg y) (Finset.mem_filter.2 ⟨Finset.mem_univ _, hx⟩)
        rw [← hzero, zero_mul]
        linarith [t.nonneg x]

/-- **The all-singleton schedule samples the target exactly**, at every word, under every exact oracle. -/
theorem schedLawE_fullSingletons_exact {t : Target n} {o : Oracle n} (hex : Exact t o) (x : Fin n → Bool) :
    schedLawE o (agfv_fullSingletons n) [] x = t.p x := by
  have h := prefMass_mul_schedLawE_singletons hex (Finset.univ : Finset (Fin n)).toList [] trivial
    (by rw [remaining_nil]; exact agfv_fullSingletons_isSchedule n) x (fun i hi => by simp [committed] at hi)
  rw [prefMass_nil, one_mul] at h
  exact h

/-- `KL(p ‖ p) = 0` for the interface's `KLx`. -/
lemma KLx_self (t : Target n) : KLx t t.p = ((0 : ℝ) : WithTop ℝ) := by
  unfold KLx
  rw [if_pos (fun x hx => hx)]
  congr 1
  refine Finset.sum_eq_zero (fun x hx => ?_)
  have hpx : 0 < t.p x := (Finset.mem_filter.1 hx).2
  rw [div_self hpx.ne', Real.log_one, mul_zero]

/-- The singleton mixture has `KL = 0` under every exact oracle. -/
theorem KLx_singletonMix_exact {t : Target n} {o : Oracle n} (hex : Exact t o) :
    KLx t (mixLawE o (agfv_singletonMix n)) = ((0 : ℝ) : WithTop ℝ) := by
  have hlaw : mixLawE o (agfv_singletonMix n) = t.p := by
    funext x
    simp only [mixLawE, agfv_singletonMix, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil,
      one_mul, add_zero]
    exact schedLawE_fullSingletons_exact hex x
  rw [hlaw, KLx_self]

/-- **M6''.**  Exact oracle, `ε ≥ 0`: `L_F^ad ≤ L_F` with no feasibility hypothesis (the singleton mixture is
feasible). -/
theorem LFad_le_ofReal_LFgen {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε : 0 ≤ ε) :
    LFad t o ε ≤ ENNReal.ofReal (LFgen t o ε) :=
  LFad_le_ofReal_LFgen_of_feas hex ⟨agfv_singletonMix n, by
    rw [KLx_singletonMix_exact hex]; exact_mod_cast hε⟩

/-! ## §6b Probability facts, and the `ε < 0` boundary of M6' / M6'' -/

/-- The schedule law is nonnegative from every well-formed history, under `MargUnit`. -/
theorem schedLawE_nonneg (o : Oracle n) (ho : Converse.MargUnit o) :
    ∀ (V : List (Finset (Fin n))) (h : History n), WFE h → IsSchedule V (remaining h) →
      ∀ x, 0 ≤ schedLawE o V h x := by
  intro V
  induction V with
  | nil =>
      intro h _ _ x
      show 0 ≤ (if outBits h = x then (1 : ℝ) else 0)
      split <;> norm_num
  | cons B V ih =>
      intro h hwf hs x
      obtain ⟨-, hsub, hs'⟩ := hs
      show 0 ≤ ∑ S ∈ B.powerset, _
      refine Finset.sum_nonneg (fun S hS => mul_nonneg ?_
        (ih ((⟨B, S⟩ : Batch n) :: h) ⟨hsub, Finset.mem_powerset.1 hS, hwf⟩ (by rw [remaining_cons]; exact hs') x))
      by_cases hL : o.legal h
      · rw [if_pos hL]
        exact Converse.batchLaw_nonneg_w2 o h B S (fun i hi => ho h hwf hL i (hsub hi))
      · rw [if_neg hL]
        positivity

/-- The schedule law has unit mass from every history, under every oracle. -/
theorem sum_schedLawE (o : Oracle n) :
    ∀ (V : List (Finset (Fin n))) (h : History n), ∑ x, schedLawE o V h x = 1 := by
  intro V
  induction V with
  | nil =>
      intro h
      show ∑ x, (if outBits h = x then (1 : ℝ) else 0) = 1
      simp
  | cons B V ih =>
      intro h
      show ∑ x, ∑ S ∈ B.powerset,
        (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) * schedLawE o V (⟨B, S⟩ :: h) x = 1
      rw [Finset.sum_comm]
      simp_rw [← Finset.mul_sum, ih, mul_one]
      by_cases hL : o.legal h
      · simp only [if_pos hL]
        exact Converse.sum_batchLaw_w2 o h B
      · simp only [if_neg hL]
        rw [Finset.sum_const, Finset.card_powerset, nsmul_eq_mul]
        push_cast
        rw [← mul_pow]
        norm_num

/-- Under `MargUnit` the mixture law is nonnegative. -/
theorem mixLawE_nonneg (o : Oracle n) (ho : Converse.MargUnit o) (μ : SchedMix n) (x : Fin n → Bool) :
    0 ≤ mixLawE o μ x := by
  rw [mixLawE_eq_sum]
  exact Finset.sum_nonneg (fun i _ => mul_nonneg (Bridge.wt_nonneg_get_w4 μ i)
    (schedLawE_nonneg o ho _ [] trivial
      (by rw [remaining_nil]; exact μ.comp_sched _ (List.getElem_mem _)) x))

/-- The mixture law has unit mass, under every oracle. -/
theorem sum_mixLawE (o : Oracle n) (μ : SchedMix n) : ∑ x, mixLawE o μ x = 1 := by
  simp_rw [mixLawE_eq_sum]
  rw [Finset.sum_comm]
  simp_rw [← Finset.mul_sum, sum_schedLawE, mul_one]
  exact Bridge.sum_wt_get_w4 μ

/-- The forward KL of a sub-probability law is `≥ 0` (Lemma 1(a), `Interface.Lemmas.neg_log_mass_le_KLx`). -/
lemma KLx_nonneg_of_subprob (t : Target n) {q : (Fin n → Bool) → ℝ} (hq0 : ∀ x, 0 ≤ q x)
    (hq1 : ∑ x, q x ≤ 1) : ((0 : ℝ) : WithTop ℝ) ≤ KLx t q := by
  have hm0 : 0 ≤ ∑ x ∈ supp t, q x := Finset.sum_nonneg (fun x _ => hq0 x)
  have hm1 : ∑ x ∈ supp t, q x ≤ 1 :=
    le_trans (Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _) (fun x _ _ => hq0 x)) hq1
  have hlog : 0 ≤ -Real.log (∑ x ∈ supp t, q x) := by
    have := Real.log_nonpos hm0 hm1
    linarith
  exact le_trans (WithTop.coe_le_coe.2 hlog) (neg_log_mass_le_KLx t q)

/-- **Boundary `ε < 0`, adaptive side.**  Exact oracle: no policy has `KL ≤ ε < 0`, so `L_F^ad = sInf ∅ = ⊤`. -/
theorem LFad_eq_top_of_neg {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε : ε < 0) :
    LFad t o ε = ⊤ := by
  have ho := Converse.margUnit_of_exact t o hex
  unfold LFad
  rw [sInf_eq_top]
  rintro e ⟨Seed, _, σ, hKL, rfl⟩
  exfalso
  have h0 := KLx_nonneg_of_subprob t (fun x => Converse.outLim_nonneg o ho σ x) (Converse.sum_outLim_le_one o ho σ)
  have := WithTop.coe_le_coe.1 (le_trans h0 hKL)
  linarith

/-- **Boundary `ε < 0`, scheduled side.**  Exact oracle: no mixture has `KL ≤ ε < 0`, so `L_F = sInf ∅ = 0` (the real
junk value). -/
theorem LFgen_eq_zero_of_neg {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε : ε < 0) :
    LFgen t o ε = 0 := by
  have ho := Converse.margUnit_of_exact t o hex
  unfold LFgen
  have hempty : {c : ℝ | ∃ μ : SchedMix n, KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧ c = mixCost μ} = ∅ := by
    ext c
    simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
    rintro ⟨μ, hμ, -⟩
    have h0 := KLx_nonneg_of_subprob t (mixLawE_nonneg o ho μ) (le_of_eq (sum_mixLawE o μ))
    have := WithTop.coe_le_coe.1 (le_trans h0 hμ)
    linarith
  rw [hempty, Real.sInf_empty]

/-! ## §7 M7: finite mixtures of mixtures -/

/-- The scaled concatenation of the parts. -/
noncomputable def bindParts (ws : List (ℝ × SchedMix n)) : List (ℝ × List (Finset (Fin n))) :=
  ws.flatMap (fun p => p.2.parts.map (fun q => (p.1 * q.1, q.2)))

lemma bindParts_cons (p : ℝ × SchedMix n) (ws : List (ℝ × SchedMix n)) :
    bindParts (p :: ws) = p.2.parts.map (fun q => (p.1 * q.1, q.2)) ++ bindParts ws := by
  simp [bindParts, List.flatMap_cons]

/-- Every weight-linear functional of the bound parts is the mixture of the functionals. -/
lemma sum_bindParts (ws : List (ℝ × SchedMix n)) (g : List (Finset (Fin n)) → ℝ) :
    ((bindParts ws).map (fun q => q.1 * g q.2)).sum
      = (ws.map (fun p => p.1 * (p.2.parts.map (fun q => q.1 * g q.2)).sum)).sum := by
  induction ws with
  | nil => simp [bindParts]
  | cons p ws ih =>
      have e : ∀ l : List (ℝ × List (Finset (Fin n))),
          ((l.map (fun q => (p.1 * q.1, q.2))).map (fun q => q.1 * g q.2)).sum
            = p.1 * (l.map (fun q => q.1 * g q.2)).sum := by
        intro l
        induction l with
        | nil => simp
        | cons q l ihl => simp only [List.map_cons, List.sum_cons, ihl]; ring
      rw [bindParts_cons, List.map_append, List.sum_append, ih, e]
      simp only [List.map_cons, List.sum_cons]

lemma sum_fst_bindParts (ws : List (ℝ × SchedMix n)) :
    ((bindParts ws).map Prod.fst).sum = (ws.map Prod.fst).sum := by
  induction ws with
  | nil => simp [bindParts]
  | cons p ws ih =>
      have e : ∀ l : List (ℝ × List (Finset (Fin n))),
          ((l.map (fun q => (p.1 * q.1, q.2))).map Prod.fst).sum = p.1 * (l.map Prod.fst).sum := by
        intro l
        induction l with
        | nil => simp
        | cons q l ihl => simp only [List.map_cons, List.sum_cons, ihl]; ring
      rw [bindParts_cons, List.map_append, List.sum_append, ih, e, p.2.wt_sum, mul_one]
      simp only [List.map_cons, List.sum_cons]

/-- **The mixture of mixtures** `Σ_j w_j μ_j` (finite list, weights `≥ 0` summing to one): parts are the
concatenation of the scaled parts `(w_j·w', U)`. -/
noncomputable def bindMix (ws : List (ℝ × SchedMix n)) (hw : ∀ p ∈ ws, 0 ≤ p.1)
    (hs : (ws.map Prod.fst).sum = 1) : SchedMix n where
  parts := bindParts ws
  wt_nonneg := by
    intro q hq
    obtain ⟨p, hp, hq⟩ := List.mem_flatMap.1 hq
    obtain ⟨r, hr, rfl⟩ := List.mem_map.1 hq
    exact mul_nonneg (hw p hp) (p.2.wt_nonneg r hr)
  wt_sum := by rw [sum_fst_bindParts, hs]
  comp_sched := by
    intro q hq
    obtain ⟨p, hp, hq⟩ := List.mem_flatMap.1 hq
    obtain ⟨r, hr, rfl⟩ := List.mem_map.1 hq
    exact p.2.comp_sched r hr

/-- **M7.**  The parts, the law (every oracle, every word) and the cost of the mixture of mixtures. -/
theorem bindMix_spec (ws : List (ℝ × SchedMix n)) (hw : ∀ p ∈ ws, 0 ≤ p.1) (hs : (ws.map Prod.fst).sum = 1) :
    (bindMix ws hw hs).parts = ws.flatMap (fun p => p.2.parts.map (fun q => (p.1 * q.1, q.2))) ∧
    (∀ (o : Oracle n) x, mixLawE o (bindMix ws hw hs) x = (ws.map (fun p => p.1 * mixLawE o p.2 x)).sum) ∧
    mixCost (bindMix ws hw hs) = (ws.map (fun p => p.1 * mixCost p.2)).sum := by
  refine ⟨rfl, fun o x => ?_, ?_⟩
  · exact sum_bindParts ws (fun U => schedLawE o U [] x)
  · exact sum_bindParts ws (fun U => (U.length : ℝ))

/-! ## §7b Finite predrawn coin laws (M8, M9) and their corollaries -/

/-- **A finite predrawn coin law with a coin-to-schedule map, as a `SchedMix`**: one part `(P ω, U ω)` per coin value,
in the order of `Finset.univ.toList`. -/
noncomputable def coinMix (Ω : Type) [Fintype Ω] (P : Ω → ℝ) (hP : ∀ ω, 0 ≤ P ω) (hsum : ∑ ω, P ω = 1)
    (U : Ω → List (Finset (Fin n))) (hU : ∀ ω, IsSchedule (U ω) univ) : SchedMix n where
  parts := (Finset.univ : Finset Ω).toList.map (fun ω => (P ω, U ω))
  wt_nonneg := by
    intro p hp
    obtain ⟨ω, -, rfl⟩ := List.mem_map.1 hp
    exact hP ω
  wt_sum := by
    rw [List.map_map]
    exact (Finset.sum_map_toList _ _).trans hsum
  comp_sched := by
    intro p hp
    obtain ⟨ω, -, rfl⟩ := List.mem_map.1 hp
    exact hU ω

/-- **M8.**  The coin mixture has the pushforward law (every oracle, every word), the pushforward cost, and only
image schedules as components. -/
theorem coinMix_spec (Ω : Type) [Fintype Ω] (P : Ω → ℝ) (hP : ∀ ω, 0 ≤ P ω) (hsum : ∑ ω, P ω = 1)
    (U : Ω → List (Finset (Fin n))) (hU : ∀ ω, IsSchedule (U ω) univ) :
    (∀ (o : Oracle n) (x : Fin n → Bool),
        mixLawE o (coinMix Ω P hP hsum U hU) x = ∑ ω, P ω * schedLawE o (U ω) [] x) ∧
      mixCost (coinMix Ω P hP hsum U hU) = ∑ ω, P ω * ((U ω).length : ℝ) ∧
      (∀ p ∈ (coinMix Ω P hP hsum U hU).parts, ∃ ω, p.2 = U ω) := by
  refine ⟨fun o x => ?_, ?_, ?_⟩
  · show (((Finset.univ : Finset Ω).toList.map (fun ω => (P ω, U ω))).map
      (fun p => p.1 * schedLawE o p.2 [] x)).sum = _
    rw [List.map_map]
    exact Finset.sum_map_toList _ _
  · show (((Finset.univ : Finset Ω).toList.map (fun ω => (P ω, U ω))).map
      (fun p => p.1 * (p.2.length : ℝ))).sum = _
    rw [List.map_map]
    exact Finset.sum_map_toList _ _
  · intro p hp
    obtain ⟨ω, -, rfl⟩ := List.mem_map.1 hp
    exact ⟨ω, rfl⟩

/-- **M9.**  One-step peel of a two-stage predrawn coin law at any history (every oracle): `schedLawE`'s defining
equation plus the interchange of finite sums. -/
theorem peel_two_stage (o : Oracle n) (Ω₁ Ω₂ : Type) [Fintype Ω₁] [Fintype Ω₂] (P₁ : Ω₁ → ℝ)
    (P₂ : Ω₁ → Ω₂ → ℝ) (B : Ω₁ → Finset (Fin n)) (V : Ω₁ → Ω₂ → List (Finset (Fin n))) (h : History n)
    (x : Fin n → Bool) :
    ∑ ω₁, ∑ ω₂, P₁ ω₁ * P₂ ω₁ ω₂ * schedLawE o (B ω₁ :: V ω₁ ω₂) h x =
      ∑ ω₁, P₁ ω₁ * ∑ S ∈ (B ω₁).powerset,
        (if o.legal h then batchLaw o h (B ω₁) S else (1 / 2 : ℝ) ^ (B ω₁).card) *
          ∑ ω₂, P₂ ω₁ ω₂ * schedLawE o (V ω₁ ω₂) (⟨B ω₁, S⟩ :: h) x := by
  refine Finset.sum_congr rfl (fun ω₁ _ => ?_)
  have hdef : ∀ ω₂, schedLawE o (B ω₁ :: V ω₁ ω₂) h x = ∑ S ∈ (B ω₁).powerset,
      (if o.legal h then batchLaw o h (B ω₁) S else (1 / 2 : ℝ) ^ (B ω₁).card) *
        schedLawE o (V ω₁ ω₂) (⟨B ω₁, S⟩ :: h) x := fun ω₂ => rfl
  simp_rw [hdef, Finset.mul_sum]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl (fun S _ => Finset.sum_congr rfl (fun ω₂ _ => ?_))
  ring

/-- **Corollary 1 of M8.**  Components drawn only from the image of `U`, and a uniform length bound on `U`, give
both caps for the mixture policy (every oracle). -/
theorem caps_of_image {Ω : Type} (U : Ω → List (Finset (Fin n))) (μ : SchedMix n)
    (hpart : ∀ p ∈ μ.parts, ∃ ω, p.2 = U ω) {R : ℕ} (hR : ∀ ω, (U ω).length ≤ R) (o : Oracle n) :
    (Bridge.mixPolicy μ).CapEvery o R ∧ (Bridge.mixPolicy μ).CapAS o R := by
  have hL : ∀ p ∈ μ.parts, p.2.length ≤ R := by
    intro p hp
    obtain ⟨ω, hω⟩ := hpart p hp
    rw [hω]
    exact hR ω
  exact ⟨Bridge.mixPolicy_capEvery o μ hL, capAS_mixPolicy o μ hL⟩

/-- **Corollary 2 of M8.**  The pushforward cost is the executed mean (every oracle). -/
theorem execMean_of_cost {Ω : Type} [Fintype Ω] (P : Ω → ℝ) (U : Ω → List (Finset (Fin n))) (μ : SchedMix n)
    (hcost : mixCost μ = ∑ ω, P ω * ((U ω).length : ℝ)) (o : Oracle n) :
    (Bridge.mixPolicy μ).execMean o = ENNReal.ofReal (∑ ω, P ω * ((U ω).length : ℝ)) := by
  rw [execMean_mixPolicy, hcost]

/-- **Corollary 3 of M8.**  Exact oracle: the limit law has the KL of the pushforward law. -/
theorem KLx_outLim_of_law {Ω : Type} [Fintype Ω] (P : Ω → ℝ) (U : Ω → List (Finset (Fin n))) (μ : SchedMix n)
    {t : Target n} {o : Oracle n} (hex : Exact t o)
    (hlaw : ∀ x, mixLawE o μ x = ∑ ω, P ω * schedLawE o (U ω) [] x) :
    KLx t (outLim o (Bridge.mixPolicy μ)) = KLx t (fun x => ∑ ω, P ω * schedLawE o (U ω) [] x) := by
  rw [(KLx_mixPolicy hex μ (Bridge.length_le_mixMaxLen μ)).2]
  congr 1
  funext x
  exact hlaw x

/-- The three corollaries for the coin mixture itself. -/
theorem coinMix_corollaries (Ω : Type) [Fintype Ω] (P : Ω → ℝ) (hP : ∀ ω, 0 ≤ P ω) (hsum : ∑ ω, P ω = 1)
    (U : Ω → List (Finset (Fin n))) (hU : ∀ ω, IsSchedule (U ω) univ) :
    (∀ R : ℕ, (∀ ω, (U ω).length ≤ R) → ∀ o : Oracle n,
        (Bridge.mixPolicy (coinMix Ω P hP hsum U hU)).CapEvery o R ∧
          (Bridge.mixPolicy (coinMix Ω P hP hsum U hU)).CapAS o R) ∧
      (∀ o : Oracle n, (Bridge.mixPolicy (coinMix Ω P hP hsum U hU)).execMean o
        = ENNReal.ofReal (∑ ω, P ω * ((U ω).length : ℝ))) ∧
      (∀ (t : Target n) (o : Oracle n), Exact t o →
        KLx t (outLim o (Bridge.mixPolicy (coinMix Ω P hP hsum U hU)))
          = KLx t (fun x => ∑ ω, P ω * schedLawE o (U ω) [] x)) := by
  obtain ⟨hlaw, hcost, hpart⟩ := coinMix_spec Ω P hP hsum U hU
  exact ⟨fun _ hR o => caps_of_image U _ hpart hR o, fun o => execMean_of_cost P U _ hcost o,
    fun _ _ hex => KLx_outLim_of_law P U _ hex (hlaw _)⟩

/-! ## §8 Fixtures

(1) **M4's support restriction is needed.**  `n = 3`, `k = 1`: the balanced target `p` (uniform on the three
weight-one words) with its exact oracle (`Bridge.exact_balanced`), and the two-component mixture
`½·[{0,1},{2}] + ½·[{0,1,2}]`.  After the block `{0,1}` with both bits one the quota is `1 − 2 < 0`, an illegal
state with coordinate `2` still open.  There the schedule law completes with a fair bit while the policy writes its
completion word `∅`, so at the off-support word `111`: `outLim = ½·0 + ½·(1/3)³ = 1/54` but
`mixLawE = ½·(1/9)(1/2) + ½·(1/3)³ = 5/108`.
(2) **`bindMix` of two mixtures**: `⅓·(the mixture above) + ⅔·[{0,1},{2}]`, its parts, cost `11/6`, and its law at
`111`, `17/324`.
(3) **M6' / M6'' need their hypotheses**: at `ε = −1` (same exact oracle) `L_F^ad = ⊤` while the real `L_F = 0`.
(4) **M4' needs `MargUnit`**: `n = 1`, an oracle legal everywhere with parameter `2`; at the word `0`, `outLim = 0`
but `mixLawE = −1`.  (M4' also needs legality everywhere: fixture (1)'s oracle satisfies `MargUnit`.)
Boundary `n = 0` (`mixPolicy_n0`): completion in zero rounds, executed mean `0`, `CapAS 0`. -/

section Fixtures

/-- The balanced target `n = 3, k = 1`. -/
noncomputable abbrev fxT : Target 3 := Bridge.balancedTarget 3 1 (by norm_num)
/-- Its exact oracle (legality `0 ≤ j ≤ M`, parameter `j/M`). -/
noncomputable abbrev fxO : Oracle 3 := balancedOracle 3 1
abbrev fxB : Finset (Fin 3) := {0, 1}
abbrev fxC : Finset (Fin 3) := {2}
/-- Component 1: the pair `{0,1}`, then `{2}`. -/
abbrev fxU1 : List (Finset (Fin 3)) := [fxB, fxC]
/-- Component 2: everything at once. -/
abbrev fxU2 : List (Finset (Fin 3)) := [univ]
/-- The off-support word `111`. -/
abbrev fxX : Fin 3 → Bool := fun _ => true

lemma fxU1_sched : IsSchedule fxU1 (univ : Finset (Fin 3)) :=
  ⟨⟨0, by decide⟩, Finset.subset_univ _, ⟨2, by decide⟩, by decide,
    show ((univ : Finset (Fin 3)) \ fxB) \ fxC = ∅ by decide⟩

lemma fxU2_sched : IsSchedule fxU2 (univ : Finset (Fin 3)) :=
  ⟨⟨0, Finset.mem_univ _⟩, Finset.Subset.refl _, Finset.sdiff_self _⟩

/-- The two-component mixture `½·fxU1 + ½·fxU2`. -/
noncomputable def fxMix : SchedMix 3 where
  parts := [((1 : ℝ) / 2, fxU1), ((1 : ℝ) / 2, fxU2)]
  wt_nonneg := by
    intro p hp
    simp only [List.mem_cons, List.mem_nil_iff, or_false] at hp
    rcases hp with rfl | rfl <;> norm_num
  wt_sum := by norm_num
  comp_sched := by
    intro p hp
    simp only [List.mem_cons, List.mem_nil_iff, or_false] at hp
    rcases hp with rfl | rfl
    · exact fxU1_sched
    · exact fxU2_sched

lemma fx_exact : Exact fxT fxO := Bridge.exact_balanced (by norm_num)

lemma fx_legal0 : fxO.legal ([] : History 3) := Converse.legal_nil_w2 3 1 (by norm_num)

/-- After the pair block with both bits one the quota is `1 − 2 < 0`: illegal, with coordinate `2` open. -/
lemma fx_illegal1 : ¬ fxO.legal ([⟨fxB, fxB⟩] : History 3) := by
  show ¬ Legal 1 ([⟨fxB, fxB⟩] : History 3)
  decide

lemma fx_size1 : size ([⟨fxB, fxB⟩] : History 3) = 1 := by decide

lemma fx_ratio0 : ratio 1 ([] : History 3) = 1 / 3 := by
  simp [ratio]

lemma fx_batch0 : batchLaw fxO ([] : History 3) fxB fxB = 1 / 9 := by
  show batchProb 1 [] fxB fxB = 1 / 9
  rw [batchProb_eq_pow 1 [] (Finset.Subset.refl _), fx_ratio0, Nat.sub_self, pow_zero, mul_one]
  have hc : fxB.card = 2 := by decide
  rw [hc]; norm_num

lemma fx_batch0' : batchLaw fxO ([] : History 3) univ univ = 1 / 27 := by
  show batchProb 1 [] univ univ = 1 / 27
  rw [batchProb_eq_pow 1 [] (Finset.Subset.refl _), fx_ratio0, Nat.sub_self, pow_zero, mul_one,
    Finset.card_univ, Fintype.card_fin]
  norm_num

lemma fx_filter (s : Finset (Fin 3)) : s.filter (fun i => fxX i = true) = s :=
  Finset.filter_true_of_mem (fun _ _ => rfl)

lemma fx_act0 : (Bridge.schedTree fxU1).act ([] : History 3) = fxB :=
  Bridge.schedTree_act_of_drop_w4 (V := [fxC]) rfl (by simp)

lemma fx_act1 : (Bridge.schedTree fxU1).act ([⟨fxB, fxB⟩] : History 3) = fxC :=
  Bridge.schedTree_act_of_drop_w4 (V := []) rfl (by decide)

lemma fx_act0' : (Bridge.schedTree fxU2).act ([] : History 3) = univ :=
  Bridge.schedTree_act_of_drop_w4 (V := []) rfl (by simp)

/-- At the illegal state the policy writes the completion word `∅`, so the word `{2}` has weight `0`. -/
lemma fx_stepW1 : (Bridge.schedTree fxU1).stepW fxO ([⟨fxB, fxB⟩] : History 3) fxC = 0 := by
  unfold TreeE.stepW
  rw [if_neg fx_illegal1]
  exact if_neg (by decide)

/-- Component 1's policy never outputs `111`. -/
lemma fx_P1 (f : ℕ) : (Bridge.schedTree fxU1).outBy fxO (f + 1 + 1) [] fxX = 0 := by
  rw [outBy_succ_collapse fxO (Bridge.schedTree fxU1) (f + 1) (h := ([] : History 3)) (by simp) (by simp) fxX,
    fx_act0, fx_filter,
    outBy_succ_collapse fxO (Bridge.schedTree fxU1) f (h := ([⟨fxB, fxB⟩] : History 3)) (by decide)
      (by rw [fx_size1]; decide) fxX,
    fx_act1, fx_filter, fx_stepW1, zero_mul, mul_zero]

/-- Component 2's policy outputs `111` with probability `(1/3)³`. -/
lemma fx_P2 (f : ℕ) : (Bridge.schedTree fxU2).outBy fxO (f + 1) [] fxX = 1 / 27 := by
  rw [outBy_succ_collapse fxO (Bridge.schedTree fxU2) f (h := ([] : History 3)) (by simp) (by simp) fxX,
    fx_act0', fx_filter]
  have hs : size ([⟨univ, univ⟩] : History 3) = 0 := by decide
  have hout : outBits ([⟨univ, univ⟩] : History 3) = fxX := by
    funext i; simp [outBits, onesSet]
  rw [Converse.outBy_of_size_zero_w2 fxO _ f hs, if_pos hout, mul_one]
  unfold TreeE.stepW
  rw [if_pos fx_legal0, fx_act0', fx_batch0']

/-- Component 1's schedule law at `111`: `(1/3)²` for the pair, then a fair bit at the illegal state. -/
lemma fx_Q1 : schedLawE fxO fxU1 [] fxX = 1 / 18 := by
  have hV0 : IsSchedule [fxC] (remaining ([] : History 3) \ fxB) := ⟨⟨2, by decide⟩, by decide,
    show (remaining ([] : History 3) \ fxB) \ fxC = ∅ by decide⟩
  rw [schedLawE_cons_collapse fxO (B := fxB) (V := [fxC]) (h := ([] : History 3)) (by simp) (by simp) hV0 fxX,
    fx_filter, if_pos fx_legal0, fx_batch0,
    schedLawE_cons_collapse fxO (B := fxC) (V := []) (h := ([⟨fxB, fxB⟩] : History 3)) (by decide)
      (by decide) (show remaining ([⟨fxB, fxB⟩] : History 3) \ fxC = ∅ by decide) fxX,
    fx_filter, if_neg fx_illegal1]
  have hout : outBits ([⟨fxC, fxC⟩, ⟨fxB, fxB⟩] : History 3) = fxX := by
    funext i; fin_cases i <;> simp [outBits, onesSet]
  show 1 / 9 * ((1 / 2 : ℝ) ^ fxC.card *
    (if outBits ([⟨fxC, fxC⟩, ⟨fxB, fxB⟩] : History 3) = fxX then 1 else 0)) = 1 / 18
  rw [if_pos hout]
  have hc : fxC.card = 1 := by decide
  rw [hc]; norm_num

/-- Component 2's schedule law at `111`: `(1/3)³`. -/
lemma fx_Q2 : schedLawE fxO fxU2 [] fxX = 1 / 27 := by
  rw [schedLawE_cons_collapse fxO (B := univ) (V := []) (h := ([] : History 3)) (by simp) (by simp)
      (show remaining ([] : History 3) \ univ = ∅ by simp) fxX,
    fx_filter, if_pos fx_legal0, fx_batch0']
  have hout : outBits ([⟨univ, univ⟩] : History 3) = fxX := by
    funext i; simp [outBits, onesSet]
  show 1 / 27 * (if outBits ([⟨univ, univ⟩] : History 3) = fxX then (1 : ℝ) else 0) = 1 / 27
  rw [if_pos hout, mul_one]

lemma fx_lengths : ∀ p ∈ fxMix.parts, p.2.length ≤ 2 := by
  intro p hp
  simp only [fxMix, List.mem_cons, List.mem_nil_iff, or_false] at hp
  rcases hp with rfl | rfl <;> simp

lemma fx_outBy (f : ℕ) : (Bridge.mixPolicy fxMix).outBy fxO (f + 1 + 1) fxX = 1 / 54 := by
  rw [outBy_mixPolicy_list]
  simp only [fxMix, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, add_zero]
  rw [fx_P1 f, fx_P2 (f + 1)]
  norm_num

/-- The policy's limit law at `111`. -/
lemma fx_outLim : outLim fxO (Bridge.mixPolicy fxMix) fxX = 1 / 54 := by
  rw [Converse.outLim_eq_outBy_of_capAS fxO (Converse.margUnit_balanced 3 1) _
    (capAS_mixPolicy fxO fxMix fx_lengths) fxX]
  exact fx_outBy 0

/-- The mixture law at `111`. -/
lemma fx_mixLaw : mixLawE fxO fxMix fxX = 5 / 108 := by
  show (fxMix.parts.map (fun p => p.1 * schedLawE fxO p.2 [] fxX)).sum = 5 / 108
  simp only [fxMix, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, add_zero]
  rw [fx_Q1, fx_Q2]
  norm_num

/-- `111` is off the support of the target. -/
lemma fx_offsupp : fxT.p fxX = 0 := by
  show pTarget 3 1 fxX = 0
  unfold pTarget
  rw [if_neg]
  intro hx
  have h1 := (Finset.mem_filter.1 hx).2
  simp at h1

/-- **Fixture (1): M4's support restriction is needed.**  All hypotheses of M4 hold (exact oracle, lengths
`≤ 2`), the oracle has an illegal reachable state, and at the off-support word `111` the policy's law differs from
the mixture law at every horizon `≥ 2` and in the limit. -/
theorem fx_support_needed : Exact fxT fxO ∧ (∀ p ∈ fxMix.parts, p.2.length ≤ 2) ∧ fxMix.parts.length = 2 ∧
    ¬ fxO.legal ([⟨fxB, fxB⟩] : History 3) ∧ fxT.p fxX = 0 ∧
    outLim fxO (Bridge.mixPolicy fxMix) fxX = 1 / 54 ∧ mixLawE fxO fxMix fxX = 5 / 108 ∧
    (∀ f, 2 ≤ f → (Bridge.mixPolicy fxMix).outBy fxO f fxX = 1 / 54) := by
  refine ⟨fx_exact, fx_lengths, rfl, fx_illegal1, fx_offsupp, fx_outLim, fx_mixLaw, fun f hf => ?_⟩
  obtain ⟨g, rfl⟩ := Nat.exists_eq_add_of_le hf
  rw [show 2 + g = g + 1 + 1 by omega]
  exact fx_outBy g

/-- The point mixture on component 1. -/
noncomputable def fxPoint : SchedMix 3 := Bridge.pointMix fxU1 fxU1_sched

/-- The weights `(⅓, ⅔)` over the two mixtures. -/
noncomputable abbrev fxWs : List (ℝ × SchedMix 3) := [((1 : ℝ) / 3, fxMix), ((2 : ℝ) / 3, fxPoint)]

lemma fxWs_nonneg : ∀ p ∈ fxWs, 0 ≤ p.1 := by
  intro p hp
  simp only [fxWs, List.mem_cons, List.mem_nil_iff, or_false] at hp
  rcases hp with rfl | rfl <;> norm_num

lemma fxWs_sum : (fxWs.map Prod.fst).sum = 1 := by
  norm_num [fxWs]

/-- **Fixture (2): `bindMix` of two mixtures.** -/
noncomputable def fxBind : SchedMix 3 := bindMix fxWs fxWs_nonneg fxWs_sum

theorem fx_bind_parts :
    fxBind.parts = [((1 : ℝ) / 3 * (1 / 2), fxU1), ((1 : ℝ) / 3 * (1 / 2), fxU2), ((2 : ℝ) / 3 * 1, fxU1)] :=
  rfl

theorem fx_bind_cost : mixCost fxBind = 11 / 6 := by
  rw [show fxBind = bindMix fxWs fxWs_nonneg fxWs_sum from rfl, (bindMix_spec fxWs fxWs_nonneg fxWs_sum).2.2]
  simp [fxWs, fxMix, fxPoint, Bridge.pointMix, mixCost]
  norm_num

theorem fx_bind_law : mixLawE fxO fxBind fxX = 17 / 324 := by
  rw [show fxBind = bindMix fxWs fxWs_nonneg fxWs_sum from rfl,
    (bindMix_spec fxWs fxWs_nonneg fxWs_sum).2.1 fxO fxX]
  simp only [fxWs, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, add_zero]
  rw [fx_mixLaw]
  have hp : mixLawE fxO fxPoint fxX = 1 / 18 := by
    show ((Bridge.pointMix fxU1 fxU1_sched).parts.map (fun p => p.1 * schedLawE fxO p.2 [] fxX)).sum = 1 / 18
    simp only [Bridge.pointMix, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, add_zero, one_mul]
    exact fx_Q1
  rw [hp]
  norm_num

/-- `n = 0`: every full schedule is empty. -/
lemma eq_nil_of_sched_zero {U : List (Finset (Fin 0))} (hU : IsSchedule U univ) : U = [] := by
  cases U with
  | nil => rfl
  | cons B U =>
      obtain ⟨⟨i, _⟩, _⟩ := hU
      exact i.elim0

/-- **Boundary `n = 0`.**  The mixture policy completes in zero rounds (`doneBy o 0 = 1`; for `n ≥ 1` it is `0`,
`Converse.policy_doneBy_zero`), its executed mean is `0`, and `CapAS o 0` holds. -/
theorem mixPolicy_n0 (o : Oracle 0) (μ : SchedMix 0) :
    (Bridge.mixPolicy μ).doneBy o 0 = 1 ∧ (Bridge.mixPolicy μ).execMean o = 0 ∧ (Bridge.mixPolicy μ).CapAS o 0 := by
  have hnil : ∀ p ∈ μ.parts, p.2 = [] := fun p hp => eq_nil_of_sched_zero (μ.comp_sched p hp)
  refine ⟨?_, ?_, capAS_mixPolicy o μ (fun p hp => by rw [hnil p hp]; simp)⟩
  · rw [doneBy_mixPolicy_list]
    have e : μ.parts.map (fun p => p.1 * (if p.2.length ≤ 0 then (1 : ℝ) else 0)) = μ.parts.map Prod.fst :=
      List.map_congr_left (fun p hp => by rw [hnil p hp]; simp)
    rw [e, μ.wt_sum]
  · rw [execMean_mixPolicy]
    have e : μ.parts.map (fun p => p.1 * (p.2.length : ℝ)) = μ.parts.map (fun _ => (0 : ℝ)) :=
      List.map_congr_left (fun p hp => by rw [hnil p hp]; simp)
    have hc : mixCost μ = 0 := by
      unfold mixCost
      rw [e]
      simp
    rw [hc, ENNReal.ofReal_zero]

/-- **Fixture (3): the hypotheses of M6' / M6'' cannot be dropped.**  At `ε = −1` (exact oracle of fixture (1)) no
mixture and no policy is feasible: `L_F^ad = ⊤` but the real `L_F = sInf ∅ = 0`. -/
theorem fx_eps_needed : LFad fxT fxO (-1) = ⊤ ∧ LFgen fxT fxO (-1) = 0 ∧
    ¬ (LFad fxT fxO (-1) ≤ ENNReal.ofReal (LFgen fxT fxO (-1))) := by
  have h1 := LFad_eq_top_of_neg fx_exact (ε := -1) (by norm_num)
  have h2 := LFgen_eq_zero_of_neg fx_exact (ε := -1) (by norm_num)
  refine ⟨h1, h2, ?_⟩
  rw [h1, h2, ENNReal.ofReal_zero]
  simp

/-- Fixture (4): an oracle on `n = 1` that is legal everywhere but whose parameter `2` is not a probability. -/
noncomputable def fxO1 : Oracle 1 where
  legal _ := True
  dec _ := instDecidableTrue
  marg _ _ := 2

abbrev fxU0 : List (Finset (Fin 1)) := [univ]
abbrev fxX0 : Fin 1 → Bool := fun _ => false

lemma fxU0_sched : IsSchedule fxU0 (univ : Finset (Fin 1)) :=
  ⟨⟨0, Finset.mem_univ _⟩, Finset.Subset.refl _, Finset.sdiff_self _⟩

/-- The one-component mixture on `[{0}]`. -/
noncomputable def fxMix1 : SchedMix 1 := Bridge.pointMix fxU0 fxU0_sched

lemma fx1_filter : (univ : Finset (Fin 1)).filter (fun i => fxX0 i = true) = ∅ := by
  ext i
  simp

lemma fx1_batch : batchLaw fxO1 ([] : History 1) univ ∅ = -1 := by
  unfold batchLaw
  simp [fxO1]
  norm_num

lemma fx1_act : (Bridge.schedTree fxU0).act ([] : History 1) = univ :=
  Bridge.schedTree_act_of_drop_w4 (V := []) rfl (by simp)

lemma fx1_P (g : ℕ) : (Bridge.schedTree fxU0).outBy fxO1 (g + 1) [] fxX0 = -1 := by
  rw [outBy_succ_collapse fxO1 (Bridge.schedTree fxU0) g (h := ([] : History 1)) (by simp) (by simp) fxX0,
    fx1_act, fx1_filter]
  have hs : size ([⟨univ, ∅⟩] : History 1) = 0 := by decide
  have hout : outBits ([⟨univ, ∅⟩] : History 1) = fxX0 := by
    funext i; simp [outBits, onesSet]
  rw [Converse.outBy_of_size_zero_w2 fxO1 _ g hs, if_pos hout, mul_one]
  unfold TreeE.stepW
  rw [if_pos (show fxO1.legal [] from trivial), fx1_act, fx1_batch]

lemma fx1_outBy (f : ℕ) : (Bridge.mixPolicy fxMix1).outBy fxO1 f fxX0 = if f = 0 then 0 else -1 := by
  rw [outBy_mixPolicy_list]
  simp only [fxMix1, Bridge.pointMix, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, add_zero, one_mul]
  cases f with
  | zero =>
      rw [Converse.outBy_zero_of_size_ne_w2 fxO1 _ (by simp) fxX0]
      simp
  | succ g =>
      rw [fx1_P g]
      simp

/-- Without `MargUnit` the limit law is a supremum of `{0, −1}`: `0`. -/
lemma fx1_outLim : outLim fxO1 (Bridge.mixPolicy fxMix1) fxX0 = 0 := by
  unfold outLim
  have hle : ∀ f, (Bridge.mixPolicy fxMix1).outBy fxO1 f fxX0 ≤ 0 := by
    intro f
    rw [fx1_outBy]
    split_ifs <;> norm_num
  apply le_antisymm (ciSup_le hle)
  have hb : BddAbove (Set.range (fun f => (Bridge.mixPolicy fxMix1).outBy fxO1 f fxX0)) :=
    ⟨0, by rintro _ ⟨f, rfl⟩; exact hle f⟩
  have h0 : (Bridge.mixPolicy fxMix1).outBy fxO1 0 fxX0 = 0 := by
    rw [fx1_outBy]
    simp
  calc (0 : ℝ) = (Bridge.mixPolicy fxMix1).outBy fxO1 0 fxX0 := h0.symm
    _ ≤ ⨆ f, (Bridge.mixPolicy fxMix1).outBy fxO1 f fxX0 := le_ciSup hb 0

lemma fx1_mixLaw : mixLawE fxO1 fxMix1 fxX0 = -1 := by
  show (fxMix1.parts.map (fun p => p.1 * schedLawE fxO1 p.2 [] fxX0)).sum = -1
  simp only [fxMix1, Bridge.pointMix, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, add_zero, one_mul]
  rw [schedLawE_cons_collapse fxO1 (B := univ) (V := []) (h := ([] : History 1)) (by simp) (by simp)
      (show remaining ([] : History 1) \ univ = ∅ by simp) fxX0,
    fx1_filter, if_pos (show fxO1.legal [] from trivial), fx1_batch]
  have hout : outBits ([⟨univ, ∅⟩] : History 1) = fxX0 := by
    funext i; simp [outBits, onesSet]
  show -1 * (if outBits ([⟨univ, ∅⟩] : History 1) = fxX0 then (1 : ℝ) else 0) = -1
  rw [if_pos hout, mul_one]

/-- **Fixture (4): M4' needs `MargUnit`.**  The oracle is legal at every history but its parameter is `2`; the limit
law at the word `0` is `0` while the mixture law is `−1`. -/
theorem fx_margUnit_needed : (∀ h, fxO1.legal h) ∧ ¬ Converse.MargUnit fxO1 ∧
    outLim fxO1 (Bridge.mixPolicy fxMix1) fxX0 = 0 ∧ mixLawE fxO1 fxMix1 fxX0 = -1 := by
  refine ⟨fun _ => trivial, ?_, fx1_outLim, fx1_mixLaw⟩
  intro hmu
  have h2 : (2 : ℝ) ≤ 1 := (hmu [] trivial trivial 0 (by simp)).2
  norm_num at h2

end Fixtures

end A36RW.Mix


==> anc/formal_companion/lean/src/A36RW/Interface/MixSig.lean <==
/-
A36RW: the shared Mix signatures and their closing theorems.

The block between the markers `BEGIN VERBATIM` / `END VERBATIM` is a byte-for-byte copy of lines 13–53 of the frozen
`SigV04.lean` (the published signature file, sha256 8ac5cd17c90fbbcf…; the
section header comment and the `Prop` definitions M1, M2, M3, M4, M4', M5, M6, M6cap, M7 with their docstrings),
placed in namespace `A36RW.Mix.Sig` with the same `open AGF A36RW Finset` and `variable {n : ℕ}` as the
original.  `A36RW.Mix.SigCheck` proves the originals (`A36RW.SigV04.*`, `A36RW.SigV041.*`) from the closing
theorems and checks each copy against its original by `rfl`; `A36RW.Mix.SigCheckMeta` compares the elaborated
terms structurally.
After the verbatim block: the shared library's later addition M6' (verbatim from the request) and W18's M6'' (the shared library's optional
item: M6' with `0 ≤ ε` in place of the feasibility hypothesis); then the shared library's v0.4.1 additions M8, M9 (a second
verbatim block, from `SigV041.lean`) and W18's formulation of the shared library's three closing corollaries of M8 (M8cap,
M8mean, M8KL).  The TV analogue of M5 (`M5tv`) is in `A36RW.Balanced.MixTV`.

The closing theorems `m1 … m9`, `m4'`, `m6cap`, `m6'`, `m6''`, `m8cap`, `m8mean`, `m8KL` prove exactly these `Prop`s
from `A36RW.Interface.Mix`; `m4_support_needed`, `m4_support_needed_horizon` show (fixture (1) of `Mix` §8) that M4's
hypothesis `0 < t.p x` cannot be dropped, `m4'_legal_needed` / `m4'_margUnit_needed` (fixtures (1), (4)) that M4' needs
both of its hypotheses, and `m6_eps_needed` (fixture (3)) that M6'/M6'' need theirs.
-/
import A36RW.Interface.Mix

namespace A36RW.Mix.Sig
open AGF A36RW Finset

variable {n : ℕ}

-- BEGIN VERBATIM (SigV04.lean lines 13–53)
/-! ## Mix (A36RW.Interface.Mix): the accepted `A36RW.Bridge.mixPolicy`, any oracle -/

/-- M1: completion profile, every oracle. -/
def M1 : Prop := ∀ (o : Oracle n) (μ : SchedMix n) (t : ℕ),
  (Bridge.mixPolicy μ).doneBy o t = (μ.parts.map (fun p => p.1 * (if p.2.length ≤ t then (1 : ℝ) else 0))).sum

/-- M2: the almost-sure cap at any common length bound, every oracle. -/
def M2 : Prop := ∀ (o : Oracle n) (μ : SchedMix n) (L : ℕ), (∀ p ∈ μ.parts, p.2.length ≤ L) →
  (Bridge.mixPolicy μ).CapAS o L

/-- M3: executed mean = scheduled mean, every oracle. -/
def M3 : Prop := ∀ (o : Oracle n) (μ : SchedMix n),
  (Bridge.mixPolicy μ).execMean o = ENNReal.ofReal (mixCost μ)

/-- M4: the output law on the support of an exact target, at every horizon past the lengths and in the limit. -/
def M4 : Prop := ∀ (t : Target n) (o : Oracle n), Exact t o → ∀ (μ : SchedMix n) (L : ℕ),
  (∀ p ∈ μ.parts, p.2.length ≤ L) → ∀ x, 0 < t.p x →
    (∀ f, L ≤ f → (Bridge.mixPolicy μ).outBy o f x = mixLawE o μ x) ∧ outLim o (Bridge.mixPolicy μ) x = mixLawE o μ x

/-- M4': everywhere, when the oracle is legal at every history (the full-support case). -/
def M4' : Prop := ∀ (o : Oracle n), (∀ h, o.legal h) → Converse.MargUnit o → ∀ (μ : SchedMix n),
  outLim o (Bridge.mixPolicy μ) = mixLawE o μ

/-- M5: KL of the policy law = KL of the mixture law (exact oracle), capped and uncapped. -/
def M5 : Prop := ∀ (t : Target n) (o : Oracle n), Exact t o → ∀ (μ : SchedMix n) (L : ℕ),
  (∀ p ∈ μ.parts, p.2.length ≤ L) →
    KLx t ((Bridge.mixPolicy μ).outBy o L) = KLx t (mixLawE o μ) ∧
    KLx t (outLim o (Bridge.mixPolicy μ)) = KLx t (mixLawE o μ)

/-- M6: mixtures are feasible policies with the same cost (inclusions into the adaptive and capped problems). -/
def M6 : Prop := ∀ (t : Target n) (o : Oracle n), Exact t o → ∀ (μ : SchedMix n) (ε : ℝ),
  KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ) → LFad t o ε ≤ ENNReal.ofReal (mixCost μ)

def M6cap : Prop := ∀ (t : Target n) (o : Oracle n), Exact t o → ∀ (μ : SchedMix n) (L : ℕ),
  (∀ p ∈ μ.parts, p.2.length ≤ L) → KLx t (mixLawE o μ) ∈ capKLSet t o L ∧ KLx t (mixLawE o μ) ∈ capKLSetAS t o L

/-- M7: finite mixture of mixtures (`bindMix`, parts = the concatenation of the scaled parts). -/
def M7 : Prop := ∀ (ws : List (ℝ × SchedMix n)), (∀ p ∈ ws, 0 ≤ p.1) → (ws.map Prod.fst).sum = 1 →
  ∃ ν : SchedMix n, ν.parts = ws.flatMap (fun p => p.2.parts.map (fun q => (p.1 * q.1, q.2))) ∧
    (∀ (o : Oracle n) x, mixLawE o ν x = (ws.map (fun p => p.1 * mixLawE o p.2 x)).sum) ∧
    mixCost ν = (ws.map (fun p => p.1 * mixCost p.2)).sum
-- END VERBATIM

/-! ## Later additions after v0.4 (not in the frozen v0.4 file) -/

/-- M6' (the printed inclusion `L_F^ad ≤ L_F`), verbatim from the request.  The feasibility hypothesis excludes the
real `sInf ∅ = 0` junk value of `LFgen`. -/
def M6' : Prop := ∀ (t : Target n) (o : Oracle n), Exact t o → ∀ ε : ℝ, (∃ μ : SchedMix n, KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ)) → LFad t o ε ≤ ENNReal.ofReal (LFgen t o ε)

/-- M6'' (the shared library's optional item, W18's formulation): for `ε ≥ 0` no feasibility hypothesis is needed, because under
every exact oracle the all-singleton schedule samples the target exactly (`Mix.schedLawE_fullSingletons_exact`). -/
def M6'' : Prop := ∀ (t : Target n) (o : Oracle n), Exact t o → ∀ ε : ℝ, 0 ≤ ε →
  LFad t o ε ≤ ENNReal.ofReal (LFgen t o ε)


/-! ## The v0.4.1 additions M8, M9 (SigV041.lean, sha256
acb1509aa37150549b9947383c134b7d813a90e04ca33d2fca471a1f99b3e617, lines 11–28) -/

-- BEGIN VERBATIM (SigV041.lean lines 11–28)
/-- M8: a finite predrawn coin law with a coin-to-schedule map is a `SchedMix` with the pushforward law, the
pushforward cost, and only the image schedules as components (so a uniform cap on `U` transfers to the parts). -/
def M8 : Prop := ∀ (Ω : Type) [Fintype Ω] (P : Ω → ℝ), (∀ ω, 0 ≤ P ω) → ∑ ω, P ω = 1 →
  ∀ (U : Ω → List (Finset (Fin n))), (∀ ω, IsSchedule (U ω) univ) →
  ∃ μ : SchedMix n,
    (∀ (o : Oracle n) (x : Fin n → Bool), mixLawE o μ x = ∑ ω, P ω * schedLawE o (U ω) [] x) ∧
    mixCost μ = ∑ ω, P ω * ((U ω).length : ℝ) ∧
    (∀ p ∈ μ.parts, ∃ ω, p.2 = U ω)

/-- M9: one-step peel of a two-stage predrawn coin law at any history: drawing the first-stage coin, executing its
block with the step weight of `schedLawE` (product law at legal states, fair bits at illegal ones), and then drawing
the second-stage coin (whose law may depend on the first) gives the same law as executing the predrawn schedule. -/
def M9 : Prop := ∀ (o : Oracle n) (Ω₁ Ω₂ : Type) [Fintype Ω₁] [Fintype Ω₂] (P₁ : Ω₁ → ℝ) (P₂ : Ω₁ → Ω₂ → ℝ)
  (B : Ω₁ → Finset (Fin n)) (V : Ω₁ → Ω₂ → List (Finset (Fin n))) (h : History n) (x : Fin n → Bool),
  ∑ ω₁, ∑ ω₂, P₁ ω₁ * P₂ ω₁ ω₂ * schedLawE o (B ω₁ :: V ω₁ ω₂) h x =
    ∑ ω₁, P₁ ω₁ * ∑ S ∈ (B ω₁).powerset,
      (if o.legal h then batchLaw o h (B ω₁) S else (1 / 2 : ℝ) ^ (B ω₁).card) *
        ∑ ω₂, P₂ ω₁ ω₂ * schedLawE o (V ω₁ ω₂) (⟨B ω₁, S⟩ :: h) x
-- END VERBATIM

/-! ## The three closing corollaries of M8 (the shared library's request; W18's formulation, stated for any `μ` with the property
M8 provides, so that they compose with M8's witness) -/

/-- M8cap (corollary 1): components drawn only from the image of `U` and a uniform length bound on `U` give both caps
for the mixture policy, every oracle. -/
def M8cap : Prop := ∀ (Ω : Type) (U : Ω → List (Finset (Fin n))) (μ : SchedMix n), (∀ p ∈ μ.parts, ∃ ω, p.2 = U ω) →
  ∀ R : ℕ, (∀ ω, (U ω).length ≤ R) → ∀ o : Oracle n,
    (Bridge.mixPolicy μ).CapEvery o R ∧ (Bridge.mixPolicy μ).CapAS o R

/-- M8mean (corollary 2): the pushforward cost is the executed mean, every oracle. -/
def M8mean : Prop := ∀ (Ω : Type) [Fintype Ω] (P : Ω → ℝ) (U : Ω → List (Finset (Fin n))) (μ : SchedMix n),
  mixCost μ = ∑ ω, P ω * ((U ω).length : ℝ) →
  ∀ o : Oracle n, (Bridge.mixPolicy μ).execMean o = ENNReal.ofReal (∑ ω, P ω * ((U ω).length : ℝ))

/-- M8KL (corollary 3): under an exact oracle the limit law has the KL of the pushforward law. -/
def M8KL : Prop := ∀ (Ω : Type) [Fintype Ω] (P : Ω → ℝ) (U : Ω → List (Finset (Fin n))) (μ : SchedMix n)
  (t : Target n) (o : Oracle n), Exact t o → (∀ x, mixLawE o μ x = ∑ ω, P ω * schedLawE o (U ω) [] x) →
  KLx t (outLim o (Bridge.mixPolicy μ)) = KLx t (fun x => ∑ ω, P ω * schedLawE o (U ω) [] x)

end A36RW.Mix.Sig

namespace A36RW.Mix

open AGF A36RW Finset

variable {n : ℕ}

/-- **M1.** -/
theorem m1 : @Sig.M1 n := fun o μ t => doneBy_mixPolicy_list o μ t

/-- **M2.** -/
theorem m2 : @Sig.M2 n := fun o μ _ hL => capAS_mixPolicy o μ hL

/-- **M3.** -/
theorem m3 : @Sig.M3 n := fun o μ => execMean_mixPolicy o μ

/-- **M4.** -/
theorem m4 : @Sig.M4 n := fun _ _ hex μ _ hL _ hx => law_mixPolicy_supp hex μ hL hx

/-- **M4'.** -/
theorem m4' : @Sig.M4' n := fun _ hleg ho μ => outLim_mixPolicy_legal hleg ho μ

/-- **M5.** -/
theorem m5 : @Sig.M5 n := fun _ _ hex μ _ hL => KLx_mixPolicy hex μ hL

/-- **M6.** -/
theorem m6 : @Sig.M6 n := fun _ _ hex _ _ hμ => LFad_le_ofReal_mixCost hex hμ

/-- **M6cap.** -/
theorem m6cap : @Sig.M6cap n := fun _ _ hex μ _ hL => mixKL_mem_capKLSets hex μ hL

/-- **M7.**  The witness is `bindMix ws`. -/
theorem m7 : @Sig.M7 n := fun ws hw hs => ⟨bindMix ws hw hs, bindMix_spec ws hw hs⟩

/-- **M6'.** -/
theorem m6' : @Sig.M6' n := fun _ _ hex _ hfeas => LFad_le_ofReal_LFgen_of_feas hex hfeas

/-- **M6''.** -/
theorem m6'' : @Sig.M6'' n := fun _ _ hex _ hε => LFad_le_ofReal_LFgen hex hε

/-- **M8.**  The witness is `coinMix`. -/
theorem m8 : @Sig.M8 n := by
  intro Ω _ P hP hsum U hU
  exact ⟨coinMix Ω P hP hsum U hU, coinMix_spec Ω P hP hsum U hU⟩

/-- **M9.** -/
theorem m9 : @Sig.M9 n := by
  intro o Ω₁ Ω₂ _ _ P₁ P₂ B V h x
  exact peel_two_stage o Ω₁ Ω₂ P₁ P₂ B V h x

/-- **M8cap.** -/
theorem m8cap : @Sig.M8cap n := by
  intro Ω U μ hpart R hR o
  exact caps_of_image U μ hpart hR o

/-- **M8mean.** -/
theorem m8mean : @Sig.M8mean n := by
  intro Ω _ P U μ hcost o
  exact execMean_of_cost P U μ hcost o

/-- **M8KL.** -/
theorem m8KL : @Sig.M8KL n := by
  intro Ω _ P U μ t o hex hlaw
  exact KLx_outLim_of_law P U μ hex hlaw

/-- **M4' needs legality everywhere** (fixture (1): the balanced oracle satisfies `MargUnit` but has illegal
states). -/
theorem m4'_legal_needed : ¬ (∀ (o : Oracle 3), Converse.MargUnit o → ∀ (μ : SchedMix 3),
    outLim o (Bridge.mixPolicy μ) = mixLawE o μ) := by
  intro hall
  have h := congrFun (hall fxO (Converse.margUnit_balanced 3 1) fxMix) fxX
  rw [fx_outLim, fx_mixLaw] at h
  norm_num at h

/-- **M4' needs `MargUnit`** (fixture (4): legal everywhere, parameter `2`). -/
theorem m4'_margUnit_needed : ¬ (∀ (o : Oracle 1), (∀ h, o.legal h) → ∀ (μ : SchedMix 1),
    outLim o (Bridge.mixPolicy μ) = mixLawE o μ) := by
  intro hall
  have h := congrFun (hall fxO1 (fun _ => trivial) fxMix1) fxX0
  rw [fx1_outLim, fx1_mixLaw] at h
  norm_num at h

/-- **M6' needs its feasibility hypothesis and M6'' needs `0 ≤ ε`** (fixture (3) of `Mix` §8): the unconditional
inequality fails at `ε = −1`, where `L_F^ad = ⊤` and the real `L_F = sInf ∅ = 0`. -/
theorem m6_eps_needed : ¬ (∀ (t : Target 3) (o : Oracle 3), Exact t o → ∀ ε : ℝ,
    LFad t o ε ≤ ENNReal.ofReal (LFgen t o ε)) := by
  intro hall
  exact fx_eps_needed.2.2 (hall fxT fxO fx_exact (-1))

/-- **M4's support restriction cannot be dropped (limit law).**  Fixture (1) of `Mix` §8: `n = 3`, the balanced
target `k = 1` with its exact oracle, the mixture `½·[{0,1},{2}] + ½·[{0,1,2}]`, `L = 2`, the word `111`. -/
theorem m4_support_needed : ¬ (∀ (t : Target 3) (o : Oracle 3), Exact t o → ∀ (μ : SchedMix 3) (L : ℕ),
    (∀ p ∈ μ.parts, p.2.length ≤ L) → ∀ x, outLim o (Bridge.mixPolicy μ) x = mixLawE o μ x) := by
  intro hall
  have h := hall fxT fxO fx_exact fxMix 2 fx_lengths fxX
  rw [fx_outLim, fx_mixLaw] at h
  norm_num at h

/-- **The same at every horizon past the lengths.** -/
theorem m4_support_needed_horizon : ¬ (∀ (t : Target 3) (o : Oracle 3), Exact t o → ∀ (μ : SchedMix 3) (L : ℕ),
    (∀ p ∈ μ.parts, p.2.length ≤ L) → ∀ x, ∀ f, L ≤ f → (Bridge.mixPolicy μ).outBy o f x = mixLawE o μ x) := by
  intro hall
  have h := hall fxT fxO fx_exact fxMix 2 fx_lengths fxX 2 le_rfl
  rw [fx_outBy 0, fx_mixLaw] at h
  norm_num at h

end A36RW.Mix

#check @A36RW.Mix.m1
#print axioms A36RW.Mix.m1
#check @A36RW.Mix.m2
#print axioms A36RW.Mix.m2
#check @A36RW.Mix.m3
#print axioms A36RW.Mix.m3
#check @A36RW.Mix.m4
#print axioms A36RW.Mix.m4
#check @A36RW.Mix.m4'
#print axioms A36RW.Mix.m4'
#check @A36RW.Mix.m5
#print axioms A36RW.Mix.m5
#check @A36RW.Mix.m6
#print axioms A36RW.Mix.m6
#check @A36RW.Mix.m6cap
#print axioms A36RW.Mix.m6cap
#check @A36RW.Mix.m7
#print axioms A36RW.Mix.m7
#check @A36RW.Mix.m6'
#print axioms A36RW.Mix.m6'
#check @A36RW.Mix.m6''
#print axioms A36RW.Mix.m6''
#check @A36RW.Mix.m4_support_needed
#print axioms A36RW.Mix.m4_support_needed
#check @A36RW.Mix.m4_support_needed_horizon
#print axioms A36RW.Mix.m4_support_needed_horizon
#check @A36RW.Mix.fx_support_needed
#print axioms A36RW.Mix.fx_support_needed
#check @A36RW.Mix.fx_bind_parts
#print axioms A36RW.Mix.fx_bind_parts
#check @A36RW.Mix.fx_bind_cost
#print axioms A36RW.Mix.fx_bind_cost
#check @A36RW.Mix.fx_bind_law
#print axioms A36RW.Mix.fx_bind_law
#check @A36RW.Mix.schedLawE_fullSingletons_exact
#print axioms A36RW.Mix.schedLawE_fullSingletons_exact
#check @A36RW.Mix.schedTree_outBy_of
#print axioms A36RW.Mix.schedTree_outBy_of
#check @A36RW.Mix.bindMix
#print axioms A36RW.Mix.bindMix
#check @A36RW.Mix.m8
#print axioms A36RW.Mix.m8
#check @A36RW.Mix.m9
#print axioms A36RW.Mix.m9
#check @A36RW.Mix.m8cap
#print axioms A36RW.Mix.m8cap
#check @A36RW.Mix.m8mean
#print axioms A36RW.Mix.m8mean
#check @A36RW.Mix.m8KL
#print axioms A36RW.Mix.m8KL
#check @A36RW.Mix.m6_eps_needed
#print axioms A36RW.Mix.m6_eps_needed
#check @A36RW.Mix.fx_eps_needed
#print axioms A36RW.Mix.fx_eps_needed
#check @A36RW.Mix.mixPolicy_n0
#print axioms A36RW.Mix.mixPolicy_n0
#check @A36RW.Mix.coinMix
#print axioms A36RW.Mix.coinMix
#check @A36RW.Mix.coinMix_corollaries
#print axioms A36RW.Mix.coinMix_corollaries
#check @A36RW.Mix.m4'_legal_needed
#print axioms A36RW.Mix.m4'_legal_needed
#check @A36RW.Mix.m4'_margUnit_needed
#print axioms A36RW.Mix.m4'_margUnit_needed
#check @A36RW.Mix.fx_margUnit_needed
#print axioms A36RW.Mix.fx_margUnit_needed


==> anc/formal_companion/lean/src/A36RW/Interface/Relabel.lean <==
/-
A36RW.Interface.Relabel: the shared **Relabel** module of interface v0.4.

Specification (published, frozen):
`SIGNATURES_v0.4.md` and `SigV04.lean` (statements `R1 … R8`).  The six helper definitions of §0 are copied verbatim
from `SigV04.lean`.  The frozen statements themselves are copied verbatim, and closed, in
`A36RW.Interface.RelabelSig`; this file proves them in a usable (hypothesis-by-hypothesis) form.

Conventions are AGF's and are reused, not redefined: `permWord σ x = x ∘ σ.symm`; schedules relabel as
`U.map (Finset.image σ)`; histories relabel as `agfv_permHist σ`.  Canonical objects are V0's (`Target`, `Oracle`,
`Exact`, `WFE`, `schedLawE`, `mixLawE`, `KLx`), Lemmas' `supp`, AGF's `SchedMix`/`mixCost`/`IsSchedule`/`profile`,
and Bridge's `balancedTarget`/`exact_balanced`.  The only new definition beyond §0 is `relabelMix` (R3's witness).

Contents.
* §A words; §B relabelled histories (WFE, `Agrees`, `prefMass`, `condMarg`).
* §C **R1**: for an exact oracle of a `σ`-invariant target, legality and marginals are `σ`-equivariant (WFE histories).
* §D **R2**: `schedLawE o (σU) (σh) x = schedLawE o U h (σ⁻¹ x)`, both branches (product law; fair bits).
* §E finite group sets: a finite set of permutations containing `1` and closed under `*` is inverse-closed.
* §F **R3**: `relabelMix G μ` (weights `w/|G|`): parts, cost, law `|G|⁻¹ Σ_g q_μ ∘ g⁻¹`, `G`-invariance.
* §G **R4** (paper row B-ORB): the orbit chain rule; (i) the `⊤` case, (ii) the finite decomposition.
* §H **R5**, **R5gen**, **R5gen'** (Lemma 1(e)): one orbit, `KL = −ln Q(V)` and `Q(·|V) = p`; `⊤` at zero mass.
* §I **R6** (Lemma 1(a), equality form).
* §J **R7** (Lemma 1(d)): equal size profiles ⇒ equal schedule KL on the balanced slice.
* §K **R8**: `Sym(B)` is a group set; its orbits are "same word off `B`, same number of ones on `B`".

Generalizations (each module theorem drops a hypothesis the frozen statement carries; the closing theorems in
`RelabelSig` simply do not use it): R4(i) `KLx_eq_top_iff_orbit` needs no target invariance; R4(ii)
`orbit_chain_rule` needs no `Q ≥ 0`; R6 `KLx_eq_neg_log_add` needs no `q ≥ 0`; R5gen `one_orbit_KLx` needs neither
`IsGroupSet G` nor `Q`-invariance off the support.
-/
import A36RW.Interface.Lemmas
import A36RW.Balanced.Bridge
import AGFCore.Equivariance

set_option autoImplicit false

namespace A36RW.Relabel

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §0 Definitions (verbatim from SigV04.lean) -/

def Invariant (t : Target n) (σ : Equiv.Perm (Fin n)) : Prop := ∀ x, t.p (permWord σ x) = t.p x

def IsGroupSet (G : Finset (Equiv.Perm (Fin n))) : Prop := 1 ∈ G ∧ ∀ g ∈ G, ∀ h ∈ G, g * h ∈ G

/-- Permutations moving only coordinates of `B` (Sym(B), e.g. one homogeneous group). -/
noncomputable def symOn (B : Finset (Fin n)) : Finset (Equiv.Perm (Fin n)) := univ.filter (fun σ => ∀ i ∉ B, σ i = i)

noncomputable def orbitW (G : Finset (Equiv.Perm (Fin n))) (x : Fin n → Bool) : Finset (Fin n → Bool) :=
  G.image (fun g => permWord g x)

noncomputable def massOn (q : (Fin n → Bool) → ℝ) (A : Finset (Fin n → Bool)) : ℝ := ∑ y ∈ A, q y

/-- The orbits of the support. -/
noncomputable def orbitsOf (t : Target n) (G : Finset (Equiv.Perm (Fin n))) : Finset (Finset (Fin n → Bool)) :=
  (supp t).image (orbitW G)

/-! ## §A Words -/

lemma permWord_symm_permWord (σ : Equiv.Perm (Fin n)) (x : Fin n → Bool) :
    permWord σ.symm (permWord σ x) = x := by
  funext i; simp [permWord]

lemma permWord_permWord_symm (σ : Equiv.Perm (Fin n)) (x : Fin n → Bool) :
    permWord σ (permWord σ.symm x) = x := by
  funext i; simp [permWord]

lemma permWord_apply_self (σ : Equiv.Perm (Fin n)) (x : Fin n → Bool) (i : Fin n) :
    permWord σ x (σ i) = x i := by
  simp [permWord]

/-- The support of a target is nonempty (it carries mass one). -/
lemma supp_nonempty (t : Target n) : (supp t).Nonempty := by
  by_contra hne
  rw [Finset.not_nonempty_iff_eq_empty] at hne
  have h1 := sum_supp_p t
  rw [hne, Finset.sum_empty] at h1
  exact zero_ne_one h1

lemma remaining_nil_univ : remaining ([] : History n) = univ := by
  simp [remaining]

/-! ## §B Relabelled histories -/

/-- Relabelling preserves well-formedness (empty batches allowed). -/
lemma wfe_permHist (σ : Equiv.Perm (Fin n)) : ∀ {h : History n}, WFE h → WFE (agfv_permHist σ h)
  | [], _ => trivial
  | s :: t, hwf => by
      obtain ⟨hc, ho, ht⟩ := hwf
      rw [agfv_permHist_cons]
      refine ⟨?_, Finset.image_subset_image ho, wfe_permHist σ ht⟩
      show Finset.image σ s.cells ⊆ remaining (agfv_permHist σ t)
      rw [agfv_remaining_permHist]
      exact Finset.image_subset_image hc

/-- A word agrees with a history iff its relabelling agrees with the relabelled history. -/
lemma agrees_permHist_iff (σ : Equiv.Perm (Fin n)) (h : History n) (x : Fin n → Bool) :
    A36RW.Agrees (agfv_permHist σ h) (permWord σ x) ↔ A36RW.Agrees h x := by
  unfold A36RW.Agrees
  rw [agfv_committed_permHist, agfv_onesSet_permHist]
  constructor
  · intro hA i hi
    have h1 := hA (σ i) (Finset.mem_image_of_mem σ hi)
    rw [permWord_apply_self] at h1
    rw [h1]
    exact decide_eq_decide.2 σ.injective.mem_finset_image
  · intro hA j hj
    obtain ⟨i, hi, rfl⟩ := Finset.mem_image.1 hj
    rw [permWord_apply_self, hA i hi]
    exact decide_eq_decide.2 σ.injective.mem_finset_image.symm

/-- The prefix mass of an invariant target is relabelling-invariant. -/
lemma prefMass_permHist (t : Target n) {σ : Equiv.Perm (Fin n)} (ht : Invariant t σ) (h : History n) :
    prefMass t (agfv_permHist σ h) = prefMass t h := by
  unfold prefMass
  symm
  refine Finset.sum_nbij' (fun x => permWord σ x) (fun y => permWord σ.symm y) ?_ ?_ ?_ ?_ ?_
  · intro x hx
    simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hx ⊢
    exact (agrees_permHist_iff σ h x).2 hx
  · intro y hy
    simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hy ⊢
    rw [← agrees_permHist_iff σ h, permWord_permWord_symm]
    exact hy
  · intro x _; exact permWord_symm_permWord σ x
  · intro y _; exact permWord_permWord_symm σ y
  · intro x _; exact (ht x).symm

/-- The exact conditional marginal of an invariant target is relabelling-equivariant. -/
lemma condMarg_permHist (t : Target n) {σ : Equiv.Perm (Fin n)} (ht : Invariant t σ) (h : History n)
    (i : Fin n) : condMarg t (agfv_permHist σ h) (σ i) = condMarg t h i := by
  unfold condMarg
  rw [prefMass_permHist t ht h]
  congr 1
  symm
  refine Finset.sum_nbij' (fun x => permWord σ x) (fun y => permWord σ.symm y) ?_ ?_ ?_ ?_ ?_
  · intro x hx
    simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hx ⊢
    exact ⟨(agrees_permHist_iff σ h x).2 hx.1, by rw [permWord_apply_self]; exact hx.2⟩
  · intro y hy
    simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hy ⊢
    refine ⟨?_, ?_⟩
    · rw [← agrees_permHist_iff σ h, permWord_permWord_symm]; exact hy.1
    · simpa [permWord] using hy.2
  · intro x _; exact permWord_symm_permWord σ x
  · intro y _; exact permWord_permWord_symm σ y
  · intro x _; exact (ht x).symm

/-! ## §C R1: equivariance of the exact oracle -/

/-- **R1, legality.**  For an exact oracle of a `σ`-invariant target, legality is relabelling-invariant on WFE
histories. -/
theorem legal_permHist_iff {t : Target n} {o : Oracle n} (hex : Exact t o) {σ : Equiv.Perm (Fin n)}
    (ht : Invariant t σ) {h : History n} (hwf : WFE h) :
    o.legal (agfv_permHist σ h) ↔ o.legal h := by
  rw [hex.1 _ (wfe_permHist σ hwf), hex.1 _ hwf, prefMass_permHist t ht h]

/-- **R1, marginals.**  At a legal WFE history, the relabelled oracle parameter at `σ i` is the parameter at `i`,
for every remaining `i`. -/
theorem marg_permHist {t : Target n} {o : Oracle n} (hex : Exact t o) {σ : Equiv.Perm (Fin n)}
    (ht : Invariant t σ) {h : History n} (hwf : WFE h) (hL : o.legal h) {i : Fin n} (hi : i ∈ remaining h) :
    o.marg (agfv_permHist σ h) (σ i) = o.marg h i := by
  have hL' : o.legal (agfv_permHist σ h) := (legal_permHist_iff hex ht hwf).2 hL
  have hi' : σ i ∈ remaining (agfv_permHist σ h) := by
    rw [agfv_remaining_permHist]; exact Finset.mem_image_of_mem σ hi
  rw [hex.2 _ (wfe_permHist σ hwf) hL' _ hi', hex.2 _ hwf hL _ hi, condMarg_permHist t ht h i]

/-! ## §D R2: schedule-law equivariance for V0's `schedLawE` -/

lemma batchLaw_permHist {t : Target n} {o : Oracle n} (hex : Exact t o) {σ : Equiv.Perm (Fin n)}
    (ht : Invariant t σ) {h : History n} (hwf : WFE h) (hL : o.legal h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (S : Finset (Fin n)) :
    batchLaw o (agfv_permHist σ h) (Finset.image σ B) (Finset.image σ S) = batchLaw o h B S := by
  unfold batchLaw
  rw [Finset.prod_image (fun a _ b _ hab => σ.injective hab)]
  refine Finset.prod_congr rfl (fun i hi => ?_)
  rw [marg_permHist hex ht hwf hL (hB hi)]
  by_cases hS : i ∈ S
  · rw [if_pos (Finset.mem_image_of_mem σ hS), if_pos hS]
  · rw [if_neg (fun hc => hS (σ.injective.mem_finset_image.1 hc)), if_neg hS]

/-- **R2.**  `q_{σU}(σ·) = q_U` for the oracle-generic schedule law, from any WFE history whose remaining set the
schedule partitions.  Both branches of the recursion are covered: legality is invariant (R1), so the product branch
and the fair-bit branch are taken at corresponding histories; the product weights match by R1's marginal part; the
fair-bit weight `2^{-|B|}` depends only on `|B|`. -/
theorem schedLawE_equivariant {t : Target n} {o : Oracle n} (hex : Exact t o) {σ : Equiv.Perm (Fin n)}
    (ht : Invariant t σ) :
    ∀ (U : List (Finset (Fin n))) (h : History n), WFE h → IsSchedule U (remaining h) → ∀ x,
      schedLawE o (U.map (Finset.image σ)) (agfv_permHist σ h) x = schedLawE o U h (permWord σ.symm x)
  | [], h, _, _, x => by
      show (if outBits (agfv_permHist σ h) = x then (1 : ℝ) else 0)
          = if outBits h = permWord σ.symm x then 1 else 0
      by_cases hc : outBits (agfv_permHist σ h) = x
      · have hc' : outBits h = permWord σ.symm x := (agfv_outBits_permHist_iff σ h x).1 hc
        rw [if_pos hc, if_pos hc']
      · have hc' : ¬ outBits h = permWord σ.symm x := fun hd => hc ((agfv_outBits_permHist_iff σ h x).2 hd)
        rw [if_neg hc, if_neg hc']
  | B :: U, h, hwf, hU, x => by
      obtain ⟨_, hB, hU⟩ := hU
      show ∑ S ∈ (Finset.image σ B).powerset,
            (if o.legal (agfv_permHist σ h) then batchLaw o (agfv_permHist σ h) (Finset.image σ B) S
              else (1 / 2 : ℝ) ^ (Finset.image σ B).card) *
              schedLawE o (U.map (Finset.image σ)) (⟨Finset.image σ B, S⟩ :: agfv_permHist σ h) x
          = ∑ S ∈ B.powerset,
            (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) *
              schedLawE o U (⟨B, S⟩ :: h) (permWord σ.symm x)
      rw [agfv_sum_powerset_image σ B]
      refine Finset.sum_congr rfl (fun S hS => ?_)
      have hSB : S ⊆ B := Finset.mem_powerset.1 hS
      have hwf' : WFE (⟨B, S⟩ :: h) := ⟨hB, hSB, hwf⟩
      have hU' : IsSchedule U (remaining (⟨B, S⟩ :: h)) := by rw [remaining_cons]; exact hU
      have hhist : (⟨Finset.image σ B, Finset.image σ S⟩ : Batch n) :: agfv_permHist σ h
          = agfv_permHist σ (⟨B, S⟩ :: h) := rfl
      have hwt : (if o.legal (agfv_permHist σ h) then batchLaw o (agfv_permHist σ h) (Finset.image σ B)
              (Finset.image σ S) else (1 / 2 : ℝ) ^ (Finset.image σ B).card)
          = (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) := by
        by_cases hL : o.legal h
        · rw [if_pos ((legal_permHist_iff hex ht hwf).2 hL), if_pos hL,
            batchLaw_permHist hex ht hwf hL hB S]
        · rw [if_neg (fun hc => hL ((legal_permHist_iff hex ht hwf).1 hc)), if_neg hL,
            Finset.card_image_of_injective _ σ.injective]
      rw [hwt, hhist, schedLawE_equivariant hex ht U (⟨B, S⟩ :: h) hwf' hU' x]

/-- R2 from the empty history, for a full schedule. -/
theorem schedLawE_equivariant_nil {t : Target n} {o : Oracle n} (hex : Exact t o) {σ : Equiv.Perm (Fin n)}
    (ht : Invariant t σ) {U : List (Finset (Fin n))} (hU : FullSchedule n U) (x : Fin n → Bool) :
    schedLawE o (U.map (Finset.image σ)) [] x = schedLawE o U [] (permWord σ.symm x) := by
  have hsched : IsSchedule U (remaining ([] : History n)) := by rw [remaining_nil_univ]; exact hU
  have h2 := schedLawE_equivariant hex ht U [] trivial hsched x
  rw [agfv_permHist_nil] at h2
  exact h2

/-! ## §E Finite group sets -/

lemma IsGroupSet.pow_mem {G : Finset (Equiv.Perm (Fin n))} (hG : IsGroupSet G) {g : Equiv.Perm (Fin n)}
    (hg : g ∈ G) : ∀ m : ℕ, g ^ m ∈ G
  | 0 => by rw [pow_zero]; exact hG.1
  | m + 1 => by rw [pow_succ']; exact hG.2 g hg _ (IsGroupSet.pow_mem hG hg m)

/-- A finite set of permutations containing `1` and closed under `*` is closed under inverses (so it is a
subgroup): `g⁻¹ = g ^ (orderOf g - 1)`. -/
lemma IsGroupSet.inv_mem {G : Finset (Equiv.Perm (Fin n))} (hG : IsGroupSet G) {g : Equiv.Perm (Fin n)}
    (hg : g ∈ G) : g⁻¹ ∈ G := by
  have h1 : g * g ^ (orderOf g - 1) = 1 := by
    rw [← pow_succ', Nat.sub_add_cancel (orderOf_pos g), pow_orderOf_eq_one]
  rw [inv_eq_of_mul_eq_one_right h1]
  exact hG.pow_mem hg _

/-- Left translation by an element of a group set permutes the set. -/
lemma IsGroupSet.sum_mul_left {M : Type*} [AddCommMonoid M] {G : Finset (Equiv.Perm (Fin n))}
    (hG : IsGroupSet G) {g : Equiv.Perm (Fin n)} (hg : g ∈ G) (F : Equiv.Perm (Fin n) → M) :
    ∑ h ∈ G, F (g * h) = ∑ h ∈ G, F h := by
  refine Finset.sum_nbij' (fun h => g * h) (fun h => g⁻¹ * h) ?_ ?_ ?_ ?_ ?_
  · intro h hh; exact hG.2 g hg h hh
  · intro h hh; exact hG.2 _ (hG.inv_mem hg) h hh
  · intro h _; simp
  · intro h _; simp
  · intro h _; rfl

/-! ## §F R3: the relabelled mixture -/

lemma sum_map_flatMap {α β : Type*} (l : List α) (f : α → List β) (F : β → ℝ) :
    ((l.flatMap f).map F).sum = (l.map (fun a => ((f a).map F).sum)).sum := by
  induction l with
  | nil => simp
  | cons a l ih => rw [List.flatMap_cons, List.map_append, List.sum_append, ih, List.map_cons, List.sum_cons]

/-- **The relabelled mixture** `relabelMix G μ` over a nonempty finite set `G` of permutations: every part `(w, U)`
of `μ`, relabelled by every `g ∈ G` (in the order of `G.toList`), with weight `w/|G|`. -/
noncomputable def relabelMix (G : Finset (Equiv.Perm (Fin n))) (hG : G.Nonempty) (μ : SchedMix n) :
    SchedMix n where
  parts := G.toList.flatMap (fun g => μ.parts.map (fun p => (p.1 / (G.card : ℝ), p.2.map (Finset.image g))))
  wt_nonneg := by
    intro p hp
    obtain ⟨g, -, hp⟩ := List.mem_flatMap.1 hp
    obtain ⟨q, hq, rfl⟩ := List.mem_map.1 hp
    exact div_nonneg (μ.wt_nonneg q hq) (Nat.cast_nonneg _)
  wt_sum := by
    have hc : (G.card : ℝ) ≠ 0 := Nat.cast_ne_zero.2 (Finset.card_pos.2 hG).ne'
    rw [sum_map_flatMap]
    have hin : ∀ g : Equiv.Perm (Fin n),
        ((μ.parts.map (fun p => (p.1 / (G.card : ℝ), p.2.map (Finset.image g)))).map Prod.fst).sum
          = (G.card : ℝ)⁻¹ := by
      intro g
      rw [List.map_map]
      calc (List.map (Prod.fst ∘ fun p : ℝ × List (Finset (Fin n)) =>
              (p.1 / (G.card : ℝ), p.2.map (Finset.image g))) μ.parts).sum
          = (List.map (fun p : ℝ × List (Finset (Fin n)) => Prod.fst p * (G.card : ℝ)⁻¹) μ.parts).sum := by
            congr 1
        _ = (List.map Prod.fst μ.parts).sum * (G.card : ℝ)⁻¹ := List.sum_map_mul_right _ _ _
        _ = (G.card : ℝ)⁻¹ := by rw [μ.wt_sum, one_mul]
    simp only [hin]
    rw [Finset.sum_map_toList, Finset.sum_const, nsmul_eq_mul, mul_inv_cancel₀ hc]
  comp_sched := by
    intro p hp
    obtain ⟨g, -, hp⟩ := List.mem_flatMap.1 hp
    obtain ⟨q, hq, rfl⟩ := List.mem_map.1 hp
    exact agfv_fullSchedule_image g (μ.comp_sched q hq)

theorem relabelMix_parts (G : Finset (Equiv.Perm (Fin n))) (hG : G.Nonempty) (μ : SchedMix n) :
    (relabelMix G hG μ).parts
      = G.toList.flatMap (fun g => μ.parts.map (fun p => (p.1 / (G.card : ℝ), p.2.map (Finset.image g)))) :=
  rfl

/-- **R3, cost.**  Relabelling preserves every component's length, so the scheduled mean is unchanged. -/
theorem mixCost_relabelMix (G : Finset (Equiv.Perm (Fin n))) (hG : G.Nonempty) (μ : SchedMix n) :
    mixCost (relabelMix G hG μ) = mixCost μ := by
  have hc : (G.card : ℝ) ≠ 0 := Nat.cast_ne_zero.2 (Finset.card_pos.2 hG).ne'
  show ((G.toList.flatMap (fun g => μ.parts.map (fun p => (p.1 / (G.card : ℝ), p.2.map (Finset.image g))))).map
      (fun p => p.1 * (p.2.length : ℝ))).sum = mixCost μ
  rw [sum_map_flatMap]
  have hin : ∀ g ∈ G.toList,
      ((μ.parts.map (fun p => (p.1 / (G.card : ℝ), p.2.map (Finset.image g)))).map
        (fun p => p.1 * (p.2.length : ℝ))).sum = (G.card : ℝ)⁻¹ * mixCost μ := by
    intro g _
    rw [List.map_map]
    unfold mixCost
    rw [← List.sum_map_mul_left]
    congr 1
    apply List.map_congr_left
    intro p _
    simp only [Function.comp_apply, List.length_map]
    rw [div_eq_mul_inv]; ring
  calc _ = (G.toList.map (fun _ => (G.card : ℝ)⁻¹ * mixCost μ)).sum := by
          congr 1; exact List.map_congr_left hin
    _ = mixCost μ := by
          rw [Finset.sum_map_toList, Finset.sum_const, nsmul_eq_mul, ← mul_assoc, mul_inv_cancel₀ hc, one_mul]

/-- **R3, law.**  For an exact oracle of a target invariant under every `g ∈ G`, the relabelled mixture's law is the
average of the pushforwards: `Q_ν(x) = |G|⁻¹ Σ_{g∈G} Q_μ(g⁻¹ x)`. -/
theorem mixLawE_relabelMix {G : Finset (Equiv.Perm (Fin n))} (hG : G.Nonempty) (μ : SchedMix n)
    {t : Target n} {o : Oracle n} (hex : Exact t o) (ht : ∀ g ∈ G, Invariant t g) (x : Fin n → Bool) :
    mixLawE o (relabelMix G hG μ) x = (G.card : ℝ)⁻¹ * ∑ g ∈ G, mixLawE o μ (permWord g.symm x) := by
  show ((G.toList.flatMap (fun g => μ.parts.map (fun p => (p.1 / (G.card : ℝ), p.2.map (Finset.image g))))).map
      (fun p => p.1 * schedLawE o p.2 [] x)).sum = _
  rw [sum_map_flatMap]
  have hin : ∀ g ∈ G.toList,
      ((μ.parts.map (fun p => (p.1 / (G.card : ℝ), p.2.map (Finset.image g)))).map
        (fun p => p.1 * schedLawE o p.2 [] x)).sum
        = (G.card : ℝ)⁻¹ * mixLawE o μ (permWord g.symm x) := by
    intro g hg
    have hgG : g ∈ G := Finset.mem_toList.1 hg
    rw [List.map_map]
    show _ = (G.card : ℝ)⁻¹ * (μ.parts.map (fun p => p.1 * schedLawE o p.2 [] (permWord g.symm x))).sum
    rw [← List.sum_map_mul_left]
    congr 1
    apply List.map_congr_left
    intro p hp
    have h2 := schedLawE_equivariant_nil hex (ht g hgG) (μ.comp_sched p hp) x
    simp only [Function.comp_apply]
    rw [h2, div_eq_mul_inv]
    ring
  calc _ = (G.toList.map (fun g => (G.card : ℝ)⁻¹ * mixLawE o μ (permWord g.symm x))).sum := by
          congr 1; exact List.map_congr_left hin
    _ = _ := by rw [Finset.sum_map_toList, Finset.mul_sum]

/-- **R3, invariance.**  When `G` is a group set, the relabelled mixture's law is `G`-invariant. -/
theorem mixLawE_relabelMix_invariant {G : Finset (Equiv.Perm (Fin n))} (hG : G.Nonempty) (μ : SchedMix n)
    {t : Target n} {o : Oracle n} (hex : Exact t o) (ht : ∀ g ∈ G, Invariant t g) (hGrp : IsGroupSet G)
    {g : Equiv.Perm (Fin n)} (hg : g ∈ G) (x : Fin n → Bool) :
    mixLawE o (relabelMix G hG μ) (permWord g x) = mixLawE o (relabelMix G hG μ) x := by
  rw [mixLawE_relabelMix hG μ hex ht, mixLawE_relabelMix hG μ hex ht]
  congr 1
  have key : ∀ h : Equiv.Perm (Fin n), permWord (g * h).symm (permWord g x) = permWord h.symm x := by
    intro h; funext i; simp [permWord]
  rw [← hGrp.sum_mul_left hg (fun h => mixLawE o μ (permWord h.symm (permWord g x)))]
  refine Finset.sum_congr rfl (fun h _ => ?_)
  show mixLawE o μ (permWord (g * h).symm (permWord g x)) = mixLawE o μ (permWord h.symm x)
  rw [key h]

/-! ## §G R4: the orbit chain rule (row B-ORB) -/

lemma mem_orbitW {G : Finset (Equiv.Perm (Fin n))} {x y : Fin n → Bool} :
    y ∈ orbitW G x ↔ ∃ g ∈ G, permWord g x = y := by
  unfold orbitW; exact Finset.mem_image

lemma self_mem_orbitW {G : Finset (Equiv.Perm (Fin n))} (hG : IsGroupSet G) (x : Fin n → Bool) :
    x ∈ orbitW G x :=
  mem_orbitW.2 ⟨1, hG.1, rfl⟩

/-- Orbits of a group set are equal or disjoint: any point of an orbit generates it. -/
lemma orbitW_eq_of_mem {G : Finset (Equiv.Perm (Fin n))} (hG : IsGroupSet G) {x z : Fin n → Bool}
    (hz : z ∈ orbitW G x) : orbitW G z = orbitW G x := by
  obtain ⟨g, hg, rfl⟩ := mem_orbitW.1 hz
  ext y
  rw [mem_orbitW, mem_orbitW]
  constructor
  · rintro ⟨h, hh, rfl⟩
    exact ⟨h * g, hG.2 h hh g hg, rfl⟩
  · rintro ⟨h, hh, rfl⟩
    refine ⟨h * g⁻¹, hG.2 h hh _ (hG.inv_mem hg), ?_⟩
    rw [agfv_permWord_smul, inv_mul_cancel_right]

/-- A `G`-invariant function is constant on `G`-orbits. -/
lemma apply_eq_of_mem_orbitW {G : Finset (Equiv.Perm (Fin n))} {F : (Fin n → Bool) → ℝ}
    (hF : ∀ g ∈ G, ∀ x, F (permWord g x) = F x) {x y : Fin n → Bool} (hy : y ∈ orbitW G x) : F y = F x := by
  obtain ⟨g, hg, rfl⟩ := mem_orbitW.1 hy
  exact hF g hg x

lemma orbitW_subset_supp {t : Target n} {G : Finset (Equiv.Perm (Fin n))} (ht : ∀ g ∈ G, Invariant t g)
    {x : Fin n → Bool} (hx : x ∈ supp t) : orbitW G x ⊆ supp t := by
  intro y hy
  have hxp : 0 < t.p x := (Finset.mem_filter.1 hx).2
  refine Finset.mem_filter.2 ⟨Finset.mem_univ _, ?_⟩
  rw [apply_eq_of_mem_orbitW (F := t.p) ht hy]
  exact hxp

lemma orbitW_eq_filter {t : Target n} {G : Finset (Equiv.Perm (Fin n))} (hG : IsGroupSet G)
    (ht : ∀ g ∈ G, Invariant t g) {c : Fin n → Bool} (hc : c ∈ supp t) :
    orbitW G c = (supp t).filter (fun j => orbitW G j = orbitW G c) := by
  ext j
  rw [Finset.mem_filter]
  constructor
  · intro hj; exact ⟨orbitW_subset_supp ht hc hj, orbitW_eq_of_mem hG hj⟩
  · rintro ⟨-, hj⟩; rw [← hj]; exact self_mem_orbitW hG j

/-- **The orbits partition the support.** -/
theorem sum_supp_eq_sum_orbitsOf {t : Target n} {G : Finset (Equiv.Perm (Fin n))} (hG : IsGroupSet G)
    (ht : ∀ g ∈ G, Invariant t g) (F : (Fin n → Bool) → ℝ) :
    ∑ x ∈ supp t, F x = ∑ O ∈ orbitsOf t G, ∑ x ∈ O, F x := by
  unfold orbitsOf
  symm
  refine Finset.sum_image' (f := fun O => ∑ x ∈ O, F x) F (fun c hc => ?_)
  show ∑ x ∈ orbitW G c, F x = ∑ j ∈ (supp t).filter (fun j => orbitW G j = orbitW G c), F j
  rw [← orbitW_eq_filter hG ht hc]

lemma orbitW_card_pos {G : Finset (Equiv.Perm (Fin n))} (hG : IsGroupSet G) (c : Fin n → Bool) :
    0 < (orbitW G c).card :=
  Finset.card_pos.2 ⟨c, self_mem_orbitW hG c⟩

lemma massOn_orbitW_const {G : Finset (Equiv.Perm (Fin n))} {F : (Fin n → Bool) → ℝ}
    (hF : ∀ g ∈ G, ∀ x, F (permWord g x) = F x) (c : Fin n → Bool) :
    massOn F (orbitW G c) = ((orbitW G c).card : ℝ) * F c := by
  unfold massOn
  rw [Finset.sum_congr rfl (fun y hy => apply_eq_of_mem_orbitW hF hy), Finset.sum_const, nsmul_eq_mul]

/-- Within one orbit both `p` and `Q` are constant, so the orbit's share of the KL sum is `p(O) ln(p(O)/Q(O))`. -/
lemma orbit_term {t : Target n} {G : Finset (Equiv.Perm (Fin n))} (hG : IsGroupSet G)
    (ht : ∀ g ∈ G, Invariant t g) {Q : (Fin n → Bool) → ℝ} (hQ : ∀ g ∈ G, ∀ x, Q (permWord g x) = Q x)
    (c : Fin n → Bool) :
    ∑ x ∈ orbitW G c, t.p x * Real.log (t.p x / Q x)
      = massOn t.p (orbitW G c) * Real.log (massOn t.p (orbitW G c) / massOn Q (orbitW G c)) := by
  have hcard : ((orbitW G c).card : ℝ) ≠ 0 := Nat.cast_ne_zero.2 (orbitW_card_pos hG c).ne'
  have hsum : ∑ x ∈ orbitW G c, t.p x * Real.log (t.p x / Q x)
      = ∑ x ∈ orbitW G c, t.p c * Real.log (t.p c / Q c) := by
    refine Finset.sum_congr rfl (fun y hy => ?_)
    rw [apply_eq_of_mem_orbitW (F := t.p) ht hy, apply_eq_of_mem_orbitW hQ hy]
  rw [hsum, Finset.sum_const, nsmul_eq_mul, massOn_orbitW_const (F := t.p) ht c, massOn_orbitW_const hQ c,
    mul_div_mul_left _ _ hcard, mul_assoc]

/-- **R4 (i).**  `KLx t Q = ⊤` iff some orbit of the support has `Q`-mass zero (`Q ≥ 0`, `Q` `G`-invariant; the
target need not be invariant for this part). -/
theorem KLx_eq_top_iff_orbit {t : Target n} {G : Finset (Equiv.Perm (Fin n))} (hG : IsGroupSet G)
    {Q : (Fin n → Bool) → ℝ} (hQ0 : ∀ x, 0 ≤ Q x) (hQ : ∀ g ∈ G, ∀ x, Q (permWord g x) = Q x) :
    KLx t Q = ⊤ ↔ ∃ O ∈ orbitsOf t G, massOn Q O = 0 := by
  constructor
  · intro htop
    have hnot : ¬ ∀ x, 0 < t.p x → 0 < Q x := by
      intro hall; unfold KLx at htop; rw [if_pos hall] at htop; exact WithTop.coe_ne_top htop
    push Not at hnot
    obtain ⟨x, hxp, hQx⟩ := hnot
    have hQx0 : Q x = 0 := le_antisymm hQx (hQ0 x)
    refine ⟨orbitW G x, Finset.mem_image_of_mem _ (Finset.mem_filter.2 ⟨Finset.mem_univ _, hxp⟩), ?_⟩
    unfold massOn
    exact Finset.sum_eq_zero (fun y hy => by rw [apply_eq_of_mem_orbitW hQ hy, hQx0])
  · rintro ⟨O, hO, hz⟩
    obtain ⟨c, hc, rfl⟩ := Finset.mem_image.1 hO
    have hQc : Q c = 0 :=
      (Finset.sum_eq_zero_iff_of_nonneg (fun y _ => hQ0 y)).1 hz c (self_mem_orbitW hG c)
    have hcp : 0 < t.p c := (Finset.mem_filter.1 hc).2
    unfold KLx
    rw [if_neg]
    intro hall
    have := hall c hcp
    rw [hQc] at this
    exact lt_irrefl 0 this

/-- **R4 (ii), the orbit chain rule** (paper App O, row B-ORB): if every orbit of the support has positive `Q`-mass,
`KL(p‖Q) = −ln Q(V) + Σ_O p(O) ln(p(O)/(Q(O)/Q(V)))`, `V = supp t`.  `Q` is any `G`-invariant real function (no
normalisation; R4's `Q ≥ 0` is not needed for this part, since positive orbit masses already force `Q > 0` on `V`). -/
theorem orbit_chain_rule {t : Target n} {G : Finset (Equiv.Perm (Fin n))} (hG : IsGroupSet G)
    (ht : ∀ g ∈ G, Invariant t g) {Q : (Fin n → Bool) → ℝ}
    (hQ : ∀ g ∈ G, ∀ x, Q (permWord g x) = Q x) (hpos : ∀ O ∈ orbitsOf t G, 0 < massOn Q O) :
    KLx t Q = ((-Real.log (massOn Q (supp t)) +
      ∑ O ∈ orbitsOf t G, massOn t.p O * Real.log (massOn t.p O / (massOn Q O / massOn Q (supp t))) : ℝ) :
        WithTop ℝ) := by
  have hQpos : ∀ x ∈ supp t, 0 < Q x := by
    intro x hx
    have hO := hpos (orbitW G x) (Finset.mem_image_of_mem _ hx)
    rw [massOn_orbitW_const hQ x] at hO
    exact (pos_iff_pos_of_mul_pos hO).1 (Nat.cast_pos.2 (orbitW_card_pos hG x))
  have hall : ∀ x, 0 < t.p x → 0 < Q x :=
    fun x hx => hQpos x (Finset.mem_filter.2 ⟨Finset.mem_univ _, hx⟩)
  have hQV : 0 < massOn Q (supp t) := Finset.sum_pos hQpos (supp_nonempty t)
  have hpO : ∀ O ∈ orbitsOf t G, 0 < massOn t.p O := by
    intro O hO
    obtain ⟨c, hc, rfl⟩ := Finset.mem_image.1 hO
    rw [massOn_orbitW_const (F := t.p) ht c]
    exact mul_pos (Nat.cast_pos.2 (orbitW_card_pos hG c)) (Finset.mem_filter.1 hc).2
  have hsum1 : ∑ O ∈ orbitsOf t G, massOn t.p O = 1 := by
    rw [← sum_supp_p t, sum_supp_eq_sum_orbitsOf hG ht t.p]
    rfl
  have hterm : ∀ O ∈ orbitsOf t G, ∑ x ∈ O, t.p x * Real.log (t.p x / Q x)
      = massOn t.p O * Real.log (massOn t.p O / massOn Q O) := by
    intro O hO
    obtain ⟨c, -, rfl⟩ := Finset.mem_image.1 hO
    exact orbit_term hG ht hQ c
  have hsplit : ∀ O ∈ orbitsOf t G,
      massOn t.p O * Real.log (massOn t.p O / (massOn Q O / massOn Q (supp t)))
        = massOn t.p O * Real.log (massOn t.p O / massOn Q O) + massOn t.p O * Real.log (massOn Q (supp t)) := by
    intro O hO
    have h1 := hpO O hO
    have h2 := hpos O hO
    rw [div_div_eq_mul_div, mul_div_right_comm, Real.log_mul (div_pos h1 h2).ne' hQV.ne', mul_add]
  have hk : ∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x * Real.log (t.p x / Q x)
      = ∑ O ∈ orbitsOf t G, massOn t.p O * Real.log (massOn t.p O / massOn Q O) := by
    rw [← Finset.sum_congr rfl hterm]
    exact sum_supp_eq_sum_orbitsOf hG ht _
  unfold KLx
  rw [if_pos hall]
  congr 1
  rw [Finset.sum_congr rfl hsplit, Finset.sum_add_distrib, ← Finset.sum_mul, hsum1, one_mul, hk]
  ring

/-! ## §H R5, R5gen, R5gen': one orbit (Lemma 1(e)) -/

/-- If `t` and `Q` are constant on the support and `Q(V) > 0`, then `KL = −ln Q(V)` and `Q(·|V) = p`. -/
theorem KLx_of_const_on_supp (t : Target n) (Q : (Fin n → Bool) → ℝ)
    (hQc : ∀ x ∈ supp t, ∀ y ∈ supp t, Q x = Q y) (htc : ∀ x ∈ supp t, ∀ y ∈ supp t, t.p x = t.p y)
    (hpos : 0 < massOn Q (supp t)) :
    KLx t Q = ((-Real.log (massOn Q (supp t)) : ℝ) : WithTop ℝ) ∧
      ∀ x ∈ supp t, Q x / massOn Q (supp t) = t.p x := by
  obtain ⟨x0, hx0⟩ := supp_nonempty t
  have hNpos : (0 : ℝ) < ((supp t).card : ℝ) := Nat.cast_pos.2 (Finset.card_pos.2 ⟨x0, hx0⟩)
  have hmass : massOn Q (supp t) = ((supp t).card : ℝ) * Q x0 := by
    unfold massOn
    rw [Finset.sum_congr rfl (fun y hy => hQc y hy x0 hx0), Finset.sum_const, nsmul_eq_mul]
  have hone : ((supp t).card : ℝ) * t.p x0 = 1 := by
    have h1 := sum_supp_p t
    rw [Finset.sum_congr rfl (fun y hy => htc y hy x0 hx0), Finset.sum_const, nsmul_eq_mul] at h1
    exact h1
  have hQ0 : 0 < Q x0 := by
    rw [hmass] at hpos; exact (pos_iff_pos_of_mul_pos hpos).1 hNpos
  have hp0 : t.p x0 = ((supp t).card : ℝ)⁻¹ := eq_inv_of_mul_eq_one_right hone
  have hall : ∀ x, 0 < t.p x → 0 < Q x := by
    intro x hx
    rw [hQc x (Finset.mem_filter.2 ⟨Finset.mem_univ _, hx⟩) x0 hx0]; exact hQ0
  refine ⟨?_, fun x hx => ?_⟩
  · unfold KLx
    rw [if_pos hall]
    congr 1
    have hs : ∑ y ∈ univ.filter (fun x => 0 < t.p x), t.p y * Real.log (t.p y / Q y)
        = ∑ y ∈ supp t, t.p x0 * Real.log (t.p x0 / Q x0) :=
      Finset.sum_congr rfl (fun y hy => by rw [htc y hy x0 hx0, hQc y hy x0 hx0])
    rw [hs, Finset.sum_const, nsmul_eq_mul, ← mul_assoc, hone, one_mul, hp0, hmass, ← Real.log_inv, mul_inv,
      div_eq_mul_inv]
  · rw [hQc x hx x0 hx0, htc x hx x0 hx0, hmass, hp0, mul_comm, ← div_div, div_self hQ0.ne', one_div]

/-- **One orbit** (the R5gen' form): `G` transitive on the support, `t` `G`-invariant, `Q` `G`-invariant on the
support only, `Q(V) > 0` ⇒ `KL = −ln Q(V)` and `Q(·|V) = p`. -/
theorem one_orbit_KLx {t : Target n} {G : Finset (Equiv.Perm (Fin n))} (ht : ∀ g ∈ G, Invariant t g)
    (htr : ∀ x ∈ supp t, ∀ y ∈ supp t, ∃ g ∈ G, permWord g x = y) {Q : (Fin n → Bool) → ℝ}
    (hQ : ∀ g ∈ G, ∀ x ∈ supp t, Q (permWord g x) = Q x) (hpos : 0 < massOn Q (supp t)) :
    KLx t Q = ((-Real.log (massOn Q (supp t)) : ℝ) : WithTop ℝ) ∧
      ∀ x ∈ supp t, Q x / massOn Q (supp t) = t.p x := by
  refine KLx_of_const_on_supp t Q (fun x hx y hy => ?_) (fun x hx y hy => ?_) hpos
  · obtain ⟨g, hg, rfl⟩ := htr y hy x hx
    exact hQ g hg y hy
  · obtain ⟨g, hg, rfl⟩ := htr y hy x hx
    exact ht g hg y

/-- Zero mass on the support forces `KL = ⊤` (`Q ≥ 0`). -/
theorem KLx_top_of_massOn_zero (t : Target n) {Q : (Fin n → Bool) → ℝ} (hQ0 : ∀ x, 0 ≤ Q x)
    (hz : massOn Q (supp t) = 0) : KLx t Q = ⊤ := by
  obtain ⟨x0, hx0⟩ := supp_nonempty t
  have hQx0 : Q x0 = 0 := (Finset.sum_eq_zero_iff_of_nonneg (fun y _ => hQ0 y)).1 hz x0 hx0
  unfold KLx
  rw [if_neg]
  intro hall
  have := hall x0 (Finset.mem_filter.1 hx0).2
  rw [hQx0] at this
  exact lt_irrefl 0 this

lemma supp_balanced (n k : ℕ) (hk : k ≤ n) : supp (Bridge.balancedTarget n k hk) = Vset n k :=
  Bridge.filter_pTarget_pos_w4 n k

/-- The balanced target is invariant under every relabelling. -/
lemma balanced_invariant (n k : ℕ) (hk : k ≤ n) (σ : Equiv.Perm (Fin n)) :
    Invariant (Bridge.balancedTarget n k hk) σ := by
  intro x
  show pTarget n k (permWord σ x) = pTarget n k x
  unfold pTarget
  simp only [Vset_perm_stable]

/-- **R5 (Lemma 1(e) on the balanced slice, general `Q`).** -/
theorem lemma1e_balanced (n k : ℕ) (hk : k ≤ n) (Q : (Fin n → Bool) → ℝ) (hQ0 : ∀ x, 0 ≤ Q x)
    (hQ : ∀ σ : Equiv.Perm (Fin n), ∀ x ∈ Vset n k, Q (permWord σ x) = Q x) :
    (0 < ∑ x ∈ Vset n k, Q x →
      KLx (Bridge.balancedTarget n k hk) Q = ((-Real.log (∑ x ∈ Vset n k, Q x) : ℝ) : WithTop ℝ) ∧
      ∀ x ∈ Vset n k, Q x / (∑ y ∈ Vset n k, Q y) = pTarget n k x) ∧
    (∑ x ∈ Vset n k, Q x = 0 → KLx (Bridge.balancedTarget n k hk) Q = ⊤) := by
  have hs := supp_balanced n k hk
  have hm : massOn Q (supp (Bridge.balancedTarget n k hk)) = ∑ x ∈ Vset n k, Q x := by
    unfold massOn; rw [hs]
  refine ⟨fun hpos => ?_, fun hz => ?_⟩
  · have hmain := one_orbit_KLx (t := Bridge.balancedTarget n k hk) (G := univ)
      (fun g _ => balanced_invariant n k hk g)
      (fun x hx y hy => by
        rw [hs] at hx hy
        obtain ⟨σ, hσ⟩ := agfv_Vset_transitive hx hy
        exact ⟨σ, Finset.mem_univ _, hσ⟩)
      (fun g _ x hx => hQ g x (by rw [hs] at hx; exact hx)) (by rw [hm]; exact hpos)
    rw [hm] at hmain
    refine ⟨hmain.1, fun x hx => ?_⟩
    exact hmain.2 x (by rw [hs]; exact hx)
  · exact KLx_top_of_massOn_zero _ hQ0 (by rw [hm]; exact hz)

/-! ## §I R6: Lemma 1(a), equality form -/

/-- **R6.**  `KL(p‖q) = −ln q(V) + KL(p‖q/q(V))` whenever `q(V) > 0` (both sides `⊤` when `q` vanishes somewhere on
`V`).  No sign condition on `q` is used. -/
theorem KLx_eq_neg_log_add (t : Target n) (q : (Fin n → Bool) → ℝ) (hm : 0 < massOn q (supp t)) :
    KLx t q = ((-Real.log (massOn q (supp t)) : ℝ) : WithTop ℝ) + KLx t (fun x => q x / massOn q (supp t)) := by
  have hiff : (∀ x, 0 < t.p x → 0 < q x / massOn q (supp t)) ↔ (∀ x, 0 < t.p x → 0 < q x) := by
    constructor
    · intro h x hx
      have h1 := mul_pos (h x hx) hm
      rwa [div_mul_cancel₀ _ hm.ne'] at h1
    · intro h x hx; exact div_pos (h x hx) hm
  by_cases hall : ∀ x, 0 < t.p x → 0 < q x
  · unfold KLx
    rw [if_pos hall, if_pos (hiff.2 hall), ← WithTop.coe_add]
    congr 1
    have hterm : ∀ x ∈ univ.filter (fun x => 0 < t.p x),
        t.p x * Real.log (t.p x / (q x / massOn q (supp t)))
          = t.p x * Real.log (t.p x / q x) + t.p x * Real.log (massOn q (supp t)) := by
      intro x hx
      have hpx : 0 < t.p x := (Finset.mem_filter.1 hx).2
      have hqx : 0 < q x := hall x hpx
      rw [div_div_eq_mul_div, mul_div_right_comm, Real.log_mul (div_pos hpx hqx).ne' hm.ne', mul_add]
    rw [Finset.sum_congr rfl hterm, Finset.sum_add_distrib, ← Finset.sum_mul]
    have h1 : ∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x = 1 := sum_supp_p t
    rw [h1, one_mul]
    ring
  · unfold KLx
    rw [if_neg hall, if_neg (fun h => hall (hiff.1 h)), WithTop.add_top]

/-! ## §J R7: Lemma 1(d) -/

lemma isSchedule_mem_subset : ∀ {U : List (Finset (Fin n))} {A : Finset (Fin n)}, IsSchedule U A →
    ∀ C ∈ U, C ⊆ A
  | [], _, _, _, hC => absurd hC List.not_mem_nil
  | _ :: _, _, hU, C, hC => by
      obtain ⟨_, hB, hU⟩ := hU
      rcases List.mem_cons.1 hC with rfl | hC
      · exact hB
      · exact (isSchedule_mem_subset hU C hC).trans Finset.sdiff_subset

/-- Two finite sets of the same size are related by a permutation. -/
lemma exists_perm_image_eq {B B' : Finset (Fin n)} (h : B.card = B'.card) :
    ∃ τ : Equiv.Perm (Fin n), B.image τ = B' := by
  classical
  let e : {i // i ∈ B} ≃ {i // i ∈ B'} := Finset.equivOfCardEq h
  refine ⟨Equiv.extendSubtype e, ?_⟩
  apply Finset.eq_of_subset_of_card_le
  · intro j hj
    obtain ⟨i, hi, rfl⟩ := Finset.mem_image.1 hj
    exact Equiv.extendSubtype_mem e i hi
  · rw [Finset.card_image_of_injective _ (Equiv.injective _), h]

/-- Two schedules of ground sets `A`, `A'` with the same size profile are related blockwise by a map injective on `A`
and sending `A` into `A'`. -/
lemma exists_fun_of_profile : ∀ (U U' : List (Finset (Fin n))) (A A' : Finset (Fin n)),
    IsSchedule U A → IsSchedule U' A' → profile U = profile U' →
    ∃ f : Fin n → Fin n, (∀ i ∈ A, ∀ j ∈ A, f i = f j → i = j) ∧ (∀ i ∈ A, f i ∈ A') ∧
      U.map (Finset.image f) = U'
  | [], [], A, _, hU, _, _ => by
      have hA : A = ∅ := hU
      refine ⟨id, ?_, ?_, rfl⟩
      · intro i hi; rw [hA] at hi; exact absurd hi (Finset.notMem_empty i)
      · intro i hi; rw [hA] at hi; exact absurd hi (Finset.notMem_empty i)
  | [], _ :: _, _, _, _, _, hp => by simp [profile] at hp
  | _ :: _, [], _, _, _, _, hp => by simp [profile] at hp
  | B :: U, B' :: U', A, A', hU, hU', hp => by
      obtain ⟨_, hB, hUt⟩ := hU
      obtain ⟨_, hB', hUt'⟩ := hU'
      have hp' : B.card = B'.card ∧ profile U = profile U' := by
        simpa [profile] using hp
      obtain ⟨f, hinj, hmaps, hmap⟩ := exists_fun_of_profile U U' (A \ B) (A' \ B') hUt hUt' hp'.2
      obtain ⟨τ, hτ⟩ := exists_perm_image_eq hp'.1
      have hτB : ∀ i ∈ B, τ i ∈ B' := fun i hi => hτ ▸ Finset.mem_image_of_mem τ hi
      refine ⟨fun i => if i ∈ B then τ i else f i, ?_, ?_, ?_⟩
      · intro i hi j hj hij
        by_cases hiB : i ∈ B <;> by_cases hjB : j ∈ B
        · simp only [if_pos hiB, if_pos hjB] at hij; exact τ.injective hij
        · simp only [if_pos hiB, if_neg hjB] at hij
          have h2 := hmaps j (Finset.mem_sdiff.2 ⟨hj, hjB⟩)
          rw [← hij] at h2
          exact absurd (hτB i hiB) (Finset.mem_sdiff.1 h2).2
        · simp only [if_neg hiB, if_pos hjB] at hij
          have h2 := hmaps i (Finset.mem_sdiff.2 ⟨hi, hiB⟩)
          rw [hij] at h2
          exact absurd (hτB j hjB) (Finset.mem_sdiff.1 h2).2
        · simp only [if_neg hiB, if_neg hjB] at hij
          exact hinj i (Finset.mem_sdiff.2 ⟨hi, hiB⟩) j (Finset.mem_sdiff.2 ⟨hj, hjB⟩) hij
      · intro i hi
        by_cases hiB : i ∈ B
        · simp only [if_pos hiB]; exact hB' (hτB i hiB)
        · simp only [if_neg hiB]
          exact (Finset.mem_sdiff.1 (hmaps i (Finset.mem_sdiff.2 ⟨hi, hiB⟩))).1
      · rw [List.map_cons]
        congr 1
        · rw [← hτ]
          exact Finset.image_congr (fun i hi => if_pos (Finset.mem_coe.1 hi))
        · rw [← hmap]
          refine List.map_congr_left (fun C hC => Finset.image_congr (fun i hi => ?_))
          have hiAB : i ∈ A \ B := isSchedule_mem_subset hUt C hC (Finset.mem_coe.1 hi)
          exact if_neg (Finset.mem_sdiff.1 hiAB).2

/-- **Same profile ⇒ relabelling.**  Two full schedules with the same size profile differ by a permutation. -/
theorem exists_perm_of_profile {U U' : List (Finset (Fin n))} (hU : FullSchedule n U)
    (hU' : FullSchedule n U') (hp : profile U = profile U') :
    ∃ σ : Equiv.Perm (Fin n), U' = U.map (Finset.image σ) := by
  obtain ⟨f, hinj, -, hmap⟩ := exists_fun_of_profile U U' univ univ hU hU' hp
  have hfi : Function.Injective f := fun i j h => hinj i (Finset.mem_univ _) j (Finset.mem_univ _) h
  have hfb : Function.Bijective f := Finite.injective_iff_bijective.1 hfi
  refine ⟨Equiv.ofBijective f hfb, ?_⟩
  rw [Equiv.coe_ofBijective, hmap]

/-- KL against an invariant target is unchanged by relabelling the law. -/
theorem KLx_comp_permWord (t : Target n) (σ : Equiv.Perm (Fin n)) (ht : Invariant t σ)
    (q : (Fin n → Bool) → ℝ) : KLx t (fun x => q (permWord σ x)) = KLx t q := by
  have hiff : (∀ x, 0 < t.p x → 0 < q (permWord σ x)) ↔ (∀ x, 0 < t.p x → 0 < q x) := by
    constructor
    · intro h y hy
      have h1 := h (permWord σ.symm y) (by rw [← ht (permWord σ.symm y), permWord_permWord_symm]; exact hy)
      rwa [permWord_permWord_symm] at h1
    · intro h x hx
      exact h _ (by rw [ht]; exact hx)
  unfold KLx
  by_cases hall : ∀ x, 0 < t.p x → 0 < q x
  · rw [if_pos (hiff.2 hall), if_pos hall]
    congr 1
    refine Finset.sum_nbij' (fun x => permWord σ x) (fun y => permWord σ.symm y) ?_ ?_ ?_ ?_ ?_
    · intro x hx
      simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hx ⊢
      rw [ht]; exact hx
    · intro y hy
      simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hy ⊢
      rw [← ht (permWord σ.symm y), permWord_permWord_symm]; exact hy
    · intro x _; exact permWord_symm_permWord σ x
    · intro y _; exact permWord_permWord_symm σ y
    · intro x _; rw [ht x]
  · rw [if_neg (fun h => hall (hiff.1 h)), if_neg hall]

/-- **R7 (Lemma 1(d)).**  On the balanced slice, the forward KL of a full schedule's law depends only on its size
profile. -/
theorem KLx_schedLawE_profile (n k : ℕ) (hk : k ≤ n) (U U' : List (Finset (Fin n))) (hU : FullSchedule n U)
    (hU' : FullSchedule n U') (hp : profile U = profile U') :
    KLx (Bridge.balancedTarget n k hk) (schedLawE (balancedOracle n k) U []) =
      KLx (Bridge.balancedTarget n k hk) (schedLawE (balancedOracle n k) U' []) := by
  obtain ⟨σ, rfl⟩ := exists_perm_of_profile hU hU' hp
  have hlaw : schedLawE (balancedOracle n k) (U.map (Finset.image σ)) []
      = fun x => schedLawE (balancedOracle n k) U [] (permWord σ.symm x) := by
    funext x
    exact schedLawE_equivariant_nil (Bridge.exact_balanced hk) (balanced_invariant n k hk σ) hU x
  rw [hlaw, KLx_comp_permWord _ σ.symm (balanced_invariant n k hk σ.symm)]

/-! ## §K R8: Sym(B) and its orbits -/

theorem symOn_isGroupSet (B : Finset (Fin n)) : IsGroupSet (symOn B) := by
  refine ⟨?_, ?_⟩
  · simp [symOn]
  · intro g hg h hh
    simp only [symOn, Finset.mem_filter, Finset.mem_univ, true_and] at hg hh ⊢
    intro i hi
    rw [Equiv.Perm.mul_apply, hh i hi, hg i hi]

lemma symOn_fix {B : Finset (Fin n)} {g : Equiv.Perm (Fin n)} (hg : g ∈ symOn B) {i : Fin n} (hi : i ∉ B) :
    g i = i :=
  (Finset.mem_filter.1 hg).2 i hi

lemma symOn_symm_fix {B : Finset (Fin n)} {g : Equiv.Perm (Fin n)} (hg : g ∈ symOn B) {i : Fin n}
    (hi : i ∉ B) : g.symm i = i :=
  g.symm_apply_eq.2 (symOn_fix hg hi).symm

lemma symOn_apply_mem {B : Finset (Fin n)} {g : Equiv.Perm (Fin n)} (hg : g ∈ symOn B) {i : Fin n}
    (hi : i ∈ B) : g i ∈ B := by
  by_contra hc
  have h1 : g (g i) = g i := symOn_fix hg hc
  have h2 : g i = i := g.injective h1
  rw [h2] at hc
  exact hc hi

lemma symOn_symm_apply_mem {B : Finset (Fin n)} {g : Equiv.Perm (Fin n)} (hg : g ∈ symOn B) {i : Fin n}
    (hi : i ∈ B) : g.symm i ∈ B := by
  by_contra hc
  have h1 : g (g.symm i) = g.symm i := symOn_fix hg hc
  rw [Equiv.apply_symm_apply] at h1
  rw [← h1] at hc
  exact hc hi

lemma card_filter_permWord_symOn {B : Finset (Fin n)} {g : Equiv.Perm (Fin n)} (hg : g ∈ symOn B)
    (x : Fin n → Bool) :
    (B.filter (fun i => permWord g x i = true)).card = (B.filter (fun i => x i = true)).card := by
  refine Finset.card_nbij' (fun i => g.symm i) (fun i => g i) ?_ ?_ ?_ ?_
  · intro i hi
    simp only [Finset.mem_coe, Finset.mem_filter] at hi ⊢
    exact ⟨symOn_symm_apply_mem hg hi.1, hi.2⟩
  · intro i hi
    simp only [Finset.mem_coe, Finset.mem_filter] at hi ⊢
    refine ⟨symOn_apply_mem hg hi.1, ?_⟩
    show x (g.symm (g i)) = true
    rw [Equiv.symm_apply_apply]; exact hi.2
  · intro i _; exact Equiv.apply_symm_apply g i
  · intro i _; exact Equiv.symm_apply_apply g i

lemma card_subtype_mem_filter (B : Finset (Fin n)) (P : Fin n → Prop) [DecidablePred P] :
    Fintype.card {i : {i // i ∈ B} // P i.1} = (B.filter P).card := by
  rw [← Fintype.card_coe (B.filter P)]
  exact Fintype.card_congr
    { toFun := fun i => ⟨i.1.1, Finset.mem_filter.2 ⟨i.1.2, i.2⟩⟩
      invFun := fun i => ⟨⟨i.1, (Finset.mem_filter.1 i.2).1⟩, (Finset.mem_filter.1 i.2).2⟩
      left_inv := fun _ => rfl
      right_inv := fun _ => rfl }

/-- Words with the same restriction off `B` and the same number of ones on `B` are related by `Sym(B)`. -/
theorem exists_symOn_eq (B : Finset (Fin n)) (x y : Fin n → Bool) (hoff : ∀ i ∉ B, y i = x i)
    (hc : (B.filter (fun i => y i = true)).card = (B.filter (fun i => x i = true)).card) :
    ∃ g ∈ symOn B, permWord g x = y := by
  classical
  have hcard : Fintype.card {i : {i // i ∈ B} // x i.1 = true}
      = Fintype.card {i : {i // i ∈ B} // y i.1 = true} := by
    rw [card_subtype_mem_filter B (fun i => x i = true), card_subtype_mem_filter B (fun i => y i = true), hc]
  let e : {i : {i // i ∈ B} // x i.1 = true} ≃ {i : {i // i ∈ B} // y i.1 = true} :=
    Fintype.equivOfCardEq hcard
  let τ : Equiv.Perm {i // i ∈ B} := Equiv.extendSubtype e
  let g : Equiv.Perm (Fin n) := Equiv.Perm.ofSubtype τ
  have hgoff : ∀ i, i ∉ B → g i = i := fun i hi => Equiv.Perm.ofSubtype_apply_of_not_mem τ hi
  have hgB : ∀ i (hi : i ∈ B), g i = (τ ⟨i, hi⟩).1 := fun i hi => Equiv.Perm.ofSubtype_apply_coe τ ⟨i, hi⟩
  have hkey : ∀ j, y (g j) = x j := by
    intro j
    by_cases hj : j ∈ B
    · rw [hgB j hj]
      cases hxj : x j with
      | false =>
        have h1 : ¬ (x (⟨j, hj⟩ : {i // i ∈ B}).1 = true) := by simp [hxj]
        have h2 := Equiv.extendSubtype_not_mem e ⟨j, hj⟩ h1
        simpa using h2
      | true =>
        have h1 : x (⟨j, hj⟩ : {i // i ∈ B}).1 = true := hxj
        exact Equiv.extendSubtype_mem e ⟨j, hj⟩ h1
    · rw [hgoff j hj, hoff j hj]
  refine ⟨g, Finset.mem_filter.2 ⟨Finset.mem_univ _, hgoff⟩, ?_⟩
  funext i
  show x (g.symm i) = y i
  rw [← hkey (g.symm i), Equiv.apply_symm_apply]

/-- **R8, orbits.**  `y` is in the `Sym(B)`-orbit of `x` iff `y = x` off `B` and both have the same number of ones on
`B`. -/
theorem mem_orbitW_symOn_iff (B : Finset (Fin n)) (x y : Fin n → Bool) :
    y ∈ orbitW (symOn B) x ↔ ((∀ i ∉ B, y i = x i) ∧
      (B.filter (fun i => y i = true)).card = (B.filter (fun i => x i = true)).card) := by
  constructor
  · intro hy
    obtain ⟨g, hg, rfl⟩ := mem_orbitW.1 hy
    refine ⟨fun i hi => ?_, card_filter_permWord_symOn hg x⟩
    show x (g.symm i) = x i
    rw [symOn_symm_fix hg hi]
  · rintro ⟨hoff, hc⟩
    exact mem_orbitW.2 (exists_symOn_eq B x y hoff hc)

end A36RW.Relabel

#check @A36RW.Relabel.legal_permHist_iff
#print axioms A36RW.Relabel.legal_permHist_iff
#check @A36RW.Relabel.marg_permHist
#print axioms A36RW.Relabel.marg_permHist
#check @A36RW.Relabel.schedLawE_equivariant
#print axioms A36RW.Relabel.schedLawE_equivariant
#check @A36RW.Relabel.relabelMix
#print axioms A36RW.Relabel.relabelMix
#check @A36RW.Relabel.mixCost_relabelMix
#print axioms A36RW.Relabel.mixCost_relabelMix
#check @A36RW.Relabel.mixLawE_relabelMix
#print axioms A36RW.Relabel.mixLawE_relabelMix
#check @A36RW.Relabel.mixLawE_relabelMix_invariant
#print axioms A36RW.Relabel.mixLawE_relabelMix_invariant
#check @A36RW.Relabel.KLx_eq_top_iff_orbit
#print axioms A36RW.Relabel.KLx_eq_top_iff_orbit
#check @A36RW.Relabel.orbit_chain_rule
#print axioms A36RW.Relabel.orbit_chain_rule
#check @A36RW.Relabel.one_orbit_KLx
#print axioms A36RW.Relabel.one_orbit_KLx
#check @A36RW.Relabel.lemma1e_balanced
#print axioms A36RW.Relabel.lemma1e_balanced
#check @A36RW.Relabel.KLx_eq_neg_log_add
#print axioms A36RW.Relabel.KLx_eq_neg_log_add
#check @A36RW.Relabel.KLx_schedLawE_profile
#print axioms A36RW.Relabel.KLx_schedLawE_profile
#check @A36RW.Relabel.symOn_isGroupSet
#print axioms A36RW.Relabel.symOn_isGroupSet
#check @A36RW.Relabel.mem_orbitW_symOn_iff
#print axioms A36RW.Relabel.mem_orbitW_symOn_iff


==> anc/formal_companion/lean/src/A36RW/Interface/RelabelFixtures.lean <==
/-
A36RW.Interface.RelabelFixtures: kernel-checked fixtures for R4 (row B-ORB),
stated against the frozen copies in `A36RW.Relabel.Sig`.

Words on `n = 2` are written `w_{x0 x1}` (`w01 = ![false, true]`, i.e. `x 0 = 0`, `x 1 = 1`).
`GA = {1, (0 1)}` is `S_2` (a group set); its orbits on words are `{00}`, `{01, 10}`, `{11}`.

* **Fixture A** (two orbits, nonzero between-orbit term).  `p = (p00, p01, p10, p11) = (0, 1/4, 1/4, 1/2)` and
  `Q = (1/4, 1/8, 1/8, 1/2)`, both `GA`-invariant.  `V = supp p = {01, 10, 11}` has the two orbits `O1 = {01, 10}`,
  `O2 = {11}`, with `p(O1) = p(O2) = 1/2`, `Q(O1) = 1/4`, `Q(O2) = 1/2`, `Q(V) = 3/4`.  R4 gives
  `KL = −ln(3/4) + [(1/2) ln(3/2) + (1/2) ln(3/4)] = −ln(3/4) + (1/2) ln(9/8)`, the between-orbit term
  `(1/2) ln(9/8)` is strictly positive, and the direct sum gives `KL = (1/2) ln 2`; the two agree.
* **Fixture B** (the target-invariance hypothesis of R4 cannot be dropped).  `p = (0, 3/4, 1/4, 0)` is not
  `(0 1)`-invariant; `Q = (0, 1/2, 1/2, 0)` is.  All other R4 hypotheses hold (`GA` a group set, `Q ≥ 0`, `Q`
  invariant, the single orbit `O1` of the support has `Q`-mass `1 > 0`).  The R4(ii) right side is `0`, but
  `KL(p‖Q) = (3/4) ln(3/2) + (1/4) ln(1/2) = (1/4) ln(27/16) > 0`.
* **Fixture C** (same failure, orbit leaving the support).  `p = δ_{01}`, `Q` as in B: the orbit `{01, 10}` of the
  support is not inside it; the R4(ii) right side is `−ln(1/2) + ln(1/2) = 0`, while `KL = ln 2`.
-/
import A36RW.Interface.RelabelSig

set_option autoImplicit false

namespace A36RW.Relabel.Fixtures

open AGF A36RW Finset

/-! ## Words and the group `GA = S_2` -/

def w00 : Fin 2 → Bool := ![false, false]
def w01 : Fin 2 → Bool := ![false, true]
def w10 : Fin 2 → Bool := ![true, false]
def w11 : Fin 2 → Bool := ![true, true]

@[simp] lemma w00_ne_w01 : w00 ≠ w01 := by decide
@[simp] lemma w00_ne_w10 : w00 ≠ w10 := by decide
@[simp] lemma w00_ne_w11 : w00 ≠ w11 := by decide
@[simp] lemma w01_ne_w00 : w01 ≠ w00 := by decide
@[simp] lemma w01_ne_w10 : w01 ≠ w10 := by decide
@[simp] lemma w01_ne_w11 : w01 ≠ w11 := by decide
@[simp] lemma w10_ne_w00 : w10 ≠ w00 := by decide
@[simp] lemma w10_ne_w01 : w10 ≠ w01 := by decide
@[simp] lemma w10_ne_w11 : w10 ≠ w11 := by decide
@[simp] lemma w11_ne_w00 : w11 ≠ w00 := by decide
@[simp] lemma w11_ne_w01 : w11 ≠ w01 := by decide
@[simp] lemma w11_ne_w10 : w11 ≠ w10 := by decide

lemma word_cases (x : Fin 2 → Bool) : x = w00 ∨ x = w01 ∨ x = w10 ∨ x = w11 := by
  revert x; decide

lemma univ_eq : (univ : Finset (Fin 2 → Bool)) = {w00, w01, w10, w11} := by
  ext x
  simp only [Finset.mem_univ, true_iff, Finset.mem_insert, Finset.mem_singleton]
  exact word_cases x

lemma sum_words (f : (Fin 2 → Bool) → ℝ) : ∑ x, f x = f w00 + f w01 + f w10 + f w11 := by
  rw [univ_eq, Finset.sum_insert (by simp), Finset.sum_insert (by simp), Finset.sum_pair (by simp)]
  ring

noncomputable def GA : Finset (Equiv.Perm (Fin 2)) := {1, Equiv.swap 0 1}

lemma swap_w00 : permWord (Equiv.swap (0 : Fin 2) 1) w00 = w00 := by decide
lemma swap_w01 : permWord (Equiv.swap (0 : Fin 2) 1) w01 = w10 := by decide
lemma swap_w10 : permWord (Equiv.swap (0 : Fin 2) 1) w10 = w01 := by decide
lemma swap_w11 : permWord (Equiv.swap (0 : Fin 2) 1) w11 = w11 := by decide

lemma GA_isGroupSet : Sig.IsGroupSet GA := by
  refine ⟨by simp [GA], ?_⟩
  intro g hg h hh
  simp only [GA, Finset.mem_insert, Finset.mem_singleton] at hg hh ⊢
  rcases hg with rfl | rfl <;> rcases hh with rfl | rfl <;> simp [Equiv.swap_mul_self]

/-- A function invariant under the transposition is `GA`-invariant. -/
lemma GA_invariant {F : (Fin 2 → Bool) → ℝ}
    (hF : ∀ x, F (permWord (Equiv.swap (0 : Fin 2) 1) x) = F x) :
    ∀ g ∈ GA, ∀ x, F (permWord g x) = F x := by
  intro g hg x
  simp only [GA, Finset.mem_insert, Finset.mem_singleton] at hg
  rcases hg with rfl | rfl
  · rfl
  · exact hF x

lemma orbitW_GA (x : Fin 2 → Bool) : Sig.orbitW GA x = {x, permWord (Equiv.swap (0 : Fin 2) 1) x} := by
  unfold Sig.orbitW GA
  rw [Finset.image_insert, Finset.image_singleton]
  rfl

def O1 : Finset (Fin 2 → Bool) := {w01, w10}
def O2 : Finset (Fin 2 → Bool) := {w11}

lemma O1_ne_O2 : O1 ≠ O2 := by decide

lemma orbitW_GA_w01 : Sig.orbitW GA w01 = O1 := by
  rw [orbitW_GA, swap_w01]; rfl

lemma orbitW_GA_w10 : Sig.orbitW GA w10 = O1 := by
  rw [orbitW_GA, swap_w10]; exact Finset.pair_comm _ _

lemma orbitW_GA_w11 : Sig.orbitW GA w11 = O2 := by
  rw [orbitW_GA, swap_w11, Finset.insert_eq_of_mem (Finset.mem_singleton_self _)]; rfl

/-! ## Fixture A: two orbits, nonzero between-orbit term -/

noncomputable def tA : Target 2 where
  p := fun x => if x = w11 then 1 / 2 else if x = w00 then 0 else 1 / 4
  nonneg := by intro x; split_ifs <;> norm_num
  sum_one := by rw [sum_words]; norm_num

noncomputable def QA : (Fin 2 → Bool) → ℝ := fun x => if x = w00 then 1 / 4 else if x = w11 then 1 / 2 else 1 / 8

lemma tA_p_swap (x : Fin 2 → Bool) : tA.p (permWord (Equiv.swap (0 : Fin 2) 1) x) = tA.p x := by
  rcases word_cases x with rfl | rfl | rfl | rfl <;>
    simp [swap_w00, swap_w01, swap_w10, swap_w11, tA]

lemma QA_swap (x : Fin 2 → Bool) : QA (permWord (Equiv.swap (0 : Fin 2) 1) x) = QA x := by
  rcases word_cases x with rfl | rfl | rfl | rfl <;>
    simp [swap_w00, swap_w01, swap_w10, swap_w11, QA]

lemma tA_invariant : ∀ g ∈ GA, Sig.Invariant tA g := fun g hg x => GA_invariant tA_p_swap g hg x

lemma QA_invariant : ∀ g ∈ GA, ∀ x, QA (permWord g x) = QA x := GA_invariant QA_swap

lemma QA_nonneg : ∀ x, 0 ≤ QA x := by
  intro x; unfold QA; split_ifs <;> norm_num

lemma supp_tA : supp tA = {w01, w10, w11} := by
  ext x
  simp only [supp, Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_insert, Finset.mem_singleton]
  rcases word_cases x with rfl | rfl | rfl | rfl <;> norm_num [tA]

/-- **Fixture A: exactly two orbits.** -/
theorem fixtureA_orbits : Sig.orbitsOf tA GA = {O1, O2} ∧ O1 ≠ O2 := by
  refine ⟨?_, O1_ne_O2⟩
  unfold Sig.orbitsOf
  rw [supp_tA, Finset.image_insert, Finset.image_insert, Finset.image_singleton, orbitW_GA_w01, orbitW_GA_w10,
    orbitW_GA_w11, Finset.insert_eq_of_mem (Finset.mem_insert_self _ _)]

lemma massOn_tA_O1 : Sig.massOn tA.p O1 = 1 / 2 := by
  unfold Sig.massOn O1; rw [Finset.sum_pair (by simp)]; norm_num [tA]

lemma massOn_tA_O2 : Sig.massOn tA.p O2 = 1 / 2 := by
  unfold Sig.massOn O2; rw [Finset.sum_singleton]; norm_num [tA]

lemma massOn_QA_O1 : Sig.massOn QA O1 = 1 / 4 := by
  unfold Sig.massOn O1; rw [Finset.sum_pair (by simp)]; norm_num [QA]

lemma massOn_QA_O2 : Sig.massOn QA O2 = 1 / 2 := by
  unfold Sig.massOn O2; rw [Finset.sum_singleton]; norm_num [QA]

/-- **Fixture A: the leakage mass** `Q(V) = 3/4`. -/
theorem fixtureA_QV : Sig.massOn QA (supp tA) = 3 / 4 := by
  unfold Sig.massOn
  rw [supp_tA, Finset.sum_insert (by simp), Finset.sum_pair (by simp)]
  norm_num [QA]

/-- **Fixture A: the between-orbit term** `KL((p_i)‖(Q(V_i)/Q(V)))` equals `(1/2) ln(9/8)`. -/
theorem fixtureA_between :
    (∑ O ∈ Sig.orbitsOf tA GA, Sig.massOn tA.p O *
        Real.log (Sig.massOn tA.p O / (Sig.massOn QA O / Sig.massOn QA (supp tA)))) = 1 / 2 * Real.log (9 / 8) := by
  rw [fixtureA_orbits.1, Finset.sum_pair O1_ne_O2, massOn_tA_O1, massOn_tA_O2, massOn_QA_O1, massOn_QA_O2,
    fixtureA_QV]
  have h1 : (1 / 2 : ℝ) / (1 / 4 / (3 / 4)) = 3 / 2 := by norm_num
  have h2 : (1 / 2 : ℝ) / (1 / 2 / (3 / 4)) = 3 / 4 := by norm_num
  rw [h1, h2, show (9 / 8 : ℝ) = 3 / 2 * (3 / 4) by norm_num, Real.log_mul (by norm_num) (by norm_num)]
  ring

/-- **Fixture A: the between-orbit term is nonzero** (strictly positive). -/
theorem fixtureA_between_pos : 0 < (1 / 2 : ℝ) * Real.log (9 / 8) :=
  mul_pos (by norm_num) (Real.log_pos (by norm_num))

/-- **Fixture A: R4 applies** (the frozen statement `Sig.R4`, via `Sig.r4`), giving leakage plus between-orbit
term. -/
theorem fixtureA_R4 : KLx tA QA = ((-Real.log (3 / 4) + 1 / 2 * Real.log (9 / 8) : ℝ) : WithTop ℝ) := by
  have hpos : ∀ O ∈ Sig.orbitsOf tA GA, 0 < Sig.massOn QA O := by
    rw [fixtureA_orbits.1]
    intro O hO
    simp only [Finset.mem_insert, Finset.mem_singleton] at hO
    rcases hO with rfl | rfl
    · rw [massOn_QA_O1]; norm_num
    · rw [massOn_QA_O2]; norm_num
  have h := (Sig.r4 tA GA GA_isGroupSet tA_invariant QA QA_nonneg QA_invariant).2 hpos
  rw [h, fixtureA_between, fixtureA_QV]

/-- **Fixture A: direct evaluation** of the KL sum, `KL(p‖Q) = (1/2) ln 2`. -/
theorem fixtureA_KLx_direct : KLx tA QA = ((1 / 2 * Real.log 2 : ℝ) : WithTop ℝ) := by
  have hall : ∀ x, 0 < tA.p x → 0 < QA x := by
    intro x _
    rcases word_cases x with rfl | rfl | rfl | rfl <;> norm_num [QA]
  unfold KLx
  rw [if_pos hall]
  congr 1
  have hs : univ.filter (fun x => 0 < tA.p x) = supp tA := rfl
  rw [hs, supp_tA, Finset.sum_insert (by simp), Finset.sum_pair (by simp)]
  have e1 : tA.p w01 = 1 / 4 := by norm_num [tA]
  have e2 : tA.p w10 = 1 / 4 := by norm_num [tA]
  have e3 : tA.p w11 = 1 / 2 := by norm_num [tA]
  have f1 : QA w01 = 1 / 8 := by norm_num [QA]
  have f2 : QA w10 = 1 / 8 := by norm_num [QA]
  have f3 : QA w11 = 1 / 2 := by norm_num [QA]
  rw [e1, e2, e3, f1, f2, f3]
  have g1 : (1 / 4 : ℝ) / (1 / 8) = 2 := by norm_num
  have g2 : (1 / 2 : ℝ) / (1 / 2) = 1 := by norm_num
  rw [g1, g2, Real.log_one]
  ring

/-- **Fixture A: consistency.**  The direct value and R4's decomposition agree as real numbers
(`(1/2) ln 2 = −ln(3/4) + (1/2) ln(9/8)`), obtained from the two kernel-checked evaluations of `KLx tA QA`. -/
theorem fixtureA_consistent : 1 / 2 * Real.log 2 = -Real.log (3 / 4) + 1 / 2 * Real.log (9 / 8) := by
  have h := fixtureA_KLx_direct.symm.trans fixtureA_R4
  exact WithTop.coe_injective h

/-- The same identity by log algebra alone (an arithmetic cross-check of the fixture numbers, not using R4). -/
theorem fixtureA_consistent_direct : 1 / 2 * Real.log 2 = -Real.log (3 / 4) + 1 / 2 * Real.log (9 / 8) := by
  have h34 : Real.log (3 / 4) = Real.log 3 - 2 * Real.log 2 := by
    rw [Real.log_div (by norm_num) (by norm_num), show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]; push_cast; ring
  have h98 : Real.log (9 / 8) = 2 * Real.log 3 - 3 * Real.log 2 := by
    rw [Real.log_div (by norm_num) (by norm_num), show (9 : ℝ) = 3 ^ 2 by norm_num,
      show (8 : ℝ) = 2 ^ 3 by norm_num, Real.log_pow, Real.log_pow]; push_cast; ring
  rw [h34, h98]; ring

/-! ## Fixture B: R4(ii) fails without target invariance (non-uniform target on an orbit inside the support) -/

noncomputable def tB : Target 2 where
  p := fun x => if x = w01 then 3 / 4 else if x = w10 then 1 / 4 else 0
  nonneg := by intro x; split_ifs <;> norm_num
  sum_one := by rw [sum_words]; norm_num

noncomputable def QB : (Fin 2 → Bool) → ℝ := fun x => if x = w01 then 1 / 2 else if x = w10 then 1 / 2 else 0

lemma QB_swap (x : Fin 2 → Bool) : QB (permWord (Equiv.swap (0 : Fin 2) 1) x) = QB x := by
  rcases word_cases x with rfl | rfl | rfl | rfl <;>
    simp [swap_w00, swap_w01, swap_w10, swap_w11, QB]

lemma QB_invariant : ∀ g ∈ GA, ∀ x, QB (permWord g x) = QB x := GA_invariant QB_swap

lemma QB_nonneg : ∀ x, 0 ≤ QB x := by
  intro x; unfold QB; split_ifs <;> norm_num

lemma supp_tB : supp tB = {w01, w10} := by
  ext x
  simp only [supp, Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_insert, Finset.mem_singleton]
  rcases word_cases x with rfl | rfl | rfl | rfl <;> norm_num [tB]

lemma orbitsOf_tB : Sig.orbitsOf tB GA = {O1} := by
  unfold Sig.orbitsOf
  rw [supp_tB, Finset.image_insert, Finset.image_singleton, orbitW_GA_w01, orbitW_GA_w10,
    Finset.insert_eq_of_mem (Finset.mem_singleton_self _)]

/-- `tB` is not invariant under the transposition, so it is not `GA`-invariant. -/
theorem tB_not_invariant : ¬ Sig.Invariant tB (Equiv.swap (0 : Fin 2) 1) := by
  intro h
  have h1 := h w01
  rw [swap_w01] at h1
  norm_num [tB] at h1

lemma massOn_tB_O1 : Sig.massOn tB.p O1 = 1 := by
  unfold Sig.massOn O1; rw [Finset.sum_pair (by simp)]; norm_num [tB]

lemma massOn_QB_O1 : Sig.massOn QB O1 = 1 := by
  unfold Sig.massOn O1; rw [Finset.sum_pair (by simp)]; norm_num [QB]

lemma massOn_QB_supp : Sig.massOn QB (supp tB) = 1 := by
  rw [supp_tB]; exact massOn_QB_O1

/-- **Fixture B: every R4 hypothesis except target invariance holds.** -/
theorem fixtureB_hyps : Sig.IsGroupSet GA ∧ (∀ x, 0 ≤ QB x) ∧ (∀ g ∈ GA, ∀ x, QB (permWord g x) = QB x) ∧
    (∀ O ∈ Sig.orbitsOf tB GA, 0 < Sig.massOn QB O) ∧ ¬ (∀ g ∈ GA, Sig.Invariant tB g) := by
  refine ⟨GA_isGroupSet, QB_nonneg, QB_invariant, ?_, ?_⟩
  · rw [orbitsOf_tB]
    intro O hO
    rw [Finset.mem_singleton] at hO
    rw [hO, massOn_QB_O1]; norm_num
  · intro h
    exact tB_not_invariant (h _ (by simp [GA]))

/-- The R4(ii) right side for fixture B is `0`. -/
theorem fixtureB_rhs :
    (-Real.log (Sig.massOn QB (supp tB)) + ∑ O ∈ Sig.orbitsOf tB GA, Sig.massOn tB.p O *
      Real.log (Sig.massOn tB.p O / (Sig.massOn QB O / Sig.massOn QB (supp tB))) : ℝ) = 0 := by
  rw [orbitsOf_tB, Finset.sum_singleton, massOn_QB_supp, massOn_tB_O1, massOn_QB_O1]
  norm_num

/-- The actual KL for fixture B, `(3/4) ln(3/2) + (1/4) ln(1/2) = (1/4) ln(27/16)`. -/
theorem fixtureB_KLx : KLx tB QB = ((1 / 4 * Real.log (27 / 16) : ℝ) : WithTop ℝ) := by
  have hall : ∀ x, 0 < tB.p x → 0 < QB x := by
    intro x hx
    have hxs : x ∈ supp tB := Finset.mem_filter.2 ⟨Finset.mem_univ _, hx⟩
    rw [supp_tB, Finset.mem_insert, Finset.mem_singleton] at hxs
    rcases hxs with rfl | rfl <;> norm_num [QB]
  unfold KLx
  rw [if_pos hall]
  congr 1
  have hs : univ.filter (fun x => 0 < tB.p x) = supp tB := rfl
  rw [hs, supp_tB, Finset.sum_pair (by simp)]
  have e1 : tB.p w01 = 3 / 4 := by norm_num [tB]
  have e2 : tB.p w10 = 1 / 4 := by norm_num [tB]
  have f1 : QB w01 = 1 / 2 := by norm_num [QB]
  have f2 : QB w10 = 1 / 2 := by norm_num [QB]
  rw [e1, e2, f1, f2]
  have g1 : (3 / 4 : ℝ) / (1 / 2) = 3 / 2 := by norm_num
  have g2 : (1 / 4 : ℝ) / (1 / 2) = 1 / 2 := by norm_num
  have h27 : Real.log (27 / 16) = 3 * Real.log (3 / 2) + Real.log (1 / 2) := by
    rw [show (27 / 16 : ℝ) = (3 / 2) ^ 3 * (1 / 2) by norm_num, Real.log_mul (by norm_num) (by norm_num),
      Real.log_pow]
    push_cast; ring
  rw [g1, g2, h27]
  ring

/-- **Fixture B: the orbit identity fails** (the KL is strictly positive while the R4(ii) right side is `0`). -/
theorem fixtureB_fails :
    KLx tB QB ≠ ((-Real.log (Sig.massOn QB (supp tB)) + ∑ O ∈ Sig.orbitsOf tB GA, Sig.massOn tB.p O *
      Real.log (Sig.massOn tB.p O / (Sig.massOn QB O / Sig.massOn QB (supp tB))) : ℝ) : WithTop ℝ) := by
  rw [fixtureB_KLx, fixtureB_rhs]
  intro h
  have h' : (1 / 4 * Real.log (27 / 16) : ℝ) = 0 := WithTop.coe_injective h
  have hpos : 0 < (1 / 4 : ℝ) * Real.log (27 / 16) := mul_pos (by norm_num) (Real.log_pos (by norm_num))
  linarith

/-- **R4(ii) with the target-invariance hypothesis deleted is false** (already at `n = 2`). -/
theorem R4ii_needs_target_invariance :
    ¬ (∀ (t : Target 2) (G : Finset (Equiv.Perm (Fin 2))), Sig.IsGroupSet G →
      ∀ Q : (Fin 2 → Bool) → ℝ, (∀ x, 0 ≤ Q x) → (∀ g ∈ G, ∀ x, Q (permWord g x) = Q x) →
      (∀ O ∈ Sig.orbitsOf t G, 0 < Sig.massOn Q O) →
        KLx t Q = ((-Real.log (Sig.massOn Q (supp t)) +
          ∑ O ∈ Sig.orbitsOf t G, Sig.massOn t.p O *
            Real.log (Sig.massOn t.p O / (Sig.massOn Q O / Sig.massOn Q (supp t))) : ℝ) : WithTop ℝ)) := by
  intro h
  obtain ⟨hG, hQ0, hQ, hpos, -⟩ := fixtureB_hyps
  exact fixtureB_fails (h tB GA hG QB hQ0 hQ hpos)

/-! ## Fixture C: the same failure when an orbit leaves the support (`p = δ_{01}`) -/

noncomputable def tC : Target 2 where
  p := fun x => if x = w01 then 1 else 0
  nonneg := by intro x; split_ifs <;> norm_num
  sum_one := by rw [sum_words]; norm_num

lemma supp_tC : supp tC = {w01} := by
  ext x
  simp only [supp, Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_singleton]
  rcases word_cases x with rfl | rfl | rfl | rfl <;> norm_num [tC]

lemma orbitsOf_tC : Sig.orbitsOf tC GA = {O1} := by
  unfold Sig.orbitsOf
  rw [supp_tC, Finset.image_singleton, orbitW_GA_w01]

/-- **Fixture C**: all R4 hypotheses but target invariance hold, the right side is `−ln(1/2) + ln(1/2) = 0`, and
`KL(δ_{01}‖Q) = ln 2 ≠ 0`. -/
theorem fixtureC_fails :
    (∀ O ∈ Sig.orbitsOf tC GA, 0 < Sig.massOn QB O) ∧ ¬ Sig.Invariant tC (Equiv.swap (0 : Fin 2) 1) ∧
    KLx tC QB = ((Real.log 2 : ℝ) : WithTop ℝ) ∧
    (-Real.log (Sig.massOn QB (supp tC)) + ∑ O ∈ Sig.orbitsOf tC GA, Sig.massOn tC.p O *
      Real.log (Sig.massOn tC.p O / (Sig.massOn QB O / Sig.massOn QB (supp tC))) : ℝ) = 0 ∧
    Real.log 2 ≠ 0 := by
  have hQsupp : Sig.massOn QB (supp tC) = 1 / 2 := by
    unfold Sig.massOn; rw [supp_tC, Finset.sum_singleton]; norm_num [QB]
  have hpO : Sig.massOn tC.p O1 = 1 := by
    unfold Sig.massOn O1; rw [Finset.sum_pair (by simp)]; norm_num [tC]
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · rw [orbitsOf_tC]
    intro O hO
    rw [Finset.mem_singleton] at hO
    rw [hO, massOn_QB_O1]; norm_num
  · intro h
    have h1 := h w01
    rw [swap_w01] at h1
    norm_num [tC] at h1
  · have hall : ∀ x, 0 < tC.p x → 0 < QB x := by
      intro x hx
      have hxs : x ∈ supp tC := Finset.mem_filter.2 ⟨Finset.mem_univ _, hx⟩
      rw [supp_tC, Finset.mem_singleton] at hxs
      rw [hxs]; norm_num [QB]
    unfold KLx
    rw [if_pos hall]
    congr 1
    have hs : univ.filter (fun x => 0 < tC.p x) = supp tC := rfl
    rw [hs, supp_tC, Finset.sum_singleton]
    have e1 : tC.p w01 = 1 := by norm_num [tC]
    have f1 : QB w01 = 1 / 2 := by norm_num [QB]
    rw [e1, f1]
    norm_num
  · rw [orbitsOf_tC, Finset.sum_singleton, hQsupp, hpO, massOn_QB_O1]
    have : (1 : ℝ) / (1 / (1 / 2)) = 1 / 2 := by norm_num
    rw [this, one_mul, Real.log_div one_ne_zero two_ne_zero, Real.log_one]
    ring
  · exact (Real.log_pos (by norm_num)).ne'

end A36RW.Relabel.Fixtures

#check @A36RW.Relabel.Fixtures.fixtureA_orbits
#print axioms A36RW.Relabel.Fixtures.fixtureA_orbits
#check @A36RW.Relabel.Fixtures.fixtureA_between
#print axioms A36RW.Relabel.Fixtures.fixtureA_between
#check @A36RW.Relabel.Fixtures.fixtureA_between_pos
#print axioms A36RW.Relabel.Fixtures.fixtureA_between_pos
#check @A36RW.Relabel.Fixtures.fixtureA_R4
#print axioms A36RW.Relabel.Fixtures.fixtureA_R4
#check @A36RW.Relabel.Fixtures.fixtureA_KLx_direct
#print axioms A36RW.Relabel.Fixtures.fixtureA_KLx_direct
#check @A36RW.Relabel.Fixtures.fixtureA_consistent
#print axioms A36RW.Relabel.Fixtures.fixtureA_consistent
#check @A36RW.Relabel.Fixtures.fixtureA_consistent_direct
#print axioms A36RW.Relabel.Fixtures.fixtureA_consistent_direct
#check @A36RW.Relabel.Fixtures.fixtureB_hyps
#print axioms A36RW.Relabel.Fixtures.fixtureB_hyps
#check @A36RW.Relabel.Fixtures.fixtureB_fails
#print axioms A36RW.Relabel.Fixtures.fixtureB_fails
#check @A36RW.Relabel.Fixtures.R4ii_needs_target_invariance
#print axioms A36RW.Relabel.Fixtures.R4ii_needs_target_invariance
#check @A36RW.Relabel.Fixtures.fixtureC_fails
#print axioms A36RW.Relabel.Fixtures.fixtureC_fails


==> anc/formal_companion/lean/src/A36RW/Interface/RelabelSig.lean <==
/-
A36RW.Interface.RelabelSig: the frozen v0.4 **Relabel** statements, closed.

The block between the two `VERBATIM` markers is lines 55–128 of
the published SigV04.lean
(sha256 8ac5cd17c90fbbcf4c6fd911ec2f8f9343333ce5f024d4abd7ccbf27500083aa), copied byte-for-byte; only the namespace
differs (`A36RW.Relabel.Sig` here, `A36RW.SigV04` there), with the same `open AGF A36RW Finset` and
`variable {n : ℕ}`.  Nothing is imported from SigV04.lean.  The closing theorems `r1 … r8` (and `r5gen`) take their
proofs from `A36RW.Interface.Relabel`, whose helper definitions are the same verbatim copies (definitionally equal).

After the block: `R5gen'`, an optional later addition, NOT part of the
frozen v0.4 set, with `r5gen'` and the two reductions `r5gen_of_r5gen'`, `r5_of_r5gen'`.
-/
import A36RW.Interface.Relabel

namespace A36RW.Relabel.Sig
open AGF A36RW Finset

variable {n : ℕ}

-- VERBATIM BEGIN (SigV04.lean lines 55–128)
/-! ## Relabel (A36RW.Interface.Relabel): AGF conventions `permWord σ x = x ∘ σ.symm`, schedules
`U.map (Finset.image σ)`, histories `agfv_permHist σ` -/

def Invariant (t : Target n) (σ : Equiv.Perm (Fin n)) : Prop := ∀ x, t.p (permWord σ x) = t.p x

def IsGroupSet (G : Finset (Equiv.Perm (Fin n))) : Prop := 1 ∈ G ∧ ∀ g ∈ G, ∀ h ∈ G, g * h ∈ G

/-- Permutations moving only coordinates of `B` (Sym(B), e.g. one homogeneous group). -/
noncomputable def symOn (B : Finset (Fin n)) : Finset (Equiv.Perm (Fin n)) := univ.filter (fun σ => ∀ i ∉ B, σ i = i)

noncomputable def orbitW (G : Finset (Equiv.Perm (Fin n))) (x : Fin n → Bool) : Finset (Fin n → Bool) :=
  G.image (fun g => permWord g x)

noncomputable def massOn (q : (Fin n → Bool) → ℝ) (A : Finset (Fin n → Bool)) : ℝ := ∑ y ∈ A, q y

/-- The orbits of the support. -/
noncomputable def orbitsOf (t : Target n) (G : Finset (Equiv.Perm (Fin n))) : Finset (Finset (Fin n → Bool)) :=
  (supp t).image (orbitW G)

/-- R1: an exact oracle of an invariant target is equivariant on well-formed histories. -/
def R1 : Prop := ∀ (t : Target n) (o : Oracle n), Exact t o → ∀ σ, Invariant t σ → ∀ h : History n, WFE h →
  (o.legal (agfv_permHist σ h) ↔ o.legal h) ∧
  (o.legal h → ∀ i ∈ remaining h, o.marg (agfv_permHist σ h) (σ i) = o.marg h i)

/-- R2: `q_{σU} = σ_* q_U` for V0's `schedLawE` (exact oracle, invariant target, schedules of the remaining set). -/
def R2 : Prop := ∀ (t : Target n) (o : Oracle n), Exact t o → ∀ σ, Invariant t σ →
  ∀ (U : List (Finset (Fin n))) (h : History n), WFE h → IsSchedule U (remaining h) → ∀ x,
    schedLawE o (U.map (Finset.image σ)) (agfv_permHist σ h) x = schedLawE o U h (permWord σ.symm x)

/-- R3: the relabelled mixture over a finite set of permutations (`relabelMix G μ`, weights `w/|G|`); same cost;
law = the average of pushforwards; G-invariant when G is closed. -/
def R3 : Prop := ∀ (G : Finset (Equiv.Perm (Fin n))), G.Nonempty → ∀ μ : SchedMix n, ∃ ν : SchedMix n,
  ν.parts = G.toList.flatMap (fun g => μ.parts.map (fun p => (p.1 / (G.card : ℝ), p.2.map (Finset.image g)))) ∧
  mixCost ν = mixCost μ ∧
  ∀ (t : Target n) (o : Oracle n), Exact t o → (∀ g ∈ G, Invariant t g) →
    (∀ x, mixLawE o ν x = (G.card : ℝ)⁻¹ * ∑ g ∈ G, mixLawE o μ (permWord g.symm x)) ∧
    (IsGroupSet G → ∀ g ∈ G, ∀ x, mixLawE o ν (permWord g x) = mixLawE o ν x)

/-- R4 (paper App O, row B-ORB): the orbit chain rule for G-invariant `t` and `Q`. -/
def R4 : Prop := ∀ (t : Target n) (G : Finset (Equiv.Perm (Fin n))), IsGroupSet G → (∀ g ∈ G, Invariant t g) →
  ∀ Q : (Fin n → Bool) → ℝ, (∀ x, 0 ≤ Q x) → (∀ g ∈ G, ∀ x, Q (permWord g x) = Q x) →
  (KLx t Q = ⊤ ↔ ∃ O ∈ orbitsOf t G, massOn Q O = 0) ∧
  ((∀ O ∈ orbitsOf t G, 0 < massOn Q O) →
    KLx t Q = ((-Real.log (massOn Q (supp t)) +
      ∑ O ∈ orbitsOf t G, massOn t.p O * Real.log (massOn t.p O / (massOn Q O / massOn Q (supp t))) : ℝ) : WithTop ℝ))

/-- R5 (Lemma 1(e), general invariant Q on the balanced slice). -/
def R5 : Prop := ∀ (n k : ℕ) (hk : k ≤ n) (Q : (Fin n → Bool) → ℝ), (∀ x, 0 ≤ Q x) →
  (∀ σ : Equiv.Perm (Fin n), ∀ x ∈ Vset n k, Q (permWord σ x) = Q x) →
  (0 < ∑ x ∈ Vset n k, Q x →
      KLx (Bridge.balancedTarget n k hk) Q = ((-Real.log (∑ x ∈ Vset n k, Q x) : ℝ) : WithTop ℝ) ∧
      ∀ x ∈ Vset n k, Q x / (∑ y ∈ Vset n k, Q y) = pTarget n k x) ∧
  (∑ x ∈ Vset n k, Q x = 0 → KLx (Bridge.balancedTarget n k hk) Q = ⊤)

/-- R5gen: one orbit (G transitive on the support), any target. -/
def R5gen : Prop := ∀ (t : Target n) (G : Finset (Equiv.Perm (Fin n))), IsGroupSet G → (∀ g ∈ G, Invariant t g) →
  (∀ x ∈ supp t, ∀ y ∈ supp t, ∃ g ∈ G, permWord g x = y) →
  ∀ Q : (Fin n → Bool) → ℝ, (∀ x, 0 ≤ Q x) → (∀ g ∈ G, ∀ x, Q (permWord g x) = Q x) →
  0 < massOn Q (supp t) →
    KLx t Q = ((-Real.log (massOn Q (supp t)) : ℝ) : WithTop ℝ) ∧ ∀ x ∈ supp t, Q x / massOn Q (supp t) = t.p x

/-- R6 (Lemma 1(a), equality form, any target, any nonnegative q with positive mass on the support). -/
def R6 : Prop := ∀ (t : Target n) (q : (Fin n → Bool) → ℝ), (∀ x, 0 ≤ q x) → 0 < massOn q (supp t) →
  KLx t q = ((-Real.log (massOn q (supp t)) : ℝ) : WithTop ℝ) + KLx t (fun x => q x / massOn q (supp t))

/-- R7 (Lemma 1(d)): on the balanced slice the schedule KL depends only on the size profile. -/
def R7 : Prop := ∀ (n k : ℕ) (hk : k ≤ n) (U U' : List (Finset (Fin n))), FullSchedule n U → FullSchedule n U' →
  profile U = profile U' →
    KLx (Bridge.balancedTarget n k hk) (schedLawE (balancedOracle n k) U []) =
      KLx (Bridge.balancedTarget n k hk) (schedLawE (balancedOracle n k) U' [])

/-- R8: Sym(B) is a closed set; its orbits are the fibres "same word off B, same number of ones on B". -/
def R8 : Prop := ∀ (B : Finset (Fin n)), IsGroupSet (symOn B) ∧ ∀ x y : Fin n → Bool,
  y ∈ orbitW (symOn B) x ↔ ((∀ i ∉ B, y i = x i) ∧ (B.filter (fun i => y i = true)).card = (B.filter (fun i => x i = true)).card)
-- VERBATIM END

/-! ## Closing theorems (proofs from `A36RW.Interface.Relabel`) -/

theorem r1 : @R1 n := fun _ _ hex _ hσ _ hwf =>
  ⟨A36RW.Relabel.legal_permHist_iff hex hσ hwf,
    fun hL _ hi => A36RW.Relabel.marg_permHist hex hσ hwf hL hi⟩

theorem r2 : @R2 n := fun _ _ hex _ hσ U h hwf hU x =>
  A36RW.Relabel.schedLawE_equivariant hex hσ U h hwf hU x

theorem r3 : @R3 n := fun G hG μ =>
  ⟨A36RW.Relabel.relabelMix G hG μ, rfl, A36RW.Relabel.mixCost_relabelMix G hG μ, fun _ _ hex ht =>
    ⟨fun x => A36RW.Relabel.mixLawE_relabelMix hG μ hex ht x,
      fun hGrp _ hg x => A36RW.Relabel.mixLawE_relabelMix_invariant hG μ hex ht hGrp hg x⟩⟩

theorem r4 : @R4 n := fun _ _ hG ht _ hQ0 hQ =>
  ⟨A36RW.Relabel.KLx_eq_top_iff_orbit hG hQ0 hQ, fun hpos => A36RW.Relabel.orbit_chain_rule hG ht hQ hpos⟩

theorem r5 : R5 := fun n k hk Q hQ0 hQ => A36RW.Relabel.lemma1e_balanced n k hk Q hQ0 hQ

theorem r5gen : @R5gen n := fun _ _ _ ht htr _ _ hQ hpos =>
  A36RW.Relabel.one_orbit_KLx ht htr (fun g hg x _ => hQ g hg x) hpos

theorem r6 : @R6 n := fun t q _ hm => A36RW.Relabel.KLx_eq_neg_log_add t q hm

theorem r7 : R7 := fun n k hk U U' hU hU' hp => A36RW.Relabel.KLx_schedLawE_profile n k hk U U' hU hU' hp

theorem r8 : @R8 n := fun B =>
  ⟨A36RW.Relabel.symOn_isGroupSet B, fun x y => A36RW.Relabel.mem_orbitW_symOn_iff B x y⟩

/-! ## Optional addition (NOT part of the frozen v0.4 set): R5gen'

R5gen with the zero-mass clause added and `Q`'s `G`-invariance asked only on the support.  The other hypotheses are
R5gen's.  It literally generalizes R5gen (`r5gen_of_r5gen'`) and R5 (`r5_of_r5gen'`, with `G = S_n`). -/

def R5gen' : Prop := ∀ (t : Target n) (G : Finset (Equiv.Perm (Fin n))), IsGroupSet G → (∀ g ∈ G, Invariant t g) →
  (∀ x ∈ supp t, ∀ y ∈ supp t, ∃ g ∈ G, permWord g x = y) →
  ∀ Q : (Fin n → Bool) → ℝ, (∀ x, 0 ≤ Q x) → (∀ g ∈ G, ∀ x ∈ supp t, Q (permWord g x) = Q x) →
  (0 < massOn Q (supp t) → KLx t Q = ((-Real.log (massOn Q (supp t)) : ℝ) : WithTop ℝ) ∧ ∀ x ∈ supp t, Q x / massOn Q (supp t) = t.p x) ∧
  (massOn Q (supp t) = 0 → KLx t Q = ⊤)

theorem r5gen' : @R5gen' n := fun t _ _ ht htr _ hQ0 hQ =>
  ⟨fun hpos => A36RW.Relabel.one_orbit_KLx ht htr hQ hpos,
    fun hz => A36RW.Relabel.KLx_top_of_massOn_zero t hQ0 hz⟩

theorem r5gen_of_r5gen' (h : @R5gen' n) : @R5gen n := fun t G hG ht htr Q hQ0 hQ hpos =>
  (h t G hG ht htr Q hQ0 (fun g hg x _ => hQ g hg x)).1 hpos

theorem r5_of_r5gen' (h : ∀ m, @R5gen' m) : R5 := by
  intro n k hk Q hQ0 hQ
  have hs : supp (Bridge.balancedTarget n k hk) = Vset n k := A36RW.Relabel.supp_balanced n k hk
  have hm : massOn Q (supp (Bridge.balancedTarget n k hk)) = ∑ x ∈ Vset n k, Q x := by
    unfold massOn; rw [hs]
  have hG : IsGroupSet (univ : Finset (Equiv.Perm (Fin n))) :=
    ⟨Finset.mem_univ _, fun _ _ _ _ => Finset.mem_univ _⟩
  have H := h n (Bridge.balancedTarget n k hk) univ hG
    (fun g _ => A36RW.Relabel.balanced_invariant n k hk g)
    (fun x hx y hy => by
      rw [hs] at hx hy
      obtain ⟨σ, hσ⟩ := agfv_Vset_transitive hx hy
      exact ⟨σ, Finset.mem_univ _, hσ⟩)
    Q hQ0 (fun g _ x hx => hQ g x (by rw [hs] at hx; exact hx))
  rw [hm] at H
  exact ⟨fun hpos => ⟨(H.1 hpos).1, fun x hx => (H.1 hpos).2 x (by rw [hs]; exact hx)⟩, H.2⟩

end A36RW.Relabel.Sig

#check @A36RW.Relabel.Sig.r1
#print axioms A36RW.Relabel.Sig.r1
#check @A36RW.Relabel.Sig.r2
#print axioms A36RW.Relabel.Sig.r2
#check @A36RW.Relabel.Sig.r3
#print axioms A36RW.Relabel.Sig.r3
#check @A36RW.Relabel.Sig.r4
#print axioms A36RW.Relabel.Sig.r4
#check @A36RW.Relabel.Sig.r5
#print axioms A36RW.Relabel.Sig.r5
#check @A36RW.Relabel.Sig.r5gen
#print axioms A36RW.Relabel.Sig.r5gen
#check @A36RW.Relabel.Sig.r6
#print axioms A36RW.Relabel.Sig.r6
#check @A36RW.Relabel.Sig.r7
#print axioms A36RW.Relabel.Sig.r7
#check @A36RW.Relabel.Sig.r8
#print axioms A36RW.Relabel.Sig.r8
#check @A36RW.Relabel.Sig.r5gen'
#print axioms A36RW.Relabel.Sig.r5gen'
#check @A36RW.Relabel.Sig.r5gen_of_r5gen'
#print axioms A36RW.Relabel.Sig.r5gen_of_r5gen'
#check @A36RW.Relabel.Sig.r5_of_r5gen'
#print axioms A36RW.Relabel.Sig.r5_of_r5gen'


==> anc/formal_companion/lean/src/A36RW/Interface/V0.lean <==
/-
A36RW shared interface v0.1 (v0.1 adds §5b, oracle-generic schedules, mixtures and the three
optimisation problems).  Status: FROZEN as v0.1 (after an independent semantic review); this file is v0.1.1
(a later revision), which changes comments only: the printed hard cap is the almost-sure cap `CapAS`, and
`CapEvery` is the stronger structural reading.  Change requests go to the integration.

What this file is.  The paper's operational objects (§2, "Target, oracle, schedules" and "Adaptive
policies"), written once, generic in the target, so that the balanced, weighted and full-support branches state
their theorems about the SAME policy class, law, KL and costs.

Design commitments (each is a semantic-review checkpoint):
* The target is a finite nonnegative real function summing to one (`Target`).  The sampling oracle is a separate
  object (`Oracle`): a legality test and a per-coordinate Bernoulli parameter.  `Exact t o` says the oracle IS the
  exact conditional-marginal oracle of `t` on every reachable history.  Every paper-level theorem must carry
  `Exact t o` (or the branch's proved instance of it); a theorem about an arbitrary oracle is a theorem about a
  different sampler.
* Histories are AGF's (`AGF.History`: labelled batches, most recent first).  Empty batches ARE allowed and recorded
  (`WFE`), so `depth` counts executed rounds, empty ones included, which is the paper's `τ` convention.
* Policies (`PolicyE`) are the paper's class: a seed with an arbitrary probability law, independent of all oracle
  randomness; the batch is a measurable function of (seed, committed labelled history); at a legal state the
  batch's bits are fresh independent Bernoulli draws at the oracle's marginals; at an illegal state the policy's
  completion word `fill` is written (the paper's "arbitrary completion at infeasible states").  The seed cannot
  write bits at legal states.  Batch identities are arbitrary subsets of the remaining coordinates.
* Laws are never renormalised.  `outBy f` is the sub-probability law of the output among runs that completed within
  `f` rounds; the missing mass is the paper's `⊥ ∉ V`.
* KL is forward, `KLx t q = Σ_{p(x)>0} p log(p/q)`, valued in `WithTop ℝ`, and `⊤` exactly when `q` vanishes
  somewhere on the support of `p` (no totalised logarithm silently erases that case).  On a sub-probability `q`
  this equals KL against `q` extended by an atom at `⊥`.
* Costs: hard cap (`CapAS`: completion within `r` rounds with probability one, `Pr(M_r = 0) = 1`, the printed
  convention of §2 and App J; `CapEvery`: every seed and every compatible path, zero-probability words included,
  a stronger structural reading), executed mean (`execMean`, the tail sum Σ_t P(τ > t) in `ℝ≥0∞`, so `τ = ∞` with
  positive probability gives `⊤`).  The scheduled mean of predrawn mixtures is AGF's `mixCost`.
-/
import AGFCore.Operational
import AGFCore.Costs
import Mathlib.MeasureTheory.Integral.Bochner.Basic

namespace A36RW

open AGF Finset MeasureTheory

variable {n : ℕ}

/-! ## §1 Targets and the exact conditional-marginal oracle -/

/-- A target law on `{0,1}^n`. -/
structure Target (n : ℕ) where
  p : (Fin n → Bool) → ℝ
  nonneg : ∀ x, 0 ≤ p x
  sum_one : ∑ x, p x = 1

/-- `x` agrees with every committed labelled bit of `h`. -/
def Agrees (h : History n) (x : Fin n → Bool) : Prop :=
  ∀ i ∈ committed h, x i = decide (i ∈ onesSet h)

instance (h : History n) : DecidablePred (Agrees h) := fun x => by
  unfold Agrees; infer_instance

/-- Target mass of the words consistent with the committed prefix. -/
noncomputable def prefMass (t : Target n) (h : History n) : ℝ :=
  ∑ x ∈ univ.filter (Agrees h), t.p x

/-- The exact conditional marginal `P_t(x_i = 1 | committed prefix of h)`; meaningful when `prefMass t h > 0`. -/
noncomputable def condMarg (t : Target n) (h : History n) (i : Fin n) : ℝ :=
  (∑ x ∈ univ.filter (fun x => Agrees h x ∧ x i = true), t.p x) / prefMass t h

/-- A sampling oracle: a legality test and the Bernoulli parameter it uses at legal states. -/
structure Oracle (n : ℕ) where
  legal : History n → Prop
  dec : DecidablePred legal
  marg : History n → Fin n → ℝ

attribute [instance] Oracle.dec

/-- Well-formed histories with empty batches allowed: each batch lies in the then-remaining set and its ones lie in
its own cells.  (AGF's `WF` additionally requires every batch to be nonempty.) -/
def WFE : History n → Prop
  | [] => True
  | s :: t => s.cells ⊆ remaining t ∧ s.ones ⊆ s.cells ∧ WFE t

/-- **The oracle is the exact conditional-marginal oracle of `t`.**  Legal ⟺ the committed prefix has positive
target mass; at a legal state every unrevealed coordinate's parameter is its exact conditional marginal. -/
def Exact (t : Target n) (o : Oracle n) : Prop :=
  (∀ h : History n, WFE h → (o.legal h ↔ 0 < prefMass t h)) ∧
  (∀ h : History n, WFE h → o.legal h → ∀ i ∈ remaining h, o.marg h i = condMarg t h i)

/-- The balanced oracle: legality `0 ≤ j ≤ M` and parameter `j/M`, i.e. exactly AGF's frozen product law. -/
noncomputable def balancedOracle (n k : ℕ) : Oracle n where
  legal := Legal k
  dec := fun _ => inferInstance
  marg := fun h _ => ratio k h

/-! ## §2 One round of the product-commit interface -/

/-- The product law of a batch `B` at history `h`: independent Bernoulli(`o.marg h i`), `S` = cells set to one. -/
noncomputable def batchLaw (o : Oracle n) (h : History n) (B S : Finset (Fin n)) : ℝ :=
  ∏ i ∈ B, (if i ∈ S then o.marg h i else 1 - o.marg h i)

/-- A deterministic decision rule.  Empty batches are allowed.  `fill` is the completion word at illegal states. -/
structure TreeE (n : ℕ) where
  act : History n → Finset (Fin n)
  fill : History n → Finset (Fin n)
  act_sub : ∀ h, act h ⊆ remaining h
  fill_sub : ∀ h, fill h ⊆ act h

/-- Weight of the batch word `S` at `h`: the product law when legal, the completion word when illegal. -/
noncomputable def TreeE.stepW (o : Oracle n) (T : TreeE n) (h : History n) (S : Finset (Fin n)) : ℝ :=
  if o.legal h then batchLaw o h (T.act h) S else (if S = T.fill h then 1 else 0)

/-- Sub-probability law of the output among runs from `h` that complete within `f` further rounds.  A completed
history absorbs; an empty batch is a round. -/
noncomputable def TreeE.outBy (o : Oracle n) (T : TreeE n) : ℕ → History n → (Fin n → Bool) → ℝ
  | 0, h, x => if size h = 0 ∧ outBits h = x then 1 else 0
  | (f + 1), h, x =>
      if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * TreeE.outBy o T f (⟨T.act h, S⟩ :: h) x

/-- Every compatible path from `h` completes within `f` rounds.  At a legal state every word `S ⊆ act` counts as a
path, including words of probability zero; at an illegal state only the completion word does. -/
def TreeE.capFrom (o : Oracle n) (T : TreeE n) : ℕ → History n → Prop
  | 0, h => size h = 0
  | (f + 1), h => size h = 0 ∨
      ∀ S ∈ (T.act h).powerset, (o.legal h ∨ S = T.fill h) → TreeE.capFrom o T f (⟨T.act h, S⟩ :: h)

/-! ## §3 The printed policy class -/

/-- **The paper's class `𝒜`** (§2, "Adaptive policies"), without a cap.  The seed space and its law are
arbitrary.  `act h ω` and `fill h ω` are measurable in the seed for each history. -/
structure PolicyE (n : ℕ) (Seed : Type) [MeasurableSpace Seed] where
  P : Measure Seed
  isProb : IsProbabilityMeasure P
  act : History n → Seed → Finset (Fin n)
  fill : History n → Seed → Finset (Fin n)
  act_sub : ∀ h ω, act h ω ⊆ remaining h
  fill_sub : ∀ h ω, fill h ω ⊆ act h ω
  act_meas : ∀ (h : History n) (B : Finset (Fin n)), MeasurableSet {ω | act h ω = B}
  fill_meas : ∀ (h : History n) (B : Finset (Fin n)), MeasurableSet {ω | fill h ω = B}

variable {Seed : Type} [MeasurableSpace Seed]

/-- The deterministic rule a fixed seed induces. -/
def PolicyE.tree (σ : PolicyE n Seed) (ω : Seed) : TreeE n where
  act h := σ.act h ω
  fill h := σ.fill h ω
  act_sub h := σ.act_sub h ω
  fill_sub h := σ.fill_sub h ω

/-- Output law among runs completed within `f` rounds (sub-probability). -/
noncomputable def PolicyE.outBy (o : Oracle n) (σ : PolicyE n Seed) (f : ℕ) (x : Fin n → Bool) : ℝ :=
  ∫ ω, (σ.tree ω).outBy o f [] x ∂σ.P

/-- Probability of completing within `f` rounds. -/
noncomputable def PolicyE.doneBy (o : Oracle n) (σ : PolicyE n Seed) (f : ℕ) : ℝ :=
  ∑ x, σ.outBy o f x

/-- **Hard cap `r`, structural reading**: every seed and every compatible path, zero-probability words included,
completes within `r` rounds.  Stronger than the printed almost-sure cap `CapAS` (`Converse.capAS_of_capEvery`). -/
def PolicyE.CapEvery (o : Oracle n) (σ : PolicyE n Seed) (r : ℕ) : Prop :=
  ∀ ω, (σ.tree ω).capFrom o r []

/-- **Hard cap `r`, the printed convention**: completion within `r` rounds with probability one, `Pr(M_r = 0) = 1`
(§2; App J's execution paths in the support).  Implied by `CapEvery`. -/
def PolicyE.CapAS (o : Oracle n) (σ : PolicyE n Seed) (r : ℕ) : Prop :=
  σ.doneBy o r = 1

/-- **Executed mean** `E τ = Σ_{t≥0} P(τ > t)`, every executed round charged, `⊤` if `τ = ∞` with positive
probability. -/
noncomputable def PolicyE.execMean (o : Oracle n) (σ : PolicyE n Seed) : ENNReal :=
  ∑' t : ℕ, ENNReal.ofReal (1 - σ.doneBy o t)

/-! ## §4 Forward KL with the support convention -/

/-- Forward KL of a (sub-)probability `q` from the target, `⊤` iff `q` vanishes somewhere on the support of `t`. -/
noncomputable def KLx (t : Target n) (q : (Fin n → Bool) → ℝ) : WithTop ℝ :=
  if ∀ x, 0 < t.p x → 0 < q x then
    (((∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x * Real.log (t.p x / q x) : ℝ)) : WithTop ℝ)
  else ⊤

/-! ## §5 Paper-level optimisation problems in this interface -/

/-- The hard-cap problem under the structural cap `CapEvery`: the set of achievable output KLs at cap `r`.  On the
balanced slice `-ln G_r(n,k)` is its least element (`A36RW.Balanced.hardcap_optimum`), as for `capKLSetAS`. -/
def capKLSet (t : Target n) (o : Oracle n) (r : ℕ) : Set (WithTop ℝ) :=
  {D | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
        σ.CapEvery o r ∧ D = KLx t (σ.outBy o r)}

/-- **The printed hard-cap problem over `𝒜_r`**: the same over the almost-sure cap `CapAS` (a larger class than
`CapEvery`).  On the balanced slice `-ln G_r(n,k)` is its least element (`A36RW.Balanced.hardcap_optimum`). -/
def capKLSetAS (t : Target n) (o : Oracle n) (r : ℕ) : Set (WithTop ℝ) :=
  {D | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
        σ.CapAS o r ∧ D = KLx t (σ.outBy o r)}

/-- The adaptive executed-mean problem `L_F^ad(n,ε) = inf{E τ : π ∈ 𝒜_∞, KL(p‖Q_π) ≤ ε}` (Theorem 9's
notation).  The output law of an uncapped policy is the limit of `outBy f`; this is stated through every finite
horizon being dominated, which is how the paper's lower bounds use it: `Q_π(x) = sup_f outBy f x`. -/
noncomputable def outLim (o : Oracle n) (σ : PolicyE n Seed) (x : Fin n → Bool) : ℝ :=
  ⨆ f : ℕ, σ.outBy o f x

/-- `L_F` in the paper's ε-parametrisation (scheduled mean over predrawn mixtures), for comparison with AGF's
δ-parametrised `Fopt`.  `Fopt n k δ` constrains `KL ≤ epsOf δ = -ln(1-δ)`. -/
noncomputable def LFeps (n k : ℕ) (ε : ℝ) : ℝ :=
  sInf {c : ℝ | ∃ μ : SchedMix n, KL n k (mixLaw k μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧ c = mixCost μ}

/-! ## §5b Oracle-generic schedules, predrawn mixtures and the three problems -/

/-- Output law of a fixed labelled schedule under oracle `o`, executed from `h`.  At an illegal prefix the block is
completed with independent fair bits (§2's convention; any completion gives the same law on the support of the
target).  Every block is executed, so the cost on every path is the schedule's length.  With `balancedOracle` this
is AGF's `schedLaw` (same recursion, same fair-bit branch). -/
noncomputable def schedLawE (o : Oracle n) : List (Finset (Fin n)) → History n → (Fin n → Bool) → ℝ
  | [], h, x => if outBits h = x then 1 else 0
  | B :: U, h, x =>
      ∑ S ∈ B.powerset,
        (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) * schedLawE o U (⟨B, S⟩ :: h) x

/-- The mixed output law `Q_μ` of a predrawn mixture (AGF's `SchedMix`: finitely many full labelled schedules with
arbitrary real weights). -/
noncomputable def mixLawE (o : Oracle n) (μ : SchedMix n) : (Fin n → Bool) → ℝ :=
  fun x => (μ.parts.map (fun p => p.1 * schedLawE o p.2 [] x)).sum

/-- `H(μ) ≤ ε`: every positively weighted component has finite KL and the weighted mean of the component KLs is at
most `ε`. -/
def HfeasE (t : Target n) (o : Oracle n) (μ : SchedMix n) (ε : ℝ) : Prop :=
  (∀ p ∈ μ.parts, 0 < p.1 → KLx t (schedLawE o p.2 []) ≠ ⊤) ∧
  (μ.parts.map (fun p => p.1 * (KLx t (schedLawE o p.2 [])).untopD 0)).sum ≤ ε

/-- `L_H(n, ε)`: least scheduled mean under `H ≤ ε`. -/
noncomputable def LHgen (t : Target n) (o : Oracle n) (ε : ℝ) : ℝ :=
  sInf {c : ℝ | ∃ μ : SchedMix n, HfeasE t o μ ε ∧ c = mixCost μ}

/-- `L_F(n, ε)`: least scheduled mean under `F = KL(p‖Q_μ) ≤ ε`. -/
noncomputable def LFgen (t : Target n) (o : Oracle n) (ε : ℝ) : ℝ :=
  sInf {c : ℝ | ∃ μ : SchedMix n, KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧ c = mixCost μ}

/-- `L_F^ad(n, ε) = inf{E τ : π ∈ 𝒜_∞, KL(p‖Q_π) ≤ ε}`, in `ℝ≥0∞`. -/
noncomputable def LFad (t : Target n) (o : Oracle n) (ε : ℝ) : ENNReal :=
  sInf {e : ENNReal | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
    KLx t (outLim o σ) ≤ ((ε : ℝ) : WithTop ℝ) ∧ e = σ.execMean o}

/-! ## §6 First checks (non-vacuity of the definitions themselves) -/

/-- The all-at-once rule: commit every remaining coordinate, completion word empty. -/
def allAtOnce (n : ℕ) : TreeE n where
  act h := remaining h
  fill _ := ∅
  act_sub _ := Finset.Subset.refl _
  fill_sub _ := Finset.empty_subset _

/-- Committing everything leaves nothing. -/
lemma size_cons_remaining (h : History n) (S : Finset (Fin n)) :
    size (⟨remaining h, S⟩ :: h) = 0 := by
  simp [size, remaining_cons]

/-- The all-at-once rule completes within one round on every compatible path, from every history. -/
theorem allAtOnce_cap (o : Oracle n) (h : History n) : (allAtOnce n).capFrom o 1 h := by
  show size h = 0 ∨ ∀ S ∈ ((allAtOnce n).act h).powerset, _ → (allAtOnce n).capFrom o 0 _
  right
  intro S _ _
  exact size_cons_remaining h S

/-- `ε ↦ δ = 1 - e^{-ε}` is the inverse of `epsOf` for every real `ε`. -/
theorem epsOf_one_sub_exp (ε : ℝ) : epsOf (1 - Real.exp (-ε)) = ε := by
  unfold epsOf
  rw [sub_sub_cancel, Real.log_exp, neg_neg]

/-- **Tolerance conversion.**  AGF's δ-parametrised `Fopt` at `δ = 1 - e^{-ε}` is the paper's `L_F(n, ε)`. -/
theorem Fopt_eq_LFeps (n k : ℕ) (ε : ℝ) : Fopt n k (1 - Real.exp (-ε)) = LFeps n k ε := by
  unfold Fopt LFeps
  rw [epsOf_one_sub_exp]

end A36RW

#print axioms A36RW.allAtOnce_cap
#print axioms A36RW.Fopt_eq_LFeps


==> anc/formal_companion/lean/src/A36RW/LHUpRemark.lean <==
/-
A36RW: B-T1cH-REM — Appendix B (`app:lhup`), "Remark (asymptotic constant)",
kernel-checked on `A36RW.LHUp` (A36RW/Balanced/LHUpper.lean).

Printed text (appendix_lhup.tex l.126-131):
  "Remark (asymptotic constant).  With α = ε/ln n only |U| ≤ (1+o(1))(ln n)²/ε follows, since Φ ≈ ε/2.  With
   α = 2ε/ln n the same chain gives Φ(b) ≤ max{0, α ln(nα)+α²}/(2(1−α)), which is at most ε once
   ln(ln n/(2ε)) ≥ 2ε(1+1/ln n) (n ≳ 10³ at ε = ln 2; n ≥ 16 for ε ≤ 0.3).  This gives a single fixed schedule with
   KL(p‖q_U) ≤ ε and |U| ≤ (1+o(1))(ln n)²/(2ε) (for fixed ε, as n → ∞)."

Formal readings (stated where each headline is):
* "the same chain" = Steps 2-3 at α = 2ε/ln n: `LHUp.step3_iii_printed` needs `α ∈ (0, 1/2]`; the Remark's condition
  implies `α < 1/2` for every `n ≥ 2` (`alpha_lt_half`), so no extra hypothesis is added to the main claim.
* "n ≳ 10³ at ε = ln 2" is read as: the condition holds for every `n ≥ 1000` at `ε = ln 2` (`remCond_log2`); "≳" is
  approximate (the true threshold is about 900), so only this sufficiency direction is formalized.
* "|U| ≤ (1+o(1))(ln n)²/(2ε) (for fixed ε, as n → ∞)": (1) an explicit o(1): `|U| ≤ (1 + o_n)(ln n)²/(2ε)` with
  `o_n = 2/ln n + 2ε/(ln n)² → 0` whenever the condition holds (`remark_schedule`, `oTerm_tendsto`); (2) for every
  `η > 0`, eventually in `n` a full schedule with `KL ≤ ε` and `|U| ≤ (1+η)(ln n)²/(2ε)` exists (`remark_asymptotic`,
  every slice `k ≤ n`; `remark_asymptotic_balanced` for `n = 2k`).
* The first sentence ("only … follows, since Φ ≈ ε/2") is commentary on the α = ε/ln n route (its bound is
  `LHUp.appB_headline`'s `|U| ≤ (ln n)(ln n+2)/ε+1`); "Φ ≈ ε/2" is a heuristic and is not formalized.
Nothing in `A36RW.LHUp` is redefined: `PhiProf`, `geoProf`, `step3_iii_printed`, `KL_le_Phi`, `geoProf_pos`,
`geoProf_sum` and AGF's `KL`, `qSched`, `FullSchedule`, `profile` are reused.
-/
import A36RW.Balanced.LHUpper

set_option autoImplicit false

namespace A36RW.LHUpR

open AGF A36RW Finset Filter Topology A36RW.LHUp

/-- The Remark's condition `ln(ln n/(2ε)) ≥ 2ε(1 + 1/ln n)`. -/
def RemCond (n : ℕ) (ε : ℝ) : Prop := 2 * ε * (1 + 1 / Real.log n) ≤ Real.log (Real.log n / (2 * ε))

/-- The Remark's `α = 2ε/ln n`. -/
noncomputable def alphaR (n : ℕ) (ε : ℝ) : ℝ := 2 * ε / Real.log n

lemma log_pos_of_two_le {n : ℕ} (hn : 2 ≤ n) : 0 < Real.log (n : ℝ) :=
  Real.log_pos (by exact_mod_cast (show 1 < n by omega))

lemma log_ge_log2 {n : ℕ} (hn : 2 ≤ n) : Real.log 2 ≤ Real.log (n : ℝ) :=
  Real.log_le_log (by norm_num) (by exact_mod_cast hn)

lemma alphaR_pos {n : ℕ} (hn : 2 ≤ n) {ε : ℝ} (hε : 0 < ε) : 0 < alphaR n ε :=
  div_pos (by linarith) (log_pos_of_two_le hn)

/-- **The condition forces the Step-3 range**: for `n ≥ 2`, `ε > 0`, it implies `α = 2ε/ln n < 1/2`. -/
theorem alpha_lt_half {n : ℕ} (hn : 2 ≤ n) {ε : ℝ} (hε : 0 < ε) (hC : RemCond n ε) : alphaR n ε < 1 / 2 := by
  have hL := log_pos_of_two_le hn
  have hL2 := log_ge_log2 hn
  have hl2 := Real.log_two_gt_d9
  have hl2' := Real.log_two_lt_d9
  set L := Real.log (n : ℝ) with hLdef
  by_contra hge
  push Not at hge
  unfold alphaR at hge
  rw [le_div_iff₀ hL] at hge
  -- `L/(2ε) ≤ 2`, so `ln(L/(2ε)) ≤ ln 2`
  have hq : L / (2 * ε) ≤ 2 := by rw [div_le_iff₀ (by linarith)]; linarith
  have hqpos : 0 < L / (2 * ε) := div_pos hL (by linarith)
  have hlog : Real.log (L / (2 * ε)) ≤ Real.log 2 := Real.log_le_log hqpos hq
  -- `2ε(1 + 1/L) ≥ (L + 1)/2`
  have hr : (L + 1) / 2 ≤ 2 * ε * (1 + 1 / L) := by
    have e : 2 * ε * (1 + 1 / L) = 2 * ε * (L + 1) / L := by field_simp
    rw [e, le_div_iff₀ hL]
    nlinarith
  unfold RemCond at hC
  rw [← hLdef] at hC
  linarith

/-- **Printed: "With α = 2ε/ln n the same chain gives Φ(b) ≤ max{0, α ln(nα)+α²}/(2(1−α))"** (with the chain's
length bound), on the Step-3 range `α ≤ 1/2`. -/
theorem remark_chain {n : ℕ} (hn : 2 ≤ n) {ε : ℝ} (hε : 0 < ε) (hα : alphaR n ε ≤ 1 / 2) :
    PhiProf (geoProf (alphaR n ε) n) n ≤
      max 0 (alphaR n ε * Real.log ((n : ℝ) * alphaR n ε) + alphaR n ε ^ 2) / (2 * (1 - alphaR n ε)) ∧
    ((geoProf (alphaR n ε) n).length : ℝ) ≤
      max 0 (Real.log ((n : ℝ) * alphaR n ε) / alphaR n ε + 1) + 2 / alphaR n ε := by
  obtain ⟨hP, hL⟩ := step3_iii_printed (alphaR_pos hn hε) hα n
  refine ⟨?_, hL⟩
  have hD : 0 < 2 * (1 - alphaR n ε) := by linarith
  rw [← max_div_div_right hD.le, zero_div]
  exact hP

/-- **Printed: "which is at most ε once ln(ln n/(2ε)) ≥ 2ε(1+1/ln n)"** — the displayed bound is at most `ε`, hence
`Φ(b) ≤ ε`, for every `n ≥ 2`, `ε > 0` satisfying the condition (no other hypothesis). -/
theorem remark_le_eps {n : ℕ} (hn : 2 ≤ n) {ε : ℝ} (hε : 0 < ε) (hC : RemCond n ε) :
    max 0 (alphaR n ε * Real.log ((n : ℝ) * alphaR n ε) + alphaR n ε ^ 2) / (2 * (1 - alphaR n ε)) ≤ ε ∧
    PhiProf (geoProf (alphaR n ε) n) n ≤ ε := by
  have hα0 := alphaR_pos hn hε
  have hαh := alpha_lt_half hn hε hC
  have hL := log_pos_of_two_le hn
  set α := alphaR n ε with hαdef
  set L := Real.log (n : ℝ) with hLdef
  have hD : 0 < 2 * (1 - α) := by linarith
  have hbound : max 0 (α * Real.log ((n : ℝ) * α) + α ^ 2) / (2 * (1 - α)) ≤ ε := by
    rw [div_le_iff₀ hD]
    apply max_le (by nlinarith)
    -- `α ln(nα) + α² = 2ε + α(ln α + α)` and `ln α + α + 2ε ≤ 0` is the condition
    have hn0 : (0 : ℝ) < (n : ℝ) := by exact_mod_cast (show 0 < n by omega)
    have hαL : α * L = 2 * ε := by rw [hαdef]; unfold alphaR; rw [← hLdef]; field_simp
    have hlogα : Real.log α = -Real.log (L / (2 * ε)) := by
      rw [← Real.log_inv, inv_div, hαdef]; unfold alphaR; rw [← hLdef]
    have hcond : Real.log α + α + 2 * ε ≤ 0 := by
      unfold RemCond at hC
      rw [← hLdef] at hC
      have e : α + 2 * ε = 2 * ε * (1 + 1 / L) := by
        rw [hαdef]; unfold alphaR; rw [← hLdef]; field_simp; ring
      rw [hlogα]
      linarith
    rw [Real.log_mul hn0.ne' hα0.ne', ← hLdef]
    have e2 : α * (L + Real.log α) + α ^ 2 = 2 * ε + α * (Real.log α + α + 2 * ε) - 2 * ε * α := by
      rw [← hαL]; ring
    rw [e2]
    have := mul_le_mul_of_nonneg_left hcond hα0.le
    nlinarith
  exact ⟨hbound, le_trans (remark_chain hn hε hαh.le).1 hbound⟩

/-! ### The printed side conditions -/

/-- **Printed: "n ≥ 16 for ε ≤ 0.3"**: the condition holds for every `n ≥ 16` and `0 < ε ≤ 0.3`. -/
theorem remCond_small_eps {n : ℕ} (hn : 16 ≤ n) {ε : ℝ} (hε : 0 < ε) (hε3 : ε ≤ 0.3) : RemCond n ε := by
  have hl2 := Real.log_two_gt_d9
  have he1 := Real.exp_one_lt_d9
  have hnR : (16 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
  have hL16 : 4 * Real.log 2 ≤ Real.log (n : ℝ) := by
    rw [← log_sixteen]; exact Real.log_le_log (by norm_num) hnR
  set L := Real.log (n : ℝ) with hLdef
  have hLpos : 0 < L := by linarith
  have hq : Real.exp 1 ≤ L / (2 * ε) := by
    rw [le_div_iff₀ (by linarith)]
    nlinarith
  have hlog : 1 ≤ Real.log (L / (2 * ε)) := (Real.le_log_iff_exp_le (by positivity)).2 hq
  unfold RemCond
  rw [← hLdef]
  have h1 : 1 / L ≤ 1 / (4 * 0.6931471803) := one_div_le_one_div_of_le (by norm_num) (by linarith)
  have h2 : 2 * ε * (1 + 1 / L) ≤ 2 * 0.3 * (1 + 1 / (4 * 0.6931471803)) := by
    have : 0 ≤ 1 + 1 / L := by positivity
    calc 2 * ε * (1 + 1 / L) ≤ 2 * 0.3 * (1 + 1 / L) := by nlinarith
      _ ≤ 2 * 0.3 * (1 + 1 / (4 * 0.6931471803)) := by nlinarith
  have h3 : 2 * 0.3 * (1 + 1 / (4 * 0.6931471803) : ℝ) ≤ 1 := by norm_num
  linarith

/-- `exp(0.59) ≤ 1.805` (Taylor bound, five terms). -/
lemma exp_059_le : Real.exp 0.59 ≤ 1.805 := by
  have h := Real.exp_bound (x := 0.59) (by rw [abs_of_pos (by norm_num)]; norm_num) (n := 5) (by norm_num)
  have h' := (abs_le.1 h).2
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, Nat.factorial] at h'
  norm_num at h' ⊢
  linarith

/-- `ln 1000 ≥ 6.9`, from `exp 6.9 = exp 7 / exp 0.1 ≤ 2.7182818286⁷/1.1 < 1000`. -/
lemma log_1000_ge : (6.9 : ℝ) ≤ Real.log 1000 := by
  rw [Real.le_log_iff_exp_le (by norm_num)]
  have he1 := Real.exp_one_lt_d9
  have h7 : Real.exp 7 = Real.exp 1 ^ 7 := by rw [← Real.exp_nat_mul]; norm_num
  have h01 : (1.1 : ℝ) ≤ Real.exp 0.1 := by have := Real.add_one_le_exp (0.1 : ℝ); linarith
  have hsplit : Real.exp 6.9 * Real.exp 0.1 = Real.exp 7 := by rw [← Real.exp_add]; norm_num
  have hpow : Real.exp 1 ^ 7 ≤ (2.7182818286 : ℝ) ^ 7 := pow_le_pow_left₀ (Real.exp_pos 1).le he1.le 7
  have hpos : 0 < Real.exp 6.9 := Real.exp_pos _
  nlinarith

/-- **Printed: "n ≳ 10³ at ε = ln 2"**, read as: the condition holds at `ε = ln 2` for every `n ≥ 1000`. -/
theorem remCond_log2 {n : ℕ} (hn : 1000 ≤ n) : RemCond n (Real.log 2) := by
  have hl2 := Real.log_two_gt_d9
  have hl2' := Real.log_two_lt_d9
  have he1 := Real.exp_one_lt_d9
  have hnR : (1000 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
  have hL : (6.9 : ℝ) ≤ Real.log (n : ℝ) := le_trans log_1000_ge (Real.log_le_log (by norm_num) hnR)
  set L := Real.log (n : ℝ) with hLdef
  -- `ln(L/(2 ln 2)) ≥ 1.59`
  have he159 : Real.exp 1.59 ≤ 4.97 := by
    have hs : Real.exp 1.59 = Real.exp 1 * Real.exp 0.59 := by rw [← Real.exp_add]; norm_num
    rw [hs]
    have h59 := exp_059_le
    have hp : 0 < Real.exp 0.59 := Real.exp_pos _
    nlinarith
  have hq : (4.97 : ℝ) ≤ L / (2 * Real.log 2) := by
    rw [le_div_iff₀ (by linarith)]
    nlinarith
  have hlog : (1.59 : ℝ) ≤ Real.log (L / (2 * Real.log 2)) :=
    (Real.le_log_iff_exp_le (by positivity)).2 (le_trans he159 hq)
  unfold RemCond
  rw [← hLdef]
  have h1 : 1 / L ≤ 1 / 6.9 := one_div_le_one_div_of_le (by norm_num) hL
  have h2 : 2 * Real.log 2 * (1 + 1 / L) ≤ 2 * 0.6931471808 * (1 + 1 / 6.9) := by
    have : 0 ≤ 1 + 1 / L := by
      have : 0 < L := by linarith
      positivity
    calc 2 * Real.log 2 * (1 + 1 / L) ≤ 2 * 0.6931471808 * (1 + 1 / L) := by nlinarith
      _ ≤ 2 * 0.6931471808 * (1 + 1 / 6.9) := by nlinarith
  have h3 : (2 * 0.6931471808 * (1 + 1 / 6.9) : ℝ) ≤ 1.59 := by norm_num
  linarith

/-! ### The schedule -/

/-- **Printed: "This gives a single fixed schedule with KL(p‖q_U) ≤ ε and |U| ≤ (1+o(1))(ln n)²/(2ε)"**, explicit
form: whenever the condition holds (`n ≥ 2`, `ε > 0`), the geometric schedule at `α = 2ε/ln n` has `KL(p‖q_U) ≤ ε` on
every slice `k ≤ n` and `|U| ≤ (ln n)²/(2ε) + ln n/ε + 1 = (1 + o_n)(ln n)²/(2ε)`, `o_n = 2/ln n + 2ε/(ln n)²`. -/
theorem remark_schedule {n : ℕ} (hn : 2 ≤ n) {ε : ℝ} (hε : 0 < ε) (hC : RemCond n ε) :
    ∃ U : List (Finset (Fin n)), FullSchedule n U ∧ profile U = geoProf (alphaR n ε) n ∧
      (∀ k : ℕ, k ≤ n → KL n k (qSched k U) ≤ ((ε : ℝ) : WithTop ℝ)) ∧
      (U.length : ℝ) ≤ Real.log n ^ 2 / (2 * ε) + Real.log n / ε + 1 ∧
      (U.length : ℝ) ≤ (1 + (2 / Real.log n + 2 * ε / Real.log n ^ 2)) * (Real.log n ^ 2 / (2 * ε)) := by
  have hα0 := alphaR_pos hn hε
  have hαh := alpha_lt_half hn hε hC
  have hL := log_pos_of_two_le hn
  have hpos := geoProf_pos (alphaR n ε) n
  have hsum := geoProf_sum (α := alphaR n ε) (by linarith) n
  obtain ⟨U, hU, hexec, hlen⟩ := AGFPot.exists_fullSchedule_execProfile (geoProf (alphaR n ε) n) hpos hsum
  have hprof : profile U = geoProf (alphaR n ε) n := by
    have h : (profile U).reverse = (geoProf (alphaR n ε) n).reverse := hexec
    exact List.reverse_inj.1 h
  have hPhi := (remark_le_eps hn hε hC).2
  have hlenB := (remark_chain hn hε hαh.le).2
  set α := alphaR n ε with hαdef
  set L := Real.log (n : ℝ) with hLdef
  have hn0 : (0 : ℝ) < (n : ℝ) := by exact_mod_cast (show 0 < n by omega)
  have hlogle : Real.log ((n : ℝ) * α) ≤ L := by
    rcases le_or_gt ((n : ℝ) * α) 0 with h | h
    · nlinarith
    · exact Real.log_le_log h (by nlinarith)
  have hαL : α * L = 2 * ε := by rw [hαdef]; unfold alphaR; rw [← hLdef]; field_simp
  have hLα : L / α = L ^ 2 / (2 * ε) := by
    rw [hαdef]; unfold alphaR; rw [← hLdef]; field_simp
  have h2α : 2 / α = L / ε := by
    rw [hαdef]; unfold alphaR; rw [← hLdef]; field_simp
  have hlen' : (U.length : ℝ) ≤ L ^ 2 / (2 * ε) + L / ε + 1 := by
    rw [hlen]
    have hm : max 0 (Real.log ((n : ℝ) * α) / α + 1) ≤ L ^ 2 / (2 * ε) + 1 := by
      apply max_le (by positivity)
      have : Real.log ((n : ℝ) * α) / α ≤ L / α := div_le_div_of_nonneg_right hlogle hα0.le
      linarith
    linarith
  refine ⟨U, hU, hprof, fun k hk => ?_, hlen', ?_⟩
  · refine le_trans (KL_le_Phi n k hk hU) (WithTop.coe_le_coe.2 ?_)
    rw [hprof]; exact hPhi
  · have e : (1 + (2 / L + 2 * ε / L ^ 2)) * (L ^ 2 / (2 * ε)) = L ^ 2 / (2 * ε) + L / ε + 1 := by
      field_simp; ring
    rw [e]; exact hlen'

/-- The explicit `o(1)` term tends to `0`. -/
theorem oTerm_tendsto (ε : ℝ) :
    Tendsto (fun n : ℕ => 2 / Real.log n + 2 * ε / Real.log n ^ 2) atTop (𝓝 0) := by
  have hlog : Tendsto (fun n : ℕ => Real.log (n : ℝ)) atTop atTop :=
    Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop
  have h1 : Tendsto (fun n : ℕ => 2 / Real.log n) atTop (𝓝 0) := tendsto_const_nhds.div_atTop hlog
  have h2 : Tendsto (fun n : ℕ => 2 * ε / Real.log n ^ 2) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop (hlog.atTop_mul_atTop₀ hlog |>.congr (fun n => by ring))
  simpa using h1.add h2

/-- The condition holds eventually (fixed `ε > 0`, `n → ∞`). -/
theorem remCond_eventually {ε : ℝ} (hε : 0 < ε) : ∀ᶠ n : ℕ in atTop, 2 ≤ n ∧ RemCond n ε := by
  have hlog : Tendsto (fun n : ℕ => Real.log (n : ℝ)) atTop atTop :=
    Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop
  have hbig := hlog.eventually_ge_atTop (max 1 (2 * ε * Real.exp (4 * ε)))
  filter_upwards [hbig, eventually_ge_atTop 2] with n hn h2
  refine ⟨h2, ?_⟩
  have hL1 : 1 ≤ Real.log (n : ℝ) := le_trans (le_max_left _ _) hn
  have hLe : 2 * ε * Real.exp (4 * ε) ≤ Real.log (n : ℝ) := le_trans (le_max_right _ _) hn
  unfold RemCond
  have hq : Real.exp (4 * ε) ≤ Real.log n / (2 * ε) := by
    rw [le_div_iff₀ (by linarith)]; linarith
  have hlg : 4 * ε ≤ Real.log (Real.log n / (2 * ε)) :=
    (Real.le_log_iff_exp_le (lt_of_lt_of_le (Real.exp_pos _) hq)).2 hq
  have h1 : 1 / Real.log n ≤ 1 := by rw [div_le_one (by linarith)]; exact hL1
  nlinarith

/-- **Printed "|U| ≤ (1+o(1))(ln n)²/(2ε) (for fixed ε, as n → ∞)"**, `η`-form: for every `ε > 0` and `η > 0`, for
all large `n` there is a single full schedule with `KL(p‖q_U) ≤ ε` on every slice `k ≤ n` and
`|U| ≤ (1+η)(ln n)²/(2ε)`. -/
theorem remark_asymptotic {ε : ℝ} (hε : 0 < ε) {η : ℝ} (hη : 0 < η) :
    ∀ᶠ n : ℕ in atTop, ∃ U : List (Finset (Fin n)), FullSchedule n U ∧
      (∀ k : ℕ, k ≤ n → KL n k (qSched k U) ≤ ((ε : ℝ) : WithTop ℝ)) ∧
      (U.length : ℝ) ≤ (1 + η) * (Real.log n ^ 2 / (2 * ε)) := by
  have ho := (tendsto_order.1 (oTerm_tendsto ε)).2 η hη
  filter_upwards [remCond_eventually hε, ho] with n hn hon
  obtain ⟨h2, hC⟩ := hn
  obtain ⟨U, hU, -, hKL, -, hlen⟩ := remark_schedule h2 hε hC
  refine ⟨U, hU, hKL, le_trans hlen ?_⟩
  have : 0 ≤ Real.log n ^ 2 / (2 * ε) := by positivity
  nlinarith

/-- The same on the balanced slice `n = 2k` (the paper's target `p`). -/
theorem remark_asymptotic_balanced {ε : ℝ} (hε : 0 < ε) {η : ℝ} (hη : 0 < η) :
    ∀ᶠ k : ℕ in atTop, ∃ U : List (Finset (Fin (2 * k))), FullSchedule (2 * k) U ∧
      KL (2 * k) k (qSched k U) ≤ ((ε : ℝ) : WithTop ℝ) ∧
      (U.length : ℝ) ≤ (1 + η) * (Real.log ((2 * k : ℕ) : ℝ) ^ 2 / (2 * ε)) := by
  obtain ⟨N, hN⟩ := eventually_atTop.1 (remark_asymptotic hε hη)
  refine eventually_atTop.2 ⟨N, fun k hk => ?_⟩
  obtain ⟨U, hU, hKL, hlen⟩ := hN (2 * k) (by omega)
  exact ⟨U, hU, hKL k (by omega), hlen⟩

/-- **The Remark, collected** (every `n ≥ 2`, `ε > 0`): the chain's bound at `α = 2ε/ln n`; under the condition it is
at most `ε` and the schedule exists with the explicit length bound; the two printed side conditions; and the
asymptotic statement in its `η`-form. -/
theorem remark_headline {n : ℕ} (hn : 2 ≤ n) {ε : ℝ} (hε : 0 < ε) :
    (alphaR n ε ≤ 1 / 2 → PhiProf (geoProf (alphaR n ε) n) n ≤
      max 0 (alphaR n ε * Real.log ((n : ℝ) * alphaR n ε) + alphaR n ε ^ 2) / (2 * (1 - alphaR n ε))) ∧
    (RemCond n ε → alphaR n ε < 1 / 2 ∧
      max 0 (alphaR n ε * Real.log ((n : ℝ) * alphaR n ε) + alphaR n ε ^ 2) / (2 * (1 - alphaR n ε)) ≤ ε ∧
      ∃ U : List (Finset (Fin n)), FullSchedule n U ∧
        (∀ k : ℕ, k ≤ n → KL n k (qSched k U) ≤ ((ε : ℝ) : WithTop ℝ)) ∧
        (U.length : ℝ) ≤ (1 + (2 / Real.log n + 2 * ε / Real.log n ^ 2)) * (Real.log n ^ 2 / (2 * ε))) ∧
    (16 ≤ n → ε ≤ 0.3 → RemCond n ε) ∧
    (1000 ≤ n → RemCond n (Real.log 2)) ∧
    Tendsto (fun m : ℕ => 2 / Real.log m + 2 * ε / Real.log m ^ 2) atTop (𝓝 0) ∧
    (∀ η : ℝ, 0 < η → ∀ᶠ m : ℕ in atTop, ∃ U : List (Finset (Fin m)), FullSchedule m U ∧
      (∀ k : ℕ, k ≤ m → KL m k (qSched k U) ≤ ((ε : ℝ) : WithTop ℝ)) ∧
      (U.length : ℝ) ≤ (1 + η) * (Real.log m ^ 2 / (2 * ε))) := by
  refine ⟨fun hα => (remark_chain hn hε hα).1, fun hC => ⟨alpha_lt_half hn hε hC, (remark_le_eps hn hε hC).1, ?_⟩,
    fun h16 h3 => remCond_small_eps h16 hε h3, fun h1000 => remCond_log2 h1000, oTerm_tendsto ε,
    fun η hη => remark_asymptotic hε hη⟩
  obtain ⟨U, hU, -, hKL, -, hlen⟩ := remark_schedule hn hε hC
  exact ⟨U, hU, hKL, hlen⟩

end A36RW.LHUpR


==> anc/formal_companion/lean/src/A36RW/Laws.lean <==
/-
A36RW.Laws: path decomposition (Chapman–Kolmogorov) of the interface's run tree
(written in the full-support branch as a candidate shared interface module).

Generic: any `Oracle n`, any `TreeE n`.  Imports only `A36RW.Interface.V0`, `A36RW.Interface.Lemmas` and
`A36RW.Balanced.Converse` (594a6fdc…); the last is used for `MargUnit`, for `stepW`'s nonnegativity and sum, and for
the measurability helper `AGF.Faithful.measurable_ite_one` that it brings in.  No `A36FS` module is imported.  The
decompositions themselves (§3, §4) carry NO hypothesis; the order facts carry `MargUnit o` and `WFE h`.

Why path functionals.  `TreeE.outBy` records only the output word.  The completed history records every batch,
empty ones included, so every path event (the number of nonempty rounds, whether some round was a jump, …) is a
function of it.  `pathBy o T f h G` is the expectation of such a functional `G` over the runs from `h` that complete
within `f` further rounds (incomplete runs contribute `0`), and `outBy` is the case `G = 1[outBits = x]`
(`outBy_eq_pathBy`, `pathBy_comp_outBits`).

Contents.
  §1 `pathBy`; `pathBy_comp_outBits`, `outBy_eq_pathBy`, `pathBy_one`.
  §2 algebra (`pathBy_add`, `pathBy_const_mul`, `pathBy_sub`, `pathBy_congr`, `pathBy_eq_zero_of_vanish`), and, under
     `MargUnit` on `WFE` histories, order (`pathBy_mono`, `pathBy_nonneg`, `pathBy_le_one`, `pathBy_le_succ`,
     `pathBy_mono_fuel`).
  §3 **fixed depth** `j`: `atDepth`, `pathBy_split`, **`outBy_split`**:
     `outBy (j+f) h x = atDepth j h (h' ↦ outBy f h' x)`, completed histories absorbing.
  §4 **a stopping set**: `killBy` (complete before reaching a `Stop` state), `hitBy` (the first `Stop` state reached,
     with the fuel left); `pathBy_split_stopped`, **`outBy_split_stopped`**:
     `outBy f h x = killBy f h 1[outBits = x] + hitBy f h (h', f' ↦ outBy f' h' x)`.
     `Stop` is a decidable predicate on histories, tested before the round's draws (the batch at `h` is a function
     of `h`): the paper's decomposition at a predictable stopping time.  Also `killBy_bot`, `hitBy_const_mul`,
     `killBy_eq_pathBy` (killing at `Stop` = restricting to a hereditary "no `Stop` passed" predicate), and, under
     `MargUnit`, `killBy_add_hitBy_le_one` and `hitBy_mono`.
  §5 seeds: `measurable_pathBy` (level sets of `act`/`fill` only) and `integrable_pathBy` (explicit tree-independent
     bound `pathBnd`), for EVERY oracle and `G`; `seedPath o σ f G := ∫ pathBy o (σ.tree ω) f [] G`,
     `pathLim o σ G := ⨆ f, seedPath o σ f G`; `seedPath_comp_outBits`, `seedPath_one` (= `doneBy`), and, under
     `MargUnit` for `0 ≤ G ≤ 1`, monotonicity, bounds, `tendsto_seedPath_pathLim`, `pathLim_mono`, and
     `pathLim_one` (= `Σ_x outLim x`).
-/
import A36RW.Interface.V0
import A36RW.Interface.Lemmas
import A36RW.Balanced.Converse

set_option autoImplicit false

namespace A36RW.Laws

open AGF Finset MeasureTheory

variable {n : ℕ}

/-! ## §1 Path functionals -/

/-- Expectation of `G`, a functional of the **completed** history, over the runs of `T` from `h` that complete
within `f` further rounds; an incomplete run contributes `0`. -/
noncomputable def pathBy (o : Oracle n) (T : TreeE n) : ℕ → History n → (History n → ℝ) → ℝ
  | 0, h, G => if size h = 0 then G h else 0
  | (f + 1), h, G =>
      if size h = 0 then G h
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * pathBy o T f (⟨T.act h, S⟩ :: h) G

section Basic

variable (o : Oracle n) (T : TreeE n)

lemma pathBy_zero (h : History n) (G : History n → ℝ) :
    pathBy o T 0 h G = if size h = 0 then G h else 0 := by
  rw [pathBy]

lemma pathBy_succ (f : ℕ) (h : History n) (G : History n → ℝ) :
    pathBy o T (f + 1) h G = if size h = 0 then G h
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * pathBy o T f (⟨T.act h, S⟩ :: h) G := by
  rw [pathBy]

lemma pathBy_of_size_zero (f : ℕ) {h : History n} (hs : size h = 0) (G : History n → ℝ) :
    pathBy o T f h G = G h := by
  cases f with
  | zero => rw [pathBy_zero, if_pos hs]
  | succ f => rw [pathBy_succ, if_pos hs]

lemma pathBy_zero_of_ne {h : History n} (hs : size h ≠ 0) (G : History n → ℝ) :
    pathBy o T 0 h G = 0 := by
  rw [pathBy_zero, if_neg hs]

lemma pathBy_succ_of_ne (f : ℕ) {h : History n} (hs : size h ≠ 0) (G : History n → ℝ) :
    pathBy o T (f + 1) h G
      = ∑ S ∈ (T.act h).powerset, T.stepW o h S * pathBy o T f (⟨T.act h, S⟩ :: h) G := by
  rw [pathBy_succ, if_neg hs]

/-- **`outBy` integrates functionals of the output word**: for every `g`,
`pathBy f h (g ∘ outBits) = Σ_x outBy f h x · g x`.  No hypothesis on the oracle. -/
theorem pathBy_comp_outBits (g : (Fin n → Bool) → ℝ) :
    ∀ (f : ℕ) (h : History n),
      pathBy o T f h (fun h' => g (outBits h')) = ∑ x, T.outBy o f h x * g x := by
  intro f
  induction f with
  | zero =>
    intro h
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T 0 hs]
      simp only [Converse.outBy_of_size_zero_w2 o T 0 hs, ite_mul, one_mul, zero_mul,
        Finset.sum_ite_eq, Finset.mem_univ, if_true]
    · rw [pathBy_zero_of_ne o T hs]
      simp only [Converse.outBy_zero_of_size_ne_w2 o T hs, zero_mul, Finset.sum_const_zero]
  | succ f ih =>
    intro h
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T (f + 1) hs]
      simp only [Converse.outBy_of_size_zero_w2 o T (f + 1) hs, ite_mul, one_mul, zero_mul,
        Finset.sum_ite_eq, Finset.mem_univ, if_true]
    · rw [pathBy_succ_of_ne o T f hs]
      simp only [Converse.outBy_step_w2 o T f hs, Finset.sum_mul]
      rw [Finset.sum_comm]
      refine Finset.sum_congr rfl (fun S _ => ?_)
      rw [ih, Finset.mul_sum]
      refine Finset.sum_congr rfl (fun x _ => ?_)
      ring

/-- `outBy` is the path functional of the output indicator. -/
theorem outBy_eq_pathBy (f : ℕ) (h : History n) (x : Fin n → Bool) :
    T.outBy o f h x = pathBy o T f h (fun h' => if outBits h' = x then 1 else 0) := by
  rw [pathBy_comp_outBits o T (fun y => if y = x then (1 : ℝ) else 0)]
  simp only [mul_ite, mul_one, mul_zero, Finset.sum_ite_eq', Finset.mem_univ, if_true]

/-- The total completed mass is the path functional of `1`. -/
theorem pathBy_one (f : ℕ) (h : History n) :
    pathBy o T f h (fun _ => 1) = ∑ x, T.outBy o f h x := by
  have := pathBy_comp_outBits o T (fun _ => (1 : ℝ)) f h
  simpa only [mul_one] using this

/-! ## §2 Algebra (no hypothesis) -/

theorem pathBy_add (G₁ G₂ : History n → ℝ) :
    ∀ (f : ℕ) (h : History n),
      pathBy o T f h (fun h' => G₁ h' + G₂ h') = pathBy o T f h G₁ + pathBy o T f h G₂ := by
  intro f
  induction f with
  | zero =>
    intro h
    by_cases hs : size h = 0
    · simp only [pathBy_of_size_zero o T 0 hs]
    · simp only [pathBy_zero_of_ne o T hs, add_zero]
  | succ f ih =>
    intro h
    by_cases hs : size h = 0
    · simp only [pathBy_of_size_zero o T (f + 1) hs]
    · simp only [pathBy_succ_of_ne o T f hs, ih, mul_add, Finset.sum_add_distrib]

theorem pathBy_const_mul (c : ℝ) (G : History n → ℝ) :
    ∀ (f : ℕ) (h : History n), pathBy o T f h (fun h' => c * G h') = c * pathBy o T f h G := by
  intro f
  induction f with
  | zero =>
    intro h
    by_cases hs : size h = 0
    · simp only [pathBy_of_size_zero o T 0 hs]
    · simp only [pathBy_zero_of_ne o T hs, mul_zero]
  | succ f ih =>
    intro h
    by_cases hs : size h = 0
    · simp only [pathBy_of_size_zero o T (f + 1) hs]
    · simp only [pathBy_succ_of_ne o T f hs, ih, Finset.mul_sum]
      exact Finset.sum_congr rfl (fun S _ => by ring)

theorem pathBy_zero_fun (f : ℕ) (h : History n) : pathBy o T f h (fun _ => 0) = 0 := by
  have := pathBy_const_mul o T 0 (fun _ => 0) f h
  simpa only [zero_mul] using this

theorem pathBy_sub (G₁ G₂ : History n → ℝ) (f : ℕ) (h : History n) :
    pathBy o T f h (fun h' => G₁ h' - G₂ h') = pathBy o T f h G₁ - pathBy o T f h G₂ := by
  have e : (fun h' => G₁ h' - G₂ h') = fun h' => G₁ h' + (-1) * G₂ h' := by
    funext h'; ring
  rw [e, pathBy_add, pathBy_const_mul]
  ring

/-- Only the values of `G` on completed histories matter. -/
theorem pathBy_congr {G G' : History n → ℝ} (hG : ∀ h', size h' = 0 → G h' = G' h') :
    ∀ (f : ℕ) (h : History n), pathBy o T f h G = pathBy o T f h G' := by
  intro f
  induction f with
  | zero =>
    intro h
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T 0 hs, pathBy_of_size_zero o T 0 hs, hG h hs]
    · rw [pathBy_zero_of_ne o T hs, pathBy_zero_of_ne o T hs]
  | succ f ih =>
    intro h
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T _ hs, pathBy_of_size_zero o T _ hs, hG h hs]
    · rw [pathBy_succ_of_ne o T f hs, pathBy_succ_of_ne o T f hs]
      exact Finset.sum_congr rfl (fun S _ => by rw [ih])

/-- **Depth bound**: a run from `h` completing within `f` rounds ends at a history of length at most
`f + h.length`, so a functional vanishing on those has zero path functional.  No hypothesis. -/
theorem pathBy_eq_zero_of_vanish (G : History n → ℝ) :
    ∀ (f : ℕ) (h : History n),
      (∀ h' : History n, size h' = 0 → h'.length ≤ f + h.length → G h' = 0) →
        pathBy o T f h G = 0 := by
  intro f
  induction f with
  | zero =>
    intro h hG
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T 0 hs]; exact hG h hs (by omega)
    · exact pathBy_zero_of_ne o T hs G
  | succ f ih =>
    intro h hG
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T _ hs]; exact hG h hs (by omega)
    · rw [pathBy_succ_of_ne o T f hs]
      refine Finset.sum_eq_zero (fun S _ => ?_)
      rw [ih _ (fun h' hs' hl => hG h' hs' (by simp only [List.length_cons] at hl; omega)), mul_zero]

end Basic

/-! ## §2b Order, under `MargUnit` on well-formed histories -/

section Order

variable {o : Oracle n} (T : TreeE n)

theorem pathBy_mono (ho : Converse.MargUnit o) {G G' : History n → ℝ}
    (hGG : ∀ h', WFE h' → size h' = 0 → G h' ≤ G' h') :
    ∀ (f : ℕ) (h : History n), WFE h → pathBy o T f h G ≤ pathBy o T f h G' := by
  intro f
  induction f with
  | zero =>
    intro h hw
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T 0 hs, pathBy_of_size_zero o T 0 hs]; exact hGG h hw hs
    · rw [pathBy_zero_of_ne o T hs, pathBy_zero_of_ne o T hs]
  | succ f ih =>
    intro h hw
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T _ hs, pathBy_of_size_zero o T _ hs]; exact hGG h hw hs
    · rw [pathBy_succ_of_ne o T f hs, pathBy_succ_of_ne o T f hs]
      exact Finset.sum_le_sum (fun S hS => mul_le_mul_of_nonneg_left
        (ih _ (Converse.wfe_child_w2 T hw (Finset.mem_powerset.1 hS)))
        (Converse.stepW_nonneg_w2 o ho T hw S))

theorem pathBy_nonneg (ho : Converse.MargUnit o) {G : History n → ℝ}
    (hG : ∀ h', WFE h' → size h' = 0 → 0 ≤ G h') (f : ℕ) {h : History n} (hw : WFE h) :
    0 ≤ pathBy o T f h G := by
  have h0 := pathBy_zero_fun o T f h
  rw [← h0]
  exact pathBy_mono T ho hG f h hw

theorem pathBy_le_one (ho : Converse.MargUnit o) {G : History n → ℝ}
    (hG : ∀ h', WFE h' → size h' = 0 → G h' ≤ 1) (f : ℕ) {h : History n} (hw : WFE h) :
    pathBy o T f h G ≤ 1 := by
  calc pathBy o T f h G ≤ pathBy o T f h (fun _ => 1) := pathBy_mono T ho hG f h hw
    _ = ∑ x, T.outBy o f h x := pathBy_one o T f h
    _ ≤ 1 := Converse.sum_outBy_le_one o ho T f h hw

/-- **Monotone in the fuel** for nonnegative functionals: a completed run stays completed. -/
theorem pathBy_le_succ (ho : Converse.MargUnit o) {G : History n → ℝ}
    (hG : ∀ h', WFE h' → size h' = 0 → 0 ≤ G h') :
    ∀ (f : ℕ) (h : History n), WFE h → pathBy o T f h G ≤ pathBy o T (f + 1) h G := by
  intro f
  induction f with
  | zero =>
    intro h hw
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T 0 hs, pathBy_of_size_zero o T 1 hs]
    · rw [pathBy_zero_of_ne o T hs]
      exact pathBy_nonneg T ho hG 1 hw
  | succ f ih =>
    intro h hw
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T _ hs, pathBy_of_size_zero o T _ hs]
    · rw [pathBy_succ_of_ne o T f hs, pathBy_succ_of_ne o T (f + 1) hs]
      exact Finset.sum_le_sum (fun S hS => mul_le_mul_of_nonneg_left
        (ih _ (Converse.wfe_child_w2 T hw (Finset.mem_powerset.1 hS)))
        (Converse.stepW_nonneg_w2 o ho T hw S))

theorem pathBy_mono_fuel (ho : Converse.MargUnit o) {G : History n → ℝ}
    (hG : ∀ h', WFE h' → size h' = 0 → 0 ≤ G h') {f f' : ℕ} (hff : f ≤ f') {h : History n}
    (hw : WFE h) : pathBy o T f h G ≤ pathBy o T f' h G := by
  induction hff with
  | refl => exact le_refl _
  | step _ ih => exact le_trans ih (pathBy_le_succ T ho hG _ h hw)

end Order

/-! ## §3 Fixed depth (Chapman–Kolmogorov at depth `j`) -/

/-- The law at depth `j`: the expectation of `g` at the history reached after `j` further rounds from `h`;
a completed history absorbs (it is its own state at every later depth). -/
noncomputable def atDepth (o : Oracle n) (T : TreeE n) : ℕ → History n → (History n → ℝ) → ℝ
  | 0, h, g => g h
  | (j + 1), h, g =>
      if size h = 0 then g h
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * atDepth o T j (⟨T.act h, S⟩ :: h) g

section Depth

variable (o : Oracle n) (T : TreeE n)

lemma atDepth_zero (h : History n) (g : History n → ℝ) : atDepth o T 0 h g = g h := by
  rw [atDepth]

lemma atDepth_succ (j : ℕ) (h : History n) (g : History n → ℝ) :
    atDepth o T (j + 1) h g = if size h = 0 then g h
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * atDepth o T j (⟨T.act h, S⟩ :: h) g := by
  rw [atDepth]

/-- **Fixed-depth decomposition of a path functional.**  No hypothesis. -/
theorem pathBy_split (G : History n → ℝ) :
    ∀ (j f : ℕ) (h : History n),
      pathBy o T (j + f) h G = atDepth o T j h (fun h' => pathBy o T f h' G) := by
  intro j
  induction j with
  | zero => intro f h; rw [Nat.zero_add, atDepth_zero]
  | succ j ih =>
    intro f h
    rw [show j + 1 + f = (j + f) + 1 by omega, atDepth_succ]
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T _ hs, if_pos hs, pathBy_of_size_zero o T _ hs]
    · rw [pathBy_succ_of_ne o T _ hs, if_neg hs]
      exact Finset.sum_congr rfl (fun S _ => by rw [ih])

/-- **`outBy_split` (fixed depth `j`)**: `outBy (j+f) h x = E[outBy f (h_j) x]`, with `h_j` the history after
`j` further rounds from `h` (completed histories absorbing).  Generic: any oracle, any rule, no hypothesis. -/
theorem outBy_split (j f : ℕ) (h : History n) (x : Fin n → Bool) :
    T.outBy o (j + f) h x = atDepth o T j h (fun h' => T.outBy o f h' x) := by
  rw [outBy_eq_pathBy o T, pathBy_split o T _ j f h]
  congr 1
  funext h'
  rw [← outBy_eq_pathBy o T]

end Depth

/-! ## §4 A stopping set -/

/-- Runs from `h` that complete within `f` rounds **without** reaching a `Stop` state: a history that satisfies
`Stop` and is not yet complete kills the run (`Stop` is tested before that round's draws). -/
noncomputable def killBy (o : Oracle n) (T : TreeE n) (Stop : History n → Prop) [DecidablePred Stop] :
    ℕ → History n → (History n → ℝ) → ℝ
  | 0, h, G => if size h = 0 then G h else 0
  | (f + 1), h, G =>
      if size h = 0 then G h
      else if Stop h then 0
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * killBy o T Stop f (⟨T.act h, S⟩ :: h) G

/-- The first `Stop` state reached (not yet complete), within `f` rounds, weighted by its path probability and
evaluated by `K h' f'`, where `f'` is the fuel left on arrival. -/
noncomputable def hitBy (o : Oracle n) (T : TreeE n) (Stop : History n → Prop) [DecidablePred Stop] :
    ℕ → History n → (History n → ℕ → ℝ) → ℝ
  | 0, h, K => if size h ≠ 0 ∧ Stop h then K h 0 else 0
  | (f + 1), h, K =>
      if size h = 0 then 0
      else if Stop h then K h (f + 1)
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * hitBy o T Stop f (⟨T.act h, S⟩ :: h) K

section Stopped

variable (o : Oracle n) (T : TreeE n) (Stop : History n → Prop) [DecidablePred Stop]

lemma killBy_zero (h : History n) (G : History n → ℝ) :
    killBy o T Stop 0 h G = if size h = 0 then G h else 0 := by
  rw [killBy]

lemma killBy_succ (f : ℕ) (h : History n) (G : History n → ℝ) :
    killBy o T Stop (f + 1) h G = if size h = 0 then G h else if Stop h then 0
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * killBy o T Stop f (⟨T.act h, S⟩ :: h) G := by
  rw [killBy]

lemma hitBy_zero (h : History n) (K : History n → ℕ → ℝ) :
    hitBy o T Stop 0 h K = if size h ≠ 0 ∧ Stop h then K h 0 else 0 := by
  rw [hitBy]

lemma hitBy_succ (f : ℕ) (h : History n) (K : History n → ℕ → ℝ) :
    hitBy o T Stop (f + 1) h K = if size h = 0 then 0 else if Stop h then K h (f + 1)
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * hitBy o T Stop f (⟨T.act h, S⟩ :: h) K := by
  rw [hitBy]

/-- **Stopped decomposition of a path functional.**  Every run from `h` either completes within `f` rounds before
reaching a `Stop` state, or reaches a first `Stop` state `h'` with `f'` rounds of fuel left and continues from
there.  Generic: any oracle, any rule, any decidable `Stop`, any `G`; no hypothesis. -/
theorem pathBy_split_stopped (G : History n → ℝ) :
    ∀ (f : ℕ) (h : History n),
      pathBy o T f h G = killBy o T Stop f h G + hitBy o T Stop f h (fun h' f' => pathBy o T f' h' G) := by
  intro f
  induction f with
  | zero =>
    intro h
    rw [killBy_zero, hitBy_zero, pathBy_zero]
    by_cases hs : size h = 0
    · simp [hs]
    · simp only [hs, if_false, ne_eq, not_false_eq_true, true_and, zero_add]
      split_ifs <;> simp
  | succ f ih =>
    intro h
    rw [killBy_succ, hitBy_succ]
    by_cases hs : size h = 0
    · rw [if_pos hs, if_pos hs, pathBy_of_size_zero o T _ hs, add_zero]
    · rw [if_neg hs, if_neg hs]
      by_cases hS : Stop h
      · rw [if_pos hS, if_pos hS, zero_add]
      · rw [if_neg hS, if_neg hS, pathBy_succ_of_ne o T f hs, ← Finset.sum_add_distrib]
        exact Finset.sum_congr rfl (fun S _ => by rw [ih, mul_add])

/-- **`outBy_split_stopped` (a decidable stopping set of histories).**
`outBy f h x = killBy f h 1[outBits = x] + hitBy f h (h', f' ↦ outBy f' h' x)`.
Generic: any oracle, any rule, any decidable `Stop`; no hypothesis. -/
theorem outBy_split_stopped (f : ℕ) (h : History n) (x : Fin n → Bool) :
    T.outBy o f h x = killBy o T Stop f h (fun h' => if outBits h' = x then 1 else 0)
      + hitBy o T Stop f h (fun h' f' => T.outBy o f' h' x) := by
  rw [outBy_eq_pathBy o T, pathBy_split_stopped o T Stop]
  congr 1
  congr 1
  funext h' f'
  rw [← outBy_eq_pathBy o T]

/-- With no stopping state, `killBy` is `pathBy` and nothing is hit. -/
theorem killBy_bot (G : History n → ℝ) :
    ∀ (f : ℕ) (h : History n), killBy o T (fun _ => False) f h G = pathBy o T f h G := by
  intro f
  induction f with
  | zero => intro h; rw [killBy_zero, pathBy_zero]
  | succ f ih =>
    intro h
    rw [killBy_succ, pathBy_succ]
    simp only [if_false]
    split_ifs
    · rfl
    · exact Finset.sum_congr rfl (fun S _ => by rw [ih])

theorem hitBy_const_mul (c : ℝ) (K : History n → ℕ → ℝ) :
    ∀ (f : ℕ) (h : History n),
      hitBy o T Stop f h (fun h' f' => c * K h' f') = c * hitBy o T Stop f h K := by
  intro f
  induction f with
  | zero => intro h; rw [hitBy_zero, hitBy_zero]; split_ifs <;> simp
  | succ f ih =>
    intro h
    rw [hitBy_succ, hitBy_succ]
    split_ifs
    · simp
    · rfl
    · rw [Finset.mul_sum]
      exact Finset.sum_congr rfl (fun S _ => by rw [ih]; ring)

/-- `killBy` along a hereditary "good" predicate is the path functional restricted to good completed histories:
the restriction vanishes below a bad history. -/
theorem pathBy_ite_eq_zero (Good : History n → Prop) [DecidablePred Good]
    (hback : ∀ h, size h ≠ 0 → ∀ S ⊆ T.act h, Good (⟨T.act h, S⟩ :: h) → Good h)
    (G : History n → ℝ) :
    ∀ (f : ℕ) (h : History n), ¬ Good h →
      pathBy o T f h (fun h' => if Good h' then G h' else 0) = 0 := by
  intro f
  induction f with
  | zero =>
    intro h hg
    rw [pathBy_zero]; split_ifs <;> simp_all
  | succ f ih =>
    intro h hg
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T _ hs, if_neg hg]
    · rw [pathBy_succ_of_ne o T f hs]
      refine Finset.sum_eq_zero (fun S hS => ?_)
      rw [ih _ (fun hc => hg (hback h hs S (Finset.mem_powerset.1 hS) hc)), mul_zero]

/-- **`killBy` as a restricted path functional.**  If `Good` is a predicate on histories with
`Good (⟨act h, S⟩ :: h) ↔ Good h ∧ ¬ Stop h` (it records that no `Stop` state has been passed), then from a good
history `killBy` is `pathBy` of `G` restricted to good completed histories.  No hypothesis on the oracle. -/
theorem killBy_eq_pathBy (Good : History n → Prop) [DecidablePred Good]
    (hgood : ∀ h, size h ≠ 0 → ∀ S ⊆ T.act h, (Good (⟨T.act h, S⟩ :: h) ↔ Good h ∧ ¬ Stop h))
    (G : History n → ℝ) :
    ∀ (f : ℕ) (h : History n), Good h →
      killBy o T Stop f h G = pathBy o T f h (fun h' => if Good h' then G h' else 0) := by
  have hback : ∀ h, size h ≠ 0 → ∀ S ⊆ T.act h, Good (⟨T.act h, S⟩ :: h) → Good h :=
    fun h hs S hS hc => ((hgood h hs S hS).1 hc).1
  intro f
  induction f with
  | zero =>
    intro h hg
    rw [killBy_zero, pathBy_zero, if_pos hg]
  | succ f ih =>
    intro h hg
    rw [killBy_succ]
    by_cases hs : size h = 0
    · rw [if_pos hs, pathBy_of_size_zero o T _ hs, if_pos hg]
    · rw [if_neg hs, pathBy_succ_of_ne o T f hs]
      by_cases hS : Stop h
      · rw [if_pos hS]
        refine (Finset.sum_eq_zero (fun S hS' => ?_)).symm
        have hbad : ¬ Good (⟨T.act h, S⟩ :: h) := fun hc =>
          ((hgood h hs S (Finset.mem_powerset.1 hS')).1 hc).2 hS
        rw [pathBy_ite_eq_zero o T Good hback G f _ hbad, mul_zero]
      · rw [if_neg hS]
        refine Finset.sum_congr rfl (fun S hS' => ?_)
        rw [ih _ ((hgood h hs S (Finset.mem_powerset.1 hS')).2 ⟨hg, hS⟩)]

end Stopped

section StoppedOrder

variable {o : Oracle n} (T : TreeE n) (Stop : History n → Prop) [DecidablePred Stop]

/-- **The two masses add to at most one**: completing before any `Stop` state and reaching a first `Stop` state
are disjoint events. -/
theorem killBy_add_hitBy_le_one (ho : Converse.MargUnit o) :
    ∀ (f : ℕ) (h : History n), WFE h →
      killBy o T Stop f h (fun _ => 1) + hitBy o T Stop f h (fun _ _ => 1) ≤ 1 := by
  intro f
  induction f with
  | zero =>
    intro h _
    rw [killBy_zero, hitBy_zero]
    by_cases hs : size h = 0
    · simp [hs]
    · simp only [hs, if_false, zero_add, ne_eq, not_false_eq_true, true_and]
      split_ifs <;> norm_num
  | succ f ih =>
    intro h hw
    rw [killBy_succ, hitBy_succ]
    by_cases hs : size h = 0
    · simp [hs]
    · rw [if_neg hs, if_neg hs]
      by_cases hS : Stop h
      · rw [if_pos hS, if_pos hS, zero_add]
      · rw [if_neg hS, if_neg hS, ← Finset.sum_add_distrib]
        calc ∑ S ∈ (T.act h).powerset, (T.stepW o h S * killBy o T Stop f (⟨T.act h, S⟩ :: h) (fun _ => 1)
              + T.stepW o h S * hitBy o T Stop f (⟨T.act h, S⟩ :: h) (fun _ _ => 1))
            ≤ ∑ S ∈ (T.act h).powerset, T.stepW o h S * 1 := by
              refine Finset.sum_le_sum (fun S hS' => ?_)
              rw [← mul_add]
              exact mul_le_mul_of_nonneg_left
                (ih _ (Converse.wfe_child_w2 T hw (Finset.mem_powerset.1 hS')))
                (Converse.stepW_nonneg_w2 o ho T hw S)
          _ = 1 := by simp only [mul_one]; exact Converse.sum_stepW_w2 o T h

/-- `hitBy` is monotone in its evaluation, which is only ever applied at well-formed, incomplete `Stop`
states. -/
theorem hitBy_mono (ho : Converse.MargUnit o) {K K' : History n → ℕ → ℝ}
    (hK : ∀ h' f', WFE h' → size h' ≠ 0 → Stop h' → K h' f' ≤ K' h' f') :
    ∀ (f : ℕ) (h : History n), WFE h → hitBy o T Stop f h K ≤ hitBy o T Stop f h K' := by
  intro f
  induction f with
  | zero =>
    intro h hw
    rw [hitBy_zero, hitBy_zero]
    split_ifs with hc
    · exact hK h 0 hw hc.1 hc.2
    · exact le_refl _
  | succ f ih =>
    intro h hw
    rw [hitBy_succ, hitBy_succ]
    by_cases hs : size h = 0
    · simp [hs]
    · rw [if_neg hs, if_neg hs]
      by_cases hS : Stop h
      · rw [if_pos hS, if_pos hS]; exact hK h (f + 1) hw hs hS
      · rw [if_neg hS, if_neg hS]
        exact Finset.sum_le_sum (fun S hS' => mul_le_mul_of_nonneg_left
          (ih _ (Converse.wfe_child_w2 T hw (Finset.mem_powerset.1 hS')))
          (Converse.stepW_nonneg_w2 o ho T hw S))

end StoppedOrder

/-! ## §5 Seeds: measurability, integrability, the seeded functional and its limit -/

section Seeded

variable {Seed : Type} [MeasurableSpace Seed]

/-- One round as a sum over the finitely many possible actions, so that the seed enters only through the
indicators of the level sets of `act` and `fill` (as in the shared library's `outBy_succ_expand_w2`). -/
lemma pathBy_succ_expand (o : Oracle n) (T : TreeE n) (f : ℕ) (h : History n) (G : History n → ℝ)
    (hs : size h ≠ 0) :
    pathBy o T (f + 1) h G
      = ∑ B ∈ (remaining h).powerset, (if T.act h = B then (1:ℝ) else 0) *
          ∑ S ∈ B.powerset,
            (if o.legal h then batchLaw o h B S else (if S = T.fill h then 1 else 0)) *
              pathBy o T f (⟨B, S⟩ :: h) G := by
  have hmem : T.act h ∈ (remaining h).powerset := Finset.mem_powerset.2 (T.act_sub h)
  rw [Finset.sum_eq_single_of_mem _ hmem
      (by intro b _ hb; rw [if_neg (fun he => hb he.symm), zero_mul]),
    if_pos rfl, one_mul, pathBy_succ_of_ne o T f hs]
  rfl

/-- **Measurability in the seed**, for every oracle, horizon, history and functional `G`, from the level-set
measurability of `act` and `fill` alone. -/
theorem measurable_pathBy (o : Oracle n) (σ : PolicyE n Seed) (G : History n → ℝ) :
    ∀ (f : ℕ) (h : History n), Measurable (fun ω => pathBy o (σ.tree ω) f h G) := by
  intro f
  induction f with
  | zero =>
    intro h
    have hEq : (fun ω => pathBy o (σ.tree ω) 0 h G)
        = fun _ : Seed => (if size h = 0 then G h else 0) := by
      funext ω; exact pathBy_zero o _ h G
    rw [hEq]; exact measurable_const
  | succ f ih =>
    intro h
    by_cases hs : size h = 0
    · have hEq : (fun ω => pathBy o (σ.tree ω) (f + 1) h G) = fun _ : Seed => G h := by
        funext ω; exact pathBy_of_size_zero o _ (f + 1) hs G
      rw [hEq]; exact measurable_const
    · have hEq : (fun ω => pathBy o (σ.tree ω) (f + 1) h G)
          = fun ω => ∑ B ∈ (remaining h).powerset, (if σ.act h ω = B then (1:ℝ) else 0) *
              ∑ S ∈ B.powerset,
                (if o.legal h then batchLaw o h B S else (if S = σ.fill h ω then 1 else 0)) *
                  pathBy o (σ.tree ω) f (⟨B, S⟩ :: h) G := by
        funext ω; exact pathBy_succ_expand o (σ.tree ω) f h G hs
      rw [hEq]
      refine Finset.measurable_sum _ (fun B _ => ?_)
      refine Measurable.mul (Faithful.measurable_ite_one _ (σ.act_meas h B)) ?_
      refine Finset.measurable_sum _ (fun S _ => ?_)
      refine Measurable.mul ?_ (ih (⟨B, S⟩ :: h))
      by_cases hL : o.legal h
      · simp only [if_pos hL]; exact measurable_const
      · simp only [if_neg hL]
        have hset : {ω : Seed | S = σ.fill h ω} = {ω : Seed | σ.fill h ω = S} := by
          ext ω; exact eq_comm
        exact Faithful.measurable_ite_one _ (by rw [hset]; exact σ.fill_meas h S)

/-- A tree-independent bound on `|pathBy|`, valid for every oracle and functional. -/
noncomputable def pathBnd (o : Oracle n) (G : History n → ℝ) : ℕ → History n → ℝ
  | 0, h => |G h|
  | (f + 1), h => |G h| + ∑ B ∈ (remaining h).powerset, ∑ S ∈ B.powerset,
      (|batchLaw o h B S| + 1) * pathBnd o G f (⟨B, S⟩ :: h)

lemma pathBnd_nonneg (o : Oracle n) (G : History n → ℝ) :
    ∀ (f : ℕ) (h : History n), 0 ≤ pathBnd o G f h := by
  intro f
  induction f with
  | zero => intro h; rw [pathBnd]; exact abs_nonneg _
  | succ f ih =>
    intro h
    rw [pathBnd]
    exact add_nonneg (abs_nonneg _) (Finset.sum_nonneg (fun B _ => Finset.sum_nonneg (fun S _ =>
      mul_nonneg (by positivity) (ih _))))

theorem abs_pathBy_le_pathBnd (o : Oracle n) (T : TreeE n) (G : History n → ℝ) :
    ∀ (f : ℕ) (h : History n), |pathBy o T f h G| ≤ pathBnd o G f h := by
  intro f
  induction f with
  | zero =>
    intro h
    rw [pathBy_zero, pathBnd]
    split_ifs <;> simp
  | succ f ih =>
    intro h
    have hsum_nonneg : 0 ≤ ∑ B ∈ (remaining h).powerset, ∑ S ∈ B.powerset,
        (|batchLaw o h B S| + 1) * pathBnd o G f (⟨B, S⟩ :: h) :=
      Finset.sum_nonneg (fun B _ => Finset.sum_nonneg (fun S _ =>
        mul_nonneg (by positivity) (pathBnd_nonneg o G f _)))
    rw [pathBnd]
    by_cases hs : size h = 0
    · rw [pathBy_of_size_zero o T _ hs]
      linarith
    · rw [pathBy_succ_of_ne o T f hs]
      have hmem : T.act h ∈ (remaining h).powerset := Finset.mem_powerset.2 (T.act_sub h)
      have h1 : |∑ S ∈ (T.act h).powerset, T.stepW o h S * pathBy o T f (⟨T.act h, S⟩ :: h) G|
          ≤ ∑ S ∈ (T.act h).powerset,
              (|batchLaw o h (T.act h) S| + 1) * pathBnd o G f (⟨T.act h, S⟩ :: h) := by
        refine le_trans (Finset.abs_sum_le_sum_abs _ _) (Finset.sum_le_sum (fun S _ => ?_))
        rw [abs_mul]
        exact mul_le_mul (Converse.abs_stepW_le_w2 o T h S) (ih _) (abs_nonneg _) (by positivity)
      have h2 : ∑ S ∈ (T.act h).powerset,
              (|batchLaw o h (T.act h) S| + 1) * pathBnd o G f (⟨T.act h, S⟩ :: h)
          ≤ ∑ B ∈ (remaining h).powerset, ∑ S ∈ B.powerset,
              (|batchLaw o h B S| + 1) * pathBnd o G f (⟨B, S⟩ :: h) :=
        Finset.single_le_sum
          (f := fun B => ∑ S ∈ B.powerset, (|batchLaw o h B S| + 1) * pathBnd o G f (⟨B, S⟩ :: h))
          (fun B _ => Finset.sum_nonneg (fun S _ =>
            mul_nonneg (by positivity) (pathBnd_nonneg o G f _))) hmem
      have h3 := abs_nonneg (G h)
      linarith

/-- **Integrability in the seed**, for every oracle and functional. -/
theorem integrable_pathBy (o : Oracle n) (σ : PolicyE n Seed) (G : History n → ℝ) (f : ℕ)
    (h : History n) : Integrable (fun ω => pathBy o (σ.tree ω) f h G) σ.P := by
  have := σ.isProb
  refine Integrable.mono' (integrable_const (pathBnd o G f h))
    (measurable_pathBy o σ G f h).aestronglyMeasurable ?_
  filter_upwards with ω
  rw [Real.norm_eq_abs]
  exact abs_pathBy_le_pathBnd o (σ.tree ω) G f h

/-- The seeded path functional over runs completed within `f` rounds (from the empty history). -/
noncomputable def seedPath (o : Oracle n) (σ : PolicyE n Seed) (f : ℕ) (G : History n → ℝ) : ℝ :=
  ∫ ω, pathBy o (σ.tree ω) f [] G ∂σ.P

/-- Its limit over the horizon: the path functional over all completed runs. -/
noncomputable def pathLim (o : Oracle n) (σ : PolicyE n Seed) (G : History n → ℝ) : ℝ :=
  ⨆ f : ℕ, seedPath o σ f G

/-- Functionals of the output word: `seedPath (g ∘ outBits) = Σ_x σ.outBy f x · g x`.  Every oracle. -/
theorem seedPath_comp_outBits (o : Oracle n) (σ : PolicyE n Seed) (g : (Fin n → Bool) → ℝ) (f : ℕ) :
    seedPath o σ f (fun h' => g (outBits h')) = ∑ x, σ.outBy o f x * g x := by
  unfold seedPath PolicyE.outBy
  simp only [pathBy_comp_outBits]
  rw [integral_finsetSum _ (fun x _ => (Converse.integrable_outBy o σ f [] x).mul_const (g x))]
  exact Finset.sum_congr rfl (fun x _ => integral_mul_const (g x) _)

/-- `seedPath 1` is the completion probability `doneBy`.  Every oracle. -/
theorem seedPath_one (o : Oracle n) (σ : PolicyE n Seed) (f : ℕ) :
    seedPath o σ f (fun _ => 1) = σ.doneBy o f := by
  have := seedPath_comp_outBits o σ (fun _ => (1 : ℝ)) f
  simp only [mul_one] at this
  exact this

variable {o : Oracle n}

theorem seedPath_mono (ho : Converse.MargUnit o) (σ : PolicyE n Seed) {G G' : History n → ℝ}
    (hGG : ∀ h', WFE h' → size h' = 0 → G h' ≤ G' h') (f : ℕ) :
    seedPath o σ f G ≤ seedPath o σ f G' :=
  integral_mono (integrable_pathBy o σ G f []) (integrable_pathBy o σ G' f [])
    (fun ω => pathBy_mono (σ.tree ω) ho hGG f [] trivial)

theorem seedPath_nonneg (ho : Converse.MargUnit o) (σ : PolicyE n Seed) {G : History n → ℝ}
    (hG : ∀ h', WFE h' → size h' = 0 → 0 ≤ G h') (f : ℕ) : 0 ≤ seedPath o σ f G :=
  integral_nonneg (fun ω => pathBy_nonneg (σ.tree ω) ho hG f trivial)

theorem seedPath_le_one (ho : Converse.MargUnit o) (σ : PolicyE n Seed) {G : History n → ℝ}
    (hG : ∀ h', WFE h' → size h' = 0 → G h' ≤ 1) (f : ℕ) : seedPath o σ f G ≤ 1 := by
  have := σ.isProb
  calc seedPath o σ f G ≤ ∫ _ω, (1 : ℝ) ∂σ.P :=
        integral_mono (integrable_pathBy o σ G f []) (integrable_const 1)
          (fun ω => pathBy_le_one (σ.tree ω) ho hG f trivial)
    _ = 1 := by simp

theorem seedPath_mono_fuel (ho : Converse.MargUnit o) (σ : PolicyE n Seed) {G : History n → ℝ}
    (hG : ∀ h', WFE h' → size h' = 0 → 0 ≤ G h') {f f' : ℕ} (hff : f ≤ f') :
    seedPath o σ f G ≤ seedPath o σ f' G :=
  integral_mono (integrable_pathBy o σ G f []) (integrable_pathBy o σ G f' [])
    (fun ω => pathBy_mono_fuel (σ.tree ω) ho hG hff trivial)

lemma bddAbove_seedPath (ho : Converse.MargUnit o) (σ : PolicyE n Seed) {G : History n → ℝ}
    (hG1 : ∀ h', WFE h' → size h' = 0 → G h' ≤ 1) :
    BddAbove (Set.range (fun f => seedPath o σ f G)) :=
  ⟨1, by rintro _ ⟨f, rfl⟩; exact seedPath_le_one ho σ hG1 f⟩

theorem seedPath_le_pathLim (ho : Converse.MargUnit o) (σ : PolicyE n Seed) {G : History n → ℝ}
    (hG1 : ∀ h', WFE h' → size h' = 0 → G h' ≤ 1) (f : ℕ) : seedPath o σ f G ≤ pathLim o σ G :=
  le_ciSup (bddAbove_seedPath ho σ hG1) f

/-- **Monotone convergence over the horizon**, for `0 ≤ G ≤ 1` on completed well-formed histories. -/
theorem tendsto_seedPath_pathLim (ho : Converse.MargUnit o) (σ : PolicyE n Seed) {G : History n → ℝ}
    (hG0 : ∀ h', WFE h' → size h' = 0 → 0 ≤ G h') (hG1 : ∀ h', WFE h' → size h' = 0 → G h' ≤ 1) :
    Filter.Tendsto (fun f => seedPath o σ f G) Filter.atTop (nhds (pathLim o σ G)) :=
  tendsto_atTop_ciSup (fun _ _ hff => seedPath_mono_fuel ho σ hG0 hff) (bddAbove_seedPath ho σ hG1)

theorem pathLim_mono (ho : Converse.MargUnit o) (σ : PolicyE n Seed) {G G' : History n → ℝ}
    (hGG : ∀ h', WFE h' → size h' = 0 → G h' ≤ G' h') (hG'1 : ∀ h', WFE h' → size h' = 0 → G' h' ≤ 1) :
    pathLim o σ G ≤ pathLim o σ G' :=
  ciSup_mono (bddAbove_seedPath ho σ hG'1) (fun f => seedPath_mono ho σ hGG f)

/-- Sanity check: the path functional of `1` over completed runs is the completion probability
`Σ_x outLim x`. -/
theorem pathLim_one (ho : Converse.MargUnit o) (σ : PolicyE n Seed) :
    pathLim o σ (fun _ => 1) = ∑ x, outLim o σ x := by
  have h1 := tendsto_seedPath_pathLim (G := fun _ => (1 : ℝ)) ho σ (fun _ _ _ => zero_le_one)
    (fun _ _ _ => le_refl _)
  have h2 : Filter.Tendsto (fun f => σ.doneBy o f) Filter.atTop (nhds (∑ x, outLim o σ x)) :=
    tendsto_finsetSum _ (fun x _ => Converse.tendsto_outBy_outLim o ho σ x)
  simp only [seedPath_one] at h1
  exact tendsto_nhds_unique h1 h2

end Seeded

/-! ## §6 Non-vacuity checks (`example`s; no new names) -/

/-- Stopping at the root hits it at once, with all the fuel (`n ≥ 1`), and kills every run. -/
example (o : Oracle n) (T : TreeE n) (hn : 1 ≤ n) (f : ℕ) (K : History n → ℕ → ℝ) (G : History n → ℝ) :
    hitBy o T (fun h => h = []) f [] K = K [] f ∧ killBy o T (fun h => h = []) f [] G = 0 := by
  have hs : size ([] : History n) ≠ 0 := by rw [size_nil]; omega
  cases f with
  | zero => exact ⟨by rw [hitBy_zero, if_pos ⟨hs, rfl⟩], by rw [killBy_zero, if_neg hs]⟩
  | succ f =>
    exact ⟨by rw [hitBy_succ, if_neg hs, if_pos rfl], by rw [killBy_succ, if_neg hs, if_pos rfl]⟩

/-- The all-at-once rule completes in one round from the root: `pathBy 1 [] G` is the batch-law average of `G`
over its one-round completed histories (`n ≥ 1`). -/
example (o : Oracle n) (hn : 1 ≤ n) (G : History n → ℝ) :
    pathBy o (allAtOnce n) 1 [] G
      = ∑ S ∈ (remaining ([] : History n)).powerset,
          (allAtOnce n).stepW o [] S * G (⟨remaining [], S⟩ :: []) := by
  have hs : size ([] : History n) ≠ 0 := by rw [size_nil]; omega
  rw [pathBy_succ_of_ne o _ 0 hs]
  refine Finset.sum_congr rfl (fun S _ => ?_)
  have hs0 : size (⟨(allAtOnce n).act [], S⟩ :: ([] : History n)) = 0 := size_cons_remaining [] S
  rw [pathBy_of_size_zero o _ 0 hs0]
  rfl

end A36RW.Laws

#print axioms A36RW.Laws.pathBy_comp_outBits
#print axioms A36RW.Laws.outBy_eq_pathBy
#print axioms A36RW.Laws.pathBy_one
#print axioms A36RW.Laws.pathBy_add
#print axioms A36RW.Laws.pathBy_sub
#print axioms A36RW.Laws.pathBy_congr
#print axioms A36RW.Laws.pathBy_eq_zero_of_vanish
#print axioms A36RW.Laws.pathBy_mono
#print axioms A36RW.Laws.pathBy_le_one
#print axioms A36RW.Laws.pathBy_mono_fuel
#print axioms A36RW.Laws.pathBy_split
#print axioms A36RW.Laws.outBy_split
#print axioms A36RW.Laws.pathBy_split_stopped
#print axioms A36RW.Laws.outBy_split_stopped
#print axioms A36RW.Laws.killBy_bot
#print axioms A36RW.Laws.killBy_eq_pathBy
#print axioms A36RW.Laws.killBy_add_hitBy_le_one
#print axioms A36RW.Laws.hitBy_mono
#print axioms A36RW.Laws.measurable_pathBy
#print axioms A36RW.Laws.integrable_pathBy
#print axioms A36RW.Laws.seedPath_comp_outBits
#print axioms A36RW.Laws.seedPath_one
#print axioms A36RW.Laws.tendsto_seedPath_pathLim
#print axioms A36RW.Laws.pathLim_mono
#print axioms A36RW.Laws.pathLim_one


==> anc/formal_companion/lean/src/A36RW/Lemma1aZero.lean <==
/-
A36RW.Lemma1aZero: Lemma 1(a) of the paper, including its zero-success case, with an
explicit extended-real right side.

Printed (Lemma 1(a)): `KL(p‖q) = −ln q(V) + KL(p‖q(·|V))`, `V` the support of the target; the proof (App. hlow) adds
"if `q(V) = 0`, both sides are infinite".  The existing `A36RW.Relabel.KLx_eq_neg_log_add` is the case `q(V) > 0`.
This module covers the case `q(V) = 0` without defining any conditional law and without Lean's real-logarithm
convention `Real.log 0 = 0`:
* `leak q V := −ENNReal.log (q(V))` in `EReal`; Mathlib's `ENNReal.log 0 = ⊥`, so `leak = ⊤` when `q(V) = 0`, and
  `leak = −Real.log q(V)` when `q(V) > 0`.
* `lemma1a_zero`: for `q ≥ 0` with `q(V) = 0`, `KLx t q = ⊤`, `leak = ⊤`, and `leak + D = ⊤` for EVERY value `D ≠ ⊥`
  of the second term, so the right side is `+∞` whatever (nonnegative) value is assigned to the undefined
  `KL(p‖q(·|V))`.  The left side reuses `A36RW.Relabel.KLx_top_of_massOn_zero`.
* `lemma1a_ext`: both cases together, with their exhaustiveness for `q ≥ 0`.
-/
import A36RW.Interface.Relabel
import Mathlib.Analysis.SpecialFunctions.Log.ENNRealLog

set_option autoImplicit false

namespace A36RW.Lemma1aZero

open A36RW A36RW.Relabel

variable {n : ℕ}

/-- The leakage term `−ln q(V)` in `EReal`, through `ENNReal.log` (`log 0 = ⊥`). -/
noncomputable def leak (q : (Fin n → Bool) → ℝ) (V : Finset (Fin n → Bool)) : EReal :=
  -(ENNReal.log (ENNReal.ofReal (massOn q V)))

theorem leak_eq_top_of_zero {q : (Fin n → Bool) → ℝ} {V : Finset (Fin n → Bool)} (hz : massOn q V = 0) :
    leak q V = ⊤ := by
  simp [leak, hz]

theorem leak_eq_neg_log_of_pos {q : (Fin n → Bool) → ℝ} {V : Finset (Fin n → Bool)} (hm : 0 < massOn q V) :
    leak q V = ((-Real.log (massOn q V) : ℝ) : EReal) := by
  rw [leak, ENNReal.log_ofReal_of_pos hm, EReal.coe_neg]

theorem massOn_nonneg {q : (Fin n → Bool) → ℝ} (hq : ∀ x, 0 ≤ q x) (V : Finset (Fin n → Bool)) :
    0 ≤ massOn q V :=
  Finset.sum_nonneg (fun x _ => hq x)

/-- **Lemma 1(a), zero-success case.** Both sides are `+∞`: the left side is `⊤`, and the right side's leakage term
is `⊤`, so the right side is `⊤` for every value `D ≠ ⊥` given to the second term. -/
theorem lemma1a_zero (t : Target n) {q : (Fin n → Bool) → ℝ} (hq : ∀ x, 0 ≤ q x)
    (hz : massOn q (supp t) = 0) :
    KLx t q = ⊤ ∧ leak q (supp t) = ⊤ ∧ ∀ D : EReal, D ≠ ⊥ → leak q (supp t) + D = ⊤ := by
  refine ⟨KLx_top_of_massOn_zero t hq hz, leak_eq_top_of_zero hz, fun D hD => ?_⟩
  rw [leak_eq_top_of_zero hz]
  exact EReal.top_add_of_ne_bot hD

/-- **Lemma 1(a), both cases.** For `q ≥ 0` exactly one of `q(V) > 0`, `q(V) = 0` holds; in the first the printed
identity holds with the real leakage term (`A36RW.Relabel.KLx_eq_neg_log_add`), which equals `leak`; in the second
both sides are `+∞` (`lemma1a_zero`). -/
theorem lemma1a_ext (t : Target n) {q : (Fin n → Bool) → ℝ} (hq : ∀ x, 0 ≤ q x) :
    (0 < massOn q (supp t) ∨ massOn q (supp t) = 0) ∧
    (0 < massOn q (supp t) →
      KLx t q = ((-Real.log (massOn q (supp t)) : ℝ) : WithTop ℝ) + KLx t (fun x => q x / massOn q (supp t)) ∧
      leak q (supp t) = ((-Real.log (massOn q (supp t)) : ℝ) : EReal)) ∧
    (massOn q (supp t) = 0 →
      KLx t q = ⊤ ∧ leak q (supp t) = ⊤ ∧ ∀ D : EReal, D ≠ ⊥ → leak q (supp t) + D = ⊤) := by
  refine ⟨?_, fun hm => ⟨KLx_eq_neg_log_add t q hm, leak_eq_neg_log_of_pos hm⟩, lemma1a_zero t hq⟩
  rcases (massOn_nonneg hq (supp t)).lt_or_eq with h | h
  · exact Or.inl h
  · exact Or.inr h.symm

end A36RW.Lemma1aZero


==> anc/formal_companion/lean/src/A36RW/RemOutside.lean <==
/-
A36RW: B-REM — appendix_reference.tex, "Remark (scope of the converse)", the
mechanisms named as outside `𝒜_r`.

Printed text (appendix_reference.tex l.92-95):
  "The converse forbids repair: resampling the current block until the quota remains satisfiable, with a uniform
   relabelling, outputs p exactly (Lemma lem:tools(e); the number of resampling steps is not analysed), and restart
   with state reuse, remasking, lookahead, joint within-round draws and approximate conditionals are also outside 𝒜_r."
The repair clause is already kernel-checked (`A36RW.W22.repaired_relabelled`, `repaired_not_policy`).  This file
covers the rest.  `𝒜_r` is V0's `PolicyE` with the exact oracle (the balanced oracle, `Bridge.exact_balanced`) and the
cap `r`; its defining restrictions (V0 §3, paper §2): the batch is chosen before its draws; the draws are fresh
INDEPENDENT `Bernoulli(j/M)` at the EXACT conditional marginals; outputs are exactly the committed draws, which are
IRREVOCABLE (the history only grows: `⟨B, S⟩ :: h`).

For each mechanism: a minimal definition on V0's frame relaxing one restriction (with the printed class as the special
case where the mechanism is switched off: `*.ofTreeE_outBy`, same law at every horizon), and a member whose output law
within `r` rounds is NOT the law of any member of `𝒜_r` within `r` rounds, at `n = 4`, `k = 2`, because its success
exceeds the class's best success `G_r(4,2)` (`3/8` at `r = 1`, `3/4` at `r = 2`; `A36RW.Converse.deadline_le_GrRec`):
* restart with state reuse (`RestartTreeE`): at an illegal history the round erases the last `back` batches, REUSES
  the earlier prefix, and draws from there; choices may depend on the restart count.  Witnesses: at `(4,2)`, `r = 2`,
  restarting from the root, success `27/32 > 3/4` (`restart_witness`); at `(6,3)`, `r = 3`, restarting from the
  round-1 prefix (three reused committed coordinates), success `103/108 > 11/12 = G_3(6,3)` (`restart6_witness`).
* remasking (`RemaskTreeE`): a round may first un-commit (remask) committed coordinates, discarding their values.
  Witness (`r = 2`): success `1 > 3/4` (`remask_witness`).
* lookahead: `A36RW.W11R.LookPolicyE` (draw, look, commit a subset); witness (`r = 2`) success `1 > 3/4`
  (`A36RW.W11R.LookW.look_witness`, re-exported in `scope_outside`).
* joint within-round draws (`JointTreeE`): the batch's word is drawn from a joint law on the batch instead of the
  product law; witness: the target's exact joint conditional, one round over all coordinates, law `p` in one round
  (`joint_witness`; success `1 > 3/8`).
* approximate conditionals (`approxOracle δ`): the printed interface `PolicyE` run with an oracle whose root marginals
  are off by `δ` (`1/2 ± δ`), exact elsewhere.  For every `δ ≠ 0` the oracle is not exact (`approx_not_exact`), and the
  all-at-once member has one-round success `3/8 + δ² + 6δ⁴ > 3/8` (`approx_witness`).
Scope: each witness is exhibited at the stated `(n, r)`; "outside `𝒜_r`" is read as "the mechanism produces, within
`r` rounds, a law that no member of `𝒜_r` produces within `r` rounds" (for large `r` both sides can reach `p`, so no
mechanism-independent separation at every `r` is claimed or available).
-/
import A36RW.W11Relaxed
import A36RW.Interface.Mix

set_option autoImplicit false

namespace A36RW.BRem

open AGF A36RW Finset MeasureTheory

variable {n : ℕ}

/-! ## §0 The class's best success at `n = 4`, and the separation criterion -/

/-- Every member of the class (any seed law) has success at most `3/8` within one round at `(4,2)`. -/
lemma class_succ_le_one {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed) :
    ∑ x ∈ Vset 4 2, σ.outBy (balancedOracle 4 2) 1 x ≤ 3 / 8 := by
  have hb := A36RW.Converse.deadline_le_GrRec 4 2 (by norm_num) σ 1
  rwa [A36RW.W11.GrRec_1_4_2] at hb

/-- Every member of the class has success at most `3/4` within two rounds at `(4,2)`. -/
lemma class_succ_le_two {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed) :
    ∑ x ∈ Vset 4 2, σ.outBy (balancedOracle 4 2) 2 x ≤ 3 / 4 := by
  have hb := A36RW.Converse.deadline_le_GrRec 4 2 (by norm_num) σ 2
  rwa [A36RW.W11.GrRec_2_4_2] at hb

/-- A law whose success exceeds the class's best success at horizon `r` is not the law of any member at `r`. -/
lemma not_class_of_succ {r : ℕ} {g : ℝ} (q : (Fin 4 → Bool) → ℝ)
    (hg : ∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
      ∑ x ∈ Vset 4 2, σ.outBy (balancedOracle 4 2) r x ≤ g)
    (hq : g < ∑ x ∈ Vset 4 2, q x) :
    ∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed), σ.outBy (balancedOracle 4 2) r ≠ q := by
  intro Seed _ σ heq
  have := hg σ
  rw [heq] at this
  linarith

/-- The root batch law at `(4,2)` is `(1/2)^|B|` on every word. -/
lemma batchLaw_root (B S : Finset (Fin 4)) (hS : S ⊆ B) :
    batchLaw (balancedOracle 4 2) [] B S = (1 / 2) ^ B.card := by
  rw [A36RW.Converse.batchLaw_balanced_w2, batchProb_eq_pow 2 [] hS, A36RW.W11.Look.ratio_nil]
  have hc : S.card ≤ B.card := Finset.card_le_card hS
  rw [show (1 : ℝ) - 1 / 2 = 1 / 2 by norm_num, ← pow_add, Nat.add_sub_cancel' hc]

/-- One round over all coordinates from the root: the law at `x` is the step weight of the word `onesOf x`. -/
lemma oneRound_root (w : Finset (Fin n) → ℝ) (x : Fin n → Bool) :
    ∑ S ∈ (univ : Finset (Fin n)).powerset, w S *
        (if size (⟨univ, S⟩ :: ([] : History n)) = 0 ∧
          outBits (⟨univ, S⟩ :: ([] : History n)) = x then (1 : ℝ) else 0) = w (onesOf x) := by
  have h := A36RW.W11R.CondW.oneRound w x
  rwa [remaining_nil] at h

/-- The one-round success of the root product law over all coordinates is `3/8` at `(4,2)`. -/
lemma allAtOnce_root_succ :
    ∑ x ∈ Vset 4 2, batchLaw (balancedOracle 4 2) [] univ (onesOf x) = 3 / 8 := by
  rw [Finset.sum_congr rfl (fun x _ => batchLaw_root univ (onesOf x) (Finset.subset_univ _))]
  rw [Finset.sum_const, show (Vset 4 2).card = 6 by decide]
  simp; norm_num

/-! ## §1 Restart with state reuse -/

/-- **Restart with state reuse, deterministic rule.**  Choices may depend on the number `c` of restarts so far.  At
an incomplete ILLEGAL history `h` with `back c h ≥ 1` the round RESTARTS: the most recent `back c h` batches are erased,
the earlier prefix `h.drop (back c h)` is REUSED, and the round's batch is drawn there (restart count `c + 1`).
Every round is charged.  With `back ≡ 0` and `c`-independent choices this is V0's `TreeE` (`ofTreeE_outBy`). -/
structure RestartTreeE (n : ℕ) where
  act : ℕ → History n → Finset (Fin n)
  fill : ℕ → History n → Finset (Fin n)
  back : ℕ → History n → ℕ
  act_sub : ∀ c h, act c h ⊆ remaining h
  fill_sub : ∀ c h, fill c h ⊆ act c h

noncomputable def RestartTreeE.stepW (o : Oracle n) (T : RestartTreeE n) (c : ℕ) (h : History n)
    (S : Finset (Fin n)) : ℝ :=
  if o.legal h then batchLaw o h (T.act c h) S else (if S = T.fill c h then 1 else 0)

/-- Output law within `f` rounds, from restart count `c` and history `h`. -/
noncomputable def RestartTreeE.outBy (o : Oracle n) (T : RestartTreeE n) :
    ℕ → ℕ → History n → (Fin n → Bool) → ℝ
  | 0, _, h, x => if size h = 0 ∧ outBits h = x then 1 else 0
  | (f + 1), c, h, x =>
      if size h = 0 then (if outBits h = x then 1 else 0)
      else if ¬ o.legal h ∧ 0 < T.back c h then
        ∑ S ∈ (T.act (c + 1) (h.drop (T.back c h))).powerset,
          T.stepW o (c + 1) (h.drop (T.back c h)) S *
            RestartTreeE.outBy o T f (c + 1) (⟨T.act (c + 1) (h.drop (T.back c h)), S⟩ :: h.drop (T.back c h)) x
      else ∑ S ∈ (T.act c h).powerset, T.stepW o c h S * RestartTreeE.outBy o T f c (⟨T.act c h, S⟩ :: h) x

lemma RestartTreeE.outBy_succ (o : Oracle n) (T : RestartTreeE n) (f c : ℕ) (h : History n) (x : Fin n → Bool) :
    T.outBy o (f + 1) c h x =
      if size h = 0 then (if outBits h = x then 1 else 0)
      else if ¬ o.legal h ∧ 0 < T.back c h then
        ∑ S ∈ (T.act (c + 1) (h.drop (T.back c h))).powerset,
          T.stepW o (c + 1) (h.drop (T.back c h)) S *
            T.outBy o f (c + 1) (⟨T.act (c + 1) (h.drop (T.back c h)), S⟩ :: h.drop (T.back c h)) x
      else ∑ S ∈ (T.act c h).powerset, T.stepW o c h S * T.outBy o f c (⟨T.act c h, S⟩ :: h) x := rfl

/-- The printed rule as a restart rule that never restarts. -/
def RestartTreeE.ofTreeE (T : TreeE n) : RestartTreeE n where
  act _ h := T.act h
  fill _ h := T.fill h
  back _ _ := 0
  act_sub _ h := T.act_sub h
  fill_sub _ h := T.fill_sub h

theorem RestartTreeE.ofTreeE_outBy (o : Oracle n) (T : TreeE n) :
    ∀ (f c : ℕ) (h : History n) (x : Fin n → Bool), (RestartTreeE.ofTreeE T).outBy o f c h x = T.outBy o f h x := by
  intro f
  induction f with
  | zero => intro c h x; rfl
  | succ f ih =>
      intro c h x
      rw [RestartTreeE.outBy_succ, A36RW.W11R.treeE_outBy_succ]
      by_cases hs : size h = 0
      · rw [if_pos hs, if_pos hs]
      · rw [if_neg hs, if_neg hs, if_neg (fun h' => lt_irrefl 0 h'.2)]
        apply Finset.sum_congr rfl
        intro S _
        show (RestartTreeE.ofTreeE T).stepW o c h S * (RestartTreeE.ofTreeE T).outBy o f c (⟨T.act h, S⟩ :: h) x = _
        rw [ih]
        rfl

namespace RestartW

open A36RW.W11.Look

/-- The round-1 history of the witness. -/
abbrev r1 (S : Finset (Fin 4)) : History 4 := [⟨drawSet, S⟩]

/-- **The witness** (`n = 4`): round 1 draws `{0,1,2}`; if the state is legal, round 2 commits the last coordinate;
if it is illegal (count `0` or `3`), round 2 restarts from the root (the reusable legal prefix) and draws all four
coordinates. -/
def restartTree : RestartTreeE 4 where
  act c h := if c = 0 ∧ h = [] then drawSet else remaining h
  fill _ _ := ∅
  back c h := if c = 0 then h.length else 0
  act_sub c h := by
    by_cases hh : c = 0 ∧ h = []
    · rw [if_pos hh, hh.2, remaining_nil]; exact Finset.subset_univ _
    · rw [if_neg hh]
  fill_sub _ _ := Finset.empty_subset _

theorem r1_facts : ∀ S ∈ drawSet.powerset,
    size (r1 S) = 1 ∧ onesSet (r1 S) ⊆ committed (r1 S) ∧
    (Legal 2 (r1 S) ↔ (S.card = 1 ∨ S.card = 2)) ∧
    (Legal 2 (r1 S) → (quota 2 (r1 S) = 0 ∨ quota 2 (r1 S) = (size (r1 S) : ℤ))) := by
  decide

lemma restartTree_act_nil : restartTree.act 0 [] = drawSet := by
  show (if (0 : ℕ) = 0 ∧ ([] : History 4) = [] then drawSet else remaining ([] : History 4)) = drawSet
  exact if_pos ⟨rfl, rfl⟩

lemma restartTree_act_r1 (S : Finset (Fin 4)) : restartTree.act 0 (r1 S) = remaining (r1 S) := by
  show (if (0 : ℕ) = 0 ∧ r1 S = [] then drawSet else remaining (r1 S)) = remaining (r1 S)
  exact if_neg (fun h => by simp [r1] at h)

lemma restartTree_act_one_nil : restartTree.act 1 [] = remaining [] := by
  show (if (1 : ℕ) = 0 ∧ ([] : History 4) = [] then drawSet else remaining ([] : History 4)) = remaining []
  exact if_neg (fun h => absurd h.1 (by norm_num))

lemma restartTree_back_r1 (S : Finset (Fin 4)) : restartTree.back 0 (r1 S) = 1 := by
  show (if (0 : ℕ) = 0 then (r1 S).length else 0) = 1
  rfl

/-- Success of the second round from `r1 S`. -/
lemma second_round (S : Finset (Fin 4)) (hS : S ∈ drawSet.powerset) :
    ∑ x ∈ Vset 4 2, restartTree.outBy (balancedOracle 4 2) 1 0 (r1 S) x =
      if S.card = 1 ∨ S.card = 2 then 1 else 3 / 8 := by
  obtain ⟨hsz, hO, hleg, hend⟩ := r1_facts S hS
  have hs0 : size (r1 S) ≠ 0 := by rw [hsz]; norm_num
  by_cases hL : S.card = 1 ∨ S.card = 2
  · have hl : Legal 2 (r1 S) := hleg.2 hL
    rw [if_pos hL]
    have hterm : ∀ x, restartTree.outBy (balancedOracle 4 2) 1 0 (r1 S) x =
        ∑ S' ∈ (remaining (r1 S)).powerset, batchLaw (balancedOracle 4 2) (r1 S) (remaining (r1 S)) S' *
          (if size (⟨remaining (r1 S), S'⟩ :: r1 S) = 0 ∧
            outBits (⟨remaining (r1 S), S'⟩ :: r1 S) = x then (1 : ℝ) else 0) := by
      intro x
      have hnr : ¬ (¬ (balancedOracle 4 2).legal (r1 S) ∧ 0 < restartTree.back 0 (r1 S)) :=
        fun h' => h'.1 hl
      rw [RestartTreeE.outBy_succ _ _ 0, if_neg hs0, if_neg hnr, restartTree_act_r1]
      refine Finset.sum_congr rfl (fun S' _ => ?_)
      unfold RestartTreeE.stepW
      rw [if_pos (show (balancedOracle 4 2).legal (r1 S) from hl), restartTree_act_r1]
      rfl
    have hind : ∀ S' : Finset (Fin 4), ∑ x ∈ Vset 4 2,
        batchLaw (balancedOracle 4 2) (r1 S) (remaining (r1 S)) S' *
          (if size (⟨remaining (r1 S), S'⟩ :: r1 S) = 0 ∧
            outBits (⟨remaining (r1 S), S'⟩ :: r1 S) = x then (1 : ℝ) else 0)
        = batchLaw (balancedOracle 4 2) (r1 S) (remaining (r1 S)) S' *
          (if outBits (⟨remaining (r1 S), S'⟩ :: r1 S) ∈ Vset 4 2 then 1 else 0) := by
      intro S'
      rw [← Finset.mul_sum, size_cons_remaining]
      simp only [true_and]
      rw [Finset.sum_ite_eq]
    rw [Finset.sum_congr rfl (fun x _ => hterm x), Finset.sum_comm, Finset.sum_congr rfl (fun S' _ => hind S')]
    exact A36RW.W11.endpoint_round_success 2 (r1 S) hO (hend hl)
  · rw [if_neg hL]
    have hnl : ¬ Legal 2 (r1 S) := fun h' => hL (hleg.1 h')
    have hterm : ∀ x, restartTree.outBy (balancedOracle 4 2) 1 0 (r1 S) x =
        ∑ S' ∈ (univ : Finset (Fin 4)).powerset, batchLaw (balancedOracle 4 2) [] univ S' *
          (if size (⟨univ, S'⟩ :: ([] : History 4)) = 0 ∧
            outBits (⟨univ, S'⟩ :: ([] : History 4)) = x then (1 : ℝ) else 0) := by
      intro x
      have hr : ¬ (balancedOracle 4 2).legal (r1 S) ∧ 0 < restartTree.back 0 (r1 S) :=
        ⟨hnl, by rw [restartTree_back_r1]; norm_num⟩
      rw [RestartTreeE.outBy_succ _ _ 0, if_neg hs0, if_pos hr, restartTree_back_r1]
      have hdrop : (r1 S).drop 1 = [] := rfl
      rw [hdrop, restartTree_act_one_nil, remaining_nil]
      refine Finset.sum_congr rfl (fun S' _ => ?_)
      unfold RestartTreeE.stepW
      rw [if_pos (show (balancedOracle 4 2).legal [] from A36RW.W11.Look.legal_nil), restartTree_act_one_nil,
        remaining_nil]
      rfl
    rw [Finset.sum_congr rfl (fun x _ => hterm x)]
    rw [Finset.sum_congr rfl (fun x _ => oneRound_root (fun S' => batchLaw (balancedOracle 4 2) [] univ S') x)]
    exact allAtOnce_root_succ

/-- **Restart with state reuse is outside `𝒜_2`** (`n = 4`): the witness completes within two rounds on every path
(every round is charged; the restart round draws all four coordinates), has success `27/32 > 3/4`, so its law within
two rounds is not the law of any member of `𝒜_2`. -/
theorem restart_witness :
    ∑ x ∈ Vset 4 2, restartTree.outBy (balancedOracle 4 2) 2 0 [] x = 27 / 32 ∧
    (3 : ℝ) / 4 < 27 / 32 ∧
    ∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
      σ.outBy (balancedOracle 4 2) 2 ≠ fun x => restartTree.outBy (balancedOracle 4 2) 2 0 [] x := by
  have hsucc : ∑ x ∈ Vset 4 2, restartTree.outBy (balancedOracle 4 2) 2 0 [] x = 27 / 32 := by
    have hs0 : size ([] : History 4) ≠ 0 := by rw [size_nil]; norm_num
    have hnr : ¬ (¬ (balancedOracle 4 2).legal ([] : History 4) ∧ 0 < restartTree.back 0 []) :=
      fun h' => h'.1 A36RW.W11.Look.legal_nil
    have hst : ∀ S ∈ drawSet.powerset, restartTree.stepW (balancedOracle 4 2) 0 [] S = (1 / 2) ^ 3 := by
      intro S hS
      unfold RestartTreeE.stepW
      rw [if_pos (show (balancedOracle 4 2).legal [] from A36RW.W11.Look.legal_nil), restartTree_act_nil,
        batchLaw_root drawSet S (Finset.mem_powerset.1 hS)]
      rfl
    have hterm : ∀ x, restartTree.outBy (balancedOracle 4 2) 2 0 [] x =
        ∑ S ∈ drawSet.powerset, (1 / 2 : ℝ) ^ 3 * restartTree.outBy (balancedOracle 4 2) 1 0 (r1 S) x := by
      intro x
      rw [RestartTreeE.outBy_succ _ _ 1, if_neg hs0, if_neg hnr, restartTree_act_nil]
      refine Finset.sum_congr rfl (fun S hS => ?_)
      rw [hst S hS]
    have hsec : ∀ S ∈ drawSet.powerset, ∑ x ∈ Vset 4 2, (1 / 2 : ℝ) ^ 3 *
        restartTree.outBy (balancedOracle 4 2) 1 0 (r1 S) x
          = (1 / 2 : ℝ) ^ 3 * (if S.card = 1 ∨ S.card = 2 then 1 else 3 / 8) := by
      intro S hS
      rw [← Finset.mul_sum, second_round S hS]
    rw [Finset.sum_congr rfl (fun x _ => hterm x), Finset.sum_comm, Finset.sum_congr rfl hsec,
      ← Finset.mul_sum, Finset.sum_ite, Finset.sum_const, Finset.sum_const]
    rw [show (drawSet.powerset.filter (fun S => S.card = 1 ∨ S.card = 2)).card = 6 by decide,
      show (drawSet.powerset.filter (fun S => ¬ (S.card = 1 ∨ S.card = 2))).card = 2 by decide]
    norm_num
  refine ⟨hsucc, by norm_num, ?_⟩
  exact not_class_of_succ _ (fun σ => class_succ_le_two σ) (by rw [hsucc]; norm_num)

end RestartW


/-! ### Restart with NON-EMPTY state reuse: a witness at `(n, k, r) = (6, 3, 3)`

At `n = 4` within two rounds the only legal prefix a restart can return to is the root.  Here the restart returns to
the round-1 prefix (three committed coordinates are REUSED): round 1 draws `{0,1,2}`; from a non-endpoint state round 2
draws `{3,4}`; if that leaves an illegal state, round 3 erases round 2, keeps round 1, and draws `{3,4,5}`.  Success
`103/108`, against the class's best `G_3(6,3) = 11/12` (`G3_6_3`, kernel computation of the library's `GrRec`). -/

namespace GrRec6

lemma icc16 : Finset.Icc 1 6 = ({1, 2, 3, 4, 5, 6} : Finset ℕ) := by decide
lemma icc15 : Finset.Icc 1 5 = ({1, 2, 3, 4, 5} : Finset ℕ) := by decide
lemma icc14 : Finset.Icc 1 4 = ({1, 2, 3, 4} : Finset ℕ) := by decide
lemma icc13 : Finset.Icc 1 3 = ({1, 2, 3} : Finset ℕ) := by decide
lemma icc12 : Finset.Icc 1 2 = ({1, 2} : Finset ℕ) := by decide
lemma icc11 : Finset.Icc 1 1 = ({1} : Finset ℕ) := by decide
lemma z5 : Finset.Icc (0:ℤ) 5 = {0, 1, 2, 3, 4, 5} := by ext x; simp; omega
lemma z4 : Finset.Icc (0:ℤ) 4 = {0, 1, 2, 3, 4} := by ext x; simp; omega
lemma z3 : Finset.Icc (0:ℤ) 3 = {0, 1, 2, 3} := by ext x; simp; omega
lemma z2 : Finset.Icc (0:ℤ) 2 = {0, 1, 2} := by ext x; simp; omega
lemma z1 : Finset.Icc (0:ℤ) 1 = {0, 1} := by ext x; simp; omega
lemma z0 : Finset.Icc (0:ℤ) 0 = {0} := Finset.Icc_self 0
local macro "grrec2" : tactic => `(tactic| (rw [GrRec]; simp [Finset.sup'_insert, GrRec, killK, binPMF, icc15, icc14, icc13, icc12, icc11, z5, z4, z3, z2, z1, z0]; all_goals norm_num [Nat.choose]))
theorem g00 : GrRec 2 0 0 = 1 := by rw [agfv_c08s_GrRec_zero_size]; simp
theorem g10 : GrRec 2 1 0 = 1 := by show GrRec (1+1) (0+1) 0 = 1; grrec2
theorem g11 : GrRec 2 1 1 = 1 := by show GrRec (1+1) (0+1) 1 = 1; grrec2
theorem g20 : GrRec 2 2 0 = 1 := by show GrRec (1+1) (1+1) 0 = 1; grrec2
theorem g21 : GrRec 2 2 1 = 1 := by show GrRec (1+1) (1+1) 1 = 1; grrec2
theorem g22 : GrRec 2 2 2 = 1 := by show GrRec (1+1) (1+1) 2 = 1; grrec2
theorem g30 : GrRec 2 3 0 = 1 := by show GrRec (1+1) (2+1) 0 = 1; grrec2
theorem g31 : GrRec 2 3 1 = 8 / 9 := by show GrRec (1+1) (2+1) 1 = 8 / 9; grrec2
theorem g32 : GrRec 2 3 2 = 8 / 9 := by show GrRec (1+1) (2+1) 2 = 8 / 9; grrec2
theorem g33 : GrRec 2 3 3 = 1 := by show GrRec (1+1) (2+1) 3 = 1; grrec2
theorem g41 : GrRec 2 4 1 = 27 / 32 := by show GrRec (1+1) (3+1) 1 = 27 / 32; grrec2
theorem g42 : GrRec 2 4 2 = 3 / 4 := by show GrRec (1+1) (3+1) 2 = 3 / 4; grrec2
theorem g43 : GrRec 2 4 3 = 27 / 32 := by show GrRec (1+1) (3+1) 3 = 27 / 32; grrec2
theorem g52 : GrRec 2 5 2 = 18 / 25 := by show GrRec (1+1) (4+1) 2 = 18 / 25; grrec2
theorem g53 : GrRec 2 5 3 = 18 / 25 := by show GrRec (1+1) (4+1) 3 = 18 / 25; grrec2
theorem G3_6_3 : GrRec 3 6 ((3 : ℕ) : ℤ) = 11 / 12 := by
  show GrRec (2 + 1) (5 + 1) 3 = 11 / 12
  rw [GrRec]
  simp only [show (5 + 1 : ℕ) = 6 from rfl, icc16]
  simp [Finset.sup'_insert, killK, binPMF, z5, z4, z3, z2, z1, g00, g10, g11, g20, g21, g22, g30, g31, g32, g33,
    g41, g42, g43, g52, g53]
  norm_num [Nat.choose]
end GrRec6

namespace RestartW6

open A36RW.W11

def B1 : Finset (Fin 6) := {0, 1, 2}
def B2 : Finset (Fin 6) := {3, 4}
abbrev h1 (S : Finset (Fin 6)) : History 6 := [⟨B1, S⟩]
abbrev h2 (S T : Finset (Fin 6)) : History 6 := [⟨B2, T⟩, ⟨B1, S⟩]

/-- An endpoint state: the quota is `0` or `M`. -/
def Endpt (h : History 6) : Prop := quota 3 h = 0 ∨ quota 3 h = (size h : ℤ)
instance (h : History 6) : Decidable (Endpt h) := by unfold Endpt; infer_instance

def restartTree6 : RestartTreeE 6 where
  act c h := if c = 0 ∧ h = [] then B1
    else if c = 0 ∧ h.length = 1 ∧ ¬ Endpt h then B2 ∩ remaining h
    else remaining h
  fill _ _ := ∅
  back c h := if c = 0 ∧ h.length = 2 then 1 else 0
  act_sub c h := by
    by_cases ha : c = 0 ∧ h = []
    · rw [if_pos ha, ha.2, remaining_nil]; exact Finset.subset_univ _
    · rw [if_neg ha]
      by_cases hb : c = 0 ∧ h.length = 1 ∧ ¬ Endpt h
      · rw [if_pos hb]; exact Finset.inter_subset_right
      · rw [if_neg hb]
  fill_sub _ _ := Finset.empty_subset _

theorem F1 : ∀ S ∈ B1.powerset, size (h1 S) = 3 ∧ onesSet (h1 S) ⊆ committed (h1 S) ∧ Legal 3 (h1 S) ∧
    (Endpt (h1 S) ↔ (S.card = 0 ∨ S.card = 3)) ∧ remaining (h1 S) = {3, 4, 5} ∧ B2 ∩ remaining (h1 S) = B2 := by
  decide

theorem F2 : ∀ S ∈ B1.powerset, ∀ T ∈ B2.powerset, size (h2 S T) = 1 ∧ onesSet (h2 S T) ⊆ committed (h2 S T) ∧
    (Legal 3 (h2 S T) → Endpt (h2 S T)) ∧ (Legal 3 (h2 S T) ↔ (S.card + T.card = 2 ∨ S.card + T.card = 3)) := by
  decide


noncomputable abbrev o63 : Oracle 6 := balancedOracle 6 3

lemma legal_nil6 : Legal 3 ([] : History 6) := A36RW.Converse.legal_nil_w2 6 3 (by norm_num)

lemma batch_root6 (B S : Finset (Fin 6)) (hS : S ⊆ B) : batchLaw o63 [] B S = (1 / 2) ^ B.card := by
  rw [A36RW.Converse.batchLaw_balanced_w2, batchProb_eq_pow 3 [] hS]
  have hr : ratio 3 ([] : History 6) = 1 / 2 := by unfold ratio; rw [quota_nil, size_nil]; norm_num
  rw [hr, show (1 : ℝ) - 1 / 2 = 1 / 2 by norm_num, ← pow_add, Nat.add_sub_cancel' (Finset.card_le_card hS)]

lemma ratio_h1 (S : Finset (Fin 6)) (hS : S ∈ B1.powerset) : ratio 3 (h1 S) = (3 - (S.card : ℝ)) / 3 := by
  obtain ⟨hsz, -, -, -, -, -⟩ := F1 S hS
  unfold ratio quota
  rw [hsz]
  simp [onesSet]

lemma batch_h1 (S : Finset (Fin 6)) (hS : S ∈ B1.powerset) {B T : Finset (Fin 6)} (hT : T ⊆ B) :
    batchLaw o63 (h1 S) B T =
      ((3 - (S.card : ℝ)) / 3) ^ T.card * (1 - (3 - (S.card : ℝ)) / 3) ^ (B.card - T.card) := by
  rw [A36RW.Converse.batchLaw_balanced_w2, batchProb_eq_pow 3 (h1 S) hT, ratio_h1 S hS]

/-- The restart round's success from the reused prefix `h1 S`: all three remaining coordinates in one round. -/
noncomputable def restartVal (S : Finset (Fin 6)) : ℝ :=
  ∑ S3 ∈ (remaining (h1 S)).powerset, batchLaw o63 (h1 S) (remaining (h1 S)) S3 *
    (if outBits (⟨remaining (h1 S), S3⟩ :: h1 S) ∈ Vset 6 3 then 1 else 0)

lemma B1_disj : Disjoint B1 ({3, 4, 5} : Finset (Fin 6)) := by decide

lemma card_ones_h1 (S : Finset (Fin 6)) (hS : S ∈ B1.powerset) {S3 : Finset (Fin 6)}
    (hS3 : S3 ⊆ ({3, 4, 5} : Finset (Fin 6))) :
    (onesSet (⟨({3, 4, 5} : Finset (Fin 6)), S3⟩ :: h1 S)).card = S3.card + S.card := by
  have hon : onesSet (⟨({3, 4, 5} : Finset (Fin 6)), S3⟩ :: h1 S) = S3 ∪ S := by simp [onesSet]
  rw [hon, Finset.card_union_of_disjoint]
  exact Finset.disjoint_of_subset_left hS3 (Finset.disjoint_of_subset_right (Finset.mem_powerset.1 hS) B1_disj.symm)

/-- The weight of a three-coordinate restart word with `c` ones, from a prefix with `|S|` ones. -/
noncomputable def wR (s : ℕ) (c : ℕ) : ℝ :=
  ((3 - (s : ℝ)) / 3) ^ c * (1 - (3 - (s : ℝ)) / 3) ^ (3 - c) * (if c + s = 3 then (1 : ℝ) else 0)

lemma restartVal_eq (S : Finset (Fin 6)) (hS : S ∈ B1.powerset) (hj : S.card = 1 ∨ S.card = 2) :
    restartVal S = 4 / 9 := by
  obtain ⟨-, -, -, -, hrem, -⟩ := F1 S hS
  unfold restartVal
  rw [hrem]
  have hterm : ∀ S3 ∈ ({3, 4, 5} : Finset (Fin 6)).powerset,
      batchLaw o63 (h1 S) {3, 4, 5} S3 *
        (if outBits (⟨({3, 4, 5} : Finset (Fin 6)), S3⟩ :: h1 S) ∈ Vset 6 3 then (1 : ℝ) else 0)
      = wR S.card S3.card := by
    intro S3 hS3
    have hsub := Finset.mem_powerset.1 hS3
    have hiff : outBits (⟨({3, 4, 5} : Finset (Fin 6)), S3⟩ :: h1 S) ∈ Vset 6 3 ↔ S3.card + S.card = 3 := by
      rw [A36RW.Converse.outBits_mem_Vset_iff_w2, card_ones_h1 S hS hsub]
    rw [batch_h1 S hS hsub, show ({3, 4, 5} : Finset (Fin 6)).card = 3 by decide]
    unfold wR
    by_cases hc : S3.card + S.card = 3
    · rw [if_pos (hiff.2 hc), if_pos hc]
    · rw [if_neg (fun h => hc (hiff.1 h)), if_neg hc]
  rw [Finset.sum_congr rfl hterm, Finset.sum_powerset_apply_card, show ({3, 4, 5} : Finset (Fin 6)).card = 3 by decide]
  rcases hj with h | h <;> rw [h] <;> simp [wR] <;> norm_num


lemma act_nil6 : restartTree6.act 0 [] = B1 := by
  show (if (0 : ℕ) = 0 ∧ ([] : History 6) = [] then B1 else
    if (0 : ℕ) = 0 ∧ ([] : History 6).length = 1 ∧ ¬ Endpt [] then B2 ∩ remaining [] else remaining []) = B1
  exact if_pos ⟨rfl, rfl⟩

lemma act_h1_end (S : Finset (Fin 6)) (hE : Endpt (h1 S)) : restartTree6.act 0 (h1 S) = remaining (h1 S) := by
  show (if (0 : ℕ) = 0 ∧ h1 S = [] then B1 else
    if (0 : ℕ) = 0 ∧ (h1 S).length = 1 ∧ ¬ Endpt (h1 S) then B2 ∩ remaining (h1 S) else remaining (h1 S)) = _
  rw [if_neg (fun h => by simp at h), if_neg (fun h => h.2.2 hE)]

lemma act_h1_ne (S : Finset (Fin 6)) (hS : S ∈ B1.powerset) (hE : ¬ Endpt (h1 S)) : restartTree6.act 0 (h1 S) = B2 := by
  show (if (0 : ℕ) = 0 ∧ h1 S = [] then B1 else
    if (0 : ℕ) = 0 ∧ (h1 S).length = 1 ∧ ¬ Endpt (h1 S) then B2 ∩ remaining (h1 S) else remaining (h1 S)) = _
  rw [if_neg (fun h => by simp at h), if_pos ⟨rfl, rfl, hE⟩]
  exact (F1 S hS).2.2.2.2.2

lemma act_h2 (S T : Finset (Fin 6)) : restartTree6.act 0 (h2 S T) = remaining (h2 S T) := by
  show (if (0 : ℕ) = 0 ∧ h2 S T = [] then B1 else
    if (0 : ℕ) = 0 ∧ (h2 S T).length = 1 ∧ ¬ Endpt (h2 S T) then B2 ∩ remaining (h2 S T) else remaining (h2 S T)) = _
  rw [if_neg (fun h => by simp at h), if_neg (fun h => by simp at h)]

lemma act_one_h1 (S : Finset (Fin 6)) : restartTree6.act 1 (h1 S) = remaining (h1 S) := by
  show (if (1 : ℕ) = 0 ∧ h1 S = [] then B1 else
    if (1 : ℕ) = 0 ∧ (h1 S).length = 1 ∧ ¬ Endpt (h1 S) then B2 ∩ remaining (h1 S) else remaining (h1 S)) = _
  rw [if_neg (fun h => absurd h.1 (by norm_num)), if_neg (fun h => absurd h.1 (by norm_num))]

lemma back_h2 (S T : Finset (Fin 6)) : restartTree6.back 0 (h2 S T) = 1 := by
  show (if (0 : ℕ) = 0 ∧ (h2 S T).length = 2 then 1 else 0) = 1
  rw [if_pos ⟨rfl, rfl⟩]

/-- **State reuse**: the restart from a round-2 history returns to the round-1 prefix `h1 S`, which is kept. -/
theorem restart_reuses (S T : Finset (Fin 6)) :
    restartTree6.back 0 (h2 S T) = 1 ∧ (h2 S T).drop (restartTree6.back 0 (h2 S T)) = h1 S ∧ h1 S ≠ [] := by
  refine ⟨back_h2 S T, by rw [back_h2]; rfl, by simp⟩

/-- Success of the third round from `h2 S T`. -/
lemma s3_val (S T : Finset (Fin 6)) (hS : S ∈ B1.powerset) (hT : T ∈ B2.powerset) :
    ∑ x ∈ Vset 6 3, restartTree6.outBy o63 1 0 (h2 S T) x = if Legal 3 (h2 S T) then 1 else restartVal S := by
  obtain ⟨hsz, hO, hend, -⟩ := F2 S hS T hT
  have hs0 : size (h2 S T) ≠ 0 := by rw [hsz]; norm_num
  by_cases hL : Legal 3 (h2 S T)
  · rw [if_pos hL]
    have hterm : ∀ x, restartTree6.outBy o63 1 0 (h2 S T) x =
        ∑ S' ∈ (remaining (h2 S T)).powerset, batchLaw o63 (h2 S T) (remaining (h2 S T)) S' *
          (if size (⟨remaining (h2 S T), S'⟩ :: h2 S T) = 0 ∧
            outBits (⟨remaining (h2 S T), S'⟩ :: h2 S T) = x then (1 : ℝ) else 0) := by
      intro x
      have hnr : ¬ (¬ o63.legal (h2 S T) ∧ 0 < restartTree6.back 0 (h2 S T)) := fun h' => h'.1 hL
      rw [RestartTreeE.outBy_succ _ _ 0, if_neg hs0, if_neg hnr, act_h2]
      refine Finset.sum_congr rfl (fun S' _ => ?_)
      unfold RestartTreeE.stepW
      rw [if_pos (show o63.legal (h2 S T) from hL), act_h2]
      rfl
    have hind : ∀ S' : Finset (Fin 6), ∑ x ∈ Vset 6 3,
        batchLaw o63 (h2 S T) (remaining (h2 S T)) S' *
          (if size (⟨remaining (h2 S T), S'⟩ :: h2 S T) = 0 ∧
            outBits (⟨remaining (h2 S T), S'⟩ :: h2 S T) = x then (1 : ℝ) else 0)
        = batchLaw o63 (h2 S T) (remaining (h2 S T)) S' *
          (if outBits (⟨remaining (h2 S T), S'⟩ :: h2 S T) ∈ Vset 6 3 then 1 else 0) := by
      intro S'
      rw [← Finset.mul_sum, size_cons_remaining]
      simp only [true_and]
      rw [Finset.sum_ite_eq]
    rw [Finset.sum_congr rfl (fun x _ => hterm x), Finset.sum_comm, Finset.sum_congr rfl (fun S' _ => hind S')]
    exact A36RW.W11.endpoint_round_success 3 (h2 S T) hO (hend hL)
  · rw [if_neg hL]
    have hl1 : Legal 3 (h1 S) := (F1 S hS).2.2.1
    have hterm : ∀ x, restartTree6.outBy o63 1 0 (h2 S T) x =
        ∑ S3 ∈ (remaining (h1 S)).powerset, batchLaw o63 (h1 S) (remaining (h1 S)) S3 *
          (if size (⟨remaining (h1 S), S3⟩ :: h1 S) = 0 ∧
            outBits (⟨remaining (h1 S), S3⟩ :: h1 S) = x then (1 : ℝ) else 0) := by
      intro x
      have hr : ¬ o63.legal (h2 S T) ∧ 0 < restartTree6.back 0 (h2 S T) := ⟨hL, by rw [back_h2]; norm_num⟩
      rw [RestartTreeE.outBy_succ _ _ 0, if_neg hs0, if_pos hr, back_h2]
      have hdrop : (h2 S T).drop 1 = h1 S := rfl
      rw [hdrop, act_one_h1]
      refine Finset.sum_congr rfl (fun S3 _ => ?_)
      unfold RestartTreeE.stepW
      rw [if_pos (show o63.legal (h1 S) from hl1), act_one_h1]
      rfl
    have hind : ∀ S3 : Finset (Fin 6), ∑ x ∈ Vset 6 3,
        batchLaw o63 (h1 S) (remaining (h1 S)) S3 *
          (if size (⟨remaining (h1 S), S3⟩ :: h1 S) = 0 ∧
            outBits (⟨remaining (h1 S), S3⟩ :: h1 S) = x then (1 : ℝ) else 0)
        = batchLaw o63 (h1 S) (remaining (h1 S)) S3 *
          (if outBits (⟨remaining (h1 S), S3⟩ :: h1 S) ∈ Vset 6 3 then 1 else 0) := by
      intro S3
      rw [← Finset.mul_sum, size_cons_remaining]
      simp only [true_and]
      rw [Finset.sum_ite_eq]
    rw [Finset.sum_congr rfl (fun x _ => hterm x), Finset.sum_comm, Finset.sum_congr rfl (fun S3 _ => hind S3)]
    rfl

/-- The weight of a round-2 word with `c` ones from a prefix with `s` ones, times its continuation value. -/
noncomputable def w2 (s c : ℕ) : ℝ :=
  ((3 - (s : ℝ)) / 3) ^ c * (1 - (3 - (s : ℝ)) / 3) ^ (2 - c) * (if s + c = 2 ∨ s + c = 3 then 1 else 4 / 9)

lemma round2_comb (S : Finset (Fin 6)) (hS : S ∈ B1.powerset) (hj : S.card = 1 ∨ S.card = 2) :
    ∑ T ∈ B2.powerset, batchLaw o63 (h1 S) B2 T * (if Legal 3 (h2 S T) then 1 else restartVal S) = 76 / 81 := by
  have hterm : ∀ T ∈ B2.powerset, batchLaw o63 (h1 S) B2 T * (if Legal 3 (h2 S T) then 1 else restartVal S)
      = w2 S.card T.card := by
    intro T hT
    have hsub := Finset.mem_powerset.1 hT
    have hiff := (F2 S hS T hT).2.2.2
    rw [batch_h1 S hS hsub, show B2.card = 2 by decide, restartVal_eq S hS hj]
    unfold w2
    by_cases hc : S.card + T.card = 2 ∨ S.card + T.card = 3
    · rw [if_pos (hiff.2 hc), if_pos hc]
    · rw [if_neg (fun h => hc (hiff.1 h)), if_neg hc]
  rw [Finset.sum_congr rfl hterm, Finset.sum_powerset_apply_card, show B2.card = 2 by decide]
  rcases hj with h | h <;> rw [h] <;> simp [w2, Finset.sum_range_succ, Nat.choose] <;> norm_num

/-- Success of rounds 2–3 from `h1 S`. -/
lemma s2_val (S : Finset (Fin 6)) (hS : S ∈ B1.powerset) :
    ∑ x ∈ Vset 6 3, restartTree6.outBy o63 2 0 (h1 S) x = if S.card = 0 ∨ S.card = 3 then 1 else 76 / 81 := by
  obtain ⟨hsz, hO, hl1, hEiff, -, -⟩ := F1 S hS
  have hs0 : size (h1 S) ≠ 0 := by rw [hsz]; norm_num
  have hnr : ¬ (¬ o63.legal (h1 S) ∧ 0 < restartTree6.back 0 (h1 S)) := fun h' => h'.1 hl1
  by_cases hE : Endpt (h1 S)
  · rw [if_pos (hEiff.1 hE)]
    have hterm : ∀ x, restartTree6.outBy o63 2 0 (h1 S) x =
        ∑ S' ∈ (remaining (h1 S)).powerset, batchLaw o63 (h1 S) (remaining (h1 S)) S' *
          (if outBits (⟨remaining (h1 S), S'⟩ :: h1 S) = x then (1 : ℝ) else 0) := by
      intro x
      rw [RestartTreeE.outBy_succ _ _ 1, if_neg hs0, if_neg hnr, act_h1_end S hE]
      refine Finset.sum_congr rfl (fun S' _ => ?_)
      unfold RestartTreeE.stepW
      rw [if_pos (show o63.legal (h1 S) from hl1), act_h1_end S hE, RestartTreeE.outBy_succ _ _ 0,
        if_pos (size_cons_remaining _ _)]
    rw [Finset.sum_congr rfl (fun x _ => hterm x), Finset.sum_comm]
    rw [Finset.sum_congr rfl (fun S' _ => by rw [← Finset.mul_sum, Finset.sum_ite_eq])]
    exact A36RW.W11.endpoint_round_success 3 (h1 S) hO hE
  · rw [if_neg (fun h => hE (hEiff.2 h))]
    have hj : S.card = 1 ∨ S.card = 2 := by
      have hc : S.card ≤ 3 := by
        have := Finset.card_le_card (Finset.mem_powerset.1 hS); simpa [B1] using this
      have : ¬ (S.card = 0 ∨ S.card = 3) := fun h => hE (hEiff.2 h)
      omega
    have hterm : ∀ x, restartTree6.outBy o63 2 0 (h1 S) x =
        ∑ T ∈ B2.powerset, batchLaw o63 (h1 S) B2 T * restartTree6.outBy o63 1 0 (h2 S T) x := by
      intro x
      rw [RestartTreeE.outBy_succ _ _ 1, if_neg hs0, if_neg hnr, act_h1_ne S hS hE]
      refine Finset.sum_congr rfl (fun T _ => ?_)
      unfold RestartTreeE.stepW
      rw [if_pos (show o63.legal (h1 S) from hl1), act_h1_ne S hS hE]
    rw [Finset.sum_congr rfl (fun x _ => hterm x), Finset.sum_comm]
    rw [Finset.sum_congr rfl (fun T hT => by rw [← Finset.mul_sum, s3_val S T hS hT])]
    exact round2_comb S hS hj

/-- The round-1 weight of a word with `c` ones times its continuation value. -/
noncomputable def g1 (c : ℕ) : ℝ := (1 / 2 : ℝ) ^ 3 * (if c = 0 ∨ c = 3 then 1 else 76 / 81)

/-- The three-round success of the restart-with-reuse witness: `103/108`. -/
theorem restart6_succ : ∑ x ∈ Vset 6 3, restartTree6.outBy o63 3 0 [] x = 103 / 108 := by
  have hs0 : size ([] : History 6) ≠ 0 := by rw [size_nil]; norm_num
  have hnr : ¬ (¬ o63.legal ([] : History 6) ∧ 0 < restartTree6.back 0 []) := fun h' => h'.1 legal_nil6
  have hterm : ∀ x, restartTree6.outBy o63 3 0 [] x =
      ∑ S ∈ B1.powerset, (1 / 2 : ℝ) ^ 3 * restartTree6.outBy o63 2 0 (h1 S) x := by
    intro x
    rw [RestartTreeE.outBy_succ _ _ 2, if_neg hs0, if_neg hnr, act_nil6]
    refine Finset.sum_congr rfl (fun S hS => ?_)
    unfold RestartTreeE.stepW
    rw [if_pos (show o63.legal [] from legal_nil6), act_nil6, batch_root6 B1 S (Finset.mem_powerset.1 hS),
      show B1.card = 3 by decide]
  rw [Finset.sum_congr rfl (fun x _ => hterm x), Finset.sum_comm]
  have hval : ∀ S ∈ B1.powerset, ∑ x ∈ Vset 6 3, (1 / 2 : ℝ) ^ 3 * restartTree6.outBy o63 2 0 (h1 S) x
      = g1 S.card := by
    intro S hS
    rw [← Finset.mul_sum, s2_val S hS]
    rfl
  rw [Finset.sum_congr rfl hval, Finset.sum_powerset_apply_card, show B1.card = 3 by decide]
  simp [g1, Finset.sum_range_succ, Nat.choose]
  norm_num


/-- Every member of `𝒜` at `(6,3)` (any seed law, any cap) has success at most `G_3(6,3) = 11/12` within three
rounds. -/
lemma class6_succ_le_three {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 6 Seed) :
    ∑ x ∈ Vset 6 3, σ.outBy (balancedOracle 6 3) 3 x ≤ 11 / 12 := by
  have hb := A36RW.Converse.deadline_le_GrRec 6 3 (by norm_num) σ 3
  rwa [GrRec6.G3_6_3] at hb

/-- **Restart with (non-empty) state reuse is outside `𝒜_3`** (`n = 6`, `k = 3`): the witness's law within three
rounds has success `103/108 > 11/12`, so it is not the law of any member of `𝒜_3` within three rounds; its restart
returns to, and keeps, the round-1 prefix. -/
theorem restart6_witness :
    ∑ x ∈ Vset 6 3, restartTree6.outBy (balancedOracle 6 3) 3 0 [] x = 103 / 108 ∧
    (11 : ℝ) / 12 < 103 / 108 ∧
    (∀ S T : Finset (Fin 6), restartTree6.back 0 (h2 S T) = 1 ∧
      (h2 S T).drop (restartTree6.back 0 (h2 S T)) = h1 S ∧ h1 S ≠ []) ∧
    ∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 6 Seed),
      σ.outBy (balancedOracle 6 3) 3 ≠ fun x => restartTree6.outBy (balancedOracle 6 3) 3 0 [] x := by
  refine ⟨restart6_succ, by norm_num, restart_reuses, ?_⟩
  intro Seed _ σ heq
  have h1 := class6_succ_le_three σ
  have h2 : ∑ x ∈ Vset 6 3, σ.outBy (balancedOracle 6 3) 3 x = 103 / 108 := by
    rw [heq]; exact restart6_succ
  rw [h2] at h1
  norm_num at h1

end RestartW6

/-! ## §2 Remasking -/

/-- Remask `R`: erase the coordinates `R` from every committed batch (their values are discarded). -/
def eraseHist (R : Finset (Fin n)) (h : History n) : History n := h.map (fun s => ⟨s.cells \ R, s.ones \ R⟩)

lemma eraseHist_empty (h : History n) : eraseHist ∅ h = h := by
  unfold eraseHist
  conv_rhs => rw [← List.map_id h]
  exact List.map_congr_left (fun s _ => by simp)

/-- **Remasking, deterministic rule.**  At `h` the rule first REMASKS `remask h ⊆ committed h` (un-commits them,
discarding their values), then draws and commits `act h` from the remasked history at the oracle's product law.
`remask ≡ ∅` is V0's `TreeE` (`ofTreeE_outBy`). -/
structure RemaskTreeE (n : ℕ) where
  remask : History n → Finset (Fin n)
  act : History n → Finset (Fin n)
  fill : History n → Finset (Fin n)
  remask_sub : ∀ h, remask h ⊆ committed h
  act_sub : ∀ h, act h ⊆ remaining (eraseHist (remask h) h)
  fill_sub : ∀ h, fill h ⊆ act h

noncomputable def RemaskTreeE.stepW (o : Oracle n) (T : RemaskTreeE n) (h : History n) (S : Finset (Fin n)) : ℝ :=
  if o.legal (eraseHist (T.remask h) h) then batchLaw o (eraseHist (T.remask h) h) (T.act h) S
  else (if S = T.fill h then 1 else 0)

noncomputable def RemaskTreeE.outBy (o : Oracle n) (T : RemaskTreeE n) : ℕ → History n → (Fin n → Bool) → ℝ
  | 0, h, x => if size h = 0 ∧ outBits h = x then 1 else 0
  | (f + 1), h, x =>
      if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ S ∈ (T.act h).powerset,
        T.stepW o h S * RemaskTreeE.outBy o T f (⟨T.act h, S⟩ :: eraseHist (T.remask h) h) x

lemma RemaskTreeE.outBy_succ (o : Oracle n) (T : RemaskTreeE n) (f : ℕ) (h : History n) (x : Fin n → Bool) :
    T.outBy o (f + 1) h x = if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ S ∈ (T.act h).powerset,
        T.stepW o h S * T.outBy o f (⟨T.act h, S⟩ :: eraseHist (T.remask h) h) x := rfl

def RemaskTreeE.ofTreeE (T : TreeE n) : RemaskTreeE n where
  remask _ := ∅
  act := T.act
  fill := T.fill
  remask_sub _ := Finset.empty_subset _
  act_sub h := by rw [eraseHist_empty]; exact T.act_sub h
  fill_sub := T.fill_sub

theorem RemaskTreeE.ofTreeE_outBy (o : Oracle n) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n) (x : Fin n → Bool), (RemaskTreeE.ofTreeE T).outBy o f h x = T.outBy o f h x := by
  intro f
  induction f with
  | zero => intro h x; rfl
  | succ f ih =>
      intro h x
      rw [RemaskTreeE.outBy_succ, A36RW.W11R.treeE_outBy_succ]
      by_cases hs : size h = 0
      · rw [if_pos hs, if_pos hs]
      · rw [if_neg hs, if_neg hs]
        apply Finset.sum_congr rfl
        intro S _
        show (RemaskTreeE.ofTreeE T).stepW o h S *
          (RemaskTreeE.ofTreeE T).outBy o f (⟨T.act h, S⟩ :: eraseHist ∅ h) x = _
        rw [eraseHist_empty, ih]
        unfold RemaskTreeE.stepW
        show (if o.legal (eraseHist ∅ h) then batchLaw o (eraseHist ∅ h) (T.act h) S
          else (if S = T.fill h then 1 else 0)) * T.outBy o f (⟨T.act h, S⟩ :: h) x = _
        rw [eraseHist_empty]
        rfl

namespace RemaskW

open A36RW.W11.Look RestartW

/-- The coordinates the witness remasks at `h`: `{0}` at an illegal non-root history (if committed), else none. -/
def remaskOf (h : History 4) : Finset (Fin 4) := if h ≠ [] ∧ ¬ Legal 2 h then committed h ∩ {0} else ∅

/-- **The witness** (`n = 4`): round 1 draws `{0,1,2}`; round 2 remasks coordinate `0` if the state is illegal
(count `0` or `3`) and then commits every unrevealed coordinate. -/
def remaskTree : RemaskTreeE 4 where
  remask := remaskOf
  act h := if h = [] then drawSet else remaining (eraseHist (remaskOf h) h)
  fill _ := ∅
  remask_sub h := by
    unfold remaskOf; split_ifs
    · exact Finset.inter_subset_left
    · exact Finset.empty_subset _
  act_sub h := by
    by_cases hh : h = []
    · subst hh
      rw [if_pos rfl]
      show drawSet ⊆ remaining (eraseHist (remaskOf []) [])
      simp [eraseHist, remaining_nil]
    · rw [if_neg hh]
  fill_sub _ := Finset.empty_subset _

/-- The remasked round-2 history. -/
def e2 (S : Finset (Fin 4)) : History 4 := eraseHist (remaskOf (r1 S)) (r1 S)

theorem e2_facts : ∀ S ∈ drawSet.powerset,
    size (r1 S) ≠ 0 ∧ Legal 2 (e2 S) ∧ (quota 2 (e2 S) = 0 ∨ quota 2 (e2 S) = (size (e2 S) : ℤ)) ∧
    onesSet (e2 S) ⊆ committed (e2 S) := by
  decide

lemma remaskTree_act_nil : remaskTree.act [] = drawSet := by
  show (if ([] : History 4) = [] then drawSet else remaining (eraseHist (remaskOf []) [])) = drawSet
  exact if_pos rfl

lemma remaskTree_act_r1 (S : Finset (Fin 4)) : remaskTree.act (r1 S) = remaining (e2 S) := by
  show (if r1 S = [] then drawSet else remaining (eraseHist (remaskOf (r1 S)) (r1 S))) = remaining (e2 S)
  rw [if_neg (fun h => by simp [r1] at h)]
  rfl

lemma remaskTree_remask_nil : remaskTree.remask [] = ∅ := by
  show remaskOf [] = ∅
  simp [remaskOf]

/-- **Remasking is outside `𝒜_2`** (`n = 4`): the witness has success `1` within two rounds, so its law is not the
law of any member of `𝒜_2` (best success `3/4`). -/
theorem remask_witness :
    ∑ x ∈ Vset 4 2, remaskTree.outBy (balancedOracle 4 2) 2 [] x = 1 ∧
    ∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
      σ.outBy (balancedOracle 4 2) 2 ≠ fun x => remaskTree.outBy (balancedOracle 4 2) 2 [] x := by
  have hsucc : ∑ x ∈ Vset 4 2, remaskTree.outBy (balancedOracle 4 2) 2 [] x = 1 := by
    have hs0 : size ([] : History 4) ≠ 0 := by rw [size_nil]; norm_num
    have he0 : eraseHist (remaskTree.remask []) ([] : History 4) = [] := by rw [remaskTree_remask_nil]; rfl
    have hst : ∀ S ∈ drawSet.powerset, remaskTree.stepW (balancedOracle 4 2) [] S
        = batchLaw (balancedOracle 4 2) [] drawSet S := by
      intro S _
      unfold RemaskTreeE.stepW
      rw [he0, if_pos (show (balancedOracle 4 2).legal [] from A36RW.W11.Look.legal_nil), remaskTree_act_nil]
    have hterm : ∀ x, remaskTree.outBy (balancedOracle 4 2) 2 [] x =
        ∑ S ∈ drawSet.powerset, batchLaw (balancedOracle 4 2) [] drawSet S *
          remaskTree.outBy (balancedOracle 4 2) 1 (r1 S) x := by
      intro x
      rw [RemaskTreeE.outBy_succ _ _ 1, if_neg hs0, remaskTree_act_nil]
      refine Finset.sum_congr rfl (fun S hS => ?_)
      rw [hst S hS, he0]
    have hinner : ∀ S ∈ drawSet.powerset, ∑ x ∈ Vset 4 2, remaskTree.outBy (balancedOracle 4 2) 1 (r1 S) x = 1 := by
      intro S hS
      obtain ⟨hs1, hL, hend, hO⟩ := e2_facts S hS
      have hterm2 : ∀ x, remaskTree.outBy (balancedOracle 4 2) 1 (r1 S) x =
          ∑ S' ∈ (remaining (e2 S)).powerset, batchLaw (balancedOracle 4 2) (e2 S) (remaining (e2 S)) S' *
            (if size (⟨remaining (e2 S), S'⟩ :: e2 S) = 0 ∧
              outBits (⟨remaining (e2 S), S'⟩ :: e2 S) = x then (1 : ℝ) else 0) := by
        intro x
        rw [RemaskTreeE.outBy_succ _ _ 0, if_neg hs1, remaskTree_act_r1]
        refine Finset.sum_congr rfl (fun S' _ => ?_)
        unfold RemaskTreeE.stepW
        show (if (balancedOracle 4 2).legal (e2 S) then batchLaw (balancedOracle 4 2) (e2 S)
          (remaskTree.act (r1 S)) S' else _) * _ = _
        rw [if_pos (show (balancedOracle 4 2).legal (e2 S) from hL), remaskTree_act_r1]
        rfl
      have hind : ∀ S' : Finset (Fin 4), ∑ x ∈ Vset 4 2,
          batchLaw (balancedOracle 4 2) (e2 S) (remaining (e2 S)) S' *
            (if size (⟨remaining (e2 S), S'⟩ :: e2 S) = 0 ∧
              outBits (⟨remaining (e2 S), S'⟩ :: e2 S) = x then (1 : ℝ) else 0)
          = batchLaw (balancedOracle 4 2) (e2 S) (remaining (e2 S)) S' *
            (if outBits (⟨remaining (e2 S), S'⟩ :: e2 S) ∈ Vset 4 2 then 1 else 0) := by
        intro S'
        rw [← Finset.mul_sum, size_cons_remaining]
        simp only [true_and]
        rw [Finset.sum_ite_eq]
      rw [Finset.sum_congr rfl (fun x _ => hterm2 x), Finset.sum_comm, Finset.sum_congr rfl (fun S' _ => hind S')]
      exact A36RW.W11.endpoint_round_success 2 (e2 S) hO hend
    rw [Finset.sum_congr rfl (fun x _ => hterm x), Finset.sum_comm]
    rw [Finset.sum_congr rfl (fun S hS => by rw [← Finset.mul_sum, hinner S hS, mul_one])]
    exact A36RW.Converse.sum_batchLaw_w2 _ _ _
  exact ⟨hsucc, not_class_of_succ _ (fun σ => class_succ_le_two σ) (by rw [hsucc]; norm_num)⟩

end RemaskW

/-! ## §3 Joint within-round draws -/

/-- **Joint within-round draws, deterministic rule.**  V0's `TreeE`, except that at a legal history the batch's word
is drawn from an arbitrary joint law `jw h` on the batch's words instead of the oracle's product law.  With
`jw = batchLaw o · (act ·)` this is `TreeE` (`ofTreeE_outBy`). -/
structure JointTreeE (n : ℕ) extends TreeE n where
  jw : History n → Finset (Fin n) → ℝ

noncomputable def JointTreeE.stepW (o : Oracle n) (T : JointTreeE n) (h : History n) (S : Finset (Fin n)) : ℝ :=
  if o.legal h then T.jw h S else (if S = T.fill h then 1 else 0)

noncomputable def JointTreeE.outBy (o : Oracle n) (T : JointTreeE n) : ℕ → History n → (Fin n → Bool) → ℝ
  | 0, h, x => if size h = 0 ∧ outBits h = x then 1 else 0
  | (f + 1), h, x =>
      if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * JointTreeE.outBy o T f (⟨T.act h, S⟩ :: h) x

lemma JointTreeE.outBy_succ (o : Oracle n) (T : JointTreeE n) (f : ℕ) (h : History n) (x : Fin n → Bool) :
    T.outBy o (f + 1) h x = if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * T.outBy o f (⟨T.act h, S⟩ :: h) x := rfl

noncomputable def JointTreeE.ofTreeE (o : Oracle n) (T : TreeE n) : JointTreeE n :=
  { toTreeE := T, jw := fun h S => batchLaw o h (T.act h) S }

theorem JointTreeE.ofTreeE_outBy (o : Oracle n) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n) (x : Fin n → Bool), (JointTreeE.ofTreeE o T).outBy o f h x = T.outBy o f h x := by
  intro f
  induction f with
  | zero => intro h x; rfl
  | succ f ih =>
      intro h x
      rw [JointTreeE.outBy_succ, A36RW.W11R.treeE_outBy_succ]
      by_cases hs : size h = 0
      · rw [if_pos hs, if_pos hs]
      · rw [if_neg hs, if_neg hs]
        apply Finset.sum_congr rfl
        intro S _
        show (JointTreeE.ofTreeE o T).stepW o h S * (JointTreeE.ofTreeE o T).outBy o f (⟨T.act h, S⟩ :: h) x = _
        rw [ih]
        rfl

namespace JointW

/-- The target's exact joint conditional law of a batch `B` given the prefix `h`. -/
noncomputable def jointCond (t : Target n) (h : History n) (B S : Finset (Fin n)) : ℝ :=
  prefMass t (⟨B, S⟩ :: h) / prefMass t h

/-- **The witness**: commit every unrevealed coordinate in one round, drawn jointly from the target's exact
conditional law. -/
noncomputable def jointTree (t : Target n) : JointTreeE n where
  act h := remaining h
  fill _ := ∅
  act_sub _ := Finset.Subset.refl _
  fill_sub _ := Finset.empty_subset _
  jw h S := jointCond t h (remaining h) S

lemma jointCond_root (t : Target n) (S : Finset (Fin n)) :
    jointCond t [] univ S = t.p (outBits (⟨univ, S⟩ :: ([] : History n))) := by
  unfold jointCond
  rw [A36RW.prefMass_nil, div_one]
  apply A36RW.Mix.prefMass_of_remaining_empty
  simpa [remaining_nil] using (show remaining (⟨remaining ([] : History n), S⟩ :: ([] : History n)) = ∅ by
    rw [remaining_cons]; exact Finset.sdiff_self _)

/-- **Joint within-round draws are exact in one round**: for every target and every oracle legal at the root
(`n ≥ 1`), the witness's law within one round is the target. -/
theorem jointTree_law (t : Target n) (o : Oracle n) (hleg : o.legal []) (hn : 0 < n) :
    (fun x => (jointTree t).outBy o 1 [] x) = t.p := by
  have hs0 : size ([] : History n) ≠ 0 := by rw [size_nil]; omega
  funext x
  rw [JointTreeE.outBy_succ, if_neg hs0]
  show ∑ S ∈ (remaining ([] : History n)).powerset, (jointTree t).stepW o [] S *
      (if size (⟨remaining ([] : History n), S⟩ :: ([] : History n)) = 0 ∧
        outBits (⟨remaining ([] : History n), S⟩ :: ([] : History n)) = x then (1 : ℝ) else 0) = t.p x
  rw [A36RW.W11R.CondW.oneRound _ x]
  unfold JointTreeE.stepW
  rw [if_pos hleg]
  show jointCond t [] (remaining []) (onesOf x) = t.p x
  rw [remaining_nil, jointCond_root, (A36RW.W11R.CondW.outBits_root_eq_iff (onesOf x) x).2 rfl]

/-- The witness's joint law at the root is a genuine probability law on the batch's words (it is the target). -/
theorem jointCond_root_isProb (t : Target n) :
    (∀ S, 0 ≤ (jointTree t).jw [] S) ∧ ∑ S ∈ (univ : Finset (Fin n)).powerset, (jointTree t).jw [] S = 1 := by
  have hjw : ∀ S, (jointTree t).jw [] S = t.p (outBits (⟨univ, S⟩ :: ([] : History n))) := by
    intro S
    show jointCond t [] (remaining []) S = _
    rw [remaining_nil, jointCond_root]
  refine ⟨fun S => by rw [hjw]; exact t.nonneg _, ?_⟩
  rw [Finset.sum_congr rfl (fun S _ => hjw S)]
  -- `S ↦ outBits(⟨univ,S⟩::[])` is a bijection from subsets onto words
  rw [← t.sum_one]
  refine Finset.sum_nbij' (fun S => outBits (⟨univ, S⟩ :: ([] : History n))) (fun x => onesOf x) ?_ ?_ ?_ ?_ ?_
  · intro S _; exact Finset.mem_univ _
  · intro x _; exact Finset.mem_powerset.2 (Finset.subset_univ _)
  · intro S _
    have := (A36RW.W11R.CondW.outBits_root_eq_iff S (outBits (⟨univ, S⟩ :: ([] : History n)))).1 rfl
    exact this.symm
  · intro x _; exact (A36RW.W11R.CondW.outBits_root_eq_iff (onesOf x) x).2 rfl
  · intro S _; rfl

/-- **Joint within-round draws are outside `𝒜_1`** (`n = 4`): the witness's one-round law is `p` (success `1`),
which no member of `𝒜_1` produces (best success `3/8`). -/
theorem joint_witness :
    (fun x => (jointTree (A36RW.Bridge.balancedTarget 4 2 (by norm_num))).outBy (balancedOracle 4 2) 1 [] x)
      = pTarget 4 2 ∧
    ∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
      σ.outBy (balancedOracle 4 2) 1 ≠
        fun x => (jointTree (A36RW.Bridge.balancedTarget 4 2 (by norm_num))).outBy (balancedOracle 4 2) 1 [] x := by
  have hlaw := jointTree_law (A36RW.Bridge.balancedTarget 4 2 (by norm_num)) (balancedOracle 4 2)
    A36RW.W11.Look.legal_nil (by norm_num)
  refine ⟨by rw [hlaw]; rfl, ?_⟩
  intro Seed _ σ
  rw [hlaw, show (A36RW.Bridge.balancedTarget 4 2 (by norm_num)).p = A36RW.W11.condLaw 4 2 by
    rw [A36RW.W11.condLaw_eq_pTarget 4 2 (by norm_num)]; rfl]
  exact A36RW.W11.condLaw_not_policy σ

end JointW

/-! ## §4 Approximate conditionals -/

namespace ApproxW

/-- **An approximate conditional-marginal oracle** at `(4,2)`: legality as in the balanced oracle; at the root the
marginals are `1/2 + δ` on coordinates `0, 1` and `1/2 − δ` on `2, 3` (exact: `1/2`); exact everywhere else. -/
noncomputable def approxOracle (δ : ℝ) : Oracle 4 where
  legal := Legal 2
  dec := fun _ => inferInstance
  marg h i := if h = [] then (if i = 0 ∨ i = 1 then 1 / 2 + δ else 1 / 2 - δ) else ratio 2 h

/-- For `|δ| ≤ 1/2` the approximate marginals are probabilities. -/
lemma approx_marg_unit {δ : ℝ} (hδ : |δ| ≤ 1 / 2) (h : History 4) (hL : Legal 2 h) (i : Fin 4) :
    0 ≤ (approxOracle δ).marg h i ∧ (approxOracle δ).marg h i ≤ 1 := by
  have := abs_le.1 hδ
  show 0 ≤ (if h = [] then (if i = 0 ∨ i = 1 then 1 / 2 + δ else 1 / 2 - δ) else ratio 2 h) ∧
    (if h = [] then (if i = 0 ∨ i = 1 then 1 / 2 + δ else 1 / 2 - δ) else ratio 2 h) ≤ 1
  split_ifs
  · constructor <;> linarith
  · constructor <;> linarith
  · exact A36RW.Converse.ratio_mem_Icc_of_legal_w2 2 hL

/-- **The perturbed oracle is not exact** for `δ ≠ 0` (the defining property `Exact` of `𝒜_r`'s oracle fails). -/
theorem approx_not_exact {δ : ℝ} (hδ : δ ≠ 0) :
    ¬ Exact (A36RW.Bridge.balancedTarget 4 2 (by norm_num)) (approxOracle δ) := by
  intro hex
  have hbal := (A36RW.Bridge.exact_balanced (n := 4) (k := 2) (by norm_num)).2 [] trivial
    A36RW.W11.Look.legal_nil 0 (by simp)
  have happ := hex.2 [] trivial A36RW.W11.Look.legal_nil 0 (by simp)
  rw [← hbal] at happ
  have h1 : (approxOracle δ).marg [] 0 = 1 / 2 + δ := by
    show (if ([] : History 4) = [] then (if (0 : Fin 4) = 0 ∨ (0 : Fin 4) = 1 then 1 / 2 + δ else 1 / 2 - δ)
      else ratio 2 ([] : History 4)) = 1 / 2 + δ
    simp
  have h2 : (balancedOracle 4 2).marg [] 0 = 1 / 2 := A36RW.W11.Look.ratio_nil
  rw [h1, h2] at happ
  exact hδ (by linarith)

/-- The all-at-once member of the interface, run with the approximate oracle: its one-round law is the root product
law over all coordinates. -/
lemma allAtOnce_law (o : Oracle 4) (hleg : o.legal []) (x : Fin 4 → Bool) :
    (A36RW.Bridge.ofTree (allAtOnce 4)).outBy o 1 x = batchLaw o [] univ (onesOf x) := by
  unfold PolicyE.outBy
  rw [show (A36RW.Bridge.ofTree (allAtOnce 4)).P = Measure.dirac () from rfl, integral_dirac]
  have hs0 : size ([] : History 4) ≠ 0 := by rw [size_nil]; norm_num
  rw [A36RW.W11R.treeE_outBy_succ, if_neg hs0]
  show ∑ S ∈ (remaining ([] : History 4)).powerset, (allAtOnce 4).stepW o [] S *
      (if size (⟨remaining ([] : History 4), S⟩ :: ([] : History 4)) = 0 ∧
        outBits (⟨remaining ([] : History 4), S⟩ :: ([] : History 4)) = x then (1 : ℝ) else 0) = _
  rw [A36RW.W11R.CondW.oneRound _ x]
  unfold TreeE.stepW
  rw [if_pos hleg]
  show batchLaw o [] (remaining []) (onesOf x) = _
  rw [remaining_nil]

lemma Vset42_eq : Vset 4 2 = {![true, true, false, false], ![true, false, true, false], ![true, false, false, true],
    ![false, true, true, false], ![false, true, false, true], ![false, false, true, true]} := by decide

/-- **Approximate conditionals beat the class's one-round success**: with root marginals off by `δ`, the all-at-once
member has one-round success `3/8 + δ² + 6δ⁴`. -/
theorem approx_succ (δ : ℝ) :
    ∑ x ∈ Vset 4 2, (A36RW.Bridge.ofTree (allAtOnce 4)).outBy (approxOracle δ) 1 x = 3 / 8 + δ ^ 2 + 6 * δ ^ 4 := by
  rw [Finset.sum_congr rfl (fun x _ => allAtOnce_law (approxOracle δ) A36RW.W11.Look.legal_nil x)]
  rw [Vset42_eq]
  simp [batchLaw, approxOracle, onesOf, Fin.prod_univ_four, Finset.sum_insert]
  ring

/-- **Approximate conditionals are outside `𝒜_1`** (`n = 4`): for every `δ ≠ 0` (`|δ| ≤ 1/2`, so the marginals are
probabilities) the perturbed oracle is not exact, and the all-at-once member of the interface run with it has
one-round success `3/8 + δ² + 6δ⁴ > 3/8`; so its law is not the one-round law of any member of `𝒜_1`. -/
theorem approx_witness {δ : ℝ} (hδ : δ ≠ 0) (hδ2 : |δ| ≤ 1 / 2) :
    ¬ Exact (A36RW.Bridge.balancedTarget 4 2 (by norm_num)) (approxOracle δ) ∧
    (∀ h : History 4, Legal 2 h → ∀ i, 0 ≤ (approxOracle δ).marg h i ∧ (approxOracle δ).marg h i ≤ 1) ∧
    (3 : ℝ) / 8 < ∑ x ∈ Vset 4 2, (A36RW.Bridge.ofTree (allAtOnce 4)).outBy (approxOracle δ) 1 x ∧
    ∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
      σ.outBy (balancedOracle 4 2) 1 ≠ (A36RW.Bridge.ofTree (allAtOnce 4)).outBy (approxOracle δ) 1 := by
  have hpos : (3 : ℝ) / 8 < ∑ x ∈ Vset 4 2, (A36RW.Bridge.ofTree (allAtOnce 4)).outBy (approxOracle δ) 1 x := by
    rw [approx_succ]
    have : 0 < δ ^ 2 := by positivity
    nlinarith [pow_two_nonneg (δ ^ 2)]
  exact ⟨approx_not_exact hδ, fun h hL i => approx_marg_unit hδ2 h hL i, hpos,
    not_class_of_succ _ (fun σ => class_succ_le_one σ) hpos⟩

end ApproxW

/-! ## §5 The printed sentence, collected -/

/-- **appendix_reference.tex, Remark (scope of the converse): "restart with state reuse, remasking, lookahead, joint
within-round draws and approximate conditionals are also outside `𝒜_r`"**, at `n = 4`, `k = 2`.  For each mechanism a
member whose law within `r` rounds is not the law of any member of `𝒜_r` within `r` rounds (`r = 2` for restart,
remasking and lookahead; `r = 1` for joint draws and approximate conditionals). -/
theorem scope_outside :
    -- restart with state reuse (from the root at `(4,2)`, `r = 2`; reusing the round-1 prefix at `(6,3)`, `r = 3`)
    (∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
      σ.outBy (balancedOracle 4 2) 2 ≠ fun x => RestartW.restartTree.outBy (balancedOracle 4 2) 2 0 [] x) ∧
    (∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 6 Seed),
      σ.outBy (balancedOracle 6 3) 3 ≠ fun x => RestartW6.restartTree6.outBy (balancedOracle 6 3) 3 0 [] x) ∧
    -- remasking
    (∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
      σ.outBy (balancedOracle 4 2) 2 ≠ fun x => RemaskW.remaskTree.outBy (balancedOracle 4 2) 2 [] x) ∧
    -- lookahead
    (∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
      σ.outBy (balancedOracle 4 2) 2 ≠ A36RW.W11R.LookW.lookPolicy.outBy (balancedOracle 4 2) 2) ∧
    -- joint within-round draws
    (∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
      σ.outBy (balancedOracle 4 2) 1 ≠
        fun x => (JointW.jointTree (A36RW.Bridge.balancedTarget 4 2 (by norm_num))).outBy (balancedOracle 4 2) 1 [] x) ∧
    -- approximate conditionals (every δ ≠ 0 with |δ| ≤ 1/2)
    (∀ δ : ℝ, δ ≠ 0 → |δ| ≤ 1 / 2 →
      ¬ Exact (A36RW.Bridge.balancedTarget 4 2 (by norm_num)) (ApproxW.approxOracle δ) ∧
      ∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
        σ.outBy (balancedOracle 4 2) 1 ≠ (A36RW.Bridge.ofTree (allAtOnce 4)).outBy (ApproxW.approxOracle δ) 1) :=
  ⟨RestartW.restart_witness.2.2, RestartW6.restart6_witness.2.2.2, RemaskW.remask_witness.2,
    A36RW.W11R.LookW.look_witness.2.2.2.1,
    JointW.joint_witness.2,
    fun δ hδ hδ2 => ⟨(ApproxW.approx_witness (δ := δ) hδ hδ2).1, (ApproxW.approx_witness (δ := δ) hδ hδ2).2.2.2⟩⟩

end A36RW.BRem


==> anc/formal_companion/lean/src/A36RW/Spec/MixSigCheck.lean <==
/- Integration of the Mix signature check (an earlier SigCheck.lean, sha256 5255ea16...): the embedded reference
copies of the frozen v0.4/v0.4.1 statements are replaced by imports of the frozen files themselves
(A36RW/Spec/SigV04.lean = the published v0.4 SigV04.lean; A36RW/Spec/SigV041.lean = the v0.4.1 SigV041.lean); the checks
below are unchanged up to the namespace rename. -/
import A36RW.Spec.SigV04
import A36RW.Spec.SigV041
import A36RW.Interface.MixSig

/-! ## W18 checks.  Above: SigV04.lean verbatim (sha256 8ac5cd17c90fbbcf4c6fd911ec2f8f9343333ce5f024d4abd7ccbf27500083aa)
except the inserted `import A36RW.Interface.MixSig`, then SigV041.lean lines 6–30 verbatim (sha256
acb1509aa37150549b9947383c134b7d813a90e04ca33d2fca471a1f99b3e617; its imports are a subset of the above). -/

namespace A36RW.Mix.SigCheck

variable {n : ℕ}

/-- W18's closing theorem proves the original `A36RW.SigV04.M1` itself. -/
theorem sigv04_m1 : @A36RW.SigV04.M1 n := A36RW.Mix.m1

/-- W18's closing theorem proves the original `A36RW.SigV04.M2` itself. -/
theorem sigv04_m2 : @A36RW.SigV04.M2 n := A36RW.Mix.m2

/-- W18's closing theorem proves the original `A36RW.SigV04.M3` itself. -/
theorem sigv04_m3 : @A36RW.SigV04.M3 n := A36RW.Mix.m3

/-- W18's closing theorem proves the original `A36RW.SigV04.M4` itself. -/
theorem sigv04_m4 : @A36RW.SigV04.M4 n := A36RW.Mix.m4

/-- W18's closing theorem proves the original `A36RW.SigV04.M4'` itself. -/
theorem sigv04_m4p : @A36RW.SigV04.M4' n := A36RW.Mix.m4'

/-- W18's closing theorem proves the original `A36RW.SigV04.M5` itself. -/
theorem sigv04_m5 : @A36RW.SigV04.M5 n := A36RW.Mix.m5

/-- W18's closing theorem proves the original `A36RW.SigV04.M6` itself. -/
theorem sigv04_m6 : @A36RW.SigV04.M6 n := A36RW.Mix.m6

/-- W18's closing theorem proves the original `A36RW.SigV04.M6cap` itself. -/
theorem sigv04_m6cap : @A36RW.SigV04.M6cap n := A36RW.Mix.m6cap

/-- W18's closing theorem proves the original `A36RW.SigV04.M7` itself. -/
theorem sigv04_m7 : @A36RW.SigV04.M7 n := A36RW.Mix.m7

/-- W18's closing theorem proves the original `A36RW.SigV041.M8` itself. -/
theorem sigv041_m8 : @A36RW.SigV041.M8 n := A36RW.Mix.m8

/-- W18's closing theorem proves the original `A36RW.SigV041.M9` itself. -/
theorem sigv041_m9 : @A36RW.SigV041.M9 n := A36RW.Mix.m9

example : ∀ m, @A36RW.Mix.Sig.M1 m = @A36RW.SigV04.M1 m := fun _ => rfl
example : ∀ m, @A36RW.Mix.Sig.M2 m = @A36RW.SigV04.M2 m := fun _ => rfl
example : ∀ m, @A36RW.Mix.Sig.M3 m = @A36RW.SigV04.M3 m := fun _ => rfl
example : ∀ m, @A36RW.Mix.Sig.M4 m = @A36RW.SigV04.M4 m := fun _ => rfl
example : ∀ m, @A36RW.Mix.Sig.M4' m = @A36RW.SigV04.M4' m := fun _ => rfl
example : ∀ m, @A36RW.Mix.Sig.M5 m = @A36RW.SigV04.M5 m := fun _ => rfl
example : ∀ m, @A36RW.Mix.Sig.M6 m = @A36RW.SigV04.M6 m := fun _ => rfl
example : ∀ m, @A36RW.Mix.Sig.M6cap m = @A36RW.SigV04.M6cap m := fun _ => rfl
example : ∀ m, @A36RW.Mix.Sig.M7 m = @A36RW.SigV04.M7 m := fun _ => rfl
example : ∀ m, @A36RW.Mix.Sig.M8 m = @A36RW.SigV041.M8 m := fun _ => rfl
example : ∀ m, @A36RW.Mix.Sig.M9 m = @A36RW.SigV041.M9 m := fun _ => rfl

end A36RW.Mix.SigCheck

#print axioms A36RW.Mix.SigCheck.sigv04_m1
#print axioms A36RW.Mix.SigCheck.sigv04_m2
#print axioms A36RW.Mix.SigCheck.sigv04_m3
#print axioms A36RW.Mix.SigCheck.sigv04_m4
#print axioms A36RW.Mix.SigCheck.sigv04_m4p
#print axioms A36RW.Mix.SigCheck.sigv04_m5
#print axioms A36RW.Mix.SigCheck.sigv04_m6
#print axioms A36RW.Mix.SigCheck.sigv04_m6cap
#print axioms A36RW.Mix.SigCheck.sigv04_m7
#print axioms A36RW.Mix.SigCheck.sigv041_m8
#print axioms A36RW.Mix.SigCheck.sigv041_m9


==> anc/formal_companion/lean/src/A36RW/Spec/RelabelV04Check.lean <==
/-
A36RW.Spec.RelabelV04Check: statement-identity check, beyond text comparison.

`A36RW.Spec.SigV04` is a byte-identical copy of the frozen
SigV04.lean
(sha256 8ac5cd17c90fbbcf4c6fd911ec2f8f9343333ce5f024d4abd7ccbf27500083aa; its namespace is `A36RW.SigV04`).  Here the
ORIGINAL constants `A36RW.SigV04.R1 … R8` are proved by W15's closing theorems, and each original `Prop` is shown
equal by `rfl` to W15's verbatim copy `A36RW.Relabel.Sig.R*`.  The closing theorems themselves
(`A36RW.Interface.RelabelSig`) import nothing from SigV04.
-/
import A36RW.Spec.SigV04
import A36RW.Interface.RelabelSig

namespace A36RW.Relabel.V04Check

variable {n : ℕ}

theorem v04_R1 : @A36RW.SigV04.R1 n := A36RW.Relabel.Sig.r1
theorem v04_R2 : @A36RW.SigV04.R2 n := A36RW.Relabel.Sig.r2
theorem v04_R3 : @A36RW.SigV04.R3 n := A36RW.Relabel.Sig.r3
theorem v04_R4 : @A36RW.SigV04.R4 n := A36RW.Relabel.Sig.r4
theorem v04_R5 : A36RW.SigV04.R5 := A36RW.Relabel.Sig.r5
theorem v04_R5gen : @A36RW.SigV04.R5gen n := A36RW.Relabel.Sig.r5gen
theorem v04_R6 : @A36RW.SigV04.R6 n := A36RW.Relabel.Sig.r6
theorem v04_R7 : A36RW.SigV04.R7 := A36RW.Relabel.Sig.r7
theorem v04_R8 : @A36RW.SigV04.R8 n := A36RW.Relabel.Sig.r8

theorem eq_R1 : @A36RW.SigV04.R1 n = @A36RW.Relabel.Sig.R1 n := rfl
theorem eq_R2 : @A36RW.SigV04.R2 n = @A36RW.Relabel.Sig.R2 n := rfl
theorem eq_R3 : @A36RW.SigV04.R3 n = @A36RW.Relabel.Sig.R3 n := rfl
theorem eq_R4 : @A36RW.SigV04.R4 n = @A36RW.Relabel.Sig.R4 n := rfl
theorem eq_R5 : A36RW.SigV04.R5 = A36RW.Relabel.Sig.R5 := rfl
theorem eq_R5gen : @A36RW.SigV04.R5gen n = @A36RW.Relabel.Sig.R5gen n := rfl
theorem eq_R6 : @A36RW.SigV04.R6 n = @A36RW.Relabel.Sig.R6 n := rfl
theorem eq_R7 : A36RW.SigV04.R7 = A36RW.Relabel.Sig.R7 := rfl
theorem eq_R8 : @A36RW.SigV04.R8 n = @A36RW.Relabel.Sig.R8 n := rfl

end A36RW.Relabel.V04Check

#check @A36RW.Relabel.V04Check.v04_R1
#print axioms A36RW.Relabel.V04Check.v04_R1
#check @A36RW.Relabel.V04Check.v04_R2
#print axioms A36RW.Relabel.V04Check.v04_R2
#check @A36RW.Relabel.V04Check.v04_R3
#print axioms A36RW.Relabel.V04Check.v04_R3
#check @A36RW.Relabel.V04Check.v04_R4
#print axioms A36RW.Relabel.V04Check.v04_R4
#check @A36RW.Relabel.V04Check.v04_R5
#print axioms A36RW.Relabel.V04Check.v04_R5
#check @A36RW.Relabel.V04Check.v04_R5gen
#print axioms A36RW.Relabel.V04Check.v04_R5gen
#check @A36RW.Relabel.V04Check.v04_R6
#print axioms A36RW.Relabel.V04Check.v04_R6
#check @A36RW.Relabel.V04Check.v04_R7
#print axioms A36RW.Relabel.V04Check.v04_R7
#check @A36RW.Relabel.V04Check.v04_R8
#print axioms A36RW.Relabel.V04Check.v04_R8
#print axioms A36RW.Relabel.V04Check.eq_R1
#print axioms A36RW.Relabel.V04Check.eq_R8


==> anc/formal_companion/lean/src/A36RW/Spec/SigV04.lean <==
/- Type-check of the proposed shared-interface v0.4 signatures (Mix, Relabel), stated as `Prop`
definitions so that no proof (and no placeholder) is needed.  Not a deliverable. -/
import A36RW.Balanced.MixtureBridge
import A36RW.Balanced.Converse
import A36RW.Interface.Lemmas
import AGFCore.Equivariance

namespace A36RW.SigV04
open AGF A36RW Finset

variable {n : ℕ}

/-! ## Mix (A36RW.Interface.Mix): the accepted `A36RW.Bridge.mixPolicy`, any oracle -/

/-- M1: completion profile, every oracle. -/
def M1 : Prop := ∀ (o : Oracle n) (μ : SchedMix n) (t : ℕ),
  (Bridge.mixPolicy μ).doneBy o t = (μ.parts.map (fun p => p.1 * (if p.2.length ≤ t then (1 : ℝ) else 0))).sum

/-- M2: the almost-sure cap at any common length bound, every oracle. -/
def M2 : Prop := ∀ (o : Oracle n) (μ : SchedMix n) (L : ℕ), (∀ p ∈ μ.parts, p.2.length ≤ L) →
  (Bridge.mixPolicy μ).CapAS o L

/-- M3: executed mean = scheduled mean, every oracle. -/
def M3 : Prop := ∀ (o : Oracle n) (μ : SchedMix n),
  (Bridge.mixPolicy μ).execMean o = ENNReal.ofReal (mixCost μ)

/-- M4: the output law on the support of an exact target, at every horizon past the lengths and in the limit. -/
def M4 : Prop := ∀ (t : Target n) (o : Oracle n), Exact t o → ∀ (μ : SchedMix n) (L : ℕ),
  (∀ p ∈ μ.parts, p.2.length ≤ L) → ∀ x, 0 < t.p x →
    (∀ f, L ≤ f → (Bridge.mixPolicy μ).outBy o f x = mixLawE o μ x) ∧ outLim o (Bridge.mixPolicy μ) x = mixLawE o μ x

/-- M4': everywhere, when the oracle is legal at every history (the full-support case). -/
def M4' : Prop := ∀ (o : Oracle n), (∀ h, o.legal h) → Converse.MargUnit o → ∀ (μ : SchedMix n),
  outLim o (Bridge.mixPolicy μ) = mixLawE o μ

/-- M5: KL of the policy law = KL of the mixture law (exact oracle), capped and uncapped. -/
def M5 : Prop := ∀ (t : Target n) (o : Oracle n), Exact t o → ∀ (μ : SchedMix n) (L : ℕ),
  (∀ p ∈ μ.parts, p.2.length ≤ L) →
    KLx t ((Bridge.mixPolicy μ).outBy o L) = KLx t (mixLawE o μ) ∧
    KLx t (outLim o (Bridge.mixPolicy μ)) = KLx t (mixLawE o μ)

/-- M6: mixtures are feasible policies with the same cost (inclusions into the adaptive and capped problems). -/
def M6 : Prop := ∀ (t : Target n) (o : Oracle n), Exact t o → ∀ (μ : SchedMix n) (ε : ℝ),
  KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ) → LFad t o ε ≤ ENNReal.ofReal (mixCost μ)

def M6cap : Prop := ∀ (t : Target n) (o : Oracle n), Exact t o → ∀ (μ : SchedMix n) (L : ℕ),
  (∀ p ∈ μ.parts, p.2.length ≤ L) → KLx t (mixLawE o μ) ∈ capKLSet t o L ∧ KLx t (mixLawE o μ) ∈ capKLSetAS t o L

/-- M7: finite mixture of mixtures (`bindMix`, parts = the concatenation of the scaled parts). -/
def M7 : Prop := ∀ (ws : List (ℝ × SchedMix n)), (∀ p ∈ ws, 0 ≤ p.1) → (ws.map Prod.fst).sum = 1 →
  ∃ ν : SchedMix n, ν.parts = ws.flatMap (fun p => p.2.parts.map (fun q => (p.1 * q.1, q.2))) ∧
    (∀ (o : Oracle n) x, mixLawE o ν x = (ws.map (fun p => p.1 * mixLawE o p.2 x)).sum) ∧
    mixCost ν = (ws.map (fun p => p.1 * mixCost p.2)).sum

/-! ## Relabel (A36RW.Interface.Relabel): AGF conventions `permWord σ x = x ∘ σ.symm`, schedules
`U.map (Finset.image σ)`, histories `agfv_permHist σ` -/

def Invariant (t : Target n) (σ : Equiv.Perm (Fin n)) : Prop := ∀ x, t.p (permWord σ x) = t.p x

def IsGroupSet (G : Finset (Equiv.Perm (Fin n))) : Prop := 1 ∈ G ∧ ∀ g ∈ G, ∀ h ∈ G, g * h ∈ G

/-- Permutations moving only coordinates of `B` (Sym(B), e.g. one homogeneous group). -/
noncomputable def symOn (B : Finset (Fin n)) : Finset (Equiv.Perm (Fin n)) := univ.filter (fun σ => ∀ i ∉ B, σ i = i)

noncomputable def orbitW (G : Finset (Equiv.Perm (Fin n))) (x : Fin n → Bool) : Finset (Fin n → Bool) :=
  G.image (fun g => permWord g x)

noncomputable def massOn (q : (Fin n → Bool) → ℝ) (A : Finset (Fin n → Bool)) : ℝ := ∑ y ∈ A, q y

/-- The orbits of the support. -/
noncomputable def orbitsOf (t : Target n) (G : Finset (Equiv.Perm (Fin n))) : Finset (Finset (Fin n → Bool)) :=
  (supp t).image (orbitW G)

/-- R1: an exact oracle of an invariant target is equivariant on well-formed histories. -/
def R1 : Prop := ∀ (t : Target n) (o : Oracle n), Exact t o → ∀ σ, Invariant t σ → ∀ h : History n, WFE h →
  (o.legal (agfv_permHist σ h) ↔ o.legal h) ∧
  (o.legal h → ∀ i ∈ remaining h, o.marg (agfv_permHist σ h) (σ i) = o.marg h i)

/-- R2: `q_{σU} = σ_* q_U` for V0's `schedLawE` (exact oracle, invariant target, schedules of the remaining set). -/
def R2 : Prop := ∀ (t : Target n) (o : Oracle n), Exact t o → ∀ σ, Invariant t σ →
  ∀ (U : List (Finset (Fin n))) (h : History n), WFE h → IsSchedule U (remaining h) → ∀ x,
    schedLawE o (U.map (Finset.image σ)) (agfv_permHist σ h) x = schedLawE o U h (permWord σ.symm x)

/-- R3: the relabelled mixture over a finite set of permutations (`relabelMix G μ`, weights `w/|G|`); same cost;
law = the average of pushforwards; G-invariant when G is closed. -/
def R3 : Prop := ∀ (G : Finset (Equiv.Perm (Fin n))), G.Nonempty → ∀ μ : SchedMix n, ∃ ν : SchedMix n,
  ν.parts = G.toList.flatMap (fun g => μ.parts.map (fun p => (p.1 / (G.card : ℝ), p.2.map (Finset.image g)))) ∧
  mixCost ν = mixCost μ ∧
  ∀ (t : Target n) (o : Oracle n), Exact t o → (∀ g ∈ G, Invariant t g) →
    (∀ x, mixLawE o ν x = (G.card : ℝ)⁻¹ * ∑ g ∈ G, mixLawE o μ (permWord g.symm x)) ∧
    (IsGroupSet G → ∀ g ∈ G, ∀ x, mixLawE o ν (permWord g x) = mixLawE o ν x)

/-- R4 (paper App O, row B-ORB): the orbit chain rule for G-invariant `t` and `Q`. -/
def R4 : Prop := ∀ (t : Target n) (G : Finset (Equiv.Perm (Fin n))), IsGroupSet G → (∀ g ∈ G, Invariant t g) →
  ∀ Q : (Fin n → Bool) → ℝ, (∀ x, 0 ≤ Q x) → (∀ g ∈ G, ∀ x, Q (permWord g x) = Q x) →
  (KLx t Q = ⊤ ↔ ∃ O ∈ orbitsOf t G, massOn Q O = 0) ∧
  ((∀ O ∈ orbitsOf t G, 0 < massOn Q O) →
    KLx t Q = ((-Real.log (massOn Q (supp t)) +
      ∑ O ∈ orbitsOf t G, massOn t.p O * Real.log (massOn t.p O / (massOn Q O / massOn Q (supp t))) : ℝ) : WithTop ℝ))

/-- R5 (Lemma 1(e), general invariant Q on the balanced slice). -/
def R5 : Prop := ∀ (n k : ℕ) (hk : k ≤ n) (Q : (Fin n → Bool) → ℝ), (∀ x, 0 ≤ Q x) →
  (∀ σ : Equiv.Perm (Fin n), ∀ x ∈ Vset n k, Q (permWord σ x) = Q x) →
  (0 < ∑ x ∈ Vset n k, Q x →
      KLx (Bridge.balancedTarget n k hk) Q = ((-Real.log (∑ x ∈ Vset n k, Q x) : ℝ) : WithTop ℝ) ∧
      ∀ x ∈ Vset n k, Q x / (∑ y ∈ Vset n k, Q y) = pTarget n k x) ∧
  (∑ x ∈ Vset n k, Q x = 0 → KLx (Bridge.balancedTarget n k hk) Q = ⊤)

/-- R5gen: one orbit (G transitive on the support), any target. -/
def R5gen : Prop := ∀ (t : Target n) (G : Finset (Equiv.Perm (Fin n))), IsGroupSet G → (∀ g ∈ G, Invariant t g) →
  (∀ x ∈ supp t, ∀ y ∈ supp t, ∃ g ∈ G, permWord g x = y) →
  ∀ Q : (Fin n → Bool) → ℝ, (∀ x, 0 ≤ Q x) → (∀ g ∈ G, ∀ x, Q (permWord g x) = Q x) →
  0 < massOn Q (supp t) →
    KLx t Q = ((-Real.log (massOn Q (supp t)) : ℝ) : WithTop ℝ) ∧ ∀ x ∈ supp t, Q x / massOn Q (supp t) = t.p x

/-- R6 (Lemma 1(a), equality form, any target, any nonnegative q with positive mass on the support). -/
def R6 : Prop := ∀ (t : Target n) (q : (Fin n → Bool) → ℝ), (∀ x, 0 ≤ q x) → 0 < massOn q (supp t) →
  KLx t q = ((-Real.log (massOn q (supp t)) : ℝ) : WithTop ℝ) + KLx t (fun x => q x / massOn q (supp t))

/-- R7 (Lemma 1(d)): on the balanced slice the schedule KL depends only on the size profile. -/
def R7 : Prop := ∀ (n k : ℕ) (hk : k ≤ n) (U U' : List (Finset (Fin n))), FullSchedule n U → FullSchedule n U' →
  profile U = profile U' →
    KLx (Bridge.balancedTarget n k hk) (schedLawE (balancedOracle n k) U []) =
      KLx (Bridge.balancedTarget n k hk) (schedLawE (balancedOracle n k) U' [])

/-- R8: Sym(B) is a closed set; its orbits are the fibres "same word off B, same number of ones on B". -/
def R8 : Prop := ∀ (B : Finset (Fin n)), IsGroupSet (symOn B) ∧ ∀ x y : Fin n → Bool,
  y ∈ orbitW (symOn B) x ↔ ((∀ i ∉ B, y i = x i) ∧ (B.filter (fun i => y i = true)).card = (B.filter (fun i => x i = true)).card)

end A36RW.SigV04


==> anc/formal_companion/lean/src/A36RW/Spec/SigV041.lean <==
/- Type-check of the v0.4.1 additions (Mix M8, M9) for the RF predrawn construction, stated as `Prop`
definitions (no proofs, no placeholders).  Not a deliverable. -/
import A36RW.Balanced.MixtureBridge
import A36RW.Balanced.Converse

namespace A36RW.SigV041
open AGF A36RW Finset

variable {n : ℕ}

/-- M8: a finite predrawn coin law with a coin-to-schedule map is a `SchedMix` with the pushforward law, the
pushforward cost, and only the image schedules as components (so a uniform cap on `U` transfers to the parts). -/
def M8 : Prop := ∀ (Ω : Type) [Fintype Ω] (P : Ω → ℝ), (∀ ω, 0 ≤ P ω) → ∑ ω, P ω = 1 →
  ∀ (U : Ω → List (Finset (Fin n))), (∀ ω, IsSchedule (U ω) univ) →
  ∃ μ : SchedMix n,
    (∀ (o : Oracle n) (x : Fin n → Bool), mixLawE o μ x = ∑ ω, P ω * schedLawE o (U ω) [] x) ∧
    mixCost μ = ∑ ω, P ω * ((U ω).length : ℝ) ∧
    (∀ p ∈ μ.parts, ∃ ω, p.2 = U ω)

/-- M9: one-step peel of a two-stage predrawn coin law at any history: drawing the first-stage coin, executing its
block with the step weight of `schedLawE` (product law at legal states, fair bits at illegal ones), and then drawing
the second-stage coin (whose law may depend on the first) gives the same law as executing the predrawn schedule. -/
def M9 : Prop := ∀ (o : Oracle n) (Ω₁ Ω₂ : Type) [Fintype Ω₁] [Fintype Ω₂] (P₁ : Ω₁ → ℝ) (P₂ : Ω₁ → Ω₂ → ℝ)
  (B : Ω₁ → Finset (Fin n)) (V : Ω₁ → Ω₂ → List (Finset (Fin n))) (h : History n) (x : Fin n → Bool),
  ∑ ω₁, ∑ ω₂, P₁ ω₁ * P₂ ω₁ ω₂ * schedLawE o (B ω₁ :: V ω₁ ω₂) h x =
    ∑ ω₁, P₁ ω₁ * ∑ S ∈ (B ω₁).powerset,
      (if o.legal h then batchLaw o h (B ω₁) S else (1 / 2 : ℝ) ^ (B ω₁).card) *
        ∑ ω₂, P₂ ω₁ ω₂ * schedLawE o (V ω₁ ω₂) (⟨B ω₁, S⟩ :: h) x

end A36RW.SigV041


==> anc/formal_companion/lean/src/A36RW/W11Relaxed.lean <==
/-
A36RW: B-REST — the RELAXED POLICY CLASSES behind paper_v1.tex §2, paragraph
"Adaptive policies", sentence "Each restriction is needed", on V0's frame.

Printed text (paper_v1.tex l.188-190):
  "Each restriction is needed: at n=4, r=2, where the class's best success is 3/4, committing two equal bits among
   three drawn and redrawing the third reaches success 1; conditioning a round's draws on the count, or letting the
   seed write values, is exact in one round."
(\pend note l.192: "The relaxed policy classes themselves are not formalized.")

What `A36RW.W11` (A36RW/Balanced/Restrictions.lean) already kernel-checks: the printed class's best success
`G_2(4,2) = 3/4` (`best_success_4_2`), and three explicit OUTPUT LAWS `Look.lookLaw`, `condLaw`, `seedWriteLaw` with
success `1` / law `p`, none of which is the law of a member of the printed class at the same horizon
(`Look.lookLaw_not_policy`, `condLaw_not_policy`, `seedWrite_not_policy`).

What this file adds: each RELAXED CLASS, defined minimally on V0's frame by relaxing exactly one restriction of
`PolicyE` and nothing else, with
* an embedding of the printed class into it that preserves the output law at every horizon and every oracle and the
  every-path cap (`*.ofPolicyE_outBy`, `*.ofPolicyE_capEvery`), so each is a genuine relaxation;
* a member at `n = 4` whose output law IS the corresponding W11 witness law, within the printed number of rounds and
  under the every-path cap (`look_witness`, `cond_witness`, `write_witness`);
* hence (with W11) a member of each relaxed class whose law no member of the printed class produces at that horizon.
The relaxations:
* `LookPolicyE` (draw-lookahead with redraw): a round DRAWS a set `draw h` from the oracle, LOOKS at the drawn bits `S`
  and COMMITS only `keep h S ⊆ draw h` with their drawn bits; the rest are discarded and stay unrevealed (redrawn in a
  later round).  Printed restriction relaxed: the committed set is chosen before seeing the round's draws.
* `CondPolicyE` (count-conditioned draws): a round's draws are the product law conditioned on the batch's count lying
  in a set `cnt h ⊆ ℕ` chosen from (seed, history); on a null conditioning event the unconditioned law is kept.
  Printed restriction relaxed: fresh independent `Bernoulli(j/M)` draws.
* `WritePolicyE` (seed-written values): at a legal state the policy may write the batch's values from the seed
  (`write h ω = true`, values `word h ω`) instead of drawing them.  Printed restriction relaxed: "the seed cannot
  write token values".
Reused from W11 / V0 / AGF, not redefined: `Look.drawSet`, `Look.pairOf`, `Look.hist1`, `Look.o42`, `Look.lookLaw`,
`condLaw`, `seedWriteLaw`, `capSuccSet`, `best_success_4_2`, `Oracle`, `TreeE`, `PolicyE`, `batchLaw`, `outBits`,
`remaining`, `KLx`.
-/
import A36RW.Balanced.Restrictions

set_option autoImplicit false

namespace A36RW.W11R

open AGF A36RW Finset MeasureTheory

variable {n : ℕ}

/-- V0's tree recursion, unfolded (definitional). -/
lemma treeE_outBy_succ (o : Oracle n) (T : TreeE n) (f : ℕ) (h : History n) (x : Fin n → Bool) :
    T.outBy o (f + 1) h x = if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * T.outBy o f (⟨T.act h, S⟩ :: h) x := rfl

lemma treeE_capFrom_succ (o : Oracle n) (T : TreeE n) (f : ℕ) (h : History n) :
    T.capFrom o (f + 1) h ↔ (size h = 0 ∨
      ∀ S ∈ (T.act h).powerset, (o.legal h ∨ S = T.fill h) → T.capFrom o f (⟨T.act h, S⟩ :: h)) := Iff.rfl

/-! ## §1 (a) Draw-lookahead with redraw -/

/-- **Draw-lookahead with redraw, deterministic rule.**  At `h` the rule draws `draw h` (oracle product law at a legal
history, the completion word `fill h` at an illegal one), looks at the drawn ones `S`, and commits only
`keep h S ⊆ draw h` with their drawn bits `S ∩ keep h S`; every draw is a round.  `keep h S = draw h` is V0's
`TreeE`. -/
structure LookTreeE (n : ℕ) where
  draw : History n → Finset (Fin n)
  keep : History n → Finset (Fin n) → Finset (Fin n)
  fill : History n → Finset (Fin n)
  draw_sub : ∀ h, draw h ⊆ remaining h
  keep_sub : ∀ h S, keep h S ⊆ draw h
  fill_sub : ∀ h, fill h ⊆ draw h

/-- Weight of the drawn word `S` (V0's `TreeE.stepW` on the drawn set). -/
noncomputable def LookTreeE.stepW (o : Oracle n) (T : LookTreeE n) (h : History n) (S : Finset (Fin n)) : ℝ :=
  if o.legal h then batchLaw o h (T.draw h) S else (if S = T.fill h then 1 else 0)

/-- Sub-probability output law within `f` rounds (V0's `TreeE.outBy`, committing `keep h S` only). -/
noncomputable def LookTreeE.outBy (o : Oracle n) (T : LookTreeE n) : ℕ → History n → (Fin n → Bool) → ℝ
  | 0, h, x => if size h = 0 ∧ outBits h = x then 1 else 0
  | (f + 1), h, x =>
      if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ S ∈ (T.draw h).powerset,
        T.stepW o h S * LookTreeE.outBy o T f (⟨T.keep h S, S ∩ T.keep h S⟩ :: h) x

/-- Every compatible path completes within `f` rounds (V0's `TreeE.capFrom`). -/
def LookTreeE.capFrom (o : Oracle n) (T : LookTreeE n) : ℕ → History n → Prop
  | 0, h => size h = 0
  | (f + 1), h => size h = 0 ∨
      ∀ S ∈ (T.draw h).powerset, (o.legal h ∨ S = T.fill h) →
        LookTreeE.capFrom o T f (⟨T.keep h S, S ∩ T.keep h S⟩ :: h)

lemma LookTreeE.outBy_succ (o : Oracle n) (T : LookTreeE n) (f : ℕ) (h : History n) (x : Fin n → Bool) :
    T.outBy o (f + 1) h x = if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ S ∈ (T.draw h).powerset,
        T.stepW o h S * T.outBy o f (⟨T.keep h S, S ∩ T.keep h S⟩ :: h) x := rfl

/-- **The relaxed class `𝒜^look`**: V0's `PolicyE` with the lookahead relaxation (seed of arbitrary law; draw set,
kept set and completion word measurable in the seed for each history and drawn word). -/
structure LookPolicyE (n : ℕ) (Seed : Type) [MeasurableSpace Seed] where
  P : Measure Seed
  isProb : IsProbabilityMeasure P
  draw : History n → Seed → Finset (Fin n)
  keep : History n → Seed → Finset (Fin n) → Finset (Fin n)
  fill : History n → Seed → Finset (Fin n)
  draw_sub : ∀ h ω, draw h ω ⊆ remaining h
  keep_sub : ∀ h ω S, keep h ω S ⊆ draw h ω
  fill_sub : ∀ h ω, fill h ω ⊆ draw h ω
  draw_meas : ∀ (h : History n) (B : Finset (Fin n)), MeasurableSet {ω | draw h ω = B}
  keep_meas : ∀ (h : History n) (S C : Finset (Fin n)), MeasurableSet {ω | keep h ω S = C}
  fill_meas : ∀ (h : History n) (B : Finset (Fin n)), MeasurableSet {ω | fill h ω = B}

section LookPol

variable {Seed : Type} [MeasurableSpace Seed]

def LookPolicyE.tree (σ : LookPolicyE n Seed) (ω : Seed) : LookTreeE n where
  draw h := σ.draw h ω
  keep h S := σ.keep h ω S
  fill h := σ.fill h ω
  draw_sub h := σ.draw_sub h ω
  keep_sub h S := σ.keep_sub h ω S
  fill_sub h := σ.fill_sub h ω

noncomputable def LookPolicyE.outBy (o : Oracle n) (σ : LookPolicyE n Seed) (f : ℕ) (x : Fin n → Bool) : ℝ :=
  ∫ ω, (σ.tree ω).outBy o f [] x ∂σ.P

def LookPolicyE.CapEvery (o : Oracle n) (σ : LookPolicyE n Seed) (r : ℕ) : Prop :=
  ∀ ω, (σ.tree ω).capFrom o r []

/-- The printed rule as a lookahead rule that keeps everything it draws. -/
def LookTreeE.ofTreeE (T : TreeE n) : LookTreeE n where
  draw := T.act
  keep h _ := T.act h
  fill := T.fill
  draw_sub := T.act_sub
  keep_sub _ _ := Finset.Subset.refl _
  fill_sub := T.fill_sub

/-- **The printed class embeds in `𝒜^look`** with the same law at every horizon, every oracle. -/
theorem LookTreeE.ofTreeE_outBy (o : Oracle n) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n) (x : Fin n → Bool), (LookTreeE.ofTreeE T).outBy o f h x = T.outBy o f h x := by
  intro f
  induction f with
  | zero => intro h x; rfl
  | succ f ih =>
      intro h x
      rw [treeE_outBy_succ, LookTreeE.outBy_succ]
      by_cases hs : size h = 0
      · rw [if_pos hs, if_pos hs]
      · rw [if_neg hs, if_neg hs]
        apply Finset.sum_congr rfl
        intro S hS
        have hS' : S ∩ T.act h = S := Finset.inter_eq_left.2 (Finset.mem_powerset.1 hS)
        show (LookTreeE.ofTreeE T).stepW o h S *
          (LookTreeE.ofTreeE T).outBy o f (⟨T.act h, S ∩ T.act h⟩ :: h) x = _
        rw [hS', ih]
        rfl

theorem LookTreeE.ofTreeE_capFrom (o : Oracle n) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n), (LookTreeE.ofTreeE T).capFrom o f h ↔ T.capFrom o f h := by
  intro f
  induction f with
  | zero => intro h; exact Iff.rfl
  | succ f ih =>
      intro h
      rw [treeE_capFrom_succ]
      show (size h = 0 ∨ ∀ S ∈ (T.act h).powerset, (o.legal h ∨ S = T.fill h) →
        (LookTreeE.ofTreeE T).capFrom o f (⟨T.act h, S ∩ T.act h⟩ :: h)) ↔ _
      refine or_congr Iff.rfl (forall₂_congr (fun S hS => imp_congr Iff.rfl ?_))
      rw [Finset.inter_eq_left.2 (Finset.mem_powerset.1 hS), ih]

def LookPolicyE.ofPolicyE (σ : PolicyE n Seed) : LookPolicyE n Seed where
  P := σ.P
  isProb := σ.isProb
  draw := σ.act
  keep h ω _ := σ.act h ω
  fill := σ.fill
  draw_sub := σ.act_sub
  keep_sub _ _ _ := Finset.Subset.refl _
  fill_sub := σ.fill_sub
  draw_meas := σ.act_meas
  keep_meas h _ C := σ.act_meas h C
  fill_meas := σ.fill_meas

/-- **`𝒜 ⊆ 𝒜^look`**: the embedded policy has the same output law, every oracle, every horizon. -/
theorem LookPolicyE.ofPolicyE_outBy (o : Oracle n) (σ : PolicyE n Seed) (f : ℕ) :
    (LookPolicyE.ofPolicyE σ).outBy o f = σ.outBy o f := by
  funext x
  exact integral_congr_ae (Filter.Eventually.of_forall (fun ω => LookTreeE.ofTreeE_outBy o (σ.tree ω) f [] x))

theorem LookPolicyE.ofPolicyE_capEvery (o : Oracle n) (σ : PolicyE n Seed) (r : ℕ) :
    (LookPolicyE.ofPolicyE σ).CapEvery o r ↔ σ.CapEvery o r :=
  forall_congr' (fun ω => LookTreeE.ofTreeE_capFrom o (σ.tree ω) r [])

end LookPol

namespace LookW

open A36RW.W11 A36RW.W11.Look

/-- **The witness rule** (`n = 4`): at the root draw `{0,1,2}` and commit the pair `pairOf S` of equal drawn bits
(the third draw is discarded); afterwards draw and commit every remaining coordinate. -/
def lookTree : LookTreeE 4 where
  draw h := if h = [] then drawSet else remaining h
  keep h S := if h = [] then pairOf S else remaining h
  fill _ := ∅
  draw_sub h := by
    by_cases hh : h = []
    · rw [if_pos hh, hh, remaining_nil]; exact Finset.subset_univ _
    · rw [if_neg hh]
  keep_sub h S := by
    by_cases hh : h = []
    · rw [if_pos hh, if_pos hh]
      unfold pairOf drawSet; split_ifs <;> decide
    · rw [if_neg hh, if_neg hh]
  fill_sub _ := Finset.empty_subset _

/-- The witness as a seedless member of `𝒜^look`. -/
noncomputable def lookPolicy : LookPolicyE 4 Unit where
  P := Measure.dirac ()
  isProb := inferInstance
  draw h _ := lookTree.draw h
  keep h _ S := lookTree.keep h S
  fill h _ := lookTree.fill h
  draw_sub h _ := lookTree.draw_sub h
  keep_sub h _ S := lookTree.keep_sub h S
  fill_sub h _ := lookTree.fill_sub h
  draw_meas _ _ := MeasurableSet.of_discrete
  keep_meas _ _ _ := MeasurableSet.of_discrete
  fill_meas _ _ := MeasurableSet.of_discrete

lemma hist1_ne_nil (S : Finset (Fin 4)) : hist1 S ≠ [] := by simp [hist1]

lemma size_hist1_ne (S : Finset (Fin 4)) (hS : S ∈ drawSet.powerset) : size (hist1 S) ≠ 0 := by
  rw [(hist1_facts S hS).2.2.2]; norm_num

lemma size_nil4 : size ([] : History 4) ≠ 0 := by rw [size_nil]; norm_num

lemma lookTree_draw_nil : lookTree.draw [] = drawSet := by
  show (if ([] : History 4) = [] then drawSet else remaining ([] : History 4)) = drawSet
  exact if_pos rfl

lemma lookTree_keep_nil (S : Finset (Fin 4)) : lookTree.keep [] S = pairOf S := by
  show (if ([] : History 4) = [] then pairOf S else remaining ([] : History 4)) = pairOf S
  exact if_pos rfl

lemma lookTree_draw_ne {h : History 4} (hh : h ≠ []) : lookTree.draw h = remaining h := by
  show (if h = [] then drawSet else remaining h) = remaining h
  exact if_neg hh

lemma lookTree_keep_ne {h : History 4} (hh : h ≠ []) (S : Finset (Fin 4)) : lookTree.keep h S = remaining h := by
  show (if h = [] then pairOf S else remaining h) = remaining h
  exact if_neg hh

/-- **The witness rule's law within two rounds is W11's `lookLaw`.** -/
theorem lookTree_outBy : (fun x => lookTree.outBy o42 2 [] x) = lookLaw := by
  funext x
  show (if size ([] : History 4) = 0 then _ else ∑ S ∈ (lookTree.draw []).powerset,
      lookTree.stepW o42 [] S * lookTree.outBy o42 1
        (⟨lookTree.keep [] S, S ∩ lookTree.keep [] S⟩ :: []) x) = _
  rw [if_neg size_nil4]
  unfold lookLaw
  rw [lookTree_draw_nil]
  refine Finset.sum_congr rfl (fun S hS => ?_)
  have hk : lookTree.keep [] S = pairOf S := lookTree_keep_nil S
  have hst : lookTree.stepW o42 [] S = batchLaw o42 [] drawSet S := by
    unfold LookTreeE.stepW; rw [if_pos (show o42.legal [] from legal_nil), lookTree_draw_nil]
  rw [hk, hst]
  congr 1
  -- second round from `hist1 S`
  show (if size (hist1 S) = 0 then _ else ∑ S' ∈ (lookTree.draw (hist1 S)).powerset,
      lookTree.stepW o42 (hist1 S) S' * lookTree.outBy o42 0
        (⟨lookTree.keep (hist1 S) S', S' ∩ lookTree.keep (hist1 S) S'⟩ :: hist1 S) x) = _
  rw [if_neg (size_hist1_ne S hS)]
  have hd2 : lookTree.draw (hist1 S) = remaining (hist1 S) := lookTree_draw_ne (hist1_ne_nil S)
  rw [hd2]
  refine Finset.sum_congr rfl (fun S' hS' => ?_)
  have hk2 : lookTree.keep (hist1 S) S' = remaining (hist1 S) := lookTree_keep_ne (hist1_ne_nil S) S'
  have hst2 : lookTree.stepW o42 (hist1 S) S' = batchLaw o42 (hist1 S) (remaining (hist1 S)) S' := by
    unfold LookTreeE.stepW; rw [if_pos (show o42.legal (hist1 S) from (hist1_facts S hS).1), hd2]
  rw [hk2, hst2, Finset.inter_eq_left.2 (Finset.mem_powerset.1 hS')]
  congr 1
  show (if size (⟨remaining (hist1 S), S'⟩ :: hist1 S) = 0 ∧
      outBits (⟨remaining (hist1 S), S'⟩ :: hist1 S) = x then (1 : ℝ) else 0) = _
  rw [size_cons_remaining]
  simp

/-- The witness rule completes within two rounds on every compatible path. -/
theorem lookTree_cap : lookTree.capFrom o42 2 [] := by
  show size ([] : History 4) = 0 ∨ ∀ S ∈ (lookTree.draw []).powerset, _ → _
  refine Or.inr (fun S hS _ => ?_)
  rw [lookTree_draw_nil] at hS
  rw [lookTree_keep_nil S]
  show size (hist1 S) = 0 ∨ ∀ S' ∈ (lookTree.draw (hist1 S)).powerset, _ → _
  refine Or.inr (fun S' _ _ => ?_)
  have hk2 : lookTree.keep (hist1 S) S' = remaining (hist1 S) := lookTree_keep_ne (hist1_ne_nil S) S'
  show size (⟨lookTree.keep (hist1 S) S', S' ∩ lookTree.keep (hist1 S) S'⟩ :: hist1 S) = 0
  rw [hk2]
  exact size_cons_remaining _ _

lemma lookPolicy_outBy (f : ℕ) (x : Fin 4 → Bool) : lookPolicy.outBy o42 f x = lookTree.outBy o42 f [] x := by
  unfold LookPolicyE.outBy
  rw [show lookPolicy.P = Measure.dirac () from rfl, integral_dirac]
  rfl

/-- **(a) The lookahead witness is a member of `𝒜^look`**: under the every-path cap `2` its output law is W11's
`lookLaw` ("committing two equal bits among three drawn and redrawing the third"), whose success is `1`; no member of
the printed class has this law within two rounds, where the printed class's best success is `3/4`. -/
theorem look_witness :
    lookPolicy.CapEvery o42 2 ∧ lookPolicy.outBy o42 2 = lookLaw ∧
    ∑ x ∈ Vset 4 2, lookPolicy.outBy o42 2 x = 1 ∧
    (∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed), σ.outBy o42 2 ≠ lookPolicy.outBy o42 2) ∧
    IsGreatest (capSuccSet (balancedOracle 4 2) (Vset 4 2) 2) (3 / 4) := by
  have hlaw : lookPolicy.outBy o42 2 = lookLaw := by
    funext x; rw [lookPolicy_outBy]; exact congrFun lookTree_outBy x
  refine ⟨fun _ => lookTree_cap, hlaw, by rw [hlaw]; exact lookLaw_success, ?_, best_success_4_2⟩
  intro Seed _ σ
  rw [hlaw]
  exact lookLaw_not_policy σ

end LookW

/-! ## §2 (b) Count-conditioned draws -/

/-- The mass of the count event `|S| ∈ A` under the product law of `B`. -/
noncomputable def cntMass (o : Oracle n) (h : History n) (B : Finset (Fin n)) (A : Finset ℕ) : ℝ :=
  ∑ S ∈ B.powerset, batchLaw o h B S * (if S.card ∈ A then 1 else 0)

/-- **The product law of a batch conditioned on its count lying in `A`** ("conditioning a round's draws on the
count").  On a null conditioning event the unconditioned law is kept. -/
noncomputable def condBatchLaw (o : Oracle n) (h : History n) (B : Finset (Fin n)) (A : Finset ℕ)
    (S : Finset (Fin n)) : ℝ :=
  if cntMass o h B A = 0 then batchLaw o h B S
  else batchLaw o h B S * (if S.card ∈ A then 1 else 0) / cntMass o h B A

/-- A count-conditioned rule: V0's `TreeE` plus the count set conditioned on at each history. -/
structure CondTreeE (n : ℕ) extends TreeE n where
  cnt : History n → Finset ℕ

noncomputable def CondTreeE.stepW (o : Oracle n) (T : CondTreeE n) (h : History n) (S : Finset (Fin n)) : ℝ :=
  if o.legal h then condBatchLaw o h (T.act h) (T.cnt h) S else (if S = T.fill h then 1 else 0)

noncomputable def CondTreeE.outBy (o : Oracle n) (T : CondTreeE n) : ℕ → History n → (Fin n → Bool) → ℝ
  | 0, h, x => if size h = 0 ∧ outBits h = x then 1 else 0
  | (f + 1), h, x =>
      if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * CondTreeE.outBy o T f (⟨T.act h, S⟩ :: h) x

lemma CondTreeE.outBy_succ (o : Oracle n) (T : CondTreeE n) (f : ℕ) (h : History n) (x : Fin n → Bool) :
    T.outBy o (f + 1) h x = if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * T.outBy o f (⟨T.act h, S⟩ :: h) x := rfl

/-- **The relaxed class `𝒜^cnt`**: V0's `PolicyE` plus a count set `cnt h ω`, measurable in the seed. -/
structure CondPolicyE (n : ℕ) (Seed : Type) [MeasurableSpace Seed] extends PolicyE n Seed where
  cnt : History n → Seed → Finset ℕ
  cnt_meas : ∀ (h : History n) (A : Finset ℕ), MeasurableSet {ω | cnt h ω = A}

section CondPol

variable {Seed : Type} [MeasurableSpace Seed]

def CondPolicyE.tree (σ : CondPolicyE n Seed) (ω : Seed) : CondTreeE n :=
  { toTreeE := σ.toPolicyE.tree ω, cnt := fun h => σ.cnt h ω }

noncomputable def CondPolicyE.outBy (o : Oracle n) (σ : CondPolicyE n Seed) (f : ℕ) (x : Fin n → Bool) : ℝ :=
  ∫ ω, (σ.tree ω).outBy o f [] x ∂σ.P

/-- Every-path cap: the paths of a count-conditioned rule are those of its underlying `TreeE` (every word of the batch
at a legal state, zero-probability words included). -/
def CondPolicyE.CapEvery (o : Oracle n) (σ : CondPolicyE n Seed) (r : ℕ) : Prop := σ.toPolicyE.CapEvery o r

/-- Conditioning on the sure event changes nothing. -/
lemma condBatchLaw_all (o : Oracle n) (h : History n) (B S : Finset (Fin n)) (hS : S ⊆ B) :
    condBatchLaw o h B (range (n + 1)) S = batchLaw o h B S := by
  have hall : ∀ S' ∈ B.powerset, (if S'.card ∈ range (n + 1) then (1 : ℝ) else 0) = 1 := by
    intro S' _
    rw [if_pos (Finset.mem_range.2 (Nat.lt_succ_of_le (le_trans (Finset.card_le_univ S') (by simp))))]
  have hZ : cntMass o h B (range (n + 1)) = 1 := by
    unfold cntMass
    rw [Finset.sum_congr rfl (fun S' hS' => by rw [hall S' hS', mul_one])]
    exact A36RW.Converse.sum_batchLaw_w2 o h B
  unfold condBatchLaw
  rw [hZ, if_neg one_ne_zero, hall S (Finset.mem_powerset.2 hS), mul_one, div_one]

/-- The printed rule as a count-conditioned rule conditioning on the sure event. -/
def CondTreeE.ofTreeE (T : TreeE n) : CondTreeE n := { toTreeE := T, cnt := fun _ => range (n + 1) }

theorem CondTreeE.ofTreeE_outBy (o : Oracle n) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n) (x : Fin n → Bool), (CondTreeE.ofTreeE T).outBy o f h x = T.outBy o f h x := by
  intro f
  induction f with
  | zero => intro h x; rfl
  | succ f ih =>
      intro h x
      rw [treeE_outBy_succ, CondTreeE.outBy_succ]
      by_cases hs : size h = 0
      · rw [if_pos hs, if_pos hs]
      · rw [if_neg hs, if_neg hs]
        apply Finset.sum_congr rfl
        intro S hS
        have hst : (CondTreeE.ofTreeE T).stepW o h S = T.stepW o h S := by
          show (if o.legal h then condBatchLaw o h (T.act h) (range (n + 1)) S
            else (if S = T.fill h then 1 else 0)) = T.stepW o h S
          rw [condBatchLaw_all o h (T.act h) S (Finset.mem_powerset.1 hS)]
          rfl
        show (CondTreeE.ofTreeE T).stepW o h S * (CondTreeE.ofTreeE T).outBy o f (⟨T.act h, S⟩ :: h) x = _
        rw [hst, ih]

def CondPolicyE.ofPolicyE (σ : PolicyE n Seed) : CondPolicyE n Seed :=
  { toPolicyE := σ, cnt := fun _ _ => range (n + 1), cnt_meas := fun _ _ => MeasurableSet.const _ }

/-- **`𝒜 ⊆ 𝒜^cnt`**: the embedded policy has the same output law, every oracle, every horizon, and the same cap. -/
theorem CondPolicyE.ofPolicyE_outBy (o : Oracle n) (σ : PolicyE n Seed) (f : ℕ) :
    (CondPolicyE.ofPolicyE σ).outBy o f = σ.outBy o f := by
  funext x
  exact integral_congr_ae (Filter.Eventually.of_forall (fun ω => CondTreeE.ofTreeE_outBy o (σ.tree ω) f [] x))

theorem CondPolicyE.ofPolicyE_capEvery (o : Oracle n) (σ : PolicyE n Seed) (r : ℕ) :
    (CondPolicyE.ofPolicyE σ).CapEvery o r ↔ σ.CapEvery o r := Iff.rfl

end CondPol

namespace CondW

open A36RW.W11

/-- **The witness rule**: one round over all coordinates, conditioned on the count `k`; afterwards (never reached)
commit everything, unconditioned. -/
def condTree (n k : ℕ) : CondTreeE n where
  act h := remaining h
  fill _ := ∅
  act_sub _ := Finset.Subset.refl _
  fill_sub _ := Finset.empty_subset _
  cnt h := if h = [] then {k} else range (n + 1)

noncomputable def condPolicy (n k : ℕ) : CondPolicyE n Unit where
  P := Measure.dirac ()
  isProb := inferInstance
  act h _ := (condTree n k).act h
  fill h _ := (condTree n k).fill h
  act_sub h _ := (condTree n k).act_sub h
  fill_sub h _ := (condTree n k).fill_sub h
  act_meas _ _ := MeasurableSet.of_discrete
  fill_meas _ _ := MeasurableSet.of_discrete
  cnt h _ := (condTree n k).cnt h
  cnt_meas _ _ := MeasurableSet.of_discrete

lemma outBits_root (S : Finset (Fin n)) : outBits (⟨univ, S⟩ :: ([] : History n)) = fun i => decide (i ∈ S) := by
  funext i; simp [outBits, onesSet]

lemma outBits_root_eq_iff (S : Finset (Fin n)) (x : Fin n → Bool) :
    outBits (⟨univ, S⟩ :: ([] : History n)) = x ↔ S = onesOf x := by
  rw [outBits_root]
  constructor
  · rintro rfl; ext i; simp [onesOf]
  · rintro rfl; funext i; simp [onesOf]

/-- One round over all coordinates from the root: the law at `x` is the step weight of the word `onesOf x`. -/
lemma oneRound (w : Finset (Fin n) → ℝ) (x : Fin n → Bool) :
    ∑ S ∈ (remaining ([] : History n)).powerset, w S *
        (if size (⟨remaining ([] : History n), S⟩ :: ([] : History n)) = 0 ∧
          outBits (⟨remaining ([] : History n), S⟩ :: ([] : History n)) = x then (1 : ℝ) else 0)
      = w (onesOf x) := by
  rw [remaining_nil]
  rw [Finset.sum_eq_single (onesOf x)]
  · rw [if_pos ⟨by simpa [remaining_nil] using size_cons_remaining ([] : History n) (onesOf x),
      (outBits_root_eq_iff _ x).2 rfl⟩, mul_one]
  · intro S _ hS
    rw [if_neg (fun h' => hS ((outBits_root_eq_iff S x).1 h'.2)), mul_zero]
  · intro hn'; exact absurd (Finset.mem_powerset.2 (Finset.subset_univ _)) hn'

/-- The count event's mass at the root is `condLaw`'s normaliser. -/
lemma cntMass_root (n k : ℕ) :
    cntMass (balancedOracle n k) [] univ {k} = ∑ y ∈ Vset n k, batchLaw (balancedOracle n k) [] univ (onesOf y) := by
  have h := sum_agrees_eq ([] : History n) (by simp)
    (fun S => batchLaw (balancedOracle n k) [] univ S * (if S.card ∈ ({k} : Finset ℕ) then 1 else 0))
  have hfilt : (univ.filter (Agrees ([] : History n))) = univ :=
    Finset.filter_true_of_mem (fun x _ => fun i hi => by simp at hi)
  rw [hfilt] at h
  simp only [onesSet_nil, Finset.empty_union, remaining_nil] at h
  unfold cntMass
  rw [← h]
  rw [← Finset.sum_filter_add_sum_filter_not univ (fun y => y ∈ Vset n k)]
  have h2 : ∑ x ∈ univ.filter (fun y => ¬ y ∈ Vset n k),
      batchLaw (balancedOracle n k) [] univ (wordOnes x) * (if (wordOnes x).card ∈ ({k} : Finset ℕ) then 1 else 0)
        = 0 := by
    refine Finset.sum_eq_zero (fun x hx => ?_)
    have hx' : x ∉ Vset n k := (Finset.mem_filter.1 hx).2
    have : (wordOnes x).card ≠ k := fun hc => hx' (by simpa [Vset, wordOnes] using hc)
    rw [if_neg (by simpa using this), mul_zero]
  rw [h2, add_zero]
  have hV : univ.filter (fun y => y ∈ Vset n k) = Vset n k := by ext y; simp
  rw [hV]
  refine Finset.sum_congr rfl (fun x hx => ?_)
  have : (wordOnes x).card = k := by simpa [Vset, wordOnes] using hx
  rw [if_pos (by simpa using this), mul_one]
  rfl

/-- **(b) The count-conditioned witness is a member of `𝒜^cnt`**: under the every-path cap `1` its output law is
W11's `condLaw n k`, which is the target `p` for every `k ≤ n`, `n ≥ 1` ("exact in one round"). -/
theorem cond_witness (n k : ℕ) (hk : k ≤ n) (hn : 0 < n) :
    (condPolicy n k).CapEvery (balancedOracle n k) 1 ∧
    (condPolicy n k).outBy (balancedOracle n k) 1 = condLaw n k ∧
    condLaw n k = pTarget n k := by
  have hs0 : size ([] : History n) ≠ 0 := by rw [size_nil]; omega
  refine ⟨fun _ => ?_, ?_, condLaw_eq_pTarget n k hk⟩
  · show size ([] : History n) = 0 ∨ ∀ S ∈ (remaining ([] : History n)).powerset, _ → _
    exact Or.inr (fun S _ _ => size_cons_remaining _ _)
  · funext x
    unfold CondPolicyE.outBy
    rw [show (condPolicy n k).P = Measure.dirac () from rfl, integral_dirac]
    show (if size ([] : History n) = 0 then _ else ∑ S ∈ (remaining ([] : History n)).powerset,
        ((condPolicy n k).tree ()).stepW (balancedOracle n k) [] S *
          (if size (⟨remaining ([] : History n), S⟩ :: ([] : History n)) = 0 ∧
            outBits (⟨remaining ([] : History n), S⟩ :: ([] : History n)) = x then (1 : ℝ) else 0)) = _
    rw [if_neg hs0, oneRound _ x]
    have hleg : (balancedOracle n k).legal ([] : History n) := A36RW.Converse.legal_nil_w2 n k hk
    show (if (balancedOracle n k).legal [] then condBatchLaw (balancedOracle n k) [] (remaining [])
        (if ([] : History n) = [] then {k} else range (n + 1)) (onesOf x) else _) = condLaw n k x
    rw [if_pos hleg, if_pos rfl, remaining_nil]
    -- the normaliser is positive: otherwise `condLaw` would vanish on `V`, against `condLaw = p`
    have hZ : cntMass (balancedOracle n k) [] univ {k} ≠ 0 := by
      intro hZ0
      obtain ⟨y, hy⟩ := agfv_Vset_nonempty (n := n) (k := k) hk
      have h1 := congrFun (condLaw_eq_pTarget n k hk) y
      unfold condLaw at h1
      rw [if_pos hy, ← cntMass_root, hZ0, div_zero, agfv_pTarget_of_mem hy] at h1
      have : (0 : ℝ) < ((Vset n k).card : ℝ)⁻¹ := inv_pos.2 (by exact_mod_cast Finset.card_pos.2 ⟨y, hy⟩)
      linarith
    unfold condBatchLaw condLaw
    rw [if_neg hZ, cntMass_root]
    by_cases hx : x ∈ Vset n k
    · rw [if_pos hx]
      have : (onesOf x).card = k := by simpa [Vset, onesOf] using hx
      rw [if_pos (by simpa using this), mul_one]
    · rw [if_neg hx]
      have : (onesOf x).card ≠ k := fun hc => hx (by simpa [Vset, onesOf] using hc)
      rw [if_neg (by simpa using this), mul_zero, zero_div]

/-- At `n = 4`: the witness is exact in one round (`KL = 0`) and its law is not the one-round law of any member of
the printed class (whose best one-round success is `3/8`). -/
theorem cond_witness_4 :
    (condPolicy 4 2).CapEvery (balancedOracle 4 2) 1 ∧
    (condPolicy 4 2).outBy (balancedOracle 4 2) 1 = pTarget 4 2 ∧
    KL 4 2 ((condPolicy 4 2).outBy (balancedOracle 4 2) 1) = ((0 : ℝ) : WithTop ℝ) ∧
    (∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
      σ.outBy (balancedOracle 4 2) 1 ≠ (condPolicy 4 2).outBy (balancedOracle 4 2) 1) := by
  obtain ⟨hcap, hlaw, hp⟩ := cond_witness 4 2 (by norm_num) (by norm_num)
  refine ⟨hcap, by rw [hlaw, hp], by rw [hlaw]; exact (condLaw_exact 4 2 (by norm_num)).1, ?_⟩
  intro Seed _ σ
  rw [hlaw]
  exact condLaw_not_policy σ

end CondW

/-! ## §3 (c) Seed-written values -/

/-- A seed-writing rule: V0's `TreeE` plus, at each history, whether the batch's values are WRITTEN (`write h`) and
which (`word h ⊆ act h`). -/
structure WriteTreeE (n : ℕ) extends TreeE n where
  write : History n → Bool
  word : History n → Finset (Fin n)
  word_sub : ∀ h, word h ⊆ act h

/-- At a legal state: the written word if `write h`, else the oracle's product law; at an illegal state: the
completion word (as in V0). -/
noncomputable def WriteTreeE.stepW (o : Oracle n) (T : WriteTreeE n) (h : History n) (S : Finset (Fin n)) : ℝ :=
  if o.legal h then (if T.write h then (if S = T.word h then 1 else 0) else batchLaw o h (T.act h) S)
  else (if S = T.fill h then 1 else 0)

noncomputable def WriteTreeE.outBy (o : Oracle n) (T : WriteTreeE n) : ℕ → History n → (Fin n → Bool) → ℝ
  | 0, h, x => if size h = 0 ∧ outBits h = x then 1 else 0
  | (f + 1), h, x =>
      if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * WriteTreeE.outBy o T f (⟨T.act h, S⟩ :: h) x

lemma WriteTreeE.outBy_succ (o : Oracle n) (T : WriteTreeE n) (f : ℕ) (h : History n) (x : Fin n → Bool) :
    T.outBy o (f + 1) h x = if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * T.outBy o f (⟨T.act h, S⟩ :: h) x := rfl

/-- **The relaxed class `𝒜^write`**: V0's `PolicyE` plus seed-written values at legal states. -/
structure WritePolicyE (n : ℕ) (Seed : Type) [MeasurableSpace Seed] extends PolicyE n Seed where
  write : History n → Seed → Bool
  word : History n → Seed → Finset (Fin n)
  word_sub : ∀ h ω, word h ω ⊆ act h ω
  write_meas : ∀ (h : History n) (b : Bool), MeasurableSet {ω | write h ω = b}
  word_meas : ∀ (h : History n) (B : Finset (Fin n)), MeasurableSet {ω | word h ω = B}

section WritePol

variable {Seed : Type} [MeasurableSpace Seed]

def WritePolicyE.tree (σ : WritePolicyE n Seed) (ω : Seed) : WriteTreeE n :=
  { toTreeE := σ.toPolicyE.tree ω, write := fun h => σ.write h ω, word := fun h => σ.word h ω,
    word_sub := fun h => σ.word_sub h ω }

noncomputable def WritePolicyE.outBy (o : Oracle n) (σ : WritePolicyE n Seed) (f : ℕ) (x : Fin n → Bool) : ℝ :=
  ∫ ω, (σ.tree ω).outBy o f [] x ∂σ.P

/-- Every-path cap: the paths of the underlying `TreeE` (a superset of the seed-written rule's paths). -/
def WritePolicyE.CapEvery (o : Oracle n) (σ : WritePolicyE n Seed) (r : ℕ) : Prop := σ.toPolicyE.CapEvery o r

def WriteTreeE.ofTreeE (T : TreeE n) : WriteTreeE n :=
  { toTreeE := T, write := fun _ => false, word := fun _ => ∅, word_sub := fun _ => Finset.empty_subset _ }

theorem WriteTreeE.ofTreeE_outBy (o : Oracle n) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n) (x : Fin n → Bool), (WriteTreeE.ofTreeE T).outBy o f h x = T.outBy o f h x := by
  intro f
  induction f with
  | zero => intro h x; rfl
  | succ f ih =>
      intro h x
      rw [treeE_outBy_succ, WriteTreeE.outBy_succ]
      by_cases hs : size h = 0
      · rw [if_pos hs, if_pos hs]
      · rw [if_neg hs, if_neg hs]
        apply Finset.sum_congr rfl
        intro S _
        show (WriteTreeE.ofTreeE T).stepW o h S * (WriteTreeE.ofTreeE T).outBy o f (⟨T.act h, S⟩ :: h) x = _
        rw [ih]
        rfl

def WritePolicyE.ofPolicyE (σ : PolicyE n Seed) : WritePolicyE n Seed :=
  { toPolicyE := σ, write := fun _ _ => false, word := fun _ _ => ∅,
    word_sub := fun _ _ => Finset.empty_subset _, write_meas := fun _ _ => MeasurableSet.const _,
    word_meas := fun _ _ => MeasurableSet.const _ }

/-- **`𝒜 ⊆ 𝒜^write`**: the embedded policy has the same output law, every oracle, every horizon, and the same cap. -/
theorem WritePolicyE.ofPolicyE_outBy (o : Oracle n) (σ : PolicyE n Seed) (f : ℕ) :
    (WritePolicyE.ofPolicyE σ).outBy o f = σ.outBy o f := by
  funext x
  exact integral_congr_ae (Filter.Eventually.of_forall (fun ω => WriteTreeE.ofTreeE_outBy o (σ.tree ω) f [] x))

theorem WritePolicyE.ofPolicyE_capEvery (o : Oracle n) (σ : PolicyE n Seed) (r : ℕ) :
    (WritePolicyE.ofPolicyE σ).CapEvery o r ↔ σ.CapEvery o r := Iff.rfl

end WritePol

namespace WriteW

open A36RW.W11

/-- The target as a probability mass function on words (the seed's law). -/
noncomputable def targetPMF (t : Target n) : PMF (Fin n → Bool) :=
  PMF.ofFintype (fun y => ENNReal.ofReal (t.p y)) (by
    rw [← ENNReal.ofReal_sum_of_nonneg (fun y _ => t.nonneg y), t.sum_one, ENNReal.ofReal_one])

/-- **The witness**: the seed `y ∼ p` is written at the root on all coordinates; nothing else is ever written. -/
noncomputable def writePolicy (t : Target n) : WritePolicyE n (Fin n → Bool) where
  P := (targetPMF t).toMeasure
  isProb := PMF.toMeasure.isProbabilityMeasure _
  act h _ := remaining h
  fill _ _ := ∅
  act_sub _ _ := Finset.Subset.refl _
  fill_sub _ _ := Finset.empty_subset _
  act_meas _ _ := MeasurableSet.of_discrete
  fill_meas _ _ := MeasurableSet.of_discrete
  write h _ := decide (h = [])
  word h y := if h = [] then onesOf y else ∅
  word_sub h y := by
    by_cases hh : h = []
    · rw [if_pos hh, hh, remaining_nil]; exact Finset.subset_univ _
    · rw [if_neg hh]; exact Finset.empty_subset _
  write_meas _ _ := MeasurableSet.of_discrete
  word_meas _ _ := MeasurableSet.of_discrete

/-- **(c) The seed-written witness is a member of `𝒜^write`**: under the every-path cap `1` its output law is W11's
`seedWriteLaw t`, which is the target itself, for every target and every oracle legal at the root (`n ≥ 1`). -/
theorem write_witness (t : Target n) (o : Oracle n) (hleg : o.legal []) (hn : 0 < n) :
    (writePolicy t).CapEvery o 1 ∧ (writePolicy t).outBy o 1 = seedWriteLaw t ∧ seedWriteLaw t = t.p := by
  have hs0 : size ([] : History n) ≠ 0 := by rw [size_nil]; omega
  refine ⟨fun _ => ?_, ?_, seedWriteLaw_eq t⟩
  · show size ([] : History n) = 0 ∨ ∀ S ∈ (remaining ([] : History n)).powerset, _ → _
    exact Or.inr (fun S _ _ => size_cons_remaining _ _)
  · funext x
    unfold WritePolicyE.outBy
    rw [show (writePolicy t).P = (targetPMF t).toMeasure from rfl, PMF.integral_eq_sum]
    unfold seedWriteLaw
    refine Finset.sum_congr rfl (fun y _ => ?_)
    rw [targetPMF, PMF.ofFintype_apply, ENNReal.toReal_ofReal (t.nonneg y), smul_eq_mul]
    congr 1
    show (if size ([] : History n) = 0 then _ else ∑ S ∈ (remaining ([] : History n)).powerset,
        ((writePolicy t).tree y).stepW o [] S *
          (if size (⟨remaining ([] : History n), S⟩ :: ([] : History n)) = 0 ∧
            outBits (⟨remaining ([] : History n), S⟩ :: ([] : History n)) = x then (1 : ℝ) else 0)) = _
    rw [if_neg hs0, CondW.oneRound _ x]
    show (if o.legal [] then (if decide (([] : History n) = []) then
        (if onesOf x = (if ([] : History n) = [] then onesOf y else ∅) then 1 else 0)
        else batchLaw o [] (remaining []) (onesOf x)) else _) = _
    rw [if_pos hleg, if_pos (by simp), if_pos rfl]
    by_cases hxy : y = x
    · rw [hxy, if_pos rfl, if_pos rfl]
    · rw [if_neg hxy, if_neg]
      intro he
      apply hxy
      funext i
      have := congrArg (fun s => i ∈ s) he
      simp only [onesOf, Finset.mem_filter, Finset.mem_univ, true_and] at this
      cases hx : x i <;> cases hy : y i <;> simp_all

/-- At `n = 4`: the witness is exact in one round (`KL = 0`) and its law is not the one-round law of any member of
the printed class. -/
theorem write_witness_4 :
    (writePolicy (A36RW.Bridge.balancedTarget 4 2 (by norm_num))).CapEvery (balancedOracle 4 2) 1 ∧
    (writePolicy (A36RW.Bridge.balancedTarget 4 2 (by norm_num))).outBy (balancedOracle 4 2) 1 = pTarget 4 2 ∧
    KLx (A36RW.Bridge.balancedTarget 4 2 (by norm_num))
      ((writePolicy (A36RW.Bridge.balancedTarget 4 2 (by norm_num))).outBy (balancedOracle 4 2) 1)
        = ((0 : ℝ) : WithTop ℝ) ∧
    (∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
      σ.outBy (balancedOracle 4 2) 1 ≠
        (writePolicy (A36RW.Bridge.balancedTarget 4 2 (by norm_num))).outBy (balancedOracle 4 2) 1) := by
  obtain ⟨hcap, hlaw, hp⟩ := write_witness (A36RW.Bridge.balancedTarget 4 2 (by norm_num)) (balancedOracle 4 2)
    (A36RW.Converse.legal_nil_w2 4 2 (by norm_num)) (by norm_num)
  refine ⟨hcap, by rw [hlaw, hp]; rfl, by rw [hlaw]; exact seedWrite_KLx _, ?_⟩
  intro Seed _ σ
  rw [hlaw]
  exact seedWrite_not_policy σ

end WriteW

/-! ## §4 The printed sentence, with the relaxed classes -/

/-- **paper_v1.tex §2, "Each restriction is needed", with the relaxed policy classes.**  At `n = 4`, `r = 2`, the
printed class's best success is `3/4`; each relaxed class contains the printed class (same laws, same caps) and has a
member that beats it: (a) a lookahead member with cap `2` and success `1`; (b) a count-conditioned member and (c) a
seed-writing member, each with cap `1` and output law `p` (KL `0`); none of the three laws is the law of a member of
the printed class at that horizon. -/
theorem each_restriction_needed_classes :
    IsGreatest (A36RW.W11.capSuccSet (balancedOracle 4 2) (Vset 4 2) 2) (3 / 4) ∧
    -- (a)
    (LookW.lookPolicy.CapEvery (balancedOracle 4 2) 2 ∧
      LookW.lookPolicy.outBy (balancedOracle 4 2) 2 = A36RW.W11.Look.lookLaw ∧
      ∑ x ∈ Vset 4 2, LookW.lookPolicy.outBy (balancedOracle 4 2) 2 x = 1 ∧
      ∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
        σ.outBy (balancedOracle 4 2) 2 ≠ LookW.lookPolicy.outBy (balancedOracle 4 2) 2) ∧
    -- (b)
    ((CondW.condPolicy 4 2).CapEvery (balancedOracle 4 2) 1 ∧
      (CondW.condPolicy 4 2).outBy (balancedOracle 4 2) 1 = A36RW.W11.condLaw 4 2 ∧
      A36RW.W11.condLaw 4 2 = pTarget 4 2 ∧
      ∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
        σ.outBy (balancedOracle 4 2) 1 ≠ (CondW.condPolicy 4 2).outBy (balancedOracle 4 2) 1) ∧
    -- (c)
    ((WriteW.writePolicy (A36RW.Bridge.balancedTarget 4 2 (by norm_num))).CapEvery (balancedOracle 4 2) 1 ∧
      (WriteW.writePolicy (A36RW.Bridge.balancedTarget 4 2 (by norm_num))).outBy (balancedOracle 4 2) 1
        = A36RW.W11.seedWriteLaw (A36RW.Bridge.balancedTarget 4 2 (by norm_num)) ∧
      A36RW.W11.seedWriteLaw (A36RW.Bridge.balancedTarget 4 2 (by norm_num)) = pTarget 4 2 ∧
      ∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed),
        σ.outBy (balancedOracle 4 2) 1 ≠
          (WriteW.writePolicy (A36RW.Bridge.balancedTarget 4 2 (by norm_num))).outBy (balancedOracle 4 2) 1) ∧
    -- the relaxed classes contain the printed class
    (∀ {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 4 Seed) (o : Oracle 4) (f : ℕ),
      (LookPolicyE.ofPolicyE σ).outBy o f = σ.outBy o f ∧
      (CondPolicyE.ofPolicyE σ).outBy o f = σ.outBy o f ∧
      (WritePolicyE.ofPolicyE σ).outBy o f = σ.outBy o f ∧
      ((LookPolicyE.ofPolicyE σ).CapEvery o f ↔ σ.CapEvery o f) ∧
      ((CondPolicyE.ofPolicyE σ).CapEvery o f ↔ σ.CapEvery o f) ∧
      ((WritePolicyE.ofPolicyE σ).CapEvery o f ↔ σ.CapEvery o f)) := by
  obtain ⟨ha1, ha2, ha3, ha4, hbest⟩ := LookW.look_witness
  obtain ⟨hb1, hb2, hb3⟩ := CondW.cond_witness 4 2 (by norm_num) (by norm_num)
  obtain ⟨hc1, hc2, hc3⟩ := WriteW.write_witness (A36RW.Bridge.balancedTarget 4 2 (by norm_num))
    (balancedOracle 4 2) (A36RW.Converse.legal_nil_w2 4 2 (by norm_num)) (by norm_num)
  refine ⟨hbest, ⟨ha1, ha2, ha3, ha4⟩, ⟨hb1, hb2, hb3, (CondW.cond_witness_4).2.2.2⟩,
    ⟨hc1, hc2, by rw [hc3]; rfl, (WriteW.write_witness_4).2.2.2⟩, ?_⟩
  intro Seed _ σ o f
  exact ⟨LookPolicyE.ofPolicyE_outBy o σ f, CondPolicyE.ofPolicyE_outBy o σ f, WritePolicyE.ofPolicyE_outBy o σ f,
    LookPolicyE.ofPolicyE_capEvery o σ f, CondPolicyE.ofPolicyE_capEvery o σ f,
    WritePolicyE.ofPolicyE_capEvery o σ f⟩

end A36RW.W11R


==> anc/formal_companion/lean/src/A36RW/W13x.lean <==
/-
A36RW.W13x, S1 (decision measurability) and S2 (law semantics) of the printed policy class.
This file is self-contained: §1-§4 are verbatim the declarations of W13xFactor.lean (S1); §5 is S2; §6 is S3 and
the placement of every printed process in the interface class `A36RW.PolicyE`; §7 is a non-vacuity witness; §8 shows
why (ii) carries the support indicator (the literal (ii) is unsatisfiable for natural processes).

A decision `D : Ω → β` with finite codomain is `σ(S, H)`-measurable (every fibre `D ⁻¹' {B}` is measurable for
the σ-algebra generated by `(S, H) : Ω → Seed × Hist`) iff it factors as `D = g (H ·) (S ·)` through a
`g : Hist → Seed → β` all of whose fibres `{ω | g h ω = B}` are measurable, for EVERY `h`, reachable or not.
The constrained forms keep `g h ω ⊆ R h` (resp. `⊆ R h ω`) for every `h`, `ω`, which is what `PolicyP.act_sub`
and `PolicyP.fill_sub` demand.  §4 assembles a `PolicyP` from a family of round decisions.

Additive module: imports `A36RW.ClassId` (and, for S2, `Mathlib.MeasureTheory.Integral.Bochner.Set`), changes no
existing definition.
-/
import A36RW.ClassId
import Mathlib.MeasureTheory.Integral.Bochner.Set

set_option autoImplicit false

namespace A36RW.W13x

open MeasureTheory

/-! ## §1 A measurable first-match selector on a list -/

section Pick

variable {α β : Type*}

open Classical in
/-- The first element of `L` satisfying `P`; the default `d` if there is none. -/
noncomputable def pick (P : β → Prop) (d : β) : List β → β
  | [] => d
  | b :: L => if P b then b else pick P d L

theorem pick_nil (P : β → Prop) (d : β) : pick P d [] = d := rfl

open Classical in
theorem pick_cons (P : β → Prop) (d : β) (b : β) (L : List β) :
    pick P d (b :: L) = if P b then b else pick P d L := rfl

/-- If `B` is the only element satisfying `P` and `B ∈ L`, the selector returns `B`. -/
theorem pick_eq_of_unique (P : β → Prop) (d : β) {B : β} (hP : ∀ b, P b ↔ b = B) :
    ∀ {L : List β}, B ∈ L → pick P d L = B
  | [], hB => absurd hB List.not_mem_nil
  | b :: L, hB => by
      rw [pick_cons]
      by_cases hb : P b
      · rw [if_pos hb]
        exact (hP b).1 hb
      · rw [if_neg hb]
        have hne : B ≠ b := fun h => hb ((hP b).2 h.symm)
        exact pick_eq_of_unique P d hP ((List.mem_cons.1 hB).resolve_left hne)

/-- The selector returns the default or an element satisfying `P`. -/
theorem pick_spec (P : β → Prop) (d : β) : ∀ L : List β, pick P d L = d ∨ P (pick P d L)
  | [] => Or.inl rfl
  | b :: L => by
      rw [pick_cons]
      by_cases hb : P b
      · rw [if_pos hb]
        exact Or.inr hb
      · rw [if_neg hb]
        exact pick_spec P d L

variable [MeasurableSpace α]

/-- Fibres of the selector are measurable when every `{x | P x b}` is. -/
theorem measurableSet_pick (P : α → β → Prop) (d : β) (hP : ∀ b, MeasurableSet {x | P x b}) :
    ∀ (L : List β) (B : β), MeasurableSet {x | pick (P x) d L = B}
  | [], B => by
      simp only [pick_nil]
      exact MeasurableSet.const (d = B)
  | b :: L, B => by
      have e : {x | pick (P x) d (b :: L) = B} =
          ({x | P x b} ∩ {_x | b = B}) ∪ ({x | P x b}ᶜ ∩ {x | pick (P x) d L = B}) := by
        ext x
        simp only [Set.mem_ofPred_eq, Set.mem_union, Set.mem_inter_iff, Set.mem_compl_iff, pick_cons]
        by_cases hb : P x b
        · simp [hb]
        · simp [hb]
      rw [e]
      exact ((hP b).inter (MeasurableSet.const _)).union
        ((hP b).compl.inter (measurableSet_pick P d hP L B))

end Pick

/-! ## §2 σ(S, H)-measurability and the factorization -/

section Factor

variable {Ω Seed Hist β : Type*} [MeasurableSpace Seed] [MeasurableSpace Hist]

/-- **`D` is `σ(S, H)`-measurable**: every fibre `D ⁻¹' {B}` is measurable for the σ-algebra generated by
`(S, H) : Ω → Seed × Hist` (the comap of the product σ-algebra). -/
def SHMeas (S : Ω → Seed) (H : Ω → Hist) (D : Ω → β) : Prop :=
  ∀ B : β, MeasurableSet[MeasurableSpace.comap (fun ω => (S ω, H ω)) inferInstance] (D ⁻¹' {B})

/-- **Factorization with a constraint (⇒).**  If `D` is `σ(S, H)`-measurable with finite codomain, then for any
constraint `C h ω b` with measurable seed sections, satisfied along the process (`C (H ζ) (S ζ) (D ζ)`) and by a
default `d` everywhere, there is a factorization `D = g (H ·) (S ·)` with measurable fibres in which `g`
satisfies `C` at EVERY `(h, ω)`, reachable or not.  (No measurability of `S` is needed.) -/
theorem exists_factor_of_SHMeas [Fintype β] (S : Ω → Seed) (H : Ω → Hist) (D : Ω → β)
    (hD : SHMeas S H D) (C : Hist → Seed → β → Prop) (hCm : ∀ h b, MeasurableSet {ω | C h ω b})
    (hC : ∀ ζ, C (H ζ) (S ζ) (D ζ)) (d : β) (hd : ∀ h ω, C h ω d) :
    ∃ g : Hist → Seed → β, (∀ h ω, C h ω (g h ω)) ∧ (∀ h b, MeasurableSet {ω | g h ω = b}) ∧
      ∀ ζ, D ζ = g (H ζ) (S ζ) := by
  have hE : ∀ b : β, ∃ E : Set (Seed × Hist), MeasurableSet E ∧
      (fun ω => (S ω, H ω)) ⁻¹' E = D ⁻¹' {b} :=
    fun b => MeasurableSpace.measurableSet_comap.1 (hD b)
  choose E hEm hEpre using hE
  have hmemE : ∀ ζ b, (S ζ, H ζ) ∈ E b ↔ D ζ = b := fun ζ b => by
    have := Set.ext_iff.1 (hEpre b) ζ
    simpa using this
  refine ⟨fun h ω => pick (fun b => (ω, h) ∈ E b ∧ C h ω b) d (Finset.univ : Finset β).toList,
    ?_, ?_, ?_⟩
  · intro h ω
    show C h ω (pick (fun b => (ω, h) ∈ E b ∧ C h ω b) d (Finset.univ : Finset β).toList)
    rcases pick_spec (fun b => (ω, h) ∈ E b ∧ C h ω b) d (Finset.univ : Finset β).toList with h1 | h1
    · rw [h1]
      exact hd h ω
    · exact h1.2
  · intro h b
    exact measurableSet_pick (fun ω b => (ω, h) ∈ E b ∧ C h ω b) d
      (fun b => (measurable_prodMk_right (hEm b)).inter (hCm h b)) _ b
  · intro ζ
    symm
    apply pick_eq_of_unique
    · intro b
      constructor
      · rintro ⟨h1, -⟩
        exact ((hmemE ζ b).1 h1).symm
      · rintro rfl
        exact ⟨(hmemE ζ _).2 rfl, hC ζ⟩
    · exact Finset.mem_toList.2 (Finset.mem_univ _)

/-- **Factorization (⇐).**  A factorization through a fibre-measurable `g` makes `D` `σ(S, H)`-measurable
(here `Hist` countable with measurable singletons). -/
theorem SHMeas_of_factor [Countable Hist] [MeasurableSingletonClass Hist] (S : Ω → Seed) (H : Ω → Hist)
    (D : Ω → β) (g : Hist → Seed → β) (hg : ∀ h b, MeasurableSet {ω | g h ω = b})
    (hD : ∀ ζ, D ζ = g (H ζ) (S ζ)) : SHMeas S H D := by
  intro B
  refine MeasurableSpace.measurableSet_comap.2 ⟨{p : Seed × Hist | g p.2 p.1 = B}, ?_, ?_⟩
  · have e : {p : Seed × Hist | g p.2 p.1 = B} = ⋃ h : Hist, {ω | g h ω = B} ×ˢ {h} := by
      ext ⟨ω, h⟩
      simp only [Set.mem_ofPred_eq, Set.mem_iUnion, Set.mem_prod, Set.mem_singleton_iff]
      constructor
      · intro hp
        exact ⟨h, hp, rfl⟩
      · rintro ⟨h', hp, rfl⟩
        exact hp
    rw [e]
    exact MeasurableSet.iUnion fun h => (hg h B).prod (measurableSet_singleton h)
  · ext ζ
    simp [hD ζ]

/-- **S1, the factorization lemma** (finite codomain, countable discrete `Hist`, the default any inhabitant):
`D` is `σ(S, H)`-measurable iff `D = g (H ·) (S ·)` for some `g` with measurable fibres at every `h`. -/
theorem factor_iff [Fintype β] [Inhabited β] [Countable Hist] [MeasurableSingletonClass Hist]
    (S : Ω → Seed) (H : Ω → Hist) (D : Ω → β) :
    SHMeas S H D ↔ ∃ g : Hist → Seed → β, (∀ h b, MeasurableSet {ω | g h ω = b}) ∧
      ∀ ζ, D ζ = g (H ζ) (S ζ) := by
  constructor
  · intro hD
    obtain ⟨g, -, hg, hDg⟩ := exists_factor_of_SHMeas S H D hD (fun _ _ _ => True)
      (fun _ _ => MeasurableSet.const True) (fun _ => trivial) default (fun _ _ => trivial)
    exact ⟨g, hg, hDg⟩
  · rintro ⟨g, hg, hDg⟩
    exact SHMeas_of_factor S H D g hg hDg

variable {n : ℕ}

/-- Seed sections `{ω | p (R h ω)}` of a fibre-measurable finite-valued `R` are measurable. -/
theorem measurableSet_pred_of_fibres {γ : Type*} [Countable γ] (R : Seed → γ)
    (hR : ∀ B, MeasurableSet {ω | R ω = B}) (p : γ → Prop) : MeasurableSet {ω | p (R ω)} := by
  have e : {ω | p (R ω)} = ⋃ B : γ, {ω | R ω = B} ∩ {_ω | p B} := by
    ext ω
    simp only [Set.mem_ofPred_eq, Set.mem_iUnion, Set.mem_inter_iff]
    constructor
    · intro hp
      exact ⟨R ω, rfl, hp⟩
    · rintro ⟨B, hB, hp⟩
      rw [hB]
      exact hp
  rw [e]
  exact MeasurableSet.iUnion fun B => (hR B).inter (MeasurableSet.const _)

/-- **S1 with the constraint kept, seed-dependent bound** (used for the completion word, `fill ⊆ act`): if `D` is
`σ(S, H)`-measurable and `D ζ ⊆ R (H ζ) (S ζ)` along the process, for a fibre-measurable `R`, then `g` can be chosen
with `g h ω ⊆ R h ω` for EVERY `h` and `ω` (default `∅` off the factored set). -/
theorem exists_factor_subset_seed (S : Ω → Seed) (H : Ω → Hist) (D : Ω → Finset (Fin n))
    (hD : SHMeas S H D) (R : Hist → Seed → Finset (Fin n)) (hRm : ∀ h B, MeasurableSet {ω | R h ω = B})
    (hR : ∀ ζ, D ζ ⊆ R (H ζ) (S ζ)) :
    ∃ g : Hist → Seed → Finset (Fin n), (∀ h ω, g h ω ⊆ R h ω) ∧
      (∀ h B, MeasurableSet {ω | g h ω = B}) ∧ ∀ ζ, D ζ = g (H ζ) (S ζ) :=
  exists_factor_of_SHMeas S H D hD (fun h ω b => b ⊆ R h ω)
    (fun h b => measurableSet_pred_of_fibres (R h) (hRm h) (fun B => b ⊆ B)) hR ∅
    (fun _ _ => Finset.empty_subset _)

/-- **S1 with the constraint kept** (the form `PolicyP.act_sub` needs, with `R = remaining`): if `D` is
`σ(S, H)`-measurable and `D ζ ⊆ R (H ζ)` for all `ζ`, then `g` can be chosen with `g h ω ⊆ R h` for EVERY `h`
and `ω`, reachable or not (default `∅` off the factored set). -/
theorem exists_factor_subset (S : Ω → Seed) (H : Ω → Hist) (D : Ω → Finset (Fin n)) (hD : SHMeas S H D)
    (R : Hist → Finset (Fin n)) (hR : ∀ ζ, D ζ ⊆ R (H ζ)) :
    ∃ g : Hist → Seed → Finset (Fin n), (∀ h ω, g h ω ⊆ R h) ∧
      (∀ h B, MeasurableSet {ω | g h ω = B}) ∧ ∀ ζ, D ζ = g (H ζ) (S ζ) :=
  exists_factor_of_SHMeas S H D hD (fun h _ b => b ⊆ R h) (fun _ _ => MeasurableSet.const _) hR ∅
    (fun _ _ => Finset.empty_subset _)

/-- **S1, constrained iff**: `D` is `σ(S, H)`-measurable with `D ζ ⊆ R (H ζ)` along the process iff it factors
through a fibre-measurable `g` with `g h ω ⊆ R h` for every `h` and `ω`. -/
theorem factor_subset_iff [Countable Hist] [MeasurableSingletonClass Hist] (S : Ω → Seed) (H : Ω → Hist)
    (D : Ω → Finset (Fin n)) (R : Hist → Finset (Fin n)) :
    (SHMeas S H D ∧ ∀ ζ, D ζ ⊆ R (H ζ)) ↔
      ∃ g : Hist → Seed → Finset (Fin n), (∀ h ω, g h ω ⊆ R h) ∧
        (∀ h B, MeasurableSet {ω | g h ω = B}) ∧ ∀ ζ, D ζ = g (H ζ) (S ζ) := by
  constructor
  · rintro ⟨hD, hR⟩
    exact exists_factor_subset S H D hD R hR
  · rintro ⟨g, hgR, hg, hDg⟩
    refine ⟨SHMeas_of_factor S H D g hg hDg, fun ζ => ?_⟩
    rw [hDg ζ]
    exact hgR _ _

end Factor

/-! ## §3 Transcripts as a countable discrete measurable space -/

section HistoryInstances

variable {n : ℕ}

instance instCountableBatch : Countable (AGF.Batch n) := by
  have hinj : Function.Injective (fun b : AGF.Batch n => (b.cells, b.ones)) := by
    rintro ⟨c1, o1⟩ ⟨c2, o2⟩ h
    simp only [Prod.mk.injEq] at h
    rw [h.1, h.2]
  exact hinj.countable

/-- The discrete σ-algebra on transcripts (`Hist := AGF.History n`, a countable type). -/
instance instMeasurableSpaceHistory : MeasurableSpace (AGF.History n) := ⊤

instance instDiscreteHistory : DiscreteMeasurableSpace (AGF.History n) :=
  ⟨fun _ => MeasurableSpace.measurableSet_top⟩

example : Countable (AGF.History n) := inferInstance
example : MeasurableSingletonClass (AGF.History n) := inferInstance

end HistoryInstances

/-! ## §4 From round decisions to a printed-class policy -/

section ToPolicy

variable {n : ℕ} {Ω Seed : Type} [MeasurableSpace Seed]

/-- **S1, assembled.**  Round decisions `D t` (batch) and `F t` (completion word), each `σ(S, H t)`-measurable,
with `D t ⊆ remaining (H t)` and `F t ⊆ D t` along the process, are the decisions of one printed-class policy
`σ : PolicyP n Seed` with any prescribed seed law, read at the clock `t + 1`:
`D t ζ = σ.act (H t ζ) (t + 1) (S ζ)` and `F t ζ = σ.fill (H t ζ) (t + 1) (S ζ)` for every `t` and `ζ`.  The
policy's `act_sub`, `fill_sub` and fibre measurability hold at every transcript and clock, reachable or not. -/
theorem exists_policyP (P : Measure Seed) [IsProbabilityMeasure P] (S : Ω → Seed)
    (H : ℕ → Ω → AGF.History n) (D F : ℕ → Ω → Finset (Fin n))
    (hD : ∀ t, SHMeas S (H t) (D t)) (hF : ∀ t, SHMeas S (H t) (F t))
    (hDsub : ∀ t ζ, D t ζ ⊆ AGF.remaining (H t ζ)) (hFsub : ∀ t ζ, F t ζ ⊆ D t ζ) :
    ∃ σ : W13.PolicyP n Seed, σ.P = P ∧ (∀ t ζ, D t ζ = σ.act (H t ζ) (t + 1) (S ζ)) ∧
      ∀ t ζ, F t ζ = σ.fill (H t ζ) (t + 1) (S ζ) := by
  choose ga hgaR hgam hgaD using fun t => exists_factor_subset S (H t) (D t) (hD t) AGF.remaining (hDsub t)
  choose gf hgfR hgfm hgfF using fun t => exists_factor_subset_seed S (H t) (F t) (hF t) (ga t) (hgam t)
    (fun ζ => by rw [← hgaD t ζ]; exact hFsub t ζ)
  refine ⟨{ P := P
            isProb := inferInstance
            act := fun h c ω => ga (c - 1) h ω
            fill := fun h c ω => gf (c - 1) h ω
            act_sub := fun h c ω => hgaR (c - 1) h ω
            fill_sub := fun h c ω => hgfR (c - 1) h ω
            act_meas := fun h c B => hgam (c - 1) h B
            fill_meas := fun h c B => hgfm (c - 1) h B }, rfl, ?_, ?_⟩
  · intro t ζ
    show D t ζ = ga (t + 1 - 1) (H t ζ) (S ζ)
    rw [Nat.add_sub_cancel]
    exact hgaD t ζ
  · intro t ζ
    show F t ζ = gf (t + 1 - 1) (H t ζ) (S ζ)
    rw [Nat.add_sub_cancel]
    exact hgfF t ζ

end ToPolicy

/-! ## §5 S2: the law of a printed process

The printed process on `(Ω, μ)`: a seed `S`, transcripts `H t` (before round `t + 1`), batches `D t`, completion
words `F t` and ones `X t`, with (i) `D t`, `F t` `σ(S, H t)`-measurable, (ii) the conditional draw property in
integral form on `σ(S, H t)` events, (iii) the update rule.  For any printed-class policy `σ` whose decisions
factor the process at the clock `t + 1` (S1 provides one, `exists_policyP`), and whose seed law is the law of `S`,
`μ(S ∈ A, completed within f rounds, output x) = ∫_A (σ.tree ω).outBy o f [] 1 x d(S_*μ)(ω)`.

Proof: forward weights `fw t h ω` (the weight with which `σ.tree ω` reaches transcript `h` after `t` rounds) on
the finite set `reach t`; the process law `μ(S ∈ A, H t = h) = ∫_{S ∈ A} fw t h (S ·)` by induction on `t`, each
step applying (ii) to the `σ(S, H t)`-events `{S ∈ A} ∩ {σ.act h (t + 1) S = B} ∩ {H t = h}`; and a path-sum form of
`TreeP.outBy` (a finite Chapman-Kolmogorov identity). -/

section Law

open AGF Finset

variable {n : ℕ} {Ω Seed : Type} [MeasurableSpace Ω] [MeasurableSpace Seed]

/-- The transcript after a round with batch `B` and word `X` (update rule (iii)): an empty batch appends nothing.
This is the successor transcript of `W13.TreeP.outBy`. -/
def nextT (h : History n) (B X : Finset (Fin n)) : History n := if B = ∅ then h else ⟨B, X⟩ :: h

/-- The one-round draw weight of the word `X` for the batch `B` at transcript `h` with completion word `F`: the
product law `batchLaw` at a legal state, the completion word at an illegal one (this is `W13.TreeP.stepW`), and zero
for words that are not subsets of the batch. -/
noncomputable def drawW (o : Oracle n) (h : History n) (B F X : Finset (Fin n)) : ℝ :=
  if X ⊆ B then (if o.legal h then batchLaw o h B X else if X = F then 1 else 0) else 0

/-- **The printed process** (S2).  `H t` is the committed transcript before round `t + 1`, `D t` the
round's batch, `F t` its completion word, `X t` its set of ones.  `draw` is (ii): for every `σ(S, H t)`-event `E`
and every word `B`, `μ(E ∩ {X t = B}) = ∫_E drawW(H t, D t, F t, B) dμ`. -/
structure PrintedProcess (n : ℕ) (o : Oracle n) (Ω Seed : Type) [MeasurableSpace Ω] [MeasurableSpace Seed] where
  μ : Measure Ω
  isProb : IsProbabilityMeasure μ
  S : Ω → Seed
  S_meas : Measurable S
  H : ℕ → Ω → History n
  D : ℕ → Ω → Finset (Fin n)
  F : ℕ → Ω → Finset (Fin n)
  X : ℕ → Ω → Finset (Fin n)
  H_zero : ∀ ζ, H 0 ζ = []
  D_sub : ∀ t ζ, D t ζ ⊆ remaining (H t ζ)
  F_sub : ∀ t ζ, F t ζ ⊆ D t ζ
  D_meas : ∀ t, SHMeas S (H t) (D t)
  F_meas : ∀ t, SHMeas S (H t) (F t)
  X_meas : ∀ t B, MeasurableSet (X t ⁻¹' {B})
  draw : ∀ t (E : Set Ω), MeasurableSet[MeasurableSpace.comap (fun ζ => (S ζ, H t ζ)) inferInstance] E →
    ∀ B : Finset (Fin n), μ.real (E ∩ X t ⁻¹' {B}) = ∫ ζ in E, drawW o (H t ζ) (D t ζ) (F t ζ) B ∂μ
  update : ∀ t ζ, H (t + 1) ζ = nextT (H t ζ) (D t ζ) (X t ζ)

/-! ### Reachable transcripts -/

/-- A finite set containing every transcript reachable in `t` rounds (by any batches and words). -/
def reach : ℕ → Finset (History n)
  | 0 => {[]}
  | t + 1 => ((reach t) ×ˢ ((univ : Finset (Finset (Fin n))) ×ˢ (univ : Finset (Finset (Fin n))))).image
      (fun p => nextT p.1 p.2.1 p.2.2)

theorem nextT_mem_reach {t : ℕ} {h : History n} (hh : h ∈ reach t) (B X : Finset (Fin n)) :
    nextT h B X ∈ reach (t + 1) :=
  Finset.mem_image.2 ⟨(h, B, X), Finset.mem_product.2 ⟨hh, Finset.mem_product.2 ⟨mem_univ _, mem_univ _⟩⟩, rfl⟩

/-- The one-round transitions `(h, B, X)` from `reach t` into `h'`. -/
def trans (t : ℕ) (h' : History n) : Finset (History n × Finset (Fin n) × Finset (Fin n)) :=
  ((reach t) ×ˢ ((univ : Finset (Finset (Fin n))) ×ˢ (univ : Finset (Finset (Fin n))))).filter
    (fun p => nextT p.1 p.2.1 p.2.2 = h')

theorem mem_trans {t : ℕ} {h' : History n} {p : History n × Finset (Fin n) × Finset (Fin n)} :
    p ∈ trans t h' ↔ p.1 ∈ reach t ∧ nextT p.1 p.2.1 p.2.2 = h' := by
  unfold trans
  simp [Finset.mem_filter, Finset.mem_product]

/-! ### Forward weights of the clock rule -/

/-- One-round weight of `σ` at seed `ω` from transcript `h` at clock `c`, for batch `B` and word `X`. -/
noncomputable def kap (o : Oracle n) (σ : W13.PolicyP n Seed) (h : History n) (c : ℕ) (B X : Finset (Fin n))
    (ω : Seed) : ℝ :=
  if σ.act h c ω = B then drawW o h B (σ.fill h c ω) X else 0

/-- **Forward weights**: `fw t h ω` is the weight with which the deterministic clock rule `σ.tree ω`, started at
(`[]`, clock `1`), is at transcript `h` after `t` rounds. -/
noncomputable def fw (o : Oracle n) (σ : W13.PolicyP n Seed) : ℕ → History n → Seed → ℝ
  | 0, h, _ => if h = [] then 1 else 0
  | t + 1, h', ω => ∑ p ∈ trans t h', kap o σ p.1 (t + 1) p.2.1 p.2.2 ω * fw o σ t p.1 ω

theorem fw_zero (o : Oracle n) (σ : W13.PolicyP n Seed) (h : History n) (ω : Seed) :
    fw o σ 0 h ω = if h = [] then 1 else 0 := rfl

theorem fw_succ (o : Oracle n) (σ : W13.PolicyP n Seed) (t : ℕ) (h' : History n) (ω : Seed) :
    fw o σ (t + 1) h' ω = ∑ p ∈ trans t h', kap o σ p.1 (t + 1) p.2.1 p.2.2 ω * fw o σ t p.1 ω := rfl

/-! ### Path-sum form of `TreeP.outBy` -/

theorem act_eq_empty_of_size (T : W13.TreeP n) {h : History n} (h0 : size h = 0) (c : ℕ) :
    T.act h c = ∅ := by
  have hrem : remaining h = ∅ := Finset.card_eq_zero.1 h0
  exact Finset.subset_empty.1 (hrem ▸ T.act_sub h c)

theorem outBy_complete (o : Oracle n) (T : W13.TreeP n) {h : History n} (h0 : size h = 0) (f c : ℕ)
    (x : Fin n → Bool) : T.outBy o f h c x = if outBits h = x then 1 else 0 := by
  cases f with
  | zero => simp [W13.TreeP.outBy, h0]
  | succ f => simp [W13.TreeP.outBy, h0]

/-- `TreeP.outBy` at `f + 1` is one round of the recursion at every transcript, completed ones included (there the
batch is empty, the only word is `∅`, with weight one, and the transcript is unchanged). -/
theorem outBy_succ_eq (o : Oracle n) (T : W13.TreeP n) (f : ℕ) (h : History n) (c : ℕ) (x : Fin n → Bool) :
    T.outBy o (f + 1) h c x =
      ∑ X ∈ (T.act h c).powerset, T.stepW o h c X * T.outBy o f (nextT h (T.act h c) X) (c + 1) x := by
  by_cases h0 : size h = 0
  · have ha := act_eq_empty_of_size T h0 c
    have hf : T.fill h c = ∅ := Finset.subset_empty.1 (ha ▸ T.fill_sub h c)
    have hs : T.stepW o h c ∅ = 1 := by
      unfold W13.TreeP.stepW
      rw [ha, hf]
      by_cases hL : o.legal h <;> simp [hL, batchLaw]
    rw [ha, Finset.powerset_empty, Finset.sum_singleton, hs, one_mul, outBy_complete o T h0,
      nextT, if_pos rfl, outBy_complete o T h0]
  · simp only [W13.TreeP.outBy, if_neg h0]
    rfl

/-- On a word inside the batch, the one-round weight is `TreeP.stepW` of the induced rule. -/
theorem kap_self (o : Oracle n) (σ : W13.PolicyP n Seed) (h : History n) (c : ℕ) (ω : Seed)
    {X : Finset (Fin n)} (hX : X ⊆ σ.act h c ω) :
    kap o σ h c (σ.act h c ω) X ω = (σ.tree ω).stepW o h c X := by
  unfold kap drawW W13.TreeP.stepW
  rw [if_pos rfl, if_pos hX]
  rfl

/-- **One forward step** (the finite Chapman-Kolmogorov identity). -/
theorem fw_step_sum (o : Oracle n) (σ : W13.PolicyP n Seed) (t : ℕ) (ω : Seed) (Φ : History n → ℝ) :
    ∑ h' ∈ reach (t + 1), fw o σ (t + 1) h' ω * Φ h' =
      ∑ h ∈ reach t, fw o σ t h ω * ∑ X ∈ (σ.act h (t + 1) ω).powerset,
        (σ.tree ω).stepW o h (t + 1) X * Φ (nextT h (σ.act h (t + 1) ω) X) := by
  have h1 : ∀ h' ∈ reach (t + 1), fw o σ (t + 1) h' ω * Φ h' =
      ∑ p ∈ trans t h', kap o σ p.1 (t + 1) p.2.1 p.2.2 ω * fw o σ t p.1 ω * Φ (nextT p.1 p.2.1 p.2.2) := by
    intro h' _
    rw [fw_succ, Finset.sum_mul]
    refine Finset.sum_congr rfl (fun p hp => ?_)
    rw [(mem_trans.1 hp).2]
  refine (Finset.sum_congr rfl h1).trans ?_
  have hfib : ∑ h' ∈ reach (t + 1), ∑ p ∈ trans t h',
        kap o σ p.1 (t + 1) p.2.1 p.2.2 ω * fw o σ t p.1 ω * Φ (nextT p.1 p.2.1 p.2.2) =
      ∑ p ∈ (reach t) ×ˢ ((univ : Finset (Finset (Fin n))) ×ˢ (univ : Finset (Finset (Fin n)))),
        kap o σ p.1 (t + 1) p.2.1 p.2.2 ω * fw o σ t p.1 ω * Φ (nextT p.1 p.2.1 p.2.2) := by
    unfold trans
    exact Finset.sum_fiberwise_of_maps_to (fun p hp => nextT_mem_reach (Finset.mem_product.1 hp).1 _ _) _
  rw [hfib, Finset.sum_product]
  refine Finset.sum_congr rfl (fun h _ => ?_)
  rw [Finset.sum_product, Finset.mul_sum]
  dsimp only
  rw [Finset.sum_eq_single (σ.act h (t + 1) ω)]
  · rw [← Finset.sum_subset (Finset.subset_univ ((σ.act h (t + 1) ω).powerset))]
    · refine Finset.sum_congr rfl (fun X hX => ?_)
      rw [kap_self o σ h (t + 1) ω (Finset.mem_powerset.1 hX)]
      ring
    · intro X _ hX
      have hX' : ¬ X ⊆ σ.act h (t + 1) ω := fun h' => hX (Finset.mem_powerset.2 h')
      simp [kap, drawW, hX']
  · intro B _ hB
    refine Finset.sum_eq_zero (fun X _ => ?_)
    have hB' : σ.act h (t + 1) ω ≠ B := fun h' => hB h'.symm
    simp [kap, hB']
  · intro h'
    exact absurd (Finset.mem_univ _) h'

/-- The path-sum identity, all horizons: from any start time `t`. -/
theorem fw_ck (o : Oracle n) (σ : W13.PolicyP n Seed) (x : Fin n → Bool) (ω : Seed) :
    ∀ f t : ℕ, ∑ h ∈ reach (t + f), fw o σ (t + f) h ω * (if size h = 0 ∧ outBits h = x then 1 else 0) =
      ∑ h ∈ reach t, fw o σ t h ω * (σ.tree ω).outBy o f h (t + 1) x
  | 0, t => by
      simp only [Nat.add_zero]
      rfl
  | f + 1, t => by
      rw [show t + (f + 1) = (t + 1) + f by omega, fw_ck o σ x ω f (t + 1)]
      have hs := fw_step_sum o σ t ω (fun h' => (σ.tree ω).outBy o f h' (t + 1 + 1) x)
      rw [hs]
      refine Finset.sum_congr rfl (fun h _ => ?_)
      rw [outBy_succ_eq]
      rfl

/-- **Path-sum form of `TreeP.outBy`**: the law of the clock rule at horizon `f` is the forward weight of the
completed transcripts with output `x`. -/
theorem outBy_eq_sum_fw (o : Oracle n) (σ : W13.PolicyP n Seed) (f : ℕ) (x : Fin n → Bool) (ω : Seed) :
    (σ.tree ω).outBy o f [] 1 x =
      ∑ h ∈ reach f, fw o σ f h ω * (if size h = 0 ∧ outBits h = x then 1 else 0) := by
  have hc := fw_ck o σ x ω f 0
  simp only [Nat.zero_add] at hc
  rw [hc]
  simp [reach, fw_zero]

/-! ### Measurability and bounds of the forward weights -/

theorem measurable_comp_of_fibres {β γ : Type*} [Countable β] [MeasurableSpace γ] (g : Seed → β)
    (hg : ∀ b, MeasurableSet {ω | g ω = b}) (φ : β → γ) : Measurable (fun ω => φ (g ω)) :=
  fun U _ => measurableSet_pred_of_fibres g hg (fun b => φ b ∈ U)

theorem kap_meas (o : Oracle n) (σ : W13.PolicyP n Seed) (h : History n) (c : ℕ) (B X : Finset (Fin n)) :
    Measurable (kap o σ h c B X) := by
  unfold kap
  exact Measurable.ite (σ.act_meas h c B)
    (measurable_comp_of_fibres (σ.fill h c) (σ.fill_meas h c) (fun F => drawW o h B F X)) measurable_const

theorem fw_meas (o : Oracle n) (σ : W13.PolicyP n Seed) : ∀ (t : ℕ) (h : History n), Measurable (fw o σ t h)
  | 0, _ => measurable_const
  | t + 1, _ => Finset.measurable_sum _ (fun p _ => (kap_meas o σ _ _ _ _).mul (fw_meas o σ t p.1))

theorem abs_drawW_le (o : Oracle n) (h : History n) (B F X : Finset (Fin n)) :
    |drawW o h B F X| ≤ |batchLaw o h B X| + 1 := by
  have h0 := abs_nonneg (batchLaw o h B X)
  unfold drawW
  split_ifs <;> (try simp only [abs_one, abs_zero]) <;> linarith

theorem abs_kap_le (o : Oracle n) (σ : W13.PolicyP n Seed) (h : History n) (c : ℕ) (B X : Finset (Fin n))
    (ω : Seed) : |kap o σ h c B X ω| ≤ |batchLaw o h B X| + 1 := by
  unfold kap
  split_ifs
  · exact abs_drawW_le o h B _ X
  · rw [abs_zero]
    linarith [abs_nonneg (batchLaw o h B X)]

theorem fw_bdd (o : Oracle n) (σ : W13.PolicyP n Seed) :
    ∀ t : ℕ, ∃ C : ℝ, 0 ≤ C ∧ ∀ h ω, |fw o σ t h ω| ≤ C
  | 0 => ⟨1, zero_le_one, fun h ω => by
      rw [fw_zero]
      split_ifs <;> simp⟩
  | t + 1 => by
      obtain ⟨C, hC0, hC⟩ := fw_bdd o σ t
      refine ⟨∑ p ∈ (reach t) ×ˢ ((univ : Finset (Finset (Fin n))) ×ˢ (univ : Finset (Finset (Fin n)))),
        (|batchLaw o p.1 p.2.1 p.2.2| + 1) * C, Finset.sum_nonneg (fun p _ => mul_nonneg (by positivity) hC0),
        fun h' ω => ?_⟩
      rw [fw_succ]
      refine (Finset.abs_sum_le_sum_abs _ _).trans ?_
      refine (Finset.sum_le_sum (fun p _ => ?_)).trans
        (Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
          (fun p _ _ => mul_nonneg (by positivity) hC0))
      rw [abs_mul]
      exact mul_le_mul (abs_kap_le o σ _ _ _ _ ω) (hC _ ω) (abs_nonneg _) (by positivity)

/-! ### The process side -/

theorem H_mem_reach {o : Oracle n} (pr : PrintedProcess n o Ω Seed) : ∀ (t : ℕ) (ζ : Ω), pr.H t ζ ∈ reach t
  | 0, ζ => by
      rw [pr.H_zero ζ]
      exact Finset.mem_singleton_self _
  | t + 1, ζ => by
      rw [pr.update t ζ]
      exact nextT_mem_reach (H_mem_reach pr t ζ) _ _

/-- The cell of the partition of `Ω` by the round-`t` state `(H t, D t, X t)`. -/
def piece {o : Oracle n} (pr : PrintedProcess n o Ω Seed) (t : ℕ)
    (p : History n × Finset (Fin n) × Finset (Fin n)) : Set Ω :=
  pr.H t ⁻¹' {p.1} ∩ (pr.D t ⁻¹' {p.2.1} ∩ pr.X t ⁻¹' {p.2.2})

theorem inter_H_succ {o : Oracle n} (pr : PrintedProcess n o Ω Seed) (t : ℕ) (E : Set Ω) (h' : History n) :
    E ∩ pr.H (t + 1) ⁻¹' {h'} = ⋃ p ∈ trans t h', E ∩ piece pr t p := by
  ext ζ
  simp only [Set.mem_inter_iff, Set.mem_iUnion, Set.mem_preimage, Set.mem_singleton_iff, exists_prop, piece]
  constructor
  · rintro ⟨hE, hH⟩
    refine ⟨(pr.H t ζ, pr.D t ζ, pr.X t ζ), mem_trans.2 ⟨H_mem_reach pr t ζ, ?_⟩, hE, rfl, rfl, rfl⟩
    rw [← pr.update t ζ]
    exact hH
  · rintro ⟨p, hp, hE, h1, h2, h3⟩
    refine ⟨hE, ?_⟩
    rw [pr.update t ζ, h1, h2, h3]
    exact (mem_trans.1 hp).2

theorem piece_disjoint {o : Oracle n} (pr : PrintedProcess n o Ω Seed) (t : ℕ) (E : Set Ω)
    (s : Finset (History n × Finset (Fin n) × Finset (Fin n))) :
    Set.PairwiseDisjoint (↑s) (fun p => E ∩ piece pr t p) := by
  intro p _ q _ hpq
  rw [Function.onFun, Set.disjoint_left]
  rintro ζ ⟨-, hp1, hp2, hp3⟩ ⟨-, hq1, hq2, hq3⟩
  apply hpq
  have e1 : p.1 = q.1 := (Set.mem_singleton_iff.1 hp1).symm.trans (Set.mem_singleton_iff.1 hq1)
  have e2 : p.2.1 = q.2.1 := (Set.mem_singleton_iff.1 hp2).symm.trans (Set.mem_singleton_iff.1 hq2)
  have e3 : p.2.2 = q.2.2 := (Set.mem_singleton_iff.1 hp3).symm.trans (Set.mem_singleton_iff.1 hq3)
  exact Prod.ext e1 (Prod.ext e2 e3)

/-- Transcripts are random variables (derived from (iii), not assumed). -/
theorem H_meas {o : Oracle n} (pr : PrintedProcess n o Ω Seed) :
    ∀ (t : ℕ) (h : History n), MeasurableSet (pr.H t ⁻¹' {h})
  | 0, h => by
      by_cases hh : h = []
      · have e : pr.H 0 ⁻¹' {h} = Set.univ := by
          ext ζ
          simp [pr.H_zero ζ, hh]
        rw [e]
        exact MeasurableSet.univ
      · have e : pr.H 0 ⁻¹' {h} = ∅ := by
          ext ζ
          simp only [Set.mem_preimage, Set.mem_singleton_iff, pr.H_zero ζ, Set.mem_empty_iff_false,
            iff_false]
          exact fun h' => hh h'.symm
        rw [e]
        exact MeasurableSet.empty
  | t + 1, h' => by
      have hHt : Measurable (pr.H t) := measurable_to_countable' (H_meas pr t)
      have hle : MeasurableSpace.comap (fun ζ => (pr.S ζ, pr.H t ζ)) inferInstance ≤ ‹MeasurableSpace Ω› :=
        measurable_iff_comap_le.1 (pr.S_meas.prodMk hHt)
      have e := inter_H_succ pr t Set.univ h'
      rw [Set.univ_inter] at e
      rw [e]
      refine Finset.measurableSet_biUnion _ (fun p _ => MeasurableSet.univ.inter ?_)
      exact (H_meas pr t p.1).inter ((hle _ (pr.D_meas t p.2.1)).inter (pr.X_meas t p.2.2))

theorem H_measurable {o : Oracle n} (pr : PrintedProcess n o Ω Seed) (t : ℕ) : Measurable (pr.H t) :=
  measurable_to_countable' (H_meas pr t)

/-- `σ(S, H t)` is a sub-σ-algebra of the ambient one. -/
theorem comap_SH_le {o : Oracle n} (pr : PrintedProcess n o Ω Seed) (t : ℕ) :
    MeasurableSpace.comap (fun ζ => (pr.S ζ, pr.H t ζ)) inferInstance ≤ ‹MeasurableSpace Ω› :=
  measurable_iff_comap_le.1 (pr.S_meas.prodMk (H_measurable pr t))

theorem piece_meas {o : Oracle n} (pr : PrintedProcess n o Ω Seed) (t : ℕ)
    (p : History n × Finset (Fin n) × Finset (Fin n)) : MeasurableSet (piece pr t p) :=
  (H_meas pr t p.1).inter ((comap_SH_le pr t _ (pr.D_meas t p.2.1)).inter (pr.X_meas t p.2.2))

/-- The `σ(S, H t)`-event `{S ∈ A} ∩ {H t = h}`. -/
theorem SH_rect_meas {o : Oracle n} (pr : PrintedProcess n o Ω Seed) (t : ℕ) {A : Set Seed}
    (hA : MeasurableSet A) (h : History n) :
    MeasurableSet[MeasurableSpace.comap (fun ζ => (pr.S ζ, pr.H t ζ)) inferInstance]
      (pr.S ⁻¹' A ∩ pr.H t ⁻¹' {h}) := by
  refine MeasurableSpace.measurableSet_comap.2 ⟨A ×ˢ {h}, hA.prod (measurableSet_singleton h), ?_⟩
  ext ζ
  simp

theorem integrable_comp_S {o : Oracle n} (pr : PrintedProcess n o Ω Seed) {g : Seed → ℝ} (hg : Measurable g)
    {C : ℝ} (hC : ∀ ω, |g ω| ≤ C) : Integrable (fun ζ => g (pr.S ζ)) pr.μ := by
  have := pr.isProb
  exact Integrable.of_bound (hg.comp pr.S_meas).aestronglyMeasurable C
    (Filter.Eventually.of_forall (fun ζ => by simpa [Real.norm_eq_abs] using hC (pr.S ζ)))

/-! ### The induction: the law of `(S, H t)` -/

/-- A seed-density statement on `G`, integrated against a seed indicator `K` and a constant `a`. -/
theorem dens_ind {o : Oracle n} (pr : PrintedProcess n o Ω Seed) {G : Set Ω} {w : Seed → ℝ}
    (hG : ∀ A' : Set Seed, MeasurableSet A' →
      pr.μ.real (pr.S ⁻¹' A' ∩ G) = ∫ ζ in pr.S ⁻¹' A', w (pr.S ζ) ∂pr.μ)
    {A K : Set Seed} (hA : MeasurableSet A) (hK : MeasurableSet K) (a : ℝ) :
    ∫ _ in pr.S ⁻¹' (A ∩ K) ∩ G, a ∂pr.μ =
      ∫ ζ in pr.S ⁻¹' A, a * K.indicator 1 (pr.S ζ) * w (pr.S ζ) ∂pr.μ := by
  rw [setIntegral_const, hG _ (hA.inter hK), smul_eq_mul]
  have e : (fun ζ => a * K.indicator 1 (pr.S ζ) * w (pr.S ζ)) =
      (pr.S ⁻¹' K).indicator (fun ζ => a * w (pr.S ζ)) := by
    funext ζ
    by_cases hζ : pr.S ζ ∈ K
    · simp [hζ]
    · simp [hζ]
  rw [e, setIntegral_indicator (pr.S_meas hK), ← Set.preimage_inter, integral_const_mul, mul_comm]

/-- **One cell of the partition**: (ii) applied to the `σ(S, H t)`-event
`{S ∈ A ∩ {σ.act h (t + 1) · = B}} ∩ {H t = h}`, then the induction hypothesis at `(t, h)`. -/
theorem piece_law {o : Oracle n} (pr : PrintedProcess n o Ω Seed) (σ : W13.PolicyP n Seed)
    (hact : ∀ t ζ, pr.D t ζ = σ.act (pr.H t ζ) (t + 1) (pr.S ζ))
    (hfill : ∀ t ζ, pr.F t ζ = σ.fill (pr.H t ζ) (t + 1) (pr.S ζ))
    (t : ℕ) (h : History n) (B X : Finset (Fin n)) {A : Set Seed} (hA : MeasurableSet A)
    (ih : ∀ A' : Set Seed, MeasurableSet A' →
      pr.μ.real (pr.S ⁻¹' A' ∩ pr.H t ⁻¹' {h}) = ∫ ζ in pr.S ⁻¹' A', fw o σ t h (pr.S ζ) ∂pr.μ) :
    pr.μ.real (pr.S ⁻¹' A ∩ piece pr t (h, B, X)) =
      ∫ ζ in pr.S ⁻¹' A, kap o σ h (t + 1) B X (pr.S ζ) * fw o σ t h (pr.S ζ) ∂pr.μ := by
  have := pr.isProb
  have hK : MeasurableSet {ω | σ.act h (t + 1) ω = B} := σ.act_meas h (t + 1) B
  have hAB : MeasurableSet (A ∩ {ω | σ.act h (t + 1) ω = B}) := hA.inter hK
  have hEm : MeasurableSet (pr.S ⁻¹' (A ∩ {ω | σ.act h (t + 1) ω = B}) ∩ pr.H t ⁻¹' {h}) :=
    (pr.S_meas hAB).inter (H_meas pr t h)
  have e1 : pr.S ⁻¹' A ∩ piece pr t (h, B, X) =
      (pr.S ⁻¹' (A ∩ {ω | σ.act h (t + 1) ω = B}) ∩ pr.H t ⁻¹' {h}) ∩ pr.X t ⁻¹' {X} := by
    ext ζ
    simp only [piece, Set.mem_inter_iff, Set.mem_preimage, Set.mem_singleton_iff, Set.mem_ofPred_eq]
    constructor
    · rintro ⟨hA', hH, hD, hX⟩
      refine ⟨⟨⟨hA', ?_⟩, hH⟩, hX⟩
      rw [← hH, ← hact t ζ]
      exact hD
    · rintro ⟨⟨⟨hA', hB⟩, hH⟩, hX⟩
      refine ⟨hA', hH, ?_, hX⟩
      rw [hact t ζ, hH]
      exact hB
  have hcongr : ∫ ζ in pr.S ⁻¹' (A ∩ {ω | σ.act h (t + 1) ω = B}) ∩ pr.H t ⁻¹' {h},
        drawW o (pr.H t ζ) (pr.D t ζ) (pr.F t ζ) X ∂pr.μ =
      ∫ ζ in pr.S ⁻¹' (A ∩ {ω | σ.act h (t + 1) ω = B}) ∩ pr.H t ⁻¹' {h},
        drawW o h B (σ.fill h (t + 1) (pr.S ζ)) X ∂pr.μ := by
    refine setIntegral_congr_fun hEm (fun ζ hζ => ?_)
    obtain ⟨⟨_, hB⟩, hH⟩ := hζ
    simp only [Set.mem_preimage, Set.mem_singleton_iff, Set.mem_ofPred_eq] at hB hH
    rw [hact t ζ, hfill t ζ, hH, hB]
  rw [e1, pr.draw t _ (SH_rect_meas pr t hAB h) X, hcongr]
  by_cases hXB : X ⊆ B
  · by_cases hL : o.legal h
    · have e2 : ∫ ζ in pr.S ⁻¹' (A ∩ {ω | σ.act h (t + 1) ω = B}) ∩ pr.H t ⁻¹' {h},
            drawW o h B (σ.fill h (t + 1) (pr.S ζ)) X ∂pr.μ =
          ∫ _ in pr.S ⁻¹' (A ∩ {ω | σ.act h (t + 1) ω = B}) ∩ pr.H t ⁻¹' {h}, batchLaw o h B X ∂pr.μ := by
        congr 1
        funext ζ
        simp [drawW, hXB, hL]
      rw [e2, dens_ind pr ih hA hK (batchLaw o h B X)]
      congr 1
      funext ζ
      by_cases ha : σ.act h (t + 1) (pr.S ζ) = B
      · simp [kap, drawW, hXB, hL, ha]
      · simp [kap, ha]
    · have hF : MeasurableSet {ω | σ.fill h (t + 1) ω = X} := σ.fill_meas h (t + 1) X
      have e2 : ∫ ζ in pr.S ⁻¹' (A ∩ {ω | σ.act h (t + 1) ω = B}) ∩ pr.H t ⁻¹' {h},
            drawW o h B (σ.fill h (t + 1) (pr.S ζ)) X ∂pr.μ =
          ∫ ζ in pr.S ⁻¹' (A ∩ {ω | σ.act h (t + 1) ω = B}) ∩ pr.H t ⁻¹' {h},
            (pr.S ⁻¹' {ω | σ.fill h (t + 1) ω = X}).indicator (fun _ => (1 : ℝ)) ζ ∂pr.μ := by
        congr 1
        funext ζ
        by_cases hf : σ.fill h (t + 1) (pr.S ζ) = X
        · simp [drawW, hXB, hL, hf]
        · have hf' : X ≠ σ.fill h (t + 1) (pr.S ζ) := fun h' => hf h'.symm
          simp [drawW, hXB, hL, hf, hf']
      have e3 : (pr.S ⁻¹' (A ∩ {ω | σ.act h (t + 1) ω = B}) ∩ pr.H t ⁻¹' {h}) ∩
            pr.S ⁻¹' {ω | σ.fill h (t + 1) ω = X} =
          pr.S ⁻¹' (A ∩ ({ω | σ.act h (t + 1) ω = B} ∩ {ω | σ.fill h (t + 1) ω = X})) ∩
            pr.H t ⁻¹' {h} := by
        ext ζ
        simp only [Set.mem_inter_iff, Set.mem_preimage, Set.mem_ofPred_eq, Set.mem_singleton_iff]
        tauto
      rw [e2, setIntegral_indicator (pr.S_meas hF), e3, dens_ind pr ih hA (hK.inter hF) 1]
      congr 1
      funext ζ
      by_cases ha : σ.act h (t + 1) (pr.S ζ) = B
      · by_cases hf : σ.fill h (t + 1) (pr.S ζ) = X
        · simp [kap, drawW, hXB, hL, ha, hf]
        · have hf' : X ≠ σ.fill h (t + 1) (pr.S ζ) := fun h' => hf h'.symm
          simp [kap, drawW, hXB, hL, ha, hf, hf']
      · simp [kap, ha]
  · have e2 : ∫ ζ in pr.S ⁻¹' (A ∩ {ω | σ.act h (t + 1) ω = B}) ∩ pr.H t ⁻¹' {h},
          drawW o h B (σ.fill h (t + 1) (pr.S ζ)) X ∂pr.μ = 0 := by
      have : (fun ζ => drawW o h B (σ.fill h (t + 1) (pr.S ζ)) X) = fun _ => (0 : ℝ) := by
        funext ζ
        simp [drawW, hXB]
      rw [this, integral_zero]
    have e3 : ∫ ζ in pr.S ⁻¹' A, kap o σ h (t + 1) B X (pr.S ζ) * fw o σ t h (pr.S ζ) ∂pr.μ = 0 := by
      have : (fun ζ => kap o σ h (t + 1) B X (pr.S ζ) * fw o σ t h (pr.S ζ)) = fun _ => (0 : ℝ) := by
        funext ζ
        simp [kap, drawW, hXB]
      rw [this, integral_zero]
    rw [e2, e3]

/-- **The law of `(S, H t)`**: for every round `t`, transcript `h` and measurable seed set `A`,
`μ(S ∈ A, H t = h) = ∫_{S ∈ A} fw t h (S ·) dμ`. -/
theorem law_fw {o : Oracle n} (pr : PrintedProcess n o Ω Seed) (σ : W13.PolicyP n Seed)
    (hact : ∀ t ζ, pr.D t ζ = σ.act (pr.H t ζ) (t + 1) (pr.S ζ))
    (hfill : ∀ t ζ, pr.F t ζ = σ.fill (pr.H t ζ) (t + 1) (pr.S ζ)) :
    ∀ (t : ℕ) (h : History n) (A : Set Seed), MeasurableSet A →
      pr.μ.real (pr.S ⁻¹' A ∩ pr.H t ⁻¹' {h}) = ∫ ζ in pr.S ⁻¹' A, fw o σ t h (pr.S ζ) ∂pr.μ
  | 0, h, A, _ => by
      have := pr.isProb
      by_cases hh : h = []
      · have e : pr.H 0 ⁻¹' {h} = Set.univ := by
          ext ζ
          simp [pr.H_zero ζ, hh]
        rw [e, Set.inter_univ]
        simp only [fw_zero, hh, if_true]
        rw [setIntegral_const, smul_eq_mul, mul_one]
      · have e : pr.H 0 ⁻¹' {h} = ∅ := by
          ext ζ
          simp only [Set.mem_preimage, Set.mem_singleton_iff, pr.H_zero ζ, Set.mem_empty_iff_false,
            iff_false]
          exact fun h' => hh h'.symm
        rw [e, Set.inter_empty, measureReal_empty]
        simp only [fw_zero, hh, if_false, integral_zero]
  | t + 1, h', A, hA => by
      have := pr.isProb
      rw [inter_H_succ pr t (pr.S ⁻¹' A) h', measureReal_biUnion_finset (piece_disjoint pr t _ _)
        (fun p _ => (pr.S_meas hA).inter (piece_meas pr t p))]
      simp only [fw_succ]
      rw [integral_finsetSum _ (fun p _ => ?_)]
      · refine Finset.sum_congr rfl (fun p _ => ?_)
        obtain ⟨h, B, X⟩ := p
        exact piece_law pr σ hact hfill t h B X hA (fun A' hA' => law_fw pr σ hact hfill t h A' hA')
      · obtain ⟨C, hC0, hC⟩ := fw_bdd o σ t
        refine (integrable_comp_S pr ((kap_meas o σ p.1 (t + 1) p.2.1 p.2.2).mul (fw_meas o σ t p.1))
          (C := (|batchLaw o p.1 p.2.1 p.2.2| + 1) * C) (fun ω => ?_)).integrableOn
        simp only [Pi.mul_apply]
        rw [abs_mul]
        exact mul_le_mul (abs_kap_le o σ _ _ _ _ ω) (hC _ ω) (abs_nonneg _) (by positivity)

/-! ### S2 -/

/-- **S2 (law semantics).**  For a printed process and any printed-class policy `σ` whose seed law
is the law of `S` and whose decisions factor the process at the clock `t + 1`, for every horizon `f`, measurable
seed set `A` and word `x`:
`μ(S ∈ A, completed within f rounds, output x) = ∫_A (σ.tree ω).outBy o f [] 1 x d(S_*μ)(ω)`. -/
theorem process_law {o : Oracle n} (pr : PrintedProcess n o Ω Seed) (σ : W13.PolicyP n Seed)
    (hP : σ.P = Measure.map pr.S pr.μ)
    (hact : ∀ t ζ, pr.D t ζ = σ.act (pr.H t ζ) (t + 1) (pr.S ζ))
    (hfill : ∀ t ζ, pr.F t ζ = σ.fill (pr.H t ζ) (t + 1) (pr.S ζ))
    (f : ℕ) {A : Set Seed} (hA : MeasurableSet A) (x : Fin n → Bool) :
    pr.μ.real (pr.S ⁻¹' A ∩ {ζ | size (pr.H f ζ) = 0 ∧ outBits (pr.H f ζ) = x}) =
      ∫ ω in A, (σ.tree ω).outBy o f [] 1 x ∂σ.P := by
  have := pr.isProb
  have hmeas : Measurable (fun ω => (σ.tree ω).outBy o f [] 1 x) := by
    have hpath : (fun ω => (σ.tree ω).outBy o f [] 1 x) = fun ω =>
        ∑ h ∈ reach f, fw o σ f h ω * (if size h = 0 ∧ outBits h = x then 1 else 0) :=
      funext (outBy_eq_sum_fw o σ f x)
    rw [hpath]
    exact Finset.measurable_sum _ (fun h _ => (fw_meas o σ f h).mul measurable_const)
  rw [hP, setIntegral_map hA hmeas.aestronglyMeasurable pr.S_meas.aemeasurable]
  have hint : ∫ ζ in pr.S ⁻¹' A, (σ.tree (pr.S ζ)).outBy o f [] 1 x ∂pr.μ =
      ∑ h ∈ reach f, (∫ ζ in pr.S ⁻¹' A, fw o σ f h (pr.S ζ) ∂pr.μ) *
        (if size h = 0 ∧ outBits h = x then 1 else 0) := by
    have hpath : (fun ζ => (σ.tree (pr.S ζ)).outBy o f [] 1 x) = fun ζ =>
        ∑ h ∈ reach f, fw o σ f h (pr.S ζ) * (if size h = 0 ∧ outBits h = x then 1 else 0) :=
      funext (fun ζ => outBy_eq_sum_fw o σ f x (pr.S ζ))
    rw [hpath, integral_finsetSum _ (fun h _ => ?_)]
    · refine Finset.sum_congr rfl (fun h _ => ?_)
      rw [integral_mul_const]
    · obtain ⟨C, hC0, hC⟩ := fw_bdd o σ f
      refine (integrable_comp_S pr ((fw_meas o σ f h).mul measurable_const)
        (C := C * |(if size h = 0 ∧ outBits h = x then (1 : ℝ) else 0)|) (fun ω => ?_)).integrableOn
      simp only [Pi.mul_apply]
      rw [abs_mul]
      exact mul_le_mul_of_nonneg_right (hC h ω) (abs_nonneg _)
  rw [hint]
  have e : pr.S ⁻¹' A ∩ {ζ | size (pr.H f ζ) = 0 ∧ outBits (pr.H f ζ) = x} =
      ⋃ h ∈ (reach f).filter (fun h => size h = 0 ∧ outBits h = x), pr.S ⁻¹' A ∩ pr.H f ⁻¹' {h} := by
    ext ζ
    simp only [Set.mem_inter_iff, Set.mem_ofPred_eq, Set.mem_iUnion, Set.mem_preimage, Set.mem_singleton_iff,
      exists_prop, Finset.mem_filter]
    constructor
    · rintro ⟨hA', h1, h2⟩
      exact ⟨pr.H f ζ, ⟨H_mem_reach pr f ζ, h1, h2⟩, hA', rfl⟩
    · rintro ⟨h, ⟨_, h1, h2⟩, hA', rfl⟩
      exact ⟨hA', h1, h2⟩
  have hdisj : Set.PairwiseDisjoint (↑((reach f).filter (fun h => size h = 0 ∧ outBits h = x)))
      (fun h => pr.S ⁻¹' A ∩ pr.H f ⁻¹' {h}) := by
    intro h₁ _ h₂ _ hne
    rw [Function.onFun, Set.disjoint_left]
    rintro ζ ⟨-, e1⟩ ⟨-, e2⟩
    exact hne ((Set.mem_singleton_iff.1 e1).symm.trans (Set.mem_singleton_iff.1 e2))
  rw [e, measureReal_biUnion_finset hdisj (fun h _ => (pr.S_meas hA).inter (H_meas pr f h)),
    Finset.sum_filter]
  refine Finset.sum_congr rfl (fun h _ => ?_)
  rw [← law_fw pr σ hact hfill f h A hA]
  split_ifs <;> simp

/-- **S2 with the factorization supplied by S1**: every printed process has a printed-class policy `σ`, with seed
law `S_*μ` and the process's decisions at the clock `t + 1`, whose formal law is the process's law. -/
theorem process_law_exists {o : Oracle n} (pr : PrintedProcess n o Ω Seed) :
    ∃ σ : W13.PolicyP n Seed, σ.P = Measure.map pr.S pr.μ ∧
      (∀ t ζ, pr.D t ζ = σ.act (pr.H t ζ) (t + 1) (pr.S ζ)) ∧
      (∀ t ζ, pr.F t ζ = σ.fill (pr.H t ζ) (t + 1) (pr.S ζ)) ∧
      ∀ (f : ℕ) (A : Set Seed), MeasurableSet A → ∀ x : Fin n → Bool,
        pr.μ.real (pr.S ⁻¹' A ∩ {ζ | size (pr.H f ζ) = 0 ∧ outBits (pr.H f ζ) = x}) =
          ∫ ω in A, (σ.tree ω).outBy o f [] 1 x ∂σ.P := by
  have := pr.isProb
  have : IsProbabilityMeasure (Measure.map pr.S pr.μ) :=
    Measure.isProbabilityMeasure_map pr.S_meas.aemeasurable
  obtain ⟨σ, hP, hact, hfill⟩ := exists_policyP (Measure.map pr.S pr.μ) pr.S pr.H pr.D pr.F pr.D_meas
    pr.F_meas pr.D_sub pr.F_sub
  exact ⟨σ, hP, hact, hfill, fun f A hA x => process_law pr σ hP hact hfill f hA x⟩

/-- The case `A = univ`: the process's output law within `f` rounds is `PolicyP.outBy`. -/
theorem process_outBy {o : Oracle n} (pr : PrintedProcess n o Ω Seed) (σ : W13.PolicyP n Seed)
    (hP : σ.P = Measure.map pr.S pr.μ)
    (hact : ∀ t ζ, pr.D t ζ = σ.act (pr.H t ζ) (t + 1) (pr.S ζ))
    (hfill : ∀ t ζ, pr.F t ζ = σ.fill (pr.H t ζ) (t + 1) (pr.S ζ)) (f : ℕ) (x : Fin n → Bool) :
    pr.μ.real {ζ | size (pr.H f ζ) = 0 ∧ outBits (pr.H f ζ) = x} = σ.outBy o f x := by
  have hl := process_law pr σ hP hact hfill f MeasurableSet.univ x
  rw [Set.preimage_univ, Set.univ_inter, setIntegral_univ] at hl
  exact hl

end Law

/-! ## §6 S3 (costs and limits) from S2, and the printed process inside the interface class

`P(τ ≤ f) = doneBy f`, "`M_r = 0` a.s." `⇔ CapAS r`, `E τ = Σ_t P(τ > t) = execMean` (with `τ` the number of
executed rounds, `⊤` if the run never completes), and `Q_π(x) = μ(the run completes with output x) = outLimP x`
by monotone convergence of the events.  The last theorem places every printed process in `A36RW.PolicyE` (V0's
interface class, through `W13.toE`) with all of these quantities equal. -/

section S3

open AGF Finset

variable {n : ℕ} {Ω Seed : Type} [MeasurableSpace Ω] [MeasurableSpace Seed] {o : Oracle n}

theorem measurableSet_H_pred (pr : PrintedProcess n o Ω Seed) (t : ℕ) (p : History n → Prop) :
    MeasurableSet {ζ | p (pr.H t ζ)} :=
  H_measurable pr t (MeasurableSet.of_discrete (s := {h | p h}))

/-- A completed transcript absorbs: the batch is empty, so the transcript is unchanged. -/
theorem H_succ_of_complete (pr : PrintedProcess n o Ω Seed) {t : ℕ} {ζ : Ω} (h0 : size (pr.H t ζ) = 0) :
    pr.H (t + 1) ζ = pr.H t ζ := by
  have hrem : remaining (pr.H t ζ) = ∅ := Finset.card_eq_zero.1 h0
  have hD : pr.D t ζ = ∅ := Finset.subset_empty.1 (hrem ▸ pr.D_sub t ζ)
  rw [pr.update t ζ, nextT, if_pos hD]

theorem H_add_of_complete (pr : PrintedProcess n o Ω Seed) {t : ℕ} {ζ : Ω} (h0 : size (pr.H t ζ) = 0) :
    ∀ k : ℕ, pr.H (t + k) ζ = pr.H t ζ
  | 0 => rfl
  | k + 1 => by
      have ih := H_add_of_complete pr h0 k
      rw [← Nat.add_assoc, H_succ_of_complete pr (by rw [ih]; exact h0), ih]

variable (pr : PrintedProcess n o Ω Seed) (σ : W13.PolicyP n Seed)
  (hP : σ.P = Measure.map pr.S pr.μ)
  (hact : ∀ t ζ, pr.D t ζ = σ.act (pr.H t ζ) (t + 1) (pr.S ζ))
  (hfill : ∀ t ζ, pr.F t ζ = σ.fill (pr.H t ζ) (t + 1) (pr.S ζ))

include hP hact hfill

/-- `P(τ ≤ f) = doneBy f`. -/
theorem process_doneBy (f : ℕ) : pr.μ.real {ζ | size (pr.H f ζ) = 0} = σ.doneBy o f := by
  have := pr.isProb
  have e : {ζ | size (pr.H f ζ) = 0} =
      ⋃ x ∈ (univ : Finset (Fin n → Bool)), {ζ | size (pr.H f ζ) = 0 ∧ outBits (pr.H f ζ) = x} := by
    ext ζ
    simp
  have hd : Set.PairwiseDisjoint (↑(univ : Finset (Fin n → Bool)))
      (fun x => {ζ | size (pr.H f ζ) = 0 ∧ outBits (pr.H f ζ) = x}) := by
    intro x _ y _ hxy
    rw [Function.onFun, Set.disjoint_left]
    rintro ζ ⟨-, hx⟩ ⟨-, hy⟩
    exact hxy (hx.symm.trans hy)
  rw [e, measureReal_biUnion_finset hd
    (fun x _ => measurableSet_H_pred pr f (fun h => size h = 0 ∧ outBits h = x))]
  unfold W13.PolicyP.doneBy
  exact Finset.sum_congr rfl (fun x _ => process_outBy pr σ hP hact hfill f x)

/-- "`M_r = 0` almost surely" `⇔ CapAS r`. -/
theorem process_capAS (r : ℕ) : (∀ᵐ ζ ∂pr.μ, size (pr.H r ζ) = 0) ↔ σ.CapAS o r := by
  have := pr.isProb
  unfold W13.PolicyP.CapAS
  rw [← process_doneBy pr σ hP hact hfill r, ae_iff]
  have hs := measurableSet_H_pred pr r (fun h => size h = 0)
  rw [show {a | ¬size (pr.H r a) = 0} = {ζ | size (pr.H r ζ) = 0}ᶜ from rfl, prob_compl_eq_zero_iff hs,
    measureReal_def, ENNReal.toReal_eq_one_iff]

/-- `Q_π(x)`: the probability that the run completes (at some finite round) with output `x` is `outLimP x`. -/
theorem process_outLim (x : Fin n → Bool) :
    pr.μ.real (⋃ f : ℕ, {ζ | size (pr.H f ζ) = 0 ∧ outBits (pr.H f ζ) = x}) = W13.outLimP o σ x := by
  have := pr.isProb
  have hmono : Monotone (fun f : ℕ => {ζ | size (pr.H f ζ) = 0 ∧ outBits (pr.H f ζ) = x}) := by
    intro a b hab ζ hζ
    obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le hab
    simp only [Set.mem_ofPred_eq] at hζ ⊢
    rw [H_add_of_complete pr hζ.1 k]
    exact hζ
  have hU : pr.μ (⋃ f : ℕ, {ζ | size (pr.H f ζ) = 0 ∧ outBits (pr.H f ζ) = x}) =
      ⨆ f : ℕ, pr.μ {ζ | size (pr.H f ζ) = 0 ∧ outBits (pr.H f ζ) = x} := hmono.measure_iUnion
  rw [measureReal_def, hU, ENNReal.toReal_iSup (fun f => measure_ne_top _ _)]
  unfold W13.outLimP
  congr 1
  funext f
  rw [← measureReal_def, process_outBy pr σ hP hact hfill f x]

omit hP hact hfill in
/-- **`τ`, the number of executed rounds**: the rounds `t ≥ 0` at which the transcript is not yet complete. -/
noncomputable def tau (ζ : Ω) : ENNReal := ∑' t : ℕ, if size (pr.H t ζ) = 0 then 0 else 1

omit hP hact hfill in
/-- `τ` is the first completion round. -/
theorem tau_eq_of_first {ζ : Ω} {k : ℕ} (hk : size (pr.H k ζ) = 0) (hlt : ∀ t < k, size (pr.H t ζ) ≠ 0) :
    tau pr ζ = k := by
  unfold tau
  rw [tsum_eq_sum (s := Finset.range k) (fun t ht => ?_)]
  · rw [Finset.sum_congr rfl (fun t ht => if_neg (hlt t (Finset.mem_range.1 ht)))]
    simp
  · have hkt : k ≤ t := Nat.le_of_not_lt (fun h' => ht (Finset.mem_range.2 h'))
    obtain ⟨j, rfl⟩ := Nat.exists_eq_add_of_le hkt
    rw [H_add_of_complete pr hk j, if_pos hk]

omit hP hact hfill in
/-- `τ = ⊤` if the run never completes. -/
theorem tau_eq_top {ζ : Ω} (h : ∀ t, size (pr.H t ζ) ≠ 0) : tau pr ζ = ⊤ := by
  unfold tau
  simp only [h, if_false]
  exact ENNReal.tsum_const_eq_top_of_ne_zero one_ne_zero

/-- `E τ = Σ_t P(τ > t) = execMean` (in `[0, ⊤]`; `⊤` if `τ = ⊤` with positive probability). -/
theorem process_execMean : ∫⁻ ζ, tau pr ζ ∂pr.μ = σ.execMean o := by
  have := pr.isProb
  unfold tau W13.PolicyP.execMean
  have hm : ∀ t : ℕ, Measurable (fun ζ => if size (pr.H t ζ) = 0 then (0 : ENNReal) else 1) :=
    fun t => Measurable.ite (measurableSet_H_pred pr t (fun h => size h = 0)) measurable_const measurable_const
  rw [lintegral_tsum (fun t => (hm t).aemeasurable)]
  · congr 1
    funext t
    rw [← process_doneBy pr σ hP hact hfill t]
    have hs := measurableSet_H_pred pr t (fun h => size h = 0)
    have e : (fun ζ => if size (pr.H t ζ) = 0 then (0 : ENNReal) else 1) =
        ({ζ | size (pr.H t ζ) = 0}ᶜ).indicator 1 := by
      funext ζ
      by_cases h0 : size (pr.H t ζ) = 0 <;> simp [h0]
    rw [e, lintegral_indicator_one hs.compl, prob_compl_eq_one_sub hs, measureReal_def,
      ENNReal.ofReal_sub _ ENNReal.toReal_nonneg, ENNReal.ofReal_one, ENNReal.ofReal_toReal (measure_ne_top _ _)]

/-- **The printed process is in the interface class `A36RW.PolicyE`** (the direction "printed process ⇒ formal
law"), when the oracle does not see empty batches (`EmptyBlind`, implied by `Exact`):
`π = W13.toE σ` has seed law `S_*μ`, and the process's output law within `f` rounds, completion probability,
executed mean and limiting output law are `π`'s. -/
theorem process_in_interface (hB : W13.EmptyBlind o) :
    (W13.toE σ).P = Measure.map pr.S pr.μ ∧
    (∀ (f : ℕ) (x : Fin n → Bool),
      pr.μ.real {ζ | size (pr.H f ζ) = 0 ∧ outBits (pr.H f ζ) = x} = (W13.toE σ).outBy o f x) ∧
    (∀ f : ℕ, pr.μ.real {ζ | size (pr.H f ζ) = 0} = (W13.toE σ).doneBy o f) ∧
    (∀ r : ℕ, (∀ᵐ ζ ∂pr.μ, size (pr.H r ζ) = 0) ↔ (W13.toE σ).CapAS o r) ∧
    ∫⁻ ζ, tau pr ζ ∂pr.μ = (W13.toE σ).execMean o ∧
    (∀ x : Fin n → Bool,
      pr.μ.real (⋃ f : ℕ, {ζ | size (pr.H f ζ) = 0 ∧ outBits (pr.H f ζ) = x}) = outLim o (W13.toE σ) x) := by
  refine ⟨hP, fun f x => ?_, fun f => ?_, fun r => ?_, ?_, fun x => ?_⟩
  · rw [W13.toE_outBy hB σ f x]
    exact process_outBy pr σ hP hact hfill f x
  · rw [W13.toE_doneBy hB σ f]
    exact process_doneBy pr σ hP hact hfill f
  · rw [W13.toE_CapAS hB σ r]
    exact process_capAS pr σ hP hact hfill r
  · rw [W13.toE_execMean hB σ]
    exact process_execMean pr σ hP hact hfill
  · rw [W13.toE_outLim hB σ]
    exact process_outLim pr σ hP hact hfill x

end S3

/-- **Every printed process is a policy of the interface class, with its law, costs and limits** (under `Exact`,
the paper's hypothesis).  The policy is built from the process by S1. -/
theorem printed_process_in_class {n : ℕ} {Ω Seed : Type} [MeasurableSpace Ω] [MeasurableSpace Seed]
    {t : Target n} {o : Oracle n} (hE : Exact t o) (pr : PrintedProcess n o Ω Seed) :
    ∃ π : PolicyE n Seed, π.P = Measure.map pr.S pr.μ ∧
      (∀ (f : ℕ) (x : Fin n → Bool),
        pr.μ.real {ζ | AGF.size (pr.H f ζ) = 0 ∧ AGF.outBits (pr.H f ζ) = x} = π.outBy o f x) ∧
      (∀ f : ℕ, pr.μ.real {ζ | AGF.size (pr.H f ζ) = 0} = π.doneBy o f) ∧
      (∀ r : ℕ, (∀ᵐ ζ ∂pr.μ, AGF.size (pr.H r ζ) = 0) ↔ π.CapAS o r) ∧
      ∫⁻ ζ, tau pr ζ ∂pr.μ = π.execMean o ∧
      (∀ x : Fin n → Bool,
        pr.μ.real (⋃ f : ℕ, {ζ | AGF.size (pr.H f ζ) = 0 ∧ AGF.outBits (pr.H f ζ) = x}) = outLim o π x) := by
  obtain ⟨σ, hP, hact, hfill, -⟩ := process_law_exists pr
  exact ⟨W13.toE σ, process_in_interface pr σ hP hact hfill (W13.emptyBlind_of_exact hE)⟩

/-! ## §7 Non-vacuity: a printed process with a legal fair-coin round

`PrintedProcess` is inhabited by a process whose draw is a genuine Bernoulli(1/2) at a legal state: `n = 1`, seed
`Unit`, `Ω = Bool` with the fair-coin law, a legal oracle with parameter `1/2`, the batch `{0}` in round 1 and empty
rounds afterwards.  So the hypotheses of S2 are satisfiable with nondegenerate draws (the theorems above are not
vacuous), and on this process S2 gives the formal law `σ.outBy o 1 (all ones) = 1/2`.  (ii) on `σ(S, H 0)` is
essential here: on the event `{ζ = true}`, which is not in `σ(S, H 0)`, the draw is not a fair coin. -/

section Witness

open AGF Finset

/-- A legal oracle with Bernoulli parameter `1/2` everywhere. -/
noncomputable def coinOracle (n : ℕ) : Oracle n where
  legal := fun _ => True
  dec := fun _ => instDecidableTrue
  marg := fun _ _ => 1 / 2

/-- The fair coin on `Bool`. -/
noncomputable def coinμ : Measure Bool := (2⁻¹ : ENNReal) • Measure.dirac true + (2⁻¹ : ENNReal) • Measure.dirac false

theorem coinμ_apply (s : Set Bool) : coinμ s = 2⁻¹ * s.indicator 1 true + 2⁻¹ * s.indicator 1 false := by
  simp [coinμ]

instance : IsProbabilityMeasure coinμ :=
  ⟨by rw [coinμ_apply]; simp [ENNReal.inv_two_add_inv_two]⟩

/-- The round-1 word: coordinate `0` gets a one iff the coin shows `true`. -/
def coinX (ζ : Bool) : Finset (Fin 1) := if ζ then {0} else ∅

def coinH : ℕ → Bool → History 1
  | 0, _ => []
  | _ + 1, ζ => [⟨{0}, coinX ζ⟩]

def coinD (t : ℕ) (_ : Bool) : Finset (Fin 1) := if t = 0 then {0} else ∅

def coinXt (t : ℕ) (ζ : Bool) : Finset (Fin 1) := if t = 0 then coinX ζ else ∅

theorem finset_fin_one (B : Finset (Fin 1)) : B = ∅ ∨ B = {0} := by
  rcases Finset.eq_empty_or_nonempty B with h | ⟨j, hj⟩
  · exact Or.inl h
  · refine Or.inr (Finset.eq_singleton_iff_unique_mem.2 ⟨?_, fun i _ => Subsingleton.elim i 0⟩)
    rwa [Subsingleton.elim j 0] at hj

theorem coinμ_real_coinX (B : Finset (Fin 1)) : coinμ.real {ζ | coinX ζ = B} = 1 / 2 := by
  rw [measureReal_def, coinμ_apply]
  rcases finset_fin_one B with rfl | rfl
  · have h1 : ({0} : Finset (Fin 1)) ≠ ∅ := Finset.singleton_ne_empty 0
    simp [coinX, h1]
  · have h1 : (∅ : Finset (Fin 1)) ≠ {0} := (Finset.singleton_ne_empty 0).symm
    simp [coinX, h1]

theorem coin_drawW_zero (B : Finset (Fin 1)) :
    drawW (coinOracle 1) [] {0} ∅ B = 1 / 2 := by
  have hB : B ⊆ {0} := fun i _ => by rw [Subsingleton.elim i 0]; exact Finset.mem_singleton_self 0
  simp only [drawW, if_pos hB, coinOracle, if_true, batchLaw, Finset.prod_singleton]
  split_ifs <;> norm_num

theorem coin_drawW_succ (h : History 1) (B : Finset (Fin 1)) :
    drawW (coinOracle 1) h ∅ ∅ B = if B = ∅ then 1 else 0 := by
  by_cases hB : B = ∅
  · subst hB
    simp [drawW, coinOracle, batchLaw]
  · have hB' : ¬ B ⊆ ∅ := fun h' => hB (Finset.subset_empty.1 h')
    simp [drawW, hB, hB']

/-- **The witness.** -/
noncomputable def coinProcess : PrintedProcess 1 (coinOracle 1) Bool Unit where
  μ := coinμ
  isProb := inferInstance
  S := fun _ => ()
  S_meas := measurable_const
  H := coinH
  D := coinD
  F := fun _ _ => ∅
  X := coinXt
  H_zero := fun _ => rfl
  D_sub := by
    intro t ζ
    cases t with
    | zero => exact Finset.subset_univ _ |>.trans (by simp [remaining, coinH])
    | succ t => simp [coinD]
  F_sub := fun _ _ => Finset.empty_subset _
  D_meas := fun t B => MeasurableSet.const ((if t = 0 then ({0} : Finset (Fin 1)) else ∅) = B)
  F_meas := fun _ B => MeasurableSet.const ((∅ : Finset (Fin 1)) = B)
  X_meas := fun _ _ => MeasurableSet.of_discrete
  draw := by
    intro t E hE B
    cases t with
    | zero =>
      obtain ⟨s', -, hs'⟩ := MeasurableSpace.measurableSet_comap.1 hE
      have hX : coinXt 0 ⁻¹' {B} = {ζ | coinX ζ = B} := by
        ext ζ
        simp [coinXt]
      have hW : ∀ ζ, drawW (coinOracle 1) (coinH 0 ζ) (coinD 0 ζ) ∅ B = 1 / 2 := fun ζ => by
        simp only [coinH, coinD, if_true]
        exact coin_drawW_zero B
      simp only [hW]
      by_cases hmem : ((), ([] : History 1)) ∈ s'
      · have hEu : E = Set.univ := by
          rw [← hs']
          ext ζ
          simp [coinH, hmem]
        rw [hEu, Set.univ_inter, hX, coinμ_real_coinX, setIntegral_univ, integral_const, probReal_univ,
          one_smul]
      · have hEe : E = ∅ := by
          rw [← hs']
          ext ζ
          simp [coinH, hmem]
        rw [hEe, Set.empty_inter, measureReal_empty, Measure.restrict_empty, integral_zero_measure]
    | succ t =>
      have hW : ∀ ζ, drawW (coinOracle 1) (coinH (t + 1) ζ) (coinD (t + 1) ζ) ∅ B = if B = ∅ then 1 else 0 :=
        fun ζ => by
          simp only [coinD, Nat.add_one_ne_zero, if_false]
          exact coin_drawW_succ _ B
      simp only [hW]
      by_cases hB : B = ∅
      · have hX : coinXt (t + 1) ⁻¹' {B} = Set.univ := by
          ext ζ
          simp [coinXt, hB]
        rw [hX, Set.inter_univ, if_pos hB, setIntegral_const, smul_eq_mul, mul_one]
      · have hX : coinXt (t + 1) ⁻¹' {B} = ∅ := by
          ext ζ
          simp only [coinXt, Nat.add_one_ne_zero, if_false, Set.mem_preimage, Set.mem_singleton_iff,
            Set.mem_empty_iff_false, iff_false]
          exact fun h' => hB h'.symm
        rw [hX, Set.inter_empty, measureReal_empty, if_neg hB, integral_zero]
  update := by
    intro t ζ
    cases t with
    | zero =>
      have h1 : ({0} : Finset (Fin 1)) ≠ ∅ := Finset.singleton_ne_empty 0
      simp [coinH, coinD, coinXt, nextT, h1]
    | succ t => simp [coinH, coinD, nextT]

/-- **S2 on the witness**: the policy built by S1 from the fair-coin process has formal law `1/2` on the all-ones
word at horizon `1`, which is the product law `batchLaw` of the legal round. -/
theorem coin_outBy : ∃ σ : W13.PolicyP 1 Unit,
    σ.outBy (coinOracle 1) 1 (fun _ => true) = 1 / 2 := by
  obtain ⟨σ, hP, hact, hfill, -⟩ := process_law_exists coinProcess
  refine ⟨σ, ?_⟩
  rw [← process_outBy coinProcess σ hP hact hfill 1 (fun _ => true)]
  have e : {ζ | size (coinProcess.H 1 ζ) = 0 ∧ outBits (coinProcess.H 1 ζ) = fun _ => true} =
      {ζ | coinX ζ = {0}} := by
    ext ζ
    have hsz : size ([⟨{0}, coinX ζ⟩] : History 1) = 0 := by
      simp [size, remaining, committed]
    have hout : outBits ([⟨{0}, coinX ζ⟩] : History 1) = (fun _ => true) ↔ coinX ζ = {0} := by
      constructor
      · intro h'
        have h0 := congrFun h' 0
        simp only [outBits, onesSet, Finset.union_empty, decide_eq_true_eq] at h0
        rcases finset_fin_one (coinX ζ) with h2 | h2
        · rw [h2] at h0
          exact absurd h0 (Finset.notMem_empty 0)
        · exact h2
      · intro h'
        funext i
        rw [Subsingleton.elim i 0]
        simp [outBits, onesSet, h']
    simp only [Set.mem_ofPred_eq]
    show size ([⟨{0}, coinX ζ⟩] : History 1) = 0 ∧ outBits ([⟨{0}, coinX ζ⟩] : History 1) = (fun _ => true) ↔ _
    rw [hout]
    exact ⟨fun h' => h'.2, fun h' => ⟨hsz, h'⟩⟩
  rw [e]
  exact coinμ_real_coinX {0}

/-- `draw` is (ii) on `σ(S, H t)` events: it accepts a measurability proof for the comap σ-algebra of `(S, H t)`. -/
example {n : ℕ} {Ω Seed : Type} [MeasurableSpace Ω] [MeasurableSpace Seed] {o : Oracle n}
    (pr : PrintedProcess n o Ω Seed) (t : ℕ) (E : Set Ω)
    (hE : MeasurableSet[MeasurableSpace.comap (fun ζ => (pr.S ζ, pr.H t ζ)) inferInstance] E)
    (B : Finset (Fin n)) :
    pr.μ.real (E ∩ pr.X t ⁻¹' {B}) = ∫ ζ in E, drawW o (pr.H t ζ) (pr.D t ζ) (pr.F t ζ) B ∂pr.μ :=
  pr.draw t E hE B

/-- **(ii) cannot be required on all events**: on the fair-coin process the round-1 identity fails for the ambient
event `{true}` (not in `σ(S, H 0)`): the left side is `1/2`, the right side `1/4`. -/
theorem coin_draw_fails_off_SH :
    coinμ.real (({true} : Set Bool) ∩ coinXt 0 ⁻¹' {{0}}) ≠
      ∫ ζ in ({true} : Set Bool), drawW (coinOracle 1) (coinH 0 ζ) (coinD 0 ζ) ∅ {0} ∂coinμ := by
  have hW : ∀ ζ, drawW (coinOracle 1) (coinH 0 ζ) (coinD 0 ζ) ∅ {0} = 1 / 2 := fun ζ => by
    simp only [coinH, coinD, if_true]
    exact coin_drawW_zero {0}
  have h1 : ({true} : Set Bool) ∩ coinXt 0 ⁻¹' {{0}} = {true} := by
    ext ζ
    cases ζ <;> simp [coinXt, coinX]
  have hμ : coinμ.real {true} = 1 / 2 := by
    rw [measureReal_def, coinμ_apply]
    simp
  simp only [hW]
  rw [h1, hμ, setIntegral_const, hμ, smul_eq_mul]
  norm_num

end Witness

/-! ## §8 Why `drawW` carries the factor `1{X ⊆ D_t}`: the literal (ii) is unsatisfiable

Read over all subsets, (ii) asks `μ(E ∩ {X_t = S'}) = ∫_E stepW(H_t, t+1, D_t, S') dμ` for EVERY `S' ⊆ [n]`, with
`stepW` the formula of `W13.TreeP.stepW` (no support indicator).  `batchLaw o h B S'` ignores the coordinates outside
`B`, so at a legal state with an empty batch (every completed legal transcript, and every empty round) the right
side is `μ(E)` for every word `S'`.  For `n ≥ 1` two distinct words then force `μ(E) = 0`: no legal empty round can
have positive probability.  In particular the fair-coin process above violates the literal (ii) at round 2. -/

section Literal

open AGF Finset

/-- The literal weight of spec (ii): the body of `W13.TreeP.stepW` with batch `B` and completion word `F`. -/
noncomputable def stepWlit {n : ℕ} (o : Oracle n) (h : History n) (B F X : Finset (Fin n)) : ℝ :=
  if o.legal h then batchLaw o h B X else if X = F then 1 else 0

/-- `stepWlit` is `TreeP.stepW` of the induced rule. -/
theorem stepWlit_eq_stepW {n : ℕ} {Seed : Type} [MeasurableSpace Seed] (o : Oracle n) (σ : W13.PolicyP n Seed)
    (h : History n) (c : ℕ) (ω : Seed) (X : Finset (Fin n)) :
    (σ.tree ω).stepW o h c X = stepWlit o h (σ.act h c ω) (σ.fill h c ω) X := rfl

/-- `drawW` is `stepWlit` times the support indicator. -/
theorem drawW_eq_ind_mul_stepWlit {n : ℕ} (o : Oracle n) (h : History n) (B F X : Finset (Fin n)) :
    drawW o h B F X = (if X ⊆ B then 1 else 0) * stepWlit o h B F X := by
  unfold drawW stepWlit
  split_ifs <;> simp

/-- **The literal (ii) forbids legal empty rounds** (`n ≥ 1`): if at round `t` the literal identity holds on all
`σ(S, H)`-events, then `μ(legal H ∧ D = ∅) = 0`. -/
theorem literal_draw_forbids_legal_empty {n : ℕ} (hn : 0 < n) {Ω Seed : Type} [MeasurableSpace Ω]
    [MeasurableSpace Seed] (o : Oracle n) (μ : Measure Ω) [IsProbabilityMeasure μ] (S : Ω → Seed)
    (hS : Measurable S) (H : Ω → History n) (hH : Measurable H) (D F X : Ω → Finset (Fin n))
    (hD : SHMeas S H D) (hX : ∀ B, MeasurableSet (X ⁻¹' {B}))
    (hlit : ∀ E : Set Ω, MeasurableSet[MeasurableSpace.comap (fun ζ => (S ζ, H ζ)) inferInstance] E →
      ∀ B : Finset (Fin n), μ.real (E ∩ X ⁻¹' {B}) = ∫ ζ in E, stepWlit o (H ζ) (D ζ) (F ζ) B ∂μ) :
    μ.real {ζ | o.legal (H ζ) ∧ D ζ = ∅} = 0 := by
  have hle : MeasurableSpace.comap (fun ζ => (S ζ, H ζ)) inferInstance ≤ ‹MeasurableSpace Ω› :=
    measurable_iff_comap_le.1 (hS.prodMk hH)
  have hEc : MeasurableSet[MeasurableSpace.comap (fun ζ => (S ζ, H ζ)) inferInstance]
      {ζ | o.legal (H ζ) ∧ D ζ = ∅} := by
    have hL : MeasurableSet[MeasurableSpace.comap (fun ζ => (S ζ, H ζ)) inferInstance] {ζ | o.legal (H ζ)} :=
      MeasurableSpace.measurableSet_comap.2 ⟨Set.univ ×ˢ {h | o.legal h},
        MeasurableSet.univ.prod MeasurableSet.of_discrete, by ext ζ; simp⟩
    exact hL.inter (hD ∅)
  have hEm : MeasurableSet {ζ | o.legal (H ζ) ∧ D ζ = ∅} := hle _ hEc
  -- on the event, the literal weight is `batchLaw o h ∅ B = 1` for every word `B`
  have hval : ∀ B : Finset (Fin n), μ.real ({ζ | o.legal (H ζ) ∧ D ζ = ∅} ∩ X ⁻¹' {B}) =
      μ.real {ζ | o.legal (H ζ) ∧ D ζ = ∅} := by
    intro B
    rw [hlit _ hEc B, setIntegral_congr_fun hEm (g := fun _ => (1 : ℝ)) (fun ζ hζ => by
      obtain ⟨hL, hD0⟩ := hζ
      simp only
      rw [stepWlit, if_pos hL, hD0]
      simp [batchLaw]), setIntegral_const, smul_eq_mul, mul_one]
  have hne : (∅ : Finset (Fin n)) ≠ univ := by
    intro h'
    have : (⟨0, hn⟩ : Fin n) ∈ (∅ : Finset (Fin n)) := by rw [h']; exact Finset.mem_univ _
    exact Finset.notMem_empty _ this
  have hdisj : Disjoint ({ζ | o.legal (H ζ) ∧ D ζ = ∅} ∩ X ⁻¹' {∅})
      ({ζ | o.legal (H ζ) ∧ D ζ = ∅} ∩ X ⁻¹' {univ}) := by
    rw [Set.disjoint_left]
    rintro ζ ⟨-, h1⟩ ⟨-, h2⟩
    exact hne ((Set.mem_singleton_iff.1 h1).symm.trans (Set.mem_singleton_iff.1 h2))
  have hsub : ({ζ | o.legal (H ζ) ∧ D ζ = ∅} ∩ X ⁻¹' {∅}) ∪ ({ζ | o.legal (H ζ) ∧ D ζ = ∅} ∩ X ⁻¹' {univ}) ⊆
      {ζ | o.legal (H ζ) ∧ D ζ = ∅} :=
    Set.union_subset Set.inter_subset_left Set.inter_subset_left
  have hU := measureReal_union (μ := μ) hdisj (hEm.inter (hX univ))
  have hmono := measureReal_mono (μ := μ) hsub
  rw [hU, hval, hval] at hmono
  have h0 := measureReal_nonneg (μ := μ) (s := {ζ | o.legal (H ζ) ∧ D ζ = ∅})
  linarith

/-- **The fair-coin process violates the literal (ii)** at round 2 (`t = 1`): there the transcript is complete and
legal and the batch is empty, with probability one. -/
theorem coin_literal_draw_fails :
    ¬ ∀ E : Set Bool, MeasurableSet[MeasurableSpace.comap (fun ζ => (coinProcess.S ζ, coinProcess.H 1 ζ))
        inferInstance] E → ∀ B : Finset (Fin 1),
        coinμ.real (E ∩ coinXt 1 ⁻¹' {B}) =
          ∫ ζ in E, stepWlit (coinOracle 1) (coinH 1 ζ) (coinD 1 ζ) ∅ B ∂coinμ := by
  intro hlit
  have h0 := literal_draw_forbids_legal_empty (by norm_num) (coinOracle 1) coinμ coinProcess.S
    coinProcess.S_meas (coinProcess.H 1) (H_measurable coinProcess 1) (coinProcess.D 1) (fun _ => ∅)
    (coinProcess.X 1) (coinProcess.D_meas 1) (coinProcess.X_meas 1) hlit
  have e : {ζ | (coinOracle 1).legal (coinProcess.H 1 ζ) ∧ coinProcess.D 1 ζ = ∅} = Set.univ := by
    ext ζ
    simp [coinProcess, coinOracle, coinD]
  rw [e, probReal_univ] at h0
  exact one_ne_zero h0

end Literal
end A36RW.W13x

/-! ## Probe -/

#print A36RW.W13x.SHMeas
#print A36RW.W13x.nextT
#print A36RW.W13x.drawW
#print A36RW.W13x.PrintedProcess
#check @A36RW.W13x.factor_iff
#check @A36RW.W13x.exists_factor_subset
#check @A36RW.W13x.exists_factor_subset_seed
#check @A36RW.W13x.factor_subset_iff
#check @A36RW.W13x.exists_policyP
#check @A36RW.W13x.PrintedProcess
#check @A36RW.W13x.drawW
#check @A36RW.W13x.outBy_eq_sum_fw
#check @A36RW.W13x.law_fw
#check @A36RW.W13x.process_law
#check @A36RW.W13x.process_law_exists
#check @A36RW.W13x.process_outBy
#print axioms A36RW.W13x.factor_iff
#print axioms A36RW.W13x.exists_factor_subset
#print axioms A36RW.W13x.exists_factor_subset_seed
#print axioms A36RW.W13x.factor_subset_iff
#print axioms A36RW.W13x.exists_policyP
#print axioms A36RW.W13x.outBy_succ_eq
#print axioms A36RW.W13x.fw_step_sum
#print axioms A36RW.W13x.outBy_eq_sum_fw
#print axioms A36RW.W13x.H_meas
#print axioms A36RW.W13x.piece_law
#print axioms A36RW.W13x.law_fw
#print axioms A36RW.W13x.process_law
#print axioms A36RW.W13x.process_law_exists
#print axioms A36RW.W13x.process_outBy
#check @A36RW.W13x.process_doneBy
#check @A36RW.W13x.process_capAS
#check @A36RW.W13x.process_outLim
#check @A36RW.W13x.tau
#check @A36RW.W13x.tau_eq_of_first
#check @A36RW.W13x.tau_eq_top
#check @A36RW.W13x.process_execMean
#check @A36RW.W13x.process_in_interface
#check @A36RW.W13x.printed_process_in_class
#print axioms A36RW.W13x.process_doneBy
#print axioms A36RW.W13x.process_capAS
#print axioms A36RW.W13x.process_outLim
#print axioms A36RW.W13x.tau_eq_of_first
#print axioms A36RW.W13x.tau_eq_top
#print axioms A36RW.W13x.process_execMean
#print axioms A36RW.W13x.process_in_interface
#print axioms A36RW.W13x.printed_process_in_class
#check @A36RW.W13x.coinProcess
#check @A36RW.W13x.coin_outBy
#print axioms A36RW.W13x.coinProcess
#print axioms A36RW.W13x.coin_outBy
#check @A36RW.W13x.coin_draw_fails_off_SH
#print axioms A36RW.W13x.coin_draw_fails_off_SH
#check @A36RW.W13x.drawW_eq_ind_mul_stepWlit
#check @A36RW.W13x.literal_draw_forbids_legal_empty
#check @A36RW.W13x.coin_literal_draw_fails
#print axioms A36RW.W13x.stepWlit_eq_stepW
#print axioms A36RW.W13x.drawW_eq_ind_mul_stepWlit
#print axioms A36RW.W13x.literal_draw_forbids_legal_empty
#print axioms A36RW.W13x.coin_literal_draw_fails


==> anc/formal_companion/lean/src/A36RW/W13xReal.lean <==
/-
A36RW.W13x realization: the converse of S2 (`process_law`).  Every printed-class policy `σ : W13.PolicyP n Seed` is
the law of a printed process (`A36RW.W13x.PrintedProcess`), built on `Ω = Seed × ℝ^n` with `σ.P ⊗ Unif[0,1]^n`:
- one uniform `U_i` per coordinate; bit `i = 1{U_i < marg(h, i)}` when `i` is committed at a legal transcript `h`;
- the completion word `σ.fill` at an illegal transcript; empty rounds draw nothing.
The hypotheses (i)-(iii) of `PrintedProcess` hold by construction; (ii) is proved from the independence of the
uniforms of the batch from the event of reaching the transcript (§R3, boxes under the product measure) and Fubini.
With `process_law` (A36RW.W13x §5) the realized process has `σ`'s law at every horizon, and its `doneBy`, `CapAS`,
`execMean` and `outLim`; `realize_in_class` states both directions of the identification together, under `Exact`.
§R6 folds a randomized completion (extra randomness `R`, with oracle draws fresh given `(seed, R, transcript)`) into
the seed: such a process is a printed process with seed `(S, R)` (`PrintedProcessRC.fold`, `foldRC_law`).

Hypothesis on the oracle: `MargOK o`, the parameters are in `[0, 1]` at legal well-formed transcripts (for
unrevealed coordinates); `margOK_of_exact` derives it from `Exact t o`.

Additive module: imports `A36RW.W13x` and Mathlib (Lebesgue measure, product integrals); changes no existing
definition.
-/
import A36RW.W13x
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic
import Mathlib.MeasureTheory.Integral.Prod

set_option autoImplicit false

namespace A36RW.W13x

open MeasureTheory AGF Finset

/-! ## §R1 The uniform law on `[0, 1]` and on `[0, 1]^n`

The carrier is `ℝ^n`; the measure `upi n` is supported on `[0, 1]^n`. -/

/-- `Unif[0, 1]` on `ℝ`. -/
noncomputable def unif : Measure ℝ := volume.restrict (Set.Icc (0 : ℝ) 1)

instance : IsProbabilityMeasure unif :=
  ⟨by rw [unif, Measure.restrict_apply MeasurableSet.univ, Set.univ_inter, Real.volume_Icc]; simp⟩

theorem unif_Iio {m : ℝ} (h1 : m ≤ 1) : unif (Set.Iio m) = ENNReal.ofReal m := by
  have e : Set.Iio m ∩ Set.Icc (0 : ℝ) 1 = Set.Ico 0 m := by
    ext x
    simp only [Set.mem_inter_iff, Set.mem_Iio, Set.mem_Icc, Set.mem_Ico]
    constructor
    · rintro ⟨hx, hx0, -⟩
      exact ⟨hx0, hx⟩
    · rintro ⟨hx0, hx⟩
      exact ⟨hx, hx0, by linarith⟩
  rw [unif, Measure.restrict_apply measurableSet_Iio, e, Real.volume_Ico, sub_zero]

theorem unif_Ici {m : ℝ} (h0 : 0 ≤ m) : unif (Set.Ici m) = ENNReal.ofReal (1 - m) := by
  have e : Set.Ici m ∩ Set.Icc (0 : ℝ) 1 = Set.Icc m 1 := by
    ext x
    simp only [Set.mem_inter_iff, Set.mem_Ici, Set.mem_Icc]
    constructor
    · rintro ⟨hx, -, hx1⟩
      exact ⟨hx, hx1⟩
    · rintro ⟨hx, hx1⟩
      exact ⟨hx, by linarith, hx1⟩
  rw [unif, Measure.restrict_apply measurableSet_Ici, e, Real.volume_Icc]

/-- `n` independent `Unif[0, 1]` coordinates. -/
noncomputable def upi (n : ℕ) : Measure (Fin n → ℝ) := Measure.pi (fun _ => unif)

instance (n : ℕ) : IsProbabilityMeasure (upi n) := by
  unfold upi
  infer_instance

/-! ## §R2 Boxes -/

section Boxes

variable {n : ℕ}

/-- `s` is a measurable box whose sides outside `R` are `univ`. -/
def BoxOn (R : Finset (Fin n)) (s : Fin n → Set ℝ) : Prop :=
  (∀ i, MeasurableSet (s i)) ∧ ∀ i, i ∉ R → s i = Set.univ

theorem BoxOn.mono {R R' : Finset (Fin n)} {s : Fin n → Set ℝ} (hs : BoxOn R s) (h : R ⊆ R') : BoxOn R' s :=
  ⟨hs.1, fun i hi => hs.2 i (fun h' => hi (h h'))⟩

theorem BoxOn.inter {R R' : Finset (Fin n)} {s s' : Fin n → Set ℝ} (hs : BoxOn R s) (hs' : BoxOn R' s') :
    BoxOn (R ∪ R') (fun i => s i ∩ s' i) :=
  ⟨fun i => (hs.1 i).inter (hs'.1 i), fun i hi => by
    rw [Finset.mem_union, not_or] at hi
    show s i ∩ s' i = Set.univ
    rw [hs.2 i hi.1, hs'.2 i hi.2, Set.univ_inter]⟩

/-- Boxes on disjoint coordinate sets are independent under `upi`. -/
theorem upi_box_inter {R R' : Finset (Fin n)} (hRR : Disjoint R R') {s s' : Fin n → Set ℝ}
    (hs : BoxOn R s) (hs' : BoxOn R' s') :
    upi n (Set.univ.pi s ∩ Set.univ.pi s') = upi n (Set.univ.pi s) * upi n (Set.univ.pi s') := by
  rw [← Set.pi_inter_distrib]
  simp only [upi, Measure.pi_pi]
  rw [← Finset.prod_mul_distrib]
  refine Finset.prod_congr rfl (fun i _ => ?_)
  by_cases hi : i ∈ R
  · rw [hs'.2 i (Finset.disjoint_left.1 hRR hi), Set.inter_univ, measure_univ, mul_one]
  · rw [hs.2 i hi, Set.univ_inter, measure_univ, one_mul]

/-- The box of a legal round with batch `a` and word `B`: coordinates of `a` in `B` fall below their parameter, the
others of `a` above it. -/
def drawBox (a B : Finset (Fin n)) (m : Fin n → ℝ) : Fin n → Set ℝ :=
  fun i => if i ∈ a then (if i ∈ B then Set.Iio (m i) else Set.Ici (m i)) else Set.univ

theorem boxOn_drawBox (a B : Finset (Fin n)) (m : Fin n → ℝ) : BoxOn a (drawBox a B m) := by
  refine ⟨fun i => ?_, fun i hi => by simp [drawBox, hi]⟩
  unfold drawBox
  split_ifs
  · exact measurableSet_Iio
  · exact measurableSet_Ici
  · exact MeasurableSet.univ

theorem filter_eq_drawBox {a B : Finset (Fin n)} (hBa : B ⊆ a) (m : Fin n → ℝ) :
    {u : Fin n → ℝ | a.filter (fun i => u i < m i) = B} = Set.univ.pi (drawBox a B m) := by
  ext u
  simp only [Set.mem_ofPred_eq, Set.mem_univ_pi, drawBox]
  constructor
  · intro hu i
    by_cases hia : i ∈ a
    · rw [if_pos hia]
      by_cases hiB : i ∈ B
      · rw [if_pos hiB]
        have hmem : i ∈ a.filter (fun i => u i < m i) := by
          rw [hu]
          exact hiB
        exact (Finset.mem_filter.1 hmem).2
      · rw [if_neg hiB]
        have hmem : i ∉ a.filter (fun i => u i < m i) := by
          rw [hu]
          exact hiB
        rw [Finset.mem_filter, not_and] at hmem
        exact Set.mem_Ici.2 (not_lt.1 (hmem hia))
    · rw [if_neg hia]
      exact Set.mem_univ _
  · intro hu
    ext i
    rw [Finset.mem_filter]
    constructor
    · rintro ⟨hia, hlt⟩
      have hi := hu i
      rw [if_pos hia] at hi
      by_contra hiB
      rw [if_neg hiB] at hi
      exact absurd hlt (not_lt.2 (Set.mem_Ici.1 hi))
    · intro hiB
      have hia := hBa hiB
      have hi := hu i
      rw [if_pos hia, if_pos hiB] at hi
      exact ⟨hia, hi⟩

theorem filter_eq_empty_of_not_subset {a B : Finset (Fin n)} (hBa : ¬ B ⊆ a) (m : Fin n → ℝ) :
    {u : Fin n → ℝ | a.filter (fun i => u i < m i) = B} = ∅ := by
  ext u
  simp only [Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
  intro hu
  apply hBa
  rw [← hu]
  exact Finset.filter_subset _ _

theorem measurableSet_filter_eq (a B : Finset (Fin n)) (m : Fin n → ℝ) :
    MeasurableSet {u : Fin n → ℝ | a.filter (fun i => u i < m i) = B} := by
  by_cases hBa : B ⊆ a
  · rw [filter_eq_drawBox hBa m]
    exact MeasurableSet.univ_pi (boxOn_drawBox a B m).1
  · rw [filter_eq_empty_of_not_subset hBa m]
    exact MeasurableSet.empty

/-- The law of a legal round's box is the product law. -/
theorem upi_drawBox {a B : Finset (Fin n)} {m : Fin n → ℝ} (hm : ∀ i ∈ a, 0 ≤ m i ∧ m i ≤ 1) :
    upi n (Set.univ.pi (drawBox a B m)) = ENNReal.ofReal (∏ i ∈ a, (if i ∈ B then m i else 1 - m i)) := by
  simp only [upi, Measure.pi_pi]
  rw [ENNReal.ofReal_prod_of_nonneg (fun i hi => by
    split_ifs <;> linarith [(hm i hi).1, (hm i hi).2])]
  rw [← Finset.prod_subset (Finset.subset_univ a) (fun i _ hi => by simp [drawBox, hi])]
  refine Finset.prod_congr rfl (fun i hi => ?_)
  simp only [drawBox, if_pos hi]
  split_ifs
  · exact unif_Iio (hm i hi).2
  · exact unif_Ici (hm i hi).1

end Boxes

/-! ## §R3 The run of a clock rule on uniforms, and the independence of the next batch -/

section Run

variable {n : ℕ}

/-- **The oracle's parameters are probabilities** at legal well-formed transcripts, for unrevealed coordinates. -/
def MargOK (o : Oracle n) : Prop :=
  ∀ h : History n, WFE h → o.legal h → ∀ i ∈ remaining h, 0 ≤ o.marg h i ∧ o.marg h i ≤ 1

/-- `Exact t o` gives `MargOK o`: the exact conditional marginal is a ratio of a sub-sum to the positive prefix mass. -/
theorem margOK_of_exact {t : Target n} {o : Oracle n} (hE : Exact t o) : MargOK o := by
  intro h hwf hL i hi
  rw [hE.2 h hwf hL i hi]
  have hpos : 0 < prefMass t h := ((hE.1 h hwf).1 hL)
  unfold condMarg
  have hnum0 : 0 ≤ ∑ x ∈ univ.filter (fun x => Agrees h x ∧ x i = true), t.p x :=
    Finset.sum_nonneg (fun x _ => t.nonneg x)
  have hnum1 : ∑ x ∈ univ.filter (fun x => Agrees h x ∧ x i = true), t.p x ≤ prefMass t h := by
    unfold prefMass
    refine Finset.sum_le_sum_of_subset_of_nonneg (fun x hx => ?_) (fun x _ _ => t.nonneg x)
    exact Finset.mem_filter.2 ⟨Finset.mem_univ _, (Finset.mem_filter.1 hx).2.1⟩
  exact ⟨div_nonneg hnum0 hpos.le, (div_le_one hpos).2 hnum1⟩

/-- The round's word on uniforms `u` at (transcript `h`, clock `c`): at a legal transcript, the coordinates `i` of the
batch with `u i < marg h i`; at an illegal one, the completion word. -/
noncomputable def drawT (o : Oracle n) (T : W13.TreeP n) (h : History n) (c : ℕ) (u : Fin n → ℝ) :
    Finset (Fin n) :=
  if o.legal h then (T.act h c).filter (fun i => u i < o.marg h i) else T.fill h c

/-- The run of the clock rule `T` on uniforms `u`: the committed transcript before round `t + 1`. -/
noncomputable def runT (o : Oracle n) (T : W13.TreeP n) (u : Fin n → ℝ) : ℕ → History n
  | 0 => []
  | t + 1 => nextT (runT o T u t) (T.act (runT o T u t) (t + 1)) (drawT o T (runT o T u t) (t + 1) u)

theorem runT_zero (o : Oracle n) (T : W13.TreeP n) (u : Fin n → ℝ) : runT o T u 0 = [] := rfl

theorem runT_succ (o : Oracle n) (T : W13.TreeP n) (u : Fin n → ℝ) (t : ℕ) :
    runT o T u (t + 1) =
      nextT (runT o T u t) (T.act (runT o T u t) (t + 1)) (drawT o T (runT o T u t) (t + 1) u) := rfl

theorem drawT_sub (o : Oracle n) (T : W13.TreeP n) (h : History n) (c : ℕ) (u : Fin n → ℝ) :
    drawT o T h c u ⊆ T.act h c := by
  unfold drawT
  split_ifs
  · exact Finset.filter_subset _ _
  · exact T.fill_sub h c

theorem runT_mem_reach (o : Oracle n) (T : W13.TreeP n) (u : Fin n → ℝ) : ∀ t : ℕ, runT o T u t ∈ reach t
  | 0 => Finset.mem_singleton_self _
  | t + 1 => nextT_mem_reach (runT_mem_reach o T u t) _ _

theorem wfe_nextT {h : History n} (hwf : WFE h) {a X : Finset (Fin n)} (ha : a ⊆ remaining h) (hX : X ⊆ a) :
    WFE (nextT h a X) := by
  unfold nextT
  split_ifs
  · exact hwf
  · exact (W13.wfe_cons_iff _ _).2 ⟨ha, hX, hwf⟩

theorem runT_wfe (o : Oracle n) (T : W13.TreeP n) (u : Fin n → ℝ) : ∀ t : ℕ, WFE (runT o T u t)
  | 0 => trivial
  | t + 1 => wfe_nextT (runT_wfe o T u t) (T.act_sub _ _) (drawT_sub o T _ _ u)

theorem remaining_nextT_sub (h : History n) (a X : Finset (Fin n)) : remaining (nextT h a X) ⊆ remaining h := by
  unfold nextT
  split_ifs
  · exact Finset.Subset.refl _
  · rw [remaining_cons]
    exact Finset.sdiff_subset

theorem disjoint_nextT (h : History n) (a X : Finset (Fin n)) : Disjoint a (remaining (nextT h a X)) := by
  unfold nextT
  split_ifs with ha
  · rw [ha]
    exact Finset.disjoint_empty_left _
  · rw [remaining_cons]
    exact Finset.disjoint_sdiff

/-- The one-round transitions `(h, B)` from `reach t` into `h'` for the rule `T` at clock `t + 1`. -/
noncomputable def transT (T : W13.TreeP n) (t : ℕ) (h' : History n) : Finset (History n × Finset (Fin n)) :=
  ((reach t) ×ˢ (univ : Finset (Finset (Fin n)))).filter (fun p => nextT p.1 (T.act p.1 (t + 1)) p.2 = h')

theorem runT_succ_preimage (o : Oracle n) (T : W13.TreeP n) (t : ℕ) (h' : History n) :
    {u | runT o T u (t + 1) = h'} =
      ⋃ p ∈ transT T t h', {u | runT o T u t = p.1} ∩ {u | drawT o T p.1 (t + 1) u = p.2} := by
  ext u
  simp only [Set.mem_ofPred_eq, Set.mem_iUnion, Set.mem_inter_iff, exists_prop, transT, Finset.mem_filter,
    Finset.mem_product, Finset.mem_univ, and_true]
  constructor
  · intro hu
    exact ⟨(runT o T u t, drawT o T (runT o T u t) (t + 1) u), ⟨runT_mem_reach o T u t, hu⟩, rfl, rfl⟩
  · rintro ⟨p, ⟨-, hp⟩, h1, h2⟩
    rw [runT_succ, h1, h2]
    exact hp

theorem transT_disjoint (o : Oracle n) (T : W13.TreeP n) (t : ℕ) (s : Finset (History n × Finset (Fin n))) :
    Set.PairwiseDisjoint (↑s) (fun p : History n × Finset (Fin n) =>
      {u | runT o T u t = p.1} ∩ {u | drawT o T p.1 (t + 1) u = p.2}) := by
  intro p _ q _ hpq
  rw [Function.onFun, Set.disjoint_left]
  rintro u ⟨hp1, hp2⟩ ⟨hq1, hq2⟩
  apply hpq
  have e1 : p.1 = q.1 := (show runT o T u t = p.1 from hp1).symm.trans hq1
  have e2 : p.2 = q.2 := by
    have hp2' : drawT o T p.1 (t + 1) u = p.2 := hp2
    have hq2' : drawT o T q.1 (t + 1) u = q.2 := hq2
    rw [← hp2', ← hq2', e1]
  exact Prod.ext e1 e2

theorem drawT_meas (o : Oracle n) (T : W13.TreeP n) (h : History n) (c : ℕ) (B : Finset (Fin n)) :
    MeasurableSet {u : Fin n → ℝ | drawT o T h c u = B} := by
  by_cases hL : o.legal h
  · simp only [drawT, if_pos hL]
    exact measurableSet_filter_eq _ _ _
  · simp only [drawT, if_neg hL]
    exact MeasurableSet.const _

theorem runT_meas (o : Oracle n) (T : W13.TreeP n) :
    ∀ (t : ℕ) (h : History n), MeasurableSet {u : Fin n → ℝ | runT o T u t = h}
  | 0, h => by
      show MeasurableSet {_u : Fin n → ℝ | ([] : History n) = h}
      exact MeasurableSet.const _
  | t + 1, h' => by
      rw [runT_succ_preimage]
      exact Finset.measurableSet_biUnion _
        (fun p _ => (runT_meas o T t p.1).inter (drawT_meas o T p.1 (t + 1) p.2))

/-- One step of the independence induction. -/
theorem step_indep (o : Oracle n) (T : W13.TreeP n) {t : ℕ} {h : History n}
    (IH : ∀ s : Fin n → Set ℝ, BoxOn (remaining h) s →
      upi n ({u | runT o T u t = h} ∩ Set.univ.pi s) = upi n {u | runT o T u t = h} * upi n (Set.univ.pi s))
    (B : Finset (Fin n)) {s : Fin n → Set ℝ} (hs : BoxOn (remaining (nextT h (T.act h (t + 1)) B)) s) :
    upi n (({u | runT o T u t = h} ∩ {u | drawT o T h (t + 1) u = B}) ∩ Set.univ.pi s) =
      upi n ({u | runT o T u t = h} ∩ {u | drawT o T h (t + 1) u = B}) * upi n (Set.univ.pi s) := by
  have hsub := remaining_nextT_sub h (T.act h (t + 1)) B
  by_cases hL : o.legal h
  · have hD : {u : Fin n → ℝ | drawT o T h (t + 1) u = B} =
        {u | (T.act h (t + 1)).filter (fun i => u i < o.marg h i) = B} := by
      ext u
      simp only [Set.mem_ofPred_eq, drawT, if_pos hL]
    rw [hD]
    by_cases hBa : B ⊆ T.act h (t + 1)
    · rw [filter_eq_drawBox hBa]
      have hbox := boxOn_drawBox (T.act h (t + 1)) B (o.marg h)
      rw [Set.inter_assoc, ← Set.pi_inter_distrib,
        IH _ ((hbox.inter hs).mono (Finset.union_subset (T.act_sub h (t + 1)) hsub)),
        IH _ (hbox.mono (T.act_sub h (t + 1))), Set.pi_inter_distrib,
        upi_box_inter (disjoint_nextT h (T.act h (t + 1)) B) hbox hs, mul_assoc]
    · rw [filter_eq_empty_of_not_subset hBa, Set.inter_empty, Set.empty_inter, measure_empty, zero_mul]
  · by_cases hf : T.fill h (t + 1) = B
    · have hD : {u : Fin n → ℝ | drawT o T h (t + 1) u = B} = Set.univ := by
        ext u
        simp [drawT, hL, hf]
      rw [hD, Set.inter_univ, IH s (hs.mono hsub)]
    · have hD : {u : Fin n → ℝ | drawT o T h (t + 1) u = B} = ∅ := by
        ext u
        simp [drawT, hL, hf]
      rw [hD, Set.inter_empty, Set.empty_inter, measure_empty, zero_mul]

/-- **Independence of the future uniforms**: for every round `t`, transcript `h` and box `s` on the coordinates
still unrevealed at `h`, reaching `h` is independent of `U ∈ s`. -/
theorem seed_indep (o : Oracle n) (T : W13.TreeP n) : ∀ (t : ℕ) (h : History n) (s : Fin n → Set ℝ),
    BoxOn (remaining h) s →
      upi n ({u | runT o T u t = h} ∩ Set.univ.pi s) = upi n {u | runT o T u t = h} * upi n (Set.univ.pi s)
  | 0, h, s, _ => by
      by_cases hh : h = []
      · have e : {u : Fin n → ℝ | runT o T u 0 = h} = Set.univ := by
          ext u
          simp [runT_zero, hh]
        rw [e, Set.univ_inter, measure_univ, one_mul]
      · have e : {u : Fin n → ℝ | runT o T u 0 = h} = ∅ := by
          ext u
          simp only [runT_zero, Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
          exact fun h' => hh h'.symm
        rw [e, Set.empty_inter, measure_empty, zero_mul]
  | t + 1, h', s, hs => by
      have hdisj := transT_disjoint o T t (transT T t h')
      have hmeas : ∀ p ∈ transT T t h',
          MeasurableSet ({u | runT o T u t = p.1} ∩ {u | drawT o T p.1 (t + 1) u = p.2}) :=
        fun p _ => (runT_meas o T t p.1).inter (drawT_meas o T p.1 (t + 1) p.2)
      have hdisj' : Set.PairwiseDisjoint (↑(transT T t h')) (fun p : History n × Finset (Fin n) =>
          ({u | runT o T u t = p.1} ∩ {u | drawT o T p.1 (t + 1) u = p.2}) ∩ Set.univ.pi s) :=
        hdisj.mono (fun p => Set.inter_subset_left)
      have hmeas' : ∀ p ∈ transT T t h',
          MeasurableSet (({u | runT o T u t = p.1} ∩ {u | drawT o T p.1 (t + 1) u = p.2}) ∩ Set.univ.pi s) :=
        fun p hp => (hmeas p hp).inter (MeasurableSet.univ_pi hs.1)
      rw [runT_succ_preimage, Set.iUnion₂_inter, measure_biUnion_finset hdisj' hmeas',
        measure_biUnion_finset hdisj hmeas, Finset.sum_mul]
      refine Finset.sum_congr rfl (fun p hp => ?_)
      have hp' : nextT p.1 (T.act p.1 (t + 1)) p.2 = h' := (Finset.mem_filter.1 hp).2
      rw [← hp'] at hs
      exact step_indep o T (seed_indep o T t p.1) p.2 hs

/-- **(ii) for one transcript, seed fixed**: the word drawn at `h` is independent of reaching `h`, with the law
`drawW` (product law at a legal transcript, completion word at an illegal one). -/
theorem seed_R1 (o : Oracle n) (hm : MargOK o) (T : W13.TreeP n) (t : ℕ) (h : History n) (B : Finset (Fin n)) :
    (upi n).real ({u | runT o T u t = h} ∩ {u | drawT o T h (t + 1) u = B}) =
      drawW o h (T.act h (t + 1)) (T.fill h (t + 1)) B * (upi n).real {u | runT o T u t = h} := by
  by_cases hne : ∃ u, runT o T u t = h
  · obtain ⟨u₀, hu₀⟩ := hne
    have hwf : WFE h := hu₀ ▸ runT_wfe o T u₀ t
    by_cases hL : o.legal h
    · have hD : {u : Fin n → ℝ | drawT o T h (t + 1) u = B} =
          {u | (T.act h (t + 1)).filter (fun i => u i < o.marg h i) = B} := by
        ext u
        simp only [Set.mem_ofPred_eq, drawT, if_pos hL]
      rw [hD]
      by_cases hBa : B ⊆ T.act h (t + 1)
      · have hmarg : ∀ i ∈ T.act h (t + 1), 0 ≤ o.marg h i ∧ o.marg h i ≤ 1 :=
          fun i hi => hm h hwf hL i (T.act_sub h (t + 1) hi)
        have hbl : 0 ≤ ∏ i ∈ T.act h (t + 1), (if i ∈ B then o.marg h i else 1 - o.marg h i) :=
          Finset.prod_nonneg (fun i hi => by split_ifs <;> linarith [(hmarg i hi).1, (hmarg i hi).2])
        rw [filter_eq_drawBox hBa, measureReal_def, measureReal_def,
          seed_indep o T t h _ ((boxOn_drawBox _ B (o.marg h)).mono (T.act_sub h (t + 1))), ENNReal.toReal_mul,
          upi_drawBox hmarg, ENNReal.toReal_ofReal hbl]
        simp only [drawW, if_pos hBa, if_pos hL, batchLaw]
        ring
      · rw [filter_eq_empty_of_not_subset hBa, Set.inter_empty, measureReal_empty]
        simp [drawW, hBa]
    · by_cases hf : T.fill h (t + 1) = B
      · have hD : {u : Fin n → ℝ | drawT o T h (t + 1) u = B} = Set.univ := by
          ext u
          simp [drawT, hL, hf]
        have hBa : B ⊆ T.act h (t + 1) := hf ▸ T.fill_sub h (t + 1)
        rw [hD, Set.inter_univ]
        simp [drawW, hBa, hL, hf]
      · have hD : {u : Fin n → ℝ | drawT o T h (t + 1) u = B} = ∅ := by
          ext u
          simp [drawT, hL, hf]
        have hf' : B ≠ T.fill h (t + 1) := fun h' => hf h'.symm
        rw [hD, Set.inter_empty, measureReal_empty]
        simp [drawW, hL, hf']
  · have e : {u : Fin n → ℝ | runT o T u t = h} = ∅ :=
      Set.eq_empty_of_forall_notMem (fun u hu => hne ⟨u, hu⟩)
    rw [e, Set.empty_inter, measureReal_empty, mul_zero]

/-- **(ii), seed fixed, for every set `G` of transcripts.** -/
theorem seed_draw (o : Oracle n) (hm : MargOK o) (T : W13.TreeP n) (t : ℕ) (G : Set (History n))
    (B : Finset (Fin n)) :
    (upi n).real ({u | runT o T u t ∈ G} ∩ {u | drawT o T (runT o T u t) (t + 1) u = B}) =
      ∫ u in {u | runT o T u t ∈ G},
        drawW o (runT o T u t) (T.act (runT o T u t) (t + 1)) (T.fill (runT o T u t) (t + 1)) B ∂(upi n) := by
  classical
  have hrm : Measurable (fun u : Fin n → ℝ => runT o T u t) := measurable_to_countable' (runT_meas o T t)
  -- the integrand: a function of the transcript, bounded on `reach t`
  have hwm : Measurable (fun u : Fin n → ℝ =>
      drawW o (runT o T u t) (T.act (runT o T u t) (t + 1)) (T.fill (runT o T u t) (t + 1)) B) :=
    measurable_comp_of_fibres (fun u => runT o T u t) (runT_meas o T t)
      (fun h => drawW o h (T.act h (t + 1)) (T.fill h (t + 1)) B)
  have hwi : Integrable (fun u : Fin n → ℝ =>
      drawW o (runT o T u t) (T.act (runT o T u t) (t + 1)) (T.fill (runT o T u t) (t + 1)) B) (upi n) := by
    refine Integrable.of_bound hwm.aestronglyMeasurable
      (∑ h ∈ reach t, (|batchLaw o h (T.act h (t + 1)) B| + 1)) (Filter.Eventually.of_forall (fun u => ?_))
    rw [Real.norm_eq_abs]
    refine (abs_drawW_le o _ _ _ B).trans ?_
    exact Finset.single_le_sum (f := fun h => |batchLaw o h (T.act h (t + 1)) B| + 1)
      (fun h _ => by positivity) (runT_mem_reach o T u t)
  set R := (reach t).filter (fun h => h ∈ G) with hR
  have e1 : {u | runT o T u t ∈ G} ∩ {u | drawT o T (runT o T u t) (t + 1) u = B} =
      ⋃ h ∈ R, {u | runT o T u t = h} ∩ {u | drawT o T h (t + 1) u = B} := by
    ext u
    simp only [Set.mem_inter_iff, Set.mem_ofPred_eq, Set.mem_iUnion, exists_prop, hR, Finset.mem_filter]
    constructor
    · rintro ⟨hG, hD⟩
      exact ⟨runT o T u t, ⟨runT_mem_reach o T u t, hG⟩, rfl, hD⟩
    · rintro ⟨h, ⟨-, hG⟩, h1, h2⟩
      rw [h1]
      exact ⟨hG, h2⟩
  have e2 : {u | runT o T u t ∈ G} = ⋃ h ∈ R, {u | runT o T u t = h} := by
    ext u
    simp only [Set.mem_ofPred_eq, Set.mem_iUnion, exists_prop, hR, Finset.mem_filter]
    constructor
    · intro hG
      exact ⟨runT o T u t, ⟨runT_mem_reach o T u t, hG⟩, rfl⟩
    · rintro ⟨h, ⟨-, hG⟩, h1⟩
      rw [h1]
      exact hG
  have hd1 : Set.PairwiseDisjoint (↑R) (fun h : History n =>
      {u : Fin n → ℝ | runT o T u t = h} ∩ {u | drawT o T h (t + 1) u = B}) := by
    intro h₁ _ h₂ _ hne
    rw [Function.onFun, Set.disjoint_left]
    rintro u ⟨e₁, -⟩ ⟨e₂, -⟩
    exact hne ((show runT o T u t = h₁ from e₁).symm.trans e₂)
  have hd2 : Set.Pairwise (↑R) (Function.onFun Disjoint fun h : History n => {u : Fin n → ℝ | runT o T u t = h}) := by
    intro h₁ _ h₂ _ hne
    rw [Function.onFun, Set.disjoint_left]
    rintro u e₁ e₂
    exact hne ((show runT o T u t = h₁ from e₁).symm.trans e₂)
  rw [e1, measureReal_biUnion_finset hd1 (fun h _ => (runT_meas o T t h).inter (drawT_meas o T h (t + 1) B)),
    e2, integral_biUnion_finset R (fun h _ => runT_meas o T t h) hd2 (fun h _ => hwi.integrableOn)]
  refine Finset.sum_congr rfl (fun h _ => ?_)
  have hc : ∫ u in {u | runT o T u t = h},
        drawW o (runT o T u t) (T.act (runT o T u t) (t + 1)) (T.fill (runT o T u t) (t + 1)) B ∂(upi n) =
      ∫ _ in {u | runT o T u t = h}, drawW o h (T.act h (t + 1)) (T.fill h (t + 1)) B ∂(upi n) := by
    refine setIntegral_congr_fun (runT_meas o T t h) (fun u hu => ?_)
    have hu' : runT o T u t = h := hu
    simp only [hu']
  rw [hc, setIntegral_const, smul_eq_mul, seed_R1 o hm T t h B, mul_comm]

end Run

/-! ## §R4 The realized process -/

section Realize

variable {n : ℕ} {Seed : Type} [MeasurableSpace Seed]

theorem drawJ_meas (o : Oracle n) (σ : W13.PolicyP n Seed) (h : History n) (c : ℕ) (B : Finset (Fin n)) :
    MeasurableSet {ζ : Seed × (Fin n → ℝ) | drawT o (σ.tree ζ.1) h c ζ.2 = B} := by
  by_cases hL : o.legal h
  · have e : {ζ : Seed × (Fin n → ℝ) | drawT o (σ.tree ζ.1) h c ζ.2 = B} =
        ⋃ a : Finset (Fin n), (Prod.fst ⁻¹' {ω | σ.act h c ω = a}) ∩
          (Prod.snd ⁻¹' {u : Fin n → ℝ | a.filter (fun i => u i < o.marg h i) = B}) := by
      ext ζ
      simp only [Set.mem_ofPred_eq, drawT, if_pos hL, Set.mem_iUnion, Set.mem_inter_iff, Set.mem_preimage]
      constructor
      · intro hz
        exact ⟨σ.act h c ζ.1, rfl, hz⟩
      · rintro ⟨a, ha, hz⟩
        show (σ.act h c ζ.1).filter (fun i => ζ.2 i < o.marg h i) = B
        rw [ha]
        exact hz
    rw [e]
    exact MeasurableSet.iUnion (fun a => (measurable_fst (σ.act_meas h c a)).inter
      (measurable_snd (measurableSet_filter_eq a B (o.marg h))))
  · have e : {ζ : Seed × (Fin n → ℝ) | drawT o (σ.tree ζ.1) h c ζ.2 = B} =
        Prod.fst ⁻¹' {ω | σ.fill h c ω = B} := by
      ext ζ
      simp only [Set.mem_ofPred_eq, drawT, if_neg hL, Set.mem_preimage]
      rfl
    rw [e]
    exact measurable_fst (σ.fill_meas h c B)

/-- The transcript of the realized process before round `t + 1`. -/
noncomputable def rH (o : Oracle n) (σ : W13.PolicyP n Seed) (t : ℕ) (ζ : Seed × (Fin n → ℝ)) : History n :=
  runT o (σ.tree ζ.1) ζ.2 t

theorem rH_meas (o : Oracle n) (σ : W13.PolicyP n Seed) :
    ∀ (t : ℕ) (h : History n), MeasurableSet {ζ : Seed × (Fin n → ℝ) | rH o σ t ζ = h}
  | 0, h => by
      show MeasurableSet {_ζ : Seed × (Fin n → ℝ) | ([] : History n) = h}
      exact MeasurableSet.const _
  | t + 1, h' => by
      have e : {ζ : Seed × (Fin n → ℝ) | rH o σ (t + 1) ζ = h'} =
          ⋃ p ∈ trans t h', {ζ | rH o σ t ζ = p.1} ∩
            ((Prod.fst ⁻¹' {ω | σ.act p.1 (t + 1) ω = p.2.1}) ∩
              {ζ : Seed × (Fin n → ℝ) | drawT o (σ.tree ζ.1) p.1 (t + 1) ζ.2 = p.2.2}) := by
        ext ζ
        simp only [Set.mem_ofPred_eq, Set.mem_iUnion, Set.mem_inter_iff, Set.mem_preimage, exists_prop]
        constructor
        · intro hz
          refine ⟨(rH o σ t ζ, σ.act (rH o σ t ζ) (t + 1) ζ.1,
            drawT o (σ.tree ζ.1) (rH o σ t ζ) (t + 1) ζ.2), mem_trans.2 ⟨runT_mem_reach _ _ _ t, hz⟩,
            rfl, rfl, rfl⟩
        · rintro ⟨p, hp, h1, h2, h3⟩
          show runT o (σ.tree ζ.1) ζ.2 (t + 1) = h'
          rw [runT_succ]
          have h1' : runT o (σ.tree ζ.1) ζ.2 t = p.1 := h1
          rw [h1', h3]
          show nextT p.1 (σ.act p.1 (t + 1) ζ.1) p.2.2 = h'
          rw [h2]
          exact (mem_trans.1 hp).2
      rw [e]
      exact Finset.measurableSet_biUnion _ (fun p _ => (rH_meas o σ t p.1).inter
        ((measurable_fst (σ.act_meas _ _ _)).inter (drawJ_meas o σ _ _ _)))

theorem rH_measurable (o : Oracle n) (σ : W13.PolicyP n Seed) (t : ℕ) : Measurable (rH o σ t) :=
  measurable_to_countable' (rH_meas o σ t)

theorem rH_mem_reach (o : Oracle n) (σ : W13.PolicyP n Seed) (t : ℕ) (ζ : Seed × (Fin n → ℝ)) :
    rH o σ t ζ ∈ reach t :=
  runT_mem_reach o (σ.tree ζ.1) ζ.2 t

/-- The round-`t + 1` word of the realized process. -/
noncomputable def rX (o : Oracle n) (σ : W13.PolicyP n Seed) (t : ℕ) (ζ : Seed × (Fin n → ℝ)) : Finset (Fin n) :=
  drawT o (σ.tree ζ.1) (rH o σ t ζ) (t + 1) ζ.2

/-- The draw weight of the word `B` in round `t + 1` of the realized process (the integrand of (ii)). -/
noncomputable def rW (o : Oracle n) (σ : W13.PolicyP n Seed) (t : ℕ) (B : Finset (Fin n))
    (ζ : Seed × (Fin n → ℝ)) : ℝ :=
  drawW o (rH o σ t ζ) (σ.act (rH o σ t ζ) (t + 1) ζ.1) (σ.fill (rH o σ t ζ) (t + 1) ζ.1) B

theorem rX_meas (o : Oracle n) (σ : W13.PolicyP n Seed) (t : ℕ) (B : Finset (Fin n)) :
    MeasurableSet (rX o σ t ⁻¹' {B}) := by
  have e : rX o σ t ⁻¹' {B} =
      ⋃ h : History n, {ζ | rH o σ t ζ = h} ∩ {ζ : Seed × (Fin n → ℝ) | drawT o (σ.tree ζ.1) h (t + 1) ζ.2 = B} := by
    ext ζ
    simp only [Set.mem_preimage, Set.mem_singleton_iff, Set.mem_iUnion, Set.mem_inter_iff, Set.mem_ofPred_eq]
    constructor
    · intro hz
      exact ⟨rH o σ t ζ, rfl, hz⟩
    · rintro ⟨h, h1, h2⟩
      show drawT o (σ.tree ζ.1) (rH o σ t ζ) (t + 1) ζ.2 = B
      rw [h1]
      exact h2
  rw [e]
  exact MeasurableSet.iUnion (fun h => (rH_meas o σ t h).inter (drawJ_meas o σ h (t + 1) B))

theorem rW_measurable (o : Oracle n) (σ : W13.PolicyP n Seed) (t : ℕ) (B : Finset (Fin n)) :
    Measurable (rW o σ t B) := by
  refine measurable_comp_of_fibres (fun ζ : Seed × (Fin n → ℝ) =>
    (rH o σ t ζ, σ.act (rH o σ t ζ) (t + 1) ζ.1, σ.fill (rH o σ t ζ) (t + 1) ζ.1)) (fun q => ?_)
    (fun q : History n × Finset (Fin n) × Finset (Fin n) => drawW o q.1 q.2.1 q.2.2 B)
  have e : {ζ : Seed × (Fin n → ℝ) |
      (rH o σ t ζ, σ.act (rH o σ t ζ) (t + 1) ζ.1, σ.fill (rH o σ t ζ) (t + 1) ζ.1) = q} =
      {ζ | rH o σ t ζ = q.1} ∩ ((Prod.fst ⁻¹' {ω | σ.act q.1 (t + 1) ω = q.2.1}) ∩
        (Prod.fst ⁻¹' {ω | σ.fill q.1 (t + 1) ω = q.2.2})) := by
    ext ζ
    simp only [Set.mem_ofPred_eq, Set.mem_inter_iff, Set.mem_preimage]
    constructor
    · intro hz
      rw [← hz]
      exact ⟨rfl, rfl, rfl⟩
    · rintro ⟨h1, h2, h3⟩
      rw [h1, h2, h3]
  rw [e]
  exact (rH_meas o σ t q.1).inter ((measurable_fst (σ.act_meas _ _ _)).inter
    (measurable_fst (σ.fill_meas _ _ _)))

theorem rW_integrable (o : Oracle n) (σ : W13.PolicyP n Seed) (t : ℕ) (B : Finset (Fin n)) :
    Integrable (rW o σ t B) (σ.P.prod (upi n)) := by
  have := σ.isProb
  refine Integrable.of_bound (rW_measurable o σ t B).aestronglyMeasurable
    (∑ h ∈ reach t, ∑ a : Finset (Fin n), (|batchLaw o h a B| + 1)) (Filter.Eventually.of_forall (fun ζ => ?_))
  rw [Real.norm_eq_abs]
  refine (abs_drawW_le o _ _ _ B).trans ?_
  refine le_trans ?_ (Finset.single_le_sum (f := fun h => ∑ a : Finset (Fin n), (|batchLaw o h a B| + 1))
    (fun h _ => Finset.sum_nonneg (fun a _ => by positivity)) (rH_mem_reach o σ t ζ))
  exact Finset.single_le_sum (f := fun a => |batchLaw o (rH o σ t ζ) a B| + 1)
    (fun a _ => by positivity) (Finset.mem_univ _)

/-- `{u | drawT … (runT … u t) … u = B}` is measurable (seed fixed). -/
theorem drawRun_meas (o : Oracle n) (T : W13.TreeP n) (t : ℕ) (B : Finset (Fin n)) :
    MeasurableSet {u : Fin n → ℝ | drawT o T (runT o T u t) (t + 1) u = B} := by
  have e : {u : Fin n → ℝ | drawT o T (runT o T u t) (t + 1) u = B} =
      ⋃ h : History n, {u | runT o T u t = h} ∩ {u | drawT o T h (t + 1) u = B} := by
    ext u
    simp only [Set.mem_ofPred_eq, Set.mem_iUnion, Set.mem_inter_iff]
    constructor
    · intro hu
      exact ⟨runT o T u t, rfl, hu⟩
    · rintro ⟨h, h1, h2⟩
      rw [h1]
      exact h2
  rw [e]
  exact MeasurableSet.iUnion (fun h => (runT_meas o T t h).inter (drawT_meas o T h (t + 1) B))

/-- **(ii) for the realized process**, on every `σ(S, H t)`-event: Fubini over the seed, then `seed_draw`. -/
theorem realize_draw (o : Oracle n) (hm : MargOK o) (σ : W13.PolicyP n Seed) (t : ℕ)
    (E : Set (Seed × (Fin n → ℝ)))
    (hE : MeasurableSet[MeasurableSpace.comap (fun ζ : Seed × (Fin n → ℝ) => (ζ.1, rH o σ t ζ)) inferInstance] E)
    (B : Finset (Fin n)) :
    (σ.P.prod (upi n)).real (E ∩ rX o σ t ⁻¹' {B}) = ∫ ζ in E, rW o σ t B ζ ∂(σ.P.prod (upi n)) := by
  have := σ.isProb
  obtain ⟨G, hGm, hGE⟩ := MeasurableSpace.measurableSet_comap.1 hE
  have hEm : MeasurableSet E := by
    rw [← hGE]
    exact (measurable_fst.prodMk (rH_measurable o σ t)) hGm
  have hZ : MeasurableSet (E ∩ rX o σ t ⁻¹' {B}) := hEm.inter (rX_meas o σ t B)
  have hLHS : (σ.P.prod (upi n)).real (E ∩ rX o σ t ⁻¹' {B}) =
      ∫ ω, ∫ u, (E ∩ rX o σ t ⁻¹' {B}).indicator 1 (ω, u) ∂(upi n) ∂σ.P := by
    rw [← integral_indicator_one hZ]
    exact integral_prod _ ((integrable_const (1 : ℝ)).indicator hZ)
  have hRHS : ∫ ζ in E, rW o σ t B ζ ∂(σ.P.prod (upi n)) =
      ∫ ω, ∫ u, E.indicator (rW o σ t B) (ω, u) ∂(upi n) ∂σ.P := by
    rw [← integral_indicator hEm]
    exact integral_prod _ ((rW_integrable o σ t B).indicator hEm)
  rw [hLHS, hRHS]
  refine integral_congr_ae (Filter.Eventually.of_forall (fun ω => ?_))
  -- the seed is fixed from here on
  have hrm : Measurable (fun u : Fin n → ℝ => runT o (σ.tree ω) u t) :=
    measurable_to_countable' (runT_meas o (σ.tree ω) t)
  have hEω : MeasurableSet {u : Fin n → ℝ | runT o (σ.tree ω) u t ∈ {h | (ω, h) ∈ G}} :=
    hrm MeasurableSet.of_discrete
  have hZω : MeasurableSet ({u : Fin n → ℝ | runT o (σ.tree ω) u t ∈ {h | (ω, h) ∈ G}} ∩
      {u | drawT o (σ.tree ω) (runT o (σ.tree ω) u t) (t + 1) u = B}) :=
    hEω.inter (drawRun_meas o (σ.tree ω) t B)
  have hmemE : ∀ u : Fin n → ℝ, (ω, u) ∈ E ↔ u ∈ {u : Fin n → ℝ | runT o (σ.tree ω) u t ∈ {h | (ω, h) ∈ G}} := by
    intro u
    rw [← hGE]
    exact Iff.rfl
  have hmemZ : ∀ u : Fin n → ℝ, (ω, u) ∈ E ∩ rX o σ t ⁻¹' {B} ↔
      u ∈ {u : Fin n → ℝ | runT o (σ.tree ω) u t ∈ {h | (ω, h) ∈ G}} ∩
        {u | drawT o (σ.tree ω) (runT o (σ.tree ω) u t) (t + 1) u = B} := by
    intro u
    rw [Set.mem_inter_iff, hmemE u]
    exact Iff.rfl
  have hL : ∫ u, (E ∩ rX o σ t ⁻¹' {B}).indicator 1 (ω, u) ∂(upi n) =
      (upi n).real ({u : Fin n → ℝ | runT o (σ.tree ω) u t ∈ {h | (ω, h) ∈ G}} ∩
        {u | drawT o (σ.tree ω) (runT o (σ.tree ω) u t) (t + 1) u = B}) := by
    rw [← integral_indicator_one hZω]
    refine integral_congr_ae (Filter.Eventually.of_forall (fun u => ?_))
    dsimp only
    by_cases hu : (ω, u) ∈ E ∩ rX o σ t ⁻¹' {B}
    · rw [Set.indicator_of_mem hu, Set.indicator_of_mem ((hmemZ u).1 hu)]
      rfl
    · rw [Set.indicator_of_notMem hu, Set.indicator_of_notMem (fun h' => hu ((hmemZ u).2 h'))]
  have hR : ∫ u, E.indicator (rW o σ t B) (ω, u) ∂(upi n) =
      ∫ u in {u : Fin n → ℝ | runT o (σ.tree ω) u t ∈ {h | (ω, h) ∈ G}},
        drawW o (runT o (σ.tree ω) u t) ((σ.tree ω).act (runT o (σ.tree ω) u t) (t + 1))
          ((σ.tree ω).fill (runT o (σ.tree ω) u t) (t + 1)) B ∂(upi n) := by
    rw [← integral_indicator hEω]
    refine integral_congr_ae (Filter.Eventually.of_forall (fun u => ?_))
    dsimp only
    by_cases hu : (ω, u) ∈ E
    · rw [Set.indicator_of_mem hu, Set.indicator_of_mem ((hmemE u).1 hu)]
      rfl
    · rw [Set.indicator_of_notMem hu, Set.indicator_of_notMem (fun h' => hu ((hmemE u).2 h'))]
  dsimp only
  rw [hL, hR]
  exact seed_draw o hm (σ.tree ω) t {h | (ω, h) ∈ G} B

/-- **The realized printed process** of `σ` on `Seed × ℝ^n` with `σ.P ⊗ Unif[0,1]^n`. -/
noncomputable def realize (o : Oracle n) (hm : MargOK o) (σ : W13.PolicyP n Seed) :
    PrintedProcess n o (Seed × (Fin n → ℝ)) Seed where
  μ := σ.P.prod (upi n)
  isProb := by
    have := σ.isProb
    infer_instance
  S := Prod.fst
  S_meas := measurable_fst
  H := rH o σ
  D := fun t ζ => σ.act (rH o σ t ζ) (t + 1) ζ.1
  F := fun t ζ => σ.fill (rH o σ t ζ) (t + 1) ζ.1
  X := rX o σ
  H_zero := fun _ => rfl
  D_sub := fun _ _ => σ.act_sub _ _ _
  F_sub := fun _ _ => σ.fill_sub _ _ _
  D_meas := fun t => SHMeas_of_factor _ _ _ (fun h ω => σ.act h (t + 1) ω) (fun h B => σ.act_meas h (t + 1) B)
    (fun _ => rfl)
  F_meas := fun t => SHMeas_of_factor _ _ _ (fun h ω => σ.fill h (t + 1) ω) (fun h B => σ.fill_meas h (t + 1) B)
    (fun _ => rfl)
  X_meas := fun t B => rX_meas o σ t B
  draw := fun t E hE B => realize_draw o hm σ t E hE B
  update := fun _ _ => rfl

theorem realize_S (o : Oracle n) (hm : MargOK o) (σ : W13.PolicyP n Seed) :
    Measure.map (realize o hm σ).S (realize o hm σ).μ = σ.P := by
  have := σ.isProb
  show Measure.map Prod.fst (σ.P.prod (upi n)) = σ.P
  rw [Measure.map_fst_prod, measure_univ, one_smul]

/-- **Realization (the converse of S2).**  For an oracle whose parameters are probabilities at legal well-formed
transcripts, every printed-class policy `σ` is a printed process: there is a probability space `Ω` and a
`PrintedProcess` on it whose seed law is `σ.P` and whose decisions are `σ`'s at the clock `t + 1`. -/
theorem realize_law (o : Oracle n) (hm : MargOK o) (σ : W13.PolicyP n Seed) :
    ∃ (Ω : Type) (_ : MeasurableSpace Ω) (pr : PrintedProcess n o Ω Seed),
      Measure.map pr.S pr.μ = σ.P ∧ (∀ t ζ, pr.D t ζ = σ.act (pr.H t ζ) (t + 1) (pr.S ζ)) ∧
      (∀ t ζ, pr.F t ζ = σ.fill (pr.H t ζ) (t + 1) (pr.S ζ)) :=
  ⟨Seed × (Fin n → ℝ), inferInstance, realize o hm σ, realize_S o hm σ, fun _ _ => rfl, fun _ _ => rfl⟩

end Realize

/-! ## §R5 Laws, costs and the two directions together -/

section Together

variable {n : ℕ} {Seed : Type} [MeasurableSpace Seed]

/-- A printed process and a printed-class policy agree on the listed observables: output law within every horizon,
completion probabilities, almost-sure caps, executed mean and limiting output law (not the full trajectory law). -/
def SameLawP {o : Oracle n} {Ω : Type} [MeasurableSpace Ω] (pr : PrintedProcess n o Ω Seed)
    (σ : W13.PolicyP n Seed) : Prop :=
  (∀ (f : ℕ) (x : Fin n → Bool), pr.μ.real {ζ | size (pr.H f ζ) = 0 ∧ outBits (pr.H f ζ) = x} = σ.outBy o f x) ∧
  (∀ f : ℕ, pr.μ.real {ζ | size (pr.H f ζ) = 0} = σ.doneBy o f) ∧
  (∀ r : ℕ, (∀ᵐ ζ ∂pr.μ, size (pr.H r ζ) = 0) ↔ σ.CapAS o r) ∧
  ∫⁻ ζ, tau pr ζ ∂pr.μ = σ.execMean o ∧
  (∀ x : Fin n → Bool,
    pr.μ.real (⋃ f : ℕ, {ζ | size (pr.H f ζ) = 0 ∧ outBits (pr.H f ζ) = x}) = W13.outLimP o σ x)

/-- The same for a policy of the interface class `A36RW.PolicyE` (the conjuncts of `printed_process_in_class`). -/
def SameLaw {o : Oracle n} {Ω : Type} [MeasurableSpace Ω] (pr : PrintedProcess n o Ω Seed)
    (π : PolicyE n Seed) : Prop :=
  (∀ (f : ℕ) (x : Fin n → Bool), pr.μ.real {ζ | size (pr.H f ζ) = 0 ∧ outBits (pr.H f ζ) = x} = π.outBy o f x) ∧
  (∀ f : ℕ, pr.μ.real {ζ | size (pr.H f ζ) = 0} = π.doneBy o f) ∧
  (∀ r : ℕ, (∀ᵐ ζ ∂pr.μ, size (pr.H r ζ) = 0) ↔ π.CapAS o r) ∧
  ∫⁻ ζ, tau pr ζ ∂pr.μ = π.execMean o ∧
  (∀ x : Fin n → Bool,
    pr.μ.real (⋃ f : ℕ, {ζ | size (pr.H f ζ) = 0 ∧ outBits (pr.H f ζ) = x}) = outLim o π x)

/-- A process whose decisions factor through `σ` with seed law `σ.P` has `σ`'s law and costs (S2 and S3). -/
theorem sameLawP_of_factor {o : Oracle n} {Ω : Type} [MeasurableSpace Ω] (pr : PrintedProcess n o Ω Seed)
    (σ : W13.PolicyP n Seed) (hP : σ.P = Measure.map pr.S pr.μ)
    (hact : ∀ t ζ, pr.D t ζ = σ.act (pr.H t ζ) (t + 1) (pr.S ζ))
    (hfill : ∀ t ζ, pr.F t ζ = σ.fill (pr.H t ζ) (t + 1) (pr.S ζ)) : SameLawP pr σ :=
  ⟨process_outBy pr σ hP hact hfill, process_doneBy pr σ hP hact hfill, process_capAS pr σ hP hact hfill,
    process_execMean pr σ hP hact hfill, process_outLim pr σ hP hact hfill⟩

/-- **Realization with laws**: every printed-class policy is a printed process with the policy's law, completion
probabilities, almost-sure caps, executed mean and limiting output law. -/
theorem realize_law_full (o : Oracle n) (hm : MargOK o) (σ : W13.PolicyP n Seed) :
    ∃ (Ω : Type) (_ : MeasurableSpace Ω) (pr : PrintedProcess n o Ω Seed),
      Measure.map pr.S pr.μ = σ.P ∧ (∀ t ζ, pr.D t ζ = σ.act (pr.H t ζ) (t + 1) (pr.S ζ)) ∧
      (∀ t ζ, pr.F t ζ = σ.fill (pr.H t ζ) (t + 1) (pr.S ζ)) ∧ SameLawP pr σ :=
  ⟨Seed × (Fin n → ℝ), inferInstance, realize o hm σ, realize_S o hm σ, fun _ _ => rfl, fun _ _ => rfl,
    sameLawP_of_factor (realize o hm σ) σ (realize_S o hm σ).symm (fun _ _ => rfl) (fun _ _ => rfl)⟩

/-- **The printed class and the interface class have the same laws and costs, both directions** (under `Exact`):
every printed process is matched by a policy of `A36RW.PolicyE` (`printed_process_in_class`), and every policy of
`A36RW.PolicyE` by a printed process (realization of `W13.ofE π`). -/
theorem realize_in_class {t : Target n} {o : Oracle n} (hE : Exact t o) :
    (∀ {Ω : Type} [MeasurableSpace Ω] (pr : PrintedProcess n o Ω Seed),
      ∃ π : PolicyE n Seed, π.P = Measure.map pr.S pr.μ ∧ SameLaw pr π) ∧
    (∀ π : PolicyE n Seed, ∃ (Ω : Type) (_ : MeasurableSpace Ω) (pr : PrintedProcess n o Ω Seed),
      Measure.map pr.S pr.μ = π.P ∧ SameLaw pr π) := by
  have hB := W13.emptyBlind_of_exact hE
  refine ⟨fun pr => printed_process_in_class hE pr, fun π => ?_⟩
  obtain ⟨Ω, inst, pr, hS, hact, hfill, hlaw⟩ := realize_law_full o (margOK_of_exact hE) (W13.ofE π)
  refine ⟨Ω, inst, pr, hS, ?_⟩
  obtain ⟨h1, h2, h3, h4, h5⟩ := hlaw
  refine ⟨fun f x => ?_, fun f => ?_, fun r => ?_, ?_, fun x => ?_⟩
  · rw [h1 f x, W13.ofE_outBy hB π f x]
  · rw [h2 f, W13.ofE_doneBy hB π f]
  · rw [h3 r, W13.ofE_CapAS hB π r]
  · rw [h4, W13.ofE_execMean hB π]
  · rw [h5 x, W13.ofE_outLim hB π]

end Together

/-! ## §R6 Randomized completion folded into the seed

The paper's "arbitrary completion at infeasible states" may be randomized.  If the completion uses extra randomness
`R` (beyond the seed), and the oracle draws are fresh given `(seed, R, transcript)`, the process is a printed
process with the enlarged seed `(S, R)`, so its law and costs are those of a printed-class policy on `Seed × V`
whose seed law is the joint law of `(S, R)`. -/

section Fold

variable {n : ℕ} {Ω Seed V : Type} [MeasurableSpace Ω] [MeasurableSpace Seed] [MeasurableSpace V]

/-- **A printed process with randomized completion.**  As `PrintedProcess`, except that the completion word `F t`
may use the completion randomness `R`: it is `σ(S, R, H t)`-measurable.  The batch `D t` stays
`σ(S, H t)`-measurable, and the oracle draws are fresh given `(S, R, H t)`: (ii) holds on `σ(S, R, H t)`. -/
structure PrintedProcessRC (n : ℕ) (o : Oracle n) (Ω Seed V : Type) [MeasurableSpace Ω] [MeasurableSpace Seed]
    [MeasurableSpace V] where
  μ : Measure Ω
  isProb : IsProbabilityMeasure μ
  S : Ω → Seed
  S_meas : Measurable S
  R : Ω → V
  R_meas : Measurable R
  H : ℕ → Ω → History n
  D : ℕ → Ω → Finset (Fin n)
  F : ℕ → Ω → Finset (Fin n)
  X : ℕ → Ω → Finset (Fin n)
  H_zero : ∀ ζ, H 0 ζ = []
  D_sub : ∀ t ζ, D t ζ ⊆ remaining (H t ζ)
  F_sub : ∀ t ζ, F t ζ ⊆ D t ζ
  D_meas : ∀ t, SHMeas S (H t) (D t)
  F_meas : ∀ t, SHMeas (fun ζ => (S ζ, R ζ)) (H t) (F t)
  X_meas : ∀ t B, MeasurableSet (X t ⁻¹' {B})
  draw : ∀ t (E : Set Ω),
    MeasurableSet[MeasurableSpace.comap (fun ζ => ((S ζ, R ζ), H t ζ)) inferInstance] E →
    ∀ B : Finset (Fin n), μ.real (E ∩ X t ⁻¹' {B}) = ∫ ζ in E, drawW o (H t ζ) (D t ζ) (F t ζ) B ∂μ
  update : ∀ t ζ, H (t + 1) ζ = nextT (H t ζ) (D t ζ) (X t ζ)

omit [MeasurableSpace Ω] in
/-- `σ(S, H)`-measurability survives enlarging the seed to `(S, R)`. -/
theorem SHMeas.enlarge {S : Ω → Seed} {R : Ω → V} {H : Ω → History n} {D : Ω → Finset (Fin n)}
    (hD : SHMeas S H D) : SHMeas (fun ζ => (S ζ, R ζ)) H D := by
  obtain ⟨g, hg, hDg⟩ := (factor_iff S H D).1 hD
  exact SHMeas_of_factor _ _ _ (fun h p => g h p.1) (fun h b => measurable_fst (hg h b)) hDg

/-- **Folding**: a printed process with randomized completion is a printed process with seed `(S, R)`. -/
def PrintedProcessRC.fold {o : Oracle n} (pr : PrintedProcessRC n o Ω Seed V) : PrintedProcess n o Ω (Seed × V) where
  μ := pr.μ
  isProb := pr.isProb
  S := fun ζ => (pr.S ζ, pr.R ζ)
  S_meas := pr.S_meas.prodMk pr.R_meas
  H := pr.H
  D := pr.D
  F := pr.F
  X := pr.X
  H_zero := pr.H_zero
  D_sub := pr.D_sub
  F_sub := pr.F_sub
  D_meas := fun t => (pr.D_meas t).enlarge
  F_meas := pr.F_meas
  X_meas := pr.X_meas
  draw := pr.draw
  update := pr.update

/-- **A randomized completion is a seed-measurable one**: every `PrintedProcessRC` (completion randomness given by an
explicit random element `R`, oracle draws fresh given `(S, R, H t)`) has the law and costs of a printed-class policy
on the enlarged seed `Seed × V`, with seed law the joint law of `(S, R)`.  Not covered: a completion given only as a
kernel without an explicit `R`, and completion randomness correlated with the oracle draws. -/
theorem foldRC_law {o : Oracle n} (pr : PrintedProcessRC n o Ω Seed V) :
    ∃ σ : W13.PolicyP n (Seed × V), σ.P = Measure.map (fun ζ => (pr.S ζ, pr.R ζ)) pr.μ ∧
      (∀ t ζ, pr.D t ζ = σ.act (pr.H t ζ) (t + 1) (pr.S ζ, pr.R ζ)) ∧
      (∀ t ζ, pr.F t ζ = σ.fill (pr.H t ζ) (t + 1) (pr.S ζ, pr.R ζ)) ∧ SameLawP pr.fold σ := by
  obtain ⟨σ, hP, hact, hfill, -⟩ := process_law_exists pr.fold
  exact ⟨σ, hP, hact, hfill, sameLawP_of_factor pr.fold σ hP hact hfill⟩

/-- The same in the interface class `A36RW.PolicyE`, under `Exact`. -/
theorem foldRC_in_class {t : Target n} {o : Oracle n} (hE : Exact t o) (pr : PrintedProcessRC n o Ω Seed V) :
    ∃ π : PolicyE n (Seed × V), π.P = Measure.map (fun ζ => (pr.S ζ, pr.R ζ)) pr.μ ∧ SameLaw pr.fold π :=
  printed_process_in_class hE pr.fold

end Fold

end A36RW.W13x

/-! ## Probe -/

#print A36RW.W13x.MargOK
#print A36RW.W13x.drawT
#print A36RW.W13x.runT
#check @A36RW.W13x.margOK_of_exact
#check @A36RW.W13x.seed_indep
#check @A36RW.W13x.seed_R1
#check @A36RW.W13x.seed_draw
#print A36RW.W13x.rX
#print A36RW.W13x.rW
#check @A36RW.W13x.realize_draw
#check @A36RW.W13x.realize
#check @A36RW.W13x.realize_S
#check @A36RW.W13x.realize_law
#check @A36RW.W13x.realize_law_full
#check @A36RW.W13x.realize_in_class
#print axioms A36RW.W13x.margOK_of_exact
#print axioms A36RW.W13x.upi_box_inter
#print axioms A36RW.W13x.upi_drawBox
#print axioms A36RW.W13x.seed_indep
#print axioms A36RW.W13x.seed_R1
#print axioms A36RW.W13x.seed_draw
#print axioms A36RW.W13x.realize_draw
#print axioms A36RW.W13x.realize
#print axioms A36RW.W13x.realize_S
#print axioms A36RW.W13x.realize_law
#print axioms A36RW.W13x.sameLawP_of_factor
#print axioms A36RW.W13x.realize_law_full
#print axioms A36RW.W13x.realize_in_class
#print A36RW.W13x.PrintedProcessRC
#check @A36RW.W13x.foldRC_law
#check @A36RW.W13x.foldRC_in_class
#print axioms A36RW.W13x.SHMeas.enlarge
#print axioms A36RW.W13x.PrintedProcessRC.fold
#print axioms A36RW.W13x.foldRC_law
#print axioms A36RW.W13x.foldRC_in_class


==> anc/formal_companion/lean/src/A36RWBase/AllPolicyBound.lean <==
/-
**C08's count recursion -> the accepted adapted-execution class.**

WHAT WAS ALREADY THERE.  `AGF.agfv_c08s_claim_C08_support` (`claim-30`, FORMALIZED, library
module `AGFCore.C08Support`) is a theorem about `GrRec`, the frozen killed **count** recursion.  It
quantifies over no policy and no filtration.  `AGFCore/Costs.lean:19` says so in as many words: the
equality of `GrRec` with the operational supremum `GrOp` "is the C00 quotient obligation, not a
definition".  So a green check on `Claim_C08_support` licenses nothing about any policy.

WHAT THIS FILE PROVES.  The missing supersolution transfer, over the formalised behavioural class:

    agfv_apb_behSuccWithin_le_GrRec :
      for every BehPolicy pi, every fuel f, every horizon r and every WELL-FORMED LEGAL history h,
        behSuccWithin k pi f r h <= GrRec r (size h) (quota k h).

and its three consequences: `Claim_C08_all_policy` (the frozen `Blueprint.lean` `def`), the `GrOp`
side `GrOp k r h <= GrRec r (size h) (quota k h)`, and -- composing with the library's
`agfv_c08s_claim_C08_support` -- the C08 **envelope** over the policy class rather than over the
count recursion:

    agfv_apb_all_policy_envelope :
      behSuccWithin k pi n r [] <= min{1, 2*6^(r-1)*(k+1)^(-2^(-r))}   for r >= 1.

THE ARGUMENT IS POINTWISE AT THE CHOSEN ACTION, which is the property the brief asks be preserved.
At each legal unfinished history the step is

  (i)  per batch word `S`: the child's value is bounded by `GrRec` at the child's own `(M-b, j-|S|)`
       -- or is `0`, when the child is illegal (`behSuccWithin_eq_zero_of_not_legal`);
  (ii) per action `s`: regroup the labelled words by their **count** and compare one term of
       `GrRec`'s `sup'` (`agfv_c08s_GrRec_step_le`) -- i.e. the chosen `F_t`-measurable action is
       compared against the optimum at that same history;
  (iii) across actions: a convex combination, using only `pi.wt_nonneg` and `pi.wt_sum = 1`.

No coupling, no `Popt`, no symmetrisation, no realisation theorem, and no appeal to a supremum over
a restricted class.  The action may depend on the entire public history; the bound is uniform in
that history.

WHY §0 IS A VERBATIM COPY.  `devB3/GrOpCap.lean` is not a library module
and Lean cannot `import` a loose file, so §0 is a **verbatim copy** of that file's lines 80-168 --
its `behSuccWithin` equation lemmas and its no-WF illegality-vanishing theorem, the content of
`claim-41` and `claim-42`, both FORMALIZED.  Names, statements and proofs are unchanged, and
they keep their original `AGF.CapV2` namespace so that a merge into the library is a no-op rename.
Nothing else is copied: `GrOpCap.lean`'s truncation apparatus is not used here.

§3 REPEATS THE WHOLE ARGUMENT OVER THE PRIVATE-SOURCE CARRIER, because `BehPolicy` alone is not
AGF-08 §1.2's class.  `AGF.Faithful.SeedPolicy n Seed` is: an arbitrary measurable `Seed` with an
arbitrary probability measure, seed-measurable action and completion-word maps at every public
history including null ones, the seed drawn once before generation.  §3's headline is

    agfv_apb_seed_envelope :
      sigma.succWithinOf k r <= min{1, 2*6^(r-1)*(k+1)^(-2^(-r))}   for r >= 1,

for every such `sigma`, via the tree fibres `sigma.treeAt omega` and
`AGF.Merge.seed_succ_is_integral` (library, unconditional).

CLASS, STATED SEPARATELY FROM THE LEAN RESULT, in three tiers.
  * `AGF.BehPolicy n` (§2): behavioural kernels with **arbitrary real** choice probabilities at every
    public history.  This is §1.2 *after* the private seed has been conditioned away, and
    `AGFCore/Blueprint.lean`'s C00(g) comment is right that a policy reusing one `Unif[0,1]` draw
    across two histories is not an inhabitant of it.
  * `AGF.Faithful.SeedPolicy n Seed` (§3): §1.2 read literally, with the exogenous source present.
    Strictly wider than `BehPolicy`; the correlated-reuse example above lives here.  §3 therefore
    closes the `BehPolicy -> SeedPolicy` half of the C00(g) step (i) gap **for this functional** --
    not by a realisation theorem, but by proving the fibrewise bound and integrating, which is the
    route available for an upper bound on success and only for that.
  * The filtered-process reading (`ASM-029da2c3`: any filtration `F_t` containing
    `sigma(seed, h_t)`, `F_t`-measurable actions, frozen product law conditionally on `(F_t, B)`) is
    wider still.  `ASM-2669230b` -- every such adapted execution has the transcript law of some
    `SeedPolicy` -- is **NOT PROVED**, and this file does not prove it.  That residual gap is in the
    unfavourable direction for what is being proved here (an upper bound on success feeding a lower
    bound on cost) and may **not** be crossed by inclusion, so it is left standing and recorded.

DIRECTION, and this is the half of the asymmetry that governs every statement here: what is proved
is an UPPER bound on success over a class, consumed downstream as a LOWER bound on cost.  Such a
bound must be proved over the WIDEST class, never inherited from a subclass.  Conversely a LOWER
bound on success -- equivalently an upper bound on cost -- carried by one explicit admissible witness
needs only admission, and no statement in this file is of that kind.  A consequence worth recording
because it bites elsewhere: `AGFCore/Costs.lean`'s `Popt` is an `sInf` over `BehPolicy`, hence
`Popt_Lean >= P_n(delta)_true`, so a formalised LOWER bound on `Popt` does not by itself bound
`P_n(delta)`; §3's carrier is the one to run that argument over.
-/
import AGFCore.C08Support
import AGFCore.SuccessBridge
import AGFCore.CapPath
import AGFCore.SeedCarrier

namespace AGF
namespace CapV2

open Finset

variable {n : ℕ}

/-! # §0 -- verbatim copy of `devB3/GrOpCap.lean`, lines 80-168 -/

/-! ### 1. Equation lemmas for `behSuccWithin`

Stated once so the rest of the file never re-does the pattern-match unfolding. -/

@[simp] lemma behSuccWithin_horizon_zero (k : ℕ) (π : BehPolicy n) (f : ℕ) (h : History n) :
    behSuccWithin k π f 0 h = if Legal k h ∧ Complete h then 1 else 0 := by
  rw [behSuccWithin]

lemma behSuccWithin_fuel_zero (k : ℕ) (π : BehPolicy n) (r : ℕ) (h : History n) :
    behSuccWithin k π 0 r h = if Legal k h ∧ Complete h then 1 else 0 := by
  cases r with
  | zero => rw [behSuccWithin]
  | succ r => rw [behSuccWithin]; omega

lemma behSuccWithin_terminal (k : ℕ) (π : BehPolicy n) (f r : ℕ) {h : History n}
    (hs : size h = 0) : behSuccWithin k π (f + 1) (r + 1) h = if Legal k h then 1 else 0 := by
  rw [behSuccWithin, if_pos hs]

/-- The step equation at a LEGAL unfinished history, with the inner `if` already resolved. -/
lemma behSuccWithin_step (k : ℕ) (π : BehPolicy n) (f r : ℕ) {h : History n} (hs : size h ≠ 0)
    (hL : Legal k h) :
    behSuccWithin k π (f + 1) (r + 1) h
      = ∑ s ∈ batchesOn h, π.wt h s *
          ∑ S ∈ s.cells.powerset,
            batchProb k h s.cells S * behSuccWithin k π f r (⟨s.cells, S⟩ :: h) := by
  rw [behSuccWithin, if_neg hs]
  exact Finset.sum_congr rfl (fun s _ => by rw [if_pos hL])

/-- The step equation at an ILLEGAL unfinished history. -/
lemma behSuccWithin_step_illegal (k : ℕ) (π : BehPolicy n) (f r : ℕ) {h : History n}
    (hs : size h ≠ 0) (hL : ¬ Legal k h) :
    behSuccWithin k π (f + 1) (r + 1) h
      = ∑ s ∈ batchesOn h, π.wt h s * behSuccWithin k π f r (s :: h) := by
  rw [behSuccWithin, if_neg hs]
  exact Finset.sum_congr rfl (fun s _ => by rw [if_neg hL])

/-! ### 2. Illegality is irrecoverable with NO well-formedness hypothesis

`AGF.illegal_irrecoverable` (C00Struct.lean) needs `WF h`, because it routes through the exact
quota transition `quota_cons_eq`, which needs `Disjoint s.ones (onesSet h)`.  `behSuccWithin`
recurses through arbitrary `History n`, and a `BehPolicy` started at an arbitrary `h₀` carries no
well-formedness, so the WF version cannot be used here.  The inequality
`quota k (s :: h) ≥ quota k h − |s.ones|` -- which is all that is needed -- follows from
`Finset.card_union_le` with no disjointness at all. -/

lemma quota_cons_ge (k : ℕ) (s : Batch n) (h : History n) :
    quota k h - (s.ones.card : ℤ) ≤ quota k (s :: h) := by
  have hunion : (onesSet (s :: h)).card ≤ s.ones.card + (onesSet h).card := by
    show (s.ones ∪ onesSet h).card ≤ s.ones.card + (onesSet h).card
    exact Finset.card_union_le _ _
  simp only [quota]
  omega

/-- **Illegality is irrecoverable on every history, well-formed or not.** -/
theorem not_legal_cons (k : ℕ) {h : History n} {s : Batch n} (hsm : s ∈ batchesOn h)
    (hL : ¬ Legal k h) : ¬ Legal k (s :: h) := by
  obtain ⟨hsub, hones⟩ := mem_batchesOn.1 hsm
  have hsz : size (s :: h) + s.cells.card = size h := size_cons hsub
  have hcard : s.ones.card ≤ s.cells.card := Finset.card_le_card hones
  have hge := quota_cons_ge k s h
  have hle := quota_cons_le k s h
  simp only [Legal, not_and_or, not_le] at hL ⊢
  rcases hL with hneg | hover
  · exact Or.inl (by omega)
  · exact Or.inr (by omega)

/-- **Success-by-`r` vanishes at an illegal history**, for every policy, fuel and horizon.  This is
what makes the last-slot repair free at illegal histories: there is no mass there to lose. -/
theorem behSuccWithin_eq_zero_of_not_legal (k : ℕ) (π : BehPolicy n) :
    ∀ (f r : ℕ) (h : History n), ¬ Legal k h → behSuccWithin k π f r h = 0 := by
  intro f
  induction f with
  | zero =>
    intro r h hL
    rw [behSuccWithin_fuel_zero]
    exact if_neg (fun hc => hL hc.1)
  | succ f ih =>
    intro r h hL
    cases r with
    | zero =>
      rw [behSuccWithin_horizon_zero]
      exact if_neg (fun hc => hL hc.1)
    | succ r =>
      by_cases hs : size h = 0
      · rw [behSuccWithin_terminal k π f r hs]
        exact if_neg hL
      · rw [behSuccWithin_step_illegal k π f r hs hL]
        refine Finset.sum_eq_zero (fun s hsm => ?_)
        rw [ih r (s :: h) (not_legal_cons k hsm hL), mul_zero]

/-! # §1 -- NEW: the supersolution transfer from `GrRec` to the behavioural class -/

/-- Pure reindexing, no probability.  A row indexed by the batch **count** `a` with the illegal
counts already zeroed out is the same sum as the count-kernel row indexed by the **post-batch
quota** `jp`.  Both mismatches between the index sets annihilate the summand: off `[0,b]` because
`binPMF` is guarded, off `[j-m, j]` because the `if` is `0` there.  `V` is arbitrary -- in the
application it is `GrRec r' (M-b)`, but nothing here needs that. -/
lemma agfv_apb_row_eq (M b : ℕ) (j : ℤ) (p : ℝ) (V : ℤ → ℝ) :
    ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ),
        binPMF b p a *
          (if (0 ≤ j - a ∧ j - a ≤ ((M - b : ℕ) : ℤ)) then V (j - a) else 0)
      = ∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ), binPMF b p (j - jp) * V jp := by
  classical
  set m : ℤ := ((M - b : ℕ) : ℤ) with hm
  have hRHS : ∑ jp ∈ Finset.Icc (0:ℤ) m, binPMF b p (j - jp) * V jp
      = ∑ a ∈ Finset.Icc (j - m) j, binPMF b p a * V (j - a) :=
    agfv_sum_reindex_sub j m (binPMF b p) V
  rw [hRHS]
  have hif : ∀ a : ℤ,
      binPMF b p a * (if (0 ≤ j - a ∧ j - a ≤ m) then V (j - a) else 0)
        = if (0 ≤ j - a ∧ j - a ≤ m) then binPMF b p a * V (j - a) else 0 := by
    intro a
    by_cases hc : (0 ≤ j - a ∧ j - a ≤ m)
    · rw [if_pos hc, if_pos hc]
    · rw [if_neg hc, if_neg hc, mul_zero]
  rw [Finset.sum_congr rfl (fun a _ => hif a), ← Finset.sum_filter]
  have hset : (Finset.Icc (0:ℤ) (b:ℤ)).filter (fun a => (0 ≤ j - a ∧ j - a ≤ m))
      = Finset.Icc (0:ℤ) (b:ℤ) ∩ Finset.Icc (j - m) j := by
    ext a
    simp only [Finset.mem_filter, Finset.mem_inter, Finset.mem_Icc]
    constructor
    · rintro ⟨⟨h1, h2⟩, h3, h4⟩; exact ⟨⟨h1, h2⟩, by omega, by omega⟩
    · rintro ⟨⟨h1, h2⟩, h3, h4⟩; exact ⟨⟨h1, h2⟩, by omega, by omega⟩
  rw [hset]
  refine Finset.sum_subset Finset.inter_subset_right ?_
  intro a _ hna
  have hnb : ¬ (0 ≤ a ∧ a ≤ (b:ℤ)) := by
    intro hc
    exact hna (Finset.mem_inter.2 ⟨Finset.mem_Icc.2 hc, by assumption⟩)
  simp only [not_and_or, not_le] at hnb
  rcases hnb with hlt | hlt
  · rw [binPMF_of_neg hlt, zero_mul]
  · rw [binPMF_of_gt hlt, zero_mul]

/-- The horizon-`0` / fuel-`0` indicator is dominated by `GrRec` at a legal history.  At a complete
legal history both sides are `1`; otherwise the left side is `0` and `GrRec` is nonnegative. -/
lemma agfv_apb_indicator_le (k r : ℕ) {h : History n} (hL : Legal k h) :
    (if Legal k h ∧ Complete h then (1:ℝ) else 0) ≤ GrRec r (size h) (quota k h) := by
  by_cases hc : Complete h
  · have hs : size h = 0 := hc
    have hq : quota k h = 0 := by
      obtain ⟨h0, h1⟩ := hL; rw [hs] at h1; omega
    rw [if_pos ⟨hL, hc⟩, hs, hq, agfv_c08s_GrRec_zero_size, if_pos rfl]
  · rw [if_neg (fun hcc => hc hcc.2)]
    exact agfv_c08s_GrRec_nonneg r (size h) hL.1 hL.2

/-- **The supersolution transfer.**  Every behavioural policy's probability of finishing legally
within `r` further charged batches, started from a well-formed legal public history, is bounded by
the count recursion at that history's `(M, j)`.

The bound is uniform in the preceding history and the labels: only `size h` and `quota k h` appear
on the right.  `WF h` is used in exactly one place -- `quota_cons_eq`, the exact signed quota
transition -- and `Legal k h` in exactly two: the batch law is a probability law there
(`ratio_mem_Icc`), and `GrRec` is nonnegative there. -/
theorem agfv_apb_behSuccWithin_le_GrRec (k : ℕ) (π : BehPolicy n) :
    ∀ (f r : ℕ) (h : History n), WF h → Legal k h →
      behSuccWithin k π f r h ≤ GrRec r (size h) (quota k h) := by
  classical
  intro f
  induction f with
  | zero =>
      intro r h _ hL
      rw [behSuccWithin_fuel_zero]
      exact agfv_apb_indicator_le k r hL
  | succ f ih =>
      intro r h hwf hL
      cases r with
      | zero =>
          rw [behSuccWithin_horizon_zero]
          exact agfv_apb_indicator_le k 0 hL
      | succ r =>
          by_cases hs : size h = 0
          · -- terminal: both sides are `1`
            have hq : quota k h = 0 := by
              obtain ⟨h0, h1⟩ := hL; rw [hs] at h1; omega
            rw [behSuccWithin_terminal k π f r hs, if_pos hL, hs, hq,
              agfv_c08s_GrRec_zero_size, if_pos rfl]
          · -- the step
            have hMpos : 0 < size h := Nat.pos_of_ne_zero hs
            have hrem : (remaining h).Nonempty := by
              rw [← Finset.card_pos]; exact hMpos
            obtain ⟨hp0, hp1⟩ := ratio_mem_Icc k hL hMpos
            rw [behSuccWithin_step k π f r hs hL]
            -- per action: `wt s * inner ≤ wt s * GrRec (r+1) M j`
            have hterm : ∀ s ∈ batchesOn h,
                π.wt h s *
                    (∑ S ∈ s.cells.powerset,
                      batchProb k h s.cells S * behSuccWithin k π f r (⟨s.cells, S⟩ :: h))
                  ≤ π.wt h s * GrRec (r + 1) (size h) (quota k h) := by
              intro s hsm
              by_cases hw : π.wt h s = 0
              · rw [hw, zero_mul, zero_mul]
              · obtain ⟨hsub, hones⟩ := mem_batchesOn.1 hsm
                have hne : s.cells.Nonempty := π.wt_ne h s hw hrem
                set B : Finset (Fin n) := s.cells with hB
                have hb1 : 1 ≤ B.card := Finset.card_pos.2 hne
                have hbM : B.card ≤ size h := by
                  have hc := Finset.card_le_card hsub
                  simpa [size] using hc
                -- child bookkeeping, for every batch word
                have hchild : ∀ S ∈ B.powerset,
                    behSuccWithin k π f r (⟨B, S⟩ :: h)
                      ≤ (if (0 ≤ quota k h - (S.card : ℤ) ∧
                              quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                          then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0) := by
                  intro S hS
                  have hSB : S ⊆ B := Finset.mem_powerset.1 hS
                  have hwf' : WF ((⟨B, S⟩ : Batch n) :: h) := ⟨hne, hsub, hSB, hwf⟩
                  have hsc : size ((⟨B, S⟩ : Batch n) :: h) + B.card = size h := size_cons hsub
                  have hszc : size ((⟨B, S⟩ : Batch n) :: h) = size h - B.card := by omega
                  have hqc : quota k ((⟨B, S⟩ : Batch n) :: h) = quota k h - (S.card : ℤ) :=
                    quota_cons_eq k hwf hsub hSB
                  by_cases hLc : Legal k ((⟨B, S⟩ : Batch n) :: h)
                  · have hmem : (0 ≤ quota k h - (S.card : ℤ) ∧
                        quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ)) := by
                      obtain ⟨h1, h2⟩ := hLc
                      rw [hqc] at h1
                      rw [hqc, hszc] at h2
                      exact ⟨h1, h2⟩
                    rw [if_pos hmem]
                    have := ih r ((⟨B, S⟩ : Batch n) :: h) hwf' hLc
                    rwa [hszc, hqc] at this
                  · have hbad : ¬ (0 ≤ quota k h - (S.card : ℤ) ∧
                        quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ)) := by
                      intro hc
                      exact hLc ⟨by rw [hqc]; exact hc.1, by rw [hqc, hszc]; exact hc.2⟩
                    rw [if_neg hbad,
                      behSuccWithin_eq_zero_of_not_legal k π f r _ hLc]
                -- compare word by word, then regroup by count
                have hstep1 : ∑ S ∈ B.powerset,
                      batchProb k h B S * behSuccWithin k π f r (⟨B, S⟩ :: h)
                    ≤ ∑ S ∈ B.powerset, batchProb k h B S *
                        (if (0 ≤ quota k h - (S.card : ℤ) ∧
                              quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                          then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0) := by
                  refine Finset.sum_le_sum (fun S hS => ?_)
                  exact mul_le_mul_of_nonneg_left (hchild S hS)
                    (batchProb_nonneg k h B S hp0 hp1)
                have hstep2 : ∑ S ∈ B.powerset, batchProb k h B S *
                        (if (0 ≤ quota k h - (S.card : ℤ) ∧
                              quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                          then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0)
                    = ∑ a ∈ Finset.Icc (0:ℤ) ((B.card : ℕ) : ℤ),
                        binPMF B.card (ratio k h) a *
                          (if (0 ≤ quota k h - a ∧
                                quota k h - a ≤ ((size h - B.card : ℕ) : ℤ))
                            then GrRec r (size h - B.card) (quota k h - a) else 0) := by
                  rw [agfv_sum_powerset_by_card,
                    ← agfv_sum_range_eq_Icc
                      (fun a : ℤ => binPMF B.card (ratio k h) a *
                        (if (0 ≤ quota k h - a ∧
                              quota k h - a ≤ ((size h - B.card : ℕ) : ℤ))
                          then GrRec r (size h - B.card) (quota k h - a) else 0))]
                  refine Finset.sum_congr rfl (fun a _ => ?_)
                  have hin : ∀ S ∈ B.powersetCard a,
                      batchProb k h B S *
                          (if (0 ≤ quota k h - (S.card : ℤ) ∧
                                quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                            then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0)
                        = batchProb k h B S *
                            (if (0 ≤ quota k h - (a : ℤ) ∧
                                  quota k h - (a : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                              then GrRec r (size h - B.card) (quota k h - (a : ℤ)) else 0) := by
                    intro S hS
                    rw [Finset.mem_powersetCard] at hS
                    rw [hS.2]
                  rw [Finset.sum_congr rfl hin, ← Finset.sum_mul,
                    agfv_sum_batchProb_powersetCard k h B a]
                have hstep3 : ∑ a ∈ Finset.Icc (0:ℤ) ((B.card : ℕ) : ℤ),
                      binPMF B.card (ratio k h) a *
                        (if (0 ≤ quota k h - a ∧
                              quota k h - a ≤ ((size h - B.card : ℕ) : ℤ))
                          then GrRec r (size h - B.card) (quota k h - a) else 0)
                    = ∑ jp ∈ Finset.Icc (0:ℤ) ((size h - B.card : ℕ) : ℤ),
                        killK (size h) B.card (quota k h) jp * GrRec r (size h - B.card) jp := by
                  rw [agfv_apb_row_eq (size h) B.card (quota k h) (ratio k h)
                    (fun jp => GrRec r (size h - B.card) jp)]
                  refine Finset.sum_congr rfl (fun jp _ => ?_)
                  unfold killK ratio
                  rfl
                have hinner : ∑ S ∈ B.powerset,
                      batchProb k h B S * behSuccWithin k π f r (⟨B, S⟩ :: h)
                    ≤ GrRec (r + 1) (size h) (quota k h) :=
                  le_trans (le_trans hstep1 (le_of_eq (hstep2.trans hstep3)))
                    (agfv_c08s_GrRec_step_le hb1 hbM r (quota k h))
                exact mul_le_mul_of_nonneg_left hinner (π.wt_nonneg h s)
            calc ∑ s ∈ batchesOn h, π.wt h s *
                    (∑ S ∈ s.cells.powerset,
                      batchProb k h s.cells S * behSuccWithin k π f r (⟨s.cells, S⟩ :: h))
                ≤ ∑ s ∈ batchesOn h, π.wt h s * GrRec (r + 1) (size h) (quota k h) :=
                  Finset.sum_le_sum hterm
              _ = GrRec (r + 1) (size h) (quota k h) := by
                  rw [← Finset.sum_mul, π.wt_sum h, one_mul]

/-! # §2 -- the three consequences -/

/-- **`Claim_C08_all_policy`, the frozen `Blueprint.lean` `def`, discharged.**  No behavioural
policy beats `Gᵣ` at the initial state.  `1 ≤ r` is accepted and not used: the bound holds at
`r = 0` too, where both sides are the "already complete" indicator. -/
theorem agfv_apb_claim_C08_all_policy (n k : ℕ) : Claim_C08_all_policy n k := by
  intro hstd π r _
  obtain ⟨hn2, hk1⟩ := hstd
  have hkn : k ≤ n := by omega
  have hL : Legal k ([] : History n) := by
    refine ⟨by simp, ?_⟩
    rw [quota_nil, size_nil]
    exact_mod_cast hkn
  have h := agfv_apb_behSuccWithin_le_GrRec k π n r ([] : History n) trivial hL
  rwa [size_nil, quota_nil] at h

/-- **The `GrOp` side.**  `GrOp` is `Real.sSup` of the set of `behSuccWithin` values over the whole
behavioural class.  `Real.sSup` of an empty or unbounded-above set is `0`, so the bound is stated
through `Real.sSup_le`, whose second argument is `0 ≤ GrRec`: the degenerate case is discharged
rather than assumed away.  (`CapV2.grOp_set_bddAbove` and `CapV2.grCap_set_nonempty` record that the
set is in fact nonempty and bounded, so this is not a vacuous bound on a junk value.) -/
theorem agfv_apb_GrOp_le_GrRec (k r : ℕ) {h : History n} (hwf : WF h) (hL : Legal k h) :
    GrOp k r h ≤ GrRec r (size h) (quota k h) := by
  unfold GrOp
  refine Real.sSup_le ?_ (agfv_c08s_GrRec_nonneg r (size h) hL.1 hL.2)
  rintro v ⟨π, rfl⟩
  exact agfv_apb_behSuccWithin_le_GrRec k π n r h hwf hL

/-- The same on `GrCap`, the every-path-capped supremum.  Not routed through
`CapV2.grOp_eq_grCap` (`claim-5`): that theorem lives in `devB3/`
and has not been adopted into `AGFCore/`, so it is not importable here.  It is not needed either --
`GrCap`'s index set is a *subset* of `GrOp`'s, so the same `Real.sSup_le` closes it, with no cap
hypothesis and with no `1 ≤ r`.  Recorded so that neither reading of `Gᵣ` is left needing its own
argument. -/
theorem agfv_apb_GrCap_le_GrRec (k r : ℕ) {h : History n} (hwf : WF h) (hL : Legal k h) :
    GrCap k r h ≤ GrRec r (size h) (quota k h) := by
  unfold GrCap
  refine Real.sSup_le ?_ (agfv_c08s_GrRec_nonneg r (size h) hL.1 hL.2)
  rintro v ⟨π, -, rfl⟩
  exact agfv_apb_behSuccWithin_le_GrRec k π n r h hwf hL

/-- **The C08 envelope over the policy class, not over the count recursion.**

This is the composition the brief asks for: `agfv_c08s_claim_C08_support` (library, about `GrRec`)
after `agfv_apb_claim_C08_all_policy` (this file, about `BehPolicy`).  For `StdParams n k`, every
behavioural policy `π` and every `r ≥ 1`,

    Pr_π[finish legally within r charged batches]  ≤  min{1, 2·6^(r−1)·(k+1)^(−2^(−r))}.

`r ≥ 1` is essential and is *not* decoration: at `r = 0` the envelope is `1/3` while the left side
is `1` at a complete history (`CEX-4b655615`). -/
theorem agfv_apb_all_policy_envelope (n k : ℕ) (hstd : StdParams n k) (π : BehPolicy n) {r : ℕ}
    (hr : 1 ≤ r) :
    behSuccWithin k π n r ([] : History n) ≤ c08Envelope r k := by
  obtain ⟨hn2, hk1⟩ := hstd
  have hkn : k ≤ n := by omega
  have h1 : behSuccWithin k π n r ([] : History n) ≤ GrRec r n (k : ℤ) :=
    agfv_apb_claim_C08_all_policy n k ⟨hn2, hk1⟩ π r hr
  have h2 : GrRec r n (k : ℤ) ≤ c08Envelope r (distToEdge n (k : ℤ)) :=
    agfv_c08s_claim_C08_support r n (k : ℤ) hr (by positivity) (by exact_mod_cast hkn)
  have h3 : distToEdge n (k : ℤ) = k := by
    unfold distToEdge
    have : min (k:ℤ) ((n:ℤ) - (k:ℤ)) = (k:ℤ) := by
      have : (n:ℤ) = 2 * (k:ℤ) := by exact_mod_cast hn2
      omega
    rw [this]; simp
  rw [h3] at h2
  exact le_trans h1 h2

/-- The same envelope on `GrOp`, so the operational supremum -- not merely one policy -- is under
the C08 curve. -/
theorem agfv_apb_GrOp_envelope (n k : ℕ) (hstd : StdParams n k) {r : ℕ} (hr : 1 ≤ r) :
    GrOp k r ([] : History n) ≤ c08Envelope r k := by
  obtain ⟨hn2, hk1⟩ := hstd
  have hkn : k ≤ n := by omega
  have hL : Legal k ([] : History n) := by
    refine ⟨by simp, ?_⟩
    rw [quota_nil, size_nil]
    exact_mod_cast hkn
  have h1 := agfv_apb_GrOp_le_GrRec (n := n) k r (h := ([] : History n)) trivial hL
  rw [size_nil, quota_nil] at h1
  have h2 : GrRec r n (k : ℤ) ≤ c08Envelope r (distToEdge n (k : ℤ)) :=
    agfv_c08s_claim_C08_support r n (k : ℤ) hr (by positivity) (by exact_mod_cast hkn)
  have h3 : distToEdge n (k : ℤ) = k := by
    unfold distToEdge
    have hmin : min (k:ℤ) ((n:ℤ) - (k:ℤ)) = (k:ℤ) := by
      have : (n:ℤ) = 2 * (k:ℤ) := by exact_mod_cast hn2
      omega
    rw [hmin]; simp
  rw [h3] at h2
  exact le_trans h1 h2


/-! # §3 -- NEW: the same bound over AGF-08 §1.2's own private-source carrier

`AGF.Faithful.SeedPolicy n Seed` is the library's carrier for AGF-08 §1.2 read literally: an
**arbitrary** measurable space `Seed` with an arbitrary probability measure, seed-measurable action
and completion-word maps at every public history including null ones, the seed drawn once before any
token generation, and the frozen product law at each committed batch.  It is strictly wider than
`BehPolicy`: a policy reusing one `Unif[0,1]` draw across two histories is a `SeedPolicy` and is not
an inhabitant of `BehPolicy` (`AGFCore/Blueprint.lean`, C00(g) step (i)).

So §3 is the class widening §2 could not do.  Route: bound each seed fibre -- `σ.treeAt ω` is a
`Tree`, i.e. a deterministic full-history policy -- and integrate.  `AGF.Merge.seed_succ_is_integral`
(library, unconditional) says `σ.succWithinOf k r` IS that integral, so nothing is re-defined.

WHAT REMAINS OPEN, precisely.  This covers the **single-seed** reading of §1.2.  The filtered-process
reading (`ASM-029da2c3`: any filtration `F_t ⊇ σ(seed, h_t)` with `F_t`-measurable actions) is wider
still, and the statement that every such adapted execution has the transcript law of some
`SeedPolicy` is `ASM-2669230b`, NOT PROVED.  For an upper bound on success that gap is in the
unfavourable direction and may not be crossed by inclusion, so it is left standing. -/

/-- `succWithin` at horizon zero. -/
lemma agfv_apb_succWithin_horizon_zero (k : ℕ) (T : Tree n) (f : ℕ) (h : History n) :
    succWithin k T f 0 h = if Legal k h ∧ Complete h then 1 else 0 := by
  rw [succWithin]

/-- `succWithin` at fuel zero. -/
lemma agfv_apb_succWithin_fuel_zero (k : ℕ) (T : Tree n) (r : ℕ) (h : History n) :
    succWithin k T 0 r h = if Legal k h ∧ Complete h then 1 else 0 := by
  cases r with
  | zero => rw [succWithin]
  | succ r => rw [succWithin]; omega

lemma agfv_apb_succWithin_terminal (k : ℕ) (T : Tree n) (f r : ℕ) {h : History n}
    (hs : size h = 0) : succWithin k T (f + 1) (r + 1) h = if Legal k h then 1 else 0 := by
  rw [succWithin, if_pos hs]

/-- The step equation at a LEGAL unfinished history, with `Tree.stepWeight`'s `if` resolved. -/
lemma agfv_apb_succWithin_step (k : ℕ) (T : Tree n) (f r : ℕ) {h : History n} (hs : size h ≠ 0)
    (hL : Legal k h) :
    succWithin k T (f + 1) (r + 1) h
      = ∑ S ∈ (T.act h).powerset,
          batchProb k h (T.act h) S * succWithin k T f r (⟨T.act h, S⟩ :: h) := by
  rw [succWithin, if_neg hs]
  refine Finset.sum_congr rfl (fun S _ => ?_)
  unfold Tree.stepWeight
  rw [if_pos hL]

lemma agfv_apb_succWithin_nonneg (k : ℕ) (T : Tree n) :
    ∀ (f r : ℕ) (h : History n), 0 ≤ succWithin k T f r h := by
  intro f
  induction f with
  | zero =>
      intro r h
      rw [agfv_apb_succWithin_fuel_zero]
      split <;> norm_num
  | succ f ih =>
      intro r h
      cases r with
      | zero => rw [agfv_apb_succWithin_horizon_zero]; split <;> norm_num
      | succ r =>
          by_cases hs : size h = 0
          · rw [agfv_apb_succWithin_terminal k T f r hs]; split <;> norm_num
          · rw [succWithin, if_neg hs]
            exact Finset.sum_nonneg
              (fun S _ => mul_nonneg (Faithful.stepWeight_nonneg k T h S) (ih r _))

/-- Success-by-`r` vanishes at an illegal history for a tree too, with no `WF` hypothesis: every
child `⟨T.act h, S⟩` with `S ⊆ T.act h` lies in `batchesOn h`, so `not_legal_cons` applies. -/
theorem agfv_apb_succWithin_eq_zero_of_not_legal (k : ℕ) (T : Tree n) :
    ∀ (f r : ℕ) (h : History n), ¬ Legal k h → succWithin k T f r h = 0 := by
  intro f
  induction f with
  | zero =>
      intro r h hL
      rw [agfv_apb_succWithin_fuel_zero]
      exact if_neg (fun hc => hL hc.1)
  | succ f ih =>
      intro r h hL
      cases r with
      | zero =>
          rw [agfv_apb_succWithin_horizon_zero]
          exact if_neg (fun hc => hL hc.1)
      | succ r =>
          by_cases hs : size h = 0
          · rw [agfv_apb_succWithin_terminal k T f r hs]
            exact if_neg hL
          · rw [succWithin, if_neg hs]
            refine Finset.sum_eq_zero (fun S hS => ?_)
            have hSB : S ⊆ T.act h := Finset.mem_powerset.1 hS
            have hmem : (⟨T.act h, S⟩ : Batch n) ∈ batchesOn h :=
              mem_batchesOn.2 ⟨T.act_sub h, hSB⟩
            rw [ih r _ (not_legal_cons k hmem hL), mul_zero]

/-- **The tree-side supersolution transfer.**  Same three steps as
`agfv_apb_behSuccWithin_le_GrRec` with the convex-combination layer removed: a tree commits one
action, so step (iii) is not needed. -/
theorem agfv_apb_succWithin_le_GrRec (k : ℕ) (T : Tree n) :
    ∀ (f r : ℕ) (h : History n), WF h → Legal k h →
      succWithin k T f r h ≤ GrRec r (size h) (quota k h) := by
  classical
  intro f
  induction f with
  | zero =>
      intro r h _ hL
      rw [agfv_apb_succWithin_fuel_zero]
      exact agfv_apb_indicator_le k r hL
  | succ f ih =>
      intro r h hwf hL
      cases r with
      | zero =>
          rw [agfv_apb_succWithin_horizon_zero]
          exact agfv_apb_indicator_le k 0 hL
      | succ r =>
          by_cases hs : size h = 0
          · have hq : quota k h = 0 := by
              obtain ⟨h0, h1⟩ := hL; rw [hs] at h1; omega
            rw [agfv_apb_succWithin_terminal k T f r hs, if_pos hL, hs, hq,
              agfv_c08s_GrRec_zero_size, if_pos rfl]
          · have hMpos : 0 < size h := Nat.pos_of_ne_zero hs
            have hrem : (remaining h).Nonempty := by
              rw [← Finset.card_pos]; exact hMpos
            obtain ⟨hp0, hp1⟩ := ratio_mem_Icc k hL hMpos
            have hsub : T.act h ⊆ remaining h := T.act_sub h
            have hne : (T.act h).Nonempty := T.act_ne h hrem
            set B : Finset (Fin n) := T.act h with hB
            have hb1 : 1 ≤ B.card := Finset.card_pos.2 hne
            have hbM : B.card ≤ size h := by
              have hc := Finset.card_le_card hsub
              simpa [size] using hc
            rw [agfv_apb_succWithin_step k T f r hs hL]
            have hchild : ∀ S ∈ B.powerset,
                succWithin k T f r (⟨B, S⟩ :: h)
                  ≤ (if (0 ≤ quota k h - (S.card : ℤ) ∧
                          quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                      then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0) := by
              intro S hS
              have hSB : S ⊆ B := Finset.mem_powerset.1 hS
              have hwf' : WF ((⟨B, S⟩ : Batch n) :: h) := ⟨hne, hsub, hSB, hwf⟩
              have hsc : size ((⟨B, S⟩ : Batch n) :: h) + B.card = size h := size_cons hsub
              have hszc : size ((⟨B, S⟩ : Batch n) :: h) = size h - B.card := by omega
              have hqc : quota k ((⟨B, S⟩ : Batch n) :: h) = quota k h - (S.card : ℤ) :=
                quota_cons_eq k hwf hsub hSB
              by_cases hLc : Legal k ((⟨B, S⟩ : Batch n) :: h)
              · have hmem : (0 ≤ quota k h - (S.card : ℤ) ∧
                    quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ)) := by
                  obtain ⟨h1, h2⟩ := hLc
                  rw [hqc] at h1
                  rw [hqc, hszc] at h2
                  exact ⟨h1, h2⟩
                rw [if_pos hmem]
                have := ih r ((⟨B, S⟩ : Batch n) :: h) hwf' hLc
                rwa [hszc, hqc] at this
              · have hbad : ¬ (0 ≤ quota k h - (S.card : ℤ) ∧
                    quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ)) := by
                  intro hc
                  exact hLc ⟨by rw [hqc]; exact hc.1, by rw [hqc, hszc]; exact hc.2⟩
                rw [if_neg hbad, agfv_apb_succWithin_eq_zero_of_not_legal k T f r _ hLc]
            have hstep1 : ∑ S ∈ B.powerset,
                  batchProb k h B S * succWithin k T f r (⟨B, S⟩ :: h)
                ≤ ∑ S ∈ B.powerset, batchProb k h B S *
                    (if (0 ≤ quota k h - (S.card : ℤ) ∧
                          quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                      then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0) := by
              refine Finset.sum_le_sum (fun S hS => ?_)
              exact mul_le_mul_of_nonneg_left (hchild S hS) (batchProb_nonneg k h B S hp0 hp1)
            have hstep2 : ∑ S ∈ B.powerset, batchProb k h B S *
                    (if (0 ≤ quota k h - (S.card : ℤ) ∧
                          quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                      then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0)
                = ∑ a ∈ Finset.Icc (0:ℤ) ((B.card : ℕ) : ℤ),
                    binPMF B.card (ratio k h) a *
                      (if (0 ≤ quota k h - a ∧
                            quota k h - a ≤ ((size h - B.card : ℕ) : ℤ))
                        then GrRec r (size h - B.card) (quota k h - a) else 0) := by
              rw [agfv_sum_powerset_by_card,
                ← agfv_sum_range_eq_Icc
                  (fun a : ℤ => binPMF B.card (ratio k h) a *
                    (if (0 ≤ quota k h - a ∧
                          quota k h - a ≤ ((size h - B.card : ℕ) : ℤ))
                      then GrRec r (size h - B.card) (quota k h - a) else 0))]
              refine Finset.sum_congr rfl (fun a _ => ?_)
              have hin : ∀ S ∈ B.powersetCard a,
                  batchProb k h B S *
                      (if (0 ≤ quota k h - (S.card : ℤ) ∧
                            quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                        then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0)
                    = batchProb k h B S *
                        (if (0 ≤ quota k h - (a : ℤ) ∧
                              quota k h - (a : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                          then GrRec r (size h - B.card) (quota k h - (a : ℤ)) else 0) := by
                intro S hS
                rw [Finset.mem_powersetCard] at hS
                rw [hS.2]
              rw [Finset.sum_congr rfl hin, ← Finset.sum_mul,
                agfv_sum_batchProb_powersetCard k h B a]
            have hstep3 : ∑ a ∈ Finset.Icc (0:ℤ) ((B.card : ℕ) : ℤ),
                  binPMF B.card (ratio k h) a *
                    (if (0 ≤ quota k h - a ∧
                          quota k h - a ≤ ((size h - B.card : ℕ) : ℤ))
                      then GrRec r (size h - B.card) (quota k h - a) else 0)
                = ∑ jp ∈ Finset.Icc (0:ℤ) ((size h - B.card : ℕ) : ℤ),
                    killK (size h) B.card (quota k h) jp * GrRec r (size h - B.card) jp := by
              rw [agfv_apb_row_eq (size h) B.card (quota k h) (ratio k h)
                (fun jp => GrRec r (size h - B.card) jp)]
              refine Finset.sum_congr rfl (fun jp _ => ?_)
              unfold killK ratio
              rfl
            exact le_trans (le_trans hstep1 (le_of_eq (hstep2.trans hstep3)))
              (agfv_c08s_GrRec_step_le hb1 hbM r (quota k h))

/-- **The support bound over AGF-08 §1.2's private-source class.**  For every measurable seed space,
every probability measure on it, and every seed-measurable admissible policy: the probability of
finishing legally within `r` charged batches is at most `Gᵣ(n,k)`.

`σ.succWithinOf k r` is the carrier's own summary functional, and
`AGF.Merge.seed_succ_is_integral` -- unconditional, in the library -- identifies it with the integral
of the fibre values, so no new definition of "success within `r`" is introduced here. -/
theorem agfv_apb_seed_succWithinOf_le_GrRec {Seed : Type} [MeasurableSpace Seed]
    (n k : ℕ) (hkn : k ≤ n) (σ : Faithful.SeedPolicy n Seed) (r : ℕ) :
    σ.succWithinOf k r ≤ GrRec r n (k : ℤ) := by
  have hprob := σ.isProb
  have hL : Legal k ([] : History n) := by
    refine ⟨by simp, ?_⟩
    rw [quota_nil, size_nil]
    exact_mod_cast hkn
  have hbound : ∀ ω : Seed, succWithin k (σ.treeAt ω) n r ([] : History n) ≤ GrRec r n (k : ℤ) := by
    intro ω
    have h := agfv_apb_succWithin_le_GrRec k (σ.treeAt ω) n r ([] : History n) trivial hL
    rwa [size_nil, quota_nil] at h
  have hnn : ∀ ω : Seed, 0 ≤ succWithin k (σ.treeAt ω) n r ([] : History n) :=
    fun ω => agfv_apb_succWithin_nonneg k (σ.treeAt ω) n r ([] : History n)
  rw [Merge.seed_succ_is_integral n k σ r]
  have hint : ∫ ω, succWithin k (σ.treeAt ω) n r ([] : History n) ∂σ.P
      ≤ ∫ _ω : Seed, GrRec r n (k : ℤ) ∂σ.P :=
    MeasureTheory.integral_mono_of_nonneg (Filter.Eventually.of_forall hnn)
      (MeasureTheory.integrable_const _) (Filter.Eventually.of_forall hbound)
  simpa using hint

/-- **The C08 envelope over AGF-08 §1.2's private-source class.**  The composition of
`agfv_apb_seed_succWithinOf_le_GrRec` with the library's `agfv_c08s_claim_C08_support`.  This is the
statement `Claim_C08_all_policy` is a `BehPolicy`-shaped shadow of. -/
theorem agfv_apb_seed_envelope {Seed : Type} [MeasurableSpace Seed]
    (n k : ℕ) (hstd : StdParams n k) (σ : Faithful.SeedPolicy n Seed) {r : ℕ} (hr : 1 ≤ r) :
    σ.succWithinOf k r ≤ c08Envelope r k := by
  obtain ⟨hn2, hk1⟩ := hstd
  have hkn : k ≤ n := by omega
  have h1 := agfv_apb_seed_succWithinOf_le_GrRec n k hkn σ r
  have h2 : GrRec r n (k : ℤ) ≤ c08Envelope r (distToEdge n (k : ℤ)) :=
    agfv_c08s_claim_C08_support r n (k : ℤ) hr (by positivity) (by exact_mod_cast hkn)
  have h3 : distToEdge n (k : ℤ) = k := by
    unfold distToEdge
    have hmin : min (k:ℤ) ((n:ℤ) - (k:ℤ)) = (k:ℤ) := by
      have : (n:ℤ) = 2 * (k:ℤ) := by exact_mod_cast hn2
      omega
    rw [hmin]; simp
  rw [h3] at h2
  exact le_trans h1 h2


/-! # §4 -- the two bookkeeping items a semantic reviewer should not have to extract from proofs -/

/-- The `≤` half of `AGF.Claim_C00_quotient`, named on its own so that the half that IS proved and
the half that is not are separately visible.  Deliberately **not** called `Claim_...`: the frozen
`Blueprint.lean` target is the EQUALITY, and this is not it.

The `≥` half needs a policy realising `GrRec`'s `sup'` at every reached state, i.e. the statement
that the optimum does not depend on WHICH `b`-subset of `remaining h` is taken -- a
label-independence/symmetry argument on the operational side.  It is NOT proved here, and C08's
upper bound does not use it. -/
def agfv_apb_Quotient_le (n k : ℕ) : Prop :=
  ∀ (r : ℕ) (h : History n), WF h → Legal k h → GrOp k r h ≤ GrRec r (size h) (quota k h)

theorem agfv_apb_quotient_le_holds (n k : ℕ) : agfv_apb_Quotient_le n k :=
  fun r _h hwf hL => agfv_apb_GrOp_le_GrRec k r hwf hL

/-- **Non-vacuity of §3's class.**  An inhabitant of `Faithful.SeedPolicy n Bool` whose completion
word genuinely depends on the seed.  Recorded so that `agfv_apb_seed_envelope` is visibly not a
statement about an empty type; the theorem itself puts no restriction whatsoever on `Seed`,
`MeasurableSpace Seed` or `σ.P` beyond `IsProbabilityMeasure`, which is a structure field.

The measure here is a point mass, so this witness establishes inhabitance and seed-dependence of the
maps, not richness of the source; nothing downstream needs the latter. -/
noncomputable def agfv_apb_seedWitness (n : ℕ) : Faithful.SeedPolicy n Bool where
  P := MeasureTheory.Measure.dirac true
  isProb := by infer_instance
  act := fun h _ => remaining h
  fill := fun h ω => if ω then ∅ else remaining h
  act_sub := fun _ _ => le_refl _
  act_ne := fun _ _ hr => hr
  fill_sub := by
    intro h ω
    by_cases hω : ω
    · simp [hω]
    · simp [hω]
  act_meas := fun _ _ => MeasurableSet.of_discrete
  fill_meas := fun _ _ => MeasurableSet.of_discrete

/-- The envelope at the witness, so that §3's headline is exhibited on a concrete inhabitant. -/
theorem agfv_apb_seedWitness_envelope (n k : ℕ) (hstd : StdParams n k) {r : ℕ} (hr : 1 ≤ r) :
    (agfv_apb_seedWitness n).succWithinOf k r ≤ c08Envelope r k :=
  agfv_apb_seed_envelope n k hstd (agfv_apb_seedWitness n) hr

end CapV2
end AGF

/-! ## Appended audit block (everything above this line is byte-identical to
`devB2/AllPolicyBound.lean`,
sha256 recorded in the development records).  Elaborated against the freshly rebuilt
canonical AGFCore copy, not against the branch-time environment. -/
set_option pp.numericTypes true
#check @AGF.CapV2.agfv_apb_behSuccWithin_le_GrRec
#print axioms AGF.CapV2.agfv_apb_behSuccWithin_le_GrRec
#check @AGF.CapV2.agfv_apb_claim_C08_all_policy
#print axioms AGF.CapV2.agfv_apb_claim_C08_all_policy
#check @AGF.CapV2.agfv_apb_GrOp_le_GrRec
#print axioms AGF.CapV2.agfv_apb_GrOp_le_GrRec
#check @AGF.CapV2.agfv_apb_all_policy_envelope
#print axioms AGF.CapV2.agfv_apb_all_policy_envelope
#check @AGF.CapV2.agfv_apb_succWithin_le_GrRec
#print axioms AGF.CapV2.agfv_apb_succWithin_le_GrRec
#check @AGF.CapV2.agfv_apb_seed_succWithinOf_le_GrRec
#print axioms AGF.CapV2.agfv_apb_seed_succWithinOf_le_GrRec
#check @AGF.CapV2.agfv_apb_seed_envelope
#print axioms AGF.CapV2.agfv_apb_seed_envelope
#print AGF.Faithful.SeedPolicy
#print AGF.Faithful.SeedPolicy.succWithinOf


==> anc/formal_companion/lean/src/A36RWBase/C06Envelope.lean <==
/-
AGF-V2, branch `devB25`: **the DEPTH half of C06 on the SAME exhibited schedule.**

`obligation-18`.  `AGFC06E.c06_nominal_loss_le` (`claim-43`, FORMALIZED) exhibits an actual
`AGF.FullSchedule` of `I_{2k}` with `AGF.lossSched (2k) k U ≤ δ`, for every `k ≥ 1`, every real
`0 < δ ≤ 1/2` and EVERY fuel `f`.  It bounds no depth.  At `f = 0` the nominal profile is empty, the
all-singleton tail covers all of `I_{2k}`, and the schedule's length is `2k` -- so no depth bound
follows from that theorem, and the missing statement is genuinely a separate one.

WHAT §6 ADDS (the only new mathematics in this file):

  `AGFC06L.nomProfile_length_le`      -- the length of `AGFC06E.nomProfile` is at most
    (head-step count) + (`AGFC06.halveCount` from the head's own stopping value).  Bookkeeping over
    the one recursion, using that the head guard `16A² < M` cannot re-fire once the clock has fallen
    below it.
  `AGFC06L.nomEnd_le_twoLam`          -- FUEL SUFFICIENCY, with the witness `f = 2k`: fuel at least
    the starting size makes the clock reach its own terminal state, where both guards have failed, so
    the residual is `≤ 2Λ`.  This is the step the `δ` half does not contain.
  `AGFC06L.nomProfile_sum_add_nomEnd` -- the committed sizes plus the residual are all of `M`, so the
    singleton tail has exactly `nomEnd` batches.
  `AGFC06L.c06_exhibited_stages`      -- the exhibited schedule, with BOTH halves: `ℓ ≤ δ` and
    `length ≤ (T − 1) + ⌈log₂ 3T⌉ + 2Λ`.
  `AGFC06L.c06_exhibited_envelope`    -- the same at AGF-08 C06's printed analytic envelope
    `L_n + 2 ln(L_n + 1) + 192 ln(1/δ) + 280`.

WHAT IS NOT HERE.  AGF-08 C06 prints `min{k+1, L_n + 2 ln(L_n+1) + 192 ln(1/δ) + 280}`; only the
SECOND branch is proved.  The `k+1` branch is the zero-error `(k, 1^k)` witness (C10 material) and
`min` needs both.  The B row and the F row upper halves are NOT assembled here even though
`AGFC06E.c06_nominal_Bopt_le` and `agfv_Fopt_le_of_leakage` now have everything they need.

RE-INCLUSIONS, claiming NO novelty for any declaration inside them.  Branch artifacts cannot import
one another, so the prerequisites are copied BYTE-FOR-BYTE:

  §1  `AGFC07O` -- `claim-43/C06NominalExit.lean` lines 11-205 (itself a re-inclusion of
      `devB26`).
  §1b `AGFC06Head` -- the same file's lines 207-623 (itself a re-inclusion of `devB27`).  This
      block is byte-identical to `devB28/C06HeadHalving.lean` lines 44-458, verified
      by `diff`, so one copy serves both dependencies.
  §2  `AGFC06` -- `devB28/C06HeadHalving.lean` lines 460-659 (itself a re-inclusion of
      `devB29`): the halving loop `halveCount` and `halveCount_le_clog`.
  §3  `AGFC06X` -- the same file's lines 661-730 (`claim-44`, FORMALIZED): the head/halving
      composition with NO head-exit hypothesis.
  §4/§5 `AGFC06E` -- `claim-43/C06NominalExit.lean` lines 624-1693 (`claim-43`,
      FORMALIZED): the exit supersolution, the two-phase nominal clock, and the `δ` half.

The one deliberate re-ordering: `open Finset AGF` is moved below §1b/§2/§3, because those three
blocks were originally elaborated without it (they are from a file that does not open `AGF`) and
`AGFC06E` was originally elaborated with it.  Every block therefore sees the namespace environment
it was written against.
-/
import Mathlib
import AGFCore.C00Struct
import AGFCore.Costs
import AGFCore.SuccessBridge
import AGFCore.Equivariance

set_option autoImplicit false
set_option relaxedAutoImplicit false

/-! ## §1b  VERBATIM RE-INCLUSION: the C06 head loop and the C06 parameters (`devB27`) -/

-- VERBATIM-BEGIN C06Head
namespace AGFC06Head

open Real

noncomputable section

/-! ## The object -/

/-- One C06 head step at remaining size `M` with scale `P = A ^ 2`: the stage
leaves `m = ceil (A * sqrt M) = ceil (sqrt (P * M))` coordinates unfilled. -/
def headStep (P : ℝ) (M : ℕ) : ℕ := ⌈Real.sqrt (P * M)⌉₊

/-- The guarded head orbit.  `headOrbit P n 0 = n`, and a step is taken only
while the C06 loop guard `M > 16 * P` holds; the orbit is stationary once the
guard fails. -/
def headOrbit (P : ℝ) (n : ℕ) : ℕ → ℕ
  | 0 => n
  | t + 1 =>
      if 16 * P < ((headOrbit P n t : ℕ) : ℝ) then headStep P (headOrbit P n t)
      else headOrbit P n t

@[simp] theorem headOrbit_zero (P : ℝ) (n : ℕ) : headOrbit P n 0 = n := rfl

theorem headOrbit_succ (P : ℝ) (n t : ℕ) :
    headOrbit P n (t + 1) =
      if 16 * P < ((headOrbit P n t : ℕ) : ℝ) then headStep P (headOrbit P n t)
      else headOrbit P n t := rfl

/-- **Faithfulness of the step.**  `headStep P M` is literally AGF-08's
`ceil (A * sqrt M)` with `A = sqrt P`, i.e. `A ^ 2 = P`. -/
theorem headStep_eq_ceil_A_mul_sqrt {P : ℝ} (hP : 0 ≤ P) (M : ℕ) :
    headStep P M = ⌈Real.sqrt P * Real.sqrt M⌉₊ := by
  rw [headStep, Real.sqrt_mul hP]

/-- The `Nat.ceil` used in `headStep` is the same as `Int.ceil`, because
`A * sqrt M >= 0`.  So no reading of AGF-08's `ceil` is being dodged. -/
theorem headStep_eq_intCeil {P : ℝ} (hP : 0 ≤ P) (M : ℕ) :
    ((headStep P M : ℕ) : ℤ) = ⌈Real.sqrt P * Real.sqrt M⌉ := by
  rw [headStep_eq_ceil_A_mul_sqrt hP]
  exact Int.natCast_ceil_eq_ceil (by positivity)

/-- Once the guard has failed the orbit never moves again, so "stopped at time
`t`" is genuinely "stopped". -/
theorem headOrbit_stationary {P : ℝ} {n t : ℕ}
    (h : ((headOrbit P n t : ℕ) : ℝ) ≤ 16 * P) :
    ∀ s, headOrbit P n (t + s) = headOrbit P n t := by
  intro s
  induction s with
  | zero => rfl
  | succ s ih =>
      have hnot : ¬ (16 * P < ((headOrbit P n (t + s) : ℕ) : ℝ)) := by
        rw [ih]; exact not_lt.2 h
      rw [show t + (s + 1) = (t + s) + 1 by ring, headOrbit_succ, if_neg hnot, ih]

/-- The number of iterations the loop performs: the first time the guard fails.
The two lemmas below say this really is the while-loop's iteration count -- the
guard holds strictly before `headLen` and fails at `headLen`. -/
def headLen (P : ℝ) (n : ℕ) : ℕ := sInf {t | ((headOrbit P n t : ℕ) : ℝ) ≤ 16 * P}

/-- Every iteration index strictly below `headLen` really did run: its guard held. -/
theorem guard_holds_before {P : ℝ} {n : ℕ} {t : ℕ} (ht : t < headLen P n) :
    16 * P < ((headOrbit P n t : ℕ) : ℝ) := by
  rw [headLen] at ht
  have h := Nat.notMem_of_lt_sInf ht
  rw [Set.mem_setOf_eq, not_le] at h
  exact h

/-- At `headLen` the guard has failed, so the loop stops there. -/
theorem guard_fails_at {P : ℝ} {n : ℕ}
    (h : ∃ t, ((headOrbit P n t : ℕ) : ℝ) ≤ 16 * P) :
    ((headOrbit P n (headLen P n) : ℕ) : ℝ) ≤ 16 * P :=
  Nat.sInf_mem h

theorem headLen_le_of_stop {P : ℝ} {n T : ℕ}
    (hT : ((headOrbit P n T : ℕ) : ℝ) ≤ 16 * P) : headLen P n ≤ T :=
  Nat.sInf_le hT

/-! ## The elementary step estimate -/

/-- `4 * P ≤ sqrt (P * M)` as soon as the guard `16 * P < M` holds. -/
theorem four_P_le_sqrt {P : ℝ} (hP : 0 ≤ P) {M : ℕ} (hM : 16 * P < (M : ℝ)) :
    4 * P ≤ Real.sqrt (P * M) := by
  have h4 : (0:ℝ) ≤ 4 * P := by positivity
  rw [show (4:ℝ) * P = Real.sqrt ((4 * P) ^ 2) by rw [Real.sqrt_sq h4]]
  apply Real.sqrt_le_sqrt
  nlinarith [hM, hP]

/-- The head step obeys `m ^ 2 ≤ (1 + 1/(4P)) ^ 2 * (P * M)` while the guard
holds.  This is the only place the ceiling is handled: its `+1` slack is absorbed
exactly by the factor `1 + 1/(4P)`, because the guard forces `sqrt (P*M) ≥ 4P`.
This is the boundary of the argument, and it is where a naive contraction fails:
without the guard, `ceil (A sqrt M)` can exceed `A sqrt M` by almost 1 and no
multiplicative bound holds. -/
theorem headStep_sq_le {P : ℝ} (hP : 0 < P) {M : ℕ} (hM : 16 * P < (M : ℝ)) :
    ((headStep P M : ℕ) : ℝ) ^ 2 ≤ (1 + 1 / (4 * P)) ^ 2 * (P * M) := by
  have hPM : (0:ℝ) ≤ P * M := by positivity
  have hs0 : 0 ≤ Real.sqrt (P * M) := Real.sqrt_nonneg _
  have hsq : Real.sqrt (P * M) ^ 2 = P * M := Real.sq_sqrt hPM
  have hs4 : 4 * P ≤ Real.sqrt (P * M) := four_P_le_sqrt hP.le hM
  have hceil : ((headStep P M : ℕ) : ℝ) < Real.sqrt (P * M) + 1 := by
    simpa [headStep] using Nat.ceil_lt_add_one hs0
  have h1 : 1 ≤ Real.sqrt (P * M) / (4 * P) := by
    rw [le_div_iff₀ (by positivity)]; linarith
  have hmul : (1 + 1 / (4 * P)) * Real.sqrt (P * M)
      = Real.sqrt (P * M) + Real.sqrt (P * M) / (4 * P) := by
    field_simp
  have hle : ((headStep P M : ℕ) : ℝ) ≤ (1 + 1 / (4 * P)) * Real.sqrt (P * M) := by
    rw [hmul]; linarith
  have hnn : (0:ℝ) ≤ ((headStep P M : ℕ) : ℝ) := Nat.cast_nonneg _
  nlinarith [hle, hnn, hsq, hs0]

/-- The guard makes the recurrence strictly decreasing, so "at most `T` steps" is
a statement about a genuinely terminating while-loop. -/
theorem headStep_lt {P : ℝ} (hP : 1 ≤ P) {M : ℕ} (hM : 16 * P < (M : ℝ)) :
    headStep P M < M := by
  have hP0 : (0:ℝ) < P := lt_of_lt_of_le zero_lt_one hP
  have hM0 : (16:ℝ) < (M:ℝ) := by nlinarith
  have hPM : (0:ℝ) ≤ P * M := by positivity
  have hs0 : 0 ≤ Real.sqrt (P * M) := Real.sqrt_nonneg _
  have hsq : Real.sqrt (P * M) ^ 2 = P * M := Real.sq_sqrt hPM
  have hceil : ((headStep P M : ℕ) : ℝ) < Real.sqrt (P * M) + 1 := by
    simpa [headStep] using Nat.ceil_lt_add_one hs0
  have hslt : Real.sqrt (P * M) < (M:ℝ) / 4 := by
    nlinarith [hsq, hs0, hM, hM0]
  have hlt : ((headStep P M : ℕ) : ℝ) < (M:ℝ) := by
    have : (M:ℝ) / 4 + 1 ≤ (M:ℝ) := by linarith
    linarith
  exact_mod_cast hlt

/-! ## The abstract descent lemma -/

/-- If a real sequence contracts as `w (t+1) ≤ sqrt (w t)` whenever it is above
`B ≥ 1`, and is stationary at or below `B`, then `w 0 ≤ B ^ 2 ^ T` forces
`w T ≤ B`.

No fractional powers and no logarithms: the halving of the exponent is carried by
`sqrt (B ^ 2 ^ (T+1)) = B ^ 2 ^ T`, and the induction shifts the sequence. -/
theorem descent (B : ℝ) (hB : 1 ≤ B) :
    ∀ (T : ℕ) (w : ℕ → ℝ),
      (∀ t, B < w t → w (t + 1) ≤ Real.sqrt (w t)) →
      (∀ t, w t ≤ B → w (t + 1) = w t) →
      w 0 ≤ B ^ 2 ^ T → w T ≤ B := by
  intro T
  induction T with
  | zero => intro w _ _ h; simpa using h
  | succ T ih =>
      intro w hstep hstop h0
      have hB0 : (0:ℝ) ≤ B := le_trans zero_le_one hB
      by_cases hc : w 0 ≤ B
      · have hconst : ∀ t, w t = w 0 := by
          intro t
          induction t with
          | zero => rfl
          | succ t iht =>
              have hbt : w t ≤ B := by rw [iht]; exact hc
              rw [hstop t hbt, iht]
        rw [hconst (T + 1)]; exact hc
      · rw [not_le] at hc
        have hpow : B ^ 2 ^ (T + 1) = (B ^ 2 ^ T) ^ 2 := by
          rw [pow_succ, pow_mul]
        have h1 : w 1 ≤ B ^ 2 ^ T := by
          refine le_trans (hstep 0 hc) ?_
          have hmono : Real.sqrt (w 0) ≤ Real.sqrt ((B ^ 2 ^ T) ^ 2) :=
            Real.sqrt_le_sqrt (by rw [← hpow]; exact h0)
          rwa [Real.sqrt_sq (pow_nonneg hB0 _)] at hmono
        exact ih (fun t => w (t + 1)) (fun t h => hstep (t + 1) h)
          (fun t h => hstop (t + 1) h) h1

/-! ## The rescaled head orbit -/

/-- The head loop has stopped by time `T` as soon as the rescaled start value
`n / (c^2 P)` is at most `(16 / c^2) ^ 2 ^ T`, where `c = 1 + 1/(4P)`. -/
theorem head_descent {P : ℝ} (hP : 1 ≤ P) (n T : ℕ)
    (hstart : (n : ℝ) / ((1 + 1 / (4 * P)) ^ 2 * P)
        ≤ (16 / (1 + 1 / (4 * P)) ^ 2) ^ 2 ^ T) :
    ((headOrbit P n T : ℕ) : ℝ) ≤ 16 * P := by
  have hP0 : (0:ℝ) < P := lt_of_lt_of_le zero_lt_one hP
  obtain ⟨c, hcdef⟩ : ∃ c : ℝ, c = 1 + 1 / (4 * P) := ⟨_, rfl⟩
  have hinv : (0:ℝ) < 1 / (4 * P) := by positivity
  have hc1 : (1:ℝ) ≤ c := by rw [hcdef]; linarith
  have hc0 : (0:ℝ) < c := lt_of_lt_of_le zero_lt_one hc1
  have hcsq : (0:ℝ) < c ^ 2 := by positivity
  have hd0 : (0:ℝ) < c ^ 2 * P := by positivity
  have hcle : c ≤ 5 / 4 := by
    rw [hcdef]
    have : 1 / (4 * P) ≤ 1 / 4 := by
      apply one_div_le_one_div_of_le (by norm_num); linarith
    linarith
  obtain ⟨w, hwdef⟩ : ∃ w : ℕ → ℝ, ∀ t, w t = ((headOrbit P n t : ℕ) : ℝ) / (c ^ 2 * P) :=
    ⟨_, fun _ => rfl⟩
  -- the loop guard translates exactly
  have hguard : ∀ t, (16 / c ^ 2 < w t ↔ 16 * P < ((headOrbit P n t : ℕ) : ℝ)) := by
    intro t
    rw [hwdef t, div_lt_div_iff₀ hcsq hd0]
    constructor
    · intro h; nlinarith [h]
    · intro h; nlinarith [h]
  -- the contraction step, exact in the rescaled coordinate
  have hstep : ∀ t, 16 / c ^ 2 < w t → w (t + 1) ≤ Real.sqrt (w t) := by
    intro t hlt
    have hM : 16 * P < ((headOrbit P n t : ℕ) : ℝ) := (hguard t).1 hlt
    have horb : headOrbit P n (t + 1) = headStep P (headOrbit P n t) := by
      rw [headOrbit_succ, if_pos hM]
    have hkey : ((headStep P (headOrbit P n t) : ℕ) : ℝ) ^ 2
        ≤ c ^ 2 * (P * ((headOrbit P n t : ℕ) : ℝ)) := by
      rw [hcdef]; exact headStep_sq_le hP0 hM
    have hwt0 : 0 ≤ w t := by rw [hwdef t]; positivity
    have hnn : 0 ≤ w (t + 1) := by rw [hwdef (t + 1)]; positivity
    rw [Real.le_sqrt hnn hwt0, hwdef (t + 1), hwdef t, horb, div_pow,
      div_le_div_iff₀ (by positivity) hd0]
    nlinarith [hkey, hd0, hP0, hcsq]
  -- once at or below the guard the orbit is stationary
  have hstop : ∀ t, w t ≤ 16 / c ^ 2 → w (t + 1) = w t := by
    intro t hle
    have hM : ¬ (16 * P < ((headOrbit P n t : ℕ) : ℝ)) := fun h =>
      absurd ((hguard t).2 h) (not_lt.2 hle)
    have horb : headOrbit P n (t + 1) = headOrbit P n t := by
      rw [headOrbit_succ, if_neg hM]
    rw [hwdef (t + 1), hwdef t, horb]
  have hB1 : (1:ℝ) ≤ 16 / c ^ 2 := by
    rw [le_div_iff₀ hcsq]; nlinarith [hcle, hc1]
  have hfin : w T ≤ 16 / c ^ 2 :=
    descent (16 / c ^ 2) hB1 T w hstep hstop (by rw [hwdef 0]; simpa [hcdef] using hstart)
  rw [hwdef T, div_le_div_iff₀ hd0 hcsq] at hfin
  nlinarith [hfin, hcsq, hP0]

/-! ## The AGF-08 C06 parameters -/

/-- `L_n = log_2 (max 2 (log n))`. -/
def Lval (n : ℕ) : ℝ := Real.logb 2 (max 2 (Real.log n))

/-- `T = ceil L_n`.  `Nat.ceil` agrees with `Int.ceil` here because `L_n ≥ 1`
(`Tval_eq_intCeil` below). -/
def Tval (n : ℕ) : ℕ := ⌈Lval n⌉₊

/-- `u = log (4 / delta)`. -/
def uval (δ : ℝ) : ℝ := Real.log (4 / δ)

/-- `A^2 = 32 * T * u`. -/
def Pval (n : ℕ) (δ : ℝ) : ℝ := 32 * (Tval n : ℝ) * uval δ

theorem one_le_Lval (n : ℕ) : 1 ≤ Lval n := by
  have h2 : (2:ℝ) ≤ max 2 (Real.log n) := le_max_left _ _
  have hpos : (0:ℝ) < max 2 (Real.log n) := lt_of_lt_of_le (by norm_num) h2
  rw [Lval, Real.le_logb_iff_rpow_le (by norm_num) hpos, Real.rpow_one]
  exact h2

theorem one_le_Tval (n : ℕ) : 1 ≤ Tval n := by
  have h : (1:ℝ) ≤ (Tval n : ℝ) := le_trans (one_le_Lval n) (Nat.le_ceil _)
  exact_mod_cast h

/-- `Nat.ceil` is the right reading of AGF-08's `T = ceil L_n`: it agrees with
`Int.ceil` because `L_n ≥ 1 > 0`. -/
theorem Tval_eq_intCeil (n : ℕ) : ((Tval n : ℕ) : ℤ) = ⌈Lval n⌉ :=
  Int.natCast_ceil_eq_ceil (le_trans zero_le_one (one_le_Lval n))

theorem one_le_uval {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) : 1 ≤ uval δ := by
  have h8 : (8:ℝ) ≤ 4 / δ := by
    rw [le_div_iff₀ hδ0]; linarith
  have hexp : Real.exp 1 ≤ 4 / δ := by
    have := Real.exp_one_lt_d9
    linarith
  rw [uval, Real.le_log_iff_exp_le (by linarith)]
  exact hexp

theorem thirtytwo_le_Pval (n : ℕ) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) :
    (32:ℝ) ≤ Pval n δ := by
  have hT : (1:ℝ) ≤ (Tval n : ℝ) := by exact_mod_cast one_le_Tval n
  have hu : (1:ℝ) ≤ uval δ := one_le_uval hδ0 hδ1
  rw [Pval]; nlinarith

theorem one_le_Pval (n : ℕ) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) :
    (1:ℝ) ≤ Pval n δ := le_trans (by norm_num) (thirtytwo_le_Pval n hδ0 hδ1)

/-- `2 ^ T ≥ log n`: the defining property of `T = ceil (log_2 (max 2 (log n)))`. -/
theorem log_le_two_pow_Tval (n : ℕ) : Real.log n ≤ (2:ℝ) ^ (Tval n) := by
  have h2 : (2:ℝ) ≤ max 2 (Real.log n) := le_max_left _ _
  have hpos : (0:ℝ) < max 2 (Real.log n) := lt_of_lt_of_le (by norm_num) h2
  have hrw : (2:ℝ) ^ (Lval n) = max 2 (Real.log n) :=
    Real.rpow_logb (by norm_num) (by norm_num) hpos
  have hmono : (2:ℝ) ^ (Lval n) ≤ (2:ℝ) ^ ((Tval n : ℕ) : ℝ) :=
    (Real.rpow_le_rpow_left_iff (by norm_num)).2 (Nat.le_ceil _)
  rw [Real.rpow_natCast] at hmono
  calc Real.log n ≤ max 2 (Real.log n) := le_max_right _ _
    _ = (2:ℝ) ^ (Lval n) := hrw.symm
    _ ≤ (2:ℝ) ^ (Tval n) := hmono

/-- `n ≤ exp (2 ^ T)`. -/
theorem cast_le_exp_two_pow (n : ℕ) (hn : 1 ≤ n) :
    (n : ℝ) ≤ Real.exp ((2:ℝ) ^ (Tval n)) := by
  have hn0 : (0:ℝ) < (n:ℝ) := by exact_mod_cast hn
  calc (n:ℝ) = Real.exp (Real.log n) := (Real.exp_log hn0).symm
    _ ≤ Real.exp ((2:ℝ) ^ (Tval n)) := Real.exp_le_exp.2 (log_le_two_pow_Tval n)

/-! ## Main theorems -/

/-- **AGF-08 C06 head stage, universal form.**  For every `n` and every real
`0 < delta ≤ 1/2`, the deterministic integer recurrence `M ← ceil (A sqrt M)`
iterated from `M = n` while `M > 16 A^2`, with `T = ceil L_n`, `u = log (4/delta)`
and `A^2 = 32 T u`, has stopped after at most `T` iterations. -/
theorem c06_head_stopped_at_Tval (n : ℕ) (hn : 1 ≤ n) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) :
    ((headOrbit (Pval n δ) n (Tval n) : ℕ) : ℝ) ≤ 16 * Pval n δ := by
  set P := Pval n δ with hPdef
  have hP : (1:ℝ) ≤ P := one_le_Pval n hδ0 hδ1
  have hP0 : (0:ℝ) < P := lt_of_lt_of_le zero_lt_one hP
  obtain ⟨c, hcdef⟩ : ∃ c : ℝ, c = 1 + 1 / (4 * P) := ⟨_, rfl⟩
  have hinv : (0:ℝ) < 1 / (4 * P) := by positivity
  have hc1 : (1:ℝ) ≤ c := by rw [hcdef]; linarith
  have hc0 : (0:ℝ) < c := lt_of_lt_of_le zero_lt_one hc1
  have hcsq : (0:ℝ) < c ^ 2 := by positivity
  have hcle : c ≤ 5 / 4 := by
    rw [hcdef]
    have : 1 / (4 * P) ≤ 1 / 4 := by
      apply one_div_le_one_div_of_le (by norm_num); linarith
    linarith
  -- `exp 1 ≤ 16 / c ^ 2`
  have hB : Real.exp 1 ≤ 16 / c ^ 2 := by
    have h1 := Real.exp_one_lt_d9
    rw [le_div_iff₀ hcsq]; nlinarith [hcle, hc1, h1]
  have hB0 : (0:ℝ) ≤ 16 / c ^ 2 := le_trans (Real.exp_nonneg 1) hB
  have hcp : (1:ℝ) ≤ c ^ 2 * P := by nlinarith [hc1, hP, hcsq]
  apply head_descent hP n (Tval n)
  rw [← hcdef]
  have hstart : (n:ℝ) / (c ^ 2 * P) ≤ (n:ℝ) := by
    rw [div_le_iff₀ (by positivity)]
    have h := mul_le_mul_of_nonneg_left hcp (Nat.cast_nonneg (α := ℝ) n)
    rw [mul_one] at h
    exact h
  refine le_trans hstart (le_trans (cast_le_exp_two_pow n hn) ?_)
  -- `exp (2 ^ T) = (exp 1) ^ (2 ^ T) ≤ (16 / c ^ 2) ^ (2 ^ T)`
  have hpow : Real.exp ((2:ℝ) ^ (Tval n)) = Real.exp 1 ^ (2 ^ (Tval n)) := by
    rw [← Real.exp_nat_mul]
    norm_num
  rw [hpow]
  exact pow_le_pow_left₀ (Real.exp_nonneg 1) hB _

/-- The same statement read as an iteration count: the loop performs at most `T`
iterations.  This form is *not* vacuous through `sInf ∅ = 0`: its proof exhibits
`Tval n` as an actual member of the stopping set via
`c06_head_stopped_at_Tval`. -/
theorem c06_head_len_le_Tval (n : ℕ) (hn : 1 ≤ n) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) :
    headLen (Pval n δ) n ≤ Tval n :=
  headLen_le_of_stop (c06_head_stopped_at_Tval n hn hδ0 hδ1)

/-- The stopping set is nonempty, which is what makes `headLen` meaningful. -/
theorem c06_stop_set_nonempty (n : ℕ) (hn : 1 ≤ n) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) :
    ∃ t, ((headOrbit (Pval n δ) n t : ℕ) : ℝ) ≤ 16 * Pval n δ :=
  ⟨Tval n, c06_head_stopped_at_Tval n hn hδ0 hδ1⟩

/-- The head stage in fact stops one step earlier: at most `T - 1` iterations.
This matches the measured slack of a full step on the tested grid, and `T - 1`
is the best bound of this shape because `head = T - 1` is attained. -/
theorem c06_head_stopped_at_Tval_sub_one (n : ℕ) (hn : 1 ≤ n) {δ : ℝ}
    (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) :
    ((headOrbit (Pval n δ) n (Tval n - 1) : ℕ) : ℝ) ≤ 16 * Pval n δ := by
  set P := Pval n δ with hPdef
  have hP : (1:ℝ) ≤ P := one_le_Pval n hδ0 hδ1
  have hP0 : (0:ℝ) < P := lt_of_lt_of_le zero_lt_one hP
  have hT1 : 1 ≤ Tval n := one_le_Tval n
  obtain ⟨c, hcdef⟩ : ∃ c : ℝ, c = 1 + 1 / (4 * P) := ⟨_, rfl⟩
  have hinv : (0:ℝ) < 1 / (4 * P) := by positivity
  have hc1 : (1:ℝ) ≤ c := by rw [hcdef]; linarith
  have hc0 : (0:ℝ) < c := lt_of_lt_of_le zero_lt_one hc1
  have hcsq : (0:ℝ) < c ^ 2 := by positivity
  have hcle : c ≤ 5 / 4 := by
    rw [hcdef]
    have : 1 / (4 * P) ≤ 1 / 4 := by
      apply one_div_le_one_div_of_le (by norm_num); linarith
    linarith
  -- `exp 2 ≤ 16 / c ^ 2`, since `c ≤ 5/4` gives `16/c^2 ≥ 10.24 > 7.39 > exp 2`
  have hexp2 : Real.exp 2 ≤ 16 / c ^ 2 := by
    have h1 := Real.exp_one_lt_d9
    have h2 : Real.exp 2 = Real.exp 1 ^ 2 := by
      rw [← Real.exp_nat_mul]; norm_num
    have h3 : Real.exp 1 ^ 2 < (2.7182818286:ℝ) ^ 2 :=
      pow_lt_pow_left₀ h1 (Real.exp_nonneg 1) (by norm_num)
    rw [le_div_iff₀ hcsq, h2]
    nlinarith [hcle, hc1, h3]
  have hcp : (1:ℝ) ≤ c ^ 2 * P := by nlinarith [hc1, hP, hcsq]
  apply head_descent hP n (Tval n - 1)
  rw [← hcdef]
  have hstart : (n:ℝ) / (c ^ 2 * P) ≤ (n:ℝ) := by
    rw [div_le_iff₀ (by positivity)]
    have h := mul_le_mul_of_nonneg_left hcp (Nat.cast_nonneg (α := ℝ) n)
    rw [mul_one] at h
    exact h
  refine le_trans hstart (le_trans (cast_le_exp_two_pow n hn) ?_)
  -- `2 ^ T = 2 ^ (T-1) * 2`, so `exp (2 ^ T) = (exp 2) ^ (2 ^ (T-1))`
  have hTsplit : (2:ℝ) ^ (Tval n) = (2 ^ (Tval n - 1) : ℕ) * (2:ℝ) := by
    have : Tval n = (Tval n - 1) + 1 := (Nat.succ_pred_eq_of_pos hT1).symm
    rw [this]
    push_cast
    ring
  have hpow : Real.exp ((2:ℝ) ^ (Tval n)) = Real.exp 2 ^ (2 ^ (Tval n - 1)) := by
    rw [hTsplit, Real.exp_nat_mul]
  rw [hpow]
  exact pow_le_pow_left₀ (Real.exp_nonneg 2) hexp2 _

theorem c06_head_len_le_Tval_sub_one (n : ℕ) (hn : 1 ≤ n) {δ : ℝ}
    (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) :
    headLen (Pval n δ) n ≤ Tval n - 1 :=
  headLen_le_of_stop (c06_head_stopped_at_Tval_sub_one n hn hδ0 hδ1)

/-- Restated in the form the C06 chain uses: for every **even** `n = 2k ≥ 2` and
every `0 < delta ≤ 1/2`, the head stage performs at most `T = ceil L_n`
iterations. -/
theorem c06_head_recurrence (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) :
    headLen (Pval (2 * k) δ) (2 * k) ≤ Tval (2 * k) :=
  c06_head_len_le_Tval (2 * k) (by omega) hδ0 hδ1

end

end AGFC06Head
-- VERBATIM-END C06Head

/-! ## §2  VERBATIM RE-INCLUSION: the C06 halving loop (`devB29`, via `devB28`) -/

-- VERBATIM-BEGIN C06Halving
namespace AGFC06

/-! ## §1  The halving loop, and an exact characterisation of its length -/

/-- The AGF-08 C06 halving stage: state `M ← ⌊M/2⌋`, loop guard `2Λ < M`.  The argument
`twoLam` is `2Λ`, so the guard is literally the script's `while Mh > 2 * Lam`. -/
def halveCount (twoLam M : ℕ) : ℕ :=
  if h : twoLam < M then halveCount twoLam (M / 2) + 1 else 0
decreasing_by exact Nat.div_lt_self (by omega) (by norm_num)

lemma halveCount_of_le {twoLam M : ℕ} (h : M ≤ twoLam) : halveCount twoLam M = 0 := by
  rw [halveCount]
  simp only [dif_neg (by omega : ¬ twoLam < M)]

lemma halveCount_of_lt {twoLam M : ℕ} (h : twoLam < M) :
    halveCount twoLam M = halveCount twoLam (M / 2) + 1 := by
  rw [halveCount]
  simp only [dif_pos h]

/-- **Exact characterisation.**  The loop stops after at most `S` steps iff floor-dividing the
start by `2^S` already lands at or below the guard.  Both directions, because the `←` direction
is what proves the upper bound and the `→` direction is what makes the counterexample below a
statement about the loop rather than about an inequality. -/
theorem halveCount_le_iff (twoLam : ℕ) :
    ∀ (S M : ℕ), halveCount twoLam M ≤ S ↔ M / 2 ^ S ≤ twoLam := by
  intro S
  induction S with
  | zero =>
      intro M
      constructor
      · intro h
        by_contra hc
        have hlt : twoLam < M := by
          simpa [pow_zero, Nat.div_one] using hc
        rw [halveCount_of_lt hlt] at h
        omega
      · intro h
        rw [pow_zero, Nat.div_one] at h
        rw [halveCount_of_le h]
  | succ S ih =>
      intro M
      by_cases hlt : twoLam < M
      · have hstep : halveCount twoLam M = halveCount twoLam (M / 2) + 1 :=
          halveCount_of_lt hlt
        have hdiv : M / 2 / 2 ^ S = M / 2 ^ (S + 1) := by
          rw [Nat.div_div_eq_div_mul, pow_succ, mul_comm]
        rw [hstep]
        constructor
        · intro h
          have h2 : halveCount twoLam (M / 2) ≤ S := by omega
          have := (ih (M / 2)).1 h2
          rwa [hdiv] at this
        · intro h
          have h2 : M / 2 / 2 ^ S ≤ twoLam := by rwa [hdiv]
          have := (ih (M / 2)).2 h2
          omega
      · have hMle : M ≤ twoLam := by omega
        rw [halveCount_of_le hMle]
        refine ⟨fun _ => ?_, fun _ => Nat.zero_le _⟩
        exact le_trans (Nat.div_le_self _ _) hMle

/-! ## §2  `Nat.clog 2` *is* `⌈log₂ ·⌉`

Stated against `Real.log m / Real.log 2` rather than against `Real.logb`, because
`Mathlib.Analysis.SpecialFunctions.Logb` is not in this project's built Mathlib subset; the
quotient is `Real.logb 2 m` by definition, so nothing is lost. -/

theorem clog_eq_ceil_log_div_log (m : ℕ) (hm : 2 ≤ m) :
    ⌈Real.log (m : ℝ) / Real.log 2⌉ = (Nat.clog 2 m : ℤ) := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hmR : (0 : ℝ) < (m : ℝ) := by
    have h : 0 < m := by omega
    exact_mod_cast h
  have hupper : m ≤ 2 ^ Nat.clog 2 m := Nat.le_pow_clog (by norm_num) m
  have hSpos : 1 ≤ Nat.clog 2 m := by
    rcases Nat.eq_zero_or_pos (Nat.clog 2 m) with h0 | hpos
    · rw [h0, pow_zero] at hupper; omega
    · omega
  have hlower : 2 ^ (Nat.clog 2 m - 1) < m :=
    Nat.pow_lt_of_lt_clog (b := 2) (x := m) (by omega)
  -- upper: `log m / log 2 ≤ ⌈log₂ m⌉`
  have hup : Real.log (m : ℝ) / Real.log 2 ≤ ((Nat.clog 2 m : ℕ) : ℝ) := by
    have h1 : (m : ℝ) ≤ (2 : ℝ) ^ (Nat.clog 2 m) := by exact_mod_cast hupper
    have h2 : Real.log (m : ℝ) ≤ Real.log ((2 : ℝ) ^ (Nat.clog 2 m)) :=
      Real.log_le_log hmR h1
    rw [Real.log_pow] at h2
    rw [div_le_iff₀ hl2]
    linarith
  -- lower: `⌈log₂ m⌉ − 1 < log m / log 2`
  have hlo : ((Nat.clog 2 m : ℕ) : ℝ) - 1 < Real.log (m : ℝ) / Real.log 2 := by
    have h1 : (2 : ℝ) ^ (Nat.clog 2 m - 1) < (m : ℝ) := by exact_mod_cast hlower
    have h2 : Real.log ((2 : ℝ) ^ (Nat.clog 2 m - 1)) < Real.log (m : ℝ) :=
      Real.log_lt_log (by positivity) h1
    rw [Real.log_pow] at h2
    have hcast : ((Nat.clog 2 m - 1 : ℕ) : ℝ) = ((Nat.clog 2 m : ℕ) : ℝ) - 1 := by
      push_cast [Nat.cast_sub hSpos]
      ring
    rw [hcast] at h2
    rw [lt_div_iff₀ hl2]
    linarith
  rw [Int.ceil_eq_iff]
  push_cast
  exact ⟨by linarith, by linarith⟩

/-! ## §3  The halving-length bound, universal in `(T, u, M)` -/

/-- **The engine.**  Any `S` whose power of two reaches `3T` bounds the halving length, once
the start is below the head's exit threshold `16A² = 512 T u`.  Only `T ≥ 1` and `u > 0` are
used — in particular **not** `Λ ≥ 96 ln 8`, and **not** `n ≤ exp(2^T)`. -/
theorem halveCount_le_of_pow_ge (T : ℕ) (hT : 1 ≤ T) (u : ℝ) (hu : 0 < u) (M S : ℕ)
    (hM : (M : ℝ) ≤ 512 * (T : ℝ) * u) (hS : 3 * T ≤ 2 ^ S) :
    halveCount (2 * ⌈96 * u⌉₊) M ≤ S := by
  rw [halveCount_le_iff]
  -- reduce to `M < (2Λ + 1) * 2^S` in ℕ
  have hpow : 0 < 2 ^ S := pow_pos (by norm_num : (0 : ℕ) < 2) S
  have hkey : M < (2 * ⌈96 * u⌉₊ + 1) * 2 ^ S := by
    have hlamR : (96 : ℝ) * u ≤ (⌈96 * u⌉₊ : ℝ) := Nat.le_ceil _
    have hpowR : (3 : ℝ) * (T : ℝ) ≤ ((2 ^ S : ℕ) : ℝ) := by
      have h := (Nat.cast_le (α := ℝ)).2 hS
      push_cast at h ⊢
      linarith
    have hTR : (1 : ℝ) ≤ (T : ℝ) := by exact_mod_cast hT
    have hlampos : (0 : ℝ) < 2 * (⌈96 * u⌉₊ : ℝ) + 1 := by
      have : (0 : ℝ) ≤ (⌈96 * u⌉₊ : ℝ) := Nat.cast_nonneg _
      linarith
    have hprod : (192 * u) * ((2 ^ S : ℕ) : ℝ)
        ≤ (2 * (⌈96 * u⌉₊ : ℝ) + 1) * ((2 ^ S : ℕ) : ℝ) := by
      have hnn : (0 : ℝ) ≤ ((2 ^ S : ℕ) : ℝ) := Nat.cast_nonneg _
      have : (192 : ℝ) * u ≤ 2 * (⌈96 * u⌉₊ : ℝ) + 1 := by linarith
      exact mul_le_mul_of_nonneg_right this hnn
    have hprod2 : (192 * u) * (3 * (T : ℝ)) ≤ (192 * u) * ((2 ^ S : ℕ) : ℝ) := by
      have : (0 : ℝ) ≤ 192 * u := by linarith
      exact mul_le_mul_of_nonneg_left hpowR this
    have hmargin : (M : ℝ) < (192 * u) * (3 * (T : ℝ)) := by nlinarith [mul_pos hu (lt_of_lt_of_le zero_lt_one hTR)]
    have hfinal : (M : ℝ) < ((2 * ⌈96 * u⌉₊ + 1 : ℕ) : ℝ) * ((2 ^ S : ℕ) : ℝ) := by
      push_cast
      push_cast at hprod hprod2 hmargin
      linarith
    have h := hfinal
    rw [← Nat.cast_mul] at h
    exact_mod_cast h
  have hdiv : M / 2 ^ S < 2 * ⌈96 * u⌉₊ + 1 := (Nat.div_lt_iff_lt_mul hpow).2 hkey
  omega

/-- **`claim-45`, universal form, conditional on the head-exit invariant.**
`⌈log₂ 3T⌉` steps suffice, for every `T ≥ 1`, every `u > 0` and every start `M ≤ 16A²`. -/
theorem halveCount_le_clog (T : ℕ) (hT : 1 ≤ T) (u : ℝ) (hu : 0 < u) (M : ℕ)
    (hM : (M : ℝ) ≤ 512 * (T : ℝ) * u) :
    halveCount (2 * ⌈96 * u⌉₊) M ≤ Nat.clog 2 (3 * T) :=
  halveCount_le_of_pow_ge T hT u hu M _ hM (Nat.le_pow_clog (by norm_num) _)

/-- The same statement with the threshold written as `16A²` with `A² = 32 T u`, i.e. exactly
the negation of the head loop's guard `while M > 16 A²`. -/
theorem halveCount_le_clog_of_head_exit (T : ℕ) (hT : 1 ≤ T) (u : ℝ) (hu : 0 < u) (M : ℕ)
    (hexit : (M : ℝ) ≤ 16 * (32 * (T : ℝ) * u)) :
    halveCount (2 * ⌈96 * u⌉₊) M ≤ Nat.clog 2 (3 * T) := by
  refine halveCount_le_clog T hT u hu M ?_
  have : 16 * (32 * (T : ℝ) * u) = 512 * (T : ℝ) * u := by ring
  linarith [hexit, this.le, this.ge]

/-- `u = ln(4/δ)` is positive on C06's own range `0 < δ ≤ 1/2`, so the bound holds there with
`u` instantiated as AGF-08 defines it. -/
theorem halveCount_le_clog_of_delta (T : ℕ) (hT : 1 ≤ T) {δ : ℝ} (h0 : 0 < δ) (h1 : δ ≤ 1 / 2)
    (M : ℕ) (hM : (M : ℝ) ≤ 512 * (T : ℝ) * Real.log (4 / δ)) :
    halveCount (2 * ⌈96 * Real.log (4 / δ)⌉₊) M ≤ Nat.clog 2 (3 * T) := by
  refine halveCount_le_clog T hT _ ?_ M hM
  have h8 : (8 : ℝ) ≤ 4 / δ := by
    rw [le_div_iff₀ h0]
    linarith
  exact Real.log_pos (by linarith)

/-! ## §4  The head-remainder hypothesis is necessary: the sketched route is refuted

At `(n, δ) = (10⁵, 1/10)` the certified script `claim-45/c06_certified.py` reports
`T = 4`, `Λ = 355`, head remainder `6872`, and 4 halvings.  The statement below uses only the
integers `2Λ = 710` and `S = ⌈log₂ 3T⌉ = 4`: halving **from `n = 10⁵`** needs strictly more
than 4 steps, so no argument that bounds the halving length in terms of `n` and `Λ` alone can
reach `⌈log₂ 3T⌉`.  (`100000 / 2⁴ = 6250 > 710` is the whole content.)

This is a statement about the loop, via `halveCount_le_iff`, not about an inequality that
merely resembles it. -/

theorem clog_three_T_at_T_four : Nat.clog 2 (3 * 4) = 4 := by decide

theorem halving_from_n_refutes_the_sketched_route :
    ¬ halveCount 710 (10 ^ 5) ≤ Nat.clog 2 (3 * 4) := by
  rw [clog_three_T_at_T_four, halveCount_le_iff]
  norm_num

/-- The same cell *with* the head-remainder hypothesis honoured: from the head remainder 6872
the loop does finish inside `⌈log₂ 3T⌉ = 4` steps.  So the grid check was not wrong — it was
checking the schedule, which starts at 6872, not at `n`. -/
theorem halving_from_head_remainder_at_T_four :
    halveCount 710 6872 ≤ Nat.clog 2 (3 * 4) := by
  rw [clog_three_T_at_T_four, halveCount_le_iff]
  norm_num

end AGFC06
-- VERBATIM-END C06Halving

/-! ## §3  VERBATIM RE-INCLUSION: the head/halving composition (`devB28`) -/

-- VERBATIM-BEGIN C06HeadHalvingX
namespace AGFC06X

open AGFC06Head

/-- `2Λ`, with `Λ = ⌈96u⌉` and `u = ln(4/δ)`: the halving loop's guard, exactly as
`AGFC06.halveCount` takes it. -/
noncomputable def twoLam (δ : ℝ) : ℕ := 2 * ⌈96 * uval δ⌉₊

/-- **The head remainder**: the size the head loop actually leaves.  Taken at step `T − 1`, which
`headRem_eq_at_headLen` shows is the loop's own stopping value. -/
noncomputable def headRem (n : ℕ) (δ : ℝ) : ℕ := headOrbit (Pval n δ) n (Tval n - 1)

/-- The state the halving loop leaves: iterated floor-halving is floor division by `2^S`. -/
noncomputable def halveRem (n : ℕ) (δ : ℝ) : ℕ :=
  headRem n δ / 2 ^ AGFC06.halveCount (twoLam δ) (headRem n δ)

/-- **The head remainder is the loop's own stopping value**, not the value at a padded step count:
the orbit is stationary from `headLen` on, and `headLen ≤ T − 1`. -/
theorem headRem_eq_at_headLen (n : ℕ) (hn : 1 ≤ n) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) :
    headRem n δ = headOrbit (Pval n δ) n (headLen (Pval n δ) n) := by
  have hle : headLen (Pval n δ) n ≤ Tval n - 1 :=
    c06_head_len_le_Tval_sub_one n hn hδ0 hδ1
  have hstop : ((headOrbit (Pval n δ) n (headLen (Pval n δ) n) : ℕ) : ℝ) ≤ 16 * Pval n δ :=
    guard_fails_at (c06_stop_set_nonempty n hn hδ0 hδ1)
  have h := headOrbit_stationary hstop (Tval n - 1 - headLen (Pval n δ) n)
  rw [headRem, show Tval n - 1
        = headLen (Pval n δ) n + (Tval n - 1 - headLen (Pval n δ) n) by omega]
  exact h

/-- **`obligation-19`'s inequality, on the actual loop.**  `M_head ≤ 16A² = 512 T u`.  ADOPTION,
not a new proof: this is `AGFC06Head.c06_head_stopped_at_Tval_sub_one` with `16 * Pval` expanded. -/
theorem head_exit_invariant (n : ℕ) (hn : 1 ≤ n) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) :
    ((headRem n δ : ℕ) : ℝ) ≤ 512 * (Tval n : ℝ) * uval δ := by
  have h := c06_head_stopped_at_Tval_sub_one n hn hδ0 hδ1
  rw [headRem]
  have hP : 16 * Pval n δ = 512 * (Tval n : ℝ) * uval δ := by rw [Pval]; ring
  rw [hP] at h
  exact h

/-- **THE COMPOSITION.**  AGF-08 C06's halving stage takes at most `⌈log₂ 3T⌉` steps from the
ACTUAL head remainder, for every `n ≥ 1` and every real `0 < δ ≤ 1/2`, with no hypothesis about
the remainder.  This is `claim-45`'s registered statement with its implicit "starting from the
head remainder" supplied by the head loop itself rather than assumed. -/
theorem halve_le_clog_unconditional (n : ℕ) (hn : 1 ≤ n) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) :
    AGFC06.halveCount (twoLam δ) (headRem n δ) ≤ Nat.clog 2 (3 * Tval n) := by
  have hu : (0:ℝ) < uval δ := lt_of_lt_of_le zero_lt_one (one_le_uval hδ0 hδ1)
  exact AGFC06.halveCount_le_clog (Tval n) (one_le_Tval n) (uval δ) hu (headRem n δ)
    (head_exit_invariant n hn hδ0 hδ1)

/-- The halving loop leaves the state at or below its own guard `2Λ`, so the singleton tail of the
C06 schedule has exactly that many batches. -/
theorem halveRem_le_twoLam (n : ℕ) (δ : ℝ) : halveRem n δ ≤ twoLam δ :=
  (AGFC06.halveCount_le_iff (twoLam δ) _ (headRem n δ)).1 le_rfl

/-- **The three nominal stage counts of AGF-08 C06, added up.**  `head + halving + singleton tail
≤ (T − 1) + ⌈log₂ 3T⌉ + 2Λ`, unconditionally.  The `T − 1` is the head bound in the strengthened
form actually proved; AGF-08's own envelope is `T + ⌈log₂ 3T⌉ + 2Λ`, so this is one step better and
in particular fits inside it. -/
theorem c06_total_stages (n : ℕ) (hn : 1 ≤ n) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) :
    headLen (Pval n δ) n + AGFC06.halveCount (twoLam δ) (headRem n δ) + halveRem n δ
      ≤ (Tval n - 1) + Nat.clog 2 (3 * Tval n) + twoLam δ := by
  have h1 : headLen (Pval n δ) n ≤ Tval n - 1 := c06_head_len_le_Tval_sub_one n hn hδ0 hδ1
  have h2 : AGFC06.halveCount (twoLam δ) (headRem n δ) ≤ Nat.clog 2 (3 * Tval n) :=
    halve_le_clog_unconditional n hn hδ0 hδ1
  have h3 : halveRem n δ ≤ twoLam δ := halveRem_le_twoLam n δ
  omega

end AGFC06X
-- VERBATIM-END C06HeadHalvingX

open Finset AGF

/-! ## §1  VERBATIM RE-INCLUSION: Hoeffding and the one-step batch MGF bound (`devB26`) -/

section HoeffdingReinclusion

open MeasureTheory ProbabilityTheory

-- VERBATIM-BEGIN C07ExitHoeffding
namespace AGFC07O

/-! ## §1  Hoeffding's lemma for a scalar Bernoulli parameter

The statement is arranged exactly as the supersolution uses it: `p` is the pre-batch ratio `j/M`,
`t` is `λ/m`, and the left-hand side is the conditional MGF of a single centred bit. -/

/-- The Bernoulli law on `Bool`, built directly as a convex combination of Dirac measures so that
nothing depends on the `PMF` API. -/
noncomputable def bernMeas (p : ℝ) : Measure Bool :=
  (ENNReal.ofReal (1 - p)) • Measure.dirac false + (ENNReal.ofReal p) • Measure.dirac true

lemma agfv_bernMeas_false (p : ℝ) : bernMeas p {false} = ENNReal.ofReal (1 - p) := by
  simp [bernMeas]

lemma agfv_bernMeas_true (p : ℝ) : bernMeas p {true} = ENNReal.ofReal p := by
  simp [bernMeas]

lemma agfv_bernMeas_univ (p : ℝ) (hp0 : 0 ≤ p) (hp1 : p ≤ 1) :
    bernMeas p Set.univ = 1 := by
  have h : (Set.univ : Set Bool) = {false} ∪ {true} := by
    ext ω; cases ω <;> simp
  rw [h, measure_union (by simp) (measurableSet_singleton _),
    agfv_bernMeas_false, agfv_bernMeas_true, ← ENNReal.ofReal_add (by linarith) hp0]
  norm_num

instance instIsFiniteBern (p : ℝ) : IsFiniteMeasure (bernMeas p) := by
  constructor
  have : bernMeas p Set.univ ≤ ENNReal.ofReal (1 - p) + ENNReal.ofReal p := by
    simp only [bernMeas, Measure.coe_add, Measure.coe_smul, Pi.add_apply, Pi.smul_apply,
      smul_eq_mul]
    simp
  exact lt_of_le_of_lt this (by exact ENNReal.add_lt_top.2 ⟨ENNReal.ofReal_lt_top,
    ENNReal.ofReal_lt_top⟩)

lemma agfv_isProbMeasBern (p : ℝ) (hp0 : 0 ≤ p) (hp1 : p ≤ 1) :
    IsProbabilityMeasure (bernMeas p) :=
  ⟨agfv_bernMeas_univ p hp0 hp1⟩

/-- The centred bit, `Z − p`. -/
def centredBit (p : ℝ) : Bool → ℝ := fun ω => (if ω then (1 : ℝ) else 0) - p

@[simp] lemma agfv_centredBit_false (p : ℝ) : centredBit p false = -p := by simp [centredBit]

@[simp] lemma agfv_centredBit_true (p : ℝ) : centredBit p true = 1 - p := by simp [centredBit]

lemma agfv_integral_bern (p : ℝ) (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (f : Bool → ℝ) :
    ∫ ω, f ω ∂(bernMeas p) = (1 - p) * f false + p * f true := by
  classical
  rw [integral_fintype (Integrable.of_finite)]
  rw [Fintype.sum_bool]
  simp only [smul_eq_mul, measureReal_def, agfv_bernMeas_false, agfv_bernMeas_true,
    ENNReal.toReal_ofReal hp0, ENNReal.toReal_ofReal (by linarith : (0:ℝ) ≤ 1 - p)]
  ring

lemma agfv_centredBit_mem (p : ℝ) (ω : Bool) : centredBit p ω ∈ Set.Icc (-p) (1 - p) := by
  cases ω <;> simp [centredBit]

lemma agfv_centredBit_integral_zero (p : ℝ) (hp0 : 0 ≤ p) (hp1 : p ≤ 1) :
    ∫ ω, centredBit p ω ∂(bernMeas p) = 0 := by
  rw [agfv_integral_bern p hp0 hp1]
  simp [centredBit]
  ring

/-- **Hoeffding's lemma, scalar Bernoulli form.**  For `p ∈ [0,1]` and every real `t`,
`exp(t p) · (1 − p + p exp(−t)) ≤ exp(t²/8)`.

This is the one-bit conditional MGF of `(p − Z)/1` and the only analytic input of the
`c07ExitSize` supersolution.  It is a RANGE bound: nothing here uses `p(1−p)`.  The project's
recorded refutation of the variance-only MGF form lives at the cell `(p, t) = (1/4, −2)` of this
statement, where the variance form fails and this one holds. -/
theorem agfv_hoeffding_bernoulli (p : ℝ) (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (t : ℝ) :
    Real.exp (t * p) * (1 - p + p * Real.exp (-t)) ≤ Real.exp (t ^ 2 / 8) := by
  classical
  set μ := bernMeas p with hμ
  have hprob : IsProbabilityMeasure μ := agfv_isProbMeasBern p hp0 hp1
  have := hprob
  have hm : AEMeasurable (centredBit p) μ := (measurable_of_countable _).aemeasurable
  have hb : ∀ᵐ ω ∂μ, centredBit p ω ∈ Set.Icc (-p) (1 - p) :=
    Filter.Eventually.of_forall (agfv_centredBit_mem p)
  have hc : μ[centredBit p] = 0 := agfv_centredBit_integral_zero p hp0 hp1
  have hsg := ProbabilityTheory.hasSubgaussianMGF_of_mem_Icc_of_integral_eq_zero hm hb hc
  have hmgf := hsg.mgf_le (-t)
  -- the sub-Gaussian parameter is `1/4`
  have hpar : ((((‖1 - p - -p‖₊ / 2) ^ 2 : NNReal)) : ℝ) = 1 / 4 := by
    have h1 : (1 : ℝ) - p - -p = 1 := by ring
    rw [h1]
    push_cast
    norm_num
  -- the MGF is the two-term sum
  have hval : mgf (centredBit p) μ (-t) = Real.exp (t * p) * (1 - p + p * Real.exp (-t)) := by
    rw [mgf, hμ, agfv_integral_bern p hp0 hp1]
    simp only [agfv_centredBit_false, agfv_centredBit_true]
    rw [show (-t) * (-p) = t * p by ring, show (-t) * (1 - p) = t * p + -t by ring,
      Real.exp_add]
    ring
  rw [hval] at hmgf
  refine hmgf.trans (le_of_eq ?_)
  rw [hpar]
  congr 1
  ring

/-- The form the supersolution applies at a batch of size `b`: raise `agfv_hoeffding_bernoulli`
to the power `b`. -/
theorem agfv_hoeffding_pow (p : ℝ) (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (t : ℝ) (b : ℕ) :
    (Real.exp (t * p) * (1 - p + p * Real.exp (-t))) ^ b ≤ Real.exp (b * (t ^ 2 / 8)) := by
  have h1 : (0:ℝ) ≤ Real.exp (t * p) * (1 - p + p * Real.exp (-t)) := by
    refine mul_nonneg (Real.exp_pos _).le ?_
    have : (0:ℝ) ≤ p * Real.exp (-t) := mul_nonneg hp0 (Real.exp_pos _).le
    linarith
  calc (Real.exp (t * p) * (1 - p + p * Real.exp (-t))) ^ b
      ≤ (Real.exp (t ^ 2 / 8)) ^ b := by
        have h2 := agfv_hoeffding_bernoulli p hp0 hp1 t
        gcongr
    _ = Real.exp (b * (t ^ 2 / 8)) := by
        rw [← Real.exp_nat_mul]

/-! ## §2  The batch MGF identity for the ACTUAL frozen product law

`batchProb k h B S = ∏_{i ∈ B} (if i ∈ S then r else 1 − r)` with `r = ratio k h`
(`AGFCore/Operational.lean`).  Summing against `z ^ |S|` collapses by `Finset.prod_add`, exactly as
`AGF.sum_batchProb` does at `z = 1`.  No legality hypothesis is needed: the identity is algebra. -/

theorem agfv_sum_batchProb_pow {n : ℕ} (k : ℕ) (h : History n) (B : Finset (Fin n)) (z : ℝ) :
    ∑ S ∈ B.powerset, batchProb k h B S * z ^ S.card
      = (ratio k h * z + (1 - ratio k h)) ^ B.card := by
  classical
  set p := ratio k h with hp
  have key : ∑ S ∈ B.powerset, ((∏ _i ∈ S, (p * z)) * ∏ _i ∈ B \ S, (1 - p))
      = ∏ _i ∈ B, (p * z + (1 - p)) :=
    (Finset.prod_add (fun _ => p * z) (fun _ => 1 - p) B).symm
  have hrw : ∀ S ∈ B.powerset,
      batchProb k h B S * z ^ S.card
        = (∏ _i ∈ S, (p * z)) * ∏ _i ∈ B \ S, (1 - p) := by
    intro S hS
    have hsub : S ⊆ B := Finset.mem_powerset.1 hS
    rw [batchProb_eq_pow k h hsub, Finset.prod_const, Finset.prod_const,
      card_sdiff_sub hsub, mul_pow]
    ring
  rw [Finset.sum_congr rfl hrw, key, Finset.prod_const]

/-! ## §3  The one-step conditional MGF bound, as the supersolution consumes it

At a history `h` with pre-batch ratio `r ∈ [0,1]`, batch `B` of size `b` and post-batch size
`m > 0`, the frozen-product average of `exp(λ · (j − |S|)/m)` is at most
`exp(λ · j/m) · exp(b (λ/m)²/8)`.  Stated with the size and quota as explicit reals so that it can
be applied at `AGF`'s `size` and `quota` without carrying the history's arithmetic. -/

theorem agfv_batch_step_mgf {n : ℕ} (k : ℕ) (h : History n) (B : Finset (Fin n))
    (hr0 : 0 ≤ ratio k h) (hr1 : ratio k h ≤ 1) (lam m J : ℝ) (hm : 0 < m)
    (hJ : J / m = ratio k h + (B.card : ℝ) * ratio k h / m) :
    ∑ S ∈ B.powerset, batchProb k h B S * Real.exp (lam * ((J - (S.card : ℝ)) / m))
      ≤ Real.exp (lam * ratio k h) * Real.exp ((B.card : ℝ) * ((lam / m) ^ 2 / 8)) := by
  classical
  set p := ratio k h with hp
  set t := lam / m with ht
  set b := B.card with hb
  -- 1.  peel the constant factor `exp(lam * J/m)` off every summand
  have hsplit : ∀ S ∈ B.powerset,
      batchProb k h B S * Real.exp (lam * ((J - (S.card : ℝ)) / m))
        = Real.exp (lam * (J / m)) * (batchProb k h B S * (Real.exp (-t)) ^ S.card) := by
    intro S _
    have hx : lam * ((J - (S.card : ℝ)) / m) = lam * (J / m) + (S.card : ℝ) * (-t) := by
      rw [ht]; field_simp; ring
    rw [hx, Real.exp_add, ← Real.exp_nat_mul]
    ring
  rw [Finset.sum_congr rfl hsplit, ← Finset.mul_sum,
    agfv_sum_batchProb_pow k h B (Real.exp (-t))]
  -- 2.  the centering identity turns the constant factor into `exp(lam p) * (exp(t p))^b`
  have hfac : Real.exp (lam * (J / m)) = Real.exp (lam * p) * (Real.exp (t * p)) ^ b := by
    rw [← Real.exp_nat_mul, ← Real.exp_add, hJ, ht]
    congr 1
    field_simp
  rw [hfac, mul_assoc]
  -- 3.  Hoeffding at the batch
  have hpow := agfv_hoeffding_pow p hr0 hr1 t b
  have hcomb : (Real.exp (t * p)) ^ b * (p * Real.exp (-t) + (1 - p)) ^ b
      = (Real.exp (t * p) * (1 - p + p * Real.exp (-t))) ^ b := by
    rw [← mul_pow]
    congr 2
    ring
  rw [hcomb]
  exact mul_le_mul_of_nonneg_left (hpow.trans_eq (by rw [ht])) (Real.exp_pos _).le

end AGFC07O
-- VERBATIM-END C07ExitHoeffding

end HoeffdingReinclusion


/-! ## §2  NEW: the two-sided exit estimate for an arbitrary fixed labelled schedule -/

namespace AGFC06E

variable {n : ℕ}

/-- The variance proxy of a fixed labelled schedule, summed along its OWN deterministic size
clock: `Q(b₁,…,b_r ; M) = Σ_t b_t / m_t²` with `m_t = M − b₁ − ⋯ − b_t`.  For a fixed schedule
the sizes are deterministic **by construction**, so no size-step lemma is needed. -/
noncomputable def Qsum : List ℕ → ℕ → ℝ
  | [], _ => 0
  | b :: bs, M => (b : ℝ) / (((M - b : ℕ) : ℝ)) ^ 2 + Qsum bs (M - b)

@[simp] lemma Qsum_nil (M : ℕ) : Qsum [] M = 0 := rfl

lemma Qsum_cons (b : ℕ) (bs : List ℕ) (M : ℕ) :
    Qsum (b :: bs) M = (b : ℝ) / (((M - b : ℕ) : ℝ)) ^ 2 + Qsum bs (M - b) := rfl

lemma Qsum_nonneg : ∀ (bs : List ℕ) (M : ℕ), 0 ≤ Qsum bs M := by
  intro bs
  induction bs with
  | nil => intro M; simp
  | cons b bs ih =>
      intro M
      rw [Qsum_cons]
      have h1 : (0:ℝ) ≤ (b : ℝ) / (((M - b : ℕ) : ℝ)) ^ 2 := by positivity
      have h2 := ih (M - b)
      linarith

/-- `U` is a *proper* partial schedule on the unfilled set `A`: every batch is nonempty, lies in
the then-remaining set, and leaves at least one coordinate unfilled.  The last conjunct is what
makes every post-batch size positive, hence every `m_t > 0`. -/
def Proper : List (Finset (Fin n)) → Finset (Fin n) → Prop
  | [], _ => True
  | B :: U, A => B.Nonempty ∧ B ⊆ A ∧ B.card < A.card ∧ Proper U (A \ B)

lemma Proper_cons_iff (B : Finset (Fin n)) (U : List (Finset (Fin n))) (A : Finset (Fin n)) :
    Proper (B :: U) A ↔ B.Nonempty ∧ B ⊆ A ∧ B.card < A.card ∧ Proper U (A \ B) := Iff.rfl

/-- The centrality window `|j/M − c| ≤ ρ`. -/
def InWin (k : ℕ) (c rho : ℝ) (h : History n) : Prop := |ratio k h - c| ≤ rho

noncomputable instance (k : ℕ) (c rho : ℝ) (h : History n) : Decidable (InWin k c rho h) :=
  Classical.propDecidable _

/-- **The first-exit probability of the ratio along a fixed schedule.**  The weights are
literally `AGF.schedLaw`'s: the frozen product law at a legal history and independent fair bits
after the first illegal prefix.  The recursion stops the first time the ratio leaves the window,
so this is the law of the STOPPED process, which `CEX-982be4cc` records as mandatory. -/
noncomputable def exitProb (k : ℕ) (c rho : ℝ) : List (Finset (Fin n)) → History n → ℝ
  | [], _ => 0
  | B :: U, h =>
      ∑ S ∈ B.powerset,
        (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card) *
          (if InWin k c rho (⟨B, S⟩ :: h) then exitProb k c rho U (⟨B, S⟩ :: h) else 1)

lemma exitProb_nil (k : ℕ) (c rho : ℝ) (h : History n) : exitProb k c rho [] h = 0 := rfl

lemma exitProb_cons (k : ℕ) (c rho : ℝ) (B : Finset (Fin n)) (U : List (Finset (Fin n)))
    (h : History n) :
    exitProb k c rho (B :: U) h =
      ∑ S ∈ B.powerset,
        (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card) *
          (if InWin k c rho (⟨B, S⟩ :: h) then exitProb k c rho U (⟨B, S⟩ :: h) else 1) := rfl

/-! ### The window forces legality

This is the asymmetry with C07a recorded in `claim-46`: C06's nominal batches are *not*
per-batch safe, so an in-window history can have an illegal child.  Nothing is lost, because an
illegal history has `j < 0` or `j > M`, hence `j/M ∉ [0,1] ⊇ [c−ρ, c+ρ]`, so it is an exit. -/

lemma legal_of_inWin {k : ℕ} {c rho : ℝ} (hc0 : 0 ≤ c - rho) (hc1 : c + rho ≤ 1)
    {h : History n} (hw : InWin k c rho h) (hM : 0 < size h) : Legal k h := by
  have hMr : (0:ℝ) < (size h : ℝ) := by exact_mod_cast hM
  have habs := abs_le.1 hw
  have h0 : (0:ℝ) ≤ ratio k h := by linarith [habs.1]
  have h1 : ratio k h ≤ 1 := by linarith [habs.2]
  rw [ratio] at h0 h1
  constructor
  · have hq : (0:ℝ) ≤ (quota k h : ℝ) := by
      have hmul := mul_nonneg h0 hMr.le
      rwa [div_mul_cancel₀ _ (ne_of_gt hMr)] at hmul
    exact_mod_cast hq
  · have hq : (quota k h : ℝ) ≤ (size h : ℝ) := by
      rw [div_le_one hMr] at h1; exact h1
    exact_mod_cast hq

/-! ### Child-history facts.  Only the quota depends on the batch word. -/

lemma child_wf {h : History n} {B S : Finset (Fin n)} (hwf : WF h) (hBne : B.Nonempty)
    (hBsub : B ⊆ remaining h) (hS : S ⊆ B) : WF ((⟨B, S⟩ : Batch n) :: h) :=
  ⟨hBne, hBsub, hS, hwf⟩

lemma child_remaining (h : History n) (B S : Finset (Fin n)) :
    remaining ((⟨B, S⟩ : Batch n) :: h) = remaining h \ B := remaining_cons _ _

lemma child_size {h : History n} {B S : Finset (Fin n)} (hBsub : B ⊆ remaining h) :
    size ((⟨B, S⟩ : Batch n) :: h) = size h - B.card := by
  have h1 : size ((⟨B, S⟩ : Batch n) :: h) + B.card = size h := size_cons hBsub
  omega

lemma child_ratio {k : ℕ} {h : History n} {B S : Finset (Fin n)} (hwf : WF h)
    (hBsub : B ⊆ remaining h) (hS : S ⊆ B) :
    ratio k ((⟨B, S⟩ : Batch n) :: h)
      = ((quota k h : ℝ) - (S.card : ℝ)) / ((size h - B.card : ℕ) : ℝ) := by
  have hq : quota k ((⟨B, S⟩ : Batch n) :: h) = quota k h - (S.card : ℤ) :=
    quota_cons_eq k hwf hBsub hS
  rw [ratio, hq, child_size hBsub]
  push_cast
  ring

/-! ### The two-sided product potential

`W(h) = e^{−λρ} (e^{λ(r(h)−c) + λ²Q/8} + e^{−λ(r(h)−c) + λ²Q/8})`.  The SUM of the two one-sided
potentials is used, not either one alone: a one-sided potential does not dominate the indicator of
a two-sided exit, and — the load-bearing point — "not up-exited" gives no lower bound on the ratio,
so the one-sided induction could not supply `r ∈ [0,1]` for the next MGF step.  With the symmetric
potential the surviving hypothesis at every recursive call is `|r − c| ≤ ρ`, which does. -/

noncomputable def WPot (k : ℕ) (c rho lam Q : ℝ) (h : History n) : ℝ :=
  Real.exp (-(lam * rho)) *
    (Real.exp (lam * (ratio k h - c) + lam ^ 2 / 8 * Q)
      + Real.exp (-(lam * (ratio k h - c)) + lam ^ 2 / 8 * Q))

lemma WPot_pos (k : ℕ) (c rho lam Q : ℝ) (h : History n) : 0 < WPot k c rho lam Q h := by
  rw [WPot]
  have := Real.exp_pos (-(lam * rho))
  have h1 := Real.exp_pos (lam * (ratio k h - c) + lam ^ 2 / 8 * Q)
  have h2 := Real.exp_pos (-(lam * (ratio k h - c)) + lam ^ 2 / 8 * Q)
  positivity

/-- **Where the radius is consumed.**  At a history that has left the window the potential already
dominates the exit indicator `1`. -/
lemma one_le_WPot_of_out {k : ℕ} {c rho lam Q : ℝ} (hlam : 0 < lam) (hQ : 0 ≤ Q)
    {h : History n} (hout : ¬ InWin k c rho h) : 1 ≤ WPot k c rho lam Q h := by
  have hQ8 : (0:ℝ) ≤ lam ^ 2 / 8 * Q := by positivity
  have hE : (0:ℝ) < Real.exp (-(lam * rho)) := Real.exp_pos _
  have hmul : Real.exp (-(lam * rho)) * Real.exp (lam * rho) = 1 := by
    rw [← Real.exp_add]; simp
  rw [InWin, not_le] at hout
  rcases lt_abs.mp hout with hhi | hlo
  · -- `ρ < r − c`, so the `+λ` branch is at least `e^{λρ}`
    have hge : Real.exp (lam * rho)
        ≤ Real.exp (lam * (ratio k h - c) + lam ^ 2 / 8 * Q) := by
      refine Real.exp_le_exp.2 ?_
      nlinarith
    have hpos := Real.exp_pos (-(lam * (ratio k h - c)) + lam ^ 2 / 8 * Q)
    calc (1:ℝ) = Real.exp (-(lam * rho)) * Real.exp (lam * rho) := hmul.symm
      _ ≤ Real.exp (-(lam * rho)) *
            (Real.exp (lam * (ratio k h - c) + lam ^ 2 / 8 * Q)
              + Real.exp (-(lam * (ratio k h - c)) + lam ^ 2 / 8 * Q)) := by
          exact mul_le_mul_of_nonneg_left (by linarith) hE.le
      _ = WPot k c rho lam Q h := rfl
  · -- `ρ < −(r − c)`, so the `−λ` branch is at least `e^{λρ}`
    have hge : Real.exp (lam * rho)
        ≤ Real.exp (-(lam * (ratio k h - c)) + lam ^ 2 / 8 * Q) := by
      refine Real.exp_le_exp.2 ?_
      nlinarith
    have hpos := Real.exp_pos (lam * (ratio k h - c) + lam ^ 2 / 8 * Q)
    calc (1:ℝ) = Real.exp (-(lam * rho)) * Real.exp (lam * rho) := hmul.symm
      _ ≤ Real.exp (-(lam * rho)) *
            (Real.exp (lam * (ratio k h - c) + lam ^ 2 / 8 * Q)
              + Real.exp (-(lam * (ratio k h - c)) + lam ^ 2 / 8 * Q)) := by
          exact mul_le_mul_of_nonneg_left (by linarith) hE.le
      _ = WPot k c rho lam Q h := rfl

/-! ### The one-step bound, at either sign of `λ`

`AGFC07O.agfv_batch_step_mgf` is the only probabilistic input in the file, and it is sign-free in
`λ` because Hoeffding's `e^{t²/8}` is.  That matters: `CEX-varsg` records that the variance-only
MGF form is FALSE at `p = 1/4, t = 2`, and the two-sided maximal inequality needs exactly that
direction. -/

lemma mgf_shift (k : ℕ) (c t : ℝ) {h : History n} {B : Finset (Fin n)} {m b : ℕ}
    (hwf : WF h) (hBsub : B ⊆ remaining h) (hb : b = B.card) (hmb : m + b = size h)
    (hmpos : 0 < m) (hLeg : Legal k h) :
    ∑ S ∈ B.powerset, batchProb k h B S * Real.exp (t * (ratio k ((⟨B, S⟩ : Batch n) :: h) - c))
      ≤ Real.exp (t * (ratio k h - c)) * Real.exp ((b : ℝ) * ((t / (m : ℝ)) ^ 2 / 8)) := by
  classical
  have hmr : (0:ℝ) < (m : ℝ) := by exact_mod_cast hmpos
  have hMpos : 0 < size h := by omega
  have hMr : (0:ℝ) < (size h : ℝ) := by exact_mod_cast hMpos
  have hmeq : ((size h - B.card : ℕ) : ℝ) = (m : ℝ) := by
    have : size h - B.card = m := by omega
    rw [this]
  -- rewrite every summand into the shape the MGF lemma consumes
  have hrw : ∀ S ∈ B.powerset,
      batchProb k h B S * Real.exp (t * (ratio k ((⟨B, S⟩ : Batch n) :: h) - c))
        = Real.exp (-(t * c)) *
            (batchProb k h B S * Real.exp (t * (((quota k h : ℝ) - (S.card : ℝ)) / (m : ℝ)))) := by
    intro S hS
    have hSsub : S ⊆ B := Finset.mem_powerset.1 hS
    rw [child_ratio hwf hBsub hSsub, hmeq,
      show t * (((quota k h : ℝ) - (S.card : ℝ)) / (m : ℝ) - c)
          = -(t * c) + t * (((quota k h : ℝ) - (S.card : ℝ)) / (m : ℝ)) from by ring,
      Real.exp_add]
    ring
  rw [Finset.sum_congr rfl hrw, ← Finset.mul_sum]
  have hJ : ((quota k h : ℝ)) / (m : ℝ)
      = ratio k h + (B.card : ℝ) * ratio k h / (m : ℝ) := by
    have hsum : ((size h : ℕ) : ℝ) = (m : ℝ) + (b : ℝ) := by
      have : (m + b : ℕ) = size h := hmb
      exact_mod_cast congrArg (fun x : ℕ => (x : ℝ)) this.symm
    rw [ratio, hsum, ← hb]
    field_simp
  have hr := ratio_mem_Icc k hLeg hMpos
  have hmgf := AGFC07O.agfv_batch_step_mgf k h B hr.1 hr.2 t (m : ℝ) ((quota k h : ℝ)) hmr hJ
  have hstep := mul_le_mul_of_nonneg_left hmgf (Real.exp_pos (-(t * c))).le
  refine hstep.trans (le_of_eq ?_)
  rw [← hb, ← Real.exp_add, ← Real.exp_add, ← Real.exp_add]
  congr 1
  ring

/-- **The one-step supersolution inequality.**  The post-batch size `m` is the same for every
batch word (a fixed schedule has a deterministic size clock by construction), so the child's
budget `Q'` is a CONSTANT and factors out of the sum over the `2^b` words. -/
lemma WPot_batch (k : ℕ) (c rho lam Q' : ℝ) {h : History n} {B : Finset (Fin n)} {m b : ℕ}
    (hwf : WF h) (hBsub : B ⊆ remaining h) (hb : b = B.card) (hmb : m + b = size h)
    (hmpos : 0 < m) (hLeg : Legal k h) :
    ∑ S ∈ B.powerset, batchProb k h B S * WPot k c rho lam Q' ((⟨B, S⟩ : Batch n) :: h)
      ≤ WPot k c rho lam ((b : ℝ) / ((m : ℝ)) ^ 2 + Q') h := by
  classical
  have hmr : (0:ℝ) < (m : ℝ) := by exact_mod_cast hmpos
  have hE : (0:ℝ) < Real.exp (-(lam * rho)) := Real.exp_pos _
  have hG : (0:ℝ) < Real.exp (lam ^ 2 / 8 * Q') := Real.exp_pos _
  -- split each summand into its two branches and pull the constants out
  have hsplit : ∀ S ∈ B.powerset,
      batchProb k h B S * WPot k c rho lam Q' ((⟨B, S⟩ : Batch n) :: h)
        = (Real.exp (-(lam * rho)) * Real.exp (lam ^ 2 / 8 * Q')) *
            (batchProb k h B S *
              Real.exp (lam * (ratio k ((⟨B, S⟩ : Batch n) :: h) - c)))
          + (Real.exp (-(lam * rho)) * Real.exp (lam ^ 2 / 8 * Q')) *
            (batchProb k h B S *
              Real.exp ((-lam) * (ratio k ((⟨B, S⟩ : Batch n) :: h) - c))) := by
    intro S _
    rw [WPot, show lam * (ratio k ((⟨B, S⟩ : Batch n) :: h) - c) + lam ^ 2 / 8 * Q'
          = lam ^ 2 / 8 * Q' + lam * (ratio k ((⟨B, S⟩ : Batch n) :: h) - c) from by ring,
      show -(lam * (ratio k ((⟨B, S⟩ : Batch n) :: h) - c)) + lam ^ 2 / 8 * Q'
          = lam ^ 2 / 8 * Q' + (-lam) * (ratio k ((⟨B, S⟩ : Batch n) :: h) - c) from by ring,
      Real.exp_add, Real.exp_add]
    ring
  rw [Finset.sum_congr rfl hsplit, Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum]
  have hP := mgf_shift k c lam hwf hBsub hb hmb hmpos hLeg
  have hN := mgf_shift k c (-lam) hwf hBsub hb hmb hmpos hLeg
  have hCpos : (0:ℝ) ≤ Real.exp (-(lam * rho)) * Real.exp (lam ^ 2 / 8 * Q') :=
    (mul_pos hE hG).le
  have h1 := mul_le_mul_of_nonneg_left hP hCpos
  have h2 := mul_le_mul_of_nonneg_left hN hCpos
  refine le_trans (add_le_add h1 h2) (le_of_eq ?_)
  have hmne : ((m : ℕ) : ℝ) ≠ 0 := ne_of_gt hmr
  have hsq : ((-lam) / (m : ℝ)) ^ 2 = (lam / (m : ℝ)) ^ 2 := by ring
  have hneg : (-lam) * (ratio k h - c) = -(lam * (ratio k h - c)) := by ring
  have hfac : lam ^ 2 / 8 * ((b : ℝ) / ((m : ℝ)) ^ 2 + Q')
      = lam ^ 2 / 8 * Q' + (b : ℝ) * ((lam / (m : ℝ)) ^ 2 / 8) := by
    field_simp
    ring
  rw [hsq, hneg, WPot, hfac]
  simp only [Real.exp_add]
  ring

/-- **THE EXIT ESTIMATE FOR A FIXED LABELLED SCHEDULE.**  For every proper partial schedule `U`
executed by `AGF.schedLaw`'s weights from an in-window well-formed history, the probability that
the ratio leaves `[c−ρ, c+ρ]` at some point during `U` is at most the two-sided product potential
evaluated at the schedule's own variance proxy.  Induction on the list; the only probabilistic
input is the one-step MGF bound. -/
theorem exit_supersolution (k : ℕ) (c rho lam : ℝ) (hlam : 0 < lam)
    (hc0 : 0 ≤ c - rho) (hc1 : c + rho ≤ 1) :
    ∀ (U : List (Finset (Fin n))) (h : History n), WF h → Proper U (remaining h) →
      InWin k c rho h →
      exitProb k c rho U h
        ≤ WPot k c rho lam (Qsum (U.map Finset.card) (size h)) h := by
  intro U
  induction U with
  | nil =>
      intro h _ _ _
      rw [exitProb_nil]
      exact (WPot_pos k c rho lam _ h).le
  | cons B U ih =>
      intro h hwf hProp hwin
      classical
      obtain ⟨hBne, hBsub, hBlt, hProp'⟩ := (Proper_cons_iff B U (remaining h)).1 hProp
      have hBltM : B.card < size h := hBlt
      have hMpos : 0 < size h := by omega
      have hLeg : Legal k h := legal_of_inWin hc0 hc1 hwin hMpos
      set m : ℕ := size h - B.card with hmdef
      have hmpos : 0 < m := by omega
      have hmb : m + B.card = size h := by omega
      have hmr : (0:ℝ) < (m : ℝ) := by exact_mod_cast hmpos
      have hchildsize : ∀ S : Finset (Fin n),
          size ((⟨B, S⟩ : Batch n) :: h) = m := fun S => child_size hBsub
      -- the parent's budget splits as `b/m² + Q'`
      have hQsplit : Qsum ((B :: U).map Finset.card) (size h)
          = (B.card : ℝ) / ((m : ℝ)) ^ 2 + Qsum (U.map Finset.card) m := by
        rw [List.map_cons, Qsum_cons]
      have hQ'nn : (0:ℝ) ≤ Qsum (U.map Finset.card) m := Qsum_nonneg _ _
      -- bound each summand by the child's potential
      have hkid : ∀ S ∈ B.powerset,
          (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card) *
              (if InWin k c rho ((⟨B, S⟩ : Batch n) :: h)
                then exitProb k c rho U ((⟨B, S⟩ : Batch n) :: h) else 1)
            ≤ batchProb k h B S *
                WPot k c rho lam (Qsum (U.map Finset.card) m) ((⟨B, S⟩ : Batch n) :: h) := by
        intro S hS
        have hSsub : S ⊆ B := Finset.mem_powerset.1 hS
        rw [if_pos hLeg]
        refine mul_le_mul_of_nonneg_left ?_
          (batchProb_nonneg k h B S (ratio_mem_Icc k hLeg hMpos).1
            (ratio_mem_Icc k hLeg hMpos).2)
        by_cases hw : InWin k c rho ((⟨B, S⟩ : Batch n) :: h)
        · rw [if_pos hw]
          have hwfc : WF ((⟨B, S⟩ : Batch n) :: h) := child_wf hwf hBne hBsub hSsub
          have hPc : Proper U (remaining ((⟨B, S⟩ : Batch n) :: h)) := by
            rw [child_remaining]; exact hProp'
          have := ih ((⟨B, S⟩ : Batch n) :: h) hwfc hPc hw
          rwa [hchildsize S] at this
        · rw [if_neg hw]
          exact one_le_WPot_of_out hlam hQ'nn hw
      calc exitProb k c rho (B :: U) h
          = ∑ S ∈ B.powerset,
              (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card) *
                (if InWin k c rho ((⟨B, S⟩ : Batch n) :: h)
                  then exitProb k c rho U ((⟨B, S⟩ : Batch n) :: h) else 1) :=
            exitProb_cons k c rho B U h
        _ ≤ ∑ S ∈ B.powerset, batchProb k h B S *
              WPot k c rho lam (Qsum (U.map Finset.card) m) ((⟨B, S⟩ : Batch n) :: h) :=
            Finset.sum_le_sum hkid
        _ ≤ WPot k c rho lam ((B.card : ℝ) / ((m : ℝ)) ^ 2 + Qsum (U.map Finset.card) m) h :=
            WPot_batch k c rho lam _ hwf hBsub rfl hmb hmpos hLeg
        _ = WPot k c rho lam (Qsum ((B :: U).map Finset.card) (size h)) h := by rw [hQsplit]

/-! ### The root corollary: `2 exp(−2ρ²/Q)` at the optimal `λ = 4ρ/Q`

`CEX-8380431a` records that the constant `2` in the exponent cannot be raised to `8`, and that the
smallest admissible constant over its 100815-cell sweep is `2.4343`; so the form below is the right
one and has under 22% headroom. -/

theorem exit_bound_of_centre (k : ℕ) (c rho Q0 : ℝ) (hrho : 0 < rho) (hQ0 : 0 < Q0)
    (hc0 : 0 ≤ c - rho) (hc1 : c + rho ≤ 1) (U : List (Finset (Fin n))) (h : History n)
    (hwf : WF h) (hProp : Proper U (remaining h)) (hr : ratio k h = c)
    (hQ : Qsum (U.map Finset.card) (size h) ≤ Q0) :
    exitProb k c rho U h ≤ 2 * Real.exp (-(2 * rho ^ 2 / Q0)) := by
  have hlam : 0 < 4 * rho / Q0 := by positivity
  have hwin : InWin k c rho h := by
    rw [InWin, hr, sub_self, abs_zero]; exact hrho.le
  have hmain := exit_supersolution k c rho (4 * rho / Q0) hlam hc0 hc1 U h hwf hProp hwin
  set lam : ℝ := 4 * rho / Q0 with hlamdef
  set Q : ℝ := Qsum (U.map Finset.card) (size h) with hQdef
  have hQnn : (0:ℝ) ≤ Q := Qsum_nonneg _ _
  -- the potential at the centre is `2 exp(−λρ + λ²Q/8)`, monotone in `Q`
  have hval : WPot k c rho lam Q h
      = 2 * Real.exp (-(lam * rho) + lam ^ 2 / 8 * Q) := by
    rw [WPot, hr]
    rw [show lam * (c - c) + lam ^ 2 / 8 * Q = lam ^ 2 / 8 * Q from by ring,
      show -(lam * (c - c)) + lam ^ 2 / 8 * Q = lam ^ 2 / 8 * Q from by ring,
      Real.exp_add]
    ring
  have hexp : -(lam * rho) + lam ^ 2 / 8 * Q ≤ -(2 * rho ^ 2 / Q0) := by
    have hkey : lam ^ 2 / 8 * Q ≤ lam ^ 2 / 8 * Q0 :=
      mul_le_mul_of_nonneg_left hQ (by positivity)
    have hid : -(lam * rho) + lam ^ 2 / 8 * Q0 = -(2 * rho ^ 2 / Q0) := by
      rw [hlamdef]
      field_simp
      ring
    linarith
  calc exitProb k c rho U h ≤ WPot k c rho lam Q h := hmain
    _ = 2 * Real.exp (-(lam * rho) + lam ^ 2 / 8 * Q) := hval
    _ ≤ 2 * Real.exp (-(2 * rho ^ 2 / Q0)) := by
        have := Real.exp_le_exp.2 hexp
        linarith
/-! ## §3  NEW: the bridge from the exit estimate to the ACTUAL failure probability

The exit estimate is only worth having if the event it bounds contains the failure event.  It does,
and the reason is the asymmetry `claim-46` records: C06's nominal batches are not per-batch
safe, but an illegal history has `j < 0` or `j > M`, so its ratio is outside `[0,1] ⊇ [c−ρ,c+ρ]`
and it is already an exit.  Singletons are safe from every legal history, so on a no-exit path the
whole schedule succeeds.  Hence `1 − s ≤ P[exit]` with `s` the ACTUAL `AGF.schedSucc`. -/

/-- Every batch of the tail is a singleton. -/
def AllSingleton (Us : List (Finset (Fin n))) : Prop := ∀ B ∈ Us, B.card = 1

lemma schedSucc_nil' (k : ℕ) (g : History n) :
    schedSucc k [] g = if Legal k g ∧ Complete g then 1 else 0 := rfl

lemma schedSucc_cons' (k : ℕ) (B : Finset (Fin n)) (U : List (Finset (Fin n))) (g : History n) :
    schedSucc k (B :: U) g =
      ∑ S ∈ B.powerset,
        (if Legal k g then batchProb k g B S else (1 / 2 : ℝ) ^ B.card) *
          schedSucc k U (⟨B, S⟩ :: g) := rfl

/-- The ratio of a LEGAL history is in `[0,1]` with no size hypothesis: at `M = 0` legality forces
`j = 0` and Lean's `0/0` is `0`. -/
lemma ratio_mem_Icc_of_legal (k : ℕ) {g : History n} (hL : Legal k g) :
    0 ≤ ratio k g ∧ ratio k g ≤ 1 := by
  rcases Nat.eq_zero_or_pos (size g) with h0 | hpos
  · have hq : quota k g = 0 := by
      obtain ⟨ha, hb⟩ := hL
      rw [h0] at hb
      omega
    rw [ratio, hq, h0]
    norm_num
  · exact ratio_mem_Icc k hL hpos

lemma schedSucc_nonneg (k : ℕ) :
    ∀ (U : List (Finset (Fin n))) (g : History n), 0 ≤ schedSucc k U g := by
  intro U
  induction U with
  | nil => intro g; rw [schedSucc_nil']; split <;> norm_num
  | cons B U ih =>
      intro g
      rw [schedSucc_cons']
      refine Finset.sum_nonneg ?_
      intro S _
      refine mul_nonneg ?_ (ih _)
      by_cases hL : Legal k g
      · rw [if_pos hL]
        exact batchProb_nonneg k g B S (ratio_mem_Icc_of_legal k hL).1
          (ratio_mem_Icc_of_legal k hL).2
      · rw [if_neg hL]; positivity

/-- **Singletons are safe from every legal history.**  An all-singleton schedule of the whole
remaining set succeeds with probability exactly one: at an interior quota both words keep the
history legal, and at an endpoint quota the one dangerous word has probability zero. -/
theorem schedSucc_singletons (k : ℕ) :
    ∀ (Us : List (Finset (Fin n))) (g : History n), WF g → Legal k g →
      IsSchedule Us (remaining g) → AllSingleton Us → schedSucc k Us g = 1 := by
  intro Us
  induction Us with
  | nil =>
      intro g _ hL hsch _
      have hz : Complete g := by
        have hr : remaining g = ∅ := hsch
        rw [Complete, size, hr]
        simp
      rw [schedSucc_nil', if_pos ⟨hL, hz⟩]
  | cons B Us ih =>
      intro g hwf hL hsch hall
      obtain ⟨hBne, hBsub, hsch'⟩ := hsch
      have hcard : B.card = 1 := hall B (by simp)
      have hMpos : 0 < size g := by
        obtain ⟨i, hi⟩ := hBne
        have : i ∈ remaining g := hBsub hi
        exact Finset.card_pos.2 ⟨i, this⟩
      have hMr : (0:ℝ) < (size g : ℝ) := by exact_mod_cast hMpos
      have hqle : quota k g ≤ (size g : ℤ) := hL.2
      have hq0 : 0 ≤ quota k g := hL.1
      have key : ∀ S ∈ B.powerset,
          (if Legal k g then batchProb k g B S else (1 / 2 : ℝ) ^ B.card) *
              schedSucc k Us (⟨B, S⟩ :: g) = batchProb k g B S := by
        intro S hS
        have hSsub : S ⊆ B := Finset.mem_powerset.1 hS
        rw [if_pos hL]
        have hcardS : S.card = 0 ∨ S.card = 1 := by
          have := Finset.card_le_card hSsub
          omega
        have hchildwf : WF ((⟨B, S⟩ : Batch n) :: g) := child_wf hwf hBne hBsub hSsub
        have hchildsz : size ((⟨B, S⟩ : Batch n) :: g) = size g - 1 := by
          rw [child_size hBsub, hcard]
        have hchildq : quota k ((⟨B, S⟩ : Batch n) :: g) = quota k g - (S.card : ℤ) :=
          quota_cons_eq k hwf hBsub hSsub
        have hchildsch : IsSchedule Us (remaining ((⟨B, S⟩ : Batch n) :: g)) := by
          rw [child_remaining]; exact hsch'
        have hallS : AllSingleton Us := fun C hC => hall C (by simp [hC])
        rcases hcardS with h0 | h1
        · -- the word is empty: dangerous only at `j = M`, where its weight `1 − r` is zero
          by_cases hqM : quota k g = (size g : ℤ)
          · have hr1 : ratio k g = 1 := by
              rw [ratio, hqM]
              push_cast
              field_simp
            rw [batchProb_eq_pow k g hSsub, hr1, h0, hcard]
            simp
          · have hLc : Legal k ((⟨B, S⟩ : Batch n) :: g) := by
              refine ⟨?_, ?_⟩
              · rw [hchildq, h0]; simpa using hq0
              · rw [hchildq, h0, hchildsz]
                have : (((size g - 1 : ℕ)) : ℤ) = (size g : ℤ) - 1 := by omega
                rw [this]
                omega
            rw [ih _ hchildwf hLc hchildsch hallS, mul_one]
        · -- the word is the singleton: dangerous only at `j = 0`, where its weight `r` is zero
          by_cases hqz : quota k g = 0
          · have hr0 : ratio k g = 0 := by rw [ratio, hqz]; simp
            rw [batchProb_eq_pow k g hSsub, hr0, h1, hcard]
            simp
          · have hLc : Legal k ((⟨B, S⟩ : Batch n) :: g) := by
              refine ⟨?_, ?_⟩
              · rw [hchildq, h1]; omega
              · rw [hchildq, h1, hchildsz]
                have : (((size g - 1 : ℕ)) : ℤ) = (size g : ℤ) - 1 := by omega
                rw [this]
                omega
            rw [ih _ hchildwf hLc hchildsch hallS, mul_one]
      rw [schedSucc_cons', Finset.sum_congr rfl key, sum_batchProb]

/-- An in-window history is unfinished: at `M = 0` Lean's `ratio` is `0`, which is outside the
window as soon as `ρ < c`. -/
lemma size_pos_of_inWin {k : ℕ} {c rho : ℝ} (hc0 : 0 < c - rho) {h : History n}
    (hw : InWin k c rho h) : 0 < size h := by
  rcases Nat.eq_zero_or_pos (size h) with h0 | hpos
  · exfalso
    have hr : ratio k h = 0 := by rw [ratio, h0]; simp
    rw [InWin, hr] at hw
    have := abs_le.1 hw
    linarith [this.1]
  · exact hpos

/-- **THE FAILURE BOUND.**  For a fixed labelled schedule whose nominal head `Un` is proper and
whose tail `Us` is all singletons, the leakage from an in-window history is at most the exit
probability of the ratio during the nominal stages.  Nothing here is per-batch safety: the nominal
stages may have illegal children, and they are counted as exits. -/
theorem loss_le_exitProb (k : ℕ) (c rho : ℝ) (hc0 : 0 < c - rho) (hc1 : c + rho ≤ 1)
    (Us : List (Finset (Fin n))) (hUs : AllSingleton Us) :
    ∀ (Un : List (Finset (Fin n))) (h : History n), WF h → Proper Un (remaining h) →
      InWin k c rho h → IsSchedule (Un ++ Us) (remaining h) →
      1 - schedSucc k (Un ++ Us) h ≤ exitProb k c rho Un h := by
  intro Un
  induction Un with
  | nil =>
      intro h hwf _ hwin hsch
      have hMpos : 0 < size h := size_pos_of_inWin hc0 hwin
      have hL : Legal k h := legal_of_inWin (le_of_lt hc0) hc1 hwin hMpos
      rw [List.nil_append] at hsch
      rw [List.nil_append, schedSucc_singletons k Us h hwf hL hsch hUs, exitProb_nil]
      norm_num
  | cons B Un ih =>
      intro h hwf hProp hwin hsch
      classical
      obtain ⟨hBne, hBsub, hBlt, hProp'⟩ := (Proper_cons_iff B Un (remaining h)).1 hProp
      have hMpos : 0 < size h := by
        have : B.card < size h := hBlt
        omega
      have hL : Legal k h := legal_of_inWin (le_of_lt hc0) hc1 hwin hMpos
      have hr := ratio_mem_Icc k hL hMpos
      rw [List.cons_append] at hsch
      obtain ⟨-, -, hsch'⟩ := hsch
      -- `1 − Σ w·s = Σ w·(1 − s)`, because the batch weights sum to one
      have hsum : 1 - schedSucc k (B :: (Un ++ Us)) h
          = ∑ S ∈ B.powerset, batchProb k h B S * (1 - schedSucc k (Un ++ Us) (⟨B, S⟩ :: h)) := by
        rw [schedSucc_cons']
        have : ∀ S ∈ B.powerset,
            (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card) *
              schedSucc k (Un ++ Us) (⟨B, S⟩ :: h)
              = batchProb k h B S * schedSucc k (Un ++ Us) (⟨B, S⟩ :: h) := by
          intro S _; rw [if_pos hL]
        rw [Finset.sum_congr rfl this]
        have hmul : ∀ S ∈ B.powerset,
            batchProb k h B S * (1 - schedSucc k (Un ++ Us) (⟨B, S⟩ :: h))
              = batchProb k h B S
                - batchProb k h B S * schedSucc k (Un ++ Us) (⟨B, S⟩ :: h) := by
          intro S _; ring
        rw [Finset.sum_congr rfl hmul, Finset.sum_sub_distrib, sum_batchProb]
      rw [List.cons_append, hsum, exitProb_cons]
      refine Finset.sum_le_sum ?_
      intro S hS
      have hSsub : S ⊆ B := Finset.mem_powerset.1 hS
      rw [if_pos hL]
      refine mul_le_mul_of_nonneg_left ?_ (batchProb_nonneg k h B S hr.1 hr.2)
      by_cases hw : InWin k c rho ((⟨B, S⟩ : Batch n) :: h)
      · rw [if_pos hw]
        refine ih _ (child_wf hwf hBne hBsub hSsub) ?_ hw ?_
        · rw [child_remaining]; exact hProp'
        · rw [child_remaining]; exact hsch'
      · rw [if_neg hw]
        have := schedSucc_nonneg k (Un ++ Us) ((⟨B, S⟩ : Batch n) :: h)
        linarith
/-! ## §4  NEW: the C06 two-phase nominal size orbit as ONE object, and its budget

`obligation-20` asks for the head map `M ↦ ⌈A√M⌉` (while `M > 16A²`) and the halving map
`M ↦ ⌊M/2⌋` (while `M > 2Λ`) as ONE Lean object over which the induction runs.  `nomStep` is that
object and `nomProfile` is the list of batch sizes it commits.  The head map is
`AGFC06Head.headStep`, adopted verbatim, so this is the same clock whose termination
`AGFC06Head.c06_head_stopped_at_Tval_sub_one` already governs. -/

open AGFC06Head

/-- One step of the C06 **two-phase nominal size clock** at remaining size `M`. -/
noncomputable def nomStep (P : ℝ) (twoLam M : ℕ) : ℕ :=
  if 16 * P < (M : ℝ) then headStep P M else if twoLam < M then M / 2 else M

/-- The nominal **profile**: the ordered list of batch sizes `b_t = M_{t−1} − M_t` the C06 schedule
commits during its nominal stages.  One object across both phases. -/
noncomputable def nomProfile (P : ℝ) (twoLam : ℕ) : ℕ → ℕ → List ℕ
  | 0, _ => []
  | f + 1, M =>
      if 16 * P < (M : ℝ) ∨ twoLam < M then
        (M - nomStep P twoLam M) :: nomProfile P twoLam f (nomStep P twoLam M)
      else []

/-- How many of those steps are HEAD steps.  Once the head guard fails it cannot fire again,
because the clock is non-increasing; that is why the `else` branch is `0`. -/
noncomputable def headSteps (P : ℝ) (twoLam : ℕ) : ℕ → ℕ → ℕ
  | 0, _ => 0
  | f + 1, M => if 16 * P < (M : ℝ) then headSteps P twoLam f (nomStep P twoLam M) + 1 else 0

lemma nomProfile_zero (P : ℝ) (twoLam M : ℕ) : nomProfile P twoLam 0 M = [] := rfl

lemma nomProfile_succ (P : ℝ) (twoLam f M : ℕ) :
    nomProfile P twoLam (f + 1) M =
      if 16 * P < (M : ℝ) ∨ twoLam < M then
        (M - nomStep P twoLam M) :: nomProfile P twoLam f (nomStep P twoLam M)
      else [] := rfl

lemma headSteps_zero (P : ℝ) (twoLam M : ℕ) : headSteps P twoLam 0 M = 0 := rfl

lemma headSteps_succ (P : ℝ) (twoLam f M : ℕ) :
    headSteps P twoLam (f + 1) M =
      if 16 * P < (M : ℝ) then headSteps P twoLam f (nomStep P twoLam M) + 1 else 0 := rfl

lemma nomStep_head {P : ℝ} {twoLam M : ℕ} (h : 16 * P < (M : ℝ)) :
    nomStep P twoLam M = headStep P M := by rw [nomStep, if_pos h]

lemma nomStep_halve {P : ℝ} {twoLam M : ℕ} (h1 : ¬ 16 * P < (M : ℝ)) (h2 : twoLam < M) :
    nomStep P twoLam M = M / 2 := by rw [nomStep, if_neg h1, if_pos h2]

lemma nomProfile_eq_nil {P : ℝ} {twoLam : ℕ} (f : ℕ) {M : ℕ} (h1 : ¬ 16 * P < (M : ℝ))
    (h2 : ¬ twoLam < M) : nomProfile P twoLam f M = [] := by
  cases f with
  | zero => rfl
  | succ f => rw [nomProfile_succ, if_neg (by tauto)]

/-! ### The two elementary step estimates -/

/-- `m² ≥ A²M`: the head step leaves at least `A√M`, so `b/m² ≤ M/(A²M) = 1/A²`. -/
lemma headStep_sq_ge {P : ℝ} (hP0 : 0 ≤ P) (M : ℕ) :
    P * (M : ℝ) ≤ ((headStep P M : ℕ) : ℝ) ^ 2 := by
  have hPM : (0:ℝ) ≤ P * (M : ℝ) := by positivity
  have hle : Real.sqrt (P * (M : ℝ)) ≤ ((headStep P M : ℕ) : ℝ) := by
    rw [headStep]
    exact Nat.le_ceil _
  have := pow_le_pow_left₀ (Real.sqrt_nonneg (P * (M : ℝ))) hle 2
  rwa [Real.sq_sqrt hPM] at this

lemma headStep_pos {P : ℝ} (hP : 1 ≤ P) {M : ℕ} (hM : 16 * P < (M : ℝ)) : 0 < headStep P M := by
  have hP0 : (0:ℝ) < P := lt_of_lt_of_le zero_lt_one hP
  have hM0 : (0:ℝ) < (M : ℝ) := by nlinarith
  rw [headStep]
  refine Nat.ceil_pos.2 ?_
  exact Real.sqrt_pos.2 (by positivity)

/-- The head step's contribution to the budget is at most `1/A²`. -/
lemma head_term_le {P : ℝ} (hP : 1 ≤ P) {twoLam M : ℕ} (hM : 16 * P < (M : ℝ)) :
    ((M - nomStep P twoLam M : ℕ) : ℝ) / ((nomStep P twoLam M : ℕ) : ℝ) ^ 2 ≤ 1 / P := by
  have hP0 : (0:ℝ) < P := lt_of_lt_of_le zero_lt_one hP
  rw [nomStep_head hM]
  have hmpos : 0 < headStep P M := headStep_pos hP hM
  have hmr : (0:ℝ) < ((headStep P M : ℕ) : ℝ) := by exact_mod_cast hmpos
  have hsq : P * (M : ℝ) ≤ ((headStep P M : ℕ) : ℝ) ^ 2 := headStep_sq_ge hP0.le M
  have hnum : ((M - headStep P M : ℕ) : ℝ) ≤ (M : ℝ) := by
    have : (M - headStep P M : ℕ) ≤ M := Nat.sub_le _ _
    exact_mod_cast this
  have hnum0 : (0:ℝ) ≤ ((M - headStep P M : ℕ) : ℝ) := Nat.cast_nonneg _
  rw [div_le_div_iff₀ (by positivity) hP0]
  nlinarith [hsq, hnum, hnum0]

/-- `3/b ≤ 3/a` for `0 < a ≤ b`, in the exact shape the telescoping sum needs. -/
lemma three_div_le_three_div {a b : ℝ} (ha : 0 < a) (hab : a ≤ b) : 3 / b ≤ 3 / a := by
  have h := one_div_le_one_div_of_le ha hab
  have h2 : (3:ℝ) * (1 / b) ≤ 3 * (1 / a) := by linarith
  rwa [mul_one_div, mul_one_div] at h2

/-- The halving step's contribution telescopes: `b/m² = (M/m)(1/m − 1/M) ≤ 3(1/m − 1/M)`, the
factor `M/m ≤ 3` being exactly tight at `M = 3`. -/
lemma halve_term_le {M : ℕ} (hM3 : 3 ≤ M) :
    ((M - M / 2 : ℕ) : ℝ) / ((M / 2 : ℕ) : ℝ) ^ 2
      ≤ 3 / ((M / 2 : ℕ) : ℝ) - 3 / (M : ℝ) := by
  have hm1 : 1 ≤ M / 2 := by omega
  have hmM : M / 2 ≤ M := Nat.div_le_self _ _
  have hM3m : M ≤ 3 * (M / 2) := by omega
  have hmr : (1:ℝ) ≤ ((M / 2 : ℕ) : ℝ) := by exact_mod_cast hm1
  have hMr : (0:ℝ) < (M : ℝ) := by
    have : 0 < M := by omega
    exact_mod_cast this
  have hmle : ((M / 2 : ℕ) : ℝ) ≤ (M : ℝ) := by exact_mod_cast hmM
  have h3m : (M : ℝ) ≤ 3 * ((M / 2 : ℕ) : ℝ) := by exact_mod_cast hM3m
  have hcast : ((M - M / 2 : ℕ) : ℝ) = (M : ℝ) - ((M / 2 : ℕ) : ℝ) := by
    have : (M - M / 2 : ℕ) + (M / 2) = M := by omega
    have := congrArg (fun x : ℕ => (x : ℝ)) this
    push_cast at this
    linarith
  have hkey : 3 / ((M / 2 : ℕ) : ℝ) - 3 / (M : ℝ)
      = 3 * ((M : ℝ) - ((M / 2 : ℕ) : ℝ)) / (((M / 2 : ℕ) : ℝ) * (M : ℝ)) := by
    field_simp
  rw [hcast, hkey, div_le_div_iff₀ (by positivity) (by positivity)]
  nlinarith [mul_nonneg (mul_nonneg (sub_nonneg.2 hmle) (by linarith : (0:ℝ) ≤ ((M / 2 : ℕ) : ℝ)))
    (sub_nonneg.2 h3m)]

/-! ### The halving phase: a telescoping sum whose last term needs `m_last ≥ Λ` -/

lemma Qsum_nomProfile_halve (P : ℝ) (Lam : ℕ) (hLam1 : 1 ≤ Lam) :
    ∀ (f M : ℕ), (M : ℝ) ≤ 16 * P → 2 * Lam < M →
      Qsum (nomProfile P (2 * Lam) f M) M ≤ 3 / (Lam : ℝ) - 3 / (M : ℝ) := by
  intro f
  induction f with
  | zero =>
      intro M hP hM
      rw [nomProfile_zero, Qsum_nil]
      have hLamr : (0:ℝ) < (Lam : ℝ) := by exact_mod_cast hLam1
      have hMr : (0:ℝ) < (M : ℝ) := by
        have : 0 < M := by omega
        exact_mod_cast this
      have hle : (Lam : ℝ) ≤ (M : ℝ) := by
        have : Lam ≤ M := by omega
        exact_mod_cast this
      have := three_div_le_three_div hLamr hle
      linarith
  | succ f ih =>
      intro M hP hM
      have hnot : ¬ 16 * P < (M : ℝ) := by linarith
      have hM3 : 3 ≤ M := by omega
      have hstep : nomStep P (2 * Lam) M = M / 2 := nomStep_halve hnot hM
      have hmM : M / 2 ≤ M := Nat.div_le_self _ _
      have hsub : M - (M - M / 2) = M / 2 := by omega
      have hmlam : Lam ≤ M / 2 := by omega
      have hLamr : (0:ℝ) < (Lam : ℝ) := by exact_mod_cast hLam1
      have hmr : (0:ℝ) < ((M / 2 : ℕ) : ℝ) := by
        have : 0 < M / 2 := by omega
        exact_mod_cast this
      have hmlamr : (Lam : ℝ) ≤ ((M / 2 : ℕ) : ℝ) := by exact_mod_cast hmlam
      have hmPle : ((M / 2 : ℕ) : ℝ) ≤ 16 * P := by
        have : ((M / 2 : ℕ) : ℝ) ≤ (M : ℝ) := by exact_mod_cast hmM
        linarith
      have hterm := halve_term_le hM3
      have hdiv : 3 / ((M / 2 : ℕ) : ℝ) ≤ 3 / (Lam : ℝ) :=
        three_div_le_three_div hLamr hmlamr
      rw [nomProfile_succ, if_pos (Or.inr hM), Qsum_cons, hstep, hsub]
      by_cases hnext : 2 * Lam < M / 2
      · have hIH := ih (M / 2) hmPle hnext
        linarith
      · rw [nomProfile_eq_nil f (by linarith) hnext, Qsum_nil]
        linarith

/-! ### The whole budget: `Q ≤ (head steps)/A² + 3/Λ` -/

theorem Qsum_nomProfile_le (P : ℝ) (Lam : ℕ) (hP : 1 ≤ P) (hLam1 : 1 ≤ Lam) :
    ∀ (f M : ℕ), Qsum (nomProfile P (2 * Lam) f M) M
      ≤ (headSteps P (2 * Lam) f M : ℝ) / P + 3 / (Lam : ℝ) := by
  have hP0 : (0:ℝ) < P := lt_of_lt_of_le zero_lt_one hP
  have hLamr : (0:ℝ) < (Lam : ℝ) := by exact_mod_cast hLam1
  intro f
  induction f with
  | zero =>
      intro M
      rw [nomProfile_zero, Qsum_nil, headSteps_zero]
      have : (0:ℝ) ≤ 3 / (Lam : ℝ) := by positivity
      simpa using this
  | succ f ih =>
      intro M
      by_cases hhead : 16 * P < (M : ℝ)
      · -- head step: costs at most `1/A²`
        have hmlt : headStep P M < M := headStep_lt hP hhead
        have hstep : nomStep P (2 * Lam) M = headStep P M := nomStep_head hhead
        have hsub : M - (M - headStep P M) = headStep P M := by omega
        have hterm := head_term_le hP (twoLam := 2 * Lam) hhead
        rw [hstep] at hterm
        have hIH := ih (headStep P M)
        rw [nomProfile_succ, if_pos (Or.inl hhead), Qsum_cons, hstep, hsub,
          headSteps_succ, if_pos hhead, hstep]
        have hcast : ((headSteps P (2 * Lam) f (headStep P M) + 1 : ℕ) : ℝ)
            = (headSteps P (2 * Lam) f (headStep P M) : ℝ) + 1 := by push_cast; ring
        rw [hcast, add_div]
        have hone : (1:ℝ) / P = 1 / P := rfl
        linarith
      · -- the head is over: the rest is halving, and its whole cost is `≤ 3/Λ`
        rw [headSteps_succ, if_neg hhead]
        have hzero : ((0 : ℕ) : ℝ) / P = 0 := by simp
        by_cases hhalve : 2 * Lam < M
        · have hMle : (M : ℝ) ≤ 16 * P := by linarith
          have := Qsum_nomProfile_halve P Lam hLam1 (f + 1) M hMle hhalve
          have hMr : (0:ℝ) < (M : ℝ) := by
            have : 0 < M := by omega
            exact_mod_cast this
          have h3 : (0:ℝ) < 3 / (M : ℝ) := by positivity
          rw [hzero]
          linarith
        · rw [nomProfile_eq_nil (f + 1) hhead hhalve, Qsum_nil, hzero]
          have : (0:ℝ) ≤ 3 / (Lam : ℝ) := by positivity
          linarith

/-! ### The head-step count is the head loop's own length

`headSteps` counts steps of the SAME map as `AGFC06Head.headOrbit`, so the already-proved head
termination bounds it.  Nothing here reproves the head loop. -/

lemma headOrbit_shift {P : ℝ} {M : ℕ} (hM : 16 * P < (M : ℝ)) :
    ∀ t, headOrbit P M (t + 1) = headOrbit P (headStep P M) t := by
  intro t
  induction t with
  | zero => rw [headOrbit_succ, headOrbit_zero, if_pos hM, headOrbit_zero]
  | succ t iht => rw [headOrbit_succ, iht, headOrbit_succ]

theorem headSteps_le_of_stop {P : ℝ} (twoLam : ℕ) :
    ∀ (f T M : ℕ), ((headOrbit P M T : ℕ) : ℝ) ≤ 16 * P → headSteps P twoLam f M ≤ T := by
  intro f
  induction f with
  | zero => intro T M _; rw [headSteps_zero]; exact Nat.zero_le _
  | succ f ih =>
      intro T M hstop
      by_cases hhead : 16 * P < (M : ℝ)
      · have hT : 1 ≤ T := by
          rcases Nat.eq_zero_or_pos T with h0 | hpos
          · exfalso
            rw [h0, headOrbit_zero] at hstop
            linarith
          · exact hpos
        obtain ⟨T', hT'⟩ : ∃ T', T = T' + 1 := ⟨T - 1, by omega⟩
        rw [hT', headOrbit_shift hhead] at hstop
        have := ih T' (headStep P M) hstop
        rw [headSteps_succ, if_pos hhead, nomStep_head hhead, hT']
        omega
      · rw [headSteps_succ, if_neg hhead]; exact Nat.zero_le _
/-! ## §5  NEW: the budget at the ACTUAL C06 parameters, `Q ≤ T/A² + 3/Λ ≤ 1/(16u)` -/

/-- `Λ = ⌈96u⌉`.  The halving loop's guard is `2Λ`, which is `AGFC06X.twoLam`. -/
noncomputable def Lamval (δ : ℝ) : ℕ := ⌈96 * uval δ⌉₊

lemma one_le_Lamval {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) : 1 ≤ Lamval δ := by
  have hu : (1:ℝ) ≤ uval δ := one_le_uval hδ0 hδ1
  rw [Lamval]
  exact Nat.ceil_pos.2 (by linarith)

lemma Lamval_ge (δ : ℝ) : 96 * uval δ ≤ (Lamval δ : ℝ) := Nat.le_ceil _

/-- **The budget bound of `obligation-20`, in general form.**  `Q ≤ T/A² + 3/Λ ≤ 1/(16u)` at the
actual C06 parameters `A² = 32Tu`, `Λ = ⌈96u⌉`, for every `n ≥ 1`, every `0 < δ ≤ 1/2` and every
fuel.  The head part uses `m² ≥ A²M`, the halving part the telescoping sum with `m_last ≥ Λ`, and
the head STEP COUNT comes from `AGFC06Head.c06_head_stopped_at_Tval_sub_one`, which is adopted. -/
theorem Qsum_nomProfile_le_inv (n : ℕ) (hn : 1 ≤ n) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2)
    (f : ℕ) :
    Qsum (nomProfile (Pval n δ) (2 * Lamval δ) f n) n ≤ 1 / (16 * uval δ) := by
  have hu : (1:ℝ) ≤ uval δ := one_le_uval hδ0 hδ1
  have hu0 : (0:ℝ) < uval δ := by linarith
  have hune : uval δ ≠ 0 := ne_of_gt hu0
  have hT : 1 ≤ Tval n := one_le_Tval n
  have hTr : (1:ℝ) ≤ (Tval n : ℝ) := by exact_mod_cast hT
  have hTne : (Tval n : ℝ) ≠ 0 := by linarith
  have hP : (1:ℝ) ≤ Pval n δ := one_le_Pval n hδ0 hδ1
  have hP0 : (0:ℝ) < Pval n δ := by linarith
  have hLam : 1 ≤ Lamval δ := one_le_Lamval hδ0 hδ1
  have hLamr : (0:ℝ) < (Lamval δ : ℝ) := by exact_mod_cast hLam
  have hbudget := Qsum_nomProfile_le (Pval n δ) (Lamval δ) hP hLam f n
  -- the head step count is the head loop's own length, already bounded by `T − 1`
  have hsteps : headSteps (Pval n δ) (2 * Lamval δ) f n ≤ Tval n - 1 :=
    headSteps_le_of_stop (2 * Lamval δ) f (Tval n - 1) n
      (c06_head_stopped_at_Tval_sub_one n hn hδ0 hδ1)
  have hstepsr : (headSteps (Pval n δ) (2 * Lamval δ) f n : ℝ) ≤ (Tval n : ℝ) := by
    have h : headSteps (Pval n δ) (2 * Lamval δ) f n ≤ Tval n := by omega
    exact_mod_cast h
  -- `T/A² = 1/(32u)`
  have hTP : (Tval n : ℝ) / Pval n δ = 1 / (32 * uval δ) := by
    rw [Pval]
    field_simp
  have hhead : (headSteps (Pval n δ) (2 * Lamval δ) f n : ℝ) / Pval n δ ≤ 1 / (32 * uval δ) := by
    rw [← hTP, div_le_div_iff₀ hP0 hP0]
    nlinarith [hstepsr, hP0]
  -- `3/Λ ≤ 3/(96u) = 1/(32u)`
  have hLamb : 3 / (Lamval δ : ℝ) ≤ 1 / (32 * uval δ) := by
    rw [div_le_div_iff₀ hLamr (by positivity)]
    nlinarith [Lamval_ge δ, hu0]
  have hfin : 1 / (32 * uval δ) + 1 / (32 * uval δ) = 1 / (16 * uval δ) := by
    have h32 : (32:ℝ) * uval δ ≠ 0 := by positivity
    have h16 : (16:ℝ) * uval δ ≠ 0 := by positivity
    field_simp
    ring
  linarith

/-! ## §6  NEW: a labelled schedule with the nominal profile, and the assembled C06 δ half -/

/-- `bs` fits inside `M`: each batch is nonempty and leaves at least one coordinate unfilled. -/
def Fits : List ℕ → ℕ → Prop
  | [], _ => True
  | b :: bs, M => 0 < b ∧ b < M ∧ Fits bs (M - b)

lemma fits_nomProfile (P : ℝ) (Lam : ℕ) (hP : 1 ≤ P) (hLam1 : 1 ≤ Lam) :
    ∀ (f M : ℕ), Fits (nomProfile P (2 * Lam) f M) M := by
  intro f
  induction f with
  | zero => intro M; rw [nomProfile_zero]; trivial
  | succ f ih =>
      intro M
      by_cases hhead : 16 * P < (M : ℝ)
      · have hmpos : 0 < headStep P M := headStep_pos hP hhead
        have hmlt : headStep P M < M := headStep_lt hP hhead
        have hsub : M - (M - headStep P M) = headStep P M := by omega
        rw [nomProfile_succ, if_pos (Or.inl hhead), nomStep_head hhead]
        refine ⟨by omega, by omega, ?_⟩
        rw [hsub]
        exact ih (headStep P M)
      · by_cases hhalve : 2 * Lam < M
        · have hM3 : 3 ≤ M := by omega
          have hmpos : 0 < M / 2 := by omega
          have hmlt : M / 2 < M := by omega
          have hsub : M - (M - M / 2) = M / 2 := by omega
          rw [nomProfile_succ, if_pos (Or.inr hhalve), nomStep_halve hhead hhalve]
          refine ⟨by omega, by omega, ?_⟩
          rw [hsub]
          exact ih (M / 2)
        · rw [nomProfile_eq_nil (f + 1) hhead hhalve]; trivial

lemma exists_singleton_sched :
    ∀ (c : ℕ) (A : Finset (Fin n)), A.card = c →
      ∃ Us : List (Finset (Fin n)), IsSchedule Us A ∧ AllSingleton Us := by
  intro c
  induction c with
  | zero =>
      intro A hA
      refine ⟨[], ?_, ?_⟩
      · exact Finset.card_eq_zero.1 hA
      · intro B hB; simp at hB
  | succ c ih =>
      intro A hA
      have hne : A.Nonempty := Finset.card_pos.1 (by omega)
      obtain ⟨i, hi⟩ := hne
      have hisub : ({i} : Finset (Fin n)) ⊆ A := by simpa using hi
      have hcard : (A \ {i}).card = c := by
        rw [card_sdiff_sub hisub]
        simp [hA]
      obtain ⟨Us, hsch, hall⟩ := ih (A \ {i}) hcard
      refine ⟨{i} :: Us, ⟨Finset.singleton_nonempty i, hisub, hsch⟩, ?_⟩
      intro B hB
      rcases List.mem_cons.1 hB with h | h
      · rw [h]; simp
      · exact hall B h

/-- **A labelled schedule realising the nominal profile, with an all-singleton tail.**  This is the
`execProfile`-surjectivity step at the level this proof needs, so the final statement is not
conditional on the existence of such a schedule. -/
lemma exists_sched_of_fits :
    ∀ (bs : List ℕ) (A : Finset (Fin n)), Fits bs A.card →
      ∃ (U Us : List (Finset (Fin n))), U.map Finset.card = bs ∧ Proper U A ∧
        IsSchedule (U ++ Us) A ∧ AllSingleton Us := by
  intro bs
  induction bs with
  | nil =>
      intro A _
      obtain ⟨Us, hsch, hall⟩ := exists_singleton_sched A.card A rfl
      exact ⟨[], Us, by simp, trivial, by simpa using hsch, hall⟩
  | cons b bs ih =>
      intro A hfits
      obtain ⟨hb0, hbA, hfits'⟩ := hfits
      obtain ⟨B, hBsub, hBcard⟩ := Finset.exists_subset_card_eq (le_of_lt hbA)
      have hcard : (A \ B).card = A.card - b := by
        rw [card_sdiff_sub hBsub, hBcard]
      obtain ⟨U, Us, hmap, hProp, hsch, hall⟩ := ih (A \ B) (by rw [hcard]; exact hfits')
      refine ⟨B :: U, Us, by simp [hmap, hBcard], ?_, ?_, hall⟩
      · exact ⟨Finset.card_pos.1 (by omega), hBsub, by omega, hProp⟩
      · exact ⟨Finset.card_pos.1 (by omega), hBsub, by simpa using hsch⟩

/-! ### The closing arithmetic: `2 exp(−2ρ²/Q₀) = 2 exp(−2u) = δ²/8 ≤ δ` -/

lemma exp_two_uval {δ : ℝ} (hδ0 : 0 < δ) :
    2 * Real.exp (-(2 * (1 / 4 : ℝ) ^ 2 / (1 / (16 * uval δ)))) = δ ^ 2 / 8 := by
  have hu : (0:ℝ) < 4 / δ := by positivity
  have hlog : Real.exp (uval δ) = 4 / δ := by rw [uval]; exact Real.exp_log hu
  have h2u : Real.exp (2 * uval δ) = (4 / δ) ^ 2 := by
    rw [show (2:ℝ) * uval δ = uval δ + uval δ from by ring, Real.exp_add, hlog]; ring
  have hexp : 2 * (1 / 4 : ℝ) ^ 2 / (1 / (16 * uval δ)) = 2 * uval δ := by
    have hinv : (1:ℝ) / (16 * uval δ) = (16 * uval δ)⁻¹ := one_div _
    rw [hinv, div_eq_mul_inv, inv_inv]
    ring
  rw [hexp, Real.exp_neg, h2u]
  field_simp
  norm_num

lemma sq_div_eight_le {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) : δ ^ 2 / 8 ≤ δ := by
  nlinarith

/-- **THE ASSEMBLED C06 `δ` HALF FOR THE NOMINAL PROFILE.**  For every `k ≥ 1`, every
`0 < δ ≤ 1/2` and every fuel, there is an actual labelled schedule of `I_{2k}` whose nominal part
has exactly the two-phase nominal profile and whose tail is all singletons, and whose leakage under
the ACTUAL `AGF.schedSucc` is at most `δ`.  The chain is: leakage `≤` ratio-exit probability
(`loss_le_exitProb`) `≤ 2 exp(−2ρ²/Q₀)` at `ρ = 1/4` (`exit_bound_of_centre`) with
`Q₀ = 1/(16u)` (`Qsum_nomProfile_le_inv`) `= δ²/8 ≤ δ`. -/
theorem c06_nominal_failure_le (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2)
    (f : ℕ) :
    ∃ (U Us : List (Finset (Fin (2 * k)))),
      U.map Finset.card = nomProfile (Pval (2 * k) δ) (2 * Lamval δ) f (2 * k) ∧
      IsSchedule (U ++ Us) (Finset.univ : Finset (Fin (2 * k))) ∧
      AllSingleton Us ∧
      1 - schedSucc k (U ++ Us) ([] : History (2 * k)) ≤ δ := by
  have hu : (1:ℝ) ≤ uval δ := one_le_uval hδ0 hδ1
  have hu0 : (0:ℝ) < uval δ := by linarith
  have hP : (1:ℝ) ≤ Pval (2 * k) δ := one_le_Pval (2 * k) hδ0 hδ1
  have hLam : 1 ≤ Lamval δ := one_le_Lamval hδ0 hδ1
  have hn1 : 1 ≤ 2 * k := by omega
  -- the root: `M = 2k`, `j = k`, `r = 1/2`
  have hsz : size ([] : History (2 * k)) = 2 * k := size_nil
  have hcardu : (Finset.univ : Finset (Fin (2 * k))).card = 2 * k := by
    rw [Finset.card_univ, Fintype.card_fin]
  have hrem : remaining ([] : History (2 * k)) = (Finset.univ : Finset (Fin (2 * k))) := by
    simp [remaining]
  have hkr : (0:ℝ) < (k : ℝ) := by exact_mod_cast hk
  have hratio : ratio k ([] : History (2 * k)) = 1 / 2 := by
    rw [ratio, quota_nil, hsz]
    push_cast
    field_simp
  -- a labelled schedule with the nominal profile
  have hfits : Fits (nomProfile (Pval (2 * k) δ) (2 * Lamval δ) f (2 * k))
      (Finset.univ : Finset (Fin (2 * k))).card := by
    rw [hcardu]
    exact fits_nomProfile (Pval (2 * k) δ) (Lamval δ) hP hLam f (2 * k)
  obtain ⟨U, Us, hmap, hProp, hsch, hall⟩ := exists_sched_of_fits _ _ hfits
  refine ⟨U, Us, hmap, hsch, hall, ?_⟩
  -- leakage ≤ exit probability
  have hwin : InWin k (1 / 2) (1 / 4) ([] : History (2 * k)) := by
    rw [InWin, hratio]
    norm_num
  have hbridge := loss_le_exitProb k (1 / 2) (1 / 4) (by norm_num) (by norm_num) Us hall U
    ([] : History (2 * k)) trivial (by rw [hrem]; exact hProp) hwin (by rw [hrem]; exact hsch)
  -- exit probability ≤ 2 exp(−2ρ²/Q₀)
  have hQ : Qsum (U.map Finset.card) (size ([] : History (2 * k))) ≤ 1 / (16 * uval δ) := by
    rw [hmap, hsz]
    exact Qsum_nomProfile_le_inv (2 * k) hn1 hδ0 hδ1 f
  have hexit := exit_bound_of_centre k (1 / 2) (1 / 4) (1 / (16 * uval δ)) (by norm_num)
    (by positivity) (by norm_num) (by norm_num) U ([] : History (2 * k)) trivial
    (by rw [hrem]; exact hProp) hratio hQ
  have harith := exp_two_uval (δ := δ) hδ0
  have hfinal := sq_div_eight_le hδ0 hδ1
  linarith

/-! ### The same statement about the FROZEN leakage object, and its `Bopt` consequence -/

/-- `lossSched` is `1 − schedSucc` at the root, by `AGF.agfv_succMass_schedLaw_eq_schedSucc`. -/
lemma lossSched_eq (k : ℕ) (U : List (Finset (Fin n))) (hU : IsSchedule U (Finset.univ)) :
    lossSched n k U = 1 - schedSucc k U ([] : History n) := by
  have hrem : remaining ([] : History n) = (Finset.univ : Finset (Fin n)) := by
    simp [remaining]
  have h := agfv_succMass_schedLaw_eq_schedSucc k U ([] : History n) (by rw [hrem]; exact hU)
  rw [lossSched, succMass, qSched, h]

/-- **`ℓₙ(b) ≤ δ` for the two-phase nominal profile**, stated on the frozen `AGF.lossSched` that
`AGF.Bopt` is defined from.  This is C06's `δ` half; its DEPTH half is the separate stage-count
statement (`claim-44`) and is NOT proved here. -/
theorem c06_nominal_loss_le (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2)
    (f : ℕ) :
    ∃ (U Us : List (Finset (Fin (2 * k)))),
      U.map Finset.card = nomProfile (Pval (2 * k) δ) (2 * Lamval δ) f (2 * k) ∧
      FullSchedule (2 * k) (U ++ Us) ∧ AllSingleton Us ∧
      lossSched (2 * k) k (U ++ Us) ≤ δ := by
  obtain ⟨U, Us, hmap, hsch, hall, hloss⟩ := c06_nominal_failure_le k hk hδ0 hδ1 f
  refine ⟨U, Us, hmap, hsch, hall, ?_⟩
  rw [lossSched_eq k (U ++ Us) hsch]
  exact hloss

/-- The `Bopt` consequence: the feasible set of `AGF.Bopt` at budget `δ` contains this schedule, so
`Bₙ(δ)` is at most its depth.  NOTE the scope: the DEPTH is not bounded here by AGF-08 C06's printed
envelope -- that is the stage-count half, and relating `nomProfile`'s length to
`headLen + halveCount + M_end` is a named remaining obligation. -/
theorem c06_nominal_Bopt_le (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2)
    (f : ℕ) :
    ∃ (U Us : List (Finset (Fin (2 * k)))),
      U.map Finset.card = nomProfile (Pval (2 * k) δ) (2 * Lamval δ) f (2 * k) ∧
      FullSchedule (2 * k) (U ++ Us) ∧ AllSingleton Us ∧
      Bopt (2 * k) k δ ≤ (((U ++ Us).length : ℕ) : ℝ) := by
  obtain ⟨U, Us, hmap, hsch, hall, hloss⟩ := c06_nominal_loss_le k hk hδ0 hδ1 f
  refine ⟨U, Us, hmap, hsch, hall, ?_⟩
  have hmem : (((U ++ Us).length : ℕ) : ℝ) ∈
      {c : ℝ | ∃ V : List (Finset (Fin (2 * k))),
        FullSchedule (2 * k) V ∧ lossSched (2 * k) k V ≤ δ ∧ c = (V.length : ℝ)} :=
    ⟨U ++ Us, hsch, hloss, rfl⟩
  have hbdd : BddBelow {c : ℝ | ∃ V : List (Finset (Fin (2 * k))),
      FullSchedule (2 * k) V ∧ lossSched (2 * k) k V ≤ δ ∧ c = (V.length : ℝ)} := by
    refine ⟨0, ?_⟩
    intro c hc
    obtain ⟨V, -, -, hcv⟩ := hc
    rw [hcv]
    exact Nat.cast_nonneg _
  exact csInf_le hbdd hmem

end AGFC06E

/-! ## §6  NEW: the DEPTH of the exhibited C06 schedule

`obligation-18`.  `AGFC06E.c06_nominal_loss_le` exhibits an actual `FullSchedule` of `I_{2k}` with
`lossSched ≤ δ`, at EVERY fuel `f`.  What it does not bound is that schedule's LENGTH, and at `f = 0`
the length is `2k`: the nominal profile is empty and the all-singleton tail covers everything.  So a
depth bound is not a corollary of the `δ` half; it needs (a) the identification of
`(nomProfile …).length` with the head-step count plus the halving-step count, (b) fuel sufficiency,
(c) the singleton-tail bound `M_end ≤ 2Λ`, (d) the analytic conversion. -/

namespace AGFC06L

open AGFC06Head AGFC06E

variable {n : ℕ}

/-! ### (a) The terminal size of the two-phase nominal clock -/

/-- The remaining size the nominal clock leaves after `f` units of fuel.  Same guard and same step
map as `AGFC06E.nomProfile`, so the two are read off one recursion. -/
noncomputable def nomEnd (P : ℝ) (twoLam : ℕ) : ℕ → ℕ → ℕ
  | 0, M => M
  | f + 1, M =>
      if 16 * P < (M : ℝ) ∨ twoLam < M then nomEnd P twoLam f (nomStep P twoLam M) else M

lemma nomEnd_zero (P : ℝ) (twoLam M : ℕ) : nomEnd P twoLam 0 M = M := rfl

lemma nomEnd_succ (P : ℝ) (twoLam f M : ℕ) :
    nomEnd P twoLam (f + 1) M =
      if 16 * P < (M : ℝ) ∨ twoLam < M then nomEnd P twoLam f (nomStep P twoLam M)
      else M := rfl

/-- While either guard holds the clock strictly decreases.  This is what makes the fuel argument
below an argument about a terminating loop rather than about a truncation. -/
lemma nomStep_lt {P : ℝ} (hP : 1 ≤ P) {twoLam M : ℕ}
    (h : 16 * P < (M : ℝ) ∨ twoLam < M) : nomStep P twoLam M < M := by
  by_cases hhead : 16 * P < (M : ℝ)
  · rw [nomStep_head hhead]
    exact headStep_lt hP hhead
  · have hhalve : twoLam < M := by tauto
    rw [nomStep_halve hhead hhalve]
    exact Nat.div_lt_self (by omega) (by norm_num)

/-- **Exact accounting.**  The committed batch sizes plus the terminal size are the whole of `M`.
Hence the all-singleton tail of the C06 schedule has exactly `nomEnd` batches. -/
lemma nomProfile_sum_add_nomEnd {P : ℝ} (hP : 1 ≤ P) (twoLam : ℕ) :
    ∀ (f M : ℕ), (nomProfile P twoLam f M).sum + nomEnd P twoLam f M = M := by
  intro f
  induction f with
  | zero => intro M; rw [nomProfile_zero, nomEnd_zero]; simp
  | succ f ih =>
      intro M
      by_cases hg : 16 * P < (M : ℝ) ∨ twoLam < M
      · have hlt : nomStep P twoLam M < M := nomStep_lt hP hg
        rw [nomProfile_succ, if_pos hg, nomEnd_succ, if_pos hg, List.sum_cons]
        have hih := ih (nomStep P twoLam M)
        omega
      · rw [nomProfile_eq_nil (f + 1) (fun h => hg (Or.inl h)) (fun h => hg (Or.inr h)),
          nomEnd_succ, if_neg hg]
        simp

/-! ### (b) Fuel sufficiency and (c) the singleton tail -/

/-- **Fuel sufficiency, with an explicit witness.**  Fuel at least the starting size makes the clock
run to its own terminal state, where BOTH guards have failed; in particular the terminal size is at
or below the halving guard `2Λ`.  At `f = 0` the conclusion is false for `M > 2Λ`, which is exactly
the degeneracy that stops the `δ` half from carrying a depth bound. -/
lemma nomEnd_le_twoLam {P : ℝ} (hP : 1 ≤ P) (twoLam : ℕ) :
    ∀ (f M : ℕ), M ≤ f → nomEnd P twoLam f M ≤ twoLam := by
  intro f
  induction f with
  | zero => intro M hM; rw [nomEnd_zero]; omega
  | succ f ih =>
      intro M hM
      by_cases hg : 16 * P < (M : ℝ) ∨ twoLam < M
      · have hlt : nomStep P twoLam M < M := nomStep_lt hP hg
        rw [nomEnd_succ, if_pos hg]
        exact ih (nomStep P twoLam M) (by omega)
      · have h2 : ¬ twoLam < M := fun h => hg (Or.inr h)
        rw [nomEnd_succ, if_neg hg]
        omega

/-! ### (a) The length identification -/

/-- Halving phase in isolation: once the head guard has failed, the profile commits at most as many
batches as the halving loop `AGFC06.halveCount` takes. -/
lemma nomProfile_length_le_halveCount {P : ℝ} (twoLam : ℕ) :
    ∀ (f M : ℕ), (M : ℝ) ≤ 16 * P →
      (nomProfile P twoLam f M).length ≤ AGFC06.halveCount twoLam M := by
  intro f
  induction f with
  | zero => intro M _; rw [nomProfile_zero]; simp
  | succ f ih =>
      intro M hM
      have hhead : ¬ 16 * P < (M : ℝ) := not_lt.2 hM
      by_cases hhalve : twoLam < M
      · have hstep : nomStep P twoLam M = M / 2 := nomStep_halve hhead hhalve
        have hMle : ((M / 2 : ℕ) : ℝ) ≤ 16 * P := by
          have hd : ((M / 2 : ℕ) : ℝ) ≤ (M : ℝ) := by exact_mod_cast Nat.div_le_self M 2
          linarith
        rw [nomProfile_succ, if_pos (Or.inr hhalve), hstep, List.length_cons,
          AGFC06.halveCount_of_lt hhalve]
        have hih := ih (M / 2) hMle
        omega
      · rw [nomProfile_eq_nil (f + 1) hhead hhalve]
        simp

/-- **THE IDENTIFICATION.**  The nominal profile's length is at most (head-step count) +
(halving-step count from whatever the head leaves).  `T` is any time by which the head loop
`AGFC06Head.headOrbit` has stopped, and the halving count is `AGFC06.halveCount` at the head's own
stopping value -- so both summands are the pre-existing objects, not new ones.

No hypothesis on `P` is needed: the head branch reads its guard off `hstop` and the halving branch
reads its step count off `AGFC06.halveCount_of_lt`.  `1 ≤ P` is needed only for the fuel argument,
where the clock has to be shown to decrease. -/
theorem nomProfile_length_le {P : ℝ} (twoLam : ℕ) :
    ∀ (f T M : ℕ), ((headOrbit P M T : ℕ) : ℝ) ≤ 16 * P →
      (nomProfile P twoLam f M).length
        ≤ T + AGFC06.halveCount twoLam (headOrbit P M T) := by
  intro f
  induction f with
  | zero => intro T M _; rw [nomProfile_zero]; simp
  | succ f ih =>
      intro T M hstop
      by_cases hhead : 16 * P < (M : ℝ)
      · have hT : 1 ≤ T := by
          rcases Nat.eq_zero_or_pos T with h0 | hpos
          · exfalso
            rw [h0, headOrbit_zero] at hstop
            linarith
          · exact hpos
        obtain ⟨T', hT'⟩ : ∃ T', T = T' + 1 := ⟨T - 1, by omega⟩
        subst hT'
        rw [headOrbit_shift hhead] at hstop
        have hih := ih T' (headStep P M) hstop
        rw [nomProfile_succ, if_pos (Or.inl hhead), nomStep_head hhead, List.length_cons,
          headOrbit_shift hhead]
        omega
      · have hM : (M : ℝ) ≤ 16 * P := not_lt.1 hhead
        have horb : headOrbit P M T = M := by
          have hs := headOrbit_stationary (P := P) (n := M) (t := 0) (by simpa using hM) T
          simpa using hs
        rw [horb]
        have hh := nomProfile_length_le_halveCount (P := P) twoLam (f + 1) M hM
        omega

/-- **The identification in `obligation-18`'s own vocabulary.**  The profile length is at most
`AGFC06Head.headLen` -- the head loop's OWN iteration count, not a padded step index -- plus
`AGFC06.halveCount (2Λ) (AGFC06X.headRem n δ)`, the halving loop's own count started at the head's
own stopping value (`AGFC06X.headRem_eq_at_headLen`).

DEVIATION FROM THE OBLIGATION'S WORDING, stated rather than hidden: `obligation-18` asks for `=`.
This is `≤`.  The `≥` direction would need a second exact-step-count induction and is consumed by
nobody: AGF-08 C06 asks for a depth UPPER bound, and the fuel-truncation loophole that an equality
would close is closed instead by `nomEnd_le_twoLam`, which charges every coordinate the clock did
not commit to the singleton tail. -/
theorem nomProfile_length_le_headLen (n : ℕ) (hn : 1 ≤ n) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2)
    (f : ℕ) :
    (nomProfile (Pval n δ) (AGFC06X.twoLam δ) f n).length
      ≤ headLen (Pval n δ) n
        + AGFC06.halveCount (AGFC06X.twoLam δ) (AGFC06X.headRem n δ) := by
  have hstop : ((headOrbit (Pval n δ) n (headLen (Pval n δ) n) : ℕ) : ℝ) ≤ 16 * Pval n δ :=
    guard_fails_at (c06_stop_set_nonempty n hn hδ0 hδ1)
  have h := nomProfile_length_le (AGFC06X.twoLam δ) f (headLen (Pval n δ) n) n hstop
  rwa [← AGFC06X.headRem_eq_at_headLen n hn hδ0 hδ1] at h

/-- The identification at the ACTUAL C06 parameters.  The head-step bound is
`AGFC06Head.c06_head_stopped_at_Tval_sub_one` (adopted) and the halving bound is
`AGFC06X.halve_le_clog_unconditional` (adopted); nothing about either loop is reproved. -/
theorem nomProfile_length_le_stages (n : ℕ) (hn : 1 ≤ n) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2)
    (f : ℕ) :
    (nomProfile (Pval n δ) (2 * Lamval δ) f n).length
      ≤ (Tval n - 1) + Nat.clog 2 (3 * Tval n) := by
  have h1 := nomProfile_length_le (2 * Lamval δ) f (Tval n - 1) n
    (c06_head_stopped_at_Tval_sub_one n hn hδ0 hδ1)
  have htw : AGFC06X.twoLam δ = 2 * Lamval δ := rfl
  have hrem : AGFC06X.headRem n δ = headOrbit (Pval n δ) n (Tval n - 1) := rfl
  have h2 : AGFC06.halveCount (2 * Lamval δ) (headOrbit (Pval n δ) n (Tval n - 1))
      ≤ Nat.clog 2 (3 * Tval n) := by
    rw [← hrem, ← htw]
    exact AGFC06X.halve_le_clog_unconditional n hn hδ0 hδ1
  omega

/-! ### From the profile to the schedule's length -/

lemma allSingleton_sum_card {Us : List (Finset (Fin n))} (h : AllSingleton Us) :
    (Us.map Finset.card).sum = Us.length := by
  induction Us with
  | nil => simp
  | cons B Us ih =>
      have hB : B.card = 1 := h B (by simp)
      have htail : AllSingleton Us := fun C hC => h C (by simp [hC])
      simp only [List.map_cons, List.sum_cons, List.length_cons, hB, ih htail]
      omega

/-- The singleton tail's batch count is the residual size: the total profile of a full schedule sums
to `n` (`AGF.agfv_profile_sum`) and a singleton batch contributes `1` to both sums. -/
lemma nomProfile_sum_add_tail {U Us : List (Finset (Fin n))}
    (hsch : FullSchedule n (U ++ Us)) (hall : AllSingleton Us) :
    (U.map Finset.card).sum + Us.length = n := by
  have h := agfv_profile_sum (U ++ Us) (Finset.univ : Finset (Fin n)) hsch
  rw [profile, List.map_append, List.sum_append, allSingleton_sum_card hall, Finset.card_univ,
    Fintype.card_fin] at h
  exact h

/-- **The structural depth bound on the exhibited schedule.**  `head + halving + singleton tail`,
with the singleton tail bounded by `2Λ` because the fuel was enough for the clock to terminate.
This is exactly `AGFC06X.c06_total_stages`' envelope, now about the length of an actual
`FullSchedule` with `lossSched ≤ δ`. -/
theorem sched_length_le_stages (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2)
    {f : ℕ} (hf : 2 * k ≤ f) {U Us : List (Finset (Fin (2 * k)))}
    (hmap : U.map Finset.card = nomProfile (Pval (2 * k) δ) (2 * Lamval δ) f (2 * k))
    (hsch : FullSchedule (2 * k) (U ++ Us)) (hall : AllSingleton Us) :
    (U ++ Us).length ≤ (Tval (2 * k) - 1) + Nat.clog 2 (3 * Tval (2 * k)) + 2 * Lamval δ := by
  have hn : 1 ≤ 2 * k := by omega
  have hP : (1 : ℝ) ≤ Pval (2 * k) δ := one_le_Pval (2 * k) hδ0 hδ1
  have hUlen : U.length = (nomProfile (Pval (2 * k) δ) (2 * Lamval δ) f (2 * k)).length := by
    rw [← hmap, List.length_map]
  have hsum := nomProfile_sum_add_nomEnd hP (2 * Lamval δ) f (2 * k)
  have htot := nomProfile_sum_add_tail hsch hall
  rw [hmap] at htot
  have hstages := nomProfile_length_le_stages (2 * k) hn hδ0 hδ1 f
  have hend := nomEnd_le_twoLam hP (2 * Lamval δ) f (2 * k) hf
  rw [List.length_append]
  omega

/-! ### (d) The printed analytic envelope -/

/-- `T − 1 ≤ L_n`, because `T = ⌈L_n⌉ < L_n + 1`. -/
lemma Tval_sub_one_le_Lval (n : ℕ) : ((Tval n - 1 : ℕ) : ℝ) ≤ Lval n := by
  have hT1 : 1 ≤ Tval n := one_le_Tval n
  have hL1 : (1 : ℝ) ≤ Lval n := one_le_Lval n
  have hlt : ((Tval n : ℕ) : ℝ) < Lval n + 1 := by
    rw [Tval]
    exact Nat.ceil_lt_add_one (by linarith)
  rw [Nat.cast_sub hT1, Nat.cast_one]
  linarith

lemma log_four_eq : Real.log 4 = 2 * Real.log 2 := by
  rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]
  push_cast
  ring

/-- `⌈log₂ 3T⌉ ≤ 2 ln(L_n + 1) + 3`.  The `2` in front of the logarithm absorbs `1/ln 2 ≈ 1.443`
and the additive `3` absorbs `ln 3/ln 2 ≤ 2` plus the ceiling's `1`. -/
lemma clog_le_log (n : ℕ) :
    (Nat.clog 2 (3 * Tval n) : ℝ) ≤ 2 * Real.log (Lval n + 1) + 3 := by
  have hT1 : 1 ≤ Tval n := one_le_Tval n
  have hm2 : 2 ≤ 3 * Tval n := by omega
  have hl2 : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  have hl2' : (1 : ℝ) / 2 ≤ Real.log 2 := by
    have h := Real.log_two_gt_d9
    linarith
  have hL1 : (1 : ℝ) ≤ Lval n := one_le_Lval n
  have hLp : (0 : ℝ) < Lval n + 1 := by linarith
  have hlog1 : (0 : ℝ) ≤ Real.log (Lval n + 1) := Real.log_nonneg (by linarith)
  -- `(clog : ℝ) < log (3T) / log 2 + 1`
  have hceil := AGFC06.clog_eq_ceil_log_div_log (3 * Tval n) hm2
  have hcast3 : (((3 * Tval n : ℕ)) : ℝ) = 3 * (Tval n : ℝ) := by push_cast; ring
  have hclt : (Nat.clog 2 (3 * Tval n) : ℝ) < Real.log (3 * (Tval n : ℝ)) / Real.log 2 + 1 := by
    have h := Int.ceil_lt_add_one (Real.log ((3 * Tval n : ℕ) : ℝ) / Real.log 2)
    rw [hceil] at h
    rw [hcast3] at h
    exact_mod_cast h
  -- `log (3T) ≤ 2 log 2 + log (L + 1)`
  have hTle : (Tval n : ℝ) ≤ Lval n + 1 := by
    rw [Tval]
    exact le_of_lt (Nat.ceil_lt_add_one (by linarith))
  have hmono : Real.log (3 * (Tval n : ℝ)) ≤ Real.log (3 * (Lval n + 1)) := by
    have hTpos : (0 : ℝ) < 3 * (Tval n : ℝ) := by
      have : (1 : ℝ) ≤ (Tval n : ℝ) := by exact_mod_cast hT1
      linarith
    exact Real.log_le_log hTpos (by linarith)
  have hsplit : Real.log (3 * (Lval n + 1)) = Real.log 3 + Real.log (Lval n + 1) :=
    Real.log_mul (by norm_num) (ne_of_gt hLp)
  have hlog3 : Real.log 3 ≤ 2 * Real.log 2 := by
    have h34 : Real.log 3 ≤ Real.log 4 := Real.log_le_log (by norm_num) (by norm_num)
    rw [log_four_eq] at h34
    exact h34
  have hstep2 : Real.log (3 * (Tval n : ℝ)) ≤ 2 * Real.log 2 + Real.log (Lval n + 1) := by
    rw [hsplit] at hmono
    linarith
  -- combine
  have hmul : ((Nat.clog 2 (3 * Tval n) : ℝ) - 1) * Real.log 2
      < Real.log (3 * (Tval n : ℝ)) := by
    have h : (Nat.clog 2 (3 * Tval n) : ℝ) - 1 < Real.log (3 * (Tval n : ℝ)) / Real.log 2 := by
      linarith
    calc ((Nat.clog 2 (3 * Tval n) : ℝ) - 1) * Real.log 2
        < (Real.log (3 * (Tval n : ℝ)) / Real.log 2) * Real.log 2 :=
          mul_lt_mul_of_pos_right h hl2
      _ = Real.log (3 * (Tval n : ℝ)) := div_mul_cancel₀ _ (ne_of_gt hl2)
  have hS3 : ((Nat.clog 2 (3 * Tval n) : ℝ) - 3) * Real.log 2 < Real.log (Lval n + 1) := by
    have hexp : ((Nat.clog 2 (3 * Tval n) : ℝ) - 3) * Real.log 2
        = ((Nat.clog 2 (3 * Tval n) : ℝ) - 1) * Real.log 2 - 2 * Real.log 2 := by ring
    rw [hexp]
    linarith
  have hdiv : Real.log (Lval n + 1) / Real.log 2 ≤ 2 * Real.log (Lval n + 1) := by
    rw [div_le_iff₀ hl2]
    nlinarith [mul_nonneg hlog1 (by linarith : (0 : ℝ) ≤ 2 * Real.log 2 - 1)]
  have hlast : (Nat.clog 2 (3 * Tval n) : ℝ) - 3 < Real.log (Lval n + 1) / Real.log 2 :=
    (lt_div_iff₀ hl2).2 hS3
  linarith

/-- `2Λ ≤ 192 ln(1/δ) + 269`, from `Λ = ⌈96u⌉ < 96u + 1` and `u = ln 4 + ln(1/δ)`. -/
lemma twoLam_le_log {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) :
    ((2 * Lamval δ : ℕ) : ℝ) ≤ 192 * Real.log (1 / δ) + 269 := by
  have hu : (1 : ℝ) ≤ uval δ := one_le_uval hδ0 hδ1
  have hceil : ((Lamval δ : ℕ) : ℝ) < 96 * uval δ + 1 := by
    rw [Lamval]
    exact Nat.ceil_lt_add_one (by linarith)
  have hud : uval δ = Real.log 4 + Real.log (1 / δ) := by
    rw [uval, show (4 : ℝ) / δ = 4 * (1 / δ) by ring,
      Real.log_mul (by norm_num) (by positivity)]
  have hl4 : Real.log 4 ≤ 1.3863 := by
    rw [log_four_eq]
    have h := Real.log_two_lt_d9
    linarith
  rw [Nat.cast_mul, Nat.cast_ofNat]
  rw [hud] at hceil
  nlinarith [hceil, hl4]

/-- **THE DEPTH BOUND, printed form.**  The length of the exhibited schedule is at most AGF-08 C06's
printed analytic envelope `L_n + 2 ln(L_n + 1) + 192 ln(1/δ) + 280`. -/
theorem sched_length_le_envelope (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2)
    {f : ℕ} (hf : 2 * k ≤ f) {U Us : List (Finset (Fin (2 * k)))}
    (hmap : U.map Finset.card = nomProfile (Pval (2 * k) δ) (2 * Lamval δ) f (2 * k))
    (hsch : FullSchedule (2 * k) (U ++ Us)) (hall : AllSingleton Us) :
    (((U ++ Us).length : ℕ) : ℝ)
      ≤ Lval (2 * k) + 2 * Real.log (Lval (2 * k) + 1) + 192 * Real.log (1 / δ) + 280 := by
  have h := sched_length_le_stages k hk hδ0 hδ1 hf hmap hsch hall
  have hc : (((U ++ Us).length : ℕ) : ℝ)
      ≤ ((Tval (2 * k) - 1 : ℕ) : ℝ) + ((Nat.clog 2 (3 * Tval (2 * k)) : ℕ) : ℝ)
        + ((2 * Lamval δ : ℕ) : ℝ) := by
    have hn := (Nat.cast_le (α := ℝ)).2 h
    rwa [Nat.cast_add, Nat.cast_add] at hn
  have h1 := Tval_sub_one_le_Lval (2 * k)
  have h2 := clog_le_log (2 * k)
  have h3 := twoLam_le_log hδ0 hδ1
  linarith

/-! ### The assembled statements

Both are about the schedule that `AGFC06E.c06_nominal_loss_le` exhibits, at the one fuel value
`f = 2k` at which the clock provably terminates.  The `δ` half is adopted verbatim. -/

/-- **C06's exhibited schedule, with BOTH halves: leakage `≤ δ` and depth inside the structural
envelope `(T − 1) + ⌈log₂ 3T⌉ + 2Λ`.** -/
theorem c06_exhibited_stages (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) :
    ∃ V : List (Finset (Fin (2 * k))),
      FullSchedule (2 * k) V ∧ lossSched (2 * k) k V ≤ δ ∧
      V.length ≤ (Tval (2 * k) - 1) + Nat.clog 2 (3 * Tval (2 * k)) + 2 * Lamval δ := by
  obtain ⟨U, Us, hmap, hsch, hall, hloss⟩ := c06_nominal_loss_le k hk hδ0 hδ1 (2 * k)
  exact ⟨U ++ Us, hsch, hloss, sched_length_le_stages k hk hδ0 hδ1 le_rfl hmap hsch hall⟩

/-- **C06's exhibited schedule, with BOTH halves, at the printed analytic envelope.**  For every
`k ≥ 1` and every real `0 < δ ≤ 1/2` there is an actual full labelled schedule of `I_{2k}` with
`ℓ ≤ δ` and depth at most `L_n + 2 ln(L_n + 1) + 192 ln(1/δ) + 280`.

SCOPE.  AGF-08 C06 prints `min{k+1, L_n + 2 ln(L_n+1) + 192 ln(1/δ) + 280}`; this is the SECOND
branch only.  The `k+1` branch needs the zero-error `(k, 1^k)` witness, which is C10 material and is
NOT supplied here. -/
theorem c06_exhibited_envelope (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) :
    ∃ V : List (Finset (Fin (2 * k))),
      FullSchedule (2 * k) V ∧ lossSched (2 * k) k V ≤ δ ∧
      ((V.length : ℕ) : ℝ)
        ≤ Lval (2 * k) + 2 * Real.log (Lval (2 * k) + 1) + 192 * Real.log (1 / δ) + 280 := by
  obtain ⟨U, Us, hmap, hsch, hall, hloss⟩ := c06_nominal_loss_le k hk hδ0 hδ1 (2 * k)
  exact ⟨U ++ Us, hsch, hloss, sched_length_le_envelope k hk hδ0 hδ1 le_rfl hmap hsch hall⟩

end AGFC06L

/-! ## §7  The receipt witnesses its own compiler. -/

#eval IO.println s!"ELABORATED BY LEAN {Lean.versionString}"

/-! ## Composition: the B and F upper rates on the exhibited schedule. -/

namespace AGFC06L
open AGFC06Head (Lval)

theorem c06_Fopt_le_envelope (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) :
    AGF.Fopt (2 * k) k δ
      ≤ Lval (2 * k) + 2 * Real.log (Lval (2 * k) + 1) + 192 * Real.log (1 / δ) + 280 := by
  obtain ⟨V, hsch, hloss, hlen⟩ := c06_exhibited_envelope k hk hδ0 hδ1
  have hδ1' : δ < 1 := lt_of_le_of_lt hδ1 (by norm_num)
  exact le_trans (agfv_Fopt_le_of_leakage (2 * k) k hδ1' hsch hloss) hlen

theorem c06_Bopt_le_envelope (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ ≤ 1 / 2) :
    AGF.Bopt (2 * k) k δ
      ≤ Lval (2 * k) + 2 * Real.log (Lval (2 * k) + 1) + 192 * Real.log (1 / δ) + 280 := by
  classical
  obtain ⟨V, hsch, hloss, hlen⟩ := c06_exhibited_envelope k hk hδ0 hδ1
  have hmem : ((V.length : ℕ) : ℝ) ∈ {c : ℝ | ∃ U : List (Finset (Fin (2 * k))),
      AGF.FullSchedule (2 * k) U ∧ AGF.lossSched (2 * k) k U ≤ δ ∧ c = (U.length : ℝ)} :=
    ⟨V, hsch, hloss, rfl⟩
  have hbdd : BddBelow {c : ℝ | ∃ U : List (Finset (Fin (2 * k))),
      AGF.FullSchedule (2 * k) U ∧ AGF.lossSched (2 * k) k U ≤ δ ∧ c = (U.length : ℝ)} := by
    refine ⟨0, ?_⟩
    rintro c ⟨U, -, -, rfl⟩
    exact Nat.cast_nonneg _
  exact le_trans (csInf_le hbdd hmem) hlen

end AGFC06L

#eval IO.println s!"ELABORATED BY LEAN {Lean.versionString}"
#print axioms AGFC06L.c06_Fopt_le_envelope
#print axioms AGFC06L.c06_Bopt_le_envelope

#print axioms AGFC06L.c06_Fopt_le_envelope
#print axioms AGFC06L.c06_Bopt_le_envelope

#print axioms AGFC06L.c06_Fopt_le_envelope
#print axioms AGFC06L.c06_Bopt_le_envelope

/-! ## Appended audit block (everything above is byte-identical to
`claim-47/LibraryCheck.lean`).  Elaborated
against the freshly rebuilt canonical AGFCore copy. -/
set_option pp.numericTypes true
#check @AGFC06L.c06_Fopt_le_envelope
#print axioms AGFC06L.c06_Fopt_le_envelope
#check @AGFC06L.c06_exhibited_envelope
#print axioms AGFC06L.c06_exhibited_envelope
#print AGFC06Head.Lval


==> anc/formal_companion/lean/src/A36RWBase/C1eDet.lean <==
/-
the deterministic side of C1e.  A single full labelled
schedule meeting the terminal KL budget is an H-feasible point mass, so its length is at least
`Hopt`, hence at least the canonical family bound.  NEW: only the point-mass bookkeeping.
Imported unmodified: `AGFCert.Hopt_family_lb` (Family), `agfv_c01_absCont_of_KL_le_coe`,
`agfv_c01_klSum_le_of_KL_le_coe` (C01Support), `agfv_mixCost_nonneg` (Equivariance).
-/
import AGFCore
import AGFCore.Family
import AGFCore.C01Support
import AGFCore.Equivariance

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36Det

open AGF Finset

/-- The point mass on one full labelled schedule, as a `SchedMix`. -/
noncomputable def pointMix {n : ℕ} {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    SchedMix n where
  parts := [((1 : ℝ), U)]
  wt_nonneg := by
    intro p hp
    simp only [List.mem_singleton] at hp
    subst hp
    norm_num
  wt_sum := by simp
  comp_sched := by
    intro p hp
    simp only [List.mem_singleton] at hp
    subst hp
    exact hU

/-- A single schedule meeting the KL budget bounds `Hopt` by its length. -/
theorem Hopt_le_length {n k : ℕ} {ε : ℝ} {U : List (Finset (Fin n))} (hU : FullSchedule n U)
    (hd : KL n k (schedLaw k U []) ≤ ((ε : ℝ) : WithTop ℝ)) : Hopt n k ε ≤ (U.length : ℝ) := by
  classical
  have hac : AbsCont n k (schedLaw k U []) := agfv_c01_absCont_of_KL_le_coe hd
  have hkl : klSum n k (schedLaw k U []) ≤ ε := agfv_c01_klSum_le_of_KL_le_coe hd
  have hfeas : Hfeasible n k (pointMix hU) ε := by
    refine ⟨?_, ?_⟩
    · intro p hp _
      simp only [pointMix, List.mem_singleton] at hp
      subst hp
      exact hac
    · simp only [pointMix, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, one_mul,
        add_zero]
      exact hkl
  have hbdd : BddBelow {c : ℝ | ∃ μ : SchedMix n, Hfeasible n k μ ε ∧ c = mixCost μ} := by
    refine ⟨0, ?_⟩
    rintro c ⟨μ', -, rfl⟩
    exact agfv_mixCost_nonneg μ'
  have hmem : mixCost (pointMix hU) ∈
      {c : ℝ | ∃ μ : SchedMix n, Hfeasible n k μ ε ∧ c = mixCost μ} := ⟨pointMix hU, hfeas, rfl⟩
  have h := csInf_le hbdd hmem
  have hcost : mixCost (pointMix hU) = (U.length : ℝ) := by
    simp [mixCost, pointMix]
  unfold Hopt
  rw [← hcost]
  exact h

/-- **C1e, deterministic side.**  Every single full labelled schedule whose own output law meets
terminal KL `≤ ε` has length at least the canonical H family bound, `Ω((log n)²)` at fixed `ε`. -/
theorem det_schedule_length_ge (k : ℕ) (hk : 1 ≤ k) {ε : ℝ} (hε : 0 ≤ ε)
    {U : List (Finset (Fin (2 * k)))} (hU : FullSchedule (2 * k) U)
    (hd : KL (2 * k) k (schedLaw k U []) ≤ ((ε : ℝ) : WithTop ℝ)) :
    1 + (max (Real.log (2 * (k : ℝ) + 1) - 2 * ε - 1) 0) ^ 2 / (4 * ε + 2 / 3)
      ≤ (U.length : ℝ) :=
  le_trans (AGFCert.Hopt_family_lb k hk ε hε) (Hopt_le_length hU hd)

end A36Det

set_option pp.numericTypes true
#check @A36Det.Hopt_le_length
#check @A36Det.det_schedule_length_ge
#print axioms A36Det.Hopt_le_length
#print axioms A36Det.det_schedule_length_ge


==> anc/formal_companion/lean/src/A36RWBase/FixedScheduleConverse.lean <==
/-
the fixed-schedule survival converse and the mean-length
F-side lower bound for predrawn schedule mixtures, stated on the CANONICAL objects.

NEW here (and only this): the count-side comparison `succCount ≤ GrRec` at a positive composition,
its labelled consequence `q_U(Vₙ) ≤ GrRec |U|`, monotonicity of `GrRec` in the horizon, the list
bookkeeping for a `SchedMix`, and the Markov-type mean bridge on `AGF.Fopt` itself:

    1 + r·((1 − δ) − Gᵣ(2k,k)) ≤ Fopt(2k,k,δ)              (every r, every 0 ≤ δ < 1)
    1 + r·((1 − δ) − min{1, 2·6^(r−1)(k+1)^(−2^(−r))}) ≤ Fopt(2k,k,δ)   (r ≥ 1)

Everything else is imported from the canonical library, unmodified:
  * `agfv_succMass_schedLaw_eq_schedSucc`, `agfv_schedSucc_eq_succCount` (SuccessBridge) — the
    labelled→count success bridge;
  * `agfv_c08s_GrRec_step_le`, `agfv_c08s_GrRec_nonneg`, `agfv_c08s_GrRec_le_one`,
    `agfv_c08s_claim_C08_support` (C08Support);
  * `agfv_c01_succMass_ge_of_KL_le_epsOf` (C01Support) — KL ≤ ε_δ ⇒ q(Vₙ) ≥ 1 − δ;
  * `agfv_Fopt_zero_feasible_nonempty` (Equivariance), `agfv_epsOf_nonneg`, `agfv_epsOf_zero`.

SCOPE.  The class is `SchedMix` (finitely many full labelled schedules, real weights, pre-drawn),
the cost is `mixCost` (mean schedule length), the criterion is the KL of the MIXED law.  Nothing
here is about adaptive policies, hard caps on mixtures, or H.  This file does not live under
`AGFCore/`, so it cannot change what `lake build` checks; compile with
`lake env lean Replay/A36_FixedScheduleConverse.lean` from the copy's root.
-/
import AGFCore
import AGFCore.C08Support
import AGFCore.SuccessBridge
import AGFCore.C01Support
import AGFCore.Equivariance
import AGFCore.OptNonempty

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36

open AGF Finset

variable {n : ℕ}

/-- **Count-side converse.**  The success mass of any positive composition `bs` of `M` (execution
order), started from a legal quota `j`, is at most the hard-cap optimum at horizon `|bs|`. -/
theorem succCount_le_GrRec : ∀ (bs : List ℕ) (M : ℕ) (j : ℤ),
    (∀ b ∈ bs, 1 ≤ b) → bs.sum = M → 0 ≤ j → j ≤ (M : ℤ) →
    succCount M j bs ≤ GrRec bs.length M j := by
  intro bs
  induction bs with
  | nil =>
      intro M j _ hsum _ _
      simp only [List.sum_nil] at hsum
      subst hsum
      rw [agfv_succCount_nil, agfv_c08s_GrRec_zero_size]
      by_cases hj : j = 0
      · simp [hj]
      · simp [hj]
  | cons b bs ih =>
      intro M j hpos hsum h0 hjM
      have hb1 : 1 ≤ b := hpos b (by simp)
      have hsum' : b + bs.sum = M := by simpa using hsum
      have hbM : b ≤ M := by omega
      rw [agfv_succCount_cons, List.length_cons]
      refine le_trans ?_ (agfv_c08s_GrRec_step_le hb1 hbM bs.length j)
      refine Finset.sum_le_sum (fun jp hjp => ?_)
      have hjp' := Finset.mem_Icc.1 hjp
      refine mul_le_mul_of_nonneg_left ?_ (killK_nonneg h0 hjM jp)
      exact ih (M - b) jp (fun b' hb' => hpos b' (List.mem_cons_of_mem _ hb')) (by omega)
        hjp'.1 hjp'.2

/-- **Labelled converse for one fixed schedule.**  `q_U(Vₙ) ≤ G_{|U|}(n,k)` for every full labelled
schedule `U`: a fixed schedule is one competitor in the hard-cap problem at its own length. -/
theorem succMass_qSched_le_GrRec (k : ℕ) (hkn : k ≤ n) {U : List (Finset (Fin n))}
    (hU : FullSchedule n U) :
    succMass n k (qSched k U) ≤ GrRec U.length n (k : ℤ) := by
  classical
  have hs : IsSchedule U (remaining ([] : History n)) := by
    rw [agfv_sb_remaining_nil]; exact hU
  have h1 : succMass n k (qSched k U) = succCount n (k : ℤ) (profile U) := by
    unfold succMass qSched
    rw [agfv_succMass_schedLaw_eq_schedSucc k U [] hs,
      agfv_schedSucc_eq_succCount k U [] (by trivial) hs, size_nil, quota_nil]
  rw [h1]
  have hlen : (profile U).length = U.length := by simp [profile]
  rw [← hlen]
  refine succCount_le_GrRec (profile U) n (k : ℤ) (agfv_profile_pos U Finset.univ hU) ?_
    (by exact_mod_cast Nat.zero_le k) (by exact_mod_cast hkn)
  rw [agfv_profile_sum U Finset.univ hU, Finset.card_univ, Fintype.card_fin]

/-- `Gᵣ` is nondecreasing in the horizon (one more round never hurts). -/
theorem GrRec_le_succ : ∀ (r M : ℕ) (j : ℤ), 0 ≤ j → j ≤ (M : ℤ) →
    GrRec r M j ≤ GrRec (r + 1) M j := by
  intro r
  induction r with
  | zero =>
      intro M j h0 hjM
      rcases Nat.eq_zero_or_pos M with rfl | hM
      · rw [agfv_c08s_GrRec_zero_size, agfv_c08s_GrRec_zero_size]
      · obtain ⟨M', rfl⟩ : ∃ M', M = M' + 1 := ⟨M - 1, by omega⟩
        have hz : GrRec 0 (M' + 1) j = 0 := rfl
        rw [hz]
        exact agfv_c08s_GrRec_nonneg 1 (M' + 1) h0 hjM
  | succ r ih =>
      intro M j h0 hjM
      rcases Nat.eq_zero_or_pos M with rfl | hM
      · rw [agfv_c08s_GrRec_zero_size, agfv_c08s_GrRec_zero_size]
      · obtain ⟨M', rfl⟩ : ∃ M', M = M' + 1 := ⟨M - 1, by omega⟩
        refine Finset.sup'_le _ _ (fun b hb => ?_)
        have hb1 : 1 ≤ b := (Finset.mem_Icc.1 hb).1
        have hbM : b ≤ M' + 1 := (Finset.mem_Icc.1 hb).2
        refine le_trans ?_ (agfv_c08s_GrRec_step_le hb1 hbM (r + 1) j)
        refine Finset.sum_le_sum (fun jp hjp => ?_)
        have hjp' := Finset.mem_Icc.1 hjp
        exact mul_le_mul_of_nonneg_left (ih _ jp hjp'.1 hjp'.2) (killK_nonneg h0 hjM jp)

theorem GrRec_mono {r r' : ℕ} (hrr : r ≤ r') (M : ℕ) {j : ℤ} (h0 : 0 ≤ j) (hjM : j ≤ (M : ℤ)) :
    GrRec r M j ≤ GrRec r' M j := by
  induction hrr with
  | refl => exact le_refl _
  | step _ ih => exact le_trans ih (GrRec_le_succ _ M j h0 hjM)

/-- A full labelled schedule of a nonempty coordinate set has at least one batch. -/
theorem full_schedule_length_pos {U : List (Finset (Fin n))} (hU : FullSchedule n U)
    (hn : 1 ≤ n) : 1 ≤ U.length := by
  cases U with
  | nil =>
      exfalso
      have h : (Finset.univ : Finset (Fin n)) = ∅ := hU
      have hmem : (⟨0, hn⟩ : Fin n) ∈ (Finset.univ : Finset (Fin n)) := Finset.mem_univ _
      rw [h] at hmem
      simp at hmem
  | cons B U => simp

/-- Finite sum over words commutes with the mixture's list sum. -/
theorem sum_list_map_comm {ι : Type*} (s : Finset (Fin n → Bool)) (L : List ι) (w : ι → ℝ)
    (f : ι → (Fin n → Bool) → ℝ) :
    ∑ x ∈ s, (L.map (fun p => w p * f p x)).sum
      = (L.map (fun p => w p * ∑ x ∈ s, f p x)).sum := by
  induction L with
  | nil => simp
  | cons p L ih =>
      simp only [List.map_cons, List.sum_cons, Finset.sum_add_distrib, ← Finset.mul_sum, ih]

/-- The success mass of a mixture is the weighted mean of its components' success masses. -/
theorem succMass_mixLaw (k : ℕ) (μ : SchedMix n) :
    succMass n k (mixLaw k μ)
      = (μ.parts.map (fun p => p.1 * succMass n k (schedLaw k p.2 []))).sum := by
  unfold succMass mixLaw
  exact sum_list_map_comm (Vset n k) μ.parts (fun p => p.1) (fun p x => schedLaw k p.2 [] x)

theorem list_affine {β : Type*} (L : List (ℝ × β)) (s : ℝ × β → ℝ) (r g : ℝ) :
    (L.map (fun p => p.1 * (1 + r * (s p - g)))).sum
      = (L.map Prod.fst).sum + r * ((L.map (fun p => p.1 * s p)).sum - g * (L.map Prod.fst).sum) := by
  induction L with
  | nil => simp
  | cons p L ih =>
      simp only [List.map_cons, List.sum_cons, ih]
      ring

/-- **The mean bridge for one feasible mixture.**  If the mixed law meets the KL budget `ε_δ`,
its mean length is at least `1 + r·((1 − δ) − Gᵣ)`, for every horizon `r`. -/
theorem mixCost_ge_mean_bridge (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (h1 : δ < 1) (r : ℕ)
    (μ : SchedMix (2 * k))
    (hKL : KL (2 * k) k (mixLaw k μ) ≤ ((epsOf δ : ℝ) : WithTop ℝ)) :
    1 + (r : ℝ) * ((1 - δ) - GrRec r (2 * k) (k : ℤ)) ≤ mixCost μ := by
  have hkn : k ≤ 2 * k := by omega
  have hk0 : (0 : ℤ) ≤ (k : ℤ) := by exact_mod_cast Nat.zero_le k
  have hkM : (k : ℤ) ≤ ((2 * k : ℕ) : ℤ) := by exact_mod_cast hkn
  have hsucc : 1 - δ ≤ succMass (2 * k) k (mixLaw k μ) :=
    agfv_c01_succMass_ge_of_KL_le_epsOf hkn h1 hKL
  have hr0 : (0 : ℝ) ≤ (r : ℝ) := Nat.cast_nonneg r
  set g := GrRec r (2 * k) (k : ℤ) with hg
  have hg0 : 0 ≤ g := agfv_c08s_GrRec_nonneg r (2 * k) hk0 hkM
  have hpart : ∀ p ∈ μ.parts,
      p.1 * (1 + (r : ℝ) * (succMass (2 * k) k (schedLaw k p.2 []) - g))
        ≤ p.1 * (p.2.length : ℝ) := by
    intro p hp
    refine mul_le_mul_of_nonneg_left ?_ (μ.wt_nonneg p hp)
    have hU : FullSchedule (2 * k) p.2 := μ.comp_sched p hp
    have hsU : succMass (2 * k) k (schedLaw k p.2 []) ≤ GrRec p.2.length (2 * k) (k : ℤ) :=
      succMass_qSched_le_GrRec k hkn hU
    have hlen1 : 1 ≤ p.2.length := full_schedule_length_pos hU (by omega)
    have hlen1' : (1 : ℝ) ≤ (p.2.length : ℝ) := by exact_mod_cast hlen1
    by_cases hle : p.2.length ≤ r
    · have hmono : GrRec p.2.length (2 * k) (k : ℤ) ≤ g := GrRec_mono hle (2 * k) hk0 hkM
      have hneg : succMass (2 * k) k (schedLaw k p.2 []) - g ≤ 0 := by linarith
      have hprod : (r : ℝ) * (succMass (2 * k) k (schedLaw k p.2 []) - g) ≤ 0 :=
        mul_nonpos_of_nonneg_of_nonpos hr0 hneg
      linarith
    · have hgt : r + 1 ≤ p.2.length := by omega
      have hgt' : (r : ℝ) + 1 ≤ (p.2.length : ℝ) := by exact_mod_cast hgt
      have hle1 : GrRec p.2.length (2 * k) (k : ℤ) ≤ 1 :=
        agfv_c08s_GrRec_le_one _ _ _ hk0 hkM
      have hdiff : succMass (2 * k) k (schedLaw k p.2 []) - g ≤ 1 := by linarith
      have hprod : (r : ℝ) * (succMass (2 * k) k (schedLaw k p.2 []) - g) ≤ (r : ℝ) := by
        have := mul_le_mul_of_nonneg_left hdiff hr0
        linarith
      linarith
  have hsum := List.sum_le_sum hpart
  rw [list_affine μ.parts (fun p => succMass (2 * k) k (schedLaw k p.2 [])) (r : ℝ) g,
    μ.wt_sum, ← succMass_mixLaw k μ] at hsum
  unfold mixCost
  have hstep : (r : ℝ) * ((1 - δ) - g) ≤ (r : ℝ) * (succMass (2 * k) k (mixLaw k μ) - g * 1) := by
    refine mul_le_mul_of_nonneg_left ?_ hr0
    linarith
  linarith

/-- **The F-side mean-length lower bound on the canonical optimum.**  For every horizon `r` and
every `0 ≤ δ < 1`: `1 + r·((1 − δ) − Gᵣ(2k,k)) ≤ Fopt(2k,k,δ)`. -/
theorem Fopt_ge_mean_bridge (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (h0 : 0 ≤ δ) (h1 : δ < 1) (r : ℕ) :
    1 + (r : ℝ) * ((1 - δ) - GrRec r (2 * k) (k : ℤ)) ≤ Fopt (2 * k) k δ := by
  have hne : {c : ℝ | ∃ μ : SchedMix (2 * k),
      KL (2 * k) k (mixLaw k μ) ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧ c = mixCost μ}.Nonempty := by
    obtain ⟨c, μ, hKL, hc⟩ := agfv_Fopt_zero_feasible_nonempty k hk
    refine ⟨c, μ, le_trans hKL ?_, hc⟩
    rw [WithTop.coe_le_coe, agfv_epsOf_zero]
    exact agfv_epsOf_nonneg h0 h1
  unfold Fopt
  refine le_csInf hne ?_
  rintro c ⟨μ, hKL, rfl⟩
  exact mixCost_ge_mean_bridge k hk h1 r μ hKL

/-- `d(2k, k) = k` for the C08 envelope. -/
theorem distToEdge_balanced (k : ℕ) : distToEdge (2 * k) (k : ℤ) = k := by
  unfold distToEdge
  have hmin : min (k : ℤ) (((2 * k : ℕ) : ℤ) - (k : ℤ)) = (k : ℤ) := by
    push_cast
    omega
  rw [hmin]
  simp

/-- **The same with the explicit C08 envelope** (canonical `agfv_c08s_claim_C08_support`). -/
theorem Fopt_ge_envelope (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (h0 : 0 ≤ δ) (h1 : δ < 1) {r : ℕ}
    (hr : 1 ≤ r) :
    1 + (r : ℝ) * ((1 - δ) - c08Envelope r k) ≤ Fopt (2 * k) k δ := by
  have h := Fopt_ge_mean_bridge k hk h0 h1 r
  have hk0 : (0 : ℤ) ≤ (k : ℤ) := by exact_mod_cast Nat.zero_le k
  have hkM : (k : ℤ) ≤ ((2 * k : ℕ) : ℤ) := by push_cast; omega
  have henv : GrRec r (2 * k) (k : ℤ) ≤ c08Envelope r k := by
    have := agfv_c08s_claim_C08_support r (2 * k) (k : ℤ) hr hk0 hkM
    rwa [distToEdge_balanced k] at this
  have hr0 : (0 : ℝ) ≤ (r : ℝ) := Nat.cast_nonneg r
  have hstep : (r : ℝ) * ((1 - δ) - c08Envelope r k)
      ≤ (r : ℝ) * ((1 - δ) - GrRec r (2 * k) (k : ℤ)) := by
    refine mul_le_mul_of_nonneg_left ?_ hr0
    linarith
  linarith

/-- **Hard-length form for one schedule**: `q_U(Vₙ) ≤ min{1, 2·6^(|U|−1)(k+1)^(−2^(−|U|))}`. -/
theorem succMass_qSched_le_envelope (k : ℕ) (hk : 1 ≤ k) {U : List (Finset (Fin (2 * k)))}
    (hU : FullSchedule (2 * k) U) :
    succMass (2 * k) k (qSched k U) ≤ c08Envelope U.length k := by
  have hkn : k ≤ 2 * k := by omega
  have hk0 : (0 : ℤ) ≤ (k : ℤ) := by exact_mod_cast Nat.zero_le k
  have hkM : (k : ℤ) ≤ ((2 * k : ℕ) : ℤ) := by push_cast; omega
  have hlen : 1 ≤ U.length := full_schedule_length_pos hU (by omega)
  have h1 := succMass_qSched_le_GrRec k hkn hU
  have h2 := agfv_c08s_claim_C08_support U.length (2 * k) (k : ℤ) hlen hk0 hkM
  rw [distToEdge_balanced k] at h2
  exact le_trans h1 h2

end A36

set_option pp.numericTypes true
#check @A36.succCount_le_GrRec
#check @A36.succMass_qSched_le_GrRec
#check @A36.GrRec_mono
#check @A36.Fopt_ge_mean_bridge
#check @A36.Fopt_ge_envelope
#check @A36.succMass_qSched_le_envelope
#print axioms A36.succCount_le_GrRec
#print axioms A36.succMass_qSched_le_GrRec
#print axioms A36.GrRec_mono
#print axioms A36.mixCost_ge_mean_bridge
#print axioms A36.Fopt_ge_mean_bridge
#print axioms A36.Fopt_ge_envelope
#print axioms A36.succMass_qSched_le_envelope


==> anc/formal_companion/lean/src/A36RWBase/MeanBridge.lean <==
/-
AGF-V2, branch `devB1`: **the C08 mean bridge with no hypotheses, and the C11 `P`-row
fixed-tolerance lower coefficient `1 − δ`.**

STRUCTURE.  Four blocks.  The first three are verbatim copies and contain NO new mathematics; every
new declaration is in §D and each one is listed there.

  §A  `devB2/AllPolicyBound.lean`, lines 86-785, byte-for-byte.
      sha256 of that source file: 3a0660203ca905ca838a83ef090707eb58f3fdcd8db86f8358c34bddb9462279.
      Carries `claim-1` (FORMALIZED): `AGF.CapV2.agfv_apb_claim_C08_all_policy`.
  §B  `devB2/C11BAsymptotic.lean`, lines 77-687, byte-for-byte.
      Carries `claim-2` (FORMALIZED): the `B`-row liminf, and the reusable cutoff machinery
      (`agfv_c08A`, `agfv_c11b_threshold`, `agfv_c11b_ev_lt`, `agfv_bl_envelope_lt_of_c08A_lt`).
  §C  `devB1/MeanBridge.lean`, body only, byte-for-byte.
  §D  NEW.  Nine declarations, headed by

        `AGF.MB.agfv_mb_claim_C08_mean_bridge_closed (n k : ℕ) : Claim_C08_mean_bridge n k`
        `AGF.MB.agfv_mb_popt_ge_coeff` — for every `c < 1 − δ`, eventually `c·Ln(2k) ≤ Popt`.

WHY THE DUPLICATION.  `AGFCore` has no module carrying `Claim_C08_all_policy` or the C11 cutoff
machinery, and a submitted artifact may not import a sibling artifact: the verifier copies the
source into its own workdir and `LEAN_PATH` carries no entry for `branches/*/artifacts`.
`AGFCore.lean`'s own header calls re-inlining "the disease"; the fix is to adopt both source
artifacts into `AGFCore/` and replace §A and §B by two `import` lines.  That is a library-level
decision.  Both source files were re-compiled unmodified against the canonical
`AGFCore` at toolchain 4.33.1 before being copied: zero errors, zero warnings each.

WHAT `agfv_mb_popt_ge_coeff` DOES NOT SAY.

  1. It is not `Claim_C11_P_limit`.  That is a LIMIT; this is the lower half only.  The matching
     upper half needs C07's central safe tail and the realisation of a two-component relabelled
     mixture as a single `BehPolicy`, and C06/C07 have **no representation at all** in the frozen
     interface (`AGFCore/Blueprint.lean:358-364`, `obligation-1`); `claim-3` is the conditional
     statement of that half and its premise is open.
  2. `hne : ∀ k, (poptSet (2k) k δ).Nonempty` is a hypothesis, not a lemma.  `Real.sInf ∅ = 0`, so
     dropping it makes the conclusion false, and the library proves feasible-set nonemptiness for
     `Aopt`/`Bopt`/`Hopt`/`Fopt` only (`AGFCore/OptNonempty.lean`).  `obligation-2` and
     `obligation-3` are the open records of the `Popt` hole.
  3. The class is `BehPolicy`.  AGF-08 §1.2's class *contains* it, and this is a LOWER bound on
     cost, so the inclusion may **not** be run backwards: `Popt ≥ bound` does not give
     `P_n(δ) ≥ bound`.  `ASM-2669230b` is the uncrossed residual, exactly as for §A's support bound.
  4. The coefficient is `1 − δ`, not `1`.  On this row the tolerance multiplies the horizon; on the
     `B` row it sits inside a `2^r`-th root.  `claim-4` records, with a z3 witness
     (`δ = 3/4, p = f = b = 1/4`), that the lattice `P ≤ F ≤ B` does **not** entail the `B`
     coefficient `1` from this one.
-/
import AGFCore
import AGFCore.Realization
import AGFCore.C10BehFiltr
import AGFCore.C08Support
import AGFCore.OutLawMass
import AGFCore.SuccessBridge
import AGFCore.CapPath
import AGFCore.SeedCarrier
import AGFCore.Blueprint
import AGFCore.C10Zero
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics

/-! # §A -- verbatim copy of `devB2/AllPolicyBound.lean`, lines 86-785 -/


namespace AGF
namespace CapV2

open Finset

variable {n : ℕ}

/-! # §0 -- verbatim copy of `devB3/GrOpCap.lean`, lines 80-168 -/

/-! ### 1. Equation lemmas for `behSuccWithin`

Stated once so the rest of the file never re-does the pattern-match unfolding. -/

@[simp] lemma behSuccWithin_horizon_zero (k : ℕ) (π : BehPolicy n) (f : ℕ) (h : History n) :
    behSuccWithin k π f 0 h = if Legal k h ∧ Complete h then 1 else 0 := by
  rw [behSuccWithin]

lemma behSuccWithin_fuel_zero (k : ℕ) (π : BehPolicy n) (r : ℕ) (h : History n) :
    behSuccWithin k π 0 r h = if Legal k h ∧ Complete h then 1 else 0 := by
  cases r with
  | zero => rw [behSuccWithin]
  | succ r => rw [behSuccWithin]; omega

lemma behSuccWithin_terminal (k : ℕ) (π : BehPolicy n) (f r : ℕ) {h : History n}
    (hs : size h = 0) : behSuccWithin k π (f + 1) (r + 1) h = if Legal k h then 1 else 0 := by
  rw [behSuccWithin, if_pos hs]

/-- The step equation at a LEGAL unfinished history, with the inner `if` already resolved. -/
lemma behSuccWithin_step (k : ℕ) (π : BehPolicy n) (f r : ℕ) {h : History n} (hs : size h ≠ 0)
    (hL : Legal k h) :
    behSuccWithin k π (f + 1) (r + 1) h
      = ∑ s ∈ batchesOn h, π.wt h s *
          ∑ S ∈ s.cells.powerset,
            batchProb k h s.cells S * behSuccWithin k π f r (⟨s.cells, S⟩ :: h) := by
  rw [behSuccWithin, if_neg hs]
  exact Finset.sum_congr rfl (fun s _ => by rw [if_pos hL])

/-- The step equation at an ILLEGAL unfinished history. -/
lemma behSuccWithin_step_illegal (k : ℕ) (π : BehPolicy n) (f r : ℕ) {h : History n}
    (hs : size h ≠ 0) (hL : ¬ Legal k h) :
    behSuccWithin k π (f + 1) (r + 1) h
      = ∑ s ∈ batchesOn h, π.wt h s * behSuccWithin k π f r (s :: h) := by
  rw [behSuccWithin, if_neg hs]
  exact Finset.sum_congr rfl (fun s _ => by rw [if_neg hL])

/-! ### 2. Illegality is irrecoverable with NO well-formedness hypothesis

`AGF.illegal_irrecoverable` (C00Struct.lean) needs `WF h`, because it routes through the exact
quota transition `quota_cons_eq`, which needs `Disjoint s.ones (onesSet h)`.  `behSuccWithin`
recurses through arbitrary `History n`, and a `BehPolicy` started at an arbitrary `h₀` carries no
well-formedness, so the WF version cannot be used here.  The inequality
`quota k (s :: h) ≥ quota k h − |s.ones|` -- which is all that is needed -- follows from
`Finset.card_union_le` with no disjointness at all. -/

lemma quota_cons_ge (k : ℕ) (s : Batch n) (h : History n) :
    quota k h - (s.ones.card : ℤ) ≤ quota k (s :: h) := by
  have hunion : (onesSet (s :: h)).card ≤ s.ones.card + (onesSet h).card := by
    show (s.ones ∪ onesSet h).card ≤ s.ones.card + (onesSet h).card
    exact Finset.card_union_le _ _
  simp only [quota]
  omega

/-- **Illegality is irrecoverable on every history, well-formed or not.** -/
theorem not_legal_cons (k : ℕ) {h : History n} {s : Batch n} (hsm : s ∈ batchesOn h)
    (hL : ¬ Legal k h) : ¬ Legal k (s :: h) := by
  obtain ⟨hsub, hones⟩ := mem_batchesOn.1 hsm
  have hsz : size (s :: h) + s.cells.card = size h := size_cons hsub
  have hcard : s.ones.card ≤ s.cells.card := Finset.card_le_card hones
  have hge := quota_cons_ge k s h
  have hle := quota_cons_le k s h
  simp only [Legal, not_and_or, not_le] at hL ⊢
  rcases hL with hneg | hover
  · exact Or.inl (by omega)
  · exact Or.inr (by omega)

/-- **Success-by-`r` vanishes at an illegal history**, for every policy, fuel and horizon.  This is
what makes the last-slot repair free at illegal histories: there is no mass there to lose. -/
theorem behSuccWithin_eq_zero_of_not_legal (k : ℕ) (π : BehPolicy n) :
    ∀ (f r : ℕ) (h : History n), ¬ Legal k h → behSuccWithin k π f r h = 0 := by
  intro f
  induction f with
  | zero =>
    intro r h hL
    rw [behSuccWithin_fuel_zero]
    exact if_neg (fun hc => hL hc.1)
  | succ f ih =>
    intro r h hL
    cases r with
    | zero =>
      rw [behSuccWithin_horizon_zero]
      exact if_neg (fun hc => hL hc.1)
    | succ r =>
      by_cases hs : size h = 0
      · rw [behSuccWithin_terminal k π f r hs]
        exact if_neg hL
      · rw [behSuccWithin_step_illegal k π f r hs hL]
        refine Finset.sum_eq_zero (fun s hsm => ?_)
        rw [ih r (s :: h) (not_legal_cons k hsm hL), mul_zero]

/-! # §1 -- NEW: the supersolution transfer from `GrRec` to the behavioural class -/

/-- Pure reindexing, no probability.  A row indexed by the batch **count** `a` with the illegal
counts already zeroed out is the same sum as the count-kernel row indexed by the **post-batch
quota** `jp`.  Both mismatches between the index sets annihilate the summand: off `[0,b]` because
`binPMF` is guarded, off `[j-m, j]` because the `if` is `0` there.  `V` is arbitrary -- in the
application it is `GrRec r' (M-b)`, but nothing here needs that. -/
lemma agfv_apb_row_eq (M b : ℕ) (j : ℤ) (p : ℝ) (V : ℤ → ℝ) :
    ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ),
        binPMF b p a *
          (if (0 ≤ j - a ∧ j - a ≤ ((M - b : ℕ) : ℤ)) then V (j - a) else 0)
      = ∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ), binPMF b p (j - jp) * V jp := by
  classical
  set m : ℤ := ((M - b : ℕ) : ℤ) with hm
  have hRHS : ∑ jp ∈ Finset.Icc (0:ℤ) m, binPMF b p (j - jp) * V jp
      = ∑ a ∈ Finset.Icc (j - m) j, binPMF b p a * V (j - a) :=
    agfv_sum_reindex_sub j m (binPMF b p) V
  rw [hRHS]
  have hif : ∀ a : ℤ,
      binPMF b p a * (if (0 ≤ j - a ∧ j - a ≤ m) then V (j - a) else 0)
        = if (0 ≤ j - a ∧ j - a ≤ m) then binPMF b p a * V (j - a) else 0 := by
    intro a
    by_cases hc : (0 ≤ j - a ∧ j - a ≤ m)
    · rw [if_pos hc, if_pos hc]
    · rw [if_neg hc, if_neg hc, mul_zero]
  rw [Finset.sum_congr rfl (fun a _ => hif a), ← Finset.sum_filter]
  have hset : (Finset.Icc (0:ℤ) (b:ℤ)).filter (fun a => (0 ≤ j - a ∧ j - a ≤ m))
      = Finset.Icc (0:ℤ) (b:ℤ) ∩ Finset.Icc (j - m) j := by
    ext a
    simp only [Finset.mem_filter, Finset.mem_inter, Finset.mem_Icc]
    constructor
    · rintro ⟨⟨h1, h2⟩, h3, h4⟩; exact ⟨⟨h1, h2⟩, by omega, by omega⟩
    · rintro ⟨⟨h1, h2⟩, h3, h4⟩; exact ⟨⟨h1, h2⟩, by omega, by omega⟩
  rw [hset]
  refine Finset.sum_subset Finset.inter_subset_right ?_
  intro a _ hna
  have hnb : ¬ (0 ≤ a ∧ a ≤ (b:ℤ)) := by
    intro hc
    exact hna (Finset.mem_inter.2 ⟨Finset.mem_Icc.2 hc, by assumption⟩)
  simp only [not_and_or, not_le] at hnb
  rcases hnb with hlt | hlt
  · rw [binPMF_of_neg hlt, zero_mul]
  · rw [binPMF_of_gt hlt, zero_mul]

/-- The horizon-`0` / fuel-`0` indicator is dominated by `GrRec` at a legal history.  At a complete
legal history both sides are `1`; otherwise the left side is `0` and `GrRec` is nonnegative. -/
lemma agfv_apb_indicator_le (k r : ℕ) {h : History n} (hL : Legal k h) :
    (if Legal k h ∧ Complete h then (1:ℝ) else 0) ≤ GrRec r (size h) (quota k h) := by
  by_cases hc : Complete h
  · have hs : size h = 0 := hc
    have hq : quota k h = 0 := by
      obtain ⟨h0, h1⟩ := hL; rw [hs] at h1; omega
    rw [if_pos ⟨hL, hc⟩, hs, hq, agfv_c08s_GrRec_zero_size, if_pos rfl]
  · rw [if_neg (fun hcc => hc hcc.2)]
    exact agfv_c08s_GrRec_nonneg r (size h) hL.1 hL.2

/-- **The supersolution transfer.**  Every behavioural policy's probability of finishing legally
within `r` further charged batches, started from a well-formed legal public history, is bounded by
the count recursion at that history's `(M, j)`.

The bound is uniform in the preceding history and the labels: only `size h` and `quota k h` appear
on the right.  `WF h` is used in exactly one place -- `quota_cons_eq`, the exact signed quota
transition -- and `Legal k h` in exactly two: the batch law is a probability law there
(`ratio_mem_Icc`), and `GrRec` is nonnegative there. -/
theorem agfv_apb_behSuccWithin_le_GrRec (k : ℕ) (π : BehPolicy n) :
    ∀ (f r : ℕ) (h : History n), WF h → Legal k h →
      behSuccWithin k π f r h ≤ GrRec r (size h) (quota k h) := by
  classical
  intro f
  induction f with
  | zero =>
      intro r h _ hL
      rw [behSuccWithin_fuel_zero]
      exact agfv_apb_indicator_le k r hL
  | succ f ih =>
      intro r h hwf hL
      cases r with
      | zero =>
          rw [behSuccWithin_horizon_zero]
          exact agfv_apb_indicator_le k 0 hL
      | succ r =>
          by_cases hs : size h = 0
          · -- terminal: both sides are `1`
            have hq : quota k h = 0 := by
              obtain ⟨h0, h1⟩ := hL; rw [hs] at h1; omega
            rw [behSuccWithin_terminal k π f r hs, if_pos hL, hs, hq,
              agfv_c08s_GrRec_zero_size, if_pos rfl]
          · -- the step
            have hMpos : 0 < size h := Nat.pos_of_ne_zero hs
            have hrem : (remaining h).Nonempty := by
              rw [← Finset.card_pos]; exact hMpos
            obtain ⟨hp0, hp1⟩ := ratio_mem_Icc k hL hMpos
            rw [behSuccWithin_step k π f r hs hL]
            -- per action: `wt s * inner ≤ wt s * GrRec (r+1) M j`
            have hterm : ∀ s ∈ batchesOn h,
                π.wt h s *
                    (∑ S ∈ s.cells.powerset,
                      batchProb k h s.cells S * behSuccWithin k π f r (⟨s.cells, S⟩ :: h))
                  ≤ π.wt h s * GrRec (r + 1) (size h) (quota k h) := by
              intro s hsm
              by_cases hw : π.wt h s = 0
              · rw [hw, zero_mul, zero_mul]
              · obtain ⟨hsub, hones⟩ := mem_batchesOn.1 hsm
                have hne : s.cells.Nonempty := π.wt_ne h s hw hrem
                set B : Finset (Fin n) := s.cells with hB
                have hb1 : 1 ≤ B.card := Finset.card_pos.2 hne
                have hbM : B.card ≤ size h := by
                  have hc := Finset.card_le_card hsub
                  simpa [size] using hc
                -- child bookkeeping, for every batch word
                have hchild : ∀ S ∈ B.powerset,
                    behSuccWithin k π f r (⟨B, S⟩ :: h)
                      ≤ (if (0 ≤ quota k h - (S.card : ℤ) ∧
                              quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                          then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0) := by
                  intro S hS
                  have hSB : S ⊆ B := Finset.mem_powerset.1 hS
                  have hwf' : WF ((⟨B, S⟩ : Batch n) :: h) := ⟨hne, hsub, hSB, hwf⟩
                  have hsc : size ((⟨B, S⟩ : Batch n) :: h) + B.card = size h := size_cons hsub
                  have hszc : size ((⟨B, S⟩ : Batch n) :: h) = size h - B.card := by omega
                  have hqc : quota k ((⟨B, S⟩ : Batch n) :: h) = quota k h - (S.card : ℤ) :=
                    quota_cons_eq k hwf hsub hSB
                  by_cases hLc : Legal k ((⟨B, S⟩ : Batch n) :: h)
                  · have hmem : (0 ≤ quota k h - (S.card : ℤ) ∧
                        quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ)) := by
                      obtain ⟨h1, h2⟩ := hLc
                      rw [hqc] at h1
                      rw [hqc, hszc] at h2
                      exact ⟨h1, h2⟩
                    rw [if_pos hmem]
                    have := ih r ((⟨B, S⟩ : Batch n) :: h) hwf' hLc
                    rwa [hszc, hqc] at this
                  · have hbad : ¬ (0 ≤ quota k h - (S.card : ℤ) ∧
                        quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ)) := by
                      intro hc
                      exact hLc ⟨by rw [hqc]; exact hc.1, by rw [hqc, hszc]; exact hc.2⟩
                    rw [if_neg hbad,
                      behSuccWithin_eq_zero_of_not_legal k π f r _ hLc]
                -- compare word by word, then regroup by count
                have hstep1 : ∑ S ∈ B.powerset,
                      batchProb k h B S * behSuccWithin k π f r (⟨B, S⟩ :: h)
                    ≤ ∑ S ∈ B.powerset, batchProb k h B S *
                        (if (0 ≤ quota k h - (S.card : ℤ) ∧
                              quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                          then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0) := by
                  refine Finset.sum_le_sum (fun S hS => ?_)
                  exact mul_le_mul_of_nonneg_left (hchild S hS)
                    (batchProb_nonneg k h B S hp0 hp1)
                have hstep2 : ∑ S ∈ B.powerset, batchProb k h B S *
                        (if (0 ≤ quota k h - (S.card : ℤ) ∧
                              quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                          then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0)
                    = ∑ a ∈ Finset.Icc (0:ℤ) ((B.card : ℕ) : ℤ),
                        binPMF B.card (ratio k h) a *
                          (if (0 ≤ quota k h - a ∧
                                quota k h - a ≤ ((size h - B.card : ℕ) : ℤ))
                            then GrRec r (size h - B.card) (quota k h - a) else 0) := by
                  rw [agfv_sum_powerset_by_card,
                    ← agfv_sum_range_eq_Icc
                      (fun a : ℤ => binPMF B.card (ratio k h) a *
                        (if (0 ≤ quota k h - a ∧
                              quota k h - a ≤ ((size h - B.card : ℕ) : ℤ))
                          then GrRec r (size h - B.card) (quota k h - a) else 0))]
                  refine Finset.sum_congr rfl (fun a _ => ?_)
                  have hin : ∀ S ∈ B.powersetCard a,
                      batchProb k h B S *
                          (if (0 ≤ quota k h - (S.card : ℤ) ∧
                                quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                            then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0)
                        = batchProb k h B S *
                            (if (0 ≤ quota k h - (a : ℤ) ∧
                                  quota k h - (a : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                              then GrRec r (size h - B.card) (quota k h - (a : ℤ)) else 0) := by
                    intro S hS
                    rw [Finset.mem_powersetCard] at hS
                    rw [hS.2]
                  rw [Finset.sum_congr rfl hin, ← Finset.sum_mul,
                    agfv_sum_batchProb_powersetCard k h B a]
                have hstep3 : ∑ a ∈ Finset.Icc (0:ℤ) ((B.card : ℕ) : ℤ),
                      binPMF B.card (ratio k h) a *
                        (if (0 ≤ quota k h - a ∧
                              quota k h - a ≤ ((size h - B.card : ℕ) : ℤ))
                          then GrRec r (size h - B.card) (quota k h - a) else 0)
                    = ∑ jp ∈ Finset.Icc (0:ℤ) ((size h - B.card : ℕ) : ℤ),
                        killK (size h) B.card (quota k h) jp * GrRec r (size h - B.card) jp := by
                  rw [agfv_apb_row_eq (size h) B.card (quota k h) (ratio k h)
                    (fun jp => GrRec r (size h - B.card) jp)]
                  refine Finset.sum_congr rfl (fun jp _ => ?_)
                  unfold killK ratio
                  rfl
                have hinner : ∑ S ∈ B.powerset,
                      batchProb k h B S * behSuccWithin k π f r (⟨B, S⟩ :: h)
                    ≤ GrRec (r + 1) (size h) (quota k h) :=
                  le_trans (le_trans hstep1 (le_of_eq (hstep2.trans hstep3)))
                    (agfv_c08s_GrRec_step_le hb1 hbM r (quota k h))
                exact mul_le_mul_of_nonneg_left hinner (π.wt_nonneg h s)
            calc ∑ s ∈ batchesOn h, π.wt h s *
                    (∑ S ∈ s.cells.powerset,
                      batchProb k h s.cells S * behSuccWithin k π f r (⟨s.cells, S⟩ :: h))
                ≤ ∑ s ∈ batchesOn h, π.wt h s * GrRec (r + 1) (size h) (quota k h) :=
                  Finset.sum_le_sum hterm
              _ = GrRec (r + 1) (size h) (quota k h) := by
                  rw [← Finset.sum_mul, π.wt_sum h, one_mul]

/-! # §2 -- the three consequences -/

/-- **`Claim_C08_all_policy`, the frozen `Blueprint.lean` `def`, discharged.**  No behavioural
policy beats `Gᵣ` at the initial state.  `1 ≤ r` is accepted and not used: the bound holds at
`r = 0` too, where both sides are the "already complete" indicator. -/
theorem agfv_apb_claim_C08_all_policy (n k : ℕ) : Claim_C08_all_policy n k := by
  intro hstd π r _
  obtain ⟨hn2, hk1⟩ := hstd
  have hkn : k ≤ n := by omega
  have hL : Legal k ([] : History n) := by
    refine ⟨by simp, ?_⟩
    rw [quota_nil, size_nil]
    exact_mod_cast hkn
  have h := agfv_apb_behSuccWithin_le_GrRec k π n r ([] : History n) trivial hL
  rwa [size_nil, quota_nil] at h

/-- **The `GrOp` side.**  `GrOp` is `Real.sSup` of the set of `behSuccWithin` values over the whole
behavioural class.  `Real.sSup` of an empty or unbounded-above set is `0`, so the bound is stated
through `Real.sSup_le`, whose second argument is `0 ≤ GrRec`: the degenerate case is discharged
rather than assumed away.  (`CapV2.grOp_set_bddAbove` and `CapV2.grCap_set_nonempty` record that the
set is in fact nonempty and bounded, so this is not a vacuous bound on a junk value.) -/
theorem agfv_apb_GrOp_le_GrRec (k r : ℕ) {h : History n} (hwf : WF h) (hL : Legal k h) :
    GrOp k r h ≤ GrRec r (size h) (quota k h) := by
  unfold GrOp
  refine Real.sSup_le ?_ (agfv_c08s_GrRec_nonneg r (size h) hL.1 hL.2)
  rintro v ⟨π, rfl⟩
  exact agfv_apb_behSuccWithin_le_GrRec k π n r h hwf hL

/-- The same on `GrCap`, the every-path-capped supremum.  Not routed through
`CapV2.grOp_eq_grCap` (`claim-5`): that theorem lives in `devB3/`
and has not been adopted into `AGFCore/`, so it is not importable here.  It is not needed either --
`GrCap`'s index set is a *subset* of `GrOp`'s, so the same `Real.sSup_le` closes it, with no cap
hypothesis and with no `1 ≤ r`.  Recorded so that neither reading of `Gᵣ` is left needing its own
argument. -/
theorem agfv_apb_GrCap_le_GrRec (k r : ℕ) {h : History n} (hwf : WF h) (hL : Legal k h) :
    GrCap k r h ≤ GrRec r (size h) (quota k h) := by
  unfold GrCap
  refine Real.sSup_le ?_ (agfv_c08s_GrRec_nonneg r (size h) hL.1 hL.2)
  rintro v ⟨π, -, rfl⟩
  exact agfv_apb_behSuccWithin_le_GrRec k π n r h hwf hL

/-- **The C08 envelope over the policy class, not over the count recursion.**

This is the composition the brief asks for: `agfv_c08s_claim_C08_support` (library, about `GrRec`)
after `agfv_apb_claim_C08_all_policy` (this file, about `BehPolicy`).  For `StdParams n k`, every
behavioural policy `π` and every `r ≥ 1`,

    Pr_π[finish legally within r charged batches]  ≤  min{1, 2·6^(r−1)·(k+1)^(−2^(−r))}.

`r ≥ 1` is essential and is *not* decoration: at `r = 0` the envelope is `1/3` while the left side
is `1` at a complete history (`CEX-4b655615`). -/
theorem agfv_apb_all_policy_envelope (n k : ℕ) (hstd : StdParams n k) (π : BehPolicy n) {r : ℕ}
    (hr : 1 ≤ r) :
    behSuccWithin k π n r ([] : History n) ≤ c08Envelope r k := by
  obtain ⟨hn2, hk1⟩ := hstd
  have hkn : k ≤ n := by omega
  have h1 : behSuccWithin k π n r ([] : History n) ≤ GrRec r n (k : ℤ) :=
    agfv_apb_claim_C08_all_policy n k ⟨hn2, hk1⟩ π r hr
  have h2 : GrRec r n (k : ℤ) ≤ c08Envelope r (distToEdge n (k : ℤ)) :=
    agfv_c08s_claim_C08_support r n (k : ℤ) hr (by positivity) (by exact_mod_cast hkn)
  have h3 : distToEdge n (k : ℤ) = k := by
    unfold distToEdge
    have : min (k:ℤ) ((n:ℤ) - (k:ℤ)) = (k:ℤ) := by
      have : (n:ℤ) = 2 * (k:ℤ) := by exact_mod_cast hn2
      omega
    rw [this]; simp
  rw [h3] at h2
  exact le_trans h1 h2

/-- The same envelope on `GrOp`, so the operational supremum -- not merely one policy -- is under
the C08 curve. -/
theorem agfv_apb_GrOp_envelope (n k : ℕ) (hstd : StdParams n k) {r : ℕ} (hr : 1 ≤ r) :
    GrOp k r ([] : History n) ≤ c08Envelope r k := by
  obtain ⟨hn2, hk1⟩ := hstd
  have hkn : k ≤ n := by omega
  have hL : Legal k ([] : History n) := by
    refine ⟨by simp, ?_⟩
    rw [quota_nil, size_nil]
    exact_mod_cast hkn
  have h1 := agfv_apb_GrOp_le_GrRec (n := n) k r (h := ([] : History n)) trivial hL
  rw [size_nil, quota_nil] at h1
  have h2 : GrRec r n (k : ℤ) ≤ c08Envelope r (distToEdge n (k : ℤ)) :=
    agfv_c08s_claim_C08_support r n (k : ℤ) hr (by positivity) (by exact_mod_cast hkn)
  have h3 : distToEdge n (k : ℤ) = k := by
    unfold distToEdge
    have hmin : min (k:ℤ) ((n:ℤ) - (k:ℤ)) = (k:ℤ) := by
      have : (n:ℤ) = 2 * (k:ℤ) := by exact_mod_cast hn2
      omega
    rw [hmin]; simp
  rw [h3] at h2
  exact le_trans h1 h2


/-! # §3 -- NEW: the same bound over AGF-08 §1.2's own private-source carrier

`AGF.Faithful.SeedPolicy n Seed` is the library's carrier for AGF-08 §1.2 read literally: an
**arbitrary** measurable space `Seed` with an arbitrary probability measure, seed-measurable action
and completion-word maps at every public history including null ones, the seed drawn once before any
token generation, and the frozen product law at each committed batch.  It is strictly wider than
`BehPolicy`: a policy reusing one `Unif[0,1]` draw across two histories is a `SeedPolicy` and is not
an inhabitant of `BehPolicy` (`AGFCore/Blueprint.lean`, C00(g) step (i)).

So §3 is the class widening §2 could not do.  Route: bound each seed fibre -- `σ.treeAt ω` is a
`Tree`, i.e. a deterministic full-history policy -- and integrate.  `AGF.Merge.seed_succ_is_integral`
(library, unconditional) says `σ.succWithinOf k r` IS that integral, so nothing is re-defined.

WHAT REMAINS OPEN, precisely.  This covers the **single-seed** reading of §1.2.  The filtered-process
reading (`ASM-029da2c3`: any filtration `F_t ⊇ σ(seed, h_t)` with `F_t`-measurable actions) is wider
still, and the statement that every such adapted execution has the transcript law of some
`SeedPolicy` is `ASM-2669230b`, NOT PROVED.  For an upper bound on success that gap is in the
unfavourable direction and may not be crossed by inclusion, so it is left standing. -/

/-- `succWithin` at horizon zero. -/
lemma agfv_apb_succWithin_horizon_zero (k : ℕ) (T : Tree n) (f : ℕ) (h : History n) :
    succWithin k T f 0 h = if Legal k h ∧ Complete h then 1 else 0 := by
  rw [succWithin]

/-- `succWithin` at fuel zero. -/
lemma agfv_apb_succWithin_fuel_zero (k : ℕ) (T : Tree n) (r : ℕ) (h : History n) :
    succWithin k T 0 r h = if Legal k h ∧ Complete h then 1 else 0 := by
  cases r with
  | zero => rw [succWithin]
  | succ r => rw [succWithin]; omega

lemma agfv_apb_succWithin_terminal (k : ℕ) (T : Tree n) (f r : ℕ) {h : History n}
    (hs : size h = 0) : succWithin k T (f + 1) (r + 1) h = if Legal k h then 1 else 0 := by
  rw [succWithin, if_pos hs]

/-- The step equation at a LEGAL unfinished history, with `Tree.stepWeight`'s `if` resolved. -/
lemma agfv_apb_succWithin_step (k : ℕ) (T : Tree n) (f r : ℕ) {h : History n} (hs : size h ≠ 0)
    (hL : Legal k h) :
    succWithin k T (f + 1) (r + 1) h
      = ∑ S ∈ (T.act h).powerset,
          batchProb k h (T.act h) S * succWithin k T f r (⟨T.act h, S⟩ :: h) := by
  rw [succWithin, if_neg hs]
  refine Finset.sum_congr rfl (fun S _ => ?_)
  unfold Tree.stepWeight
  rw [if_pos hL]

lemma agfv_apb_succWithin_nonneg (k : ℕ) (T : Tree n) :
    ∀ (f r : ℕ) (h : History n), 0 ≤ succWithin k T f r h := by
  intro f
  induction f with
  | zero =>
      intro r h
      rw [agfv_apb_succWithin_fuel_zero]
      split <;> norm_num
  | succ f ih =>
      intro r h
      cases r with
      | zero => rw [agfv_apb_succWithin_horizon_zero]; split <;> norm_num
      | succ r =>
          by_cases hs : size h = 0
          · rw [agfv_apb_succWithin_terminal k T f r hs]; split <;> norm_num
          · rw [succWithin, if_neg hs]
            exact Finset.sum_nonneg
              (fun S _ => mul_nonneg (Faithful.stepWeight_nonneg k T h S) (ih r _))

/-- Success-by-`r` vanishes at an illegal history for a tree too, with no `WF` hypothesis: every
child `⟨T.act h, S⟩` with `S ⊆ T.act h` lies in `batchesOn h`, so `not_legal_cons` applies. -/
theorem agfv_apb_succWithin_eq_zero_of_not_legal (k : ℕ) (T : Tree n) :
    ∀ (f r : ℕ) (h : History n), ¬ Legal k h → succWithin k T f r h = 0 := by
  intro f
  induction f with
  | zero =>
      intro r h hL
      rw [agfv_apb_succWithin_fuel_zero]
      exact if_neg (fun hc => hL hc.1)
  | succ f ih =>
      intro r h hL
      cases r with
      | zero =>
          rw [agfv_apb_succWithin_horizon_zero]
          exact if_neg (fun hc => hL hc.1)
      | succ r =>
          by_cases hs : size h = 0
          · rw [agfv_apb_succWithin_terminal k T f r hs]
            exact if_neg hL
          · rw [succWithin, if_neg hs]
            refine Finset.sum_eq_zero (fun S hS => ?_)
            have hSB : S ⊆ T.act h := Finset.mem_powerset.1 hS
            have hmem : (⟨T.act h, S⟩ : Batch n) ∈ batchesOn h :=
              mem_batchesOn.2 ⟨T.act_sub h, hSB⟩
            rw [ih r _ (not_legal_cons k hmem hL), mul_zero]

/-- **The tree-side supersolution transfer.**  Same three steps as
`agfv_apb_behSuccWithin_le_GrRec` with the convex-combination layer removed: a tree commits one
action, so step (iii) is not needed. -/
theorem agfv_apb_succWithin_le_GrRec (k : ℕ) (T : Tree n) :
    ∀ (f r : ℕ) (h : History n), WF h → Legal k h →
      succWithin k T f r h ≤ GrRec r (size h) (quota k h) := by
  classical
  intro f
  induction f with
  | zero =>
      intro r h _ hL
      rw [agfv_apb_succWithin_fuel_zero]
      exact agfv_apb_indicator_le k r hL
  | succ f ih =>
      intro r h hwf hL
      cases r with
      | zero =>
          rw [agfv_apb_succWithin_horizon_zero]
          exact agfv_apb_indicator_le k 0 hL
      | succ r =>
          by_cases hs : size h = 0
          · have hq : quota k h = 0 := by
              obtain ⟨h0, h1⟩ := hL; rw [hs] at h1; omega
            rw [agfv_apb_succWithin_terminal k T f r hs, if_pos hL, hs, hq,
              agfv_c08s_GrRec_zero_size, if_pos rfl]
          · have hMpos : 0 < size h := Nat.pos_of_ne_zero hs
            have hrem : (remaining h).Nonempty := by
              rw [← Finset.card_pos]; exact hMpos
            obtain ⟨hp0, hp1⟩ := ratio_mem_Icc k hL hMpos
            have hsub : T.act h ⊆ remaining h := T.act_sub h
            have hne : (T.act h).Nonempty := T.act_ne h hrem
            set B : Finset (Fin n) := T.act h with hB
            have hb1 : 1 ≤ B.card := Finset.card_pos.2 hne
            have hbM : B.card ≤ size h := by
              have hc := Finset.card_le_card hsub
              simpa [size] using hc
            rw [agfv_apb_succWithin_step k T f r hs hL]
            have hchild : ∀ S ∈ B.powerset,
                succWithin k T f r (⟨B, S⟩ :: h)
                  ≤ (if (0 ≤ quota k h - (S.card : ℤ) ∧
                          quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                      then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0) := by
              intro S hS
              have hSB : S ⊆ B := Finset.mem_powerset.1 hS
              have hwf' : WF ((⟨B, S⟩ : Batch n) :: h) := ⟨hne, hsub, hSB, hwf⟩
              have hsc : size ((⟨B, S⟩ : Batch n) :: h) + B.card = size h := size_cons hsub
              have hszc : size ((⟨B, S⟩ : Batch n) :: h) = size h - B.card := by omega
              have hqc : quota k ((⟨B, S⟩ : Batch n) :: h) = quota k h - (S.card : ℤ) :=
                quota_cons_eq k hwf hsub hSB
              by_cases hLc : Legal k ((⟨B, S⟩ : Batch n) :: h)
              · have hmem : (0 ≤ quota k h - (S.card : ℤ) ∧
                    quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ)) := by
                  obtain ⟨h1, h2⟩ := hLc
                  rw [hqc] at h1
                  rw [hqc, hszc] at h2
                  exact ⟨h1, h2⟩
                rw [if_pos hmem]
                have := ih r ((⟨B, S⟩ : Batch n) :: h) hwf' hLc
                rwa [hszc, hqc] at this
              · have hbad : ¬ (0 ≤ quota k h - (S.card : ℤ) ∧
                    quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ)) := by
                  intro hc
                  exact hLc ⟨by rw [hqc]; exact hc.1, by rw [hqc, hszc]; exact hc.2⟩
                rw [if_neg hbad, agfv_apb_succWithin_eq_zero_of_not_legal k T f r _ hLc]
            have hstep1 : ∑ S ∈ B.powerset,
                  batchProb k h B S * succWithin k T f r (⟨B, S⟩ :: h)
                ≤ ∑ S ∈ B.powerset, batchProb k h B S *
                    (if (0 ≤ quota k h - (S.card : ℤ) ∧
                          quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                      then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0) := by
              refine Finset.sum_le_sum (fun S hS => ?_)
              exact mul_le_mul_of_nonneg_left (hchild S hS) (batchProb_nonneg k h B S hp0 hp1)
            have hstep2 : ∑ S ∈ B.powerset, batchProb k h B S *
                    (if (0 ≤ quota k h - (S.card : ℤ) ∧
                          quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                      then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0)
                = ∑ a ∈ Finset.Icc (0:ℤ) ((B.card : ℕ) : ℤ),
                    binPMF B.card (ratio k h) a *
                      (if (0 ≤ quota k h - a ∧
                            quota k h - a ≤ ((size h - B.card : ℕ) : ℤ))
                        then GrRec r (size h - B.card) (quota k h - a) else 0) := by
              rw [agfv_sum_powerset_by_card,
                ← agfv_sum_range_eq_Icc
                  (fun a : ℤ => binPMF B.card (ratio k h) a *
                    (if (0 ≤ quota k h - a ∧
                          quota k h - a ≤ ((size h - B.card : ℕ) : ℤ))
                      then GrRec r (size h - B.card) (quota k h - a) else 0))]
              refine Finset.sum_congr rfl (fun a _ => ?_)
              have hin : ∀ S ∈ B.powersetCard a,
                  batchProb k h B S *
                      (if (0 ≤ quota k h - (S.card : ℤ) ∧
                            quota k h - (S.card : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                        then GrRec r (size h - B.card) (quota k h - (S.card : ℤ)) else 0)
                    = batchProb k h B S *
                        (if (0 ≤ quota k h - (a : ℤ) ∧
                              quota k h - (a : ℤ) ≤ ((size h - B.card : ℕ) : ℤ))
                          then GrRec r (size h - B.card) (quota k h - (a : ℤ)) else 0) := by
                intro S hS
                rw [Finset.mem_powersetCard] at hS
                rw [hS.2]
              rw [Finset.sum_congr rfl hin, ← Finset.sum_mul,
                agfv_sum_batchProb_powersetCard k h B a]
            have hstep3 : ∑ a ∈ Finset.Icc (0:ℤ) ((B.card : ℕ) : ℤ),
                  binPMF B.card (ratio k h) a *
                    (if (0 ≤ quota k h - a ∧
                          quota k h - a ≤ ((size h - B.card : ℕ) : ℤ))
                      then GrRec r (size h - B.card) (quota k h - a) else 0)
                = ∑ jp ∈ Finset.Icc (0:ℤ) ((size h - B.card : ℕ) : ℤ),
                    killK (size h) B.card (quota k h) jp * GrRec r (size h - B.card) jp := by
              rw [agfv_apb_row_eq (size h) B.card (quota k h) (ratio k h)
                (fun jp => GrRec r (size h - B.card) jp)]
              refine Finset.sum_congr rfl (fun jp _ => ?_)
              unfold killK ratio
              rfl
            exact le_trans (le_trans hstep1 (le_of_eq (hstep2.trans hstep3)))
              (agfv_c08s_GrRec_step_le hb1 hbM r (quota k h))

/-- **The support bound over AGF-08 §1.2's private-source class.**  For every measurable seed space,
every probability measure on it, and every seed-measurable admissible policy: the probability of
finishing legally within `r` charged batches is at most `Gᵣ(n,k)`.

`σ.succWithinOf k r` is the carrier's own summary functional, and
`AGF.Merge.seed_succ_is_integral` -- unconditional, in the library -- identifies it with the integral
of the fibre values, so no new definition of "success within `r`" is introduced here. -/
theorem agfv_apb_seed_succWithinOf_le_GrRec {Seed : Type} [MeasurableSpace Seed]
    (n k : ℕ) (hkn : k ≤ n) (σ : Faithful.SeedPolicy n Seed) (r : ℕ) :
    σ.succWithinOf k r ≤ GrRec r n (k : ℤ) := by
  have hprob := σ.isProb
  have hL : Legal k ([] : History n) := by
    refine ⟨by simp, ?_⟩
    rw [quota_nil, size_nil]
    exact_mod_cast hkn
  have hbound : ∀ ω : Seed, succWithin k (σ.treeAt ω) n r ([] : History n) ≤ GrRec r n (k : ℤ) := by
    intro ω
    have h := agfv_apb_succWithin_le_GrRec k (σ.treeAt ω) n r ([] : History n) trivial hL
    rwa [size_nil, quota_nil] at h
  have hnn : ∀ ω : Seed, 0 ≤ succWithin k (σ.treeAt ω) n r ([] : History n) :=
    fun ω => agfv_apb_succWithin_nonneg k (σ.treeAt ω) n r ([] : History n)
  rw [Merge.seed_succ_is_integral n k σ r]
  have hint : ∫ ω, succWithin k (σ.treeAt ω) n r ([] : History n) ∂σ.P
      ≤ ∫ _ω : Seed, GrRec r n (k : ℤ) ∂σ.P :=
    MeasureTheory.integral_mono_of_nonneg (Filter.Eventually.of_forall hnn)
      (MeasureTheory.integrable_const _) (Filter.Eventually.of_forall hbound)
  simpa using hint

/-- **The C08 envelope over AGF-08 §1.2's private-source class.**  The composition of
`agfv_apb_seed_succWithinOf_le_GrRec` with the library's `agfv_c08s_claim_C08_support`.  This is the
statement `Claim_C08_all_policy` is a `BehPolicy`-shaped shadow of. -/
theorem agfv_apb_seed_envelope {Seed : Type} [MeasurableSpace Seed]
    (n k : ℕ) (hstd : StdParams n k) (σ : Faithful.SeedPolicy n Seed) {r : ℕ} (hr : 1 ≤ r) :
    σ.succWithinOf k r ≤ c08Envelope r k := by
  obtain ⟨hn2, hk1⟩ := hstd
  have hkn : k ≤ n := by omega
  have h1 := agfv_apb_seed_succWithinOf_le_GrRec n k hkn σ r
  have h2 : GrRec r n (k : ℤ) ≤ c08Envelope r (distToEdge n (k : ℤ)) :=
    agfv_c08s_claim_C08_support r n (k : ℤ) hr (by positivity) (by exact_mod_cast hkn)
  have h3 : distToEdge n (k : ℤ) = k := by
    unfold distToEdge
    have hmin : min (k:ℤ) ((n:ℤ) - (k:ℤ)) = (k:ℤ) := by
      have : (n:ℤ) = 2 * (k:ℤ) := by exact_mod_cast hn2
      omega
    rw [hmin]; simp
  rw [h3] at h2
  exact le_trans h1 h2


/-! # §4 -- the two bookkeeping items a semantic reviewer should not have to extract from proofs -/

/-- The `≤` half of `AGF.Claim_C00_quotient`, named on its own so that the half that IS proved and
the half that is not are separately visible.  Deliberately **not** called `Claim_...`: the frozen
`Blueprint.lean` target is the EQUALITY, and this is not it.

The `≥` half needs a policy realising `GrRec`'s `sup'` at every reached state, i.e. the statement
that the optimum does not depend on WHICH `b`-subset of `remaining h` is taken -- a
label-independence/symmetry argument on the operational side.  It is NOT proved here, and C08's
upper bound does not use it. -/
def agfv_apb_Quotient_le (n k : ℕ) : Prop :=
  ∀ (r : ℕ) (h : History n), WF h → Legal k h → GrOp k r h ≤ GrRec r (size h) (quota k h)

theorem agfv_apb_quotient_le_holds (n k : ℕ) : agfv_apb_Quotient_le n k :=
  fun r _h hwf hL => agfv_apb_GrOp_le_GrRec k r hwf hL

/-- **Non-vacuity of §3's class.**  An inhabitant of `Faithful.SeedPolicy n Bool` whose completion
word genuinely depends on the seed.  Recorded so that `agfv_apb_seed_envelope` is visibly not a
statement about an empty type; the theorem itself puts no restriction whatsoever on `Seed`,
`MeasurableSpace Seed` or `σ.P` beyond `IsProbabilityMeasure`, which is a structure field.

The measure here is a point mass, so this witness establishes inhabitance and seed-dependence of the
maps, not richness of the source; nothing downstream needs the latter. -/
noncomputable def agfv_apb_seedWitness (n : ℕ) : Faithful.SeedPolicy n Bool where
  P := MeasureTheory.Measure.dirac true
  isProb := by infer_instance
  act := fun h _ => remaining h
  fill := fun h ω => if ω then ∅ else remaining h
  act_sub := fun _ _ => le_refl _
  act_ne := fun _ _ hr => hr
  fill_sub := by
    intro h ω
    by_cases hω : ω
    · simp [hω]
    · simp [hω]
  act_meas := fun _ _ => MeasurableSet.of_discrete
  fill_meas := fun _ _ => MeasurableSet.of_discrete

/-- The envelope at the witness, so that §3's headline is exhibited on a concrete inhabitant. -/
theorem agfv_apb_seedWitness_envelope (n k : ℕ) (hstd : StdParams n k) {r : ℕ} (hr : 1 ≤ r) :
    (agfv_apb_seedWitness n).succWithinOf k r ≤ c08Envelope r k :=
  agfv_apb_seed_envelope n k hstd (agfv_apb_seedWitness n) hr

end CapV2
end AGF

/-! # §B -- verbatim copy of `devB2/C11BAsymptotic.lean`, lines 77-687 -/

namespace AGF

open Finset

variable {n : ℕ}

/-! # §1 — the fixed-schedule domination

The whole content of the cut.  `GrRec` takes a `sup'` over the admissible batch sizes at each
step; a fixed composition picks one of them.  Weighting by the killed quota measure `nuOf` and
summing gives a supersolution inequality that telescopes along the composition. -/

/-- `GrRec` at exhausted size, for any horizon.  Both equation branches are definitional; the
`cases` is only to see past the horizon pattern. -/
lemma agfv_bl_GrRec_zero_size (r : ℕ) (j : ℤ) : GrRec r 0 j = if j = 0 then 1 else 0 := by
  cases r with
  | zero => rfl
  | succ r => rfl

/-- `pushK` on its declared support, with the indicator discharged. -/
lemma agfv_bl_pushK_apply (M b : ℕ) (ν : ℤ → ℝ) {jp : ℤ} (h0 : 0 ≤ jp)
    (h1 : jp ≤ ((M - b : ℕ) : ℤ)) :
    pushK M b ν jp = ∑ j ∈ Finset.Icc (0 : ℤ) (M : ℤ), ν j * killK M b j jp := by
  unfold pushK; rw [if_pos ⟨h0, h1⟩]

/-- **One fixed action is one term of the `sup'`.**  This is the only place where the hard-cap
optimum is touched, and it is an inequality in the trivial direction: choosing batch size `b`
cannot beat optimising over `b`.  `1 ≤ b ≤ M` is what puts `b` in `Finset.Icc 1 M`. -/
lemma agfv_bl_GrRec_step_le {M b : ℕ} (hb1 : 1 ≤ b) (hbM : b ≤ M) (r : ℕ) (j : ℤ) :
    ∑ jp ∈ Finset.Icc (0 : ℤ) ((M - b : ℕ) : ℤ), killK M b j jp * GrRec r (M - b) jp
      ≤ GrRec (r + 1) M j := by
  obtain ⟨M', rfl⟩ : ∃ M', M = M' + 1 := ⟨M - 1, by omega⟩
  have hmem : b ∈ Finset.Icc 1 (M' + 1) := Finset.mem_Icc.mpr ⟨hb1, hbM⟩
  exact Finset.le_sup'
    (fun c => ∑ jp ∈ Finset.Icc (0 : ℤ) (((M' + 1) - c : ℕ) : ℤ),
      killK (M' + 1) c j jp * GrRec r ((M' + 1) - c) jp) hmem

/-- `GrRec` is nonnegative at a legal quota.  Proved from the step lemma at the full batch
`b = M`, not by a separate induction: the full batch leaves size `0`, where `GrRec _ 0 0 = 1`. -/
theorem agfv_bl_GrRec_nonneg (r M : ℕ) {j : ℤ} (h0 : 0 ≤ j) (hjM : j ≤ (M : ℤ)) :
    0 ≤ GrRec r M j := by
  rcases Nat.eq_zero_or_pos M with rfl | hM
  · rw [agfv_bl_GrRec_zero_size]; split <;> norm_num
  · rcases Nat.eq_zero_or_pos r with rfl | hr
    · -- `GrRec 0 M j = 0` for `M ≥ 1`
      obtain ⟨M', rfl⟩ : ∃ M', M = M' + 1 := ⟨M - 1, by omega⟩
      exact le_of_eq (by rfl)
    · obtain ⟨r', rfl⟩ : ∃ r', r = r' + 1 := ⟨r - 1, by omega⟩
      refine le_trans ?_ (agfv_bl_GrRec_step_le (b := M) hM (le_refl M) r' j)
      rw [Nat.sub_self]
      simp only [Nat.cast_zero, Finset.Icc_self, Finset.sum_singleton]
      rw [agfv_bl_GrRec_zero_size, if_pos rfl, mul_one]
      exact killK_nonneg h0 hjM 0

/-- The weighted value functional: the killed quota measure `ν` paired with the depth-`r`
hard-cap value at remaining size `M`. -/
noncomputable def agfv_bl_gval (M r : ℕ) (ν : ℤ → ℝ) : ℝ :=
  ∑ j ∈ Finset.Icc (0 : ℤ) (M : ℤ), ν j * GrRec r M j

/-- **The domination induction.**  Running a fixed positive size list `L` (in the `nuOf`
most-recent-first order) and then asking for `r` further batches is dominated by asking for
`r + |L|` batches from the start.  `nuOf` is nonnegative and is supported on the legal quota
range, which is what makes the per-step comparison legitimate. -/
theorem agfv_bl_gval_nuOf_le (n k : ℕ) (hkn : k ≤ n) :
    ∀ (L : List ℕ), (∀ b ∈ L, 1 ≤ b) → L.sum ≤ n →
      ∀ r : ℕ, agfv_bl_gval (n - L.sum) r (nuOf n k L) ≤ GrRec (r + L.length) n (k : ℤ) := by
  intro L
  induction L with
  | nil =>
      intro _ _ r
      have hmem : (k : ℤ) ∈ Finset.Icc (0 : ℤ) (n : ℤ) := by
        rw [Finset.mem_Icc]; exact ⟨by positivity, by exact_mod_cast hkn⟩
      simp only [List.sum_nil, List.length_nil, Nat.sub_zero, Nat.add_zero, agfv_bl_gval]
      rw [Finset.sum_eq_single_of_mem (k : ℤ) hmem]
      · rw [nuOf_nil, if_pos rfl, one_mul]
      · intro c _ hne
        rw [nuOf_nil, if_neg hne, zero_mul]
  | cons b bs ih =>
      intro hpos hsum r
      have hb1 : 1 ≤ b := hpos b (List.mem_cons_self ..)
      have hbs : ∀ x ∈ bs, 1 ≤ x := fun x hx => hpos x (List.mem_cons_of_mem _ hx)
      have hsum' : bs.sum ≤ n := by simp only [List.sum_cons] at hsum; omega
      set M : ℕ := n - bs.sum with hM
      have hbM : b ≤ M := by simp only [List.sum_cons] at hsum; omega
      have hsA : sizeAfter n bs = M := by rw [sizeAfter_eq]
      have hidx : n - (b :: bs).sum = M - b := by
        simp only [List.sum_cons] at hsum ⊢; omega
      have hnu : nuOf n k (b :: bs) = pushK M b (nuOf n k bs) := by rw [nuOf_cons, hsA]
      have hstep : agfv_bl_gval (M - b) r (nuOf n k (b :: bs))
          ≤ agfv_bl_gval M (r + 1) (nuOf n k bs) := by
        rw [hnu]
        unfold agfv_bl_gval
        have hswap : ∑ jp ∈ Finset.Icc (0 : ℤ) ((M - b : ℕ) : ℤ),
              pushK M b (nuOf n k bs) jp * GrRec r (M - b) jp
            = ∑ j ∈ Finset.Icc (0 : ℤ) (M : ℤ), nuOf n k bs j *
                (∑ jp ∈ Finset.Icc (0 : ℤ) ((M - b : ℕ) : ℤ),
                  killK M b j jp * GrRec r (M - b) jp) := by
          rw [Finset.sum_congr rfl (fun jp hjp => by
            rw [agfv_bl_pushK_apply M b (nuOf n k bs) (Finset.mem_Icc.mp hjp).1
              (Finset.mem_Icc.mp hjp).2, Finset.sum_mul])]
          rw [Finset.sum_comm]
          exact Finset.sum_congr rfl (fun j _ => by rw [Finset.mul_sum]; ring_nf)
        rw [hswap]
        refine Finset.sum_le_sum (fun j _ => ?_)
        exact mul_le_mul_of_nonneg_left (agfv_bl_GrRec_step_le hb1 hbM r j)
          (nuOf_nonneg n k bs j)
      calc agfv_bl_gval (n - (b :: bs).sum) r (nuOf n k (b :: bs))
          = agfv_bl_gval (M - b) r (nuOf n k (b :: bs)) := by rw [hidx]
        _ ≤ agfv_bl_gval M (r + 1) (nuOf n k bs) := hstep
        _ = agfv_bl_gval (n - bs.sum) (r + 1) (nuOf n k bs) := by rw [hM]
        _ ≤ GrRec ((r + 1) + bs.length) n (k : ℤ) := ih hbs hsum' (r + 1)
        _ = GrRec (r + (b :: bs).length) n (k : ℤ) := by
              congr 1; simp [List.length_cons]; omega

/-- **The fixed-schedule support bound.**  `sₙ(b) ≤ G_{R(b)}(n,k)` for every positive
composition `b` of `n`.  No mean-value step, no averaging, no behavioural policy, no count
bridge: a depth-`r` composition completes within `r` batches on every path by construction, so
its success mass is directly a feasible value of the depth-`r` hard-cap recursion. -/
theorem agfv_bl_snOf_le_GrRec (n k : ℕ) (hkn : k ≤ n) {L : List ℕ}
    (hpos : ∀ b ∈ L, 1 ≤ b) (hsum : L.sum = n) :
    snOf n k L ≤ GrRec L.length n (k : ℤ) := by
  have h := agfv_bl_gval_nuOf_le n k hkn L hpos (le_of_eq hsum) 0
  rw [hsum, Nat.sub_self, Nat.zero_add] at h
  have hval : agfv_bl_gval 0 0 (nuOf n k L) = snOf n k L := by
    unfold agfv_bl_gval snOf
    simp [agfv_bl_GrRec_zero_size]
  rwa [hval] at h

/-- The same bound at S01's per-depth optimum.  `sBest` is an `sSup`; the bound is stated through
`Real.sSup_le`, so the degenerate `Real.sSup ∅ = 0` case is covered by `0 ≤ GrRec r n k` rather
than left implicit. -/
theorem agfv_bl_sBest_le_GrRec (n k r : ℕ) (hkn : k ≤ n) :
    sBest n k r ≤ GrRec r n (k : ℤ) := by
  unfold sBest
  refine Real.sSup_le ?_ (agfv_bl_GrRec_nonneg r n (by positivity) (by exact_mod_cast hkn))
  rintro v ⟨bs, hsum, hpos, hlen, rfl⟩
  have h := agfv_bl_snOf_le_GrRec n k hkn
    (L := bs.reverse) (fun b hb => hpos b (List.mem_reverse.mp hb)) (by rw [List.sum_reverse]; exact hsum)
  rwa [List.length_reverse, hlen] at h

/-! # §2 — the C08 envelope threshold, logarithm-free

`c08Envelope r d = min{1, 2·6^{r−1}(d+1)^{−2^{−r}}}`.  The inequality
`2·6^{r−1}(d+1)^{−2^{−r}} < θ` is equivalent to `(2·6^{r−1}/θ)^{2^r} < d+1`, which is an
algebraic statement about naturals and one positive real.  Working with that form keeps every
Lean step inside `rpow` monotonicity and avoids `Real.log` entirely. -/

/-- `A_r(θ) = (2·6^{r−1}/θ)^{2^r}`: the size at which horizon `r` first buys support `θ`. -/
noncomputable def agfv_c08A (r : ℕ) (θ : ℝ) : ℝ := (2 * 6 ^ (r - 1) / θ) ^ (2 ^ r)

lemma agfv_c08A_pos {r : ℕ} {θ : ℝ} (hθ : 0 < θ) : 0 < agfv_c08A r θ := by
  unfold agfv_c08A
  have h : (0:ℝ) < 2 * 6 ^ (r - 1) / θ := by positivity
  positivity

/-- **Envelope threshold.**  `A_r(θ) < d+1` forces the C08 envelope at `(r,d)` strictly below
`θ`.  The `min 1` clamp is harmless here because the bound is used only with `θ < 1`. -/
theorem agfv_bl_envelope_lt_of_c08A_lt {r d : ℕ} {θ : ℝ} (hθ : 0 < θ)
    (h : agfv_c08A r θ < (d : ℝ) + 1) : c08Envelope r d < θ := by
  unfold agfv_c08A at h
  set A : ℝ := 2 * 6 ^ (r - 1) / θ with hA
  have hApos : 0 < A := by rw [hA]; positivity
  set B : ℝ := (d : ℝ) + 1 with hB
  have hBpos : 0 < B := by rw [hB]; positivity
  set z : ℝ := (2 : ℝ) ^ (-(r : ℝ)) with hz
  have hzpos : 0 < z := by rw [hz]; exact Real.rpow_pos_of_pos (by norm_num) _
  have hstep : (A ^ (2 ^ r : ℕ)) ^ z < B ^ z :=
    Real.rpow_lt_rpow (by positivity) h hzpos
  have hcollapse : (A ^ (2 ^ r : ℕ)) ^ z = A := by
    rw [← Real.rpow_natCast A (2 ^ r), ← Real.rpow_mul (le_of_lt hApos)]
    have hcast : ((2 ^ r : ℕ) : ℝ) = (2 : ℝ) ^ (r : ℝ) := by
      rw [Real.rpow_natCast]; push_cast; ring
    rw [hcast, hz, ← Real.rpow_add (by norm_num)]
    simp
  rw [hcollapse] at hstep
  have hBz : 0 < B ^ z := Real.rpow_pos_of_pos hBpos z
  have h2 : 2 * (6 : ℝ) ^ (r - 1) < θ * B ^ z := by
    rw [hA, div_lt_iff₀ hθ] at hstep
    linarith [hstep]
  have hneg : B ^ (-z) = (B ^ z)⁻¹ := Real.rpow_neg (le_of_lt hBpos) z
  have h3 : 2 * (6 : ℝ) ^ (r - 1) * B ^ (-z) < θ := by
    rw [hneg, mul_inv_lt_iff₀ hBz]
    linarith [h2]
  calc c08Envelope r d ≤ 2 * (6 : ℝ) ^ (r - 1) * ((d : ℝ) + 1) ^ (-((2:ℝ) ^ (-(r:ℝ)))) :=
        min_le_right _ _
    _ < θ := by rw [hB, hz] at h3; exact h3

/-- `A_r(θ)` is nondecreasing in the horizon for `0 < θ ≤ 1`.  Consequently the set of horizons
that are *not* yet able to reach support `θ` is an initial segment, and one check at `r₀ − 1`
discharges every `r < r₀`.  (This is the `A`-side form of the C08 envelope monotonicity that
`claim-6` records on the envelope itself.) -/
theorem agfv_bl_c08A_mono {θ : ℝ} (hθ0 : 0 < θ) (hθ1 : θ ≤ 1) {r s : ℕ} (hrs : r ≤ s) :
    agfv_c08A r θ ≤ agfv_c08A s θ := by
  unfold agfv_c08A
  have h6 : (1:ℝ) ≤ 6 ^ (r - 1) := one_le_pow₀ (by norm_num)
  have h6' : (6:ℝ) ^ (r - 1) ≤ 6 ^ (s - 1) := pow_le_pow_right₀ (by norm_num) (by omega)
  have hbase1 : (1:ℝ) ≤ 2 * 6 ^ (r - 1) / θ := by
    rw [le_div_iff₀ hθ0]; nlinarith
  have hbasele : 2 * (6:ℝ) ^ (r - 1) / θ ≤ 2 * 6 ^ (s - 1) / θ := by gcongr
  have hbase1s : (1:ℝ) ≤ 2 * 6 ^ (s - 1) / θ := le_trans hbase1 hbasele
  calc (2 * (6:ℝ) ^ (r - 1) / θ) ^ (2 ^ r)
      ≤ (2 * (6:ℝ) ^ (s - 1) / θ) ^ (2 ^ r) := pow_le_pow_left₀ (by linarith) hbasele _
    _ ≤ (2 * (6:ℝ) ^ (s - 1) / θ) ^ (2 ^ s) :=
        pow_le_pow_right₀ hbase1s (Nat.pow_le_pow_right (by norm_num) hrs)

/-! # §3 — the `Bopt` infimum is not `Real.sInf ∅`

`Real.sInf ∅ = 0`, so a positive lower bound on `Bopt n k δ` is FALSE unless the feasible cost
set is nonempty.  The witness is the all-singleton labelled schedule; its leakage is `0` by the
C10 sufficiency direction, transported to the schedule side by the C00 success bridge. -/

/-- Every finite coordinate set carries a labelled schedule of singletons.  Constructive, by
peeling one element at a time; `IsSchedule` consumes `A \ {i}` at the next step. -/
theorem agfv_bl_exists_singleton_schedule :
    ∀ (m : ℕ) (A : Finset (Fin n)), A.card = m →
      ∃ U : List (Finset (Fin n)), IsSchedule U A ∧ U.length = m ∧ ∀ B ∈ U, B.card = 1 := by
  intro m
  induction m with
  | zero =>
      intro A hA
      exact ⟨[], Finset.card_eq_zero.mp hA, rfl, by simp⟩
  | succ m ih =>
      intro A hA
      obtain ⟨i, hi⟩ : A.Nonempty := Finset.card_pos.mp (by omega)
      have hcard : (A \ {i}).card = m := by
        rw [Finset.sdiff_singleton_eq_erase, Finset.card_erase_of_mem hi, hA]
        omega
      obtain ⟨U, hU, hlen, hcards⟩ := ih (A \ {i}) hcard
      refine ⟨{i} :: U, ⟨Finset.singleton_nonempty i, by simpa using hi, hU⟩, by simp [hlen], ?_⟩
      intro B hB
      rcases List.mem_cons.mp hB with rfl | hB
      · simp
      · exact hcards B hB

/-- `ℓₙ(1^n) = 0` at `n = 2k`: the all-singleton profile is `(1^k)` followed by `k` singletons,
i.e. the C10 sufficiency direction. -/
theorem agfv_bl_lossOf_all_singletons (k : ℕ) (hk : 1 ≤ k) :
    lossOf (2 * k) k (List.replicate (2 * k) 1) = 0 := by
  refine lossOf_eq_zero_of_isZeroErrProfile hk ⟨List.replicate k 1, ?_, ?_, ?_⟩
  · intro c hc; rw [List.eq_of_mem_replicate hc]; omega
  · simp
  · rw [← List.replicate_add]; congr 1; omega

/-- **`Bopt`'s feasible cost set is nonempty for every `δ ≥ 0`.**  This is the hypothesis that
`Real.sInf ∅ = 0` makes load-bearing, and it is discharged, not assumed. -/
theorem agfv_bl_Bopt_set_nonempty (n k : ℕ) (hstd : StdParams n k) {δ : ℝ} (hδ : 0 ≤ δ) :
    {c : ℝ | ∃ U : List (Finset (Fin n)),
        FullSchedule n U ∧ lossSched n k U ≤ δ ∧ c = (U.length : ℝ)}.Nonempty := by
  obtain ⟨hn2, hk1⟩ := hstd
  have hkn : k ≤ n := by omega
  obtain ⟨U, hU, hlen, hcards⟩ :=
    agfv_bl_exists_singleton_schedule (n := n) n (Finset.univ) (by simp)
  have hprof : profile U = List.replicate n 1 := by
    have hlen' : (profile U).length = n := by simpa [profile] using hlen
    refine List.eq_replicate_iff.mpr ⟨hlen', ?_⟩
    intro b hb
    simp only [profile, List.mem_map] at hb
    obtain ⟨B, hB, rfl⟩ := hb
    exact hcards B hB
  have hexec : execProfile U = List.replicate n 1 := by
    rw [execProfile, hprof, List.reverse_replicate]
  have hloss : lossSched n k U = 0 := by
    have hb := agfv_succMass_eq_snOf n k hkn hU
    unfold lossSched
    rw [hb, hexec]
    have hz : lossOf n k (List.replicate n 1) = 0 := by
      rw [hn2]; exact agfv_bl_lossOf_all_singletons k hk1
    unfold lossOf at hz
    linarith
  exact ⟨(U.length : ℝ), U, hU, by rw [hloss]; exact hδ, rfl⟩

/-! # §4 — the `B` lower bound

Assembled: nonemptiness (§3) makes `le_csInf` available; the success bridge and
`agfv_execProfile_isComposition` (both in `AGFCore.SuccessBridge`) turn a feasible labelled
schedule into a positive composition of the same depth; §1 dominates its success mass by
`GrRec`; `Claim_C08_support` bounds that by the envelope; §2 contradicts feasibility. -/

lemma agfv_bl_distToEdge_balanced (k : ℕ) : distToEdge (2 * k) (k : ℤ) = k := by
  unfold distToEdge
  have h : min (k:ℤ) (((2*k : ℕ) : ℤ) - (k:ℤ)) = (k:ℤ) := by push_cast; omega
  rw [h]; simp

lemma agfv_bl_schedule_length_pos {U : List (Finset (Fin n))} (hn : 1 ≤ n)
    (hU : FullSchedule n U) : 1 ≤ U.length := by
  rcases U with _ | ⟨B, U⟩
  · exfalso
    have huniv : (Finset.univ : Finset (Fin n)) = ∅ := hU
    have hcard : (Finset.univ : Finset (Fin n)).card = n := by simp
    rw [huniv] at hcard
    simp at hcard
    omega
  · simp

/-- **The C11 `B`-row lower bound, threshold form, coefficient 1.**

For `0 ≤ δ < 1`: if every horizon `1 ≤ r < r₀` is still too short to reach support `1 − δ` at
size `k+1` — i.e. `A_r(1−δ) < k+1` — then `B_n(δ) ≥ r₀`.

The constant that appears is `1 − δ` and it appears **inside** `A_r`, i.e. inside a `2^r`-th
root; solving `A_r(1−δ) = k+1` gives `r ≈ log₂ ln(k+1) − log₂(ln 6 · log₂ ln(k+1) + ln(1/(1−δ)))`,
so the tolerance costs `O_δ(1)` and the leading coefficient is `1`, not `1 − δ`.  Nothing here
multiplies a deficit `θ − G_r` by the horizon, which is the step that costs the lattice route
its coefficient.

Conditional on `Claim_C08_support` (PROVISIONAL in the registry) and on nothing else. -/
theorem agfv_bl_Bopt_ge_of_threshold (n k : ℕ) (hstd : StdParams n k)
    (hC08 : Claim_C08_support) {δ : ℝ} (hδ0 : 0 ≤ δ) (hδ1 : δ < 1) (r₀ : ℕ)
    (hcut : ∀ r : ℕ, 1 ≤ r → r < r₀ → agfv_c08A r (1 - δ) < (k : ℝ) + 1) :
    (r₀ : ℝ) ≤ Bopt n k δ := by
  obtain ⟨hn2, hk1⟩ := hstd
  have hkn : k ≤ n := by omega
  have hn1 : 1 ≤ n := by omega
  have hθ : (0:ℝ) < 1 - δ := by linarith
  unfold Bopt
  refine le_csInf (agfv_bl_Bopt_set_nonempty n k ⟨hn2, hk1⟩ hδ0) ?_
  rintro c ⟨U, hU, hloss, rfl⟩
  rcases le_or_gt (r₀ : ℝ) ((U.length : ℕ) : ℝ) with hle | hcon
  · exact hle
  · exfalso
    have hUlt : U.length < r₀ := by exact_mod_cast hcon
    have hU1 : 1 ≤ U.length := agfv_bl_schedule_length_pos hn1 hU
    obtain ⟨hLsum, hLpos⟩ := agfv_execProfile_isComposition hU
    have hLlen : (execProfile U).length = U.length := by simp [execProfile, profile]
    have hbridge : succMass n k (qSched k U) = snOf n k (execProfile U) :=
      agfv_succMass_eq_snOf n k hkn hU
    have hge : 1 - δ ≤ snOf n k (execProfile U) := by
      unfold lossSched at hloss
      rw [hbridge] at hloss
      linarith
    have hdom : snOf n k (execProfile U) ≤ GrRec (execProfile U).length n (k : ℤ) :=
      agfv_bl_snOf_le_GrRec n k hkn hLpos hLsum
    have henv : GrRec (execProfile U).length n (k : ℤ)
        ≤ c08Envelope (execProfile U).length k := by
      have hC := hC08 (execProfile U).length n (k : ℤ) (by omega) (by positivity)
        (by exact_mod_cast hkn)
      rwa [show distToEdge n (k:ℤ) = k by rw [hn2]; exact agfv_bl_distToEdge_balanced k] at hC
    have hlt : c08Envelope (execProfile U).length k < 1 - δ :=
      agfv_bl_envelope_lt_of_c08A_lt hθ (by rw [hLlen]; exact hcut U.length hU1 hUlt)
    linarith

/-- The same bound with a **single** hypothesis, at `r₀ − 1`: `agfv_bl_c08A_mono` propagates it
downward across every shorter horizon. -/
theorem agfv_bl_Bopt_ge_of_threshold_mono (n k : ℕ) (hstd : StdParams n k)
    (hC08 : Claim_C08_support) {δ : ℝ} (hδ0 : 0 ≤ δ) (hδ1 : δ < 1) (r₀ : ℕ)
    (hcut : agfv_c08A (r₀ - 1) (1 - δ) < (k : ℝ) + 1) :
    (r₀ : ℝ) ≤ Bopt n k δ := by
  refine agfv_bl_Bopt_ge_of_threshold n k hstd hC08 hδ0 hδ1 r₀ (fun r _ hr => ?_)
  exact lt_of_le_of_lt
    (agfv_bl_c08A_mono (by linarith) (by linarith) (by omega)) hcut

/-- `B_n(δ) ≥ 1` for every `0 ≤ δ < 1`, unconditionally: the `r₀ = 1` instance, which needs no
C08 input at all.  Recorded because it is the statement that fails outright when the `sInf` is
taken over the empty set. -/
theorem agfv_bl_Bopt_ge_one (n k : ℕ) (hstd : StdParams n k) {δ : ℝ} (hδ0 : 0 ≤ δ) :
    (1 : ℝ) ≤ Bopt n k δ := by
  obtain ⟨hn2, hk1⟩ := hstd
  have hn1 : 1 ≤ n := by omega
  unfold Bopt
  refine le_csInf (agfv_bl_Bopt_set_nonempty n k ⟨hn2, hk1⟩ hδ0) ?_
  rintro c ⟨U, hU, _, rfl⟩
  exact_mod_cast agfv_bl_schedule_length_pos hn1 hU

/-! # §5 — the composition

Two one-line applications.  `agfv_c08s_claim_C08_support` comes from the **library** module
`AGFCore.C08Support`; everything else is §1–§4 above.  This is the step `obligation-4` asked
for, and it is the only new mathematics in this file — which is to say, none. -/

/-- **The C11 `B`-row lower bound, threshold form, coefficient 1 — UNCONDITIONAL.**

Identical to `agfv_bl_Bopt_ge_of_threshold` with the `Claim_C08_support` hypothesis discharged
by `agfv_c08s_claim_C08_support`.  This is the first time the two facts have been in one Lean
environment; before this the statement was available, not proved. -/
theorem agfv_c08c_Bopt_ge_of_threshold (n k : ℕ) (hstd : StdParams n k)
    {δ : ℝ} (hδ0 : 0 ≤ δ) (hδ1 : δ < 1) (r₀ : ℕ)
    (hcut : ∀ r : ℕ, 1 ≤ r → r < r₀ → agfv_c08A r (1 - δ) < (k : ℝ) + 1) :
    (r₀ : ℝ) ≤ Bopt n k δ :=
  agfv_bl_Bopt_ge_of_threshold n k hstd agfv_c08s_claim_C08_support hδ0 hδ1 r₀ hcut

/-- The single-hypothesis form, at `r₀ − 1`, also unconditional. -/
theorem agfv_c08c_Bopt_ge_of_threshold_mono (n k : ℕ) (hstd : StdParams n k)
    {δ : ℝ} (hδ0 : 0 ≤ δ) (hδ1 : δ < 1) (r₀ : ℕ)
    (hcut : agfv_c08A (r₀ - 1) (1 - δ) < (k : ℝ) + 1) :
    (r₀ : ℝ) ≤ Bopt n k δ :=
  agfv_bl_Bopt_ge_of_threshold_mono n k hstd agfv_c08s_claim_C08_support hδ0 hδ1 r₀ hcut

/-- The hypothesis really is discharged, stated as its own proposition so that the audit sees
`Claim_C08_support` as a *proved* `Prop` and not only as a hypothesis that was passed in.  The
type is the frozen `Blueprint.lean` `def`. -/
theorem agfv_c08c_claim_C08_support_holds : Claim_C08_support :=
  agfv_c08s_claim_C08_support


/-! # §6 -- NEW: the asymptotic wrapper

Only `agfv_c08c_Bopt_ge_of_threshold_mono` (§5) and `agfv_bl_Bopt_ge_one` (§4) are used from above;
everything else here is real analysis. -/

open Filter Asymptotics

/-- `Ln m >= 1` for every `m`, with no hypothesis: `Ln` takes `log (max 2 (log m)) / log 2` and
`max 2 (log m) >= 2`.  This is what makes the ratio form's division safe. -/
theorem agfv_c11b_one_le_Ln (m : ℕ) : 1 ≤ Ln m := by
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  unfold Ln
  rw [le_div_iff₀ hlog2, one_mul]
  exact Real.log_le_log (by norm_num) (le_max_left _ _)

/-- Once `log m >= 2` the `max` in `Ln` resolves to `log m`. -/
theorem agfv_c11b_Ln_eq {m : ℕ} (h : 2 ≤ Real.log m) : Ln m = Real.log (Real.log m) / Real.log 2 := by
  unfold Ln; rw [max_eq_right h]

/-- `ceil x - 1 <= x` in `R`, with the `Nat` subtraction handled at `ceil x = 0`. -/
theorem agfv_c11b_ceil_sub_one_le {x : ℝ} (hx : 0 ≤ x) : ((⌈x⌉₊ - 1 : ℕ):ℝ) ≤ x := by
  rcases Nat.eq_zero_or_pos ⌈x⌉₊ with h | h
  · rw [h]; simpa using hx
  · have h1 : (⌈x⌉₊ : ℝ) < x + 1 := Nat.ceil_lt_add_one hx
    have hcast : ((⌈x⌉₊ - 1 : ℕ):ℝ) = (⌈x⌉₊ : ℝ) - 1 := by
      have h2 : 1 ≤ ⌈x⌉₊ := h
      push_cast [Nat.cast_sub h2]; ring
    rw [hcast]; linarith

/-- **The `o(Lambda)` step.**  `L^c (C + D log L) + log 2 < L` eventually, for every `c < 1` and all
real `C, D`.  This is the only place the strict inequality `c < 1` is used, and it is used through
`isLittleO_log_rpow_atTop`: `log =o[atTop] (fun x => x^(1-c))`. -/
theorem agfv_c11b_ev_lt {c C D : ℝ} (hc : c < 1) :
    ∀ᶠ L in Filter.atTop, L ^ c * (C + D * Real.log L) + Real.log 2 < L := by
  have hε0 : (0:ℝ) < 1 - c := by linarith
  have h1 : Tendsto (fun L : ℝ => C / L ^ (1 - c)) atTop (nhds 0) := by
    have h := tendsto_rpow_neg_atTop (y := 1 - c) hε0
    have hcg : (fun L : ℝ => C / L ^ (1 - c)) =ᶠ[atTop] (fun L : ℝ => C * L ^ (-(1 - c))) := by
      filter_upwards [eventually_gt_atTop (0:ℝ)] with L hL
      rw [Real.rpow_neg hL.le]; ring
    refine Tendsto.congr' hcg.symm ?_
    simpa using h.const_mul C
  have h2 : Tendsto (fun L : ℝ => D * (Real.log L / L ^ (1 - c))) atTop (nhds 0) := by
    simpa using ((isLittleO_log_rpow_atTop hε0).tendsto_div_nhds_zero).const_mul D
  have h3 : Tendsto (fun L : ℝ => Real.log 2 / L) atTop (nhds 0) := by
    simpa using Filter.Tendsto.const_div_atTop (Filter.tendsto_id (α := ℝ)) (Real.log 2)
  have hsum : Tendsto
      (fun L : ℝ => (C + D * Real.log L) / L ^ (1 - c) + Real.log 2 / L) atTop (nhds 0) := by
    have hcg : (fun L : ℝ => (C + D * Real.log L) / L ^ (1 - c) + Real.log 2 / L)
        =ᶠ[atTop] (fun L : ℝ => (C / L ^ (1 - c) + D * (Real.log L / L ^ (1 - c)))
                      + Real.log 2 / L) := by
      filter_upwards [eventually_gt_atTop (0:ℝ)] with L hL
      have hne : L ^ (1 - c) ≠ 0 := by positivity
      field_simp
    refine Tendsto.congr' hcg.symm ?_
    simpa using (h1.add h2).add h3
  have hlt := hsum.eventually_lt_const (show (0:ℝ) < 1 by norm_num)
  filter_upwards [hlt, eventually_gt_atTop (0:ℝ)] with L hlt hL
  have hne : L ^ (1 - c) ≠ 0 := by positivity
  have hxe : L ^ c = L / L ^ (1 - c) := by
    have h := Real.rpow_sub hL 1 (1 - c)
    rw [Real.rpow_one] at h
    rw [show (1 : ℝ) - (1 - c) = c from by ring] at h
    exact h
  have hid : L * ((C + D * Real.log L) / L ^ (1 - c) + Real.log 2 / L)
      = L ^ c * (C + D * Real.log L) + Real.log 2 := by
    rw [hxe]; field_simp
  calc L ^ c * (C + D * Real.log L) + Real.log 2
      = L * ((C + D * Real.log L) / L ^ (1 - c) + Real.log 2 / L) := hid.symm
    _ < L * 1 := mul_lt_mul_of_pos_left hlt hL
    _ = L := mul_one L

/-- `(2:R)^s <= L^c` from `(s:R) log 2 <= c log L`.  Exact, through `exp`/`log`; no estimate. -/
theorem agfv_c11b_pow_le {s : ℕ} {L c : ℝ} (hLpos : 0 < L)
    (h : (s:ℝ) * Real.log 2 ≤ c * Real.log L) : (2:ℝ) ^ s ≤ L ^ c := by
  have h1 : (2:ℝ) ^ s = Real.exp ((s:ℝ) * Real.log 2) := by
    rw [← Real.log_pow, Real.exp_log (by positivity)]
  have h2 : L ^ c = Real.exp (Real.log L * c) := Real.rpow_def_of_pos hLpos c
  rw [h1, h2]
  exact Real.exp_le_exp.2 (by linarith [h])

/-- **The threshold estimate.**  `A_s(theta) < k+1` from `2^s <= L^c`, `(s:R) <= 2 log L` and the
`o(Lambda)` inequality.  `theta <= 1` makes `A_s(theta) >= 2`, hence `log A_s(theta) > 0`, which is
what licenses the product comparison; `6^(s-1)`'s `Nat` subtraction is absorbed by
`(s-1 : N) <= s`. -/
theorem agfv_c11b_threshold {s : ℕ} {θ L c : ℝ} {k : ℕ}
    (hθ0 : 0 < θ) (hθ1 : θ ≤ 1) (hL1 : 1 ≤ L)
    (h2s : (2:ℝ) ^ s ≤ L ^ c)
    (hs2 : (s:ℝ) ≤ 2 * Real.log L)
    (hkey : L ^ c * ((Real.log 2 - Real.log θ) + (2 * Real.log 6) * Real.log L)
              < Real.log ((k:ℝ) + 1)) :
    agfv_c08A s θ < (k:ℝ) + 1 := by
  have hLpos : (0:ℝ) < L := by linarith
  have h6 : (1:ℝ) ≤ (6:ℝ) ^ (s - 1) := one_le_pow₀ (by norm_num)
  set A : ℝ := 2 * (6:ℝ) ^ (s - 1) / θ with hA
  have hApos : (0:ℝ) < A := by rw [hA]; positivity
  have hA2 : (2:ℝ) ≤ A := by rw [hA, le_div_iff₀ hθ0]; nlinarith
  have hlogA_pos : 0 < Real.log A := Real.log_pos (by linarith)
  have hlog6 : 0 < Real.log 6 := Real.log_pos (by norm_num)
  have hlogL : 0 ≤ Real.log L := Real.log_nonneg hL1
  have hlogA_le : Real.log A
      ≤ (Real.log 2 - Real.log θ) + (2 * Real.log 6) * Real.log L := by
    have h1 : Real.log A = Real.log 2 + ((s - 1 : ℕ):ℝ) * Real.log 6 - Real.log θ := by
      rw [hA, Real.log_div (by positivity) (ne_of_gt hθ0),
        Real.log_mul (by norm_num) (by positivity), Real.log_pow]
    have hsl : ((s - 1 : ℕ):ℝ) ≤ 2 * Real.log L :=
      le_trans (by exact_mod_cast Nat.sub_le s 1) hs2
    rw [h1]; nlinarith [hsl, hlog6]
  have hexp : ∀ m : ℕ, A ^ m = Real.exp ((m:ℝ) * Real.log A) := by
    intro m; rw [← Real.log_pow, Real.exp_log (by positivity)]
  have hstep : ((2 ^ s : ℕ):ℝ) * Real.log A
      ≤ L ^ c * ((Real.log 2 - Real.log θ) + (2 * Real.log 6) * Real.log L) := by
    have hc1 : ((2 ^ s : ℕ):ℝ) = (2:ℝ) ^ s := by push_cast; ring
    rw [hc1]
    exact mul_le_mul h2s hlogA_le hlogA_pos.le (by positivity)
  calc agfv_c08A s θ = Real.exp (((2 ^ s : ℕ):ℝ) * Real.log A) := by
        rw [agfv_c08A, ← hA]; exact hexp (2 ^ s)
    _ ≤ Real.exp (L ^ c * ((Real.log 2 - Real.log θ) + (2 * Real.log 6) * Real.log L)) :=
        Real.exp_le_exp.2 hstep
    _ < Real.exp (Real.log ((k:ℝ) + 1)) := Real.exp_lt_exp.2 hkey
    _ = (k:ℝ) + 1 := Real.exp_log (by positivity)

theorem agfv_c11b_tendsto_log : Tendsto (fun k : ℕ => Real.log ((2 * k : ℕ) : ℝ)) atTop atTop := by
  refine Real.tendsto_log_atTop.comp ?_
  refine tendsto_natCast_atTop_atTop.comp ?_
  exact Filter.tendsto_atTop_atTop.2 (fun b => ⟨b, fun a ha => by omega⟩)

/-- The core, for a strictly positive coefficient `0 < c < 1`.  `Bopt` enters only through
`agfv_c08c_Bopt_ge_of_threshold_mono`, i.e. through the threshold form, unconditionally. -/
theorem agfv_c11b_core {δ : ℝ} (hδ0 : 0 ≤ δ) (hδ1 : δ < 1) {c : ℝ} (hc0 : 0 < c) (hc1 : c < 1) :
    ∀ᶠ k in Filter.atTop, c * Ln (2 * k) ≤ Bopt (2 * k) k δ := by
  have hθ0 : (0:ℝ) < 1 - δ := by linarith
  have hθ1 : (1:ℝ) - δ ≤ 1 := by linarith
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hlog2h : (1:ℝ)/2 < Real.log 2 := by have := Real.log_two_gt_d9; linarith
  have hA := agfv_c11b_tendsto_log.eventually (eventually_ge_atTop (2:ℝ))
  have hB := agfv_c11b_tendsto_log.eventually
    (agfv_c11b_ev_lt (c := c) (C := Real.log 2 - Real.log (1 - δ)) (D := 2 * Real.log 6) hc1)
  filter_upwards [hA, hB, eventually_ge_atTop 1] with k hLge2 hkey hk1
  have hkpos : (0:ℝ) < (k:ℝ) := by exact_mod_cast hk1
  set L : ℝ := Real.log ((2 * k : ℕ) : ℝ) with hLdef
  have hL1 : (1:ℝ) ≤ L := by linarith
  have hLpos : (0:ℝ) < L := by linarith
  have hLn : Ln (2 * k) = Real.log L / Real.log 2 := agfv_c11b_Ln_eq hLge2
  set x : ℝ := c * Ln (2 * k) with hx
  have hx0 : 0 ≤ x := by
    rw [hx]
    exact mul_nonneg hc0.le (le_trans zero_le_one (agfv_c11b_one_le_Ln (2 * k)))
  set r₀ : ℕ := ⌈x⌉₊ with hr₀
  set s : ℕ := r₀ - 1 with hs
  have hsx : (s:ℝ) ≤ x := by rw [hs, hr₀]; exact agfv_c11b_ceil_sub_one_le hx0
  have hxform : x = c * Real.log L / Real.log 2 := by rw [hx, hLn]; ring
  have ha : (s:ℝ) * Real.log 2 ≤ c * Real.log L := by
    have hthis := hsx
    rw [hxform, div_eq_mul_inv] at hthis
    have h2 : (s:ℝ) * Real.log 2 ≤ (c * Real.log L * (Real.log 2)⁻¹) * Real.log 2 :=
      mul_le_mul_of_nonneg_right hthis hlog2.le
    rw [mul_assoc, inv_mul_cancel₀ (ne_of_gt hlog2), mul_one] at h2
    exact h2
  have h2s : (2:ℝ) ^ s ≤ L ^ c := agfv_c11b_pow_le hLpos ha
  have hlogL : 0 ≤ Real.log L := Real.log_nonneg hL1
  have hs2 : (s:ℝ) ≤ 2 * Real.log L := by
    have h1 : (s:ℝ) * Real.log 2 ≤ Real.log L := by
      have hcl : c * Real.log L ≤ Real.log L := by nlinarith
      linarith [ha]
    nlinarith [h1, hlog2h, Nat.cast_nonneg (α := ℝ) s]
  have hlogk : L - Real.log 2 ≤ Real.log ((k:ℝ) + 1) := by
    have hcast : ((2 * k : ℕ) : ℝ) = 2 * (k:ℝ) := by push_cast; ring
    have hsplit : L = Real.log 2 + Real.log (k:ℝ) := by
      rw [hLdef, hcast, Real.log_mul (by norm_num) (ne_of_gt hkpos)]
    have hmono : Real.log (k:ℝ) ≤ Real.log ((k:ℝ) + 1) := Real.log_le_log hkpos (by linarith)
    linarith [hsplit, hmono]
  have hkey' : L ^ c * ((Real.log 2 - Real.log (1 - δ)) + (2 * Real.log 6) * Real.log L)
      < Real.log ((k:ℝ) + 1) := by linarith [hkey, hlogk]
  have hthreshold : agfv_c08A s (1 - δ) < (k:ℝ) + 1 :=
    agfv_c11b_threshold hθ0 hθ1 hL1 h2s hs2 hkey'
  have hBO : (r₀:ℝ) ≤ Bopt (2 * k) k δ :=
    agfv_c08c_Bopt_ge_of_threshold_mono (2 * k) k ⟨rfl, hk1⟩ hδ0 hδ1 r₀
      (by rw [← hs]; exact hthreshold)
  exact le_trans (Nat.le_ceil x) hBO

/-- **The C11 `B`-row asymptotic lower bound, coefficient 1.**  For every `0 <= delta < 1` and every
coefficient `c < 1`, eventually `c * Ln(2k) <= B_{2k}(delta)`.  The `c <= 0` range is not vacuous
and is discharged by `agfv_bl_Bopt_ge_one` together with `Ln >= 1 > 0`, so the statement holds for
every real `c < 1` and not only for `c` in `(0,1)`. -/
theorem agfv_c11b_Bopt_ge_coeff {δ : ℝ} (hδ0 : 0 ≤ δ) (hδ1 : δ < 1) {c : ℝ} (hc1 : c < 1) :
    ∀ᶠ k in Filter.atTop, c * Ln (2 * k) ≤ Bopt (2 * k) k δ := by
  rcases le_or_gt c 0 with hc0 | hc0
  · filter_upwards [eventually_ge_atTop 1] with k hk1
    have h1 : (1:ℝ) ≤ Bopt (2 * k) k δ := agfv_bl_Bopt_ge_one (2 * k) k ⟨rfl, hk1⟩ hδ0
    have hLn0 : (0:ℝ) ≤ Ln (2 * k) := by linarith [agfv_c11b_one_le_Ln (2 * k)]
    nlinarith [hc0, hLn0, h1]
  · exact agfv_c11b_core hδ0 hδ1 hc0 hc1

/-- The ratio form: `liminf_k B_{2k}(delta) / Ln(2k) >= 1`, written as an eventual inequality for
every coefficient below one.  The division is by `Ln (2k) >= 1`, never by a possibly-zero quantity,
and no `Filter.liminf` over `R` (whose value on an unbounded set is `Real.sSup`'s junk `0`) is
invoked. -/
theorem agfv_c11b_ratio_ge {δ : ℝ} (hδ0 : 0 ≤ δ) (hδ1 : δ < 1) {c : ℝ} (hc1 : c < 1) :
    ∀ᶠ k in Filter.atTop, c ≤ Bopt (2 * k) k δ / Ln (2 * k) := by
  filter_upwards [agfv_c11b_Bopt_ge_coeff hδ0 hδ1 hc1] with k hk
  have hpos : (0:ℝ) < Ln (2 * k) := by linarith [agfv_c11b_one_le_Ln (2 * k)]
  rw [le_div_iff₀ hpos]
  exact hk

/-- The same in the index `Claim_C11_B_limit` uses (`t`, with an offset `k₀`), so that the
comparison with the frozen target is mechanical rather than a matter of reading.  `Claim_C11_B_limit`
asserts the LIMIT is `1`; this is the `liminf >= 1` half only. -/
theorem agfv_c11b_ratio_ge_offset {δ : ℝ} (hδ0 : 0 ≤ δ) (hδ1 : δ < 1) {c : ℝ} (hc1 : c < 1)
    (k₀ : ℕ) :
    ∀ᶠ t in Filter.atTop,
      c ≤ Bopt (2 * (t + k₀)) (t + k₀) δ / Ln (2 * (t + k₀)) := by
  have hshift : Tendsto (fun t : ℕ => t + k₀) atTop atTop :=
    Filter.tendsto_atTop_atTop.2 (fun b => ⟨b, fun a ha => by omega⟩)
  exact hshift.eventually (agfv_c11b_ratio_ge hδ0 hδ1 hc1)

end AGF

set_option autoImplicit false
set_option relaxedAutoImplicit false

/-! # §C -- verbatim copy of `devB1/MeanBridge.lean`, body only -/

namespace AGF
namespace MB

open Finset

variable {n : ℕ}

/-! ## §1  The terminal slice of the frozen finite carrier -/

/-- The terminal histories of `AGFCore.Transcript`'s carrier `histsUpTo n n []`.  This is the
index set of all four marginal identities, written once. -/
def termSet (n : ℕ) : Finset (History n) :=
  (histsUpTo n n ([] : History n)).filter (fun g => size g = 0)

lemma termSet_def (n : ℕ) :
    termSet n = (histsUpTo n n ([] : History n)).filter (fun g => size g = 0) := rfl

lemma mem_termSet {g : History n} :
    g ∈ termSet n ↔ g ∈ histsUpTo n n ([] : History n) ∧ size g = 0 := Finset.mem_filter

/-- **Every terminal history charges at least one batch.**  `R ≥ 1` of AGF-08 §1.4, read off the
transcript: the empty history has `size = n > 0`, so it is not terminal. -/
lemma one_le_depth_of_term {g : History n} (hn : 0 < n) (hg : size g = 0) : 1 ≤ depth g := by
  cases g with
  | nil => rw [size_nil] at hg; omega
  | cons a t => simp [depth]

/-! ## §2  The three quantities, kept apart

`tailMass` is the mean-budget tail `Pr_π[R > r]`.  It is a sum over **all** terminal histories of
depth `> r`, legal or illegal: AGF-08 §1.3 charges every batch after the first illegal prefix, and
the cost side must see them. -/

/-- `Pr_π[R > r]`: the transcript mass on terminal histories deeper than the deadline `r`. -/
noncomputable def tailMass (k : ℕ) (π : BehPolicy n) (r : ℕ) : ℝ :=
  ∑ g ∈ (termSet n).filter (fun g => r < depth g), behHistLaw k π n ([] : History n) g

/-! ## §3  The deadline inequality: `E R ≥ 1 + r·Pr[R > r]`

Markov on an integer-valued `R ≥ 1`.  The only inputs are the cost marginal identity, total
terminal mass `1`, and nonnegativity of the transcript law.  No success, no legality, no C08. -/

theorem agfv_mb_cost_ge_tail (hn : 0 < n) (k : ℕ) (π : BehPolicy n) (r : ℕ) :
    1 + (r : ℝ) * tailMass k π r ≤ behCost k π n ([] : History n) := by
  have hnn : ∀ g : History n, 0 ≤ behHistLaw k π n ([] : History n) g := fun g =>
    C10Beh.behHistLaw_nonneg k π n [] g
  have hmass : ∑ g ∈ termSet n, behHistLaw k π n ([] : History n) g = 1 :=
    Marg.behHistLaw_mass k π n ([] : History n) (histsUpTo n n ([] : History n))
      (by rw [size_nil]) (fun g hg => hg)
  have hcost : behCost k π n ([] : History n)
      = ∑ g ∈ termSet n, (depth g : ℝ) * behHistLaw k π n ([] : History n) g :=
    Marg.cost_is_marginal n k π
  have htail : (r : ℝ) * tailMass k π r
      = ∑ g ∈ termSet n,
          (if r < depth g then (r : ℝ) * behHistLaw k π n ([] : History n) g else 0) := by
    rw [tailMass, Finset.mul_sum, Finset.sum_filter]
  have key : ∑ g ∈ termSet n,
        (behHistLaw k π n ([] : History n) g
          + (if r < depth g then (r : ℝ) * behHistLaw k π n ([] : History n) g else 0))
      ≤ ∑ g ∈ termSet n, (depth g : ℝ) * behHistLaw k π n ([] : History n) g := by
    refine Finset.sum_le_sum (fun g hg => ?_)
    have h1 : 1 ≤ depth g := one_le_depth_of_term hn (mem_termSet.1 hg).2
    have h1' : (1 : ℝ) ≤ (depth g : ℝ) := by exact_mod_cast h1
    by_cases hd : r < depth g
    · rw [if_pos hd]
      have hrd : (r : ℝ) + 1 ≤ (depth g : ℝ) := by
        have : r + 1 ≤ depth g := hd
        exact_mod_cast this
      nlinarith [hnn g]
    · rw [if_neg hd]
      nlinarith [hnn g]
  rw [Finset.sum_add_distrib, hmass] at key
  rw [hcost, htail]
  linarith

/-! ## §4  The success marginal

`succMass n k (behOutLaw k π n [])` is the transcript mass on **legal** terminal histories.  This
is the second lemma `obligation-5` names, and it is where `AGF.agfv_legal_complete_iff` is used:
at a complete history, `Legal` and "the output word is balanced" are the same predicate. -/

theorem agfv_mb_succMass_eq (k : ℕ) (π : BehPolicy n) :
    succMass n k (behOutLaw k π n ([] : History n))
      = ∑ g ∈ (termSet n).filter (fun g => Legal k g), behHistLaw k π n ([] : History n) g := by
  have hout := Marg.out_is_marginal n k π
  have hstep : ∀ x ∈ Vset n k, behOutLaw k π n ([] : History n) x
      = ∑ g ∈ termSet n,
          (if outBits g = x then behHistLaw k π n ([] : History n) g else 0) := by
    intro x _
    have h1 : (histsUpTo n n ([] : History n)).filter (fun g => size g = 0 ∧ outBits g = x)
        = (termSet n).filter (fun g => outBits g = x) := by
      rw [termSet, Finset.filter_filter]
    rw [hout x, h1, Finset.sum_filter]
  rw [succMass, Finset.sum_congr rfl hstep, Finset.sum_comm, Finset.sum_filter]
  refine Finset.sum_congr rfl (fun g hg => ?_)
  have hsz : size g = 0 := (mem_termSet.1 hg).2
  rw [Finset.sum_ite_eq (Vset n k) (outBits g) (fun _ => behHistLaw k π n ([] : History n) g)]
  refine if_congr ?_ rfl rfl
  constructor
  · intro hV
    exact ((agfv_legal_complete_iff k hsz).2 hV).1
  · intro hL
    exact (agfv_legal_complete_iff k hsz).1 ⟨hL, hsz⟩

/-! ## §5  Success beyond the deadline is at most everything beyond the deadline

This is the only place the success-conditioned quantity meets the mean budget, and it is an
inequality in the safe direction: dropping the legality constraint can only enlarge the set. -/

theorem agfv_mb_gap_le_tail (k : ℕ) (π : BehPolicy n) (r : ℕ) :
    succMass n k (behOutLaw k π n ([] : History n)) - behSuccWithin k π n r ([] : History n)
      ≤ tailMass k π r := by
  have hnn : ∀ g : History n, 0 ≤ behHistLaw k π n ([] : History n) g := fun g =>
    C10Beh.behHistLaw_nonneg k π n [] g
  have hs := Marg.succ_is_marginal n k π r
  have h1 : (histsUpTo n n ([] : History n)).filter
        (fun g => size g = 0 ∧ Legal k g ∧ depth g ≤ r)
      = ((termSet n).filter (fun g => Legal k g)).filter (fun g => depth g ≤ r) := by
    ext g
    simp only [termSet, Finset.mem_filter, and_assoc]
  have hsplit := Finset.sum_filter_add_sum_filter_not ((termSet n).filter (fun g => Legal k g))
    (fun g => depth g ≤ r) (behHistLaw k π n ([] : History n))
  have hsub : ((termSet n).filter (fun g => Legal k g)).filter (fun g => ¬ depth g ≤ r)
      ⊆ (termSet n).filter (fun g => r < depth g) := by
    intro g hg
    simp only [Finset.mem_filter] at hg ⊢
    exact ⟨hg.1.1, by omega⟩
  have hle : ∑ g ∈ ((termSet n).filter (fun g => Legal k g)).filter (fun g => ¬ depth g ≤ r),
      behHistLaw k π n ([] : History n) g ≤ tailMass k π r :=
    Finset.sum_le_sum_of_subset_of_nonneg hsub (fun g _ _ => hnn g)
  rw [agfv_mb_succMass_eq, hs, h1]
  linarith

/-! ## §6  The bridge, with no C08 input

`1 + r(Pr[success] − Pr[success ∧ R ≤ r]) ≤ E R`.  This is `Claim_C08_mean_bridge` with `θ` at its
largest admissible value and `GrRec` replaced by the policy's own capped success — i.e. exactly the
content that is not about `G_r`. -/

theorem agfv_mb_deficit (n k : ℕ) (hn : 0 < n) (π : BehPolicy n) (r : ℕ) :
    1 + (r : ℝ) * (succMass n k (behOutLaw k π n ([] : History n))
        - behSuccWithin k π n r ([] : History n))
      ≤ behCost k π n ([] : History n) := by
  have h1 := agfv_mb_cost_ge_tail hn k π r
  have h2 := agfv_mb_gap_le_tail k π r
  have hr : (0 : ℝ) ≤ (r : ℝ) := Nat.cast_nonneg r
  nlinarith [mul_le_mul_of_nonneg_left h2 hr]

/-! ## §7  `Claim_C08_mean_bridge`, from the all-policy support bound -/

/-- **The frozen `Claim_C08_mean_bridge`**, from `Claim_C08_all_policy` and nothing else.

The hypothesis is the FORMALIZED `claim-1`; it is taken as a Prop because that proof lives in
a branch artifact rather than in `AGFCore`.  Note which direction each ingredient points:
`θ ≤ Pr[success]` is a hypothesis on the policy, `Pr[success ∧ R ≤ r] ≤ G_r` is the C08 upper
bound, and `r ≥ 0` lets the two be combined.  `1 ≤ r` is carried because
`Claim_C08_all_policy` carries it (`ASM-362176e8`: the formula is false at `r = 0`). -/
theorem agfv_mb_claim_C08_mean_bridge (n k : ℕ) (hap : Claim_C08_all_policy n k) :
    Claim_C08_mean_bridge n k := by
  intro hstd π r θ hr _ _ hθ
  have hn : 0 < n := by obtain ⟨hn2, hk⟩ := hstd; omega
  have hG : behSuccWithin k π n r ([] : History n) ≤ GrRec r n (k : ℤ) := hap hstd π r hr
  have hd := agfv_mb_deficit n k hn π r
  have hrr : (0 : ℝ) ≤ (r : ℝ) := Nat.cast_nonneg r
  nlinarith [mul_le_mul_of_nonneg_left
    (show θ - GrRec r n (k : ℤ)
        ≤ succMass n k (behOutLaw k π n ([] : History n))
            - behSuccWithin k π n r ([] : History n) from by linarith) hrr]

/-! ## §8  The explicit envelope form

`GrRec` is replaced by the C08 envelope, which is a library theorem
(`AGF.agfv_c08s_claim_C08_support`).  `distToEdge (2k) k = k` is the balanced initial state. -/

lemma distToEdge_balanced (k : ℕ) : distToEdge (2 * k) (k : ℤ) = k := by
  have h : ((2 * k : ℕ) : ℤ) - (k : ℤ) = (k : ℤ) := by push_cast; ring
  rw [distToEdge, h, min_self]
  simp

theorem agfv_mb_mean_bridge_envelope (k : ℕ) (hap : Claim_C08_all_policy (2 * k) k)
    (hstd : StdParams (2 * k) k) (π : BehPolicy (2 * k)) (r : ℕ) (hr : 1 ≤ r) (θ : ℝ)
    (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1)
    (hθ : θ ≤ succMass (2 * k) k (behOutLaw k π (2 * k) ([] : History (2 * k)))) :
    1 + (r : ℝ) * (θ - c08Envelope r k)
      ≤ behCost k π (2 * k) ([] : History (2 * k)) := by
  have hbr := agfv_mb_claim_C08_mean_bridge (2 * k) k hap hstd π r θ hr hθ0 hθ1 hθ
  have hsup : GrRec r (2 * k) (k : ℤ) ≤ c08Envelope r (distToEdge (2 * k) (k : ℤ)) :=
    agfv_c08s_claim_C08_support r (2 * k) (k : ℤ) hr (by positivity) (by push_cast; omega)
  rw [distToEdge_balanced k] at hsup
  have hrr : (0 : ℝ) ≤ (r : ℝ) := Nat.cast_nonneg r
  nlinarith [mul_le_mul_of_nonneg_left hsup hrr]

/-! ## §9  KL feasibility gives success mass, on the behavioural class

The direction AGF-08 §4.3 requires for `F` and `P`: "KL feasibility implies `q(Vₙ) ≥ 1 − δ`".
The engine is the library's tangent-line inequality `-log s ≤ klSum`.  Note that this is the
*only* direction available: the converse is false without symmetrisation
(`AGF.agfv_leakage_zero_not_KL_zero`). -/

lemma absCont_of_KL_le_coe {k : ℕ} {q : (Fin n → Bool) → ℝ} {ε : ℝ}
    (h : KL n k q ≤ ((ε : ℝ) : WithTop ℝ)) : AbsCont n k q := by
  by_contra hac
  have htop : KL n k q = ⊤ := by simp only [KL]; rw [if_neg hac]
  rw [htop, top_le_iff] at h
  exact (WithTop.coe_ne_top) h

theorem agfv_mb_succMass_ge_of_KL {k : ℕ} (hk : k ≤ n) {q : (Fin n → Bool) → ℝ}
    {δ : ℝ} (hδ1 : δ < 1) (h : KL n k q ≤ ((epsOf δ : ℝ) : WithTop ℝ)) :
    1 - δ ≤ succMass n k q := by
  have hac : AbsCont n k q := absCont_of_KL_le_coe h
  have hKLeq : KL n k q = ((klSum n k q : ℝ) : WithTop ℝ) := by
    simp only [KL]; rw [if_pos hac]
  have hkl : klSum n k q ≤ epsOf δ := by
    rw [hKLeq] at h; exact WithTop.coe_le_coe.1 h
  have hspos : 0 < succMass n k q := by
    obtain ⟨x, hx⟩ := agfv_Vset_nonempty hk
    rw [succMass]
    exact Finset.sum_pos' (fun y hy => (hac y hy).le) ⟨x, hx, hac x hx⟩
  have hd0 : (0 : ℝ) < 1 - δ := by linarith
  have hneg : -Real.log (succMass n k q) ≤ klSum n k q :=
    agfv_klzero_neg_log_le_klSum hk hac
  have hlog : Real.log (1 - δ) ≤ Real.log (succMass n k q) := by
    have : epsOf δ = -Real.log (1 - δ) := rfl
    rw [this] at hkl
    linarith
  calc 1 - δ = Real.exp (Real.log (1 - δ)) := (Real.exp_log hd0).symm
    _ ≤ Real.exp (Real.log (succMass n k q)) := Real.exp_le_exp.2 hlog
    _ = succMass n k q := Real.exp_log hspos

/-! ## §10  The `Popt` lower bound, with the `sInf` hypothesis in the type

`Real.sInf ∅ = 0`, so the nonemptiness hypothesis is load-bearing and is NOT discharged here: the
library proves feasible-set nonemptiness for `Aopt`, `Bopt`, `Hopt` and `Fopt`
(`AGFCore/OptNonempty.lean`) and for `Popt` only in branch artifacts (`obligation-2`,
`obligation-3`).  Boundedness below is a library fact (`agfv_Popt_feasible_bddBelow`) and is not
needed for a lower bound, but is recorded here so that the two `sInf` hygiene conditions of
AGF-08 §4.3 are both visible. -/

/-- `Popt`'s feasible cost set, named so that the nonemptiness hypothesis can be stated. -/
def poptSet (n k : ℕ) (δ : ℝ) : Set ℝ :=
  {c : ℝ | ∃ π : BehPolicy n,
      KL n k (behOutLaw k π n ([] : History n)) ≤ ((epsOf δ : ℝ) : WithTop ℝ)
        ∧ c = behCost k π n ([] : History n)}

lemma popt_eq_sInf (n k : ℕ) (δ : ℝ) : Popt n k δ = sInf (poptSet n k δ) := rfl

lemma poptSet_bddBelow (n k : ℕ) (δ : ℝ) : BddBelow (poptSet n k δ) :=
  agfv_Popt_feasible_bddBelow n k δ

/-- **Every KL-feasible behavioural policy pays at least the bridge bound.**  A statement about the
feasible set, so it is immune to the `sInf` convention. -/
theorem agfv_mb_poptSet_ge (k : ℕ) (hap : Claim_C08_all_policy (2 * k) k)
    (hstd : StdParams (2 * k) k) {δ : ℝ} (hδ0 : 0 ≤ δ) (hδ1 : δ < 1) (r : ℕ) (hr : 1 ≤ r) :
    ∀ c ∈ poptSet (2 * k) k δ, 1 + (r : ℝ) * ((1 - δ) - c08Envelope r k) ≤ c := by
  rintro c ⟨π, hfeas, rfl⟩
  have hk : k ≤ 2 * k := by omega
  have hsm : 1 - δ ≤ succMass (2 * k) k (behOutLaw k π (2 * k) ([] : History (2 * k))) :=
    agfv_mb_succMass_ge_of_KL hk hδ1 hfeas
  exact agfv_mb_mean_bridge_envelope k hap hstd π r hr (1 - δ) (by linarith) (by linarith) hsm

/-- **The `Popt` lower bound.**  The nonemptiness hypothesis is the whole `sInf` hygiene content
and is deliberately not hidden. -/
theorem agfv_mb_popt_ge_of_nonempty (k : ℕ) (hap : Claim_C08_all_policy (2 * k) k)
    (hstd : StdParams (2 * k) k) {δ : ℝ} (hδ0 : 0 ≤ δ) (hδ1 : δ < 1)
    (hne : (poptSet (2 * k) k δ).Nonempty) (r : ℕ) (hr : 1 ≤ r) :
    1 + (r : ℝ) * ((1 - δ) - c08Envelope r k) ≤ Popt (2 * k) k δ := by
  rw [popt_eq_sInf]
  exact le_csInf hne (agfv_mb_poptSet_ge k hap hstd hδ0 hδ1 r hr)

end MB
end AGF

/-! # §D -- NEW: the mean bridge with no hypotheses, and the C11 `P`-row lower coefficient -/

namespace AGF
namespace MB

open Filter

/-- **`Claim_C08_mean_bridge`, with no hypotheses.**  `Claim_C08_all_policy` is discharged by
`AGF.CapV2.agfv_apb_claim_C08_all_policy` of §A (`claim-1`, FORMALIZED).

SCOPE, unchanged by dropping the hypothesis: the class is `BehPolicy`.  AGF-08 §1.2's class
*contains* it (`ASM-2669230b`), and this is a LOWER bound on cost, so the inclusion may not be run
backwards.  §A's `agfv_apb_seed_envelope` extends the *support* bound to `Faithful.SeedPolicy`; the
mean bridge is not extended there, because `behCost`'s seed analogue would need a seed-side cost
marginal that no module has. -/
theorem agfv_mb_claim_C08_mean_bridge_closed (n k : ℕ) : Claim_C08_mean_bridge n k :=
  agfv_mb_claim_C08_mean_bridge n k (CapV2.agfv_apb_claim_C08_all_policy n k)

/-- The `Popt` lower bound with `Claim_C08_all_policy` discharged. -/
theorem agfv_mb_popt_ge_closed (k : ℕ) (hstd : StdParams (2 * k) k) {δ : ℝ}
    (hδ0 : 0 ≤ δ) (hδ1 : δ < 1) (hne : (poptSet (2 * k) k δ).Nonempty) (r : ℕ) (hr : 1 ≤ r) :
    1 + (r : ℝ) * ((1 - δ) - c08Envelope r k) ≤ Popt (2 * k) k δ :=
  agfv_mb_popt_ge_of_nonempty k (CapV2.agfv_apb_claim_C08_all_policy (2 * k) k) hstd hδ0 hδ1 hne r hr

/-! ## §D.1  `Popt ≥ 1 − δ`, and the deadline form of the lower bound

Both are instances of `agfv_mb_popt_ge_closed`.  `c08Envelope r d ≤ 1` is the `min 1` clamp, so the
`r = 1` instance already gives a positive lower bound — which is exactly the statement that becomes
false if the `sInf` is taken over the empty set, hence the `hne` hypothesis. -/

lemma c08Envelope_le_one (r d : ℕ) : c08Envelope r d ≤ 1 := by
  rw [c08Envelope]; exact min_le_left _ _

theorem agfv_mb_popt_ge_one_sub_delta (k : ℕ) (hstd : StdParams (2 * k) k) {δ : ℝ}
    (hδ0 : 0 ≤ δ) (hδ1 : δ < 1) (hne : (poptSet (2 * k) k δ).Nonempty) :
    1 - δ ≤ Popt (2 * k) k δ := by
  have h := agfv_mb_popt_ge_closed k hstd hδ0 hδ1 hne 1 (le_refl 1)
  have he := c08Envelope_le_one 1 k
  norm_num at h
  linarith

/-- **The deadline form.**  If the C08 envelope at horizon `r` is at most `ε`, then every
KL-feasible behavioural policy pays at least `1 + r(1 − δ − ε)`.  The three quantities stay apart:
`ε` bounds `Pr[success ∧ R ≤ r]`, `1 − δ` bounds `Pr[success]` from below, and the conclusion is
about `E R`. -/
theorem agfv_mb_popt_ge_of_envelope_le (k : ℕ) (hstd : StdParams (2 * k) k) {δ ε : ℝ}
    (hδ0 : 0 ≤ δ) (hδ1 : δ < 1) (hne : (poptSet (2 * k) k δ).Nonempty)
    (r : ℕ) (hr : 1 ≤ r) (hev : c08Envelope r k ≤ ε) :
    1 + (r : ℝ) * ((1 - δ) - ε) ≤ Popt (2 * k) k δ := by
  have h := agfv_mb_popt_ge_closed k hstd hδ0 hδ1 hne r hr
  have hrr : (0 : ℝ) ≤ (r : ℝ) := Nat.cast_nonneg r
  nlinarith

/-! ## §D.2  A cutoff at every tolerance

`agfv_c11b_core` of §B builds its horizon at the single tolerance `θ = 1 − δ`, because the `B` row
needs no other.  The mean bridge needs an arbitrary `θ`, so the same construction is redone with `θ`
a parameter.  Everything used is §B's: `agfv_c11b_tendsto_log`, `agfv_c11b_ev_lt`,
`agfv_c11b_Ln_eq`, `agfv_c11b_one_le_Ln`, `agfv_c11b_pow_le`, `agfv_c11b_threshold`,
`agfv_bl_envelope_lt_of_c08A_lt`. -/

lemma sub_one_le_cast_ceil_sub_one (x : ℝ) : x - 1 ≤ ((⌈x⌉₊ - 1 : ℕ) : ℝ) := by
  rcases Nat.eq_zero_or_pos ⌈x⌉₊ with h | h
  · have hx0 : x ≤ 0 := by
      have hle := Nat.le_ceil x
      rw [h] at hle; simpa using hle
    rw [h]; simp; linarith
  · have hcast : ((⌈x⌉₊ - 1 : ℕ) : ℝ) = (⌈x⌉₊ : ℝ) - 1 := by
      push_cast [Nat.cast_sub h]; ring
    rw [hcast]; linarith [Nat.le_ceil x]

/-- **`Ln (2k) → ∞`.**  Needed so that the cutoff horizon is eventually `≥ 1`, which
`Claim_C08_all_policy`'s `1 ≤ r` demands (`ASM-362176e8`: the support formula is false at `r = 0`). -/
theorem agfv_mb_tendsto_Ln : Tendsto (fun k : ℕ => Ln (2 * k)) atTop atTop := by
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have h3 : Tendsto (fun k : ℕ => Real.log (Real.log ((2 * k : ℕ) : ℝ)) / Real.log 2)
      atTop atTop :=
    Filter.Tendsto.atTop_div_const hlog2 (Real.tendsto_log_atTop.comp agfv_c11b_tendsto_log)
  refine h3.congr' ?_
  filter_upwards [agfv_c11b_tendsto_log.eventually (eventually_ge_atTop (2 : ℝ))] with k hk
  exact (agfv_c11b_Ln_eq hk).symm

/-- **The cutoff, at an arbitrary tolerance `θ`.**  For every `0 < θ ≤ 1` and every `0 < c < 1`,
eventually there is a horizon `s ≥ 1` with `c·Ln(2k) − 1 ≤ s` and C08 envelope below `θ`. -/
theorem agfv_mb_cutoff {θ : ℝ} (hθ0 : 0 < θ) (hθ1 : θ ≤ 1) {c : ℝ} (hc0 : 0 < c) (hc1 : c < 1) :
    ∀ᶠ k in Filter.atTop, ∃ s : ℕ,
      1 ≤ s ∧ c * Ln (2 * k) - 1 ≤ (s : ℝ) ∧ c08Envelope s k < θ := by
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hlog2h : (1 : ℝ) / 2 < Real.log 2 := by have := Real.log_two_gt_d9; linarith
  have hA := agfv_c11b_tendsto_log.eventually (eventually_ge_atTop (2 : ℝ))
  have hB := agfv_c11b_tendsto_log.eventually
    (agfv_c11b_ev_lt (c := c) (C := Real.log 2 - Real.log θ) (D := 2 * Real.log 6) hc1)
  have hC := agfv_mb_tendsto_Ln.eventually (eventually_ge_atTop (2 / c))
  filter_upwards [hA, hB, hC, eventually_ge_atTop 1] with k hLge2 hkey hLnbig hk1
  have hkpos : (0 : ℝ) < (k : ℝ) := by exact_mod_cast hk1
  set L : ℝ := Real.log ((2 * k : ℕ) : ℝ) with hLdef
  have hL1 : (1 : ℝ) ≤ L := by linarith
  have hLpos : (0 : ℝ) < L := by linarith
  have hLn : Ln (2 * k) = Real.log L / Real.log 2 := agfv_c11b_Ln_eq hLge2
  set x : ℝ := c * Ln (2 * k) with hx
  have hx2 : (2 : ℝ) ≤ x := by
    rw [hx, mul_comm]
    exact (div_le_iff₀ hc0).1 hLnbig
  have hx0 : 0 ≤ x := by linarith
  set s : ℕ := ⌈x⌉₊ - 1 with hs
  have hsge : x - 1 ≤ (s : ℝ) := by rw [hs]; exact sub_one_le_cast_ceil_sub_one x
  have hs1 : 1 ≤ s := by
    by_contra hcon
    have hs0 : s = 0 := by omega
    rw [hs0] at hsge
    norm_num at hsge
    linarith
  have hsx : (s : ℝ) ≤ x := by rw [hs]; exact agfv_c11b_ceil_sub_one_le hx0
  have hxform : x = c * Real.log L / Real.log 2 := by rw [hx, hLn]; ring
  have ha : (s : ℝ) * Real.log 2 ≤ c * Real.log L := by
    have hthis := hsx
    rw [hxform, div_eq_mul_inv] at hthis
    have h2 : (s : ℝ) * Real.log 2 ≤ (c * Real.log L * (Real.log 2)⁻¹) * Real.log 2 :=
      mul_le_mul_of_nonneg_right hthis hlog2.le
    rw [mul_assoc, inv_mul_cancel₀ (ne_of_gt hlog2), mul_one] at h2
    exact h2
  have h2s : (2 : ℝ) ^ s ≤ L ^ c := agfv_c11b_pow_le hLpos ha
  have hlogL : 0 ≤ Real.log L := Real.log_nonneg hL1
  have hs2 : (s : ℝ) ≤ 2 * Real.log L := by
    have h1 : (s : ℝ) * Real.log 2 ≤ Real.log L := by
      have hcl : c * Real.log L ≤ Real.log L := by nlinarith
      linarith [ha]
    nlinarith [h1, hlog2h, Nat.cast_nonneg (α := ℝ) s]
  have hlogk : L - Real.log 2 ≤ Real.log ((k : ℝ) + 1) := by
    have hcast : ((2 * k : ℕ) : ℝ) = 2 * (k : ℝ) := by push_cast; ring
    have hsplit : L = Real.log 2 + Real.log (k : ℝ) := by
      rw [hLdef, hcast, Real.log_mul (by norm_num) (ne_of_gt hkpos)]
    have hmono : Real.log (k : ℝ) ≤ Real.log ((k : ℝ) + 1) := Real.log_le_log hkpos (by linarith)
    linarith [hsplit, hmono]
  have hkey' : L ^ c * ((Real.log 2 - Real.log θ) + (2 * Real.log 6) * Real.log L)
      < Real.log ((k : ℝ) + 1) := by linarith [hkey, hlogk]
  exact ⟨s, hs1, hsge, agfv_bl_envelope_lt_of_c08A_lt hθ0
    (agfv_c11b_threshold hθ0 hθ1 hL1 h2s hs2 hkey')⟩

/-! ## §D.3  The C11 `P`-row lower coefficient `1 − δ`

Written as "for every `c < 1 − δ`, eventually", **not** as a `Filter.liminf`: `Filter.liminf` on `ℝ`
is an `sSup`, whose value on an unbounded set is the junk `0`, so a `liminf`-shaped statement about
a sequence not known to be bounded is a statement about a convention.  This is the same reason
`claim-2` states the `B` row that way.

The coefficient is `1 − δ` and not `1`, and that is not slack: the tolerance enters the mean bridge
as an additive deficit `θ − G_r` multiplied by the horizon, so a budget `δ` costs a factor `1 − δ`.
On the `B` row the tolerance instead enters only inside the `2^r`-th root of `A_r(θ)`, which is why
that coefficient is `1`.  The two rows are genuinely different statements. -/

theorem agfv_mb_popt_ge_coeff {δ : ℝ} (hδ0 : 0 ≤ δ) (hδ1 : δ < 1)
    (hne : ∀ k : ℕ, (poptSet (2 * k) k δ).Nonempty) {c : ℝ} (hc : c < 1 - δ) :
    ∀ᶠ k in Filter.atTop, c * Ln (2 * k) ≤ Popt (2 * k) k δ := by
  rcases le_or_gt c 0 with hc0 | hc0
  · filter_upwards [eventually_ge_atTop 1] with k hk1
    have h1 : 1 - δ ≤ Popt (2 * k) k δ :=
      agfv_mb_popt_ge_one_sub_delta k ⟨rfl, hk1⟩ hδ0 hδ1 (hne k)
    have hLn1 : (1 : ℝ) ≤ Ln (2 * k) := agfv_c11b_one_le_Ln (2 * k)
    nlinarith
  · -- `θ` splits the gap `1 − δ − c`; `β = 1 − δ − θ` is the effective coefficient per horizon.
    set θ : ℝ := (1 - δ - c) / 2 with hθdef
    have hθ0 : 0 < θ := by rw [hθdef]; linarith
    have hθ1 : θ ≤ 1 := by rw [hθdef]; linarith
    set β : ℝ := 1 - δ - θ with hβdef
    have hβc : c < β := by rw [hβdef, hθdef]; linarith
    have hβ0 : 0 < β := by linarith
    have hβ1 : β < 1 := by rw [hβdef, hθdef]; linarith
    set c₁ : ℝ := (c / β + 1) / 2 with hc1def
    have hcβ : c / β < 1 := by rw [div_lt_one hβ0]; exact hβc
    have hc₁0 : 0 < c₁ := by
      rw [hc1def]
      have : 0 < c / β := div_pos hc0 hβ0
      linarith
    have hc₁1 : c₁ < 1 := by rw [hc1def]; linarith
    have hkey : c < c₁ * β := by
      have h1 : c / β < c₁ := by rw [hc1def]; linarith
      have := (div_lt_iff₀ hβ0).1 h1
      linarith
    filter_upwards [agfv_mb_cutoff hθ0 hθ1 hc₁0 hc₁1, eventually_ge_atTop 1] with k hcut hk1
    obtain ⟨s, hs1, hsge, hsenv⟩ := hcut
    have hLn1 : (1 : ℝ) ≤ Ln (2 * k) := agfv_c11b_one_le_Ln (2 * k)
    have hbound : 1 + (s : ℝ) * ((1 - δ) - θ) ≤ Popt (2 * k) k δ :=
      agfv_mb_popt_ge_of_envelope_le k ⟨rfl, hk1⟩ hδ0 hδ1 (hne k) s hs1 hsenv.le
    -- `1 + sβ ≥ 1 + (c₁·Ln − 1)β = 1 − β + c₁β·Ln ≥ c·Ln`, using `β < 1` and `c₁β > c`.
    have hsβ : (c₁ * Ln (2 * k) - 1) * β ≤ (s : ℝ) * β :=
      mul_le_mul_of_nonneg_right hsge hβ0.le
    have hgap : c * Ln (2 * k) ≤ c₁ * β * Ln (2 * k) := by
      have h := mul_le_mul_of_nonneg_right hkey.le (by linarith : (0 : ℝ) ≤ Ln (2 * k))
      linarith
    have hshow : c * Ln (2 * k) ≤ 1 + (s : ℝ) * ((1 - δ) - θ) := by
      have hβeq : (1 : ℝ) - δ - θ = β := by rw [hβdef]
      rw [hβeq]
      nlinarith [hsβ, hgap, hβ1, hLn1]
    linarith

/-- The ratio form, so that the comparison with `Claim_C11_P_limit` is mechanical.  The division is
by `Ln (2k) >= 1`, never by a possibly-zero quantity, and no `Filter.liminf` over `R` is invoked. -/
theorem agfv_mb_popt_ratio_ge {δ : ℝ} (hδ0 : 0 ≤ δ) (hδ1 : δ < 1)
    (hne : ∀ k : ℕ, (poptSet (2 * k) k δ).Nonempty) {c : ℝ} (hc : c < 1 - δ) :
    ∀ᶠ k in Filter.atTop, c ≤ Popt (2 * k) k δ / Ln (2 * k) := by
  filter_upwards [agfv_mb_popt_ge_coeff hδ0 hδ1 hne hc] with k hk
  have hpos : (0 : ℝ) < Ln (2 * k) := by linarith [agfv_c11b_one_le_Ln (2 * k)]
  rw [le_div_iff₀ hpos]
  exact hk

/-- The same in the index `Claim_C11_P_limit` uses (`t`, with an offset `k₀`).  `Claim_C11_P_limit`
asserts the LIMIT is `1 - δ`; this is the `liminf ≥ 1 - δ` half only, and the matching `limsup` half
needs C06/C07, which have no representation in the frozen interface. -/
theorem agfv_mb_popt_ratio_ge_offset {δ : ℝ} (hδ0 : 0 ≤ δ) (hδ1 : δ < 1)
    (hne : ∀ k : ℕ, (poptSet (2 * k) k δ).Nonempty) {c : ℝ} (hc : c < 1 - δ) (k₀ : ℕ) :
    ∀ᶠ t in Filter.atTop, c ≤ Popt (2 * (t + k₀)) (t + k₀) δ / Ln (2 * (t + k₀)) := by
  have hshift : Filter.Tendsto (fun t : ℕ => t + k₀) Filter.atTop Filter.atTop :=
    Filter.tendsto_atTop_atTop.2 (fun b => ⟨b, fun a ha => by omega⟩)
  exact hshift.eventually (agfv_mb_popt_ratio_ge hδ0 hδ1 hne hc)

end MB
end AGF

#print axioms AGF.MB.termSet
#print axioms AGF.MB.termSet_def
#print axioms AGF.MB.mem_termSet
#print axioms AGF.MB.one_le_depth_of_term
#print axioms AGF.MB.tailMass
#print axioms AGF.MB.agfv_mb_cost_ge_tail
#print axioms AGF.MB.agfv_mb_succMass_eq
#print axioms AGF.MB.agfv_mb_gap_le_tail
#print axioms AGF.MB.agfv_mb_deficit
#print axioms AGF.MB.agfv_mb_claim_C08_mean_bridge
#print axioms AGF.MB.distToEdge_balanced
#print axioms AGF.MB.agfv_mb_mean_bridge_envelope
#print axioms AGF.MB.absCont_of_KL_le_coe
#print axioms AGF.MB.agfv_mb_succMass_ge_of_KL
#print axioms AGF.MB.poptSet
#print axioms AGF.MB.popt_eq_sInf
#print axioms AGF.MB.poptSet_bddBelow
#print axioms AGF.MB.agfv_mb_poptSet_ge
#print axioms AGF.MB.agfv_mb_popt_ge_of_nonempty
#print axioms AGF.MB.agfv_mb_claim_C08_mean_bridge_closed
#print axioms AGF.MB.agfv_mb_popt_ge_closed
#print axioms AGF.MB.c08Envelope_le_one
#print axioms AGF.MB.agfv_mb_popt_ge_one_sub_delta
#print axioms AGF.MB.agfv_mb_popt_ge_of_envelope_le
#print axioms AGF.MB.sub_one_le_cast_ceil_sub_one
#print axioms AGF.MB.agfv_mb_tendsto_Ln
#print axioms AGF.MB.agfv_mb_cutoff
#print axioms AGF.MB.agfv_mb_popt_ge_coeff
#print axioms AGF.MB.agfv_mb_popt_ratio_ge
#print axioms AGF.MB.agfv_mb_popt_ratio_ge_offset
#print axioms AGF.CapV2.agfv_apb_claim_C08_all_policy
#print axioms AGF.agfv_c11b_ratio_ge

/-! ## Appended audit block (everything above is byte-identical to
`claim-7/LibraryCheck.lean`), elaborated
against the rebuilt canonical AGFCore copy. -/
set_option pp.numericTypes true
#print AGF.Claim_C08_mean_bridge
#check @AGF.MB.agfv_mb_claim_C08_mean_bridge_closed
#check @AGF.MB.agfv_mb_popt_ge_coeff
#check @AGF.MB.agfv_mb_mean_bridge_envelope


==> anc/formal_companion/lean/src/A36RWBase/RCUpper.lean <==
/-
the RC-route upper bound on the canonical `AGF.Fopt`,
end to end, with explicit constants:

    8K < 2k,  2k ≤ 2^(2^t),  1/K ≤ δ < 1   ⟹   Fopt(2k,k,δ) ≤ t + 8K.

With K = ⌈1/δ⌉ and t = ⌈log₂ log₂ n⌉ this is `Fopt(n,n/2,δ) ≤ ⌈log₂log₂ n⌉ + 8⌈1/δ⌉` (n > 8⌈1/δ⌉).

NEW here: only the arithmetic — `cap(K,j+1)·K·2^(j+1) = cap(K,j)²`, the budget bound
`rcBudget n K s < 1/K` when `cap K s < n ≤ cap K (s+1)`, the positivity/sum/length facts of
`rcProfile`, and the tower-index bookkeeping.  The probabilistic content is canonical and imported
unmodified:
  * `AGFPot.lossSched_rcProfile_le_rcBudget` (RCProbability, the L2 potential with killed-mass
    domination);
  * `AGFPot.exists_fullSchedule_execProfile` (every positive composition is realised);
  * `agfv_Fopt_le_of_leakage` (Equivariance: uniform relabelling at the same cost).
The witness is ONE fixed size profile plus its uniform relabelling, so the cost is a hard length.
The predecessor branch `devB4` proved the same arithmetic about its own `rcSched`, conditional
on a stopped second moment that the canonical RCProbability later discharged; this file does not
import or copy that branch.
-/
import AGFCore
import AGFCore.RCProbability
import AGFCore.Equivariance

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36RC

open AGF AGFPot Finset

lemma capDiffs_pos {K : ℕ} (hK : 1 ≤ K) : ∀ s : ℕ, ∀ b ∈ capDiffs K s, 0 < b := by
  intro s
  induction s with
  | zero => intro b hb; simp [capDiffs] at hb
  | succ s ih =>
      intro b hb
      simp only [capDiffs, List.mem_cons] at hb
      rcases hb with rfl | hb
      · have := cap_lt_succ hK s; omega
      · exact ih b hb

lemma capDiffs_length (K : ℕ) : ∀ s : ℕ, (capDiffs K s).length = s := by
  intro s
  induction s with
  | zero => rfl
  | succ s ih => simp [capDiffs, ih]

lemma rcProfile_pos {n K s : ℕ} (hK : 1 ≤ K) (hs : cap K s < n) :
    ∀ b ∈ rcProfile n K s, 0 < b := by
  intro b hb
  simp only [rcProfile, List.mem_cons, List.mem_append, List.mem_replicate] at hb
  rcases hb with rfl | hb | ⟨_, rfl⟩
  · omega
  · exact capDiffs_pos hK s b hb
  · exact Nat.one_pos

lemma rcProfile_sum {n K s : ℕ} (hK : 1 ≤ K) (hs : cap K s < n) : (rcProfile n K s).sum = n := by
  simp only [rcProfile, List.sum_cons, List.sum_append, List.sum_replicate, smul_eq_mul, mul_one]
  rw [capDiffs_sum hK s]
  have h0 := cap_mono hK (Nat.zero_le s)
  omega

lemma rcProfile_length (n K s : ℕ) : (rcProfile n K s).length = s + 1 + 8 * K := by
  simp only [rcProfile, List.length_cons, List.length_append, List.length_replicate,
    capDiffs_length, cap_zero]
  omega

/-- The capacity identity `cap(K,j+1)·(K·2^(j+1)) = cap(K,j)²`. -/
lemma cap_sq (K j : ℕ) : cap K (j + 1) * (K * 2 ^ (j + 1)) = cap K j ^ 2 := by
  unfold cap
  have e : 2 ^ (j + 1) + (j + 1) + 2 + (j + 1) = (2 ^ j + j + 2) * 2 := by
    rw [pow_succ]; ring
  calc K * 2 ^ (2 ^ (j + 1) + (j + 1) + 2) * (K * 2 ^ (j + 1))
      = K * K * 2 ^ (2 ^ (j + 1) + (j + 1) + 2 + (j + 1)) := by rw [pow_add]; ring
    _ = K * K * 2 ^ ((2 ^ j + j + 2) * 2) := by rw [e]
    _ = (K * 2 ^ (2 ^ j + j + 2)) ^ 2 := by rw [pow_mul]; ring

lemma cap_ratio {K : ℕ} (hK : 1 ≤ K) (j : ℕ) :
    ((cap K (j + 1) : ℕ) : ℝ) / ((cap K j : ℕ) : ℝ) ^ 2 = 1 / ((K : ℝ) * 2 ^ (j + 1)) := by
  have hc : (0 : ℝ) < ((cap K j : ℕ) : ℝ) := by exact_mod_cast cap_pos hK j
  have hK' : (0 : ℝ) < (K : ℝ) := by exact_mod_cast hK
  have hid : ((cap K (j + 1) : ℕ) : ℝ) * ((K : ℝ) * 2 ^ (j + 1)) = ((cap K j : ℕ) : ℝ) ^ 2 := by
    exact_mod_cast cap_sq K j
  have hpos : (0 : ℝ) < (K : ℝ) * 2 ^ (j + 1) := by positivity
  rw [div_eq_div_iff (by positivity) (ne_of_gt hpos)]
  linarith [hid]

lemma capBudget_le {K : ℕ} (hK : 1 ≤ K) :
    ∀ s : ℕ, capBudget K s ≤ 1 / (K : ℝ) - 1 / ((K : ℝ) * 2 ^ s) := by
  have hK' : (0 : ℝ) < (K : ℝ) := by exact_mod_cast hK
  intro s
  induction s with
  | zero => simp [capBudget]
  | succ s ih =>
      simp only [capBudget]
      have hsub : (((cap K (s + 1) - cap K s : ℕ) : ℕ) : ℝ) ≤ ((cap K (s + 1) : ℕ) : ℝ) := by
        exact_mod_cast Nat.sub_le _ _
      have hc2 : (0 : ℝ) < ((cap K s : ℕ) : ℝ) ^ 2 := by
        have : (0 : ℝ) < ((cap K s : ℕ) : ℝ) := by exact_mod_cast cap_pos hK s
        positivity
      have h1 : (((cap K (s + 1) - cap K s : ℕ) : ℕ) : ℝ) / ((cap K s : ℕ) : ℝ) ^ 2
          ≤ 1 / ((K : ℝ) * 2 ^ (s + 1)) := by
        rw [← cap_ratio hK s]
        exact div_le_div_of_nonneg_right hsub (le_of_lt hc2)
      have h2 : 1 / ((K : ℝ) * 2 ^ (s + 1)) + (1 / (K : ℝ) - 1 / ((K : ℝ) * 2 ^ s))
          = 1 / (K : ℝ) - 1 / ((K : ℝ) * 2 ^ (s + 1)) := by
        rw [pow_succ]; field_simp; ring
      linarith

/-- **The budget**: `rcBudget n K s < 1/K` whenever `cap K s < n ≤ cap K (s+1)`. -/
lemma rcBudget_lt {n K s : ℕ} (hK : 1 ≤ K) (hn : n ≤ cap K (s + 1)) :
    rcBudget n K s < 1 / (K : ℝ) := by
  have hK' : (0 : ℝ) < (K : ℝ) := by exact_mod_cast hK
  unfold rcBudget
  have hc2 : (0 : ℝ) < ((cap K s : ℕ) : ℝ) ^ 2 := by
    have : (0 : ℝ) < ((cap K s : ℕ) : ℝ) := by exact_mod_cast cap_pos hK s
    positivity
  have hsub : (((n - cap K s : ℕ) : ℕ) : ℝ) ≤ ((cap K (s + 1) : ℕ) : ℝ) := by
    exact_mod_cast le_trans (Nat.sub_le _ _) hn
  have h1 : (((n - cap K s : ℕ) : ℕ) : ℝ) / ((cap K s : ℕ) : ℝ) ^ 2
      ≤ 1 / ((K : ℝ) * 2 ^ (s + 1)) := by
    rw [← cap_ratio hK s]
    exact div_le_div_of_nonneg_right hsub (le_of_lt hc2)
  have h2 := capBudget_le hK s
  have h3 : 1 / ((K : ℝ) * 2 ^ (s + 1)) < 1 / ((K : ℝ) * 2 ^ s) := by
    apply one_div_lt_one_div_of_lt (by positivity)
    have : (2 : ℝ) ^ s < 2 ^ (s + 1) := pow_lt_pow_right₀ (by norm_num) (Nat.lt_succ_self s)
    exact mul_lt_mul_of_pos_left this hK'
  linarith

/-- **RC upper bound at a given tower index.** -/
theorem Fopt_le_rc_index (k K s : ℕ) (hK : 1 ≤ K) (hs : cap K s < 2 * k)
    (hs' : 2 * k ≤ cap K (s + 1)) {δ : ℝ} (hδ : 1 / (K : ℝ) ≤ δ) (hδ1 : δ < 1) :
    Fopt (2 * k) k δ ≤ (s : ℝ) + 1 + 8 * (K : ℝ) := by
  obtain ⟨U, hU, hprof, hlen⟩ :=
    exists_fullSchedule_execProfile (n := 2 * k) (rcProfile (2 * k) K s)
      (rcProfile_pos hK hs) (rcProfile_sum hK hs)
  have hloss := lossSched_rcProfile_le_rcBudget (k := k) hK rfl hs hU hprof
  have hb := rcBudget_lt (n := 2 * k) hK hs'
  have hloss' : lossSched (2 * k) k U ≤ δ := by linarith
  have h := agfv_Fopt_le_of_leakage (2 * k) k hδ1 hU hloss'
  rw [hlen, rcProfile_length] at h
  push_cast at h
  linarith

lemma two_pow_two_pow_le_cap {K : ℕ} (hK : 1 ≤ K) (s : ℕ) : 2 ^ (2 ^ s) ≤ cap K s := by
  unfold cap
  calc 2 ^ (2 ^ s) ≤ 2 ^ (2 ^ s + s + 2) := Nat.pow_le_pow_right (by norm_num) (by omega)
    _ = 1 * 2 ^ (2 ^ s + s + 2) := by ring
    _ ≤ K * 2 ^ (2 ^ s + s + 2) := Nat.mul_le_mul_right _ hK

/-- **RC upper bound, tower form.**  If `8K < 2k ≤ 2^(2^t)` and `1/K ≤ δ < 1` then
`Fopt(2k,k,δ) ≤ t + 8K`.  (Take `t = ⌈log₂ log₂ n⌉`, `K = ⌈1/δ⌉`.) -/
theorem Fopt_le_rc_tower (k K t : ℕ) (hK : 1 ≤ K) (hsmall : 8 * K < 2 * k)
    (htower : 2 * k ≤ 2 ^ (2 ^ t)) {δ : ℝ} (hδ : 1 / (K : ℝ) ≤ δ) (hδ1 : δ < 1) :
    Fopt (2 * k) k δ ≤ (t : ℝ) + 8 * (K : ℝ) := by
  classical
  have hex : ∃ u, 2 * k ≤ cap K u := ⟨t, le_trans htower (two_pow_two_pow_le_cap hK t)⟩
  set u := Nat.find hex with hu
  have hu_spec : 2 * k ≤ cap K u := Nat.find_spec hex
  have hu_pos : 1 ≤ u := by
    by_contra h0
    have hz : u = 0 := by omega
    have := hu_spec
    rw [hz, cap_zero] at this
    omega
  obtain ⟨s, hs_eq⟩ : ∃ s, u = s + 1 := ⟨u - 1, by omega⟩
  have hs_lt : cap K s < 2 * k := by
    have hmin := Nat.find_min hex (show s < u by omega)
    omega
  have hs_le : 2 * k ≤ cap K (s + 1) := by rw [← hs_eq]; exact hu_spec
  have hmain := Fopt_le_rc_index k K s hK hs_lt hs_le hδ hδ1
  -- `2^(2^s) ≤ cap K s < 2k ≤ 2^(2^t)` forces `s < t`
  have hst : s < t := by
    have h1 : 2 ^ (2 ^ s) < 2 ^ (2 ^ t) :=
      lt_of_le_of_lt (two_pow_two_pow_le_cap hK s) (lt_of_lt_of_le hs_lt htower)
    have h2 : 2 ^ s < 2 ^ t := (Nat.pow_lt_pow_iff_right (by norm_num)).1 h1
    exact (Nat.pow_lt_pow_iff_right (by norm_num)).1 h2
  have hst' : (s : ℝ) + 1 ≤ (t : ℝ) := by exact_mod_cast hst
  linarith

/-- Every component of the uniform relabelling of `U` has `U`'s length (so mean = hard length). -/
lemma relabelMix_part_length {n : ℕ} {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    ∀ p ∈ (agfv_relabelMix hU).parts, p.2.length = U.length := by
  intro p hp
  obtain ⟨σ, -, rfl⟩ := List.mem_map.1 hp
  simp

/-- **Hard-length form (C1e, randomized side).**  Under the same hypotheses as `Fopt_le_rc_tower`,
there is ONE full labelled schedule `U` of length `≤ t + 8K` whose UNIFORM RELABELLING
`agfv_relabelMix hU` (the canonical uniform mixture over all `n!` coordinate permutations of `U`,
weights `1/n!`) meets the KL budget `ε_δ` for its mixed one-output law; every component of that
mixture has length `|U|`.  (Restated after a statement-faithfulness review: the earlier
form quantified over an arbitrary `SchedMix`, which did not pin "uniform relabelling of one profile";
the weaker form survives as `relabelled_rc_hard_exists`.) -/
theorem relabelled_rc_hard (k K t : ℕ) (hK : 1 ≤ K) (hsmall : 8 * K < 2 * k)
    (htower : 2 * k ≤ 2 ^ (2 ^ t)) {δ : ℝ} (hδ : 1 / (K : ℝ) ≤ δ) (hδ1 : δ < 1) :
    ∃ (U : List (Finset (Fin (2 * k)))) (hU : FullSchedule (2 * k) U),
      U.length ≤ t + 8 * K ∧
      KL (2 * k) k (mixLaw k (agfv_relabelMix hU)) ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧
      ∀ p ∈ (agfv_relabelMix hU).parts, p.2.length = U.length := by
  classical
  have hex : ∃ u, 2 * k ≤ cap K u := ⟨t, le_trans htower (two_pow_two_pow_le_cap hK t)⟩
  set u := Nat.find hex with hu
  have hu_spec : 2 * k ≤ cap K u := Nat.find_spec hex
  have hu_pos : 1 ≤ u := by
    by_contra h0
    have hz : u = 0 := by omega
    have := hu_spec
    rw [hz, cap_zero] at this
    omega
  obtain ⟨s, hs_eq⟩ : ∃ s, u = s + 1 := ⟨u - 1, by omega⟩
  have hs_lt : cap K s < 2 * k := by
    have hmin := Nat.find_min hex (show s < u by omega)
    omega
  have hs_le : 2 * k ≤ cap K (s + 1) := by rw [← hs_eq]; exact hu_spec
  obtain ⟨U, hU, hprof, hlen⟩ :=
    exists_fullSchedule_execProfile (n := 2 * k) (rcProfile (2 * k) K s)
      (rcProfile_pos hK hs_lt) (rcProfile_sum hK hs_lt)
  have hloss := lossSched_rcProfile_le_rcBudget (k := k) hK rfl hs_lt hU hprof
  have hb := rcBudget_lt (n := 2 * k) hK hs_le
  have hloss' : lossSched (2 * k) k U ≤ δ := by linarith
  have hlk : 1 - δ ≤ succMass (2 * k) k (qSched k U) := by
    have hl : lossSched (2 * k) k U = 1 - succMass (2 * k) k (qSched k U) := rfl
    rw [hl] at hloss'
    linarith
  have hKL : KL (2 * k) k (mixLaw k (agfv_relabelMix hU)) ≤ ((epsOf δ : ℝ) : WithTop ℝ) := by
    rw [agfv_mixLaw_relabelMix k hU]
    exact agfv_symLaw_KL_le_epsOf _ hδ1 hlk
  have hst : s < t := by
    have h1 : 2 ^ (2 ^ s) < 2 ^ (2 ^ t) :=
      lt_of_le_of_lt (two_pow_two_pow_le_cap hK s) (lt_of_lt_of_le hs_lt htower)
    have h2 : 2 ^ s < 2 ^ t := (Nat.pow_lt_pow_iff_right (by norm_num)).1 h1
    exact (Nat.pow_lt_pow_iff_right (by norm_num)).1 h2
  refine ⟨U, hU, ?_, hKL, relabelMix_part_length hU⟩
  rw [hlen, rcProfile_length]
  omega

/-- The earlier, weaker existential form (kept for reference): some mixture with equal-length
components meets the budget.  It does NOT by itself say the mixture is a relabelling of one
profile; use `relabelled_rc_hard` for that. -/
theorem relabelled_rc_hard_exists (k K t : ℕ) (hK : 1 ≤ K) (hsmall : 8 * K < 2 * k)
    (htower : 2 * k ≤ 2 ^ (2 ^ t)) {δ : ℝ} (hδ : 1 / (K : ℝ) ≤ δ) (hδ1 : δ < 1) :
    ∃ (μ : SchedMix (2 * k)) (L : ℕ), L ≤ t + 8 * K ∧
      KL (2 * k) k (mixLaw k μ) ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧
      ∀ p ∈ μ.parts, p.2.length = L := by
  obtain ⟨U, hU, hlen, hKL, hparts⟩ := relabelled_rc_hard k K t hK hsmall htower hδ hδ1
  exact ⟨agfv_relabelMix hU, U.length, hlen, hKL, hparts⟩

end A36RC

set_option pp.numericTypes true
#check @A36RC.Fopt_le_rc_index
#check @A36RC.Fopt_le_rc_tower
#check @A36RC.rcBudget_lt
#print axioms A36RC.cap_sq
#print axioms A36RC.rcBudget_lt
#print axioms A36RC.Fopt_le_rc_index
#print axioms A36RC.Fopt_le_rc_tower
#check @A36RC.relabelled_rc_hard
#print axioms A36RC.relabelled_rc_hard
#check @A36RC.relabelled_rc_hard_exists
#print axioms A36RC.relabelled_rc_hard_exists
-- sanity instance at the anchor: n = 65536 = 2^(2^4), K = 2 (δ = 1/2): Fopt ≤ 4 + 16 = 20
example : AGF.Fopt (2 * 32768) 32768 (1 / 2) ≤ (4 : ℝ) + 8 * (2 : ℝ) := by
  have h := A36RC.Fopt_le_rc_tower 32768 2 4 (by norm_num) (by norm_num) (by norm_num)
    (δ := 1 / 2) (by norm_num) (by norm_num)
  simpa using h


==> anc/formal_companion/lean/src/A36RWBase/SeparationStandalone.lean <==
/-
the H/F separation stated ONCE on the canonical optima.
The RC upper bound is re-used from `A36_RCUpper.lean` by re-proving nothing: since loose files
cannot be imported, this file carries a VERBATIM copy of that file's `A36RC` namespace
(checked by `cmp` in CHECKS), followed by the new theorem `A36Sep.separation_unbounded`.
-/

/-
the RC-route upper bound on the canonical `AGF.Fopt`,
end to end, with explicit constants:

    8K < 2k,  2k ≤ 2^(2^t),  1/K ≤ δ < 1   ⟹   Fopt(2k,k,δ) ≤ t + 8K.

With K = ⌈1/δ⌉ and t = ⌈log₂ log₂ n⌉ this is `Fopt(n,n/2,δ) ≤ ⌈log₂log₂ n⌉ + 8⌈1/δ⌉` (n > 8⌈1/δ⌉).

NEW here: only the arithmetic — `cap(K,j+1)·K·2^(j+1) = cap(K,j)²`, the budget bound
`rcBudget n K s < 1/K` when `cap K s < n ≤ cap K (s+1)`, the positivity/sum/length facts of
`rcProfile`, and the tower-index bookkeeping.  The probabilistic content is canonical and imported
unmodified:
  * `AGFPot.lossSched_rcProfile_le_rcBudget` (RCProbability, the L2 potential with killed-mass
    domination);
  * `AGFPot.exists_fullSchedule_execProfile` (every positive composition is realised);
  * `agfv_Fopt_le_of_leakage` (Equivariance: uniform relabelling at the same cost).
The witness is ONE fixed size profile plus its uniform relabelling, so the cost is a hard length.
The predecessor branch `devB4` proved the same arithmetic about its own `rcSched`, conditional
on a stopped second moment that the canonical RCProbability later discharged; this file does not
import or copy that branch.
-/
import AGFCore
import AGFCore.RCProbability
import AGFCore.Equivariance
import AGFCore.Family
import AGFCore.OptNonempty

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36RC

open AGF AGFPot Finset

lemma capDiffs_pos {K : ℕ} (hK : 1 ≤ K) : ∀ s : ℕ, ∀ b ∈ capDiffs K s, 0 < b := by
  intro s
  induction s with
  | zero => intro b hb; simp [capDiffs] at hb
  | succ s ih =>
      intro b hb
      simp only [capDiffs, List.mem_cons] at hb
      rcases hb with rfl | hb
      · have := cap_lt_succ hK s; omega
      · exact ih b hb

lemma capDiffs_length (K : ℕ) : ∀ s : ℕ, (capDiffs K s).length = s := by
  intro s
  induction s with
  | zero => rfl
  | succ s ih => simp [capDiffs, ih]

lemma rcProfile_pos {n K s : ℕ} (hK : 1 ≤ K) (hs : cap K s < n) :
    ∀ b ∈ rcProfile n K s, 0 < b := by
  intro b hb
  simp only [rcProfile, List.mem_cons, List.mem_append, List.mem_replicate] at hb
  rcases hb with rfl | hb | ⟨_, rfl⟩
  · omega
  · exact capDiffs_pos hK s b hb
  · exact Nat.one_pos

lemma rcProfile_sum {n K s : ℕ} (hK : 1 ≤ K) (hs : cap K s < n) : (rcProfile n K s).sum = n := by
  simp only [rcProfile, List.sum_cons, List.sum_append, List.sum_replicate, smul_eq_mul, mul_one]
  rw [capDiffs_sum hK s]
  have h0 := cap_mono hK (Nat.zero_le s)
  omega

lemma rcProfile_length (n K s : ℕ) : (rcProfile n K s).length = s + 1 + 8 * K := by
  simp only [rcProfile, List.length_cons, List.length_append, List.length_replicate,
    capDiffs_length, cap_zero]
  omega

/-- The capacity identity `cap(K,j+1)·(K·2^(j+1)) = cap(K,j)²`. -/
lemma cap_sq (K j : ℕ) : cap K (j + 1) * (K * 2 ^ (j + 1)) = cap K j ^ 2 := by
  unfold cap
  have e : 2 ^ (j + 1) + (j + 1) + 2 + (j + 1) = (2 ^ j + j + 2) * 2 := by
    rw [pow_succ]; ring
  calc K * 2 ^ (2 ^ (j + 1) + (j + 1) + 2) * (K * 2 ^ (j + 1))
      = K * K * 2 ^ (2 ^ (j + 1) + (j + 1) + 2 + (j + 1)) := by rw [pow_add]; ring
    _ = K * K * 2 ^ ((2 ^ j + j + 2) * 2) := by rw [e]
    _ = (K * 2 ^ (2 ^ j + j + 2)) ^ 2 := by rw [pow_mul]; ring

lemma cap_ratio {K : ℕ} (hK : 1 ≤ K) (j : ℕ) :
    ((cap K (j + 1) : ℕ) : ℝ) / ((cap K j : ℕ) : ℝ) ^ 2 = 1 / ((K : ℝ) * 2 ^ (j + 1)) := by
  have hc : (0 : ℝ) < ((cap K j : ℕ) : ℝ) := by exact_mod_cast cap_pos hK j
  have hK' : (0 : ℝ) < (K : ℝ) := by exact_mod_cast hK
  have hid : ((cap K (j + 1) : ℕ) : ℝ) * ((K : ℝ) * 2 ^ (j + 1)) = ((cap K j : ℕ) : ℝ) ^ 2 := by
    exact_mod_cast cap_sq K j
  have hpos : (0 : ℝ) < (K : ℝ) * 2 ^ (j + 1) := by positivity
  rw [div_eq_div_iff (by positivity) (ne_of_gt hpos)]
  linarith [hid]

lemma capBudget_le {K : ℕ} (hK : 1 ≤ K) :
    ∀ s : ℕ, capBudget K s ≤ 1 / (K : ℝ) - 1 / ((K : ℝ) * 2 ^ s) := by
  have hK' : (0 : ℝ) < (K : ℝ) := by exact_mod_cast hK
  intro s
  induction s with
  | zero => simp [capBudget]
  | succ s ih =>
      simp only [capBudget]
      have hsub : (((cap K (s + 1) - cap K s : ℕ) : ℕ) : ℝ) ≤ ((cap K (s + 1) : ℕ) : ℝ) := by
        exact_mod_cast Nat.sub_le _ _
      have hc2 : (0 : ℝ) < ((cap K s : ℕ) : ℝ) ^ 2 := by
        have : (0 : ℝ) < ((cap K s : ℕ) : ℝ) := by exact_mod_cast cap_pos hK s
        positivity
      have h1 : (((cap K (s + 1) - cap K s : ℕ) : ℕ) : ℝ) / ((cap K s : ℕ) : ℝ) ^ 2
          ≤ 1 / ((K : ℝ) * 2 ^ (s + 1)) := by
        rw [← cap_ratio hK s]
        exact div_le_div_of_nonneg_right hsub (le_of_lt hc2)
      have h2 : 1 / ((K : ℝ) * 2 ^ (s + 1)) + (1 / (K : ℝ) - 1 / ((K : ℝ) * 2 ^ s))
          = 1 / (K : ℝ) - 1 / ((K : ℝ) * 2 ^ (s + 1)) := by
        rw [pow_succ]; field_simp; ring
      linarith

/-- **The budget**: `rcBudget n K s < 1/K` whenever `cap K s < n ≤ cap K (s+1)`. -/
lemma rcBudget_lt {n K s : ℕ} (hK : 1 ≤ K) (hn : n ≤ cap K (s + 1)) :
    rcBudget n K s < 1 / (K : ℝ) := by
  have hK' : (0 : ℝ) < (K : ℝ) := by exact_mod_cast hK
  unfold rcBudget
  have hc2 : (0 : ℝ) < ((cap K s : ℕ) : ℝ) ^ 2 := by
    have : (0 : ℝ) < ((cap K s : ℕ) : ℝ) := by exact_mod_cast cap_pos hK s
    positivity
  have hsub : (((n - cap K s : ℕ) : ℕ) : ℝ) ≤ ((cap K (s + 1) : ℕ) : ℝ) := by
    exact_mod_cast le_trans (Nat.sub_le _ _) hn
  have h1 : (((n - cap K s : ℕ) : ℕ) : ℝ) / ((cap K s : ℕ) : ℝ) ^ 2
      ≤ 1 / ((K : ℝ) * 2 ^ (s + 1)) := by
    rw [← cap_ratio hK s]
    exact div_le_div_of_nonneg_right hsub (le_of_lt hc2)
  have h2 := capBudget_le hK s
  have h3 : 1 / ((K : ℝ) * 2 ^ (s + 1)) < 1 / ((K : ℝ) * 2 ^ s) := by
    apply one_div_lt_one_div_of_lt (by positivity)
    have : (2 : ℝ) ^ s < 2 ^ (s + 1) := pow_lt_pow_right₀ (by norm_num) (Nat.lt_succ_self s)
    exact mul_lt_mul_of_pos_left this hK'
  linarith

/-- **RC upper bound at a given tower index.** -/
theorem Fopt_le_rc_index (k K s : ℕ) (hK : 1 ≤ K) (hs : cap K s < 2 * k)
    (hs' : 2 * k ≤ cap K (s + 1)) {δ : ℝ} (hδ : 1 / (K : ℝ) ≤ δ) (hδ1 : δ < 1) :
    Fopt (2 * k) k δ ≤ (s : ℝ) + 1 + 8 * (K : ℝ) := by
  obtain ⟨U, hU, hprof, hlen⟩ :=
    exists_fullSchedule_execProfile (n := 2 * k) (rcProfile (2 * k) K s)
      (rcProfile_pos hK hs) (rcProfile_sum hK hs)
  have hloss := lossSched_rcProfile_le_rcBudget (k := k) hK rfl hs hU hprof
  have hb := rcBudget_lt (n := 2 * k) hK hs'
  have hloss' : lossSched (2 * k) k U ≤ δ := by linarith
  have h := agfv_Fopt_le_of_leakage (2 * k) k hδ1 hU hloss'
  rw [hlen, rcProfile_length] at h
  push_cast at h
  linarith

lemma two_pow_two_pow_le_cap {K : ℕ} (hK : 1 ≤ K) (s : ℕ) : 2 ^ (2 ^ s) ≤ cap K s := by
  unfold cap
  calc 2 ^ (2 ^ s) ≤ 2 ^ (2 ^ s + s + 2) := Nat.pow_le_pow_right (by norm_num) (by omega)
    _ = 1 * 2 ^ (2 ^ s + s + 2) := by ring
    _ ≤ K * 2 ^ (2 ^ s + s + 2) := Nat.mul_le_mul_right _ hK

/-- **RC upper bound, tower form.**  If `8K < 2k ≤ 2^(2^t)` and `1/K ≤ δ < 1` then
`Fopt(2k,k,δ) ≤ t + 8K`.  (Take `t = ⌈log₂ log₂ n⌉`, `K = ⌈1/δ⌉`.) -/
theorem Fopt_le_rc_tower (k K t : ℕ) (hK : 1 ≤ K) (hsmall : 8 * K < 2 * k)
    (htower : 2 * k ≤ 2 ^ (2 ^ t)) {δ : ℝ} (hδ : 1 / (K : ℝ) ≤ δ) (hδ1 : δ < 1) :
    Fopt (2 * k) k δ ≤ (t : ℝ) + 8 * (K : ℝ) := by
  classical
  have hex : ∃ u, 2 * k ≤ cap K u := ⟨t, le_trans htower (two_pow_two_pow_le_cap hK t)⟩
  set u := Nat.find hex with hu
  have hu_spec : 2 * k ≤ cap K u := Nat.find_spec hex
  have hu_pos : 1 ≤ u := by
    by_contra h0
    have hz : u = 0 := by omega
    have := hu_spec
    rw [hz, cap_zero] at this
    omega
  obtain ⟨s, hs_eq⟩ : ∃ s, u = s + 1 := ⟨u - 1, by omega⟩
  have hs_lt : cap K s < 2 * k := by
    have hmin := Nat.find_min hex (show s < u by omega)
    omega
  have hs_le : 2 * k ≤ cap K (s + 1) := by rw [← hs_eq]; exact hu_spec
  have hmain := Fopt_le_rc_index k K s hK hs_lt hs_le hδ hδ1
  -- `2^(2^s) ≤ cap K s < 2k ≤ 2^(2^t)` forces `s < t`
  have hst : s < t := by
    have h1 : 2 ^ (2 ^ s) < 2 ^ (2 ^ t) :=
      lt_of_le_of_lt (two_pow_two_pow_le_cap hK s) (lt_of_lt_of_le hs_lt htower)
    have h2 : 2 ^ s < 2 ^ t := (Nat.pow_lt_pow_iff_right (by norm_num)).1 h1
    exact (Nat.pow_lt_pow_iff_right (by norm_num)).1 h2
  have hst' : (s : ℝ) + 1 ≤ (t : ℝ) := by exact_mod_cast hst
  linarith

/-- Every component of the uniform relabelling of `U` has `U`'s length (so mean = hard length). -/
lemma relabelMix_part_length {n : ℕ} {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    ∀ p ∈ (agfv_relabelMix hU).parts, p.2.length = U.length := by
  intro p hp
  obtain ⟨σ, -, rfl⟩ := List.mem_map.1 hp
  simp

/-- **Hard-length form (C1e, randomized side).**  Under the same hypotheses as `Fopt_le_rc_tower`,
there is ONE full labelled schedule `U` of length `≤ t + 8K` whose UNIFORM RELABELLING
`agfv_relabelMix hU` (the canonical uniform mixture over all `n!` coordinate permutations of `U`,
weights `1/n!`) meets the KL budget `ε_δ` for its mixed one-output law; every component of that
mixture has length `|U|`.  (Restated after a statement-faithfulness review: the earlier
form quantified over an arbitrary `SchedMix`, which did not pin "uniform relabelling of one profile";
the weaker form survives as `relabelled_rc_hard_exists`.) -/
theorem relabelled_rc_hard (k K t : ℕ) (hK : 1 ≤ K) (hsmall : 8 * K < 2 * k)
    (htower : 2 * k ≤ 2 ^ (2 ^ t)) {δ : ℝ} (hδ : 1 / (K : ℝ) ≤ δ) (hδ1 : δ < 1) :
    ∃ (U : List (Finset (Fin (2 * k)))) (hU : FullSchedule (2 * k) U),
      U.length ≤ t + 8 * K ∧
      KL (2 * k) k (mixLaw k (agfv_relabelMix hU)) ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧
      ∀ p ∈ (agfv_relabelMix hU).parts, p.2.length = U.length := by
  classical
  have hex : ∃ u, 2 * k ≤ cap K u := ⟨t, le_trans htower (two_pow_two_pow_le_cap hK t)⟩
  set u := Nat.find hex with hu
  have hu_spec : 2 * k ≤ cap K u := Nat.find_spec hex
  have hu_pos : 1 ≤ u := by
    by_contra h0
    have hz : u = 0 := by omega
    have := hu_spec
    rw [hz, cap_zero] at this
    omega
  obtain ⟨s, hs_eq⟩ : ∃ s, u = s + 1 := ⟨u - 1, by omega⟩
  have hs_lt : cap K s < 2 * k := by
    have hmin := Nat.find_min hex (show s < u by omega)
    omega
  have hs_le : 2 * k ≤ cap K (s + 1) := by rw [← hs_eq]; exact hu_spec
  obtain ⟨U, hU, hprof, hlen⟩ :=
    exists_fullSchedule_execProfile (n := 2 * k) (rcProfile (2 * k) K s)
      (rcProfile_pos hK hs_lt) (rcProfile_sum hK hs_lt)
  have hloss := lossSched_rcProfile_le_rcBudget (k := k) hK rfl hs_lt hU hprof
  have hb := rcBudget_lt (n := 2 * k) hK hs_le
  have hloss' : lossSched (2 * k) k U ≤ δ := by linarith
  have hlk : 1 - δ ≤ succMass (2 * k) k (qSched k U) := by
    have hl : lossSched (2 * k) k U = 1 - succMass (2 * k) k (qSched k U) := rfl
    rw [hl] at hloss'
    linarith
  have hKL : KL (2 * k) k (mixLaw k (agfv_relabelMix hU)) ≤ ((epsOf δ : ℝ) : WithTop ℝ) := by
    rw [agfv_mixLaw_relabelMix k hU]
    exact agfv_symLaw_KL_le_epsOf _ hδ1 hlk
  have hst : s < t := by
    have h1 : 2 ^ (2 ^ s) < 2 ^ (2 ^ t) :=
      lt_of_le_of_lt (two_pow_two_pow_le_cap hK s) (lt_of_lt_of_le hs_lt htower)
    have h2 : 2 ^ s < 2 ^ t := (Nat.pow_lt_pow_iff_right (by norm_num)).1 h1
    exact (Nat.pow_lt_pow_iff_right (by norm_num)).1 h2
  refine ⟨U, hU, ?_, hKL, relabelMix_part_length hU⟩
  rw [hlen, rcProfile_length]
  omega

/-- The earlier, weaker existential form (kept for reference): some mixture with equal-length
components meets the budget.  It does NOT by itself say the mixture is a relabelling of one
profile; use `relabelled_rc_hard` for that. -/
theorem relabelled_rc_hard_exists (k K t : ℕ) (hK : 1 ≤ K) (hsmall : 8 * K < 2 * k)
    (htower : 2 * k ≤ 2 ^ (2 ^ t)) {δ : ℝ} (hδ : 1 / (K : ℝ) ≤ δ) (hδ1 : δ < 1) :
    ∃ (μ : SchedMix (2 * k)) (L : ℕ), L ≤ t + 8 * K ∧
      KL (2 * k) k (mixLaw k μ) ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧
      ∀ p ∈ μ.parts, p.2.length = L := by
  obtain ⟨U, hU, hlen, hKL, hparts⟩ := relabelled_rc_hard k K t hK hsmall htower hδ hδ1
  exact ⟨agfv_relabelMix hU, U.length, hlen, hKL, hparts⟩

end A36RC


namespace A36Sep

open AGF AGFPot A36RC Finset

lemma lt_two_pow' (t : ℕ) : t < 2 ^ t := by
  induction t with
  | zero => simp
  | succ t ih => rw [pow_succ]; omega

/-- **The H/F separation on the canonical optima.**  For every fixed `0 < δ < 1` (every fixed terminal
tolerance `ε = −ln(1−δ) > 0`) and every threshold `T`, some balanced size `n = 2k` has
`T · Fopt(2k,k,δ) < Hopt(2k,k,ε)`: the ratio of the H-constrained to the F-constrained optimal mean
schedule length is unbounded.  Inputs: `AGFCert.Hopt_family_lb` (canonical) and
`A36RC.Fopt_le_rc_tower` (new, compiled against canonical). -/
theorem separation_unbounded {δ : ℝ} (hδ0 : 0 < δ) (hδ1 : δ < 1) (T : ℝ) :
    ∃ k : ℕ, 1 ≤ k ∧ T * Fopt (2 * k) k δ < Hopt (2 * k) k (epsOf δ) := by
  have hε0 : 0 ≤ epsOf δ := agfv_epsOf_nonneg (le_of_lt hδ0) hδ1
  -- K = ⌈1/δ⌉ with 1/K ≤ δ
  have hinv : (0 : ℝ) < 1 / δ := by positivity
  obtain ⟨K, hK1, hKδ⟩ : ∃ K : ℕ, 1 ≤ K ∧ 1 / (K : ℝ) ≤ δ := by
    refine ⟨⌈1 / δ⌉₊, ?_, ?_⟩
    · exact Nat.one_le_iff_ne_zero.mpr (fun h => by
        rw [Nat.ceil_eq_zero] at h; linarith)
    · have hc : 1 / δ ≤ ((⌈1 / δ⌉₊ : ℕ) : ℝ) := Nat.le_ceil _
      have hKpos : (0 : ℝ) < ((⌈1 / δ⌉₊ : ℕ) : ℝ) := lt_of_lt_of_le hinv hc
      rw [div_le_iff₀ hKpos]
      have h1 : δ * (1 / δ) = 1 := by field_simp
      nlinarith
  have hKr : (1 : ℝ) ≤ (K : ℝ) := by exact_mod_cast hK1
  -- constants of the family bound
  have hc0 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  set c : ℝ := Real.log 2 with hc
  set d : ℝ := 2 * epsOf δ + 1 with hd
  set D : ℝ := 4 * epsOf δ + 2 / 3 with hD
  have hD0 : 0 < D := by rw [hD]; linarith
  have hd0 : 0 < d := by rw [hd]; linarith
  -- a large tower index
  set X : ℝ := max (max (2 * d / c) 1) (max (4 * D * |T| * (1 + 8 * (K : ℝ)) / c ^ 2 + 1)
    (8 * (K : ℝ) + 1)) with hX
  obtain ⟨t, ht⟩ := pow_unbounded_of_one_lt X (by norm_num : (1 : ℝ) < 2)
  set x : ℝ := (2 : ℝ) ^ t with hx
  have hxX : X < x := ht
  have hX1 : 2 * d / c ≤ X := le_trans (le_max_left _ _) (le_max_left _ _)
  have hX2 : (1 : ℝ) ≤ X := le_trans (le_max_right _ _) (le_max_left _ _)
  have hX3 : 4 * D * |T| * (1 + 8 * (K : ℝ)) / c ^ 2 + 1 ≤ X :=
    le_trans (le_max_left _ _) (le_max_right _ _)
  have hX4 : 8 * (K : ℝ) + 1 ≤ X := le_trans (le_max_right _ _) (le_max_right _ _)
  have hx1 : 1 ≤ x := by linarith
  -- the size: 2k = 2^(2^t)
  refine ⟨2 ^ (2 ^ t - 1), Nat.one_le_two_pow, ?_⟩
  set k : ℕ := 2 ^ (2 ^ t - 1) with hk
  have h2k : 2 * k = 2 ^ (2 ^ t) := by
    have h1 : 1 ≤ 2 ^ t := Nat.one_le_two_pow
    rw [hk, ← pow_succ']
    congr 1
    omega
  have hk1 : 1 ≤ k := Nat.one_le_two_pow
  -- F side: Fopt ≤ t + 8K
  have hxnat : ((2 ^ t : ℕ) : ℝ) = x := by rw [hx]; push_cast; ring
  have h8K : 8 * K < 2 ^ t := by
    have : (8 * (K : ℝ)) < ((2 ^ t : ℕ) : ℝ) := by rw [hxnat]; linarith
    exact_mod_cast this
  have hsmall : 8 * K < 2 * k := by
    rw [h2k]; exact lt_trans h8K (lt_two_pow' (2 ^ t))
  have htower : 2 * k ≤ 2 ^ (2 ^ t) := le_of_eq h2k
  have hF := A36RC.Fopt_le_rc_tower k K t hK1 hsmall htower hKδ hδ1
  have hFnn : 0 ≤ Fopt (2 * k) k δ :=
    le_trans (by norm_num) (agfv_Fopt_bounds (2 * k) k (by omega) (by omega) (le_of_lt hδ0) hδ1).1
  -- H side: Hopt ≥ 1 + (max (log(2k+1) − 2ε − 1) 0)^2 / D
  have hH := AGFCert.Hopt_family_lb k hk1 (epsOf δ) hε0
  have hlog : x * c ≤ Real.log (2 * (k : ℝ) + 1) := by
    have h2kr : (2 : ℝ) * (k : ℝ) = (2 : ℝ) ^ (2 ^ t) := by exact_mod_cast h2k
    have hpos : (0 : ℝ) < (2 : ℝ) ^ (2 ^ t) := by positivity
    have hle : Real.log ((2 : ℝ) ^ (2 ^ t)) ≤ Real.log (2 * (k : ℝ) + 1) := by
      apply Real.log_le_log hpos
      rw [h2kr]; linarith
    have heq : Real.log ((2 : ℝ) ^ (2 ^ t)) = x * c := by
      rw [Real.log_pow, hc, hx]; push_cast; ring
    linarith
  set a : ℝ := Real.log (2 * (k : ℝ) + 1) - 2 * epsOf δ - 1 with ha
  have hxc : 2 * d ≤ x * c := by
    have : 2 * d / c ≤ x := by linarith
    rwa [div_le_iff₀ hc0] at this
  have ha_ge : x * c / 2 ≤ a := by rw [ha]; rw [hd] at hxc; linarith
  have ha_pos : 0 ≤ x * c / 2 := by positivity
  have hmax : x * c / 2 ≤ max a 0 := le_trans ha_ge (le_max_left _ _)
  have hsq : (x * c / 2) ^ 2 ≤ (max a 0) ^ 2 := pow_le_pow_left₀ ha_pos hmax 2
  have hHlow : (x * c / 2) ^ 2 / D < Hopt (2 * k) k (epsOf δ) := by
    have h1 : (x * c / 2) ^ 2 / D ≤ (max a 0) ^ 2 / D := div_le_div_of_nonneg_right hsq (le_of_lt hD0)
    have h2 : 1 + (max a 0) ^ 2 / D ≤ Hopt (2 * k) k (epsOf δ) := by
      rw [ha, hD]; exact hH
    linarith
  -- compare
  rcases le_or_gt T 0 with hT | hT
  · have : T * Fopt (2 * k) k δ ≤ 0 := mul_nonpos_of_nonpos_of_nonneg hT hFnn
    have : 0 ≤ (x * c / 2) ^ 2 / D := by positivity
    linarith
  · have hTabs : |T| = T := abs_of_pos hT
    have htx : (t : ℝ) ≤ x := by
      have : t < 2 ^ t := lt_two_pow' t
      have : ((t : ℕ) : ℝ) < ((2 ^ t : ℕ) : ℝ) := by exact_mod_cast this
      rw [hxnat] at this; linarith
    have hstep1 : T * Fopt (2 * k) k δ ≤ T * ((t : ℝ) + 8 * (K : ℝ)) :=
      mul_le_mul_of_nonneg_left hF (le_of_lt hT)
    have hstep2 : T * ((t : ℝ) + 8 * (K : ℝ)) ≤ T * ((1 + 8 * (K : ℝ)) * x) := by
      apply mul_le_mul_of_nonneg_left _ (le_of_lt hT)
      nlinarith
    have hxbig : 4 * D * T * (1 + 8 * (K : ℝ)) / c ^ 2 < x := by
      rw [hTabs] at hX3; linarith
    have hstep3 : T * ((1 + 8 * (K : ℝ)) * x) < (x * c / 2) ^ 2 / D := by
      have hc2 : 0 < c ^ 2 := by positivity
      rw [div_lt_iff₀ hc2] at hxbig
      rw [lt_div_iff₀ hD0]
      have hx0 : 0 < x := by linarith
      nlinarith
    linarith

end A36Sep

set_option pp.numericTypes true
#check @A36Sep.separation_unbounded
#print axioms A36Sep.separation_unbounded


==> anc/formal_companion/lean/src/A36RWBase/SharpEnvelope.lean <==
/-
the SHARPENED C08 survival envelope.

`AGF.agfv_c08s_support_aux` (AGFCore/C08Support.lean) proves, for `r ≥ 1` and legal `(M, j)`,
  `GrRec r M j ≤ min 1 (2·6^(r−1) · (d+1)^(−(1/2)^r))`,   `d = distToEdge M j`,
and its only slack is `agfv_c08s_step_arith`, which bounds the level-`r` factor using
`6 ≤ 6^N`, `N = 2^(r−1)`.  Keeping the fractional power `6^(1/N) = 6^(2·(1/2)^r)` instead gives
the prefactor
  `sharpKap r = 6^(2 − 4·(1/2)^r)`  (= 6^(2 − 2^(2−r))),  `sharpKap 1 = 1`,  `sharpKap r < 36`,
which is bounded uniformly in `r` (the canonical prefactor `2·6^(r−1)` grows geometrically).

NEW in this file: `sharpKap` and its algebra (`sharpKap_one`, `sharpKap_lt_36`, `sharpKap_succ`,
`sharpKap_pos`, `one_le_sharpKap`), `sharp_exp_arith`, `sharp_step_arith` (the step arithmetic
with the `6 ≤ 6^N` slack removed: both sides are raised to the `N`-th power, no root is taken),
and the induction `sharp_envelope_aux`, which is `agfv_c08s_support_aux` adapted — same case
split, same order, prefactor replaced — with the atom and step inputs taken from the library.

Imported unmodified from `AGFCore.C08Support` (namespace `AGF`): `agfv_c08s_T`, `agfv_c08s_al`,
`agfv_c08s_atom_bound`, `agfv_c08s_step`, `agfv_c08s_T_chain`, `agfv_c08s_GrRec_le_one`,
`agfv_c08s_GrRec_one_le_atom`, `agfv_c08s_GrRec_zero_size`, `agfv_c08s_exp_arith`; and, via its
imports, `killK_nonneg`, `aliveRow`, `aliveRow_le_one` (C10Zero), `quota_nonneg`, `quota_le_one`
(C02Kernel).  No existing file is modified.  `import AGFCore.C08Support` is needed in addition to
`import AGFCore` because the root module `AGFCore.lean` does not import `C08Support`.
-/
import AGFCore
import AGFCore.C08Support

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36Sharp

open AGF Finset

/-- The sharpened prefactor `κ̃_r = 6^(2 − 4·α_r)`, with `α_r = agfv_c08s_al r = (1/2)^r`. -/
noncomputable def sharpKap (r : ℕ) : ℝ := (6:ℝ) ^ ((2:ℝ) - 4 * agfv_c08s_al r)

/-! ### Prefactor algebra -/

theorem sharpKap_one : sharpKap 1 = 1 := by
  have h : (2:ℝ) - 4 * agfv_c08s_al 1 = 0 := by
    unfold agfv_c08s_al
    norm_num
  rw [sharpKap, h, Real.rpow_zero]

theorem sharpKap_lt_36 (r : ℕ) : sharpKap r < 36 := by
  have hal : 0 < agfv_c08s_al r := by
    unfold agfv_c08s_al
    positivity
  have hexp : (2:ℝ) - 4 * agfv_c08s_al r < 2 := by linarith
  calc sharpKap r = (6:ℝ) ^ ((2:ℝ) - 4 * agfv_c08s_al r) := rfl
    _ < (6:ℝ) ^ (2:ℝ) := Real.rpow_lt_rpow_of_exponent_lt (by norm_num) hexp
    _ = 36 := by
        rw [Real.rpow_two]
        norm_num

theorem sharpKap_succ (r : ℕ) (hr : 1 ≤ r) :
    sharpKap (r+1) = sharpKap r * (6:ℝ) ^ (2 * agfv_c08s_al r) := by
  obtain ⟨t, rfl⟩ : ∃ t, r = t + 1 := ⟨r - 1, by omega⟩
  have hexp : (2:ℝ) - 4 * agfv_c08s_al (t + 1 + 1)
      = ((2:ℝ) - 4 * agfv_c08s_al (t + 1)) + 2 * agfv_c08s_al (t + 1) := by
    unfold agfv_c08s_al
    rw [pow_succ ((1:ℝ)/2) (t + 1)]
    ring
  unfold sharpKap
  rw [hexp, Real.rpow_add (by norm_num : (0:ℝ) < 6)]

lemma sharpKap_pos (r : ℕ) : 0 < sharpKap r :=
  Real.rpow_pos_of_pos (by norm_num) _

lemma al_le_half {r : ℕ} (hr : 1 ≤ r) : agfv_c08s_al r ≤ 1/2 := by
  obtain ⟨t, rfl⟩ : ∃ t, r = t + 1 := ⟨r - 1, by omega⟩
  unfold agfv_c08s_al
  have h1 : ((1:ℝ)/2) ^ t ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  calc ((1:ℝ)/2) ^ (t + 1) = ((1:ℝ)/2) ^ t * (1/2) := pow_succ _ _
    _ ≤ 1 * (1/2) := mul_le_mul_of_nonneg_right h1 (by norm_num)
    _ = 1/2 := one_mul _

lemma one_le_sharpKap {r : ℕ} (hr : 1 ≤ r) : 1 ≤ sharpKap r := by
  have h := al_le_half hr
  unfold sharpKap
  exact Real.one_le_rpow (by norm_num) (by linarith)

/-! ### The step arithmetic without the `6 ≤ 6^N` slack -/

/-- `2·α_r · 2^{r−1} = 1` for `r ≥ 1`: the exponent of the retained `6^(1/N)` factor. -/
lemma sharp_exp_arith {r : ℕ} (hr : 1 ≤ r) :
    2 * agfv_c08s_al r * ((2 ^ (r - 1) : ℕ) : ℝ) = 1 := by
  obtain ⟨t, rfl⟩ : ∃ t, r = t + 1 := ⟨r - 1, by omega⟩
  unfold agfv_c08s_al
  simp only [Nat.add_sub_cancel, Nat.cast_pow, Nat.cast_ofNat]
  have h : ((1:ℝ)/2) ^ t * (2:ℝ) ^ t = 1 := by
    rw [← mul_pow]; norm_num
  calc 2 * ((1:ℝ)/2) ^ (t + 1) * (2:ℝ) ^ t
      = ((1:ℝ)/2) ^ t * (2:ℝ) ^ t := by rw [pow_succ]; ring
    _ = 1 := h

/-- **The sharpened level-`r+1` factor.**  From `T^N ≤ min 1 (6·(d+1)^(−1/4))`, `N = 2^{r−1}`:
`T ≤ 6^(2·α_r) · (d+1)^(−α_{r+1})`, because the right side raised to the `N` is exactly
`6·(d+1)^(−1/4)`.  Compare `agfv_c08s_step_arith`, which bounds `6^(2·α_r)` by `6`. -/
lemma sharp_step_arith {r d : ℕ} (hr : 1 ≤ r) {T : ℝ}
    (hchain : T ^ (2 ^ (r - 1)) ≤ min 1 (6 * (((d:ℕ):ℝ) + 1) ^ (-(1/4 : ℝ)))) :
    T ≤ (6:ℝ) ^ (2 * agfv_c08s_al r) * (((d:ℕ):ℝ) + 1) ^ (-(agfv_c08s_al (r + 1))) := by
  set N : ℕ := 2 ^ (r - 1) with hN
  have hN1 : 1 ≤ N := Nat.one_le_two_pow
  have hNne : N ≠ 0 := by omega
  have hbase : (0:ℝ) < ((d:ℕ):ℝ) + 1 := by positivity
  have hrhsnn : (0:ℝ) ≤ (6:ℝ) ^ (2 * agfv_c08s_al r) *
      (((d:ℕ):ℝ) + 1) ^ (-(agfv_c08s_al (r + 1))) :=
    mul_nonneg (Real.rpow_pos_of_pos (by norm_num) _).le (Real.rpow_pos_of_pos hbase _).le
  have hpowid : ((((d:ℕ):ℝ) + 1) ^ (-(agfv_c08s_al (r + 1)))) ^ N
      = (((d:ℕ):ℝ) + 1) ^ (-(1/4 : ℝ)) := by
    rw [← Real.rpow_natCast ((((d:ℕ):ℝ) + 1) ^ (-(agfv_c08s_al (r + 1)))) N,
      ← Real.rpow_mul hbase.le]
    congr 1
    rw [hN]
    have := agfv_c08s_exp_arith (r := r) hr
    push_cast at this ⊢
    linarith [this]
  have hsixid : ((6:ℝ) ^ (2 * agfv_c08s_al r)) ^ N = 6 := by
    rw [← Real.rpow_natCast ((6:ℝ) ^ (2 * agfv_c08s_al r)) N,
      ← Real.rpow_mul (by norm_num : (0:ℝ) ≤ 6), hN, sharp_exp_arith hr, Real.rpow_one]
  have hkey : T ^ N ≤ ((6:ℝ) ^ (2 * agfv_c08s_al r) *
      (((d:ℕ):ℝ) + 1) ^ (-(agfv_c08s_al (r + 1)))) ^ N := by
    rw [mul_pow, hsixid, hpowid]
    exact hchain.trans (min_le_right _ _)
  exact le_of_pow_le_pow_left₀ hNne hrhsnn hkey

/-! ### The sharpened envelope -/

/-- **The sharpened C08 support bound**, in the induction form of `agfv_c08s_support_aux`. -/
theorem sharp_envelope_aux :
    ∀ (r : ℕ), 1 ≤ r → ∀ (M : ℕ) (j : ℤ), 0 ≤ j → j ≤ (M:ℤ) →
      GrRec r M j ≤ min 1 (sharpKap r * (((distToEdge M j : ℕ) : ℝ) + 1) ^ (-(agfv_c08s_al r))) := by
  intro r hrr
  induction r, hrr using Nat.le_induction with
  | base =>
      intro M j h0 hjM
      rcases Nat.eq_zero_or_pos M with rfl | hM
      · have hj : j = 0 := by omega
        subst hj
        rw [agfv_c08s_GrRec_zero_size, if_pos rfl]
        have hd : distToEdge 0 (0:ℤ) = 0 := by unfold distToEdge; norm_num
        rw [hd, sharpKap_one]
        simp only [Nat.cast_zero, zero_add, Real.one_rpow, mul_one, min_self, le_refl]
      · have hatomv := agfv_c08s_atom_bound hM h0 hjM
        have hGr := agfv_c08s_GrRec_one_le_atom hM h0 hjM
        have hone : (1:ℝ) ≤ ((distToEdge M j : ℕ) : ℝ) + 1 := by
          have : (0:ℝ) ≤ ((distToEdge M j : ℕ) : ℝ) := Nat.cast_nonneg _
          linarith
        have hwle : (((distToEdge M j : ℕ) : ℝ) + 1) ^ (-(1/2 : ℝ)) ≤ 1 :=
          Real.rpow_le_one_of_one_le_of_nonpos hone (by norm_num)
        have hal : agfv_c08s_al 1 = 1/2 := by unfold agfv_c08s_al; norm_num
        refine le_min ((hGr.trans hatomv).trans hwle) ?_
        rw [sharpKap_one, hal, one_mul]
        exact hGr.trans hatomv
  | succ r hr ih =>
      intro M j h0 hjM
      rcases Nat.eq_zero_or_pos M with rfl | hM
      · have hj : j = 0 := by omega
        subst hj
        rw [agfv_c08s_GrRec_zero_size, if_pos rfl]
        have hd : distToEdge 0 (0:ℤ) = 0 := by unfold distToEdge; norm_num
        rw [hd]
        simp only [Nat.cast_zero, zero_add, Real.one_rpow, mul_one]
        exact le_min le_rfl (one_le_sharpKap (by omega))
      · obtain ⟨M', rfl⟩ : ∃ M', M = M' + 1 := ⟨M - 1, by omega⟩
        refine Finset.sup'_le _ _ (fun b hb => ?_)
        have hb1 : 1 ≤ b := (Finset.mem_Icc.1 hb).1
        have hbM : b ≤ M' + 1 := (Finset.mem_Icc.1 hb).2
        refine le_min ?_ ?_
        · -- the trivial half of the clamp (as in `agfv_c08s_support_aux`)
          calc ∑ jp ∈ Finset.Icc (0 : ℤ) (((M' + 1) - b : ℕ) : ℤ),
                  killK (M' + 1) b j jp * GrRec r ((M' + 1) - b) jp
              ≤ ∑ jp ∈ Finset.Icc (0 : ℤ) (((M' + 1) - b : ℕ) : ℤ),
                  killK (M' + 1) b j jp * 1 := by
                refine Finset.sum_le_sum (fun jp hjp => ?_)
                have hjp' := Finset.mem_Icc.1 hjp
                exact mul_le_mul_of_nonneg_left
                  (agfv_c08s_GrRec_le_one r _ jp hjp'.1 hjp'.2) (killK_nonneg h0 hjM jp)
            _ = aliveRow (M' + 1) b j := by unfold aliveRow; simp
            _ ≤ 1 := aliveRow_le_one hbM (quota_nonneg h0) (quota_le_one hM hjM)
        · -- the analytic half, with the fractional power retained
          have hIH : ∀ jp ∈ Finset.Icc (0 : ℤ) (((M' + 1) - b : ℕ) : ℤ),
              killK (M' + 1) b j jp * GrRec r ((M' + 1) - b) jp
                ≤ killK (M' + 1) b j jp *
                  (sharpKap r *
                    (((distToEdge ((M' + 1) - b) jp : ℕ) : ℝ) + 1) ^ (-(agfv_c08s_al r))) := by
            intro jp hjp
            have hjp' := Finset.mem_Icc.1 hjp
            have := ih ((M' + 1) - b) jp hjp'.1 hjp'.2
            exact mul_le_mul_of_nonneg_left (this.trans (min_le_right _ _))
              (killK_nonneg h0 hjM jp)
          have hTle : ∑ jp ∈ Finset.Icc (0 : ℤ) (((M' + 1) - b : ℕ) : ℤ),
              killK (M' + 1) b j jp * GrRec r ((M' + 1) - b) jp
                ≤ sharpKap r * agfv_c08s_T (M' + 1) b j (agfv_c08s_al r) := by
            refine (Finset.sum_le_sum hIH).trans ?_
            unfold agfv_c08s_T
            rw [Finset.mul_sum]
            refine Finset.sum_le_sum (fun jp _ => ?_)
            exact le_of_eq (by ring)
          refine hTle.trans ?_
          have hchain0 := agfv_c08s_T_chain (M := M' + 1) (b := b) (j := j) hbM h0 hjM (r - 1)
          have halr : ((1:ℝ)/2) ^ ((r - 1) + 1) = agfv_c08s_al r := by
            unfold agfv_c08s_al
            congr 1
            omega
          rw [halr] at hchain0
          have hchain : (agfv_c08s_T (M' + 1) b j (agfv_c08s_al r)) ^ (2 ^ (r - 1))
              ≤ min 1 (6 * (((distToEdge (M' + 1) j : ℕ) : ℝ) + 1) ^ (-(1/4 : ℝ))) :=
            hchain0.trans (agfv_c08s_step (M' + 1) b j hb1 hbM h0 hjM)
          have harith := sharp_step_arith (r := r) (d := distToEdge (M' + 1) j) hr hchain
          have hkapnn : 0 ≤ sharpKap r := (sharpKap_pos r).le
          calc sharpKap r * agfv_c08s_T (M' + 1) b j (agfv_c08s_al r)
              ≤ sharpKap r * ((6:ℝ) ^ (2 * agfv_c08s_al r) *
                  (((distToEdge (M' + 1) j : ℕ) : ℝ) + 1) ^ (-(agfv_c08s_al (r + 1)))) :=
                mul_le_mul_of_nonneg_left harith hkapnn
            _ = sharpKap (r + 1) *
                  (((distToEdge (M' + 1) j : ℕ) : ℝ) + 1) ^ (-(agfv_c08s_al (r + 1))) := by
                rw [sharpKap_succ r hr]
                ring

/-- **The sharpened survival envelope** (the requested statement):
`GrRec r M j ≤ min 1 (6^(2 − 4·(1/2)^r) · (d+1)^(−(1/2)^r))` for `r ≥ 1` and legal `(M, j)`. -/
theorem sharp_envelope : ∀ (r M : ℕ) (j : ℤ), 1 ≤ r → 0 ≤ j → j ≤ (M:ℤ) →
    GrRec r M j ≤ min 1 (sharpKap r * (((distToEdge M j : ℕ) : ℝ) + 1) ^ (-(agfv_c08s_al r))) :=
  fun r M j hr h0 hjM => sharp_envelope_aux r hr M j h0 hjM

end A36Sharp

set_option pp.numericTypes true
#print A36Sharp.sharpKap
#check @A36Sharp.sharp_envelope
#check @A36Sharp.sharpKap_one
#check @A36Sharp.sharpKap_lt_36
#check @A36Sharp.sharpKap_succ
#print axioms A36Sharp.sharp_envelope
#print axioms A36Sharp.sharpKap_one
#print axioms A36Sharp.sharpKap_lt_36
#print axioms A36Sharp.sharpKap_succ


==> anc/formal_companion/lean/src/A36W.lean <==
import A36W.Slice
import A36W.Bellman
import A36W.Tower
import A36W.SliceCor
import A36W.Atom
import A36W.OneStep
import A36W.Envelope
import A36W.OneStepEnvelope
import A36W.WAInst
import A36W.WACosts
import A36W.WACostsCompose
import A36W.WAFinal


==> anc/formal_companion/lean/src/A36W/Atom.lean <==
import Mathlib

/-!
# A36W.Atom — the Poisson-binomial atom bound

Let `p : Fin m → ℝ` with `0 ≤ p i ≤ 1`, and let `S = ∑ i, Bᵢ` for independent `Bᵢ ∼ Bernoulli (p i)`.
In elementary combinatorial form (no measure theory),

  `P(S = j) = ∑_{T ∈ univ.powersetCard j} (∏_{i ∈ T} p i) * (∏_{i ∈ Tᶜ} (1 - p i))`.

That this expression is the law of a sum of independent Bernoulli variables is the standard product
formula; it is not formalized here. Every statement below is about the elementary expression.

## Main results

The development is carried out for an arbitrary finite batch `S : Finset ι` (the expression
`batchPmf S p j`, with `S \ T` in place of `Tᶜ`); the requested `Fin m` form is the case
`S = univ`.

* `A36W.poissonBinomial_atom_le`: for `p : Fin m → ℝ` with `0 ≤ p i ≤ 1` and
  `σ² = ∑ i, p i (1 - p i) > 0`, `P(S = j) ≤ √(π/8) / σ` for every `j : ℕ`
  (`A36W.poissonBinomial_atom_le_sigma`: the same with `σ` explicit;
  `A36W.poissonBinomial_atom_le_batch`: the batch form).
* `A36W.pbPmf_eq_coeff`: `P(S = j)` is the `j`-th coefficient of `∏ i, (1 - p i + p i X)`.
* `A36W.pbPmf_sum_range`: `∑_{j = 0}^{m} P(S = j) = 1`; `A36W.pbPmf_eq_zero_of_lt`: `P(S = j) = 0`
  for `j > m`; `A36W.pbPmf_hasSum`: `HasSum (fun j ↦ P(S = j)) 1` over `j : ℕ`.
* `A36W.integral_batchChar_mul_exp` (coefficient extraction):
  `∫_{-π}^{π} φ(θ) e^{-ijθ} dθ = 2π P(S = j)`, where `φ(θ) = ∏_{i ∈ S} (p i e^{iθ} + 1 - p i)`.
* `A36W.norm_batchChar_le`: `‖φ(θ)‖ ≤ exp (-σ² (1 - cos θ))`.

## Proof route

1. Fourier inversion on `[-π, π]`: `∫_{-π}^{π} e^{inθ} dθ = 2π [n = 0]` for `n : ℤ`.
2. `|1 - q + q e^{iθ}|² = 1 - 2q(1 - q)(1 - cos θ) ≤ exp (-2q(1 - q)(1 - cos θ))` (from `1 + x ≤ eˣ`).
3. Jordan: `1 - cos θ ≥ 2θ²/π²` on `|θ| ≤ π` (`Real.cos_le_one_sub_mul_cos_sq`).
4. `∫_{-π}^{π} exp (-(2σ²/π²) θ²) dθ ≤ ∫_ℝ exp (-(2σ²/π²) θ²) dθ = √(π³ / (2σ²))`, and
   `√(π³ / (2σ²)) / (2π) = √(π/8) / σ`.

Steps 1 and 2 hold for arbitrary real `p`, and Steps 3–4 use only `σ² > 0`. The range hypotheses
`0 ≤ p i ≤ 1` are used only to identify `|P(S = j)|` with `P(S = j)`; see `A36W.abs_batchPmf_le`
and `A36W.abs_pbPmf_le` for the form without range hypotheses (which still assumes `σ² > 0`).
-/

namespace A36W

open Finset MeasureTheory

noncomputable section

/-! ### The batch pmf in elementary form -/

section Batch

variable {ι : Type*}

/-- `P(∑_{i ∈ S} Bᵢ = j)` in elementary form: the sum over the `j`-subsets `T ⊆ S` of
`(∏_{i ∈ T} p i) * (∏_{i ∈ S \ T} (1 - p i))`. -/
def batchPmf [DecidableEq ι] (S : Finset ι) (p : ι → ℝ) (j : ℕ) : ℝ :=
  ∑ T ∈ S.powersetCard j, (∏ i ∈ T, p i) * ∏ i ∈ S \ T, (1 - p i)

/-- Weight of the outcome "exactly the coordinates in `T` succeed" (for `T ⊆ S`). -/
def batchWeight [DecidableEq ι] (S : Finset ι) (p : ι → ℝ) (T : Finset ι) : ℝ :=
  (∏ i ∈ T, p i) * ∏ i ∈ S \ T, (1 - p i)

lemma batchPmf_eq_sum_ite [DecidableEq ι] (S : Finset ι) (p : ι → ℝ) (j : ℕ) :
    batchPmf S p j = ∑ T ∈ S.powerset, if T.card = j then batchWeight S p T else 0 := by
  rw [batchPmf, Finset.powersetCard_eq_filter, Finset.sum_filter]
  rfl

lemma batchWeight_nonneg [DecidableEq ι] (S : Finset ι) (p : ι → ℝ) (hp0 : ∀ i ∈ S, 0 ≤ p i)
    (hp1 : ∀ i ∈ S, p i ≤ 1) {T : Finset ι} (hT : T ⊆ S) : 0 ≤ batchWeight S p T :=
  mul_nonneg (Finset.prod_nonneg fun i hi => hp0 i (hT hi))
    (Finset.prod_nonneg fun i hi => sub_nonneg.mpr (hp1 i (Finset.mem_sdiff.mp hi).1))

lemma batchPmf_nonneg [DecidableEq ι] (S : Finset ι) (p : ι → ℝ) (hp0 : ∀ i ∈ S, 0 ≤ p i)
    (hp1 : ∀ i ∈ S, p i ≤ 1) (j : ℕ) : 0 ≤ batchPmf S p j :=
  Finset.sum_nonneg fun _ hT =>
    batchWeight_nonneg S p hp0 hp1 (Finset.mem_powersetCard.mp hT).1

/-- `P(∑_{i ∈ S} Bᵢ = j) = 0` for `j > |S|`. -/
lemma batchPmf_eq_zero_of_lt [DecidableEq ι] (S : Finset ι) (p : ι → ℝ) {j : ℕ}
    (hj : S.card < j) : batchPmf S p j = 0 := by
  rw [batchPmf, Finset.powersetCard_eq_empty.mpr hj, Finset.sum_empty]

/-! ### The generating polynomial -/

/-- Subset expansion of the generating polynomial, via `Finset.prod_add`. -/
lemma batch_genPoly_eq_sum [DecidableEq ι] (S : Finset ι) (p : ι → ℝ) :
    (∏ i ∈ S, (Polynomial.C (1 - p i) + Polynomial.C (p i) * Polynomial.X)) =
      ∑ T ∈ S.powerset, Polynomial.C (batchWeight S p T) * Polynomial.X ^ T.card := by
  have h : ∀ i, Polynomial.C (1 - p i) + Polynomial.C (p i) * Polynomial.X =
      Polynomial.C (p i) * Polynomial.X + Polynomial.C (1 - p i) := fun i => add_comm _ _
  rw [Finset.prod_congr rfl (fun i _ => h i), Finset.prod_add]
  refine Finset.sum_congr rfl fun T _ => ?_
  rw [Finset.prod_mul_distrib, Finset.prod_const, batchWeight]
  simp only [map_mul, map_prod]
  ring

/-- `P(∑_{i ∈ S} Bᵢ = j)` is the `j`-th coefficient of `∏_{i ∈ S} (1 - p i + p i X)`. -/
theorem batchPmf_eq_coeff [DecidableEq ι] (S : Finset ι) (p : ι → ℝ) (j : ℕ) :
    (∏ i ∈ S, (Polynomial.C (1 - p i) + Polynomial.C (p i) * Polynomial.X)).coeff j =
      batchPmf S p j := by
  rw [batch_genPoly_eq_sum, Polynomial.finsetSum_coeff, batchPmf_eq_sum_ite]
  refine Finset.sum_congr rfl fun T _ => ?_
  rw [Polynomial.coeff_C_mul_X_pow]
  by_cases h : T.card = j
  · rw [if_pos h.symm, if_pos h]
  · rw [if_neg (Ne.symm h), if_neg h]

/-- The batch pmf sums to one: `∑_{j = 0}^{|S|} P(∑_{i ∈ S} Bᵢ = j) = 1`. -/
theorem batchPmf_sum_range [DecidableEq ι] (S : Finset ι) (p : ι → ℝ) :
    ∑ j ∈ Finset.range (S.card + 1), batchPmf S p j = 1 := by
  have h1 : ∑ T ∈ S.powerset, batchWeight S p T = 1 := by
    have h := Finset.prod_add (fun i => p i) (fun i => 1 - p i) S
    have h' : ∏ i ∈ S, (p i + (1 - p i)) = 1 := Finset.prod_eq_one (fun i _ => by ring)
    rw [h'] at h
    exact h.symm
  rw [← h1]
  simp_rw [batchPmf_eq_sum_ite]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl fun T hT => ?_
  rw [Finset.sum_ite_eq]
  have hT' : T.card ∈ Finset.range (S.card + 1) := by
    rw [Finset.mem_range]
    have := Finset.card_le_card (Finset.mem_powerset.mp hT)
    omega
  rw [if_pos hT']

/-- The batch pmf sums to one over all `j : ℕ`. -/
theorem batchPmf_hasSum [DecidableEq ι] (S : Finset ι) (p : ι → ℝ) :
    HasSum (batchPmf S p) 1 := by
  rw [← batchPmf_sum_range S p]
  exact hasSum_sum_of_ne_finset_zero fun j hj =>
    batchPmf_eq_zero_of_lt S p (by rw [Finset.mem_range, not_lt] at hj; omega)

/-! ### Step 1: coefficient extraction on `[-π, π]` -/

/-- `∫_{-π}^{π} e^{inθ} dθ = 2π [n = 0]` for an integer `n`. -/
lemma integral_exp_int_mul_I (n : ℤ) :
    ∫ θ in (-Real.pi)..Real.pi, Complex.exp ((n : ℂ) * Complex.I * θ) =
      if n = 0 then ((2 * Real.pi : ℝ) : ℂ) else 0 := by
  split_ifs with hn
  · subst hn
    simp only [Int.cast_zero, zero_mul, Complex.exp_zero, intervalIntegral.integral_const,
      Complex.real_smul, mul_one]
    push_cast
    ring
  · have hc : (n : ℂ) * Complex.I ≠ 0 :=
      mul_ne_zero (Int.cast_ne_zero.mpr hn) Complex.I_ne_zero
    rw [integral_exp_mul_complex hc]
    have h : Complex.exp ((n : ℂ) * Complex.I * ((Real.pi : ℝ) : ℂ)) =
        Complex.exp ((n : ℂ) * Complex.I * ((-Real.pi : ℝ) : ℂ)) := by
      rw [Complex.exp_eq_exp_iff_exists_int]
      exact ⟨n, by push_cast; ring⟩
    rw [h, sub_self, zero_div]

/-- The function `φ(θ) = ∏_{i ∈ S} (p i e^{iθ} + (1 - p i))`; when `0 ≤ p i ≤ 1` it is the
characteristic function `E[e^{iθ ∑_{i ∈ S} Bᵢ}]`. -/
def batchChar (S : Finset ι) (p : ι → ℝ) (θ : ℝ) : ℂ :=
  ∏ i ∈ S, ((p i : ℂ) * Complex.exp (θ * Complex.I) + (1 - (p i : ℂ)))

lemma continuous_batchChar (S : Finset ι) (p : ι → ℝ) : Continuous (batchChar S p) := by
  unfold batchChar
  fun_prop

/-- Subset expansion of `φ(θ) e^{-ijθ}`, via `Finset.prod_add`. -/
lemma batchChar_mul_exp [DecidableEq ι] (S : Finset ι) (p : ι → ℝ) (j : ℕ) (θ : ℝ) :
    batchChar S p θ * Complex.exp (-((j : ℂ) * Complex.I * θ)) =
      ∑ T ∈ S.powerset,
        (batchWeight S p T : ℂ) * Complex.exp ((((T.card : ℤ) - j : ℤ) : ℂ) * Complex.I * θ) := by
  rw [batchChar, Finset.prod_add, Finset.sum_mul]
  refine Finset.sum_congr rfl fun T _ => ?_
  rw [Finset.prod_mul_distrib, Finset.prod_const, ← Complex.exp_nat_mul, batchWeight]
  have h : Complex.exp ((((T.card : ℤ) - j : ℤ) : ℂ) * Complex.I * θ) =
      Complex.exp ((T.card : ℂ) * (θ * Complex.I)) * Complex.exp (-((j : ℂ) * Complex.I * θ)) := by
    rw [← Complex.exp_add]
    congr 1
    push_cast
    ring
  rw [h]
  push_cast
  ring

/-- **Coefficient extraction.** `∫_{-π}^{π} φ(θ) e^{-ijθ} dθ = 2π P(∑_{i ∈ S} Bᵢ = j)`. -/
theorem integral_batchChar_mul_exp [DecidableEq ι] (S : Finset ι) (p : ι → ℝ) (j : ℕ) :
    ∫ θ in (-Real.pi)..Real.pi, batchChar S p θ * Complex.exp (-((j : ℂ) * Complex.I * θ)) =
      ((2 * Real.pi * batchPmf S p j : ℝ) : ℂ) := by
  simp_rw [batchChar_mul_exp]
  rw [intervalIntegral.integral_finsetSum (fun T _ => by
    apply Continuous.intervalIntegrable; fun_prop)]
  simp_rw [intervalIntegral.integral_const_mul, integral_exp_int_mul_I]
  rw [batchPmf_eq_sum_ite, Finset.mul_sum, Complex.ofReal_sum]
  refine Finset.sum_congr rfl fun T _ => ?_
  by_cases h : T.card = j
  · have hz : ((T.card : ℤ) - j = 0) := by omega
    rw [if_pos hz, if_pos h]
    push_cast
    ring
  · have hz : ¬ ((T.card : ℤ) - j = 0) := by omega
    rw [if_neg hz, if_neg h]
    simp

/-! ### Step 2: modulus of `φ` -/

/-- `|q e^{iθ} + 1 - q|² = 1 - 2 q (1 - q) (1 - cos θ)`, for every real `q`. -/
lemma norm_factor_sq (q θ : ℝ) :
    ‖(q : ℂ) * Complex.exp (θ * Complex.I) + (1 - (q : ℂ))‖ ^ 2 =
      1 - 2 * (q * (1 - q)) * (1 - Real.cos θ) := by
  rw [Complex.sq_norm, Complex.normSq_apply]
  simp only [Complex.add_re, Complex.add_im, Complex.mul_re, Complex.mul_im, Complex.ofReal_re,
    Complex.ofReal_im, Complex.exp_ofReal_mul_I_re, Complex.exp_ofReal_mul_I_im, Complex.sub_re,
    Complex.sub_im, Complex.one_re, Complex.one_im, zero_mul, sub_zero, add_zero, sub_self]
  linear_combination q ^ 2 * Real.sin_sq_add_cos_sq θ

/-- `|q e^{iθ} + 1 - q| ≤ exp (-q (1 - q) (1 - cos θ))`, for every real `q` (from `1 + x ≤ eˣ`). -/
lemma norm_factor_le (q θ : ℝ) :
    ‖(q : ℂ) * Complex.exp (θ * Complex.I) + (1 - (q : ℂ))‖ ≤
      Real.exp (-(q * (1 - q) * (1 - Real.cos θ))) := by
  have hsq := norm_factor_sq q θ
  have hexp : Real.exp (-(q * (1 - q) * (1 - Real.cos θ))) ^ 2 =
      Real.exp (-(2 * (q * (1 - q)) * (1 - Real.cos θ))) := by
    rw [← Real.exp_nat_mul]
    congr 1
    push_cast
    ring
  have hle : 1 - 2 * (q * (1 - q)) * (1 - Real.cos θ) ≤
      Real.exp (-(2 * (q * (1 - q)) * (1 - Real.cos θ))) := by
    have := Real.add_one_le_exp (-(2 * (q * (1 - q)) * (1 - Real.cos θ)))
    linarith
  have h2 : ‖(q : ℂ) * Complex.exp (θ * Complex.I) + (1 - (q : ℂ))‖ ^ 2 ≤
      Real.exp (-(q * (1 - q) * (1 - Real.cos θ))) ^ 2 := by
    rw [hsq, hexp]
    exact hle
  exact (pow_le_pow_iff_left₀ (norm_nonneg _) (Real.exp_pos _).le two_ne_zero).mp h2

/-- `‖φ(θ)‖ ≤ exp (-σ² (1 - cos θ))` with `σ² = ∑_{i ∈ S} p i (1 - p i)`, for every real `p`. -/
theorem norm_batchChar_le (S : Finset ι) (p : ι → ℝ) (θ : ℝ) :
    ‖batchChar S p θ‖ ≤ Real.exp (-((∑ i ∈ S, p i * (1 - p i)) * (1 - Real.cos θ))) := by
  rw [batchChar, Complex.norm_prod]
  calc ∏ i ∈ S, ‖(p i : ℂ) * Complex.exp (θ * Complex.I) + (1 - (p i : ℂ))‖
      ≤ ∏ i ∈ S, Real.exp (-(p i * (1 - p i) * (1 - Real.cos θ))) :=
        Finset.prod_le_prod (fun i _ => norm_nonneg _) (fun i _ => norm_factor_le (p i) θ)
    _ = Real.exp (-((∑ i ∈ S, p i * (1 - p i)) * (1 - Real.cos θ))) := by
        rw [← Real.exp_sum, Finset.sum_mul, ← Finset.sum_neg_distrib]

/-! ### Steps 3–4: Jordan's inequality and the Gaussian integral -/

/-- **Atom bound without range hypotheses.** For every real `p` with
`σ² = ∑_{i ∈ S} p i (1 - p i) > 0`, `|batchPmf S p j| ≤ √(π/8) / σ` (`batchPmf S p j` is a
probability only when `0 ≤ p i ≤ 1` on `S`). -/
theorem abs_batchPmf_le [DecidableEq ι] (S : Finset ι) (p : ι → ℝ)
    (hσ : 0 < ∑ i ∈ S, p i * (1 - p i)) (j : ℕ) :
    |batchPmf S p j| ≤ Real.sqrt (Real.pi / 8) / Real.sqrt (∑ i ∈ S, p i * (1 - p i)) := by
  have hπ : 0 < Real.pi := Real.pi_pos
  set s := ∑ i ∈ S, p i * (1 - p i) with hs
  have hs0 : s ≠ 0 := hσ.ne'
  set b := 2 * s / Real.pi ^ 2 with hb
  have hb0 : 0 < b := by positivity
  have hc := continuous_batchChar S p
  -- Step 1: `2π |P(S = j)| ≤ ∫_{-π}^{π} ‖φ(θ) e^{-ijθ}‖ dθ`.
  have h1 : 2 * Real.pi * |batchPmf S p j| ≤
      ∫ θ in (-Real.pi)..Real.pi, ‖batchChar S p θ * Complex.exp (-((j : ℂ) * Complex.I * θ))‖ := by
    have h : ‖∫ θ in (-Real.pi)..Real.pi,
          batchChar S p θ * Complex.exp (-((j : ℂ) * Complex.I * θ))‖ ≤
        ∫ θ in (-Real.pi)..Real.pi,
          ‖batchChar S p θ * Complex.exp (-((j : ℂ) * Complex.I * θ))‖ :=
      intervalIntegral.norm_integral_le_integral_norm (by linarith)
    rw [integral_batchChar_mul_exp, Complex.norm_real, Real.norm_eq_abs, abs_mul,
      abs_of_pos (by positivity : (0 : ℝ) < 2 * Real.pi)] at h
    exact h
  -- Steps 2–3: pointwise Gaussian domination on `[-π, π]`.
  have h2 : ∫ θ in (-Real.pi)..Real.pi,
        ‖batchChar S p θ * Complex.exp (-((j : ℂ) * Complex.I * θ))‖ ≤
      ∫ θ in (-Real.pi)..Real.pi, Real.exp (-b * θ ^ 2) := by
    apply intervalIntegral.integral_mono_on (by linarith)
    · apply Continuous.intervalIntegrable
      fun_prop
    · apply Continuous.intervalIntegrable
      fun_prop
    · intro θ hθ
      have hθ' : |θ| ≤ Real.pi := abs_le.mpr ⟨hθ.1, hθ.2⟩
      have hcos := Real.cos_le_one_sub_mul_cos_sq hθ'
      have he : ‖Complex.exp (-((j : ℂ) * Complex.I * θ))‖ = 1 := by
        rw [Complex.norm_exp]
        simp
      have hn : ‖batchChar S p θ‖ ≤ Real.exp (-(s * (1 - Real.cos θ))) :=
        norm_batchChar_le S p θ
      rw [norm_mul, he, mul_one]
      refine hn.trans (Real.exp_le_exp.mpr ?_)
      have h3 : s * (2 / Real.pi ^ 2 * θ ^ 2) ≤ s * (1 - Real.cos θ) :=
        mul_le_mul_of_nonneg_left (by linarith) hσ.le
      have h4 : -b * θ ^ 2 = -(s * (2 / Real.pi ^ 2 * θ ^ 2)) := by
        rw [hb]
        ring
      linarith
  -- Step 4: extend to `ℝ` and evaluate the Gaussian integral.
  have h3 : ∫ θ in (-Real.pi)..Real.pi, Real.exp (-b * θ ^ 2) ≤ Real.sqrt (Real.pi / b) := by
    rw [intervalIntegral.integral_of_le (by linarith), ← integral_gaussian b]
    exact setIntegral_le_integral (integrable_exp_neg_mul_sq hb0)
      (ae_of_all _ fun θ => (Real.exp_pos _).le)
  have h4 : Real.sqrt (Real.pi / b) = 2 * Real.pi * (Real.sqrt (Real.pi / 8) / Real.sqrt s) := by
    have e : Real.pi / b = (2 * Real.pi) ^ 2 * (Real.pi / 8) / s := by
      rw [hb]
      field_simp
      ring
    rw [e, Real.sqrt_div (by positivity), Real.sqrt_mul (by positivity),
      Real.sqrt_sq (by positivity)]
    ring
  have hfin : 2 * Real.pi * |batchPmf S p j| ≤
      2 * Real.pi * (Real.sqrt (Real.pi / 8) / Real.sqrt s) :=
    h1.trans (h2.trans (h3.trans h4.le))
  exact le_of_mul_le_mul_left hfin (by positivity)

/-- **Poisson-binomial atom bound, batch form.** For a finite batch `S : Finset ι` and
`p : ι → ℝ` with `0 ≤ p i ≤ 1` on `S` and `σ² = ∑_{i ∈ S} p i (1 - p i) > 0`, the elementary pmf
satisfies `P(∑_{i ∈ S} Bᵢ = j) ≤ √(π/8) / σ` for every `j : ℕ`. -/
theorem poissonBinomial_atom_le_batch [DecidableEq ι] (S : Finset ι) (p : ι → ℝ)
    (hp0 : ∀ i ∈ S, 0 ≤ p i) (hp1 : ∀ i ∈ S, p i ≤ 1) (hσ : 0 < ∑ i ∈ S, p i * (1 - p i))
    (j : ℕ) :
    ∑ T ∈ S.powersetCard j, (∏ i ∈ T, p i) * ∏ i ∈ S \ T, (1 - p i) ≤
      Real.sqrt (Real.pi / 8) / Real.sqrt (∑ i ∈ S, p i * (1 - p i)) := by
  have h := abs_batchPmf_le S p hσ j
  rwa [abs_of_nonneg (batchPmf_nonneg S p hp0 hp1 j)] at h

end Batch

/-! ### The requested `Fin m` form (`S = univ`) -/

/-- The Poisson-binomial probability mass function `P(S = j)` for `p : Fin m → ℝ`, in
elementary form. -/
def pbPmf {m : ℕ} (p : Fin m → ℝ) (j : ℕ) : ℝ :=
  ∑ T ∈ (Finset.univ : Finset (Fin m)).powersetCard j, (∏ i ∈ T, p i) * ∏ i ∈ Tᶜ, (1 - p i)

lemma pbPmf_eq_batchPmf {m : ℕ} (p : Fin m → ℝ) (j : ℕ) :
    pbPmf p j = batchPmf Finset.univ p j := by
  unfold pbPmf batchPmf
  refine Finset.sum_congr rfl fun T _ => ?_
  rw [Finset.compl_eq_univ_sdiff]

lemma pbPmf_nonneg {m : ℕ} (p : Fin m → ℝ) (hp0 : ∀ i, 0 ≤ p i) (hp1 : ∀ i, p i ≤ 1) (j : ℕ) :
    0 ≤ pbPmf p j := by
  rw [pbPmf_eq_batchPmf]
  exact batchPmf_nonneg _ p (fun i _ => hp0 i) (fun i _ => hp1 i) j

/-- `P(S = j)` is the `j`-th coefficient of the generating polynomial `∏ i, (1 - p i + p i X)`. -/
theorem pbPmf_eq_coeff {m : ℕ} (p : Fin m → ℝ) (j : ℕ) :
    (∏ i, (Polynomial.C (1 - p i) + Polynomial.C (p i) * Polynomial.X)).coeff j = pbPmf p j := by
  rw [pbPmf_eq_batchPmf]
  exact batchPmf_eq_coeff Finset.univ p j

/-- The pmf sums to one: `∑_{j = 0}^{m} P(S = j) = 1`. -/
theorem pbPmf_sum_range {m : ℕ} (p : Fin m → ℝ) :
    ∑ j ∈ Finset.range (m + 1), pbPmf p j = 1 := by
  have h := batchPmf_sum_range (Finset.univ : Finset (Fin m)) p
  rw [Finset.card_univ, Fintype.card_fin] at h
  simpa only [pbPmf_eq_batchPmf] using h

/-- `P(S = j) = 0` for `j > m`. -/
lemma pbPmf_eq_zero_of_lt {m : ℕ} (p : Fin m → ℝ) {j : ℕ} (hj : m < j) : pbPmf p j = 0 := by
  rw [pbPmf_eq_batchPmf]
  exact batchPmf_eq_zero_of_lt _ p (by rw [Finset.card_univ, Fintype.card_fin]; exact hj)

/-- The pmf sums to one over all `j : ℕ`. -/
theorem pbPmf_hasSum {m : ℕ} (p : Fin m → ℝ) : HasSum (pbPmf p) 1 := by
  have h : pbPmf p = batchPmf Finset.univ p := funext (pbPmf_eq_batchPmf p)
  rw [h]
  exact batchPmf_hasSum _ p

/-- Atom bound without range hypotheses (still assuming `σ² > 0`), `Fin m` form. -/
theorem abs_pbPmf_le {m : ℕ} (p : Fin m → ℝ) (hσ : 0 < ∑ i, p i * (1 - p i)) (j : ℕ) :
    |pbPmf p j| ≤ Real.sqrt (Real.pi / 8) / Real.sqrt (∑ i, p i * (1 - p i)) := by
  rw [pbPmf_eq_batchPmf]
  exact abs_batchPmf_le _ p hσ j

/-- **Poisson-binomial atom bound.** For `p : Fin m → ℝ` with `0 ≤ p i ≤ 1` and
`σ² = ∑ i, p i (1 - p i) > 0`, the elementary pmf
`P(S = j) = ∑_{T ∈ univ.powersetCard j} (∏_{i ∈ T} p i) (∏_{i ∈ Tᶜ} (1 - p i))` satisfies
`P(S = j) ≤ √(π/8) / σ` for every `j : ℕ`, where `σ = √σ²`. -/
theorem poissonBinomial_atom_le (m : ℕ) (p : Fin m → ℝ) (hp0 : ∀ i, 0 ≤ p i)
    (hp1 : ∀ i, p i ≤ 1) (hσ : 0 < ∑ i, p i * (1 - p i)) (j : ℕ) :
    ∑ T ∈ (Finset.univ : Finset (Fin m)).powersetCard j, (∏ i ∈ T, p i) * ∏ i ∈ Tᶜ, (1 - p i) ≤
      Real.sqrt (Real.pi / 8) / Real.sqrt (∑ i, p i * (1 - p i)) := by
  have h := abs_pbPmf_le p hσ j
  rwa [abs_of_nonneg (pbPmf_nonneg p hp0 hp1 j)] at h

/-- The same bound with `σ` given explicitly: `σ > 0` and `σ² = ∑ i, p i (1 - p i)`. -/
theorem poissonBinomial_atom_le_sigma (m : ℕ) (p : Fin m → ℝ) (hp0 : ∀ i, 0 ≤ p i)
    (hp1 : ∀ i, p i ≤ 1) (σ : ℝ) (hσ : 0 < σ) (hσ2 : σ ^ 2 = ∑ i, p i * (1 - p i)) (j : ℕ) :
    ∑ T ∈ (Finset.univ : Finset (Fin m)).powersetCard j, (∏ i ∈ T, p i) * ∏ i ∈ Tᶜ, (1 - p i) ≤
      Real.sqrt (Real.pi / 8) / σ := by
  have hpos : 0 < ∑ i, p i * (1 - p i) := by
    rw [← hσ2]
    positivity
  have h := poissonBinomial_atom_le m p hp0 hp1 hpos j
  rwa [← hσ2, Real.sqrt_sq hσ.le] at h

end

end A36W


==> anc/formal_companion/lean/src/A36W/Bellman.lean <==
/-
A36W.Bellman -- the weighted Bellman value `G_r(S, J)` on full residual states (two-group branch).

Paper locator: the weighted analogue of the hard-cap value `G_r(n, k)`.  The balanced value is AGF's
`GrRec r M j`, a function of the counts `(M, j)`.  On a weighted slice the residual state is NOT a pair of counts: it
is the remaining set `S` together with the residual quota `J`, and the batch law at `(S, J)` uses the weighted-slice
marginals of the FULL residual weight array `w` restricted to `S` (`A36W.Slice.sliceMarg w S J`).  Nothing here is
reduced to counts.

Definitions.  States are `(S, J)` with `S : Finset (Fin n)` and `J : ℤ`; `w : Fin n → ℝ` is the global weight array.
* legal: `0 ≤ J ≤ |S|` (`WLegal`); completed: `S = ∅ ∧ J = 0`;
* batch law at `(S, J)`: for a batch `B ⊆ S` and an outcome `O ⊆ B` (the cells set to one),
  `bw w S J B O = ∏_{i ∈ B} (if i ∈ O then p_i else 1 - p_i)`, `p_i = sliceMarg w S J i`; the child is
  `(S \ B, J - |O|)`;
* `G 0 (S, J) = [S = ∅ ∧ J = 0]`;
* `G (r+1) (S, J) = max_{B ⊆ S} Σ_{O ⊆ B} bw w S J B O · (if child legal then G r child else 0)`
  (`batchVal`).  The max is a `Finset.sup'` over `S.powerset`, a finite nonempty set; `B = ∅` is allowed and is a
  round.

Proved here: `0 ≤ G ≤ 1` (nonnegative weights); `G r = 1` on the completed state (`G_done`); `G = 0` on illegal
states (`G_illegal`); `G (r+1) ≥ G r` through the empty batch (`G_le_succ`, no hypothesis on `w`) and monotonicity in
`r` (`G_mono`); the max dominates every batch (`batchVal_le_G`) and is attained (`exists_batch_eq_G`); the one-round
closed form (`G_one`); and, for positive weights, `G r (S, J) > 0` at every legal state once `r ≥ 1` (`G_pos`), so
`G r (univ, k) = 0` exactly when `r = 0 < n` (`G_root_eq_zero_iff`).
-/
import A36W.Slice

set_option autoImplicit false

namespace A36W

open Finset

variable {n : ℕ}

/-! ## §1 States, the batch law, the Bellman value -/

/-- A state `(S, J)` is legal when `0 ≤ J ≤ |S|`. -/
def WLegal (S : Finset (Fin n)) (J : ℤ) : Prop := 0 ≤ J ∧ J ≤ (#S : ℤ)

instance (S : Finset (Fin n)) (J : ℤ) : Decidable (WLegal S J) := by
  unfold WLegal; infer_instance

/-- The batch law at state `(S, J)`: for `O ⊆ B`, the probability that batch `B` writes ones exactly on `O`, under
independent Bernoulli(`sliceMarg w S J i`) bits, `i ∈ B`.  (For `O ⊄ B` it equals the value at `O ∩ B`; every use
ranges over `B.powerset`.) -/
noncomputable def bw (w : Fin n → ℝ) (S : Finset (Fin n)) (J : ℤ) (B O : Finset (Fin n)) : ℝ :=
  ∏ i ∈ B, (if i ∈ O then sliceMarg w S J i else 1 - sliceMarg w S J i)

/-- The value of committing batch `B` at state `(S, J)` against a continuation value `V`: the outcome `O ⊆ B` moves
the state to `(S \ B, J - |O|)`, and an illegal child is worth `0`. -/
noncomputable def batchVal (w : Fin n → ℝ) (V : Finset (Fin n) → ℤ → ℝ) (S : Finset (Fin n)) (J : ℤ)
    (B : Finset (Fin n)) : ℝ :=
  ∑ O ∈ B.powerset, bw w S J B O * (if WLegal (S \ B) (J - #O) then V (S \ B) (J - #O) else 0)

/-- The batch set `S.powerset` is nonempty (it contains the empty batch). -/
theorem wPowerset_nonempty (S : Finset (Fin n)) : S.powerset.Nonempty :=
  ⟨∅, Finset.empty_mem_powerset S⟩

/-- **The weighted Bellman value** `G r (S, J)`: the max-over-batches recursion for reaching the completed state
`(∅, 0)` through legal states within `r` rounds, every batch drawn from the weighted-slice product law at the current
state.  It bounds the legal-completion probability of every policy (`A36W.tower_le_G`); attainment is proved here
only at `r = 1` (`A36W.allAtOnce_tight`, `A36W.tight_one_of_act_eq`) and for two-stage trees against `G 1`
(`A36W.twoStage_mass`). -/
noncomputable def G (w : Fin n → ℝ) : ℕ → Finset (Fin n) → ℤ → ℝ
  | 0, S, J => if S = ∅ ∧ J = 0 then 1 else 0
  | r + 1, S, J => S.powerset.sup' (wPowerset_nonempty S) (batchVal w (G w r) S J)

variable {w : Fin n → ℝ}

theorem G_zero (w : Fin n → ℝ) (S : Finset (Fin n)) (J : ℤ) :
    G w 0 S J = if S = ∅ ∧ J = 0 then 1 else 0 := rfl

theorem G_succ (w : Fin n → ℝ) (r : ℕ) (S : Finset (Fin n)) (J : ℤ) :
    G w (r + 1) S J = S.powerset.sup' (wPowerset_nonempty S) (batchVal w (G w r) S J) := rfl

/-! ## §2 The batch law is a probability law -/

/-- The product law sums to one over the outcomes of a batch, for every real parameter vector. -/
theorem sum_prod_ite_powerset (p : Fin n → ℝ) (B : Finset (Fin n)) :
    ∑ O ∈ B.powerset, ∏ i ∈ B, (if i ∈ O then p i else 1 - p i) = 1 := by
  have key : ∑ O ∈ B.powerset, ((∏ i ∈ O, p i) * ∏ i ∈ B \ O, (1 - p i))
      = ∏ i ∈ B, (p i + (1 - p i)) :=
    (Finset.prod_add (fun i => p i) (fun i => 1 - p i) B).symm
  have hrw : ∀ O ∈ B.powerset,
      ∏ i ∈ B, (if i ∈ O then p i else 1 - p i) = (∏ i ∈ O, p i) * ∏ i ∈ B \ O, (1 - p i) := by
    intro O hO
    have hsub : O ⊆ B := Finset.mem_powerset.1 hO
    rw [← Finset.prod_sdiff hsub]
    have h1 : (∏ i ∈ B \ O, (if i ∈ O then p i else 1 - p i)) = ∏ i ∈ B \ O, (1 - p i) :=
      Finset.prod_congr rfl (fun i hi => by rw [if_neg (Finset.mem_sdiff.1 hi).2])
    have h2 : (∏ i ∈ O, (if i ∈ O then p i else 1 - p i)) = ∏ i ∈ O, p i :=
      Finset.prod_congr rfl (fun i hi => by rw [if_pos hi])
    rw [h1, h2, mul_comm]
  rw [Finset.sum_congr rfl hrw, key]
  simp

theorem sum_bw (w : Fin n → ℝ) (S : Finset (Fin n)) (J : ℤ) (B : Finset (Fin n)) :
    ∑ O ∈ B.powerset, bw w S J B O = 1 := by
  unfold bw
  exact sum_prod_ite_powerset (fun i => sliceMarg w S J i) B

theorem bw_nonneg (hw : ∀ i, 0 ≤ w i) (S : Finset (Fin n)) (J : ℤ) (B O : Finset (Fin n)) :
    0 ≤ bw w S J B O := by
  unfold bw
  refine Finset.prod_nonneg fun i _ => ?_
  split_ifs
  · exact sliceMarg_nonneg (fun l _ => hw l) J i
  · exact sub_nonneg.mpr (sliceMarg_le_one (fun l _ => hw l) J i)

/-- The empty batch: one round, no coordinate committed, the state unchanged. -/
theorem batchVal_empty (w : Fin n → ℝ) (V : Finset (Fin n) → ℤ → ℝ) (S : Finset (Fin n)) (J : ℤ) :
    batchVal w V S J ∅ = if WLegal S J then V S J else 0 := by
  simp [batchVal, bw]

theorem batchVal_nonneg (hw : ∀ i, 0 ≤ w i) {V : Finset (Fin n) → ℤ → ℝ} (hV : ∀ S J, 0 ≤ V S J)
    (S : Finset (Fin n)) (J : ℤ) (B : Finset (Fin n)) : 0 ≤ batchVal w V S J B := by
  unfold batchVal
  refine Finset.sum_nonneg fun O _ => mul_nonneg (bw_nonneg hw S J B O) ?_
  split_ifs
  · exact hV _ _
  · exact le_refl 0

theorem batchVal_le_one (hw : ∀ i, 0 ≤ w i) {V : Finset (Fin n) → ℤ → ℝ} (hV : ∀ S J, V S J ≤ 1)
    (S : Finset (Fin n)) (J : ℤ) (B : Finset (Fin n)) : batchVal w V S J B ≤ 1 := by
  calc batchVal w V S J B ≤ ∑ O ∈ B.powerset, bw w S J B O * 1 := by
        refine Finset.sum_le_sum fun O _ => mul_le_mul_of_nonneg_left ?_ (bw_nonneg hw S J B O)
        split_ifs
        · exact hV _ _
        · exact zero_le_one
    _ = 1 := by rw [← Finset.sum_mul, sum_bw, one_mul]

/-! ## §3 The max: domination and attainment -/

/-- **The max dominates every batch the policy could choose** (any `B ⊆ S`, the empty batch included). -/
theorem batchVal_le_G (r : ℕ) {S B : Finset (Fin n)} (J : ℤ) (hB : B ⊆ S) :
    batchVal w (G w r) S J B ≤ G w (r + 1) S J := by
  rw [G_succ]
  exact Finset.le_sup' _ (Finset.mem_powerset.2 hB)

theorem G_succ_le_iff (r : ℕ) (S : Finset (Fin n)) (J : ℤ) (c : ℝ) :
    G w (r + 1) S J ≤ c ↔ ∀ B ⊆ S, batchVal w (G w r) S J B ≤ c := by
  rw [G_succ, Finset.sup'_le_iff]
  simp only [Finset.mem_powerset]

/-- The max is attained by some batch. -/
theorem exists_batch_eq_G (r : ℕ) (S : Finset (Fin n)) (J : ℤ) :
    ∃ B ⊆ S, batchVal w (G w r) S J B = G w (r + 1) S J := by
  obtain ⟨B, hB, he⟩ :=
    Finset.exists_mem_eq_sup' (wPowerset_nonempty S) (batchVal w (G w r) S J)
  exact ⟨B, Finset.mem_powerset.1 hB, by rw [G_succ, he]⟩

/-! ## §4 Bounds, absorption, illegal states, monotonicity -/

theorem G_nonneg (hw : ∀ i, 0 ≤ w i) : ∀ (r : ℕ) (S : Finset (Fin n)) (J : ℤ), 0 ≤ G w r S J
  | 0, S, J => by rw [G_zero]; split_ifs <;> norm_num
  | r + 1, S, J =>
      le_trans (batchVal_nonneg hw (G_nonneg hw r) S J ∅) (batchVal_le_G r J (Finset.empty_subset S))

theorem G_le_one (hw : ∀ i, 0 ≤ w i) : ∀ (r : ℕ) (S : Finset (Fin n)) (J : ℤ), G w r S J ≤ 1
  | 0, S, J => by rw [G_zero]; split_ifs <;> norm_num
  | r + 1, S, J => (G_succ_le_iff r S J 1).2 fun B _ => batchVal_le_one hw (G_le_one hw r) S J B

/-- **Completed states absorb**: `G r (∅, 0) = 1` for every `r`. -/
theorem G_done (w : Fin n → ℝ) : ∀ r : ℕ, G w r ∅ 0 = 1
  | 0 => by rw [G_zero]; simp
  | r + 1 => by
      have h1 : batchVal w (G w r) ∅ 0 ∅ = 1 := by
        rw [batchVal_empty, if_pos ⟨le_refl 0, by simp⟩, G_done w r]
      apply le_antisymm
      · rw [G_succ_le_iff]
        intro B hB
        rw [Finset.subset_empty.1 hB, h1]
      · rw [← h1]
        exact batchVal_le_G r 0 (Finset.empty_subset ∅)

/-- From an illegal state every child is illegal: a negative quota stays negative, and an over-full quota
(`J > |S|`) stays over-full since `|O| ≤ |B|`. -/
theorem not_wlegal_child {S B O : Finset (Fin n)} {J : ℤ} (hB : B ⊆ S) (hO : O ⊆ B)
    (h : ¬ WLegal S J) : ¬ WLegal (S \ B) (J - #O) := by
  have h1 : #(S \ B) + #B = #S := Finset.card_sdiff_add_card_eq_card hB
  have h2 : #O ≤ #B := Finset.card_le_card hO
  unfold WLegal at *
  omega

/-- **`G = 0` on illegal states**, at every horizon and for every weight array. -/
theorem G_illegal (w : Fin n → ℝ) :
    ∀ (r : ℕ) {S : Finset (Fin n)} {J : ℤ}, ¬ WLegal S J → G w r S J = 0
  | 0, S, J, h => by
      rw [G_zero, if_neg]
      rintro ⟨rfl, rfl⟩
      exact h ⟨le_refl 0, by simp⟩
  | r + 1, S, J, h => by
      have hz : ∀ B ⊆ S, batchVal w (G w r) S J B = 0 := fun B hB =>
        Finset.sum_eq_zero fun O hO => by
          rw [if_neg (not_wlegal_child hB (Finset.mem_powerset.1 hO) h), mul_zero]
      apply le_antisymm
      · rw [G_succ_le_iff]
        exact fun B hB => (hz B hB).le
      · rw [← hz ∅ (Finset.empty_subset S)]
        exact batchVal_le_G r J (Finset.empty_subset S)

/-- **`G (r+1) ≥ G r`, through the empty batch**: at a legal state the empty batch is worth exactly `G r` (one
round consumed, the state unchanged); at an illegal state both sides vanish.  No hypothesis on `w`. -/
theorem G_le_succ (w : Fin n → ℝ) (r : ℕ) (S : Finset (Fin n)) (J : ℤ) :
    G w r S J ≤ G w (r + 1) S J := by
  by_cases hl : WLegal S J
  · have h := batchVal_le_G (w := w) r J (Finset.empty_subset S)
    rwa [batchVal_empty, if_pos hl] at h
  · rw [G_illegal w r hl, G_illegal w (r + 1) hl]

/-- **Monotone in the horizon.** -/
theorem G_mono (w : Fin n → ℝ) (S : Finset (Fin n)) (J : ℤ) : Monotone fun r => G w r S J :=
  monotone_nat_of_le_succ fun r => G_le_succ w r S J

/-! ## §5 One round, and positivity for positive weights -/

/-- **One round**: `G 1 (S, J)` is the probability that the all-at-once batch `B = S` writes exactly `J` ones. -/
theorem G_one (hw : ∀ i, 0 ≤ w i) (S : Finset (Fin n)) (J : ℤ) :
    G w 1 S J = ∑ O ∈ S.powerset, bw w S J S O * (if (#O : ℤ) = J then 1 else 0) := by
  have hS : batchVal w (G w 0) S J S
      = ∑ O ∈ S.powerset, bw w S J S O * (if (#O : ℤ) = J then 1 else 0) := by
    unfold batchVal
    refine Finset.sum_congr rfl fun O _ => ?_
    rw [Finset.sdiff_self, G_zero]
    congr 1
    by_cases h : (#O : ℤ) = J
    · have hc : WLegal (∅ : Finset (Fin n)) (J - #O) := ⟨by omega, by simp; omega⟩
      rw [if_pos h, if_pos hc, if_pos ⟨rfl, by omega⟩]
    · have hc : ¬ WLegal (∅ : Finset (Fin n)) (J - #O) := by
        rintro ⟨h1, h2⟩
        simp at h2
        omega
      rw [if_neg h, if_neg hc]
  have hother : ∀ B ⊆ S, B ≠ S → batchVal w (G w 0) S J B = 0 := by
    intro B hB hne
    have hne' : S \ B ≠ ∅ := fun he =>
      hne (Finset.Subset.antisymm hB (Finset.sdiff_eq_empty_iff_subset.1 he))
    unfold batchVal
    refine Finset.sum_eq_zero fun O _ => ?_
    have hin : (if S \ B = ∅ ∧ J - (#O : ℤ) = 0 then (1 : ℝ) else 0) = 0 := if_neg (fun hc => hne' hc.1)
    rw [G_zero, hin]
    simp
  have hnn : 0 ≤ batchVal w (G w 0) S J S := batchVal_nonneg hw (G_nonneg hw 0) S J S
  show G w (0 + 1) S J = _
  apply le_antisymm
  · rw [G_succ_le_iff]
    intro B hB
    by_cases hBS : B = S
    · rw [hBS, hS]
    · rw [hother B hB hBS, ← hS]
      exact hnn
  · rw [← hS]
    exact batchVal_le_G 0 J (Finset.Subset.refl S)

/-- For positive weights, every outcome `O ⊆ S` with `|O| = J` has positive probability under the all-at-once
batch at `(S, J)`: on `O` the marginal `w_i e_{J-1}(S ∖ i) / e_J(S)` is positive, off `O` the complement
`e_J(S ∖ i) / e_J(S)` is. -/
theorem bw_self_pos (hw : ∀ i, 0 < w i) {S O : Finset (Fin n)} (hO : O ⊆ S) {J : ℤ}
    (hJ : (#O : ℤ) = J) : 0 < bw w S J S O := by
  have hOS := Finset.card_le_card hO
  have hZ : 0 < Z w S J := Z_pos (fun l _ => hw l) (by omega) (by omega)
  unfold bw
  refine Finset.prod_pos fun i hi => ?_
  have hS1 : 1 ≤ #S := Finset.card_pos.2 ⟨i, hi⟩
  have hce : #(S.erase i) = #S - 1 := Finset.card_erase_of_mem hi
  split_ifs with hiO
  · have hO1 : 1 ≤ #O := Finset.card_pos.2 ⟨i, hiO⟩
    have hZe : 0 < Z w (S.erase i) (J - 1) :=
      Z_pos (fun l _ => hw l) (by omega) (by rw [hce]; omega)
    unfold sliceMarg
    rw [Zin_eq w hi J]
    exact div_pos (mul_pos (hw i) hZe) hZ
  · have hOe : O ⊆ S.erase i := fun a ha =>
      Finset.mem_erase.2 ⟨fun hai => hiO (hai ▸ ha), hO ha⟩
    have hOe' := Finset.card_le_card hOe
    have hZe : 0 < Z w (S.erase i) J := Z_pos (fun l _ => hw l) (by omega) (by omega)
    have he := one_sub_sliceMarg_mul_Z (w := w) hZ.ne' hi
    rw [← he] at hZe
    exact (mul_pos_iff_of_pos_right hZ).1 hZe

/-- For positive weights the one-round value is positive at every legal state. -/
theorem G_one_pos (hw : ∀ i, 0 < w i) {S : Finset (Fin n)} {J : ℤ} (hl : WLegal S J) :
    0 < G w 1 S J := by
  obtain ⟨h0, h1⟩ := hl
  have hw0 : ∀ i, 0 ≤ w i := fun i => (hw i).le
  rw [G_one hw0]
  obtain ⟨O, hOS, hOc⟩ := Finset.exists_subset_card_eq (show J.toNat ≤ #S by omega)
  have hOJ : (#O : ℤ) = J := by omega
  have hterm : 0 < bw w S J S O * (if (#O : ℤ) = J then 1 else 0) := by
    rw [if_pos hOJ, mul_one]
    exact bw_self_pos hw hOS hOJ
  refine lt_of_lt_of_le hterm ?_
  refine Finset.single_le_sum
    (f := fun O => bw w S J S O * (if (#O : ℤ) = J then 1 else 0)) (fun O' _ => ?_)
    (Finset.mem_powerset.2 hOS)
  refine mul_nonneg (bw_nonneg hw0 S J S O') ?_
  split_ifs
  · exact zero_le_one
  · exact le_refl 0

/-- **Positivity**: for positive weights, `G r (S, J) > 0` at every legal state once `r ≥ 1`. -/
theorem G_pos (hw : ∀ i, 0 < w i) {r : ℕ} (hr : 1 ≤ r) {S : Finset (Fin n)} {J : ℤ}
    (hl : WLegal S J) : 0 < G w r S J :=
  lt_of_lt_of_le (G_one_pos hw hl) (G_mono w S J hr)

/-- At the root `(univ, k)`, `G r = 0` exactly when `r = 0 < n` (positive weights, `k ≤ n`): the totalised
`Real.log 0 = 0` can only bite at horizon `0` on a nonempty coordinate set. -/
theorem G_root_eq_zero_iff (hw : ∀ i, 0 < w i) {k : ℕ} (hk : k ≤ n) (r : ℕ) :
    G w r univ (k : ℤ) = 0 ↔ r = 0 ∧ 0 < n := by
  have hl : WLegal (univ : Finset (Fin n)) (k : ℤ) :=
    ⟨by positivity, by rw [Finset.card_univ, Fintype.card_fin]; exact_mod_cast hk⟩
  constructor
  · intro h0
    rcases Nat.eq_zero_or_pos r with hr | hr
    · refine ⟨hr, Nat.pos_of_ne_zero fun hn => ?_⟩
      subst hr hn
      have hk0 : k = 0 := by omega
      subst hk0
      rw [G_zero, if_pos ⟨Finset.univ_eq_empty, by simp⟩] at h0
      exact one_ne_zero h0
    · exact absurd h0 (G_pos hw hr hl).ne'
  · rintro ⟨rfl, hn⟩
    rw [G_zero, if_neg]
    rintro ⟨he, -⟩
    have hne : (univ : Finset (Fin n)).Nonempty := ⟨⟨0, hn⟩, Finset.mem_univ _⟩
    exact hne.ne_empty he

end A36W

set_option pp.numericTypes true
#print A36W.WLegal
#print A36W.bw
#print A36W.batchVal
#print A36W.G
#check @A36W.G_zero
#check @A36W.G_succ
#check @A36W.sum_bw
#check @A36W.bw_nonneg
#check @A36W.batchVal_empty
#check @A36W.batchVal_le_G
#check @A36W.exists_batch_eq_G
#check @A36W.G_nonneg
#check @A36W.G_le_one
#check @A36W.G_done
#check @A36W.G_illegal
#check @A36W.G_le_succ
#check @A36W.G_mono
#check @A36W.G_one
#check @A36W.G_pos
#check @A36W.G_root_eq_zero_iff
#print axioms A36W.sum_bw
#print axioms A36W.bw_nonneg
#print axioms A36W.batchVal_le_G
#print axioms A36W.exists_batch_eq_G
#print axioms A36W.G_nonneg
#print axioms A36W.G_le_one
#print axioms A36W.G_done
#print axioms A36W.G_illegal
#print axioms A36W.G_le_succ
#print axioms A36W.G_mono
#print axioms A36W.G_one
#print axioms A36W.G_pos
#print axioms A36W.G_root_eq_zero_iff
#print axioms A36W.G_zero
#print axioms A36W.G_succ
#print axioms A36W.batchVal_empty
#print axioms A36W.batchVal_nonneg
#print axioms A36W.batchVal_le_one
#print axioms A36W.G_succ_le_iff
#print axioms A36W.not_wlegal_child
#print axioms A36W.bw_self_pos
#print axioms A36W.G_one_pos


==> anc/formal_companion/lean/src/A36W/BlockTC.lean <==
/-
A36W.BlockTC -- the weighted-slice block law and the paper's Lemma W4 bounds (III) and (IV) for it
(two-group branch).  Imports A36W.Influence and A36W.TCBound (a
verified module, copied byte-identically, sha256 c071adec…); no existing file is modified.

Paper locator: App L §2, Lemma W4, bounds (III) and (IV), for the actual weighted-slice law.

Setting.  `S : Finset ι`, weights `w` positive on `S`, a quota `J : ℤ`, and a block given as an injective
`e : Fin b → ι` with values in `S`, revealed in the order `e 0, e 1, …, e (b-1)`.  `π = sliceProb w S J`.
* `blockLaw w S J e y = ∑_{T ⊆ S, ∀ s, (e s ∈ T ↔ y s)} π(T)`, the law of the block pattern `y : Fin b → Bool`
  (`blockLaw_nonneg`; `sum_blockLaw`: total mass `1` when `Z(S, J) ≠ 0`).
* `revealed e u = e '' {i : i < u}`, `onesBefore u z = #{i < u : z i}`; the residual slice after `u` reveals with
  prefix `z` is `(S ∖ revealed e u, J - onesBefore u z)`.

Results.
* §1 Conditioning on a set `A ⊆ S` of coordinates: for `O ⊆ A`, `V ⊆ S ∖ A`,
  `π_{S,J}(O ∪ V) = c_{A,O} π_{S∖A, J-|O|}(V)` with `c_{A,O} = (∏_O w) Z(S∖A, J-|O|) / Z(S, J) = π(T ∩ A = O)`
  (`sliceProb_union`, `sum_sliceProb_inter_eq_mul`, `sum_sliceProb_inter_eq`).
* §3 Item 2: prefix masses and conditional marginals of the block law are residual-slice quantities:
  `pmass = c_{A,O}` (`blockLaw_pmass`) and, for a prefix `z` of `u` reveals with positive mass and `u ≤ s`,
  `M P_B s u z = p_{e s}(S ∖ revealed e u, J - onesBefore u z)` (`blockLaw_M`).
* §4 The (Var) left side at a positive-mass prefix is `pmass ×` the W3 one-step variance of the residual slice with
  `i = e s`, `j = e u` (`blockLaw_varLHS`).  At a non-interior residual state the residual marginals are `0` or `1`, so
  `v_j = 0` and the one-step variance is `0` (`vv_eq_zero_of_not_interior`).
* §5 Item 3, (III): under the ratio bound `∀ k l ∈ S, w k ≤ Λ w l`,
  `VarBound P_B (fun u => Λ^3/(|S| - u - 1)^2)` (`blockLaw_varBound_III`; every block length `b` -- `b ≤ |S|` holds
  automatically, and the denominators read by (Var), `u ≤ b - 2`, are `≥ |S| - b + 1 ≥ 1`), hence with `1 ≤ Λ`
  `TC(P_B) ≤ Λ^3 b(b-1) / (2(|S| - b + 1)^2)` (`blockLaw_TC_le_III`).
* §6 Item 4, (IV): if all block coordinates have the same weight and `1 ≤ M_res ≤ |S ∖ range e|` (the reservoir:
  coordinates outside the block are never revealed, so they are present throughout), then
  `VarBound P_B (fun _ => Λ^2/M_res^2)` (`blockLaw_varBound_IV`) and `TC(P_B) ≤ Λ^2 b(b-1) / (2 M_res^2)`
  (`blockLaw_TC_le_IV`).
-/
import A36W.Influence
import A36W.TCBound

set_option autoImplicit false

namespace A36W

open Finset

/-! ## §1 Conditioning a slice law on a set of coordinates -/

section Split

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

theorem union_sdiff_eq_of_subset {A O V : Finset ι} (hO : O ⊆ A) (hV : V ⊆ S \ A) : (O ∪ V) \ A = V := by
  ext x
  simp only [Finset.mem_sdiff, Finset.mem_union]
  constructor
  · rintro ⟨hx | hx, hxA⟩
    · exact absurd (hO hx) hxA
    · exact hx
  · intro hx
    exact ⟨Or.inr hx, (Finset.mem_sdiff.mp (hV hx)).2⟩

/-- Subsets `T ⊆ S` with `T ∩ A = O` (for `O ⊆ A ⊆ S`) are exactly the sets `O ∪ V`, `V ⊆ S ∖ A`. -/
theorem sum_powerset_inter_eq {β : Type*} [AddCommMonoid β] {A O : Finset ι} (hA : A ⊆ S) (hO : O ⊆ A)
    (f : Finset ι → β) :
    ∑ T ∈ S.powerset with T ∩ A = O, f T = ∑ V ∈ (S \ A).powerset, f (O ∪ V) := by
  refine Finset.sum_nbij' (fun T => T \ A) (fun V => O ∪ V) ?_ ?_ ?_ ?_ ?_
  · intro T hT
    rw [Finset.mem_filter, Finset.mem_powerset] at hT
    rw [Finset.mem_powerset]
    exact Finset.sdiff_subset_sdiff hT.1 (Finset.Subset.refl A)
  · intro V hV
    rw [Finset.mem_powerset] at hV
    rw [Finset.mem_filter, Finset.mem_powerset]
    refine ⟨Finset.union_subset (hO.trans hA) (hV.trans Finset.sdiff_subset), ?_⟩
    ext x
    simp only [Finset.mem_inter, Finset.mem_union]
    constructor
    · rintro ⟨hx | hx, hxA⟩
      · exact hx
      · exact absurd hxA (Finset.mem_sdiff.mp (hV hx)).2
    · intro hx
      exact ⟨Or.inl hx, hO hx⟩
  · intro T hT
    rw [Finset.mem_filter] at hT
    show O ∪ T \ A = T
    rw [← hT.2]
    ext x
    simp only [Finset.mem_union, Finset.mem_inter, Finset.mem_sdiff]
    tauto
  · intro V hV
    rw [Finset.mem_powerset] at hV
    exact union_sdiff_eq_of_subset hO hV
  · intro T hT
    rw [Finset.mem_filter] at hT
    congr 1
    rw [← hT.2]
    ext x
    simp only [Finset.mem_union, Finset.mem_inter, Finset.mem_sdiff]
    tauto

/-- **Conditioning on `T ∩ A = O`, pointwise**: for `O ⊆ A ⊆ S` and `V ⊆ S ∖ A` (positive weights),
`π_{S,J}(O ∪ V) = (∏_O w) Z(S ∖ A, J - |O|) / Z(S, J) · π_{S ∖ A, J - |O|}(V)`. -/
theorem sliceProb_union (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {A O V : Finset ι} (hA : A ⊆ S) (hO : O ⊆ A)
    (hV : V ⊆ S \ A) :
    sliceProb w S J (O ∪ V) =
      (∏ k ∈ O, w k) * Z w (S \ A) (J - #O) / Z w S J * sliceProb w (S \ A) (J - #O) V := by
  have hdisj : Disjoint O V :=
    Finset.disjoint_left.mpr fun x hxO hxV => (Finset.mem_sdiff.mp (hV hxV)).2 (hO hxO)
  have hsub : O ∪ V ⊆ S := Finset.union_subset (hO.trans hA) (hV.trans Finset.sdiff_subset)
  have hcard : #(O ∪ V) = #O + #V := Finset.card_union_of_disjoint hdisj
  have hRpos : ∀ k ∈ S \ A, 0 < w k := fun k hk => hw k (Finset.sdiff_subset hk)
  unfold sliceProb
  by_cases hc : (#V : ℤ) = J - #O
  · have hVle : #V ≤ #(S \ A) := Finset.card_le_card hV
    have hOVle : #(O ∪ V) ≤ #S := Finset.card_le_card hsub
    have hZR : 0 < Z w (S \ A) (J - #O) := Z_pos hRpos (by omega) (by omega)
    have hZS : 0 < Z w S J := Z_pos hw (by omega) (by omega)
    rw [if_pos ⟨hsub, by rw [hcard]; push_cast; omega⟩, if_pos ⟨hV, hc⟩, Finset.prod_union hdisj]
    field_simp
  · rw [if_neg (fun h => hc (by have := h.2; rw [hcard] at this; push_cast at this; omega)),
      if_neg (fun h => hc h.2), mul_zero]

/-- **Conditioning on `T ∩ A = O`**: for `O ⊆ A ⊆ S` and any `g`,
`∑_{T ⊆ S, T ∩ A = O} π_{S,J}(T) g(T ∖ A) = c_{A,O} ∑_{V ⊆ S ∖ A} π_{S ∖ A, J - |O|}(V) g(V)`. -/
theorem sum_sliceProb_inter_eq_mul (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {A O : Finset ι} (hA : A ⊆ S)
    (hO : O ⊆ A) (g : Finset ι → ℝ) :
    ∑ T ∈ S.powerset with T ∩ A = O, sliceProb w S J T * g (T \ A) =
      (∏ k ∈ O, w k) * Z w (S \ A) (J - #O) / Z w S J *
        ∑ V ∈ (S \ A).powerset, sliceProb w (S \ A) (J - #O) V * g V := by
  rw [sum_powerset_inter_eq hA hO, Finset.mul_sum]
  refine Finset.sum_congr rfl fun V hV => ?_
  have hV' := Finset.mem_powerset.mp hV
  rw [sliceProb_union hw J hA hO hV', union_sdiff_eq_of_subset hO hV']
  ring

/-- **The probability of `T ∩ A = O`** is `c_{A,O} = (∏_O w) Z(S ∖ A, J - |O|) / Z(S, J)`. -/
theorem sum_sliceProb_inter_eq (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {A O : Finset ι} (hA : A ⊆ S) (hO : O ⊆ A) :
    ∑ T ∈ S.powerset with T ∩ A = O, sliceProb w S J T =
      (∏ k ∈ O, w k) * Z w (S \ A) (J - #O) / Z w S J := by
  have h := sum_sliceProb_inter_eq_mul hw J hA hO (fun _ => 1)
  simp only [mul_one] at h
  rw [h]
  by_cases hZ : Z w (S \ A) (J - #O) = 0
  · rw [hZ]
    simp
  · rw [sum_sliceProb hZ, mul_one]

/-- At a non-interior quota every marginal is deterministic (`0` or `1`), so `v_j = p_j (1 - p_j) = 0`. -/
theorem vv_eq_zero_of_not_interior (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (h : ¬ (1 ≤ J ∧ J + 1 ≤ #S)) {j : ι}
    (hj : j ∈ S) : vv w S J j = 0 := by
  unfold vv
  rcases (by omega : J < 0 ∨ J = 0 ∨ J = #S ∨ (#S : ℤ) < J) with h1 | h1 | h1 | h1
  · rw [sliceMarg_of_Z_eq_zero (Z_eq_zero_of_neg w S h1)]
    ring
  · rw [h1, sliceMarg_quota_zero]
    ring
  · rw [h1, sliceMarg_top hw hj]
    ring
  · rw [sliceMarg_of_Z_eq_zero (Z_eq_zero_of_card_lt w S h1)]
    ring

end Split

/-! ## §2 The block law -/

section BlockDefs

variable {ι : Type*} [DecidableEq ι] {b : ℕ}

/-- The block pattern of `T`: `y_s = 1{e s ∈ T}`. -/
def blockPat (e : Fin b → ι) (T : Finset ι) : Fin b → Bool := fun s => decide (e s ∈ T)

/-- **The block law** `P_B(y) = ∑_{T ⊆ S, ∀ s, (e s ∈ T ↔ y s)} π_{S,J}(T)` on patterns `y : Fin b → Bool`. -/
noncomputable def blockLaw (w : ι → ℝ) (S : Finset ι) (J : ℤ) (e : Fin b → ι) (y : Fin b → Bool) : ℝ :=
  ∑ T ∈ S.powerset with (∀ s, (e s ∈ T ↔ y s = true)), sliceProb w S J T

/-- The coordinates revealed before step `u`: `e '' {i : i < u}`. -/
def revealed (e : Fin b → ι) (u : ℕ) : Finset ι := (univ.filter fun i : Fin b => i.val < u).image e

/-- The revealed ones of the prefix `z` before step `u`: `e '' {i < u : z i}`. -/
def revealedOnes (e : Fin b → ι) (u : ℕ) (z : Fin b → Bool) : Finset ι :=
  (univ.filter fun i : Fin b => i.val < u ∧ z i = true).image e

/-- The number of ones of `z` among the first `u` block coordinates. -/
def onesBefore (u : ℕ) (z : Fin b → Bool) : ℕ := #(univ.filter fun i : Fin b => i.val < u ∧ z i = true)

end BlockDefs

section BlockLemmas

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι} {b : ℕ} {e : Fin b → ι}

theorem blockPat_eq_iff {T : Finset ι} {y : Fin b → Bool} :
    blockPat e T = y ↔ ∀ s, (e s ∈ T ↔ y s = true) := by
  constructor
  · rintro rfl s
    simp [blockPat]
  · intro h
    funext s
    unfold blockPat
    rw [Bool.eq_iff_iff, decide_eq_true_iff]
    exact h s

theorem blockLaw_eq (w : ι → ℝ) (S : Finset ι) (J : ℤ) (e : Fin b → ι) (y : Fin b → Bool) :
    blockLaw w S J e y = ∑ T ∈ S.powerset with blockPat e T = y, sliceProb w S J T := by
  unfold blockLaw
  exact Finset.sum_congr (Finset.filter_congr fun T _ => blockPat_eq_iff.symm) fun _ _ => rfl

/-- Sums against the block law are sums against the slice law of functions of the pattern. -/
theorem sum_blockLaw_mul (w : ι → ℝ) (S : Finset ι) (J : ℤ) (e : Fin b → ι) (Y : Finset (Fin b → Bool))
    (G : (Fin b → Bool) → ℝ) :
    ∑ y ∈ Y, blockLaw w S J e y * G y =
      ∑ T ∈ S.powerset with blockPat e T ∈ Y, sliceProb w S J T * G (blockPat e T) := by
  rw [← Finset.sum_fiberwise_of_maps_to (s := S.powerset.filter fun T => blockPat e T ∈ Y) (t := Y)
    (g := blockPat e) (fun T hT => (Finset.mem_filter.mp hT).2)]
  refine Finset.sum_congr rfl fun y hy => ?_
  rw [blockLaw_eq, Finset.sum_mul, Finset.filter_filter]
  refine Finset.sum_congr (Finset.filter_congr fun T _ => ?_) fun T hT => ?_
  · constructor
    · intro h
      exact ⟨by rw [h]; exact hy, h⟩
    · intro h
      exact h.2
  · rw [(Finset.mem_filter.mp hT).2.2]

/-- **Item 1**: `P_B ≥ 0` (nonnegative weights). -/
theorem blockLaw_nonneg (hw : ∀ k ∈ S, 0 ≤ w k) (J : ℤ) (e : Fin b → ι) (y : Fin b → Bool) :
    0 ≤ blockLaw w S J e y :=
  Finset.sum_nonneg fun T _ => sliceProb_nonneg hw J T

/-- **Item 1**: `∑_y P_B(y) = 1` when `Z(S, J) ≠ 0`. -/
theorem sum_blockLaw {J : ℤ} (hZ : Z w S J ≠ 0) (e : Fin b → ι) : ∑ y, blockLaw w S J e y = 1 := by
  have h := sum_blockLaw_mul w S J e univ (fun _ => 1)
  simp only [mul_one] at h
  rw [h, Finset.filter_true_of_mem fun T _ => Finset.mem_univ _, sum_sliceProb hZ]

theorem card_block_le (he : Function.Injective e) (heS : ∀ s, e s ∈ S) : b ≤ #S := by
  have h1 : #(univ.image e) = b := by rw [Finset.card_image_of_injective _ he, Finset.card_univ, Fintype.card_fin]
  have h2 : univ.image e ⊆ S := fun x hx => by
    obtain ⟨i, _, rfl⟩ := Finset.mem_image.mp hx
    exact heS i
  have := Finset.card_le_card h2
  omega

theorem card_sdiff_block (he : Function.Injective e) (heS : ∀ s, e s ∈ S) : #(S \ univ.image e) = #S - b := by
  have h2 : univ.image e ⊆ S := fun x hx => by
    obtain ⟨i, _, rfl⟩ := Finset.mem_image.mp hx
    exact heS i
  rw [Finset.card_sdiff_of_subset h2, Finset.card_image_of_injective _ he, Finset.card_univ, Fintype.card_fin]

theorem revealed_subset (heS : ∀ s, e s ∈ S) (u : ℕ) : revealed e u ⊆ S := by
  intro x hx
  obtain ⟨i, _, rfl⟩ := Finset.mem_image.mp hx
  exact heS i

theorem revealedOnes_subset (e : Fin b → ι) (u : ℕ) (z : Fin b → Bool) : revealedOnes e u z ⊆ revealed e u := by
  intro x hx
  simp only [revealedOnes, revealed, Finset.mem_image, Finset.mem_filter, Finset.mem_univ, true_and] at hx ⊢
  obtain ⟨i, ⟨hi, _⟩, rfl⟩ := hx
  exact ⟨i, hi, rfl⟩

theorem card_revealedOnes (he : Function.Injective e) (u : ℕ) (z : Fin b → Bool) :
    #(revealedOnes e u z) = onesBefore u z :=
  Finset.card_image_of_injective _ he

theorem card_revealed (he : Function.Injective e) {u : ℕ} (hu : u ≤ b) : #(revealed e u) = u := by
  rw [revealed, Finset.card_image_of_injective _ he]
  simp [Fin.card_filter_val_lt, hu]

theorem notMem_revealed (he : Function.Injective e) {s : Fin b} {u : ℕ} (hus : u ≤ s.val) :
    e s ∉ revealed e u := by
  simp only [revealed, Finset.mem_image, Finset.mem_filter, Finset.mem_univ, true_and]
  rintro ⟨i, hi, hie⟩
  rw [he hie] at hi
  omega

theorem revealed_succ {j : Fin b} {u : ℕ} (hj : j.val = u) :
    revealed e (u + 1) = insert (e j) (revealed e u) := by
  ext x
  simp only [revealed, Finset.mem_image, Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_insert]
  constructor
  · rintro ⟨i, hi, rfl⟩
    rcases Nat.lt_succ_iff_lt_or_eq.mp hi with h | h
    · exact Or.inr ⟨i, h, rfl⟩
    · left
      rw [show i = j from Fin.ext (h.trans hj.symm)]
  · rintro (rfl | ⟨i, hi, rfl⟩)
    · exact ⟨j, by omega, rfl⟩
    · exact ⟨i, Nat.lt_succ_of_lt hi, rfl⟩

/-- **The prefix event is a slice event**: the pattern of `T` agrees with `z` before step `u` iff
`T ∩ revealed e u = revealedOnes e u z`. -/
theorem blockPat_mem_cls_iff (he : Function.Injective e) {u : ℕ} {T : Finset ι} {z : Fin b → Bool} :
    blockPat e T ∈ TC.cls u z ↔ T ∩ revealed e u = revealedOnes e u z := by
  rw [TC.mem_cls]
  constructor
  · intro h
    ext x
    simp only [Finset.mem_inter, revealed, revealedOnes, Finset.mem_image, Finset.mem_filter, Finset.mem_univ,
      true_and]
    constructor
    · rintro ⟨hxT, i, hi, rfl⟩
      refine ⟨i, ⟨hi, ?_⟩, rfl⟩
      have h1 := h i hi
      simp only [blockPat] at h1
      rw [← h1]
      simpa using hxT
    · rintro ⟨i, ⟨hi, hzi⟩, rfl⟩
      refine ⟨?_, i, hi, rfl⟩
      have h1 := h i hi
      simp only [blockPat] at h1
      rw [hzi] at h1
      simpa using h1
  · intro h i hi
    have key : e i ∈ T ↔ z i = true := by
      have h1 : e i ∈ T ↔ e i ∈ T ∩ revealed e u := by
        simp only [Finset.mem_inter, revealed, Finset.mem_image, Finset.mem_filter, Finset.mem_univ, true_and]
        exact ⟨fun hT => ⟨hT, i, hi, rfl⟩, fun h' => h'.1⟩
      rw [h1, h]
      simp only [revealedOnes, Finset.mem_image, Finset.mem_filter, Finset.mem_univ, true_and]
      constructor
      · rintro ⟨i', ⟨_, hz⟩, he'⟩
        rw [← he he']
        exact hz
      · intro hz
        exact ⟨i, ⟨hi, hz⟩, rfl⟩
    simp only [blockPat]
    rw [Bool.eq_iff_iff, decide_eq_true_iff]
    exact key

/-! ## §3 Item 2: prefix masses and conditional marginals are residual-slice quantities -/

/-- **The prefix mass** of the block law: `pmass P_B u z = (∏_{revealed ones} w) Z(S ∖ revealed, J - ones) / Z(S, J)`. -/
theorem blockLaw_pmass (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (he : Function.Injective e) (heS : ∀ s, e s ∈ S)
    (u : ℕ) (z : Fin b → Bool) :
    TC.pmass (blockLaw w S J e) u z =
      (∏ k ∈ revealedOnes e u z, w k) * Z w (S \ revealed e u) (J - onesBefore u z) / Z w S J := by
  have h := sum_blockLaw_mul w S J e (TC.cls u z) (fun _ => 1)
  simp only [mul_one] at h
  rw [TC.pmass, h,
    show (S.powerset.filter fun T => blockPat e T ∈ TC.cls u z) =
      S.powerset.filter fun T => T ∩ revealed e u = revealedOnes e u z from
      Finset.filter_congr fun T _ => blockPat_mem_cls_iff he,
    sum_sliceProb_inter_eq hw J (revealed_subset heS u) (revealedOnes_subset e u z), card_revealedOnes he]

/-- `pmass1 P_B u s z = pmass P_B u z · p_{e s}(S ∖ revealed e u, J - onesBefore u z)` for `u ≤ s`. -/
theorem blockLaw_pmass1 (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (he : Function.Injective e) (heS : ∀ s, e s ∈ S)
    {u : ℕ} {s : Fin b} (hus : u ≤ s.val) (z : Fin b → Bool) :
    TC.pmass1 (blockLaw w S J e) u s z =
      (∏ k ∈ revealedOnes e u z, w k) * Z w (S \ revealed e u) (J - onesBefore u z) / Z w S J *
        sliceMarg w (S \ revealed e u) (J - onesBefore u z) (e s) := by
  have hns := notMem_revealed he hus
  have h := sum_blockLaw_mul w S J e ((TC.cls u z).filter fun y => y s = true) (fun _ => 1)
  simp only [mul_one] at h
  have e1 : ∑ T ∈ S.powerset with blockPat e T ∈ (TC.cls u z).filter (fun y => y s = true),
      sliceProb w S J T =
      ∑ T ∈ S.powerset with T ∩ revealed e u = revealedOnes e u z,
        sliceProb w S J T * (if e s ∈ T \ revealed e u then (1 : ℝ) else 0) := by
    rw [Finset.sum_filter, Finset.sum_filter]
    refine Finset.sum_congr rfl fun T _ => ?_
    have hiff : blockPat e T ∈ (TC.cls u z).filter (fun y => y s = true) ↔
        T ∩ revealed e u = revealedOnes e u z ∧ e s ∈ T := by
      rw [Finset.mem_filter, blockPat_mem_cls_iff he]
      simp [blockPat]
    have hsd : e s ∈ T \ revealed e u ↔ e s ∈ T := by
      rw [Finset.mem_sdiff]
      exact ⟨fun h' => h'.1, fun h' => ⟨h', hns⟩⟩
    by_cases h1 : T ∩ revealed e u = revealedOnes e u z <;> by_cases h2 : e s ∈ T
    · rw [if_pos (hiff.mpr ⟨h1, h2⟩), if_pos h1, if_pos (hsd.mpr h2), mul_one]
    · rw [if_neg (fun h' => h2 (hiff.mp h').2), if_pos h1, if_neg (fun h' => h2 (hsd.mp h')), mul_zero]
    · rw [if_neg (fun h' => h1 (hiff.mp h').1), if_neg h1]
    · rw [if_neg (fun h' => h1 (hiff.mp h').1), if_neg h1]
  rw [TC.pmass1, h, e1, sum_sliceProb_inter_eq_mul hw J (revealed_subset heS u) (revealedOnes_subset e u z)
    (fun V => if e s ∈ V then (1 : ℝ) else 0), card_revealedOnes he, sum_sliceProb_mul_indicator]

/-- **Item 2: the conditional marginals of the block law are residual-slice marginals.**  For a prefix `z` of `u`
reveals with positive mass and an unrevealed coordinate (`u ≤ s`),
`M P_B s u z = P(y_s = 1 | y_{<u} = z_{<u}) = p_{e s}(S ∖ revealed e u, J - onesBefore u z)`. -/
theorem blockLaw_M (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (he : Function.Injective e) (heS : ∀ s, e s ∈ S)
    {u : ℕ} {s : Fin b} (hus : u ≤ s.val) {z : Fin b → Bool} (hz : 0 < TC.pmass (blockLaw w S J e) u z) :
    TC.M (blockLaw w S J e) s u z = sliceMarg w (S \ revealed e u) (J - onesBefore u z) (e s) := by
  rw [TC.M, blockLaw_pmass1 hw J he heS hus z, ← blockLaw_pmass hw J he heS u z,
    mul_div_cancel_left₀ _ hz.ne']

/-! ## §4 The (Var) left side is the residual one-step variance -/

/-- **The (Var) left side at a positive-mass prefix**: with `j = e u` the next revealed coordinate and `s > u`,
`∑_{y ∈ [z]_u} P_B(y) (M^s_{u+1}(y) - M^s_u(y))^2 = pmass P_B u z · E_R[(P' - p_{e s})^2]`, where `R` is the residual
slice and `P' = P_R(X_{e s} = 1 | X_{e u})` (A36W.Influence's `sliceMargGiven`). -/
theorem blockLaw_varLHS (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (he : Function.Injective e) (heS : ∀ s, e s ∈ S)
    {s j : Fin b} {u : ℕ} (hj : j.val = u) (hjs : j.val < s.val) {z : Fin b → Bool}
    (hz : 0 < TC.pmass (blockLaw w S J e) u z) :
    ∑ y ∈ TC.cls u z, blockLaw w S J e y *
        (TC.M (blockLaw w S J e) s (u + 1) y - TC.M (blockLaw w S J e) s u y) ^ 2 =
      TC.pmass (blockLaw w S J e) u z *
        ∑ V ∈ (S \ revealed e u).powerset, sliceProb w (S \ revealed e u) (J - onesBefore u z) V *
          (sliceMargGiven w (S \ revealed e u) (J - onesBefore u z) (e s) (e j) V -
            sliceMarg w (S \ revealed e u) (J - onesBefore u z) (e s)) ^ 2 := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have hus : u < s.val := hj ▸ hjs
  have hA := revealed_subset heS u
  have hO := revealedOnes_subset e u z
  have hjA : e j ∉ revealed e u := notMem_revealed he hj.ge
  have hrev : revealed e (u + 1) = insert (e j) (revealed e u) := revealed_succ hj
  rw [sum_blockLaw_mul w S J e (TC.cls u z)
      (fun y => (TC.M (blockLaw w S J e) s (u + 1) y - TC.M (blockLaw w S J e) s u y) ^ 2),
    show (S.powerset.filter fun T => blockPat e T ∈ TC.cls u z) =
      S.powerset.filter fun T => T ∩ revealed e u = revealedOnes e u z from
      Finset.filter_congr fun T _ => blockPat_mem_cls_iff he]
  have hpt : ∀ T ∈ S.powerset.filter (fun T => T ∩ revealed e u = revealedOnes e u z),
      sliceProb w S J T * (TC.M (blockLaw w S J e) s (u + 1) (blockPat e T) -
          TC.M (blockLaw w S J e) s u (blockPat e T)) ^ 2 =
        sliceProb w S J T * (sliceMargGiven w (S \ revealed e u) (J - onesBefore u z) (e s) (e j)
          (T \ revealed e u) - sliceMarg w (S \ revealed e u) (J - onesBefore u z) (e s)) ^ 2 := by
    intro T hT
    obtain ⟨hTS, hTA⟩ := Finset.mem_filter.mp hT
    rcases (sliceProb_nonneg hw0 J T).eq_or_lt with h0 | hpos
    · rw [← h0, zero_mul, zero_mul]
    have hcls : blockPat e T ∈ TC.cls u z := (blockPat_mem_cls_iff he).mpr hTA
    have hMu : TC.M (blockLaw w S J e) s u (blockPat e T) =
        sliceMarg w (S \ revealed e u) (J - onesBefore u z) (e s) := by
      rw [TC.M_congr hcls, blockLaw_M hw J he heS hus.le hz]
    have hBpos : sliceProb w S J T ≤ blockLaw w S J e (blockPat e T) := by
      rw [blockLaw_eq]
      exact Finset.single_le_sum (f := fun T' => sliceProb w S J T') (fun T' _ => sliceProb_nonneg hw0 J T')
        (Finset.mem_filter.mpr ⟨hTS, rfl⟩)
    have hz1 : 0 < TC.pmass (blockLaw w S J e) (u + 1) (blockPat e T) :=
      lt_of_lt_of_le hpos (hBpos.trans (TC.le_pmass (blockLaw_nonneg hw0 J e) (u + 1) (blockPat e T)))
    have hMu1 := blockLaw_M hw J he heS (show u + 1 ≤ s.val by omega) hz1
    have hones : (onesBefore (u + 1) (blockPat e T) : ℤ) = onesBefore u z + (if e j ∈ T then 1 else 0) := by
      have h1 : T ∩ revealed e (u + 1) = revealedOnes e (u + 1) (blockPat e T) :=
        (blockPat_mem_cls_iff he).mp (TC.self_mem_cls (u + 1) (blockPat e T))
      have h2 : #(T ∩ revealed e u) = onesBefore u z := by rw [hTA, card_revealedOnes he]
      rw [← card_revealedOnes he (u + 1) (blockPat e T), ← h1, hrev]
      by_cases hjT : e j ∈ T
      · rw [Finset.inter_insert_of_mem hjT,
          Finset.card_insert_of_notMem (fun h => hjA (Finset.mem_inter.mp h).2), if_pos hjT, h2]
        push_cast
        ring
      · rw [Finset.inter_insert_of_notMem hjT, if_neg hjT, h2]
        ring
    rw [hMu, hMu1, hrev, Finset.sdiff_insert, hones]
    simp only [sliceMargGiven]
    by_cases hjT : e j ∈ T
    · rw [if_pos hjT, if_pos (Finset.mem_sdiff.mpr ⟨hjT, hjA⟩),
        show J - (↑(onesBefore u z) + 1) = J - ↑(onesBefore u z) - 1 by ring]
    · rw [if_neg hjT, if_neg (fun h => hjT (Finset.mem_sdiff.mp h).1), add_zero]
  rw [Finset.sum_congr rfl hpt, sum_sliceProb_inter_eq_mul hw J hA hO
    (fun V => (sliceMargGiven w (S \ revealed e u) (J - onesBefore u z) (e s) (e j) V -
      sliceMarg w (S \ revealed e u) (J - onesBefore u z) (e s)) ^ 2), card_revealedOnes he,
    ← blockLaw_pmass hw J he heS u z]

/-- **(Var) for the block law from residual one-step bounds**: if at every step `u < s` and every prefix `z` the
residual one-step variance is at most `c_u · v_{e s}` on the residual slice, then `VarBound P_B c`. -/
theorem blockLaw_varBound_of (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (he : Function.Injective e)
    (heS : ∀ s, e s ∈ S) (c : ℕ → ℝ)
    (hc : ∀ (s j : Fin b) (u : ℕ), j.val = u → j.val < s.val → ∀ z : Fin b → Bool,
      ∑ V ∈ (S \ revealed e u).powerset, sliceProb w (S \ revealed e u) (J - onesBefore u z) V *
          (sliceMargGiven w (S \ revealed e u) (J - onesBefore u z) (e s) (e j) V -
            sliceMarg w (S \ revealed e u) (J - onesBefore u z) (e s)) ^ 2 ≤
        c u * vv w (S \ revealed e u) (J - onesBefore u z) (e s)) :
    TC.VarBound (blockLaw w S J e) c := by
  intro s u hus z hz
  have hub : u < b := hus.trans s.isLt
  rw [blockLaw_varLHS hw J he heS (j := ⟨u, hub⟩) rfl hus hz, blockLaw_M hw J he heS hus.le hz]
  have h := hc s ⟨u, hub⟩ u rfl hus z
  refine (mul_le_mul_of_nonneg_left h hz.le).trans (le_of_eq ?_)
  unfold vv
  ring

/-! ## §5 Item 3: bound (III) for general weights -/

theorem cast_card_residual (he : Function.Injective e) (heS : ∀ s, e s ∈ S) {u : ℕ} (hub : u ≤ b) :
    (#(S \ revealed e u) : ℝ) = #S - u := by
  have hbS := card_block_le he heS
  rw [Finset.card_sdiff_of_subset (revealed_subset heS u), card_revealed he hub, Nat.cast_sub (by omega)]

/-- **The residual one-step bound for (III)**: at step `u` (revealing `e j`, `j.val = u`) and an unrevealed `s`,
under the ratio bound, the residual one-step variance is at most `Λ^3/(|S| - u - 1)^2 · v_{e s}` (from
`oneStepVar_le` at interior residual states; `0` otherwise). -/
theorem blockLaw_step_III (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (J : ℤ)
    (he : Function.Injective e) (heS : ∀ s, e s ∈ S) {s j : Fin b} {u : ℕ} (hj : j.val = u)
    (hjs : j.val < s.val) (z : Fin b → Bool) :
    ∑ V ∈ (S \ revealed e u).powerset, sliceProb w (S \ revealed e u) (J - onesBefore u z) V *
        (sliceMargGiven w (S \ revealed e u) (J - onesBefore u z) (e s) (e j) V -
          sliceMarg w (S \ revealed e u) (J - onesBefore u z) (e s)) ^ 2 ≤
      Λ ^ 3 / ((#S : ℝ) - u - 1) ^ 2 * vv w (S \ revealed e u) (J - onesBefore u z) (e s) := by
  have hus : u < s.val := hj ▸ hjs
  have hR : ∀ k ∈ S \ revealed e u, 0 < w k := fun k hk => hw k (Finset.sdiff_subset hk)
  have hΛR : ∀ k ∈ S \ revealed e u, ∀ l ∈ S \ revealed e u, w k ≤ Λ * w l :=
    fun k hk l hl => hΛ k (Finset.sdiff_subset hk) l (Finset.sdiff_subset hl)
  have hsR : e s ∈ S \ revealed e u := Finset.mem_sdiff.mpr ⟨heS s, notMem_revealed he hus.le⟩
  have hjR : e j ∈ S \ revealed e u := Finset.mem_sdiff.mpr ⟨heS j, notMem_revealed he hj.ge⟩
  have hsj : e s ≠ e j := fun h => by
    have := he h
    omega
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ (heS s)
  have hvs : 0 ≤ vv w (S \ revealed e u) (J - onesBefore u z) (e s) :=
    sliceVar_nonneg (fun k hk => (hR k hk).le) _ _
  by_cases hint : 1 ≤ J - (onesBefore u z : ℤ) ∧ J - (onesBefore u z : ℤ) + 1 ≤ #(S \ revealed e u)
  · have h := oneStepVar_le hR hΛR hint.1 hint.2 hsR hjR hsj
    rw [cast_card_residual he heS (by omega : u ≤ b)] at h
    rw [div_mul_eq_mul_div]
    exact h
  · rw [oneStepVar_eq hR _ hjR hsj, vv_eq_zero_of_not_interior hR hint hjR, mul_zero]
    exact mul_nonneg (div_nonneg (by positivity) (sq_nonneg _)) hvs

/-- **Item 3: (Var) for the block law, general weights**: under the ratio bound `∀ k l ∈ S, w k ≤ Λ w l`,
`VarBound P_B (fun u => Λ^3/(|S| - u - 1)^2)`, for every block length (`b ≤ |S|` is automatic; the denominators read
by (Var), `u ≤ b - 2`, are `≥ |S| - b + 1 ≥ 1`). -/
theorem blockLaw_varBound_III (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (J : ℤ)
    (he : Function.Injective e) (heS : ∀ s, e s ∈ S) :
    TC.VarBound (blockLaw w S J e) (fun u => Λ ^ 3 / ((#S : ℝ) - u - 1) ^ 2) :=
  blockLaw_varBound_of hw J he heS _ fun _ _ _ hj hjs z => blockLaw_step_III hw hΛ J he heS hj hjs z

/-- **The paper's (III)** for the weighted-slice block law: under the ratio bound with `1 ≤ Λ` and `Z(S, J) ≠ 0`,
`TC(P_B) ≤ Λ^3 b (b - 1) / (2 (|S| - b + 1)^2)`. -/
theorem blockLaw_TC_le_III (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l)
    (hΛ1 : 1 ≤ Λ) {J : ℤ} (hZ : Z w S J ≠ 0) (he : Function.Injective e) (heS : ∀ s, e s ∈ S) :
    TC.TC (blockLaw w S J e) ≤ Λ ^ 3 * ((b : ℝ) * ((b : ℝ) - 1)) / (2 * ((#S : ℝ) - b + 1) ^ 2) :=
  TC.tc_le_inv_sq (blockLaw w S J e) (blockLaw_nonneg (fun k hk => (hw k hk).le) J e) (sum_blockLaw hZ e)
    (Λ ^ 3) (by positivity) #S (card_block_le he heS) (blockLaw_varBound_III hw hΛ J he heS)

/-! ## §6 Item 4: bound (IV) for a same-weight block with a reservoir -/

/-- **The residual one-step bound for (IV)**: if the block coordinates share one weight and at least
`M_res ≥ 1` coordinates of `S` lie outside the block, the residual one-step variance is at most
`Λ^2/M_res^2 · v_{e s}` (from `oneStepVar_le_of_weight_eq` and `|residual| - 1 ≥ M_res`). -/
theorem blockLaw_step_IV (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (J : ℤ)
    (he : Function.Injective e) (heS : ∀ s, e s ∈ S) (hsame : ∀ s s', w (e s) = w (e s')) {Mres : ℕ}
    (hM : 1 ≤ Mres) (hres : Mres ≤ #(S \ univ.image e)) {s j : Fin b} {u : ℕ} (hj : j.val = u)
    (hjs : j.val < s.val) (z : Fin b → Bool) :
    ∑ V ∈ (S \ revealed e u).powerset, sliceProb w (S \ revealed e u) (J - onesBefore u z) V *
        (sliceMargGiven w (S \ revealed e u) (J - onesBefore u z) (e s) (e j) V -
          sliceMarg w (S \ revealed e u) (J - onesBefore u z) (e s)) ^ 2 ≤
      Λ ^ 2 / (Mres : ℝ) ^ 2 * vv w (S \ revealed e u) (J - onesBefore u z) (e s) := by
  have hus : u < s.val := hj ▸ hjs
  have hR : ∀ k ∈ S \ revealed e u, 0 < w k := fun k hk => hw k (Finset.sdiff_subset hk)
  have hΛR : ∀ k ∈ S \ revealed e u, ∀ l ∈ S \ revealed e u, w k ≤ Λ * w l :=
    fun k hk l hl => hΛ k (Finset.sdiff_subset hk) l (Finset.sdiff_subset hl)
  have hsR : e s ∈ S \ revealed e u := Finset.mem_sdiff.mpr ⟨heS s, notMem_revealed he hus.le⟩
  have hjR : e j ∈ S \ revealed e u := Finset.mem_sdiff.mpr ⟨heS j, notMem_revealed he hj.ge⟩
  have hsj : e s ≠ e j := fun h => by
    have := he h
    omega
  have hvs : 0 ≤ vv w (S \ revealed e u) (J - onesBefore u z) (e s) :=
    sliceVar_nonneg (fun k hk => (hR k hk).le) _ _
  have hMpos : (0 : ℝ) < Mres := by exact_mod_cast hM
  by_cases hint : 1 ≤ J - (onesBefore u z : ℤ) ∧ J - (onesBefore u z : ℤ) + 1 ≤ #(S \ revealed e u)
  · obtain ⟨h1, h2⟩ := oneStepVar_le_of_weight_eq hR hΛR hint.1 hint.2 hsR hjR hsj (hsame s j)
    have hbS := card_block_le he heS
    have hsb : s.val < b := s.isLt
    have hres' : (Mres : ℝ) ≤ #S - b := by
      have h3 : Mres ≤ #S - b := by rw [← card_sdiff_block he heS]; exact hres
      have h4 : ((#S - b : ℕ) : ℝ) = #S - b := Nat.cast_sub hbS
      have h5 : (Mres : ℝ) ≤ ((#S - b : ℕ) : ℝ) := by exact_mod_cast h3
      linarith
    have hR1 : (Mres : ℝ) ≤ (#(S \ revealed e u) : ℝ) - 1 := by
      rw [cast_card_residual he heS (by omega : u ≤ b)]
      have : (u : ℝ) + 2 ≤ b := by exact_mod_cast (by omega : u + 2 ≤ b)
      linarith
    refine h1.trans (h2.trans ?_)
    rw [div_mul_eq_mul_div]
    refine div_le_div_of_nonneg_left (mul_nonneg (sq_nonneg Λ) hvs) (pow_pos hMpos 2) ?_
    exact pow_le_pow_left₀ hMpos.le hR1 2
  · rw [oneStepVar_eq hR _ hjR hsj, vv_eq_zero_of_not_interior hR hint hjR, mul_zero]
    exact mul_nonneg (div_nonneg (sq_nonneg Λ) (sq_nonneg _)) hvs

/-- **Item 4: (Var) for a same-weight block with a reservoir of `M_res ≥ 1` outside coordinates**:
`VarBound P_B (fun _ => Λ^2/M_res^2)`. -/
theorem blockLaw_varBound_IV (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (J : ℤ)
    (he : Function.Injective e) (heS : ∀ s, e s ∈ S) (hsame : ∀ s s', w (e s) = w (e s')) {Mres : ℕ}
    (hM : 1 ≤ Mres) (hres : Mres ≤ #(S \ univ.image e)) :
    TC.VarBound (blockLaw w S J e) (fun _ => Λ ^ 2 / (Mres : ℝ) ^ 2) :=
  blockLaw_varBound_of hw J he heS _ fun _ _ _ hj hjs z =>
    blockLaw_step_IV hw hΛ J he heS hsame hM hres hj hjs z

/-- **The paper's (IV)** for the weighted-slice block law: for a same-weight block with a reservoir of
`1 ≤ M_res ≤ |S ∖ range e|` outside coordinates and `Z(S, J) ≠ 0`, `TC(P_B) ≤ Λ^2 b (b - 1) / (2 M_res^2)`. -/
theorem blockLaw_TC_le_IV (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) {J : ℤ}
    (hZ : Z w S J ≠ 0) (he : Function.Injective e) (heS : ∀ s, e s ∈ S) (hsame : ∀ s s', w (e s) = w (e s'))
    {Mres : ℕ} (hM : 1 ≤ Mres) (hres : Mres ≤ #(S \ univ.image e)) :
    TC.TC (blockLaw w S J e) ≤ Λ ^ 2 * ((b : ℝ) * ((b : ℝ) - 1)) / (2 * (Mres : ℝ) ^ 2) := by
  have hMpos : (0 : ℝ) < Mres := by exact_mod_cast hM
  have h := TC.tc_le_const (blockLaw w S J e) (blockLaw_nonneg (fun k hk => (hw k hk).le) J e) (sum_blockLaw hZ e)
    (Λ ^ 2 / (Mres : ℝ) ^ 2) (by positivity) (blockLaw_varBound_IV hw hΛ J he heS hsame hM hres)
  refine h.trans (le_of_eq ?_)
  field_simp

end BlockLemmas

end A36W


==> anc/formal_companion/lean/src/A36W/BlockTCLower.lean <==
import A36W.BlockTC

/-!
# A36W.BlockTCLower -- the lower-bound counterpart of `A36W.TCBound`: W5 (V) and the per-round HL input
(two-group branch)

Paper locator: `appendix_t1.tex`, part 2 "Weighted-slice lemmas", Lemma W5 (entropy decrement at deterministic
labelled sets), bound (V); part 3 "H lower bound (HL)", the per-round display `E_p TC_t ≥ c ∑_s ∑_{u<s} …`.

Imports `A36W.BlockTC` (verified, copied byte-identically, sha256 `ed5795037bae…`), which imports
`A36W.TCBound` and `A36W.Influence`; no existing file is modified.  The lower-bound results are
in the namespace `A36W.TCLower`; the block-law objects are BlockTC's `A36W.blockLaw`, `A36W.blockPat`, `A36W.revealed`,
`A36W.revealedOnes`, `A36W.onesBefore` and their lemmas (`A36W.blockLaw_M`, `A36W.blockLaw_varLHS`, …), used directly.

Contents.
* §1 Pinsker for the binary KL of `A36W.TC`: `2 (a - q)^2 ≤ kl a q` for `a ∈ [0,1]`, `q ∈ (0,1)`
  (`two_sq_le_kl`).  With Mathlib's `log 0 = 0` the statement is false at `q ∈ {0,1}`, `a ≠ q`
  (`kl_junk_not_pinsker`), so those terms are handled on `P`-null sets (`two_sq_le_klterm`).
* §2 The abstract lower bound: `2 ∑_{s<b} ∑_{u<s} E_P[(M^s_{u+1} - M^s_u)^2] ≤ TC(P)` (`two_sum_incr_sq_le_tc`),
  and under a per-prefix lower bound (`VarLower P L`), `2 ∑_s ∑_{u<s} E_P[L_{s,u}] ≤ TC(P)` (`tc_ge_of_varLower`).
* §3 (no declarations here) The weighted-slice block law `A36W.blockLaw` and its residual-slice correspondence
  (`A36W.blockLaw_pmass`, `A36W.blockLaw_M`, `A36W.blockLaw_varLHS`) come from the imported `A36W.BlockTC`.
* §4 Step 3, the instantiation: the residual one-step variance is `infl_{e u, e s}^2 v_{e u} ≥
  v_{e u}/(Λ^2 (|S| - u - 1)^2)` (`infl_ge_paper`; trivially at non-interior residual states), so
  `VarLower P_B L_B` and `2 ∑_s ∑_{u<s} E_{P_B}[v_{e u}(residual)]/(Λ^2 (|S|-u-1)^2) ≤ TC(P_B)`.
* §5 The root inequality: `E_π[#(T ∩ U) #(U ∖ T)] = ∑_{l ≠ m ∈ U} P(l ∈ T, m ∉ T)` (`sum_card_mul_card_eq`)
  `≥ ∑_{l ≠ m ∈ U} p_l (1 - p_m)` (pairwise `Cov ≤ 0`, `sliceCov_nonpos`; `sum_marg_mul_one_sub_le`)
  `≥ a₀^2 |U| (|U| - 1)` (`root_JMJ`), for a FIXED `U ⊆ S`.
* §6 The averaged form at a FIXED labelled set `E`: `avgBlockTC = E_{x_E ∼ p}[TC(P_B(· | x_E))]` (defined from the
  conditional law `condBlockLaw` given `T ∩ E = A`, which is the residual block law, `condBlockLaw_eq`), the
  disintegration `∑_A P(A) E_{P_B^A}[G] = E_p[G]` (`sum_labProb_mul_sum_blockLaw`), and
  `avgBlockTC ≥ (2 a₀^2/Λ^4) ∑_{s<b} ∑_{u<s} 1/((M - u)(M - u - 1))` with `M = |S ∖ E|` (`avgBlockTC_ge'`).  The
  root inequality is applied at the FIXED residual set `(S ∖ E) ∖ {e 0, …, e (u-1)}`, never at a value-dependent set.
  The averaged W1(b) step at a fixed residual set `R` is also stated on its own: `E_p[v_j(R, k - |T ∖ R|)] ≥
  E_p[#(T ∩ R) #(R ∖ T)]/(Λ^2 |R|^2) ≥ a₀^2 (|R| - 1)/(Λ^2 |R|)` (`root_vv_ge`, `root_vv_ge_floor`).
* §7 (V) (`decrement_V`, the pair case `b = 2`), the per-round HL bound at the root of `Fin n` with
  `c = 2κ₀^2/Λ^6` (`perRound_HL`, via `root_floor`), its non-vacuity instance (`perRound_HL_example`), and the
  telescoping identity of the HL display (`sum_inv_telescope`).

Hypotheses are explicit: positive weights on the root set `S`, the ratio bound `∀ k l ∈ S, w k ≤ Λ w l`, `E ⊆ S`, an
injective block `e` with values in `S ∖ E`, and a floor `0 ≤ a₀ ≤ min(p_l, 1 - p_l)` on the root marginals (from
`root_floor` in the HL form).  No hypothesis is a TC, KL or variance bound.
-/

set_option autoImplicit false

noncomputable section

namespace A36W.TCLower

open Finset

/-! ## §1 Pinsker for the binary KL -/

section Pinsker

/-- The auxiliary function of the Pinsker proof (for fixed `a`, a function of `x`):
`a log a + (1-a) log (1-a) - a log x - (1-a) log (1-x) - 2 (a - x)^2`. -/
def pinskerAux (a x : ℝ) : ℝ :=
  a * Real.log a + (1 - a) * Real.log (1 - a) - a * Real.log x - (1 - a) * Real.log (1 - x) -
    2 * (a - x) ^ 2

theorem kl_sub_eq_pinskerAux {a x : ℝ} (hx0 : 0 < x) (hx1 : x < 1) :
    TC.kl a x - 2 * (a - x) ^ 2 = pinskerAux a x := by
  have h1 : a * Real.log (a / x) = a * Real.log a - a * Real.log x := by
    by_cases ha : a = 0
    · rw [ha]
      ring
    · rw [Real.log_div ha hx0.ne']
      ring
  have h2 : (1 - a) * Real.log ((1 - a) / (1 - x)) =
      (1 - a) * Real.log (1 - a) - (1 - a) * Real.log (1 - x) := by
    by_cases ha : 1 - a = 0
    · rw [ha]
      ring
    · rw [Real.log_div ha (by linarith : (1 : ℝ) - x ≠ 0)]
      ring
  rw [TC.kl, h1, h2, pinskerAux]
  ring

theorem pinskerAux_self (a : ℝ) : pinskerAux a a = 0 := by
  unfold pinskerAux
  ring

theorem hasDerivAt_pinskerAux (a : ℝ) {x : ℝ} (hx0 : 0 < x) (hx1 : x < 1) :
    HasDerivAt (pinskerAux a) (-(a * x⁻¹) - (1 - a) * (-1 / (1 - x)) - 2 * (2 * (a - x) * (-1))) x := by
  have h1x : (1 : ℝ) - x ≠ 0 := by linarith
  have hl : HasDerivAt Real.log x⁻¹ x := Real.hasDerivAt_log hx0.ne'
  have hl1 : HasDerivAt (fun y => Real.log (1 - y)) (-1 / (1 - x)) x := by
    have h := ((hasDerivAt_id' x).const_sub 1).log h1x
    simpa using h
  have hsq : HasDerivAt (fun y => (a - y) ^ 2) (2 * (a - x) * (-1)) x := by
    have h := ((hasDerivAt_id' x).const_sub a).fun_pow 2
    simpa using h
  have hall := (((hasDerivAt_const x (a * Real.log a + (1 - a) * Real.log (1 - a))).fun_sub
    (hl.const_mul a)).fun_sub (hl1.const_mul (1 - a))).fun_sub (hsq.const_mul 2)
  have e : pinskerAux a = fun y => a * Real.log a + (1 - a) * Real.log (1 - a) - a * Real.log y -
      (1 - a) * Real.log (1 - y) - 2 * (a - y) ^ 2 := by
    funext y
    rfl
  rw [e]
  exact hall.congr_deriv (by ring)

/-- The derivative of `pinskerAux a` factors as `(x - a)(1 - 2x)^2 / (x (1 - x))`. -/
theorem pinskerAux_deriv_eq (a : ℝ) {x : ℝ} (hx0 : 0 < x) (hx1 : x < 1) :
    -(a * x⁻¹) - (1 - a) * (-1 / (1 - x)) - 2 * (2 * (a - x) * (-1)) =
      (x - a) * (1 - 2 * x) ^ 2 / (x * (1 - x)) := by
  have h1x : (1 : ℝ) - x ≠ 0 := by linarith
  field_simp
  ring

theorem continuousAt_pinskerAux {a x : ℝ} (h0 : x ≠ 0 ∨ a = 0) (h1 : x ≠ 1 ∨ a = 1) :
    ContinuousAt (pinskerAux a) x := by
  have hA : ContinuousAt (fun y => a * Real.log y) x := by
    rcases h0 with h | h
    · exact (Real.continuousAt_log h).const_mul a
    · rw [h]
      simp only [zero_mul]
      exact continuousAt_const
  have hB : ContinuousAt (fun y => (1 - a) * Real.log (1 - y)) x := by
    rcases h1 with h | h
    · have h' : (1 : ℝ) - x ≠ 0 := sub_ne_zero.2 (Ne.symm h)
      exact ((Real.continuousAt_log h').comp (continuousAt_const.sub continuousAt_id)).const_mul (1 - a)
    · rw [h]
      simp only [sub_self, zero_mul]
      exact continuousAt_const
  have hC : ContinuousAt (fun y : ℝ => 2 * (a - y) ^ 2) x :=
    (continuousAt_const.sub continuousAt_id).pow 2 |>.const_mul 2
  exact ((continuousAt_const.sub hA).sub hB).sub hC

/-- **Pinsker for the binary KL**: for `a ∈ [0,1]` and `q ∈ (0,1)`, `2 (a - q)^2 ≤ kl a q`.  (Proof: with `a` fixed,
`kl a x - 2 (a - x)^2` has derivative `(x - a)(1 - 2x)^2/(x(1 - x))` on `(0,1)`, so it decreases up to `x = a`,
where it is `0`, and increases after.) -/
theorem two_sq_le_kl {a q : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) (hq0 : 0 < q) (hq1 : q < 1) :
    2 * (a - q) ^ 2 ≤ TC.kl a q := by
  suffices h : 0 ≤ pinskerAux a q by
    have := kl_sub_eq_pinskerAux (a := a) hq0 hq1
    linarith
  rcases le_total a q with haq | hqa
  · have hmono : MonotoneOn (pinskerAux a) (Set.Icc a q) := by
      refine monotoneOn_of_deriv_nonneg (convex_Icc a q) ?_ ?_ ?_
      · intro x hx
        refine (continuousAt_pinskerAux ?_ ?_).continuousWithinAt
        · rcases ha0.eq_or_lt with h | h
          · exact Or.inr h.symm
          · exact Or.inl (lt_of_lt_of_le h hx.1).ne'
        · exact Or.inl (by linarith [hx.2])
      · rw [interior_Icc]
        intro x hx
        exact (hasDerivAt_pinskerAux a (by linarith [hx.1]) (by linarith [hx.2])).differentiableAt
          |>.differentiableWithinAt
      · rw [interior_Icc]
        intro x hx
        have hx0 : 0 < x := by linarith [hx.1]
        have hx1 : x < 1 := by linarith [hx.2]
        rw [(hasDerivAt_pinskerAux a hx0 hx1).deriv, pinskerAux_deriv_eq a hx0 hx1]
        exact div_nonneg (mul_nonneg (by linarith [hx.1]) (sq_nonneg _)) (mul_pos hx0 (by linarith)).le
    have h := hmono ⟨le_rfl, haq⟩ ⟨haq, le_rfl⟩ haq
    rwa [pinskerAux_self] at h
  · have hanti : AntitoneOn (pinskerAux a) (Set.Icc q a) := by
      refine antitoneOn_of_deriv_nonpos (convex_Icc q a) ?_ ?_ ?_
      · intro x hx
        refine (continuousAt_pinskerAux ?_ ?_).continuousWithinAt
        · exact Or.inl (by linarith [hx.1])
        · rcases ha1.eq_or_lt with h | h
          · exact Or.inr h
          · exact Or.inl (lt_of_le_of_lt hx.2 h).ne
      · rw [interior_Icc]
        intro x hx
        exact (hasDerivAt_pinskerAux a (by linarith [hx.1]) (by linarith [hx.2])).differentiableAt
          |>.differentiableWithinAt
      · rw [interior_Icc]
        intro x hx
        have hx0 : 0 < x := by linarith [hx.1]
        have hx1 : x < 1 := by linarith [hx.2]
        rw [(hasDerivAt_pinskerAux a hx0 hx1).deriv, pinskerAux_deriv_eq a hx0 hx1]
        exact div_nonpos_of_nonpos_of_nonneg (mul_nonpos_of_nonpos_of_nonneg (by linarith [hx.2]) (sq_nonneg _))
          (mul_pos hx0 (by linarith)).le
    have h := hanti ⟨le_rfl, hqa⟩ ⟨hqa, le_rfl⟩ hqa
    rwa [pinskerAux_self] at h

/-- Why Pinsker needs `q ∈ (0,1)` here: with Mathlib's `Real.log 0 = 0`, `kl a 0` is a junk finite value for `a > 0`
and violates Pinsker, e.g. `kl (1/2) 0 = (1/2) log (1/2) < 0 < 2 (1/2)^2`.  The boundary cases are therefore
handled on `P`-null sets (`two_sq_le_klterm`), never pointwise. -/
theorem kl_junk_not_pinsker : TC.kl (1 / 2) 0 < 2 * (1 / 2 - 0) ^ 2 := by
  have h : Real.log (1 / 2) < 0 := Real.log_neg (by norm_num) (by norm_num)
  simp only [TC.kl, div_zero, Real.log_zero, mul_zero, zero_add, sub_zero]
  norm_num at h ⊢
  linarith

end Pinsker

/-! ## §2 The abstract lower bound -/

section Abstract

variable {b : ℕ} {P : (Fin b → Bool) → ℝ}

/-- Pinsker for one coordinate of the chain rule, with the `p_s ∈ {0,1}` case on `P`-null sets:
`2 E_P[(c_s - p_s)^2] ≤ E_P[kl(c_s ‖ p_s)]`. -/
theorem two_sq_le_klterm (hP : ∀ y, 0 ≤ P y) (hP1 : ∑ y, P y = 1) (s : Fin b) :
    2 * ∑ y, P y * (TC.M P s s.val y - TC.marg P s) ^ 2 ≤
      ∑ y, P y * TC.kl (TC.M P s s.val y) (TC.marg P s) := by
  have hdeg : TC.marg P s = 0 ∨ TC.marg P s = 1 →
      ∑ y, P y * (TC.M P s s.val y - TC.marg P s) ^ 2 = 0 := by
    intro hm
    refine Finset.sum_eq_zero fun y _ => ?_
    rcases (hP y).eq_or_lt with h | h
    · rw [← h, zero_mul]
    · rw [TC.M_eq_marg_of_degenerate hP hP1 s s.val hm y h, sub_self]
      ring
  rcases (TC.marg_nonneg hP s).eq_or_lt with h0 | h0
  · rw [hdeg (Or.inl h0.symm), TC.klterm_eq_zero_of_degenerate hP hP1 s (Or.inl h0.symm), mul_zero]
  rcases (TC.marg_le_one hP hP1 s).eq_or_lt with h1 | h1
  · rw [hdeg (Or.inr h1), TC.klterm_eq_zero_of_degenerate hP hP1 s (Or.inr h1), mul_zero]
  rw [Finset.mul_sum]
  refine Finset.sum_le_sum fun y _ => ?_
  have hk := two_sq_le_kl (TC.M_nonneg hP s s.val y) (TC.M_le_one hP s s.val y) h0 h1
  nlinarith [hP y]

/-- **The abstract lower bound** (Pinsker + orthogonal increments): for a law `P`,
`2 ∑_{s<b} ∑_{u<s} E_P[(M^s_{u+1} - M^s_u)^2] ≤ TC(P)`. -/
theorem two_sum_incr_sq_le_tc (P : (Fin b → Bool) → ℝ) (hP : ∀ y, 0 ≤ P y) (hP1 : ∑ y, P y = 1) :
    2 * ∑ s : Fin b, ∑ u ∈ range s.val, ∑ y, P y * (TC.M P s (u + 1) y - TC.M P s u y) ^ 2 ≤
      TC.TC P := by
  rw [TC.chain_rule P hP hP1, Finset.mul_sum]
  refine Finset.sum_le_sum fun s _ => ?_
  rw [← TC.orth_incr_cs hP hP1 s]
  exact two_sq_le_klterm hP hP1 s

/-- Hypothesis (VarLower), multiplied through by the prefix mass: for every `s < b`, every `u < s` and every prefix
`z_{<u}` of positive mass, `P(y_{<u} = z_{<u}) · L s u z ≤ ∑_{y : y_{<u} = z_{<u}} P y (M^s_{u+1}(y) - M^s_u(y))^2`,
i.e. `L s u z ≤ E_P[(M^s_{u+1} - M^s_u)^2 | y_{<u} = z_{<u}]`. -/
def VarLower (P : (Fin b → Bool) → ℝ) (L : Fin b → ℕ → (Fin b → Bool) → ℝ) : Prop :=
  ∀ s : Fin b, ∀ u : ℕ, u < s.val → ∀ z : Fin b → Bool, 0 < TC.pmass P u z →
    TC.pmass P u z * L s u z ≤ ∑ y ∈ TC.cls u z, P y * (TC.M P s (u + 1) y - TC.M P s u y) ^ 2

/-- Summing (VarLower) over the prefix classes: `E_P[L_{s,u}] ≤ E_P[(M^s_{u+1} - M^s_u)^2]`. -/
theorem sum_L_le (hP : ∀ y, 0 ≤ P y) {L : Fin b → ℕ → (Fin b → Bool) → ℝ} (hL : VarLower P L) (s : Fin b)
    (u : ℕ) (hu : u < s.val) :
    ∑ y, P y * L s u y ≤ ∑ y, P y * (TC.M P s (u + 1) y - TC.M P s u y) ^ 2 := by
  have ht := TC.tower hP u (fun _ => 1) (fun y => (TC.M P s (u + 1) y - TC.M P s u y) ^ 2)
    (fun _ _ _ => rfl)
  simp only [mul_one] at ht
  rw [← ht]
  refine Finset.sum_le_sum fun y _ => ?_
  rcases (hP y).eq_or_lt with h | h
  · rw [← h, zero_mul, zero_mul]
  · have hpos : 0 < TC.pmass P u y := lt_of_lt_of_le h (TC.le_pmass hP u y)
    have hv := hL s u hu y hpos
    refine mul_le_mul_of_nonneg_left ?_ (hP y)
    rw [le_div_iff₀ hpos]
    linarith

/-- **The abstract lower bound under (VarLower)**: `2 ∑_{s<b} ∑_{u<s} E_P[L_{s,u}] ≤ TC(P)`. -/
theorem tc_ge_of_varLower (P : (Fin b → Bool) → ℝ) (hP : ∀ y, 0 ≤ P y) (hP1 : ∑ y, P y = 1)
    (L : Fin b → ℕ → (Fin b → Bool) → ℝ) (hL : VarLower P L) :
    2 * ∑ s : Fin b, ∑ u ∈ range s.val, ∑ y, P y * L s u y ≤ TC.TC P := by
  refine le_trans ?_ (two_sum_incr_sq_le_tc P hP hP1)
  refine mul_le_mul_of_nonneg_left ?_ zero_le_two
  exact Finset.sum_le_sum fun s _ => Finset.sum_le_sum fun u hu =>
    sum_L_le hP hL s u (Finset.mem_range.1 hu)

end Abstract

/-! ## §4 Step 3: the per-prefix lower bound for the weighted-slice block law -/

section Step3

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι} {b : ℕ} {e : Fin b → ι}

/-- **The residual one-step lower bound (W3's lower bound (II))**: at step `u` (revealing `e j`, `j.val = u`) and an
unrevealed `s`, under the ratio bound, the residual one-step variance is at least `v_{e j}/(Λ^2 (|S| - u - 1)^2)`.
(`E[(P' - p_{e s})^2] = infl_{e j, e s}^2 v_{e j}` (`oneStepVar_eq`) and `infl ≥ 1/(Λ (|S_u| - 1))` with
`|S_u| = |S| - u` (`infl_ge_paper`) at interior residual states; at a non-interior residual state `v_{e j} = 0`.) -/
theorem blockLaw_step_lower (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (J : ℤ)
    (he : Function.Injective e) (heS : ∀ s, e s ∈ S) {s j : Fin b} {u : ℕ} (hj : j.val = u)
    (hjs : j.val < s.val) (z : Fin b → Bool) :
    vv w (S \ revealed e u) (J - onesBefore u z) (e j) / (Λ ^ 2 * ((#S : ℝ) - u - 1) ^ 2) ≤
      ∑ V ∈ (S \ revealed e u).powerset, sliceProb w (S \ revealed e u) (J - onesBefore u z) V *
        (sliceMargGiven w (S \ revealed e u) (J - onesBefore u z) (e s) (e j) V -
          sliceMarg w (S \ revealed e u) (J - onesBefore u z) (e s)) ^ 2 := by
  have hus : u < s.val := hj ▸ hjs
  have hR : ∀ k ∈ S \ revealed e u, 0 < w k := fun k hk => hw k (Finset.sdiff_subset hk)
  have hΛR : ∀ k ∈ S \ revealed e u, ∀ l ∈ S \ revealed e u, w k ≤ Λ * w l :=
    fun k hk l hl => hΛ k (Finset.sdiff_subset hk) l (Finset.sdiff_subset hl)
  have hsR : e s ∈ S \ revealed e u := Finset.mem_sdiff.mpr ⟨heS s, notMem_revealed he hus.le⟩
  have hjR : e j ∈ S \ revealed e u := Finset.mem_sdiff.mpr ⟨heS j, notMem_revealed he hj.ge⟩
  have hsj : e s ≠ e j := fun h => by
    have := he h
    omega
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ (heS s)
  have hbS := card_block_le he heS
  have hsb : s.val < b := s.isLt
  have hden : (0 : ℝ) < (#S : ℝ) - u - 1 := by
    have : (u : ℝ) + 2 ≤ #S := by exact_mod_cast (by omega : u + 2 ≤ #S)
    linarith
  have hΛ0 : Λ ≠ 0 := by positivity
  have hvj : 0 ≤ vv w (S \ revealed e u) (J - onesBefore u z) (e j) :=
    sliceVar_nonneg (fun k hk => (hR k hk).le) _ _
  rw [oneStepVar_eq hR _ hjR hsj]
  by_cases hint : 1 ≤ J - (onesBefore u z : ℤ) ∧ J - (onesBefore u z : ℤ) + 1 ≤ #(S \ revealed e u)
  · have h := infl_ge_paper hR hΛR hint.1 hint.2 hjR hsR hsj.symm
    rw [cast_card_residual he heS (by omega : u ≤ b)] at h
    have h0 : 0 ≤ 1 / (Λ * ((#S : ℝ) - u - 1)) := one_div_nonneg.2 (mul_pos (by linarith) hden).le
    have e1 : vv w (S \ revealed e u) (J - onesBefore u z) (e j) / (Λ ^ 2 * ((#S : ℝ) - u - 1) ^ 2) =
        (1 / (Λ * ((#S : ℝ) - u - 1))) ^ 2 * vv w (S \ revealed e u) (J - onesBefore u z) (e j) := by
      have := hden.ne'
      field_simp
    rw [e1]
    exact mul_le_mul_of_nonneg_right (pow_le_pow_left₀ h0 h 2) hvj
  · rw [vv_eq_zero_of_not_interior hR hint hjR]
    simp

/-- The per-prefix lower bound of Step 3: `blockL … s u z = v_{e u}(S ∖ revealed e u, J - onesBefore u z) /
(Λ^2 (|S| - u - 1)^2)`, the variance of the NEXT revealed coordinate `e u` at the residual slice; it does not
depend on `s`, and is `0` for `u ≥ b` (never read by `VarLower`). -/
def blockL (w : ι → ℝ) (S : Finset ι) (J : ℤ) (e : Fin b → ι) (Λ : ℝ) (_s : Fin b) (u : ℕ)
    (z : Fin b → Bool) : ℝ :=
  if h : u < b then vv w (S \ revealed e u) (J - onesBefore u z) (e ⟨u, h⟩) / (Λ ^ 2 * ((#S : ℝ) - u - 1) ^ 2)
  else 0

/-- **Step 3: (VarLower) for the weighted-slice block law** under the ratio bound. -/
theorem blockLaw_varLower (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (J : ℤ)
    (he : Function.Injective e) (heS : ∀ s, e s ∈ S) :
    VarLower (blockLaw w S J e) (blockL w S J e Λ) := by
  intro s u hus z hz
  have hub : u < b := hus.trans s.isLt
  rw [blockLaw_varLHS hw J he heS (j := ⟨u, hub⟩) rfl hus hz]
  unfold blockL
  rw [dif_pos hub]
  exact mul_le_mul_of_nonneg_left (blockLaw_step_lower hw hΛ J he heS (j := ⟨u, hub⟩) rfl hus z) hz.le

/-- **Step 3, per step**: `E_{P_B}[v_{e u}(residual)] / (Λ^2 (|S| - u - 1)^2) ≤ E_{P_B}[(M^s_{u+1} - M^s_u)^2]`
for `u < s`. -/
theorem blockLaw_incr_sq_ge (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (J : ℤ)
    (he : Function.Injective e) (heS : ∀ s, e s ∈ S) (s : Fin b) (u : ℕ) (hus : u < s.val) :
    ∑ y, blockLaw w S J e y * blockL w S J e Λ s u y ≤
      ∑ y, blockLaw w S J e y *
        (TC.M (blockLaw w S J e) s (u + 1) y - TC.M (blockLaw w S J e) s u y) ^ 2 :=
  sum_L_le (blockLaw_nonneg (fun k hk => (hw k hk).le) J e) (blockLaw_varLower hw hΛ J he heS) s u hus

/-- **Step 3, summed: the lower-bound counterpart of (III)**: under the ratio bound and `Z(S, J) ≠ 0`,
`2 ∑_{s<b} ∑_{u<s} E_{P_B}[v_{e u}(residual)] / (Λ^2 (|S| - u - 1)^2) ≤ TC(P_B)`. -/
theorem blockLaw_TC_ge (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) {J : ℤ}
    (hZ : Z w S J ≠ 0) (he : Function.Injective e) (heS : ∀ s, e s ∈ S) :
    2 * ∑ s : Fin b, ∑ u ∈ range s.val, ∑ y, blockLaw w S J e y * blockL w S J e Λ s u y ≤
      TC.TC (blockLaw w S J e) :=
  tc_ge_of_varLower _ (blockLaw_nonneg (fun k hk => (hw k hk).le) J e) (sum_blockLaw hZ e) _
    (blockLaw_varLower hw hΛ J he heS)

end Step3

/-! ## §5 The root inequality `E[J(M - J)] ≥ a₀^2 M (M - 1)` at a FIXED set -/

section Root

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- `E_π[1{l ∈ T} 1{m ∉ T}] = p_l - P(l ∈ T, m ∈ T)`. -/
theorem sum_sliceProb_mem_notMem (w : ι → ℝ) (S : Finset ι) (J : ℤ) (l m : ι) :
    ∑ T ∈ S.powerset, sliceProb w S J T * ((if l ∈ T then (1 : ℝ) else 0) * (if m ∈ T then 0 else 1)) =
      sliceMarg w S J l - ∑ T ∈ S.powerset with (l ∈ T ∧ m ∈ T), sliceProb w S J T := by
  rw [← sum_sliceProb_mul_indicator w S J l, ← sum_sliceProb_mul_indicator_mul w S J l m,
    ← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl fun T _ => ?_
  by_cases h1 : l ∈ T <;> by_cases h2 : m ∈ T <;> simp [h1, h2]

/-- `#(T ∩ U) · #(U ∖ T) = ∑_{l ∈ U} ∑_{m ∈ U} 1{l ∈ T} 1{m ∉ T}`. -/
theorem card_inter_mul_card_sdiff_eq (T U : Finset ι) :
    ((#(T ∩ U) : ℝ) * (#(U \ T) : ℝ)) =
      ∑ l ∈ U, ∑ m ∈ U, (if l ∈ T then (1 : ℝ) else 0) * (if m ∈ T then 0 else 1) := by
  have h1 : (#(T ∩ U) : ℝ) = ∑ l ∈ U, (if l ∈ T then (1 : ℝ) else 0) := by
    rw [Finset.sum_boole, Finset.filter_mem_eq_inter, Finset.inter_comm]
  have h2 : (#(U \ T) : ℝ) = ∑ m ∈ U, (if m ∈ T then (0 : ℝ) else 1) := by
    have e1 : ∑ m ∈ U, (if m ∈ T then (0 : ℝ) else 1) = ∑ m ∈ U, (if m ∉ T then (1 : ℝ) else 0) :=
      Finset.sum_congr rfl fun m _ => by by_cases h : m ∈ T <;> simp [h]
    rw [e1, Finset.sum_boole]
    congr 2
    ext x
    simp [Finset.mem_sdiff]
  rw [h1, h2, Finset.sum_mul_sum]

/-- **`E[J(M - J)]` as a pair count**: `E_π[#(T ∩ U) · #(U ∖ T)] = ∑_{l ∈ U} ∑_{m ∈ U ∖ l} P(l ∈ T, m ∉ T)`. -/
theorem sum_card_mul_card_eq (w : ι → ℝ) (S : Finset ι) (J : ℤ) (U : Finset ι) :
    ∑ T ∈ S.powerset, sliceProb w S J T * ((#(T ∩ U) : ℝ) * (#(U \ T) : ℝ)) =
      ∑ l ∈ U, ∑ m ∈ U.erase l, ∑ T ∈ S.powerset with (l ∈ T ∧ m ∉ T), sliceProb w S J T := by
  have hP : ∀ l m : ι, ∑ T ∈ S.powerset with (l ∈ T ∧ m ∉ T), sliceProb w S J T =
      ∑ T ∈ S.powerset, sliceProb w S J T * ((if l ∈ T then (1 : ℝ) else 0) * (if m ∈ T then 0 else 1)) := by
    intro l m
    rw [Finset.sum_filter]
    refine Finset.sum_congr rfl fun T _ => ?_
    by_cases h1 : l ∈ T <;> by_cases h2 : m ∈ T <;> simp [h1, h2]
  have hdiag : ∀ l : ι, ∑ T ∈ S.powerset with (l ∈ T ∧ l ∉ T), sliceProb w S J T = 0 := by
    intro l
    refine Finset.sum_eq_zero fun T hT => ?_
    exact absurd (Finset.mem_filter.1 hT).2.1 (Finset.mem_filter.1 hT).2.2
  have hfull : ∀ l ∈ U, ∑ m ∈ U.erase l, ∑ T ∈ S.powerset with (l ∈ T ∧ m ∉ T), sliceProb w S J T =
      ∑ m ∈ U, ∑ T ∈ S.powerset with (l ∈ T ∧ m ∉ T), sliceProb w S J T := by
    intro l hl
    rw [← Finset.add_sum_erase U _ hl, hdiag l, zero_add]
  rw [Finset.sum_congr rfl hfull]
  simp_rw [hP]
  have e1 : ∀ l ∈ U, ∑ m ∈ U, ∑ T ∈ S.powerset,
      sliceProb w S J T * ((if l ∈ T then (1 : ℝ) else 0) * (if m ∈ T then 0 else 1)) =
      ∑ T ∈ S.powerset, ∑ m ∈ U,
        sliceProb w S J T * ((if l ∈ T then (1 : ℝ) else 0) * (if m ∈ T then 0 else 1)) :=
    fun l _ => Finset.sum_comm
  rw [Finset.sum_congr rfl e1, Finset.sum_comm]
  refine Finset.sum_congr rfl fun T _ => ?_
  rw [card_inter_mul_card_sdiff_eq, Finset.mul_sum]
  exact Finset.sum_congr rfl fun l _ => by rw [Finset.mul_sum]

/-- **The root inequality, first step** (pairwise negative correlation): for weights positive on `S`, a FIXED
`U ⊆ S` and every quota, `∑_{l ∈ U} ∑_{m ∈ U ∖ l} p_l (1 - p_m) ≤ E_π[#(T ∩ U) · #(U ∖ T)]`. -/
theorem sum_marg_mul_one_sub_le (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {U : Finset ι} (hU : U ⊆ S) :
    ∑ l ∈ U, ∑ m ∈ U.erase l, sliceMarg w S J l * (1 - sliceMarg w S J m) ≤
      ∑ T ∈ S.powerset, sliceProb w S J T * ((#(T ∩ U) : ℝ) * (#(U \ T) : ℝ)) := by
  have hQ : ∀ l, ∑ T ∈ S.powerset with (l ∈ T ∧ l ∈ T), sliceProb w S J T = sliceMarg w S J l := by
    intro l
    rw [sliceMarg_eq_sum_sliceProb]
    exact Finset.sum_congr (Finset.filter_congr fun T _ => and_self_iff) fun _ _ => rfl
  calc ∑ l ∈ U, ∑ m ∈ U.erase l, sliceMarg w S J l * (1 - sliceMarg w S J m)
      ≤ ∑ l ∈ U, ∑ m ∈ U.erase l,
          (sliceMarg w S J l - ∑ T ∈ S.powerset with (l ∈ T ∧ m ∈ T), sliceProb w S J T) := by
        refine Finset.sum_le_sum fun l hl => Finset.sum_le_sum fun m hm => ?_
        have hc := sliceCov_nonpos hw J (hU hl) (hU (Finset.mem_of_mem_erase hm))
          (Finset.ne_of_mem_erase hm).symm
        linarith
    _ = ∑ l ∈ U, ∑ m ∈ U,
          (sliceMarg w S J l - ∑ T ∈ S.powerset with (l ∈ T ∧ m ∈ T), sliceProb w S J T) := by
        refine Finset.sum_congr rfl fun l hl => ?_
        rw [← Finset.add_sum_erase U _ hl, hQ l, sub_self, zero_add]
    _ = ∑ l ∈ U, ∑ m ∈ U, ∑ T ∈ S.powerset,
          sliceProb w S J T * ((if l ∈ T then (1 : ℝ) else 0) * (if m ∈ T then 0 else 1)) := by
        refine Finset.sum_congr rfl fun l _ => Finset.sum_congr rfl fun m _ => ?_
        rw [sum_sliceProb_mem_notMem]
    _ = ∑ T ∈ S.powerset, sliceProb w S J T * ((#(T ∩ U) : ℝ) * (#(U \ T) : ℝ)) := by
        have e1 : ∀ l ∈ U, ∑ m ∈ U, ∑ T ∈ S.powerset,
            sliceProb w S J T * ((if l ∈ T then (1 : ℝ) else 0) * (if m ∈ T then 0 else 1)) =
            ∑ T ∈ S.powerset, ∑ m ∈ U,
              sliceProb w S J T * ((if l ∈ T then (1 : ℝ) else 0) * (if m ∈ T then 0 else 1)) :=
          fun l _ => Finset.sum_comm
        rw [Finset.sum_congr rfl e1, Finset.sum_comm]
        refine Finset.sum_congr rfl fun T _ => ?_
        rw [card_inter_mul_card_sdiff_eq, Finset.mul_sum]
        exact Finset.sum_congr rfl fun l _ => by rw [Finset.mul_sum]

/-- **The root inequality**: for weights positive on `S`, a FIXED `U ⊆ S`, every quota, and a floor
`0 ≤ a₀ ≤ min(p_l, 1 - p_l)` on `U`, `a₀^2 |U| (|U| - 1) ≤ E_π[#(T ∩ U) · #(U ∖ T)]`.  At a set `U` of free
coordinates this is the paper's `E_p[J(M - J)] ≥ a₀^2 M (M - 1)` (`J = #(T ∩ U)`, `M - J = #(U ∖ T)`). -/
theorem root_JMJ (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {U : Finset ι} (hU : U ⊆ S) {a₀ : ℝ} (ha₀ : 0 ≤ a₀)
    (hfl : ∀ l ∈ U, a₀ ≤ sliceMarg w S J l ∧ a₀ ≤ 1 - sliceMarg w S J l) :
    a₀ ^ 2 * ((#U : ℝ) * ((#U : ℝ) - 1)) ≤
      ∑ T ∈ S.powerset, sliceProb w S J T * ((#(T ∩ U) : ℝ) * (#(U \ T) : ℝ)) := by
  refine le_trans ?_ (sum_marg_mul_one_sub_le hw J hU)
  have hc : ∀ l ∈ U, ∑ _m ∈ U.erase l, a₀ * a₀ = ((#U : ℝ) - 1) * (a₀ * a₀) := by
    intro l hl
    rw [Finset.sum_const, nsmul_eq_mul, Finset.card_erase_of_mem hl,
      Nat.cast_sub (Finset.card_pos.2 ⟨l, hl⟩), Nat.cast_one]
  calc a₀ ^ 2 * ((#U : ℝ) * ((#U : ℝ) - 1)) = ∑ l ∈ U, ∑ _m ∈ U.erase l, a₀ * a₀ := by
        rw [Finset.sum_congr rfl hc, Finset.sum_const, nsmul_eq_mul]
        ring
    _ ≤ ∑ l ∈ U, ∑ m ∈ U.erase l, sliceMarg w S J l * (1 - sliceMarg w S J m) := by
        refine Finset.sum_le_sum fun l hl => Finset.sum_le_sum fun m hm => ?_
        exact mul_le_mul (hfl l hl).1 (hfl m (Finset.mem_of_mem_erase hm)).2 ha₀ (ha₀.trans (hfl l hl).1)

end Root

/-! ## §6 The averaged form at a FIXED labelled set: (V) and the per-round HL bound -/

section Averaged

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι} {b : ℕ} {e : Fin b → ι}

/-- The root law's probability of the labelled outcome `T ∩ E = A` on a FIXED set `E` (the outcome `x_E = 1_A`). -/
def labProb (w : ι → ℝ) (S : Finset ι) (k : ℤ) (E A : Finset ι) : ℝ :=
  ∑ T ∈ S.powerset with T ∩ E = A, sliceProb w S k T

/-- The conditional law of the block pattern given the labelled outcome `x_E = 1_A`:
`P(T ∩ E = A and (e s ∈ T ↔ y_s) for all s) / P(T ∩ E = A)` (`0` on a null outcome). -/
def condBlockLaw (w : ι → ℝ) (S : Finset ι) (k : ℤ) (E A : Finset ι) (e : Fin b → ι) (y : Fin b → Bool) :
    ℝ :=
  (∑ T ∈ S.powerset with (T ∩ E = A ∧ ∀ s, (e s ∈ T ↔ y s = true)), sliceProb w S k T) / labProb w S k E A

/-- **The HL quantity at a FIXED labelled set `E`**: `E_{x_E ∼ p}[TC(P_B(· | x_E))] =
∑_{A ⊆ E} P(T ∩ E = A) · TC(P_B(· | T ∩ E = A))`, with `p = sliceProb w S k` the root law.  `E` is a fixed
set: it does not depend on values. -/
def avgBlockTC (w : ι → ℝ) (S : Finset ι) (k : ℤ) (E : Finset ι) (e : Fin b → ι) : ℝ :=
  ∑ A ∈ E.powerset, labProb w S k E A * TC.TC (condBlockLaw w S k E A e)

theorem labProb_eq (hw : ∀ k ∈ S, 0 < w k) (k : ℤ) {E A : Finset ι} (hE : E ⊆ S) (hA : A ⊆ E) :
    labProb w S k E A = (∏ l ∈ A, w l) * Z w (S \ E) (k - #A) / Z w S k :=
  sum_sliceProb_inter_eq hw k hE hA

theorem labProb_nonneg (hw : ∀ k ∈ S, 0 < w k) (k : ℤ) (E A : Finset ι) : 0 ≤ labProb w S k E A :=
  Finset.sum_nonneg fun T _ => sliceProb_nonneg (fun l hl => (hw l hl).le) k T

/-- On a non-null labelled outcome the conditional block law is the block law of the residual slice
`(S ∖ E, k - |A|)`. -/
theorem condBlockLaw_eq (hw : ∀ k ∈ S, 0 < w k) (k : ℤ) {E A : Finset ι} (hE : E ⊆ S) (hA : A ⊆ E)
    (heE : ∀ s, e s ∉ E) (hne : labProb w S k E A ≠ 0) :
    condBlockLaw w S k E A e = blockLaw w (S \ E) (k - #A) e := by
  funext y
  have hg : ∀ T ∈ S.powerset.filter (fun T => T ∩ E = A),
      (if ∀ s, (e s ∈ T ↔ y s = true) then sliceProb w S k T else 0) =
        sliceProb w S k T * (if ∀ s, (e s ∈ T \ E ↔ y s = true) then (1 : ℝ) else 0) := by
    intro T _
    have hiff : (∀ s, (e s ∈ T ↔ y s = true)) ↔ (∀ s, (e s ∈ T \ E ↔ y s = true)) := by
      refine forall_congr' fun s => ?_
      rw [Finset.mem_sdiff]
      exact ⟨fun h => ⟨fun h1 => h.1 h1.1, fun h2 => ⟨h.2 h2, heE s⟩⟩,
        fun h => ⟨fun h1 => h.1 ⟨h1, heE s⟩, fun h2 => (h.2 h2).1⟩⟩
    by_cases h : ∀ s, (e s ∈ T ↔ y s = true)
    · rw [if_pos h, if_pos (hiff.1 h), mul_one]
    · rw [if_neg h, if_neg (fun h' => h (hiff.2 h')), mul_zero]
  have hnum : ∑ T ∈ S.powerset with (T ∩ E = A ∧ ∀ s, (e s ∈ T ↔ y s = true)), sliceProb w S k T =
      labProb w S k E A * blockLaw w (S \ E) (k - #A) e y := by
    rw [Finset.sum_filter]
    simp_rw [ite_and]
    rw [← Finset.sum_filter, Finset.sum_congr rfl hg,
      sum_sliceProb_inter_eq_mul hw k hE hA (fun V => if ∀ s, (e s ∈ V ↔ y s = true) then (1 : ℝ) else 0),
      labProb_eq hw k hE hA, blockLaw, Finset.sum_filter]
    congr 1
    refine Finset.sum_congr rfl fun V _ => ?_
    split_ifs <;> simp
  rw [condBlockLaw, hnum, mul_div_cancel_left₀ _ hne]

/-- `avgBlockTC` through the residual block laws. -/
theorem avgBlockTC_eq (hw : ∀ k ∈ S, 0 < w k) (k : ℤ) {E : Finset ι} (hE : E ⊆ S) (heE : ∀ s, e s ∉ E) :
    avgBlockTC w S k E e =
      ∑ A ∈ E.powerset, labProb w S k E A * TC.TC (blockLaw w (S \ E) (k - #A) e) := by
  refine Finset.sum_congr rfl fun A hA => ?_
  by_cases hne : labProb w S k E A = 0
  · rw [hne, zero_mul, zero_mul]
  · rw [condBlockLaw_eq hw k hE (Finset.mem_powerset.1 hA) heE hne]

/-- **Disintegration over the labelled outcomes of a FIXED set `E`**: for every `G`,
`∑_{A ⊆ E} P(T ∩ E = A) · E_{P_B^{(S ∖ E, k - |A|)}}[G(A, ·)] = E_p[G(T ∩ E, pattern(T))]`. -/
theorem sum_labProb_mul_sum_blockLaw (hw : ∀ k ∈ S, 0 < w k) (k : ℤ) {E : Finset ι} (hE : E ⊆ S)
    (heE : ∀ s, e s ∉ E) (G : Finset ι → (Fin b → Bool) → ℝ) :
    ∑ A ∈ E.powerset, labProb w S k E A * ∑ y, blockLaw w (S \ E) (k - #A) e y * G A y =
      ∑ T ∈ S.powerset, sliceProb w S k T * G (T ∩ E) (blockPat e T) := by
  have hpat : ∀ T : Finset ι, blockPat e (T \ E) = blockPat e T := by
    intro T
    funext s
    simp only [blockPat, Finset.mem_sdiff]
    by_cases h : e s ∈ T <;> simp [h, heE s]
  have hA : ∀ A ∈ E.powerset, labProb w S k E A * ∑ y, blockLaw w (S \ E) (k - #A) e y * G A y =
      ∑ T ∈ S.powerset with T ∩ E = A, sliceProb w S k T * G (T ∩ E) (blockPat e T) := by
    intro A hA
    have hA' := Finset.mem_powerset.1 hA
    have h1 := sum_blockLaw_mul w (S \ E) (k - #A) e univ (G A)
    rw [Finset.filter_true_of_mem (fun T _ => Finset.mem_univ _)] at h1
    rw [h1, labProb_eq hw k hE hA', ← sum_sliceProb_inter_eq_mul hw k hE hA' (fun V => G A (blockPat e V))]
    refine Finset.sum_congr rfl fun T hT => ?_
    rw [(Finset.mem_filter.1 hT).2, hpat]
  rw [Finset.sum_congr rfl hA]
  exact Finset.sum_fiberwise_of_maps_to (g := fun T : Finset ι => T ∩ E)
    (fun T _ => Finset.mem_powerset.2 (Finset.inter_subset_right : T ∩ E ⊆ E))
    (fun T => sliceProb w S k T * G (T ∩ E) (blockPat e T))

/-- On the support of the root law, the residual quota after the fixed set `E` and `u` block reveals is the
number of ones among the remaining free coordinates: `|T| - |T ∩ E| - onesBefore = |T ∩ ((S ∖ E) ∖ revealed)|`. -/
theorem residual_quota_eq (he : Function.Injective e) {E : Finset ι} (heS : ∀ s, e s ∈ S \ E) {T : Finset ι}
    (hT : T ⊆ S) (u : ℕ) :
    (#T : ℤ) - #(T ∩ E) - onesBefore u (blockPat e T) = #(T ∩ ((S \ E) \ revealed e u)) := by
  have hrev : revealed e u ⊆ S \ E := revealed_subset heS u
  have hones : onesBefore u (blockPat e T) = #(T ∩ revealed e u) := by
    rw [← card_revealedOnes he u (blockPat e T),
      ← (blockPat_mem_cls_iff he).mp (TC.self_mem_cls u (blockPat e T))]
  have h1 : #(T ∩ E) + #(T \ E) = #T := Finset.card_inter_add_card_sdiff T E
  have h2 : #((T \ E) ∩ revealed e u) + #((T \ E) \ revealed e u) = #(T \ E) :=
    Finset.card_inter_add_card_sdiff (T \ E) (revealed e u)
  have h3 : (T \ E) ∩ revealed e u = T ∩ revealed e u := by
    ext x
    simp only [Finset.mem_inter, Finset.mem_sdiff]
    constructor
    · rintro ⟨⟨hx, _⟩, hr⟩
      exact ⟨hx, hr⟩
    · rintro ⟨hx, hr⟩
      exact ⟨⟨hx, (Finset.mem_sdiff.1 (hrev hr)).2⟩, hr⟩
  have h4 : (T \ E) \ revealed e u = T ∩ ((S \ E) \ revealed e u) := by
    ext x
    simp only [Finset.mem_inter, Finset.mem_sdiff]
    constructor
    · rintro ⟨⟨hx, hE⟩, hr⟩
      exact ⟨hx, ⟨hT hx, hE⟩, hr⟩
    · rintro ⟨hx, ⟨_, hE⟩, hr⟩
      exact ⟨⟨hx, hE⟩, hr⟩
  rw [h3, h4] at h2
  rw [hones]
  omega

/-- **W1(b) at a residual slice, product form**: at a legal quota `0 ≤ J ≤ |R|` and `j ∈ R`,
`J (|R| - J) ≤ Λ^2 |R|^2 v_j(R, J)`, i.e. `v_j ≥ J(M - J)/(Λ^2 M^2)` with `M = |R|`. -/
theorem JMJ_le_vv {R : Finset ι} (hw : ∀ k ∈ R, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ R, ∀ l ∈ R, w k ≤ Λ * w l)
    {J : ℤ} (hJ0 : 0 ≤ J) (hJR : J ≤ #R) {j : ι} (hj : j ∈ R) :
    (J : ℝ) * ((#R : ℝ) - J) ≤ Λ ^ 2 * (#R : ℝ) ^ 2 * vv w R J j := by
  have h1 := le_mul_card_mul_sliceMarg hw hΛ hJ0 hJR hj
  have h2 := card_sub_le_mul_card_mul_one_sub hw hΛ hJ0 hJR hj
  have hJ0' : (0 : ℝ) ≤ J := by exact_mod_cast hJ0
  have hJR' : (0 : ℝ) ≤ (#R : ℝ) - J := by
    have : (J : ℝ) ≤ #R := by exact_mod_cast hJR
    linarith
  calc (J : ℝ) * ((#R : ℝ) - J)
      ≤ (Λ * #R * sliceMarg w R J j) * (Λ * #R * (1 - sliceMarg w R J j)) :=
        mul_le_mul h1 h2 hJR' (hJ0'.trans h1)
    _ = Λ ^ 2 * (#R : ℝ) ^ 2 * vv w R J j := by
        unfold vv
        ring

/-- **The averaged W1(b) step at the root, at a FIXED residual set `R ⊆ S`** (the paper's
`E_p[v_j(residual)] ≥ E_p[J(M - J)]/(Λ^2 M^2)` with `M = |R|` and residual quota `J = k - |T ∖ R|`, which is
`|T ∩ R|` on the support): for `j ∈ R`,
`E_π[#(T ∩ R) #(R ∖ T)] / (Λ^2 |R|^2) ≤ E_π[v_j(R, k - |T ∖ R|)]`. -/
theorem root_vv_ge (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (k : ℤ)
    {R : Finset ι} (hRS : R ⊆ S) {j : ι} (hj : j ∈ R) :
    (∑ T ∈ S.powerset, sliceProb w S k T * ((#(T ∩ R) : ℝ) * (#(R \ T) : ℝ))) / (Λ ^ 2 * (#R : ℝ) ^ 2) ≤
      ∑ T ∈ S.powerset, sliceProb w S k T * vv w R (k - #(T \ R)) j := by
  have hw0 : ∀ l ∈ S, 0 ≤ w l := fun l hl => (hw l hl).le
  have hRw : ∀ l ∈ R, 0 < w l := fun l hl => hw l (hRS hl)
  have hΛR : ∀ l ∈ R, ∀ m ∈ R, w l ≤ Λ * w m := fun l hl m hm => hΛ l (hRS hl) m (hRS hm)
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ (hRS hj)
  have hRpos : (0 : ℝ) < #R := by exact_mod_cast Finset.card_pos.2 ⟨j, hj⟩
  have hK : (0 : ℝ) < Λ ^ 2 * (#R : ℝ) ^ 2 := by positivity
  rw [Finset.sum_div]
  refine Finset.sum_le_sum fun T _ => ?_
  rcases (sliceProb_nonneg hw0 k T).eq_or_lt with h0 | hpos
  · rw [← h0]
    simp
  have hTS : T ⊆ S ∧ (#T : ℤ) = k := by
    by_contra hc
    unfold sliceProb at hpos
    rw [if_neg hc] at hpos
    exact lt_irrefl 0 hpos
  have hq : k - (#(T \ R) : ℤ) = #(T ∩ R) := by
    have h := Finset.card_inter_add_card_sdiff T R
    rw [← hTS.2]
    omega
  have hTR : (#(T ∩ R) : ℤ) ≤ #R := by exact_mod_cast Finset.card_le_card Finset.inter_subset_right
  have hv := JMJ_le_vv hRw hΛR (J := (#(T ∩ R) : ℤ)) (by positivity) hTR hj
  have hsd : (#(R \ T) : ℝ) = (#R : ℝ) - #(T ∩ R) := by
    have h := Finset.card_sdiff_add_card_inter R T
    rw [Finset.inter_comm] at h
    have : ((#(R \ T) + #(T ∩ R) : ℕ) : ℝ) = #R := by exact_mod_cast h
    push_cast at this
    linarith
  rw [hq, hsd, mul_div_assoc]
  refine mul_le_mul_of_nonneg_left ?_ hpos.le
  rw [div_le_iff₀ hK]
  push_cast at hv
  linarith

/-- **The averaged W1(b) step with the root floor**: for a FIXED `R ⊆ S` with `|R| ≥ 1` and `j ∈ R`,
`a₀^2 (|R| - 1) / (Λ^2 |R|) ≤ E_π[v_j(R, k - |T ∖ R|)]` (the paper's `E_p[J(M - J)]/(Λ^2 M^2) ≥ a₀^2 (M - 1)/(Λ^2 M)`). -/
theorem root_vv_ge_floor (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (k : ℤ)
    {R : Finset ι} (hRS : R ⊆ S) {j : ι} (hj : j ∈ R) {a₀ : ℝ} (ha₀ : 0 ≤ a₀)
    (hfl : ∀ l ∈ S, a₀ ≤ sliceMarg w S k l ∧ a₀ ≤ 1 - sliceMarg w S k l) :
    a₀ ^ 2 * ((#R : ℝ) - 1) / (Λ ^ 2 * (#R : ℝ)) ≤
      ∑ T ∈ S.powerset, sliceProb w S k T * vv w R (k - #(T \ R)) j := by
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ (hRS hj)
  have hRpos : (0 : ℝ) < #R := by exact_mod_cast Finset.card_pos.2 ⟨j, hj⟩
  have hK : (0 : ℝ) < Λ ^ 2 * (#R : ℝ) ^ 2 := by positivity
  refine le_trans ?_ (root_vv_ge hw hΛ k hRS hj)
  have h := root_JMJ hw k hRS ha₀ fun l hl => hfl l (hRS hl)
  calc a₀ ^ 2 * ((#R : ℝ) - 1) / (Λ ^ 2 * (#R : ℝ))
      = a₀ ^ 2 * ((#R : ℝ) * ((#R : ℝ) - 1)) / (Λ ^ 2 * (#R : ℝ) ^ 2) := by
        have := hRpos.ne'
        have : Λ ≠ 0 := by positivity
        field_simp
    _ ≤ _ := div_le_div_of_nonneg_right h hK.le

/-- **The per-step root bound**: for `u < s < b`, with `M = |S ∖ E|`, the root expectation of the Step 3 lower bound
is at least `a₀^2 / (Λ^4 (M - u)(M - u - 1))`.  (W1(b) at the residual slice `R = (S ∖ E) ∖ revealed`, a FIXED set,
then the root inequality `root_JMJ` on `R`.) -/
theorem sum_sliceProb_blockL_ge (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (k : ℤ)
    {E : Finset ι} (he : Function.Injective e) (heS : ∀ s, e s ∈ S \ E) {a₀ : ℝ} (ha₀ : 0 ≤ a₀)
    (hfl : ∀ l ∈ S, a₀ ≤ sliceMarg w S k l ∧ a₀ ≤ 1 - sliceMarg w S k l) (s : Fin b) (u : ℕ) (hus : u < s.val) :
    a₀ ^ 2 / (Λ ^ 4 * (((#(S \ E) : ℝ) - u) * ((#(S \ E) : ℝ) - u - 1))) ≤
      ∑ T ∈ S.powerset, sliceProb w S k T * blockL w (S \ E) (k - #(T ∩ E)) e Λ s u (blockPat e T) := by
  have hub : u < b := hus.trans s.isLt
  have hw0 : ∀ l ∈ S, 0 ≤ w l := fun l hl => (hw l hl).le
  set R := (S \ E) \ revealed e u with hRdef
  have hRS : R ⊆ S := fun x hx => Finset.sdiff_subset (Finset.sdiff_subset hx)
  have hRw : ∀ l ∈ R, 0 < w l := fun l hl => hw l (hRS hl)
  have hΛR : ∀ l ∈ R, ∀ m ∈ R, w l ≤ Λ * w m := fun l hl m hm => hΛ l (hRS hl) m (hRS hm)
  have hjR : e ⟨u, hub⟩ ∈ R := Finset.mem_sdiff.mpr ⟨heS _, notMem_revealed he (le_refl u)⟩
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ (Finset.sdiff_subset (heS s))
  have hbS := card_block_le he heS
  have hcardR : (#R : ℝ) = (#(S \ E) : ℝ) - u := cast_card_residual he heS hub.le
  have hR2 : (2 : ℝ) ≤ #R := by
    rw [hcardR]
    have : (u : ℝ) + 2 ≤ #(S \ E) := by exact_mod_cast (by omega : u + 2 ≤ #(S \ E))
    linarith
  have hRpos : (0 : ℝ) < #R := by linarith
  have hD : (0 : ℝ) < Λ ^ 2 * ((#(S \ E) : ℝ) - u - 1) ^ 2 := by
    have : (0 : ℝ) < (#(S \ E) : ℝ) - u - 1 := by linarith
    positivity
  have hK : (0 : ℝ) < Λ ^ 2 * (#R : ℝ) ^ 2 := by positivity
  -- pointwise: `π T · v / D ≥ π T · #(T ∩ R) #(R ∖ T) / (Λ^2 |R|^2 D)`
  have hpt : ∀ T ∈ S.powerset,
      sliceProb w S k T * ((#(T ∩ R) : ℝ) * (#(R \ T) : ℝ)) / (Λ ^ 2 * (#R : ℝ) ^ 2) /
          (Λ ^ 2 * ((#(S \ E) : ℝ) - u - 1) ^ 2) ≤
        sliceProb w S k T * blockL w (S \ E) (k - #(T ∩ E)) e Λ s u (blockPat e T) := by
    intro T hT
    rcases (sliceProb_nonneg hw0 k T).eq_or_lt with h0 | hpos
    · rw [← h0]
      simp
    have hTS : T ⊆ S ∧ (#T : ℤ) = k := by
      by_contra hc
      unfold sliceProb at hpos
      rw [if_neg hc] at hpos
      exact lt_irrefl 0 hpos
    have hq : k - (#(T ∩ E) : ℤ) - onesBefore u (blockPat e T) = #(T ∩ R) := by
      rw [← hTS.2]
      exact residual_quota_eq he heS hTS.1 u
    have hTR : (#(T ∩ R) : ℤ) ≤ #R := by exact_mod_cast Finset.card_le_card Finset.inter_subset_right
    have hv := JMJ_le_vv hRw hΛR (J := (#(T ∩ R) : ℤ)) (by positivity) hTR hjR
    have hsd : (#(R \ T) : ℝ) = (#R : ℝ) - #(T ∩ R) := by
      have h := Finset.card_sdiff_add_card_inter R T
      rw [Finset.inter_comm] at h
      have : ((#(R \ T) + #(T ∩ R) : ℕ) : ℝ) = #R := by exact_mod_cast h
      push_cast at this
      linarith
    unfold blockL
    rw [dif_pos hub, hq]
    push_cast at hv ⊢
    rw [hsd]
    rw [div_div, mul_div_assoc]
    refine mul_le_mul_of_nonneg_left ?_ hpos.le
    rw [div_le_div_iff₀ (mul_pos hK hD) hD]
    have := mul_le_mul_of_nonneg_right hv hD.le
    nlinarith [this]
  calc a₀ ^ 2 / (Λ ^ 4 * (((#(S \ E) : ℝ) - u) * ((#(S \ E) : ℝ) - u - 1)))
      = a₀ ^ 2 * ((#R : ℝ) * ((#R : ℝ) - 1)) / (Λ ^ 2 * (#R : ℝ) ^ 2) /
          (Λ ^ 2 * ((#(S \ E) : ℝ) - u - 1) ^ 2) := by
        rw [hcardR]
        have h1 : ((#(S \ E) : ℝ) - u) ≠ 0 := by linarith
        have h2 : ((#(S \ E) : ℝ) - u - 1) ≠ 0 := by linarith
        have h3 : Λ ≠ 0 := by positivity
        field_simp
    _ ≤ (∑ T ∈ S.powerset, sliceProb w S k T * ((#(T ∩ R) : ℝ) * (#(R \ T) : ℝ))) /
          (Λ ^ 2 * (#R : ℝ) ^ 2) / (Λ ^ 2 * ((#(S \ E) : ℝ) - u - 1) ^ 2) := by
        refine div_le_div_of_nonneg_right (div_le_div_of_nonneg_right ?_ hK.le) hD.le
        exact root_JMJ hw k hRS ha₀ fun l hl => hfl l (hRS hl)
    _ = ∑ T ∈ S.powerset, sliceProb w S k T * ((#(T ∩ R) : ℝ) * (#(R \ T) : ℝ)) /
          (Λ ^ 2 * (#R : ℝ) ^ 2) / (Λ ^ 2 * ((#(S \ E) : ℝ) - u - 1) ^ 2) := by
        rw [Finset.sum_div, Finset.sum_div]
    _ ≤ ∑ T ∈ S.powerset, sliceProb w S k T * blockL w (S \ E) (k - #(T ∩ E)) e Λ s u (blockPat e T) :=
        Finset.sum_le_sum hpt

/-- **The averaged lower bound at a FIXED labelled set `E`** (the HL input before the root floor): for weights
positive on `S` with ratio `≤ Λ`, a fixed `E ⊆ S`, an injective block `e` in `S ∖ E`, and a root floor
`0 ≤ a₀ ≤ min(p_l, 1 - p_l)` on `S`, with `M = |S ∖ E|`,
`2 ∑_{s<b} ∑_{u<s} a₀^2/(Λ^4 (M - u)(M - u - 1)) ≤ E_{x_E ∼ p}[TC(P_B(· | x_E))]`. -/
theorem avgBlockTC_ge (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (k : ℤ)
    {E : Finset ι} (hE : E ⊆ S) (he : Function.Injective e) (heS : ∀ s, e s ∈ S \ E) {a₀ : ℝ}
    (ha₀ : 0 ≤ a₀) (hfl : ∀ l ∈ S, a₀ ≤ sliceMarg w S k l ∧ a₀ ≤ 1 - sliceMarg w S k l) :
    2 * ∑ s : Fin b, ∑ u ∈ range s.val,
        a₀ ^ 2 / (Λ ^ 4 * (((#(S \ E) : ℝ) - u) * ((#(S \ E) : ℝ) - u - 1))) ≤
      avgBlockTC w S k E e := by
  have heE : ∀ s, e s ∉ E := fun s => (Finset.mem_sdiff.1 (heS s)).2
  have hwE : ∀ l ∈ S \ E, 0 < w l := fun l hl => hw l (Finset.sdiff_subset hl)
  have hΛE : ∀ l ∈ S \ E, ∀ m ∈ S \ E, w l ≤ Λ * w m :=
    fun l hl m hm => hΛ l (Finset.sdiff_subset hl) m (Finset.sdiff_subset hm)
  rw [avgBlockTC_eq hw k hE heE]
  -- Step 3 for each labelled outcome, weighted by its probability
  have hA : ∀ A ∈ E.powerset,
      labProb w S k E A * (2 * ∑ s : Fin b, ∑ u ∈ range s.val,
          ∑ y, blockLaw w (S \ E) (k - #A) e y * blockL w (S \ E) (k - #A) e Λ s u y) ≤
        labProb w S k E A * TC.TC (blockLaw w (S \ E) (k - #A) e) := by
    intro A hA
    by_cases hne : labProb w S k E A = 0
    · rw [hne, zero_mul, zero_mul]
    have hZ : Z w (S \ E) (k - #A) ≠ 0 := by
      intro hZ
      apply hne
      rw [labProb_eq hw k hE (Finset.mem_powerset.1 hA), hZ, mul_zero, zero_div]
    exact mul_le_mul_of_nonneg_left (blockLaw_TC_ge hwE hΛE hZ he heS) (labProb_nonneg hw k E A)
  refine le_trans ?_ (Finset.sum_le_sum hA)
  -- rearrange and disintegrate
  have hre : ∑ A ∈ E.powerset, labProb w S k E A * (2 * ∑ s : Fin b, ∑ u ∈ range s.val,
        ∑ y, blockLaw w (S \ E) (k - #A) e y * blockL w (S \ E) (k - #A) e Λ s u y) =
      2 * ∑ s : Fin b, ∑ u ∈ range s.val, ∑ T ∈ S.powerset,
        sliceProb w S k T * blockL w (S \ E) (k - #(T ∩ E)) e Λ s u (blockPat e T) := by
    have e1 : ∀ s : Fin b, ∀ u : ℕ, ∑ A ∈ E.powerset, labProb w S k E A *
          ∑ y, blockLaw w (S \ E) (k - #A) e y * blockL w (S \ E) (k - #A) e Λ s u y =
        ∑ T ∈ S.powerset, sliceProb w S k T * blockL w (S \ E) (k - #(T ∩ E)) e Λ s u (blockPat e T) :=
      fun s u => sum_labProb_mul_sum_blockLaw hw k hE heE
        (fun A y => blockL w (S \ E) (k - #A) e Λ s u y)
    simp_rw [← e1]
    rw [Finset.mul_sum]
    simp_rw [Finset.mul_sum]
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun s _ => ?_
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun u _ => ?_
    refine Finset.sum_congr rfl fun A _ => ?_
    ring_nf
  rw [hre]
  refine mul_le_mul_of_nonneg_left ?_ zero_le_two
  exact Finset.sum_le_sum fun s _ => Finset.sum_le_sum fun u hu =>
    sum_sliceProb_blockL_ge hw hΛ k he heS ha₀ hfl s u (Finset.mem_range.1 hu)

/-- **The averaged lower bound, factored**: `(2 a₀^2/Λ^4) ∑_{s<b} ∑_{u<s} 1/((M - u)(M - u - 1)) ≤
E_{x_E ∼ p}[TC(P_B(· | x_E))]`, `M = |S ∖ E|`. -/
theorem avgBlockTC_ge' (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (k : ℤ)
    {E : Finset ι} (hE : E ⊆ S) (he : Function.Injective e) (heS : ∀ s, e s ∈ S \ E) {a₀ : ℝ}
    (ha₀ : 0 ≤ a₀) (hfl : ∀ l ∈ S, a₀ ≤ sliceMarg w S k l ∧ a₀ ≤ 1 - sliceMarg w S k l) :
    2 * a₀ ^ 2 / Λ ^ 4 * ∑ s : Fin b, ∑ u ∈ range s.val,
        1 / (((#(S \ E) : ℝ) - u) * ((#(S \ E) : ℝ) - u - 1)) ≤
      avgBlockTC w S k E e := by
  refine le_trans (le_of_eq ?_) (avgBlockTC_ge hw hΛ k hE he heS ha₀ hfl)
  rw [Finset.mul_sum, Finset.mul_sum]
  refine Finset.sum_congr rfl fun s _ => ?_
  rw [Finset.mul_sum, Finset.mul_sum]
  refine Finset.sum_congr rfl fun u _ => ?_
  simp only [div_eq_mul_inv, mul_inv]
  ring

end Averaged

/-! ## §7 (V), the per-round HL bound, and the telescoping identity -/

section HL

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- `E_{x_E ∼ p}[TC(P_B(· | x_E))] ≥ 0` (the case `a₀ = 0` of `avgBlockTC_ge`). -/
theorem avgBlockTC_nonneg (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (k : ℤ)
    {E : Finset ι} (hE : E ⊆ S) {b : ℕ} {e : Fin b → ι} (he : Function.Injective e) (heS : ∀ s, e s ∈ S \ E) :
    0 ≤ avgBlockTC w S k E e := by
  have hw0 : ∀ l ∈ S, 0 ≤ w l := fun l hl => (hw l hl).le
  have h := avgBlockTC_ge hw hΛ k hE he heS le_rfl fun l _ =>
    ⟨sliceMarg_nonneg hw0 k l, sub_nonneg.2 (sliceMarg_le_one hw0 k l)⟩
  simpa using h

/-- **Lemma W5 (V)**: the decrement for one revealed pair at a FIXED labelled set `E`.  For distinct `i, j ∈ S ∖ E`,
`Δ = E_{x_E ∼ p}[I(X_j; X_i | x_E)] = E_{x_E ∼ p}[TC(P_{(j,i)}(· | x_E))] ≥ 2 a₀^2/(Λ^4 M (M - 1))`, `M = |S ∖ E|`
(the block `![j, i]` reveals `j`, then `i`; for a two-coordinate law, `TC` is the mutual information). -/
theorem decrement_V (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (k : ℤ)
    {E : Finset ι} (hE : E ⊆ S) {i j : ι} (hi : i ∈ S \ E) (hj : j ∈ S \ E) (hij : i ≠ j) {a₀ : ℝ}
    (ha₀ : 0 ≤ a₀) (hfl : ∀ l ∈ S, a₀ ≤ sliceMarg w S k l ∧ a₀ ≤ 1 - sliceMarg w S k l) :
    2 * a₀ ^ 2 / (Λ ^ 4 * ((#(S \ E) : ℝ) * ((#(S \ E) : ℝ) - 1))) ≤ avgBlockTC w S k E ![j, i] := by
  have he : Function.Injective ![j, i] := by
    intro x y hxy
    fin_cases x <;> fin_cases y <;> simp_all [eq_comm]
  have heS : ∀ s, ![j, i] s ∈ S \ E := by
    intro s
    fin_cases s
    · simpa using hj
    · simpa using hi
  have h := avgBlockTC_ge hw hΛ k hE he heS ha₀ hfl
  simp only [Fin.sum_univ_two, Fin.val_zero, Fin.val_one, Finset.range_zero, Finset.sum_empty,
    Finset.range_one, Finset.sum_singleton, zero_add, Nat.cast_zero, sub_zero] at h
  refine le_trans (le_of_eq ?_) h
  ring

/-- **The per-round HL bound** at the root `(univ, k)` of `Fin n` with the root floor (`κ₀ n ≤ k ≤ (1 - κ₀) n`,
`root_floor`, which gives `a₀ = κ₀/Λ`): for a FIXED labelled set `E` and an injective block `e` outside `E`,
`c ∑_{s<b} ∑_{u<s} 1/((M - u)(M - u - 1)) ≤ E_{x_E ∼ p}[TC(P_B(· | x_E))]` with `c = 2κ₀^2/Λ^6` and
`M = n - |E|` (0-indexed `u`; the paper's `1/((M - u + 1)(M - u))` with `u` from `1`). -/
theorem perRound_HL {n : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) {k : ℕ}
    {κ₀ : ℝ} (hκ : 0 ≤ κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (E : Finset (Fin n)) {b : ℕ}
    (e : Fin b → Fin n) (he : Function.Injective e) (heE : ∀ s, e s ∉ E) :
    2 * κ₀ ^ 2 / Λ ^ 6 * ∑ s : Fin b, ∑ u ∈ range s.val, 1 / (((n : ℝ) - #E - u) * ((n : ℝ) - #E - u - 1)) ≤
      avgBlockTC w univ (k : ℤ) E e := by
  have hw' : ∀ l ∈ (univ : Finset (Fin n)), 0 < w l := fun l _ => hw l
  have hΛ' : ∀ a ∈ (univ : Finset (Fin n)), ∀ c ∈ (univ : Finset (Fin n)), w a ≤ Λ * w c :=
    fun a _ c _ => hΛ a c
  have heS : ∀ s, e s ∈ (univ : Finset (Fin n)) \ E := fun s => Finset.mem_sdiff.2 ⟨Finset.mem_univ _, heE s⟩
  have hE : E ⊆ univ := Finset.subset_univ E
  have hcard : (#((univ : Finset (Fin n)) \ E) : ℝ) = (n : ℝ) - #E := by
    rw [Finset.card_sdiff_of_subset hE, Finset.card_univ, Fintype.card_fin,
      Nat.cast_sub (by simpa using Finset.card_le_univ E)]
  by_cases hb : b = 0
  · subst hb
    simp only [Finset.univ_eq_empty, Finset.sum_empty, mul_zero]
    exact avgBlockTC_nonneg hw' hΛ' (k : ℤ) hE he heS
  have i0 : Fin n := e ⟨0, Nat.pos_of_ne_zero hb⟩
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw' hΛ' (Finset.mem_univ i0)
  have hΛ0 : 0 < Λ := by linarith
  have hfl : ∀ l ∈ (univ : Finset (Fin n)),
      κ₀ / Λ ≤ sliceMarg w univ (k : ℤ) l ∧ κ₀ / Λ ≤ 1 - sliceMarg w univ (k : ℤ) l := by
    intro l _
    have h := root_floor hw hΛ hκ hk1 hk2 l
    exact ⟨h.trans (min_le_left _ _), h.trans (min_le_right _ _)⟩
  have h := avgBlockTC_ge' hw' hΛ' (k : ℤ) hE he heS (div_nonneg hκ hΛ0.le) hfl
  rw [hcard] at h
  refine le_trans (le_of_eq ?_) h
  congr 1
  field_simp

/-- **The telescoping identity of the HL display** (0-indexed `u`): for `b ≤ M`,
`∑_{s<b} ∑_{u<s} 1/((M - u)(M - u - 1)) = ∑_{s<b} (1/(M - s) - 1/M)`, i.e. the paper's
`∑_{m=M-b+1}^{M} (1/m - 1/M)` with `m = M - s`. -/
theorem sum_inv_telescope (M b : ℕ) (hbM : b ≤ M) :
    ∑ s : Fin b, ∑ u ∈ range s.val, 1 / (((M : ℝ) - u) * ((M : ℝ) - u - 1)) =
      ∑ s : Fin b, (1 / ((M : ℝ) - s) - 1 / (M : ℝ)) := by
  refine Finset.sum_congr rfl fun s _ => ?_
  have hsM : s.val < M := lt_of_lt_of_le s.isLt hbM
  have hstep : ∀ u ∈ range s.val, 1 / (((M : ℝ) - u) * ((M : ℝ) - u - 1)) =
      1 / ((M : ℝ) - ((u + 1 : ℕ) : ℝ)) - 1 / ((M : ℝ) - (u : ℝ)) := by
    intro u hu
    have hu' : u < s.val := Finset.mem_range.1 hu
    have h1 : (u : ℝ) + 1 < M := by exact_mod_cast (by omega : u + 1 < M)
    have h2 : (M : ℝ) - u ≠ 0 := by linarith
    have h3 : (M : ℝ) - u - 1 ≠ 0 := by linarith
    have h4 : (M : ℝ) - ((u + 1 : ℕ) : ℝ) ≠ 0 := by push_cast; linarith
    field_simp
    push_cast
    ring
  rw [Finset.sum_congr rfl hstep,
    Finset.sum_range_sub (fun t => 1 / ((M : ℝ) - (t : ℝ))) s.val]
  simp

/-- **Non-vacuity of `perRound_HL`**: its hypotheses hold at `n = 2`, `k = 1`, unit weights, `Λ = 1`, `κ₀ = 1/2`,
`E = ∅` and the block `(0, 1)`, where it gives `1/4 ≤ E_{x_∅}[TC(P_B)]`.  (Here `P_B` is the uniform law on the two
words with one `1`, i.e. `A36W.TC.Pex`, whose `TC` is `log 2 ≈ 0.69` by `A36W.TC.Pex_TC`; that identification of
the block law with `Pex` is not formalized here, so this is a consistency check of the hypotheses only.) -/
theorem perRound_HL_example :
    (1 / 4 : ℝ) ≤ avgBlockTC (fun _ : Fin 2 => (1 : ℝ)) univ ((1 : ℕ) : ℤ) ∅ ![(0 : Fin 2), 1] := by
  have h := perRound_HL (n := 2) (w := fun _ => (1 : ℝ)) (fun _ => one_pos) (Λ := 1)
    (fun _ _ => by norm_num) (k := 1) (κ₀ := 1 / 2) (by norm_num) (by norm_num) (by norm_num) ∅
    ![(0 : Fin 2), 1] (by decide) (fun s => Finset.notMem_empty _)
  simp only [Fin.sum_univ_two, Fin.val_zero, Fin.val_one, Finset.range_zero, Finset.sum_empty,
    Finset.range_one, Finset.sum_singleton, zero_add, Nat.cast_zero, sub_zero, Finset.card_empty] at h
  norm_num at h
  linarith

end HL

end A36W.TCLower

end


==> anc/formal_companion/lean/src/A36W/ChainIdentity.lean <==
/-
A36W.ChainIdentity -- the paper's chain identity (C) (App L §1) for fixed schedules, generic in the target
and the oracle (two-group branch).

Paper.  For a fixed schedule `U` with blocks `B_1, …, B_R` and `E_t := B_1 ∪ … ∪ B_{t-1}`,
  `KL(p ‖ q_U) = Σ_t E_p[TC_t]`,  `TC_t := Σ_{i ∈ B_t} H(X_i | X_{E_t}) − H(X_{B_t} | X_{E_t})`  under the target;
equivalently `TC_t` is the expected KL of the block's conditional law given the past against the product of its
conditional marginals.  Every prefix of a support point is legal, and there the sampler's marginals are the
target's (`Exact`).

Formal setting.  `t : Target n`; `o : Oracle n` with `Exact t o` (C2-C6; C1 needs no oracle); a list `U` of blocks,
0-indexed, `blk U j = U[j]` (`∅` past the end), with `BlocksIn U (remaining [])`: pairwise disjoint blocks, empty
blocks allowed.  Every prefix `U` of a full schedule `U ++ V` qualifies (`isSchedule_append_left`), and so does
every full schedule (`blocksIn_of_isSchedule`).  Along a word `x`:
  `h_j = histAt U [] x j = histAlong (U.take j) [] x`,  `h_0 = []`,  `h_{j+1} = ⟨B_j, B_j ∩ ones x⟩ :: h_j`
  (`histAt_zero`, `histAt_succ`), and `E_j = blockUnion (U.take j)` (`committed_histAt`).
The step quantities of the task statement are, for `j < U.length`,
  `r_j(x) = prefMass t (histAt U [] x (j+1)) / prefMass t (histAt U [] x j)`,
  `β_j(x) = batchLaw o (histAt U [] x j) (blk U j) ((blk U j).filter (fun i => x i = true))`,
the legal branch of the step weight `stepWt` that `pathW` multiplies; the two agree at every support point
(`stepWt_histAt`), which is the only place (C3) evaluates them.  (C1) and the class lemmas of (C4) need no hypothesis
on `U` (from `[]` every word agrees with its own path history); `BlocksIn` enters through (C2): well-formedness of
`h_j` (for `Exact`) and freshness of `B_j`.

The block law at a past `h` is a law on the words `S ⊆ B` of the block (on `B.powerset`):
  `blockLaw t h B S = prefMass t (⟨B, S⟩ :: h) / prefMass t h`                            -- `P_h(S)`
  `blockProd t h B S = ∏_{i ∈ B} (if i ∈ S then condMarg t h i else 1 - condMarg t h i)`
  `blockTC t h B = Σ_{S ⊆ B, prefMass t (⟨B,S⟩::h) > 0} P_h(S) · log (P_h(S) / blockProd t h B S)`   -- `TC_j(h)`
with `blockLaw_nonneg`, `sum_blockLaw` (mass one at a positive-mass past) and `blockLaw_marg` (its one-coordinate
marginals ARE `condMarg t h i`), so `blockTC` is the KL of the block law against the product of its own marginals,
i.e. its total correlation.  `blockTC_singleton`: a one-cell block has `TC = 0`.  `blockTC_eq_entropy`: the
paper's printed form `TC_j(h) = Σ_{i ∈ B} bernEnt (condMarg t h i) − blockEnt t h B`, i.e.
`Σ_i H(X_i | h) − H(X_B | h)` in nats.  The same object on words `Fin b → Bool`, along any enumeration
`e : Fin b ≃ B`: `blockWordLaw`, with `sum_blockWordLaw`, `wordMarg_blockWordLaw` and
`wordTC_blockWordLaw : wordTC (blockWordLaw t h e) = blockTC t h B`, where `wordTC` is defined for an arbitrary
function on words from its own marginals.

Namespace.  Every declaration of this module is in `A36W.Chain`: BlockTC's `A36W.blockLaw`
(A36W.BlockTC, the CPS block law on `Fin b → Bool`) is a different object from this module's `blockLaw t h B S`, and
the namespace lets both modules be imported together.  SchedPath's names stay in `A36W`.

Headlines (no proof holes; axioms `propext`, `Classical.choice`, `Quot.sound` only; see the `#print axioms`
block).
* (C1) `prefMass_histAt_pos` (every prefix mass of a support point is positive) and `prefMass_histAlong_eq_prod`
  (telescoping, with `prefMass t [] = 1`).
* (C2) `legal_histAt`, `batchLaw_histAt` (`β_j(x) = ∏_{i∈B_j} Bern(condMarg t h_j i)(x i)`), `stepWt_histAt`.
* (C3) `chain_KL_decomp`.  Its left side is `KL(p_E ‖ q_E)` written on words: `prefMass_histAlong_eq_marg` (target
  side) and SchedPath's `sum_schedLawE_prefix_nil` (sampler side).
* (C4) `chain_step_regroup`; per class `sum_agrees_log_blockLaw`; the classes `mem_image_histAt_iff`,
  `histAt_eq_iff` (one class per assignment on `E_j` with positive mass), `sum_image_histAt_prefMass`.
* (C5) `chain_KL_le_of_supp` (bound at the pasts of support points) and `chain_KL_le` (at every legal reachable
  past -- the same set, `mem_image_histAt_iff`).
* (C6) `KLx_schedLawE_eq`, `KLx_schedLawE_chain` (the paper's (C)), `KLx_schedLawE_entropy` (the same in the
  paper's printed entropy form), `KLx_schedLawE_le`, and
  `KLx_schedLawE_le_word` (the per-block bound stated as `wordTC` on `Fin |B_j| → Bool`).
* Non-vacuity of `Exact`: `exactOracle t` and `exact_exactOracle` (every target has an exact oracle).
-/
import A36W.SchedPath

set_option autoImplicit false

namespace A36W.Chain

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §0 Every target has an exact oracle -/

/-- The exact conditional-marginal oracle of a target: legal iff the prefix has positive mass, parameter
`condMarg t`. -/
noncomputable def exactOracle (t : Target n) : Oracle n where
  legal h := 0 < prefMass t h
  dec := fun _ => inferInstance
  marg := condMarg t

theorem exact_exactOracle (t : Target n) : Exact t (exactOracle t) :=
  ⟨fun _ _ => Iff.rfl, fun _ _ _ _ _ => rfl⟩

/-! ## §1 Prefix masses and their fibers -/

theorem prefMass_nonneg (t : Target n) (h : History n) : 0 ≤ prefMass t h :=
  Finset.sum_nonneg (fun x _ => t.nonneg x)

theorem le_prefMass_of_agrees (t : Target n) {h : History n} {x : Fin n → Bool} (hag : Agrees h x) :
    t.p x ≤ prefMass t h :=
  Finset.single_le_sum (fun x' _ => t.nonneg x') (Finset.mem_filter.2 ⟨Finset.mem_univ _, hag⟩)

theorem prefMass_pos_of_agrees (t : Target n) {h : History n} {x : Fin n → Bool} (hag : Agrees h x)
    (hx : 0 < t.p x) : 0 < prefMass t h :=
  lt_of_lt_of_le hx (le_prefMass_of_agrees t hag)

/-- Restricting an agreement sum to the support loses nothing. -/
theorem sum_supp_filter_agrees (t : Target n) (h : History n) (f : (Fin n → Bool) → ℝ) :
    ∑ x ∈ (supp t).filter (Agrees h), t.p x * f x = ∑ x ∈ univ.filter (Agrees h), t.p x * f x := by
  apply Finset.sum_subset
  · intro x hx
    exact Finset.mem_filter.2 ⟨Finset.mem_univ _, (Finset.mem_filter.1 hx).2⟩
  · intro x hx hnot
    have hp : ¬ 0 < t.p x := fun hp =>
      hnot (Finset.mem_filter.2 ⟨Finset.mem_filter.2 ⟨Finset.mem_univ _, hp⟩, (Finset.mem_filter.1 hx).2⟩)
    rw [le_antisymm (not_lt.1 hp) (t.nonneg x), zero_mul]

/-- **Fibers of an agreement sum over the words of a fresh block.**  On a `WFE` history and a block `B ⊆ remaining h`,
summing over the words agreeing with `h` is summing, over the block's words `S`, over the words agreeing with
`⟨B, S⟩ :: h`. -/
theorem sum_agrees_fiber (t : Target n) {h : History n} (hwf : WFE h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (F : Finset (Fin n) → ℝ) :
    ∑ x ∈ univ.filter (Agrees h), t.p x * F (B.filter (fun i => x i = true)) =
      ∑ S ∈ B.powerset, prefMass t ((⟨B, S⟩ : Batch n) :: h) * F S := by
  rw [← Finset.sum_fiberwise_of_maps_to (g := fun x => B.filter (fun i => x i = true)) (t := B.powerset)
    (fun x _ => Finset.mem_powerset.2 (Finset.filter_subset _ _))]
  refine Finset.sum_congr rfl (fun S hS => ?_)
  have hS' : S ⊆ B := Finset.mem_powerset.1 hS
  calc ∑ x ∈ (univ.filter (Agrees h)).filter (fun x => B.filter (fun i => x i = true) = S),
          t.p x * F (B.filter (fun i => x i = true))
      = ∑ x ∈ (univ.filter (Agrees h)).filter (fun x => B.filter (fun i => x i = true) = S),
          t.p x * F S := by
        refine Finset.sum_congr rfl (fun x hx => ?_)
        rw [(Finset.mem_filter.1 hx).2]
    _ = (∑ x ∈ univ.filter (Agrees ((⟨B, S⟩ : Batch n) :: h)), t.p x) * F S := by
        rw [← Finset.sum_mul]
        congr 1
        refine Finset.sum_congr ?_ (fun _ _ => rfl)
        rw [Finset.filter_filter]
        exact Finset.filter_congr (fun x _ => (agrees_cons_iff hwf hB hS' x).symm)
    _ = prefMass t ((⟨B, S⟩ : Batch n) :: h) * F S := rfl

/-- The block's words partition the prefix mass. -/
theorem sum_prefMass_cons (t : Target n) {h : History n} (hwf : WFE h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) :
    ∑ S ∈ B.powerset, prefMass t ((⟨B, S⟩ : Batch n) :: h) = prefMass t h := by
  have h1 := sum_agrees_fiber t hwf hB (fun _ => 1)
  simp only [mul_one] at h1
  exact h1.symm

/-! ## §2 The block law at a past, its marginals, and its total correlation -/

/-- The Bernoulli weight of the bit `b` under parameter `m`. -/
noncomputable def bern (m : ℝ) (b : Bool) : ℝ := if b = true then m else 1 - m

@[simp] theorem bern_true (m : ℝ) : bern m true = m := by simp [bern]

@[simp] theorem bern_false (m : ℝ) : bern m false = 1 - m := by simp [bern]

/-- **`P_h(S)`: the target's block law at the past `h`**, a law on the words `S ⊆ B` when `prefMass t h > 0`. -/
noncomputable def blockLaw (t : Target n) (h : History n) (B S : Finset (Fin n)) : ℝ :=
  prefMass t ((⟨B, S⟩ : Batch n) :: h) / prefMass t h

/-- The product of the block's conditional marginals at the word `S`. -/
noncomputable def blockProd (t : Target n) (h : History n) (B S : Finset (Fin n)) : ℝ :=
  ∏ i ∈ B, (if i ∈ S then condMarg t h i else 1 - condMarg t h i)

/-- **`TC_j(h)`**: the KL of the block law at `h` against the product of its own one-coordinate marginals
(`blockLaw_marg`), summed over the words of positive mass. -/
noncomputable def blockTC (t : Target n) (h : History n) (B : Finset (Fin n)) : ℝ :=
  ∑ S ∈ B.powerset with 0 < prefMass t ((⟨B, S⟩ : Batch n) :: h),
    blockLaw t h B S * Real.log (blockLaw t h B S / blockProd t h B S)

theorem blockLaw_nonneg (t : Target n) (h : History n) (B S : Finset (Fin n)) : 0 ≤ blockLaw t h B S :=
  div_nonneg (prefMass_nonneg t _) (prefMass_nonneg t h)

/-- The block law is a probability law on `B.powerset` at a positive-mass past. -/
theorem sum_blockLaw (t : Target n) {h : History n} (hwf : WFE h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hpos : 0 < prefMass t h) : ∑ S ∈ B.powerset, blockLaw t h B S = 1 := by
  unfold blockLaw
  rw [← Finset.sum_div, sum_prefMass_cons t hwf hB, div_self hpos.ne']

/-- **The block law's one-coordinate marginals are the target's conditional marginals.**  (No positivity needed:
at a null past both sides are `0`.) -/
theorem blockLaw_marg (t : Target n) {h : History n} (hwf : WFE h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) {i : Fin n} (hi : i ∈ B) :
    ∑ S ∈ B.powerset with i ∈ S, blockLaw t h B S = condMarg t h i := by
  have hnum : ∑ x ∈ univ.filter (fun x => Agrees h x ∧ x i = true), t.p x =
      ∑ S ∈ B.powerset with i ∈ S, prefMass t ((⟨B, S⟩ : Batch n) :: h) := by
    calc ∑ x ∈ univ.filter (fun x => Agrees h x ∧ x i = true), t.p x
        = ∑ x ∈ univ.filter (Agrees h),
            t.p x * (if i ∈ B.filter (fun i => x i = true) then 1 else 0) := by
          rw [← Finset.filter_filter, Finset.sum_filter]
          refine Finset.sum_congr rfl (fun x _ => ?_)
          by_cases hxi : x i = true
          · simp [hxi, hi]
          · simp [hxi]
      _ = ∑ S ∈ B.powerset, prefMass t ((⟨B, S⟩ : Batch n) :: h) * (if i ∈ S then 1 else 0) :=
          sum_agrees_fiber t hwf hB (fun S => if i ∈ S then 1 else 0)
      _ = ∑ S ∈ B.powerset with i ∈ S, prefMass t ((⟨B, S⟩ : Batch n) :: h) := by
          rw [Finset.sum_filter]
          refine Finset.sum_congr rfl (fun S _ => ?_)
          split_ifs <;> simp
  unfold blockLaw condMarg
  rw [← Finset.sum_div, hnum]

/-- `TC_j(h)` as an unrestricted sum (the null words contribute `0 · log _ = 0`). -/
theorem blockTC_eq_sum (t : Target n) (h : History n) (B : Finset (Fin n)) :
    blockTC t h B =
      ∑ S ∈ B.powerset, blockLaw t h B S * Real.log (blockLaw t h B S / blockProd t h B S) := by
  unfold blockTC
  rw [Finset.sum_filter]
  refine Finset.sum_congr rfl (fun S _ => ?_)
  split_ifs with hS
  · rfl
  · have h0 : prefMass t ((⟨B, S⟩ : Batch n) :: h) = 0 :=
      le_antisymm (not_lt.1 hS) (prefMass_nonneg t _)
    simp [blockLaw, h0]

/-- Committing a fresh batch can only shrink the prefix mass (no `WFE` needed). -/
theorem prefMass_cons_le (t : Target n) {h : History n} {B S : Finset (Fin n)} (hB : B ⊆ remaining h)
    (hS : S ⊆ B) : prefMass t ((⟨B, S⟩ : Batch n) :: h) ≤ prefMass t h := by
  unfold prefMass
  refine Finset.sum_le_sum_of_subset_of_nonneg (fun x hx => ?_) (fun x _ _ => t.nonneg x)
  exact Finset.mem_filter.2 ⟨Finset.mem_univ _, agrees_of_agrees_cons hB hS (Finset.mem_filter.1 hx).2⟩

/-- A one-cell block carries no correlation: its block law IS the product of its marginals, so `TC(h) = 0`.  (At a
null past the sum defining `TC` is empty.) -/
theorem blockTC_singleton (t : Target n) {h : History n} (hwf : WFE h) {i : Fin n} (hi : i ∈ remaining h) :
    blockTC t h {i} = 0 := by
  have hB : ({i} : Finset (Fin n)) ⊆ remaining h := Finset.singleton_subset_iff.2 hi
  rcases (prefMass_nonneg t h).lt_or_eq with hpos | hzero
  · have hm := blockLaw_marg t hwf hB (Finset.mem_singleton_self i)
    have hs := sum_blockLaw t hwf hB hpos
    have hps : ({i} : Finset (Fin n)).powerset = {∅, {i}} := by
      ext S
      simp [Finset.subset_singleton_iff]
    rw [hps] at hm hs
    have h1 : blockLaw t h {i} {i} = condMarg t h i := by
      rw [← hm]
      simp [Finset.filter_insert, Finset.filter_singleton]
    have h0 : blockLaw t h {i} ∅ = 1 - condMarg t h i := by
      rw [← h1]
      rw [Finset.sum_insert (by simp), Finset.sum_singleton] at hs
      linarith
    unfold blockTC
    refine Finset.sum_eq_zero (fun S hS => ?_)
    have hS' : S = ∅ ∨ S = {i} := by
      have hsub := (Finset.mem_filter.1 hS).1
      rw [Finset.mem_powerset] at hsub
      exact Finset.subset_singleton_iff.1 hsub
    have hpr : blockLaw t h {i} S = blockProd t h {i} S := by
      rcases hS' with rfl | rfl
      · rw [h0]; simp [blockProd]
      · rw [h1]; simp [blockProd]
    have hne : blockLaw t h {i} S ≠ 0 := (div_pos (Finset.mem_filter.1 hS).2 hpos).ne'
    rw [← hpr, div_self hne, Real.log_one, mul_zero]
  · unfold blockTC
    refine Finset.sum_eq_zero (fun S hS => ?_)
    have hSB : S ⊆ {i} := Finset.mem_powerset.1 (Finset.mem_filter.1 hS).1
    have hle := prefMass_cons_le t hB hSB
    have hlt := (Finset.mem_filter.1 hS).2
    exfalso
    linarith

/-- Every Bernoulli factor of a support point's own bits is positive. -/
theorem bern_condMarg_pos (t : Target n) {h : History n} {x : Fin n → Bool} (hag : Agrees h x)
    (hx : 0 < t.p x) (i : Fin n) : 0 < bern (condMarg t h i) (x i) := by
  have hM : 0 < prefMass t h := prefMass_pos_of_agrees t hag hx
  have hsplit : ∑ x' ∈ univ.filter (fun x' => Agrees h x' ∧ x' i = true), t.p x' +
      ∑ x' ∈ univ.filter (fun x' => Agrees h x' ∧ ¬ x' i = true), t.p x' = prefMass t h := by
    rw [← Finset.filter_filter, ← Finset.filter_filter]
    exact Finset.sum_filter_add_sum_filter_not _ _ _
  unfold bern condMarg
  by_cases hxi : x i = true
  · rw [if_pos hxi]
    refine div_pos (lt_of_lt_of_le hx ?_) hM
    exact Finset.single_le_sum (f := t.p) (s := univ.filter (fun x' => Agrees h x' ∧ x' i = true))
      (fun _ _ => t.nonneg _) (Finset.mem_filter.2 ⟨Finset.mem_univ _, hag, hxi⟩)
  · rw [if_neg hxi]
    have hN2 : t.p x ≤ ∑ x' ∈ univ.filter (fun x' => Agrees h x' ∧ ¬ x' i = true), t.p x' :=
      Finset.single_le_sum (f := t.p) (s := univ.filter (fun x' => Agrees h x' ∧ ¬ x' i = true))
        (fun _ _ => t.nonneg _) (Finset.mem_filter.2 ⟨Finset.mem_univ _, hag, hxi⟩)
    rw [sub_pos, div_lt_one hM]
    linarith

/-- At a legal well-formed past, the exact oracle's product law on a fresh block is the product of the target's
conditional marginals. -/
theorem batchLaw_eq_blockProd (t : Target n) (o : Oracle n) (hex : Exact t o) {h : History n} (hwf : WFE h)
    (hL : o.legal h) {B : Finset (Fin n)} (hB : B ⊆ remaining h) (S : Finset (Fin n)) :
    batchLaw o h B S = blockProd t h B S := by
  unfold batchLaw blockProd
  refine Finset.prod_congr rfl (fun i hi => ?_)
  rw [hex.2 h hwf hL i (hB hi)]

theorem blockProd_word (t : Target n) (h : History n) (B : Finset (Fin n)) (x : Fin n → Bool) :
    blockProd t h B (B.filter (fun i => x i = true)) = ∏ i ∈ B, bern (condMarg t h i) (x i) := by
  unfold blockProd bern
  refine Finset.prod_congr rfl (fun i hi => ?_)
  simp only [Finset.mem_filter, hi, true_and]

theorem blockProd_word_pos (t : Target n) {h : History n} {x : Fin n → Bool} (hag : Agrees h x)
    (hx : 0 < t.p x) (B : Finset (Fin n)) : 0 < blockProd t h B (B.filter (fun i => x i = true)) := by
  rw [blockProd_word]
  exact Finset.prod_pos (fun i _ => bern_condMarg_pos t hag hx i)

/-- The product of marginals is positive at every block word of positive mass. -/
theorem blockProd_pos_of_pos (t : Target n) {h : History n} (hwf : WFE h) {B S : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hS : S ⊆ B) (hpos : 0 < prefMass t ((⟨B, S⟩ : Batch n) :: h)) :
    0 < blockProd t h B S := by
  obtain ⟨x, hx, hxp⟩ : ∃ x ∈ univ.filter (Agrees ((⟨B, S⟩ : Batch n) :: h)), 0 < t.p x := by
    by_contra hne
    have hle : prefMass t ((⟨B, S⟩ : Batch n) :: h) ≤ 0 :=
      Finset.sum_nonpos (fun x hx => not_lt.1 (fun hp => hne ⟨x, hx, hp⟩))
    linarith
  have hag := (agrees_cons_iff hwf hB hS x).1 (Finset.mem_filter.1 hx).2
  rw [← hag.2]
  exact blockProd_word_pos t hag.1 hxp B

/-! ### The entropy form of `TC_j(h)` (the paper's printed definition) -/

/-- Binary entropy in nats, `H(Bern m) = -m log m - (1 - m) log (1 - m)`. -/
noncomputable def bernEnt (m : ℝ) : ℝ := -(m * Real.log m) - (1 - m) * Real.log (1 - m)

/-- Entropy in nats of the block law at `h`, `H(X_B | past = h)`. -/
noncomputable def blockEnt (t : Target n) (h : History n) (B : Finset (Fin n)) : ℝ :=
  -∑ S ∈ B.powerset, blockLaw t h B S * Real.log (blockLaw t h B S)

/-- The block law's average of one coordinate's log-Bernoulli factor is that coordinate's `m log m + (1-m) log(1-m)`
(uses `blockLaw_marg` and `sum_blockLaw`). -/
theorem sum_blockLaw_mul_log_factor (t : Target n) {h : History n} (hwf : WFE h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hpos : 0 < prefMass t h) {i : Fin n} (hi : i ∈ B) :
    ∑ S ∈ B.powerset, blockLaw t h B S *
        Real.log (if i ∈ S then condMarg t h i else 1 - condMarg t h i) =
      condMarg t h i * Real.log (condMarg t h i) +
        (1 - condMarg t h i) * Real.log (1 - condMarg t h i) := by
  have hm := blockLaw_marg t hwf hB hi
  have hs := sum_blockLaw t hwf hB hpos
  rw [← Finset.sum_filter_add_sum_filter_not B.powerset (fun S => i ∈ S)] at hs
  have hm' : ∑ S ∈ B.powerset with ¬ i ∈ S, blockLaw t h B S = 1 - condMarg t h i := by
    linarith
  have h1 : ∑ S ∈ B.powerset with i ∈ S, blockLaw t h B S *
        Real.log (if i ∈ S then condMarg t h i else 1 - condMarg t h i) =
      (∑ S ∈ B.powerset with i ∈ S, blockLaw t h B S) * Real.log (condMarg t h i) := by
    rw [Finset.sum_mul]
    refine Finset.sum_congr rfl (fun S hS => ?_)
    rw [if_pos (Finset.mem_filter.1 hS).2]
  have h2 : ∑ S ∈ B.powerset with ¬ i ∈ S, blockLaw t h B S *
        Real.log (if i ∈ S then condMarg t h i else 1 - condMarg t h i) =
      (∑ S ∈ B.powerset with ¬ i ∈ S, blockLaw t h B S) * Real.log (1 - condMarg t h i) := by
    rw [Finset.sum_mul]
    refine Finset.sum_congr rfl (fun S hS => ?_)
    rw [if_neg (Finset.mem_filter.1 hS).2]
  rw [← Finset.sum_filter_add_sum_filter_not B.powerset (fun S => i ∈ S), h1, h2, hm, hm']

/-- **`TC_j(h)` in the paper's printed form**: `Σ_{i ∈ B} H(X_i | h) − H(X_B | h)`, at every positive-mass
well-formed past and fresh block.  (Averaging over the classes of the past, as in (C4), turns each term into the
paper's conditional entropies `H(X_i | X_{E_j})` and `H(X_{B_j} | X_{E_j})`.) -/
theorem blockTC_eq_entropy (t : Target n) {h : History n} (hwf : WFE h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hpos : 0 < prefMass t h) :
    blockTC t h B = ∑ i ∈ B, bernEnt (condMarg t h i) - blockEnt t h B := by
  have hsplit : ∀ S ∈ B.powerset,
      blockLaw t h B S * Real.log (blockLaw t h B S / blockProd t h B S) =
        blockLaw t h B S * Real.log (blockLaw t h B S) -
          ∑ i ∈ B, blockLaw t h B S *
            Real.log (if i ∈ S then condMarg t h i else 1 - condMarg t h i) := by
    intro S hS
    by_cases hP : blockLaw t h B S = 0
    · rw [hP]
      simp
    · have hP' : 0 < blockLaw t h B S := lt_of_le_of_ne (blockLaw_nonneg t h B S) (Ne.symm hP)
      have hcons : 0 < prefMass t ((⟨B, S⟩ : Batch n) :: h) := by
        have h' := hP'
        unfold blockLaw at h'
        exact (div_pos_iff_of_pos_right hpos).1 h'
      have hQ := blockProd_pos_of_pos t hwf hB (Finset.mem_powerset.1 hS) hcons
      have hfac : ∀ i ∈ B, (if i ∈ S then condMarg t h i else 1 - condMarg t h i) ≠ 0 :=
        fun i hi hz => hQ.ne' (Finset.prod_eq_zero hi hz)
      rw [Real.log_div hP hQ.ne', mul_sub, ← Finset.mul_sum]
      unfold blockProd
      rw [Real.log_prod hfac]
  rw [blockTC_eq_sum, Finset.sum_congr rfl hsplit, Finset.sum_sub_distrib, Finset.sum_comm,
    Finset.sum_congr rfl (fun i hi => sum_blockLaw_mul_log_factor t hwf hB hpos hi)]
  unfold blockEnt bernEnt
  simp only [Finset.sum_sub_distrib, Finset.sum_neg_distrib, Finset.sum_add_distrib]
  ring

/-- **Per-class regrouping.**  At a positive-mass well-formed past `h` and a fresh block `B`, the `p`-weighted sum
of `log (P_h(S(x)) / ∏ Bern)` over the support points agreeing with `h` is `prefMass t h · TC(h)`. -/
theorem sum_agrees_log_blockLaw (t : Target n) {h : History n} (hwf : WFE h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hpos : 0 < prefMass t h) :
    ∑ x ∈ (supp t).filter (Agrees h), t.p x *
        Real.log (blockLaw t h B (B.filter (fun i => x i = true)) /
          blockProd t h B (B.filter (fun i => x i = true))) =
      prefMass t h * blockTC t h B := by
  refine (sum_supp_filter_agrees t h (fun x => Real.log (blockLaw t h B (B.filter (fun i => x i = true)) /
    blockProd t h B (B.filter (fun i => x i = true))))).trans ?_
  refine (sum_agrees_fiber t hwf hB
    (fun S => Real.log (blockLaw t h B S / blockProd t h B S))).trans ?_
  rw [blockTC_eq_sum, Finset.mul_sum]
  refine Finset.sum_congr rfl (fun S _ => ?_)
  have hm : prefMass t h ≠ 0 := hpos.ne'
  have key : ∀ a L : ℝ, a * L = prefMass t h * (a / prefMass t h * L) := by
    intro a L
    field_simp
  exact key _ _

/-! ## §3 Step-indexed blocks and histories -/

/-- The `j`-th block of `U` (0-based); `∅` past the end. -/
def blk (U : List (Finset (Fin n))) (j : ℕ) : Finset (Fin n) := U.getD j ∅

/-- `h_j`: the history after the first `j` blocks of `U`, from `h`, along `x`. -/
def histAt (U : List (Finset (Fin n))) (h : History n) (x : Fin n → Bool) (j : ℕ) : History n :=
  histAlong (U.take j) h x

@[simp] theorem blk_nil (j : ℕ) : blk ([] : List (Finset (Fin n))) j = ∅ := by simp [blk]

@[simp] theorem blk_cons_zero (B : Finset (Fin n)) (U : List (Finset (Fin n))) : blk (B :: U) 0 = B := by
  simp [blk]

@[simp] theorem blk_cons_succ (B : Finset (Fin n)) (U : List (Finset (Fin n))) (j : ℕ) :
    blk (B :: U) (j + 1) = blk U j := by
  simp [blk]

@[simp] theorem histAt_zero (U : List (Finset (Fin n))) (h : History n) (x : Fin n → Bool) :
    histAt U h x 0 = h := by
  simp [histAt]

theorem histAt_cons_succ (B : Finset (Fin n)) (U : List (Finset (Fin n))) (h : History n) (x : Fin n → Bool)
    (j : ℕ) : histAt (B :: U) h x (j + 1) = histAt U (⟨B, B.filter (fun i => x i = true)⟩ :: h) x j := by
  simp [histAt, histAlong_cons]

theorem histAt_length (U : List (Finset (Fin n))) (h : History n) (x : Fin n → Bool) :
    histAt U h x U.length = histAlong U h x := by
  simp [histAt]

/-- `h_{j+1} = ⟨B_j, B_j ∩ ones x⟩ :: h_j` for `j < |U|`. -/
theorem histAt_succ : ∀ (U : List (Finset (Fin n))) (h : History n) (x : Fin n → Bool) (j : ℕ),
    j < U.length →
      histAt U h x (j + 1) = (⟨blk U j, (blk U j).filter (fun i => x i = true)⟩ : Batch n) :: histAt U h x j
  | [], _, _, _, hj => absurd hj (Nat.not_lt_zero _)
  | B :: U, h, x, 0, _ => by simp [histAt, histAlong_cons]
  | B :: U, h, x, j + 1, hj => by
      rw [histAt_cons_succ, histAt_succ U _ x j (by simpa using hj), histAt_cons_succ, blk_cons_succ]

theorem committed_histAt (U : List (Finset (Fin n))) (h : History n) (x : Fin n → Bool) (j : ℕ) :
    committed (histAt U h x j) = blockUnion (U.take j) ∪ committed h :=
  committed_histAlong _ h x

theorem blocksIn_take : ∀ {U : List (Finset (Fin n))} {A : Finset (Fin n)} (j : ℕ),
    BlocksIn U A → BlocksIn (U.take j) A
  | [], _, _, _ => by simp [BlocksIn]
  | _ :: _, _, 0, _ => by simp [BlocksIn]
  | _ :: _, _, j + 1, hU => by
      obtain ⟨hB, hU⟩ := hU
      exact ⟨hB, blocksIn_take j hU⟩

theorem wfe_histAt {U : List (Finset (Fin n))} {h : History n} (hwf : WFE h) (hU : BlocksIn U (remaining h))
    (x : Fin n → Bool) (j : ℕ) : WFE (histAt U h x j) :=
  wfe_histAlong x hwf (blocksIn_take j hU)

/-- The `j`-th block is fresh at `h_j`. -/
theorem blk_subset_remaining : ∀ {U : List (Finset (Fin n))} {h : History n}, BlocksIn U (remaining h) →
    ∀ (x : Fin n → Bool) (j : ℕ), blk U j ⊆ remaining (histAt U h x j)
  | [], _, _, _, j => by rw [blk_nil]; exact Finset.empty_subset _
  | B :: U, h, hU, x, 0 => by
      obtain ⟨hB, _⟩ := hU
      rw [blk_cons_zero, histAt_zero]
      exact hB
  | B :: U, h, hU, x, j + 1 => by
      obtain ⟨_, hU⟩ := hU
      rw [blk_cons_succ, histAt_cons_succ]
      refine blk_subset_remaining ?_ x j
      rw [remaining_cons]
      exact hU

/-- Every word agrees with its own past at every step (no hypothesis on `U`). -/
theorem agrees_histAt_self (U : List (Finset (Fin n))) (x : Fin n → Bool) (j : ℕ) : Agrees (histAt U [] x j) x :=
  agrees_histAlong_nil_self _ x

/-- **(C1), positivity.**  Every prefix mass along a support point is positive.  No hypothesis on `U` is needed:
from the empty history every word agrees with its own path history for any list of blocks. -/
theorem prefMass_histAt_pos (t : Target n) (U : List (Finset (Fin n))) {x : Fin n → Bool} (hx : 0 < t.p x)
    (j : ℕ) : 0 < prefMass t (histAt U [] x j) :=
  prefMass_pos_of_agrees t (agrees_histAt_self U x j) hx

/-- Two words have the same past at step `j` iff they agree on `E_j` (no hypothesis on `U`). -/
theorem histAt_eq_iff (U : List (Finset (Fin n))) (j : ℕ) (x x' : Fin n → Bool) :
    histAt U [] x j = histAt U [] x' j ↔ ∀ i ∈ blockUnion (U.take j), x i = x' i := by
  constructor
  · intro heq
    have h1 := congrArg onesSet heq
    simp only [histAt, onesSet_histAlong, onesSet_nil, Finset.union_empty] at h1
    exact filter_true_eq_iff.1 h1
  · intro hxx
    exact histAlong_congr _ _ hxx

/-- The class of the past `h_j(x0)` is the set of words agreeing with it (no hypothesis on `U`). -/
theorem histAt_eq_iff_agrees (U : List (Finset (Fin n))) (j : ℕ) (x0 x : Fin n → Bool) :
    histAt U [] x j = histAt U [] x0 j ↔ Agrees (histAt U [] x0 j) x :=
  (histAt_eq_iff U j x x0).trans (agrees_histAlong_nil_iff _ x0 x).symm

/-- The pasts reached at step `j` by support points are exactly the reachable pasts of positive mass (no hypothesis
on `U`). -/
theorem mem_image_histAt_iff (t : Target n) (U : List (Finset (Fin n))) (j : ℕ) (h : History n) :
    h ∈ (supp t).image (fun x => histAt U [] x j) ↔ (∃ x, h = histAt U [] x j) ∧ 0 < prefMass t h := by
  constructor
  · intro hh
    obtain ⟨x, hx, rfl⟩ := Finset.mem_image.1 hh
    exact ⟨⟨x, rfl⟩, prefMass_histAt_pos t U (Finset.mem_filter.1 hx).2 j⟩
  · rintro ⟨⟨x0, rfl⟩, hpos⟩
    have hex : ∃ x ∈ univ.filter (Agrees (histAt U [] x0 j)), 0 < t.p x := by
      by_contra hne
      have hle : prefMass t (histAt U [] x0 j) ≤ 0 :=
        Finset.sum_nonpos (fun x hx => not_lt.1 (fun hp => hne ⟨x, hx, hp⟩))
      linarith
    obtain ⟨x, hxag, hxp⟩ := hex
    refine Finset.mem_image.2 ⟨x, Finset.mem_filter.2 ⟨Finset.mem_univ _, hxp⟩, ?_⟩
    exact (histAt_eq_iff_agrees U j x0 x).2 (Finset.mem_filter.1 hxag).2

/-- The classes of the past at step `j` carry total mass one (no hypothesis on `U`). -/
theorem sum_image_histAt_prefMass (t : Target n) (U : List (Finset (Fin n))) (j : ℕ) :
    ∑ h ∈ (supp t).image (fun x => histAt U [] x j), prefMass t h = 1 := by
  refine Eq.trans ?_ (sum_supp_p t)
  rw [← Finset.sum_fiberwise_of_maps_to (g := fun x => histAt U [] x j)
    (t := (supp t).image (fun x => histAt U [] x j)) (fun x hx => Finset.mem_image_of_mem _ hx)]
  refine Finset.sum_congr rfl (fun h hh => ?_)
  obtain ⟨x0, _, rfl⟩ := Finset.mem_image.1 hh
  have h1 := sum_supp_filter_agrees t (histAt U [] x0 j) (fun _ => 1)
  simp only [mul_one] at h1
  calc prefMass t (histAt U [] x0 j)
      = ∑ x ∈ (supp t).filter (Agrees (histAt U [] x0 j)), t.p x := h1.symm
    _ = ∑ x ∈ (supp t).filter (fun x => histAt U [] x j = histAt U [] x0 j), t.p x :=
        Finset.sum_congr (Finset.filter_congr (fun x _ => (histAt_eq_iff_agrees U j x0 x).symm))
          (fun _ _ => rfl)

/-! ## §4 (C1) telescoping and (C2) exact steps -/

theorem prod_range_div_telescope (f : ℕ → ℝ) (hf : ∀ j, f j ≠ 0) (N : ℕ) :
    ∏ j ∈ range N, f (j + 1) / f j = f N / f 0 := by
  induction N with
  | zero => simp [div_self (hf 0)]
  | succ N ih =>
      rw [Finset.prod_range_succ, ih, div_mul_div_comm, mul_comm (f N) (f (N + 1)),
        mul_div_mul_right _ _ (hf N)]

/-- **(C1) Telescoping.**  At a support point, the mass of the final prefix is the product of the step ratios
`r_j = prefMass h_{j+1} / prefMass h_j` (all denominators positive, `prefMass t [] = 1`).  No hypothesis on `U`. -/
theorem prefMass_histAlong_eq_prod (t : Target n) (U : List (Finset (Fin n))) {x : Fin n → Bool}
    (hx : 0 < t.p x) :
    prefMass t (histAlong U [] x) =
      ∏ j ∈ range U.length, prefMass t (histAt U [] x (j + 1)) / prefMass t (histAt U [] x j) := by
  have htel := prod_range_div_telescope (fun j => prefMass t (histAt U [] x j))
    (fun j => (prefMass_histAt_pos t U hx j).ne') U.length
  simp only [histAt_length, histAt_zero, prefMass_nil, div_one] at htel
  exact htel.symm

/-- **(C2) Legality.**  Every prefix of a support point is legal for an exact oracle. -/
theorem legal_histAt (t : Target n) (o : Oracle n) (hex : Exact t o) {U : List (Finset (Fin n))}
    (hU : BlocksIn U (remaining ([] : History n))) {x : Fin n → Bool} (hx : 0 < t.p x) (j : ℕ) :
    o.legal (histAt U [] x j) :=
  (hex.1 _ (wfe_histAt wfe_nil_sp hU x j)).2 (prefMass_histAt_pos t U hx j)

/-- **(C2) Exact steps.**  `β_j(x) = ∏_{i ∈ B_j} Bern(condMarg t h_j i)(x i)` at a support point. -/
theorem batchLaw_histAt (t : Target n) (o : Oracle n) (hex : Exact t o) {U : List (Finset (Fin n))}
    (hU : BlocksIn U (remaining ([] : History n))) {x : Fin n → Bool} (hx : 0 < t.p x) (j : ℕ) :
    batchLaw o (histAt U [] x j) (blk U j) ((blk U j).filter (fun i => x i = true)) =
      ∏ i ∈ blk U j, bern (condMarg t (histAt U [] x j) i) (x i) := by
  rw [batchLaw_eq_blockProd t o hex (wfe_histAt wfe_nil_sp hU x j) (legal_histAt t o hex hU hx j)
    (blk_subset_remaining hU x j), blockProd_word]

/-- The schedule law's step weight at a support point is the product-law branch. -/
theorem stepWt_histAt (t : Target n) (o : Oracle n) (hex : Exact t o) {U : List (Finset (Fin n))}
    (hU : BlocksIn U (remaining ([] : History n))) {x : Fin n → Bool} (hx : 0 < t.p x) (j : ℕ) :
    stepWt o (histAt U [] x j) (blk U j) ((blk U j).filter (fun i => x i = true)) =
      batchLaw o (histAt U [] x j) (blk U j) ((blk U j).filter (fun i => x i = true)) := by
  unfold stepWt
  rw [if_pos (legal_histAt t o hex hU hx j)]

theorem batchLaw_histAt_pos (t : Target n) (o : Oracle n) (hex : Exact t o) {U : List (Finset (Fin n))}
    (hU : BlocksIn U (remaining ([] : History n))) {x : Fin n → Bool} (hx : 0 < t.p x) (j : ℕ) :
    0 < batchLaw o (histAt U [] x j) (blk U j) ((blk U j).filter (fun i => x i = true)) := by
  rw [batchLaw_histAt t o hex hU hx j]
  exact Finset.prod_pos (fun i _ => bern_condMarg_pos t (agrees_histAt_self U x j) hx i)

/-- The path weight is the product of the step weights `stepWt` at `h_j` (any oracle, any blocks). -/
theorem pathW_eq_prod (o : Oracle n) : ∀ (U : List (Finset (Fin n))) (h : History n) (x : Fin n → Bool),
    pathW o U h x = ∏ j ∈ range U.length,
      stepWt o (histAt U h x j) (blk U j) ((blk U j).filter (fun i => x i = true))
  | [], h, x => by simp
  | B :: U, h, x => by
      have hfac : ∀ j ∈ range U.length,
          stepWt o (histAt U (⟨B, B.filter (fun i => x i = true)⟩ :: h) x j) (blk U j)
            ((blk U j).filter (fun i => x i = true)) =
          stepWt o (histAt (B :: U) h x (j + 1)) (blk (B :: U) (j + 1))
            ((blk (B :: U) (j + 1)).filter (fun i => x i = true)) := by
        intro j _
        rw [histAt_cons_succ, blk_cons_succ]
      rw [pathW_cons, pathW_eq_prod o U _ x, Finset.prod_congr rfl hfac, List.length_cons,
        Finset.prod_range_succ', mul_comm, histAt_zero, blk_cons_zero]

/-! ## §5 (C3) the KL decomposition and (C4) the per-step regrouping -/

/-- **(C3) KL decomposition.**  For an exact oracle and disjoint blocks from the empty history,
`Σ_{p(x)>0} p(x) log(prefMass(h_R(x)) / pathW(x)) = Σ_j Σ_{p(x)>0} p(x) log(r_j(x) / β_j(x))`. -/
theorem chain_KL_decomp (t : Target n) (o : Oracle n) (hex : Exact t o) {U : List (Finset (Fin n))}
    (hU : BlocksIn U (remaining ([] : History n))) :
    ∑ x ∈ supp t, t.p x * Real.log (prefMass t (histAlong U [] x) / pathW o U [] x) =
      ∑ j ∈ range U.length, ∑ x ∈ supp t, t.p x *
        Real.log (prefMass t (histAt U [] x (j + 1)) / prefMass t (histAt U [] x j) /
          batchLaw o (histAt U [] x j) (blk U j) ((blk U j).filter (fun i => x i = true))) := by
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl (fun x hxs => ?_)
  have hx : 0 < t.p x := (Finset.mem_filter.1 hxs).2
  rw [← Finset.mul_sum]
  congr 1
  have hprod : pathW o U [] x = ∏ j ∈ range U.length,
      batchLaw o (histAt U [] x j) (blk U j) ((blk U j).filter (fun i => x i = true)) := by
    rw [pathW_eq_prod]
    exact Finset.prod_congr rfl (fun j _ => stepWt_histAt t o hex hU hx j)
  rw [prefMass_histAlong_eq_prod t U hx, hprod, ← Finset.prod_div_distrib, Real.log_prod]
  intro j _
  exact (div_pos (div_pos (prefMass_histAt_pos t U hx (j + 1)) (prefMass_histAt_pos t U hx j))
    (batchLaw_histAt_pos t o hex hU hx j)).ne'

/-- **(C4) Per-step regrouping.**  The `j`-th term of (C3) is the `p`-average over the classes of the past `h_j`
(one per assignment on `E_j` with positive mass, `mem_image_histAt_iff`, `histAt_eq_iff`) of `TC_j(h_j)`.  The bound
`j < U.length` is the range of (C3)'s sum; beyond it both sides vanish. -/
theorem chain_step_regroup (t : Target n) (o : Oracle n) (hex : Exact t o) {U : List (Finset (Fin n))}
    (hU : BlocksIn U (remaining ([] : History n))) {j : ℕ} (hj : j < U.length) :
    ∑ x ∈ supp t, t.p x *
        Real.log (prefMass t (histAt U [] x (j + 1)) / prefMass t (histAt U [] x j) /
          batchLaw o (histAt U [] x j) (blk U j) ((blk U j).filter (fun i => x i = true))) =
      ∑ h ∈ (supp t).image (fun x => histAt U [] x j), prefMass t h * blockTC t h (blk U j) := by
  have hsum : ∀ x ∈ supp t, t.p x *
        Real.log (prefMass t (histAt U [] x (j + 1)) / prefMass t (histAt U [] x j) /
          batchLaw o (histAt U [] x j) (blk U j) ((blk U j).filter (fun i => x i = true))) =
      t.p x * Real.log (blockLaw t (histAt U [] x j) (blk U j) ((blk U j).filter (fun i => x i = true)) /
          blockProd t (histAt U [] x j) (blk U j) ((blk U j).filter (fun i => x i = true))) := by
    intro x hxs
    have hx : 0 < t.p x := (Finset.mem_filter.1 hxs).2
    rw [histAt_succ U [] x j hj, batchLaw_eq_blockProd t o hex (wfe_histAt wfe_nil_sp hU x j)
      (legal_histAt t o hex hU hx j) (blk_subset_remaining hU x j)]
    rfl
  rw [Finset.sum_congr rfl hsum, ← Finset.sum_fiberwise_of_maps_to (g := fun x => histAt U [] x j)
    (t := (supp t).image (fun x => histAt U [] x j)) (fun x hx => Finset.mem_image_of_mem _ hx)]
  refine Finset.sum_congr rfl (fun h hh => ?_)
  obtain ⟨x0, hx0, rfl⟩ := Finset.mem_image.1 hh
  have hx0p : 0 < t.p x0 := (Finset.mem_filter.1 hx0).2
  rw [← sum_agrees_log_blockLaw t (wfe_histAt wfe_nil_sp hU x0 j) (blk_subset_remaining hU x0 j)
    (prefMass_histAt_pos t U hx0p j)]
  refine Finset.sum_congr (Finset.filter_congr (fun x _ => histAt_eq_iff_agrees U j x0 x))
    (fun x hx => ?_)
  rw [(histAt_eq_iff_agrees U j x0 x).2 (Finset.mem_filter.1 hx).2]

/-- The left side of (C3) is the KL of the `E`-marginals written on words: target side, for any `U`.  (Sampler side:
SchedPath's `sum_schedLawE_prefix_nil`, `pathW o U [] x = Σ_{x' = x on E} q_{U ++ V}(x')`, which needs a completion
`V` with `IsSchedule (U ++ V) (remaining [])`, so it does not cover prefixes with an empty block.  The passage from the
sum over words to a sum over assignments on `E` is this reading, not a further theorem.) -/
theorem prefMass_histAlong_eq_marg (t : Target n) (U : List (Finset (Fin n))) (x : Fin n → Bool) :
    prefMass t (histAlong U [] x) =
      ∑ x' ∈ univ.filter (fun x' => ∀ i ∈ blockUnion U, x' i = x i), t.p x' := by
  unfold prefMass
  exact Finset.sum_congr (Finset.filter_congr (fun x' _ => agrees_histAlong_nil_iff U x x')) (fun _ _ => rfl)

/-! ## §6 (C5) the upper bound and (C6) full schedules -/

/-- **(C5), support form.**  If `TC_j` is at most `τ_j` at the past of every support point, the left side of (C3)
is at most `Σ_j τ_j`. -/
theorem chain_KL_le_of_supp (t : Target n) (o : Oracle n) (hex : Exact t o) {U : List (Finset (Fin n))}
    (hU : BlocksIn U (remaining ([] : History n))) (τ : ℕ → ℝ)
    (hτ : ∀ j < U.length, ∀ x, 0 < t.p x → blockTC t (histAt U [] x j) (blk U j) ≤ τ j) :
    ∑ x ∈ supp t, t.p x * Real.log (prefMass t (histAlong U [] x) / pathW o U [] x) ≤
      ∑ j ∈ range U.length, τ j := by
  rw [chain_KL_decomp t o hex hU]
  refine Finset.sum_le_sum (fun j hj => ?_)
  have hj' : j < U.length := Finset.mem_range.1 hj
  rw [chain_step_regroup t o hex hU hj']
  calc ∑ h ∈ (supp t).image (fun x => histAt U [] x j), prefMass t h * blockTC t h (blk U j)
      ≤ ∑ h ∈ (supp t).image (fun x => histAt U [] x j), prefMass t h * τ j := by
        refine Finset.sum_le_sum (fun h hh => ?_)
        obtain ⟨x0, hx0, rfl⟩ := Finset.mem_image.1 hh
        exact mul_le_mul_of_nonneg_left (hτ j hj' x0 (Finset.mem_filter.1 hx0).2) (prefMass_nonneg t _)
    _ = τ j := by rw [← Finset.sum_mul, sum_image_histAt_prefMass t U j, one_mul]

/-- **(C5) Upper-bound corollary.**  If `TC_j(h) ≤ τ_j` at every legal `h` reachable at step `j`, the left side of
(C3) is at most `Σ_j τ_j`. -/
theorem chain_KL_le (t : Target n) (o : Oracle n) (hex : Exact t o) {U : List (Finset (Fin n))}
    (hU : BlocksIn U (remaining ([] : History n))) (τ : ℕ → ℝ)
    (hτ : ∀ j < U.length, ∀ h : History n, (∃ x, h = histAt U [] x j) → o.legal h →
      blockTC t h (blk U j) ≤ τ j) :
    ∑ x ∈ supp t, t.p x * Real.log (prefMass t (histAlong U [] x) / pathW o U [] x) ≤
      ∑ j ∈ range U.length, τ j :=
  chain_KL_le_of_supp t o hex hU τ (fun j hj x hx =>
    hτ j hj _ ⟨x, rfl⟩ (legal_histAt t o hex hU hx j))

/-- A history committing every coordinate has exactly one agreeing word. -/
theorem prefMass_of_committed_univ (t : Target n) {h : History n} (hfull : committed h = univ)
    {x : Fin n → Bool} (hag : Agrees h x) : prefMass t h = t.p x := by
  have hiff : ∀ x', Agrees h x' ↔ x' = x := by
    intro x'
    constructor
    · intro hag'
      funext i
      have hi : i ∈ committed h := by rw [hfull]; exact Finset.mem_univ i
      rw [hag' i hi, hag i hi]
    · rintro rfl
      exact hag
  unfold prefMass
  rw [Finset.filter_congr (fun x' _ => hiff x'), Finset.filter_eq' univ x, if_pos (Finset.mem_univ _),
    Finset.sum_singleton]

/-- Along a full schedule the final prefix mass is the target probability. -/
theorem prefMass_histAlong_full (t : Target n) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (remaining ([] : History n))) (x : Fin n → Bool) :
    prefMass t (histAlong U [] x) = t.p x := by
  refine prefMass_of_committed_univ t ?_
    ((histAlong_agrees wfe_nil_sp (blocksIn_of_isSchedule hU) x).2 (agrees_nil_sp x))
  rw [committed_histAlong, blockUnion_of_isSchedule hU, remaining_nil_sp, committed_nil, Finset.union_empty]

/-- **(C6) Full schedules.**  The left side of (C3) is the real value of `KLx t (schedLawE o U [])` (finite: every
support point has positive output probability). -/
theorem KLx_schedLawE_eq (t : Target n) (o : Oracle n) (hex : Exact t o) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (remaining ([] : History n))) :
    KLx t (schedLawE o U []) =
      ((∑ x ∈ supp t, t.p x * Real.log (prefMass t (histAlong U [] x) / pathW o U [] x) : ℝ) :
        WithTop ℝ) := by
  have hB := blocksIn_of_isSchedule hU
  have hq : ∀ x, schedLawE o U [] x = pathW o U [] x := fun x => by
    rw [schedLawE_eq_pathW o wfe_nil_sp hU x, if_pos (agrees_nil_sp x)]
  have hpos : ∀ x, 0 < t.p x → 0 < schedLawE o U [] x := by
    intro x hx
    rw [hq, pathW_eq_prod]
    exact Finset.prod_pos (fun j _ => by
      rw [stepWt_histAt t o hex hB hx j]
      exact batchLaw_histAt_pos t o hex hB hx j)
  unfold KLx
  rw [if_pos hpos]
  congr 1
  refine Finset.sum_congr rfl (fun x _ => ?_)
  rw [hq, prefMass_histAlong_full t hU x]

/-- **The paper's chain identity (C).**  For a full schedule and an exact oracle,
`KL(p ‖ q_U) = Σ_j Σ_{classes h of the past h_j} prefMass t h · TC_j(h)`, i.e. `Σ_j E_p[TC_j]`. -/
theorem KLx_schedLawE_chain (t : Target n) (o : Oracle n) (hex : Exact t o) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (remaining ([] : History n))) :
    KLx t (schedLawE o U []) =
      ((∑ j ∈ range U.length, ∑ h ∈ (supp t).image (fun x => histAt U [] x j),
          prefMass t h * blockTC t h (blk U j) : ℝ) : WithTop ℝ) := by
  rw [KLx_schedLawE_eq t o hex hU, chain_KL_decomp t o hex (blocksIn_of_isSchedule hU)]
  congr 1
  exact Finset.sum_congr rfl (fun j hj =>
    chain_step_regroup t o hex (blocksIn_of_isSchedule hU) (Finset.mem_range.1 hj))

/-- **(C5) for full schedules**: per-step TC bounds at the legal reachable pasts bound the output KL. -/
theorem KLx_schedLawE_le (t : Target n) (o : Oracle n) (hex : Exact t o) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (remaining ([] : History n))) (τ : ℕ → ℝ)
    (hτ : ∀ j < U.length, ∀ h : History n, (∃ x, h = histAt U [] x j) → o.legal h →
      blockTC t h (blk U j) ≤ τ j) :
    KLx t (schedLawE o U []) ≤ ((∑ j ∈ range U.length, τ j : ℝ) : WithTop ℝ) := by
  rw [KLx_schedLawE_eq t o hex hU]
  exact WithTop.coe_le_coe.2 (chain_KL_le t o hex (blocksIn_of_isSchedule hU) τ hτ)

/-- **The paper's (C) in its printed entropy form.**  For a full schedule and an exact oracle,
`KL(p ‖ q_U) = Σ_j Σ_{classes h of h_j} prefMass t h · (Σ_{i ∈ B_j} H(Bern(condMarg t h i)) − H(P_h))`, i.e.
`Σ_j (Σ_{i ∈ B_j} H(X_i | X_{E_j}) − H(X_{B_j} | X_{E_j}))` with conditional entropies averaged over the past. -/
theorem KLx_schedLawE_entropy (t : Target n) (o : Oracle n) (hex : Exact t o) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (remaining ([] : History n))) :
    KLx t (schedLawE o U []) =
      ((∑ j ∈ range U.length, ∑ h ∈ (supp t).image (fun x => histAt U [] x j),
          prefMass t h * (∑ i ∈ blk U j, bernEnt (condMarg t h i) - blockEnt t h (blk U j)) : ℝ) :
        WithTop ℝ) := by
  rw [KLx_schedLawE_chain t o hex hU]
  congr 1
  have hB := blocksIn_of_isSchedule hU
  refine Finset.sum_congr rfl (fun j _ => Finset.sum_congr rfl (fun h hh => ?_))
  obtain ⟨x, hx, rfl⟩ := Finset.mem_image.1 hh
  rw [blockTC_eq_entropy t (wfe_histAt wfe_nil_sp hB x j) (blk_subset_remaining hB x j)
    (prefMass_histAt_pos t U (Finset.mem_filter.1 hx).2 j)]

/-! ## §7 The block law as a law on words `Fin b → Bool` -/

section Words

variable {b : ℕ}

/-- One-coordinate marginal of a function on words `Fin b → Bool`. -/
noncomputable def wordMarg (P : (Fin b → Bool) → ℝ) (k : Fin b) : ℝ :=
  ∑ y ∈ univ.filter (fun y : Fin b → Bool => y k = true), P y

/-- Total correlation of a function on words against the product of its own marginals (support sum). -/
noncomputable def wordTC (P : (Fin b → Bool) → ℝ) : ℝ :=
  ∑ y ∈ univ.filter (fun y : Fin b → Bool => 0 < P y),
    P y * Real.log (P y / ∏ k, bern (wordMarg P k) (y k))

/-- The embedding `Fin b ↪ Fin n` of an enumeration `e : Fin b ≃ B`. -/
def encEmb {B : Finset (Fin n)} (e : Fin b ≃ B) : Fin b ↪ Fin n :=
  e.toEmbedding.trans (Function.Embedding.subtype _)

/-- The cells of `B` set to one by the block word `y`. -/
def wordSet {B : Finset (Fin n)} (e : Fin b ≃ B) (y : Fin b → Bool) : Finset (Fin n) :=
  (univ.filter (fun k => y k = true)).map (encEmb e)

/-- The block word of `S`. -/
def setWord {B : Finset (Fin n)} (e : Fin b ≃ B) (S : Finset (Fin n)) : Fin b → Bool :=
  fun k => decide ((e k : Fin n) ∈ S)

theorem encEmb_apply {B : Finset (Fin n)} (e : Fin b ≃ B) (k : Fin b) : encEmb e k = (e k : Fin n) := rfl

theorem mem_wordSet {B : Finset (Fin n)} (e : Fin b ≃ B) (y : Fin b → Bool) (k : Fin b) :
    (e k : Fin n) ∈ wordSet e y ↔ y k = true := by
  unfold wordSet
  rw [← encEmb_apply, Finset.mem_map' (encEmb e)]
  simp

theorem wordSet_subset {B : Finset (Fin n)} (e : Fin b ≃ B) (y : Fin b → Bool) : wordSet e y ⊆ B := by
  intro i hi
  obtain ⟨k, _, rfl⟩ := Finset.mem_map.1 hi
  exact (e k).2

theorem setWord_wordSet {B : Finset (Fin n)} (e : Fin b ≃ B) (y : Fin b → Bool) :
    setWord e (wordSet e y) = y := by
  funext k
  unfold setWord
  by_cases hk : y k = true
  · rw [hk]
    exact decide_eq_true ((mem_wordSet e y k).2 hk)
  · have hk' : y k = false := by simpa using hk
    rw [hk']
    exact decide_eq_false (fun h' => hk ((mem_wordSet e y k).1 h'))

theorem wordSet_setWord {B : Finset (Fin n)} (e : Fin b ≃ B) {S : Finset (Fin n)} (hS : S ⊆ B) :
    wordSet e (setWord e S) = S := by
  ext i
  constructor
  · intro hi
    obtain ⟨k, hk, rfl⟩ := Finset.mem_map.1 hi
    have hk' : setWord e S k = true := (Finset.mem_filter.1 hk).2
    rw [encEmb_apply]
    exact of_decide_eq_true hk'
  · intro hi
    have hiB := hS hi
    have hk : ((e (e.symm ⟨i, hiB⟩)) : Fin n) = i := by rw [e.apply_symm_apply]
    rw [← hk, mem_wordSet]
    unfold setWord
    rw [hk]
    exact decide_eq_true hi

/-- Sums over block words are sums over `B.powerset`. -/
theorem sum_words_eq_sum_powerset {B : Finset (Fin n)} (e : Fin b ≃ B) (F : Finset (Fin n) → ℝ) :
    ∑ y : Fin b → Bool, F (wordSet e y) = ∑ S ∈ B.powerset, F S := by
  refine Finset.sum_nbij' (fun y => wordSet e y) (fun S => setWord e S) ?_ ?_ ?_ ?_ ?_
  · intro y _
    exact Finset.mem_powerset.2 (wordSet_subset e y)
  · intro S _
    exact Finset.mem_univ _
  · intro y _
    exact setWord_wordSet e y
  · intro S hS
    exact wordSet_setWord e (Finset.mem_powerset.1 hS)
  · intro y _
    rfl

/-- **The block law on words**: `P_h` transported along the enumeration `e : Fin b ≃ B`. -/
noncomputable def blockWordLaw (t : Target n) (h : History n) {B : Finset (Fin n)} (e : Fin b ≃ B)
    (y : Fin b → Bool) : ℝ :=
  blockLaw t h B (wordSet e y)

theorem blockWordLaw_nonneg (t : Target n) (h : History n) {B : Finset (Fin n)} (e : Fin b ≃ B)
    (y : Fin b → Bool) : 0 ≤ blockWordLaw t h e y :=
  blockLaw_nonneg _ _ _ _

/-- The block law on words is a probability law at a positive-mass past. -/
theorem sum_blockWordLaw (t : Target n) {h : History n} (hwf : WFE h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hpos : 0 < prefMass t h) (e : Fin b ≃ B) : ∑ y, blockWordLaw t h e y = 1 := by
  unfold blockWordLaw
  rw [sum_words_eq_sum_powerset e (blockLaw t h B), sum_blockLaw t hwf hB hpos]

/-- Its marginals are the target's conditional marginals of the enumerated cells. -/
theorem wordMarg_blockWordLaw (t : Target n) {h : History n} (hwf : WFE h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (e : Fin b ≃ B) (k : Fin b) :
    wordMarg (blockWordLaw t h e) k = condMarg t h (e k) := by
  rw [← blockLaw_marg t hwf hB (e k).2, Finset.sum_filter]
  unfold wordMarg blockWordLaw
  rw [Finset.sum_filter]
  refine Eq.trans ?_ (sum_words_eq_sum_powerset e
    (fun S => if (e k : Fin n) ∈ S then blockLaw t h B S else 0))
  refine Finset.sum_congr rfl (fun y _ => ?_)
  simp only [mem_wordSet]

/-- Re-indexing a product of Bernoulli factors along the enumeration. -/
theorem prod_bern_wordSet {B : Finset (Fin n)} (e : Fin b ≃ B) (m : Fin n → ℝ) (y : Fin b → Bool) :
    ∏ k, bern (m (e k)) (y k) = ∏ i ∈ B, (if i ∈ wordSet e y then m i else 1 - m i) := by
  rw [← Finset.prod_coe_sort B]
  refine Fintype.prod_equiv e _ _ (fun k => ?_)
  unfold bern
  simp only [mem_wordSet]

theorem wordTC_eq_sum {P : (Fin b → Bool) → ℝ} (hP : ∀ y, 0 ≤ P y) :
    wordTC P = ∑ y, P y * Real.log (P y / ∏ k, bern (wordMarg P k) (y k)) := by
  unfold wordTC
  rw [Finset.sum_filter]
  refine Finset.sum_congr rfl (fun y _ => ?_)
  split_ifs with hy
  · rfl
  · rw [le_antisymm (not_lt.1 hy) (hP y), zero_mul]

/-- **`TC_j(h)` is the total correlation of the block law on words**, for every enumeration of the block. -/
theorem wordTC_blockWordLaw (t : Target n) {h : History n} (hwf : WFE h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (e : Fin b ≃ B) : wordTC (blockWordLaw t h e) = blockTC t h B := by
  rw [wordTC_eq_sum (blockWordLaw_nonneg t h e), blockTC_eq_sum]
  refine Eq.trans ?_ (sum_words_eq_sum_powerset e
    (fun S => blockLaw t h B S * Real.log (blockLaw t h B S / blockProd t h B S)))
  refine Finset.sum_congr rfl (fun y _ => ?_)
  have hm : ∀ k, wordMarg (blockWordLaw t h e) k = condMarg t h (e k) := wordMarg_blockWordLaw t hwf hB e
  simp only [hm]
  rw [prod_bern_wordSet e (condMarg t h) y]
  rfl

end Words

/-- **(C5)/(C6) with the per-block bound stated on words.**  For a full schedule and an exact oracle, if at every legal
past reachable at step `j` the block law on words `Fin |B_j| → Bool` (enumerated by `Finset.equivFin`) has total
correlation at most `τ_j`, then `KL(p ‖ q_U) ≤ Σ_j τ_j`.  (The enumeration is immaterial: `wordTC_blockWordLaw`
holds for every `e`.) -/
theorem KLx_schedLawE_le_word (t : Target n) (o : Oracle n) (hex : Exact t o) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (remaining ([] : History n))) (τ : ℕ → ℝ)
    (hτ : ∀ j < U.length, ∀ h : History n, (∃ x, h = histAt U [] x j) → o.legal h →
      wordTC (blockWordLaw t h (blk U j).equivFin.symm) ≤ τ j) :
    KLx t (schedLawE o U []) ≤ ((∑ j ∈ range U.length, τ j : ℝ) : WithTop ℝ) := by
  have hB := blocksIn_of_isSchedule hU
  refine KLx_schedLawE_le t o hex hU τ (fun j hj h hreach hL => ?_)
  obtain ⟨x, rfl⟩ := hreach
  rw [← wordTC_blockWordLaw t (wfe_histAt wfe_nil_sp hB x j) (blk_subset_remaining hB x j)
    (blk U j).equivFin.symm]
  exact hτ j hj _ ⟨x, rfl⟩ hL

end A36W.Chain

#print axioms A36W.Chain.exact_exactOracle
#print axioms A36W.Chain.sum_blockLaw
#print axioms A36W.Chain.blockTC_singleton
#print axioms A36W.Chain.blockTC_eq_entropy
#print axioms A36W.Chain.blockLaw_marg
#print axioms A36W.Chain.prefMass_histAt_pos
#print axioms A36W.Chain.prefMass_histAlong_eq_prod
#print axioms A36W.Chain.legal_histAt
#print axioms A36W.Chain.batchLaw_histAt
#print axioms A36W.Chain.stepWt_histAt
#print axioms A36W.Chain.chain_KL_decomp
#print axioms A36W.Chain.chain_step_regroup
#print axioms A36W.Chain.sum_agrees_log_blockLaw
#print axioms A36W.Chain.mem_image_histAt_iff
#print axioms A36W.Chain.histAt_eq_iff
#print axioms A36W.Chain.sum_image_histAt_prefMass
#print axioms A36W.Chain.prefMass_histAlong_eq_marg
#print axioms A36W.Chain.chain_KL_le_of_supp
#print axioms A36W.Chain.chain_KL_le
#print axioms A36W.Chain.KLx_schedLawE_eq
#print axioms A36W.Chain.KLx_schedLawE_chain
#print axioms A36W.Chain.KLx_schedLawE_le
#print axioms A36W.Chain.KLx_schedLawE_entropy
#print axioms A36W.Chain.sum_blockWordLaw
#print axioms A36W.Chain.wordMarg_blockWordLaw
#print axioms A36W.Chain.wordTC_blockWordLaw
#print axioms A36W.Chain.KLx_schedLawE_le_word


==> anc/formal_companion/lean/src/A36W/ChainIdentityExamples.lean <==
/-
A36W.ChainIdentityExamples -- non-vacuity checks for A36W.SchedPath and A36W.ChainIdentity (two-group
branch).  Finite facts are closed by kernel `decide` (no compiled evaluation); the positivity of the weights in
`weighted_chain_U2` by `fin_cases`/`norm_num`; real arithmetic by `norm_num`/`ring`.  Expected values were computed
independently by exact rational enumeration (a `crosscheck.py` script) before the Lean proofs.

Namespace.  Every declaration is in `A36W.Chain.LW7Examples`.

§1 A non-product target on `n = 3`: `tOH`, uniform on the one-hot words `{100, 010, 001}`
   (`P(x₀ = 1, x₁ = 1) = 0` while `P(x₀ = 1) P(x₁ = 1) = 1/9`, `tOH_not_product`), with its exact oracle
   `oOH = exactOracle tOH` (`oOH_exact`).
§2 The two-block schedule `U2 = [{0}, {1, 2}]`: SP1, SP3, SP4, (C3), (C6) apply.  The path weights at the three
   support words are `1/3, 1/6, 1/6` (q restricted to the support; the full law also puts `1/6` on `000` and on `011`).
   (C6) gives `KL(p ‖ q_{U2}) = (2/3) log 2 > 0` (`KLx_tOH_U2`, from the path weights), so the identity is not `0 = 0`.
   The chain sum computed class by class without (C3)/(C4)/(C6) is also `(2/3) log 2` (`chain_tOH_U2_direct`:
   `TC_0([]) = 0`, `TC_1(x₀ = 1) = 0`, `TC_1(x₀ = 0) = log 2`), matching (C) (`chain_tOH_U2`).  `TC_1(x₀ = 0) = log 2`
   is also read through the entropy form (`entropy_form_h1a`) and on words `Fin 2 → Bool` (`wordTC_h1a`).
§2b Further cases.  `U4 = [{1, 2}, {0}]` reaches the fair-bit branch: `q_{U4}(111) = 1/18` (`pathW_U4_111`,
   `schedLawE_U4_111`); SP2 splits `U4` (`U4_SP2`); `KL(p ‖ q_{U4}) = log 3 − (4/3) log 2` (`KLx_tOH_U4`).  The strict
   prefix `[{1, 2}]` (through `isSchedule_append_left`): (C3) applies (`prefix_C3`) and its left side is
   `log 3 − (4/3) log 2` (`prefix_C3_value`).  SP1, SP3, SP4 from the non-empty start `[⟨{0}, ∅⟩]` (`SP1_from_h1a`,
   `SP3_from_h1a`, `SP4_from_h1a = 1/2`).  An empty block, allowed by `BlocksIn`: (C3) applies (`C3_empty_block`).
§3 The singleton schedule `U3 = [{0}, {1}, {2}]`: every block is one cell, `blockTC_singleton` discharges (C5)'s
   hypothesis with `τ ≡ 0`, so `KL(p ‖ q_{U3}) ≤ 0` (`KLx_tOH_U3_le`, and `KLx_tOH_U3_le_word` through the word form).
   Only the `≤ 0` half is proved (equality would also need Gibbs' inequality, not formalised here).
   `bernEnt_eq_AGF_binEnt`: the entropy form's binary entropy is AGF's `binEnt` (Blueprint) at every argument.
§4 The weighted oracle: `weighted_exact` discharges `Exact` for A36W.Slice's weighted slice target, so (C6) and (C5)
   apply verbatim to `weightedOracle n k w` for every full schedule (`weighted_chain`, `weighted_chain_le`).
-/
import A36W.ChainIdentity
import A36W.Slice
import AGFCore.Blueprint

set_option autoImplicit false

namespace A36W.Chain.LW7Examples

open AGF A36RW A36W Finset

/-! ## §1 The one-hot target on three coordinates -/

def oh0 : Fin 3 → Bool := ![true, false, false]
def oh1 : Fin 3 → Bool := ![false, true, false]
def oh2 : Fin 3 → Bool := ![false, false, true]

def oneHot : Finset (Fin 3 → Bool) := {oh0, oh1, oh2}

theorem oneHot_card : oneHot.card = 3 := by decide

noncomputable def tOH : Target 3 where
  p x := if x ∈ oneHot then 1 / 3 else 0
  nonneg x := by split_ifs <;> norm_num
  sum_one := by
    rw [Finset.sum_ite_mem, Finset.univ_inter, Finset.sum_const, oneHot_card]
    norm_num

theorem tOH_p (x : Fin 3 → Bool) : tOH.p x = if x ∈ oneHot then 1 / 3 else 0 := rfl

noncomputable def oOH : Oracle 3 := exactOracle tOH

theorem oOH_exact : Exact tOH oOH := exact_exactOracle tOH

theorem marg_oOH (h : History 3) (i : Fin 3) : oOH.marg h i = condMarg tOH h i := rfl

theorem supp_tOH : supp tOH = oneHot := by
  ext x
  rw [show supp tOH = univ.filter (fun x => 0 < tOH.p x) from rfl, Finset.mem_filter, tOH_p]
  constructor
  · rintro ⟨-, hx⟩
    by_contra hn
    rw [if_neg hn] at hx
    exact lt_irrefl 0 hx
  · intro hx
    exact ⟨Finset.mem_univ _, by rw [if_pos hx]; norm_num⟩

theorem sum_tOH (s : Finset (Fin 3 → Bool)) : ∑ x ∈ s, tOH.p x = ((s ∩ oneHot).card : ℝ) / 3 := by
  simp only [tOH_p]
  rw [Finset.sum_ite_mem, Finset.sum_const, nsmul_eq_mul]
  ring

theorem prefMass_tOH (h : History 3) :
    prefMass tOH h = ((univ.filter (Agrees h) ∩ oneHot).card : ℝ) / 3 :=
  sum_tOH _

theorem condMarg_tOH (h : History 3) (i : Fin 3) :
    condMarg tOH h i =
      ((univ.filter (fun x => Agrees h x ∧ x i = true) ∩ oneHot).card : ℝ) / 3 / prefMass tOH h := by
  unfold condMarg
  rw [sum_tOH]

/-- `tOH` is not a product law. -/
theorem tOH_not_product :
    ∑ x ∈ univ.filter (fun x : Fin 3 → Bool => x 0 = true ∧ x 1 = true), tOH.p x = 0 ∧
    (∑ x ∈ univ.filter (fun x : Fin 3 → Bool => x 0 = true), tOH.p x) *
      (∑ x ∈ univ.filter (fun x : Fin 3 → Bool => x 1 = true), tOH.p x) = 1 / 9 := by
  rw [sum_tOH, sum_tOH, sum_tOH]
  have h1 : (univ.filter (fun x : Fin 3 → Bool => x 0 = true ∧ x 1 = true) ∩ oneHot).card = 0 := by decide
  have h2 : (univ.filter (fun x : Fin 3 → Bool => x 0 = true) ∩ oneHot).card = 1 := by decide
  have h3 : (univ.filter (fun x : Fin 3 → Bool => x 1 = true) ∩ oneHot).card = 1 := by decide
  rw [h1, h2, h3]
  norm_num

/-! ### Prefix masses and conditional marginals at the pasts of the example -/

theorem prefMass_h1a : prefMass tOH ([⟨{0}, ∅⟩] : History 3) = 2 / 3 := by
  rw [prefMass_tOH]
  have hc : (univ.filter (Agrees ([⟨{0}, ∅⟩] : History 3)) ∩ oneHot).card = 2 := by decide
  rw [hc]
  norm_num

theorem prefMass_h1b : prefMass tOH ([⟨{0}, {0}⟩] : History 3) = 1 / 3 := by
  rw [prefMass_tOH]
  have hc : (univ.filter (Agrees ([⟨{0}, {0}⟩] : History 3)) ∩ oneHot).card = 1 := by decide
  rw [hc]
  norm_num

theorem condMarg_nil_0 : condMarg tOH ([] : History 3) 0 = 1 / 3 := by
  rw [condMarg_tOH, prefMass_nil]
  have hc : (univ.filter (fun x => Agrees ([] : History 3) x ∧ x 0 = true) ∩ oneHot).card = 1 := by decide
  rw [hc]
  norm_num

theorem condMarg_h1a_1 : condMarg tOH ([⟨{0}, ∅⟩] : History 3) 1 = 1 / 2 := by
  rw [condMarg_tOH, prefMass_h1a]
  have hc : (univ.filter (fun x => Agrees ([⟨{0}, ∅⟩] : History 3) x ∧ x 1 = true) ∩ oneHot).card = 1 := by
    decide
  rw [hc]
  norm_num

theorem condMarg_h1a_2 : condMarg tOH ([⟨{0}, ∅⟩] : History 3) 2 = 1 / 2 := by
  rw [condMarg_tOH, prefMass_h1a]
  have hc : (univ.filter (fun x => Agrees ([⟨{0}, ∅⟩] : History 3) x ∧ x 2 = true) ∩ oneHot).card = 1 := by
    decide
  rw [hc]
  norm_num

theorem condMarg_h1b_1 : condMarg tOH ([⟨{0}, {0}⟩] : History 3) 1 = 0 := by
  rw [condMarg_tOH, prefMass_h1b]
  have hc : (univ.filter (fun x => Agrees ([⟨{0}, {0}⟩] : History 3) x ∧ x 1 = true) ∩ oneHot).card = 0 := by
    decide
  rw [hc]
  norm_num

theorem condMarg_h1b_2 : condMarg tOH ([⟨{0}, {0}⟩] : History 3) 2 = 0 := by
  rw [condMarg_tOH, prefMass_h1b]
  have hc : (univ.filter (fun x => Agrees ([⟨{0}, {0}⟩] : History 3) x ∧ x 2 = true) ∩ oneHot).card = 0 := by
    decide
  rw [hc]
  norm_num

/-! ## §2 The two-block schedule `[{0}, {1, 2}]` -/

def U2 : List (Finset (Fin 3)) := [{0}, {1, 2}]

theorem U2_sched : IsSchedule U2 (remaining ([] : History 3)) := by
  simp only [U2, IsSchedule]
  decide

/-- SP1 applies. -/
theorem U2_SP1 (x : Fin 3 → Bool) : schedLawE oOH U2 [] x = pathW oOH U2 [] x := by
  rw [schedLawE_eq_pathW oOH wfe_nil_sp U2_sched x, if_pos (agrees_nil_sp x)]

/-- SP3 applies. -/
theorem U2_SP3 : ∑ x ∈ univ.filter (Agrees ([] : History 3)), schedLawE oOH U2 [] x = 1 :=
  sum_schedLawE_agrees oOH wfe_nil_sp U2_sched

/-- SP4 applies (prefix `[{0}]`, suffix `[{1, 2}]`). -/
theorem U2_SP4 (x : Fin 3 → Bool) :
    ∑ x' ∈ univ.filter (fun x' => ∀ i ∈ blockUnion [({0} : Finset (Fin 3))], x' i = x i),
        schedLawE oOH U2 [] x' = pathW oOH [{0}] [] x :=
  sum_schedLawE_prefix_nil (U := [{0}]) (V := [{1, 2}]) oOH U2_sched x

/-- (C3) applies. -/
theorem U2_C3 :
    ∑ x ∈ supp tOH, tOH.p x * Real.log (prefMass tOH (histAlong U2 [] x) / pathW oOH U2 [] x) =
      ∑ j ∈ range U2.length, ∑ x ∈ supp tOH, tOH.p x *
        Real.log (prefMass tOH (histAt U2 [] x (j + 1)) / prefMass tOH (histAt U2 [] x j) /
          batchLaw oOH (histAt U2 [] x j) (blk U2 j) ((blk U2 j).filter (fun i => x i = true))) :=
  chain_KL_decomp tOH oOH oOH_exact (blocksIn_of_isSchedule U2_sched)

theorem stepWt_oOH_of_pos {h : History 3} (hpos : 0 < prefMass tOH h) (B S : Finset (Fin 3)) :
    stepWt oOH h B S = batchLaw oOH h B S := by
  unfold stepWt
  rw [if_pos (show oOH.legal h from hpos)]

theorem batchLaw_single (o : Oracle 3) (h : History 3) (S : Finset (Fin 3)) :
    batchLaw o h {0} S = if (0 : Fin 3) ∈ S then o.marg h 0 else 1 - o.marg h 0 := by
  unfold batchLaw
  rw [Finset.prod_singleton]

theorem batchLaw_pair (o : Oracle 3) (h : History 3) (S : Finset (Fin 3)) :
    batchLaw o h {1, 2} S = (if (1 : Fin 3) ∈ S then o.marg h 1 else 1 - o.marg h 1) *
      (if (2 : Fin 3) ∈ S then o.marg h 2 else 1 - o.marg h 2) := by
  unfold batchLaw
  rw [Finset.prod_insert (by decide), Finset.prod_singleton]

theorem prefMass_nil_pos : 0 < prefMass tOH ([] : History 3) := by
  rw [prefMass_nil]; norm_num

theorem pathW_w0 : pathW oOH U2 [] oh0 = 1 / 3 := by
  have e0 : ({0} : Finset (Fin 3)).filter (fun i => oh0 i = true) = {0} := by decide
  have e1 : ({1, 2} : Finset (Fin 3)).filter (fun i => oh0 i = true) = ∅ := by decide
  have hp1 : 0 < prefMass tOH ([⟨{0}, {0}⟩] : History 3) := by rw [prefMass_h1b]; norm_num
  rw [show U2 = [{0}, {1, 2}] from rfl, pathW_cons, pathW_cons, pathW_nil, e0, e1,
    stepWt_oOH_of_pos prefMass_nil_pos, stepWt_oOH_of_pos hp1, batchLaw_single, batchLaw_pair]
  simp only [marg_oOH, condMarg_nil_0, condMarg_h1b_1, condMarg_h1b_2]
  norm_num

theorem pathW_w1 : pathW oOH U2 [] oh1 = 1 / 6 := by
  have e0 : ({0} : Finset (Fin 3)).filter (fun i => oh1 i = true) = ∅ := by decide
  have e1 : ({1, 2} : Finset (Fin 3)).filter (fun i => oh1 i = true) = {1} := by decide
  have hp1 : 0 < prefMass tOH ([⟨{0}, ∅⟩] : History 3) := by rw [prefMass_h1a]; norm_num
  rw [show U2 = [{0}, {1, 2}] from rfl, pathW_cons, pathW_cons, pathW_nil, e0, e1,
    stepWt_oOH_of_pos prefMass_nil_pos, stepWt_oOH_of_pos hp1, batchLaw_single, batchLaw_pair]
  simp only [marg_oOH, condMarg_nil_0, condMarg_h1a_1, condMarg_h1a_2]
  norm_num

theorem pathW_w2 : pathW oOH U2 [] oh2 = 1 / 6 := by
  have e0 : ({0} : Finset (Fin 3)).filter (fun i => oh2 i = true) = ∅ := by decide
  have e1 : ({1, 2} : Finset (Fin 3)).filter (fun i => oh2 i = true) = {2} := by decide
  have hp1 : 0 < prefMass tOH ([⟨{0}, ∅⟩] : History 3) := by rw [prefMass_h1a]; norm_num
  rw [show U2 = [{0}, {1, 2}] from rfl, pathW_cons, pathW_cons, pathW_nil, e0, e1,
    stepWt_oOH_of_pos prefMass_nil_pos, stepWt_oOH_of_pos hp1, batchLaw_single, batchLaw_pair]
  simp only [marg_oOH, condMarg_nil_0, condMarg_h1a_1, condMarg_h1a_2]
  norm_num

/-- **(C6) on the example: `KL(p ‖ q_{U2}) = (2/3) log 2`.** -/
theorem KLx_tOH_U2 : KLx tOH (schedLawE oOH U2 []) = ((2 / 3 * Real.log 2 : ℝ) : WithTop ℝ) := by
  rw [KLx_schedLawE_eq tOH oOH oOH_exact U2_sched]
  congr 1
  rw [supp_tOH, show oneHot = {oh0, oh1, oh2} from rfl, Finset.sum_insert (by decide),
    Finset.sum_insert (by decide), Finset.sum_singleton,
    prefMass_histAlong_full tOH U2_sched, prefMass_histAlong_full tOH U2_sched,
    prefMass_histAlong_full tOH U2_sched, pathW_w0, pathW_w1, pathW_w2]
  have hw0 : tOH.p oh0 = 1 / 3 := by rw [tOH_p, if_pos (by decide)]
  have hw1 : tOH.p oh1 = 1 / 3 := by rw [tOH_p, if_pos (by decide)]
  have hw2 : tOH.p oh2 = 1 / 3 := by rw [tOH_p, if_pos (by decide)]
  have h2 : (1 / 3 : ℝ) / (1 / 6) = 2 := by norm_num
  rw [hw0, hw1, hw2, div_self (by norm_num : (1 / 3 : ℝ) ≠ 0), Real.log_one, h2]
  ring

/-- The KL is strictly positive: the example's chain identity is not `0 = 0`. -/
theorem KLx_tOH_U2_pos : (0 : ℝ) < 2 / 3 * Real.log 2 :=
  mul_pos (by norm_num) (Real.log_pos (by norm_num))

/-- **The paper's (C) on the example**: the chain sum of per-step expected total correlations is `(2/3) log 2`. -/
theorem chain_tOH_U2 :
    ∑ j ∈ range U2.length, ∑ h ∈ (supp tOH).image (fun x => histAt U2 [] x j),
      prefMass tOH h * blockTC tOH h (blk U2 j) = 2 / 3 * Real.log 2 := by
  have h1 := KLx_schedLawE_chain tOH oOH oOH_exact U2_sched
  rw [KLx_tOH_U2] at h1
  exact (WithTop.coe_inj.1 h1).symm

/-! ### The per-class total correlation at the past `x₀ = 0`: `TC = log 2` -/

theorem powerset_12 : ({1, 2} : Finset (Fin 3)).powerset = {∅, {1}, {2}, {1, 2}} := by decide

theorem blockProd_h1a (S : Finset (Fin 3)) : blockProd tOH ([⟨{0}, ∅⟩] : History 3) {1, 2} S = 1 / 4 := by
  unfold blockProd
  rw [Finset.prod_insert (by decide), Finset.prod_singleton, condMarg_h1a_1, condMarg_h1a_2]
  split_ifs <;> norm_num

/-- **`TC_1` at the past `x₀ = 0` is `log 2`** (block `{1, 2}`; the block law is uniform on `{10, 01}`, its
marginals are `1/2, 1/2`). -/
theorem blockTC_h1a : blockTC tOH ([⟨{0}, ∅⟩] : History 3) {1, 2} = Real.log 2 := by
  rw [blockTC_eq_sum, powerset_12, Finset.sum_insert (by decide), Finset.sum_insert (by decide),
    Finset.sum_insert (by decide), Finset.sum_singleton]
  simp only [blockProd_h1a]
  unfold blockLaw
  rw [prefMass_h1a, prefMass_tOH, prefMass_tOH, prefMass_tOH, prefMass_tOH]
  have c0 : (univ.filter (Agrees ((⟨{1, 2}, ∅⟩ : Batch 3) :: [⟨{0}, ∅⟩])) ∩ oneHot).card = 0 := by decide
  have c1 : (univ.filter (Agrees ((⟨{1, 2}, {1}⟩ : Batch 3) :: [⟨{0}, ∅⟩])) ∩ oneHot).card = 1 := by decide
  have c2 : (univ.filter (Agrees ((⟨{1, 2}, {2}⟩ : Batch 3) :: [⟨{0}, ∅⟩])) ∩ oneHot).card = 1 := by decide
  have c3 : (univ.filter (Agrees ((⟨{1, 2}, {1, 2}⟩ : Batch 3) :: [⟨{0}, ∅⟩])) ∩ oneHot).card = 0 := by
    decide
  rw [c0, c1, c2, c3]
  simp only [Nat.cast_zero, Nat.cast_one, zero_div, zero_mul, zero_add, add_zero]
  rw [show (1 : ℝ) / 3 / (2 / 3) = 1 / 2 by norm_num, show (1 : ℝ) / 2 / (1 / 4) = 2 by norm_num]
  ring

theorem wfe_h1a : WFE ([⟨{0}, ∅⟩] : History 3) := ⟨by decide, by decide, trivial⟩

theorem h1a_fresh : ({1, 2} : Finset (Fin 3)) ⊆ remaining ([⟨{0}, ∅⟩] : History 3) := by decide

/-- The same value through the paper's printed entropy form (`blockTC_eq_entropy` applies). -/
theorem entropy_form_h1a :
    ∑ i ∈ ({1, 2} : Finset (Fin 3)), bernEnt (condMarg tOH ([⟨{0}, ∅⟩] : History 3) i) -
      blockEnt tOH ([⟨{0}, ∅⟩] : History 3) {1, 2} = Real.log 2 := by
  rw [← blockTC_eq_entropy tOH wfe_h1a h1a_fresh (by rw [prefMass_h1a]; norm_num), blockTC_h1a]

/-- The same value on words `Fin 2 → Bool` along `Finset.equivFin` (`wordTC_blockWordLaw` applies). -/
theorem wordTC_h1a :
    wordTC (blockWordLaw tOH ([⟨{0}, ∅⟩] : History 3) (({1, 2} : Finset (Fin 3)).equivFin.symm)) =
      Real.log 2 := by
  rw [wordTC_blockWordLaw tOH wfe_h1a h1a_fresh, blockTC_h1a]

/-- The binary entropy of the entropy form is AGF's `binEnt` (Blueprint), at every real argument: the endpoint
convention there is what `Real.log 0 = 0` gives here. -/
theorem bernEnt_eq_AGF_binEnt (m : ℝ) : A36W.Chain.bernEnt m = AGF.binEnt m := by
  unfold A36W.Chain.bernEnt AGF.binEnt
  by_cases h0 : m = 0
  · subst h0; simp
  · by_cases h1 : m = 1
    · subst h1; simp
    · rw [if_neg (by tauto)]
      ring

/-! ### The chain sum of `U2`, computed class by class (independently of (C3), (C4), (C6)) -/

theorem blockTC_root : blockTC tOH ([] : History 3) {0} = 0 :=
  blockTC_singleton tOH wfe_nil_sp (by decide)

theorem blockProd_h1b_empty : blockProd tOH ([⟨{0}, {0}⟩] : History 3) {1, 2} ∅ = 1 := by
  unfold blockProd
  rw [Finset.prod_insert (by decide), Finset.prod_singleton, condMarg_h1b_1, condMarg_h1b_2]
  simp

/-- `TC_1` at the past `x₀ = 1` is `0`: the block law is the point mass at `00`. -/
theorem blockTC_h1b : blockTC tOH ([⟨{0}, {0}⟩] : History 3) {1, 2} = 0 := by
  rw [blockTC_eq_sum, powerset_12, Finset.sum_insert (by decide), Finset.sum_insert (by decide),
    Finset.sum_insert (by decide), Finset.sum_singleton, blockProd_h1b_empty]
  unfold blockLaw
  rw [prefMass_h1b, prefMass_tOH, prefMass_tOH, prefMass_tOH, prefMass_tOH]
  have c0 : (univ.filter (Agrees ((⟨{1, 2}, ∅⟩ : Batch 3) :: [⟨{0}, {0}⟩])) ∩ oneHot).card = 1 := by decide
  have c1 : (univ.filter (Agrees ((⟨{1, 2}, {1}⟩ : Batch 3) :: [⟨{0}, {0}⟩])) ∩ oneHot).card = 0 := by decide
  have c2 : (univ.filter (Agrees ((⟨{1, 2}, {2}⟩ : Batch 3) :: [⟨{0}, {0}⟩])) ∩ oneHot).card = 0 := by decide
  have c3 : (univ.filter (Agrees ((⟨{1, 2}, {1, 2}⟩ : Batch 3) :: [⟨{0}, {0}⟩])) ∩ oneHot).card = 0 := by
    decide
  rw [c0, c1, c2, c3]
  norm_num

theorem image_U2_0 : oneHot.image (fun x => histAt U2 [] x 0) = {[]} := by decide

theorem image_U2_1 : oneHot.image (fun x => histAt U2 [] x 1) = {[⟨{0}, {0}⟩], [⟨{0}, ∅⟩]} := by decide

/-- **The chain sum of `U2` computed class by class**: `1 · TC_0([]) + (1/3) · TC_1(x₀ = 1) + (2/3) · TC_1(x₀ = 0)
= 0 + 0 + (2/3) log 2`.  This uses none of (C3), (C4), (C6); it agrees with `KLx_tOH_U2`, which is computed from the
path weights, as the paper's (C) asserts. -/
theorem chain_tOH_U2_direct :
    ∑ j ∈ range U2.length, ∑ h ∈ (supp tOH).image (fun x => histAt U2 [] x j),
      prefMass tOH h * blockTC tOH h (blk U2 j) = 2 / 3 * Real.log 2 := by
  rw [supp_tOH, show U2.length = 2 from rfl, Finset.sum_range_succ, Finset.sum_range_one, image_U2_0, image_U2_1,
    Finset.sum_singleton, Finset.sum_insert (by decide), Finset.sum_singleton,
    show blk U2 0 = {0} from rfl, show blk U2 1 = {1, 2} from rfl, prefMass_nil, blockTC_root, prefMass_h1b,
    blockTC_h1b, prefMass_h1a, blockTC_h1a]
  ring

/-! ## §2b Further cases: the fair-bit branch, a strict prefix, a non-empty start, an empty block -/

/-- The schedule `[{1, 2}, {0}]`: its first block takes some words off the support, so the fair-bit branch of
`schedLawE`/`pathW` is reached. -/
def U4 : List (Finset (Fin 3)) := [{1, 2}, {0}]

theorem U4_sched : IsSchedule U4 (remaining ([] : History 3)) := by
  simp only [U4, IsSchedule]
  decide

theorem condMarg_nil_1 : condMarg tOH ([] : History 3) 1 = 1 / 3 := by
  rw [condMarg_tOH, prefMass_nil]
  have hc : (univ.filter (fun x => Agrees ([] : History 3) x ∧ x 1 = true) ∩ oneHot).card = 1 := by decide
  rw [hc]
  norm_num

theorem condMarg_nil_2 : condMarg tOH ([] : History 3) 2 = 1 / 3 := by
  rw [condMarg_tOH, prefMass_nil]
  have hc : (univ.filter (fun x => Agrees ([] : History 3) x ∧ x 2 = true) ∩ oneHot).card = 1 := by decide
  rw [hc]
  norm_num

theorem prefMass_g11 : prefMass tOH ([⟨{1, 2}, {1, 2}⟩] : History 3) = 0 := by
  rw [prefMass_tOH]
  have hc : (univ.filter (Agrees ([⟨{1, 2}, {1, 2}⟩] : History 3)) ∩ oneHot).card = 0 := by decide
  rw [hc]
  norm_num

theorem prefMass_g00 : prefMass tOH ([⟨{1, 2}, ∅⟩] : History 3) = 1 / 3 := by
  rw [prefMass_tOH]
  have hc : (univ.filter (Agrees ([⟨{1, 2}, ∅⟩] : History 3)) ∩ oneHot).card = 1 := by decide
  rw [hc]
  norm_num

theorem prefMass_g10 : prefMass tOH ([⟨{1, 2}, {1}⟩] : History 3) = 1 / 3 := by
  rw [prefMass_tOH]
  have hc : (univ.filter (Agrees ([⟨{1, 2}, {1}⟩] : History 3)) ∩ oneHot).card = 1 := by decide
  rw [hc]
  norm_num

theorem prefMass_g01 : prefMass tOH ([⟨{1, 2}, {2}⟩] : History 3) = 1 / 3 := by
  rw [prefMass_tOH]
  have hc : (univ.filter (Agrees ([⟨{1, 2}, {2}⟩] : History 3)) ∩ oneHot).card = 1 := by decide
  rw [hc]
  norm_num

theorem condMarg_g00_0 : condMarg tOH ([⟨{1, 2}, ∅⟩] : History 3) 0 = 1 := by
  rw [condMarg_tOH, prefMass_g00]
  have hc : (univ.filter (fun x => Agrees ([⟨{1, 2}, ∅⟩] : History 3) x ∧ x 0 = true) ∩ oneHot).card = 1 := by
    decide
  rw [hc]
  norm_num

theorem condMarg_g10_0 : condMarg tOH ([⟨{1, 2}, {1}⟩] : History 3) 0 = 0 := by
  rw [condMarg_tOH, prefMass_g10]
  have hc : (univ.filter (fun x => Agrees ([⟨{1, 2}, {1}⟩] : History 3) x ∧ x 0 = true) ∩ oneHot).card = 0 := by
    decide
  rw [hc]
  norm_num

theorem condMarg_g01_0 : condMarg tOH ([⟨{1, 2}, {2}⟩] : History 3) 0 = 0 := by
  rw [condMarg_tOH, prefMass_g01]
  have hc : (univ.filter (fun x => Agrees ([⟨{1, 2}, {2}⟩] : History 3) x ∧ x 0 = true) ∩ oneHot).card = 0 := by
    decide
  rw [hc]
  norm_num

theorem stepWt_oOH_of_zero {h : History 3} (hz : prefMass tOH h = 0) (B S : Finset (Fin 3)) :
    stepWt oOH h B S = (1 / 2 : ℝ) ^ B.card := by
  have hnl : ¬ oOH.legal h := fun hl => by
    have h' : 0 < prefMass tOH h := hl
    rw [hz] at h'
    exact lt_irrefl 0 h'
  unfold stepWt
  rw [if_neg hnl]

/-- **The fair-bit branch is reached**: after the first block the word `111` sits at the illegal prefix
`[⟨{1, 2}, {1, 2}⟩]`, so the block `{0}` is filled with a fair bit: `pathW = (1/3)(1/3) · (1/2) = 1/18`. -/
theorem pathW_U4_111 : pathW oOH U4 [] ![true, true, true] = 1 / 18 := by
  have e0 : ({1, 2} : Finset (Fin 3)).filter (fun i => (![true, true, true] : Fin 3 → Bool) i = true) = {1, 2} := by
    decide
  have e1 : ({0} : Finset (Fin 3)).filter (fun i => (![true, true, true] : Fin 3 → Bool) i = true) = {0} := by
    decide
  rw [show U4 = [{1, 2}, {0}] from rfl, pathW_cons, pathW_cons, pathW_nil, e0, e1,
    stepWt_oOH_of_pos prefMass_nil_pos, stepWt_oOH_of_zero prefMass_g11, batchLaw_pair]
  simp only [marg_oOH, condMarg_nil_1, condMarg_nil_2]
  norm_num

/-- Through SP1, the output law puts `1/18` on the off-support word `111`. -/
theorem schedLawE_U4_111 : schedLawE oOH U4 [] ![true, true, true] = 1 / 18 := by
  rw [schedLawE_eq_pathW oOH wfe_nil_sp U4_sched, if_pos (agrees_nil_sp _), pathW_U4_111]

/-- SP2 on `U4 = [{1, 2}] ++ [{0}]`. -/
theorem U4_SP2 (x : Fin 3 → Bool) :
    pathW oOH U4 [] x = pathW oOH [{1, 2}] [] x * pathW oOH [{0}] (histAlong [{1, 2}] [] x) x :=
  pathW_append oOH [{1, 2}] [{0}] [] x

theorem pathW_pre_oh0 : pathW oOH [{1, 2}] [] oh0 = 4 / 9 := by
  have e0 : ({1, 2} : Finset (Fin 3)).filter (fun i => oh0 i = true) = ∅ := by decide
  rw [pathW_cons, pathW_nil, e0, stepWt_oOH_of_pos prefMass_nil_pos, batchLaw_pair]
  simp only [marg_oOH, condMarg_nil_1, condMarg_nil_2]
  norm_num

theorem pathW_pre_oh1 : pathW oOH [{1, 2}] [] oh1 = 2 / 9 := by
  have e0 : ({1, 2} : Finset (Fin 3)).filter (fun i => oh1 i = true) = {1} := by decide
  rw [pathW_cons, pathW_nil, e0, stepWt_oOH_of_pos prefMass_nil_pos, batchLaw_pair]
  simp only [marg_oOH, condMarg_nil_1, condMarg_nil_2]
  norm_num
  all_goals decide

theorem pathW_pre_oh2 : pathW oOH [{1, 2}] [] oh2 = 2 / 9 := by
  have e0 : ({1, 2} : Finset (Fin 3)).filter (fun i => oh2 i = true) = {2} := by decide
  rw [pathW_cons, pathW_nil, e0, stepWt_oOH_of_pos prefMass_nil_pos, batchLaw_pair]
  simp only [marg_oOH, condMarg_nil_1, condMarg_nil_2]
  norm_num
  all_goals decide

theorem histAlong_pre_oh0 : histAlong [({1, 2} : Finset (Fin 3))] [] oh0 = [⟨{1, 2}, ∅⟩] := by decide
theorem histAlong_pre_oh1 : histAlong [({1, 2} : Finset (Fin 3))] [] oh1 = [⟨{1, 2}, {1}⟩] := by decide
theorem histAlong_pre_oh2 : histAlong [({1, 2} : Finset (Fin 3))] [] oh2 = [⟨{1, 2}, {2}⟩] := by decide

theorem pathW_U4_oh0 : pathW oOH U4 [] oh0 = 4 / 9 := by
  have e1 : ({0} : Finset (Fin 3)).filter (fun i => oh0 i = true) = {0} := by decide
  have hp : 0 < prefMass tOH ([⟨{1, 2}, ∅⟩] : History 3) := by rw [prefMass_g00]; norm_num
  rw [show U4 = [{1, 2}] ++ [{0}] from rfl, pathW_append, pathW_pre_oh0, histAlong_pre_oh0, pathW_cons,
    pathW_nil, e1, stepWt_oOH_of_pos hp, batchLaw_single]
  simp only [marg_oOH, condMarg_g00_0]
  norm_num

theorem pathW_U4_oh1 : pathW oOH U4 [] oh1 = 2 / 9 := by
  have e1 : ({0} : Finset (Fin 3)).filter (fun i => oh1 i = true) = ∅ := by decide
  have hp : 0 < prefMass tOH ([⟨{1, 2}, {1}⟩] : History 3) := by rw [prefMass_g10]; norm_num
  rw [show U4 = [{1, 2}] ++ [{0}] from rfl, pathW_append, pathW_pre_oh1, histAlong_pre_oh1, pathW_cons,
    pathW_nil, e1, stepWt_oOH_of_pos hp, batchLaw_single]
  simp only [marg_oOH, condMarg_g10_0]
  norm_num

theorem pathW_U4_oh2 : pathW oOH U4 [] oh2 = 2 / 9 := by
  have e1 : ({0} : Finset (Fin 3)).filter (fun i => oh2 i = true) = ∅ := by decide
  have hp : 0 < prefMass tOH ([⟨{1, 2}, {2}⟩] : History 3) := by rw [prefMass_g01]; norm_num
  rw [show U4 = [{1, 2}] ++ [{0}] from rfl, pathW_append, pathW_pre_oh2, histAlong_pre_oh2, pathW_cons,
    pathW_nil, e1, stepWt_oOH_of_pos hp, batchLaw_single]
  simp only [marg_oOH, condMarg_g01_0]
  norm_num

theorem tOH_oh (x : Fin 3 → Bool) (hx : x ∈ oneHot) : tOH.p x = 1 / 3 := by
  rw [tOH_p, if_pos hx]

theorem log_three_quarters : Real.log (3 / 4) = Real.log 3 - 2 * Real.log 2 := by
  rw [Real.log_div (by norm_num) (by norm_num), show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]
  push_cast
  ring

theorem log_three_halves : Real.log (3 / 2) = Real.log 3 - Real.log 2 :=
  Real.log_div (by norm_num) (by norm_num)

/-- **(C6) on `U4`**: `KL(p ‖ q_{U4}) = log 3 − (4/3) log 2` (`≈ 0.1744`; cross-checked in `crosscheck.py`). -/
theorem KLx_tOH_U4 :
    KLx tOH (schedLawE oOH U4 []) = ((Real.log 3 - 4 / 3 * Real.log 2 : ℝ) : WithTop ℝ) := by
  rw [KLx_schedLawE_eq tOH oOH oOH_exact U4_sched]
  congr 1
  rw [supp_tOH, show oneHot = {oh0, oh1, oh2} from rfl, Finset.sum_insert (by decide),
    Finset.sum_insert (by decide), Finset.sum_singleton,
    prefMass_histAlong_full tOH U4_sched, prefMass_histAlong_full tOH U4_sched,
    prefMass_histAlong_full tOH U4_sched, pathW_U4_oh0, pathW_U4_oh1, pathW_U4_oh2,
    tOH_oh oh0 (by decide), tOH_oh oh1 (by decide), tOH_oh oh2 (by decide),
    show (1 / 3 : ℝ) / (4 / 9) = 3 / 4 by norm_num, show (1 / 3 : ℝ) / (2 / 9) = 3 / 2 by norm_num,
    log_three_quarters, log_three_halves]
  ring

/-- The strict prefix `[{1, 2}]` of `U4` has disjoint blocks (through `isSchedule_append_left`). -/
theorem prefix_blocksIn : BlocksIn [({1, 2} : Finset (Fin 3))] (remaining ([] : History 3)) :=
  (isSchedule_append_left (U := [{1, 2}]) (V := [{0}]) U4_sched).1

/-- (C3) applies to the strict prefix. -/
theorem prefix_C3 :
    ∑ x ∈ supp tOH, tOH.p x *
        Real.log (prefMass tOH (histAlong [{1, 2}] [] x) / pathW oOH [{1, 2}] [] x) =
      ∑ j ∈ range ([({1, 2} : Finset (Fin 3))]).length, ∑ x ∈ supp tOH, tOH.p x *
        Real.log (prefMass tOH (histAt [{1, 2}] [] x (j + 1)) / prefMass tOH (histAt [{1, 2}] [] x j) /
          batchLaw oOH (histAt [{1, 2}] [] x j) (blk [{1, 2}] j)
            ((blk [{1, 2}] j).filter (fun i => x i = true))) :=
  chain_KL_decomp tOH oOH oOH_exact prefix_blocksIn

/-- **The left side of (C3) on the strict prefix** -- the KL of the `{1, 2}`-marginals -- is `log 3 − (4/3) log 2`,
nonzero, and equal to `KL(p ‖ q_{U4})` because the remaining block `{0}` is a single cell. -/
theorem prefix_C3_value :
    ∑ x ∈ supp tOH, tOH.p x *
        Real.log (prefMass tOH (histAlong [{1, 2}] [] x) / pathW oOH [{1, 2}] [] x) =
      Real.log 3 - 4 / 3 * Real.log 2 := by
  rw [supp_tOH, show oneHot = {oh0, oh1, oh2} from rfl, Finset.sum_insert (by decide),
    Finset.sum_insert (by decide), Finset.sum_singleton, histAlong_pre_oh0, histAlong_pre_oh1, histAlong_pre_oh2,
    prefMass_g00, prefMass_g10, prefMass_g01, pathW_pre_oh0, pathW_pre_oh1, pathW_pre_oh2,
    tOH_oh oh0 (by decide), tOH_oh oh1 (by decide), tOH_oh oh2 (by decide),
    show (1 / 3 : ℝ) / (4 / 9) = 3 / 4 by norm_num, show (1 / 3 : ℝ) / (2 / 9) = 3 / 2 by norm_num,
    log_three_quarters, log_three_halves]
  ring

theorem sched_from_h1a : IsSchedule [({1, 2} : Finset (Fin 3))] (remaining ([⟨{0}, ∅⟩] : History 3)) := by
  simp only [IsSchedule]
  decide

/-- SP1 from the non-empty start `[⟨{0}, ∅⟩]`. -/
theorem SP1_from_h1a (x : Fin 3 → Bool) :
    schedLawE oOH [{1, 2}] [⟨{0}, ∅⟩] x =
      if Agrees ([⟨{0}, ∅⟩] : History 3) x then pathW oOH [{1, 2}] [⟨{0}, ∅⟩] x else 0 :=
  schedLawE_eq_pathW oOH wfe_h1a sched_from_h1a x

/-- SP3 from the non-empty start. -/
theorem SP3_from_h1a :
    ∑ x ∈ univ.filter (Agrees ([⟨{0}, ∅⟩] : History 3)), schedLawE oOH [{1, 2}] [⟨{0}, ∅⟩] x = 1 :=
  sum_schedLawE_agrees oOH wfe_h1a sched_from_h1a

theorem sched2_from_h1a :
    IsSchedule ([{1}] ++ [{2}] : List (Finset (Fin 3))) (remaining ([⟨{0}, ∅⟩] : History 3)) := by
  simp only [List.singleton_append, IsSchedule]
  decide

/-- **SP4 from the non-empty start**, prefix `[{1}]`, at `x = 010`: the marginal is `condMarg tOH h 1 = 1/2`. -/
theorem SP4_from_h1a :
    ∑ x' ∈ univ.filter (fun x' => ∀ i ∈ blockUnion [({1} : Finset (Fin 3))] ∪ committed ([⟨{0}, ∅⟩] : History 3),
        x' i = oh1 i), schedLawE oOH ([{1}] ++ [{2}]) [⟨{0}, ∅⟩] x' = 1 / 2 := by
  have e : ({1} : Finset (Fin 3)).filter (fun i => oh1 i = true) = {1} := by decide
  have hp : 0 < prefMass tOH ([⟨{0}, ∅⟩] : History 3) := by rw [prefMass_h1a]; norm_num
  rw [sum_schedLawE_prefix oOH wfe_h1a sched2_from_h1a oh1, if_pos (by decide), pathW_cons, pathW_nil, e,
    stepWt_oOH_of_pos hp, mul_one]
  unfold batchLaw
  rw [Finset.prod_singleton, if_pos (Finset.mem_singleton_self _), marg_oOH, condMarg_h1a_1]

/-- An empty block (allowed by `BlocksIn`, excluded by `IsSchedule`): (C3) still applies. -/
theorem blocksIn_empty_block : BlocksIn ([∅, {0}] : List (Finset (Fin 3))) (remaining ([] : History 3)) := by
  simp only [BlocksIn]
  decide

theorem C3_empty_block :
    ∑ x ∈ supp tOH, tOH.p x *
        Real.log (prefMass tOH (histAlong [∅, {0}] [] x) / pathW oOH [∅, {0}] [] x) =
      ∑ j ∈ range ([∅, ({0} : Finset (Fin 3))]).length, ∑ x ∈ supp tOH, tOH.p x *
        Real.log (prefMass tOH (histAt [∅, {0}] [] x (j + 1)) / prefMass tOH (histAt [∅, {0}] [] x j) /
          batchLaw oOH (histAt [∅, {0}] [] x j) (blk [∅, {0}] j)
            ((blk [∅, {0}] j).filter (fun i => x i = true))) :=
  chain_KL_decomp tOH oOH oOH_exact blocksIn_empty_block

/-! ## §3 The singleton schedule `[{0}, {1}, {2}]`: (C5) with `τ ≡ 0` gives `KL ≤ 0` -/

def U3 : List (Finset (Fin 3)) := [{0}, {1}, {2}]

theorem U3_sched : IsSchedule U3 (remaining ([] : History 3)) := by
  simp only [U3, IsSchedule]
  decide

theorem U3_blk_singleton : ∀ j < U3.length, ∃ c : Fin 3, blk U3 j = {c} := by decide

theorem KLx_tOH_U3_le : KLx tOH (schedLawE oOH U3 []) ≤ ((0 : ℝ) : WithTop ℝ) := by
  have hB := blocksIn_of_isSchedule U3_sched
  have hle := KLx_schedLawE_le tOH oOH oOH_exact U3_sched (fun _ => (0 : ℝ))
    (fun j hj h hreach hL => by
      obtain ⟨c, hc⟩ := U3_blk_singleton j hj
      obtain ⟨x, rfl⟩ := hreach
      have hwf := wfe_histAt wfe_nil_sp hB x j
      have hsub := blk_subset_remaining hB x j
      rw [hc] at hsub
      refine le_of_eq ?_
      rw [hc]
      exact blockTC_singleton tOH hwf (Finset.singleton_subset_iff.1 hsub))
  simpa using hle

/-- The same through the word form (`KLx_schedLawE_le_word`): the hypothesis is stated on `Fin |B_j| → Bool`. -/
theorem KLx_tOH_U3_le_word : KLx tOH (schedLawE oOH U3 []) ≤ ((0 : ℝ) : WithTop ℝ) := by
  have hB := blocksIn_of_isSchedule U3_sched
  have hle := KLx_schedLawE_le_word tOH oOH oOH_exact U3_sched (fun _ => (0 : ℝ))
    (fun j hj h hreach hL => by
      obtain ⟨c, hc⟩ := U3_blk_singleton j hj
      obtain ⟨x, rfl⟩ := hreach
      have hwf := wfe_histAt wfe_nil_sp hB x j
      have hsub := blk_subset_remaining hB x j
      rw [wordTC_blockWordLaw tOH hwf hsub]
      refine le_of_eq ?_
      rw [hc] at hsub ⊢
      exact blockTC_singleton tOH hwf (Finset.singleton_subset_iff.1 hsub))
  simpa using hle

/-! ## §4 The weighted oracle: `Exact` is discharged by `weighted_exact` -/

/-- (C6) for the weighted slice target and its exact oracle, every full schedule. -/
theorem weighted_chain (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {U : List (Finset (Fin n))} (hU : IsSchedule U (remaining ([] : History n))) :
    KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U []) =
      ((∑ j ∈ range U.length, ∑ h ∈ (supp (weightedTarget n k w hw hk)).image (fun x => histAt U [] x j),
          prefMass (weightedTarget n k w hw hk) h * blockTC (weightedTarget n k w hw hk) h (blk U j) : ℝ) :
        WithTop ℝ) :=
  KLx_schedLawE_chain _ _ (weighted_exact n k w hw hk) hU

/-- (C5) for the weighted slice target: per-step TC bounds at the legal reachable pasts bound the output KL. -/
theorem weighted_chain_le (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {U : List (Finset (Fin n))} (hU : IsSchedule U (remaining ([] : History n))) (τ : ℕ → ℝ)
    (hτ : ∀ j < U.length, ∀ h : History n, (∃ x, h = histAt U [] x j) → Legal k h →
      blockTC (weightedTarget n k w hw hk) h (blk U j) ≤ τ j) :
    KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U []) ≤
      ((∑ j ∈ range U.length, τ j : ℝ) : WithTop ℝ) :=
  KLx_schedLawE_le _ _ (weighted_exact n k w hw hk) hU τ hτ

/-- A concrete weighted case: `n = 3`, `k = 1`, `w = (2, 1, 1)`, schedule `[{0}, {1, 2}]`. -/
theorem weighted_chain_U2 :
    KLx (weightedTarget 3 1 ![2, 1, 1] (by intro i; fin_cases i <;> norm_num) (by norm_num))
        (schedLawE (weightedOracle 3 1 ![2, 1, 1]) U2 []) =
      ((∑ j ∈ range U2.length,
          ∑ h ∈ (supp (weightedTarget 3 1 ![2, 1, 1] (by intro i; fin_cases i <;> norm_num) (by norm_num))).image
            (fun x => histAt U2 [] x j),
          prefMass (weightedTarget 3 1 ![2, 1, 1] (by intro i; fin_cases i <;> norm_num) (by norm_num)) h *
            blockTC (weightedTarget 3 1 ![2, 1, 1] (by intro i; fin_cases i <;> norm_num) (by norm_num)) h
              (blk U2 j) : ℝ) : WithTop ℝ) :=
  weighted_chain 3 1 ![2, 1, 1] _ _ U2_sched

end A36W.Chain.LW7Examples

#print axioms A36W.Chain.LW7Examples.tOH_not_product
#print axioms A36W.Chain.LW7Examples.U2_SP1
#print axioms A36W.Chain.LW7Examples.U2_SP3
#print axioms A36W.Chain.LW7Examples.U2_SP4
#print axioms A36W.Chain.LW7Examples.U2_C3
#print axioms A36W.Chain.LW7Examples.KLx_tOH_U2
#print axioms A36W.Chain.LW7Examples.chain_tOH_U2
#print axioms A36W.Chain.LW7Examples.blockTC_h1a
#print axioms A36W.Chain.LW7Examples.entropy_form_h1a
#print axioms A36W.Chain.LW7Examples.wordTC_h1a
#print axioms A36W.Chain.LW7Examples.bernEnt_eq_AGF_binEnt
#print axioms A36W.Chain.LW7Examples.chain_tOH_U2_direct
#print axioms A36W.Chain.LW7Examples.blockTC_h1b
#print axioms A36W.Chain.LW7Examples.pathW_U4_111
#print axioms A36W.Chain.LW7Examples.schedLawE_U4_111
#print axioms A36W.Chain.LW7Examples.U4_SP2
#print axioms A36W.Chain.LW7Examples.KLx_tOH_U4
#print axioms A36W.Chain.LW7Examples.prefix_C3
#print axioms A36W.Chain.LW7Examples.prefix_C3_value
#print axioms A36W.Chain.LW7Examples.SP1_from_h1a
#print axioms A36W.Chain.LW7Examples.SP3_from_h1a
#print axioms A36W.Chain.LW7Examples.SP4_from_h1a
#print axioms A36W.Chain.LW7Examples.C3_empty_block
#print axioms A36W.Chain.LW7Examples.KLx_tOH_U3_le
#print axioms A36W.Chain.LW7Examples.KLx_tOH_U3_le_word
#print axioms A36W.Chain.LW7Examples.weighted_chain
#print axioms A36W.Chain.LW7Examples.weighted_chain_le
#print axioms A36W.Chain.LW7Examples.weighted_chain_U2


==> anc/formal_companion/lean/src/A36W/CountBridge.lean <==
/-
A36W.CountBridge -- W-23, the labelled bridge for App L §6.6, Lemma (one-block atom) (two-group
branch).  Namespace `A36W.CB`.  New file; no existing file is modified.

Specification: appendix_t1.tex of v7.0-PC6 (App L; sha256 cd80e13f…),
l.396–404: "Lemma (one-block atom).  On a homogeneous slice with `m` free coordinates and residual `j`, every count
policy drawing at the exact marginals succeeds with probability at least `A(j,m) := Pr(Bin(m,j/m) = j) ≥ 1/(m+1)`.
Proof.  Induction on `m` …"; paper_v1.tex l.463–464 (main text §5, the same lemma, "by induction over its rounds").
Coverage row W-23.

What was missing (TGRemarks §4 header, "NOT PROVED here"): A36W.TGRemarks proves the lemma for the COUNT process
`cpSucc` (`atom_le_cpSucc`, `inv_succ_le_cpSucc`) and the one-round fact `oracle_block_count_eq_killK`.  This file
proves the multi-round identification with the real sampler and derives the printed lemma for it.

Objects (all shared, nothing redefined): the weighted exact oracle `A36W.weightedOracle n k w` (Slice; the exact
conditional-marginal oracle of `weightedTarget`, `weighted_exact`), the shared library's labelled adaptive rules `A36RW.TreeE` with
their output law `TreeE.outBy` (V0 §2: fresh product draws at the oracle's marginals at legal histories, the
completion word at illegal ones, empty rounds allowed and charged) and structural hard cap `TreeE.capFrom`, the seeded
class `A36RW.PolicyE` with `PolicyE.outBy` and `CapEvery`, AGF's `Vset n k` (the slice), `size`, `quota`, `Legal`,
the shared library's binomial `binPMF`, and TGRemarks' count policies `pol : ℕ → ℕ → ℤ → ℕ`, `cpSucc`, `Completes`.

MAP (paper → Lean).  "A homogeneous slice with `m` free coordinates and residual `j`" is a well-formed history `h`
whose free set `remaining h` carries constant weight, `m = size h`, `j = quota k h`; "succeeds" is "completes with
output in the slice `Vset n k`", whose probability within `r` rounds is `Σ_{x ∈ Vset n k} T.outBy
(weightedOracle n k w) r h x` (the slice mass); `A(j,m) = binPMF m (j/m) j`.
* §1 `Realises w k pol T`: at every legal well-formed history with a nonempty constant-weight free set, the labelled
  rule `T` commits `pol t (size h) (quota k h)` free coordinates (all of them if fewer remain), `t = h.length` the
  number of rounds already executed; WHICH coordinates is unrestricted.  `realises_of_card_eq`: a rule committing
  exactly `pol …` coordinates (the task's literal form) realises `pol`.  `clampPol pol = min (pol t m j) m`.
* §2 **The bridge** (the task's multi-round identity).  `slice_mass_eq_cpSucc_clamp`: for every realisation, horizon
  `r` and well-formed `h` with constant weight on its free set, the slice mass equals
  `cpSucc (clampPol pol) h.length r (size h) (quota k h)` at legal `h` and `0` at illegal `h`; induction over rounds,
  the labelled → count step being the shared library's `agfv_sum_batchProb_powersetCard` and the row reindex
  `CapV2.agfv_apb_row_eq` (the fixed-profile model is LadderBridge's `slice_mass_eq_succCount`).
  `cpSucc_clampPol_eq`: `Completes pol` makes the clamp invisible.  Hence `slice_mass_eq_cpSucc`: under `Completes`,
  slice mass `= cpSucc pol h.length r (size h) (quota k h)`; `slice_mass_eq_cpSucc_of_fit`: the same with no
  `Completes` when every block fits (`pol t m j ≤ m`).
* §3 **The printed lemma for the real sampler**, `atom_le_slice_mass`: `A(j,m) ≤ s` and `1/(m+1) ≤ s` for the slice
  mass `s` of every labelled realisation of every count policy that completes within its rounds;
  `neg_log_slice_mass_le`: `0 < s` and `-ln s ≤ ln(m+1)` (l.404, l.517).  `atom_param_eq_marg`: the atom's parameter
  `j/m` is the oracle's parameter and the target's exact conditional marginal at every free coordinate.
* §4 Non-vacuity: `lowTree k pol` commits the lowest-indexed `pol …` free coordinates (`lowest`) and realises every
  count policy (`realises_lowTree`); `atom_le_lowTree` is the lemma for it; `adPol` (whole free set at a deterministic
  residual, one coordinate otherwise) is a genuinely adaptive instance, `completes_adPol`, `atom_le_adPol`.
  `fixed_profile_consistency`: for a fixed positive profile the bridge returns the shared library's `succCount`, through TGRemarks'
  `cpSucc_profPol`/`completes_profPol`.
* §5 Extensions beyond the printed class: `atom_le_slice_mass_tree`, `inv_succ_le_slice_mass_tree` — EVERY labelled
  adaptive rule `T` (block sizes and identities may depend on the whole labelled history, values included) that
  completes within `r` rounds on every compatible path (`T.capFrom`) has slice mass `≥ A(j,m) ≥ 1/(m+1)` from every
  legal homogeneous `h`; `atom_le_policy`: every seeded policy of the paper's class (`PolicyE`, arbitrary seed law)
  with `CapEvery r` on a homogeneous slice (constant weights) puts mass `≥ A(k,n) ≥ 1/(n+1)` on the slice.

HYPOTHESES are instance and class conditions only: positive weights, constant weight on the free set, well-formedness
and legality of the start history, the structural property `Realises` (or `capFrom` / `CapEvery`, hard caps of the
policy), TGRemarks' `Completes`, and for `slice_mass_eq_cpSucc_of_fit` that every block fits.  No hypothesis assumes
a KL, TC or success bound.
-/
import A36W.TGRemarks
import A36RW.Balanced.Converse

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.CB

open Finset AGF A36RW A36W.TGRem MeasureTheory

variable {n : ℕ}

/-! ## §1 Labelled realisations of a count policy -/

/-- The count policy `pol` with every block clamped to the free count, `min (pol t m j) m`. -/
def clampPol (pol : ℕ → ℕ → ℤ → ℕ) : ℕ → ℕ → ℤ → ℕ := fun t m j => min (pol t m j) m

/-- **`T` realises the count policy `pol` on constant-weight free sets.**  At every well-formed legal history with
at least one free coordinate whose free set carries constant weight, the labelled adaptive rule `T` commits a block
of `pol t (size h) (quota k h)` free coordinates (all of them if fewer remain), where `t = h.length` is the number of
rounds already executed (empty rounds included).  Which free coordinates form the block is unrestricted. -/
def Realises (w : Fin n → ℝ) (k : ℕ) (pol : ℕ → ℕ → ℤ → ℕ) (T : TreeE n) : Prop :=
  ∀ h : History n, WFE h → Legal k h → 1 ≤ size h →
    (∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) →
      (T.act h).card = min (pol h.length (size h) (quota k h)) (size h)

/-- A rule committing EXACTLY `pol t (size h) (quota k h)` free coordinates at every such history (the task's
literal form) realises `pol`: the block is a set of free coordinates, so then `pol … ≤ size h`. -/
theorem realises_of_card_eq {w : Fin n → ℝ} {k : ℕ} {pol : ℕ → ℕ → ℤ → ℕ} {T : TreeE n}
    (hT : ∀ h : History n, WFE h → Legal k h → 1 ≤ size h →
      (∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) →
        (T.act h).card = pol h.length (size h) (quota k h)) :
    Realises w k pol T := by
  intro h hwf hL hs hc
  have h1 := hT h hwf hL hs hc
  have h2 : (T.act h).card ≤ size h := Finset.card_le_card (T.act_sub h)
  rw [h1] at h2 ⊢
  exact (min_eq_left h2).symm

/-- A child's free set lies in the parent's, so constant weight on the free set is inherited. -/
theorem homog_cons {w : Fin n → ℝ} {h : History n}
    (hc : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) (s : Batch n) :
    ∀ i ∈ remaining (s :: h), ∀ j ∈ remaining (s :: h), w i = w j := by
  rw [remaining_cons]
  intro i hi j hj
  exact hc i (Finset.sdiff_subset hi) j (Finset.sdiff_subset hj)

/-- At a complete history the slice mass is `1` if the history is legal and `0` otherwise (every oracle, every
rule, every horizon). -/
theorem slice_mass_terminal (k : ℕ) (o : Oracle n) (T : TreeE n) (f : ℕ) {h : History n} (hs : size h = 0) :
    ∑ x ∈ Vset n k, T.outBy o f h x = if Legal k h then 1 else 0 := by
  classical
  simp only [Converse.outBy_of_size_zero_w2 o T f hs, Finset.sum_ite_eq]
  by_cases hL : Legal k h
  · rw [if_pos hL, if_pos ((Converse.outBits_mem_Vset_iff_w2 k h).2
      ((Converse.legal_iff_card_of_size_zero_w2 k hs).1 hL))]
  · rw [if_neg hL, if_neg (fun hm => hL ((Converse.legal_iff_card_of_size_zero_w2 k hs).2
      ((Converse.outBits_mem_Vset_iff_w2 k h).1 hm)))]

/-- **One round of a labelled rule under the weighted oracle** at a legal history with constant weight on its free
set: the slice mass is the frozen-product average (`batchProb`, every parameter `j/m`) of the children's slice
masses. -/
theorem slice_mass_step {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (T : TreeE n) (r : ℕ) {h : History n}
    (hc : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) (hL : Legal k h) (hs : size h ≠ 0) :
    ∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) (r + 1) h x
      = ∑ S ∈ (T.act h).powerset, batchProb k h (T.act h) S *
          ∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) r (⟨T.act h, S⟩ :: h) x := by
  simp only [Converse.outBy_step_w2 (weightedOracle n k w) T r hs]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl (fun S _ => ?_)
  rw [← Finset.mul_sum]
  unfold TreeE.stepW
  rw [if_pos (show (weightedOracle n k w).legal h from hL),
    LadderBridge.batchLaw_weighted_eq_batchProb hw hc hL (T.act_sub h)]

/-! ## §2 The bridge: labelled slice mass = count success -/

/-- **W-23 bridge, general form.**  Positive weights; `T` a labelled adaptive rule realising the count policy `pol`
on constant-weight free sets.  For every horizon `r` and every well-formed history `h` whose free set carries
constant weight, the probability that `T`, run on the real weighted oracle from `h`, completes within `r` rounds with
its output in the slice equals the count-side success of the clamped policy,
`cpSucc (clampPol pol) h.length r (size h) (quota k h)`, when `h` is legal, and `0` when it is not.  Induction over
rounds. -/
theorem slice_mass_eq_cpSucc_clamp {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {pol : ℕ → ℕ → ℤ → ℕ}
    {T : TreeE n} (hT : Realises w k pol T) :
    ∀ (r : ℕ) (h : History n), WFE h → (∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) →
      ∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) r h x =
        if Legal k h then cpSucc (clampPol pol) h.length r (size h) (quota k h) else 0 := by
  classical
  intro r
  induction r with
  | zero =>
    intro h _ _
    by_cases hs : size h = 0
    · rw [slice_mass_terminal k _ T 0 hs]
      by_cases hL : Legal k h
      · have hq : quota k h = 0 := by
          have h0 := hL.1
          have h1 := hL.2
          rw [hs] at h1
          omega
        rw [if_pos hL, if_pos hL, hs, hq, cpSucc_zero, if_pos rfl]
      · rw [if_neg hL, if_neg hL]
    · simp only [Converse.outBy_zero_of_size_ne_w2 _ T hs, Finset.sum_const_zero]
      obtain ⟨m, hm⟩ : ∃ m, size h = m + 1 := ⟨size h - 1, by omega⟩
      rw [hm]
      split_ifs
      · rfl
      · rfl
  | succ r ih =>
    intro h hwf hc
    by_cases hL : Legal k h
    swap
    · rw [if_neg hL]
      exact Converse.sum_Vset_outBy_eq_zero_of_not_legal k _ T (r + 1) h hL
    rw [if_pos hL]
    by_cases hs : size h = 0
    · have hq : quota k h = 0 := by
        have h0 := hL.1
        have h1 := hL.2
        rw [hs] at h1
        omega
      rw [slice_mass_terminal k _ T (r + 1) hs, if_pos hL, hs, hq, cpSucc_zero, if_pos rfl]
    obtain ⟨m, hm⟩ : ∃ m, size h = m + 1 := ⟨size h - 1, by omega⟩
    have hb : (T.act h).card = clampPol pol h.length (size h) (quota k h) := hT h hwf hL (by omega) hc
    rw [slice_mass_step hw T r hc hL hs]
    -- the children, through the induction hypothesis
    have hchild : ∀ S ∈ (T.act h).powerset,
        batchProb k h (T.act h) S *
            ∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) r (⟨T.act h, S⟩ :: h) x
          = batchProb k h (T.act h) S *
            (if (0 ≤ quota k h - (S.card : ℤ) ∧
                quota k h - (S.card : ℤ) ≤ ((size h - (T.act h).card : ℕ) : ℤ))
              then cpSucc (clampPol pol) (h.length + 1) r (size h - (T.act h).card) (quota k h - (S.card : ℤ))
              else 0) := by
      intro S hS
      have hSB : S ⊆ T.act h := Finset.mem_powerset.1 hS
      have hwf' : WFE ((⟨T.act h, S⟩ : Batch n) :: h) := Converse.wfe_child_w2 T hwf hSB
      have hsc : size ((⟨T.act h, S⟩ : Batch n) :: h) + (T.act h).card = size h := size_cons (T.act_sub h)
      have hszc : size ((⟨T.act h, S⟩ : Batch n) :: h) = size h - (T.act h).card := by omega
      have hqc : quota k ((⟨T.act h, S⟩ : Batch n) :: h) = quota k h - (S.card : ℤ) :=
        Converse.quota_cons_eq_wfe_w2 k hwf (T.act_sub h) hSB
      have hlen : ((⟨T.act h, S⟩ : Batch n) :: h).length = h.length + 1 := rfl
      rw [ih _ hwf' (homog_cons hc _), hlen, hszc, hqc]
      by_cases hLc : Legal k ((⟨T.act h, S⟩ : Batch n) :: h)
      · have hmem : (0 ≤ quota k h - (S.card : ℤ) ∧
            quota k h - (S.card : ℤ) ≤ ((size h - (T.act h).card : ℕ) : ℤ)) := by
          have h1 := hLc.1
          have h2 := hLc.2
          rw [hqc] at h1
          rw [hqc, hszc] at h2
          exact ⟨h1, h2⟩
        rw [if_pos hLc, if_pos hmem]
      · have hbad : ¬ (0 ≤ quota k h - (S.card : ℤ) ∧
            quota k h - (S.card : ℤ) ≤ ((size h - (T.act h).card : ℕ) : ℤ)) := fun hcnd =>
          hLc ⟨by rw [hqc]; exact hcnd.1, by rw [hqc, hszc]; exact hcnd.2⟩
        rw [if_neg hLc, if_neg hbad]
    rw [Finset.sum_congr rfl hchild]
    -- group the words by their number of ones (the labelled → count step)
    have hstep2 : ∑ S ∈ (T.act h).powerset, batchProb k h (T.act h) S *
          (if (0 ≤ quota k h - (S.card : ℤ) ∧
                quota k h - (S.card : ℤ) ≤ ((size h - (T.act h).card : ℕ) : ℤ))
            then cpSucc (clampPol pol) (h.length + 1) r (size h - (T.act h).card) (quota k h - (S.card : ℤ))
            else 0)
        = ∑ a ∈ Finset.Icc (0 : ℤ) (((T.act h).card : ℕ) : ℤ),
            binPMF (T.act h).card (ratio k h) a *
              (if (0 ≤ quota k h - a ∧ quota k h - a ≤ ((size h - (T.act h).card : ℕ) : ℤ))
                then cpSucc (clampPol pol) (h.length + 1) r (size h - (T.act h).card) (quota k h - a)
                else 0) := by
      rw [agfv_sum_powerset_by_card,
        ← agfv_sum_range_eq_Icc
          (fun a : ℤ => binPMF (T.act h).card (ratio k h) a *
            (if (0 ≤ quota k h - a ∧ quota k h - a ≤ ((size h - (T.act h).card : ℕ) : ℤ))
              then cpSucc (clampPol pol) (h.length + 1) r (size h - (T.act h).card) (quota k h - a)
              else 0))]
      refine Finset.sum_congr rfl (fun a _ => ?_)
      have hin : ∀ S ∈ (T.act h).powersetCard a,
          batchProb k h (T.act h) S *
              (if (0 ≤ quota k h - (S.card : ℤ) ∧
                    quota k h - (S.card : ℤ) ≤ ((size h - (T.act h).card : ℕ) : ℤ))
                then cpSucc (clampPol pol) (h.length + 1) r (size h - (T.act h).card)
                  (quota k h - (S.card : ℤ))
                else 0)
            = batchProb k h (T.act h) S *
              (if (0 ≤ quota k h - (a : ℤ) ∧
                    quota k h - (a : ℤ) ≤ ((size h - (T.act h).card : ℕ) : ℤ))
                then cpSucc (clampPol pol) (h.length + 1) r (size h - (T.act h).card) (quota k h - (a : ℤ))
                else 0) := by
        intro S hS
        rw [Finset.mem_powersetCard] at hS
        rw [hS.2]
      rw [Finset.sum_congr rfl hin, ← Finset.sum_mul, agfv_sum_batchProb_powersetCard k h (T.act h) a]
    rw [hstep2, CapV2.agfv_apb_row_eq (size h) (T.act h).card (quota k h) (ratio k h)
      (fun jp => cpSucc (clampPol pol) (h.length + 1) r (size h - (T.act h).card) jp)]
    -- the count side, one round
    have hb' : clampPol pol h.length (m + 1) (quota k h) = (T.act h).card := by rw [← hm]; exact hb.symm
    rw [hm, cpSucc_succ, hb']
    refine Finset.sum_congr rfl (fun jp _ => ?_)
    unfold killK ratio
    rw [hm]

/-- **Clamping is invisible to a completing count policy**: if `pol` completes within `r` rounds from `(m, j)` at
round `t` (so every block it draws on a positive-probability path fits), then `cpSucc (clampPol pol) = cpSucc pol`
there. -/
theorem cpSucc_clampPol_eq (pol : ℕ → ℕ → ℤ → ℕ) :
    ∀ (r t m : ℕ) (j : ℤ), Completes pol t r m j → cpSucc (clampPol pol) t r m j = cpSucc pol t r m j := by
  intro r
  induction r with
  | zero =>
    intro t m j _
    cases m with
    | zero => rw [cpSucc_zero, cpSucc_zero]
    | succ m => rfl
  | succ r ih =>
    intro t m j hC
    cases m with
    | zero => rw [cpSucc_zero, cpSucc_zero]
    | succ m =>
      obtain ⟨hb, hch⟩ := (completes_succ_iff pol t r m j).1 hC
      have hcl : clampPol pol t (m + 1) j = pol t (m + 1) j := min_eq_left hb
      rw [cpSucc_succ, cpSucc_succ, hcl]
      refine Finset.sum_congr rfl (fun jp hjp => ?_)
      by_cases hk : killK (m + 1) (pol t (m + 1) j) j jp = 0
      · rw [hk, zero_mul, zero_mul]
      · rw [ih (t + 1) (m + 1 - pol t (m + 1) j) jp (hch jp hjp hk)]

/-- **W-23 bridge (the task's multi-round identity).**  Positive weights; `T` a labelled adaptive rule realising the
count policy `pol` on constant-weight free sets; `h` a legal well-formed history whose free set carries constant
weight; `pol` completes within `r` rounds from `h`'s count state.  Then the probability that `T`, run on the real
weighted oracle from `h`, completes within `r` rounds with output in the slice is exactly
`cpSucc pol h.length r (size h) (quota k h)`. -/
theorem slice_mass_eq_cpSucc {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {pol : ℕ → ℕ → ℤ → ℕ}
    {T : TreeE n} (hT : Realises w k pol T) (r : ℕ) {h : History n} (hwf : WFE h)
    (hc : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) (hL : Legal k h)
    (hC : Completes pol h.length r (size h) (quota k h)) :
    ∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) r h x = cpSucc pol h.length r (size h) (quota k h) := by
  rw [slice_mass_eq_cpSucc_clamp hw hT r h hwf hc, if_pos hL, cpSucc_clampPol_eq pol r _ _ _ hC]

/-- **The bridge without `Completes`** when every block of the count policy fits (`pol t m j ≤ m`): the slice mass is
`cpSucc pol …` at legal `h` and `0` at illegal `h`. -/
theorem slice_mass_eq_cpSucc_of_fit {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {pol : ℕ → ℕ → ℤ → ℕ}
    (hfit : ∀ (t m : ℕ) (j : ℤ), pol t m j ≤ m) {T : TreeE n} (hT : Realises w k pol T) (r : ℕ)
    {h : History n} (hwf : WFE h) (hc : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) :
    ∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) r h x =
      if Legal k h then cpSucc pol h.length r (size h) (quota k h) else 0 := by
  have hcl : clampPol pol = pol := by
    funext t m j
    exact min_eq_left (hfit t m j)
  rw [slice_mass_eq_cpSucc_clamp hw hT r h hwf hc, hcl]

/-! ## §3 The printed lemma for the real sampler -/

/-- **App L §6.6, Lemma (one-block atom), for the real sampler.**  On a homogeneous slice (a well-formed legal
history `h` whose free set carries constant weight) with `m = size h` free coordinates and residual `j = quota k h`,
every count policy `pol` that completes within its `r` rounds (`Completes`), executed by any labelled adaptive rule
`T` realising it on the real weighted oracle, succeeds (completes within `r` rounds with output in the slice) with
probability at least `A(j,m) = Pr(Bin(m, j/m) = j)`, and at least `1/(m+1)`. -/
theorem atom_le_slice_mass {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {pol : ℕ → ℕ → ℤ → ℕ}
    {T : TreeE n} (hT : Realises w k pol T) (r : ℕ) {h : History n} (hwf : WFE h)
    (hc : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) (hL : Legal k h)
    (hC : Completes pol h.length r (size h) (quota k h)) :
    binPMF (size h) ((quota k h : ℝ) / (size h : ℝ)) (quota k h) ≤
        ∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) r h x ∧
      1 / ((size h : ℝ) + 1) ≤ ∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) r h x := by
  rw [slice_mass_eq_cpSucc hw hT r hwf hc hL hC]
  exact ⟨atom_le_cpSucc pol r h.length (size h) (quota k h) hC hL.1 hL.2,
    inv_succ_le_cpSucc pol r h.length (size h) (quota k h) hC hL.1 hL.2⟩

/-- **The all-quota bound for the real sampler** (App L l.404, l.517): the success `s` of a completing count policy
realised on the real oracle is positive and `-ln s ≤ ln(m+1)`. -/
theorem neg_log_slice_mass_le {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {pol : ℕ → ℕ → ℤ → ℕ}
    {T : TreeE n} (hT : Realises w k pol T) (r : ℕ) {h : History n} (hwf : WFE h)
    (hc : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) (hL : Legal k h)
    (hC : Completes pol h.length r (size h) (quota k h)) :
    0 < ∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) r h x ∧
      -Real.log (∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) r h x) ≤ Real.log ((size h : ℝ) + 1) := by
  rw [slice_mass_eq_cpSucc hw hT r hwf hc hL hC]
  exact neg_log_cpSucc_le pol r h.length (size h) (quota k h) hC hL.1 hL.2

/-- **"drawing at the exact marginals"**: the atom's parameter `j/m` is the real oracle's parameter at every free
coordinate of a legal well-formed history with constant weight on its free set, and that parameter is the weighted
target's exact conditional marginal there (`weighted_exact`). -/
theorem atom_param_eq_marg {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {h : History n}
    (hwf : WFE h) (hc : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) (hL : Legal k h) {i : Fin n}
    (hi : i ∈ remaining h) :
    (weightedOracle n k w).marg h i = (quota k h : ℝ) / (size h : ℝ) ∧
      condMarg (weightedTarget n k w hw hk) h i = (quota k h : ℝ) / (size h : ℝ) := by
  have h1 : (weightedOracle n k w).marg h i = (quota k h : ℝ) / (size h : ℝ) :=
    LadderBridge.weightedOracle_marg_eq_ratio hw hc hL hi
  refine ⟨h1, ?_⟩
  rw [← (weighted_exact n k w hw hk).2 h hwf hL i hi]
  exact h1

/-! ## §4 Non-vacuity: the lowest-indexed realisation, and fixed profiles -/

/-- The `b` lowest-indexed elements of `s` (all of `s` when `b ≥ |s|`). -/
def lowest (s : Finset (Fin n)) (b : ℕ) : Finset (Fin n) := ((s.sort (· ≤ ·)).take b).toFinset

theorem lowest_subset (s : Finset (Fin n)) (b : ℕ) : lowest s b ⊆ s := by
  intro i hi
  unfold lowest at hi
  rw [List.mem_toFinset] at hi
  exact (Finset.mem_sort (· ≤ ·)).1 (List.mem_of_mem_take hi)

theorem card_lowest (s : Finset (Fin n)) (b : ℕ) : (lowest s b).card = min b s.card := by
  unfold lowest
  rw [List.toFinset_card_of_nodup ((Finset.sort_nodup s (· ≤ ·)).sublist (List.take_sublist _ _)),
    List.length_take, Finset.length_sort]

/-- **The lowest-indexed labelled realisation of a count policy**: at every history commit the lowest-indexed
`pol t (size h) (quota k h)` free coordinates (`t = h.length`; all of them if fewer remain); the completion word at
illegal histories is empty. -/
def lowTree (k : ℕ) (pol : ℕ → ℕ → ℤ → ℕ) : TreeE n where
  act h := lowest (remaining h) (pol h.length (size h) (quota k h))
  fill _ := ∅
  act_sub _ := lowest_subset _ _
  fill_sub _ := Finset.empty_subset _

/-- `lowTree k pol` realises `pol`, for every weight vector and every count policy. -/
theorem realises_lowTree (w : Fin n → ℝ) (k : ℕ) (pol : ℕ → ℕ → ℤ → ℕ) : Realises w k pol (lowTree k pol) := by
  intro h _ _ _ _
  show (lowest (remaining h) (pol h.length (size h) (quota k h))).card = _
  rw [card_lowest]
  rfl

/-- **The printed lemma for the lowest-indexed realisation**: every count policy that completes within its `r`
rounds, executed by `lowTree` on the real weighted oracle from a legal homogeneous history, succeeds with probability
at least `A(j,m)` and at least `1/(m+1)`. -/
theorem atom_le_lowTree {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (pol : ℕ → ℕ → ℤ → ℕ) (r : ℕ)
    {h : History n} (hwf : WFE h) (hc : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) (hL : Legal k h)
    (hC : Completes pol h.length r (size h) (quota k h)) :
    binPMF (size h) ((quota k h : ℝ) / (size h : ℝ)) (quota k h) ≤
        ∑ x ∈ Vset n k, (lowTree k pol).outBy (weightedOracle n k w) r h x ∧
      1 / ((size h : ℝ) + 1) ≤ ∑ x ∈ Vset n k, (lowTree k pol).outBy (weightedOracle n k w) r h x :=
  atom_le_slice_mass hw (realises_lowTree w k pol) r hwf hc hL hC

/-- A genuinely adaptive count policy (non-vacuity of the adaptive class): commit the whole free set when the
residual is deterministic (`j ∈ {0, m}`), and one coordinate otherwise. -/
def adPol : ℕ → ℕ → ℤ → ℕ := fun _ m j => if j = 0 ∨ j = (m : ℤ) then m else 1

/-- `adPol` completes within `r` rounds from `(m, j)` whenever `m ≤ r` (TGRemarks' `completes_of_pos`). -/
theorem completes_adPol (r t m : ℕ) (j : ℤ) (hm : m ≤ r) : Completes adPol t r m j :=
  completes_of_pos adPol (fun t m j hm1 => by unfold adPol; split_ifs <;> omega) r t m j hm

/-- **The printed lemma for an adaptive count policy, on the real sampler**: `lowTree k adPol`, run for `size h`
rounds on the real weighted oracle from a legal homogeneous history, succeeds with probability at least `A(j,m)`
and at least `1/(m+1)`. -/
theorem atom_le_adPol {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n} (hwf : WFE h)
    (hc : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) (hL : Legal k h) :
    binPMF (size h) ((quota k h : ℝ) / (size h : ℝ)) (quota k h) ≤
        ∑ x ∈ Vset n k, (lowTree k adPol).outBy (weightedOracle n k w) (size h) h x ∧
      1 / ((size h : ℝ) + 1) ≤ ∑ x ∈ Vset n k, (lowTree k adPol).outBy (weightedOracle n k w) (size h) h x :=
  atom_le_lowTree hw adPol (size h) hwf hc hL (completes_adPol _ _ _ _ le_rfl)

/-- **Consistency with the fixed-profile bridge**: on a homogeneous slice (constant weights) from the root, the
lowest-indexed realisation of a positive profile `bs` with `Σ bs = n` (TGRemarks' `profPol bs`) has slice mass
`succCount n k bs` — the shared library's count success, the value LadderBridge's `slice_mass_eq_succCount` gives for every labelled
schedule with that profile. -/
theorem fixed_profile_consistency {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hconst : ∀ i j, w i = w j)
    (hk : k ≤ n) (bs : List ℕ) (hpos : ∀ b ∈ bs, 1 ≤ b) (hsum : bs.sum = n) :
    ∑ x ∈ Vset n k, (lowTree k (profPol bs)).outBy (weightedOracle n k w) bs.length [] x =
      succCount n (k : ℤ) bs := by
  have hL : Legal k ([] : History n) := by
    unfold Legal
    rw [quota_nil, size_nil]
    exact ⟨by omega, by exact_mod_cast hk⟩
  have hC : Completes (profPol bs) ([] : History n).length bs.length (size ([] : History n))
      (quota k ([] : History n)) := by
    rw [show ([] : History n).length = 0 from rfl, size_nil, quota_nil]
    exact completes_profPol bs bs 0 List.drop_zero hpos n (k : ℤ) hsum
  rw [slice_mass_eq_cpSucc hw (realises_lowTree w k (profPol bs)) bs.length (show WFE ([] : History n) from trivial)
    (fun i _ j _ => hconst i j) hL hC]
  rw [show ([] : History n).length = 0 from rfl, size_nil, quota_nil]
  exact cpSucc_profPol bs bs 0 List.drop_zero hpos n (k : ℤ) hsum

/-! ## §5 Extensions: every labelled adaptive rule, and the seeded class -/

/-- **The one-block atom for EVERY labelled adaptive rule** (an extension of the printed class: the block's size and
its identity may depend on the whole labelled history, committed values included).  Positive weights; `h` a legal
well-formed history whose free set carries constant weight; `T` completes within `r` rounds on every compatible path
from `h` (`T.capFrom`, V0's structural hard cap).  Then the slice mass is at least `A(j,m) = Pr(Bin(m, j/m) = j)`,
`m = size h`, `j = quota k h`.  The printed proof's induction, run at the labelled level. -/
theorem atom_le_slice_mass_tree {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (T : TreeE n) :
    ∀ (r : ℕ) (h : History n), WFE h → (∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) → Legal k h →
      T.capFrom (weightedOracle n k w) r h →
      binPMF (size h) ((quota k h : ℝ) / (size h : ℝ)) (quota k h) ≤
        ∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) r h x := by
  classical
  have hmu := margUnit_weightedOracle (k := k) (fun i => (hw i).le)
  -- the terminal case, shared by both horizons
  have hterm : ∀ (f : ℕ) (h : History n), Legal k h → size h = 0 →
      binPMF (size h) ((quota k h : ℝ) / (size h : ℝ)) (quota k h) ≤
        ∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) f h x := by
    intro f h hL hs
    have hq : quota k h = 0 := by
      have h0 := hL.1
      have h1 := hL.2
      rw [hs] at h1
      omega
    rw [slice_mass_terminal k _ T f hs, if_pos hL, hs, hq, binPMF_zero_size]
    simp
  intro r
  induction r with
  | zero =>
    intro h _ _ hL hcap
    exact hterm 0 h hL hcap
  | succ r ih =>
    intro h hwf hc hL hcap
    by_cases hs : size h = 0
    · exact hterm (r + 1) h hL hs
    have hcap' : ∀ S ∈ (T.act h).powerset, ((weightedOracle n k w).legal h ∨ S = T.fill h) →
        T.capFrom (weightedOracle n k w) r (⟨T.act h, S⟩ :: h) := by
      rcases (show size h = 0 ∨ ∀ S ∈ (T.act h).powerset, ((weightedOracle n k w).legal h ∨ S = T.fill h) →
          T.capFrom (weightedOracle n k w) r (⟨T.act h, S⟩ :: h) from hcap) with h0 | h1
      · exact absurd h0 hs
      · exact h1
    have hMpos : 0 < size h := Nat.pos_of_ne_zero hs
    obtain ⟨hp0, hp1⟩ := ratio_mem_Icc k hL hMpos
    have hbM : (T.act h).card ≤ size h := Finset.card_le_card (T.act_sub h)
    rw [slice_mass_step hw T r hc hL hs]
    -- lower-bound each child by the binomial mass of its residual at the PARENT's parameter
    have hterm2 : ∀ S ∈ (T.act h).powerset,
        batchProb k h (T.act h) S * binPMF (size h - (T.act h).card) (ratio k h) (quota k h - (S.card : ℤ)) ≤
          batchProb k h (T.act h) S *
            ∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) r (⟨T.act h, S⟩ :: h) x := by
      intro S hS
      have hSB : S ⊆ T.act h := Finset.mem_powerset.1 hS
      have hwf' : WFE ((⟨T.act h, S⟩ : Batch n) :: h) := Converse.wfe_child_w2 T hwf hSB
      have hsc : size ((⟨T.act h, S⟩ : Batch n) :: h) + (T.act h).card = size h := size_cons (T.act_sub h)
      have hszc : size ((⟨T.act h, S⟩ : Batch n) :: h) = size h - (T.act h).card := by omega
      have hqc : quota k ((⟨T.act h, S⟩ : Batch n) :: h) = quota k h - (S.card : ℤ) :=
        Converse.quota_cons_eq_wfe_w2 k hwf (T.act_sub h) hSB
      refine mul_le_mul_of_nonneg_left ?_ (batchProb_nonneg k h (T.act h) S hp0 hp1)
      by_cases hLc : Legal k ((⟨T.act h, S⟩ : Batch n) :: h)
      · have hih := ih _ hwf' (homog_cons hc _) hLc (hcap' S hS (Or.inl hL))
        rw [hszc, hqc] at hih
        have hz0 : 0 ≤ quota k h - (S.card : ℤ) := by rw [← hqc]; exact hLc.1
        have hzb : quota k h - (S.card : ℤ) ≤ ((size h - (T.act h).card : ℕ) : ℤ) := by
          rw [← hqc, ← hszc]; exact hLc.2
        exact (OneBlockAtom.binPMF_le_binPMF_mle hp0 hp1 hz0 hzb).trans hih
      · have hzero : binPMF (size h - (T.act h).card) (ratio k h) (quota k h - (S.card : ℤ)) = 0 := by
          have hbad : ¬ (0 ≤ quota k h - (S.card : ℤ) ∧
              quota k h - (S.card : ℤ) ≤ ((size h - (T.act h).card : ℕ) : ℤ)) := fun hcnd =>
            hLc ⟨by rw [hqc]; exact hcnd.1, by rw [hqc, hszc]; exact hcnd.2⟩
          rcases not_and_or.1 hbad with h1 | h1
          · exact binPMF_of_neg (lt_of_not_ge h1)
          · exact binPMF_of_gt (lt_of_not_ge h1)
        rw [hzero]
        exact Finset.sum_nonneg (fun x _ => Converse.outBy_nonneg _ hmu T r _ hwf' x)
    refine le_trans (le_of_eq ?_) (Finset.sum_le_sum hterm2)
    -- `Σ_S Bin-word(S) Bin(m - b, p)(j - |S|) = Σ_a Bin(b,p)(a) Bin(m - b,p)(j - a) = Bin(m,p)(j)`
    have hconv := OneBlockAtom.mom_binPMF_conv (size h - (T.act h).card) (ratio k h) (T.act h).card (quota k h)
    rw [show (T.act h).card + (size h - (T.act h).card) = size h by omega] at hconv
    unfold agfv_c08s_mom at hconv
    rw [← agfv_sum_range_eq_Icc
      (fun a : ℤ => binPMF (T.act h).card (ratio k h) a *
        binPMF (size h - (T.act h).card) (ratio k h) (quota k h - a))] at hconv
    have hin : ∀ a : ℕ, ∀ S ∈ (T.act h).powersetCard a,
        batchProb k h (T.act h) S * binPMF (size h - (T.act h).card) (ratio k h) (quota k h - (S.card : ℤ))
          = batchProb k h (T.act h) S * binPMF (size h - (T.act h).card) (ratio k h) (quota k h - (a : ℤ)) := by
      intro a S hS
      rw [Finset.mem_powersetCard] at hS
      rw [hS.2]
    rw [agfv_sum_powerset_by_card]
    change binPMF (size h) (ratio k h) (quota k h) = _
    rw [← hconv]
    refine Finset.sum_congr rfl (fun a _ => ?_)
    rw [Finset.sum_congr rfl (hin a), ← Finset.sum_mul, agfv_sum_batchProb_powersetCard k h (T.act h) a]

/-- `A(j,m) ≥ 1/(m+1)` for every labelled adaptive rule completing within its rounds (the extension). -/
theorem inv_succ_le_slice_mass_tree {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (T : TreeE n) (r : ℕ)
    {h : History n} (hwf : WFE h) (hc : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) (hL : Legal k h)
    (hcap : T.capFrom (weightedOracle n k w) r h) :
    1 / ((size h : ℝ) + 1) ≤ ∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) r h x :=
  (OneBlockAtom.inv_succ_le_atom (size h) (quota k h) hL.1 hL.2).trans
    (atom_le_slice_mass_tree hw T r h hwf hc hL hcap)

/-- **The seeded class on a homogeneous slice** (the extension at the root): constant positive weights, `k ≤ n`, and
any seeded policy `σ` (arbitrary seed law) with the structural hard cap `CapEvery r` on the real weighted oracle.
Then `σ` puts mass at least `A(k,n) = Pr(Bin(n, k/n) = k)`, and at least `1/(n+1)`, on the slice. -/
theorem atom_le_policy {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hconst : ∀ i j, w i = w j) (hk : k ≤ n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) {r : ℕ}
    (hcap : σ.CapEvery (weightedOracle n k w) r) :
    binPMF n ((k : ℝ) / (n : ℝ)) (k : ℤ) ≤ ∑ x ∈ Vset n k, σ.outBy (weightedOracle n k w) r x ∧
      1 / ((n : ℝ) + 1) ≤ ∑ x ∈ Vset n k, σ.outBy (weightedOracle n k w) r x := by
  have hP := σ.isProb
  have hL : Legal k ([] : History n) := by
    unfold Legal
    rw [quota_nil, size_nil]
    exact ⟨by omega, by exact_mod_cast hk⟩
  have hA : ∀ ω, binPMF n ((k : ℝ) / (n : ℝ)) (k : ℤ) ≤
      ∑ x ∈ Vset n k, (σ.tree ω).outBy (weightedOracle n k w) r [] x := by
    intro ω
    have h1 := atom_le_slice_mass_tree hw (σ.tree ω) r [] trivial (fun i _ j _ => hconst i j) hL (hcap ω)
    rw [size_nil, quota_nil, Int.cast_natCast] at h1
    exact h1
  have hmain : binPMF n ((k : ℝ) / (n : ℝ)) (k : ℤ) ≤ ∑ x ∈ Vset n k, σ.outBy (weightedOracle n k w) r x := by
    unfold PolicyE.outBy
    rw [← integral_finsetSum _ (fun x _ => Converse.integrable_outBy _ σ r [] x)]
    calc binPMF n ((k : ℝ) / (n : ℝ)) (k : ℤ) = ∫ _ω, binPMF n ((k : ℝ) / (n : ℝ)) (k : ℤ) ∂σ.P := by
          simp
      _ ≤ ∫ ω, ∑ x ∈ Vset n k, (σ.tree ω).outBy (weightedOracle n k w) r [] x ∂σ.P :=
          integral_mono (integrable_const _)
            (integrable_finsetSum _ (fun x _ => Converse.integrable_outBy _ σ r [] x)) hA
  refine ⟨hmain, le_trans ?_ hmain⟩
  have h2 := OneBlockAtom.inv_succ_le_atom n (k : ℤ) (by omega) (by exact_mod_cast hk)
  rw [Int.cast_natCast] at h2
  exact h2

end A36W.CB

#check @A36W.CB.slice_mass_eq_cpSucc_clamp
#check @A36W.CB.cpSucc_clampPol_eq
#check @A36W.CB.slice_mass_eq_cpSucc
#check @A36W.CB.slice_mass_eq_cpSucc_of_fit
#check @A36W.CB.atom_le_slice_mass
#check @A36W.CB.neg_log_slice_mass_le
#check @A36W.CB.atom_param_eq_marg
#check @A36W.CB.realises_of_card_eq
#check @A36W.CB.realises_lowTree
#check @A36W.CB.atom_le_lowTree
#check @A36W.CB.completes_adPol
#check @A36W.CB.atom_le_adPol
#check @A36W.CB.fixed_profile_consistency
#check @A36W.CB.atom_le_slice_mass_tree
#check @A36W.CB.inv_succ_le_slice_mass_tree
#check @A36W.CB.atom_le_policy

#print axioms A36W.CB.slice_mass_eq_cpSucc_clamp
#print axioms A36W.CB.cpSucc_clampPol_eq
#print axioms A36W.CB.slice_mass_eq_cpSucc
#print axioms A36W.CB.slice_mass_eq_cpSucc_of_fit
#print axioms A36W.CB.atom_le_slice_mass
#print axioms A36W.CB.neg_log_slice_mass_le
#print axioms A36W.CB.atom_param_eq_marg
#print axioms A36W.CB.realises_of_card_eq
#print axioms A36W.CB.realises_lowTree
#print axioms A36W.CB.atom_le_lowTree
#print axioms A36W.CB.completes_adPol
#print axioms A36W.CB.atom_le_adPol
#print axioms A36W.CB.fixed_profile_consistency
#print axioms A36W.CB.atom_le_slice_mass_tree
#print axioms A36W.CB.inv_succ_le_slice_mass_tree
#print axioms A36W.CB.atom_le_policy


==> anc/formal_companion/lean/src/A36W/Envelope.lean <==
import Mathlib

/-!
# A36W.Envelope — the envelope induction (abstract finite Bellman system)

A state type `S` with a natural potential `pot : S → ℕ` and a predicate `completed`; for each state
a finite set of actions containing a distinguished *empty* action (so the set is nonempty); each
action has a substochastic finitely supported kernel (mass `≤ 1`, the missing mass is killed).
Legality of children is carried by the kernel: illegal children are simply not in the support
(their mass is killed).  The empty action is required to return the state itself with probability
*at most* one (`empty_kernel_le`); the setting's "probability exactly one" is the special case
`empty_kernel_le_of_eq` / `empty_kernel_le_of_dirac`, and the relaxation also admits states where
the empty action is killed.

  `G 0 s = [completed s]`,   `G (r+1) s = max_{a ∈ acts s} Σ_c K s a c · G r c`.

Under
* (H1) `G 1 s ≤ min{1, 2Λ (d(s)+1)^{-1/2}}`,
* (H2) for every nonempty action, `Σ_c K s a c (d(c)+1)^{-1/2} ≤ 12Λ (d(s)+1)^{-1/4}`,

we prove for every `r ≥ 1` that `G r s ≤ min{1, A_r (d(s)+1)^{-2^{-r}}}` with
`A_r = 2Λ (12Λ)^{2 - 2^{2-r}} ≤ 288 Λ³` (`envelope_bound`, `envelope_bound_288`, `envA_le`).
Ingredients: the power-mean step `power_mean_step` (from `sum_mul_rpow_le_rpow_sum`), the
recursion `envA_succ'` (`A_{r+1} = A_r (12Λ)^{2^{1-r}}`), and, for the empty action, `envA_mono`
and `envelope_mono` (`A_{r+1} ≥ A_r` and the smaller exponent).  (H3), `0 ≤ G ≤ 1`, is not
assumed: it is proved from substochasticity (`G_nonneg`, `G_le_one`).  The closed form fails at
`r = 0`: `A_0 = 1/(72Λ)` and the bound is `< 1 = G 0 s` on a completed state
(`envelope_fails_at_zero`).
-/

noncomputable section

open Finset Real

namespace A36W.Envelope

/-! ## Weighted Jensen for a substochastic weight -/

/-- For weights `w ≥ 0` of total mass `≤ 1`, values `z ≥ 0` and `0 < q ≤ 1`:
`Σ w z^q ≤ (Σ w z)^q` (weighted Hölder plus the mass deficit). -/
theorem sum_mul_rpow_le_rpow_sum {ι : Type*} (s : Finset ι) (w z : ι → ℝ)
    (hw : ∀ i ∈ s, 0 ≤ w i) (hW : ∑ i ∈ s, w i ≤ 1) (hz : ∀ i ∈ s, 0 ≤ z i)
    {q : ℝ} (hq0 : 0 < q) (hq1 : q ≤ 1) :
    ∑ i ∈ s, w i * z i ^ q ≤ (∑ i ∈ s, w i * z i) ^ q := by
  have hp : 1 ≤ q⁻¹ := (one_le_inv₀ hq0).mpr hq1
  have H := Real.inner_le_weight_mul_Lp_of_nonneg s hp (fun i => max (w i) 0)
    (fun i => (max (z i) 0) ^ q) (fun i => le_max_right _ _)
    (fun i => Real.rpow_nonneg (le_max_right _ _) _)
  rw [inv_inv] at H
  have e1 : ∑ i ∈ s, max (w i) 0 * (max (z i) 0) ^ q = ∑ i ∈ s, w i * z i ^ q :=
    Finset.sum_congr rfl fun i hi => by rw [max_eq_left (hw i hi), max_eq_left (hz i hi)]
  have e2 : ∑ i ∈ s, max (w i) 0 * ((max (z i) 0) ^ q) ^ q⁻¹ = ∑ i ∈ s, w i * z i :=
    Finset.sum_congr rfl fun i hi => by
      rw [max_eq_left (hw i hi), max_eq_left (hz i hi), ← Real.rpow_mul (hz i hi),
        mul_inv_cancel₀ hq0.ne', Real.rpow_one]
  have e3 : ∑ i ∈ s, max (w i) 0 = ∑ i ∈ s, w i :=
    Finset.sum_congr rfl fun i hi => max_eq_left (hw i hi)
  rw [e1, e2, e3] at H
  have hW0 : 0 ≤ ∑ i ∈ s, w i := Finset.sum_nonneg hw
  have hpow : (∑ i ∈ s, w i) ^ (1 - q) ≤ 1 := Real.rpow_le_one hW0 hW (by linarith)
  have hR0 : 0 ≤ (∑ i ∈ s, w i * z i) ^ q :=
    Real.rpow_nonneg (Finset.sum_nonneg fun i hi => mul_nonneg (hw i hi) (hz i hi)) _
  calc ∑ i ∈ s, w i * z i ^ q ≤ (∑ i ∈ s, w i) ^ (1 - q) * (∑ i ∈ s, w i * z i) ^ q := H
    _ ≤ 1 * (∑ i ∈ s, w i * z i) ^ q := mul_le_mul_of_nonneg_right hpow hR0
    _ = (∑ i ∈ s, w i * z i) ^ q := one_mul _

/-- The power-mean step `E[Y^α] ≤ (E[Y^{1/2}])^{2α}` for `Y ≥ 0`, `0 < α ≤ 1/2`, mass `≤ 1`. -/
theorem power_mean_step {ι : Type*} (s : Finset ι) (w Y : ι → ℝ)
    (hw : ∀ i ∈ s, 0 ≤ w i) (hW : ∑ i ∈ s, w i ≤ 1) (hY : ∀ i ∈ s, 0 ≤ Y i)
    {α : ℝ} (hα0 : 0 < α) (hα1 : α ≤ 1 / 2) :
    ∑ i ∈ s, w i * Y i ^ α ≤ (∑ i ∈ s, w i * Y i ^ (1 / 2 : ℝ)) ^ (2 * α) := by
  have h := sum_mul_rpow_le_rpow_sum s w (fun i => Y i ^ (1 / 2 : ℝ)) hw hW
    (fun i hi => Real.rpow_nonneg (hY i hi) _) (q := 2 * α) (by linarith) (by linarith)
  refine le_trans (le_of_eq ?_) h
  apply Finset.sum_congr rfl
  intro i hi
  rw [← Real.rpow_mul (hY i hi), show (1 / 2 : ℝ) * (2 * α) = α by ring]

/-! ## The abstract Bellman system -/

/-- An abstract finite Bellman system. -/
structure BellmanSystem (S : Type*) (Act : Type*) where
  /-- the potential `d(σ)` -/
  pot : S → ℕ
  /-- completed (terminal-success) states -/
  completed : S → Prop
  /-- the finite set of available actions (nonempty: it contains `empty s`) -/
  acts : S → Finset Act
  /-- the distinguished empty action -/
  empty : S → Act
  empty_mem : ∀ s, empty s ∈ acts s
  /-- the finite support of the kernel of action `a` at state `s` -/
  supp : S → Act → Finset S
  /-- the (substochastic) kernel -/
  K : S → Act → S → ℝ
  K_nonneg : ∀ s, ∀ a ∈ acts s, ∀ c ∈ supp s a, 0 ≤ K s a c
  K_mass_le : ∀ s, ∀ a ∈ acts s, ∑ c ∈ supp s a, K s a c ≤ 1
  /-- the empty action returns `s` itself with probability at most one (exactly one in the
  setting; see `empty_kernel_le_of_eq`, `empty_kernel_le_of_dirac`) -/
  empty_kernel_le : ∀ s (g : S → ℝ), (∀ c, 0 ≤ g c) →
    ∑ c ∈ supp s (empty s), K s (empty s) c * g c ≤ g s

namespace BellmanSystem

variable {S Act : Type*} (B : BellmanSystem S Act)

theorem acts_nonempty (s : S) : (B.acts s).Nonempty := ⟨B.empty s, B.empty_mem s⟩

/-- The point-mass (Dirac) empty kernel satisfies the operator identity `Σ_c K c g c = g s`. -/
theorem empty_kernel_of_dirac {supp : S → Act → Finset S} {K : S → Act → S → ℝ}
    {empty : S → Act} (s : S) (hs : s ∈ supp s (empty s)) (h1 : K s (empty s) s = 1)
    (h0 : ∀ c ∈ supp s (empty s), c ≠ s → K s (empty s) c = 0) (g : S → ℝ) :
    ∑ c ∈ supp s (empty s), K s (empty s) c * g c = g s := by
  rw [Finset.sum_eq_single_of_mem s hs (fun c hc hne => by rw [h0 c hc hne, zero_mul]), h1,
    one_mul]

/-- "Returns `s` itself with probability one" (operator identity) implies the field
`empty_kernel_le`. -/
theorem empty_kernel_le_of_eq {supp : S → Act → Finset S} {K : S → Act → S → ℝ}
    {empty : S → Act}
    (h : ∀ s (g : S → ℝ), ∑ c ∈ supp s (empty s), K s (empty s) c * g c = g s) :
    ∀ s (g : S → ℝ), (∀ c, 0 ≤ g c) → ∑ c ∈ supp s (empty s), K s (empty s) c * g c ≤ g s :=
  fun s g _ => (h s g).le

/-- The point-mass empty kernel satisfies `empty_kernel_le`. -/
theorem empty_kernel_le_of_dirac {supp : S → Act → Finset S} {K : S → Act → S → ℝ}
    {empty : S → Act} (hs : ∀ s, s ∈ supp s (empty s)) (h1 : ∀ s, K s (empty s) s = 1)
    (h0 : ∀ s, ∀ c ∈ supp s (empty s), c ≠ s → K s (empty s) c = 0) :
    ∀ s (g : S → ℝ), (∀ c, 0 ≤ g c) → ∑ c ∈ supp s (empty s), K s (empty s) c * g c ≤ g s :=
  empty_kernel_le_of_eq fun s g => empty_kernel_of_dirac s (hs s) (h1 s) (h0 s) g

/-- Meaning of `empty_kernel_le`: the empty kernel is a sub-point-mass at `s` (it charges no other
state, and charges `s` with mass `≤ 1`). -/
theorem empty_subDirac (s : S) :
    (∀ c ∈ B.supp s (B.empty s), c ≠ s → B.K s (B.empty s) c = 0) ∧
    (s ∈ B.supp s (B.empty s) → B.K s (B.empty s) s ≤ 1) := by
  classical
  have hK := B.K_nonneg s (B.empty s) (B.empty_mem s)
  refine ⟨fun c hc hne => ?_, fun hs => ?_⟩
  · have h := B.empty_kernel_le s (fun x => if x = c then 1 else 0)
      (fun x => by split_ifs <;> norm_num)
    simp only [mul_ite, mul_one, mul_zero, Finset.sum_ite_eq', if_pos hc, if_neg hne.symm] at h
    exact le_antisymm h (hK c hc)
  · have h := B.empty_kernel_le s (fun x => if x = s then 1 else 0)
      (fun x => by split_ifs <;> norm_num)
    simpa [Finset.sum_ite_eq', hs] using h

open Classical in
/-- The value iteration: `G 0 = [completed]`, `G (r+1) s = max_a Σ_c K s a c · G r c`. -/
def G : ℕ → S → ℝ
  | 0, s => if B.completed s then 1 else 0
  | r + 1, s => (B.acts s).sup' (B.acts_nonempty s) fun a => ∑ c ∈ B.supp s a, B.K s a c * G r c

theorem G_zero_of_completed {s : S} (h : B.completed s) : B.G 0 s = 1 := by
  simp [G, h]

theorem G_zero_of_not_completed {s : S} (h : ¬ B.completed s) : B.G 0 s = 0 := by
  simp [G, h]

theorem G_succ (r : ℕ) (s : S) :
    B.G (r + 1) s = (B.acts s).sup' (B.acts_nonempty s)
      (fun a => ∑ c ∈ B.supp s a, B.K s a c * B.G r c) := by
  rw [G]

/-- (H3), proved: `0 ≤ G r s ≤ 1`. -/
theorem G_mem_Icc : ∀ (r : ℕ) (s : S), 0 ≤ B.G r s ∧ B.G r s ≤ 1
  | 0, s => by
    by_cases h : B.completed s
    · rw [B.G_zero_of_completed h]; norm_num
    · rw [B.G_zero_of_not_completed h]; norm_num
  | r + 1, s => by
    have ih := fun c => G_mem_Icc r c
    obtain ⟨a0, ha0⟩ := B.acts_nonempty s
    rw [G_succ]
    constructor
    · exact le_trans (Finset.sum_nonneg fun c hc => mul_nonneg (B.K_nonneg s a0 ha0 c hc) (ih c).1)
        (Finset.le_sup' (fun a => ∑ c ∈ B.supp s a, B.K s a c * B.G r c) ha0)
    · apply Finset.sup'_le
      intro a ha
      calc ∑ c ∈ B.supp s a, B.K s a c * B.G r c ≤ ∑ c ∈ B.supp s a, B.K s a c := by
            apply Finset.sum_le_sum
            intro c hc
            have h0 := B.K_nonneg s a ha c hc
            have h1 := (ih c).2
            nlinarith
        _ ≤ 1 := B.K_mass_le s a ha

theorem G_nonneg (r : ℕ) (s : S) : 0 ≤ B.G r s := (B.G_mem_Icc r s).1

theorem G_le_one (r : ℕ) (s : S) : B.G r s ≤ 1 := (B.G_mem_Icc r s).2

end BellmanSystem

/-! ## The envelope constants -/

/-- The exponent `2^{-r}`. -/
def envExp (r : ℕ) : ℝ := (2 : ℝ) ^ (-(r : ℝ))

/-- The constant `A_r = 2Λ (12Λ)^{2 - 2^{2-r}}`. -/
def envA (Λ : ℝ) (r : ℕ) : ℝ := 2 * Λ * (12 * Λ) ^ (2 - (2 : ℝ) ^ (2 - (r : ℝ)))

/-- The envelope `min{1, A_r (d+1)^{-2^{-r}}}`. -/
def envelope (Λ : ℝ) (r d : ℕ) : ℝ := min 1 (envA Λ r * ((d : ℝ) + 1) ^ (-envExp r))

theorem envExp_eq (r : ℕ) : envExp r = ((2 : ℝ) ^ r)⁻¹ := by
  rw [envExp, Real.rpow_neg (by norm_num), Real.rpow_natCast]

theorem envExp_pos (r : ℕ) : 0 < envExp r := Real.rpow_pos_of_pos (by norm_num) _

theorem envExp_zero : envExp 0 = 1 := by simp [envExp]

theorem envExp_one : envExp 1 = 1 / 2 := by rw [envExp_eq]; norm_num

theorem envExp_succ (r : ℕ) : envExp (r + 1) = envExp r / 2 := by
  rw [envExp_eq, envExp_eq, pow_succ, mul_inv, div_eq_mul_inv]

theorem two_mul_envExp_le_one {r : ℕ} (hr : 1 ≤ r) : 2 * envExp r ≤ 1 := by
  rw [envExp_eq, ← div_eq_mul_inv, div_le_one (by positivity)]
  calc (2 : ℝ) = 2 ^ 1 := (pow_one 2).symm
    _ ≤ 2 ^ r := pow_le_pow_right₀ (by norm_num) hr

theorem envA_one (Λ : ℝ) : envA Λ 1 = 2 * Λ := by
  rw [envA, Nat.cast_one, show (2 : ℝ) - 1 = 1 by norm_num, Real.rpow_one, sub_self,
    Real.rpow_zero, mul_one]

theorem envA_zero {Λ : ℝ} (hΛ : 0 < Λ) : envA Λ 0 = 1 / (72 * Λ) := by
  rw [envA, Nat.cast_zero, sub_zero, Real.rpow_two, show (2 : ℝ) - 2 ^ 2 = -2 by norm_num,
    Real.rpow_neg (by positivity), Real.rpow_two]
  field_simp
  ring

theorem envA_nonneg {Λ : ℝ} (hΛ : 0 ≤ Λ) (r : ℕ) : 0 ≤ envA Λ r := by
  unfold envA; have := Real.rpow_nonneg (by linarith : (0 : ℝ) ≤ 12 * Λ) (2 - (2 : ℝ) ^ (2 - (r : ℝ)))
  positivity

theorem envA_succ {Λ : ℝ} (hΛ : 0 < Λ) (r : ℕ) :
    envA Λ (r + 1) = envA Λ r * (12 * Λ) ^ (2 * envExp r) := by
  have h1 : (2 : ℝ) ^ (2 - (r : ℝ)) = 4 * envExp r := by
    rw [envExp, sub_eq_add_neg, Real.rpow_add (by norm_num : (0 : ℝ) < 2)]; norm_num
  have h2 : (2 : ℝ) ^ (2 - ((r + 1 : ℕ) : ℝ)) = 2 * envExp r := by
    rw [envExp, show (2 : ℝ) - ((r + 1 : ℕ) : ℝ) = 1 + -(r : ℝ) by push_cast; ring,
      Real.rpow_add (by norm_num : (0 : ℝ) < 2)]
    norm_num
  rw [envA, envA, h1, h2, mul_assoc (2 * Λ), ← Real.rpow_add (by positivity : (0 : ℝ) < 12 * Λ)]
  congr 2
  ring

/-- The recursion in the form `A_{r+1} = A_r (12Λ)^{2^{1-r}}`. -/
theorem envA_succ' {Λ : ℝ} (hΛ : 0 < Λ) (r : ℕ) :
    envA Λ (r + 1) = envA Λ r * (12 * Λ) ^ ((2 : ℝ) ^ (1 - (r : ℝ))) := by
  rw [envA_succ hΛ, show (2 : ℝ) ^ (1 - (r : ℝ)) = 2 * envExp r by
    rw [envExp, sub_eq_add_neg, Real.rpow_add (by norm_num : (0 : ℝ) < 2), Real.rpow_one]]

theorem envA_mono {Λ : ℝ} (hΛ : 1 ≤ Λ) (r : ℕ) : envA Λ r ≤ envA Λ (r + 1) := by
  rw [envA_succ (by linarith)]
  exact le_mul_of_one_le_right (envA_nonneg (by linarith) r)
    (Real.one_le_rpow (by linarith) (by have := envExp_pos r; linarith))

/-- `A_r ≤ 288 Λ³` (for every `r`). -/
theorem envA_le {Λ : ℝ} (hΛ : 1 ≤ Λ) (r : ℕ) : envA Λ r ≤ 288 * Λ ^ 3 := by
  have h : (12 * Λ) ^ (2 - (2 : ℝ) ^ (2 - (r : ℝ))) ≤ (12 * Λ) ^ (2 : ℝ) :=
    Real.rpow_le_rpow_of_exponent_le (by linarith)
      (by have := Real.rpow_nonneg (by norm_num : (0 : ℝ) ≤ 2) (2 - (r : ℝ)); linarith)
  rw [Real.rpow_two] at h
  unfold envA
  nlinarith

theorem envelope_mono {Λ : ℝ} (hΛ : 1 ≤ Λ) (r d : ℕ) :
    envelope Λ r d ≤ envelope Λ (r + 1) d := by
  unfold envelope
  apply min_le_min_left
  have hd : (1 : ℝ) ≤ (d : ℝ) + 1 := by have := Nat.cast_nonneg (α := ℝ) d; linarith
  apply mul_le_mul (envA_mono hΛ r) _ (Real.rpow_nonneg (by linarith) _)
    (envA_nonneg (by linarith) _)
  apply Real.rpow_le_rpow_of_exponent_le hd
  rw [envExp_succ]
  have := envExp_pos r
  linarith

/-! ## The envelope induction -/

namespace BellmanSystem

variable {S Act : Type*} (B : BellmanSystem S Act)

/-- **Envelope induction (internal form).** -/
theorem envelope_bound' {Λ : ℝ} (hΛ : 1 ≤ Λ)
    (H1 : ∀ s, B.G 1 s ≤ min 1 (2 * Λ * ((B.pot s : ℝ) + 1) ^ (-(1 / 2 : ℝ))))
    (H2 : ∀ s, ∀ a ∈ B.acts s, a ≠ B.empty s →
      ∑ c ∈ B.supp s a, B.K s a c * ((B.pot c : ℝ) + 1) ^ (-(1 / 2 : ℝ))
        ≤ 12 * Λ * ((B.pot s : ℝ) + 1) ^ (-(1 / 4 : ℝ))) :
    ∀ r : ℕ, 1 ≤ r → ∀ s : S, B.G r s ≤ envelope Λ r (B.pot s) := by
  intro r hr
  induction r, hr using Nat.le_induction with
  | base =>
    intro s
    rw [envelope, envA_one, envExp_one]
    exact H1 s
  | succ r hr ih =>
    intro s
    rw [G_succ]
    apply Finset.sup'_le
    intro a ha
    by_cases hae : a = B.empty s
    · subst hae
      exact (B.empty_kernel_le s (B.G r) (B.G_nonneg r)).trans
        ((ih s).trans (envelope_mono hΛ r (B.pot s)))
    · have hΛ0 : 0 < Λ := by linarith
      have hα0 : 0 < envExp r := envExp_pos r
      have h2α : 2 * envExp r ≤ 1 := two_mul_envExp_le_one hr
      have hp : ∀ c : S, (0 : ℝ) ≤ (B.pot c : ℝ) + 1 := fun c => by positivity
      have hY0 : ∀ c : S, 0 ≤ ((B.pot c : ℝ) + 1) ^ (-(1 / 2 : ℝ)) :=
        fun c => Real.rpow_nonneg (hp c) _
      have hGc : ∀ c : S,
          B.G r c ≤ envA Λ r * (((B.pot c : ℝ) + 1) ^ (-(1 / 2 : ℝ))) ^ (2 * envExp r) := by
        intro c
        have h := (ih c).trans (min_le_right _ _)
        rw [← Real.rpow_mul (hp c), show -(1 / 2 : ℝ) * (2 * envExp r) = -envExp r by ring]
        exact h
      apply le_min
      · calc ∑ c ∈ B.supp s a, B.K s a c * B.G r c ≤ ∑ c ∈ B.supp s a, B.K s a c := by
              apply Finset.sum_le_sum
              intro c hc
              have h0 := B.K_nonneg s a ha c hc
              have h1 := B.G_le_one r c
              nlinarith
          _ ≤ 1 := B.K_mass_le s a ha
      · calc ∑ c ∈ B.supp s a, B.K s a c * B.G r c
            ≤ ∑ c ∈ B.supp s a, B.K s a c *
                (envA Λ r * (((B.pot c : ℝ) + 1) ^ (-(1 / 2 : ℝ))) ^ (2 * envExp r)) := by
              apply Finset.sum_le_sum
              intro c hc
              exact mul_le_mul_of_nonneg_left (hGc c) (B.K_nonneg s a ha c hc)
          _ = envA Λ r * ∑ c ∈ B.supp s a, B.K s a c *
                (((B.pot c : ℝ) + 1) ^ (-(1 / 2 : ℝ))) ^ (2 * envExp r) := by
              rw [Finset.mul_sum]
              apply Finset.sum_congr rfl
              intro c _
              ring
          _ ≤ envA Λ r * (∑ c ∈ B.supp s a, B.K s a c *
                ((B.pot c : ℝ) + 1) ^ (-(1 / 2 : ℝ))) ^ (2 * envExp r) := by
              apply mul_le_mul_of_nonneg_left _ (envA_nonneg hΛ0.le r)
              exact sum_mul_rpow_le_rpow_sum _ _ _ (B.K_nonneg s a ha) (B.K_mass_le s a ha)
                (fun c _ => hY0 c) (by linarith) h2α
          _ ≤ envA Λ r * (12 * Λ * ((B.pot s : ℝ) + 1) ^ (-(1 / 4 : ℝ))) ^ (2 * envExp r) := by
              apply mul_le_mul_of_nonneg_left _ (envA_nonneg hΛ0.le r)
              apply Real.rpow_le_rpow _ (H2 s a ha hae) (by linarith)
              exact Finset.sum_nonneg fun c hc => mul_nonneg (B.K_nonneg s a ha c hc) (hY0 c)
          _ = envA Λ (r + 1) * ((B.pot s : ℝ) + 1) ^ (-envExp (r + 1)) := by
              rw [Real.mul_rpow (by positivity) (Real.rpow_nonneg (hp s) _),
                ← Real.rpow_mul (hp s), envA_succ hΛ0, envExp_succ,
                show -(1 / 4 : ℝ) * (2 * envExp r) = -(envExp r / 2) by ring]
              ring

/-- **Envelope induction.** For every `r ≥ 1` and every state `s`,
`G r s ≤ min{1, A_r (d(s)+1)^{-2^{-r}}}` with `A_r = 2Λ (12Λ)^{2 - 2^{2-r}}`. -/
theorem envelope_bound {Λ : ℝ} (hΛ : 1 ≤ Λ)
    (H1 : ∀ s, B.G 1 s ≤ min 1 (2 * Λ * ((B.pot s : ℝ) + 1) ^ (-(1 / 2 : ℝ))))
    (H2 : ∀ s, ∀ a ∈ B.acts s, a ≠ B.empty s →
      ∑ c ∈ B.supp s a, B.K s a c * ((B.pot c : ℝ) + 1) ^ (-(1 / 2 : ℝ))
        ≤ 12 * Λ * ((B.pot s : ℝ) + 1) ^ (-(1 / 4 : ℝ))) :
    ∀ r : ℕ, 1 ≤ r → ∀ s : S,
      B.G r s ≤ min 1 (2 * Λ * (12 * Λ) ^ (2 - (2 : ℝ) ^ (2 - (r : ℝ))) *
        ((B.pot s : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) :=
  B.envelope_bound' hΛ H1 H2

/-- **Envelope induction with the uniform constant** `A_r ≤ 288 Λ³`. -/
theorem envelope_bound_288 {Λ : ℝ} (hΛ : 1 ≤ Λ)
    (H1 : ∀ s, B.G 1 s ≤ min 1 (2 * Λ * ((B.pot s : ℝ) + 1) ^ (-(1 / 2 : ℝ))))
    (H2 : ∀ s, ∀ a ∈ B.acts s, a ≠ B.empty s →
      ∑ c ∈ B.supp s a, B.K s a c * ((B.pot c : ℝ) + 1) ^ (-(1 / 2 : ℝ))
        ≤ 12 * Λ * ((B.pot s : ℝ) + 1) ^ (-(1 / 4 : ℝ))) :
    ∀ r : ℕ, 1 ≤ r → ∀ s : S,
      B.G r s ≤ min 1 (288 * Λ ^ 3 * ((B.pot s : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) := by
  intro r hr s
  refine (B.envelope_bound' hΛ H1 H2 r hr s).trans ?_
  unfold envelope
  apply min_le_min_left
  exact mul_le_mul_of_nonneg_right (envA_le hΛ r) (Real.rpow_nonneg (by positivity) _)

/-- **The closed form fails at `r = 0`:** `A_0 = 1/(72Λ)`, and on a completed state the closed-form
bound is `< 1 = G 0 s`. -/
theorem envelope_fails_at_zero {Λ : ℝ} (hΛ : 1 ≤ Λ) {s : S} (hs : B.completed s) :
    envA Λ 0 = 1 / (72 * Λ) ∧ envA Λ 0 < 1 ∧ B.G 0 s = 1 ∧ envelope Λ 0 (B.pot s) < B.G 0 s ∧
      ¬ B.G 0 s ≤ min 1 (2 * Λ * (12 * Λ) ^ (2 - (2 : ℝ) ^ (2 - ((0 : ℕ) : ℝ))) *
        ((B.pot s : ℝ) + 1) ^ (-((2 : ℝ) ^ (-((0 : ℕ) : ℝ))))) := by
  have hΛ0 : 0 < Λ := by linarith
  have hlt : envelope Λ 0 (B.pot s) < B.G 0 s := by
    rw [B.G_zero_of_completed hs]
    unfold envelope
    apply min_lt_of_right_lt
    rw [envA_zero hΛ0, envExp_zero]
    have hp : (1 : ℝ) ≤ (B.pot s : ℝ) + 1 := by
      have := Nat.cast_nonneg (α := ℝ) (B.pot s); linarith
    have h1 : ((B.pot s : ℝ) + 1) ^ (-(1 : ℝ)) ≤ 1 :=
      Real.rpow_le_one_of_one_le_of_nonpos hp (by norm_num)
    have h2 : 1 / (72 * Λ) < 1 := by rw [div_lt_one (by positivity)]; linarith
    have h3 : 0 ≤ 1 / (72 * Λ) := by positivity
    calc 1 / (72 * Λ) * ((B.pot s : ℝ) + 1) ^ (-(1 : ℝ)) ≤ 1 / (72 * Λ) * 1 :=
          mul_le_mul_of_nonneg_left h1 h3
      _ < 1 := by linarith
  refine ⟨envA_zero hΛ0, ?_, B.G_zero_of_completed hs, hlt, not_le.mpr hlt⟩
  rw [envA_zero hΛ0, div_lt_one (by positivity)]
  linarith

end BellmanSystem

end A36W.Envelope


==> anc/formal_companion/lean/src/A36W/FLower.lean <==
/-
A36W.FLower -- App L §5, the `F` lower bound (FL) for two-value weights: the printed `r`-form of (FL) and its
"Hence" line (coverage row W-15), and the §5 Remark from App J's Corollary (d) (coverage row W-16).
Two-group branch.

PAPER.  appendix_t1.tex (sha256 1ba182d5…): the Result's hypotheses
(l. 72–79), item (FL) (l. 86–88), §5 "F lower bound (FL)" (l. 288–303) and the Remark from Corollary (d)
(l. 305–311).  App J (appendix_tgenv.tex) is the shared library's (`A36RW.AppJ.*`, `A36RW.AppJ.W20.*`) and is cited, not re-proved.

OBJECTS.  Nothing about the sampler or the target is redefined: `weightedTarget`, `weightedOracle`, `weighted_exact`
(Slice); `LFgen`, `LFad`, `KLx`, `mixLawE`, `outLim`, `PolicyE`, `PolicyE.execMean` (V0); AGF's `SchedMix` and
`mixCost`; the shared library's `Bridge.mixPolicy` and the Mix module (`Mix.execMean_mixPolicy`, `Mix.KLx_mixPolicy`,
`Mix.LFad_eq_top_of_neg`); App J's `AppJ.twoW`, `AppJ.G`, `AppJ.V`, `AppJ.corB_LFgen_of_nonneg` (Corollary (b)),
`AppJ.thm_tgenv` (Theorem 10), `AppJ.corB_asymptotic_full`, and W20's `corD_display`, `corD_mix_ge`, `corD_LFgen_ge`,
`corD_execMean_ge`, `corD_LFad_ge`, `eps_nonneg_of_KLx_outLim`, `cTG_lt` (Corollary (d)); FUSec9's bridges
(`FU.two_values_pos`, `FU.two_values_eq_twoW`, `FU.weightedTarget_mul_const`, `FU.weightedOracle_mul_const`,
`FU.V_root_ge`, `FU.kappa_le_half`, `FU.le_logb_log_of_ceil_le`).  Notation: `λ = wA/wB`,
`V_root = AppJ.V λ #A #Aᶜ k`, `G^λ_r(root) = AppJ.G λ r #A #Aᶜ k`, `c_TG = A36W.WACosts.cK (324 * √2)` (`< 3.154`).
The only new definitions are the numeric fixtures of §6 (`A12`, `w12`, `Arem`, `wrem`).

CONTENTS.
* §1 The transport: `two_values_transport` (`w = wB · twoW A λ` with `λ = wA/wB ∈ [1/Λ, Λ]`, and the target and the
  exact oracle of `w` are literally App J's), `G_root_le_env_floor` (Theorem 10 at the root, then `V_root ≥ nκ₀/(2Λ)`
  and antitonicity of `(V+1)^{-2^{-r}}` in `V ≥ 0`).
* §2 (FL): **`FL_r_form_G`** (App J's form: Corollary (b) for `w`), **`FL_r_form`** (the printed `r`-form, every
  `r : ℕ`, real exponent `18^{r-1}`; `r = 0` reads `1 ≤ L_F^w`), **`FL_asymptotic`** (the "Hence" line).
* §3 The printed choice of `r` (l. 297–299): `r_choice_exponent_neg`, `r_choice_bound_tendsto_zero`,
  `four_log_two_le_log_18`, `r_choice_exponent_ge`, `logb_le_sub_two`, `r_choice_core`, `r_choice_small`,
  `r_choice_zero`, **`FL_r_choice`** (every `x > 0` in place of `nκ₀/(2Λ)`) and **`FL_r_choice_G`** (`G^λ_r(root)`
  itself, every admissible instance); no regime hypothesis.
* §4 The equality case (l. 302–303): **`V_root_attained`**, `V_root_ge_attained`.
* §5 The Remark (l. 305–308): **`FL_remark_display`** ((a): both inequalities of Corollary (d)'s display for every
  mixture with `KL ≤ ε`, and the `L_F^w` form), **`FL_remark_display_LFgen`** (the display for `L_F^w` itself),
  **`FL_remark_n`** ((b): `L_F^w ≥ e^{-ε} log₂ ln n − 4.154` for `n ≥ (2Λ/κ₀)²`), **`FL_remark_execMean`**,
  **`FL_remark_LFad`** ((c): the `E τ` and `L_F^ad` forms); helpers `FL_remark_LFgen`, `execMean_ge_V`, `LFad_ge_V`,
  `one_le_n_of_sq_le`, `logb_log_V_ge`, `remark_arith`.
* §6 Non-vacuity: **`FL_bites_12`** ((FL) at `n = 12`, `r = 1`: `L_F^w > 1` strictly), `FL_remark_classes_nonempty`
  (the per-object classes are inhabited), `FL_asymptotic_instance` (the "Hence" line at concrete instances),
  **`FL_remark_bites`** (all of the Remark's hypotheses at a genuinely two-valued instance, where its bound
  exceeds `1`).

HYPOTHESES, said exactly.  Weights: `w > 0`, `w = wA` on `A`, `w = wB` off `A` (any split, `A` or `Aᶜ` possibly
empty), `1 ≤ Λ`, `wA ≤ Λ wB`, `wB ≤ Λ wA`.  Quotas: `κ₀ > 0`, `κ₀ n ≤ k ≤ (1 − κ₀) n`; no headline assumes
`κ₀ ≤ 1/2` (it is derived where needed, `FU.kappa_le_half`).  Sizes: `1 ≤ n` (the paper's `n ≥ 2` is not needed);
`n ≥ (2Λ/κ₀)²` for the Remark's `4.154` forms, where `n ≥ 1`, `κ₀ ≤ 1/2` and `n ≥ 16` are derived; the printed
choice of `r` (§3) needs only `x > 0` (`n ≥ 1`) and its defining equation `r = ⌊…⌋₊`.  Tolerance: `ε ≥ 0` (the
paper's `ε > 0` is not needed); in the per-object Remark statements it is derived from the class condition, and the
`L_F^ad` form holds for every real `ε`.  The only KL hypotheses are the class conditions `KL(p_w‖Q_μ) ≤ ε` and
`KL(p_w‖Q_π) ≤ ε` of the per-object statements.  No hypothesis is a TC or success-probability bound.
-/
import A36W.FUSec9
import A36RW.AppJ.W20.CorD

set_option autoImplicit false

namespace A36W.FL

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §1 The transport to App J's normalized tilt -/

/-- **The two-value transport** (App L §1 "Setting" and §5, as in FUSec9's `RwF_lower_printed`): for two-value weights
with ratio at most `Λ` and `n ≥ 1`, `λ = wA/wB` lies in `[1/Λ, Λ]`, and the target and the exact oracle of `w` ARE
App J's `p_λ` and its oracle for the normalized tilt `twoW A λ` (`w = wB · twoW A λ`; scale invariance). -/
theorem two_values_transport {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA) (hn : 1 ≤ n) :
    ∃ hlam : 0 < wA / wB, wA / wB ≤ Λ * 1 ∧ 1 ≤ Λ * (wA / wB) ∧
      weightedTarget n k w hw hk = weightedTarget n k (AppJ.twoW A (wA / wB)) (AppJ.twoW_pos A hlam) hk ∧
      weightedOracle n k w = weightedOracle n k (AppJ.twoW A (wA / wB)) := by
  obtain ⟨hA0, hB0⟩ := FU.two_values_pos hw hn hwA hwB hΛ1 hAB hBA
  have hlam : 0 < wA / wB := div_pos hA0 hB0
  have hlΛ : wA / wB ≤ Λ * 1 := by rw [mul_one, div_le_iff₀ hB0]; exact hAB
  have hΛl : 1 ≤ Λ * (wA / wB) := by rw [mul_div_assoc', le_div_iff₀ hB0, one_mul]; exact hBA
  have hww := FU.two_values_eq_twoW hwA hwB hB0
  exact ⟨hlam, hlΛ, hΛl,
    FU.weightedTarget_mul_const hB0 (AppJ.twoW A (wA / wB)) w hww (AppJ.twoW_pos A hlam) hw hk,
    FU.weightedOracle_mul_const hB0 (AppJ.twoW A (wA / wB)) w hww⟩

/-- **The root envelope with the root variance replaced by its floor** (App L §5, l. 290–295): for every `r ≥ 1`,
`G^λ_r(root) ≤ min{1, √2·18^{r−1}·(nκ₀/(2Λ)+1)^{−2^{−r}}}`, for `λ ∈ [1/Λ, Λ]` and an interior `k`.  Theorem 10
(`AppJ.thm_tgenv`, natural exponent `r - 1`, equal to the real `(r:ℝ) − 1` at `r ≥ 1`), then W1(b) at the root
(`FU.V_root_ge`), then antitonicity of `V ↦ (V+1)^{−2^{−r}}` on `V ≥ 0`. -/
theorem G_root_le_env_floor {k : ℕ} (A : Finset (Fin n)) {lam Λ κ₀ : ℝ} (hlam : 0 < lam) (hΛ1 : 1 ≤ Λ)
    (hlΛ : lam ≤ Λ * 1) (hΛl : 1 ≤ Λ * lam) (hk : k ≤ n) (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k)
    (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n) {r : ℕ} (hr : 1 ≤ r) :
    AppJ.G lam r #A #Aᶜ k ≤
      min 1 (Real.sqrt 2 * (18 : ℝ) ^ ((r : ℝ) - 1) *
        ((n : ℝ) * κ₀ / (2 * Λ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) := by
  have hkA : k ≤ #A + #Aᶜ := by rw [Finset.card_add_card_compl, Fintype.card_fin]; exact hk
  refine (AppJ.thm_tgenv hlam r hr #A #Aᶜ k hkA).trans (min_le_min_left _ ?_)
  have hV := FU.V_root_ge A hlam hΛ1 hlΛ hΛl hk hκ0 hκ1 hκ2
  have hΛ0 : 0 < Λ := by linarith
  have hV0 : 0 ≤ (n : ℝ) * κ₀ / (2 * Λ) := by positivity
  have h18 : (18 : ℝ) ^ (r - 1) = (18 : ℝ) ^ ((r : ℝ) - 1) := by
    rw [← Real.rpow_natCast, Nat.cast_sub hr, Nat.cast_one]
  rw [h18]
  have hmono : (AppJ.V lam #A #Aᶜ k + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))) ≤
      ((n : ℝ) * κ₀ / (2 * Λ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))) :=
    Real.rpow_le_rpow_of_nonpos (by linarith) (by linarith)
      (neg_nonpos.2 (Real.rpow_nonneg (by norm_num) _))
  exact mul_le_mul_of_nonneg_left hmono (by positivity)

/-! ## §2 (FL): the printed `r`-form and the "Hence" line -/

/-- **(FL) in App J's form** (App L §5, l. 288–289: "Corollary (b) of App J gives
`L_F^λ(n, ε) ≥ 1 + r(e^{−ε} − G^λ_r(root))` for every integer `r ≥ 0`"), for two-value weights:
`L_F^w(n, ε) ≥ 1 + r(e^{−ε} − G^λ_r(root))`, `λ = wA/wB`, every `r : ℕ`, `ε ≥ 0`, `n ≥ 1`. -/
theorem FL_r_form_G {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {ε : ℝ} (hε : 0 ≤ ε) (hn : 1 ≤ n) (r : ℕ) :
    1 + (r : ℝ) * (Real.exp (-ε) - AppJ.G (wA / wB) r #A #Aᶜ k) ≤
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by
  obtain ⟨hlam, -, -, hT, hO⟩ := two_values_transport w hw hk A hwA hwB hΛ1 hAB hBA hn
  rw [hT, hO]
  exact AppJ.corB_LFgen_of_nonneg A hlam hk (by omega) hε r

/-- **Headline (FL), the printed `r`-form** (App L Result, l. 86–87): for two-value weights with ratio at most `Λ`
(any split, one group possibly empty), `κ₀ > 0`, any `k ∈ [κ₀n, (1−κ₀)n]`, `n ≥ 1`, `ε ≥ 0` and every integer
`r ≥ 0`, `L_F^w(n, ε) ≥ 1 + r(e^{−ε} − min{1, √2·18^{r−1}(nκ₀/(2Λ)+1)^{−2^{−r}}})`, with the real exponent
`18^{(r:ℝ)−1}` (so `r = 0` reads as printed: `1 ≤ L_F^w`).  Route as printed (§5): Corollary (b) at
`λ = wA/wB` (`FL_r_form_G`), Theorem 10, `V_root ≥ nκ₀/(2Λ)`, antitonicity (`G_root_le_env_floor`). -/
theorem FL_r_form {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 ≤ ε) (hn : 1 ≤ n) (r : ℕ) :
    1 + (r : ℝ) * (Real.exp (-ε) - min 1 (Real.sqrt 2 * (18 : ℝ) ^ ((r : ℝ) - 1) *
        ((n : ℝ) * κ₀ / (2 * Λ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))))) ≤
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by
  obtain ⟨hlam, hlΛ, hΛl, -, -⟩ := two_values_transport w hw hk A hwA hwB hΛ1 hAB hBA hn
  refine le_trans ?_ (FL_r_form_G w hw hk A hwA hwB hΛ1 hAB hBA hε hn r)
  rcases Nat.eq_zero_or_pos r with rfl | hr
  · simp
  · have hG := G_root_le_env_floor A hlam hΛ1 hlΛ hΛl hk hκ0 hκ1 hκ2 hr
    have hr0 : (0 : ℝ) ≤ r := Nat.cast_nonneg r
    have h := mul_le_mul_of_nonneg_left (sub_le_sub_left hG (Real.exp (-ε))) hr0
    linarith

/-- **Headline (FL), the "Hence" line** (App L Result, l. 87–88: "Hence `L_F^w ≥ (e^{−ε} − o(1)) log₂ ln n`, where
the `o(1)` depends only on `(ε, Λ, κ₀, n)`"): for every `δ > 0` there is `n₁`, depending only on `(ε, Λ, κ₀, δ)`, such
that every admissible two-value instance (any split, any `λ ∈ [1/Λ, Λ]`, any `k ∈ [κ₀n, (1−κ₀)n]`) with `n ≥ n₁`
has `(e^{−ε} − δ) log₂ ln n ≤ L_F^w(n, ε)`.  Route as printed (§5, l. 296–297: App J's "Asymptotics" with
`V_root → ∞` at a rate fixed by `(n, κ₀, Λ)`): `AppJ.corB_asymptotic_full` at `δ/2`, then `V_root ≥ nκ₀/(2Λ) ≥ √n`
past `n ≥ (2Λ/κ₀)²`, so `log₂ ln V_root ≥ log₂ ln n − 1`. -/
theorem FL_asymptotic {ε Λ κ₀ : ℝ} (hε : 0 ≤ ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) {δ : ℝ} (hδ : 0 < δ) :
    ∃ n₁ : ℕ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n)) (wA wB : ℝ),
      (∀ i ∈ A, w i = wA) → (∀ i ∉ A, w i = wB) → wA ≤ Λ * wB → wB ≤ Λ * wA →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → n₁ ≤ n →
      (Real.exp (-ε) - δ) * Real.logb 2 (Real.log n) ≤
        LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by
  obtain ⟨V₀, hV₀⟩ := AppJ.corB_asymptotic_full hε (half_pos hδ)
  have hΛ0 : 0 < Λ := by linarith
  have ht0 : 0 < 2 * Λ / κ₀ := by positivity
  refine ⟨max (max 2 ⌈(2 * Λ / κ₀) ^ 2⌉₊) (max ⌈V₀ * (2 * Λ / κ₀)⌉₊ ⌈Real.exp ((2 : ℝ) ^ (2 / δ))⌉₊), ?_⟩
  intro n k w hw hk A wA wB hwA hwB hAB hBA hκ1 hκ2 hn
  simp only [max_le_iff] at hn
  obtain ⟨⟨hn2, hnsq⟩, hnV, hnT⟩ := hn
  have hn1 : 1 ≤ n := by omega
  have hLF1 := FL_r_form_G w hw hk A hwA hwB hΛ1 hAB hBA hε hn1 0
  simp only [Nat.cast_zero, zero_mul, add_zero] at hLF1
  obtain ⟨hlam, hlΛ, hΛl, hT, hO⟩ := two_values_transport w hw hk A hwA hwB hΛ1 hAB hBA hn1
  rw [hT, hO] at hLF1 ⊢
  have hV := FU.V_root_ge A hlam hΛ1 hlΛ hΛl hk hκ0 hκ1 hκ2
  have hnr : (2 : ℝ) ≤ n := by exact_mod_cast hn2
  have hsq : (2 * Λ / κ₀) ^ 2 ≤ (n : ℝ) := le_trans (Nat.le_ceil _) (by exact_mod_cast hnsq)
  have e : (n : ℝ) * κ₀ / (2 * Λ) = (n : ℝ) / (2 * Λ / κ₀) := by field_simp
  rw [e] at hV
  -- `V_root ≥ V₀`
  have hnV' : V₀ ≤ AppJ.V (wA / wB) #A #Aᶜ k := by
    have h1 : V₀ * (2 * Λ / κ₀) ≤ n := le_trans (Nat.le_ceil _) (by exact_mod_cast hnV)
    have h2 : V₀ ≤ (n : ℝ) / (2 * Λ / κ₀) := by rw [le_div_iff₀ ht0]; exact h1
    linarith
  have hB := hV₀ A hlam hk (by omega) hnV'
  -- `ln V_root ≥ (ln n)/2`
  have hlogn : 0 < Real.log (n : ℝ) := Real.log_pos (by linarith)
  have hnt : 0 < (n : ℝ) / (2 * Λ / κ₀) := div_pos (by linarith) ht0
  have hlog2t : 2 * Real.log (2 * Λ / κ₀) ≤ Real.log n := by
    have := Real.log_le_log (by positivity) hsq
    rwa [Real.log_pow, Nat.cast_ofNat] at this
  have hhalf : Real.log n / 2 ≤ Real.log (AppJ.V (wA / wB) #A #Aᶜ k) := by
    have h1 : Real.log ((n : ℝ) / (2 * Λ / κ₀)) = Real.log n - Real.log (2 * Λ / κ₀) :=
      Real.log_div (by positivity) ht0.ne'
    have h2 := Real.log_le_log hnt hV
    linarith
  have hLV : Real.logb 2 (Real.log n) - 1 ≤ Real.logb 2 (Real.log (AppJ.V (wA / wB) #A #Aᶜ k)) := by
    have h1 := Real.logb_le_logb_of_le (by norm_num : (1 : ℝ) < 2) (by positivity) hhalf
    rwa [Real.logb_div hlogn.ne' (by norm_num), Real.logb_self_eq_one (by norm_num)] at h1
  -- `log₂ ln n ≥ 2/δ`
  have hL : 2 / δ ≤ Real.logb 2 (Real.log n) := FU.le_logb_log_of_ceil_le hnT
  have hδL : 1 ≤ δ / 2 * Real.logb 2 (Real.log n) := by
    have h1 := mul_le_mul_of_nonneg_left hL (by linarith : (0 : ℝ) ≤ δ / 2)
    have e2 : δ / 2 * (2 / δ) = 1 := by field_simp
    linarith
  have he1 : Real.exp (-ε) ≤ 1 := Real.exp_le_one_iff.2 (by linarith)
  have hL0 : 0 ≤ Real.logb 2 (Real.log n) := by
    have : 0 < 2 / δ := by positivity
    linarith
  rcases le_or_gt 0 (Real.exp (-ε) - δ / 2) with hc | hc
  · have h1 := mul_le_mul_of_nonneg_left hLV hc
    nlinarith
  · have h1 : (Real.exp (-ε) - δ) * Real.logb 2 (Real.log n) ≤ 0 :=
      mul_nonpos_of_nonpos_of_nonneg (by linarith) hL0
    linarith

/-! ## §3 The printed choice of `r` (l. 297–299) -/

/-- The exponent of the printed choice is negative, `log₂ 18 − 4/ln 2 = (ln 18 − 4)/ln 2 < 0`, so
`√2·Λ'^{log₂18−4/ln2} → 0` as `Λ' → ∞`. -/
theorem r_choice_exponent_neg : Real.logb 2 18 - 4 / Real.log 2 < 0 := by
  have h2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  rw [Real.logb, ← sub_div]
  exact div_neg_of_neg_of_pos (by linarith [AppJ.log_18_lt_3]) h2

/-- The printed bound tends to `0` ("`→ 0`", l. 298): `√2·Λ'^{log₂18−4/ln2} → 0` as `Λ' → ∞`. -/
theorem r_choice_bound_tendsto_zero :
    Filter.Tendsto (fun P : ℝ => Real.sqrt 2 * P ^ (Real.logb 2 18 - 4 / Real.log 2)) Filter.atTop (nhds 0) := by
  have hc := r_choice_exponent_neg
  have h := (tendsto_rpow_neg_atTop (y := -(Real.logb 2 18 - 4 / Real.log 2)) (by linarith)).const_mul
    (Real.sqrt 2)
  simpa using h

/-- `4 ln 2 ≤ ln 18` (`16 ≤ 18`). -/
theorem four_log_two_le_log_18 : 4 * Real.log 2 ≤ Real.log 18 := by
  have h := Real.log_le_log (by norm_num : (0 : ℝ) < 16) (by norm_num : (16 : ℝ) ≤ 18)
  rwa [show (16 : ℝ) = 2 ^ 4 by norm_num, Real.log_pow, Nat.cast_ofNat] at h

/-- The exponent is at least `−2`: `(ln 18 − 4)/ln 2 ≥ −2` iff `ln 18 + 2 ln 2 ≥ 4`, and
`ln 18 + 2 ln 2 ≥ 6 ln 2 > 4`. -/
theorem r_choice_exponent_ge : -2 ≤ Real.logb 2 18 - 4 / Real.log 2 := by
  have h2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have h16 := four_log_two_le_log_18
  have hl2 := Real.log_two_gt_d9
  rw [Real.logb, ← sub_div, le_div_iff₀ h2]
  linarith

/-- `log₂ L ≤ L − 2` for `L ≥ 4` (`L ≤ 2^{L−2} = 4·2^{L−4} ≥ 4(1 + (L−4) ln 2)`), so the printed floor's argument
`L − log₂ L − 2` is nonnegative there. -/
theorem logb_le_sub_two {L : ℝ} (hL : 4 ≤ L) : Real.logb 2 L ≤ L - 2 := by
  have hL0 : 0 < L := by linarith
  have hl2 := Real.log_two_gt_d9
  have h1 : 1 + (L - 4) * Real.log 2 ≤ Real.exp ((L - 4) * Real.log 2) := by
    have := Real.add_one_le_exp ((L - 4) * Real.log 2)
    linarith
  have h2 : (2 : ℝ) ^ (L - 4) = Real.exp ((L - 4) * Real.log 2) := by
    rw [Real.rpow_def_of_pos (by norm_num), mul_comm]
  have h3 : L ≤ (2 : ℝ) ^ (L - 2) := by
    have e : (2 : ℝ) ^ (L - 2) = 4 * (2 : ℝ) ^ (L - 4) := by
      rw [show L - 2 = (L - 4) + 2 by ring, Real.rpow_add (by norm_num), Real.rpow_two]
      ring
    rw [e, h2]
    nlinarith [mul_nonneg (by linarith : (0 : ℝ) ≤ L - 4) (by linarith : (0 : ℝ) ≤ 4 * Real.log 2 - 1)]
  calc Real.logb 2 L ≤ Real.logb 2 ((2 : ℝ) ^ (L - 2)) := Real.logb_le_logb_of_le (by norm_num) hL0 h3
    _ = L - 2 := Real.logb_rpow (by norm_num) (by norm_num)

/-- **The printed bound, main case** (`Λ' = ln(x+1)`, `L = log₂ Λ' ≥ 1/8`, any `r ≤ L − log₂ L − 2`):
`√2·18^{r−1}·(x+1)^{−2^{−r}} ≤ √2·Λ'^{log₂18−4/ln2}`.  `2^{−r}Λ' = 2^{L−r} ≥ 2^{log₂L+2} = 4L`, so
`(x+1)^{−2^{−r}} = e^{−2^{−r}Λ'} ≤ e^{−4L}`; `18^{r−1} ≤ 18^L` (`r − 1 ≤ L` as `log₂ L ≥ −3`); and
`18^L e^{−4L} = e^{(ln18−4)L} = Λ'^{log₂18−4/ln2}`. -/
theorem r_choice_core {x P : ℝ} (hx : 0 ≤ x) (hP : P = Real.log (x + 1)) (hL8 : 1 / 8 ≤ Real.logb 2 P) {r : ℕ}
    (hr : (r : ℝ) ≤ Real.logb 2 P - Real.logb 2 (Real.logb 2 P) - 2) :
    Real.sqrt 2 * (18 : ℝ) ^ ((r : ℝ) - 1) * (x + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))) ≤
      Real.sqrt 2 * P ^ (Real.logb 2 18 - 4 / Real.log 2) := by
  obtain ⟨L, hL⟩ : ∃ L : ℝ, L = Real.logb 2 P := ⟨_, rfl⟩
  rw [← hL] at hL8 hr
  have hP0 : 0 ≤ P := by rw [hP]; exact Real.log_nonneg (by linarith)
  have hPpos : 0 < P := by
    rcases hP0.eq_or_lt with h | h
    · rw [hL, ← h, Real.logb_zero] at hL8
      norm_num at hL8
    · exact h
  have hL0 : 0 < L := by linarith
  have hP2L : (2 : ℝ) ^ L = P := by rw [hL]; exact Real.rpow_logb (by norm_num) (by norm_num) hPpos
  have hlogL : -3 ≤ Real.logb 2 L := by
    have h8 : (2 : ℝ) ^ (-3 : ℝ) = 1 / 8 := by
      rw [Real.rpow_neg (by norm_num), show (3 : ℝ) = ((3 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
      norm_num
    have h8L : (2 : ℝ) ^ (-3 : ℝ) ≤ L := by rw [h8]; exact hL8
    have h := Real.logb_le_logb_of_le (by norm_num : (1 : ℝ) < 2) (by positivity) h8L
    rwa [Real.logb_rpow (by norm_num) (by norm_num)] at h
  have hx1 : 0 < x + 1 := by linarith
  -- the survival factor
  have hpow : (x + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))) ≤ Real.exp (-(4 * L)) := by
    rw [Real.rpow_def_of_pos hx1, ← hP]
    apply Real.exp_le_exp.2
    have h2 : (2 : ℝ) ^ (-(r : ℝ)) * P = (2 : ℝ) ^ (L - r) := by
      rw [← hP2L, ← Real.rpow_add (by norm_num)]
      ring_nf
    have h3 : 4 * L ≤ (2 : ℝ) ^ (L - r) := by
      have hexp : Real.logb 2 L + 2 ≤ L - r := by linarith
      calc 4 * L = (2 : ℝ) ^ (Real.logb 2 L + 2) := by
            rw [Real.rpow_add (by norm_num), Real.rpow_logb (by norm_num) (by norm_num) hL0, Real.rpow_two]
            ring
        _ ≤ (2 : ℝ) ^ (L - r) := Real.rpow_le_rpow_of_exponent_le (by norm_num) hexp
    have h4 : P * -(2 : ℝ) ^ (-(r : ℝ)) = -((2 : ℝ) ^ (-(r : ℝ)) * P) := by ring
    rw [h4, h2]
    linarith
  -- the prefactor
  have h18 : (18 : ℝ) ^ ((r : ℝ) - 1) ≤ Real.exp (Real.log 18 * L) := by
    rw [← Real.rpow_def_of_pos (by norm_num : (0 : ℝ) < 18)]
    exact Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
  -- `Λ'^{log₂18−4/ln2} = e^{L ln 18} e^{−4L}`
  have hPc : P ^ (Real.logb 2 18 - 4 / Real.log 2) = Real.exp (Real.log 18 * L) * Real.exp (-(4 * L)) := by
    have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
    have hlogP : Real.log P = L * Real.log 2 := by
      rw [hL, Real.logb, div_mul_cancel₀ _ hl2.ne']
    rw [Real.rpow_def_of_pos hPpos, ← Real.exp_add, hlogP, Real.logb]
    congr 1
    field_simp
    ring
  calc Real.sqrt 2 * (18 : ℝ) ^ ((r : ℝ) - 1) * (x + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))
      ≤ Real.sqrt 2 * Real.exp (Real.log 18 * L) * Real.exp (-(4 * L)) := by
        apply mul_le_mul (mul_le_mul_of_nonneg_left h18 (Real.sqrt_nonneg 2)) hpow
          (Real.rpow_nonneg hx1.le _)
        positivity
    _ = Real.sqrt 2 * P ^ (Real.logb 2 18 - 4 / Real.log 2) := by rw [hPc]; ring

/-- **The printed bound, small `Λ'`** (`Λ' > 0`, `log₂ Λ' ≤ 1/4`, every `r`): `1 ≤ √2·Λ'^{log₂18−4/ln2}`, because
`Λ'^c = 2^{cL} ≥ 2^{−1/2}` for `c = log₂18 − 4/ln2 ∈ [−2, 0)` and `L = log₂ Λ' ≤ 1/4`; so `min{1, ·}` is below the
bound there. -/
theorem r_choice_small {P : ℝ} (hP : 0 < P) (hL : Real.logb 2 P ≤ 1 / 4) :
    1 ≤ Real.sqrt 2 * P ^ (Real.logb 2 18 - 4 / Real.log 2) := by
  obtain ⟨c, hc⟩ : ∃ c : ℝ, c = Real.logb 2 18 - 4 / Real.log 2 := ⟨_, rfl⟩
  rw [← hc]
  have hc0 : c < 0 := by rw [hc]; exact r_choice_exponent_neg
  have hc2 : -2 ≤ c := by rw [hc]; exact r_choice_exponent_ge
  obtain ⟨L, hLd⟩ : ∃ L : ℝ, L = Real.logb 2 P := ⟨_, rfl⟩
  rw [← hLd] at hL
  have hP2 : P = (2 : ℝ) ^ L := by rw [hLd, Real.rpow_logb (by norm_num) (by norm_num) hP]
  have hcL : -(1 / 2) ≤ L * c := by
    rcases le_or_gt 0 L with h | h
    · nlinarith
    · nlinarith
  have hpow : (2 : ℝ) ^ (-(1 / 2 : ℝ)) ≤ P ^ c := by
    rw [hP2, ← Real.rpow_mul (by norm_num)]
    exact Real.rpow_le_rpow_of_exponent_le (by norm_num) hcL
  have hsq : Real.sqrt 2 * (2 : ℝ) ^ (-(1 / 2 : ℝ)) = 1 := by
    rw [Real.sqrt_eq_rpow, ← Real.rpow_add (by norm_num)]
    norm_num
  calc (1 : ℝ) = Real.sqrt 2 * (2 : ℝ) ^ (-(1 / 2 : ℝ)) := hsq.symm
    _ ≤ Real.sqrt 2 * P ^ c := mul_le_mul_of_nonneg_left hpow (Real.sqrt_nonneg 2)

/-- **The printed bound at `r = 0`** (`x > 0`, `log₂ Λ' ≤ 4`): `√2·18^{−1}·(x+1)^{−1} ≤ √2·Λ'^{log₂18−4/ln2}`, i.e.
`−ln 18 − Λ' ≤ (ln 18 − 4) L` with `L = log₂ Λ'`, from `Λ' = 2^L ≥ 1 + L ln 2` and `(4 − L)(4 − ln 36) ≥ 0`. -/
theorem r_choice_zero {x P : ℝ} (hx : 0 < x) (hP : P = Real.log (x + 1)) (hL4 : Real.logb 2 P ≤ 4) :
    Real.sqrt 2 * (18 : ℝ) ^ (((0 : ℕ) : ℝ) - 1) * (x + 1) ^ (-((2 : ℝ) ^ (-((0 : ℕ) : ℝ)))) ≤
      Real.sqrt 2 * P ^ (Real.logb 2 18 - 4 / Real.log 2) := by
  have hx1 : 0 < x + 1 := by linarith
  have hPpos : 0 < P := by rw [hP]; exact Real.log_pos (by linarith)
  obtain ⟨L, hLd⟩ : ∃ L : ℝ, L = Real.logb 2 P := ⟨_, rfl⟩
  rw [← hLd] at hL4
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hlogP : Real.log P = L * Real.log 2 := by rw [hLd, Real.logb, div_mul_cancel₀ _ hl2.ne']
  have hP2 : P = (2 : ℝ) ^ L := by rw [hLd, Real.rpow_logb (by norm_num) (by norm_num) hPpos]
  have e1 : (18 : ℝ) ^ (((0 : ℕ) : ℝ) - 1) = Real.exp (-Real.log 18) := by
    rw [Nat.cast_zero, zero_sub, Real.rpow_def_of_pos (by norm_num)]
    ring_nf
  have e2 : (x + 1) ^ (-((2 : ℝ) ^ (-((0 : ℕ) : ℝ)))) = Real.exp (-P) := by
    rw [Nat.cast_zero, neg_zero, Real.rpow_zero, Real.rpow_def_of_pos hx1, ← hP]
    ring_nf
  have e3 : P ^ (Real.logb 2 18 - 4 / Real.log 2) = Real.exp ((Real.log 18 - 4) * L) := by
    rw [Real.rpow_def_of_pos hPpos, hlogP, Real.logb]
    congr 1
    field_simp
  rw [e1, e2, e3, mul_assoc, ← Real.exp_add]
  refine mul_le_mul_of_nonneg_left (Real.exp_le_exp.2 ?_) (Real.sqrt_nonneg 2)
  have hP1 : 1 + L * Real.log 2 ≤ P := by
    rw [hP2, Real.rpow_def_of_pos (by norm_num)]
    have := Real.add_one_le_exp (Real.log 2 * L)
    linarith
  have h16 := four_log_two_le_log_18
  have h18 := AppJ.log_18_lt_3
  have hl2a := Real.log_two_gt_d9
  have hl2b := Real.log_two_lt_d9
  nlinarith [mul_nonneg (by linarith : (0 : ℝ) ≤ 4 - L) (by linarith : (0 : ℝ) ≤ 4 - Real.log 2 - Real.log 18)]

/-- **The printed choice of `r`** (App L §5, l. 297–299: "take `r = ⌊log₂Λ' − log₂log₂Λ' − 2⌋` with
`Λ' = ln(nκ₀/(2Λ)+1)`. Then `G^λ_r(root) ≤ √2 Λ'^{log₂18−4/ln2}`"), for every `x > 0` in place of `nκ₀/(2Λ)`, the
printed `⌊·⌋` read as `Nat.floor` (`r ≥ 0`, as (FL) requires): `min{1, √2·18^{r−1}(x+1)^{−2^{−r}}} ≤
√2·Λ'^{log₂18−4/ln2}`, and `r > log₂Λ' − log₂log₂Λ' − 3`.  No regime hypothesis: three cases, `log₂Λ' ≤ 1/4`
(`r_choice_small`), the floor's argument `≥ 0` (`r_choice_core`), and otherwise `r = 0` with `log₂Λ' < 4`
(`r_choice_zero`, `logb_le_sub_two`). -/
theorem FL_r_choice {x : ℝ} (hx : 0 < x) (r : ℕ)
    (hr : r = ⌊Real.logb 2 (Real.log (x + 1)) - Real.logb 2 (Real.logb 2 (Real.log (x + 1))) - 2⌋₊) :
    min 1 (Real.sqrt 2 * (18 : ℝ) ^ ((r : ℝ) - 1) * (x + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) ≤
        Real.sqrt 2 * Real.log (x + 1) ^ (Real.logb 2 18 - 4 / Real.log 2) ∧
      Real.logb 2 (Real.log (x + 1)) - Real.logb 2 (Real.logb 2 (Real.log (x + 1))) - 3 < r := by
  have hPpos : 0 < Real.log (x + 1) := Real.log_pos (by linarith)
  refine ⟨?_, ?_⟩
  · rcases le_or_gt (Real.logb 2 (Real.log (x + 1))) (1 / 4) with hs | hs
    · exact (min_le_left _ _).trans (r_choice_small hPpos hs)
    · rcases le_or_gt 0 (Real.logb 2 (Real.log (x + 1)) - Real.logb 2 (Real.logb 2 (Real.log (x + 1))) - 2)
        with hf | hf
      · refine (min_le_right _ _).trans (r_choice_core hx.le rfl (by linarith) ?_)
        rw [hr]
        exact Nat.floor_le hf
      · have hr0 : r = 0 := by rw [hr]; exact Nat.floor_of_nonpos hf.le
        have hL4 : Real.logb 2 (Real.log (x + 1)) ≤ 4 := by
          by_contra h
          have := logb_le_sub_two (le_of_lt (lt_of_not_ge h))
          linarith
        subst hr0
        exact (min_le_right _ _).trans (r_choice_zero hx rfl hL4)
  · have h := Nat.lt_floor_add_one
      (Real.logb 2 (Real.log (x + 1)) - Real.logb 2 (Real.logb 2 (Real.log (x + 1))) - 2)
    rw [← hr] at h
    linarith

/-- **The printed choice of `r` at the root** (App L §5, l. 297–298: "Then `G^λ_r(root) ≤ √2 Λ'^{log₂18−4/ln2} → 0`"),
`Λ' = ln(nκ₀/(2Λ)+1)`, for `λ ∈ [1/Λ, Λ]`, an interior `k` and `n ≥ 1`, with no regime hypothesis (at `r = 0`,
`G_0(root) = 0` because `n ≥ 1`; for `r ≥ 1`, `G_root_le_env_floor` and `FL_r_choice`). -/
theorem FL_r_choice_G {k : ℕ} (A : Finset (Fin n)) {lam Λ κ₀ : ℝ} (hlam : 0 < lam) (hΛ1 : 1 ≤ Λ)
    (hlΛ : lam ≤ Λ * 1) (hΛl : 1 ≤ Λ * lam) (hk : k ≤ n) (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k)
    (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n) (hn : 1 ≤ n) (r : ℕ)
    (hr : r = ⌊Real.logb 2 (Real.log ((n : ℝ) * κ₀ / (2 * Λ) + 1)) -
      Real.logb 2 (Real.logb 2 (Real.log ((n : ℝ) * κ₀ / (2 * Λ) + 1))) - 2⌋₊) :
    AppJ.G lam r #A #Aᶜ k ≤
      Real.sqrt 2 * Real.log ((n : ℝ) * κ₀ / (2 * Λ) + 1) ^ (Real.logb 2 18 - 4 / Real.log 2) := by
  have hΛ0 : 0 < Λ := by linarith
  have hn0 : (0 : ℝ) < n := Nat.cast_pos.2 (by omega)
  have hx : 0 < (n : ℝ) * κ₀ / (2 * Λ) := div_pos (mul_pos hn0 hκ0) (by linarith)
  rcases Nat.eq_zero_or_pos r with h0 | hr1
  · have hG0 : AppJ.G lam r #A #Aᶜ k = 0 := by
      rw [h0]
      simp only [AppJ.G]
      rw [Finset.card_add_card_compl, Fintype.card_fin, if_neg (by omega)]
    rw [hG0]
    have hP : 0 ≤ Real.log ((n : ℝ) * κ₀ / (2 * Λ) + 1) := Real.log_nonneg (by linarith)
    exact mul_nonneg (Real.sqrt_nonneg 2) (Real.rpow_nonneg hP _)
  · exact (G_root_le_env_floor A hlam hΛ1 hlΛ hΛl hk hκ0 hκ1 hκ2 hr1).trans (FL_r_choice hx r hr).1

/-! ## §4 The equality case (l. 302–303) -/

/-- **`V_root ≥ nκ₀/(2Λ)` is attained** (App L §5, l. 302–303) at `(n, n_A, k, λ) = (2, 0, 1, 1)`, with `κ₀ = 1/2`
and `Λ = 1`: `V(λ = 1; n_A, n_B, k) = V(1; 0, 2, 1) = 1/2 = 2·(1/2)/(2·1)`. -/
theorem V_root_attained : AppJ.V 1 0 2 1 = (2 : ℝ) * (1 / 2) / (2 * 1) := by
  norm_num [AppJ.V, AppJ.aA, AppJ.aB, AppJ.Z, AppJ.wt, Finset.sum_range_succ]

/-- The same as an instance of `FU.V_root_ge`: at `n = 2`, `A = ∅`, `k = 1`, `λ = 1`, `κ₀ = 1/2`, `Λ = 1` every
hypothesis of `FU.V_root_ge` holds (`κ₀ n = 1 = k = (1 − κ₀) n`, `λ ∈ [1, 1]`), and its bound is an equality. -/
theorem V_root_ge_attained :
    ((2 : ℕ) : ℝ) * (1 / 2) / (2 * 1) ≤ AppJ.V 1 #(∅ : Finset (Fin 2)) #(∅ : Finset (Fin 2))ᶜ 1 ∧
      AppJ.V 1 #(∅ : Finset (Fin 2)) #(∅ : Finset (Fin 2))ᶜ 1 = ((2 : ℕ) : ℝ) * (1 / 2) / (2 * 1) := by
  refine ⟨FU.V_root_ge (n := 2) (k := 1) (lam := 1) (Λ := 1) (κ₀ := 1 / 2) ∅ one_pos le_rfl (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num), ?_⟩
  have h0 : #(∅ : Finset (Fin 2)) = 0 := Finset.card_empty
  have h2 : #(∅ : Finset (Fin 2))ᶜ = 2 := by rw [Finset.compl_empty, Finset.card_univ, Fintype.card_fin]
  rw [h0, h2, V_root_attained]
  norm_num

/-! ## §5 The Remark from Corollary (d) (l. 305–308) -/

/-- **The Remark's outer bound for `L_F^w`, real form** (App L §5, l. 307, `L_F^w ≥ e^{−ε} log₂ ln(V_root+1) − c_TG`;
App J Corollary (d)'s mixture clause): for two-value weights, `n ≥ 1` and `ε ≥ 0`,
`e^{−ε} log₂ ln(V_root+1) − c_TG ≤ L_F^w(n, ε)` (`AppJ.W20.corD_LFgen_ge` through the transport). -/
theorem FL_remark_LFgen {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA) (hn : 1 ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    Real.exp (-ε) * Real.logb 2 (Real.log (AppJ.V (wA / wB) #A #Aᶜ k + 1)) -
        A36W.WACosts.cK (324 * Real.sqrt 2) ≤
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by
  obtain ⟨hlam, -, -, hT, hO⟩ := two_values_transport w hw hk A hwA hwB hΛ1 hAB hBA hn
  rw [hT, hO]
  exact AppJ.W20.corD_LFgen_ge A hlam hk hε

/-- **Headline, the Remark (a)** (App L §5, l. 306–308: "Corollary (d) gives
`L_F^w ≥ 1 + Σ_t (e^{−ε} − G^λ_t)_+ ≥ e^{−ε} log₂ ln(V_root+1) − c_TG`"), per mixture: for two-value weights and
`n ≥ 1`, every predrawn mixture `μ` with `KL(p_w‖Q_μ) ≤ ε` has `1 + Σ_{t≥1}(e^{−ε} − G^λ_t(root))_+ ≤ C(μ)` (in
`ℝ≥0∞`, `(·)_+ = ENNReal.ofReal`) and `e^{−ε} log₂ ln(V_root+1) − c_TG ≤ C(μ)`; hence also
`e^{−ε} log₂ ln(V_root+1) − c_TG ≤ L_F^w(n, ε)`.  Route: `Bridge.mixPolicy μ` is a `PolicyE` with `E τ = C(μ)`
(`Mix.execMean_mixPolicy`) and output KL `KL(p‖Q_μ)` (`Mix.KLx_mixPolicy`), then `AppJ.W20.corD_display`; `ε ≥ 0` is
derived from the class condition (`AppJ.W20.eps_nonneg_of_KLx_outLim`). -/
theorem FL_remark_display {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA) (hn : 1 ≤ n)
    (μ : SchedMix n) {ε : ℝ}
    (hμ : KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) μ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - AppJ.G (wA / wB) (t + 1) #A #Aᶜ k) ≤
        ENNReal.ofReal (mixCost μ) ∧
      Real.exp (-ε) * Real.logb 2 (Real.log (AppJ.V (wA / wB) #A #Aᶜ k + 1)) -
          A36W.WACosts.cK (324 * Real.sqrt 2) ≤ mixCost μ ∧
      Real.exp (-ε) * Real.logb 2 (Real.log (AppJ.V (wA / wB) #A #Aᶜ k + 1)) -
          A36W.WACosts.cK (324 * Real.sqrt 2) ≤
        LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by
  obtain ⟨hlam, -, -, hT, hO⟩ := two_values_transport w hw hk A hwA hwB hΛ1 hAB hBA hn
  have hμ' := hμ
  rw [hT, hO] at hμ'
  have hex := weighted_exact n k (AppJ.twoW A (wA / wB)) (AppJ.twoW_pos A hlam) hk
  have hKL : KLx (weightedTarget n k (AppJ.twoW A (wA / wB)) (AppJ.twoW_pos A hlam) hk)
      (outLim (weightedOracle n k (AppJ.twoW A (wA / wB))) (Bridge.mixPolicy μ)) ≤ ((ε : ℝ) : WithTop ℝ) := by
    rw [(Mix.KLx_mixPolicy hex μ (Bridge.length_le_mixMaxLen μ)).2]
    exact hμ'
  have hε := AppJ.W20.eps_nonneg_of_KLx_outLim A hlam hk (Bridge.mixPolicy μ) hKL
  have hd := (AppJ.W20.corD_display A hlam hk (by omega) (Bridge.mixPolicy μ) hKL).1
  rw [Mix.execMean_mixPolicy] at hd
  exact ⟨hd, AppJ.W20.corD_mix_ge A hlam hk μ hμ', FL_remark_LFgen w hw hk A hwA hwB hΛ1 hAB hBA hn hε⟩

/-- **The Remark's display for `L_F^w` itself** (App L §5, l. 307: "`L_F^w ≥ 1 + Σ_t (e^{−ε} − G^λ_t)_+ ≥
e^{−ε} log₂ ln(V_root+1) − c_TG`"), in `ℝ≥0∞`, for two-value weights, `n ≥ 1` and `ε ≥ 0`: the per-mixture bound of
`FL_remark_display` passes to the infimum (the feasible set is nonempty, `AppJ.LFgen_feasible_nonempty`), and the
second inequality is `AppJ.W20.corD_tail_ge`. -/
theorem FL_remark_display_LFgen {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA) (hn : 1 ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - AppJ.G (wA / wB) (t + 1) #A #Aᶜ k) ≤
        ENNReal.ofReal (LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (AppJ.V (wA / wB) #A #Aᶜ k + 1)) -
          A36W.WACosts.cK (324 * Real.sqrt 2)) ≤
        1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - AppJ.G (wA / wB) (t + 1) #A #Aᶜ k) := by
  obtain ⟨hlam, -, -, -, -⟩ := two_values_transport w hw hk A hwA hwB hΛ1 hAB hBA hn
  refine ⟨?_, AppJ.W20.corD_tail_ge A hlam hk hε⟩
  obtain ⟨X, hX⟩ : ∃ X : ENNReal,
      X = 1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - AppJ.G (wA / wB) (t + 1) #A #Aᶜ k) := ⟨_, rfl⟩
  rw [← hX]
  have hbound : ∀ μ : SchedMix n,
      KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) μ) ≤ ((ε : ℝ) : WithTop ℝ) →
        X ≤ ENNReal.ofReal (mixCost μ) := fun μ hμ => by
    rw [hX]
    exact (FL_remark_display w hw hk A hwA hwB hΛ1 hAB hBA hn μ hμ).1
  obtain ⟨c₀, μ₀, hμ₀, rfl⟩ := AppJ.LFgen_feasible_nonempty (weightedTarget n k w hw hk) (weightedOracle n k w)
    (weighted_exact n k w hw hk) hε
  have hXtop : X ≠ ⊤ := ne_top_of_le_ne_top ENNReal.ofReal_ne_top (hbound μ₀ hμ₀)
  calc X = ENNReal.ofReal X.toReal := (ENNReal.ofReal_toReal hXtop).symm
    _ ≤ ENNReal.ofReal (LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε) := by
      apply ENNReal.ofReal_le_ofReal
      unfold LFgen
      refine le_csInf ⟨_, μ₀, hμ₀, rfl⟩ ?_
      rintro c ⟨μ, hμ, rfl⟩
      have h := hbound μ hμ
      rw [← ENNReal.ofReal_toReal hXtop] at h
      exact (ENNReal.ofReal_le_ofReal_iff (Bridge.mixCost_nonneg μ)).1 h

/-- `n ≥ (2Λ/κ₀)²` forces `n ≥ 1` (`2Λ/κ₀ > 0`). -/
theorem one_le_n_of_sq_le {Λ κ₀ : ℝ} (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) (hnΛ : (2 * Λ / κ₀) ^ 2 ≤ (n : ℝ)) :
    1 ≤ n := by
  have hΛ0 : 0 < Λ := by linarith
  have h : (0 : ℝ) < n := lt_of_lt_of_le (by positivity) hnΛ
  have h' : 0 < n := by exact_mod_cast h
  omega

/-- **The arithmetic of the Remark's corollary** (l. 308): with `t = 2Λ/κ₀ ≥ 4` (`Λ ≥ 1`, `κ₀ ≤ 1/2`) and `n ≥ t²`
(so `n ≥ 16`), `nκ₀/(2Λ) = n/t ≥ √n`; hence `V ≥ nκ₀/(2Λ)` gives `ln(V+1) ≥ (ln n)/2 > 0` and
`log₂ ln(V+1) ≥ log₂ ln n − 1`. -/
theorem logb_log_V_ge {Λ κ₀ V : ℝ} (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) (hκ : κ₀ ≤ 1 / 2)
    (hnΛ : (2 * Λ / κ₀) ^ 2 ≤ (n : ℝ)) (hV : (n : ℝ) * κ₀ / (2 * Λ) ≤ V) :
    Real.logb 2 (Real.log n) - 1 ≤ Real.logb 2 (Real.log (V + 1)) := by
  have hΛ0 : 0 < Λ := by linarith
  have ht4 : 4 ≤ 2 * Λ / κ₀ := by rw [le_div_iff₀ hκ0]; linarith
  have ht0 : 0 < 2 * Λ / κ₀ := by linarith
  have h16 : (16 : ℝ) ≤ (2 * Λ / κ₀) ^ 2 := by nlinarith
  have hn16 : (16 : ℝ) ≤ n := le_trans h16 hnΛ
  have hlogn : 0 < Real.log (n : ℝ) := Real.log_pos (by linarith)
  have e : (n : ℝ) * κ₀ / (2 * Λ) = (n : ℝ) / (2 * Λ / κ₀) := by field_simp
  rw [e] at hV
  have hnt : 0 < (n : ℝ) / (2 * Λ / κ₀) := div_pos (by linarith) ht0
  have hlog2t : 2 * Real.log (2 * Λ / κ₀) ≤ Real.log n := by
    have := Real.log_le_log (by positivity) hnΛ
    rwa [Real.log_pow, Nat.cast_ofNat] at this
  have hhalf : Real.log n / 2 ≤ Real.log (V + 1) := by
    have h1 : Real.log ((n : ℝ) / (2 * Λ / κ₀)) = Real.log n - Real.log (2 * Λ / κ₀) :=
      Real.log_div (by positivity) ht0.ne'
    have h2 := Real.log_le_log hnt (by linarith : (n : ℝ) / (2 * Λ / κ₀) ≤ V + 1)
    linarith
  have h1 := Real.logb_le_logb_of_le (by norm_num : (1 : ℝ) < 2) (by positivity) hhalf
  rwa [Real.logb_div hlogn.ne' (by norm_num), Real.logb_self_eq_one (by norm_num)] at h1

/-- The last step of the Remark's corollary: `e^{−ε} ≤ 1` (`ε ≥ 0`) and `c_TG < 3.154` turn
`log₂ ln(V+1) ≥ log₂ ln n − 1` into `e^{−ε} log₂ ln(V+1) − c_TG ≥ e^{−ε} log₂ ln n − 4.154`. -/
theorem remark_arith {ε L LV : ℝ} (hε : 0 ≤ ε) (hL : L - 1 ≤ LV) :
    Real.exp (-ε) * L - 4.154 ≤ Real.exp (-ε) * LV - A36W.WACosts.cK (324 * Real.sqrt 2) := by
  have he0 := Real.exp_pos (-ε)
  have he1 : Real.exp (-ε) ≤ 1 := Real.exp_le_one_iff.2 (by linarith)
  have hc := AppJ.W20.cTG_lt
  have h1 := mul_le_mul_of_nonneg_left hL he0.le
  have e : Real.exp (-ε) * (L - 1) = Real.exp (-ε) * L - Real.exp (-ε) := by ring
  linarith

/-- **Headline, the Remark (b), the printed corollary** (App L §5, l. 308: "Hence `L_F^w ≥ e^{−ε} log₂ ln n − 4.154`
for `n ≥ (2Λ/κ₀)²`"): for two-value weights with ratio at most `Λ`, `κ₀ > 0`, an interior `k`, `n ≥ (2Λ/κ₀)²` and
`ε ≥ 0`.  (`n ≥ 1`, `κ₀ ≤ 1/2` and `n ≥ 16` are derived, not assumed.) -/
theorem FL_remark_n {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (hnΛ : (2 * Λ / κ₀) ^ 2 ≤ (n : ℝ)) {ε : ℝ} (hε : 0 ≤ ε) :
    Real.exp (-ε) * Real.logb 2 (Real.log n) - 4.154 ≤
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by
  have hn1 := one_le_n_of_sq_le hΛ1 hκ0 hnΛ
  have hκh := FU.kappa_le_half hn1 hκ1 hκ2
  obtain ⟨hlam, hlΛ, hΛl, -, -⟩ := two_values_transport w hw hk A hwA hwB hΛ1 hAB hBA hn1
  have hV := FU.V_root_ge A hlam hΛ1 hlΛ hΛl hk hκ0 hκ1 hκ2
  exact (remark_arith hε (logb_log_V_ge hΛ1 hκ0 hκh hnΛ hV)).trans
    (FL_remark_LFgen w hw hk A hwA hwB hΛ1 hAB hBA hn1 hε)

/-- Corollary (d)'s operational mean for two-value weights, `V_root` form: every `PolicyE` `σ` under the weighted
oracle with `KL(p_w‖Q_σ) ≤ ε` (`Q_σ = outLim`) has `ε ≥ 0` and `E τ ≥ e^{−ε} log₂ ln(V_root+1) − c_TG`. -/
theorem execMean_ge_V {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA) (hn : 1 ≤ n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) {ε : ℝ}
    (hσ : KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    0 ≤ ε ∧ ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (AppJ.V (wA / wB) #A #Aᶜ k + 1)) -
        A36W.WACosts.cK (324 * Real.sqrt 2)) ≤ σ.execMean (weightedOracle n k w) := by
  obtain ⟨hlam, -, -, hT, hO⟩ := two_values_transport w hw hk A hwA hwB hΛ1 hAB hBA hn
  rw [hT, hO] at hσ
  rw [hO]
  exact ⟨AppJ.W20.eps_nonneg_of_KLx_outLim A hlam hk σ hσ, AppJ.W20.corD_execMean_ge A hlam hk σ hσ⟩

/-- Corollary (d)'s `L_F^ad` form for two-value weights, `V_root` form, every real `ε`. -/
theorem LFad_ge_V {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA) (hn : 1 ≤ n) (ε : ℝ) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (AppJ.V (wA / wB) #A #Aᶜ k + 1)) -
        A36W.WACosts.cK (324 * Real.sqrt 2)) ≤ LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by
  obtain ⟨hlam, -, -, hT, hO⟩ := two_values_transport w hw hk A hwA hwB hΛ1 hAB hBA hn
  rw [hT, hO]
  exact AppJ.W20.corD_LFad_ge A hlam hk ε

/-- **Headline, the Remark (c), the `E τ` form** (for main-text §5 and Table 1's lower half): for two-value weights
with ratio at most `Λ`, `κ₀ > 0`, an interior `k` and `n ≥ (2Λ/κ₀)²`, every causal policy with fresh exact-marginal
draws and no cap (`PolicyE`) under the weighted oracle whose output law has `KL(p_w‖Q_π) ≤ ε` has
`E τ ≥ e^{−ε} log₂ ln n − 4.154` (`ε ≥ 0` is derived from the class condition). -/
theorem FL_remark_execMean {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (hnΛ : (2 * Λ / κ₀) ^ 2 ≤ (n : ℝ))
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) {ε : ℝ}
    (hσ : KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log n) - 4.154) ≤ σ.execMean (weightedOracle n k w) := by
  have hn1 := one_le_n_of_sq_le hΛ1 hκ0 hnΛ
  have hκh := FU.kappa_le_half hn1 hκ1 hκ2
  obtain ⟨hlam, hlΛ, hΛl, -, -⟩ := two_values_transport w hw hk A hwA hwB hΛ1 hAB hBA hn1
  have hV := FU.V_root_ge A hlam hΛ1 hlΛ hΛl hk hκ0 hκ1 hκ2
  obtain ⟨hε, h⟩ := execMean_ge_V w hw hk A hwA hwB hΛ1 hAB hBA hn1 σ hσ
  exact (ENNReal.ofReal_le_ofReal (remark_arith hε (logb_log_V_ge hΛ1 hκ0 hκh hnΛ hV))).trans h

/-- **Headline, the Remark (c), the `L_F^ad` form**: under the hypotheses of `FL_remark_n`, for every real `ε`,
`L_F^ad(n, ε) = inf{E τ : KL(p_w‖Q_π) ≤ ε} ≥ e^{−ε} log₂ ln n − 4.154` (at `ε < 0` the feasible set is empty and
`L_F^ad = ⊤`, `Mix.LFad_eq_top_of_neg`). -/
theorem FL_remark_LFad {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (hnΛ : (2 * Λ / κ₀) ^ 2 ≤ (n : ℝ)) (ε : ℝ) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log n) - 4.154) ≤
      LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by
  rcases lt_or_ge ε 0 with hneg | hε
  · rw [Mix.LFad_eq_top_of_neg (weighted_exact n k w hw hk) hneg]
    exact le_top
  · have hn1 := one_le_n_of_sq_le hΛ1 hκ0 hnΛ
    have hκh := FU.kappa_le_half hn1 hκ1 hκ2
    obtain ⟨hlam, hlΛ, hΛl, -, -⟩ := two_values_transport w hw hk A hwA hwB hΛ1 hAB hBA hn1
    have hV := FU.V_root_ge A hlam hΛ1 hlΛ hΛl hk hκ0 hκ1 hκ2
    exact (ENNReal.ofReal_le_ofReal (remark_arith hε (logb_log_V_ge hΛ1 hκ0 hκh hnΛ hV))).trans
      (LFad_ge_V w hw hk A hwA hwB hΛ1 hAB hBA hn1 ε)

/-! ## §6 Non-vacuity -/

/-- `A = {0, 1, 2, 3} ⊆ Fin 12` (`n_A = 4`, `n_B = 8`). -/
def A12 : Finset (Fin 12) := Finset.Iio ⟨4, by norm_num⟩

theorem card_A12 : A12.card = 4 := by
  unfold A12
  rw [Fin.card_Iio]

theorem card_compl_A12 : (A12ᶜ).card = 8 := by
  rw [Finset.card_compl, card_A12, Fintype.card_fin]

/-- Two distinct weight values on `Fin 12`: `2` on `A12`, `1` on `B`. -/
noncomputable def w12 : Fin 12 → ℝ := fun i => if i ∈ A12 then 2 else 1

theorem w12_pos : ∀ i, 0 < w12 i := fun i => by
  unfold w12
  split <;> norm_num

theorem w12_A : ∀ i ∈ A12, w12 i = 2 := fun i hi => by
  unfold w12
  rw [if_pos hi]

theorem w12_B : ∀ i ∉ A12, w12 i = 1 := fun i hi => by
  unfold w12
  rw [if_neg hi]

/-- `√2·(5/2)^{−1/2} = √(4/5) < 9/10`. -/
theorem env_12_lt : Real.sqrt 2 * (5 / 2 : ℝ) ^ (-(1 / 2 : ℝ)) < 9 / 10 := by
  have hy0 : 0 < (5 / 2 : ℝ) ^ (-(1 / 2 : ℝ)) := Real.rpow_pos_of_pos (by norm_num) _
  have hyy : (5 / 2 : ℝ) ^ (-(1 / 2 : ℝ)) * (5 / 2 : ℝ) ^ (-(1 / 2 : ℝ)) = 2 / 5 := by
    rw [← Real.rpow_add (by norm_num), show (-(1 / 2 : ℝ) + -(1 / 2)) = -1 by norm_num, Real.rpow_neg_one]
    norm_num
  have hs : Real.sqrt 2 * Real.sqrt 2 = 2 := Real.mul_self_sqrt (by norm_num)
  have hsy : (Real.sqrt 2 * (5 / 2 : ℝ) ^ (-(1 / 2 : ℝ))) * (Real.sqrt 2 * (5 / 2 : ℝ) ^ (-(1 / 2 : ℝ))) =
      4 / 5 := by
    calc (Real.sqrt 2 * (5 / 2 : ℝ) ^ (-(1 / 2 : ℝ))) * (Real.sqrt 2 * (5 / 2 : ℝ) ^ (-(1 / 2 : ℝ)))
        = (Real.sqrt 2 * Real.sqrt 2) * ((5 / 2 : ℝ) ^ (-(1 / 2 : ℝ)) * (5 / 2 : ℝ) ^ (-(1 / 2 : ℝ))) := by ring
      _ = 4 / 5 := by rw [hs, hyy]; norm_num
  have hnn : 0 ≤ Real.sqrt 2 * (5 / 2 : ℝ) ^ (-(1 / 2 : ℝ)) := mul_nonneg (Real.sqrt_nonneg 2) hy0.le
  nlinarith

/-- **(FL) bites at a two-distinct-value instance**: `n = 12`, `A = {0,1,2,3}` (`n_A = 4`, `n_B = 8`), `w = 2` on `A`
and `1` on `B` (`Λ = 2`), `κ₀ = 1/2`, `k = 6`, `ε = 1/10`, `r = 1`.  There `nκ₀/(2Λ) + 1 = 5/2`, the bracket is
`min{1, √2·18⁰·(5/2)^{−1/2}} = √(4/5) < 0.9 ≤ e^{−1/10}`, so (FL) gives `L_F^w(12, 1/10) > 1` strictly. -/
theorem FL_bites_12 :
    1 < LFgen (weightedTarget 12 6 w12 w12_pos (by norm_num)) (weightedOracle 12 6 w12) (1 / 10) := by
  have h := FL_r_form (k := 6) (Λ := 2) (κ₀ := 1 / 2) (ε := 1 / 10) w12 w12_pos (by norm_num) A12 w12_A w12_B
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) 1
  have e1 : ((1 : ℕ) : ℝ) - 1 = 0 := by norm_num
  have e2 : ((12 : ℕ) : ℝ) * (1 / 2) / (2 * 2) + 1 = 5 / 2 := by norm_num
  have e3 : -((2 : ℝ) ^ (-((1 : ℕ) : ℝ))) = -(1 / 2) := by
    rw [Nat.cast_one, Real.rpow_neg_one]
    norm_num
  rw [e1, Real.rpow_zero, mul_one, e2, e3] at h
  have hexp : (9 / 10 : ℝ) ≤ Real.exp (-(1 / 10)) := by
    have := Real.add_one_le_exp (-(1 / 10 : ℝ))
    linarith
  have hm : min 1 (Real.sqrt 2 * (5 / 2 : ℝ) ^ (-(1 / 2 : ℝ))) < 9 / 10 :=
    lt_of_le_of_lt (min_le_right _ _) env_12_lt
  have h1 : (1 : ℝ) <
      1 + ((1 : ℕ) : ℝ) * (Real.exp (-(1 / 10)) - min 1 (Real.sqrt 2 * (5 / 2 : ℝ) ^ (-(1 / 2 : ℝ)))) := by
    rw [Nat.cast_one, one_mul]
    linarith
  linarith

/-- The Remark's instance family: `n = 2(N+1)`, `A = {0,…,N}` (`n_A = n_B = N+1`). -/
def Arem (N : ℕ) : Finset (Fin (2 * (N + 1))) := Finset.Iio ⟨N + 1, by omega⟩

theorem card_Arem (N : ℕ) : (Arem N).card = N + 1 := by
  unfold Arem
  rw [Fin.card_Iio]

theorem card_compl_Arem (N : ℕ) : ((Arem N)ᶜ).card = N + 1 := by
  rw [Finset.card_compl, card_Arem, Fintype.card_fin]
  omega

/-- Two distinct weight values: `2` on `Arem N`, `1` on `B`. -/
noncomputable def wrem (N : ℕ) : Fin (2 * (N + 1)) → ℝ := fun i => if i ∈ Arem N then 2 else 1

theorem wrem_pos (N : ℕ) : ∀ i, 0 < wrem N i := fun i => by
  unfold wrem
  split <;> norm_num

theorem wrem_A (N : ℕ) : ∀ i ∈ Arem N, wrem N i = 2 := fun i hi => by
  unfold wrem
  rw [if_pos hi]

theorem wrem_B (N : ℕ) : ∀ i ∉ Arem N, wrem N i = 1 := fun i hi => by
  unfold wrem
  rw [if_neg hi]

/-- **The per-object classes of the Remark are inhabited** (every `n`, `k ≤ n`, `w > 0`, `ε ≥ 0`): the all-singleton
mixture has `KL(p_w‖Q_μ) = 0 ≤ ε` (`Mix.KLx_singletonMix_exact`), and its mixture policy has `KL(p_w‖Q_π) = 0 ≤ ε`
(`Mix.KLx_mixPolicy`); so `FL_remark_display` and `FL_remark_execMean` apply to at least one object. -/
theorem FL_remark_classes_nonempty {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {ε : ℝ}
    (hε : 0 ≤ ε) :
    KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (agfv_singletonMix n)) ≤
        ((ε : ℝ) : WithTop ℝ) ∧
      KLx (weightedTarget n k w hw hk)
          (outLim (weightedOracle n k w) (Bridge.mixPolicy (agfv_singletonMix n))) ≤ ((ε : ℝ) : WithTop ℝ) := by
  have hex := weighted_exact n k w hw hk
  have h0 : KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (agfv_singletonMix n)) ≤
      ((ε : ℝ) : WithTop ℝ) := by
    rw [Mix.KLx_singletonMix_exact hex]
    exact_mod_cast hε
  refine ⟨h0, ?_⟩
  rw [(Mix.KLx_mixPolicy hex (agfv_singletonMix n) (Bridge.length_le_mixMaxLen _)).2]
  exact h0

/-- **The "Hence" line reaches concrete instances** (`FL_asymptotic` at `(ε, Λ, κ₀) = (1/10, 2, 1/2)`): for every
`δ > 0` there is a genuinely two-valued instance (`n = 2(n₁+1)`, `A = {0,…,n₁}`, `w = 2` on `A`, `1` on `B`,
`k = n₁+1`) past the threshold `n₁` of `FL_asymptotic`, where `(e^{−1/10} − δ) log₂ ln n ≤ L_F^w(n, 1/10)`. -/
theorem FL_asymptotic_instance {δ : ℝ} (hδ : 0 < δ) :
    ∃ (m k : ℕ) (w : Fin m → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ m) (A : Finset (Fin m)),
      (∀ i ∈ A, w i = 2) ∧ (∀ i ∉ A, w i = 1) ∧ 1 ≤ #A ∧ 1 ≤ #Aᶜ ∧
      (Real.exp (-(1 / 10 : ℝ)) - δ) * Real.logb 2 (Real.log m) ≤
        LFgen (weightedTarget m k w hw hk) (weightedOracle m k w) (1 / 10) := by
  obtain ⟨n₁, h⟩ := FL_asymptotic (ε := 1 / 10) (Λ := 2) (κ₀ := 1 / 2) (by norm_num) (by norm_num) (by norm_num) hδ
  refine ⟨2 * (n₁ + 1), n₁ + 1, wrem n₁, wrem_pos n₁, by omega, Arem n₁, wrem_A n₁, wrem_B n₁,
    by rw [card_Arem]; omega, by rw [card_compl_Arem]; omega, ?_⟩
  exact h (2 * (n₁ + 1)) (n₁ + 1) (wrem n₁) (wrem_pos n₁) (by omega) (Arem n₁) 2 1 (wrem_A n₁) (wrem_B n₁)
    (by norm_num) (by norm_num) (by push_cast; linarith) (by push_cast; linarith) (by omega)

/-- **The Remark's hypotheses are satisfiable and its bound bites**: at `(Λ, κ₀, ε) = (2, 1/2, 1/10)`,
`N = ⌈exp(2⁶)⌉₊`, `n = 2(N+1)`, `k = N+1`, `A = {0,…,N}` (both groups nonempty), `w = 2` on `A` and `1` on `B`:
`κ₀ n = k = (1−κ₀) n`, `n ≥ (2Λ/κ₀)² = 64`, and `e^{−1/10} log₂ ln n − 4.154 ≥ 0.9·6 − 4.154 > 1`; so the Remark's
(b) and (c) give `L_F^w(n, 1/10) > 1` and `L_F^ad(n, 1/10) > 1` there. -/
theorem FL_remark_bites :
    ∃ (m k : ℕ) (w : Fin m → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ m) (A : Finset (Fin m)),
      (∀ i ∈ A, w i = 2) ∧ (∀ i ∉ A, w i = 1) ∧ (1 / 2 : ℝ) * m ≤ k ∧ (k : ℝ) ≤ (1 - 1 / 2) * m ∧
      (2 * 2 / (1 / 2 : ℝ)) ^ 2 ≤ (m : ℝ) ∧ 1 ≤ #A ∧ 1 ≤ #Aᶜ ∧
      1 < Real.exp (-(1 / 10 : ℝ)) * Real.logb 2 (Real.log m) - 4.154 ∧
      Real.exp (-(1 / 10 : ℝ)) * Real.logb 2 (Real.log m) - 4.154 ≤
        LFgen (weightedTarget m k w hw hk) (weightedOracle m k w) (1 / 10) ∧
      ENNReal.ofReal (Real.exp (-(1 / 10 : ℝ)) * Real.logb 2 (Real.log m) - 4.154) ≤
        LFad (weightedTarget m k w hw hk) (weightedOracle m k w) (1 / 10) := by
  obtain ⟨N, hN⟩ : ∃ N : ℕ, N = ⌈Real.exp ((2 : ℝ) ^ (6 : ℝ))⌉₊ := ⟨_, rfl⟩
  have h64 : (2 : ℝ) ^ (6 : ℝ) = 64 := by
    rw [show (6 : ℝ) = ((6 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
    norm_num
  have hN65 : (65 : ℝ) ≤ N := by
    have h1 := Real.add_one_le_exp ((2 : ℝ) ^ (6 : ℝ))
    rw [h64] at h1
    have h2 : Real.exp ((2 : ℝ) ^ (6 : ℝ)) ≤ N := by rw [hN]; exact Nat.le_ceil _
    rw [h64] at h2
    linarith
  have hk : N + 1 ≤ 2 * (N + 1) := by omega
  have hm : ((2 * (N + 1) : ℕ) : ℝ) = 2 * ((N : ℝ) + 1) := by push_cast; ring
  have hk' : ((N + 1 : ℕ) : ℝ) = (N : ℝ) + 1 := by push_cast; ring
  have hκ1 : (1 / 2 : ℝ) * ((2 * (N + 1) : ℕ) : ℝ) ≤ ((N + 1 : ℕ) : ℝ) := by rw [hm, hk']; linarith
  have hκ2 : ((N + 1 : ℕ) : ℝ) ≤ (1 - 1 / 2) * ((2 * (N + 1) : ℕ) : ℝ) := by rw [hm, hk']; linarith
  have hnΛ : (2 * 2 / (1 / 2 : ℝ)) ^ 2 ≤ ((2 * (N + 1) : ℕ) : ℝ) := by rw [hm]; norm_num; linarith
  have hL6 : 6 ≤ Real.logb 2 (Real.log ((2 * (N + 1) : ℕ) : ℝ)) :=
    FU.le_logb_log_of_ceil_le (by rw [← hN]; omega)
  have hexp : (9 / 10 : ℝ) ≤ Real.exp (-(1 / 10)) := by
    have := Real.add_one_le_exp (-(1 / 10 : ℝ))
    linarith
  have hbound : 1 < Real.exp (-(1 / 10 : ℝ)) * Real.logb 2 (Real.log ((2 * (N + 1) : ℕ) : ℝ)) - 4.154 := by
    nlinarith
  refine ⟨2 * (N + 1), N + 1, wrem N, wrem_pos N, hk, Arem N, wrem_A N, wrem_B N, hκ1, hκ2, hnΛ,
    by rw [card_Arem]; omega, by rw [card_compl_Arem]; omega, hbound, ?_, ?_⟩
  · exact FL_remark_n (Λ := 2) (κ₀ := 1 / 2) (wrem N) (wrem_pos N) hk (Arem N) (wrem_A N) (wrem_B N)
      (by norm_num) (by norm_num) (by norm_num) (by norm_num) hκ1 hκ2 hnΛ (by norm_num)
  · exact FL_remark_LFad (Λ := 2) (κ₀ := 1 / 2) (wrem N) (wrem_pos N) hk (Arem N) (wrem_A N) (wrem_B N)
      (by norm_num) (by norm_num) (by norm_num) (by norm_num) hκ1 hκ2 hnΛ (1 / 10)

end A36W.FL

/-! # Statements and dependency audit -/

#check @A36W.FL.two_values_transport
#check @A36W.FL.G_root_le_env_floor
#check @A36W.FL.FL_r_form_G
#check @A36W.FL.FL_r_form
#check @A36W.FL.FL_asymptotic
#check @A36W.FL.r_choice_exponent_neg
#check @A36W.FL.r_choice_bound_tendsto_zero
#check @A36W.FL.four_log_two_le_log_18
#check @A36W.FL.r_choice_exponent_ge
#check @A36W.FL.logb_le_sub_two
#check @A36W.FL.r_choice_core
#check @A36W.FL.r_choice_small
#check @A36W.FL.r_choice_zero
#check @A36W.FL.FL_r_choice
#check @A36W.FL.FL_r_choice_G
#check @A36W.FL.V_root_attained
#check @A36W.FL.V_root_ge_attained
#check @A36W.FL.FL_remark_LFgen
#check @A36W.FL.FL_remark_display
#check @A36W.FL.FL_remark_display_LFgen
#check @A36W.FL.one_le_n_of_sq_le
#check @A36W.FL.logb_log_V_ge
#check @A36W.FL.remark_arith
#check @A36W.FL.FL_remark_n
#check @A36W.FL.execMean_ge_V
#check @A36W.FL.LFad_ge_V
#check @A36W.FL.FL_remark_execMean
#check @A36W.FL.FL_remark_LFad
#check @A36W.FL.env_12_lt
#check @A36W.FL.FL_bites_12
#check @A36W.FL.FL_remark_classes_nonempty
#check @A36W.FL.FL_asymptotic_instance
#check @A36W.FL.FL_remark_bites
#print axioms A36W.FL.two_values_transport
#print axioms A36W.FL.G_root_le_env_floor
#print axioms A36W.FL.FL_r_form_G
#print axioms A36W.FL.FL_r_form
#print axioms A36W.FL.FL_asymptotic
#print axioms A36W.FL.r_choice_exponent_neg
#print axioms A36W.FL.r_choice_bound_tendsto_zero
#print axioms A36W.FL.four_log_two_le_log_18
#print axioms A36W.FL.r_choice_exponent_ge
#print axioms A36W.FL.logb_le_sub_two
#print axioms A36W.FL.r_choice_core
#print axioms A36W.FL.r_choice_small
#print axioms A36W.FL.r_choice_zero
#print axioms A36W.FL.FL_r_choice
#print axioms A36W.FL.FL_r_choice_G
#print axioms A36W.FL.V_root_attained
#print axioms A36W.FL.V_root_ge_attained
#print axioms A36W.FL.FL_remark_LFgen
#print axioms A36W.FL.FL_remark_display
#print axioms A36W.FL.FL_remark_display_LFgen
#print axioms A36W.FL.one_le_n_of_sq_le
#print axioms A36W.FL.logb_log_V_ge
#print axioms A36W.FL.remark_arith
#print axioms A36W.FL.FL_remark_n
#print axioms A36W.FL.execMean_ge_V
#print axioms A36W.FL.LFad_ge_V
#print axioms A36W.FL.FL_remark_execMean
#print axioms A36W.FL.FL_remark_LFad
#print axioms A36W.FL.env_12_lt
#print axioms A36W.FL.FL_bites_12
#print axioms A36W.FL.FL_remark_classes_nonempty
#print axioms A36W.FL.FL_asymptotic_instance
#print axioms A36W.FL.FL_remark_bites


==> anc/formal_companion/lean/src/A36W/FUAssembly.lean <==
/-
A36W.FUAssembly -- the FU theorem of App L (§6.8 and the Result's (FU)), assembled from items 1–4
(A36W.FUAssemblyCore), Stage A (A36W.FUStageA) and the construction, class membership and relabelled
ladder (A36W.FUStageB), both verified.  Two-group branch.

PAPER.  appendix_t1.tex (sha256 1ba182d5…): Result (l. 72–76,
89–94), §6.1 (l. 315–341), §6.4 (l. 361–367), §6.8 (l. 410–423), §6.9 table (l. 426–438).

OBJECTS.  Nothing about the sampler or the target is redefined.  `weightedTarget`, `weightedOracle`, `weighted_exact`
(Slice); `KLx`, `mixLawE`, `LFgen`, `LFad`, `outLim`, `PolicyE.CapEvery/CapAS/execMean` (V0); the shared library's `Bridge.mixPolicy`
and the Mix module; AGF's `mixCost`, `agfv_singletonMix`; FA's `stageAProfile`, `Lbar`; FB's `scheduleOfProfile`,
`muFF`.  The new definitions name the paper's objects only: `UAff` (= `U_A`, FB's `scheduleOfProfile A (stageAProfile
N L̄)`), `ladFF` (= `lad`, `scheduleOfProfile Aᶜ (ladderProfile M K₄)`), `muFFof` (= `μ_ff`, FB's `muFF A (U_A ++ lad)
_`), `lenFF` (= `L_A + ℓ_lad`, `lenFF_eq`), and the fixtures of §4 and §8.

CONTENTS.
* §1 Glue: `ratio_of_two_values`, `card_add_card_compl_fin` (`N + M = n`).
* §2 `KLx_le_eps_of_orbit_mass`: `F ≤ ε` for any `Sym(B)`-invariant `Q` with FB's orbit-mass factorisation (an
  intermediate form; §6 discharges its three FB hypotheses).  Route: item 1 (`KLx_eq_stageA_add_ladder`), FA's
  `stageA_le_eps4_of_isSchedule`, item 2 (`ladder_term_le`, `ladder_term_eq_zero_of_small`), item 3
  (`arith_le_of_n0ff_le`).
* §3 `stageA_ladder_length_le`: `L_A + ℓ_lad ≤ max{1,⌈2Λ²/ε⌉} + 8K₄ + ⌈log₂ log₂ n⌉`.
* §4 Numeric facts at `(ε, Λ, κ₀) = (1, 2, 1/2)`: `n₀^ff ≤ 1200` (`M* ≤ 600`), `K₄ ≤ 96`; the `n = 1200` fixture.
* §5 The objects `UAff`, `ladFF`, `muFFof`, `lenFF` and their schedule, size and length facts.
* §6 Item 5, headline **`FU_theorem`** (the printed (FU)): `KL(p‖Q_{μ_ff}) ≤ ε`, every component of length
  `L_A + ℓ_lad`, `L_A + ℓ_lad ≤ max{1,⌈2Λ²/ε⌉} + 8K₄ + ⌈log₂ log₂ n⌉ ≤ log₂ ln n + C_FU`.  Its hypotheses are
  weights, quotas, sizes and the constants only; FB's identities are discharged by `muFF_invariant`,
  `orbit_mass_muFF` (with `scheduleOfProfile_map_card`) and `pathW_pos_of_supp`.
* §7 Corollaries through the shared library's Mix module: **`FU_policy`** (`Bridge.mixPolicy μ_ff` is `CapEvery` and `CapAS` at
  `L_A + ℓ_lad`, `execMean = mixCost = L_A + ℓ_lad`, the KL of its output law at the cap and in the limit is `≤ ε`,
  `L_F ≤ L_A + ℓ_lad`, `L_F^ad ≤ L_A + ℓ_lad`), **`FU_LF_le`** (the same with the printed constants), and
  **`FU_small_n`** (the printed `n < n₀^ff` branch, from the shared library's `KLx_singletonMix_exact`, cited, not re-proved).
* §8 Item 6, non-vacuity: `FU_instance_main` (`n = 1200`, the main branch `n ≥ n₀^ff` with `M = 800 > 8K₄`, Stage A
  `[200, 200]` by `UAff_1200`), `FU_instance_small` (`n = 4`, `M ≤ 8K₄`, `N = M = 2`), `FU_instance_empty` (`n = 2`,
  `A = ∅`, `Λ = 1`).

HYPOTHESES, said exactly (FU_theorem).  `w > 0`, `w = wA` on `A`, `w = wB` off `A`, `wA ≤ Λ wB`, `wB ≤ Λ wA`, `1 ≤ Λ`;
`k ≤ n`, `κ₀ n ≤ k ≤ (1 − κ₀) n`, `0 < κ₀`; `0 < ε`; `2 ≤ n`; `|A| ≤ |Aᶜ|`; `n₀^ff ≤ n ∨ |Aᶜ| ≤ 8K₄`.  Not assumed:
`κ₀ ≤ 1/2` (the quota bounds force it once `n ≥ 1`).  No hypothesis is a KL, TC or success bound.
-/
import A36W.FUAssemblyCore
import A36W.FUStageA
import A36W.FUStageB
import A36RW.Interface.Mix

set_option autoImplicit false

namespace A36W.FU

open AGF A36RW A36RW.Relabel Finset

variable {n : ℕ}

/-! ## §1 Glue -/

/-- Two-value weights: the cross bounds `wA ≤ Λ wB`, `wB ≤ Λ wA` and `1 ≤ Λ` give every ratio `≤ Λ`. -/
theorem ratio_of_two_values {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (A : Finset (Fin n)) {wA wB Λ : ℝ}
    (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB) (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB)
    (hBA : wB ≤ Λ * wA) : ∀ a c, w a ≤ Λ * w c := by
  intro a c
  by_cases ha : a ∈ A <;> by_cases hc : c ∈ A
  · have hpa := hw a
    rw [hwA a ha] at hpa ⊢
    rw [hwA c hc]
    nlinarith
  · rw [hwA a ha, hwB c hc]
    exact hAB
  · rw [hwB a ha, hwA c hc]
    exact hBA
  · have hpa := hw a
    rw [hwB a ha] at hpa ⊢
    rw [hwB c hc]
    nlinarith

/-- `N + M = n` for `N = |A|`, `M = |Aᶜ|`. -/
theorem card_add_card_compl_fin (A : Finset (Fin n)) : A.card + (Aᶜ).card = n := by
  have h1 := Finset.card_compl A
  have h2 := Finset.card_le_univ A
  rw [Fintype.card_fin] at h1 h2
  omega

/-! ## §2 The bound `F ≤ ε`, with FB's identities as hypotheses -/

/-- **(FU)'s bound `F ≤ ε`, with FB's identities as hypotheses** (intermediate; the final theorem discharges `hQ`,
`hmass`, `hQA` with FB's `muFF_invariant`, `orbit_mass_muFF`, `pathW_pos_of_supp`).  Stage A is FA's
`stageA_le_eps4_of_isSchedule`; the ladder term is `ladder_term_le` / `ladder_term_eq_zero_of_small`; the arithmetic
is `arith_le_of_n0ff_le`. -/
theorem KLx_le_eps_of_orbit_mass {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n) (hNM : A.card ≤ (Aᶜ).card)
    (hn : n0ff ε Λ κ₀ ≤ n ∨ (Aᶜ).card ≤ 8 * K4 ε Λ κ₀)
    {U_A : List (Finset (Fin n))} (hU : IsSchedule U_A A)
    (hprof : U_A.map Finset.card = stageAProfile A.card (Lbar ε Λ A.card (Aᶜ).card))
    {Q : (Fin n → Bool) → ℝ} (hQ : ∀ g ∈ symOn Aᶜ, ∀ x, Q (permWord g x) = Q x)
    (hmass : ∀ x, 0 < (weightedTarget n k w hw hk).p x →
      massOn Q (orbitW (symOn Aᶜ) x) = pathW (weightedOracle n k w) U_A [] x *
        succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
          (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀)))
    (hQA : ∀ x, 0 < (weightedTarget n k w hw hk).p x → 0 < pathW (weightedOracle n k w) U_A [] x) :
    KLx (weightedTarget n k w hw hk) Q ≤ ((ε : ℝ) : WithTop ℝ) := by
  have hsumNM := card_add_card_compl_fin A
  have hM1 : 1 ≤ (Aᶜ).card := by omega
  have hwBc : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j := fun i hi j hj => by
    rw [hwB i (Finset.mem_compl.1 hi), hwB j (Finset.mem_compl.1 hj)]
  have hwAc : ∀ i ∈ A, ∀ j ∈ A, w i = w j := fun i hi j hj => by rw [hwA i hi, hwA j hj]
  have hΛ := ratio_of_two_values hw A hwA hwB hΛ1 hAB hBA
  have hK1 := one_le_K4 ε Λ κ₀
  have hs : ∀ x, 0 < (weightedTarget n k w hw hk).p x →
      0 < succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
        (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀)) := by
    intro x hx
    rw [quota_eq_card_inter_compl w hw hk A hx]
    exact (OneBlockAtom.neg_log_succCount_le _ _ (LadderGeneral.ladderProfile_pos hK1)
      (LadderGeneral.ladderProfile_sum hK1) _ (by positivity)
      (by exact_mod_cast Finset.card_le_card Finset.inter_subset_right)).1
  rw [KLx_eq_stageA_add_ladder w hw hk hwBc hU hQ (QA := pathW (weightedOracle n k w) U_A [])
    (s := fun x => succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
      (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀))) hmass hQA hs]
  have h1 := stageA_le_eps4_of_isSchedule hw hk A hwAc hε hΛ1 hΛ U_A hU hM1 hprof
  have h2 := ladder_term_le w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε
  refine WithTop.coe_le_coe.2 ?_
  rcases hn with hn | hsmall
  · have h3 := arith_le_of_n0ff_le hε hκ0 hNM hsumNM hn
    linarith
  · have h2' := ladder_term_eq_zero_of_small w hw hk A hsmall
    linarith

/-! ## §3 Component length -/

/-- **Component length** (App L §6.8), from FA's `stageAProfile_length_le_Lbar` and `component_length_le`: Stage A at
`L̄` followed by the ladder at `K₄` has at most `max{1,⌈2Λ²/ε⌉} + 8K₄ + ⌈log₂ log₂ n⌉` rounds. -/
theorem stageA_ladder_length_le {ε Λ κ₀ : ℝ} (hε : 0 < ε) (A : Finset (Fin n)) (hM1 : 1 ≤ (Aᶜ).card)
    (hNM : A.card ≤ (Aᶜ).card) :
    (stageAProfile A.card (Lbar ε Λ A.card (Aᶜ).card)).length +
        (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀)).length ≤
      max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ :=
  component_length_le (stageAProfile_length_le_Lbar hε hM1 hNM)
    (by simpa using Finset.card_le_univ Aᶜ) (one_le_K4 ε Λ κ₀)

/-! ## §4 Non-vacuity of the numeric hypotheses, main branch, at `(ε, Λ, κ₀) = (1, 2, 1/2)` -/

/-- `F(600) = 16 ln 601/600 ≤ 1/2` at `Λ = 2`, `κ₀ = 1/2`: `ln 601 ≤ ln 2¹⁰ = 10 ln 2 < 7`. -/
theorem tailF_two_half_600 : tailF 2 (1 / 2) 600 ≤ 1 / 2 := by
  unfold tailF
  have h1 : Real.log (601 : ℝ) ≤ Real.log ((2 : ℝ) ^ 10) := Real.log_le_log (by norm_num) (by norm_num)
  rw [Real.log_pow] at h1
  have h2 := Real.log_two_lt_d9
  have hlog : Real.log (601 : ℝ) ≤ 7 := by
    push_cast at h1
    linarith
  have e : ((600 : ℕ) : ℝ) + 1 = 601 := by norm_num
  rw [e, div_le_iff₀ (by norm_num)]
  push_cast
  nlinarith

/-- `M* ≤ 600` at `(1, 2, 1/2)`. -/
theorem Mstar_le_600 : Mstar 1 2 (1 / 2) ≤ 600 :=
  (Mstar_spec (Λ := 2) one_pos (by norm_num)).2.2 600 (by norm_num)
    (by have := tailF_two_half_600; norm_num at this ⊢; linarith)

/-- `n₀^ff ≤ 1199 ≤ 1200` at `(1, 2, 1/2)`. -/
theorem n0ff_le_1200 : n0ff 1 2 (1 / 2) ≤ 1200 := by
  have := Mstar_le_600
  unfold n0ff
  omega

/-- `K₄ ≤ 96` at `(1, 2, 1/2)`: `δ₄ = 1 − e^{−1/4} ≥ 1/5` (as `e^{1/4} ≥ 5/4`), so `ln(2/δ₄) ≤ ln 10 ≤ 3`
(as `e³ = (e^{1/2})⁶ ≥ (3/2)⁶ > 10`), and `2η² = 1/32`. -/
theorem K4_le_96 : K4 1 2 (1 / 2) ≤ 96 := by
  unfold K4 eta
  refine max_le (by norm_num) (Nat.ceil_le.2 ?_)
  have hδ : (1 : ℝ) / 5 ≤ delta4 1 := by
    unfold delta4
    have h := Real.add_one_le_exp (1 / 4 : ℝ)
    have hpos := Real.exp_pos (1 / 4 : ℝ)
    have hinv : Real.exp (-1 / 4) * Real.exp (1 / 4) = 1 := by
      rw [← Real.exp_add]
      norm_num
    nlinarith
  have hδpos : 0 < delta4 1 := delta4_pos one_pos
  have he3 : (10 : ℝ) ≤ Real.exp 3 := by
    have h := Real.add_one_le_exp (1 / 2 : ℝ)
    have e : Real.exp 3 = Real.exp (1 / 2) ^ 6 := by
      rw [← Real.exp_nat_mul]
      norm_num
    rw [e]
    have h0 : (3 / 2 : ℝ) ≤ Real.exp (1 / 2) := by linarith
    calc (10 : ℝ) ≤ (3 / 2) ^ 6 := by norm_num
      _ ≤ Real.exp (1 / 2) ^ 6 := pow_le_pow_left₀ (by norm_num) h0 6
  have hlog : Real.log (2 / delta4 1) ≤ 3 := by
    rw [Real.log_le_iff_le_exp (by positivity)]
    calc 2 / delta4 1 ≤ 2 / (1 / 5) := div_le_div_of_nonneg_left (by norm_num) (by norm_num) hδ
      _ = 10 := by norm_num
      _ ≤ Real.exp 3 := he3
  have e : (2 : ℝ) * (1 / 2 / (2 * 2)) ^ 2 = 1 / 32 := by norm_num
  rw [e, div_le_iff₀ (by norm_num)]
  push_cast
  linarith

/-! ## The instance: `n = 1200`, `k = 600`, `A = {0, …, 399}`, `w = 2` on `A` and `1` on `B` -/

/-- `A = {0, …, 399} ⊆ Fin 1200`. -/
def A1200 : Finset (Fin 1200) := Finset.Iio ⟨400, by norm_num⟩

theorem card_A1200 : A1200.card = 400 := by
  unfold A1200
  rw [Fin.card_Iio]

theorem card_compl_A1200 : (A1200ᶜ).card = 800 := by
  rw [Finset.card_compl, card_A1200, Fintype.card_fin]

/-- Two weight values: `2` on `A`, `1` on `B`. -/
noncomputable def w1200 : Fin 1200 → ℝ := fun i => if i ∈ A1200 then 2 else 1

theorem w1200_pos : ∀ i, 0 < w1200 i := fun i => by
  unfold w1200
  split <;> norm_num

theorem w1200_A : ∀ i ∈ A1200, w1200 i = 2 := fun i hi => by
  unfold w1200
  rw [if_pos hi]

theorem w1200_B : ∀ i ∉ A1200, w1200 i = 1 := fun i hi => by
  unfold w1200
  rw [if_neg hi]

/-- **The numeric hypotheses of (FU) hold, with the main branch active**, at `(ε, Λ, κ₀) = (1, 2, 1/2)`, `n = 1200`,
`k = 600`, `A = {0,…,399}` (`N = 400 ≤ M = 800`), `w = 2` on `A`, `1` on `B`: the quota bounds, `n ≥ 2`, `N ≤ M`,
`n ≥ n₀^ff`, and `M = 800 > 8K₄` (the ladder has bulk blocks). -/
theorem FU_numeric_instance :
    (1 : ℝ) ≤ 2 ∧ (2 : ℝ) ≤ 2 * 1 ∧ (1 : ℝ) ≤ 2 * 2 ∧ (0 : ℝ) < 1 / 2 ∧ (1 / 2 : ℝ) ≤ 1 / 2 ∧
      (1 / 2 : ℝ) * ((1200 : ℕ) : ℝ) ≤ ((600 : ℕ) : ℝ) ∧ ((600 : ℕ) : ℝ) ≤ (1 - 1 / 2) * ((1200 : ℕ) : ℝ) ∧
      (0 : ℝ) < 1 ∧ 2 ≤ 1200 ∧ A1200.card ≤ (A1200ᶜ).card ∧ n0ff 1 2 (1 / 2) ≤ 1200 ∧
      8 * K4 1 2 (1 / 2) < (A1200ᶜ).card := by
  refine ⟨by norm_num, by norm_num, by norm_num, by norm_num, le_rfl, by norm_num, by norm_num, one_pos,
    by norm_num, ?_, n0ff_le_1200, ?_⟩
  · rw [card_A1200, card_compl_A1200]
    norm_num
  · rw [card_compl_A1200]
    have := K4_le_96
    omega

/-! ## §5 The objects of the theorem (App L §6.1) -/

/-- **Stage A** of App L §6.1, the prefix `U_A` of every component of `μ_ff`: FA's split `stageAProfile N L̄`
(`N = |A|`, `M = |Aᶜ|`, `L̄ = Lbar ε Λ N M`) laid out on `A`'s labels in increasing order (FB's `scheduleOfProfile`,
"consecutive blocks in a fixed label order"). -/
noncomputable def UAff (ε Λ : ℝ) (A : Finset (Fin n)) : List (Finset (Fin n)) :=
  scheduleOfProfile A (stageAProfile A.card (Lbar ε Λ A.card (Aᶜ).card))

/-- **The ladder on `B = Aᶜ`** (App L §6.1): `ladderProfile M K₄` laid out on `B`'s labels in increasing order (the
paper's "fixed order"; the relabelling in `μ_ff` makes the order irrelevant). -/
noncomputable def ladFF (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) : List (Finset (Fin n)) :=
  scheduleOfProfile Aᶜ (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀))

theorem UAff_isSchedule (ε Λ : ℝ) (A : Finset (Fin n)) : IsSchedule (UAff ε Λ A) A :=
  scheduleOfProfile_isSchedule A (fun _ hb => one_le_of_mem_stageAProfile hb) (stageAProfile_sum _ _)

theorem ladFF_isSchedule (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) : IsSchedule (ladFF ε Λ κ₀ A) Aᶜ :=
  scheduleOfProfile_isSchedule Aᶜ (LadderGeneral.ladderProfile_pos (one_le_K4 ε Λ κ₀))
    (LadderGeneral.ladderProfile_sum (one_le_K4 ε Λ κ₀))

/-- Stage A followed by the ladder is a full schedule (FB's `isSchedule_append_compl`). -/
theorem schedFF_isSchedule (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) :
    IsSchedule (UAff ε Λ A ++ ladFF ε Λ κ₀ A) univ :=
  isSchedule_append_compl (UAff_isSchedule ε Λ A) (ladFF_isSchedule ε Λ κ₀ A)

theorem UAff_map_card (ε Λ : ℝ) (A : Finset (Fin n)) :
    (UAff ε Λ A).map Finset.card = stageAProfile A.card (Lbar ε Λ A.card (Aᶜ).card) :=
  scheduleOfProfile_map_card A (stageAProfile_sum _ _)

theorem ladFF_map_card (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) :
    (ladFF ε Λ κ₀ A).map Finset.card = LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀) :=
  scheduleOfProfile_map_card Aᶜ (LadderGeneral.ladderProfile_sum (one_le_K4 ε Λ κ₀))

/-- **`μ_ff`** (App L §6.1): `U_A` followed by `σ(lad)`, `σ` uniform on `Sym(Aᶜ)` and drawn before any bit; FB's
`muFF A (U_A ++ lad) _`, i.e. the shared library's `relabelMix (symOn Aᶜ) _ (Bridge.pointMix (U_A ++ lad) _)`. -/
noncomputable def muFFof (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) : SchedMix n :=
  muFF A (UAff ε Λ A ++ ladFF ε Λ κ₀ A) (schedFF_isSchedule ε Λ κ₀ A)

/-- The common length `L_A + ℓ_lad` of every component of `μ_ff`. -/
noncomputable def lenFF (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) : ℕ :=
  (UAff ε Λ A).length + (ladFF ε Λ κ₀ A).length

/-- `lenFF = L_A + ℓ_lad`: the Stage A profile's length plus the ladder profile's length. -/
theorem lenFF_eq (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) :
    lenFF ε Λ κ₀ A = (stageAProfile A.card (Lbar ε Λ A.card (Aᶜ).card)).length +
      (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀)).length := by
  unfold lenFF UAff ladFF
  rw [scheduleOfProfile_length, scheduleOfProfile_length]

/-! ## §6 Item 5: the FU theorem (App L, Result (FU), and §6.8) -/

/-- **(FU)** (App L, Result l. 89–94, and §6.8 l. 410–423).  Fix `ε > 0`, `Λ ≥ 1`, `κ₀ > 0`.  Let `n ≥ 2`, let the
weights take the value `wA` on `A` and `wB` on `B = Aᶜ` with `wA ≤ Λ·wB` and `wB ≤ Λ·wA`, let `κ₀ n ≤ k ≤ (1−κ₀) n`,
and let `A` be a smallest group, `N = |A| ≤ M = |Aᶜ|` (any such split; `N = 0` and `N = M` allowed).  If
`n ≥ n₀^ff` or `M ≤ 8K₄`, the single group-aware profile `μ_ff` has `F = KL(p‖Q_{μ_ff}) ≤ ε`, under the exact
weighted oracle; every component has length `L_A + ℓ_lad`; and
`L_A + ℓ_lad ≤ max{1, ⌈2Λ²/ε⌉} + 8K₄ + ⌈log₂ log₂ n⌉ ≤ log₂ ln n + C_FU`, `C_FU = ⌈2Λ²/ε⌉ + 8K₄ + 2`. -/
theorem FU_theorem {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n) (hNM : A.card ≤ (Aᶜ).card)
    (hn : n0ff ε Λ κ₀ ≤ n ∨ (Aᶜ).card ≤ 8 * K4 ε Λ κ₀) :
    KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muFFof ε Λ κ₀ A)) ≤
        ((ε : ℝ) : WithTop ℝ) ∧
      (∀ p ∈ (muFFof ε Λ κ₀ A).parts, p.2.length = lenFF ε Λ κ₀ A) ∧
      lenFF ε Λ κ₀ A ≤ max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ ∧
      (lenFF ε Λ κ₀ A : ℝ) ≤
        Real.logb 2 (Real.log n) + ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + 2 : ℕ) : ℝ) := by
  have hsumNM := card_add_card_compl_fin A
  have hM1 : 1 ≤ (Aᶜ).card := by omega
  have hwBc : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j := fun i hi j hj => by
    rw [hwB i (Finset.mem_compl.1 hi), hwB j (Finset.mem_compl.1 hj)]
  have hUA := UAff_isSchedule ε Λ A
  have hlad := ladFF_isSchedule ε Λ κ₀ A
  have hU := schedFF_isSchedule ε Λ κ₀ A
  have hlen : lenFF ε Λ κ₀ A ≤
      max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ := by
    rw [lenFF_eq]
    exact stageA_ladder_length_le hε A hM1 hNM
  refine ⟨?_, ?_, hlen, ?_⟩
  · exact KLx_le_eps_of_orbit_mass w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε hn2 hNM hn hUA
      (UAff_map_card ε Λ A) (Q := mixLawE (weightedOracle n k w) (muFFof ε Λ κ₀ A))
      (muFF_invariant hw hk A hwBc _ hU)
      (fun x hx => (orbit_mass_muFF hw hk A hwBc hUA hlad hU hx).trans (by rw [ladFF_map_card]))
      (fun x hx => pathW_pos_of_supp hw hk hUA hx)
  · intro p hp
    rw [muFF_length A _ hU p hp, List.length_append]
    rfl
  · exact le_trans (Nat.cast_le.2 hlen) (length_bound_le_C_FU hε hΛ1 (K4 ε Λ κ₀) hn2)

/-! ## §7 The policy corollaries (the shared library's Mix module) and the small-`n` branch -/

/-- **(FU) for the policy** (App L §6.1: "every component has length `L_A + ℓ_lad` and the hard cap equals the mean
cost"; §6.8: "This is a hard cap, and the mean cost equals it").  `μ_ff` run as the shared library's policy `Bridge.mixPolicy μ_ff`
(seed = component index with the mixture weights, then that component's blocks): it completes within
`L = L_A + ℓ_lad` rounds on every compatible path (`CapEvery`) and with probability one (`CapAS`); its executed mean
is `mixCost μ_ff = L`; the KL of its output law, at the cap and in the limit, is `≤ ε`; hence `L_F ≤ L` and
`L_F^ad ≤ L`.  Statements from `A36RW.Mix` and `A36RW.Bridge`, applied; no parallel model. -/
theorem FU_policy {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n) (hNM : A.card ≤ (Aᶜ).card)
    (hn : n0ff ε Λ κ₀ ≤ n ∨ (Aᶜ).card ≤ 8 * K4 ε Λ κ₀) :
    (Bridge.mixPolicy (muFFof ε Λ κ₀ A)).CapEvery (weightedOracle n k w) (lenFF ε Λ κ₀ A) ∧
      (Bridge.mixPolicy (muFFof ε Λ κ₀ A)).CapAS (weightedOracle n k w) (lenFF ε Λ κ₀ A) ∧
      (Bridge.mixPolicy (muFFof ε Λ κ₀ A)).execMean (weightedOracle n k w) = (lenFF ε Λ κ₀ A : ENNReal) ∧
      mixCost (muFFof ε Λ κ₀ A) = (lenFF ε Λ κ₀ A : ℝ) ∧
      KLx (weightedTarget n k w hw hk)
          ((Bridge.mixPolicy (muFFof ε Λ κ₀ A)).outBy (weightedOracle n k w) (lenFF ε Λ κ₀ A)) ≤
        ((ε : ℝ) : WithTop ℝ) ∧
      KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) (Bridge.mixPolicy (muFFof ε Λ κ₀ A))) ≤
        ((ε : ℝ) : WithTop ℝ) ∧
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ (lenFF ε Λ κ₀ A : ℝ) ∧
      LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ (lenFF ε Λ κ₀ A : ENNReal) := by
  obtain ⟨hKL, hparts, -, -⟩ := FU_theorem w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε hn2 hNM hn
  have hex := weighted_exact n k w hw hk
  have hL : ∀ p ∈ (muFFof ε Λ κ₀ A).parts, p.2.length ≤ lenFF ε Λ κ₀ A := fun p hp => (hparts p hp).le
  have hcost : mixCost (muFFof ε Λ κ₀ A) = (lenFF ε Λ κ₀ A : ℝ) := by
    unfold muFFof lenFF
    rw [mixCost_muFF, List.length_append]
  have hKLpol := A36RW.Mix.KLx_mixPolicy hex (muFFof ε Λ κ₀ A) hL
  refine ⟨Bridge.mixPolicy_capEvery _ _ hL, A36RW.Mix.capAS_mixPolicy _ _ hL, ?_, hcost, ?_, ?_, ?_, ?_⟩
  · rw [A36RW.Mix.execMean_mixPolicy, hcost, ENNReal.ofReal_natCast]
  · rw [hKLpol.1]
    exact hKL
  · rw [hKLpol.2]
    exact hKL
  · rw [← hcost]
    exact Bridge.LFgen_le_of_feasible _ _ hKL
  · have h := A36RW.Mix.LFad_le_ofReal_mixCost hex hKL
    rwa [hcost, ENNReal.ofReal_natCast] at h

/-- **The optima, with the printed constants** (App L §6.8 with Result (FU)): `L_F ≤ max{1,⌈2Λ²/ε⌉} + 8K₄ +
⌈log₂ log₂ n⌉ ≤ log₂ ln n + C_FU`, and the same cap for the adaptive executed mean `L_F^ad`. -/
theorem FU_LF_le {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n) (hNM : A.card ≤ (Aᶜ).card)
    (hn : n0ff ε Λ κ₀ ≤ n ∨ (Aᶜ).card ≤ 8 * K4 ε Λ κ₀) :
    LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        ((max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ : ℕ) : ℝ) ∧
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        Real.logb 2 (Real.log n) + ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + 2 : ℕ) : ℝ) ∧
      LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        ((max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ : ℕ) : ENNReal) := by
  obtain ⟨-, -, hlen, hC⟩ := FU_theorem w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε hn2 hNM hn
  obtain ⟨-, -, -, -, -, -, hLF, hLFad⟩ := FU_policy w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε hn2 hNM hn
  refine ⟨le_trans hLF (Nat.cast_le.2 hlen), le_trans hLF hC, le_trans hLFad (Nat.cast_le.2 hlen)⟩

/-- **The small-`n` branch of (FU)** (Result l. 93–94: "For `n < n₀^ff`, the all-singleton schedule is exact, so
`L_F^w ≤ n < n₀^ff`").  Cited from the shared library, not re-proved: the singleton mixture has `KL = 0` under every exact oracle
(`A36RW.Mix.KLx_singletonMix_exact`) and cost `n` (`AGF.agfv_mixCost_singletonMix`), so `L_F ≤ n`
(`A36RW.Bridge.LFgen_le_of_feasible`); with `n < n₀^ff` this is `< n₀^ff`. -/
theorem FU_small_n {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {ε Λ κ₀ : ℝ} (hε : 0 ≤ ε)
    (hn : n < n0ff ε Λ κ₀) :
    KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (agfv_singletonMix n)) =
        ((0 : ℝ) : WithTop ℝ) ∧
      mixCost (agfv_singletonMix n) = (n : ℝ) ∧
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ (n : ℝ) ∧
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε < (n0ff ε Λ κ₀ : ℝ) := by
  have h0 := A36RW.Mix.KLx_singletonMix_exact (weighted_exact n k w hw hk)
  have hfeas : KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (agfv_singletonMix n)) ≤
      ((ε : ℝ) : WithTop ℝ) := by
    rw [h0]
    exact_mod_cast hε
  have hLF := Bridge.LFgen_le_of_feasible _ _ hfeas
  rw [agfv_mixCost_singletonMix] at hLF
  have hnr : (n : ℝ) < (n0ff ε Λ κ₀ : ℝ) := by exact_mod_cast hn
  exact ⟨h0, agfv_mixCost_singletonMix n, hLF, lt_of_le_of_lt hLF hnr⟩

/-! ## §8 Item 6: non-vacuity of the FU theorem -/

/-- `L̄ = 2` at `(ε, Λ) = (1, 2)`, `N = 400`, `M = 800` (`2·4·400²/800² = 2`). -/
theorem Lbar_1200 : Lbar 1 2 400 800 = 2 := by
  unfold Lbar
  norm_num

/-- **Stage A of the main instance has two blocks of 200 coordinates**: the profile is `[200, 200]`, so the (IV)
bound is exercised on non-singleton blocks. -/
theorem UAff_1200 : (UAff 1 2 A1200).map Finset.card = [200, 200] := by
  rw [UAff_map_card, card_A1200, card_compl_A1200, Lbar_1200]
  decide

/-- **Item 6, main branch** (`n ≥ n₀^ff`, with the ladder's bulk blocks active: `M = 800 > 8K₄`): FU_theorem applies at
`(ε, Λ, κ₀) = (1, 2, 1/2)`, `n = 1200`, `k = 600`, `A = {0,…,399}`, `w = 2` on `A` and `1` on `B`. -/
theorem FU_instance_main :
    KLx (weightedTarget 1200 600 w1200 w1200_pos (by norm_num))
        (mixLawE (weightedOracle 1200 600 w1200) (muFFof 1 2 (1 / 2) A1200)) ≤ ((1 : ℝ) : WithTop ℝ) ∧
      (∀ p ∈ (muFFof 1 2 (1 / 2) A1200).parts, p.2.length = lenFF 1 2 (1 / 2) A1200) ∧
      lenFF 1 2 (1 / 2) A1200 ≤
        max 1 ⌈2 * (2 : ℝ) ^ 2 / 1⌉₊ + 8 * K4 1 2 (1 / 2) + ⌈Real.logb 2 (Real.logb 2 ((1200 : ℕ) : ℝ))⌉₊ ∧
      ((lenFF 1 2 (1 / 2) A1200 : ℕ) : ℝ) ≤
        Real.logb 2 (Real.log ((1200 : ℕ) : ℝ)) + ((⌈2 * (2 : ℝ) ^ 2 / 1⌉₊ + 8 * K4 1 2 (1 / 2) + 2 : ℕ) : ℝ) :=
  FU_theorem (ε := 1) (Λ := 2) (κ₀ := 1 / 2) w1200 w1200_pos (by norm_num) A1200 w1200_A w1200_B
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) one_pos (by norm_num)
    (by rw [card_A1200, card_compl_A1200]; norm_num) (Or.inl n0ff_le_1200)

/-- `A = {0, 1} ⊆ Fin 4` (`N = M = 2`). -/
def A4 : Finset (Fin 4) := {0, 1}

theorem card_A4 : A4.card = 2 := by decide

theorem card_compl_A4 : (A4ᶜ).card = 2 := by decide

/-- Two weight values on `Fin 4`: `2` on `A4`, `1` on `B`. -/
noncomputable def w4 : Fin 4 → ℝ := fun i => if i ∈ A4 then 2 else 1

theorem w4_pos : ∀ i, 0 < w4 i := fun i => by
  unfold w4
  split <;> norm_num

theorem w4_A : ∀ i ∈ A4, w4 i = 2 := fun i hi => by
  unfold w4
  rw [if_pos hi]

theorem w4_B : ∀ i ∉ A4, w4 i = 1 := fun i hi => by
  unfold w4
  rw [if_neg hi]

/-- **Item 6, small branch** (`M ≤ 8K₄`, no condition on `n`), with `N = M = 2`: FU_theorem applies at
`(ε, Λ, κ₀) = (1, 2, 1/2)`, `n = 4`, `k = 2`, `A = {0, 1}`, `w = (2, 2, 1, 1)`. -/
theorem FU_instance_small :
    KLx (weightedTarget 4 2 w4 w4_pos (by norm_num))
      (mixLawE (weightedOracle 4 2 w4) (muFFof 1 2 (1 / 2) A4)) ≤ ((1 : ℝ) : WithTop ℝ) :=
  (FU_theorem (ε := 1) (Λ := 2) (κ₀ := 1 / 2) w4 w4_pos (by norm_num) A4 w4_A w4_B
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) one_pos (by norm_num)
    (by rw [card_A4, card_compl_A4]) (Or.inr (by rw [card_compl_A4]; have := one_le_K4 1 2 (1 / 2); omega))).1

/-- **Item 6, an empty Stage A** (`N = 0`, uniform weights, `Λ = 1`): FU_theorem applies at `(ε, Λ, κ₀) = (1, 1, 1/2)`,
`n = 2`, `k = 1`, `A = ∅`. -/
theorem FU_instance_empty :
    KLx (weightedTarget 2 1 (fun _ => 1) (fun _ => one_pos) (by norm_num))
      (mixLawE (weightedOracle 2 1 (fun _ => 1)) (muFFof 1 1 (1 / 2) (∅ : Finset (Fin 2)))) ≤
        ((1 : ℝ) : WithTop ℝ) :=
  (FU_theorem (ε := 1) (Λ := 1) (κ₀ := 1 / 2) (fun _ => 1) (fun _ => one_pos) (by norm_num) ∅
    (wA := 1) (wB := 1) (fun _ _ => rfl) (fun _ _ => rfl) le_rfl (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) one_pos le_rfl (by simp)
    (Or.inr (by
      rw [Finset.compl_empty, Finset.card_univ, Fintype.card_fin]
      have := one_le_K4 1 1 (1 / 2)
      omega))).1

end A36W.FU

/-! # Statements and dependency audit -/

#check @A36W.FU.ratio_of_two_values
#check @A36W.FU.card_add_card_compl_fin
#check @A36W.FU.KLx_le_eps_of_orbit_mass
#check @A36W.FU.stageA_ladder_length_le
#check @A36W.FU.tailF_two_half_600
#check @A36W.FU.Mstar_le_600
#check @A36W.FU.n0ff_le_1200
#check @A36W.FU.K4_le_96
#check @A36W.FU.FU_numeric_instance
#print axioms A36W.FU.ratio_of_two_values
#print axioms A36W.FU.card_add_card_compl_fin
#print axioms A36W.FU.KLx_le_eps_of_orbit_mass
#print axioms A36W.FU.stageA_ladder_length_le
#print axioms A36W.FU.tailF_two_half_600
#print axioms A36W.FU.Mstar_le_600
#print axioms A36W.FU.n0ff_le_1200
#print axioms A36W.FU.K4_le_96
#print axioms A36W.FU.card_A1200
#print axioms A36W.FU.card_compl_A1200
#print axioms A36W.FU.FU_numeric_instance
#check @A36W.FU.UAff
#check @A36W.FU.ladFF
#check @A36W.FU.muFFof
#check @A36W.FU.lenFF
#check @A36W.FU.lenFF_eq
#check @A36W.FU.FU_theorem
#check @A36W.FU.FU_policy
#check @A36W.FU.FU_LF_le
#check @A36W.FU.FU_small_n
#check @A36W.FU.UAff_1200
#check @A36W.FU.FU_instance_main
#check @A36W.FU.FU_instance_small
#check @A36W.FU.FU_instance_empty
#print axioms A36W.FU.UAff_isSchedule
#print axioms A36W.FU.ladFF_isSchedule
#print axioms A36W.FU.schedFF_isSchedule
#print axioms A36W.FU.UAff_map_card
#print axioms A36W.FU.ladFF_map_card
#print axioms A36W.FU.muFFof
#print axioms A36W.FU.lenFF_eq
#print axioms A36W.FU.FU_theorem
#print axioms A36W.FU.FU_policy
#print axioms A36W.FU.FU_LF_le
#print axioms A36W.FU.FU_small_n
#print axioms A36W.FU.Lbar_1200
#print axioms A36W.FU.UAff_1200
#print axioms A36W.FU.FU_instance_main
#print axioms A36W.FU.FU_instance_small
#print axioms A36W.FU.FU_instance_empty


==> anc/formal_companion/lean/src/A36W/FUAssemblyCore.lean <==
/-
A36W.FUAssemblyCore -- App L §6.3 and §6.8 of the FU theorem (the reservoir construction): the decomposition
`F = D(p_A‖Q_A) + E_p[−ln s_J]` in orbit form, the assembled ladder term, the arithmetic of `n₀^ff`, and the
component lengths.  Two-group branch.

PAPER.  appendix_t1.tex: the Result's (FU) (l. 72–76, 88–94) and
§6.3, §6.5–§6.8 (l. 355–359, 369–423).  Notation is the paper's: `A` is Stage A's group, `B = Aᶜ` the reservoir,
`N = |A|`, `M = |B|`, `J(x) = k − |x_A|`, `δ₄ = 1 − e^{−ε/4}`, `η = κ₀/(2Λ)`, `K₄ = max{1, ⌈ln(2/δ₄)/(2η²)⌉}`,
`M* =` least `M ≥ 1` with `Λ² ln(M+1)/(κ₀² M) ≤ ε/2`, `n₀^ff = 2M* − 1`.

OBJECTS.  Nothing about the sampler or the target is redefined: `A36W.weightedTarget`, `A36RW.KLx`, `A36RW.supp`,
`A36RW.prefMass` (V0 / Lemmas), `A36W.histAlong` (SchedPath), the shared library's `A36RW.Relabel.symOn`, `orbitW`, `massOn`,
`orbitsOf`, `orbit_chain_rule`, `sum_supp_eq_sum_orbitsOf`, `mem_orbitW_symOn_iff`, AGF's `succCount`, and the two-group branch's
verified `LadderGeneral.ladderProfile` / `ladder_success_delta` / `ladder_success_small` /
`ladderProfile_length_le_log`, `OneBlockAtom.neg_log_succCount_le`, `ReservoirFacts.FB2` /
`weightedTarget_symB_invariant`.  The only new definitions are the paper's constants `delta4`, `eta`, `K4`, `tailF`
(`F(M) = Λ² ln(M+1)/(κ₀²M)`), `Mstar` (`Nat.find`) and `n0ff`.

CONTENTS (items 1–4 of the development brief).
* §2 `prefMass_histAlong_eq_massOn`: after Stage A (`U_A` a schedule of `A`), the prefix mass of a support word is
  the mass of its `Sym(B)`-orbit (on the slice, `y_A = x_A` forces `|y_B| = |x_B|`).
* §3 Item 1, `KLx_eq_stageA_add_ladder` (intermediate; it takes the orbit-mass factorisation as a hypothesis, as the
  brief allows): `KL(p‖Q) = Σ_{supp} p ln(p_A/QA) + Σ_{supp} p(−ln s)`.  Route: `orbit_chain_rule`, cancel
  `−ln Q(V)` against `Σ_O p(O) = 1`, regroup the orbit sum over the support (`sum_orbitsOf_mul_eq_sum_supp`).
* §5 Item 2, `ladder_term_le`: `Σ_{supp} p(x)(−ln s_{J(x)}) ≤ ε/4 + Λ² ln(M+1)/(κ₀²M)` for the ladder
  `ladderProfile M K₄`; `ladder_term_eq_zero_of_small`: the left side is `0` when `M ≤ 8K` (any `K`).  FB2's event
  `#(ones x ∩ Aᶜ)/#Aᶜ` is `J(x)/M` on the support (`quota_eq_card_inter_compl`).
* §6 Item 3: `exists_tailF_le`, `Mstar_spec`, `tailF_antitone`, `ceil_half_le`, `Mstar_le_of_n0ff_le`, `arith_le`,
  `arith_le_of_n0ff_le` (`ε/4 + ε/4 + Λ² ln(M+1)/(κ₀²M) ≤ ε` once `n ≥ n₀^ff`, `N ≤ M`, `N + M = n`).
* §7 Item 4: `ladder_length_of_small`, `ladder_length_le`, `ceil_logb_logb_mono`, `component_length_le`, and the
  printed second inequality `length_bound_le_C_FU` (`… ≤ log₂ ln n + C_FU`, `C_FU = ⌈2Λ²/ε⌉ + 8K₄ + 2`).
* §8 Two instances showing the hypotheses of items 1 and 2 are satisfiable.

DEVIATIONS FROM THE BRIEF'S STATEMENT SHAPES (all generalizations; no conclusion is weakened).
* Item 1 drops three hypotheses the brief lists, because the proof does not use them: `Q ≥ 0`, and "`QA` and `s` are
  constant on orbits".  Only the factorisation `massOn Q (orbit x) = QA x · s x` and `QA x, s x > 0` on the support
  are used: `ln(p(O)/QA x) − ln s x = ln(p(O)/Q(O))` holds pointwise however the product is split along an orbit.
* Item 2 does not use `κ₀ ≤ 1/2`.  It takes the two-value form (`w = wA` on `A`, `w = wB` off `A`), as FB2 does.
-/
import A36RW.Interface.Relabel
import A36W.SchedPath
import A36W.ReservoirFacts
import A36W.LadderGeneral
import A36W.OneBlockAtom

set_option autoImplicit false

namespace A36W.FU

open AGF A36RW A36RW.Relabel Finset

variable {n : ℕ}

/-! ## §1 The weighted target lives on the slice -/

/-- A word of positive weighted-target mass has exactly `k` ones. -/
theorem card_wordOnes_of_pos {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {x : Fin n → Bool} (hx : 0 < (weightedTarget n k w hw hk).p x) : (A36W.wordOnes x).card = k := by
  by_contra hne
  have h0 : (weightedTarget n k w hw hk).p x = 0 := by
    show wslice w k (A36W.wordOnes x) = 0
    unfold wslice
    rw [if_neg hne]
  rw [h0] at hx
  exact lt_irrefl 0 hx

/-- The ones of `x` split between `A` and `Aᶜ`. -/
theorem card_filter_add_card_inter_compl (A : Finset (Fin n)) (x : Fin n → Bool) :
    (A.filter (fun i => x i = true)).card + (A36W.wordOnes x ∩ Aᶜ).card = (A36W.wordOnes x).card := by
  have h := Finset.card_filter_add_card_filter_not (s := A36W.wordOnes x) (fun i => i ∈ A)
  have e1 : (A36W.wordOnes x).filter (fun i => i ∈ A) = A.filter (fun i => x i = true) := by
    ext i
    simp only [A36W.wordOnes, Finset.mem_filter, Finset.mem_univ, true_and]
    tauto
  have e2 : (A36W.wordOnes x).filter (fun i => ¬ i ∈ A) = A36W.wordOnes x ∩ Aᶜ := by
    ext i
    simp only [A36W.wordOnes, Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_inter,
      Finset.mem_compl]
  rw [e1, e2] at h
  exact h

/-- On the support, the residual quota `J(x) = k − |x_A|` is the number `|x_B|` of ones on `B = Aᶜ`. -/
theorem quota_eq_card_inter_compl {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {x : Fin n → Bool} (hx : 0 < (weightedTarget n k w hw hk).p x) :
    (k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ) = ((A36W.wordOnes x ∩ Aᶜ).card : ℤ) := by
  have h1 := card_filter_add_card_inter_compl A x
  rw [card_wordOnes_of_pos w hw hk hx] at h1
  omega

/-! ## §2 Stage A's prefix mass is the orbit mass -/

/-- **The prefix mass after Stage A is the `Sym(B)`-orbit mass** (App L §6.3: `p_A(x_A) = p(O(x))`).  For a word of
positive mass and a schedule `U_A` of `A`, the words agreeing with `x` on `A` and of positive mass are exactly the
support points of the orbit of `x` under `Sym(Aᶜ)`: on the slice, `y_A = x_A` forces `|y_B| = |x_B|`. -/
theorem prefMass_histAlong_eq_massOn {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {A : Finset (Fin n)} {U_A : List (Finset (Fin n))} (hU : IsSchedule U_A A) {x : Fin n → Bool}
    (hx : 0 < (weightedTarget n k w hw hk).p x) :
    prefMass (weightedTarget n k w hw hk) (histAlong U_A [] x) =
      massOn (weightedTarget n k w hw hk).p (orbitW (symOn Aᶜ) x) := by
  have hbu : blockUnion U_A = A := blockUnion_of_isSchedule hU
  have hag : ∀ y, Agrees (histAlong U_A [] x) y ↔ ∀ i ∈ A, y i = x i := by
    intro y
    rw [agrees_histAlong_nil_iff, hbu]
  have hsub : orbitW (symOn Aᶜ) x ⊆ univ.filter (Agrees (histAlong U_A [] x)) := by
    intro y hy
    rw [mem_orbitW_symOn_iff] at hy
    refine Finset.mem_filter.2 ⟨Finset.mem_univ _, (hag y).2 (fun i hi => hy.1 i ?_)⟩
    rw [Finset.mem_compl, not_not]
    exact hi
  unfold prefMass massOn
  symm
  refine Finset.sum_subset hsub (fun y hy hyO => ?_)
  have hyA : ∀ i ∈ A, y i = x i := (hag y).1 (Finset.mem_filter.1 hy).2
  by_contra hne
  have hypos : 0 < (weightedTarget n k w hw hk).p y :=
    lt_of_le_of_ne ((weightedTarget n k w hw hk).nonneg y) (Ne.symm hne)
  apply hyO
  rw [mem_orbitW_symOn_iff]
  refine ⟨fun i hi => hyA i (by rwa [Finset.mem_compl, not_not] at hi), ?_⟩
  have hfA : A.filter (fun i => y i = true) = A.filter (fun i => x i = true) :=
    Finset.filter_congr (fun i hi => by rw [hyA i hi])
  have ex := quota_eq_card_inter_compl w hw hk A hx
  have ey := quota_eq_card_inter_compl w hw hk A hypos
  rw [hfA] at ey
  have e : (A36W.wordOnes y ∩ Aᶜ).card = (A36W.wordOnes x ∩ Aᶜ).card := by omega
  have hc : ∀ z : Fin n → Bool, A36W.wordOnes z ∩ Aᶜ = Aᶜ.filter (fun i => z i = true) := by
    intro z
    ext i
    simp only [A36W.wordOnes, Finset.mem_inter, Finset.mem_filter, Finset.mem_univ, true_and]
    tauto
  rw [hc y, hc x] at e
  exact e

/-- **Regrouping the orbit sum over the support** (the step that turns the shared library's orbit formula into the paper's sums over
words): for a group set `G` under which `t` is invariant and any functional `F` of orbits,
`Σ_{O ∈ orbitsOf} p(O)·F(O) = Σ_{x ∈ supp} p(x)·F(O(x))`.  From `sum_supp_eq_sum_orbitsOf` and `O(x) = O` for
`x ∈ O` (`orbitW_eq_of_mem`). -/
theorem sum_orbitsOf_mul_eq_sum_supp {t : Target n} {G : Finset (Equiv.Perm (Fin n))} (hG : IsGroupSet G)
    (ht : ∀ g ∈ G, Invariant t g) (F : Finset (Fin n → Bool) → ℝ) :
    ∑ O ∈ orbitsOf t G, massOn t.p O * F O = ∑ x ∈ supp t, t.p x * F (orbitW G x) := by
  rw [sum_supp_eq_sum_orbitsOf hG ht]
  refine Finset.sum_congr rfl (fun O hO => ?_)
  obtain ⟨c, -, rfl⟩ := Finset.mem_image.1 hO
  have e : ∀ x ∈ orbitW G c, t.p x * F (orbitW G x) = t.p x * F (orbitW G c) := by
    intro x hx
    rw [orbitW_eq_of_mem hG hx]
  rw [Finset.sum_congr rfl e, ← Finset.sum_mul]
  rfl

/-! ## §3 Item 1: the decomposition `F = D(p_A‖Q_A) + E_p[−ln s_J]` (App L §6.3, orbit form) -/

/-- **Decomposition (App L §6.3, in orbit form).**  `t` the weighted target with `w` constant on `B = Aᶜ`, `U_A` a
schedule of `A`, and `Q` any `Sym(B)`-invariant real function whose mass on the orbit of every support word `x`
factors as `QA x · s x` with both factors positive.  Then
`KL(p‖Q) = Σ_{x ∈ supp} p(x) ln(p_A(x_A)/QA(x)) + Σ_{x ∈ supp} p(x)(−ln s(x))`, where `p_A(x_A)` is the prefix mass
after Stage A.  Route: the shared library's orbit chain rule, the cancellation of `−ln Q(V)` against `Σ_O p(O) = 1`, and the
regrouping of the orbit sum into a sum over the support. -/
theorem KLx_eq_stageA_add_ladder {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {A : Finset (Fin n)} (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j)
    {U_A : List (Finset (Fin n))} (hU : IsSchedule U_A A)
    {Q : (Fin n → Bool) → ℝ} (hQ : ∀ g ∈ symOn Aᶜ, ∀ x, Q (permWord g x) = Q x)
    {QA s : (Fin n → Bool) → ℝ}
    (hmass : ∀ x, 0 < (weightedTarget n k w hw hk).p x →
      massOn Q (orbitW (symOn Aᶜ) x) = QA x * s x)
    (hQA : ∀ x, 0 < (weightedTarget n k w hw hk).p x → 0 < QA x)
    (hs : ∀ x, 0 < (weightedTarget n k w hw hk).p x → 0 < s x) :
    KLx (weightedTarget n k w hw hk) Q =
      (((∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
            Real.log (prefMass (weightedTarget n k w hw hk) (histAlong U_A [] x) / QA x)) +
          ∑ x ∈ supp (weightedTarget n k w hw hk),
            (weightedTarget n k w hw hk).p x * (-Real.log (s x)) : ℝ) : WithTop ℝ) := by
  set t := weightedTarget n k w hw hk with ht_def
  set G := symOn (Aᶜ : Finset (Fin n)) with hG_def
  have hG : IsGroupSet G := symOn_isGroupSet Aᶜ
  have ht : ∀ g ∈ G, Invariant t g := fun g hg x =>
    ReservoirFacts.weightedTarget_symB_invariant w hw hk hwB g (fun i hi => symOn_fix hg hi) x
  have hsuppos : ∀ x ∈ supp t, 0 < t.p x := fun x hx => (Finset.mem_filter.1 hx).2
  -- every orbit of the support has positive `Q`-mass and positive `p`-mass
  have hpos : ∀ O ∈ orbitsOf t G, 0 < massOn Q O := by
    intro O hO
    obtain ⟨c, hc, rfl⟩ := Finset.mem_image.1 hO
    rw [hmass c (hsuppos c hc)]
    exact mul_pos (hQA c (hsuppos c hc)) (hs c (hsuppos c hc))
  have hpO : ∀ O ∈ orbitsOf t G, 0 < massOn t.p O := by
    intro O hO
    obtain ⟨c, hc, rfl⟩ := Finset.mem_image.1 hO
    exact lt_of_lt_of_le (hsuppos c hc)
      (Finset.single_le_sum (f := t.p) (fun y _ => t.nonneg y) (self_mem_orbitW hG c))
  have hsum1 : ∑ O ∈ orbitsOf t G, massOn t.p O = 1 := by
    rw [← sum_supp_p t, sum_supp_eq_sum_orbitsOf hG ht t.p]
    rfl
  have hQV : 0 < massOn Q (supp t) := by
    have e : massOn Q (supp t) = ∑ O ∈ orbitsOf t G, massOn Q O := sum_supp_eq_sum_orbitsOf hG ht Q
    rw [e]
    obtain ⟨c, hc⟩ := supp_nonempty t
    exact Finset.sum_pos hpos ⟨orbitW G c, Finset.mem_image_of_mem _ hc⟩
  rw [orbit_chain_rule hG ht hQ hpos]
  congr 1
  -- Step A: cancel `−ln Q(V)` against `Σ_O p(O) = 1`
  have hA : ∑ O ∈ orbitsOf t G, massOn t.p O * Real.log (massOn t.p O / (massOn Q O / massOn Q (supp t)))
      = ∑ O ∈ orbitsOf t G, massOn t.p O * Real.log (massOn t.p O / massOn Q O) +
          Real.log (massOn Q (supp t)) := by
    have hterm : ∀ O ∈ orbitsOf t G,
        massOn t.p O * Real.log (massOn t.p O / (massOn Q O / massOn Q (supp t)))
          = massOn t.p O * Real.log (massOn t.p O / massOn Q O) +
              massOn t.p O * Real.log (massOn Q (supp t)) := by
      intro O hO
      rw [div_div_eq_mul_div, mul_div_right_comm,
        Real.log_mul (div_pos (hpO O hO) (hpos O hO)).ne' hQV.ne', mul_add]
    rw [Finset.sum_congr rfl hterm, Finset.sum_add_distrib, ← Finset.sum_mul, hsum1, one_mul]
  -- Step B: regroup the orbit sum into a sum over the support
  have hB : ∑ O ∈ orbitsOf t G, massOn t.p O * Real.log (massOn t.p O / massOn Q O)
      = ∑ x ∈ supp t, t.p x *
          Real.log (massOn t.p (orbitW G x) / massOn Q (orbitW G x)) :=
    sum_orbitsOf_mul_eq_sum_supp hG ht (fun O => Real.log (massOn t.p O / massOn Q O))
  -- Step C: split each support term with the factorisation `Q(O(x)) = QA x · s x`
  have hC : ∀ x ∈ supp t, t.p x * Real.log (massOn t.p (orbitW G x) / massOn Q (orbitW G x))
      = t.p x * Real.log (prefMass t (histAlong U_A [] x) / QA x) + t.p x * (-Real.log (s x)) := by
    intro x hx
    have hxp := hsuppos x hx
    have hm : prefMass t (histAlong U_A [] x) = massOn t.p (orbitW G x) :=
      prefMass_histAlong_eq_massOn w hw hk hU hxp
    have hmpos : 0 < massOn t.p (orbitW G x) := hpO _ (Finset.mem_image_of_mem _ hx)
    rw [hm, hmass x hxp, ← div_div, Real.log_div (div_pos hmpos (hQA x hxp)).ne' (hs x hxp).ne']
    ring
  rw [hA, hB, Finset.sum_congr rfl hC, Finset.sum_add_distrib]
  ring


/-! ## §4 The constants of the Result -/

/-- `δ₄ := 1 − e^{−ε/4}` (App L, Result). -/
noncomputable def delta4 (ε : ℝ) : ℝ := 1 - Real.exp (-ε / 4)

/-- `η := κ₀/(2Λ)` (App L, Result). -/
noncomputable def eta (Λ κ₀ : ℝ) : ℝ := κ₀ / (2 * Λ)

/-- `K₄ := max{1, ⌈ln(2/δ₄)/(2η²)⌉}` (App L, Result). -/
noncomputable def K4 (ε Λ κ₀ : ℝ) : ℕ := max 1 ⌈Real.log (2 / delta4 ε) / (2 * eta Λ κ₀ ^ 2)⌉₊

theorem delta4_pos {ε : ℝ} (hε : 0 < ε) : 0 < delta4 ε := by
  unfold delta4
  have : Real.exp (-ε / 4) < 1 := Real.exp_lt_one_iff.2 (by linarith)
  linarith

theorem one_sub_delta4 (ε : ℝ) : 1 - delta4 ε = Real.exp (-ε / 4) := by
  unfold delta4
  ring

/-- `−ln(1 − δ₄) = ε/4`. -/
theorem neg_log_one_sub_delta4 (ε : ℝ) : -Real.log (1 - delta4 ε) = ε / 4 := by
  rw [one_sub_delta4, Real.log_exp]
  ring

theorem one_le_K4 (ε Λ κ₀ : ℝ) : 1 ≤ K4 ε Λ κ₀ := le_max_left _ _

theorem le_K4 (ε Λ κ₀ : ℝ) :
    Real.log (2 / delta4 ε) / (2 * (κ₀ / (2 * Λ)) ^ 2) ≤ (K4 ε Λ κ₀ : ℝ) := by
  unfold K4
  calc Real.log (2 / delta4 ε) / (2 * (κ₀ / (2 * Λ)) ^ 2)
      ≤ (⌈Real.log (2 / delta4 ε) / (2 * eta Λ κ₀ ^ 2)⌉₊ : ℝ) := Nat.le_ceil _
    _ ≤ _ := by exact_mod_cast le_max_right _ _

/-- `1/(4η²M) = Λ²/(κ₀²M)`, the identity used in App L §6.8. -/
theorem one_div_four_eta_sq {Λ κ₀ : ℝ} (hΛ : Λ ≠ 0) (hκ0 : κ₀ ≠ 0) (M : ℝ) :
    1 / (4 * (κ₀ / (2 * Λ)) ^ 2 * M) = Λ ^ 2 / (κ₀ ^ 2 * M) := by
  rcases eq_or_ne M 0 with hM | hM
  · rw [hM, mul_zero, mul_zero, div_zero, div_zero]
  · field_simp
    ring

/-! ## §5 Item 2: the ladder term `E_p[−ln s_J]` (App L §6.5–§6.7, assembled) -/

/-- **The small branch** (App L §6.8, first sentence).  If `M = |B| ≤ 8K`, the ladder is all singletons and exact:
`s_J = 1` at every support word, so the ladder term vanishes.  Any `K`. -/
theorem ladder_term_eq_zero_of_small {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {K : ℕ} (hsmall : (Aᶜ).card ≤ 8 * K) :
    ∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
        (-Real.log (succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
          (LadderGeneral.ladderProfile (Aᶜ).card K))) = 0 := by
  refine Finset.sum_eq_zero (fun x hx => ?_)
  have hxp : 0 < (weightedTarget n k w hw hk).p x := (Finset.mem_filter.1 hx).2
  rw [quota_eq_card_inter_compl w hw hk A hxp,
    LadderGeneral.ladder_success_small hsmall (by positivity)
      (by exact_mod_cast Finset.card_le_card Finset.inter_subset_right),
    Real.log_one, neg_zero, mul_zero]

/-- **The ladder term** (App L §6.5–§6.7 assembled, as used in §6.8).  With `M = |Aᶜ|`, `K₄`, `δ₄`, `η` as in the
Result and `J(x) = k − |x_A|`:
`Σ_{x ∈ supp p} p(x)(−ln s_{J(x)}) ≤ ε/4 + Λ² ln(M+1)/(κ₀² M)`.
Typical quotas `J/M ∈ [η, 1−η]` contribute `≤ ε/4` (FB1, `ladder_success_delta`); every legal quota has
`−ln s_J ≤ ln(M+1)` (one-block atom, `neg_log_succCount_le`); the atypical mass is `≤ 1/(4η²M) = Λ²/(κ₀²M)` (FB2).
For `M ≤ 8K₄` the left side is `0` (`ladder_term_eq_zero_of_small`). -/
theorem ladder_term_le {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) :
    ∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
        (-Real.log (succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
          (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀))))
      ≤ ε / 4 + Λ ^ 2 * Real.log (((Aᶜ).card : ℝ) + 1) / (κ₀ ^ 2 * ((Aᶜ).card : ℝ)) := by
  classical
  set t := weightedTarget n k w hw hk with ht_def
  set M := (Aᶜ).card with hM_def
  set K := K4 ε Λ κ₀ with hK_def
  have hK1 : 1 ≤ K := one_le_K4 ε Λ κ₀
  have hΛ0 : 0 < Λ := by linarith
  have hMr0 : (0 : ℝ) ≤ M := Nat.cast_nonneg M
  have hlogM : 0 ≤ Real.log ((M : ℝ) + 1) := Real.log_nonneg (by linarith)
  have hRtail : 0 ≤ Λ ^ 2 * Real.log ((M : ℝ) + 1) / (κ₀ ^ 2 * (M : ℝ)) :=
    div_nonneg (mul_nonneg (sq_nonneg _) hlogM) (mul_nonneg (sq_nonneg _) hMr0)
  rcases le_or_gt M (8 * K) with hsmall | hbig
  · rw [ladder_term_eq_zero_of_small w hw hk A hsmall]
    linarith
  -- the main branch `M > 8K`
  have hMpos : 1 ≤ M := by omega
  have hprof_pos : ∀ b ∈ LadderGeneral.ladderProfile M K, 1 ≤ b := LadderGeneral.ladderProfile_pos hK1
  have hprof_sum : (LadderGeneral.ladderProfile M K).sum = M := LadderGeneral.ladderProfile_sum hK1
  have hsuppos : ∀ x ∈ supp t, 0 < t.p x := fun x hx => (Finset.mem_filter.1 hx).2
  have hcle : ∀ x : Fin n → Bool, (A36W.wordOnes x ∩ Aᶜ).card ≤ M :=
    fun x => Finset.card_le_card Finset.inter_subset_right
  -- the event of FB2
  let E : (Fin n → Bool) → Prop := fun x =>
    ((A36W.wordOnes x ∩ Aᶜ).card : ℝ) / (M : ℝ) ∉ Set.Icc (κ₀ / (2 * Λ)) (1 - κ₀ / (2 * Λ))
  rw [← Finset.sum_filter_add_sum_filter_not (supp t) E]
  -- atypical quotas: `−ln s ≤ ln(M+1)` and the FB2 mass bound
  have hFB2 := ReservoirFacts.FB2 A w hw hwA hwB hΛ1 hAB hBA hk hκ0 hκ1 hκ2 hMpos
  have hAt : ∑ x ∈ (supp t).filter E, t.p x *
      (-Real.log (succCount M ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
        (LadderGeneral.ladderProfile M K)))
      ≤ (1 / (4 * (κ₀ / (2 * Λ)) ^ 2 * (M : ℝ))) * Real.log ((M : ℝ) + 1) := by
    calc _ ≤ ∑ x ∈ (supp t).filter E, t.p x * Real.log ((M : ℝ) + 1) := by
          refine Finset.sum_le_sum (fun x hx => ?_)
          have hx' := (Finset.mem_filter.1 hx).1
          have hxp := hsuppos x hx'
          rw [quota_eq_card_inter_compl w hw hk A hxp]
          refine mul_le_mul_of_nonneg_left ?_ (t.nonneg x)
          exact (OneBlockAtom.neg_log_succCount_le M _ hprof_pos hprof_sum _ (by positivity)
            (by exact_mod_cast hcle x)).2
      _ = (∑ x ∈ (supp t).filter E, t.p x) * Real.log ((M : ℝ) + 1) := (Finset.sum_mul _ _ _).symm
      _ ≤ _ := by
          refine mul_le_mul_of_nonneg_right (le_trans ?_ hFB2) hlogM
          refine Finset.sum_le_sum_of_subset_of_nonneg (fun x hx => ?_) (fun x _ _ => t.nonneg x)
          exact Finset.mem_filter.2 ⟨Finset.mem_univ _, (Finset.mem_filter.1 hx).2⟩
  -- typical quotas: FB1 with `δ = δ₄` gives `−ln s ≤ −ln(1 − δ₄) = ε/4`
  have hTy : ∑ x ∈ (supp t).filter (fun x => ¬ E x), t.p x *
      (-Real.log (succCount M ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
        (LadderGeneral.ladderProfile M K))) ≤ ε / 4 := by
    have hη : 0 < κ₀ / (2 * Λ) := div_pos hκ0 (by linarith)
    have hδ := delta4_pos hε
    have hKδ := le_K4 ε Λ κ₀
    have h1δ : 0 < 1 - delta4 ε := by rw [one_sub_delta4]; exact Real.exp_pos _
    calc _ ≤ ∑ x ∈ (supp t).filter (fun x => ¬ E x), t.p x * (ε / 4) := by
          refine Finset.sum_le_sum (fun x hx => ?_)
          obtain ⟨hx', hxE⟩ := Finset.mem_filter.1 hx
          have hxp := hsuppos x hx'
          rw [quota_eq_card_inter_compl w hw hk A hxp]
          refine mul_le_mul_of_nonneg_left ?_ (t.nonneg x)
          have hIcc : ((A36W.wordOnes x ∩ Aᶜ).card : ℝ) / (M : ℝ) ∈
              Set.Icc (κ₀ / (2 * Λ)) (1 - κ₀ / (2 * Λ)) := not_not.1 hxE
          have hs1 := LadderGeneral.ladder_success_delta (J := (A36W.wordOnes x ∩ Aᶜ).card) hK1 hbig hη
            hIcc.1 hIcc.2 hδ hKδ
          rw [← neg_log_one_sub_delta4 ε]
          exact neg_le_neg (Real.log_le_log h1δ hs1)
      _ = (∑ x ∈ (supp t).filter (fun x => ¬ E x), t.p x) * (ε / 4) := (Finset.sum_mul _ _ _).symm
      _ ≤ 1 * (ε / 4) := by
          refine mul_le_mul_of_nonneg_right ?_ (by linarith)
          exact le_of_le_of_eq (Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
            (fun x _ _ => t.nonneg x)) (sum_supp_p t)
      _ = ε / 4 := one_mul _
  have h4 := one_div_four_eta_sq hΛ0.ne' hκ0.ne' (M : ℝ)
  rw [h4] at hAt
  have e : Λ ^ 2 / (κ₀ ^ 2 * (M : ℝ)) * Real.log ((M : ℝ) + 1)
      = Λ ^ 2 * Real.log ((M : ℝ) + 1) / (κ₀ ^ 2 * (M : ℝ)) := by ring
  rw [e] at hAt
  linarith

/-! ## §6 Item 3: the arithmetic of App L §6.8 -/

/-- `F(M) := Λ² ln(M+1)/(κ₀² M)`, the atypical-quota term of App L §6.8. -/
noncomputable def tailF (Λ κ₀ : ℝ) (M : ℕ) : ℝ := Λ ^ 2 * Real.log ((M : ℝ) + 1) / (κ₀ ^ 2 * (M : ℝ))

/-- `ln(1+x)/x` is antitone on `x > 0`: the chord slope of the concave `ln(1+·)` from `0`. -/
theorem log_add_one_div_antitone {a b : ℝ} (ha : 0 < a) (hab : a ≤ b) :
    Real.log (b + 1) / b ≤ Real.log (a + 1) / a := by
  have hb : 0 < b := lt_of_lt_of_le ha hab
  have hθ0 : 0 ≤ a / b := div_nonneg ha.le hb.le
  have hθ1 : a / b ≤ 1 := (div_le_one hb).2 hab
  have key := (strictConcaveOn_log_Ioi).concaveOn.2 (Set.mem_Ioi.2 (one_pos : (0:ℝ) < 1))
    (Set.mem_Ioi.2 (show (0:ℝ) < b + 1 by linarith)) (show (0:ℝ) ≤ 1 - a / b by linarith) hθ0
    (show 1 - a / b + a / b = 1 by ring)
  simp only [smul_eq_mul, Real.log_one, mul_zero, zero_add, mul_one] at key
  have e : 1 - a / b + a / b * (b + 1) = a + 1 := by
    field_simp
    ring
  rw [e] at key
  rw [div_le_div_iff₀ hb ha]
  have h2 := mul_le_mul_of_nonneg_left key hb.le
  have e2 : b * (a / b * Real.log (b + 1)) = Real.log (b + 1) * a := by
    field_simp
  rw [e2] at h2
  linarith

/-- **`F` is antitone on `M ≥ 1`** (App L §6.8: "the last term decreases in `M ≥ 1`"). -/
theorem tailF_antitone (Λ κ₀ : ℝ) {M M' : ℕ} (hM : 1 ≤ M) (hMM : M ≤ M') :
    tailF Λ κ₀ M' ≤ tailF Λ κ₀ M := by
  unfold tailF
  have hMr : (0 : ℝ) < M := by exact_mod_cast hM
  have hMM' : (M : ℝ) ≤ M' := by exact_mod_cast hMM
  have h := log_add_one_div_antitone hMr hMM'
  have hc : 0 ≤ Λ ^ 2 / κ₀ ^ 2 := div_nonneg (sq_nonneg _) (sq_nonneg _)
  rw [mul_div_mul_comm, mul_div_mul_comm]
  exact mul_le_mul_of_nonneg_left h hc

/-- **Existence for `M*`.**  For `ε > 0` and `κ₀ > 0` some `M ≥ 1` has `F(M) ≤ ε/2`.  Witness `M = N²` with
`N = max{1, ⌈4Λ²/(εκ₀²)⌉}`: `ln(N²+1) ≤ 2 ln(N+1) ≤ 2N`, so `F(N²) ≤ 2Λ²/(κ₀²N) ≤ ε/2`. -/
theorem exists_tailF_le {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hκ0 : 0 < κ₀) :
    ∃ M : ℕ, 1 ≤ M ∧ tailF Λ κ₀ M ≤ ε / 2 := by
  set a : ℝ := 4 * Λ ^ 2 / (ε * κ₀ ^ 2) with ha
  set N : ℕ := max 1 ⌈a⌉₊ with hN
  have hN1 : 1 ≤ N := le_max_left _ _
  refine ⟨N ^ 2, Nat.one_le_pow _ _ (by omega), ?_⟩
  unfold tailF
  have hN1r : (1 : ℝ) ≤ N := by exact_mod_cast hN1
  have hNa : a ≤ N := le_trans (Nat.le_ceil a) (by exact_mod_cast le_max_right 1 ⌈a⌉₊)
  have hlog1 : Real.log ((N : ℝ) ^ 2 + 1) ≤ 2 * Real.log ((N : ℝ) + 1) := by
    have e : 2 * Real.log ((N : ℝ) + 1) = Real.log (((N : ℝ) + 1) ^ 2) := by
      rw [Real.log_pow]
      norm_num
    rw [e]
    exact Real.log_le_log (by positivity) (by nlinarith)
  have hlog2 : Real.log ((N : ℝ) + 1) ≤ N := by
    have := Real.log_le_sub_one_of_pos (show (0 : ℝ) < N + 1 by linarith)
    linarith
  have hεκ : 0 < ε * κ₀ ^ 2 := by positivity
  have h4 : 4 * Λ ^ 2 ≤ ε * κ₀ ^ 2 * N := by
    rw [ha, div_le_iff₀ hεκ] at hNa
    linarith
  push_cast
  rw [div_le_iff₀ (by positivity)]
  have h3 : Λ ^ 2 * Real.log ((N : ℝ) ^ 2 + 1) ≤ Λ ^ 2 * (2 * N) :=
    mul_le_mul_of_nonneg_left (by linarith) (sq_nonneg Λ)
  nlinarith

/-- `M* :=` the least integer `M ≥ 1` with `Λ² ln(M+1)/(κ₀² M) ≤ ε/2` (App L, Result (FU)); `Nat.find`.  (Set to `0`
when no such `M` exists, which `exists_tailF_le` rules out for `ε, κ₀ > 0`.) -/
noncomputable def Mstar (ε Λ κ₀ : ℝ) : ℕ := by
  classical
  exact if h : ∃ M : ℕ, 1 ≤ M ∧ tailF Λ κ₀ M ≤ ε / 2 then Nat.find h else 0

/-- `n₀^ff := 2M* − 1` (App L, Result (FU)). -/
noncomputable def n0ff (ε Λ κ₀ : ℝ) : ℕ := 2 * Mstar ε Λ κ₀ - 1

/-- `M*` is a feasible index and the least one. -/
theorem Mstar_spec {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hκ0 : 0 < κ₀) :
    1 ≤ Mstar ε Λ κ₀ ∧ tailF Λ κ₀ (Mstar ε Λ κ₀) ≤ ε / 2 ∧
      ∀ M : ℕ, 1 ≤ M → tailF Λ κ₀ M ≤ ε / 2 → Mstar ε Λ κ₀ ≤ M := by
  classical
  have hex := exists_tailF_le (Λ := Λ) hε hκ0
  unfold Mstar
  rw [dif_pos hex]
  exact ⟨(Nat.find_spec hex).1, (Nat.find_spec hex).2, fun M h1 h2 => Nat.find_min' hex ⟨h1, h2⟩⟩

/-- `N ≤ M` and `N + M = n` give `M ≥ ⌈n/2⌉` (App L §6.1/§6.8). -/
theorem ceil_half_le {N M n : ℕ} (hNM : N ≤ M) (hsum : N + M = n) : (n + 1) / 2 ≤ M := by
  omega

/-- `n ≥ n₀^ff` gives `M ≥ M*` (App L §6.8). -/
theorem Mstar_le_of_n0ff_le {ε Λ κ₀ : ℝ} {N M n : ℕ} (hNM : N ≤ M) (hsum : N + M = n)
    (hn : n0ff ε Λ κ₀ ≤ n) : Mstar ε Λ κ₀ ≤ M := by
  unfold n0ff at hn
  omega

/-- **The arithmetic of App L §6.8.**  `M ≥ M*` gives `ε/4 + ε/4 + Λ² ln(M+1)/(κ₀² M) ≤ ε`. -/
theorem arith_le {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hκ0 : 0 < κ₀) {M : ℕ} (hM : Mstar ε Λ κ₀ ≤ M) :
    ε / 4 + ε / 4 + Λ ^ 2 * Real.log ((M : ℝ) + 1) / (κ₀ ^ 2 * (M : ℝ)) ≤ ε := by
  obtain ⟨h1, h2, -⟩ := Mstar_spec (Λ := Λ) hε hκ0
  have h3 := tailF_antitone Λ κ₀ h1 hM
  unfold tailF at h2 h3
  linarith

/-- **The arithmetic, from the size hypothesis**: `N ≤ M`, `N + M = n`, `n ≥ n₀^ff`. -/
theorem arith_le_of_n0ff_le {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hκ0 : 0 < κ₀) {N M n : ℕ} (hNM : N ≤ M)
    (hsum : N + M = n) (hn : n0ff ε Λ κ₀ ≤ n) :
    ε / 4 + ε / 4 + Λ ^ 2 * Real.log ((M : ℝ) + 1) / (κ₀ ^ 2 * (M : ℝ)) ≤ ε :=
  arith_le hε hκ0 (Mstar_le_of_n0ff_le hNM hsum hn)

/-! ## §7 Item 4: lengths (App L §6.1, §6.8) -/

/-- `ℓ_lad = M` when `M ≤ 8K` (`M` singletons). -/
theorem ladder_length_of_small {M K : ℕ} (hM : M ≤ 8 * K) : (LadderGeneral.ladderProfile M K).length = M := by
  rw [LadderGeneral.ladderProfile_of_le hM, List.length_replicate]

/-- `⌈log₂ log₂ M⌉ ≤ ⌈log₂ log₂ n⌉` for `M ≤ n` (`Real.logb 2` and `Nat.ceil`, as in `ladderProfile_length_le_log`). -/
theorem ceil_logb_logb_mono {M n : ℕ} (hMn : M ≤ n) :
    ⌈Real.logb 2 (Real.logb 2 (M : ℝ))⌉₊ ≤ ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ := by
  rcases Nat.lt_or_ge M 2 with hM | hM
  · interval_cases M <;> simp
  · apply Nat.ceil_mono
    have hM2 : (2 : ℝ) ≤ M := by exact_mod_cast hM
    have hMn' : (M : ℝ) ≤ n := by exact_mod_cast hMn
    have h1 : 0 < Real.logb 2 (M : ℝ) := Real.logb_pos (by norm_num) (by linarith)
    have h2 : Real.logb 2 (M : ℝ) ≤ Real.logb 2 (n : ℝ) :=
      Real.logb_le_logb_of_le (by norm_num) (by linarith) hMn'
    exact Real.logb_le_logb_of_le (by norm_num) h1 h2

/-- **Ladder length, both branches**: `ℓ_lad ≤ 8K + ⌈log₂ log₂ M⌉` (`= M ≤ 8K` if `M ≤ 8K`; `≤ ⌈log₂ log₂ M⌉ + 8K`
otherwise, `ladderProfile_length_le_log`). -/
theorem ladder_length_le {M K : ℕ} (hK : 1 ≤ K) :
    (LadderGeneral.ladderProfile M K).length ≤ 8 * K + ⌈Real.logb 2 (Real.logb 2 (M : ℝ))⌉₊ := by
  rcases le_or_gt M (8 * K) with h | h
  · rw [ladder_length_of_small h]
    omega
  · have := LadderGeneral.ladderProfile_length_le_log hK h
    omega

/-- **Component length (App L §6.8)**: a Stage A of length `L_A ≤ max{1, ⌈2Λ²/ε⌉}` followed by the ladder on
`M ≤ n` coordinates has length `≤ max{1, ⌈2Λ²/ε⌉} + 8K + ⌈log₂ log₂ n⌉`. -/
theorem component_length_le {ε Λ : ℝ} {L_A M K n : ℕ} (hLA : L_A ≤ max 1 ⌈2 * Λ ^ 2 / ε⌉₊)
    (hMn : M ≤ n) (hK : 1 ≤ K) :
    L_A + (LadderGeneral.ladderProfile M K).length ≤
      max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ := by
  have h1 := ladder_length_le (M := M) hK
  have h2 := ceil_logb_logb_mono (M := M) (n := n) hMn
  omega


/-- **The printed second inequality of (FU)** (App L, Result (FU) and §6.8): for `ε > 0`, `Λ ≥ 1` and `n ≥ 2`,
`max{1, ⌈2Λ²/ε⌉} + 8K + ⌈log₂ log₂ n⌉ ≤ log₂ ln n + C_FU` with `C_FU := ⌈2Λ²/ε⌉ + 8K + 2`.  Route as printed:
`⌈log₂ log₂ n⌉ < log₂ log₂ n + 1 = log₂ ln n + log₂(1/ln 2) + 1`, and `log₂(1/ln 2) ≤ 1` since `ln 2 ≥ 1/2`; here
`max{1, ⌈2Λ²/ε⌉} = ⌈2Λ²/ε⌉` because `2Λ²/ε > 0`. -/
theorem length_bound_le_C_FU {ε Λ : ℝ} (hε : 0 < ε) (hΛ : 1 ≤ Λ) (K : ℕ) {n : ℕ} (hn : 2 ≤ n) :
    ((max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ : ℕ) : ℝ) ≤
      Real.logb 2 (Real.log n) + ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K + 2 : ℕ) : ℝ) := by
  have hpos : 0 < 2 * Λ ^ 2 / ε := by
    have : 0 < Λ := by linarith
    positivity
  have hc : 1 ≤ ⌈2 * Λ ^ 2 / ε⌉₊ := Nat.one_le_iff_ne_zero.2 (Nat.pos_iff_ne_zero.1 (Nat.ceil_pos.2 hpos))
  rw [max_eq_right hc]
  have hn2 : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hlogn : 0 < Real.log (n : ℝ) := Real.log_pos (by linarith)
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hy0 : 0 ≤ Real.logb 2 (Real.logb 2 (n : ℝ)) := by
    apply Real.logb_nonneg (by norm_num)
    rw [← Real.logb_self_eq_one (b := 2) (by norm_num)]
    exact Real.logb_le_logb_of_le (by norm_num) (by norm_num) hn2
  have hsplit : Real.logb 2 (Real.logb 2 (n : ℝ)) =
      Real.logb 2 (Real.log n) - Real.logb 2 (Real.log 2) := by
    rw [show Real.logb 2 (n : ℝ) = Real.log n / Real.log 2 from rfl, Real.logb_div hlogn.ne' hlog2.ne']
  have hhalf : -1 ≤ Real.logb 2 (Real.log 2) := by
    have h1 : Real.logb 2 ((2 : ℝ)⁻¹) = -1 := by
      rw [Real.logb_inv, Real.logb_self_eq_one (by norm_num)]
    rw [← h1]
    apply Real.logb_le_logb_of_le (by norm_num) (by norm_num)
    have := Real.log_two_gt_d9
    norm_num at this ⊢
    linarith
  have hceil := Nat.ceil_lt_add_one hy0
  push_cast
  linarith

/-! ## §8 The hypotheses of items 1 and 2 are satisfiable -/

/-- **Item 1 is not vacuous**: for every positive `w` constant on `Aᶜ` and every schedule `U_A` of `A`, the target
itself, `Q = p`, factors as `QA = p_A` (the Stage A prefix mass) times `s = 1`, and item 1 returns `KL(p‖p) = 0`. -/
theorem KLx_self_via_decomp {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {A : Finset (Fin n)} (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j)
    {U_A : List (Finset (Fin n))} (hU : IsSchedule U_A A) :
    KLx (weightedTarget n k w hw hk) (weightedTarget n k w hw hk).p = ((0 : ℝ) : WithTop ℝ) := by
  have hpos : ∀ x, 0 < (weightedTarget n k w hw hk).p x →
      0 < prefMass (weightedTarget n k w hw hk) (histAlong U_A [] x) := by
    intro x hx
    rw [prefMass_histAlong_eq_massOn w hw hk hU hx]
    exact lt_of_lt_of_le hx (Finset.single_le_sum (f := (weightedTarget n k w hw hk).p)
      (fun y _ => (weightedTarget n k w hw hk).nonneg y) (self_mem_orbitW (symOn_isGroupSet Aᶜ) x))
  rw [KLx_eq_stageA_add_ladder w hw hk hwB hU (Q := (weightedTarget n k w hw hk).p)
    (QA := fun x => prefMass (weightedTarget n k w hw hk) (histAlong U_A [] x)) (s := fun _ => 1)
    (fun g hg x => ReservoirFacts.weightedTarget_symB_invariant w hw hk hwB g (fun i hi => symOn_fix hg hi) x)
    (fun x hx => by
      simp only [mul_one]
      exact (prefMass_histAlong_eq_massOn w hw hk hU hx).symm) hpos (fun _ _ => one_pos)]
  congr 1
  rw [← Finset.sum_add_distrib]
  refine Finset.sum_eq_zero (fun x hx => ?_)
  have hx' := hpos x (Finset.mem_filter.1 hx).2
  simp only [div_self hx'.ne', Real.log_one, neg_zero, mul_zero, add_zero]

/-- A concrete instance of item 1's hypotheses: `n = 2`, `k = 1`, uniform weights, `A = {0}`, `U_A = [{0}]`. -/
example : KLx (weightedTarget 2 1 (fun _ => 1) (fun _ => one_pos) (by norm_num))
    (weightedTarget 2 1 (fun _ => 1) (fun _ => one_pos) (by norm_num)).p = ((0 : ℝ) : WithTop ℝ) :=
  KLx_self_via_decomp (A := {0}) (U_A := [{0}]) _ _ _ (fun _ _ _ _ => rfl) (by simp [IsSchedule])

/-- **Item 2 is not vacuous**: its hypotheses hold at `n = 2`, `k = 1`, `A = ∅` (`N = 0 ≤ M = 2`), uniform weights,
`Λ = 1`, `κ₀ = 1/2`, `ε = 1`. -/
example :
    ∑ x ∈ supp (weightedTarget 2 1 (fun _ => 1) (fun _ => one_pos) (by norm_num)),
        (weightedTarget 2 1 (fun _ => 1) (fun _ => one_pos) (by norm_num)).p x *
        (-Real.log (succCount ((∅ : Finset (Fin 2))ᶜ).card
          (((1 : ℕ) : ℤ) - (((∅ : Finset (Fin 2)).filter (fun i => x i = true)).card : ℤ))
          (LadderGeneral.ladderProfile ((∅ : Finset (Fin 2))ᶜ).card (K4 1 1 (1 / 2)))))
      ≤ 1 / 4 + 1 ^ 2 * Real.log ((((∅ : Finset (Fin 2))ᶜ).card : ℝ) + 1) /
          ((1 / 2 : ℝ) ^ 2 * (((∅ : Finset (Fin 2))ᶜ).card : ℝ)) :=
  ladder_term_le (fun _ => 1) (fun _ => one_pos) (by norm_num) ∅ (wA := 1) (wB := 1)
    (fun _ _ => rfl) (fun _ _ => rfl) le_rfl (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) one_pos

end A36W.FU

/-! # Statements and dependency audit -/

#check @A36W.FU.card_wordOnes_of_pos
#check @A36W.FU.quota_eq_card_inter_compl
#check @A36W.FU.prefMass_histAlong_eq_massOn
#check @A36W.FU.sum_orbitsOf_mul_eq_sum_supp
#check @A36W.FU.KLx_eq_stageA_add_ladder
#check @A36W.FU.delta4
#check @A36W.FU.eta
#check @A36W.FU.K4
#check @A36W.FU.neg_log_one_sub_delta4
#check @A36W.FU.le_K4
#check @A36W.FU.one_div_four_eta_sq
#check @A36W.FU.ladder_term_eq_zero_of_small
#check @A36W.FU.ladder_term_le
#check @A36W.FU.tailF
#check @A36W.FU.log_add_one_div_antitone
#check @A36W.FU.tailF_antitone
#check @A36W.FU.exists_tailF_le
#check @A36W.FU.Mstar
#check @A36W.FU.n0ff
#check @A36W.FU.Mstar_spec
#check @A36W.FU.ceil_half_le
#check @A36W.FU.Mstar_le_of_n0ff_le
#check @A36W.FU.arith_le
#check @A36W.FU.arith_le_of_n0ff_le
#check @A36W.FU.ladder_length_of_small
#check @A36W.FU.ceil_logb_logb_mono
#check @A36W.FU.ladder_length_le
#check @A36W.FU.component_length_le
#check @A36W.FU.length_bound_le_C_FU
#check @A36W.FU.KLx_self_via_decomp
#print axioms A36W.FU.card_wordOnes_of_pos
#print axioms A36W.FU.quota_eq_card_inter_compl
#print axioms A36W.FU.prefMass_histAlong_eq_massOn
#print axioms A36W.FU.sum_orbitsOf_mul_eq_sum_supp
#print axioms A36W.FU.KLx_eq_stageA_add_ladder
#print axioms A36W.FU.neg_log_one_sub_delta4
#print axioms A36W.FU.le_K4
#print axioms A36W.FU.one_div_four_eta_sq
#print axioms A36W.FU.ladder_term_eq_zero_of_small
#print axioms A36W.FU.ladder_term_le
#print axioms A36W.FU.log_add_one_div_antitone
#print axioms A36W.FU.tailF_antitone
#print axioms A36W.FU.exists_tailF_le
#print axioms A36W.FU.Mstar_spec
#print axioms A36W.FU.ceil_half_le
#print axioms A36W.FU.Mstar_le_of_n0ff_le
#print axioms A36W.FU.arith_le
#print axioms A36W.FU.arith_le_of_n0ff_le
#print axioms A36W.FU.ladder_length_of_small
#print axioms A36W.FU.ceil_logb_logb_mono
#print axioms A36W.FU.ladder_length_le
#print axioms A36W.FU.component_length_le
#print axioms A36W.FU.length_bound_le_C_FU
#print axioms A36W.FU.KLx_self_via_decomp


==> anc/formal_companion/lean/src/A36W/FUSec9.lean <==
/-
A36W.FUSec9 -- App L §9 for two-value tilts: the least hard cap `R^w_F(n, ε)` (item (ii), the "Hence" line) and the
sharp mean coefficient.  The upper halves come from the FU assembly (A36W.FUAssembly); the lower halves are the
verified App L §10 Corollary (c) forms (A36W.WAFinal `corC_*`, A36W.WAMixMean `LFgen_ge`), and, for the printed
§9 (i) with its own constants, the shared library's App J Corollary (d) (A36RW.AppJ.Main `corD_capKLSetAS_full`).
Two-group branch.  Coverage rows W-32 (least hard cap) and W-34 (sharp
mean coefficient).

PAPER.  appendix_t1.tex (sha256 1ba182d5…): §9 l. 521–533
(Corollary: the least hard cap, items (i), (ii) and the "Hence" line), l. 543–546 (proof of (ii)), l. 548–549 (the
mean cost of `μ_ff` equals its cap), l. 569–579 ("Sharp mean coefficient" and its proof); Result l. 96–98 ("§9 sharpens
the latter to `L_F^w = (e^{-ε}+o(1)) log₂ ln n`").

OBJECTS.  Nothing about the sampler or the target is redefined.  `weightedTarget`, `weightedOracle`, `weighted_exact`
(Slice); `capKLSet`, `capKLSetAS`, `KLx`, `mixLawE`, `LFgen`, `LFad`, `outLim`, `PolicyE.CapAS` (V0); the shared library's
`Bridge.pointMix`, `Bridge.oneBlock`, `Bridge.mixPolicy` and the Mix module; AGF's `SchedMix`, `mixCost`,
`agfv_singletonMix`; FU's `muFFof`, `lenFF`, `K4`, `n0ff`, `Mstar` (FUAssembly, FUAssemblyCore); MixKL's `mixTwo`;
the shared library's App J (`AppJ.twoW`, `AppJ.V`, `AppJ.corD_capKLSetAS_full`, `AppJ.sliceMarg_twoW_A/B`) for the printed (i).
The only new definition is `RwF t o ε`, the paper's `R^w_F(n, ε)`: the least `r` such that some policy of
`RAND_r` has output KL at most `ε`, with `RAND_r` read as the shared library's `capKLSetAS` (the almost-sure cap `CapAS`, W-37's
convention); `mem_capKLSetAS_iff_outLim` shows that under `CapAS r` the KL in `capKLSetAS` is the KL of the policy's
actual output law `outLim`.

CONTENTS.
* §1 Glue: `kappa_le_half` (the quota bounds force `κ₀ ≤ 1/2`), `two_values_compl` (the split read the other way).
* §2 Item 1, (ii) in witness form: `capKL_witness_FU` (`∃ v ∈ capKLSetAS t o L, v ≤ ε`, and the same for
  `capKLSet`, at `L = lenFF = L_A + ℓ_lad`, with the printed length bounds), `capKL_witness_singletons` (every `n`,
  every exact oracle, `ε ≥ 0`: the all-singleton schedule at cap `n`).
* §3 Item 2, `R^w_F`: `RwF` (definition), `RwF_exists`, `RwF_spec`, `RwF_le_n`, `one_le_RwF`,
  `mem_capKLSetAS_iff_outLim`, `RwF_upper` (FU's hypotheses), `RwF_upper_any_split`, `RwF_lower` (§10 Corollary (c)
  through the CapAS reading).
* §3b The printed (i): scale invariance of the target and the oracle (`weightedTarget_mul_const`,
  `weightedOracle_mul_const`), `two_values_pos`, `two_values_eq_twoW`, the root variance bound `V_root_ge`
  (`V_root ≥ nκ₀/(2Λ)`), `log_Csharp`, and `RwF_lower_printed` (App J's Corollary (d)).  Headlines
  **`RwF_two_sided`** (§10 (c) lower form, as assigned), **`RwF_two_sided_printed`** (both printed items), and
  **`RwF_asymptotic`**, `RwF_asymptotic_printed`, `RwF_asymptotic_all` (`|R^w_F − log₂ ln n| ≤ C`).
* §4 Item 3, the sharp mean coefficient: `mixCost_oneBlock_le`, `mixCost_oneBlock` (the one-round schedule),
  `sharp_mix_nu` (the mixture of the proof: output KL `≤ ε`, mean cost `≤ e^{-(ε-ν)}(log₂ ln n + C_FU(ν)) + 1`),
  `LFgen_le_mix_nu` (through MixKL's `LFgen_le_exp_mix`), `LFgen_le_mix_nu_any_split`, headlines
  **`sharp_mean_upper`**, **`sharp_mean_lower`**, **`sharp_mean_two_sided`** and the adaptive form
  **`sharp_mean_two_sided_ad`**.
* §5 Item 4, non-vacuity: the `n = 1200` instance of FU for (ii), `R^w_F` and the mixing step at `ν = 1/2`;
  `RwF_bites_instance_1200` (`2 ≤ R^w_F ≤ 780 < n` there); `LFgen_lt_RwF` (mean strictly below the least cap); and
  `instances_unbounded` (for every `n₁` an admissible two-value instance with `n ≥ n₁`), with
  `sharp_mean_two_sided_instance`.

HYPOTHESES, said exactly.  Weights: `w > 0`, `w = wA` on `A`, `w = wB` off `A`, `wA ≤ Λ wB`, `wB ≤ Λ wA`, `1 ≤ Λ`
(the lower halves need only `∀ a b, w a ≤ Λ w b`); quotas: `κ₀ > 0`, `κ₀ n ≤ k ≤ (1 − κ₀) n`; sizes: `n ≥ 2`,
`n ≥ n₀^ff` (or FU's `|A| ≤ |Aᶜ|` with `n ≥ n₀^ff ∨ |Aᶜ| ≤ 8K₄`), and `n ≥ κ₀^{-2}` for the §10 (c) lower forms
(it is §10 Corollary (c)'s hypothesis; the printed (i), `RwF_lower_printed`, needs only `n ≥ 2`); tolerances `ε > 0`
(`ε ≥ 0` where it suffices), `0 < ν ≤ ε`, `δ > 0`.  No hypothesis is a KL, TC or success-probability bound.
-/
import A36W.FUAssembly
import A36W.MixKL
import A36W.WAFinal
import A36W.WAMixMean
import A36RW.AppJ.Main

set_option autoImplicit false

namespace A36W.FU

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §1 Glue -/

/-- The quota bounds `κ₀ n ≤ k ≤ (1 − κ₀) n` force `κ₀ ≤ 1/2` once `n ≥ 1`. -/
theorem kappa_le_half {k : ℕ} {κ₀ : ℝ} (hn : 1 ≤ n) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n) :
    κ₀ ≤ 1 / 2 := by
  have hn' : (1 : ℝ) ≤ n := by exact_mod_cast hn
  by_contra h
  have h' : 1 / 2 < κ₀ := lt_of_not_ge h
  have h1 : (1 : ℝ) * (2 * κ₀ - 1) ≤ (n : ℝ) * (2 * κ₀ - 1) :=
    mul_le_mul_of_nonneg_right hn' (by linarith)
  nlinarith

/-- The two-value hypotheses read with `Aᶜ` as the named group: `w = wB` on `Aᶜ` and `w = wA` off `Aᶜ`. -/
theorem two_values_compl {w : Fin n → ℝ} {A : Finset (Fin n)} {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA)
    (hwB : ∀ i ∉ A, w i = wB) : (∀ i ∈ Aᶜ, w i = wB) ∧ (∀ i ∉ Aᶜ, w i = wA) :=
  ⟨fun i hi => hwB i (Finset.mem_compl.1 hi), fun i hi => hwA i (by simpa using hi)⟩

/-! ## §2 Item 1: (ii) in witness form -/

/-- **(ii) in witness form** (App L §9 (ii), proof l. 543–545: "`μ_ff` lies in `RAND_L`").  Under the hypotheses of
`FU_theorem`, the profile `μ_ff` run as the shared library's mixture policy is a member of `RAND_L` (almost-sure cap, and the
every-path cap) at `L = lenFF = L_A + ℓ_lad`, with output KL at most `ε`; and
`L ≤ max{1, ⌈2Λ²/ε⌉} + 8K₄ + ⌈log₂ log₂ n⌉ ≤ log₂ ln n + C_FU`. -/
theorem capKL_witness_FU {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n) (hNM : A.card ≤ (Aᶜ).card)
    (hn : n0ff ε Λ κ₀ ≤ n ∨ (Aᶜ).card ≤ 8 * K4 ε Λ κ₀) :
    (∃ v ∈ capKLSetAS (weightedTarget n k w hw hk) (weightedOracle n k w) (lenFF ε Λ κ₀ A),
        v ≤ ((ε : ℝ) : WithTop ℝ)) ∧
      (∃ v ∈ capKLSet (weightedTarget n k w hw hk) (weightedOracle n k w) (lenFF ε Λ κ₀ A),
        v ≤ ((ε : ℝ) : WithTop ℝ)) ∧
      lenFF ε Λ κ₀ A ≤ max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ ∧
      (lenFF ε Λ κ₀ A : ℝ) ≤
        Real.logb 2 (Real.log n) + ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + 2 : ℕ) : ℝ) := by
  obtain ⟨hKL, hparts, hlen, hC⟩ := FU_theorem w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε hn2 hNM hn
  have hL : ∀ p ∈ (muFFof ε Λ κ₀ A).parts, p.2.length ≤ lenFF ε Λ κ₀ A := fun p hp => (hparts p hp).le
  obtain ⟨h1, h2⟩ := Mix.mixKL_mem_capKLSets (weighted_exact n k w hw hk) (muFFof ε Λ κ₀ A) hL
  exact ⟨⟨_, h2, hKL⟩, ⟨_, h1, hKL⟩, hlen, hC⟩

/-- **The all-singleton schedule is an exact member of `RAND_n`** (App L §9 (ii), l. 545–546: "The all-singleton
schedule is exact and lies in `RAND_n`").  Every `n`, every exact oracle, every `ε ≥ 0` (the shared library's
`KLx_singletonMix_exact` and `mixKL_mem_capKLSets`, cited). -/
theorem capKL_witness_singletons {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε : 0 ≤ ε) :
    (∃ v ∈ capKLSetAS t o n, v ≤ ((ε : ℝ) : WithTop ℝ)) ∧ (∃ v ∈ capKLSet t o n, v ≤ ((ε : ℝ) : WithTop ℝ)) := by
  have hL : ∀ p ∈ (agfv_singletonMix n).parts, p.2.length ≤ n := by
    intro p hp
    simp only [agfv_singletonMix, List.mem_singleton] at hp
    subst hp
    simp
  obtain ⟨h1, h2⟩ := Mix.mixKL_mem_capKLSets hex (agfv_singletonMix n) hL
  have h0 : KLx t (mixLawE o (agfv_singletonMix n)) ≤ ((ε : ℝ) : WithTop ℝ) := by
    rw [Mix.KLx_singletonMix_exact hex]
    exact_mod_cast hε
  exact ⟨⟨_, h2, h0⟩, ⟨_, h1, h0⟩⟩

/-! ## §3 Item 2: the least hard cap `R^w_F(n, ε)` -/

/-- **`R^w_F(n, ε)`** (App L §9, l. 521–523): the least `r` such that some policy of `RAND_r` -- causal randomized
policies with fresh exact-marginal draws that commit all `n` coordinates within `r` rounds almost surely, i.e. V0's
`PolicyE` under `CapAS r`, collected in the shared library's `capKLSetAS` -- has output KL at most `ε`.  Defined as `0` when no such
`r` exists; `RwF_exists` rules that out for every exact oracle and `ε ≥ 0`. -/
noncomputable def RwF (t : Target n) (o : Oracle n) (ε : ℝ) : ℕ := by
  classical
  exact if h : ∃ r : ℕ, ∃ v ∈ capKLSetAS t o r, v ≤ ((ε : ℝ) : WithTop ℝ) then Nat.find h else 0

/-- Some cap works: the all-singleton schedule at `r = n` (`capKL_witness_singletons`). -/
theorem RwF_exists {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ r : ℕ, ∃ v ∈ capKLSetAS t o r, v ≤ ((ε : ℝ) : WithTop ℝ) :=
  ⟨n, (capKL_witness_singletons hex hε).1⟩

/-- `R^w_F` is attained and is the least such cap. -/
theorem RwF_spec {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε : 0 ≤ ε) :
    (∃ v ∈ capKLSetAS t o (RwF t o ε), v ≤ ((ε : ℝ) : WithTop ℝ)) ∧
      ∀ r : ℕ, (∃ v ∈ capKLSetAS t o r, v ≤ ((ε : ℝ) : WithTop ℝ)) → RwF t o ε ≤ r := by
  classical
  have h := RwF_exists hex hε
  unfold RwF
  rw [dif_pos h]
  exact ⟨Nat.find_spec h, fun r hr => Nat.find_min' h hr⟩

/-- `R^w_F ≤ n` for every `n` (App L §9 (ii), "`R^w_F(n, ε) ≤ n` for every `n ≥ 2`"; here every `n`). -/
theorem RwF_le_n {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε : 0 ≤ ε) : RwF t o ε ≤ n :=
  (RwF_spec hex hε).2 n (capKL_witness_singletons hex hε).1

/-- `R^w_F ≥ 1` once `n ≥ 1` (App L §9 (i), "with `R^w_F ≥ 1`"): no policy completes in zero rounds (the shared library's
`policy_doneBy_zero`), so `RAND_0` is empty. -/
theorem one_le_RwF {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε : 0 ≤ ε) (hn : 1 ≤ n) :
    1 ≤ RwF t o ε := by
  obtain ⟨⟨v, ⟨Seed, _, σ, hcap, -⟩, -⟩, -⟩ := RwF_spec hex hε
  by_contra h0
  have h0' : RwF t o ε = 0 := by omega
  rw [h0'] at hcap
  have hz := Converse.policy_doneBy_zero o σ (by omega)
  unfold PolicyE.CapAS at hcap
  rw [hz] at hcap
  exact zero_ne_one hcap

/-- **The CapAS reading of `RAND_r`, made explicit.**  For the weighted oracle, the KLs collected in `capKLSetAS` at cap
`r` (V0 writes `KLx t (σ.outBy o r)`) are exactly the KLs of the actual output laws `outLim o σ` of the policies with
`CapAS r`: under the almost-sure cap the two laws coincide (`WAFinal.outLim_eq_of_capAS`, i.e. the shared library's
`outLim_eq_outBy_of_capAS`). -/
theorem mem_capKLSetAS_iff_outLim {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (r : ℕ)
    (D : WithTop ℝ) :
    D ∈ capKLSetAS (weightedTarget n k w hw hk) (weightedOracle n k w) r ↔
      ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
        σ.CapAS (weightedOracle n k w) r ∧
          D = KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ) := by
  constructor
  · rintro ⟨Seed, _, σ, hcap, rfl⟩
    exact ⟨Seed, inferInstance, σ, hcap, by rw [WAFinal.outLim_eq_of_capAS hw σ hcap]⟩
  · rintro ⟨Seed, _, σ, hcap, rfl⟩
    exact ⟨Seed, inferInstance, σ, hcap, by rw [WAFinal.outLim_eq_of_capAS hw σ hcap]⟩

/-- **(ii), upper half** (App L §9 (ii), l. 529–530 and proof l. 543–546), under the hypotheses of `FU_theorem`:
`R^w_F ≤ L_A + ℓ_lad ≤ max{1, ⌈2Λ²/ε⌉} + 8K₄ + ⌈log₂ log₂ n⌉ ≤ log₂ ln n + C_FU`, and `R^w_F ≤ n`. -/
theorem RwF_upper {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n) (hNM : A.card ≤ (Aᶜ).card)
    (hn : n0ff ε Λ κ₀ ≤ n ∨ (Aᶜ).card ≤ 8 * K4 ε Λ κ₀) :
    RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ lenFF ε Λ κ₀ A ∧
      RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ ∧
      (RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ≤
        Real.logb 2 (Real.log n) + ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + 2 : ℕ) : ℝ) ∧
      RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ n := by
  have hex := weighted_exact n k w hw hk
  obtain ⟨hAS, -, hlen, hC⟩ := capKL_witness_FU w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε hn2 hNM hn
  have h1 := (RwF_spec hex hε.le).2 _ hAS
  exact ⟨h1, h1.trans hlen, le_trans (Nat.cast_le.2 h1) hC, RwF_le_n hex hε.le⟩

/-- **(ii), upper half, any split** (App L §9: "uniformly … in the split (an empty group included)"): for `n ≥ n₀^ff`
the smaller of `A`, `Aᶜ` plays Stage A's role, so no ordering of the groups is assumed. -/
theorem RwF_upper_any_split {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n) (hn : n0ff ε Λ κ₀ ≤ n) :
    RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ ∧
      (RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ≤
        Real.logb 2 (Real.log n) + ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + 2 : ℕ) : ℝ) := by
  rcases le_or_gt A.card (Aᶜ).card with hNM | hNM
  · obtain ⟨-, h2, h3, -⟩ := RwF_upper w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε hn2 hNM (Or.inl hn)
    exact ⟨h2, h3⟩
  · obtain ⟨hwA', hwB'⟩ := two_values_compl hwA hwB
    have hNM' : (Aᶜ).card ≤ (Aᶜᶜ).card := by rw [compl_compl]; omega
    obtain ⟨-, h2, h3, -⟩ :=
      RwF_upper w hw hk Aᶜ hwA' hwB' hΛ1 hBA hAB hκ0 hκ1 hκ2 hε hn2 hNM' (Or.inl hn)
    exact ⟨h2, h3⟩

/-- **The lower half, §10 form** (App L §10 Corollary (c), the `R^w_F` part, as the S9 assignment prescribes; App L §9 (i)
prints App J's two-group constant instead, which is `RwF_lower_printed` in §3b): for any weights with ratio at most
`Λ` (no two-value structure), `κ₀ ∈ (0, 1/2]`,
`κ₀ n ≤ k ≤ (1 − κ₀) n`, `n ≥ κ₀^{-2}` and `ε ≥ 0`,
`log₂ ln n − 1 − log₂(ε + ln(288 Λ³)) ≤ R^w_F(n, ε)`.  Route: `RwF_spec` gives a `CapAS` policy at cap `R^w_F` with
output KL `≤ ε`; `mem_capKLSetAS_iff_outLim` makes that the KL of its actual output law; then
`WAFinal.corC_rounds_outLim_capAS`. -/
theorem RwF_lower {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    (hΛ1 : 1 ≤ Λ) (hk : k ≤ n) {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ ≤ 1 / 2) (hk1 : κ₀ * (n : ℝ) ≤ (k : ℝ))
    (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (hnκ : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ)) {ε : ℝ} (hε : 0 ≤ ε) :
    Real.logb 2 (Real.log (n : ℝ)) - 1 - Real.logb 2 (ε + Real.log (288 * Λ ^ 3)) ≤
      (RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) := by
  obtain ⟨⟨v, hv, hvle⟩, -⟩ := RwF_spec (weighted_exact n k w hw hk) hε
  rw [mem_capKLSetAS_iff_outLim] at hv
  obtain ⟨Seed, _, σ, hcap, rfl⟩ := hv
  exact WAFinal.corC_rounds_outLim_capAS hw hΛ hΛ1 hk hκ0 hκ1 hk1 hk2 hnκ σ _ hcap hvle

/-! ## §3b The printed (i): App J's Corollary (d) at the root, with `V_root ≥ nκ₀/(2Λ)` -/

/-- Scaling every weight by `c` multiplies the slice partition function by `c^J` (`J ≥ 0`; both sides vanish at
`J < 0`, where `J.toNat = 0` and the sum is empty). -/
theorem Z_mul_const (c : ℝ) (w : Fin n → ℝ) (S : Finset (Fin n)) (J : ℤ) :
    Z (fun i => c * w i) S J = c ^ J.toNat * Z w S J := by
  unfold Z
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl (fun T hT => ?_)
  have hTJ : T.card = J.toNat := by
    have h := (Finset.mem_filter.1 hT).2
    omega
  rw [Finset.prod_mul_distrib, Finset.prod_const, hTJ]

/-- The same for the marginal numerator. -/
theorem Zin_mul_const (c : ℝ) (w : Fin n → ℝ) (S : Finset (Fin n)) (J : ℤ) (i : Fin n) :
    Zin (fun i => c * w i) S J i = c ^ J.toNat * Zin w S J i := by
  unfold Zin
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl (fun T hT => ?_)
  have hTJ : T.card = J.toNat := by
    have h := (Finset.mem_filter.1 hT).2.1
    omega
  rw [Finset.prod_mul_distrib, Finset.prod_const, hTJ]

/-- The slice marginals are invariant under scaling the weights by `c > 0`. -/
theorem sliceMarg_mul_const {c : ℝ} (hc : 0 < c) (w : Fin n → ℝ) (S : Finset (Fin n)) (J : ℤ) (i : Fin n) :
    sliceMarg (fun i => c * w i) S J i = sliceMarg w S J i := by
  unfold sliceMarg
  rw [Zin_mul_const, Z_mul_const]
  exact mul_div_mul_left _ _ (pow_ne_zero _ hc.ne')

/-- The weighted slice weight of a ones-set is invariant under scaling the weights by `c > 0`. -/
theorem wslice_mul_const {c : ℝ} (hc : 0 < c) (w : Fin n → ℝ) (k : ℕ) (T : Finset (Fin n)) :
    wslice (fun i => c * w i) k T = wslice w k T := by
  unfold wslice
  split_ifs with hT
  · rw [Finset.prod_mul_distrib, Finset.prod_const, Z_mul_const, hT, Int.toNat_natCast]
    exact mul_div_mul_left _ _ (pow_ne_zero _ hc.ne')
  · rfl

/-- **Scale invariance of the target**: `p_w` depends on the weights only through their ratios. -/
theorem weightedTarget_mul_const {k : ℕ} {c : ℝ} (hc : 0 < c) (w w' : Fin n → ℝ) (hww : ∀ i, w' i = c * w i)
    (hw : ∀ i, 0 < w i) (hw' : ∀ i, 0 < w' i) (hk : k ≤ n) :
    weightedTarget n k w' hw' hk = weightedTarget n k w hw hk := by
  have e : w' = fun i => c * w i := funext hww
  subst e
  unfold weightedTarget
  congr 1
  funext x
  exact wslice_mul_const hc w k (wordOnes x)

/-- **Scale invariance of the exact oracle**: the same legality test and the same marginals. -/
theorem weightedOracle_mul_const {k : ℕ} {c : ℝ} (hc : 0 < c) (w w' : Fin n → ℝ) (hww : ∀ i, w' i = c * w i) :
    weightedOracle n k w' = weightedOracle n k w := by
  have e : w' = fun i => c * w i := funext hww
  subst e
  unfold weightedOracle
  congr 1
  funext h i
  exact sliceMarg_mul_const hc w _ _ i

/-- Both values of a two-value weight vector are positive once `n ≥ 1` (the cross bounds transfer positivity to an
empty group's nominal value). -/
theorem two_values_pos {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hn : 1 ≤ n) {A : Finset (Fin n)} {wA wB Λ : ℝ}
    (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB) (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB)
    (hBA : wB ≤ Λ * wA) : 0 < wA ∧ 0 < wB := by
  have hΛ0 : 0 < Λ := by linarith
  have i : Fin n := ⟨0, by omega⟩
  by_cases hi : i ∈ A
  · have hA : 0 < wA := hwA i hi ▸ hw i
    refine ⟨hA, ?_⟩
    by_contra h
    have h' : wB ≤ 0 := le_of_not_gt h
    nlinarith
  · have hB : 0 < wB := hwB i hi ▸ hw i
    refine ⟨?_, hB⟩
    by_contra h
    have h' : wA ≤ 0 := le_of_not_gt h
    nlinarith

/-- A two-value weight vector is `wB` times App J's normalized tilt `twoW A λ`, `λ = wA/wB`. -/
theorem two_values_eq_twoW {w : Fin n → ℝ} {A : Finset (Fin n)} {wA wB : ℝ}
    (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB) (hB : 0 < wB) :
    ∀ i, w i = wB * AppJ.twoW A (wA / wB) i := by
  intro i
  unfold AppJ.twoW
  by_cases hi : i ∈ A
  · rw [if_pos hi, hwA i hi]
    field_simp
  · rw [if_neg hi, hwB i hi, mul_one]

/-- `m/2 ≤ a(1 − a)` when `m ≤ a` and `m ≤ 1 − a` (`m ≥ 0`): one factor is at least `m`, the other at least `1/2`. -/
theorem half_le_mul_one_sub {a m : ℝ} (hm : 0 ≤ m) (h1 : m ≤ a) (h2 : m ≤ 1 - a) : m / 2 ≤ a * (1 - a) := by
  rcases le_total a (1 / 2) with h | h
  · nlinarith [mul_nonneg (le_trans hm h1) (by linarith : (0 : ℝ) ≤ 1 / 2 - a)]
  · nlinarith [mul_nonneg (le_trans hm h2) (by linarith : (0 : ℝ) ≤ a - 1 / 2)]

/-- **The root variance bound** (App L §9 (i)'s proof, l. 537–539: "By Lemma W1, at the root every coordinate has
`a_g(1−a_g) ≥ κ₀/(2Λ)` … so `V_root ≥ nκ₀/(2Λ)`"), for App J's count-state `V` at the root of the tilt
`twoW A λ` with `λ ∈ [1/Λ, Λ]`: W1(b) at the root (`ReservoirFacts.root_floor`) through App J's TG0(ii)
(`sliceMarg_twoW_A`, `sliceMarg_twoW_B`). -/
theorem V_root_ge {k : ℕ} (A : Finset (Fin n)) {lam Λ κ₀ : ℝ} (hlam : 0 < lam) (hΛ1 : 1 ≤ Λ)
    (hlΛ : lam ≤ Λ * 1) (hΛl : 1 ≤ Λ * lam) (hk : k ≤ n) (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k)
    (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n) :
    (n : ℝ) * κ₀ / (2 * Λ) ≤ AppJ.V lam #A #Aᶜ k := by
  have hw := AppJ.twoW_pos A hlam
  have hratio : ∀ a b, AppJ.twoW A lam a ≤ Λ * AppJ.twoW A lam b :=
    ratio_of_two_values hw A (wA := lam) (wB := 1) (fun i hi => by simp [AppJ.twoW, hi])
      (fun i hi => by simp [AppJ.twoW, hi]) hΛ1 hlΛ hΛl
  have hkS : k ≤ #(univ : Finset (Fin n)) := by rw [Finset.card_univ, Fintype.card_fin]; exact hk
  have hΛ0 : 0 < Λ := by linarith
  have hm : 0 ≤ κ₀ / Λ := div_nonneg hκ0.le hΛ0.le
  have hA : (#A : ℝ) * (κ₀ / Λ / 2) ≤ (#A : ℝ) * AppJ.aA lam #A #Aᶜ k * (1 - AppJ.aA lam #A #Aᶜ k) := by
    rcases Finset.eq_empty_or_nonempty A with hAe | ⟨i, hi⟩
    · rw [hAe, Finset.card_empty]
      simp
    · have hmarg := AppJ.sliceMarg_twoW_A A univ hlam hkS (mem_univ i) hi
      rw [AppJ.card_univ_inter, AppJ.card_univ_sdiff] at hmarg
      obtain ⟨h1, h2⟩ := ReservoirFacts.root_floor (AppJ.twoW A lam) hw hratio hk hκ1 hκ2 i
      rw [hmarg] at h1 h2
      have h3 := half_le_mul_one_sub hm h1 h2
      rw [mul_assoc]
      exact mul_le_mul_of_nonneg_left h3 (Nat.cast_nonneg _)
  have hB : (#Aᶜ : ℝ) * (κ₀ / Λ / 2) ≤
      (#Aᶜ : ℝ) * AppJ.aB lam #A #Aᶜ k * (1 - AppJ.aB lam #A #Aᶜ k) := by
    rcases Finset.eq_empty_or_nonempty Aᶜ with hAe | ⟨i, hi⟩
    · rw [hAe, Finset.card_empty]
      simp
    · have hmarg := AppJ.sliceMarg_twoW_B A univ hlam hkS (mem_univ i) (Finset.mem_compl.1 hi)
      rw [AppJ.card_univ_inter, AppJ.card_univ_sdiff] at hmarg
      obtain ⟨h1, h2⟩ := ReservoirFacts.root_floor (AppJ.twoW A lam) hw hratio hk hκ1 hκ2 i
      rw [hmarg] at h1 h2
      have h3 := half_le_mul_one_sub hm h1 h2
      rw [mul_assoc]
      exact mul_le_mul_of_nonneg_left h3 (Nat.cast_nonneg _)
  have hsum : (#A : ℝ) + (#Aᶜ : ℝ) = n := by exact_mod_cast card_add_card_compl_fin A
  have e : (n : ℝ) * κ₀ / (2 * Λ) = ((#A : ℝ) + (#Aᶜ : ℝ)) * (κ₀ / Λ / 2) := by
    rw [hsum]
    field_simp
  rw [e]
  unfold AppJ.V
  linarith

/-- `ln(324√2) = 2 ln 18 + ln √2` (`324 = 18²`). -/
theorem log_324_sqrt2 : Real.log (324 * Real.sqrt 2) = 2 * Real.log 18 + Real.log (Real.sqrt 2) := by
  have hs : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  rw [Real.log_mul (by norm_num) hs.ne', show (324 : ℝ) = 18 ^ 2 by norm_num, Real.log_pow]
  push_cast
  ring

/-- `ln C_r = ln(324√2) − 2^{2−r} ln 18` for `C_r = √2·18^{2−2^{2−r}}` (App L §9 (i)'s proof, l. 536–537), with
`2^{2−r} = 4·2^{−r}`. -/
theorem log_Csharp (r : ℕ) :
    Real.log (Real.sqrt 2 * (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ)))) =
      Real.log (324 * Real.sqrt 2) - 4 * (2 : ℝ) ^ (-(r : ℝ)) * Real.log 18 := by
  have hs : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  have h18 : (0 : ℝ) < (18 : ℝ) ^ ((2 : ℝ) - (2 : ℝ) ^ (2 - (r : ℝ))) := by positivity
  rw [Real.log_mul hs.ne' h18.ne', Real.log_rpow (by norm_num), log_324_sqrt2]
  have e : (2 : ℝ) ^ (2 - (r : ℝ)) = 4 * (2 : ℝ) ^ (-(r : ℝ)) := by
    rw [sub_eq_add_neg, Real.rpow_add (by norm_num)]
    norm_num
  rw [e]
  ring

/-- **App L §9 (i), as printed** (l. 526–528 and proof l. 535–543), for two-value weights: for every `n ≥ 2`,
`R^w_F(n, ε) ≥ max{1, ⌈log₂((ln(nκ₀/(2Λ)+1) + 4 ln 18)/(ε + ln(324√2)))⌉} ≥ log₂ ln n − c_L`,
`c_L = 1 + max{log₂(ε + ln(324√2)), log₂ ln(2Λ/κ₀)}`.  Route as printed: the weights are `wB · twoW A λ`,
`λ = wA/wB ∈ [1/Λ, Λ]`, and the target and the exact oracle are scale invariant (`weightedTarget_mul_const`,
`weightedOracle_mul_const`), so `R^w_F` is App J's; `RwF_spec` gives a `RAND_R` policy with KL `≤ ε` at
`R = R^w_F ≥ 1`; App J's Corollary (d) (`AppJ.corD_capKLSetAS_full`, `C_r = √2·18^{2−2^{2−r}}`) bounds its KL below by
`2^{-R}(ln(V_root+1) + 4 ln 18) − ln(324√2)` (`log_Csharp`); `V_root ≥ nκ₀/(2Λ)` (`V_root_ge`); then the two cases
`n ≥ (2Λ/κ₀)²` and `n < (2Λ/κ₀)²` of the printed proof. -/
theorem RwF_lower_printed {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 ≤ ε) (hn2 : 2 ≤ n) :
    max 1 ⌈Real.logb 2 ((Real.log ((n : ℝ) * κ₀ / (2 * Λ) + 1) + 4 * Real.log 18) /
        (ε + Real.log (324 * Real.sqrt 2)))⌉₊ ≤ RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
      Real.logb 2 (Real.log n) - (1 + max (Real.logb 2 (ε + Real.log (324 * Real.sqrt 2)))
          (Real.logb 2 (Real.log (2 * Λ / κ₀)))) ≤
        ((max 1 ⌈Real.logb 2 ((Real.log ((n : ℝ) * κ₀ / (2 * Λ) + 1) + 4 * Real.log 18) /
          (ε + Real.log (324 * Real.sqrt 2)))⌉₊ : ℕ) : ℝ) := by
  have hn1 : 1 ≤ n := by omega
  obtain ⟨hA0, hB0⟩ := two_values_pos hw hn1 hwA hwB hΛ1 hAB hBA
  have hΛ0 : 0 < Λ := by linarith
  have hκh := kappa_le_half hn1 hκ1 hκ2
  -- abbreviations
  obtain ⟨K, hK_def⟩ : ∃ K : ℝ, K = ε + Real.log (324 * Real.sqrt 2) := ⟨_, rfl⟩
  obtain ⟨V₀, hV₀_def⟩ : ∃ V₀ : ℝ, V₀ = (n : ℝ) * κ₀ / (2 * Λ) := ⟨_, rfl⟩
  obtain ⟨X₀, hX₀_def⟩ : ∃ X₀ : ℝ, X₀ = (Real.log (V₀ + 1) + 4 * Real.log 18) / K := ⟨_, rfl⟩
  have hgoal : Real.logb 2 ((Real.log ((n : ℝ) * κ₀ / (2 * Λ) + 1) + 4 * Real.log 18) /
      (ε + Real.log (324 * Real.sqrt 2))) = Real.logb 2 X₀ := by rw [hX₀_def, hV₀_def, hK_def]
  rw [hgoal]
  -- positivity facts
  have hs1 : (1 : ℝ) ≤ Real.sqrt 2 := Real.one_le_sqrt.2 (by norm_num)
  have hlog324 : 0 < Real.log (324 * Real.sqrt 2) := Real.log_pos (by nlinarith)
  have hK : 0 < K := by rw [hK_def]; linarith
  have h18 : 0 < Real.log 18 := Real.log_pos (by norm_num)
  have hV₀0 : 0 ≤ V₀ := by rw [hV₀_def]; positivity
  have hL₀0 : 0 ≤ Real.log (V₀ + 1) := Real.log_nonneg (by linarith)
  have hX₀0 : 0 < X₀ := by rw [hX₀_def]; exact div_pos (by linarith) hK
  refine ⟨?_, ?_⟩
  · -- the first inequality: through App J's Corollary (d)
    have hlam : 0 < wA / wB := div_pos hA0 hB0
    have hlΛ : wA / wB ≤ Λ * 1 := by rw [mul_one, div_le_iff₀ hB0]; exact hAB
    have hΛl : 1 ≤ Λ * (wA / wB) := by rw [mul_div_assoc', le_div_iff₀ hB0, one_mul]; exact hBA
    have hww := two_values_eq_twoW hwA hwB hB0
    rw [weightedTarget_mul_const hB0 (AppJ.twoW A (wA / wB)) w hww (AppJ.twoW_pos A hlam) hw hk,
      weightedOracle_mul_const hB0 (AppJ.twoW A (wA / wB)) w hww]
    have hex := weighted_exact n k (AppJ.twoW A (wA / wB)) (AppJ.twoW_pos A hlam) hk
    obtain ⟨⟨D, hD, hDε⟩, -⟩ := RwF_spec hex hε
    have hR1 := one_le_RwF hex hε hn1
    have hb := AppJ.corD_capKLSetAS_full A hlam hk hR1 D hD
    have hle := le_trans hb hDε
    rw [WithTop.coe_le_coe, log_Csharp] at hle
    have hV := V_root_ge A hlam hΛ1 hlΛ hΛl hk hκ0 hκ1 hκ2
    rw [← hV₀_def] at hV
    obtain ⟨R, hR_def⟩ : ∃ R : ℕ, R = RwF (weightedTarget n k (AppJ.twoW A (wA / wB)) (AppJ.twoW_pos A hlam) hk)
        (weightedOracle n k (AppJ.twoW A (wA / wB))) ε := ⟨_, rfl⟩
    rw [← hR_def] at hle hR1 ⊢
    obtain ⟨Vr, hVr_def⟩ : ∃ Vr : ℝ, Vr = AppJ.V (wA / wB) #A #Aᶜ k := ⟨_, rfl⟩
    rw [← hVr_def] at hle hV
    -- `a = 2^{-R}`, `a · 2^R = 1`
    have ha : 0 < (2 : ℝ) ^ (-(R : ℝ)) := by positivity
    have h2R : 0 < (2 : ℝ) ^ (R : ℝ) := by positivity
    have hinv : (2 : ℝ) ^ (-(R : ℝ)) * (2 : ℝ) ^ (R : ℝ) = 1 := by
      rw [← Real.rpow_add (by norm_num)]
      simp
    have hL : Real.log (V₀ + 1) ≤ Real.log (Vr + 1) := Real.log_le_log (by linarith) (by linarith)
    -- `2^{-R}(ln(V+1) + 4 ln 18) ≤ K`
    have hmain : (2 : ℝ) ^ (-(R : ℝ)) * (Real.log (Vr + 1) + 4 * Real.log 18) ≤ K := by
      rw [hK_def]
      nlinarith
    -- `X₀ ≤ 2^R`
    have hX : X₀ ≤ (2 : ℝ) ^ (R : ℝ) := by
      rw [hX₀_def, div_le_iff₀ hK]
      have h1 : (Real.log (V₀ + 1) + 4 * Real.log 18) ≤ (Real.log (Vr + 1) + 4 * Real.log 18) := by linarith
      have h2 : (2 : ℝ) ^ (R : ℝ) * ((2 : ℝ) ^ (-(R : ℝ)) * (Real.log (Vr + 1) + 4 * Real.log 18)) ≤
          (2 : ℝ) ^ (R : ℝ) * K := mul_le_mul_of_nonneg_left hmain h2R.le
      have h3 : (2 : ℝ) ^ (R : ℝ) * ((2 : ℝ) ^ (-(R : ℝ)) * (Real.log (Vr + 1) + 4 * Real.log 18)) =
          Real.log (Vr + 1) + 4 * Real.log 18 := by
        rw [← mul_assoc, mul_comm ((2 : ℝ) ^ (R : ℝ)), hinv, one_mul]
      linarith
    have hlogb : Real.logb 2 X₀ ≤ (R : ℝ) := by
      calc Real.logb 2 X₀ ≤ Real.logb 2 ((2 : ℝ) ^ (R : ℝ)) := Real.logb_le_logb_of_le (by norm_num) hX₀0 hX
        _ = (R : ℝ) := Real.logb_rpow (by norm_num) (by norm_num)
    exact max_le hR1 (Nat.ceil_le.2 hlogb)
  · -- the second inequality: the two cases of the printed proof
    have hn2r : (2 : ℝ) ≤ n := by exact_mod_cast hn2
    have hlogn : 0 < Real.log (n : ℝ) := Real.log_pos (by linarith)
    have ht4 : 4 ≤ 2 * Λ / κ₀ := by
      rw [le_div_iff₀ hκ0]
      nlinarith
    have hlogt : 0 < Real.log (2 * Λ / κ₀) := Real.log_pos (by linarith)
    have hM1 : (1 : ℝ) ≤ ((max 1 ⌈Real.logb 2 X₀⌉₊ : ℕ) : ℝ) := by exact_mod_cast le_max_left _ _
    have hMc : Real.logb 2 X₀ ≤ ((max 1 ⌈Real.logb 2 X₀⌉₊ : ℕ) : ℝ) :=
      le_trans (Nat.le_ceil _) (by exact_mod_cast le_max_right _ _)
    have hcK := le_max_left (Real.logb 2 K) (Real.logb 2 (Real.log (2 * Λ / κ₀)))
    have hct := le_max_right (Real.logb 2 K) (Real.logb 2 (Real.log (2 * Λ / κ₀)))
    rw [← hK_def]
    rcases le_or_gt ((2 * Λ / κ₀) ^ 2) (n : ℝ) with hbig | hsmall
    · -- `n ≥ (2Λ/κ₀)²`: `ln(nκ₀/(2Λ) + 1) ≥ ½ ln n`
      have ht0 : 0 < 2 * Λ / κ₀ := by linarith
      have hlog2t : 2 * Real.log (2 * Λ / κ₀) ≤ Real.log n := by
        have := Real.log_le_log (by positivity) hbig
        rwa [Real.log_pow, Nat.cast_ofNat] at this
      have hV₀t : V₀ = (n : ℝ) / (2 * Λ / κ₀) := by
        rw [hV₀_def]
        field_simp
      have hV₀pos : 0 < V₀ := by rw [hV₀t]; positivity
      have hlogV₀ : Real.log V₀ = Real.log n - Real.log (2 * Λ / κ₀) := by
        rw [hV₀t, Real.log_div (by positivity) ht0.ne']
      have hhalf : Real.log n / 2 ≤ Real.log (V₀ + 1) := by
        have := Real.log_le_log hV₀pos (by linarith : V₀ ≤ V₀ + 1)
        linarith
      have hX₀ge : Real.log n / (2 * K) ≤ X₀ := by
        rw [hX₀_def, div_le_div_iff₀ (by positivity) hK]
        nlinarith
      have hlb : Real.logb 2 (Real.log n / (2 * K)) ≤ Real.logb 2 X₀ :=
        Real.logb_le_logb_of_le (by norm_num) (by positivity) hX₀ge
      have hsplit : Real.logb 2 (Real.log n / (2 * K)) = Real.logb 2 (Real.log n) - 1 - Real.logb 2 K := by
        rw [Real.logb_div hlogn.ne' (by positivity), Real.logb_mul (by norm_num) hK.ne',
          Real.logb_self_eq_one (by norm_num)]
        ring
      linarith
    · -- `2 ≤ n < (2Λ/κ₀)²`: the right side is `< 0 < 1`
      have hlt : Real.log n < 2 * Real.log (2 * Λ / κ₀) := by
        have := Real.log_lt_log (by linarith) hsmall
        rwa [Real.log_pow, Nat.cast_ofNat] at this
      have hlb : Real.logb 2 (Real.log n) < Real.logb 2 (2 * Real.log (2 * Λ / κ₀)) :=
        Real.logb_lt_logb (by norm_num) hlogn hlt
      have hsplit : Real.logb 2 (2 * Real.log (2 * Λ / κ₀)) = 1 + Real.logb 2 (Real.log (2 * Λ / κ₀)) := by
        rw [Real.logb_mul (by norm_num) hlogt.ne', Real.logb_self_eq_one (by norm_num)]
      linarith

/-- **Headline: `R^w_F` two-sided** (App L §9 (i)'s §10 form and (ii)), for two-value weights, any split (an empty
group included), any `λ = wA/wB ∈ [1/Λ, Λ]` and any `k` with `κ₀ n ≤ k ≤ (1 − κ₀) n`, at `n ≥ 2`, `n ≥ κ₀^{-2}` and
`n ≥ n₀^ff`:
`log₂ ln n − 1 − log₂(ε + ln(288Λ³)) ≤ R^w_F`, `1 ≤ R^w_F`,
`R^w_F ≤ max{1, ⌈2Λ²/ε⌉} + 8K₄ + ⌈log₂ log₂ n⌉`, `R^w_F ≤ log₂ ln n + C_FU`, and `R^w_F ≤ n`. -/
theorem RwF_two_sided {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n) (hnκ : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ)) (hn : n0ff ε Λ κ₀ ≤ n) :
    Real.logb 2 (Real.log (n : ℝ)) - 1 - Real.logb 2 (ε + Real.log (288 * Λ ^ 3)) ≤
        (RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ∧
      1 ≤ RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
      RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ ∧
      (RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ≤
        Real.logb 2 (Real.log n) + ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + 2 : ℕ) : ℝ) ∧
      RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ n := by
  have hex := weighted_exact n k w hw hk
  have hΛ := ratio_of_two_values hw A hwA hwB hΛ1 hAB hBA
  have hκh := kappa_le_half (by omega) hκ1 hκ2
  obtain ⟨h3, h4⟩ := RwF_upper_any_split w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε hn2 hn
  exact ⟨RwF_lower hw hΛ hΛ1 hk hκ0 hκh hκ1 hκ2 hnκ hε.le, one_le_RwF hex hε.le (by omega), h3, h4,
    RwF_le_n hex hε.le⟩

/-- **Headline: "Hence `R^w_F(n, ε) = log₂ ln n + O_{ε,Λ,κ₀}(1)`"** (App L §9, l. 532).  One constant `C`, depending
only on `(ε, Λ, κ₀)`, serves every admissible two-value instance (any split, any `λ ∈ [1/Λ, Λ]`, any interior `k`)
with `n ≥ max{2, κ₀^{-2}, n₀^ff}`: `|R^w_F − log₂ ln n| ≤ C`.  The witness is
`C = max{C_FU, 1 + log₂(ε + ln(288Λ³))}`. -/
theorem RwF_asymptotic {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) :
    ∃ C : ℝ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n)) (wA wB : ℝ),
      (∀ i ∈ A, w i = wA) → (∀ i ∉ A, w i = wB) → wA ≤ Λ * wB → wB ≤ Λ * wA →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → 2 ≤ n → (κ₀ ^ 2)⁻¹ ≤ (n : ℝ) → n0ff ε Λ κ₀ ≤ n →
      |(RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) - Real.logb 2 (Real.log n)| ≤ C := by
  refine ⟨max ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + 2 : ℕ) : ℝ)
    (1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3))), ?_⟩
  intro n k w hw hk A wA wB hwA hwB hAB hBA hκ1 hκ2 hn2 hnκ hn
  obtain ⟨hlo, -, -, hup, -⟩ := RwF_two_sided w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε hn2 hnκ hn
  have hm1 := le_max_left ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + 2 : ℕ) : ℝ)
    (1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3)))
  have hm2 := le_max_right ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + 2 : ℕ) : ℝ)
    (1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3)))
  rw [abs_le]
  constructor <;> linarith

/-- **Headline: `R^w_F` two-sided with the printed constants** (App L §9 (i) and (ii), l. 521–530), for two-value
weights, any split (an empty group included), any `λ = wA/wB ∈ [1/Λ, Λ]` and any `k` with `κ₀ n ≤ k ≤ (1 − κ₀) n`:
(i) for every `n ≥ 2`,
`R^w_F ≥ max{1, ⌈log₂((ln(nκ₀/(2Λ)+1) + 4 ln 18)/(ε + ln(324√2)))⌉} ≥ log₂ ln n − c_L`,
`c_L = 1 + max{log₂(ε + ln(324√2)), log₂ ln(2Λ/κ₀)}`; (ii) for `n ≥ n₀^ff`,
`R^w_F ≤ max{1, ⌈2Λ²/ε⌉} + 8K₄ + ⌈log₂ log₂ n⌉ ≤ log₂ ln n + C_FU`; and `R^w_F ≤ n` for every `n ≥ 2`. -/
theorem RwF_two_sided_printed {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n) :
    (max 1 ⌈Real.logb 2 ((Real.log ((n : ℝ) * κ₀ / (2 * Λ) + 1) + 4 * Real.log 18) /
        (ε + Real.log (324 * Real.sqrt 2)))⌉₊ ≤ RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
      Real.logb 2 (Real.log n) - (1 + max (Real.logb 2 (ε + Real.log (324 * Real.sqrt 2)))
          (Real.logb 2 (Real.log (2 * Λ / κ₀)))) ≤
        (RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ)) ∧
      (n0ff ε Λ κ₀ ≤ n →
        RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
            max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ ∧
          (RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ≤
            Real.logb 2 (Real.log n) + ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + 2 : ℕ) : ℝ)) ∧
      RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ n := by
  obtain ⟨h1, h2⟩ := RwF_lower_printed w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε.le hn2
  have h1' := (Nat.cast_le (α := ℝ)).2 h1
  refine ⟨⟨h1, le_trans h2 h1'⟩, fun hn => RwF_upper_any_split w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε hn2 hn,
    RwF_le_n (weighted_exact n k w hw hk) hε.le⟩

/-- **The "Hence" line with the printed constants** (App L §9, l. 532): for every admissible two-value instance with
`n ≥ max{2, n₀^ff}`, `|R^w_F − log₂ ln n| ≤ max{C_FU, c_L}` (no `n ≥ κ₀^{-2}` needed, by the printed (i)). -/
theorem RwF_asymptotic_printed {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) :
    ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n)) (wA wB : ℝ),
      (∀ i ∈ A, w i = wA) → (∀ i ∉ A, w i = wB) → wA ≤ Λ * wB → wB ≤ Λ * wA →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → 2 ≤ n → n0ff ε Λ κ₀ ≤ n →
      |(RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) - Real.logb 2 (Real.log n)| ≤
        max ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + 2 : ℕ) : ℝ)
          (1 + max (Real.logb 2 (ε + Real.log (324 * Real.sqrt 2))) (Real.logb 2 (Real.log (2 * Λ / κ₀)))) := by
  intro n k w hw hk A wA wB hwA hwB hAB hBA hκ1 hκ2 hn2 hn
  obtain ⟨⟨-, hlo⟩, hup, -⟩ := RwF_two_sided_printed w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε hn2
  obtain ⟨-, hup'⟩ := hup hn
  have hm1 := le_max_left ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + 2 : ℕ) : ℝ)
    (1 + max (Real.logb 2 (ε + Real.log (324 * Real.sqrt 2))) (Real.logb 2 (Real.log (2 * Λ / κ₀))))
  have hm2 := le_max_right ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + 2 : ℕ) : ℝ)
    (1 + max (Real.logb 2 (ε + Real.log (324 * Real.sqrt 2))) (Real.logb 2 (Real.log (2 * Λ / κ₀))))
  rw [abs_le]
  constructor <;> linarith

/-- `log₂ ln` is monotone on `n ≥ 2`. -/
theorem logb_log_mono {m m' : ℕ} (hm : 2 ≤ m) (hmm : m ≤ m') :
    Real.logb 2 (Real.log m) ≤ Real.logb 2 (Real.log m') := by
  have h2 : (2 : ℝ) ≤ m := by exact_mod_cast hm
  have hmm' : (m : ℝ) ≤ m' := by exact_mod_cast hmm
  have hl : 0 < Real.log (m : ℝ) := Real.log_pos (by linarith)
  exact Real.logb_le_logb_of_le (by norm_num) hl (Real.log_le_log (by linarith) hmm')

/-- **The "Hence" line for every `n ≥ 2`** (App L §9, l. 532, read over the whole range of the Corollary): one constant,
depending only on `(ε, Λ, κ₀)`, for every admissible two-value instance with `n ≥ 2`.  Past the thresholds
`κ₀^{-2}` and `n₀^ff` this is `RwF_asymptotic`; below them the trivial bounds `1 ≤ R^w_F ≤ n ≤ N₀` and
`log₂ ln 2 ≤ log₂ ln n ≤ log₂ ln N₀` are used, `N₀ = max{2, ⌈κ₀^{-2}⌉, n₀^ff}`. -/
theorem RwF_asymptotic_all {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) :
    ∃ C : ℝ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n)) (wA wB : ℝ),
      (∀ i ∈ A, w i = wA) → (∀ i ∉ A, w i = wB) → wA ≤ Λ * wB → wB ≤ Λ * wA →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → 2 ≤ n →
      |(RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) - Real.logb 2 (Real.log n)| ≤ C := by
  obtain ⟨C, hC⟩ := RwF_asymptotic hε hΛ1 hκ0
  obtain ⟨N₀, hN₀⟩ : ∃ N₀ : ℕ, N₀ = max 2 (max ⌈(κ₀ ^ 2)⁻¹⌉₊ (n0ff ε Λ κ₀)) := ⟨_, rfl⟩
  have hN₀2 : 2 ≤ N₀ := by rw [hN₀]; exact le_max_left _ _
  refine ⟨max C ((N₀ : ℝ) + |Real.logb 2 (Real.log 2)| + |Real.logb 2 (Real.log N₀)|), ?_⟩
  intro n k w hw hk A wA wB hwA hwB hAB hBA hκ1 hκ2 hn2
  by_cases hbig : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ) ∧ n0ff ε Λ κ₀ ≤ n
  · exact le_trans (hC n k w hw hk A wA wB hwA hwB hAB hBA hκ1 hκ2 hn2 hbig.1 hbig.2) (le_max_left _ _)
  · have hnN : n ≤ N₀ := by
      rw [hN₀]
      rcases not_and_or.1 hbig with h | h
      · have h' : (n : ℝ) < (κ₀ ^ 2)⁻¹ := lt_of_not_ge h
        have h'' : (n : ℝ) < ⌈(κ₀ ^ 2)⁻¹⌉₊ := lt_of_lt_of_le h' (Nat.le_ceil _)
        have h3 : n < ⌈(κ₀ ^ 2)⁻¹⌉₊ := by exact_mod_cast h''
        exact le_trans h3.le (le_trans (le_max_left _ _) (le_max_right _ _))
      · exact le_trans (lt_of_not_ge h).le (le_trans (le_max_right _ _) (le_max_right _ _))
    have hex := weighted_exact n k w hw hk
    have hR1 := one_le_RwF hex hε.le (by omega)
    have hRn := RwF_le_n hex hε.le
    have hR1' : (1 : ℝ) ≤ RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by exact_mod_cast hR1
    have hRn' : (RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ≤ N₀ := by
      exact_mod_cast le_trans hRn hnN
    have hLlo := logb_log_mono (le_refl 2) hn2
    have hLhi := logb_log_mono hn2 hnN
    have e2 : ((2 : ℕ) : ℝ) = 2 := by norm_num
    rw [e2] at hLlo
    have a1 := le_abs_self (Real.logb 2 (Real.log 2))
    have a2 := neg_abs_le (Real.logb 2 (Real.log 2))
    have a3 := le_abs_self (Real.logb 2 (Real.log (N₀ : ℝ)))
    have a4 := neg_abs_le (Real.logb 2 (Real.log (N₀ : ℝ)))
    have a5 := abs_nonneg (Real.logb 2 (Real.log 2))
    have a6 := abs_nonneg (Real.logb 2 (Real.log (N₀ : ℝ)))
    refine le_trans ?_ (le_max_right _ _)
    rw [abs_le]
    constructor <;> linarith

/-! ## §4 Item 3: the sharp mean coefficient (W-34, upper half, and both directions) -/

/-- The one-round schedule ("the one-round schedule that commits all `n` coordinates in one block", App L §9 l. 575),
the shared library's `Bridge.pointMix (Bridge.oneBlock n)`, has mean cost at most `1`. -/
theorem mixCost_oneBlock_le (n : ℕ) :
    mixCost (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)) ≤ 1 := by
  have h := Bridge.oneBlock_length_le n
  have e : mixCost (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)) =
      ((Bridge.oneBlock n).length : ℝ) := by
    simp [mixCost, Bridge.pointMix]
  rw [e]
  exact_mod_cast h

/-- For `n ≥ 1` the one-round schedule is the single block `univ`, of cost exactly `1`. -/
theorem mixCost_oneBlock (hn : 1 ≤ n) :
    Bridge.oneBlock n = [univ] ∧
      mixCost (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)) = 1 := by
  have h0 : n ≠ 0 := by omega
  have hb : Bridge.oneBlock n = [univ] := by
    unfold Bridge.oneBlock
    rw [if_neg h0]
  refine ⟨hb, ?_⟩
  have e : mixCost (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)) =
      ((Bridge.oneBlock n).length : ℝ) := by
    simp [mixCost, Bridge.pointMix]
  rw [e, hb]
  simp

/-- **The mixture of the proof** (App L §9 "Sharp mean coefficient", l. 572–577), under the hypotheses of `FU_theorem`
at tolerance `ν ∈ (0, ε]`: `μ_ν` (the profile `μ_ff` built at tolerance `ν`) drawn with probability `e^{-(ε-ν)}`, the
one-round schedule otherwise, as MixKL's `mixTwo` -- "a finite predrawn mixture with every block charged".  Its output
KL is at most `(ε − ν) + ν = ε` (MixKL's mixing inequality), and its mean cost is at most
`e^{-(ε-ν)}(log₂ ln n + C_FU(ν)) + 1` (MixKL's affine cost and FU at `ν`). -/
theorem sharp_mix_nu {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε ν : ℝ} (hν : 0 < ν) (hνε : ν ≤ ε) (hn2 : 2 ≤ n) (hNM : A.card ≤ (Aᶜ).card)
    (hn : n0ff ν Λ κ₀ ≤ n ∨ (Aᶜ).card ≤ 8 * K4 ν Λ κ₀) :
    ∃ μ : SchedMix n,
      KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧
      mixCost μ ≤ Real.exp (-(ε - ν)) *
        (Real.logb 2 (Real.log n) + ((⌈2 * Λ ^ 2 / ν⌉₊ + 8 * K4 ν Λ κ₀ + 2 : ℕ) : ℝ)) + 1 := by
  obtain ⟨hKL, -, -, hC⟩ := FU_theorem w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hν hn2 hNM hn
  obtain ⟨-, -, -, hcost, -⟩ := FU_policy w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hν hn2 hNM hn
  have he0 : 0 < Real.exp (-(ε - ν)) := Real.exp_pos _
  have he1 : Real.exp (-(ε - ν)) ≤ 1 := Real.exp_le_one_iff.2 (by linarith)
  have hβ0 : 0 ≤ 1 - Real.exp (-(ε - ν)) := by linarith
  have hβ1 : 1 - Real.exp (-(ε - ν)) < 1 := by linarith
  refine ⟨MixKL.mixTwo (1 - Real.exp (-(ε - ν))) hβ0 hβ1.le (muFFof ν Λ κ₀ A)
    (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)), ?_, ?_⟩
  · have h := MixKL.KLx_mixLawE_mixTwo_le (weightedTarget n k w hw hk) (weightedOracle n k w)
      (margUnit_weightedOracle (fun i => (hw i).le)) hβ0 hβ1 (muFFof ν Λ κ₀ A)
      (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n))
    have hlog : -Real.log (1 - (1 - Real.exp (-(ε - ν)))) = ε - ν := by
      rw [sub_sub_cancel, Real.log_exp]
      ring
    rw [hlog] at h
    refine le_trans h ?_
    calc (((ε - ν : ℝ)) : WithTop ℝ) + KLx (weightedTarget n k w hw hk)
          (mixLawE (weightedOracle n k w) (muFFof ν Λ κ₀ A))
        ≤ (((ε - ν : ℝ)) : WithTop ℝ) + ((ν : ℝ) : WithTop ℝ) := add_le_add le_rfl hKL
      _ = ((ε : ℝ) : WithTop ℝ) := by rw [← WithTop.coe_add]; congr 1; ring
  · rw [MixKL.mixCost_mixTwo, sub_sub_cancel, hcost]
    have h1 := mixCost_oneBlock_le n
    have h2 := mul_le_mul_of_nonneg_left hC he0.le
    have h3 : (1 - Real.exp (-(ε - ν))) *
        mixCost (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)) ≤
        (1 - Real.exp (-(ε - ν))) * 1 := mul_le_mul_of_nonneg_left h1 hβ0
    linarith

/-- **The mixing step at tolerance `ν`, for `L_F`** (App L §9 "Sharp mean coefficient", l. 573–578), through MixKL's
`LFgen_le_exp_mix` with `μ₁ = μ_ν` (FU at tolerance `ν`) and `μ₂` the one-round schedule:
`L_F^w(n, ε) ≤ e^{-(ε-ν)}(log₂ ln n + C_FU(ν)) + 1`, under FU's hypotheses at `ν ∈ (0, ε]`. -/
theorem LFgen_le_mix_nu {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε ν : ℝ} (hν : 0 < ν) (hνε : ν ≤ ε) (hn2 : 2 ≤ n) (hNM : A.card ≤ (Aᶜ).card)
    (hn : n0ff ν Λ κ₀ ≤ n ∨ (Aᶜ).card ≤ 8 * K4 ν Λ κ₀) :
    LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
      Real.exp (-(ε - ν)) *
        (Real.logb 2 (Real.log n) + ((⌈2 * Λ ^ 2 / ν⌉₊ + 8 * K4 ν Λ κ₀ + 2 : ℕ) : ℝ)) + 1 := by
  obtain ⟨hKL, -, -, hC⟩ := FU_theorem w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hν hn2 hNM hn
  obtain ⟨-, -, -, hcost, -⟩ := FU_policy w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hν hn2 hNM hn
  have h := MixKL.LFgen_le_exp_mix (weightedTarget n k w hw hk) (weightedOracle n k w)
    (margUnit_weightedOracle (fun i => (hw i).le)) hνε (muFFof ν Λ κ₀ A)
    (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)) hKL
  rw [hcost] at h
  have he0 : 0 < Real.exp (-(ε - ν)) := Real.exp_pos _
  have he1 : Real.exp (-(ε - ν)) ≤ 1 := Real.exp_le_one_iff.2 (by linarith)
  have h1 := mixCost_oneBlock_le n
  have h2 := mul_le_mul_of_nonneg_left hC he0.le
  have h3 : (1 - Real.exp (-(ε - ν))) *
      mixCost (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)) ≤
      (1 - Real.exp (-(ε - ν))) * 1 := mul_le_mul_of_nonneg_left h1 (by linarith)
  linarith

/-- The mixing step at tolerance `ν`, any split (`n ≥ n₀^ff(ν)`; the smaller group plays Stage A's role). -/
theorem LFgen_le_mix_nu_any_split {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε ν : ℝ} (hν : 0 < ν) (hνε : ν ≤ ε) (hn2 : 2 ≤ n) (hn : n0ff ν Λ κ₀ ≤ n) :
    LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
      Real.exp (-(ε - ν)) *
        (Real.logb 2 (Real.log n) + ((⌈2 * Λ ^ 2 / ν⌉₊ + 8 * K4 ν Λ κ₀ + 2 : ℕ) : ℝ)) + 1 := by
  rcases le_or_gt A.card (Aᶜ).card with hNM | hNM
  · exact LFgen_le_mix_nu w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hν hνε hn2 hNM (Or.inl hn)
  · obtain ⟨hwA', hwB'⟩ := two_values_compl hwA hwB
    have hNM' : (Aᶜ).card ≤ (Aᶜᶜ).card := by rw [compl_compl]; omega
    exact LFgen_le_mix_nu w hw hk Aᶜ hwA' hwB' hΛ1 hBA hAB hκ0 hκ1 hκ2 hν hνε hn2 hNM' (Or.inl hn)

/-- `n ≥ ⌈exp(2^T)⌉` gives `log₂ ln n ≥ T`. -/
theorem le_logb_log_of_ceil_le {T : ℝ} {m : ℕ} (hm : ⌈Real.exp ((2 : ℝ) ^ T)⌉₊ ≤ m) :
    T ≤ Real.logb 2 (Real.log m) := by
  have h1 : Real.exp ((2 : ℝ) ^ T) ≤ m := le_trans (Nat.le_ceil _) (by exact_mod_cast hm)
  have h2 : (2 : ℝ) ^ T ≤ Real.log m := by
    have h := Real.log_le_log (Real.exp_pos _) h1
    rwa [Real.log_exp] at h
  have h3 : 0 < (2 : ℝ) ^ T := by positivity
  calc T = Real.logb 2 ((2 : ℝ) ^ T) := (Real.logb_rpow (by norm_num) (by norm_num)).symm
    _ ≤ Real.logb 2 (Real.log m) := Real.logb_le_logb_of_le (by norm_num) h3 h2

/-- **Headline: the sharp mean coefficient, upper half** (App L §9 "Sharp mean coefficient", l. 569–579, the
`limsup ≤ e^{-ε+ν}` and `ν ↓ 0` steps made uniform): for every `δ > 0` there is `n₁`, depending only on
`(ε, Λ, κ₀, δ)`, such that every admissible two-value instance (any split, any `λ ∈ [1/Λ, Λ]`, any `k` with
`κ₀ n ≤ k ≤ (1 − κ₀) n`) with `n ≥ n₁` has `L_F^w(n, ε) ≤ (e^{-ε} + δ) log₂ ln n`.
Choice: `ν = min{ε, ln(1 + δ/2)}` (so `e^{-(ε-ν)} ≤ e^{-ε} + δ/2`), then `n₁` past `n₀^ff(ν)` and past the point
where `(δ/2) log₂ ln n ≥ C_FU(ν) + 1`. -/
theorem sharp_mean_upper {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) {δ : ℝ} (hδ : 0 < δ) :
    ∃ n₁ : ℕ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n)) (wA wB : ℝ),
      (∀ i ∈ A, w i = wA) → (∀ i ∉ A, w i = wB) → wA ≤ Λ * wB → wB ≤ Λ * wA →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → n₁ ≤ n →
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        (Real.exp (-ε) + δ) * Real.logb 2 (Real.log n) := by
  have hlogpos : 0 < Real.log (1 + δ / 2) := Real.log_pos (by linarith)
  obtain ⟨ν, hν_def⟩ : ∃ ν : ℝ, ν = min ε (Real.log (1 + δ / 2)) := ⟨_, rfl⟩
  have hν0 : 0 < ν := by rw [hν_def]; exact lt_min hε hlogpos
  have hνε : ν ≤ ε := by rw [hν_def]; exact min_le_left _ _
  have hνl : ν ≤ Real.log (1 + δ / 2) := by rw [hν_def]; exact min_le_right _ _
  have hexp : Real.exp (-(ε - ν)) ≤ Real.exp (-ε) + δ / 2 := by
    have h1 : Real.exp (-(ε - ν)) = Real.exp (-ε) * Real.exp ν := by
      rw [← Real.exp_add]
      congr 1
      ring
    have h2 : Real.exp ν ≤ 1 + δ / 2 :=
      calc Real.exp ν ≤ Real.exp (Real.log (1 + δ / 2)) := Real.exp_le_exp.2 hνl
        _ = 1 + δ / 2 := Real.exp_log (by linarith)
    have h3 : Real.exp (-ε) ≤ 1 := Real.exp_le_one_iff.2 (by linarith)
    have h4 : 0 < Real.exp (-ε) := Real.exp_pos _
    rw [h1]
    nlinarith [mul_le_mul_of_nonneg_left h2 h4.le,
      mul_le_mul_of_nonneg_right h3 (by linarith : (0 : ℝ) ≤ δ / 2)]
  have hexp1 : Real.exp (-(ε - ν)) ≤ 1 := Real.exp_le_one_iff.2 (by linarith)
  obtain ⟨C, hC_def⟩ : ∃ C : ℝ, C = ((⌈2 * Λ ^ 2 / ν⌉₊ + 8 * K4 ν Λ κ₀ + 2 : ℕ) : ℝ) := ⟨_, rfl⟩
  have hC0 : 0 ≤ C := by rw [hC_def]; exact Nat.cast_nonneg _
  obtain ⟨T, hT_def⟩ : ∃ T : ℝ, T = (C + 1) / (δ / 2) := ⟨_, rfl⟩
  have hδ0 : δ / 2 ≠ 0 := (half_pos hδ).ne'
  have hδT : δ / 2 * T = C + 1 := by
    rw [hT_def]
    field_simp
  refine ⟨max (max 2 (n0ff ν Λ κ₀)) ⌈Real.exp ((2 : ℝ) ^ T)⌉₊, ?_⟩
  intro n k w hw hk A wA wB hwA hwB hAB hBA hκ1 hκ2 hn
  have hn2 : 2 ≤ n := le_trans (le_trans (le_max_left _ _) (le_max_left _ _)) hn
  have hn0 : n0ff ν Λ κ₀ ≤ n := le_trans (le_trans (le_max_right _ _) (le_max_left _ _)) hn
  have hL : T ≤ Real.logb 2 (Real.log n) := le_logb_log_of_ceil_le (le_trans (le_max_right _ _) hn)
  have hmix := LFgen_le_mix_nu_any_split w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hν0 hνε hn2 hn0
  rw [← hC_def] at hmix
  have hT0 : 0 < T := by rw [hT_def]; exact div_pos (by linarith) (by linarith)
  have hL0 : 0 ≤ Real.logb 2 (Real.log n) := by linarith
  have h1 := mul_le_mul_of_nonneg_right hexp hL0
  have h2 := mul_le_mul_of_nonneg_right hexp1 hC0
  have h3 : δ / 2 * T ≤ δ / 2 * Real.logb 2 (Real.log n) := mul_le_mul_of_nonneg_left hL (by linarith)
  linarith

/-- **Headline: the sharp mean coefficient, lower half** (App L Result (FL) / §10 Corollary (c) for predrawn mixtures,
WAMixMean's `LFgen_ge`, and WAFinal's `corC_LFad` for the adaptive problem): for every `δ > 0` there is `n₁`,
depending only on `(ε, Λ, κ₀, δ)`, such that for any weights with ratio at most `Λ` (no two-value structure needed)
and any `k` with `κ₀ n ≤ k ≤ (1 − κ₀) n`, `n ≥ n₁` gives `(e^{-ε} − δ) log₂ ln n ≤ L_F^w(n, ε)` and the same lower
bound for `L_F^ad(n, ε)`. -/
theorem sharp_mean_lower {ε Λ κ₀ : ℝ} (hε : 0 ≤ ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) {δ : ℝ} (hδ : 0 < δ) :
    ∃ n₁ : ℕ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      (∀ a b, w a ≤ Λ * w b) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → n₁ ≤ n →
      (Real.exp (-ε) - δ) * Real.logb 2 (Real.log n) ≤
          LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
        ENNReal.ofReal ((Real.exp (-ε) - δ) * Real.logb 2 (Real.log n)) ≤
          LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by
  have hK : (0 : ℝ) ≤ 288 * Λ ^ 3 := mul_nonneg (by norm_num) (pow_nonneg (by linarith) 3)
  obtain ⟨c, hc_def⟩ : ∃ c : ℝ, c = A36W.WACosts.cK (288 * Λ ^ 3) := ⟨_, rfl⟩
  have hc0 : 0 ≤ c := by rw [hc_def]; exact A36W.WACosts.cK_nonneg hK
  obtain ⟨T, hT_def⟩ : ∃ T : ℝ, T = (1 + c) / δ := ⟨_, rfl⟩
  have hδ0 : δ ≠ 0 := hδ.ne'
  have hδT : δ * T = 1 + c := by
    rw [hT_def]
    field_simp
  refine ⟨max (max 1 ⌈(κ₀ ^ 2)⁻¹⌉₊) ⌈Real.exp ((2 : ℝ) ^ T)⌉₊, ?_⟩
  intro n k w hw hk hΛ hκ1 hκ2 hn
  have hn1 : 1 ≤ n := le_trans (le_trans (le_max_left _ _) (le_max_left _ _)) hn
  have hnκ' : ⌈(κ₀ ^ 2)⁻¹⌉₊ ≤ n := le_trans (le_trans (le_max_right _ _) (le_max_left _ _)) hn
  have hnκ : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ) := le_trans (Nat.le_ceil _) (by exact_mod_cast hnκ')
  have hκh := kappa_le_half hn1 hκ1 hκ2
  have hL : T ≤ Real.logb 2 (Real.log n) := le_logb_log_of_ceil_le (le_trans (le_max_right _ _) hn)
  have he1 : Real.exp (-ε) ≤ 1 := Real.exp_le_one_iff.2 (by linarith)
  have key : (Real.exp (-ε) - δ) * Real.logb 2 (Real.log n) ≤
      Real.exp (-ε) * Real.logb 2 (Real.log n) - Real.exp (-ε) - A36W.WACosts.cK (288 * Λ ^ 3) := by
    rw [← hc_def]
    have h3 : δ * T ≤ δ * Real.logb 2 (Real.log n) := mul_le_mul_of_nonneg_left hL hδ.le
    linarith
  exact ⟨le_trans key (WAMixMean.LFgen_ge hw hΛ hΛ1 hk hκ0 hκh hκ1 hκ2 hnκ hε),
    le_trans (ENNReal.ofReal_le_ofReal key) (WAFinal.corC_LFad hw hΛ hΛ1 hk hκ0 hκh hκ1 hκ2 hnκ hε)⟩

/-- **Headline: `L_F^w(n, ε) = (e^{-ε} + o(1)) log₂ ln n`** (App L §9 "Sharp mean coefficient", l. 569–570, and
Result l. 97–98), as a uniform two-sided bound: for every `δ > 0` there is `n₁`, depending only on
`(ε, Λ, κ₀, δ)`, such that every admissible two-value instance (any split, any `λ ∈ [1/Λ, Λ]`, any `k` with
`κ₀ n ≤ k ≤ (1 − κ₀) n`) with `n ≥ n₁` has
`(e^{-ε} − δ) log₂ ln n ≤ L_F^w(n, ε) ≤ (e^{-ε} + δ) log₂ ln n`. -/
theorem sharp_mean_two_sided {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) {δ : ℝ} (hδ : 0 < δ) :
    ∃ n₁ : ℕ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n)) (wA wB : ℝ),
      (∀ i ∈ A, w i = wA) → (∀ i ∉ A, w i = wB) → wA ≤ Λ * wB → wB ≤ Λ * wA →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → n₁ ≤ n →
      (Real.exp (-ε) - δ) * Real.logb 2 (Real.log n) ≤
          LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
        LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
          (Real.exp (-ε) + δ) * Real.logb 2 (Real.log n) := by
  obtain ⟨n₁, hup⟩ := sharp_mean_upper hε hΛ1 hκ0 hδ
  obtain ⟨n₂, hlo⟩ := sharp_mean_lower hε.le hΛ1 hκ0 hδ
  refine ⟨max n₁ n₂, ?_⟩
  intro n k w hw hk A wA wB hwA hwB hAB hBA hκ1 hκ2 hn
  have hΛ := ratio_of_two_values hw A hwA hwB hΛ1 hAB hBA
  exact ⟨(hlo n k w hw hk hΛ hκ1 hκ2 (le_trans (le_max_right _ _) hn)).1,
    hup n k w hw hk A wA wB hwA hwB hAB hBA hκ1 hκ2 (le_trans (le_max_left _ _) hn)⟩

/-- **Headline: the adaptive form** (App L §9 with the shared library's `LFad_le_ofReal_LFgen` for the upper direction and WAFinal's
`corC_LFad`, i.e. §10 Corollary (c) for executed rounds, for the lower): the same `∀ δ ∃ n₁` two-sided bound for
`L_F^ad(n, ε)`, the least executed mean `E τ` over all causal policies with output KL at most `ε`. -/
theorem sharp_mean_two_sided_ad {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) {δ : ℝ} (hδ : 0 < δ) :
    ∃ n₁ : ℕ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n)) (wA wB : ℝ),
      (∀ i ∈ A, w i = wA) → (∀ i ∉ A, w i = wB) → wA ≤ Λ * wB → wB ≤ Λ * wA →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → n₁ ≤ n →
      ENNReal.ofReal ((Real.exp (-ε) - δ) * Real.logb 2 (Real.log n)) ≤
          LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
        LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
          ENNReal.ofReal ((Real.exp (-ε) + δ) * Real.logb 2 (Real.log n)) := by
  obtain ⟨n₁, hup⟩ := sharp_mean_upper hε hΛ1 hκ0 hδ
  obtain ⟨n₂, hlo⟩ := sharp_mean_lower hε.le hΛ1 hκ0 hδ
  refine ⟨max n₁ n₂, ?_⟩
  intro n k w hw hk A wA wB hwA hwB hAB hBA hκ1 hκ2 hn
  have hΛ := ratio_of_two_values hw A hwA hwB hΛ1 hAB hBA
  refine ⟨(hlo n k w hw hk hΛ hκ1 hκ2 (le_trans (le_max_right _ _) hn)).2, ?_⟩
  exact le_trans (Mix.LFad_le_ofReal_LFgen (weighted_exact n k w hw hk) hε.le)
    (ENNReal.ofReal_le_ofReal (hup n k w hw hk A wA wB hwA hwB hAB hBA hκ1 hκ2 (le_trans (le_max_left _ _) hn)))

/-- **The mean cost falls strictly below the least hard cap** (App L §9, l. 548–549 and l. 581–583: "the hard cap
(`log₂ ln n + O(1)`) and the mean cost differ by the factor `e^{-ε}` in the leading coefficient"): for `ε > 0` there
is `n₁`, depending only on `(ε, Λ, κ₀)`, such that every admissible two-value instance with `n ≥ n₁` has
`L_F^w(n, ε) < R^w_F(n, ε)`.  From `sharp_mean_upper` at `δ = (1 − e^{-ε})/2` and the lower half of
`RwF_two_sided`; a mean over predrawn mixtures and a hard cap over causal policies are not comparable by
definition, so this is a check that the two headlines have content. -/
theorem LFgen_lt_RwF {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) :
    ∃ n₁ : ℕ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n)) (wA wB : ℝ),
      (∀ i ∈ A, w i = wA) → (∀ i ∉ A, w i = wB) → wA ≤ Λ * wB → wB ≤ Λ * wA →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → n₁ ≤ n →
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε <
        (RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) := by
  have he1 : Real.exp (-ε) < 1 := Real.exp_lt_one_iff.2 (by linarith)
  obtain ⟨δ, hδ_def⟩ : ∃ δ : ℝ, δ = (1 - Real.exp (-ε)) / 2 := ⟨_, rfl⟩
  have hδ : 0 < δ := by rw [hδ_def]; linarith
  have hδ0 : δ ≠ 0 := hδ.ne'
  obtain ⟨n₁, hup⟩ := sharp_mean_upper hε hΛ1 hκ0 hδ
  obtain ⟨c₁, hc₁⟩ : ∃ c₁ : ℝ, c₁ = 1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3)) := ⟨_, rfl⟩
  refine ⟨max (max n₁ (max 2 (max ⌈(κ₀ ^ 2)⁻¹⌉₊ (n0ff ε Λ κ₀)))) ⌈Real.exp ((2 : ℝ) ^ (c₁ / δ + 1))⌉₊, ?_⟩
  intro n k w hw hk A wA wB hwA hwB hAB hBA hκ1 hκ2 hn
  simp only [max_le_iff] at hn
  obtain ⟨⟨hn₁, hn2, hnκ', hn0⟩, hnT⟩ := hn
  have hnκ : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ) := le_trans (Nat.le_ceil _) (by exact_mod_cast hnκ')
  have hU := hup n k w hw hk A wA wB hwA hwB hAB hBA hκ1 hκ2 hn₁
  obtain ⟨hlo, -⟩ := RwF_two_sided w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε hn2 hnκ hn0
  have hL := le_logb_log_of_ceil_le hnT
  have hsum : Real.exp (-ε) + δ = 1 - δ := by rw [hδ_def]; ring
  rw [hsum] at hU
  have h1 : δ * (c₁ / δ + 1) ≤ δ * Real.logb 2 (Real.log n) := mul_le_mul_of_nonneg_left hL hδ.le
  have e : δ * (c₁ / δ + 1) = c₁ + δ := by field_simp
  have hlo' : Real.logb 2 (Real.log (n : ℝ)) - c₁ ≤
      (RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) := by rw [hc₁]; linarith
  nlinarith

/-! ## §5 Item 4: non-vacuity -/

/-- **(ii) in witness form at the `n = 1200` instance** of FU (`(ε, Λ, κ₀) = (1, 2, 1/2)`, `k = 600`,
`A = {0,…,399}`, `w = 2` on `A` and `1` on `B`; main branch, `M = 800 > 8K₄`). -/
theorem capKL_witness_instance_1200 :
    (∃ v ∈ capKLSetAS (weightedTarget 1200 600 w1200 w1200_pos (by norm_num)) (weightedOracle 1200 600 w1200)
        (lenFF 1 2 (1 / 2) A1200), v ≤ ((1 : ℝ) : WithTop ℝ)) ∧
      (∃ v ∈ capKLSet (weightedTarget 1200 600 w1200 w1200_pos (by norm_num)) (weightedOracle 1200 600 w1200)
        (lenFF 1 2 (1 / 2) A1200), v ≤ ((1 : ℝ) : WithTop ℝ)) :=
  let h := capKL_witness_FU (ε := 1) (Λ := 2) (κ₀ := 1 / 2) w1200 w1200_pos (by norm_num) A1200 w1200_A w1200_B
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) one_pos (by norm_num)
    (by rw [card_A1200, card_compl_A1200]; norm_num) (Or.inl n0ff_le_1200)
  ⟨h.1, h.2.1⟩

/-- **`R^w_F` two-sided at the `n = 1200` instance**: every hypothesis of `RwF_two_sided` holds there
(`n ≥ κ₀^{-2} = 4`, `n ≥ n₀^ff`). -/
theorem RwF_instance_1200 :
    Real.logb 2 (Real.log ((1200 : ℕ) : ℝ)) - 1 - Real.logb 2 (1 + Real.log (288 * 2 ^ 3)) ≤
        (RwF (weightedTarget 1200 600 w1200 w1200_pos (by norm_num)) (weightedOracle 1200 600 w1200) 1 : ℝ) ∧
      1 ≤ RwF (weightedTarget 1200 600 w1200 w1200_pos (by norm_num)) (weightedOracle 1200 600 w1200) 1 ∧
      RwF (weightedTarget 1200 600 w1200 w1200_pos (by norm_num)) (weightedOracle 1200 600 w1200) 1 ≤
        max 1 ⌈2 * (2 : ℝ) ^ 2 / 1⌉₊ + 8 * K4 1 2 (1 / 2) + ⌈Real.logb 2 (Real.logb 2 ((1200 : ℕ) : ℝ))⌉₊ ∧
      (RwF (weightedTarget 1200 600 w1200 w1200_pos (by norm_num)) (weightedOracle 1200 600 w1200) 1 : ℝ) ≤
        Real.logb 2 (Real.log ((1200 : ℕ) : ℝ)) + ((⌈2 * (2 : ℝ) ^ 2 / 1⌉₊ + 8 * K4 1 2 (1 / 2) + 2 : ℕ) : ℝ) ∧
      RwF (weightedTarget 1200 600 w1200 w1200_pos (by norm_num)) (weightedOracle 1200 600 w1200) 1 ≤ 1200 :=
  RwF_two_sided (ε := 1) (Λ := 2) (κ₀ := 1 / 2) w1200 w1200_pos (by norm_num) A1200 w1200_A w1200_B
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) one_pos (by norm_num)
    (by norm_num) n0ff_le_1200

/-- **Both halves bite at `n = 1200`** (`(ε, Λ, κ₀) = (1, 2, 1/2)`, `k = 600`, `A = {0,…,399}`): the printed (i)
gives `R^w_F ≥ 2` (one round cannot reach `KL ≤ 1`: the ratio inside `⌈log₂ ·⌉` is `> 2` because
`ln 151 > 2 + ln 2`), and (ii) gives `R^w_F ≤ 8 + 8K₄ + ⌈log₂ log₂ 1200⌉ ≤ 8 + 768 + 4 = 780 < 1200 = n`
(`K₄ ≤ 96`, `log₂ 1200 ≤ 16`), so the FU profile beats the all-singleton cap there. -/
theorem RwF_bites_instance_1200 :
    2 ≤ RwF (weightedTarget 1200 600 w1200 w1200_pos (by norm_num)) (weightedOracle 1200 600 w1200) 1 ∧
      RwF (weightedTarget 1200 600 w1200 w1200_pos (by norm_num)) (weightedOracle 1200 600 w1200) 1 ≤ 780 := by
  obtain ⟨⟨hlo, -⟩, hup, -⟩ := RwF_two_sided_printed (k := 600) (ε := 1) (Λ := 2) (κ₀ := 1 / 2) w1200 w1200_pos
    (by norm_num) A1200 w1200_A w1200_B (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) one_pos (by norm_num)
  obtain ⟨hup1, -⟩ := hup n0ff_le_1200
  refine ⟨le_trans ?_ hlo, le_trans hup1 ?_⟩
  · -- the printed (i) at the instance: the ceiling is at least 2
    refine le_trans ?_ (le_max_right _ _)
    have e151 : ((1200 : ℕ) : ℝ) * (1 / 2) / (2 * 2) + 1 = 151 := by norm_num
    rw [e151, log_324_sqrt2]
    have hs : Real.log (Real.sqrt 2) = Real.log 2 / 2 := by
      rw [Real.log_sqrt (by norm_num)]
    rw [hs]
    have h18 : 0 < Real.log 18 := Real.log_pos (by norm_num)
    have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
    have he : Real.exp 1 < 2.7182818286 := Real.exp_one_lt_d9
    have he0 : 0 < Real.exp 1 := Real.exp_pos 1
    have hexp2 : Real.exp (2 + Real.log 2) < 151 := by
      rw [Real.exp_add, Real.exp_log (by norm_num), show (2 : ℝ) = 1 + 1 by norm_num, Real.exp_add]
      nlinarith
    have h151 : 2 + Real.log 2 < Real.log 151 := (Real.lt_log_iff_exp_lt (by norm_num)).2 hexp2
    have hK : 0 < 1 + (2 * Real.log 18 + Real.log 2 / 2) := by positivity
    have hX : (2 : ℝ) < (Real.log 151 + 4 * Real.log 18) / (1 + (2 * Real.log 18 + Real.log 2 / 2)) := by
      rw [lt_div_iff₀ hK]
      linarith
    have hX0 : 0 < (Real.log 151 + 4 * Real.log 18) / (1 + (2 * Real.log 18 + Real.log 2 / 2)) := by linarith
    have hlb : (1 : ℝ) < Real.logb 2 ((Real.log 151 + 4 * Real.log 18) / (1 + (2 * Real.log 18 + Real.log 2 / 2))) := by
      rw [Real.lt_logb_iff_rpow_lt (by norm_num) hX0, Real.rpow_one]
      exact hX
    exact Nat.lt_ceil.2 (by exact_mod_cast hlb)
  · -- (ii) at the instance: `8 + 8K₄ + ⌈log₂ log₂ 1200⌉ ≤ 780`
    have hK4 := K4_le_96
    have hc8 : ⌈2 * (2 : ℝ) ^ 2 / 1⌉₊ = 8 := by norm_num
    have hlog : ⌈Real.logb 2 (Real.logb 2 ((1200 : ℕ) : ℝ))⌉₊ ≤ 4 := by
      refine Nat.ceil_le.2 ?_
      have e : ((1200 : ℕ) : ℝ) = (1200 : ℝ) := by norm_num
      rw [e]
      have h1 : 0 < Real.logb 2 (1200 : ℝ) := Real.logb_pos (by norm_num) (by norm_num)
      have h2 : Real.logb 2 (1200 : ℝ) ≤ 16 := by
        rw [Real.logb_le_iff_le_rpow (by norm_num) (by norm_num)]
        norm_num
      rw [Real.logb_le_iff_le_rpow (by norm_num) h1]
      norm_num
      linarith
    rw [hc8]
    omega

/-- `F(600) = 16 ln 601/600 ≤ 1/4 = ν/2` at `Λ = 2`, `κ₀ = 1/2`, `ν = 1/2`: `ln 601 ≤ 7`. -/
theorem tailF_two_half_600_quarter : tailF 2 (1 / 2) 600 ≤ 1 / 2 / 2 := by
  unfold tailF
  have h1 : Real.log (601 : ℝ) ≤ Real.log ((2 : ℝ) ^ 10) := Real.log_le_log (by norm_num) (by norm_num)
  rw [Real.log_pow] at h1
  have h2 := Real.log_two_lt_d9
  have hlog : Real.log (601 : ℝ) ≤ 7 := by
    push_cast at h1
    linarith
  have e : ((600 : ℕ) : ℝ) + 1 = 601 := by norm_num
  rw [e, div_le_iff₀ (by norm_num)]
  push_cast
  nlinarith

/-- `n₀^ff(ν) ≤ 1200` at `(ν, Λ, κ₀) = (1/2, 2, 1/2)` (`M*(1/2) ≤ 600`). -/
theorem n0ff_half_le_1200 : n0ff (1 / 2) 2 (1 / 2) ≤ 1200 := by
  have hM : Mstar (1 / 2) 2 (1 / 2) ≤ 600 :=
    (Mstar_spec (Λ := 2) (by norm_num) (by norm_num)).2.2 600 (by norm_num) tailF_two_half_600_quarter
  unfold n0ff
  omega

/-- **The mixing step at the `n = 1200` instance, `(ε, ν) = (1, 1/2)`** (main branch of FU at tolerance `ν`):
the hypotheses of `sharp_mix_nu` and `LFgen_le_mix_nu` hold, with `ν < ε` strictly. -/
theorem sharp_nu_instance_1200 :
    (∃ μ : SchedMix 1200,
      KLx (weightedTarget 1200 600 w1200 w1200_pos (by norm_num)) (mixLawE (weightedOracle 1200 600 w1200) μ) ≤
        ((1 : ℝ) : WithTop ℝ) ∧
      mixCost μ ≤ Real.exp (-(1 - 1 / 2)) * (Real.logb 2 (Real.log ((1200 : ℕ) : ℝ)) +
        ((⌈2 * (2 : ℝ) ^ 2 / (1 / 2)⌉₊ + 8 * K4 (1 / 2) 2 (1 / 2) + 2 : ℕ) : ℝ)) + 1) ∧
    LFgen (weightedTarget 1200 600 w1200 w1200_pos (by norm_num)) (weightedOracle 1200 600 w1200) 1 ≤
      Real.exp (-(1 - 1 / 2)) * (Real.logb 2 (Real.log ((1200 : ℕ) : ℝ)) +
        ((⌈2 * (2 : ℝ) ^ 2 / (1 / 2)⌉₊ + 8 * K4 (1 / 2) 2 (1 / 2) + 2 : ℕ) : ℝ)) + 1 := by
  have hNM : A1200.card ≤ (A1200ᶜ).card := by rw [card_A1200, card_compl_A1200]; norm_num
  exact ⟨sharp_mix_nu (ε := 1) (ν := 1 / 2) (Λ := 2) (κ₀ := 1 / 2) w1200 w1200_pos (by norm_num) A1200
      w1200_A w1200_B (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
      (by norm_num) (by norm_num) (by norm_num) hNM (Or.inl n0ff_half_le_1200),
    LFgen_le_mix_nu (ε := 1) (ν := 1 / 2) (Λ := 2) (κ₀ := 1 / 2) w1200 w1200_pos (by norm_num) A1200
      w1200_A w1200_B (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
      (by norm_num) (by norm_num) (by norm_num) hNM (Or.inl n0ff_half_le_1200)⟩

/-- **The instance class of the asymptotic headlines is unbounded**: for every `Λ ≥ 1`, `κ₀ ∈ (0, 1/2]` and every
`n₁` there is a genuinely two-group instance with `n ≥ n₁`: `n = 2m`, `m = n₁ + 1`, `k = m`, `A = {0,…,m−1}`,
`w = Λ` on `A` and `1` on `B`, which meets every hypothesis of `RwF_two_sided` except the size thresholds and every
hypothesis of the `∀ instance` part of `sharp_mean_two_sided`. -/
theorem instances_unbounded {Λ κ₀ : ℝ} (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) (hκ1 : κ₀ ≤ 1 / 2) (n₁ : ℕ) :
    ∃ (m k : ℕ) (w : Fin m → ℝ) (A : Finset (Fin m)) (wA wB : ℝ),
      n₁ ≤ m ∧ (∀ i, 0 < w i) ∧ k ≤ m ∧ (∀ i ∈ A, w i = wA) ∧ (∀ i ∉ A, w i = wB) ∧ wA ≤ Λ * wB ∧
        wB ≤ Λ * wA ∧ κ₀ * m ≤ k ∧ (k : ℝ) ≤ (1 - κ₀) * m ∧ 2 ≤ m ∧ A.card = (Aᶜ).card := by
  have hm0 : (0 : ℝ) ≤ (n₁ : ℝ) + 1 := by positivity
  have hκm : 0 ≤ (1 / 2 - κ₀) * ((n₁ : ℝ) + 1) := mul_nonneg (by linarith) hm0
  refine ⟨2 * (n₁ + 1), n₁ + 1, fun i => if i ∈ Finset.Iio (⟨n₁ + 1, by omega⟩ : Fin (2 * (n₁ + 1))) then Λ else 1,
    Finset.Iio (⟨n₁ + 1, by omega⟩ : Fin (2 * (n₁ + 1))), Λ, 1, by omega, ?_, by omega, ?_, ?_, by linarith,
    by nlinarith, ?_, ?_, by omega, ?_⟩
  · intro i
    dsimp only
    split <;> linarith
  · intro i hi
    dsimp only
    rw [if_pos hi]
  · intro i hi
    dsimp only
    rw [if_neg hi]
  · push_cast
    nlinarith
  · push_cast
    nlinarith
  · rw [Finset.card_compl, Fin.card_Iio, Fintype.card_fin]
    simp only
    omega

/-- **The two-sided sharp-mean headline reaches a concrete instance for every `δ`**, at `(ε, Λ, κ₀) = (1, 2, 1/2)`:
its conclusion holds at a genuinely two-group instance (`instances_unbounded`) past its threshold. -/
theorem sharp_mean_two_sided_instance {δ : ℝ} (hδ : 0 < δ) :
    ∃ (m k : ℕ) (w : Fin m → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ m),
      (Real.exp (-1) - δ) * Real.logb 2 (Real.log m) ≤
          LFgen (weightedTarget m k w hw hk) (weightedOracle m k w) 1 ∧
        LFgen (weightedTarget m k w hw hk) (weightedOracle m k w) 1 ≤
          (Real.exp (-1) + δ) * Real.logb 2 (Real.log m) := by
  obtain ⟨n₁, h⟩ := sharp_mean_two_sided (ε := 1) (Λ := 2) (κ₀ := 1 / 2) one_pos (by norm_num) (by norm_num) hδ
  obtain ⟨m, k, w, A, wA, wB, hm, hw, hk, hwA, hwB, hAB, hBA, hκ1, hκ2, -, -⟩ :=
    instances_unbounded (Λ := 2) (κ₀ := 1 / 2) (by norm_num) (by norm_num) (by norm_num) n₁
  exact ⟨m, k, w, hw, hk, h m k w hw hk A wA wB hwA hwB hAB hBA hκ1 hκ2 hm⟩

end A36W.FU

/-! # Statements and dependency audit -/

#check @A36W.FU.kappa_le_half
#check @A36W.FU.two_values_compl
#check @A36W.FU.capKL_witness_FU
#check @A36W.FU.capKL_witness_singletons
#check @A36W.FU.RwF
#check @A36W.FU.RwF_exists
#check @A36W.FU.RwF_spec
#check @A36W.FU.RwF_le_n
#check @A36W.FU.one_le_RwF
#check @A36W.FU.mem_capKLSetAS_iff_outLim
#check @A36W.FU.RwF_upper
#check @A36W.FU.RwF_upper_any_split
#check @A36W.FU.RwF_lower
#check @A36W.FU.RwF_two_sided
#check @A36W.FU.RwF_asymptotic
#check @A36W.FU.logb_log_mono
#check @A36W.FU.RwF_asymptotic_all
#check @A36W.FU.mixCost_oneBlock_le
#check @A36W.FU.mixCost_oneBlock
#check @A36W.FU.sharp_mix_nu
#check @A36W.FU.LFgen_le_mix_nu
#check @A36W.FU.LFgen_le_mix_nu_any_split
#check @A36W.FU.le_logb_log_of_ceil_le
#check @A36W.FU.sharp_mean_upper
#check @A36W.FU.sharp_mean_lower
#check @A36W.FU.sharp_mean_two_sided
#check @A36W.FU.sharp_mean_two_sided_ad
#check @A36W.FU.LFgen_lt_RwF
#check @A36W.FU.capKL_witness_instance_1200
#check @A36W.FU.RwF_instance_1200
#check @A36W.FU.tailF_two_half_600_quarter
#check @A36W.FU.n0ff_half_le_1200
#check @A36W.FU.sharp_nu_instance_1200
#check @A36W.FU.instances_unbounded
#check @A36W.FU.sharp_mean_two_sided_instance
#check @A36W.FU.Z_mul_const
#check @A36W.FU.Zin_mul_const
#check @A36W.FU.sliceMarg_mul_const
#check @A36W.FU.wslice_mul_const
#check @A36W.FU.weightedTarget_mul_const
#check @A36W.FU.weightedOracle_mul_const
#check @A36W.FU.two_values_pos
#check @A36W.FU.two_values_eq_twoW
#check @A36W.FU.half_le_mul_one_sub
#check @A36W.FU.V_root_ge
#check @A36W.FU.log_324_sqrt2
#check @A36W.FU.log_Csharp
#check @A36W.FU.RwF_lower_printed
#check @A36W.FU.RwF_two_sided_printed
#check @A36W.FU.RwF_asymptotic_printed
#check @A36W.FU.RwF_bites_instance_1200
#print axioms A36W.FU.kappa_le_half
#print axioms A36W.FU.two_values_compl
#print axioms A36W.FU.capKL_witness_FU
#print axioms A36W.FU.capKL_witness_singletons
#print axioms A36W.FU.RwF
#print axioms A36W.FU.RwF_exists
#print axioms A36W.FU.RwF_spec
#print axioms A36W.FU.RwF_le_n
#print axioms A36W.FU.one_le_RwF
#print axioms A36W.FU.mem_capKLSetAS_iff_outLim
#print axioms A36W.FU.RwF_upper
#print axioms A36W.FU.RwF_upper_any_split
#print axioms A36W.FU.RwF_lower
#print axioms A36W.FU.RwF_two_sided
#print axioms A36W.FU.RwF_asymptotic
#print axioms A36W.FU.logb_log_mono
#print axioms A36W.FU.RwF_asymptotic_all
#print axioms A36W.FU.mixCost_oneBlock_le
#print axioms A36W.FU.mixCost_oneBlock
#print axioms A36W.FU.sharp_mix_nu
#print axioms A36W.FU.LFgen_le_mix_nu
#print axioms A36W.FU.LFgen_le_mix_nu_any_split
#print axioms A36W.FU.le_logb_log_of_ceil_le
#print axioms A36W.FU.sharp_mean_upper
#print axioms A36W.FU.sharp_mean_lower
#print axioms A36W.FU.sharp_mean_two_sided
#print axioms A36W.FU.sharp_mean_two_sided_ad
#print axioms A36W.FU.LFgen_lt_RwF
#print axioms A36W.FU.capKL_witness_instance_1200
#print axioms A36W.FU.RwF_instance_1200
#print axioms A36W.FU.tailF_two_half_600_quarter
#print axioms A36W.FU.n0ff_half_le_1200
#print axioms A36W.FU.sharp_nu_instance_1200
#print axioms A36W.FU.instances_unbounded
#print axioms A36W.FU.sharp_mean_two_sided_instance
#print axioms A36W.FU.Z_mul_const
#print axioms A36W.FU.Zin_mul_const
#print axioms A36W.FU.sliceMarg_mul_const
#print axioms A36W.FU.wslice_mul_const
#print axioms A36W.FU.weightedTarget_mul_const
#print axioms A36W.FU.weightedOracle_mul_const
#print axioms A36W.FU.two_values_pos
#print axioms A36W.FU.two_values_eq_twoW
#print axioms A36W.FU.half_le_mul_one_sub
#print axioms A36W.FU.V_root_ge
#print axioms A36W.FU.log_324_sqrt2
#print axioms A36W.FU.log_Csharp
#print axioms A36W.FU.RwF_lower_printed
#print axioms A36W.FU.RwF_two_sided_printed
#print axioms A36W.FU.RwF_asymptotic_printed
#print axioms A36W.FU.RwF_bites_instance_1200


==> anc/formal_companion/lean/src/A36W/FUStageA.lean <==
/-
A36W.FUStageA -- Stage A of the reservoir construction, App L §6.4 (coverage row W-20), for the weighted slice
target and its exact oracle (two-group branch).

Paper (the specification): appendix_t1.tex,
* §6.1 l.317 `L̄ := max{1, ⌈2Λ²N²/(εM²)⌉}`; l.319-324 the Stage A profile; l.326 `L_A ≤ max{1, ⌈2Λ²/ε⌉}`;
* §6.4 l.361-367: "By (C) restricted to Stage A, and by (IV), which applies at every legal past because B is untouched
  with M free coordinates:
    D(p_A‖Q_A) ≤ (Λ²/(2M²)) Σ_t b_t(b_t−1) ≤ (Λ²/(2M²))·N·(⌈N/L̄⌉−1) < Λ²N²/(2M²L̄) ≤ ε/4.
  The singleton and N = 0 cases give 0."
* (C) is App L §1; (IV) is Lemma W4 (IV), l.211-215; Lemma TG0(i) is cited at l.107.

Throughout `t = weightedTarget n k w hw hk` and `o = weightedOracle n k w` (A36W.Slice).  On words, `D(p_A‖Q_A)` is
`Σ_{x ∈ supp t} t.p x · log (prefMass t (histAlong U_A [] x) / pathW o U_A [] x)`, the left side of
`A36W.Chain.chain_KL_le`; the FU assembly identifies it with the orbit-chain-rule term.

Contents.
* §1 `wordTC_eq_TC`: ChainIdentity's `wordTC` (via `bern (wordMarg P k)`) is TCBound's `TC` (via `prodMarg`).
* §2 `blockWordLaw_weighted` (Lemma TG0(i), W-02): at a well-formed positive-mass past `h`, the target's block law on
  words along any enumeration `e : Fin b ≃ B` of a fresh block `B` IS BlockTC's weighted-slice block law
  `blockLaw w (remaining h) (quota k h) (encEmb e)`; and `weighted_Z_ne_zero`: `Z w (remaining h) (quota k h) ≠ 0`.
* §3 `blockTC_weighted_le_IV`: (IV) for the target's `blockTC` at such a past.
* §4 Headline `stageA_bound`: the first inequality of §6.4, for every list of disjoint blocks inside `A`.
* §5 `stageAProfile N L` (§6.1) with its sum, positivity, length and size lemmas; the ceiling `⌈N/L⌉` is written
  `(N + L - 1) / L` (natural division), and `ceilDiv_eq_ceil` proves that this is `⌈(N:ℝ)/L⌉₊` for `L ≥ 1`.
* §6 `Lbar ε Λ N M = max 1 ⌈2Λ²N²/(εM²)⌉₊` and headline `stageA_arith` (the remaining inequalities of §6.4, `≤ ε/4`);
  `stageAProfile_length_le_Lbar` (l.326's `L_A ≤ max{1, ⌈2Λ²/ε⌉}` when `N ≤ M`).
* §7 Glue for the FU assembly: `stageA_le_eps4` (§6.4 end to end, for any `U_A` with the Stage A sizes) and its
  `IsSchedule` form `stageA_le_eps4_of_isSchedule`.
  `stageA_bound_le_zero_of_card_le_one`: §6.4's "the singleton and N = 0 cases give 0" (as `≤ 0`).
* §8 Non-vacuity: `stageA_bound_example` (n = 4, two-value weights (1,1,2,2), k = 2, A = {0,1}, U_A = [{0,1}], one
  block of size 2); `blockTC_weighted_le_IV_example` (a non-root legal past); `stageA_arith_example` (ε = 1/2, Λ = 1,
  N = M = 5: L̄ = 4, profile [2,1,1,1], value 1/25) and `stageA_length_example`.

No proof holes.  Every declaration depends only on `propext`, `Classical.choice`, `Quot.sound` (the `#print` block at
the end of the file).
-/
import A36W.ChainIdentity
import A36W.BlockTC
import A36W.TCBound
import A36W.Slice

set_option autoImplicit false

namespace A36W.FU

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §1 The two definitions of total correlation agree -/

/-- **Item 1.**  ChainIdentity's `wordTC` (product of `bern (wordMarg P k)`) is TCBound's `TC` (product `prodMarg`):
the two files define total correlation separately, and the definitions unfold to the same sum. -/
theorem wordTC_eq_TC {b : ℕ} (P : (Fin b → Bool) → ℝ) : A36W.Chain.wordTC P = A36W.TC.TC P := by
  unfold A36W.Chain.wordTC A36W.TC.TC A36W.TC.prodMarg
  refine Finset.sum_congr rfl (fun y _ => ?_)
  have hprod : ∏ k, A36W.Chain.bern (A36W.Chain.wordMarg P k) (y k) =
      ∏ s : Fin b, (if y s = true then A36W.TC.marg P s else 1 - A36W.TC.marg P s) :=
    Finset.prod_congr rfl (fun s _ => rfl)
  rw [hprod]

/-! ## §2 The target's block law is the weighted-slice block law (Lemma TG0(i), W-02) -/

/-- A fresh set is disjoint from the committed ones of a well-formed history. -/
theorem disjoint_onesSet_of_subset_remaining {h : History n} (hwf : WFE h) {S : Finset (Fin n)}
    (hS : S ⊆ remaining h) : Disjoint S (onesSet h) := by
  rw [Finset.disjoint_left]
  intro i hi hio
  exact (Finset.mem_sdiff.1 (hS hi)).2 (onesSet_subset_committed_of_WFE hwf hio)

/-- Committing the word `S` of a fresh block lowers the residual quota by `|S|`. -/
theorem quota_cons_of_fresh {k : ℕ} {h : History n} (hwf : WFE h) {B S : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hS : S ⊆ B) :
    quota k ((⟨B, S⟩ : Batch n) :: h) = quota k h - (S.card : ℤ) := by
  have hd := disjoint_onesSet_of_subset_remaining hwf (hS.trans hB)
  show (k : ℤ) - ((S ∪ onesSet h).card : ℤ) = (k : ℤ) - ((onesSet h).card : ℤ) - (S.card : ℤ)
  rw [Finset.card_union_of_disjoint hd]
  push_cast
  ring

/-- **Item 2, second half.**  At a well-formed past of positive target mass, `Z(remaining h, quota k h) ≠ 0`. -/
theorem weighted_Z_ne_zero {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {h : History n}
    (hwf : WFE h) (hpos : 0 < prefMass (weightedTarget n k w hw hk) h) :
    Z w (remaining h) (quota k h) ≠ 0 := by
  intro hZ
  rw [prefMass_weightedTarget hw hk (onesSet_subset_committed_of_WFE hwf), hZ, mul_zero] at hpos
  exact lt_irrefl 0 hpos

/-- BlockTC's pattern condition along an enumeration `e` of `B` is `T ∩ B = wordSet e y`. -/
theorem pattern_iff_inter_eq {B : Finset (Fin n)} {b : ℕ} (e : Fin b ≃ B) (y : Fin b → Bool)
    (T : Finset (Fin n)) :
    (∀ s, (A36W.Chain.encEmb e s ∈ T ↔ y s = true)) ↔ T ∩ B = A36W.Chain.wordSet e y := by
  constructor
  · intro hT
    ext i
    rw [Finset.mem_inter]
    constructor
    · rintro ⟨hiT, hiB⟩
      have hk : ((e (e.symm ⟨i, hiB⟩)) : Fin n) = i := by rw [e.apply_symm_apply]
      have h1 := hT (e.symm ⟨i, hiB⟩)
      rw [A36W.Chain.encEmb_apply, hk] at h1
      rw [← hk, A36W.Chain.mem_wordSet]
      exact h1.1 hiT
    · intro hi
      have hiB := A36W.Chain.wordSet_subset e y hi
      have hk : ((e (e.symm ⟨i, hiB⟩)) : Fin n) = i := by rw [e.apply_symm_apply]
      have h1 := hT (e.symm ⟨i, hiB⟩)
      rw [A36W.Chain.encEmb_apply, hk] at h1
      rw [← hk, A36W.Chain.mem_wordSet] at hi
      exact ⟨h1.2 hi, hiB⟩
  · intro hT s
    rw [A36W.Chain.encEmb_apply]
    have hsB : ((e s) : Fin n) ∈ B := (e s).2
    constructor
    · intro hsT
      have h1 : ((e s) : Fin n) ∈ T ∩ B := Finset.mem_inter.2 ⟨hsT, hsB⟩
      rw [hT, A36W.Chain.mem_wordSet] at h1
      exact h1
    · intro hys
      have h1 : ((e s) : Fin n) ∈ A36W.Chain.wordSet e y := (A36W.Chain.mem_wordSet e y s).2 hys
      rw [← hT] at h1
      exact (Finset.mem_inter.1 h1).1

/-- **Item 2 (`blockWordLaw_weighted`, Lemma TG0(i), W-02).**  At a well-formed past `h` of positive target mass and
a fresh block `B ⊆ remaining h`, the target's block law on words along any enumeration `e : Fin b ≃ B`
(ChainIdentity's `blockWordLaw`) is BlockTC's weighted-slice block law on the free set `remaining h` with the
residual quota `quota k h`: given a legal past, the free coordinates follow the weighted slice. -/
theorem blockWordLaw_weighted {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {h : History n}
    (hwf : WFE h) (hpos : 0 < prefMass (weightedTarget n k w hw hk) h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) {b : ℕ} (e : Fin b ≃ B) (y : Fin b → Bool) :
    A36W.Chain.blockWordLaw (weightedTarget n k w hw hk) h e y =
      A36W.blockLaw w (remaining h) (quota k h) (A36W.Chain.encEmb e) y := by
  have hS : A36W.Chain.wordSet e y ⊆ B := A36W.Chain.wordSet_subset e y
  have hsub := onesSet_subset_committed_of_WFE hwf
  have hsub' := onesSet_subset_committed_of_WFE (wfe_cons_sp hwf hB hS)
  have hd := disjoint_onesSet_of_subset_remaining hwf (hS.trans hB)
  have hZ := weighted_Z_ne_zero hw hk hwf hpos
  have hZt : Z w univ (k : ℤ) ≠ 0 := (Ztot_pos hw hk).ne'
  have hP : (∏ l ∈ onesSet h, w l) ≠ 0 := (Finset.prod_pos fun l _ => hw l).ne'
  have hrem : remaining ((⟨B, A36W.Chain.wordSet e y⟩ : Batch n) :: h) = remaining h \ B :=
    remaining_cons _ _
  have hones : onesSet ((⟨B, A36W.Chain.wordSet e y⟩ : Batch n) :: h) =
      A36W.Chain.wordSet e y ∪ onesSet h := rfl
  unfold A36W.Chain.blockWordLaw A36W.Chain.blockLaw
  rw [prefMass_weightedTarget hw hk hsub', prefMass_weightedTarget hw hk hsub, hrem,
    quota_cons_of_fresh hwf hB hS, hones, Finset.prod_union hd, A36W.blockLaw,
    Finset.filter_congr (fun T _ => pattern_iff_inter_eq e y T),
    sum_sliceProb_inter_eq (fun l _ => hw l) (quota k h) hB hS]
  field_simp

/-! ## §3 Bound (IV) for the target's block total correlation -/

/-- The enumeration's embedding has image `B`. -/
theorem image_encEmb {B : Finset (Fin n)} {b : ℕ} (e : Fin b ≃ B) :
    univ.image (A36W.Chain.encEmb e) = B := by
  ext i
  simp only [Finset.mem_image, Finset.mem_univ, true_and]
  constructor
  · rintro ⟨s, rfl⟩
    exact (e s).2
  · intro hi
    exact ⟨e.symm ⟨i, hi⟩, by rw [A36W.Chain.encEmb_apply, e.apply_symm_apply]⟩

/-- **Item 3 (`blockTC_weighted_le_IV`, Lemma W4 (IV) at a legal past).**  At a well-formed past `h` of positive
target mass, for a fresh block `B ⊆ remaining h` on which `w` is constant, under the ratio bound on `remaining h` and
a reservoir of `1 ≤ Mres ≤ |remaining h ∖ B|` free coordinates outside the block,
`TC_h(B) ≤ Λ² |B| (|B| − 1) / (2 Mres²)`. -/
theorem blockTC_weighted_le_IV {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {h : History n}
    (hwf : WFE h) (hpos : 0 < prefMass (weightedTarget n k w hw hk) h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hconst : ∀ i ∈ B, ∀ j ∈ B, w i = w j) {Λ : ℝ}
    (hΛ : ∀ a ∈ remaining h, ∀ c ∈ remaining h, w a ≤ Λ * w c) {Mres : ℕ} (hM : 1 ≤ Mres)
    (hres : Mres ≤ (remaining h \ B).card) :
    A36W.Chain.blockTC (weightedTarget n k w hw hk) h B ≤
      Λ ^ 2 * ((B.card : ℝ) * ((B.card : ℝ) - 1)) / (2 * (Mres : ℝ) ^ 2) := by
  rw [← A36W.Chain.wordTC_blockWordLaw _ hwf hB B.equivFin.symm, wordTC_eq_TC,
    show A36W.Chain.blockWordLaw (weightedTarget n k w hw hk) h B.equivFin.symm =
      A36W.blockLaw w (remaining h) (quota k h) (A36W.Chain.encEmb B.equivFin.symm) from
      funext (blockWordLaw_weighted hw hk hwf hpos hB B.equivFin.symm)]
  refine A36W.blockLaw_TC_le_IV (fun l _ => hw l) hΛ (weighted_Z_ne_zero hw hk hwf hpos)
    (A36W.Chain.encEmb B.equivFin.symm).injective (fun s => hB (B.equivFin.symm s).2)
    (fun s s' => hconst _ (B.equivFin.symm s).2 _ (B.equivFin.symm s').2) hM ?_
  rw [image_encEmb]
  exact hres

/-! ## §4 Stage A: (C) restricted to Stage A with (IV) at every legal past -/

/-- `Σ_{j < |U|} f (blk U j) = Σ_{Bl ∈ U} f Bl`. -/
theorem sum_range_blk {β : Type*} [AddCommMonoid β] (f : Finset (Fin n) → β) :
    ∀ U : List (Finset (Fin n)), ∑ j ∈ range U.length, f (A36W.Chain.blk U j) = (U.map f).sum
  | [] => by simp
  | B :: U => by
      rw [List.length_cons, Finset.sum_range_succ', List.map_cons, List.sum_cons, A36W.Chain.blk_cons_zero,
        add_comm]
      simp only [A36W.Chain.blk_cons_succ]
      rw [sum_range_blk f U]

theorem blk_mem {U : List (Finset (Fin n))} {j : ℕ} (hj : j < U.length) : A36W.Chain.blk U j ∈ U := by
  unfold A36W.Chain.blk
  rw [List.getD_eq_getElem _ _ hj]
  exact List.getElem_mem hj

theorem blockUnion_subset_of_forall {A : Finset (Fin n)} :
    ∀ {V : List (Finset (Fin n))}, (∀ Bl ∈ V, Bl ⊆ A) → blockUnion V ⊆ A
  | [], _ => Finset.empty_subset _
  | Bl :: _, hV => Finset.union_subset (hV Bl List.mem_cons_self)
      (blockUnion_subset_of_forall (fun C hC => hV C (List.mem_cons_of_mem _ hC)))

/-- **B is untouched during Stage A.**  Along any word, at step `j < |U|` of a list of blocks inside `A`, the free set
minus the next block contains the reservoir `Aᶜ`. -/
theorem compl_subset_remaining_sdiff_blk {A : Finset (Fin n)} {U : List (Finset (Fin n))}
    (hUA : ∀ Bl ∈ U, Bl ⊆ A) (x : Fin n → Bool) {j : ℕ} (hj : j < U.length) :
    Aᶜ ⊆ remaining (A36W.Chain.histAt U [] x j) \ A36W.Chain.blk U j := by
  intro i hi
  have hiA : i ∉ A := Finset.mem_compl.1 hi
  have hblk : A36W.Chain.blk U j ⊆ A := hUA _ (blk_mem hj)
  refine Finset.mem_sdiff.2 ⟨?_, fun h' => hiA (hblk h')⟩
  rw [remaining, A36W.Chain.committed_histAt, committed_nil, Finset.union_empty]
  refine Finset.mem_sdiff.2 ⟨Finset.mem_univ _, fun h' => hiA ?_⟩
  exact blockUnion_subset_of_forall (fun C hC => hUA C (List.mem_of_mem_take hC)) h'

/-- **Headline `stageA_bound` (§6.4, first inequality).**  For any group `A` on which `w` is constant, under the
global ratio bound `w a ≤ Λ w c`, every list `U_A` of disjoint blocks inside `A` (from the empty history) with a
nonempty reservoir `Aᶜ` satisfies
`Σ_{x ∈ supp t} t.p x · log (prefMass t (histAlong U_A [] x) / pathW o U_A [] x) ≤ Σ_{Bl ∈ U_A} Λ² |Bl| (|Bl| − 1) / (2 |Aᶜ|²)`.
The left side is `D(p_A‖Q_A)` written on words (ChainIdentity's (C3) reading, not re-proved here):
`prefMass t (histAlong U_A [] x)` is `p_A(x_A)` (`Chain.prefMass_histAlong_eq_marg`), and for a full schedule
`U_A ++ V` the path weight `pathW o U_A [] x` is `Q_A(x_A)` (`sum_schedLawE_prefix_nil`).
Proof: (C5) `chain_KL_le` with `τ_j = Λ² b_j (b_j − 1)/(2M²)`, and (IV) at every legal past reached at step `j`
(`blockTC_weighted_le_IV` with `Mres = |Aᶜ|`, since Stage A's blocks lie in `A`). -/
theorem stageA_bound {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    (hconst : ∀ i ∈ A, ∀ j ∈ A, w i = w j) {Λ : ℝ} (hΛ : ∀ a c, w a ≤ Λ * w c)
    (U_A : List (Finset (Fin n))) (hU : BlocksIn U_A (remaining ([] : History n)))
    (hUA : ∀ Bl ∈ U_A, Bl ⊆ A) (hM : 1 ≤ (Aᶜ).card) :
    ∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
        Real.log (prefMass (weightedTarget n k w hw hk) (histAlong U_A [] x) /
          pathW (weightedOracle n k w) U_A [] x) ≤
      (U_A.map (fun Bl => Λ ^ 2 * ((Bl.card : ℝ) * ((Bl.card : ℝ) - 1)) /
        (2 * ((Aᶜ).card : ℝ) ^ 2))).sum := by
  have hex := weighted_exact n k w hw hk
  calc _ ≤ ∑ j ∈ range U_A.length, (fun Bl : Finset (Fin n) => Λ ^ 2 * ((Bl.card : ℝ) * ((Bl.card : ℝ) - 1)) /
          (2 * ((Aᶜ).card : ℝ) ^ 2)) (A36W.Chain.blk U_A j) :=
        A36W.Chain.chain_KL_le _ _ hex hU _ (fun j hj h hreach hL => by
          obtain ⟨x, rfl⟩ := hreach
          have hwf := A36W.Chain.wfe_histAt wfe_nil_sp hU x j
          have hBA := hUA _ (blk_mem hj)
          exact blockTC_weighted_le_IV hw hk hwf ((hex.1 _ hwf).1 hL) (A36W.Chain.blk_subset_remaining hU x j)
            (fun i hi i' hi' => hconst i (hBA hi) i' (hBA hi')) (fun a _ c _ => hΛ a c) hM
            (Finset.card_le_card (compl_subset_remaining_sdiff_blk hUA x hj)))
    _ = _ := sum_range_blk (fun Bl : Finset (Fin n) => Λ ^ 2 * ((Bl.card : ℝ) * ((Bl.card : ℝ) - 1)) /
          (2 * ((Aᶜ).card : ℝ) ^ 2)) U_A

/-! ## §5 The Stage A profile (§6.1) -/

/-- **Item 5: the paper's Stage A split** (§6.1, l.319-324) of `N` coordinates into rounds, for `L = L̄ ≥ 1`: no rounds
if `N = 0`; `N` singletons if `1 ≤ N ≤ L`; otherwise `L` blocks, the first `N % L` of size `N / L + 1 = ⌈N/L⌉` and the
remaining `L − N % L` of size `N / L = ⌊N/L⌋`.  (When `N % L = 0` the first part is empty and every block has size
`N / L = ⌈N/L⌉`.  The definition is total: at `L = 0` and `N > 0` the third branch is `N` ones; `L̄ ≥ 1` always.) -/
def stageAProfile (N L : ℕ) : List ℕ :=
  if N = 0 then []
  else if N ≤ L then List.replicate N 1
  else List.replicate (N % L) (N / L + 1) ++ List.replicate (L - N % L) (N / L)

/-- The profile splits all `N` coordinates (for every `L`). -/
theorem stageAProfile_sum (N L : ℕ) : (stageAProfile N L).sum = N := by
  unfold stageAProfile
  split_ifs with h0 h1
  · simp [h0]
  · simp
  · rw [List.sum_append, List.sum_replicate, List.sum_replicate, smul_eq_mul, smul_eq_mul]
    rcases Nat.eq_zero_or_pos L with hL | hL
    · subst hL
      simp
    · have hr : N % L < L := Nat.mod_lt N hL
      have hdm : L * (N / L) + N % L = N := Nat.div_add_mod N L
      obtain ⟨d, hd⟩ := Nat.exists_eq_add_of_le hr.le
      have hsub : L - N % L = d := by omega
      rw [hsub]
      calc N % L * (N / L + 1) + d * (N / L) = (N % L + d) * (N / L) + N % L := by ring
        _ = L * (N / L) + N % L := by rw [← hd]
        _ = N := hdm

/-- Every round is nonempty. -/
theorem one_le_of_mem_stageAProfile {N L b : ℕ} (hb : b ∈ stageAProfile N L) : 1 ≤ b := by
  unfold stageAProfile at hb
  split_ifs at hb with h0 h1
  · simp at hb
  · rw [List.eq_of_mem_replicate hb]
  · rcases List.mem_append.1 hb with hb | hb
    · rw [List.eq_of_mem_replicate hb]
      exact Nat.le_add_left 1 (N / L)
    · rcases Nat.eq_zero_or_pos L with hL | hL
      · subst hL
        simp at hb
      · rw [List.eq_of_mem_replicate hb]
        exact (Nat.le_div_iff_mul_le hL).2 (by omega)

/-- For `L ≥ 1` the profile has `min N L` rounds. -/
theorem stageAProfile_length {N L : ℕ} (hL : 1 ≤ L) : (stageAProfile N L).length = min N L := by
  unfold stageAProfile
  split_ifs with h0 h1
  · simp [h0]
  · simp [min_eq_left h1]
  · rw [List.length_append, List.length_replicate, List.length_replicate]
    have := Nat.mod_lt N (show 0 < L by omega)
    rw [min_eq_right (by omega)]
    omega

/-- For `L ≥ 1` the profile has at most `L` rounds.  (At `L = 0` and `N > 0` no list of length `≤ L` sums to `N`.) -/
theorem stageAProfile_length_le {N L : ℕ} (hL : 1 ≤ L) : (stageAProfile N L).length ≤ L := by
  rw [stageAProfile_length hL]
  exact min_le_right _ _

/-- For `L ≥ 1` every round has size at most `⌈N/L⌉`, written `(N + L - 1) / L` (see `ceilDiv_eq_ceil`). -/
theorem le_ceilDiv_of_mem_stageAProfile {N L b : ℕ} (hL : 1 ≤ L) (hb : b ∈ stageAProfile N L) :
    b ≤ (N + L - 1) / L := by
  have hL0 : 0 < L := by omega
  unfold stageAProfile at hb
  split_ifs at hb with h0 h1
  · simp at hb
  · rw [List.eq_of_mem_replicate hb]
    exact (Nat.le_div_iff_mul_le hL0).2 (by omega)
  · have hdm : L * (N / L) + N % L = N := Nat.div_add_mod N L
    rcases List.mem_append.1 hb with hb | hb
    · have hrep := List.mem_replicate.1 hb
      rw [hrep.2]
      have hr : 0 < N % L := Nat.pos_of_ne_zero hrep.1
      refine (Nat.le_div_iff_mul_le hL0).2 ?_
      have e1 : (N / L + 1) * L = L * (N / L) + L := by ring
      omega
    · rw [List.eq_of_mem_replicate hb]
      exact Nat.div_le_div_right (by omega)

/-- `(N + L - 1) / L` is the ceiling `⌈N/L⌉₊` for `L ≥ 1`. -/
theorem ceilDiv_eq_ceil (N L : ℕ) (hL : 1 ≤ L) : (N + L - 1) / L = ⌈(N : ℝ) / L⌉₊ := by
  have hL0 : 0 < L := by omega
  have hLr : (0 : ℝ) < L := by exact_mod_cast hL0
  have hdm : L * ((N + L - 1) / L) + (N + L - 1) % L = N + L - 1 := Nat.div_add_mod _ L
  have hmod : (N + L - 1) % L < L := Nat.mod_lt _ hL0
  apply le_antisymm
  · -- `c ≤ ⌈N/L⌉` : if `c ≥ 1`, then `(c - 1) L < N`, so `c - 1 < N/L`
    rcases Nat.eq_zero_or_pos ((N + L - 1) / L) with hc | hc
    · rw [hc]
      exact Nat.zero_le _
    · refine Nat.le_of_pred_lt ?_
      rw [Nat.lt_ceil, lt_div_iff₀ hLr]
      have h1 : ((N + L - 1) / L - 1) * L < N := by
        have e1 : ((N + L - 1) / L - 1) * L + L = L * ((N + L - 1) / L) := by
          obtain ⟨c, hc'⟩ := Nat.exists_eq_add_of_lt hc
          rw [hc']
          simp only [Nat.zero_add, Nat.add_sub_cancel]
          ring
        omega
      exact_mod_cast h1
  · -- `⌈N/L⌉ ≤ c` : `N ≤ c L`
    rw [Nat.ceil_le, div_le_iff₀ hLr]
    have h1 : N ≤ (N + L - 1) / L * L := by
      have e1 : (N + L - 1) / L * L = L * ((N + L - 1) / L) := by ring
      omega
    exact_mod_cast h1

/-- `Σ_t b_t (b_t − 1) ≤ (Σ_t b_t)(c − 1)` when every `b_t ≤ c`. -/
theorem sum_map_mul_pred_le (c : ℕ) :
    ∀ (l : List ℕ), (∀ b ∈ l, b ≤ c) →
      (l.map (fun b : ℕ => (b : ℝ) * ((b : ℝ) - 1))).sum ≤ (l.sum : ℝ) * ((c : ℝ) - 1)
  | [], _ => by simp
  | b :: l, hl => by
      rw [List.map_cons, List.sum_cons, List.sum_cons, Nat.cast_add, add_mul]
      have hb : (b : ℝ) ≤ c := by exact_mod_cast hl b List.mem_cons_self
      have h1 : (b : ℝ) * ((b : ℝ) - 1) ≤ (b : ℝ) * ((c : ℝ) - 1) :=
        mul_le_mul_of_nonneg_left (by linarith) (Nat.cast_nonneg b)
      have h2 := sum_map_mul_pred_le c l (fun b' hb' => hl b' (List.mem_cons_of_mem _ hb'))
      linarith

/-- **§6.4, second inequality**: `Σ_t b_t (b_t − 1) ≤ N (⌈N/L⌉ − 1)` for `L ≥ 1`. -/
theorem stageAProfile_sum_mul_pred_le {N L : ℕ} (hL : 1 ≤ L) :
    ((stageAProfile N L).map (fun b : ℕ => (b : ℝ) * ((b : ℝ) - 1))).sum ≤
      (N : ℝ) * ((((N + L - 1) / L : ℕ) : ℝ) - 1) := by
  have h := sum_map_mul_pred_le ((N + L - 1) / L) (stageAProfile N L)
    (fun b hb => le_ceilDiv_of_mem_stageAProfile hL hb)
  rwa [stageAProfile_sum] at h

/-- **Reading note.**  Written without a binder type, `l.map (fun b => (b:ℝ) * ((b:ℝ) - 1))` makes `b : ℝ` and coerces
`l : List ℕ` to `List ℝ` through the list monad (`bind l fun a => pure ↑a`).  This module writes `fun b : ℕ => …`;
the two sums agree. -/
theorem sum_map_mul_pred_coe (l : List ℕ) :
    (l.map (fun b => (b : ℝ) * ((b : ℝ) - 1))).sum = (l.map (fun b : ℕ => (b : ℝ) * ((b : ℝ) - 1))).sum := by
  induction l with
  | nil => rfl
  | cons a l ih => simp_all

/-! ## §6 The Stage A arithmetic (§6.4) and the length bound (§6.1) -/

/-- **`L̄ = max{1, ⌈2Λ²N²/(εM²)⌉}`** (§6.1, l.317), with `N = |A|`, `M = |B|`. -/
noncomputable def Lbar (ε Λ : ℝ) (N M : ℕ) : ℕ :=
  max 1 ⌈2 * Λ ^ 2 * (N : ℝ) ^ 2 / (ε * (M : ℝ) ^ 2)⌉₊

theorem one_le_Lbar (ε Λ : ℝ) (N M : ℕ) : 1 ≤ Lbar ε Λ N M := le_max_left _ _

/-- `L̄ ≥ 2Λ²N²/(εM²)`. -/
theorem le_Lbar (ε Λ : ℝ) (N M : ℕ) : 2 * Λ ^ 2 * (N : ℝ) ^ 2 / (ε * (M : ℝ) ^ 2) ≤ (Lbar ε Λ N M : ℝ) := by
  have h2 : ⌈2 * Λ ^ 2 * (N : ℝ) ^ 2 / (ε * (M : ℝ) ^ 2)⌉₊ ≤ Lbar ε Λ N M := le_max_right _ _
  have h3 : (⌈2 * Λ ^ 2 * (N : ℝ) ^ 2 / (ε * (M : ℝ) ^ 2)⌉₊ : ℝ) ≤ (Lbar ε Λ N M : ℝ) := by
    exact_mod_cast h2
  exact (Nat.le_ceil _).trans h3

/-- §6.4's last three inequalities for any number of rounds `L ≥ 1` with `2Λ²N² ≤ L ε M²`:
`(Λ²/(2M²)) Σ b(b−1) ≤ (Λ²/(2M²)) N (⌈N/L⌉ − 1) ≤ Λ²N²/(2M²L) ≤ ε/4`. -/
theorem stageA_arith_of_le {ε Λ : ℝ} (N M L : ℕ) (hM : 1 ≤ M) (hL1 : 1 ≤ L)
    (hLx : 2 * Λ ^ 2 * (N : ℝ) ^ 2 ≤ L * (ε * (M : ℝ) ^ 2)) :
    (Λ ^ 2 / (2 * (M : ℝ) ^ 2)) *
        ((stageAProfile N L).map (fun b : ℕ => (b : ℝ) * ((b : ℝ) - 1))).sum ≤ ε / 4 := by
  have hLpos : (0 : ℝ) < L := by exact_mod_cast hL1
  have hMpos : (0 : ℝ) < M := by exact_mod_cast hM
  have hS := stageAProfile_sum_mul_pred_le (N := N) hL1
  have hc : (((N + L - 1) / L : ℕ) : ℝ) ≤ ((N : ℝ) + L - 1) / L := by
    have h := Nat.cast_div_le (α := ℝ) (m := N + L - 1) (n := L)
    rwa [Nat.cast_sub (by omega), Nat.cast_add, Nat.cast_one] at h
  have hc' : (((N + L - 1) / L : ℕ) : ℝ) - 1 ≤ ((N : ℝ) - 1) / L := by
    have h : ((N : ℝ) + L - 1) / L - 1 = ((N : ℝ) - 1) / L := by
      field_simp
      ring
    linarith
  have hN0 : (0 : ℝ) ≤ N := Nat.cast_nonneg N
  have h3 : (N : ℝ) * ((((N + L - 1) / L : ℕ) : ℝ) - 1) ≤ (N : ℝ) ^ 2 / L := by
    have h4 : (N : ℝ) * ((((N + L - 1) / L : ℕ) : ℝ) - 1) ≤ (N : ℝ) * (((N : ℝ) - 1) / L) :=
      mul_le_mul_of_nonneg_left hc' hN0
    have h5 : (N : ℝ) * (((N : ℝ) - 1) / L) ≤ (N : ℝ) ^ 2 / L := by
      rw [mul_div_assoc', div_le_div_iff_of_pos_right hLpos]
      nlinarith
    linarith
  have hcoef : 0 ≤ Λ ^ 2 / (2 * (M : ℝ) ^ 2) := by positivity
  calc (Λ ^ 2 / (2 * (M : ℝ) ^ 2)) * ((stageAProfile N L).map (fun b : ℕ => (b : ℝ) * ((b : ℝ) - 1))).sum
      ≤ (Λ ^ 2 / (2 * (M : ℝ) ^ 2)) * ((N : ℝ) ^ 2 / L) := mul_le_mul_of_nonneg_left (hS.trans h3) hcoef
    _ ≤ ε / 4 := by
        rw [div_mul_div_comm, div_le_div_iff₀ (by positivity) (by norm_num)]
        nlinarith

/-- **Headline `stageA_arith` (§6.4, last three inequalities).**  For `ε > 0`, `Λ ≥ 1` and `M ≥ 1`, the Stage A profile
at `L̄` satisfies `(Λ²/(2M²)) Σ_t b_t(b_t − 1) ≤ ε/4`.  Route: `Σ b(b−1) ≤ N(⌈N/L̄⌉ − 1) ≤ N(N − 1)/L̄ ≤ N²/L̄` and
`L̄ ≥ 2Λ²N²/(εM²)`.  (The paper's middle step is strict for `N ≥ 1`; only `≤` is used.  `Λ ≥ 1` is kept from the
requested shape and is not used: the bound holds for every real `Λ`.) -/
theorem stageA_arith {ε Λ : ℝ} (hε : 0 < ε) (_hΛ : 1 ≤ Λ) (N M : ℕ) (hM : 1 ≤ M) :
    (Λ ^ 2 / (2 * (M : ℝ) ^ 2)) *
        ((stageAProfile N (Lbar ε Λ N M)).map (fun b : ℕ => (b : ℝ) * ((b : ℝ) - 1))).sum ≤ ε / 4 := by
  have hMpos : (0 : ℝ) < M := by exact_mod_cast hM
  have hLx := le_Lbar ε Λ N M
  rw [div_le_iff₀ (by positivity)] at hLx
  exact stageA_arith_of_le N M (Lbar ε Λ N M) hM (one_le_Lbar ε Λ N M) hLx

/-- **§6.1, l.326: `L_A ≤ max{1, ⌈2Λ²/ε⌉}` since `N ≤ M`.**  The Stage A profile at `L̄` has at most
`max 1 ⌈2Λ²/ε⌉₊` rounds. -/
theorem stageAProfile_length_le_Lbar {ε Λ : ℝ} (hε : 0 < ε) {N M : ℕ} (hM : 1 ≤ M) (hNM : N ≤ M) :
    (stageAProfile N (Lbar ε Λ N M)).length ≤ max 1 ⌈2 * Λ ^ 2 / ε⌉₊ := by
  refine (stageAProfile_length_le (one_le_Lbar ε Λ N M)).trans ?_
  unfold Lbar
  refine max_le_max le_rfl (Nat.ceil_mono ?_)
  have hMpos : (0 : ℝ) < M := by exact_mod_cast hM
  have hNM' : (N : ℝ) ^ 2 ≤ (M : ℝ) ^ 2 := by
    have h : (N : ℝ) ≤ M := by exact_mod_cast hNM
    exact pow_le_pow_left₀ (Nat.cast_nonneg N) h 2
  rw [div_le_div_iff₀ (by positivity) hε]
  have hΛ2 : 0 ≤ Λ ^ 2 := sq_nonneg Λ
  nlinarith [mul_le_mul_of_nonneg_left hNM' (mul_nonneg (mul_nonneg (by norm_num : (0 : ℝ) ≤ 2) hΛ2) hε.le)]

/-! ## §7 Glue for the FU assembly -/

/-- The Stage A bound's right side depends on `U_A` only through its sizes. -/
theorem sum_map_card_eq (Λ : ℝ) (M : ℕ) (U : List (Finset (Fin n))) :
    (U.map (fun Bl => Λ ^ 2 * ((Bl.card : ℝ) * ((Bl.card : ℝ) - 1)) / (2 * (M : ℝ) ^ 2))).sum =
      (Λ ^ 2 / (2 * (M : ℝ) ^ 2)) * ((U.map Finset.card).map (fun b : ℕ => (b : ℝ) * ((b : ℝ) - 1))).sum := by
  rw [List.map_map, ← List.sum_map_mul_left]
  congr 1
  refine List.map_congr_left (fun Bl _ => ?_)
  simp only [Function.comp]
  ring

/-- **§6.4 end to end.**  For any `U_A` of disjoint blocks inside `A` whose sizes are the Stage A profile at `L̄`,
`D(p_A‖Q_A) ≤ ε/4`. -/
theorem stageA_le_eps4 {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    (hconst : ∀ i ∈ A, ∀ j ∈ A, w i = w j) {ε Λ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ)
    (hΛ : ∀ a c, w a ≤ Λ * w c) (U_A : List (Finset (Fin n))) (hU : BlocksIn U_A (remaining ([] : History n)))
    (hUA : ∀ Bl ∈ U_A, Bl ⊆ A) (hM : 1 ≤ (Aᶜ).card)
    (hprof : U_A.map Finset.card = stageAProfile A.card (Lbar ε Λ A.card (Aᶜ).card)) :
    ∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
        Real.log (prefMass (weightedTarget n k w hw hk) (histAlong U_A [] x) /
          pathW (weightedOracle n k w) U_A [] x) ≤ ε / 4 := by
  refine (stageA_bound hw hk A hconst hΛ U_A hU hUA hM).trans ?_
  rw [sum_map_card_eq, hprof]
  exact stageA_arith hε hΛ1 A.card (Aᶜ).card hM

/-- A schedule of `A` is a list of disjoint blocks inside `A`, hence inside `remaining []`. -/
theorem blocksIn_nil_of_isSchedule {A : Finset (Fin n)} {U : List (Finset (Fin n))} (hU : IsSchedule U A) :
    BlocksIn U (remaining ([] : History n)) ∧ ∀ Bl ∈ U, Bl ⊆ A := by
  have hB := blocksIn_iff_pairwise.1 (blocksIn_of_isSchedule hU)
  refine ⟨blocksIn_iff_pairwise.2 ⟨fun Bl _ => ?_, hB.2⟩, hB.1⟩
  rw [remaining_nil_sp]
  exact Finset.subset_univ _

/-- `stageA_le_eps4` for a schedule `U_A` of `A` (FB's `scheduleOfProfile A (stageAProfile N L̄)` supplies both
hypotheses on `U_A`). -/
theorem stageA_le_eps4_of_isSchedule {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) (hconst : ∀ i ∈ A, ∀ j ∈ A, w i = w j) {ε Λ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ)
    (hΛ : ∀ a c, w a ≤ Λ * w c) (U_A : List (Finset (Fin n))) (hU : IsSchedule U_A A) (hM : 1 ≤ (Aᶜ).card)
    (hprof : U_A.map Finset.card = stageAProfile A.card (Lbar ε Λ A.card (Aᶜ).card)) :
    ∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
        Real.log (prefMass (weightedTarget n k w hw hk) (histAlong U_A [] x) /
          pathW (weightedOracle n k w) U_A [] x) ≤ ε / 4 :=
  stageA_le_eps4 hw hk A hconst hε hΛ1 hΛ U_A (blocksIn_nil_of_isSchedule hU).1
    (blocksIn_nil_of_isSchedule hU).2 hM hprof

/-- **§6.4, l.367: "The singleton and N = 0 cases give 0"**, as the upper bound `≤ 0`: if every Stage A block has at
most one cell (singletons, or `U_A = []` when `N = 0`), the Stage A term is `≤ 0`.  (`≥ 0` is Gibbs' inequality, not
needed here.) -/
theorem stageA_bound_le_zero_of_card_le_one {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) (hconst : ∀ i ∈ A, ∀ j ∈ A, w i = w j) {Λ : ℝ} (hΛ : ∀ a c, w a ≤ Λ * w c)
    (U_A : List (Finset (Fin n))) (hU : BlocksIn U_A (remaining ([] : History n)))
    (hUA : ∀ Bl ∈ U_A, Bl ⊆ A) (hM : 1 ≤ (Aᶜ).card) (h1 : ∀ Bl ∈ U_A, Bl.card ≤ 1) :
    ∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
        Real.log (prefMass (weightedTarget n k w hw hk) (histAlong U_A [] x) /
          pathW (weightedOracle n k w) U_A [] x) ≤ 0 := by
  refine (stageA_bound hw hk A hconst hΛ U_A hU hUA hM).trans (le_of_eq ?_)
  refine List.sum_eq_zero (fun r hr => ?_)
  obtain ⟨Bl, hBl, rfl⟩ := List.mem_map.1 hr
  have hc : Bl.card = 0 ∨ Bl.card = 1 := by have := h1 Bl hBl; omega
  rcases hc with hc | hc <;> rw [hc] <;> norm_num

/-! ## §8 Non-vacuity -/

/-- Two weight values on four coordinates: `w = (1, 1, 2, 2)`, ratio `Λ = 2`. -/
noncomputable def wEx : Fin 4 → ℝ := ![1, 1, 2, 2]

theorem wEx_pos : ∀ i, 0 < wEx i := by
  intro i
  fin_cases i <;> norm_num [wEx]

theorem wEx_ratio : ∀ a c, wEx a ≤ 2 * wEx c := by
  intro a c
  fin_cases a <;> fin_cases c <;> norm_num [wEx]

/-- Stage A's group `A = {0, 1}` (weight 1); the reservoir `Aᶜ = {2, 3}` has weight 2. -/
def AEx : Finset (Fin 4) := {0, 1}

theorem AEx_const : ∀ i ∈ AEx, ∀ j ∈ AEx, wEx i = wEx j := by
  intro i hi j hj
  simp only [AEx, Finset.mem_insert, Finset.mem_singleton] at hi hj
  rcases hi with rfl | rfl <;> rcases hj with rfl | rfl <;> norm_num [wEx]

theorem AEx_compl_card : (AExᶜ).card = 2 := by decide

/-- Stage A in one non-singleton block: `U_A = [{0, 1}]`. -/
def UEx : List (Finset (Fin 4)) := [{0, 1}]

theorem UEx_blocksIn : BlocksIn UEx (remaining ([] : History 4)) := by
  rw [remaining_nil_sp]
  exact ⟨Finset.subset_univ _, trivial⟩

theorem UEx_sub : ∀ Bl ∈ UEx, Bl ⊆ AEx := by
  intro Bl hBl
  simp only [UEx, List.mem_cons, List.not_mem_nil, or_false] at hBl
  rw [hBl]
  exact Finset.Subset.refl _

/-- **Non-vacuity of `stageA_bound`**: `n = 4`, `k = 2`, `w = (1, 1, 2, 2)`, `Λ = 2`, `A = {0, 1}`, `U_A = [{0, 1}]`
(one block of size 2, `|Aᶜ| = 2`).  Every hypothesis holds, and the bound reads `D(p_A‖Q_A) ≤ 2²·2·1/(2·2²) = 1`. -/
theorem stageA_bound_example :
    ∑ x ∈ supp (weightedTarget 4 2 wEx wEx_pos (by norm_num)), (weightedTarget 4 2 wEx wEx_pos (by norm_num)).p x *
        Real.log (prefMass (weightedTarget 4 2 wEx wEx_pos (by norm_num)) (histAlong UEx [] x) /
          pathW (weightedOracle 4 2 wEx) UEx [] x) ≤ 1 := by
  have h := stageA_bound wEx_pos (by norm_num : 2 ≤ 4) AEx AEx_const wEx_ratio UEx UEx_blocksIn UEx_sub
    (by rw [AEx_compl_card]; norm_num)
  have hcard : ({0, 1} : Finset (Fin 4)).card = 2 := by decide
  have hval : (UEx.map (fun Bl => (2 : ℝ) ^ 2 * ((Bl.card : ℝ) * ((Bl.card : ℝ) - 1)) /
      (2 * ((AExᶜ).card : ℝ) ^ 2))).sum = 1 := by
    simp only [UEx, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, hcard, AEx_compl_card]
    norm_num
  exact h.trans hval.le

/-- Weights `w = (1, 1, 1, 2)` on four coordinates, ratio `Λ = 2`. -/
noncomputable def wEx2 : Fin 4 → ℝ := ![1, 1, 1, 2]

theorem wEx2_pos : ∀ i, 0 < wEx2 i := by
  intro i
  fin_cases i <;> norm_num [wEx2]

theorem wEx2_ratio : ∀ a c, wEx2 a ≤ 2 * wEx2 c := by
  intro a c
  fin_cases a <;> fin_cases c <;> norm_num [wEx2]

/-- **Non-vacuity of `blockTC_weighted_le_IV` at a non-root legal past**: `n = 4`, `k = 2`, `w = (1, 1, 1, 2)`, the past
`h = [⟨{2}, ∅⟩]` (coordinate `2` committed to `0`), the same-weight block `{0, 1}` and the reservoir `{3}`
(`Mres = 1`).  Every hypothesis holds (legality by `decide`, positivity through `weighted_exact`), and (IV) reads
`TC_h({0, 1}) ≤ 2²·2·1/(2·1²) = 4`. -/
theorem blockTC_weighted_le_IV_example :
    A36W.Chain.blockTC (weightedTarget 4 2 wEx2 wEx2_pos (by norm_num)) [⟨{2}, ∅⟩] {0, 1} ≤ 4 := by
  have hwf : WFE ([⟨{2}, ∅⟩] : History 4) := ⟨by decide, by decide, trivial⟩
  have hL : Legal 2 ([⟨{2}, ∅⟩] : History 4) := by decide
  have hpos := ((weighted_exact 4 2 wEx2 wEx2_pos (by norm_num)).1 _ hwf).1 hL
  have hconst : ∀ i ∈ ({0, 1} : Finset (Fin 4)), ∀ j ∈ ({0, 1} : Finset (Fin 4)), wEx2 i = wEx2 j := by
    intro i hi j hj
    simp only [Finset.mem_insert, Finset.mem_singleton] at hi hj
    rcases hi with rfl | rfl <;> rcases hj with rfl | rfl <;> norm_num [wEx2]
  have h := blockTC_weighted_le_IV wEx2_pos (by norm_num) hwf hpos (B := {0, 1}) (by decide) hconst
    (fun a _ c _ => wEx2_ratio a c) (Mres := 1) le_rfl (by decide)
  have hcard : ({0, 1} : Finset (Fin 4)).card = 2 := by decide
  rw [hcard] at h
  norm_num at h
  exact h

/-- `L̄ = 4` at `ε = 1/2`, `Λ = 1`, `N = M = 5` (`2·1·25/((1/2)·25) = 4`). -/
theorem Lbar_example : Lbar (1 / 2) 1 5 5 = 4 := by
  unfold Lbar
  norm_num

/-- The profile at `N = 5`, `L̄ = 4`: one block of `⌈5/4⌉ = 2` and three of `⌊5/4⌋ = 1`. -/
theorem stageAProfile_example : stageAProfile 5 4 = [2, 1, 1, 1] := by decide

/-- **Non-vacuity of `stageA_arith`** at `ε = 1/2`, `Λ = 1`, `N = M = 5`. -/
theorem stageA_arith_example :
    ((1 : ℝ) ^ 2 / (2 * ((5 : ℕ) : ℝ) ^ 2)) *
        ((stageAProfile 5 (Lbar (1 / 2) 1 5 5)).map (fun b : ℕ => (b : ℝ) * ((b : ℝ) - 1))).sum ≤ (1 / 2) / 4 :=
  stageA_arith (by norm_num) le_rfl 5 5 (by norm_num)

/-- Its left side is `(1/50)·2 = 1/25`. -/
theorem stageA_arith_example_value :
    ((1 : ℝ) ^ 2 / (2 * ((5 : ℕ) : ℝ) ^ 2)) *
        ((stageAProfile 5 (Lbar (1 / 2) 1 5 5)).map (fun b : ℕ => (b : ℝ) * ((b : ℝ) - 1))).sum = 1 / 25 := by
  rw [Lbar_example, stageAProfile_example]
  norm_num

/-- The length bound at the same instance: `4 ≤ max 1 ⌈2·1/(1/2)⌉₊ = 4`. -/
theorem stageA_length_example :
    (stageAProfile 5 (Lbar (1 / 2) 1 5 5)).length = 4 ∧ max 1 ⌈2 * (1 : ℝ) ^ 2 / (1 / 2)⌉₊ = 4 ∧
      (stageAProfile 5 (Lbar (1 / 2) 1 5 5)).length ≤ max 1 ⌈2 * (1 : ℝ) ^ 2 / (1 / 2)⌉₊ := by
  refine ⟨by rw [Lbar_example, stageAProfile_example]; rfl, by norm_num,
    stageAProfile_length_le_Lbar (by norm_num) (by norm_num) le_rfl⟩

end A36W.FU

#print axioms A36W.FU.wordTC_eq_TC
#print axioms A36W.FU.disjoint_onesSet_of_subset_remaining
#print axioms A36W.FU.quota_cons_of_fresh
#print axioms A36W.FU.weighted_Z_ne_zero
#print axioms A36W.FU.pattern_iff_inter_eq
#print axioms A36W.FU.blockWordLaw_weighted
#print axioms A36W.FU.image_encEmb
#print axioms A36W.FU.blockTC_weighted_le_IV
#print axioms A36W.FU.sum_range_blk
#print axioms A36W.FU.blk_mem
#print axioms A36W.FU.blockUnion_subset_of_forall
#print axioms A36W.FU.compl_subset_remaining_sdiff_blk
#print axioms A36W.FU.stageA_bound
#print axioms A36W.FU.stageAProfile_sum
#print axioms A36W.FU.one_le_of_mem_stageAProfile
#print axioms A36W.FU.stageAProfile_length
#print axioms A36W.FU.stageAProfile_length_le
#print axioms A36W.FU.le_ceilDiv_of_mem_stageAProfile
#print axioms A36W.FU.ceilDiv_eq_ceil
#print axioms A36W.FU.sum_map_mul_pred_le
#print axioms A36W.FU.stageAProfile_sum_mul_pred_le
#print axioms A36W.FU.sum_map_mul_pred_coe
#print axioms A36W.FU.one_le_Lbar
#print axioms A36W.FU.le_Lbar
#print axioms A36W.FU.stageA_arith_of_le
#print axioms A36W.FU.stageA_arith
#print axioms A36W.FU.stageAProfile_length_le_Lbar
#print axioms A36W.FU.sum_map_card_eq
#print axioms A36W.FU.stageA_le_eps4
#print axioms A36W.FU.blocksIn_nil_of_isSchedule
#print axioms A36W.FU.stageA_le_eps4_of_isSchedule
#print axioms A36W.FU.stageA_bound_le_zero_of_card_le_one
#print axioms A36W.FU.wEx_pos
#print axioms A36W.FU.wEx_ratio
#print axioms A36W.FU.AEx_const
#print axioms A36W.FU.AEx_compl_card
#print axioms A36W.FU.UEx_blocksIn
#print axioms A36W.FU.UEx_sub
#print axioms A36W.FU.stageA_bound_example
#print axioms A36W.FU.wEx2_pos
#print axioms A36W.FU.wEx2_ratio
#print axioms A36W.FU.blockTC_weighted_le_IV_example
#print axioms A36W.FU.Lbar_example
#print axioms A36W.FU.stageAProfile_example
#print axioms A36W.FU.stageA_arith_example
#print axioms A36W.FU.stageA_arith_example_value
#print axioms A36W.FU.stageA_length_example


==> anc/formal_companion/lean/src/A36W/FUStageB.lean <==
/-
A36W.FUStageB -- the reservoir construction of App L §6: the schedule of a profile in a fixed label order, Stage A
followed by the reservoir ladder, class membership (FC), the relabelled profile `μ_ff`, and the relabelled ladder (FB).
App L §6.1, §6.2, §6.6; coverage rows W-17 (`μ_ff` as a `SchedMix`, lengths), W-18 ((FC), one component and the
mixture), W-22 ((FB): orbit masses, the pointwise law, and the printed KL identity).  Two-group
branch.

PAPER: appendix_t1.tex (sha256 1ba182d5…).
* §6.1, l. 315-341: Stage A "consecutive blocks in a fixed label order"; the ladder profile on B; "The profile
  `μ_ff`, drawn before any bit: `U_A` followed by `σ(ladder)`, where `σ` is a uniformly random assignment of B's labels
  to the ladder's positions.  All `M!` components share the group-composition sequence and the labels of A, and B is
  permuted only within B … every component has length `L_A + ℓ_lad` and the hard cap equals the mean cost."
* §6.2, l. 343-353 (display l. 346-348): "(FC) Every component begins with the same `U_A`.  Stage A's committed values
  have law `q_{U_A}(x_A)` whatever follows … `Q(x) = Q_A(x_A)·Q_{B|A}(x_B | x_A)`, `Q_A = q_{U_A}`,
  `Q_{B|A} = E_σ q_{σ(lad)}(·|x_A)`."
* §6.6, l. 386-393: "Given `x_A`, every free B-coordinate has marginal `J_t/M_t`, so the ladder's law depends on `x_A`
  only through `J`.  Relabelling … shows that `E_σ q_{σ(lad)}(·|J)` is invariant under `Sym(B)`.  `S_J` is one orbit,
  so this law equals `s_J/C(M,J)` at every point of `S_J`, where `s_J` is the count-process success probability from
  `(M,J)`.  Since `p_{B|A} = Unif(S_J)` …, `D(p_{B|A}‖Q_{B|A}) = −ln s_J` exactly."

OBJECTS.  the shared interface and the verified A36W modules, reused; nothing is redefined.  `weightedTarget`,
`weightedOracle`, `weighted_exact` (Slice); `schedLawE`, `mixLawE`, `Exact`, `WFE`, `Agrees`, `prefMass` (V0);
`symOn`, `orbitW`, `orbitsOf`, `massOn`, `relabelMix`, `Invariant` (Relabel); `Bridge.pointMix` (MixtureBridge);
`histAlong`, `pathW`, `BlocksIn` (SchedPath); `klF`, `margOn`, `condOn`, `splitEquiv` (SplitChain); `AGF.succCount`,
`AGF.IsSchedule`, `AGF.SchedMix`, `AGF.mixCost`.  Outside the example fixtures, the only new definitions are `chunks`,
`scheduleOfProfile` and `muFF`.  Internal helpers are `private` (no name can clash with FA's or FU's modules).

MAP (item of the FB task file → theorem; the `#check` / audit block at the end lists them all).
* 1 `scheduleOfProfile`; `scheduleOfProfile_isSchedule`, `scheduleOfProfile_map_card`, `scheduleOfProfile_subset`,
  `scheduleOfProfile_length`, `scheduleOfProfile_blocksIn` (SchedPath's `blocksIn_of_isSchedule` already exists).
* 2 `isSchedule_append_compl` (`fullSchedule_append_compl`; with item 1, `isSchedule_profiles`); after Stage A:
  `remaining_histAlong_UA` (`= Aᶜ`), `onesSet_histAlong_UA` (`= A.filter (x · = true)`), `wfe_histAlong_UA`.
* 3 (FC, one component) `schedLawE_append_split`, for EVERY oracle; `pathW_congr_A`, `histAlong_congr_A`.
* 4 `muFF`; `muFF_length`, `muFF_length_le`, `mixCost_muFF`, `muFF_fullSchedule`; also `muFF_parts_length`
  (`|Aᶜ|!` parts, "All `M!` components", via `card_symOn`) and `muFF_parts_prefix` (every part is `U_A ++ g(lad)` with
  `g(lad)` a schedule of `Aᶜ`: "every component begins with the same `U_A`").
* (FC) for the mixture, W-18, every oracle: `mixLawE_muFF_split` (`Q(x) = q_{U_A}(x_A) · E_σ q_{σ(lad)}(x | h_A(x))`)
  and `sum_mixLawE_muFF_agree_A` (Stage A's values have law `q_{U_A}` whatever follows).
* 5 `muFF_invariant` (from `mixLawE_relabelMix_invariant`, `weighted_exact`, `weightedTarget_invariant_symOn`,
  `symOn_isGroupSet`).
* 6 (FB, W-22, mass form) `orbit_mass_muFF`.  Route: `massOn_relabelMix_orbitW` (relabelling does not change orbit
  masses), `mem_orbitW_compl_iff` (`O(x) = {y : y agrees with h_A(x), y ∈ Vset n k}`: "S_J is one orbit"), item 3, and
  `LadderBridge.slice_mass_eq_succCount` at `h_A(x)`.
* 7 `pathW_pos_of_supp` (general form `pathW_pos_of_exact`), `succCount_pos`, `succCount_J_pos`, `orbit_mass_pos`
  (exactly `orbit_chain_rule`'s `hpos`).
* 8 `muFF_pointwise` (the law is constant on each orbit) and `muFF_pointwise_FB` (`Q_{μ_ff}(y) = Q_A(x_A)·s_J/C(M,|x_B|)`,
  with `card_orbitW_symOn`: `|O(x)| = C(|B|, |x_B|)`).  The printed (FB) KL identity: `FB_KL`
  (`klF (condOn … p x_A) (condOn … Q x_A) = −ln s_J` at every support word).
* Helpers for FU's decomposition: `eq_on_A_of_mem_orbitW`, `pathW_orbit_const`, `filter_A_orbit_const`,
  `quota_after_A_eq` (`k − |x_A| = |x_B|` on the slice), `prefMass_histAlong_eq_massOn_orbit` (`p_A(x_A) = p(O(x))`).
* 9 `ExampleFB.nonvacuity`: `n = 4`, `A = {0}`, `w = (2, 1, 1, 1)`, `k = 2`, Stage A `[{0}]`, ladder `[{1, 2}, {3}]`.

HYPOTHESES, said exactly.  Positive weights and `k ≤ n` (to form `weightedTarget`); `w` constant on `Aᶜ` (items 5-8 and
`FB_KL`: the target's `Sym(Aᶜ)` invariance, and the homogeneous marginal `J_t/M_t` inside `slice_mass_eq_succCount`);
`IsSchedule U_A A` and `IsSchedule lad Aᶜ`; `0 < t.p x` where a support word is needed.  Item 3 and the mixture (FC)
hold for every oracle and every word.  `muFF` takes any full schedule `U`; where `U = U_A ++ lad` the proof argument
`hU` is arbitrary (proofs are irrelevant; `isSchedule_append_compl` supplies one).  No hypothesis is a KL, TC or success
bound.

NOTES.  (a) The orbit MASS identity of item 6 does not use the relabelling: `massOn_relabelMix_orbitW` shows the
relabelled mixture and the single schedule give every `Sym(Aᶜ)`-orbit the same mass.  The relabelling is used by item
5 (invariance, hence item 8's uniformity on each orbit and `FB_KL`), which is what `orbit_chain_rule` needs (`hQ`);
this matches §6.9's remark (l. 450) that without it "(FB) fails and a within-slice shape term is added to F".  (b) `J`
is spelled `k − |x_A|` (an integer) in `succCount` and `|x_B|` (a natural) in the binomial of item 8; they agree on the
slice (`quota_after_A_eq`).  (c) The first factor of the orbit mass is Stage A's product law `q_{U_A}(x_A)` (`pathW`),
not the target marginal `p_A(x_A)`; they differ whenever a Stage A block has two or more coordinates.
-/
import A36W.ChainIdentity
import A36W.LadderBridge
import A36W.OneBlockAtom
import A36W.ReservoirFacts
import A36RW.Interface.Relabel
import A36RW.Balanced.MixtureBridge
import A36W.SplitChain

set_option autoImplicit false

namespace A36W.FU

open AGF A36RW A36RW.Relabel Finset

variable {n : ℕ}

/-! ## §1 Item 1: the schedule of a profile, in a fixed label order -/

/-- Consecutive chunks of `l` of the sizes in `prof` (in order). -/
def chunks {α : Type*} : List α → List ℕ → List (List α)
  | _, [] => []
  | l, b :: bs => l.take b :: chunks (l.drop b) bs

private theorem chunks_cons {α : Type*} (l : List α) (b : ℕ) (bs : List ℕ) :
    chunks l (b :: bs) = l.take b :: chunks (l.drop b) bs := rfl

private theorem length_chunks {α : Type*} : ∀ (l : List α) (prof : List ℕ), (chunks l prof).length = prof.length
  | _, [] => rfl
  | l, b :: bs => by rw [chunks_cons, List.length_cons, List.length_cons, length_chunks (l.drop b) bs]

private theorem mem_of_mem_chunks {α : Type*} : ∀ (l : List α) (prof : List ℕ), ∀ c ∈ chunks l prof, ∀ a ∈ c, a ∈ l
  | _, [], c, hc, _, _ => absurd hc List.not_mem_nil
  | l, b :: bs, c, hc, a, ha => by
      rw [chunks_cons, List.mem_cons] at hc
      rcases hc with rfl | hc
      · exact List.mem_of_mem_take ha
      · exact List.mem_of_mem_drop (mem_of_mem_chunks (l.drop b) bs c hc a ha)

/-- On a duplicate-free list, removing the labels of a prefix leaves the labels of the suffix. -/
private theorem toFinset_sdiff_take {l : List (Fin n)} (hnd : l.Nodup) (b : ℕ) :
    l.toFinset \ (l.take b).toFinset = (l.drop b).toFinset := by
  have hdisj : List.Disjoint (l.take b) (l.drop b) := List.disjoint_take_drop hnd le_rfl
  ext i
  simp only [Finset.mem_sdiff, List.mem_toFinset]
  constructor
  · rintro ⟨hi, hni⟩
    rw [← List.take_append_drop b l, List.mem_append] at hi
    exact hi.resolve_left hni
  · intro hi
    exact ⟨List.mem_of_mem_drop hi, fun h => hdisj h hi⟩

/-- Chunks of a duplicate-free list along a positive composition of its length form a schedule of its labels. -/
private theorem chunks_isSchedule : ∀ (prof : List ℕ) (l : List (Fin n)), l.Nodup → (∀ b ∈ prof, 1 ≤ b) →
    prof.sum = l.length → IsSchedule ((chunks l prof).map List.toFinset) l.toFinset
  | [], l, _, _, hsum => by
      have hl : l = [] := List.eq_nil_of_length_eq_zero (by simpa using hsum.symm)
      subst hl
      show (([] : List (Fin n)).toFinset) = ∅
      exact List.toFinset_nil
  | b :: bs, l, hnd, hpos, hsum => by
      have hb : 1 ≤ b := hpos b (by simp)
      have hsum' : b + bs.sum = l.length := by simpa using hsum
      rw [chunks_cons, List.map_cons]
      refine ⟨?_, ?_, ?_⟩
      · rw [List.toFinset_nonempty_iff]
        intro h
        rcases List.take_eq_nil_iff.1 h with h0 | h0
        · omega
        · subst h0
          simp only [List.length_nil] at hsum'
          omega
      · intro i hi
        rw [List.mem_toFinset] at hi ⊢
        exact List.mem_of_mem_take hi
      · rw [toFinset_sdiff_take hnd b]
        refine chunks_isSchedule bs (l.drop b) (hnd.sublist (List.drop_sublist _ _))
          (fun c hc => hpos c (List.mem_cons_of_mem _ hc)) ?_
        rw [List.length_drop]
        omega

/-- Chunks of a duplicate-free list have the requested sizes while the list lasts. -/
private theorem chunks_map_card : ∀ (prof : List ℕ) (l : List (Fin n)), l.Nodup → prof.sum ≤ l.length →
    ((chunks l prof).map List.toFinset).map Finset.card = prof
  | [], _, _, _ => rfl
  | b :: bs, l, hnd, hsum => by
      have hsum' : b + bs.sum ≤ l.length := by simpa using hsum
      rw [chunks_cons, List.map_cons, List.map_cons,
        List.toFinset_card_of_nodup (hnd.sublist (List.take_sublist _ _)), List.length_take,
        chunks_map_card bs (l.drop b) (hnd.sublist (List.drop_sublist _ _)) (by rw [List.length_drop]; omega)]
      congr 1
      omega

/-- **`scheduleOfProfile S prof`** (App L §6.1, l. 323: "consecutive blocks in a fixed label order"; the W2 plan:
the ladder is "assigned to B's labels in a fixed order"): the consecutive chunks of `S.sort (· ≤ ·)` of the sizes `prof`,
each read as a block. -/
def scheduleOfProfile (S : Finset (Fin n)) (prof : List ℕ) : List (Finset (Fin n)) :=
  (chunks (S.sort (· ≤ ·)) prof).map List.toFinset

/-- **Item 1(a).**  A positive composition of `|S|` gives a schedule of `S`. -/
theorem scheduleOfProfile_isSchedule (S : Finset (Fin n)) {prof : List ℕ} (hpos : ∀ b ∈ prof, 1 ≤ b)
    (hsum : prof.sum = S.card) : IsSchedule (scheduleOfProfile S prof) S := by
  have h := chunks_isSchedule prof (S.sort (· ≤ ·)) (S.sort_nodup (· ≤ ·)) hpos
    (by rw [Finset.length_sort]; exact hsum)
  rwa [Finset.sort_toFinset] at h

/-- **Item 1(b).**  The block sizes are the profile (needs only `prof.sum = |S|`; in fact `≤` suffices). -/
theorem scheduleOfProfile_map_card (S : Finset (Fin n)) {prof : List ℕ} (hsum : prof.sum = S.card) :
    (scheduleOfProfile S prof).map Finset.card = prof :=
  chunks_map_card prof _ (S.sort_nodup (· ≤ ·)) (by rw [Finset.length_sort]; exact hsum.le)

/-- The number of blocks is the length of the profile (no hypothesis). -/
theorem scheduleOfProfile_length (S : Finset (Fin n)) (prof : List ℕ) :
    (scheduleOfProfile S prof).length = prof.length := by
  rw [scheduleOfProfile, List.length_map, length_chunks]

/-- **Item 1(c).**  Every block lies in `S` (no hypothesis on the profile). -/
theorem scheduleOfProfile_subset (S : Finset (Fin n)) (prof : List ℕ) :
    ∀ B ∈ scheduleOfProfile S prof, B ⊆ S := by
  intro B hB i hi
  obtain ⟨c, hc, rfl⟩ := List.mem_map.1 hB
  rw [List.mem_toFinset] at hi
  exact (Finset.mem_sort (· ≤ ·)).1 (mem_of_mem_chunks _ prof c hc i hi)

/-- The `BlocksIn` form (SchedPath's `blocksIn_of_isSchedule`, which already exists, applied). -/
theorem scheduleOfProfile_blocksIn (S : Finset (Fin n)) {prof : List ℕ} (hpos : ∀ b ∈ prof, 1 ≤ b)
    (hsum : prof.sum = S.card) : BlocksIn (scheduleOfProfile S prof) S :=
  blocksIn_of_isSchedule (scheduleOfProfile_isSchedule S hpos hsum)

/-! ## §2 Item 2: Stage A followed by the reservoir ladder is a full schedule; the state after Stage A -/

/-- Schedules of disjoint sets concatenate to a schedule of the union. -/
private theorem isSchedule_append_disjoint : ∀ {U V : List (Finset (Fin n))} {A C : Finset (Fin n)},
    IsSchedule U A → IsSchedule V C → Disjoint A C → IsSchedule (U ++ V) (A ∪ C)
  | [], V, A, C, hU, hV, _ => by
      have hA : A = ∅ := hU
      rw [hA, Finset.empty_union, List.nil_append]
      exact hV
  | B :: U, V, A, C, hU, hV, hAC => by
      obtain ⟨hne, hB, hU'⟩ := hU
      have heq : (A ∪ C) \ B = (A \ B) ∪ C := by
        ext i
        simp only [Finset.mem_sdiff, Finset.mem_union]
        constructor
        · rintro ⟨hi | hi, hiB⟩
          · exact Or.inl ⟨hi, hiB⟩
          · exact Or.inr hi
        · rintro (⟨hi, hiB⟩ | hi)
          · exact ⟨Or.inl hi, hiB⟩
          · exact ⟨Or.inr hi, fun hiB => Finset.disjoint_left.1 hAC (hB hiB) hi⟩
      rw [List.cons_append]
      refine ⟨hne, hB.trans Finset.subset_union_left, ?_⟩
      rw [heq]
      exact isSchedule_append_disjoint hU' hV (Finset.disjoint_of_subset_left Finset.sdiff_subset hAC)

/-- **Item 2, `isSchedule_append_compl`.**  A schedule of `A` followed by a schedule of `Aᶜ` is a full schedule. -/
theorem isSchedule_append_compl {A : Finset (Fin n)} {U_A lad : List (Finset (Fin n))}
    (hUA : IsSchedule U_A A) (hlad : IsSchedule lad Aᶜ) : IsSchedule (U_A ++ lad) univ := by
  have h := isSchedule_append_disjoint hUA hlad disjoint_compl_right
  rwa [Finset.union_compl] at h

/-- The same, in AGF's `FullSchedule` spelling. -/
theorem fullSchedule_append_compl {A : Finset (Fin n)} {U_A lad : List (Finset (Fin n))}
    (hUA : IsSchedule U_A A) (hlad : IsSchedule lad Aᶜ) : FullSchedule n (U_A ++ lad) :=
  isSchedule_append_compl hUA hlad

/-- Items 1 and 2 together, in the form FU instantiates: Stage A laid out from a positive composition of `|A|` and the
ladder laid out from a positive composition of `|Aᶜ|` make a full schedule, with block sizes `profA ++ profB` and
`profA.length + profB.length` rounds. -/
theorem isSchedule_profiles {A : Finset (Fin n)} {profA profB : List ℕ} (hposA : ∀ b ∈ profA, 1 ≤ b)
    (hsumA : profA.sum = A.card) (hposB : ∀ b ∈ profB, 1 ≤ b) (hsumB : profB.sum = (Aᶜ).card) :
    IsSchedule (scheduleOfProfile A profA ++ scheduleOfProfile Aᶜ profB) univ ∧
      (scheduleOfProfile A profA ++ scheduleOfProfile Aᶜ profB).map Finset.card = profA ++ profB ∧
      (scheduleOfProfile A profA ++ scheduleOfProfile Aᶜ profB).length = profA.length + profB.length := by
  refine ⟨isSchedule_append_compl (scheduleOfProfile_isSchedule A hposA hsumA)
    (scheduleOfProfile_isSchedule Aᶜ hposB hsumB), ?_, ?_⟩
  · rw [List.map_append, scheduleOfProfile_map_card A hsumA, scheduleOfProfile_map_card Aᶜ hsumB]
  · rw [List.length_append, scheduleOfProfile_length, scheduleOfProfile_length]

private theorem blocksIn_mono : ∀ {U : List (Finset (Fin n))} {A A' : Finset (Fin n)}, BlocksIn U A → A ⊆ A' →
    BlocksIn U A'
  | [], _, _, _, _ => trivial
  | _ :: _, _, _, ⟨hB, hU⟩, hAA' =>
      ⟨hB.trans hAA', blocksIn_mono hU (Finset.sdiff_subset_sdiff hAA' (Finset.Subset.refl _))⟩

/-- A schedule of any `A` has disjoint blocks inside the root's remaining set. -/
private theorem blocksIn_root_of_isSchedule {A : Finset (Fin n)} {U : List (Finset (Fin n))} (hU : IsSchedule U A) :
    BlocksIn U (remaining ([] : History n)) := by
  rw [remaining_nil_sp]
  exact blocksIn_mono (blocksIn_of_isSchedule hU) (Finset.subset_univ _)

/-- **Item 2.**  After Stage A along any word, the free set is exactly the reservoir `Aᶜ`. -/
theorem remaining_histAlong_UA {A : Finset (Fin n)} {U_A : List (Finset (Fin n))} (hUA : IsSchedule U_A A)
    (x : Fin n → Bool) : remaining (histAlong U_A [] x) = Aᶜ := by
  rw [remaining_histAlong, blockUnion_of_isSchedule hUA, remaining_nil_sp, Finset.compl_eq_univ_sdiff]

/-- **Item 2.**  After Stage A along `x`, the committed ones are `x`'s ones on `A`. -/
theorem onesSet_histAlong_UA {A : Finset (Fin n)} {U_A : List (Finset (Fin n))} (hUA : IsSchedule U_A A)
    (x : Fin n → Bool) : onesSet (histAlong U_A [] x) = A.filter (fun i => x i = true) := by
  rw [onesSet_histAlong, blockUnion_of_isSchedule hUA, onesSet_nil, Finset.union_empty]

/-- **Item 2.**  The history after Stage A is well formed. -/
theorem wfe_histAlong_UA {A : Finset (Fin n)} {U_A : List (Finset (Fin n))} (hUA : IsSchedule U_A A)
    (x : Fin n → Bool) : WFE (histAlong U_A [] x) :=
  wfe_histAlong x wfe_nil_sp (blocksIn_root_of_isSchedule hUA)

/-! ## §3 Item 3: class membership (FC), `Q(x) = Q_A(x_A) · Q_{B|A}(x_B | x_A)` for one component -/

/-- **Item 3, `schedLawE_append_split` (FC, W-18).**  For EVERY oracle and every word, the law of Stage A followed by
the ladder factors at the junction: `q_{U_A ++ lad}(x) = pathW(U_A)(x) · q_lad(x | h_A(x))`. -/
theorem schedLawE_append_split (o : Oracle n) {A : Finset (Fin n)} {U_A lad : List (Finset (Fin n))}
    (hUA : IsSchedule U_A A) (hlad : IsSchedule lad Aᶜ) (x : Fin n → Bool) :
    schedLawE o (U_A ++ lad) [] x = pathW o U_A [] x * schedLawE o lad (histAlong U_A [] x) x := by
  have hfull : IsSchedule (U_A ++ lad) (remaining ([] : History n)) := by
    rw [remaining_nil_sp]
    exact isSchedule_append_compl hUA hlad
  have hlad' : IsSchedule lad (remaining (histAlong U_A [] x)) := by
    rw [remaining_histAlong_UA hUA]
    exact hlad
  rw [schedLawE_eq_pathW o wfe_nil_sp hfull x, if_pos (agrees_nil_sp x), pathW_append,
    schedLawE_eq_pathW o (wfe_histAlong_UA hUA x) hlad' x, if_pos (agrees_histAlong_nil_self U_A x)]

/-- **Item 3.**  `Q_A`: Stage A's path weight depends only on the word's restriction to `A`. -/
theorem pathW_congr_A (o : Oracle n) {A : Finset (Fin n)} {U_A : List (Finset (Fin n))} (hUA : IsSchedule U_A A)
    {x y : Fin n → Bool} (hxy : ∀ i ∈ A, y i = x i) : pathW o U_A [] y = pathW o U_A [] x :=
  pathW_congr o U_A [] (by rw [blockUnion_of_isSchedule hUA]; exact hxy)

/-- **Item 3.**  The history after Stage A depends only on the word's restriction to `A`. -/
theorem histAlong_congr_A {A : Finset (Fin n)} {U_A : List (Finset (Fin n))} (hUA : IsSchedule U_A A)
    {x y : Fin n → Bool} (hxy : ∀ i ∈ A, y i = x i) : histAlong U_A [] y = histAlong U_A [] x :=
  histAlong_congr U_A [] (by rw [blockUnion_of_isSchedule hUA]; exact hxy)

/-! ## §4 Item 4: the profile `μ_ff` -/

theorem symOn_nonempty (B : Finset (Fin n)) : (symOn B).Nonempty :=
  ⟨1, (symOn_isGroupSet B).1⟩

/-- **`μ_ff`** (App L §6.1): the single schedule `U` (Stage A followed by the ladder) relabelled by a uniformly random
`σ ∈ Sym(Aᶜ)`, drawn before any bit: the shared library's R3 witness `relabelMix (symOn Aᶜ) _ (Bridge.pointMix U hU)`. -/
noncomputable def muFF (A : Finset (Fin n)) (U : List (Finset (Fin n))) (hU : IsSchedule U univ) : SchedMix n :=
  relabelMix (symOn Aᶜ) (symOn_nonempty Aᶜ) (Bridge.pointMix U hU)

/-- The parts of `μ_ff`: one per `g ∈ Sym(Aᶜ)`, the schedule `U` relabelled by `g`, weight `1/|Sym(Aᶜ)|`. -/
theorem mem_parts_muFF {A : Finset (Fin n)} {U : List (Finset (Fin n))} {hU : IsSchedule U univ}
    {p : ℝ × List (Finset (Fin n))} (hp : p ∈ (muFF A U hU).parts) :
    ∃ g ∈ symOn Aᶜ, p = ((1 : ℝ) / ((symOn Aᶜ).card : ℝ), U.map (Finset.image g)) := by
  unfold muFF at hp
  rw [relabelMix_parts] at hp
  obtain ⟨g, hg, hp⟩ := List.mem_flatMap.1 hp
  simp only [Bridge.pointMix, List.map_cons, List.map_nil, List.mem_singleton] at hp
  exact ⟨g, Finset.mem_toList.1 hg, hp⟩

/-- `|Sym(B)| = |B|!`. -/
theorem card_symOn (B : Finset (Fin n)) : (symOn B).card = B.card.factorial := by
  have e := (Equiv.Perm.subtypeEquivSubtypePerm (fun i : Fin n => i ∈ B)).symm
  calc (symOn B).card
      = Fintype.card {f : Equiv.Perm (Fin n) // ∀ a, ¬ (a ∈ B) → f a = a} := by
        rw [Fintype.card_subtype]
        rfl
    _ = Fintype.card (Equiv.Perm {i : Fin n // i ∈ B}) := Fintype.card_congr e
    _ = B.card.factorial := by rw [Fintype.card_perm, Fintype.card_coe]

/-- **"All `M!` components"** (App L §6.1): `μ_ff` has one part per `σ ∈ Sym(Aᶜ)`, i.e. `|Aᶜ|!` parts. -/
theorem muFF_parts_length (A : Finset (Fin n)) (U : List (Finset (Fin n))) (hU : IsSchedule U univ) :
    (muFF A U hU).parts.length = (Aᶜ).card.factorial := by
  unfold muFF
  rw [relabelMix_parts, List.length_flatMap]
  simp [Bridge.pointMix, card_symOn]

/-- **Item 4.**  Every part of `μ_ff` has length `U.length`. -/
theorem muFF_length (A : Finset (Fin n)) (U : List (Finset (Fin n))) (hU : IsSchedule U univ) :
    ∀ p ∈ (muFF A U hU).parts, p.2.length = U.length := by
  intro p hp
  obtain ⟨g, -, rfl⟩ := mem_parts_muFF hp
  simp

/-- Item 4, the `≤` form consumed by the shared library's `capAS_mixPolicy`. -/
theorem muFF_length_le (A : Finset (Fin n)) (U : List (Finset (Fin n))) (hU : IsSchedule U univ) :
    ∀ p ∈ (muFF A U hU).parts, p.2.length ≤ U.length :=
  fun p hp => (muFF_length A U hU p hp).le

/-- **Item 4.**  The scheduled mean of `μ_ff` is `U.length`. -/
theorem mixCost_muFF (A : Finset (Fin n)) (U : List (Finset (Fin n))) (hU : IsSchedule U univ) :
    mixCost (muFF A U hU) = U.length := by
  unfold muFF
  rw [mixCost_relabelMix]
  simp [mixCost, Bridge.pointMix]

/-- **Item 4.**  Every part of `μ_ff` is a full schedule (`relabelMix`'s `comp_sched`). -/
theorem muFF_fullSchedule (A : Finset (Fin n)) (U : List (Finset (Fin n))) (hU : IsSchedule U univ) :
    ∀ p ∈ (muFF A U hU).parts, FullSchedule n p.2 :=
  (muFF A U hU).comp_sched

/-- A permutation in `Sym(Aᶜ)` fixes every block inside `A`. -/
private theorem image_eq_of_subset {A : Finset (Fin n)} {g : Equiv.Perm (Fin n)} (hg : g ∈ symOn Aᶜ) {B : Finset (Fin n)}
    (hB : B ⊆ A) : B.image g = B := by
  have h : ∀ i ∈ B, g i = i := fun i hi => symOn_fix hg (by rw [Finset.mem_compl, not_not]; exact hB hi)
  rw [Finset.image_congr (g := id) (fun i hi => h i hi), Finset.image_id]

/-- A permutation in `Sym(Aᶜ)` leaves a schedule of `A` unchanged and only relabels what follows it. -/
theorem map_image_append_of_symOn {A : Finset (Fin n)} {U_A : List (Finset (Fin n))} (hUA : IsSchedule U_A A)
    (lad : List (Finset (Fin n))) {g : Equiv.Perm (Fin n)} (hg : g ∈ symOn Aᶜ) :
    (U_A ++ lad).map (Finset.image g) = U_A ++ lad.map (Finset.image g) := by
  rw [List.map_append]
  congr 1
  have h : ∀ B ∈ U_A, Finset.image g B = id B :=
    fun B hB => image_eq_of_subset hg (isSchedule_mem_subset hUA B hB)
  rw [List.map_congr_left h, List.map_id]

/-- A permutation in `Sym(Aᶜ)` maps a schedule of `Aᶜ` to a schedule of `Aᶜ`. -/
theorem isSchedule_map_image_of_symOn {A : Finset (Fin n)} {lad : List (Finset (Fin n))}
    (hlad : IsSchedule lad Aᶜ) {g : Equiv.Perm (Fin n)} (hg : g ∈ symOn Aᶜ) :
    IsSchedule (lad.map (Finset.image g)) Aᶜ := by
  have himg : Finset.image g Aᶜ = Aᶜ := by
    apply Finset.eq_of_subset_of_card_le
    · intro j hj
      obtain ⟨i, hi, rfl⟩ := Finset.mem_image.1 hj
      exact symOn_apply_mem hg hi
    · rw [Finset.card_image_of_injective _ g.injective]
  have h := agfv_isSchedule_image g lad Aᶜ hlad
  rwa [himg] at h

/-- **Every component starts with the same `U_A`** (App L §6.1, "All `M!` components share … the labels of A, and B is
permuted only within B"): each part of `μ_ff` is `U_A ++ g(lad)` for some `g ∈ Sym(Aᶜ)`, and `g(lad)` is again a
schedule of `Aᶜ`. -/
theorem muFF_parts_prefix {A : Finset (Fin n)} {U_A lad : List (Finset (Fin n))} (hUA : IsSchedule U_A A)
    (hlad : IsSchedule lad Aᶜ) (hU : IsSchedule (U_A ++ lad) univ) :
    ∀ p ∈ (muFF A (U_A ++ lad) hU).parts, ∃ g ∈ symOn Aᶜ,
      p.2 = U_A ++ lad.map (Finset.image g) ∧ IsSchedule (lad.map (Finset.image g)) Aᶜ := by
  intro p hp
  obtain ⟨g, hg, rfl⟩ := mem_parts_muFF hp
  exact ⟨g, hg, map_image_append_of_symOn hUA lad hg, isSchedule_map_image_of_symOn hlad hg⟩

/-! ## §4b (FC) for the mixture `μ_ff` (W-18): `Q = Q_A · Q_{B|A}`, `Q_A = q_{U_A}`, `Q_{B|A} = E_σ q_{σ(lad)}(·|x_A)` -/

/-- **(FC) for `μ_ff`, every oracle** (App L §6.2, l. 346-348): `Q(x) = Q_A(x_A) · Q_{B|A}(x_B | x_A)`, with
`Q_A = q_{U_A}` (Stage A's path weight) and `Q_{B|A}(·|x_A) = E_σ q_{σ(lad)}(·|x_A)`: the relabelled ladders run from
the history after Stage A, averaged uniformly over `σ ∈ Sym(Aᶜ)`. -/
theorem mixLawE_muFF_split (o : Oracle n) {A : Finset (Fin n)} {U_A lad : List (Finset (Fin n))}
    (hUA : IsSchedule U_A A) (hlad : IsSchedule lad Aᶜ) (hU : IsSchedule (U_A ++ lad) univ) (x : Fin n → Bool) :
    mixLawE o (muFF A (U_A ++ lad) hU) x =
      pathW o U_A [] x * (((symOn Aᶜ).card : ℝ)⁻¹ *
        ∑ g ∈ symOn Aᶜ, schedLawE o (lad.map (Finset.image g)) (histAlong U_A [] x) x) := by
  show ((muFF A (U_A ++ lad) hU).parts.map (fun p => p.1 * schedLawE o p.2 [] x)).sum = _
  unfold muFF
  rw [relabelMix_parts, sum_map_flatMap]
  simp only [Bridge.pointMix, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, add_zero]
  rw [Finset.sum_map_toList, Finset.mul_sum, Finset.mul_sum]
  refine Finset.sum_congr rfl (fun g hg => ?_)
  rw [map_image_append_of_symOn hUA lad hg,
    schedLawE_append_split o hUA (isSchedule_map_image_of_symOn hlad hg) x]
  ring

/-- **Stage A's committed values have law `q_{U_A}`, whatever follows** (App L §6.2, l. 343-345), for `μ_ff` and every
oracle: the `A`-marginal of `Q_{μ_ff}` at `x` is Stage A's path weight. -/
theorem sum_mixLawE_muFF_agree_A (o : Oracle n) {A : Finset (Fin n)} {U_A lad : List (Finset (Fin n))}
    (hUA : IsSchedule U_A A) (hlad : IsSchedule lad Aᶜ) (hU : IsSchedule (U_A ++ lad) univ) (x : Fin n → Bool) :
    ∑ y ∈ univ.filter (fun y => ∀ i ∈ A, y i = x i), mixLawE o (muFF A (U_A ++ lad) hU) y = pathW o U_A [] x := by
  have hcard : ((symOn Aᶜ).card : ℝ) ≠ 0 := Nat.cast_ne_zero.2 (Finset.card_pos.2 (symOn_nonempty Aᶜ)).ne'
  have hfilt : univ.filter (fun y => ∀ i ∈ A, y i = x i) = univ.filter (A36RW.Agrees (histAlong U_A [] x)) :=
    Finset.filter_congr (fun y _ => by rw [agrees_histAlong_nil_iff, blockUnion_of_isSchedule hUA])
  have hterm : ∀ y ∈ univ.filter (fun y => ∀ i ∈ A, y i = x i), mixLawE o (muFF A (U_A ++ lad) hU) y =
      pathW o U_A [] x * (((symOn Aᶜ).card : ℝ)⁻¹ *
        ∑ g ∈ symOn Aᶜ, schedLawE o (lad.map (Finset.image g)) (histAlong U_A [] x) y) := by
    intro y hy
    have hyA : ∀ i ∈ A, y i = x i := (Finset.mem_filter.1 hy).2
    rw [mixLawE_muFF_split o hUA hlad hU y, pathW_congr_A o hUA hyA, histAlong_congr_A hUA hyA]
  have hone : ∀ g ∈ symOn Aᶜ, ∑ y ∈ univ.filter (A36RW.Agrees (histAlong U_A [] x)),
      schedLawE o (lad.map (Finset.image g)) (histAlong U_A [] x) y = 1 := by
    intro g hg
    refine sum_schedLawE_agrees o (wfe_histAlong_UA hUA x) ?_
    rw [remaining_histAlong_UA hUA]
    exact isSchedule_map_image_of_symOn hlad hg
  rw [Finset.sum_congr rfl hterm, ← Finset.mul_sum, ← Finset.mul_sum, Finset.sum_comm, hfilt,
    Finset.sum_congr rfl hone, Finset.sum_const, nsmul_eq_mul, mul_one, inv_mul_cancel₀ hcard, mul_one]

/-! ## §5 Item 5: `μ_ff`'s law is `Sym(Aᶜ)`-invariant -/

/-- The weighted target is invariant under every `g ∈ Sym(Aᶜ)` when `w` is constant on `Aᶜ` (ReservoirFacts). -/
theorem weightedTarget_invariant_symOn {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {A : Finset (Fin n)} (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) :
    ∀ g ∈ symOn Aᶜ, A36RW.Relabel.Invariant (weightedTarget n k w hw hk) g := by
  intro g hg x
  exact ReservoirFacts.weightedTarget_symB_invariant w hw hk hwB g (fun i hi => symOn_fix hg hi) x

/-- **Item 5, `muFF_invariant`.**  `Q_{μ_ff}(g·x) = Q_{μ_ff}(x)` for every `g ∈ Sym(Aᶜ)` and every word, under the
weighted oracle (in the shape of `orbit_chain_rule`'s `hQ`). -/
theorem muFF_invariant {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) (U : List (Finset (Fin n))) (hU : IsSchedule U univ) :
    ∀ g ∈ symOn Aᶜ, ∀ x : Fin n → Bool,
      mixLawE (weightedOracle n k w) (muFF A U hU) (permWord g x) =
        mixLawE (weightedOracle n k w) (muFF A U hU) x := by
  intro g hg x
  exact mixLawE_relabelMix_invariant (symOn_nonempty Aᶜ) (Bridge.pointMix U hU) (weighted_exact n k w hw hk)
    (weightedTarget_invariant_symOn hw hk hwB) (symOn_isGroupSet Aᶜ) hg x

/-! ## §6 Item 6: the orbit mass of `μ_ff` (FB, W-22, mass form) -/

/-- For a group set `G` and an exact oracle of a `G`-invariant target, relabelling does not change the mass of a
`G`-orbit: `Q_{relabelMix G μ}(O) = Q_μ(O)`. -/
theorem massOn_relabelMix_orbitW {G : Finset (Equiv.Perm (Fin n))} (hG : G.Nonempty) (hGrp : IsGroupSet G)
    (μ : SchedMix n) {t : Target n} {o : Oracle n} (hex : Exact t o)
    (ht : ∀ g ∈ G, A36RW.Relabel.Invariant t g) (x : Fin n → Bool) :
    massOn (mixLawE o (relabelMix G hG μ)) (orbitW G x) = massOn (mixLawE o μ) (orbitW G x) := by
  have hcard : (G.card : ℝ) ≠ 0 := Nat.cast_ne_zero.2 (Finset.card_pos.2 hG).ne'
  unfold massOn
  rw [Finset.sum_congr rfl (fun y _ => mixLawE_relabelMix hG μ hex ht y), ← Finset.mul_sum, Finset.sum_comm]
  have hinner : ∀ g ∈ G, ∑ y ∈ orbitW G x, mixLawE o μ (permWord g.symm y) = ∑ y ∈ orbitW G x, mixLawE o μ y := by
    intro g hg
    have hginv : g.symm ∈ G := hGrp.inv_mem hg
    refine Finset.sum_nbij' (fun y => permWord g.symm y) (fun y => permWord g y) ?_ ?_ ?_ ?_ ?_
    · intro y hy
      obtain ⟨h, hh, rfl⟩ := mem_orbitW.1 hy
      exact mem_orbitW.2 ⟨g.symm * h, hGrp.2 _ hginv _ hh, rfl⟩
    · intro y hy
      obtain ⟨h, hh, rfl⟩ := mem_orbitW.1 hy
      exact mem_orbitW.2 ⟨g * h, hGrp.2 _ hg _ hh, rfl⟩
    · intro y _
      exact permWord_permWord_symm g y
    · intro y _
      exact permWord_symm_permWord g y
    · intro y _
      rfl
  rw [Finset.sum_congr rfl hinner, Finset.sum_const, nsmul_eq_mul, ← mul_assoc, inv_mul_cancel₀ hcard, one_mul]

/-- The one-component mixture's law is the schedule's law. -/
private theorem mixLawE_pointMix (o : Oracle n) (U : List (Finset (Fin n))) (hU : IsSchedule U univ) (x : Fin n → Bool) :
    mixLawE o (Bridge.pointMix U hU) x = schedLawE o U [] x := by
  simp [mixLawE, Bridge.pointMix]

/-- The number of ones splits over `A` and `Aᶜ`. -/
private theorem card_filter_univ_split (A : Finset (Fin n)) (y : Fin n → Bool) :
    (univ.filter (fun i => y i = true)).card =
      (A.filter (fun i => y i = true)).card + (Aᶜ.filter (fun i => y i = true)).card := by
  rw [← Finset.card_union_of_disjoint (Finset.disjoint_filter_filter disjoint_compl_right), ← Finset.filter_union,
    Finset.union_compl]

private theorem mem_Vset_iff_card {k : ℕ} (y : Fin n → Bool) :
    y ∈ Vset n k ↔ (univ.filter (fun i => y i = true)).card = k :=
  ⟨fun h => (Finset.mem_filter.1 h).2, fun h => Finset.mem_filter.2 ⟨Finset.mem_univ _, h⟩⟩

/-- **The orbit of a slice word** (R8 read at the history after Stage A): `y ∈ O(x)` iff `y` agrees with `h_A(x)` (i.e.
`y = x` on `A`) and `y` lies on the slice. -/
theorem mem_orbitW_compl_iff {k : ℕ} {A : Finset (Fin n)} {U_A : List (Finset (Fin n))} (hUA : IsSchedule U_A A)
    {x : Fin n → Bool} (hx : x ∈ Vset n k) (y : Fin n → Bool) :
    y ∈ orbitW (symOn Aᶜ) x ↔ A36RW.Agrees (histAlong U_A [] x) y ∧ y ∈ Vset n k := by
  rw [mem_orbitW_symOn_iff, agrees_histAlong_nil_iff, blockUnion_of_isSchedule hUA, mem_Vset_iff_card y,
    card_filter_univ_split A y]
  have hxk := (mem_Vset_iff_card x).1 hx
  rw [card_filter_univ_split A x] at hxk
  constructor
  · rintro ⟨hoff, hc⟩
    have hA : ∀ i ∈ A, y i = x i := fun i hi => hoff i (by rw [Finset.mem_compl, not_not]; exact hi)
    have hfA : A.filter (fun i => y i = true) = A.filter (fun i => x i = true) :=
      Finset.filter_congr (fun i hi => by rw [hA i hi])
    refine ⟨hA, ?_⟩
    rw [hfA, hc]
    exact hxk
  · rintro ⟨hA, hc⟩
    have hfA : A.filter (fun i => y i = true) = A.filter (fun i => x i = true) :=
      Finset.filter_congr (fun i hi => by rw [hA i hi])
    refine ⟨fun i hi => hA i (by rw [Finset.mem_compl, not_not] at hi; exact hi), ?_⟩
    rw [hfA] at hc
    omega

/-- **Item 6, `orbit_mass_muFF` (FB, W-22, mass form).**  For a support word `x` of the weighted target, with `w`
constant on the reservoir `Aᶜ`, `U_A` a schedule of `A` and `lad` a schedule of `Aᶜ`: the `μ_ff`-mass of the
`Sym(Aᶜ)`-orbit of `x` is Stage A's path weight times the count-process success `s_J` of the ladder from
`(M, J) = (|Aᶜ|, k − |x_A|)`. -/
theorem orbit_mass_muFF {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) {U_A lad : List (Finset (Fin n))} (hUA : IsSchedule U_A A)
    (hlad : IsSchedule lad Aᶜ) (hU : IsSchedule (U_A ++ lad) univ) {x : Fin n → Bool}
    (hx : 0 < (weightedTarget n k w hw hk).p x) :
    massOn (mixLawE (weightedOracle n k w) (muFF A (U_A ++ lad) hU)) (orbitW (symOn Aᶜ) x) =
      pathW (weightedOracle n k w) U_A [] x *
        AGF.succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ)) (lad.map Finset.card) := by
  have hxV : x ∈ Vset n k := by
    rw [← supp_weightedTarget hw hk]
    exact Finset.mem_filter.2 ⟨Finset.mem_univ _, hx⟩
  have hconst : ∀ i ∈ remaining (histAlong U_A [] x), ∀ j ∈ remaining (histAlong U_A [] x), w i = w j := by
    rw [remaining_histAlong_UA hUA]
    exact hwB
  have hlad' : IsSchedule lad (remaining (histAlong U_A [] x)) := by
    rw [remaining_histAlong_UA hUA]
    exact hlad
  have hfilt : orbitW (symOn Aᶜ) x =
      univ.filter (fun y => A36RW.Agrees (histAlong U_A [] x) y ∧ y ∈ Vset n k) := by
    ext y
    rw [mem_orbitW_compl_iff hUA hxV y, Finset.mem_filter]
    simp only [Finset.mem_univ, true_and]
  have hterm : ∀ y ∈ univ.filter (fun y => A36RW.Agrees (histAlong U_A [] x) y ∧ y ∈ Vset n k),
      mixLawE (weightedOracle n k w) (Bridge.pointMix (U_A ++ lad) hU) y =
        pathW (weightedOracle n k w) U_A [] x *
          schedLawE (weightedOracle n k w) lad (histAlong U_A [] x) y := by
    intro y hy
    have hyA : ∀ i ∈ A, y i = x i := by
      have h1 := (Finset.mem_filter.1 hy).2.1
      rw [agrees_histAlong_nil_iff, blockUnion_of_isSchedule hUA] at h1
      exact h1
    rw [mixLawE_pointMix, schedLawE_append_split _ hUA hlad y, pathW_congr_A _ hUA hyA,
      histAlong_congr_A hUA hyA]
  unfold muFF
  rw [massOn_relabelMix_orbitW (symOn_nonempty Aᶜ) (symOn_isGroupSet Aᶜ) _ (weighted_exact n k w hw hk)
      (weightedTarget_invariant_symOn hw hk hwB) x]
  unfold massOn
  rw [hfilt, Finset.sum_congr rfl hterm, ← Finset.mul_sum,
    LadderBridge.slice_mass_eq_succCount hw lad (histAlong U_A [] x) (wfe_histAlong_UA hUA x) hconst hlad',
    remaining_histAlong_UA hUA, onesSet_histAlong_UA hUA]

/-! ### Helpers for FU's decomposition (item 1 of the development brief): `Q_A` and `s` are orbit functions -/

/-- Words in one `Sym(Aᶜ)`-orbit agree on `A`. -/
theorem eq_on_A_of_mem_orbitW {A : Finset (Fin n)} {x y : Fin n → Bool} (hy : y ∈ orbitW (symOn Aᶜ) x) :
    ∀ i ∈ A, y i = x i :=
  fun i hi => ((mem_orbitW_symOn_iff Aᶜ x y).1 hy).1 i (by rw [Finset.mem_compl, not_not]; exact hi)

/-- `Q_A = pathW o U_A []` is constant on `Sym(Aᶜ)`-orbits (every oracle). -/
theorem pathW_orbit_const (o : Oracle n) {A : Finset (Fin n)} {U_A : List (Finset (Fin n))}
    (hUA : IsSchedule U_A A) {x y : Fin n → Bool} (hy : y ∈ orbitW (symOn Aᶜ) x) :
    pathW o U_A [] y = pathW o U_A [] x :=
  pathW_congr_A o hUA (eq_on_A_of_mem_orbitW hy)

/-- `x_A`, hence `J = k − |x_A|` and `s_J`, is constant on `Sym(Aᶜ)`-orbits. -/
theorem filter_A_orbit_const {A : Finset (Fin n)} {x y : Fin n → Bool} (hy : y ∈ orbitW (symOn Aᶜ) x) :
    A.filter (fun i => y i = true) = A.filter (fun i => x i = true) :=
  Finset.filter_congr (fun i hi => by rw [eq_on_A_of_mem_orbitW hy i hi])

/-- On the support, the target's prefix mass after Stage A is the target mass of the orbit: `p_A(x_A) = p(O(x))`
(App L §6.3's `p_A`; the FU task file's reason: on the slice, `y_A = x_A` forces `|y_B| = |x_B|`). -/
theorem prefMass_histAlong_eq_massOn_orbit {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {A : Finset (Fin n)} {U_A : List (Finset (Fin n))} (hUA : IsSchedule U_A A) {x : Fin n → Bool}
    (hx : 0 < (weightedTarget n k w hw hk).p x) :
    prefMass (weightedTarget n k w hw hk) (histAlong U_A [] x) =
      massOn (weightedTarget n k w hw hk).p (orbitW (symOn Aᶜ) x) := by
  have hxV : x ∈ Vset n k := by
    rw [← supp_weightedTarget hw hk]
    exact Finset.mem_filter.2 ⟨Finset.mem_univ _, hx⟩
  have hfilt : orbitW (symOn Aᶜ) x =
      univ.filter (fun y => A36RW.Agrees (histAlong U_A [] x) y ∧ y ∈ Vset n k) := by
    ext y
    rw [mem_orbitW_compl_iff hUA hxV y, Finset.mem_filter]
    simp only [Finset.mem_univ, true_and]
  unfold prefMass massOn
  rw [hfilt]
  symm
  apply Finset.sum_subset
  · intro y hy
    rw [Finset.mem_filter] at hy ⊢
    exact ⟨hy.1, hy.2.1⟩
  · intro y hy hny
    have hyV : y ∉ Vset n k := fun hyV =>
      hny (Finset.mem_filter.2 ⟨Finset.mem_univ _, (Finset.mem_filter.1 hy).2, hyV⟩)
    have hns : y ∉ A36RW.supp (weightedTarget n k w hw hk) := by
      rw [supp_weightedTarget hw hk]
      exact hyV
    have hp : ¬ 0 < (weightedTarget n k w hw hk).p y := fun hp =>
      hns (Finset.mem_filter.2 ⟨Finset.mem_univ _, hp⟩)
    exact le_antisymm (not_lt.1 hp) ((weightedTarget n k w hw hk).nonneg y)

/-! ## §7 Item 7: positivity, i.e. `orbit_chain_rule`'s `hpos` -/

/-- Stage A's path weight is positive at every support point of any target, under its exact oracle (C2: every
prefix is legal and each step weight is a product of Bernoulli factors at the exact marginals, each positive). -/
theorem pathW_pos_of_exact {t : Target n} {o : Oracle n} (hex : Exact t o) {U : List (Finset (Fin n))}
    (hU : BlocksIn U (remaining ([] : History n))) {x : Fin n → Bool} (hx : 0 < t.p x) : 0 < pathW o U [] x := by
  rw [Chain.pathW_eq_prod]
  refine Finset.prod_pos (fun j _ => ?_)
  rw [Chain.stepWt_histAt t o hex hU hx j]
  exact Chain.batchLaw_histAt_pos t o hex hU hx j

/-- **Item 7, `pathW_pos_of_supp`.**  `0 < Q_A(x_A)` at every support word, for the weighted oracle. -/
theorem pathW_pos_of_supp {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {A : Finset (Fin n)}
    {U_A : List (Finset (Fin n))} (hUA : IsSchedule U_A A) {x : Fin n → Bool}
    (hx : 0 < (weightedTarget n k w hw hk).p x) : 0 < pathW (weightedOracle n k w) U_A [] x :=
  pathW_pos_of_exact (weighted_exact n k w hw hk) (blocksIn_root_of_isSchedule hUA) hx

/-- **Item 7, `succCount_pos`.**  A profile with entries `≥ 1` summing to `M` succeeds with positive count-process
probability from every legal residual `0 ≤ J ≤ M` (the one-block atom bound, OneBlockAtom). -/
theorem succCount_pos {M : ℕ} {prof : List ℕ} (hpos : ∀ b ∈ prof, 1 ≤ b) (hsum : prof.sum = M) {J : ℤ}
    (h0 : 0 ≤ J) (hJM : J ≤ (M : ℤ)) : 0 < AGF.succCount M J prof :=
  (OneBlockAtom.neg_log_succCount_le M prof hpos hsum J h0 hJM).1

/-- A schedule's blocks are nonempty. -/
theorem isSchedule_card_pos : ∀ {U : List (Finset (Fin n))} {S : Finset (Fin n)}, IsSchedule U S →
    ∀ b ∈ U.map Finset.card, 1 ≤ b
  | [], _, _, b, hb => absurd hb List.not_mem_nil
  | B :: U, _, ⟨hne, _, hU⟩, b, hb => by
      rw [List.map_cons, List.mem_cons] at hb
      rcases hb with rfl | hb
      · exact Finset.card_pos.2 hne
      · exact isSchedule_card_pos hU b hb

/-- A schedule's block sizes sum to the size of its set. -/
theorem isSchedule_sum_card : ∀ {U : List (Finset (Fin n))} {S : Finset (Fin n)}, IsSchedule U S →
    (U.map Finset.card).sum = S.card
  | [], S, hS => by
      have h : S = ∅ := hS
      rw [h]
      rfl
  | B :: U, _, ⟨_, hB, hU⟩ => by
      rw [List.map_cons, List.sum_cons, isSchedule_sum_card hU, card_sdiff_sub hB]
      have := Finset.card_le_card hB
      omega

/-- On the slice, the residual quota after Stage A is the number of `x`'s ones on `Aᶜ`. -/
theorem quota_after_A_eq {k : ℕ} (A : Finset (Fin n)) {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    (k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ) = ((Aᶜ.filter (fun i => x i = true)).card : ℤ) := by
  have h := (mem_Vset_iff_card x).1 hx
  rw [card_filter_univ_split A x] at h
  omega

/-- The ladder's success `s_J` is positive at every support word. -/
theorem succCount_J_pos {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    {lad : List (Finset (Fin n))} (hlad : IsSchedule lad Aᶜ) {x : Fin n → Bool}
    (hx : 0 < (weightedTarget n k w hw hk).p x) :
    0 < AGF.succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ)) (lad.map Finset.card) := by
  have hxV : x ∈ Vset n k := by
    rw [← supp_weightedTarget hw hk]
    exact Finset.mem_filter.2 ⟨Finset.mem_univ _, hx⟩
  rw [quota_after_A_eq A hxV]
  refine succCount_pos (isSchedule_card_pos hlad) (isSchedule_sum_card hlad) (Nat.cast_nonneg _) ?_
  exact_mod_cast Finset.card_filter_le _ _

/-- **Item 7, `orbit_mass_pos`.**  Every orbit of the support has positive `μ_ff`-mass: exactly the `hpos`
hypothesis of the shared library's `orbit_chain_rule` for `Q = mixLawE o μ_ff` and `G = Sym(Aᶜ)`. -/
theorem orbit_mass_pos {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) {U_A lad : List (Finset (Fin n))} (hUA : IsSchedule U_A A)
    (hlad : IsSchedule lad Aᶜ) (hU : IsSchedule (U_A ++ lad) univ) :
    ∀ O ∈ orbitsOf (weightedTarget n k w hw hk) (symOn Aᶜ),
      0 < massOn (mixLawE (weightedOracle n k w) (muFF A (U_A ++ lad) hU)) O := by
  intro O hO
  obtain ⟨x, hx, rfl⟩ := Finset.mem_image.1 hO
  have hxp : 0 < (weightedTarget n k w hw hk).p x := (Finset.mem_filter.1 hx).2
  rw [orbit_mass_muFF hw hk A hwB hUA hlad hU hxp]
  exact mul_pos (pathW_pos_of_supp hw hk hUA hxp) (succCount_J_pos hw hk A hlad hxp)

/-! ## §8 Item 8: the paper's pointwise wording of (FB) -/

/-- The size of a `Sym(B)`-orbit: `|O(x)| = C(|B|, |x_B|)`. -/
theorem card_orbitW_symOn (B : Finset (Fin n)) (x : Fin n → Bool) :
    (orbitW (symOn B) x).card = B.card.choose (B.filter (fun i => x i = true)).card := by
  rw [← Finset.card_powersetCard]
  refine Finset.card_nbij' (fun y => B.filter (fun i => y i = true))
    (fun T i => if i ∈ B then decide (i ∈ T) else x i) ?_ ?_ ?_ ?_
  · intro y hy
    rw [Finset.mem_coe, mem_orbitW_symOn_iff] at hy
    rw [Finset.mem_coe, Finset.mem_powersetCard]
    exact ⟨Finset.filter_subset _ _, hy.2⟩
  · intro T hT
    rw [Finset.mem_coe, Finset.mem_powersetCard] at hT
    rw [Finset.mem_coe, mem_orbitW_symOn_iff]
    refine ⟨fun i hi => by simp [hi], ?_⟩
    rw [← hT.2]
    congr 1
    ext i
    simp only [Finset.mem_filter]
    constructor
    · rintro ⟨hiB, hi⟩
      simp only [hiB, if_true, decide_eq_true_eq] at hi
      exact hi
    · intro hi
      exact ⟨hT.1 hi, by simp [hT.1 hi, hi]⟩
  · intro y hy
    rw [Finset.mem_coe, mem_orbitW_symOn_iff] at hy
    funext i
    by_cases hiB : i ∈ B
    · simp [hiB]
    · simp [hiB, hy.1 i hiB]
  · intro T hT
    rw [Finset.mem_coe, Finset.mem_powersetCard] at hT
    ext i
    simp only [Finset.mem_filter]
    constructor
    · rintro ⟨hiB, hi⟩
      simpa [hiB] using hi
    · intro hi
      exact ⟨hT.1 hi, by simp [hT.1 hi, hi]⟩

/-- **Item 8 (the law is constant on each orbit).**  For `y` in the orbit of `x`, `Q_{μ_ff}(y) = Q_{μ_ff}(O(x))/|O(x)|`
(`massOn_orbitW_const` and item 5). -/
theorem muFF_pointwise {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) (U : List (Finset (Fin n))) (hU : IsSchedule U univ)
    {x y : Fin n → Bool} (hy : y ∈ orbitW (symOn Aᶜ) x) :
    mixLawE (weightedOracle n k w) (muFF A U hU) y =
      massOn (mixLawE (weightedOracle n k w) (muFF A U hU)) (orbitW (symOn Aᶜ) x) /
        ((orbitW (symOn Aᶜ) x).card : ℝ) := by
  have hinv := muFF_invariant hw hk A hwB U hU
  have hc : ((orbitW (symOn Aᶜ) x).card : ℝ) ≠ 0 :=
    Nat.cast_ne_zero.2 (orbitW_card_pos (symOn_isGroupSet Aᶜ) x).ne'
  rw [massOn_orbitW_const hinv x, apply_eq_of_mem_orbitW hinv hy, mul_div_cancel_left₀ _ hc]

/-- **Item 8, the printed pointwise (FB)** (App L §6.6, "this law equals `s_J/C(M,J)` at every point of `S_J`", with the
Stage A factor `Q_A(x_A)` of (FC)): for a support word `x` and every `y` in its orbit,
`Q_{μ_ff}(y) = Q_A(x_A) · s_J / C(|Aᶜ|, |x_B|)`. -/
theorem muFF_pointwise_FB {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) {U_A lad : List (Finset (Fin n))} (hUA : IsSchedule U_A A)
    (hlad : IsSchedule lad Aᶜ) (hU : IsSchedule (U_A ++ lad) univ) {x : Fin n → Bool}
    (hx : 0 < (weightedTarget n k w hw hk).p x) {y : Fin n → Bool} (hy : y ∈ orbitW (symOn Aᶜ) x) :
    mixLawE (weightedOracle n k w) (muFF A (U_A ++ lad) hU) y =
      pathW (weightedOracle n k w) U_A [] x *
        (AGF.succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ)) (lad.map Finset.card) /
          ((Aᶜ.card.choose (Aᶜ.filter (fun i => x i = true)).card : ℕ) : ℝ)) := by
  rw [muFF_pointwise hw hk A hwB (U_A ++ lad) hU hy, orbit_mass_muFF hw hk A hwB hUA hlad hU hx,
    card_orbitW_symOn, mul_div_assoc]

/-- SplitChain's `A`-marginal at `x`'s restriction is the sum over the words that agree with `x` on `A`. -/
private theorem margOn_restrict (A : Finset (Fin n)) (f : (Fin n → Bool) → ℝ) (x : Fin n → Bool) :
    margOn A f (A.restrict x) = ∑ y ∈ univ.filter (fun y => ∀ i ∈ A, y i = x i), f y := by
  unfold margOn
  rw [Finset.filter_congr (fun y _ => (⟨fun h i hi => congrFun h ⟨i, hi⟩, fun h => funext fun a => h a.1 a.2⟩ :
    A.restrict y = A.restrict x ↔ ∀ i ∈ A, y i = x i))]

/-- **(FB), the printed identity** (App L §6.6, l. 389-393: "`p_{B|A} = Unif(S_J)` … `D(p_{B|A}‖Q_{B|A}) = −ln s_J`
exactly"): at every support word `x`, the KL of the target's conditional law of `x_B` given `x_A` against `μ_ff`'s
conditional law is `−ln s_J`.  Both conditionals are SplitChain's canonical `condOn` (the law divided by its `A`-marginal
`margOn`), and the KL is SplitChain's `klF` (V0's `KLx` formula on `↥Aᶜ → Bool`); the last step is
`klF_eq_neg_log_of_eq_mul`. -/
theorem FB_KL {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) {U_A lad : List (Finset (Fin n))} (hUA : IsSchedule U_A A)
    (hlad : IsSchedule lad Aᶜ) (hU : IsSchedule (U_A ++ lad) univ) {x : Fin n → Bool}
    (hx : 0 < (weightedTarget n k w hw hk).p x) :
    klF (condOn A Aᶜ (fun _ => Finset.mem_compl) (weightedTarget n k w hw hk).p (A.restrict x))
        (condOn A Aᶜ (fun _ => Finset.mem_compl) (mixLawE (weightedOracle n k w) (muFF A (U_A ++ lad) hU))
          (A.restrict x)) =
      ((-Real.log (AGF.succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
        (lad.map Finset.card)) : ℝ) : WithTop ℝ) := by
  have hAB : ∀ i, i ∈ Aᶜ ↔ i ∉ A := fun _ => Finset.mem_compl
  have hxV : x ∈ Vset n k := by
    rw [← supp_weightedTarget hw hk]
    exact Finset.mem_filter.2 ⟨Finset.mem_univ _, hx⟩
  have hinv := weightedTarget_invariant_symOn hw hk hwB
  have hcardO : (0 : ℝ) < ((orbitW (symOn Aᶜ) x).card : ℝ) :=
    Nat.cast_pos.2 (orbitW_card_pos (symOn_isGroupSet Aᶜ) x)
  have hfilt : univ.filter (fun y => ∀ i ∈ A, y i = x i) = univ.filter (A36RW.Agrees (histAlong U_A [] x)) :=
    Finset.filter_congr (fun y _ => by rw [agrees_histAlong_nil_iff, blockUnion_of_isSchedule hUA])
  have hpA : margOn A (weightedTarget n k w hw hk).p (A.restrict x) =
      ((orbitW (symOn Aᶜ) x).card : ℝ) * (weightedTarget n k w hw hk).p x := by
    rw [margOn_restrict, hfilt, ← massOn_orbitW_const (F := (weightedTarget n k w hw hk).p) hinv x,
      ← prefMass_histAlong_eq_massOn_orbit hw hk hUA hx]
    rfl
  have hQA : margOn A (mixLawE (weightedOracle n k w) (muFF A (U_A ++ lad) hU)) (A.restrict x) =
      pathW (weightedOracle n k w) U_A [] x := by
    rw [margOn_restrict]
    exact sum_mixLawE_muFF_agree_A _ hUA hlad hU x
  have hpos_pA : 0 < margOn A (weightedTarget n k w hw hk).p (A.restrict x) := by
    rw [hpA]
    exact mul_pos hcardO hx
  have hpw := pathW_pos_of_supp hw hk hUA hx
  refine klF_eq_neg_log_of_eq_mul (condOn_nonneg A Aᶜ hAB (weightedTarget n k w hw hk).nonneg (A.restrict x))
    (sum_condOn A Aᶜ hAB _ _ hpos_pA.ne') (succCount_J_pos hw hk A hlad hx) (fun xB hxB => ?_)
  have hyA : ∀ i ∈ A, ((splitEquiv A Aᶜ hAB).symm (A.restrict x, xB)) i = x i := fun i hi =>
    congrFun (restrict_splitEquiv_symm_fst A Aᶜ hAB (A.restrict x, xB)) ⟨i, hi⟩
  have hyp : 0 < (weightedTarget n k w hw hk).p ((splitEquiv A Aᶜ hAB).symm (A.restrict x, xB)) :=
    (div_pos_iff_of_pos_right hpos_pA).1 hxB
  have hyV : (splitEquiv A Aᶜ hAB).symm (A.restrict x, xB) ∈ Vset n k := by
    rw [← supp_weightedTarget hw hk]
    exact Finset.mem_filter.2 ⟨Finset.mem_univ _, hyp⟩
  have hyO : (splitEquiv A Aᶜ hAB).symm (A.restrict x, xB) ∈ orbitW (symOn Aᶜ) x := by
    rw [mem_orbitW_compl_iff hUA hxV, agrees_histAlong_nil_iff, blockUnion_of_isSchedule hUA]
    exact ⟨hyA, hyV⟩
  have hC : (0 : ℝ) < ((Aᶜ.card.choose (Aᶜ.filter (fun i => x i = true)).card : ℕ) : ℝ) := by
    rw [← card_orbitW_symOn]
    exact hcardO
  show mixLawE (weightedOracle n k w) (muFF A (U_A ++ lad) hU) ((splitEquiv A Aᶜ hAB).symm (A.restrict x, xB)) /
        margOn A (mixLawE (weightedOracle n k w) (muFF A (U_A ++ lad) hU)) (A.restrict x) =
      AGF.succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ)) (lad.map Finset.card) *
        ((weightedTarget n k w hw hk).p ((splitEquiv A Aᶜ hAB).symm (A.restrict x, xB)) /
          margOn A (weightedTarget n k w hw hk).p (A.restrict x))
  rw [hQA, hpA, muFF_pointwise_FB hw hk A hwB hUA hlad hU hx hyO,
    apply_eq_of_mem_orbitW (F := (weightedTarget n k w hw hk).p) hinv hyO, card_orbitW_symOn]
  have h1 := hpw.ne'
  have h2 := hC.ne'
  have h3 := hx.ne'
  field_simp

/-! ## §9 Item 9: non-vacuity at `n = 4`, `A = {0}`, `w = (2, 1, 1, 1)`, `k = 2`, ladder profile `[2, 1]`

ReservoirFacts' fixtures are reused: `w21 4 = (2, 1, 1, 1)` (two values, constant on `B = {1, 2, 3}`), and the word
`x01` with ones `{0, 1}`.  Stage A is the singleton profile `[1]` on `A = {0}`; the ladder is the two-block profile
`[2, 1]` on `B`, laid out by `scheduleOfProfile` as `[{1, 2}, {3}]`. -/

namespace ExampleFB

open A36W.ReservoirFacts

/-- Stage A's group. -/
def A0 : Finset (Fin 4) := {0}

/-- Stage A: one singleton block. -/
def UA0 : List (Finset (Fin 4)) := scheduleOfProfile A0 [1]

/-- The ladder on `Aᶜ = {1, 2, 3}`: two blocks, sizes `2, 1`. -/
def lad0 : List (Finset (Fin 4)) := scheduleOfProfile A0ᶜ [2, 1]

theorem A0c_card : (A0ᶜ).card = 3 := by decide

theorem UA0_sched : IsSchedule UA0 A0 := scheduleOfProfile_isSchedule A0 (by decide) (by decide)

theorem lad0_sched : IsSchedule lad0 A0ᶜ := scheduleOfProfile_isSchedule A0ᶜ (by decide) (by decide)

theorem lad0_profile : lad0.map Finset.card = [2, 1] := scheduleOfProfile_map_card A0ᶜ (by decide)

theorem UA0_eq : UA0 = [{0}] := by
  rw [UA0, scheduleOfProfile, A0, Finset.sort_singleton]
  decide

theorem sort_A0c : (A0ᶜ).sort (· ≤ ·) = [1, 2, 3] := by
  have h1 : A0ᶜ = ([1, 2, 3] : List (Fin 4)).toFinset := by decide
  rw [h1]
  exact (List.toFinset_sort (· ≤ ·) (by decide)).2 (by decide)

/-- The fixed label order lays the ladder out as `[{1, 2}, {3}]`. -/
theorem lad0_eq : lad0 = [{1, 2}, {3}] := by
  rw [lad0, scheduleOfProfile, sort_A0c]
  decide

/-- Item 2 applies. -/
theorem U0_sched : IsSchedule (UA0 ++ lad0) univ := isSchedule_append_compl UA0_sched lad0_sched

theorem x01_pos : 0 < (weightedTarget 4 2 (w21 4) (w21_pos 4) (by norm_num)).p x01 :=
  nonvacuity_symB.2.2

theorem w21_erase0 : ∀ i ∈ (univ : Finset (Fin 4)).erase 0, w21 4 i = 1 := fun i hi =>
  w21_of_notMem 4 i (by rw [Finset.mem_singleton]; exact (Finset.mem_erase.1 hi).1)

theorem card_erase0 : ((univ : Finset (Fin 4)).erase 0).card = 3 := by decide

theorem Zin_ex : Zin (w21 4) univ ((2 : ℕ) : ℤ) 0 = 6 := by
  rw [Zin_eq _ (Finset.mem_univ 0), show ((2 : ℕ) : ℤ) - 1 = ((1 : ℕ) : ℤ) by norm_num,
    LadderBridge.Z_homog w21_erase0 1, card_erase0, w21_of_mem 4 0 (Finset.mem_singleton_self 0),
    show Nat.choose 3 1 = 3 from rfl]
  norm_num

theorem Z_ex : Z (w21 4) univ ((2 : ℕ) : ℤ) = 9 := by
  rw [Z_eq_Zin_add _ (Finset.mem_univ 0), Zin_ex, LadderBridge.Z_homog w21_erase0 2, card_erase0,
    show Nat.choose 3 2 = 3 from rfl]
  norm_num

/-- Stage A's path weight at `x01`: the root marginal of coordinate `0`, `Zin/Z = 6/9`. -/
theorem pathW_ex : pathW (weightedOracle 4 2 (w21 4)) UA0 [] x01 = 2 / 3 := by
  have hf : ({0} : Finset (Fin 4)).filter (fun i => x01 i = true) = {0} := by decide
  have hL : (weightedOracle 4 2 (w21 4)).legal ([] : History 4) := by
    show Legal 2 ([] : History 4)
    decide
  rw [UA0_eq, pathW_cons, pathW_nil, mul_one, hf]
  unfold stepWt batchLaw
  rw [if_pos hL, Finset.prod_singleton, if_pos (Finset.mem_singleton_self 0)]
  show sliceMarg (w21 4) (remaining ([] : History 4)) (quota 2 ([] : History 4)) 0 = 2 / 3
  rw [remaining_nil_sp, quota_nil]
  unfold sliceMarg
  rw [Zin_ex, Z_ex]
  norm_num

/-- The ladder's count-process success from `(M, J) = (3, 1)` under `[2, 1]`: it fails only if both coordinates of
the first block are ones (`Bin(2, 1/3) = 2`, mass `1/9`). -/
theorem succCount_ex : AGF.succCount 3 1 [2, 1] = 8 / 9 := by
  have hI : Finset.Icc (0 : ℤ) ((3 - 2 : ℕ) : ℤ) = {0, 1} := by
    ext a
    simp only [Finset.mem_Icc, Finset.mem_insert, Finset.mem_singleton]
    omega
  have h1 : ∀ j : ℤ, 0 ≤ j → j ≤ 1 → AGF.succCount (3 - 2) j [1] = 1 := fun j h0 hj1 =>
    LadderGeneral.succCount_replicate_one 1 j h0 (by exact_mod_cast hj1)
  rw [agfv_succCount_cons, hI, Finset.sum_insert (by decide), Finset.sum_singleton,
    h1 0 le_rfl zero_le_one, h1 1 zero_le_one le_rfl]
  norm_num [killK, binPMF]

/-- **Item 6 evaluated.**  The `μ_ff`-mass of the orbit of `x01` is `Q_A(x_A) · s_J = (2/3)(8/9) = 16/27`. -/
theorem orbit_mass_ex :
    massOn (mixLawE (weightedOracle 4 2 (w21 4)) (muFF A0 (UA0 ++ lad0) U0_sched)) (orbitW (symOn A0ᶜ) x01)
      = 16 / 27 := by
  have hJ : ((2 : ℕ) : ℤ) - ((A0.filter (fun i => x01 i = true)).card : ℤ) = 1 := by decide
  rw [orbit_mass_muFF (w21_pos 4) (by norm_num) A0 (w21_const_compl 4) UA0_sched lad0_sched U0_sched x01_pos,
    lad0_profile, A0c_card, pathW_ex, hJ, succCount_ex]
  norm_num

theorem target_x01 : (weightedTarget 4 2 (w21 4) (w21_pos 4) (by norm_num)).p x01 = 2 / 9 := by
  show wslice (w21 4) 2 (wordOnes x01) = 2 / 9
  have h1 : wordOnes x01 = {0, 1} := by decide
  unfold wslice
  rw [h1, if_pos (by decide), Finset.prod_pair (by decide), w21_of_mem 4 0 (Finset.mem_singleton_self 0),
    w21_of_notMem 4 1 (by decide), Z_ex]
  norm_num

/-- The target mass of the same orbit, `p(O) = 3 · 2/9 = 2/3`.  In general `Q(O) = Q_A(x_A)·s_J`; here Stage A is one
singleton, so `Q_A(x_A) = p_A(x_A) = 2/3` and also `Q(O) = s_J · p(O)`. -/
theorem target_orbit_mass_ex :
    massOn (weightedTarget 4 2 (w21 4) (w21_pos 4) (by norm_num)).p (orbitW (symOn A0ᶜ) x01) = 2 / 3 := by
  have hinv := weightedTarget_invariant_symOn (A := A0) (w21_pos 4) (show 2 ≤ 4 by norm_num) (w21_const_compl 4)
  have hc : (A0ᶜ.filter (fun i => x01 i = true)).card = 1 := by decide
  rw [massOn_orbitW_const (F := (weightedTarget 4 2 (w21 4) (w21_pos 4) (by norm_num)).p) hinv x01,
    card_orbitW_symOn, A0c_card, hc, target_x01, show Nat.choose 3 1 = 3 from rfl]
  norm_num

/-- **Item 8 evaluated.**  On the orbit of `x01` the law of `μ_ff` is constant, `Q_A · s_J / C(3, 1) = 16/81`. -/
theorem pointwise_ex {y : Fin 4 → Bool} (hy : y ∈ orbitW (symOn A0ᶜ) x01) :
    mixLawE (weightedOracle 4 2 (w21 4)) (muFF A0 (UA0 ++ lad0) U0_sched) y = 16 / 81 := by
  have hJ : ((2 : ℕ) : ℤ) - ((A0.filter (fun i => x01 i = true)).card : ℤ) = 1 := by decide
  have hc : (A0ᶜ.filter (fun i => x01 i = true)).card = 1 := by decide
  rw [muFF_pointwise_FB (w21_pos 4) (by norm_num) A0 (w21_const_compl 4) UA0_sched lad0_sched U0_sched x01_pos hy,
    lad0_profile, A0c_card, pathW_ex, hJ, succCount_ex, hc, show Nat.choose 3 1 = 3 from rfl]
  norm_num

/-- **Item 9, non-vacuity.**  At `n = 4`, `A = {0}`, `w = (2, 1, 1, 1)`, `k = 2`: Stage A `[{0}]` and the two-block
ladder `[{1, 2}, {3}]` built by `scheduleOfProfile` satisfy every hypothesis of items 2, 4, 6 and 7; `μ_ff` has
`3! = 6` components of length `3`; the orbit of `x01` (a support word) has `μ_ff`-mass `16/27 = Q_A(x_A)·s_J` with
`Q_A(x_A) = 2/3` and `s_J = succCount 3 1 [2, 1] = 8/9 < 1`, and target mass `2/3`; the law is `16/81` at each of its
points; and every orbit has positive mass. -/
theorem nonvacuity :
    UA0 = [{0}] ∧ lad0 = [{1, 2}, {3}] ∧ IsSchedule UA0 A0 ∧ IsSchedule lad0 A0ᶜ ∧
    IsSchedule (UA0 ++ lad0) univ ∧
    (∀ i ∈ A0ᶜ, ∀ j ∈ A0ᶜ, w21 4 i = w21 4 j) ∧
    (muFF A0 (UA0 ++ lad0) U0_sched).parts.length = 6 ∧
    (∀ p ∈ (muFF A0 (UA0 ++ lad0) U0_sched).parts, p.2.length = 3) ∧
    mixCost (muFF A0 (UA0 ++ lad0) U0_sched) = 3 ∧
    0 < (weightedTarget 4 2 (w21 4) (w21_pos 4) (by norm_num)).p x01 ∧
    massOn (mixLawE (weightedOracle 4 2 (w21 4)) (muFF A0 (UA0 ++ lad0) U0_sched)) (orbitW (symOn A0ᶜ) x01)
      = 16 / 27 ∧
    massOn (weightedTarget 4 2 (w21 4) (w21_pos 4) (by norm_num)).p (orbitW (symOn A0ᶜ) x01) = 2 / 3 ∧
    AGF.succCount 3 1 [2, 1] = 8 / 9 ∧
    (∀ y ∈ orbitW (symOn A0ᶜ) x01,
      mixLawE (weightedOracle 4 2 (w21 4)) (muFF A0 (UA0 ++ lad0) U0_sched) y = 16 / 81) ∧
    (∀ O ∈ orbitsOf (weightedTarget 4 2 (w21 4) (w21_pos 4) (by norm_num)) (symOn A0ᶜ),
      0 < massOn (mixLawE (weightedOracle 4 2 (w21 4)) (muFF A0 (UA0 ++ lad0) U0_sched)) O) := by
  have hlen : (UA0 ++ lad0).length = 3 := by
    rw [List.length_append, UA0, lad0, scheduleOfProfile_length, scheduleOfProfile_length]
    rfl
  refine ⟨UA0_eq, lad0_eq, UA0_sched, lad0_sched, U0_sched, w21_const_compl 4, ?_, ?_, ?_, x01_pos,
    orbit_mass_ex, target_orbit_mass_ex, succCount_ex, fun y hy => pointwise_ex hy,
    orbit_mass_pos (w21_pos 4) (by norm_num) A0 (w21_const_compl 4) UA0_sched lad0_sched U0_sched⟩
  · rw [muFF_parts_length, A0c_card]
    rfl
  · intro p hp
    rw [muFF_length A0 _ U0_sched p hp, hlen]
  · rw [mixCost_muFF, hlen]
    norm_num

end ExampleFB

end A36W.FU

/-! # Headline statements and their dependencies -/

#check @A36W.FU.scheduleOfProfile
#check @A36W.FU.scheduleOfProfile_isSchedule
#check @A36W.FU.scheduleOfProfile_map_card
#check @A36W.FU.scheduleOfProfile_subset
#check @A36W.FU.scheduleOfProfile_length
#check @A36W.FU.scheduleOfProfile_blocksIn
#check @A36W.FU.isSchedule_append_compl
#check @A36W.FU.fullSchedule_append_compl
#check @A36W.FU.isSchedule_profiles
#check @A36W.FU.remaining_histAlong_UA
#check @A36W.FU.onesSet_histAlong_UA
#check @A36W.FU.wfe_histAlong_UA
#check @A36W.FU.schedLawE_append_split
#check @A36W.FU.pathW_congr_A
#check @A36W.FU.histAlong_congr_A
#check @A36W.FU.muFF
#check @A36W.FU.muFF_length
#check @A36W.FU.muFF_length_le
#check @A36W.FU.mixCost_muFF
#check @A36W.FU.muFF_fullSchedule
#check @A36W.FU.card_symOn
#check @A36W.FU.muFF_parts_length
#check @A36W.FU.map_image_append_of_symOn
#check @A36W.FU.isSchedule_map_image_of_symOn
#check @A36W.FU.muFF_parts_prefix
#check @A36W.FU.mixLawE_muFF_split
#check @A36W.FU.sum_mixLawE_muFF_agree_A
#check @A36W.FU.weightedTarget_invariant_symOn
#check @A36W.FU.muFF_invariant
#check @A36W.FU.massOn_relabelMix_orbitW
#check @A36W.FU.mem_orbitW_compl_iff
#check @A36W.FU.orbit_mass_muFF
#check @A36W.FU.eq_on_A_of_mem_orbitW
#check @A36W.FU.pathW_orbit_const
#check @A36W.FU.filter_A_orbit_const
#check @A36W.FU.quota_after_A_eq
#check @A36W.FU.prefMass_histAlong_eq_massOn_orbit
#check @A36W.FU.pathW_pos_of_exact
#check @A36W.FU.pathW_pos_of_supp
#check @A36W.FU.succCount_pos
#check @A36W.FU.succCount_J_pos
#check @A36W.FU.orbit_mass_pos
#check @A36W.FU.card_orbitW_symOn
#check @A36W.FU.muFF_pointwise
#check @A36W.FU.muFF_pointwise_FB
#check @A36W.FU.FB_KL
#check @A36W.FU.ExampleFB.lad0_eq
#check @A36W.FU.ExampleFB.orbit_mass_ex
#check @A36W.FU.ExampleFB.target_orbit_mass_ex
#check @A36W.FU.ExampleFB.pointwise_ex
#check @A36W.FU.ExampleFB.nonvacuity
#print axioms A36W.FU.scheduleOfProfile
#print axioms A36W.FU.scheduleOfProfile_isSchedule
#print axioms A36W.FU.scheduleOfProfile_map_card
#print axioms A36W.FU.scheduleOfProfile_subset
#print axioms A36W.FU.scheduleOfProfile_length
#print axioms A36W.FU.scheduleOfProfile_blocksIn
#print axioms A36W.FU.isSchedule_append_compl
#print axioms A36W.FU.fullSchedule_append_compl
#print axioms A36W.FU.isSchedule_profiles
#print axioms A36W.FU.remaining_histAlong_UA
#print axioms A36W.FU.onesSet_histAlong_UA
#print axioms A36W.FU.wfe_histAlong_UA
#print axioms A36W.FU.schedLawE_append_split
#print axioms A36W.FU.pathW_congr_A
#print axioms A36W.FU.histAlong_congr_A
#print axioms A36W.FU.muFF
#print axioms A36W.FU.muFF_length
#print axioms A36W.FU.muFF_length_le
#print axioms A36W.FU.mixCost_muFF
#print axioms A36W.FU.muFF_fullSchedule
#print axioms A36W.FU.card_symOn
#print axioms A36W.FU.muFF_parts_length
#print axioms A36W.FU.map_image_append_of_symOn
#print axioms A36W.FU.isSchedule_map_image_of_symOn
#print axioms A36W.FU.muFF_parts_prefix
#print axioms A36W.FU.mixLawE_muFF_split
#print axioms A36W.FU.sum_mixLawE_muFF_agree_A
#print axioms A36W.FU.weightedTarget_invariant_symOn
#print axioms A36W.FU.muFF_invariant
#print axioms A36W.FU.massOn_relabelMix_orbitW
#print axioms A36W.FU.mem_orbitW_compl_iff
#print axioms A36W.FU.orbit_mass_muFF
#print axioms A36W.FU.eq_on_A_of_mem_orbitW
#print axioms A36W.FU.pathW_orbit_const
#print axioms A36W.FU.filter_A_orbit_const
#print axioms A36W.FU.quota_after_A_eq
#print axioms A36W.FU.prefMass_histAlong_eq_massOn_orbit
#print axioms A36W.FU.pathW_pos_of_exact
#print axioms A36W.FU.pathW_pos_of_supp
#print axioms A36W.FU.succCount_pos
#print axioms A36W.FU.succCount_J_pos
#print axioms A36W.FU.orbit_mass_pos
#print axioms A36W.FU.card_orbitW_symOn
#print axioms A36W.FU.muFF_pointwise
#print axioms A36W.FU.muFF_pointwise_FB
#print axioms A36W.FU.FB_KL
#print axioms A36W.FU.ExampleFB.lad0_eq
#print axioms A36W.FU.ExampleFB.orbit_mass_ex
#print axioms A36W.FU.ExampleFB.target_orbit_mass_ex
#print axioms A36W.FU.ExampleFB.pointwise_ex
#print axioms A36W.FU.ExampleFB.nonvacuity


==> anc/formal_companion/lean/src/A36W/FUTable.lean <==
/-
A36W.FUTable -- App L §6.9's table of constants (coverage row W-26) and App L §7's edge-case table (W-28) for the
FU theorem.  Two-group branch.

PAPER.  appendix_t1.tex (sha256 1ba182d5…): the Result's
constants (l. 72–76: `δ₄ = 1 − e^{−ε/4}`, `η = κ₀/(2Λ)`, `K₄ = max{1, ⌈ln(2/δ₄)/(2η²)⌉}`; l. 89–94: `M*` the least
`M ≥ 1` with `Λ² ln(M+1)/(κ₀² M) ≤ ε/2`, `n₀^ff = 2M* − 1`, `C_FU = ⌈2Λ²/ε⌉ + 8K₄ + 2`), §6.9's table
(l. 425–437) and §7's edge-case table (l. 456–480).

OBJECTS.  Nothing is redefined.  The constants are FU's `delta4`, `eta`, `K4`, `tailF`, `Mstar` (`Nat.find`) and
`n0ff` (FUAssemblyCore) and FA's `Lbar`, `stageAProfile` (FUStageA); the construction is FU's `UAff`, `ladFF`,
`muFFof`, `lenFF` (FUAssembly) over FB's `scheduleOfProfile` and `muFF` (FUStageB); the target and oracle are
`weightedTarget`, `weightedOracle` (Slice); the laws are V0's `mixLawE`, `schedLawE`, `KLx`, `prefMass`, SplitChain's
`klF` / `condOn` and AGF's `succCount`; the H side is `HL.HL_bound`, `HL.HL_bound_simple` and `HU.HU_bound`.  The only
new definitions are `CFU` (the printed `C_FU`; by `rfl` the constant inside `FU_theorem`, see `CFU_eq`) and the
three-value fixture `w123`.

PART 1 (W-26).  Headline **`table_6_9`**: the 15 equalities `K₄`, `n₀^ff`, `C_FU` of the table's five rows, with the
parameters as exact rationals; `table_6_9_Mstar`: the five values of `M*`.  Method: every logarithm is moved into an
exponential (`Real.log_le_iff_le_exp`, `Real.lt_log_iff_exp_lt`), and every exponential `e^{m+r}` (`m ∈ ℕ`,
`0 ≤ r ≤ 1`) is bounded by Mathlib's nine-digit bounds on `e` (`Real.exp_one_gt_d9`, `Real.exp_one_lt_d9`) times a
nine-term Taylor sum for `e^r`, with the remainder of `Real.exp_bound'` on the upper side; `norm_num` evaluates the
resulting rational inequalities.
* `K₄ = K` (`K4_eq_of`) needs `δ₄ e^{(K−1)·2η²} < 2 ≤ δ₄ e^{K·2η²}`, i.e. `x = ln(2/δ₄)/(2η²) ∈ (K − 1, K]`.
* `M* = m` (`Mstar_eq_of`) needs `f(m) ≤ 0 < f(m − 1)`, `f(M) = Λ² ln(M+1)/(κ₀²M) − ε/2`; the failure at `m − 1` rules
  out every smaller `M` because `ln(M+1)/M` decreases on `M ≥ 1` (`tailF_antitone`, via `half_lt_tailF_of_le`).
* The tightest certificate is row 5's failure at `M* − 1 = 33325`: `e^{1333/128} ≤ 33324.98… < 33326`, i.e.
  `ln 33326 > 33325/3200` (margin `3·10⁻⁵` in the logarithm).

PART 2 (W-28), one lemma per row of §7's table (l. 460–478).
* `N = 0`: `edge_N0` (`F ≤ ε/4` with no tail term and no condition on `n`) and `edge_N0_instance`.
* `N = 1`: `edge_N1`; in general `edge_singletons_DA_zero` (`N ≤ L̄`) and `stageA_term_eq_zero_of_singletons`.
* `λ = 1`: `edge_lambda_one`.   `N ≪ M`: `edge_Lbar_eq_one_iff`, `edge_N_ll_M`.   `N = M`: `edge_N_eq_M`.
* `J ∈ {0, M}`: `edge_J_extreme`, with `succCount_quota_zero`, `succCount_quota_full`.
* `J ∉ [0, M]`: `edge_J_infeasible`.   `M ≤ 8K₄`: `edge_M_small`.
* small fixed `ε`: `edge_small_eps_LA` (`L_A ≤ ⌈2Λ²/ε⌉`), and the two `≈` clauses as limits of ratios as `ε → 0⁺`
  with `Λ, κ₀` fixed: `edge_small_eps_K4` (`K₄ / ((2Λ²/κ₀²) ln(8/ε)) → 1`) and `edge_small_eps_n0ff`
  (`n₀^ff / ((4Λ²/(εκ₀²)) ln n₀^ff) → 1`).
* `n < n₀^ff`: `edge_small_n`.   `H` side: `edge_H_side` and `edge_H_side_three_values`.

HYPOTHESES.  Weights, quotas, sizes and the constants only.  No hypothesis is a KL, TC or success-probability bound.
-/
import A36W.FUAssembly
import A36W.HUpper
import A36W.HLower

set_option autoImplicit false

namespace A36W.FU.Table

open AGF A36RW A36RW.Relabel Finset

variable {n : ℕ}

/-! ## Part 1 (W-26): App L §6.9's table (l. 425–437) -/

/-! ### §1.1 Taylor certificates for `exp` -/

/-- Lower certificate for `exp` (used for every `≥` bound of the table): for `r ≥ 0`,
`e₋^m · Σ_{i<N} r^i/i! ≤ exp(m + r)`, with Mathlib's `e > 2.7182818283` (`Real.exp_one_gt_d9`) and
`Real.sum_le_exp_of_nonneg`. -/
theorem exp_nat_add_ge (m : ℕ) {r : ℝ} (hr : 0 ≤ r) (N : ℕ) :
    (2.7182818283 : ℝ) ^ m * ∑ i ∈ range N, r ^ i / (i.factorial : ℝ) ≤ Real.exp (m + r) := by
  rw [Real.exp_add, ← Real.exp_one_pow]
  exact mul_le_mul (pow_le_pow_left₀ (by norm_num) Real.exp_one_gt_d9.le m)
    (Real.sum_le_exp_of_nonneg hr N) (Finset.sum_nonneg (fun i _ => by positivity)) (by positivity)

/-- Upper certificate for `exp`: for `0 ≤ r ≤ 1`, `exp(m + r) ≤ e₊^m · (Σ_{i<N} r^i/i! + r^N (N+1)/(N!·N))`, with
Mathlib's `e < 2.7182818286` (`Real.exp_one_lt_d9`) and the Taylor remainder bound `Real.exp_bound'`. -/
theorem exp_nat_add_le (m : ℕ) {r : ℝ} (hr0 : 0 ≤ r) (hr1 : r ≤ 1) {N : ℕ} (hN : 0 < N) :
    Real.exp (m + r) ≤ (2.7182818286 : ℝ) ^ m *
      ((∑ i ∈ range N, r ^ i / (i.factorial : ℝ)) + r ^ N * (N + 1) / (N.factorial * N)) := by
  rw [Real.exp_add, ← Real.exp_one_pow]
  exact mul_le_mul (pow_le_pow_left₀ (Real.exp_pos 1).le Real.exp_one_lt_d9.le m)
    (Real.exp_bound' hr0 hr1 hN) (Real.exp_pos r).le (by positivity)

/-- `exp_nat_add_ge` in the form used by the rows: the exponent `a` is split as `m + r` by an equation. -/
theorem le_exp_of_cert {a y : ℝ} (m : ℕ) {r : ℝ} (hr : 0 ≤ r) (ha : a = m + r) (N : ℕ)
    (hy : y ≤ (2.7182818283 : ℝ) ^ m * ∑ i ∈ range N, r ^ i / (i.factorial : ℝ)) : y ≤ Real.exp a := by
  rw [ha]
  exact hy.trans (exp_nat_add_ge m hr N)

/-- `exp_nat_add_le` in the form used by the rows: the exponent `a` is split as `m + r` by an equation. -/
theorem exp_lt_of_cert {a y : ℝ} (m : ℕ) {r : ℝ} (hr0 : 0 ≤ r) (hr1 : r ≤ 1) (ha : a = m + r) {N : ℕ}
    (hN : 0 < N) (hy : (2.7182818286 : ℝ) ^ m *
      ((∑ i ∈ range N, r ^ i / (i.factorial : ℝ)) + r ^ N * (N + 1) / (N.factorial * N)) < y) :
    Real.exp a < y := by
  rw [ha]
  exact (exp_nat_add_le m hr0 hr1 hN).trans_lt hy

/-! ### §1.2 `δ₄`, `K₄` and `M*` from certificates -/

/-- `δ₄ = 1 − e^{−ε/4} = 1 − 1/e^{ε/4}`. -/
theorem delta4_eq_one_sub_inv (ε : ℝ) : delta4 ε = 1 - 1 / Real.exp (ε / 4) := by
  unfold delta4
  rw [show -ε / 4 = -(ε / 4) by ring, Real.exp_neg, one_div]

/-- A lower bound `L ≤ e^{ε/4}` gives `δ₄ ≥ 1 − 1/L`. -/
theorem delta4_ge_of {ε L : ℝ} (hL : 0 < L) (hLe : L ≤ Real.exp (ε / 4)) : 1 - 1 / L ≤ delta4 ε := by
  rw [delta4_eq_one_sub_inv]
  have := one_div_le_one_div_of_le hL hLe
  linarith

/-- An upper bound `e^{ε/4} ≤ U` gives `δ₄ ≤ 1 − 1/U`. -/
theorem delta4_le_of {ε U : ℝ} (hUe : Real.exp (ε / 4) ≤ U) : delta4 ε ≤ 1 - 1 / U := by
  rw [delta4_eq_one_sub_inv]
  have := one_div_le_one_div_of_le (Real.exp_pos (ε / 4)) hUe
  linarith

/-- `δ₄ ≥ 0` for `ε ≥ 0`. -/
theorem delta4_nonneg {ε : ℝ} (hε : 0 ≤ ε) : 0 ≤ delta4 ε := by
  unfold delta4
  have : Real.exp (-ε / 4) ≤ 1 := by
    rw [← Real.exp_zero]
    exact Real.exp_le_exp.2 (by linarith)
  linarith

/-- Certificate for `2 ≤ δ₄ · e^a`, i.e. `ln(2/δ₄) ≤ a` (the side `x ≤ K₄` of the ceiling), from Taylor
lower bounds for `e^{ε/4}` and for `e^a`. -/
theorem two_le_delta4_mul_exp {ε a : ℝ} (hε : 0 ≤ ε) (N m : ℕ) {r : ℝ} (hr : 0 ≤ r) (ha : a = m + r)
    (hpos : 0 < ∑ i ∈ range N, (ε / 4) ^ i / (i.factorial : ℝ))
    (h : 2 ≤ (1 - 1 / ∑ i ∈ range N, (ε / 4) ^ i / (i.factorial : ℝ)) *
      ((2.7182818283 : ℝ) ^ m * ∑ i ∈ range N, r ^ i / (i.factorial : ℝ))) :
    2 ≤ delta4 ε * Real.exp a := by
  have hδ := delta4_ge_of hpos (Real.sum_le_exp_of_nonneg (by linarith) N)
  have hE := le_exp_of_cert (a := a) m hr ha N le_rfl
  have hE0 : 0 ≤ (2.7182818283 : ℝ) ^ m * ∑ i ∈ range N, r ^ i / (i.factorial : ℝ) :=
    mul_nonneg (by positivity) (Finset.sum_nonneg (fun i _ => by positivity))
  have h1 : 0 ≤ 1 - 1 / ∑ i ∈ range N, (ε / 4) ^ i / (i.factorial : ℝ) := by
    rcases le_or_gt 0 (1 - 1 / ∑ i ∈ range N, (ε / 4) ^ i / (i.factorial : ℝ)) with hnn | hneg
    · exact hnn
    · nlinarith
  exact h.trans (mul_le_mul hδ hE hE0 (h1.trans hδ))

/-- Certificate for `δ₄ · e^a < 2`, i.e. `a < ln(2/δ₄)` (the side `K₄ − 1 < x` of the ceiling), from
Taylor upper bounds for `e^{ε/4}` and for `e^a`. -/
theorem delta4_mul_exp_lt_two {ε a : ℝ} (hε : 0 ≤ ε) (hε4 : ε / 4 ≤ 1) {N : ℕ} (hN : 0 < N) (m : ℕ)
    {r : ℝ} (hr0 : 0 ≤ r) (hr1 : r ≤ 1) (ha : a = m + r)
    (h : (1 - 1 / ((∑ i ∈ range N, (ε / 4) ^ i / (i.factorial : ℝ)) +
        (ε / 4) ^ N * (N + 1) / (N.factorial * N))) *
      ((2.7182818286 : ℝ) ^ m * ((∑ i ∈ range N, r ^ i / (i.factorial : ℝ)) +
        r ^ N * (N + 1) / (N.factorial * N))) < 2) :
    delta4 ε * Real.exp a < 2 := by
  have hδ := delta4_le_of (Real.exp_bound' (by linarith) hε4 hN)
  have hδ0 := delta4_nonneg hε
  have hE := exp_nat_add_le m hr0 hr1 hN
  rw [← ha] at hE
  exact lt_of_le_of_lt (mul_le_mul hδ hE (Real.exp_pos a).le (hδ0.trans hδ)) h

/-- **`K₄` from a two-sided certificate** (App L, Result l. 75: `K₄ = max{1, ⌈ln(2/δ₄)/(2η²)⌉}`).  If
`δ₄ e^{(K−1)·2η²} < 2 ≤ δ₄ e^{K·2η²}`, then `x = ln(2/δ₄)/(2η²) ∈ (K − 1, K]`, so `K₄ = K` (`K ≥ 1`). -/
theorem K4_eq_of {ε Λ κ₀ : ℝ} {K : ℕ} (hK : 1 ≤ K) (hδ : 0 < delta4 ε) (hη : 0 < 2 * eta Λ κ₀ ^ 2)
    (hup : 2 ≤ delta4 ε * Real.exp ((K : ℝ) * (2 * eta Λ κ₀ ^ 2)))
    (hlo : delta4 ε * Real.exp (((K : ℝ) - 1) * (2 * eta Λ κ₀ ^ 2)) < 2) :
    K4 ε Λ κ₀ = K := by
  have h2δ : 0 < 2 / delta4 ε := div_pos two_pos hδ
  have hceil : ⌈Real.log (2 / delta4 ε) / (2 * eta Λ κ₀ ^ 2)⌉₊ = K := by
    rw [Nat.ceil_eq_iff (by omega), Nat.cast_sub hK, Nat.cast_one]
    constructor
    · rw [lt_div_iff₀ hη, Real.lt_log_iff_exp_lt h2δ, lt_div_iff₀ hδ]
      linarith [mul_comm (delta4 ε) (Real.exp (((K : ℝ) - 1) * (2 * eta Λ κ₀ ^ 2)))]
    · rw [div_le_iff₀ hη, Real.log_le_iff_le_exp h2δ, div_le_iff₀ hδ]
      linarith [mul_comm (delta4 ε) (Real.exp ((K : ℝ) * (2 * eta Λ κ₀ ^ 2)))]
  unfold K4
  rw [hceil]
  exact max_eq_right hK

/-- `f(M) ≤ 0`, i.e. `Λ² ln(M+1)/(κ₀² M) ≤ ε/2`, from `M + 1 ≤ e^{εκ₀²M/(2Λ²)}`. -/
theorem tailF_le_half_of {ε Λ κ₀ : ℝ} (hΛ : 0 < Λ) (hκ : 0 < κ₀) {M : ℕ} (hM : 1 ≤ M)
    (h : (M : ℝ) + 1 ≤ Real.exp (ε * κ₀ ^ 2 * M / (2 * Λ ^ 2))) : tailF Λ κ₀ M ≤ ε / 2 := by
  have hMr : (0 : ℝ) < M := by exact_mod_cast hM
  have hlog : Real.log ((M : ℝ) + 1) ≤ ε * κ₀ ^ 2 * M / (2 * Λ ^ 2) :=
    (Real.log_le_iff_le_exp (by positivity)).2 h
  have h2 : Real.log ((M : ℝ) + 1) * (2 * Λ ^ 2) ≤ ε * κ₀ ^ 2 * M := (le_div_iff₀ (by positivity)).1 hlog
  unfold tailF
  rw [div_le_iff₀ (by positivity)]
  linarith

/-- `f(M) > 0`, i.e. `Λ² ln(M+1)/(κ₀² M) > ε/2`, from `e^{εκ₀²M/(2Λ²)} < M + 1`. -/
theorem half_lt_tailF_of {ε Λ κ₀ : ℝ} (hΛ : 0 < Λ) (hκ : 0 < κ₀) {M : ℕ} (hM : 1 ≤ M)
    (h : Real.exp (ε * κ₀ ^ 2 * M / (2 * Λ ^ 2)) < (M : ℝ) + 1) : ε / 2 < tailF Λ κ₀ M := by
  have hMr : (0 : ℝ) < M := by exact_mod_cast hM
  have hlog : ε * κ₀ ^ 2 * M / (2 * Λ ^ 2) < Real.log ((M : ℝ) + 1) :=
    (Real.lt_log_iff_exp_lt (by positivity)).2 h
  have h2 : ε * κ₀ ^ 2 * M < Real.log ((M : ℝ) + 1) * (2 * Λ ^ 2) := (div_lt_iff₀ (by positivity)).1 hlog
  unfold tailF
  rw [lt_div_iff₀ (by positivity)]
  linarith

/-- **Failing at `M'` rules out every smaller `M ≥ 1`**: `ln(M+1)/M` is decreasing on `M ≥ 1`
(`tailF_antitone`, App L §6.8 l. 416). -/
theorem half_lt_tailF_of_le {ε Λ κ₀ : ℝ} {M M' : ℕ} (hM : 1 ≤ M) (hMM' : M ≤ M')
    (h : ε / 2 < tailF Λ κ₀ M') : ε / 2 < tailF Λ κ₀ M :=
  lt_of_lt_of_le h (tailF_antitone Λ κ₀ hM hMM')

/-- **`M*` from the predicate at `m` and its failure at `m − 1`** (App L, Result l. 89–90: `M*` is the least
`M ≥ 1` with `Λ² ln(M+1)/(κ₀²M) ≤ ε/2`).  By `half_lt_tailF_of_le`, failure at `m − 1` is failure at every
`1 ≤ M ≤ m − 1`; `Mstar_spec` (the `Nat.find` definition) does the rest.  Proved once, used for all five rows. -/
theorem Mstar_eq_of {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hκ0 : 0 < κ₀) {m : ℕ} (hm : 2 ≤ m)
    (h1 : tailF Λ κ₀ m ≤ ε / 2) (h2 : ε / 2 < tailF Λ κ₀ (m - 1)) : Mstar ε Λ κ₀ = m := by
  obtain ⟨hs1, hs2, hs3⟩ := Mstar_spec (Λ := Λ) hε hκ0
  refine le_antisymm (hs3 m (by omega) h1) ?_
  by_contra hlt
  have h3 := half_lt_tailF_of_le hs1 (show Mstar ε Λ κ₀ ≤ m - 1 by omega) h2
  linarith

/-- `C_FU := ⌈2Λ²/ε⌉ + 8K₄ + 2` (App L, Result l. 93; the constant of `FU_theorem`'s last conjunct, see
`CFU_eq` and `FU_length_le_CFU`). -/
noncomputable def CFU (ε Λ κ₀ : ℝ) : ℕ := ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + 2

/-- `⌈x⌉₊ = c` when `x` is the natural number `c`. -/
theorem ceil_eq_natCast_of_eq {x : ℝ} {c : ℕ} (h : x = c) : ⌈x⌉₊ = c := by
  rw [h, Nat.ceil_natCast]

/-! ### §1.3 The five rows of the table (l. 431–435) -/

/-- Row 1 of §6.9's table, `(ε, Λ, κ₀) = (1, 1, 1 / 2)`: `K₄ = 18`. -/
theorem K4_row1 : K4 1 1 (1 / 2) = 18 := by
  refine K4_eq_of (by norm_num) (delta4_pos one_pos) (by unfold eta; norm_num) ?_ ?_
  · exact two_le_delta4_mul_exp (by norm_num) 9 2 (r := 1 / 4) (by norm_num) (by unfold eta; norm_num)
      (by norm_num [Finset.sum_range_succ]) (by norm_num [Finset.sum_range_succ])
  · exact delta4_mul_exp_lt_two (by norm_num) (by norm_num) (N := 9) (by norm_num) 2 (r := 1 / 8)
      (by norm_num) (by norm_num) (by unfold eta; norm_num) (by norm_num [Finset.sum_range_succ])

/-- Row 1: `M* = 27`. -/
theorem Mstar_row1 : Mstar 1 1 (1 / 2) = 27 := by
  refine Mstar_eq_of one_pos (by norm_num) (by norm_num) ?_ ?_
  · exact tailF_le_half_of (by norm_num) (by norm_num) (by norm_num)
      (le_exp_of_cert 3 (r := 3 / 8) (by norm_num) (by norm_num) 9 (by norm_num [Finset.sum_range_succ]))
  · exact half_lt_tailF_of (by norm_num) (by norm_num) (by norm_num)
      (exp_lt_of_cert 3 (r := 1 / 4) (by norm_num) (by norm_num) (by norm_num) (N := 9) (by norm_num)
        (by norm_num [Finset.sum_range_succ]))

/-- Row 1: `n₀^ff = 2M* − 1 = 53`. -/
theorem n0ff_row1 : n0ff 1 1 (1 / 2) = 53 := by
  unfold n0ff
  rw [Mstar_row1]

/-- Row 1: `C_FU = ⌈2Λ²/ε⌉ + 8K₄ + 2 = 2 + 8·18 + 2 = 148`. -/
theorem CFU_row1 : CFU 1 1 (1 / 2) = 148 := by
  have hc : ⌈2 * (1 : ℝ) ^ 2 / 1⌉₊ = 2 := ceil_eq_natCast_of_eq (by norm_num)
  unfold CFU
  rw [K4_row1, hc]

/-- Row 2 of §6.9's table, `(ε, Λ, κ₀) = (1, 2, 1 / 2)`: `K₄ = 71`. -/
theorem K4_row2 : K4 1 2 (1 / 2) = 71 := by
  refine K4_eq_of (by norm_num) (delta4_pos one_pos) (by unfold eta; norm_num) ?_ ?_
  · exact two_le_delta4_mul_exp (by norm_num) 9 2 (r := 7 / 32) (by norm_num) (by unfold eta; norm_num)
      (by norm_num [Finset.sum_range_succ]) (by norm_num [Finset.sum_range_succ])
  · exact delta4_mul_exp_lt_two (by norm_num) (by norm_num) (N := 9) (by norm_num) 2 (r := 3 / 16)
      (by norm_num) (by norm_num) (by unfold eta; norm_num) (by norm_num [Finset.sum_range_succ])

/-- Row 2: `M* = 164`. -/
theorem Mstar_row2 : Mstar 1 2 (1 / 2) = 164 := by
  refine Mstar_eq_of one_pos (by norm_num) (by norm_num) ?_ ?_
  · exact tailF_le_half_of (by norm_num) (by norm_num) (by norm_num)
      (le_exp_of_cert 5 (r := 1 / 8) (by norm_num) (by norm_num) 9 (by norm_num [Finset.sum_range_succ]))
  · exact half_lt_tailF_of (by norm_num) (by norm_num) (by norm_num)
      (exp_lt_of_cert 5 (r := 3 / 32) (by norm_num) (by norm_num) (by norm_num) (N := 9) (by norm_num)
        (by norm_num [Finset.sum_range_succ]))

/-- Row 2: `n₀^ff = 2M* − 1 = 327`. -/
theorem n0ff_row2 : n0ff 1 2 (1 / 2) = 327 := by
  unfold n0ff
  rw [Mstar_row2]

/-- Row 2: `C_FU = ⌈2Λ²/ε⌉ + 8K₄ + 2 = 8 + 8·71 + 2 = 578`. -/
theorem CFU_row2 : CFU 1 2 (1 / 2) = 578 := by
  have hc : ⌈2 * (2 : ℝ) ^ 2 / 1⌉₊ = 8 := ceil_eq_natCast_of_eq (by norm_num)
  unfold CFU
  rw [K4_row2, hc]

/-- Row 3 of §6.9's table, `(ε, Λ, κ₀) = (1, 2, 1 / 4)`: `K₄ = 282`. -/
theorem K4_row3 : K4 1 2 (1 / 4) = 282 := by
  refine K4_eq_of (by norm_num) (delta4_pos one_pos) (by unfold eta; norm_num) ?_ ?_
  · exact two_le_delta4_mul_exp (by norm_num) 9 2 (r := 13 / 64) (by norm_num) (by unfold eta; norm_num)
      (by norm_num [Finset.sum_range_succ]) (by norm_num [Finset.sum_range_succ])
  · exact delta4_mul_exp_lt_two (by norm_num) (by norm_num) (N := 9) (by norm_num) 2 (r := 25 / 128)
      (by norm_num) (by norm_num) (by unfold eta; norm_num) (by norm_num [Finset.sum_range_succ])

/-- Row 3: `M* = 866`. -/
theorem Mstar_row3 : Mstar 1 2 (1 / 4) = 866 := by
  refine Mstar_eq_of one_pos (by norm_num) (by norm_num) ?_ ?_
  · exact tailF_le_half_of (by norm_num) (by norm_num) (by norm_num)
      (le_exp_of_cert 6 (r := 49 / 64) (by norm_num) (by norm_num) 9 (by norm_num [Finset.sum_range_succ]))
  · exact half_lt_tailF_of (by norm_num) (by norm_num) (by norm_num)
      (exp_lt_of_cert 6 (r := 97 / 128) (by norm_num) (by norm_num) (by norm_num) (N := 9) (by norm_num)
        (by norm_num [Finset.sum_range_succ]))

/-- Row 3: `n₀^ff = 2M* − 1 = 1731`. -/
theorem n0ff_row3 : n0ff 1 2 (1 / 4) = 1731 := by
  unfold n0ff
  rw [Mstar_row3]

/-- Row 3: `C_FU = ⌈2Λ²/ε⌉ + 8K₄ + 2 = 8 + 8·282 + 2 = 2266`. -/
theorem CFU_row3 : CFU 1 2 (1 / 4) = 2266 := by
  have hc : ⌈2 * (2 : ℝ) ^ 2 / 1⌉₊ = 8 := ceil_eq_natCast_of_eq (by norm_num)
  unfold CFU
  rw [K4_row3, hc]

/-- Row 4 of §6.9's table, `(ε, Λ, κ₀) = (1 / 2, 3 / 2, 2 / 5)`: `K₄ = 80`. -/
theorem K4_row4 : K4 (1 / 2) (3 / 2) (2 / 5) = 80 := by
  refine K4_eq_of (by norm_num) (delta4_pos (by norm_num)) (by unfold eta; norm_num) ?_ ?_
  · exact two_le_delta4_mul_exp (by norm_num) 9 2 (r := 38 / 45) (by norm_num) (by unfold eta; norm_num)
      (by norm_num [Finset.sum_range_succ]) (by norm_num [Finset.sum_range_succ])
  · exact delta4_mul_exp_lt_two (by norm_num) (by norm_num) (N := 9) (by norm_num) 2 (r := 182 / 225)
      (by norm_num) (by norm_num) (by unfold eta; norm_num) (by norm_num [Finset.sum_range_succ])

/-- Row 4: `M* = 326`. -/
theorem Mstar_row4 : Mstar (1 / 2) (3 / 2) (2 / 5) = 326 := by
  refine Mstar_eq_of (by norm_num) (by norm_num) (by norm_num) ?_ ?_
  · exact tailF_le_half_of (by norm_num) (by norm_num) (by norm_num)
      (le_exp_of_cert 5 (r := 179 / 225) (by norm_num) (by norm_num) 9 (by norm_num [Finset.sum_range_succ]))
  · exact half_lt_tailF_of (by norm_num) (by norm_num) (by norm_num)
      (exp_lt_of_cert 5 (r := 7 / 9) (by norm_num) (by norm_num) (by norm_num) (N := 9) (by norm_num)
        (by norm_num [Finset.sum_range_succ]))

/-- Row 4: `n₀^ff = 2M* − 1 = 651`. -/
theorem n0ff_row4 : n0ff (1 / 2) (3 / 2) (2 / 5) = 651 := by
  unfold n0ff
  rw [Mstar_row4]

/-- Row 4: `C_FU = ⌈2Λ²/ε⌉ + 8K₄ + 2 = 9 + 8·80 + 2 = 651`. -/
theorem CFU_row4 : CFU (1 / 2) (3 / 2) (2 / 5) = 651 := by
  have hc : ⌈2 * (3 / 2 : ℝ) ^ 2 / (1 / 2)⌉₊ = 9 := ceil_eq_natCast_of_eq (by norm_num)
  unfold CFU
  rw [K4_row4, hc]

/-- Row 5 of §6.9's table, `(ε, Λ, κ₀) = (1 / 100, 2, 1 / 2)`: `K₄ = 214`. -/
theorem K4_row5 : K4 (1 / 100) 2 (1 / 2) = 214 := by
  refine K4_eq_of (by norm_num) (delta4_pos (by norm_num)) (by unfold eta; norm_num) ?_ ?_
  · exact two_le_delta4_mul_exp (by norm_num) 9 6 (r := 11 / 16) (by norm_num) (by unfold eta; norm_num)
      (by norm_num [Finset.sum_range_succ]) (by norm_num [Finset.sum_range_succ])
  · exact delta4_mul_exp_lt_two (by norm_num) (by norm_num) (N := 9) (by norm_num) 6 (r := 21 / 32)
      (by norm_num) (by norm_num) (by unfold eta; norm_num) (by norm_num [Finset.sum_range_succ])

/-- Row 5: `M* = 33326`. -/
theorem Mstar_row5 : Mstar (1 / 100) 2 (1 / 2) = 33326 := by
  refine Mstar_eq_of (by norm_num) (by norm_num) (by norm_num) ?_ ?_
  · exact tailF_le_half_of (by norm_num) (by norm_num) (by norm_num)
      (le_exp_of_cert 10 (r := 663 / 1600) (by norm_num) (by norm_num) 9 (by norm_num [Finset.sum_range_succ]))
  · exact half_lt_tailF_of (by norm_num) (by norm_num) (by norm_num)
      (exp_lt_of_cert 10 (r := 53 / 128) (by norm_num) (by norm_num) (by norm_num) (N := 9) (by norm_num)
        (by norm_num [Finset.sum_range_succ]))

/-- Row 5: `n₀^ff = 2M* − 1 = 66651`. -/
theorem n0ff_row5 : n0ff (1 / 100) 2 (1 / 2) = 66651 := by
  unfold n0ff
  rw [Mstar_row5]

/-- Row 5: `C_FU = ⌈2Λ²/ε⌉ + 8K₄ + 2 = 800 + 8·214 + 2 = 2514`. -/
theorem CFU_row5 : CFU (1 / 100) 2 (1 / 2) = 2514 := by
  have hc : ⌈2 * (2 : ℝ) ^ 2 / (1 / 100)⌉₊ = 800 := ceil_eq_natCast_of_eq (by norm_num)
  unfold CFU
  rw [K4_row5, hc]

/-! ### §1.4 Headline: the table -/

/-- `C_FU` is the constant of `FU_theorem`'s last conjunct, by definition. -/
theorem CFU_eq (ε Λ κ₀ : ℝ) : CFU ε Λ κ₀ = ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + 2 := rfl

/-- **Headline `table_6_9`: App L §6.9's table** (l. 427–437), as 15 exact equalities of the formal constants.  For
each row `(ε, Λ, κ₀)`: `K₄ = max{1, ⌈ln(2/δ₄)/(2η²)⌉}`, `n₀^ff = 2M* − 1` and `C_FU = ⌈2Λ²/ε⌉ + 8K₄ + 2`.
`(1, 1, 1/2)`: `18, 53, 148`.  `(1, 2, 1/2)`: `71, 327, 578`.  `(1, 2, 1/4)`: `282, 1731, 2266`.
`(1/2, 3/2, 2/5)`: `80, 651, 651`.  `(1/100, 2, 1/2)`: `214, 66651, 2514`. -/
theorem table_6_9 :
    (K4 1 1 (1 / 2) = 18 ∧ n0ff 1 1 (1 / 2) = 53 ∧ CFU 1 1 (1 / 2) = 148) ∧
      (K4 1 2 (1 / 2) = 71 ∧ n0ff 1 2 (1 / 2) = 327 ∧ CFU 1 2 (1 / 2) = 578) ∧
      (K4 1 2 (1 / 4) = 282 ∧ n0ff 1 2 (1 / 4) = 1731 ∧ CFU 1 2 (1 / 4) = 2266) ∧
      (K4 (1 / 2) (3 / 2) (2 / 5) = 80 ∧ n0ff (1 / 2) (3 / 2) (2 / 5) = 651 ∧
        CFU (1 / 2) (3 / 2) (2 / 5) = 651) ∧
      (K4 (1 / 100) 2 (1 / 2) = 214 ∧ n0ff (1 / 100) 2 (1 / 2) = 66651 ∧
        CFU (1 / 100) 2 (1 / 2) = 2514) :=
  ⟨⟨K4_row1, n0ff_row1, CFU_row1⟩, ⟨K4_row2, n0ff_row2, CFU_row2⟩, ⟨K4_row3, n0ff_row3, CFU_row3⟩,
    ⟨K4_row4, n0ff_row4, CFU_row4⟩, ⟨K4_row5, n0ff_row5, CFU_row5⟩⟩

/-- The five values of `M*` behind the `n₀^ff` column: `27, 164, 866, 326, 33326`. -/
theorem table_6_9_Mstar :
    Mstar 1 1 (1 / 2) = 27 ∧ Mstar 1 2 (1 / 2) = 164 ∧ Mstar 1 2 (1 / 4) = 866 ∧
      Mstar (1 / 2) (3 / 2) (2 / 5) = 326 ∧ Mstar (1 / 100) 2 (1 / 2) = 33326 :=
  ⟨Mstar_row1, Mstar_row2, Mstar_row3, Mstar_row4, Mstar_row5⟩

/-- The table's `C_FU` is the constant of the printed bound `L_A + ℓ_lad ≤ log₂ ln n + C_FU` (`FU_theorem`'s last
conjunct, restated with `CFU`). -/
theorem FU_length_le_CFU {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n) (hNM : A.card ≤ (Aᶜ).card)
    (hn : n0ff ε Λ κ₀ ≤ n ∨ (Aᶜ).card ≤ 8 * K4 ε Λ κ₀) :
    (lenFF ε Λ κ₀ A : ℝ) ≤ Real.logb 2 (Real.log n) + (CFU ε Λ κ₀ : ℝ) :=
  (FU_theorem w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε hn2 hNM hn).2.2.2

/-! ## Part 2 (W-28): App L §7's edge-case table (l. 456–480) -/

/-! ### Row `N = 0` -/

/-- Stage A of an empty group has no rounds: `U_A = []` when `A = ∅`. -/
theorem UAff_empty (ε Λ : ℝ) : UAff ε Λ (∅ : Finset (Fin n)) = [] := by
  have h : (UAff ε Λ (∅ : Finset (Fin n))).length = 0 := by
    unfold UAff
    rw [scheduleOfProfile_length, Finset.card_empty]
    unfold stageAProfile
    rw [if_pos rfl]
    rfl
  exact List.eq_nil_of_length_eq_zero h

/-- **§7, row `N = 0` (one group)** (l. 462–463): "Stage A has zero rounds.  `J = k` is deterministic and typical,
since `κ₀ ≥ 2η`, so `F ≤ ε/4` with no tail term."  For constant weights (`A = ∅`, `B` = all of `Fin n`, `M = n`):
`U_A = []`; on the support `J(x) = k − |x_∅| = k`; `2η ≤ κ₀`; `k/n ∈ [η, 1 − η]`; and
`KL(p ‖ Q_{μ_ff}) ≤ ε/4` with no condition on `n` (no `n ≥ n₀^ff`, no tail term).  Proof: the decomposition
`KLx_eq_stageA_add_ladder`; the Stage A term is `≤ 0` (`stageA_bound_le_zero_of_card_le_one`, no blocks); the
ladder term is `≤ ε/4` by FB1 (`ladder_success_delta`) at the typical quota `k`, or `= 0` if `n ≤ 8K₄`.
(`FU_instance_empty` gives only `≤ ε`.) -/
theorem edge_N0 {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {wB : ℝ}
    (hwB : ∀ i, w i = wB) {Λ : ℝ} (hΛ1 : 1 ≤ Λ) {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k)
    (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n) {ε : ℝ} (hε : 0 < ε) (hn : 1 ≤ n) :
    UAff ε Λ (∅ : Finset (Fin n)) = [] ∧
      ((∅ : Finset (Fin n))ᶜ).card = n ∧
      (∀ x, 0 < (weightedTarget n k w hw hk).p x →
        (k : ℤ) - (((∅ : Finset (Fin n)).filter (fun i => x i = true)).card : ℤ) = (k : ℤ)) ∧
      2 * eta Λ κ₀ ≤ κ₀ ∧ eta Λ κ₀ ≤ (k : ℝ) / n ∧ (k : ℝ) / n ≤ 1 - eta Λ κ₀ ∧
      KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muFFof ε Λ κ₀ ∅)) ≤
        ((ε / 4 : ℝ) : WithTop ℝ) := by
  classical
  set t := weightedTarget n k w hw hk with ht
  have hUA0 : UAff ε Λ (∅ : Finset (Fin n)) = [] := UAff_empty ε Λ
  have hJ : ∀ x : Fin n → Bool,
      (k : ℤ) - (((∅ : Finset (Fin n)).filter (fun i => x i = true)).card : ℤ) = (k : ℤ) := by
    intro x
    simp
  have hM : ((∅ : Finset (Fin n))ᶜ).card = n := by
    rw [Finset.compl_empty, Finset.card_univ, Fintype.card_fin]
  have hΛ0 : 0 < Λ := by linarith
  have hη2 : 2 * eta Λ κ₀ ≤ κ₀ := by
    unfold eta
    have e : 2 * (κ₀ / (2 * Λ)) = κ₀ / Λ := by field_simp
    rw [e]
    exact div_le_self hκ0.le hΛ1
  have hη0 : 0 < κ₀ / (2 * Λ) := div_pos hκ0 (by linarith)
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  have hlo : κ₀ / (2 * Λ) ≤ (k : ℝ) / n := by
    rw [le_div_iff₀ hnr]
    have : κ₀ / (2 * Λ) ≤ κ₀ := by unfold eta at hη2; linarith [hη0]
    nlinarith
  have hhi : (k : ℝ) / n ≤ 1 - κ₀ / (2 * Λ) := by
    rw [div_le_iff₀ hnr]
    have : κ₀ / (2 * Λ) ≤ κ₀ := by unfold eta at hη2; linarith [hη0]
    nlinarith
  refine ⟨hUA0, hM, fun x _ => hJ x, hη2, hlo, hhi, ?_⟩
  have hwBc : ∀ i ∈ (∅ : Finset (Fin n))ᶜ, ∀ j ∈ (∅ : Finset (Fin n))ᶜ, w i = w j :=
    fun i _ j _ => by rw [hwB i, hwB j]
  have hUA := UAff_isSchedule ε Λ (∅ : Finset (Fin n))
  have hlad := ladFF_isSchedule ε Λ κ₀ (∅ : Finset (Fin n))
  have hU := schedFF_isSchedule ε Λ κ₀ (∅ : Finset (Fin n))
  have hK1 := one_le_K4 ε Λ κ₀
  have hs : ∀ x, 0 < t.p x →
      0 < succCount ((∅ : Finset (Fin n))ᶜ).card
        ((k : ℤ) - (((∅ : Finset (Fin n)).filter (fun i => x i = true)).card : ℤ))
        (LadderGeneral.ladderProfile ((∅ : Finset (Fin n))ᶜ).card (K4 ε Λ κ₀)) := by
    intro x hx
    rw [quota_eq_card_inter_compl w hw hk ∅ hx]
    exact (OneBlockAtom.neg_log_succCount_le _ _ (LadderGeneral.ladderProfile_pos hK1)
      (LadderGeneral.ladderProfile_sum hK1) _ (by positivity)
      (by exact_mod_cast Finset.card_le_card Finset.inter_subset_right)).1
  rw [KLx_eq_stageA_add_ladder w hw hk hwBc hUA (Q := mixLawE (weightedOracle n k w) (muFFof ε Λ κ₀ ∅))
    (muFF_invariant hw hk ∅ hwBc _ hU) (QA := pathW (weightedOracle n k w) (UAff ε Λ ∅) [])
    (s := fun x => succCount ((∅ : Finset (Fin n))ᶜ).card
      ((k : ℤ) - (((∅ : Finset (Fin n)).filter (fun i => x i = true)).card : ℤ))
      (LadderGeneral.ladderProfile ((∅ : Finset (Fin n))ᶜ).card (K4 ε Λ κ₀)))
    (fun x hx => (orbit_mass_muFF hw hk ∅ hwBc hUA hlad hU hx).trans (by rw [ladFF_map_card]))
    (fun x hx => pathW_pos_of_supp hw hk hUA hx) hs]
  refine WithTop.coe_le_coe.2 ?_
  have hΛw : ∀ a c, w a ≤ Λ * w c := fun a c => by
    have ha := hw a
    rw [hwB a] at ha ⊢
    rw [hwB c]
    nlinarith
  have hstage := stageA_bound_le_zero_of_card_le_one hw hk (∅ : Finset (Fin n))
    (fun i hi => by simp at hi) hΛw (UAff ε Λ ∅)
    (blocksIn_nil_of_isSchedule hUA).1 (blocksIn_nil_of_isSchedule hUA).2 (by rw [hM]; exact hn)
    (by rw [hUA0]; intro Bl hBl; simp at hBl)
  have hδ := delta4_pos hε
  have h1δ : 0 < 1 - delta4 ε := by rw [one_sub_delta4]; exact Real.exp_pos _
  have hterm : ∀ x ∈ supp t, t.p x * (-Real.log (succCount ((∅ : Finset (Fin n))ᶜ).card
      ((k : ℤ) - (((∅ : Finset (Fin n)).filter (fun i => x i = true)).card : ℤ))
      (LadderGeneral.ladderProfile ((∅ : Finset (Fin n))ᶜ).card (K4 ε Λ κ₀)))) ≤ t.p x * (ε / 4) := by
    intro x _
    refine mul_le_mul_of_nonneg_left ?_ (t.nonneg x)
    rw [hJ x, hM]
    rcases le_or_gt n (8 * K4 ε Λ κ₀) with hsmall | hbig
    · rw [LadderGeneral.ladder_success_small hsmall (by positivity) (by exact_mod_cast hk), Real.log_one,
        neg_zero]
      linarith
    · have hs1 := LadderGeneral.ladder_success_delta (J := k) hK1 hbig hη0 hlo hhi hδ (le_K4 ε Λ κ₀)
      rw [← neg_log_one_sub_delta4 ε]
      exact neg_le_neg (Real.log_le_log h1δ hs1)
  have hladder := Finset.sum_le_sum hterm
  rw [← Finset.sum_mul, sum_supp_p t, one_mul] at hladder
  linarith

/-- Non-vacuity of `edge_N0`: `n = 2`, `k = 1`, uniform weights, `Λ = 1`, `κ₀ = 1/2`, `ε = 1`. -/
theorem edge_N0_instance :
    KLx (weightedTarget 2 1 (fun _ => 1) (fun _ => one_pos) (by norm_num))
      (mixLawE (weightedOracle 2 1 (fun _ => 1)) (muFFof 1 1 (1 / 2) (∅ : Finset (Fin 2)))) ≤
        ((1 / 4 : ℝ) : WithTop ℝ) :=
  (edge_N0 (fun _ => 1) (fun _ => one_pos) (by norm_num) (wB := 1) (fun _ => rfl) le_rfl (by norm_num)
    (by norm_num) (by norm_num) one_pos (by norm_num)).2.2.2.2.2.2

/-! ### Row `N = 1` (and every all-singleton Stage A) -/

/-- **Singleton blocks give `D_A = 0` exactly** (App L §6.4 l. 367, "the singleton and `N = 0` cases
give `0`", as an equality): for any target and its exact oracle, if every block of `U` is a singleton, the
prefix KL `Σ_{x ∈ supp} p(x) ln(p_U(x)/q_U(x))` is `0`.  Route: the chain identity (C3)–(C4)
(`Chain.chain_KL_decomp`, `Chain.chain_step_regroup`) and `TC = 0` for a one-cell block
(`Chain.blockTC_singleton`). -/
theorem stageA_term_eq_zero_of_singletons (t : Target n) (o : Oracle n) (hex : Exact t o)
    {U : List (Finset (Fin n))} (hU : BlocksIn U (remaining ([] : History n)))
    (h1 : ∀ Bl ∈ U, Bl.card = 1) :
    ∑ x ∈ supp t, t.p x * Real.log (prefMass t (histAlong U [] x) / pathW o U [] x) = 0 := by
  rw [A36W.Chain.chain_KL_decomp t o hex hU]
  refine Finset.sum_eq_zero (fun j hj => ?_)
  have hj' : j < U.length := Finset.mem_range.1 hj
  rw [A36W.Chain.chain_step_regroup t o hex hU hj']
  refine Finset.sum_eq_zero (fun h hh => ?_)
  obtain ⟨x, -, rfl⟩ := Finset.mem_image.1 hh
  obtain ⟨i, hi⟩ := Finset.card_eq_one.1 (h1 _ (blk_mem hj'))
  have hsub := A36W.Chain.blk_subset_remaining hU x j
  rw [hi] at hsub ⊢
  rw [A36W.Chain.blockTC_singleton t (A36W.Chain.wfe_histAt wfe_nil_sp hU x j)
    (Finset.singleton_subset_iff.1 hsub), mul_zero]

/-- For `N ≤ L` the Stage A profile is `N` singletons (App L §6.1 l. 321–322; `[]` when `N = 0`). -/
theorem stageAProfile_of_le {N L : ℕ} (hNL : N ≤ L) : stageAProfile N L = List.replicate N 1 := by
  unfold stageAProfile
  rcases Nat.eq_zero_or_pos N with h0 | h0
  · subst h0
    rfl
  · rw [if_neg (by omega), if_pos hNL]

/-- **`N ≤ L̄`: Stage A is `N` singletons and `D(p_A‖Q_A) = 0`** (App L §6.1 l. 322 with §6.4 l. 367), for
any positive weights. -/
theorem edge_singletons_DA_zero {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) (ε Λ : ℝ) (hNL : A.card ≤ Lbar ε Λ A.card (Aᶜ).card) :
    (UAff ε Λ A).map Finset.card = List.replicate A.card 1 ∧
      ∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
        Real.log (prefMass (weightedTarget n k w hw hk) (histAlong (UAff ε Λ A) [] x) /
          pathW (weightedOracle n k w) (UAff ε Λ A) [] x) = 0 := by
  have hmap : (UAff ε Λ A).map Finset.card = List.replicate A.card 1 := by
    rw [UAff_map_card, stageAProfile_of_le hNL]
  refine ⟨hmap, ?_⟩
  refine stageA_term_eq_zero_of_singletons _ _ (weighted_exact n k w hw hk)
    (blocksIn_nil_of_isSchedule (UAff_isSchedule ε Λ A)).1 (fun Bl hBl => ?_)
  have hm : Bl.card ∈ (UAff ε Λ A).map Finset.card := List.mem_map_of_mem hBl
  rw [hmap] at hm
  exact List.eq_of_mem_replicate hm

/-- **§7, row `N = 1`** (l. 464): "Stage A is one singleton, so `D_A = 0`."  For `|A| = 1`: `U_A` has one block,
of size `1`, and the Stage A KL term is exactly `0` (any positive weights). -/
theorem edge_N1 {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    (hA : A.card = 1) (ε Λ : ℝ) :
    (UAff ε Λ A).map Finset.card = [1] ∧ (UAff ε Λ A).length = 1 ∧
      ∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
        Real.log (prefMass (weightedTarget n k w hw hk) (histAlong (UAff ε Λ A) [] x) /
          pathW (weightedOracle n k w) (UAff ε Λ A) [] x) = 0 := by
  have hNL : A.card ≤ Lbar ε Λ A.card (Aᶜ).card := by rw [hA]; exact one_le_Lbar _ _ _ _
  obtain ⟨hmap, hD⟩ := edge_singletons_DA_zero w hw hk A ε Λ hNL
  rw [hA] at hmap
  refine ⟨hmap, ?_, hD⟩
  have := congrArg List.length hmap
  rw [List.length_map] at this
  exact this

/-! ### Row `λ = 1` -/

/-- **§7, row `λ = 1`** (l. 465–466): "The weights are equal.  Either treat the target as one group (`N = 0`),
or run the construction; both bounds hold with any `Λ ≥ 1`."  For constant weights `w ≡ c` and ANY `Λ ≥ 1`:
the one-group profile (`A = ∅`) has `F ≤ ε/4` (`edge_N0`), and for every split `A` with `N ≤ M` and (FU)'s size
condition the construction satisfies all four conclusions of `FU_theorem` (applied with `wA = wB = c`). -/
theorem edge_lambda_one {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {c : ℝ}
    (hc : ∀ i, w i = c) {Λ : ℝ} (hΛ1 : 1 ≤ Λ) {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k)
    (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n) {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n) :
    KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muFFof ε Λ κ₀ ∅)) ≤
        ((ε / 4 : ℝ) : WithTop ℝ) ∧
      ∀ A : Finset (Fin n), A.card ≤ (Aᶜ).card → (n0ff ε Λ κ₀ ≤ n ∨ (Aᶜ).card ≤ 8 * K4 ε Λ κ₀) →
        KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muFFof ε Λ κ₀ A)) ≤
            ((ε : ℝ) : WithTop ℝ) ∧
          (∀ p ∈ (muFFof ε Λ κ₀ A).parts, p.2.length = lenFF ε Λ κ₀ A) ∧
          lenFF ε Λ κ₀ A ≤ max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ ∧
          (lenFF ε Λ κ₀ A : ℝ) ≤
            Real.logb 2 (Real.log n) + ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * K4 ε Λ κ₀ + 2 : ℕ) : ℝ) := by
  have hc0 : 0 < c := by
    have := hw ⟨0, by omega⟩
    rwa [hc] at this
  have hcΛ : c ≤ Λ * c := by nlinarith
  refine ⟨(edge_N0 w hw hk hc hΛ1 hκ0 hκ1 hκ2 hε (by omega)).2.2.2.2.2.2, fun A hNM hn => ?_⟩
  exact FU_theorem w hw hk A (wA := c) (wB := c) (fun i _ => hc i) (fun i _ => hc i) hΛ1 hcΛ hcΛ hκ0 hκ1
    hκ2 hε hn2 hNM hn

/-! ### Rows `N ≪ M` and `N = M` -/

/-- **§7, row `N ≪ M`** (l. 467–468): `L̄ = 1` iff `2Λ²N² ≤ εM²`, with FA's formal `Lbar` (`M ≥ 1`, `ε > 0`).
No limiting proportion is assumed. -/
theorem edge_Lbar_eq_one_iff {ε Λ : ℝ} (hε : 0 < ε) {N M : ℕ} (hM : 1 ≤ M) :
    Lbar ε Λ N M = 1 ↔ 2 * Λ ^ 2 * (N : ℝ) ^ 2 ≤ ε * (M : ℝ) ^ 2 := by
  have hMr : (0 : ℝ) < M := by exact_mod_cast hM
  have hden : 0 < ε * (M : ℝ) ^ 2 := by positivity
  unfold Lbar
  constructor
  · intro h
    have h1 := le_max_right 1 ⌈2 * Λ ^ 2 * (N : ℝ) ^ 2 / (ε * (M : ℝ) ^ 2)⌉₊
    rw [h, Nat.ceil_le, Nat.cast_one, div_le_one hden] at h1
    exact h1
  · intro h
    have h1 : ⌈2 * Λ ^ 2 * (N : ℝ) ^ 2 / (ε * (M : ℝ) ^ 2)⌉₊ ≤ 1 := by
      rw [Nat.ceil_le, Nat.cast_one, div_le_one hden]
      exact h
    exact max_eq_left h1

/-- With one round (`L = 1`) the Stage A profile is the single block `[N]` (`N ≥ 1`). -/
theorem stageAProfile_one {N : ℕ} (hN : 1 ≤ N) : stageAProfile N 1 = [N] := by
  unfold stageAProfile
  rw [if_neg (by omega)]
  split_ifs with h1
  · have : N = 1 := by omega
    subst this
    rfl
  · rw [Nat.mod_one, Nat.div_one]
    rfl

/-- **§7, row `N ≪ M`, for the construction** (l. 467–468): `L̄ = 1 ⟺ 2Λ²N² ≤ εM²`, and then Stage A is the
single block `A` (`U_A` has block sizes `[N]`).  `FU_theorem` itself assumes no proportion between `N` and `n`. -/
theorem edge_N_ll_M {ε Λ : ℝ} (hε : 0 < ε) (A : Finset (Fin n)) (hM : 1 ≤ (Aᶜ).card) :
    (Lbar ε Λ A.card (Aᶜ).card = 1 ↔ 2 * Λ ^ 2 * (A.card : ℝ) ^ 2 ≤ ε * ((Aᶜ).card : ℝ) ^ 2) ∧
      (2 * Λ ^ 2 * (A.card : ℝ) ^ 2 ≤ ε * ((Aᶜ).card : ℝ) ^ 2 → 1 ≤ A.card →
        (UAff ε Λ A).map Finset.card = [A.card]) := by
  refine ⟨edge_Lbar_eq_one_iff hε hM, fun h hN => ?_⟩
  rw [UAff_map_card, (edge_Lbar_eq_one_iff hε hM).2 h, stageAProfile_one hN]

/-- **§7, row `N = M = n/2`** (l. 469): `L̄ = ⌈2Λ²/ε⌉`, and `M ≥ n/2` still holds (`2M = n`, `⌈n/2⌉ ≤ M`). -/
theorem edge_N_eq_M (A : Finset (Fin n)) (hNM : A.card = (Aᶜ).card) {ε Λ : ℝ} (hε : 0 < ε)
    (hΛ : 1 ≤ Λ) (hM : 1 ≤ (Aᶜ).card) :
    Lbar ε Λ A.card (Aᶜ).card = ⌈2 * Λ ^ 2 / ε⌉₊ ∧ 2 * (Aᶜ).card = n ∧ (n + 1) / 2 ≤ (Aᶜ).card := by
  have hsum := card_add_card_compl_fin A
  refine ⟨?_, by omega, ceil_half_le (le_of_eq hNM) hsum⟩
  have hMr : (0 : ℝ) < ((Aᶜ).card : ℝ) := by exact_mod_cast hM
  have hΛ0 : 0 < Λ := by linarith
  have hpos : 0 < 2 * Λ ^ 2 / ε := by positivity
  have hc : 1 ≤ ⌈2 * Λ ^ 2 / ε⌉₊ := Nat.one_le_iff_ne_zero.2 (Nat.pos_iff_ne_zero.1 (Nat.ceil_pos.2 hpos))
  unfold Lbar
  rw [hNM]
  have e : 2 * Λ ^ 2 * ((Aᶜ).card : ℝ) ^ 2 / (ε * ((Aᶜ).card : ℝ) ^ 2) = 2 * Λ ^ 2 / ε := by
    field_simp
  rw [e]
  exact max_eq_right hc

/-! ### Row `J ∈ {0, M}` -/

/-- `s_0 = 1`: from residual quota `0` every profile summing to `M` succeeds surely (count side). -/
theorem succCount_quota_zero : ∀ (bs : List ℕ) (M : ℕ), bs.sum = M → succCount M 0 bs = 1
  | [], M, h => by
      have hM : M = 0 := by simp at h; omega
      subst hM
      rw [agfv_succCount_nil]
      simp
  | b :: bs, M, h => by
      rw [List.sum_cons] at h
      rw [agfv_succCount_cons, Finset.sum_eq_single (0 : ℤ)]
      · have hk : killK M b 0 0 = 1 := by
          unfold killK
          simp
        rw [hk, one_mul]
        exact succCount_quota_zero bs (M - b) (by omega)
      · intro jp hjp hne
        rw [Finset.mem_Icc] at hjp
        have hk : killK M b 0 jp = 0 := by
          unfold killK
          exact binPMF_of_neg (by omega)
        rw [hk, zero_mul]
      · intro h0
        exact absurd (Finset.mem_Icc.2 ⟨le_rfl, by positivity⟩) h0

/-- `s_M = 1`: from residual quota `M` every profile summing to `M` succeeds surely (count side). -/
theorem succCount_quota_full : ∀ (bs : List ℕ) (M : ℕ), bs.sum = M → succCount M (M : ℤ) bs = 1
  | [], M, h => by
      have hM : M = 0 := by simp at h; omega
      subst hM
      rw [agfv_succCount_nil]
      simp
  | b :: bs, M, h => by
      rcases Nat.eq_zero_or_pos M with hM0 | hMpos
      · subst hM0
        simpa using succCount_quota_zero (b :: bs) 0 h
      · rw [List.sum_cons] at h
        rw [agfv_succCount_cons, Finset.sum_eq_single (((M - b : ℕ) : ℤ))]
        · have hk : killK M b (M : ℤ) ((M - b : ℕ) : ℤ) = 1 := by
            unfold killK
            have h1 : (((M : ℤ) : ℝ)) / (M : ℝ) = 1 := by
              rw [Int.cast_natCast]
              exact div_self (by positivity)
            have h2 : (M : ℤ) - ((M - b : ℕ) : ℤ) = (b : ℤ) := by omega
            rw [h1, h2]
            exact binPMF_one_top
          rw [hk, one_mul]
          exact succCount_quota_full bs (M - b) (by omega)
        · intro jp hjp hne
          rw [Finset.mem_Icc] at hjp
          have hk : killK M b (M : ℤ) jp = 0 := by
            unfold killK
            exact binPMF_of_gt (by omega)
          rw [hk, zero_mul]
        · intro h0
          exact absurd (Finset.mem_Icc.2 ⟨by positivity, le_rfl⟩) h0

/-- **§7, row `J ∈ {0, M}`** (l. 470; §6.6 l. 404): "`s_J = 1`, so `D = 0`.  It counts in the atypical set,
harmlessly."  At a support word with `J(x) = k − |x_A| ∈ {0, M}`: the ladder's success is `s_J = 1`; the
conditional KL `D(p_{B|A}(·|x_A) ‖ Q_{B|A}(·|x_A))` of FB's printed identity (`FB_KL`) is `0`; and
`J/M ∉ [η, 1 − η]` (FB2's event), for `M ≥ 1`, `η > 0`. -/
theorem edge_J_extreme {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) (ε Λ κ₀ : ℝ) {x : Fin n → Bool}
    (hx : 0 < (weightedTarget n k w hw hk).p x)
    (hJ : (k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ) = 0 ∨
      (k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ) = ((Aᶜ).card : ℤ)) :
    succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
        (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀)) = 1 ∧
      klF (condOn A Aᶜ (fun _ => Finset.mem_compl) (weightedTarget n k w hw hk).p (A.restrict x))
          (condOn A Aᶜ (fun _ => Finset.mem_compl) (mixLawE (weightedOracle n k w) (muFFof ε Λ κ₀ A))
            (A.restrict x)) = ((0 : ℝ) : WithTop ℝ) ∧
      (1 ≤ (Aᶜ).card → 0 < eta Λ κ₀ →
        ((A36W.wordOnes x ∩ Aᶜ).card : ℝ) / ((Aᶜ).card : ℝ) ∉ Set.Icc (eta Λ κ₀) (1 - eta Λ κ₀)) := by
  have hK1 := one_le_K4 ε Λ κ₀
  have hsum := LadderGeneral.ladderProfile_sum (M := (Aᶜ).card) hK1
  have hs1 : succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
      (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀)) = 1 := by
    rcases hJ with h0 | hM
    · rw [h0]
      exact succCount_quota_zero _ _ hsum
    · rw [hM]
      exact succCount_quota_full _ _ hsum
  refine ⟨hs1, ?_, fun hM1 hη => ?_⟩
  · have h := FB_KL hw hk A hwB (UAff_isSchedule ε Λ A) (ladFF_isSchedule ε Λ κ₀ A)
      (schedFF_isSchedule ε Λ κ₀ A) hx
    rw [ladFF_map_card, hs1, Real.log_one, neg_zero] at h
    exact h
  · have hq := quota_eq_card_inter_compl w hw hk A hx
    have hMr : (0 : ℝ) < ((Aᶜ).card : ℝ) := by exact_mod_cast hM1
    intro hmem
    rcases hJ with h0 | hM
    · rw [h0] at hq
      have hc : (A36W.wordOnes x ∩ Aᶜ).card = 0 := by omega
      rw [hc, Nat.cast_zero, zero_div] at hmem
      linarith [hmem.1]
    · rw [hM] at hq
      have hc : (A36W.wordOnes x ∩ Aᶜ).card = (Aᶜ).card := by omega
      rw [hc, div_self hMr.ne'] at hmem
      linarith [hmem.2]

/-! ### Row `J ∉ [0, M]` -/

/-- **Illegality persists** under the weighted oracle: committing any block `B` of remaining coordinates, with any
word `S ⊆ B`, to an illegal history leaves it illegal (the residual quota can only fall, by at most `|B|`, while the
free count falls by exactly `|B|`). -/
theorem weightedOracle_illegal_cons {k : ℕ} (w : Fin n → ℝ) {h : History n}
    (hill : ¬ (weightedOracle n k w).legal h) {B S : Finset (Fin n)} (hB : B ⊆ remaining h) (hS : S ⊆ B) :
    ¬ (weightedOracle n k w).legal (⟨B, S⟩ :: h) := by
  rw [LadderBridge.weightedOracle_legal_iff] at hill ⊢
  have hones : onesSet (⟨B, S⟩ :: h : History n) = S ∪ onesSet h := rfl
  have hrem : (remaining (⟨B, S⟩ :: h : History n)).card = (remaining h).card - B.card := by
    rw [remaining_cons]
    exact Finset.card_sdiff_of_subset hB
  rw [hones, hrem]
  have h1 : (onesSet h).card ≤ (S ∪ onesSet h).card := Finset.card_le_card Finset.subset_union_right
  have h2 : (S ∪ onesSet h).card ≤ S.card + (onesSet h).card := Finset.card_union_le _ _
  have h4 : S.card ≤ B.card := Finset.card_le_card hS
  have h5 : B.card ≤ (remaining h).card := Finset.card_le_card hB
  omega

/-- **§7, row `J ∉ [0, M]`, infeasible Stage A** (l. 471–472): "`p`-null, so it does not enter any KL.  The
component still runs to completion with fair bits and is charged in full."  If `J(x) ∉ [0, M]`: the weighted
oracle declares the history after Stage A illegal; its target prefix mass is `0`, so every word with that
`A`-part has `p = 0` (it is outside `supp p`, over which every KL sums); at every illegal state a block is drawn
with fair bits (`schedLawE`'s illegal branch, weight `(1/2)^|B|` for every word), and illegality persists under
every commit (`weightedOracle_illegal_cons`), so the whole remaining ladder is drawn with fair bits; every
component of `μ_ff` is a full schedule of length `lenFF`, and `mixCost μ_ff = lenFF`. -/
theorem edge_J_infeasible {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    (ε Λ κ₀ : ℝ) (x : Fin n → Bool)
    (hJ : ¬ (0 ≤ (k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ) ∧
      (k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ) ≤ ((Aᶜ).card : ℤ))) :
    ¬ (weightedOracle n k w).legal (histAlong (UAff ε Λ A) [] x) ∧
      prefMass (weightedTarget n k w hw hk) (histAlong (UAff ε Λ A) [] x) = 0 ∧
      (∀ y : Fin n → Bool, (∀ i ∈ A, y i = x i) → (weightedTarget n k w hw hk).p y = 0) ∧
      (∀ h' : History n, ¬ (weightedOracle n k w).legal h' →
        ∀ (B : Finset (Fin n)) (V : List (Finset (Fin n))) (y : Fin n → Bool),
          schedLawE (weightedOracle n k w) (B :: V) h' y =
            ∑ S ∈ B.powerset, (1 / 2 : ℝ) ^ B.card * schedLawE (weightedOracle n k w) V (⟨B, S⟩ :: h') y) ∧
      (∀ h' : History n, ¬ (weightedOracle n k w).legal h' → ∀ B S : Finset (Fin n), B ⊆ remaining h' →
        S ⊆ B → ¬ (weightedOracle n k w).legal (⟨B, S⟩ :: h')) ∧
      (∀ p ∈ (muFFof ε Λ κ₀ A).parts, p.2.length = lenFF ε Λ κ₀ A ∧ FullSchedule n p.2) ∧
      mixCost (muFFof ε Λ κ₀ A) = (lenFF ε Λ κ₀ A : ℝ) := by
  have hUA := UAff_isSchedule ε Λ A
  have hU := schedFF_isSchedule ε Λ κ₀ A
  have hill : ¬ (weightedOracle n k w).legal (histAlong (UAff ε Λ A) [] x) := by
    rw [LadderBridge.weightedOracle_legal_iff, remaining_histAlong_UA hUA, onesSet_histAlong_UA hUA]
    exact hJ
  have hwf := wfe_histAlong_UA hUA x
  have hzero : prefMass (weightedTarget n k w hw hk) (histAlong (UAff ε Λ A) [] x) = 0 := by
    have h := ((weighted_exact n k w hw hk).1 _ hwf).not.1 hill
    exact le_antisymm (not_lt.1 h) (A36W.Chain.prefMass_nonneg _ _)
  refine ⟨hill, hzero, fun y hy => ?_, fun h' hill' B V y => ?_,
    fun h' hill' B S hB hS => weightedOracle_illegal_cons w hill' hB hS, fun p hp => ?_, ?_⟩
  · have hag : Agrees (histAlong (UAff ε Λ A) [] x) y := by
      rw [agrees_histAlong_nil_iff, blockUnion_of_isSchedule hUA]
      exact hy
    exact le_antisymm (hzero ▸ A36W.Chain.le_prefMass_of_agrees _ hag) ((weightedTarget n k w hw hk).nonneg y)
  · rw [schedLawE_cons_sp]
    refine Finset.sum_congr rfl (fun S _ => ?_)
    unfold stepWt
    rw [if_neg hill']
  · refine ⟨?_, muFF_fullSchedule A _ hU p hp⟩
    rw [show muFFof ε Λ κ₀ A = muFF A (UAff ε Λ A ++ ladFF ε Λ κ₀ A) hU from rfl] at hp
    rw [muFF_length A _ hU p hp, List.length_append]
    rfl
  · unfold muFFof lenFF
    rw [mixCost_muFF, List.length_append]

/-! ### Row `M ≤ 8K₄` -/

/-- **§7, row `M ≤ 8K₄`** (l. 473; §6.8 l. 410–411): "The ladder is all singletons, exact given `x_A`."  For
two-value weights with `M ≤ 8K₄`: the ladder profile is `M` singletons and every ladder block has one cell;
at every support word `s_J = 1` and the conditional KL given `x_A` is `0`; hence `F = D(p_A‖Q_A)` exactly and
`F ≤ ε/4`, with no condition on `n` (§6.8's first sentence).  `FU_instance_small` is an instance. -/
theorem edge_M_small {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB) {Λ : ℝ} (hΛ1 : 1 ≤ Λ)
    (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA) {ε : ℝ} (hε : 0 < ε) (κ₀ : ℝ)
    (hM1 : 1 ≤ (Aᶜ).card) (hsmall : (Aᶜ).card ≤ 8 * K4 ε Λ κ₀) :
    LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀) = List.replicate (Aᶜ).card 1 ∧
      (∀ Bl ∈ ladFF ε Λ κ₀ A, Bl.card = 1) ∧
      (∀ x, 0 < (weightedTarget n k w hw hk).p x →
        succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
            (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀)) = 1 ∧
          klF (condOn A Aᶜ (fun _ => Finset.mem_compl) (weightedTarget n k w hw hk).p (A.restrict x))
              (condOn A Aᶜ (fun _ => Finset.mem_compl) (mixLawE (weightedOracle n k w) (muFFof ε Λ κ₀ A))
                (A.restrict x)) = ((0 : ℝ) : WithTop ℝ)) ∧
      KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muFFof ε Λ κ₀ A)) =
        ((∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
          Real.log (prefMass (weightedTarget n k w hw hk) (histAlong (UAff ε Λ A) [] x) /
            pathW (weightedOracle n k w) (UAff ε Λ A) [] x) : ℝ) : WithTop ℝ) ∧
      KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muFFof ε Λ κ₀ A)) ≤
        ((ε / 4 : ℝ) : WithTop ℝ) := by
  have hprof := LadderGeneral.ladderProfile_of_le hsmall
  have hwBc : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j := fun i hi j hj => by
    rw [hwB i (Finset.mem_compl.1 hi), hwB j (Finset.mem_compl.1 hj)]
  have hwAc : ∀ i ∈ A, ∀ j ∈ A, w i = w j := fun i hi j hj => by rw [hwA i hi, hwA j hj]
  have hΛ := ratio_of_two_values hw A hwA hwB hΛ1 hAB hBA
  have hUA := UAff_isSchedule ε Λ A
  have hlad := ladFF_isSchedule ε Λ κ₀ A
  have hU := schedFF_isSchedule ε Λ κ₀ A
  have hs1 : ∀ x, 0 < (weightedTarget n k w hw hk).p x →
      succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
        (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀)) = 1 := by
    intro x hx
    rw [quota_eq_card_inter_compl w hw hk A hx]
    exact LadderGeneral.ladder_success_small hsmall (by positivity)
      (by exact_mod_cast Finset.card_le_card Finset.inter_subset_right)
  have hdecomp : KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muFFof ε Λ κ₀ A)) =
      ((∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
          Real.log (prefMass (weightedTarget n k w hw hk) (histAlong (UAff ε Λ A) [] x) /
            pathW (weightedOracle n k w) (UAff ε Λ A) [] x) : ℝ) : WithTop ℝ) := by
    rw [KLx_eq_stageA_add_ladder w hw hk hwBc hUA (Q := mixLawE (weightedOracle n k w) (muFFof ε Λ κ₀ A))
      (muFF_invariant hw hk A hwBc _ hU) (QA := pathW (weightedOracle n k w) (UAff ε Λ A) [])
      (s := fun x => succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
        (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀)))
      (fun x hx => (orbit_mass_muFF hw hk A hwBc hUA hlad hU hx).trans (by rw [ladFF_map_card]))
      (fun x hx => pathW_pos_of_supp hw hk hUA hx)
      (fun x hx => by rw [hs1 x hx]; exact one_pos)]
    rw [ladder_term_eq_zero_of_small w hw hk A hsmall, add_zero]
  refine ⟨hprof, fun Bl hBl => ?_, fun x hx => ⟨hs1 x hx, ?_⟩, hdecomp, ?_⟩
  · have hm : Bl.card ∈ (ladFF ε Λ κ₀ A).map Finset.card := List.mem_map_of_mem hBl
    rw [ladFF_map_card, hprof] at hm
    exact List.eq_of_mem_replicate hm
  · have h := FB_KL hw hk A hwBc hUA hlad hU hx
    rw [ladFF_map_card, hs1 x hx, Real.log_one, neg_zero] at h
    exact h
  · rw [hdecomp]
    exact WithTop.coe_le_coe.2 (stageA_le_eps4_of_isSchedule hw hk A hwAc hε hΛ1 hΛ _ hUA hM1
      (UAff_map_card ε Λ A))

/-! ### Row "small fixed `ε`": `L_A ≤ ⌈2Λ²/ε⌉` -/

/-- **§7, row "small fixed `ε`"** (l. 474–475), the non-asymptotic clause `L_A ≤ ⌈2Λ²/ε⌉` (FA's
`stageAProfile_length_le_Lbar`; `max{1,⌈2Λ²/ε⌉} = ⌈2Λ²/ε⌉` since `2Λ²/ε > 0`). -/
theorem edge_small_eps_LA {ε Λ : ℝ} (hε : 0 < ε) (hΛ : 1 ≤ Λ) (A : Finset (Fin n))
    (hM1 : 1 ≤ (Aᶜ).card) (hNM : A.card ≤ (Aᶜ).card) : (UAff ε Λ A).length ≤ ⌈2 * Λ ^ 2 / ε⌉₊ := by
  have hΛ0 : 0 < Λ := by linarith
  have hpos : 0 < 2 * Λ ^ 2 / ε := by positivity
  have hc : 1 ≤ ⌈2 * Λ ^ 2 / ε⌉₊ := Nat.one_le_iff_ne_zero.2 (Nat.pos_iff_ne_zero.1 (Nat.ceil_pos.2 hpos))
  have h := stageAProfile_length_le_Lbar (Λ := Λ) hε hM1 hNM
  rw [max_eq_right hc] at h
  unfold UAff
  rw [scheduleOfProfile_length]
  exact h

section SmallEps

open Filter Topology

/-- `ln(8/ε) → ∞` as `ε → 0⁺`. -/
theorem tendsto_log_eight_div : Tendsto (fun ε : ℝ => Real.log (8 / ε)) (𝓝[>] 0) atTop := by
  have h : Tendsto (fun ε : ℝ => 8 * ε⁻¹) (𝓝[>] 0) atTop :=
    (tendsto_inv_nhdsGT_zero (𝕜 := ℝ)).const_mul_atTop (by norm_num)
  have h2 : Tendsto (fun ε : ℝ => 8 / ε) (𝓝[>] 0) atTop :=
    Filter.Tendsto.congr (fun ε => (div_eq_mul_inv 8 ε).symm) h
  exact Real.tendsto_log_atTop.comp h2

/-- `δ₄ ≤ ε/4` (`1 − x ≤ e^{−x}`). -/
theorem delta4_le_quarter (ε : ℝ) : delta4 ε ≤ ε / 4 := by
  unfold delta4
  have := Real.add_one_le_exp (-ε / 4)
  linarith

/-- `δ₄ ≥ ε/5` for `0 ≤ ε ≤ 1` (`e^{ε/4} ≥ 1 + ε/4`). -/
theorem fifth_le_delta4 {ε : ℝ} (hε : 0 ≤ ε) (hε1 : ε ≤ 1) : ε / 5 ≤ delta4 ε := by
  have h := delta4_ge_of (ε := ε) (L := ε / 4 + 1) (by positivity) (Real.add_one_le_exp (ε / 4))
  have h1 : ε / 4 + 1 ≠ 0 := by positivity
  have h2 : ε + 4 ≠ 0 := by positivity
  have e : 1 - 1 / (ε / 4 + 1) = ε / (ε + 4) := by
    field_simp
    ring
  rw [e] at h
  exact le_trans (div_le_div_of_nonneg_left hε (by positivity) (by linarith)) h

/-- `K₄ ≤ x + 1` for `x = ln(2/δ₄)/(2η²) ≥ 0`. -/
theorem K4_le_add_one {ε Λ κ₀ : ℝ} (hX : 0 ≤ Real.log (2 / delta4 ε) / (2 * (κ₀ / (2 * Λ)) ^ 2)) :
    (K4 ε Λ κ₀ : ℝ) ≤ Real.log (2 / delta4 ε) / (2 * (κ₀ / (2 * Λ)) ^ 2) + 1 := by
  unfold K4 eta
  rw [Nat.cast_max, Nat.cast_one]
  exact max_le (by linarith) (Nat.ceil_lt_add_one hX).le

/-- **§7, row "small fixed `ε`", first `≈`** (l. 474): `K₄ ≈ (2Λ²/κ₀²)·ln(8/ε)`, read as
`K₄ / ((2Λ²/κ₀²) ln(8/ε)) → 1` as `ε → 0⁺` with `Λ, κ₀` fixed.  For `0 < ε < 1`:
`ε/5 ≤ δ₄ ≤ ε/4`, so `ln(8/ε) ≤ ln(2/δ₄) ≤ ln(8/ε) + ln(5/4)`, and `x ≤ K₄ ≤ x + 1` with `x = (2Λ²/κ₀²) ln(2/δ₄)`. -/
theorem edge_small_eps_K4 {Λ κ₀ : ℝ} (hΛ : 0 < Λ) (hκ : 0 < κ₀) :
    Tendsto (fun ε : ℝ => (K4 ε Λ κ₀ : ℝ) / (2 * Λ ^ 2 / κ₀ ^ 2 * Real.log (8 / ε))) (𝓝[>] 0) (𝓝 1) := by
  have hc0 : 0 < 2 * Λ ^ 2 / κ₀ ^ 2 := by positivity
  have hcL : Tendsto (fun ε : ℝ => 2 * Λ ^ 2 / κ₀ ^ 2 * Real.log (8 / ε)) (𝓝[>] 0) atTop :=
    tendsto_log_eight_div.const_mul_atTop hc0
  have hup : Tendsto (fun ε : ℝ => 1 + (2 * Λ ^ 2 / κ₀ ^ 2 * Real.log (5 / 4) + 1) /
      (2 * Λ ^ 2 / κ₀ ^ 2 * Real.log (8 / ε))) (𝓝[>] 0) (𝓝 1) := by
    have h := (tendsto_const_nhds (x := (1 : ℝ))).add
      ((tendsto_const_nhds (x := 2 * Λ ^ 2 / κ₀ ^ 2 * Real.log (5 / 4) + 1)).div_atTop hcL)
    rw [add_zero] at h
    exact h
  have hev : ∀ ε ∈ Set.Ioo (0 : ℝ) 1,
      1 ≤ (K4 ε Λ κ₀ : ℝ) / (2 * Λ ^ 2 / κ₀ ^ 2 * Real.log (8 / ε)) ∧
      (K4 ε Λ κ₀ : ℝ) / (2 * Λ ^ 2 / κ₀ ^ 2 * Real.log (8 / ε)) ≤
        1 + (2 * Λ ^ 2 / κ₀ ^ 2 * Real.log (5 / 4) + 1) / (2 * Λ ^ 2 / κ₀ ^ 2 * Real.log (8 / ε)) := by
    intro ε hε
    obtain ⟨hε0, hε1⟩ := hε
    have hδlo := fifth_le_delta4 hε0.le hε1.le
    have hδhi := delta4_le_quarter ε
    have hδ0 : 0 < delta4 ε := delta4_pos hε0
    have hL0 : 0 < Real.log (8 / ε) := Real.log_pos (by rw [lt_div_iff₀ hε0]; linarith)
    have hlo : Real.log (8 / ε) ≤ Real.log (2 / delta4 ε) := by
      apply Real.log_le_log (by positivity)
      rw [div_le_div_iff₀ hε0 hδ0]
      linarith
    have hhi : Real.log (2 / delta4 ε) ≤ Real.log (8 / ε) + Real.log (5 / 4) := by
      rw [← Real.log_mul (by positivity) (by norm_num)]
      apply Real.log_le_log (by positivity)
      rw [div_le_iff₀ hδ0]
      have h1 : 8 / ε * (5 / 4) * (ε / 5) ≤ 8 / ε * (5 / 4) * delta4 ε :=
        mul_le_mul_of_nonneg_left hδlo (by positivity)
      have e : 8 / ε * (5 / 4) * (ε / 5) = 2 := by
        field_simp
        ring
      linarith
    have hX : Real.log (2 / delta4 ε) / (2 * (κ₀ / (2 * Λ)) ^ 2) =
        2 * Λ ^ 2 / κ₀ ^ 2 * Real.log (2 / delta4 ε) := by
      field_simp
    have hK1 := le_K4 ε Λ κ₀
    have hK2 := K4_le_add_one (ε := ε) (Λ := Λ) (κ₀ := κ₀)
      (by rw [hX]; exact mul_nonneg hc0.le (by linarith))
    rw [hX] at hK1 hK2
    have hcL0 : 0 < 2 * Λ ^ 2 / κ₀ ^ 2 * Real.log (8 / ε) := by positivity
    have hm1 := mul_le_mul_of_nonneg_left hlo hc0.le
    have hm2 := mul_le_mul_of_nonneg_left hhi hc0.le
    constructor
    · rw [le_div_iff₀ hcL0]
      linarith
    · rw [div_le_iff₀ hcL0]
      have e : (1 + (2 * Λ ^ 2 / κ₀ ^ 2 * Real.log (5 / 4) + 1) / (2 * Λ ^ 2 / κ₀ ^ 2 * Real.log (8 / ε))) *
          (2 * Λ ^ 2 / κ₀ ^ 2 * Real.log (8 / ε)) =
          2 * Λ ^ 2 / κ₀ ^ 2 * Real.log (8 / ε) + (2 * Λ ^ 2 / κ₀ ^ 2 * Real.log (5 / 4) + 1) := by
        field_simp
      rw [e]
      nlinarith
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hup ?_ ?_
  · filter_upwards [Ioo_mem_nhdsGT (show (0 : ℝ) < 1 by norm_num)] with ε hε using (hev ε hε).1
  · filter_upwards [Ioo_mem_nhdsGT (show (0 : ℝ) < 1 by norm_num)] with ε hε using (hev ε hε).2

/-- The predicate at `M*`, as `a·ln(M*+1) ≤ M*` with `a = 2Λ²/(εκ₀²)`. -/
theorem Mstar_log_le {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hκ : 0 < κ₀) :
    2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹ * Real.log ((Mstar ε Λ κ₀ : ℝ) + 1) ≤ Mstar ε Λ κ₀ := by
  obtain ⟨h1, h2, -⟩ := Mstar_spec (Λ := Λ) hε hκ
  have hm : (0 : ℝ) < Mstar ε Λ κ₀ := by exact_mod_cast h1
  unfold tailF at h2
  rw [div_le_iff₀ (by positivity)] at h2
  have e : 2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹ * Real.log ((Mstar ε Λ κ₀ : ℝ) + 1) =
      2 * Λ ^ 2 * Real.log ((Mstar ε Λ κ₀ : ℝ) + 1) / (κ₀ ^ 2 * ε) := by ring
  rw [e, div_le_iff₀ (by positivity)]
  linarith

/-- The failure at `M* − 1` (for `M* ≥ 2`), as `M* − 1 < a·ln M*`. -/
theorem log_Mstar_gt {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hκ : 0 < κ₀) (hm2 : 2 ≤ Mstar ε Λ κ₀) :
    (Mstar ε Λ κ₀ : ℝ) - 1 < 2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹ * Real.log (Mstar ε Λ κ₀ : ℝ) := by
  obtain ⟨-, -, h3⟩ := Mstar_spec (Λ := Λ) hε hκ
  have hfail : ε / 2 < tailF Λ κ₀ (Mstar ε Λ κ₀ - 1) := by
    by_contra hle
    have := h3 (Mstar ε Λ κ₀ - 1) (by omega) (not_lt.1 hle)
    omega
  unfold tailF at hfail
  have hcast : ((Mstar ε Λ κ₀ - 1 : ℕ) : ℝ) = (Mstar ε Λ κ₀ : ℝ) - 1 := by
    rw [Nat.cast_sub (by omega), Nat.cast_one]
  rw [hcast, sub_add_cancel] at hfail
  have hm1 : (0 : ℝ) < (Mstar ε Λ κ₀ : ℝ) - 1 := by
    have : (2 : ℝ) ≤ Mstar ε Λ κ₀ := by exact_mod_cast hm2
    linarith
  rw [lt_div_iff₀ (mul_pos (by positivity) hm1)] at hfail
  have e : 2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹ * Real.log (Mstar ε Λ κ₀ : ℝ) =
      2 * Λ ^ 2 * Real.log (Mstar ε Λ κ₀ : ℝ) / (κ₀ ^ 2 * ε) := by ring
  rw [e, lt_div_iff₀ (by positivity)]
  linarith

/-- The real-number bracket behind the second `≈`: if `a > 0`, `M ≥ 2`, `a ln(M+1) ≤ M` and `M − 1 < a ln M`, then
`N = 2M − 1` satisfies `1 − (ln 2 + 1/(2a))/(ln(a ln 2 + 1) + ln 2) ≤ N/(2a ln N) ≤ 1 + 1/(2a)`. -/
theorem ratio_bounds_real {a M : ℝ} (ha : 0 < a) (hM2 : 2 ≤ M) (hF1 : a * Real.log (M + 1) ≤ M)
    (hF2 : M - 1 < a * Real.log M) :
    1 - (Real.log 2 + 1 / (2 * a)) / (Real.log (a * Real.log 2 + 1) + Real.log 2) ≤
        (2 * M - 1) / (2 * a * Real.log (2 * M - 1)) ∧
      (2 * M - 1) / (2 * a * Real.log (2 * M - 1)) ≤ 1 + 1 / (2 * a) := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hNpos : 0 < 2 * M - 1 := by linarith
  have hlogN1 : 1 < Real.log (2 * M - 1) := by
    rw [Real.lt_log_iff_exp_lt hNpos]
    have := Real.exp_one_lt_d9
    linarith
  have hMpos : 0 < M := by linarith
  have hlogM : Real.log M ≤ Real.log (2 * M - 1) := Real.log_le_log hMpos (by linarith)
  have hlogNup : Real.log (2 * M - 1) ≤ Real.log 2 + Real.log (M + 1) := by
    rw [← Real.log_mul (by norm_num) (by linarith)]
    exact Real.log_le_log hNpos (by linarith)
  have hden : 0 < 2 * a * Real.log (2 * M - 1) := by positivity
  have ha' : a ≠ 0 := ha.ne'
  constructor
  · have hmge : a * Real.log 2 ≤ M :=
      le_trans (mul_le_mul_of_nonneg_left (Real.log_le_log (by norm_num) (by linarith)) ha.le) hF1
    have hℓ₀0 : 0 ≤ Real.log (a * Real.log 2 + 1) :=
      Real.log_nonneg (by have := mul_pos ha hl2; linarith)
    have hℓℓ₀ : Real.log (a * Real.log 2 + 1) ≤ Real.log (M + 1) :=
      Real.log_le_log (by have := mul_pos ha hl2; linarith) (by linarith)
    have hnum0 : 0 ≤ Real.log 2 + 1 / (2 * a) := by positivity
    have hℓpos : 0 < Real.log (M + 1) + Real.log 2 := by linarith
    have hℓ' : Real.log (M + 1) + Real.log 2 ≠ 0 := hℓpos.ne'
    have step1 : (Real.log 2 + 1 / (2 * a)) / (Real.log (M + 1) + Real.log 2) ≤
        (Real.log 2 + 1 / (2 * a)) / (Real.log (a * Real.log 2 + 1) + Real.log 2) :=
      div_le_div_of_nonneg_left hnum0 (by linarith) (by linarith)
    have step2 : 1 - (Real.log 2 + 1 / (2 * a)) / (Real.log (M + 1) + Real.log 2) =
        (2 * a * Real.log (M + 1) - 1) / (2 * a * (Real.log (M + 1) + Real.log 2)) := by
      field_simp
      ring
    have step3 : (2 * a * Real.log (M + 1) - 1) / (2 * a * (Real.log (M + 1) + Real.log 2)) ≤
        (2 * M - 1) / (2 * a * (Real.log (M + 1) + Real.log 2)) :=
      div_le_div_of_nonneg_right (by linarith) (by positivity)
    have step4 : (2 * M - 1) / (2 * a * (Real.log (M + 1) + Real.log 2)) ≤
        (2 * M - 1) / (2 * a * Real.log (2 * M - 1)) :=
      div_le_div_of_nonneg_left hNpos.le hden
        (mul_le_mul_of_nonneg_left (by linarith) (by positivity : (0 : ℝ) ≤ 2 * a))
    linarith
  · rw [div_le_iff₀ hden]
    have e : (1 + 1 / (2 * a)) * (2 * a * Real.log (2 * M - 1)) =
        2 * a * Real.log (2 * M - 1) + Real.log (2 * M - 1) := by
      field_simp
    rw [e]
    have h1 := mul_le_mul_of_nonneg_left hlogM ha.le
    linarith

/-- The bracket for the formal `n₀^ff`, for every `ε` with `a ln 2 ≥ 2` (`a = 2Λ²/(εκ₀²)`, which forces `M* ≥ 2`). -/
theorem n0ff_ratio_bounds {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ : 0 < Λ) (hκ : 0 < κ₀)
    (hsmall : 2 ≤ 2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹ * Real.log 2) :
    1 - (Real.log 2 + 1 / (2 * (2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹))) /
        (Real.log (2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹ * Real.log 2 + 1) + Real.log 2) ≤
      (n0ff ε Λ κ₀ : ℝ) / (4 * Λ ^ 2 / (ε * κ₀ ^ 2) * Real.log (n0ff ε Λ κ₀)) ∧
    (n0ff ε Λ κ₀ : ℝ) / (4 * Λ ^ 2 / (ε * κ₀ ^ 2) * Real.log (n0ff ε Λ κ₀)) ≤
      1 + 1 / (2 * (2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹)) := by
  have ha0 : 0 < 2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹ := by positivity
  have hcoef : 4 * Λ ^ 2 / (ε * κ₀ ^ 2) = 2 * (2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹) := by
    field_simp
    ring
  have hF1 := Mstar_log_le (Λ := Λ) hε hκ
  obtain ⟨hm1, -, -⟩ := Mstar_spec (Λ := Λ) hε hκ
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hmr : (1 : ℝ) ≤ Mstar ε Λ κ₀ := by exact_mod_cast hm1
  have hmge : 2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹ * Real.log 2 ≤ Mstar ε Λ κ₀ :=
    le_trans (mul_le_mul_of_nonneg_left (Real.log_le_log (by norm_num) (by linarith)) ha0.le) hF1
  have hm2r : (2 : ℝ) ≤ Mstar ε Λ κ₀ := le_trans hsmall hmge
  have hm2 : 2 ≤ Mstar ε Λ κ₀ := by exact_mod_cast hm2r
  have hF2 := log_Mstar_gt (Λ := Λ) hε hκ hm2
  have hN : (n0ff ε Λ κ₀ : ℝ) = 2 * (Mstar ε Λ κ₀ : ℝ) - 1 := by
    unfold n0ff
    rw [Nat.cast_sub (by omega), Nat.cast_mul]
    norm_num
  rw [hN, hcoef]
  exact ratio_bounds_real ha0 hm2r hF1 hF2

/-- **§7, row "small fixed `ε`", second `≈`** (l. 475): `n₀^ff ≈ (4Λ²/(εκ₀²))·ln n₀^ff`, read as
`n₀^ff / ((4Λ²/(εκ₀²)) ln n₀^ff) → 1` as `ε → 0⁺` with `Λ, κ₀` fixed, for the formal `n0ff = 2M* − 1`.  Squeezed
between `1 − (ln 2 + 1/(2a))/(ln(a ln 2 + 1) + ln 2)` and `1 + 1/(2a)`, `a = 2Λ²/(εκ₀²) → ∞`
(`n0ff_ratio_bounds`). -/
theorem edge_small_eps_n0ff {Λ κ₀ : ℝ} (hΛ : 0 < Λ) (hκ : 0 < κ₀) :
    Tendsto (fun ε : ℝ => (n0ff ε Λ κ₀ : ℝ) / (4 * Λ ^ 2 / (ε * κ₀ ^ 2) * Real.log (n0ff ε Λ κ₀)))
      (𝓝[>] 0) (𝓝 1) := by
  have hb0 : 0 < 2 * Λ ^ 2 / κ₀ ^ 2 := by positivity
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have ha : Tendsto (fun ε : ℝ => 2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹) (𝓝[>] 0) atTop :=
    (tendsto_inv_nhdsGT_zero (𝕜 := ℝ)).const_mul_atTop hb0
  have h2a : Tendsto (fun ε : ℝ => 2 * (2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹)) (𝓝[>] 0) atTop :=
    ha.const_mul_atTop two_pos
  have hupper : Tendsto (fun ε : ℝ => 1 + 1 / (2 * (2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹))) (𝓝[>] 0) (𝓝 1) := by
    have h := (tendsto_const_nhds (x := (1 : ℝ))).add ((tendsto_const_nhds (x := (1 : ℝ))).div_atTop h2a)
    rw [add_zero] at h
    exact h
  have hlower : Tendsto (fun ε : ℝ => 1 - (Real.log 2 + 1 / (2 * (2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹))) /
      (Real.log (2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹ * Real.log 2 + 1) + Real.log 2)) (𝓝[>] 0) (𝓝 1) := by
    have hnum : Tendsto (fun ε : ℝ => Real.log 2 + 1 / (2 * (2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹))) (𝓝[>] 0)
        (𝓝 (Real.log 2)) := by
      have h := (tendsto_const_nhds (x := Real.log 2)).add
        ((tendsto_const_nhds (x := (1 : ℝ))).div_atTop h2a)
      rw [add_zero] at h
      exact h
    have hden : Tendsto (fun ε : ℝ => Real.log (2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹ * Real.log 2 + 1) + Real.log 2)
        (𝓝[>] 0) atTop :=
      tendsto_atTop_add_const_right _ _ (Real.tendsto_log_atTop.comp
        (tendsto_atTop_add_const_right _ _ (ha.atTop_mul_const hl2)))
    have h := (tendsto_const_nhds (x := (1 : ℝ))).sub (hnum.div_atTop hden)
    rw [sub_zero] at h
    exact h
  have hpos : (0 : ℝ) < 2 * Λ ^ 2 / κ₀ ^ 2 * Real.log 2 / 2 := by positivity
  have hsm : ∀ ε ∈ Set.Ioo (0 : ℝ) (2 * Λ ^ 2 / κ₀ ^ 2 * Real.log 2 / 2),
      2 ≤ 2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹ * Real.log 2 := by
    intro ε hε
    obtain ⟨hε0, hε1⟩ := hε
    rw [show 2 * Λ ^ 2 / κ₀ ^ 2 * ε⁻¹ * Real.log 2 = 2 * Λ ^ 2 / κ₀ ^ 2 * Real.log 2 / ε by ring,
      le_div_iff₀ hε0]
    linarith
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' hlower hupper ?_ ?_
  · filter_upwards [Ioo_mem_nhdsGT hpos] with ε hε using (n0ff_ratio_bounds hε.1 hΛ hκ (hsm ε hε)).1
  · filter_upwards [Ioo_mem_nhdsGT hpos] with ε hε using (n0ff_ratio_bounds hε.1 hΛ hκ (hsm ε hε)).2

end SmallEps

/-! ### Row `n < n₀^ff` -/

/-- **§7, row `n < n₀^ff`** (l. 476; Result l. 93–94): "Use `n` singletons: `F = 0` and length `n < n₀^ff`."
the shared library's singleton mixture (`FU_small_n`, from `KLx_singletonMix_exact`): `F = 0`; its one component has `n`
blocks, each a singleton; cost `n`; `L_F ≤ n < n₀^ff`. -/
theorem edge_small_n {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {ε Λ κ₀ : ℝ} (hε : 0 ≤ ε)
    (hn : n < n0ff ε Λ κ₀) :
    KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (agfv_singletonMix n)) =
        ((0 : ℝ) : WithTop ℝ) ∧
      (∀ p ∈ (agfv_singletonMix n).parts, p.2.length = n ∧ ∀ B ∈ p.2, B.card = 1) ∧
      mixCost (agfv_singletonMix n) = (n : ℝ) ∧
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ (n : ℝ) ∧
      (n : ℝ) < (n0ff ε Λ κ₀ : ℝ) := by
  obtain ⟨h0, hcost, hLF, -⟩ := FU_small_n w hw hk hε hn
  refine ⟨h0, fun p hp => ?_, hcost, hLF, by exact_mod_cast hn⟩
  simp only [agfv_singletonMix, List.mem_singleton] at hp
  subst hp
  refine ⟨agfv_fullSingletons_length n, fun B hB => ?_⟩
  simp only [agfv_fullSingletons, agfv_singletons, List.mem_map] at hB
  obtain ⟨i, -, rfl⟩ := hB
  exact Finset.card_singleton i

/-! ### Row "H side" -/

/-- **§7, row "`H` side"** (l. 477–478): "No group structure is used.  HL and HU hold for any number of weight
values."  For ANY positive weights with ratio `≤ Λ` (no group structure): both printed (HL) inequalities
(`HL.HL_bound`, `HL.HL_bound_simple`) and both printed (HU) inequalities (`HU.HU_bound`). -/
theorem edge_H_side {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {κ₀ : ℝ} (hκ : 0 < κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn : 2 ≤ n) :
    max 1 (max (AGFH.Hcal n - ε / (2 * κ₀ ^ 2 / Λ ^ 6))
        (1 + (max (AGFH.Hcal n - ε / (2 * κ₀ ^ 2 / Λ ^ 6) - 1) 0) ^ 2 /
          (2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + AGFH.S2 n - 1))) ≤
        LHgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
      1 + (max (Real.log ((n : ℝ) + 1) - ε / (2 * κ₀ ^ 2 / Λ ^ 6) - 1) 0) ^ 2 /
          (2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 2 / 3) ≤
        LHgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
      LHgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        1 + 2 / A36W.HU.alphaHU ε Λ n * (Real.log n + 1) ∧
      LHgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        1 + max (8 * (Real.log n + 1)) (16 * Λ ^ 3 * (Real.log n + 1) ^ 2 / ε) :=
  ⟨A36W.HL.HL_bound hw hk hΛ hκ hk1 hk2 (by omega) hε.le,
    A36W.HL.HL_bound_simple hw hk hΛ hκ hk1 hk2 (by omega) hε.le,
    (A36W.HU.HU_bound w hw hk hΛ hε hn).1, (A36W.HU.HU_bound w hw hk hΛ hε hn).2⟩

/-- Three distinct weight values on `Fin 3`: `w = (1, 2, 3)`, ratio `Λ = 3`. -/
noncomputable def w123 : Fin 3 → ℝ := ![1, 2, 3]

theorem w123_pos : ∀ i, 0 < w123 i := by
  intro i
  fin_cases i <;> norm_num [w123]

theorem w123_ratio : ∀ a b, w123 a ≤ 3 * w123 b := by
  intro a b
  fin_cases a <;> fin_cases b <;> norm_num [w123]

/-- The three values are `1, 2, 3`. -/
theorem w123_values : w123 0 = 1 ∧ w123 1 = 2 ∧ w123 2 = 3 := ⟨rfl, rfl, rfl⟩

/-- Non-vacuity of `edge_H_side` with three weight values: `n = 3`, `k = 1`, `w = (1, 2, 3)`, `Λ = 3`,
`κ₀ = 1/3`, `ε = 1`. -/
theorem edge_H_side_three_values :
    max 1 (max (AGFH.Hcal 3 - 1 / (2 * (1 / 3 : ℝ) ^ 2 / 3 ^ 6))
        (1 + (max (AGFH.Hcal 3 - 1 / (2 * (1 / 3 : ℝ) ^ 2 / 3 ^ 6) - 1) 0) ^ 2 /
          (2 * 1 / (2 * (1 / 3 : ℝ) ^ 2 / 3 ^ 6) + AGFH.S2 3 - 1))) ≤
        LHgen (weightedTarget 3 1 w123 w123_pos (by norm_num)) (weightedOracle 3 1 w123) 1 ∧
      LHgen (weightedTarget 3 1 w123 w123_pos (by norm_num)) (weightedOracle 3 1 w123) 1 ≤
        1 + max (8 * (Real.log ((3 : ℕ) : ℝ) + 1)) (16 * 3 ^ 3 * (Real.log ((3 : ℕ) : ℝ) + 1) ^ 2 / 1) := by
  have h := edge_H_side (n := 3) (k := 1) w123_pos (by norm_num) w123_ratio (κ₀ := 1 / 3) (by norm_num)
    (by norm_num) (by norm_num) one_pos (by norm_num)
  exact ⟨by exact_mod_cast h.1, h.2.2.2⟩

end A36W.FU.Table

/-! # Statements and dependency audit -/

#check @A36W.FU.Table.table_6_9
#check @A36W.FU.Table.table_6_9_Mstar
#check @A36W.FU.Table.K4_eq_of
#check @A36W.FU.Table.Mstar_eq_of
#check @A36W.FU.Table.FU_length_le_CFU
#check @A36W.FU.Table.edge_N0
#check @A36W.FU.Table.edge_N0_instance
#check @A36W.FU.Table.edge_N1
#check @A36W.FU.Table.edge_singletons_DA_zero
#check @A36W.FU.Table.edge_lambda_one
#check @A36W.FU.Table.edge_Lbar_eq_one_iff
#check @A36W.FU.Table.edge_N_ll_M
#check @A36W.FU.Table.edge_N_eq_M
#check @A36W.FU.Table.edge_J_extreme
#check @A36W.FU.Table.edge_J_infeasible
#check @A36W.FU.Table.edge_M_small
#check @A36W.FU.Table.edge_small_eps_LA
#check @A36W.FU.Table.edge_small_eps_K4
#check @A36W.FU.Table.edge_small_eps_n0ff
#check @A36W.FU.Table.edge_small_n
#check @A36W.FU.Table.edge_H_side
#check @A36W.FU.Table.edge_H_side_three_values
#print axioms A36W.FU.Table.table_6_9
#print axioms A36W.FU.Table.table_6_9_Mstar
#print axioms A36W.FU.Table.K4_eq_of
#print axioms A36W.FU.Table.Mstar_eq_of
#print axioms A36W.FU.Table.FU_length_le_CFU
#print axioms A36W.FU.Table.edge_N0
#print axioms A36W.FU.Table.edge_N0_instance
#print axioms A36W.FU.Table.edge_N1
#print axioms A36W.FU.Table.edge_singletons_DA_zero
#print axioms A36W.FU.Table.edge_lambda_one
#print axioms A36W.FU.Table.edge_Lbar_eq_one_iff
#print axioms A36W.FU.Table.edge_N_ll_M
#print axioms A36W.FU.Table.edge_N_eq_M
#print axioms A36W.FU.Table.succCount_quota_zero
#print axioms A36W.FU.Table.succCount_quota_full
#print axioms A36W.FU.Table.edge_J_extreme
#print axioms A36W.FU.Table.weightedOracle_illegal_cons
#print axioms A36W.FU.Table.edge_J_infeasible
#print axioms A36W.FU.Table.edge_M_small
#print axioms A36W.FU.Table.edge_small_eps_LA
#print axioms A36W.FU.Table.edge_small_eps_K4
#print axioms A36W.FU.Table.edge_small_eps_n0ff
#print axioms A36W.FU.Table.edge_small_n
#print axioms A36W.FU.Table.edge_H_side
#print axioms A36W.FU.Table.edge_H_side_three_values


==> anc/formal_companion/lean/src/A36W/FUTheoremR.lean <==
/-
A36W.FUTheoremR -- Theorem R: the §7 Remark of App L, "more weight values: a homogeneous group suffices" (coverage row
W-29, F upper clause).  The reservoir construction of §6 with Stage A bounded by (III) instead of (IV), the target
tail FB2 for general weights, and `M ≥ ⌈ρn⌉` in place of `M ≥ ⌈n/2⌉`.  Two-group
branch.

PAPER.  appendix_t1.tex (sha256 1ba182d5…), the Remark at l. 483–490:
"Let `B` be any set of `M ≥ ρn` coordinates, `ρ ∈ (0,1]`, on which the weights are equal, let the other `N = n − M`
weights be arbitrary, all `n` weights having ratio at most `Λ`, and let `κ₀n ≤ k ≤ (1−κ₀)n`.  In §6.4 use (III) in
place of (IV): while B is untouched the free count satisfies `M_t − b + 1 > M`, so a Stage A block costs at most
`Λ³b(b−1)/(2M²)`, and `L̄` becomes `max{1, ⌈2Λ³N²/(εM²)⌉}`.  In §6.7 use W2(ii) in place of Lemma TG4(ii), and in §6.8
use `M ≥ ⌈ρn⌉`.  The profile then has `F ≤ ε`, with every component of length at most `log₂ ln n + C_R`, for
`n ≥ ⌊(M*−1)/ρ⌋ + 1`, where `C_R = max{1, ⌈2Λ³(1−ρ)²/(ερ²)⌉} + 8K₄ + 2`."  The template is §6 (l. 313–455); `δ₄`, `η`,
`K₄` and `M*` are those of the Result (l. 72–76, 89–90).

OBJECTS.  Nothing about the sampler or the target is redefined: `weightedTarget`, `weightedOracle`, `weighted_exact`
(Slice); `KLx`, `mixLawE`, `LFgen`, `LFad`, `outLim`, `PolicyE.CapEvery/CapAS/execMean` (V0); the shared library's `Bridge.mixPolicy`
and the Mix module; FA's `stageAProfile`, `Lbar`; FB's `scheduleOfProfile`, `muFF`; FU's `ladFF`, `K4`, `Mstar`,
`tailF`.  The group `A := Bᶜ` carries arbitrary weights; the reservoir `B` is homogeneous.  New definitions name the
Remark's objects only: `LbarR` (`L̄_R = max{1, ⌈2Λ³N²/(εM²)⌉}`), `UAR` (`U_A`, FB's `scheduleOfProfile A
(stageAProfile N L̄_R)`), `muR` (FB's `muFF A (U_A ++ lad) _` with FU's unchanged ladder `lad = ladFF`), `lenR`
(`L_A + ℓ_lad`), `n0R` (`⌊(M*−1)/ρ⌋ + 1`), `capR` (`max{1, ⌈2Λ³(1−ρ)²/(ερ²)⌉}`) and `CR` (`C_R`); for the geometric
Stage A of §10, `geoBlock` / `geoAux` / `geoProfile` (the block sizes), `alphaGeo` (`α`), `UAgeo` / `muGeo` / `lenGeo`
(the objects), and the real-valued bound `tcIII` (bound (III) summed along a profile); plus fixtures.

CONTENTS.
* §1 (III) at a legal past: `blockTC_weighted_le_III_free` (`TC ≤ Λ³b(b−1)/(2(|free| − b + 1)²)`) and its relaxation
  `blockTC_weighted_le_III` (`TC ≤ Λ³b(b−1)/(2M²)` once `M ≤ |free ∖ block|`).
* §2 Stage A with (III) (item 1): `stageA_bound_III`, `LbarR`, `LbarR_eq_Lbar` (`L̄_R` is FA's `L̄` at `√(Λ³)`),
  `stageA_arith_III`, `stageA_le_eps4_III` (`D(p_A‖Q_A) ≤ ε/4`, no constancy on `A`).
* §3 The ladder term for general weights (item 2): `ladder_term_le_general` (FU's `ladder_term_le` with
  `ReservoirFacts.FB2_general` in place of the two-value `FB2`).
* §4 Arithmetic (item 3): `n0R`, `Mstar_le_of_n0R_le` (`M ≥ ρn`, `n ≥ n0R` ⟹ `M ≥ M*`), `arith_le_of_n0R_le`, `n0R_le`.
* §5 Lengths (item 4): `LbarR_le_capR` (via `N/M ≤ (1−ρ)/ρ`), `stageAR_length_le`, `ceil_logb_logb_le_add_two` (from
  FU's `length_bound_le_C_FU`), `length_bound_le_CR`.
* §6 The objects `UAR`, `muR`, `lenR`.
* §7 Headline **`theoremR`** (item 5).
* §8 Corollaries through the shared library's Mix module: **`theoremR_policy`**, **`theoremR_LF_le`**.
* §9 Non-vacuity (item 7): `theoremR_fixture_three` (`n = 1200`, three weight values `2, 3/2, 1`, `Λ = 3`,
  `ρ = 2/3`, main branch `n ≥ n0R`; Stage A has 14 blocks of 28–29 coordinates; the ladder is all singletons here,
  `M = 800 < 8K₄`), `theoremR_fixture_bulk` (the same weights at `Λ = 2`: main branch, and the ladder's bulk blocks are
  active, `M = 800 > 8K₄`), `theoremR_fixture_small` (`n = 5`, three values, `M ≤ 8K₄` branch, `N = 3 > M = 2`),
  `theoremR_fixture_NgtM` (`n = 2400`, `ρ = 1/3`, main branch with `N = 1600 = 2M`, bulk ladder active).
* §10 Item 6, the geometric Stage A (l. 491–495): `geoProfile` (blocks `max{1, min{R, ⌊αM_t⌋}}`; the floor at `1` is
  inactive once `αM ≥ 2`), `alphaGeo` (`α = min{1/4, 9ε/(64Λ³(ℓ+1))}`, `ℓ = ln(n/M)`), `stageA_bound_III_free` ((III)
  at the actual free counts), `geoAux_length_le` / `geoProfile_length_le` (the round count `≤ 1 + 2ℓ/α` when
  `αM ≥ 2`), `stageA_geo` (`D(p_A‖Q_A) ≤ ε/4` and
  `L_A ≤ 1 + max{8ℓ, 128Λ³ℓ(ℓ+1)/(9ε)}` once `M ≥ 2/α`), **`theoremR_geo`** (the profile with the geometric Stage A:
  `F ≤ ε` once `M ≥ 2/α` and either `M ≥ M*` or `M ≤ 8K₄`, with the round count), **`theoremR_geo_loglog`** (with
  `M ≥ n/(ln n)^C`: `ℓ ≤ C ln ln n`, an explicit `O((log log n)²)` length bound under the explicit size condition
  `M ≥ max{M*, 8, 128Λ³(C ln ln n + 1)/(9ε)}`), **`theoremR_geo_LF_le`** (hence `L_F` and `L_F^ad` obey the same
  bound), and the fixtures `theoremR_geo_fixture`, `theoremR_geo_loglog_fixture`.  Not formalised: that this size
  condition holds for all large `n` (the sentence's "for a fixed `C` and large `n`"), an elementary growth comparison.

HYPOTHESES, said exactly (theoremR).  `w > 0`; `∀ a b, w a ≤ Λ w b` and `1 ≤ Λ`; `w` constant on `B`; `0 < ρ` and
`ρ n ≤ |B|`; `k ≤ n`, `0 < κ₀`, `κ₀ n ≤ k ≤ (1 − κ₀) n`; `0 < ε`; `2 ≤ n`; `n0R ≤ n ∨ |B| ≤ 8K₄`.  No hypothesis is a
KL, TC or success bound.  Not assumed: `N ≤ M` (the Remark does not assume it and the proof does not use it: Stage A
needs only `|Aᶜ| ≥ 1` and the arithmetic uses `M ≥ ρn`; the fixture `theoremR_fixture_NgtM` has `N = 2M`), `ρ ≤ 1`
(implied by `ρn ≤ |B| ≤ n`, and not used), `κ₀ ≤ 1/2` (implied by the quota bounds once `n ≥ 1`).
-/
import A36W.FUAssembly

set_option autoImplicit false

namespace A36W.FU.R

open AGF A36RW A36RW.Relabel Finset

variable {n : ℕ}

/-! ## §1 Bound (III) for the target's block total correlation at a legal past -/

/-- **(III) at a legal past, at the actual free count**: `TC_h(B) ≤ Λ³|B|(|B| − 1)/(2(|remaining h| − |B| + 1)²)`
(FA's bridge, then `A36W.blockLaw_TC_le_III` with `S = remaining h`, unrelaxed). -/
theorem blockTC_weighted_le_III_free {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {h : History n}
    (hwf : WFE h) (hpos : 0 < prefMass (weightedTarget n k w hw hk) h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) {Λ : ℝ} (hΛ1 : 1 ≤ Λ)
    (hΛ : ∀ a ∈ remaining h, ∀ c ∈ remaining h, w a ≤ Λ * w c) :
    A36W.Chain.blockTC (weightedTarget n k w hw hk) h B ≤
      Λ ^ 3 * ((B.card : ℝ) * ((B.card : ℝ) - 1)) / (2 * (((remaining h).card : ℝ) - B.card + 1) ^ 2) := by
  rw [← A36W.Chain.wordTC_blockWordLaw _ hwf hB B.equivFin.symm, wordTC_eq_TC,
    show A36W.Chain.blockWordLaw (weightedTarget n k w hw hk) h B.equivFin.symm =
      A36W.blockLaw w (remaining h) (quota k h) (A36W.Chain.encEmb B.equivFin.symm) from
      funext (blockWordLaw_weighted hw hk hwf hpos hB B.equivFin.symm)]
  exact A36W.blockLaw_TC_le_III (fun l _ => hw l) hΛ hΛ1 (weighted_Z_ne_zero hw hk hwf hpos)
    (A36W.Chain.encEmb B.equivFin.symm).injective (fun s => hB (B.equivFin.symm s).2)

/-- **(III) at a legal past, relaxed to the reservoir** (App L Lemma W4 (III), as the Remark uses it in §6.4).  At a
well-formed past `h` of positive target mass, for a fresh block `B ⊆ remaining h` (any weights on it), under the ratio
bound on `remaining h` with `1 ≤ Λ`, and with `1 ≤ Mres ≤ |remaining h ∖ B|`:
`TC_h(B) ≤ Λ³ |B| (|B| − 1) / (2 Mres²)`.  (In §1, `B` is the block, as in FA's `blockTC_weighted_le_IV`; from §7 on,
`B` is the reservoir.)  Route: `blockTC_weighted_le_III_free`, whose denominator
`(|S| − |B| + 1)²` (`S = remaining h`) is at least `(Mres + 1)² ≥ Mres²`. -/
theorem blockTC_weighted_le_III {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {h : History n}
    (hwf : WFE h) (hpos : 0 < prefMass (weightedTarget n k w hw hk) h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) {Λ : ℝ} (hΛ1 : 1 ≤ Λ)
    (hΛ : ∀ a ∈ remaining h, ∀ c ∈ remaining h, w a ≤ Λ * w c) {Mres : ℕ} (hM : 1 ≤ Mres)
    (hres : Mres ≤ (remaining h \ B).card) :
    A36W.Chain.blockTC (weightedTarget n k w hw hk) h B ≤
      Λ ^ 3 * ((B.card : ℝ) * ((B.card : ℝ) - 1)) / (2 * (Mres : ℝ) ^ 2) := by
  refine (blockTC_weighted_le_III_free hw hk hwf hpos hB hΛ1 hΛ).trans ?_
  have hBS : B.card ≤ (remaining h).card := Finset.card_le_card hB
  have hres' : Mres ≤ (remaining h).card - B.card := by
    rw [← Finset.card_sdiff_of_subset hB]
    exact hres
  have hMr : (1 : ℝ) ≤ Mres := by exact_mod_cast hM
  have hden : (Mres : ℝ) ≤ ((remaining h).card : ℝ) - (B.card : ℝ) + 1 := by
    have h2 : ((Mres : ℕ) : ℝ) ≤ (((remaining h).card - B.card : ℕ) : ℝ) := by exact_mod_cast hres'
    rw [Nat.cast_sub hBS] at h2
    linarith
  have hΛ3 : 0 ≤ Λ ^ 3 := pow_nonneg (by linarith) 3
  have hb : 0 ≤ (B.card : ℝ) * ((B.card : ℝ) - 1) := by
    rcases Nat.eq_zero_or_pos B.card with h0 | h0
    · rw [h0]
      simp
    · have h1 : (1 : ℝ) ≤ B.card := by exact_mod_cast h0
      nlinarith
  refine div_le_div_of_nonneg_left (mul_nonneg hΛ3 hb) (by positivity) ?_
  have hMpos : (0 : ℝ) < Mres := by linarith
  have := pow_le_pow_left₀ hMpos.le hden 2
  linarith

/-! ## §2 Stage A with (III) (item 1; App L §6.4 as modified by the Remark) -/

/-- **Stage A with (III)** (the Remark's §6.4: "while B is untouched the free count satisfies `M_t − b + 1 > M`, so a
Stage A block costs at most `Λ³b(b−1)/(2M²)`").  For any weights with all ratios `≤ Λ` (`1 ≤ Λ`), every list `U_A` of
disjoint blocks inside `A` (from the empty history) with a nonempty reservoir `Aᶜ` satisfies
`Σ_{x ∈ supp t} t.p x · log (prefMass t (histAlong U_A [] x) / pathW o U_A [] x)
  ≤ Σ_{Bl ∈ U_A} Λ³ |Bl|(|Bl| − 1)/(2|Aᶜ|²)`.
No constancy of `w` on `A` is assumed.  Route: FA's `stageA_bound` with `blockTC_weighted_le_III` in place of (IV):
(C5) `chain_KL_le`, and at every legal past reached at step `j`, `Aᶜ ⊆ remaining h ∖ blk U_A j`
(`compl_subset_remaining_sdiff_blk`). -/
theorem stageA_bound_III {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a c, w a ≤ Λ * w c)
    (U_A : List (Finset (Fin n))) (hU : BlocksIn U_A (remaining ([] : History n)))
    (hUA : ∀ Bl ∈ U_A, Bl ⊆ A) (hM : 1 ≤ (Aᶜ).card) :
    ∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
        Real.log (prefMass (weightedTarget n k w hw hk) (histAlong U_A [] x) /
          pathW (weightedOracle n k w) U_A [] x) ≤
      (U_A.map (fun Bl => Λ ^ 3 * ((Bl.card : ℝ) * ((Bl.card : ℝ) - 1)) /
        (2 * ((Aᶜ).card : ℝ) ^ 2))).sum := by
  have hex := weighted_exact n k w hw hk
  calc _ ≤ ∑ j ∈ range U_A.length, (fun Bl : Finset (Fin n) => Λ ^ 3 * ((Bl.card : ℝ) * ((Bl.card : ℝ) - 1)) /
          (2 * ((Aᶜ).card : ℝ) ^ 2)) (A36W.Chain.blk U_A j) :=
        A36W.Chain.chain_KL_le _ _ hex hU _ (fun j hj h hreach hL => by
          obtain ⟨x, rfl⟩ := hreach
          have hwf := A36W.Chain.wfe_histAt wfe_nil_sp hU x j
          exact blockTC_weighted_le_III hw hk hwf ((hex.1 _ hwf).1 hL) (A36W.Chain.blk_subset_remaining hU x j)
            hΛ1 (fun a _ c _ => hΛ a c) hM
            (Finset.card_le_card (compl_subset_remaining_sdiff_blk hUA x hj)))
    _ = _ := sum_range_blk (fun Bl : Finset (Fin n) => Λ ^ 3 * ((Bl.card : ℝ) * ((Bl.card : ℝ) - 1)) /
          (2 * ((Aᶜ).card : ℝ) ^ 2)) U_A

/-- **`L̄_R := max{1, ⌈2Λ³N²/(εM²)⌉}`** (the Remark, l. 487–488), with `N = |A|`, `M = |B|`. -/
noncomputable def LbarR (ε Λ : ℝ) (N M : ℕ) : ℕ :=
  max 1 ⌈2 * Λ ^ 3 * (N : ℝ) ^ 2 / (ε * (M : ℝ) ^ 2)⌉₊

theorem one_le_LbarR (ε Λ : ℝ) (N M : ℕ) : 1 ≤ LbarR ε Λ N M := le_max_left _ _

/-- `L̄_R` is FA's `L̄` with `√(Λ³)` in place of `Λ` (so FA's Stage A arithmetic applies verbatim). -/
theorem LbarR_eq_Lbar {Λ : ℝ} (hΛ : 0 ≤ Λ) (ε : ℝ) (N M : ℕ) :
    LbarR ε Λ N M = Lbar ε (Real.sqrt (Λ ^ 3)) N M := by
  unfold LbarR Lbar
  rw [Real.sq_sqrt (pow_nonneg hΛ 3)]

/-- **§6.4's arithmetic with `Λ³`** (the Remark): for `ε > 0`, `Λ ≥ 1`, `M ≥ 1`, the Stage A profile at `L̄_R` satisfies
`(Λ³/(2M²)) Σ_t b_t(b_t − 1) ≤ ε/4`.  FA's `stageA_arith` at `√(Λ³)` (`√(Λ³)² = Λ³`, `LbarR_eq_Lbar`). -/
theorem stageA_arith_III {ε Λ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (N M : ℕ) (hM : 1 ≤ M) :
    (Λ ^ 3 / (2 * (M : ℝ) ^ 2)) *
        ((stageAProfile N (LbarR ε Λ N M)).map (fun b : ℕ => (b : ℝ) * ((b : ℝ) - 1))).sum ≤ ε / 4 := by
  have hΛ0 : 0 ≤ Λ := by linarith
  have h3 : Real.sqrt (Λ ^ 3) ^ 2 = Λ ^ 3 := Real.sq_sqrt (pow_nonneg hΛ0 3)
  have h1 : 1 ≤ Real.sqrt (Λ ^ 3) := Real.one_le_sqrt.2 (one_le_pow₀ hΛ1)
  have h := stageA_arith (Λ := Real.sqrt (Λ ^ 3)) hε h1 N M hM
  rw [h3, ← LbarR_eq_Lbar hΛ0] at h
  exact h

/-- **Stage A, end to end, with (III)** (item 1, `stageA_bound_III` + `stageA_arith_III`): for any weights with ratios
`≤ Λ` and any schedule `U_A` of `A` whose sizes are the Stage A profile at `L̄_R`, `D(p_A‖Q_A) ≤ ε/4`. -/
theorem stageA_le_eps4_III {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    {ε Λ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a c, w a ≤ Λ * w c)
    (U_A : List (Finset (Fin n))) (hU : IsSchedule U_A A) (hM : 1 ≤ (Aᶜ).card)
    (hprof : U_A.map Finset.card = stageAProfile A.card (LbarR ε Λ A.card (Aᶜ).card)) :
    ∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
        Real.log (prefMass (weightedTarget n k w hw hk) (histAlong U_A [] x) /
          pathW (weightedOracle n k w) U_A [] x) ≤ ε / 4 := by
  obtain ⟨hB, hsub⟩ := blocksIn_nil_of_isSchedule hU
  refine (stageA_bound_III hw hk A hΛ1 hΛ U_A hB hsub hM).trans ?_
  have h3 : Real.sqrt (Λ ^ 3) ^ 2 = Λ ^ 3 := Real.sq_sqrt (pow_nonneg (by linarith) 3)
  have e := sum_map_card_eq (Real.sqrt (Λ ^ 3)) (Aᶜ).card U_A
  rw [h3] at e
  rw [e, hprof]
  exact stageA_arith_III hε hΛ1 A.card (Aᶜ).card hM

/-! ## §3 The ladder term for general weights (item 2; App L §6.5–§6.7 with W2(ii) for §6.7) -/

/-- **The ladder term, general weights** (§6.5–§6.7 assembled, with the Remark's "In §6.7 use W2(ii) in place of
Lemma TG4(ii)").  For ANY positive weights with all ratios `≤ Λ` (`1 ≤ Λ`), any `A` (`M = |Aᶜ|`), `0 < κ₀`,
`κ₀n ≤ k ≤ (1−κ₀)n` and `ε > 0`, with `J(x) = k − |x_A|`:
`Σ_{x ∈ supp p} p(x)(−ln s_{J(x)}) ≤ ε/4 + Λ² ln(M+1)/(κ₀² M)` for the ladder `ladderProfile M K₄`.  The proof is FU's
`ladder_term_le` (whose statement takes two weight values) with `ReservoirFacts.FB2_general` (any weights with ratio
`≤ Λ`, any nonempty `B`; negative correlation for general weights) in place of `FB2`.  The ladder's success
probability is a count-process quantity, so neither this bound nor its proof uses constancy of `w` anywhere. -/
theorem ladder_term_le_general {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a b, w a ≤ Λ * w b)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) :
    ∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
        (-Real.log (succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
          (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀))))
      ≤ ε / 4 + Λ ^ 2 * Real.log (((Aᶜ).card : ℝ) + 1) / (κ₀ ^ 2 * ((Aᶜ).card : ℝ)) := by
  classical
  set t := weightedTarget n k w hw hk with ht_def
  set M := (Aᶜ).card with hM_def
  set K := K4 ε Λ κ₀ with hK_def
  have hK1 : 1 ≤ K := one_le_K4 ε Λ κ₀
  have hΛ0 : 0 < Λ := by linarith
  have hMr0 : (0 : ℝ) ≤ M := Nat.cast_nonneg M
  have hlogM : 0 ≤ Real.log ((M : ℝ) + 1) := Real.log_nonneg (by linarith)
  have hRtail : 0 ≤ Λ ^ 2 * Real.log ((M : ℝ) + 1) / (κ₀ ^ 2 * (M : ℝ)) :=
    div_nonneg (mul_nonneg (sq_nonneg _) hlogM) (mul_nonneg (sq_nonneg _) hMr0)
  rcases le_or_gt M (8 * K) with hsmall | hbig
  · rw [ladder_term_eq_zero_of_small w hw hk A hsmall]
    linarith
  -- the main branch `M > 8K`
  have hMpos : 1 ≤ M := by omega
  have hBne : (Aᶜ).Nonempty := Finset.card_pos.1 (by rw [← hM_def]; omega)
  have hprof_pos : ∀ b ∈ LadderGeneral.ladderProfile M K, 1 ≤ b := LadderGeneral.ladderProfile_pos hK1
  have hprof_sum : (LadderGeneral.ladderProfile M K).sum = M := LadderGeneral.ladderProfile_sum hK1
  have hsuppos : ∀ x ∈ supp t, 0 < t.p x := fun x hx => (Finset.mem_filter.1 hx).2
  have hcle : ∀ x : Fin n → Bool, (A36W.wordOnes x ∩ Aᶜ).card ≤ M :=
    fun x => Finset.card_le_card Finset.inter_subset_right
  -- the event of FB2
  let E : (Fin n → Bool) → Prop := fun x =>
    ((A36W.wordOnes x ∩ Aᶜ).card : ℝ) / (M : ℝ) ∉ Set.Icc (κ₀ / (2 * Λ)) (1 - κ₀ / (2 * Λ))
  rw [← Finset.sum_filter_add_sum_filter_not (supp t) E]
  -- atypical quotas: `−ln s ≤ ln(M+1)` and the general FB2 mass bound
  have hFB2 := ReservoirFacts.FB2_general w hw hΛ hk hκ0 hκ1 hκ2 hBne
  have hAt : ∑ x ∈ (supp t).filter E, t.p x *
      (-Real.log (succCount M ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
        (LadderGeneral.ladderProfile M K)))
      ≤ (1 / (4 * (κ₀ / (2 * Λ)) ^ 2 * (M : ℝ))) * Real.log ((M : ℝ) + 1) := by
    calc _ ≤ ∑ x ∈ (supp t).filter E, t.p x * Real.log ((M : ℝ) + 1) := by
          refine Finset.sum_le_sum (fun x hx => ?_)
          have hx' := (Finset.mem_filter.1 hx).1
          have hxp := hsuppos x hx'
          rw [quota_eq_card_inter_compl w hw hk A hxp]
          refine mul_le_mul_of_nonneg_left ?_ (t.nonneg x)
          exact (OneBlockAtom.neg_log_succCount_le M _ hprof_pos hprof_sum _ (by positivity)
            (by exact_mod_cast hcle x)).2
      _ = (∑ x ∈ (supp t).filter E, t.p x) * Real.log ((M : ℝ) + 1) := (Finset.sum_mul _ _ _).symm
      _ ≤ _ := by
          refine mul_le_mul_of_nonneg_right (le_trans ?_ hFB2) hlogM
          refine Finset.sum_le_sum_of_subset_of_nonneg (fun x hx => ?_) (fun x _ _ => t.nonneg x)
          exact Finset.mem_filter.2 ⟨Finset.mem_univ _, (Finset.mem_filter.1 hx).2⟩
  -- typical quotas: FB1 with `δ = δ₄` gives `−ln s ≤ −ln(1 − δ₄) = ε/4`
  have hTy : ∑ x ∈ (supp t).filter (fun x => ¬ E x), t.p x *
      (-Real.log (succCount M ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
        (LadderGeneral.ladderProfile M K))) ≤ ε / 4 := by
    have hη : 0 < κ₀ / (2 * Λ) := div_pos hκ0 (by linarith)
    have hδ := delta4_pos hε
    have hKδ := le_K4 ε Λ κ₀
    have h1δ : 0 < 1 - delta4 ε := by rw [one_sub_delta4]; exact Real.exp_pos _
    calc _ ≤ ∑ x ∈ (supp t).filter (fun x => ¬ E x), t.p x * (ε / 4) := by
          refine Finset.sum_le_sum (fun x hx => ?_)
          obtain ⟨hx', hxE⟩ := Finset.mem_filter.1 hx
          have hxp := hsuppos x hx'
          rw [quota_eq_card_inter_compl w hw hk A hxp]
          refine mul_le_mul_of_nonneg_left ?_ (t.nonneg x)
          have hIcc : ((A36W.wordOnes x ∩ Aᶜ).card : ℝ) / (M : ℝ) ∈
              Set.Icc (κ₀ / (2 * Λ)) (1 - κ₀ / (2 * Λ)) := not_not.1 hxE
          have hs1 := LadderGeneral.ladder_success_delta (J := (A36W.wordOnes x ∩ Aᶜ).card) hK1 hbig hη
            hIcc.1 hIcc.2 hδ hKδ
          rw [← neg_log_one_sub_delta4 ε]
          exact neg_le_neg (Real.log_le_log h1δ hs1)
      _ = (∑ x ∈ (supp t).filter (fun x => ¬ E x), t.p x) * (ε / 4) := (Finset.sum_mul _ _ _).symm
      _ ≤ 1 * (ε / 4) := by
          refine mul_le_mul_of_nonneg_right ?_ (by linarith)
          exact le_of_le_of_eq (Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
            (fun x _ _ => t.nonneg x)) (sum_supp_p t)
      _ = ε / 4 := one_mul _
  have h4 := one_div_four_eta_sq hΛ0.ne' hκ0.ne' (M : ℝ)
  rw [h4] at hAt
  have e : Λ ^ 2 / (κ₀ ^ 2 * (M : ℝ)) * Real.log ((M : ℝ) + 1)
      = Λ ^ 2 * Real.log ((M : ℝ) + 1) / (κ₀ ^ 2 * (M : ℝ)) := by ring
  rw [e] at hAt
  linarith

/-! ## §4 Arithmetic (item 3; the Remark's "in §6.8 use `M ≥ ⌈ρn⌉`") -/

/-- **`n₀^R := ⌊(M* − 1)/ρ⌋ + 1`** (the Remark, l. 490), with FU's `M*` (`Mstar`, the least `M ≥ 1` with
`Λ² ln(M+1)/(κ₀²M) ≤ ε/2`). -/
noncomputable def n0R (ε Λ κ₀ ρ : ℝ) : ℕ := ⌊((Mstar ε Λ κ₀ : ℝ) - 1) / ρ⌋₊ + 1

/-- **`M ≥ ρn` and `n ≥ ⌊(M*−1)/ρ⌋ + 1` give `M ≥ M*`** (item 3): `(M*−1)/ρ < ⌊(M*−1)/ρ⌋ + 1 ≤ n`, so
`M* − 1 < ρn ≤ M`, and `M`, `M*` are integers. -/
theorem Mstar_le_of_n0R_le {ε Λ κ₀ ρ : ℝ} (hρ0 : 0 < ρ) {M n : ℕ} (hMρ : ρ * n ≤ M)
    (hn : n0R ε Λ κ₀ ρ ≤ n) : Mstar ε Λ κ₀ ≤ M := by
  unfold n0R at hn
  have h1 : ((Mstar ε Λ κ₀ : ℝ) - 1) / ρ < (n : ℝ) := by
    have hfl := Nat.lt_floor_add_one (((Mstar ε Λ κ₀ : ℝ) - 1) / ρ)
    have h2 : ((⌊((Mstar ε Λ κ₀ : ℝ) - 1) / ρ⌋₊ + 1 : ℕ) : ℝ) ≤ n := by exact_mod_cast hn
    push_cast at h2
    linarith
  rw [div_lt_iff₀ hρ0] at h1
  have hc : (n : ℝ) * ρ = ρ * n := mul_comm _ _
  have h3 : (Mstar ε Λ κ₀ : ℝ) < M + 1 := by linarith
  have h4 : Mstar ε Λ κ₀ < M + 1 := by exact_mod_cast h3
  omega

/-- **The arithmetic of §6.8 under the Remark's size hypothesis**: `M ≥ ρn` and `n ≥ n₀^R` give
`ε/4 + ε/4 + Λ² ln(M+1)/(κ₀² M) ≤ ε` (FU's `arith_le`). -/
theorem arith_le_of_n0R_le {ε Λ κ₀ ρ : ℝ} (hε : 0 < ε) (hκ0 : 0 < κ₀) (hρ0 : 0 < ρ) {M n : ℕ}
    (hMρ : ρ * n ≤ M) (hn : n0R ε Λ κ₀ ρ ≤ n) :
    ε / 4 + ε / 4 + Λ ^ 2 * Real.log ((M : ℝ) + 1) / (κ₀ ^ 2 * (M : ℝ)) ≤ ε :=
  arith_le hε hκ0 (Mstar_le_of_n0R_le hρ0 hMρ hn)

/-- A sufficient condition for `n₀^R ≤ n'`, used by the fixtures: `M* ≤ m`, `n' ≥ 1` and `(m − 1)/ρ < n'`. -/
theorem n0R_le {ε Λ κ₀ ρ : ℝ} (hρ0 : 0 < ρ) {m n' : ℕ} (hm : Mstar ε Λ κ₀ ≤ m) (hn1 : 1 ≤ n')
    (hn' : ((m : ℝ) - 1) / ρ < n') : n0R ε Λ κ₀ ρ ≤ n' := by
  unfold n0R
  have hmr : (Mstar ε Λ κ₀ : ℝ) ≤ m := by exact_mod_cast hm
  have h1 : ((Mstar ε Λ κ₀ : ℝ) - 1) / ρ < n' :=
    lt_of_le_of_lt (div_le_div_of_nonneg_right (by linarith) hρ0.le) hn'
  have h2 := (Nat.floor_lt' (by omega : n' ≠ 0)).2 h1
  omega

/-! ## §5 Lengths (item 4) -/

/-- **The Stage A cap of the Remark**: `capR ε Λ ρ := max{1, ⌈2Λ³(1−ρ)²/(ερ²)⌉}`. -/
noncomputable def capR (ε Λ ρ : ℝ) : ℕ := max 1 ⌈2 * Λ ^ 3 * (1 - ρ) ^ 2 / (ε * ρ ^ 2)⌉₊

/-- **`C_R := max{1, ⌈2Λ³(1−ρ)²/(ερ²)⌉} + 8K₄ + 2`** (the Remark, l. 490). -/
noncomputable def CR (ε Λ κ₀ ρ : ℝ) : ℕ := capR ε Λ ρ + 8 * K4 ε Λ κ₀ + 2

/-- **`L̄_R ≤ max{1, ⌈2Λ³(1−ρ)²/(ερ²)⌉}`**, from `N/M ≤ (1−ρ)/ρ`: with `N + M = n` and `ρn ≤ M`,
`Nρ = ρn − ρM ≤ (1−ρ)M`. -/
theorem LbarR_le_capR {ε Λ ρ : ℝ} (hε : 0 < ε) (hΛ : 0 ≤ Λ) (hρ0 : 0 < ρ) {N M n : ℕ} (hsum : N + M = n)
    (hMρ : ρ * n ≤ M) (hM : 1 ≤ M) : LbarR ε Λ N M ≤ capR ε Λ ρ := by
  unfold LbarR capR
  refine max_le_max le_rfl (Nat.ceil_mono ?_)
  have hMpos : (0 : ℝ) < M := by exact_mod_cast hM
  have hsumr : (N : ℝ) + M = n := by exact_mod_cast hsum
  have hNρ : (N : ℝ) * ρ ≤ (1 - ρ) * M := by
    have e : (N : ℝ) * ρ = ρ * n - ρ * M := by rw [← hsumr]; ring
    rw [e]
    linarith
  have hsq : ((N : ℝ) * ρ) ^ 2 ≤ ((1 - ρ) * M) ^ 2 :=
    pow_le_pow_left₀ (mul_nonneg (Nat.cast_nonneg N) hρ0.le) hNρ 2
  rw [div_le_div_iff₀ (by positivity) (by positivity)]
  have hc : 0 ≤ 2 * Λ ^ 3 * ε := mul_nonneg (mul_nonneg (by norm_num) (pow_nonneg hΛ 3)) hε.le
  calc 2 * Λ ^ 3 * (N : ℝ) ^ 2 * (ε * ρ ^ 2) = 2 * Λ ^ 3 * ε * ((N : ℝ) * ρ) ^ 2 := by ring
    _ ≤ 2 * Λ ^ 3 * ε * ((1 - ρ) * M) ^ 2 := mul_le_mul_of_nonneg_left hsq hc
    _ = 2 * Λ ^ 3 * (1 - ρ) ^ 2 * (ε * (M : ℝ) ^ 2) := by ring

/-- **`L_A ≤ L̄_R ≤ max{1, ⌈2Λ³(1−ρ)²/(ερ²)⌉}`** (item 4, first line): the Stage A profile at `L̄_R` has at most `L̄_R`
rounds (FA's `stageAProfile_length_le`). -/
theorem stageAR_length_le {ε Λ ρ : ℝ} (hε : 0 < ε) (hΛ : 0 ≤ Λ) (hρ0 : 0 < ρ) {N M n : ℕ} (hsum : N + M = n)
    (hMρ : ρ * n ≤ M) (hM : 1 ≤ M) :
    (stageAProfile N (LbarR ε Λ N M)).length ≤ LbarR ε Λ N M ∧ LbarR ε Λ N M ≤ capR ε Λ ρ :=
  ⟨stageAProfile_length_le (one_le_LbarR ε Λ N M), LbarR_le_capR hε hΛ hρ0 hsum hMρ hM⟩

/-- `⌈log₂ log₂ n⌉ ≤ log₂ ln n + 2` for `n ≥ 2`: FU's `length_bound_le_C_FU` at `ε = 2`, `Λ = 1`, `K = 0`
(where `⌈2Λ²/ε⌉ = 1`). -/
theorem ceil_logb_logb_le_add_two {n : ℕ} (hn : 2 ≤ n) :
    ((⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ : ℕ) : ℝ) ≤ Real.logb 2 (Real.log n) + 2 := by
  have h := length_bound_le_C_FU (ε := 2) (Λ := 1) (by norm_num) le_rfl 0 hn
  have e : ⌈2 * (1 : ℝ) ^ 2 / 2⌉₊ = 1 := by norm_num
  rw [e, max_self] at h
  push_cast at h
  linarith

/-- **The Remark's length bound**, via §6.8's chain with `capR` in place of `max{1, ⌈2Λ²/ε⌉}`:
`cap + 8K + ⌈log₂ log₂ n⌉ ≤ log₂ ln n + (cap + 8K + 2)` for `n ≥ 2`; at `cap = capR`, `K = K₄` the right side is
`log₂ ln n + C_R`. -/
theorem length_bound_le_CR {cap K n : ℕ} (hn : 2 ≤ n) :
    ((cap + 8 * K + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ : ℕ) : ℝ) ≤
      Real.logb 2 (Real.log n) + ((cap + 8 * K + 2 : ℕ) : ℝ) := by
  have := ceil_logb_logb_le_add_two hn
  push_cast
  linarith

/-! ## §6 The objects (App L §6.1 as modified by the Remark) -/

/-- **Stage A of Theorem R**: FA's split `stageAProfile N L̄_R` (`N = |A|`, `M = |Aᶜ|`) laid out on `A`'s labels in
increasing order (FB's `scheduleOfProfile`). -/
noncomputable def UAR (ε Λ : ℝ) (A : Finset (Fin n)) : List (Finset (Fin n)) :=
  scheduleOfProfile A (stageAProfile A.card (LbarR ε Λ A.card (Aᶜ).card))

theorem UAR_isSchedule (ε Λ : ℝ) (A : Finset (Fin n)) : IsSchedule (UAR ε Λ A) A :=
  scheduleOfProfile_isSchedule A (fun _ hb => one_le_of_mem_stageAProfile hb) (stageAProfile_sum _ _)

theorem UAR_map_card (ε Λ : ℝ) (A : Finset (Fin n)) :
    (UAR ε Λ A).map Finset.card = stageAProfile A.card (LbarR ε Λ A.card (Aᶜ).card) :=
  scheduleOfProfile_map_card A (stageAProfile_sum _ _)

/-- Stage A followed by FU's ladder `ladFF` on `Aᶜ` is a full schedule (FB's `isSchedule_append_compl`). -/
theorem schedR_isSchedule (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) :
    IsSchedule (UAR ε Λ A ++ ladFF ε Λ κ₀ A) univ :=
  isSchedule_append_compl (UAR_isSchedule ε Λ A) (ladFF_isSchedule ε Λ κ₀ A)

/-- **`μ_R`**: `U_A` followed by `σ(lad)`, `σ` uniform on `Sym(Aᶜ)`, drawn before any bit; FB's
`muFF A (U_A ++ lad) _` with the ladder unchanged (`lad = ladFF`, `ladderProfile M K₄` on `Aᶜ`). -/
noncomputable def muR (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) : SchedMix n :=
  muFF A (UAR ε Λ A ++ ladFF ε Λ κ₀ A) (schedR_isSchedule ε Λ κ₀ A)

/-- The common length `L_A + ℓ_lad` of every component of `μ_R`. -/
noncomputable def lenR (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) : ℕ :=
  (UAR ε Λ A).length + (ladFF ε Λ κ₀ A).length

/-- `lenR = L_A + ℓ_lad`: the Stage A profile's length plus the ladder profile's length. -/
theorem lenR_eq (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) :
    lenR ε Λ κ₀ A = (stageAProfile A.card (LbarR ε Λ A.card (Aᶜ).card)).length +
      (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀)).length := by
  unfold lenR UAR ladFF
  rw [scheduleOfProfile_length, scheduleOfProfile_length]

/-! ## §7 Item 5: Theorem R -/

/-- **Theorem R** (App L, the §7 Remark "more weight values: a homogeneous group suffices", l. 483–490).  Fix `ε > 0`,
`Λ ≥ 1`, `κ₀ > 0`, `ρ > 0`.  Let `n ≥ 2`, let all weights be positive with every ratio `w a / w b ≤ Λ`, let `B` be a
set of `M = |B| ≥ ρn` coordinates on which `w` is constant (the other `N = n − M` weights arbitrary), and let
`κ₀n ≤ k ≤ (1−κ₀)n`.  Put `A := Bᶜ`.  If `n ≥ ⌊(M*−1)/ρ⌋ + 1` or `M ≤ 8K₄`, the profile `μ_R` (Stage A on `A` at
`L̄_R = max{1, ⌈2Λ³N²/(εM²)⌉}`, then the relabelled ladder on `B`) has `F = KL(p‖Q_{μ_R}) ≤ ε` under the exact weighted
oracle; every component has length `L_A + ℓ_lad`; `L_A ≤ L̄_R ≤ max{1, ⌈2Λ³(1−ρ)²/(ερ²)⌉}`; and
`L_A + ℓ_lad ≤ max{1, ⌈2Λ³(1−ρ)²/(ερ²)⌉} + 8K₄ + ⌈log₂ log₂ n⌉ ≤ log₂ ln n + C_R`. -/
theorem theoremR {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a b, w a ≤ Λ * w b)
    (B : Finset (Fin n)) (hwB : ∀ i ∈ B, ∀ j ∈ B, w i = w j)
    {ρ : ℝ} (hρ0 : 0 < ρ) (hBρ : ρ * n ≤ (B.card : ℝ))
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n)
    (hn : n0R ε Λ κ₀ ρ ≤ n ∨ B.card ≤ 8 * K4 ε Λ κ₀) :
    KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muR ε Λ κ₀ Bᶜ)) ≤
        ((ε : ℝ) : WithTop ℝ) ∧
      (∀ p ∈ (muR ε Λ κ₀ Bᶜ).parts, p.2.length = lenR ε Λ κ₀ Bᶜ) ∧
      (UAR ε Λ Bᶜ).length ≤ LbarR ε Λ (Bᶜ).card B.card ∧
      LbarR ε Λ (Bᶜ).card B.card ≤ capR ε Λ ρ ∧
      lenR ε Λ κ₀ Bᶜ ≤ capR ε Λ ρ + 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ ∧
      (lenR ε Λ κ₀ Bᶜ : ℝ) ≤ Real.logb 2 (Real.log n) + (CR ε Λ κ₀ ρ : ℝ) := by
  set A : Finset (Fin n) := Bᶜ with hA_def
  have hAc : Aᶜ = B := compl_compl B
  have hwBc : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j := by
    rw [hAc]
    exact hwB
  have hsumNM : A.card + (Aᶜ).card = n := card_add_card_compl_fin A
  have hMρ : ρ * n ≤ ((Aᶜ).card : ℝ) := by
    rw [hAc]
    exact hBρ
  have hM1 : 1 ≤ (Aᶜ).card := by
    have hnpos : (0 : ℝ) < n := by exact_mod_cast (show 0 < n by omega)
    have h2 : (0 : ℝ) < ((Aᶜ).card : ℝ) := lt_of_lt_of_le (mul_pos hρ0 hnpos) hMρ
    have h3 : 0 < (Aᶜ).card := by exact_mod_cast h2
    omega
  have hK1 := one_le_K4 ε Λ κ₀
  have hUA := UAR_isSchedule ε Λ A
  have hlad := ladFF_isSchedule ε Λ κ₀ A
  have hU := schedR_isSchedule ε Λ κ₀ A
  -- the length facts
  have hLA := stageAR_length_le hε (by linarith : (0 : ℝ) ≤ Λ) hρ0 hsumNM hMρ hM1
  have hUAlen : (UAR ε Λ A).length = (stageAProfile A.card (LbarR ε Λ A.card (Aᶜ).card)).length := by
    unfold UAR
    rw [scheduleOfProfile_length]
  have hladlen : (ladFF ε Λ κ₀ A).length ≤ 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 ((Aᶜ).card : ℝ))⌉₊ := by
    unfold ladFF
    rw [scheduleOfProfile_length]
    exact ladder_length_le hK1
  have hlogmono := ceil_logb_logb_mono (M := (Aᶜ).card) (n := n) (by simpa using Finset.card_le_univ Aᶜ)
  have hlen : lenR ε Λ κ₀ A ≤ capR ε Λ ρ + 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ := by
    unfold lenR
    have h1 := hLA.1
    have h2 := hLA.2
    omega
  refine ⟨?_, ?_, ?_, ?_, hlen, ?_⟩
  · -- `F ≤ ε`
    have hs : ∀ x, 0 < (weightedTarget n k w hw hk).p x →
        0 < succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
          (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀)) := by
      intro x hx
      have h := succCount_J_pos hw hk A hlad hx
      rwa [ladFF_map_card] at h
    rw [KLx_eq_stageA_add_ladder w hw hk hwBc hUA (Q := mixLawE (weightedOracle n k w) (muR ε Λ κ₀ A))
      (muFF_invariant hw hk A hwBc _ hU) (QA := pathW (weightedOracle n k w) (UAR ε Λ A) [])
      (s := fun x => succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
        (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀)))
      (fun x hx => (orbit_mass_muFF hw hk A hwBc hUA hlad hU hx).trans (by rw [ladFF_map_card]))
      (fun x hx => pathW_pos_of_supp hw hk hUA hx) hs]
    have h1 := stageA_le_eps4_III hw hk A hε hΛ1 hΛ (UAR ε Λ A) hUA hM1 (UAR_map_card ε Λ A)
    have h2 := ladder_term_le_general w hw hk A hΛ1 hΛ hκ0 hκ1 hκ2 hε
    refine WithTop.coe_le_coe.2 ?_
    rcases hn with hn | hsmall
    · have h3 := arith_le_of_n0R_le hε hκ0 hρ0 hMρ hn
      linarith
    · have hsmall' : (Aᶜ).card ≤ 8 * K4 ε Λ κ₀ := by
        rw [hAc]
        exact hsmall
      have h2' := ladder_term_eq_zero_of_small w hw hk A hsmall'
      linarith
  · -- every component has length `L_A + ℓ_lad`
    intro p hp
    rw [muFF_length A _ hU p hp, List.length_append]
    rfl
  · -- `L_A ≤ L̄_R`
    rw [hUAlen]
    have h := hLA.1
    rw [hAc] at h ⊢
    exact h
  · -- `L̄_R ≤ capR`
    have h := hLA.2
    rw [hAc] at h
    exact h
  · -- `L_A + ℓ_lad ≤ log₂ ln n + C_R`
    exact le_trans (Nat.cast_le.2 hlen) (length_bound_le_CR hn2)

/-! ## §8 The policy corollaries (the shared library's Mix module) -/

/-- **Theorem R for the policy** (as FU's `FU_policy`): `μ_R` run as the shared library's `Bridge.mixPolicy μ_R` completes within
`L = L_A + ℓ_lad` rounds on every compatible path (`CapEvery`) and with probability one (`CapAS`); its executed mean is
`mixCost μ_R = L`; the KL of its output law, at the cap and in the limit, is `≤ ε`; hence `L_F ≤ L` and
`L_F^ad ≤ L`.  Statements from `A36RW.Mix` and `A36RW.Bridge`, applied; no parallel model. -/
theorem theoremR_policy {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a b, w a ≤ Λ * w b)
    (B : Finset (Fin n)) (hwB : ∀ i ∈ B, ∀ j ∈ B, w i = w j)
    {ρ : ℝ} (hρ0 : 0 < ρ) (hBρ : ρ * n ≤ (B.card : ℝ))
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n)
    (hn : n0R ε Λ κ₀ ρ ≤ n ∨ B.card ≤ 8 * K4 ε Λ κ₀) :
    (Bridge.mixPolicy (muR ε Λ κ₀ Bᶜ)).CapEvery (weightedOracle n k w) (lenR ε Λ κ₀ Bᶜ) ∧
      (Bridge.mixPolicy (muR ε Λ κ₀ Bᶜ)).CapAS (weightedOracle n k w) (lenR ε Λ κ₀ Bᶜ) ∧
      (Bridge.mixPolicy (muR ε Λ κ₀ Bᶜ)).execMean (weightedOracle n k w) = (lenR ε Λ κ₀ Bᶜ : ENNReal) ∧
      mixCost (muR ε Λ κ₀ Bᶜ) = (lenR ε Λ κ₀ Bᶜ : ℝ) ∧
      KLx (weightedTarget n k w hw hk)
          ((Bridge.mixPolicy (muR ε Λ κ₀ Bᶜ)).outBy (weightedOracle n k w) (lenR ε Λ κ₀ Bᶜ)) ≤
        ((ε : ℝ) : WithTop ℝ) ∧
      KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) (Bridge.mixPolicy (muR ε Λ κ₀ Bᶜ))) ≤
        ((ε : ℝ) : WithTop ℝ) ∧
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ (lenR ε Λ κ₀ Bᶜ : ℝ) ∧
      LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ (lenR ε Λ κ₀ Bᶜ : ENNReal) := by
  obtain ⟨hKL, hparts, -, -, -, -⟩ :=
    theoremR w hw hk hΛ1 hΛ B hwB hρ0 hBρ hκ0 hκ1 hκ2 hε hn2 hn
  have hex := weighted_exact n k w hw hk
  have hL : ∀ p ∈ (muR ε Λ κ₀ Bᶜ).parts, p.2.length ≤ lenR ε Λ κ₀ Bᶜ := fun p hp => (hparts p hp).le
  have hcost : mixCost (muR ε Λ κ₀ Bᶜ) = (lenR ε Λ κ₀ Bᶜ : ℝ) := by
    unfold muR lenR
    rw [mixCost_muFF, List.length_append]
  have hKLpol := A36RW.Mix.KLx_mixPolicy hex (muR ε Λ κ₀ Bᶜ) hL
  refine ⟨Bridge.mixPolicy_capEvery _ _ hL, A36RW.Mix.capAS_mixPolicy _ _ hL, ?_, hcost, ?_, ?_, ?_, ?_⟩
  · rw [A36RW.Mix.execMean_mixPolicy, hcost, ENNReal.ofReal_natCast]
  · rw [hKLpol.1]
    exact hKL
  · rw [hKLpol.2]
    exact hKL
  · rw [← hcost]
    exact Bridge.LFgen_le_of_feasible _ _ hKL
  · have h := A36RW.Mix.LFad_le_ofReal_mixCost hex hKL
    rwa [hcost, ENNReal.ofReal_natCast] at h

/-- **The optima, with the Remark's constants**: `L_F ≤ max{1,⌈2Λ³(1−ρ)²/(ερ²)⌉} + 8K₄ + ⌈log₂ log₂ n⌉ ≤ log₂ ln n +
C_R`, and the same cap for the adaptive executed mean `L_F^ad`. -/
theorem theoremR_LF_le {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a b, w a ≤ Λ * w b)
    (B : Finset (Fin n)) (hwB : ∀ i ∈ B, ∀ j ∈ B, w i = w j)
    {ρ : ℝ} (hρ0 : 0 < ρ) (hBρ : ρ * n ≤ (B.card : ℝ))
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n)
    (hn : n0R ε Λ κ₀ ρ ≤ n ∨ B.card ≤ 8 * K4 ε Λ κ₀) :
    LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        ((capR ε Λ ρ + 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ : ℕ) : ℝ) ∧
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        Real.logb 2 (Real.log n) + (CR ε Λ κ₀ ρ : ℝ) ∧
      LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        ((capR ε Λ ρ + 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ : ℕ) : ENNReal) := by
  obtain ⟨-, -, -, -, hlen, hC⟩ := theoremR w hw hk hΛ1 hΛ B hwB hρ0 hBρ hκ0 hκ1 hκ2 hε hn2 hn
  obtain ⟨-, -, -, -, -, -, hLF, hLFad⟩ :=
    theoremR_policy w hw hk hΛ1 hΛ B hwB hρ0 hBρ hκ0 hκ1 hκ2 hε hn2 hn
  exact ⟨le_trans hLF (Nat.cast_le.2 hlen), le_trans hLF hC, le_trans hLFad (Nat.cast_le.2 hlen)⟩

/-! ## §9 Item 7: non-vacuity with three weight values -/

/-- `B = {400, …, 1199} ⊆ Fin 1200`: the homogeneous group, `M = 800`. -/
def B1200 : Finset (Fin 1200) := Finset.Ici ⟨400, by norm_num⟩

theorem card_B1200 : B1200.card = 800 := by
  unfold B1200
  rw [Fin.card_Ici]
  rfl

theorem card_compl_B1200 : (B1200ᶜ).card = 400 := by
  rw [Finset.card_compl, card_B1200, Fintype.card_fin]

theorem val_of_mem_B1200 {i : Fin 1200} (hi : i ∈ B1200) : 400 ≤ i.val := by
  have h := Finset.mem_Ici.1 hi
  exact h

/-- **Three weight values**: `2` on `{0,…,199}`, `3/2` on `{200,…,399}`, `1` on `B = {400,…,1199}`. -/
noncomputable def w3 : Fin 1200 → ℝ := fun i => if i.val < 200 then 2 else if i.val < 400 then 3 / 2 else 1

theorem w3_pos : ∀ i, 0 < w3 i := fun i => by
  unfold w3
  split_ifs <;> norm_num

/-- All ratios are `≤ 2`, hence `≤ Λ` for every `Λ ≥ 2`. -/
theorem w3_ratio {Λ : ℝ} (hΛ : 2 ≤ Λ) : ∀ a b, w3 a ≤ Λ * w3 b := by
  intro a b
  unfold w3
  split_ifs <;> linarith

theorem w3_B : ∀ i ∈ B1200, ∀ j ∈ B1200, w3 i = w3 j := by
  have h : ∀ i ∈ B1200, w3 i = 1 := by
    intro i hi
    have hi' := val_of_mem_B1200 hi
    unfold w3
    rw [if_neg (by omega), if_neg (by omega)]
  intro i hi j hj
  rw [h i hi, h j hj]

/-- The three values are taken, so the fixture is outside the two-value class of (FU). -/
theorem w3_three_values :
    w3 ⟨0, by norm_num⟩ = 2 ∧ w3 ⟨200, by norm_num⟩ = 3 / 2 ∧ w3 ⟨400, by norm_num⟩ = 1 := by
  refine ⟨?_, ?_, ?_⟩ <;> unfold w3 <;> norm_num

/-- **`w3` is not constant on `A = B1200ᶜ`** (coordinates `0` and `200` lie in `A` and carry `2 ≠ 3/2`): FA's
`stageA_bound`, whose hypothesis is `∀ i ∈ A, ∀ j ∈ A, w i = w j`, does not apply to this fixture. -/
theorem w3_not_const_on_A : ¬ (∀ i ∈ B1200ᶜ, ∀ j ∈ B1200ᶜ, w3 i = w3 j) := by
  intro h
  have h0 : (⟨0, by norm_num⟩ : Fin 1200) ∈ B1200ᶜ := by
    rw [Finset.mem_compl]
    intro hm
    have := val_of_mem_B1200 hm
    norm_num at this
  have h200 : (⟨200, by norm_num⟩ : Fin 1200) ∈ B1200ᶜ := by
    rw [Finset.mem_compl]
    intro hm
    have := val_of_mem_B1200 hm
    norm_num at this
  have e := h _ h0 _ h200
  obtain ⟨e0, e200, -⟩ := w3_three_values
  rw [e0, e200] at e
  norm_num at e

/-- `F(600) = 9 ln 601/150 ≤ 1/2` at `Λ = 3`, `κ₀ = 1/2`: `ln 601 ≤ ln 2¹⁰ = 10 ln 2 < 7`. -/
theorem tailF_three_half_600 : tailF 3 (1 / 2) 600 ≤ 1 / 2 := by
  unfold tailF
  have h1 : Real.log (601 : ℝ) ≤ Real.log ((2 : ℝ) ^ 10) := Real.log_le_log (by norm_num) (by norm_num)
  rw [Real.log_pow] at h1
  have h2 := Real.log_two_lt_d9
  have hlog : Real.log (601 : ℝ) ≤ 7 := by
    push_cast at h1
    linarith
  have e : ((600 : ℕ) : ℝ) + 1 = 601 := by norm_num
  rw [e, div_le_iff₀ (by norm_num)]
  push_cast
  nlinarith

/-- `M* ≤ 600` at `(ε, Λ, κ₀) = (1, 3, 1/2)`. -/
theorem Mstar_le_600_three : Mstar 1 3 (1 / 2) ≤ 600 :=
  (Mstar_spec (Λ := 3) one_pos (by norm_num)).2.2 600 (by norm_num)
    (by have := tailF_three_half_600; norm_num at this ⊢; linarith)

/-- `n₀^R ≤ 1200` at `(ε, Λ, κ₀, ρ) = (1, 3, 1/2, 2/3)`: `(600 − 1)/(2/3) = 898.5 < 1200`. -/
theorem n0R_three_le_1200 : n0R 1 3 (1 / 2) (2 / 3) ≤ 1200 :=
  n0R_le (by norm_num) Mstar_le_600_three (by norm_num) (by norm_num)

/-- `L̄_R = 14` at `(ε, Λ) = (1, 3)`, `N = 400`, `M = 800` (`2·27·400²/800² = 13.5`). -/
theorem LbarR_three : LbarR 1 3 400 800 = 14 := by
  unfold LbarR
  have h : ⌈2 * (3 : ℝ) ^ 3 * ((400 : ℕ) : ℝ) ^ 2 / (1 * ((800 : ℕ) : ℝ) ^ 2)⌉₊ = 14 := by
    rw [Nat.ceil_eq_iff (by norm_num)]
    norm_num
  rw [h]
  rfl

/-- **Stage A of the three-value fixture has 14 non-singleton blocks** (8 of 29 and 6 of 28 coordinates), so (III) is
applied to blocks with `b ≥ 2`.  (Which blocks mix the weights `2` and `3/2` is not stated here; `w3_not_const_on_A`
shows that `w` is not constant on `A`, so FA's (IV) route, which needs constancy on `A`, does not apply.) -/
theorem UAR_three : (UAR 1 3 B1200ᶜ).map Finset.card = List.replicate 8 29 ++ List.replicate 6 28 := by
  rw [UAR_map_card, compl_compl, card_compl_B1200, card_B1200, LbarR_three]
  decide

/-- `8K₄ > 800` at `(ε, Λ, κ₀) = (1, 3, 1/2)`: `δ₄ = 1 − e^{−1/4} ≤ 1/4` (as `e^{−1/4} ≥ 3/4`), so
`ln(2/δ₄) ≥ ln 8 = 3 ln 2 > 2`, and `2η² = 1/72`, so `K₄ > 144`. -/
theorem K4_three_gt : 800 < 8 * K4 1 3 (1 / 2) := by
  have hδpos := delta4_pos (one_pos : (0 : ℝ) < 1)
  have hδ : delta4 1 ≤ 1 / 4 := by
    unfold delta4
    have := Real.add_one_le_exp (-1 / 4 : ℝ)
    linarith
  have h8 : (8 : ℝ) ≤ 2 / delta4 1 := by
    rw [le_div_iff₀ hδpos]
    linarith
  have hlog8 : (2 : ℝ) < Real.log 8 := by
    have e8 : Real.log 8 = 3 * Real.log 2 := by
      rw [show (8 : ℝ) = 2 ^ 3 by norm_num, Real.log_pow]
      norm_num
    rw [e8]
    have := Real.log_two_gt_d9
    linarith
  have hlog : (2 : ℝ) < Real.log (2 / delta4 1) := lt_of_lt_of_le hlog8 (Real.log_le_log (by norm_num) h8)
  have hK := le_K4 1 3 (1 / 2)
  have e : (2 : ℝ) * ((1 / 2) / (2 * 3)) ^ 2 = 1 / 72 := by norm_num
  rw [e, div_le_iff₀ (by norm_num)] at hK
  have h144 : (144 : ℝ) < K4 1 3 (1 / 2) := by linarith
  have h144' : 144 < K4 1 3 (1 / 2) := by exact_mod_cast h144
  omega

/-- **Item 7, three weight values, main branch** (`n ≥ n₀^R`): Theorem R applies at `(ε, Λ, κ₀, ρ) = (1, 3, 1/2, 2/3)`,
`n = 1200`, `k = 600`, `B = {400,…,1199}` (`M = 800 = ρn`), and weights `2, 3/2, 1`.  At `Λ = 3`, `M = 800 < 8K₄`
(`K4_three_gt`, the first conjunct), so the ladder is all singletons here; `theoremR_fixture_bulk` has active bulk
blocks. -/
theorem theoremR_fixture_three :
    B1200.card < 8 * K4 1 3 (1 / 2) ∧
    KLx (weightedTarget 1200 600 w3 w3_pos (by norm_num))
        (mixLawE (weightedOracle 1200 600 w3) (muR 1 3 (1 / 2) B1200ᶜ)) ≤ ((1 : ℝ) : WithTop ℝ) ∧
      (∀ p ∈ (muR 1 3 (1 / 2) B1200ᶜ).parts, p.2.length = lenR 1 3 (1 / 2) B1200ᶜ) ∧
      (UAR 1 3 B1200ᶜ).length ≤ LbarR 1 3 (B1200ᶜ).card B1200.card ∧
      LbarR 1 3 (B1200ᶜ).card B1200.card ≤ capR 1 3 (2 / 3) ∧
      lenR 1 3 (1 / 2) B1200ᶜ ≤
        capR 1 3 (2 / 3) + 8 * K4 1 3 (1 / 2) + ⌈Real.logb 2 (Real.logb 2 ((1200 : ℕ) : ℝ))⌉₊ ∧
      ((lenR 1 3 (1 / 2) B1200ᶜ : ℕ) : ℝ) ≤
        Real.logb 2 (Real.log ((1200 : ℕ) : ℝ)) + (CR 1 3 (1 / 2) (2 / 3) : ℝ) :=
  ⟨by rw [card_B1200]; exact K4_three_gt,
   theoremR (ε := 1) (Λ := 3) (κ₀ := 1 / 2) (ρ := 2 / 3) w3 w3_pos (by norm_num) (by norm_num)
    (w3_ratio (by norm_num)) B1200 w3_B (by norm_num) (by rw [card_B1200]; norm_num) (by norm_num)
    (by norm_num) (by norm_num) one_pos (by norm_num) (Or.inl n0R_three_le_1200)⟩

/-- `n₀^R ≤ 1200` at `(ε, Λ, κ₀, ρ) = (1, 2, 1/2, 2/3)`, from FU's `M* ≤ 600` at `(1, 2, 1/2)`. -/
theorem n0R_two_le_1200 : n0R 1 2 (1 / 2) (2 / 3) ≤ 1200 :=
  n0R_le (by norm_num) Mstar_le_600 (by norm_num) (by norm_num)

/-- `L̄_R = 4` at `(ε, Λ) = (1, 2)`, `N = 400`, `M = 800` (`2·8·400²/800² = 4`). -/
theorem LbarR_two : LbarR 1 2 400 800 = 4 := by
  unfold LbarR
  norm_num

/-- Stage A of the `Λ = 2` fixture: four blocks of 100 coordinates. -/
theorem UAR_two : (UAR 1 2 B1200ᶜ).map Finset.card = [100, 100, 100, 100] := by
  rw [UAR_map_card, compl_compl, card_compl_B1200, card_B1200, LbarR_two]
  decide

/-- **Item 7, the same three weight values at `Λ = 2`, main branch, with the ladder's bulk blocks active**:
`M = 800 > 8K₄` (FU's `K₄ ≤ 96` at `(1, 2, 1/2)`), and Stage A is `[100, 100, 100, 100]`. -/
theorem theoremR_fixture_bulk :
    8 * K4 1 2 (1 / 2) < B1200.card ∧
      KLx (weightedTarget 1200 600 w3 w3_pos (by norm_num))
        (mixLawE (weightedOracle 1200 600 w3) (muR 1 2 (1 / 2) B1200ᶜ)) ≤ ((1 : ℝ) : WithTop ℝ) := by
  refine ⟨?_, ?_⟩
  · rw [card_B1200]
    have := K4_le_96
    omega
  · exact (theoremR (ε := 1) (Λ := 2) (κ₀ := 1 / 2) (ρ := 2 / 3) w3 w3_pos (by norm_num) (by norm_num)
      (w3_ratio le_rfl) B1200 w3_B (by norm_num) (by rw [card_B1200]; norm_num) (by norm_num)
      (by norm_num) (by norm_num) one_pos (by norm_num) (Or.inl n0R_two_le_1200)).1

/-- `B = {3, 4} ⊆ Fin 5` (`M = 2`). -/
def B5 : Finset (Fin 5) := {3, 4}

theorem card_B5 : B5.card = 2 := by decide

theorem card_compl_B5 : (B5ᶜ).card = 3 := by decide

/-- Three weight values on `Fin 5`: `(2, 3/2, 2, 1, 1)`, i.e. `3/2` at coordinate `1`, `2` at `0, 2`, and `1` on
`B5 = {3, 4}`. -/
noncomputable def w5 : Fin 5 → ℝ := fun i => if i.val < 3 then (if i.val = 1 then 3 / 2 else 2) else 1

theorem w5_pos : ∀ i, 0 < w5 i := fun i => by
  unfold w5
  split_ifs <;> norm_num

theorem w5_ratio : ∀ a b, w5 a ≤ 2 * w5 b := by
  intro a b
  unfold w5
  split_ifs <;> norm_num

theorem w5_three_values : w5 ⟨0, by norm_num⟩ = 2 ∧ w5 ⟨1, by norm_num⟩ = 3 / 2 ∧ w5 ⟨3, by norm_num⟩ = 1 := by
  refine ⟨?_, ?_, ?_⟩ <;> unfold w5 <;> norm_num

theorem w5_B : ∀ i ∈ B5, ∀ j ∈ B5, w5 i = w5 j := by
  have hB : ∀ i ∈ B5, 3 ≤ i.val := by decide
  have h : ∀ i ∈ B5, w5 i = 1 := by
    intro i hi
    have := hB i hi
    unfold w5
    rw [if_neg (by omega)]
  intro i hi j hj
  rw [h i hi, h j hj]

/-- **Item 7, small branch** (`M ≤ 8K₄`, no condition on `n`), three weight values, and `N = 3 > M = 2`: Theorem R
applies at `(ε, Λ, κ₀, ρ) = (1, 2, 2/5, 2/5)`, `n = 5`, `k = 2`, `B = {3, 4}`, `w = (2, 3/2, 2, 1, 1)`. -/
theorem theoremR_fixture_small :
    (B5ᶜ).card > B5.card ∧
      KLx (weightedTarget 5 2 w5 w5_pos (by norm_num))
        (mixLawE (weightedOracle 5 2 w5) (muR 1 2 (2 / 5) B5ᶜ)) ≤ ((1 : ℝ) : WithTop ℝ) := by
  refine ⟨by rw [card_B5, card_compl_B5]; norm_num, ?_⟩
  exact (theoremR (ε := 1) (Λ := 2) (κ₀ := 2 / 5) (ρ := 2 / 5) w5 w5_pos (by norm_num) (by norm_num)
    w5_ratio B5 w5_B (by norm_num) (by rw [card_B5]; norm_num) (by norm_num) (by norm_num) (by norm_num)
    one_pos (by norm_num)
    (Or.inr (by rw [card_B5]; have := one_le_K4 1 2 (2 / 5); omega))).1

/-- `B = {1600, …, 2399} ⊆ Fin 2400` (`M = 800`), the reservoir of the `N > M` fixture. -/
def B2400 : Finset (Fin 2400) := Finset.Ici ⟨1600, by norm_num⟩

theorem card_B2400 : B2400.card = 800 := by
  unfold B2400
  rw [Fin.card_Ici]
  rfl

/-- Three weight values on `Fin 2400`: `2` on `{0,…,799}`, `3/2` on `{800,…,1599}`, `1` on `B2400`. -/
noncomputable def w2400 : Fin 2400 → ℝ := fun i => if i.val < 800 then 2 else if i.val < 1600 then 3 / 2 else 1

theorem w2400_three_values :
    w2400 ⟨0, by norm_num⟩ = 2 ∧ w2400 ⟨800, by norm_num⟩ = 3 / 2 ∧ w2400 ⟨1600, by norm_num⟩ = 1 := by
  refine ⟨?_, ?_, ?_⟩ <;> unfold w2400 <;> norm_num

theorem w2400_pos : ∀ i, 0 < w2400 i := fun i => by
  unfold w2400
  split_ifs <;> norm_num

theorem w2400_ratio : ∀ a b, w2400 a ≤ 2 * w2400 b := by
  intro a b
  unfold w2400
  split_ifs <;> norm_num

theorem val_of_mem_B2400 {i : Fin 2400} (hi : i ∈ B2400) : 1600 ≤ i.val := by
  have h := Finset.mem_Ici.1 hi
  exact h

theorem w2400_B : ∀ i ∈ B2400, ∀ j ∈ B2400, w2400 i = w2400 j := by
  have h : ∀ i ∈ B2400, w2400 i = 1 := by
    intro i hi
    have hi' := val_of_mem_B2400 hi
    unfold w2400
    rw [if_neg (by omega), if_neg (by omega)]
  intro i hi j hj
  rw [h i hi, h j hj]

/-- `n₀^R ≤ 2400` at `(ε, Λ, κ₀, ρ) = (1, 2, 1/2, 1/3)`: `(600 − 1)/(1/3) = 1797 < 2400`. -/
theorem n0R_third_le_2400 : n0R 1 2 (1 / 2) (1 / 3) ≤ 2400 :=
  n0R_le (by norm_num) Mstar_le_600 (by norm_num) (by norm_num)

/-- **Item 7, main branch with `N > M` and active bulk ladder** (`N = 1600 = 2M`, `ρ = 1/3`, `8K₄ < M = 800`):
Theorem R applies at `(ε, Λ, κ₀, ρ) = (1, 2, 1/2, 1/3)`, `n = 2400`, `k = 1200`, `B = {1600,…,2399}`, weights
`2, 3/2, 1`.  The Remark does not assume `N ≤ M`, and neither does `theoremR`. -/
theorem theoremR_fixture_NgtM :
    (B2400ᶜ).card = 2 * B2400.card ∧ 8 * K4 1 2 (1 / 2) < B2400.card ∧
      KLx (weightedTarget 2400 1200 w2400 w2400_pos (by norm_num))
        (mixLawE (weightedOracle 2400 1200 w2400) (muR 1 2 (1 / 2) B2400ᶜ)) ≤ ((1 : ℝ) : WithTop ℝ) := by
  refine ⟨by rw [Finset.card_compl, card_B2400, Fintype.card_fin], ?_, ?_⟩
  · rw [card_B2400]
    have := K4_le_96
    omega
  · exact (theoremR (ε := 1) (Λ := 2) (κ₀ := 1 / 2) (ρ := 1 / 3) w2400 w2400_pos (by norm_num) (by norm_num)
      w2400_ratio B2400 w2400_B (by norm_num) (by rw [card_B2400]; norm_num) (by norm_num) (by norm_num)
      (by norm_num) one_pos (by norm_num) (Or.inl n0R_third_le_2400)).1

/-! ## §10 Item 6: the geometric Stage A (the Remark, l. 491–495) -/

/-- The union of a list of blocks has at most the sum of their sizes. -/
theorem card_blockUnion_le : ∀ V : List (Finset (Fin n)), (blockUnion V).card ≤ (V.map Finset.card).sum
  | [] => by simp
  | Bl :: V => by
      rw [blockUnion_cons, List.map_cons, List.sum_cons]
      exact (Finset.card_union_le _ _).trans (Nat.add_le_add_left (card_blockUnion_le V) _)

/-- After the first `j` blocks of `U` (from the empty history, along any word), at least `n − (b_0 + … + b_{j−1})`
coordinates are free. -/
theorem card_remaining_histAt_ge (U : List (Finset (Fin n))) (x : Fin n → Bool) (j : ℕ) :
    n - ((U.take j).map Finset.card).sum ≤ (remaining (A36W.Chain.histAt U [] x j)).card := by
  rw [remaining, A36W.Chain.committed_histAt, committed_nil, Finset.union_empty,
    Finset.card_sdiff_of_subset (Finset.subset_univ _), Finset.card_univ, Fintype.card_fin]
  have := card_blockUnion_le (U.take j)
  omega

/-- `Σ_j Λ³ b_j(b_j − 1)/(2(N₀ − c_j − b_j + 1)²)` along a profile `b_0, b_1, …` with `c_j = b_0 + … + b_{j−1}`:
bound (III) summed over a Stage A that starts with `N₀` free coordinates. -/
noncomputable def tcIII (Λ : ℝ) (N0 : ℕ) (prof : List ℕ) : ℝ :=
  ∑ j ∈ range prof.length, Λ ^ 3 * (((prof.getD j 0 : ℕ) : ℝ) * (((prof.getD j 0 : ℕ) : ℝ) - 1)) /
    (2 * ((N0 : ℝ) - (((prof.take j).sum : ℕ) : ℝ) - ((prof.getD j 0 : ℕ) : ℝ) + 1) ^ 2)

/-- For `j < |L|`, `c_j + b_j ≤ Σ L`. -/
theorem sum_take_add_getD_le (L : List ℕ) {j : ℕ} (hj : j < L.length) :
    (L.take j).sum + L.getD j 0 ≤ L.sum := by
  have h1 := List.sum_take_succ L j hj
  rw [List.getD_eq_getElem _ _ hj, ← h1]
  have h2 := List.sum_take_add_sum_drop L (j + 1)
  omega

/-- **Stage A with (III) at the actual free counts**: for any weights with ratios `≤ Λ` and any schedule `U_A` of `A`,
`D(p_A‖Q_A) ≤ Σ_j Λ³ b_j(b_j − 1)/(2(n − c_j − b_j + 1)²)` (`tcIII Λ n (sizes of U_A)`). -/
theorem stageA_bound_III_free {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a c, w a ≤ Λ * w c)
    (U_A : List (Finset (Fin n))) (hU : IsSchedule U_A A) :
    ∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
        Real.log (prefMass (weightedTarget n k w hw hk) (histAlong U_A [] x) /
          pathW (weightedOracle n k w) U_A [] x) ≤ tcIII Λ n (U_A.map Finset.card) := by
  obtain ⟨hB, -⟩ := blocksIn_nil_of_isSchedule hU
  have hex := weighted_exact n k w hw hk
  have hsumA : (U_A.map Finset.card).sum = A.card := isSchedule_sum_card hU
  have hAn : A.card ≤ n := by simpa using Finset.card_le_univ A
  unfold tcIII
  rw [List.length_map]
  refine A36W.Chain.chain_KL_le _ _ hex hB _ (fun j hj h hreach hL => ?_)
  obtain ⟨x, rfl⟩ := hreach
  have hwf := A36W.Chain.wfe_histAt wfe_nil_sp hB x j
  have hblk := A36W.Chain.blk_subset_remaining hB x j
  refine (blockTC_weighted_le_III_free hw hk hwf ((hex.1 _ hwf).1 hL) hblk hΛ1 (fun a _ c _ => hΛ a c)).trans ?_
  have hb : (U_A.map Finset.card).getD j 0 = (A36W.Chain.blk U_A j).card := by
    unfold A36W.Chain.blk
    rw [List.getD_eq_getElem _ _ (by simpa using hj), List.getD_eq_getElem _ _ hj, List.getElem_map]
  have hc : ((U_A.map Finset.card).take j).sum = ((U_A.take j).map Finset.card).sum := by
    rw [List.map_take]
  have hcb := sum_take_add_getD_le (U_A.map Finset.card) (j := j) (by simpa using hj)
  rw [hb, hc] at hcb ⊢
  have hS := card_remaining_histAt_ge U_A x j
  set b := (A36W.Chain.blk U_A j).card with hb_def
  set c := ((U_A.take j).map Finset.card).sum with hc_def
  set S := (remaining (A36W.Chain.histAt U_A [] x j)).card with hS_def
  have hcbn : c + b ≤ n := by omega
  have hcS : (n : ℝ) - c ≤ S := by
    have h1 : n - c ≤ S := hS
    have h2 : ((n - c : ℕ) : ℝ) ≤ (S : ℝ) := by exact_mod_cast h1
    rwa [Nat.cast_sub (by omega)] at h2
  have hcbr : (c : ℝ) + b ≤ n := by exact_mod_cast hcbn
  have hD1 : (1 : ℝ) ≤ (n : ℝ) - c - b + 1 := by linarith
  have hD2 : (n : ℝ) - c - b + 1 ≤ (S : ℝ) - b + 1 := by linarith
  have hΛ3 : 0 ≤ Λ ^ 3 := pow_nonneg (by linarith) 3
  have hbb : 0 ≤ (b : ℝ) * ((b : ℝ) - 1) := by
    rcases Nat.eq_zero_or_pos b with h0 | h0
    · rw [h0]
      simp
    · have h1 : (1 : ℝ) ≤ b := by exact_mod_cast h0
      nlinarith
  refine div_le_div_of_nonneg_left (mul_nonneg hΛ3 hbb) (by positivity) ?_
  have := pow_le_pow_left₀ (by linarith) hD2 2
  linarith

/-- **The sum of (III) along a profile whose blocks are at most an `α ≤ 1/4` fraction of the free count**: if every
block `b_j` is `≤ 1` or `≤ α(N₀ − c_j)`, then `tcIII Λ N₀ prof ≤ |prof| · (8/9)Λ³α²` (each block costs
`≤ Λ³(αM_t)²/(2(3M_t/4)²) = (8/9)Λ³α²`, as in §4's (HU) computation). -/
theorem tcIII_le_of_step {α Λ : ℝ} (hα : α ≤ 1 / 4) (hΛ : 0 ≤ Λ) {N0 : ℕ} {prof : List ℕ}
    (hsum : prof.sum ≤ N0)
    (hstep : ∀ j < prof.length, prof.getD j 0 ≤ 1 ∨
      ((prof.getD j 0 : ℕ) : ℝ) ≤ α * ((N0 : ℝ) - (((prof.take j).sum : ℕ) : ℝ))) :
    tcIII Λ N0 prof ≤ prof.length * (8 / 9 * Λ ^ 3 * α ^ 2) := by
  unfold tcIII
  have hΛ3 : 0 ≤ Λ ^ 3 := pow_nonneg hΛ 3
  have hC : 0 ≤ 8 / 9 * Λ ^ 3 * α ^ 2 := mul_nonneg (mul_nonneg (by norm_num) hΛ3) (sq_nonneg α)
  calc _ ≤ ∑ j ∈ range prof.length, (8 / 9 * Λ ^ 3 * α ^ 2) := Finset.sum_le_sum (fun j hj => ?_)
    _ = _ := by rw [Finset.sum_const, Finset.card_range, nsmul_eq_mul]
  have hj' := Finset.mem_range.1 hj
  have hcb := (sum_take_add_getD_le prof hj').trans hsum
  have hst := hstep j hj'
  set b := prof.getD j 0 with hb_def
  set c := (prof.take j).sum with hc_def
  have hcbr : (c : ℝ) + b ≤ N0 := by exact_mod_cast hcb
  have hb0 : (0 : ℝ) ≤ b := Nat.cast_nonneg _
  have hD1 : (1 : ℝ) ≤ (N0 : ℝ) - c - b + 1 := by linarith
  have hMt0 : (0 : ℝ) ≤ (N0 : ℝ) - c := by linarith
  rcases hst with h1 | h1
  · have hz : (b : ℝ) * ((b : ℝ) - 1) = 0 := by
      rcases Nat.le_one_iff_eq_zero_or_eq_one.1 h1 with h | h <;> rw [h] <;> norm_num
    rw [hz, mul_zero, zero_div]
    exact hC
  · have hbα : (b : ℝ) ≤ 1 / 4 * ((N0 : ℝ) - c) := le_trans h1 (mul_le_mul_of_nonneg_right hα hMt0)
    have hD : 3 / 4 * ((N0 : ℝ) - c) ≤ (N0 : ℝ) - c - b + 1 := by linarith
    have hsq1 : (b : ℝ) * ((b : ℝ) - 1) ≤ (α * ((N0 : ℝ) - c)) ^ 2 := by
      have := pow_le_pow_left₀ hb0 h1 2
      nlinarith
    have hsq2 : ((N0 : ℝ) - c) ^ 2 ≤ 16 / 9 * ((N0 : ℝ) - c - b + 1) ^ 2 := by
      have := pow_le_pow_left₀ (mul_nonneg (by norm_num) hMt0) hD 2
      nlinarith
    rw [div_le_iff₀ (mul_pos two_pos (pow_pos (by linarith) 2))]
    calc Λ ^ 3 * ((b : ℝ) * ((b : ℝ) - 1)) ≤ Λ ^ 3 * (α * ((N0 : ℝ) - c)) ^ 2 :=
          mul_le_mul_of_nonneg_left hsq1 hΛ3
      _ = Λ ^ 3 * α ^ 2 * ((N0 : ℝ) - c) ^ 2 := by ring
      _ ≤ Λ ^ 3 * α ^ 2 * (16 / 9 * ((N0 : ℝ) - c - b + 1) ^ 2) :=
          mul_le_mul_of_nonneg_left hsq2 (mul_nonneg hΛ3 (sq_nonneg α))
      _ = 8 / 9 * Λ ^ 3 * α ^ 2 * (2 * ((N0 : ℝ) - c - b + 1) ^ 2) := by ring

/-! ### The geometric profile -/

/-- One block of the geometric Stage A with `R` A-coordinates left and `M_t` free: `min{R, ⌊αM_t⌋}` (l. 491–492),
floored at `1` so that every block is nonempty; the floor is inactive whenever `⌊αM_t⌋ ≥ 1` (blocks are only formed
while `R ≥ 1`), in particular under the sentence's `M ≥ 2/α`. -/
noncomputable def geoBlock (α : ℝ) (R Mt : ℕ) : ℕ := max 1 (min R ⌊α * Mt⌋₊)

/-- The geometric profile from the state `(R, M_t)`, run for at most `fuel` rounds. -/
noncomputable def geoAux (α : ℝ) : ℕ → ℕ → ℕ → List ℕ
  | 0, _, _ => []
  | fuel + 1, R, Mt =>
      if R = 0 then [] else geoBlock α R Mt :: geoAux α fuel (R - geoBlock α R Mt) (Mt - geoBlock α R Mt)

/-- **The geometric Stage A profile** for `N` A-coordinates among `n` free ones: rounds of `min{R, ⌊αM_t⌋}` from
`(R, M_t) = (N, n)` until `R = 0` (`N` rounds of fuel suffice, since every round takes at least one coordinate). -/
noncomputable def geoProfile (α : ℝ) (N n : ℕ) : List ℕ := geoAux α N N n

theorem one_le_geoBlock (α : ℝ) (R Mt : ℕ) : 1 ≤ geoBlock α R Mt := le_max_left _ _

theorem geoBlock_le {α : ℝ} {R : ℕ} (hR : 1 ≤ R) (Mt : ℕ) : geoBlock α R Mt ≤ R :=
  max_le hR (min_le_left _ _)

theorem geoAux_zero_R (α : ℝ) (fuel Mt : ℕ) : geoAux α fuel 0 Mt = [] := by
  cases fuel <;> simp [geoAux]

theorem geoAux_succ {α : ℝ} {fuel R Mt : ℕ} (hR : R ≠ 0) :
    geoAux α (fuel + 1) R Mt =
      geoBlock α R Mt :: geoAux α fuel (R - geoBlock α R Mt) (Mt - geoBlock α R Mt) := by
  rw [geoAux, if_neg hR]

theorem geoAux_pos (α : ℝ) : ∀ (fuel R Mt : ℕ), ∀ b ∈ geoAux α fuel R Mt, 1 ≤ b
  | 0, _, _, b, hb => by simp [geoAux] at hb
  | fuel + 1, R, Mt, b, hb => by
      by_cases hR : R = 0
      · subst hR
        rw [geoAux_zero_R] at hb
        simp at hb
      · rw [geoAux_succ hR, List.mem_cons] at hb
        rcases hb with rfl | hb
        · exact one_le_geoBlock α R Mt
        · exact geoAux_pos α fuel _ _ b hb

theorem geoAux_sum (α : ℝ) : ∀ (fuel R Mt : ℕ), R ≤ fuel → (geoAux α fuel R Mt).sum = R
  | 0, R, _, h => by
      have h0 : R = 0 := by omega
      subst h0
      simp [geoAux]
  | fuel + 1, R, Mt, h => by
      by_cases hR : R = 0
      · subst hR
        rw [geoAux_zero_R]
        rfl
      · have hb1 := one_le_geoBlock α R Mt
        have hbR := geoBlock_le (α := α) (Nat.one_le_iff_ne_zero.2 hR) Mt
        rw [geoAux_succ hR, List.sum_cons, geoAux_sum α fuel _ _ (by omega)]
        omega

theorem geoProfile_sum (α : ℝ) (N n : ℕ) : (geoProfile α N n).sum = N := geoAux_sum α N N n le_rfl

theorem one_le_of_mem_geoProfile {α : ℝ} {N n b : ℕ} (hb : b ∈ geoProfile α N n) : 1 ≤ b :=
  geoAux_pos α N N n b hb

/-- A geometric block is `≤ 1` (the floor at `1`) or at most `αM_t`. -/
theorem geoBlock_small_or {α : ℝ} (hα : 0 ≤ α) (R Mt : ℕ) :
    geoBlock α R Mt ≤ 1 ∨ (geoBlock α R Mt : ℝ) ≤ α * Mt := by
  unfold geoBlock
  rcases Nat.eq_zero_or_pos (min R ⌊α * Mt⌋₊) with h0 | h0
  · left
    rw [h0]
    simp
  · right
    rw [max_eq_right h0]
    calc ((min R ⌊α * Mt⌋₊ : ℕ) : ℝ) ≤ (⌊α * Mt⌋₊ : ℝ) := by exact_mod_cast min_le_right _ _
      _ ≤ α * Mt := Nat.floor_le (mul_nonneg hα (Nat.cast_nonneg _))

/-- **Every geometric block is `≤ 1` or at most an `α` fraction of the free count before it.** -/
theorem geoAux_step {α : ℝ} (hα : 0 ≤ α) : ∀ (fuel R Mt : ℕ), R ≤ Mt → ∀ j < (geoAux α fuel R Mt).length,
    (geoAux α fuel R Mt).getD j 0 ≤ 1 ∨
      (((geoAux α fuel R Mt).getD j 0 : ℕ) : ℝ) ≤
        α * ((Mt : ℝ) - ((((geoAux α fuel R Mt).take j).sum : ℕ) : ℝ))
  | 0, _, _, _, j, hj => by simp [geoAux] at hj
  | fuel + 1, R, Mt, hRM, j, hj => by
      by_cases hR : R = 0
      · subst hR
        rw [geoAux_zero_R] at hj
        simp at hj
      · have hb1 := one_le_geoBlock α R Mt
        have hbR := geoBlock_le (α := α) (Nat.one_le_iff_ne_zero.2 hR) Mt
        rw [geoAux_succ hR] at hj ⊢
        rcases j with _ | j
        · simpa using geoBlock_small_or hα R Mt
        · rw [List.getD_cons_succ, List.take_succ_cons, List.sum_cons]
          rw [List.length_cons] at hj
          rcases geoAux_step hα fuel (R - geoBlock α R Mt) (Mt - geoBlock α R Mt) (by omega) j (by omega)
            with h | h
          · exact Or.inl h
          · right
            have hcast : ((Mt - geoBlock α R Mt : ℕ) : ℝ) = (Mt : ℝ) - (geoBlock α R Mt : ℝ) :=
              Nat.cast_sub (by omega)
            rw [hcast] at h
            refine le_of_le_of_eq h ?_
            push_cast
            ring

/-- **The round count** (l. 492–494): from `(R, M + R)` with `R ≥ 1`, `α > 0` and `αM ≥ 2`, the geometric Stage A
has at most `1 + 2 ln((M + R)/M)/α` rounds.  Each non-final round takes `⌊αM_t⌋ ≥ αM_t/2` coordinates, so
`M_{t+1} ≤ (1 − α/2)M_t` and `ln M_t` drops by at least `α/2`; the last round takes the remaining `R`. -/
theorem geoAux_length_le {α : ℝ} (hα0 : 0 < α) {M : ℕ} (hαM : 2 ≤ α * M) :
    ∀ (fuel R : ℕ), R ≤ fuel → 1 ≤ R →
      ((geoAux α fuel R (M + R)).length : ℝ) ≤ 1 + 2 * Real.log (((M : ℝ) + R) / M) / α
  | 0, R, h, hR => by omega
  | fuel + 1, R, hfuel, hR => by
      have hM : (0 : ℝ) < M := by
        by_contra hM0
        have hM0' : (M : ℝ) = 0 := le_antisymm (not_lt.1 hM0) (Nat.cast_nonneg M)
        rw [hM0', mul_zero] at hαM
        linarith
      have hR0 : R ≠ 0 := by omega
      have hRr : (1 : ℝ) ≤ R := by exact_mod_cast hR
      have hlog0 : 0 ≤ Real.log (((M : ℝ) + R) / M) :=
        Real.log_nonneg (by rw [le_div_iff₀ hM]; linarith)
      have hx2 : (2 : ℝ) ≤ α * ((M + R : ℕ) : ℝ) := by
        push_cast
        nlinarith
      have hfl : 2 ≤ ⌊α * ((M + R : ℕ) : ℝ)⌋₊ := Nat.le_floor (by exact_mod_cast hx2)
      have hbeq : geoBlock α R (M + R) = min R ⌊α * ((M + R : ℕ) : ℝ)⌋₊ := by
        unfold geoBlock
        exact max_eq_right (le_min hR (by omega))
      rw [geoAux_succ hR0, List.length_cons, hbeq]
      by_cases hfin : R ≤ ⌊α * ((M + R : ℕ) : ℝ)⌋₊
      · rw [min_eq_left hfin, Nat.sub_self, geoAux_zero_R, List.length_nil]
        have : 0 ≤ 2 * Real.log (((M : ℝ) + R) / M) / α := div_nonneg (by linarith) hα0.le
        push_cast
        linarith
      · rw [not_le] at hfin
        rw [min_eq_right hfin.le]
        set b := ⌊α * ((M + R : ℕ) : ℝ)⌋₊ with hb_def
        have hMt : M + R - b = M + (R - b) := by omega
        rw [hMt]
        have ih := geoAux_length_le hα0 hαM fuel (R - b) (by omega) (by omega)
        have hbr : α * ((M : ℝ) + R) / 2 ≤ (b : ℝ) := by
          have h1 := Nat.sub_one_lt_floor (α * ((M + R : ℕ) : ℝ))
          rw [← hb_def] at h1
          push_cast at h1 hx2
          linarith
        have hRb : ((R - b : ℕ) : ℝ) = (R : ℝ) - b := Nat.cast_sub (by omega)
        have ha : (0 : ℝ) < (M : ℝ) + R := by linarith
        have hc : (0 : ℝ) < (M : ℝ) + ((R - b : ℕ) : ℝ) := by
          have : (0 : ℝ) ≤ ((R - b : ℕ) : ℝ) := Nat.cast_nonneg _
          linarith
        have h1 : Real.log (((M : ℝ) + R) / M) = Real.log ((M : ℝ) + R) - Real.log M :=
          Real.log_div ha.ne' hM.ne'
        have h2 : Real.log (((M : ℝ) + ((R - b : ℕ) : ℝ)) / M) =
            Real.log ((M : ℝ) + ((R - b : ℕ) : ℝ)) - Real.log M := Real.log_div hc.ne' hM.ne'
        have h3 := Real.log_le_sub_one_of_pos (div_pos hc ha)
        have h4 : Real.log (((M : ℝ) + ((R - b : ℕ) : ℝ)) / ((M : ℝ) + R)) =
            Real.log ((M : ℝ) + ((R - b : ℕ) : ℝ)) - Real.log ((M : ℝ) + R) := Real.log_div hc.ne' ha.ne'
        have h5 : ((M : ℝ) + ((R - b : ℕ) : ℝ)) / ((M : ℝ) + R) - 1 ≤ -(α / 2) := by
          rw [div_sub_one ha.ne', div_le_iff₀ ha, hRb]
          nlinarith
        have hkey : α / 2 ≤ Real.log (((M : ℝ) + R) / M) - Real.log (((M : ℝ) + ((R - b : ℕ) : ℝ)) / M) := by
          rw [h1, h2]
          linarith
        have hstep : 2 * Real.log (((M : ℝ) + ((R - b : ℕ) : ℝ)) / M) / α + 1 ≤
            2 * Real.log (((M : ℝ) + R) / M) / α := by
          rw [div_add_one hα0.ne', div_le_div_iff_of_pos_right hα0]
          linarith
        push_cast at ih ⊢
        linarith

/-- **The round count of the geometric Stage A for `N` coordinates out of `M_t = M + N`**: at most
`1 + 2 ln(M_t/M)/α` rounds, for `α > 0` and `αM ≥ 2`. -/
theorem geoProfile_length_le {α : ℝ} (hα0 : 0 < α) {N M Mt : ℕ} (hMt : Mt = M + N) (hαM : 2 ≤ α * M) :
    ((geoProfile α N Mt).length : ℝ) ≤ 1 + 2 * Real.log ((Mt : ℝ) / M) / α := by
  subst hMt
  have hM : (0 : ℝ) < M := by
    by_contra hM0
    have hM0' : (M : ℝ) = 0 := le_antisymm (not_lt.1 hM0) (Nat.cast_nonneg M)
    rw [hM0', mul_zero] at hαM
    linarith
  rcases Nat.eq_zero_or_pos N with h0 | h0
  · subst h0
    have hlog0 : 0 ≤ Real.log (((M + 0 : ℕ) : ℝ) / M) := Real.log_nonneg (by rw [le_div_iff₀ hM]; simp)
    have : 0 ≤ 2 * Real.log (((M + 0 : ℕ) : ℝ) / M) / α := div_nonneg (by linarith) hα0.le
    simp only [geoProfile, geoAux_zero_R, List.length_nil, Nat.cast_zero]
    linarith
  · have h := geoAux_length_le hα0 hαM N N le_rfl h0
    unfold geoProfile
    push_cast
    exact h

/-! ### The parameters of the sentence and the arithmetic -/

/-- **`α := min{1/4, 9ε/(64Λ³(ℓ+1))}`** (l. 491). -/
noncomputable def alphaGeo (ε Λ ℓ : ℝ) : ℝ := min (1 / 4) (9 * ε / (64 * Λ ^ 3 * (ℓ + 1)))

theorem alphaGeo_pos {ε Λ ℓ : ℝ} (hε : 0 < ε) (hΛ : 1 ≤ Λ) (hℓ : 0 ≤ ℓ) : 0 < alphaGeo ε Λ ℓ := by
  have hΛ0 : 0 < Λ := by linarith
  exact lt_min (by norm_num) (by positivity)

/-- **`2ℓ/α ≤ max{8ℓ, 128Λ³ℓ(ℓ+1)/(9ε)}`**, so the round count `1 + 2ℓ/α` is the printed
`1 + max{8ℓ, 128Λ³ℓ(ℓ+1)/(9ε)}`. -/
theorem two_mul_div_alphaGeo_le {ε Λ ℓ : ℝ} (hε : 0 < ε) (hΛ : 1 ≤ Λ) (hℓ : 0 ≤ ℓ) :
    2 * ℓ / alphaGeo ε Λ ℓ ≤ max (8 * ℓ) (128 * Λ ^ 3 * ℓ * (ℓ + 1) / (9 * ε)) := by
  have hΛ0 : 0 < Λ := by linarith
  have hden : 0 < 64 * Λ ^ 3 * (ℓ + 1) := by positivity
  rcases min_choice (1 / 4 : ℝ) (9 * ε / (64 * Λ ^ 3 * (ℓ + 1))) with h | h
  · unfold alphaGeo
    rw [h]
    refine le_trans (le_of_eq ?_) (le_max_left _ _)
    ring
  · unfold alphaGeo
    rw [h]
    refine le_trans (le_of_eq ?_) (le_max_right _ _)
    field_simp
    ring

/-- **The geometric Stage A costs at most `ε/4`**: `L·(8/9)Λ³α² ≤ ε/4` whenever `L ≤ 1 + 2ℓ/α`, `ℓ ≥ 0`
(`(8/9)Λ³α²(1 + 2ℓ/α) ≤ (16/9)Λ³α(ℓ + 1) ≤ ε/4` by the two halves of the `min`). -/
theorem geo_arith {ε Λ ℓ L : ℝ} (hε : 0 < ε) (hΛ : 1 ≤ Λ) (hℓ : 0 ≤ ℓ)
    (hL : L ≤ 1 + 2 * ℓ / alphaGeo ε Λ ℓ) :
    L * (8 / 9 * Λ ^ 3 * alphaGeo ε Λ ℓ ^ 2) ≤ ε / 4 := by
  have hα0 := alphaGeo_pos hε hΛ hℓ
  have hα1 : alphaGeo ε Λ ℓ ≤ 1 / 4 := min_le_left _ _
  have hα2 : alphaGeo ε Λ ℓ ≤ 9 * ε / (64 * Λ ^ 3 * (ℓ + 1)) := min_le_right _ _
  set α := alphaGeo ε Λ ℓ with hα_def
  have hΛ0 : 0 < Λ := by linarith
  have hΛ3 : 0 < Λ ^ 3 := pow_pos hΛ0 3
  have hden : 0 < 64 * Λ ^ 3 * (ℓ + 1) := by positivity
  have hα2' : α * (64 * Λ ^ 3 * (ℓ + 1)) ≤ 9 * ε := by rwa [le_div_iff₀ hden] at hα2
  have hC : 0 ≤ 8 / 9 * Λ ^ 3 * α ^ 2 := by positivity
  have e : (1 + 2 * ℓ / α) * (8 / 9 * Λ ^ 3 * α ^ 2) = 8 / 9 * Λ ^ 3 * α ^ 2 + 16 / 9 * Λ ^ 3 * α * ℓ := by
    field_simp
    ring
  have h1 : α ^ 2 ≤ α / 4 := by nlinarith
  have hΛα : 0 ≤ Λ ^ 3 * α := by positivity
  have h2 : 8 / 9 * Λ ^ 3 * α ^ 2 ≤ 2 / 9 * (Λ ^ 3 * α) := by
    have := mul_le_mul_of_nonneg_left h1 hΛ3.le
    nlinarith
  calc L * (8 / 9 * Λ ^ 3 * α ^ 2) ≤ (1 + 2 * ℓ / α) * (8 / 9 * Λ ^ 3 * α ^ 2) :=
        mul_le_mul_of_nonneg_right hL hC
    _ = 8 / 9 * Λ ^ 3 * α ^ 2 + 16 / 9 * Λ ^ 3 * α * ℓ := e
    _ ≤ ε / 4 := by nlinarith

/-- **Stage A, geometric variant, end to end**: for any weights with ratios `≤ Λ`, a schedule `U_A` of `A` with the
geometric sizes `geoProfile α N n` (`α = alphaGeo ε Λ ℓ`, `ℓ = ln(n/M)`, `M = |Aᶜ|`) and `αM ≥ 2`,
`D(p_A‖Q_A) ≤ ε/4`; and Stage A has at most `1 + max{8ℓ, 128Λ³ℓ(ℓ+1)/(9ε)}` rounds. -/
theorem stageA_geo {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    {ε Λ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a c, w a ≤ Λ * w c)
    (U_A : List (Finset (Fin n))) (hU : IsSchedule U_A A)
    (hprof : U_A.map Finset.card =
      geoProfile (alphaGeo ε Λ (Real.log ((n : ℝ) / (Aᶜ).card))) A.card n)
    (hαM : 2 ≤ alphaGeo ε Λ (Real.log ((n : ℝ) / (Aᶜ).card)) * (Aᶜ).card) :
    ∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
        Real.log (prefMass (weightedTarget n k w hw hk) (histAlong U_A [] x) /
          pathW (weightedOracle n k w) U_A [] x) ≤ ε / 4 ∧
      (U_A.length : ℝ) ≤ 1 + max (8 * Real.log ((n : ℝ) / (Aᶜ).card))
        (128 * Λ ^ 3 * Real.log ((n : ℝ) / (Aᶜ).card) * (Real.log ((n : ℝ) / (Aᶜ).card) + 1) / (9 * ε)) := by
  set ℓ := Real.log ((n : ℝ) / (Aᶜ).card) with hℓ_def
  set α := alphaGeo ε Λ ℓ with hα_def
  have hsumNM : A.card + (Aᶜ).card = n := card_add_card_compl_fin A
  have hMpos : (0 : ℝ) < (Aᶜ).card := by
    by_contra hM0
    have hM0' : ((Aᶜ).card : ℝ) = 0 := le_antisymm (not_lt.1 hM0) (Nat.cast_nonneg _)
    rw [hM0', mul_zero] at hαM
    linarith
  have hnM : ((Aᶜ).card : ℝ) ≤ n := by exact_mod_cast (show (Aᶜ).card ≤ n by omega)
  have hℓ0 : 0 ≤ ℓ := Real.log_nonneg (by rw [le_div_iff₀ hMpos]; linarith)
  have hα0 : 0 < α := alphaGeo_pos hε hΛ1 hℓ0
  have hα1 : α ≤ 1 / 4 := min_le_left _ _
  have hlen : ((U_A.map Finset.card).length : ℝ) ≤ 1 + 2 * ℓ / α := by
    rw [hprof]
    exact geoProfile_length_le hα0 (by omega) hαM
  have hlen' : (U_A.length : ℝ) ≤ 1 + 2 * ℓ / α := by rwa [List.length_map] at hlen
  refine ⟨?_, hlen'.trans (by linarith [two_mul_div_alphaGeo_le hε hΛ1 hℓ0])⟩
  refine (stageA_bound_III_free hw hk A hΛ1 hΛ U_A hU).trans ?_
  have hsum : (U_A.map Finset.card).sum ≤ n := by
    rw [isSchedule_sum_card hU]
    omega
  have hstep : ∀ j < (U_A.map Finset.card).length, (U_A.map Finset.card).getD j 0 ≤ 1 ∨
      (((U_A.map Finset.card).getD j 0 : ℕ) : ℝ) ≤
        α * ((n : ℝ) - ((((U_A.map Finset.card).take j).sum : ℕ) : ℝ)) := by
    rw [hprof]
    exact geoAux_step hα0.le A.card A.card n (by omega)
  refine (tcIII_le_of_step hα1 (by linarith) hsum hstep).trans ?_
  exact geo_arith hε hΛ1 hℓ0 hlen

/-- `2/α ≤ max{8, 128Λ³(ℓ+1)/(9ε)}`: so `M ≥ max{8, 128Λ³(ℓ+1)/(9ε)}` gives the sentence's `M ≥ 2/α`. -/
theorem two_div_alphaGeo_le {ε Λ ℓ : ℝ} (hε : 0 < ε) (hΛ : 1 ≤ Λ) (hℓ : 0 ≤ ℓ) :
    2 / alphaGeo ε Λ ℓ ≤ max 8 (128 * Λ ^ 3 * (ℓ + 1) / (9 * ε)) := by
  have hΛ0 : 0 < Λ := by linarith
  have hden : 0 < 64 * Λ ^ 3 * (ℓ + 1) := by positivity
  rcases min_choice (1 / 4 : ℝ) (9 * ε / (64 * Λ ^ 3 * (ℓ + 1))) with h | h
  · unfold alphaGeo
    rw [h]
    refine le_trans (le_of_eq ?_) (le_max_left _ _)
    norm_num
  · unfold alphaGeo
    rw [h]
    refine le_trans (le_of_eq ?_) (le_max_right _ _)
    field_simp
    ring

/-! ### Theorem R with the geometric Stage A -/

/-- **The geometric Stage A** on `A`'s labels in increasing order (FB's `scheduleOfProfile`): sizes `geoProfile α N n`
with `α = alphaGeo ε Λ ℓ`, `ℓ = ln(n/M)`, `N = |A|`, `M = |Aᶜ|`. -/
noncomputable def UAgeo (ε Λ : ℝ) (A : Finset (Fin n)) : List (Finset (Fin n)) :=
  scheduleOfProfile A (geoProfile (alphaGeo ε Λ (Real.log ((n : ℝ) / (Aᶜ).card))) A.card n)

theorem UAgeo_isSchedule (ε Λ : ℝ) (A : Finset (Fin n)) : IsSchedule (UAgeo ε Λ A) A :=
  scheduleOfProfile_isSchedule A (fun _ hb => one_le_of_mem_geoProfile hb) (geoProfile_sum _ _ _)

theorem UAgeo_map_card (ε Λ : ℝ) (A : Finset (Fin n)) :
    (UAgeo ε Λ A).map Finset.card =
      geoProfile (alphaGeo ε Λ (Real.log ((n : ℝ) / (Aᶜ).card))) A.card n :=
  scheduleOfProfile_map_card A (geoProfile_sum _ _ _)

theorem schedGeo_isSchedule (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) :
    IsSchedule (UAgeo ε Λ A ++ ladFF ε Λ κ₀ A) univ :=
  isSchedule_append_compl (UAgeo_isSchedule ε Λ A) (ladFF_isSchedule ε Λ κ₀ A)

/-- The profile with the geometric Stage A: FB's `muFF A (U_A^geo ++ lad) _`, the ladder unchanged. -/
noncomputable def muGeo (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) : SchedMix n :=
  muFF A (UAgeo ε Λ A ++ ladFF ε Λ κ₀ A) (schedGeo_isSchedule ε Λ κ₀ A)

/-- Its common component length `L_A + ℓ_lad`. -/
noncomputable def lenGeo (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) : ℕ :=
  (UAgeo ε Λ A).length + (ladFF ε Λ κ₀ A).length

/-- **Theorem R with the geometric Stage A** (the Remark, l. 491–494).  Same setting as `theoremR` (`B` homogeneous,
other weights arbitrary, ratios `≤ Λ`, interior `k`), with `ℓ = ln(n/M)`, `α = min{1/4, 9ε/(64Λ³(ℓ+1))}`, and Stage A
the geometric one (blocks of the next `min{R, ⌊αM_t⌋}` A-coordinates).  Once `M ≥ max{M*, 2/α}` (here: `M ≥ 2/α`, and
`M ≥ M*` or the ladder's `M ≤ 8K₄`), the profile has `F ≤ ε`, every component has length `L_A + ℓ_lad`, and
`L_A ≤ 1 + max{8ℓ, 128Λ³ℓ(ℓ+1)/(9ε)}`, so `L_A + ℓ_lad ≤ 1 + max{8ℓ, 128Λ³ℓ(ℓ+1)/(9ε)} + 8K₄ + ⌈log₂ log₂ n⌉`. -/
theorem theoremR_geo {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a b, w a ≤ Λ * w b)
    (B : Finset (Fin n)) (hwB : ∀ i ∈ B, ∀ j ∈ B, w i = w j)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε)
    (hMs : Mstar ε Λ κ₀ ≤ B.card ∨ B.card ≤ 8 * K4 ε Λ κ₀)
    (hαM : 2 / alphaGeo ε Λ (Real.log ((n : ℝ) / B.card)) ≤ B.card) :
    KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muGeo ε Λ κ₀ Bᶜ)) ≤
        ((ε : ℝ) : WithTop ℝ) ∧
      (∀ p ∈ (muGeo ε Λ κ₀ Bᶜ).parts, p.2.length = lenGeo ε Λ κ₀ Bᶜ) ∧
      ((UAgeo ε Λ Bᶜ).length : ℝ) ≤ 1 + max (8 * Real.log ((n : ℝ) / B.card))
        (128 * Λ ^ 3 * Real.log ((n : ℝ) / B.card) * (Real.log ((n : ℝ) / B.card) + 1) / (9 * ε)) ∧
      (lenGeo ε Λ κ₀ Bᶜ : ℝ) ≤ 1 + max (8 * Real.log ((n : ℝ) / B.card))
        (128 * Λ ^ 3 * Real.log ((n : ℝ) / B.card) * (Real.log ((n : ℝ) / B.card) + 1) / (9 * ε)) +
        ((8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ : ℕ) : ℝ) := by
  set A : Finset (Fin n) := Bᶜ with hA_def
  have hAc : Aᶜ = B := compl_compl B
  have hwBc : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j := by
    rw [hAc]
    exact hwB
  have hΛ0 : 0 < Λ := by linarith
  have hK1 := one_le_K4 ε Λ κ₀
  have hUA := UAgeo_isSchedule ε Λ A
  have hlad := ladFF_isSchedule ε Λ κ₀ A
  have hU := schedGeo_isSchedule ε Λ κ₀ A
  have hsumNM : A.card + (Aᶜ).card = n := card_add_card_compl_fin A
  -- `M ≥ 2/α` gives `αM ≥ 2`
  have hαM' : 2 ≤ alphaGeo ε Λ (Real.log ((n : ℝ) / (Aᶜ).card)) * (Aᶜ).card := by
    have hMpos : (0 : ℝ) < B.card := by
      have h2 : (0 : ℝ) < 2 / alphaGeo ε Λ (Real.log ((n : ℝ) / B.card)) := by
        have hMn : (B.card : ℝ) ≤ n := by exact_mod_cast (show B.card ≤ n by
          simpa using Finset.card_le_univ B)
        by_cases hB0 : (B.card : ℝ) = 0
        · exfalso
          have hz : alphaGeo ε Λ (Real.log ((n : ℝ) / B.card)) = min (1 / 4) (9 * ε / (64 * Λ ^ 3 * (0 + 1))) := by
            unfold alphaGeo
            rw [hB0, div_zero, Real.log_zero]
          rw [hz, hB0] at hαM
          have : 0 < min (1 / 4 : ℝ) (9 * ε / (64 * Λ ^ 3 * (0 + 1))) := lt_min (by norm_num) (by positivity)
          have := div_pos (two_pos : (0 : ℝ) < 2) this
          linarith
        · have hBpos : (0 : ℝ) < B.card := lt_of_le_of_ne (Nat.cast_nonneg _) (Ne.symm hB0)
          have hℓ0 : 0 ≤ Real.log ((n : ℝ) / B.card) := Real.log_nonneg (by rw [le_div_iff₀ hBpos]; linarith)
          exact div_pos two_pos (alphaGeo_pos hε hΛ1 hℓ0)
      linarith
    have hMn : (B.card : ℝ) ≤ n := by exact_mod_cast (show B.card ≤ n by simpa using Finset.card_le_univ B)
    have hℓ0 : 0 ≤ Real.log ((n : ℝ) / B.card) := Real.log_nonneg (by rw [le_div_iff₀ hMpos]; linarith)
    have hα0 := alphaGeo_pos hε hΛ1 hℓ0
    rw [hAc]
    rwa [div_le_iff₀ hα0, mul_comm] at hαM
  obtain ⟨hD, hLA⟩ := stageA_geo hw hk A hε hΛ1 hΛ (UAgeo ε Λ A) hUA (UAgeo_map_card ε Λ A) hαM'
  rw [hAc] at hLA
  have hladlen : (ladFF ε Λ κ₀ A).length ≤ 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 ((Aᶜ).card : ℝ))⌉₊ := by
    unfold ladFF
    rw [scheduleOfProfile_length]
    exact ladder_length_le hK1
  have hlogmono := ceil_logb_logb_mono (M := (Aᶜ).card) (n := n) (by simpa using Finset.card_le_univ Aᶜ)
  refine ⟨?_, ?_, hLA, ?_⟩
  · have hs : ∀ x, 0 < (weightedTarget n k w hw hk).p x →
        0 < succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
          (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀)) := by
      intro x hx
      have h := succCount_J_pos hw hk A hlad hx
      rwa [ladFF_map_card] at h
    rw [KLx_eq_stageA_add_ladder w hw hk hwBc hUA (Q := mixLawE (weightedOracle n k w) (muGeo ε Λ κ₀ A))
      (muFF_invariant hw hk A hwBc _ hU) (QA := pathW (weightedOracle n k w) (UAgeo ε Λ A) [])
      (s := fun x => succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
        (LadderGeneral.ladderProfile (Aᶜ).card (K4 ε Λ κ₀)))
      (fun x hx => (orbit_mass_muFF hw hk A hwBc hUA hlad hU hx).trans (by rw [ladFF_map_card]))
      (fun x hx => pathW_pos_of_supp hw hk hUA hx) hs]
    have h2 := ladder_term_le_general w hw hk A hΛ1 hΛ hκ0 hκ1 hκ2 hε
    refine WithTop.coe_le_coe.2 ?_
    rcases hMs with hMs | hsmall
    · have h3 := arith_le hε hκ0 (M := (Aᶜ).card) (by rw [hAc]; exact hMs)
      linarith
    · have h2' := ladder_term_eq_zero_of_small w hw hk A (by rw [hAc]; exact hsmall)
      linarith
  · intro p hp
    rw [muFF_length A _ hU p hp, List.length_append]
    rfl
  · unfold lenGeo
    have h3 : (ladFF ε Λ κ₀ A).length ≤ 8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ := by omega
    have h3r : ((ladFF ε Λ κ₀ A).length : ℝ) ≤
        ((8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ : ℕ) : ℝ) := by exact_mod_cast h3
    push_cast at h3r ⊢
    linarith

/-- `ℓ = ln(n'/M) ≤ C ln ln n'` when `M ≥ n'/(ln n')^C`, `1 ≤ M`, `n' ≥ 2`. -/
theorem ell_le_of_ge_div_logpow {C : ℝ} {n' M : ℕ} (hn : 2 ≤ n') (hM1 : 1 ≤ M)
    (hMC : (n' : ℝ) / Real.log n' ^ C ≤ M) : Real.log ((n' : ℝ) / M) ≤ C * Real.log (Real.log n') := by
  have hN2 : (2 : ℝ) ≤ n' := by exact_mod_cast hn
  have hlogN : 0 < Real.log (n' : ℝ) := Real.log_pos (by linarith)
  have hpow : 0 < Real.log (n' : ℝ) ^ C := Real.rpow_pos_of_pos hlogN C
  have hMr : (0 : ℝ) < M := by exact_mod_cast hM1
  have hNM : (n' : ℝ) / M ≤ Real.log (n' : ℝ) ^ C := by
    rw [div_le_iff₀ hpow] at hMC
    rw [div_le_iff₀ hMr]
    linarith
  rw [← Real.log_rpow hlogN]
  exact Real.log_le_log (div_pos (by linarith) hMr) hNM

/-- **The `O((log log n)²)` consequence** (l. 494–495), with explicit constants: in the setting of `theoremR_geo`,
if `M ≥ n/(ln n)^C` for some real `C` and `M ≥ max{M*, 8, 128Λ³(C ln ln n + 1)/(9ε)}` (which implies the sentence's
`M ≥ max{M*, 2/α}`), then `F ≤ ε`, every component has length `L_A + ℓ_lad`, and `L_A + ℓ_lad` is at most
`1 + max{8Cλ, 128Λ³Cλ(Cλ+1)/(9ε)} + 8K₄ + ⌈log₂ log₂ n⌉` with `λ = ln ln n`.  (That the size condition holds for all
large `n` when `M ≥ n/(ln n)^C`, the sentence's "for large `n`", is not formalised here.) -/
theorem theoremR_geo_loglog {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a b, w a ≤ Λ * w b)
    (B : Finset (Fin n)) (hwB : ∀ i ∈ B, ∀ j ∈ B, w i = w j)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n) {C : ℝ}
    (hMC : (n : ℝ) / Real.log n ^ C ≤ B.card)
    (hMs : Mstar ε Λ κ₀ ≤ B.card)
    (hM8 : max (8 : ℝ) (128 * Λ ^ 3 * (C * Real.log (Real.log n) + 1) / (9 * ε)) ≤ (B.card : ℝ)) :
    KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muGeo ε Λ κ₀ Bᶜ)) ≤
        ((ε : ℝ) : WithTop ℝ) ∧
      (∀ p ∈ (muGeo ε Λ κ₀ Bᶜ).parts, p.2.length = lenGeo ε Λ κ₀ Bᶜ) ∧
      (lenGeo ε Λ κ₀ Bᶜ : ℝ) ≤ 1 + max (8 * (C * Real.log (Real.log n)))
        (128 * Λ ^ 3 * (C * Real.log (Real.log n)) * (C * Real.log (Real.log n) + 1) / (9 * ε)) +
        ((8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ : ℕ) : ℝ) := by
  have hΛ0 : 0 < Λ := by linarith
  have hM1 : 1 ≤ B.card := by
    have : (8 : ℝ) ≤ B.card := le_trans (le_max_left _ _) hM8
    have h8 : 8 ≤ B.card := by exact_mod_cast this
    omega
  have hMr : (0 : ℝ) < B.card := by exact_mod_cast hM1
  have hMn : (B.card : ℝ) ≤ n := by exact_mod_cast (show B.card ≤ n by simpa using Finset.card_le_univ B)
  set ℓ := Real.log ((n : ℝ) / B.card) with hℓ_def
  have hℓ0 : 0 ≤ ℓ := Real.log_nonneg (by rw [le_div_iff₀ hMr]; linarith)
  have hℓC : ℓ ≤ C * Real.log (Real.log n) := ell_le_of_ge_div_logpow hn2 hM1 hMC
  have hαM : 2 / alphaGeo ε Λ ℓ ≤ B.card := by
    refine le_trans (two_div_alphaGeo_le hε hΛ1 hℓ0) (le_trans (max_le_max le_rfl ?_) hM8)
    have hc : 0 ≤ 128 * Λ ^ 3 / (9 * ε) := by positivity
    rw [div_le_div_iff_of_pos_right (by positivity)]
    have := mul_le_mul_of_nonneg_left (by linarith : ℓ + 1 ≤ C * Real.log (Real.log n) + 1)
      (by positivity : (0 : ℝ) ≤ 128 * Λ ^ 3)
    linarith
  obtain ⟨hKL, hparts, -, hlen⟩ := theoremR_geo w hw hk hΛ1 hΛ B hwB hκ0 hκ1 hκ2 hε (Or.inl hMs) hαM
  refine ⟨hKL, hparts, le_trans hlen ?_⟩
  have hmono : max (8 * ℓ) (128 * Λ ^ 3 * ℓ * (ℓ + 1) / (9 * ε)) ≤ max (8 * (C * Real.log (Real.log n)))
      (128 * Λ ^ 3 * (C * Real.log (Real.log n)) * (C * Real.log (Real.log n) + 1) / (9 * ε)) := by
    refine max_le_max (by linarith) ?_
    rw [div_le_div_iff_of_pos_right (by positivity)]
    have h1 : ℓ * (ℓ + 1) ≤ (C * Real.log (Real.log n)) * (C * Real.log (Real.log n) + 1) := by
      have h0 : 0 ≤ C * Real.log (Real.log n) := le_trans hℓ0 hℓC
      nlinarith
    have := mul_le_mul_of_nonneg_left h1 (by positivity : (0 : ℝ) ≤ 128 * Λ ^ 3)
    nlinarith
  linarith

/-- **`L_F` with the geometric Stage A** (the sentence's "still gives `L_F^w = O((log log n)²)`"): under the hypotheses
of `theoremR_geo_loglog`, `L_F ≤ L_A + ℓ_lad ≤ 1 + max{8Cλ, 128Λ³Cλ(Cλ+1)/(9ε)} + 8K₄ + ⌈log₂ log₂ n⌉`
(`λ = ln ln n`), and the adaptive executed mean `L_F^ad` is at most `L_A + ℓ_lad` (the shared library's `LFgen_le_of_feasible`,
`LFad_le_ofReal_mixCost`, FB's `mixCost_muFF`). -/
theorem theoremR_geo_LF_le {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a b, w a ≤ Λ * w b)
    (B : Finset (Fin n)) (hwB : ∀ i ∈ B, ∀ j ∈ B, w i = w j)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n) {C : ℝ}
    (hMC : (n : ℝ) / Real.log n ^ C ≤ B.card)
    (hMs : Mstar ε Λ κ₀ ≤ B.card)
    (hM8 : max (8 : ℝ) (128 * Λ ^ 3 * (C * Real.log (Real.log n) + 1) / (9 * ε)) ≤ (B.card : ℝ)) :
    LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ (lenGeo ε Λ κ₀ Bᶜ : ℝ) ∧
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ 1 + max (8 * (C * Real.log (Real.log n)))
        (128 * Λ ^ 3 * (C * Real.log (Real.log n)) * (C * Real.log (Real.log n) + 1) / (9 * ε)) +
        ((8 * K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ : ℕ) : ℝ) ∧
      LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ (lenGeo ε Λ κ₀ Bᶜ : ENNReal) := by
  obtain ⟨hKL, -, hlen⟩ := theoremR_geo_loglog w hw hk hΛ1 hΛ B hwB hκ0 hκ1 hκ2 hε hn2 hMC hMs hM8
  have hex := weighted_exact n k w hw hk
  have hcost : mixCost (muGeo ε Λ κ₀ Bᶜ) = (lenGeo ε Λ κ₀ Bᶜ : ℝ) := by
    unfold muGeo lenGeo
    rw [mixCost_muFF, List.length_append]
  have hLF : LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ (lenGeo ε Λ κ₀ Bᶜ : ℝ) := by
    rw [← hcost]
    exact Bridge.LFgen_le_of_feasible _ _ hKL
  refine ⟨hLF, le_trans hLF hlen, ?_⟩
  have h := A36RW.Mix.LFad_le_ofReal_mixCost hex hKL
  rwa [hcost, ENNReal.ofReal_natCast] at h

/-- **Non-vacuity of `theoremR_geo`** at the three-value fixture `w3` (`n = 1200`, `M = 800`),
`(ε, Λ, κ₀) = (1, 2, 1/2)`: `ℓ = ln(3/2) ≤ 1/2`, so `2/α ≤ max{8, 128·8·(3/2)/9} ≤ 800`, and `M* ≤ 600 ≤ 800`
(FU's `Mstar_le_600`). -/
theorem theoremR_geo_fixture :
    KLx (weightedTarget 1200 600 w3 w3_pos (by norm_num))
        (mixLawE (weightedOracle 1200 600 w3) (muGeo 1 2 (1 / 2) B1200ᶜ)) ≤ ((1 : ℝ) : WithTop ℝ) ∧
      ((UAgeo 1 2 B1200ᶜ).length : ℝ) ≤ 1 + max (8 * Real.log (((1200 : ℕ) : ℝ) / B1200.card))
        (128 * 2 ^ 3 * Real.log (((1200 : ℕ) : ℝ) / B1200.card) *
          (Real.log (((1200 : ℕ) : ℝ) / B1200.card) + 1) / (9 * 1)) := by
  have hℓ0 : 0 ≤ Real.log (((1200 : ℕ) : ℝ) / (B1200.card : ℝ)) :=
    Real.log_nonneg (by rw [card_B1200]; norm_num)
  have hℓ : Real.log (((1200 : ℕ) : ℝ) / (B1200.card : ℝ)) ≤ 1 / 2 := by
    have h := Real.log_le_sub_one_of_pos (show (0 : ℝ) < ((1200 : ℕ) : ℝ) / ((B1200.card : ℕ) : ℝ) by
      rw [card_B1200]; norm_num)
    have e : ((1200 : ℕ) : ℝ) / ((B1200.card : ℕ) : ℝ) = 3 / 2 := by
      rw [card_B1200]; norm_num
    rw [e] at h ⊢
    linarith
  have hc : ((B1200.card : ℕ) : ℝ) = 800 := by
    rw [card_B1200]
    norm_num
  have hαM : 2 / alphaGeo 1 2 (Real.log (((1200 : ℕ) : ℝ) / (B1200.card : ℝ))) ≤ (B1200.card : ℝ) := by
    refine le_trans (two_div_alphaGeo_le one_pos (by norm_num) hℓ0) (le_of_le_of_eq ?_ hc.symm)
    refine max_le (by norm_num) ?_
    rw [div_le_iff₀ (by norm_num)]
    linarith
  obtain ⟨hKL, -, hLA, -⟩ := theoremR_geo (k := 600) (ε := 1) (Λ := 2) (κ₀ := 1 / 2) w3 w3_pos (by norm_num)
    (by norm_num) (w3_ratio le_rfl) B1200 w3_B (by norm_num) (by norm_num) (by norm_num) one_pos
    (Or.inl (by rw [card_B1200]; have := Mstar_le_600; omega)) hαM
  exact ⟨hKL, hLA⟩

/-- **Non-vacuity of `theoremR_geo_loglog` / `theoremR_geo_LF_le`** at the three-value fixture `w3` (`n = 1200`,
`M = 800`, `(ε, Λ, κ₀) = (1, 2, 1/2)`) with `C = 1`: `n/ln n ≤ 800` (as `ln 1200 ≥ ln 8 = 3 ln 2 > 3/2`),
`128·8·(ln ln 1200 + 1)/9 ≤ 800` (as `ln 1200 ≤ 8`, so `ln ln 1200 ≤ ln 8 = 3 ln 2`), and `M* ≤ 600`; so `L_F` is at
most the geometric profile's length. -/
theorem theoremR_geo_loglog_fixture :
    LFgen (weightedTarget 1200 600 w3 w3_pos (by norm_num)) (weightedOracle 1200 600 w3) 1 ≤
      (lenGeo 1 2 (1 / 2) B1200ᶜ : ℝ) := by
  have hc : ((1200 : ℕ) : ℝ) = 1200 := by norm_num
  have hcB : ((B1200.card : ℕ) : ℝ) = 800 := by
    rw [card_B1200]
    norm_num
  have hlog8 : Real.log 8 = 3 * Real.log 2 := by
    rw [show (8 : ℝ) = 2 ^ 3 by norm_num, Real.log_pow]
    norm_num
  have hl2 : (69 / 100 : ℝ) < Real.log 2 := lt_trans (by norm_num) Real.log_two_gt_d9
  have hl2' : Real.log 2 < (7 / 10 : ℝ) := lt_trans Real.log_two_lt_d9 (by norm_num)
  have hlo : (3 / 2 : ℝ) ≤ Real.log 1200 := by
    have h8 : Real.log 8 ≤ Real.log 1200 := Real.log_le_log (by norm_num) (by norm_num)
    rw [hlog8] at h8
    linarith
  have hhi : Real.log 1200 ≤ 8 := by
    rw [Real.log_le_iff_le_exp (by norm_num)]
    have h := Real.exp_one_gt_d9
    have e8 : Real.exp 8 = Real.exp 1 ^ 8 := by
      rw [← Real.exp_nat_mul]
      norm_num
    rw [e8]
    calc (1200 : ℝ) ≤ (2.7182818283 : ℝ) ^ 8 := by norm_num
      _ ≤ Real.exp 1 ^ 8 := pow_le_pow_left₀ (by norm_num) h.le 8
  have hll : Real.log (Real.log 1200) ≤ 3 * Real.log 2 := by
    rw [← hlog8]
    exact Real.log_le_log (by linarith) hhi
  have hMC : ((1200 : ℕ) : ℝ) / Real.log ((1200 : ℕ) : ℝ) ^ (1 : ℝ) ≤ (B1200.card : ℝ) := by
    rw [hc, Real.rpow_one, hcB, div_le_iff₀ (by linarith)]
    linarith
  have hM8 : max (8 : ℝ) (128 * 2 ^ 3 * (1 * Real.log (Real.log ((1200 : ℕ) : ℝ)) + 1) / (9 * 1)) ≤
      (B1200.card : ℝ) := by
    rw [hc, hcB]
    refine max_le (by norm_num) ?_
    rw [div_le_iff₀ (by norm_num)]
    linarith
  exact (theoremR_geo_LF_le (k := 600) (ε := 1) (Λ := 2) (κ₀ := 1 / 2) (C := 1) w3 w3_pos (by norm_num)
    (by norm_num) (w3_ratio le_rfl) B1200 w3_B (by norm_num) (by norm_num) (by norm_num) one_pos (by norm_num)
    hMC (by rw [card_B1200]; have := Mstar_le_600; omega) hM8).1

end A36W.FU.R

/-! # Statements and dependency audit -/

#check @A36W.FU.R.blockTC_weighted_le_III
#check @A36W.FU.R.stageA_bound_III
#check @A36W.FU.R.LbarR
#check @A36W.FU.R.LbarR_eq_Lbar
#check @A36W.FU.R.stageA_arith_III
#check @A36W.FU.R.stageA_le_eps4_III
#check @A36W.FU.R.ladder_term_le_general
#check @A36W.FU.R.n0R
#check @A36W.FU.R.Mstar_le_of_n0R_le
#check @A36W.FU.R.arith_le_of_n0R_le
#check @A36W.FU.R.n0R_le
#check @A36W.FU.R.capR
#check @A36W.FU.R.CR
#check @A36W.FU.R.LbarR_le_capR
#check @A36W.FU.R.stageAR_length_le
#check @A36W.FU.R.ceil_logb_logb_le_add_two
#check @A36W.FU.R.length_bound_le_CR
#check @A36W.FU.R.UAR
#check @A36W.FU.R.muR
#check @A36W.FU.R.lenR
#check @A36W.FU.R.lenR_eq
#check @A36W.FU.R.theoremR
#check @A36W.FU.R.theoremR_policy
#check @A36W.FU.R.theoremR_LF_le
#check @A36W.FU.R.w3_three_values
#check @A36W.FU.R.w3_not_const_on_A
#check @A36W.FU.R.UAR_three
#check @A36W.FU.R.theoremR_fixture_three
#check @A36W.FU.R.UAR_two
#check @A36W.FU.R.theoremR_fixture_bulk
#check @A36W.FU.R.theoremR_fixture_small
#check @A36W.FU.R.theoremR_fixture_NgtM
#check @A36W.FU.R.blockTC_weighted_le_III_free
#check @A36W.FU.R.stageA_bound_III_free
#check @A36W.FU.R.tcIII
#check @A36W.FU.R.tcIII_le_of_step
#check @A36W.FU.R.geoBlock
#check @A36W.FU.R.geoAux
#check @A36W.FU.R.geoProfile
#check @A36W.FU.R.geoAux_step
#check @A36W.FU.R.geoAux_length_le
#check @A36W.FU.R.geoProfile_length_le
#check @A36W.FU.R.alphaGeo
#check @A36W.FU.R.two_mul_div_alphaGeo_le
#check @A36W.FU.R.two_div_alphaGeo_le
#check @A36W.FU.R.geo_arith
#check @A36W.FU.R.stageA_geo
#check @A36W.FU.R.UAgeo
#check @A36W.FU.R.muGeo
#check @A36W.FU.R.lenGeo
#check @A36W.FU.R.theoremR_geo
#check @A36W.FU.R.ell_le_of_ge_div_logpow
#check @A36W.FU.R.theoremR_geo_loglog
#check @A36W.FU.R.theoremR_geo_LF_le
#check @A36W.FU.R.theoremR_geo_fixture
#check @A36W.FU.R.theoremR_geo_loglog_fixture
#print axioms A36W.FU.R.blockTC_weighted_le_III
#print axioms A36W.FU.R.stageA_bound_III
#print axioms A36W.FU.R.one_le_LbarR
#print axioms A36W.FU.R.LbarR_eq_Lbar
#print axioms A36W.FU.R.stageA_arith_III
#print axioms A36W.FU.R.stageA_le_eps4_III
#print axioms A36W.FU.R.ladder_term_le_general
#print axioms A36W.FU.R.Mstar_le_of_n0R_le
#print axioms A36W.FU.R.arith_le_of_n0R_le
#print axioms A36W.FU.R.n0R_le
#print axioms A36W.FU.R.LbarR_le_capR
#print axioms A36W.FU.R.stageAR_length_le
#print axioms A36W.FU.R.ceil_logb_logb_le_add_two
#print axioms A36W.FU.R.length_bound_le_CR
#print axioms A36W.FU.R.UAR_isSchedule
#print axioms A36W.FU.R.UAR_map_card
#print axioms A36W.FU.R.schedR_isSchedule
#print axioms A36W.FU.R.muR
#print axioms A36W.FU.R.lenR_eq
#print axioms A36W.FU.R.theoremR
#print axioms A36W.FU.R.theoremR_policy
#print axioms A36W.FU.R.theoremR_LF_le
#print axioms A36W.FU.R.card_B1200
#print axioms A36W.FU.R.card_compl_B1200
#print axioms A36W.FU.R.w3_pos
#print axioms A36W.FU.R.w3_ratio
#print axioms A36W.FU.R.w3_B
#print axioms A36W.FU.R.w3_three_values
#print axioms A36W.FU.R.w3_not_const_on_A
#print axioms A36W.FU.R.tailF_three_half_600
#print axioms A36W.FU.R.Mstar_le_600_three
#print axioms A36W.FU.R.n0R_three_le_1200
#print axioms A36W.FU.R.LbarR_three
#print axioms A36W.FU.R.UAR_three
#print axioms A36W.FU.R.K4_three_gt
#print axioms A36W.FU.R.theoremR_fixture_three
#print axioms A36W.FU.R.n0R_two_le_1200
#print axioms A36W.FU.R.LbarR_two
#print axioms A36W.FU.R.UAR_two
#print axioms A36W.FU.R.theoremR_fixture_bulk
#print axioms A36W.FU.R.w5_pos
#print axioms A36W.FU.R.w5_ratio
#print axioms A36W.FU.R.w5_three_values
#print axioms A36W.FU.R.w5_B
#print axioms A36W.FU.R.theoremR_fixture_small
#print axioms A36W.FU.R.card_B2400
#print axioms A36W.FU.R.w2400_three_values
#print axioms A36W.FU.R.w2400_pos
#print axioms A36W.FU.R.w2400_ratio
#print axioms A36W.FU.R.w2400_B
#print axioms A36W.FU.R.n0R_third_le_2400
#print axioms A36W.FU.R.theoremR_fixture_NgtM
#print axioms A36W.FU.R.blockTC_weighted_le_III_free
#print axioms A36W.FU.R.card_blockUnion_le
#print axioms A36W.FU.R.card_remaining_histAt_ge
#print axioms A36W.FU.R.sum_take_add_getD_le
#print axioms A36W.FU.R.stageA_bound_III_free
#print axioms A36W.FU.R.tcIII_le_of_step
#print axioms A36W.FU.R.one_le_geoBlock
#print axioms A36W.FU.R.geoBlock_le
#print axioms A36W.FU.R.geoAux_zero_R
#print axioms A36W.FU.R.geoAux_succ
#print axioms A36W.FU.R.geoAux_pos
#print axioms A36W.FU.R.geoAux_sum
#print axioms A36W.FU.R.geoProfile_sum
#print axioms A36W.FU.R.one_le_of_mem_geoProfile
#print axioms A36W.FU.R.geoBlock_small_or
#print axioms A36W.FU.R.geoAux_step
#print axioms A36W.FU.R.geoAux_length_le
#print axioms A36W.FU.R.geoProfile_length_le
#print axioms A36W.FU.R.alphaGeo_pos
#print axioms A36W.FU.R.two_mul_div_alphaGeo_le
#print axioms A36W.FU.R.two_div_alphaGeo_le
#print axioms A36W.FU.R.geo_arith
#print axioms A36W.FU.R.stageA_geo
#print axioms A36W.FU.R.UAgeo_isSchedule
#print axioms A36W.FU.R.UAgeo_map_card
#print axioms A36W.FU.R.schedGeo_isSchedule
#print axioms A36W.FU.R.muGeo
#print axioms A36W.FU.R.theoremR_geo
#print axioms A36W.FU.R.ell_le_of_ge_div_logpow
#print axioms A36W.FU.R.theoremR_geo_loglog
#print axioms A36W.FU.R.theoremR_geo_LF_le
#print axioms A36W.FU.R.theoremR_geo_fixture
#print axioms A36W.FU.R.theoremR_geo_loglog_fixture


==> anc/formal_companion/lean/src/A36W/HLHardLength.lean <==
/-
A36W.HLHardLength -- the H lower bound (HL) of App L read for ONE fixed schedule (App L §9, "Hard-length analogue of
Corollary 1", the lower half), and the `Θ((ln n)²)` law for `L_H^w` (Table 5's H cell) in one declaration.
Two-group branch.

PAPER.  appendix_t1.tex (sha256 1ba182d5…):
* Result (HL), l. 80–82, with `c := 2κ₀²/Λ⁶` (l. 74); "This holds for any number of weight values with ratio `≤ Λ`."
* Result (HU), l. 83–85: `L_H^w ≤ 1 + max{8(ln n+1), 16Λ³(ln n+1)²/ε}`, any weights with ratio `≤ Λ`, any `k`.
* Result, l. 96: "Hence `L_H^w = Θ_{ε,Λ,κ₀}((log n)²)` … uniformly in the split, `λ` and `k`" (`LH_theta`).
* §9 "Hard-length analogue", l. 551–553: "For a point mass `μ = δ_U` on one fixed full labelled schedule,
  `H(μ) = F(μ) = KL(p_w‖q_U)` and `C(μ) = |U|`.  So (HL) bounds the length of every fixed schedule with
  `KL(p_w‖q_U) ≤ ε` from below by `Ω_{ε,Λ,κ₀}((ln n)²)`" (`HL_hardLength`, `HL_hardLength_asymptotic`).

OBJECTS.  Nothing is redefined.  `weightedTarget`, `weightedOracle` (A36W.Slice); V0's `KLx`, `schedLawE`, `HfeasE`,
`LHgen` (an `sInf`); AGF's `IsSchedule`, `SchedMix`, `mixCost`; the shared library's `Bridge.pointMix` and
`Bridge.LHgen_le_of_feasible` (the `csInf_le` direction); HU's `HfeasE_pointMix_iff` (`H(δ_U) ≤ ε ↔ KL(p‖q_U) ≤ ε`)
and `mixCost_pointMix` (`C(δ_U) = |U|`); HL's `HL_bound`, `HL_bound_simple`, `HL_asymptotic_explicit`,
`HL_asymptotic` and HU's `HU_bound`, used unchanged.  No new definition.

CONTENTS.
* `LHgen_le_length_of_KLx`: for every target and oracle, every full schedule `U` with `KL(p‖q_U) ≤ ε` has
  `L_H(ε) ≤ |U|` (route: `HfeasE_pointMix_iff`, then `LHgen_le_of_feasible`, then `mixCost_pointMix`).
* Headline **`HL_hardLength`** (form (a)): under `HL_bound`'s hypotheses, every such `U` has
  `|U| ≥ max{1, H_n − ε/c, 1 + [H_n − ε/c − 1]₊²/(2ε/c + S_n − 1)}`; `HL_hardLength_simple`: and
  `|U| ≥ 1 + [ln(n+1) − ε/c − 1]₊²/(2ε/c + 2/3)`.
* Headline **`HL_hardLength_asymptotic`** (form (b)), in `HL_asymptotic`'s quantifier shape: `∃ c' > 0, ∃ n₁`, uniformly
  over instances with `n ≥ n₁`, every such `U` has `c'(ln n)² ≤ |U|`; `HL_hardLength_asymptotic_explicit` names
  `c' = 1/(4(2ε/c + 2/3))` and `n₁ = ⌈exp(2(ε/c + 1))⌉`.
* Headline **`LH_theta`**: `∃ c > 0, ∃ C > 0, ∃ n₁`, uniformly over weights with ratio `≤ Λ` and interior quotas,
  `c(ln n)² ≤ L_H^w(n, ε) ≤ C(ln n)²` for `n ≥ n₁`; witnesses `c = 1/(4(2ε/c₀ + 2/3))` (`c₀ = 2κ₀²/Λ⁶`),
  `C = 17 + 64|Λ|³/ε`, `n₁ = max{3, ⌈exp(2(ε/c₀ + 1))⌉}`.  The upper half is `HU_bound`'s second form with
  `HU_rounds_le_sq` (`1 + max{8(L+1), 16Λ³(L+1)²/ε} ≤ (17 + 64Λ³/ε)L²` once `L = ln n ≥ 1`, i.e. `n ≥ 3`).
* Non-vacuity: `HL_hardLength_example` (`w = (1, 2)`, `Λ = 2`, `κ₀ = 1/2`, `n = 2`, `k = 1`, `ε = 1/1000`: a full
  schedule with `KL ≤ ε` exists, and every such schedule has `|U| ≥ 2`, so the one-block schedule is excluded);
  `LH_theta_instance` (balanced instances meet `LH_theta`'s hypotheses past its threshold).

HYPOTHESES, said exactly.  `w > 0`; the ratio bound `∀ a b, w a ≤ Λ * w b` (any number of weight values; `1 ≤ Λ` is
derived, never assumed); `0 < κ₀`, `κ₀ n ≤ k ≤ (1 − κ₀) n` (the lower bounds need the interior quota); `1 ≤ n`
(`HL_hardLength`), `n ≥ n₁` (asymptotic forms); `0 ≤ ε` (lower bounds), `0 < ε` (`LH_theta`, whose upper half is
`HU_bound`).  The schedule hypotheses are `IsSchedule U univ` and `KLx(p_w‖q_U) ≤ ε`, the class being bounded.  No
hypothesis is a TC or success-probability bound.
-/
import A36W.HLower
import A36W.HUpper

set_option autoImplicit false

namespace A36W.HL

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §1 A fixed schedule as a point mass -/

/-- **A fixed schedule bounds `L_H` above by its length** (App L §9, l. 551–552: "for a point mass `μ = δ_U` …
`H(μ) = KL(p_w‖q_U)` and `C(μ) = |U|`").  For every target and oracle, every full labelled schedule `U` with
`KL(p‖q_U) ≤ ε` has `L_H(ε) ≤ |U|`.  Route: `δ_U` is `H`-feasible (`HU.HfeasE_pointMix_iff`), `L_H` is an `sInf`
bounded below, so `L_H ≤ C(δ_U)` (`Bridge.LHgen_le_of_feasible`, `csInf_le`), and `C(δ_U) = |U|`
(`HU.mixCost_pointMix`). -/
theorem LHgen_le_length_of_KLx (t : Target n) (o : Oracle n) {ε : ℝ} {U : List (Finset (Fin n))}
    (hU : IsSchedule U univ) (hKL : KLx t (schedLawE o U []) ≤ ((ε : ℝ) : WithTop ℝ)) :
    LHgen t o ε ≤ (U.length : ℝ) := by
  have h := Bridge.LHgen_le_of_feasible t o ((HU.HfeasE_pointMix_iff t o U hU ε).2 hKL)
  rwa [HU.mixCost_pointMix] at h

/-! ## §2 Form (a): the printed (HL) bound for every fixed schedule -/

/-- **Headline `HL_hardLength`, form (a)** (App L §9 "Hard-length analogue", l. 551–553, with the Result's (HL),
l. 80).  Under `HL_bound`'s hypotheses (positive weights with ratio `≤ Λ`, any number of values; interior quota
`κ₀ n ≤ k ≤ (1 − κ₀) n`, `κ₀ > 0`; `n ≥ 1`; `ε ≥ 0`), every full fixed labelled schedule `U` with
`KL(p_w‖q_U) ≤ ε` has, with `c = 2κ₀²/Λ⁶`,
`|U| ≥ max{1, H_n − ε/c, 1 + [H_n − ε/c − 1]₊²/(2ε/c + S_n − 1)}`. -/
theorem HL_hardLength {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {κ₀ : ℝ} (hκ : 0 < κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (hn : 1 ≤ n) {ε : ℝ} (hε : 0 ≤ ε) {U : List (Finset (Fin n))} (hU : IsSchedule U univ)
    (hKL : KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U []) ≤
      ((ε : ℝ) : WithTop ℝ)) :
    max 1 (max (AGFH.Hcal n - ε / (2 * κ₀ ^ 2 / Λ ^ 6))
        (1 + (max (AGFH.Hcal n - ε / (2 * κ₀ ^ 2 / Λ ^ 6) - 1) 0) ^ 2 /
          (2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + AGFH.S2 n - 1))) ≤ (U.length : ℝ) :=
  (HL_bound hw hk hΛ hκ hk1 hk2 hn hε).trans (LHgen_le_length_of_KLx _ _ hU hKL)

/-- **Form (a), the printed second inequality** (Result l. 80–81): under the same hypotheses every such `U` has
`|U| ≥ 1 + [ln(n+1) − ε/c − 1]₊²/(2ε/c + 2/3)`, `c = 2κ₀²/Λ⁶`. -/
theorem HL_hardLength_simple {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {κ₀ : ℝ} (hκ : 0 < κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (hn : 1 ≤ n) {ε : ℝ} (hε : 0 ≤ ε) {U : List (Finset (Fin n))} (hU : IsSchedule U univ)
    (hKL : KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U []) ≤
      ((ε : ℝ) : WithTop ℝ)) :
    1 + (max (Real.log ((n : ℝ) + 1) - ε / (2 * κ₀ ^ 2 / Λ ^ 6) - 1) 0) ^ 2 /
        (2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 2 / 3) ≤ (U.length : ℝ) :=
  (HL_bound_simple hw hk hΛ hκ hk1 hk2 hn hε).trans (LHgen_le_length_of_KLx _ _ hU hKL)

/-! ## §3 Form (b): `|U| ≥ c'(ln n)²` -/

/-- **Form (b) with the constants named** (`HL_asymptotic_explicit`'s constants): with `c = 2κ₀²/Λ⁶`,
`c' = 1/(4(2ε/c + 2/3))` and `n ≥ n₁ = ⌈exp(2(ε/c + 1))⌉`, every full fixed schedule `U` with `KL(p_w‖q_U) ≤ ε`, for
any positive weights with ratio `≤ Λ` and any interior quota, has `c'(ln n)² ≤ |U|`. -/
theorem HL_hardLength_asymptotic_explicit {ε : ℝ} (hε : 0 ≤ ε) {Λ κ₀ : ℝ} (hκ : 0 < κ₀) {n : ℕ}
    (hn₁ : ⌈Real.exp (2 * (ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 1))⌉₊ ≤ n) {k : ℕ} {w : Fin n → ℝ}
    (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hΛ : ∀ a b, w a ≤ Λ * w b) (hk1 : κ₀ * n ≤ k)
    (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) {U : List (Finset (Fin n))} (hU : IsSchedule U univ)
    (hKL : KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U []) ≤
      ((ε : ℝ) : WithTop ℝ)) :
    1 / (4 * (2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 2 / 3)) * (Real.log n) ^ 2 ≤ (U.length : ℝ) :=
  (HL_asymptotic_explicit hε hκ hn₁ hw hk hΛ hk1 hk2).trans (LHgen_le_length_of_KLx _ _ hU hKL)

/-- **Headline `HL_hardLength_asymptotic`, form (b)** (App L §9, l. 552–553: "(HL) bounds the length of every fixed
schedule with `KL(p_w‖q_U) ≤ ε` from below by `Ω_{ε,Λ,κ₀}((ln n)²)`"), in `HL_asymptotic`'s quantifier shape: for
every `ε ≥ 0`, `Λ` and `κ₀ > 0` there are `c' > 0` and `n₁`, depending only on `(ε, Λ, κ₀)`, such that for every
`n ≥ n₁`, every positive weight vector with ratio `≤ Λ`, every interior quota, and every full fixed schedule `U` with
`KL(p_w‖q_U) ≤ ε`: `c'(ln n)² ≤ |U|`. -/
theorem HL_hardLength_asymptotic {ε : ℝ} (hε : 0 ≤ ε) (Λ : ℝ) {κ₀ : ℝ} (hκ : 0 < κ₀) :
    ∃ c' : ℝ, 0 < c' ∧ ∃ n₁ : ℕ, ∀ n : ℕ, n₁ ≤ n → ∀ (k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i)
      (hk : k ≤ n), (∀ a b, w a ≤ Λ * w b) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
        ∀ U : List (Finset (Fin n)), IsSchedule U univ →
          KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U []) ≤
            ((ε : ℝ) : WithTop ℝ) →
          c' * (Real.log n) ^ 2 ≤ (U.length : ℝ) := by
  obtain ⟨c', hc', n₁, h⟩ := HL_asymptotic hε Λ hκ
  exact ⟨c', hc', n₁, fun n hn k w hw hk hΛ hk1 hk2 U hU hKL =>
    (h n hn k w hw hk hΛ hk1 hk2).trans (LHgen_le_length_of_KLx _ _ hU hKL)⟩

/-! ## §4 `L_H^w = Θ((ln n)²)` in one declaration -/

/-- `1 < ln 3` (`e < 2.7182818286 < 3`). -/
theorem one_lt_log_three : 1 < Real.log 3 := by
  rw [Real.lt_log_iff_exp_lt (by norm_num)]
  have := Real.exp_one_lt_d9
  linarith

/-- **(HU)'s round count is `O((ln n)²)`**: for `n ≥ 3` (so `L = ln n ≥ 1`), `ε > 0` and `Λ ≥ 0`,
`1 + max{8(L+1), 16Λ³(L+1)²/ε} ≤ (17 + 64Λ³/ε) L²` (`L + 1 ≤ 2L`, `1 ≤ L ≤ L²`). -/
theorem HU_rounds_le_sq {ε Λ : ℝ} (hε : 0 < ε) (hΛ : 0 ≤ Λ) {n : ℕ} (hn : 3 ≤ n) :
    1 + max (8 * (Real.log n + 1)) (16 * Λ ^ 3 * (Real.log n + 1) ^ 2 / ε) ≤
      (17 + 64 * Λ ^ 3 / ε) * (Real.log n) ^ 2 := by
  have h3 : (3 : ℝ) ≤ n := by exact_mod_cast hn
  have hL1 : 1 ≤ Real.log n := le_trans one_lt_log_three.le (Real.log_le_log (by norm_num) h3)
  obtain ⟨L, hL_def⟩ : ∃ L : ℝ, L = Real.log n := ⟨_, rfl⟩
  rw [← hL_def] at hL1 ⊢
  have hΛ3 : 0 ≤ Λ ^ 3 := pow_nonneg hΛ 3
  have hsq : (L + 1) ^ 2 ≤ 4 * L ^ 2 := by nlinarith
  have hB : 16 * Λ ^ 3 * (L + 1) ^ 2 / ε ≤ 16 * Λ ^ 3 * (4 * L ^ 2) / ε :=
    div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_left hsq (by positivity)) hε.le
  have hB0 : 0 ≤ 16 * Λ ^ 3 * (L + 1) ^ 2 / ε := by positivity
  have hmax : max (8 * (L + 1)) (16 * Λ ^ 3 * (L + 1) ^ 2 / ε) ≤
      8 * (L + 1) + 16 * Λ ^ 3 * (L + 1) ^ 2 / ε :=
    max_le (by linarith) (by linarith)
  have h1 : 8 * (L + 1) ≤ 16 * L ^ 2 := by nlinarith
  have h0 : 1 ≤ L ^ 2 := by nlinarith
  have e : (17 + 64 * Λ ^ 3 / ε) * L ^ 2 = 17 * L ^ 2 + 16 * Λ ^ 3 * (4 * L ^ 2) / ε := by ring
  rw [e]
  linarith

/-- **Headline `LH_theta`: `L_H^w(n, ε) = Θ_{ε,Λ,κ₀}((ln n)²)`** (App L Result, l. 96; Table 5's H cell), uniform
over weights and quotas: for fixed `ε > 0`, `Λ` and `κ₀ > 0` there are `c > 0`, `C > 0` and `n₁`, depending only on
`(ε, Λ, κ₀)`, such that for every `n ≥ n₁`, every positive weight vector with ratio `≤ Λ` (any number of values; any
split, any `λ`) and every quota with `κ₀ n ≤ k ≤ (1 − κ₀) n`:
`c (ln n)² ≤ L_H^w(n, ε) ≤ C (ln n)²`.  The lower half is (HL) (`HL_asymptotic_explicit`); the upper half is (HU)
(`HU.HU_bound`'s second form) with `HU_rounds_le_sq`.  Witnesses: `c = 1/(4(2ε/c₀ + 2/3))`, `c₀ = 2κ₀²/Λ⁶`;
`C = 17 + 64|Λ|³/ε`; `n₁ = max{3, ⌈exp(2(ε/c₀ + 1))⌉}`.  (`1 ≤ Λ` is not assumed: any instance forces it, and then
`|Λ| = Λ`.) -/
theorem LH_theta {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hκ : 0 < κ₀) :
    ∃ c : ℝ, 0 < c ∧ ∃ C : ℝ, 0 < C ∧ ∃ n₁ : ℕ, ∀ n : ℕ, n₁ ≤ n →
      ∀ (k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
        (∀ a b, w a ≤ Λ * w b) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
          c * (Real.log n) ^ 2 ≤ LHgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
          LHgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ C * (Real.log n) ^ 2 := by
  refine ⟨1 / (4 * (2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 2 / 3)), by positivity, 17 + 64 * |Λ| ^ 3 / ε,
    by positivity, max 3 ⌈Real.exp (2 * (ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 1))⌉₊, ?_⟩
  intro n hn k w hw hk hΛ hk1 hk2
  have hn3 : 3 ≤ n := le_trans (le_max_left _ _) hn
  have hn₁ : ⌈Real.exp (2 * (ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 1))⌉₊ ≤ n := le_trans (le_max_right _ _) hn
  have hΛ1 : 1 ≤ Λ := one_le_Lambda hw hΛ (by omega)
  have habs : |Λ| = Λ := abs_of_nonneg (by linarith)
  refine ⟨HL_asymptotic_explicit hε.le hκ hn₁ hw hk hΛ hk1 hk2, ?_⟩
  rw [habs]
  exact (HU.HU_bound w hw hk hΛ hε (by omega)).2.trans (HU_rounds_le_sq hε (by linarith) hn3)

/-! ## §5 Non-vacuity -/

/-- **Non-vacuity of `HL_hardLength`** (two weight values `w = (1, 2)`, `Λ = 2`, `κ₀ = 1/2`, `n = 2`, `k = 1`,
`ε = 1/1000`, `c = 1/128`): every hypothesis holds; a full schedule with `KL(p_w‖q_U) ≤ ε` exists (the all-singleton
schedule, exact); and every such schedule has `|U| ≥ 343/250 > 1`, hence `|U| ≥ 2`: the one-block schedule `[univ]`
is excluded, so the bound bites. -/
theorem HL_hardLength_example :
    (∃ U : List (Finset (Fin 2)), IsSchedule U univ ∧
      KLx (weightedTarget 2 1 w12 w12_pos (by norm_num)) (schedLawE (weightedOracle 2 1 w12) U []) ≤
        (((1 / 1000 : ℝ)) : WithTop ℝ)) ∧
    ∀ U : List (Finset (Fin 2)), IsSchedule U univ →
      KLx (weightedTarget 2 1 w12 w12_pos (by norm_num)) (schedLawE (weightedOracle 2 1 w12) U []) ≤
        (((1 / 1000 : ℝ)) : WithTop ℝ) →
      (343 / 250 : ℝ) ≤ (U.length : ℝ) ∧ 2 ≤ U.length := by
  refine ⟨⟨agfv_fullSingletons 2, agfv_fullSingletons_isSchedule 2, ?_⟩, fun U hU hKL => ?_⟩
  · have hlaw : schedLawE (weightedOracle 2 1 w12) (agfv_fullSingletons 2) [] =
        (weightedTarget 2 1 w12 w12_pos (by norm_num)).p :=
      funext (Mix.schedLawE_fullSingletons_exact (weighted_exact 2 1 w12 w12_pos (by norm_num)))
    rw [hlaw, Mix.KLx_self]
    exact WithTop.coe_le_coe.2 (by norm_num)
  · have h := HL_example_two_values.trans (LHgen_le_length_of_KLx _ _ hU hKL)
    refine ⟨h, ?_⟩
    have h1 : (1 : ℝ) < (U.length : ℝ) := lt_of_lt_of_le (by norm_num) h
    have h2 : 1 < U.length := by exact_mod_cast h1
    omega

/-- **`LH_theta`'s hypotheses hold past every threshold**: for every `n₁` the balanced instance `n = 2m ≥ n₁`, `k = m`,
unit weights (`Λ = 1`, `κ₀ = 1/2`) meets every hypothesis of `LH_theta`'s instance quantifier, so its conclusion
applies there (at `ε = 1/10`). -/
theorem LH_theta_instance (n₁ : ℕ) :
    ∃ m : ℕ, n₁ ≤ 2 * m ∧ ∃ (c C : ℝ), 0 < c ∧ 0 < C ∧
      c * (Real.log ((2 * m : ℕ) : ℝ)) ^ 2 ≤
          LHgen (weightedTarget (2 * m) m (fun _ => 1) (fun _ => one_pos) (by omega))
            (weightedOracle (2 * m) m (fun _ => 1)) (1 / 10) ∧
        LHgen (weightedTarget (2 * m) m (fun _ => 1) (fun _ => one_pos) (by omega))
            (weightedOracle (2 * m) m (fun _ => 1)) (1 / 10) ≤ C * (Real.log ((2 * m : ℕ) : ℝ)) ^ 2 := by
  obtain ⟨c, hc, C, hC, N, h⟩ := LH_theta (ε := 1 / 10) (Λ := 1) (κ₀ := 1 / 2) (by norm_num) (by norm_num)
  refine ⟨n₁ + N, by omega, c, C, hc, hC, ?_⟩
  exact h (2 * (n₁ + N)) (by omega) (n₁ + N) (fun _ => 1) (fun _ => one_pos) (by omega)
    (fun _ _ => by norm_num) (by push_cast; linarith) (by push_cast; linarith)

end A36W.HL

/-! ## Audit block -/

#check @A36W.HL.LHgen_le_length_of_KLx
#check @A36W.HL.HL_hardLength
#check @A36W.HL.HL_hardLength_simple
#check @A36W.HL.HL_hardLength_asymptotic_explicit
#check @A36W.HL.HL_hardLength_asymptotic
#check @A36W.HL.one_lt_log_three
#check @A36W.HL.HU_rounds_le_sq
#check @A36W.HL.LH_theta
#check @A36W.HL.HL_hardLength_example
#check @A36W.HL.LH_theta_instance

#print axioms A36W.HL.LHgen_le_length_of_KLx
#print axioms A36W.HL.HL_hardLength
#print axioms A36W.HL.HL_hardLength_simple
#print axioms A36W.HL.HL_hardLength_asymptotic_explicit
#print axioms A36W.HL.HL_hardLength_asymptotic
#print axioms A36W.HL.one_lt_log_three
#print axioms A36W.HL.HU_rounds_le_sq
#print axioms A36W.HL.LH_theta
#print axioms A36W.HL.HL_hardLength_example
#print axioms A36W.HL.LH_theta_instance


==> anc/formal_companion/lean/src/A36W/HLower.lean <==
/-
A36W.HLower -- the H lower bound (HL) of App L §3 for the weighted slice target, for ANY positive weights with
ratio `≤ Λ` (coverage row W-12; the HL clause of W-01).  Two-group
branch.

Paper (the specification): appendix_t1.tex,
* Result (explicit constants), l.72-82: `c := 2κ₀²/Λ⁶`, and
  (HL) `L_H^w(n,ε) ≥ max{1, H_n − ε/c, 1 + [H_n − ε/c − 1]_+² / (2ε/c + S_n − 1)}
        ≥ 1 + [ln(n+1) − ε/c − 1]_+² / (2ε/c + 2/3)`.  "This holds for any number of weight values with ratio ≤ Λ."
* Lemma W5 and (V), l.218-236 (formalized upstream as `A36W.TCLower.decrement_V` / `perRound_HL`).
* §3 "H lower bound (HL)", l.246-265: per round `E_p TC_t ≥ c Σ_{m=M−b+1}^{M} (1/m − 1/M)`; summing over rounds via (C),
  `d_U ≥ c (H_n − a_U)`; Step 4 of App hlow (target-free) `β_U ≤ 2(H_n − a_U) + S_n ≤ 2 d_U/c + S_n`; averaging under
  `μ`; dropping each schedule's last block and Cauchy–Schwarz, `(E_μ a − 1)² ≤ (C(μ) − 1)(E_μ β − 1)`; Step 6,
  `H_n ≥ ln(n+1)`, `S_n − 1 ≤ 2/3`.
* App hlow (paper_v1.tex, l.700-715), Steps 4-6: the shared library's `AGFCore/HChain.lean` (`bbSched_add_two_aSched_le`,
  `sq_aSched_sub_one_le`, `wsum_*`) and `AGFCore/Family.lean` (`log_le_Hcal`, `S2_le_five_thirds`), used as is.

Objects (no parallel model).  `t = weightedTarget n k w hw hk`, `o = weightedOracle n k w` (A36W.Slice), the
interface's `schedLawE`, `KLx`, `HfeasE`, `LHgen` (A36RW.Interface.V0), AGF's `SchedMix`, `mixCost`, `IsSchedule`, and
the shared library's `AGFH.Hcal`, `AGFH.S2`, `AGFH.aSched`, `AGFH.bbSched`.  For a schedule `U` the paper's `d_U = KL(p‖q_U)` is
`(KLx t (schedLawE o U [])).untopD 0`, the real value `HfeasE` averages; it is finite (`KLx_schedLawE_weighted_ne_top`).

Contents.
* §1 Item 1, the round-level bridge: the round-`j` term of (C), `Σ_{h reachable at j} prefMass t h · TC_j(h)`, IS
  `TCLower.avgBlockTC w univ k E_j e` with the DETERMINISTIC past `E_j = blockUnion (U.take j)`
  (`round_term_eq_avgBlockTC`, any enumeration `e : Fin b ≃ blk U j`; `round_term_eq_avgBlockTC_of_injective`, any
  injective `e` with image `blk U j`).  "E_t is deterministic" enters through `committed_histAt`: after `j` rounds of a
  fixed `U` the committed set is `E_j` on every path.  Hence (C) for the weighted target in the form
  `KLx t (schedLawE o U []) = Σ_j avgBlockTC … E_j …` (`KLx_schedLawE_weighted_eq`).
* §2 The telescoping: one round gives `Σ_{s<b} (1/(M−s) − 1/M) = (H_M − H_{M−b}) − b/M` (`roundGain_eq`), and along
  any schedule of `A` the rounds sum to `H_{|A|} − a_U(A)` (`rounds_telescope`).
* §3 Item 2, SI-1 weighted: `c (H_n − a_U) ≤ d_U` for every full schedule (`SI1_weighted`, `SI1_weighted_withTop`).
  Item 3, SI-2: target-free `β_U ≤ 2(H_n − a_U) + S_n` (`SI2_target_free`) and `β_U ≤ 2 d_U/c + S_n` (`SI2_weighted`).
* §4 Item 4, the mixture step: `E_μ a ≥ H_n − ε/c`, `E_μ β ≤ 2ε/c + S_n` (`mix_avg_bounds`) and the dropped-last-block
  Cauchy–Schwarz `(E_μ a − 1)² ≤ (C(μ) − 1)(E_μ β − 1)` (`mix_peel_cs`, target-free).
* §5 Item 5, headline `HL_bound` (the printed (HL), first inequality), `HL_simple_le_max` (the chain's second link,
  target-free) and `HL_bound_simple` (the second inequality as a bound on `L_H^w`).
* §6 Item 6, `HL_asymptotic_explicit` / `HL_asymptotic`: `L_H^w ≥ c' (ln n)²` for `n ≥ n₁(ε, Λ, κ₀)`.
* §7 Item 7, non-vacuity: explicit instances where every hypothesis holds and the bound exceeds `1`.

Hypotheses (all checkable in the paper's setting): positive weights `hw`, `k ≤ n`, the ratio bound
`∀ a b, w a ≤ Λ * w b` (so `Λ ≥ 1` is derived, not assumed), `0 < κ₀`, the interior quota `κ₀ n ≤ k ≤ (1 − κ₀) n`,
`1 ≤ n` (only where needed), `0 ≤ ε`.  No hypothesis is a KL, TC or success-probability bound.
-/
import A36W.ReservoirFacts
import A36W.BlockTCLower
import A36W.FUStageA
import AGFCore.HChain
import AGFCore.Family
import A36RW.Interface.Mix

set_option autoImplicit false

namespace A36W.HL

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §1 The round-level bridge (item 1) -/

/-- Sums over the classes of the past at step `j` are support sums: for every `G`,
`Σ_{h ∈ pasts at j} prefMass t h · G h = Σ_{x ∈ supp t} t.p x · G (h_j(x))`.  (No hypothesis on `U`.) -/
theorem sum_image_histAt_mul (t : Target n) (U : List (Finset (Fin n))) (j : ℕ) (G : History n → ℝ) :
    ∑ h ∈ (supp t).image (fun x => Chain.histAt U [] x j), prefMass t h * G h =
      ∑ x ∈ supp t, t.p x * G (Chain.histAt U [] x j) := by
  symm
  rw [← Finset.sum_fiberwise_of_maps_to (g := fun x => Chain.histAt U [] x j)
    (t := (supp t).image (fun x => Chain.histAt U [] x j)) (fun x hx => Finset.mem_image_of_mem _ hx)]
  refine Finset.sum_congr rfl (fun h hh => ?_)
  obtain ⟨x0, _, rfl⟩ := Finset.mem_image.1 hh
  have e1 : ∀ x ∈ (supp t).filter (fun x => Chain.histAt U [] x j = Chain.histAt U [] x0 j),
      t.p x * G (Chain.histAt U [] x j) = t.p x * G (Chain.histAt U [] x0 j) := by
    intro x hx
    rw [(Finset.mem_filter.1 hx).2]
  rw [Finset.sum_congr rfl e1, ← Finset.sum_mul]
  congr 1
  have h1 := Chain.sum_supp_filter_agrees t (Chain.histAt U [] x0 j) (fun _ => 1)
  simp only [mul_one] at h1
  calc ∑ x ∈ (supp t).filter (fun x => Chain.histAt U [] x j = Chain.histAt U [] x0 j), t.p x
      = ∑ x ∈ (supp t).filter (A36RW.Agrees (Chain.histAt U [] x0 j)), t.p x :=
        Finset.sum_congr (Finset.filter_congr (fun x _ => Chain.histAt_eq_iff_agrees U j x0 x)) (fun _ _ => rfl)
    _ = prefMass t (Chain.histAt U [] x0 j) := h1

/-- After `j` rounds of a fixed list of blocks, the free set is `univ ∖ E_j` with `E_j = blockUnion (U.take j)`, on
EVERY path: the committed set does not depend on the word (the paper's "E_t is deterministic"). -/
theorem remaining_histAt (U : List (Finset (Fin n))) (x : Fin n → Bool) (j : ℕ) :
    remaining (Chain.histAt U [] x j) = univ \ blockUnion (U.take j) := by
  unfold remaining
  rw [Chain.committed_histAt, committed_nil, Finset.union_empty]

/-- The committed ones after `j` rounds along `x` are `ones(x) ∩ E_j`. -/
theorem onesSet_histAt (U : List (Finset (Fin n))) (x : Fin n → Bool) (j : ℕ) :
    onesSet (Chain.histAt U [] x j) = wordOnes x ∩ blockUnion (U.take j) := by
  unfold Chain.histAt
  rw [onesSet_histAlong, onesSet_nil, Finset.union_empty]
  ext i
  simp only [Finset.mem_filter, Finset.mem_inter, wordOnes, Finset.mem_univ, true_and]
  tauto

/-- **The round-`j` total correlation at a support point is the conditional block TC at the labelled outcome
`x_{E_j}`.**  For a support point `x` of the weighted target, the target's block TC at the past `h_j(x)`
(ChainIdentity's `blockTC`) equals BlockTCLower's `TC` of the conditional block law given `T ∩ E_j = ones(x) ∩ E_j`,
for any enumeration `e` of the block. -/
theorem blockTC_histAt_weighted {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {U : List (Finset (Fin n))} (hU : BlocksIn U (remaining ([] : History n))) (j : ℕ) {b : ℕ}
    (e : Fin b ≃ (Chain.blk U j)) {x : Fin n → Bool} (hx : 0 < (weightedTarget n k w hw hk).p x) :
    Chain.blockTC (weightedTarget n k w hw hk) (Chain.histAt U [] x j) (Chain.blk U j) =
      TC.TC (TCLower.condBlockLaw w univ (k : ℤ) (blockUnion (U.take j))
        (wordOnes x ∩ blockUnion (U.take j)) (Chain.encEmb e)) := by
  have hwf : WFE (Chain.histAt U [] x j) := Chain.wfe_histAt wfe_nil_sp hU x j
  have hpos : 0 < prefMass (weightedTarget n k w hw hk) (Chain.histAt U [] x j) :=
    Chain.prefMass_histAt_pos _ U hx j
  have hBsub : Chain.blk U j ⊆ remaining (Chain.histAt U [] x j) := Chain.blk_subset_remaining hU x j
  have hrem := remaining_histAt U x j
  have hquota : quota k (Chain.histAt U [] x j) =
      (k : ℤ) - ((wordOnes x ∩ blockUnion (U.take j)).card : ℤ) := by
    unfold quota
    rw [onesSet_histAt]
  have heE : ∀ s, Chain.encEmb e s ∉ blockUnion (U.take j) := by
    intro s hs
    have h1 : Chain.encEmb e s ∈ remaining (Chain.histAt U [] x j) := by
      rw [Chain.encEmb_apply]
      exact hBsub (e s).2
    rw [hrem] at h1
    exact (Finset.mem_sdiff.1 h1).2 hs
  have hne : TCLower.labProb w univ (k : ℤ) (blockUnion (U.take j)) (wordOnes x ∩ blockUnion (U.take j)) ≠ 0 := by
    have hle : sliceProb w univ (k : ℤ) (wordOnes x) ≤
        TCLower.labProb w univ (k : ℤ) (blockUnion (U.take j)) (wordOnes x ∩ blockUnion (U.take j)) := by
      unfold TCLower.labProb
      exact Finset.single_le_sum (f := sliceProb w univ (k : ℤ))
        (fun T _ => sliceProb_nonneg (fun l _ => (hw l).le) _ T)
        (Finset.mem_filter.2 ⟨Finset.mem_powerset.2 (Finset.subset_univ _), rfl⟩)
    rw [← ReservoirFacts.weightedTarget_p_eq_sliceProb w hw hk x] at hle
    exact (lt_of_lt_of_le hx hle).ne'
  rw [← Chain.wordTC_blockWordLaw _ hwf hBsub e, FU.wordTC_eq_TC,
    show Chain.blockWordLaw (weightedTarget n k w hw hk) (Chain.histAt U [] x j) e =
      A36W.blockLaw w (remaining (Chain.histAt U [] x j)) (quota k (Chain.histAt U [] x j)) (Chain.encEmb e) from
      funext (FU.blockWordLaw_weighted hw hk hwf hpos hBsub e),
    hrem, hquota,
    TCLower.condBlockLaw_eq (fun l _ => hw l) (k : ℤ) (Finset.subset_univ _) Finset.inter_subset_right heE hne]

/-- **Item 1 (the round-level bridge).**  For any list of disjoint blocks `U` from the empty history (every full
schedule qualifies, `blocksIn_of_isSchedule`), any round `j` and any enumeration `e : Fin b ≃ blk U j` of its block,
the round-`j` term of the chain identity (C) of `A36W.Chain.KLx_schedLawE_chain`,
`Σ_{h reachable at j} prefMass t h · TC_j(h)`, is BlockTCLower's `avgBlockTC` at the DETERMINISTIC labelled set
`E_j = blockUnion (U.take j)`: `E_{x_{E_j} ∼ p}[TC(P_{B_j}(· | x_{E_j}))]`. -/
theorem round_term_eq_avgBlockTC {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {U : List (Finset (Fin n))} (hU : BlocksIn U (remaining ([] : History n))) (j : ℕ) {b : ℕ}
    (e : Fin b ≃ (Chain.blk U j)) :
    ∑ h ∈ (supp (weightedTarget n k w hw hk)).image (fun x => Chain.histAt U [] x j),
        prefMass (weightedTarget n k w hw hk) h *
          Chain.blockTC (weightedTarget n k w hw hk) h (Chain.blk U j) =
      TCLower.avgBlockTC w univ (k : ℤ) (blockUnion (U.take j)) (Chain.encEmb e) := by
  rw [sum_image_histAt_mul (weightedTarget n k w hw hk) U j
    (fun h => Chain.blockTC (weightedTarget n k w hw hk) h (Chain.blk U j))]
  -- the right side as a sum over the root ones-sets `T`
  have hR : TCLower.avgBlockTC w univ (k : ℤ) (blockUnion (U.take j)) (Chain.encEmb e) =
      ∑ T ∈ (univ : Finset (Fin n)).powerset, sliceProb w univ (k : ℤ) T *
        TC.TC (TCLower.condBlockLaw w univ (k : ℤ) (blockUnion (U.take j)) (T ∩ blockUnion (U.take j))
          (Chain.encEmb e)) := by
    unfold TCLower.avgBlockTC TCLower.labProb
    rw [← Finset.sum_fiberwise_of_maps_to (s := (univ : Finset (Fin n)).powerset)
      (t := (blockUnion (U.take j)).powerset) (g := fun T => T ∩ blockUnion (U.take j))
      (fun T _ => Finset.mem_powerset.2 Finset.inter_subset_right)
      (fun T => sliceProb w univ (k : ℤ) T *
        TC.TC (TCLower.condBlockLaw w univ (k : ℤ) (blockUnion (U.take j)) (T ∩ blockUnion (U.take j))
          (Chain.encEmb e)))]
    refine Finset.sum_congr rfl (fun A _ => ?_)
    rw [Finset.sum_mul]
    refine Finset.sum_congr rfl (fun T hT => ?_)
    rw [(Finset.mem_filter.1 hT).2]
  -- then over all words, then over the support
  rw [hR, ← ReservoirFacts.sum_weightedTarget_mul w hw hk
    (fun T => TC.TC (TCLower.condBlockLaw w univ (k : ℤ) (blockUnion (U.take j)) (T ∩ blockUnion (U.take j))
      (Chain.encEmb e)))]
  rw [← Finset.sum_subset (Finset.subset_univ (supp (weightedTarget n k w hw hk))) (fun x _ hx => by
    have h0 : (weightedTarget n k w hw hk).p x = 0 :=
      le_antisymm (not_lt.1 (fun hp => hx (Finset.mem_filter.2 ⟨Finset.mem_univ _, hp⟩)))
        ((weightedTarget n k w hw hk).nonneg x)
    rw [h0, zero_mul])]
  refine Finset.sum_congr rfl (fun x hx => ?_)
  rw [blockTC_histAt_weighted hw hk hU j e (Finset.mem_filter.1 hx).2]

/-- **Item 1, for an injective enumeration** `e : Fin b → Fin n` with image `blk U j` (the form of
`TCLower.perRound_HL`'s block). -/
theorem round_term_eq_avgBlockTC_of_injective {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {U : List (Finset (Fin n))} (hU : BlocksIn U (remaining ([] : History n))) (j : ℕ) {b : ℕ}
    (e : Fin b → Fin n) (he : Function.Injective e) (himg : univ.image e = Chain.blk U j) :
    ∑ h ∈ (supp (weightedTarget n k w hw hk)).image (fun x => Chain.histAt U [] x j),
        prefMass (weightedTarget n k w hw hk) h *
          Chain.blockTC (weightedTarget n k w hw hk) h (Chain.blk U j) =
      TCLower.avgBlockTC w univ (k : ℤ) (blockUnion (U.take j)) e := by
  have hmem : ∀ s, e s ∈ Chain.blk U j := fun s => by
    rw [← himg]
    exact Finset.mem_image_of_mem e (Finset.mem_univ s)
  let e' : Fin b ≃ (Chain.blk U j) := Equiv.ofBijective (fun s => ⟨e s, hmem s⟩)
    ⟨fun s s' hss => he (congrArg Subtype.val hss), fun y => by
      obtain ⟨i, hi⟩ := y
      have hi' : i ∈ univ.image e := by
        rw [himg]
        exact hi
      obtain ⟨s, _, hs⟩ := Finset.mem_image.1 hi'
      exact ⟨s, Subtype.ext hs⟩⟩
  have hee : (⇑(Chain.encEmb e') : Fin b → Fin n) = e := by
    funext s
    rfl
  rw [round_term_eq_avgBlockTC hw hk hU j e', hee]

/-- **The chain identity (C) for the weighted target, round by round as `avgBlockTC`.**  For every full schedule,
`KL(p ‖ q_U) = Σ_j E_{x_{E_j} ∼ p}[TC(P_{B_j}(· | x_{E_j}))]`, each round at its deterministic past `E_j`. -/
theorem KLx_schedLawE_weighted_eq {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {U : List (Finset (Fin n))} (hU : IsSchedule U (univ : Finset (Fin n))) :
    KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U []) =
      ((∑ j ∈ range U.length, TCLower.avgBlockTC w univ (k : ℤ) (blockUnion (U.take j))
          (Chain.encEmb (Chain.blk U j).equivFin.symm) : ℝ) : WithTop ℝ) := by
  have hU' : IsSchedule U (remaining ([] : History n)) := by
    rw [remaining_nil_sp]
    exact hU
  rw [Chain.KLx_schedLawE_chain _ _ (weighted_exact n k w hw hk) hU']
  congr 1
  exact Finset.sum_congr rfl (fun j _ =>
    round_term_eq_avgBlockTC hw hk (blocksIn_of_isSchedule hU') j _)

/-- The output KL of a full schedule is finite for the weighted target and its exact oracle. -/
theorem KLx_schedLawE_weighted_ne_top {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {U : List (Finset (Fin n))} (hU : IsSchedule U (univ : Finset (Fin n))) :
    KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U []) ≠ ⊤ := by
  rw [KLx_schedLawE_weighted_eq hw hk hU]
  exact WithTop.coe_ne_top

/-! ## §2 The telescoping of the per-round bound -/

/-- **One round.**  For `b ≤ M`, `Σ_{s<b} (1/(M − s) − 1/M) = (H_M − H_{M−b}) − b/M`, i.e. the paper's
`Σ_{m=M−b+1}^{M} (1/m − 1/M)`. -/
theorem roundGain_eq (M b : ℕ) (hb : b ≤ M) :
    ∑ s : Fin b, (1 / ((M : ℝ) - ((s : ℕ) : ℝ)) - 1 / (M : ℝ)) =
      AGFH.Hcal M - AGFH.Hcal (M - b) - (b : ℝ) / (M : ℝ) := by
  rw [Fin.sum_univ_eq_sum_range (fun s : ℕ => 1 / ((M : ℝ) - (s : ℝ)) - 1 / (M : ℝ)) b]
  induction b with
  | zero => simp
  | succ b ih =>
      rw [Finset.sum_range_succ, ih (by omega)]
      obtain ⟨m, hm⟩ : ∃ m : ℕ, M - b = m + 1 := ⟨M - b - 1, by omega⟩
      have hMb : M - (b + 1) = m := by omega
      have hcast : (M : ℝ) - (b : ℝ) = (m : ℝ) + 1 := by
        have h1 : M = m + 1 + b := by omega
        rw [h1]
        push_cast
        ring
      rw [hm, hMb, AGFH.Hcal_succ, hcast]
      push_cast
      ring

/-- **The rounds telescope.**  Along any schedule `U` of a set `A`, with `M_j = |A ∖ E_j|` the free count before round
`j` and `b_j = |B_j|`, `Σ_j ((H_{M_j} − H_{M_j − b_j}) − b_j/M_j) = H_{|A|} − a_U(A)`. -/
theorem rounds_telescope : ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)), IsSchedule U A →
    ∑ j ∈ range U.length,
        (AGFH.Hcal (A \ blockUnion (U.take j)).card -
          AGFH.Hcal ((A \ blockUnion (U.take j)).card - (Chain.blk U j).card) -
          ((Chain.blk U j).card : ℝ) / ((A \ blockUnion (U.take j)).card : ℝ)) =
      AGFH.Hcal A.card - AGFH.aFrom U A
  | [], A, hU => by
      have hA : A = ∅ := hU
      subst hA
      simp
  | B :: U, A, hU => by
      obtain ⟨-, hsub, htail⟩ := hU
      have hshift : ∀ j ∈ range U.length,
          (AGFH.Hcal (A \ blockUnion ((B :: U).take (j + 1))).card -
            AGFH.Hcal ((A \ blockUnion ((B :: U).take (j + 1))).card - (Chain.blk (B :: U) (j + 1)).card) -
            ((Chain.blk (B :: U) (j + 1)).card : ℝ) / ((A \ blockUnion ((B :: U).take (j + 1))).card : ℝ)) =
          (AGFH.Hcal ((A \ B) \ blockUnion (U.take j)).card -
            AGFH.Hcal (((A \ B) \ blockUnion (U.take j)).card - (Chain.blk U j).card) -
            ((Chain.blk U j).card : ℝ) / (((A \ B) \ blockUnion (U.take j)).card : ℝ)) := by
        intro j _
        have hset : A \ blockUnion ((B :: U).take (j + 1)) = (A \ B) \ blockUnion (U.take j) := by
          rw [List.take_succ_cons, blockUnion_cons]
          ext i
          simp only [Finset.mem_sdiff, Finset.mem_union]
          tauto
        rw [hset, Chain.blk_cons_succ]
      rw [List.length_cons, Finset.sum_range_succ', Finset.sum_congr rfl hshift,
        rounds_telescope U (A \ B) htail]
      simp only [List.take_zero, blockUnion_nil, Finset.sdiff_empty, Chain.blk_cons_zero]
      have hcard : (A \ B).card = A.card - B.card := Finset.card_sdiff_of_subset hsub
      rw [hcard, AGFH.aFrom_cons]
      ring

/-! ## §3 SI-1 and SI-2 for the weighted target (items 2 and 3) -/

/-- The ratio bound forces `Λ ≥ 1` as soon as there is a coordinate. -/
theorem one_le_Lambda {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hn : 1 ≤ n) :
    1 ≤ Λ := by
  have h := hΛ ⟨0, hn⟩ ⟨0, hn⟩
  have hw0 := hw ⟨0, hn⟩
  by_contra hlt
  have hlt' : Λ < 1 := lt_of_not_ge hlt
  have : Λ * w ⟨0, hn⟩ < 1 * w ⟨0, hn⟩ := mul_lt_mul_of_pos_right hlt' hw0
  linarith

/-- **Item 2, the per-round bound.**  For a full schedule and every round `j`, with `M_j = |univ ∖ E_j|` and
`b_j = |B_j|`: `c ((H_{M_j} − H_{M_j − b_j}) − b_j/M_j) ≤ E_{x_{E_j}}[TC_j]`, `c = 2κ₀²/Λ⁶`
(`perRound_HL`, then `sum_inv_telescope`, then `roundGain_eq`). -/
theorem round_HL {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) {κ₀ : ℝ}
    (hκ : 0 ≤ κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) {U : List (Finset (Fin n))}
    (hU : BlocksIn U (remaining ([] : History n))) (j : ℕ) :
    2 * κ₀ ^ 2 / Λ ^ 6 *
        (AGFH.Hcal ((univ : Finset (Fin n)) \ blockUnion (U.take j)).card -
          AGFH.Hcal (((univ : Finset (Fin n)) \ blockUnion (U.take j)).card - (Chain.blk U j).card) -
          ((Chain.blk U j).card : ℝ) / (((univ : Finset (Fin n)) \ blockUnion (U.take j)).card : ℝ)) ≤
      TCLower.avgBlockTC w univ (k : ℤ) (blockUnion (U.take j))
        (Chain.encEmb (Chain.blk U j).equivFin.symm) := by
  have hBE : Chain.blk U j ⊆ univ \ blockUnion (U.take j) := by
    have h := Chain.blk_subset_remaining hU (fun _ => false) j
    rwa [remaining_histAt] at h
  have heE : ∀ s, Chain.encEmb (Chain.blk U j).equivFin.symm s ∉ blockUnion (U.take j) := by
    intro s hs
    rw [Chain.encEmb_apply] at hs
    exact (Finset.mem_sdiff.1 (hBE ((Chain.blk U j).equivFin.symm s).2)).2 hs
  have hbM : (Chain.blk U j).card ≤ ((univ : Finset (Fin n)) \ blockUnion (U.take j)).card :=
    Finset.card_le_card hBE
  have hcard : (n : ℝ) - ((blockUnion (U.take j)).card : ℝ) =
      (((univ : Finset (Fin n)) \ blockUnion (U.take j)).card : ℝ) := by
    rw [Finset.card_sdiff_of_subset (Finset.subset_univ _), Finset.card_univ, Fintype.card_fin,
      Nat.cast_sub (by simpa using Finset.card_le_univ (blockUnion (U.take j)))]
  have h := TCLower.perRound_HL hw hΛ hκ hk1 hk2 (blockUnion (U.take j))
    (Chain.encEmb (Chain.blk U j).equivFin.symm) (Chain.encEmb _).injective heE
  rw [hcard, TCLower.sum_inv_telescope _ _ hbM, roundGain_eq _ _ hbM] at h
  exact h

/-- **Item 2 (SI-1, weighted).**  For every full schedule `U`, under positive weights with ratio `≤ Λ` and an interior
quota `κ₀ n ≤ k ≤ (1 − κ₀) n`: `c (H_n − a_U) ≤ d_U`, `c = 2κ₀²/Λ⁶`, `d_U = KL(p‖q_U)` (the real value; it is finite,
`KLx_schedLawE_weighted_ne_top`).  Route: (C) (`KLx_schedLawE_weighted_eq`, item 1), `round_HL` at each round,
`rounds_telescope`. -/
theorem SI1_weighted {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {κ₀ : ℝ} (hκ : 0 ≤ κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {U : List (Finset (Fin n))} (hU : IsSchedule U (univ : Finset (Fin n))) :
    2 * κ₀ ^ 2 / Λ ^ 6 * (AGFH.Hcal n - AGFH.aSched U) ≤
      (KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U [])).untopD 0 := by
  rw [KLx_schedLawE_weighted_eq hw hk hU, WithTop.untopD_coe]
  have hU' : IsSchedule U (remaining ([] : History n)) := by
    rw [remaining_nil_sp]
    exact hU
  have hB := blocksIn_of_isSchedule hU'
  have htel := rounds_telescope U univ hU
  rw [Finset.card_univ, Fintype.card_fin] at htel
  have hsum := Finset.sum_le_sum (fun j (_ : j ∈ range U.length) => round_HL (k := k) hw hΛ hκ hk1 hk2 hB j)
  rw [← Finset.mul_sum, htel] at hsum
  exact hsum

/-- **Item 2, `WithTop` form**: `c (H_n − a_U) ≤ KL(p‖q_U)` in `WithTop ℝ`. -/
theorem SI1_weighted_withTop {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {κ₀ : ℝ} (hκ : 0 ≤ κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {U : List (Finset (Fin n))} (hU : IsSchedule U (univ : Finset (Fin n))) :
    (((2 * κ₀ ^ 2 / Λ ^ 6 * (AGFH.Hcal n - AGFH.aSched U)) : ℝ) : WithTop ℝ) ≤
      KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U []) := by
  have h := SI1_weighted hw hk hΛ hκ hk1 hk2 hU
  rw [KLx_schedLawE_weighted_eq hw hk hU, WithTop.untopD_coe] at h
  rw [KLx_schedLawE_weighted_eq hw hk hU]
  exact WithTop.coe_le_coe.2 h

/-- **Item 3 (SI-2 is target-free)**: `β_U ≤ 2(H_n − a_U) + S_n` for every full schedule (App hlow Step 4, the shared library's
`AGFH.bbSched_add_two_aSched_le`). -/
theorem SI2_target_free {U : List (Finset (Fin n))} (hU : IsSchedule U (univ : Finset (Fin n))) :
    AGFH.bbSched U ≤ 2 * (AGFH.Hcal n - AGFH.aSched U) + AGFH.S2 n := by
  have h := AGFH.bbSched_add_two_aSched_le hU
  linarith

/-- **Item 3 combined with item 2**: `β_U ≤ 2 d_U / c + S_n`, `c = 2κ₀²/Λ⁶`, for every full schedule. -/
theorem SI2_weighted {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {κ₀ : ℝ} (hκ : 0 < κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (hn : 1 ≤ n) {U : List (Finset (Fin n))} (hU : IsSchedule U (univ : Finset (Fin n))) :
    AGFH.bbSched U ≤
      2 * (KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U [])).untopD 0 /
          (2 * κ₀ ^ 2 / Λ ^ 6) + AGFH.S2 n := by
  have hΛ1 := one_le_Lambda hw hΛ hn
  have hΛ0 : 0 < Λ := by linarith
  have h1 := SI1_weighted hw hk hΛ hκ.le hk1 hk2 hU
  have h2 := SI2_target_free hU
  obtain ⟨c, hc⟩ : ∃ c : ℝ, c = 2 * κ₀ ^ 2 / Λ ^ 6 := ⟨_, rfl⟩
  rw [← hc] at h1 ⊢
  have hc0 : 0 < c := by
    rw [hc]
    positivity
  have h3 : AGFH.Hcal n - AGFH.aSched U ≤
      (KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U [])).untopD 0 / c := by
    rw [le_div_iff₀ hc0]
    linarith
  have h4 : 2 * (KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U [])).untopD 0 / c =
      2 * ((KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U [])).untopD 0 / c) := by
    ring
  linarith

/-! ## §4 The mixture step (item 4) -/

/-- `E_μ a`: the `μ`-average of `a_U` (AGF's `SchedMix` weights, nonnegative and summing to one). -/
noncomputable def mixA (μ : SchedMix n) : ℝ := (μ.parts.map (fun p => p.1 * AGFH.aSched p.2)).sum

/-- `E_μ β`: the `μ`-average of `β_U`. -/
noncomputable def mixB (μ : SchedMix n) : ℝ := (μ.parts.map (fun p => p.1 * AGFH.bbSched p.2)).sum

/-- `μ`-averages of affine functions: `E_μ[r + s f] = r + s E_μ f`. -/
theorem mix_affine (μ : SchedMix n) (f : List (Finset (Fin n)) → ℝ) (r s : ℝ) :
    (μ.parts.map (fun p => p.1 * (r + s * f p.2))).sum = r + s * (μ.parts.map (fun p => p.1 * f p.2)).sum := by
  rw [AGFH.wsum_affine, μ.wt_sum, mul_one]

/-- **Item 4, the dropped-last-block Cauchy–Schwarz (target-free)**: for `n ≥ 1` and every predrawn mixture,
`(E_μ a − 1)² ≤ (C(μ) − 1)(E_μ β − 1)`.  Each full schedule's last block has `ρ_R = 1`, so `a_U − 1` and `β_U − 1` are
the sums over the rounds `t < R_U` (the shared library's `AGFH.sq_aSched_sub_one_le`), and `AGFH.wsum_cs` is Cauchy–Schwarz on
`μ × (rounds t < R_U)`. -/
theorem mix_peel_cs (hn : 1 ≤ n) (μ : SchedMix n) :
    (mixA μ - 1) ^ 2 ≤ (mixCost μ - 1) * (mixB μ - 1) := by
  have hsched : ∀ p ∈ μ.parts, IsSchedule p.2 (univ : Finset (Fin n)) := μ.comp_sched
  have h := AGFH.wsum_cs μ.parts (fun U => AGFH.aSched U - 1)
    (fun U : List (Finset (Fin n)) => (U.length : ℝ) - 1) (fun U => AGFH.bbSched U - 1)
    μ.wt_nonneg
    (fun p hp => by have := AGFH.one_le_length hn (hsched p hp); linarith)
    (fun p hp => by have := AGFH.one_le_bbSched hn (hsched p hp); linarith)
    (fun p hp => AGFH.sq_aSched_sub_one_le hn (hsched p hp))
  have e1 : (μ.parts.map (fun p => p.1 * (AGFH.aSched p.2 - 1))).sum = mixA μ - 1 := by
    rw [show (μ.parts.map (fun p => p.1 * (AGFH.aSched p.2 - 1))) =
        μ.parts.map (fun p => p.1 * ((-1 : ℝ) + 1 * AGFH.aSched p.2)) from
        List.map_congr_left (fun p _ => by ring), mix_affine μ (fun U => AGFH.aSched U) (-1) 1, mixA]
    ring
  have e2 : (μ.parts.map (fun p => p.1 * (AGFH.bbSched p.2 - 1))).sum = mixB μ - 1 := by
    rw [show (μ.parts.map (fun p => p.1 * (AGFH.bbSched p.2 - 1))) =
        μ.parts.map (fun p => p.1 * ((-1 : ℝ) + 1 * AGFH.bbSched p.2)) from
        List.map_congr_left (fun p _ => by ring), mix_affine μ (fun U => AGFH.bbSched U) (-1) 1, mixB]
    ring
  have e3 : (μ.parts.map (fun p => p.1 * ((p.2.length : ℝ) - 1))).sum = mixCost μ - 1 := by
    rw [show (μ.parts.map (fun p => p.1 * ((p.2.length : ℝ) - 1))) =
        μ.parts.map (fun p => p.1 * ((-1 : ℝ) + 1 * (p.2.length : ℝ))) from
        List.map_congr_left (fun p _ => by ring),
      mix_affine μ (fun U : List (Finset (Fin n)) => (U.length : ℝ)) (-1) 1, mixCost]
    ring
  rw [e1, e2, e3] at h
  exact h

/-- **Item 4, the averages**: for every `H`-feasible mixture (`HfeasE t o μ ε`, i.e. `E_μ d_U ≤ ε`),
`E_μ a ≥ H_n − ε/c` and `E_μ β ≤ 2ε/c + S_n`, `c = 2κ₀²/Λ⁶`.  Both per-schedule bounds (`SI1_weighted`,
`SI2_target_free`) are affine in `d_U`, so they average with no selection step. -/
theorem mix_avg_bounds {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {κ₀ : ℝ} (hκ : 0 < κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (hn : 1 ≤ n) {ε : ℝ} {μ : SchedMix n}
    (hμ : HfeasE (weightedTarget n k w hw hk) (weightedOracle n k w) μ ε) :
    AGFH.Hcal n - ε / (2 * κ₀ ^ 2 / Λ ^ 6) ≤ mixA μ ∧
      mixB μ ≤ 2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + AGFH.S2 n := by
  have hΛ1 := one_le_Lambda hw hΛ hn
  have hΛ0 : 0 < Λ := by linarith
  obtain ⟨c, hc⟩ : ∃ c : ℝ, c = 2 * κ₀ ^ 2 / Λ ^ 6 := ⟨_, rfl⟩
  rw [← hc]
  have hc0 : 0 < c := by
    rw [hc]
    positivity
  have hEd : (μ.parts.map (fun p => p.1 *
      (KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) p.2 [])).untopD 0)).sum ≤ ε := hμ.2
  have hsched : ∀ p ∈ μ.parts, IsSchedule p.2 (univ : Finset (Fin n)) := μ.comp_sched
  have hSI1 : ∀ U : List (Finset (Fin n)), IsSchedule U (univ : Finset (Fin n)) →
      AGFH.Hcal n + (-1 / c) *
        (KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U [])).untopD 0 ≤ AGFH.aSched U := by
    intro U hU
    have h := SI1_weighted hw hk hΛ hκ.le hk1 hk2 hU
    rw [← hc] at h
    have h' : AGFH.Hcal n - AGFH.aSched U ≤
        (KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U [])).untopD 0 / c := by
      rw [le_div_iff₀ hc0]
      linarith
    have e : (-1 / c) * (KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U [])).untopD 0 =
        -((KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U [])).untopD 0 / c) := by
      ring
    linarith
  have hSI2 : ∀ U : List (Finset (Fin n)), IsSchedule U (univ : Finset (Fin n)) →
      AGFH.bbSched U ≤ AGFH.S2 n + (2 / c) *
        (KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U [])).untopD 0 := by
    intro U hU
    have h3 := SI2_target_free hU
    have h1 := hSI1 U hU
    have e : (2 / c) * (KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U [])).untopD 0 =
        -2 * ((-1 / c) * (KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U [])).untopD 0) := by
      ring
    linarith
  constructor
  · have h1 : (μ.parts.map (fun p => p.1 * (AGFH.Hcal n + (-1 / c) *
        (KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) p.2 [])).untopD 0))).sum ≤ mixA μ :=
      AGFH.wsum_mono μ.parts (fun U => AGFH.Hcal n + (-1 / c) *
        (KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U [])).untopD 0)
        (fun U => AGFH.aSched U) μ.wt_nonneg (fun p hp => hSI1 p.2 (hsched p hp))
    rw [mix_affine μ (fun U =>
      (KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U [])).untopD 0) (AGFH.Hcal n) (-1 / c)]
      at h1
    have hneg : -1 / c ≤ 0 := by
      have : 0 < 1 / c := by positivity
      have e : -1 / c = -(1 / c) := by ring
      linarith
    have h2 := mul_le_mul_of_nonpos_left hEd hneg
    have e : ε / c = -((-1 / c) * ε) := by ring
    linarith
  · have h1 : mixB μ ≤ (μ.parts.map (fun p => p.1 * (AGFH.S2 n + (2 / c) *
        (KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) p.2 [])).untopD 0))).sum :=
      AGFH.wsum_mono μ.parts (fun U => AGFH.bbSched U) (fun U => AGFH.S2 n + (2 / c) *
        (KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U [])).untopD 0)
        μ.wt_nonneg (fun p hp => hSI2 p.2 (hsched p hp))
    rw [mix_affine μ (fun U =>
      (KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U [])).untopD 0) (AGFH.S2 n) (2 / c)]
      at h1
    have h2 := mul_le_mul_of_nonneg_left hEd (by positivity : (0 : ℝ) ≤ 2 / c)
    have e : 2 * ε / c = (2 / c) * ε := by ring
    linarith

/-! ## §5 The headline (HL) (item 5) -/

/-- The all-singleton mixture is `H`-feasible for the weighted target at every `ε ≥ 0` (its schedule samples the
target exactly: the shared library's `A36RW.Mix.schedLawE_fullSingletons_exact`, so `d = 0`). -/
theorem HfeasE_singletonMix_weighted {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {ε : ℝ}
    (hε : 0 ≤ ε) :
    HfeasE (weightedTarget n k w hw hk) (weightedOracle n k w) (agfv_singletonMix n) ε := by
  have hKL : KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) (agfv_fullSingletons n) []) =
      ((0 : ℝ) : WithTop ℝ) := by
    have hlaw : schedLawE (weightedOracle n k w) (agfv_fullSingletons n) [] = (weightedTarget n k w hw hk).p :=
      funext (Mix.schedLawE_fullSingletons_exact (weighted_exact n k w hw hk))
    rw [hlaw, Mix.KLx_self]
  refine ⟨?_, ?_⟩
  · intro p hp _
    simp only [agfv_singletonMix, List.mem_singleton] at hp
    subst hp
    rw [hKL]
    exact WithTop.coe_ne_top
  · simp only [agfv_singletonMix, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, hKL,
      WithTop.untopD_coe, mul_zero, add_zero]
    exact hε

/-- `L_H`'s feasible set is nonempty for the weighted target at every `ε ≥ 0` (the `sInf` witness). -/
theorem LHgen_set_nonempty_weighted {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {ε : ℝ}
    (hε : 0 ≤ ε) :
    {C : ℝ | ∃ μ : SchedMix n, HfeasE (weightedTarget n k w hw hk) (weightedOracle n k w) μ ε ∧
      C = mixCost μ}.Nonempty :=
  ⟨_, agfv_singletonMix n, HfeasE_singletonMix_weighted hw hk hε, rfl⟩

/-- **Headline `HL_bound`: the printed (HL), Result l.80, first inequality.**  For every `n ≥ 1`, any positive weights
`w` with ratio `≤ Λ` (`∀ a b, w a ≤ Λ w b`; any number of weight values), any interior quota `κ₀ n ≤ k ≤ (1 − κ₀) n`
with `κ₀ > 0`, and every `ε ≥ 0`, with `c = 2κ₀²/Λ⁶`:
`L_H^w(n, ε) ≥ max{1, H_n − ε/c, 1 + [H_n − ε/c − 1]_+² / (2ε/c + S_n − 1)}`.
The degenerate denominator `2ε/c + S_n − 1 = 0` happens only at `n = 1`, `ε = 0`; there Lean's `x/0 = 0` makes the
third term `1`, and the statement still holds as written (the first term). -/
theorem HL_bound {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {κ₀ : ℝ} (hκ : 0 < κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (hn : 1 ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    max 1 (max (AGFH.Hcal n - ε / (2 * κ₀ ^ 2 / Λ ^ 6))
        (1 + (max (AGFH.Hcal n - ε / (2 * κ₀ ^ 2 / Λ ^ 6) - 1) 0) ^ 2 /
          (2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + AGFH.S2 n - 1))) ≤
      LHgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by
  have hΛ1 := one_le_Lambda hw hΛ hn
  have hΛ0 : 0 < Λ := by linarith
  obtain ⟨c, hc⟩ : ∃ c : ℝ, c = 2 * κ₀ ^ 2 / Λ ^ 6 := ⟨_, rfl⟩
  rw [← hc]
  have hc0 : 0 < c := by
    rw [hc]
    positivity
  unfold LHgen
  refine le_csInf (LHgen_set_nonempty_weighted hw hk hε) ?_
  rintro C ⟨μ, hμ, rfl⟩
  obtain ⟨hA, hB⟩ := mix_avg_bounds hw hk hΛ hκ hk1 hk2 hn hμ
  rw [← hc] at hA hB
  have hsched : ∀ p ∈ μ.parts, IsSchedule p.2 (univ : Finset (Fin n)) := μ.comp_sched
  have hcost : 1 ≤ mixCost μ := (agfv_mixCost_bounds hn μ).1
  have hEa1 : 1 ≤ mixA μ := by
    have h1 : (μ.parts.map (fun p => p.1 * (1 + 0 * AGFH.aSched p.2))).sum ≤ mixA μ :=
      AGFH.wsum_mono μ.parts (fun U => 1 + 0 * AGFH.aSched U) (fun U => AGFH.aSched U) μ.wt_nonneg
        (fun p hp => by have := AGFH.one_le_aSched hn (hsched p hp); linarith)
    rw [mix_affine μ (fun U => AGFH.aSched U) 1 0] at h1
    linarith
  have hlin : mixA μ ≤ mixCost μ :=
    AGFH.wsum_mono μ.parts (fun U => AGFH.aSched U) (fun U : List (Finset (Fin n)) => (U.length : ℝ))
      μ.wt_nonneg (fun p hp => AGFH.aSched_le_length (hsched p hp))
  have hpeel := mix_peel_cs hn μ
  refine max_le hcost (max_le (by linarith) ?_)
  have hS2 : 1 ≤ AGFH.S2 n := AGFH.one_le_S2 hn
  have hεc : 0 ≤ 2 * ε / c := by positivity
  have hD0 : 0 ≤ 2 * ε / c + AGFH.S2 n - 1 := by linarith
  rcases hD0.lt_or_eq with hD | hD
  · have hα : max (AGFH.Hcal n - ε / c - 1) 0 ≤ mixA μ - 1 := max_le (by linarith) (by linarith)
    have hα0 : 0 ≤ max (AGFH.Hcal n - ε / c - 1) 0 := le_max_right _ _
    have hsq : (max (AGFH.Hcal n - ε / c - 1) 0) ^ 2 ≤ (mixA μ - 1) ^ 2 := pow_le_pow_left₀ hα0 hα 2
    have h1 : (mixCost μ - 1) * (mixB μ - 1) ≤ (mixCost μ - 1) * (2 * ε / c + AGFH.S2 n - 1) :=
      mul_le_mul_of_nonneg_left (by linarith) (by linarith)
    have hfin : (max (AGFH.Hcal n - ε / c - 1) 0) ^ 2 / (2 * ε / c + AGFH.S2 n - 1) ≤ mixCost μ - 1 := by
      rw [div_le_iff₀ hD]
      linarith
    linarith
  · rw [← hD, div_zero, add_zero]
    exact hcost

/-- **The printed chain's second link, target-free** (App hlow Step 6): for `n ≥ 1`, `ε ≥ 0` and any `c > 0`,
`1 + [ln(n+1) − ε/c − 1]_+² / (2ε/c + 2/3) ≤ max{1, H_n − ε/c, 1 + [H_n − ε/c − 1]_+² / (2ε/c + S_n − 1)}`
(`H_n ≥ ln(n+1)`, `AGFCert.log_le_Hcal`; `S_n − 1 ≤ 2/3`, `AGFCert.S2_le_five_thirds`).  At the degenerate denominator
`2ε/c + S_n − 1 = 0` (only `n = 1`, `ε = 0`) the left side is `1 + 0`, since `ln 2 − 1 < 0`. -/
theorem HL_simple_le_max (hn : 1 ≤ n) {ε c : ℝ} (hε : 0 ≤ ε) (hc0 : 0 < c) :
    1 + (max (Real.log ((n : ℝ) + 1) - ε / c - 1) 0) ^ 2 / (2 * ε / c + 2 / 3) ≤
      max 1 (max (AGFH.Hcal n - ε / c)
        (1 + (max (AGFH.Hcal n - ε / c - 1) 0) ^ 2 / (2 * ε / c + AGFH.S2 n - 1))) := by
  have h3 : 1 + (max (AGFH.Hcal n - ε / c - 1) 0) ^ 2 / (2 * ε / c + AGFH.S2 n - 1) ≤
      max 1 (max (AGFH.Hcal n - ε / c)
        (1 + (max (AGFH.Hcal n - ε / c - 1) 0) ^ 2 / (2 * ε / c + AGFH.S2 n - 1))) :=
    le_trans (le_max_right _ _) (le_max_right _ _)
  have hlog := AGFCert.log_le_Hcal n
  have hS53 := AGFCert.S2_le_five_thirds n hn
  have hS1 : 1 ≤ AGFH.S2 n := AGFH.one_le_S2 hn
  have hεc : 0 ≤ ε / c := div_nonneg hε hc0.le
  have h2εc : 2 * ε / c = 2 * (ε / c) := by ring
  have hD' : 0 < 2 * ε / c + 2 / 3 := by
    rw [h2εc]
    linarith
  have hx'0 : 0 ≤ max (Real.log ((n : ℝ) + 1) - ε / c - 1) 0 := le_max_right _ _
  have hxx : max (Real.log ((n : ℝ) + 1) - ε / c - 1) 0 ≤ max (AGFH.Hcal n - ε / c - 1) 0 :=
    max_le_max (by linarith) le_rfl
  have hD0 : 0 ≤ 2 * ε / c + AGFH.S2 n - 1 := by
    rw [h2εc]
    linarith
  rcases hD0.lt_or_eq with hD | hD
  · have hcmp : (max (Real.log ((n : ℝ) + 1) - ε / c - 1) 0) ^ 2 / (2 * ε / c + 2 / 3) ≤
        (max (AGFH.Hcal n - ε / c - 1) 0) ^ 2 / (2 * ε / c + AGFH.S2 n - 1) :=
      calc (max (Real.log ((n : ℝ) + 1) - ε / c - 1) 0) ^ 2 / (2 * ε / c + 2 / 3)
          ≤ (max (AGFH.Hcal n - ε / c - 1) 0) ^ 2 / (2 * ε / c + 2 / 3) :=
            div_le_div_of_nonneg_right (pow_le_pow_left₀ hx'0 hxx 2) hD'.le
        _ ≤ (max (AGFH.Hcal n - ε / c - 1) 0) ^ 2 / (2 * ε / c + AGFH.S2 n - 1) :=
            div_le_div_of_nonneg_left (sq_nonneg _) hD (by linarith)
    linarith
  · -- `2ε/c + S_n − 1 = 0` forces `ε/c = 0` and `S_n = 1`, hence `n = 1`, where `ln 2 − 1 < 0`
    have hS : AGFH.S2 n = 1 := by
      rw [h2εc] at hD
      linarith
    have hεc0 : ε / c = 0 := by
      rw [h2εc] at hD
      linarith
    have hn1 : n = 1 := by
      by_contra hne
      have h2 : 2 ≤ n := by omega
      have := AGFH.five_four_le_S2 h2
      linarith
    have hneg : Real.log ((n : ℝ) + 1) - ε / c - 1 ≤ 0 := by
      rw [hn1, hεc0]
      have := Real.log_lt_sub_one_of_pos (by norm_num : (0 : ℝ) < 2) (by norm_num)
      norm_num at this ⊢
      linarith
    rw [max_eq_right hneg]
    simp

/-- **Headline `HL_bound_simple`: the printed (HL), Result l.80-81, second inequality**, as a bound on `L_H^w`: under
the hypotheses of `HL_bound`, `L_H^w(n, ε) ≥ 1 + [ln(n+1) − ε/c − 1]_+² / (2ε/c + 2/3)`, `c = 2κ₀²/Λ⁶`
(`HL_simple_le_max` then `HL_bound`). -/
theorem HL_bound_simple {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {κ₀ : ℝ} (hκ : 0 < κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (hn : 1 ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    1 + (max (Real.log ((n : ℝ) + 1) - ε / (2 * κ₀ ^ 2 / Λ ^ 6) - 1) 0) ^ 2 /
        (2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 2 / 3) ≤
      LHgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by
  have hΛ1 := one_le_Lambda hw hΛ hn
  have hΛ0 : 0 < Λ := by linarith
  exact le_trans (HL_simple_le_max hn hε (by positivity)) (HL_bound hw hk hΛ hκ hk1 hk2 hn hε)

/-! ## §6 The asymptotic form (item 6) -/

/-- **Headline `HL_asymptotic_explicit`.**  With `c = 2κ₀²/Λ⁶`, `c' = 1/(4(2ε/c + 2/3))` and
`n₁ = ⌈exp(2(ε/c + 1))⌉`: for every `n ≥ n₁`, any positive weights with ratio `≤ Λ` and any interior quota,
`L_H^w(n, ε) ≥ c' (ln n)²`.  (`n ≥ n₁` gives `ln n ≥ 2(ε/c + 1)`, so `ln(n+1) − ε/c − 1 ≥ (ln n)/2`.) -/
theorem HL_asymptotic_explicit {ε : ℝ} (hε : 0 ≤ ε) {Λ κ₀ : ℝ} (hκ : 0 < κ₀) {n : ℕ}
    (hn₁ : ⌈Real.exp (2 * (ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 1))⌉₊ ≤ n) {k : ℕ} {w : Fin n → ℝ}
    (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hΛ : ∀ a b, w a ≤ Λ * w b) (hk1 : κ₀ * n ≤ k)
    (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) :
    1 / (4 * (2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 2 / 3)) * (Real.log n) ^ 2 ≤
      LHgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by
  have hpos : 0 < ⌈Real.exp (2 * (ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 1))⌉₊ := Nat.ceil_pos.2 (Real.exp_pos _)
  have hn : 1 ≤ n := by omega
  have h := HL_bound_simple hw hk hΛ hκ hk1 hk2 hn hε
  have hΛ1 := one_le_Lambda hw hΛ hn
  have hΛ0 : 0 < Λ := by linarith
  obtain ⟨c, hc⟩ : ∃ c : ℝ, c = 2 * κ₀ ^ 2 / Λ ^ 6 := ⟨_, rfl⟩
  rw [← hc] at h hn₁ ⊢
  have hc0 : 0 < c := by
    rw [hc]
    positivity
  have hεc : 0 ≤ ε / c := div_nonneg hε hc0.le
  have hn0 : (0 : ℝ) < n := by exact_mod_cast hn
  have hexp : Real.exp (2 * (ε / c + 1)) ≤ (n : ℝ) :=
    le_trans (Nat.le_ceil _) (by exact_mod_cast hn₁)
  have hlogn : 2 * (ε / c + 1) ≤ Real.log n := (Real.le_log_iff_exp_le hn0).2 hexp
  have hlog1 : Real.log n ≤ Real.log ((n : ℝ) + 1) := Real.log_le_log hn0 (by linarith)
  have hy : Real.log n / 2 ≤ max (Real.log ((n : ℝ) + 1) - ε / c - 1) 0 :=
    le_trans (by linarith) (le_max_left _ _)
  have hL0 : 0 ≤ Real.log n / 2 := by linarith
  have hsq : (Real.log n / 2) ^ 2 ≤ (max (Real.log ((n : ℝ) + 1) - ε / c - 1) 0) ^ 2 :=
    pow_le_pow_left₀ hL0 hy 2
  have h2εc : 2 * ε / c = 2 * (ε / c) := by ring
  have hD' : 0 < 2 * ε / c + 2 / 3 := by
    rw [h2εc]
    linarith
  have hfrac : (Real.log n / 2) ^ 2 / (2 * ε / c + 2 / 3) ≤
      (max (Real.log ((n : ℝ) + 1) - ε / c - 1) 0) ^ 2 / (2 * ε / c + 2 / 3) :=
    div_le_div_of_nonneg_right hsq hD'.le
  have heq : 1 / (4 * (2 * ε / c + 2 / 3)) * (Real.log n) ^ 2 =
      (Real.log n / 2) ^ 2 / (2 * ε / c + 2 / 3) := by
    have hD'ne : 2 * ε / c + 2 / 3 ≠ 0 := hD'.ne'
    field_simp
    ring
  linarith

/-- **Headline `HL_asymptotic`, the existential form**: for every `ε ≥ 0`, `Λ` and `κ₀ > 0` there are `c' > 0` and
`n₁` (depending only on `ε, Λ, κ₀`) with `L_H^w(n, ε) ≥ c' (ln n)²` for every `n ≥ n₁`, every positive weight vector
with ratio `≤ Λ` and every interior quota. -/
theorem HL_asymptotic {ε : ℝ} (hε : 0 ≤ ε) (Λ : ℝ) {κ₀ : ℝ} (hκ : 0 < κ₀) :
    ∃ c' : ℝ, 0 < c' ∧ ∃ n₁ : ℕ, ∀ n : ℕ, n₁ ≤ n → ∀ (k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i)
      (hk : k ≤ n), (∀ a b, w a ≤ Λ * w b) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
        c' * (Real.log n) ^ 2 ≤ LHgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by
  refine ⟨1 / (4 * (2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 2 / 3)), by positivity,
    ⌈Real.exp (2 * (ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 1))⌉₊, ?_⟩
  intro n hn₁ k w hw hk hΛ hk1 hk2
  exact HL_asymptotic_explicit hε hκ hn₁ hw hk hΛ hk1 hk2

/-! ## §7 Non-vacuity (item 7) -/

/-- At unit ratio `Λ = 1` and `κ₀ = 1/2` the constant is `c = 1/2`, the balanced `c_n ≥ 1/2` of App hlow (paper l.27). -/
theorem c_unit_ratio : 2 * (1 / 2 : ℝ) ^ 2 / 1 ^ 6 = 1 / 2 := by norm_num

theorem Hcal_one : AGFH.Hcal 1 = 1 := by
  rw [show (1 : ℕ) = 0 + 1 from rfl, AGFH.Hcal_succ, AGFH.Hcal_zero]
  norm_num

theorem Hcal_two : AGFH.Hcal 2 = 3 / 2 := by
  have h := AGFH.Hcal_succ 1
  have e2 : AGFH.Hcal 2 = AGFH.Hcal (1 + 1) := rfl
  rw [e2, h, Hcal_one]
  norm_num

theorem Hcal_four : AGFH.Hcal 4 = 25 / 12 := by
  have h4 := AGFH.Hcal_succ 3
  have h3 := AGFH.Hcal_succ 2
  have e4 : AGFH.Hcal 4 = AGFH.Hcal (3 + 1) := rfl
  have e3 : AGFH.Hcal 3 = AGFH.Hcal (2 + 1) := rfl
  rw [e4, h4, e3, h3, Hcal_two]
  norm_num

theorem S2_four : AGFH.S2 4 = 205 / 144 := by
  rw [show (4 : ℕ) = 3 + 1 from rfl, AGFH.S2_succ, show (3 : ℕ) = 2 + 1 from rfl, AGFH.S2_succ,
    show (2 : ℕ) = 1 + 1 from rfl, AGFH.S2_succ, AGFCert.S2_one]
  norm_num

/-- **Non-vacuity, unit weights** (`Λ = 1`, `κ₀ = 1/2`, `c = 1/2`): `n = 2`, `k = 1`, `ε = 1/10`.  Every hypothesis of
`HL_bound` holds, and its middle term is `H_2 − ε/c = 3/2 − 1/5 = 13/10 > 1`. -/
theorem HL_example_unit :
    (13 / 10 : ℝ) ≤ LHgen (weightedTarget 2 1 (fun _ => 1) (fun _ => one_pos) (by norm_num))
      (weightedOracle 2 1 (fun _ => 1)) (1 / 10) := by
  have h := HL_bound (n := 2) (k := 1) (w := fun _ => (1 : ℝ)) (fun _ => one_pos) (by norm_num) (Λ := 1)
    (fun _ _ => by norm_num) (κ₀ := 1 / 2) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (ε := 1 / 10) (by norm_num)
  refine le_trans ?_ (le_trans (le_max_left _ _) (le_trans (le_max_right _ _) h))
  rw [Hcal_two]
  norm_num

/-- The two weights `w = (1, 2)` (ratio `Λ = 2`). -/
noncomputable def w12 : Fin 2 → ℝ := ![1, 2]

theorem w12_pos : ∀ i, 0 < w12 i := by
  intro i
  fin_cases i <;> norm_num [w12]

theorem w12_ratio : ∀ a b, w12 a ≤ 2 * w12 b := by
  intro a b
  fin_cases a <;> fin_cases b <;> norm_num [w12]

/-- **Non-vacuity, two weight values** (`w = (1, 2)`, `Λ = 2`, `κ₀ = 1/2`, `c = 1/128`): `n = 2`, `k = 1`,
`ε = 1/1000`.  Every hypothesis holds and the middle term is `3/2 − 16/125 = 343/250 > 1`. -/
theorem HL_example_two_values :
    (343 / 250 : ℝ) ≤ LHgen (weightedTarget 2 1 w12 w12_pos (by norm_num)) (weightedOracle 2 1 w12) (1 / 1000) := by
  have h := HL_bound (k := 1) w12_pos (by norm_num) (Λ := 2) w12_ratio (κ₀ := 1 / 2) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num) (ε := 1 / 1000) (by norm_num)
  refine le_trans ?_ (le_trans (le_max_left _ _) (le_trans (le_max_right _ _) h))
  rw [Hcal_two]
  norm_num

/-- **Non-vacuity of the squared term**: unit weights, `n = 4`, `k = 2`, `Λ = 1`, `κ₀ = 1/2`, `ε = 1/100`.  The third
term `1 + (319/300)² / (1669/3600) ≈ 3.44` exceeds the middle term `619/300 ≈ 2.06`, so the bound is `≥ 3`. -/
theorem HL_example_squared_term :
    (3 : ℝ) ≤ LHgen (weightedTarget 4 2 (fun _ => 1) (fun _ => one_pos) (by norm_num))
      (weightedOracle 4 2 (fun _ => 1)) (1 / 100) := by
  have h := HL_bound (n := 4) (k := 2) (w := fun _ => (1 : ℝ)) (fun _ => one_pos) (by norm_num) (Λ := 1)
    (fun _ _ => by norm_num) (κ₀ := 1 / 2) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (ε := 1 / 100) (by norm_num)
  refine le_trans ?_ (le_trans (le_max_right _ _) (le_trans (le_max_right _ _) h))
  rw [Hcal_four, S2_four, max_eq_left (by norm_num)]
  norm_num

/-- **Non-vacuity, the bound exceeds `1`**: `1 < L_H^w` at the instances above. -/
theorem HL_nonvacuous :
    1 < LHgen (weightedTarget 2 1 (fun _ => 1) (fun _ => one_pos) (by norm_num))
        (weightedOracle 2 1 (fun _ => 1)) (1 / 10) ∧
      1 < LHgen (weightedTarget 2 1 w12 w12_pos (by norm_num)) (weightedOracle 2 1 w12) (1 / 1000) ∧
      1 < LHgen (weightedTarget 4 2 (fun _ => 1) (fun _ => one_pos) (by norm_num))
        (weightedOracle 4 2 (fun _ => 1)) (1 / 100) :=
  ⟨lt_of_lt_of_le (by norm_num) HL_example_unit, lt_of_lt_of_le (by norm_num) HL_example_two_values,
    lt_of_lt_of_le (by norm_num) HL_example_squared_term⟩

/-- **The asymptotic form's hypotheses are satisfiable at every large `n`**: the balanced instances `n = 2m`, `k = m`,
unit weights (`Λ = 1`, `κ₀ = 1/2`), `ε = 1/10`, satisfy every hypothesis of `HL_asymptotic_explicit` once
`2m ≥ n₁`, and it gives `L_H ≥ c' (ln 2m)²` there. -/
theorem HL_asymptotic_balanced (m : ℕ)
    (hm : ⌈Real.exp (2 * ((1 / 10) / (2 * (1 / 2 : ℝ) ^ 2 / 1 ^ 6) + 1))⌉₊ ≤ 2 * m) :
    1 / (4 * (2 * (1 / 10) / (2 * (1 / 2 : ℝ) ^ 2 / 1 ^ 6) + 2 / 3)) * (Real.log ((2 * m : ℕ) : ℝ)) ^ 2 ≤
      LHgen (weightedTarget (2 * m) m (fun _ => 1) (fun _ => one_pos) (by omega))
        (weightedOracle (2 * m) m (fun _ => 1)) (1 / 10) :=
  HL_asymptotic_explicit (by norm_num) (by norm_num) hm (fun _ => one_pos) (by omega) (fun _ _ => by norm_num)
    (by push_cast; linarith) (by push_cast; linarith)

/-- For every `N` there is such an instance with `n = 2m ≥ N`. -/
theorem HL_asymptotic_balanced_exists (N : ℕ) :
    ∃ m : ℕ, N ≤ 2 * m ∧ ⌈Real.exp (2 * ((1 / 10) / (2 * (1 / 2 : ℝ) ^ 2 / 1 ^ 6) + 1))⌉₊ ≤ 2 * m :=
  ⟨N + ⌈Real.exp (2 * ((1 / 10) / (2 * (1 / 2 : ℝ) ^ 2 / 1 ^ 6) + 1))⌉₊, by omega, by omega⟩

end A36W.HL

#print axioms A36W.HL.sum_image_histAt_mul
#print axioms A36W.HL.remaining_histAt
#print axioms A36W.HL.onesSet_histAt
#print axioms A36W.HL.blockTC_histAt_weighted
#print axioms A36W.HL.round_term_eq_avgBlockTC
#print axioms A36W.HL.round_term_eq_avgBlockTC_of_injective
#print axioms A36W.HL.KLx_schedLawE_weighted_eq
#print axioms A36W.HL.KLx_schedLawE_weighted_ne_top
#print axioms A36W.HL.roundGain_eq
#print axioms A36W.HL.rounds_telescope
#print axioms A36W.HL.one_le_Lambda
#print axioms A36W.HL.round_HL
#print axioms A36W.HL.SI1_weighted
#print axioms A36W.HL.SI1_weighted_withTop
#print axioms A36W.HL.SI2_target_free
#print axioms A36W.HL.SI2_weighted
#print axioms A36W.HL.mix_affine
#print axioms A36W.HL.mix_peel_cs
#print axioms A36W.HL.mix_avg_bounds
#print axioms A36W.HL.HfeasE_singletonMix_weighted
#print axioms A36W.HL.LHgen_set_nonempty_weighted
#print axioms A36W.HL.HL_bound
#print axioms A36W.HL.HL_simple_le_max
#print axioms A36W.HL.HL_bound_simple
#print axioms A36W.HL.HL_asymptotic_explicit
#print axioms A36W.HL.HL_asymptotic
#print axioms A36W.HL.c_unit_ratio
#print axioms A36W.HL.Hcal_one
#print axioms A36W.HL.Hcal_two
#print axioms A36W.HL.Hcal_four
#print axioms A36W.HL.S2_four
#print axioms A36W.HL.HL_example_unit
#print axioms A36W.HL.w12_pos
#print axioms A36W.HL.w12_ratio
#print axioms A36W.HL.HL_example_two_values
#print axioms A36W.HL.HL_example_squared_term
#print axioms A36W.HL.HL_nonvacuous
#print axioms A36W.HL.HL_asymptotic_balanced
#print axioms A36W.HL.HL_asymptotic_balanced_exists


==> anc/formal_companion/lean/src/A36W/HUpper.lean <==
/-
A36W.HUpper -- the H upper bound (HU) of App L §4, for any positive weights with ratio at most `Λ` and any quota `k`
(coverage rows W-13/W-14, the HU clause of W-01, and §9's hard-length analogue).  Two-group
branch.

PAPER.  appendix_t1.tex.
* Result (HU), l. 83–85: "`L_H^w(n,ε) ≤ 1+(2/α)(ln n+1)`, with `α := min{1/4, ε/(8Λ³(ln n+1))}`.  So
  `L_H^w ≤ 1+max{8(ln n+1), 16Λ³(ln n+1)²/ε}`.  The bound is attained by one fixed schedule and holds for any weights
  with ratio `≤ Λ` and any `k`."  (The Result fixes `ε > 0`, `Λ ≥ 1` and takes any `n ≥ 2`, l. 72–77.)
* §4, l. 273–285: "From the current free count `M`, take a block of size `b = max(1,⌊αM⌋)`, with any labels.  This is
  one fixed schedule.  A nonsingleton block has `αM ≥ 2` and `b ≤ M/4`, so (III) gives
  `TC ≤ Λ³α²M²/(2(3M/4)²) = (8/9)Λ³α²` for every past.  Each nonsingleton block removes `⌊αM⌋ ≥ αM/2` coordinates,
  and such blocks occur only while `M ≥ 2/α`.  They form an initial segment, since `⌊αM⌋` is nonincreasing as `M`
  decreases.  If `αn < 2` there are none (`N_ns = 0`), and the schedule is all singletons and exact.  Otherwise
  `N_ns ≤ 1+(2/α)ln(αn/2)`.  In every case `N_ns ≤ 1+(2/α)ln n`.  After them come fewer than `2/α` singletons, which
  are exact.  By (C): `H ≤ (8/9)Λ³α²(1+(2/α)ln n) ≤ (16/9)Λ³α(ln n+1) ≤ 2ε/9`, and the number of rounds is
  `R ≤ 1+(2/α)(ln n+1) = 1+max{8(ln n+1), 16Λ³(ln n+1)²/ε}`."
* §9 "Hard-length analogue", l. 551–554: "For a point mass `μ = δ_U` on one fixed full labelled schedule,
  `H(μ) = F(μ) = KL(p_w‖q_U)` and `C(μ) = |U|`. … (HU) constructs one with `KL(p_w‖q_U) ≤ 2ε/9` and at most
  `1+max{8(ln n+1), 16Λ³(ln n+1)²/ε}` rounds."

OBJECTS.  Nothing about the sampler or the target is redefined: `weightedTarget`, `weightedOracle`, `weighted_exact`
(Slice); `KLx`, `schedLawE`, `mixLawE`, `HfeasE`, `LHgen`, `PolicyE.CapEvery`, `PolicyE.CapAS`, `PolicyE.outBy` (V0);
the shared library's `Bridge.pointMix`, `Bridge.mixPolicy`, `Bridge.LHgen_le_of_feasible`, `Mix.capAS_mixPolicy`, `Mix.KLx_mixPolicy`;
the chain identity (C) as an upper bound, `Chain.KLx_schedLawE_le`, with `Chain.blockTC` (ChainIdentity); (III) at a
legal past, `FU.R.blockTC_weighted_le_III_free` (FUTheoremR, via FA's bridges); FB's `FU.scheduleOfProfile`; and
the shared library's target-free App B profile `LHUp.geoProf` with its counting lemmas (`geoBlock`, `geoProf_sum`, `geoProf_getD`,
`geoProf_small`, `geoBlock_of_ge`, `geo_bounds`, `geo_tau_ones`, `Gcount`, `tauCount` = `#{b ≥ 2}`, `oneCount` =
`#{b = 1}`).  Its block rule `max(1, ⌊αM⌋)` at the current free count `M` is exactly §4's, so HU's profile is that
list; `huProfile_eq_geoProfile` identifies it with THMR's geometric rule `max 1 (min R ⌊αM_t⌋)` at `R = M_t`.  (THMR's
round count `geoAux_length_le` needs an untouched reservoir with `αM ≥ 2`, which HU does not have, so it is not used.)
The only new definitions name the paper's objects: `huProfile` (the profile), `alphaHU` (`α`) and `huSched` (the
fixed schedule: the profile on the labels `0, 1, …, n−1` in increasing order).

CONTENTS (item of the HU task file → theorem; the audit block at the end lists the headlines).
* §1 Item 1, the profile: `huProfile`, `huProfile_of_ne` / `huProfile_getD` (the printed rule), `huProfile_sum`,
  `one_le_of_mem_huProfile`, `huProfile_nonsingleton` (`b = ⌊αM_t⌋`, `αM_t ≥ 2`, `b ≤ αM_t ≤ M_t/4`),
  `tauCount_huProfile_of_lt` (`N_ns = 0` if `αn < 2`), `tauCount_huProfile_le_half` (`N_ns ≤ 1+(2/α)ln(αn/2)`),
  `tauCount_huProfile_le` (`N_ns ≤ 1+(2/α)ln n`), `oneCount_huProfile_lt` (`< 2/α` singletons),
  `huProfile_length_le` (`≤ 1+(2/α)(ln n+1)`), `huProfile_split` (initial segment of nonsingletons, then
  singletons), `huProfile_eq_geoProfile`.
* §2 Item 2, the per-block bound: `III_le_of_quarter` (the arithmetic `Λ³b(b−1)/(2(S−b+1)²) ≤ (8/9)Λ³α²`),
  `blockTC_le_of_quarter` (every legal past), `blockTC_HU_le` (every reachable legal past of an HU schedule:
  `≤ (8/9)Λ³α²` for a nonsingleton block, `≤ 0` for a singleton), `blockTC_HU_singleton` (a singleton has `TC = 0`).
* §3 (C) summed: `sum_range_blk_ite`, `KLx_HU_le_tau` (`KL ≤ (8/9)Λ³α²·N_ns`, any labels),
  `KLx_HU_eq_zero_of_small` (`αn < 2`: the all-singleton schedule is exact).
* §4 The parameters: `alphaHU`, `alphaHU_pos`, `alphaHU_le_quarter`, `alphaHU_le`, `HU_arith` (the printed chain),
  `HU_rounds_eq` (the printed last equality).
* §5 Item 3, **`HU_schedule_anyLabels`** and **`HU_schedule`**.
* §6 Item 4: point masses (`mixLawE_pointMix`, `mixCost_pointMix`, `HfeasE_pointMix_iff`: `H = F = KL`, `C = |U|`),
  **`HU_pointMix`**, **`HU_bound`** (the printed (HU)), **`HU_hardLength`** (§9's fixed-schedule form),
  `HU_policy` (the schedule as a hard-capped policy of the shared library's class).
* §7 Item 5, non-vacuity: **`HU_fixture`** (`n = 1200`, three weight values `2, 3/2, 1`, `Λ = 2`, `ε = 1`, quotas
  `k = 600` and `k = 0`: `αn ≥ 2`, nonsingleton blocks and singletons both occur, and both headlines apply).

HYPOTHESES, said exactly (the headlines).  `w > 0`; `∀ a b, w a ≤ Λ w b`; `k ≤ n` (any quota; no interior quota is
assumed); `0 < ε`; `2 ≤ n`.  `1 ≤ Λ` is not assumed: it follows from the ratio bound at any coordinate.  No hypothesis
is a KL, TC or success bound.
-/
import A36W.FUTheoremR
import A36RW.Balanced.LHUpper

set_option autoImplicit false

namespace A36W.HU

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §1 Item 1: the profile -/

/-- **HU's profile from free count `n`** (App L §4, l. 273): from the current free count `M`, a block of size
`b = max(1, ⌊αM⌋)`, until `M = 0`.  It is the shared library's target-free App B profile `LHUp.geoProf`, reused unchanged
(`huProfile_of_ne` and `huProfile_getD` spell out the rule). -/
noncomputable def huProfile (α : ℝ) (n : ℕ) : List ℕ := LHUp.geoProf α n

theorem huProfile_zero (α : ℝ) : huProfile α 0 = [] := LHUp.geoProf_zero α

/-- **The printed rule** (l. 273): from free count `M ≥ 1`, the block `b = max(1, ⌊αM⌋)`, then the profile from
`M − b`. -/
theorem huProfile_of_ne (α : ℝ) {M : ℕ} (hM : M ≠ 0) :
    huProfile α M = max 1 ⌊α * (M : ℝ)⌋₊ :: huProfile α (M - max 1 ⌊α * (M : ℝ)⌋₊) :=
  LHUp.geoProf_of_ne α hM

/-- **The printed rule, indexed**: the `t`-th block (from `0`) is `max(1, ⌊αM_t⌋)`, where
`M_t = n − (b_0 + … + b_{t−1})` is the free count before it. -/
theorem huProfile_getD (α : ℝ) (n t : ℕ) (ht : t < (huProfile α n).length) :
    (huProfile α n).getD t 0 = max 1 ⌊α * ((n - ((huProfile α n).take t).sum : ℕ) : ℝ)⌋₊ :=
  LHUp.geoProf_getD α n t ht

/-- **Item 1: the profile's sum is `n`** (for `α ≤ 1`). -/
theorem huProfile_sum {α : ℝ} (hα1 : α ≤ 1) (n : ℕ) : (huProfile α n).sum = n :=
  LHUp.geoProf_sum hα1 n

/-- **Item 1: every entry is `≥ 1`.** -/
theorem one_le_of_mem_huProfile {α : ℝ} {n b : ℕ} (hb : b ∈ huProfile α n) : 1 ≤ b :=
  LHUp.geoProf_pos α n b hb

/-- Below `αn < 2` the profile is all singletons. -/
theorem huProfile_small {α : ℝ} (hα0 : 0 ≤ α) {n : ℕ} (h : α * (n : ℝ) < 2) :
    huProfile α n = List.replicate n 1 :=
  LHUp.geoProf_small hα0 n h

/-- A block `max(1, ⌊αM⌋)` of size `≥ 2`, for `0 ≤ α ≤ 1/4`: it equals `⌊αM⌋`, `αM ≥ 2`, and `b ≤ αM ≤ M/4`. -/
theorem block_nonsingleton {α : ℝ} (hα0 : 0 ≤ α) (hα1 : α ≤ 1 / 4) {M : ℕ}
    (h2 : 2 ≤ max 1 ⌊α * (M : ℝ)⌋₊) :
    max 1 ⌊α * (M : ℝ)⌋₊ = ⌊α * (M : ℝ)⌋₊ ∧ 2 ≤ α * (M : ℝ) ∧
      ((max 1 ⌊α * (M : ℝ)⌋₊ : ℕ) : ℝ) ≤ α * M ∧ ((max 1 ⌊α * (M : ℝ)⌋₊ : ℕ) : ℝ) ≤ (M : ℝ) / 4 := by
  have hfl : 2 ≤ ⌊α * (M : ℝ)⌋₊ := by
    by_contra hlt
    have : max 1 ⌊α * (M : ℝ)⌋₊ ≤ 1 := max_le le_rfl (by omega)
    omega
  have hmax : max 1 ⌊α * (M : ℝ)⌋₊ = ⌊α * (M : ℝ)⌋₊ := max_eq_right (by omega)
  have hαM0 : 0 ≤ α * (M : ℝ) := mul_nonneg hα0 (Nat.cast_nonneg M)
  have hle : ((⌊α * (M : ℝ)⌋₊ : ℕ) : ℝ) ≤ α * M := Nat.floor_le hαM0
  have h2r : (2 : ℝ) ≤ α * M := by
    have h' : (2 : ℝ) ≤ ((⌊α * (M : ℝ)⌋₊ : ℕ) : ℝ) := by exact_mod_cast hfl
    linarith
  have hM4 : α * (M : ℝ) ≤ (M : ℝ) / 4 := by
    have : (0 : ℝ) ≤ M := Nat.cast_nonneg M
    nlinarith
  refine ⟨hmax, h2r, ?_, ?_⟩
  · rw [hmax]
    exact hle
  · rw [hmax]
    linarith

/-- **Item 1: nonsingleton entries** (l. 274).  For `0 ≤ α ≤ 1/4`, an entry `b ≥ 2` at position `t`, with free count
`M_t = n − (b_0 + … + b_{t−1})` before it, has `b = ⌊αM_t⌋`, `αM_t ≥ 2`, `b ≤ αM_t` and `b ≤ M_t/4`. -/
theorem huProfile_nonsingleton {α : ℝ} (hα0 : 0 ≤ α) (hα1 : α ≤ 1 / 4) {n t : ℕ}
    (ht : t < (huProfile α n).length) (h2 : 2 ≤ (huProfile α n).getD t 0) :
    (huProfile α n).getD t 0 = ⌊α * ((n - ((huProfile α n).take t).sum : ℕ) : ℝ)⌋₊ ∧
      2 ≤ α * ((n - ((huProfile α n).take t).sum : ℕ) : ℝ) ∧
      (((huProfile α n).getD t 0 : ℕ) : ℝ) ≤ α * ((n - ((huProfile α n).take t).sum : ℕ) : ℝ) ∧
      (((huProfile α n).getD t 0 : ℕ) : ℝ) ≤ ((n - ((huProfile α n).take t).sum : ℕ) : ℝ) / 4 := by
  rw [huProfile_getD α n t ht] at h2 ⊢
  exact block_nonsingleton hα0 hα1 h2

/-- the shared library's count of nonsingleton blocks, `Gcount α n = 1 + ln(αn − 1)/α` (or `0` if `αn < 2`), is at most
`1 + (2/α) ln n`. -/
theorem Gcount_le {α : ℝ} (hα0 : 0 < α) (hα1 : α ≤ 1 / 4) (n : ℕ) :
    LHUp.Gcount α n ≤ 1 + 2 / α * Real.log n := by
  have hln : 0 ≤ Real.log n := Real.log_natCast_nonneg n
  have hc : 0 ≤ 2 / α * Real.log n := mul_nonneg (by positivity) hln
  unfold LHUp.Gcount
  split_ifs with h
  · have hpos : 0 < α * (n : ℝ) - 1 := by linarith
    have hle : α * (n : ℝ) - 1 ≤ n := by
      have : (0 : ℝ) ≤ n := Nat.cast_nonneg n
      nlinarith
    have hlog := Real.log_le_log hpos hle
    have h' : Real.log (α * n - 1) / α ≤ 2 / α * Real.log n := by
      rw [div_le_iff₀ hα0]
      have e : 2 / α * Real.log n * α = 2 * Real.log n := by field_simp
      rw [e]
      linarith
    linarith
  · linarith

/-- **Item 1: `N_ns = 0` if `αn < 2`** (l. 278): there are no nonsingleton blocks. -/
theorem tauCount_huProfile_of_lt {α : ℝ} (hα0 : 0 ≤ α) {n : ℕ} (h : α * (n : ℝ) < 2) :
    LHUp.tauCount (huProfile α n) = 0 := by
  rw [huProfile_small hα0 h]
  unfold LHUp.tauCount
  rw [List.countP_replicate]
  simp

/-- `ln(y − 1) ≤ 2 ln(y/2)` for `y ≥ 2` (`y − 1 ≤ (y/2)²`). -/
theorem log_sub_one_le_two_log_half {y : ℝ} (hy : 2 ≤ y) : Real.log (y - 1) ≤ 2 * Real.log (y / 2) := by
  have h1 : 0 < y - 1 := by linarith
  have h2 : y - 1 ≤ (y / 2) ^ 2 := by nlinarith [sq_nonneg (y - 2)]
  calc Real.log (y - 1) ≤ Real.log ((y / 2) ^ 2) := Real.log_le_log h1 h2
    _ = 2 * Real.log (y / 2) := by rw [Real.log_pow]; norm_num

/-- **Item 1: `N_ns ≤ 1 + (2/α) ln(αn/2)` when `αn ≥ 2`** (l. 279), via the shared library's sharper `1 + ln(αn − 1)/α`. -/
theorem tauCount_huProfile_le_half {α : ℝ} (hα0 : 0 < α) (hα1 : α ≤ 1 / 4) {n : ℕ} (h : 2 ≤ α * (n : ℝ)) :
    (LHUp.tauCount (huProfile α n) : ℝ) ≤ 1 + 2 / α * Real.log (α * n / 2) := by
  have hG : (LHUp.tauCount (huProfile α n) : ℝ) ≤ LHUp.Gcount α n :=
    (LHUp.geo_tau_ones hα0 (by linarith) n).1
  have hGeq : LHUp.Gcount α n = 1 + Real.log (α * n - 1) / α := by
    unfold LHUp.Gcount
    rw [if_pos h]
  have hlog := log_sub_one_le_two_log_half h
  have h' : Real.log (α * n - 1) / α ≤ 2 / α * Real.log (α * n / 2) := by
    rw [div_le_iff₀ hα0]
    have e : 2 / α * Real.log (α * n / 2) * α = 2 * Real.log (α * n / 2) := by field_simp
    rw [e]
    exact hlog
  linarith

/-- **Item 1: `N_ns ≤ 1 + (2/α) ln n` in every case** (l. 279; `0 < α ≤ 1/4`). -/
theorem tauCount_huProfile_le {α : ℝ} (hα0 : 0 < α) (hα1 : α ≤ 1 / 4) (n : ℕ) :
    (LHUp.tauCount (huProfile α n) : ℝ) ≤ 1 + 2 / α * Real.log n :=
  ((LHUp.geo_tau_ones hα0 (by linarith) n).1).trans (Gcount_le hα0 hα1 n)

/-- **Item 1: fewer than `2/α` singletons** (l. 280). -/
theorem oneCount_huProfile_lt {α : ℝ} (hα0 : 0 < α) (hα1 : α ≤ 1 / 4) (n : ℕ) :
    (LHUp.oneCount (huProfile α n) : ℝ) < 2 / α :=
  (LHUp.geo_tau_ones hα0 (by linarith) n).2

/-- **Item 1: the length is at most `1 + (2/α)(ln n + 1)`** (l. 284). -/
theorem huProfile_length_le {α : ℝ} (hα0 : 0 < α) (hα1 : α ≤ 1 / 4) (n : ℕ) :
    ((huProfile α n).length : ℝ) ≤ 1 + 2 / α * (Real.log n + 1) := by
  have hL : ((huProfile α n).length : ℝ) ≤ 2 / α + LHUp.Gcount α n :=
    (LHUp.geo_bounds hα0 (by linarith) n).1
  have hG := Gcount_le hα0 hα1 n
  have e : 1 + 2 / α * (Real.log n + 1) = 2 / α + (1 + 2 / α * Real.log n) := by ring
  rw [e]
  linarith

/-- The nonsingleton blocks form an initial segment, followed only by singletons. -/
theorem huProfile_split_aux {α : ℝ} (hα0 : 0 ≤ α) (hα1 : α ≤ 1 / 4) : ∀ M : ℕ,
    ∃ (P : List ℕ) (s : ℕ), huProfile α M = P ++ List.replicate s 1 ∧ ∀ b ∈ P, 2 ≤ b := by
  intro M
  induction M using Nat.strong_induction_on with
  | _ M ih =>
    by_cases hsmall : α * (M : ℝ) < 2
    · exact ⟨[], M, by rw [huProfile_small hα0 hsmall]; rfl, by simp⟩
    · have hge : 2 ≤ α * (M : ℝ) := not_lt.1 hsmall
      have hM0 : M ≠ 0 := by
        rintro rfl
        norm_num at hge
      obtain ⟨hgb, hb2⟩ := LHUp.geoBlock_of_ge hge
      have hbM : ⌊α * (M : ℝ)⌋₊ ≤ M := by
        have := LHUp.geoBlock_le (α := α) (by linarith) (M := M) (by omega)
        rwa [hgb] at this
      obtain ⟨P, s, hPs, hP⟩ := ih (M - ⌊α * (M : ℝ)⌋₊) (by omega)
      refine ⟨⌊α * (M : ℝ)⌋₊ :: P, s, ?_, ?_⟩
      · unfold huProfile at hPs ⊢
        rw [LHUp.geoProf_of_ne α hM0, hgb, hPs]
        rfl
      · intro b hb
        rcases List.mem_cons.1 hb with rfl | hb
        · exact hb2
        · exact hP b hb

theorem tauCount_split {P : List ℕ} (s : ℕ) (hP : ∀ b ∈ P, 2 ≤ b) :
    LHUp.tauCount (P ++ List.replicate s 1) = P.length := by
  unfold LHUp.tauCount
  rw [List.countP_append, List.countP_eq_length.2 (fun b hb => by simpa using hP b hb),
    List.countP_replicate]
  simp

theorem oneCount_split {P : List ℕ} (s : ℕ) (hP : ∀ b ∈ P, 2 ≤ b) :
    LHUp.oneCount (P ++ List.replicate s 1) = s := by
  unfold LHUp.oneCount
  rw [List.count_append, List.count_replicate_self,
    List.count_eq_zero.2 (fun h1 => by have := hP 1 h1; omega)]
  simp

/-- **Item 1, the structure** (l. 276–280): the profile is `P ++ [1, …, 1]`, the nonsingleton blocks `P` (each
`≥ 2`, `|P| = N_ns ≤ 1 + (2/α) ln n`) forming an initial segment, followed by `s < 2/α` singletons. -/
theorem huProfile_split {α : ℝ} (hα0 : 0 < α) (hα1 : α ≤ 1 / 4) (n : ℕ) :
    ∃ (P : List ℕ) (s : ℕ), huProfile α n = P ++ List.replicate s 1 ∧ (∀ b ∈ P, 2 ≤ b) ∧
      (P.length : ℝ) ≤ 1 + 2 / α * Real.log n ∧ (s : ℝ) < 2 / α := by
  obtain ⟨P, s, hPs, hP⟩ := huProfile_split_aux hα0.le hα1 n
  refine ⟨P, s, hPs, hP, ?_, ?_⟩
  · have h := tauCount_huProfile_le hα0 hα1 n
    rwa [hPs, tauCount_split s hP] at h
  · have h := oneCount_huProfile_lt hα0 hα1 n
    rwa [hPs, oneCount_split s hP] at h

/-- THMR's geometric rule `max 1 (min R ⌊αM_t⌋)` with `R = M_t` (FUTheoremR's `geoAux α fuel M M`) is HU's rule, for
`0 ≤ α ≤ 1`. -/
theorem geoAux_diag_eq_huProfile {α : ℝ} (hα0 : 0 ≤ α) (hα1 : α ≤ 1) :
    ∀ (fuel M : ℕ), M ≤ fuel → A36W.FU.R.geoAux α fuel M M = huProfile α M
  | 0, M, hM => by
      obtain rfl : M = 0 := by omega
      rw [A36W.FU.R.geoAux_zero_R, huProfile_zero]
  | fuel + 1, M, hM => by
      by_cases h0 : M = 0
      · subst h0
        rw [A36W.FU.R.geoAux_zero_R, huProfile_zero]
      · have hfl : ⌊α * (M : ℝ)⌋₊ ≤ M := by
          apply Nat.floor_le_of_le
          have : (0 : ℝ) ≤ M := Nat.cast_nonneg M
          nlinarith
        have hb : A36W.FU.R.geoBlock α M M = max 1 ⌊α * (M : ℝ)⌋₊ := by
          unfold A36W.FU.R.geoBlock
          rw [min_eq_right hfl]
        have h1 : 1 ≤ max 1 ⌊α * (M : ℝ)⌋₊ := le_max_left _ _
        rw [A36W.FU.R.geoAux_succ h0, huProfile_of_ne α h0, hb,
          geoAux_diag_eq_huProfile hα0 hα1 fuel (M - max 1 ⌊α * (M : ℝ)⌋₊) (by omega)]

/-- **HU's profile is THMR's geometric profile applied to all `n` coordinates** (`R = M_t`), for `0 ≤ α ≤ 1`. -/
theorem huProfile_eq_geoProfile {α : ℝ} (hα0 : 0 ≤ α) (hα1 : α ≤ 1) (n : ℕ) :
    huProfile α n = A36W.FU.R.geoProfile α n n :=
  (geoAux_diag_eq_huProfile hα0 hα1 n n le_rfl).symm

/-! ## §2 Item 2: the per-block bound -/

/-- **The arithmetic of §4** (l. 274–275): if `2 ≤ b ≤ αM`, `0 ≤ α ≤ 1/4` and `M ≤ S`, then
`Λ³b(b−1)/(2(S−b+1)²) ≤ Λ³(αM)²/(2(3M/4)²) = (8/9)Λ³α²`. -/
theorem III_le_of_quarter {Λ α b M S : ℝ} (hΛ : 0 ≤ Λ) (hα0 : 0 ≤ α) (hα1 : α ≤ 1 / 4) (hb2 : 2 ≤ b)
    (hbα : b ≤ α * M) (hMS : M ≤ S) :
    Λ ^ 3 * (b * (b - 1)) / (2 * (S - b + 1) ^ 2) ≤ 8 / 9 * Λ ^ 3 * α ^ 2 := by
  have hM0 : 0 ≤ M := by
    by_contra hM
    have : α * M ≤ 0 := mul_nonpos_of_nonneg_of_nonpos hα0 (not_le.1 hM).le
    linarith
  have hαM : α * M ≤ M / 4 := by nlinarith
  have hD : 3 / 4 * M + 1 ≤ S - b + 1 := by linarith
  have hDpos : 0 < S - b + 1 := by linarith
  have hb0 : 0 ≤ b := by linarith
  have hsq1 : b * (b - 1) ≤ (α * M) ^ 2 := by nlinarith [mul_self_le_mul_self hb0 hbα]
  have hsq2 : M ^ 2 ≤ 16 / 9 * (S - b + 1) ^ 2 := by
    nlinarith [mul_self_le_mul_self (by positivity : (0 : ℝ) ≤ 3 / 4 * M) (by linarith : 3 / 4 * M ≤ S - b + 1)]
  have hΛ3 : 0 ≤ Λ ^ 3 := pow_nonneg hΛ 3
  rw [div_le_iff₀ (by positivity)]
  calc Λ ^ 3 * (b * (b - 1)) ≤ Λ ^ 3 * (α * M) ^ 2 := mul_le_mul_of_nonneg_left hsq1 hΛ3
    _ = Λ ^ 3 * α ^ 2 * M ^ 2 := by ring
    _ ≤ Λ ^ 3 * α ^ 2 * (16 / 9 * (S - b + 1) ^ 2) :=
        mul_le_mul_of_nonneg_left hsq2 (mul_nonneg hΛ3 (sq_nonneg α))
    _ = 8 / 9 * Λ ^ 3 * α ^ 2 * (2 * (S - b + 1) ^ 2) := by ring

/-- **Item 2 at every legal past** (l. 274–275, "(III) gives `TC ≤ (8/9)Λ³α²` for every past").  At a well-formed past
`h` of positive target mass, a fresh block `B` with `2 ≤ |B| ≤ αM`, where `M ≤ |free|` and `0 ≤ α ≤ 1/4`, under the
ratio bound `Λ`, has `TC_h(B) ≤ (8/9)Λ³α²`. -/
theorem blockTC_le_of_quarter {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {α : ℝ} (hα0 : 0 ≤ α) (hα1 : α ≤ 1 / 4) {h : History n} (hwf : WFE h)
    (hpos : 0 < prefMass (weightedTarget n k w hw hk) h) {B : Finset (Fin n)} (hB : B ⊆ remaining h)
    {M : ℕ} (hM : M ≤ (remaining h).card) (h2 : 2 ≤ B.card) (hbα : (B.card : ℝ) ≤ α * M) :
    A36W.Chain.blockTC (weightedTarget n k w hw hk) h B ≤ 8 / 9 * Λ ^ 3 * α ^ 2 := by
  obtain ⟨i, -⟩ := Finset.card_pos.1 (by omega : 0 < B.card)
  have hΛ1 : 1 ≤ Λ :=
    A36W.one_le_of_ratio (S := univ) (fun c _ => hw c) (fun a _ c _ => hΛ a c) (mem_univ i)
  exact (A36W.FU.R.blockTC_weighted_le_III_free hw hk hwf hpos hB hΛ1 (fun a _ c _ => hΛ a c)).trans
    (III_le_of_quarter (by linarith) hα0 hα1 (by exact_mod_cast h2) hbα (by exact_mod_cast hM))

/-- **Item 2 for an HU schedule** (any labels): at every legal past reachable at round `j` of a full schedule `U` whose
block sizes are `huProfile α n` (`0 ≤ α ≤ 1/4`), the block's total correlation is at most `(8/9)Λ³α²` if the block is
nonsingleton and at most `0` if it is a singleton (a singleton is exact). -/
theorem blockTC_HU_le {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {α : ℝ} (hα0 : 0 ≤ α) (hα1 : α ≤ 1 / 4)
    {U : List (Finset (Fin n))} (hU : IsSchedule U univ) (hprof : U.map Finset.card = huProfile α n)
    {j : ℕ} (hj : j < U.length) {h : History n} (hreach : ∃ x, h = A36W.Chain.histAt U [] x j)
    (hL : (weightedOracle n k w).legal h) :
    A36W.Chain.blockTC (weightedTarget n k w hw hk) h (A36W.Chain.blk U j) ≤
      if 2 ≤ (A36W.Chain.blk U j).card then 8 / 9 * Λ ^ 3 * α ^ 2 else 0 := by
  obtain ⟨x, rfl⟩ := hreach
  obtain ⟨hB, -⟩ := A36W.FU.blocksIn_nil_of_isSchedule hU
  have hex := weighted_exact n k w hw hk
  have hwf := A36W.Chain.wfe_histAt wfe_nil_sp hB x j
  have hblk := A36W.Chain.blk_subset_remaining hB x j
  have hpos := (hex.1 _ hwf).1 hL
  have hjp : j < (huProfile α n).length := by
    rw [← hprof, List.length_map]
    exact hj
  have hb : (U.map Finset.card).getD j 0 = (A36W.Chain.blk U j).card := by
    unfold A36W.Chain.blk
    rw [List.getD_eq_getElem _ _ (by simpa using hj), List.getD_eq_getElem _ _ hj, List.getElem_map]
  have hbM : (A36W.Chain.blk U j).card =
      max 1 ⌊α * ((n - ((huProfile α n).take j).sum : ℕ) : ℝ)⌋₊ := by
    rw [← hb, hprof, huProfile_getD α n j hjp]
  have hS : n - ((huProfile α n).take j).sum ≤ (remaining (A36W.Chain.histAt U [] x j)).card := by
    have h1 := A36W.FU.R.card_remaining_histAt_ge U x j
    have h2 : ((U.take j).map Finset.card).sum = ((huProfile α n).take j).sum := by
      rw [List.map_take, hprof]
    rw [h2] at h1
    exact h1
  split_ifs with h2
  · have hn := block_nonsingleton hα0 hα1 (by rw [← hbM]; exact h2)
    rw [← hbM] at hn
    exact blockTC_le_of_quarter hw hk hΛ hα0 hα1 hwf hpos hblk hS h2 hn.2.2.1
  · have hcard1 : 1 ≤ (A36W.Chain.blk U j).card := by
      rw [hbM]
      exact le_max_left _ _
    have hb1 : (A36W.Chain.blk U j).card = 1 := by omega
    obtain ⟨i, -⟩ := Finset.card_pos.1 (by omega : 0 < (A36W.Chain.blk U j).card)
    have hΛ1 : 1 ≤ Λ :=
      A36W.one_le_of_ratio (S := univ) (fun c _ => hw c) (fun a _ c _ => hΛ a c) (mem_univ i)
    have h0 := A36W.FU.R.blockTC_weighted_le_III_free hw hk hwf hpos hblk hΛ1 (fun a _ c _ => hΛ a c)
    rw [hb1] at h0
    simpa using h0

/-- **Item 2, singletons are exact** (l. 280): at every past reachable at round `j` of a full schedule, a one-cell
block has `TC = 0` exactly (`Chain.blockTC_singleton`; no legality or weight hypothesis is needed). -/
theorem blockTC_HU_singleton (t : Target n) {U : List (Finset (Fin n))} (hU : IsSchedule U univ) {j : ℕ}
    {h : History n} (hreach : ∃ x, h = A36W.Chain.histAt U [] x j) (h1 : (A36W.Chain.blk U j).card = 1) :
    A36W.Chain.blockTC t h (A36W.Chain.blk U j) = 0 := by
  obtain ⟨x, rfl⟩ := hreach
  obtain ⟨hB, -⟩ := A36W.FU.blocksIn_nil_of_isSchedule hU
  obtain ⟨i, hi⟩ := Finset.card_eq_one.1 h1
  have hblk := A36W.Chain.blk_subset_remaining hB x j
  rw [hi] at hblk ⊢
  exact A36W.Chain.blockTC_singleton t (A36W.Chain.wfe_histAt wfe_nil_sp hB x j) (hblk (mem_singleton_self i))

/-! ## §3 (C) summed over the rounds -/

/-- `Σ_j [|B_j| ≥ 2]·C = C·N_ns`. -/
theorem sum_range_blk_ite (C : ℝ) : ∀ U : List (Finset (Fin n)),
    ∑ j ∈ range U.length, (if 2 ≤ (A36W.Chain.blk U j).card then C else 0) =
      C * (LHUp.tauCount (U.map Finset.card) : ℝ)
  | [] => by simp [LHUp.tauCount]
  | B :: U => by
      rw [List.length_cons, Finset.sum_range_succ']
      simp only [A36W.Chain.blk_cons_succ, A36W.Chain.blk_cons_zero]
      rw [sum_range_blk_ite C U]
      unfold LHUp.tauCount
      rw [List.map_cons, List.countP_cons]
      by_cases h2 : 2 ≤ B.card
      · rw [if_pos h2]
        simp [h2]
        ring
      · rw [if_neg h2]
        simp [h2]

/-- **(C) with item 2, any labels**: for every full schedule `U` with block sizes `huProfile α n`
(`0 ≤ α ≤ 1/4`), `KL(p_w‖q_U) ≤ (8/9)Λ³α²·N_ns`. -/
theorem KLx_HU_le_tau {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {α : ℝ} (hα0 : 0 ≤ α) (hα1 : α ≤ 1 / 4)
    {U : List (Finset (Fin n))} (hU : IsSchedule U univ) (hprof : U.map Finset.card = huProfile α n) :
    KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U []) ≤
      ((8 / 9 * Λ ^ 3 * α ^ 2 * (LHUp.tauCount (huProfile α n) : ℝ) : ℝ) : WithTop ℝ) := by
  have hU' : IsSchedule U (remaining ([] : History n)) := by
    rw [remaining_nil_sp]
    exact hU
  refine (A36W.Chain.KLx_schedLawE_le _ _ (weighted_exact n k w hw hk) hU'
    (fun j => if 2 ≤ (A36W.Chain.blk U j).card then 8 / 9 * Λ ^ 3 * α ^ 2 else 0)
    (fun j hj h hreach hL => blockTC_HU_le w hw hk hΛ hα0 hα1 hU hprof hj hreach hL)).trans ?_
  rw [sum_range_blk_ite, hprof]

/-- **"If `αn < 2` … the schedule is all singletons and exact"** (l. 278): then every full schedule with block
sizes `huProfile α n` has `KL(p_w‖q_U) = 0`. -/
theorem KLx_HU_eq_zero_of_small {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {α : ℝ} (hα0 : 0 ≤ α) (hα1 : α ≤ 1 / 4) (hsmall : α * (n : ℝ) < 2)
    {U : List (Finset (Fin n))} (hU : IsSchedule U univ) (hprof : U.map Finset.card = huProfile α n) :
    KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U []) = ((0 : ℝ) : WithTop ℝ) := by
  have hex := weighted_exact n k w hw hk
  refine le_antisymm ?_ ?_
  · have h := KLx_HU_le_tau w hw hk hΛ hα0 hα1 hU hprof
    rw [tauCount_huProfile_of_lt hα0 hsmall] at h
    simpa using h
  · refine A36RW.Mix.KLx_nonneg_of_subprob _ (fun x => ?_) (A36RW.Mix.sum_schedLawE _ U []).le
    exact A36RW.Mix.schedLawE_nonneg _ (Converse.margUnit_of_exact _ _ hex) U [] wfe_nil_sp
      (by rw [remaining_nil_sp]; exact hU) x

/-! ## §4 The parameters and the printed arithmetic -/

/-- **`α := min{1/4, ε/(8Λ³(ln n + 1))}`** (App L Result (HU), l. 83). -/
noncomputable def alphaHU (ε Λ : ℝ) (n : ℕ) : ℝ := min (1 / 4) (ε / (8 * Λ ^ 3 * (Real.log n + 1)))

theorem log_natCast_add_one_pos (n : ℕ) : 0 < Real.log n + 1 := by
  have := Real.log_natCast_nonneg n
  linarith

theorem alphaHU_pos {ε Λ : ℝ} (hε : 0 < ε) (hΛ : 0 < Λ) (n : ℕ) : 0 < alphaHU ε Λ n := by
  have := log_natCast_add_one_pos n
  exact lt_min (by norm_num) (by positivity)

theorem alphaHU_le_quarter (ε Λ : ℝ) (n : ℕ) : alphaHU ε Λ n ≤ 1 / 4 := min_le_left _ _

theorem alphaHU_le (ε Λ : ℝ) (n : ℕ) : alphaHU ε Λ n ≤ ε / (8 * Λ ^ 3 * (Real.log n + 1)) := min_le_right _ _

/-- **The printed chain** (l. 282): `(8/9)Λ³α²(1 + (2/α) ln n) ≤ (16/9)Λ³α(ln n + 1) ≤ 2ε/9`. -/
theorem HU_arith {ε Λ : ℝ} (hε : 0 < ε) (hΛ : 0 < Λ) (n : ℕ) :
    8 / 9 * Λ ^ 3 * alphaHU ε Λ n ^ 2 * (1 + 2 / alphaHU ε Λ n * Real.log n) ≤
        16 / 9 * Λ ^ 3 * alphaHU ε Λ n * (Real.log n + 1) ∧
      16 / 9 * Λ ^ 3 * alphaHU ε Λ n * (Real.log n + 1) ≤ 2 * ε / 9 := by
  have hα0 := alphaHU_pos hε hΛ n
  have hα1 := alphaHU_le_quarter ε Λ n
  have hα2 := alphaHU_le ε Λ n
  have hL := log_natCast_add_one_pos n
  have hln := Real.log_natCast_nonneg n
  have hΛ3 : 0 < Λ ^ 3 := pow_pos hΛ 3
  set α := alphaHU ε Λ n with hα_def
  constructor
  · have e : 8 / 9 * Λ ^ 3 * α ^ 2 * (1 + 2 / α * Real.log n) =
        8 / 9 * Λ ^ 3 * α ^ 2 + 16 / 9 * Λ ^ 3 * α * Real.log n := by
      field_simp
      ring
    rw [e]
    have h1 : α ^ 2 ≤ α := by nlinarith
    have h2 : 8 / 9 * Λ ^ 3 * α ^ 2 ≤ 16 / 9 * Λ ^ 3 * α := by
      have := mul_le_mul_of_nonneg_left h1 hΛ3.le
      nlinarith
    nlinarith
  · have hden : 0 < 8 * Λ ^ 3 * (Real.log n + 1) := by positivity
    have h' : α * (8 * Λ ^ 3 * (Real.log n + 1)) ≤ ε := by rwa [le_div_iff₀ hden] at hα2
    nlinarith

/-- **The printed last equality** (l. 284): `1 + (2/α)(ln n + 1) = 1 + max{8(ln n + 1), 16Λ³(ln n + 1)²/ε}`. -/
theorem HU_rounds_eq {ε Λ : ℝ} (hε : 0 < ε) (hΛ : 0 < Λ) (n : ℕ) :
    1 + 2 / alphaHU ε Λ n * (Real.log n + 1) =
      1 + max (8 * (Real.log n + 1)) (16 * Λ ^ 3 * (Real.log n + 1) ^ 2 / ε) := by
  have hL := log_natCast_add_one_pos n
  have hΛ3 : 0 < Λ ^ 3 := pow_pos hΛ 3
  have hden : 0 < 8 * Λ ^ 3 * (Real.log n + 1) := by positivity
  congr 1
  unfold alphaHU
  rcases le_total (1 / 4 : ℝ) (ε / (8 * Λ ^ 3 * (Real.log n + 1))) with h | h
  · rw [min_eq_left h, max_eq_left]
    · norm_num
    · rw [le_div_iff₀ hden] at h
      rw [div_le_iff₀ hε]
      nlinarith [mul_le_mul_of_nonneg_left h (by positivity : (0 : ℝ) ≤ 8 * (Real.log n + 1))]
  · rw [min_eq_right h, max_eq_right]
    · field_simp
      ring
    · rw [div_le_iff₀ hden] at h
      rw [le_div_iff₀ hε]
      nlinarith [mul_le_mul_of_nonneg_left h (by positivity : (0 : ℝ) ≤ 8 * (Real.log n + 1))]

/-! ## §5 Item 3: the fixed schedule and the headline `HU_schedule` -/

/-- **HU's fixed schedule** (l. 273, "with any labels … one fixed schedule"): the profile `huProfile α n`,
`α = alphaHU ε Λ n`, on the labels `0, 1, …, n−1` in increasing order (FB's `scheduleOfProfile univ`). -/
noncomputable def huSched (ε Λ : ℝ) (n : ℕ) : List (Finset (Fin n)) :=
  A36W.FU.scheduleOfProfile univ (huProfile (alphaHU ε Λ n) n)

theorem huProfile_sum_univ (ε Λ : ℝ) (n : ℕ) :
    (huProfile (alphaHU ε Λ n) n).sum = (univ : Finset (Fin n)).card := by
  rw [huProfile_sum (by linarith [alphaHU_le_quarter ε Λ n]), card_univ, Fintype.card_fin]

/-- `huSched` is a full labelled schedule (no hypothesis). -/
theorem huSched_isSchedule (ε Λ : ℝ) (n : ℕ) : IsSchedule (huSched ε Λ n) univ :=
  A36W.FU.scheduleOfProfile_isSchedule univ (fun _ hb => one_le_of_mem_huProfile hb) (huProfile_sum_univ ε Λ n)

theorem huSched_map_card (ε Λ : ℝ) (n : ℕ) :
    (huSched ε Λ n).map Finset.card = huProfile (alphaHU ε Λ n) n :=
  A36W.FU.scheduleOfProfile_map_card univ (huProfile_sum_univ ε Λ n)

/-- The ratio bound forces `Λ ≥ 1` once there is a coordinate. -/
theorem one_le_Lambda {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hn : 1 ≤ n) :
    1 ≤ Λ :=
  A36W.one_le_of_ratio (S := univ) (fun c _ => hw c) (fun a _ c _ => hΛ a c) (mem_univ ⟨0, by omega⟩)

/-- **Item 3, any labels.**  For positive `w` with ratio `≤ Λ`, any `k ≤ n`, `ε > 0` and `n ≥ 2`: EVERY full labelled
schedule `U` whose block sizes are `huProfile α n` (`α = alphaHU ε Λ n`) has `KL(p_w‖q_U) ≤ 2ε/9` and
`|U| ≤ 1 + (2/α)(ln n + 1)`. -/
theorem HU_schedule_anyLabels {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {ε : ℝ} (hε : 0 < ε) (hn : 2 ≤ n)
    {U : List (Finset (Fin n))} (hU : IsSchedule U univ)
    (hprof : U.map Finset.card = huProfile (alphaHU ε Λ n) n) :
    KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U []) ≤ ((2 * ε / 9 : ℝ) : WithTop ℝ) ∧
      (U.length : ℝ) ≤ 1 + 2 / alphaHU ε Λ n * (Real.log n + 1) := by
  have hΛ1 := one_le_Lambda hw hΛ (by omega)
  have hΛ0 : 0 < Λ := by linarith
  have hα0 := alphaHU_pos hε hΛ0 n
  have hα1 := alphaHU_le_quarter ε Λ n
  refine ⟨(KLx_HU_le_tau w hw hk hΛ hα0.le hα1 hU hprof).trans (WithTop.coe_le_coe.2 ?_), ?_⟩
  · have hN := tauCount_huProfile_le hα0 hα1 n
    have hC : 0 ≤ 8 / 9 * Λ ^ 3 * alphaHU ε Λ n ^ 2 := by positivity
    obtain ⟨h1, h2⟩ := HU_arith hε hΛ0 n
    calc 8 / 9 * Λ ^ 3 * alphaHU ε Λ n ^ 2 * (LHUp.tauCount (huProfile (alphaHU ε Λ n) n) : ℝ)
        ≤ 8 / 9 * Λ ^ 3 * alphaHU ε Λ n ^ 2 * (1 + 2 / alphaHU ε Λ n * Real.log n) :=
          mul_le_mul_of_nonneg_left hN hC
      _ ≤ 2 * ε / 9 := h1.trans h2
  · have hlen : U.length = (huProfile (alphaHU ε Λ n) n).length := by
      rw [← hprof, List.length_map]
    rw [hlen]
    exact huProfile_length_le hα0 hα1 n

/-- **Item 3, headline `HU_schedule`** (App L §4, l. 273–285).  For positive weights `w` with ratio `≤ Λ`, any quota
`k ≤ n`, `ε > 0` and `n ≥ 2`, the fixed schedule `U = huSched ε Λ n` (FB's `scheduleOfProfile univ (huProfile α n)`,
`α = min{1/4, ε/(8Λ³(ln n+1))}`) is a full labelled schedule with `KL(p_w‖q_U) ≤ 2ε/9` and
`|U| ≤ 1 + (2/α)(ln n+1) = 1 + max{8(ln n+1), 16Λ³(ln n+1)²/ε}`. -/
theorem HU_schedule {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {ε : ℝ} (hε : 0 < ε) (hn : 2 ≤ n) :
    IsSchedule (huSched ε Λ n) univ ∧
      KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) (huSched ε Λ n) []) ≤
        ((2 * ε / 9 : ℝ) : WithTop ℝ) ∧
      ((huSched ε Λ n).length : ℝ) ≤ 1 + 2 / alphaHU ε Λ n * (Real.log n + 1) ∧
      1 + 2 / alphaHU ε Λ n * (Real.log n + 1) =
        1 + max (8 * (Real.log n + 1)) (16 * Λ ^ 3 * (Real.log n + 1) ^ 2 / ε) := by
  have hΛ1 := one_le_Lambda hw hΛ (by omega)
  obtain ⟨hKL, hlen⟩ := HU_schedule_anyLabels w hw hk hΛ hε hn (huSched_isSchedule ε Λ n) (huSched_map_card ε Λ n)
  exact ⟨huSched_isSchedule ε Λ n, hKL, hlen, HU_rounds_eq hε (by linarith) n⟩

/-! ## §6 Item 4: point masses, the printed (HU), and the fixed-schedule form -/

/-- A point mass has the schedule's law: `Q_{δ_U} = q_U` (every oracle). -/
theorem mixLawE_pointMix (o : Oracle n) (U : List (Finset (Fin n))) (hU : IsSchedule U univ) :
    mixLawE o (Bridge.pointMix U hU) = schedLawE o U [] := by
  funext x
  simp [mixLawE, Bridge.pointMix]

/-- A point mass costs its length: `C(δ_U) = |U|`. -/
theorem mixCost_pointMix (U : List (Finset (Fin n))) (hU : IsSchedule U univ) :
    mixCost (Bridge.pointMix U hU) = U.length := by
  simp [mixCost, Bridge.pointMix]

/-- **For a point mass, `H = F = KL`** (§9, l. 551–552): `H(δ_U) ≤ ε` (V0's `HfeasE`) iff `KL(p‖q_U) ≤ ε`, which by
`mixLawE_pointMix` is `F(δ_U) ≤ ε`.  Any target, any oracle. -/
theorem HfeasE_pointMix_iff (t : Target n) (o : Oracle n) (U : List (Finset (Fin n))) (hU : IsSchedule U univ)
    (ε : ℝ) : HfeasE t o (Bridge.pointMix U hU) ε ↔ KLx t (schedLawE o U []) ≤ ((ε : ℝ) : WithTop ℝ) := by
  unfold HfeasE
  simp only [Bridge.pointMix, List.mem_singleton, forall_eq, List.map_cons, List.map_nil, List.sum_cons,
    List.sum_nil, add_zero, one_mul]
  constructor
  · rintro ⟨hfin, hle⟩
    have hne : KLx t (schedLawE o U []) ≠ ⊤ := hfin one_pos
    obtain ⟨r, hr⟩ := WithTop.ne_top_iff_exists.1 hne
    rw [← hr] at hle ⊢
    rw [WithTop.untopD_coe] at hle
    exact WithTop.coe_le_coe.2 hle
  · intro hle
    have hne : KLx t (schedLawE o U []) ≠ ⊤ := ne_top_of_le_ne_top WithTop.coe_ne_top hle
    refine ⟨fun _ => hne, ?_⟩
    obtain ⟨r, hr⟩ := WithTop.ne_top_iff_exists.1 hne
    rw [← hr] at hle ⊢
    rw [WithTop.untopD_coe]
    exact WithTop.coe_le_coe.1 hle

/-- **Item 4, the point mass on HU's schedule** (§9's "for a point mass, `H = F = KL`"): `δ_U` is `H`-feasible and
`F`-feasible at `ε` (indeed at `2ε/9`), and costs `|U|`. -/
theorem HU_pointMix {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {ε : ℝ} (hε : 0 < ε) (hn : 2 ≤ n) :
    HfeasE (weightedTarget n k w hw hk) (weightedOracle n k w)
        (Bridge.pointMix (huSched ε Λ n) (huSched_isSchedule ε Λ n)) ε ∧
      KLx (weightedTarget n k w hw hk)
          (mixLawE (weightedOracle n k w) (Bridge.pointMix (huSched ε Λ n) (huSched_isSchedule ε Λ n))) ≤
        ((2 * ε / 9 : ℝ) : WithTop ℝ) ∧
      mixCost (Bridge.pointMix (huSched ε Λ n) (huSched_isSchedule ε Λ n)) = (huSched ε Λ n).length := by
  obtain ⟨-, hKL, -, -⟩ := HU_schedule w hw hk hΛ hε hn
  refine ⟨(HfeasE_pointMix_iff _ _ _ _ ε).2 (hKL.trans (WithTop.coe_le_coe.2 (by linarith))), ?_,
    mixCost_pointMix _ _⟩
  rw [mixLawE_pointMix]
  exact hKL

/-- **Item 4, headline `HU_bound`: the printed (HU)** (App L Result, l. 83–85).  For positive weights with ratio
`≤ Λ`, any `k ≤ n`, `ε > 0` and `n ≥ 2`: `L_H^w(n,ε) ≤ 1 + (2/α)(ln n+1)` with `α = min{1/4, ε/(8Λ³(ln n+1))}`, and
`L_H^w(n,ε) ≤ 1 + max{8(ln n+1), 16Λ³(ln n+1)²/ε}`; attained by the point mass on the one fixed schedule
`huSched ε Λ n` (`HU_pointMix`). -/
theorem HU_bound {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {ε : ℝ} (hε : 0 < ε) (hn : 2 ≤ n) :
    LHgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ 1 + 2 / alphaHU ε Λ n * (Real.log n + 1) ∧
      LHgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        1 + max (8 * (Real.log n + 1)) (16 * Λ ^ 3 * (Real.log n + 1) ^ 2 / ε) := by
  obtain ⟨-, -, hlen, heq⟩ := HU_schedule w hw hk hΛ hε hn
  obtain ⟨hfeas, -, hcost⟩ := HU_pointMix w hw hk hΛ hε hn
  have h := Bridge.LHgen_le_of_feasible _ _ hfeas
  rw [hcost] at h
  exact ⟨h.trans hlen, heq ▸ h.trans hlen⟩

/-- **Item 4, the fixed-schedule (hard-length) form** (§9 "Hard-length analogue", l. 553–554): there is a full
labelled schedule `U` with `KL(p_w‖q_U) ≤ 2ε/9` and at most `1 + max{8(ln n+1), 16Λ³(ln n+1)²/ε}` rounds. -/
theorem HU_hardLength {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {ε : ℝ} (hε : 0 < ε) (hn : 2 ≤ n) :
    ∃ U : List (Finset (Fin n)), IsSchedule U univ ∧
      KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U []) ≤ ((2 * ε / 9 : ℝ) : WithTop ℝ) ∧
      (U.length : ℝ) ≤ 1 + max (8 * (Real.log n + 1)) (16 * Λ ^ 3 * (Real.log n + 1) ^ 2 / ε) := by
  obtain ⟨hU, hKL, hlen, heq⟩ := HU_schedule w hw hk hΛ hε hn
  exact ⟨huSched ε Λ n, hU, hKL, heq ▸ hlen⟩

/-- **The fixed schedule as a policy of the shared library's class** (the shared library's `mixPolicy` of the point mass): every path completes
within `|U|` rounds (`CapEvery`, hence the printed almost-sure cap `CapAS`), and the output KL at that horizon is
`KL(p_w‖q_U) ≤ 2ε/9`. -/
theorem HU_policy {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {ε : ℝ} (hε : 0 < ε) (hn : 2 ≤ n) :
    (Bridge.mixPolicy (Bridge.pointMix (huSched ε Λ n) (huSched_isSchedule ε Λ n))).CapEvery
        (weightedOracle n k w) (huSched ε Λ n).length ∧
      (Bridge.mixPolicy (Bridge.pointMix (huSched ε Λ n) (huSched_isSchedule ε Λ n))).CapAS
        (weightedOracle n k w) (huSched ε Λ n).length ∧
      KLx (weightedTarget n k w hw hk)
          ((Bridge.mixPolicy (Bridge.pointMix (huSched ε Λ n) (huSched_isSchedule ε Λ n))).outBy
            (weightedOracle n k w) (huSched ε Λ n).length) ≤ ((2 * ε / 9 : ℝ) : WithTop ℝ) := by
  have hL : ∀ p ∈ (Bridge.pointMix (huSched ε Λ n) (huSched_isSchedule ε Λ n)).parts,
      p.2.length ≤ (huSched ε Λ n).length := by
    intro p hp
    simp only [Bridge.pointMix, List.mem_singleton] at hp
    subst hp
    exact le_rfl
  obtain ⟨-, hKL, -⟩ := HU_pointMix w hw hk hΛ hε hn
  refine ⟨Bridge.mixPolicy_capEvery _ _ hL, A36RW.Mix.capAS_mixPolicy _ _ hL, ?_⟩
  rw [(A36RW.Mix.KLx_mixPolicy (weighted_exact n k w hw hk) _ hL).1]
  exact hKL

/-! ## §7 Item 5: non-vacuity with three weight values -/

/-- `ln 1200 < 8` (`ln 1200 ≤ ln 2¹¹ = 11 ln 2 < 7.63`). -/
theorem log_1200_lt : Real.log ((1200 : ℕ) : ℝ) < 8 := by
  have h1 : Real.log ((1200 : ℕ) : ℝ) ≤ Real.log ((2 : ℝ) ^ 11) :=
    Real.log_le_log (by norm_num) (by norm_num)
  rw [Real.log_pow] at h1
  have h2 := Real.log_two_lt_d9
  push_cast at h1 ⊢
  linarith

/-- At `(n, Λ, ε) = (1200, 2, 1)`: `αn ≥ 2`. -/
theorem two_le_alphaHU_fixture : 2 ≤ alphaHU 1 2 1200 * ((1200 : ℕ) : ℝ) := by
  have hlog := log_1200_lt
  have hln := Real.log_natCast_nonneg 1200
  have hα : (1 : ℝ) / 600 ≤ alphaHU 1 2 1200 := by
    unfold alphaHU
    refine le_min (by norm_num) ?_
    rw [div_le_div_iff₀ (by norm_num) (by positivity)]
    nlinarith
  have h1200 : ((1200 : ℕ) : ℝ) = 1200 := by norm_num
  rw [h1200]
  linarith

/-- If `αn ≥ 2`, the first block is nonsingleton, so `N_ns ≥ 1`. -/
theorem one_le_tauCount_of_two_le {α : ℝ} {n : ℕ} (h : 2 ≤ α * (n : ℝ)) :
    1 ≤ LHUp.tauCount (huProfile α n) := by
  have hn0 : n ≠ 0 := by
    rintro rfl
    norm_num at h
  obtain ⟨hgb, hb2⟩ := LHUp.geoBlock_of_ge h
  unfold huProfile LHUp.tauCount
  rw [LHUp.geoProf_of_ne α hn0, List.countP_cons_of_pos (by simpa [hgb] using hb2)]
  omega

/-- For `0 ≤ α ≤ 1/4` and `M ≥ 1`, at least one singleton occurs (the free count after the nonsingleton blocks is
`≥ 1`, since each removes at most a quarter). -/
theorem one_le_oneCount_huProfile {α : ℝ} (hα0 : 0 ≤ α) (hα1 : α ≤ 1 / 4) :
    ∀ M : ℕ, 1 ≤ M → 1 ≤ LHUp.oneCount (huProfile α M) := by
  intro M
  induction M using Nat.strong_induction_on with
  | _ M ih =>
    intro hM
    by_cases hsmall : α * (M : ℝ) < 2
    · rw [huProfile_small hα0 hsmall]
      unfold LHUp.oneCount
      rw [List.count_replicate_self]
      exact hM
    · have hge : 2 ≤ α * (M : ℝ) := not_lt.1 hsmall
      have hM0 : M ≠ 0 := by omega
      obtain ⟨hgb, hb2⟩ := LHUp.geoBlock_of_ge hge
      have hbα : (⌊α * (M : ℝ)⌋₊ : ℝ) ≤ α * M := Nat.floor_le (mul_nonneg hα0 (Nat.cast_nonneg M))
      have hM4 : α * (M : ℝ) ≤ (M : ℝ) / 4 := by
        have : (0 : ℝ) ≤ M := Nat.cast_nonneg M
        nlinarith
      have hb2r : (2 : ℝ) ≤ (⌊α * (M : ℝ)⌋₊ : ℝ) := by exact_mod_cast hb2
      have hrest : ⌊α * (M : ℝ)⌋₊ + 1 ≤ M := by
        have : (⌊α * (M : ℝ)⌋₊ : ℝ) + 1 ≤ M := by linarith
        exact_mod_cast this
      have ih' := ih (M - ⌊α * (M : ℝ)⌋₊) (by omega) (by omega)
      unfold huProfile LHUp.oneCount at ih' ⊢
      rw [LHUp.geoProf_of_ne α hM0, hgb, List.count_cons_of_ne (by omega)]
      exact ih'

/-- **Item 5, non-vacuity** (`n = 1200`; THMR's fixture weights `w3`: the three values `2, 3/2, 1`; `Λ = 2`; `ε = 1`).
The headlines' hypotheses hold (at the interior quota `k = 600` and at the boundary quota `k = 0`); `αn ≥ 2`; the HU
profile has nonsingleton blocks (`N_ns ≥ 1`) and singletons (`≥ 1`); and both headlines apply: `KL ≤ 2/9` and
`L_H ≤ 1 + max{8(ln 1200+1), 128(ln 1200+1)²}`, at both quotas. -/
theorem HU_fixture :
    (A36W.FU.R.w3 ⟨0, by norm_num⟩ = 2 ∧ A36W.FU.R.w3 ⟨200, by norm_num⟩ = 3 / 2 ∧
        A36W.FU.R.w3 ⟨400, by norm_num⟩ = 1) ∧
      2 ≤ alphaHU 1 2 1200 * ((1200 : ℕ) : ℝ) ∧
      1 ≤ LHUp.tauCount (huProfile (alphaHU 1 2 1200) 1200) ∧
      1 ≤ LHUp.oneCount (huProfile (alphaHU 1 2 1200) 1200) ∧
      KLx (weightedTarget 1200 600 A36W.FU.R.w3 A36W.FU.R.w3_pos (by norm_num))
          (schedLawE (weightedOracle 1200 600 A36W.FU.R.w3) (huSched 1 2 1200) []) ≤
        ((2 * 1 / 9 : ℝ) : WithTop ℝ) ∧
      LHgen (weightedTarget 1200 600 A36W.FU.R.w3 A36W.FU.R.w3_pos (by norm_num))
          (weightedOracle 1200 600 A36W.FU.R.w3) 1 ≤
        1 + max (8 * (Real.log ((1200 : ℕ) : ℝ) + 1)) (16 * 2 ^ 3 * (Real.log ((1200 : ℕ) : ℝ) + 1) ^ 2 / 1) ∧
      KLx (weightedTarget 1200 0 A36W.FU.R.w3 A36W.FU.R.w3_pos (by norm_num))
          (schedLawE (weightedOracle 1200 0 A36W.FU.R.w3) (huSched 1 2 1200) []) ≤
        ((2 * 1 / 9 : ℝ) : WithTop ℝ) ∧
      LHgen (weightedTarget 1200 0 A36W.FU.R.w3 A36W.FU.R.w3_pos (by norm_num))
          (weightedOracle 1200 0 A36W.FU.R.w3) 1 ≤
        1 + max (8 * (Real.log ((1200 : ℕ) : ℝ) + 1)) (16 * 2 ^ 3 * (Real.log ((1200 : ℕ) : ℝ) + 1) ^ 2 / 1) := by
  have hratio : ∀ a b, A36W.FU.R.w3 a ≤ 2 * A36W.FU.R.w3 b := A36W.FU.R.w3_ratio le_rfl
  have hα := two_le_alphaHU_fixture
  have hα0 : 0 ≤ alphaHU 1 2 1200 := (alphaHU_pos (by norm_num) (by norm_num) 1200).le
  refine ⟨A36W.FU.R.w3_three_values, hα, one_le_tauCount_of_two_le hα,
    one_le_oneCount_huProfile hα0 (alphaHU_le_quarter 1 2 1200) 1200 (by norm_num),
    (HU_schedule A36W.FU.R.w3 A36W.FU.R.w3_pos (by norm_num) hratio (by norm_num) (by norm_num)).2.1,
    (HU_bound A36W.FU.R.w3 A36W.FU.R.w3_pos (by norm_num) hratio (by norm_num) (by norm_num)).2,
    (HU_schedule A36W.FU.R.w3 A36W.FU.R.w3_pos (by norm_num) hratio (by norm_num) (by norm_num)).2.1,
    (HU_bound A36W.FU.R.w3 A36W.FU.R.w3_pos (by norm_num) hratio (by norm_num) (by norm_num)).2⟩

end A36W.HU

/-! ## Audit block: the headlines and their kernel dependencies -/

#check @A36W.HU.huProfile
#check @A36W.HU.huProfile_sum
#check @A36W.HU.one_le_of_mem_huProfile
#check @A36W.HU.huProfile_nonsingleton
#check @A36W.HU.tauCount_huProfile_of_lt
#check @A36W.HU.tauCount_huProfile_le_half
#check @A36W.HU.tauCount_huProfile_le
#check @A36W.HU.oneCount_huProfile_lt
#check @A36W.HU.huProfile_length_le
#check @A36W.HU.huProfile_split
#check @A36W.HU.huProfile_eq_geoProfile
#check @A36W.HU.blockTC_le_of_quarter
#check @A36W.HU.blockTC_HU_le
#check @A36W.HU.blockTC_HU_singleton
#check @A36W.HU.KLx_HU_le_tau
#check @A36W.HU.KLx_HU_eq_zero_of_small
#check @A36W.HU.alphaHU
#check @A36W.HU.HU_arith
#check @A36W.HU.HU_rounds_eq
#check @A36W.HU.huSched
#check @A36W.HU.HU_schedule_anyLabels
#check @A36W.HU.HU_schedule
#check @A36W.HU.HfeasE_pointMix_iff
#check @A36W.HU.HU_pointMix
#check @A36W.HU.HU_bound
#check @A36W.HU.HU_hardLength
#check @A36W.HU.HU_policy
#check @A36W.HU.HU_fixture

#print axioms A36W.HU.huProfile_sum
#print axioms A36W.HU.huProfile_nonsingleton
#print axioms A36W.HU.tauCount_huProfile_of_lt
#print axioms A36W.HU.tauCount_huProfile_le_half
#print axioms A36W.HU.tauCount_huProfile_le
#print axioms A36W.HU.oneCount_huProfile_lt
#print axioms A36W.HU.huProfile_length_le
#print axioms A36W.HU.huProfile_split
#print axioms A36W.HU.huProfile_eq_geoProfile
#print axioms A36W.HU.blockTC_le_of_quarter
#print axioms A36W.HU.blockTC_HU_le
#print axioms A36W.HU.blockTC_HU_singleton
#print axioms A36W.HU.KLx_HU_le_tau
#print axioms A36W.HU.KLx_HU_eq_zero_of_small
#print axioms A36W.HU.HU_arith
#print axioms A36W.HU.HU_rounds_eq
#print axioms A36W.HU.HU_schedule_anyLabels
#print axioms A36W.HU.HU_schedule
#print axioms A36W.HU.HfeasE_pointMix_iff
#print axioms A36W.HU.HU_pointMix
#print axioms A36W.HU.HU_bound
#print axioms A36W.HU.HU_hardLength
#print axioms A36W.HU.HU_policy
#print axioms A36W.HU.HU_fixture


==> anc/formal_companion/lean/src/A36W/Influence.lean <==
/-
A36W.Influence -- influences, the W2(iii)-(vi) bounds and the W3 one-step variance of the weighted slice law
(two-group branch).  Imports A36W.SliceNCD and A36W.SliceCor; no existing file is
modified.

Paper locator: App L, W2(iii)-(vi) and W3.

Notation as in A36W.Slice: `π(T) = sliceProb w S J T`, `p_i = sliceMarg w S J i`, `X_i(T) = 1{i ∈ T}`; weights are
positive on `S`.  "Interior" is `1 ≤ J ≤ |S| - 1`, stated as the two hypotheses `1 ≤ J` and `J + 1 ≤ #S`; for
positive weights this is exactly `0 < p_i < 1` for every `i ∈ S` (`sliceMarg_pos`, `one_sub_sliceMarg_pos` in
A36W.SliceCor).

Definitions (`i ≠ j`):
* `infl w S J i j = p_j(S ∖ i, J) - p_j(S ∖ i, J - 1) = P(X_j = 1 | X_i = 0) - P(X_j = 1 | X_i = 1)`, the paper's
  `d_ij` (the conditional laws are the slice laws on `(S ∖ i, J)` and `(S ∖ i, J - 1)`, A36W.SliceCov §2);
* `vv w S J i = p_i (1 - p_i)` (the same function as A36W.SliceCor's `sliceVar`, `vv_eq_sliceVar`);
* `sliceMargGiven w S J i j T = P(X_i = 1 | X_j)` at the outcome `T`: `p_i(S ∖ j, J - 1)` if `j ∈ T`, else
  `p_i(S ∖ j, J)`.

Results.
* Total probability `p_j = p_i p_j(S∖i, J-1) + (1 - p_i) p_j(S∖i, J)` (`sliceMarg_eq_total`).
* (1) `infl_ij v_i = -(P(X_i = X_j = 1) - p_i p_j) = -Cov(X_i, X_j)` at EVERY quota (`infl_mul_vv`); hence
  `infl_ij v_i = infl_ji v_j` (`infl_mul_vv_symm`).
* (2) `0 ≤ infl_ij` for every `J ≠ |S|` (`infl_nonneg`).  At `J = |S|`, `infl_ij = -1` (`infl_top`), so the
  exception is necessary.  Outside `1 ≤ J ≤ |S|` the influence is `0` (`infl_eq_zero_of_nonpos`,
  `infl_eq_zero_of_card_lt`).
* (3) W2(iii): `∑_{j ∈ S ∖ i} infl_ij = 1` at interior `J` (`sum_infl`).
* Closed form at interior `J` (`infl_eq`): `infl_ij = w_j N_j / (Z(S∖i, J) Z(S∖i, J-1))` with
  `N_j = e_{J-1}(R)^2 - e_{J-2}(R) e_J(R)`, `R = S ∖ {i, j}`; the denominator does not depend on `j`.  For `l ∈ R`,
  `N_j = A + B w_l + C w_l^2` over `R ∖ l = S ∖ {i, j, l}` (`lcGap_eq_quad`) with `A, B, C ≥ 0`
  (`lcGap_coeffs_nonneg`: log-concavity at `J - 1`, `J - 2` and the gap-one comparison at `J - 1`).
* (4) W2(iv): distinct `i, j, l ∈ S`, `w_j ≤ w_l`, interior `J`: `(w_j/w_l) infl_il ≤ infl_ij ≤ (w_l/w_j) infl_il`
  (`infl_ratio`; `infl_ratio_of_ne` at every `J ≠ |S|`).  Under the ratio bound `∀ a b ∈ S, w a ≤ Λ w b`:
  `infl_ij ≤ Λ infl_il` for `j, l ∈ S ∖ i`, `j = l` allowed (`infl_le_mul_of_ratio`).
* (5) W2(v), ratio bound, interior `J`: `1/(1 + Λ(|S| - 2)) ≤ infl_ij ≤ Λ/(Λ + |S| - 2)` (`infl_ge_sharp`,
  `infl_le_sharp`), and the paper's form (I) `1/(Λ(|S| - 1)) ≤ infl_ij ≤ Λ/(|S| - 1)` (`infl_ge_paper`,
  `infl_le_paper`).  `Λ ≥ 1` and `|S| ≥ 2` follow from the hypotheses (`one_le_of_ratio`, interior).
* (6) W3: with `P' = sliceMargGiven w S J i j`, `E[P'] = p_i` (`sum_sliceProb_mul_sliceMargGiven`) and
  `E[(P' - p_i)^2] = infl_ji^2 v_j` at EVERY quota (`oneStepVar_eq`; where `Z(S, J) = 0` both sides are `0` and the
  identity is a zero-mass formality), `= infl_ij^2 v_i^2 / v_j` when `v_j ≠ 0`
  (`oneStepVar_eq'`; `vv_pos` gives `v_j > 0` at interior `J`); (IIa) `≤ Λ^3 v_i / (|S| - 1)^2` (`oneStepVar_le`);
  (IIb) if `w_i = w_j`, `= infl_ij^2 v_i`
  (`oneStepVar_eq_of_weight_eq`) `≤ (Λ/(Λ + |S| - 2))^2 v_i ≤ Λ^2 v_i/(|S| - 1)^2` (`oneStepVar_le_of_weight_eq`).
  W1(a): `v_i / v_j ∈ [1/Λ, Λ]` at interior `J` (`vv_ratio_mem_Icc`, A36W.SliceCor's `sliceVar_ratio_mem_Icc`) and
  `v_i ≤ Λ v_j` at every legal quota (`vv_le_mul`).
-/
import A36W.SliceNCD
import A36W.SliceCor

set_option autoImplicit false

namespace A36W

open Finset

/-! ## Definitions -/

section Defs

variable {ι : Type*} [DecidableEq ι]

/-- **Influence** `d_ij = p_j(S ∖ i, J) - p_j(S ∖ i, J - 1) = P(X_j = 1 | X_i = 0) - P(X_j = 1 | X_i = 1)`. -/
noncomputable def infl (w : ι → ℝ) (S : Finset ι) (J : ℤ) (i j : ι) : ℝ :=
  sliceMarg w (S.erase i) J j - sliceMarg w (S.erase i) (J - 1) j

/-- The Bernoulli variance `v_i = p_i (1 - p_i)` of the slice marginal. -/
noncomputable def vv (w : ι → ℝ) (S : Finset ι) (J : ℤ) (i : ι) : ℝ :=
  sliceMarg w S J i * (1 - sliceMarg w S J i)

/-- `P'(T) = P(X_i = 1 | X_j)` at the outcome `T`: the slice marginal of `i` on `(S ∖ j, J - 1)` when `j ∈ T`, on
`(S ∖ j, J)` when `j ∉ T` (the conditional laws of A36W.SliceCov §2). -/
noncomputable def sliceMargGiven (w : ι → ℝ) (S : Finset ι) (J : ℤ) (i j : ι) (T : Finset ι) : ℝ :=
  if j ∈ T then sliceMarg w (S.erase j) (J - 1) i else sliceMarg w (S.erase j) J i

end Defs

/-! ## (1) The covariance identity and (2) nonnegativity -/

section Identity

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

theorem vv_eq_sliceVar (w : ι → ℝ) (S : Finset ι) (J : ℤ) (i : ι) : vv w S J i = sliceVar w S J i := rfl

/-- **Law of total probability** (positive weights, every quota):
`p_j = p_i · p_j(S ∖ i, J - 1) + (1 - p_i) · p_j(S ∖ i, J)`. -/
theorem sliceMarg_eq_total (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i j : ι} (hi : i ∈ S) (hij : i ≠ j) :
    sliceMarg w S J j = sliceMarg w S J i * sliceMarg w (S.erase i) (J - 1) j +
      (1 - sliceMarg w S J i) * sliceMarg w (S.erase i) J j := by
  rw [← sum_sliceProb_pair_eq_mul_sliceMarg_erase hw J hi hij, ← sum_sliceProb_notMem_mem_eq hw J hi,
    sliceMarg_eq_sum_sliceProb w S J j,
    ← Finset.sum_filter_add_sum_filter_not (S.powerset.filter fun T => j ∈ T) (fun T => i ∈ T),
    Finset.filter_filter, Finset.filter_filter]
  congr 1
  · exact Finset.sum_congr (Finset.filter_congr fun T _ => and_comm) fun _ _ => rfl
  · exact Finset.sum_congr (Finset.filter_congr fun T _ => and_comm) fun _ _ => rfl

/-- **(1) The influence identity**: for positive weights, `i ∈ S`, `i ≠ j` and EVERY quota `J`,
`infl_ij · v_i = -(P(X_i = X_j = 1) - p_i p_j) = -Cov(X_i, X_j)`. -/
theorem infl_mul_vv (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i j : ι} (hi : i ∈ S) (hij : i ≠ j) :
    infl w S J i j * vv w S J i =
      -(∑ T ∈ S.powerset with (i ∈ T ∧ j ∈ T), sliceProb w S J T - sliceMarg w S J i * sliceMarg w S J j) := by
  rw [sum_sliceProb_pair_eq_mul_sliceMarg_erase hw J hi hij, sliceMarg_eq_total hw J hi hij]
  unfold infl vv
  ring

/-- **(1), symmetric form**: `infl_ij · v_i = infl_ji · v_j` (every quota). -/
theorem infl_mul_vv_symm (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    infl w S J i j * vv w S J i = infl w S J j i * vv w S J j := by
  rw [infl_mul_vv hw J hi hij, infl_mul_vv hw J hj hij.symm,
    mul_comm (sliceMarg w S J j) (sliceMarg w S J i)]
  congr 2
  exact Finset.sum_congr (Finset.filter_congr fun T _ => and_comm) fun _ _ => rfl

/-- **(2) Nonnegativity**: `0 ≤ infl_ij` for every quota `J ≠ |S|` (from `p_j(S∖i, J-1) ≤ p_j(S, J) ≤ p_j(S∖i, J)`,
A36W.SliceNCD).  The exception is necessary: `infl_top`. -/
theorem infl_nonneg (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ : J ≠ #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S)
    (hij : i ≠ j) : 0 ≤ infl w S J i j := by
  have h1 := sliceMarg_erase_pred_le hw J hi hj hij
  have h2 := sliceMarg_le_sliceMarg_erase_of_ne hw hJ hi hj hij
  unfold infl
  linarith

/-- At the top quota every marginal is `1`. -/
theorem sliceMarg_top (hw : ∀ k ∈ S, 0 < w k) {j : ι} (hj : j ∈ S) : sliceMarg w S (#S : ℤ) j = 1 := by
  have hZ : 0 < Z w S (#S : ℤ) := Z_pos hw (by positivity) le_rfl
  have hS1 : 1 ≤ #S := Finset.card_pos.2 ⟨j, hj⟩
  have hZe : Z w (S.erase j) (#S : ℤ) = 0 :=
    Z_eq_zero_of_card_lt w _ (by rw [Finset.card_erase_of_mem hj]; omega)
  have h := Z_eq_Zin_add w hj (#S : ℤ)
  rw [hZe, add_zero] at h
  rw [sliceMarg, ← h, div_self hZ.ne']

/-- **At `J = |S|` the influence is `-1`** (so `infl_nonneg` needs `J ≠ |S|`). -/
theorem infl_top (hw : ∀ k ∈ S, 0 < w k) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    infl w S (#S : ℤ) i j = -1 := by
  have hSe : ∀ k ∈ S.erase i, 0 < w k := fun k hk => hw k (Finset.mem_of_mem_erase hk)
  have hj' : j ∈ S.erase i := Finset.mem_erase.mpr ⟨hij.symm, hj⟩
  have hce : #(S.erase i) = #S - 1 := Finset.card_erase_of_mem hi
  have hS1 : 1 ≤ #S := Finset.card_pos.2 ⟨i, hi⟩
  have h0 : Z w (S.erase i) (#S : ℤ) = 0 := Z_eq_zero_of_card_lt w _ (by rw [hce]; omega)
  have h1 : (#S : ℤ) - 1 = (#(S.erase i) : ℤ) := by rw [hce]; omega
  unfold infl
  rw [sliceMarg_of_Z_eq_zero h0, h1, sliceMarg_top hSe hj']
  norm_num

/-- Below the range (`J ≤ 0`) the influence is `0`. -/
theorem infl_eq_zero_of_nonpos {J : ℤ} (hJ : J ≤ 0) {i j : ι} (hj : j ∈ S) (hij : i ≠ j) :
    infl w S J i j = 0 := by
  have hj' : j ∈ S.erase i := Finset.mem_erase.mpr ⟨hij.symm, hj⟩
  unfold infl
  rw [sliceMarg_of_Z_eq_zero (Z_eq_zero_of_neg w (S.erase i) (by omega : J - 1 < 0)), sub_zero, sliceMarg,
    Zin_eq w hj' J, Z_eq_zero_of_neg w ((S.erase i).erase j) (by omega : J - 1 < 0), mul_zero, zero_div]

/-- Above the range (`J > |S|`) the influence is `0`. -/
theorem infl_eq_zero_of_card_lt {J : ℤ} (hJ : (#S : ℤ) < J) {i j : ι} (hi : i ∈ S) :
    infl w S J i j = 0 := by
  have hce : #(S.erase i) = #S - 1 := Finset.card_erase_of_mem hi
  have hS1 : 1 ≤ #S := Finset.card_pos.2 ⟨i, hi⟩
  unfold infl
  rw [sliceMarg_of_Z_eq_zero (Z_eq_zero_of_card_lt w (S.erase i) (by rw [hce]; omega : (#(S.erase i) : ℤ) < J)),
    sliceMarg_of_Z_eq_zero
      (Z_eq_zero_of_card_lt w (S.erase i) (by rw [hce]; omega : (#(S.erase i) : ℤ) < J - 1)), sub_zero]

end Identity

/-! ## (3) W2(iii): the influences out of `i` sum to one -/

section Sum

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- **(3) W2(iii)**: at interior `J` (`1 ≤ J`, `J + 1 ≤ |S|`), `∑_{j ∈ S ∖ i} infl_ij = 1`, because
`E[∑_{j ≠ i} X_j | X_i = x] = J - x`. -/
theorem sum_infl (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i : ι} (hi : i ∈ S) :
    ∑ j ∈ S.erase i, infl w S J i j = 1 := by
  have hSe : ∀ k ∈ S.erase i, 0 < w k := fun k hk => hw k (Finset.mem_of_mem_erase hk)
  have hce : #(S.erase i) = #S - 1 := Finset.card_erase_of_mem hi
  have hS1 : 1 ≤ #S := Finset.card_pos.2 ⟨i, hi⟩
  have hZ1 : Z w (S.erase i) J ≠ 0 := (Z_pos hSe (by omega) (by omega)).ne'
  have hZ2 : Z w (S.erase i) (J - 1) ≠ 0 := (Z_pos hSe (by omega) (by omega)).ne'
  unfold infl
  rw [Finset.sum_sub_distrib, sum_sliceMarg hZ1, sum_sliceMarg hZ2]
  push_cast
  ring

end Sum

/-! ## (4) W2(iv): the closed form and the ratio bound -/

section Ratio

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- **Closed form** at interior `J`: `infl_ij = w_j (e_{J-1}(R)^2 - e_{J-2}(R) e_J(R)) / (Z(S∖i, J) Z(S∖i, J-1))`
with `R = S ∖ {i, j}`; the denominator depends on `i` only. -/
theorem infl_eq (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι} (hi : i ∈ S)
    (hj : j ∈ S) (hij : i ≠ j) :
    infl w S J i j =
      w j * (Z w (S \ {i, j}) (J - 1) ^ 2 - Z w (S \ {i, j}) (J - 2) * Z w (S \ {i, j}) J) /
        (Z w (S.erase i) J * Z w (S.erase i) (J - 1)) := by
  have hSe : ∀ k ∈ S.erase i, 0 < w k := fun k hk => hw k (Finset.mem_of_mem_erase hk)
  have hce : #(S.erase i) = #S - 1 := Finset.card_erase_of_mem hi
  have hS1 : 1 ≤ #S := Finset.card_pos.2 ⟨i, hi⟩
  have hZ1 : 0 < Z w (S.erase i) J := Z_pos hSe (by omega) (by omega)
  have hZ2 : 0 < Z w (S.erase i) (J - 1) := Z_pos hSe (by omega) (by omega)
  have hj' : j ∈ S.erase i := Finset.mem_erase.mpr ⟨hij.symm, hj⟩
  unfold infl sliceMarg
  rw [Zin_eq w hj' J, Zin_eq w hj' (J - 1), erase_erase_eq_sdiff_pair, show J - 1 - 1 = J - 2 by ring,
    div_sub_div _ _ hZ1.ne' hZ2.ne']
  congr 1
  rw [Z_erase_pair w hj hij J, Z_erase_pair_pred w hj hij J]
  ring

/-- The log-concavity gap `N = e_{J-1}^2 - e_{J-2} e_J` over `R` as a quadratic in the weight of `l ∈ R`:
`N = A + B w_l + C w_l^2` with `A, B, C` over `R ∖ l`. -/
theorem lcGap_eq_quad {R : Finset ι} {l : ι} (hl : l ∈ R) (J : ℤ) :
    Z w R (J - 1) ^ 2 - Z w R (J - 2) * Z w R J =
      (Z w (R.erase l) (J - 1) ^ 2 - Z w (R.erase l) (J - 2) * Z w (R.erase l) J) +
        (Z w (R.erase l) (J - 1) * Z w (R.erase l) (J - 2) - Z w (R.erase l) (J - 3) * Z w (R.erase l) J) * w l +
        (Z w (R.erase l) (J - 2) ^ 2 - Z w (R.erase l) (J - 3) * Z w (R.erase l) (J - 1)) * w l ^ 2 := by
  rw [Z_erase w hl (J - 1), Z_erase w hl (J - 2), Z_erase w hl J, show J - 1 - 1 = J - 2 by ring,
    show J - 2 - 1 = J - 3 by ring]
  ring

omit [DecidableEq ι] in
/-- The coefficients `A, B, C` of `lcGap_eq_quad` are nonnegative (positive weights): `A`, `C` by log-concavity at
`J - 1`, `J - 2`, and `B` by the gap-one comparison at `J - 1`. -/
theorem lcGap_coeffs_nonneg {R : Finset ι} (hw : ∀ k ∈ R, 0 < w k) (J : ℤ) :
    0 ≤ Z w R (J - 1) ^ 2 - Z w R (J - 2) * Z w R J ∧
      0 ≤ Z w R (J - 1) * Z w R (J - 2) - Z w R (J - 3) * Z w R J ∧
      0 ≤ Z w R (J - 2) ^ 2 - Z w R (J - 3) * Z w R (J - 1) := by
  classical
  have hA := Z_logConcave hw (J - 1)
  have hB := Z_shift_le hw (J - 1)
  have hC := Z_logConcave hw (J - 2)
  rw [show J - 1 - 1 = J - 2 by ring, show J - 1 + 1 = J by ring] at hA
  rw [show J - 1 - 2 = J - 3 by ring, show J - 1 + 1 = J by ring, show J - 1 - 1 = J - 2 by ring] at hB
  rw [show J - 2 - 1 = J - 3 by ring, show J - 2 + 1 = J - 1 by ring] at hC
  refine ⟨by linarith, by linarith, by linarith⟩

omit [DecidableEq ι] in
/-- `f(t) = A + B t + C t^2` with `B, C ≥ 0` is nondecreasing on `[0, ∞)`. -/
theorem quad_le_quad {A B C s t : ℝ} (hB : 0 ≤ B) (hC : 0 ≤ C) (hs : 0 ≤ s) (hst : s ≤ t) :
    A + B * s + C * s ^ 2 ≤ A + B * t + C * t ^ 2 := by
  have h1 := mul_le_mul_of_nonneg_left hst hB
  have h2 := mul_le_mul_of_nonneg_left (pow_le_pow_left₀ hs hst 2) hC
  linarith

omit [DecidableEq ι] in
/-- `f(t) ≤ (t/s)^2 f(s)` for `0 ≤ s ≤ t`, in the division-free form `s^2 f(t) ≤ t^2 f(s)`. -/
theorem quad_ratio {A B C s t : ℝ} (hA : 0 ≤ A) (hB : 0 ≤ B) (hs : 0 ≤ s) (hst : s ≤ t) :
    s ^ 2 * (A + B * t + C * t ^ 2) ≤ t ^ 2 * (A + B * s + C * s ^ 2) := by
  have ht : 0 ≤ t := hs.trans hst
  nlinarith [mul_nonneg hA (mul_nonneg (sub_nonneg.2 hst) (add_nonneg hs ht)),
    mul_nonneg hB (mul_nonneg (mul_nonneg hs ht) (sub_nonneg.2 hst))]

omit [DecidableEq ι] in
/-- The ratio step in the abstract: with `x = s f(t) / D` and `y = t f(s) / D`, `(s/t) y ≤ x ≤ (t/s) y`. -/
theorem quad_ratio_div {A B C D s t : ℝ} (hA : 0 ≤ A) (hB : 0 ≤ B) (hC : 0 ≤ C) (hD : 0 < D) (hs : 0 < s)
    (hst : s ≤ t) :
    s / t * (t * (A + B * s + C * s ^ 2) / D) ≤ s * (A + B * t + C * t ^ 2) / D ∧
      s * (A + B * t + C * t ^ 2) / D ≤ t / s * (t * (A + B * s + C * s ^ 2) / D) := by
  have ht : 0 < t := lt_of_lt_of_le hs hst
  have hmono := quad_le_quad (A := A) hB hC hs.le hst
  have hrat := quad_ratio (C := C) hA hB hs.le hst
  have hsne := hs.ne'
  have htne := ht.ne'
  have hDne := hD.ne'
  constructor
  · rw [show s / t * (t * (A + B * s + C * s ^ 2) / D) = s * (A + B * s + C * s ^ 2) / D by field_simp]
    exact div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_left hmono hs.le) hD.le
  · rw [show t / s * (t * (A + B * s + C * s ^ 2) / D) = t ^ 2 * (A + B * s + C * s ^ 2) / s / D by
      field_simp]
    refine div_le_div_of_nonneg_right ?_ hD.le
    rw [le_div_iff₀ hs]
    linarith

/-- **(4) W2(iv), the ratio bound**: for distinct `i, j, l ∈ S` with `w_j ≤ w_l` and interior `J`,
`(w_j/w_l) infl_il ≤ infl_ij ≤ (w_l/w_j) infl_il`.  (Paper's route: `infl_ij / infl_il = w_j N_j / (w_l N_l)` with
`N_j = f(w_l)`, `N_l = f(w_j)`, `f(t) = A + B t + C t^2` over `S ∖ {i, j, l}`, `A, B, C ≥ 0`.) -/
theorem infl_ratio (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j l : ι}
    (hi : i ∈ S) (hj : j ∈ S) (hl : l ∈ S) (hij : i ≠ j) (hil : i ≠ l) (hjl : j ≠ l) (hwjl : w j ≤ w l) :
    w j / w l * infl w S J i l ≤ infl w S J i j ∧ infl w S J i j ≤ w l / w j * infl w S J i l := by
  have hwj := hw j hj
  have hSe : ∀ k ∈ S.erase i, 0 < w k := fun k hk => hw k (Finset.mem_of_mem_erase hk)
  have hce : #(S.erase i) = #S - 1 := Finset.card_erase_of_mem hi
  have hS1 : 1 ≤ #S := Finset.card_pos.2 ⟨i, hi⟩
  have hD : 0 < Z w (S.erase i) J * Z w (S.erase i) (J - 1) :=
    mul_pos (Z_pos hSe (by omega) (by omega)) (Z_pos hSe (by omega) (by omega))
  have hlR : l ∈ S \ {i, j} := by
    rw [Finset.mem_sdiff, Finset.mem_insert, Finset.mem_singleton]
    exact ⟨hl, by rintro (h | h); exact hil h.symm; exact hjl h.symm⟩
  have hjR : j ∈ S \ {i, l} := by
    rw [Finset.mem_sdiff, Finset.mem_insert, Finset.mem_singleton]
    exact ⟨hj, by rintro (h | h); exact hij h.symm; exact hjl h⟩
  have hR3 : (S \ {i, l}).erase j = (S \ {i, j}).erase l := by
    ext x
    simp only [Finset.mem_erase, Finset.mem_sdiff, Finset.mem_insert, Finset.mem_singleton]
    tauto
  have hR : ∀ k ∈ (S \ {i, j}).erase l, 0 < w k :=
    fun k hk => hw k (Finset.sdiff_subset (Finset.mem_of_mem_erase hk))
  obtain ⟨hA, hB, hC⟩ := lcGap_coeffs_nonneg hR J
  rw [infl_eq hw hJ1 hJS hi hj hij, infl_eq hw hJ1 hJS hi hl hil, lcGap_eq_quad hlR J, lcGap_eq_quad hjR J, hR3]
  exact quad_ratio_div hA hB hC hD hwj hwjl

/-- **(4) at every quota `J ≠ |S|`** (outside `1 ≤ J ≤ |S|` both influences are `0`; at `J = |S|` both are `-1` and
the left inequality fails when `w_j < w_l`). -/
theorem infl_ratio_of_ne (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ : J ≠ #S) {i j l : ι} (hi : i ∈ S) (hj : j ∈ S)
    (hl : l ∈ S) (hij : i ≠ j) (hil : i ≠ l) (hjl : j ≠ l) (hwjl : w j ≤ w l) :
    w j / w l * infl w S J i l ≤ infl w S J i j ∧ infl w S J i j ≤ w l / w j * infl w S J i l := by
  by_cases hint : 1 ≤ J ∧ J + 1 ≤ #S
  · exact infl_ratio hw hint.1 hint.2 hi hj hl hij hil hjl hwjl
  · rcases (by omega : J ≤ 0 ∨ (#S : ℤ) < J) with h | h
    · rw [infl_eq_zero_of_nonpos h hj hij, infl_eq_zero_of_nonpos h hl hil]
      simp
    · rw [infl_eq_zero_of_card_lt h hi, infl_eq_zero_of_card_lt h hi]
      simp

/-- **(4), corollary under the ratio bound** `∀ a b ∈ S, w a ≤ Λ w b`: for `j, l ∈ S ∖ i` (`j = l` allowed) and
interior `J`, `infl_ij ≤ Λ infl_il`. -/
theorem infl_le_mul_of_ratio (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b)
    {J : ℤ} (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j l : ι} (hi : i ∈ S) (hj : j ∈ S) (hl : l ∈ S)
    (hij : i ≠ j) (hil : i ≠ l) : infl w S J i j ≤ Λ * infl w S J i l := by
  have hwj := hw j hj
  have hwl := hw l hl
  have h0l := infl_nonneg hw (J := J) (by omega) hi hl hil
  by_cases hjl : j = l
  · subst hjl
    have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ hi
    nlinarith
  rcases le_total (w j) (w l) with h | h
  · have h1 := (infl_ratio hw hJ1 hJS hi hj hl hij hil hjl h).2
    have h2 : w l / w j ≤ Λ := by
      rw [div_le_iff₀ hwj]
      exact hΛ l hl j hj
    nlinarith [mul_le_mul_of_nonneg_right h2 h0l]
  · have h1 := (infl_ratio hw hJ1 hJS hi hl hj hil hij (Ne.symm hjl) h).1
    have h2 : w j / w l ≤ Λ := by
      rw [div_le_iff₀ hwl]
      exact hΛ j hj l hl
    have h3 : infl w S J i j ≤ w j / w l * infl w S J i l := by
      rw [div_mul_eq_mul_div, le_div_iff₀ hwl]
      rw [div_mul_eq_mul_div, div_le_iff₀ hwj] at h1
      linarith
    nlinarith [mul_le_mul_of_nonneg_right h2 h0l]

end Ratio

/-! ## (5) W2(v): the sharp two-sided bound and the paper's form (I) -/

section Sharp

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

omit [DecidableEq ι] in
theorem two_le_card_of_interior {J : ℤ} (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) : 2 ≤ #S := by omega

theorem card_erase_erase_cast {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    (#((S.erase i).erase j) : ℝ) = #S - 2 := by
  have hj' : j ∈ S.erase i := Finset.mem_erase.mpr ⟨hij.symm, hj⟩
  have h2 : 2 ≤ #S := by
    have := Finset.card_le_card (Finset.insert_subset hi (Finset.singleton_subset_iff.mpr hj))
    rw [Finset.card_insert_of_notMem (by simpa using hij), Finset.card_singleton] at this
    omega
  have e : #((S.erase i).erase j) = #S - 2 := by
    rw [Finset.card_erase_of_mem hj', Finset.card_erase_of_mem hi]
    omega
  rw [e, Nat.cast_sub h2]
  norm_num

/-- **(5) W2(v), sharp upper bound**: under the ratio bound and at interior `J`, `infl_ij ≤ Λ/(Λ + |S| - 2)`. -/
theorem infl_le_sharp (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ}
    (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    infl w S J i j ≤ Λ / (Λ + #S - 2) := by
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ hi
  have h2 : (2 : ℝ) ≤ #S := by exact_mod_cast two_le_card_of_interior hJ1 hJS
  have hj' : j ∈ S.erase i := Finset.mem_erase.mpr ⟨hij.symm, hj⟩
  have hsum := sum_infl hw hJ1 hJS hi
  rw [← Finset.add_sum_erase _ _ hj'] at hsum
  have hle : ∑ _l ∈ (S.erase i).erase j, infl w S J i j ≤
      ∑ l ∈ (S.erase i).erase j, Λ * infl w S J i l := by
    refine Finset.sum_le_sum fun l hl => ?_
    have hl2 : l ∈ S.erase i := Finset.mem_of_mem_erase hl
    exact infl_le_mul_of_ratio hw hΛ hJ1 hJS hi hj (Finset.mem_of_mem_erase hl2) hij
      (Finset.ne_of_mem_erase hl2).symm
  rw [Finset.sum_const, nsmul_eq_mul, ← Finset.mul_sum, card_erase_erase_cast hi hj hij] at hle
  have hrest : ∑ l ∈ (S.erase i).erase j, infl w S J i l = 1 - infl w S J i j := by linarith
  rw [hrest] at hle
  rw [le_div_iff₀ (by linarith)]
  linarith

/-- **(5) W2(v), sharp lower bound**: under the ratio bound and at interior `J`, `1/(1 + Λ(|S| - 2)) ≤ infl_ij`. -/
theorem infl_ge_sharp (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ}
    (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    1 / (1 + Λ * (#S - 2)) ≤ infl w S J i j := by
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ hi
  have h2 : (2 : ℝ) ≤ #S := by exact_mod_cast two_le_card_of_interior hJ1 hJS
  have hj' : j ∈ S.erase i := Finset.mem_erase.mpr ⟨hij.symm, hj⟩
  have hsum := sum_infl hw hJ1 hJS hi
  rw [← Finset.add_sum_erase _ _ hj'] at hsum
  have hle : ∑ l ∈ (S.erase i).erase j, infl w S J i l ≤
      ∑ _l ∈ (S.erase i).erase j, Λ * infl w S J i j := by
    refine Finset.sum_le_sum fun l hl => ?_
    have hl2 : l ∈ S.erase i := Finset.mem_of_mem_erase hl
    exact infl_le_mul_of_ratio hw hΛ hJ1 hJS hi (Finset.mem_of_mem_erase hl2) hj
      (Finset.ne_of_mem_erase hl2).symm hij
  rw [Finset.sum_const, nsmul_eq_mul, card_erase_erase_cast hi hj hij] at hle
  have hrest : ∑ l ∈ (S.erase i).erase j, infl w S J i l = 1 - infl w S J i j := by linarith
  rw [hrest] at hle
  have hpos : 0 < 1 + Λ * (#S - 2) := by nlinarith
  rw [div_le_iff₀ hpos]
  nlinarith

/-- **(5) W2(v), the paper's form (I), upper**: `infl_ij ≤ Λ/(|S| - 1)`. -/
theorem infl_le_paper (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ}
    (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    infl w S J i j ≤ Λ / (#S - 1) := by
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ hi
  have h2 : (2 : ℝ) ≤ #S := by exact_mod_cast two_le_card_of_interior hJ1 hJS
  refine (infl_le_sharp hw hΛ hJ1 hJS hi hj hij).trans ?_
  exact div_le_div_of_nonneg_left (by linarith) (by linarith) (by linarith)

/-- **(5) W2(v), the paper's form (I), lower**: `1/(Λ(|S| - 1)) ≤ infl_ij`. -/
theorem infl_ge_paper (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ}
    (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    1 / (Λ * (#S - 1)) ≤ infl w S J i j := by
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ hi
  have h2 : (2 : ℝ) ≤ #S := by exact_mod_cast two_le_card_of_interior hJ1 hJS
  refine le_trans ?_ (infl_ge_sharp hw hΛ hJ1 hJS hi hj hij)
  exact one_div_le_one_div_of_le (by nlinarith) (by nlinarith)

end Sharp

/-! ## (6) W3: the one-step variance -/

section OneStep

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- `E[α 1{j ∈ T} + β 1{j ∉ T}] = α p_j + β (1 - p_j)` at a quota with `Z(S, J) ≠ 0`. -/
theorem sum_sliceProb_mul_ite {J : ℤ} (hZ : Z w S J ≠ 0) (j : ι) (α β : ℝ) :
    ∑ T ∈ S.powerset, sliceProb w S J T * (if j ∈ T then α else β) =
      α * sliceMarg w S J j + β * (1 - sliceMarg w S J j) := by
  have e : ∀ T ∈ S.powerset, sliceProb w S J T * (if j ∈ T then α else β) =
      α * (sliceProb w S J T * (if j ∈ T then 1 else 0)) +
        β * (sliceProb w S J T - sliceProb w S J T * (if j ∈ T then 1 else 0)) := by
    intro T _
    split_ifs <;> ring
  rw [Finset.sum_congr rfl e, Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum, Finset.sum_sub_distrib,
    sum_sliceProb_mul_indicator, sum_sliceProb hZ]

/-- **The tower property** `E[P'] = p_i` for `P' = P(X_i = 1 | X_j)` (positive weights, `Z(S, J) ≠ 0`). -/
theorem sum_sliceProb_mul_sliceMargGiven (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hZ : Z w S J ≠ 0) {i j : ι}
    (hj : j ∈ S) (hij : i ≠ j) :
    ∑ T ∈ S.powerset, sliceProb w S J T * sliceMargGiven w S J i j T = sliceMarg w S J i := by
  unfold sliceMargGiven
  rw [sum_sliceProb_mul_ite hZ j, sliceMarg_eq_total hw J hj hij.symm]
  ring

/-- **(6) W3, the one-step variance**: for positive weights, `j ∈ S`, `i ≠ j` and EVERY quota `J`,
`E[(P' - p_i)^2] = infl_ji^2 · v_j`, where `P' = P(X_i = 1 | X_j)` (`sliceMargGiven`). -/
theorem oneStepVar_eq (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i j : ι} (hj : j ∈ S) (hij : i ≠ j) :
    ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 =
      infl w S J j i ^ 2 * vv w S J j := by
  by_cases hZ : Z w S J = 0
  · simp [sliceProb_of_Z_eq_zero hZ, vv, sliceMarg_of_Z_eq_zero hZ]
  have e : ∀ T : Finset ι, (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 =
      if j ∈ T then (sliceMarg w (S.erase j) (J - 1) i - sliceMarg w S J i) ^ 2
      else (sliceMarg w (S.erase j) J i - sliceMarg w S J i) ^ 2 := by
    intro T
    unfold sliceMargGiven
    split_ifs <;> rfl
  simp only [e]
  rw [sum_sliceProb_mul_ite hZ j]
  have htot := sliceMarg_eq_total hw J hj hij.symm
  unfold infl vv
  rw [htot]
  ring

/-- **(6), second form**: when `v_j ≠ 0`, `E[(P' - p_i)^2] = infl_ij^2 v_i^2 / v_j`. -/
theorem oneStepVar_eq' (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j)
    (hv : vv w S J j ≠ 0) :
    ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 =
      infl w S J i j ^ 2 * vv w S J i ^ 2 / vv w S J j := by
  rw [oneStepVar_eq hw J hj hij, eq_div_iff hv]
  have h := infl_mul_vv_symm hw J hi hj hij
  linear_combination (-(infl w S J j i * vv w S J j + infl w S J i j * vv w S J i)) * h

/-- `v_j > 0` at interior `J` (so the second form `oneStepVar_eq'` applies there). -/
theorem vv_pos (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {j : ι} (hj : j ∈ S) :
    0 < vv w S J j :=
  sliceVar_pos hw (by omega) (by omega) hj

/-- **W1(a)**, stated for `vv`: at interior `J`, under the ratio bound, `v_i / v_j ∈ [1/Λ, Λ]`. -/
theorem vv_ratio_mem_Icc (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ}
    (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) :
    vv w S J i / vv w S J j ∈ Set.Icc (1 / Λ) Λ :=
  sliceVar_ratio_mem_Icc hw hΛ (by omega) (by omega) hi hj

/-- **W1(a)**, division-free: `v_i ≤ Λ v_j` at every legal quota `0 ≤ J ≤ |S|`. -/
theorem vv_le_mul (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ}
    (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) : vv w S J i ≤ Λ * vv w S J j :=
  sliceVar_le_mul hw hΛ hJ0 hJS hi hj

/-- **(6) (IIa)**: under the ratio bound and at interior `J`, `E[(P' - p_i)^2] ≤ Λ^3 v_i / (|S| - 1)^2`. -/
theorem oneStepVar_le (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ}
    (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 ≤
      Λ ^ 3 * vv w S J i / (#S - 1) ^ 2 := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have h2 : (2 : ℝ) ≤ #S := by exact_mod_cast two_le_card_of_interior hJ1 hJS
  have hS : (0 : ℝ) < #S - 1 := by linarith
  rw [oneStepVar_eq hw J hj hij]
  have h0 := infl_nonneg hw (J := J) (by omega) hj hi hij.symm
  have h1 := infl_le_paper hw hΛ hJ1 hJS hj hi hij.symm
  have h3 : vv w S J j ≤ Λ * vv w S J i := vv_le_mul hw hΛ (by omega) (by omega) hj hi
  have hvj : 0 ≤ vv w S J j := sliceVar_nonneg hw0 J j
  calc infl w S J j i ^ 2 * vv w S J j ≤ (Λ / (#S - 1)) ^ 2 * (Λ * vv w S J i) :=
        mul_le_mul (pow_le_pow_left₀ h0 h1 2) h3 hvj (sq_nonneg _)
    _ = Λ ^ 3 * vv w S J i / (#S - 1) ^ 2 := by
        field_simp

/-- **(6) (IIb), the equality**: if `w_i = w_j`, at interior `J`, `E[(P' - p_i)^2] = infl_ij^2 v_i`. -/
theorem oneStepVar_eq_of_weight_eq (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι}
    (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) (hwij : w i = w j) :
    ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 =
      infl w S J i j ^ 2 * vv w S J i := by
  have hp : sliceMarg w S J i = sliceMarg w S J j :=
    sliceMarg_eq_of_weight_eq hw (by omega) (by omega) hi hj hwij
  have hv : vv w S J i = vv w S J j := by
    unfold vv
    rw [hp]
  have hvpos : 0 < vv w S J i := sliceVar_pos hw (by omega) (by omega) hi
  have hsym := infl_mul_vv_symm hw J hi hj hij
  rw [← hv] at hsym
  have hinfl : infl w S J j i = infl w S J i j := (mul_right_cancel₀ hvpos.ne' hsym).symm
  rw [oneStepVar_eq hw J hj hij, hinfl, ← hv]

/-- **(6) (IIb), the bounds**: if `w_i = w_j`, under the ratio bound and at interior `J`,
`E[(P' - p_i)^2] ≤ (Λ/(Λ + |S| - 2))^2 v_i ≤ Λ^2 v_i / (|S| - 1)^2`. -/
theorem oneStepVar_le_of_weight_eq (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b)
    {J : ℤ} (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j)
    (hwij : w i = w j) :
    ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 ≤
        (Λ / (Λ + #S - 2)) ^ 2 * vv w S J i ∧
      (Λ / (Λ + #S - 2)) ^ 2 * vv w S J i ≤ Λ ^ 2 * vv w S J i / (#S - 1) ^ 2 := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ hi
  have h2 : (2 : ℝ) ≤ #S := by exact_mod_cast two_le_card_of_interior hJ1 hJS
  have hS : (0 : ℝ) < #S - 1 := by linarith
  have hvi : 0 ≤ vv w S J i := sliceVar_nonneg hw0 J i
  have h0 := infl_nonneg hw (J := J) (by omega) hi hj hij
  have h1 := infl_le_sharp hw hΛ hJ1 hJS hi hj hij
  have hq : Λ / (Λ + #S - 2) ≤ Λ / (#S - 1) := div_le_div_of_nonneg_left (by linarith) hS (by linarith)
  have hq0 : 0 ≤ Λ / (Λ + #S - 2) := div_nonneg (by linarith) (by linarith)
  rw [oneStepVar_eq_of_weight_eq hw hJ1 hJS hi hj hij hwij]
  refine ⟨mul_le_mul_of_nonneg_right (pow_le_pow_left₀ h0 h1 2) hvi, ?_⟩
  calc (Λ / (Λ + #S - 2)) ^ 2 * vv w S J i ≤ (Λ / (#S - 1)) ^ 2 * vv w S J i :=
        mul_le_mul_of_nonneg_right (pow_le_pow_left₀ hq0 hq 2) hvi
    _ = Λ ^ 2 * vv w S J i / (#S - 1) ^ 2 := by
        field_simp

end OneStep

end A36W


==> anc/formal_companion/lean/src/A36W/LadderBridge.lean <==
/-
# A36W.LadderBridge — the paper's `s_J` is `succCount` for the ACTUAL weighted sampler (App L §6.6)

Two-group branch.  A new file.  Every object below is the shared one:
`A36W.weightedOracle` / `A36W.weightedTarget` / `A36W.weighted_exact` / `A36W.sliceMarg` (A36W/Slice.lean),
`A36RW.schedLawE` / `A36RW.batchLaw` / `A36RW.WFE` / `A36RW.Agrees` / `A36RW.Exact` / `A36RW.condMarg`
(A36RW/Interface/V0.lean), AGF's `History`, `remaining`, `onesSet`, `IsSchedule`, `Vset`, and the shared library's count
recursion `AGF.succCount`.  Nothing is redefined.

App L §6.6: "Given `x_A`, every free `B`-coordinate has marginal `J_t/M_t`, so the ladder's law depends on `x_A`
only through `J`."  Formally, for a well-formed history `h` (empty batches allowed) whose remaining set carries
constant weight, with `M' = |remaining h|` and `J' = k − |onesSet h|` (in `ℤ`):

* §1 **Homogeneous marginal.**  `weightedOracle` is legal at `h` iff `0 ≤ J' ≤ M'` (`weightedOracle_legal_iff`,
  definitional), and when legal its parameter at every remaining `i` is `J'/M'` (`weightedOracle_marg_homog`) —
  i.e. AGF's frozen `ratio k h` (`weightedOracle_marg_eq_ratio`).  The same for the weighted target's exact
  conditional marginal through `weighted_exact` (`condMarg_weightedTarget_homog`).  Constant weights give
  `Z(R, J) = c^J·C(|R|, J)` (`Z_homog`).
* §2 **Slice-mass bridge.**  For every labelled schedule `V` of `remaining h`,
  `Σ_{x : Agrees h x ∧ x ∈ Vset n k} schedLawE (weightedOracle n k w) V h x = succCount M' J' (V.map card)`
  (`slice_mass_eq_succCount`).  Induction on `V`, mirroring (not copying) the shared library's balanced pair
  `agfv_succMass_schedLaw_eq_schedSucc` + `agfv_schedSucc_eq_succCount`: at a legal `h` the weighted batch law IS
  AGF's frozen product law `batchProb k h B` (`batchLaw_weighted_eq_batchProb`, by §1), so summing the batch words
  by weight gives `binPMF` (the shared library's `agfv_sum_batchProb_powersetCard`), i.e. `killK`, and the child history again
  has constant weights on its remaining set; at an illegal `h` no word agreeing with `h` lies in the slice
  (`legal_of_agrees_mem_Vset`), so both sides are `0`.  Words that disagree with a history get no mass from any
  schedule of its remaining set (`schedLawE_eq_zero_of_not_agrees`), which is how the `Agrees` filter is carried
  from a history to its children.
* §3 **FU's form.**  With `remaining h = B`, constant weights on `B`, and `V` a schedule of `B` with profile
  `ladderProfile |B| K` (A36W.LadderGeneral): slice mass `≥ 1 − 2e^{−2η²K}` at typical `J'`
  (`slice_mass_ladder_ge`, from `ladder_success`), `≥ 1 − δ` in the `δ` form, and `= 1` when `|B| ≤ 8K`
  (`slice_mass_ladder_small`).
* §4 **Non-vacuity**, `n = 4`, `B = {2, 3}`, `w = (1, 2, 3, 3)`, `k = 2`, `h` committing coordinates `0, 1` (one
  batch, `x_0 = 1`, `x_1 = 0`): for `V = [{2, 3}]` the slice mass is computed DIRECTLY from the definitions
  (`schedLawE`, `batchLaw`, the oracle's marginal) as `1/4 + 1/4 = 1/2`, and the count side
  `succCount 2 1 [2] = binPMF 2 (1/2) 1 = 1/2`; for `V = [{2}, {3}]` both sides are `1`.  A mutant with
  non-constant weights on the free set (`h₃` commits only coordinate `0`, free set `{1, 2, 3}` with weights
  `2, 3, 3`, `J' = 1`) has slice mass `115/256` (computed from the definitions) `≠ 4/9 = succCount 3 1 [3]`
  (`mutant_bridge_fails`), so the constant-weight hypothesis is load-bearing.
-/
import A36W.Tower
import A36W.LadderGeneral

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.LadderBridge

open Finset AGF A36RW A36W.LadderGeneral

variable {n : ℕ}

/-! ## §1 The homogeneous marginal -/

/-- **Legality** of the weighted oracle in the bridge's notation `M' = |remaining h|`, `J' = k − |onesSet h|`.
Definitional: the oracle's legality test is AGF's `Legal k`. -/
theorem weightedOracle_legal_iff (k : ℕ) (w : Fin n → ℝ) (h : History n) :
    (weightedOracle n k w).legal h ↔
      (0 ≤ (k : ℤ) - ((onesSet h).card : ℤ) ∧
        (k : ℤ) - ((onesSet h).card : ℤ) ≤ ((remaining h).card : ℤ)) :=
  Iff.rfl

/-- Constant weights on a free set: every slice marginal is `J/|S|` (Slice's `sliceMarg_const`, for weights that
are constant on `S` only). -/
theorem sliceMarg_homog {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι} (hw : ∀ l ∈ S, 0 < w l)
    (hconst : ∀ i ∈ S, ∀ j ∈ S, w i = w j) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ (S.card : ℤ)) {i : ι}
    (hi : i ∈ S) : sliceMarg w S J i = (J : ℝ) / (S.card : ℝ) := by
  have hsum := sum_sliceMarg (Z_pos hw hJ0 hJS).ne'
  have hall : ∑ j ∈ S, sliceMarg w S J j = ∑ _j ∈ S, sliceMarg w S J i :=
    Finset.sum_congr rfl fun j hj => sliceMarg_eq_of_weight_eq hw hJ0 hJS hj hi (hconst j hj i hi)
  rw [hall, Finset.sum_const, nsmul_eq_mul] at hsum
  have hS : (0 : ℝ) < (S.card : ℝ) := by exact_mod_cast Finset.card_pos.mpr ⟨i, hi⟩
  rw [eq_div_iff hS.ne']
  linarith

/-- **Homogeneous marginal, AGF form**: at a legal history whose remaining set carries constant weight, the
weighted oracle's parameter at every remaining coordinate is AGF's frozen ratio `quota/size`. -/
theorem weightedOracle_marg_eq_ratio {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n}
    (hconst : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) (hL : (weightedOracle n k w).legal h)
    {i : Fin n} (hi : i ∈ remaining h) :
    (weightedOracle n k w).marg h i = ratio k h := by
  have hL' : Legal k h := hL
  show sliceMarg w (remaining h) (quota k h) i = (quota k h : ℝ) / ((remaining h).card : ℝ)
  exact sliceMarg_homog (fun l _ => hw l) hconst hL'.1 hL'.2 hi

/-- **Deliverable 1 (homogeneous marginal)**: when legal, the oracle's marginal at every `i ∈ remaining h` is
`J'/M'`. -/
theorem weightedOracle_marg_homog {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n}
    (hconst : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) (hL : (weightedOracle n k w).legal h)
    {i : Fin n} (hi : i ∈ remaining h) :
    (weightedOracle n k w).marg h i
      = (((k : ℤ) - ((onesSet h).card : ℤ) : ℤ) : ℝ) / ((remaining h).card : ℝ) :=
  weightedOracle_marg_eq_ratio hw hconst hL hi

/-- The same for the weighted TARGET's exact conditional marginal (`Exact` through `weighted_exact`), on a
well-formed legal history: "given `x_A`, every free coordinate has marginal `J'/M'`". -/
theorem condMarg_weightedTarget_homog {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {h : History n} (hwfe : WFE h) (hconst : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j)
    (hL : (weightedOracle n k w).legal h) {i : Fin n} (hi : i ∈ remaining h) :
    condMarg (weightedTarget n k w hw hk) h i
      = (((k : ℤ) - ((onesSet h).card : ℤ) : ℤ) : ℝ) / ((remaining h).card : ℝ) := by
  rw [← (weighted_exact n k w hw hk).2 h hwfe hL i hi]
  exact weightedOracle_marg_homog hw hconst hL hi

/-- **Constant weights give `Z(R, J) = c^J·C(|R|, J)`** (natural quota `J`). -/
theorem Z_homog {ι : Type*} {w : ι → ℝ} {R : Finset ι} {c : ℝ} (hc : ∀ i ∈ R, w i = c) (J : ℕ) :
    Z w R (J : ℤ) = c ^ J * (R.card.choose J : ℝ) := by
  classical
  rw [Z]
  have hfilt : R.powerset.filter (fun T => ((T.card : ℕ) : ℤ) = (J : ℤ)) = R.powersetCard J := by
    rw [Finset.powersetCard_eq_filter]
    exact Finset.filter_congr fun T _ => Nat.cast_inj
  rw [hfilt]
  have hterm : ∀ T ∈ R.powersetCard J, ∏ i ∈ T, w i = c ^ J := by
    intro T hT
    rw [Finset.mem_powersetCard] at hT
    rw [Finset.prod_congr rfl fun i hi => hc i (hT.1 hi), Finset.prod_const, hT.2]
  rw [Finset.sum_congr rfl hterm, Finset.sum_const, Finset.card_powersetCard, nsmul_eq_mul]
  ring

/-! ## §2 The slice-mass bridge -/

lemma schedLawE_nil (o : Oracle n) (h : History n) (x : Fin n → Bool) :
    schedLawE o [] h x = if outBits h = x then 1 else 0 := rfl

lemma schedLawE_cons (o : Oracle n) (B : Finset (Fin n)) (U : List (Finset (Fin n))) (h : History n)
    (x : Fin n → Bool) :
    schedLawE o (B :: U) h x =
      ∑ S ∈ B.powerset,
        (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) *
          schedLawE o U (⟨B, S⟩ :: h) x := rfl

/-- At a legal history with constant weights on the remaining set, the weighted batch law on a batch of
remaining coordinates is AGF's frozen product law `batchProb` (every factor has the parameter `ratio k h`). -/
theorem batchLaw_weighted_eq_batchProb {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n}
    (hconst : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) (hL : Legal k h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (S : Finset (Fin n)) :
    batchLaw (weightedOracle n k w) h B S = batchProb k h B S := by
  unfold batchLaw batchProb
  refine Finset.prod_congr rfl fun i hi => ?_
  rw [weightedOracle_marg_eq_ratio hw hconst hL (hB hi)]

/-- A child's agreement implies the parent's: the child's batch lies in the parent's remaining set, so it does not
touch the parent's committed coordinates. -/
theorem agrees_of_agrees_cons {h : History n} {B S : Finset (Fin n)} (hB : B ⊆ remaining h) (hS : S ⊆ B)
    {x : Fin n → Bool} (hx : A36RW.Agrees ((⟨B, S⟩ : Batch n) :: h) x) : A36RW.Agrees h x := by
  unfold A36RW.Agrees at hx ⊢
  intro i hi
  have hic : i ∈ committed ((⟨B, S⟩ : Batch n) :: h) := by
    show i ∈ B ∪ committed h
    exact Finset.mem_union_right _ hi
  rw [hx i hic]
  have hiS : i ∉ S := fun h' => by
    have := hB (hS h')
    simp only [remaining, Finset.mem_sdiff, Finset.mem_univ, true_and] at this
    exact this hi
  show decide (i ∈ S ∪ onesSet h) = decide (i ∈ onesSet h)
  simp [hiS]

/-- **Words disagreeing with a history get no mass** from any schedule of its remaining set (every oracle). -/
theorem schedLawE_eq_zero_of_not_agrees (o : Oracle n) :
    ∀ (U : List (Finset (Fin n))) (h : History n), IsSchedule U (remaining h) →
      ∀ x : Fin n → Bool, ¬ A36RW.Agrees h x → schedLawE o U h x = 0 := by
  intro U
  induction U with
  | nil =>
      intro h _ x hx
      rw [schedLawE_nil, if_neg]
      intro heq
      exact hx (heq ▸ outBits_agrees h)
  | cons B U ih =>
      intro h hs x hx
      obtain ⟨_, hsub, hs'⟩ := hs
      rw [schedLawE_cons]
      refine Finset.sum_eq_zero fun S hS => ?_
      have hSB : S ⊆ B := Finset.mem_powerset.1 hS
      have hchild : ¬ A36RW.Agrees ((⟨B, S⟩ : Batch n) :: h) x := fun hc =>
        hx (agrees_of_agrees_cons hsub hSB hc)
      rw [ih _ (by rwa [remaining_cons]) x hchild, mul_zero]

/-- **A word agreeing with a well-formed history and lying in the slice forces legality**: the committed ones are
among its ones, and its ones are among the committed ones and the remaining coordinates. -/
theorem legal_of_agrees_mem_Vset {k : ℕ} {h : History n} (hwfe : WFE h) {x : Fin n → Bool}
    (hx : A36RW.Agrees h x) (hV : x ∈ Vset n k) : Legal k h := by
  have hsub := Converse.onesSet_subset_committed_wfe_w2 hwfe
  have hcard : (wordOnes x).card = k := mem_Vset_iff_wordOnes.1 hV
  unfold A36RW.Agrees at hx
  have h1 : onesSet h ⊆ wordOnes x := by
    intro i hi
    have hxi := hx i (hsub hi)
    simp [wordOnes, hxi, hi]
  have h2 : wordOnes x ⊆ onesSet h ∪ remaining h := by
    intro i hi
    have hxi : x i = true := by simpa [wordOnes] using hi
    by_cases hc : i ∈ committed h
    · have := hx i hc
      rw [hxi] at this
      exact Finset.mem_union_left _ (by simpa using this.symm)
    · exact Finset.mem_union_right _ (by simp [remaining, hc])
  have c1 := Finset.card_le_card h1
  have c2 := (Finset.card_le_card h2).trans (Finset.card_union_le _ _)
  unfold Legal quota size
  constructor <;> omega

/-- **The slice-mass bridge, AGF form**: `size`/`quota`/`profile` spelling of `slice_mass_eq_succCount`. -/
theorem slice_mass_eq_succCount_quota {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) :
    ∀ (V : List (Finset (Fin n))) (h : History n), WFE h →
      (∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) → IsSchedule V (remaining h) →
      ∑ x ∈ univ.filter (fun x => A36RW.Agrees h x ∧ x ∈ Vset n k),
          schedLawE (weightedOracle n k w) V h x
        = succCount (size h) (quota k h) (profile V) := by
  classical
  intro V
  induction V with
  | nil =>
      intro h _ _ hs
      have hemp : remaining h = ∅ := hs
      have hsize : size h = 0 := by rw [size, hemp, Finset.card_empty]
      simp only [schedLawE_nil]
      rw [Finset.sum_ite_eq, hsize]
      have hprof : profile ([] : List (Finset (Fin n))) = [] := rfl
      rw [hprof, agfv_succCount_nil]
      have hmem : outBits h ∈ univ.filter (fun x => A36RW.Agrees h x ∧ x ∈ Vset n k)
          ↔ (onesSet h).card = k := by
        rw [Finset.mem_filter, Converse.outBits_mem_Vset_iff_w2]
        exact ⟨fun hc => hc.2.2, fun hc => ⟨Finset.mem_univ _, outBits_agrees h, hc⟩⟩
      by_cases hc : (onesSet h).card = k
      · have hq : quota k h = 0 ∧ (0 : ℕ) = 0 := ⟨by unfold quota; omega, rfl⟩
        rw [if_pos (hmem.2 hc), if_pos hq]
      · have hm' : outBits h ∉ univ.filter (fun x => A36RW.Agrees h x ∧ x ∈ Vset n k) :=
          fun hm => hc (hmem.1 hm)
        have hq : ¬ (quota k h = 0 ∧ (0 : ℕ) = 0) := fun hq => hc (by unfold quota at hq; omega)
        rw [if_neg hm', if_neg hq]
  | cons B U ih =>
      intro h hwfe hconst hs
      obtain ⟨hne, hsub, hs'⟩ := hs
      have hbM : B.card ≤ size h := Finset.card_le_card hsub
      have hprof : profile (B :: U) = B.card :: profile U := rfl
      by_cases hL : Legal k h
      · -- legal: the weighted batch law is the frozen product law, and each child is again homogeneous
        have hchild : ∀ S ∈ B.powerset,
            ∑ x ∈ univ.filter (fun x => A36RW.Agrees h x ∧ x ∈ Vset n k),
                schedLawE (weightedOracle n k w) U (⟨B, S⟩ :: h) x
              = succCount (size h - B.card) (quota k h - (S.card : ℤ)) (profile U) := by
          intro S hS
          have hSB : S ⊆ B := Finset.mem_powerset.1 hS
          have hwfe' : WFE ((⟨B, S⟩ : Batch n) :: h) := ⟨hsub, hSB, hwfe⟩
          have hrem' : remaining ((⟨B, S⟩ : Batch n) :: h) = remaining h \ B := remaining_cons _ _
          have hconst' : ∀ i ∈ remaining ((⟨B, S⟩ : Batch n) :: h),
              ∀ j ∈ remaining ((⟨B, S⟩ : Batch n) :: h), w i = w j := by
            rw [hrem']
            intro i hi j hj
            exact hconst i (Finset.sdiff_subset hi) j (Finset.sdiff_subset hj)
          have hs'' : IsSchedule U (remaining ((⟨B, S⟩ : Batch n) :: h)) := by
            rw [hrem']
            exact hs'
          -- the parent's filter may be replaced by the child's: disagreeing words carry no mass
          have hrestrict :
              ∑ x ∈ univ.filter (fun x => A36RW.Agrees h x ∧ x ∈ Vset n k),
                  schedLawE (weightedOracle n k w) U (⟨B, S⟩ :: h) x
                = ∑ x ∈ univ.filter (fun x => A36RW.Agrees ((⟨B, S⟩ : Batch n) :: h) x ∧ x ∈ Vset n k),
                    schedLawE (weightedOracle n k w) U (⟨B, S⟩ :: h) x := by
            symm
            apply Finset.sum_subset
            · intro x hx
              rw [Finset.mem_filter] at hx ⊢
              exact ⟨hx.1, agrees_of_agrees_cons hsub hSB hx.2.1, hx.2.2⟩
            · intro x hx hnx
              rw [Finset.mem_filter] at hx hnx
              have hdis : ¬ A36RW.Agrees ((⟨B, S⟩ : Batch n) :: h) x := fun hc =>
                hnx ⟨hx.1, hc, hx.2.2⟩
              exact schedLawE_eq_zero_of_not_agrees _ U _ hs'' x hdis
          have hsz : size ((⟨B, S⟩ : Batch n) :: h) = size h - B.card := by
            have hsc : size ((⟨B, S⟩ : Batch n) :: h) + B.card = size h := size_cons hsub
            omega
          have hq : quota k ((⟨B, S⟩ : Batch n) :: h) = quota k h - (S.card : ℤ) :=
            Converse.quota_cons_eq_wfe_w2 (s := ⟨B, S⟩) k hwfe hsub hSB
          rw [hrestrict, ih _ hwfe' hconst' hs'', hsz, hq]
        -- the row of the batch
        have hLHS : ∑ x ∈ univ.filter (fun x => A36RW.Agrees h x ∧ x ∈ Vset n k),
              schedLawE (weightedOracle n k w) (B :: U) h x
            = ∑ a ∈ Finset.Icc (0 : ℤ) (B.card : ℤ),
                binPMF B.card (ratio k h) a * succCount (size h - B.card) (quota k h - a) (profile U) := by
          simp only [schedLawE_cons]
          rw [Finset.sum_comm]
          have hL' : (weightedOracle n k w).legal h := hL
          have e1 : ∀ S ∈ B.powerset,
              ∑ x ∈ univ.filter (fun x => A36RW.Agrees h x ∧ x ∈ Vset n k),
                  (if (weightedOracle n k w).legal h then batchLaw (weightedOracle n k w) h B S
                    else (1 / 2 : ℝ) ^ B.card) * schedLawE (weightedOracle n k w) U (⟨B, S⟩ :: h) x
                = batchProb k h B S * succCount (size h - B.card) (quota k h - (S.card : ℤ)) (profile U) := by
            intro S hS
            rw [← Finset.mul_sum, if_pos hL', batchLaw_weighted_eq_batchProb hw hconst hL hsub S,
              hchild S hS]
          rw [Finset.sum_congr rfl e1, agfv_sum_powerset_by_card,
            ← agfv_sum_range_eq_Icc
              (fun a : ℤ => binPMF B.card (ratio k h) a *
                succCount (size h - B.card) (quota k h - a) (profile U))]
          refine Finset.sum_congr rfl fun a _ => ?_
          have hin : ∀ S ∈ B.powersetCard a,
              batchProb k h B S * succCount (size h - B.card) (quota k h - (S.card : ℤ)) (profile U)
                = batchProb k h B S * succCount (size h - B.card) (quota k h - (a : ℤ)) (profile U) := by
            intro S hS
            rw [Finset.mem_powersetCard] at hS
            rw [hS.2]
          rw [Finset.sum_congr rfl hin, ← Finset.sum_mul, agfv_sum_batchProb_powersetCard k h B a]
        -- killed continuations vanish on the count side
        have hAcard : (remaining h \ B).card = size h - B.card := card_sdiff_sub hsub
        have hzero : ∀ jp : ℤ, ¬ (0 ≤ jp ∧ jp ≤ ((size h - B.card : ℕ) : ℤ)) →
            succCount (size h - B.card) jp (profile U) = 0 := by
          intro jp hbad
          have hbad' : ¬ (0 ≤ jp ∧ jp ≤ ((remaining h \ B).card : ℤ)) := by
            rw [hAcard]
            exact hbad
          have := agfv_succCount_profile_eq_zero_of_illegal hs' hbad'
          rwa [hAcard] at this
        rw [hLHS, agfv_row_reindex (M := size h) (b := B.card) (quota k h) (ratio k h) (profile U) hzero,
          hprof, agfv_succCount_cons]
        rfl
      · -- illegal: no word agreeing with `h` lies in the slice, and the count side is dead
        rw [hprof, agfv_succCount_cons_eq_zero_of_illegal hbM
          (show ¬ (0 ≤ quota k h ∧ quota k h ≤ (size h : ℤ)) from hL)]
        refine Finset.sum_eq_zero fun x hx => ?_
        rw [Finset.mem_filter] at hx
        exact absurd (legal_of_agrees_mem_Vset hwfe hx.2.1 hx.2.2) hL

/-- **Deliverable 2 (slice-mass bridge).**  Positive weights `w`, a well-formed history `h` (empty batches
allowed) with `w` constant on `remaining h`, and any labelled schedule `V` of `remaining h`.  The mass that the
actual weighted sampler (`schedLawE` with `weightedOracle`) puts on the words that agree with `h` and have exactly
`k` ones equals the shared library's count success `succCount M' J' (V.map card)`, `M' = |remaining h|`, `J' = k − |onesSet h|`. -/
theorem slice_mass_eq_succCount {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i)
    (V : List (Finset (Fin n))) (h : History n) (hwfe : WFE h)
    (hconst : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) (hV : IsSchedule V (remaining h)) :
    ∑ x ∈ univ.filter (fun x => A36RW.Agrees h x ∧ x ∈ Vset n k),
        schedLawE (weightedOracle n k w) V h x
      = succCount (remaining h).card ((k : ℤ) - ((onesSet h).card : ℤ)) (V.map Finset.card) :=
  slice_mass_eq_succCount_quota hw V h hwfe hconst hV

/-- The `Agrees` filter is redundant: the same mass summed over the whole slice `Vset n k`. -/
theorem slice_mass_Vset_eq_succCount {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i)
    (V : List (Finset (Fin n))) (h : History n) (hwfe : WFE h)
    (hconst : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) (hV : IsSchedule V (remaining h)) :
    ∑ x ∈ Vset n k, schedLawE (weightedOracle n k w) V h x
      = succCount (remaining h).card ((k : ℤ) - ((onesSet h).card : ℤ)) (V.map Finset.card) := by
  classical
  rw [← slice_mass_eq_succCount hw V h hwfe hconst hV]
  symm
  apply Finset.sum_subset
  · intro x hx
    exact (Finset.mem_filter.1 hx).2.2
  · intro x hx hnx
    have hdis : ¬ A36RW.Agrees h x := fun hc =>
      hnx (Finset.mem_filter.2 ⟨Finset.mem_univ _, hc, hx⟩)
    exact schedLawE_eq_zero_of_not_agrees _ V h hV x hdis

/-! ## §3 FU's form: the ladder on a homogeneous free group -/

/-- **Deliverable 3 (FU's form).**  `remaining h = B`, `w` constant on `B`, `V` a schedule of `B` whose profile
is `ladderProfile |B| K`, `K ≥ 1`, `|B| > 8K`, and a typical residual quota `J' = k − |onesSet h|`,
`J'/|B| ∈ [η, 1 − η]`: the sampler's slice mass is at least `1 − 2e^{−2η²K}`. -/
theorem slice_mass_ladder_ge {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n} (hwfe : WFE h)
    {B : Finset (Fin n)} (hB : remaining h = B) (hconst : ∀ i ∈ B, ∀ j ∈ B, w i = w j)
    {V : List (Finset (Fin n))} (hV : IsSchedule V B) {K : ℕ}
    (hprof : V.map Finset.card = ladderProfile B.card K) (hK : 1 ≤ K) (hM : 8 * K < B.card)
    {η : ℝ} (hη : 0 < η)
    (hlo : η ≤ (((k : ℤ) - ((onesSet h).card : ℤ) : ℤ) : ℝ) / (B.card : ℝ))
    (hhi : (((k : ℤ) - ((onesSet h).card : ℤ) : ℤ) : ℝ) / (B.card : ℝ) ≤ 1 - η) :
    1 - 2 * Real.exp (-2 * η ^ 2 * (K : ℝ)) ≤
      ∑ x ∈ univ.filter (fun x => A36RW.Agrees h x ∧ x ∈ Vset n k),
        schedLawE (weightedOracle n k w) V h x := by
  subst hB
  rw [slice_mass_eq_succCount hw V h hwfe hconst hV, hprof]
  have hMr : (0 : ℝ) < ((remaining h).card : ℝ) := by exact_mod_cast (show 0 < (remaining h).card by omega)
  have hJpos : (0 : ℝ) < (((k : ℤ) - ((onesSet h).card : ℤ) : ℤ) : ℝ) := by
    have h1 : 0 < (((k : ℤ) - ((onesSet h).card : ℤ) : ℤ) : ℝ) / ((remaining h).card : ℝ) :=
      lt_of_lt_of_le hη hlo
    exact (div_pos_iff_of_pos_right hMr).1 h1
  have hJ0 : (0 : ℤ) ≤ (k : ℤ) - ((onesSet h).card : ℤ) := by exact_mod_cast hJpos.le
  obtain ⟨J, hJ⟩ : ∃ J : ℕ, (J : ℤ) = (k : ℤ) - ((onesSet h).card : ℤ) :=
    ⟨((k : ℤ) - ((onesSet h).card : ℤ)).toNat, Int.toNat_of_nonneg hJ0⟩
  have hcast : (J : ℝ) = (((k : ℤ) - ((onesSet h).card : ℤ) : ℤ) : ℝ) := by
    rw [← hJ, Int.cast_natCast]
  rw [← hJ]
  exact ladder_success hK hM hη (by rw [hcast]; exact hlo) (by rw [hcast]; exact hhi)

/-- **FU's form, `δ` version**: if moreover `δ > 0` and `K ≥ ln(2/δ)/(2η²)`, the slice mass is at least `1 − δ`. -/
theorem slice_mass_ladder_ge_delta {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n}
    (hwfe : WFE h) {B : Finset (Fin n)} (hB : remaining h = B) (hconst : ∀ i ∈ B, ∀ j ∈ B, w i = w j)
    {V : List (Finset (Fin n))} (hV : IsSchedule V B) {K : ℕ}
    (hprof : V.map Finset.card = ladderProfile B.card K) (hK : 1 ≤ K) (hM : 8 * K < B.card)
    {η δ : ℝ} (hη : 0 < η)
    (hlo : η ≤ (((k : ℤ) - ((onesSet h).card : ℤ) : ℤ) : ℝ) / (B.card : ℝ))
    (hhi : (((k : ℤ) - ((onesSet h).card : ℤ) : ℤ) : ℝ) / (B.card : ℝ) ≤ 1 - η) (hδ : 0 < δ)
    (hKδ : Real.log (2 / δ) / (2 * η ^ 2) ≤ (K : ℝ)) :
    1 - δ ≤
      ∑ x ∈ univ.filter (fun x => A36RW.Agrees h x ∧ x ∈ Vset n k),
        schedLawE (weightedOracle n k w) V h x := by
  have hmain := slice_mass_ladder_ge hw hwfe hB hconst hV hprof hK hM hη hlo hhi
  have hη2 : 0 < 2 * η ^ 2 := by
    have := pow_pos hη 2
    linarith
  have hlog : Real.log (2 / δ) ≤ 2 * η ^ 2 * (K : ℝ) := by
    rw [div_le_iff₀ hη2] at hKδ
    linarith
  have hexp : Real.exp (-2 * η ^ 2 * (K : ℝ)) ≤ δ / 2 := by
    have h1 : Real.exp (-2 * η ^ 2 * (K : ℝ)) ≤ Real.exp (-Real.log (2 / δ)) :=
      Real.exp_le_exp.2 (by linarith)
    have h2 : Real.exp (-Real.log (2 / δ)) = δ / 2 := by
      rw [Real.exp_neg, Real.exp_log (div_pos two_pos hδ), inv_div]
    linarith
  linarith

/-- **FU's form, small groups**: when `|B| ≤ 8K` the ladder is all singletons and the slice mass is exactly `1`
at every legal residual quota `0 ≤ J' ≤ |B|`. -/
theorem slice_mass_ladder_small {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n} (hwfe : WFE h)
    {B : Finset (Fin n)} (hB : remaining h = B) (hconst : ∀ i ∈ B, ∀ j ∈ B, w i = w j)
    {V : List (Finset (Fin n))} (hV : IsSchedule V B) {K : ℕ}
    (hprof : V.map Finset.card = ladderProfile B.card K) (hM : B.card ≤ 8 * K)
    (hJ0 : 0 ≤ (k : ℤ) - ((onesSet h).card : ℤ)) (hJM : (k : ℤ) - ((onesSet h).card : ℤ) ≤ (B.card : ℤ)) :
    ∑ x ∈ univ.filter (fun x => A36RW.Agrees h x ∧ x ∈ Vset n k),
        schedLawE (weightedOracle n k w) V h x = 1 := by
  subst hB
  rw [slice_mass_eq_succCount hw V h hwfe hconst hV, hprof]
  exact ladder_success_small hM hJ0 hJM

/-! ## §4 Non-vacuity: `n = 4`, `B = {2, 3}`, `w = (1, 2, 3, 3)`, `k = 2` -/

namespace Example

/-- The weights `w = (1, 2, 3, 3)`. -/
noncomputable def wEx : Fin 4 → ℝ := ![1, 2, 3, 3]

theorem wEx_pos : ∀ i, 0 < wEx i := by
  intro i
  fin_cases i <;> norm_num [wEx]

/-- One batch committing coordinates `0` and `1`, writing `x_0 = 1`, `x_1 = 0`. -/
def hEx : History 4 := [⟨{0, 1}, {0}⟩]

theorem hEx_wfe : WFE hEx := ⟨by decide, by decide, trivial⟩

theorem remaining_hEx : remaining hEx = {2, 3} := by decide

theorem onesSet_hEx : onesSet hEx = {0} := by decide

theorem hEx_const : ∀ i ∈ remaining hEx, ∀ j ∈ remaining hEx, wEx i = wEx j := by
  rw [remaining_hEx]
  intro i hi j hj
  simp only [Finset.mem_insert, Finset.mem_singleton] at hi hj
  rcases hi with rfl | rfl <;> rcases hj with rfl | rfl <;> rfl

theorem hEx_legal : Legal 2 hEx := by decide

theorem card_B : (({2, 3} : Finset (Fin 4))).card = 2 := by decide

theorem card_ones : (({0} : Finset (Fin 4))).card = 1 := by decide

/-- The oracle's marginal at both free coordinates is `J'/M' = 1/2`. -/
theorem marg_hEx {i : Fin 4} (hi : i ∈ remaining hEx) : (weightedOracle 4 2 wEx).marg hEx i = 1 / 2 := by
  rw [weightedOracle_marg_homog (k := 2) wEx_pos hEx_const hEx_legal hi, remaining_hEx, onesSet_hEx,
    card_B, card_ones]
  norm_num

theorem sched1 : IsSchedule [({2, 3} : Finset (Fin 4))] (remaining hEx) := by
  rw [remaining_hEx]
  show ({2, 3} : Finset (Fin 4)).Nonempty ∧ ({2, 3} : Finset (Fin 4)) ⊆ {2, 3} ∧
    (({2, 3} : Finset (Fin 4)) \ {2, 3} = ∅)
  exact ⟨by decide, Finset.Subset.refl _, by decide⟩

theorem sched2 : IsSchedule [({2} : Finset (Fin 4)), {3}] (remaining hEx) := by
  rw [remaining_hEx]
  show ({2} : Finset (Fin 4)).Nonempty ∧ ({2} : Finset (Fin 4)) ⊆ {2, 3} ∧
    (({3} : Finset (Fin 4)).Nonempty ∧ ({3} : Finset (Fin 4)) ⊆ ({2, 3} : Finset (Fin 4)) \ {2} ∧
      ((({2, 3} : Finset (Fin 4)) \ {2}) \ {3} = ∅))
  exact ⟨by decide, by decide, by decide, by decide, by decide⟩

/-- The count side for `V = [{2, 3}]`: `succCount 2 1 [2] = binPMF 2 (1/2) 1 = 1/2`. -/
theorem succCount_two_one : succCount 2 1 [2] = 1 / 2 := by
  rw [agfv_succCount_cons]
  norm_num [agfv_succCount_nil, killK, binPMF]

/-- **The count side at the example**, through the bridge, `V = [{2, 3}]`. -/
theorem bridge_rhs_one :
    ∑ x ∈ univ.filter (fun x => A36RW.Agrees hEx x ∧ x ∈ Vset 4 2),
        schedLawE (weightedOracle 4 2 wEx) [({2, 3} : Finset (Fin 4))] hEx x = 1 / 2 := by
  have e3 : (2 : ℤ) - (((({0} : Finset (Fin 4))).card : ℕ) : ℤ) = 1 := by decide
  calc ∑ x ∈ univ.filter (fun x => A36RW.Agrees hEx x ∧ x ∈ Vset 4 2),
        schedLawE (weightedOracle 4 2 wEx) [({2, 3} : Finset (Fin 4))] hEx x
      = succCount (remaining hEx).card ((2 : ℤ) - ((onesSet hEx).card : ℤ))
          ([({2, 3} : Finset (Fin 4))].map Finset.card) :=
        slice_mass_eq_succCount wEx_pos _ hEx hEx_wfe hEx_const sched1
    _ = succCount 2 1 [2] := by
        rw [remaining_hEx, onesSet_hEx, card_B, e3]
        simp only [List.map_cons, List.map_nil, card_B]
    _ = 1 / 2 := succCount_two_one

/-- The two words of the slice that agree with `hEx`: `(1,0,1,0)` and `(1,0,0,1)`. -/
def x₁ : Fin 4 → Bool := ![true, false, true, false]
def x₂ : Fin 4 → Bool := ![true, false, false, true]

theorem filt_hEx : univ.filter (fun x => A36RW.Agrees hEx x ∧ x ∈ Vset 4 2) = {x₁, x₂} := by decide

theorem x_ne : x₁ ≠ x₂ := by decide

theorem outBits_one : outBits ((⟨{2, 3}, {2}⟩ : Batch 4) :: hEx) = x₁ := by decide

theorem outBits_two : outBits ((⟨{2, 3}, {3}⟩ : Batch 4) :: hEx) = x₂ := by decide

theorem outBits_off_one : ∀ S ∈ ({2, 3} : Finset (Fin 4)).powerset, S ≠ {2} →
    outBits ((⟨{2, 3}, S⟩ : Batch 4) :: hEx) ≠ x₁ := by decide

theorem outBits_off_two : ∀ S ∈ ({2, 3} : Finset (Fin 4)).powerset, S ≠ {3} →
    outBits ((⟨{2, 3}, S⟩ : Batch 4) :: hEx) ≠ x₂ := by decide

theorem mem2 : (2 : Fin 4) ∈ remaining hEx := by rw [remaining_hEx]; decide

theorem mem3 : (3 : Fin 4) ∈ remaining hEx := by rw [remaining_hEx]; decide

/-- The sampler's mass on `x₁`, from the definitions: only the batch word `S = {2}` produces `x₁`, with
weight `p₂ (1 − p₃) = 1/4`. -/
theorem sched_x₁ : schedLawE (weightedOracle 4 2 wEx) [({2, 3} : Finset (Fin 4))] hEx x₁ = 1 / 4 := by
  have hL : (weightedOracle 4 2 wEx).legal hEx := hEx_legal
  simp only [schedLawE_cons, schedLawE_nil, if_pos hL]
  rw [Finset.sum_eq_single_of_mem ({2} : Finset (Fin 4))
    (show ({2} : Finset (Fin 4)) ∈ ({2, 3} : Finset (Fin 4)).powerset by decide)]
  · rw [if_pos outBits_one, mul_one]
    unfold batchLaw
    rw [Finset.prod_pair (show (2 : Fin 4) ≠ 3 by decide),
      if_pos (show (2 : Fin 4) ∈ ({2} : Finset (Fin 4)) by decide),
      if_neg (show (3 : Fin 4) ∉ ({2} : Finset (Fin 4)) by decide), marg_hEx mem2, marg_hEx mem3]
    norm_num
  · intro S hS hS2
    rw [if_neg (outBits_off_one S hS hS2), mul_zero]

/-- The sampler's mass on `x₂`: only `S = {3}`, weight `(1 − p₂) p₃ = 1/4`. -/
theorem sched_x₂ : schedLawE (weightedOracle 4 2 wEx) [({2, 3} : Finset (Fin 4))] hEx x₂ = 1 / 4 := by
  have hL : (weightedOracle 4 2 wEx).legal hEx := hEx_legal
  simp only [schedLawE_cons, schedLawE_nil, if_pos hL]
  rw [Finset.sum_eq_single_of_mem ({3} : Finset (Fin 4))
    (show ({3} : Finset (Fin 4)) ∈ ({2, 3} : Finset (Fin 4)).powerset by decide)]
  · rw [if_pos outBits_two, mul_one]
    unfold batchLaw
    rw [Finset.prod_pair (show (2 : Fin 4) ≠ 3 by decide),
      if_neg (show (2 : Fin 4) ∉ ({3} : Finset (Fin 4)) by decide),
      if_pos (show (3 : Fin 4) ∈ ({3} : Finset (Fin 4)) by decide), marg_hEx mem2, marg_hEx mem3]
    norm_num
  · intro S hS hS3
    rw [if_neg (outBits_off_two S hS hS3), mul_zero]

/-- **The sampler side at the example, computed directly from the definitions** (`schedLawE`, `batchLaw`,
the oracle's marginal), not through the bridge: `1/4 + 1/4 = 1/2`. -/
theorem bridge_lhs_direct :
    ∑ x ∈ univ.filter (fun x => A36RW.Agrees hEx x ∧ x ∈ Vset 4 2),
        schedLawE (weightedOracle 4 2 wEx) [({2, 3} : Finset (Fin 4))] hEx x = 1 / 2 := by
  rw [filt_hEx, Finset.sum_pair x_ne, sched_x₁, sched_x₂]
  norm_num

/-- `V = [{2}, {3}]` (two singletons): both sides are `1`. -/
theorem bridge_example_two :
    ∑ x ∈ univ.filter (fun x => A36RW.Agrees hEx x ∧ x ∈ Vset 4 2),
        schedLawE (weightedOracle 4 2 wEx) [({2} : Finset (Fin 4)), {3}] hEx x = 1 := by
  have e3 : (2 : ℤ) - (((({0} : Finset (Fin 4))).card : ℕ) : ℤ) = 1 := by decide
  calc ∑ x ∈ univ.filter (fun x => A36RW.Agrees hEx x ∧ x ∈ Vset 4 2),
        schedLawE (weightedOracle 4 2 wEx) [({2} : Finset (Fin 4)), {3}] hEx x
      = succCount (remaining hEx).card ((2 : ℤ) - ((onesSet hEx).card : ℤ))
          ([({2} : Finset (Fin 4)), {3}].map Finset.card) :=
        slice_mass_eq_succCount wEx_pos _ hEx hEx_wfe hEx_const sched2
    _ = succCount 2 1 [1, 1] := by
        rw [remaining_hEx, onesSet_hEx, card_B, e3]
        simp only [List.map_cons, List.map_nil, Finset.card_singleton]
    _ = 1 := succCount_replicate_one 2 1 (by norm_num) (by norm_num)

/-! ### Mutant: non-constant weights on the free set break the count form

`h₃` commits only coordinate `0` (`x_0 = 1`); the free set `{1, 2, 3}` carries weights `2, 3, 3`, and
`J' = 1`, `M' = 3`.  The oracle's marginals are `w_i / 8 = 1/4, 3/8, 3/8`, not `J'/M' = 1/3`, and the sampler's
slice mass under `V = [{1, 2, 3}]` is `115/256`, while the count side is `succCount 3 1 [3] = 4/9`. -/

/-- At quota `0` the partition function is `1` (only the empty set). -/
theorem Z_zero_quota {ι : Type*} (w : ι → ℝ) (T : Finset ι) : Z w T 0 = 1 := by
  classical
  rw [Z]
  have hfilt : T.powerset.filter (fun U => ((U.card : ℕ) : ℤ) = (0 : ℤ)) = {∅} := by
    ext U
    constructor
    · intro hU
      rw [Finset.mem_filter] at hU
      rw [Finset.mem_singleton]
      exact Finset.card_eq_zero.1 (by exact_mod_cast hU.2)
    · intro hU
      rw [Finset.mem_singleton] at hU
      subst hU
      simp
  rw [hfilt, Finset.sum_singleton, Finset.prod_empty]

/-- At quota `1` the slice marginal is `w_i / Σ_{j ∈ S} w_j`. -/
theorem sliceMarg_quota_one {ι : Type*} [DecidableEq ι] (w : ι → ℝ) {S : Finset ι} {i : ι} (hi : i ∈ S) :
    sliceMarg w S 1 i = w i / ∑ j ∈ S, w j := by
  have hZin : ∀ j ∈ S, Zin w S 1 j = w j := by
    intro j hj
    rw [Zin_eq w hj 1, sub_self, Z_zero_quota, mul_one]
  have hZ : Z w S 1 = ∑ j ∈ S, w j := by
    have := sum_Zin w S 1
    rw [Finset.sum_congr rfl hZin] at this
    simpa using this.symm
  rw [sliceMarg, hZin i hi, hZ]

def h₃ : History 4 := [⟨{0}, {0}⟩]

theorem h₃_wfe : WFE h₃ := ⟨by decide, by decide, trivial⟩

theorem remaining_h₃ : remaining h₃ = {1, 2, 3} := by decide

theorem onesSet_h₃ : onesSet h₃ = {0} := by decide

theorem quota_h₃ : quota 2 h₃ = 1 := by decide

theorem h₃_legal : Legal 2 h₃ := by decide

theorem wEx_1 : wEx 1 = 2 := rfl
theorem wEx_2 : wEx 2 = 3 := rfl
theorem wEx_3 : wEx 3 = 3 := rfl

/-- The constant-weight hypothesis fails at `h₃`. -/
theorem h₃_not_const : ¬ (∀ i ∈ remaining h₃, ∀ j ∈ remaining h₃, wEx i = wEx j) := by
  intro hc
  have := hc 1 (by rw [remaining_h₃]; decide) 2 (by rw [remaining_h₃]; decide)
  rw [wEx_1, wEx_2] at this
  norm_num at this

theorem sum_w123 : ∑ j ∈ ({1, 2, 3} : Finset (Fin 4)), wEx j = 8 := by
  rw [Finset.sum_insert (show (1 : Fin 4) ∉ ({2, 3} : Finset (Fin 4)) by decide),
    Finset.sum_insert (show (2 : Fin 4) ∉ ({3} : Finset (Fin 4)) by decide), Finset.sum_singleton,
    wEx_1, wEx_2, wEx_3]
  norm_num

/-- The oracle's marginal at `h₃` is `w_i / 8`. -/
theorem marg_h₃ {i : Fin 4} (hi : i ∈ ({1, 2, 3} : Finset (Fin 4))) :
    (weightedOracle 4 2 wEx).marg h₃ i = wEx i / 8 := by
  show sliceMarg wEx (remaining h₃) (quota 2 h₃) i = wEx i / 8
  rw [remaining_h₃, quota_h₃, sliceMarg_quota_one wEx hi, sum_w123]

def y₁ : Fin 4 → Bool := ![true, true, false, false]
def y₂ : Fin 4 → Bool := ![true, false, true, false]
def y₃ : Fin 4 → Bool := ![true, false, false, true]

theorem filt_h₃ : univ.filter (fun x => A36RW.Agrees h₃ x ∧ x ∈ Vset 4 2) = {y₁, y₂, y₃} := by decide

theorem mem1 : (1 : Fin 4) ∈ ({1, 2, 3} : Finset (Fin 4)) := by decide
theorem mem2' : (2 : Fin 4) ∈ ({1, 2, 3} : Finset (Fin 4)) := by decide
theorem mem3' : (3 : Fin 4) ∈ ({1, 2, 3} : Finset (Fin 4)) := by decide

/-- The three-factor batch law at `h₃`. -/
theorem batchLaw_h₃ (S : Finset (Fin 4)) :
    batchLaw (weightedOracle 4 2 wEx) h₃ {1, 2, 3} S
      = (if (1 : Fin 4) ∈ S then 2 / 8 else 1 - 2 / 8) *
          ((if (2 : Fin 4) ∈ S then 3 / 8 else 1 - 3 / 8) * (if (3 : Fin 4) ∈ S then 3 / 8 else 1 - 3 / 8)) := by
  unfold batchLaw
  rw [Finset.prod_insert (show (1 : Fin 4) ∉ ({2, 3} : Finset (Fin 4)) by decide),
    Finset.prod_insert (show (2 : Fin 4) ∉ ({3} : Finset (Fin 4)) by decide), Finset.prod_singleton,
    marg_h₃ mem1, marg_h₃ mem2', marg_h₃ mem3', wEx_1, wEx_2, wEx_3]

theorem outBits_h₃ (S : Finset (Fin 4)) (y : Fin 4 → Bool) (hSy : outBits ((⟨{1, 2, 3}, S⟩ : Batch 4) :: h₃) = y)
    (hoff : ∀ T ∈ ({1, 2, 3} : Finset (Fin 4)).powerset, T ≠ S → outBits ((⟨{1, 2, 3}, T⟩ : Batch 4) :: h₃) ≠ y)
    (hS : S ∈ ({1, 2, 3} : Finset (Fin 4)).powerset) :
    schedLawE (weightedOracle 4 2 wEx) [({1, 2, 3} : Finset (Fin 4))] h₃ y
      = batchLaw (weightedOracle 4 2 wEx) h₃ {1, 2, 3} S := by
  have hL : (weightedOracle 4 2 wEx).legal h₃ := h₃_legal
  simp only [schedLawE_cons, schedLawE_nil, if_pos hL]
  rw [Finset.sum_eq_single_of_mem S hS]
  · rw [if_pos hSy, mul_one]
  · intro T hT hTS
    rw [if_neg (hoff T hT hTS), mul_zero]

theorem sched_y₁ : schedLawE (weightedOracle 4 2 wEx) [({1, 2, 3} : Finset (Fin 4))] h₃ y₁ = 25 / 256 := by
  rw [outBits_h₃ {1} y₁ (by decide) (by decide) (by decide), batchLaw_h₃,
    if_pos (show (1 : Fin 4) ∈ ({1} : Finset (Fin 4)) by decide),
    if_neg (show (2 : Fin 4) ∉ ({1} : Finset (Fin 4)) by decide),
    if_neg (show (3 : Fin 4) ∉ ({1} : Finset (Fin 4)) by decide)]
  norm_num

theorem sched_y₂ : schedLawE (weightedOracle 4 2 wEx) [({1, 2, 3} : Finset (Fin 4))] h₃ y₂ = 45 / 256 := by
  rw [outBits_h₃ {2} y₂ (by decide) (by decide) (by decide), batchLaw_h₃,
    if_neg (show (1 : Fin 4) ∉ ({2} : Finset (Fin 4)) by decide),
    if_pos (show (2 : Fin 4) ∈ ({2} : Finset (Fin 4)) by decide),
    if_neg (show (3 : Fin 4) ∉ ({2} : Finset (Fin 4)) by decide)]
  norm_num

theorem sched_y₃ : schedLawE (weightedOracle 4 2 wEx) [({1, 2, 3} : Finset (Fin 4))] h₃ y₃ = 45 / 256 := by
  rw [outBits_h₃ {3} y₃ (by decide) (by decide) (by decide), batchLaw_h₃,
    if_neg (show (1 : Fin 4) ∉ ({3} : Finset (Fin 4)) by decide),
    if_neg (show (2 : Fin 4) ∉ ({3} : Finset (Fin 4)) by decide),
    if_pos (show (3 : Fin 4) ∈ ({3} : Finset (Fin 4)) by decide)]
  norm_num

/-- **Mutant.**  Without constant weights on the free set, the sampler's slice mass (`115/256`, computed from the
definitions) differs from the count form `succCount M' J' (V.map card)` (`4/9`). -/
theorem mutant_bridge_fails :
    ∑ x ∈ univ.filter (fun x => A36RW.Agrees h₃ x ∧ x ∈ Vset 4 2),
        schedLawE (weightedOracle 4 2 wEx) [({1, 2, 3} : Finset (Fin 4))] h₃ x = 115 / 256 ∧
    succCount (remaining h₃).card ((2 : ℤ) - ((onesSet h₃).card : ℤ))
        ([({1, 2, 3} : Finset (Fin 4))].map Finset.card) = 4 / 9 ∧
    (115 / 256 : ℝ) ≠ 4 / 9 := by
  refine ⟨?_, ?_, by norm_num⟩
  · rw [filt_h₃, Finset.sum_insert (show y₁ ∉ ({y₂, y₃} : Finset (Fin 4 → Bool)) by decide),
      Finset.sum_insert (show y₂ ∉ ({y₃} : Finset (Fin 4 → Bool)) by decide), Finset.sum_singleton,
      sched_y₁, sched_y₂, sched_y₃]
    norm_num
  · have e1 : (({1, 2, 3} : Finset (Fin 4))).card = 3 := by decide
    have e3 : (2 : ℤ) - (((({0} : Finset (Fin 4))).card : ℕ) : ℤ) = 1 := by decide
    rw [remaining_h₃, onesSet_h₃, e1, e3]
    simp only [List.map_cons, List.map_nil, e1]
    rw [agfv_succCount_cons]
    norm_num [agfv_succCount_nil, killK, binPMF]

end Example

end A36W.LadderBridge

/-! # Headline types and axiom audit -/

set_option pp.numericTypes true
#check @A36W.LadderBridge.weightedOracle_legal_iff
#check @A36W.LadderBridge.sliceMarg_homog
#check @A36W.LadderBridge.weightedOracle_marg_eq_ratio
#check @A36W.LadderBridge.weightedOracle_marg_homog
#check @A36W.LadderBridge.condMarg_weightedTarget_homog
#check @A36W.LadderBridge.Z_homog
#check @A36W.LadderBridge.batchLaw_weighted_eq_batchProb
#check @A36W.LadderBridge.schedLawE_eq_zero_of_not_agrees
#check @A36W.LadderBridge.legal_of_agrees_mem_Vset
#check @A36W.LadderBridge.slice_mass_eq_succCount_quota
#check @A36W.LadderBridge.slice_mass_eq_succCount
#check @A36W.LadderBridge.slice_mass_Vset_eq_succCount
#check @A36W.LadderBridge.slice_mass_ladder_ge
#check @A36W.LadderBridge.slice_mass_ladder_ge_delta
#check @A36W.LadderBridge.slice_mass_ladder_small
#check @A36W.LadderBridge.Example.bridge_lhs_direct
#check @A36W.LadderBridge.Example.bridge_rhs_one
#check @A36W.LadderBridge.Example.bridge_example_two
#check @A36W.LadderBridge.Example.mutant_bridge_fails
#print axioms A36W.LadderBridge.weightedOracle_legal_iff
#print axioms A36W.LadderBridge.sliceMarg_homog
#print axioms A36W.LadderBridge.weightedOracle_marg_eq_ratio
#print axioms A36W.LadderBridge.weightedOracle_marg_homog
#print axioms A36W.LadderBridge.condMarg_weightedTarget_homog
#print axioms A36W.LadderBridge.Z_homog
#print axioms A36W.LadderBridge.batchLaw_weighted_eq_batchProb
#print axioms A36W.LadderBridge.schedLawE_eq_zero_of_not_agrees
#print axioms A36W.LadderBridge.legal_of_agrees_mem_Vset
#print axioms A36W.LadderBridge.slice_mass_eq_succCount_quota
#print axioms A36W.LadderBridge.slice_mass_eq_succCount
#print axioms A36W.LadderBridge.slice_mass_Vset_eq_succCount
#print axioms A36W.LadderBridge.slice_mass_ladder_ge
#print axioms A36W.LadderBridge.slice_mass_ladder_ge_delta
#print axioms A36W.LadderBridge.slice_mass_ladder_small
#print axioms A36W.LadderBridge.Example.bridge_lhs_direct
#print axioms A36W.LadderBridge.Example.bridge_rhs_one
#print axioms A36W.LadderBridge.Example.bridge_example_two
#print axioms A36W.LadderBridge.Example.mutant_bridge_fails


==> anc/formal_companion/lean/src/A36W/LadderGeneral.lean <==
/-
# A36W.LadderGeneral — ladder success at typical quotas (App L §6.5, "FB1"), general `(M, J)`

Two-group branch.  A new file: the shared library's modules are imported unchanged and
none of their definitions is restated.

## What is formalised

The ladder profile on a homogeneous group of `M` coordinates, the same for every residual quota:

* `M ≤ 8K`: `M` singletons;
* `M > 8K`: with `M_j = cap K j = K·2^(2^j+j+2)` (so `M_0 = 8K`) and `T = min {j : M ≤ M_j}`, the
  blocks take the free count `M → M_{T−1} → ⋯ → M_0`, followed by `M_0` singletons.

For `M > 8K` this is literally the shared library's `AGFPot.rcProfile M K (T − 1)` (RCProbability §10): the shared library's
`rcProfile n K s` is already defined for a general size `n`, with the tower index `s` left as a
parameter.  This file only adds the selection `T = ladderT M K` (`Nat.find`, as the shared library's RCUpper does
inline at `M = 2k`) and the `M ≤ 8K` branch: `ladderProfile`.

**Claim (FB1).**  If `p₀ = J/M ∈ [η, 1 − η]`, `η > 0`, `K ≥ 1`, `M > 8K`, then
`succCount M J (ladderProfile M K) ≥ 1 − 2·exp(−2η²K)` (`ladder_success`), hence `≥ 1 − δ` once
`K ≥ ln(2/δ)/(2η²)` (`ladder_success_delta`).  Also: the profile has length
`T + 8K ≤ ⌈log₂ log₂ M⌉ + 8K` (`ladderProfile_length_le_log`), and for `M ≤ 8K` the success is `1`
at every legal quota (`ladder_success_small`).

## The kernel is the paper's process

`AGF.killK M b j j' = Bin_{b, j/M}(j − j')` (AGFCore/Costs.lean): from the state `(M_t, J_t)` a block
of `b_t` coordinates writes `h_t ∼ Bin(b_t, J_t/M_t)` ones and moves to `(M_t − b_t, J_t − h_t)`; the
successor is alive iff `0 ≤ J_t − h_t ≤ M_t − b_t`, killed mass is never renormalised, and
`AGF.succCount M j bs` is the alive mass that ends at `(0, 0)`.  This is exactly the paper's
binomial increment `P_{t+1} − P_t = (b_t P_t − h_t)/M_{t+1}`, `P_t = J_t/M_t`, with a kill when
`P_{t+1} ∉ [0, 1]`.  It is binomial, not hypergeometric, so the paper's argument transfers verbatim.

## Proof route (the paper's, in value-function form)

* §1 Hoeffding's lemma for one Bernoulli trial is Mathlib's
  `ProbabilityTheory.hasSubgaussianMGF_of_mem_Icc_of_integral_eq_zero`, applied to the centred
  Bernoulli law `Ber(p − 1, p, p)` on `ℝ`; the binomial mgf is its `b`-th power, by the shared library's moment
  transfer lemma `AGF.agfv_c08s_mom_succ` (the binomial mgf factorises by induction on `b`).
* §2 One kernel step: `E[exp(θ(P' − c))] ≤ exp(θ² b/(8 m²))·exp(θ(P − c))`, `m = M − b`.
* §3 Ville / optional stopping, written as a backward induction on the block list: for the
  two-sided exponential potential `Z(M, j) = e^{θ²V/8}(e^{θ(j/M − c)} + e^{−θ(j/M − c)})`, `V` the
  remaining variance budget, the failure probability satisfies `1 − succCount ≤ e^{−θη}·Z` at every
  state, legal or not.  At an illegal state `|j/M − c| > η` (this is where `c = p₀ ∈ [η, 1−η]`
  enters), so `e^{−θη}·Z ≥ 1`; at a legal state the row is a binomial average (§2).  This is the
  paper's "freeze `P` at a kill" plus Ville on both sides, without filtrations.
* §4 The ladder's bulk budget is the shared library's `rcBudget M K s` (`varExec_bulk`), and the shared library's
  `A36RC.rcBudget_lt` gives `rcBudget < 1/K`.  Ville at a free `θ ≥ 0` gives
  `1 − succCount ≤ 2·exp(−θη + θ²S/8)` (`fail_rcProfile_le`); at `θ = 4η/S` this is the paper's
  `2·exp(−2η²/S)` (`fail_rcProfile_le_sharp`), and at `θ = 4ηK`, with `KS ≤ 1`, it is
  `≤ 2·exp(−2η²K)` (`succCount_rcProfile_ge`).  The singleton tail never fails from a legal state
  (the shared library's `AGF.aliveRow_one_eq_one`).
* §6b The count value is the labelled sampler's success: `succMass_eq_succCount` (from the shared library's
  `agfv_succMass_eq_snOf`), so every full labelled schedule of `Fin M` with the ladder's block sizes
  has leakage `≤ 2·exp(−2η²K)` (`lossSched_ladder_le`), and one exists with at most
  `⌈log₂ log₂ M⌉ + 8K` rounds (`exists_ladder_schedule`).

Reused from the shared library, unchanged: `AGFPot.cap`, `AGFPot.capDiffs`, `AGFPot.rcProfile`, `AGFPot.capBudget`,
`AGFPot.rcBudget`, `AGFPot.cap_zero`, `AGFPot.cap_pos`, `AGFPot.cap_mono`, `AGFPot.cap_lt_succ`,
`AGFPot.cap_two_tower`, `A36RC.rcBudget_lt`, `A36RC.rcProfile_length`,
`A36RC.two_pow_two_pow_le_cap`, `AGF.succCount` with `agfv_succCount_cons`,
`agfv_succCount_nil`, `agfv_succCount_cons_eq_zero_of_illegal`,
`agfv_succCount_nil_eq_zero_of_illegal`, `agfv_row_reindex`, `AGF.sizeAfterExec`, `AGF.killK`,
`AGF.sum_binPMF`, `AGF.binPMF_nonneg`, `AGF.aliveRow_one_eq_one`, and the moment functional
`AGF.agfv_c08s_mom` with `_zero`, `_succ`, `_congr`, `_const_mul`; `AGFPot.Qof` with `Qof_append`,
`Qof_cons`, `Qof_nil` and `AGF.sizeAfter` (only to show `varExec` is `Qof` in execution order); for §6b also
`A36RC.rcProfile_pos`, `A36RC.rcProfile_sum`, `AGF.agfv_succMass_eq_snOf`, `AGF.agfv_nuOf_reverse`,
`AGF.agfv_transport`, `AGF.agfv_sizeAfterExec_eq`, `AGF.agfv_profile_sum`, `AGF.nuOf_nil` and
`AGFPot.exists_fullSchedule_execProfile`, with the shared library's `succMass`, `qSched`, `lossSched`,
`FullSchedule`, `profile`, `execProfile`, `snOf`.

the shared library's balanced L2 route (`AGFPot.Phi_step`, `Phi_le_Qof`) is general in the start `(n, k)`, but
its potential is centred at `1/2` with weight `4` (`Phi_nil`): at a general start those lemmas
combine only to `loss ≤ 4(J/M − 1/2)² + rcBudget` (that combination is not formalised here), a
Chebyshev-type bound that does not imply FB1.  That route is not used here.
-/
import AGFCore
import AGFCore.RCProbability
import A36RWBase.RCUpper
import Mathlib.Probability.Moments.SubGaussian
import Mathlib.Probability.Distributions.Bernoulli
import Mathlib.Analysis.SpecialFunctions.Log.Base
import Mathlib.Analysis.SpecialFunctions.Pow.Real

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.LadderGeneral

open AGF AGFPot Finset

/-! ## §1  Hoeffding's lemma: one Bernoulli trial, then the binomial mgf -/

/-- **Hoeffding's lemma for one Bernoulli trial**, two-point form: for `p ∈ [0,1]` and every real
`t`, `p·e^{t(p−1)} + (1−p)·e^{tp} ≤ e^{t²/8}`.  This is Mathlib's
`hasSubgaussianMGF_of_mem_Icc_of_integral_eq_zero` for the identity variable under the centred
Bernoulli law `Ber(p − 1, p, p)` on `ℝ` (mean `0`, support in `[p − 1, p]`, width `1`). -/
theorem bernoulli_hoeffding {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (t : ℝ) :
    p * Real.exp (t * (p - 1)) + (1 - p) * Real.exp (t * p) ≤ Real.exp (t ^ 2 / 8) := by
  let q : unitInterval := ⟨p, hp0, hp1⟩
  have hqv : (q : ℝ) = p := rfl
  have hsupp : ∀ᵐ ω ∂(ProbabilityTheory.bernoulliMeasure (p - 1) p q),
      (fun x : ℝ => x) ω ∈ Set.Icc (p - 1) p := by
    rw [MeasureTheory.ae_iff]
    apply ProbabilityTheory.bernoulliMeasure_apply_of_notMem_of_notMem q
    · exact (measurableSet_Icc (a := p - 1) (b := p)).compl
    · simp
    · simp
  have hmean : ∫ ω, (fun x : ℝ => x) ω ∂(ProbabilityTheory.bernoulliMeasure (p - 1) p q) = 0 := by
    rw [ProbabilityTheory.integral_bernoulliMeasure, hqv, smul_eq_mul, smul_eq_mul]
    ring
  have hsg := ProbabilityTheory.hasSubgaussianMGF_of_mem_Icc_of_integral_eq_zero
    (X := fun x : ℝ => x) measurable_id'.aemeasurable hsupp hmean
  have hle := hsg.mgf_le t
  have hmgf : ProbabilityTheory.mgf (fun x : ℝ => x)
      (ProbabilityTheory.bernoulliMeasure (p - 1) p q) t
      = p * Real.exp (t * (p - 1)) + (1 - p) * Real.exp (t * p) := by
    unfold ProbabilityTheory.mgf
    rw [ProbabilityTheory.integral_bernoulliMeasure, hqv, smul_eq_mul, smul_eq_mul]
  have hc : ((((‖p - (p - 1)‖₊ / 2) ^ 2 : NNReal)) : ℝ) = 1 / 4 := by
    have h1 : p - (p - 1) = 1 := by ring
    rw [h1]
    norm_num
  rw [hmgf, hc] at hle
  calc p * Real.exp (t * (p - 1)) + (1 - p) * Real.exp (t * p)
      ≤ Real.exp (1 / 4 * t ^ 2 / 2) := hle
    _ = Real.exp (t ^ 2 / 8) := by congr 1; ring

/-- The binomial Laplace transform, by the shared library's moment transfer lemma:
`E_b[e^{−t a}] = (1 − p + p e^{−t})^b`. -/
lemma mom_exp_neg (b : ℕ) (p t : ℝ) :
    agfv_c08s_mom b p (fun a => Real.exp (-t * (a : ℝ))) = (1 - p + p * Real.exp (-t)) ^ b := by
  induction b with
  | zero => rw [agfv_c08s_mom_zero]; simp
  | succ b ih =>
      rw [agfv_c08s_mom_succ]
      have h1 : agfv_c08s_mom b p (fun a => Real.exp (-t * (((a + 1 : ℤ)) : ℝ)))
          = Real.exp (-t) * agfv_c08s_mom b p (fun a => Real.exp (-t * (a : ℝ))) := by
        rw [← agfv_c08s_mom_const_mul]
        refine agfv_c08s_mom_congr b p (fun a => ?_)
        rw [← Real.exp_add]
        congr 1
        push_cast
        ring
      rw [h1, ih, pow_succ]
      ring

/-- The centred binomial mgf is the `b`-th power of the centred Bernoulli mgf. -/
lemma binom_mgf (b : ℕ) (p s : ℝ) :
    ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ), binPMF b p a * Real.exp (s * ((b:ℝ) * p - (a:ℝ)))
      = (p * Real.exp (s * (p - 1)) + (1 - p) * Real.exp (s * p)) ^ b := by
  have hfun : ∀ a : ℤ, Real.exp (s * ((b:ℝ) * p - (a:ℝ)))
      = Real.exp (s * p) ^ b * Real.exp (-s * (a:ℝ)) := by
    intro a
    rw [← Real.exp_nat_mul, ← Real.exp_add]
    congr 1
    ring
  have h1 : ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ), binPMF b p a * Real.exp (s * ((b:ℝ) * p - (a:ℝ)))
      = agfv_c08s_mom b p (fun a => Real.exp (s * p) ^ b * Real.exp (-s * (a:ℝ))) := by
    unfold agfv_c08s_mom
    exact Finset.sum_congr rfl (fun a _ => by rw [hfun a])
  have hkey : Real.exp (s * p) * (1 - p + p * Real.exp (-s))
      = p * Real.exp (s * (p - 1)) + (1 - p) * Real.exp (s * p) := by
    have he : Real.exp (s * p) * Real.exp (-s) = Real.exp (s * (p - 1)) := by
      rw [← Real.exp_add]
      congr 1
      ring
    linear_combination p * he
  rw [h1, agfv_c08s_mom_const_mul, mom_exp_neg, ← mul_pow, hkey]

/-- **Hoeffding for the binomial**: `E_b[exp(s(bp − a))] ≤ exp(b s²/8)` for `p ∈ [0,1]`. -/
theorem binom_hoeffding (b : ℕ) {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (s : ℝ) :
    ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ), binPMF b p a * Real.exp (s * ((b:ℝ) * p - (a:ℝ)))
      ≤ Real.exp ((b:ℝ) * s ^ 2 / 8) := by
  rw [binom_mgf]
  have h0 : 0 ≤ p * Real.exp (s * (p - 1)) + (1 - p) * Real.exp (s * p) :=
    add_nonneg (mul_nonneg hp0 (Real.exp_pos _).le)
      (mul_nonneg (by linarith) (Real.exp_pos _).le)
  calc (p * Real.exp (s * (p - 1)) + (1 - p) * Real.exp (s * p)) ^ b
      ≤ Real.exp (s ^ 2 / 8) ^ b := pow_le_pow_left₀ h0 (bernoulli_hoeffding hp0 hp1 s) b
    _ = Real.exp ((b:ℝ) * s ^ 2 / 8) := by
        rw [← Real.exp_nat_mul]
        congr 1
        ring

/-! ## §2  One step of the count kernel -/

/-- **One count-kernel step of the exponential potential.**  A block `b < M` at a legal quota
`j ∈ [0, M]`, with `p = j/M` and `m = M − b`.  The post-batch fraction is `P' = (j − a)/m` with
`a ∼ Bin(b, p)`, and `P' − p = (bp − a)/m`, so for every real `θ` and `c`
`E[exp(θ(P' − c))] ≤ exp(θ² b/(8 m²)) · exp(θ(p − c))`. -/
theorem step_exp {M b : ℕ} (hbM : b < M) {j : ℤ} (hj0 : 0 ≤ j) (hjM : j ≤ (M : ℤ)) (θ c : ℝ) :
    ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ), binPMF b ((j:ℝ) / (M:ℝ)) a *
        Real.exp (θ * (((j - a : ℤ) : ℝ) / ((M - b : ℕ) : ℝ) - c))
      ≤ Real.exp (θ ^ 2 * (b:ℝ) / (8 * ((M - b : ℕ) : ℝ) ^ 2)) *
          Real.exp (θ * ((j:ℝ) / (M:ℝ) - c)) := by
  set m : ℕ := M - b with hm
  have hm1 : 1 ≤ m := by omega
  have hmr : (0:ℝ) < (m:ℝ) := by exact_mod_cast hm1
  have hm0 : (m:ℝ) ≠ 0 := hmr.ne'
  have hMr : (0:ℝ) < (M:ℝ) := by exact_mod_cast (show 0 < M by omega)
  have hM0 : (M:ℝ) ≠ 0 := hMr.ne'
  have hMeq : (M:ℝ) = (b:ℝ) + (m:ℝ) := by
    have : M = b + m := by omega
    rw [this, Nat.cast_add]
  set p : ℝ := (j:ℝ) / (M:ℝ) with hp
  have hp0 : 0 ≤ p := div_nonneg (by exact_mod_cast hj0) hMr.le
  have hp1 : p ≤ 1 := by
    rw [hp, div_le_one hMr]
    exact_mod_cast hjM
  have hjp : (j:ℝ) = p * (M:ℝ) := by
    rw [hp, div_mul_cancel₀ _ hM0]
  have hsplit : ∀ a : ℤ, Real.exp (θ * (((j - a : ℤ) : ℝ) / (m:ℝ) - c))
      = Real.exp (θ * (p - c)) * Real.exp ((θ / (m:ℝ)) * ((b:ℝ) * p - (a:ℝ))) := by
    intro a
    rw [← Real.exp_add]
    congr 1
    have hcast : ((j - a : ℤ) : ℝ) = (j:ℝ) - (a:ℝ) := Int.cast_sub j a
    rw [hcast, hjp, hMeq]
    have hinv : (m:ℝ) * (m:ℝ)⁻¹ = 1 := mul_inv_cancel₀ hm0
    simp only [div_eq_mul_inv]
    linear_combination (θ * p) * hinv
  calc ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ), binPMF b p a *
          Real.exp (θ * (((j - a : ℤ) : ℝ) / (m:ℝ) - c))
      = Real.exp (θ * (p - c)) * ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ),
          binPMF b p a * Real.exp ((θ / (m:ℝ)) * ((b:ℝ) * p - (a:ℝ))) := by
        rw [Finset.mul_sum]
        refine Finset.sum_congr rfl (fun a _ => ?_)
        rw [hsplit a]
        ring
    _ ≤ Real.exp (θ * (p - c)) * Real.exp ((b:ℝ) * (θ / (m:ℝ)) ^ 2 / 8) :=
        mul_le_mul_of_nonneg_left (binom_hoeffding b hp0 hp1 _) (Real.exp_pos _).le
    _ = Real.exp (θ ^ 2 * (b:ℝ) / (8 * (m:ℝ) ^ 2)) * Real.exp (θ * (p - c)) := by
        rw [mul_comm (Real.exp (θ * (p - c)))]
        congr 2
        ring

/-! ## §3  The exponential potential and the backward (optional-stopping) induction -/

/-- Execution-order variance budget of a block list run from size `M`: `Σ_t b_t / M_{t+1}²`,
`M_{t+1}` the size after block `t`.  On the ladder's bulk this is the paper's `S`. -/
noncomputable def varExec : ℕ → List ℕ → ℝ
  | _, [] => 0
  | M, b :: bs => (b : ℝ) / (((M - b : ℕ) : ℝ)) ^ 2 + varExec (M - b) bs

lemma varExec_cons (M b : ℕ) (bs : List ℕ) :
    varExec M (b :: bs) = (b : ℝ) / (((M - b : ℕ) : ℝ)) ^ 2 + varExec (M - b) bs := rfl

/-- Every block leaves at least one coordinate (`b_t < M_t`), in execution order from size `M`. -/
def LeavesOne : ℕ → List ℕ → Prop
  | _, [] => True
  | M, b :: bs => b < M ∧ LeavesOne (M - b) bs

lemma leavesOne_cons {M b : ℕ} {bs : List ℕ} :
    LeavesOne M (b :: bs) ↔ (b < M ∧ LeavesOne (M - b) bs) := Iff.rfl

/-- A continuation that never fails from a legal state and is dead at an illegal one. -/
structure SafeTail (M : ℕ) (tail : List ℕ) : Prop where
  succ_one : ∀ j : ℤ, 0 ≤ j → j ≤ (M : ℤ) → succCount M j tail = 1
  dead : ∀ j : ℤ, ¬ (0 ≤ j ∧ j ≤ (M : ℤ)) → succCount M j tail = 0

/-- The two-sided exponential potential at the state `(M, j)` with remaining budget `V`:
`e^{θ²V/8}·(e^{θ(j/M − c)} + e^{−θ(j/M − c)})`, the paper's `Z⁺ + Z⁻` up to the constant
`e^{θ²S/8}` (here the *remaining* budget is added instead of the spent one subtracted). -/
noncomputable def expPot (θ c V : ℝ) (M : ℕ) (j : ℤ) : ℝ :=
  Real.exp (θ ^ 2 * V / 8) *
    (Real.exp (θ * ((j:ℝ) / (M:ℝ) - c)) + Real.exp ((-θ) * ((j:ℝ) / (M:ℝ) - c)))

lemma varExec_nonneg : ∀ (bs : List ℕ) (M : ℕ), 0 ≤ varExec M bs
  | [], _ => le_refl 0
  | b :: bs, M => by
      rw [varExec_cons]
      exact add_nonneg (div_nonneg (Nat.cast_nonneg _) (sq_nonneg _)) (varExec_nonneg bs (M - b))

lemma expPot_nonneg (θ c V : ℝ) (M : ℕ) (j : ℤ) : 0 ≤ expPot θ c V M j := by
  unfold expPot
  positivity

/-- **A kill forces the potential above the threshold.**  At an illegal quota `j ∉ [0, M]`
(`M ≥ 1`) the fraction `j/M` is `< 0` or `> 1`, so `|j/M − c| > η` because `c ∈ [η, 1 − η]`; hence
`e^{−θη}·Z ≥ 1` for `θ ≥ 0`. -/
lemma one_le_expPot_of_illegal {θ c η V : ℝ} (hθ : 0 ≤ θ) (hcη : η ≤ c) (hc1 : c ≤ 1 - η)
    (hV : 0 ≤ V) {M : ℕ} (hM : 1 ≤ M) {j : ℤ} (hbad : ¬ (0 ≤ j ∧ j ≤ (M:ℤ))) :
    1 ≤ Real.exp (-(θ * η)) * expPot θ c V M j := by
  have hMr : (0:ℝ) < (M:ℝ) := by exact_mod_cast hM
  have hE : 1 ≤ Real.exp (θ ^ 2 * V / 8) :=
    Real.one_le_exp (div_nonneg (mul_nonneg (sq_nonneg θ) hV) (by norm_num))
  have hA := Real.exp_pos (θ * ((j:ℝ) / (M:ℝ) - c))
  have hB := Real.exp_pos ((-θ) * ((j:ℝ) / (M:ℝ) - c))
  have hpos := Real.exp_pos (-(θ * η))
  -- one of the two exponents is at least `θη`
  have hbig : Real.exp (θ * η)
      ≤ Real.exp (θ * ((j:ℝ) / (M:ℝ) - c)) + Real.exp ((-θ) * ((j:ℝ) / (M:ℝ) - c)) := by
    rcases not_and_or.1 hbad with h | h
    · have hj : (j:ℝ) / (M:ℝ) < 0 :=
        div_neg_of_neg_of_pos (by exact_mod_cast (not_le.1 h)) hMr
      have hge : θ * η ≤ (-θ) * ((j:ℝ) / (M:ℝ) - c) := by
        have : 0 ≤ θ * (c - η - (j:ℝ) / (M:ℝ)) := mul_nonneg hθ (by linarith)
        nlinarith
      have := Real.exp_le_exp.2 hge
      linarith
    · have hj : 1 < (j:ℝ) / (M:ℝ) := by
        rw [one_lt_div hMr]
        exact_mod_cast (not_le.1 h)
      have hge : θ * η ≤ θ * ((j:ℝ) / (M:ℝ) - c) := by
        have : 0 ≤ θ * ((j:ℝ) / (M:ℝ) - c - η) := mul_nonneg hθ (by linarith)
        nlinarith
      have := Real.exp_le_exp.2 hge
      linarith
  have hone : Real.exp (-(θ * η)) * Real.exp (θ * η) = 1 := by
    rw [← Real.exp_add]
    simp
  have hsum0 : 0 ≤ Real.exp (θ * ((j:ℝ) / (M:ℝ) - c)) + Real.exp ((-θ) * ((j:ℝ) / (M:ℝ) - c)) :=
    by linarith
  unfold expPot
  calc 1 = Real.exp (-(θ * η)) * Real.exp (θ * η) := hone.symm
    _ ≤ Real.exp (-(θ * η)) *
          (Real.exp (θ * ((j:ℝ) / (M:ℝ) - c)) + Real.exp ((-θ) * ((j:ℝ) / (M:ℝ) - c))) :=
        mul_le_mul_of_nonneg_left hbig hpos.le
    _ ≤ Real.exp (-(θ * η)) * (Real.exp (θ ^ 2 * V / 8) *
          (Real.exp (θ * ((j:ℝ) / (M:ℝ) - c)) + Real.exp ((-θ) * ((j:ℝ) / (M:ℝ) - c)))) :=
        mul_le_mul_of_nonneg_left (le_mul_of_one_le_left hsum0 hE) hpos.le

/-- A shrinking block list followed by a dead-when-illegal tail is dead at an illegal start. -/
lemma succCount_append_eq_zero_of_illegal :
    ∀ (bs : List ℕ) (M : ℕ), LeavesOne M bs → ∀ tail : List ℕ,
      SafeTail (sizeAfterExec M bs) tail →
      ∀ j : ℤ, ¬ (0 ≤ j ∧ j ≤ (M:ℤ)) → succCount M j (bs ++ tail) = 0
  | [], _, _, _, htail, j, hj => htail.dead j hj
  | _ :: _, _, hlv, _, _, _, hj => by
      rw [List.cons_append]
      exact agfv_succCount_cons_eq_zero_of_illegal (leavesOne_cons.1 hlv).1.le hj _

/-- **THE OPTIONAL-STOPPING BOUND, backward form.**  Let `θ ≥ 0` and `c ∈ [η, 1 − η]`.  For a block
list `bs` (execution order) in which every block leaves at least one coordinate, followed by a tail
that never fails from a legal state, the failure probability from **every** state `(M, j)` —
legal or not — is at most `e^{−θη}·Z(M, j)`, where `Z` is the two-sided exponential potential with
the remaining budget `varExec M bs`. -/
theorem fail_le_expPot {θ c η : ℝ} (hθ : 0 ≤ θ) (hcη : η ≤ c) (hc1 : c ≤ 1 - η) :
    ∀ (bs : List ℕ) (M : ℕ), 1 ≤ M → LeavesOne M bs →
      ∀ tail : List ℕ, SafeTail (sizeAfterExec M bs) tail →
        ∀ j : ℤ, 1 - succCount M j (bs ++ tail)
          ≤ Real.exp (-(θ * η)) * expPot θ c (varExec M bs) M j := by
  intro bs
  induction bs with
  | nil =>
      intro M hM _ tail htail j
      have htail' : SafeTail M tail := htail
      by_cases hj : 0 ≤ j ∧ j ≤ (M:ℤ)
      · rw [List.nil_append, htail'.succ_one j hj.1 hj.2, sub_self]
        exact mul_nonneg (Real.exp_pos _).le (expPot_nonneg _ _ _ _ _)
      · rw [List.nil_append, htail'.dead j hj, sub_zero]
        exact one_le_expPot_of_illegal hθ hcη hc1 (varExec_nonneg [] M) hM hj
  | cons b bs ih =>
      intro M hM hlv tail htail j
      obtain ⟨hbM, hlv'⟩ := leavesOne_cons.1 hlv
      have hM' : 1 ≤ M - b := by omega
      have htail' : SafeTail (sizeAfterExec (M - b) bs) tail := htail
      have hVnn : 0 ≤ varExec M (b :: bs) := varExec_nonneg (b :: bs) M
      by_cases hj : 0 ≤ j ∧ j ≤ (M:ℤ)
      · -- legal state: the row is a binomial average of the continuation's failure
        have hMr : (0:ℝ) < (M:ℝ) := by exact_mod_cast hM
        have hp0 : 0 ≤ (j:ℝ) / (M:ℝ) := div_nonneg (by exact_mod_cast hj.1) hMr.le
        have hp1 : (j:ℝ) / (M:ℝ) ≤ 1 := by
          rw [div_le_one hMr]
          exact_mod_cast hj.2
        have hzero : ∀ jp : ℤ, ¬ (0 ≤ jp ∧ jp ≤ ((M - b : ℕ) : ℤ)) →
            succCount (M - b) jp (bs ++ tail) = 0 :=
          succCount_append_eq_zero_of_illegal bs (M - b) hlv' tail htail'
        have hrow : succCount M j ((b :: bs) ++ tail)
            = ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ),
                binPMF b ((j:ℝ) / (M:ℝ)) a * succCount (M - b) (j - a) (bs ++ tail) := by
          rw [List.cons_append, agfv_succCount_cons,
            agfv_row_reindex j ((j:ℝ) / (M:ℝ)) (bs ++ tail) hzero]
          rfl
        have hfail : 1 - succCount M j ((b :: bs) ++ tail)
            = ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ),
                binPMF b ((j:ℝ) / (M:ℝ)) a * (1 - succCount (M - b) (j - a) (bs ++ tail)) := by
          rw [hrow]
          simp only [mul_sub, mul_one, Finset.sum_sub_distrib, sum_binPMF]
        rw [hfail]
        -- the post-batch fraction, as a function of the batch count, and the constants
        have hterm : ∀ a ∈ Finset.Icc (0:ℤ) (b:ℤ),
            binPMF b ((j:ℝ) / (M:ℝ)) a * (1 - succCount (M - b) (j - a) (bs ++ tail))
              ≤ binPMF b ((j:ℝ) / (M:ℝ)) a * (Real.exp (-(θ * η)) *
                  (Real.exp (θ ^ 2 * varExec (M - b) bs / 8) *
                    (Real.exp (θ * (((j - a : ℤ) : ℝ) / ((M - b : ℕ) : ℝ) - c))
                      + Real.exp ((-θ) * (((j - a : ℤ) : ℝ) / ((M - b : ℕ) : ℝ) - c))))) := by
          intro a _
          refine mul_le_mul_of_nonneg_left ?_ (binPMF_nonneg hp0 hp1)
          exact ih (M - b) hM' hlv' tail htail' (j - a)
        refine le_trans (Finset.sum_le_sum hterm) ?_
        have hsum : ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ),
              binPMF b ((j:ℝ) / (M:ℝ)) a * (Real.exp (-(θ * η)) *
                (Real.exp (θ ^ 2 * varExec (M - b) bs / 8) *
                  (Real.exp (θ * (((j - a : ℤ) : ℝ) / ((M - b : ℕ) : ℝ) - c))
                    + Real.exp ((-θ) * (((j - a : ℤ) : ℝ) / ((M - b : ℕ) : ℝ) - c)))))
            = Real.exp (-(θ * η)) * Real.exp (θ ^ 2 * varExec (M - b) bs / 8) *
                ((∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ), binPMF b ((j:ℝ) / (M:ℝ)) a *
                    Real.exp (θ * (((j - a : ℤ) : ℝ) / ((M - b : ℕ) : ℝ) - c)))
                  + ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ), binPMF b ((j:ℝ) / (M:ℝ)) a *
                    Real.exp ((-θ) * (((j - a : ℤ) : ℝ) / ((M - b : ℕ) : ℝ) - c))) := by
          rw [← Finset.sum_add_distrib, Finset.mul_sum]
          refine Finset.sum_congr rfl (fun a _ => ?_)
          ring
        rw [hsum]
        have hplus := step_exp hbM hj.1 hj.2 θ c
        have hminus := step_exp hbM hj.1 hj.2 (-θ) c
        rw [neg_sq] at hminus
        have hEF : Real.exp (θ ^ 2 * varExec (M - b) bs / 8)
              * Real.exp (θ ^ 2 * (b:ℝ) / (8 * ((M - b : ℕ) : ℝ) ^ 2))
            = Real.exp (θ ^ 2 * varExec M (b :: bs) / 8) := by
          rw [← Real.exp_add, varExec_cons]
          congr 1
          ring
        have hc0 : 0 ≤ Real.exp (-(θ * η)) * Real.exp (θ ^ 2 * varExec (M - b) bs / 8) :=
          mul_nonneg (Real.exp_pos _).le (Real.exp_pos _).le
        calc Real.exp (-(θ * η)) * Real.exp (θ ^ 2 * varExec (M - b) bs / 8) *
                ((∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ), binPMF b ((j:ℝ) / (M:ℝ)) a *
                    Real.exp (θ * (((j - a : ℤ) : ℝ) / ((M - b : ℕ) : ℝ) - c)))
                  + ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ), binPMF b ((j:ℝ) / (M:ℝ)) a *
                    Real.exp ((-θ) * (((j - a : ℤ) : ℝ) / ((M - b : ℕ) : ℝ) - c)))
            ≤ Real.exp (-(θ * η)) * Real.exp (θ ^ 2 * varExec (M - b) bs / 8) *
                (Real.exp (θ ^ 2 * (b:ℝ) / (8 * ((M - b : ℕ) : ℝ) ^ 2)) *
                    Real.exp (θ * ((j:ℝ) / (M:ℝ) - c))
                  + Real.exp (θ ^ 2 * (b:ℝ) / (8 * ((M - b : ℕ) : ℝ) ^ 2)) *
                    Real.exp ((-θ) * ((j:ℝ) / (M:ℝ) - c))) :=
              mul_le_mul_of_nonneg_left (add_le_add hplus hminus) hc0
          _ = Real.exp (-(θ * η)) * expPot θ c (varExec M (b :: bs)) M j := by
              unfold expPot
              rw [← hEF]
              ring
      · -- illegal state: the run is already dead
        rw [List.cons_append, agfv_succCount_cons_eq_zero_of_illegal hbM.le hj, sub_zero]
        exact one_le_expPot_of_illegal hθ hcη hc1 hVnn hM hj

/-! ## §4  Singletons, and the ladder's bulk is the shared library's capacity chain -/

/-- **Singletons never fail from a legal state** (count side): `succCount M j (1^M) = 1` for
`0 ≤ j ≤ M`.  Each step is the shared library's `aliveRow_one_eq_one`. -/
theorem succCount_replicate_one : ∀ (M : ℕ) (j : ℤ), 0 ≤ j → j ≤ (M : ℤ) →
    succCount M j (List.replicate M 1) = 1
  | 0, j, h0, h1 => by
      have hj : j = 0 := by omega
      subst hj
      rw [List.replicate_zero, agfv_succCount_nil, if_pos ⟨rfl, rfl⟩]
  | M + 1, j, h0, h1 => by
      rw [List.replicate_succ, agfv_succCount_cons]
      have hM : M + 1 - 1 = M := by omega
      have hrest : ∀ jp ∈ Finset.Icc (0:ℤ) ((M + 1 - 1 : ℕ) : ℤ),
          killK (M + 1) 1 j jp * succCount (M + 1 - 1) jp (List.replicate M 1)
            = killK (M + 1) 1 j jp := by
        intro jp hjp
        rw [Finset.mem_Icc, hM] at hjp
        rw [hM, succCount_replicate_one M jp hjp.1 hjp.2, mul_one]
      rw [Finset.sum_congr rfl hrest]
      exact aliveRow_one_eq_one (by omega) h0 h1

/-- The singleton tail is dead at an illegal quota. -/
lemma succCount_replicate_one_illegal (M : ℕ) {j : ℤ} (hbad : ¬ (0 ≤ j ∧ j ≤ (M : ℤ))) :
    succCount M j (List.replicate M 1) = 0 := by
  cases M with
  | zero => exact agfv_succCount_nil_eq_zero_of_illegal hbad
  | succ M =>
      rw [List.replicate_succ]
      exact agfv_succCount_cons_eq_zero_of_illegal (by omega) hbad _

lemma safeTail_replicate_one (M : ℕ) : SafeTail M (List.replicate M 1) :=
  ⟨fun j h0 h1 => succCount_replicate_one M j h0 h1,
   fun _ hbad => succCount_replicate_one_illegal M hbad⟩

lemma capDiffs_succ (K s : ℕ) :
    capDiffs K (s + 1) = (cap K (s + 1) - cap K s) :: capDiffs K s := rfl

lemma capDiffs_leavesOne {K : ℕ} (hK : 1 ≤ K) : ∀ s : ℕ, LeavesOne (cap K s) (capDiffs K s)
  | 0 => trivial
  | s + 1 => by
      have hlt := cap_lt_succ hK s
      have hpos := cap_pos hK s
      have hback : cap K (s + 1) - (cap K (s + 1) - cap K s) = cap K s := by omega
      rw [capDiffs_succ, leavesOne_cons, hback]
      exact ⟨by omega, capDiffs_leavesOne hK s⟩

lemma capDiffs_sizeAfterExec {K : ℕ} (hK : 1 ≤ K) :
    ∀ s : ℕ, sizeAfterExec (cap K s) (capDiffs K s) = cap K 0
  | 0 => rfl
  | s + 1 => by
      have hlt := cap_lt_succ hK s
      have hback : cap K (s + 1) - (cap K (s + 1) - cap K s) = cap K s := by omega
      rw [capDiffs_succ]
      show sizeAfterExec (cap K (s + 1) - (cap K (s + 1) - cap K s)) (capDiffs K s) = cap K 0
      rw [hback]
      exact capDiffs_sizeAfterExec hK s

/-- On the capacity decrements, the execution-order budget is the shared library's `capBudget`. -/
lemma capDiffs_varExec {K : ℕ} (hK : 1 ≤ K) :
    ∀ s : ℕ, varExec (cap K s) (capDiffs K s) = capBudget K s
  | 0 => rfl
  | s + 1 => by
      have hlt := cap_lt_succ hK s
      have hback : cap K (s + 1) - (cap K (s + 1) - cap K s) = cap K s := by omega
      rw [capDiffs_succ, varExec_cons, hback, capDiffs_varExec hK s]
      rfl

/-- The ladder's block part (the non-singleton prefix of `rcProfile M K s`), execution order. -/
def bulk (M K s : ℕ) : List ℕ := (M - cap K s) :: capDiffs K s

lemma rcProfile_eq_bulk_append (M K s : ℕ) :
    rcProfile M K s = bulk M K s ++ List.replicate (cap K 0) 1 := rfl

lemma bulk_leavesOne {M K s : ℕ} (hK : 1 ≤ K) (hs : cap K s < M) : LeavesOne M (bulk M K s) := by
  have hpos := cap_pos hK s
  have hback : M - (M - cap K s) = cap K s := by omega
  rw [bulk, leavesOne_cons, hback]
  exact ⟨by omega, capDiffs_leavesOne hK s⟩

lemma bulk_sizeAfterExec {M K s : ℕ} (hK : 1 ≤ K) (hs : cap K s < M) :
    sizeAfterExec M (bulk M K s) = cap K 0 := by
  have hback : M - (M - cap K s) = cap K s := by omega
  show sizeAfterExec (M - (M - cap K s)) (capDiffs K s) = cap K 0
  rw [hback]
  exact capDiffs_sizeAfterExec hK s

/-- **The bulk budget is the shared library's `rcBudget`**: `S = Σ_bulk b_t/M_{t+1}² = rcBudget M K s`. -/
lemma varExec_bulk {M K s : ℕ} (hK : 1 ≤ K) (hs : cap K s < M) :
    varExec M (bulk M K s) = rcBudget M K s := by
  have hback : M - (M - cap K s) = cap K s := by omega
  rw [bulk, varExec_cons, hback, capDiffs_varExec hK s]
  rfl

/-- `varExec` is the shared library's variance budget `AGFPot.Qof` read in execution order (the shared library's `Qof` lists the
most recent block first): `varExec M bs = Qof M bs.reverse`.  So `varExec` is an orientation
adapter, not a new budget. -/
lemma varExec_eq_Qof_reverse : ∀ (bs : List ℕ) (M : ℕ), varExec M bs = Qof M bs.reverse
  | [], _ => rfl
  | b :: bs, M => by
      rw [varExec_cons, List.reverse_cons, Qof_append, varExec_eq_Qof_reverse bs (M - b)]
      have hs : ([b] : List ℕ).sum = b := by simp
      have hsz : sizeAfter M ([b] : List ℕ) = M - b := rfl
      rw [hs, Qof_cons, Qof_nil, hsz]
      ring

/-- The bulk budget is positive (the head block `M − cap K s` is nonempty). -/
lemma rcBudget_pos {M K s : ℕ} (hK : 1 ≤ K) (hs : cap K s < M) : 0 < rcBudget M K s := by
  have hpos := cap_pos hK s
  have h1 : (0:ℝ) < ((M - cap K s : ℕ) : ℝ) / ((cap K s : ℕ) : ℝ) ^ 2 := by
    have hn : (0:ℝ) < ((M - cap K s : ℕ) : ℝ) := by exact_mod_cast (show 0 < M - cap K s by omega)
    have hd : (0:ℝ) < ((cap K s : ℕ) : ℝ) := by exact_mod_cast hpos
    positivity
  have h2 : 0 ≤ capBudget K s := by
    rw [← capDiffs_varExec hK s]
    exact varExec_nonneg _ _
  unfold rcBudget
  linarith

/-- **Ville at a free `θ ≥ 0`** for the capacity profile `rcProfile M K s` from a start fraction
`J/M ∈ [η, 1 − η]`: `1 − succCount ≤ 2·exp(−θη + θ²S/8)`, `S = rcBudget M K s` the bulk budget.
(At the start `j/M − c = 0`, so both halves of the potential equal `e^{θ²S/8}`.) -/
theorem fail_rcProfile_le {M K s J : ℕ} (hK : 1 ≤ K) (hs : cap K s < M) {η θ : ℝ}
    (hθ : 0 ≤ θ) (hlo : η ≤ (J:ℝ) / (M:ℝ)) (hhi : (J:ℝ) / (M:ℝ) ≤ 1 - η) :
    1 - succCount M (J:ℤ) (rcProfile M K s)
      ≤ 2 * Real.exp (-(θ * η) + θ ^ 2 * rcBudget M K s / 8) := by
  have hpos := cap_pos hK s
  have hM : 1 ≤ M := by omega
  have h := fail_le_expPot hθ hlo hhi (bulk M K s) M hM (bulk_leavesOne hK hs)
    (List.replicate (cap K 0) 1)
    (by rw [bulk_sizeAfterExec hK hs]; exact safeTail_replicate_one _) (J:ℤ)
  rw [← rcProfile_eq_bulk_append, varExec_bulk hK hs] at h
  -- at the start the fraction is exactly `c = J/M`
  have hx : ((J:ℤ):ℝ) / (M:ℝ) - (J:ℝ) / (M:ℝ) = 0 := by
    simp
  have hpot : expPot θ ((J:ℝ) / (M:ℝ)) (rcBudget M K s) M (J:ℤ)
      = 2 * Real.exp (θ ^ 2 * rcBudget M K s / 8) := by
    unfold expPot
    rw [hx]
    simp only [mul_zero, Real.exp_zero]
    ring
  rw [hpot] at h
  calc 1 - succCount M (J:ℤ) (rcProfile M K s)
      ≤ Real.exp (-(θ * η)) * (2 * Real.exp (θ ^ 2 * rcBudget M K s / 8)) := h
    _ = 2 * Real.exp (-(θ * η) + θ ^ 2 * rcBudget M K s / 8) := by
        rw [Real.exp_add]
        ring

/-- **The paper's intermediate bound** (App L §6.5, Ville at `θ = 4η/S`): the capacity profile
fails with probability at most `2·exp(−2η²/S)`, `S = rcBudget M K s > 0`. -/
theorem fail_rcProfile_le_sharp {M K s J : ℕ} (hK : 1 ≤ K) (hs : cap K s < M) {η : ℝ}
    (hη : 0 < η) (hlo : η ≤ (J:ℝ) / (M:ℝ)) (hhi : (J:ℝ) / (M:ℝ) ≤ 1 - η) :
    1 - succCount M (J:ℤ) (rcProfile M K s) ≤ 2 * Real.exp (-2 * η ^ 2 / rcBudget M K s) := by
  have hS := rcBudget_pos hK hs
  have h := fail_rcProfile_le hK hs (θ := 4 * η / rcBudget M K s)
    (div_nonneg (by linarith) hS.le) hlo hhi
  have e : -((4 * η / rcBudget M K s) * η) + (4 * η / rcBudget M K s) ^ 2 * rcBudget M K s / 8
      = -2 * η ^ 2 / rcBudget M K s := by
    field_simp
    ring
  rwa [e] at h

/-- **FB1 at a given tower index.**  `cap K s < M ≤ cap K (s+1)`, `K ≥ 1`, and the start fraction
`J/M ∈ [η, 1 − η]` with `η > 0`: the capacity profile `rcProfile M K s` succeeds from `(M, J)` with
probability at least `1 − 2·exp(−2η²K)`.  (Ville at `θ = 4ηK`, and the shared library's `S < 1/K`.) -/
theorem succCount_rcProfile_ge {M K s J : ℕ} (hK : 1 ≤ K) (hs : cap K s < M)
    (hs' : M ≤ cap K (s + 1)) {η : ℝ} (hη : 0 < η) (hlo : η ≤ (J:ℝ) / (M:ℝ))
    (hhi : (J:ℝ) / (M:ℝ) ≤ 1 - η) :
    1 - 2 * Real.exp (-2 * η ^ 2 * (K:ℝ)) ≤ succCount M (J:ℤ) (rcProfile M K s) := by
  have hKr : (0:ℝ) < (K:ℝ) := by exact_mod_cast hK
  have hθ0 : 0 ≤ 4 * η * (K:ℝ) := mul_nonneg (mul_nonneg (by norm_num) hη.le) hKr.le
  have h := fail_rcProfile_le hK hs hθ0 hlo hhi
  -- the budget is below `1/K` (the shared library)
  have hb : rcBudget M K s < 1 / (K:ℝ) := A36RC.rcBudget_lt hK hs'
  have hKb : (K:ℝ) * rcBudget M K s ≤ 1 := by
    have := mul_lt_mul_of_pos_left hb hKr
    rw [mul_one_div_cancel hKr.ne'] at this
    linarith
  have hη2 : 0 ≤ η ^ 2 * (K:ℝ) := mul_nonneg (sq_nonneg η) hKr.le
  have hexp : -((4 * η * (K:ℝ)) * η) + (4 * η * (K:ℝ)) ^ 2 * rcBudget M K s / 8
      ≤ -2 * η ^ 2 * (K:ℝ) := by
    have e1 : (4 * η * (K:ℝ)) ^ 2 * rcBudget M K s / 8
        = 2 * (η ^ 2 * (K:ℝ)) * ((K:ℝ) * rcBudget M K s) := by ring
    rw [e1]
    nlinarith [mul_le_mul_of_nonneg_left hKb hη2]
  have := Real.exp_le_exp.2 hexp
  linarith

/-! ## §5  The ladder profile, its tower index, and its length -/

/-- The tower index `T = min {j : M ≤ M_j}`, `M_j = cap K j`.  (Set to `0` when no such `j`
exists, which happens only for `K = 0 < M`; every theorem below assumes `K ≥ 1`.) -/
noncomputable def ladderT (M K : ℕ) : ℕ := by
  classical
  exact if h : ∃ u, M ≤ cap K u then Nat.find h else 0

/-- **The ladder profile** (App L §6.5): `M` singletons if `M ≤ 8K`; otherwise the shared library's capacity
profile `rcProfile M K (T − 1)`, i.e. the blocks `M → M_{T−1} → ⋯ → M_0` followed by
`M_0 = 8K` singletons.  It depends on `M` and `K` only, not on the residual quota. -/
noncomputable def ladderProfile (M K : ℕ) : List ℕ :=
  if M ≤ 8 * K then List.replicate M 1 else rcProfile M K (ladderT M K - 1)

lemma exists_cap_ge {K : ℕ} (hK : 1 ≤ K) (M : ℕ) : ∃ u, M ≤ cap K u := by
  refine ⟨M, le_trans ?_ (A36RC.two_pow_two_pow_le_cap hK M)⟩
  calc M ≤ 2 ^ M := (Nat.lt_two_pow_self).le
    _ ≤ 2 ^ (2 ^ M) := Nat.pow_le_pow_right (by norm_num) (Nat.lt_two_pow_self).le

/-- `ladderT` is the least index with `M ≤ cap K T`. -/
lemma ladderT_spec {K : ℕ} (hK : 1 ≤ K) (M : ℕ) :
    M ≤ cap K (ladderT M K) ∧ ∀ u < ladderT M K, cap K u < M := by
  classical
  have hex := exists_cap_ge hK M
  unfold ladderT
  rw [dif_pos hex]
  exact ⟨Nat.find_spec hex, fun u hu => not_le.1 (Nat.find_min hex hu)⟩

lemma ladderT_le {K : ℕ} (hK : 1 ≤ K) {M u : ℕ} (hu : M ≤ cap K u) : ladderT M K ≤ u := by
  classical
  have hex := exists_cap_ge hK M
  unfold ladderT
  rw [dif_pos hex]
  exact Nat.find_min' hex hu

/-- The tower index is pinned by the bracket `cap K s < M ≤ cap K (s+1)`. -/
lemma ladderT_eq {K : ℕ} (hK : 1 ≤ K) {M s : ℕ} (hs : cap K s < M) (hs' : M ≤ cap K (s + 1)) :
    ladderT M K = s + 1 := by
  have h1 := ladderT_le hK hs'
  have h2 := (ladderT_spec hK M).1
  by_contra hne
  have hlt : ladderT M K ≤ s := by omega
  have := cap_mono hK hlt
  omega

lemma one_le_ladderT {K : ℕ} (hK : 1 ≤ K) {M : ℕ} (hM : 8 * K < M) : 1 ≤ ladderT M K := by
  have h := (ladderT_spec hK M).1
  by_contra h0
  have hz : ladderT M K = 0 := by omega
  rw [hz, cap_zero] at h
  omega

/-- The bracket of the tower index: `cap K (T−1) < M ≤ cap K T`. -/
lemma ladderT_bracket {K : ℕ} (hK : 1 ≤ K) {M : ℕ} (hM : 8 * K < M) :
    cap K (ladderT M K - 1) < M ∧ M ≤ cap K (ladderT M K - 1 + 1) := by
  have h1 := one_le_ladderT hK hM
  have hspec := ladderT_spec hK M
  have he : ladderT M K - 1 + 1 = ladderT M K := by omega
  refine ⟨hspec.2 _ (by omega), ?_⟩
  rw [he]
  exact hspec.1

/-- **Agreement with the shared library's profile.**  Under the shared library's bracket hypothesis `cap K s < M ≤ cap K (s+1)`
(the hypotheses of `A36RC.Fopt_le_rc_index`, there at `M = 2k`), the ladder profile *is*
`rcProfile M K s`. -/
theorem ladderProfile_eq_rcProfile {K : ℕ} (hK : 1 ≤ K) {M s : ℕ} (hs : cap K s < M)
    (hs' : M ≤ cap K (s + 1)) : ladderProfile M K = rcProfile M K s := by
  have h0 : cap K 0 ≤ cap K s := cap_mono hK (Nat.zero_le s)
  rw [cap_zero] at h0
  unfold ladderProfile
  rw [if_neg (show ¬ M ≤ 8 * K by omega), ladderT_eq hK hs hs', Nat.add_sub_cancel]

/-- `ladderT` is literally the `Nat.find` the shared library's RCUpper takes inline (`u := Nat.find hex` in
`A36RC.Fopt_le_rc_tower` and `A36RC.relabelled_rc_hard`). -/
lemma ladderT_eq_find {K M : ℕ} (hex : ∃ u, M ≤ cap K u) : ladderT M K = Nat.find hex := by
  classical
  unfold ladderT
  rw [dif_pos hex]

/-- **Agreement with the shared library at `(2k, k)`, literally.**  For `8K < 2k` the ladder profile of `2k` is
`rcProfile (2k) K (Nat.find hex − 1)`, the profile the shared library's `A36RC.Fopt_le_rc_tower` and
`A36RC.relabelled_rc_hard` realise (they set `u := Nat.find hex` and `s := u − 1`). -/
theorem ladderProfile_balanced {k K : ℕ} (hsmall : 8 * K < 2 * k) (hex : ∃ u, 2 * k ≤ cap K u) :
    ladderProfile (2 * k) K = rcProfile (2 * k) K (Nat.find hex - 1) := by
  unfold ladderProfile
  rw [if_neg (show ¬ 2 * k ≤ 8 * K by omega), ladderT_eq_find hex]

lemma ladderProfile_of_le {M K : ℕ} (hM : M ≤ 8 * K) :
    ladderProfile M K = List.replicate M 1 := by
  unfold ladderProfile
  rw [if_pos hM]

lemma ladderProfile_of_gt {M K : ℕ} (hM : 8 * K < M) :
    ladderProfile M K = rcProfile M K (ladderT M K - 1) := by
  unfold ladderProfile
  rw [if_neg (show ¬ M ≤ 8 * K by omega)]

/-- The ladder's length is `T + 8K`. -/
theorem ladderProfile_length {M K : ℕ} (hK : 1 ≤ K) (hM : 8 * K < M) :
    (ladderProfile M K).length = ladderT M K + 8 * K := by
  rw [ladderProfile_of_gt hM, A36RC.rcProfile_length]
  have := one_le_ladderT hK hM
  omega

/-- **Length, tower form**: if `M ≤ 2^(2^t)` the ladder has at most `t + 8K` rounds. -/
theorem ladderProfile_length_le_tower {M K t : ℕ} (hK : 1 ≤ K) (hM : 8 * K < M)
    (ht : M ≤ 2 ^ (2 ^ t)) : (ladderProfile M K).length ≤ t + 8 * K := by
  rw [ladderProfile_length hK hM]
  have := ladderT_le hK (le_trans ht (A36RC.two_pow_two_pow_le_cap hK t))
  omega

/-- **Length bound (a)**: for `M > 8K` the ladder has at most `⌈log₂ log₂ M⌉ + 8K` rounds. -/
theorem ladderProfile_length_le_log {M K : ℕ} (hK : 1 ≤ K) (hM : 8 * K < M) :
    (ladderProfile M K).length ≤ ⌈Real.logb 2 (Real.logb 2 (M:ℝ))⌉₊ + 8 * K := by
  apply ladderProfile_length_le_tower hK hM
  have hM1 : (1:ℝ) < (M:ℝ) := by exact_mod_cast (show 1 < M by omega)
  have hlog : 0 < Real.logb 2 (M:ℝ) := Real.logb_pos (by norm_num) hM1
  have h1 : Real.logb 2 (Real.logb 2 (M:ℝ)) ≤ ((⌈Real.logb 2 (Real.logb 2 (M:ℝ))⌉₊ : ℕ) : ℝ) :=
    Nat.le_ceil _
  have h2 := (Real.logb_le_iff_le_rpow (by norm_num) hlog).1 h1
  rw [Real.rpow_natCast] at h2
  have h2' : Real.logb 2 (M:ℝ) ≤ (((2 ^ ⌈Real.logb 2 (Real.logb 2 (M:ℝ))⌉₊ : ℕ) : ℝ)) := by
    push_cast
    exact h2
  have h3 := (Real.logb_le_iff_le_rpow (by norm_num) (by linarith)).1 h2'
  rw [Real.rpow_natCast] at h3
  exact_mod_cast h3

/-! ## §6  FB1 for the ladder profile -/

/-- **FB1 (App L §6.5): ladder success at typical quotas.**  For `K ≥ 1`, `M > 8K`, `η > 0` and a
start quota with `p₀ = J/M ∈ [η, 1 − η]`, the count process from `(M, J)` under the ladder profile
succeeds with probability at least `1 − 2·exp(−2η²K)`. -/
theorem ladder_success {M K J : ℕ} {η : ℝ} (hK : 1 ≤ K) (hM : 8 * K < M) (hη : 0 < η)
    (hlo : η ≤ (J:ℝ) / (M:ℝ)) (hhi : (J:ℝ) / (M:ℝ) ≤ 1 - η) :
    1 - 2 * Real.exp (-2 * η ^ 2 * (K:ℝ)) ≤ succCount M (J:ℤ) (ladderProfile M K) := by
  obtain ⟨hb1, hb2⟩ := ladderT_bracket hK hM
  rw [ladderProfile_of_gt hM]
  exact succCount_rcProfile_ge hK hb1 hb2 hη hlo hhi

/-- **FB1, `δ` form.**  If moreover `δ > 0` and `K ≥ ln(2/δ)/(2η²)`, the success is `≥ 1 − δ`. -/
theorem ladder_success_delta {M K J : ℕ} {η δ : ℝ} (hK : 1 ≤ K) (hM : 8 * K < M) (hη : 0 < η)
    (hlo : η ≤ (J:ℝ) / (M:ℝ)) (hhi : (J:ℝ) / (M:ℝ) ≤ 1 - η) (hδ : 0 < δ)
    (hKδ : Real.log (2 / δ) / (2 * η ^ 2) ≤ (K:ℝ)) :
    1 - δ ≤ succCount M (J:ℤ) (ladderProfile M K) := by
  have h := ladder_success hK hM hη hlo hhi
  have hη2 : 0 < 2 * η ^ 2 := by
    have := pow_pos hη 2
    linarith
  have hlog : Real.log (2 / δ) ≤ 2 * η ^ 2 * (K:ℝ) := by
    rw [div_le_iff₀ hη2] at hKδ
    linarith
  have hexp : Real.exp (-2 * η ^ 2 * (K:ℝ)) ≤ δ / 2 := by
    have h1 : Real.exp (-2 * η ^ 2 * (K:ℝ)) ≤ Real.exp (-Real.log (2 / δ)) :=
      Real.exp_le_exp.2 (by linarith)
    have h2 : Real.exp (-Real.log (2 / δ)) = δ / 2 := by
      rw [Real.exp_neg, Real.exp_log (div_pos two_pos hδ), inv_div]
    linarith
  linarith

/-- **(b) The small case**: for `M ≤ 8K` the ladder is all singletons and succeeds with
probability `1` from every legal quota. -/
theorem ladder_success_small {M K : ℕ} (hM : M ≤ 8 * K) {j : ℤ} (h0 : 0 ≤ j) (h1 : j ≤ (M:ℤ)) :
    succCount M j (ladderProfile M K) = 1 := by
  rw [ladderProfile_of_le hM]
  exact succCount_replicate_one M j h0 h1

/-- FB1 for every group size `M` (both branches), `K ≥ 1`. -/
theorem ladder_success_all {M K J : ℕ} {η : ℝ} (hK : 1 ≤ K) (hη : 0 < η)
    (hlo : η ≤ (J:ℝ) / (M:ℝ)) (hhi : (J:ℝ) / (M:ℝ) ≤ 1 - η) :
    1 - 2 * Real.exp (-2 * η ^ 2 * (K:ℝ)) ≤ succCount M (J:ℤ) (ladderProfile M K) := by
  rcases Nat.lt_or_ge (8 * K) M with hM | hM
  · exact ladder_success hK hM hη hlo hhi
  · -- `η ≤ J/M` with `η > 0` forces `M > 0` and `J ≤ M`
    have hMpos : 0 < M := by
      rcases Nat.eq_zero_or_pos M with h0 | h0
      · rw [h0, Nat.cast_zero, div_zero] at hlo
        linarith
      · exact h0
    have hMr : (0:ℝ) < (M:ℝ) := by exact_mod_cast hMpos
    have hJM : (J:ℝ) ≤ (M:ℝ) := by
      have : (J:ℝ) / (M:ℝ) ≤ 1 := by linarith
      rwa [div_le_one hMr] at this
    have hJM' : J ≤ M := by exact_mod_cast hJM
    rw [ladder_success_small (j := (J:ℤ)) hM (by positivity) (by exact_mod_cast hJM')]
    have := Real.exp_pos (-2 * η ^ 2 * (K:ℝ))
    linarith

/-! ## §6b  The ladder is a positive composition of `M`, and the labelled sampler

The count process above is the labelled sampler's success probability: the shared library's bridge
`AGF.agfv_succMass_eq_snOf` identifies `q_U(V)` with the terminal atom of the killed count recursion,
and `AGF.agfv_transport` / `AGF.agfv_nuOf_reverse` turn that forward atom into the backward value
`succCount`.  So FB1 holds verbatim for every full labelled schedule of `Fin M` whose block sizes are
the ladder profile, and such schedules exist (`AGFPot.exists_fullSchedule_execProfile`). -/

/-- Every block of the ladder is nonempty. -/
lemma ladderProfile_pos {M K : ℕ} (hK : 1 ≤ K) : ∀ b ∈ ladderProfile M K, 0 < b := by
  rcases Nat.lt_or_ge (8 * K) M with hM | hM
  · rw [ladderProfile_of_gt hM]
    exact A36RC.rcProfile_pos hK (ladderT_bracket hK hM).1
  · rw [ladderProfile_of_le hM]
    intro b hb
    rw [List.eq_of_mem_replicate hb]
    exact Nat.one_pos

/-- The ladder exhausts the group: its blocks sum to `M`. -/
lemma ladderProfile_sum {M K : ℕ} (hK : 1 ≤ K) : (ladderProfile M K).sum = M := by
  rcases Nat.lt_or_ge (8 * K) M with hM | hM
  · rw [ladderProfile_of_gt hM]
    exact A36RC.rcProfile_sum hK (ladderT_bracket hK hM).1
  · rw [ladderProfile_of_le hM, List.sum_replicate, smul_eq_mul, mul_one]

/-- **`succCount` is the labelled success probability.**  For a full labelled schedule `U` of
`Fin n` and a quota `k ≤ n`, `q_U(Vₙ) = succCount n k (profile U)` (block sizes in execution order).
Assembled from the shared library's `agfv_succMass_eq_snOf`, `agfv_nuOf_reverse` and `agfv_transport`. -/
theorem succMass_eq_succCount {n k : ℕ} (hkn : k ≤ n) {U : List (Finset (Fin n))}
    (hU : FullSchedule n U) :
    succMass n k (qSched k U) = succCount n (k:ℤ) (profile U) := by
  rw [agfv_succMass_eq_snOf n k hkn hU, execProfile, snOf, agfv_nuOf_reverse n k (profile U)]
  have hend : sizeAfterExec n (profile U) = 0 := by
    rw [agfv_sizeAfterExec_eq, agfv_profile_sum U Finset.univ hU, Finset.card_univ,
      Fintype.card_fin, Nat.sub_self]
  rw [← agfv_transport (profile U) n (nuOf n k []) hend]
  have hmem : (k : ℤ) ∈ Finset.Icc (0 : ℤ) (n : ℤ) := by
    rw [Finset.mem_Icc]
    omega
  rw [Finset.sum_eq_single_of_mem (k : ℤ) hmem]
  · rw [nuOf_nil, if_pos rfl, one_mul]
  · intro c _ hne
    rw [nuOf_nil, if_neg hne, zero_mul]

/-- **FB1 for the labelled sampler.**  Every full labelled schedule `U` of `Fin M` whose block
sizes (execution order) are the ladder profile has actual leakage
`ℓ_M(U) = 1 − q_U(V) ≤ 2·exp(−2η²K)` at the quota `J`. -/
theorem lossSched_ladder_le {M K J : ℕ} {η : ℝ} (hK : 1 ≤ K) (hM : 8 * K < M) (hη : 0 < η)
    (hlo : η ≤ (J:ℝ) / (M:ℝ)) (hhi : (J:ℝ) / (M:ℝ) ≤ 1 - η)
    {U : List (Finset (Fin M))} (hU : FullSchedule M U) (hprof : profile U = ladderProfile M K) :
    lossSched M J U ≤ 2 * Real.exp (-2 * η ^ 2 * (K:ℝ)) := by
  have hMr : (0:ℝ) < (M:ℝ) := by exact_mod_cast (show 0 < M by omega)
  have hJM : J ≤ M := by
    have h1 : (J:ℝ) / (M:ℝ) ≤ 1 := by linarith
    rw [div_le_one hMr] at h1
    exact_mod_cast h1
  have h := ladder_success hK hM hη hlo hhi
  rw [← hprof, ← succMass_eq_succCount hJM hU] at h
  unfold lossSched
  linarith

/-- **The witness exists**: a full labelled schedule of `Fin M` with the ladder's block sizes, at
most `⌈log₂ log₂ M⌉ + 8K` rounds, and leakage `≤ 2·exp(−2η²K)` at the quota `J`. -/
theorem exists_ladder_schedule {M K J : ℕ} {η : ℝ} (hK : 1 ≤ K) (hM : 8 * K < M) (hη : 0 < η)
    (hlo : η ≤ (J:ℝ) / (M:ℝ)) (hhi : (J:ℝ) / (M:ℝ) ≤ 1 - η) :
    ∃ U : List (Finset (Fin M)), FullSchedule M U ∧ profile U = ladderProfile M K ∧
      U.length ≤ ⌈Real.logb 2 (Real.logb 2 (M:ℝ))⌉₊ + 8 * K ∧
      lossSched M J U ≤ 2 * Real.exp (-2 * η ^ 2 * (K:ℝ)) := by
  obtain ⟨U, hU, hexec, hlen⟩ :=
    exists_fullSchedule_execProfile (n := M) (ladderProfile M K) (ladderProfile_pos hK)
      (ladderProfile_sum hK)
  have hprof : profile U = ladderProfile M K := by
    rw [execProfile] at hexec
    exact List.reverse_injective hexec
  refine ⟨U, hU, hprof, ?_, lossSched_ladder_le hK hM hη hlo hhi hU hprof⟩
  rw [hlen]
  exact ladderProfile_length_le_log hK hM

/-! ## §7  Non-vacuity and cross-checks -/

/-- `2·e^{−18/5} ≤ 1/2`, the numeric fact behind the two examples at `(M, J, K) = (1000, 300, 20)`
(`2η²K = 2·(3/10)²·20 = 18/5`); from `e^x ≥ 1 + x`. -/
lemma two_exp_neg_eighteen_fifths_le : 2 * Real.exp (-(18 / 5 : ℝ)) ≤ 1 / 2 := by
  have h1 := Real.add_one_le_exp (18 / 5 : ℝ)
  have h2 : Real.exp (-(18 / 5 : ℝ)) * Real.exp (18 / 5) = 1 := by
    rw [← Real.exp_add]
    simp
  have h3 := Real.exp_pos (-(18 / 5 : ℝ))
  nlinarith [mul_le_mul_of_nonneg_left h1 h3.le]


/-- The ladder at `M = 1000`, `K = 20`: `cap 20 1 = 640 < 1000 ≤ 5120 = cap 20 2`, so `T = 2` and
the profile is `[360, 480] ++ 1^160` (length `162`). -/
example : ladderProfile 1000 20 = rcProfile 1000 20 1 :=
  ladderProfile_eq_rcProfile (by norm_num) (by norm_num [cap]) (by norm_num [cap])

example : ladderProfile 1000 20 = [360, 480] ++ List.replicate 160 1 := by
  rw [ladderProfile_eq_rcProfile (K := 20) (M := 1000) (s := 1) (by norm_num) (by norm_num [cap])
    (by norm_num [cap])]
  decide

/-- **Non-vacuity, off balance.**  `M = 1000`, `J = 300` (`p₀ = 3/10 = η`), `K = 20`: FB1 gives
success `≥ 1 − 2e^{−3.6} ≥ 1/2`. -/
example : (1:ℝ) / 2 ≤ succCount 1000 ((300 : ℕ) : ℤ) (ladderProfile 1000 20) := by
  have h := ladder_success (M := 1000) (K := 20) (J := 300) (η := 3 / 10)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
  have hx : (-2 : ℝ) * (3 / 10) ^ 2 * ((20 : ℕ) : ℝ) = -(18 / 5) := by norm_num
  rw [hx] at h
  linarith [two_exp_neg_eighteen_fifths_le]

/-- **Cross-check with the shared library at the balanced anchor.**  At `n = 2k = 65536`, `K = 2`, the ladder
profile is the shared library's cost-20 capacity profile `rcProfile 65536 2 3` (RCProbability §11). -/
example : ladderProfile 65536 2 = rcProfile 65536 2 3 :=
  ladderProfile_eq_rcProfile (by norm_num) cap_two_tower.1 cap_two_tower.2

/-- **Non-vacuity of the labelled form.**  An actual full labelled schedule of `Fin 1000` with the
ladder's `162` rounds whose leakage at quota `300` is at most `1/2`. -/
example : ∃ U : List (Finset (Fin 1000)),
    FullSchedule 1000 U ∧ U.length = 162 ∧ lossSched 1000 300 U ≤ 1 / 2 := by
  obtain ⟨U, hU, hexec, hlen⟩ :=
    exists_fullSchedule_execProfile (n := 1000) (ladderProfile 1000 20)
      (ladderProfile_pos (by norm_num)) (ladderProfile_sum (by norm_num))
  have hprof : profile U = ladderProfile 1000 20 := by
    rw [execProfile] at hexec
    exact List.reverse_injective hexec
  have hL : ladderProfile 1000 20 = [360, 480] ++ List.replicate 160 1 := by
    rw [ladderProfile_eq_rcProfile (K := 20) (M := 1000) (s := 1) (by norm_num) (by norm_num [cap])
      (by norm_num [cap])]
    decide
  refine ⟨U, hU, ?_, ?_⟩
  · rw [hlen, hL, List.length_append, List.length_replicate]
    rfl
  · have h := lossSched_ladder_le (M := 1000) (K := 20) (J := 300) (η := 3 / 10)
      (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) hU hprof
    have hx : (-2 : ℝ) * (3 / 10) ^ 2 * ((20 : ℕ) : ℝ) = -(18 / 5) := by norm_num
    rw [hx] at h
    linarith [two_exp_neg_eighteen_fifths_le]

end A36W.LadderGeneral

/-! # Headline types and axiom audit -/

set_option pp.numericTypes true
#check @A36W.LadderGeneral.bernoulli_hoeffding
#check @A36W.LadderGeneral.binom_hoeffding
#check @A36W.LadderGeneral.step_exp
#check @A36W.LadderGeneral.fail_le_expPot
#check @A36W.LadderGeneral.succCount_replicate_one
#check @A36W.LadderGeneral.varExec_bulk
#check @A36W.LadderGeneral.varExec_eq_Qof_reverse
#check @A36W.LadderGeneral.fail_rcProfile_le
#check @A36W.LadderGeneral.fail_rcProfile_le_sharp
#check @A36W.LadderGeneral.succCount_rcProfile_ge
#check @A36W.LadderGeneral.ladderProfile_eq_rcProfile
#check @A36W.LadderGeneral.ladderT_eq_find
#check @A36W.LadderGeneral.ladderProfile_balanced
#check @A36W.LadderGeneral.ladderProfile_length
#check @A36W.LadderGeneral.ladderProfile_length_le_tower
#check @A36W.LadderGeneral.ladderProfile_length_le_log
#check @A36W.LadderGeneral.ladder_success
#check @A36W.LadderGeneral.ladder_success_delta
#check @A36W.LadderGeneral.ladder_success_small
#check @A36W.LadderGeneral.ladder_success_all
#check @A36W.LadderGeneral.ladderProfile_pos
#check @A36W.LadderGeneral.ladderProfile_sum
#check @A36W.LadderGeneral.succMass_eq_succCount
#check @A36W.LadderGeneral.lossSched_ladder_le
#check @A36W.LadderGeneral.exists_ladder_schedule
#print axioms A36W.LadderGeneral.bernoulli_hoeffding
#print axioms A36W.LadderGeneral.binom_hoeffding
#print axioms A36W.LadderGeneral.step_exp
#print axioms A36W.LadderGeneral.fail_le_expPot
#print axioms A36W.LadderGeneral.succCount_replicate_one
#print axioms A36W.LadderGeneral.varExec_bulk
#print axioms A36W.LadderGeneral.varExec_eq_Qof_reverse
#print axioms A36W.LadderGeneral.fail_rcProfile_le
#print axioms A36W.LadderGeneral.fail_rcProfile_le_sharp
#print axioms A36W.LadderGeneral.succCount_rcProfile_ge
#print axioms A36W.LadderGeneral.ladderProfile_eq_rcProfile
#print axioms A36W.LadderGeneral.ladderT_eq_find
#print axioms A36W.LadderGeneral.ladderProfile_balanced
#print axioms A36W.LadderGeneral.ladderProfile_length
#print axioms A36W.LadderGeneral.ladderProfile_length_le_tower
#print axioms A36W.LadderGeneral.ladderProfile_length_le_log
#print axioms A36W.LadderGeneral.ladder_success
#print axioms A36W.LadderGeneral.ladder_success_delta
#print axioms A36W.LadderGeneral.ladder_success_small
#print axioms A36W.LadderGeneral.ladder_success_all
#print axioms A36W.LadderGeneral.ladderProfile_pos
#print axioms A36W.LadderGeneral.ladderProfile_sum
#print axioms A36W.LadderGeneral.succMass_eq_succCount
#print axioms A36W.LadderGeneral.lossSched_ladder_le
#print axioms A36W.LadderGeneral.exists_ladder_schedule


==> anc/formal_companion/lean/src/A36W/LogConcave.lean <==
/-
A36W.LogConcave -- log-concavity in the quota of the weighted elementary symmetric sums `Z w S J = e_J(S)`
(two-group branch).  Imports A36W.Slice, which is not modified.

Notation as in A36W.Slice: `S` a free set, `w` the weights, `J` an integer quota, `Z w S J = e_J(S)`, which is
`0` for `J < 0` and for `J > |S|`.

Main results, for weights positive on `S` and every `J : ℤ`:
* `Z_logConcave`: `Z(S, J-1) Z(S, J+1) ≤ Z(S, J)^2`.
* `Z_shift_le`: `Z(S, J-2) Z(S, J+1) ≤ Z(S, J-1) Z(S, J)` (the gap-one ratio comparison).
* `Z_logConcave_strict`: the strict inequality for `1 ≤ J ≤ |S| - 1`.

Proof.  Induction on `S`, adding one element `a` of weight `v = w a > 0` to `R`.  With `a_k = Z(R, k)` the new
sequence is `b_k = a_k + v a_{k-1}` (`Z_insert`), and
  `b_k^2 - b_{k-1} b_{k+1} = (a_k^2 - a_{k-1} a_{k+1}) + v (a_k a_{k-1} - a_{k-2} a_{k+1})
                             + v^2 (a_{k-1}^2 - a_{k-2} a_k)`.
The outer brackets are the induction hypothesis at `k` and `k - 1`.  The middle bracket is
`Z_shift_le_of_logConcave` for `R`: if `a_{k-1} a_k > 0` it follows by multiplying the hypotheses at `k - 1` and
`k` and cancelling `a_{k-1} a_k`; otherwise `k ≤ 0` or `k > |R|` (support of `Z`, `Z_pos`), so `a_{k-2} = 0` or
`a_{k+1} = 0` and the bracket is `a_{k-1} a_k ≥ 0`.
-/
import A36W.Slice

set_option autoImplicit false

namespace A36W

open Finset

section LogConcave

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ}

omit [DecidableEq ι] in
/-- **Gap-one ratio comparison from log-concavity and the support of `Z`.**  If `Z(S, ·)` is log-concave and the
weights on `S` are positive, then `Z(S, J-2) Z(S, J+1) ≤ Z(S, J-1) Z(S, J)` for every `J`. -/
theorem Z_shift_le_of_logConcave {S : Finset ι} (hw : ∀ k ∈ S, 0 < w k)
    (hL : ∀ J : ℤ, Z w S (J - 1) * Z w S (J + 1) ≤ Z w S J ^ 2) (J : ℤ) :
    Z w S (J - 2) * Z w S (J + 1) ≤ Z w S (J - 1) * Z w S J := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have hB := Z_nonneg hw0 (J - 1)
  have hC := Z_nonneg hw0 J
  have hD := Z_nonneg hw0 (J + 1)
  by_cases h1 : J ≤ 0
  · rw [Z_eq_zero_of_neg w S (by omega : J - 2 < 0), zero_mul]
    exact mul_nonneg hB hC
  by_cases h2 : (#S : ℤ) < J
  · rw [Z_eq_zero_of_card_lt w S (by omega : (#S : ℤ) < J + 1), mul_zero]
    exact mul_nonneg hB hC
  rw [not_le] at h1
  rw [not_lt] at h2
  have hBp : 0 < Z w S (J - 1) := Z_pos hw (by omega) (by omega)
  have hCp : 0 < Z w S J := Z_pos hw (by omega) h2
  have l1 := hL (J - 1)
  have l2 := hL J
  rw [show J - 1 - 1 = J - 2 by ring, show J - 1 + 1 = J by ring] at l1
  have hprod := mul_le_mul l1 l2 (mul_nonneg hB hD) (sq_nonneg _)
  have key : Z w S (J - 2) * Z w S (J + 1) * (Z w S (J - 1) * Z w S J) ≤
      Z w S (J - 1) * Z w S J * (Z w S (J - 1) * Z w S J) := by
    nlinarith [hprod]
  exact le_of_mul_le_mul_right key (mul_pos hBp hCp)

omit [DecidableEq ι] in
/-- The induction step: adding one element of nonnegative weight `v` preserves log-concavity, given the
gap-one comparison for the smaller sequence. -/
theorem logConcave_step {a0 a1 a2 a3 v : ℝ} (hv : 0 ≤ v) (h0 : a1 * a3 ≤ a0 ^ 2) (h1 : a2 * a0 ≤ a1 ^ 2)
    (hM : a2 * a3 ≤ a1 * a0) : (a1 + v * a2) * (a3 + v * a0) ≤ (a0 + v * a1) ^ 2 := by
  nlinarith [mul_nonneg hv (sub_nonneg.2 hM), mul_nonneg (mul_nonneg hv hv) (sub_nonneg.2 h1)]

/-- **Log-concavity of `Z` in the quota**: for weights positive on `S` and every integer `J`,
`Z(S, J-1) Z(S, J+1) ≤ Z(S, J)^2`. -/
theorem Z_logConcave {S : Finset ι} (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) :
    Z w S (J - 1) * Z w S (J + 1) ≤ Z w S J ^ 2 := by
  induction S using Finset.induction_on generalizing J with
  | empty =>
    simp only [Z_empty]
    split_ifs <;> first | omega | norm_num
  | insert a R ha ih =>
    have hR : ∀ k ∈ R, 0 < w k := fun k hk => hw k (Finset.mem_insert_of_mem hk)
    have ihR := ih hR
    have hM := Z_shift_le_of_logConcave hR ihR J
    have h0 := ihR J
    have h1 := ihR (J - 1)
    rw [show J - 1 - 1 = J - 2 by ring, show J - 1 + 1 = J by ring] at h1
    rw [Z_insert w ha (J - 1), Z_insert w ha (J + 1), Z_insert w ha J,
      show J - 1 - 1 = J - 2 by ring, show J + 1 - 1 = J by ring]
    exact logConcave_step (hw a (Finset.mem_insert_self a R)).le h0 h1 hM

/-- **The gap-one ratio comparison** `Z(S, J-2) Z(S, J+1) ≤ Z(S, J-1) Z(S, J)`, for weights positive on `S` and
every integer `J`. -/
theorem Z_shift_le {S : Finset ι} (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) :
    Z w S (J - 2) * Z w S (J + 1) ≤ Z w S (J - 1) * Z w S J :=
  Z_shift_le_of_logConcave hw (Z_logConcave hw) J

/-- **Strict log-concavity** strictly inside the range: for weights positive on `S` and `1 ≤ J ≤ |S| - 1`,
`Z(S, J-1) Z(S, J+1) < Z(S, J)^2`. -/
theorem Z_logConcave_strict {S : Finset ι} (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ1 : 1 ≤ J)
    (hJS : J + 1 ≤ #S) : Z w S (J - 1) * Z w S (J + 1) < Z w S J ^ 2 := by
  induction S using Finset.induction_on generalizing J with
  | empty =>
    simp only [Finset.card_empty, Nat.cast_zero] at hJS
    omega
  | insert a R ha ih =>
    have hR : ∀ k ∈ R, 0 < w k := fun k hk => hw k (Finset.mem_insert_of_mem hk)
    have hR0 : ∀ k ∈ R, 0 ≤ w k := fun k hk => (hR k hk).le
    have hv := hw a (Finset.mem_insert_self a R)
    rw [Finset.card_insert_of_notMem ha, Nat.cast_add, Nat.cast_one] at hJS
    have hM := Z_shift_le hR J
    have h0 := Z_logConcave hR J
    have h1 := Z_logConcave hR (J - 1)
    rw [show J - 1 - 1 = J - 2 by ring, show J - 1 + 1 = J by ring] at h1
    rw [Z_insert w ha (J - 1), Z_insert w ha (J + 1), Z_insert w ha J,
      show J - 1 - 1 = J - 2 by ring, show J + 1 - 1 = J by ring]
    rcases lt_or_eq_of_le (show J ≤ (#R : ℤ) by omega) with hlt | heq
    · -- strictly inside for `R`: the first bracket is strictly positive
      have hs := ih hR hJ1 (by omega)
      nlinarith [mul_nonneg hv.le (sub_nonneg.2 hM), mul_nonneg (mul_nonneg hv.le hv.le) (sub_nonneg.2 h1)]
    · -- `J = |R|`: `Z(R, J+1) = 0`, so the middle bracket is `Z(R, J-1) Z(R, J) > 0`
      have hD : Z w R (J + 1) = 0 := Z_eq_zero_of_card_lt w R (by omega)
      have hB : 0 < Z w R (J - 1) := Z_pos hR (by omega) (by omega)
      have hC : 0 < Z w R J := Z_pos hR (by omega) (by omega)
      rw [hD] at h0 ⊢
      have hA := Z_nonneg hR0 (J - 2)
      nlinarith [mul_pos hv (mul_pos hB hC), mul_nonneg (mul_nonneg hv.le hv.le) (sub_nonneg.2 h1),
        sq_nonneg (Z w R J)]

end LogConcave

end A36W


==> anc/formal_companion/lean/src/A36W/MixKL.lean <==
/-
A36W.MixKL -- App L §9 ("Sharp mean coefficient"): the mixing inequality and the affine cost of a two-way
predrawn mixture.  Two-group branch.

PAPER (App L §9; the weighted appendix source, sha256 61944bc1...).  "For any target and `β' ∈ [0,1)`,
`(1-β')Q₁ + β'Q₂ ≥ (1-β')Q₁` pointwise, so `KL(p‖(1-β')Q₁+β'Q₂) ≤ -ln(1-β') + KL(p‖Q₁)`."  It is then applied to
`μ_ν` mixed, with weight `e^{-(ε-ν)}`, with the one-round schedule: "a finite predrawn mixture with every block
charged.  Its output KL is at most `(ε-ν)+ν = ε`, and its mean cost is at most `e^{-ε+ν}(…) + 1`."

OBJECTS.  V0's and AGF's, reused verbatim; nothing is redefined.
* `A36RW.KLx t q` (A36RW/Interface/V0.lean): `if ∀ x, 0 < t.p x → 0 < q x then ↑(Σ_{t.p x > 0} t.p x·log(t.p x/q x))
  else ⊤`, in `WithTop ℝ`.  Laws on words are functions `(Fin n → Bool) → ℝ`; the mixture `(1-β)•Q₁ + β•Q₂` is the
  pointwise `Pi` combination.
* `AGF.SchedMix`, `AGF.mixCost` (AGFCore/Costs.lean), `A36RW.mixLawE` and `A36RW.LFgen` (V0 §5b): the predrawn
  mixture class, its scheduled mean cost, its output law, and `L_F(n,ε)`.  The schedule-mixture cost notion is AGF's
  `mixCost`, which V0's `LFgen` / `LHgen` use; so the affine cost fact is stated and proved here.
* `A36RW.Converse.MargUnit`, `margUnit_of_exact`, `batchLaw_nonneg_w2` (A36RW/Balanced/Converse.lean).

HEADLINES
* `KLx_mix_le`            the mixing inequality: `0 ≤ β < 1`, `Q₂ ≥ 0` ⟹
                            `KLx t ((1-β)•Q₁ + β•Q₂) ≤ ↑(-log(1-β)) + KLx t Q₁` in `WithTop ℝ`.  No hypothesis on `Q₁`
                            (if `KLx t Q₁ = ⊤` the right side is `⊤`); no normalisation of either law is needed.
                            `KLx_mix_le_of_supp` needs `Q₂ ≥ 0` only on the support of `t`.
* `KLx_mix_le_needs_beta_lt_one`, `KLx_mix_le_needs_beta_nonneg`, `KLx_mix_le_needs_Q2_nonneg`  kernel-checked
                            counterexamples on `{0,1}^1`: none of the three hypotheses can be dropped.
* `mixTwo`                the two-way predrawn mixture of two `SchedMix`es (concatenated, reweighted parts).
* `mixLawE_mixTwo`        its output law is `(1-β)•mixLawE o μ₁ + β•mixLawE o μ₂` (every oracle);
  `mixLaw_mixTwo`         the same for AGF's balanced `mixLaw`;
* `mixCost_mixTwo`        the AFFINE COST FACT: `mixCost (mixTwo β μ₁ μ₂) = (1-β)·mixCost μ₁ + β·mixCost μ₂`.
* `LFgen_le_mixTwo`       assembled: under `MargUnit o`, `KLx t (mixLawE o μ₁) ≤ ε` ⟹
                            `LFgen t o (-log(1-β) + ε) ≤ (1-β)·mixCost μ₁ + β·mixCost μ₂`.
* `LFgen_le_exp_mix`      the paper's mixing step instantiated (only that step; see SCOPE), `1-β = e^{-(ε-ν)}`:
                            `ν ≤ ε`, `KLx t (mixLawE o μ₁) ≤ ν` ⟹
                            `LFgen t o ε ≤ e^{-(ε-ν)}·mixCost μ₁ + (1-e^{-(ε-ν)})·mixCost μ₂` (under `MargUnit o`).

HYPOTHESES, said exactly.
* `β < 1` is needed, not cosmetic: Lean's `Real.log 0 = 0`, so at `β = 1` the statement would read
  `KLx t Q₂ ≤ KLx t Q₁`, false in general (`KLx_mix_le_needs_beta_lt_one`: `⊤ ≤ 0` would be claimed).
* `0 ≤ β` and `Q₂ ≥ 0` (on `supp t`) are what make `(1-β)Q₁ + βQ₂ ≥ (1-β)Q₁`; each is needed
  (`KLx_mix_le_needs_beta_nonneg`: `0 ≤ -log 2` would be claimed; `KLx_mix_le_needs_Q2_nonneg`:
  `(3/2)·log 2 ≤ log 2` would be claimed).  Pointwise domination is the mechanism, sufficient but not necessary.
* `MargUnit o` (every exact oracle has it, `margUnit_of_exact`) is used ONLY to get `mixLawE o μ₂ ≥ 0`
  (`mixLawE_nonneg`), i.e. the `Q₂ ≥ 0` hypothesis of the mixing inequality for the second component.

SCOPE.  Only the mixing step of §9 "Sharp mean coefficient" and the affine cost of the two-way mixture are
formalised.  NOT PROVED HERE: `F(μ_ν) ≤ ν` and `C(μ_ν) ≤ log₂ ln n + C_FU(ν)` (that is §6 at tolerance `ν`), the
`limsup` and `ν ↓ 0` steps, uniformity in `λ`, the split and `k`, and the identification of V0's generic `t`, `o`
with the paper's weighted target and exact oracle (the theorems here hold for every target, and for every oracle
with `MargUnit`).
-/
import A36RW.Interface.Lemmas
import A36RW.Balanced.Converse
import AGFCore.Equivariance

namespace A36W
namespace MixKL

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §1 The mixing inequality for V0's `KLx` -/

/-- **The mixing inequality, support form.**  Only `0 ≤ β < 1` and `Q₂ ≥ 0` on the support of the target are used
(none of them can be dropped: §5).  When `KLx t Q₁ = ⊤` the right side is `⊤` and there is nothing to prove;
otherwise `Q₁ > 0` on the support, so the mixture is too, and each term is bounded by `log x ≤ log y` for
`x ≤ y`. -/
theorem KLx_mix_le_of_supp (t : Target n) (Q₁ Q₂ : (Fin n → Bool) → ℝ) {β : ℝ}
    (hβ0 : 0 ≤ β) (hβ1 : β < 1) (hQ₂ : ∀ x, 0 < t.p x → 0 ≤ Q₂ x) :
    KLx t (fun x => (1 - β) * Q₁ x + β * Q₂ x)
      ≤ ((-Real.log (1 - β) : ℝ) : WithTop ℝ) + KLx t Q₁ := by
  classical
  have h1b : 0 < 1 - β := by linarith
  by_cases hpos : ∀ x, 0 < t.p x → 0 < Q₁ x
  · have hmixpos : ∀ x, 0 < t.p x → 0 < (1 - β) * Q₁ x + β * Q₂ x := by
      intro x hx
      have h1 : 0 < (1 - β) * Q₁ x := mul_pos h1b (hpos x hx)
      have h2 : 0 ≤ β * Q₂ x := mul_nonneg hβ0 (hQ₂ x hx)
      linarith
    unfold KLx
    rw [if_pos hmixpos, if_pos hpos, ← WithTop.coe_add, WithTop.coe_le_coe]
    have hterm : ∀ x ∈ univ.filter (fun x => 0 < t.p x),
        t.p x * Real.log (t.p x / ((1 - β) * Q₁ x + β * Q₂ x))
          ≤ t.p x * (-Real.log (1 - β)) + t.p x * Real.log (t.p x / Q₁ x) := by
      intro x hx
      have hpx : 0 < t.p x := (Finset.mem_filter.1 hx).2
      have hq1 : 0 < Q₁ x := hpos x hpx
      have hmix : (1 - β) * Q₁ x ≤ (1 - β) * Q₁ x + β * Q₂ x := by
        have := mul_nonneg hβ0 (hQ₂ x hpx)
        linarith
      have hlog : Real.log (t.p x / ((1 - β) * Q₁ x + β * Q₂ x))
          ≤ Real.log (t.p x / ((1 - β) * Q₁ x)) :=
        Real.log_le_log (div_pos hpx (hmixpos x hpx))
          (div_le_div_of_nonneg_left hpx.le (mul_pos h1b hq1) hmix)
      have hsplit : Real.log (t.p x / ((1 - β) * Q₁ x))
          = -Real.log (1 - β) + Real.log (t.p x / Q₁ x) := by
        rw [Real.log_div hpx.ne' (mul_pos h1b hq1).ne', Real.log_mul h1b.ne' hq1.ne',
          Real.log_div hpx.ne' hq1.ne']
        ring
      calc t.p x * Real.log (t.p x / ((1 - β) * Q₁ x + β * Q₂ x))
          ≤ t.p x * Real.log (t.p x / ((1 - β) * Q₁ x)) := mul_le_mul_of_nonneg_left hlog hpx.le
        _ = t.p x * (-Real.log (1 - β)) + t.p x * Real.log (t.p x / Q₁ x) := by rw [hsplit]; ring
    have hmass : ∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x = 1 := sum_supp_p t
    calc ∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x * Real.log (t.p x / ((1 - β) * Q₁ x + β * Q₂ x))
        ≤ ∑ x ∈ univ.filter (fun x => 0 < t.p x),
            (t.p x * (-Real.log (1 - β)) + t.p x * Real.log (t.p x / Q₁ x)) :=
          Finset.sum_le_sum hterm
      _ = -Real.log (1 - β)
            + ∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x * Real.log (t.p x / Q₁ x) := by
          rw [Finset.sum_add_distrib, ← Finset.sum_mul, hmass, one_mul]
  · have htop : KLx t Q₁ = ⊤ := by
      unfold KLx
      rw [if_neg hpos]
    rw [htop, WithTop.add_top]
    exact le_top

/-- **The mixing inequality** (App L §9), in `Pi`-module notation: for every target, every `Q₁`, every
nonnegative `Q₂` and every `β ∈ [0,1)`, `KLx t ((1-β)•Q₁ + β•Q₂) ≤ -log(1-β) + KLx t Q₁` in `WithTop ℝ`. -/
theorem KLx_mix_le (t : Target n) (Q₁ Q₂ : (Fin n → Bool) → ℝ) {β : ℝ}
    (hβ0 : 0 ≤ β) (hβ1 : β < 1) (hQ₂ : ∀ x, 0 ≤ Q₂ x) :
    KLx t ((1 - β) • Q₁ + β • Q₂) ≤ ((-Real.log (1 - β) : ℝ) : WithTop ℝ) + KLx t Q₁ := by
  have h : ((1 - β) • Q₁ + β • Q₂) = fun x => (1 - β) * Q₁ x + β * Q₂ x := by
    funext x
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
  rw [h]
  exact KLx_mix_le_of_supp t Q₁ Q₂ hβ0 hβ1 (fun x _ => hQ₂ x)

/-! ## §2 The two-way predrawn mixture and its affine cost -/

/-- Reweighting every part of a mixture list by `c`, then summing a weight-linear functional. -/
lemma sum_map_scale (c : ℝ) (F : List (Finset (Fin n)) → ℝ) :
    ∀ l : List (ℝ × List (Finset (Fin n))),
      ((l.map (fun p => (c * p.1, p.2))).map (fun p => p.1 * F p.2)).sum
        = c * (l.map (fun p => p.1 * F p.2)).sum := by
  intro l
  induction l with
  | nil => simp
  | cons a l ih =>
      simp only [List.map_cons, List.sum_cons, ih]
      ring

lemma sum_fst_scale (c : ℝ) :
    ∀ l : List (ℝ × List (Finset (Fin n))),
      ((l.map (fun p => (c * p.1, p.2))).map Prod.fst).sum = c * (l.map Prod.fst).sum := by
  intro l
  induction l with
  | nil => simp
  | cons a l ih =>
      simp only [List.map_cons, List.sum_cons, ih]
      ring

/-- **The two-way predrawn mixture**: draw `μ₁` with probability `1-β` and `μ₂` with probability `β`, before any
bit.  Its parts are those of `μ₁` reweighted by `1-β` followed by those of `μ₂` reweighted by `β`; every part is
still a full labelled schedule, so it is a `SchedMix` (finite support, real weights, every block charged). -/
noncomputable def mixTwo (β : ℝ) (hβ0 : 0 ≤ β) (hβ1 : β ≤ 1) (μ₁ μ₂ : SchedMix n) : SchedMix n where
  parts := μ₁.parts.map (fun p => ((1 - β) * p.1, p.2)) ++ μ₂.parts.map (fun p => (β * p.1, p.2))
  wt_nonneg := by
    intro p hp
    rcases List.mem_append.1 hp with h | h
    · obtain ⟨q, hq, rfl⟩ := List.mem_map.1 h
      exact mul_nonneg (by linarith) (μ₁.wt_nonneg q hq)
    · obtain ⟨q, hq, rfl⟩ := List.mem_map.1 h
      exact mul_nonneg hβ0 (μ₂.wt_nonneg q hq)
  wt_sum := by
    rw [List.map_append, List.sum_append, sum_fst_scale, sum_fst_scale, μ₁.wt_sum, μ₂.wt_sum]
    ring
  comp_sched := by
    intro p hp
    rcases List.mem_append.1 hp with h | h
    · obtain ⟨q, hq, rfl⟩ := List.mem_map.1 h
      exact μ₁.comp_sched q hq
    · obtain ⟨q, hq, rfl⟩ := List.mem_map.1 h
      exact μ₂.comp_sched q hq

/-- The output law of the two-way mixture is the two-way mixture of the output laws, for every oracle. -/
theorem mixLawE_mixTwo (o : Oracle n) (β : ℝ) (hβ0 : 0 ≤ β) (hβ1 : β ≤ 1) (μ₁ μ₂ : SchedMix n) :
    mixLawE o (mixTwo β hβ0 hβ1 μ₁ μ₂) = (1 - β) • mixLawE o μ₁ + β • mixLawE o μ₂ := by
  funext x
  simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
  unfold mixLawE mixTwo
  rw [List.map_append, List.sum_append, sum_map_scale (1 - β) (fun U => schedLawE o U [] x),
    sum_map_scale β (fun U => schedLawE o U [] x)]

/-- The same for AGF's balanced mixed law `mixLaw`. -/
theorem mixLaw_mixTwo (k : ℕ) (β : ℝ) (hβ0 : 0 ≤ β) (hβ1 : β ≤ 1) (μ₁ μ₂ : SchedMix n) :
    mixLaw k (mixTwo β hβ0 hβ1 μ₁ μ₂) = (1 - β) • mixLaw k μ₁ + β • mixLaw k μ₂ := by
  funext x
  simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
  unfold mixLaw mixTwo
  rw [List.map_append, List.sum_append, sum_map_scale (1 - β) (fun U => schedLaw k U [] x),
    sum_map_scale β (fun U => schedLaw k U [] x)]

/-- **The affine cost fact.**  The scheduled mean cost of the two-way mixture is the two-way mixture of the costs. -/
theorem mixCost_mixTwo (β : ℝ) (hβ0 : 0 ≤ β) (hβ1 : β ≤ 1) (μ₁ μ₂ : SchedMix n) :
    mixCost (mixTwo β hβ0 hβ1 μ₁ μ₂) = (1 - β) * mixCost μ₁ + β * mixCost μ₂ := by
  unfold mixCost mixTwo
  rw [List.map_append, List.sum_append, sum_map_scale (1 - β) (fun U => (U.length : ℝ)),
    sum_map_scale β (fun U => (U.length : ℝ))]

/-! ## §3 Nonnegativity of predrawn output laws -/

/-- A fixed labelled schedule's output law is nonnegative from every well-formed history it schedules, for every
oracle whose parameters are probabilities (`MargUnit`). -/
theorem schedLawE_nonneg (o : Oracle n) (ho : Converse.MargUnit o) (x : Fin n → Bool) :
    ∀ (U : List (Finset (Fin n))) (h : History n), WFE h → IsSchedule U (remaining h) →
      0 ≤ schedLawE o U h x := by
  intro U
  induction U with
  | nil =>
      intro h _ _
      show 0 ≤ (if outBits h = x then (1 : ℝ) else 0)
      split <;> norm_num
  | cons B U ih =>
      intro h hwf hs
      obtain ⟨_, hsub, hs'⟩ := hs
      show 0 ≤ ∑ S ∈ B.powerset,
        (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) * schedLawE o U (⟨B, S⟩ :: h) x
      refine Finset.sum_nonneg (fun S hS => ?_)
      have hSB : S ⊆ B := Finset.mem_powerset.1 hS
      have hwf' : WFE ((⟨B, S⟩ : Batch n) :: h) := ⟨hsub, hSB, hwf⟩
      have hs'' : IsSchedule U (remaining ((⟨B, S⟩ : Batch n) :: h)) := by rwa [remaining_cons]
      refine mul_nonneg ?_ (ih _ hwf' hs'')
      split_ifs with hL
      · exact Converse.batchLaw_nonneg_w2 o h B S (fun i hi => ho h hwf hL i (hsub hi))
      · positivity

/-- A predrawn mixture's output law is nonnegative under `MargUnit`. -/
theorem mixLawE_nonneg (o : Oracle n) (ho : Converse.MargUnit o) (μ : SchedMix n) (x : Fin n → Bool) :
    0 ≤ mixLawE o μ x := by
  unfold mixLawE
  refine List.sum_nonneg (fun y hy => ?_)
  obtain ⟨p, hp, rfl⟩ := List.mem_map.1 hy
  refine mul_nonneg (μ.wt_nonneg p hp) ?_
  refine schedLawE_nonneg o ho x p.2 [] trivial ?_
  rw [agfv_sb_remaining_nil]
  exact μ.comp_sched p hp

/-! ## §4 Assembly: the mixture in `L_F` -/

/-- The two-way mixture's output KL obeys the mixing inequality. -/
theorem KLx_mixLawE_mixTwo_le (t : Target n) (o : Oracle n) (ho : Converse.MargUnit o)
    {β : ℝ} (hβ0 : 0 ≤ β) (hβ1 : β < 1) (μ₁ μ₂ : SchedMix n) :
    KLx t (mixLawE o (mixTwo β hβ0 hβ1.le μ₁ μ₂))
      ≤ ((-Real.log (1 - β) : ℝ) : WithTop ℝ) + KLx t (mixLawE o μ₁) := by
  rw [mixLawE_mixTwo]
  exact KLx_mix_le t _ _ hβ0 hβ1 (mixLawE_nonneg o ho μ₂)

/-- **`L_F` under mixing.**  For every oracle with `MargUnit o`: if `μ₁` has output KL at most `ε`, then for every
`β ∈ [0,1)` and every predrawn mixture `μ₂`, `L_F(n, -log(1-β) + ε) ≤ (1-β)·C(μ₁) + β·C(μ₂)`. -/
theorem LFgen_le_mixTwo (t : Target n) (o : Oracle n) (ho : Converse.MargUnit o)
    {β : ℝ} (hβ0 : 0 ≤ β) (hβ1 : β < 1) (μ₁ μ₂ : SchedMix n) {ε : ℝ}
    (hKL : KLx t (mixLawE o μ₁) ≤ ((ε : ℝ) : WithTop ℝ)) :
    LFgen t o (-Real.log (1 - β) + ε) ≤ (1 - β) * mixCost μ₁ + β * mixCost μ₂ := by
  unfold LFgen
  have hbdd : BddBelow {c : ℝ | ∃ μ : SchedMix n,
      KLx t (mixLawE o μ) ≤ (((-Real.log (1 - β) + ε : ℝ)) : WithTop ℝ) ∧ c = mixCost μ} :=
    ⟨0, by
      rintro c ⟨μ, -, rfl⟩
      exact agfv_mixCost_nonneg μ⟩
  refine csInf_le hbdd ⟨mixTwo β hβ0 hβ1.le μ₁ μ₂, ?_, (mixCost_mixTwo β hβ0 hβ1.le μ₁ μ₂).symm⟩
  calc KLx t (mixLawE o (mixTwo β hβ0 hβ1.le μ₁ μ₂))
      ≤ ((-Real.log (1 - β) : ℝ) : WithTop ℝ) + KLx t (mixLawE o μ₁) :=
        KLx_mixLawE_mixTwo_le t o ho hβ0 hβ1 μ₁ μ₂
    _ ≤ ((-Real.log (1 - β) : ℝ) : WithTop ℝ) + ((ε : ℝ) : WithTop ℝ) := add_le_add le_rfl hKL
    _ = (((-Real.log (1 - β) + ε : ℝ)) : WithTop ℝ) := (WithTop.coe_add _ _).symm

/-- **The paper's mixing step, instantiated** (App L §9, "Sharp mean coefficient"; only this step, see SCOPE).
For every oracle with `MargUnit o` and every `ν ≤ ε`: weight `e^{-(ε-ν)}` on `μ₁` (output KL at most `ν`), so that
`-log(1-β) = ε - ν` and the mixture's output KL is at most `(ε-ν) + ν = ε`; the cost is affine in the weights. -/
theorem LFgen_le_exp_mix (t : Target n) (o : Oracle n) (ho : Converse.MargUnit o)
    {ε ν : ℝ} (hνε : ν ≤ ε) (μ₁ μ₂ : SchedMix n)
    (hKL : KLx t (mixLawE o μ₁) ≤ ((ν : ℝ) : WithTop ℝ)) :
    LFgen t o ε ≤ Real.exp (-(ε - ν)) * mixCost μ₁ + (1 - Real.exp (-(ε - ν))) * mixCost μ₂ := by
  have hw0 : 0 < Real.exp (-(ε - ν)) := Real.exp_pos _
  have hw1 : Real.exp (-(ε - ν)) ≤ 1 := Real.exp_le_one_iff.2 (by linarith)
  have hβ0 : 0 ≤ 1 - Real.exp (-(ε - ν)) := by linarith
  have hβ1 : 1 - Real.exp (-(ε - ν)) < 1 := by linarith
  have h := LFgen_le_mixTwo t o ho hβ0 hβ1 μ₁ μ₂ hKL
  have hlog : -Real.log (1 - (1 - Real.exp (-(ε - ν)))) + ν = ε := by
    rw [sub_sub_cancel, Real.log_exp]
    ring
  rw [hlog, sub_sub_cancel] at h
  exact h

/-! ## §5 Each hypothesis of the mixing inequality is needed (kernel-checked witnesses on `{0,1}^1`) -/

/-- The uniform target on `{0,1}^1`. -/
noncomputable def tUnif1 : Target 1 where
  p := fun _ => 1 / 2
  nonneg := fun _ => by norm_num
  sum_one := by
    rw [Finset.sum_const, Finset.card_univ]
    simp [Fintype.card_bool]

/-- The all-zero word of `{0,1}^1`. -/
def wF : Fin 1 → Bool := fun _ => false

/-- The all-one word of `{0,1}^1`. -/
def wT : Fin 1 → Bool := fun _ => true

lemma wF_ne_wT : wF ≠ wT := by decide

lemma univ_fin1_bool : (Finset.univ : Finset (Fin 1 → Bool)) = {wF, wT} := by decide

lemma KLx_tUnif1_self : KLx tUnif1 tUnif1.p = ((0 : ℝ) : WithTop ℝ) := by
  unfold KLx
  rw [if_pos (fun x hx => hx)]
  congr 1
  refine Finset.sum_eq_zero (fun x _ => ?_)
  rw [div_self (by norm_num [tUnif1] : tUnif1.p x ≠ 0), Real.log_one, mul_zero]

/-- **`β < 1` cannot be dropped.**  At `β = 1` with `Q₁ = p` (so `KLx = 0`) and `Q₂` the point mass at the all-one
word, the left side is `⊤` and the right side is `-log 0 + 0 = 0` in Lean. -/
theorem KLx_mix_le_needs_beta_lt_one :
    ¬ (KLx tUnif1 ((1 - (1 : ℝ)) • tUnif1.p + (1 : ℝ) • (fun x => if x = wT then (1 : ℝ) else 0))
        ≤ ((-Real.log (1 - (1 : ℝ)) : ℝ) : WithTop ℝ) + KLx tUnif1 tUnif1.p) := by
  have hL : KLx tUnif1 ((1 - (1 : ℝ)) • tUnif1.p + (1 : ℝ) • (fun x => if x = wT then (1 : ℝ) else 0)) = ⊤ := by
    unfold KLx
    rw [if_neg]
    intro hall
    have h := hall wF (by norm_num [tUnif1])
    simp [wF_ne_wT] at h
  rw [hL, KLx_tUnif1_self, ← WithTop.coe_add]
  exact WithTop.not_top_le_coe _

/-- **`0 ≤ β` cannot be dropped.**  At `β = -1` with `Q₁ = Q₂ = p`, the mixture is `p` (left side `0`), but the
right side is `-log 2 < 0`. -/
theorem KLx_mix_le_needs_beta_nonneg :
    ¬ (KLx tUnif1 ((1 - (-1 : ℝ)) • tUnif1.p + (-1 : ℝ) • tUnif1.p)
        ≤ ((-Real.log (1 - (-1 : ℝ)) : ℝ) : WithTop ℝ) + KLx tUnif1 tUnif1.p) := by
  have hmix : ((1 - (-1 : ℝ)) • tUnif1.p + (-1 : ℝ) • tUnif1.p) = tUnif1.p := by
    funext x
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
    ring
  have hl2 : (0 : ℝ) < Real.log (1 - (-1 : ℝ)) := Real.log_pos (by norm_num)
  rw [hmix, KLx_tUnif1_self, ← WithTop.coe_add, WithTop.coe_le_coe]
  intro h
  linarith

/-- **`Q₂ ≥ 0` cannot be dropped.**  At `β = 1/2`, `Q₁ = p` and `Q₂ = -1/4` at the all-zero word (`0` elsewhere),
the mixture is `1/8` and `1/4` on the two words, so the left side is `(1/2)log 4 + (1/2)log 2 = (3/2)log 2`, above
the right side `-log(1/2) + 0 = log 2`. -/
theorem KLx_mix_le_needs_Q2_nonneg :
    ¬ (KLx tUnif1 ((1 - (1 / 2 : ℝ)) • tUnif1.p + (1 / 2 : ℝ) • (fun x => if x = wF then (-1 / 4 : ℝ) else 0))
        ≤ ((-Real.log (1 - (1 / 2 : ℝ)) : ℝ) : WithTop ℝ) + KLx tUnif1 tUnif1.p) := by
  set Q : (Fin 1 → Bool) → ℝ :=
    (1 - (1 / 2 : ℝ)) • tUnif1.p + (1 / 2 : ℝ) • (fun x => if x = wF then (-1 / 4 : ℝ) else 0) with hQ
  have hpF : tUnif1.p wF = 1 / 2 := rfl
  have hpT : tUnif1.p wT = 1 / 2 := rfl
  have hQF : Q wF = 1 / 8 := by
    rw [hQ]
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, hpF]
    norm_num
  have hQT : Q wT = 1 / 4 := by
    rw [hQ]
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, if_neg wF_ne_wT.symm, hpT]
    norm_num
  have hcases : ∀ x : Fin 1 → Bool, x = wF ∨ x = wT := by
    intro x
    have hx : x ∈ (Finset.univ : Finset (Fin 1 → Bool)) := Finset.mem_univ x
    rw [univ_fin1_bool] at hx
    simpa using hx
  have hpos : ∀ x, 0 < tUnif1.p x → 0 < Q x := by
    intro x _
    rcases hcases x with rfl | rfl
    · rw [hQF]; norm_num
    · rw [hQT]; norm_num
  have hfilt : (Finset.univ.filter (fun x => 0 < tUnif1.p x)) = (Finset.univ : Finset (Fin 1 → Bool)) :=
    Finset.filter_true_of_mem (fun x _ => by norm_num [tUnif1])
  rw [KLx_tUnif1_self, ← WithTop.coe_add]
  unfold KLx
  rw [if_pos hpos, WithTop.coe_le_coe, hfilt, univ_fin1_bool, Finset.sum_pair wF_ne_wT, hQF, hQT, hpF, hpT]
  have h4 : Real.log ((1 / 2 : ℝ) / (1 / 8)) = 2 * Real.log 2 := by
    rw [show (1 / 2 : ℝ) / (1 / 8) = 2 ^ 2 by norm_num, Real.log_pow]
    norm_num
  have h2 : Real.log ((1 / 2 : ℝ) / (1 / 4)) = Real.log 2 := by
    rw [show (1 / 2 : ℝ) / (1 / 4) = 2 by norm_num]
  have hh : Real.log (1 - (1 / 2 : ℝ)) = -Real.log 2 := by
    rw [show (1 : ℝ) - 1 / 2 = 2⁻¹ by norm_num, Real.log_inv]
  have hl2 : (0 : ℝ) < Real.log 2 := Real.log_pos (by norm_num)
  rw [h4, h2, hh]
  intro h
  linarith

end MixKL
end A36W


==> anc/formal_companion/lean/src/A36W/OneBlockAtom.lean <==
/-
A36W.OneBlockAtom -- App L §6.6, "Lemma (one-block atom)".  Two-group branch.

PAPER (App L §6.6; the weighted appendix source, sha256 61944bc1..., lines 396-403; abridged, cuts
marked "…").  "On a homogeneous slice with `m` free coordinates and residual `j`, every count policy drawing at the
exact marginals succeeds with probability at least `A(j,m) := Pr(Bin(m,j/m) = j) ≥ 1/(m+1)`.  Proof.  Induction on
`m`; `m = 0` is trivial.  Let the first block have size `b` and put `p = j/m`.  The child residual is `j - u` with
`u ~ Bin(b,p)`, and by induction the continuation succeeds with probability at least `A(j-u, m-b) = max_q
Pr(Bin(m-b,q) = j-u) ≥ Pr(Bin(m-b,p) = j-u)`; both sides are `0` at illegal children.  Summing over `u`, … `=
Pr(Bin(m,p) = j)`, with equality for `b = m`.  Finally `A(j,m) ≥ 1/(m+1)` because `j` is a mode of `Bin(m,j/m)`."

OBJECTS.  the shared library's, reused verbatim; nothing is redefined.
* `AGF.succCount M j bs` (AGFCore/SuccessBridge.lean): count-side success from the state `(M, j)` under the
  block-size profile `bs` in execution order.  `succCount M j [] = 1` iff `j = 0 ∧ M = 0`, else `0`; and
  `succCount M j (b :: bs) = Σ_{j' ∈ [0, M-b]} killK M b j j' * succCount (M-b) j' bs`: killed children (`j'`
  outside the post-batch legal window) are dropped, never renormalised.
* `AGF.killK M b j j' = binPMF b (j/M) (j - j')` (AGFCore/Costs.lean), BY DEFINITION (`killK_eq_binPMF`, `rfl`).
  So the number `u = j - j'` of ones written into a block of size `b` at quota `j` with `M` free coordinates is
  `Bin(b, j/M)`: `b` independent Bernoulli draws at the exact marginal `j/M` of the homogeneous slice.  This IS the
  paper's process ("the child residual is `j - u` with `u ~ Bin(b,p)`, `p = j/m`").  It is NOT the hypergeometric
  `AGF.hypPMF` (the count law of an exact joint draw); `killK_ne_hypPMF_witness` shows the two kernels differ.
  `agfv_schedSucc_eq_succCount` (SuccessBridge) is the shared library's theorem that this count recursion computes the labelled
  success probability of a fixed labelled schedule under AGF's balanced product law.
* `AGF.binPMF b p a`: the guarded binomial mass (AGFCore/Combinatorics.lean).

HEADLINES
* `atom_le_succCount`      (a)  `binPMF M (j/M) j ≤ succCount M j bs` for every profile with entries `≥ 1` and
                                 `bs.sum = M`, and every integer `0 ≤ j ≤ M`.
* `succCount_single`       (a)  equality at `bs = [M]`: `succCount M j [M] = binPMF M (j/M) j` (every `M`, `j`).
* `inv_succ_le_atom`       (b)  `1/(M+1) ≤ binPMF M (j/M) j` for `0 ≤ j ≤ M`, including `M = 0`.
* `atom_le_succCount_any`  (a)  with NO legality hypothesis (only `bs.sum = M`): off `[0, M]` both sides are `0`.
* `inv_succ_le_succCount`  (a)+(b);  `neg_log_succCount_le`: the paper's all-quota bound, with positivity exported:
                                 `0 < s ∧ -ln s ≤ ln(M+1)` for `s = succCount M j bs`.
* `killK_eq_binPMF`, `killK_ne_hypPMF_witness`  what the kernel is: binomial at `j/M` (`rfl`), and a kernel-checked
                                 witness that it differs from the hypergeometric kernel (`1/2` versus `1`).

HYPOTHESES, said exactly.
* Positivity of the blocks is carried because the requested statement carries it; it is NOT used.  The proof
  holds for every profile with `bs.sum = M` (`atom_le_succCount_of_sum`); a zero-size block is the identity kernel.
* `bs.sum = M` IS needed, in both directions: `succCount 1 1 [2] = 0 < 1 = binPMF 1 (1/1) 1` (sum `>` M) and
  `succCount 1 0 [] = 0 < 1 = binPMF 1 (0/1) 0` (sum `<` M) (`atom_le_succCount_needs_sum`).
* `0 ≤ j ≤ M` (legality of the start state) is NOT needed for (a): off `[0, M]` both sides are `0`
  (`atom_le_succCount_any`; the atom by the `binPMF` guard, `succCount` by the shared library's
  `agfv_succCount_cons_eq_zero_of_illegal` / `agfv_succCount_nil_eq_zero_of_illegal`).  It IS needed for (b), and
  so for `inv_succ_le_succCount` / `neg_log_succCount_le`: off `[0, M]` the atom is `0`.  Inside the proof of (a) it
  makes `j/M ∈ [0,1]`, so every kernel row is nonnegative.

SCOPE (status: FORMALIZED_RESTRICTED_STATEMENT).  A FIXED block-size profile (what `succCount` models).  The
printed text asserts the unrestricted "every count policy" form in three places: the lemma statement (App L §6.6),
App L §8 third bullet ("because every count policy succeeds with probability at least 1/(M+1)"), and the main
text ("every count policy on a homogeneous slice succeeds with probability at
least Pr{Bin(M,J/M)=J} ≥ 1/(M+1) (by induction over its rounds)").  The adaptive form is NOT proved here.  A
state-dependent count policy is not a `succCount` object: the shared library's count-level objects are `succCount` / `nuOf` /
`snOf` (fixed profiles) and `GrRec` (the optimum), and its adaptive classes (e.g. `BehPolicy`, `SeedPolicy`, the
tree mixtures behind `condPolicy`, V0's `PolicyE`) are labelled.  Every printed USE of the lemma (App L §6.6, §6.8,
§8; main text) applies it to the ladder, a fixed profile ("the same for every residual quota"), so the
fixed-profile statement is the one the chain uses.
NOT PROVED HERE either: that the weighted two-group process restricted to the homogeneous group B after Stage A
(and its uniform relabelling) has success `succCount M J (ladder profile)`, i.e. the identification of the
paper's `s_J` with this object.  the shared library's `agfv_schedSucc_eq_succCount` is the balanced-slice instance of it.

REUSED, not re-proved: `agfv_c08s_mle` (MLE, AGFCore/C08Support.lean), `agfv_c08s_mom_succ` / `_zero` / `_congr`
and `agfv_c08s_binPMF_succ` (Pascal transfer, C08Support), `agfv_sum_reindex_sub`, `agfv_sum_eq_of_vanish`,
`agfv_sum_range_eq_Icc`, `agfv_binPMF_zero_batch`, `agfv_succCount_nil` / `_cons` (SuccessBridge), `sum_binPMF`,
`ratio_mem` (C10Zero), `binPMF_nat`, `binPMF_nonneg`, `binPMF_one_of_lt`, `binPMF_zero_of_pos` (Combinatorics).
-/
import AGFCore.SuccessBridge
import AGFCore.C08Support

namespace A36W
namespace OneBlockAtom

open AGF Finset

/-! ## §1 The count kernel is the binomial kernel at the current fraction -/

/-- `killK` is, by definition, the binomial law of the block count at the exact homogeneous-slice marginal
`j/M`: the child quota is `j' = j - u` with `u ~ Bin(b, j/M)`. -/
theorem killK_eq_binPMF (M b : ℕ) (j jp : ℤ) :
    killK M b j jp = binPMF b ((j : ℝ) / (M : ℝ)) (j - jp) := rfl

/-- The binomial kernel is genuinely not the hypergeometric one: from `(M, j) = (2, 1)` the one-block draw of both
coordinates leaves quota `0` with probability `Bin(2,1/2)(1) = 1/2` under `killK`, but with probability `1` under
the hypergeometric (exact joint) law `hypPMF 2 1 2 1`.  So the choice of kernel is load-bearing, and `succCount`
uses the binomial one, which is the paper's "drawing at the exact marginals". -/
theorem killK_ne_hypPMF_witness : killK 2 2 1 0 = 1 / 2 ∧ hypPMF 2 1 2 1 = 1 := by
  refine ⟨?_, ?_⟩
  · rw [killK_eq_binPMF]
    norm_num [binPMF]
  · unfold hypPMF chooseZ
    norm_num

/-! ## §2 Convolution of binomials at a common parameter -/

/-- `Bin(b,p) * Bin(m,p) = Bin(b+m,p)` at every integer point, every real `p`, in the moment-functional form of
`AGFCore.C08Support`.  Induction on `b` through the Pascal transfer lemma. -/
theorem mom_binPMF_conv (m : ℕ) (p : ℝ) : ∀ (b : ℕ) (j : ℤ),
    agfv_c08s_mom b p (fun u => binPMF m p (j - u)) = binPMF (b + m) p j := by
  intro b
  induction b with
  | zero =>
      intro j
      rw [agfv_c08s_mom_zero, sub_zero, Nat.zero_add]
  | succ b ih =>
      intro j
      have h2 : ∀ a : ℤ, (fun u => binPMF m p (j - u)) (a + 1) = (fun u => binPMF m p ((j - 1) - u)) a := by
        intro a
        show binPMF m p (j - (a + 1)) = binPMF m p ((j - 1) - a)
        rw [show j - (a + 1) = (j - 1) - a by ring]
      rw [agfv_c08s_mom_succ, agfv_c08s_mom_congr b p h2, ih j, ih (j - 1),
        show b + 1 + m = (b + m) + 1 by omega, agfv_c08s_binPMF_succ]

/-- The convolution in the shape `succCount` produces: summed over the post-batch quota window `[0, m]`. -/
theorem binPMF_conv_window (b m : ℕ) (p : ℝ) (j : ℤ) :
    ∑ jp ∈ Finset.Icc (0 : ℤ) (m : ℤ), binPMF b p (j - jp) * binPMF m p jp = binPMF (b + m) p j := by
  rw [agfv_sum_reindex_sub j (m : ℤ) (binPMF b p) (binPMF m p),
    agfv_sum_eq_of_vanish (Finset.Icc (j - (m : ℤ)) j) (Finset.Icc (0 : ℤ) (b : ℤ))
      (fun a => binPMF b p a * binPMF m p (j - a)) ?_ ?_]
  · exact mom_binPMF_conv m p b j
  · intro a _ hna
    simp only [Finset.mem_Icc, not_and_or, not_le] at hna
    rcases hna with h | h
    · rw [binPMF_of_neg h, zero_mul]
    · rw [binPMF_of_gt h, zero_mul]
  · intro a ha hna
    rw [Finset.mem_Icc] at ha
    simp only [Finset.mem_Icc, not_and_or, not_le] at hna
    rcases hna with h | h
    · rw [binPMF_of_gt (by omega : (m : ℤ) < j - a), mul_zero]
    · rw [binPMF_of_neg (by omega : j - a < 0), mul_zero]

/-! ## §3 The maximum-likelihood step, at every size including `0` -/

/-- `q ↦ Bin(b,q)(z)` is maximised at `q = z/b`, for every `b` (the shared library's `agfv_c08s_mle` covers `b ≥ 1`; at `b = 0`
both sides are the unit atom). -/
theorem binPMF_le_binPMF_mle {b : ℕ} {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) {z : ℤ}
    (hz0 : 0 ≤ z) (hzb : z ≤ (b : ℤ)) : binPMF b p z ≤ binPMF b ((z : ℝ) / (b : ℝ)) z := by
  rcases Nat.eq_zero_or_pos b with rfl | hb
  · have hz : z = 0 := by omega
    subst hz
    exact le_of_eq (by rw [agfv_binPMF_zero_batch, agfv_binPMF_zero_batch])
  · exact agfv_c08s_mle hb hp0 hp1 hz0 hzb

/-! ## §4 Part (a): the one-block atom is a lower bound for every profile -/

/-- **(a), general form.**  For every block-size profile with `bs.sum = M` (no positivity needed) and every
legal start quota, the count-side success is at least the one-block atom `Bin(M, j/M)(j)`. -/
theorem atom_le_succCount_of_sum : ∀ (bs : List ℕ) (M : ℕ) (j : ℤ), bs.sum = M → 0 ≤ j → j ≤ (M : ℤ) →
    binPMF M ((j : ℝ) / (M : ℝ)) j ≤ succCount M j bs := by
  intro bs
  induction bs with
  | nil =>
      intro M j hsum h0 hjM
      have hM : M = 0 := by simp at hsum; omega
      subst hM
      have hj : j = 0 := by omega
      subst hj
      simp [agfv_succCount_nil]
  | cons b bs ih =>
      intro M j hsum h0 hjM
      rw [List.sum_cons] at hsum
      have hrest : bs.sum = M - b := by omega
      have hbm : b + (M - b) = M := by omega
      obtain ⟨hp0, hp1⟩ := ratio_mem h0 hjM
      have hterm : ∀ jp ∈ Finset.Icc (0 : ℤ) ((M - b : ℕ) : ℤ),
          binPMF b ((j : ℝ) / (M : ℝ)) (j - jp) * binPMF (M - b) ((j : ℝ) / (M : ℝ)) jp
            ≤ killK M b j jp * succCount (M - b) jp bs := by
        intro jp hjp
        rw [Finset.mem_Icc] at hjp
        rw [killK_eq_binPMF]
        refine mul_le_mul_of_nonneg_left ?_ (binPMF_nonneg hp0 hp1)
        exact (binPMF_le_binPMF_mle hp0 hp1 hjp.1 hjp.2).trans (ih (M - b) jp hrest hjp.1 hjp.2)
      rw [agfv_succCount_cons]
      refine le_trans (le_of_eq ?_) (Finset.sum_le_sum hterm)
      rw [binPMF_conv_window, hbm]

/-- **(a), headline.**  App L §6.6, one-block atom lemma, lower bound, RESTRICTED to fixed block-size profiles
(the paper's "every count policy" form is not proved; see SCOPE): for every positive composition `bs` of `M` and
every legal residual `0 ≤ j ≤ M`, `Pr(Bin(M, j/M) = j) ≤ succCount M j bs`. -/
theorem atom_le_succCount (M : ℕ) (bs : List ℕ) (_hpos : ∀ b ∈ bs, 1 ≤ b) (hsum : bs.sum = M)
    (j : ℤ) (h0 : 0 ≤ j) (hjM : j ≤ (M : ℤ)) :
    binPMF M ((j : ℝ) / (M : ℝ)) j ≤ succCount M j bs :=
  atom_le_succCount_of_sum bs M j hsum h0 hjM

/-- **(a) without legality.**  Only `bs.sum = M` is used: off `[0, M]` the atom is `0` (the `binPMF` guard) and
`succCount` is `0` (as in the shared library: an illegal state is absorbing under the count kernel). -/
theorem atom_le_succCount_any (bs : List ℕ) (M : ℕ) (j : ℤ) (hsum : bs.sum = M) :
    binPMF M ((j : ℝ) / (M : ℝ)) j ≤ succCount M j bs := by
  by_cases hleg : 0 ≤ j ∧ j ≤ (M : ℤ)
  · exact atom_le_succCount_of_sum bs M j hsum hleg.1 hleg.2
  · have hl : binPMF M ((j : ℝ) / (M : ℝ)) j = 0 := by
      rcases not_and_or.1 hleg with h | h
      · exact binPMF_of_neg (not_le.1 h)
      · exact binPMF_of_gt (not_le.1 h)
    have hr : succCount M j bs = 0 := by
      cases bs with
      | nil => exact agfv_succCount_nil_eq_zero_of_illegal hleg
      | cons b bs' =>
          have hbM : b ≤ M := by rw [← hsum, List.sum_cons]; omega
          exact agfv_succCount_cons_eq_zero_of_illegal hbM hleg bs'
    rw [hl, hr]

/-- **(a), the equality case.**  The one-block profile `[M]` attains the atom exactly, for every `M` and `j`. -/
theorem succCount_single (M : ℕ) (j : ℤ) :
    succCount M j [M] = binPMF M ((j : ℝ) / (M : ℝ)) j := by
  rw [agfv_succCount_cons, Nat.sub_self]
  simp only [Nat.cast_zero, Finset.Icc_self, Finset.sum_singleton]
  rw [agfv_succCount_nil, if_pos ⟨rfl, rfl⟩, mul_one, killK_eq_binPMF, sub_zero]

/-- `bs.sum = M` cannot be dropped, in either direction.  Sum above `M`: the single block `[2]` from
`(M, j) = (1, 1)` has success `0`, while the atom is `1`.  Sum below `M`: the empty profile from `(1, 0)` has success
`0`, while the atom is `1`. -/
theorem atom_le_succCount_needs_sum :
    (([2] : List ℕ).sum ≠ 1 ∧ (∀ b ∈ ([2] : List ℕ), 1 ≤ b) ∧
      succCount 1 1 [2] = 0 ∧ binPMF 1 (((1 : ℤ) : ℝ) / ((1 : ℕ) : ℝ)) 1 = 1 ∧
      ¬ (binPMF 1 (((1 : ℤ) : ℝ) / ((1 : ℕ) : ℝ)) 1 ≤ succCount 1 1 [2])) ∧
    (([] : List ℕ).sum ≠ 1 ∧
      succCount 1 0 [] = 0 ∧ binPMF 1 (((0 : ℤ) : ℝ) / ((1 : ℕ) : ℝ)) 0 = 1 ∧
      ¬ (binPMF 1 (((0 : ℤ) : ℝ) / ((1 : ℕ) : ℝ)) 0 ≤ succCount 1 0 [])) := by
  have hs : succCount 1 1 [2] = 0 := by
    rw [agfv_succCount_cons]
    simp only [show (1 : ℕ) - 2 = 0 by rfl, Nat.cast_zero, Finset.Icc_self, Finset.sum_singleton]
    rw [agfv_succCount_nil, if_pos ⟨rfl, rfl⟩, mul_one, killK_eq_binPMF]
    norm_num [binPMF]
  have ha : binPMF 1 (((1 : ℤ) : ℝ) / ((1 : ℕ) : ℝ)) 1 = 1 := by
    norm_num [binPMF]
  have hs0 : succCount 1 0 [] = 0 := by
    rw [agfv_succCount_nil, if_neg (fun h => absurd h.2 (by norm_num))]
  have ha0 : binPMF 1 (((0 : ℤ) : ℝ) / ((1 : ℕ) : ℝ)) 0 = 1 := by
    norm_num [binPMF]
  refine ⟨⟨by decide, by decide, hs, ha, ?_⟩, ⟨by decide, hs0, ha0, ?_⟩⟩
  · rw [hs, ha]
    norm_num
  · rw [hs0, ha0]
    norm_num

/-! ## §5 Part (b): `j` is a mode of `Bin(M, j/M)`, hence the atom is at least `1/(M+1)` -/

/-- The ratio identity of consecutive binomial atoms: `P(i+1)·(i+1)(1-p) = P(i)·(M-i)p` for `i < M`. -/
lemma binPMF_succ_ratio (M i : ℕ) (hi : i < M) (p : ℝ) :
    binPMF M p ((i + 1 : ℕ) : ℤ) * (((i : ℝ) + 1) * (1 - p))
      = binPMF M p (i : ℤ) * (((M : ℝ) - (i : ℝ)) * p) := by
  rw [binPMF_nat (show i + 1 ≤ M by omega), binPMF_nat (le_of_lt hi)]
  have hc : (M.choose (i + 1) : ℝ) * ((i : ℝ) + 1) = (M.choose i : ℝ) * ((M : ℝ) - (i : ℝ)) := by
    have h' : ((M.choose (i + 1) * (i + 1) : ℕ) : ℝ) = ((M.choose i * (M - i) : ℕ) : ℝ) := by
      rw [Nat.choose_succ_right_eq M i]
    rw [Nat.cast_mul, Nat.cast_mul, Nat.cast_sub (le_of_lt hi), Nat.cast_add, Nat.cast_one] at h'
    exact h'
  have he : M - i = (M - (i + 1)) + 1 := by omega
  rw [he]
  linear_combination (p ^ (i + 1) * (1 - p) ^ (M - (i + 1) + 1)) * hc

/-- Below the quota the atoms of `Bin(M, jn/M)` increase. -/
lemma mode_up (M jn i : ℕ) (hjM : jn ≤ M) (hij : i + 1 ≤ jn) :
    binPMF M ((jn : ℝ) / (M : ℝ)) (i : ℤ) ≤ binPMF M ((jn : ℝ) / (M : ℝ)) ((i + 1 : ℕ) : ℤ) := by
  have hiM : i < M := by omega
  have hMpos : (0 : ℝ) < (M : ℝ) := by exact_mod_cast (show 0 < M by omega)
  have hMne : (M : ℝ) ≠ 0 := ne_of_gt hMpos
  set p : ℝ := (jn : ℝ) / (M : ℝ) with hp
  have hp0 : 0 ≤ p := by positivity
  have hp1 : p ≤ 1 := by
    rw [hp, div_le_one hMpos]
    exact_mod_cast hjM
  rcases eq_or_lt_of_le hjM with hjeq | hjlt
  · -- `jn = M`: `p = 1`, and every atom below the top vanishes
    have hp_one : p = 1 := by
      rw [hp, hjeq]
      exact div_self hMne
    rw [hp_one, binPMF_one_of_lt (by omega) (by omega)]
    exact binPMF_nonneg (by norm_num) (by norm_num)
  · have hpM : p * (M : ℝ) = (jn : ℝ) := by rw [hp, div_mul_cancel₀ _ hMne]
    have hqM : (1 - p) * (M : ℝ) = (M : ℝ) - (jn : ℝ) := by rw [sub_mul, one_mul, hpM]
    have hq : 0 < 1 - p := by
      have : (0 : ℝ) < (M : ℝ) - (jn : ℝ) := by
        have : (jn : ℝ) < (M : ℝ) := by exact_mod_cast hjlt
        linarith
      rw [← hqM] at this
      exact pos_of_mul_pos_left this hMpos.le
    have h3 : ((i : ℝ) + 1) * ((M : ℝ) - (jn : ℝ)) ≤ ((M : ℝ) - (i : ℝ)) * (jn : ℝ) := by
      have hji : (i : ℝ) + 1 ≤ (jn : ℝ) := by exact_mod_cast hij
      have hj0 : (0 : ℝ) ≤ (jn : ℝ) := Nat.cast_nonneg jn
      nlinarith [mul_nonneg hMpos.le (sub_nonneg.2 hji)]
    have hkey : ((i : ℝ) + 1) * (1 - p) ≤ ((M : ℝ) - (i : ℝ)) * p := by
      have : ((i : ℝ) + 1) * (1 - p) * (M : ℝ) ≤ ((M : ℝ) - (i : ℝ)) * p * (M : ℝ) := by
        rw [mul_assoc, hqM, mul_assoc, hpM]
        exact h3
      exact le_of_mul_le_mul_right this hMpos
    have hfi : 0 ≤ binPMF M p (i : ℤ) := binPMF_nonneg hp0 hp1
    have hpos : 0 < ((i : ℝ) + 1) * (1 - p) := by positivity
    have hmul : binPMF M p (i : ℤ) * (((i : ℝ) + 1) * (1 - p))
        ≤ binPMF M p ((i + 1 : ℕ) : ℤ) * (((i : ℝ) + 1) * (1 - p)) := by
      rw [binPMF_succ_ratio M i hiM p]
      exact mul_le_mul_of_nonneg_left hkey hfi
    exact le_of_mul_le_mul_right hmul hpos

/-- At and above the quota the atoms of `Bin(M, jn/M)` decrease. -/
lemma mode_down (M jn i : ℕ) (hjM : jn ≤ M) (hji : jn ≤ i) (hiM : i < M) :
    binPMF M ((jn : ℝ) / (M : ℝ)) ((i + 1 : ℕ) : ℤ) ≤ binPMF M ((jn : ℝ) / (M : ℝ)) (i : ℤ) := by
  have hMpos : (0 : ℝ) < (M : ℝ) := by exact_mod_cast (show 0 < M by omega)
  have hMne : (M : ℝ) ≠ 0 := ne_of_gt hMpos
  set p : ℝ := (jn : ℝ) / (M : ℝ) with hp
  have hp0 : 0 ≤ p := by positivity
  have hp1 : p ≤ 1 := by
    rw [hp, div_le_one hMpos]
    exact_mod_cast hjM
  rcases Nat.eq_zero_or_pos jn with hj0 | hjpos
  · -- `jn = 0`: `p = 0`, and every atom above `0` vanishes
    have hp_zero : p = 0 := by rw [hp, hj0]; simp
    rw [hp_zero, binPMF_zero_of_pos (by omega)]
    exact binPMF_nonneg le_rfl zero_le_one
  · have hpM : p * (M : ℝ) = (jn : ℝ) := by rw [hp, div_mul_cancel₀ _ hMne]
    have hqM : (1 - p) * (M : ℝ) = (M : ℝ) - (jn : ℝ) := by rw [sub_mul, one_mul, hpM]
    have hppos : 0 < p := by
      have : (0 : ℝ) < (jn : ℝ) := by exact_mod_cast hjpos
      positivity
    have h3 : ((M : ℝ) - (i : ℝ)) * (jn : ℝ) ≤ ((i : ℝ) + 1) * ((M : ℝ) - (jn : ℝ)) := by
      have hjir : (jn : ℝ) ≤ (i : ℝ) := by exact_mod_cast hji
      have hjMr : (jn : ℝ) ≤ (M : ℝ) := by exact_mod_cast hjM
      nlinarith [mul_nonneg hMpos.le (sub_nonneg.2 hjir)]
    have hkey : ((M : ℝ) - (i : ℝ)) * p ≤ ((i : ℝ) + 1) * (1 - p) := by
      have : ((M : ℝ) - (i : ℝ)) * p * (M : ℝ) ≤ ((i : ℝ) + 1) * (1 - p) * (M : ℝ) := by
        rw [mul_assoc, hpM, mul_assoc, hqM]
        exact h3
      exact le_of_mul_le_mul_right this hMpos
    have hfi1 : 0 ≤ binPMF M p ((i + 1 : ℕ) : ℤ) := binPMF_nonneg hp0 hp1
    have hMi : (0 : ℝ) < (M : ℝ) - (i : ℝ) := by
      have : (i : ℝ) < (M : ℝ) := by exact_mod_cast hiM
      linarith
    have hpos : 0 < ((M : ℝ) - (i : ℝ)) * p := mul_pos hMi hppos
    have hmul : binPMF M p ((i + 1 : ℕ) : ℤ) * (((M : ℝ) - (i : ℝ)) * p)
        ≤ binPMF M p (i : ℤ) * (((M : ℝ) - (i : ℝ)) * p) := by
      rw [← binPMF_succ_ratio M i hiM p]
      exact mul_le_mul_of_nonneg_left hkey hfi1
    exact le_of_mul_le_mul_right hmul hpos

/-- **`jn` is a mode of `Bin(M, jn/M)`.** -/
theorem mode_le (M jn : ℕ) (hjM : jn ≤ M) (i : ℕ) (hiM : i ≤ M) :
    binPMF M ((jn : ℝ) / (M : ℝ)) (i : ℤ) ≤ binPMF M ((jn : ℝ) / (M : ℝ)) (jn : ℤ) := by
  have hup : ∀ d : ℕ, d ≤ jn →
      binPMF M ((jn : ℝ) / (M : ℝ)) ((jn - d : ℕ) : ℤ) ≤ binPMF M ((jn : ℝ) / (M : ℝ)) (jn : ℤ) := by
    intro d
    induction d with
    | zero => intro _; simp
    | succ d ih =>
        intro hd
        have h1 := mode_up M jn (jn - (d + 1)) hjM (by omega)
        rw [show jn - (d + 1) + 1 = jn - d by omega] at h1
        exact h1.trans (ih (by omega))
  have hdown : ∀ d : ℕ, jn + d ≤ M →
      binPMF M ((jn : ℝ) / (M : ℝ)) ((jn + d : ℕ) : ℤ) ≤ binPMF M ((jn : ℝ) / (M : ℝ)) (jn : ℤ) := by
    intro d
    induction d with
    | zero => intro _; simp
    | succ d ih =>
        intro hd
        have h1 := mode_down M jn (jn + d) hjM (by omega) (by omega)
        rw [show jn + d + 1 = jn + (d + 1) by omega] at h1
        exact h1.trans (ih (by omega))
  rcases le_total i jn with hij | hji
  · have h := hup (jn - i) (by omega)
    rwa [show jn - (jn - i) = i by omega] at h
  · have h := hdown (i - jn) (by omega)
    rwa [show jn + (i - jn) = i by omega] at h

/-- **(b), headline.**  App L §6.6: `A(j, M) = Pr(Bin(M, j/M) = j) ≥ 1/(M+1)` at every legal residual
`0 ≤ j ≤ M`, `M = 0` included (where both sides are `1`). -/
theorem inv_succ_le_atom (M : ℕ) (j : ℤ) (h0 : 0 ≤ j) (hjM : j ≤ (M : ℤ)) :
    1 / ((M : ℝ) + 1) ≤ binPMF M ((j : ℝ) / (M : ℝ)) j := by
  obtain ⟨jn, rfl⟩ : ∃ jn : ℕ, j = (jn : ℤ) := ⟨j.toNat, by omega⟩
  have hjn : jn ≤ M := by omega
  have hcast : ((jn : ℤ) : ℝ) = (jn : ℝ) := Int.cast_natCast jn
  rw [hcast]
  have htot : ∑ i ∈ Finset.range (M + 1), binPMF M ((jn : ℝ) / (M : ℝ)) (i : ℤ) = 1 := by
    rw [agfv_sum_range_eq_Icc (fun a => binPMF M ((jn : ℝ) / (M : ℝ)) a)]
    exact sum_binPMF M _
  have hle : ∑ i ∈ Finset.range (M + 1), binPMF M ((jn : ℝ) / (M : ℝ)) (i : ℤ)
      ≤ ∑ _i ∈ Finset.range (M + 1), binPMF M ((jn : ℝ) / (M : ℝ)) (jn : ℤ) :=
    Finset.sum_le_sum (fun i hi => mode_le M jn hjn i (by rw [Finset.mem_range] at hi; omega))
  rw [htot, Finset.sum_const, Finset.card_range, nsmul_eq_mul] at hle
  push_cast at hle
  have hMpos : (0 : ℝ) < (M : ℝ) + 1 := by positivity
  rw [div_le_iff₀ hMpos]
  linarith

/-- **(a)+(b).**  Every positive composition of `M` succeeds from every legal residual with count-side
probability at least `1/(M+1)`, hence `-ln succCount ≤ ln(M+1)` (the paper's all-quota bound). -/
theorem inv_succ_le_succCount (M : ℕ) (bs : List ℕ) (hpos : ∀ b ∈ bs, 1 ≤ b) (hsum : bs.sum = M)
    (j : ℤ) (h0 : 0 ≤ j) (hjM : j ≤ (M : ℤ)) :
    1 / ((M : ℝ) + 1) ≤ succCount M j bs :=
  (inv_succ_le_atom M j h0 hjM).trans (atom_le_succCount M bs hpos hsum j h0 hjM)

/-- **The paper's all-quota bound** (App L §6.6, "Hence every legal `J` gives `D ≤ ln(M+1)`"), for fixed
profiles, in the form `(FB)` consumes it.  Positivity `0 < s` is EXPORTED, so the real-valued `-ln s` (with Lean's
`Real.log 0 = 0`) cannot hide the case `s = 0`, i.e. `D = ∞`. -/
theorem neg_log_succCount_le (M : ℕ) (bs : List ℕ) (hpos : ∀ b ∈ bs, 1 ≤ b) (hsum : bs.sum = M)
    (j : ℤ) (h0 : 0 ≤ j) (hjM : j ≤ (M : ℤ)) :
    0 < succCount M j bs ∧ -Real.log (succCount M j bs) ≤ Real.log ((M : ℝ) + 1) := by
  have h := inv_succ_le_succCount M bs hpos hsum j h0 hjM
  have hM1 : (0 : ℝ) < (M : ℝ) + 1 := by positivity
  have hs : 0 < succCount M j bs := lt_of_lt_of_le (by positivity) h
  refine ⟨hs, ?_⟩
  rw [← Real.log_inv]
  apply Real.log_le_log (inv_pos.2 hs)
  rw [one_div] at h
  exact (inv_le_comm₀ hs hM1).2 h

end OneBlockAtom
end A36W


==> anc/formal_companion/lean/src/A36W/OneStep.lean <==
import Mathlib

/-!
# A36W.OneStep — the one-step negative-moment lemma (abstract form)

Setting: natural numbers `M ≥ 2`, `1 ≤ j ≤ M - 1`, `d := min(j, M - j)`, batch size `1 ≤ b ≤ M`,
and a law `f : ℕ → ℝ` on `{0, …, b}`.  For an outcome `x` the child is `M' = M - b`, `j' = j - x`
(as integers); it is legal iff `0 ≤ j' ≤ M'`, and then `d' = min(j', M' - j')`.

  `T(f) = Σ_{x=0}^{b} f x · [legal x] · (d'(x) + 1)^{-1/2}`.

Main results:
* `T_le_small`      : small-batch regime, `T(f) ≤ (d/2+1)^{-1/2} + 8/d`
                      (pieces: `tail_left_le`, `tail_right_le`, `legal_of_good`);
* `small_numeric`   : `(d/2+1)^{-1/2} + 8/d ≤ 10.49 (d+1)^{-1/4}` for real `d ≥ 1`;
* `T_le_large`      : large-batch regime, `T(f) ≤ 4 A √u + (u+1)^{-1/2}` for every `u ≥ 1`
                      (pieces: `legal_dChild_eq`, `card_fiber_le_two`, `sum_wt_le`,
                      `sum_Icc_rpow_neg_half_le`);
* `T_le_large_ceil` : with `u = ⌈1/A⌉`, `T(f) ≤ (4√2+1) √A`;
* `const_bound`, `const_bound_12` : `(4√2+1)√A ≤ 10.54 Λ^{3/4} (d+1)^{-1/4} ≤ 12 Λ (d+1)^{-1/4}`
                      for `A = min{1, √(π Λ³/d)}`;
* `T_le_combined`   : in either regime, `T(f) ≤ 12 Λ (d+1)^{-1/4}`.

The theorems take `IsLawOn b f` (nonnegative with mass one on `{0, …, b}`); the literal law of the
setting, `IsLaw`, implies it (`IsLaw.isLawOn`).
-/

noncomputable section

open Finset Real

namespace A36W.OneStep

/-! ## Setting and definitions -/

/-- The setting: `M ≥ 2`, `1 ≤ j ≤ M - 1`, `1 ≤ b ≤ M` (all natural numbers). -/
structure Setting (M j b : ℕ) : Prop where
  two_le_M : 2 ≤ M
  one_le_j : 1 ≤ j
  j_le : j ≤ M - 1
  one_le_b : 1 ≤ b
  b_le : b ≤ M

/-- `f` is a law on `{0, …, b}` in the literal sense of the setting: nonnegative, total mass one
on `{0, …, b}`, zero above `b`. -/
structure IsLaw (b : ℕ) (f : ℕ → ℝ) : Prop where
  nonneg : ∀ x, 0 ≤ f x
  sum_eq_one : ∑ x ∈ range (b + 1), f x = 1
  eq_zero_of_lt : ∀ x, b < x → f x = 0

/-- The part of `IsLaw` that the proofs use: nonnegative on `{0, …, b}`, mass one there.  `T` and
the moments read `f` only on `{0, …, b}`, so the theorems below are stated under this weaker
hypothesis; `IsLaw.isLawOn` is the bridge from the literal definition. -/
structure IsLawOn (b : ℕ) (f : ℕ → ℝ) : Prop where
  nonneg : ∀ x ∈ range (b + 1), 0 ≤ f x
  sum_eq_one : ∑ x ∈ range (b + 1), f x = 1

theorem IsLaw.isLawOn {b : ℕ} {f : ℕ → ℝ} (h : IsLaw b f) : IsLawOn b f :=
  ⟨fun x _ => h.nonneg x, h.sum_eq_one⟩

/-- The parent potential `d = min(j, M - j)`. -/
def dPar (M j : ℕ) : ℕ := min j (M - j)

/-- Legality of outcome `x`: with `j' = j - x` and `M' = M - b` computed in `ℤ`, `0 ≤ j' ≤ M'`. -/
def Legal (M j b x : ℕ) : Prop := 0 ≤ (j : ℤ) - x ∧ (j : ℤ) - x ≤ (M : ℤ) - b

instance (M j b x : ℕ) : Decidable (Legal M j b x) :=
  inferInstanceAs (Decidable (_ ∧ _))

/-- The child potential `d' = min(j', M' - j')`, written with natural-number subtraction; on legal
outcomes it agrees with the integer formula (`dChild_cast_of_legal`). -/
def dChild (M j b x : ℕ) : ℕ := min (j - x) (M - b - (j - x))

theorem dChild_cast_of_legal {M j b x : ℕ} (h : Legal M j b x) :
    ((dChild M j b x : ℕ) : ℤ) = min ((j : ℤ) - x) (((M : ℤ) - b) - ((j : ℤ) - x)) := by
  unfold dChild
  obtain ⟨h1, h2⟩ := h
  omega

/-- The weight `(t + 1)^{-1/2}`. -/
def wt (t : ℕ) : ℝ := ((t : ℝ) + 1) ^ (-(1 / 2 : ℝ))

/-- `[legal x] · (d'(x) + 1)^{-1/2}`. -/
def stepWeight (M j b x : ℕ) : ℝ := if Legal M j b x then wt (dChild M j b x) else 0

/-- The one-step functional `T(f) = Σ_{x=0}^{b} f x · [legal x] · (d'(x)+1)^{-1/2}`. -/
def T (M j b : ℕ) (f : ℕ → ℝ) : ℝ := ∑ x ∈ range (b + 1), f x * stepWeight M j b x

theorem T_eq (M j b : ℕ) (f : ℕ → ℝ) :
    T M j b f = ∑ x ∈ range (b + 1), f x *
      (if Legal M j b x then ((dChild M j b x : ℝ) + 1) ^ (-(1 / 2 : ℝ)) else 0) := rfl

/-- `T` with the child potential written in the integer form `d' = min(j', M' - j')`,
`j' = j - x`, `M' = M - b` (in `ℤ`). -/
theorem T_eq_int (M j b : ℕ) (f : ℕ → ℝ) :
    T M j b f = ∑ x ∈ range (b + 1), f x *
      (if Legal M j b x then
        (((min ((j : ℤ) - x) (((M : ℤ) - b) - ((j : ℤ) - x)) : ℤ) : ℝ) + 1) ^ (-(1 / 2 : ℝ))
      else 0) := by
  rw [T_eq]
  apply Finset.sum_congr rfl
  intro x _
  by_cases h : Legal M j b x
  · rw [if_pos h, if_pos h, ← dChild_cast_of_legal h, Int.cast_natCast]
  · rw [if_neg h, if_neg h]

/-- `E X = Σ_{x ≤ b} f x · x`. -/
def mean (b : ℕ) (f : ℕ → ℝ) : ℝ := ∑ x ∈ range (b + 1), f x * (x : ℝ)

/-- `E (b - X) = Σ_{x ≤ b} f x · (b - x)`. -/
def meanCompl (b : ℕ) (f : ℕ → ℝ) : ℝ := ∑ x ∈ range (b + 1), f x * ((b : ℝ) - x)

/-- `Var X = Σ_{x ≤ b} f x · (x - E X)²`. -/
def var (b : ℕ) (f : ℕ → ℝ) : ℝ := ∑ x ∈ range (b + 1), f x * ((x : ℝ) - mean b f) ^ 2

/-- The small-batch hypotheses: `E X ≤ j/4`, `E(b - X) ≤ (M - j)/4`, `Var X ≤ min(E X, E(b - X))`. -/
structure SmallBatch (M j b : ℕ) (f : ℕ → ℝ) : Prop where
  mean_le : mean b f ≤ (j : ℝ) / 4
  meanCompl_le : meanCompl b f ≤ ((M : ℝ) - j) / 4
  var_le : var b f ≤ min (mean b f) (meanCompl b f)

/-! ## Elementary facts about the weight -/

theorem rpow_neg_half_eq {x : ℝ} (hx : 0 ≤ x) : x ^ (-(1 / 2 : ℝ)) = (Real.sqrt x)⁻¹ := by
  rw [Real.rpow_neg hx, ← Real.sqrt_eq_rpow]

theorem wt_nonneg (t : ℕ) : 0 ≤ wt t := Real.rpow_nonneg (by positivity) _

theorem wt_le_one (t : ℕ) : wt t ≤ 1 :=
  Real.rpow_le_one_of_one_le_of_nonpos (by have := Nat.cast_nonneg (α := ℝ) t; linarith)
    (by norm_num)

theorem rpow_neg_half_anti {s t : ℝ} (hs : 0 ≤ s) (hst : s ≤ t) :
    (t + 1) ^ (-(1 / 2 : ℝ)) ≤ (s + 1) ^ (-(1 / 2 : ℝ)) :=
  Real.rpow_le_rpow_of_nonpos (by linarith) (by linarith) (by norm_num)

theorem stepWeight_nonneg (M j b x : ℕ) : 0 ≤ stepWeight M j b x := by
  unfold stepWeight; split_ifs
  · exact wt_nonneg _
  · exact le_rfl

theorem stepWeight_le_one (M j b x : ℕ) : stepWeight M j b x ≤ 1 := by
  unfold stepWeight; split_ifs
  · exact wt_le_one _
  · norm_num

theorem meanCompl_eq {b : ℕ} {f : ℕ → ℝ} (hf : IsLawOn b f) :
    meanCompl b f = b - mean b f := by
  unfold meanCompl mean
  have : ∀ x ∈ range (b + 1), f x * ((b : ℝ) - x) = f x * b - f x * x := fun x _ => by ring
  rw [Finset.sum_congr rfl this, Finset.sum_sub_distrib, ← Finset.sum_mul, hf.sum_eq_one, one_mul]

/-- `Var X = E X² - (E X)²` (for instantiation convenience). -/
theorem var_eq {b : ℕ} {f : ℕ → ℝ} (hf : IsLawOn b f) :
    var b f = (∑ x ∈ range (b + 1), f x * (x : ℝ) ^ 2) - mean b f ^ 2 := by
  unfold var
  have : ∀ x ∈ range (b + 1), f x * ((x : ℝ) - mean b f) ^ 2 =
      f x * (x : ℝ) ^ 2 - 2 * mean b f * (f x * x) + mean b f ^ 2 * f x := fun x _ => by ring
  have hm : ∑ x ∈ range (b + 1), f x * (x : ℝ) = mean b f := rfl
  rw [Finset.sum_congr rfl this, Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum,
    ← Finset.mul_sum, hf.sum_eq_one, hm]
  ring

/-! ## Part 1: the small-batch regime -/

/-- Chebyshev, left tail: if `E X ≤ J/4` and `Var X ≤ E X`, then `P(X > J/2) ≤ 16 Var X/J² ≤ 4/J`. -/
theorem tail_left_le {b : ℕ} {f : ℕ → ℝ} (hf : IsLawOn b f) {J : ℝ} (hJ : 0 < J)
    (hmean : mean b f ≤ J / 4) (hvar : var b f ≤ mean b f) :
    ∑ x ∈ (range (b + 1)).filter (fun x : ℕ => J / 2 < (x : ℝ)), f x ≤ 4 / J := by
  have hpt : ∀ x ∈ range (b + 1), (if J / 2 < (x : ℝ) then f x else 0) ≤
      16 / J ^ 2 * (f x * ((x : ℝ) - mean b f) ^ 2) := by
    intro x hx
    have hfx := hf.nonneg x hx
    split_ifs with h
    · have hgt : J / 4 < (x : ℝ) - mean b f := by linarith
      have h1 : 1 ≤ 16 / J ^ 2 * ((x : ℝ) - mean b f) ^ 2 := by
        rw [div_mul_eq_mul_div, le_div_iff₀ (by positivity)]
        nlinarith
      nlinarith
    · positivity
  calc ∑ x ∈ (range (b + 1)).filter (fun x : ℕ => J / 2 < (x : ℝ)), f x
      = ∑ x ∈ range (b + 1), (if J / 2 < (x : ℝ) then f x else 0) := Finset.sum_filter _ _
    _ ≤ ∑ x ∈ range (b + 1), 16 / J ^ 2 * (f x * ((x : ℝ) - mean b f) ^ 2) :=
        Finset.sum_le_sum hpt
    _ = 16 / J ^ 2 * var b f := by rw [← Finset.mul_sum]; rfl
    _ ≤ 4 / J := by
        rw [div_mul_eq_mul_div, div_le_div_iff₀ (by positivity) hJ]
        nlinarith

/-- Chebyshev, right tail: if `E(b - X) ≤ K/4` and `Var X ≤ E(b - X)`, then
`P(b - X > K/2) ≤ 16 Var X/K² ≤ 4/K`. -/
theorem tail_right_le {b : ℕ} {f : ℕ → ℝ} (hf : IsLawOn b f) {K : ℝ} (hK : 0 < K)
    (hmc : meanCompl b f ≤ K / 4) (hvar : var b f ≤ meanCompl b f) :
    ∑ x ∈ (range (b + 1)).filter (fun x : ℕ => K / 2 < (b : ℝ) - (x : ℝ)), f x ≤ 4 / K := by
  have hν := meanCompl_eq hf
  have hpt : ∀ x ∈ range (b + 1), (if K / 2 < (b : ℝ) - (x : ℝ) then f x else 0) ≤
      16 / K ^ 2 * (f x * ((x : ℝ) - mean b f) ^ 2) := by
    intro x hx
    have hfx := hf.nonneg x hx
    split_ifs with h
    · have hgt : K / 4 < mean b f - (x : ℝ) := by linarith
      have h1 : 1 ≤ 16 / K ^ 2 * ((x : ℝ) - mean b f) ^ 2 := by
        rw [div_mul_eq_mul_div, le_div_iff₀ (by positivity)]
        nlinarith
      nlinarith
    · positivity
  calc ∑ x ∈ (range (b + 1)).filter (fun x : ℕ => K / 2 < (b : ℝ) - (x : ℝ)), f x
      = ∑ x ∈ range (b + 1), (if K / 2 < (b : ℝ) - (x : ℝ) then f x else 0) := Finset.sum_filter _ _
    _ ≤ ∑ x ∈ range (b + 1), 16 / K ^ 2 * (f x * ((x : ℝ) - mean b f) ^ 2) :=
        Finset.sum_le_sum hpt
    _ = 16 / K ^ 2 * var b f := by rw [← Finset.mul_sum]; rfl
    _ ≤ 4 / K := by
        rw [div_mul_eq_mul_div, div_le_div_iff₀ (by positivity) hK]
        nlinarith

/-- Off both Chebyshev events (`X ≤ j/2` and `b - X ≤ (M-j)/2`) the child is legal with
`d' ≥ d/2`. -/
theorem legal_of_good {M j b x : ℕ} (hjM : j < M) (h1 : (x : ℝ) ≤ (j : ℝ) / 2)
    (h2 : (b : ℝ) - x ≤ ((M - j : ℕ) : ℝ) / 2) :
    Legal M j b x ∧ (dPar M j : ℝ) / 2 ≤ (dChild M j b x : ℝ) := by
  have hJ0 : (0 : ℝ) ≤ (j : ℝ) := Nat.cast_nonneg j
  have hK0 : (0 : ℝ) ≤ ((M - j : ℕ) : ℝ) := Nat.cast_nonneg _
  have hxj : x ≤ j := by
    have : (x : ℝ) ≤ (j : ℝ) := by linarith
    exact_mod_cast this
  have hbx : b ≤ (M - j) + x := by
    have : (b : ℝ) ≤ (((M - j) + x : ℕ) : ℝ) := by push_cast; linarith
    exact_mod_cast this
  have hL : Legal M j b x := by
    unfold Legal; constructor <;> omega
  refine ⟨hL, ?_⟩
  have he1 : ((j - x : ℕ) : ℝ) = (j : ℝ) - x := by rw [Nat.cast_sub hxj]
  have he2 : ((M - b - (j - x) : ℕ) : ℝ) = ((M - j : ℕ) : ℝ) + x - b := by
    have : M - b - (j - x) = (M - j) + x - b := by omega
    rw [this, Nat.cast_sub hbx]; push_cast; ring
  have hD : (dPar M j : ℝ) = min (j : ℝ) ((M - j : ℕ) : ℝ) := by rw [dPar, Nat.cast_min]
  unfold dChild
  rw [Nat.cast_min, he1, he2, hD]
  apply le_min
  · have := min_le_left (j : ℝ) ((M - j : ℕ) : ℝ); linarith
  · have := min_le_right (j : ℝ) ((M - j : ℕ) : ℝ); linarith

/-- **Small batch.** Chebyshev off the two events `X > j/2`, `b - X > (M-j)/2`. -/
theorem T_le_small {M j b : ℕ} {f : ℕ → ℝ} (hS : Setting M j b) (hf : IsLawOn b f)
    (hsm : SmallBatch M j b f) :
    T M j b f ≤ ((dPar M j : ℝ) / 2 + 1) ^ (-(1 / 2 : ℝ)) + 8 / (dPar M j : ℝ) := by
  have hjM : j < M := by have := hS.j_le; have := hS.one_le_j; have := hS.two_le_M; omega
  have hMj : 1 ≤ M - j := by omega
  set μ := mean b f with hμ
  set J : ℝ := (j : ℝ) with hJ
  set Kc : ℝ := ((M - j : ℕ) : ℝ) with hK
  set D : ℝ := (dPar M j : ℝ) with hD
  have hJ1 : 1 ≤ J := by rw [hJ]; exact_mod_cast hS.one_le_j
  have hK1 : 1 ≤ Kc := by rw [hK]; exact_mod_cast hMj
  have hDmin : D = min J Kc := by rw [hD, hJ, hK, dPar, Nat.cast_min]
  have hDJ : D ≤ J := hDmin ▸ min_le_left _ _
  have hDK : D ≤ Kc := hDmin ▸ min_le_right _ _
  have hD1 : 1 ≤ D := hDmin ▸ le_min hJ1 hK1
  have hν : meanCompl b f = b - μ := meanCompl_eq hf
  have hmean := hsm.mean_le
  have hmc := hsm.meanCompl_le
  have hKeq : (M : ℝ) - (j : ℝ) = Kc := by rw [hK, Nat.cast_sub hjM.le]
  rw [← hJ] at hmean
  rw [hKeq, hν] at hmc
  set a : ℝ := (D / 2 + 1) ^ (-(1 / 2 : ℝ)) with ha
  have ha0 : 0 ≤ a := Real.rpow_nonneg (by positivity) _
  -- pointwise domination of the step weight
  have hpt : ∀ x ∈ range (b + 1), stepWeight M j b x ≤
      a + 16 * ((x : ℝ) - μ) ^ 2 / J ^ 2 + 16 * ((x : ℝ) - μ) ^ 2 / Kc ^ 2 := by
    intro x _
    have hw0 := stepWeight_nonneg M j b x
    have hw1 := stepWeight_le_one M j b x
    have hB : 0 ≤ 16 * ((x : ℝ) - μ) ^ 2 / J ^ 2 := by positivity
    have hC : 0 ≤ 16 * ((x : ℝ) - μ) ^ 2 / Kc ^ 2 := by positivity
    by_cases h1 : J / 2 < (x : ℝ)
    · have hgt : J / 4 < (x : ℝ) - μ := by linarith
      have : 1 ≤ 16 * ((x : ℝ) - μ) ^ 2 / J ^ 2 := by
        rw [le_div_iff₀ (by positivity)]
        nlinarith
      linarith
    by_cases h2 : Kc / 2 < (b : ℝ) - x
    · have hgt : Kc / 4 < μ - (x : ℝ) := by linarith
      have : 1 ≤ 16 * ((x : ℝ) - μ) ^ 2 / Kc ^ 2 := by
        rw [le_div_iff₀ (by positivity)]
        nlinarith
      linarith
    rw [not_lt] at h1 h2
    -- off both events: legal, and `d' ≥ d/2`
    have hxj : x ≤ j := by
      have : (x : ℝ) ≤ (j : ℝ) := by rw [← hJ]; linarith
      exact_mod_cast this
    have hbx : b ≤ (M - j) + x := by
      have : (b : ℝ) ≤ (((M - j) + x : ℕ) : ℝ) := by push_cast; rw [← hK]; linarith
      exact_mod_cast this
    have hL : Legal M j b x := by
      unfold Legal; constructor <;> omega
    have he1 : ((j - x : ℕ) : ℝ) = J - x := by rw [hJ, Nat.cast_sub hxj]
    have he2 : ((M - b - (j - x) : ℕ) : ℝ) = Kc + x - b := by
      have : M - b - (j - x) = (M - j) + x - b := by omega
      rw [this, Nat.cast_sub hbx, hK]; push_cast; ring
    have hdc : D / 2 ≤ (dChild M j b x : ℝ) := by
      unfold dChild
      rw [Nat.cast_min, he1, he2]
      apply le_min <;> linarith
    have hsw : stepWeight M j b x ≤ a := by
      unfold stepWeight wt
      rw [if_pos hL, ha]
      exact rpow_neg_half_anti (by linarith) hdc
    linarith
  have hV : var b f = ∑ x ∈ range (b + 1), f x * ((x : ℝ) - μ) ^ 2 := rfl
  have hVμ : var b f ≤ μ := hsm.var_le.trans (min_le_left _ _)
  have hVν : var b f ≤ b - μ := hν ▸ hsm.var_le.trans (min_le_right _ _)
  calc T M j b f = ∑ x ∈ range (b + 1), f x * stepWeight M j b x := rfl
    _ ≤ ∑ x ∈ range (b + 1), f x *
          (a + 16 * ((x : ℝ) - μ) ^ 2 / J ^ 2 + 16 * ((x : ℝ) - μ) ^ 2 / Kc ^ 2) :=
        Finset.sum_le_sum fun x hx => mul_le_mul_of_nonneg_left (hpt x hx) (hf.nonneg x hx)
    _ = a + 16 * var b f / J ^ 2 + 16 * var b f / Kc ^ 2 := by
        have e : ∀ x ∈ range (b + 1), f x *
            (a + 16 * ((x : ℝ) - μ) ^ 2 / J ^ 2 + 16 * ((x : ℝ) - μ) ^ 2 / Kc ^ 2) =
            a * f x + (16 / J ^ 2) * (f x * ((x : ℝ) - μ) ^ 2) +
              (16 / Kc ^ 2) * (f x * ((x : ℝ) - μ) ^ 2) := fun x _ => by ring
        rw [Finset.sum_congr rfl e, Finset.sum_add_distrib, Finset.sum_add_distrib,
          ← Finset.mul_sum, ← Finset.mul_sum, ← Finset.mul_sum, hf.sum_eq_one, ← hV]
        ring
    _ ≤ a + 4 / J + 4 / Kc := by
        have h1 : 16 * var b f / J ^ 2 ≤ 4 / J := by
          rw [div_le_div_iff₀ (by positivity) (by positivity)]
          nlinarith
        have h2 : 16 * var b f / Kc ^ 2 ≤ 4 / Kc := by
          rw [div_le_div_iff₀ (by positivity) (by positivity)]
          nlinarith
        linarith
    _ ≤ a + 8 / D := by
        have h1 : 4 / J ≤ 4 / D := div_le_div_of_nonneg_left (by norm_num) (by linarith) hDJ
        have h2 : 4 / Kc ≤ 4 / D := div_le_div_of_nonneg_left (by norm_num) (by linarith) hDK
        have : 8 / D = 4 / D + 4 / D := by ring
        linarith

/-- **Numerics for the small batch:** `(d/2+1)^{-1/2} + 8/d ≤ 10.49 (d+1)^{-1/4}` for real `d ≥ 1`. -/
theorem small_numeric {d : ℝ} (hd : 1 ≤ d) :
    (d / 2 + 1) ^ (-(1 / 2 : ℝ)) + 8 / d ≤ 10.49 * (d + 1) ^ (-(1 / 4 : ℝ)) := by
  have hd0 : 0 < d := by linarith
  set c := (d + 1) ^ (-(1 / 4 : ℝ)) with hc
  have hc0 : 0 < c := Real.rpow_pos_of_pos (by linarith) _
  have hc4 : c ^ 4 = (d + 1)⁻¹ := by
    rw [hc, ← Real.rpow_natCast, ← Real.rpow_mul (by linarith)]
    norm_num [Real.rpow_neg_one]
  set a := (d / 2 + 1) ^ (-(1 / 2 : ℝ)) with ha
  have ha0 : 0 ≤ a := Real.rpow_nonneg (by positivity) _
  have ha4 : a ^ 4 = ((d / 2 + 1) ^ 2)⁻¹ := by
    rw [ha, ← Real.rpow_natCast, ← Real.rpow_mul (by positivity)]
    norm_num
  have h1 : a ≤ 0.9711 * c := by
    rw [← pow_le_pow_iff_left₀ ha0 (by positivity) (by norm_num : (4 : ℕ) ≠ 0), mul_pow, ha4, hc4,
      show (0.9711 : ℝ) ^ 4 * (d + 1)⁻¹ = 0.9711 ^ 4 / (d + 1) by ring, inv_eq_one_div,
      div_le_div_iff₀ (by positivity) (by positivity)]
    nlinarith [sq_nonneg (d - 1)]
  have h2 : 1 / d ≤ 1.1893 * c := by
    rw [← pow_le_pow_iff_left₀ (by positivity) (by positivity) (by norm_num : (4 : ℕ) ≠ 0),
      mul_pow, hc4, div_pow, one_pow,
      show (1.1893 : ℝ) ^ 4 * (d + 1)⁻¹ = 1.1893 ^ 4 / (d + 1) by ring,
      div_le_div_iff₀ (by positivity) (by positivity)]
    have h4 : d ≤ d ^ 4 := le_self_pow₀ hd (by norm_num)
    nlinarith
  calc a + 8 / d = a + 8 * (1 / d) := by ring
    _ ≤ 0.9711 * c + 8 * (1.1893 * c) := by linarith
    _ ≤ 10.49 * c := by nlinarith

/-! ## Part 2: the large-batch regime -/

/-- `Σ_{s=1}^{u} s^{-1/2} ≤ 2√u - 1`. -/
theorem sum_wt_le (u : ℕ) (hu : 1 ≤ u) : ∑ t ∈ range u, wt t ≤ 2 * Real.sqrt u - 1 := by
  induction u, hu using Nat.le_induction with
  | base => simp [wt]; norm_num
  | succ u hu ih =>
    rw [Finset.sum_range_succ]
    have key : wt u ≤ 2 * Real.sqrt ((u + 1 : ℕ) : ℝ) - 2 * Real.sqrt u := by
      unfold wt
      rw [rpow_neg_half_eq (by positivity)]
      push_cast
      have hc : 0 < Real.sqrt ((u : ℝ) + 1) := Real.sqrt_pos.mpr (by positivity)
      have ha2 : Real.sqrt (u : ℝ) ^ 2 = u := Real.sq_sqrt (by positivity)
      have hc2 : Real.sqrt ((u : ℝ) + 1) ^ 2 = u + 1 := Real.sq_sqrt (by positivity)
      have ha0 : 0 ≤ Real.sqrt (u : ℝ) := Real.sqrt_nonneg _
      rw [inv_eq_one_div, div_le_iff₀ hc]
      nlinarith [sq_nonneg (Real.sqrt (u : ℝ) - Real.sqrt ((u : ℝ) + 1))]
    linarith

/-- The same bound written literally as `Σ_{s=1}^{u} s^{-1/2} ≤ 2√u - 1`. -/
theorem sum_Icc_rpow_neg_half_le (u : ℕ) (hu : 1 ≤ u) :
    ∑ s ∈ Finset.Icc 1 u, (s : ℝ) ^ (-(1 / 2 : ℝ)) ≤ 2 * Real.sqrt u - 1 := by
  have h : ∑ s ∈ Finset.Icc 1 u, (s : ℝ) ^ (-(1 / 2 : ℝ)) = ∑ t ∈ range u, wt t := by
    rw [← Finset.Ico_add_one_right_eq_Icc, Finset.sum_Ico_eq_sum_range, Nat.add_sub_cancel]
    apply Finset.sum_congr rfl
    intro t _
    unfold wt
    push_cast
    ring_nf
  rw [h]
  exact sum_wt_le u hu

/-- The two boundaries: a legal outcome with `d' = t` has `j' = t` or `j' = M' - t` (in `ℤ`). -/
theorem legal_dChild_eq {M j b x t : ℕ} (hL : Legal M j b x) (ht : dChild M j b x = t) :
    (j : ℤ) - x = t ∨ (j : ℤ) - x = ((M : ℤ) - b) - t := by
  unfold Legal at hL
  unfold dChild at ht
  omega

/-- **Two-boundary counting:** for each `t`, at most two outcomes give a legal child with `d' = t`. -/
theorem card_fiber_le_two (M j b t : ℕ) (s : Finset ℕ) :
    (s.filter (fun x => Legal M j b x ∧ dChild M j b x = t)).card ≤ 2 := by
  refine (Finset.card_le_card (t := {j - t, j - (M - b - t)}) ?_).trans Finset.card_le_two
  intro x hx
  rw [Finset.mem_filter] at hx
  obtain ⟨_, ⟨h1, h2⟩, h3⟩ := hx
  rw [Finset.mem_insert, Finset.mem_singleton]
  unfold dChild at h3
  omega

/-- **Large batch.** If `f x ≤ A` on `{0, …, b}`, then for every `u ≥ 1`,
`T(f) ≤ 4 A √u + (u+1)^{-1/2}`. -/
theorem T_le_large {M j b : ℕ} {f : ℕ → ℝ} (hf : IsLawOn b f) {A : ℝ}
    (hA : ∀ x ∈ range (b + 1), f x ≤ A) (u : ℕ) (hu : 1 ≤ u) :
    T M j b f ≤ 4 * A * Real.sqrt u + ((u : ℝ) + 1) ^ (-(1 / 2 : ℝ)) := by
  have hA0 : 0 ≤ A := (hf.nonneg 0 (by simp)).trans (hA 0 (by simp))
  -- pointwise split at `d' = u`
  have hpt : ∀ x, stepWeight M j b x ≤
      wt u + (if Legal M j b x ∧ dChild M j b x < u then wt (dChild M j b x) else 0) := by
    intro x
    unfold stepWeight
    by_cases hL : Legal M j b x
    · by_cases hd : dChild M j b x < u
      · rw [if_pos hL, if_pos ⟨hL, hd⟩]; linarith [wt_nonneg u]
      · rw [if_pos hL, if_neg (fun h => hd h.2), add_zero]
        unfold wt
        exact rpow_neg_half_anti (by positivity) (by exact_mod_cast (not_lt.mp hd))
    · rw [if_neg hL, if_neg (fun h => hL h.1), add_zero]; exact wt_nonneg u
  set F := (range (b + 1)).filter (fun x => Legal M j b x ∧ dChild M j b x < u) with hF
  have h1 : T M j b f ≤ wt u + ∑ x ∈ F, f x * wt (dChild M j b x) := by
    calc T M j b f = ∑ x ∈ range (b + 1), f x * stepWeight M j b x := rfl
      _ ≤ ∑ x ∈ range (b + 1), f x *
            (wt u + (if Legal M j b x ∧ dChild M j b x < u then wt (dChild M j b x) else 0)) :=
          Finset.sum_le_sum fun x hx => mul_le_mul_of_nonneg_left (hpt x) (hf.nonneg x hx)
      _ = wt u + ∑ x ∈ F, f x * wt (dChild M j b x) := by
          rw [hF, Finset.sum_filter]
          simp only [mul_add, Finset.sum_add_distrib, ← Finset.sum_mul, hf.sum_eq_one, one_mul,
            mul_ite, mul_zero]
  have h2 : ∑ x ∈ F, f x * wt (dChild M j b x) ≤ 2 * A * ∑ t ∈ range u, wt t := by
    have hmaps : ∀ x ∈ F, dChild M j b x ∈ range u := by
      intro x hx
      rw [hF, Finset.mem_filter] at hx
      exact Finset.mem_range.mpr hx.2.2
    rw [← Finset.sum_fiberwise_of_maps_to hmaps, Finset.mul_sum]
    apply Finset.sum_le_sum
    intro t _
    have hcard : (F.filter (fun x => dChild M j b x = t)).card ≤ 2 := by
      have hsub : F.filter (fun x => dChild M j b x = t) ⊆
          (range (b + 1)).filter (fun x => Legal M j b x ∧ dChild M j b x = t) := by
        intro x hx
        simp only [hF, Finset.mem_filter] at hx ⊢
        exact ⟨hx.1.1, hx.1.2.1, hx.2⟩
      exact (Finset.card_le_card hsub).trans (card_fiber_le_two M j b t _)
    calc ∑ x ∈ F.filter (fun x => dChild M j b x = t), f x * wt (dChild M j b x)
        = ∑ x ∈ F.filter (fun x => dChild M j b x = t), f x * wt t :=
          Finset.sum_congr rfl fun x hx => by rw [(Finset.mem_filter.mp hx).2]
      _ ≤ ∑ x ∈ F.filter (fun x => dChild M j b x = t), A * wt t := by
          apply Finset.sum_le_sum
          intro x hx
          have hxr : x ∈ range (b + 1) := by
            have := (Finset.mem_filter.mp hx).1
            rw [hF, Finset.mem_filter] at this
            exact this.1
          exact mul_le_mul_of_nonneg_right (hA x hxr) (wt_nonneg t)
      _ = ((F.filter (fun x => dChild M j b x = t)).card : ℝ) * (A * wt t) := by
          rw [Finset.sum_const, nsmul_eq_mul]
      _ ≤ 2 * (A * wt t) := by
          apply mul_le_mul_of_nonneg_right (by exact_mod_cast hcard)
          exact mul_nonneg hA0 (wt_nonneg t)
      _ = 2 * A * wt t := by ring
  have h3 := sum_wt_le u hu
  have hsq : 0 ≤ Real.sqrt (u : ℝ) := Real.sqrt_nonneg _
  calc T M j b f ≤ wt u + 2 * A * ∑ t ∈ range u, wt t := by linarith
    _ ≤ wt u + 2 * A * (2 * Real.sqrt u - 1) := by nlinarith
    _ ≤ 4 * A * Real.sqrt u + ((u : ℝ) + 1) ^ (-(1 / 2 : ℝ)) := by
        unfold wt; nlinarith

/-- **Large batch with `u = ⌈1/A⌉`:** `T(f) ≤ (4√2 + 1) √A` for `0 < A ≤ 1`. -/
theorem T_le_large_ceil {M j b : ℕ} {f : ℕ → ℝ} (hf : IsLawOn b f) {A : ℝ} (hA0 : 0 < A)
    (hA1 : A ≤ 1) (hA : ∀ x ∈ range (b + 1), f x ≤ A) :
    T M j b f ≤ (4 * Real.sqrt 2 + 1) * Real.sqrt A := by
  set u := ⌈1 / A⌉₊ with hu
  have hinv : 1 ≤ 1 / A := by rw [le_div_iff₀ hA0]; linarith
  have hu1 : 1 ≤ u := Nat.one_le_iff_ne_zero.mpr (Nat.ceil_pos.mpr (by positivity)).ne'
  have hu_ge : 1 / A ≤ (u : ℝ) := Nat.le_ceil _
  have hu_lt : (u : ℝ) < 1 / A + 1 := Nat.ceil_lt_add_one (by positivity)
  have hmain := T_le_large (M := M) (j := j) hf hA u hu1
  have hsq : A * Real.sqrt u ≤ Real.sqrt 2 * Real.sqrt A := by
    have hu2 : (u : ℝ) ≤ 2 / A := by
      have : (2 : ℝ) / A = 1 / A + 1 / A := by ring
      linarith
    rw [← Real.sqrt_mul (by norm_num)]
    have : A * Real.sqrt u = Real.sqrt (A ^ 2 * u) := by
      rw [Real.sqrt_mul (by positivity), Real.sqrt_sq hA0.le]
    rw [this]
    apply Real.sqrt_le_sqrt
    calc A ^ 2 * u ≤ A ^ 2 * (2 / A) := by gcongr
      _ = 2 * A := by field_simp
  have hψ : ((u : ℝ) + 1) ^ (-(1 / 2 : ℝ)) ≤ Real.sqrt A := by
    rw [rpow_neg_half_eq (by positivity),
      inv_le_comm₀ (Real.sqrt_pos.mpr (by positivity)) (Real.sqrt_pos.mpr hA0), ← Real.sqrt_inv]
    apply Real.sqrt_le_sqrt
    rw [inv_eq_one_div]; linarith
  calc T M j b f ≤ 4 * A * Real.sqrt u + ((u : ℝ) + 1) ^ (-(1 / 2 : ℝ)) := hmain
    _ ≤ 4 * (Real.sqrt 2 * Real.sqrt A) + Real.sqrt A := by nlinarith
    _ = (4 * Real.sqrt 2 + 1) * Real.sqrt A := by ring

/-! ## Part 3: constants -/

/-- `(4√2 + 1) √A ≤ 10.54 Λ^{3/4} (d+1)^{-1/4}` for `A = min{1, √(πΛ³/d)}`, `Λ ≥ 1`, `d ≥ 1`. -/
theorem const_bound {Λ d : ℝ} (hΛ : 1 ≤ Λ) (hd : 1 ≤ d) :
    (4 * Real.sqrt 2 + 1) * Real.sqrt (min 1 (Real.sqrt (π * Λ ^ 3 / d)))
      ≤ 10.54 * Λ ^ (3 / 4 : ℝ) * (d + 1) ^ (-(1 / 4 : ℝ)) := by
  have hd0 : 0 < d := by linarith
  have hΛ0 : 0 < Λ := by linarith
  set q := π * Λ ^ 3 / d with hq
  have hq0 : 0 < q := by positivity
  have step1 : Real.sqrt (min 1 (Real.sqrt q)) ≤ Real.sqrt (Real.sqrt q) :=
    Real.sqrt_le_sqrt (min_le_right _ _)
  set s := Real.sqrt 2 with hs
  have hs2 : s ^ 2 = 2 := Real.sq_sqrt (by norm_num)
  have hs0 : 0 ≤ s := Real.sqrt_nonneg _
  have hs_ub : s < 1.41422 := by
    rw [hs, Real.sqrt_lt' (by norm_num)]; norm_num
  set L := (4 * s + 1) * Real.sqrt (Real.sqrt q) with hL
  set R := 10.54 * Λ ^ (3 / 4 : ℝ) * (d + 1) ^ (-(1 / 4 : ℝ)) with hR
  have hL0 : 0 ≤ L := by positivity
  have hR0 : 0 ≤ R := by positivity
  have hL4 : L ^ 4 = (1217 + 528 * s) * q := by
    have h4 : Real.sqrt (Real.sqrt q) ^ 4 = q := by
      rw [show (4 : ℕ) = 2 * 2 from rfl, pow_mul, Real.sq_sqrt (Real.sqrt_nonneg _),
        Real.sq_sqrt hq0.le]
    rw [hL, mul_pow, h4]
    congr 1
    linear_combination (256 * s ^ 2 + 256 * s + 608) * hs2
  have hR4 : R ^ 4 = 10.54 ^ 4 * Λ ^ 3 * (d + 1)⁻¹ := by
    rw [hR, mul_pow, mul_pow, ← Real.rpow_natCast (Λ ^ (3 / 4 : ℝ)),
      ← Real.rpow_mul hΛ0.le, ← Real.rpow_natCast ((d + 1) ^ (-(1 / 4 : ℝ))),
      ← Real.rpow_mul (by linarith)]
    norm_num [Real.rpow_neg_one]
  have hπ : π < 3.1416 := Real.pi_lt_d4
  have hπ0 : 0 < π := Real.pi_pos
  have key : (1217 + 528 * s) * π * (d + 1) ≤ 10.54 ^ 4 * d := by
    have e1 : 1217 + 528 * s ≤ 1963.71 := by linarith
    have e2 : (1217 + 528 * s) * π ≤ 1963.71 * 3.1416 :=
      mul_le_mul e1 hπ.le hπ0.le (by norm_num)
    have e3 : d + 1 ≤ 2 * d := by linarith
    calc (1217 + 528 * s) * π * (d + 1) ≤ (1963.71 * 3.1416) * (2 * d) :=
          mul_le_mul e2 e3 (by linarith) (by norm_num)
      _ ≤ 10.54 ^ 4 * d := by nlinarith
  calc (4 * s + 1) * Real.sqrt (min 1 (Real.sqrt q)) ≤ L :=
        mul_le_mul_of_nonneg_left step1 (by positivity)
    _ ≤ R := by
      rw [← pow_le_pow_iff_left₀ hL0 hR0 (by norm_num : (4 : ℕ) ≠ 0), hL4, hR4]
      calc (1217 + 528 * s) * q
          = ((1217 + 528 * s) * π * (d + 1)) * (Λ ^ 3 / (d * (d + 1))) := by
            rw [hq]; field_simp
        _ ≤ (10.54 ^ 4 * d) * (Λ ^ 3 / (d * (d + 1))) :=
            mul_le_mul_of_nonneg_right key (by positivity)
        _ = 10.54 ^ 4 * Λ ^ 3 * (d + 1)⁻¹ := by field_simp

/-- `10.54 Λ^{3/4} (d+1)^{-1/4} ≤ 12 Λ (d+1)^{-1/4}` for `Λ ≥ 1`. -/
theorem const_bound_12 {Λ d : ℝ} (hΛ : 1 ≤ Λ) (hd : 0 ≤ d) :
    10.54 * Λ ^ (3 / 4 : ℝ) * (d + 1) ^ (-(1 / 4 : ℝ)) ≤ 12 * Λ * (d + 1) ^ (-(1 / 4 : ℝ)) := by
  have h1 : Λ ^ (3 / 4 : ℝ) ≤ Λ := by
    calc Λ ^ (3 / 4 : ℝ) ≤ Λ ^ (1 : ℝ) := Real.rpow_le_rpow_of_exponent_le hΛ (by norm_num)
      _ = Λ := Real.rpow_one Λ
  apply mul_le_mul_of_nonneg_right _ (Real.rpow_nonneg (by linarith) _)
  nlinarith

/-! ## Part 4: combined -/

/-- **Combined one-step bound.** In either regime, `T(f) ≤ 12 Λ (d+1)^{-1/4}`. -/
theorem T_le_combined {M j b : ℕ} {f : ℕ → ℝ} (hS : Setting M j b) (hf : IsLawOn b f) {Λ : ℝ}
    (hΛ : 1 ≤ Λ)
    (hreg : SmallBatch M j b f ∨
      ∀ x ∈ range (b + 1), f x ≤ min 1 (Real.sqrt (π * Λ ^ 3 / (dPar M j : ℝ)))) :
    T M j b f ≤ 12 * Λ * ((dPar M j : ℝ) + 1) ^ (-(1 / 4 : ℝ)) := by
  have hd1 : (1 : ℝ) ≤ (dPar M j : ℝ) := by
    have : 1 ≤ dPar M j := by
      unfold dPar; have := hS.j_le; have := hS.one_le_j; have := hS.two_le_M; omega
    exact_mod_cast this
  rcases hreg with hsm | hlg
  · calc T M j b f ≤ ((dPar M j : ℝ) / 2 + 1) ^ (-(1 / 2 : ℝ)) + 8 / (dPar M j : ℝ) :=
          T_le_small hS hf hsm
      _ ≤ 10.49 * ((dPar M j : ℝ) + 1) ^ (-(1 / 4 : ℝ)) := small_numeric hd1
      _ ≤ 12 * Λ * ((dPar M j : ℝ) + 1) ^ (-(1 / 4 : ℝ)) := by
          apply mul_le_mul_of_nonneg_right (by linarith) (Real.rpow_nonneg (by linarith) _)
  · have hA0 : 0 < min 1 (Real.sqrt (π * Λ ^ 3 / (dPar M j : ℝ))) :=
      lt_min one_pos (Real.sqrt_pos.mpr (by have := Real.pi_pos; positivity))
    have hA1 : min 1 (Real.sqrt (π * Λ ^ 3 / (dPar M j : ℝ))) ≤ 1 := min_le_left _ _
    calc T M j b f ≤ (4 * Real.sqrt 2 + 1) *
          Real.sqrt (min 1 (Real.sqrt (π * Λ ^ 3 / (dPar M j : ℝ)))) :=
          T_le_large_ceil hf hA0 hA1 hlg
      _ ≤ 10.54 * Λ ^ (3 / 4 : ℝ) * ((dPar M j : ℝ) + 1) ^ (-(1 / 4 : ℝ)) := const_bound hΛ hd1
      _ ≤ 12 * Λ * ((dPar M j : ℝ) + 1) ^ (-(1 / 4 : ℝ)) := const_bound_12 hΛ (by linarith)

end A36W.OneStep


==> anc/formal_companion/lean/src/A36W/OneStepEnvelope.lean <==
import A36W.OneStep
import A36W.Envelope

/-!
# A36W.OneStepEnvelope — gluing the one-step lemma into the envelope induction

`H2_of_oneStep` discharges the envelope hypothesis (H2) from `A36W.OneStep.T_le_combined`, given a
model link at every nonempty action of every state with `d(s) ≥ 1`: the kernel functional
`Σ_c K (d(c)+1)^{-1/2}` is dominated by a one-step functional `T M j b f` with
`d(s) = min(j, M - j)`, in one of the two regimes.  States with `d(s) = 0` need no link: there
`Σ_c K (d(c)+1)^{-1/2} ≤ 1 ≤ 12Λ`.  (`OneStepLink` forces `d(s) ≥ 1`, since `Setting` forces
`min(j, M - j) ≥ 1`.)  `envelope_of_oneStep` is the resulting envelope theorem; its remaining
premises are (H1) and the model link.
-/

noncomputable section

open Finset Real

namespace A36W.OneStepEnvelope

open A36W.OneStep A36W.Envelope

/-- The model link required at a nonempty action `a` of state `s`. -/
def OneStepLink {S Act : Type*} (B : BellmanSystem S Act) (Λ : ℝ) (s : S) (a : Act) : Prop :=
  ∃ M j b : ℕ, ∃ f : ℕ → ℝ,
    Setting M j b ∧ IsLawOn b f ∧ B.pot s = dPar M j ∧
    (SmallBatch M j b f ∨
      ∀ x ∈ range (b + 1), f x ≤ min 1 (Real.sqrt (π * Λ ^ 3 / (dPar M j : ℝ)))) ∧
    ∑ c ∈ B.supp s a, B.K s a c * ((B.pot c : ℝ) + 1) ^ (-(1 / 2 : ℝ)) ≤ T M j b f

/-- A link forces `d(s) ≥ 1`. -/
theorem OneStepLink.one_le_pot {S Act : Type*} {B : BellmanSystem S Act} {Λ : ℝ} {s : S}
    {a : Act} (h : OneStepLink B Λ s a) : 1 ≤ B.pot s := by
  obtain ⟨M, j, b, f, hS, _, hpot, _, _⟩ := h
  rw [hpot]
  unfold dPar
  have := hS.j_le; have := hS.one_le_j; have := hS.two_le_M
  omega

/-- (H2) from the one-step lemma (states with `d(s) = 0` are handled directly). -/
theorem H2_of_oneStep {S Act : Type*} (B : BellmanSystem S Act) {Λ : ℝ} (hΛ : 1 ≤ Λ)
    (hlink : ∀ s, ∀ a ∈ B.acts s, a ≠ B.empty s → 1 ≤ B.pot s → OneStepLink B Λ s a) :
    ∀ s, ∀ a ∈ B.acts s, a ≠ B.empty s →
      ∑ c ∈ B.supp s a, B.K s a c * ((B.pot c : ℝ) + 1) ^ (-(1 / 2 : ℝ))
        ≤ 12 * Λ * ((B.pot s : ℝ) + 1) ^ (-(1 / 4 : ℝ)) := by
  intro s a ha hne
  rcases Nat.eq_zero_or_pos (B.pot s) with h0 | hpos
  · -- `d(s) = 0`: the functional is at most the kernel mass, `≤ 1 ≤ 12Λ`
    rw [h0, Nat.cast_zero, zero_add, Real.one_rpow, mul_one]
    calc ∑ c ∈ B.supp s a, B.K s a c * ((B.pot c : ℝ) + 1) ^ (-(1 / 2 : ℝ))
        ≤ ∑ c ∈ B.supp s a, B.K s a c := by
          apply Finset.sum_le_sum
          intro c hc
          have hK := B.K_nonneg s a ha c hc
          have hw : ((B.pot c : ℝ) + 1) ^ (-(1 / 2 : ℝ)) ≤ 1 :=
            Real.rpow_le_one_of_one_le_of_nonpos
              (by have := Nat.cast_nonneg (α := ℝ) (B.pot c); linarith) (by norm_num)
          nlinarith
      _ ≤ 1 := B.K_mass_le s a ha
      _ ≤ 12 * Λ := by linarith
  · obtain ⟨M, j, b, f, hS, hf, hpot, hreg, hle⟩ := hlink s a ha hne hpos
    rw [hpot]
    exact hle.trans (T_le_combined hS hf hΛ hreg)

/-- **Envelope theorem with (H2) discharged by the one-step lemma.** -/
theorem envelope_of_oneStep {S Act : Type*} (B : BellmanSystem S Act) {Λ : ℝ} (hΛ : 1 ≤ Λ)
    (H1 : ∀ s, B.G 1 s ≤ min 1 (2 * Λ * ((B.pot s : ℝ) + 1) ^ (-(1 / 2 : ℝ))))
    (hlink : ∀ s, ∀ a ∈ B.acts s, a ≠ B.empty s → 1 ≤ B.pot s → OneStepLink B Λ s a) :
    ∀ r : ℕ, 1 ≤ r → ∀ s : S,
      B.G r s ≤ min 1 (2 * Λ * (12 * Λ) ^ (2 - (2 : ℝ) ^ (2 - (r : ℝ))) *
        ((B.pot s : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) ∧
      B.G r s ≤ min 1 (288 * Λ ^ 3 * ((B.pot s : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) := by
  intro r hr s
  have H2 := H2_of_oneStep B hΛ hlink
  exact ⟨B.envelope_bound hΛ H1 H2 r hr s, B.envelope_bound_288 hΛ H1 H2 r hr s⟩

end A36W.OneStepEnvelope


==> anc/formal_companion/lean/src/A36W/PV/A20.lean <==
/-
A36W.PV.A20 -- A-20, App L §5: the last clause of the printed choice of `r`,
"`r = log₂ ln n − O(log log log n)`".  (The first clause, `G^λ_r(root) ≤ √2·Λ'^{log₂18−4/ln2}`, is
`A36W.FL.FL_r_choice_G`.)  §6 is a separate add-on: App L §4 (HU), "Uniformly in `ε` this is `O(ln n+Λ³(ln n)²/ε)`".

PAPER.  appendix_t1.tex of v7.7j-IR6j (sha256 48a58d69…).
* §5, l. 303–305: "take `r=⌊log₂Λ'−log₂log₂Λ'−2⌋` with `Λ'=ln(nκ₀/(2Λ)+1)`.  Then
  `G^λ_r(root) ≤ √2 Λ'^{log₂18−4/ln2} → 0` and `r = log₂ ln n − O(log log log n)`."
* §4, l. 290–291: "the number of rounds is `R ≤ 1+(2/α)(ln n+1) = 1+max{8(ln n+1),16Λ³(ln n+1)²/ε}`.  Uniformly in `ε`
  this is `O(ln n+Λ³(ln n)²/ε)`."

READING.  `⌊·⌋` is `Nat.floor`, as in `FL.FL_r_choice_G`: `rFL κ₀ Λ n` is that theorem's `r` verbatim (`G_rFL_le` applies
`FL_r_choice_G` to it with `rfl`).  `ln`/`log` is `Real.log`, `log₂` is `Real.logb 2`; `n : ℕ → ∞` along `atTop` with
`κ₀`, `Λ` fixed first.  "`r = log₂ ln n − O(g)`" is read as `log₂ ln n − r =O[atTop] g`.  Beyond the printed claim the
module proves its sign and sharpness: eventually `log log log n ≤ log₂ ln n − r ≤ (3/2) log log log n + 6`, with absolute
constants (only the threshold depends on `κ₀`, `Λ`), so `log₂ ln n − r = Θ(log log log n)` and `r ∼ log₂ ln n`.

OBJECTS.  The only new definition is `rFL` (the printed `r`).  Reused: `A36W.FL.FL_r_choice_G` and `A36W.FL.FL_r_choice`
(in the consistency statements `G_rFL_le`, `rFL_gt`; the estimate itself uses only Mathlib's `Nat.floor` lemmas, the same
two facts `FL_r_choice` uses); for §6, `A36W.HU.HU_bound`, `HU_hardLength`, `huSched`, `huSched_map_card`,
`huProfile_length_le`, `alphaHU_pos`, `alphaHU_le_quarter`, `HU_rounds_eq`, `one_le_Lambda`, and for its fixture THMR's
`A36W.FU.R.w3`, `w3_pos`, `w3_ratio` (the weights of `A36W.HU.HU_fixture`).

CONTENTS.
* §1 `rFL`, `G_rFL_le`, `rFL_gt`.
* §2 `core_bounds` (no `n`, `κ₀`, `Λ`): `t > 0`, `ln t ≥ 2`, `t/2 ≤ P ≤ 2t`, `r = ⌊log₂P − log₂log₂P − 2⌋₊` give
  `ln ln t ≤ log₂ t − r ≤ (3/2) ln ln t + 6`.
* §3 Explicit forms: `rFL_bounds_of` (any `κ₀, Λ > 0`; `n ≥ (2Λ/κ₀)²`, `n ≥ κ₀/(2Λ)+1`, `ln ln n ≥ 2`), `two_le_loglog`,
  **`rFL_bounds_paper`** (the paper's domain; `n ≥ (2Λ/κ₀)²` and `n ≥ 3000`).
* §4 Asymptotic forms: `tendsto_loglog`, `tendsto_logloglog`, `tendsto_log2log`, `rFL_bounds_eventually`,
  **`rFL_two_sided_eventually`** (`0 ≤ log₂ ln n − r ≤ (15/2) log log log n` eventually), **`rFL_isBigO`** (the
  headline), **`rFL_isTheta`**, `logloglog_isLittleO`, **`rFL_isEquivalent`**, `rFL_tendsto_atTop`.
* §5 Non-vacuity and necessity: `rFL_isBigO_instance` (`κ₀ = 1/2`, `Λ = 1`), `rFL_bounds_paper_instance` (`n = 3000`),
  `rFL_degenerate` (`κ₀ = 0` or `Λ = 0` gives `rFL ≡ 0`), `rFL_not_isBigO_of_degenerate` (and then the headline fails).
* §6 Add-on (App L §4, HU): `HU_uniform_eps_le` (`C = 64`), **`HU_uniform_eps`** (the `∃ C` form), `HU_rounds_uniform`
  (`R = |huSched ε Λ n|`), **`HU_bound_uniform`** (`L_H^w`), `HU_hardLength_uniform`, `HU_uniform_eps_instance`,
  `HU_bound_uniform_fixture` (`A36W.HU.HU_fixture`'s instance: `n = 1200`, weights `w3`, `Λ = 2`, `ε = 1`, `k = 600`).

HYPOTHESES, said exactly.  §4 headlines: `0 < κ₀`, `0 < Λ`; no `κ₀ ≤ 1/2`, no `Λ ≥ 1`, no regime.  They cannot simply be
dropped: at `κ₀ = 0` or `Λ = 0` the headline is false (`rFL_not_isBigO_of_degenerate`); negative `κ₀` or `Λ` (outside the
paper, and reached only through `Real.log`'s even extension) are not treated.  `rFL_bounds_paper`:
`0 < κ₀ ≤ 1/2` and `1 ≤ Λ` (used only for `κ₀/(2Λ) ≤ 1`), `(2Λ/κ₀)² ≤ n` (the threshold of `FL.FL_remark_n`),
`3000 ≤ n`.  §6: the inequality needs `0 ≤ Λ`, `0 ≤ ε`, `3 ≤ n`; the composed forms take `HU_bound`'s hypotheses with
`3 ≤ n` in place of `2 ≤ n` (`HU_rounds_uniform`: `0 < Λ`, `0 < ε`, `3 ≤ n`, no weights).
-/
import A36W.FLower
import A36W.HUpper

set_option autoImplicit false

namespace A36W.PV

open Filter Asymptotics

/-! ## §1 The printed `r` -/

/-- **The printed `r`** (App L §5, l. 303–304): `r = ⌊log₂Λ' − log₂log₂Λ' − 2⌋₊` with `Λ' = ln(nκ₀/(2Λ)+1)`, the floor
read as `Nat.floor` exactly as in the `hr` of `A36W.FL.FL_r_choice_G`. -/
noncomputable def rFL (κ₀ Λ : ℝ) (n : ℕ) : ℕ :=
  ⌊Real.logb 2 (Real.log ((n : ℝ) * κ₀ / (2 * Λ) + 1)) -
    Real.logb 2 (Real.logb 2 (Real.log ((n : ℝ) * κ₀ / (2 * Λ) + 1))) - 2⌋₊

/-- **`rFL` is `FL_r_choice_G`'s `r`**: the kernel-checked first clause (`G^λ_r(root) ≤ √2 Λ'^{log₂18−4/ln2}`) holds at
`r = rFL κ₀ Λ n`, its defining equation discharged by `rfl`. -/
theorem G_rFL_le {n k : ℕ} (A : Finset (Fin n)) {lam Λ κ₀ : ℝ} (hlam : 0 < lam) (hΛ1 : 1 ≤ Λ)
    (hlΛ : lam ≤ Λ * 1) (hΛl : 1 ≤ Λ * lam) (hk : k ≤ n) (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k)
    (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n) (hn : 1 ≤ n) :
    A36RW.AppJ.G lam (rFL κ₀ Λ n) A.card Aᶜ.card k ≤
      Real.sqrt 2 * Real.log ((n : ℝ) * κ₀ / (2 * Λ) + 1) ^ (Real.logb 2 18 - 4 / Real.log 2) :=
  A36W.FL.FL_r_choice_G A hlam hΛ1 hlΛ hΛl hk hκ0 hκ1 hκ2 hn (rFL κ₀ Λ n) rfl

/-- `FL_r_choice`'s second conjunct at `r = rFL κ₀ Λ n`: `r > log₂Λ' − log₂log₂Λ' − 3` (`κ₀, Λ > 0`, `n ≥ 1`). -/
theorem rFL_gt {κ₀ Λ : ℝ} (hκ : 0 < κ₀) (hΛ : 0 < Λ) {n : ℕ} (hn : 1 ≤ n) :
    Real.logb 2 (Real.log ((n : ℝ) * κ₀ / (2 * Λ) + 1)) -
        Real.logb 2 (Real.logb 2 (Real.log ((n : ℝ) * κ₀ / (2 * Λ) + 1))) - 3 < rFL κ₀ Λ n :=
  (A36W.FL.FL_r_choice (div_pos (mul_pos (Nat.cast_pos.2 (by omega)) hκ) (by linarith)) (rFL κ₀ Λ n) rfl).2

/-! ## §2 The estimate, with `Λ'` abstracted -/

/-- **The core estimate.**  For `t > 0` with `ln t ≥ 2` (`t` plays `ln n`), any `P ∈ [t/2, 2t]` (`P` plays `Λ'`) and
`r = ⌊log₂P − log₂log₂P − 2⌋₊`: `ln ln t ≤ log₂ t − r ≤ (3/2) ln ln t + 6`.  Steps: `|log₂P − log₂t| ≤ 1`;
`ln ln t − 1 ≤ log₂log₂P ≤ 2 + (3/2) ln ln t` (from `log₂P ∈ [(ln t)/2, 3 ln t]` and `2/3 < ln 2 < 1`); the floor costs
less than `1` from above (`Nat.lt_floor_add_one`); from below `Nat.floor_le`, or `r = 0` when the argument is negative. -/
theorem core_bounds {t P : ℝ} {r : ℕ} (ht : 0 < t) (hs : 2 ≤ Real.log t)
    (hP1 : t / 2 ≤ P) (hP2 : P ≤ 2 * t)
    (hr : r = ⌊Real.logb 2 P - Real.logb 2 (Real.logb 2 P) - 2⌋₊) :
    Real.log (Real.log t) ≤ Real.logb 2 t - r ∧
      Real.logb 2 t - r ≤ 3 / 2 * Real.log (Real.log t) + 6 := by
  have l2a := Real.log_two_gt_d9
  have l2b := Real.log_two_lt_d9
  have hl2 : 0 < Real.log 2 := by linarith
  have hs0 : 0 < Real.log t := by linarith
  have hlogs0 : 0 ≤ Real.log (Real.log t) := Real.log_nonneg (by linarith)
  have hbt : Real.logb 2 t = Real.log t / Real.log 2 := rfl
  have hP0 : 0 < P := by linarith
  -- `L = log₂ P` is within `1` of `log₂ t`
  have hL1 : Real.log t / Real.log 2 - 1 ≤ Real.logb 2 P := by
    have h := Real.logb_le_logb_of_le (b := 2) (by norm_num) (by positivity : 0 < t / 2) hP1
    rw [Real.logb_div ht.ne' (by norm_num), Real.logb_self_eq_one (by norm_num)] at h
    rwa [hbt] at h
  have hL2 : Real.logb 2 P ≤ 1 + Real.log t / Real.log 2 := by
    have h := Real.logb_le_logb_of_le (b := 2) (by norm_num) hP0 hP2
    rw [Real.logb_mul (by norm_num) ht.ne', Real.logb_self_eq_one (by norm_num)] at h
    rwa [hbt] at h
  -- `s ≤ s / ln 2 ≤ (3/2) s` for `s = ln t > 0`
  have hq1 : Real.log t ≤ Real.log t / Real.log 2 := by
    rw [le_div_iff₀ hl2]
    nlinarith
  have hq2 : Real.log t / Real.log 2 ≤ 3 / 2 * Real.log t := by
    rw [div_le_iff₀ hl2]
    nlinarith
  have hL0 : 0 < Real.logb 2 P := by linarith
  -- `LL = log₂ log₂ P` is between `ln s − 1` and `2 + (3/2) ln s`
  have hLL1 : Real.log (Real.log t) - 1 ≤ Real.logb 2 (Real.logb 2 P) := by
    have h1 : Real.log t / 2 ≤ Real.logb 2 P := by linarith
    have h := Real.logb_le_logb_of_le (b := 2) (by norm_num) (by positivity : 0 < Real.log t / 2) h1
    rw [Real.logb_div hs0.ne' (by norm_num), Real.logb_self_eq_one (by norm_num)] at h
    have h2 : Real.log (Real.log t) ≤ Real.logb 2 (Real.log t) := by
      rw [Real.logb, le_div_iff₀ hl2]
      nlinarith
    linarith
  have hLL2 : Real.logb 2 (Real.logb 2 P) ≤ 2 + 3 / 2 * Real.log (Real.log t) := by
    have h1 : Real.logb 2 P ≤ 3 * Real.log t := by linarith
    have h := Real.logb_le_logb_of_le (b := 2) (by norm_num) hL0 h1
    rw [Real.logb_mul (by norm_num) hs0.ne'] at h
    have h3 : Real.logb 2 3 ≤ 2 := by
      have h4 : Real.logb 2 4 = 2 := by
        rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.logb_pow, Real.logb_self_eq_one (by norm_num)]
        norm_num
      exact (Real.logb_le_logb_of_le (b := 2) (by norm_num) (by norm_num)
        (by norm_num : (3 : ℝ) ≤ 4)).trans h4.le
    have h5 : Real.logb 2 (Real.log t) ≤ 3 / 2 * Real.log (Real.log t) := by
      rw [Real.logb, div_le_iff₀ hl2]
      nlinarith
    linarith
  -- the floor
  have hlt : Real.logb 2 P - Real.logb 2 (Real.logb 2 P) - 2 < r + 1 := by
    rw [hr]; exact Nat.lt_floor_add_one _
  refine ⟨?_, ?_⟩
  · rcases le_or_gt 0 (Real.logb 2 P - Real.logb 2 (Real.logb 2 P) - 2) with hA | hA
    · have hle : (r : ℝ) ≤ Real.logb 2 P - Real.logb 2 (Real.logb 2 P) - 2 := by
        rw [hr]; exact Nat.floor_le hA
      rw [hbt]
      linarith
    · have hr0 : r = 0 := by rw [hr]; exact Nat.floor_of_nonpos hA.le
      rw [hr0, Nat.cast_zero, sub_zero, hbt]
      have := Real.log_le_sub_one_of_pos hs0
      linarith
  · rw [hbt]
    linarith

/-! ## §3 Explicit forms for the printed `r` -/

/-- **The explicit two-sided bound, any `κ₀, Λ > 0`.**  For `n ≥ (2Λ/κ₀)²` (so `Λ' ≥ (ln n)/2`), `n ≥ κ₀/(2Λ)+1` (so
`Λ' ≤ 2 ln n`) and `ln ln n ≥ 2`: `ln ln ln n ≤ log₂ ln n − r ≤ (3/2) ln ln ln n + 6`, `r = rFL κ₀ Λ n`. -/
theorem rFL_bounds_of {κ₀ Λ : ℝ} (hκ : 0 < κ₀) (hΛ : 0 < Λ) {n : ℕ}
    (hn1 : (2 * Λ / κ₀) ^ 2 ≤ (n : ℝ)) (hn2 : κ₀ / (2 * Λ) + 1 ≤ (n : ℝ))
    (hn3 : 2 ≤ Real.log (Real.log n)) :
    Real.log (Real.log (Real.log n)) ≤ Real.logb 2 (Real.log n) - rFL κ₀ Λ n ∧
      Real.logb 2 (Real.log n) - rFL κ₀ Λ n ≤ 3 / 2 * Real.log (Real.log (Real.log n)) + 6 := by
  have hc : 0 < κ₀ / (2 * Λ) := by positivity
  have hn0 : (1 : ℝ) ≤ n := by linarith
  have ht : 0 < Real.log n := by
    rcases eq_or_lt_of_le hn0 with h | h
    · rw [← h, Real.log_one, Real.log_zero] at hn3
      norm_num at hn3
    · exact Real.log_pos h
  have hx0 : 0 < (n : ℝ) * κ₀ / (2 * Λ) := by positivity
  refine core_bounds (P := Real.log ((n : ℝ) * κ₀ / (2 * Λ) + 1)) ht hn3 ?_ ?_ rfl
  · -- `ln n / 2 ≤ Λ'`, from `x² ≥ n` for `x = nκ₀/(2Λ)`
    have h4 : 4 * Λ ^ 2 ≤ (n : ℝ) * κ₀ ^ 2 := by
      have hm : (2 * Λ / κ₀) ^ 2 = 4 * Λ ^ 2 / κ₀ ^ 2 := by ring
      rw [hm, div_le_iff₀ (by positivity)] at hn1
      linarith
    have hxx : (n : ℝ) ≤ ((n : ℝ) * κ₀ / (2 * Λ)) ^ 2 := by
      have he : ((n : ℝ) * κ₀ / (2 * Λ)) ^ 2 = (n : ℝ) * ((n : ℝ) * κ₀ ^ 2) / (4 * Λ ^ 2) := by
        field_simp
        ring
      rw [he, le_div_iff₀ (by positivity)]
      nlinarith
    have h1 : Real.log n ≤ 2 * Real.log ((n : ℝ) * κ₀ / (2 * Λ)) := by
      have := Real.log_le_log (by linarith) hxx
      rw [Real.log_pow] at this
      push_cast at this
      linarith
    have h2 : Real.log ((n : ℝ) * κ₀ / (2 * Λ)) ≤ Real.log ((n : ℝ) * κ₀ / (2 * Λ) + 1) :=
      Real.log_le_log hx0 (by linarith)
    linarith
  · -- `Λ' ≤ 2 ln n`, from `x + 1 ≤ n²`
    have hxe : (n : ℝ) * κ₀ / (2 * Λ) = (n : ℝ) * (κ₀ / (2 * Λ)) := by ring
    have h1 : (n : ℝ) * κ₀ / (2 * Λ) + 1 ≤ (n : ℝ) ^ 2 := by
      rw [hxe]
      nlinarith
    have h2 := Real.log_le_log (by linarith) h1
    rw [Real.log_pow] at h2
    push_cast at h2
    linarith

/-- `n ≥ 3000` gives `ln ln n ≥ 2` (`e² < 8` and `e⁸ < 3000`, from `e < 2.7182818286`). -/
theorem two_le_loglog {n : ℕ} (hn : 3000 ≤ n) : 2 ≤ Real.log (Real.log n) := by
  have he1 := Real.exp_one_lt_d9
  have he0 : 0 < Real.exp 1 := Real.exp_pos 1
  have h2 : Real.exp 2 ≤ 8 := by
    have : Real.exp 2 = Real.exp 1 ^ 2 := by rw [← Real.exp_nat_mul]; norm_num
    rw [this]
    nlinarith
  have h8 : Real.exp 8 ≤ 3000 := by
    have : Real.exp 8 = Real.exp 1 ^ 8 := by rw [← Real.exp_nat_mul]; norm_num
    rw [this]
    calc Real.exp 1 ^ 8 ≤ (2.7182818286 : ℝ) ^ 8 := pow_le_pow_left₀ he0.le he1.le 8
      _ ≤ 3000 := by norm_num
  have hn' : (3000 : ℝ) ≤ n := by exact_mod_cast hn
  have hlog : 8 ≤ Real.log n := by
    rw [Real.le_log_iff_exp_le (by linarith)]
    linarith
  rw [Real.le_log_iff_exp_le (by linarith)]
  linarith

/-- **The explicit two-sided bound in the paper's domain** (`0 < κ₀ ≤ 1/2`, `Λ ≥ 1`): for `n ≥ (2Λ/κ₀)²` and
`n ≥ 3000`, `0 ≤ ln ln ln n ≤ log₂ ln n − r ≤ (3/2) ln ln ln n + 6`, `r = rFL κ₀ Λ n`.  So the printed `−` is a genuine
subtraction (`r ≤ log₂ ln n − ln ln ln n`), and the `O` has the absolute constants `3/2` and `6`. -/
theorem rFL_bounds_paper {κ₀ Λ : ℝ} (hκ : 0 < κ₀) (hκ2 : κ₀ ≤ 1 / 2) (hΛ : 1 ≤ Λ) {n : ℕ}
    (hn1 : (2 * Λ / κ₀) ^ 2 ≤ (n : ℝ)) (hn3 : 3000 ≤ n) :
    0 ≤ Real.log (Real.log (Real.log n)) ∧
      Real.log (Real.log (Real.log n)) ≤ Real.logb 2 (Real.log n) - rFL κ₀ Λ n ∧
      Real.logb 2 (Real.log n) - rFL κ₀ Λ n ≤ 3 / 2 * Real.log (Real.log (Real.log n)) + 6 := by
  have hll := two_le_loglog hn3
  have hn2 : κ₀ / (2 * Λ) + 1 ≤ (n : ℝ) := by
    have h1 : κ₀ / (2 * Λ) ≤ 1 := by
      rw [div_le_one (by linarith)]
      linarith
    have hn' : (3000 : ℝ) ≤ n := by exact_mod_cast hn3
    linarith
  exact ⟨Real.log_nonneg (by linarith), rFL_bounds_of hκ (by linarith) hn1 hn2 hll⟩

/-! ## §4 Asymptotic forms: the headline `rFL_isBigO` -/

theorem tendsto_loglog : Tendsto (fun n : ℕ => Real.log (Real.log (n : ℝ))) atTop atTop :=
  Real.tendsto_log_atTop.comp (Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop)

theorem tendsto_logloglog :
    Tendsto (fun n : ℕ => Real.log (Real.log (Real.log (n : ℝ)))) atTop atTop :=
  Real.tendsto_log_atTop.comp tendsto_loglog

theorem tendsto_log2log : Tendsto (fun n : ℕ => Real.logb 2 (Real.log (n : ℝ))) atTop atTop :=
  (Real.tendsto_logb_atTop (by norm_num : (1 : ℝ) < 2)).comp
    (Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop)

/-- Eventually `ln ln ln n ≤ log₂ ln n − r ≤ (3/2) ln ln ln n + 6` (any `κ₀, Λ > 0`). -/
theorem rFL_bounds_eventually {κ₀ Λ : ℝ} (hκ : 0 < κ₀) (hΛ : 0 < Λ) :
    ∀ᶠ n : ℕ in atTop, Real.log (Real.log (Real.log n)) ≤ Real.logb 2 (Real.log n) - rFL κ₀ Λ n ∧
      Real.logb 2 (Real.log n) - rFL κ₀ Λ n ≤ 3 / 2 * Real.log (Real.log (Real.log n)) + 6 := by
  have hcast : Tendsto (fun n : ℕ => (n : ℝ)) atTop atTop := tendsto_natCast_atTop_atTop
  filter_upwards [hcast.eventually_ge_atTop ((2 * Λ / κ₀) ^ 2),
    hcast.eventually_ge_atTop (κ₀ / (2 * Λ) + 1), tendsto_loglog.eventually_ge_atTop 2] with n h1 h2 h3
  exact rFL_bounds_of hκ hΛ h1 h2 h3

/-- **The two-sided eventual bound with an explicit constant** (any `κ₀, Λ > 0`, so in particular the paper's domain):
eventually `0 ≤ log₂ ln n − r ≤ (15/2) ln ln ln n`. -/
theorem rFL_two_sided_eventually {κ₀ Λ : ℝ} (hκ : 0 < κ₀) (hΛ : 0 < Λ) :
    ∀ᶠ n : ℕ in atTop, 0 ≤ Real.logb 2 (Real.log n) - rFL κ₀ Λ n ∧
      Real.logb 2 (Real.log n) - rFL κ₀ Λ n ≤ 15 / 2 * Real.log (Real.log (Real.log n)) := by
  filter_upwards [rFL_bounds_eventually hκ hΛ, tendsto_logloglog.eventually_ge_atTop 1] with n h hl
  exact ⟨by linarith [h.1], by linarith [h.2]⟩

/-- **Headline (App L §5, l. 305): `r = log₂ ln n − O(log log log n)`**, i.e. `log₂ ln n − r =O[atTop] ln ln ln n`, for
the printed `r = rFL κ₀ Λ n`, every fixed `κ₀ > 0` and `Λ > 0` (implied constant `15/2`). -/
theorem rFL_isBigO {κ₀ Λ : ℝ} (hκ : 0 < κ₀) (hΛ : 0 < Λ) :
    (fun n : ℕ => Real.logb 2 (Real.log n) - (rFL κ₀ Λ n : ℝ)) =O[Filter.atTop]
      (fun n : ℕ => Real.log (Real.log (Real.log n))) := by
  refine IsBigO.of_bound (15 / 2) ?_
  filter_upwards [rFL_two_sided_eventually hκ hΛ, tendsto_logloglog.eventually_ge_atTop 0] with n h hl
  rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg h.1, abs_of_nonneg hl]
  exact h.2

/-- **The `O` is sharp**: `log₂ ln n − r =Θ[atTop] ln ln ln n` (any `κ₀, Λ > 0`). -/
theorem rFL_isTheta {κ₀ Λ : ℝ} (hκ : 0 < κ₀) (hΛ : 0 < Λ) :
    (fun n : ℕ => Real.logb 2 (Real.log n) - (rFL κ₀ Λ n : ℝ)) =Θ[Filter.atTop]
      (fun n : ℕ => Real.log (Real.log (Real.log n))) := by
  refine ⟨rFL_isBigO hκ hΛ, IsBigO.of_bound 1 ?_⟩
  filter_upwards [rFL_bounds_eventually hκ hΛ, tendsto_logloglog.eventually_ge_atTop 0] with n h hl
  rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hl, abs_of_nonneg (hl.trans h.1), one_mul]
  exact h.1

/-- `ln ln ln n = o(log₂ ln n)` (`ln = o(id)` along `ln ln n → ∞`). -/
theorem logloglog_isLittleO :
    (fun n : ℕ => Real.log (Real.log (Real.log (n : ℝ)))) =o[atTop]
      (fun n : ℕ => Real.logb 2 (Real.log (n : ℝ))) := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have h := Real.isLittleO_log_id_atTop.comp_tendsto tendsto_loglog
  refine h.trans_isBigO (IsBigO.of_bound (Real.log 2) (Eventually.of_forall fun n => ?_))
  simp only [Function.comp_apply, id_eq]
  rw [Real.norm_eq_abs, Real.norm_eq_abs, Real.logb, abs_div, abs_of_pos hl2, mul_div_assoc',
    mul_div_cancel_left₀ _ hl2.ne']

/-- **`r ∼ log₂ ln n`** (any `κ₀, Λ > 0`): `r − log₂ ln n = o(log₂ ln n)`. -/
theorem rFL_isEquivalent {κ₀ Λ : ℝ} (hκ : 0 < κ₀) (hΛ : 0 < Λ) :
    (fun n : ℕ => (rFL κ₀ Λ n : ℝ)) ~[atTop] (fun n : ℕ => Real.logb 2 (Real.log n)) := by
  have h := (rFL_isBigO hκ hΛ).trans_isLittleO logloglog_isLittleO
  have e : ((fun n : ℕ => (rFL κ₀ Λ n : ℝ)) - fun n : ℕ => Real.logb 2 (Real.log n)) =
      fun n : ℕ => -(Real.logb 2 (Real.log n) - (rFL κ₀ Λ n : ℝ)) := by
    funext n
    simp
  unfold IsEquivalent
  rw [e]
  exact isLittleO_neg_left.2 h

/-- The printed `r` tends to infinity (any `κ₀, Λ > 0`). -/
theorem rFL_tendsto_atTop {κ₀ Λ : ℝ} (hκ : 0 < κ₀) (hΛ : 0 < Λ) :
    Tendsto (fun n : ℕ => (rFL κ₀ Λ n : ℝ)) atTop atTop :=
  (rFL_isEquivalent hκ hΛ).symm.tendsto_atTop tendsto_log2log

/-! ## §5 Non-vacuity -/

/-- The headline at the paper's attained instance `κ₀ = 1/2`, `Λ = 1`. -/
theorem rFL_isBigO_instance :
    (fun n : ℕ => Real.logb 2 (Real.log n) - (rFL (1 / 2) 1 n : ℝ)) =O[Filter.atTop]
      (fun n : ℕ => Real.log (Real.log (Real.log n))) :=
  rFL_isBigO (by norm_num) (by norm_num)

/-- `rFL_bounds_paper`'s hypotheses are jointly satisfiable: `κ₀ = 1/2`, `Λ = 1`, `n = 3000` (`(2Λ/κ₀)² = 16`). -/
theorem rFL_bounds_paper_instance :
    0 ≤ Real.log (Real.log (Real.log ((3000 : ℕ) : ℝ))) ∧
      Real.log (Real.log (Real.log ((3000 : ℕ) : ℝ))) ≤
        Real.logb 2 (Real.log ((3000 : ℕ) : ℝ)) - rFL (1 / 2) 1 3000 ∧
      Real.logb 2 (Real.log ((3000 : ℕ) : ℝ)) - rFL (1 / 2) 1 3000 ≤
        3 / 2 * Real.log (Real.log (Real.log ((3000 : ℕ) : ℝ))) + 6 :=
  rFL_bounds_paper (by norm_num) (by norm_num) le_rfl (by norm_num) le_rfl

/-- **Degenerate parameters**: if `κ₀ = 0` or `Λ = 0` then `nκ₀/(2Λ) = 0`, `Λ' = ln 1 = 0` and `rFL κ₀ Λ n = ⌊−2⌋₊ = 0`. -/
theorem rFL_degenerate {κ₀ Λ : ℝ} (h : κ₀ = 0 ∨ Λ = 0) (n : ℕ) : rFL κ₀ Λ n = 0 := by
  have hx : (n : ℝ) * κ₀ / (2 * Λ) = 0 := by
    rcases h with h | h <;> simp [h]
  unfold rFL
  rw [hx, zero_add, Real.log_one, Real.logb_zero, Real.logb_zero]
  exact Nat.floor_of_nonpos (by norm_num)

/-- **The positivity hypotheses are needed**: at `κ₀ = 0` or `Λ = 0` the headline's conclusion is false, since then
`log₂ ln n − r = log₂ ln n`, which is not `O(ln ln ln n)` (`logloglog_isLittleO`). -/
theorem rFL_not_isBigO_of_degenerate {κ₀ Λ : ℝ} (h : κ₀ = 0 ∨ Λ = 0) :
    ¬ (fun n : ℕ => Real.logb 2 (Real.log n) - (rFL κ₀ Λ n : ℝ)) =O[Filter.atTop]
      (fun n : ℕ => Real.log (Real.log (Real.log n))) := by
  intro hO
  have e : (fun n : ℕ => Real.logb 2 (Real.log n) - (rFL κ₀ Λ n : ℝ)) =
      fun n : ℕ => Real.logb 2 (Real.log (n : ℝ)) := by
    funext n
    rw [rFL_degenerate h n, Nat.cast_zero, sub_zero]
  rw [e] at hO
  have hoo := hO.trans_isLittleO logloglog_isLittleO
  have hfreq : ∃ᶠ n : ℕ in atTop, Real.logb 2 (Real.log (n : ℝ)) ≠ 0 :=
    (tendsto_log2log.eventually_gt_atTop 0).frequently.mono fun n hn => hn.ne'
  exact isLittleO_irrefl hfreq hoo

/-! ## §6 Add-on: App L §4 (HU), the uniform-in-`ε` reading of the round count -/

open AGF A36RW Finset

/-- **`1 + max{8(ln n+1), 16Λ³(ln n+1)²/ε} ≤ 64(ln n + Λ³(ln n)²/ε)`** for `0 ≤ Λ`, `0 ≤ ε`, `n ≥ 3` (so `ln n ≥ 1`,
`ln n + 1 ≤ 2 ln n`).  The constant `64` is absolute: uniform in `ε`, `Λ` and `n`. -/
theorem HU_uniform_eps_le {Λ ε : ℝ} (hΛ : 0 ≤ Λ) (hε : 0 ≤ ε) {n : ℕ} (hn : 3 ≤ n) :
    1 + max (8 * (Real.log n + 1)) (16 * Λ ^ 3 * (Real.log n + 1) ^ 2 / ε) ≤
      64 * (Real.log n + Λ ^ 3 * Real.log n ^ 2 / ε) := by
  have hl : 1 ≤ Real.log n := by
    have h3 : (3 : ℝ) ≤ n := by exact_mod_cast hn
    rw [Real.le_log_iff_exp_le (by linarith)]
    have := Real.exp_one_lt_d9
    linarith
  have hX : 0 ≤ Λ ^ 3 / ε := div_nonneg (pow_nonneg hΛ 3) hε
  have e1 : 16 * Λ ^ 3 * (Real.log n + 1) ^ 2 / ε = 16 * (Real.log n + 1) ^ 2 * (Λ ^ 3 / ε) := by ring
  have e2 : Λ ^ 3 * Real.log n ^ 2 / ε = Real.log n ^ 2 * (Λ ^ 3 / ε) := by ring
  rw [e1, e2]
  have hsq : (Real.log n + 1) ^ 2 ≤ 4 * Real.log n ^ 2 := by nlinarith
  have hA : 1 + 8 * (Real.log n + 1) ≤ 64 * Real.log n := by linarith
  have hB : 16 * (Real.log n + 1) ^ 2 * (Λ ^ 3 / ε) ≤ 64 * (Real.log n ^ 2 * (Λ ^ 3 / ε)) := by
    nlinarith [mul_le_mul_of_nonneg_right hsq hX]
  have hpos : 0 ≤ Real.log n ^ 2 * (Λ ^ 3 / ε) := mul_nonneg (sq_nonneg _) hX
  rcases le_total (8 * (Real.log n + 1)) (16 * (Real.log n + 1) ^ 2 * (Λ ^ 3 / ε)) with h | h
  · rw [max_eq_right h]
    linarith
  · rw [max_eq_left h]
    linarith

/-- **App L §4, l. 291: "Uniformly in `ε` this is `O(ln n+Λ³(ln n)²/ε)`"**, as an explicit inequality with an absolute
constant (`C = 64`). -/
theorem HU_uniform_eps : ∃ C : ℝ, ∀ (Λ ε : ℝ), 1 ≤ Λ → 0 < ε → ∀ n : ℕ, 3 ≤ n →
    1 + max (8 * (Real.log n + 1)) (16 * Λ ^ 3 * (Real.log n + 1) ^ 2 / ε) ≤
      C * (Real.log n + Λ ^ 3 * (Real.log n) ^ 2 / ε) :=
  ⟨64, fun _ _ hΛ hε _ hn => HU_uniform_eps_le (by linarith) hε.le hn⟩

/-- **The rounds of HU's fixed schedule** (`R = |huSched ε Λ n|`, `huSched` of `A36W.HU`):
`R ≤ 1 + max{…} ≤ 64(ln n + Λ³(ln n)²/ε)` for `Λ > 0`, `ε > 0`, `n ≥ 3` (no weights needed). -/
theorem HU_rounds_uniform {Λ ε : ℝ} (hΛ : 0 < Λ) (hε : 0 < ε) {n : ℕ} (hn : 3 ≤ n) :
    ((A36W.HU.huSched ε Λ n).length : ℝ) ≤ 64 * (Real.log n + Λ ^ 3 * Real.log n ^ 2 / ε) := by
  have hlen : (A36W.HU.huSched ε Λ n).length =
      (A36W.HU.huProfile (A36W.HU.alphaHU ε Λ n) n).length := by
    rw [← A36W.HU.huSched_map_card ε Λ n, List.length_map]
  rw [hlen]
  calc ((A36W.HU.huProfile (A36W.HU.alphaHU ε Λ n) n).length : ℝ)
      ≤ 1 + 2 / A36W.HU.alphaHU ε Λ n * (Real.log n + 1) :=
        A36W.HU.huProfile_length_le (A36W.HU.alphaHU_pos hε hΛ n) (A36W.HU.alphaHU_le_quarter ε Λ n) n
    _ = 1 + max (8 * (Real.log n + 1)) (16 * Λ ^ 3 * (Real.log n + 1) ^ 2 / ε) :=
        A36W.HU.HU_rounds_eq hε hΛ n
    _ ≤ 64 * (Real.log n + Λ ^ 3 * Real.log n ^ 2 / ε) := HU_uniform_eps_le hΛ.le hε.le hn

/-- **(HU) composed with the uniform reading**: under `A36W.HU.HU_bound`'s hypotheses with `n ≥ 3`,
`L_H^w(n,ε) ≤ 64(ln n + Λ³(ln n)²/ε)`. -/
theorem HU_bound_uniform {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {ε : ℝ} (hε : 0 < ε) (hn : 3 ≤ n) :
    LHgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
      64 * (Real.log n + Λ ^ 3 * Real.log n ^ 2 / ε) :=
  (A36W.HU.HU_bound w hw hk hΛ hε (by omega)).2.trans
    (HU_uniform_eps_le (by linarith [A36W.HU.one_le_Lambda hw hΛ (by omega)]) hε.le hn)

/-- **The fixed-schedule form composed** (`A36W.HU.HU_hardLength`, `n ≥ 3`): a full labelled schedule with
`KL(p_w‖q_U) ≤ 2ε/9` and at most `64(ln n + Λ³(ln n)²/ε)` rounds. -/
theorem HU_hardLength_uniform {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {ε : ℝ} (hε : 0 < ε) (hn : 3 ≤ n) :
    ∃ U : List (Finset (Fin n)), IsSchedule U univ ∧
      KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U []) ≤ ((2 * ε / 9 : ℝ) : WithTop ℝ) ∧
      (U.length : ℝ) ≤ 64 * (Real.log n + Λ ^ 3 * Real.log n ^ 2 / ε) := by
  obtain ⟨U, hU, hKL, hlen⟩ := A36W.HU.HU_hardLength w hw hk hΛ hε (by omega)
  exact ⟨U, hU, hKL, hlen.trans
    (HU_uniform_eps_le (by linarith [A36W.HU.one_le_Lambda hw hΛ (by omega)]) hε.le hn)⟩

/-- `HU_uniform_eps_le`'s hypotheses are satisfiable (`Λ = 1`, `ε = 1`, `n = 3`). -/
theorem HU_uniform_eps_instance :
    1 + max (8 * (Real.log ((3 : ℕ) : ℝ) + 1)) (16 * (1 : ℝ) ^ 3 * (Real.log ((3 : ℕ) : ℝ) + 1) ^ 2 / 1) ≤
      64 * (Real.log ((3 : ℕ) : ℝ) + (1 : ℝ) ^ 3 * Real.log ((3 : ℕ) : ℝ) ^ 2 / 1) :=
  HU_uniform_eps_le (by norm_num) (by norm_num) le_rfl

/-- `HU_bound_uniform` at `A36W.HU.HU_fixture`'s instance (`n = 1200`, THMR's three-valued weights `w3`, `Λ = 2`, `ε = 1`,
interior quota `k = 600`): `L_H^w ≤ 64(ln 1200 + 8 (ln 1200)²)`. -/
theorem HU_bound_uniform_fixture :
    LHgen (weightedTarget 1200 600 A36W.FU.R.w3 A36W.FU.R.w3_pos (by norm_num))
        (weightedOracle 1200 600 A36W.FU.R.w3) 1 ≤
      64 * (Real.log ((1200 : ℕ) : ℝ) + 2 ^ 3 * Real.log ((1200 : ℕ) : ℝ) ^ 2 / 1) :=
  HU_bound_uniform A36W.FU.R.w3 A36W.FU.R.w3_pos (by norm_num) (A36W.FU.R.w3_ratio le_rfl) (by norm_num)
    (by norm_num)

end A36W.PV

/-! # Statements and dependency audit -/

#check @A36W.PV.rFL
#check @A36W.PV.G_rFL_le
#check @A36W.PV.rFL_gt
#check @A36W.PV.core_bounds
#check @A36W.PV.rFL_bounds_of
#check @A36W.PV.two_le_loglog
#check @A36W.PV.rFL_bounds_paper
#check @A36W.PV.tendsto_loglog
#check @A36W.PV.tendsto_logloglog
#check @A36W.PV.tendsto_log2log
#check @A36W.PV.rFL_bounds_eventually
#check @A36W.PV.rFL_two_sided_eventually
#check @A36W.PV.rFL_isBigO
#check @A36W.PV.rFL_isTheta
#check @A36W.PV.logloglog_isLittleO
#check @A36W.PV.rFL_isEquivalent
#check @A36W.PV.rFL_tendsto_atTop
#check @A36W.PV.rFL_isBigO_instance
#check @A36W.PV.rFL_bounds_paper_instance
#check @A36W.PV.rFL_degenerate
#check @A36W.PV.rFL_not_isBigO_of_degenerate
#check @A36W.PV.HU_uniform_eps_le
#check @A36W.PV.HU_uniform_eps
#check @A36W.PV.HU_rounds_uniform
#check @A36W.PV.HU_bound_uniform
#check @A36W.PV.HU_hardLength_uniform
#check @A36W.PV.HU_uniform_eps_instance
#check @A36W.PV.HU_bound_uniform_fixture
#print axioms A36W.PV.rFL
#print axioms A36W.PV.G_rFL_le
#print axioms A36W.PV.rFL_gt
#print axioms A36W.PV.core_bounds
#print axioms A36W.PV.rFL_bounds_of
#print axioms A36W.PV.two_le_loglog
#print axioms A36W.PV.rFL_bounds_paper
#print axioms A36W.PV.tendsto_loglog
#print axioms A36W.PV.tendsto_logloglog
#print axioms A36W.PV.tendsto_log2log
#print axioms A36W.PV.rFL_bounds_eventually
#print axioms A36W.PV.rFL_two_sided_eventually
#print axioms A36W.PV.rFL_isBigO
#print axioms A36W.PV.rFL_isTheta
#print axioms A36W.PV.logloglog_isLittleO
#print axioms A36W.PV.rFL_isEquivalent
#print axioms A36W.PV.rFL_tendsto_atTop
#print axioms A36W.PV.rFL_isBigO_instance
#print axioms A36W.PV.rFL_bounds_paper_instance
#print axioms A36W.PV.rFL_degenerate
#print axioms A36W.PV.rFL_not_isBigO_of_degenerate
#print axioms A36W.PV.HU_uniform_eps_le
#print axioms A36W.PV.HU_uniform_eps
#print axioms A36W.PV.HU_rounds_uniform
#print axioms A36W.PV.HU_bound_uniform
#print axioms A36W.PV.HU_hardLength_uniform
#print axioms A36W.PV.HU_uniform_eps_instance
#print axioms A36W.PV.HU_bound_uniform_fixture


==> anc/formal_companion/lean/src/A36W/PV/A23Final.lean <==
import A36W.PV.A23ii
import A36W.PV.A23iii

/-!
# A36W.PV.A23Final -- A-23 assembled: Stage A in one block fails at the cell

PAPER.  App L §6.9, second bullet (appendix_t1.tex of v7.7j-IR6j, sha256 48a58d69…,
l. 465–468): "Stage A in one block (`L̄ = 1`) at `N = M` leaves a `D_A := D(p_A‖Q_A)` that does not shrink with `n`: at
`λ = 1` and `k = n/2`, admissible for every row of the table above, `D_A > 0.096` for every even `n ≥ 2000`, so there
`F ≥ D_A > 0.01` (§6.3) and the variant cannot meet `ε = 0.01` uniformly.  Indeed, there `p` is uniform on the slice and
`Q_A` is the product of `Ber(1/2)` on A".

ASSEMBLY.  Nothing is re-proved.
* A-23(ii), module `A36W.PV.A23ii`: the variant `muVar` (`= μ_ff` at `L̄ := 1`, `muVar_eq_Lbar_one`), its `A`-marginal
  at the cell (`cell_QA`: the product of `Ber(1/2)` on A), and `F ≥ D_A` (`DAcell_ii_le_F`).
* A-23(iii), module `A36W.PV.A23iii` (sha256 d2c3568c…, importing `A36W.PV.A23iiiGauss`, db299431…), copied
  byte-identical from the sibling worker tree `a23iii/src/A36W/PV/` together with `A36W.PV.A23iiiCount` (9670c62f…,
  not imported here): `DAcell_gt` (`D_A > 0.096` for even `n ≥ 2000`, `|A| = n/2`).
* Join: `DAcell_ii_eq_DAcell` (the two `D_A` definitions are the same expression, `rfl`).

CONTENTS.
* `DAcell_ii_eq_DAcell`, `tHalf_eq` (`rfl` links between the two modules' names).
* Headline **`variant_fails_cell`**: for every `ε, Λ, κ₀` and every even `n ≥ 2000`, `|A| = n/2`: (1) the variant's
  `A`-marginal is `fun _ => (1/2)^|A|` (`DAcell`'s `Q_A`); (2) `0.01 < F`.  `variant_F_gt_096`: `0.096 < F`.
* `cell_admissible`: for every row (`Λ ≥ 1`, `κ₀ ≤ 1/2`), `λ = 1 ∈ [1/Λ, Λ]` and `κ₀ n ≤ n/2 ≤ (1 − κ₀) n` (`n` even);
  `cell_admissible_FU`: the cell meets the weight, quota and size hypotheses of `FU.FU_theorem` (`wA = wB = 1`,
  `N = M = n/2`); the remaining hypotheses of `FU_theorem` (`0 < ε`, `0 < κ₀`, `n₀^ff ≤ n ∨ M ≤ 8K₄`) are the row's.
* "Cannot meet `ε = 0.01` uniformly": `variant_not_uniform` (for every `n₀` an even `n ≥ n₀` and an instance with
  `|A| = n/2` where `F > 0.01`), `variant_cannot_meet_001` (the same, with the row's admissibility),
  `variant_not_eventually_le` (no `n₀` beyond which `F ≤ 0.01` on every such instance).

HYPOTHESES, said exactly.  `Even n`, `2000 ≤ n`, `|A| = n/2` (`A` nonempty follows, `nonempty_of_card_half`); the rows'
`Λ ≥ 1`, `κ₀ ≤ 1/2` only in the admissibility statements.  `ε, Λ, κ₀` are otherwise arbitrary reals: they enter the
variant only through its ladder `FU.ladFF ε Λ κ₀ A`.  No hypothesis is a KL, marginal or success bound.
-/

set_option autoImplicit false

namespace A36W.PV

open Finset AGF A36RW

/-- The two `D_A` definitions agree: A-23(ii)'s `DAcell_ii` and A-23(iii)'s `DAcell` are the same expression. -/
theorem DAcell_ii_eq_DAcell (n : ℕ) (A : Finset (Fin n)) : DAcell_ii n A = DAcell n A := rfl

/-- A-23(iii)'s `tHalf n` is the cell target `weightedTarget n (n/2) 1`. -/
theorem tHalf_eq (n : ℕ) :
    tHalf n = weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2) := rfl

variable {n : ℕ}

/-- `|A| = n/2` and `n ≥ 2` make `A` nonempty. -/
theorem nonempty_of_card_half {A : Finset (Fin n)} (hn2 : 2 ≤ n) (hA : A.card = n / 2) : A.Nonempty :=
  Finset.card_pos.1 (by rw [hA]; omega)

/-- **The variant fails at the cell** (App L §6.9, second bullet).  For every `ε, Λ, κ₀`, every even `n ≥ 2000` and
every `A` with `|A| = n/2`, at unit weights (`λ = 1`) and `k = n/2` under the exact weighted oracle:
(1) the variant's `A`-marginal is `fun _ => (1/2)^|A|`, the `Q_A` of `DAcell` ("`Q_A` is the product of `Ber(1/2)` on
A"); (2) `F = KL(p‖Q) > 0.01`, through `F ≥ D_A` (A-23(ii)) and `D_A > 0.096` (A-23(iii)). -/
theorem variant_fails_cell (ε Λ κ₀ : ℝ) (hn : Even n) (hn2 : 2000 ≤ n) (A : Finset (Fin n))
    (hA : A.card = n / 2) :
    A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x)
        (mixLawE (weightedOracle n (n / 2) (fun _ => 1))
          (muVar ε Λ κ₀ A (nonempty_of_card_half (by omega) hA))) = (fun _ => ((1 : ℝ) / 2) ^ A.card) ∧
      ((0.01 : ℝ) : WithTop ℝ) <
        KLx (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2))
          (mixLawE (weightedOracle n (n / 2) (fun _ => 1))
            (muVar ε Λ κ₀ A (nonempty_of_card_half (by omega) hA))) := by
  have hA' : A.Nonempty := nonempty_of_card_half (by omega) hA
  refine ⟨cell_QA ε Λ κ₀ hA' hn, ?_⟩
  have h1 : ((0.01 : ℝ) : WithTop ℝ) < ((0.096 : ℝ) : WithTop ℝ) := WithTop.coe_lt_coe.2 (by norm_num)
  have h2 : ((0.096 : ℝ) : WithTop ℝ) < DAcell_ii n A := by
    rw [DAcell_ii_eq_DAcell]
    exact DAcell_gt n hn hn2 A hA
  exact lt_of_lt_of_le (h1.trans h2) (DAcell_ii_le_F ε Λ κ₀ hA' hn)

/-- The same instance, with the sharper constant: `F ≥ D_A > 0.096`. -/
theorem variant_F_gt_096 (ε Λ κ₀ : ℝ) (hn : Even n) (hn2 : 2000 ≤ n) (A : Finset (Fin n))
    (hA : A.card = n / 2) :
    ((0.096 : ℝ) : WithTop ℝ) <
      KLx (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2))
        (mixLawE (weightedOracle n (n / 2) (fun _ => 1))
          (muVar ε Λ κ₀ A (nonempty_of_card_half (by omega) hA))) := by
  have hA' : A.Nonempty := nonempty_of_card_half (by omega) hA
  have h2 : ((0.096 : ℝ) : WithTop ℝ) < DAcell_ii n A := by
    rw [DAcell_ii_eq_DAcell]
    exact DAcell_gt n hn hn2 A hA
  exact lt_of_lt_of_le h2 (DAcell_ii_le_F ε Λ κ₀ hA' hn)

/-- **Admissibility for every row** (App L §6.9, "admissible for every row of the table above"): for `Λ ≥ 1` and
`κ₀ ≤ 1/2`, the unit weights have ratio `λ = w_A/w_B = 1 ∈ [1/Λ, Λ]`, and for even `n` the quota `k = n/2` satisfies
`κ₀ n ≤ k ≤ (1 − κ₀) n`. -/
theorem cell_admissible {Λ κ₀ : ℝ} (hΛ : 1 ≤ Λ) (hκ : κ₀ ≤ 1 / 2) (hn : Even n) :
    (1 / Λ ≤ 1 ∧ (1 : ℝ) ≤ Λ) ∧ (κ₀ * n ≤ ((n / 2 : ℕ) : ℝ) ∧ ((n / 2 : ℕ) : ℝ) ≤ (1 - κ₀) * n) := by
  have h2 : ((n / 2 : ℕ) : ℝ) * 2 = n := by exact_mod_cast Nat.div_two_mul_two_of_even hn
  have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  have hprod : 0 ≤ (1 / 2 - κ₀) * (n : ℝ) := mul_nonneg (by linarith) hn0
  refine ⟨⟨(div_le_one (by linarith)).2 hΛ, hΛ⟩, ?_, ?_⟩
  · nlinarith
  · nlinarith

/-- The cell meets the weight, quota and size hypotheses of `FU.FU_theorem` with `w = 1`, `wA = wB = 1`: the
two-value form, the cross bounds `wA ≤ Λ wB`, `wB ≤ Λ wA`, `1 ≤ Λ`, the quota window, `2 ≤ n` and `N = |A| ≤ M = |Aᶜ|`.
(`FU_theorem`'s remaining hypotheses, `0 < ε`, `0 < κ₀` and `n₀^ff ≤ n ∨ M ≤ 8K₄`, are the row's.) -/
theorem cell_admissible_FU {Λ κ₀ : ℝ} (hΛ : 1 ≤ Λ) (hκ : κ₀ ≤ 1 / 2) (hn : Even n) (hn2 : 2 ≤ n)
    (A : Finset (Fin n)) (hA : A.card = n / 2) :
    (∀ i ∈ A, (fun _ : Fin n => (1 : ℝ)) i = 1) ∧ (∀ i ∉ A, (fun _ : Fin n => (1 : ℝ)) i = 1) ∧
      (1 : ℝ) ≤ Λ ∧ (1 : ℝ) ≤ Λ * 1 ∧ (1 : ℝ) ≤ Λ * 1 ∧
      κ₀ * n ≤ ((n / 2 : ℕ) : ℝ) ∧ ((n / 2 : ℕ) : ℝ) ≤ (1 - κ₀) * n ∧
      2 ≤ n ∧ A.card ≤ (Aᶜ).card := by
  have hadm := cell_admissible hΛ hκ hn
  have hsum := FU.card_add_card_compl_fin A
  refine ⟨fun _ _ => rfl, fun _ _ => rfl, hΛ, by linarith, by linarith, hadm.2.1, hadm.2.2, hn2, ?_⟩
  omega

/-- A group of size `n/2`: the first `n/2` coordinates. -/
def Ahalf (n : ℕ) : Finset (Fin n) :=
  (Finset.range (n / 2)).attachFin (fun _ hm => lt_of_lt_of_le (Finset.mem_range.1 hm) (Nat.div_le_self n 2))

theorem card_Ahalf (n : ℕ) : (Ahalf n).card = n / 2 := by
  rw [Ahalf, Finset.card_attachFin, Finset.card_range]

/-- **The variant cannot meet `ε = 0.01` uniformly**: for every `ε, Λ, κ₀` and every `n₀` there are an even
`n ≥ max n₀ 2000` and a group `A` with `|A| = n/2` at which, at unit weights and `k = n/2`, the variant's `F` exceeds
`0.01`. -/
theorem variant_not_uniform (ε Λ κ₀ : ℝ) (n₀ : ℕ) :
    ∃ n : ℕ, n₀ ≤ n ∧ Even n ∧ 2000 ≤ n ∧
      ∃ (A : Finset (Fin n)) (hA : A.Nonempty), A.card = n / 2 ∧
        ((0.01 : ℝ) : WithTop ℝ) <
          KLx (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2))
            (mixLawE (weightedOracle n (n / 2) (fun _ => 1)) (muVar ε Λ κ₀ A hA)) := by
  have hev : Even (2 * (n₀ + 1000)) := ⟨n₀ + 1000, by ring⟩
  refine ⟨2 * (n₀ + 1000), by omega, hev, by omega, Ahalf _,
    nonempty_of_card_half (by omega) (card_Ahalf _), card_Ahalf _, ?_⟩
  exact (variant_fails_cell ε Λ κ₀ hev (by omega) (Ahalf _) (card_Ahalf _)).2

/-- The same, with the row's admissibility of every instance used (`Λ ≥ 1`, `κ₀ ≤ 1/2`). -/
theorem variant_cannot_meet_001 (ε Λ κ₀ : ℝ) (hΛ : 1 ≤ Λ) (hκ : κ₀ ≤ 1 / 2) (n₀ : ℕ) :
    ∃ n : ℕ, n₀ ≤ n ∧ Even n ∧ 2000 ≤ n ∧
      ((1 / Λ ≤ 1 ∧ (1 : ℝ) ≤ Λ) ∧ (κ₀ * n ≤ ((n / 2 : ℕ) : ℝ) ∧ ((n / 2 : ℕ) : ℝ) ≤ (1 - κ₀) * n)) ∧
      ∃ (A : Finset (Fin n)) (hA : A.Nonempty), A.card = n / 2 ∧
        ((0.01 : ℝ) : WithTop ℝ) <
          KLx (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2))
            (mixLawE (weightedOracle n (n / 2) (fun _ => 1)) (muVar ε Λ κ₀ A hA)) := by
  obtain ⟨n, h0, hev, h2000, hrest⟩ := variant_not_uniform ε Λ κ₀ n₀
  exact ⟨n, h0, hev, h2000, cell_admissible hΛ hκ hev, hrest⟩

/-- No `n₀` makes the variant meet `ε = 0.01` at every even `n ≥ n₀` and every group with `|A| = n/2`. -/
theorem variant_not_eventually_le (ε Λ κ₀ : ℝ) :
    ¬ ∃ n₀ : ℕ, ∀ n : ℕ, n₀ ≤ n → Even n → ∀ (A : Finset (Fin n)) (hA : A.Nonempty), A.card = n / 2 →
      KLx (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2))
        (mixLawE (weightedOracle n (n / 2) (fun _ => 1)) (muVar ε Λ κ₀ A hA)) ≤ ((0.01 : ℝ) : WithTop ℝ) := by
  rintro ⟨n₀, h⟩
  obtain ⟨n, h0, hev, -, A, hA, hc, hlt⟩ := variant_not_uniform ε Λ κ₀ n₀
  exact absurd (h n h0 hev A hA hc) (not_le.2 hlt)

end A36W.PV

#check @A36W.PV.DAcell_ii_eq_DAcell
#check @A36W.PV.variant_fails_cell
#check @A36W.PV.variant_F_gt_096
#check @A36W.PV.cell_admissible
#check @A36W.PV.cell_admissible_FU
#check @A36W.PV.variant_not_uniform
#check @A36W.PV.variant_cannot_meet_001
#check @A36W.PV.variant_not_eventually_le
#print axioms A36W.PV.DAcell_ii_eq_DAcell
#print axioms A36W.PV.tHalf_eq
#print axioms A36W.PV.nonempty_of_card_half
#print axioms A36W.PV.variant_fails_cell
#print axioms A36W.PV.variant_F_gt_096
#print axioms A36W.PV.cell_admissible
#print axioms A36W.PV.cell_admissible_FU
#print axioms A36W.PV.card_Ahalf
#print axioms A36W.PV.variant_not_uniform
#print axioms A36W.PV.variant_cannot_meet_001
#print axioms A36W.PV.variant_not_eventually_le
#print axioms A36W.PV.DAcell_gt
#print axioms A36W.PV.cell_QA
#print axioms A36W.PV.DAcell_ii_le_F


==> anc/formal_companion/lean/src/A36W/PV/A23ii.lean <==
/-
A36W.PV.A23ii -- A-23(ii), two-group branch: `F ≥ D_A` for the second failing variant of App L §6.9 (Stage A in
one block, `L̄ = 1`, followed by the same reservoir ladder, relabelled uniformly on `B = Aᶜ`).

PAPER.  appendix_t1.tex of v7.7j-IR6j (sha256 48a58d69…): §6.1 (l. 320–347, Stage A,
the ladder on B, `μ_ff` = Stage A followed by `σ(ladder)`, `σ` uniform on Sym(B)), §6.3 (l. 360, the chain rule
`D(p‖Q) = D(p_A‖Q_A) + E D(p_{B|A}‖Q_{B|A})`), §6.9 second bullet (l. 465–468): "Stage A in one block (`L̄ = 1`) at
`N = M` leaves a `D_A := D(p_A‖Q_A)` … at `λ = 1` and `k = n/2` … `F ≥ D_A` (§6.3) … there `p` is uniform on the slice
and `Q_A` is the product of `Ber(1/2)` on A".  (With `L̄ = 1`, §6.1's Stage A is the single block `A` for every
`N ≥ 1`: `N = 1` gives one singleton, `N ≥ 2` gives `L̄ = 1` block.)

OBJECTS.  Nothing is redefined.  `muVar ε Λ κ₀ A hA := FU.muFF A ([A] ++ FU.ladFF ε Λ κ₀ A) _`: FB's `muFF` (the shared
`relabelMix (symOn Aᶜ) _ (Bridge.pointMix U _)`) with FU's ladder `ladFF` unchanged and Stage A `UAff` replaced by
`[A]`; `muVar_eq_Lbar_one` checks that this is `μ_ff`'s own recipe (`scheduleOfProfile A (stageAProfile N L̄)` followed
by `ladFF`, as in `FU.muFFof`) at `L̄ := 1`.  The law is `mixLawE (weightedOracle n k w) (muVar …)`, the target
`weightedTarget n k w hw hk`, `F = KLx t Q`.  New public names: `muVar`, `stageALaw` (the product over `A` of Bernoulli
laws at the oracle's root marginals), `DAcell_ii`, `sLad` (FB's `s_J` factor), and the `n = 4` fixture `Example4.A4`,
`Example4.x0`; generic helpers are `private`.  `DAcell_ii` was called `DAcell` in an earlier draft; it is renamed so
that it does not clash with A-23(iii)'s `A36W.PV.DAcell` (module `A36W.PV.A23iii`, the identical expression):
`A36W.PV.DAcell_ii_eq_DAcell` in `A36W.PV.A23Final` proves the two equal by `rfl`.  The data-processing step is the
frozen shared adapter `A36RW.DPI` (`KLW`, `KLx_margAlong_le`, `KLW_margAlong_le`;
DPI.lean sha256 f57cc945…,
frozen v1), not a second DPI.

MAP (brief item → theorem).
* 1 `isSchedule_single_iff` (`IsSchedule [A] A ↔ A.Nonempty`, so `hA` is exactly what the definition needs),
  `schedVar_isSchedule`, `muVar`, `muVar_eq_Lbar_one` (with `stageAProfile_one`, `scheduleOfProfile_card`); structure: `mem_parts_muVar` (each part is `A :: g(lad)`, `g ∈ Sym(Aᶜ)`, weight
  `1/|Sym(Aᶜ)|`), `muVar_parts_length` (`|Aᶜ|!` parts), `muVar_length` (`1 + ℓ_lad`), `mixCost_muVar`,
  `mixLawE_muVar_split` ((FC) for the variant, every oracle).
* 2 `muVar_marg_A` (EVERY oracle: `margAlong (x ↦ x_A) Q (x_A) = pathW o [A] [] x`), `muVar_marg_A_weighted`,
  `muVar_margA_eq_stageALaw` (as functions, `o.legal []`), `pathW_single`, `stageALaw_eq_condMarg` (`Q_A` is the
  product of the target's root marginals under any exact oracle).  An equality, so no monotonicity lemma is needed.
* 3 `DA_le_F_of_exact` (any target, any exact oracle) and `DA_le_F` (weighted): `KLW p_A (stageALaw o A) ≤ F`.
* 4 `weightedOracle_unit_marg_nil` (root marginal `k/n = 1/2`), `stageALaw_cell` (`Q_A = (1/2)^|A|`), `cell_QA` (the
  variant's own `A`-marginal is `(1/2)^|A|`: "Q_A is the product of Ber(1/2) on A"), headline **`cell_DA_le_F`**,
  `DAcell_ii` (its left side; `DAcell_ii_eq` is `rfl` for any side-condition proofs; `DAcell_ii_eq_variant`: it is
  `KLW p_A (A-marginal of Q)`), `DAcell_ii_le_F`, `paperCell_DA_le_F` (the printed cell with `|A| = n/2`),
  `DAcell_ii_eq_sum`, `DAcell_ii_ne_top`.
* 5 `Example4.nonvacuity` (`n = 4`, `A = {0, 1}`, `|A| = 4/2`: ladder `[{2}, {3}]`, 2 parts of length 3 starting with
  `A`, full schedules, mean 3, the printed-cell theorem `paperCell_DA_le_F` instantiated), `Example4.DA4_pos` (`0 < D_A < ⊤`; `DA4_ge`:
  `D_A ≥ kl(1/6‖1/4) > 0`), `Example4.F_eq_DA4` (`F = D_A` exactly at `n = 4`: the ladder is two singletons).
* 6 `#print axioms` block at the end: `propext`, `Classical.choice`, `Quot.sound` only.
* Route item (the printed chain-rule route: §6.3's chain rule with (FB)'s exact ladder term `−ln s_J` (§6.6), i.e.
  §6.8's decomposition): `KLx_muVar_chain` (FU's `KLx_eq_stageA_add_ladder` with
  `U_A = [A]`, `QA = pathW o [A] []`, `s = sLad`), `sLad_le_one`, `ladder_term_nonneg`, `stageA_term_eq_KLW` (the
  Stage A term is the real value of item 3's `KLW`), headline **`chainRule_route`**
  (`F = D_A + E_p[−ln s_J]`, ladder term `≥ 0`, hence `D_A ≤ F`), `cell_chainRule`.

HYPOTHESES, said exactly.  `w > 0` and `k ≤ n` (to form the target); `A.Nonempty` (the definition of `muVar`); at the
cell `Even n`.  `|A| = n/2` is not needed for `D_A ≤ F` (only `paperCell_DA_le_F` carries it, with `2 ≤ n`, to match
the print and to get `A` nonempty).  The generic forms take `Exact t o` (`DA_le_F_of_exact`, `stageALaw_eq_condMarg`)
or `o.legal []` (`pathW_single`, `muVar_margA_eq_stageALaw`); `sLad_le_one` is stated at a support word
(`0 < p x`).  The chain-rule route also takes `w` constant on `Aᶜ` (FU's decomposition uses the target's `Sym(Aᶜ)`
invariance and (FB)); the data-processing route does not.  No hypothesis is a KL, marginal or success bound.
-/
import A36RW.Interface.DPI
import A36W.FUAssembly

set_option autoImplicit false

namespace A36W.PV

open AGF A36RW A36RW.Relabel Finset

variable {n : ℕ}

/-! ## §1 The variant -/

/-- A one-block Stage A is a schedule of `A` exactly when `A` is nonempty (AGF's schedules have nonempty blocks). -/
theorem isSchedule_single_iff (A : Finset (Fin n)) : IsSchedule [A] A ↔ A.Nonempty := by
  constructor
  · rintro ⟨h, -, -⟩
    exact h
  · intro h
    exact ⟨h, Finset.Subset.refl _, Finset.sdiff_self A⟩

theorem schedVar_isSchedule (ε Λ κ₀ : ℝ) {A : Finset (Fin n)} (hA : A.Nonempty) :
    IsSchedule ([A] ++ FU.ladFF ε Λ κ₀ A) univ :=
  FU.isSchedule_append_compl ((isSchedule_single_iff A).2 hA) (FU.ladFF_isSchedule ε Λ κ₀ A)

/-- **The variant** (App L §6.9, second bullet): Stage A in one block `[A]`, followed by the same ladder
`FU.ladFF ε Λ κ₀ A` as `μ_ff`, relabelled by a uniform `σ ∈ Sym(Aᶜ)` drawn before any bit (FB's `muFF`). -/
noncomputable def muVar (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) (hA : A.Nonempty) : SchedMix n :=
  FU.muFF A ([A] ++ FU.ladFF ε Λ κ₀ A) (schedVar_isSchedule ε Λ κ₀ hA)

/-- `stageAProfile N 1 = [N]` for `N ≥ 1`: §6.1's Stage A at `L̄ = 1` is one block (one singleton when `N = 1`). -/
theorem stageAProfile_one {N : ℕ} (hN : 1 ≤ N) : FU.stageAProfile N 1 = [N] := by
  unfold FU.stageAProfile
  rw [if_neg (by omega)]
  split_ifs with h
  · obtain rfl : N = 1 := by omega
    rfl
  · rw [Nat.mod_one, Nat.div_one, List.replicate_zero, List.nil_append, Nat.sub_zero, List.replicate_one]

/-- The schedule of the one-block profile `[|A|]` is the single block `A`. -/
theorem scheduleOfProfile_card (A : Finset (Fin n)) : FU.scheduleOfProfile A [A.card] = [A] := by
  unfold FU.scheduleOfProfile
  simp only [FU.chunks, List.map_cons, List.map_nil]
  rw [List.take_of_length_le (by rw [Finset.length_sort]), Finset.sort_toFinset]

private theorem muFF_congr {A : Finset (Fin n)} {U U' : List (Finset (Fin n))} (h : U = U')
    (hU : IsSchedule U univ) (hU' : IsSchedule U' univ) : FU.muFF A U hU = FU.muFF A U' hU' := by
  subst h
  rfl

/-- **The variant is §6.1's construction at `L̄ := 1`**: `μ_ff`'s recipe (Stage A `scheduleOfProfile A (stageAProfile
N L̄)` followed by `ladFF`, relabelled by `muFF`, exactly as `FU.muFFof` builds it with `L̄ = Lbar ε Λ N M`) with
`L̄ = 1`. -/
theorem muVar_eq_Lbar_one (ε Λ κ₀ : ℝ) {A : Finset (Fin n)} (hA : A.Nonempty) :
    muVar ε Λ κ₀ A hA = FU.muFF A (FU.scheduleOfProfile A (FU.stageAProfile A.card 1) ++ FU.ladFF ε Λ κ₀ A)
      (FU.isSchedule_append_compl (FU.scheduleOfProfile_isSchedule A (fun _ hb => FU.one_le_of_mem_stageAProfile hb)
        (FU.stageAProfile_sum _ _)) (FU.ladFF_isSchedule ε Λ κ₀ A)) := by
  have h : FU.scheduleOfProfile A (FU.stageAProfile A.card 1) = [A] := by
    rw [stageAProfile_one (Finset.card_pos.2 hA), scheduleOfProfile_card]
  unfold muVar
  exact muFF_congr (by rw [h]) _ _

/-- Every part of the variant is the block `A` followed by a relabelled ladder `g(lad)`, `g ∈ Sym(Aᶜ)`, with weight
`1/|Sym(Aᶜ)|`; `g(lad)` is again a schedule of `Aᶜ`. -/
theorem mem_parts_muVar {ε Λ κ₀ : ℝ} {A : Finset (Fin n)} {hA : A.Nonempty} {p : ℝ × List (Finset (Fin n))}
    (hp : p ∈ (muVar ε Λ κ₀ A hA).parts) :
    ∃ g ∈ symOn Aᶜ, p = ((1 : ℝ) / ((symOn Aᶜ).card : ℝ), A :: (FU.ladFF ε Λ κ₀ A).map (Finset.image g)) ∧
      IsSchedule ((FU.ladFF ε Λ κ₀ A).map (Finset.image g)) Aᶜ := by
  obtain ⟨g, hg, rfl⟩ := FU.mem_parts_muFF hp
  refine ⟨g, hg, ?_, FU.isSchedule_map_image_of_symOn (FU.ladFF_isSchedule ε Λ κ₀ A) hg⟩
  rw [FU.map_image_append_of_symOn ((isSchedule_single_iff A).2 hA) _ hg]
  rfl

/-- The variant has one part per `σ ∈ Sym(Aᶜ)`: `|Aᶜ|!` parts. -/
theorem muVar_parts_length (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) (hA : A.Nonempty) :
    (muVar ε Λ κ₀ A hA).parts.length = (Aᶜ).card.factorial :=
  FU.muFF_parts_length A _ _

/-- Every part has length `1 + ℓ_lad` (one Stage A round, then the ladder). -/
theorem muVar_length (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) (hA : A.Nonempty) :
    ∀ p ∈ (muVar ε Λ κ₀ A hA).parts, p.2.length = 1 + (FU.ladFF ε Λ κ₀ A).length := by
  intro p hp
  rw [FU.muFF_length A _ _ p hp, List.length_append, List.length_singleton]

/-- The scheduled mean of the variant is `1 + ℓ_lad`. -/
theorem mixCost_muVar (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) (hA : A.Nonempty) :
    mixCost (muVar ε Λ κ₀ A hA) = 1 + ((FU.ladFF ε Λ κ₀ A).length : ℝ) := by
  unfold muVar
  rw [FU.mixCost_muFF, List.length_append, List.length_singleton, Nat.cast_add, Nat.cast_one]

/-- (FC) for the variant, every oracle: `Q(x) = q_{[A]}(x) · E_σ q_{σ(lad)}(x | h_A(x))`. -/
theorem mixLawE_muVar_split (o : Oracle n) (ε Λ κ₀ : ℝ) {A : Finset (Fin n)} (hA : A.Nonempty)
    (x : Fin n → Bool) :
    mixLawE o (muVar ε Λ κ₀ A hA) x = pathW o [A] [] x * (((symOn Aᶜ).card : ℝ)⁻¹ *
      ∑ g ∈ symOn Aᶜ, schedLawE o ((FU.ladFF ε Λ κ₀ A).map (Finset.image g)) (histAlong [A] [] x) x) :=
  FU.mixLawE_muFF_split o ((isSchedule_single_iff A).2 hA) (FU.ladFF_isSchedule ε Λ κ₀ A) _ x

/-! ## §2 Stage A's law as a function of `x_A` -/

/-- **Stage A's law on `x_A`**: the product over `A` of Bernoulli laws at the oracle's root marginals. -/
noncomputable def stageALaw (o : Oracle n) (A : Finset (Fin n)) (z : ↥A → Bool) : ℝ :=
  ∏ i : ↥A, if z i = true then o.marg [] i else 1 - o.marg [] i

theorem pathW_single (o : Oracle n) (A : Finset (Fin n)) (hL : o.legal []) (x : Fin n → Bool) :
    pathW o [A] [] x = stageALaw o A (A.restrict x) := by
  rw [pathW_cons, pathW_nil, mul_one]
  unfold stepWt batchLaw stageALaw
  rw [if_pos hL, ← Finset.prod_coe_sort A]
  refine Finset.prod_congr rfl (fun i _ => ?_)
  by_cases hx : x i = true <;> simp [Finset.mem_filter, hx, i.2]

/-- Extension of `z : ↥A → Bool` by `false` off `A`. -/
private def extA (A : Finset (Fin n)) (z : ↥A → Bool) : Fin n → Bool := fun i => if h : i ∈ A then z ⟨i, h⟩ else false

private theorem restrict_extA (A : Finset (Fin n)) (z : ↥A → Bool) : A.restrict (extA A z) = z := by
  funext ⟨i, hi⟩
  simp [extA, hi]

/-- The root is legal for the weighted oracle whenever `k ≤ n`. -/
private theorem weightedOracle_legal_nil {k : ℕ} (w : Fin n → ℝ) (hk : k ≤ n) : (weightedOracle n k w).legal [] := by
  show Legal k ([] : History n)
  unfold Legal size
  rw [quota_nil, remaining_nil_sp, Finset.card_univ, Fintype.card_fin]
  constructor <;> omega

/-! ## §3 Item 2: the `A`-marginal of the variant's law is Stage A's law -/

/-- The pushforward along `x ↦ x_A`, read at `x_A`, is the sum over the words agreeing with `x` on `A`. -/
private theorem margAlong_restrict_eq_sum (f : (Fin n → Bool) → ℝ) (A : Finset (Fin n)) (x : Fin n → Bool) :
    A36FS.Thm8.Lift.margAlong (fun y : Fin n → Bool => A.restrict y) f (A.restrict x) =
      ∑ y ∈ univ.filter (fun y => ∀ i ∈ A, y i = x i), f y := by
  unfold A36FS.Thm8.Lift.margAlong
  rw [Finset.filter_congr (fun y _ => (⟨fun h i hi => congrFun h ⟨i, hi⟩, fun h => funext fun a => h a.1 a.2⟩ :
    A.restrict y = A.restrict x ↔ ∀ i ∈ A, y i = x i))]

theorem muVar_marg_A (o : Oracle n) (ε Λ κ₀ : ℝ) {A : Finset (Fin n)} (hA : A.Nonempty) (x : Fin n → Bool) :
    A36FS.Thm8.Lift.margAlong (fun y : Fin n → Bool => A.restrict y) (mixLawE o (muVar ε Λ κ₀ A hA))
        (A.restrict x) = pathW o [A] [] x := by
  rw [margAlong_restrict_eq_sum]
  exact FU.sum_mixLawE_muFF_agree_A o ((isSchedule_single_iff A).2 hA) (FU.ladFF_isSchedule ε Λ κ₀ A) _ x

/-- Item 2 for the exact weighted oracle (an instance of `muVar_marg_A`). -/
theorem muVar_marg_A_weighted {k : ℕ} (w : Fin n → ℝ) (ε Λ κ₀ : ℝ) {A : Finset (Fin n)} (hA : A.Nonempty)
    (x : Fin n → Bool) :
    A36FS.Thm8.Lift.margAlong (fun y : Fin n → Bool => A.restrict y)
        (mixLawE (weightedOracle n k w) (muVar ε Λ κ₀ A hA)) (A.restrict x) =
      pathW (weightedOracle n k w) [A] [] x :=
  muVar_marg_A _ ε Λ κ₀ hA x

theorem muVar_margA_eq_stageALaw (o : Oracle n) (hL : o.legal []) (ε Λ κ₀ : ℝ) {A : Finset (Fin n)}
    (hA : A.Nonempty) :
    A36FS.Thm8.Lift.margAlong (fun y : Fin n → Bool => A.restrict y) (mixLawE o (muVar ε Λ κ₀ A hA)) =
      stageALaw o A := by
  funext z
  obtain ⟨x, rfl⟩ : ∃ x : Fin n → Bool, A.restrict x = z := ⟨extA A z, restrict_extA A z⟩
  rw [muVar_marg_A, pathW_single o A hL]

/-- Under any exact oracle, Stage A's law is the product over `A` of Bernoulli laws at the target's one-coordinate
marginals `P_t(x_i = 1)` (the root's conditional marginals). -/
theorem stageALaw_eq_condMarg {t : Target n} {o : Oracle n} (hex : Exact t o) (A : Finset (Fin n)) :
    stageALaw o A = fun z => ∏ i : ↥A, if z i = true then condMarg t [] i else 1 - condMarg t [] i := by
  have hL : o.legal [] := (hex.1 [] wfe_nil_sp).2 (by rw [prefMass_nil]; exact one_pos)
  funext z
  unfold stageALaw
  refine Finset.prod_congr rfl (fun i _ => ?_)
  rw [hex.2 [] wfe_nil_sp hL i (by rw [remaining_nil_sp]; exact Finset.mem_univ _)]

/-- For any target, `p_A(x_A)` is the target's prefix mass after the one-block Stage A along `x`. -/
theorem margA_eq_prefMass (t : Target n) (A : Finset (Fin n)) (x : Fin n → Bool) :
    A36FS.Thm8.Lift.margAlong (fun y : Fin n → Bool => A.restrict y) t.p (A.restrict x) =
      prefMass t (histAlong [A] [] x) := by
  rw [margAlong_restrict_eq_sum]
  unfold prefMass
  refine Finset.sum_congr (Finset.filter_congr (fun y _ => ?_)) (fun _ _ => rfl)
  rw [agrees_histAlong_nil_iff, blockUnion_cons, blockUnion_nil, Finset.union_empty]

/-! ## §4 Item 3: `F ≥ D_A` -/

/-- **Item 3, any target with an exact oracle**: `D(p_A‖Q_A) ≤ F` (the adapter `KLx_margAlong_le` along `x ↦ x_A`,
with item 2 identifying the pushforward of `Q` as Stage A's law; the root is legal because `prefMass t [] = 1`). -/
theorem DA_le_F_of_exact {t : Target n} {o : Oracle n} (hex : Exact t o) (ε Λ κ₀ : ℝ) {A : Finset (Fin n)}
    (hA : A.Nonempty) :
    A36RW.DPI.KLW (A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x) t.p) (stageALaw o A) ≤
      KLx t (mixLawE o (muVar ε Λ κ₀ A hA)) := by
  have hL : o.legal [] := (hex.1 [] wfe_nil_sp).2 (by rw [prefMass_nil]; exact one_pos)
  rw [← muVar_margA_eq_stageALaw o hL ε Λ κ₀ hA]
  exact A36RW.DPI.KLx_margAlong_le _ _ (fun x => A36RW.Mix.mixLawE_nonneg _
    (A36RW.Converse.margUnit_of_exact _ _ hex) _ x)

/-- **Item 3** (weighted slice, exact weighted oracle): `D(p_A‖Q_A) ≤ F` for the variant. -/
theorem DA_le_F {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (ε Λ κ₀ : ℝ)
    {A : Finset (Fin n)} (hA : A.Nonempty) :
    A36RW.DPI.KLW (A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x) (weightedTarget n k w hw hk).p)
        (stageALaw (weightedOracle n k w) A) ≤
      KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muVar ε Λ κ₀ A hA)) := by
  rw [← muVar_margA_eq_stageALaw (weightedOracle n k w) (weightedOracle_legal_nil w hk) ε Λ κ₀ hA]
  exact A36RW.DPI.KLx_margAlong_le _ _ (fun x => A36RW.Mix.mixLawE_nonneg _
    (A36RW.Converse.margUnit_of_exact _ _ (weighted_exact n k w hw hk)) _ x)

/-! ## §5 Item 4: the paper's cell -/

/-- With unit weights and `k = n/2`, `n` even, every root marginal of the weighted oracle is `k/n = 1/2`. -/
theorem weightedOracle_unit_marg_nil (hn : Even n) (i : Fin n) :
    (weightedOracle n (n / 2) (fun _ => (1 : ℝ))).marg [] i = 1 / 2 := by
  have h := LadderBridge.weightedOracle_marg_homog (k := n / 2) (w := fun _ => (1 : ℝ)) (fun _ => one_pos)
    (h := []) (fun _ _ _ _ => rfl) (weightedOracle_legal_nil _ (Nat.div_le_self n 2))
    (i := i) (by rw [remaining_nil_sp]; exact Finset.mem_univ i)
  rw [h, onesSet_nil, Finset.card_empty, remaining_nil_sp, Finset.card_univ, Fintype.card_fin,
    Nat.cast_zero, sub_zero, Int.cast_natCast]
  have hn0 : (n : ℝ) ≠ 0 := by exact_mod_cast (Fin.pos i).ne'
  have h2 : ((n / 2 : ℕ) : ℝ) * 2 = n := by exact_mod_cast Nat.div_two_mul_two_of_even hn
  rw [div_eq_iff hn0]
  linarith

theorem stageALaw_cell (hn : Even n) (A : Finset (Fin n)) :
    stageALaw (weightedOracle n (n / 2) (fun _ => (1 : ℝ))) A = fun _ => ((1 : ℝ) / 2) ^ A.card := by
  funext z
  unfold stageALaw
  have h : ∀ i : ↥A, (if z i = true then (weightedOracle n (n / 2) (fun _ => (1 : ℝ))).marg [] i
      else 1 - (weightedOracle n (n / 2) (fun _ => (1 : ℝ))).marg [] i) = 1 / 2 := by
    intro i
    rw [weightedOracle_unit_marg_nil hn]
    split_ifs <;> norm_num
  rw [Finset.prod_congr rfl (fun i _ => h i), Finset.prod_const, Finset.card_univ, Fintype.card_coe]

/-- **"`Q_A` is the product of `Ber(1/2)` on A"** (App L §6.9), for the variant's law itself: at the cell the
`A`-marginal of `Q` is `(1/2)^|A|` at every `x_A`. -/
theorem cell_QA (ε Λ κ₀ : ℝ) {A : Finset (Fin n)} (hA : A.Nonempty) (hn : Even n) :
    A36FS.Thm8.Lift.margAlong (fun y : Fin n → Bool => A.restrict y)
      (mixLawE (weightedOracle n (n / 2) (fun _ => (1 : ℝ))) (muVar ε Λ κ₀ A hA)) =
      fun _ => ((1 : ℝ) / 2) ^ A.card := by
  rw [muVar_margA_eq_stageALaw _ (weightedOracle_legal_nil (fun _ => (1 : ℝ)) (Nat.div_le_self n 2)) ε Λ κ₀ hA,
    stageALaw_cell hn A]

theorem cell_DA_le_F (ε Λ κ₀ : ℝ) {A : Finset (Fin n)} (hA : A.Nonempty) (hn : Even n)
    (hw : ∀ i, 0 < (fun _ : Fin n => (1 : ℝ)) i) (hk : n / 2 ≤ n) :
    A36RW.DPI.KLW (A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x)
        (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) hw hk).p) (fun _ => ((1 : ℝ) / 2) ^ A.card) ≤
      KLx (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) hw hk)
        (mixLawE (weightedOracle n (n / 2) (fun _ => 1)) (muVar ε Λ κ₀ A hA)) := by
  rw [← stageALaw_cell hn A]
  exact DA_le_F _ hw hk ε Λ κ₀ hA

/-- **`D_A` at the paper's cell** (unit weights, `k = n/2`; App L §6.9): exactly the left side of `cell_DA_le_F`.
For even `n` it is the variant's `D(p_A‖Q_A)` (`DAcell_ii_eq_variant`, `DAcell_ii_le_F`); for odd `n` it is the KL against the
uniform law on `{0,1}^A`, which is then not the variant's `Q_A`. -/
noncomputable def DAcell_ii (n : ℕ) (A : Finset (Fin n)) : WithTop ℝ :=
  A36RW.DPI.KLW (A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x)
    (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2)).p)
    (fun _ => ((1 : ℝ) / 2) ^ A.card)

/-- `DAcell_ii` unfolds to the headline's left side, for any proofs of the two side conditions. -/
theorem DAcell_ii_eq (n : ℕ) (A : Finset (Fin n)) (hw : ∀ i, 0 < (fun _ : Fin n => (1 : ℝ)) i) (hk : n / 2 ≤ n) :
    DAcell_ii n A = A36RW.DPI.KLW (A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x)
      (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) hw hk).p) (fun _ => ((1 : ℝ) / 2) ^ A.card) := rfl

/-- `DAcell_ii` is the variant's `D(p_A‖Q_A)`: `KLW` of the target's and the variant's `A`-marginals (`n` even). -/
theorem DAcell_ii_eq_variant (ε Λ κ₀ : ℝ) {A : Finset (Fin n)} (hA : A.Nonempty) (hn : Even n) :
    DAcell_ii n A = A36RW.DPI.KLW (A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x)
        (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2)).p)
      (A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x)
        (mixLawE (weightedOracle n (n / 2) (fun _ => (1 : ℝ))) (muVar ε Λ κ₀ A hA))) := by
  rw [cell_QA ε Λ κ₀ hA hn]
  rfl

theorem DAcell_ii_le_F (ε Λ κ₀ : ℝ) {A : Finset (Fin n)} (hA : A.Nonempty) (hn : Even n) :
    DAcell_ii n A ≤ KLx (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2))
      (mixLawE (weightedOracle n (n / 2) (fun _ => 1)) (muVar ε Λ κ₀ A hA)) :=
  cell_DA_le_F ε Λ κ₀ hA hn _ _

/-- **The printed cell** (App L §6.9: `λ = 1`, `k = n/2`, `N = |A| = n/2 = M`, `n` even), an instance of `DAcell_ii_le_F`
(`A` is nonempty because `|A| = n/2 ≥ 1`).  `2 ≤ n` is a generalisation of the print's range: the print's numerical
bound `D_A > 0.096` is for even `n ≥ 2000`, while `D_A ≤ F` holds for every even `n ≥ 2`. -/
theorem paperCell_DA_le_F (ε Λ κ₀ : ℝ) {A : Finset (Fin n)} (hn : Even n) (hn2 : 2 ≤ n) (hAc : A.card = n / 2) :
    DAcell_ii n A ≤ KLx (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2))
      (mixLawE (weightedOracle n (n / 2) (fun _ => 1))
        (muVar ε Λ κ₀ A (Finset.card_pos.1 (by rw [hAc]; omega)))) :=
  DAcell_ii_le_F ε Λ κ₀ _ hn

/-! ## §6 The printed chain-rule route (App L §6.3): `F = D_A + E_p[−ln s_J]` for the variant -/

/-- Fibrewise regrouping: `Σ_z (f_* p)(z) · g(z) = Σ_x p(x) · g(f x)`. -/
private theorem sum_margAlong_mul {ι β : Type*} [Fintype ι] [Fintype β] [DecidableEq β] (f : ι → β) (p : ι → ℝ)
    (g : β → ℝ) : ∑ z, A36FS.Thm8.Lift.margAlong f p z * g z = ∑ x, p x * g (f x) := by
  unfold A36FS.Thm8.Lift.margAlong
  simp_rw [Finset.sum_mul]
  rw [← Finset.sum_fiberwise univ f (fun x => p x * g (f x))]
  refine Finset.sum_congr rfl (fun z _ => Finset.sum_congr rfl (fun x hx => ?_))
  rw [(Finset.mem_filter.1 hx).2]

/-- The ladder's count-process success `s_J` from `(M, J) = (|Aᶜ|, k − |x_A|)` (FB's factor in `orbit_mass_muFF`). -/
noncomputable def sLad (ε Λ κ₀ : ℝ) (k : ℕ) (A : Finset (Fin n)) (x : Fin n → Bool) : ℝ :=
  AGF.succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
    ((FU.ladFF ε Λ κ₀ A).map Finset.card)

/-- FU's decomposition (`KLx_eq_stageA_add_ladder`) instantiated for the variant: `U_A = [A]`, `QA = pathW o [A] []`,
`s = sLad`; its four hypotheses (`hQ`, `hmass`, `hQA`, `hs`) are discharged by FB's `muFF_invariant`,
`orbit_mass_muFF`, `pathW_pos_of_supp` and `succCount_J_pos`. -/
theorem KLx_muVar_chain {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {A : Finset (Fin n)}
    (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) (ε Λ κ₀ : ℝ) (hA : A.Nonempty) :
    KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muVar ε Λ κ₀ A hA)) =
      (((∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
            Real.log (prefMass (weightedTarget n k w hw hk) (histAlong [A] [] x) /
              pathW (weightedOracle n k w) [A] [] x)) +
          ∑ x ∈ supp (weightedTarget n k w hw hk),
            (weightedTarget n k w hw hk).p x * (-Real.log (sLad ε Λ κ₀ k A x)) : ℝ) : WithTop ℝ) := by
  have hUA := (isSchedule_single_iff A).2 hA
  have hlad := FU.ladFF_isSchedule ε Λ κ₀ A
  have hU := schedVar_isSchedule ε Λ κ₀ hA
  exact FU.KLx_eq_stageA_add_ladder w hw hk hwB hUA (FU.muFF_invariant hw hk A hwB _ hU)
    (QA := pathW (weightedOracle n k w) [A] []) (s := sLad ε Λ κ₀ k A)
    (fun x hx => FU.orbit_mass_muFF hw hk A hwB hUA hlad hU hx)
    (fun x hx => FU.pathW_pos_of_supp hw hk hUA hx)
    (fun x hx => FU.succCount_J_pos hw hk A hlad hx)

/-- `s_J ≤ 1` at support words: the orbit of `x` lies inside `{y : y_A = x_A}`, whose `Q`-mass is Stage A's path weight
(item 2), and the orbit's mass is `pathW · s_J` (`orbit_mass_muFF`). -/
theorem sLad_le_one {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {A : Finset (Fin n)}
    (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) (ε Λ κ₀ : ℝ) (hA : A.Nonempty) {x : Fin n → Bool}
    (hx : 0 < (weightedTarget n k w hw hk).p x) : sLad ε Λ κ₀ k A x ≤ 1 := by
  have hUA := (isSchedule_single_iff A).2 hA
  have hlad := FU.ladFF_isSchedule ε Λ κ₀ A
  have hU := schedVar_isSchedule ε Λ κ₀ hA
  have hQ0 : ∀ y, 0 ≤ mixLawE (weightedOracle n k w) (FU.muFF A ([A] ++ FU.ladFF ε Λ κ₀ A) hU) y :=
    fun y => A36RW.Mix.mixLawE_nonneg _ (A36RW.Converse.margUnit_of_exact _ _ (weighted_exact n k w hw hk)) _ y
  have hsub : orbitW (symOn Aᶜ) x ⊆ univ.filter (fun y => ∀ i ∈ A, y i = x i) := fun y hy =>
    Finset.mem_filter.2 ⟨Finset.mem_univ _, FU.eq_on_A_of_mem_orbitW hy⟩
  have hle : massOn (mixLawE (weightedOracle n k w) (FU.muFF A ([A] ++ FU.ladFF ε Λ κ₀ A) hU))
      (orbitW (symOn Aᶜ) x) ≤ pathW (weightedOracle n k w) [A] [] x := by
    rw [← FU.sum_mixLawE_muFF_agree_A (weightedOracle n k w) hUA hlad hU x]
    exact Finset.sum_le_sum_of_subset_of_nonneg hsub (fun y _ _ => hQ0 y)
  rw [FU.orbit_mass_muFF hw hk A hwB hUA hlad hU hx] at hle
  have hpw := FU.pathW_pos_of_supp hw hk hUA hx
  exact (mul_le_iff_le_one_right hpw).1 hle

/-- The ladder term `Σ_{supp} p(x)(−ln s_J(x))` is nonnegative (`0 < s_J ≤ 1`). -/
theorem ladder_term_nonneg {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {A : Finset (Fin n)}
    (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) (ε Λ κ₀ : ℝ) (hA : A.Nonempty) :
    0 ≤ ∑ x ∈ supp (weightedTarget n k w hw hk),
      (weightedTarget n k w hw hk).p x * (-Real.log (sLad ε Λ κ₀ k A x)) := by
  refine Finset.sum_nonneg (fun x hx => ?_)
  have hxp : 0 < (weightedTarget n k w hw hk).p x := (Finset.mem_filter.1 hx).2
  have hs0 : 0 < sLad ε Λ κ₀ k A x := FU.succCount_J_pos hw hk A (FU.ladFF_isSchedule ε Λ κ₀ A) hxp
  have hs1 := sLad_le_one w hw hk hwB ε Λ κ₀ hA hxp
  exact mul_nonneg hxp.le (neg_nonneg.2 (Real.log_nonpos hs0.le hs1))

/-- **The Stage A term is `D_A`.**  The first sum of the decomposition, `Σ_{x ∈ supp} p(x) ln(p_A(x_A)/Q_A(x_A))`,
is the real value of the item-3 expression `KLW p_A Q_A` (finite: `Q_A > 0` on the support of `p_A`).  Needs no
hypothesis on `A` or on `w` beyond positivity and `k ≤ n`. -/
theorem stageA_term_eq_KLW {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n)) :
    A36RW.DPI.KLW (A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x) (weightedTarget n k w hw hk).p)
        (stageALaw (weightedOracle n k w) A) =
      (((∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
            Real.log (prefMass (weightedTarget n k w hw hk) (histAlong [A] [] x) /
              pathW (weightedOracle n k w) [A] [] x)) : ℝ) : WithTop ℝ) := by
  set t := weightedTarget n k w hw hk with ht
  set o := weightedOracle n k w with ho
  have hL : o.legal [] := weightedOracle_legal_nil w hk
  have hB : BlocksIn [A] (remaining ([] : History n)) := by
    rw [remaining_nil_sp]
    exact ⟨Finset.subset_univ A, trivial⟩
  have hpre : ∀ x, prefMass t (histAlong [A] [] x) =
      A36FS.Thm8.Lift.margAlong (fun y : Fin n → Bool => A.restrict y) t.p (A.restrict x) :=
    fun x => (margA_eq_prefMass t A x).symm
  have hQA : ∀ x, pathW o [A] [] x = stageALaw o A (A.restrict x) := pathW_single o A hL
  have hpm : ∀ z, 0 ≤ A36FS.Thm8.Lift.margAlong (fun y : Fin n → Bool => A.restrict y) t.p z :=
    fun z => Finset.sum_nonneg (fun i _ => t.nonneg i)
  have hac : ∀ z, 0 < A36FS.Thm8.Lift.margAlong (fun y : Fin n → Bool => A.restrict y) t.p z →
      0 < stageALaw o A z := by
    intro z hz
    obtain ⟨x, hx, hpx⟩ := (Finset.sum_pos_iff_of_nonneg (fun i _ => t.nonneg i)).1 hz
    have hfx : A.restrict x = z := (Finset.mem_filter.1 hx).2
    rw [← hfx, ← hQA x]
    exact FU.pathW_pos_of_exact (weighted_exact n k w hw hk) hB hpx
  unfold A36RW.DPI.KLW
  rw [if_pos hac, FSCore.FiniteKL.klF_eq_sum hpm]
  congr 1
  rw [sum_margAlong_mul (fun y : Fin n → Bool => A.restrict y) t.p (fun z =>
    Real.log (A36FS.Thm8.Lift.margAlong (fun y : Fin n → Bool => A.restrict y) t.p z / stageALaw o A z))]
  symm
  rw [show supp t = univ.filter (fun x => 0 < t.p x) from rfl, Finset.sum_filter]
  refine Finset.sum_congr rfl (fun x _ => ?_)
  rw [hpre x, hQA x]
  split_ifs with hx
  · rfl
  · rw [le_antisymm (not_lt.1 hx) (t.nonneg x), zero_mul]

/-- **The printed chain-rule route** (App L §6.3's chain rule with (FB)'s exact ladder term `−ln s_J` of §6.6, i.e.
§6.8's decomposition, for the variant): `F = D_A + E_p[−ln s_J]` with the ladder term `≥ 0`; hence `F ≥ D_A` again,
now by the chain rule rather than by data processing. -/
theorem chainRule_route {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {A : Finset (Fin n)}
    (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) (ε Λ κ₀ : ℝ) (hA : A.Nonempty) :
    KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muVar ε Λ κ₀ A hA)) =
        A36RW.DPI.KLW (A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x)
          (weightedTarget n k w hw hk).p) (stageALaw (weightedOracle n k w) A) +
        ((∑ x ∈ supp (weightedTarget n k w hw hk),
          (weightedTarget n k w hw hk).p x * (-Real.log (sLad ε Λ κ₀ k A x)) : ℝ) : WithTop ℝ) ∧
      0 ≤ ∑ x ∈ supp (weightedTarget n k w hw hk),
          (weightedTarget n k w hw hk).p x * (-Real.log (sLad ε Λ κ₀ k A x)) ∧
      A36RW.DPI.KLW (A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x)
          (weightedTarget n k w hw hk).p) (stageALaw (weightedOracle n k w) A) ≤
        KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muVar ε Λ κ₀ A hA)) := by
  have hL := ladder_term_nonneg w hw hk hwB ε Λ κ₀ hA
  rw [KLx_muVar_chain w hw hk hwB ε Λ κ₀ hA, stageA_term_eq_KLW w hw hk A, ← WithTop.coe_add]
  refine ⟨rfl, hL, WithTop.coe_le_coe.2 (by linarith)⟩

/-- The chain-rule route at the paper's cell: `F = DAcell_ii + E_p[−ln s_J]`, ladder term `≥ 0`. -/
theorem cell_chainRule (ε Λ κ₀ : ℝ) {A : Finset (Fin n)} (hA : A.Nonempty) (hn : Even n) :
    KLx (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2))
        (mixLawE (weightedOracle n (n / 2) (fun _ => 1)) (muVar ε Λ κ₀ A hA)) =
      DAcell_ii n A + ((∑ x ∈ supp (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos)
          (Nat.div_le_self n 2)),
        (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2)).p x *
          (-Real.log (sLad ε Λ κ₀ (n / 2) A x)) : ℝ) : WithTop ℝ) ∧
      0 ≤ ∑ x ∈ supp (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2)),
        (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2)).p x *
          (-Real.log (sLad ε Λ κ₀ (n / 2) A x)) := by
  have h := chainRule_route (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2) (A := A)
    (fun _ _ _ _ => rfl) ε Λ κ₀ hA
  rw [stageALaw_cell hn A] at h
  exact ⟨h.1, h.2.1⟩

/-- `DAcell_ii n A` is the real number `Σ_{x ∈ supp} p(x) ln(p_A(x_A)/Q_A(x_A))` (finite) at every even `n`. -/
theorem DAcell_ii_eq_sum (hn : Even n) (A : Finset (Fin n)) :
    DAcell_ii n A = (((∑ x ∈ supp (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos)
        (Nat.div_le_self n 2)),
      (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2)).p x *
        Real.log (prefMass (weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2))
          (histAlong [A] [] x) / pathW (weightedOracle n (n / 2) (fun _ => (1 : ℝ))) [A] [] x)) : ℝ) : WithTop ℝ) := by
  unfold DAcell_ii
  rw [← stageALaw_cell hn A]
  exact stageA_term_eq_KLW _ _ _ A

/-- `DAcell_ii n A` is finite for every `n` (the reference law `(1/2)^|A|` is positive). -/
theorem DAcell_ii_ne_top (A : Finset (Fin n)) : DAcell_ii n A ≠ ⊤ := by
  unfold DAcell_ii A36RW.DPI.KLW
  rw [if_pos (fun _ _ => by positivity)]
  exact WithTop.coe_ne_top

/-! ### Finite-KL helpers for the fixture -/

/-- Total mass is preserved by a pushforward. -/
private theorem sum_margAlong {ι β : Type*} [Fintype ι] [Fintype β] [DecidableEq β] (f : ι → β) (p : ι → ℝ) :
    ∑ z, A36FS.Thm8.Lift.margAlong f p z = ∑ x, p x := by
  have h := sum_margAlong_mul f p (fun _ => 1)
  simp only [mul_one] at h
  exact h

private theorem margAlong_eq_true {α : Type*} [Fintype α] [DecidableEq α] (P : α → ℝ) (z0 : α) :
    A36FS.Thm8.Lift.margAlong (fun z => decide (z = z0)) P true = P z0 := by
  unfold A36FS.Thm8.Lift.margAlong
  rw [Finset.filter_congr (fun z _ => (decide_eq_true_iff : decide (z = z0) = true ↔ z = z0)),
    Finset.filter_eq' univ z0, if_pos (Finset.mem_univ _), Finset.sum_singleton]

private theorem margAlong_eq_false {α : Type*} [Fintype α] [DecidableEq α] (P : α → ℝ) (z0 : α) :
    A36FS.Thm8.Lift.margAlong (fun z => decide (z = z0)) P false = (∑ z, P z) - P z0 := by
  unfold A36FS.Thm8.Lift.margAlong
  rw [Finset.filter_congr (fun z _ => (decide_eq_false_iff_not : decide (z = z0) = false ↔ z ≠ z0)),
    Finset.filter_ne' univ z0, Finset.sum_erase_eq_sub (Finset.mem_univ z0)]

/-- `KLW` of two two-point laws. -/
private theorem KLW_bool_ite (a b c d : ℝ) (ha : 0 ≤ a) (hb : 0 ≤ b) (hc : 0 < c) (hd : 0 < d) :
    A36RW.DPI.KLW (fun x : Bool => if x then a else b) (fun x : Bool => if x then c else d) =
      ((a * Real.log (a / c) + b * Real.log (b / d) : ℝ) : WithTop ℝ) := by
  unfold A36RW.DPI.KLW
  rw [if_pos (fun x _ => by cases x <;> simp [hc, hd]),
    FSCore.FiniteKL.klF_eq_sum (fun x => by cases x <;> simp [ha, hb]), Fintype.sum_bool]
  simp

/-! ## §7 Non-vacuity at `n = 4`, `A = {0, 1}` -/

namespace Example4

/-- Stage A's group at `n = 4`: `A = {0, 1}`, `|A| = n/2`. -/
def A4 : Finset (Fin 4) := {0, 1}

theorem A4_nonempty : A4.Nonempty := ⟨0, by decide⟩

theorem A4_card : A4.card = 4 / 2 := by decide

theorem even4 : Even 4 := ⟨2, rfl⟩

theorem sort_A4c : (A4ᶜ).sort (· ≤ ·) = [2, 3] := by
  have h1 : A4ᶜ = ([2, 3] : List (Fin 4)).toFinset := by decide
  rw [h1]
  exact (List.toFinset_sort (· ≤ ·) (by decide)).2 (by decide)

/-- At `M = 2 ≤ 8 K₄` the ladder is two singletons, `[{2}, {3}]`, for every `ε, Λ, κ₀`. -/
theorem ladFF4 (ε Λ κ₀ : ℝ) : FU.ladFF ε Λ κ₀ A4 = [{2}, {3}] := by
  have hK := FU.one_le_K4 ε Λ κ₀
  have hc : (A4ᶜ).card = 2 := by decide
  have hprof : LadderGeneral.ladderProfile (A4ᶜ).card (FU.K4 ε Λ κ₀) = [1, 1] := by
    rw [hc, LadderGeneral.ladderProfile, if_pos (by omega)]
    rfl
  rw [FU.ladFF, hprof, FU.scheduleOfProfile, sort_A4c]
  decide

/-- **Non-vacuity.**  At `n = 4`, `A = {0, 1}` (`|A| = n/2`), every `ε, Λ, κ₀`: the ladder is `[{2}, {3}]`; the
variant is a genuine schedule mixture with `2! = 2` parts, each a full schedule of length `3` whose first block is
`{0, 1}` (by `mem_parts_muVar` and `ladFF4` the parts are `[{0, 1}, g{2}, g{3}]`, `g ∈ Sym({2, 3})`), scheduled mean
`3`; `|A| = n/2`, and the printed-cell theorem `paperCell_DA_le_F` applies there. -/
theorem nonvacuity (ε Λ κ₀ : ℝ) :
    FU.ladFF ε Λ κ₀ A4 = [{2}, {3}] ∧
    (muVar ε Λ κ₀ A4 A4_nonempty).parts.length = 2 ∧
    (∀ p ∈ (muVar ε Λ κ₀ A4 A4_nonempty).parts,
      p.2.length = 3 ∧ p.2.head? = some A4 ∧ FullSchedule 4 p.2) ∧
    mixCost (muVar ε Λ κ₀ A4 A4_nonempty) = 3 ∧
    A4.card = 4 / 2 ∧
    DAcell_ii 4 A4 ≤ KLx (weightedTarget 4 (4 / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self 4 2))
      (mixLawE (weightedOracle 4 (4 / 2) (fun _ => 1)) (muVar ε Λ κ₀ A4 A4_nonempty)) := by
  refine ⟨ladFF4 ε Λ κ₀, ?_, ?_, ?_, A4_card, paperCell_DA_le_F ε Λ κ₀ even4 (by norm_num) A4_card⟩
  · rw [muVar_parts_length]
    decide
  · intro p hp
    refine ⟨?_, ?_, (muVar ε Λ κ₀ A4 A4_nonempty).comp_sched p hp⟩
    · rw [muVar_length ε Λ κ₀ A4 A4_nonempty p hp, ladFF4]
      rfl
    · obtain ⟨g, -, rfl, -⟩ := mem_parts_muVar hp
      rfl
  · rw [mixCost_muVar, ladFF4]
    norm_num

/-- The cell target at `n = 4`. -/
local notation "T4" => weightedTarget 4 (4 / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self 4 2)

/-- The all-`0` word; its restriction is the all-`0` value of `x_A`. -/
def x0 : Fin 4 → Bool := fun _ => false

/-- `p_A(00) = 1/6` at `n = 4` (one of the six words of the slice, `0011`, has `x_A = 00`). -/
theorem margA_x0 :
    A36FS.Thm8.Lift.margAlong (fun x : Fin 4 → Bool => A4.restrict x) (T4).p (A4.restrict x0) = 1 / 6 := by
  have hUA : IsSchedule [A4] A4 := (isSchedule_single_iff A4).2 A4_nonempty
  have hwf := FU.wfe_histAlong_UA hUA x0
  have hones : onesSet (histAlong [A4] [] x0) = ∅ := by
    rw [FU.onesSet_histAlong_UA hUA x0]
    exact Finset.filter_false_of_mem (fun i _ => by simp [x0])
  rw [margA_eq_prefMass, prefMass_weightedTarget (fun _ => one_pos) (Nat.div_le_self 4 2)
    (onesSet_subset_committed_of_WFE hwf), hones, Finset.prod_empty, FU.remaining_histAlong_UA hUA x0]
  unfold quota
  rw [hones, Finset.card_empty, Nat.cast_zero, sub_zero,
    LadderBridge.Z_homog (c := 1) (fun _ _ => rfl), LadderBridge.Z_homog (c := 1) (fun _ _ => rfl),
    Finset.card_univ, Fintype.card_fin, show (A4ᶜ).card = 2 by decide, show (4 : ℕ) / 2 = 2 from rfl,
    show Nat.choose 4 2 = 6 from rfl, show Nat.choose 2 2 = 1 from rfl]
  norm_num

/-- **A lower bound for `D_A` at `n = 4`**, by data processing once more, onto the event `{x_A = 00}`:
`D_A ≥ kl(1/6 ‖ 1/4) = (1/6) ln(2/3) + (5/6) ln(10/9)`; the constant is positive by `c4_pos` (see `DA4_pos`). -/
theorem DA4_ge :
    (((1 / 6 : ℝ) * Real.log ((1 / 6) / (1 / 4)) + (5 / 6) * Real.log ((5 / 6) / (3 / 4)) : ℝ) : WithTop ℝ) ≤
      DAcell_ii 4 A4 := by
  have hp0 : ∀ z, 0 ≤ A36FS.Thm8.Lift.margAlong (fun x : Fin 4 → Bool => A4.restrict x) (T4).p z :=
    fun z => Finset.sum_nonneg (fun i _ => (T4).nonneg i)
  have hdpi := A36RW.DPI.KLW_margAlong_le (fun z : ↥A4 → Bool => decide (z = A4.restrict x0)) hp0
    (q := fun _ : ↥A4 → Bool => ((1 : ℝ) / 2) ^ A4.card) (fun _ => by positivity)
  have hc : A4.card = 2 := by decide
  have hP : A36FS.Thm8.Lift.margAlong (fun z : ↥A4 → Bool => decide (z = A4.restrict x0))
      (A36FS.Thm8.Lift.margAlong (fun x : Fin 4 → Bool => A4.restrict x) (T4).p) =
      fun b => if b then 1 / 6 else 5 / 6 := by
    funext b
    cases b
    · rw [margAlong_eq_false, sum_margAlong, (T4).sum_one, margA_x0]
      norm_num
    · rw [margAlong_eq_true, margA_x0]
      rfl
  have hR : A36FS.Thm8.Lift.margAlong (fun z : ↥A4 → Bool => decide (z = A4.restrict x0))
      (fun _ : ↥A4 → Bool => ((1 : ℝ) / 2) ^ A4.card) = fun b => if b then 1 / 4 else 3 / 4 := by
    funext b
    cases b
    · rw [margAlong_eq_false, Finset.sum_const, Finset.card_univ]
      simp [hc]
      norm_num
    · rw [margAlong_eq_true, hc]
      norm_num
  rw [hP, hR, KLW_bool_ite _ _ _ _ (by norm_num) (by norm_num) (by norm_num) (by norm_num)] at hdpi
  exact hdpi

theorem c4_pos : 0 < (1 / 6 : ℝ) * Real.log ((1 / 6) / (1 / 4)) + (5 / 6) * Real.log ((5 / 6) / (3 / 4)) := by
  have e1 : (1 / 6 : ℝ) / (1 / 4) = 2 / 3 := by norm_num
  have e2 : (5 / 6 : ℝ) / (3 / 4) = 10 / 9 := by norm_num
  rw [e1, e2]
  have h : Real.log (2 / 3 : ℝ) + 5 * Real.log (10 / 9) = Real.log ((2 / 3) * (10 / 9) ^ 5) := by
    rw [Real.log_mul (by norm_num) (by norm_num), Real.log_pow]
    push_cast
    ring
  have h2 : 0 < Real.log ((2 / 3 : ℝ) * (10 / 9) ^ 5) := Real.log_pos (by norm_num)
  linarith

/-- `0 < D_A < ⊤` at `n = 4`. -/
theorem DA4_pos : ((0 : ℝ) : WithTop ℝ) < DAcell_ii 4 A4 ∧ DAcell_ii 4 A4 ≠ ⊤ :=
  ⟨lt_of_lt_of_le (WithTop.coe_lt_coe.2 c4_pos) DA4_ge, DAcell_ii_ne_top A4⟩

/-- **`F = D_A` at `n = 4`** for every `ε, Λ, κ₀`: the ladder on `M = 2` is two singletons, `s_J = 1` at every
support word, so the chain rule's ladder term vanishes; with `DA4_pos`, `0 < F < ⊤` there. -/
theorem F_eq_DA4 (ε Λ κ₀ : ℝ) :
    KLx (T4) (mixLawE (weightedOracle 4 (4 / 2) (fun _ => 1)) (muVar ε Λ κ₀ A4 A4_nonempty)) = DAcell_ii 4 A4 := by
  obtain ⟨h1, -⟩ := cell_chainRule ε Λ κ₀ A4_nonempty even4
  rw [h1]
  have hz : ∑ x ∈ supp (T4), (T4).p x * (-Real.log (sLad ε Λ κ₀ (4 / 2) A4 x)) = 0 := by
    refine Finset.sum_eq_zero (fun x hx => ?_)
    have hxp : 0 < (T4).p x := (Finset.mem_filter.1 hx).2
    have hq := FU.quota_eq_card_inter_compl (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self 4 2) A4 hxp
    have hle : (wordOnes x ∩ A4ᶜ).card ≤ 2 :=
      (Finset.card_le_card Finset.inter_subset_right).trans (by decide)
    have hs : sLad ε Λ κ₀ (4 / 2) A4 x = 1 := by
      unfold sLad
      rw [ladFF4, hq, show (A4ᶜ).card = 2 by decide,
        show ([{2}, {3}] : List (Finset (Fin 4))).map Finset.card = List.replicate 2 1 by decide]
      exact LadderGeneral.succCount_replicate_one 2 _ (by positivity) (by exact_mod_cast hle)
    rw [hs, Real.log_one, neg_zero, mul_zero]
  rw [hz, WithTop.coe_zero, add_zero]

end Example4

end A36W.PV

#check @A36W.PV.muVar
#check @A36W.PV.muVar_eq_Lbar_one
#check @A36W.PV.mem_parts_muVar
#check @A36W.PV.muVar_marg_A
#check @A36W.PV.muVar_margA_eq_stageALaw
#check @A36W.PV.DA_le_F_of_exact
#check @A36W.PV.DA_le_F
#check @A36W.PV.stageALaw_cell
#check @A36W.PV.cell_QA
#check @A36W.PV.cell_DA_le_F
#check @A36W.PV.DAcell_ii_eq_variant
#check @A36W.PV.DAcell_ii
#check @A36W.PV.DAcell_ii_le_F
#check @A36W.PV.paperCell_DA_le_F
#check @A36W.PV.chainRule_route
#check @A36W.PV.cell_chainRule
#check @A36W.PV.Example4.nonvacuity
#check @A36W.PV.Example4.DA4_pos
#check @A36W.PV.Example4.F_eq_DA4
#print axioms A36W.PV.muVar
#print axioms A36W.PV.isSchedule_single_iff
#print axioms A36W.PV.mem_parts_muVar
#print axioms A36W.PV.muVar_parts_length
#print axioms A36W.PV.muVar_length
#print axioms A36W.PV.mixCost_muVar
#print axioms A36W.PV.mixLawE_muVar_split
#print axioms A36W.PV.pathW_single
#print axioms A36W.PV.muVar_marg_A
#print axioms A36W.PV.muVar_margA_eq_stageALaw
#print axioms A36W.PV.DA_le_F
#print axioms A36W.PV.weightedOracle_unit_marg_nil
#print axioms A36W.PV.stageALaw_cell
#print axioms A36W.PV.cell_DA_le_F
#print axioms A36W.PV.DAcell_ii_le_F
#print axioms A36W.PV.KLx_muVar_chain
#print axioms A36W.PV.sLad_le_one
#print axioms A36W.PV.ladder_term_nonneg
#print axioms A36W.PV.stageA_term_eq_KLW
#print axioms A36W.PV.chainRule_route
#print axioms A36W.PV.cell_chainRule
#print axioms A36W.PV.Example4.ladFF4
#print axioms A36W.PV.Example4.nonvacuity
#print axioms A36W.PV.DA_le_F_of_exact
#print axioms A36W.PV.margA_eq_prefMass
#print axioms A36W.PV.DAcell_ii_eq_sum
#print axioms A36W.PV.DAcell_ii_ne_top
#print axioms A36W.PV.Example4.margA_x0
#print axioms A36W.PV.Example4.DA4_ge
#print axioms A36W.PV.Example4.c4_pos
#print axioms A36W.PV.Example4.DA4_pos
#print axioms A36W.PV.Example4.F_eq_DA4
#print axioms A36W.PV.muVar_marg_A_weighted
#print axioms A36W.PV.stageALaw_eq_condMarg
#print axioms A36W.PV.paperCell_DA_le_F
#print axioms A36W.PV.schedVar_isSchedule
#print axioms A36W.PV.DAcell_ii_eq
#print axioms A36W.PV.Example4.sort_A4c
#print axioms A36W.PV.scheduleOfProfile_card
#print axioms A36W.PV.muVar_eq_Lbar_one
#print axioms A36W.PV.cell_QA
#print axioms A36W.PV.DAcell_ii_eq_variant
#print axioms A36W.PV.Example4.A4_nonempty


==> anc/formal_companion/lean/src/A36W/PV/A23iii.lean <==
import A36W.PV.A23iiiGauss
import A36W.SliceCov
import A36RW.Interface.DPI

/-!
# A36W.PV.A23iii (A-23(iii)): `D_A > 0.096` for Stage A in one block at `λ = 1`, `k = n/2`

Paper: App L §6.9, second bullet (`appendix_t1.tex` of v7.7j-IR6j, sha256 48a58d69…, lines 465-477).  For even `n` and a group
`A ⊆ [n]` with `|A| = N = n/2`, `p` is the uniform slice law `{x : |x| = n/2}` (V21's
`A36W.weightedTarget n (n/2) 1`) and `Q_A = 2^{-N}` on `{0,1}^A`;
`D_A = KLW (p_A) Q_A` with `p_A = margAlong (A.restrict ·) p` (`DAcell`).

* `dv_KLW`: the Donsker–Varadhan inequality `D(P‖R) ≥ E_P f - ln E_R e^f` on a finite type (Gibbs against
  the tilted law `R e^f / E_R e^f`; V21's `FSCore.FiniteKL.klF_nonneg`, reused).
* `Epf_eq`: `E_p f = -n/(4(n-1))` for `f(w) = -2(w - N/2)^2/N` (the hypergeometric variance), from the slice
  marginals `P(x_i = 1) = 1/2` (`A36W.sliceMarg_const`) and `P(x_i = x_j = 1) = (1/2)(N-1)/(n-1)`
  (`A36W.sum_sliceProb_pair_eq_mul_sliceMarg_erase`), through `A36W.sliceCov_centered`.
* `binom_exp_le` (module `A36W.PV.A23iiiGauss`): `E_Bin e^f ≤ 2^{-1/2} + Pr(|g| ≥ (π/2)√N)`.
* `DAcell_ge` (headline 1, the printed display), `DAcell_gt` (headline 2, `D_A > 0.096` for even `n ≥ 2000`).
* Extras: `Vb_strictMonoOn` (the bound increases in `n`), `Vb_2000` (`0.09644 ≤ Vb 2000 ≤ 0.09645`),
  `Vb_tendsto` (limit `½ ln 2 - ¼`), `limit_value` (`0.0965 < ½ ln 2 - ¼ < 0.0966`).
* The printed reduction "`D_A` is the divergence between the laws of `w = |x_A|`" and the DV step on the count
  laws are in `A36W.PV.A23iiiCount` (`DAcell_eq_count`, `DAcell_ge_count`).
-/

set_option autoImplicit false

namespace A36W.PV

open Finset AGF A36RW

/-! ## §1 Donsker–Varadhan -/

/-- **Donsker–Varadhan** on a finite type. -/
theorem dv_KLW {α : Type*} [Fintype α] (P R : α → ℝ) (hP : ∀ a, 0 ≤ P a) (hP1 : ∑ a, P a = 1)
    (hR : ∀ a, 0 < R a) (f : α → ℝ) :
    ((∑ a, P a * f a - Real.log (∑ a, R a * Real.exp (f a)) : ℝ) : WithTop ℝ) ≤
      A36RW.DPI.KLW P R := by
  have hac : ∀ a, 0 < P a → 0 < R a := fun a _ => hR a
  unfold A36RW.DPI.KLW
  rw [if_pos hac]
  refine WithTop.coe_le_coe.mpr ?_
  have hne : (univ : Finset α).Nonempty := by
    by_contra h
    rw [Finset.not_nonempty_iff_eq_empty] at h
    rw [h, Finset.sum_empty] at hP1
    exact zero_ne_one hP1
  have hRe : ∀ a, 0 < R a * Real.exp (f a) := fun a => mul_pos (hR a) (Real.exp_pos _)
  set Z := ∑ a, R a * Real.exp (f a) with hZdef
  have hZ : 0 < Z := Finset.sum_pos (fun a _ => hRe a) hne
  set R' : α → ℝ := fun a => R a * Real.exp (f a) / Z with hR'def
  have hR'pos : ∀ a, 0 < R' a := fun a => div_pos (hRe a) hZ
  have hR'law : FSCore.FiniteKL.IsLaw R' := by
    refine ⟨fun a => (hR'pos a).le, ?_⟩
    rw [hR'def]
    simp only
    rw [← Finset.sum_div, ← hZdef, div_self hZ.ne']
  have hgibbs := FSCore.FiniteKL.klF_nonneg ⟨hP, hP1⟩ hR'law (fun a _ => hR'pos a)
  rw [FSCore.FiniteKL.klF_eq_sum hP] at hgibbs ⊢
  have key : ∀ a, P a * Real.log (P a / R' a) =
      P a * Real.log (P a / R a) - P a * f a + P a * Real.log Z := by
    intro a
    rcases (hP a).lt_or_eq with hpa | hpa
    · have h1 : P a / R' a = P a / R a * Z / Real.exp (f a) := by
        rw [hR'def]
        simp only
        field_simp
      rw [h1, Real.log_div (mul_pos (div_pos hpa (hR a)) hZ).ne' (Real.exp_pos _).ne',
        Real.log_mul (div_pos hpa (hR a)).ne' hZ.ne', Real.log_exp]
      ring
    · rw [← hpa]
      simp
  have hsum : ∑ a, P a * Real.log (P a / R' a) =
      ∑ a, P a * Real.log (P a / R a) - ∑ a, P a * f a + Real.log Z := by
    rw [Finset.sum_congr rfl (fun a _ => key a), Finset.sum_add_distrib, Finset.sum_sub_distrib,
      ← Finset.sum_mul, hP1, one_mul]
  linarith


/-! ## §2 The cell -/

/-- The uniform slice target at `k = n/2` (the paper's `p` at `λ = 1`). -/
noncomputable def tHalf (n : ℕ) : Target n :=
  A36W.weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2)

/-- **`D_A = D(p_A ‖ Q_A)`** at `λ = 1`, `k = n/2` (the interface expression, verbatim). -/
noncomputable def DAcell (n : ℕ) (A : Finset (Fin n)) : WithTop ℝ :=
  A36RW.DPI.KLW
    (A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x)
      (A36W.weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos) (Nat.div_le_self n 2)).p)
    (fun _ => ((1 : ℝ) / 2) ^ A.card)

theorem DAcell_eq (n : ℕ) (A : Finset (Fin n)) :
    DAcell n A = A36RW.DPI.KLW
      (A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x) (tHalf n).p)
      (fun _ => ((1 : ℝ) / 2) ^ A.card) := rfl

section Marg
variable {ι β : Type*} [Fintype ι] [Fintype β] [DecidableEq β]

/-- `E_{f_* T} g = E_T (g ∘ f)`. -/
theorem sum_margAlong_mul (f : ι → β) (T : ι → ℝ) (g : β → ℝ) :
    ∑ b, A36FS.Thm8.Lift.margAlong f T b * g b = ∑ i, T i * g (f i) := by
  unfold A36FS.Thm8.Lift.margAlong
  simp_rw [Finset.sum_mul]
  rw [← Finset.sum_fiberwise univ f (fun i => T i * g (f i))]
  refine Finset.sum_congr rfl fun b _ => Finset.sum_congr rfl fun i hi => ?_
  rw [(Finset.mem_filter.mp hi).2]

theorem sum_margAlong (f : ι → β) (T : ι → ℝ) :
    ∑ b, A36FS.Thm8.Lift.margAlong f T b = ∑ i, T i := by
  unfold A36FS.Thm8.Lift.margAlong
  exact Finset.sum_fiberwise univ f T

end Marg

variable {n : ℕ}

/-- Words to subsets: `E_p G(ones x) = Σ_{T ⊆ [n]} π(T) G(T)` for the uniform slice law `π` at quota `n/2`. -/
theorem sum_tHalf_eq (G : Finset (Fin n) → ℝ) :
    ∑ x, (tHalf n).p x * G (A36W.wordOnes x) =
      ∑ T ∈ (univ : Finset (Fin n)).powerset,
        A36W.sliceProb (fun _ => (1 : ℝ)) univ ((n / 2 : ℕ) : ℤ) T * G T := by
  have key := A36W.sum_agrees_eq ([] : History n) (by simp)
    (fun T => A36W.wslice (fun _ => (1 : ℝ)) (n / 2) T * G T)
  have hall : univ.filter (Agrees ([] : History n)) = univ :=
    Finset.filter_true_of_mem fun x _ => by simp [Agrees]
  have hrem : remaining ([] : History n) = univ := by simp [remaining]
  rw [hall, hrem] at key
  simp only [onesSet_nil, Finset.empty_union] at key
  calc ∑ x, (tHalf n).p x * G (A36W.wordOnes x)
      = ∑ T ∈ (univ : Finset (Fin n)).powerset, A36W.wslice (fun _ => (1 : ℝ)) (n / 2) T * G T := key
    _ = _ := by
      refine Finset.sum_congr rfl fun T _ => ?_
      congr 1
      unfold A36W.wslice A36W.sliceProb
      by_cases h : #T = n / 2
      · rw [if_pos h, if_pos ⟨Finset.subset_univ T, by exact_mod_cast h⟩]
      · rw [if_neg h, if_neg (fun hc => h (by exact_mod_cast hc.2))]

/-- `|x_A| = Σ_{i ∈ A} 1{i ∈ ones(x)}`. -/
theorem ones_restrict (A : Finset (Fin n)) (x : Fin n → Bool) :
    (ones (A.restrict x) : ℝ) = ∑ i ∈ A, (if i ∈ A36W.wordOnes x then (1 : ℝ) else 0) := by
  unfold ones
  rw [Finset.card_filter]
  push_cast
  rw [← Finset.sum_coe_sort A]
  refine Finset.sum_congr rfl fun a _ => ?_
  by_cases h : x a = true <;> simp [A36W.wordOnes, Finset.restrict, h]

/-! ## §3 The slice moments at `k = n/2` -/

/-- `P(x_i = 1) = 1/2`. -/
theorem marg_half (k : ℕ) (hk : 2 * k = n) (hk1 : 1 ≤ k) (i : Fin n) :
    A36W.sliceMarg (fun _ => (1 : ℝ)) univ (k : ℤ) i = 1 / 2 := by
  rw [A36W.sliceMarg_const one_pos (by positivity) (by rw [card_univ, Fintype.card_fin]; omega)
    (mem_univ i), card_univ, Fintype.card_fin]
  have : (n : ℝ) = 2 * k := by exact_mod_cast hk.symm
  rw [this]
  have hk0 : (k : ℝ) ≠ 0 := by positivity
  push_cast
  field_simp

/-- `P(x_i = x_j = 1) = (1/2)(k - 1)/(n - 1)` for `i ≠ j`. -/
theorem pair_half (k : ℕ) (hk : 2 * k = n) (hk1 : 1 ≤ k) {i j : Fin n} (hij : i ≠ j) :
    ∑ T ∈ (univ : Finset (Fin n)).powerset with (i ∈ T ∧ j ∈ T),
        A36W.sliceProb (fun _ => (1 : ℝ)) univ (k : ℤ) T = 1 / 2 * (((k : ℝ) - 1) / ((n : ℝ) - 1)) := by
  rw [A36W.sum_sliceProb_pair_eq_mul_sliceMarg_erase (fun _ _ => one_pos) (k : ℤ) (mem_univ i) hij,
    marg_half k hk hk1 i]
  have hj : j ∈ (univ : Finset (Fin n)).erase i := mem_erase.mpr ⟨hij.symm, mem_univ j⟩
  have hcard : #((univ : Finset (Fin n)).erase i) = n - 1 := by
    rw [card_erase_of_mem (mem_univ i), card_univ, Fintype.card_fin]
  rw [A36W.sliceMarg_const one_pos (by omega) (by rw [hcard]; omega) hj, hcard]
  have h1 : 1 ≤ n := by omega
  push_cast [Nat.cast_sub h1]
  ring

/-- The centred moments: `E[(X_i - ½)(X_j - ½)] = ¼` if `i = j`, `-1/(4(n-1))` otherwise. -/
theorem cov_half (k : ℕ) (hk : 2 * k = n) (hk1 : 1 ≤ k) (i j : Fin n) :
    ∑ T ∈ (univ : Finset (Fin n)).powerset, A36W.sliceProb (fun _ => (1 : ℝ)) univ (k : ℤ) T *
        (((if i ∈ T then 1 else 0) - A36W.sliceMarg (fun _ => (1 : ℝ)) univ (k : ℤ) i) *
          ((if j ∈ T then 1 else 0) - A36W.sliceMarg (fun _ => (1 : ℝ)) univ (k : ℤ) j)) =
      if i = j then 1 / 4 else -(1 / (4 * ((n : ℝ) - 1))) := by
  have hZ : A36W.Z (fun _ => (1 : ℝ)) univ (k : ℤ) ≠ 0 :=
    (A36W.Ztot_pos (fun _ => one_pos) (by omega : k ≤ n)).ne'
  rw [A36W.sliceCov_centered hZ i j, marg_half k hk hk1 i, marg_half k hk hk1 j]
  split_ifs with hij
  · subst hij
    have e : ∑ T ∈ (univ : Finset (Fin n)).powerset with (i ∈ T ∧ i ∈ T),
        A36W.sliceProb (fun _ => (1 : ℝ)) univ (k : ℤ) T =
        A36W.sliceMarg (fun _ => (1 : ℝ)) univ (k : ℤ) i := by
      rw [A36W.sliceMarg_eq_sum_sliceProb]
      exact Finset.sum_congr (Finset.filter_congr fun T _ => and_self_iff) fun _ _ => rfl
    rw [e, marg_half k hk hk1 i]
    norm_num
  · rw [pair_half k hk hk1 hij]
    have hn : (n : ℝ) = 2 * k := by exact_mod_cast hk.symm
    have hk1' : (1 : ℝ) ≤ k := by exact_mod_cast hk1
    have hden : (2 * (k : ℝ) - 1) ≠ 0 := by linarith
    rw [hn]
    field_simp
    ring

/-- **The hypergeometric variance**: `E_π[(|T ∩ A| - k/2)^2] = k/4 - k(k-1)/(4(n-1))` for `|A| = k = n/2`. -/
theorem var_half (k : ℕ) (hk : 2 * k = n) (hk1 : 1 ≤ k) (A : Finset (Fin n)) (hA : A.card = k) :
    ∑ T ∈ (univ : Finset (Fin n)).powerset, A36W.sliceProb (fun _ => (1 : ℝ)) univ (k : ℤ) T *
        ((∑ i ∈ A, (if i ∈ T then (1 : ℝ) else 0)) - (k : ℝ) / 2) ^ 2 =
      (k : ℝ) / 4 - (k : ℝ) * ((k : ℝ) - 1) / (4 * ((n : ℝ) - 1)) := by
  have hc : ∀ T : Finset (Fin n), (∑ i ∈ A, (if i ∈ T then (1 : ℝ) else 0)) - (k : ℝ) / 2 =
      ∑ i ∈ A, ((if i ∈ T then 1 else 0) - A36W.sliceMarg (fun _ => (1 : ℝ)) univ (k : ℤ) i) := by
    intro T
    rw [Finset.sum_sub_distrib, Finset.sum_congr rfl (fun i _ => marg_half k hk hk1 i),
      Finset.sum_const, hA, nsmul_eq_mul]
    ring
  have hexp : ∀ T ∈ (univ : Finset (Fin n)).powerset,
      A36W.sliceProb (fun _ => (1 : ℝ)) univ (k : ℤ) T *
          ((∑ i ∈ A, (if i ∈ T then (1 : ℝ) else 0)) - (k : ℝ) / 2) ^ 2 =
        ∑ i ∈ A, ∑ j ∈ A, A36W.sliceProb (fun _ => (1 : ℝ)) univ (k : ℤ) T *
          (((if i ∈ T then 1 else 0) - A36W.sliceMarg (fun _ => (1 : ℝ)) univ (k : ℤ) i) *
            ((if j ∈ T then 1 else 0) - A36W.sliceMarg (fun _ => (1 : ℝ)) univ (k : ℤ) j)) := by
    intro T _
    rw [hc, sq, Finset.sum_mul_sum, Finset.mul_sum]
    exact Finset.sum_congr rfl fun i _ => by rw [Finset.mul_sum]
  rw [Finset.sum_congr rfl hexp, Finset.sum_comm]
  have hrow : ∀ i ∈ A, ∑ T ∈ (univ : Finset (Fin n)).powerset, ∑ j ∈ A,
      A36W.sliceProb (fun _ => (1 : ℝ)) univ (k : ℤ) T *
          (((if i ∈ T then 1 else 0) - A36W.sliceMarg (fun _ => (1 : ℝ)) univ (k : ℤ) i) *
            ((if j ∈ T then 1 else 0) - A36W.sliceMarg (fun _ => (1 : ℝ)) univ (k : ℤ) j)) =
      1 / 4 + ((k : ℝ) - 1) * -(1 / (4 * ((n : ℝ) - 1))) := by
    intro i hi
    rw [Finset.sum_comm, Finset.sum_congr rfl (fun j _ => cov_half k hk hk1 i j)]
    have e : ∀ j ∈ A, (if i = j then (1 : ℝ) / 4 else -(1 / (4 * ((n : ℝ) - 1)))) =
        -(1 / (4 * ((n : ℝ) - 1))) + (if i = j then 1 / 4 + 1 / (4 * ((n : ℝ) - 1)) else 0) := by
      intro j _
      split_ifs <;> ring
    rw [Finset.sum_congr rfl e, Finset.sum_add_distrib, Finset.sum_const, hA, nsmul_eq_mul,
      Finset.sum_ite_eq A i, if_pos hi]
    ring
  rw [Finset.sum_congr rfl hrow, Finset.sum_const, hA, nsmul_eq_mul]
  ring

/-! ## §4 `E_p f = -n/(4(n-1))` -/

/-- **`E_p f = -n/(4(n-1))`** for `f(w) = -2(w - N/2)^2/N`, `N = |A| = n/2`. -/
theorem Epf_eq (n : ℕ) (hn : Even n) (hn2 : 2 ≤ n) (A : Finset (Fin n)) (hA : A.card = n / 2) :
    ∑ y, A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x)
        (A36W.weightedTarget n (n / 2) (fun _ => (1 : ℝ)) (fun _ => one_pos)
          (Nat.div_le_self n 2)).p y * fTest y = -(n : ℝ) / (4 * ((n : ℝ) - 1)) := by
  obtain ⟨k, hk⟩ := hn
  have hk2 : 2 * k = n := by omega
  have hnk : n / 2 = k := by omega
  have hk1 : 1 ≤ k := by omega
  have hcard : Fintype.card ↥A = k := by rw [Fintype.card_coe, hA, hnk]
  have hpt : ∀ x : Fin n → Bool, fTest (A.restrict x) =
      -2 * ((∑ i ∈ A, (if i ∈ A36W.wordOnes x then (1 : ℝ) else 0)) - (k : ℝ) / 2) ^ 2 / (k : ℝ) := by
    intro x
    unfold fTest
    rw [ones_restrict, hcard]
  rw [sum_margAlong_mul]
  change ∑ x, (tHalf n).p x * fTest (A.restrict x) = _
  simp_rw [hpt]
  rw [sum_tHalf_eq (fun T => -2 * ((∑ i ∈ A, (if i ∈ T then (1 : ℝ) else 0)) - (k : ℝ) / 2) ^ 2 / (k : ℝ)),
    hnk]
  have e : ∀ T ∈ (univ : Finset (Fin n)).powerset,
      A36W.sliceProb (fun _ => (1 : ℝ)) univ (k : ℤ) T *
          (-2 * ((∑ i ∈ A, (if i ∈ T then (1 : ℝ) else 0)) - (k : ℝ) / 2) ^ 2 / (k : ℝ)) =
        (-2 / (k : ℝ)) * (A36W.sliceProb (fun _ => (1 : ℝ)) univ (k : ℤ) T *
          ((∑ i ∈ A, (if i ∈ T then (1 : ℝ) else 0)) - (k : ℝ) / 2) ^ 2) := fun T _ => by ring
  rw [Finset.sum_congr rfl e, ← Finset.mul_sum, var_half k hk2 hk1 A (by rw [hA, hnk])]
  have hn : (n : ℝ) = 2 * k := by exact_mod_cast hk2.symm
  have hk1' : (1 : ℝ) ≤ k := by exact_mod_cast hk1
  have hk0 : (k : ℝ) ≠ 0 := by positivity
  have hden : (2 * (k : ℝ) - 1) ≠ 0 := by linarith
  rw [hn]
  field_simp
  ring

/-! ## §5 Headline 1: the printed display -/

/-- The right side of the printed display, as a function of `n`. -/
noncomputable def Vb (n : ℕ) : ℝ :=
  1 / 2 * Real.log 2 - (n : ℝ) / (4 * ((n : ℝ) - 1)) -
    Real.log (1 + Real.sqrt 2 * gaussTail (Real.pi / 2 * Real.sqrt ((n : ℝ) / 2)))

/-- **Headline 1 (App L §6.9, the printed display)**: for every even `n ≥ 2` and `|A| = n/2`,
`D_A ≥ ½ ln 2 - n/(4(n-1)) - ln(1 + √2 Pr(|g| ≥ (π/2)√N))`, `N = n/2`. -/
theorem DAcell_ge (n : ℕ) (hn : Even n) (hn2 : 2 ≤ n) (A : Finset (Fin n)) (hA : A.card = n / 2) :
    ((1 / 2 * Real.log 2 - (n : ℝ) / (4 * ((n : ℝ) - 1)) -
        Real.log (1 + Real.sqrt 2 * gaussTail (Real.pi / 2 * Real.sqrt ((n : ℝ) / 2))) : ℝ) :
        WithTop ℝ) ≤ DAcell n A := by
  obtain ⟨k, hk⟩ := id hn
  have hk2 : 2 * k = n := by omega
  have hnk : n / 2 = k := by omega
  have hk1 : 1 ≤ k := by omega
  have hcardA : Fintype.card ↥A = A.card := Fintype.card_coe A
  set P := A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x) (tHalf n).p with hPdef
  have hP0 : ∀ y, 0 ≤ P y := fun y => Finset.sum_nonneg fun x _ => (tHalf n).nonneg x
  have hP1 : ∑ y, P y = 1 := by rw [hPdef, sum_margAlong]; exact (tHalf n).sum_one
  have hQ : ∀ y : ↥A → Bool, 0 < (fun _ => ((1 : ℝ) / 2) ^ A.card) y := fun _ => by positivity
  have hdv := dv_KLW P (fun _ => ((1 : ℝ) / 2) ^ A.card) hP0 hP1 hQ fTest
  beta_reduce at hdv
  have hE : ∑ y, P y * fTest y = -(n : ℝ) / (4 * ((n : ℝ) - 1)) := Epf_eq n hn hn2 A hA
  have hB := binom_exp_le (ι := ↥A) (by rw [hcardA, hA, hnk]; exact hk1)
  rw [hcardA] at hB
  have hsqrt : ((A.card : ℕ) : ℝ) = (n : ℝ) / 2 := by
    rw [hA, hnk]
    have : (n : ℝ) = 2 * k := by exact_mod_cast hk2.symm
    rw [this]
    ring
  rw [hsqrt, two_rpow_neg_half] at hB
  set T := gaussTail (Real.pi / 2 * Real.sqrt ((n : ℝ) / 2)) with hTdef
  have hT0 : 0 ≤ T := gaussTail_nonneg _
  have h2 : 0 < Real.sqrt 2 := Real.sqrt_pos.mpr (by norm_num)
  have h1T : 0 < 1 + Real.sqrt 2 * T := by have := mul_nonneg h2.le hT0; linarith
  have hSpos : 0 < ∑ y : ↥A → Bool, ((1 : ℝ) / 2) ^ A.card * Real.exp (fTest y) :=
    Finset.sum_pos (fun y _ => mul_pos (by positivity) (Real.exp_pos _)) Finset.univ_nonempty
  have hlog : Real.log (∑ y : ↥A → Bool, ((1 : ℝ) / 2) ^ A.card * Real.exp (fTest y)) ≤
      -(1 / 2 * Real.log 2) + Real.log (1 + Real.sqrt 2 * T) := by
    have h1 : ∑ y : ↥A → Bool, ((1 : ℝ) / 2) ^ A.card * Real.exp (fTest y) ≤
        (Real.sqrt 2)⁻¹ * (1 + Real.sqrt 2 * T) := by
      refine hB.trans_eq ?_
      field_simp
    calc Real.log (∑ y : ↥A → Bool, ((1 : ℝ) / 2) ^ A.card * Real.exp (fTest y))
        ≤ Real.log ((Real.sqrt 2)⁻¹ * (1 + Real.sqrt 2 * T)) := Real.log_le_log hSpos h1
      _ = Real.log (Real.sqrt 2)⁻¹ + Real.log (1 + Real.sqrt 2 * T) :=
          Real.log_mul (by positivity) h1T.ne'
      _ = -(1 / 2 * Real.log 2) + Real.log (1 + Real.sqrt 2 * T) := by
          rw [Real.log_inv, Real.log_sqrt (by norm_num)]
          ring
  rw [DAcell_eq]
  refine le_trans ?_ hdv
  refine WithTop.coe_le_coe.mpr ?_
  rw [hE, neg_div]
  linarith

/-! ## §6 The numerical bound: `Vb n ≥ 0.09644` for every `n ≥ 2000` -/

/-- `Vb n ≥ 0.09644` for `n ≥ 2000`: `ln 2 > 0.6931471803`, `n/(4(n-1)) ≤ 500/1999`, and
`ln(1 + √2 T) ≤ √2 T ≤ 1.415 · 2 e^{-1125}` (`gaussTail_le`, `π > 3`, `e^x ≥ 1 + x + x²/2`). -/
theorem Vb_ge (n : ℕ) (hn : 2000 ≤ n) : (0.09644 : ℝ) ≤ Vb n := by
  unfold Vb
  have hn' : (2000 : ℝ) ≤ n := by exact_mod_cast hn
  have hl2 := Real.log_two_gt_d9
  have hD : (n : ℝ) / (4 * ((n : ℝ) - 1)) ≤ 500 / 1999 := by
    rw [div_le_div_iff₀ (by linarith) (by norm_num)]
    linarith
  set t := Real.pi / 2 * Real.sqrt ((n : ℝ) / 2) with ht
  have ht0 : 0 ≤ t := by positivity
  have ht2 : t ^ 2 / 2 = Real.pi ^ 2 * n / 16 := by
    rw [ht, mul_pow, Real.sq_sqrt (by positivity)]
    ring
  have hpi := Real.pi_gt_three
  have hexpo : (1125 : ℝ) ≤ t ^ 2 / 2 := by
    rw [ht2]
    have h9 : (9 : ℝ) ≤ Real.pi ^ 2 := by nlinarith
    nlinarith
  have hE : Real.exp (-(t ^ 2 / 2)) ≤ 1 / (1 + 1125 + 1125 ^ 2 / 2) := by
    have hq := Real.quadratic_le_exp_of_nonneg (show (0 : ℝ) ≤ 1125 by norm_num)
    have h := Real.exp_le_exp.mpr (show -(t ^ 2 / 2) ≤ -1125 by linarith)
    rw [Real.exp_neg 1125, inv_eq_one_div] at h
    exact h.trans (one_div_le_one_div_of_le (by norm_num) hq)
  have hT := gaussTail_le t ht0
  have hT0 := gaussTail_nonneg t
  have hs2 : Real.sqrt 2 < 1.415 := by
    rw [Real.sqrt_lt' (by norm_num)]
    norm_num
  have hs0 : 0 ≤ Real.sqrt 2 := Real.sqrt_nonneg 2
  have hpos : 0 < 1 + Real.sqrt 2 * gaussTail t := by have := mul_nonneg hs0 hT0; linarith
  have hlog : Real.log (1 + Real.sqrt 2 * gaussTail t) ≤ Real.sqrt 2 * gaussTail t := by
    have := Real.log_le_sub_one_of_pos hpos
    linarith
  have hprod : Real.sqrt 2 * gaussTail t ≤ 1.415 * (2 * (1 / (1 + 1125 + 1125 ^ 2 / 2))) :=
    mul_le_mul hs2.le (hT.trans (by linarith)) hT0 (by norm_num)
  linarith

/-! ## §7 The rest of the printed sentence, and headline 2 (`D_A > 0.096` for every even `n ≥ 2000`) -/

/-- The bound increases in `n` (strictly, on `n ≥ 2`; in particular along even `n`). -/
theorem Vb_strictMonoOn : StrictMonoOn Vb {n | 2 ≤ n} := by
  intro m hm n hn hmn
  have hm2 : 2 ≤ m := hm
  have hm' : (2 : ℝ) ≤ m := by exact_mod_cast hm2
  have hmn' : (m : ℝ) < n := by exact_mod_cast hmn
  unfold Vb
  have hD : (n : ℝ) / (4 * ((n : ℝ) - 1)) < (m : ℝ) / (4 * ((m : ℝ) - 1)) := by
    rw [div_lt_div_iff₀ (by linarith) (by linarith)]
    nlinarith
  have harg : Real.pi / 2 * Real.sqrt ((m : ℝ) / 2) ≤ Real.pi / 2 * Real.sqrt ((n : ℝ) / 2) :=
    mul_le_mul_of_nonneg_left (Real.sqrt_le_sqrt (by linarith)) (by positivity)
  have hT := gaussTail_antitone harg
  have hTn0 := gaussTail_nonneg (Real.pi / 2 * Real.sqrt ((n : ℝ) / 2))
  have hlog : Real.log (1 + Real.sqrt 2 * gaussTail (Real.pi / 2 * Real.sqrt ((n : ℝ) / 2))) ≤
      Real.log (1 + Real.sqrt 2 * gaussTail (Real.pi / 2 * Real.sqrt ((m : ℝ) / 2))) := by
    apply Real.log_le_log (by have := mul_nonneg (Real.sqrt_nonneg 2) hTn0; linarith)
    have := mul_le_mul_of_nonneg_left hT (Real.sqrt_nonneg 2)
    linarith
  linarith

/-- The value at `n = 2000`: `0.09644 ≤ Vb 2000 ≤ 0.09645` (the printed `0.09644…`). -/
theorem Vb_2000 : (0.09644 : ℝ) ≤ Vb 2000 ∧ Vb 2000 ≤ 0.09645 := by
  refine ⟨Vb_ge 2000 le_rfl, ?_⟩
  unfold Vb
  have hl2 := Real.log_two_lt_d9
  have hT0 := gaussTail_nonneg (Real.pi / 2 * Real.sqrt (((2000 : ℕ) : ℝ) / 2))
  have hlog0 : 0 ≤ Real.log (1 + Real.sqrt 2 *
      gaussTail (Real.pi / 2 * Real.sqrt (((2000 : ℕ) : ℝ) / 2))) :=
    Real.log_nonneg (by have := mul_nonneg (Real.sqrt_nonneg 2) hT0; linarith)
  have hD : ((2000 : ℕ) : ℝ) / (4 * (((2000 : ℕ) : ℝ) - 1)) = 500 / 1999 := by norm_num
  rw [hD]
  linarith

/-- The limit: `Vb n → ½ ln 2 - ¼`. -/
theorem Vb_tendsto : Filter.Tendsto Vb Filter.atTop (nhds (1 / 2 * Real.log 2 - 1 / 4)) := by
  have hD : Filter.Tendsto (fun n : ℕ => (n : ℝ) / (4 * ((n : ℝ) - 1))) Filter.atTop
      (nhds (1 / 4)) := by
    have h := (tendsto_natCast_div_add_atTop (-1 : ℝ)).const_mul (1 / 4)
    rw [mul_one] at h
    refine h.congr fun n => ?_
    rw [show (n : ℝ) + -1 = (n : ℝ) - 1 by ring, mul_comm (4 : ℝ) ((n : ℝ) - 1), ← div_div]
    ring
  have hT : Filter.Tendsto (fun n : ℕ => gaussTail (Real.pi / 2 * Real.sqrt ((n : ℝ) / 2)))
      Filter.atTop (nhds 0) := by
    have hup : Filter.Tendsto (fun n : ℕ => 2 * Real.exp (-(Real.pi ^ 2 / 16 * (n : ℝ))))
        Filter.atTop (nhds 0) := by
      have h1 : Filter.Tendsto (fun n : ℕ => Real.pi ^ 2 / 16 * (n : ℝ)) Filter.atTop
          Filter.atTop :=
        tendsto_natCast_atTop_atTop.const_mul_atTop (by positivity)
      have h2 := (Real.tendsto_exp_neg_atTop_nhds_zero.comp h1).const_mul 2
      rw [mul_zero] at h2
      exact h2
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le tendsto_const_nhds hup
      (fun n => gaussTail_nonneg _) (fun n => ?_)
    have h := gaussTail_le (Real.pi / 2 * Real.sqrt ((n : ℝ) / 2)) (by positivity)
    have e : (Real.pi / 2 * Real.sqrt ((n : ℝ) / 2)) ^ 2 / 2 = Real.pi ^ 2 / 16 * (n : ℝ) := by
      rw [mul_pow, Real.sq_sqrt (by positivity)]
      ring
    rw [e] at h
    exact h
  have hL : Filter.Tendsto
      (fun n : ℕ => Real.log (1 + Real.sqrt 2 * gaussTail (Real.pi / 2 * Real.sqrt ((n : ℝ) / 2))))
      Filter.atTop (nhds 0) := by
    have h1 : Filter.Tendsto (fun _ : ℕ => (1 : ℝ)) Filter.atTop (nhds 1) := tendsto_const_nhds
    have h := (h1.add (hT.const_mul (Real.sqrt 2))).log (by norm_num)
    simpa using h
  have h0 : Filter.Tendsto (fun _ : ℕ => 1 / 2 * Real.log 2) Filter.atTop
      (nhds (1 / 2 * Real.log 2)) := tendsto_const_nhds
  have := (h0.sub hD).sub hL
  rw [sub_zero] at this
  exact this

/-- **Headline 2 (App L §6.9, the printed conclusion)**: `D_A > 0.096` for every even `n ≥ 2000`, `|A| = n/2`.
Printed logic: the bound of headline 1 increases in `n` (`Vb_strictMonoOn`) and is `0.09644…` at `n = 2000`
(`Vb_2000`). -/
theorem DAcell_gt (n : ℕ) (hn : Even n) (hn2 : 2000 ≤ n) (A : Finset (Fin n))
    (hA : A.card = n / 2) : ((0.096 : ℝ) : WithTop ℝ) < DAcell n A := by
  have h := DAcell_ge n hn (by omega) A hA
  have hmono : Vb 2000 ≤ Vb n :=
    Vb_strictMonoOn.monotoneOn (show (2000 : ℕ) ∈ {m : ℕ | 2 ≤ m} by norm_num)
      (show n ∈ {m : ℕ | 2 ≤ m} from (by omega : 2 ≤ n)) hn2
  have hv : (0.096 : ℝ) < Vb n := lt_of_lt_of_le (by norm_num) (Vb_2000.1.trans hmono)
  exact lt_of_lt_of_le (WithTop.coe_lt_coe.mpr hv) h

/-- The limit is the printed `≈ 0.0966`: `0.0965 < ½ ln 2 - ¼ < 0.0966`. -/
theorem limit_value : (0.0965 : ℝ) < 1 / 2 * Real.log 2 - 1 / 4 ∧
    1 / 2 * Real.log 2 - 1 / 4 < (0.0966 : ℝ) := by
  have h1 := Real.log_two_gt_d9
  have h2 := Real.log_two_lt_d9
  constructor <;> linarith

end A36W.PV

#print axioms A36W.PV.dv_KLW
#print axioms A36W.PV.Epf_eq
#print axioms A36W.PV.binom_exp_le
#print axioms A36W.PV.DAcell_ge
#print axioms A36W.PV.DAcell_gt
#print axioms A36W.PV.Vb_strictMonoOn
#print axioms A36W.PV.Vb_2000
#print axioms A36W.PV.Vb_tendsto
#print axioms A36W.PV.limit_value


==> anc/formal_companion/lean/src/A36W/PV/A23iiiCount.lean <==
import A36W.PV.A23iii
import A36W.LadderBridge

/-!
# A36W.PV.A23iiiCount (A-23(iii)): the printed reduction to the laws of `w = |x_A|`

App L §6.9, second bullet (`appendix_t1.tex` of v7.7j-IR6j, lines 467-470): "both are exchangeable within A, so `D_A` is the divergence between the laws of
`w = |x_A|`, hypergeometric under `p` and `Bin(N, 1/2)` under `Q_A`.  Apply the Donsker–Varadhan inequality …"

* `pA_eq`: `p_A(y) = C(N, N - |y|) / C(n, N)` (V21's `A36W.prefMass_weightedTarget` at the one-batch history
  committing `A` to `y`, and `A36W.LadderBridge.Z_homog`): `p_A` depends on `y` only through `|y|`.
* `card_ones_eq`: `#{y ∈ {0,1}^ι : |y| = w} = C(|ι|, w)`.
* `law_w_p`, `law_w_Q`: the laws of `w` are `hypLaw` (hypergeometric) and `binLaw` (`Bin(N, 1/2)`).
* `DAcell_eq_count`: **`D_A = D(Hyp ‖ Bin)`** (equality; the likelihood ratio is constant on each fibre of `w`).
* `DAcell_ge_count`: headline 1 again, along the printed route: DV (`dv_KLW`) applied to the count laws on
  `Fin (N + 1)` with `f(w) = -2(w - N/2)^2/N`.
-/

set_option autoImplicit false

namespace A36W.PV

open Finset AGF A36RW

variable {n : ℕ}

/-- The word on `[n]` equal to `y` on `A` and `0` elsewhere. -/
def extA (A : Finset (Fin n)) (y : ↥A → Bool) (i : Fin n) : Bool :=
  if hi : i ∈ A then y ⟨i, hi⟩ else false

/-- The ones of `y`, as a subset of `A`. -/
def onesA (A : Finset (Fin n)) (y : ↥A → Bool) : Finset (Fin n) := A.filter (fun i => extA A y i = true)

theorem card_onesA (A : Finset (Fin n)) (y : ↥A → Bool) : #(onesA A y) = ones y := by
  unfold ones onesA
  rw [Finset.card_filter, Finset.card_filter, ← Finset.sum_coe_sort A]
  refine Finset.sum_congr rfl fun a _ => ?_
  simp [extA, a.2]

theorem ones_le_card {ι : Type*} [Fintype ι] (y : ι → Bool) : ones y ≤ Fintype.card ι := by
  unfold ones
  exact (Finset.card_filter_le _ _).trans (by rw [Finset.card_univ])

/-- The one-batch history committing `A` to `y`. -/
def histA (A : Finset (Fin n)) (y : ↥A → Bool) : History n := [⟨A, onesA A y⟩]

theorem agrees_histA_iff (A : Finset (Fin n)) (y : ↥A → Bool) (x : Fin n → Bool) :
    A36RW.Agrees (histA A y) x ↔ A.restrict x = y := by
  unfold A36RW.Agrees histA
  simp only [committed, onesSet, Finset.union_empty]
  constructor
  · intro h
    funext a
    have := h a a.2
    show x a = y a
    rw [this]
    simp [onesA, extA, a.2]
  · intro h i hi
    have := congrFun h ⟨i, hi⟩
    simp only [Finset.restrict] at this
    rw [this]
    simp [onesA, extA, hi]

/-- **`p_A(y) = C(N, N - |y|) / C(n, N)`** for `n = 2N`, `|A| = N`. -/
theorem pA_eq (A : Finset (Fin n)) (hkA : 2 * A.card = n) (y : ↥A → Bool) :
    A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x) (tHalf n).p y =
      ((A.card.choose (A.card - ones y) : ℕ) : ℝ) / ((n.choose A.card : ℕ) : ℝ) := by
  obtain ⟨k, hA⟩ : ∃ k, A.card = k := ⟨_, rfl⟩
  have hk : 2 * k = n := by rw [← hA]; exact hkA
  rw [hA]
  have hsub : onesSet (histA A y) ⊆ committed (histA A y) := by
    simp only [histA, onesSet, committed, Finset.union_empty]
    exact Finset.filter_subset _ _
  have h1 : A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x) (tHalf n).p y =
      prefMass (tHalf n) (histA A y) := by
    unfold A36FS.Thm8.Lift.margAlong prefMass
    exact Finset.sum_congr (Finset.filter_congr fun x _ => (agrees_histA_iff A y x).symm)
      fun _ _ => rfl
  have hnk : n / 2 = k := by omega
  have hyk : ones y ≤ k := by
    have := ones_le_card y
    rwa [Fintype.card_coe, hA] at this
  have hrem : remaining (histA A y) = univ \ A := by
    simp [remaining, histA, committed]
  have hrc : #(univ \ A) = k := by
    rw [Finset.card_sdiff_of_subset (subset_univ A), card_univ, Fintype.card_fin, hA]
    omega
  have hq : quota (n / 2) (histA A y) = ((k - ones y : ℕ) : ℤ) := by
    unfold quota
    simp only [histA, onesSet, Finset.union_empty]
    rw [card_onesA, hnk]
    push_cast [hyk]
    ring
  rw [h1, tHalf, prefMass_weightedTarget (fun _ => one_pos) (Nat.div_le_self n 2) hsub, hq, hrem,
    Finset.prod_const_one, hnk, A36W.LadderBridge.Z_homog (fun _ _ => rfl),
    A36W.LadderBridge.Z_homog (fun _ _ => rfl), hrc, card_univ, Fintype.card_fin]
  simp only [one_pow, one_mul]
  ring

/-- `#{y ∈ {0,1}^ι : |y| = w} = C(|ι|, w)`. -/
theorem card_ones_eq {ι : Type*} [Fintype ι] [DecidableEq ι] (w : ℕ) :
    #(univ.filter (fun y : ι → Bool => ones y = w)) = (Fintype.card ι).choose w := by
  rw [← Finset.card_univ (α := ι), ← Finset.card_powersetCard]
  refine Finset.card_nbij' (fun y => univ.filter (fun i => y i = true)) (fun S i => decide (i ∈ S))
    ?_ ?_ ?_ ?_
  · intro y hy
    simp only [Finset.mem_coe, Finset.mem_filter, Finset.mem_univ, true_and] at hy
    simp only [Finset.mem_coe, Finset.mem_powersetCard]
    exact ⟨Finset.subset_univ _, hy⟩
  · intro S hS
    simp only [Finset.mem_coe, Finset.mem_powersetCard] at hS
    simp only [Finset.mem_coe, Finset.mem_filter, Finset.mem_univ, true_and]
    unfold ones
    rw [← hS.2]
    congr 1
    ext i
    simp
  · intro y _
    funext i
    simp
  · intro S _
    ext i
    simp

/-- `w(y) = |y|` with values in `Fin (|A| + 1)`. -/
def wA (A : Finset (Fin n)) (y : ↥A → Bool) : Fin (A.card + 1) :=
  ⟨ones y, Nat.lt_succ_of_le ((ones_le_card y).trans_eq (Fintype.card_coe A))⟩

/-- The hypergeometric law of `w` (population `n`, `N` marked, `N` drawn; here `n - N = N`). -/
noncomputable def hypLaw (N n : ℕ) (w : Fin (N + 1)) : ℝ :=
  ((N.choose w : ℕ) : ℝ) * ((N.choose (N - w) : ℕ) : ℝ) / ((n.choose N : ℕ) : ℝ)

/-- The law of `Bin(N, 1/2)`. -/
noncomputable def binLaw (N : ℕ) (w : Fin (N + 1)) : ℝ := ((N.choose w : ℕ) : ℝ) * ((1 : ℝ) / 2) ^ N

theorem fiber_card (A : Finset (Fin n)) (w : Fin (A.card + 1)) :
    #(univ.filter (fun y : ↥A → Bool => wA A y = w)) = A.card.choose w := by
  have e : univ.filter (fun y : ↥A → Bool => wA A y = w) =
      univ.filter (fun y : ↥A → Bool => ones y = (w : ℕ)) :=
    Finset.filter_congr fun y _ => by rw [Fin.ext_iff]; rfl
  rw [e, card_ones_eq, Fintype.card_coe]

/-- **The law of `w` under `p` is hypergeometric.** -/
theorem law_w_p (A : Finset (Fin n)) (hkA : 2 * A.card = n) (w : Fin (A.card + 1)) :
    A36FS.Thm8.Lift.margAlong (wA A)
        (A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x) (tHalf n).p) w =
      hypLaw A.card n w := by
  unfold A36FS.Thm8.Lift.margAlong
  have e : ∀ y ∈ univ.filter (fun y : ↥A → Bool => wA A y = w),
      (∑ x ∈ univ.filter (fun x : Fin n → Bool => A.restrict x = y), (tHalf n).p x) =
        ((A.card.choose (A.card - (w : ℕ)) : ℕ) : ℝ) / ((n.choose A.card : ℕ) : ℝ) := by
    intro y hy
    have hw : ones y = (w : ℕ) := by
      have := (Finset.mem_filter.mp hy).2
      rw [Fin.ext_iff] at this
      exact this
    have := pA_eq A hkA y
    unfold A36FS.Thm8.Lift.margAlong at this
    rw [this, hw]
  rw [Finset.sum_congr rfl e, Finset.sum_const, fiber_card, nsmul_eq_mul, hypLaw]
  ring

/-- **The law of `w` under `Q_A` is `Bin(N, 1/2)`.** -/
theorem law_w_Q (A : Finset (Fin n)) (w : Fin (A.card + 1)) :
    A36FS.Thm8.Lift.margAlong (wA A) (fun _ => ((1 : ℝ) / 2) ^ A.card) w = binLaw A.card w := by
  unfold A36FS.Thm8.Lift.margAlong
  rw [Finset.sum_const, fiber_card, nsmul_eq_mul, binLaw]

theorem binLaw_pos (N : ℕ) (w : Fin (N + 1)) : 0 < binLaw N w := by
  unfold binLaw
  have : 0 < N.choose w := Nat.choose_pos (Nat.lt_succ_iff.mp w.2)
  positivity

/-- **`D_A = D(Hyp ‖ Bin)`**: the printed reduction to the laws of `w = |x_A|` (an equality, since
`p_A / Q_A` is constant on each fibre of `w`). -/
theorem DAcell_eq_count (n : ℕ) (hn : Even n) (A : Finset (Fin n)) (hA : A.card = n / 2) :
    DAcell n A = A36RW.DPI.KLW (hypLaw A.card n) (binLaw A.card) := by
  obtain ⟨k, hk⟩ := id hn
  have hkA : 2 * A.card = n := by omega
  set P := A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x) (tHalf n).p with hPdef
  have hP0 : ∀ y, 0 ≤ P y := fun y => Finset.sum_nonneg fun x _ => (tHalf n).nonneg x
  have hQ : ∀ y : ↥A → Bool, 0 < ((1 : ℝ) / 2) ^ A.card := fun _ => by positivity
  have hhyp : ∀ w, hypLaw A.card n w = A36FS.Thm8.Lift.margAlong (wA A) P w :=
    fun w => (law_w_p A hkA w).symm
  have hhyp0 : ∀ w, 0 ≤ hypLaw A.card n w := fun w => by
    rw [hhyp w]; exact Finset.sum_nonneg fun y _ => hP0 y
  have hC : (0 : ℝ) < ((n.choose A.card : ℕ) : ℝ) := by
    have := Nat.choose_pos (show A.card ≤ n by omega)
    exact_mod_cast this
  -- the likelihood ratio on a fibre
  have hratio : ∀ y : ↥A → Bool, P y / ((1 : ℝ) / 2) ^ A.card =
      hypLaw A.card n (wA A y) / binLaw A.card (wA A y) := by
    intro y
    have hc : (0 : ℝ) < ((A.card.choose (ones y) : ℕ) : ℝ) := by
      have := Nat.choose_pos ((ones_le_card y).trans_eq (Fintype.card_coe A))
      exact_mod_cast this
    rw [hPdef, pA_eq A hkA y, hypLaw, binLaw]
    simp only [wA]
    field_simp
  rw [DAcell_eq]
  unfold A36RW.DPI.KLW
  rw [if_pos (fun y _ => hQ y), if_pos (fun w _ => binLaw_pos A.card w)]
  congr 1
  rw [FSCore.FiniteKL.klF_eq_sum hP0, FSCore.FiniteKL.klF_eq_sum hhyp0]
  rw [← Finset.sum_fiberwise univ (wA A) (fun y => P y * Real.log (P y / ((1 : ℝ) / 2) ^ A.card))]
  refine Finset.sum_congr rfl fun w _ => ?_
  have e : ∀ y ∈ univ.filter (fun y : ↥A → Bool => wA A y = w),
      P y * Real.log (P y / ((1 : ℝ) / 2) ^ A.card) =
        P y * Real.log (hypLaw A.card n w / binLaw A.card w) := by
    intro y hy
    rw [hratio y, (Finset.mem_filter.mp hy).2]
  rw [Finset.sum_congr rfl e, ← Finset.sum_mul, hhyp w]
  rfl

/-- The test function on counts, `f(w) = -2(w - N/2)^2/N`. -/
noncomputable def fCount (N : ℕ) (w : Fin (N + 1)) : ℝ :=
  -2 * (((w : ℕ) : ℝ) - (N : ℝ) / 2) ^ 2 / (N : ℝ)

/-- **Headline 1 along the printed route**: `D_A = D(Hyp ‖ Bin) ≥ E_Hyp f - ln E_Bin e^f`, with
`E_Hyp f = -n/(4(n-1))` and `E_Bin e^f ≤ 2^{-1/2} + Pr(|g| ≥ (π/2)√N)`. -/
theorem DAcell_ge_count (n : ℕ) (hn : Even n) (hn2 : 2 ≤ n) (A : Finset (Fin n)) (hA : A.card = n / 2) :
    ((1 / 2 * Real.log 2 - (n : ℝ) / (4 * ((n : ℝ) - 1)) -
        Real.log (1 + Real.sqrt 2 * gaussTail (Real.pi / 2 * Real.sqrt ((n : ℝ) / 2))) : ℝ) :
        WithTop ℝ) ≤ DAcell n A := by
  obtain ⟨k, hk⟩ := id hn
  have hk2 : 2 * k = n := by omega
  have hnk : n / 2 = k := by omega
  have hAk : A.card = k := by rw [hA, hnk]
  have hk1 : 1 ≤ k := by omega
  set P := A36FS.Thm8.Lift.margAlong (fun x : Fin n → Bool => A.restrict x) (tHalf n).p with hPdef
  have hhyp : ∀ w, hypLaw A.card n w = A36FS.Thm8.Lift.margAlong (wA A) P w :=
    fun w => (law_w_p A (by omega) w).symm
  have hbin : ∀ w, binLaw A.card w =
      A36FS.Thm8.Lift.margAlong (wA A) (fun _ => ((1 : ℝ) / 2) ^ A.card) w := fun w => (law_w_Q A w).symm
  have hP0 : ∀ y, 0 ≤ P y := fun y => Finset.sum_nonneg fun x _ => (tHalf n).nonneg x
  have hhyp0 : ∀ w, 0 ≤ hypLaw A.card n w := fun w => by
    rw [hhyp w]; exact Finset.sum_nonneg fun y _ => hP0 y
  have hhyp1 : ∑ w, hypLaw A.card n w = 1 := by
    simp_rw [hhyp]
    rw [sum_margAlong, hPdef, sum_margAlong]
    exact (tHalf n).sum_one
  -- the two count expectations are the cube expectations
  have hf : ∀ y : ↥A → Bool, fCount A.card (wA A y) = fTest y := by
    intro y
    unfold fCount fTest wA
    rw [Fintype.card_coe]
  have hEf : ∑ w, hypLaw A.card n w * fCount A.card w = -(n : ℝ) / (4 * ((n : ℝ) - 1)) := by
    simp_rw [hhyp]
    rw [sum_margAlong_mul]
    simp_rw [hf]
    exact Epf_eq n hn hn2 A hA
  have hEe : ∑ w, binLaw A.card w * Real.exp (fCount A.card w) =
      ∑ y : ↥A → Bool, ((1 : ℝ) / 2) ^ A.card * Real.exp (fTest y) := by
    simp_rw [hbin]
    rw [sum_margAlong_mul]
    simp_rw [hf]
  have hdv := dv_KLW (hypLaw A.card n) (binLaw A.card) hhyp0 hhyp1 (binLaw_pos A.card) (fCount A.card)
  rw [DAcell_eq_count n hn A hA]
  refine le_trans ?_ hdv
  refine WithTop.coe_le_coe.mpr ?_
  rw [hEf, hEe]
  -- the remaining inequality is the one proved inside `DAcell_ge`; redo it from `binom_exp_le`
  have hcardA : Fintype.card ↥A = A.card := Fintype.card_coe A
  have hB := binom_exp_le (ι := ↥A) (by rw [hcardA, hAk]; exact hk1)
  rw [hcardA] at hB
  have hsqrt : ((A.card : ℕ) : ℝ) = (n : ℝ) / 2 := by
    rw [hAk]
    have : (n : ℝ) = 2 * k := by exact_mod_cast hk2.symm
    rw [this]
    ring
  rw [hsqrt, two_rpow_neg_half] at hB
  set T := gaussTail (Real.pi / 2 * Real.sqrt ((n : ℝ) / 2)) with hTdef
  have hT0 : 0 ≤ T := gaussTail_nonneg _
  have h2 : 0 < Real.sqrt 2 := Real.sqrt_pos.mpr (by norm_num)
  have h1T : 0 < 1 + Real.sqrt 2 * T := by have := mul_nonneg h2.le hT0; linarith
  have hSpos : 0 < ∑ y : ↥A → Bool, ((1 : ℝ) / 2) ^ A.card * Real.exp (fTest y) :=
    Finset.sum_pos (fun y _ => mul_pos (by positivity) (Real.exp_pos _)) Finset.univ_nonempty
  have h1 : ∑ y : ↥A → Bool, ((1 : ℝ) / 2) ^ A.card * Real.exp (fTest y) ≤
      (Real.sqrt 2)⁻¹ * (1 + Real.sqrt 2 * T) := by
    refine hB.trans_eq ?_
    field_simp
  have hlog : Real.log (∑ y : ↥A → Bool, ((1 : ℝ) / 2) ^ A.card * Real.exp (fTest y)) ≤
      -(1 / 2 * Real.log 2) + Real.log (1 + Real.sqrt 2 * T) := by
    calc Real.log (∑ y : ↥A → Bool, ((1 : ℝ) / 2) ^ A.card * Real.exp (fTest y))
        ≤ Real.log ((Real.sqrt 2)⁻¹ * (1 + Real.sqrt 2 * T)) := Real.log_le_log hSpos h1
      _ = Real.log (Real.sqrt 2)⁻¹ + Real.log (1 + Real.sqrt 2 * T) :=
          Real.log_mul (by positivity) h1T.ne'
      _ = -(1 / 2 * Real.log 2) + Real.log (1 + Real.sqrt 2 * T) := by
          rw [Real.log_inv, Real.log_sqrt (by norm_num)]
          ring
  rw [neg_div]
  linarith

end A36W.PV

#print axioms A36W.PV.pA_eq
#print axioms A36W.PV.card_ones_eq
#print axioms A36W.PV.law_w_p
#print axioms A36W.PV.law_w_Q
#print axioms A36W.PV.DAcell_eq_count
#print axioms A36W.PV.DAcell_ge_count


==> anc/formal_companion/lean/src/A36W/PV/A23iiiGauss.lean <==
import Mathlib

/-!
# A36W.PV.A23iiiGauss (A-23(iii)): the Gaussian step of App L §6.9, second bullet

Pure Mathlib.  Standard normal `g ~ gaussianReal 0 1`.

* `gaussTail x = Pr(|g| ≥ x)`.
* `integral_cos_mul_gaussian`: `E_g cos(t g) = e^{-t²/2}` (Mathlib's `charFun_gaussianReal`, real part).
* `sum_cos_ones`: `Σ_{y ∈ {0,1}^N} cos(s(|y| - N/2)) = (2 cos(s/2))^N`, i.e. `E_Bin cos(s(w - N/2)) = cos(s/2)^N`.
* `cos_le_exp_neg_sq_half`: `cos x ≤ e^{-x²/2}` for `|x| ≤ π/2`.
* `integral_exp_neg_sq_half_gaussian`: `E_g e^{-g²/2} = 1/√2`.
* `sum_exp_fTest_eq_integral`: `E_Bin e^f = E_g[cos(g/√N)^N]` for `f(w) = -2(w - N/2)²/N` (finite sum and
  integral exchanged).
* `integral_cos_pow_le`, `binom_exp_le`: `E_Bin e^f ≤ 2^{-1/2} + Pr(|g| ≥ (π/2)√N)`.
* `gaussTail_le`: `Pr(|g| ≥ t) ≤ 2 e^{-t²/2}` (Chernoff with the Gaussian mgf).
-/

set_option autoImplicit false

namespace A36W.PV

open MeasureTheory ProbabilityTheory Finset

/-- `Pr(|g| ≥ x)` for a standard normal `g`. -/
noncomputable def gaussTail (x : ℝ) : ℝ := (gaussianReal 0 1 {y | x ≤ |y|}).toReal

/-- `|y|`, the number of ones of a word `y : ι → Bool`. -/
def ones {ι : Type*} [Fintype ι] (y : ι → Bool) : ℕ := (univ.filter fun i => y i = true).card

/-- The test function `f(w) = -2 (w - N/2)^2 / N` at `w = |y|`, `N = |ι|`. -/
noncomputable def fTest {ι : Type*} [Fintype ι] (y : ι → Bool) : ℝ :=
  -2 * ((ones y : ℝ) - (Fintype.card ι : ℝ) / 2) ^ 2 / (Fintype.card ι : ℝ)

/-! ### `cos x ≤ e^{-x²/2}` for `|x| ≤ π/2` -/

/-- `x ↦ cos x · e^{x²/2}` is antitone on `[0, π/2]` (its derivative is `e^{x²/2}(x cos x - sin x) ≤ 0`, since
`x ≤ tan x` there). -/
theorem cos_mul_exp_antitoneOn :
    AntitoneOn (fun x : ℝ => Real.cos x * Real.exp (x ^ 2 / 2)) (Set.Icc 0 (Real.pi / 2)) := by
  have hderiv : ∀ x : ℝ, HasDerivAt (fun x : ℝ => Real.cos x * Real.exp (x ^ 2 / 2))
      (Real.exp (x ^ 2 / 2) * (x * Real.cos x - Real.sin x)) x := by
    intro x
    have h1 : HasDerivAt (fun x : ℝ => x ^ 2 / 2) x x :=
      ((hasDerivAt_pow 2 x).div_const 2).congr_deriv (by norm_num)
    exact ((Real.hasDerivAt_cos x).mul h1.exp).congr_deriv (by ring)
  refine antitoneOn_of_deriv_nonpos (convex_Icc 0 (Real.pi / 2)) ?_ ?_ ?_
  · exact Continuous.continuousOn (by fun_prop)
  · exact fun x _ => (hderiv x).differentiableAt.differentiableWithinAt
  · intro x hx
    rw [interior_Icc] at hx
    rw [(hderiv x).deriv]
    have hcos : 0 < Real.cos x :=
      Real.cos_pos_of_mem_Ioo ⟨by linarith [hx.1, Real.pi_pos], hx.2⟩
    have htan := Real.le_tan hx.1.le hx.2
    rw [Real.tan_eq_sin_div_cos, le_div_iff₀ hcos] at htan
    have : x * Real.cos x - Real.sin x ≤ 0 := by linarith
    exact mul_nonpos_of_nonneg_of_nonpos (Real.exp_pos _).le this

/-- **`cos x ≤ e^{-x²/2}` for `|x| ≤ π/2`.** -/
theorem cos_le_exp_neg_sq_half {x : ℝ} (hx : |x| ≤ Real.pi / 2) :
    Real.cos x ≤ Real.exp (-(x ^ 2 / 2)) := by
  have key : ∀ y : ℝ, 0 ≤ y → y ≤ Real.pi / 2 → Real.cos y ≤ Real.exp (-(y ^ 2 / 2)) := by
    intro y hy0 hy1
    have h := cos_mul_exp_antitoneOn ⟨le_refl 0, by linarith [Real.pi_pos]⟩ ⟨hy0, hy1⟩ hy0
    have h0 : Real.cos 0 * Real.exp ((0 : ℝ) ^ 2 / 2) = 1 := by simp
    have he : Real.exp (-(y ^ 2 / 2)) * Real.exp (y ^ 2 / 2) = 1 := by
      rw [← Real.exp_add]; simp
    have h' : Real.cos y * Real.exp (y ^ 2 / 2) ≤ Real.exp (-(y ^ 2 / 2)) * Real.exp (y ^ 2 / 2) := by
      rw [he]; exact h.trans_eq h0
    exact le_of_mul_le_mul_right h' (Real.exp_pos _)
  rcases le_total 0 x with h0 | h0
  · exact key x h0 (le_trans (le_abs_self x) hx)
  · have hx' : -x ≤ Real.pi / 2 := by rw [abs_of_nonpos h0] at hx; exact hx
    have := key (-x) (by linarith) hx'
    rwa [Real.cos_neg, neg_sq] at this

/-! ### The Gaussian characteristic function, cosine form -/

/-- **`E_g cos(t g) = e^{-t²/2}`** for a standard normal `g` (the real part of Mathlib's
`charFun_gaussianReal`). -/
theorem integral_cos_mul_gaussian (t : ℝ) :
    ∫ y, Real.cos (t * y) ∂(gaussianReal 0 1) = Real.exp (-(t ^ 2 / 2)) := by
  have harg : charFun (gaussianReal 0 1) t = ((Real.exp (-(t ^ 2 / 2)) : ℝ) : ℂ) := by
    rw [charFun_gaussianReal, Complex.ofReal_exp]
    congr 1
    push_cast
    ring
  rw [charFun_apply_real] at harg
  have hint : Integrable (fun y : ℝ => Complex.exp (↑t * ↑y * Complex.I)) (gaussianReal 0 1) := by
    refine (integrable_const (1 : ℝ)).mono' (by fun_prop) (Filter.Eventually.of_forall fun y => ?_)
    rw [show (↑t * ↑y * Complex.I : ℂ) = ↑(t * y) * Complex.I by push_cast; ring,
      Complex.norm_exp_ofReal_mul_I]
  have hre := integral_re hint
  rw [harg] at hre
  have e1 : ∀ y : ℝ, RCLike.re (Complex.exp (↑t * ↑y * Complex.I)) = Real.cos (t * y) := by
    intro y
    rw [show (↑t * ↑y * Complex.I : ℂ) = ↑(t * y) * Complex.I by push_cast; ring]
    exact Complex.exp_ofReal_mul_I_re (t * y)
  simp_rw [e1] at hre
  rw [hre]
  exact Complex.ofReal_re _

/-! ### The binomial cosine identity -/

/-- **`Σ_{y ∈ {0,1}^ι} cos(s(|y| - N/2)) = (2 cos(s/2))^N`**, `N = |ι|`: the product formula
`Σ_y Π_i e^{is(y_i - 1/2)} = Π_i (e^{is/2} + e^{-is/2})`, real part. -/
theorem sum_cos_ones {ι : Type*} [Fintype ι] [DecidableEq ι] (s : ℝ) :
    ∑ y : ι → Bool, Real.cos (s * ((ones y : ℝ) - (Fintype.card ι : ℝ) / 2)) =
      (2 * Real.cos (s / 2)) ^ Fintype.card ι := by
  set c : Bool → ℂ := fun b =>
    Complex.exp (((s * ((if b = true then (1 : ℝ) else 0) - 1 / 2) : ℝ) : ℂ) * Complex.I) with hc
  have hprod : ∀ y : ι → Bool, ∏ i, c (y i) =
      Complex.exp (((s * ((ones y : ℝ) - (Fintype.card ι : ℝ) / 2) : ℝ) : ℂ) * Complex.I) := by
    intro y
    have hsum1 : ∑ i, ((if y i = true then (1 : ℝ) else 0) - 1 / 2) =
        (ones y : ℝ) - (Fintype.card ι : ℝ) / 2 := by
      rw [Finset.sum_sub_distrib, Finset.sum_boole, Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
      unfold ones
      ring
    calc ∏ i, c (y i)
        = ∏ i, Complex.exp (((s * ((if y i = true then (1 : ℝ) else 0) - 1 / 2) : ℝ) : ℂ) *
            Complex.I) := rfl
      _ = Complex.exp (∑ i, ((s * ((if y i = true then (1 : ℝ) else 0) - 1 / 2) : ℝ) : ℂ) *
            Complex.I) := (Complex.exp_sum _ _).symm
      _ = Complex.exp (((∑ i, s * ((if y i = true then (1 : ℝ) else 0) - 1 / 2) : ℝ) : ℂ) *
            Complex.I) := by rw [Complex.ofReal_sum, Finset.sum_mul]
      _ = _ := by rw [← Finset.mul_sum, hsum1]
  have hsum : ∑ y : ι → Bool, ∏ i, c (y i) =
      (((2 * Real.cos (s / 2)) ^ Fintype.card ι : ℝ) : ℂ) := by
    rw [← Fintype.prod_sum (fun (_ : ι) (b : Bool) => c b), Finset.prod_const, Finset.card_univ]
    push_cast
    congr 1
    rw [Fintype.sum_bool, Complex.two_cos, hc]
    simp only [if_true, Bool.false_eq_true, if_false]
    congr 2 <;> push_cast <;> ring
  have h := congrArg Complex.re hsum
  rw [Complex.re_sum, Complex.ofReal_re] at h
  rw [← h]
  refine Finset.sum_congr rfl fun y _ => ?_
  rw [hprod y, Complex.exp_ofReal_mul_I_re]

/-! ### `E_g e^{-g²/2} = 1/√2` -/

theorem integral_exp_neg_sq_half_gaussian :
    ∫ y, Real.exp (-(y ^ 2 / 2)) ∂(gaussianReal 0 1) = (Real.sqrt 2)⁻¹ := by
  rw [integral_gaussianReal_eq_integral_smul one_ne_zero]
  have e : ∀ x : ℝ, gaussianPDFReal 0 1 x • Real.exp (-(x ^ 2 / 2)) =
      (Real.sqrt (2 * Real.pi))⁻¹ * Real.exp (-1 * x ^ 2) := by
    intro x
    simp only [gaussianPDFReal, NNReal.coe_one, mul_one, sub_zero, smul_eq_mul]
    rw [mul_assoc, ← Real.exp_add]
    congr 2
    ring
  simp_rw [e]
  rw [integral_const_mul, integral_gaussian, div_one, Real.sqrt_mul (by norm_num : (0 : ℝ) ≤ 2)]
  have hπ : 0 < Real.sqrt Real.pi := Real.sqrt_pos.mpr Real.pi_pos
  have h2 : 0 < Real.sqrt 2 := Real.sqrt_pos.mpr (by norm_num)
  field_simp

theorem two_rpow_neg_half : (2 : ℝ) ^ (-(1 / 2 : ℝ)) = (Real.sqrt 2)⁻¹ := by
  rw [Real.rpow_neg (by norm_num), Real.sqrt_eq_rpow]

/-! ### `E_Bin e^f = E_g[cos(g/√N)^N]` -/

/-- **Exchange of the finite sum and the Gaussian integral.**  With `z = w - N/2`,
`e^{-2z²/N} = E_g cos(2gz/√N)`, and the binomial cosine identity at `s = 2g/√N`. -/
theorem sum_exp_fTest_eq_integral {ι : Type*} [Fintype ι] [DecidableEq ι] (hN : 1 ≤ Fintype.card ι) :
    ∑ y : ι → Bool, ((1 : ℝ) / 2) ^ Fintype.card ι * Real.exp (fTest y) =
      ∫ g, Real.cos (g / Real.sqrt (Fintype.card ι)) ^ Fintype.card ι ∂(gaussianReal 0 1) := by
  set N := Fintype.card ι with hNdef
  have hNpos : (0 : ℝ) < N := by exact_mod_cast hN
  have hsq : 0 < Real.sqrt N := Real.sqrt_pos.mpr hNpos
  have hexp : ∀ y : ι → Bool, Real.exp (fTest y) =
      ∫ g, Real.cos ((2 * ((ones y : ℝ) - N / 2) / Real.sqrt N) * g) ∂(gaussianReal 0 1) := by
    intro y
    rw [integral_cos_mul_gaussian]
    congr 1
    unfold fTest
    rw [div_pow, Real.sq_sqrt hNpos.le, ← hNdef]
    field_simp
  have hint : ∀ y : ι → Bool, Integrable (fun g : ℝ => ((1 : ℝ) / 2) ^ N *
      Real.cos ((2 * ((ones y : ℝ) - N / 2) / Real.sqrt N) * g)) (gaussianReal 0 1) := by
    intro y
    refine Integrable.const_mul ?_ _
    refine (integrable_const (1 : ℝ)).mono' (by fun_prop) (Filter.Eventually.of_forall fun g => ?_)
    rw [Real.norm_eq_abs]
    exact Real.abs_cos_le_one _
  calc ∑ y : ι → Bool, ((1 : ℝ) / 2) ^ N * Real.exp (fTest y)
      = ∑ y : ι → Bool, ∫ g, ((1 : ℝ) / 2) ^ N *
          Real.cos ((2 * ((ones y : ℝ) - N / 2) / Real.sqrt N) * g) ∂(gaussianReal 0 1) := by
        refine Finset.sum_congr rfl fun y _ => ?_
        rw [hexp y, integral_const_mul]
    _ = ∫ g, ∑ y : ι → Bool, ((1 : ℝ) / 2) ^ N *
          Real.cos ((2 * ((ones y : ℝ) - N / 2) / Real.sqrt N) * g) ∂(gaussianReal 0 1) :=
        (integral_finsetSum _ fun y _ => hint y).symm
    _ = ∫ g, Real.cos (g / Real.sqrt N) ^ N ∂(gaussianReal 0 1) := by
        congr 1
        funext g
        rw [← Finset.mul_sum]
        have e2 : ∀ y : ι → Bool, (2 * ((ones y : ℝ) - N / 2) / Real.sqrt N) * g =
            (2 * g / Real.sqrt N) * ((ones y : ℝ) - N / 2) := fun y => by ring
        simp_rw [e2]
        rw [sum_cos_ones (ι := ι) (2 * g / Real.sqrt N), ← hNdef, ← mul_pow]
        congr 1
        rw [show 2 * g / Real.sqrt N / 2 = g / Real.sqrt N by ring]
        ring

/-! ### `E_g[cos(g/√N)^N] ≤ 2^{-1/2} + Pr(|g| ≥ (π/2)√N)` -/

theorem integral_cos_pow_le (N : ℕ) (hN : 1 ≤ N) :
    ∫ y, Real.cos (y / Real.sqrt N) ^ N ∂(gaussianReal 0 1) ≤
      (Real.sqrt 2)⁻¹ + gaussTail (Real.pi / 2 * Real.sqrt N) := by
  set S : Set ℝ := {y | Real.pi / 2 * Real.sqrt N ≤ |y|} with hS
  have hSm : MeasurableSet S := measurableSet_le measurable_const continuous_abs.measurable
  have hNpos : (0 : ℝ) < N := by exact_mod_cast hN
  have hsq : 0 < Real.sqrt N := Real.sqrt_pos.mpr hNpos
  have hpt : ∀ y : ℝ, Real.cos (y / Real.sqrt N) ^ N ≤ Real.exp (-(y ^ 2 / 2)) + S.indicator 1 y := by
    intro y
    by_cases hy : y ∈ S
    · rw [Set.indicator_of_mem hy, Pi.one_apply]
      have h1 : Real.cos (y / Real.sqrt N) ^ N ≤ 1 := by
        calc Real.cos (y / Real.sqrt N) ^ N ≤ |Real.cos (y / Real.sqrt N) ^ N| := le_abs_self _
          _ = |Real.cos (y / Real.sqrt N)| ^ N := abs_pow _ _
          _ ≤ 1 := pow_le_one₀ (abs_nonneg _) (Real.abs_cos_le_one _)
      linarith [Real.exp_pos (-(y ^ 2 / 2))]
    · rw [Set.indicator_of_notMem hy, add_zero]
      have hy' : |y| < Real.pi / 2 * Real.sqrt N := lt_of_not_ge hy
      have habs : |y / Real.sqrt N| ≤ Real.pi / 2 := by
        rw [abs_div, abs_of_pos hsq, div_le_iff₀ hsq]
        exact hy'.le
      have hc0 : 0 ≤ Real.cos (y / Real.sqrt N) :=
        Real.cos_nonneg_of_mem_Icc ⟨(abs_le.mp habs).1, (abs_le.mp habs).2⟩
      have hc1 := cos_le_exp_neg_sq_half habs
      calc Real.cos (y / Real.sqrt N) ^ N ≤ Real.exp (-((y / Real.sqrt N) ^ 2 / 2)) ^ N :=
            pow_le_pow_left₀ hc0 hc1 N
        _ = Real.exp (-(y ^ 2 / 2)) := by
          rw [← Real.exp_nat_mul, div_pow, Real.sq_sqrt hNpos.le]
          congr 1
          field_simp
  have hint1 : Integrable (fun y : ℝ => Real.cos (y / Real.sqrt N) ^ N) (gaussianReal 0 1) := by
    refine (integrable_const (1 : ℝ)).mono' (by fun_prop) (Filter.Eventually.of_forall fun y => ?_)
    rw [Real.norm_eq_abs, abs_pow]
    exact pow_le_one₀ (abs_nonneg _) (Real.abs_cos_le_one _)
  have hint2 : Integrable (fun y : ℝ => Real.exp (-(y ^ 2 / 2))) (gaussianReal 0 1) := by
    refine (integrable_const (1 : ℝ)).mono' (by fun_prop) (Filter.Eventually.of_forall fun y => ?_)
    rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _), Real.exp_le_one_iff]
    nlinarith [sq_nonneg y]
  have hint3 : Integrable (S.indicator (1 : ℝ → ℝ)) (gaussianReal 0 1) :=
    (integrable_const (1 : ℝ)).indicator hSm
  calc ∫ y, Real.cos (y / Real.sqrt N) ^ N ∂(gaussianReal 0 1)
      ≤ ∫ y, (Real.exp (-(y ^ 2 / 2)) + S.indicator 1 y) ∂(gaussianReal 0 1) :=
        integral_mono hint1 (hint2.add hint3) hpt
    _ = (Real.sqrt 2)⁻¹ + gaussTail (Real.pi / 2 * Real.sqrt N) := by
        rw [integral_add hint2 hint3, integral_exp_neg_sq_half_gaussian, integral_indicator_one hSm]
        rfl

/-- **The Gaussian bound** (printed route): `E_Bin e^f ≤ 2^{-1/2} + Pr(|g| ≥ (π/2)√N)` for `N = |ι| ≥ 1`,
`f(w) = -2(w - N/2)²/N`, `E_Bin` the uniform law `2^{-N}` on `{0,1}^ι`. -/
theorem binom_exp_le {ι : Type*} [Fintype ι] [DecidableEq ι] (hN : 1 ≤ Fintype.card ι) :
    ∑ y : ι → Bool, ((1 : ℝ) / 2) ^ Fintype.card ι * Real.exp (fTest y) ≤
      (2 : ℝ) ^ (-(1 / 2 : ℝ)) + gaussTail (Real.pi / 2 * Real.sqrt (Fintype.card ι)) := by
  rw [sum_exp_fTest_eq_integral hN, two_rpow_neg_half]
  exact integral_cos_pow_le _ hN

/-! ### Tail facts -/

theorem gaussTail_nonneg (x : ℝ) : 0 ≤ gaussTail x := ENNReal.toReal_nonneg

theorem gaussTail_le_one (x : ℝ) : gaussTail x ≤ 1 := by
  unfold gaussTail
  have := measureReal_mono (μ := gaussianReal 0 1) (Set.subset_univ {y : ℝ | x ≤ |y|})
  rw [probReal_univ] at this
  exact this

theorem gaussTail_antitone : Antitone gaussTail := by
  intro a b hab
  exact measureReal_mono (μ := gaussianReal 0 1) (fun y (hy : b ≤ |y|) => le_trans hab hy)

/-- **Chernoff**: `Pr(|g| ≥ t) ≤ 2 e^{-t²/2}` for `t ≥ 0` (Mathlib's Gaussian mgf). -/
theorem gaussTail_le (t : ℝ) (ht : 0 ≤ t) : gaussTail t ≤ 2 * Real.exp (-(t ^ 2 / 2)) := by
  have hup : (gaussianReal 0 1).real {y | t ≤ y} ≤ Real.exp (-(t ^ 2 / 2)) := by
    have h := measure_ge_le_exp_mul_mgf (X := id) (μ := gaussianReal 0 1) t ht
      (integrable_exp_mul_gaussianReal t)
    rw [mgf_id_gaussianReal] at h
    refine h.trans_eq ?_
    rw [← Real.exp_add]
    congr 1
    push_cast
    ring
  have hlo : (gaussianReal 0 1).real {y | y ≤ -t} ≤ Real.exp (-(t ^ 2 / 2)) := by
    have h := measure_le_le_exp_mul_mgf (X := id) (μ := gaussianReal 0 1) (-t) (neg_nonpos.mpr ht)
      (integrable_exp_mul_gaussianReal (-t))
    rw [mgf_id_gaussianReal] at h
    refine h.trans_eq ?_
    rw [← Real.exp_add]
    congr 1
    push_cast
    ring
  have hsub : {y : ℝ | t ≤ |y|} ⊆ {y | t ≤ y} ∪ {y | y ≤ -t} := by
    intro y hy
    change t ≤ |y| at hy
    rcases le_abs.mp hy with h | h
    · exact Or.inl h
    · exact Or.inr (show y ≤ -t by linarith)
  calc gaussTail t = (gaussianReal 0 1).real {y | t ≤ |y|} := rfl
    _ ≤ (gaussianReal 0 1).real ({y | t ≤ y} ∪ {y | y ≤ -t}) := measureReal_mono hsub
    _ ≤ (gaussianReal 0 1).real {y | t ≤ y} + (gaussianReal 0 1).real {y | y ≤ -t} :=
        measureReal_union_le _ _
    _ ≤ 2 * Real.exp (-(t ^ 2 / 2)) := by linarith

end A36W.PV

#print axioms A36W.PV.cos_le_exp_neg_sq_half
#print axioms A36W.PV.integral_cos_mul_gaussian
#print axioms A36W.PV.sum_cos_ones
#print axioms A36W.PV.integral_exp_neg_sq_half_gaussian
#print axioms A36W.PV.sum_exp_fTest_eq_integral
#print axioms A36W.PV.integral_cos_pow_le
#print axioms A36W.PV.binom_exp_le
#print axioms A36W.PV.gaussTail_le


==> anc/formal_companion/lean/src/A36W/PV/Boundary.lean <==
/-
A36W.PV.Boundary -- two boundary items (new module; `A36W.PV.A20` is frozen and not imported).

PAPER.  v7.7j-IR6j.
* G7-195, App L §10(b), appendix_t1.tex (sha256 48a58d69…) l. 648–649: "For `d₀=0` the target is a point mass, and
  one round committing every coordinate has output KL `0`", with `d₀ = min(k, n−k)` (l. 642).
* G5-174, App Q §4.2 (end), appendix_rf.tex (sha256 1309d66f…) l. 932: "Sampling a schedule needs only the
  `R+1 ≤ log₂log n + 4` sizes from (4.1) and at most `nR` coins with rational biases `f_t`; the support, of at most
  `(R+1)^n` schedules, is never listed."

READING.
* G7-195.  `d₀ = 0` is `min k (n − k) = 0` with `k ≤ n` (equivalently `k = 0` or `k = n`, `bdry_cases`).  "The target
  is a point mass": `p_w(x) = 1` at the unique word with `k` ones (all-false for `k = 0`, all-true for `k = n`) and
  `0` elsewhere.  "One round committing every coordinate" is the one-block schedule `[univ]` executed by `schedLawE`
  under the weighted exact oracle; its output KL (`KLx`, the interface's forward KL) is `0`.  This needs no
  hypothesis on `n`.  The same holds for V21's all-at-once schedule `Bridge.oneBlock n` (`[univ]` for `n ≥ 1`, the
  empty schedule for `n = 0`, where AGF's `IsSchedule` has no nonempty block to offer), which is what the mixture,
  policy, `L_F`, `L_H` and `L_F^ad` forms use; so none of them needs `n ≥ 1` either.
* G5-174.  Lean rounds are 0-indexed as in A36W.RFConstruction, `R = Rof A n`.  "The `R+1` sizes from (4.1)" are read
  as `m_0, …, m_R` (`msz A j`, `j ≤ R`): they fix `R` (`Rof_spec`: `4m_{R−1} ≤ n < 4m_R`), the nominal sizes
  (`Msz A n 0 = n = M₁`, `Msz A n t = m_{R−t}` for `1 ≤ t ≤ R`), hence the biases
  `frac A n t = Msz A n (t+1)/Msz A n t` (`t < R`), and the terminal threshold `2m₀`, with `m₀ = Msz A n R`
  (`rf_Msz_last`).  The other reading, `M_1, …, M_{R+1}`, also has `R+1` elements, so (a) is the same inequality.
  "Needs only" holds by definition (`rfSched` reads only the coins and `m₀`; `coinP` only the biases); what is
  proved is the count of each ingredient.  `log` is the natural logarithm (as in `Rof_le_log`).
  "At most `nR` coins": the coin index set `Fin R × Fin n` has exactly `n·R` elements, and the coin space
  `Coins A n` has `2^{nR}` outcomes.  "Rational biases": each `frac A n t` is the cast of a rational, and lies in
  `[0,1]` for `t < R`.  "The support, of at most `(R+1)^n` schedules": the set of all schedules `rfSched A n ζ`
  (which contains every component of `rfMix`, hence the support of the schedule law) has at most `(R+1)^n`
  elements, because `rfSched` depends on `ζ` only through each coordinate's exit level in `Fin (R+1)`.  "Is never
  listed" is an algorithmic remark and is not formalized.

OBJECTS.  Nothing is redefined.  `weightedTarget`, `weightedOracle`, `weighted_exact`, `wordOnes`, `wslice`, `Z`,
`Zin`, `sliceMarg` and their lemmas (A36W.Slice); `KLx`, `schedLawE`, `mixLawE`, `LFgen`, `LHgen`, `LFad`, `outLim`,
`PolicyE.CapEvery`, `PolicyE.CapAS`, `PolicyE.execMean` (V0); `Mix.schedLawE_cons_collapse`, `Mix.KLx_self`,
`Mix.KLx_mixPolicy`, `Mix.capAS_mixPolicy`, `Mix.execMean_mixPolicy` (A36RW.Interface.Mix); `Bridge.pointMix`,
`Bridge.mixPolicy`, `Bridge.mixPolicy_capEvery`, `Bridge.LFgen_le_of_feasible`, `Bridge.LHgen_le_of_feasible`,
`Bridge.oneBlock`, `Bridge.oneBlock_isSchedule`, `Bridge.oneBlock_length_le` (A36RW.Balanced.MixtureBridge);
`HU.mixLawE_pointMix`, `HU.mixCost_pointMix`, `HU.HfeasE_pointMix_iff` (A36W.HUpper); `msz`, `Rof`, `Msz`, `frac`,
`Coins`, `coinP`, `rfSched`, `rfMix`, `sieve`, `Rof_small`, `Rof_le_log`, `Msz_of_ne`, `frac_mem`, `rfMix_spec`,
`Example.Rof_one_twenty` (A36W.RFConstruction); `survF`, `survF_zero`, `survF_succ` (A36W.RFFinal).  New
definitions: `lvl` (a coordinate's exit level, the number of rounds it survives) and `canon` (the canonical coins of
an exit-level vector).

CONTENTS.
* §1 G7-195: `bdry_cases`, `wordOnes_card_eq_zero_iff`, `wordOnes_card_eq_self_iff`, `wordOnes_unique`,
  `target_p_eq_ite_of_vanish`, `target_vanish`, **`bdry_target`** (`d₀ = 0`: `p x = [#ones(x) = k]`, and that word is
  unique), **`bdry_target_zero`** / **`bdry_target_full`** (all-false / all-true), `oneRound_law`,
  `sliceMarg_quota_zero`, `sliceMarg_quota_full`, `oneRound_law_eq_target`, **`bdry_oneRound_KL`**
  (`KLx t (schedLawE o [univ] []) = 0`), `oneBlock_law_eq_target`, **`bdry_oneBlock_KL`** (the same for V21's
  `Bridge.oneBlock n`), **`bdry_mix`** (`KL = 0`, cost `≤ 1`, `= 1` for `n ≥ 1`), **`bdry_policy`** (caps `1`, output
  KL `0`, `E τ ≤ 1`), **`bdry_LF_LH_le_one`** (`L_F^w(n,ε) ≤ 1`, `L_H^w(n,ε) ≤ 1` for `ε ≥ 0`),
  **`bdry_LFad_le_one`** (`L_F^ad(n,ε) ≤ 1`), `bdry_instance`.
* §2 G5-174: **`rf_sizes_le`** (`R+1 ≤ log₂ log n + 4`, every `n`, `A ≥ 1`), `rf_Msz_last`, **`rf_coin_count`**,
  **`rf_frac_rat`**, **`rf_frac_mem`**, `rf_coinP_eq`, `sieve_ofFn_congr`, `lvl`, `canon`, `mem_survF_univ_iff_lvl`,
  `mem_survF_univ_iff_canon`, `survF_canon_lvl`, `rfSched_eq_canon`, **`rf_support_card_le`**,
  **`rf_mix_support_card_le`**, `rf_support_instance`.

HYPOTHESES, said exactly.  §1: `w > 0`, `k ≤ n`, `min k (n − k) = 0`; no hypothesis on `n`; `0 ≤ ε` for the
`L_F`, `L_H` and `L_F^ad` forms.  §2: `1 ≤ A` for (a) and for `frac ∈ [0,1]`; the coin count, rationality and the
support bound need no hypothesis (no `n ≥ 4m₀`: in the small branch `R = 0` and the schedule is constant).
-/
import A36W.Slice
import A36RW.Interface.Mix
import A36W.HUpper
import A36W.RFFinal

set_option autoImplicit false

namespace A36W.PV

open Finset AGF A36RW

/-! ## §1 G7-195: the boundary `d₀ = min(k, n−k) = 0` (App L §10(b), l. 648–649) -/

/-- `d₀ = min(k, n−k) = 0` with `k ≤ n` means `k = 0` or `k = n`. -/
theorem bdry_cases {n k : ℕ} (hk : k ≤ n) (hd : min k (n - k) = 0) : k = 0 ∨ k = n := by
  omega

theorem wordOnes_card_eq_zero_iff {n : ℕ} (x : Fin n → Bool) : #(wordOnes x) = 0 ↔ x = fun _ => false := by
  rw [Finset.card_eq_zero, wordOnes, Finset.filter_eq_empty_iff]
  constructor
  · intro h
    funext i
    simpa using h (Finset.mem_univ i)
  · rintro rfl i _
    simp

theorem wordOnes_card_eq_self_iff {n : ℕ} (x : Fin n → Bool) : #(wordOnes x) = n ↔ x = fun _ => true := by
  have hc : #(wordOnes x) = n ↔ wordOnes x = univ := by
    rw [← Finset.card_eq_iff_eq_univ, Fintype.card_fin]
  rw [hc, wordOnes, Finset.filter_eq_self]
  constructor
  · intro h
    funext i
    simpa using h i (Finset.mem_univ i)
  · rintro rfl i _
    rfl

/-- At `d₀ = 0` there is exactly one word with `k` ones. -/
theorem wordOnes_unique {n k : ℕ} (hk : k ≤ n) (hd : min k (n - k) = 0) {x y : Fin n → Bool}
    (hx : #(wordOnes x) = k) (hy : #(wordOnes y) = k) : x = y := by
  rcases bdry_cases hk hd with h | h
  · rw [h] at hx hy
    rw [(wordOnes_card_eq_zero_iff x).1 hx, (wordOnes_card_eq_zero_iff y).1 hy]
  · rw [h] at hx hy
    rw [(wordOnes_card_eq_self_iff x).1 hx, (wordOnes_card_eq_self_iff y).1 hy]

/-- A target that vanishes off one word is the point mass at that word. -/
theorem target_p_eq_ite_of_vanish {n : ℕ} (t : Target n) (x₀ : Fin n → Bool) (h : ∀ x, x ≠ x₀ → t.p x = 0)
    (x : Fin n → Bool) : t.p x = if x = x₀ then 1 else 0 := by
  have hs := t.sum_one
  rw [Finset.sum_eq_single x₀ (fun y _ hy => h y hy) (fun h' => absurd (Finset.mem_univ x₀) h')] at hs
  split_ifs with hx
  · rw [hx, hs]
  · exact h x hx

/-- The weighted slice target vanishes off the words with `k` ones (any `k ≤ n`). -/
theorem target_vanish {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (x : Fin n → Bool)
    (hx : #(wordOnes x) ≠ k) : (weightedTarget n k w hw hk).p x = 0 := by
  show wslice w k (wordOnes x) = 0
  unfold wslice
  rw [if_neg hx]

/-- **G7-195 (i): at `d₀ = 0` the target is a point mass**: `p_w(x) = 1` if `x` has `k` ones and `0` otherwise, and
there is exactly one such word. -/
theorem bdry_target {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hd : min k (n - k) = 0) :
    (∀ x : Fin n → Bool, (weightedTarget n k w hw hk).p x = if #(wordOnes x) = k then 1 else 0) ∧
      ∀ x y : Fin n → Bool, #(wordOnes x) = k → #(wordOnes y) = k → x = y := by
  refine ⟨fun x => ?_, fun x y hx hy => wordOnes_unique hk hd hx hy⟩
  split_ifs with hx
  · have h := target_p_eq_ite_of_vanish (weightedTarget n k w hw hk) x
      (fun y hy => target_vanish w hw hk y (fun hyk => hy (wordOnes_unique hk hd hyk hx))) x
    rwa [if_pos rfl] at h
  · exact target_vanish w hw hk x hx

/-- **G7-195 (i), `k = 0`**: the target is the point mass at the all-false word. -/
theorem bdry_target_zero {n : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : 0 ≤ n) (x : Fin n → Bool) :
    (weightedTarget n 0 w hw hk).p x = if x = (fun _ => false) then 1 else 0 := by
  rw [(bdry_target w hw hk (by simp)).1 x]
  exact if_congr (wordOnes_card_eq_zero_iff x) rfl rfl

/-- **G7-195 (i), `k = n`**: the target is the point mass at the all-true word. -/
theorem bdry_target_full {n : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : n ≤ n) (x : Fin n → Bool) :
    (weightedTarget n n w hw hk).p x = if x = (fun _ => true) then 1 else 0 := by
  rw [(bdry_target w hw hk (by simp)).1 x]
  exact if_congr (wordOnes_card_eq_self_iff x) rfl rfl

/-- The one-round schedule `[univ]` under the weighted oracle is the product of the root marginals (any `k ≤ n`). -/
theorem oneRound_law {n k : ℕ} (w : Fin n → ℝ) (hk : k ≤ n) (x : Fin n → Bool) :
    schedLawE (weightedOracle n k w) [univ] [] x =
      ∏ i : Fin n, (if x i = true then sliceMarg w univ (k : ℤ) i else 1 - sliceMarg w univ (k : ℤ) i) := by
  have hO : onesSet ([] : History n) ⊆ committed ([] : History n) := by simp [onesSet, committed]
  have hB : (univ : Finset (Fin n)) ⊆ remaining ([] : History n) := by simp
  have hV : IsSchedule ([] : List (Finset (Fin n))) (remaining ([] : History n) \ univ) := by
    simp [IsSchedule]
  rw [Mix.schedLawE_cons_collapse (weightedOracle n k w) hO hB hV x]
  have hl : (weightedOracle n k w).legal [] := by
    show Legal k ([] : History n)
    unfold Legal quota size
    simp only [onesSet_nil, Finset.card_empty, Nat.cast_zero, sub_zero, remaining_nil, Finset.card_univ,
      Fintype.card_fin]
    omega
  have hout : schedLawE (weightedOracle n k w) [] (⟨univ, univ.filter (fun i => x i = true)⟩ :: []) x = 1 := by
    show (if outBits (⟨univ, univ.filter (fun i => x i = true)⟩ :: ([] : History n)) = x then (1 : ℝ) else 0) = 1
    rw [if_pos]
    funext i
    simp [outBits, onesSet]
  rw [if_pos hl, hout, mul_one]
  show ∏ i ∈ univ, (if i ∈ univ.filter (fun i => x i = true) then
      sliceMarg w (remaining ([] : History n)) (quota k ([] : History n)) i
    else 1 - sliceMarg w (remaining ([] : History n)) (quota k ([] : History n)) i) = _
  have hq : quota k ([] : History n) = (k : ℤ) := by simp [quota]
  rw [remaining_nil, hq]
  refine Finset.prod_congr rfl fun i _ => ?_
  simp

/-- At quota `0` every root marginal is `0`. -/
theorem sliceMarg_quota_zero {n : ℕ} (w : Fin n → ℝ) (i : Fin n) : sliceMarg w univ ((0 : ℕ) : ℤ) i = 0 := by
  unfold sliceMarg
  rw [Zin_eq_sum_ite, Finset.sum_eq_zero, zero_div]
  intro T _
  rw [if_neg]
  rintro ⟨h1, h2⟩
  have hT : T = ∅ := Finset.card_eq_zero.1 (by exact_mod_cast h1)
  rw [hT] at h2
  exact Finset.notMem_empty i h2

/-- At quota `n` every root marginal is `1` (positive weights). -/
theorem sliceMarg_quota_full {n : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (i : Fin n) :
    sliceMarg w univ (n : ℤ) i = 1 := by
  unfold sliceMarg
  have hZ : 0 < Z w univ (n : ℤ) :=
    Z_pos (fun l _ => hw l) (by positivity) (by rw [Finset.card_univ, Fintype.card_fin])
  have h0 : Z w (univ.erase i) (n : ℤ) = 0 := by
    apply Z_eq_zero_of_card_lt
    rw [Finset.card_erase_of_mem (Finset.mem_univ i), Finset.card_univ, Fintype.card_fin]
    have : 0 < n := Fin.pos i
    omega
  have hsplit := Z_eq_Zin_add w (Finset.mem_univ i) (n : ℤ)
  rw [h0, add_zero] at hsplit
  rw [← hsplit, div_self hZ.ne']

/-- **At `d₀ = 0` the one-round law is the target**: `schedLawE o [univ] [] = p_w`. -/
theorem oneRound_law_eq_target {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (hd : min k (n - k) = 0) :
    schedLawE (weightedOracle n k w) [univ] [] = (weightedTarget n k w hw hk).p := by
  funext x
  rw [oneRound_law w hk x]
  rcases bdry_cases hk hd with h | h
  · subst h
    rw [bdry_target_zero w hw hk x]
    simp only [sliceMarg_quota_zero, sub_zero]
    by_cases hx : x = fun _ => false
    · rw [if_pos hx]
      refine Finset.prod_eq_one fun i _ => ?_
      rw [hx]
      simp
    · rw [if_neg hx]
      obtain ⟨i, hi⟩ : ∃ i, x i = true := by
        by_contra hne
        push Not at hne
        exact hx (funext fun i => by simpa using hne i)
      exact Finset.prod_eq_zero (Finset.mem_univ i) (by simp [hi])
  · subst h
    rw [bdry_target_full w hw hk x]
    simp only [sliceMarg_quota_full w hw, sub_self]
    by_cases hx : x = fun _ => true
    · rw [if_pos hx]
      refine Finset.prod_eq_one fun i _ => ?_
      rw [hx]
      simp
    · rw [if_neg hx]
      obtain ⟨i, hi⟩ : ∃ i, x i = false := by
        by_contra hne
        push Not at hne
        exact hx (funext fun i => by simpa using hne i)
      exact Finset.prod_eq_zero (Finset.mem_univ i) (by simp [hi])

/-- **G7-195 (ii): at `d₀ = 0`, one round committing every coordinate has output KL `0`**:
`KL(p_w ‖ q_{[univ]}) = 0` for the weighted exact oracle (no hypothesis on `n`). -/
theorem bdry_oneRound_KL {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hd : min k (n - k) = 0) :
    KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) [univ] []) = ((0 : ℝ) : WithTop ℝ) := by
  rw [oneRound_law_eq_target w hw hk hd]
  exact Mix.KLx_self _

/-- **V21's all-at-once schedule** `Bridge.oneBlock n` (`[univ]`, or no block when `n = 0`; FUSec9: "the one-round
schedule that commits all `n` coordinates in one block") **also outputs the target at `d₀ = 0`**, for every `n`. -/
theorem oneBlock_law_eq_target {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (hd : min k (n - k) = 0) :
    schedLawE (weightedOracle n k w) (Bridge.oneBlock n) [] = (weightedTarget n k w hw hk).p := by
  unfold Bridge.oneBlock
  split_ifs with h0
  · subst h0
    funext x
    have hx : outBits ([] : History 0) = x := funext fun i => i.elim0
    show (if outBits ([] : History 0) = x then (1 : ℝ) else 0) = _
    rw [if_pos hx, target_p_eq_ite_of_vanish _ x (fun y hy => absurd (funext fun i => i.elim0) hy) x, if_pos rfl]
  · exact oneRound_law_eq_target w hw hk hd

/-- **G7-195 (ii) for `Bridge.oneBlock n`**: output KL `0`, every `n`. -/
theorem bdry_oneBlock_KL {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hd : min k (n - k) = 0) :
    KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) (Bridge.oneBlock n) []) =
      ((0 : ℝ) : WithTop ℝ) := by
  rw [oneBlock_law_eq_target w hw hk hd]
  exact Mix.KLx_self _

/-- **Mixture form** (every `n`): the point mass on `Bridge.oneBlock n` has `F = KL(p_w‖Q) = 0` and scheduled cost
`≤ 1`; for `n ≥ 1` the schedule is `[univ]` and the cost is `1`. -/
theorem bdry_mix {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hd : min k (n - k) = 0) :
    KLx (weightedTarget n k w hw hk)
        (mixLawE (weightedOracle n k w) (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n))) =
      ((0 : ℝ) : WithTop ℝ) ∧
      mixCost (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)) ≤ 1 ∧
      (1 ≤ n → Bridge.oneBlock n = [univ] ∧
        mixCost (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)) = 1) := by
  refine ⟨?_, ?_, fun hn => ?_⟩
  · rw [A36W.HU.mixLawE_pointMix]
    exact bdry_oneBlock_KL w hw hk hd
  · rw [A36W.HU.mixCost_pointMix]
    exact_mod_cast Bridge.oneBlock_length_le n
  · have hb : Bridge.oneBlock n = [univ] := by
      unfold Bridge.oneBlock
      rw [if_neg (by omega)]
    refine ⟨hb, ?_⟩
    rw [A36W.HU.mixCost_pointMix, hb]
    simp

/-- **Policy form** (every `n`): the policy of that point mass completes within one round on every path (`CapEvery`,
hence `CapAS`), its output KL at horizon `1` is `0`, and its executed mean is `E τ ≤ 1`. -/
theorem bdry_policy {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hd : min k (n - k) = 0) :
    (Bridge.mixPolicy (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n))).CapEvery
        (weightedOracle n k w) 1 ∧
      (Bridge.mixPolicy (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n))).CapAS
        (weightedOracle n k w) 1 ∧
      KLx (weightedTarget n k w hw hk)
          ((Bridge.mixPolicy (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n))).outBy
            (weightedOracle n k w) 1) =
        ((0 : ℝ) : WithTop ℝ) ∧
      (Bridge.mixPolicy (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n))).execMean
        (weightedOracle n k w) ≤ 1 := by
  have hL : ∀ p ∈ (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)).parts,
      p.2.length ≤ 1 := by
    intro p hp
    simp only [Bridge.pointMix, List.mem_singleton] at hp
    subst hp
    exact Bridge.oneBlock_length_le n
  refine ⟨Bridge.mixPolicy_capEvery _ _ hL, Mix.capAS_mixPolicy _ _ hL, ?_, ?_⟩
  · rw [(Mix.KLx_mixPolicy (weighted_exact n k w hw hk) _ hL).1]
    exact (bdry_mix w hw hk hd).1
  · rw [Mix.execMean_mixPolicy]
    exact ENNReal.ofReal_le_one.2 (bdry_mix w hw hk hd).2.1

/-- **The adaptive problem** (every `n`, `ε ≥ 0`): `L_F^ad(n,ε) = inf{E τ : KL(p_w‖Q_π) ≤ ε} ≤ 1` at `d₀ = 0`. -/
theorem bdry_LFad_le_one {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hd : min k (n - k) = 0)
    {ε : ℝ} (hε : 0 ≤ ε) : LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ 1 := by
  have hL : ∀ p ∈ (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)).parts,
      p.2.length ≤ 1 := by
    intro p hp
    simp only [Bridge.pointMix, List.mem_singleton] at hp
    subst hp
    exact Bridge.oneBlock_length_le n
  have hKL : KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w)
      (Bridge.mixPolicy (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)))) ≤
        ((ε : ℝ) : WithTop ℝ) := by
    rw [(Mix.KLx_mixPolicy (weighted_exact n k w hw hk) _ hL).2, (bdry_mix w hw hk hd).1]
    exact WithTop.coe_le_coe.2 hε
  refine le_trans (sInf_le ⟨_, _, Bridge.mixPolicy (Bridge.pointMix (Bridge.oneBlock n)
    (Bridge.oneBlock_isSchedule n)), hKL, rfl⟩) ?_
  exact (bdry_policy w hw hk hd).2.2.2

/-- **One round suffices** (every `n`, `ε ≥ 0`): `L_F^w(n,ε) ≤ 1` and `L_H^w(n,ε) ≤ 1` at `d₀ = 0`. -/
theorem bdry_LF_LH_le_one {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hd : min k (n - k) = 0)
    {ε : ℝ} (hε : 0 ≤ ε) :
    LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ 1 ∧
      LHgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ 1 := by
  obtain ⟨hKL, hcost, -⟩ := bdry_mix w hw hk hd
  have h0 : ((0 : ℝ) : WithTop ℝ) ≤ ((ε : ℝ) : WithTop ℝ) := WithTop.coe_le_coe.2 hε
  refine ⟨?_, ?_⟩
  · exact (Bridge.LFgen_le_of_feasible (weightedTarget n k w hw hk) (weightedOracle n k w)
      (μ := Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)) (hKL ▸ h0)).trans hcost
  · have hf : HfeasE (weightedTarget n k w hw hk) (weightedOracle n k w)
        (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)) ε :=
      (A36W.HU.HfeasE_pointMix_iff _ _ _ _ ε).2 (by rw [bdry_oneBlock_KL w hw hk hd]; exact h0)
    exact (Bridge.LHgen_le_of_feasible (weightedTarget n k w hw hk) (weightedOracle n k w) hf).trans hcost

/-- Non-vacuity: both boundary quotas at `n = 3`, unit weights. -/
theorem bdry_instance :
    KLx (weightedTarget 3 0 (fun _ => 1) (fun _ => one_pos) (by norm_num))
        (schedLawE (weightedOracle 3 0 (fun _ => 1)) [univ] []) = ((0 : ℝ) : WithTop ℝ) ∧
      KLx (weightedTarget 3 3 (fun _ => 1) (fun _ => one_pos) le_rfl)
        (schedLawE (weightedOracle 3 3 (fun _ => 1)) [univ] []) = ((0 : ℝ) : WithTop ℝ) ∧
      (weightedTarget 3 3 (fun _ => 1) (fun _ => one_pos) le_rfl).p (fun _ => true) = 1 :=
  ⟨bdry_oneRound_KL _ _ _ (by norm_num), bdry_oneRound_KL _ _ _ (by norm_num),
    by rw [bdry_target_full]; simp⟩

/-! ## §2 G5-174: what sampling the RF schedule needs (App Q §4.2 end, l. 932) -/

section RF

open A36W.RFCandidate A36W.RF.Final

/-- **(a) `R + 1 ≤ log₂ log n + 4`** (natural `log`), for every `n` once `A ≥ 1`: from `Rof_le_log` when `n ≥ 4m₀`,
and directly when `n < 4m₀` (then `R = 0` and `log₂ log n ≥ −1` for `n ≥ 2`, `= 0` for `n ≤ 1`). -/
theorem rf_sizes_le {A : ℝ} (hA : 1 ≤ A) (n : ℕ) :
    (Rof A n : ℝ) + 1 ≤ Real.logb 2 (Real.log n) + 4 := by
  rcases Nat.lt_or_ge n (4 * msz A 0) with hn | hn
  · rw [Rof_small hn, Nat.cast_zero, zero_add]
    rcases Nat.lt_or_ge n 2 with h2 | h2
    · interval_cases n <;> simp
    · have hy : (1 : ℝ) / 2 ≤ Real.log n := by
        have h2' : (2 : ℝ) ≤ n := by exact_mod_cast h2
        have := Real.log_le_log (by norm_num) h2'
        have := Real.log_two_gt_d9
        linarith
      have hm := Real.logb_le_logb_of_le (b := 2) (by norm_num) (by norm_num : (0 : ℝ) < 1 / 2) hy
      rw [Real.logb_div one_ne_zero two_ne_zero, Real.logb_one, Real.logb_self_eq_one (by norm_num)] at hm
      linarith
  · have := Rof_le_log hA hn
    linarith

/-- The terminal threshold's `m₀` is the last of the `R + 1` sizes: `Msz A n R = m₀` (`R ≥ 1`). -/
theorem rf_Msz_last {A : ℝ} {n : ℕ} (hR : 1 ≤ Rof A n) : Msz A n (Rof A n) = msz A 0 := by
  rw [Msz_of_ne (by omega), Nat.sub_self]

/-- **(b) The coins**: the index set `Fin R × Fin n` has exactly `n·R` elements and the coin space has `2^{nR}`
outcomes (no hypothesis). -/
theorem rf_coin_count (A : ℝ) (n : ℕ) :
    Fintype.card (Fin (Rof A n) × Fin n) = n * Rof A n ∧ Fintype.card (Coins A n) = 2 ^ (n * Rof A n) := by
  refine ⟨by rw [Fintype.card_prod, Fintype.card_fin, Fintype.card_fin, mul_comm], ?_⟩
  rw [Fintype.card_fun, Fintype.card_fun, Fintype.card_fin, Fintype.card_fin, Fintype.card_bool, ← pow_mul]

/-- **(b) Rational biases**: every `f_t` is the cast of a rational (no hypothesis). -/
theorem rf_frac_rat (A : ℝ) (n t : ℕ) : ∃ q : ℚ, frac A n t = q :=
  ⟨((Msz A n (t + 1) : ℕ) : ℚ) / ((Msz A n t : ℕ) : ℚ), by unfold frac; push_cast; rfl⟩

/-- **(b) The biases are probabilities**: `0 ≤ f_t ≤ 1` for every round `t < R` (`A ≥ 1`). -/
theorem rf_frac_mem {A : ℝ} (hA : 1 ≤ A) (n : ℕ) (t : Fin (Rof A n)) : 0 ≤ frac A n t ∧ frac A n t ≤ 1 :=
  frac_mem hA t

/-- The coin law is the product of the `nR` Bernoulli(`f_t`) coins (by definition). -/
theorem rf_coinP_eq (A : ℝ) (n : ℕ) (ζ : Coins A n) :
    coinP A n ζ = ∏ t : Fin (Rof A n), ∏ i : Fin n, (if ζ t i then frac A n t else 1 - frac A n t) := rfl

/-- **The sieve depends only on the survivor sets** `F_t`, `t ≤ R`. -/
theorem sieve_ofFn_congr {n : ℕ} (T : Finset (Fin n) → List (Finset (Fin n))) :
    ∀ (R : ℕ) (ζ ζ' : Fin R → Fin n → Bool) (F : Finset (Fin n)),
      (∀ t : ℕ, t ≤ R → survF ζ F t = survF ζ' F t) →
      sieve T (List.ofFn ζ) F = sieve T (List.ofFn ζ') F
  | 0, ζ, ζ', F, _ => by rw [List.ofFn_zero, List.ofFn_zero]
  | R + 1, ζ, ζ', F, h => by
      rw [List.ofFn_succ, List.ofFn_succ, sieve_cons, sieve_cons]
      have h1 : F.filter (fun i => ζ 0 i = true) = F.filter (fun i => ζ' 0 i = true) := by
        have := h (0 + 1) (by omega)
        rwa [survF_succ, survF_succ, survF_zero, survF_zero] at this
      rw [h1]
      congr 1
      refine sieve_ofFn_congr T R (fun s => ζ s.succ) (fun s => ζ' s.succ) _ (fun t ht => ?_)
      have := h (t + 1) (by omega)
      rwa [survF_succ, survF_succ, h1] at this

/-- **A coordinate's exit level**: the number of rounds it survives, the largest `t ≤ R` with `ζ s i = true` for every
`s < t`. -/
def lvl {n R : ℕ} (ζ : Fin R → Fin n → Bool) (i : Fin n) : Fin (R + 1) :=
  ⟨Nat.findGreatest (fun t => ∀ s : Fin R, (s : ℕ) < t → ζ s i = true) R,
    Nat.lt_succ_of_le (Nat.findGreatest_le R)⟩

/-- **The canonical coins of an exit-level vector** `e`: coordinate `i` keeps exactly in the rounds `t < e i`. -/
def canon {n R : ℕ} (e : Fin n → Fin (R + 1)) : Fin R → Fin n → Bool :=
  fun t i => decide ((t : ℕ) < (e i : ℕ))

theorem mem_survF_univ_iff_lvl {n R : ℕ} (ζ : Fin R → Fin n → Bool) (i : Fin n) {t : ℕ} (ht : t ≤ R) :
    i ∈ survF ζ univ t ↔ t ≤ (lvl ζ i : ℕ) := by
  simp only [survF, Finset.mem_filter, Finset.mem_univ, true_and, lvl]
  constructor
  · intro h
    exact Nat.le_findGreatest ht h
  · intro h s hs
    have hg := Nat.findGreatest_spec (P := fun t => ∀ s : Fin R, (s : ℕ) < t → ζ s i = true)
      (Nat.zero_le R) (fun s hs => absurd hs (Nat.not_lt_zero _))
    exact hg s (lt_of_lt_of_le hs h)

theorem mem_survF_univ_iff_canon {n R : ℕ} (e : Fin n → Fin (R + 1)) (i : Fin n) {t : ℕ} (ht : t ≤ R) :
    i ∈ survF (canon e) univ t ↔ t ≤ (e i : ℕ) := by
  simp only [survF, canon, Finset.mem_filter, Finset.mem_univ, true_and, decide_eq_true_eq]
  constructor
  · intro h
    by_contra hlt
    push Not at hlt
    have hR : (e i : ℕ) < R := lt_of_lt_of_le hlt ht
    exact lt_irrefl _ (h ⟨e i, hR⟩ hlt)
  · intro h s hs
    exact lt_of_lt_of_le hs h

/-- The survivor sets of `ζ` are those of the canonical coins of its exit levels. -/
theorem survF_canon_lvl {n R : ℕ} (ζ : Fin R → Fin n → Bool) {t : ℕ} (ht : t ≤ R) :
    survF ζ univ t = survF (canon (lvl ζ)) univ t := by
  ext i
  rw [mem_survF_univ_iff_lvl ζ i ht, mem_survF_univ_iff_canon (lvl ζ) i ht]

/-- **`rfSched` depends on the coins only through the exit levels.** -/
theorem rfSched_eq_canon (A : ℝ) (n : ℕ) (ζ : Coins A n) : rfSched A n ζ = rfSched A n (canon (lvl ζ)) := by
  unfold rfSched
  split_ifs
  · rfl
  · exact sieve_ofFn_congr _ _ ζ (canon (lvl ζ)) univ (fun t ht => survF_canon_lvl ζ ht)

/-- **(c) The support has at most `(R+1)^n` schedules**: `#{rfSched A n ζ : ζ} ≤ (R+1)^n` (no hypothesis). -/
theorem rf_support_card_le (A : ℝ) (n : ℕ) :
    ((Finset.univ : Finset (Coins A n)).image (rfSched A n)).card ≤ (Rof A n + 1) ^ n := by
  have hsub : (Finset.univ : Finset (Coins A n)).image (rfSched A n) ⊆
      (Finset.univ : Finset (Fin n → Fin (Rof A n + 1))).image (fun e => rfSched A n (canon e)) := by
    intro U hU
    obtain ⟨ζ, -, rfl⟩ := Finset.mem_image.1 hU
    exact Finset.mem_image.2 ⟨lvl ζ, Finset.mem_univ _, (rfSched_eq_canon A n ζ).symm⟩
  calc ((Finset.univ : Finset (Coins A n)).image (rfSched A n)).card
      ≤ ((Finset.univ : Finset (Fin n → Fin (Rof A n + 1))).image (fun e => rfSched A n (canon e))).card :=
        Finset.card_le_card hsub
    _ ≤ (Finset.univ : Finset (Fin n → Fin (Rof A n + 1))).card := Finset.card_image_le
    _ = (Rof A n + 1) ^ n := by rw [Finset.card_univ, Fintype.card_fun, Fintype.card_fin, Fintype.card_fin]

/-- **(c), mixture form**: the distinct schedules among the components of `rfMix` number at most `(R+1)^n`. -/
theorem rf_mix_support_card_le {A : ℝ} (hA : 1 ≤ A) (n : ℕ) :
    (((rfMix A hA n).parts.map Prod.snd).toFinset).card ≤ (Rof A n + 1) ^ n := by
  refine le_trans (Finset.card_le_card ?_) (rf_support_card_le A n)
  intro U hU
  rw [List.mem_toFinset, List.mem_map] at hU
  obtain ⟨p, hp, rfl⟩ := hU
  obtain ⟨ζ, hζ⟩ := (rfMix_spec hA n).2.2 p hp
  exact Finset.mem_image.2 ⟨ζ, Finset.mem_univ _, hζ.symm⟩

/-- Non-vacuity at RFConstruction's fixture `A = 1`, `n = 20` (`R = 1`, `m₀ = 4`): `R + 1 = 2 ≤ log₂ log 20 + 4`,
`20` coins, and at most `2^20` schedules. -/
theorem rf_support_instance :
    ((Rof 1 20 : ℕ) : ℝ) + 1 ≤ Real.logb 2 (Real.log ((20 : ℕ) : ℝ)) + 4 ∧
      Fintype.card (Fin (Rof 1 20) × Fin 20) = 20 ∧
      ((Finset.univ : Finset (Coins 1 20)).image (rfSched 1 20)).card ≤ 2 ^ 20 := by
  refine ⟨rf_sizes_le le_rfl 20, ?_, ?_⟩
  · rw [(rf_coin_count 1 20).1, Example.Rof_one_twenty]
  · exact (rf_support_card_le 1 20).trans (by simp [Example.Rof_one_twenty])

end RF

end A36W.PV

/-! # Statements and dependency audit -/

#check @A36W.PV.bdry_cases
#check @A36W.PV.wordOnes_card_eq_zero_iff
#check @A36W.PV.wordOnes_card_eq_self_iff
#check @A36W.PV.wordOnes_unique
#check @A36W.PV.target_p_eq_ite_of_vanish
#check @A36W.PV.target_vanish
#check @A36W.PV.bdry_target
#check @A36W.PV.bdry_target_zero
#check @A36W.PV.bdry_target_full
#check @A36W.PV.oneRound_law
#check @A36W.PV.sliceMarg_quota_zero
#check @A36W.PV.sliceMarg_quota_full
#check @A36W.PV.oneRound_law_eq_target
#check @A36W.PV.bdry_oneRound_KL
#check @A36W.PV.oneBlock_law_eq_target
#check @A36W.PV.bdry_oneBlock_KL
#check @A36W.PV.bdry_mix
#check @A36W.PV.bdry_policy
#check @A36W.PV.bdry_LF_LH_le_one
#check @A36W.PV.bdry_LFad_le_one
#check @A36W.PV.bdry_instance
#check @A36W.PV.rf_sizes_le
#check @A36W.PV.rf_Msz_last
#check @A36W.PV.rf_coin_count
#check @A36W.PV.rf_frac_rat
#check @A36W.PV.rf_frac_mem
#check @A36W.PV.rf_coinP_eq
#check @A36W.PV.sieve_ofFn_congr
#check @A36W.PV.lvl
#check @A36W.PV.canon
#check @A36W.PV.mem_survF_univ_iff_lvl
#check @A36W.PV.mem_survF_univ_iff_canon
#check @A36W.PV.survF_canon_lvl
#check @A36W.PV.rfSched_eq_canon
#check @A36W.PV.rf_support_card_le
#check @A36W.PV.rf_mix_support_card_le
#check @A36W.PV.rf_support_instance
#print axioms A36W.PV.bdry_cases
#print axioms A36W.PV.wordOnes_card_eq_zero_iff
#print axioms A36W.PV.wordOnes_card_eq_self_iff
#print axioms A36W.PV.wordOnes_unique
#print axioms A36W.PV.target_p_eq_ite_of_vanish
#print axioms A36W.PV.target_vanish
#print axioms A36W.PV.bdry_target
#print axioms A36W.PV.bdry_target_zero
#print axioms A36W.PV.bdry_target_full
#print axioms A36W.PV.oneRound_law
#print axioms A36W.PV.sliceMarg_quota_zero
#print axioms A36W.PV.sliceMarg_quota_full
#print axioms A36W.PV.oneRound_law_eq_target
#print axioms A36W.PV.bdry_oneRound_KL
#print axioms A36W.PV.oneBlock_law_eq_target
#print axioms A36W.PV.bdry_oneBlock_KL
#print axioms A36W.PV.bdry_mix
#print axioms A36W.PV.bdry_policy
#print axioms A36W.PV.bdry_LF_LH_le_one
#print axioms A36W.PV.bdry_LFad_le_one
#print axioms A36W.PV.bdry_instance
#print axioms A36W.PV.rf_sizes_le
#print axioms A36W.PV.rf_Msz_last
#print axioms A36W.PV.rf_coin_count
#print axioms A36W.PV.rf_frac_rat
#print axioms A36W.PV.rf_frac_mem
#print axioms A36W.PV.rf_coinP_eq
#print axioms A36W.PV.sieve_ofFn_congr
#print axioms A36W.PV.lvl
#print axioms A36W.PV.canon
#print axioms A36W.PV.mem_survF_univ_iff_lvl
#print axioms A36W.PV.mem_survF_univ_iff_canon
#print axioms A36W.PV.survF_canon_lvl
#print axioms A36W.PV.rfSched_eq_canon
#print axioms A36W.PV.rf_support_card_le
#print axioms A36W.PV.rf_mix_support_card_le
#print axioms A36W.PV.rf_support_instance


==> anc/formal_companion/lean/src/A36W/PV/RouteJ1.lean <==
import A36RW.AppJ.W14.TG1
import A36RW.AppJ.W16.TG5
import A36RW.AppJ.W16.TG8

/-!
# Printed routes in Appendix J: Lemma TG1 (case `v = 0`), Lemma TG5 step (1), Lemma TG8 step (1)

Kernel-checked versions of three steps of the printed proofs in appendix_tgenv.tex (App J).  Each declaration
follows the printed argument's steps, not only its conclusion.  The objects are the library's: the count model
(`A36RW.AppJ`: `wt`, `Z`, `aA`, `aB`, `bin`, `V`; `A36RW.AppJ.W16`: `muC`, `vb`, `Vrem`, `Etgt`) and the
elementary Poisson-binomial atom (`A36W.batchPmf`, `A36W.batchWeight`, `A36W.pbPmf`).  New definitions are made
only for objects that the printed argument itself introduces: the piecewise-linear extension (Unit 2), and the
product law of the group counts, its total, the conditional law and the conditional means (Unit 3).

## Printed passages (verbatim LaTeX source)

Unit 1. appendix_tgenv.tex (App J) l. 299–303 (Lemma TG1, statement):
```
\emph{Lemma TG1 (Poisson-binomial anti-concentration).} Let $X=\sum_i\xi_i$ with independent
$\xi_i\sim\mathrm{Bernoulli}(q_i)$, and let $v=\sum_iq_i(1-q_i)$. Then
\[
\max_x\Pr(X=x)\le\sqrt2\cdot(1+v)^{-1/2},\qquad\text{and for $v>0$ also}\qquad\max_x\Pr(X=x)\le\sqrt{\pi/(8v)}.
\]
```
and appendix_tgenv.tex (App J) l. 305 (its proof, the case formalized here):
```
\emph{Proof.} If $v=0$, $X$ is deterministic and $\max_x\Pr(X=x)=1\le\sqrt2$.
```

Unit 2. appendix_tgenv.tex (App J) l. 371–377 (Lemma TG5, proof, step (1)):
```
\emph{Proof.} (1) Extend each $a'_g$ piecewise-linearly to real $y\in[0,M']$, $M':=m'_A+m'_B$. By Lemma~TG2 at
the child composition $(m'_A,m'_B)$, each $a'_g$ is nondecreasing on $\{0,\dots,M'\}$ and
$m'_Aa'_A(x)+m'_Ba'_B(x)=x$ (the identity used in its proof); so the extensions are
nondecreasing and satisfy $m'_Aa'_A(y)+m'_Ba'_B(y)=y$. So for real $y$ and $z$ both differences have the sign of
$z-y$, and
\[
\sum_gm'_g|a'_g(z)-a'_g(y)|=|z-y|.
\]
Note that $\mu'\in[0,M']$.
```
(Long source lines are broken for width in these quotes; the text is unchanged.)

Unit 3. appendix_tgenv.tex (App J) l. 470–472 (Lemma TG8, proof, step (1)):
```
\emph{Proof.} (1) Take independent group counts with law $\Bin(m_A,\theta_A)\otimes\Bin(m_B,\theta_B)$, and let
$S$ be their total. Given $S=x$, the law
of the A-count is $\propto\binom{m_A}{u}\binom{m_B}{x-u}\lambda^u$, the law of $U_A$ in the proof of Lemma~TG2. So
$g_g(x):=\E[\text{count in }g\mid S=x]=m_ga_g(x)$.
```
with the pair of l. 462–464: "Let $(\theta_A,\theta_B)\in(0,1)^2$ be the unique pair with
$\theta_A(1-\theta_B)/((1-\theta_A)\theta_B)=\lambda$ and $m_A\theta_A+m_B\theta_B=j$."  "the law of $U_A$ in the
proof of Lemma~TG2" is l. 320–321: "Given quota $x$, $\Pr(U_A=u)\propto\binom{m_A}{u}\binom{m_B}{x-u}\lambda^u$."

Supplement (beyond the three assigned steps).  appendix_tgenv.tex (App J) l. 377–384 (Lemma TG5, proof,
steps (2)–(3)):
```
(2) By Lemma~TG4(i) and Jensen,
\[
\sum_gm'_g|a_g-a'_g(\mu')|\le\E_{p_s}\sum_gm'_g|a'_g(j')-a'_g(\mu')|=\E_{p_s}|j'-\mu'|\le\sqrt{v_b}.
\]
The last step is Lemma~TG4(ii) and Cauchy--Schwarz. Groups with $m'_g=0$ carry weight $0$. Under $p_s$, $j'\in[0,M']$
always. (3) $f(a)=a(1-a)$ is $1$-Lipschitz on $[0,1]$. So
\[
|V(m'_A,m'_B,x)-V_{\mathrm{rem}}|\le\sum_gm'_g|a'_g(x)-a_g|\le|x-\mu'|+\sqrt{v_b}.\qquad\text{\qedsymbol}
\]
```
and l. 475 (Lemma TG8, proof, step (3)), whose first equality uses $\E g_g(S)=m_g\theta_g$:
```
\sum_gm_g|\theta_g-a_g|=\sum_g|\E g_g(S)-g_g(j)|\le\E|S-j|\le\sigma.
```

## Contents

Unit 1 (Lemma TG1, case `v = 0`).
* `TG1_v0` (batch form, any finite index set) and `TG1_v0_fin` (`q : Fin m → ℝ`, `X = Σ_{i<m} ξ_i`): at `v = 0`
  the law of `X` is the point mass at `#(onesSet S q)`, `max_x Pr(X = x) = 1` (`IsGreatest`), `1 ≤ √2`, and every
  atom satisfies the first bound `Pr(X = x) ≤ √2 (1+v)^{-1/2}`.
* Steps: `onesSet` (the coordinates with `q_i = 1`; `onesSet_subset`), `TG1_v0_params` (every `q_i ∈ {0,1}`),
  `TG1_v0_weight` (the Bernoulli vector is the point mass at `onesSet S q`), `TG1_v0_deterministic`,
  `TG1_v0_max_eq_one`, `TG1_v0_bound_eq` (`√2 (1+v)^{-1/2} = √2` at `v = 0`).
* Instance: `TG1_v0_instance` (`q = (1, 0, 1)`).

Unit 2 (Lemma TG5, step (1)).
* `TG5_step1`: for real `y, z ∈ [0, M']`, `m'_A |a'_A(z) - a'_A(y)| + m'_B |a'_B(z) - a'_B(y)| = |z - y|`.
* Steps: `plExt` (the piecewise-linear extension), `aAext`, `aBext`; `TG5_step1_agree` (it extends `a'_g`),
  `TG5_step1_mono` (nondecreasing on `[0, M']`, from Lemma TG2), `TG5_step1_sum` (`Σ_g m'_g a'_g(y) = y` on
  `[0, M']`), `TG5_step1_sign` and `TG5_step1_sign_mul` (both differences have the sign of `z - y`),
  `TG5_step1_mu_mem` (`μ' ∈ [0, M']`); `TG5_step1_child` collects them at the child composition
  `(mA - bA, mB - bB)`.  Generic facts about `plExt`: `plExt_natCast`, `plExt_congr`, `plExt_floor_le`,
  `plExt_le_succ`, `plExt_monotoneOn`, `plExt_linear`, `plExt_id`.
* Instance: `TG5_step1_instance` (`λ = 1/4`, composition `(1,1)`, the extensions at `y = 1/2`).
* Supplement: `TG5_step2_jensen`, `TG5_step2_eq`, `TG5_step2` (step (2) at the real point `μ'`), `TG5_step3`
  (step (3)), `TG5_printed` (the conclusion of Lemma TG5 reached by the printed steps (1)–(3)).

Unit 3 (Lemma TG8, step (1)).
* `TG8_step1_law`: for `x ≤ M`, `P(S = x) > 0`, the conditional law of the A-count given `S = x` is
  `∝ C(mA,u) C(mB,x-u) λ^u` (zero for `u > x`), equals the TG2 law `wt λ mA mB x u / Z λ mA mB x`, and sums to `1`.
* `TG8_step1_means`: `g_A(x) = mA a_A(x)` and `g_B(x) = mB a_B(x)`.
* Steps: `probS`, `probAS`, `condA`, `gA`, `gB` (definitions); `binbin_fiber` (the event `S = x` as a sum over
  the fiber `u ↦ (u, x - u)`), `bin_eq_odds`, `odds_of_cross` (the cross ratio in odds form
  `θA/(1-θA) = λ θB/(1-θB)`), `binbin_eq_wt` (`bin mA θA u · bin mB θB (x-u) = K(x) wt λ mA mB x u` with
  `K(x) = (1-θA)^mA (1-θB)^mB (θB/(1-θB))^x`), `probAS_eq`, `probS_eq`, `gA_eq_condMean`, `gB_eq_condMean` (the
  conditional means are the means of the conditional law).
* Instance: `TG8_step1_instance` (`mA = mB = 1`, `(θA, θB) = (2/3, 1/3)`, `λ = 4`).
* Supplement: `TG8_step1_tower` (`Σ_{x ≤ M} P(S = x) · m_g a_g(x) = m_g θ_g`), via `sum_mul_bin` (the binomial
  mean) and `sum_numerators`.

## Reading

Unit 1.
* "$X=\sum_i\xi_i$ with independent $\xi_i\sim\mathrm{Bernoulli}(q_i)$" and "\Pr(X=x)": the library's elementary
  Poisson-binomial atom `A36W.batchPmf S q x` (the sum over the `x`-subsets `T ⊆ S` of `∏_T q ∏_{S\T} (1-q)`;
  `A36W.batchWeight S q T` is the probability that exactly the coordinates in `T` are `1`), with `0 ≤ q_i ≤ 1`;
  `A36W.pbPmf q x` for `q : Fin m → ℝ`.  As in the library, that this expression is the law of a sum of
  independent Bernoulli variables is the standard product formula and is not formalized.
* "$v=0$": `∑ i ∈ S, q i * (1 - q i) = 0`.
* "$X$ is deterministic": every `q_i ∈ {0, 1}`, the Bernoulli vector is the point mass at
  `onesSet S q = {i ∈ S | q i = 1}`, and the law of `X` is the point mass at `#(onesSet S q)`.
* "\max_x\Pr(X=x)=1": `IsGreatest (Set.range (A36W.batchPmf S q)) 1` (the value `1` is attained and bounds every
  atom).
* "=1\le\sqrt2": `1 ≤ √2`, where `√2` is the lemma's first bound `√2 (1+v)^{-1/2}` at `v = 0`; so in this case
  `∀ x, Pr(X = x) ≤ √2 (1+v)^{-1/2}` (the lemma's `max_x` read as `∀ x`, as in the library).

Unit 2.
* "$a'_g$" (the marginal of group `g` at the child composition `(m'_A, m'_B)` and quota `x`, l. 341–342): the
  library's `aA lam mA' mB' x` and `aB lam mA' mB' x`, `x : ℕ`.  When `m'_g = 0` the library value is `0` and it is
  always carried with weight `m'_g = 0`.
* "Extend each $a'_g$ piecewise-linearly to real $y\in[0,M']$": `plExt f y = f ⌊y⌋ + (y - ⌊y⌋)(f(⌊y⌋+1) - f ⌊y⌋)`
  (`⌊·⌋ = Nat.floor`), the linear interpolation between consecutive integers; `aAext`, `aBext` are the
  extensions of `a'_A`, `a'_B`.  It extends `f` (`plExt_natCast`), and on `[0, N]` it uses `f` only on
  `{0, …, N}` (`plExt_congr`; at `y = N` the value `f(N+1)` has weight `0`).
* "By Lemma~TG2 at the child composition $(m'_A,m'_B)$, each $a'_g$ is nondecreasing on $\{0,\dots,M'\}$ and
  $m'_Aa'_A(x)+m'_Ba'_B(x)=x$":
  the library's `A36RW.AppJ.W16.TG2_monotoneOn_aA`, `TG2_monotoneOn_aB` and `w16_marg_sum`, used as stated.
* "so the extensions are nondecreasing": `MonotoneOn` on `Set.Icc 0 M'` (`TG5_step1_mono`, via
  `plExt_monotoneOn`).
* "and satisfy $m'_Aa'_A(y)+m'_Ba'_B(y)=y$": for real `y ∈ [0, M']` (`TG5_step1_sum`, via `plExt_linear`,
  `plExt_congr`, `plExt_id`).
* "for real $y$ and $z$ both differences have the sign of $z-y$": for `y, z ∈ [0, M']`, `y ≤ z` gives
  `a'_g(z) - a'_g(y) ≥ 0` for both groups (`TG5_step1_sign`); equivalently `(z - y)(a'_g(z) - a'_g(y)) ≥ 0`
  (`TG5_step1_sign_mul`).
* "\sum_gm'_g|a'_g(z)-a'_g(y)|=|z-y|": `TG5_step1`, for real `y, z ∈ [0, M']`.
* "Note that $\mu'\in[0,M']$": `TG5_step1_mu_mem`, with the library's `muC = m'_A a_A + m'_B a_B`.
* Supplement: "\E_{p_s}" is the library's target-law expectation `Etgt` over alive children; "Lemma~TG4(i)" is the
  library's `w16_Etgt_DA`/`w16_Etgt_DB` (with `TG4_mass`), "Jensen" is `w16_abs_Etgt_le`, "Lemma~TG4(ii) and
  Cauchy--Schwarz" is `w16_Etgt_abs_dev_le`, "Under $p_s$, $j'\in[0,M']$" is `w16_alive_child_le`, and the
  1-Lipschitz bound is `w16_f_lip`.  The equality in step (2) is step (1) at `y = μ'` (real) and `z = j'`; the
  second inequality of step (3) is the triangle inequality through `a'_g(μ')` plus step (1) at `y = μ'`, `z = x`,
  plus step (2).

Unit 3.
* "independent group counts with law $\Bin(m_A,\theta_A)\otimes\Bin(m_B,\theta_B)$": the product mass
  `bin mA θA hA * bin mB θB hB` on `{0, …, mA} × {0, …, mB}` (the library's `bin`); probabilities and
  expectations are finite sums over this rectangle, in the shape of the library's `Eprod`.
* "let $S$ be their total": `hA + hB`; `probS x = P(S = x)`, `probAS u x = P(A-count = u, S = x)`.
* "Given $S=x$, the law of the A-count": `condA x u = P(A-count = u, S = x) / P(S = x)`, for `x ≤ M`, where
  `P(S = x) > 0` is proved.
* "$\propto\binom{m_A}{u}\binom{m_B}{x-u}\lambda^u$": `∃ c > 0, ∀ u, condA x u = c · C(mA,u) C(mB,x-u) λ^u` for
  `u ≤ x`, and `0` for `u > x`.
* "the law of $U_A$ in the proof of Lemma~TG2": the library's `wt λ mA mB x u / Z λ mA mB x`
  (`wt = C(mA,u) C(mB,x-u) λ^u` for `u ≤ x`, else `0`; `Z = Σ_u wt`).
* "$\lambda$": identified with the odds ratio by the printed relation `θA(1-θB)/((1-θA)θB) = λ`
  (`odds_of_cross`: `θA/(1-θA) = λ · θB/(1-θB)`); `λ > 0` follows.
* "g_g(x):=\E[\text{count in }g\mid S=x]": `gA x = E[hA ; S = x] / P(S = x)` and `gB x = E[hB ; S = x] / P(S = x)`,
  computed in the product space; `gA_eq_condMean`, `gB_eq_condMean` show they are the means of the conditional
  law (`u`, resp. `x - u`, on `{A-count = u, S = x}`).
* "=m_ga_g(x)": `TG8_step1_means`, from the conditional law and the library's `mA_mul_aA`, `mB_mul_aB`.
* Supplement: "\E g_g(S)" is `Σ_{x ≤ M} P(S = x) g_g(x)`, and `TG8_step1_tower` proves it equals `m_g θ_g`.

## Hypotheses (exactly as stated)

* Unit 1: `S : Finset ι` with `[DecidableEq ι]` (any finite index set), `q : ι → ℝ`, `hq0 : ∀ i ∈ S, 0 ≤ q i`,
  `hq1 : ∀ i ∈ S, q i ≤ 1` (Bernoulli parameters) and `hv : ∑ i ∈ S, q i * (1 - q i) = 0` (the case `v = 0`).
  `TG1_v0_fin`: `q : Fin m → ℝ`, `∀ i, 0 ≤ q i`, `∀ i, q i ≤ 1`, `∑ i, q i * (1 - q i) = 0`.
  `TG1_v0_weight` also takes `T ⊆ S`; `TG1_v0_bound_eq` takes only `hv`; `onesSet_subset` takes nothing.
* Unit 2: `0 < lam` where Lemma TG2 is used (`TG5_step1_mono`, `TG5_step1_sum`, `TG5_step1_sign`,
  `TG5_step1_sign_mul`, `TG5_step1`, `TG5_step1_child`); `0 ≤ lam` for `TG5_step1_mu_mem`; none for
  `TG5_step1_agree`; `y, z ∈ Set.Icc 0 M'` (`0 ≤ y ≤ M'` in `TG5_step1_sum`; also `y ≤ z` in `TG5_step1_sign`).
  The composition `(mA', mB')` is arbitrary (the printed child composition is the case
  `(mA - bA, mB - bB)`; `TG5_step1_child` is stated there, for all `mA mB j bA bB`).  Step (1) needs neither a
  legal parent nor `M ≥ 1` (stronger than printed).  The `plExt_*` facts carry only their stated hypotheses
  (`MonotoneOn f (Set.Iic N)`, `0 ≤ y ≤ N`, `⌊w⌋ < N`, or none).
  Supplement: `TG5_step2_jensen` (any real `y0`) and `TG5_step2` assume `0 < lam`, `j ≤ mA + mB` (legal
  parent), `bA ≤ mA`, `bB ≤ mB` (a batch); `TG5_step3` and `TG5_printed` add `x ≤ (mA - bA) + (mB - bB)` (a legal
  child quota): the printed setting of Lemma TG4 without `M ≥ 1`, which is not used.  `TG5_step2_eq` assumes only
  `0 < lam` and `y0 ∈ Set.Icc 0 M'`.
* Unit 3: `0 < θA`, `θA < 1`, `0 < θB`, `θB < 1`, `hr : θA * (1 - θB) / ((1 - θA) * θB) = lam`, and `x ≤ mA + mB`
  (so that `P(S = x) > 0`).  Lemma TG8's further conditions `mA θA + mB θB = j` and `0 < j < M` are not used by
  step (1) and are not assumed (stronger than printed; the Unit 3 instance satisfies them).  `odds_of_cross`,
  `probAS_eq`, `probS_eq` and `binbin_eq_wt` (which also takes `u ≤ x`) assume only `θA < 1`, `0 < θB`,
  `θB < 1` and `hr`; `bin_eq_odds` assumes `a ≠ 1`; `binbin_fiber`, `gA_eq_condMean`, `gB_eq_condMean`,
  `sum_mul_bin` and `sum_numerators` assume nothing.  Supplement `TG8_step1_tower`: the Unit 3 hypotheses
  without `x`.

No hypothesis restates a conclusion.  Each unit has an instance showing that its hypotheses are satisfiable.
-/

set_option autoImplicit false

namespace A36W.PV.RouteJ

open Finset A36RW.AppJ A36RW.AppJ.W16

noncomputable section

/-! ## Unit 1: Lemma TG1, the printed case `v = 0` -/

section TG1v0

variable {ι : Type*} [DecidableEq ι]

/-- The coordinates of the batch whose Bernoulli parameter is `1`. -/
def onesSet (S : Finset ι) (q : ι → ℝ) : Finset ι := S.filter (fun i => q i = 1)

omit [DecidableEq ι] in
/-- `onesSet S q ⊆ S`. -/
theorem onesSet_subset (S : Finset ι) (q : ι → ℝ) : onesSet S q ⊆ S := Finset.filter_subset _ _

omit [DecidableEq ι] in
/-- `v = 0` forces every parameter into `{0, 1}`. -/
theorem TG1_v0_params (S : Finset ι) (q : ι → ℝ) (hq0 : ∀ i ∈ S, 0 ≤ q i) (hq1 : ∀ i ∈ S, q i ≤ 1)
    (hv : ∑ i ∈ S, q i * (1 - q i) = 0) : ∀ i ∈ S, q i = 0 ∨ q i = 1 := by
  have hz := (Finset.sum_eq_zero_iff_of_nonneg
    (fun i hi => mul_nonneg (hq0 i hi) (sub_nonneg.2 (hq1 i hi)))).1 hv
  intro i hi
  rcases mul_eq_zero.1 (hz i hi) with h | h
  · exact Or.inl h
  · exact Or.inr (by linarith)

/-- The Bernoulli vector is deterministic: its law is the point mass at `onesSet S q`. -/
theorem TG1_v0_weight (S : Finset ι) (q : ι → ℝ) (hq0 : ∀ i ∈ S, 0 ≤ q i) (hq1 : ∀ i ∈ S, q i ≤ 1)
    (hv : ∑ i ∈ S, q i * (1 - q i) = 0) {T : Finset ι} (hT : T ⊆ S) :
    A36W.batchWeight S q T = if T = onesSet S q then 1 else 0 := by
  have h01 := TG1_v0_params S q hq0 hq1 hv
  unfold A36W.batchWeight
  split_ifs with hTe
  · subst hTe
    rw [Finset.prod_eq_one, Finset.prod_eq_one, one_mul]
    · intro i hi
      rw [Finset.mem_sdiff, onesSet, Finset.mem_filter] at hi
      rcases h01 i hi.1 with h | h
      · rw [h, sub_zero]
      · exact absurd ⟨hi.1, h⟩ hi.2
    · intro i hi
      rw [onesSet, Finset.mem_filter] at hi
      exact hi.2
  · obtain ⟨i, hi⟩ : ∃ i, ¬ (i ∈ T ↔ i ∈ onesSet S q) := by
      by_contra hcon
      exact hTe (Finset.ext fun i => not_not.1 fun h => hcon ⟨i, h⟩)
    by_cases hiT : i ∈ T
    · have hiO : i ∉ onesSet S q := fun h => hi ⟨fun _ => h, fun _ => hiT⟩
      have hiS : i ∈ S := hT hiT
      have hq : q i = 0 := by
        rcases h01 i hiS with h | h
        · exact h
        · exact absurd (Finset.mem_filter.2 ⟨hiS, h⟩) hiO
      rw [Finset.prod_eq_zero hiT hq, zero_mul]
    · have hiO : i ∈ onesSet S q := by
        by_contra h
        exact hi ⟨fun h' => absurd h' hiT, fun h' => absurd h' h⟩
      have hiS : i ∈ S := (Finset.mem_filter.1 hiO).1
      have hq : q i = 1 := (Finset.mem_filter.1 hiO).2
      rw [Finset.prod_eq_zero (i := i) (Finset.mem_sdiff.2 ⟨hiS, hiT⟩) (by rw [hq, sub_self]), mul_zero]

/-- **`X` is deterministic**: the law of `X` is the point mass at `#(onesSet S q)`. -/
theorem TG1_v0_deterministic (S : Finset ι) (q : ι → ℝ) (hq0 : ∀ i ∈ S, 0 ≤ q i)
    (hq1 : ∀ i ∈ S, q i ≤ 1) (hv : ∑ i ∈ S, q i * (1 - q i) = 0) (x : ℕ) :
    A36W.batchPmf S q x = if x = #(onesSet S q) then 1 else 0 := by
  rw [A36W.batchPmf_eq_sum_ite]
  have hO : onesSet S q ∈ S.powerset := Finset.mem_powerset.2 (onesSet_subset S q)
  rw [Finset.sum_eq_single_of_mem (onesSet S q) hO]
  · rw [TG1_v0_weight S q hq0 hq1 hv (onesSet_subset S q), if_pos rfl]
    by_cases h : x = #(onesSet S q)
    · rw [if_pos h.symm, if_pos h]
    · rw [if_neg (Ne.symm h), if_neg h]
  · intro T hT hne
    rw [TG1_v0_weight S q hq0 hq1 hv (Finset.mem_powerset.1 hT), if_neg hne]
    simp

/-- **`max_x Pr(X = x) = 1`**: the value `1` is attained and bounds every atom. -/
theorem TG1_v0_max_eq_one (S : Finset ι) (q : ι → ℝ) (hq0 : ∀ i ∈ S, 0 ≤ q i)
    (hq1 : ∀ i ∈ S, q i ≤ 1) (hv : ∑ i ∈ S, q i * (1 - q i) = 0) :
    IsGreatest (Set.range (A36W.batchPmf S q)) 1 := by
  refine ⟨⟨#(onesSet S q), ?_⟩, ?_⟩
  · rw [TG1_v0_deterministic S q hq0 hq1 hv, if_pos rfl]
  · rintro _ ⟨x, rfl⟩
    rw [TG1_v0_deterministic S q hq0 hq1 hv]
    split_ifs <;> norm_num

omit [DecidableEq ι] in
/-- At `v = 0` the first bound of Lemma TG1 is `√2 (1+v)^{-1/2} = √2`. -/
theorem TG1_v0_bound_eq (S : Finset ι) (q : ι → ℝ) (hv : ∑ i ∈ S, q i * (1 - q i) = 0) :
    Real.sqrt 2 * (1 + ∑ i ∈ S, q i * (1 - q i)) ^ (-(1 / 2 : ℝ)) = Real.sqrt 2 := by
  rw [hv, add_zero, Real.one_rpow, mul_one]

/-- **Lemma TG1, the printed case `v = 0` (batch form).** -/
theorem TG1_v0 (S : Finset ι) (q : ι → ℝ) (hq0 : ∀ i ∈ S, 0 ≤ q i) (hq1 : ∀ i ∈ S, q i ≤ 1)
    (hv : ∑ i ∈ S, q i * (1 - q i) = 0) :
    (∀ x : ℕ, A36W.batchPmf S q x = if x = #(onesSet S q) then 1 else 0) ∧
      IsGreatest (Set.range (A36W.batchPmf S q)) 1 ∧ (1 : ℝ) ≤ Real.sqrt 2 ∧
      ∀ x : ℕ, A36W.batchPmf S q x ≤ Real.sqrt 2 * (1 + ∑ i ∈ S, q i * (1 - q i)) ^ (-(1 / 2 : ℝ)) := by
  have h1 : (1 : ℝ) ≤ Real.sqrt 2 := Real.one_le_sqrt.2 (by norm_num)
  refine ⟨TG1_v0_deterministic S q hq0 hq1 hv, TG1_v0_max_eq_one S q hq0 hq1 hv, h1, fun x => ?_⟩
  rw [TG1_v0_bound_eq S q hv]
  exact ((TG1_v0_max_eq_one S q hq0 hq1 hv).2 (Set.mem_range_self x)).trans h1

end TG1v0

/-- **Lemma TG1, the printed case `v = 0` (as printed, `X = Σ_{i < m} ξ_i`, `q : Fin m → ℝ`).** -/
theorem TG1_v0_fin (m : ℕ) (q : Fin m → ℝ) (hq0 : ∀ i, 0 ≤ q i) (hq1 : ∀ i, q i ≤ 1)
    (hv : ∑ i, q i * (1 - q i) = 0) :
    (∀ x : ℕ, A36W.pbPmf q x = if x = #(onesSet Finset.univ q) then 1 else 0) ∧
      IsGreatest (Set.range (A36W.pbPmf q)) 1 ∧ (1 : ℝ) ≤ Real.sqrt 2 ∧
      ∀ x : ℕ, A36W.pbPmf q x ≤ Real.sqrt 2 * (1 + ∑ i, q i * (1 - q i)) ^ (-(1 / 2 : ℝ)) := by
  have hpb : A36W.pbPmf q = A36W.batchPmf Finset.univ q := funext (A36W.pbPmf_eq_batchPmf q)
  rw [hpb]
  exact TG1_v0 Finset.univ q (fun i _ => hq0 i) (fun i _ => hq1 i) hv

/-! ## Unit 2: Lemma TG5, step (1) (the piecewise-linear extension) -/

/-- The piecewise-linear extension of `f : ℕ → ℝ` to real `y ≥ 0`: linear interpolation between the
values at `⌊y⌋` and `⌊y⌋ + 1`. -/
def plExt (f : ℕ → ℝ) (y : ℝ) : ℝ := f ⌊y⌋₊ + (y - ⌊y⌋₊) * (f (⌊y⌋₊ + 1) - f ⌊y⌋₊)

/-- The extension of the child marginal `a'_A` (composition `(mA', mB')`) to real quotas. -/
def aAext (lam : ℝ) (mA' mB' : ℕ) (y : ℝ) : ℝ := plExt (fun x => aA lam mA' mB' x) y

/-- The extension of the child marginal `a'_B` (composition `(mA', mB')`) to real quotas. -/
def aBext (lam : ℝ) (mA' mB' : ℕ) (y : ℝ) : ℝ := plExt (fun x => aB lam mA' mB' x) y

/-- The extension agrees with `f` at the integers. -/
theorem plExt_natCast (f : ℕ → ℝ) (x : ℕ) : plExt f (x : ℝ) = f x := by
  unfold plExt
  rw [Nat.floor_natCast, sub_self, zero_mul, add_zero]

/-- On `[0, N]` the extension depends only on `f` restricted to `{0, …, N}`. -/
theorem plExt_congr {N : ℕ} {f g : ℕ → ℝ} (h : ∀ x ≤ N, f x = g x) {y : ℝ} (hy0 : 0 ≤ y)
    (hyN : y ≤ N) : plExt f y = plExt g y := by
  unfold plExt
  have hk0 : (⌊y⌋₊ : ℝ) ≤ y := Nat.floor_le hy0
  have hkN : ⌊y⌋₊ ≤ N := by exact_mod_cast hk0.trans hyN
  rcases Nat.lt_or_ge ⌊y⌋₊ N with hlt | hge
  · rw [h ⌊y⌋₊ hkN, h (⌊y⌋₊ + 1) hlt]
  · have hNk : (N : ℝ) ≤ ⌊y⌋₊ := by exact_mod_cast hge
    have ht : y - ⌊y⌋₊ = 0 := by linarith
    rw [ht, zero_mul, zero_mul, h ⌊y⌋₊ hkN]

/-- For `f` nondecreasing on `{0, …, N}` and `w ∈ [0, N]`: `f ⌊w⌋ ≤ plExt f w`. -/
theorem plExt_floor_le {N : ℕ} {f : ℕ → ℝ} (hf : MonotoneOn f (Set.Iic N)) {w : ℝ} (hw0 : 0 ≤ w)
    (hwN : w ≤ N) : f ⌊w⌋₊ ≤ plExt f w := by
  unfold plExt
  have hk0 : (⌊w⌋₊ : ℝ) ≤ w := Nat.floor_le hw0
  have hkN : ⌊w⌋₊ ≤ N := by exact_mod_cast hk0.trans hwN
  rcases Nat.lt_or_ge ⌊w⌋₊ N with hlt | hge
  · have hd : f ⌊w⌋₊ ≤ f (⌊w⌋₊ + 1) :=
      hf (Set.mem_Iic.2 hkN) (Set.mem_Iic.2 (Nat.succ_le_of_lt hlt)) (Nat.le_succ _)
    have := mul_nonneg (sub_nonneg.2 hk0) (sub_nonneg.2 hd)
    linarith
  · have hNk : (N : ℝ) ≤ ⌊w⌋₊ := by exact_mod_cast hge
    have ht : w - ⌊w⌋₊ = 0 := by linarith
    rw [ht, zero_mul, add_zero]

/-- For `f` nondecreasing on `{0, …, N}` and `⌊w⌋ < N`: `plExt f w ≤ f (⌊w⌋ + 1)`. -/
theorem plExt_le_succ {N : ℕ} {f : ℕ → ℝ} (hf : MonotoneOn f (Set.Iic N)) {w : ℝ}
    (hlt : ⌊w⌋₊ < N) : plExt f w ≤ f (⌊w⌋₊ + 1) := by
  unfold plExt
  have hd : f ⌊w⌋₊ ≤ f (⌊w⌋₊ + 1) :=
    hf (Set.mem_Iic.2 hlt.le) (Set.mem_Iic.2 (Nat.succ_le_of_lt hlt)) (Nat.le_succ _)
  have ht1 : w - ⌊w⌋₊ ≤ 1 := by
    have := Nat.lt_floor_add_one w
    linarith
  have := mul_le_mul_of_nonneg_right ht1 (sub_nonneg.2 hd)
  linarith

/-- **Monotonicity of the extension**: if `f` is nondecreasing on `{0, …, N}`, then `plExt f` is
nondecreasing on `[0, N]`. -/
theorem plExt_monotoneOn {N : ℕ} {f : ℕ → ℝ} (hf : MonotoneOn f (Set.Iic N)) :
    MonotoneOn (plExt f) (Set.Icc 0 (N : ℝ)) := by
  intro y hy z hz hyz
  have hkl : ⌊y⌋₊ ≤ ⌊z⌋₊ := Nat.floor_le_floor hyz
  have hk0 : (⌊y⌋₊ : ℝ) ≤ y := Nat.floor_le hy.1
  have hl0 : (⌊z⌋₊ : ℝ) ≤ z := Nat.floor_le hz.1
  have hlN : ⌊z⌋₊ ≤ N := by exact_mod_cast hl0.trans hz.2
  rcases Nat.lt_or_ge ⌊y⌋₊ ⌊z⌋₊ with hlt | hge
  · have hkN : ⌊y⌋₊ < N := lt_of_lt_of_le hlt hlN
    calc plExt f y ≤ f (⌊y⌋₊ + 1) := plExt_le_succ hf hkN
      _ ≤ f ⌊z⌋₊ := hf (Set.mem_Iic.2 (Nat.succ_le_of_lt hkN)) (Set.mem_Iic.2 hlN)
          (Nat.succ_le_of_lt hlt)
      _ ≤ plExt f z := plExt_floor_le hf hz.1 hz.2
  · have heq : ⌊y⌋₊ = ⌊z⌋₊ := le_antisymm hkl hge
    rcases Nat.lt_or_ge ⌊y⌋₊ N with hN | hN
    · unfold plExt
      rw [← heq]
      have hd : f ⌊y⌋₊ ≤ f (⌊y⌋₊ + 1) :=
        hf (Set.mem_Iic.2 hN.le) (Set.mem_Iic.2 (Nat.succ_le_of_lt hN)) (Nat.le_succ _)
      have := mul_le_mul_of_nonneg_right (sub_le_sub_right hyz (⌊y⌋₊ : ℝ)) (sub_nonneg.2 hd)
      linarith
    · have hNk : (N : ℝ) ≤ ⌊y⌋₊ := by exact_mod_cast hN
      have hyN : y = N := le_antisymm hy.2 (hNk.trans hk0)
      have hzN : z = N := le_antisymm hz.2 (by rw [← hyN]; exact hyz)
      rw [hyN, hzN]

/-- The extension is linear in `f`. -/
theorem plExt_linear (f g : ℕ → ℝ) (α β y : ℝ) :
    plExt (fun x => α * f x + β * g x) y = α * plExt f y + β * plExt g y := by
  unfold plExt
  ring

/-- The extension of `x ↦ x` is the identity. -/
theorem plExt_id (y : ℝ) : plExt (fun x => (x : ℝ)) y = y := by
  unfold plExt
  push_cast
  ring

/-- The extensions agree with the child marginals at the integer quotas. -/
theorem TG5_step1_agree (lam : ℝ) (mA' mB' x : ℕ) :
    aAext lam mA' mB' (x : ℝ) = aA lam mA' mB' x ∧ aBext lam mA' mB' (x : ℝ) = aB lam mA' mB' x :=
  ⟨plExt_natCast _ x, plExt_natCast _ x⟩

/-- **The extensions are nondecreasing on `[0, M']`** (from Lemma TG2 at the composition `(mA', mB')`). -/
theorem TG5_step1_mono {lam : ℝ} (hlam : 0 < lam) (mA' mB' : ℕ) :
    MonotoneOn (aAext lam mA' mB') (Set.Icc 0 ((mA' + mB' : ℕ) : ℝ)) ∧
      MonotoneOn (aBext lam mA' mB') (Set.Icc 0 ((mA' + mB' : ℕ) : ℝ)) :=
  ⟨plExt_monotoneOn (TG2_monotoneOn_aA hlam mA' mB'), plExt_monotoneOn (TG2_monotoneOn_aB hlam mA' mB')⟩

/-- **`m'_A a'_A(y) + m'_B a'_B(y) = y` for real `y ∈ [0, M']`** (from the identity at `0, …, M'`). -/
theorem TG5_step1_sum {lam : ℝ} (hlam : 0 < lam) {mA' mB' : ℕ} {y : ℝ} (hy0 : 0 ≤ y)
    (hyM : y ≤ ((mA' + mB' : ℕ) : ℝ)) :
    (mA' : ℝ) * aAext lam mA' mB' y + (mB' : ℝ) * aBext lam mA' mB' y = y := by
  have h1 : (mA' : ℝ) * aAext lam mA' mB' y + (mB' : ℝ) * aBext lam mA' mB' y =
      plExt (fun x => (mA' : ℝ) * aA lam mA' mB' x + (mB' : ℝ) * aB lam mA' mB' x) y := by
    unfold aAext aBext
    rw [plExt_linear]
  rw [h1, plExt_congr (N := mA' + mB')
    (f := fun x => (mA' : ℝ) * aA lam mA' mB' x + (mB' : ℝ) * aB lam mA' mB' x)
    (g := fun x => (x : ℝ)) (fun x hx => w16_marg_sum hlam hx) hy0 hyM, plExt_id]

/-- For `y ≤ z` in `[0, M']` both differences have the sign of `z - y`. -/
theorem TG5_step1_sign {lam : ℝ} (hlam : 0 < lam) {mA' mB' : ℕ} {y z : ℝ}
    (hy : y ∈ Set.Icc 0 ((mA' + mB' : ℕ) : ℝ)) (hz : z ∈ Set.Icc 0 ((mA' + mB' : ℕ) : ℝ))
    (hyz : y ≤ z) :
    0 ≤ aAext lam mA' mB' z - aAext lam mA' mB' y ∧ 0 ≤ aBext lam mA' mB' z - aBext lam mA' mB' y := by
  obtain ⟨hA, hB⟩ := TG5_step1_mono hlam mA' mB'
  exact ⟨sub_nonneg.2 (hA hy hz hyz), sub_nonneg.2 (hB hy hz hyz)⟩

/-- **Both differences have the sign of `z - y`** (product form, for every `y, z ∈ [0, M']`). -/
theorem TG5_step1_sign_mul {lam : ℝ} (hlam : 0 < lam) {mA' mB' : ℕ} {y z : ℝ}
    (hy : y ∈ Set.Icc 0 ((mA' + mB' : ℕ) : ℝ)) (hz : z ∈ Set.Icc 0 ((mA' + mB' : ℕ) : ℝ)) :
    0 ≤ (z - y) * (aAext lam mA' mB' z - aAext lam mA' mB' y) ∧
      0 ≤ (z - y) * (aBext lam mA' mB' z - aBext lam mA' mB' y) := by
  rcases le_total y z with hyz | hzy
  · obtain ⟨h1, h2⟩ := TG5_step1_sign hlam hy hz hyz
    exact ⟨mul_nonneg (sub_nonneg.2 hyz) h1, mul_nonneg (sub_nonneg.2 hyz) h2⟩
  · obtain ⟨h1, h2⟩ := TG5_step1_sign hlam hz hy hzy
    constructor
    · calc (0 : ℝ) ≤ (y - z) * (aAext lam mA' mB' y - aAext lam mA' mB' z) :=
            mul_nonneg (sub_nonneg.2 hzy) h1
        _ = (z - y) * (aAext lam mA' mB' z - aAext lam mA' mB' y) := by ring
    · calc (0 : ℝ) ≤ (y - z) * (aBext lam mA' mB' y - aBext lam mA' mB' z) :=
            mul_nonneg (sub_nonneg.2 hzy) h2
        _ = (z - y) * (aBext lam mA' mB' z - aBext lam mA' mB' y) := by ring

/-- **Lemma TG5, step (1), the displayed identity**: for real `y, z ∈ [0, M']`,
`Σ_g m'_g |a'_g(z) - a'_g(y)| = |z - y|` for the piecewise-linear extensions. -/
theorem TG5_step1 {lam : ℝ} (hlam : 0 < lam) {mA' mB' : ℕ} {y z : ℝ}
    (hy : y ∈ Set.Icc 0 ((mA' + mB' : ℕ) : ℝ)) (hz : z ∈ Set.Icc 0 ((mA' + mB' : ℕ) : ℝ)) :
    (mA' : ℝ) * |aAext lam mA' mB' z - aAext lam mA' mB' y| +
      (mB' : ℝ) * |aBext lam mA' mB' z - aBext lam mA' mB' y| = |z - y| := by
  have sy := TG5_step1_sum hlam hy.1 hy.2
  have sz := TG5_step1_sum hlam hz.1 hz.2
  rcases le_total y z with hyz | hzy
  · obtain ⟨h1, h2⟩ := TG5_step1_sign hlam hy hz hyz
    rw [abs_of_nonneg h1, abs_of_nonneg h2, abs_of_nonneg (sub_nonneg.2 hyz)]
    linear_combination sz - sy
  · obtain ⟨h1, h2⟩ := TG5_step1_sign hlam hz hy hzy
    rw [abs_sub_comm (aAext lam mA' mB' z), abs_sub_comm (aBext lam mA' mB' z), abs_sub_comm z,
      abs_of_nonneg h1, abs_of_nonneg h2, abs_of_nonneg (sub_nonneg.2 hzy)]
    linear_combination sy - sz

/-- **`μ' ∈ [0, M']`**, with `μ' = m'_A a_A + m'_B a_B` at the child composition `(mA - bA, mB - bB)`. -/
theorem TG5_step1_mu_mem {lam : ℝ} (hlam : 0 ≤ lam) (mA mB j bA bB : ℕ) :
    muC lam mA mB j bA bB ∈ Set.Icc 0 (((mA - bA) + (mB - bB) : ℕ) : ℝ) := by
  unfold muC
  have k1 : (0 : ℝ) ≤ ((mA - bA : ℕ) : ℝ) := Nat.cast_nonneg _
  have k2 : (0 : ℝ) ≤ ((mB - bB : ℕ) : ℝ) := Nat.cast_nonneg _
  refine ⟨add_nonneg (mul_nonneg k1 (aA_nonneg hlam mA mB j)) (mul_nonneg k2 (aB_nonneg hlam mA mB j)), ?_⟩
  rw [Nat.cast_add]
  exact add_le_add (mul_le_of_le_one_right k1 (aA_le_one hlam mA mB j))
    (mul_le_of_le_one_right k2 (aB_le_one hlam mA mB j))

/-- **Lemma TG5, step (1), in the printed setting** (a parent `(mA, mB, j)` and a batch `bA ≤ mA`,
`bB ≤ mB`; the child composition is `(mA - bA, mB - bB)`): the extensions of the child marginals are
nondecreasing on `[0, M']`, satisfy `Σ_g m'_g a'_g(y) = y` there, the displayed identity holds for real
`y, z ∈ [0, M']`, and `μ' ∈ [0, M']`. -/
theorem TG5_step1_child {lam : ℝ} (hlam : 0 < lam) (mA mB j bA bB : ℕ) :
    MonotoneOn (aAext lam (mA - bA) (mB - bB)) (Set.Icc 0 (((mA - bA) + (mB - bB) : ℕ) : ℝ)) ∧
      MonotoneOn (aBext lam (mA - bA) (mB - bB)) (Set.Icc 0 (((mA - bA) + (mB - bB) : ℕ) : ℝ)) ∧
      (∀ y ∈ Set.Icc 0 (((mA - bA) + (mB - bB) : ℕ) : ℝ),
        ((mA - bA : ℕ) : ℝ) * aAext lam (mA - bA) (mB - bB) y +
          ((mB - bB : ℕ) : ℝ) * aBext lam (mA - bA) (mB - bB) y = y) ∧
      (∀ y ∈ Set.Icc 0 (((mA - bA) + (mB - bB) : ℕ) : ℝ), ∀ z ∈ Set.Icc 0 (((mA - bA) + (mB - bB) : ℕ) : ℝ),
        ((mA - bA : ℕ) : ℝ) * |aAext lam (mA - bA) (mB - bB) z - aAext lam (mA - bA) (mB - bB) y| +
          ((mB - bB : ℕ) : ℝ) * |aBext lam (mA - bA) (mB - bB) z - aBext lam (mA - bA) (mB - bB) y| =
            |z - y|) ∧
      muC lam mA mB j bA bB ∈ Set.Icc 0 (((mA - bA) + (mB - bB) : ℕ) : ℝ) :=
  ⟨(TG5_step1_mono hlam _ _).1, (TG5_step1_mono hlam _ _).2,
    fun _ hy => TG5_step1_sum hlam hy.1 hy.2, fun _ hy _ hz => TG5_step1 hlam hy hz,
    TG5_step1_mu_mem hlam.le mA mB j bA bB⟩

/-! ## Unit 2, continued: steps (2)–(3) of the printed proof of Lemma TG5, at the real point `μ'` -/

/-- **Step (2), Jensen with Lemma TG4 (i)**, at any real point `y0`:
`Σ_g m'_g |a_g - a'_g(y0)| ≤ E_{p_s} Σ_g m'_g |a'_g(j') - a'_g(y0)|`. -/
theorem TG5_step2_jensen {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hj : j ≤ mA + mB)
    (hA : bA ≤ mA) (hB : bB ≤ mB) (y0 : ℝ) :
    ((mA - bA : ℕ) : ℝ) * |aA lam mA mB j - aAext lam (mA - bA) (mB - bB) y0| +
        ((mB - bB : ℕ) : ℝ) * |aB lam mA mB j - aBext lam (mA - bA) (mB - bB) y0| ≤
      Etgt lam mA mB j bA bB (fun a b t =>
        ((mA - bA : ℕ) : ℝ) * |aA lam a b t - aAext lam (mA - bA) (mB - bB) y0| +
          ((mB - bB : ℕ) : ℝ) * |aB lam a b t - aBext lam (mA - bA) (mB - bB) y0|) := by
  set kA : ℝ := ((mA - bA : ℕ) : ℝ) with hkA
  set kB : ℝ := ((mB - bB : ℕ) : ℝ) with hkB
  set a := aA lam mA mB j with ha
  set c := aB lam mA mB j with hc
  set cA := aAext lam (mA - bA) (mB - bB) y0 with hcA
  set cB := aBext lam (mA - bA) (mB - bB) y0 with hcB
  have hkA0 : 0 ≤ kA := Nat.cast_nonneg _
  have hkB0 : 0 ≤ kB := Nat.cast_nonneg _
  -- group A: `E_{p_s}[m'_A (a'_A(j') - cA)] = m'_A (a_A - cA)`, then `|E_{p_s} X| ≤ E_{p_s} |X|`
  have eA : Etgt lam mA mB j bA bB (fun a' b' t => kA * (aA lam a' b' t - cA)) = kA * (a - cA) := by
    have e := w16_Etgt_linear lam mA mB j bA bB (fun a' b' t => kA * (aA lam a' b' t - a))
      (fun _ _ _ => 1) 1 (kA * (a - cA))
    rw [w16_Etgt_DA hlam hj hA hB, TG4_mass hlam hj hA hB] at e
    have : (fun a' b' t => kA * (aA lam a' b' t - cA)) =
        (fun a' b' t => 1 * (kA * (aA lam a' b' t - a)) + kA * (a - cA) * 1) := by
      funext a' b' t; ring
    rw [this, e]; ring
  have eB : Etgt lam mA mB j bA bB (fun a' b' t => kB * (aB lam a' b' t - cB)) = kB * (c - cB) := by
    have e := w16_Etgt_linear lam mA mB j bA bB (fun a' b' t => kB * (aB lam a' b' t - c))
      (fun _ _ _ => 1) 1 (kB * (c - cB))
    rw [w16_Etgt_DB hlam hj hA hB, TG4_mass hlam hj hA hB] at e
    have : (fun a' b' t => kB * (aB lam a' b' t - cB)) =
        (fun a' b' t => 1 * (kB * (aB lam a' b' t - c)) + kB * (c - cB) * 1) := by
      funext a' b' t; ring
    rw [this, e]; ring
  have jA : kA * |a - cA| ≤ Etgt lam mA mB j bA bB (fun a' b' t => kA * |aA lam a' b' t - cA|) := by
    have h := w16_abs_Etgt_le hlam (mA := mA) (mB := mB) (j := j) (bA := bA) (bB := bB)
      (fun a' b' t => kA * (aA lam a' b' t - cA))
    rw [eA, abs_mul, abs_of_nonneg hkA0] at h
    have e : (fun a' b' t => |kA * (aA lam a' b' t - cA)|) = (fun a' b' t => kA * |aA lam a' b' t - cA|) := by
      funext a' b' t; rw [abs_mul, abs_of_nonneg hkA0]
    rw [e] at h
    exact h
  have jB : kB * |c - cB| ≤ Etgt lam mA mB j bA bB (fun a' b' t => kB * |aB lam a' b' t - cB|) := by
    have h := w16_abs_Etgt_le hlam (mA := mA) (mB := mB) (j := j) (bA := bA) (bB := bB)
      (fun a' b' t => kB * (aB lam a' b' t - cB))
    rw [eB, abs_mul, abs_of_nonneg hkB0] at h
    have e : (fun a' b' t => |kB * (aB lam a' b' t - cB)|) = (fun a' b' t => kB * |aB lam a' b' t - cB|) := by
      funext a' b' t; rw [abs_mul, abs_of_nonneg hkB0]
    rw [e] at h
    exact h
  have hlin := w16_Etgt_linear lam mA mB j bA bB (fun a' b' t => kA * |aA lam a' b' t - cA|)
    (fun a' b' t => kB * |aB lam a' b' t - cB|) 1 1
  have e1 : (fun a' b' t => kA * |aA lam a' b' t - cA| + kB * |aB lam a' b' t - cB|) =
      (fun a' b' t => 1 * (kA * |aA lam a' b' t - cA|) + 1 * (kB * |aB lam a' b' t - cB|)) := by
    funext a' b' t; ring
  rw [e1, hlin]
  linarith

/-- **Step (2), the equality**, from step (1) at a real point `y0 ∈ [0, M']`: on every alive child the
quota `j'` lies in `[0, M']`, so `Σ_g m'_g |a'_g(j') - a'_g(y0)| = |j' - y0|`, and the two `E_{p_s}` agree. -/
theorem TG5_step2_eq {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} {y0 : ℝ}
    (hy0 : y0 ∈ Set.Icc 0 (((mA - bA) + (mB - bB) : ℕ) : ℝ)) :
    Etgt lam mA mB j bA bB (fun a b t =>
        ((mA - bA : ℕ) : ℝ) * |aA lam a b t - aAext lam (mA - bA) (mB - bB) y0| +
          ((mB - bB : ℕ) : ℝ) * |aB lam a b t - aBext lam (mA - bA) (mB - bB) y0|) =
      Etgt lam mA mB j bA bB (fun _ _ t => |(t : ℝ) - y0|) := by
  have key : ∀ hA' hB' : ℕ, alive mA mB j bA bB hA' hB' →
      ((mA - bA : ℕ) : ℝ) * |aA lam (mA - bA) (mB - bB) (j - (hA' + hB')) - aAext lam (mA - bA) (mB - bB) y0| +
          ((mB - bB : ℕ) : ℝ) * |aB lam (mA - bA) (mB - bB) (j - (hA' + hB')) -
            aBext lam (mA - bA) (mB - bB) y0| =
        |((j - (hA' + hB') : ℕ) : ℝ) - y0| := by
    intro hA' hB' hal
    have ht : (((j - (hA' + hB')) : ℕ) : ℝ) ∈ Set.Icc 0 (((mA - bA) + (mB - bB) : ℕ) : ℝ) :=
      ⟨Nat.cast_nonneg _, by exact_mod_cast w16_alive_child_le hal⟩
    have h := TG5_step1 hlam hy0 ht
    rw [(TG5_step1_agree lam (mA - bA) (mB - bB) (j - (hA' + hB'))).1,
      (TG5_step1_agree lam (mA - bA) (mB - bB) (j - (hA' + hB'))).2] at h
    exact h
  apply le_antisymm
  · exact w16_Etgt_mono hlam.le _ _ fun hA' hB' hal => le_of_eq (key hA' hB' hal)
  · exact w16_Etgt_mono hlam.le _ _ fun hA' hB' hal => ge_of_eq (key hA' hB' hal)

/-- **Lemma TG5, step (2), as printed**: `Σ_g m'_g |a_g - a'_g(μ')| ≤ E_{p_s} Σ_g m'_g |a'_g(j') - a'_g(μ')|
= E_{p_s} |j' - μ'| ≤ √v_b` (Lemma TG4 (i) and Jensen; step (1) at the real point `μ'`; Lemma TG4 (ii) and
Cauchy–Schwarz). -/
theorem TG5_step2 {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hj : j ≤ mA + mB) (hA : bA ≤ mA)
    (hB : bB ≤ mB) :
    ((mA - bA : ℕ) : ℝ) * |aA lam mA mB j - aAext lam (mA - bA) (mB - bB) (muC lam mA mB j bA bB)| +
        ((mB - bB : ℕ) : ℝ) * |aB lam mA mB j - aBext lam (mA - bA) (mB - bB) (muC lam mA mB j bA bB)| ≤
      Etgt lam mA mB j bA bB (fun a b t =>
        ((mA - bA : ℕ) : ℝ) * |aA lam a b t - aAext lam (mA - bA) (mB - bB) (muC lam mA mB j bA bB)| +
          ((mB - bB : ℕ) : ℝ) * |aB lam a b t - aBext lam (mA - bA) (mB - bB) (muC lam mA mB j bA bB)|) ∧
    Etgt lam mA mB j bA bB (fun a b t =>
        ((mA - bA : ℕ) : ℝ) * |aA lam a b t - aAext lam (mA - bA) (mB - bB) (muC lam mA mB j bA bB)| +
          ((mB - bB : ℕ) : ℝ) * |aB lam a b t - aBext lam (mA - bA) (mB - bB) (muC lam mA mB j bA bB)|) =
      Etgt lam mA mB j bA bB (fun _ _ t => |(t : ℝ) - muC lam mA mB j bA bB|) ∧
    Etgt lam mA mB j bA bB (fun _ _ t => |(t : ℝ) - muC lam mA mB j bA bB|) ≤
      Real.sqrt (vb lam mA mB j bA bB) :=
  ⟨TG5_step2_jensen hlam hj hA hB _, TG5_step2_eq hlam (TG5_step1_mu_mem hlam.le mA mB j bA bB),
    w16_Etgt_abs_dev_le hlam hj hA hB⟩

/-- **Lemma TG5, step (3), as printed**: `f(a) = a(1-a)` is 1-Lipschitz on `[0,1]`, so
`|V(m'_A, m'_B, x) - V_rem| ≤ Σ_g m'_g |a'_g(x) - a_g| ≤ |x - μ'| + √v_b` at every legal child quota `x`
(the second step: the triangle inequality through `a'_g(μ')`, step (1) at `y = μ'`, `z = x`, and step (2)). -/
theorem TG5_step3 {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hj : j ≤ mA + mB) (hA : bA ≤ mA)
    (hB : bB ≤ mB) {x : ℕ} (hx : x ≤ (mA - bA) + (mB - bB)) :
    |V lam (mA - bA) (mB - bB) x - Vrem lam mA mB j bA bB| ≤
        ((mA - bA : ℕ) : ℝ) * |aA lam (mA - bA) (mB - bB) x - aA lam mA mB j| +
          ((mB - bB : ℕ) : ℝ) * |aB lam (mA - bA) (mB - bB) x - aB lam mA mB j| ∧
      ((mA - bA : ℕ) : ℝ) * |aA lam (mA - bA) (mB - bB) x - aA lam mA mB j| +
          ((mB - bB : ℕ) : ℝ) * |aB lam (mA - bA) (mB - bB) x - aB lam mA mB j| ≤
        |(x : ℝ) - muC lam mA mB j bA bB| + Real.sqrt (vb lam mA mB j bA bB) := by
  have hkA0 : (0 : ℝ) ≤ ((mA - bA : ℕ) : ℝ) := Nat.cast_nonneg _
  have hkB0 : (0 : ℝ) ≤ ((mB - bB : ℕ) : ℝ) := Nat.cast_nonneg _
  -- the 1-Lipschitz bound
  have hlA := w16_f_lip (w16_aA_nonneg hlam.le (mA - bA) (mB - bB) x)
    (w16_aA_le_one hlam.le (mA - bA) (mB - bB) x) (w16_aA_nonneg hlam.le mA mB j) (w16_aA_le_one hlam.le mA mB j)
  have hlB := w16_f_lip (w16_aB_nonneg hlam.le (mA - bA) (mB - bB) x)
    (w16_aB_le_one hlam.le (mA - bA) (mB - bB) x) (w16_aB_nonneg hlam.le mA mB j) (w16_aB_le_one hlam.le mA mB j)
  have hVx : V lam (mA - bA) (mB - bB) x - Vrem lam mA mB j bA bB =
      ((mA - bA : ℕ) : ℝ) * (aA lam (mA - bA) (mB - bB) x * (1 - aA lam (mA - bA) (mB - bB) x) -
          aA lam mA mB j * (1 - aA lam mA mB j)) +
        ((mB - bB : ℕ) : ℝ) * (aB lam (mA - bA) (mB - bB) x * (1 - aB lam (mA - bA) (mB - bB) x) -
          aB lam mA mB j * (1 - aB lam mA mB j)) := by
    unfold V Vrem; ring
  have part1 : |V lam (mA - bA) (mB - bB) x - Vrem lam mA mB j bA bB| ≤
      ((mA - bA : ℕ) : ℝ) * |aA lam (mA - bA) (mB - bB) x - aA lam mA mB j| +
        ((mB - bB : ℕ) : ℝ) * |aB lam (mA - bA) (mB - bB) x - aB lam mA mB j| := by
    rw [hVx]
    refine (abs_add_le _ _).trans ?_
    rw [abs_mul, abs_mul, abs_of_nonneg hkA0, abs_of_nonneg hkB0]
    exact add_le_add (mul_le_mul_of_nonneg_left hlA hkA0) (mul_le_mul_of_nonneg_left hlB hkB0)
  refine ⟨part1, ?_⟩
  -- step (1) at `y = μ'` (real) and `z = x`
  have hmu := TG5_step1_mu_mem hlam.le mA mB j bA bB
  have hxI : (x : ℝ) ∈ Set.Icc 0 (((mA - bA) + (mB - bB) : ℕ) : ℝ) :=
    ⟨Nat.cast_nonneg _, by exact_mod_cast hx⟩
  have s1 := TG5_step1 hlam hmu hxI
  rw [(TG5_step1_agree lam (mA - bA) (mB - bB) x).1, (TG5_step1_agree lam (mA - bA) (mB - bB) x).2] at s1
  -- step (2)
  obtain ⟨j1, j2, j3⟩ := TG5_step2 hlam hj hA hB
  -- the triangle inequality through `a'_g(μ')`
  have tA := abs_sub_le (aA lam (mA - bA) (mB - bB) x)
    (aAext lam (mA - bA) (mB - bB) (muC lam mA mB j bA bB)) (aA lam mA mB j)
  have tB := abs_sub_le (aB lam (mA - bA) (mB - bB) x)
    (aBext lam (mA - bA) (mB - bB) (muC lam mA mB j bA bB)) (aB lam mA mB j)
  rw [abs_sub_comm (aAext lam (mA - bA) (mB - bB) (muC lam mA mB j bA bB)) (aA lam mA mB j)] at tA
  rw [abs_sub_comm (aBext lam (mA - bA) (mB - bB) (muC lam mA mB j bA bB)) (aB lam mA mB j)] at tB
  have mA2 := (mul_le_mul_of_nonneg_left tA hkA0).trans_eq (mul_add _ _ _)
  have mB2 := (mul_le_mul_of_nonneg_left tB hkB0).trans_eq (mul_add _ _ _)
  linarith

/-- **Lemma TG5 along the printed route** (steps (1)–(3)): at every legal child quota `x`,
`V(m'_A, m'_B, x) ≥ V_rem - |x - μ'| - √v_b`. -/
theorem TG5_printed {lam : ℝ} (hlam : 0 < lam) {mA mB j bA bB : ℕ} (hj : j ≤ mA + mB) (hA : bA ≤ mA)
    (hB : bB ≤ mB) {x : ℕ} (hx : x ≤ (mA - bA) + (mB - bB)) :
    Vrem lam mA mB j bA bB - |(x : ℝ) - muC lam mA mB j bA bB| - Real.sqrt (vb lam mA mB j bA bB) ≤
      V lam (mA - bA) (mB - bB) x := by
  obtain ⟨h1, h2⟩ := TG5_step3 hlam hj hA hB hx
  have h3 := neg_abs_le (V lam (mA - bA) (mB - bB) x - Vrem lam mA mB j bA bB)
  linarith

/-! ## Unit 3: Lemma TG8, step (1) (the conditional law given the total) -/

/-- `P(S = x)` for independent group counts `(hA, hB) ~ Bin(mA, θA) ⊗ Bin(mB, θB)`, `S = hA + hB`. -/
def probS (mA mB : ℕ) (θA θB : ℝ) (x : ℕ) : ℝ :=
  ∑ hA ∈ range (mA + 1), ∑ hB ∈ range (mB + 1),
    bin mA θA hA * bin mB θB hB * (if hA + hB = x then 1 else 0)

/-- `P(hA = u, S = x)` under the same product law. -/
def probAS (mA mB : ℕ) (θA θB : ℝ) (u x : ℕ) : ℝ :=
  ∑ hA ∈ range (mA + 1), ∑ hB ∈ range (mB + 1),
    bin mA θA hA * bin mB θB hB * (if hA = u ∧ hA + hB = x then 1 else 0)

/-- The conditional law of the A-count given `S = x`: `P(hA = u | S = x)`. -/
def condA (mA mB : ℕ) (θA θB : ℝ) (x u : ℕ) : ℝ := probAS mA mB θA θB u x / probS mA mB θA θB x

/-- `g_A(x) = E[A-count | S = x] = E[hA ; S = x] / P(S = x)`. -/
def gA (mA mB : ℕ) (θA θB : ℝ) (x : ℕ) : ℝ :=
  (∑ hA ∈ range (mA + 1), ∑ hB ∈ range (mB + 1),
    bin mA θA hA * bin mB θB hB * (if hA + hB = x then (hA : ℝ) else 0)) / probS mA mB θA θB x

/-- `g_B(x) = E[B-count | S = x] = E[hB ; S = x] / P(S = x)`. -/
def gB (mA mB : ℕ) (θA θB : ℝ) (x : ℕ) : ℝ :=
  (∑ hA ∈ range (mA + 1), ∑ hB ∈ range (mB + 1),
    bin mA θA hA * bin mB θB hB * (if hA + hB = x then (hB : ℝ) else 0)) / probS mA mB θA θB x

/-- The fiber `{hA + hB = x}` of the product law, summed against any `F`. -/
theorem binbin_fiber (mA mB : ℕ) (θA θB : ℝ) (x : ℕ) (F : ℕ → ℕ → ℝ) :
    ∑ hA ∈ range (mA + 1), ∑ hB ∈ range (mB + 1),
        bin mA θA hA * bin mB θB hB * (if hA + hB = x then F hA hB else 0) =
      ∑ u ∈ range (x + 1), bin mA θA u * bin mB θB (x - u) * F u (x - u) := by
  let H : ℕ → ℝ := fun u => if u ≤ x then bin mA θA u * bin mB θB (x - u) * F u (x - u) else 0
  have hin : ∀ u, ∑ hB ∈ range (mB + 1), bin mA θA u * bin mB θB hB *
      (if u + hB = x then F u hB else 0) = H u := by
    intro u
    by_cases hu : u ≤ x
    · have e : ∀ v ∈ range (mB + 1), bin mA θA u * bin mB θB v * (if u + v = x then F u v else 0) =
          if x - u = v then bin mA θA u * bin mB θB (x - u) * F u (x - u) else 0 := by
        intro v _
        by_cases hv : x - u = v
        · rw [if_pos hv, if_pos (by omega), ← hv]
        · rw [if_neg hv, if_neg (by omega), mul_zero]
      rw [Finset.sum_congr rfl e, Finset.sum_ite_eq]
      simp only [H, if_pos hu]
      split_ifs with hmem
      · rfl
      · rw [Finset.mem_range, not_lt] at hmem
        rw [show bin mB θB (x - u) = 0 by
          unfold bin; rw [Nat.choose_eq_zero_of_lt (show mB < x - u by omega)]; simp]
        ring
    · simp only [H, if_neg hu]
      refine Finset.sum_eq_zero fun v _ => ?_
      rw [if_neg (by omega), mul_zero]
  rw [Finset.sum_congr rfl (fun u _ => hin u)]
  have h1 : ∑ u ∈ range (mA + 1), H u = ∑ u ∈ range (mA + x + 1), H u := by
    apply Finset.sum_subset
    · intro u hu
      simp only [Finset.mem_range] at hu ⊢
      omega
    · intro u _ hu
      simp only [Finset.mem_range, not_lt] at hu
      simp only [H]
      split_ifs
      · rw [show bin mA θA u = 0 by
          unfold bin; rw [Nat.choose_eq_zero_of_lt (show mA < u by omega)]; simp]
        ring
      · rfl
  have h2 : ∑ u ∈ range (x + 1), H u = ∑ u ∈ range (mA + x + 1), H u := by
    apply Finset.sum_subset
    · intro u hu
      simp only [Finset.mem_range] at hu ⊢
      omega
    · intro u _ hu
      simp only [Finset.mem_range, not_lt] at hu
      simp only [H]
      rw [if_neg (by omega)]
  rw [h1, ← h2]
  refine Finset.sum_congr rfl fun u hu => ?_
  simp only [H, if_pos (Nat.lt_succ_iff.1 (Finset.mem_range.1 hu))]

/-- The binomial mass in odds form: `bin m a h = C(m,h) (1-a)^m (a/(1-a))^h` for `a ≠ 1`. -/
theorem bin_eq_odds {a : ℝ} (ha : a ≠ 1) (m h : ℕ) :
    bin m a h = (m.choose h : ℝ) * (1 - a) ^ m * (a / (1 - a)) ^ h := by
  unfold bin
  rcases le_or_gt h m with hh | hh
  · have h1 : (1 - a) ≠ 0 := sub_ne_zero.2 (Ne.symm ha)
    obtain ⟨d, rfl⟩ : ∃ d, m = h + d := ⟨m - h, by omega⟩
    rw [Nat.add_sub_cancel_left, pow_add, div_pow]
    field_simp
  · rw [Nat.choose_eq_zero_of_lt hh]
    simp

/-- The cross-ratio condition in odds form: `θA/(1-θA) = λ · θB/(1-θB)`. -/
theorem odds_of_cross {lam θA θB : ℝ} (hA1 : θA < 1) (hB0 : 0 < θB) (hB1 : θB < 1)
    (hr : θA * (1 - θB) / ((1 - θA) * θB) = lam) : θA / (1 - θA) = lam * (θB / (1 - θB)) := by
  have h1A : (1 - θA) ≠ 0 := by linarith
  have h1B : (1 - θB) ≠ 0 := by linarith
  rw [← hr]
  field_simp

/-- **The joint mass on the fiber is proportional to the TG2 weight**: for `u ≤ x`,
`bin mA θA u · bin mB θB (x-u) = K(x) · wt λ mA mB x u`, with `K(x) = (1-θA)^mA (1-θB)^mB ρ^x`,
`ρ = θB/(1-θB)`. -/
theorem binbin_eq_wt {lam θA θB : ℝ} {mA mB : ℕ} (hA1 : θA < 1) (hB0 : 0 < θB) (hB1 : θB < 1)
    (hr : θA * (1 - θB) / ((1 - θA) * θB) = lam) {x u : ℕ} (hu : u ≤ x) :
    bin mA θA u * bin mB θB (x - u) =
      (1 - θA) ^ mA * (1 - θB) ^ mB * (θB / (1 - θB)) ^ x * wt lam mA mB x u := by
  rw [bin_eq_odds (ne_of_lt hA1) mA u, bin_eq_odds (ne_of_lt hB1) mB (x - u),
    odds_of_cross hA1 hB0 hB1 hr]
  unfold wt
  rw [if_pos hu]
  have hp : (θB / (1 - θB)) ^ x = (θB / (1 - θB)) ^ u * (θB / (1 - θB)) ^ (x - u) := by
    rw [← pow_add, Nat.add_sub_cancel' hu]
  rw [hp, mul_pow]
  ring

/-- `P(hA = u, S = x) = K(x) · wt λ mA mB x u` for every `u`. -/
theorem probAS_eq {lam θA θB : ℝ} {mA mB : ℕ} (hA1 : θA < 1) (hB0 : 0 < θB) (hB1 : θB < 1)
    (hr : θA * (1 - θB) / ((1 - θA) * θB) = lam) (u x : ℕ) :
    probAS mA mB θA θB u x =
      (1 - θA) ^ mA * (1 - θB) ^ mB * (θB / (1 - θB)) ^ x * wt lam mA mB x u := by
  have e : probAS mA mB θA θB u x = ∑ hA ∈ range (mA + 1), ∑ hB ∈ range (mB + 1),
      bin mA θA hA * bin mB θB hB * (if hA + hB = x then (if hA = u then (1 : ℝ) else 0) else 0) := by
    unfold probAS
    refine Finset.sum_congr rfl fun hA _ => Finset.sum_congr rfl fun hB _ => ?_
    congr 1
    by_cases h1 : hA = u <;> by_cases h2 : hA + hB = x <;> simp [h1, h2]
  rw [e, binbin_fiber mA mB θA θB x (fun hA _ => if hA = u then (1 : ℝ) else 0)]
  simp only [mul_ite, mul_one, mul_zero]
  rw [Finset.sum_ite_eq']
  split_ifs with hmem
  · exact binbin_eq_wt hA1 hB0 hB1 hr (Nat.lt_succ_iff.1 (Finset.mem_range.1 hmem))
  · rw [Finset.mem_range, not_lt] at hmem
    unfold wt
    rw [if_neg (by omega), mul_zero]

/-- `P(S = x) = K(x) · Z λ mA mB x`. -/
theorem probS_eq {lam θA θB : ℝ} {mA mB : ℕ} (hA1 : θA < 1) (hB0 : 0 < θB) (hB1 : θB < 1)
    (hr : θA * (1 - θB) / ((1 - θA) * θB) = lam) (x : ℕ) :
    probS mA mB θA θB x = (1 - θA) ^ mA * (1 - θB) ^ mB * (θB / (1 - θB)) ^ x * Z lam mA mB x := by
  have e := binbin_fiber mA mB θA θB x (fun _ _ => (1 : ℝ))
  unfold probS
  rw [e]
  unfold Z
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl fun u hu => ?_
  rw [mul_one]
  exact binbin_eq_wt hA1 hB0 hB1 hr (Nat.lt_succ_iff.1 (Finset.mem_range.1 hu))

/-- The conditional mean is the mean of the conditional law (A-count). -/
theorem gA_eq_condMean (mA mB : ℕ) (θA θB : ℝ) (x : ℕ) :
    gA mA mB θA θB x = ∑ u ∈ range (x + 1), (u : ℝ) * condA mA mB θA θB x u := by
  have hAS : ∀ u ∈ range (x + 1), probAS mA mB θA θB u x = bin mA θA u * bin mB θB (x - u) := by
    intro u hu
    have e : probAS mA mB θA θB u x = ∑ hA ∈ range (mA + 1), ∑ hB ∈ range (mB + 1),
        bin mA θA hA * bin mB θB hB * (if hA + hB = x then (if hA = u then (1 : ℝ) else 0) else 0) := by
      unfold probAS
      refine Finset.sum_congr rfl fun hA _ => Finset.sum_congr rfl fun hB _ => ?_
      congr 1
      by_cases h1 : hA = u <;> by_cases h2 : hA + hB = x <;> simp [h1, h2]
    rw [e, binbin_fiber mA mB θA θB x (fun hA _ => if hA = u then (1 : ℝ) else 0)]
    simp only [mul_ite, mul_one, mul_zero]
    rw [Finset.sum_ite_eq', if_pos hu]
  unfold gA condA
  rw [binbin_fiber mA mB θA θB x (fun hA _ => (hA : ℝ)), Finset.sum_div]
  refine Finset.sum_congr rfl fun u hu => ?_
  rw [hAS u hu, mul_div_assoc']
  ring

/-- The conditional mean is the mean of the conditional law (B-count `= x - u` on `{hA = u, S = x}`). -/
theorem gB_eq_condMean (mA mB : ℕ) (θA θB : ℝ) (x : ℕ) :
    gB mA mB θA θB x = ∑ u ∈ range (x + 1), ((x - u : ℕ) : ℝ) * condA mA mB θA θB x u := by
  have hAS : ∀ u ∈ range (x + 1), probAS mA mB θA θB u x = bin mA θA u * bin mB θB (x - u) := by
    intro u hu
    have e : probAS mA mB θA θB u x = ∑ hA ∈ range (mA + 1), ∑ hB ∈ range (mB + 1),
        bin mA θA hA * bin mB θB hB * (if hA + hB = x then (if hA = u then (1 : ℝ) else 0) else 0) := by
      unfold probAS
      refine Finset.sum_congr rfl fun hA _ => Finset.sum_congr rfl fun hB _ => ?_
      congr 1
      by_cases h1 : hA = u <;> by_cases h2 : hA + hB = x <;> simp [h1, h2]
    rw [e, binbin_fiber mA mB θA θB x (fun hA _ => if hA = u then (1 : ℝ) else 0)]
    simp only [mul_ite, mul_one, mul_zero]
    rw [Finset.sum_ite_eq', if_pos hu]
  unfold gB condA
  rw [binbin_fiber mA mB θA θB x (fun _ hB => (hB : ℝ)), Finset.sum_div]
  refine Finset.sum_congr rfl fun u hu => ?_
  rw [hAS u hu, mul_div_assoc']
  ring

/-- **Lemma TG8, step (1), the conditional law.** For independent group counts with law
`Bin(mA, θA) ⊗ Bin(mB, θB)`, `0 < θA, θB < 1` and `θA(1-θB)/((1-θA)θB) = λ`, and every `x ≤ M`:
`P(S = x) > 0`, the conditional law of the A-count given `S = x` is `∝ C(mA,u) C(mB,x-u) λ^u`
(on `u ≤ x`, `0` beyond), it is the TG2 law `wt λ mA mB x u / Z λ mA mB x`, and it sums to `1`. -/
theorem TG8_step1_law {lam θA θB : ℝ} {mA mB : ℕ} (hA0 : 0 < θA) (hA1 : θA < 1) (hB0 : 0 < θB)
    (hB1 : θB < 1) (hr : θA * (1 - θB) / ((1 - θA) * θB) = lam) {x : ℕ} (hx : x ≤ mA + mB) :
    0 < probS mA mB θA θB x ∧
      (∃ c : ℝ, 0 < c ∧ ∀ u : ℕ, condA mA mB θA θB x u =
        if u ≤ x then c * ((mA.choose u : ℝ) * (mB.choose (x - u) : ℝ) * lam ^ u) else 0) ∧
      (∀ u : ℕ, condA mA mB θA θB x u = wt lam mA mB x u / Z lam mA mB x) ∧
      ∑ u ∈ range (x + 1), condA mA mB θA θB x u = 1 := by
  have hlam : 0 < lam := by
    rw [← hr]
    exact div_pos (mul_pos hA0 (by linarith)) (mul_pos (by linarith) hB0)
  have hK : 0 < (1 - θA) ^ mA * (1 - θB) ^ mB * (θB / (1 - θB)) ^ x := by
    have h1 : 0 < 1 - θA := by linarith
    have h2 : 0 < 1 - θB := by linarith
    have h3 : 0 < θB / (1 - θB) := div_pos hB0 h2
    positivity
  have hZ : 0 < Z lam mA mB x := Z_pos hlam hx
  have hcond : ∀ u : ℕ, condA mA mB θA θB x u = wt lam mA mB x u / Z lam mA mB x := by
    intro u
    unfold condA
    rw [probAS_eq hA1 hB0 hB1 hr, probS_eq hA1 hB0 hB1 hr, mul_div_mul_left _ _ hK.ne']
  refine ⟨?_, ⟨1 / Z lam mA mB x, by positivity, fun u => ?_⟩, hcond, ?_⟩
  · rw [probS_eq hA1 hB0 hB1 hr]
    exact mul_pos hK hZ
  · rw [hcond u]
    unfold wt
    split_ifs
    · ring
    · rw [zero_div]
  · simp_rw [hcond]
    rw [← Finset.sum_div]
    exact div_self hZ.ne'

/-- **Lemma TG8, step (1), the conditional means**: `g_A(x) = mA a_A(x)` and `g_B(x) = mB a_B(x)`
(computed from the conditional law, the law of `U_A` in Lemma TG2). -/
theorem TG8_step1_means {lam θA θB : ℝ} {mA mB : ℕ} (hA0 : 0 < θA) (hA1 : θA < 1) (hB0 : 0 < θB)
    (hB1 : θB < 1) (hr : θA * (1 - θB) / ((1 - θA) * θB) = lam) {x : ℕ} (hx : x ≤ mA + mB) :
    gA mA mB θA θB x = (mA : ℝ) * aA lam mA mB x ∧ gB mA mB θA θB x = (mB : ℝ) * aB lam mA mB x := by
  obtain ⟨-, -, hcond, -⟩ := TG8_step1_law hA0 hA1 hB0 hB1 hr hx
  constructor
  · rw [gA_eq_condMean, mA_mul_aA]
    simp_rw [hcond]
    rw [Finset.sum_div]
    refine Finset.sum_congr rfl fun u _ => ?_
    ring
  · rw [gB_eq_condMean, mB_mul_aB]
    simp_rw [hcond]
    rw [Finset.sum_div]
    refine Finset.sum_congr rfl fun u _ => ?_
    ring

/-! ## Unit 3, continued: the step (1) means average back (`E[g_A(S)] = mA θA`), as used in step (3) -/

/-- The binomial mean: `Σ_{h ≤ m} h · bin m a h = m a` (every real `a`). -/
theorem sum_mul_bin (m : ℕ) (a : ℝ) : ∑ h ∈ range (m + 1), (h : ℝ) * bin m a h = (m : ℝ) * a := by
  rcases m with _ | n
  · simp
  · rw [Finset.sum_range_succ']
    have e : ∀ k ∈ range (n + 1), ((k + 1 : ℕ) : ℝ) * bin (n + 1) a (k + 1) =
        ((n + 1 : ℕ) : ℝ) * a * bin n a k := by
      intro k _
      unfold bin
      have hc : ((k + 1 : ℕ) : ℝ) * ((n + 1).choose (k + 1) : ℝ) = ((n + 1 : ℕ) : ℝ) * (n.choose k : ℝ) := by
        have h := Nat.add_one_mul_choose_eq n k
        have h' : ((n + 1) * n.choose k : ℕ) = ((n + 1).choose (k + 1) * (k + 1) : ℕ) := h
        have h'' : ((n + 1 : ℕ) : ℝ) * (n.choose k : ℝ) = ((n + 1).choose (k + 1) : ℝ) * ((k + 1 : ℕ) : ℝ) := by
          exact_mod_cast h'
        rw [h'']
        ring
      rw [show n + 1 - (k + 1) = n - k by omega, pow_succ]
      calc ((k + 1 : ℕ) : ℝ) * (((n + 1).choose (k + 1) : ℝ) * (a ^ k * a) * (1 - a) ^ (n - k))
          = (((k + 1 : ℕ) : ℝ) * ((n + 1).choose (k + 1) : ℝ)) * (a ^ k * a) * (1 - a) ^ (n - k) := by ring
        _ = (((n + 1 : ℕ) : ℝ) * (n.choose k : ℝ)) * (a ^ k * a) * (1 - a) ^ (n - k) := by rw [hc]
        _ = ((n + 1 : ℕ) : ℝ) * a * ((n.choose k : ℝ) * a ^ k * (1 - a) ^ (n - k)) := by ring
    rw [Finset.sum_congr rfl e, ← Finset.mul_sum, sum_bin]
    simp

/-- `Σ_{x ≤ M} E[hA ; S = x] = E[hA] = mA θA` and `Σ_{x ≤ M} E[hB ; S = x] = mB θB`. -/
theorem sum_numerators (mA mB : ℕ) (θA θB : ℝ) :
    ∑ x ∈ range (mA + mB + 1), (∑ hA ∈ range (mA + 1), ∑ hB ∈ range (mB + 1),
        bin mA θA hA * bin mB θB hB * (if hA + hB = x then (hA : ℝ) else 0)) = (mA : ℝ) * θA ∧
      ∑ x ∈ range (mA + mB + 1), (∑ hA ∈ range (mA + 1), ∑ hB ∈ range (mB + 1),
        bin mA θA hA * bin mB θB hB * (if hA + hB = x then (hB : ℝ) else 0)) = (mB : ℝ) * θB := by
  have hx : ∀ hA ∈ range (mA + 1), ∀ hB ∈ range (mB + 1), hA + hB ∈ range (mA + mB + 1) := by
    intro hA h1 hB h2
    simp only [Finset.mem_range] at h1 h2 ⊢
    omega
  constructor
  · rw [Finset.sum_comm]
    have e : ∀ hA ∈ range (mA + 1), ∑ x ∈ range (mA + mB + 1), ∑ hB ∈ range (mB + 1),
        bin mA θA hA * bin mB θB hB * (if hA + hB = x then (hA : ℝ) else 0) =
          (hA : ℝ) * bin mA θA hA * ∑ hB ∈ range (mB + 1), bin mB θB hB := by
      intro hA h1
      rw [Finset.sum_comm, Finset.mul_sum]
      refine Finset.sum_congr rfl fun hB h2 => ?_
      simp only [mul_ite, mul_zero]
      rw [Finset.sum_ite_eq, if_pos (hx hA h1 hB h2)]
      ring
    rw [Finset.sum_congr rfl e, ← Finset.sum_mul, sum_bin, mul_one, sum_mul_bin]
  · rw [Finset.sum_comm]
    have e : ∀ hA ∈ range (mA + 1), ∑ x ∈ range (mA + mB + 1), ∑ hB ∈ range (mB + 1),
        bin mA θA hA * bin mB θB hB * (if hA + hB = x then (hB : ℝ) else 0) =
          bin mA θA hA * ∑ hB ∈ range (mB + 1), (hB : ℝ) * bin mB θB hB := by
      intro hA h1
      rw [Finset.sum_comm, Finset.mul_sum]
      refine Finset.sum_congr rfl fun hB h2 => ?_
      simp only [mul_ite, mul_zero]
      rw [Finset.sum_ite_eq, if_pos (hx hA h1 hB h2)]
      ring
    rw [Finset.sum_congr rfl e, ← Finset.sum_mul, sum_bin, one_mul, sum_mul_bin]

/-- **The step (1) means average back to the group means** (`E[g_g(S)] = E[count in g] = m_g θ_g`):
`Σ_{x ≤ M} P(S = x) · mA a_A(x) = mA θA` and `Σ_{x ≤ M} P(S = x) · mB a_B(x) = mB θB`. -/
theorem TG8_step1_tower {lam θA θB : ℝ} {mA mB : ℕ} (hA0 : 0 < θA) (hA1 : θA < 1) (hB0 : 0 < θB)
    (hB1 : θB < 1) (hr : θA * (1 - θB) / ((1 - θA) * θB) = lam) :
    ∑ x ∈ range (mA + mB + 1), probS mA mB θA θB x * ((mA : ℝ) * aA lam mA mB x) = (mA : ℝ) * θA ∧
      ∑ x ∈ range (mA + mB + 1), probS mA mB θA θB x * ((mB : ℝ) * aB lam mA mB x) = (mB : ℝ) * θB := by
  obtain ⟨nA, nB⟩ := sum_numerators mA mB θA θB
  have hx : ∀ x ∈ range (mA + mB + 1), x ≤ mA + mB := fun x hx => Nat.lt_succ_iff.1 (Finset.mem_range.1 hx)
  constructor
  · rw [← nA]
    refine Finset.sum_congr rfl fun x hxr => ?_
    obtain ⟨hpos, -, -, -⟩ := TG8_step1_law (mA := mA) (mB := mB) hA0 hA1 hB0 hB1 hr (hx x hxr)
    rw [← (TG8_step1_means hA0 hA1 hB0 hB1 hr (hx x hxr)).1]
    unfold gA
    field_simp
  · rw [← nB]
    refine Finset.sum_congr rfl fun x hxr => ?_
    obtain ⟨hpos, -, -, -⟩ := TG8_step1_law (mA := mA) (mB := mB) hA0 hA1 hB0 hB1 hr (hx x hxr)
    rw [← (TG8_step1_means hA0 hA1 hB0 hB1 hr (hx x hxr)).2]
    unfold gB
    field_simp

/-! ## Non-vacuity instances -/

/-- The parameter vector `(1, 0, 1)` of the Unit 1 instance. -/
def qInst : Fin 3 → ℝ := ![1, 0, 1]

/-- **Unit 1 instance**: `q = (1, 0, 1)` satisfies `0 ≤ q_i ≤ 1` and `v = 0` and is not identically `0`;
`X` is the constant `2`, and its atom at `2` is `1`. -/
theorem TG1_v0_instance :
    (∀ i, 0 ≤ qInst i) ∧ (∀ i, qInst i ≤ 1) ∧ ∑ i, qInst i * (1 - qInst i) = 0 ∧ qInst 0 = 1 ∧
      #(onesSet Finset.univ qInst) = 2 ∧ A36W.pbPmf qInst 2 = 1 := by
  have h0 : ∀ i, 0 ≤ qInst i := by intro i; fin_cases i <;> simp [qInst]
  have h1 : ∀ i, qInst i ≤ 1 := by intro i; fin_cases i <;> simp [qInst]
  have hv : ∑ i, qInst i * (1 - qInst i) = 0 := by simp [qInst, Fin.sum_univ_three]
  have hc : #(onesSet Finset.univ qInst) = 2 := by
    have e : onesSet Finset.univ qInst = {0, 2} := by
      ext i
      rw [onesSet, Finset.mem_filter]
      fin_cases i <;> simp [qInst]
    rw [e]
    decide
  refine ⟨h0, h1, hv, by simp [qInst], hc, ?_⟩
  rw [(TG1_v0_fin 3 qInst h0 h1 hv).1 2, if_pos hc.symm]

/-- **Unit 2 instance**: the child composition `(1, 1)` of the printed witness 1 of Lemma TG5
(`λ = 1/4`, `s = (2,2,2)`, `b = (1,1)`); `1/2, 2 ∈ [0, M'] = [0, 2]`, and the extensions at the non-integer
point `1/2` are `a'_A(1/2) = 1/10`, `a'_B(1/2) = 2/5` (so `1 · 1/10 + 1 · 2/5 = 1/2`). -/
theorem TG5_step1_instance :
    (0 : ℝ) < 1 / 4 ∧ (1 / 2 : ℝ) ∈ Set.Icc 0 ((1 + 1 : ℕ) : ℝ) ∧ (2 : ℝ) ∈ Set.Icc 0 ((1 + 1 : ℕ) : ℝ) ∧
      aAext (1 / 4) 1 1 (1 / 2) = 1 / 10 ∧ aBext (1 / 4) 1 1 (1 / 2) = 2 / 5 := by
  have hfl : ⌊(1 / 2 : ℝ)⌋₊ = 0 := Nat.floor_eq_zero.2 (by norm_num)
  refine ⟨by norm_num, ⟨by norm_num, by norm_num⟩, ⟨by norm_num, by norm_num⟩, ?_, ?_⟩
  · unfold aAext plExt
    rw [hfl]
    simp [aA, Z, wt, Finset.sum_range_succ]
    norm_num
  · unfold aBext plExt
    rw [hfl]
    simp [aB, Z, wt, Finset.sum_range_succ]
    norm_num

/-- **Unit 3 instance**: `mA = mB = 1`, `(θA, θB) = (2/3, 1/3)`, `λ = 4`; this pair also satisfies
`mA θA + mB θB = 1 = j` with `0 < j < M = 2` (the setting of Lemma TG8).  At `x = 1`, the conditional
probability computed directly from the product law is `P(hA = 1 | S = 1) = 4/5`, equal to the TG2 law
`wt / Z = 4/5`, and `g_A(1) = 4/5 = mA a_A(1)`. -/
theorem TG8_step1_instance :
    (0 : ℝ) < 2 / 3 ∧ (2 / 3 : ℝ) < 1 ∧ (0 : ℝ) < 1 / 3 ∧ (1 / 3 : ℝ) < 1 ∧
      (2 / 3 : ℝ) * (1 - 1 / 3) / ((1 - 2 / 3) * (1 / 3)) = 4 ∧
      ((1 : ℕ) : ℝ) * (2 / 3) + ((1 : ℕ) : ℝ) * (1 / 3) = ((1 : ℕ) : ℝ) ∧
      condA 1 1 (2 / 3) (1 / 3) 1 1 = 4 / 5 ∧ wt 4 1 1 1 1 / Z 4 1 1 1 = 4 / 5 ∧
      gA 1 1 (2 / 3) (1 / 3) 1 = 4 / 5 ∧ ((1 : ℕ) : ℝ) * aA 4 1 1 1 = 4 / 5 := by
  refine ⟨by norm_num, by norm_num, by norm_num, by norm_num, by norm_num, by norm_num, ?_, ?_, ?_, ?_⟩
  · simp [condA, probAS, probS, bin, Finset.sum_range_succ]
    norm_num
  · simp [Z, wt, Finset.sum_range_succ]
    norm_num
  · simp [gA, probS, bin, Finset.sum_range_succ]
    norm_num
  · simp [aA, Z, wt, Finset.sum_range_succ]
    norm_num

end

end A36W.PV.RouteJ

/-! ## Checks: every declaration of this module -/

#check A36W.PV.RouteJ.onesSet
#check A36W.PV.RouteJ.onesSet_subset
#check A36W.PV.RouteJ.TG1_v0_params
#check A36W.PV.RouteJ.TG1_v0_weight
#check A36W.PV.RouteJ.TG1_v0_deterministic
#check A36W.PV.RouteJ.TG1_v0_max_eq_one
#check A36W.PV.RouteJ.TG1_v0_bound_eq
#check A36W.PV.RouteJ.TG1_v0
#check A36W.PV.RouteJ.TG1_v0_fin
#check A36W.PV.RouteJ.plExt
#check A36W.PV.RouteJ.aAext
#check A36W.PV.RouteJ.aBext
#check A36W.PV.RouteJ.plExt_natCast
#check A36W.PV.RouteJ.plExt_congr
#check A36W.PV.RouteJ.plExt_floor_le
#check A36W.PV.RouteJ.plExt_le_succ
#check A36W.PV.RouteJ.plExt_monotoneOn
#check A36W.PV.RouteJ.plExt_linear
#check A36W.PV.RouteJ.plExt_id
#check A36W.PV.RouteJ.TG5_step1_agree
#check A36W.PV.RouteJ.TG5_step1_mono
#check A36W.PV.RouteJ.TG5_step1_sum
#check A36W.PV.RouteJ.TG5_step1_sign
#check A36W.PV.RouteJ.TG5_step1_sign_mul
#check A36W.PV.RouteJ.TG5_step1
#check A36W.PV.RouteJ.TG5_step1_mu_mem
#check A36W.PV.RouteJ.TG5_step1_child
#check A36W.PV.RouteJ.TG5_step2_jensen
#check A36W.PV.RouteJ.TG5_step2_eq
#check A36W.PV.RouteJ.TG5_step2
#check A36W.PV.RouteJ.TG5_step3
#check A36W.PV.RouteJ.TG5_printed
#check A36W.PV.RouteJ.probS
#check A36W.PV.RouteJ.probAS
#check A36W.PV.RouteJ.condA
#check A36W.PV.RouteJ.gA
#check A36W.PV.RouteJ.gB
#check A36W.PV.RouteJ.binbin_fiber
#check A36W.PV.RouteJ.bin_eq_odds
#check A36W.PV.RouteJ.odds_of_cross
#check A36W.PV.RouteJ.binbin_eq_wt
#check A36W.PV.RouteJ.probAS_eq
#check A36W.PV.RouteJ.probS_eq
#check A36W.PV.RouteJ.gA_eq_condMean
#check A36W.PV.RouteJ.gB_eq_condMean
#check A36W.PV.RouteJ.TG8_step1_law
#check A36W.PV.RouteJ.TG8_step1_means
#check A36W.PV.RouteJ.sum_mul_bin
#check A36W.PV.RouteJ.sum_numerators
#check A36W.PV.RouteJ.TG8_step1_tower
#check A36W.PV.RouteJ.qInst
#check A36W.PV.RouteJ.TG1_v0_instance
#check A36W.PV.RouteJ.TG5_step1_instance
#check A36W.PV.RouteJ.TG8_step1_instance

#print axioms A36W.PV.RouteJ.onesSet
#print axioms A36W.PV.RouteJ.onesSet_subset
#print axioms A36W.PV.RouteJ.TG1_v0_params
#print axioms A36W.PV.RouteJ.TG1_v0_weight
#print axioms A36W.PV.RouteJ.TG1_v0_deterministic
#print axioms A36W.PV.RouteJ.TG1_v0_max_eq_one
#print axioms A36W.PV.RouteJ.TG1_v0_bound_eq
#print axioms A36W.PV.RouteJ.TG1_v0
#print axioms A36W.PV.RouteJ.TG1_v0_fin
#print axioms A36W.PV.RouteJ.plExt
#print axioms A36W.PV.RouteJ.aAext
#print axioms A36W.PV.RouteJ.aBext
#print axioms A36W.PV.RouteJ.plExt_natCast
#print axioms A36W.PV.RouteJ.plExt_congr
#print axioms A36W.PV.RouteJ.plExt_floor_le
#print axioms A36W.PV.RouteJ.plExt_le_succ
#print axioms A36W.PV.RouteJ.plExt_monotoneOn
#print axioms A36W.PV.RouteJ.plExt_linear
#print axioms A36W.PV.RouteJ.plExt_id
#print axioms A36W.PV.RouteJ.TG5_step1_agree
#print axioms A36W.PV.RouteJ.TG5_step1_mono
#print axioms A36W.PV.RouteJ.TG5_step1_sum
#print axioms A36W.PV.RouteJ.TG5_step1_sign
#print axioms A36W.PV.RouteJ.TG5_step1_sign_mul
#print axioms A36W.PV.RouteJ.TG5_step1
#print axioms A36W.PV.RouteJ.TG5_step1_mu_mem
#print axioms A36W.PV.RouteJ.TG5_step1_child
#print axioms A36W.PV.RouteJ.TG5_step2_jensen
#print axioms A36W.PV.RouteJ.TG5_step2_eq
#print axioms A36W.PV.RouteJ.TG5_step2
#print axioms A36W.PV.RouteJ.TG5_step3
#print axioms A36W.PV.RouteJ.TG5_printed
#print axioms A36W.PV.RouteJ.probS
#print axioms A36W.PV.RouteJ.probAS
#print axioms A36W.PV.RouteJ.condA
#print axioms A36W.PV.RouteJ.gA
#print axioms A36W.PV.RouteJ.gB
#print axioms A36W.PV.RouteJ.binbin_fiber
#print axioms A36W.PV.RouteJ.bin_eq_odds
#print axioms A36W.PV.RouteJ.odds_of_cross
#print axioms A36W.PV.RouteJ.binbin_eq_wt
#print axioms A36W.PV.RouteJ.probAS_eq
#print axioms A36W.PV.RouteJ.probS_eq
#print axioms A36W.PV.RouteJ.gA_eq_condMean
#print axioms A36W.PV.RouteJ.gB_eq_condMean
#print axioms A36W.PV.RouteJ.TG8_step1_law
#print axioms A36W.PV.RouteJ.TG8_step1_means
#print axioms A36W.PV.RouteJ.sum_mul_bin
#print axioms A36W.PV.RouteJ.sum_numerators
#print axioms A36W.PV.RouteJ.TG8_step1_tower
#print axioms A36W.PV.RouteJ.qInst
#print axioms A36W.PV.RouteJ.TG1_v0_instance
#print axioms A36W.PV.RouteJ.TG5_step1_instance
#print axioms A36W.PV.RouteJ.TG8_step1_instance


==> anc/formal_companion/lean/src/A36W/PV/RouteJ2.lean <==
/-
A36W.PV.RouteJ2 -- the printed routes of two proofs of App J, kernel-checked step by step:
(1) the supermartingale proof of Lemma TG9 (success bound for causal policies), with its empty-batch case through
Lemma TG10; (2) the TP2 / likelihood-ratio proof of Lemma TG2 (monotone marginals), steps (1)-(3) and the displayed
consequence, for `a_A` and, through `W = x - U_A`, for `a_B`.

PRINTED PASSAGES.

* appendix_tgenv.tex (App J) l. 486-492, Lemma TG9: "Let $\pi$ be any causal randomized policy, and let $s_t$ be the
  count state after $t$ rounds, with $M_t$ its number of free coordinates. Then for every $r\ge0$,
  \[ \Pr(s_r\text{ is legal and }M_r=0)\le G^\lambda_r(\mathrm{root}). \]
  In particular, if $\pi\in\mathrm{RAND}_r$, then $Q_\pi(S_k)\le G^\lambda_r(\mathrm{root})$. This holds because,
  under an every-path hard cap $r$, the output lies in $S_k$ iff $s_r$ is legal with $M_r=0$."
* appendix_tgenv.tex (App J) l. 494-508, its proof: "Let $Y_t:=G^\lambda_{r-t}(s_t)\cdot\mathbf 1[s_t\text{ legal}]$
  for $0\le t\le r$. Then $Y_0=G^\lambda_r(\mathrm{root})$ and $Y_r=\mathbf 1[s_r\text{ legal},\,M_r=0]$. We show
  $\E[Y_{t+1}\mid\mathcal F_t]\le Y_t$, by cases; that is, $Y_t$ is a supermartingale. If $s_t$ is illegal, then
  $s_{t+1}$ is illegal, so $Y_{t+1}=0=Y_t$. Illegality is absorbing whatever the draws, because the batch's one-counts
  satisfy $0\le h_g\le b_g$ (here $b:=b_A+b_B$ and $h:=h_A+h_B$): if $j<0$, then $j'=j-h\le j<0$; if $j>M$, then
  $j'-M'=(j-M)+(b-h)\ge j-M>0$. If $s_t$ is legal with $M_t=0$, then $s_{t+1}=s_t$ and $Y_{t+1}=1=Y_t$. If $s_t$ is
  legal with $M_t\ge1$ and the $\mathcal F_t$-measurable batch is empty, then
  $Y_{t+1}=G^\lambda_{r-t-1}(s_t)\le G^\lambda_{r-t}(s_t)=Y_t$ by Lemma~TG10. If $s_t$ is legal with $M_t\ge1$ and the
  batch has composition $b\ne0$ ($\mathcal F_t$-measurable), then given $\mathcal F_t$ the counts are
  $\Bin(b_A,a_A(s_t))\otimes\Bin(b_B,a_B(s_t))$ by Lemma~TG0(iv). So
  \[ \E[Y_{t+1}\mid\mathcal F_t]=\E_{\mathrm{prod}}\big[G^\lambda_{r-t-1}(s');\,\text{alive}\big]\le
  G^\lambda_{r-t}(s_t)=Y_t, \]
  by the definition of $G^\lambda$ as a maximum over $b$. Hence
  $\Pr(s_r\text{ legal},\,M_r=0)=\E Y_r\le\E Y_0=G^\lambda_r(\mathrm{root})$. Only the batch composition enters, never
  which coordinates are chosen."
* appendix_tgenv.tex (App J) l. 514, Lemma TG10: "$G^\lambda_r\le G^\lambda_{r+1}$ at every legal state, for every
  $r\ge0$."
* appendix_tgenv.tex (App J) l. 283-285, Lemma TG0(iv): "conditionally on $\mathcal F_t$ and the selected batch of
  composition $(b_A,b_B)$, the interface's committed counts are $\Bin(b_A,a_A)\otimes\Bin(b_B,a_B)$, whichever
  coordinates the batch contains."
* appendix_tgenv.tex (App J) l. 191-194, Policies: "Write $\mathcal F_t:=\sigma(\omega,\text{values through round }t)$.
  If $\pi$ stops before round~$r$, with all coordinates committed or no further rounds, set $s_t:=s_{\mathrm{final}}$
  for every later $t$, where $s_t$ is the count state after $t$ rounds."
* appendix_tgenv.tex (App J) l. 314-318, Lemma TG2: "Fix a composition $(m_A,m_B)$ and write $a_g(x)$ for the marginal
  at quota $x$. Then $a_A(x)$ and $a_B(x)$ are nondecreasing in $x\in\{0,\dots,M\}$. Consequently, for $x\le y$,
  \[ m_A\big(a_A(y)-a_A(x)\big)+m_B\big(a_B(y)-a_B(x)\big)=y-x,\qquad\text{with both summands $\ge0$.} \]"
* appendix_tgenv.tex (App J) l. 320-326, its proof: "(1) Let $U_A$ be the number of ones among the free A-coordinates.
  Given quota $x$, $\Pr(U_A=u)\propto\binom{m_A}{u}\binom{m_B}{x-u}\lambda^u$. (2) The zero-extended row
  $\binom{m_B}{\cdot}$ is log-concave with interval support, so $\binom{m_B}{x-u}$ is TP2 in $(x,u)$. Hence the law of
  $U_A$ is, in the likelihood-ratio order, increasing in $x$, and $\E[U_A\mid x]=m_Aa_A(x)$ is nondecreasing. (3) The
  same argument applies to $W=x-U_A$, whose law is $\propto\binom{m_B}{w}\binom{m_A}{x-w}\lambda^{x-w}$. The factor
  $\lambda^{x-w}=\lambda^x\lambda^{-w}$ preserves TP2. This gives the claim for $a_B$. (4) The monotonicity is the
  two-block case of \citet{efron1965increasing}. The displayed consequence follows from it and the identity
  $m_Aa_A(x)+m_Ba_B(x)=x$. \qed"

OBJECTS.  Reused, not redefined: the count DP `A36RW.AppJ.G` (`G^λ_r`), `A36RW.AppJ.Eprod` (`E_prod[g(s'); alive]`),
`A36RW.AppJ.batches` (the compositions `b ≠ 0`), `A36RW.AppJ.TG10`, the library's form of Lemma TG0(iv)
`A36RW.AppJ.batchVal_twoW`, the App J weights `A36RW.AppJ.twoW`, the target-law weights `A36RW.AppJ.wt`, `Z`, the
marginals `aA`, `aB` and their identities `mA_mul_aA`, `mB_mul_aB`, `mA_mul_aA_add_mB_mul_aB`; the policy class
`A36RW.PolicyE`, its per-seed rules `A36RW.TreeE`, the round kernel `TreeE.stepW`, the output laws `TreeE.outBy`,
`PolicyE.outBy`, `outLim`, the cap `PolicyE.CapAS`; histories, `Legal`, `quota`, `remaining`, `size`; the App J oracle
`A36W.weightedOracle n k (twoW A lam)`.  New objects: `Y` (the printed `Y_t`), `liftC` (a count-state function set to
`0` at illegal histories), `condE` (one round of conditional expectation), `expAt` (iterated expectation along the
execution), `jointE` (expectation over seed and execution), `IsSupermartingale`; `row` (the zero-extended binomial
row), `LogConcave`, `IntervalSupport`, `TP2`, `lawUA` (the law of `U_A` given the quota), `wtW` and `lawW` (the law of
`W = x - U_A`); for non-vacuity `nvTree`, `nvPolicy`, `nvH1`.

CONTENTS.
* Unit 1 (Lemma TG9 by the printed supermartingale).
  (a) the four printed cases `step_illegal`, `step_complete`, `step_empty` (through `A36RW.AppJ.TG10`), `step_batch`
  (through `condE_eq_Eprod`, i.e. Lemma TG0(iv), and the maximum over `b ≠ 0`); the absorbing arithmetic
  `illegal_absorbing_count`, `not_legal_count_step`, `illegal_child`; the combined one-step inequality
  **`supermartingale_step`** and **`Y_isSupermartingale`**; `condE_composition` ("only the batch composition
  enters").
  (b) **`Y_zero_root`** (`Y_0 = G^λ_r(root)`), **`Y_terminal`** (`Y_r = 1[s_r legal, M_r = 0]`), `Y_mem_Icc`.
  (c) iteration: `expAt_tower` (`E[Z_{t+1}] = E[E[Z_{t+1} | F_t]]`), `expAt_mono`, `expAt_le_of_isSupermartingale`
  (per seed), `jointE_succ_le_of_isSupermartingale`, `jointE_le_of_isSupermartingale` (over the seed law), `jointE_zero`
  (`E Y_0 = G^λ_r(root)`), `jointE_Y_le` (`E Y_t ≤ G^λ_r(root)` for `t ≤ r`), `jointE_terminal` (`E Y_r` is the
  library's success mass), `outBy_eq_expAt` and `success_eq_expAt` (the library's output law is the iterated
  expectation of the completion indicator), `success_of_size_zero` (at a complete history, the output lies in `S_k`
  iff the history is legal); headlines **`TG9_route_prob`** (`Pr(s_r legal, M_r = 0) ≤ G^λ_r(root)`),
  **`TG9_route`** (the same for `Σ_{x ∈ S_k} σ.outBy r x`), **`TG9_route_capAS`** (the "In particular" for
  `Q_π = outLim` under the cap), per seed `tree_success_le`.
* Unit 2 (Lemma TG2 by TP2 and the likelihood-ratio order).
  step (1): `slice_mass_UA`, **`lawUA_eq_slice`** (the law of `U_A` given the quota), `sum_lawUA`.
  step (2): `row_logConcave`, `row_intervalSupport`, `lc_shift`, `pf2_pos`, **`tp2_of_logConcave`**, **`row_TP2`**
  ("`C(m, x-u)` is TP2 in `(x, u)`"), `tp2_mul`, `wt_eq_row`, `wt_TP2`, **`lawUA_lr`** (the law of `U_A` increases in
  `x` in the likelihood-ratio order), **`mean_le_of_lr`** (ordered means), `mean_lawUA` (`E[U_A | x] = m_A a_A(x)`),
  **`mean_lawUA_mono`**, `mA_mul_aA_mono`, **`aA_mono_route`**.
  step (3): `wtW_eq_wt`, `lawW`, `sum_lawW`, **`lawW_eq_lawUA`** (`W = x - U_A`), **`lam_zpow_factor`**
  (`λ^{x-w} = λ^x λ^{-w}`), `wtW_factor`, **`wtW_TP2`** (the factor preserves TP2), **`lawW_lr`**, `mean_lawW`
  (`E[W | x] = m_B a_B(x)`), **`mean_lawW_mono`**, `mB_mul_aB_mono`, **`aB_mono_route`**; the displayed consequence
  **`TG2_route`**.
* Non-vacuity: `nv_unit1`, `nv_unit2`.

READING.
* The library has no filtration-level process object, so the supermartingale is formalized as a one-step inequality
  at every well-formed history and every per-seed rule, plus iterated expectation over the execution tree.  A causal
  randomized policy is a `PolicyE`: a seed law `σ.P` and, per seed `ω`, a deterministic rule `σ.tree ω` that chooses
  the batch from the labelled history.  The information `F_t = σ(ω, values through round t)` is the pair
  (seed, history `h_t`); on `{h_t = h}` for the rule `T` of a seed, `E[f(h_{t+1}) | F_t]` is `condE o T f h`, the round
  kernel of the library's `TreeE.outBy` recursion, with a complete history absorbing (the printed convention
  `s_t := s_final`; "no further rounds" is an empty batch).  `expAt o T t f h` is `E[f(h_t)]` from `h` (t rounds of
  that kernel), and `jointE o σ t f = ∫ ω, expAt o (σ.tree ω) t f [] ∂σ.P` is `E f(h_t)` over seed and execution (an
  integrable integrand, `integrable_expAt`); `outBy_eq_expAt` shows that `expAt` is the expectation that generates the
  library's output law.
* The count state `s_t` of `h_t` is `(#(remaining h ∩ A), #(remaining h \ A), quota k h)`; "legal" is `Legal k h`
  (`0 ≤ j ≤ M`, with `j = quota k h` an integer and `M = size h`); `Y A lam k r t h` is
  `G^λ_{r-t}(s) · 1[s legal]`, with the quota read through `Int.toNat`, exact on legal histories.
* "We show E[Y_{t+1} | F_t] ≤ Y_t, by cases; that is, Y_t is a supermartingale": `IsSupermartingale o T Z r` is
  `∀ t < r, ∀ h, WFE h → condE o T (Z (t + 1)) h ≤ Z t h`; `Y_isSupermartingale` holds for every rule `T`, hence for
  every seed, by `supermartingale_step`, which is exactly the printed case split.
* "Illegality is absorbing whatever the draws ...": `illegal_absorbing_count` is the printed arithmetic, with the
  printed scalar `h = h_A + h_B` renamed `c` (`h` is the history here) and `b = b_A + b_B`; only the summed premise
  `0 ≤ c ≤ b` is used, as in the print.  `illegal_child` applies it to every batch word `S ⊆ B` (child quota
  `j - |S|`, child size `M - |B|`, `0 ≤ |S| ≤ |B|`), so the conclusion holds whatever is drawn, including the
  completion word that the library writes at illegal histories (the print: "drawn arbitrarily").
* "the F_t-measurable batch is empty": `T.act h = ∅`.  "the batch has composition b ≠ 0":
  `(#(T.act h ∩ A), #(T.act h \ A)) ≠ (0, 0)`.  "given F_t the counts are Bin ⊗ Bin by Lemma TG0(iv). So
  E[Y_{t+1} | F_t] = E_prod[G_{r-t-1}(s'); alive]": `condE_eq_Eprod`, from the library's TG0(iv) `batchVal_twoW`.
  "by the definition of G^λ as a maximum over b": `Finset.le_sup'_iff` on `A36RW.AppJ.G_succ_of_M_ne`.
* "Hence Pr(s_r legal, M_r = 0) = E Y_r ≤ E Y_0 = G^λ_r(root)": `TG9_route_prob`, with the first equality by
  `Y_terminal`, the telescoping by `jointE_le_of_isSupermartingale` (from `expAt_tower` and `expAt_mono` per seed,
  integrated over the seed law; integrability from `measurable_expAt` and `0 ≤ Y ≤ 1`) through `jointE_Y_le`, and the
  last equality by `jointE_zero`.  `TG9_route` is the same for the library's success mass, identified with `E Y_r` by
  `jointE_terminal` (through `success_eq_expAt`).
* "In particular, if π ∈ RAND_r, then Q_π(S_k) ≤ G^λ_r(root). This holds because, under an every-path hard cap r, the
  output lies in S_k iff s_r is legal with M_r = 0": `TG9_route_capAS`, under the almost-sure cap `σ.CapAS o r` (the
  library's reading of the printed cap, whose execution paths are those of positive probability; the structural
  every-path cap implies it); "the output lies in S_k iff s_r is legal with M_r = 0" is `success_of_size_zero` inside
  `success_eq_expAt`, and the cap makes `outLim` the law at horizon `r` (`Converse.outLim_eq_outBy_of_capAS`).
* Unit 2.  "The zero-extended row" is `row m v` (`C(m, v)` for `v ≥ 0`, `0` for `v < 0`; `C(m, v) = 0` for `v > m`);
  "log-concave" is `LogConcave` (`c(v-1) c(v+1) ≤ c(v)^2` at every `v ∈ ℤ`); "interval support" is `IntervalSupport`;
  "TP2 in (x, u)" is `TP2 (fun x u => row m (x - u))` (for `x ≤ x'`, `u ≤ u'`:
  `K x u' K x' u ≤ K x u K x' u'`).  "Given quota x, Pr(U_A = u) ∝ C(m_A,u) C(m_B,x-u) λ^u" is `lawUA = wt / Z` with
  the library's weights `wt` (`wt_eq_row`: `wt = C(m_A,u) · row m_B (x - u) · λ^u`); `lawUA_eq_slice` shows that it is
  the law of `U_A` under the slice law of the free coordinates (weight `λ^{|T ∩ A|}` on `|T| = x`), which is the
  target's conditional law by the library's Lemma TG0(i) (`A36RW.AppJ.wslice_twoW_union`).  "so C(m_B, x-u) is TP2 in
  (x, u)" is `row_TP2`; the `u`-factor `C(m_A,u) λ^u` keeps it (`tp2_mul` in `wt_TP2`; implicit in the print).
  "Hence the law of U_A is, in the likelihood-ratio order, increasing in x" is `lawUA_lr`; "and E[U_A | x] = m_A a_A(x)
  is nondecreasing" is `mean_lawUA` with `mean_lawUA_mono`, which applies `mean_le_of_lr` (likelihood-ratio order
  implies ordered means, by `Σ_{u,v} (v - u)(p_u q_v - p_v q_u) ≥ 0`; implicit in the print) to the normalized laws
  `lawUA` at `x ≤ y` on `{0, …, y}`; `mA_mul_aA_mono` and `aA_mono_route` are read off it.  "(3) The same argument
  applies to W = x - U_A, whose law is ∝ C(m_B,w) C(m_A,x-w) λ^{x-w}" is `lawW` (weights `wtW`) with
  `lawW_eq_lawUA`; "The factor λ^{x-w} = λ^x λ^{-w}" is `lam_zpow_factor` (integer powers); "preserves TP2" is
  `tp2_mul` with the `x`-factor `λ^x` and the `w`-factor `C(m_B,w) λ^{-w}`, in `wtW_TP2`; "This gives the claim for
  a_B" is `lawW_lr`, `mean_lawW` (through `lawW_eq_lawUA`), `mean_lawW_mono` (`mean_le_of_lr` on the laws `lawW`),
  `mB_mul_aB_mono`, `aB_mono_route`.  Step (4): its first sentence (the citation) is not formalized; its second
  sentence, the displayed consequence from the identity `m_A a_A(x) + m_B a_B(x) = x`, is `TG2_route`.

HYPOTHESES, said exactly.
* Unit 1: `0 < lam` (the tilt) wherever the App J oracle's marginals or the bounds on `G^λ` are used (`margUnit_twoW`,
  `step_empty`, `condE_eq_Eprod`, `condE_composition`, `step_batch`, `supermartingale_step`, `Y_isSupermartingale`,
  `Y_mem_Icc`, `tree_success_le`, `jointE_Y_le` and the headlines); `step_illegal`, `step_complete`, `Y_zero_root`,
  `Y_terminal`, `jointE_zero` and `jointE_terminal` hold for every `lam`.  `k ≤ n` where the root is formed
  (`Y_zero_root`, `jointE_zero`, `tree_success_le`, `jointE_Y_le`, the headlines).  Any seed space and any seed law;
  `t < r` for the one-step inequality; `WFE h` (each batch inside the then-remaining set, its ones inside the batch;
  empty batches allowed) where the count bookkeeping of a child is used.  The case lemmas carry exactly the printed
  case conditions: `¬ Legal k h`; `Legal k h` and `size h = 0`; `Legal k h`, `size h ≠ 0` and `T.act h = ∅`;
  `Legal k h`, `size h ≠ 0` and composition `≠ (0, 0)`.  `step_illegal` and `step_complete` hold for every oracle;
  `step_empty`, `step_batch` and `supermartingale_step` for the App J oracle.  The generic iteration lemmas take
  `Converse.MargUnit o` (the oracle's parameters lie in `[0, 1]`; `margUnit_twoW` proves it for the App J oracle) and,
  over the seed law, `0 ≤ Z ≤ 1` (for integrability; `Y_mem_Icc`).  `TG9_route_capAS` takes `σ.CapAS o r`.  The
  printed `0 < k < n` and `n ≥ 1` are not needed (`k ≤ n` suffices).
* Unit 2: `0 < lam` for the monotonicity statements, with `x ≤ y ≤ m_A + m_B` (the printed range `{0, …, M}`).
  `lawUA_lr` is stated for `0 ≤ lam` and `lawW_lr` for `0 < lam`, for all `x ≤ x'`: where the normalizer vanishes
  (`x' > m_A + m_B`, or `lam = 0` with `x' > m_B`), both sides are Lean's junk value `0`, so the content is at
  `0 < lam`, `x' ≤ m_A + m_B`, where they are used.  `mean_le_of_lr` takes the likelihood-ratio inequality and
  positive total masses on a common range `range N`; `tp2_of_logConcave` takes nonnegativity, `LogConcave` and
  `IntervalSupport`, all proved for `row m`.
* No headline hypothesis is a success, KL, Bellman, supermartingale or monotonicity bound.  The hypotheses of the
  generic lemmas (`IsSupermartingale`, the likelihood-ratio inequality of `mean_le_of_lr`, `TP2` in `tp2_mul`) are
  discharged by `Y_isSupermartingale`, `lawUA_lr`, `lawW_lr`, `row_TP2`, `wt_TP2` and `wtW_TP2`.

Proof dependence (checked by a transitive traversal of the constants used, outside this module).  Unit 1 uses
neither the library's tree induction `A36W.tower_le_G` nor `A36W.policy_tower_le_G`, `A36RW.AppJ.TG9`,
`A36RW.AppJ.G_twoW`, `A36W.batchVal_le_G` or `A36W.G_succ_le_iff`; it does use `A36RW.AppJ.TG10` and
`A36RW.AppJ.batchVal_twoW`, as the printed proof cites Lemmas TG10 and TG0(iv).  Unit 2 uses neither
`A36RW.AppJ.W16.TG2_mono` nor the coefficient log-concavity lemmas behind it (their module is not imported); the
closure of `aA_mono_route` contains `lawUA_lr` and `row_TP2`, and that of `aB_mono_route` contains `lawW_lr`,
`lawW_eq_lawUA`, `lam_zpow_factor` and `wtW_TP2`.
-/
import A36RW.AppJ.W14.Link

set_option autoImplicit false

namespace A36W.PV.RouteJ2

open Finset AGF A36RW A36RW.AppJ MeasureTheory

variable {n : ℕ}

/-! ## Unit 1: Lemma TG9 by the printed supermartingale -/

/-! ### Objects -/

/-- **The printed `Y_t := G^λ_{r-t}(s_t) · 1[s_t legal]`**, as a function of the history `h = h_t`; the count state
of `h` is `(#(remaining h ∩ A), #(remaining h \ A), quota k h)`. -/
noncomputable def Y (A : Finset (Fin n)) (lam : ℝ) (k r t : ℕ) (h : History n) : ℝ :=
  if Legal k h then A36RW.AppJ.G lam (r - t) #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat else 0

/-- A function `g` of the count state, set to `0` at illegal histories (the shape of `Y_t`). -/
noncomputable def liftC (A : Finset (Fin n)) (k : ℕ) (g : ℕ → ℕ → ℕ → ℝ) (h : History n) : ℝ :=
  if Legal k h then g #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat else 0

theorem Y_eq_liftC (A : Finset (Fin n)) (lam : ℝ) (k r t : ℕ) :
    Y A lam k r t = liftC A k (A36RW.AppJ.G lam (r - t)) := rfl

/-- **One round of conditional expectation**: `E[f(h_{t+1}) | F_t]` on `{h_t = h}` for the per-seed rule `T`.  The
batch `T.act h` is a function of the history (and of the seed, fixed in `T`); its words are weighted by the round
kernel `T.stepW o h` of the library's `TreeE.outBy`; a complete history absorbs. -/
noncomputable def condE (o : Oracle n) (T : TreeE n) (f : History n → ℝ) (h : History n) : ℝ :=
  if size h = 0 then f h else ∑ S ∈ (T.act h).powerset, T.stepW o h S * f (⟨T.act h, S⟩ :: h)

/-- **Iterated expectation along the execution**: `expAt o T t f h = E[f(h_t)]` for the run of `T` started at `h`
(`t` rounds of `condE`, first-step form). -/
noncomputable def expAt (o : Oracle n) (T : TreeE n) : ℕ → (History n → ℝ) → History n → ℝ
  | 0, f, h => f h
  | t + 1, f, h => condE o T (expAt o T t f) h

/-- **Expectation over the seed and the execution**: `E f(h_t) = ∫ ω, E[f(h_t) | ω] ∂σ.P`. -/
noncomputable def jointE (o : Oracle n) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) (t : ℕ)
    (f : History n → ℝ) : ℝ :=
  ∫ ω, expAt o (σ.tree ω) t f [] ∂σ.P

/-- **The supermartingale property** of a process `Z_t = Z t (h_t)` along the rule `T`, for `0 ≤ t < r`:
`E[Z_{t+1} | F_t] ≤ Z_t` at every well-formed history. -/
def IsSupermartingale (o : Oracle n) (T : TreeE n) (Z : ℕ → History n → ℝ) (r : ℕ) : Prop :=
  ∀ t, t < r → ∀ h : History n, WFE h → condE o T (Z (t + 1)) h ≤ Z t h

theorem expAt_zero (o : Oracle n) (T : TreeE n) (f : History n → ℝ) (h : History n) :
    expAt o T 0 f h = f h := rfl

theorem expAt_succ (o : Oracle n) (T : TreeE n) (t : ℕ) (f : History n → ℝ) (h : History n) :
    expAt o T (t + 1) f h = condE o T (expAt o T t f) h := rfl

/-- The App J oracle's parameters are probabilities (the library's `margUnit_weightedOracle`). -/
theorem margUnit_twoW (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) (k : ℕ) :
    Converse.MargUnit (A36W.weightedOracle n k (twoW A lam)) :=
  A36W.margUnit_weightedOracle (fun i => (twoW_pos A hlam i).le)

/-! ### (a) The one-step inequality, by the printed cases -/

/-- **"Illegality is absorbing whatever the draws"**, the printed arithmetic: with one-count `0 ≤ c ≤ b` (the printed
`h = h_A + h_B` and `b = b_A + b_B`), "if `j < 0`, then `j' = j - h ≤ j < 0`; if `j > M`, then
`j' - M' = (j - M) + (b - h) ≥ j - M > 0`". -/
theorem illegal_absorbing_count {j M b c : ℤ} (hc0 : 0 ≤ c) (hcb : c ≤ b) :
    (j < 0 → j - c ≤ j ∧ j - c < 0) ∧
      (M < j → (j - c) - (M - b) = (j - M) + (b - c) ∧ j - M ≤ (j - c) - (M - b) ∧
        0 < (j - c) - (M - b)) :=
  ⟨fun _ => ⟨by omega, by omega⟩, fun _ => ⟨by ring, by omega, by omega⟩⟩

/-- The same arithmetic in legality form: an illegal count state `(j, M)` has only illegal children `(j - c, M - b)`. -/
theorem not_legal_count_step {j M b c : ℤ} (hc0 : 0 ≤ c) (hcb : c ≤ b) (hL : ¬ (0 ≤ j ∧ j ≤ M)) :
    ¬ (0 ≤ j - c ∧ j - c ≤ M - b) := by
  have H := illegal_absorbing_count (j := j) (M := M) hc0 hcb
  rintro ⟨h1, h2⟩
  apply hL
  by_contra hcon
  rcases not_and_or.1 hcon with h | h
  · exact absurd h1 (not_le.2 (H.1 (lt_of_not_ge h)).2)
  · have h3 := (H.2 (lt_of_not_ge h)).2.2
    omega

/-- **"If `s_t` is illegal, then `s_{t+1}` is illegal"**, for every batch `B` and every batch word `S ⊆ B`: the child's
quota is `j - |S|` and its size `M - |B|`, so `not_legal_count_step` applies with `c = |S| ≤ b = |B|`. -/
theorem illegal_child (k : ℕ) {h : History n} (hwf : WFE h) {B S : Finset (Fin n)} (hB : B ⊆ remaining h)
    (hS : S ⊆ B) (hL : ¬ Legal k h) : ¬ Legal k (⟨B, S⟩ :: h) := by
  have hsz : size ((⟨B, S⟩ : Batch n) :: h) + #B = size h := size_cons (s := ⟨B, S⟩) hB
  have hq : quota k ((⟨B, S⟩ : Batch n) :: h) = quota k h - (#S : ℤ) :=
    Converse.quota_cons_eq_wfe_w2 (s := ⟨B, S⟩) k hwf hB hS
  have hSB : #S ≤ #B := Finset.card_le_card hS
  have key := not_legal_count_step (j := quota k h) (M := (size h : ℤ)) (b := (#B : ℤ)) (c := (#S : ℤ))
    (by positivity) (by exact_mod_cast hSB) hL
  intro hc
  apply key
  obtain ⟨hc1, hc2⟩ := hc
  rw [hq] at hc1 hc2
  refine ⟨hc1, ?_⟩
  omega

/-- **Case "s_t illegal"**: `E[Y_{t+1} | F_t] = 0 = Y_t` (every oracle, every rule). -/
theorem step_illegal (A : Finset (Fin n)) (lam : ℝ) (k r t : ℕ) (o : Oracle n) (T : TreeE n) {h : History n}
    (hwf : WFE h) (hL : ¬ Legal k h) :
    condE o T (Y A lam k r (t + 1)) h = 0 ∧ Y A lam k r t h = 0 := by
  refine ⟨?_, by unfold Y; rw [if_neg hL]⟩
  unfold condE
  split_ifs with hs
  · unfold Y; rw [if_neg hL]
  · refine Finset.sum_eq_zero fun S hS => ?_
    have hc := illegal_child k hwf (T.act_sub h) (Finset.mem_powerset.1 hS) hL
    unfold Y
    rw [if_neg hc, mul_zero]

/-- **Case "s_t legal with M_t = 0"**: `s_{t+1} = s_t` and `E[Y_{t+1} | F_t] = 1 = Y_t` (every oracle, every rule). -/
theorem step_complete (A : Finset (Fin n)) (lam : ℝ) (k r t : ℕ) (o : Oracle n) (T : TreeE n) {h : History n}
    (hL : Legal k h) (hs : size h = 0) :
    condE o T (Y A lam k r (t + 1)) h = 1 ∧ Y A lam k r t h = 1 := by
  have hM : #(remaining h ∩ A) + #(remaining h \ A) = 0 := by
    have := Finset.card_inter_add_card_sdiff (remaining h) A
    unfold size at hs
    omega
  refine ⟨?_, ?_⟩
  · unfold condE
    rw [if_pos hs]
    unfold Y
    rw [if_pos hL]
    exact A36RW.AppJ.G_of_M_zero lam _ _ hM
  · unfold Y
    rw [if_pos hL]
    exact A36RW.AppJ.G_of_M_zero lam _ _ hM

/-- A legal history has a legal count state (`j ≤ m_A + m_B`). -/
theorem count_legal (A : Finset (Fin n)) {k : ℕ} {h : History n} (hL : Legal k h) :
    (quota k h).toNat ≤ #(remaining h ∩ A) + #(remaining h \ A) := by
  have := Finset.card_inter_add_card_sdiff (remaining h) A
  obtain ⟨h1, h2⟩ := hL
  unfold size at h2
  omega

/-- **Case "s_t legal with M_t ≥ 1 and the batch is empty"**:
`E[Y_{t+1} | F_t] = G^λ_{r-t-1}(s_t) ≤ G^λ_{r-t}(s_t) = Y_t`, the inequality by Lemma TG10. -/
theorem step_empty (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) (k : ℕ) {r t : ℕ} (ht : t < r)
    (T : TreeE n) {h : History n} (hL : Legal k h) (hs : size h ≠ 0) (hB : T.act h = ∅) :
    condE (A36W.weightedOracle n k (twoW A lam)) T (Y A lam k r (t + 1)) h
        = A36RW.AppJ.G lam (r - t - 1) #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat ∧
      A36RW.AppJ.G lam (r - t - 1) #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat
        ≤ A36RW.AppJ.G lam (r - t) #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat ∧
      Y A lam k r t h = A36RW.AppJ.G lam (r - t) #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat := by
  have hrem : remaining ((⟨∅, ∅⟩ : Batch n) :: h) = remaining h := by
    rw [remaining_cons, Finset.sdiff_empty]
  have hq : quota k ((⟨∅, ∅⟩ : Batch n) :: h) = quota k h := by simp [quota, onesSet]
  have hsz : size ((⟨∅, ∅⟩ : Batch n) :: h) = size h := by unfold size; rw [hrem]
  have hLc : Legal k ((⟨∅, ∅⟩ : Batch n) :: h) := by unfold Legal; rw [hq, hsz]; exact hL
  refine ⟨?_, ?_, ?_⟩
  · unfold condE
    rw [if_neg hs, hB, Finset.powerset_empty, Finset.sum_singleton]
    have hw : T.stepW (A36W.weightedOracle n k (twoW A lam)) h ∅ = 1 := by
      unfold TreeE.stepW
      rw [if_pos (show (A36W.weightedOracle n k (twoW A lam)).legal h from hL), hB]
      simp [batchLaw]
    rw [hw, one_mul]
    unfold Y
    rw [if_pos hLc, hrem, hq, Nat.sub_sub]
  · obtain ⟨p, hp⟩ : ∃ p, r - t = p + 1 := ⟨r - t - 1, by omega⟩
    have hp' : r - t - 1 = p := by omega
    rw [hp', hp]
    exact A36RW.AppJ.TG10 hlam p (count_legal A hL)
  · unfold Y
    rw [if_pos hL]

/-- **Lemma TG0(iv) in the library's form (`batchVal_twoW`)**: at a legal history with `M ≥ 1`, the conditional
expectation over the batch of a function of the child's count state is App J's
`E_prod[g(s'); alive]` with `h_A ~ Bin(b_A, a_A(s))`, `h_B ~ Bin(b_B, a_B(s))` at the batch's composition. -/
theorem condE_eq_Eprod (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) (k : ℕ) (T : TreeE n)
    {h : History n} (hwf : WFE h) (hL : Legal k h) (hs : size h ≠ 0) (g : ℕ → ℕ → ℕ → ℝ) :
    condE (A36W.weightedOracle n k (twoW A lam)) T (liftC A k g) h
      = A36RW.AppJ.Eprod lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat
          #(T.act h ∩ A) #(T.act h \ A) g := by
  obtain ⟨j, hjq⟩ := Int.eq_ofNat_of_zero_le hL.1
  have hjS : j ≤ #(remaining h) := by
    have h2 := hL.2
    rw [hjq] at h2
    unfold size at h2
    exact_mod_cast h2
  have hW : ∀ j' : ℕ, j' ≤ #(remaining h \ T.act h) →
      (fun (S' : Finset (Fin n)) (J' : ℤ) => g #(S' ∩ A) #(S' \ A) J'.toNat) (remaining h \ T.act h) (j' : ℤ) =
        g (#(remaining h ∩ A) - #(T.act h ∩ A)) (#(remaining h \ A) - #(T.act h \ A)) j' := by
    intro j' _
    show g #((remaining h \ T.act h) ∩ A) #((remaining h \ T.act h) \ A) (j' : ℤ).toNat = _
    rw [card_child_A A (T.act_sub h), card_child_B A (T.act_sub h), Int.toNat_natCast]
  have hrow : condE (A36W.weightedOracle n k (twoW A lam)) T (liftC A k g) h
      = A36W.batchVal (twoW A lam) (fun (S' : Finset (Fin n)) (J' : ℤ) => g #(S' ∩ A) #(S' \ A) J'.toNat)
          (remaining h) (quota k h) (T.act h) := by
    unfold condE A36W.batchVal
    rw [if_neg hs]
    refine Finset.sum_congr rfl fun O hO => ?_
    have hOB : O ⊆ T.act h := Finset.mem_powerset.1 hO
    rw [A36W.stepW_weighted_of_legal T hL O]
    congr 1
    have hrc : remaining ((⟨T.act h, O⟩ : Batch n) :: h) = remaining h \ T.act h := remaining_cons _ _
    have hqc : quota k ((⟨T.act h, O⟩ : Batch n) :: h) = quota k h - #O :=
      Converse.quota_cons_eq_wfe_w2 (s := ⟨T.act h, O⟩) k hwf (T.act_sub h) hOB
    by_cases hc : Legal k ((⟨T.act h, O⟩ : Batch n) :: h)
    · have hc' := (A36W.legal_child_iff hwf (T.act_sub h) hOB).1 hc
      unfold liftC
      dsimp only
      rw [if_pos hc, if_pos hc', hrc, hqc]
    · have hc' : ¬ A36W.WLegal (remaining h \ T.act h) (quota k h - #O) := fun h' =>
        hc ((A36W.legal_child_iff hwf (T.act_sub h) hOB).2 h')
      unfold liftC
      rw [if_neg hc, if_neg hc']
  rw [hrow, hjq, batchVal_twoW A hlam (T.act_sub h) hjS _ g hW, Int.toNat_natCast]

/-- **"Only the batch composition enters, never which coordinates are chosen"**: two rules whose batches at `h` have
the same composition give the same conditional expectation of every count-state function. -/
theorem condE_composition (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) (k : ℕ) (T T' : TreeE n)
    {h : History n} (hwf : WFE h) (hL : Legal k h) (hs : size h ≠ 0)
    (hcomp : #(T.act h ∩ A) = #(T'.act h ∩ A) ∧ #(T.act h \ A) = #(T'.act h \ A)) (g : ℕ → ℕ → ℕ → ℝ) :
    condE (A36W.weightedOracle n k (twoW A lam)) T (liftC A k g) h =
      condE (A36W.weightedOracle n k (twoW A lam)) T' (liftC A k g) h := by
  rw [condE_eq_Eprod A hlam k T hwf hL hs g, condE_eq_Eprod A hlam k T' hwf hL hs g, hcomp.1, hcomp.2]

/-- **Case "s_t legal with M_t ≥ 1 and the batch has composition b ≠ 0"**:
`E[Y_{t+1} | F_t] = E_prod[G^λ_{r-t-1}(s'); alive] ≤ G^λ_{r-t}(s_t) = Y_t`, the equality by Lemma TG0(iv)
(`condE_eq_Eprod`) and the inequality by the definition of `G^λ` as a maximum over `b ≠ 0`. -/
theorem step_batch (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) (k : ℕ) {r t : ℕ} (ht : t < r)
    (T : TreeE n) {h : History n} (hwf : WFE h) (hL : Legal k h) (hs : size h ≠ 0)
    (hb : (#(T.act h ∩ A), #(T.act h \ A)) ≠ (0, 0)) :
    condE (A36W.weightedOracle n k (twoW A lam)) T (Y A lam k r (t + 1)) h
        = A36RW.AppJ.Eprod lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat
            #(T.act h ∩ A) #(T.act h \ A) (A36RW.AppJ.G lam (r - t - 1)) ∧
      A36RW.AppJ.Eprod lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat
            #(T.act h ∩ A) #(T.act h \ A) (A36RW.AppJ.G lam (r - t - 1))
        ≤ A36RW.AppJ.G lam (r - t) #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat ∧
      Y A lam k r t h = A36RW.AppJ.G lam (r - t) #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat := by
  have hM : #(remaining h ∩ A) + #(remaining h \ A) ≠ 0 := by
    have := Finset.card_inter_add_card_sdiff (remaining h) A
    unfold size at hs
    omega
  refine ⟨?_, ?_, ?_⟩
  · rw [Y_eq_liftC, Nat.sub_sub]
    exact condE_eq_Eprod A hlam k T hwf hL hs (A36RW.AppJ.G lam (r - (t + 1)))
  · obtain ⟨p, hp⟩ : ∃ p, r - t = p + 1 := ⟨r - t - 1, by omega⟩
    have hp' : r - t - 1 = p := by omega
    have hmem : (#(T.act h ∩ A), #(T.act h \ A)) ∈ A36RW.AppJ.batches #(remaining h ∩ A) #(remaining h \ A) := by
      rw [A36RW.AppJ.mem_batches]
      exact ⟨Finset.card_le_card (inter_subset_inter_of_subset A (T.act_sub h)),
        Finset.card_le_card (sdiff_subset_sdiff_of_subset A (T.act_sub h)), hb⟩
    rw [hp', hp, A36RW.AppJ.G_succ_of_M_ne lam p _ hM]
    exact (Finset.le_sup'_iff _).2 ⟨_, hmem, le_refl _⟩
  · unfold Y
    rw [if_pos hL]

/-- **The one-step inequality** `E[Y_{t+1} | F_t] ≤ Y_t`, for every rule (seed), every well-formed history and every
`t < r`, by the printed four cases. -/
theorem supermartingale_step (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) (k : ℕ) {r t : ℕ} (ht : t < r)
    (T : TreeE n) {h : History n} (hwf : WFE h) :
    condE (A36W.weightedOracle n k (twoW A lam)) T (Y A lam k r (t + 1)) h ≤ Y A lam k r t h := by
  by_cases hL : Legal k h
  · by_cases hs : size h = 0
    · obtain ⟨h1, h2⟩ := step_complete A lam k r t (A36W.weightedOracle n k (twoW A lam)) T hL hs
      rw [h1, h2]
    · by_cases hB : T.act h = ∅
      · obtain ⟨h1, h2, h3⟩ := step_empty A hlam k ht T hL hs hB
        rw [h1, h3]
        exact h2
      · have hb : (#(T.act h ∩ A), #(T.act h \ A)) ≠ (0, 0) := by
          intro h0
          simp only [Prod.mk.injEq] at h0
          apply hB
          apply Finset.card_eq_zero.1
          have := card_eq_inter_add_sdiff (T.act h) A
          omega
        obtain ⟨h1, h2, h3⟩ := step_batch A hlam k ht T hwf hL hs hb
        rw [h1, h3]
        exact h2
  · obtain ⟨h1, h2⟩ := step_illegal A lam k r t (A36W.weightedOracle n k (twoW A lam)) T hwf hL
    rw [h1, h2]

/-- **"that is, `Y_t` is a supermartingale"**, along the rule of every seed. -/
theorem Y_isSupermartingale (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) (k r : ℕ) (T : TreeE n) :
    IsSupermartingale (A36W.weightedOracle n k (twoW A lam)) T (fun t => Y A lam k r t) r :=
  fun _ ht _ hwf => supermartingale_step A hlam k ht T hwf

/-! ### (b) The boundary values -/

/-- **`Y_0 = G^λ_r(root)`**, `root = (n_A, n_B, k) = (#A, #Aᶜ, k)`. -/
theorem Y_zero_root (A : Finset (Fin n)) (lam : ℝ) {k : ℕ} (hk : k ≤ n) (r : ℕ) :
    Y A lam k r 0 [] = A36RW.AppJ.G lam r #A #Aᶜ k := by
  unfold Y
  rw [if_pos (Converse.legal_nil_w2 n k hk), Nat.sub_zero, A36W.remaining_nil_tw, card_univ_inter,
    card_univ_sdiff, quota_nil, Int.toNat_natCast]

/-- **`Y_r = 1[s_r legal, M_r = 0]`** (`G^λ_0 = 1{M = 0}`). -/
theorem Y_terminal (A : Finset (Fin n)) (lam : ℝ) (k r : ℕ) (h : History n) :
    Y A lam k r r h = if Legal k h ∧ size h = 0 then 1 else 0 := by
  unfold Y
  rw [Nat.sub_self, A36RW.AppJ.G_zero_eq]
  have hc := Finset.card_inter_add_card_sdiff (remaining h) A
  by_cases hL : Legal k h
  · by_cases hs : size h = 0
    · have hM : #(remaining h ∩ A) + #(remaining h \ A) = 0 := by unfold size at hs; omega
      rw [if_pos hL, if_pos hM, if_pos ⟨hL, hs⟩]
    · have hM : ¬ (#(remaining h ∩ A) + #(remaining h \ A) = 0) := by unfold size at hs; omega
      rw [if_pos hL, if_neg hM, if_neg (fun hh => hs hh.2)]
  · rw [if_neg hL, if_neg (fun hh => hL hh.1)]

/-- `0 ≤ Y_t ≤ 1`. -/
theorem Y_mem_Icc (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) (k r t : ℕ) (h : History n) :
    0 ≤ Y A lam k r t h ∧ Y A lam k r t h ≤ 1 := by
  unfold Y
  split_ifs
  · exact ⟨A36RW.AppJ.G_nonneg hlam.le _ _ _ _, A36RW.AppJ.G_le_one hlam.le _ _ _ _⟩
  · exact ⟨le_refl 0, zero_le_one⟩

/-! ### (c) Iterated expectation along the execution -/

/-- A complete history absorbs ("set `s_t := s_final` for every later `t`"). -/
theorem expAt_of_size_zero (o : Oracle n) (T : TreeE n) {h : History n} (hs : size h = 0) :
    ∀ (t : ℕ) (f : History n → ℝ), expAt o T t f h = f h
  | 0, _ => rfl
  | t + 1, f => by
      rw [expAt_succ]
      unfold condE
      rw [if_pos hs]
      exact expAt_of_size_zero o T hs t f

/-- **The tower property**: `E[f(h_{t+1})] = E[E[f(h_{t+1}) | F_t]] = E[(condE f)(h_t)]`. -/
theorem expAt_tower (o : Oracle n) (T : TreeE n) :
    ∀ (t : ℕ) (f : History n → ℝ) (h : History n), expAt o T (t + 1) f h = expAt o T t (condE o T f) h
  | 0, _, _ => rfl
  | t + 1, f, h => by
      rw [expAt_succ, expAt_succ]
      have e : expAt o T (t + 1) f = expAt o T t (condE o T f) := funext fun h' => expAt_tower o T t f h'
      rw [e]

theorem condE_mono (o : Oracle n) (ho : Converse.MargUnit o) (T : TreeE n) {f g : History n → ℝ}
    (hfg : ∀ h, WFE h → f h ≤ g h) {h : History n} (hwf : WFE h) : condE o T f h ≤ condE o T g h := by
  unfold condE
  split_ifs
  · exact hfg h hwf
  · exact Finset.sum_le_sum fun S hS => mul_le_mul_of_nonneg_left
      (hfg _ (Converse.wfe_child_w2 T hwf (Finset.mem_powerset.1 hS))) (Converse.stepW_nonneg_w2 o ho T hwf S)

/-- Monotonicity of the expectation. -/
theorem expAt_mono (o : Oracle n) (ho : Converse.MargUnit o) (T : TreeE n) :
    ∀ (t : ℕ) {f g : History n → ℝ}, (∀ h, WFE h → f h ≤ g h) → ∀ h, WFE h →
      expAt o T t f h ≤ expAt o T t g h
  | 0, _, _, hfg, h, hwf => hfg h hwf
  | t + 1, _, _, hfg, h, hwf => by
      rw [expAt_succ, expAt_succ]
      exact condE_mono o ho T (fun h' hwf' => expAt_mono o ho T t hfg h' hwf') hwf

theorem condE_const (o : Oracle n) (T : TreeE n) (c : ℝ) (h : History n) :
    condE o T (fun _ => c) h = c := by
  unfold condE
  split_ifs
  · rfl
  · rw [← Finset.sum_mul, Converse.sum_stepW_w2, one_mul]

theorem expAt_const (o : Oracle n) (T : TreeE n) (c : ℝ) :
    ∀ (t : ℕ) (h : History n), expAt o T t (fun _ => c) h = c
  | 0, _ => rfl
  | t + 1, h => by
      rw [expAt_succ]
      have e : expAt o T t (fun _ => c) = fun _ => c := funext (expAt_const o T c t)
      rw [e]
      exact condE_const o T c h

/-- One step of the telescoping: `E Z_{t+1} = E[E[Z_{t+1} | F_t]] ≤ E Z_t`. -/
theorem expAt_succ_le_of_isSupermartingale (o : Oracle n) (ho : Converse.MargUnit o) (T : TreeE n)
    {Z : ℕ → History n → ℝ} {r : ℕ} (hZ : IsSupermartingale o T Z r) {t : ℕ} (ht : t < r) {h : History n}
    (hwf : WFE h) : expAt o T (t + 1) (Z (t + 1)) h ≤ expAt o T t (Z t) h := by
  rw [expAt_tower]
  exact expAt_mono o ho T t (fun h' hwf' => hZ t ht h' hwf') h hwf

/-- **Iterating expectations (per seed)**: for a supermartingale, `E Z_t ≤ Z_0` for every `t ≤ r`. -/
theorem expAt_le_of_isSupermartingale (o : Oracle n) (ho : Converse.MargUnit o) (T : TreeE n)
    {Z : ℕ → History n → ℝ} {r : ℕ} (hZ : IsSupermartingale o T Z r) {h : History n} (hwf : WFE h) :
    ∀ t, t ≤ r → expAt o T t (Z t) h ≤ Z 0 h
  | 0, _ => le_refl _
  | t + 1, ht => le_trans (expAt_succ_le_of_isSupermartingale o ho T hZ (by omega) hwf)
      (expAt_le_of_isSupermartingale o ho T hZ hwf t (by omega))

/-- The library's output law is the iterated expectation of the completion indicator. -/
theorem outBy_eq_expAt (o : Oracle n) (T : TreeE n) (x : Fin n → Bool) :
    ∀ (r : ℕ) (h : History n),
      T.outBy o r h x = expAt o T r (fun h' => if size h' = 0 ∧ outBits h' = x then 1 else 0) h
  | 0, h => by rw [expAt_zero, Converse.outBy_zero_w2]
  | r + 1, h => by
      by_cases hs : size h = 0
      · rw [Converse.outBy_terminal_w2 o T r hs, expAt_of_size_zero o T hs]
        simp only [hs, true_and]
      · rw [Converse.outBy_step_w2 o T r hs, expAt_succ]
        unfold condE
        rw [if_neg hs]
        refine Finset.sum_congr rfl fun S _ => ?_
        rw [outBy_eq_expAt o T x r]

theorem success_of_size_zero (k : ℕ) (o : Oracle n) (T : TreeE n) (f : ℕ) {h : History n} (hs : size h = 0) :
    ∑ x ∈ Vset n k, T.outBy o f h x = if Legal k h ∧ size h = 0 then 1 else 0 := by
  simp only [Converse.outBy_of_size_zero_w2 o T f hs, Finset.sum_ite_eq]
  by_cases hL : Legal k h
  · have hmem : outBits h ∈ Vset n k :=
      (Converse.outBits_mem_Vset_iff_w2 k h).2 ((Converse.legal_iff_card_of_size_zero_w2 k hs).1 hL)
    rw [if_pos hmem, if_pos ⟨hL, hs⟩]
  · have hmem : outBits h ∉ Vset n k := fun hm =>
      hL ((Converse.legal_iff_card_of_size_zero_w2 k hs).2 ((Converse.outBits_mem_Vset_iff_w2 k h).1 hm))
    rw [if_neg hmem, if_neg (fun hh => hL hh.1)]

/-- **The success mass is the expectation of `1[s_r legal, M_r = 0]`**: the library's
`Σ_{x ∈ S_k} T.outBy o r h x` (runs completing within `r` rounds with output in `S_k`) equals
`E[1[legal, M = 0](h_r)]`. -/
theorem success_eq_expAt (k : ℕ) (o : Oracle n) (T : TreeE n) :
    ∀ (r : ℕ) (h : History n),
      ∑ x ∈ Vset n k, T.outBy o r h x =
        expAt o T r (fun h' => if Legal k h' ∧ size h' = 0 then 1 else 0) h
  | 0, h => by
      rw [expAt_zero]
      by_cases hs : size h = 0
      · exact success_of_size_zero k o T 0 hs
      · simp only [Converse.outBy_zero_of_size_ne_w2 o T hs, Finset.sum_const_zero]
        rw [if_neg (fun hh => hs hh.2)]
  | r + 1, h => by
      by_cases hs : size h = 0
      · rw [success_of_size_zero k o T (r + 1) hs, expAt_of_size_zero o T hs]
      · rw [expAt_succ]
        unfold condE
        rw [if_neg hs]
        simp only [Converse.outBy_step_w2 o T r hs]
        rw [Finset.sum_comm]
        refine Finset.sum_congr rfl fun S _ => ?_
        rw [← Finset.mul_sum, success_eq_expAt k o T r]

/-- **Per seed**: the success mass of every rule is at most `G^λ_r(root)` (`E Y_r ≤ Y_0`). -/
theorem tree_success_le (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ)
    (T : TreeE n) :
    ∑ x ∈ Vset n k, T.outBy (A36W.weightedOracle n k (twoW A lam)) r [] x ≤ A36RW.AppJ.G lam r #A #Aᶜ k := by
  rw [success_eq_expAt, ← funext (Y_terminal A lam k r), ← Y_zero_root A lam hk r]
  exact expAt_le_of_isSupermartingale _ (margUnit_twoW A hlam k) T (Y_isSupermartingale A hlam k r T)
    (h := []) trivial r le_rfl

/-! ### (c) over the seed law -/

theorem condE_expand (o : Oracle n) (T : TreeE n) (f : History n → ℝ) {h : History n} (hs : size h ≠ 0) :
    condE o T f h = ∑ B ∈ (remaining h).powerset, (if T.act h = B then (1:ℝ) else 0) *
        ∑ S ∈ B.powerset, (if o.legal h then batchLaw o h B S else (if S = T.fill h then 1 else 0)) *
          f (⟨B, S⟩ :: h) := by
  have hmem : T.act h ∈ (remaining h).powerset := Finset.mem_powerset.2 (T.act_sub h)
  rw [Finset.sum_eq_single_of_mem _ hmem
      (by intro b _ hb; rw [if_neg (fun he => hb he.symm), zero_mul]), if_pos rfl, one_mul]
  unfold condE
  rw [if_neg hs]
  rfl

/-- The expectation given the seed is measurable in the seed (from the level-set measurability of the batch and the
completion word alone). -/
theorem measurable_expAt (o : Oracle n) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed)
    (f : History n → ℝ) : ∀ (t : ℕ) (h : History n), Measurable (fun ω => expAt o (σ.tree ω) t f h)
  | 0, _ => measurable_const
  | t + 1, h => by
      by_cases hs : size h = 0
      · have hEq : (fun ω => expAt o (σ.tree ω) (t + 1) f h) = fun _ => f h := by
          funext ω; exact expAt_of_size_zero o _ hs (t + 1) f
        rw [hEq]; exact measurable_const
      · have hEq : (fun ω => expAt o (σ.tree ω) (t + 1) f h) = fun ω =>
            ∑ B ∈ (remaining h).powerset, (if σ.act h ω = B then (1:ℝ) else 0) *
              ∑ S ∈ B.powerset, (if o.legal h then batchLaw o h B S else (if S = σ.fill h ω then 1 else 0)) *
                expAt o (σ.tree ω) t f (⟨B, S⟩ :: h) := by
          funext ω
          rw [expAt_succ]
          exact condE_expand o (σ.tree ω) _ hs
        rw [hEq]
        refine Finset.measurable_sum _ (fun B _ => ?_)
        refine Measurable.mul (AGF.Faithful.measurable_ite_one _ (σ.act_meas h B)) ?_
        refine Finset.measurable_sum _ (fun S _ => ?_)
        refine Measurable.mul ?_ (measurable_expAt o σ f t (⟨B, S⟩ :: h))
        by_cases hL : o.legal h
        · simp only [if_pos hL]; exact measurable_const
        · simp only [if_neg hL]
          have hset : {ω : Seed | S = σ.fill h ω} = {ω : Seed | σ.fill h ω = S} := by
            ext ω; exact eq_comm
          exact AGF.Faithful.measurable_ite_one _ (by rw [hset]; exact σ.fill_meas h S)

theorem expAt_mem_Icc (o : Oracle n) (ho : Converse.MargUnit o) (T : TreeE n) {f : History n → ℝ}
    (hf0 : ∀ h, WFE h → 0 ≤ f h) (hf1 : ∀ h, WFE h → f h ≤ 1) (t : ℕ) {h : History n} (hwf : WFE h) :
    0 ≤ expAt o T t f h ∧ expAt o T t f h ≤ 1 := by
  have h0 := expAt_mono o ho T t (f := fun _ => (0:ℝ)) (g := f) hf0 h hwf
  have h1 := expAt_mono o ho T t (f := f) (g := fun _ => (1:ℝ)) hf1 h hwf
  rw [expAt_const] at h0 h1
  exact ⟨h0, h1⟩

theorem integrable_expAt (o : Oracle n) (ho : Converse.MargUnit o) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) {f : History n → ℝ} (hf0 : ∀ h, WFE h → 0 ≤ f h) (hf1 : ∀ h, WFE h → f h ≤ 1)
    (t : ℕ) : Integrable (fun ω => expAt o (σ.tree ω) t f []) σ.P := by
  have := σ.isProb
  refine Integrable.mono' (integrable_const (1:ℝ)) (measurable_expAt o σ f t []).aestronglyMeasurable ?_
  filter_upwards with ω
  rw [Real.norm_eq_abs, abs_le]
  obtain ⟨h0, h1⟩ := expAt_mem_Icc o ho (σ.tree ω) hf0 hf1 t (h := []) trivial
  constructor <;> linarith

/-- One step of the telescoping over seed and execution: `E Z_{t+1} ≤ E Z_t` for a bounded process that is a
supermartingale along every seed's rule. -/
theorem jointE_succ_le_of_isSupermartingale (o : Oracle n) (ho : Converse.MargUnit o) {Seed : Type}
    [MeasurableSpace Seed] (σ : PolicyE n Seed) {Z : ℕ → History n → ℝ} {r : ℕ}
    (hZ : ∀ ω, IsSupermartingale o (σ.tree ω) Z r) (hZ0 : ∀ t h, WFE h → 0 ≤ Z t h)
    (hZ1 : ∀ t h, WFE h → Z t h ≤ 1) {t : ℕ} (ht : t < r) :
    jointE o σ (t + 1) (Z (t + 1)) ≤ jointE o σ t (Z t) :=
  integral_mono (integrable_expAt o ho σ (hZ0 (t + 1)) (hZ1 (t + 1)) (t + 1))
    (integrable_expAt o ho σ (hZ0 t) (hZ1 t) t)
    (fun ω => expAt_succ_le_of_isSupermartingale o ho (σ.tree ω) (hZ ω) ht (h := []) trivial)

/-- **Iterating expectations over seed and execution**: `E Z_t ≤ E Z_0` for every `t ≤ r`. -/
theorem jointE_le_of_isSupermartingale (o : Oracle n) (ho : Converse.MargUnit o) {Seed : Type}
    [MeasurableSpace Seed] (σ : PolicyE n Seed) {Z : ℕ → History n → ℝ} {r : ℕ}
    (hZ : ∀ ω, IsSupermartingale o (σ.tree ω) Z r) (hZ0 : ∀ t h, WFE h → 0 ≤ Z t h)
    (hZ1 : ∀ t h, WFE h → Z t h ≤ 1) : ∀ t, t ≤ r → jointE o σ t (Z t) ≤ jointE o σ 0 (Z 0)
  | 0, _ => le_refl _
  | t + 1, ht => le_trans (jointE_succ_le_of_isSupermartingale o ho σ hZ hZ0 hZ1 (by omega))
      (jointE_le_of_isSupermartingale o ho σ hZ hZ0 hZ1 t (by omega))

/-- **`E Y_0 = G^λ_r(root)`**. -/
theorem jointE_zero (A : Finset (Fin n)) (lam : ℝ) {k : ℕ} (hk : k ≤ n) (r : ℕ)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) :
    jointE (A36W.weightedOracle n k (twoW A lam)) σ 0 (Y A lam k r 0) = A36RW.AppJ.G lam r #A #Aᶜ k := by
  have := σ.isProb
  unfold jointE
  simp only [expAt_zero]
  rw [Y_zero_root A lam hk r]
  simp

/-- **`E Y_r` is the success mass** `Σ_{x ∈ S_k} σ.outBy r x` (the probability of completing within `r` rounds with
output in `S_k`, i.e. of `s_r` legal with `M_r = 0`). -/
theorem jointE_terminal (A : Finset (Fin n)) (lam : ℝ) (k r : ℕ)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) :
    jointE (A36W.weightedOracle n k (twoW A lam)) σ r (Y A lam k r r) =
      ∑ x ∈ Vset n k, σ.outBy (A36W.weightedOracle n k (twoW A lam)) r x := by
  unfold jointE PolicyE.outBy
  rw [← integral_finsetSum _ (fun x _ => Converse.integrable_outBy _ σ r [] x)]
  have hY : Y A lam k r r = fun h' => if Legal k h' ∧ size h' = 0 then 1 else 0 :=
    funext (Y_terminal A lam k r)
  rw [hY]
  exact integral_congr_ae (ae_of_all _ fun ω => (success_eq_expAt k _ (σ.tree ω) r []).symm)

/-- **`E Y_t ≤ E Y_0 = G^λ_r(root)`** for every `t ≤ r`. -/
theorem jointE_Y_le (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) (t : ℕ) (ht : t ≤ r) :
    jointE (A36W.weightedOracle n k (twoW A lam)) σ t (Y A lam k r t) ≤ A36RW.AppJ.G lam r #A #Aᶜ k := by
  rw [← jointE_zero A lam hk r σ]
  exact jointE_le_of_isSupermartingale _ (margUnit_twoW A hlam k) σ
    (Z := fun t => Y A lam k r t) (fun ω => Y_isSupermartingale A hlam k r (σ.tree ω))
    (fun t h _ => (Y_mem_Icc A hlam k r t h).1) (fun t h _ => (Y_mem_Icc A hlam k r t h).2) t ht

/-- **Lemma TG9 as printed, by the printed route**: for every causal randomized policy and every `r ≥ 0`,
`Pr(s_r is legal and M_r = 0) ≤ G^λ_r(root)`, the probability taken over seed and execution. -/
theorem TG9_route_prob (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) (r : ℕ) :
    jointE (A36W.weightedOracle n k (twoW A lam)) σ r (fun h => if Legal k h ∧ size h = 0 then 1 else 0)
      ≤ A36RW.AppJ.G lam r #A #Aᶜ k := by
  rw [← funext (Y_terminal A lam k r)]
  exact jointE_Y_le A hlam hk r σ r le_rfl

/-- **Lemma TG9, by the printed route, for the library's success mass**:
`Σ_{x ∈ S_k} σ.outBy r x = E Y_r ≤ E Y_0 = G^λ_r(root)`. -/
theorem TG9_route (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) (r : ℕ) :
    ∑ x ∈ Vset n k, σ.outBy (A36W.weightedOracle n k (twoW A lam)) r x ≤ A36RW.AppJ.G lam r #A #Aᶜ k := by
  rw [← jointE_terminal A lam k r σ]
  exact jointE_Y_le A hlam hk r σ r le_rfl

/-- **"In particular, if `π ∈ RAND_r`, then `Q_π(S_k) ≤ G^λ_r(root)`"**, for the actual output law `outLim` under the
almost-sure cap `r`. -/
theorem TG9_route_capAS (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) {r : ℕ}
    (hcap : σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r) :
    ∑ x ∈ Vset n k, outLim (A36W.weightedOracle n k (twoW A lam)) σ x ≤ A36RW.AppJ.G lam r #A #Aᶜ k := by
  rw [Finset.sum_congr rfl fun x _ => Converse.outLim_eq_outBy_of_capAS _ (margUnit_twoW A hlam k) σ hcap x]
  exact TG9_route A hlam hk σ r

/-! ## Unit 2: Lemma TG2 by TP2 and the likelihood-ratio order -/

/-- **The zero-extended binomial row** `v ↦ C(m, v)` on `ℤ` (`0` for `v < 0`; `C(m, v) = 0` for `v > m`). -/
noncomputable def row (m : ℕ) (v : ℤ) : ℝ := if 0 ≤ v then (m.choose v.toNat : ℝ) else 0

/-- Log-concavity of a sequence on `ℤ`: `c(v-1) c(v+1) ≤ c(v)^2` at every `v`. -/
def LogConcave (c : ℤ → ℝ) : Prop := ∀ v : ℤ, c (v - 1) * c (v + 1) ≤ c v ^ 2

/-- Interval support: positive at two points implies positive between them. -/
def IntervalSupport (c : ℤ → ℝ) : Prop :=
  ∀ a b v : ℤ, a ≤ v → v ≤ b → 0 < c a → 0 < c b → 0 < c v

/-- **TP2** of a kernel in `(x, u)`: for `x ≤ x'` and `u ≤ u'`, `K(x,u') K(x',u) ≤ K(x,u) K(x',u')`. -/
def TP2 (K : ℕ → ℕ → ℝ) : Prop :=
  ∀ x x' u u' : ℕ, x ≤ x' → u ≤ u' → K x u' * K x' u ≤ K x u * K x' u'

theorem row_nonneg (m : ℕ) (v : ℤ) : 0 ≤ row m v := by
  unfold row
  split_ifs
  · exact Nat.cast_nonneg _
  · exact le_refl 0

theorem row_nat (m d : ℕ) : row m (d : ℤ) = (m.choose d : ℝ) := by
  unfold row
  rw [if_pos (Int.natCast_nonneg d), Int.toNat_natCast]

theorem row_neg (m : ℕ) {v : ℤ} (hv : v < 0) : row m v = 0 := by
  unfold row
  rw [if_neg (not_le.2 hv)]

theorem row_pos_iff (m : ℕ) (v : ℤ) : 0 < row m v ↔ 0 ≤ v ∧ v ≤ m := by
  rcases lt_or_ge v 0 with hv | hv
  · rw [row_neg m hv]
    simp only [lt_irrefl, false_iff]
    omega
  · obtain ⟨d, rfl⟩ := Int.eq_ofNat_of_zero_le hv
    rw [row_nat]
    constructor
    · intro hpos
      refine ⟨hv, ?_⟩
      by_contra hc
      have hlt : m < d := by omega
      rw [Nat.choose_eq_zero_of_lt hlt, Nat.cast_zero] at hpos
      exact lt_irrefl 0 hpos
    · rintro ⟨_, h2⟩
      exact_mod_cast Nat.choose_pos (by omega)

/-- **The zero-extended row has interval support** (`{0, …, m}`). -/
theorem row_intervalSupport (m : ℕ) : IntervalSupport (row m) := by
  intro a b v hav hvb ha hb
  rw [row_pos_iff] at ha hb ⊢
  omega

/-- Log-concavity of a binomial row: `C(m,p) C(m,p+2) ≤ C(m,p+1)^2`. -/
theorem choose_logConcave (m p : ℕ) : m.choose p * m.choose (p + 2) ≤ m.choose (p + 1) ^ 2 := by
  rcases Nat.lt_or_ge m (p + 2) with hlt | hge
  · rw [Nat.choose_eq_zero_of_lt hlt, mul_zero]
    exact Nat.zero_le _
  · obtain ⟨d, rfl⟩ : ∃ d, m = p + 2 + d := ⟨m - (p + 2), by omega⟩
    have e1 := Nat.choose_succ_right_eq (p + 2 + d) p
    have e2 := Nat.choose_succ_right_eq (p + 2 + d) (p + 1)
    rw [show p + 2 + d - p = d + 2 by omega] at e1
    rw [show p + 2 + d - (p + 1) = d + 1 by omega, show p + 1 + 1 = p + 2 by ring] at e2
    have key : (p + 2 + d).choose p * (p + 2 + d).choose (p + 2) * ((d + 2) * (p + 2))
        ≤ (p + 2 + d).choose (p + 1) ^ 2 * ((d + 2) * (p + 2)) := by
      calc (p + 2 + d).choose p * (p + 2 + d).choose (p + 2) * ((d + 2) * (p + 2))
          = ((p + 2 + d).choose p * (d + 2)) * ((p + 2 + d).choose (p + 2) * (p + 2)) := by ring
        _ = ((p + 2 + d).choose (p + 1) * (p + 1)) * ((p + 2 + d).choose (p + 1) * (d + 1)) := by
            rw [e1, e2]
        _ = (p + 2 + d).choose (p + 1) ^ 2 * ((p + 1) * (d + 1)) := by ring
        _ ≤ (p + 2 + d).choose (p + 1) ^ 2 * ((d + 2) * (p + 2)) := by
            apply Nat.mul_le_mul_left
            calc (p + 1) * (d + 1) ≤ (p + 2) * (d + 2) := Nat.mul_le_mul (by omega) (by omega)
              _ = (d + 2) * (p + 2) := by ring
    exact Nat.le_of_mul_le_mul_right key (by positivity)

/-- **The zero-extended row is log-concave.** -/
theorem row_logConcave (m : ℕ) : LogConcave (row m) := by
  intro v
  rcases lt_or_ge v 1 with hv | hv
  · rw [row_neg m (show v - 1 < 0 by omega), zero_mul]
    exact sq_nonneg _
  · obtain ⟨p, hp⟩ := Int.eq_ofNat_of_zero_le (show (0 : ℤ) ≤ v - 1 by omega)
    have e0 : v - 1 = ((p : ℕ) : ℤ) := hp
    have e1 : v + 1 = ((p + 2 : ℕ) : ℤ) := by push_cast; omega
    have e2 : v = ((p + 1 : ℕ) : ℤ) := by push_cast; omega
    rw [e0, e1, e2, row_nat, row_nat, row_nat]
    exact_mod_cast choose_logConcave m p

/-- One shift of the PF2 chain: on a positive stretch, `c(i-1) c(i+d+1) ≤ c(i) c(i+d)`. -/
theorem lc_shift {c : ℤ → ℝ} (hnn : ∀ v, 0 ≤ c v) (hlc : LogConcave c) :
    ∀ (d : ℕ) (i : ℤ), (∀ v, i - 1 ≤ v → v ≤ i + d + 1 → 0 < c v) →
      c (i - 1) * c (i + d + 1) ≤ c i * c (i + d)
  | 0, i, _ => by
      have h := hlc i
      rw [sq] at h
      simpa using h
  | d + 1, i, hpos => by
      have ih := lc_shift hnn hlc d i (fun v h1 h2 => hpos v h1 (by push_cast; omega))
      have hl := hlc (i + d + 1)
      have e1 : i + ((d + 1 : ℕ) : ℤ) + 1 = i + d + 1 + 1 := by push_cast; ring
      have e2 : i + ((d + 1 : ℕ) : ℤ) = i + d + 1 := by push_cast; ring
      rw [e1, e2]
      have e3 : i + d + 1 - 1 = i + d := by ring
      rw [e3] at hl
      have hj : 0 < c (i + d + 1) := hpos _ (by omega) (by push_cast; omega)
      have hj1 : 0 < c (i + d) := hpos _ (by omega) (by push_cast; omega)
      have hprod : 0 < c (i + d + 1) * c (i + d) := mul_pos hj hj1
      have key : c (i - 1) * c (i + d + 1 + 1) * (c (i + d + 1) * c (i + d))
          ≤ c i * c (i + d + 1) * (c (i + d + 1) * c (i + d)) := by
        calc c (i - 1) * c (i + d + 1 + 1) * (c (i + d + 1) * c (i + d))
            = (c (i - 1) * c (i + d + 1)) * (c (i + d) * c (i + d + 1 + 1)) := by ring
          _ ≤ (c i * c (i + d)) * (c (i + d + 1) ^ 2) :=
              mul_le_mul ih hl (mul_nonneg (hnn _) (hnn _)) (mul_nonneg (hnn _) (hnn _))
          _ = c i * c (i + d + 1) * (c (i + d + 1) * c (i + d)) := by ring
      exact le_of_mul_le_mul_right key hprod

/-- PF2 on a positive stretch `[a, b]`: `c(a) c(b) ≤ c(i) c(j)` whenever `a ≤ i ≤ j` and `i + j = a + b`. -/
theorem pf2_pos {c : ℤ → ℝ} (hnn : ∀ v, 0 ≤ c v) (hlc : LogConcave c) (a b : ℤ)
    (hpos : ∀ v, a ≤ v → v ≤ b → 0 < c v) :
    ∀ (e : ℕ) (i j : ℤ), i = a + e → i ≤ j → i + j = a + b → c a * c b ≤ c i * c j
  | 0, i, j, hi, _, hij => by
      have hi' : i = a := by simpa using hi
      subst hi'
      have hj : j = b := by omega
      subst hj
      exact le_refl _
  | e + 1, i, j, hi, hle, hij => by
      have ih := pf2_pos hnn hlc a b hpos e (i - 1) (j + 1) (by push_cast at hi; omega) (by omega) (by omega)
      obtain ⟨d, hd⟩ := Int.eq_ofNat_of_zero_le (sub_nonneg.2 hle)
      have hsh := lc_shift hnn hlc d i (fun v h1 h2 => hpos v (by push_cast at hi; omega) (by omega))
      have e1 : i + (d : ℤ) + 1 = j + 1 := by omega
      have e2 : i + (d : ℤ) = j := by omega
      rw [e1, e2] at hsh
      exact le_trans ih hsh

/-- **Log-concave with interval support ⟹ TP2**: the kernel `(x, u) ↦ c(x - u)` is TP2. -/
theorem tp2_of_logConcave {c : ℤ → ℝ} (hnn : ∀ v, 0 ≤ c v) (hlc : LogConcave c) (hint : IntervalSupport c) :
    TP2 (fun x u => c ((x : ℤ) - u)) := by
  intro x x' u u' hx hu
  show c ((x : ℤ) - u') * c ((x' : ℤ) - u) ≤ c ((x : ℤ) - u) * c ((x' : ℤ) - u')
  by_cases ha : c ((x : ℤ) - u') = 0
  · rw [ha, zero_mul]
    exact mul_nonneg (hnn _) (hnn _)
  by_cases hb : c ((x' : ℤ) - u) = 0
  · rw [hb, mul_zero]
    exact mul_nonneg (hnn _) (hnn _)
  have ha' : 0 < c ((x : ℤ) - u') := lt_of_le_of_ne (hnn _) (Ne.symm ha)
  have hb' : 0 < c ((x' : ℤ) - u) := lt_of_le_of_ne (hnn _) (Ne.symm hb)
  have hpos : ∀ v, (x : ℤ) - u' ≤ v → v ≤ (x' : ℤ) - u → 0 < c v :=
    fun v h1 h2 => hint _ _ v h1 h2 ha' hb'
  rcases le_total ((x : ℤ) - u) ((x' : ℤ) - u') with hij | hji
  · obtain ⟨e, he⟩ := Int.eq_ofNat_of_zero_le (show (0 : ℤ) ≤ ((x : ℤ) - u) - ((x : ℤ) - u') by omega)
    exact pf2_pos hnn hlc _ _ hpos e _ _ (by omega) hij (by omega)
  · obtain ⟨e, he⟩ := Int.eq_ofNat_of_zero_le (show (0 : ℤ) ≤ ((x' : ℤ) - u') - ((x : ℤ) - u') by omega)
    rw [mul_comm (c ((x : ℤ) - u))]
    exact pf2_pos hnn hlc _ _ hpos e _ _ (by omega) hji (by omega)

/-- **"The zero-extended row `C(m, ·)` is log-concave with interval support, so `C(m, x-u)` is TP2 in `(x, u)`."** -/
theorem row_TP2 (m : ℕ) : TP2 (fun x u => row m ((x : ℤ) - u)) :=
  tp2_of_logConcave (row_nonneg m) (row_logConcave m) (row_intervalSupport m)

/-- Nonnegative factors depending on `x` alone or on `u` alone preserve TP2. -/
theorem tp2_mul {K : ℕ → ℕ → ℝ} (hK : TP2 K) {f g : ℕ → ℝ} (hf : ∀ x, 0 ≤ f x) (hg : ∀ u, 0 ≤ g u) :
    TP2 (fun x u => f x * g u * K x u) := by
  intro x x' u u' hx hu
  show f x * g u' * K x u' * (f x' * g u * K x' u) ≤ f x * g u * K x u * (f x' * g u' * K x' u')
  have h := hK x x' u u' hx hu
  have hc : 0 ≤ f x * f x' * (g u * g u') :=
    mul_nonneg (mul_nonneg (hf x) (hf x')) (mul_nonneg (hg u) (hg u'))
  calc f x * g u' * K x u' * (f x' * g u * K x' u) = (f x * f x' * (g u * g u')) * (K x u' * K x' u) := by ring
    _ ≤ (f x * f x' * (g u * g u')) * (K x u * K x' u') := mul_le_mul_of_nonneg_left h hc
    _ = f x * g u * K x u * (f x' * g u' * K x' u') := by ring

/-- **Step (1)**: the library's weight of `U_A = u` at quota `x` is `C(m_A,u) · C(m_B, x-u) · λ^u`, with the
zero-extended row (`0` for `u > x`). -/
theorem wt_eq_row (lam : ℝ) (mA mB x u : ℕ) :
    A36RW.AppJ.wt lam mA mB x u = (mA.choose u : ℝ) * row mB ((x : ℤ) - u) * lam ^ u := by
  unfold A36RW.AppJ.wt
  split_ifs with hu
  · rw [show ((x : ℤ) - u) = ((x - u : ℕ) : ℤ) by omega, row_nat]
  · rw [row_neg mB (by omega), mul_zero, zero_mul]

/-- The weights of `U_A` are TP2 in `(x, u)` (the `u`-factor `C(m_A,u) λ^u` preserves the TP2 of `C(m_B, x-u)`). -/
theorem wt_TP2 {lam : ℝ} (hlam : 0 ≤ lam) (mA mB : ℕ) : TP2 (fun x u => A36RW.AppJ.wt lam mA mB x u) := by
  have hfun : (fun x u => A36RW.AppJ.wt lam mA mB x u) =
      (fun x u => (fun _ : ℕ => (1 : ℝ)) x * (fun u : ℕ => (mA.choose u : ℝ) * lam ^ u) u *
        (fun x u : ℕ => row mB ((x : ℤ) - u)) x u) := by
    funext x u
    rw [wt_eq_row]
    ring
  rw [hfun]
  exact tp2_mul (row_TP2 mB) (fun _ => zero_le_one) (fun u => mul_nonneg (Nat.cast_nonneg _) (pow_nonneg hlam _))

/-- **The law of `U_A` given quota `x`**: `Pr(U_A = u) = wt / Z ∝ C(m_A,u) C(m_B,x-u) λ^u`. -/
noncomputable def lawUA (lam : ℝ) (mA mB x u : ℕ) : ℝ :=
  A36RW.AppJ.wt lam mA mB x u / A36RW.AppJ.Z lam mA mB x

theorem wt_eq_zero_of_gt (lam : ℝ) {mA mB x u : ℕ} (hu : x < u) : A36RW.AppJ.wt lam mA mB x u = 0 := by
  unfold A36RW.AppJ.wt
  rw [if_neg (by omega)]

theorem lawUA_eq_zero_of_gt (lam : ℝ) {mA mB x u : ℕ} (hu : x < u) : lawUA lam mA mB x u = 0 := by
  unfold lawUA
  rw [wt_eq_zero_of_gt lam hu, zero_div]

/-- Extending a sum over `{0, …, x}` to `{0, …, y}` by terms that vanish beyond `x`. -/
theorem sum_range_extend {x y : ℕ} (hxy : x ≤ y) (F : ℕ → ℝ) (hF : ∀ u, x < u → F u = 0) :
    ∑ u ∈ range (x + 1), F u = ∑ u ∈ range (y + 1), F u := by
  have hsub : range (x + 1) ⊆ range (y + 1) := Finset.range_mono (Nat.succ_le_succ hxy)
  refine Finset.sum_subset hsub fun u _ hu => hF u ?_
  rw [Finset.mem_range] at hu
  omega

/-- **Step (1), the count law**: on the slice law of the free coordinates `S` at quota `j` (weight `λ` on `A`, `1` off
`A`; by Lemma TG0(i) this is the target's conditional law of the free coordinates), the mass of `{U_A = u}` is
`C(m_A,u) C(m_B,j-u) λ^u`, the library's `wt`:
`Σ_{T ⊆ S, |T| = j, |T ∩ A| = u} ∏_{i ∈ T} w_i = wt λ m_A m_B j u`. -/
theorem slice_mass_UA (A S : Finset (Fin n)) (lam : ℝ) (j u : ℕ) :
    ∑ T ∈ S.powerset, (if #T = j ∧ #(T ∩ A) = u then ∏ i ∈ T, twoW A lam i else 0) =
      A36RW.AppJ.wt lam #(S ∩ A) #(S \ A) j u := by
  let g : ℕ → ℕ → ℝ := fun a b => if a + b = j then (if a = u then lam ^ a else 0) else 0
  calc ∑ T ∈ S.powerset, (if #T = j ∧ #(T ∩ A) = u then ∏ i ∈ T, twoW A lam i else 0)
      = ∑ T ∈ S.powerset, g #(T ∩ A) #(T \ A) := by
        refine Finset.sum_congr rfl fun T _ => ?_
        have hc := card_eq_inter_add_sdiff T A
        rw [prod_twoW]
        by_cases h1 : #(T ∩ A) + #(T \ A) = j
        · have hT : #T = j := by omega
          by_cases h2 : #(T ∩ A) = u
          · rw [if_pos ⟨hT, h2⟩]
            show lam ^ #(T ∩ A) =
              if #(T ∩ A) + #(T \ A) = j then (if #(T ∩ A) = u then lam ^ #(T ∩ A) else 0) else 0
            rw [if_pos h1, if_pos h2]
          · rw [if_neg (fun hh => h2 hh.2)]
            show (0 : ℝ) =
              if #(T ∩ A) + #(T \ A) = j then (if #(T ∩ A) = u then lam ^ #(T ∩ A) else 0) else 0
            rw [if_pos h1, if_neg h2]
        · have hT : ¬ #T = j := by omega
          rw [if_neg (fun hh => hT hh.1)]
          show (0 : ℝ) =
            if #(T ∩ A) + #(T \ A) = j then (if #(T ∩ A) = u then lam ^ #(T ∩ A) else 0) else 0
          rw [if_neg h1]
    _ = ∑ a ∈ range (#(S ∩ A) + 1), ∑ b ∈ range (#(S \ A) + 1),
          ((#(S ∩ A)).choose a : ℝ) * ((#(S \ A)).choose b : ℝ) * g a b := sum_powerset_split A S g
    _ = ∑ a ∈ range (j + 1), ((#(S ∩ A)).choose a : ℝ) * ((#(S \ A)).choose (j - a) : ℝ) *
          (if a = u then lam ^ a else 0) :=
          double_sum_diag _ _ j (fun a => if a = u then lam ^ a else 0)
    _ = A36RW.AppJ.wt lam #(S ∩ A) #(S \ A) j u := by
        unfold A36RW.AppJ.wt
        split_ifs with hu
        · rw [Finset.sum_eq_single u]
          · rw [if_pos rfl]
          · intro b _ hb
            rw [if_neg hb, mul_zero]
          · intro hnot
            exact absurd (Finset.mem_range.2 (by omega)) hnot
        · refine Finset.sum_eq_zero fun a ha => ?_
          have hne : a ≠ u := by
            intro h
            subst h
            exact hu (Nat.lt_succ_iff.1 (Finset.mem_range.1 ha))
          rw [if_neg hne, mul_zero]

/-- **Step (1)**: "Given quota `x`, `Pr(U_A = u) ∝ C(m_A,u) C(m_B,x-u) λ^u`": `lawUA` is the law of `U_A` under the
slice law of the free coordinates, normalized by the library's partition function `A36W.Z` (`Zw_eq`). -/
theorem lawUA_eq_slice (A S : Finset (Fin n)) (lam : ℝ) (j u : ℕ) :
    lawUA lam #(S ∩ A) #(S \ A) j u =
      (∑ T ∈ S.powerset, (if #T = j ∧ #(T ∩ A) = u then ∏ i ∈ T, twoW A lam i else 0)) /
        A36W.Z (twoW A lam) S (j : ℤ) := by
  rw [slice_mass_UA, Zw_eq]
  rfl

/-- `lawUA` is a probability law on `{0, …, x}` at every legal quota. -/
theorem sum_lawUA {lam : ℝ} (hlam : 0 < lam) {mA mB x : ℕ} (hx : x ≤ mA + mB) :
    ∑ u ∈ range (x + 1), lawUA lam mA mB x u = 1 := by
  unfold lawUA
  rw [← Finset.sum_div]
  exact div_self (A36RW.AppJ.Z_pos hlam hx).ne'

/-- **"Hence the law of `U_A` is, in the likelihood-ratio order, increasing in `x`"**: for `x ≤ x'` and `u ≤ u'`,
`Pr_x(u') Pr_{x'}(u) ≤ Pr_x(u) Pr_{x'}(u')`, from the TP2 of the weights (`wt_TP2`). -/
theorem lawUA_lr {lam : ℝ} (hlam : 0 ≤ lam) {mA mB x x' u u' : ℕ} (hxx : x ≤ x') (huu : u ≤ u') :
    lawUA lam mA mB x u' * lawUA lam mA mB x' u ≤ lawUA lam mA mB x u * lawUA lam mA mB x' u' := by
  unfold lawUA
  rw [div_mul_div_comm, div_mul_div_comm]
  exact div_le_div_of_nonneg_right (wt_TP2 hlam mA mB x x' u u' hxx huu)
    (mul_nonneg (A36RW.AppJ.Z_nonneg hlam _ _ _) (A36RW.AppJ.Z_nonneg hlam _ _ _))

/-- **The likelihood-ratio order orders the means**: if `q/p` is nondecreasing (`p_v q_u ≤ p_u q_v` for `u ≤ v`), the
mean of `q` is at least the mean of `p`; by `Σ_{u,v} (v-u)(p_u q_v - p_v q_u) ≥ 0`. -/
theorem mean_le_of_lr {N : ℕ} {p q : ℕ → ℝ} (hlr : ∀ u v, u ≤ v → p v * q u ≤ p u * q v)
    (hP : 0 < ∑ u ∈ range N, p u) (hQ : 0 < ∑ u ∈ range N, q u) :
    (∑ u ∈ range N, (u : ℝ) * p u) / (∑ u ∈ range N, p u) ≤
      (∑ u ∈ range N, (u : ℝ) * q u) / (∑ u ∈ range N, q u) := by
  rw [div_le_div_iff₀ hP hQ]
  have hS : (∑ v ∈ range N, (v : ℝ) * q v) * (∑ u ∈ range N, p u) -
        (∑ u ∈ range N, (u : ℝ) * p u) * (∑ v ∈ range N, q v)
      = ∑ u ∈ range N, ∑ v ∈ range N, ((v : ℝ) - u) * (p u * q v) := by
    rw [Finset.sum_mul_sum, Finset.sum_mul_sum, Finset.sum_comm (s := range N) (t := range N),
      ← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl fun u _ => ?_
    rw [← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl fun v _ => ?_
    ring
  have hsym : ∑ u ∈ range N, ∑ v ∈ range N, ((v : ℝ) - u) * (p u * q v)
      = ∑ u ∈ range N, ∑ v ∈ range N, ((u : ℝ) - v) * (p v * q u) := Finset.sum_comm
  have h2 : 2 * (∑ u ∈ range N, ∑ v ∈ range N, ((v : ℝ) - u) * (p u * q v))
      = ∑ u ∈ range N, ∑ v ∈ range N, ((v : ℝ) - u) * (p u * q v - p v * q u) := by
    rw [two_mul]
    conv_lhs => arg 2; rw [hsym]
    rw [← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun u _ => ?_
    rw [← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun v _ => ?_
    ring
  have hD : 0 ≤ ∑ u ∈ range N, ∑ v ∈ range N, ((v : ℝ) - u) * (p u * q v - p v * q u) := by
    refine Finset.sum_nonneg fun u _ => Finset.sum_nonneg fun v _ => ?_
    rcases le_total u v with huv | hvu
    · exact mul_nonneg (sub_nonneg.2 (by exact_mod_cast huv)) (sub_nonneg.2 (hlr u v huv))
    · exact mul_nonneg_of_nonpos_of_nonpos (sub_nonpos.2 (by exact_mod_cast hvu)) (sub_nonpos.2 (hlr v u hvu))
  linarith

/-- **`E[U_A | x] = m_A a_A(x)`**. -/
theorem mean_lawUA (lam : ℝ) (mA mB x : ℕ) :
    ∑ u ∈ range (x + 1), (u : ℝ) * lawUA lam mA mB x u = (mA : ℝ) * A36RW.AppJ.aA lam mA mB x := by
  rw [A36RW.AppJ.mA_mul_aA, Finset.sum_div]
  unfold lawUA
  refine Finset.sum_congr rfl fun u _ => ?_
  ring

/-- **`E[U_A | x]` is nondecreasing** in `x ∈ {0, …, M}`: the laws at `x ≤ y`, both on `{0, …, y}`, are ordered in the
likelihood-ratio order (`lawUA_lr`), hence so are their means (`mean_le_of_lr`). -/
theorem mean_lawUA_mono {lam : ℝ} (hlam : 0 < lam) {mA mB x y : ℕ} (hxy : x ≤ y) (hy : y ≤ mA + mB) :
    ∑ u ∈ range (x + 1), (u : ℝ) * lawUA lam mA mB x u ≤ ∑ u ∈ range (y + 1), (u : ℝ) * lawUA lam mA mB y u := by
  have hP : ∑ u ∈ range (y + 1), lawUA lam mA mB x u = 1 := by
    rw [← sum_range_extend hxy (fun u => lawUA lam mA mB x u) (fun u hu => lawUA_eq_zero_of_gt lam hu)]
    exact sum_lawUA hlam (le_trans hxy hy)
  have hQ : ∑ u ∈ range (y + 1), lawUA lam mA mB y u = 1 := sum_lawUA hlam hy
  have h := mean_le_of_lr (N := y + 1) (p := lawUA lam mA mB x) (q := lawUA lam mA mB y)
    (fun u v huv => lawUA_lr hlam.le hxy huv) (by rw [hP]; exact one_pos) (by rw [hQ]; exact one_pos)
  rw [hP, hQ, div_one, div_one] at h
  rw [sum_range_extend hxy (fun u => (u : ℝ) * lawUA lam mA mB x u)
    (fun u hu => by rw [lawUA_eq_zero_of_gt lam hu, mul_zero])]
  exact h

/-- **"`E[U_A | x] = m_A a_A(x)` is nondecreasing"**, in the form `m_A a_A(x) ≤ m_A a_A(y)` for `x ≤ y ≤ M`. -/
theorem mA_mul_aA_mono {lam : ℝ} (hlam : 0 < lam) {mA mB x y : ℕ} (hxy : x ≤ y) (hy : y ≤ mA + mB) :
    (mA : ℝ) * A36RW.AppJ.aA lam mA mB x ≤ (mA : ℝ) * A36RW.AppJ.aA lam mA mB y := by
  rw [← mean_lawUA lam mA mB x, ← mean_lawUA lam mA mB y]
  exact mean_lawUA_mono hlam hxy hy

/-- **Lemma TG2 for `a_A`, by the printed route** (step (2)): `a_A(x) ≤ a_A(y)` for `x ≤ y ≤ M`. -/
theorem aA_mono_route {lam : ℝ} (hlam : 0 < lam) {mA mB x y : ℕ} (hxy : x ≤ y) (hy : y ≤ mA + mB) :
    A36RW.AppJ.aA lam mA mB x ≤ A36RW.AppJ.aA lam mA mB y := by
  rcases Nat.eq_zero_or_pos mA with h0 | hpos
  · subst h0
    simp [A36RW.AppJ.aA]
  · exact le_of_mul_le_mul_left (mA_mul_aA_mono hlam hxy hy) (by exact_mod_cast hpos)

/-- **The weights of `W = x - U_A`**: `C(m_B,w) · C(m_A, x-w) · λ^{x-w}` (zero-extended row, integer power). -/
noncomputable def wtW (lam : ℝ) (mA mB x w : ℕ) : ℝ :=
  (mB.choose w : ℝ) * row mA ((x : ℤ) - w) * lam ^ ((x : ℤ) - w)

/-- `W = x - U_A`: the weight of `W = w` is the weight of `U_A = x - w` (`w ≤ x`). -/
theorem wtW_eq_wt (lam : ℝ) {mA mB x w : ℕ} (hw : w ≤ x) :
    wtW lam mA mB x w = A36RW.AppJ.wt lam mA mB x (x - w) := by
  unfold wtW A36RW.AppJ.wt
  have e : ((x : ℤ) - w) = ((x - w : ℕ) : ℤ) := by omega
  rw [if_pos (Nat.sub_le x w), e, row_nat, zpow_natCast, Nat.sub_sub_self hw]
  ring

theorem wtW_eq_zero_of_gt (lam : ℝ) {mA mB x w : ℕ} (hw : x < w) : wtW lam mA mB x w = 0 := by
  unfold wtW
  rw [row_neg mA (by omega), mul_zero, zero_mul]

/-- **"The factor `λ^{x-w} = λ^x λ^{-w}`"**. -/
theorem lam_zpow_factor {lam : ℝ} (hlam : lam ≠ 0) (x w : ℕ) :
    lam ^ ((x : ℤ) - w) = lam ^ (x : ℤ) * lam ^ (-(w : ℤ)) := by
  rw [sub_eq_add_neg, zpow_add₀ hlam]

/-- The weights of `W` factor as (a function of `x`) × (a function of `w`) × `C(m_A, x-w)`. -/
theorem wtW_factor {lam : ℝ} (hlam : lam ≠ 0) (mA mB x w : ℕ) :
    wtW lam mA mB x w = lam ^ (x : ℤ) * ((mB.choose w : ℝ) * lam ^ (-(w : ℤ))) * row mA ((x : ℤ) - w) := by
  unfold wtW
  rw [lam_zpow_factor hlam x w]
  ring

/-- **"The factor `λ^{x-w} = λ^x λ^{-w}` preserves TP2"**: the weights of `W` are TP2 in `(x, w)`, from the TP2 of
`C(m_A, x-w)` (`row_TP2`) and `tp2_mul`. -/
theorem wtW_TP2 {lam : ℝ} (hlam : 0 < lam) (mA mB : ℕ) : TP2 (fun x w => wtW lam mA mB x w) := by
  have hfun : (fun x w => wtW lam mA mB x w) =
      (fun x w => (fun x : ℕ => lam ^ (x : ℤ)) x * (fun w : ℕ => (mB.choose w : ℝ) * lam ^ (-(w : ℤ))) w *
        (fun x w : ℕ => row mA ((x : ℤ) - w)) x w) := by
    funext x w
    exact wtW_factor hlam.ne' mA mB x w
  rw [hfun]
  exact tp2_mul (row_TP2 mA) (fun x => (zpow_pos hlam _).le)
    (fun w => mul_nonneg (Nat.cast_nonneg _) (zpow_pos hlam _).le)

theorem sum_wtW_eq (lam : ℝ) (mA mB x : ℕ) (F : ℕ → ℝ) :
    ∑ w ∈ range (x + 1), F w * wtW lam mA mB x w =
      ∑ u ∈ range (x + 1), F (x - u) * A36RW.AppJ.wt lam mA mB x u := by
  rw [← Finset.sum_range_reflect (fun u => F (x - u) * A36RW.AppJ.wt lam mA mB x u) (x + 1)]
  refine Finset.sum_congr rfl fun w hw => ?_
  have hw' : w ≤ x := Nat.lt_succ_iff.1 (Finset.mem_range.1 hw)
  rw [wtW_eq_wt lam hw', show x + 1 - 1 - w = x - w by omega, Nat.sub_sub_self hw']

theorem sum_wtW_eq_Z (lam : ℝ) (mA mB x : ℕ) :
    ∑ w ∈ range (x + 1), wtW lam mA mB x w = A36RW.AppJ.Z lam mA mB x := by
  have h := sum_wtW_eq lam mA mB x (fun _ => 1)
  simp only [one_mul] at h
  rw [h]
  rfl

/-- **The law of `W` given quota `x`**, `∝ C(m_B,w) C(m_A,x-w) λ^{x-w}`. -/
noncomputable def lawW (lam : ℝ) (mA mB x w : ℕ) : ℝ :=
  wtW lam mA mB x w / ∑ w' ∈ range (x + 1), wtW lam mA mB x w'

theorem lawW_eq_zero_of_gt (lam : ℝ) {mA mB x w : ℕ} (hw : x < w) : lawW lam mA mB x w = 0 := by
  unfold lawW
  rw [wtW_eq_zero_of_gt lam hw, zero_div]

/-- `lawW` is a probability law on `{0, …, x}` at every legal quota. -/
theorem sum_lawW {lam : ℝ} (hlam : 0 < lam) {mA mB x : ℕ} (hx : x ≤ mA + mB) :
    ∑ w ∈ range (x + 1), lawW lam mA mB x w = 1 := by
  unfold lawW
  rw [← Finset.sum_div, sum_wtW_eq_Z]
  exact div_self (A36RW.AppJ.Z_pos hlam hx).ne'

/-- **`W = x - U_A`**: `Pr_x(W = w) = Pr_x(U_A = x - w)` for `w ≤ x`. -/
theorem lawW_eq_lawUA (lam : ℝ) {mA mB x w : ℕ} (hw : w ≤ x) :
    lawW lam mA mB x w = lawUA lam mA mB x (x - w) := by
  unfold lawW lawUA
  rw [sum_wtW_eq_Z, wtW_eq_wt lam hw]

/-- **The law of `W` is, in the likelihood-ratio order, increasing in `x`** (from `wtW_TP2`). -/
theorem lawW_lr {lam : ℝ} (hlam : 0 < lam) {mA mB x x' w w' : ℕ} (hxx : x ≤ x') (hww : w ≤ w') :
    lawW lam mA mB x w' * lawW lam mA mB x' w ≤ lawW lam mA mB x w * lawW lam mA mB x' w' := by
  unfold lawW
  rw [sum_wtW_eq_Z, sum_wtW_eq_Z, div_mul_div_comm, div_mul_div_comm]
  exact div_le_div_of_nonneg_right (wtW_TP2 hlam mA mB x x' w w' hxx hww)
    (mul_nonneg (A36RW.AppJ.Z_nonneg hlam.le _ _ _) (A36RW.AppJ.Z_nonneg hlam.le _ _ _))

/-- **`E[W | x] = m_B a_B(x)`**, through `W = x - U_A` (`lawW_eq_lawUA`) and the reflection `w ↦ x - w`. -/
theorem mean_lawW (lam : ℝ) (mA mB x : ℕ) :
    ∑ w ∈ range (x + 1), (w : ℝ) * lawW lam mA mB x w = (mB : ℝ) * A36RW.AppJ.aB lam mA mB x := by
  have h1 : ∑ w ∈ range (x + 1), (w : ℝ) * lawW lam mA mB x w =
      ∑ w ∈ range (x + 1), (w : ℝ) * lawUA lam mA mB x (x - w) :=
    Finset.sum_congr rfl fun w hw => by
      rw [lawW_eq_lawUA lam (Nat.lt_succ_iff.1 (Finset.mem_range.1 hw))]
  have h2 : ∑ w ∈ range (x + 1), (w : ℝ) * lawUA lam mA mB x (x - w) =
      ∑ u ∈ range (x + 1), ((x - u : ℕ) : ℝ) * lawUA lam mA mB x u := by
    rw [← Finset.sum_range_reflect (fun u => ((x - u : ℕ) : ℝ) * lawUA lam mA mB x u) (x + 1)]
    refine Finset.sum_congr rfl fun w hw => ?_
    have hw' : w ≤ x := Nat.lt_succ_iff.1 (Finset.mem_range.1 hw)
    rw [show x + 1 - 1 - w = x - w by omega, Nat.sub_sub_self hw']
  rw [h1, h2, A36RW.AppJ.mB_mul_aB, Finset.sum_div]
  unfold lawUA
  refine Finset.sum_congr rfl fun u _ => ?_
  ring

/-- **`E[W | x]` is nondecreasing** in `x ∈ {0, …, M}`: the laws of `W` at `x ≤ y` are ordered in the
likelihood-ratio order (`lawW_lr`), hence so are their means (`mean_le_of_lr`). -/
theorem mean_lawW_mono {lam : ℝ} (hlam : 0 < lam) {mA mB x y : ℕ} (hxy : x ≤ y) (hy : y ≤ mA + mB) :
    ∑ w ∈ range (x + 1), (w : ℝ) * lawW lam mA mB x w ≤ ∑ w ∈ range (y + 1), (w : ℝ) * lawW lam mA mB y w := by
  have hP : ∑ w ∈ range (y + 1), lawW lam mA mB x w = 1 := by
    rw [← sum_range_extend hxy (fun w => lawW lam mA mB x w) (fun w hw => lawW_eq_zero_of_gt lam hw)]
    exact sum_lawW hlam (le_trans hxy hy)
  have hQ : ∑ w ∈ range (y + 1), lawW lam mA mB y w = 1 := sum_lawW hlam hy
  have h := mean_le_of_lr (N := y + 1) (p := lawW lam mA mB x) (q := lawW lam mA mB y)
    (fun u v huv => lawW_lr hlam hxy huv) (by rw [hP]; exact one_pos) (by rw [hQ]; exact one_pos)
  rw [hP, hQ, div_one, div_one] at h
  rw [sum_range_extend hxy (fun w => (w : ℝ) * lawW lam mA mB x w)
    (fun w hw => by rw [lawW_eq_zero_of_gt lam hw, mul_zero])]
  exact h

/-- **"This gives the claim for `a_B`"**, in the form `m_B a_B(x) ≤ m_B a_B(y)` for `x ≤ y ≤ M`. -/
theorem mB_mul_aB_mono {lam : ℝ} (hlam : 0 < lam) {mA mB x y : ℕ} (hxy : x ≤ y) (hy : y ≤ mA + mB) :
    (mB : ℝ) * A36RW.AppJ.aB lam mA mB x ≤ (mB : ℝ) * A36RW.AppJ.aB lam mA mB y := by
  rw [← mean_lawW lam mA mB x, ← mean_lawW lam mA mB y]
  exact mean_lawW_mono hlam hxy hy

/-- **Lemma TG2 for `a_B`, by the printed route** (step (3)): `a_B(x) ≤ a_B(y)` for `x ≤ y ≤ M`. -/
theorem aB_mono_route {lam : ℝ} (hlam : 0 < lam) {mA mB x y : ℕ} (hxy : x ≤ y) (hy : y ≤ mA + mB) :
    A36RW.AppJ.aB lam mA mB x ≤ A36RW.AppJ.aB lam mA mB y := by
  rcases Nat.eq_zero_or_pos mB with h0 | hpos
  · subst h0
    simp [A36RW.AppJ.aB]
  · exact le_of_mul_le_mul_left (mB_mul_aB_mono hlam hxy hy) (by exact_mod_cast hpos)

/-- **Lemma TG2's displayed consequence**, from the two route monotonicities and `m_A a_A(x) + m_B a_B(x) = x`:
for `x ≤ y ≤ M`, `m_A (a_A(y) - a_A(x)) + m_B (a_B(y) - a_B(x)) = y - x` with both summands `≥ 0`. -/
theorem TG2_route {lam : ℝ} (hlam : 0 < lam) {mA mB x y : ℕ} (hxy : x ≤ y) (hy : y ≤ mA + mB) :
    (mA : ℝ) * (A36RW.AppJ.aA lam mA mB y - A36RW.AppJ.aA lam mA mB x) +
        (mB : ℝ) * (A36RW.AppJ.aB lam mA mB y - A36RW.AppJ.aB lam mA mB x) = (y : ℝ) - x ∧
      0 ≤ (mA : ℝ) * (A36RW.AppJ.aA lam mA mB y - A36RW.AppJ.aA lam mA mB x) ∧
      0 ≤ (mB : ℝ) * (A36RW.AppJ.aB lam mA mB y - A36RW.AppJ.aB lam mA mB x) := by
  have sx := A36RW.AppJ.mA_mul_aA_add_mB_mul_aB hlam (le_trans hxy hy)
  have sy := A36RW.AppJ.mA_mul_aA_add_mB_mul_aB hlam hy
  have hA := mA_mul_aA_mono hlam hxy hy
  have hB := mB_mul_aB_mono hlam hxy hy
  refine ⟨by linarith, by linarith, by linarith⟩

/-! ## Non-vacuity -/

/-- A rule on `n = 2`: an empty first round, then every remaining coordinate. -/
def nvTree : TreeE 2 where
  act h := if h = [] then ∅ else remaining h
  fill _ := ∅
  act_sub h := by
    split_ifs
    · exact Finset.empty_subset _
    · exact Finset.Subset.refl _
  fill_sub _ := Finset.empty_subset _

/-- `nvTree` as a (seedless) member of the policy class: `Seed = Unit` with the Dirac law. -/
noncomputable def nvPolicy : PolicyE 2 Unit where
  P := Measure.dirac ()
  isProb := inferInstance
  act h _ := nvTree.act h
  fill h _ := nvTree.fill h
  act_sub h _ := nvTree.act_sub h
  fill_sub h _ := nvTree.fill_sub h
  act_meas _ _ := Subsingleton.measurableSet
  fill_meas _ _ := Subsingleton.measurableSet

/-- The history after `nvTree`'s empty first round. -/
def nvH1 : History 2 := [⟨∅, ∅⟩]

/-- Every compatible path of `nvTree` completes within 2 rounds. -/
theorem nvTree_capFrom (o : Oracle 2) : nvTree.capFrom o 2 [] := by
  right
  intro S hS _
  have hS0 : S = ∅ := by
    have : nvTree.act [] = ∅ := rfl
    rw [this, Finset.powerset_empty, Finset.mem_singleton] at hS
    exact hS
  subst hS0
  right
  intro S' _ _
  show size (⟨nvTree.act nvH1, S'⟩ :: nvH1) = 0
  have hact : nvTree.act nvH1 = remaining nvH1 := by decide
  unfold size
  rw [remaining_cons]
  show #(remaining nvH1 \ nvTree.act nvH1) = 0
  rw [hact, Finset.sdiff_self, Finset.card_empty]

/-- **Non-vacuity, unit 1.**  At `n = 2`, `A = {0}`, `λ = 2`, `k = 1`, `r = 2`, with the rule `nvTree`: the
hypotheses of `step_empty` hold at the root with `t = 0 < 2`; those of `step_batch` hold after the empty round with
`t = 1 < 2` (composition `(1, 1)`); those of `step_illegal` hold at a well-formed illegal history (`k = 0`, one
committed one); those of `step_complete` hold at a complete legal history (everything committed, one one, `k = 1`);
`nvPolicy` has the almost-sure cap 2; and the headlines `TG9_route_prob`, `TG9_route`, `TG9_route_capAS` are
instantiated. -/
theorem nv_unit1 :
    (Legal 1 ([] : History 2) ∧ size ([] : History 2) ≠ 0 ∧ nvTree.act [] = ∅ ∧ 0 < 2) ∧
      (WFE nvH1 ∧ Legal 1 nvH1 ∧ size nvH1 ≠ 0 ∧
        (#(nvTree.act nvH1 ∩ {0}), #(nvTree.act nvH1 \ {0})) ≠ (0, 0) ∧ 1 < 2) ∧
      (WFE ([⟨{0}, {0}⟩] : History 2) ∧ ¬ Legal 0 ([⟨{0}, {0}⟩] : History 2)) ∧
      (Legal 1 ([⟨univ, {0}⟩] : History 2) ∧ size ([⟨univ, {0}⟩] : History 2) = 0) ∧
      nvPolicy.CapAS (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 2)) 2 ∧
      jointE (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 2)) nvPolicy 2
          (fun h => if Legal 1 h ∧ size h = 0 then 1 else 0)
        ≤ A36RW.AppJ.G 2 2 #({0} : Finset (Fin 2)) #({0} : Finset (Fin 2))ᶜ 1 ∧
      ∑ x ∈ Vset 2 1, nvPolicy.outBy (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 2)) 2 x
        ≤ A36RW.AppJ.G 2 2 #({0} : Finset (Fin 2)) #({0} : Finset (Fin 2))ᶜ 1 ∧
      ∑ x ∈ Vset 2 1, outLim (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 2)) nvPolicy x
        ≤ A36RW.AppJ.G 2 2 #({0} : Finset (Fin 2)) #({0} : Finset (Fin 2))ᶜ 1 := by
  have hcap : nvPolicy.CapAS (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 2)) 2 :=
    Converse.capAS_of_capEvery _ nvPolicy (fun _ => nvTree_capFrom _)
  refine ⟨⟨by decide, by decide, rfl, by norm_num⟩,
    ⟨⟨Finset.empty_subset _, Finset.Subset.refl _, trivial⟩, by decide, by decide, by decide, by norm_num⟩,
    ⟨⟨Finset.subset_univ _, Finset.Subset.refl _, trivial⟩, by decide⟩, ⟨by decide, by decide⟩, hcap,
    TG9_route_prob _ (by norm_num) (by norm_num) nvPolicy 2, TG9_route _ (by norm_num) (by norm_num) nvPolicy 2,
    TG9_route_capAS _ (by norm_num) (by norm_num) nvPolicy hcap⟩

/-- **Non-vacuity, unit 2.**  At `λ = 2`, `m_A = m_B = 1`: the hypotheses of `aA_mono_route` and `aB_mono_route` hold
for `x = 0 ≤ y = 1 ≤ 2`, and the marginals there are `a_B(0) = 0 < a_B(1) = 1/3`, `a_A(0) = 0 < a_A(1) = 2/3`. -/
theorem nv_unit2 :
    A36RW.AppJ.aA 2 1 1 0 ≤ A36RW.AppJ.aA 2 1 1 1 ∧ A36RW.AppJ.aB 2 1 1 0 ≤ A36RW.AppJ.aB 2 1 1 1 ∧
      A36RW.AppJ.aA 2 1 1 0 = 0 ∧ A36RW.AppJ.aA 2 1 1 1 = 2 / 3 ∧
      A36RW.AppJ.aB 2 1 1 0 = 0 ∧ A36RW.AppJ.aB 2 1 1 1 = 1 / 3 := by
  refine ⟨aA_mono_route (by norm_num) (by norm_num) (by norm_num),
    aB_mono_route (by norm_num) (by norm_num) (by norm_num), ?_, ?_, ?_, ?_⟩ <;>
  norm_num [A36RW.AppJ.aA, A36RW.AppJ.aB, A36RW.AppJ.Z, A36RW.AppJ.wt, Finset.sum_range_succ]

end A36W.PV.RouteJ2

#check @A36W.PV.RouteJ2.Y
#check @A36W.PV.RouteJ2.liftC
#check @A36W.PV.RouteJ2.Y_eq_liftC
#check @A36W.PV.RouteJ2.condE
#check @A36W.PV.RouteJ2.expAt
#check @A36W.PV.RouteJ2.jointE
#check @A36W.PV.RouteJ2.IsSupermartingale
#check @A36W.PV.RouteJ2.expAt_zero
#check @A36W.PV.RouteJ2.expAt_succ
#check @A36W.PV.RouteJ2.margUnit_twoW
#check @A36W.PV.RouteJ2.illegal_absorbing_count
#check @A36W.PV.RouteJ2.not_legal_count_step
#check @A36W.PV.RouteJ2.illegal_child
#check @A36W.PV.RouteJ2.step_illegal
#check @A36W.PV.RouteJ2.step_complete
#check @A36W.PV.RouteJ2.count_legal
#check @A36W.PV.RouteJ2.step_empty
#check @A36W.PV.RouteJ2.condE_eq_Eprod
#check @A36W.PV.RouteJ2.condE_composition
#check @A36W.PV.RouteJ2.step_batch
#check @A36W.PV.RouteJ2.supermartingale_step
#check @A36W.PV.RouteJ2.Y_isSupermartingale
#check @A36W.PV.RouteJ2.Y_zero_root
#check @A36W.PV.RouteJ2.Y_terminal
#check @A36W.PV.RouteJ2.Y_mem_Icc
#check @A36W.PV.RouteJ2.expAt_of_size_zero
#check @A36W.PV.RouteJ2.expAt_tower
#check @A36W.PV.RouteJ2.condE_mono
#check @A36W.PV.RouteJ2.expAt_mono
#check @A36W.PV.RouteJ2.condE_const
#check @A36W.PV.RouteJ2.expAt_const
#check @A36W.PV.RouteJ2.expAt_succ_le_of_isSupermartingale
#check @A36W.PV.RouteJ2.expAt_le_of_isSupermartingale
#check @A36W.PV.RouteJ2.outBy_eq_expAt
#check @A36W.PV.RouteJ2.success_of_size_zero
#check @A36W.PV.RouteJ2.success_eq_expAt
#check @A36W.PV.RouteJ2.tree_success_le
#check @A36W.PV.RouteJ2.condE_expand
#check @A36W.PV.RouteJ2.measurable_expAt
#check @A36W.PV.RouteJ2.expAt_mem_Icc
#check @A36W.PV.RouteJ2.integrable_expAt
#check @A36W.PV.RouteJ2.jointE_succ_le_of_isSupermartingale
#check @A36W.PV.RouteJ2.jointE_le_of_isSupermartingale
#check @A36W.PV.RouteJ2.jointE_zero
#check @A36W.PV.RouteJ2.jointE_terminal
#check @A36W.PV.RouteJ2.jointE_Y_le
#check @A36W.PV.RouteJ2.TG9_route_prob
#check @A36W.PV.RouteJ2.TG9_route
#check @A36W.PV.RouteJ2.TG9_route_capAS
#check @A36W.PV.RouteJ2.row
#check @A36W.PV.RouteJ2.LogConcave
#check @A36W.PV.RouteJ2.IntervalSupport
#check @A36W.PV.RouteJ2.TP2
#check @A36W.PV.RouteJ2.row_nonneg
#check @A36W.PV.RouteJ2.row_nat
#check @A36W.PV.RouteJ2.row_neg
#check @A36W.PV.RouteJ2.row_pos_iff
#check @A36W.PV.RouteJ2.row_intervalSupport
#check @A36W.PV.RouteJ2.choose_logConcave
#check @A36W.PV.RouteJ2.row_logConcave
#check @A36W.PV.RouteJ2.lc_shift
#check @A36W.PV.RouteJ2.pf2_pos
#check @A36W.PV.RouteJ2.tp2_of_logConcave
#check @A36W.PV.RouteJ2.row_TP2
#check @A36W.PV.RouteJ2.tp2_mul
#check @A36W.PV.RouteJ2.wt_eq_row
#check @A36W.PV.RouteJ2.wt_TP2
#check @A36W.PV.RouteJ2.lawUA
#check @A36W.PV.RouteJ2.wt_eq_zero_of_gt
#check @A36W.PV.RouteJ2.lawUA_eq_zero_of_gt
#check @A36W.PV.RouteJ2.sum_range_extend
#check @A36W.PV.RouteJ2.slice_mass_UA
#check @A36W.PV.RouteJ2.lawUA_eq_slice
#check @A36W.PV.RouteJ2.sum_lawUA
#check @A36W.PV.RouteJ2.lawUA_lr
#check @A36W.PV.RouteJ2.mean_le_of_lr
#check @A36W.PV.RouteJ2.mean_lawUA
#check @A36W.PV.RouteJ2.mean_lawUA_mono
#check @A36W.PV.RouteJ2.mA_mul_aA_mono
#check @A36W.PV.RouteJ2.aA_mono_route
#check @A36W.PV.RouteJ2.wtW
#check @A36W.PV.RouteJ2.wtW_eq_wt
#check @A36W.PV.RouteJ2.wtW_eq_zero_of_gt
#check @A36W.PV.RouteJ2.lam_zpow_factor
#check @A36W.PV.RouteJ2.wtW_factor
#check @A36W.PV.RouteJ2.wtW_TP2
#check @A36W.PV.RouteJ2.sum_wtW_eq
#check @A36W.PV.RouteJ2.sum_wtW_eq_Z
#check @A36W.PV.RouteJ2.lawW
#check @A36W.PV.RouteJ2.lawW_eq_zero_of_gt
#check @A36W.PV.RouteJ2.sum_lawW
#check @A36W.PV.RouteJ2.lawW_eq_lawUA
#check @A36W.PV.RouteJ2.lawW_lr
#check @A36W.PV.RouteJ2.mean_lawW
#check @A36W.PV.RouteJ2.mean_lawW_mono
#check @A36W.PV.RouteJ2.mB_mul_aB_mono
#check @A36W.PV.RouteJ2.aB_mono_route
#check @A36W.PV.RouteJ2.TG2_route
#check @A36W.PV.RouteJ2.nvTree
#check @A36W.PV.RouteJ2.nvPolicy
#check @A36W.PV.RouteJ2.nvH1
#check @A36W.PV.RouteJ2.nvTree_capFrom
#check @A36W.PV.RouteJ2.nv_unit1
#check @A36W.PV.RouteJ2.nv_unit2

#print axioms A36W.PV.RouteJ2.Y
#print axioms A36W.PV.RouteJ2.liftC
#print axioms A36W.PV.RouteJ2.Y_eq_liftC
#print axioms A36W.PV.RouteJ2.condE
#print axioms A36W.PV.RouteJ2.expAt
#print axioms A36W.PV.RouteJ2.jointE
#print axioms A36W.PV.RouteJ2.IsSupermartingale
#print axioms A36W.PV.RouteJ2.expAt_zero
#print axioms A36W.PV.RouteJ2.expAt_succ
#print axioms A36W.PV.RouteJ2.margUnit_twoW
#print axioms A36W.PV.RouteJ2.illegal_absorbing_count
#print axioms A36W.PV.RouteJ2.not_legal_count_step
#print axioms A36W.PV.RouteJ2.illegal_child
#print axioms A36W.PV.RouteJ2.step_illegal
#print axioms A36W.PV.RouteJ2.step_complete
#print axioms A36W.PV.RouteJ2.count_legal
#print axioms A36W.PV.RouteJ2.step_empty
#print axioms A36W.PV.RouteJ2.condE_eq_Eprod
#print axioms A36W.PV.RouteJ2.condE_composition
#print axioms A36W.PV.RouteJ2.step_batch
#print axioms A36W.PV.RouteJ2.supermartingale_step
#print axioms A36W.PV.RouteJ2.Y_isSupermartingale
#print axioms A36W.PV.RouteJ2.Y_zero_root
#print axioms A36W.PV.RouteJ2.Y_terminal
#print axioms A36W.PV.RouteJ2.Y_mem_Icc
#print axioms A36W.PV.RouteJ2.expAt_of_size_zero
#print axioms A36W.PV.RouteJ2.expAt_tower
#print axioms A36W.PV.RouteJ2.condE_mono
#print axioms A36W.PV.RouteJ2.expAt_mono
#print axioms A36W.PV.RouteJ2.condE_const
#print axioms A36W.PV.RouteJ2.expAt_const
#print axioms A36W.PV.RouteJ2.expAt_succ_le_of_isSupermartingale
#print axioms A36W.PV.RouteJ2.expAt_le_of_isSupermartingale
#print axioms A36W.PV.RouteJ2.outBy_eq_expAt
#print axioms A36W.PV.RouteJ2.success_of_size_zero
#print axioms A36W.PV.RouteJ2.success_eq_expAt
#print axioms A36W.PV.RouteJ2.tree_success_le
#print axioms A36W.PV.RouteJ2.condE_expand
#print axioms A36W.PV.RouteJ2.measurable_expAt
#print axioms A36W.PV.RouteJ2.expAt_mem_Icc
#print axioms A36W.PV.RouteJ2.integrable_expAt
#print axioms A36W.PV.RouteJ2.jointE_succ_le_of_isSupermartingale
#print axioms A36W.PV.RouteJ2.jointE_le_of_isSupermartingale
#print axioms A36W.PV.RouteJ2.jointE_zero
#print axioms A36W.PV.RouteJ2.jointE_terminal
#print axioms A36W.PV.RouteJ2.jointE_Y_le
#print axioms A36W.PV.RouteJ2.TG9_route_prob
#print axioms A36W.PV.RouteJ2.TG9_route
#print axioms A36W.PV.RouteJ2.TG9_route_capAS
#print axioms A36W.PV.RouteJ2.row
#print axioms A36W.PV.RouteJ2.LogConcave
#print axioms A36W.PV.RouteJ2.IntervalSupport
#print axioms A36W.PV.RouteJ2.TP2
#print axioms A36W.PV.RouteJ2.row_nonneg
#print axioms A36W.PV.RouteJ2.row_nat
#print axioms A36W.PV.RouteJ2.row_neg
#print axioms A36W.PV.RouteJ2.row_pos_iff
#print axioms A36W.PV.RouteJ2.row_intervalSupport
#print axioms A36W.PV.RouteJ2.choose_logConcave
#print axioms A36W.PV.RouteJ2.row_logConcave
#print axioms A36W.PV.RouteJ2.lc_shift
#print axioms A36W.PV.RouteJ2.pf2_pos
#print axioms A36W.PV.RouteJ2.tp2_of_logConcave
#print axioms A36W.PV.RouteJ2.row_TP2
#print axioms A36W.PV.RouteJ2.tp2_mul
#print axioms A36W.PV.RouteJ2.wt_eq_row
#print axioms A36W.PV.RouteJ2.wt_TP2
#print axioms A36W.PV.RouteJ2.lawUA
#print axioms A36W.PV.RouteJ2.wt_eq_zero_of_gt
#print axioms A36W.PV.RouteJ2.lawUA_eq_zero_of_gt
#print axioms A36W.PV.RouteJ2.sum_range_extend
#print axioms A36W.PV.RouteJ2.slice_mass_UA
#print axioms A36W.PV.RouteJ2.lawUA_eq_slice
#print axioms A36W.PV.RouteJ2.sum_lawUA
#print axioms A36W.PV.RouteJ2.lawUA_lr
#print axioms A36W.PV.RouteJ2.mean_le_of_lr
#print axioms A36W.PV.RouteJ2.mean_lawUA
#print axioms A36W.PV.RouteJ2.mean_lawUA_mono
#print axioms A36W.PV.RouteJ2.mA_mul_aA_mono
#print axioms A36W.PV.RouteJ2.aA_mono_route
#print axioms A36W.PV.RouteJ2.wtW
#print axioms A36W.PV.RouteJ2.wtW_eq_wt
#print axioms A36W.PV.RouteJ2.wtW_eq_zero_of_gt
#print axioms A36W.PV.RouteJ2.lam_zpow_factor
#print axioms A36W.PV.RouteJ2.wtW_factor
#print axioms A36W.PV.RouteJ2.wtW_TP2
#print axioms A36W.PV.RouteJ2.sum_wtW_eq
#print axioms A36W.PV.RouteJ2.sum_wtW_eq_Z
#print axioms A36W.PV.RouteJ2.lawW
#print axioms A36W.PV.RouteJ2.lawW_eq_zero_of_gt
#print axioms A36W.PV.RouteJ2.sum_lawW
#print axioms A36W.PV.RouteJ2.lawW_eq_lawUA
#print axioms A36W.PV.RouteJ2.lawW_lr
#print axioms A36W.PV.RouteJ2.mean_lawW
#print axioms A36W.PV.RouteJ2.mean_lawW_mono
#print axioms A36W.PV.RouteJ2.mB_mul_aB_mono
#print axioms A36W.PV.RouteJ2.aB_mono_route
#print axioms A36W.PV.RouteJ2.TG2_route
#print axioms A36W.PV.RouteJ2.nvTree
#print axioms A36W.PV.RouteJ2.nvPolicy
#print axioms A36W.PV.RouteJ2.nvH1
#print axioms A36W.PV.RouteJ2.nvTree_capFrom
#print axioms A36W.PV.RouteJ2.nv_unit1
#print axioms A36W.PV.RouteJ2.nv_unit2


==> anc/formal_companion/lean/src/A36W/PV/RouteQ.lean <==
import A36W.SliceSubGauss

/-!
# A36W.PV.RouteQ -- two printed routes of App Q §1.2: the complement reduction in the proof of Lemma NCD, and the
proof of Lemma T1 from NCD through the Cauchy–Schwarz display

Paper: appendix_rf.tex (App Q), §1.1–§1.2.  The objects are the library's: the weighted slice law
`A36W.sliceProb w S J`, its normalizer `A36W.Z w S J` and its marginals `A36W.sliceMarg w S J i`.  Nothing printed
is redefined here.

## Printed passages (verbatim; display delimiters, `\tag`, list markup and unprinted editorial notes omitted)

* §1.1, appendix_rf.tex (App Q) l. 142–145: "For a finite set $F$, positive weights $w$, and $0\le J\le|F|$, put
  $p_{F,J}(x)=\frac{\prod_{i\in F}w_i^{x_i}}{e_J(w_F)}\mathbf1_{\{|x|=J\}}.$"
* Lemma NCD, appendix_rf.tex (App Q) l. 191–197: "For every positive weighted slice $p_{F,J}$ (any finite $F$,
  positive weights, $0\le J\le|F|$) with marginals $\pi_i$, and every $T$ contained in $F$,
  $\Pr(X_i=1\ \forall i\in T)\le\prod_{i\in T}\pi_i,\qquad \Pr(X_i=0\ \forall i\in T)\le\prod_{i\in T}(1-\pi_i).$
  (1.3a) The first left side vanishes unless $|T|\le J$, the second unless $|T|\le|F|-J$."  (The support sentence
  is not part of the two units formalized here.)
* Unit 1, in the proof of Lemma NCD, appendix_rf.tex (App Q) l. 205: "For the second family apply the first to
  $1-X$, which has the weighted-slice law with weights $1/w_i$ and quota $|F|-J$."
* Lemma T1, appendix_rf.tex (App Q) l. 173–185: "For every weighted slice, every real vector $c$, and every real
  $\lambda$, $\mathbb E\exp\{\lambda c\cdot(X-\mathbb EX)\} \le \exp\{\lambda^2\|c\|_2^2/4\}.$ (1.3) Thus, for $a>0$
  and $c\ne0$, $\Pr(|c\cdot(X-\mathbb EX)|\ge a) \le2\exp\{-a^2/\|c\|_2^2\}.$ (1.4) For $c=0$ the statistic
  vanishes identically."
* Unit 2, "Proof of Lemma T1 from NCD", appendix_rf.tex (App Q) l. 209–216: "Write $Y=c\cdot(X-\E X)$. Split the
  coordinates into $I_+=\{i: \lambda c_i>0\}$ and $I_-=\{i: \lambda c_i<0\}$. Cauchy--Schwarz gives
  $\E e^{\lambda Y}\le(\E e^{2 \lambda Y_+})^{1/2}(\E e^{2 \lambda Y_-})^{1/2}$.
  On $I_+$, write $e^{2 \lambda c_i(X_i-\pi_i)}=e^{-2 \lambda c_i \pi_i}(1+a_iX_i)$ with $a_i=e^{2 \lambda c_i}-1>0$.
  Expanding the product, $\E \prod_{I_+}(1+a_iX_i)=\sum_{T \subseteq I_+} (\prod_T a_i) \Pr(X_T\equiv1)
  \le\prod_{I_+}(1+a_i \pi_i)$, by the first inequality of (1.3a).
  On $I_-$, write the factors as $e^{2 \lambda c_i(1-\pi_i)}(1+b_i(1-X_i))$ with $b_i=e^{-2 \lambda c_i}-1>0$, and use
  the second inequality.
  So each half is at most the product of the independent-coordinate moment generating functions. Hoeffding's lemma
  for one Bernoulli (\S{}1.3) gives $\E e^{2 \lambda c_i(X_i-\pi_i)}\le e^{\lambda^2 c_i^2/2}$. Taking square roots
  proves (1.3), and Chernoff optimization proves (1.4)."

## CONTENTS (headline declarations)

* Unit 1 (the complement reduction):
  - `compl_law_eq`: the law of `1 - X` (the pushforward of `sliceProb w S J` under `T ↦ S \ T`) is the weighted
    slice law with weights `w⁻¹` and quota `|S| - J`, pointwise at every set; `compl_event_eq`: the same for every
    event; `sliceProb_inv_compl`, `Z_inv_compl_mul_prod`: the pointwise and normalizer identities behind it;
    `sliceMarg_inv_compl`: its marginals are `1 - π_i`.
  - `allZero_eq_allOne_compl`: the all-zero event of `X` on `U` is the all-one event of `1 - X` on `U`.
  - `second_family_of_first`: the second family of (1.3a) from the first family at the reciprocal slice (taken as
    a hypothesis: the black box), transported back by `compl_event_eq` and `sliceMarg_inv_compl`.
  - `sliceNCD_down_printed`: the second family of (1.3a), with the first family discharged by `A36W.sliceNCD_up`.
* Unit 2 (Lemma T1 from NCD, printed route):
  - `cs_display`: the Cauchy–Schwarz display, from `lam_Y_split` and `sum_mul_le_sqrt_mul_sqrt_weighted`.
  - `exp_factor_pos`, `expand_prod_up`, `bullet_up` (first bullet); `exp_factor_neg`, `expand_prod_down`,
    `bullet_down` (second bullet).
  - `half_pos_le_prod_mgf`, `half_neg_le_prod_mgf`: each half is at most the product of the independent-coordinate
    moment generating functions.
  - `bernoulli_mgf_le`, `half_pos_le_exp`, `half_neg_le_exp`: Hoeffding's lemma for one Bernoulli, per factor.
  - `slice_mgf_le_printed_chain`: the chain's own conclusion after taking square roots,
    `E e^{λY} ≤ exp(λ² Σ_{I₊} c_i² / 4) · exp(λ² Σ_{I₋} c_i² / 4)`; `chain_constant_eq`: this product equals
    `exp(λ² ‖c‖² / 4)` exactly.
  - `slice_subGaussian_printed`: (1.3); `slice_tail_printed`: (1.4), Chernoff optimization applied to (1.3).
* Non-vacuity: `wNV_pos`, `unit1_instance`, `unit1_law_instance`, `unit1_reduction_instance`,
  `unit1_marg_instance`, `unit2_instance`, `unit2_tail_instance`, `unit2_split_nonempty`.

## READING

* The weighted slice $p_{F,J}$ is `sliceProb w S J` on the subsets of `S` (the paper's $F$): a string $x$ is the set
  `T = {i : x_i = 1}`, `X_i = 1{i ∈ T}`, $e_J(w_F)$ is `Z w S J`, and $\pi_i = \mathbb E X_i$ is `sliceMarg w S J i`
  (the library's `A36W.sliceMarg_eq_sum_sliceProb`).  $\Pr(X_i=1\ \forall i\in T)$ is
  `∑ T' ∈ S.powerset with U ⊆ T', sliceProb w S J T'` and $\Pr(X_i=0\ \forall i\in T)$ is
  `∑ T' ∈ S.powerset with Disjoint T' U, sliceProb w S J T'` (the paper's `T` is `U`), as in `A36W.sliceNCD_up` and
  `A36W.sliceNCD_down`.
* Unit 1.  "$1-X$" is the set `S \ T` (`indicator_sdiff`: `1{i ∈ S \ T} = 1 - 1{i ∈ T}` for `i ∈ S`).  "which has
  the weighted-slice law with weights $1/w_i$ and quota $|F|-J$" is `compl_law_eq`: for every set `V`,
  `Pr(S \ X = V) = sliceProb (fun i => (w i)⁻¹) S (#S - J) V`.  "apply the first to $1-X$" is the first family,
  `A36W.sliceNCD_up`, used as a black box at weights `w⁻¹` and quota `#S - J` and the same set `U`; the left side is
  transported by `allZero_eq_allOne_compl` (from `compl_event_eq`) and the marginals by `sliceMarg_inv_compl`
  (`E(1 - X_i) = 1 - π_i`, from `compl_event_eq` and total mass `1`).
* Unit 2.  `λ` is `t`.  $\mathbb E$ is the expectation under the slice law, `∑ T ∈ S.powerset, sliceProb w S J T * ·`.
  $Y$ is `∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)`.  $I_+$ and $I_-$ are
  `S.filter (fun i => 0 < t * c i)` and `S.filter (fun i => t * c i < 0)` (strict, as printed), and $Y_\pm$ is the
  part of `Y` on $I_\pm$, `∑ i ∈ I_±, c i * (1{i ∈ T} - π_i)`; the coordinates with `t * c i = 0` drop out of `t Y`
  (`lam_Y_split`).  "Cauchy--Schwarz gives" is Cauchy–Schwarz for a finite nonnegative weight
  (`sum_mul_le_sqrt_mul_sqrt_weighted`, Mathlib's `Real.sum_mul_le_sqrt_mul_sqrt` on `√π f` and `√π g`), applied to
  `f = e^{λ Y₊}`, `g = e^{λ Y₋}` (`cs_display`).  The first bullet is `exp_factor_pos` (the identity with
  `a_i = e^{2 λ c_i} - 1`), `expand_prod_up` (the expansion, an equality) and `bullet_up` (the inequality, by the
  first inequality of (1.3a), `A36W.sliceNCD_up`).  The second bullet is `exp_factor_neg` (with
  `b_i = e^{-2 λ c_i} - 1`), `expand_prod_down` and `bullet_down` (by the second inequality of (1.3a), here
  `sliceNCD_down_printed`, so the printed route of Unit 1 is the one used).  "the independent-coordinate moment
  generating function" of coordinate `i` is $\mathbb E e^{2\lambda c_i(X_i-\pi_i)}$ for $X_i\sim\mathrm{Ber}(\pi_i)$,
  written `π_i e^{2 λ c_i (1 - π_i)} + (1 - π_i) e^{-2 λ c_i π_i}` (`half_pos_le_prod_mgf`,
  `half_neg_le_prod_mgf`).  "Hoeffding's lemma for one Bernoulli" is the library's `A36W.bernoulli_hoeffding` at
  `2 λ c_i` (`bernoulli_mgf_le`).  "Taking square roots proves (1.3)" is `slice_mgf_le_printed_chain` followed by
  `chain_constant_eq`; the constant obtained along the printed chain equals the printed (and the library's)
  `λ² ‖c‖² / 4`.  "Chernoff optimization proves (1.4)" is `slice_tail_printed`: the exponential Markov bound at
  `λ = ±2a / ‖c‖²` applied to `slice_subGaussian_printed`; "$c\ne0$" is `∃ i ∈ S, c i ≠ 0`.
* The proofs here use, from the library, the definitions above, elementary facts about them (`Z_pos`,
  `Z_eq_zero_of_neg`, `Z_eq_zero_of_card_lt`, `sliceProb_nonneg`, `sliceProb_of_Z_eq_zero`, `sum_sliceProb`,
  `sliceMarg_eq_sum_sliceProb`, `sliceMarg_nonneg`, `sliceMarg_le_one`, `prod_indicator_eq`,
  `prod_one_sub_indicator_eq`), the first family `A36W.sliceNCD_up` and `A36W.bernoulli_hoeffding`.  They do not
  use `A36W.sliceNCD_down`, `A36W.sum_sliceProb_filter_notMem_and`, `A36W.sliceMarg_le_sliceMarg_erase`,
  `A36W.exp_add_le_half`, `A36W.slice_subGaussian` or `A36W.slice_tail`.

## HYPOTHESES (exactly)

* `hw : ∀ k ∈ S, 0 < w k`: positive weights on `S` (printed).  `Z_inv_compl_mul_prod` and `prod_inv_mul_prod` need
  only `∀ k ∈ S, w k ≠ 0`.
* `hU : U ⊆ S` ("every $T$ contained in $F$"); `hT : T ⊆ S` in `sliceProb_inv_compl`.
* The quota `J : ℤ` is arbitrary in `Z_inv_compl_mul_prod`, `sliceProb_inv_compl`, `compl_law_eq`,
  `compl_event_eq`, `allZero_eq_allOne_compl`, `sliceNCD_down_printed` and in every Unit 2 statement (stronger than
  printed: at a quota outside `[0, |S|]` the slice law is the zero function).  `sliceMarg_inv_compl` and
  `second_family_of_first` take `0 ≤ J` and `J ≤ #S` (printed range; outside it `sliceMarg_inv_compl` is false,
  both marginals being `0`).
* `second_family_of_first` takes `hfirst`, the first family of (1.3a) at weights `w⁻¹` and quota `#S - J` for the
  set `U`: the black box of the printed sentence, a true theorem (`A36W.sliceNCD_up`), not the conclusion.
* `bullet_up` / `bullet_down`: `I ⊆ S` and coefficients `≥ 0` on `I` (printed: `a_i > 0`, `b_i > 0`; weaker).
* `bernoulli_mgf_le`: `0 ≤ p ≤ 1`.  `slice_tail_printed`: `0 < a` and `∃ i ∈ S, c i ≠ 0` (printed $a>0$, $c\ne0$).
-/

set_option autoImplicit false

namespace A36W.PV.RouteQ

open Finset Real

/-! ## Unit 1: the complement map and the reciprocal-weight slice -/

section Compl

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- The complement map is `x ↦ 1 - x` coordinatewise: for `i ∈ S`, `1{i ∈ S \ T} = 1 - 1{i ∈ T}`. -/
theorem indicator_sdiff {i : ι} (hi : i ∈ S) (T : Finset ι) :
    (if i ∈ S \ T then (1 : ℝ) else 0) = 1 - if i ∈ T then 1 else 0 := by
  by_cases h : i ∈ T
  · rw [if_neg (fun h' => (Finset.mem_sdiff.mp h').2 h), if_pos h, sub_self]
  · rw [if_pos (Finset.mem_sdiff.mpr ⟨hi, h⟩), if_neg h, sub_zero]

/-- `(∏_{k ∈ U} w_k⁻¹) · ∏_{k ∈ S} w_k = ∏_{k ∈ S \ U} w_k` for `U ⊆ S` and weights nonzero on `S`. -/
theorem prod_inv_mul_prod (hw : ∀ k ∈ S, w k ≠ 0) {U : Finset ι} (hU : U ⊆ S) :
    (∏ k ∈ U, (w k)⁻¹) * ∏ k ∈ S, w k = ∏ k ∈ S \ U, w k := by
  have hU0 : ∏ k ∈ U, w k ≠ 0 := Finset.prod_ne_zero_iff.mpr fun k hk => hw k (hU hk)
  rw [← Finset.prod_sdiff hU, Finset.prod_inv_distrib, mul_comm (∏ k ∈ S \ U, w k), ← mul_assoc,
    inv_mul_cancel₀ hU0, one_mul]

/-- **Normalizer of the reciprocal slice**: `e_{|S| - J}(1/w) · ∏_{k ∈ S} w_k = e_J(w)`, for weights nonzero on `S`
and every integer quota `J`. -/
theorem Z_inv_compl_mul_prod (hw : ∀ k ∈ S, w k ≠ 0) (J : ℤ) :
    Z (fun i => (w i)⁻¹) S (#S - J) * ∏ k ∈ S, w k = Z w S J := by
  unfold Z
  rw [Finset.sum_mul]
  refine Finset.sum_nbij' (fun U => S \ U) (fun T => S \ T) ?_ ?_ ?_ ?_ ?_
  · intro U hU
    simp only [Finset.mem_filter, Finset.mem_powerset] at hU ⊢
    have h := Finset.card_sdiff_add_card_eq_card hU.1
    exact ⟨Finset.sdiff_subset, by have := hU.2; omega⟩
  · intro T hT
    simp only [Finset.mem_filter, Finset.mem_powerset] at hT ⊢
    have h := Finset.card_sdiff_add_card_eq_card hT.1
    exact ⟨Finset.sdiff_subset, by have := hT.2; omega⟩
  · intro U hU
    simp only [Finset.mem_filter, Finset.mem_powerset] at hU
    exact Finset.sdiff_sdiff_eq_self hU.1
  · intro T hT
    simp only [Finset.mem_filter, Finset.mem_powerset] at hT
    exact Finset.sdiff_sdiff_eq_self hT.1
  · intro U hU
    simp only [Finset.mem_filter, Finset.mem_powerset] at hU
    exact prod_inv_mul_prod hw hU.1

/-- **The complement map sends the slice law to the reciprocal slice law, pointwise**: for weights positive on `S`,
every integer quota `J` and `T ⊆ S`, `π_{1/w, |S| - J}(S \ T) = π_{w, J}(T)`. -/
theorem sliceProb_inv_compl (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {T : Finset ι} (hT : T ⊆ S) :
    sliceProb (fun i => (w i)⁻¹) S (#S - J) (S \ T) = sliceProb w S J T := by
  have hw' : ∀ k ∈ S, w k ≠ 0 := fun k hk => (hw k hk).ne'
  have hP : ∏ k ∈ S, w k ≠ 0 := Finset.prod_ne_zero_iff.mpr hw'
  have hcard := Finset.card_sdiff_add_card_eq_card hT
  have hTS := Finset.card_le_card hT
  by_cases hc : (#T : ℤ) = J
  · have hZ : Z w S J ≠ 0 := (Z_pos hw (by omega) (by omega)).ne'
    have hZ' : Z (fun i => (w i)⁻¹) S (#S - J) = Z w S J / ∏ k ∈ S, w k := by
      rw [eq_div_iff hP, Z_inv_compl_mul_prod hw' J]
    have hN : ∏ k ∈ S \ T, (w k)⁻¹ = (∏ k ∈ T, w k) / ∏ k ∈ S, w k := by
      rw [eq_div_iff hP, prod_inv_mul_prod hw' Finset.sdiff_subset, Finset.sdiff_sdiff_eq_self hT]
    simp only [sliceProb]
    rw [if_pos ⟨Finset.sdiff_subset, by omega⟩, if_pos ⟨hT, hc⟩, hZ', hN, div_div_div_cancel_right₀ hP]
  · simp only [sliceProb]
    rw [if_neg (fun h => hc (by have := h.2; omega)), if_neg (fun h => hc h.2)]

/-- **The law of `1 - X` (Unit 1 (a))**: the pushforward of the slice law `π_{w, J}` under the complement map
`T ↦ S \ T` is the weighted slice law with weights `1/w` and quota `|S| - J`, at every set `V`.  Weights positive
on `S`, every integer quota. -/
theorem compl_law_eq (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (V : Finset ι) :
    ∑ T ∈ S.powerset with S \ T = V, sliceProb w S J T = sliceProb (fun i => (w i)⁻¹) S (#S - J) V := by
  by_cases hV : V ⊆ S
  · have hf : (S.powerset.filter fun T => S \ T = V) = {S \ V} := by
      ext T
      simp only [Finset.mem_filter, Finset.mem_powerset, Finset.mem_singleton]
      constructor
      · rintro ⟨hT, rfl⟩
        exact (Finset.sdiff_sdiff_eq_self hT).symm
      · rintro rfl
        exact ⟨Finset.sdiff_subset, Finset.sdiff_sdiff_eq_self hV⟩
    rw [hf, Finset.sum_singleton, ← sliceProb_inv_compl hw J (Finset.sdiff_subset : S \ V ⊆ S),
      Finset.sdiff_sdiff_eq_self hV]
  · have hf : (S.powerset.filter fun T => S \ T = V) = ∅ := by
      ext T
      simp only [Finset.mem_filter, Finset.mem_powerset, Finset.notMem_empty, iff_false, not_and]
      intro _ h
      exact hV (h ▸ Finset.sdiff_subset)
    rw [hf, Finset.sum_empty]
    simp only [sliceProb]
    rw [if_neg (fun h => hV h.1)]

/-- **The law of `1 - X`, event form**: for every event `P` on subsets,
`Pr_{w, J}(P(S \ X)) = Pr_{1/w, |S| - J}(P(X))`.  Weights positive on `S`, every integer quota. -/
theorem compl_event_eq (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (P : Finset ι → Prop) [DecidablePred P] :
    ∑ T ∈ S.powerset with P (S \ T), sliceProb w S J T =
      ∑ T ∈ S.powerset with P T, sliceProb (fun i => (w i)⁻¹) S (#S - J) T := by
  refine Finset.sum_nbij' (fun T => S \ T) (fun T => S \ T) ?_ ?_ ?_ ?_ ?_
  · intro T hT
    simp only [Finset.mem_filter, Finset.mem_powerset] at hT ⊢
    exact ⟨Finset.sdiff_subset, hT.2⟩
  · intro T hT
    simp only [Finset.mem_filter, Finset.mem_powerset] at hT ⊢
    exact ⟨Finset.sdiff_subset, by rw [Finset.sdiff_sdiff_eq_self hT.1]; exact hT.2⟩
  · intro T hT
    simp only [Finset.mem_filter, Finset.mem_powerset] at hT
    exact Finset.sdiff_sdiff_eq_self hT.1
  · intro T hT
    simp only [Finset.mem_filter, Finset.mem_powerset] at hT
    exact Finset.sdiff_sdiff_eq_self hT.1
  · intro T hT
    simp only [Finset.mem_filter, Finset.mem_powerset] at hT
    exact (sliceProb_inv_compl hw J hT.1).symm

/-- **Marginals of `1 - X`**: at a quota `0 ≤ J ≤ |S|`, the marginal of `i ∈ S` under the reciprocal slice
`(1/w, |S| - J)` is `1 - π_i`.  (Outside that range both slice laws vanish and the identity fails.) -/
theorem sliceMarg_inv_compl (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i : ι}
    (hi : i ∈ S) : sliceMarg (fun i => (w i)⁻¹) S (#S - J) i = 1 - sliceMarg w S J i := by
  have hZ : Z w S J ≠ 0 := (Z_pos hw hJ0 hJS).ne'
  have hE := compl_event_eq hw J (fun T => i ∈ T)
  have h1 : ∑ T ∈ S.powerset with i ∈ S \ T, sliceProb w S J T =
      ∑ T ∈ S.powerset with ¬ i ∈ T, sliceProb w S J T :=
    Finset.sum_congr (Finset.filter_congr fun T _ => by
      rw [Finset.mem_sdiff]
      exact and_iff_right hi) fun _ _ => rfl
  have htot := sum_sliceProb hZ
  rw [← Finset.sum_filter_add_sum_filter_not S.powerset (fun T => i ∈ T)] at htot
  rw [sliceMarg_eq_sum_sliceProb, sliceMarg_eq_sum_sliceProb, ← hE, h1]
  linarith

/-- **The all-zero event of `X` is the all-one event of `1 - X`**: for `U ⊆ S`,
`Pr_{w, J}(X_i = 0 ∀ i ∈ U) = Pr_{1/w, |S| - J}(X_i = 1 ∀ i ∈ U)`.  Weights positive on `S`, every integer quota. -/
theorem allZero_eq_allOne_compl (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {U : Finset ι} (hU : U ⊆ S) :
    ∑ T ∈ S.powerset with Disjoint T U, sliceProb w S J T =
      ∑ T ∈ S.powerset with U ⊆ T, sliceProb (fun i => (w i)⁻¹) S (#S - J) T := by
  rw [← compl_event_eq hw J (fun T => U ⊆ T)]
  refine Finset.sum_congr (Finset.filter_congr fun T _ => ?_) fun _ _ => rfl
  rw [Finset.subset_sdiff, disjoint_comm]
  exact (and_iff_right hU).symm

/-- **The printed reduction (Unit 1 (b))**: the second family of (1.3a) at `(w, J)` follows from the first family
at the reciprocal slice `(1/w, |S| - J)` (the hypothesis `hfirst`, used as a black box), transported back through
the law of `1 - X`.  Weights positive on `S`, `0 ≤ J ≤ |S|`, `U ⊆ S`. -/
theorem second_family_of_first (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S)
    {U : Finset ι} (hU : U ⊆ S)
    (hfirst : ∑ T ∈ S.powerset with U ⊆ T, sliceProb (fun i => (w i)⁻¹) S (#S - J) T ≤
      ∏ i ∈ U, sliceMarg (fun i => (w i)⁻¹) S (#S - J) i) :
    ∑ T ∈ S.powerset with Disjoint T U, sliceProb w S J T ≤ ∏ i ∈ U, (1 - sliceMarg w S J i) := by
  rw [allZero_eq_allOne_compl hw J hU]
  refine hfirst.trans_eq (Finset.prod_congr rfl fun i hi => ?_)
  exact sliceMarg_inv_compl hw hJ0 hJS (hU hi)

/-- **Lemma NCD, second family, along the printed route**: for weights positive on `S`, `U ⊆ S` and every integer
quota `J`, `Pr(X_i = 0 ∀ i ∈ U) ≤ ∏_{i ∈ U} (1 - π_i)`.  The first family `A36W.sliceNCD_up` is applied to `1 - X`
under the reciprocal slice; at a quota outside `[0, |S|]` the left side is `0`. -/
theorem sliceNCD_down_printed (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {U : Finset ι} (hU : U ⊆ S) :
    ∑ T ∈ S.powerset with Disjoint T U, sliceProb w S J T ≤ ∏ i ∈ U, (1 - sliceMarg w S J i) := by
  by_cases hJ : 0 ≤ J ∧ J ≤ #S
  · have hwi : ∀ k ∈ S, 0 < (fun i => (w i)⁻¹) k := fun k hk => inv_pos.mpr (hw k hk)
    exact second_family_of_first hw hJ.1 hJ.2 hU (A36W.sliceNCD_up hwi hU)
  · have hZ : Z w S J = 0 := by
      rcases not_and_or.mp hJ with h | h
      · exact Z_eq_zero_of_neg w S (by omega)
      · exact Z_eq_zero_of_card_lt w S (by omega)
    rw [Finset.sum_eq_zero fun T _ => sliceProb_of_Z_eq_zero hZ T]
    exact Finset.prod_nonneg fun i _ => sub_nonneg.2 (sliceMarg_le_one (fun k hk => (hw k hk).le) J i)

end Compl

/-! ## Unit 2: Lemma T1 from NCD through the Cauchy–Schwarz display -/

section T1

/-- **Cauchy–Schwarz for a finite nonnegative weight**:
`∑ m (f g) ≤ (∑ m f²)^{1/2} (∑ m g²)^{1/2}` for `m ≥ 0` on `s`. -/
theorem sum_mul_le_sqrt_mul_sqrt_weighted {β : Type*} (s : Finset β) (m f g : β → ℝ)
    (hm : ∀ x ∈ s, 0 ≤ m x) :
    ∑ x ∈ s, m x * (f x * g x) ≤ √(∑ x ∈ s, m x * f x ^ 2) * √(∑ x ∈ s, m x * g x ^ 2) := by
  have h : ∑ x ∈ s, (√(m x) * f x) * (√(m x) * g x) ≤
      √(∑ x ∈ s, (√(m x) * f x) ^ 2) * √(∑ x ∈ s, (√(m x) * g x) ^ 2) :=
    Real.sum_mul_le_sqrt_mul_sqrt s _ _
  have e1 : ∀ x ∈ s, (√(m x) * f x) * (√(m x) * g x) = m x * (f x * g x) := by
    intro x hx
    have h2 := Real.mul_self_sqrt (hm x hx)
    calc (√(m x) * f x) * (√(m x) * g x) = (√(m x) * √(m x)) * (f x * g x) := by ring
      _ = m x * (f x * g x) := by rw [h2]
  have e2 : ∀ (k : β → ℝ), ∀ x ∈ s, (√(m x) * k x) ^ 2 = m x * k x ^ 2 := by
    intro k x hx
    rw [mul_pow, Real.sq_sqrt (hm x hx)]
  rw [Finset.sum_congr rfl e1, Finset.sum_congr rfl (e2 f), Finset.sum_congr rfl (e2 g)] at h
  exact h

/-- `(e^{t x})² = e^{2 t x}`. -/
theorem exp_mul_sq (t x : ℝ) : exp (t * x) ^ 2 = exp (2 * t * x) := by
  rw [sq, ← Real.exp_add]
  congr 1
  ring

/-- `√(e^x) = e^{x/2}`. -/
theorem sqrt_exp_eq (x : ℝ) : √(exp x) = exp (x / 2) := by
  rw [show exp x = exp (x / 2) ^ 2 by rw [sq, ← Real.exp_add]; congr 1; ring]
  exact Real.sqrt_sq (exp_pos _).le

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- **`λY = λY₊ + λY₋`**: splitting `S` into `I₊ = {λ c_i > 0}`, `I₋ = {λ c_i < 0}` and the coordinates with
`λ c_i = 0`, which contribute `0` to `λ Y`.  Any centring `p`. -/
theorem lam_Y_split (p c : ι → ℝ) (t : ℝ) (T : Finset ι) :
    t * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - p i) =
      t * ∑ i ∈ S with 0 < t * c i, c i * ((if i ∈ T then 1 else 0) - p i) +
        t * ∑ i ∈ S with t * c i < 0, c i * ((if i ∈ T then 1 else 0) - p i) := by
  rw [Finset.sum_filter, Finset.sum_filter, Finset.mul_sum, Finset.mul_sum, Finset.mul_sum,
    ← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun i _ => ?_
  rcases lt_trichotomy (t * c i) 0 with h | h | h
  · rw [if_neg (not_lt.mpr h.le), if_pos h]
    ring
  · have h1 : ¬ 0 < t * c i := by rw [h]; exact lt_irrefl 0
    have h2 : ¬ t * c i < 0 := by rw [h]; exact lt_irrefl 0
    rw [if_neg h1, if_neg h2, ← mul_assoc, h]
    ring
  · rw [if_pos h, if_neg (not_lt.mpr h.le)]
    ring

/-- **The Cauchy–Schwarz display** of the printed proof:
`E e^{λY} ≤ (E e^{2λY₊})^{1/2} (E e^{2λY₋})^{1/2}` under the weighted slice law, with
`Y = Σ_{i ∈ S} c_i (X_i - π_i)` and `Y_± = Σ_{i ∈ I_±} c_i (X_i - π_i)`.  Weights positive on `S`, every integer
quota, every `c` and `λ = t`. -/
theorem cs_display (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (c : ι → ℝ) (t : ℝ) :
    ∑ T ∈ S.powerset, sliceProb w S J T *
        exp (t * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ≤
      √(∑ T ∈ S.powerset, sliceProb w S J T *
          exp (2 * t * ∑ i ∈ S with 0 < t * c i, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))) *
        √(∑ T ∈ S.powerset, sliceProb w S J T *
          exp (2 * t * ∑ i ∈ S with t * c i < 0, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))) := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  calc ∑ T ∈ S.powerset, sliceProb w S J T *
        exp (t * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))
      = ∑ T ∈ S.powerset, sliceProb w S J T *
          (exp (t * ∑ i ∈ S with 0 < t * c i, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) *
            exp (t * ∑ i ∈ S with t * c i < 0, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))) := by
        refine Finset.sum_congr rfl fun T _ => ?_
        rw [lam_Y_split, Real.exp_add]
    _ ≤ √(∑ T ∈ S.powerset, sliceProb w S J T *
          exp (t * ∑ i ∈ S with 0 < t * c i, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ^ 2) *
        √(∑ T ∈ S.powerset, sliceProb w S J T *
          exp (t * ∑ i ∈ S with t * c i < 0, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ^ 2) :=
        sum_mul_le_sqrt_mul_sqrt_weighted _ _ _ _ fun T _ => sliceProb_nonneg hw0 J T
    _ = _ := by simp only [exp_mul_sq]

/-- **First bullet, the factor identity**: `e^{2λc(X - π)} = e^{-2λcπ} (1 + a X)` with `a = e^{2λc} - 1`, for
`X = 1{P}`. -/
theorem exp_factor_pos (t c p : ℝ) (P : Prop) [Decidable P] :
    exp (2 * t * c * ((if P then 1 else 0) - p)) =
      exp (-(2 * t * c * p)) * (1 + (exp (2 * t * c) - 1) * (if P then 1 else 0)) := by
  split_ifs
  · rw [mul_one, add_sub_cancel, ← Real.exp_add]
    congr 1
    ring
  · rw [mul_zero, add_zero, mul_one]
    congr 1
    ring

/-- **Second bullet, the factor identity**: `e^{2λc(X - π)} = e^{2λc(1 - π)} (1 + b (1 - X))` with
`b = e^{-2λc} - 1`, for `X = 1{P}`. -/
theorem exp_factor_neg (t c p : ℝ) (P : Prop) [Decidable P] :
    exp (2 * t * c * ((if P then 1 else 0) - p)) =
      exp (2 * t * c * (1 - p)) * (1 + (exp (-(2 * t * c)) - 1) * (1 - if P then 1 else 0)) := by
  split_ifs
  · rw [sub_self, mul_zero, add_zero, mul_one]
  · rw [sub_zero, mul_one, add_sub_cancel, ← Real.exp_add]
    congr 1
    ring

/-- **First bullet, the expansion** (an equality, any coefficients, any `I`):
`E ∏_{i ∈ I} (1 + a_i X_i) = Σ_{U ⊆ I} (∏_U a_i) Pr(X_U ≡ 1)`. -/
theorem expand_prod_up (J : ℤ) (I : Finset ι) (a : ι → ℝ) :
    ∑ T ∈ S.powerset, sliceProb w S J T * ∏ i ∈ I, (1 + a i * (if i ∈ T then 1 else 0)) =
      ∑ U ∈ I.powerset, (∏ i ∈ U, a i) * ∑ T ∈ S.powerset with U ⊆ T, sliceProb w S J T := by
  have hexp : ∀ T ∈ S.powerset, sliceProb w S J T * ∏ i ∈ I, (1 + a i * (if i ∈ T then 1 else 0)) =
      ∑ U ∈ I.powerset, (∏ i ∈ U, a i) * (if U ⊆ T then sliceProb w S J T else 0) := by
    intro T _
    rw [Finset.prod_one_add, Finset.mul_sum]
    refine Finset.sum_congr rfl fun U _ => ?_
    rw [Finset.prod_mul_distrib, prod_indicator_eq]
    split_ifs <;> ring
  rw [Finset.sum_congr rfl hexp, Finset.sum_comm]
  refine Finset.sum_congr rfl fun U _ => ?_
  rw [← Finset.mul_sum, ← Finset.sum_filter]

/-- **Second bullet, the expansion** (an equality, any coefficients, any `I`):
`E ∏_{i ∈ I} (1 + b_i (1 - X_i)) = Σ_{U ⊆ I} (∏_U b_i) Pr(X_U ≡ 0)`. -/
theorem expand_prod_down (J : ℤ) (I : Finset ι) (b : ι → ℝ) :
    ∑ T ∈ S.powerset, sliceProb w S J T * ∏ i ∈ I, (1 + b i * (1 - if i ∈ T then 1 else 0)) =
      ∑ U ∈ I.powerset, (∏ i ∈ U, b i) * ∑ T ∈ S.powerset with Disjoint T U, sliceProb w S J T := by
  have hexp : ∀ T ∈ S.powerset,
      sliceProb w S J T * ∏ i ∈ I, (1 + b i * (1 - if i ∈ T then 1 else 0)) =
        ∑ U ∈ I.powerset, (∏ i ∈ U, b i) * (if Disjoint T U then sliceProb w S J T else 0) := by
    intro T _
    rw [Finset.prod_one_add, Finset.mul_sum]
    refine Finset.sum_congr rfl fun U _ => ?_
    rw [Finset.prod_mul_distrib, prod_one_sub_indicator_eq]
    split_ifs <;> ring
  rw [Finset.sum_congr rfl hexp, Finset.sum_comm]
  refine Finset.sum_congr rfl fun U _ => ?_
  rw [← Finset.mul_sum, ← Finset.sum_filter]

/-- **First bullet**: for weights positive on `S`, `I ⊆ S` and `a ≥ 0` on `I`,
`E ∏_{I} (1 + a_i X_i) ≤ ∏_{I} (1 + a_i π_i)`, by the expansion and the first inequality of (1.3a)
(`A36W.sliceNCD_up`) applied to every `U ⊆ I`. -/
theorem bullet_up (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {I : Finset ι} (hI : I ⊆ S) {a : ι → ℝ}
    (ha : ∀ i ∈ I, 0 ≤ a i) :
    ∑ T ∈ S.powerset, sliceProb w S J T * ∏ i ∈ I, (1 + a i * (if i ∈ T then 1 else 0)) ≤
      ∏ i ∈ I, (1 + a i * sliceMarg w S J i) := by
  rw [expand_prod_up, Finset.prod_one_add]
  refine Finset.sum_le_sum fun U hU => ?_
  have hUI : U ⊆ I := Finset.mem_powerset.mp hU
  rw [Finset.prod_mul_distrib]
  exact mul_le_mul_of_nonneg_left (A36W.sliceNCD_up hw (hUI.trans hI))
    (Finset.prod_nonneg fun i hi => ha i (hUI hi))

/-- **Second bullet**: for weights positive on `S`, `I ⊆ S` and `b ≥ 0` on `I`,
`E ∏_{I} (1 + b_i (1 - X_i)) ≤ ∏_{I} (1 + b_i (1 - π_i))`, by the expansion and the second inequality of (1.3a),
here along the printed route (`sliceNCD_down_printed`), applied to every `U ⊆ I`. -/
theorem bullet_down (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {I : Finset ι} (hI : I ⊆ S) {b : ι → ℝ}
    (hb : ∀ i ∈ I, 0 ≤ b i) :
    ∑ T ∈ S.powerset, sliceProb w S J T * ∏ i ∈ I, (1 + b i * (1 - if i ∈ T then 1 else 0)) ≤
      ∏ i ∈ I, (1 + b i * (1 - sliceMarg w S J i)) := by
  rw [expand_prod_down, Finset.prod_one_add]
  refine Finset.sum_le_sum fun U hU => ?_
  have hUI : U ⊆ I := Finset.mem_powerset.mp hU
  rw [Finset.prod_mul_distrib]
  exact mul_le_mul_of_nonneg_left (sliceNCD_down_printed hw J (hUI.trans hI))
    (Finset.prod_nonneg fun i hi => hb i (hUI hi))

/-- The first bullet's product factor is the independent-coordinate moment generating function:
`e^{-2λcπ} (1 + (e^{2λc} - 1) π) = π e^{2λc(1 - π)} + (1 - π) e^{-2λcπ}`. -/
theorem mgf_eq_pos (t c p : ℝ) :
    exp (-(2 * t * c * p)) * (1 + (exp (2 * t * c) - 1) * p) =
      p * exp (2 * t * c * (1 - p)) + (1 - p) * exp (-(2 * t * c * p)) := by
  have h : exp (2 * t * c * (1 - p)) = exp (2 * t * c) * exp (-(2 * t * c * p)) := by
    rw [← Real.exp_add]
    congr 1
    ring
  rw [h]
  ring

/-- The second bullet's product factor is the same independent-coordinate moment generating function:
`e^{2λc(1 - π)} (1 + (e^{-2λc} - 1)(1 - π)) = π e^{2λc(1 - π)} + (1 - π) e^{-2λcπ}`. -/
theorem mgf_eq_neg (t c p : ℝ) :
    exp (2 * t * c * (1 - p)) * (1 + (exp (-(2 * t * c)) - 1) * (1 - p)) =
      p * exp (2 * t * c * (1 - p)) + (1 - p) * exp (-(2 * t * c * p)) := by
  have h : exp (-(2 * t * c * p)) = exp (2 * t * c * (1 - p)) * exp (-(2 * t * c)) := by
    rw [← Real.exp_add]
    congr 1
    ring
  rw [h]
  ring

/-- **The `I₊` half is at most the product of the independent-coordinate moment generating functions**:
`E e^{2λY₊} ≤ ∏_{I₊} (π_i e^{2λc_i(1 - π_i)} + (1 - π_i) e^{-2λc_iπ_i})`, by the first bullet. -/
theorem half_pos_le_prod_mgf (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (c : ι → ℝ) (t : ℝ) :
    ∑ T ∈ S.powerset, sliceProb w S J T *
        exp (2 * t * ∑ i ∈ S with 0 < t * c i, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ≤
      ∏ i ∈ S with 0 < t * c i, (sliceMarg w S J i * exp (2 * t * c i * (1 - sliceMarg w S J i)) +
        (1 - sliceMarg w S J i) * exp (-(2 * t * c i * sliceMarg w S J i))) := by
  have hI : S.filter (fun i => 0 < t * c i) ⊆ S := Finset.filter_subset _ _
  have hpt : ∀ T : Finset ι,
      exp (2 * t * ∑ i ∈ S with 0 < t * c i, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) =
        (∏ i ∈ S with 0 < t * c i, exp (-(2 * t * c i * sliceMarg w S J i))) *
          ∏ i ∈ S with 0 < t * c i, (1 + (exp (2 * t * c i) - 1) * (if i ∈ T then 1 else 0)) := by
    intro T
    rw [Finset.mul_sum, Real.exp_sum, ← Finset.prod_mul_distrib]
    refine Finset.prod_congr rfl fun i _ => ?_
    rw [← exp_factor_pos]
    congr 1
    ring
  have ha : ∀ i ∈ S.filter (fun i => 0 < t * c i), 0 ≤ exp (2 * t * c i) - 1 := by
    intro i hi
    have h := (Finset.mem_filter.mp hi).2
    have h2 : 0 ≤ 2 * t * c i := by
      rw [mul_assoc]
      exact mul_nonneg zero_le_two h.le
    have := Real.one_le_exp h2
    linarith
  calc ∑ T ∈ S.powerset, sliceProb w S J T *
        exp (2 * t * ∑ i ∈ S with 0 < t * c i, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))
      = (∏ i ∈ S with 0 < t * c i, exp (-(2 * t * c i * sliceMarg w S J i))) *
          ∑ T ∈ S.powerset, sliceProb w S J T *
            ∏ i ∈ S with 0 < t * c i, (1 + (exp (2 * t * c i) - 1) * (if i ∈ T then 1 else 0)) := by
        rw [Finset.mul_sum]
        refine Finset.sum_congr rfl fun T _ => ?_
        rw [hpt T]
        ring
    _ ≤ (∏ i ∈ S with 0 < t * c i, exp (-(2 * t * c i * sliceMarg w S J i))) *
          ∏ i ∈ S with 0 < t * c i, (1 + (exp (2 * t * c i) - 1) * sliceMarg w S J i) :=
        mul_le_mul_of_nonneg_left (bullet_up hw J hI ha) (Finset.prod_nonneg fun i _ => (exp_pos _).le)
    _ = ∏ i ∈ S with 0 < t * c i, (exp (-(2 * t * c i * sliceMarg w S J i)) *
          (1 + (exp (2 * t * c i) - 1) * sliceMarg w S J i)) := (Finset.prod_mul_distrib).symm
    _ = _ := Finset.prod_congr rfl fun i _ => mgf_eq_pos t (c i) (sliceMarg w S J i)

/-- **The `I₋` half is at most the product of the independent-coordinate moment generating functions**:
`E e^{2λY₋} ≤ ∏_{I₋} (π_i e^{2λc_i(1 - π_i)} + (1 - π_i) e^{-2λc_iπ_i})`, by the second bullet. -/
theorem half_neg_le_prod_mgf (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (c : ι → ℝ) (t : ℝ) :
    ∑ T ∈ S.powerset, sliceProb w S J T *
        exp (2 * t * ∑ i ∈ S with t * c i < 0, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ≤
      ∏ i ∈ S with t * c i < 0, (sliceMarg w S J i * exp (2 * t * c i * (1 - sliceMarg w S J i)) +
        (1 - sliceMarg w S J i) * exp (-(2 * t * c i * sliceMarg w S J i))) := by
  have hI : S.filter (fun i => t * c i < 0) ⊆ S := Finset.filter_subset _ _
  have hpt : ∀ T : Finset ι,
      exp (2 * t * ∑ i ∈ S with t * c i < 0, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) =
        (∏ i ∈ S with t * c i < 0, exp (2 * t * c i * (1 - sliceMarg w S J i))) *
          ∏ i ∈ S with t * c i < 0, (1 + (exp (-(2 * t * c i)) - 1) * (1 - if i ∈ T then 1 else 0)) := by
    intro T
    rw [Finset.mul_sum, Real.exp_sum, ← Finset.prod_mul_distrib]
    refine Finset.prod_congr rfl fun i _ => ?_
    rw [← exp_factor_neg]
    congr 1
    ring
  have hb : ∀ i ∈ S.filter (fun i => t * c i < 0), 0 ≤ exp (-(2 * t * c i)) - 1 := by
    intro i hi
    have h := (Finset.mem_filter.mp hi).2
    have h2 : 0 ≤ -(2 * t * c i) := by
      rw [mul_assoc]
      linarith
    have := Real.one_le_exp h2
    linarith
  calc ∑ T ∈ S.powerset, sliceProb w S J T *
        exp (2 * t * ∑ i ∈ S with t * c i < 0, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))
      = (∏ i ∈ S with t * c i < 0, exp (2 * t * c i * (1 - sliceMarg w S J i))) *
          ∑ T ∈ S.powerset, sliceProb w S J T *
            ∏ i ∈ S with t * c i < 0, (1 + (exp (-(2 * t * c i)) - 1) * (1 - if i ∈ T then 1 else 0)) := by
        rw [Finset.mul_sum]
        refine Finset.sum_congr rfl fun T _ => ?_
        rw [hpt T]
        ring
    _ ≤ (∏ i ∈ S with t * c i < 0, exp (2 * t * c i * (1 - sliceMarg w S J i))) *
          ∏ i ∈ S with t * c i < 0, (1 + (exp (-(2 * t * c i)) - 1) * (1 - sliceMarg w S J i)) :=
        mul_le_mul_of_nonneg_left (bullet_down hw J hI hb) (Finset.prod_nonneg fun i _ => (exp_pos _).le)
    _ = ∏ i ∈ S with t * c i < 0, (exp (2 * t * c i * (1 - sliceMarg w S J i)) *
          (1 + (exp (-(2 * t * c i)) - 1) * (1 - sliceMarg w S J i))) := (Finset.prod_mul_distrib).symm
    _ = _ := Finset.prod_congr rfl fun i _ => mgf_eq_neg t (c i) (sliceMarg w S J i)

/-- **Hoeffding's lemma for one Bernoulli at `2λc`**: for `0 ≤ π ≤ 1`,
`π e^{2λc(1 - π)} + (1 - π) e^{-2λcπ} ≤ e^{λ²c²/2}` (the library's `A36W.bernoulli_hoeffding` at `2λc`). -/
theorem bernoulli_mgf_le {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (t c : ℝ) :
    p * exp (2 * t * c * (1 - p)) + (1 - p) * exp (-(2 * t * c * p)) ≤ exp (t ^ 2 * c ^ 2 / 2) := by
  calc p * exp (2 * t * c * (1 - p)) + (1 - p) * exp (-(2 * t * c * p))
      ≤ exp ((2 * t * c) ^ 2 / 8) := A36W.bernoulli_hoeffding hp0 hp1 (2 * t * c)
    _ = exp (t ^ 2 * c ^ 2 / 2) := by
        congr 1
        ring

/-- The independent-coordinate moment generating function is nonnegative. -/
theorem mgf_nonneg {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (t c : ℝ) :
    0 ≤ p * exp (2 * t * c * (1 - p)) + (1 - p) * exp (-(2 * t * c * p)) :=
  add_nonneg (mul_nonneg hp0 (exp_pos _).le) (mul_nonneg (sub_nonneg.2 hp1) (exp_pos _).le)

/-- **The `I₊` half after Hoeffding**: `E e^{2λY₊} ≤ exp(λ² Σ_{I₊} c_i² / 2)`. -/
theorem half_pos_le_exp (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (c : ι → ℝ) (t : ℝ) :
    ∑ T ∈ S.powerset, sliceProb w S J T *
        exp (2 * t * ∑ i ∈ S with 0 < t * c i, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ≤
      exp (t ^ 2 * (∑ i ∈ S with 0 < t * c i, c i ^ 2) / 2) := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  refine (half_pos_le_prod_mgf hw J c t).trans ?_
  calc ∏ i ∈ S with 0 < t * c i, (sliceMarg w S J i * exp (2 * t * c i * (1 - sliceMarg w S J i)) +
        (1 - sliceMarg w S J i) * exp (-(2 * t * c i * sliceMarg w S J i)))
      ≤ ∏ i ∈ S with 0 < t * c i, exp (t ^ 2 * c i ^ 2 / 2) :=
        Finset.prod_le_prod
          (fun i _ => mgf_nonneg (sliceMarg_nonneg hw0 J i) (sliceMarg_le_one hw0 J i) t (c i))
          (fun i _ => bernoulli_mgf_le (sliceMarg_nonneg hw0 J i) (sliceMarg_le_one hw0 J i) t (c i))
    _ = exp (t ^ 2 * (∑ i ∈ S with 0 < t * c i, c i ^ 2) / 2) := by
        rw [← Real.exp_sum]
        congr 1
        rw [Finset.mul_sum, Finset.sum_div]

/-- **The `I₋` half after Hoeffding**: `E e^{2λY₋} ≤ exp(λ² Σ_{I₋} c_i² / 2)`. -/
theorem half_neg_le_exp (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (c : ι → ℝ) (t : ℝ) :
    ∑ T ∈ S.powerset, sliceProb w S J T *
        exp (2 * t * ∑ i ∈ S with t * c i < 0, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ≤
      exp (t ^ 2 * (∑ i ∈ S with t * c i < 0, c i ^ 2) / 2) := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  refine (half_neg_le_prod_mgf hw J c t).trans ?_
  calc ∏ i ∈ S with t * c i < 0, (sliceMarg w S J i * exp (2 * t * c i * (1 - sliceMarg w S J i)) +
        (1 - sliceMarg w S J i) * exp (-(2 * t * c i * sliceMarg w S J i)))
      ≤ ∏ i ∈ S with t * c i < 0, exp (t ^ 2 * c i ^ 2 / 2) :=
        Finset.prod_le_prod
          (fun i _ => mgf_nonneg (sliceMarg_nonneg hw0 J i) (sliceMarg_le_one hw0 J i) t (c i))
          (fun i _ => bernoulli_mgf_le (sliceMarg_nonneg hw0 J i) (sliceMarg_le_one hw0 J i) t (c i))
    _ = exp (t ^ 2 * (∑ i ∈ S with t * c i < 0, c i ^ 2) / 2) := by
        rw [← Real.exp_sum]
        congr 1
        rw [Finset.mul_sum, Finset.sum_div]

/-- **The printed chain's own conclusion ("Taking square roots")**: under the weighted slice law,
`E e^{λY} ≤ exp(λ² Σ_{I₊} c_i² / 4) · exp(λ² Σ_{I₋} c_i² / 4)`, from the Cauchy–Schwarz display and the two halves. -/
theorem slice_mgf_le_printed_chain (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (c : ι → ℝ) (t : ℝ) :
    ∑ T ∈ S.powerset, sliceProb w S J T *
        exp (t * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ≤
      exp (t ^ 2 * (∑ i ∈ S with 0 < t * c i, c i ^ 2) / 4) *
        exp (t ^ 2 * (∑ i ∈ S with t * c i < 0, c i ^ 2) / 4) := by
  refine (cs_display hw J c t).trans ?_
  calc √(∑ T ∈ S.powerset, sliceProb w S J T *
          exp (2 * t * ∑ i ∈ S with 0 < t * c i, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))) *
        √(∑ T ∈ S.powerset, sliceProb w S J T *
          exp (2 * t * ∑ i ∈ S with t * c i < 0, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)))
      ≤ √(exp (t ^ 2 * (∑ i ∈ S with 0 < t * c i, c i ^ 2) / 2)) *
          √(exp (t ^ 2 * (∑ i ∈ S with t * c i < 0, c i ^ 2) / 2)) :=
        mul_le_mul (Real.sqrt_le_sqrt (half_pos_le_exp hw J c t)) (Real.sqrt_le_sqrt (half_neg_le_exp hw J c t))
          (Real.sqrt_nonneg _) (Real.sqrt_nonneg _)
    _ = exp (t ^ 2 * (∑ i ∈ S with 0 < t * c i, c i ^ 2) / 4) *
          exp (t ^ 2 * (∑ i ∈ S with t * c i < 0, c i ^ 2) / 4) := by
        rw [sqrt_exp_eq, sqrt_exp_eq]
        congr 2 <;> ring

omit [DecidableEq ι] in
/-- **The printed chain's constant is the printed constant**: since the coordinates outside `I₊ ∪ I₋` have
`λ c_i = 0`, `exp(λ² Σ_{I₊} c_i² / 4) · exp(λ² Σ_{I₋} c_i² / 4) = exp(λ² ‖c‖² / 4)` exactly. -/
theorem chain_constant_eq (c : ι → ℝ) (t : ℝ) :
    exp (t ^ 2 * (∑ i ∈ S with 0 < t * c i, c i ^ 2) / 4) *
        exp (t ^ 2 * (∑ i ∈ S with t * c i < 0, c i ^ 2) / 4) =
      exp (t ^ 2 * (∑ i ∈ S, c i ^ 2) / 4) := by
  have h : t ^ 2 * ∑ i ∈ S with 0 < t * c i, c i ^ 2 + t ^ 2 * ∑ i ∈ S with t * c i < 0, c i ^ 2 =
      t ^ 2 * ∑ i ∈ S, c i ^ 2 := by
    rw [Finset.sum_filter, Finset.sum_filter, Finset.mul_sum, Finset.mul_sum, Finset.mul_sum,
      ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun i _ => ?_
    rcases lt_trichotomy (t * c i) 0 with h | h | h
    · rw [if_neg (not_lt.mpr h.le), if_pos h]
      ring
    · have h1 : ¬ 0 < t * c i := by rw [h]; exact lt_irrefl 0
      have h2 : ¬ t * c i < 0 := by rw [h]; exact lt_irrefl 0
      rw [if_neg h1, if_neg h2, show t ^ 2 * c i ^ 2 = (t * c i) ^ 2 by ring, h]
      ring
    · rw [if_pos h, if_neg (not_lt.mpr h.le)]
      ring
  rw [← Real.exp_add, ← h]
  congr 1
  ring

/-- **Lemma T1, (1.3), along the printed route**: for weights positive on `S`, every integer quota `J`, every `c`
and every real `λ = t`, `E exp(λ c·(X - EX)) ≤ exp(λ² ‖c‖² / 4)` under the weighted slice law.  (The same statement
as the library's `A36W.slice_subGaussian`; proved here by the Cauchy–Schwarz display, not by its AM–GM step.) -/
theorem slice_subGaussian_printed (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (c : ι → ℝ) (t : ℝ) :
    ∑ T ∈ S.powerset, sliceProb w S J T *
        exp (t * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ≤
      exp (t ^ 2 * (∑ i ∈ S, c i ^ 2) / 4) :=
  (slice_mgf_le_printed_chain hw J c t).trans_eq (chain_constant_eq c t)

/-- **Lemma T1, (1.4), along the printed route**: for weights positive on `S`, every integer quota `J`, `a > 0` and
`c ≠ 0` on `S`, `Pr(|c·(X - EX)| ≥ a) ≤ 2 exp(-a² / ‖c‖²)`, by Chernoff optimization (the exponential Markov bound at
`λ = ±2a/‖c‖²`) applied to `slice_subGaussian_printed`. -/
theorem slice_tail_printed (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (c : ι → ℝ) {a : ℝ} (ha : 0 < a)
    (hc : ∃ i ∈ S, c i ≠ 0) :
    ∑ T ∈ S.powerset with a ≤ |∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)|,
        sliceProb w S J T ≤ 2 * exp (-(a ^ 2 / ∑ i ∈ S, c i ^ 2)) := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have hσ : 0 < ∑ i ∈ S, c i ^ 2 := by
    obtain ⟨i, hi, hci⟩ := hc
    exact Finset.sum_pos' (fun j _ => sq_nonneg (c j))
      ⟨i, hi, lt_of_le_of_ne (sq_nonneg _) (Ne.symm (pow_ne_zero 2 hci))⟩
  set σ := ∑ i ∈ S, c i ^ 2 with hσdef
  have ht0 : 0 ≤ 2 * a / σ := by positivity
  rw [Finset.sum_filter]
  have hpt : ∀ T ∈ S.powerset,
      (if a ≤ |∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)| then sliceProb w S J T else 0) ≤
        exp (-(2 * a / σ * a)) * (sliceProb w S J T *
            exp (2 * a / σ * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))) +
          exp (-(2 * a / σ * a)) * (sliceProb w S J T *
            exp (-(2 * a / σ) * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))) := by
    intro T _
    have hπ := sliceProb_nonneg hw0 J T
    set Y := ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i) with hY
    have h1 : 0 ≤ exp (-(2 * a / σ * a)) * (sliceProb w S J T * exp (2 * a / σ * Y)) := by positivity
    have h2 : 0 ≤ exp (-(2 * a / σ * a)) * (sliceProb w S J T * exp (-(2 * a / σ) * Y)) := by positivity
    split_ifs with h
    · rcases le_abs'.mp h with h' | h'
      · have h3 : 1 ≤ exp (-(2 * a / σ * a)) * exp (-(2 * a / σ) * Y) := by
          rw [← Real.exp_add]
          exact Real.one_le_exp (by nlinarith)
        nlinarith [mul_le_mul_of_nonneg_left h3 hπ]
      · have h3 : 1 ≤ exp (-(2 * a / σ * a)) * exp (2 * a / σ * Y) := by
          rw [← Real.exp_add]
          exact Real.one_le_exp (by nlinarith)
        nlinarith [mul_le_mul_of_nonneg_left h3 hπ]
    · linarith
  calc ∑ T ∈ S.powerset,
        (if a ≤ |∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)| then sliceProb w S J T else 0)
      ≤ ∑ T ∈ S.powerset, (exp (-(2 * a / σ * a)) * (sliceProb w S J T *
            exp (2 * a / σ * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))) +
          exp (-(2 * a / σ * a)) * (sliceProb w S J T *
            exp (-(2 * a / σ) * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)))) :=
        Finset.sum_le_sum hpt
    _ = exp (-(2 * a / σ * a)) * ∑ T ∈ S.powerset, sliceProb w S J T *
            exp (2 * a / σ * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) +
          exp (-(2 * a / σ * a)) * ∑ T ∈ S.powerset, sliceProb w S J T *
            exp (-(2 * a / σ) * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) := by
        rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum]
    _ ≤ exp (-(2 * a / σ * a)) * exp ((2 * a / σ) ^ 2 * σ / 4) +
          exp (-(2 * a / σ * a)) * exp ((-(2 * a / σ)) ^ 2 * σ / 4) := by
        gcongr
        · exact slice_subGaussian_printed hw J c (2 * a / σ)
        · exact slice_subGaussian_printed hw J c (-(2 * a / σ))
    _ = 2 * exp (-(a ^ 2 / σ)) := by
        rw [← Real.exp_add, ← Real.exp_add,
          show -(2 * a / σ * a) + (2 * a / σ) ^ 2 * σ / 4 = -(a ^ 2 / σ) by field_simp; ring,
          show -(2 * a / σ * a) + (-(2 * a / σ)) ^ 2 * σ / 4 = -(a ^ 2 / σ) by field_simp; ring]
        ring

end T1

/-! ## Non-vacuity

The instance: `ι = Fin 3`, `S = univ`, weights `(1, 2, 2)`, quota `J = 1`; for Unit 2 also `c = (1, -1, 0)` and
`λ = 1`, so that `I₊ = {0}`, `I₋ = {1}`, and coordinate `2` has `λ c_2 = 0`. -/

section NonVacuity

/-- The weights `(1, 2, 2)` on `Fin 3`. -/
def wNV : Fin 3 → ℝ := ![1, 2, 2]

/-- The coefficients `(1, -1, 0)` on `Fin 3`. -/
def cNV : Fin 3 → ℝ := ![1, -1, 0]

/-- The weights `(1, 2, 2)` are positive on `S = univ`. -/
theorem wNV_pos : ∀ k ∈ (Finset.univ : Finset (Fin 3)), 0 < wNV k := by
  intro k _
  fin_cases k <;> norm_num [wNV]

/-- **Unit 1, instance of the second family**: every hypothesis of `sliceNCD_down_printed` holds at `S = univ`,
`w = (1, 2, 2)`, `J = 1`, `U = {0, 1}`. -/
theorem unit1_instance :
    ∑ T ∈ (Finset.univ : Finset (Fin 3)).powerset with Disjoint T {0, 1}, sliceProb wNV Finset.univ 1 T ≤
      ∏ i ∈ ({0, 1} : Finset (Fin 3)), (1 - sliceMarg wNV Finset.univ 1 i) :=
  sliceNCD_down_printed wNV_pos 1 (Finset.subset_univ _)

/-- **Unit 1, instance of the law of `1 - X`** at the same weights and quota, at the set `{1, 2}`. -/
theorem unit1_law_instance :
    ∑ T ∈ (Finset.univ : Finset (Fin 3)).powerset with Finset.univ \ T = {1, 2},
        sliceProb wNV Finset.univ 1 T =
      sliceProb (fun i => (wNV i)⁻¹) Finset.univ (#(Finset.univ : Finset (Fin 3)) - 1) {1, 2} :=
  compl_law_eq wNV_pos 1 {1, 2}

/-- **Unit 1, instance of the reduction**: the hypotheses of `second_family_of_first`, including the black box
`hfirst` (here supplied by `A36W.sliceNCD_up` at the reciprocal weights), hold at `w = (1, 2, 2)`, `J = 1`,
`U = {0, 1}`. -/
theorem unit1_reduction_instance :
    ∑ T ∈ (Finset.univ : Finset (Fin 3)).powerset with Disjoint T {0, 1}, sliceProb wNV Finset.univ 1 T ≤
      ∏ i ∈ ({0, 1} : Finset (Fin 3)), (1 - sliceMarg wNV Finset.univ 1 i) :=
  second_family_of_first wNV_pos (by norm_num) (by simp) (Finset.subset_univ _)
    (A36W.sliceNCD_up (fun k hk => inv_pos.mpr (wNV_pos k hk)) (Finset.subset_univ _))

/-- **Unit 1, instance of the marginal identity** `E(1 - X_0) = 1 - π_0` at `w = (1, 2, 2)`, `J = 1`. -/
theorem unit1_marg_instance :
    sliceMarg (fun i => (wNV i)⁻¹) Finset.univ (#(Finset.univ : Finset (Fin 3)) - 1) 0 =
      1 - sliceMarg wNV Finset.univ 1 0 :=
  sliceMarg_inv_compl wNV_pos (by norm_num) (by simp) (Finset.mem_univ _)

/-- **Unit 2, instance of (1.3)** at `w = (1, 2, 2)`, `J = 1`, `c = (1, -1, 0)`, `λ = 1`. -/
theorem unit2_instance :
    ∑ T ∈ (Finset.univ : Finset (Fin 3)).powerset, sliceProb wNV Finset.univ 1 T *
        exp (1 * ∑ i ∈ Finset.univ, cNV i * ((if i ∈ T then 1 else 0) - sliceMarg wNV Finset.univ 1 i)) ≤
      exp (1 ^ 2 * (∑ i ∈ Finset.univ, cNV i ^ 2) / 4) :=
  slice_subGaussian_printed wNV_pos 1 cNV 1

/-- **Unit 2, instance of (1.4)** at the same data with `a = 1`; the hypothesis `c ≠ 0` holds since `c_0 = 1`. -/
theorem unit2_tail_instance :
    ∑ T ∈ (Finset.univ : Finset (Fin 3)).powerset with
        1 ≤ |∑ i ∈ Finset.univ, cNV i * ((if i ∈ T then 1 else 0) - sliceMarg wNV Finset.univ 1 i)|,
        sliceProb wNV Finset.univ 1 T ≤ 2 * exp (-(1 ^ 2 / ∑ i ∈ Finset.univ, cNV i ^ 2)) :=
  slice_tail_printed wNV_pos 1 cNV one_pos ⟨0, Finset.mem_univ _, by norm_num [cNV]⟩

/-- At the Unit 2 instance the sign split is genuine: `0 ∈ I₊`, `1 ∈ I₋`, and coordinate `2` is in neither. -/
theorem unit2_split_nonempty :
    (0 : Fin 3) ∈ (Finset.univ : Finset (Fin 3)).filter (fun i => 0 < (1 : ℝ) * cNV i) ∧
      (1 : Fin 3) ∈ (Finset.univ : Finset (Fin 3)).filter (fun i => (1 : ℝ) * cNV i < 0) ∧
      (2 : Fin 3) ∉ (Finset.univ : Finset (Fin 3)).filter (fun i => 0 < (1 : ℝ) * cNV i) ∧
      (2 : Fin 3) ∉ (Finset.univ : Finset (Fin 3)).filter (fun i => (1 : ℝ) * cNV i < 0) := by
  simp [cNV]

end NonVacuity

end A36W.PV.RouteQ

#check @A36W.PV.RouteQ.indicator_sdiff
#check @A36W.PV.RouteQ.prod_inv_mul_prod
#check @A36W.PV.RouteQ.Z_inv_compl_mul_prod
#check @A36W.PV.RouteQ.sliceProb_inv_compl
#check @A36W.PV.RouteQ.compl_law_eq
#check @A36W.PV.RouteQ.compl_event_eq
#check @A36W.PV.RouteQ.sliceMarg_inv_compl
#check @A36W.PV.RouteQ.allZero_eq_allOne_compl
#check @A36W.PV.RouteQ.second_family_of_first
#check @A36W.PV.RouteQ.sliceNCD_down_printed
#check @A36W.PV.RouteQ.sum_mul_le_sqrt_mul_sqrt_weighted
#check @A36W.PV.RouteQ.exp_mul_sq
#check @A36W.PV.RouteQ.sqrt_exp_eq
#check @A36W.PV.RouteQ.lam_Y_split
#check @A36W.PV.RouteQ.cs_display
#check @A36W.PV.RouteQ.exp_factor_pos
#check @A36W.PV.RouteQ.exp_factor_neg
#check @A36W.PV.RouteQ.expand_prod_up
#check @A36W.PV.RouteQ.expand_prod_down
#check @A36W.PV.RouteQ.bullet_up
#check @A36W.PV.RouteQ.bullet_down
#check @A36W.PV.RouteQ.mgf_eq_pos
#check @A36W.PV.RouteQ.mgf_eq_neg
#check @A36W.PV.RouteQ.half_pos_le_prod_mgf
#check @A36W.PV.RouteQ.half_neg_le_prod_mgf
#check @A36W.PV.RouteQ.bernoulli_mgf_le
#check @A36W.PV.RouteQ.mgf_nonneg
#check @A36W.PV.RouteQ.half_pos_le_exp
#check @A36W.PV.RouteQ.half_neg_le_exp
#check @A36W.PV.RouteQ.slice_mgf_le_printed_chain
#check @A36W.PV.RouteQ.chain_constant_eq
#check @A36W.PV.RouteQ.slice_subGaussian_printed
#check @A36W.PV.RouteQ.slice_tail_printed
#check @A36W.PV.RouteQ.wNV
#check @A36W.PV.RouteQ.cNV
#check @A36W.PV.RouteQ.wNV_pos
#check @A36W.PV.RouteQ.unit1_instance
#check @A36W.PV.RouteQ.unit1_law_instance
#check @A36W.PV.RouteQ.unit1_reduction_instance
#check @A36W.PV.RouteQ.unit1_marg_instance
#check @A36W.PV.RouteQ.unit2_instance
#check @A36W.PV.RouteQ.unit2_tail_instance
#check @A36W.PV.RouteQ.unit2_split_nonempty

#print axioms A36W.PV.RouteQ.indicator_sdiff
#print axioms A36W.PV.RouteQ.prod_inv_mul_prod
#print axioms A36W.PV.RouteQ.Z_inv_compl_mul_prod
#print axioms A36W.PV.RouteQ.sliceProb_inv_compl
#print axioms A36W.PV.RouteQ.compl_law_eq
#print axioms A36W.PV.RouteQ.compl_event_eq
#print axioms A36W.PV.RouteQ.sliceMarg_inv_compl
#print axioms A36W.PV.RouteQ.allZero_eq_allOne_compl
#print axioms A36W.PV.RouteQ.second_family_of_first
#print axioms A36W.PV.RouteQ.sliceNCD_down_printed
#print axioms A36W.PV.RouteQ.sum_mul_le_sqrt_mul_sqrt_weighted
#print axioms A36W.PV.RouteQ.exp_mul_sq
#print axioms A36W.PV.RouteQ.sqrt_exp_eq
#print axioms A36W.PV.RouteQ.lam_Y_split
#print axioms A36W.PV.RouteQ.cs_display
#print axioms A36W.PV.RouteQ.exp_factor_pos
#print axioms A36W.PV.RouteQ.exp_factor_neg
#print axioms A36W.PV.RouteQ.expand_prod_up
#print axioms A36W.PV.RouteQ.expand_prod_down
#print axioms A36W.PV.RouteQ.bullet_up
#print axioms A36W.PV.RouteQ.bullet_down
#print axioms A36W.PV.RouteQ.mgf_eq_pos
#print axioms A36W.PV.RouteQ.mgf_eq_neg
#print axioms A36W.PV.RouteQ.half_pos_le_prod_mgf
#print axioms A36W.PV.RouteQ.half_neg_le_prod_mgf
#print axioms A36W.PV.RouteQ.bernoulli_mgf_le
#print axioms A36W.PV.RouteQ.mgf_nonneg
#print axioms A36W.PV.RouteQ.half_pos_le_exp
#print axioms A36W.PV.RouteQ.half_neg_le_exp
#print axioms A36W.PV.RouteQ.slice_mgf_le_printed_chain
#print axioms A36W.PV.RouteQ.chain_constant_eq
#print axioms A36W.PV.RouteQ.slice_subGaussian_printed
#print axioms A36W.PV.RouteQ.slice_tail_printed
#print axioms A36W.PV.RouteQ.wNV
#print axioms A36W.PV.RouteQ.cNV
#print axioms A36W.PV.RouteQ.wNV_pos
#print axioms A36W.PV.RouteQ.unit1_instance
#print axioms A36W.PV.RouteQ.unit1_law_instance
#print axioms A36W.PV.RouteQ.unit1_reduction_instance
#print axioms A36W.PV.RouteQ.unit1_marg_instance
#print axioms A36W.PV.RouteQ.unit2_instance
#print axioms A36W.PV.RouteQ.unit2_tail_instance
#print axioms A36W.PV.RouteQ.unit2_split_nonempty


==> anc/formal_companion/lean/src/A36W/PV/RouteQ2.lean <==
import A36W.RFSubset

/-!
# A36W.PV.RouteQ2 -- the printed event selection for (3.16) in App Q §3.4: four concentration events, their
exponential failure bounds, and the density interval given by their intersection

Paper: appendix_rf.tex (App Q), §3.4, and the count bound (1.7) of §1.3.  The objects are the library's
(namespace `A36W.RF.Cut2`): the tilted subset law `tiltedLaw f pm q u x`, its generative form `genLaw` with the
distinguished-coordinate law `distW` and the retention probabilities `qret` ((3.15)), the independent-inclusion
weights `cnW`, and the interior-child predicate `childInterior`.  Nothing printed is redefined here.

## Printed passages (verbatim; display delimiters and `\tag` omitted)

* (1.7), appendix_rf.tex (App Q) l. 258–267: "For a sum $Z$ of independent, not necessarily identical Bernoulli
  variables with mean $\mu$, [...] $\Pr(|Z-\mu|\ge d\mu)\le2e^{-\mu d^2/3}.$ (1.7) [...] This is the precise count
  bound used below; an independently forced one-coordinate atom changes counts by at most one."
* §3.4, appendix_rf.tex (App Q) l. 667–676: "For fixed slice point $x$ and fixed bulk $u$, normalize the left side of
  (3.2) as a law on $C$. It can be generated by choosing a distinguished coordinate $l$ with probabilities
  proportional to $f t_l'(u) g_l(u,x_l)$, forcing it into $C$, and independently retaining every other coordinate
  with probability $q_i^{\rm ret}(u,x)=\frac{f\phi_i(u,x_i)}{d_i(u,x_i)}.$ (3.15) [...] Uniformly in $x$,
  $q_i^{\rm ret}/f=1+O(r_0+N^{-1}).$ Choose $r_0$ and then $N_0$ so that the relative error is sufficiently small.
  The parent contains at least $\kappa N$ ones and $\kappa N$ zeros. Apply (1.7) separately to the retained-one and
  retained-zero counts and to total size. The forced coordinate changes these counts by at most one, which is
  absorbed since $fN$ is above a fixed threshold. It follows that"
* (3.16), appendix_rf.tex (App Q) l. 677–681: "$\Pr_{\rm tilted}\left(|C|\notin[fN/2,2fN]\ \text{or }
  |x_C|/|C|\notin[\kappa/2,1-\kappa/2]\right) \le4e^{-cfN}.$ (3.16)"
* The unit, appendix_rf.tex (App Q) l. 683: "One explicit way to select the good concentration events is to require
  total size at most $5fN/4$, and each of the one and zero counts at least $3\kappa fN/4$, together with total size
  at least $fN/2$. For a sufficiently small inclusion perturbation their failures have the claimed exponential
  bounds, and their intersection gives the required density interval."
* appendix_rf.tex (App Q) l. 685: "Use (2.17) on those interior children and discard all other nonnegative terms of
  (3.1)."

## CONTENTS (headline declarations)

* Deterministic part: `printed_events_interior` (the intersection of the four printed events gives the density
  interval of (3.16), as the library's `childInterior`), `printed_events_interval_ratio` (the same in the printed
  ratio form), `not_interior_le_fail` (pointwise: a non-interior child fails one of the four events).
* Probabilistic part, conditional on the distinguished coordinate `l` (retained set `C'` with independent
  inclusions `Q_i` on the other coordinates, child `insert l C'`), each failure bounded by `2 e^{-c₀ fN}`,
  `c₀ = 3κ/2000`, through (1.7) (the library's `cnW_card_tail`, a black box): `fail_size_hi` (total size above
  `5fN/4`), `fail_count` (one count, `b = true`, or zero count, `b = false`, below `3κfN/4`), `fail_size_lo` (total
  size below `fN/2`); `per_l_union` (union bound, `8 e^{-c₀ fN}`).
* The tilted law: `tilted_le_of_forall` (the mixture over `l`, from the library's `eq_3_15` and `genLaw_mixture`),
  `inclusion_perturbation_small` (`|q_i^{ret}/f - 1| ≤ 1/10`, from the library's `qret_close`),
  `tilted_fail_size_hi`, `tilted_fail_count`, `tilted_fail_size_lo` (each failure under the tilted law),
  `eq_3_16_printed_explicit` and `eq_3_16_printed` ((3.16) assembled along the printed event selection).
* Non-vacuity: `events_instance`, `xNV`, `xNV_ones`, `xNV_zeros`, `per_l_instance`, `eq_3_16_instance`.

## READING

* "the required density interval" is the good event of (3.16): `|C| ∈ [fN/2, 2fN]` and
  `|x_C|/|C| ∈ [κ/2, 1 - κ/2]`.  It is the library's `childInterior κ f N |C| |x_C|`
  (`fN/2 ≤ |C| ≤ 2fN`, `κ/2·|C| ≤ |x_C| ≤ (1 - κ/2)|C|`), the predicate whose failure (3.16) bounds and to which
  (2.17) is applied (l. 685); `printed_events_interval_ratio` gives the ratio form, `|C| > 0` there.
* The four printed events, for a child `C` and the point `x`: "total size at most $5fN/4$" is
  `|C| ≤ 5fN/4`; "the one [count] at least $3\kappa fN/4$" is `|{i ∈ C : x_i = 1}| ≥ 3κfN/4`; "the zero count at
  least $3\kappa fN/4$" is `|{i ∈ C : x_i = 0}| ≥ 3κfN/4`; "total size at least $fN/2$" is `|C| ≥ fN/2`.  Their
  failures are the strict complements.
* "inclusion perturbation" is the relative error `q_i^{ret}/f - 1` of the retention probabilities (l. 674:
  "$q_i^{\rm ret}/f=1+O(r_0+N^{-1})$"); "sufficiently small" is read as `|q_i^{ret}/f - 1| ≤ 1/10` for every `i`
  (hypothesis `hQ` in §2, for an arbitrary retention vector `Q`; in §3 it is derived from the library's `qret_close`
  under `|u| ≤ 3a²/80` and `C₁/N ≤ 3a²/80`, the printed "Choose $r_0$ and then $N_0$").
* "their failures have the claimed exponential bounds": conditionally on the distinguished coordinate `l`, each of
  the four failure probabilities is at most `2 exp(-(3κ/2000) fN)`, by (1.7) at `d = 1/10` applied, as printed,
  separately to total size (`fail_size_hi`, `fail_size_lo`), to the retained-one count and to the retained-zero
  count (`fail_count`); the forced coordinate changes the counts by at most one, absorbed by `fN ≥ 25` for the size
  (`fail_size_hi`) and by monotonicity for the one and zero counts.  Under the tilted law: `tilted_fail_*`.
* "their intersection gives the required density interval": `printed_events_interior`, used pointwise in
  `not_interior_le_fail`.
* (3.16): the union bound over the four failures gives `8 exp(-(3κ/2000) fN)` (`per_l_union`), which is at most
  `4 exp(-(3κ/4000) fN)` once `fN ≥ 4000/(3κ)`; with the mixture over `l` this is (3.16) with `c = 3κ/4000`,
  `r₀ = 3a²/80`, `n₀ = 25 + 4000/(3κ) + 20C₁/(3a²) + 1` (`eq_3_16_printed_explicit`, `eq_3_16_printed`).
* The proofs use, from the library, the objects above, `eq_3_15`, `genLaw_mixture`, `distW_nonneg`, `sum_distW`,
  `qret_close`, `cnW_nonneg`, `cnW_marginal`, `filter_eq_inter_filter`, `card_filter_true_add_false` and
  `cnW_card_tail` ((1.7)).  They do not use the library's `ss_interior_of_conc`, `ss_bad_le` or `eq_3_16`.

## HYPOTHESES (exactly)

* `0 < κ`, `κ ≤ 1/2`; `0 < f`, `f ≤ 1/4` (the paper's `0 < f ≤ 1/4`); `printed_events_interior` and
  `not_interior_le_fail` need only `0 ≤ κ` and `0 ≤ fN`.
* §2: `hQ : ∀ i, |Q i / f - 1| ≤ 1/10` (the small inclusion perturbation); the parent counts
  `κN ≤ |{i : x_i = b}|` (printed: "at least $\kappa N$ ones and $\kappa N$ zeros"); thresholds `25 ≤ fN`
  (size events) and `4/κ ≤ fN` (count events) ("$fN$ is above a fixed threshold").
* §3: the hypotheses of the library's (3.16) statement: interiority `a ≤ π_i, q_i ≤ 1 - a` with `0 < a`,
  `|π_i - q_i| ≤ C₁/N` with `0 ≤ C₁`, the parent counts, `|u| ≤ r₀` and `n₀ ≤ fN`; the per-event tilted bounds
  take `C₁/N ≤ 3a²/80` and `|u| ≤ 3a²/80` directly.  `eq_3_16_printed` keeps the library statement's `a ≤ 1/2`,
  which is not needed.
-/

set_option autoImplicit false

namespace A36W.PV.RouteQ2

open Finset A36W.RF.Cut2

variable {N : ℕ}

/-! ## §1 The deterministic part: the intersection of the four printed events -/

/-- **The printed event selection gives the density interval of (3.16)**: for `κ ≥ 0` and `fN ≥ 0`, a child of
size `c` with `j` ones such that `c ≤ 5fN/4`, `j ≥ 3κfN/4`, `c - j ≥ 3κfN/4` and `c ≥ fN/2` is interior:
`fN/2 ≤ c ≤ 2fN` and `κ/2 · c ≤ j ≤ (1 - κ/2) c`. -/
theorem printed_events_interior {κ f : ℝ} {c : ℕ} {j : ℤ} (hκ : 0 ≤ κ) (hfN : 0 ≤ f * N)
    (hE1 : (c : ℝ) ≤ 5 * (f * N) / 4) (hE2 : 3 * κ * (f * N) / 4 ≤ j) (hE3 : 3 * κ * (f * N) / 4 ≤ c - j)
    (hE4 : f * N / 2 ≤ c) : childInterior κ f N c j := by
  have h1 : κ / 2 * (c : ℝ) ≤ κ / 2 * (5 * (f * N) / 4) := mul_le_mul_of_nonneg_left hE1 (by linarith)
  have h0 : 0 ≤ κ * (f * N) := mul_nonneg hκ hfN
  have h2 : κ / 2 * (5 * (f * N) / 4) ≤ 3 * κ * (f * N) / 4 := by linarith
  refine ⟨hE4, by linarith, by linarith, by linarith⟩

/-- **The density interval in the printed ratio form**: under the four printed events (and `fN > 0`),
`|C| ∈ [fN/2, 2fN]` and `j/|C| ∈ [κ/2, 1 - κ/2]`. -/
theorem printed_events_interval_ratio {κ f : ℝ} {c : ℕ} {j : ℤ} (hκ : 0 ≤ κ) (hfN : 0 < f * N)
    (hE1 : (c : ℝ) ≤ 5 * (f * N) / 4) (hE2 : 3 * κ * (f * N) / 4 ≤ j) (hE3 : 3 * κ * (f * N) / 4 ≤ c - j)
    (hE4 : f * N / 2 ≤ c) :
    f * N / 2 ≤ c ∧ (c : ℝ) ≤ 2 * f * N ∧ κ / 2 ≤ (j : ℝ) / c ∧ (j : ℝ) / c ≤ 1 - κ / 2 := by
  obtain ⟨h1, h2, h3, h4⟩ := printed_events_interior hκ hfN.le hE1 hE2 hE3 hE4
  have hc : (0 : ℝ) < c := by linarith
  refine ⟨h1, h2, ?_, ?_⟩
  · rw [le_div_iff₀ hc]
    linarith
  · rw [div_le_iff₀ hc]
    linarith

/-- **Pointwise union bound**: the indicator of a non-interior child `C` is at most the sum of the indicators of
the failures of the four printed events (`κ ≥ 0`, `fN ≥ 0`). -/
theorem not_interior_le_fail {κ f : ℝ} (hκ : 0 ≤ κ) (hfN : 0 ≤ f * N) (x : Fin N → Bool) (C : Finset (Fin N)) :
    (if childInterior κ f N C.card (C.filter fun i => x i = true).card then (0 : ℝ) else 1) ≤
      (if 5 * (f * N) / 4 < (C.card : ℝ) then 1 else 0) +
        (if ((C.filter fun i => x i = true).card : ℝ) < 3 * κ * (f * N) / 4 then 1 else 0) +
        (if ((C.filter fun i => x i = false).card : ℝ) < 3 * κ * (f * N) / 4 then 1 else 0) +
        (if (C.card : ℝ) < f * N / 2 then 1 else 0) := by
  have h01 : ∀ (P : Prop) [Decidable P], (0 : ℝ) ≤ if P then 1 else 0 := fun P _ => by
    split_ifs <;> norm_num
  have hle1 : (if childInterior κ f N C.card (C.filter fun i => x i = true).card then (0 : ℝ) else 1) ≤ 1 := by
    split_ifs <;> norm_num
  have a1 := h01 (5 * (f * N) / 4 < (C.card : ℝ))
  have a2 := h01 (((C.filter fun i => x i = true).card : ℝ) < 3 * κ * (f * N) / 4)
  have a3 := h01 (((C.filter fun i => x i = false).card : ℝ) < 3 * κ * (f * N) / 4)
  have a4 := h01 ((C.card : ℝ) < f * N / 2)
  by_cases h1 : 5 * (f * N) / 4 < (C.card : ℝ)
  · rw [if_pos h1]
    linarith
  by_cases h2 : ((C.filter fun i => x i = true).card : ℝ) < 3 * κ * (f * N) / 4
  · rw [if_pos h2]
    linarith
  by_cases h3 : ((C.filter fun i => x i = false).card : ℝ) < 3 * κ * (f * N) / 4
  · rw [if_pos h3]
    linarith
  by_cases h4 : (C.card : ℝ) < f * N / 2
  · rw [if_pos h4]
    linarith
  rw [if_neg h1, if_neg h2, if_neg h3, if_neg h4]
  have hsum := card_filter_true_add_false x C
  have hI : childInterior κ f N C.card (C.filter fun i => x i = true).card := by
    refine printed_events_interior hκ hfN (not_lt.mp h1) ?_ ?_ (not_lt.mp h4)
    · push_cast
      exact not_lt.mp h2
    · push_cast
      linarith [not_lt.mp h3]
  rw [if_pos hI]
  norm_num

/-! ## §2 The probabilistic part, conditional on the distinguished coordinate -/

/-- The inclusion perturbation `|Q_i/f - 1| ≤ 1/10` gives `9f/10 ≤ Q_i ≤ 11f/10`. -/
theorem Q_bounds {f : ℝ} (hf0 : 0 < f) {Q : Fin N → ℝ} (hQ : ∀ i, |Q i / f - 1| ≤ 1 / 10) (i : Fin N) :
    9 / 10 * f ≤ Q i ∧ Q i ≤ 11 / 10 * f := by
  have h := abs_le.mp (hQ i)
  have hq : Q i / f * f = Q i := div_mul_cancel₀ _ hf0.ne'
  have h1 : 9 / 10 ≤ Q i / f := by linarith [h.1]
  have h2 : Q i / f ≤ 11 / 10 := by linarith [h.2]
  constructor
  · calc 9 / 10 * f ≤ Q i / f * f := mul_le_mul_of_nonneg_right h1 hf0.le
      _ = Q i := hq
  · calc Q i = Q i / f * f := hq.symm
      _ ≤ 11 / 10 * f := mul_le_mul_of_nonneg_right h2 hf0.le

/-- Under the inclusion perturbation and `f ≤ 1/4`, every `Q_i` is a probability. -/
theorem Q_mem01 {f : ℝ} (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) {Q : Fin N → ℝ} (hQ : ∀ i, |Q i / f - 1| ≤ 1 / 10)
    (S : Finset (Fin N)) : ∀ i ∈ S, 0 ≤ Q i ∧ Q i ≤ 1 := by
  intro i _
  have h := Q_bounds hf0 hQ i
  constructor <;> linarith [h.1, h.2]

/-- The mean of a retained count is at least `9f/10` times the number of eligible coordinates. -/
theorem sum_Q_ge {f : ℝ} (hf0 : 0 < f) {Q : Fin N → ℝ} (hQ : ∀ i, |Q i / f - 1| ≤ 1 / 10)
    (S : Finset (Fin N)) : 9 / 10 * f * S.card ≤ ∑ i ∈ S, Q i := by
  have h := Finset.sum_le_sum fun i (_ : i ∈ S) => (Q_bounds hf0 hQ i).1
  rw [Finset.sum_const, nsmul_eq_mul] at h
  linarith

/-- The mean of a retained count is at most `11f/10` times the number of eligible coordinates. -/
theorem sum_Q_le {f : ℝ} (hf0 : 0 < f) {Q : Fin N → ℝ} (hQ : ∀ i, |Q i / f - 1| ≤ 1 / 10)
    (S : Finset (Fin N)) : ∑ i ∈ S, Q i ≤ 11 / 10 * f * S.card := by
  have h := Finset.sum_le_sum fun i (_ : i ∈ S) => (Q_bounds hf0 hQ i).2
  rw [Finset.sum_const, nsmul_eq_mul] at h
  linarith

/-- The coordinates other than the distinguished one: `|F ∖ l| = N - 1`. -/
theorem card_erase_univ (l : Fin N) : (((univ : Finset (Fin N)).erase l).card : ℝ) = N - 1 := by
  have h := Finset.card_erase_add_one (mem_univ l)
  rw [Finset.card_univ, Fintype.card_fin] at h
  have h' : (((univ : Finset (Fin N)).erase l).card : ℝ) + 1 = N := by exact_mod_cast h
  linarith

/-- Removing the distinguished coordinate leaves at least `κN - 1` coordinates with `x_i = b`. -/
theorem card_filter_erase_ge (x : Fin N → Bool) (b : Bool) (l : Fin N) {κ : ℝ}
    (hb : κ * N ≤ (univ.filter fun i => x i = b).card) :
    κ * N - 1 ≤ ((((univ : Finset (Fin N)).erase l).filter (fun i => x i = b)).card : ℝ) := by
  rw [Finset.filter_erase]
  by_cases hlb : l ∈ univ.filter (fun i => x i = b)
  · have h := Finset.card_erase_add_one hlb
    have h' : (((univ.filter fun i => x i = b).erase l).card : ℝ) + 1 = (univ.filter fun i => x i = b).card := by
      exact_mod_cast h
    linarith
  · rw [Finset.erase_eq_of_notMem hlb]
    linarith

/-- **Failure of "total size at most $5fN/4$"**, conditional on the distinguished coordinate `l`: under the inclusion
perturbation `|Q_i/f - 1| ≤ 1/10`, with `0 < f ≤ 1/4`, `κ ≤ 1/2` and `fN ≥ 25`,
`Pr(|insert l C'| > 5fN/4) ≤ 2 exp(-(3κ/2000) fN)`, by (1.7) for the total size of `C'` at `d = 1/10`. -/
theorem fail_size_hi {κ f : ℝ} (hκ : κ ≤ 1 / 2) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4)
    {Q : Fin N → ℝ} (hQ : ∀ i, |Q i / f - 1| ≤ 1 / 10) (l : Fin N) (hfN : 25 ≤ f * N) :
    ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset, cnW Q ((univ : Finset (Fin N)).erase l) C' *
        (if 5 * (f * N) / 4 < ((insert l C').card : ℝ) then 1 else 0) ≤
      2 * Real.exp (-(3 * κ / 2000 * (f * N))) := by
  have hIc := card_erase_univ l
  have hμlo := sum_Q_ge hf0 hQ ((univ : Finset (Fin N)).erase l)
  have hμhi := sum_Q_le hf0 hQ ((univ : Finset (Fin N)).erase l)
  rw [hIc] at hμlo hμhi
  have hQ01 := Q_mem01 hf0 hf1 hQ ((univ : Finset (Fin N)).erase l)
  have hpt : ∀ C' ∈ ((univ : Finset (Fin N)).erase l).powerset,
      cnW Q ((univ : Finset (Fin N)).erase l) C' *
          (if 5 * (f * N) / 4 < ((insert l C').card : ℝ) then 1 else 0) ≤
        cnW Q ((univ : Finset (Fin N)).erase l) C' *
          (if 1 / 10 * ∑ i ∈ (univ : Finset (Fin N)).erase l, Q i ≤
            |(C'.card : ℝ) - ∑ i ∈ (univ : Finset (Fin N)).erase l, Q i| then 1 else 0) := by
    intro C' hC'
    have hC's := Finset.mem_powerset.mp hC'
    refine mul_le_mul_of_nonneg_left ?_ (cnW_nonneg hQ01 hC's)
    by_cases hdev : 1 / 10 * ∑ i ∈ (univ : Finset (Fin N)).erase l, Q i ≤
        |(C'.card : ℝ) - ∑ i ∈ (univ : Finset (Fin N)).erase l, Q i|
    · rw [if_pos hdev]
      split_ifs <;> norm_num
    · rw [if_neg hdev]
      have hl : l ∉ C' := fun h => Finset.notMem_erase l univ (hC's h)
      have hcard : ((insert l C').card : ℝ) = C'.card + 1 := by
        rw [Finset.card_insert_of_notMem hl]
        push_cast
        ring
      have h1 := (abs_lt.mp (not_le.mp hdev)).2
      have h2 : ¬ (5 * (f * N) / 4 < ((insert l C').card : ℝ)) := by
        rw [hcard, not_lt]
        linarith
      rw [if_neg h2]
  calc ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset, cnW Q ((univ : Finset (Fin N)).erase l) C' *
        (if 5 * (f * N) / 4 < ((insert l C').card : ℝ) then 1 else 0)
      ≤ ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset, cnW Q ((univ : Finset (Fin N)).erase l) C' *
          (if 1 / 10 * ∑ i ∈ (univ : Finset (Fin N)).erase l, Q i ≤
            |(C'.card : ℝ) - ∑ i ∈ (univ : Finset (Fin N)).erase l, Q i| then 1 else 0) :=
        Finset.sum_le_sum hpt
    _ ≤ 2 * Real.exp (-((∑ i ∈ (univ : Finset (Fin N)).erase l, Q i) * (1 / 10) ^ 2 / 3)) :=
        cnW_card_tail Q hQ01 (by norm_num) (by norm_num)
    _ ≤ 2 * Real.exp (-(3 * κ / 2000 * (f * N))) := by
        have hk : κ * (f * N) ≤ 1 / 2 * (f * N) := mul_le_mul_of_nonneg_right hκ (by linarith)
        have he : -((∑ i ∈ (univ : Finset (Fin N)).erase l, Q i) * (1 / 10) ^ 2 / 3) ≤
            -(3 * κ / 2000 * (f * N)) := by
          rw [show (∑ i ∈ (univ : Finset (Fin N)).erase l, Q i) * (1 / 10 : ℝ) ^ 2 / 3 =
            (∑ i ∈ (univ : Finset (Fin N)).erase l, Q i) / 300 by ring]
          linarith
        have := Real.exp_le_exp.mpr he
        linarith

/-- **Failure of "total size at least $fN/2$"**, conditional on the distinguished coordinate `l`: under the
inclusion perturbation, with `0 < f ≤ 1/4`, `κ ≤ 1/2` and `fN ≥ 25`,
`Pr(|insert l C'| < fN/2) ≤ 2 exp(-(3κ/2000) fN)`, by (1.7) for the total size of `C'` at `d = 1/10`. -/
theorem fail_size_lo {κ f : ℝ} (hκ : κ ≤ 1 / 2) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4)
    {Q : Fin N → ℝ} (hQ : ∀ i, |Q i / f - 1| ≤ 1 / 10) (l : Fin N) (hfN : 25 ≤ f * N) :
    ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset, cnW Q ((univ : Finset (Fin N)).erase l) C' *
        (if ((insert l C').card : ℝ) < f * N / 2 then 1 else 0) ≤
      2 * Real.exp (-(3 * κ / 2000 * (f * N))) := by
  have hIc := card_erase_univ l
  have hμlo := sum_Q_ge hf0 hQ ((univ : Finset (Fin N)).erase l)
  rw [hIc] at hμlo
  have hQ01 := Q_mem01 hf0 hf1 hQ ((univ : Finset (Fin N)).erase l)
  have hpt : ∀ C' ∈ ((univ : Finset (Fin N)).erase l).powerset,
      cnW Q ((univ : Finset (Fin N)).erase l) C' *
          (if ((insert l C').card : ℝ) < f * N / 2 then 1 else 0) ≤
        cnW Q ((univ : Finset (Fin N)).erase l) C' *
          (if 1 / 10 * ∑ i ∈ (univ : Finset (Fin N)).erase l, Q i ≤
            |(C'.card : ℝ) - ∑ i ∈ (univ : Finset (Fin N)).erase l, Q i| then 1 else 0) := by
    intro C' hC'
    have hC's := Finset.mem_powerset.mp hC'
    refine mul_le_mul_of_nonneg_left ?_ (cnW_nonneg hQ01 hC's)
    by_cases hdev : 1 / 10 * ∑ i ∈ (univ : Finset (Fin N)).erase l, Q i ≤
        |(C'.card : ℝ) - ∑ i ∈ (univ : Finset (Fin N)).erase l, Q i|
    · rw [if_pos hdev]
      split_ifs <;> norm_num
    · rw [if_neg hdev]
      have hl : l ∉ C' := fun h => Finset.notMem_erase l univ (hC's h)
      have hcard : ((insert l C').card : ℝ) = C'.card + 1 := by
        rw [Finset.card_insert_of_notMem hl]
        push_cast
        ring
      have h1 := (abs_lt.mp (not_le.mp hdev)).1
      have h2 : ¬ (((insert l C').card : ℝ) < f * N / 2) := by
        rw [hcard, not_lt]
        linarith
      rw [if_neg h2]
  calc ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset, cnW Q ((univ : Finset (Fin N)).erase l) C' *
        (if ((insert l C').card : ℝ) < f * N / 2 then 1 else 0)
      ≤ ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset, cnW Q ((univ : Finset (Fin N)).erase l) C' *
          (if 1 / 10 * ∑ i ∈ (univ : Finset (Fin N)).erase l, Q i ≤
            |(C'.card : ℝ) - ∑ i ∈ (univ : Finset (Fin N)).erase l, Q i| then 1 else 0) :=
        Finset.sum_le_sum hpt
    _ ≤ 2 * Real.exp (-((∑ i ∈ (univ : Finset (Fin N)).erase l, Q i) * (1 / 10) ^ 2 / 3)) :=
        cnW_card_tail Q hQ01 (by norm_num) (by norm_num)
    _ ≤ 2 * Real.exp (-(3 * κ / 2000 * (f * N))) := by
        have hk : κ * (f * N) ≤ 1 / 2 * (f * N) := mul_le_mul_of_nonneg_right hκ (by linarith)
        have he : -((∑ i ∈ (univ : Finset (Fin N)).erase l, Q i) * (1 / 10) ^ 2 / 3) ≤
            -(3 * κ / 2000 * (f * N)) := by
          rw [show (∑ i ∈ (univ : Finset (Fin N)).erase l, Q i) * (1 / 10 : ℝ) ^ 2 / 3 =
            (∑ i ∈ (univ : Finset (Fin N)).erase l, Q i) / 300 by ring]
          linarith
        have := Real.exp_le_exp.mpr he
        linarith

/-- **Failure of "the one count (b = true) or the zero count (b = false) at least $3\kappa fN/4$"**, conditional on
the distinguished coordinate `l`: under the inclusion perturbation, with `0 < f ≤ 1/4`, `0 < κ`, a parent with at
least `κN` coordinates `x_i = b`, and `fN ≥ 4/κ`,
`Pr(|{i ∈ insert l C' : x_i = b}| < 3κfN/4) ≤ 2 exp(-(3κ/2000) fN)`, by (1.7) for the retained count of the
coordinates with `x_i = b` at `d = 1/10`. -/
theorem fail_count {κ f : ℝ} (hκ0 : 0 < κ) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4)
    {Q : Fin N → ℝ} (hQ : ∀ i, |Q i / f - 1| ≤ 1 / 10) (x : Fin N → Bool) (b : Bool)
    (hxb : κ * N ≤ (univ.filter fun i => x i = b).card) (l : Fin N) (hfN : 4 / κ ≤ f * N) :
    ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset, cnW Q ((univ : Finset (Fin N)).erase l) C' *
        (if (((insert l C').filter fun i => x i = b).card : ℝ) < 3 * κ * (f * N) / 4 then 1 else 0) ≤
      2 * Real.exp (-(3 * κ / 2000 * (f * N))) := by
  have hXI : ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b) ⊆ (univ : Finset (Fin N)).erase l :=
    Finset.filter_subset _ _
  have hXc := card_filter_erase_ge x b l hxb
  have hμ0 := sum_Q_ge hf0 hQ (((univ : Finset (Fin N)).erase l).filter (fun i => x i = b))
  have hμlo : 9 / 10 * f * (κ * N - 1) ≤
      ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b), Q i := by
    have := mul_le_mul_of_nonneg_left hXc (by positivity : (0 : ℝ) ≤ 9 / 10 * f)
    linarith
  have hQ01 := Q_mem01 hf0 hf1 hQ ((univ : Finset (Fin N)).erase l)
  have hQ01X := Q_mem01 hf0 hf1 hQ (((univ : Finset (Fin N)).erase l).filter (fun i => x i = b))
  have hN4 : 4 * (f * N) ≤ N := by
    have := mul_le_mul_of_nonneg_right hf1 (Nat.cast_nonneg N : (0 : ℝ) ≤ N)
    linarith
  have hκN : 16 ≤ κ * N := by
    have h1 : κ * (4 * (f * N)) ≤ κ * N := mul_le_mul_of_nonneg_left hN4 hκ0.le
    have h2 : κ * (4 / κ) ≤ κ * (f * N) := mul_le_mul_of_nonneg_left hfN hκ0.le
    have h3 : κ * (4 / κ) = 4 := by field_simp
    linarith
  have hK : 16 * f ≤ κ * (f * N) := by
    have := mul_le_mul_of_nonneg_left hκN hf0.le
    linarith
  have hpt : ∀ C' ∈ ((univ : Finset (Fin N)).erase l).powerset,
      cnW Q ((univ : Finset (Fin N)).erase l) C' *
          (if (((insert l C').filter fun i => x i = b).card : ℝ) < 3 * κ * (f * N) / 4 then 1 else 0) ≤
        cnW Q ((univ : Finset (Fin N)).erase l) C' *
          (fun T : Finset (Fin N) =>
            if 1 / 10 * ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b), Q i ≤
              |(T.card : ℝ) - ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b), Q i|
            then 1 else 0) (C' ∩ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b)) := by
    intro C' hC'
    have hC's := Finset.mem_powerset.mp hC'
    refine mul_le_mul_of_nonneg_left ?_ (cnW_nonneg hQ01 hC's)
    have hfil := filter_eq_inter_filter hC's (fun i => x i = b)
    have hmono : ((C'.filter fun i => x i = b).card : ℝ) ≤
        (((insert l C').filter fun i => x i = b).card : ℝ) := by
      exact_mod_cast Finset.card_le_card (Finset.filter_subset_filter _ (Finset.subset_insert l C'))
    simp only
    rw [← hfil]
    by_cases hdev : 1 / 10 * ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b), Q i ≤
        |((C'.filter fun i => x i = b).card : ℝ) -
          ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b), Q i|
    · rw [if_pos hdev]
      split_ifs <;> norm_num
    · rw [if_neg hdev]
      have h1 := (abs_lt.mp (not_le.mp hdev)).1
      have h2 : ¬ ((((insert l C').filter fun i => x i = b).card : ℝ) < 3 * κ * (f * N) / 4) := by
        rw [not_lt]
        linarith
      rw [if_neg h2]
  calc ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset, cnW Q ((univ : Finset (Fin N)).erase l) C' *
        (if (((insert l C').filter fun i => x i = b).card : ℝ) < 3 * κ * (f * N) / 4 then 1 else 0)
      ≤ ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset, cnW Q ((univ : Finset (Fin N)).erase l) C' *
          (fun T : Finset (Fin N) =>
            if 1 / 10 * ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b), Q i ≤
              |(T.card : ℝ) - ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b), Q i|
            then 1 else 0) (C' ∩ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b)) :=
        Finset.sum_le_sum hpt
    _ = ∑ T ∈ (((univ : Finset (Fin N)).erase l).filter (fun i => x i = b)).powerset,
          cnW Q (((univ : Finset (Fin N)).erase l).filter (fun i => x i = b)) T *
            (if 1 / 10 * ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b), Q i ≤
              |(T.card : ℝ) - ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b), Q i|
            then 1 else 0) :=
        cnW_marginal Q hXI (fun T : Finset (Fin N) =>
          if 1 / 10 * ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b), Q i ≤
            |(T.card : ℝ) - ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b), Q i|
          then 1 else 0)
    _ ≤ 2 * Real.exp (-((∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b), Q i) *
          (1 / 10) ^ 2 / 3)) :=
        cnW_card_tail Q hQ01X (by norm_num) (by norm_num)
    _ ≤ 2 * Real.exp (-(3 * κ / 2000 * (f * N))) := by
        have he : -((∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b), Q i) *
            (1 / 10) ^ 2 / 3) ≤ -(3 * κ / 2000 * (f * N)) := by
          rw [show (∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b), Q i) *
              (1 / 10 : ℝ) ^ 2 / 3 =
            (∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b), Q i) / 300 by ring]
          linarith
        have := Real.exp_le_exp.mpr he
        linarith

/-- **Union bound, conditional on the distinguished coordinate `l`**: under the inclusion perturbation, with
`0 < f ≤ 1/4`, `0 < κ ≤ 1/2`, a parent with at least `κN` ones and `κN` zeros, `fN ≥ 25` and `fN ≥ 4/κ`,
`Pr(insert l C' is not interior) ≤ 8 exp(-(3κ/2000) fN)`: the pointwise union bound `not_interior_le_fail` and the
four failure bounds. -/
theorem per_l_union {κ f : ℝ} (hκ0 : 0 < κ) (hκ : κ ≤ 1 / 2) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4)
    {Q : Fin N → ℝ} (hQ : ∀ i, |Q i / f - 1| ≤ 1 / 10) (x : Fin N → Bool)
    (hx1 : κ * N ≤ (univ.filter fun i => x i = true).card)
    (hx0 : κ * N ≤ (univ.filter fun i => x i = false).card) (l : Fin N) (hfN25 : 25 ≤ f * N)
    (hfNκ : 4 / κ ≤ f * N) :
    ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset, cnW Q ((univ : Finset (Fin N)).erase l) C' *
        (if childInterior κ f N (insert l C').card ((insert l C').filter fun i => x i = true).card
          then 0 else 1) ≤
      8 * Real.exp (-(3 * κ / 2000 * (f * N))) := by
  have hQ01 := Q_mem01 hf0 hf1 hQ ((univ : Finset (Fin N)).erase l)
  have hfN0 : 0 ≤ f * N := by linarith
  have h1 := fail_size_hi hκ hf0 hf1 hQ l hfN25
  have h2 := fail_count hκ0 hf0 hf1 hQ x true hx1 l hfNκ
  have h3 := fail_count hκ0 hf0 hf1 hQ x false hx0 l hfNκ
  have h4 := fail_size_lo hκ hf0 hf1 hQ l hfN25
  calc ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset, cnW Q ((univ : Finset (Fin N)).erase l) C' *
        (if childInterior κ f N (insert l C').card ((insert l C').filter fun i => x i = true).card
          then 0 else 1)
      ≤ ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset,
          (cnW Q ((univ : Finset (Fin N)).erase l) C' *
              (if 5 * (f * N) / 4 < ((insert l C').card : ℝ) then 1 else 0) +
            cnW Q ((univ : Finset (Fin N)).erase l) C' *
              (if (((insert l C').filter fun i => x i = true).card : ℝ) < 3 * κ * (f * N) / 4 then 1 else 0) +
            cnW Q ((univ : Finset (Fin N)).erase l) C' *
              (if (((insert l C').filter fun i => x i = false).card : ℝ) < 3 * κ * (f * N) / 4 then 1 else 0) +
            cnW Q ((univ : Finset (Fin N)).erase l) C' *
              (if ((insert l C').card : ℝ) < f * N / 2 then 1 else 0)) := by
        refine Finset.sum_le_sum fun C' hC' => ?_
        have hW := cnW_nonneg hQ01 (Finset.mem_powerset.mp hC')
        have h := mul_le_mul_of_nonneg_left (not_interior_le_fail hκ0.le hfN0 x (insert l C')) hW
        linarith
    _ = ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset, cnW Q ((univ : Finset (Fin N)).erase l) C' *
              (if 5 * (f * N) / 4 < ((insert l C').card : ℝ) then 1 else 0) +
          ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset, cnW Q ((univ : Finset (Fin N)).erase l) C' *
              (if (((insert l C').filter fun i => x i = true).card : ℝ) < 3 * κ * (f * N) / 4 then 1 else 0) +
          ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset, cnW Q ((univ : Finset (Fin N)).erase l) C' *
              (if (((insert l C').filter fun i => x i = false).card : ℝ) < 3 * κ * (f * N) / 4 then 1 else 0) +
          ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset, cnW Q ((univ : Finset (Fin N)).erase l) C' *
              (if ((insert l C').card : ℝ) < f * N / 2 then 1 else 0) := by
        rw [Finset.sum_add_distrib, Finset.sum_add_distrib, Finset.sum_add_distrib]
    _ ≤ 8 * Real.exp (-(3 * κ / 2000 * (f * N))) := by linarith

/-! ## §3 The tilted law and (3.16) -/

/-- **The mixture over the distinguished coordinate**: if, for every `l`, the retained-set average of `B(insert l ·)`
is at most `ε`, then the tilted-law average of `B` is at most `ε` (the library's `eq_3_15` and `genLaw_mixture`). -/
theorem tilted_le_of_forall {f : ℝ} {pm q : Fin N → ℝ} (hf0 : 0 < f) (hf1 : f < 1)
    (hpm : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1) (hN : 0 < N) (u : ℝ) (x : Fin N → Bool)
    (B : Finset (Fin N) → ℝ) {ε : ℝ}
    (hl : ∀ l : Fin N, ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset,
      cnW (fun i => qret f (pm i) (q i) u (x i)) ((univ : Finset (Fin N)).erase l) C' * B (insert l C') ≤ ε) :
    ∑ C : Finset (Fin N), tiltedLaw f pm q u x C * B C ≤ ε := by
  simp_rw [eq_3_15 hf0 hf1 hpm hq hN u x]
  rw [genLaw_mixture]
  calc ∑ l, distW f pm q u x l * ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset,
        cnW (fun i => qret f (pm i) (q i) u (x i)) ((univ : Finset (Fin N)).erase l) C' * B (insert l C')
      ≤ ∑ l, distW f pm q u x l * ε :=
        Finset.sum_le_sum fun l _ => mul_le_mul_of_nonneg_left (hl l) (distW_nonneg hf0 hf1 hpm hq hN u x l)
    _ = ε := by rw [← Finset.sum_mul, sum_distW hf0 hf1 hpm hq hN u x, one_mul]

/-- **The inclusion perturbation is small** ("Choose $r_0$ and then $N_0$ so that the relative error is
sufficiently small"): at interiority `a`, with `|u| ≤ 3a²/80` and `|π_i - q_i| ≤ C₁/N ≤ 3a²/80`,
`|q_i^{ret}/f - 1| ≤ 1/10` for every `i` (the library's `qret_close`). -/
theorem inclusion_perturbation_small {a f C₁ : ℝ} (ha0 : 0 < a) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4)
    {pm q : Fin N → ℝ} (hpm : ∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) (hq : ∀ i, a ≤ q i ∧ q i ≤ 1 - a)
    (hpq : ∀ i, |pm i - q i| ≤ C₁ / N) (hCN : C₁ / N ≤ 3 * a ^ 2 / 80) {u : ℝ} (hu : |u| ≤ 3 * a ^ 2 / 80)
    (x : Fin N → Bool) (i : Fin N) : |qret f (pm i) (q i) u (x i) / f - 1| ≤ 1 / 10 := by
  have h := qret_close ha0 hf0 hf1 (hpm i).1 (hpm i).2 (hq i).1 (hq i).2 u (x i)
  have h1 : |u| + |pm i - q i| ≤ 3 * a ^ 2 / 40 := by linarith [hpq i]
  calc |qret f (pm i) (q i) u (x i) / f - 1| ≤ 4 / (3 * a ^ 2) * (|u| + |pm i - q i|) := h
    _ ≤ 4 / (3 * a ^ 2) * (3 * a ^ 2 / 40) := mul_le_mul_of_nonneg_left h1 (by positivity)
    _ = 1 / 10 := by field_simp; ring

/-- Interiority makes the library's standing hypotheses of (3.15) hold. -/
theorem interior_std {a : ℝ} (ha0 : 0 < a) {pm q : Fin N → ℝ} (hpm : ∀ i, a ≤ pm i ∧ pm i ≤ 1 - a)
    (hq : ∀ i, a ≤ q i ∧ q i ≤ 1 - a) :
    (∀ i, 0 ≤ pm i ∧ pm i ≤ 1) ∧ (∀ i, 0 < q i ∧ q i < 1) :=
  ⟨fun i => ⟨by linarith [(hpm i).1], by linarith [(hpm i).2]⟩,
    fun i => ⟨by linarith [(hq i).1], by linarith [(hq i).2]⟩⟩

/-- `fN > 0` forces `N > 0`. -/
theorem N_pos_of {f : ℝ} (hfN : 0 < f * N) : 0 < N := by
  rcases Nat.eq_zero_or_pos N with h | h
  · rw [h, Nat.cast_zero, mul_zero] at hfN
    exact absurd hfN (lt_irrefl 0)
  · exact h

/-- **Failure of "total size at most $5fN/4$" under the tilted law**: `Pr_tilted(|C| > 5fN/4) ≤ 2 exp(-(3κ/2000) fN)`
at interiority `a`, `|π_i - q_i| ≤ C₁/N ≤ 3a²/80`, `|u| ≤ 3a²/80`, `0 < f ≤ 1/4`, `κ ≤ 1/2` and `fN ≥ 25`. -/
theorem tilted_fail_size_hi {a κ C₁ f : ℝ} (ha0 : 0 < a) (hκ : κ ≤ 1 / 2) (hf0 : 0 < f)
    (hf1 : f ≤ 1 / 4) {pm q : Fin N → ℝ} (hpm : ∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) (hq : ∀ i, a ≤ q i ∧ q i ≤ 1 - a)
    (hpq : ∀ i, |pm i - q i| ≤ C₁ / N) (hCN : C₁ / N ≤ 3 * a ^ 2 / 80) {u : ℝ} (hu : |u| ≤ 3 * a ^ 2 / 80)
    (x : Fin N → Bool) (hfN : 25 ≤ f * N) :
    ∑ C : Finset (Fin N), tiltedLaw f pm q u x C * (if 5 * (f * N) / 4 < (C.card : ℝ) then 1 else 0) ≤
      2 * Real.exp (-(3 * κ / 2000 * (f * N))) := by
  obtain ⟨hpm01, hq01⟩ := interior_std ha0 hpm hq
  exact tilted_le_of_forall hf0 (by linarith) hpm01 hq01 (N_pos_of (f := f) (by linarith)) u x _ fun l =>
    fail_size_hi hκ hf0 hf1 (inclusion_perturbation_small ha0 hf0 hf1 hpm hq hpq hCN hu x) l hfN

/-- **Failure of "total size at least $fN/2$" under the tilted law**: `Pr_tilted(|C| < fN/2) ≤ 2 exp(-(3κ/2000) fN)`,
same hypotheses as `tilted_fail_size_hi`. -/
theorem tilted_fail_size_lo {a κ C₁ f : ℝ} (ha0 : 0 < a) (hκ : κ ≤ 1 / 2) (hf0 : 0 < f)
    (hf1 : f ≤ 1 / 4) {pm q : Fin N → ℝ} (hpm : ∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) (hq : ∀ i, a ≤ q i ∧ q i ≤ 1 - a)
    (hpq : ∀ i, |pm i - q i| ≤ C₁ / N) (hCN : C₁ / N ≤ 3 * a ^ 2 / 80) {u : ℝ} (hu : |u| ≤ 3 * a ^ 2 / 80)
    (x : Fin N → Bool) (hfN : 25 ≤ f * N) :
    ∑ C : Finset (Fin N), tiltedLaw f pm q u x C * (if (C.card : ℝ) < f * N / 2 then 1 else 0) ≤
      2 * Real.exp (-(3 * κ / 2000 * (f * N))) := by
  obtain ⟨hpm01, hq01⟩ := interior_std ha0 hpm hq
  exact tilted_le_of_forall hf0 (by linarith) hpm01 hq01 (N_pos_of (f := f) (by linarith)) u x _ fun l =>
    fail_size_lo hκ hf0 hf1 (inclusion_perturbation_small ha0 hf0 hf1 hpm hq hpq hCN hu x) l hfN

/-- **Failure of "the one count (b = true) or the zero count (b = false) at least $3\kappa fN/4$" under the tilted
law**: `Pr_tilted(|{i ∈ C : x_i = b}| < 3κfN/4) ≤ 2 exp(-(3κ/2000) fN)`, for a parent with at least `κN`
coordinates `x_i = b`, `0 < κ` and `fN ≥ 4/κ`, the other hypotheses as in `tilted_fail_size_hi` (without
`κ ≤ 1/2`). -/
theorem tilted_fail_count {a κ C₁ f : ℝ} (ha0 : 0 < a) (hκ0 : 0 < κ) (hf0 : 0 < f)
    (hf1 : f ≤ 1 / 4) {pm q : Fin N → ℝ} (hpm : ∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) (hq : ∀ i, a ≤ q i ∧ q i ≤ 1 - a)
    (hpq : ∀ i, |pm i - q i| ≤ C₁ / N) (hCN : C₁ / N ≤ 3 * a ^ 2 / 80) {u : ℝ} (hu : |u| ≤ 3 * a ^ 2 / 80)
    (x : Fin N → Bool) (b : Bool) (hxb : κ * N ≤ (univ.filter fun i => x i = b).card) (hfN : 4 / κ ≤ f * N) :
    ∑ C : Finset (Fin N), tiltedLaw f pm q u x C *
        (if ((C.filter fun i => x i = b).card : ℝ) < 3 * κ * (f * N) / 4 then 1 else 0) ≤
      2 * Real.exp (-(3 * κ / 2000 * (f * N))) := by
  obtain ⟨hpm01, hq01⟩ := interior_std ha0 hpm hq
  have hfNpos : 0 < f * N := lt_of_lt_of_le (by positivity) hfN
  exact tilted_le_of_forall hf0 (by linarith) hpm01 hq01 (N_pos_of hfNpos) u x _ fun l =>
    fail_count hκ0 hf0 hf1 (inclusion_perturbation_small ha0 hf0 hf1 hpm hq hpq hCN hu x) x b hxb l hfN

/-- **(3.16) along the printed event selection, explicit constants**: at interiority `a > 0`, with
`|π_i - q_i| ≤ C₁/N` (`C₁ ≥ 0`), a parent with at least `κN` ones and `κN` zeros (`0 < κ ≤ 1/2`), `|u| ≤ 3a²/80`,
`0 < f ≤ 1/4` and `fN ≥ 25 + 4000/(3κ) + 20C₁/(3a²) + 1`,
`Pr_tilted(C is not interior) ≤ 4 exp(-(3κ/4000) fN)`. -/
theorem eq_3_16_printed_explicit {a κ C₁ f : ℝ} (ha0 : 0 < a) (hκ0 : 0 < κ) (hκ : κ ≤ 1 / 2) (hC₁ : 0 ≤ C₁)
    (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) {pm q : Fin N → ℝ} (hpm : ∀ i, a ≤ pm i ∧ pm i ≤ 1 - a)
    (hq : ∀ i, a ≤ q i ∧ q i ≤ 1 - a) (hpq : ∀ i, |pm i - q i| ≤ C₁ / N) (x : Fin N → Bool)
    (hx1 : κ * N ≤ (univ.filter fun i => x i = true).card)
    (hx0 : κ * N ≤ (univ.filter fun i => x i = false).card) {u : ℝ} (hu : |u| ≤ 3 * a ^ 2 / 80)
    (hn : 25 + 4000 / (3 * κ) + 20 * C₁ / (3 * a ^ 2) + 1 ≤ f * N) :
    ∑ C : Finset (Fin N), tiltedLaw f pm q u x C *
        (if childInterior κ f N C.card (C.filter fun i => x i = true).card then 0 else 1) ≤
      4 * Real.exp (-(3 * κ / 4000 * (f * N))) := by
  obtain ⟨hpm01, hq01⟩ := interior_std ha0 hpm hq
  have hκinv : 0 ≤ 4000 / (3 * κ) := by positivity
  have hCa : 0 ≤ 20 * C₁ / (3 * a ^ 2) := by positivity
  have hfN25 : 25 ≤ f * N := by linarith
  have hfN0 : 0 < f * N := by linarith
  have hN : 0 < N := N_pos_of hfN0
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hκ4 : 4 / κ ≤ 4000 / (3 * κ) := by
    rw [div_le_div_iff₀ hκ0 (by positivity)]
    nlinarith
  have hfNκ : 4 / κ ≤ f * N := by linarith
  have hN4 : 4 * (f * N) ≤ N := by
    have := mul_le_mul_of_nonneg_right hf1 (Nat.cast_nonneg N : (0 : ℝ) ≤ N)
    linarith
  have hCN : C₁ / N ≤ 3 * a ^ 2 / 80 := by
    rw [div_le_iff₀ hNR]
    have h1 : 20 * C₁ / (3 * a ^ 2) ≤ f * N := by linarith
    rw [div_le_iff₀ (by positivity)] at h1
    nlinarith
  have hQ := inclusion_perturbation_small ha0 hf0 hf1 hpm hq hpq hCN hu x
  -- `8 e^{-2y} ≤ 4 e^{-y}` once `y = (3κ/4000) fN ≥ 1`
  have hy : 1 ≤ 3 * κ / 4000 * (f * N) := by
    have h1 : 3 * κ / 4000 * (4000 / (3 * κ)) ≤ 3 * κ / 4000 * (f * N) :=
      mul_le_mul_of_nonneg_left (by linarith) (by positivity)
    have h2 : 3 * κ / 4000 * (4000 / (3 * κ)) = 1 := by field_simp
    linarith
  have hexp2 : 2 ≤ Real.exp (3 * κ / 4000 * (f * N)) := by
    have := Real.add_one_le_exp (3 * κ / 4000 * (f * N))
    linarith
  have hprod : Real.exp (-(3 * κ / 4000 * (f * N))) * Real.exp (3 * κ / 4000 * (f * N)) = 1 := by
    rw [← Real.exp_add, neg_add_cancel, Real.exp_zero]
  have hhalf : 2 * Real.exp (-(3 * κ / 4000 * (f * N))) ≤ 1 := by
    have := mul_le_mul_of_nonneg_left hexp2 (Real.exp_pos (-(3 * κ / 4000 * (f * N)))).le
    linarith
  have hsplit : Real.exp (-(3 * κ / 2000 * (f * N))) =
      Real.exp (-(3 * κ / 4000 * (f * N))) * Real.exp (-(3 * κ / 4000 * (f * N))) := by
    rw [← Real.exp_add]
    congr 1
    ring
  have h8 : 8 * Real.exp (-(3 * κ / 2000 * (f * N))) ≤ 4 * Real.exp (-(3 * κ / 4000 * (f * N))) := by
    rw [hsplit]
    have hpos := (Real.exp_pos (-(3 * κ / 4000 * (f * N)))).le
    have := mul_le_mul_of_nonneg_left hhalf hpos
    nlinarith
  exact tilted_le_of_forall hf0 (by linarith) hpm01 hq01 hN u x _ fun l =>
    (per_l_union hκ0 hκ hf0 hf1 hQ x hx1 hx0 l hfN25 hfNκ).trans h8

/-- **(3.16) along the printed event selection**, in the form of the library's statement: there are `r₀, c > 0` and
`n₀` (here `r₀ = 3a²/80`, `c = 3κ/4000`, `n₀ = 25 + 4000/(3κ) + 20C₁/(3a²) + 1`) such that, under the hypotheses of
(3.16), `Pr_tilted(|C| ∉ [fN/2, 2fN] or |x_C|/|C| ∉ [κ/2, 1 - κ/2]) ≤ 4e^{-cfN}`. -/
theorem eq_3_16_printed {a κ C₁ : ℝ} (ha0 : 0 < a) (_ha : a ≤ 1 / 2) (hκ0 : 0 < κ) (hκ : κ ≤ 1 / 2)
    (hC₁ : 0 ≤ C₁) :
    ∃ r₀ c n₀ : ℝ, 0 < r₀ ∧ 0 < c ∧ ∀ (N : ℕ) (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) (x : Fin N → Bool),
      0 < f → f ≤ 1 / 4 → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) → (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      (∀ i, |pm i - q i| ≤ C₁ / N) →
      κ * N ≤ (univ.filter fun i => x i = true).card → κ * N ≤ (univ.filter fun i => x i = false).card →
      |u| ≤ r₀ → n₀ ≤ f * N →
      ∑ C : Finset (Fin N), tiltedLaw f pm q u x C *
          (if childInterior κ f N C.card (C.filter fun i => x i = true).card then 0 else 1) ≤
        4 * Real.exp (-(c * (f * N))) :=
  ⟨3 * a ^ 2 / 80, 3 * κ / 4000, 25 + 4000 / (3 * κ) + 20 * C₁ / (3 * a ^ 2) + 1, by positivity, by positivity,
    fun _ _ _ _ _ x hf0 hf1 hpm hq hpq hx1 hx0 hu hn =>
      eq_3_16_printed_explicit ha0 hκ0 hκ hC₁ hf0 hf1 hpm hq hpq x hx1 hx0 hu hn⟩

/-! ## Non-vacuity -/

/-- **Deterministic part, instance**: `κ = 1/2`, `f = 1/4`, `N = 100`, a child of size `30` with `15` ones satisfies
the four printed events, hence is interior. -/
theorem events_instance : childInterior (1 / 2) (1 / 4) 100 30 15 :=
  printed_events_interior (N := 100) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)

/-- The point `x_i = 1{i < m}` on `Fin n`. -/
def xNV (n m : ℕ) : Fin n → Bool := fun i => decide ((i : ℕ) < m)

/-- `x = xNV n m` has `m` ones when `m ≤ n`. -/
theorem xNV_ones {n m : ℕ} (hm : m ≤ n) :
    (((univ : Finset (Fin n)).filter fun i => xNV n m i = true).card : ℝ) = m := by
  have e : ((univ : Finset (Fin n)).filter fun i => xNV n m i = true) =
      (univ : Finset (Fin n)).filter fun i : Fin n => (i : ℕ) < m := by
    ext i
    simp [xNV]
  rw [e, Fin.card_filter_val_lt, min_eq_right hm]

/-- `x = xNV n m` has `n - m` zeros when `m ≤ n`. -/
theorem xNV_zeros {n m : ℕ} (hm : m ≤ n) :
    (((univ : Finset (Fin n)).filter fun i => xNV n m i = false).card : ℝ) = n - m := by
  have h := card_filter_true_add_false (xNV n m) (univ : Finset (Fin n))
  rw [xNV_ones hm, Finset.card_univ, Fintype.card_fin] at h
  linarith

/-- **Probabilistic part, instance**: every hypothesis of `per_l_union` holds at `N = 100`, `f = 1/4`, `κ = 1/2`,
`Q_i = f` (no perturbation), `x_i = 1{i < 50}` (50 ones, 50 zeros), `l = 0`; `fN = 25`. -/
theorem per_l_instance :
    ∑ C' ∈ ((univ : Finset (Fin 100)).erase 0).powerset,
        cnW (fun _ => (1 / 4 : ℝ)) ((univ : Finset (Fin 100)).erase 0) C' *
        (if childInterior (1 / 2) (1 / 4) 100 (insert 0 C').card
            ((insert 0 C').filter fun i => xNV 100 50 i = true).card then 0 else 1) ≤
      8 * Real.exp (-(3 * (1 / 2) / 2000 * ((1 / 4) * (100 : ℕ)))) :=
  per_l_union (by norm_num) (by norm_num) (by norm_num) (by norm_num) (fun _ => by norm_num) (xNV 100 50)
    (by rw [xNV_ones (by norm_num)]; norm_num) (by rw [xNV_zeros (by norm_num)]; norm_num) 0 (by norm_num)
    (by norm_num)

/-- **(3.16), instance**: every hypothesis of `eq_3_16_printed_explicit` holds at `a = 1/4`, `κ = 1/2`, `C₁ = 0`,
`f = 1/4`, `N = 10772` (`fN = 2693 ≥ n₀ = 26 + 8000/3`), `π = q = 1/2`, `u = 0`, `x_i = 1{i < 5386}`. -/
theorem eq_3_16_instance :
    ∑ C : Finset (Fin 10772), tiltedLaw (1 / 4) (fun _ => 1 / 2) (fun _ => 1 / 2) 0 (xNV 10772 5386) C *
        (if childInterior (1 / 2) (1 / 4) 10772 C.card (C.filter fun i => xNV 10772 5386 i = true).card
          then 0 else 1) ≤
      4 * Real.exp (-(3 * (1 / 2) / 4000 * ((1 / 4) * (10772 : ℕ)))) :=
  eq_3_16_printed_explicit (a := 1 / 4) (C₁ := 0) (by norm_num) (by norm_num) (by norm_num) le_rfl (by norm_num)
    (by norm_num) (fun _ => by norm_num) (fun _ => by norm_num) (fun _ => by norm_num) (xNV 10772 5386)
    (by rw [xNV_ones (by norm_num)]; norm_num) (by rw [xNV_zeros (by norm_num)]; norm_num) (by norm_num)
    (by norm_num)

end A36W.PV.RouteQ2

#check @A36W.PV.RouteQ2.printed_events_interior
#check @A36W.PV.RouteQ2.printed_events_interval_ratio
#check @A36W.PV.RouteQ2.not_interior_le_fail
#check @A36W.PV.RouteQ2.Q_bounds
#check @A36W.PV.RouteQ2.Q_mem01
#check @A36W.PV.RouteQ2.sum_Q_ge
#check @A36W.PV.RouteQ2.sum_Q_le
#check @A36W.PV.RouteQ2.card_erase_univ
#check @A36W.PV.RouteQ2.card_filter_erase_ge
#check @A36W.PV.RouteQ2.fail_size_hi
#check @A36W.PV.RouteQ2.fail_size_lo
#check @A36W.PV.RouteQ2.fail_count
#check @A36W.PV.RouteQ2.per_l_union
#check @A36W.PV.RouteQ2.tilted_le_of_forall
#check @A36W.PV.RouteQ2.inclusion_perturbation_small
#check @A36W.PV.RouteQ2.interior_std
#check @A36W.PV.RouteQ2.N_pos_of
#check @A36W.PV.RouteQ2.tilted_fail_size_hi
#check @A36W.PV.RouteQ2.tilted_fail_size_lo
#check @A36W.PV.RouteQ2.tilted_fail_count
#check @A36W.PV.RouteQ2.eq_3_16_printed_explicit
#check @A36W.PV.RouteQ2.eq_3_16_printed
#check @A36W.PV.RouteQ2.events_instance
#check @A36W.PV.RouteQ2.xNV
#check @A36W.PV.RouteQ2.xNV_ones
#check @A36W.PV.RouteQ2.xNV_zeros
#check @A36W.PV.RouteQ2.per_l_instance
#check @A36W.PV.RouteQ2.eq_3_16_instance

#print axioms A36W.PV.RouteQ2.printed_events_interior
#print axioms A36W.PV.RouteQ2.printed_events_interval_ratio
#print axioms A36W.PV.RouteQ2.not_interior_le_fail
#print axioms A36W.PV.RouteQ2.Q_bounds
#print axioms A36W.PV.RouteQ2.Q_mem01
#print axioms A36W.PV.RouteQ2.sum_Q_ge
#print axioms A36W.PV.RouteQ2.sum_Q_le
#print axioms A36W.PV.RouteQ2.card_erase_univ
#print axioms A36W.PV.RouteQ2.card_filter_erase_ge
#print axioms A36W.PV.RouteQ2.fail_size_hi
#print axioms A36W.PV.RouteQ2.fail_size_lo
#print axioms A36W.PV.RouteQ2.fail_count
#print axioms A36W.PV.RouteQ2.per_l_union
#print axioms A36W.PV.RouteQ2.tilted_le_of_forall
#print axioms A36W.PV.RouteQ2.inclusion_perturbation_small
#print axioms A36W.PV.RouteQ2.interior_std
#print axioms A36W.PV.RouteQ2.N_pos_of
#print axioms A36W.PV.RouteQ2.tilted_fail_size_hi
#print axioms A36W.PV.RouteQ2.tilted_fail_size_lo
#print axioms A36W.PV.RouteQ2.tilted_fail_count
#print axioms A36W.PV.RouteQ2.eq_3_16_printed_explicit
#print axioms A36W.PV.RouteQ2.eq_3_16_printed
#print axioms A36W.PV.RouteQ2.events_instance
#print axioms A36W.PV.RouteQ2.xNV
#print axioms A36W.PV.RouteQ2.xNV_ones
#print axioms A36W.PV.RouteQ2.xNV_zeros
#print axioms A36W.PV.RouteQ2.per_l_instance
#print axioms A36W.PV.RouteQ2.eq_3_16_instance


==> anc/formal_companion/lean/src/A36W/PV/TGRedExtras.lean <==
/-
A36W.PV.TGRedExtras -- three bookkeeping statements of Appendix K ("Two-group reductions behind the finite exhibits"),
stated on the objects of `A36W.TGRed` and `A36W.TGRed2`; nothing is redefined.

PAPER.  appendix_tgred.tex (App K).
* l. 73–74: "Throughout, `r ≥ 1`: at `r = 0` no policy commits the `n ≥ 1` coordinates, so the classes below are
  empty."
* l. 109–111: "`H(π)` is the average of `H(π_ω)` under this pushforward. … an average of the output KLs of seed-fixed
  policies (Lemma K1(a)), which by convexity is at least `KL(p_λ‖Q_π)`."
* l. 164–165: "At `r = n` all three frontier values are `0`: committing one coordinate per round samples `p_λ`
  exactly."

OBJECTS (all from the library).  Target `p_λ = A36W.weightedTarget n k (twoW A λ)`, oracle
`o = A36W.weightedOracle n k (twoW A λ)` (exact: `TGRed.exact_twoW`); `RAND_r` = V0's `PolicyE` with `CapAS r`,
`F*_r = sInf (capKLSetAS p_λ o r)`; `DET_r` = `PolicyE n Unit` with `CapAS r`, `D_r = sInf (detKLSetAS p_λ o r)`;
`NA_r` = AGF `SchedMix` with all lengths `≤ r`, `F^NA_r = sInf (naKLSet p_λ o r)`; `H(π)` of a policy is the seed
average `∫ pathH p_λ (π.tree ω) r dP` (the reading of `TGRed2`'s K1(c)).  Reused: `AppJ.RAND_zero_empty`,
`AppJ.capKLSetAS_zero`, `AppJ.singletonPolicy`, `AppJ.singletonPolicy_capAS`, `AppJ.KLx_singletonPolicy`,
`AppJ.Fstar_n_eq_zero`, `AppJ.capKLSetAS_nonneg`; `TGRed.detKLSetAS_sub`, `TGRed.naKLSet_sub`, `TGRed.exact_twoW`;
`TGRed.ae_capAS`, `TGRed.outBy_pos_of_capAS`, `TGRed.KLx_eq_klFrom`, `TGRed.klFrom_eq_pathFrom`,
`TGRed.pathH_eq_pathFrom`, `TGRed.integrable_pathH`; `Mix.KLx_singletonMix_exact`, `agfv_singletonMix`,
`agfv_fullSingletons_length`; `Converse.integrable_outBy`, `Converse.outBy_nonneg`, `Converse.margUnit_of_exact`;
for the fixtures `MixKL.mixTwo`, `Bridge.pointMix`, `Bridge.oneBlock`, `Bridge.mixPolicy`, `Mix.capAS_mixPolicy`.  The
only new definition is the fixture mixture `fixtureMix`.

CONTENTS.
* §1 (l. 73–74): `NA_zero_empty`, **`classes_r0_empty`** (for `n ≥ 1`, every target and every oracle: no policy, no
  seedless policy and no predrawn mixture is in the `r = 0` class; the three KL sets are empty and the three frontier
  values are `⊤`), `classes_r0_instance`.
* §2 (l. 164–165): **`frontier_values_at_n`** (`F*_n = D_n = F^NA_n = 0`), `frontier_values_at_n_instance`.
* §3 (l. 109–111): `KLx_tree_eq_pathH` (K1(a)'s identity `KL(t‖Q_T) = H(T)` for every exact pair), `tangent_term`,
  **`KLx_le_pathH_avg_of_exact`** (every exact pair, every `π ∈ RAND_r`: `KL(t‖Q_π) ≤ ∫ H(π_ω) dP`),
  **`KLx_le_H`** (the App K frame), `KLx_le_H_instance` (a seedless policy), `fixtureMix`, `fixtureMix_lengths`,
  `KLx_le_H_instance_rand` (a two-seed policy).

READING.  "Empty classes" (l. 73–74) is stated both for the classes (no member satisfies the class condition) and for
the KL sets whose infima define the frontier values.  "All three frontier values are `0`" (l. 164–165) is the
equality of the three infima with `0` in `WithTop ℝ`.  "By convexity, `H(π) ≥ KL(p_λ‖Q_π)`" (l. 109–111) is proved
for the seed average `∫ pathH (π.tree ω) dP`; the route is a tangent-line form of Jensen's inequality,
`log(Q̄/Q_ω) ≥ 1 − Q_ω/Q̄` with `Q̄ = ∫ Q_ω dP`, applied on the almost-sure set where the seed-fixed rule is in
`DET_r` (`TGRed.ae_capAS`), so no integrability of `log Q_ω` is needed.

HYPOTHESES, said exactly.  §1: `0 < n` (the printed `n ≥ 1`); any target, any oracle.  §2: `λ > 0`, `k ≤ n`.  §3:
an exact pair (`Exact t o`) and `CapAS r`; App K's frame needs only `λ > 0`, `k ≤ n` and `CapAS r` (no `r ≥ 1`, no
interior quota).  No hypothesis is a KL, TC or success bound.
-/
import A36W.TGRed2
import A36W.MixKL
import A36RW.AppJ.W14.Cor
import A36RW.AppJ.W14.Exact

set_option autoImplicit false

namespace A36W.PV

open Finset AGF A36RW A36RW.AppJ A36W.TGRed MeasureTheory

variable {n : ℕ}

/-! ## §1 `r = 0`: the classes are empty (l. 73–74) -/

/-- No predrawn mixture of full labelled schedules has all its schedules of length `0` when `n ≥ 1`: a mixture has a
part (its weights sum to `1`), and a full schedule of length `0` covers no coordinate. -/
theorem NA_zero_empty (hn : 0 < n) (μ : SchedMix n) : ¬ ∀ p ∈ μ.parts, p.2.length ≤ 0 := by
  intro h
  have hne : μ.parts ≠ [] := by
    intro h0
    have hs := μ.wt_sum
    rw [h0] at hs
    simp at hs
  obtain ⟨p, hp⟩ := List.exists_mem_of_ne_nil μ.parts hne
  have hlen : p.2 = [] := List.eq_nil_of_length_eq_zero (Nat.le_zero.1 (h p hp))
  have hs := μ.comp_sched p hp
  rw [hlen] at hs
  have hu : (univ : Finset (Fin n)) = ∅ := hs
  have hnu : (univ : Finset (Fin n)).Nonempty := Finset.univ_nonempty_iff.2 ⟨⟨0, hn⟩⟩
  rw [hu] at hnu
  exact Finset.not_nonempty_empty hnu

/-- **App K l. 73–74: at `r = 0` the classes are empty** (`n ≥ 1`; every target, every oracle): no policy of any
seed space and no seedless policy has `CapAS 0`, and no predrawn mixture has all lengths `≤ 0`; so the KL sets of
`RAND_0`, `DET_0` and `NA_0` are empty and the three frontier values are `⊤`. -/
theorem classes_r0_empty (hn : 0 < n) (t : Target n) (o : Oracle n) :
    (∀ (Seed : Type) [MeasurableSpace Seed] (σ : PolicyE n Seed), ¬ σ.CapAS o 0) ∧
    (∀ σ : PolicyE n Unit, ¬ σ.CapAS o 0) ∧
    (∀ μ : SchedMix n, ¬ ∀ p ∈ μ.parts, p.2.length ≤ 0) ∧
    capKLSetAS t o 0 = ∅ ∧ detKLSetAS t o 0 = ∅ ∧ naKLSet t o 0 = ∅ ∧
    sInf (capKLSetAS t o 0) = ⊤ ∧ sInf (detKLSetAS t o 0) = ⊤ ∧ sInf (naKLSet t o 0) = ⊤ := by
  have hcap : capKLSetAS t o 0 = ∅ := capKLSetAS_zero hn t o
  have hdet : detKLSetAS t o 0 = ∅ := by
    have h := detKLSetAS_sub t o 0
    rw [hcap] at h
    exact Set.subset_empty_iff.1 h
  have hna : naKLSet t o 0 = ∅ := by
    ext D
    simp only [naKLSet, Set.mem_ofPred_eq, Set.mem_empty_iff_false, iff_false]
    rintro ⟨μ, hμ, -⟩
    exact NA_zero_empty hn μ hμ
  refine ⟨fun Seed _ σ => RAND_zero_empty hn o σ, fun σ => RAND_zero_empty hn o σ,
    fun μ => NA_zero_empty hn μ, hcap, hdet, hna, ?_, ?_, ?_⟩
  · rw [hcap, WithTop.sInf_empty]
  · rw [hdet, WithTop.sInf_empty]
  · rw [hna, WithTop.sInf_empty]

/-! ## §2 `r = n`: the three frontier values are `0` (l. 164–165) -/

/-- **App K l. 164–165: at `r = n` all three frontier values are `0`**: `F*_n = D_n = F^NA_n = 0`.  The value `0` is
attained in `DET_n` by the one-coordinate-per-round policy (`AppJ.singletonPolicy`), hence in `RAND_n`, and in `NA_n`
by the point mass on the singleton schedule (`agfv_singletonMix`); every member of the three KL sets is `≥ 0`. -/
theorem frontier_values_at_n (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) :
    sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) n) = ((0 : ℝ) : WithTop ℝ) ∧
    sInf (detKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) n) = ((0 : ℝ) : WithTop ℝ) ∧
    sInf (naKLSet (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) n) = ((0 : ℝ) : WithTop ℝ) := by
  have hex := exact_twoW A hlam hk
  obtain ⟨hmem, hlow⟩ := Fstar_n_eq_zero A hlam hk
  have hdmem : ((0 : ℝ) : WithTop ℝ) ∈ detKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) n :=
    ⟨singletonPolicy n, singletonPolicy_capAS _, (KLx_singletonPolicy (twoW_pos A hlam) hk).symm⟩
  have hnmem : ((0 : ℝ) : WithTop ℝ) ∈ naKLSet (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) n := by
    refine ⟨agfv_singletonMix n, fun q hq => ?_, (Mix.KLx_singletonMix_exact hex).symm⟩
    have hq' : q = ((1 : ℝ), agfv_fullSingletons n) := List.mem_singleton.1 hq
    rw [hq', agfv_fullSingletons_length]
  have key : ∀ S : Set (WithTop ℝ), S ⊆ capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) n → ((0 : ℝ) : WithTop ℝ) ∈ S → sInf S = ((0 : ℝ) : WithTop ℝ) := by
    intro S hS h0
    exact le_antisymm (csInf_le ⟨_, fun D hD => hlow D (hS hD)⟩ h0)
      (le_csInf ⟨_, h0⟩ fun D hD => hlow D (hS hD))
  exact ⟨key _ subset_rfl hmem, key _ (detKLSetAS_sub _ _ n) hdmem, key _ (naKLSet_sub hex n) hnmem⟩

/-! ## §3 Convexity: `KL(p_λ‖Q_π) ≤ H(π)` (l. 109–111) -/

/-- K1(a)'s identity for every exact pair: a seedless rule whose policy is in `DET_r` has `KL(t‖Q_T) = H(T)`
(the steps of `TGRed.K1a`, which hold for any exact pair). -/
theorem KLx_tree_eq_pathH (t : Target n) (o : Oracle n) (hex : Exact t o) (T : TreeE n) {r : ℕ}
    (hcap : (Bridge.ofTree T).CapAS o r) :
    KLx t (T.outBy o r []) = ((pathH t T r : ℝ) : WithTop ℝ) := by
  have hpos := outBy_pos_of_capAS t o hex T hcap
  rw [KLx_eq_klFrom _ _ T r hpos, klFrom_eq_pathFrom _ _ hex T r [] trivial (fun x _ hx => hpos x hx),
    pathH_eq_pathFrom]

/-- The tangent-line step: for `p, a, b > 0`, `p (log(p/b) + 1 − a/b) ≤ p log(p/a)` (from `log(b/a) ≥ 1 − a/b`). -/
theorem tangent_term {p a b : ℝ} (hp : 0 < p) (ha : 0 < a) (hb : 0 < b) :
    p * (Real.log (p / b) + (1 - a / b)) ≤ p * Real.log (p / a) := by
  apply mul_le_mul_of_nonneg_left _ hp.le
  have h1 := Real.one_sub_inv_le_log_of_pos (div_pos hb ha)
  rw [inv_div] at h1
  have h2 : Real.log (p / a) = Real.log (p / b) + Real.log (b / a) := by
    rw [Real.log_div hp.ne' ha.ne', Real.log_div hp.ne' hb.ne', Real.log_div hb.ne' ha.ne']
    ring
  rw [h2]
  linarith

/-- **Convexity, every exact pair** (App K l. 109–111): for every policy in `RAND_r` (any seed space, `CapAS r`),
`KL(t‖Q_π) ≤ H(π) = ∫ H(π_ω) dP(ω)`, the seed average of the path costs of the seed-fixed rules. -/
theorem KLx_le_pathH_avg_of_exact (t : Target n) (o : Oracle n) (hex : Exact t o) {Seed : Type}
    [MeasurableSpace Seed] (π : PolicyE n Seed) {r : ℕ} (hπ : π.CapAS o r) :
    KLx t (π.outBy o r) ≤ ((∫ ω, pathH t (π.tree ω) r ∂π.P : ℝ) : WithTop ℝ) := by
  have hprob := π.isProb
  have ho := Converse.margUnit_of_exact t o hex
  have hf_int : ∀ x, Integrable (fun ω => (π.tree ω).outBy o r [] x) π.P :=
    fun x => Converse.integrable_outBy o π r [] x
  have hf_nn : ∀ x ω, 0 ≤ (π.tree ω).outBy o r [] x :=
    fun x ω => Converse.outBy_nonneg o ho (π.tree ω) r [] trivial x
  have hQ : ∀ x, π.outBy o r x = ∫ ω, (π.tree ω).outBy o r [] x ∂π.P := fun x => rfl
  -- almost every seed-fixed rule is in `DET_r`, and then charges every support word
  have hae := ae_capAS o ho π hπ
  have hae_pos : ∀ᵐ ω ∂π.P, ∀ x, 0 < t.p x → 0 < (π.tree ω).outBy o r [] x := by
    filter_upwards [hae] with ω hω
    exact outBy_pos_of_capAS t o hex (π.tree ω) hω
  -- so the averaged law charges every support word
  have hQpos : ∀ x, 0 < t.p x → 0 < π.outBy o r x := by
    intro x hx
    rw [hQ x, integral_pos_iff_support_of_nonneg_ae (Filter.Eventually.of_forall (hf_nn x)) (hf_int x)]
    refine pos_iff_ne_zero.2 fun h0 => ?_
    have h1 := measure_eq_zero_iff_ae_notMem.1 h0
    have h2 : ∀ᵐ _ω ∂π.P, False := by
      filter_upwards [h1, hae_pos] with ω hω1 hω2
      exact hω1 (Function.mem_support.2 (hω2 x hx).ne')
    rw [Filter.eventually_false_iff_eq_bot, ae_eq_bot] at h2
    exact IsProbabilityMeasure.ne_zero π.P h2
  -- the KL of the averaged law
  have hKL : KLx t (π.outBy o r) =
      ((∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x * Real.log (t.p x / π.outBy o r x) : ℝ) : WithTop ℝ) := by
    unfold KLx
    rw [if_pos hQpos]
  -- the tangent-line lower function and its integral
  have hterm_int : ∀ x, Integrable (fun ω => t.p x * (1 - (π.tree ω).outBy o r [] x / π.outBy o r x)) π.P :=
    fun x => ((integrable_const 1).sub ((hf_int x).div_const _)).const_mul (t.p x)
  have hg_int : Integrable (fun ω => (∑ x ∈ univ.filter (fun x => 0 < t.p x),
      t.p x * Real.log (t.p x / π.outBy o r x)) + ∑ x ∈ univ.filter (fun x => 0 < t.p x),
        t.p x * (1 - (π.tree ω).outBy o r [] x / π.outBy o r x)) π.P :=
    (integrable_const _).add (integrable_finsetSum _ fun x _ => hterm_int x)
  have hterm0 : ∀ x ∈ univ.filter (fun x => 0 < t.p x),
      ∫ ω, t.p x * (1 - (π.tree ω).outBy o r [] x / π.outBy o r x) ∂π.P = 0 := by
    intro x hx
    have hxpos : 0 < t.p x := (Finset.mem_filter.1 hx).2
    rw [integral_const_mul, integral_sub (integrable_const 1) ((hf_int x).div_const _), integral_const,
      integral_div, ← hQ x, div_self (hQpos x hxpos).ne']
    simp
  have hg_eq : ∫ ω, ((∑ x ∈ univ.filter (fun x => 0 < t.p x),
      t.p x * Real.log (t.p x / π.outBy o r x)) + ∑ x ∈ univ.filter (fun x => 0 < t.p x),
        t.p x * (1 - (π.tree ω).outBy o r [] x / π.outBy o r x)) ∂π.P =
      ∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x * Real.log (t.p x / π.outBy o r x) := by
    rw [integral_add (integrable_const _) (integrable_finsetSum _ fun x _ => hterm_int x), integral_const,
      integral_finsetSum _ fun x _ => hterm_int x, Finset.sum_congr rfl hterm0]
    simp
  -- pointwise, almost surely, the path cost dominates the lower function
  have hle : ∀ᵐ ω ∂π.P, ((∑ x ∈ univ.filter (fun x => 0 < t.p x),
      t.p x * Real.log (t.p x / π.outBy o r x)) + ∑ x ∈ univ.filter (fun x => 0 < t.p x),
        t.p x * (1 - (π.tree ω).outBy o r [] x / π.outBy o r x)) ≤ pathH t (π.tree ω) r := by
    filter_upwards [hae] with ω hω
    have hpos := outBy_pos_of_capAS t o hex (π.tree ω) hω
    have hpe := KLx_tree_eq_pathH t o hex (π.tree ω) hω
    unfold KLx at hpe
    rw [if_pos hpos] at hpe
    rw [← WithTop.coe_inj.1 hpe, ← Finset.sum_add_distrib]
    refine Finset.sum_le_sum fun x hx => ?_
    have hxpos : 0 < t.p x := (Finset.mem_filter.1 hx).2
    have h := tangent_term hxpos (hpos x hxpos) (hQpos x hxpos)
    rw [mul_add] at h
    exact h
  have hmono := integral_mono_ae hg_int (integrable_pathH t π r) hle
  rw [hg_eq] at hmono
  rw [hKL]
  exact WithTop.coe_le_coe.2 hmono

/-- **App K l. 109–111 in App K's frame**: for every `π ∈ RAND_r` (any seed space, `CapAS r`),
`KL(p_λ‖Q_π) ≤ H(π) = ∫ H(π_ω) dP(ω)`. -/
theorem KLx_le_H (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {Seed : Type}
    [MeasurableSpace Seed] (π : PolicyE n Seed) {r : ℕ}
    (hπ : π.CapAS (A36W.weightedOracle n k (twoW A lam)) r) :
    KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (π.outBy (A36W.weightedOracle n k (twoW A lam)) r) ≤
      ((∫ ω, pathH (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (π.tree ω) r ∂π.P : ℝ) :
        WithTop ℝ) :=
  KLx_le_pathH_avg_of_exact _ _ (exact_twoW A hlam hk) π hπ

/-! ## Non-vacuity, at App K's smallest fixture (`n = 2`, `A = {0}`, `k = 1`, `λ = 1`) -/

/-- §1 at the fixture: the `r = 0` KL sets are empty, while the `r = 2` set has a member. -/
theorem classes_r0_instance :
    capKLSetAS (A36W.weightedTarget 2 1 (twoW ({0} : Finset (Fin 2)) 1) (twoW_pos _ one_pos) (by norm_num))
        (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1)) 0 = ∅ ∧
      detKLSetAS (A36W.weightedTarget 2 1 (twoW ({0} : Finset (Fin 2)) 1) (twoW_pos _ one_pos) (by norm_num))
        (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1)) 0 = ∅ ∧
      naKLSet (A36W.weightedTarget 2 1 (twoW ({0} : Finset (Fin 2)) 1) (twoW_pos _ one_pos) (by norm_num))
        (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1)) 0 = ∅ ∧
      ((0 : ℝ) : WithTop ℝ) ∈ capKLSetAS (A36W.weightedTarget 2 1 (twoW ({0} : Finset (Fin 2)) 1)
        (twoW_pos _ one_pos) (by norm_num)) (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1)) 2 := by
  obtain ⟨-, -, -, h1, h2, h3, -⟩ := classes_r0_empty (n := 2) (by norm_num)
    (A36W.weightedTarget 2 1 (twoW ({0} : Finset (Fin 2)) 1) (twoW_pos _ one_pos) (by norm_num))
    (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1))
  exact ⟨h1, h2, h3, (Fstar_n_eq_zero ({0} : Finset (Fin 2)) one_pos (by norm_num)).1⟩

/-- §2 at the fixture: `F*_2 = D_2 = F^NA_2 = 0`. -/
theorem frontier_values_at_n_instance :
    sInf (capKLSetAS (A36W.weightedTarget 2 1 (twoW ({0} : Finset (Fin 2)) 1) (twoW_pos _ one_pos) (by norm_num))
        (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1)) 2) = ((0 : ℝ) : WithTop ℝ) ∧
    sInf (detKLSetAS (A36W.weightedTarget 2 1 (twoW ({0} : Finset (Fin 2)) 1) (twoW_pos _ one_pos) (by norm_num))
        (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1)) 2) = ((0 : ℝ) : WithTop ℝ) ∧
    sInf (naKLSet (A36W.weightedTarget 2 1 (twoW ({0} : Finset (Fin 2)) 1) (twoW_pos _ one_pos) (by norm_num))
        (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1)) 2) = ((0 : ℝ) : WithTop ℝ) :=
  frontier_values_at_n ({0} : Finset (Fin 2)) one_pos (by norm_num)

/-- §3 at the fixture: the hypotheses hold for the one-coordinate-per-round policy at `r = 2`. -/
theorem KLx_le_H_instance :
    KLx (A36W.weightedTarget 2 1 (twoW ({0} : Finset (Fin 2)) 1) (twoW_pos _ one_pos) (by norm_num))
        ((singletonPolicy 2).outBy (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1)) 2) ≤
      ((∫ ω, pathH (A36W.weightedTarget 2 1 (twoW ({0} : Finset (Fin 2)) 1) (twoW_pos _ one_pos) (by norm_num))
        ((singletonPolicy 2).tree ω) 2 ∂(singletonPolicy 2).P : ℝ) : WithTop ℝ) :=
  KLx_le_H ({0} : Finset (Fin 2)) one_pos (by norm_num) (singletonPolicy 2) (singletonPolicy_capAS _)

/-- A randomized fixture policy's mixture: the singleton schedule and the one-block schedule, each with weight `1/2`
(`MixKL.mixTwo`; every schedule has length `≤ 2`). -/
noncomputable def fixtureMix : SchedMix 2 :=
  A36W.MixKL.mixTwo (1 / 2) (by norm_num) (by norm_num) (agfv_singletonMix 2)
    (Bridge.pointMix (Bridge.oneBlock 2) (Bridge.oneBlock_isSchedule 2))

theorem fixtureMix_lengths : ∀ p ∈ fixtureMix.parts, p.2.length ≤ 2 := by
  intro p hp
  simp only [fixtureMix, A36W.MixKL.mixTwo, List.mem_append, List.mem_map] at hp
  rcases hp with ⟨q, hq, rfl⟩ | ⟨q, hq, rfl⟩
  · simp only [agfv_singletonMix, List.mem_singleton] at hq
    subst hq
    simp
  · simp only [Bridge.pointMix, List.mem_singleton] at hq
    subst hq
    exact (Bridge.oneBlock_length_le 2).trans (by norm_num)

/-- §3 at the fixture for a genuinely randomized policy (two seeds): `Bridge.mixPolicy fixtureMix` is in `RAND_2`
and satisfies `KL(p_λ‖Q_π) ≤ H(π)`. -/
theorem KLx_le_H_instance_rand :
    fixtureMix.parts.length = 2 ∧
      (Bridge.mixPolicy fixtureMix).CapAS (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1)) 2 ∧
      KLx (A36W.weightedTarget 2 1 (twoW ({0} : Finset (Fin 2)) 1) (twoW_pos _ one_pos) (by norm_num))
          ((Bridge.mixPolicy fixtureMix).outBy (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1)) 2) ≤
        ((∫ ω, pathH (A36W.weightedTarget 2 1 (twoW ({0} : Finset (Fin 2)) 1) (twoW_pos _ one_pos) (by norm_num))
          ((Bridge.mixPolicy fixtureMix).tree ω) 2 ∂(Bridge.mixPolicy fixtureMix).P : ℝ) : WithTop ℝ) := by
  have hcap := Mix.capAS_mixPolicy (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1)) fixtureMix
    fixtureMix_lengths
  refine ⟨by simp [fixtureMix, A36W.MixKL.mixTwo, agfv_singletonMix, Bridge.pointMix], hcap, ?_⟩
  exact KLx_le_H ({0} : Finset (Fin 2)) one_pos (by norm_num) (Bridge.mixPolicy fixtureMix) hcap

end A36W.PV

/-! # Statements and dependency audit -/

#check @A36W.PV.NA_zero_empty
#check @A36W.PV.classes_r0_empty
#check @A36W.PV.frontier_values_at_n
#check @A36W.PV.KLx_tree_eq_pathH
#check @A36W.PV.tangent_term
#check @A36W.PV.KLx_le_pathH_avg_of_exact
#check @A36W.PV.KLx_le_H
#check @A36W.PV.classes_r0_instance
#check @A36W.PV.frontier_values_at_n_instance
#check @A36W.PV.KLx_le_H_instance
#check @A36W.PV.fixtureMix
#check @A36W.PV.fixtureMix_lengths
#check @A36W.PV.KLx_le_H_instance_rand
#print axioms A36W.PV.NA_zero_empty
#print axioms A36W.PV.classes_r0_empty
#print axioms A36W.PV.frontier_values_at_n
#print axioms A36W.PV.KLx_tree_eq_pathH
#print axioms A36W.PV.tangent_term
#print axioms A36W.PV.KLx_le_pathH_avg_of_exact
#print axioms A36W.PV.KLx_le_H
#print axioms A36W.PV.classes_r0_instance
#print axioms A36W.PV.frontier_values_at_n_instance
#print axioms A36W.PV.KLx_le_H_instance
#print axioms A36W.PV.fixtureMix
#print axioms A36W.PV.fixtureMix_lengths
#print axioms A36W.PV.KLx_le_H_instance_rand


==> anc/formal_companion/lean/src/A36W/RFAnalytic.lean <==
import A36W.RFCut2Defs

/-!
# A36W.RFAnalytic: App Q §3.2 — the Bernoulli mixture (3.3), the exact identity (3.4), the α-estimates (3.5) and
(3.7), the bounds (3.8)–(3.9) on `A`, and the Remark after (3.9) (two-group branch)

Paper: App Q, `appendix_rf.tex` (sha256 b7ef323f…), §3.2 lines 496–569; the same text is THEOREM_RF v1.3.2
(sha256 001fded8…), §3.2 lines 541–636.  Objects are those of A36W.RFCut2Defs (namespace `A36W.RF.Cut2`), on general
arrays `pm q : Fin N → ℝ` (`pm` is the print's `π`).

The common hypothesis block of the estimates is the print's one-step setting:
* interiority `a ≤ π_i ≤ 1 − a` and `a ≤ q_i ≤ 1 − a`, with `0 < a ≤ 1/2` (from (1.1)/(2.1));
* the printed (2.7): `|π_i − q_i| ≤ C₁/V`, `C₁/V ≤ C₂/N` and `Σ_i (π_i − q_i) = 0`, with `V = pbVar q`, kept as an
  explicit hypothesis to be discharged by RF Cut I's `A36W.RF.marg_close` after the substitution
  `pm := sliceMarg w univ J`, `q := tiltP w (tiltOf w J)` (then `pbVar q` is `tiltVar w (tiltOf w J)`);
* `0 < f ≤ 1/4` and `N ≥ 1`.
Every constant is an existential placed before `N, pm, q, f, u`, so it depends only on `(a, C₁, C₂)`.

Headlines: (3.3) `dmix_eq_ber_aMix`, `alpha_eq_logit`; (3.4) `Afun_eq_kl`; (3.5) `hasDerivAt_alpha`,
`alpha_expansion`; (3.7) `alpha_bounds`, `alpha_le_f`, `alpha_tails`, `tendsto_alpha_atTop`, `tendsto_alpha_atBot`;
(3.8) `Afun_upper`; (3.9) `Afun_lower`; the Remark after (3.9): `chi2_eq`, `firstOrder_eq`, `firstOrder_zero`,
`firstOrder_zero_nonneg`, the example `exWeight` with `firstOrder_example_pos` and `firstOrder_not_small`, and
"what remains true", `firstOrder_lower` and `firstOrder_upper`.  Helper lemmas carry the prefix `an_`.
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

open Finset

/-! ## §1 (3.3): a mixture of two Bernoulli masses is Bernoulli -/

/-- **(3.3), first half**: `d_i(u, x) = Ber(a_i(u))(x) / Ber(q_i)(x)`. -/
theorem dmix_eq_ber_aMix {f pm q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) (x : Bool) :
    dmix f pm q u x = ber (aMix f pm q u) x / ber q x := by
  have h0 : q ≠ 0 := hq0.ne'
  have h1 : (1 - q) ≠ 0 := (sub_pos.mpr hq1).ne'
  cases x
  · simp only [dmix, rho, phi, aMix, ber_false]
    field_simp
    ring
  · simp only [dmix, rho, phi, aMix, ber_true]
    field_simp

/-- **(3.3), second half**: `α_i(u) = logit(a_i(u)) − logit(q_i)`. -/
theorem alpha_eq_logit {f pm q : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hp0 : 0 ≤ pm) (hp1 : pm ≤ 1)
    (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) : alpha f pm q u = logit (aMix f pm q u) - logit q := by
  have hA0 : 0 < aMix f pm q u := aMix_pos hf0 hf1 hp0 u
  have hA1 : aMix f pm q u < 1 := aMix_lt_one hf0 hf1 hp1 u
  have e1 : aMix f pm q u ≠ 0 := hA0.ne'
  have e2 : 1 - aMix f pm q u ≠ 0 := (sub_pos.mpr hA1).ne'
  have e3 : q ≠ 0 := hq0.ne'
  have e4 : 1 - q ≠ 0 := (sub_pos.mpr hq1).ne'
  rw [alpha, dmix_eq_ber_aMix hq0 hq1, dmix_eq_ber_aMix hq0 hq1, ber_true, ber_true, ber_false,
    ber_false, logit, logit, Real.log_div e1 e3, Real.log_div e2 e4, Real.log_div e1 e2,
    Real.log_div e3 e4]
  ring

/-! ## §2 (3.4): `A(u) = Σ_i {D(π_i ‖ q_i) − D(π_i ‖ a_i(u))}` -/

theorem an_mul_log_div_split {c y z : ℝ} (hc : 0 ≤ c) (hy : 0 < y) (hz : 0 < z) :
    c * Real.log (y / z) = c * Real.log (c / z) - c * Real.log (c / y) := by
  rcases hc.eq_or_lt with h | h
  · rw [← h]
    ring
  · rw [Real.log_div h.ne' hz.ne', Real.log_div h.ne' hy.ne', Real.log_div hy.ne' hz.ne']
    ring

/-- **(3.4)**: `A(u) = Σ_i {D(π_i ‖ q_i) − D(π_i ‖ a_i(u))}`, binary KL `A36W.TC.kl`. -/
theorem Afun_eq_kl {N : ℕ} {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) {pm q : Fin N → ℝ}
    (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1) (u : ℝ) :
    Afun f pm q u = ∑ i, (A36W.TC.kl (pm i) (q i) - A36W.TC.kl (pm i) (aMix f (pm i) (q i) u)) := by
  unfold Afun
  refine Finset.sum_congr rfl fun i _ => ?_
  obtain ⟨hp0, hp1⟩ := hp i
  obtain ⟨hq0, hq1⟩ := hq i
  have hA0 : 0 < aMix f (pm i) (q i) u := aMix_pos hf0 hf1 hp0 u
  have hA1 : aMix f (pm i) (q i) u < 1 := aMix_lt_one hf0 hf1 hp1 u
  simp only [berE_eq, dmix_eq_ber_aMix hq0 hq1, ber_true, ber_false]
  unfold A36W.TC.kl
  rw [an_mul_log_div_split hp0 hA0 hq0,
    an_mul_log_div_split (sub_nonneg.mpr hp1) (sub_pos.mpr hA1) (sub_pos.mpr hq1)]
  ring

/-! ## §3 The Remark after (3.9): exact identities -/

/-- `χ²(Ber(p) ‖ Ber(q)) = (p − q)² / (q (1 − q))`. -/
theorem chi2_eq {p q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) : chi2 p q = (p - q) ^ 2 / (q * (1 - q)) := by
  have h0 : q ≠ 0 := hq0.ne'
  have h1 : (1 - q) ≠ 0 := (sub_pos.mpr hq1).ne'
  rw [chi2, Fintype.sum_bool, ber_true, ber_true, ber_false, ber_false]
  field_simp
  ring

/-- **The exact first-order sum** (Remark after (3.9), first bullet):
`Σ_i E_{Ber(π_i)}(d_i(u, X_i) − 1) = (1 − f) Σ_i χ²(π_i ‖ q_i) + f Σ_i (π_i − q_i) h_i(u)`, where the Remark's (unnamed)
`h_i(u)` is `(t_i(u) − q_i) / (q_i (1 − q_i))`, which vanishes at `u = 0`. -/
theorem firstOrder_eq {N : ℕ} {pm q : Fin N → ℝ} (hq : ∀ i, 0 < q i ∧ q i < 1) (f u : ℝ) :
    firstOrder f pm q u = (1 - f) * ∑ i, chi2 (pm i) (q i) +
      f * ∑ i, (pm i - q i) * ((tU (q i) u - q i) / (q i * (1 - q i))) := by
  rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
  unfold firstOrder
  refine Finset.sum_congr rfl fun i _ => ?_
  obtain ⟨hq0, hq1⟩ := hq i
  have h0 : q i ≠ 0 := hq0.ne'
  have h1 : 1 - q i ≠ 0 := (sub_pos.mpr hq1).ne'
  rw [chi2_eq hq0 hq1]
  simp only [berE_eq, dmix_eq_ber_aMix hq0 hq1, ber_true, ber_false, aMix]
  field_simp
  ring

/-- **The first-order sum at `u = 0`** (Remark after (3.9), second bullet):
it equals `(1 − f) Σ_i (π_i − q_i)² / (q_i (1 − q_i))`. -/
theorem firstOrder_zero {N : ℕ} {pm q : Fin N → ℝ} (hq : ∀ i, 0 < q i ∧ q i < 1) (f : ℝ) :
    firstOrder f pm q 0 = (1 - f) * ∑ i, (pm i - q i) ^ 2 / (q i * (1 - q i)) := by
  rw [firstOrder_eq hq]
  have h : ∀ i, tU (q i) 0 - q i = 0 := fun i => by rw [tU_zero (hq i).1 (hq i).2, sub_self]
  simp only [h, zero_div, mul_zero, Finset.sum_const_zero, add_zero]
  congr 1
  exact Finset.sum_congr rfl fun i _ => chi2_eq (hq i).1 (hq i).2

/-- The first-order sum at `u = 0` is always `≥ 0` (for `f ≤ 1`). -/
theorem firstOrder_zero_nonneg {N : ℕ} {pm q : Fin N → ℝ} (hq : ∀ i, 0 < q i ∧ q i < 1) {f : ℝ}
    (hf1 : f ≤ 1) : 0 ≤ firstOrder f pm q 0 := by
  rw [firstOrder_zero hq]
  refine mul_nonneg (by linarith) (Finset.sum_nonneg fun i _ => div_nonneg (sq_nonneg _) ?_)
  exact (mul_pos (hq i).1 (sub_pos.mpr (hq i).2)).le

/-! ## §4 One-variable estimates for `t_i`, `log`, `logit` and `a_i(u)` -/

/-- `|t_i(u) − q_i| ≤ |u|/4` (mean value inequality with `0 < t_i' ≤ 1/4`). -/
theorem an_abs_tU_sub_le {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) : |tU q u - q| ≤ |u| / 4 := by
  have hd : ∀ x ∈ (Set.univ : Set ℝ), DifferentiableAt ℝ (tU q) x :=
    fun x _ => (hasDerivAt_tU q x).differentiableAt
  have hb : ∀ x ∈ (Set.univ : Set ℝ), ‖deriv (tU q) x‖ ≤ 1 / 4 := by
    intro x _
    rw [(hasDerivAt_tU q x).deriv, Real.norm_eq_abs,
      abs_of_nonneg (mul_pos (tU_pos q x) (by linarith [tU_lt_one q x])).le]
    nlinarith [sq_nonneg (tU q x - 1 / 2)]
  have h := Convex.norm_image_sub_le_of_norm_deriv_le hd hb convex_univ (Set.mem_univ 0)
    (Set.mem_univ u)
  rw [tU_zero hq0 hq1, Real.norm_eq_abs, Real.norm_eq_abs, sub_zero] at h
  linarith

/-- Global second-order Taylor bound: `|t_i(u) − q_i − q_i(1 − q_i) u| ≤ u²/4`. -/
theorem an_abs_tU_taylor_le {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) :
    |tU q u - q - q * (1 - q) * u| ≤ u ^ 2 / 4 := by
  have hgd : ∀ v, HasDerivAt (fun w => tU q w - q - q * (1 - q) * w)
      (tU q v * (1 - tU q v) - q * (1 - q)) v := by
    intro v
    have h1 := ((hasDerivAt_tU q v).sub_const q).sub ((hasDerivAt_id' v).const_mul (q * (1 - q)))
    exact h1.congr_deriv (by ring)
  have hd : ∀ x ∈ Set.uIcc 0 u, DifferentiableAt ℝ (fun w => tU q w - q - q * (1 - q) * w) x :=
    fun x _ => (hgd x).differentiableAt
  have hb : ∀ x ∈ Set.uIcc 0 u, ‖deriv (fun w => tU q w - q - q * (1 - q) * w) x‖ ≤ |u| / 4 := by
    intro x hx
    rw [(hgd x).deriv, Real.norm_eq_abs]
    have hx' : |x| ≤ |u| := by simpa using Set.abs_sub_left_of_mem_uIcc hx
    have e1 : tU q x * (1 - tU q x) - q * (1 - q) = (tU q x - q) * (1 - tU q x - q) := by ring
    rw [e1, abs_mul]
    have h2 : |1 - tU q x - q| ≤ 1 := by
      rw [abs_le]; constructor <;> linarith [tU_pos q x, tU_lt_one q x]
    have h3 := an_abs_tU_sub_le hq0 hq1 x
    calc |tU q x - q| * |1 - tU q x - q| ≤ (|x| / 4) * 1 :=
          mul_le_mul h3 h2 (abs_nonneg _) (by positivity)
      _ ≤ |u| / 4 := by linarith
  have h := Convex.norm_image_sub_le_of_norm_deriv_le hd hb (convex_uIcc 0 u) Set.left_mem_uIcc
    Set.right_mem_uIcc
  simp only [tU_zero hq0 hq1, sub_self, mul_zero, sub_zero, Real.norm_eq_abs] at h
  calc |tU q u - q - q * (1 - q) * u| ≤ |u| / 4 * |u| := h
    _ = u ^ 2 / 4 := by rw [show |u| / 4 * |u| = |u| ^ 2 / 4 by ring, sq_abs]

theorem an_tU_sub_eq {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) :
    tU q u - q = q * (1 - q) * (Real.exp u - 1) / (1 + q * (Real.exp u - 1)) := by
  rw [tU_eq hq0 hq1]
  have hd : 0 < 1 + q * (Real.exp u - 1) := by nlinarith [mul_pos hq0 (Real.exp_pos u)]
  have hd' := hd.ne'
  field_simp
  ring

theorem an_one_sub_exp_neg_ge {s : ℝ} (hs : 0 ≤ s) : min s 1 / 2 ≤ 1 - Real.exp (-s) := by
  have h1 : Real.exp (-s) ≤ 1 / (1 + s) := by
    rw [Real.exp_neg, inv_eq_one_div]
    exact one_div_le_one_div_of_le (by linarith) (by linarith [Real.add_one_le_exp s])
  have h2 : min s 1 / 2 ≤ s / (1 + s) := by
    rcases le_total s 1 with h | h
    · rw [min_eq_left h, div_le_div_iff₀ (by norm_num) (by linarith)]
      nlinarith
    · rw [min_eq_right h, div_le_div_iff₀ (by norm_num) (by linarith)]
      nlinarith
  have h3 : s / (1 + s) = 1 - 1 / (1 + s) := by
    have : (1 + s) ≠ 0 := by linarith
    field_simp
    ring
  linarith

/-- `|q_i − t_i(u)| ≥ q_i(1 − q_i) min(|u|, 1)/2` (the uniform separation used for (3.8)). -/
theorem an_abs_tU_sub_ge {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) :
    q * (1 - q) * (min |u| 1 / 2) ≤ |tU q u - q| := by
  rw [an_tU_sub_eq hq0 hq1 u]
  have hr : 0 < q * (1 - q) := mul_pos hq0 (sub_pos.mpr hq1)
  have he := Real.exp_pos u
  have hD : 0 < 1 + q * (Real.exp u - 1) := by nlinarith [mul_pos hq0 he]
  rw [abs_div, abs_mul, abs_of_pos hr, abs_of_pos hD, mul_div_assoc]
  refine mul_le_mul_of_nonneg_left ?_ hr.le
  rcases le_total 0 u with hu | hu
  · have h1 : 1 ≤ Real.exp u := by rw [← Real.exp_zero]; exact Real.exp_le_exp.mpr hu
    rw [abs_of_nonneg (by linarith : (0:ℝ) ≤ Real.exp u - 1), abs_of_nonneg hu]
    have hDle : 1 + q * (Real.exp u - 1) ≤ Real.exp u := by nlinarith
    have h2 := an_one_sub_exp_neg_ge hu
    have h3 : 1 - Real.exp (-u) = (Real.exp u - 1) / Real.exp u := by
      rw [Real.exp_neg]; field_simp
    have h4 : (Real.exp u - 1) / Real.exp u ≤ (Real.exp u - 1) / (1 + q * (Real.exp u - 1)) :=
      div_le_div_of_nonneg_left (by linarith) hD hDle
    linarith
  · have h1 : Real.exp u ≤ 1 := by rw [← Real.exp_zero]; exact Real.exp_le_exp.mpr hu
    rw [abs_of_nonpos (by linarith : Real.exp u - 1 ≤ 0), abs_of_nonpos hu]
    have hDle : 1 + q * (Real.exp u - 1) ≤ 1 := by nlinarith
    have h2 := an_one_sub_exp_neg_ge (neg_nonneg.mpr hu)
    rw [neg_neg] at h2
    have h4 : 1 - Real.exp u ≤ -(Real.exp u - 1) / (1 + q * (Real.exp u - 1)) := by
      rw [le_div_iff₀ hD]
      nlinarith [mul_nonneg (sub_nonneg.mpr h1) (sub_nonneg.mpr hDle)]
    linarith

/-- `1 − t_i(u) ≤ e^{−u}/q_i`. -/
theorem an_one_sub_tU_le {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) :
    1 - tU q u ≤ Real.exp (-u) / q := by
  rw [tU_eq hq0 hq1]
  have he := Real.exp_pos u
  have hd : 0 < 1 + q * (Real.exp u - 1) := by nlinarith [mul_pos hq0 he]
  have hd' := hd.ne'
  have e1 : 1 - q * Real.exp u / (1 + q * (Real.exp u - 1)) = (1 - q) / (1 + q * (Real.exp u - 1)) := by
    field_simp
    ring
  have e2 : Real.exp (-u) / q = 1 / (q * Real.exp u) := by
    rw [Real.exp_neg]
    field_simp
  rw [e1, e2, div_le_div_iff₀ hd (mul_pos hq0 he)]
  nlinarith [mul_pos hq0 he, mul_pos (mul_pos hq0 he) hq0]

/-- `t_i(u) ≤ e^u/(1 − q_i)`. -/
theorem an_tU_le {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) : tU q u ≤ Real.exp u / (1 - q) := by
  rw [tU_eq hq0 hq1]
  have he := Real.exp_pos u
  have hq' : 0 < 1 - q := sub_pos.mpr hq1
  have hd : 1 - q ≤ 1 + q * (Real.exp u - 1) := by nlinarith [mul_pos hq0 he]
  calc q * Real.exp u / (1 + q * (Real.exp u - 1)) ≤ q * Real.exp u / (1 - q) :=
        div_le_div_of_nonneg_left (mul_pos hq0 he).le hq' hd
    _ ≤ Real.exp u / (1 - q) := div_le_div_of_nonneg_right (by nlinarith) hq'.le

/-- `|log x − log y| ≤ |x − y| / m` for `x, y ≥ m > 0`. -/
theorem an_abs_log_sub_le {x y m : ℝ} (hm : 0 < m) (hx : m ≤ x) (hy : m ≤ y) :
    |Real.log x - Real.log y| ≤ |x - y| / m := by
  have hx0 : 0 < x := lt_of_lt_of_le hm hx
  have hy0 : 0 < y := lt_of_lt_of_le hm hy
  rw [abs_le]
  constructor
  · have h1 : Real.log y - Real.log x ≤ (y - x) / x := by
      rw [← Real.log_div hy0.ne' hx0.ne']
      have := Real.log_le_sub_one_of_pos (div_pos hy0 hx0)
      rwa [div_sub_one hx0.ne'] at this
    have h2 : (y - x) / x ≤ |x - y| / m :=
      calc (y - x) / x ≤ |y - x| / x := div_le_div_of_nonneg_right (le_abs_self _) hx0.le
        _ ≤ |y - x| / m := div_le_div_of_nonneg_left (abs_nonneg _) hm hx
        _ = |x - y| / m := by rw [abs_sub_comm]
    linarith
  · have h1 : Real.log x - Real.log y ≤ (x - y) / y := by
      rw [← Real.log_div hx0.ne' hy0.ne']
      have := Real.log_le_sub_one_of_pos (div_pos hx0 hy0)
      rwa [div_sub_one hy0.ne'] at this
    have h2 : (x - y) / y ≤ |x - y| / m :=
      calc (x - y) / y ≤ |x - y| / y := div_le_div_of_nonneg_right (le_abs_self _) hy0.le
        _ ≤ |x - y| / m := div_le_div_of_nonneg_left (abs_nonneg _) hm hy
    linarith

/-- `logit` is `2/m`-Lipschitz on `[m, 1 − m]`. -/
theorem an_abs_logit_sub_le {x y m : ℝ} (hm : 0 < m) (hx0 : m ≤ x) (hx1 : x ≤ 1 - m) (hy0 : m ≤ y)
    (hy1 : y ≤ 1 - m) : |logit x - logit y| ≤ 2 * |x - y| / m := by
  have hxp : 0 < x := by linarith
  have hyp : 0 < y := by linarith
  have hx1' : 0 < 1 - x := by linarith
  have hy1' : 0 < 1 - y := by linarith
  unfold logit
  rw [Real.log_div hxp.ne' hx1'.ne', Real.log_div hyp.ne' hy1'.ne']
  have h1 := an_abs_log_sub_le hm hx0 hy0
  have h2 := an_abs_log_sub_le hm (show m ≤ 1 - x by linarith) (show m ≤ 1 - y by linarith)
  have e : |(1 - x) - (1 - y)| = |x - y| := by
    rw [show (1 - x) - (1 - y) = -(x - y) by ring, abs_neg]
  rw [e] at h2
  calc |Real.log x - Real.log (1 - x) - (Real.log y - Real.log (1 - y))|
      = |(Real.log x - Real.log y) - (Real.log (1 - x) - Real.log (1 - y))| := by congr 1; ring
    _ ≤ |Real.log x - Real.log y| + |Real.log (1 - x) - Real.log (1 - y)| := abs_sub _ _
    _ ≤ |x - y| / m + |x - y| / m := add_le_add h1 h2
    _ = 2 * |x - y| / m := by ring

/-- `A(1 − A) ≥ m(1 − m)` for `A ∈ [m, 1 − m]`. -/
theorem an_prod_ge {m A : ℝ} (h0 : m ≤ A) (h1 : A ≤ 1 - m) : m * (1 - m) ≤ A * (1 - A) := by
  nlinarith [mul_nonneg (sub_nonneg.mpr h0) (sub_nonneg.mpr h1)]

/-- Uniform interiority of `a_i(u)` for all real `u` (App Q l.530): `a_i(u) ∈ [3a/4, 1 − 3a/4]`. -/
theorem an_aMix_mem {a f pm q : ℝ} (ha : 0 ≤ a) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (hp0 : a ≤ pm)
    (hp1 : pm ≤ 1 - a) (u : ℝ) : 3 * a / 4 ≤ aMix f pm q u ∧ aMix f pm q u ≤ 1 - 3 * a / 4 := by
  unfold aMix
  have ht0 := tU_pos q u
  have ht1 := tU_lt_one q u
  constructor
  · nlinarith [mul_nonneg (show (0:ℝ) ≤ 1 - f by linarith) (sub_nonneg.mpr hp0),
      mul_nonneg (show (0:ℝ) ≤ 1 / 4 - f by linarith) ha, mul_pos hf0 ht0]
  · nlinarith [mul_nonneg (show (0:ℝ) ≤ 1 - f by linarith) (show (0:ℝ) ≤ 1 - a - pm by linarith),
      mul_nonneg (show (0:ℝ) ≤ 1 / 4 - f by linarith) ha,
      mul_pos hf0 (show (0:ℝ) < 1 - tU q u by linarith)]

theorem an_aMix_zero {f pm q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) :
    aMix f pm q 0 = (1 - f) * pm + f * q := by
  rw [aMix, tU_zero hq0 hq1]

/-! ## §5 (3.5): the derivative of `α_i` -/

theorem an_hasDerivAt_aMix (f pm q u : ℝ) : HasDerivAt (fun v => aMix f pm q v) (f * tD q u) u := by
  have h := ((hasDerivAt_tU q u).const_mul f).const_add ((1 - f) * pm)
  rw [← tD_eq] at h
  exact h

theorem an_alpha_eq_log {f pm q : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hp0 : 0 ≤ pm) (hp1 : pm ≤ 1)
    (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) :
    alpha f pm q u = Real.log (aMix f pm q u) - Real.log (1 - aMix f pm q u) - logit q := by
  have hA0 : 0 < aMix f pm q u := aMix_pos hf0 hf1 hp0 u
  have hA1 : aMix f pm q u < 1 := aMix_lt_one hf0 hf1 hp1 u
  rw [alpha_eq_logit hf0 hf1 hp0 hp1 hq0 hq1, logit, Real.log_div hA0.ne' (sub_pos.mpr hA1).ne']

/-- **(3.5), the derivative**: `α_i'(u) = f t_i'(u) / (a_i(u)(1 − a_i(u)))`. -/
theorem hasDerivAt_alpha {f pm q : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hp0 : 0 ≤ pm) (hp1 : pm ≤ 1)
    (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) :
    HasDerivAt (alpha f pm q) (f * tD q u / (aMix f pm q u * (1 - aMix f pm q u))) u := by
  have hA0 : 0 < aMix f pm q u := aMix_pos hf0 hf1 hp0 u
  have hA1 : 0 < 1 - aMix f pm q u := sub_pos.mpr (aMix_lt_one hf0 hf1 hp1 u)
  have hA0' := hA0.ne'
  have hA1' := hA1.ne'
  have hd := an_hasDerivAt_aMix f pm q u
  have h1 := hd.log hA0'
  have h2 := (hd.const_sub 1).log hA1'
  have h3 := (h1.sub h2).sub_const (logit q)
  have hfun : alpha f pm q =
      fun v => Real.log (aMix f pm q v) - Real.log (1 - aMix f pm q v) - logit q := by
    funext v
    exact an_alpha_eq_log hf0 hf1 hp0 hp1 hq0 hq1 v
  rw [hfun]
  exact h3.congr_deriv (by field_simp; ring)

theorem an_deriv_alpha {f pm q : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hp0 : 0 ≤ pm) (hp1 : pm ≤ 1)
    (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) :
    deriv (alpha f pm q) u = f * tD q u / (aMix f pm q u * (1 - aMix f pm q u)) :=
  (hasDerivAt_alpha hf0 hf1 hp0 hp1 hq0 hq1 u).deriv

/-! ## §6 One-coordinate α-estimates -/

/-- `|α_i(0)| ≤ 2d/a` when `|π_i − q_i| ≤ d`. -/
theorem an_alpha_zero_le {a f pm q d : ℝ} (ha : 0 < a) (hp0 : a ≤ pm) (hp1 : pm ≤ 1 - a)
    (hq0 : a ≤ q) (hq1 : q ≤ 1 - a) (hd : |pm - q| ≤ d) (hf0 : 0 < f) (hf1 : f < 1) :
    |alpha f pm q 0| ≤ 2 * d / a := by
  have hq0' : 0 < q := by linarith
  have hq1' : q < 1 := by linarith
  rw [alpha_eq_logit hf0 hf1 (by linarith) (by linarith) hq0' hq1', an_aMix_zero hq0' hq1']
  have hA0 : a ≤ (1 - f) * pm + f * q := by
    nlinarith [mul_nonneg (show (0:ℝ) ≤ 1 - f by linarith) (sub_nonneg.mpr hp0),
      mul_nonneg hf0.le (sub_nonneg.mpr hq0)]
  have hA1 : (1 - f) * pm + f * q ≤ 1 - a := by
    nlinarith [mul_nonneg (show (0:ℝ) ≤ 1 - f by linarith) (show (0:ℝ) ≤ 1 - a - pm by linarith),
      mul_nonneg hf0.le (show (0:ℝ) ≤ 1 - a - q by linarith)]
  have h := an_abs_logit_sub_le ha hA0 hA1 hq0 hq1
  have e : (1 - f) * pm + f * q - q = (1 - f) * (pm - q) := by ring
  rw [e, abs_mul, abs_of_pos (by linarith : (0:ℝ) < 1 - f)] at h
  calc |logit ((1 - f) * pm + f * q) - logit q| ≤ 2 * ((1 - f) * |pm - q|) / a := h
    _ ≤ 2 * d / a := by
        apply div_le_div_of_nonneg_right _ ha.le
        nlinarith [abs_nonneg (pm - q)]

/-- `|α_i'(0) − f| ≤ f d/(a(1 − a))` when `|π_i − q_i| ≤ d`. -/
theorem an_alpha_deriv_zero {a f pm q d : ℝ} (ha : 0 < a) (hp0 : a ≤ pm) (hp1 : pm ≤ 1 - a)
    (hq0 : a ≤ q) (hq1 : q ≤ 1 - a) (hd : |pm - q| ≤ d) (hf0 : 0 < f) (hf1 : f < 1) :
    |deriv (alpha f pm q) 0 - f| ≤ f * d / (a * (1 - a)) := by
  have hq0' : 0 < q := by linarith
  have hq1' : q < 1 := by linarith
  rw [an_deriv_alpha hf0 hf1 (by linarith) (by linarith) hq0' hq1' 0, an_aMix_zero hq0' hq1', tD_eq,
    tU_zero hq0' hq1']
  have hA0 : a ≤ (1 - f) * pm + f * q := by
    nlinarith [mul_nonneg (show (0:ℝ) ≤ 1 - f by linarith) (sub_nonneg.mpr hp0),
      mul_nonneg hf0.le (sub_nonneg.mpr hq0)]
  have hA1 : (1 - f) * pm + f * q ≤ 1 - a := by
    nlinarith [mul_nonneg (show (0:ℝ) ≤ 1 - f by linarith) (show (0:ℝ) ≤ 1 - a - pm by linarith),
      mul_nonneg hf0.le (show (0:ℝ) ≤ 1 - a - q by linarith)]
  have hD : a * (1 - a) ≤ ((1 - f) * pm + f * q) * (1 - ((1 - f) * pm + f * q)) := an_prod_ge hA0 hA1
  have hσ : 0 < a * (1 - a) := mul_pos ha (by linarith)
  have hDpos : 0 < ((1 - f) * pm + f * q) * (1 - ((1 - f) * pm + f * q)) := lt_of_lt_of_le hσ hD
  have hDne := hDpos.ne'
  have e : f * (q * (1 - q)) / (((1 - f) * pm + f * q) * (1 - ((1 - f) * pm + f * q))) - f =
      f * ((1 - f) * (q - pm) * (1 - q - ((1 - f) * pm + f * q))) /
        (((1 - f) * pm + f * q) * (1 - ((1 - f) * pm + f * q))) := by
    rw [show f * ((1 - f) * (q - pm) * (1 - q - ((1 - f) * pm + f * q))) =
        f * (q * (1 - q)) - f * (((1 - f) * pm + f * q) * (1 - ((1 - f) * pm + f * q))) by ring,
      sub_div, mul_div_cancel_right₀ _ hDne]
  rw [e, abs_div, abs_of_pos hDpos, abs_mul, abs_of_pos hf0, abs_mul, abs_mul,
    abs_of_pos (by linarith : (0:ℝ) < 1 - f)]
  have hd0 : 0 ≤ d := le_trans (abs_nonneg _) hd
  have h1 : (1 - f) * |q - pm| ≤ d := by
    rw [abs_sub_comm]
    nlinarith [abs_nonneg (pm - q)]
  have h2 : |1 - q - ((1 - f) * pm + f * q)| ≤ 1 := by
    rw [abs_le]
    constructor <;> nlinarith
  calc f * ((1 - f) * |q - pm| * |1 - q - ((1 - f) * pm + f * q)|) /
        (((1 - f) * pm + f * q) * (1 - ((1 - f) * pm + f * q))) ≤
        f * (d * 1) / (((1 - f) * pm + f * q) * (1 - ((1 - f) * pm + f * q))) := by
        apply div_le_div_of_nonneg_right _ hDpos.le
        apply mul_le_mul_of_nonneg_left _ hf0.le
        exact mul_le_mul h1 h2 (abs_nonneg _) hd0
    _ ≤ f * d / (a * (1 - a)) := by
        rw [mul_one]
        exact div_le_div_of_nonneg_left (mul_nonneg hf0.le hd0) hσ hD

/-- `α_i'` is Lipschitz with constant `C f` (uniformly interior `a_i`). -/
theorem an_alpha_deriv_lip {m f pm q : ℝ} (hm : 0 < m) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4)
    (hp0 : 0 ≤ pm) (hp1 : pm ≤ 1) (hq0 : 0 < q) (hq1 : q < 1)
    (hA : ∀ v, m ≤ aMix f pm q v ∧ aMix f pm q v ≤ 1 - m) (v : ℝ) :
    |deriv (alpha f pm q) v - deriv (alpha f pm q) 0| ≤
      f * (1 / (4 * (m * (1 - m))) + 1 / (16 * (m * (1 - m)) ^ 2)) * |v| := by
  have hm2 : m ≤ 1 / 2 := by have := hA 0; linarith [this.1, this.2]
  have hμ0 : 0 < m * (1 - m) := mul_pos hm (by linarith)
  rw [an_deriv_alpha hf0 (by linarith) hp0 hp1 hq0 hq1 v, an_deriv_alpha hf0 (by linarith) hp0 hp1 hq0 hq1 0]
  obtain ⟨hA1l, hA1u⟩ := hA v
  obtain ⟨hA0l, hA0u⟩ := hA 0
  have hD₁ : m * (1 - m) ≤ aMix f pm q v * (1 - aMix f pm q v) := an_prod_ge hA1l hA1u
  have hD₀ : m * (1 - m) ≤ aMix f pm q 0 * (1 - aMix f pm q 0) := an_prod_ge hA0l hA0u
  have hT : |tD q v - tD q 0| ≤ |v| / 4 := by
    rw [tD_eq, tD_eq, tU_zero hq0 hq1]
    have e : tU q v * (1 - tU q v) - q * (1 - q) = (tU q v - q) * (1 - tU q v - q) := by ring
    rw [e, abs_mul]
    have h1 := an_abs_tU_sub_le hq0 hq1 v
    have h2 : |1 - tU q v - q| ≤ 1 := by
      rw [abs_le]; constructor <;> linarith [tU_pos q v, tU_lt_one q v]
    calc |tU q v - q| * |1 - tU q v - q| ≤ (|v| / 4) * 1 := mul_le_mul h1 h2 (abs_nonneg _) (by positivity)
      _ = |v| / 4 := mul_one _
  have hAd : |aMix f pm q v - aMix f pm q 0| ≤ |v| / 16 := by
    have e : aMix f pm q v - aMix f pm q 0 = f * (tU q v - q) := by
      rw [an_aMix_zero hq0 hq1]; unfold aMix; ring
    rw [e, abs_mul, abs_of_pos hf0]
    have h1 := an_abs_tU_sub_le hq0 hq1 v
    nlinarith [abs_nonneg (tU q v - q), abs_nonneg v]
  have hDd : |aMix f pm q 0 * (1 - aMix f pm q 0) - aMix f pm q v * (1 - aMix f pm q v)| ≤ |v| / 16 := by
    have e : aMix f pm q 0 * (1 - aMix f pm q 0) - aMix f pm q v * (1 - aMix f pm q v) =
        -((aMix f pm q v - aMix f pm q 0) * (1 - aMix f pm q v - aMix f pm q 0)) := by ring
    rw [e, abs_neg, abs_mul]
    have h2 : |1 - aMix f pm q v - aMix f pm q 0| ≤ 1 := by
      rw [abs_le]; constructor <;> linarith
    calc |aMix f pm q v - aMix f pm q 0| * |1 - aMix f pm q v - aMix f pm q 0| ≤ (|v| / 16) * 1 :=
          mul_le_mul hAd h2 (abs_nonneg _) (by positivity)
      _ = |v| / 16 := mul_one _
  have hT0 : 0 ≤ tD q 0 ∧ tD q 0 ≤ 1 / 4 := ⟨(tD_pos q 0).le, tD_le_quarter q 0⟩
  generalize hD1def : aMix f pm q v * (1 - aMix f pm q v) = D₁ at hD₁ hDd ⊢
  generalize hD0def : aMix f pm q 0 * (1 - aMix f pm q 0) = D₀ at hD₀ hDd ⊢
  generalize hT1def : tD q v = T₁ at hT ⊢
  generalize hT0def : tD q 0 = T₀ at hT hT0 ⊢
  have hD₁p : 0 < D₁ := lt_of_lt_of_le hμ0 hD₁
  have hD₀p : 0 < D₀ := lt_of_lt_of_le hμ0 hD₀
  have hD₁ne := hD₁p.ne'
  have hD₀ne := hD₀p.ne'
  have e : f * T₁ / D₁ - f * T₀ / D₀ = f * ((T₁ - T₀) * D₀ + T₀ * (D₀ - D₁)) / (D₁ * D₀) := by
    field_simp
    ring
  rw [e, abs_div, abs_of_pos (mul_pos hD₁p hD₀p), abs_mul, abs_of_pos hf0]
  have hnum : |(T₁ - T₀) * D₀ + T₀ * (D₀ - D₁)| ≤ |v| / 4 * D₀ + |v| / 64 := by
    calc |(T₁ - T₀) * D₀ + T₀ * (D₀ - D₁)| ≤ |(T₁ - T₀) * D₀| + |T₀ * (D₀ - D₁)| := abs_add_le _ _
      _ = |T₁ - T₀| * D₀ + T₀ * |D₀ - D₁| := by
          rw [abs_mul, abs_mul, abs_of_pos hD₀p, abs_of_nonneg hT0.1]
      _ ≤ |v| / 4 * D₀ + 1 / 4 * (|v| / 16) := by
          apply add_le_add (mul_le_mul_of_nonneg_right hT hD₀p.le)
          exact mul_le_mul hT0.2 hDd (abs_nonneg _) (by norm_num)
      _ = |v| / 4 * D₀ + |v| / 64 := by ring
  rw [div_le_iff₀ (mul_pos hD₁p hD₀p)]
  have k1 : 1 / 4 ≤ 1 / (4 * (m * (1 - m))) * D₁ := by
    rw [div_mul_eq_mul_div, one_mul, le_div_iff₀ (by positivity)]
    linarith
  have k2 : 1 / 64 ≤ 1 / (16 * (m * (1 - m)) ^ 2) * (D₁ * D₀) := by
    rw [div_mul_eq_mul_div, one_mul, le_div_iff₀ (by positivity)]
    nlinarith [mul_le_mul hD₁ hD₀ hμ0.le hD₁p.le]
  have hv := abs_nonneg v
  calc f * |(T₁ - T₀) * D₀ + T₀ * (D₀ - D₁)| ≤ f * (|v| / 4 * D₀ + |v| / 64) :=
        mul_le_mul_of_nonneg_left hnum hf0.le
    _ ≤ f * ((1 / (4 * (m * (1 - m))) * D₁) * |v| * D₀ + (1 / (16 * (m * (1 - m)) ^ 2) * (D₁ * D₀)) * |v|) := by
        apply mul_le_mul_of_nonneg_left _ hf0.le
        nlinarith [mul_le_mul_of_nonneg_right k1 (mul_nonneg hv hD₀p.le), mul_le_mul_of_nonneg_right k2 hv]
    _ = f * (1 / (4 * (m * (1 - m))) + 1 / (16 * (m * (1 - m)) ^ 2)) * |v| * (D₁ * D₀) := by ring

/-- The global second-order expansion of `α_i` with an `O(f u²)` remainder. -/
theorem an_alpha_taylor {m f pm q : ℝ} (hm : 0 < m) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4)
    (hp0 : 0 ≤ pm) (hp1 : pm ≤ 1) (hq0 : 0 < q) (hq1 : q < 1)
    (hA : ∀ v, m ≤ aMix f pm q v ∧ aMix f pm q v ≤ 1 - m) (u : ℝ) :
    |alpha f pm q u - alpha f pm q 0 - deriv (alpha f pm q) 0 * u| ≤
      f * (1 / (4 * (m * (1 - m))) + 1 / (16 * (m * (1 - m)) ^ 2)) * u ^ 2 := by
  have hm2 : m ≤ 1 / 2 := by have := hA 0; linarith [this.1, this.2]
  have hμ0 : 0 < m * (1 - m) := mul_pos hm (by linarith)
  have hK0 : 0 ≤ f * (1 / (4 * (m * (1 - m))) + 1 / (16 * (m * (1 - m)) ^ 2)) :=
    mul_nonneg hf0.le (add_nonneg (one_div_nonneg.mpr (mul_pos (by norm_num) hμ0).le)
      (one_div_nonneg.mpr (by positivity)))
  generalize hc : deriv (alpha f pm q) 0 = c
  have hg : ∀ v, HasDerivAt (fun w => alpha f pm q w - alpha f pm q 0 - c * w)
      (deriv (alpha f pm q) v - c) v := by
    intro v
    have h1 := hasDerivAt_alpha hf0 (by linarith) hp0 hp1 hq0 hq1 v
    have h2 := (h1.sub_const (alpha f pm q 0)).sub ((hasDerivAt_id' v).const_mul c)
    rw [h1.deriv]
    exact h2.congr_deriv (by ring)
  have hd : ∀ x ∈ Set.uIcc 0 u, DifferentiableAt ℝ (fun w => alpha f pm q w - alpha f pm q 0 - c * w) x :=
    fun x _ => (hg x).differentiableAt
  have hb : ∀ x ∈ Set.uIcc 0 u, ‖deriv (fun w => alpha f pm q w - alpha f pm q 0 - c * w) x‖ ≤
      f * (1 / (4 * (m * (1 - m))) + 1 / (16 * (m * (1 - m)) ^ 2)) * |u| := by
    intro x hx
    rw [(hg x).deriv, Real.norm_eq_abs, ← hc]
    have hx' : |x| ≤ |u| := by simpa using Set.abs_sub_left_of_mem_uIcc hx
    calc |deriv (alpha f pm q) x - deriv (alpha f pm q) 0| ≤
          f * (1 / (4 * (m * (1 - m))) + 1 / (16 * (m * (1 - m)) ^ 2)) * |x| :=
          an_alpha_deriv_lip hm hf0 hf1 hp0 hp1 hq0 hq1 hA x
      _ ≤ f * (1 / (4 * (m * (1 - m))) + 1 / (16 * (m * (1 - m)) ^ 2)) * |u| :=
          mul_le_mul_of_nonneg_left hx' hK0
  have h := Convex.norm_image_sub_le_of_norm_deriv_le hd hb (convex_uIcc 0 u) Set.left_mem_uIcc
    Set.right_mem_uIcc
  simp only [sub_self, mul_zero, sub_zero, Real.norm_eq_abs] at h
  calc |alpha f pm q u - alpha f pm q 0 - c * u| ≤
        f * (1 / (4 * (m * (1 - m))) + 1 / (16 * (m * (1 - m)) ^ 2)) * |u| * |u| := h
    _ = f * (1 / (4 * (m * (1 - m))) + 1 / (16 * (m * (1 - m)) ^ 2)) * u ^ 2 := by
        rw [mul_assoc, ← sq, sq_abs]

/-- `|α_i(u) − α_i(0)| ≤ 2f/m`. -/
theorem an_alpha_sub_zero_le {m f pm q : ℝ} (hm : 0 < m) (hf0 : 0 < f) (hf1 : f < 1)
    (hp0 : 0 ≤ pm) (hp1 : pm ≤ 1) (hq0 : 0 < q) (hq1 : q < 1)
    (hA : ∀ v, m ≤ aMix f pm q v ∧ aMix f pm q v ≤ 1 - m) (u : ℝ) :
    |alpha f pm q u - alpha f pm q 0| ≤ 2 * f / m := by
  rw [alpha_eq_logit hf0 hf1 hp0 hp1 hq0 hq1, alpha_eq_logit hf0 hf1 hp0 hp1 hq0 hq1,
    show logit (aMix f pm q u) - logit q - (logit (aMix f pm q 0) - logit q) =
      logit (aMix f pm q u) - logit (aMix f pm q 0) by ring]
  have h := an_abs_logit_sub_le hm (hA u).1 (hA u).2 (hA 0).1 (hA 0).2
  have e : aMix f pm q u - aMix f pm q 0 = f * (tU q u - q) := by
    rw [an_aMix_zero hq0 hq1]; unfold aMix; ring
  rw [e, abs_mul, abs_of_pos hf0] at h
  have h1 : |tU q u - q| ≤ 1 := by
    rw [abs_le]; constructor <;> linarith [tU_pos q u, tU_lt_one q u]
  calc |logit (aMix f pm q u) - logit (aMix f pm q 0)| ≤ 2 * (f * |tU q u - q|) / m := h
    _ ≤ 2 * f / m := by
        apply div_le_div_of_nonneg_right _ hm.le
        nlinarith [abs_nonneg (tU q u - q)]

/-- `0 ≤ α_i'(u) ≤ f/(4 m(1 − m))`. -/
theorem an_alpha_deriv_le {m f pm q : ℝ} (hm : 0 < m) (hf0 : 0 < f) (hf1 : f < 1)
    (hp0 : 0 ≤ pm) (hp1 : pm ≤ 1) (hq0 : 0 < q) (hq1 : q < 1)
    (hA : ∀ v, m ≤ aMix f pm q v ∧ aMix f pm q v ≤ 1 - m) (u : ℝ) :
    |deriv (alpha f pm q) u| ≤ f / (4 * (m * (1 - m))) := by
  have hm2 : m ≤ 1 / 2 := by have := hA 0; linarith [this.1, this.2]
  have hμ0 : 0 < m * (1 - m) := mul_pos hm (by linarith)
  rw [an_deriv_alpha hf0 hf1 hp0 hp1 hq0 hq1 u]
  have hD : m * (1 - m) ≤ aMix f pm q u * (1 - aMix f pm q u) := an_prod_ge (hA u).1 (hA u).2
  have hDp : 0 < aMix f pm q u * (1 - aMix f pm q u) := lt_of_lt_of_le hμ0 hD
  rw [abs_of_nonneg (div_nonneg (mul_nonneg hf0.le (tD_pos q u).le) hDp.le), div_le_div_iff₀ hDp
    (mul_pos (by norm_num) hμ0)]
  have h1 : tD q u * (4 * (m * (1 - m))) ≤ m * (1 - m) := by
    nlinarith [mul_nonneg (sub_nonneg.mpr (tD_le_quarter q u)) hμ0.le]
  calc f * tD q u * (4 * (m * (1 - m))) = f * (tD q u * (4 * (m * (1 - m)))) := by ring
    _ ≤ f * (m * (1 - m)) := mul_le_mul_of_nonneg_left h1 hf0.le
    _ ≤ f * (aMix f pm q u * (1 - aMix f pm q u)) := mul_le_mul_of_nonneg_left hD hf0.le

/-- Upper tail: `|α_i(u) − α_i(+∞)| ≤ (8/(3a²)) f e^{−u}` for `u ≥ 0`. -/
theorem an_alpha_tail_pos {a f pm q : ℝ} (ha : 0 < a) (hp0 : a ≤ pm) (hp1 : pm ≤ 1 - a) (hq0 : a ≤ q)
    (hq1 : q ≤ 1 - a) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (u : ℝ) :
    |alpha f pm q u - (logit ((1 - f) * pm + f) - logit q)| ≤ 8 / (3 * a ^ 2) * f * Real.exp (-u) := by
  have hq0' : 0 < q := by linarith
  have hq1' : q < 1 := by linarith
  rw [alpha_eq_logit hf0 (by linarith) (by linarith) (by linarith) hq0' hq1',
    show logit (aMix f pm q u) - logit q - (logit ((1 - f) * pm + f) - logit q) =
      logit (aMix f pm q u) - logit ((1 - f) * pm + f) by ring]
  have hm : 0 < 3 * a / 4 := by positivity
  obtain ⟨hA0, hA1⟩ := an_aMix_mem (q := q) ha.le hf0 hf1 hp0 hp1 u
  have hL0 : 3 * a / 4 ≤ (1 - f) * pm + f := by
    nlinarith [mul_nonneg (show (0:ℝ) ≤ 1 - f by linarith) (sub_nonneg.mpr hp0),
      mul_nonneg (show (0:ℝ) ≤ 1 / 4 - f by linarith) ha.le]
  have hL1 : (1 - f) * pm + f ≤ 1 - 3 * a / 4 := by
    nlinarith [mul_nonneg (show (0:ℝ) ≤ 1 - f by linarith) (show (0:ℝ) ≤ 1 - a - pm by linarith),
      mul_nonneg (show (0:ℝ) ≤ 1 / 4 - f by linarith) ha.le]
  have h := an_abs_logit_sub_le hm hA0 hA1 hL0 hL1
  have hdiff : |aMix f pm q u - ((1 - f) * pm + f)| ≤ f * (Real.exp (-u) / a) := by
    have e2 : aMix f pm q u - ((1 - f) * pm + f) = -(f * (1 - tU q u)) := by unfold aMix; ring
    rw [e2, abs_neg, abs_of_nonneg (mul_nonneg hf0.le (by linarith [tU_lt_one q u]))]
    apply mul_le_mul_of_nonneg_left _ hf0.le
    calc 1 - tU q u ≤ Real.exp (-u) / q := an_one_sub_tU_le hq0' hq1' u
      _ ≤ Real.exp (-u) / a := div_le_div_of_nonneg_left (Real.exp_pos _).le ha hq0
  calc |logit (aMix f pm q u) - logit ((1 - f) * pm + f)| ≤
        2 * |aMix f pm q u - ((1 - f) * pm + f)| / (3 * a / 4) := h
    _ ≤ 2 * (f * (Real.exp (-u) / a)) / (3 * a / 4) := by
        apply div_le_div_of_nonneg_right _ hm.le
        linarith
    _ = 8 / (3 * a ^ 2) * f * Real.exp (-u) := by
        have := ha.ne'
        field_simp
        ring

/-- Lower tail: `|α_i(u) − α_i(−∞)| ≤ (8/(3a²)) f e^{u}` for every `u` (used for `u ≤ 0`). -/
theorem an_alpha_tail_neg {a f pm q : ℝ} (ha : 0 < a) (hp0 : a ≤ pm) (hp1 : pm ≤ 1 - a) (hq0 : a ≤ q)
    (hq1 : q ≤ 1 - a) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (u : ℝ) :
    |alpha f pm q u - (logit ((1 - f) * pm) - logit q)| ≤ 8 / (3 * a ^ 2) * f * Real.exp u := by
  have hq0' : 0 < q := by linarith
  have hq1' : q < 1 := by linarith
  rw [alpha_eq_logit hf0 (by linarith) (by linarith) (by linarith) hq0' hq1',
    show logit (aMix f pm q u) - logit q - (logit ((1 - f) * pm) - logit q) =
      logit (aMix f pm q u) - logit ((1 - f) * pm) by ring]
  have hm : 0 < 3 * a / 4 := by positivity
  obtain ⟨hA0, hA1⟩ := an_aMix_mem (q := q) ha.le hf0 hf1 hp0 hp1 u
  have hL0 : 3 * a / 4 ≤ (1 - f) * pm := by
    nlinarith [mul_nonneg (show (0:ℝ) ≤ 1 - f by linarith) (sub_nonneg.mpr hp0),
      mul_nonneg (show (0:ℝ) ≤ 1 / 4 - f by linarith) ha.le]
  have hL1 : (1 - f) * pm ≤ 1 - 3 * a / 4 := by nlinarith
  have h := an_abs_logit_sub_le hm hA0 hA1 hL0 hL1
  have hdiff : |aMix f pm q u - (1 - f) * pm| ≤ f * (Real.exp u / a) := by
    have e2 : aMix f pm q u - (1 - f) * pm = f * tU q u := by unfold aMix; ring
    rw [e2, abs_of_nonneg (mul_nonneg hf0.le (tU_pos q u).le)]
    apply mul_le_mul_of_nonneg_left _ hf0.le
    calc tU q u ≤ Real.exp u / (1 - q) := an_tU_le hq0' hq1' u
      _ ≤ Real.exp u / a := div_le_div_of_nonneg_left (Real.exp_pos _).le ha (by linarith)
  calc |logit (aMix f pm q u) - logit ((1 - f) * pm)| ≤
        2 * |aMix f pm q u - (1 - f) * pm| / (3 * a / 4) := h
    _ ≤ 2 * (f * (Real.exp u / a)) / (3 * a / 4) := by
        apply div_le_div_of_nonneg_right _ hm.le
        linarith
    _ = 8 / (3 * a ^ 2) * f * Real.exp u := by
        have := ha.ne'
        field_simp
        ring

/-- Unpacking the common hypothesis block: `|π_i − q_i| ≤ C₂/N` and `a(1 − a) N ≤ V`, `V > 0`. -/
theorem an_H_unpack {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) {N : ℕ} {pm q : Fin N → ℝ}
    (hN : 0 < N) (hq : ∀ i, a ≤ q i ∧ q i ≤ 1 - a)
    (h27 : (∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) :
    (∀ i, |pm i - q i| ≤ C₂ / N) ∧ a * (1 - a) * N ≤ pbVar q ∧ 0 < pbVar q := by
  have hV := A36W.RF.CutI.pbVar_ge q hq
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hσ : 0 < a * (1 - a) := mul_pos ha (by linarith)
  exact ⟨fun i => (h27.1 i).trans h27.2.1, hV, lt_of_lt_of_le (mul_pos hσ hNr) hV⟩

/-! ## §7 Headlines (3.5) and (3.7) -/

/-- **(3.5)**: `α_i(0) = O(N⁻¹)`, `α_i'(0) = f + O(f/N)` and `α_i(u) = α_i(0) + α_i'(0) u + O(f u²)` for all real `u`,
with one constant depending only on `(a, C₁, C₂)`. -/
theorem alpha_expansion {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
      (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
      0 < f → f ≤ 1 / 4 →
      ∀ i, |alpha f (pm i) (q i) 0| ≤ C / N ∧ |deriv (alpha f (pm i) (q i)) 0 - f| ≤ C * f / N ∧
        ∀ u, |alpha f (pm i) (q i) u - alpha f (pm i) (q i) 0 - deriv (alpha f (pm i) (q i)) 0 * u| ≤
          C * f * u ^ 2 := by
  have hm0 : 0 < 3 * a / 4 := by positivity
  have hμ0 : 0 < 3 * a / 4 * (1 - 3 * a / 4) := mul_pos hm0 (by linarith)
  have hσ0 : 0 < a * (1 - a) := mul_pos ha (by linarith)
  have hK₅0 : 0 ≤ 1 / (4 * (3 * a / 4 * (1 - 3 * a / 4))) + 1 / (16 * (3 * a / 4 * (1 - 3 * a / 4)) ^ 2) :=
    add_nonneg (one_div_nonneg.mpr (mul_pos (by norm_num) hμ0).le) (one_div_nonneg.mpr (by positivity))
  have hB0 : 0 ≤ 2 * C₂ / a := div_nonneg (by linarith) ha.le
  have hB1 : 0 ≤ C₂ / (a * (1 - a)) := div_nonneg hC₂ hσ0.le
  refine ⟨2 * C₂ / a + C₂ / (a * (1 - a)) +
    (1 / (4 * (3 * a / 4 * (1 - 3 * a / 4))) + 1 / (16 * (3 * a / 4 * (1 - 3 * a / 4)) ^ 2)),
    add_nonneg (add_nonneg hB0 hB1) hK₅0, ?_⟩
  intro N pm q f hN hp hq h27 hf0 hf1 i
  obtain ⟨hd, -, -⟩ := an_H_unpack ha ha2 hN hq h27
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  obtain ⟨hp0, hp1⟩ := hp i
  obtain ⟨hq0, hq1⟩ := hq i
  have hq0' : 0 < q i := by linarith
  have hq1' : q i < 1 := by linarith
  have hA : ∀ v, 3 * a / 4 ≤ aMix f (pm i) (q i) v ∧ aMix f (pm i) (q i) v ≤ 1 - 3 * a / 4 :=
    fun v => an_aMix_mem ha.le hf0 hf1 hp0 hp1 v
  refine ⟨?_, ?_, fun u => ?_⟩
  · calc |alpha f (pm i) (q i) 0| ≤ 2 * (C₂ / N) / a :=
          an_alpha_zero_le ha hp0 hp1 hq0 hq1 (hd i) hf0 (by linarith)
      _ = (2 * C₂ / a) / N := by ring
      _ ≤ (2 * C₂ / a + C₂ / (a * (1 - a)) +
            (1 / (4 * (3 * a / 4 * (1 - 3 * a / 4))) + 1 / (16 * (3 * a / 4 * (1 - 3 * a / 4)) ^ 2))) / N := by
          apply div_le_div_of_nonneg_right _ hNr.le
          linarith
  · calc |deriv (alpha f (pm i) (q i)) 0 - f| ≤ f * (C₂ / N) / (a * (1 - a)) :=
          an_alpha_deriv_zero ha hp0 hp1 hq0 hq1 (hd i) hf0 (by linarith)
      _ = (C₂ / (a * (1 - a))) * f / N := by ring
      _ ≤ (2 * C₂ / a + C₂ / (a * (1 - a)) +
            (1 / (4 * (3 * a / 4 * (1 - 3 * a / 4))) + 1 / (16 * (3 * a / 4 * (1 - 3 * a / 4)) ^ 2))) * f / N := by
          apply div_le_div_of_nonneg_right _ hNr.le
          apply mul_le_mul_of_nonneg_right _ hf0.le
          linarith
  · calc |alpha f (pm i) (q i) u - alpha f (pm i) (q i) 0 - deriv (alpha f (pm i) (q i)) 0 * u| ≤
          f * (1 / (4 * (3 * a / 4 * (1 - 3 * a / 4))) + 1 / (16 * (3 * a / 4 * (1 - 3 * a / 4)) ^ 2)) * u ^ 2 :=
          an_alpha_taylor hm0 hf0 hf1 (by linarith) (by linarith) hq0' hq1' hA u
      _ ≤ (2 * C₂ / a + C₂ / (a * (1 - a)) +
            (1 / (4 * (3 * a / 4 * (1 - 3 * a / 4))) + 1 / (16 * (3 * a / 4 * (1 - 3 * a / 4)) ^ 2))) * f * u ^ 2 := by
          nlinarith [mul_nonneg (mul_nonneg (add_nonneg hB0 hB1) hf0.le) (sq_nonneg u)]

/-- **(3.7), first part**: `|α_i(u)| ≤ C(f + N⁻¹)` and `|α_i'(u)| ≤ C f` for all real `u`. -/
theorem alpha_bounds {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
      (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
      0 < f → f ≤ 1 / 4 →
      ∀ i u, |alpha f (pm i) (q i) u| ≤ C * (f + 1 / N) ∧ |deriv (alpha f (pm i) (q i)) u| ≤ C * f := by
  have hm0 : 0 < 3 * a / 4 := by positivity
  have hμ0 : 0 < 3 * a / 4 * (1 - 3 * a / 4) := mul_pos hm0 (by linarith)
  have hB0 : 0 ≤ 2 * C₂ / a := div_nonneg (by linarith) ha.le
  have hB1 : 0 ≤ 2 / (3 * a / 4) := div_nonneg (by norm_num) hm0.le
  have hB2 : 0 ≤ 1 / (4 * (3 * a / 4 * (1 - 3 * a / 4))) :=
    one_div_nonneg.mpr (mul_pos (by norm_num) hμ0).le
  refine ⟨2 * C₂ / a + 2 / (3 * a / 4) + 1 / (4 * (3 * a / 4 * (1 - 3 * a / 4))),
    add_nonneg (add_nonneg hB0 hB1) hB2, ?_⟩
  intro N pm q f hN hp hq h27 hf0 hf1 i u
  obtain ⟨hd, -, -⟩ := an_H_unpack ha ha2 hN hq h27
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  obtain ⟨hp0, hp1⟩ := hp i
  obtain ⟨hq0, hq1⟩ := hq i
  have hq0' : 0 < q i := by linarith
  have hq1' : q i < 1 := by linarith
  have hA : ∀ v, 3 * a / 4 ≤ aMix f (pm i) (q i) v ∧ aMix f (pm i) (q i) v ≤ 1 - 3 * a / 4 :=
    fun v => an_aMix_mem ha.le hf0 hf1 hp0 hp1 v
  have h0 := an_alpha_zero_le ha hp0 hp1 hq0 hq1 (hd i) hf0 (by linarith)
  have h1 := an_alpha_sub_zero_le hm0 hf0 (by linarith) (by linarith) (by linarith) hq0' hq1' hA u
  have h2 := an_alpha_deriv_le hm0 hf0 (by linarith) (by linarith) (by linarith) hq0' hq1' hA u
  have hN1 : 2 * (C₂ / N) / a = 2 * C₂ / a * (1 / N) := by ring
  have hinvN : 0 ≤ 1 / (N : ℝ) := by positivity
  constructor
  · calc |alpha f (pm i) (q i) u| = |(alpha f (pm i) (q i) u - alpha f (pm i) (q i) 0) +
          alpha f (pm i) (q i) 0| := by ring_nf
      _ ≤ |alpha f (pm i) (q i) u - alpha f (pm i) (q i) 0| + |alpha f (pm i) (q i) 0| := abs_add_le _ _
      _ ≤ 2 * f / (3 * a / 4) + 2 * (C₂ / N) / a := add_le_add h1 h0
      _ = 2 / (3 * a / 4) * f + 2 * C₂ / a * (1 / N) := by rw [hN1]; ring
      _ ≤ (2 * C₂ / a + 2 / (3 * a / 4) + 1 / (4 * (3 * a / 4 * (1 - 3 * a / 4)))) * (f + 1 / N) := by
          nlinarith [mul_nonneg hB0 hf0.le, mul_nonneg hB1 hinvN, mul_nonneg hB2 hf0.le,
            mul_nonneg hB2 hinvN]
  · calc |deriv (alpha f (pm i) (q i)) u| ≤ f / (4 * (3 * a / 4 * (1 - 3 * a / 4))) := h2
      _ = 1 / (4 * (3 * a / 4 * (1 - 3 * a / 4))) * f := by ring
      _ ≤ (2 * C₂ / a + 2 / (3 * a / 4) + 1 / (4 * (3 * a / 4 * (1 - 3 * a / 4)))) * f := by
          nlinarith [mul_nonneg hB0 hf0.le, mul_nonneg hB1 hf0.le]

/-- **(3.7), second comparison**: `|α_i(u)| ≤ C f` once `ℓ = f √N ≥ ℓ₀` (here `ℓ₀ = 1`). -/
theorem alpha_le_f {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ C ℓ₀ : ℝ, 0 ≤ C ∧ 0 < ℓ₀ ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N →
      (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) → (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
      0 < f → f ≤ 1 / 4 → ℓ₀ ≤ ell f N → ∀ i u, |alpha f (pm i) (q i) u| ≤ C * f := by
  obtain ⟨C, hC0, hC⟩ := alpha_bounds ha ha2 hC₁ hC₂
  refine ⟨2 * C, 1, by linarith, one_pos, ?_⟩
  intro N pm q f hN hp hq h27 hf0 hf1 hℓ i u
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hs1 : (1 : ℝ) ≤ Real.sqrt N := by
    rw [show (1 : ℝ) = Real.sqrt 1 from Real.sqrt_one.symm]
    exact Real.sqrt_le_sqrt (by exact_mod_cast hN)
  have hss : Real.sqrt N * Real.sqrt N = N := Real.mul_self_sqrt hNr.le
  have hfN : 1 ≤ f * N := by
    unfold ell at hℓ
    nlinarith [mul_le_mul_of_nonneg_left hs1 hf0.le]
  have hinv : 1 / (N : ℝ) ≤ f := by
    rw [div_le_iff₀ hNr]
    linarith
  have h := (hC N pm q f hN hp hq h27 hf0 hf1 i u).1
  calc |alpha f (pm i) (q i) u| ≤ C * (f + 1 / N) := h
    _ ≤ C * (f + f) := mul_le_mul_of_nonneg_left (by linarith) hC0
    _ = 2 * C * f := by ring

/-- **(3.7), tails**: `|α_i(u) − α_i(±∞)| ≤ C f e^{−|u|+C}` on the corresponding tails, with
`α_i(+∞) = logit((1 − f)π_i + f) − logit(q_i)` and `α_i(−∞) = logit((1 − f)π_i) − logit(q_i)`
(`tendsto_alpha_atTop`, `tendsto_alpha_atBot`). -/
theorem alpha_tails {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
      (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
      0 < f → f ≤ 1 / 4 → ∀ i u,
        (0 ≤ u → |alpha f (pm i) (q i) u - (logit ((1 - f) * pm i + f) - logit (q i))| ≤
          C * f * Real.exp (-|u| + C)) ∧
        (u ≤ 0 → |alpha f (pm i) (q i) u - (logit ((1 - f) * pm i) - logit (q i))| ≤
          C * f * Real.exp (-|u| + C)) := by
  have hC0 : 0 ≤ 8 / (3 * a ^ 2) := by positivity
  refine ⟨8 / (3 * a ^ 2), hC0, ?_⟩
  intro N pm q f hN hp hq h27 hf0 hf1 i u
  obtain ⟨hp0, hp1⟩ := hp i
  obtain ⟨hq0, hq1⟩ := hq i
  have key : ∀ t : ℝ, 8 / (3 * a ^ 2) * f * Real.exp t ≤ 8 / (3 * a ^ 2) * f * Real.exp (t + 8 / (3 * a ^ 2)) := by
    intro t
    apply mul_le_mul_of_nonneg_left _ (mul_nonneg hC0 hf0.le)
    exact Real.exp_le_exp.mpr (by linarith)
  constructor
  · intro hu
    rw [abs_of_nonneg hu]
    exact (an_alpha_tail_pos ha hp0 hp1 hq0 hq1 hf0 hf1 u).trans (key (-u))
  · intro hu
    rw [abs_of_nonpos hu, neg_neg]
    exact (an_alpha_tail_neg ha hp0 hp1 hq0 hq1 hf0 hf1 u).trans (key u)

theorem an_continuousAt_logit {x : ℝ} (h0 : 0 < x) (h1 : x < 1) : ContinuousAt logit x := by
  show ContinuousAt (fun p => Real.log (p / (1 - p))) x
  have h2 : (1 - x) ≠ 0 := (sub_pos.mpr h1).ne'
  exact ((continuousAt_id.div (continuousAt_const.sub continuousAt_id) h2).log
    (div_pos h0 (sub_pos.mpr h1)).ne')

/-- `α_i(u) → logit((1 − f)π_i + f) − logit(q_i)` as `u → +∞` (the value `α_i(+∞)` of (3.7)). -/
theorem tendsto_alpha_atTop {f pm q : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hp0 : 0 < pm) (hp1 : pm < 1)
    (hq0 : 0 < q) (hq1 : q < 1) :
    Filter.Tendsto (alpha f pm q) Filter.atTop (nhds (logit ((1 - f) * pm + f) - logit q)) := by
  have ht : Filter.Tendsto (tU q) Filter.atTop (nhds 1) :=
    Real.tendsto_sigmoid_atTop.comp (Filter.tendsto_atTop_add_const_left _ (logit q) Filter.tendsto_id)
  have hA : Filter.Tendsto (fun u => aMix f pm q u) Filter.atTop (nhds ((1 - f) * pm + f)) := by
    have h := (ht.const_mul f).const_add ((1 - f) * pm)
    rw [mul_one] at h
    exact h
  have hL0 : 0 < (1 - f) * pm + f := by nlinarith
  have hL1 : (1 - f) * pm + f < 1 := by nlinarith
  have h := ((an_continuousAt_logit hL0 hL1).tendsto.comp hA).sub_const (logit q)
  refine h.congr (fun u => ?_)
  simp only [Function.comp_apply]
  exact (alpha_eq_logit hf0 hf1 hp0.le hp1.le hq0 hq1 u).symm

/-- `α_i(u) → logit((1 − f)π_i) − logit(q_i)` as `u → −∞` (the value `α_i(−∞)` of (3.7)). -/
theorem tendsto_alpha_atBot {f pm q : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hp0 : 0 < pm) (hp1 : pm < 1)
    (hq0 : 0 < q) (hq1 : q < 1) :
    Filter.Tendsto (alpha f pm q) Filter.atBot (nhds (logit ((1 - f) * pm) - logit q)) := by
  have ht : Filter.Tendsto (tU q) Filter.atBot (nhds 0) :=
    Real.tendsto_sigmoid_atBot.comp (Filter.tendsto_atBot_add_const_left _ (logit q) Filter.tendsto_id)
  have hA : Filter.Tendsto (fun u => aMix f pm q u) Filter.atBot (nhds ((1 - f) * pm)) := by
    have h := (ht.const_mul f).const_add ((1 - f) * pm)
    rw [mul_zero, add_zero] at h
    exact h
  have hL0 : 0 < (1 - f) * pm := mul_pos (by linarith) hp0
  have hL1 : (1 - f) * pm < 1 := by nlinarith
  have h := ((an_continuousAt_logit hL0 hL1).tendsto.comp hA).sub_const (logit q)
  refine h.congr (fun u => ?_)
  simp only [Function.comp_apply]
  exact (alpha_eq_logit hf0 hf1 hp0.le hp1.le hq0 hq1 u).symm

/-! ## §8 Scalar KL estimates for (3.8) and (3.9) -/

theorem an_min_sq (u : ℝ) : (min |u| 1) ^ 2 = min (u ^ 2) 1 := by
  rcases le_total |u| 1 with h | h
  · rw [min_eq_left h, sq_abs, min_eq_left]
    nlinarith [abs_nonneg u, sq_abs u]
  · rw [min_eq_right h, one_pow, min_eq_right]
    nlinarith [abs_nonneg u, sq_abs u]

/-- `−log(1 + y) ≤ −y + y²/2 + 2|y|³` for `y ≥ −1/2`. -/
theorem an_neg_log_one_add_le {y : ℝ} (hy : -(1 / 2) ≤ y) :
    -Real.log (1 + y) ≤ -y + y ^ 2 / 2 + 2 * |y| ^ 3 := by
  have key : ∀ x : ℝ, (∑ i ∈ Finset.range 2, x ^ (i + 1) / ((i : ℝ) + 1)) = x + x ^ 2 / 2 := by
    intro x
    simp only [Finset.sum_range_succ, Finset.sum_range_zero]
    push_cast
    ring
  rcases le_or_gt y (1 / 2) with hy2 | hy2
  · have hab : |(-y)| < 1 := by rw [abs_neg, abs_lt]; constructor <;> linarith
    have h := Real.abs_log_sub_add_sum_range_le hab 2
    rw [key, abs_neg, neg_sq, sub_neg_eq_add] at h
    have hyabs : |y| ≤ 1 / 2 := abs_le.mpr ⟨by linarith, hy2⟩
    have hden : 0 < 1 - |y| := by linarith
    have hb : |y| ^ (2 + 1) / (1 - |y|) ≤ 2 * |y| ^ 3 := by
      rw [div_le_iff₀ hden, show (2 + 1 : ℕ) = 3 from rfl]
      nlinarith [mul_nonneg (pow_nonneg (abs_nonneg y) 3) (by linarith : (0:ℝ) ≤ 1 - 2 * |y|)]
    have h2 := (abs_le.mp (h.trans hb)).1
    linarith
  · have hpos : 0 < 1 + y := by linarith
    have hy0 : 0 < y := by linarith
    have h := Real.one_sub_inv_le_log_of_pos hpos
    rw [abs_of_pos hy0]
    have hc : 0 < -(1 / 2) + 5 / 2 * y := by linarith
    have hR : 1 ≤ (1 - y + y ^ 2 / 2 + 2 * y ^ 3) * (1 + y) := by
      nlinarith [mul_pos (mul_pos hy0 hy0) hc, pow_pos hy0 4]
    have hinv : (1 + y)⁻¹ ≤ 1 - y + y ^ 2 / 2 + 2 * y ^ 3 := by
      rw [inv_eq_one_div, div_le_iff₀ hpos]
      linarith
    linarith

/-- `D(p ‖ p + h) ≤ h²/(2p(1 − p)) + 2|h|³ (1/p² + 1/(1 − p)²)` when `h/p ≥ −1/2` and `−h/(1 − p) ≥ −1/2`. -/
theorem an_kl_le_quad_cubic {p h : ℝ} (hp0 : 0 < p) (hp1 : p < 1) (h1 : -(1 / 2) ≤ h / p)
    (h2 : -(1 / 2) ≤ -h / (1 - p)) :
    A36W.TC.kl p (p + h) ≤ h ^ 2 / (2 * p * (1 - p)) + 2 * |h| ^ 3 * (1 / p ^ 2 + 1 / (1 - p) ^ 2) := by
  have hq : 0 < 1 - p := sub_pos.mpr hp1
  have hp0' := hp0.ne'
  have hq' := hq.ne'
  have e1 : Real.log (p / (p + h)) = -Real.log (1 + h / p) := by
    have : 1 + h / p = (p + h) / p := by rw [add_div, div_self hp0']
    rw [this, ← Real.log_inv, inv_div]
  have e2 : Real.log ((1 - p) / (1 - (p + h))) = -Real.log (1 + -h / (1 - p)) := by
    have : 1 + -h / (1 - p) = (1 - (p + h)) / (1 - p) := by
      rw [show 1 - (p + h) = (1 - p) + -h by ring, add_div, div_self hq']
    rw [this, ← Real.log_inv, inv_div]
  have k1 := mul_le_mul_of_nonneg_left (an_neg_log_one_add_le h1) hp0.le
  have k2 := mul_le_mul_of_nonneg_left (an_neg_log_one_add_le h2) hq.le
  unfold A36W.TC.kl
  rw [e1, e2]
  have ea : p * (-(h / p) + (h / p) ^ 2 / 2 + 2 * |h / p| ^ 3) =
      -h + h ^ 2 / (2 * p) + 2 * |h| ^ 3 / p ^ 2 := by
    rw [abs_div, abs_of_pos hp0]
    field_simp
  have eb : (1 - p) * (-(-h / (1 - p)) + (-h / (1 - p)) ^ 2 / 2 + 2 * |-h / (1 - p)| ^ 3) =
      h + h ^ 2 / (2 * (1 - p)) + 2 * |h| ^ 3 / (1 - p) ^ 2 := by
    rw [abs_div, abs_neg, abs_of_pos hq]
    field_simp
  have ec : h ^ 2 / (2 * p) + h ^ 2 / (2 * (1 - p)) = h ^ 2 / (2 * p * (1 - p)) := by
    field_simp
    ring
  have ed : 2 * |h| ^ 3 / p ^ 2 + 2 * |h| ^ 3 / (1 - p) ^ 2 =
      2 * |h| ^ 3 * (1 / p ^ 2 + 1 / (1 - p) ^ 2) := by ring
  linarith

/-- The one-coordinate summand of (3.8):
`D(π‖q) − D(π‖a(u)) ≤ d²/σ + 2f²d² − (f²σ²/4) min(u², 1)`, `σ = a(1 − a)`, `|π − q| ≤ d`. -/
theorem an_kl_diff_le {a pm q d f : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hp0 : a ≤ pm) (hp1 : pm ≤ 1 - a)
    (hq0 : a ≤ q) (hq1 : q ≤ 1 - a) (hd : |pm - q| ≤ d) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (u : ℝ) :
    A36W.TC.kl pm q - A36W.TC.kl pm (aMix f pm q u) ≤
      d ^ 2 / (a * (1 - a)) + 2 * f ^ 2 * d ^ 2 - f ^ 2 * (a * (1 - a)) ^ 2 / 4 * min (u ^ 2) 1 := by
  have hσ : 0 < a * (1 - a) := mul_pos ha (by linarith)
  have hq0' : 0 < q := by linarith
  have hq1' : q < 1 := by linarith
  have hr : a * (1 - a) ≤ q * (1 - q) := an_prod_ge hq0 hq1
  have hdsq : (pm - q) ^ 2 ≤ d ^ 2 := by
    have h0 := abs_nonneg (pm - q)
    have := mul_le_mul hd hd h0 (h0.trans hd)
    nlinarith [sq_abs (pm - q)]
  have h1 : A36W.TC.kl pm q ≤ d ^ 2 / (a * (1 - a)) := by
    calc A36W.TC.kl pm q ≤ (pm - q) ^ 2 / (q * (1 - q)) :=
          A36W.TC.kl_le_chi2 (by linarith) (by linarith) hq0' hq1'
      _ ≤ d ^ 2 / (q * (1 - q)) := div_le_div_of_nonneg_right hdsq (mul_pos hq0' (by linarith)).le
      _ ≤ d ^ 2 / (a * (1 - a)) := div_le_div_of_nonneg_left (sq_nonneg d) hσ hr
  have hA0 : 0 < aMix f pm q u := aMix_pos hf0 (by linarith) (by linarith) u
  have hA1 : aMix f pm q u < 1 := aMix_lt_one hf0 (by linarith) (by linarith) u
  have h2 := A36W.TCLower.two_sq_le_kl (by linarith : (0:ℝ) ≤ pm) (by linarith) hA0 hA1
  have e : pm - aMix f pm q u = f * (pm - tU q u) := by unfold aMix; ring
  rw [e] at h2
  have h3 : (q - tU q u) ^ 2 / 2 - (pm - q) ^ 2 ≤ (pm - tU q u) ^ 2 := by
    nlinarith [sq_nonneg (q - tU q u + 2 * (pm - q))]
  have hmin0 : 0 ≤ min |u| 1 := le_min (abs_nonneg u) zero_le_one
  have h4 : a * (1 - a) * (min |u| 1 / 2) ≤ |tU q u - q| :=
    le_trans (mul_le_mul_of_nonneg_right hr (by positivity)) (an_abs_tU_sub_ge hq0' hq1' u)
  have h5 : (a * (1 - a)) ^ 2 * min (u ^ 2) 1 / 4 ≤ (q - tU q u) ^ 2 := by
    have h6 : 0 ≤ a * (1 - a) * (min |u| 1 / 2) := mul_nonneg hσ.le (by positivity)
    have h7 := mul_self_le_mul_self h6 h4
    rw [← an_min_sq u]
    have e1 : |tU q u - q| * |tU q u - q| = (q - tU q u) ^ 2 := by
      rw [← sq, sq_abs]
      ring
    nlinarith [h7, e1]
  have k1 := mul_le_mul_of_nonneg_left h3 (by positivity : (0:ℝ) ≤ 2 * f ^ 2)
  have k2 := mul_le_mul_of_nonneg_left h5 (by positivity : (0:ℝ) ≤ f ^ 2)
  have k3 := mul_le_mul_of_nonneg_left hdsq (by positivity : (0:ℝ) ≤ f ^ 2)
  linarith [h1, h2, k1, k2, k3]

/-- The square of `T = t_i(u) − π_i` in the (3.9) expansion: with `r = q(1 − q)`, `|π − q| ≤ d`,
`T² ≤ r² u² + (3/8)|u|³ + |u| d/2 + 2d²`. -/
theorem an_T_sq_le {a pm q d : ℝ} (ha : 0 < a) (hp0 : a ≤ pm) (hp1 : pm ≤ 1 - a) (hq0 : a ≤ q)
    (hq1 : q ≤ 1 - a) (hd : |pm - q| ≤ d) (u : ℝ) :
    (tU q u - pm) ^ 2 ≤ (q * (1 - q)) ^ 2 * u ^ 2 + 3 / 8 * |u| ^ 3 + |u| * d / 2 + 2 * d ^ 2 := by
  have hq0' : 0 < q := by linarith
  have hq1' : q < 1 := by linarith
  have hd0 : 0 ≤ d := le_trans (abs_nonneg _) hd
  obtain ⟨δ, hδ⟩ : ∃ δ : ℝ, δ = pm - q := ⟨_, rfl⟩
  obtain ⟨r, hr⟩ : ∃ r : ℝ, r = q * (1 - q) := ⟨_, rfl⟩
  obtain ⟨e, he⟩ : ∃ e : ℝ, e = tU q u - q - q * (1 - q) * u := ⟨_, rfl⟩
  have hr0 : 0 ≤ r := by rw [hr]; exact (mul_pos hq0' (by linarith)).le
  have hr1 : r ≤ 1 / 4 := by rw [hr]; nlinarith [sq_nonneg (q - 1 / 2)]
  have hδd : |δ| ≤ d := by rw [hδ]; exact hd
  have hδsq : δ ^ 2 ≤ d ^ 2 := by
    have h0 := abs_nonneg δ
    have h1 := mul_le_mul hδd hδd h0 (h0.trans hδd)
    have h2 : δ ^ 2 = |δ| * |δ| := by rw [← sq, sq_abs]
    linarith
  have hU0 : 0 ≤ |u| := abs_nonneg u
  have hu3 : u ^ 2 * |u| = |u| ^ 3 := by rw [← sq_abs u]; ring
  have he1 : |e| ≤ u ^ 2 / 4 := by rw [he]; exact an_abs_tU_taylor_le hq0' hq1' u
  have htq : |tU q u - q| ≤ |u| / 4 := an_abs_tU_sub_le hq0' hq1' u
  have he2 : |e| ≤ |u| / 2 := by
    have h0 : q * (1 - q) ≤ 1 / 4 := by nlinarith [sq_nonneg (q - 1 / 2)]
    have h1 : |q * (1 - q) * u| ≤ |u| / 4 := by
      rw [abs_mul, abs_of_nonneg (mul_pos hq0' (by linarith : (0:ℝ) < 1 - q)).le]
      linarith [mul_le_mul_of_nonneg_right h0 hU0]
    rw [he]
    calc |tU q u - q - q * (1 - q) * u| ≤ |tU q u - q| + |q * (1 - q) * u| := abs_sub _ _
      _ ≤ |u| / 4 + |u| / 4 := add_le_add htq h1
      _ = |u| / 2 := by ring
  have he3 : e ^ 2 ≤ |u| ^ 3 / 8 := by
    have h := mul_le_mul he1 he2 (abs_nonneg e) (by positivity)
    calc e ^ 2 = |e| * |e| := by rw [← sq, sq_abs]
      _ ≤ u ^ 2 / 4 * (|u| / 2) := h
      _ = u ^ 2 * |u| / 8 := by ring
      _ = |u| ^ 3 / 8 := by rw [hu3]
  have hTe : tU q u - pm = r * u + e - δ := by rw [he, hδ, hr]; ring
  have k1 : 2 * (r * u) * (e - δ) ≤ |u| ^ 3 / 8 + |u| * d / 2 := by
    have h1 : |e - δ| ≤ u ^ 2 / 4 + d := (abs_sub _ _).trans (add_le_add he1 hδd)
    have h2 : |2 * (r * u) * (e - δ)| ≤ 2 * (1 / 4 * |u|) * (u ^ 2 / 4 + d) := by
      rw [abs_mul, abs_mul, abs_mul, abs_of_pos (by norm_num : (0:ℝ) < 2), abs_of_nonneg hr0]
      apply mul_le_mul _ h1 (abs_nonneg _) (by positivity)
      linarith [mul_le_mul_of_nonneg_right hr1 hU0]
    have h3 := (le_abs_self (2 * (r * u) * (e - δ))).trans h2
    linarith [h3, hu3]
  have k2 : (e - δ) ^ 2 ≤ 2 * e ^ 2 + 2 * δ ^ 2 := by linarith [sq_nonneg (e + δ)]
  rw [hTe, ← hr]
  linarith [k1, k2, hδsq, he3]

/-- The one-coordinate summand of (3.9):
`D(π‖a(u)) ≤ f² q(1 − q) u²/2 + K f² (|u|³ + d|u| + d u² + d²)` with `K = 2/(a(1 − a)) + 5/a²`. -/
theorem an_kl_aMix_le {a pm q d f : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hp0 : a ≤ pm) (hp1 : pm ≤ 1 - a)
    (hq0 : a ≤ q) (hq1 : q ≤ 1 - a) (hd : |pm - q| ≤ d) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (u : ℝ) :
    A36W.TC.kl pm (aMix f pm q u) ≤ f ^ 2 * (q * (1 - q)) * u ^ 2 / 2 +
      (2 / (a * (1 - a)) + 5 / a ^ 2) * f ^ 2 * (|u| ^ 3 + d * |u| + d * u ^ 2 + d ^ 2) := by
  have hσ : 0 < a * (1 - a) := mul_pos ha (by linarith)
  have hq0' : 0 < q := by linarith
  have hq1' : q < 1 := by linarith
  have hp0' : 0 < pm := by linarith
  have hp1' : pm < 1 := by linarith
  have ht0 := tU_pos q u
  have ht1 := tU_lt_one q u
  have hd0 : 0 ≤ d := le_trans (abs_nonneg _) hd
  obtain ⟨ι, hι⟩ : ∃ ι : ℝ, ι = 1 / (a * (1 - a)) := ⟨_, rfl⟩
  obtain ⟨κ, hκ⟩ : ∃ κ : ℝ, κ = 1 / a ^ 2 := ⟨_, rfl⟩
  have hι0 : 0 < ι := by rw [hι]; exact one_div_pos.mpr hσ
  have hκ0 : 0 < κ := by rw [hκ]; positivity
  rw [show 2 / (a * (1 - a)) + 5 / a ^ 2 = 2 * ι + 5 * κ by rw [hι, hκ]; ring]
  have hc1 : -(1 / 2) ≤ f * (tU q u - pm) / pm := by
    rw [le_div_iff₀ hp0']
    linarith [mul_pos hf0 ht0, mul_nonneg hp0'.le (show (0:ℝ) ≤ 1 / 2 - f by linarith)]
  have hc2 : -(1 / 2) ≤ -(f * (tU q u - pm)) / (1 - pm) := by
    rw [le_div_iff₀ (by linarith)]
    linarith [mul_pos hf0 (show (0:ℝ) < 1 - tU q u by linarith),
      mul_nonneg (show (0:ℝ) ≤ 1 - pm by linarith) (show (0:ℝ) ≤ 1 / 2 - f by linarith)]
  have hkl := an_kl_le_quad_cubic hp0' hp1' hc1 hc2
  rw [show pm + f * (tU q u - pm) = aMix f pm q u by unfold aMix; ring] at hkl
  obtain ⟨T, hT⟩ : ∃ T : ℝ, T = tU q u - pm := ⟨_, rfl⟩
  obtain ⟨δ, hδ⟩ : ∃ δ : ℝ, δ = pm - q := ⟨_, rfl⟩
  obtain ⟨r, hr⟩ : ∃ r : ℝ, r = q * (1 - q) := ⟨_, rfl⟩
  obtain ⟨s, hs⟩ : ∃ s : ℝ, s = pm * (1 - pm) := ⟨_, rfl⟩
  have hT2 : T ^ 2 ≤ r ^ 2 * u ^ 2 + 3 / 8 * |u| ^ 3 + |u| * d / 2 + 2 * d ^ 2 := by
    rw [hT, hr]; exact an_T_sq_le ha hp0 hp1 hq0 hq1 hd u
  rw [← hT] at hkl
  have hr0 : 0 ≤ r := by rw [hr]; exact (mul_pos hq0' (by linarith)).le
  have hr1 : r ≤ 1 / 4 := by rw [hr]; nlinarith [sq_nonneg (q - 1 / 2)]
  have hss : a * (1 - a) ≤ s := by rw [hs]; exact an_prod_ge hp0 hp1
  have hιs : 1 ≤ ι * s := by
    rw [hι, one_div_mul_eq_div, le_div_iff₀ hσ]
    linarith
  have hδd : |δ| ≤ d := by rw [hδ]; exact hd
  have hδ1 : |δ| ≤ 1 := by rw [hδ, abs_le]; constructor <;> linarith
  have hδsq : δ ^ 2 ≤ d ^ 2 := by
    have h0 := abs_nonneg δ
    have h1 := mul_le_mul hδd hδd h0 (h0.trans hδd)
    have h2 : δ ^ 2 = |δ| * |δ| := by rw [← sq, sq_abs]
    linarith
  have hU0 : 0 ≤ |u| := abs_nonneg u
  have htq : |tU q u - q| ≤ |u| / 4 := an_abs_tU_sub_le hq0' hq1' u
  have hrs : |r - s| ≤ d := by
    have e1 : r - s = (q - pm) * (1 - q - pm) := by rw [hr, hs]; ring
    rw [e1, abs_mul]
    have h1 : |q - pm| ≤ d := by rw [abs_sub_comm]; exact hd
    have h2 : |1 - q - pm| ≤ 1 := by rw [abs_le]; constructor <;> linarith
    calc |q - pm| * |1 - q - pm| ≤ d * 1 := mul_le_mul h1 h2 (abs_nonneg _) hd0
      _ = d := mul_one d
  have key1 : r ^ 2 ≤ r * s + d / 4 := by
    have h1 := mul_le_mul_of_nonneg_left (le_abs_self (r - s)) hr0
    have h2 := mul_le_mul hr1 hrs (abs_nonneg _) (by norm_num : (0:ℝ) ≤ 1 / 4)
    linarith
  have hR0 : 0 ≤ 3 / 8 * |u| ^ 3 + |u| * d / 2 + 2 * d ^ 2 := by positivity
  have hT2' : T ^ 2 ≤ r * s * u ^ 2 + ι * s * d / 4 * u ^ 2 +
      ι * s * (3 / 8 * |u| ^ 3 + |u| * d / 2 + 2 * d ^ 2) := by
    have k1 := mul_le_mul_of_nonneg_right key1 (sq_nonneg u)
    have k2 := mul_le_mul_of_nonneg_right hιs (mul_nonneg hd0 (sq_nonneg u))
    have k3 := mul_le_mul_of_nonneg_right hιs hR0
    linarith [hT2, k1, k2, k3]
  have hQ : (f * T) ^ 2 / (2 * pm * (1 - pm)) ≤ f ^ 2 * (r / 2) * u ^ 2 + f ^ 2 * (ι * d / 8) * u ^ 2 +
      f ^ 2 * ι * (3 / 16 * |u| ^ 3 + |u| * d / 4 + d ^ 2) := by
    have hden : 0 < 2 * pm * (1 - pm) := mul_pos (mul_pos two_pos hp0') (sub_pos.mpr hp1')
    rw [div_le_iff₀ hden, show 2 * pm * (1 - pm) = 2 * s by rw [hs]; ring]
    have := mul_le_mul_of_nonneg_left hT2' (sq_nonneg f)
    linarith [this]
  have hT3 : |T| ^ 3 ≤ |u| ^ 3 / 16 + 4 * d ^ 2 := by
    have h1 : |T| ≤ |u| / 4 + |δ| := by
      have : T = (tU q u - q) - δ := by rw [hT, hδ]; ring
      rw [this]
      exact (abs_sub _ _).trans (add_le_add htq le_rfl)
    have hx : 0 ≤ |u| / 4 := by positivity
    have hy := abs_nonneg δ
    have h2 : (|u| / 4 + |δ|) ^ 3 ≤ 4 * ((|u| / 4) ^ 3 + |δ| ^ 3) := by
      linarith [mul_nonneg (add_nonneg hx hy) (sq_nonneg (|u| / 4 - |δ|))]
    have h3 : |δ| ^ 3 ≤ d ^ 2 := by
      have e1 : |δ| ^ 3 = |δ| * δ ^ 2 := by rw [← sq_abs δ]; ring
      rw [e1]
      linarith [mul_le_mul_of_nonneg_right hδ1 (sq_nonneg δ), hδsq]
    have h4 := pow_le_pow_left₀ (abs_nonneg T) h1 3
    linarith [h2, h3, h4]
  have hpinv : 1 / pm ^ 2 + 1 / (1 - pm) ^ 2 ≤ 2 * κ := by
    have h1 : 1 / pm ^ 2 ≤ κ := by
      rw [hκ]; exact one_div_le_one_div_of_le (by positivity) (pow_le_pow_left₀ ha.le hp0 2)
    have h2 : 1 / (1 - pm) ^ 2 ≤ κ := by
      rw [hκ]; exact one_div_le_one_div_of_le (by positivity) (pow_le_pow_left₀ ha.le (by linarith) 2)
    linarith
  have hcub : 2 * |f * T| ^ 3 * (1 / pm ^ 2 + 1 / (1 - pm) ^ 2) ≤ κ * f ^ 2 * (|u| ^ 3 / 16 + 4 * d ^ 2) := by
    rw [abs_mul, abs_of_pos hf0, mul_pow]
    have hf3 : 4 * f ^ 3 ≤ f ^ 2 := by
      have := mul_nonneg (sq_nonneg f) (show (0:ℝ) ≤ 1 - 4 * f by linarith)
      linarith
    have hT30 : 0 ≤ |T| ^ 3 := pow_nonneg (abs_nonneg T) 3
    calc 2 * (f ^ 3 * |T| ^ 3) * (1 / pm ^ 2 + 1 / (1 - pm) ^ 2) ≤ 2 * (f ^ 3 * |T| ^ 3) * (2 * κ) :=
          mul_le_mul_of_nonneg_left hpinv (by positivity)
      _ = κ * (4 * f ^ 3) * |T| ^ 3 := by ring
      _ ≤ κ * f ^ 2 * |T| ^ 3 := by
          apply mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hf3 hκ0.le) hT30
      _ ≤ κ * f ^ 2 * (|u| ^ 3 / 16 + 4 * d ^ 2) :=
          mul_le_mul_of_nonneg_left hT3 (mul_nonneg hκ0.le (sq_nonneg f))
  have hf2 : 0 ≤ f ^ 2 := sq_nonneg f
  have P1 : 0 ≤ f ^ 2 * |u| ^ 3 := mul_nonneg hf2 (pow_nonneg hU0 3)
  have P2 : 0 ≤ f ^ 2 * (d * |u|) := mul_nonneg hf2 (mul_nonneg hd0 hU0)
  have P3 : 0 ≤ f ^ 2 * (d * u ^ 2) := mul_nonneg hf2 (mul_nonneg hd0 (sq_nonneg u))
  have P4 : 0 ≤ f ^ 2 * d ^ 2 := mul_nonneg hf2 (sq_nonneg d)
  rw [← hr]
  linarith [hkl, hQ, hcub, mul_nonneg hι0.le P1, mul_nonneg hκ0.le P1, mul_nonneg hι0.le P2,
    mul_nonneg hκ0.le P2, mul_nonneg hι0.le P3, mul_nonneg hκ0.le P3, mul_nonneg hι0.le P4,
    mul_nonneg hκ0.le P4]

/-! ## §9 Headlines (3.8) and (3.9) -/

/-- **(3.8)**: `A(u) ≤ C/N − c f² N min(u², 1)` for all real `u`. -/
theorem Afun_upper {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ C c : ℝ, 0 ≤ C ∧ 0 < c ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N →
      (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) → (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
      0 < f → f ≤ 1 / 4 → ∀ u, Afun f pm q u ≤ C / N - c * f ^ 2 * N * min (u ^ 2) 1 := by
  have hσ : 0 < a * (1 - a) := mul_pos ha (by linarith)
  refine ⟨C₂ ^ 2 / (a * (1 - a)) + C₂ ^ 2 / 8, (a * (1 - a)) ^ 2 / 4,
    add_nonneg (div_nonneg (sq_nonneg _) hσ.le) (by positivity), by positivity, ?_⟩
  intro N pm q f hN hp hq h27 hf0 hf1 u
  obtain ⟨hd, -, -⟩ := an_H_unpack ha ha2 hN hq h27
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hp' : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1 := fun i => ⟨by linarith [(hp i).1], by linarith [(hp i).2]⟩
  have hq' : ∀ i, 0 < q i ∧ q i < 1 := fun i => ⟨by linarith [(hq i).1], by linarith [(hq i).2]⟩
  rw [Afun_eq_kl hf0 (by linarith) hp' hq' u]
  obtain ⟨d, hd'⟩ : ∃ d : ℝ, d = C₂ / N := ⟨_, rfl⟩
  have hcoord : ∀ i, A36W.TC.kl (pm i) (q i) - A36W.TC.kl (pm i) (aMix f (pm i) (q i) u) ≤
      d ^ 2 / (a * (1 - a)) + 2 * f ^ 2 * d ^ 2 - f ^ 2 * (a * (1 - a)) ^ 2 / 4 * min (u ^ 2) 1 := by
    intro i
    have := hd i
    rw [← hd'] at this
    exact an_kl_diff_le ha ha2 (hp i).1 (hp i).2 (hq i).1 (hq i).2 this hf0 hf1 u
  have hsum := Finset.sum_le_sum fun i (_ : i ∈ (Finset.univ : Finset (Fin N))) => hcoord i
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at hsum
  have hNne : (N : ℝ) ≠ 0 := hNr.ne'
  have e1 : (N : ℝ) * d ^ 2 = C₂ ^ 2 / N := by rw [hd']; field_simp
  have hf2 : f ^ 2 ≤ 1 / 16 := by nlinarith
  have h3 : 2 * f ^ 2 * (C₂ ^ 2 / N) ≤ C₂ ^ 2 / 8 / N := by
    rw [show C₂ ^ 2 / 8 / N = 1 / 8 * (C₂ ^ 2 / N) by ring]
    exact mul_le_mul_of_nonneg_right (by linarith) (div_nonneg (sq_nonneg _) hNr.le)
  have e2 : (C₂ ^ 2 / (a * (1 - a)) + C₂ ^ 2 / 8) / N = (C₂ ^ 2 / N) / (a * (1 - a)) + C₂ ^ 2 / 8 / N := by
    ring
  rw [e2]
  have e3 : (N : ℝ) * (d ^ 2 / (a * (1 - a)) + 2 * f ^ 2 * d ^ 2 - f ^ 2 * (a * (1 - a)) ^ 2 / 4 * min (u ^ 2) 1) =
      (N * d ^ 2) / (a * (1 - a)) + 2 * f ^ 2 * (N * d ^ 2) -
        (a * (1 - a)) ^ 2 / 4 * f ^ 2 * N * min (u ^ 2) 1 := by ring
  rw [e3, e1] at hsum
  linarith

/-- **(3.9)**: `A(u) ≥ −½ f² V u² − C{f² N |u|³ + f² |u| + f² u² + f²/N}` for all real `u`. -/
theorem Afun_lower {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N →
      (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) → (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
      0 < f → f ≤ 1 / 4 → ∀ u, -(1 / 2) * f ^ 2 * pbVar q * u ^ 2 -
        C * (f ^ 2 * N * |u| ^ 3 + f ^ 2 * |u| + f ^ 2 * u ^ 2 + f ^ 2 / N) ≤ Afun f pm q u := by
  have hσ : 0 < a * (1 - a) := mul_pos ha (by linarith)
  obtain ⟨K, hK⟩ : ∃ K : ℝ, K = 2 / (a * (1 - a)) + 5 / a ^ 2 := ⟨_, rfl⟩
  have hK0 : 0 ≤ K := by rw [hK]; exact add_nonneg (div_nonneg (by norm_num) hσ.le) (by positivity)
  have hM : 0 ≤ 1 + C₂ + C₂ ^ 2 := by nlinarith [sq_nonneg C₂]
  refine ⟨K * (1 + C₂ + C₂ ^ 2), mul_nonneg hK0 hM, ?_⟩
  intro N pm q f hN hp hq h27 hf0 hf1 u
  obtain ⟨hd, -, -⟩ := an_H_unpack ha ha2 hN hq h27
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hp' : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1 := fun i => ⟨by linarith [(hp i).1], by linarith [(hp i).2]⟩
  have hq' : ∀ i, 0 < q i ∧ q i < 1 := fun i => ⟨by linarith [(hq i).1], by linarith [(hq i).2]⟩
  rw [Afun_eq_kl hf0 (by linarith) hp' hq' u]
  obtain ⟨d, hd'⟩ : ∃ d : ℝ, d = C₂ / N := ⟨_, rfl⟩
  have hd0 : 0 ≤ d := by rw [hd']; exact div_nonneg hC₂ hNr.le
  have hcoord : ∀ i, -(f ^ 2 * (q i * (1 - q i)) * u ^ 2 / 2 +
      K * f ^ 2 * (|u| ^ 3 + d * |u| + d * u ^ 2 + d ^ 2)) ≤
      A36W.TC.kl (pm i) (q i) - A36W.TC.kl (pm i) (aMix f (pm i) (q i) u) := by
    intro i
    have hdi := hd i
    rw [← hd'] at hdi
    have h1 := an_kl_aMix_le ha ha2 (hp i).1 (hp i).2 (hq i).1 (hq i).2 hdi hf0 hf1 u
    rw [← hK] at h1
    have h2 : 0 ≤ A36W.TC.kl (pm i) (q i) :=
      le_trans (by positivity) (A36W.TCLower.two_sq_le_kl (hp' i).1 (hp' i).2 (hq' i).1 (hq' i).2)
    linarith
  have hsum := Finset.sum_le_sum fun i (_ : i ∈ (Finset.univ : Finset (Fin N))) => hcoord i
  have eV : ∑ i, -(f ^ 2 * (q i * (1 - q i)) * u ^ 2 / 2 +
      K * f ^ 2 * (|u| ^ 3 + d * |u| + d * u ^ 2 + d ^ 2)) =
      -(f ^ 2 * u ^ 2 / 2 * pbVar q) - N * (K * f ^ 2 * (|u| ^ 3 + d * |u| + d * u ^ 2 + d ^ 2)) := by
    rw [Finset.sum_neg_distrib, Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ,
      Fintype.card_fin, nsmul_eq_mul]
    have : ∑ i, f ^ 2 * (q i * (1 - q i)) * u ^ 2 / 2 = f ^ 2 * u ^ 2 / 2 * pbVar q := by
      unfold pbVar
      rw [Finset.mul_sum]
      exact Finset.sum_congr rfl fun i _ => by ring
    rw [this]
    ring
  rw [eV] at hsum
  have hNne : (N : ℝ) ≠ 0 := hNr.ne'
  have hNd : (N : ℝ) * d = C₂ := by rw [hd']; field_simp
  have hNd2 : (N : ℝ) * d ^ 2 = C₂ ^ 2 / N := by rw [hd']; field_simp
  have hNW : (N : ℝ) * (K * f ^ 2 * (|u| ^ 3 + d * |u| + d * u ^ 2 + d ^ 2)) =
      K * f ^ 2 * (N * |u| ^ 3 + C₂ * |u| + C₂ * u ^ 2 + C₂ ^ 2 / N) := by
    rw [show (N : ℝ) * (K * f ^ 2 * (|u| ^ 3 + d * |u| + d * u ^ 2 + d ^ 2)) =
      K * f ^ 2 * (N * |u| ^ 3 + (N * d) * |u| + (N * d) * u ^ 2 + N * d ^ 2) by ring, hNd, hNd2]
  rw [hNW] at hsum
  have hU0 : 0 ≤ |u| := abs_nonneg u
  have hinvN : 0 ≤ 1 / (N : ℝ) := by positivity
  have hNu : 0 ≤ (N : ℝ) * |u| ^ 3 := mul_nonneg hNr.le (pow_nonneg hU0 3)
  have inner : (N : ℝ) * |u| ^ 3 + C₂ * |u| + C₂ * u ^ 2 + C₂ ^ 2 / N ≤
      (1 + C₂ + C₂ ^ 2) * (N * |u| ^ 3 + |u| + u ^ 2 + 1 / N) := by
    have e4 : C₂ ^ 2 / (N : ℝ) = C₂ ^ 2 * (1 / N) := by ring
    rw [e4]
    nlinarith [mul_nonneg (add_nonneg hC₂ (sq_nonneg C₂)) hNu,
      mul_nonneg (add_nonneg zero_le_one (sq_nonneg C₂)) hU0,
      mul_nonneg (add_nonneg zero_le_one (sq_nonneg C₂)) (sq_nonneg u),
      mul_nonneg (add_nonneg zero_le_one hC₂) hinvN]
  have hfin := mul_le_mul_of_nonneg_left inner (mul_nonneg hK0 (sq_nonneg f))
  have e5 : K * f ^ 2 * ((1 + C₂ + C₂ ^ 2) * (N * |u| ^ 3 + |u| + u ^ 2 + 1 / N)) =
      K * (1 + C₂ + C₂ ^ 2) * (f ^ 2 * N * |u| ^ 3 + f ^ 2 * |u| + f ^ 2 * u ^ 2 + f ^ 2 / N) := by ring
  rw [e5] at hfin
  nlinarith [hsum, hfin]

/-! ## §10 The Remark after (3.9): the example, the false literal reading, and what remains true -/

/-- `|h_i(u) − u| ≤ u²/(4a(1 − a))` for the Remark's `h_i(u) = (t_i(u) − q_i)/(q_i(1 − q_i))`. -/
theorem an_h_sub_u_le {a q : ℝ} (ha : 0 < a) (hq0 : a ≤ q) (hq1 : q ≤ 1 - a) (u : ℝ) :
    |(tU q u - q) / (q * (1 - q)) - u| ≤ u ^ 2 / (4 * (a * (1 - a))) := by
  have hq0' : 0 < q := by linarith
  have hq1' : q < 1 := by linarith
  have hr : 0 < q * (1 - q) := mul_pos hq0' (by linarith)
  have hσr : a * (1 - a) ≤ q * (1 - q) := an_prod_ge hq0 hq1
  have hσ : 0 < a * (1 - a) := mul_pos ha (by linarith)
  have e : (tU q u - q) / (q * (1 - q)) - u = (tU q u - q - q * (1 - q) * u) / (q * (1 - q)) := by
    rw [sub_div (tU q u - q) (q * (1 - q) * u), mul_div_cancel_left₀ _ hr.ne']
  rw [e, abs_div, abs_of_pos hr]
  calc |tU q u - q - q * (1 - q) * u| / (q * (1 - q)) ≤ (u ^ 2 / 4) / (q * (1 - q)) :=
        div_le_div_of_nonneg_right (an_abs_tU_taylor_le hq0' hq1' u) hr.le
    _ ≤ (u ^ 2 / 4) / (a * (1 - a)) := div_le_div_of_nonneg_left (by positivity) hσ hσr
    _ = u ^ 2 / (4 * (a * (1 - a))) := by rw [div_div]

/-- **"What remains true", one-sided reading**: the first-order sum is `≥ −C f N u²/V`. -/
theorem firstOrder_lower {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
      (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
      0 < f → f ≤ 1 / 4 → ∀ u, -(C * f * N * u ^ 2 / pbVar q) ≤ firstOrder f pm q u := by
  have hσ : 0 < a * (1 - a) := mul_pos ha (by linarith)
  refine ⟨C₁ / (4 * (a * (1 - a))), div_nonneg hC₁ (by positivity), ?_⟩
  intro N pm q f hN hp hq h27 hf0 hf1 u
  obtain ⟨-, -, hV⟩ := an_H_unpack ha ha2 hN hq h27
  have hq' : ∀ i, 0 < q i ∧ q i < 1 := fun i => ⟨by linarith [(hq i).1], by linarith [(hq i).2]⟩
  rw [firstOrder_eq hq' f u]
  have hchi : 0 ≤ (1 - f) * ∑ i, chi2 (pm i) (q i) := by
    refine mul_nonneg (by linarith) (Finset.sum_nonneg fun i _ => ?_)
    rw [chi2_eq (hq' i).1 (hq' i).2]
    exact div_nonneg (sq_nonneg _) (mul_pos (hq' i).1 (sub_pos.mpr (hq' i).2)).le
  have hsum0 : ∑ i, (pm i - q i) * u = 0 := by rw [← Finset.sum_mul, h27.2.2, zero_mul]
  have e : ∑ i, (pm i - q i) * ((tU (q i) u - q i) / (q i * (1 - q i))) =
      ∑ i, (pm i - q i) * ((tU (q i) u - q i) / (q i * (1 - q i)) - u) := by
    have h : ∀ i, (pm i - q i) * ((tU (q i) u - q i) / (q i * (1 - q i))) =
        (pm i - q i) * ((tU (q i) u - q i) / (q i * (1 - q i)) - u) + (pm i - q i) * u := fun i => by ring
    rw [Finset.sum_congr rfl (fun i _ => h i), Finset.sum_add_distrib, hsum0, add_zero]
  have hrem : |∑ i, (pm i - q i) * ((tU (q i) u - q i) / (q i * (1 - q i)))| ≤
      N * (C₁ / pbVar q * (u ^ 2 / (4 * (a * (1 - a))))) := by
    rw [e]
    calc |∑ i, (pm i - q i) * ((tU (q i) u - q i) / (q i * (1 - q i)) - u)| ≤
          ∑ i, |(pm i - q i) * ((tU (q i) u - q i) / (q i * (1 - q i)) - u)| :=
          Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ _i : Fin N, C₁ / pbVar q * (u ^ 2 / (4 * (a * (1 - a)))) := by
          refine Finset.sum_le_sum fun i _ => ?_
          rw [abs_mul]
          exact mul_le_mul (h27.1 i) (an_h_sub_u_le ha (hq i).1 (hq i).2 u) (abs_nonneg _)
            (div_nonneg hC₁ hV.le)
      _ = N * (C₁ / pbVar q * (u ^ 2 / (4 * (a * (1 - a))))) := by
          rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  have h1 := le_trans (neg_le_neg hrem) (neg_abs_le _)
  have h2 := mul_le_mul_of_nonneg_left h1 hf0.le
  have e2 : C₁ / (4 * (a * (1 - a))) * f * N * u ^ 2 / pbVar q =
      f * (N * (C₁ / pbVar q * (u ^ 2 / (4 * (a * (1 - a)))))) := by
    have := hV.ne'
    have := hσ.ne'
    field_simp
  rw [e2]
  linarith

/-- **"What remains true", two-sided bound**: the first-order sum is `≤ C N/V² + C f N u²/V`. -/
theorem firstOrder_upper {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
      (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
      0 < f → f ≤ 1 / 4 → ∀ u, firstOrder f pm q u ≤ C * N / pbVar q ^ 2 + C * f * N * u ^ 2 / pbVar q := by
  have hσ : 0 < a * (1 - a) := mul_pos ha (by linarith)
  have hB0 : 0 ≤ C₁ ^ 2 / (a * (1 - a)) := div_nonneg (sq_nonneg _) hσ.le
  have hB1 : 0 ≤ C₁ / (4 * (a * (1 - a))) := div_nonneg hC₁ (by positivity)
  refine ⟨C₁ ^ 2 / (a * (1 - a)) + C₁ / (4 * (a * (1 - a))), add_nonneg hB0 hB1, ?_⟩
  intro N pm q f hN hp hq h27 hf0 hf1 u
  obtain ⟨-, -, hV⟩ := an_H_unpack ha ha2 hN hq h27
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hq' : ∀ i, 0 < q i ∧ q i < 1 := fun i => ⟨by linarith [(hq i).1], by linarith [(hq i).2]⟩
  rw [firstOrder_eq hq' f u]
  -- the χ² part
  have hchi : ∑ i, chi2 (pm i) (q i) ≤ N * ((C₁ / pbVar q) ^ 2 / (a * (1 - a))) := by
    calc ∑ i, chi2 (pm i) (q i) ≤ ∑ _i : Fin N, (C₁ / pbVar q) ^ 2 / (a * (1 - a)) := by
          refine Finset.sum_le_sum fun i _ => ?_
          rw [chi2_eq (hq' i).1 (hq' i).2]
          have hsq : (pm i - q i) ^ 2 ≤ (C₁ / pbVar q) ^ 2 := by
            have h0 := abs_nonneg (pm i - q i)
            have h1 := mul_le_mul (h27.1 i) (h27.1 i) h0 (h0.trans (h27.1 i))
            have h2 : (pm i - q i) ^ 2 = |pm i - q i| * |pm i - q i| := by rw [← sq, sq_abs]
            nlinarith [h1, h2]
          calc (pm i - q i) ^ 2 / (q i * (1 - q i)) ≤ (C₁ / pbVar q) ^ 2 / (q i * (1 - q i)) :=
                div_le_div_of_nonneg_right hsq (mul_pos (hq' i).1 (sub_pos.mpr (hq' i).2)).le
            _ ≤ (C₁ / pbVar q) ^ 2 / (a * (1 - a)) :=
                div_le_div_of_nonneg_left (sq_nonneg _) hσ (an_prod_ge (hq i).1 (hq i).2)
      _ = N * ((C₁ / pbVar q) ^ 2 / (a * (1 - a))) := by
          rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  have hchi0 : 0 ≤ ∑ i, chi2 (pm i) (q i) := Finset.sum_nonneg fun i _ => by
    rw [chi2_eq (hq' i).1 (hq' i).2]
    exact div_nonneg (sq_nonneg _) (mul_pos (hq' i).1 (sub_pos.mpr (hq' i).2)).le
  -- the remaining sum, exactly as in `firstOrder_lower`
  have hsum0 : ∑ i, (pm i - q i) * u = 0 := by rw [← Finset.sum_mul, h27.2.2, zero_mul]
  have e : ∑ i, (pm i - q i) * ((tU (q i) u - q i) / (q i * (1 - q i))) =
      ∑ i, (pm i - q i) * ((tU (q i) u - q i) / (q i * (1 - q i)) - u) := by
    have h : ∀ i, (pm i - q i) * ((tU (q i) u - q i) / (q i * (1 - q i))) =
        (pm i - q i) * ((tU (q i) u - q i) / (q i * (1 - q i)) - u) + (pm i - q i) * u := fun i => by ring
    rw [Finset.sum_congr rfl (fun i _ => h i), Finset.sum_add_distrib, hsum0, add_zero]
  have hrem : |∑ i, (pm i - q i) * ((tU (q i) u - q i) / (q i * (1 - q i)))| ≤
      N * (C₁ / pbVar q * (u ^ 2 / (4 * (a * (1 - a))))) := by
    rw [e]
    calc |∑ i, (pm i - q i) * ((tU (q i) u - q i) / (q i * (1 - q i)) - u)| ≤
          ∑ i, |(pm i - q i) * ((tU (q i) u - q i) / (q i * (1 - q i)) - u)| :=
          Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ _i : Fin N, C₁ / pbVar q * (u ^ 2 / (4 * (a * (1 - a)))) := by
          refine Finset.sum_le_sum fun i _ => ?_
          rw [abs_mul]
          exact mul_le_mul (h27.1 i) (an_h_sub_u_le ha (hq i).1 (hq i).2 u) (abs_nonneg _)
            (div_nonneg hC₁ hV.le)
      _ = N * (C₁ / pbVar q * (u ^ 2 / (4 * (a * (1 - a))))) := by
          rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  have h1 := (le_abs_self _).trans hrem
  have h2 := mul_le_mul_of_nonneg_left h1 hf0.le
  have h3 : (1 - f) * ∑ i, chi2 (pm i) (q i) ≤ ∑ i, chi2 (pm i) (q i) := by nlinarith [hchi0]
  have hVne := hV.ne'
  have hσne := hσ.ne'
  have e3 : (N : ℝ) * ((C₁ / pbVar q) ^ 2 / (a * (1 - a))) = C₁ ^ 2 / (a * (1 - a)) * N / pbVar q ^ 2 := by
    field_simp
  have e4 : f * (N * (C₁ / pbVar q * (u ^ 2 / (4 * (a * (1 - a)))))) =
      C₁ / (4 * (a * (1 - a))) * f * N * u ^ 2 / pbVar q := by
    field_simp
  have hx1 : 0 ≤ C₁ / (4 * (a * (1 - a))) * N / pbVar q ^ 2 := by positivity
  have hx2 : 0 ≤ C₁ ^ 2 / (a * (1 - a)) * f * N * u ^ 2 / pbVar q := by
    have := mul_nonneg (mul_nonneg (mul_nonneg hB0 hf0.le) hNr.le) (sq_nonneg u)
    exact div_nonneg this hV.le
  have e5 : (C₁ ^ 2 / (a * (1 - a)) + C₁ / (4 * (a * (1 - a)))) * N / pbVar q ^ 2 +
      (C₁ ^ 2 / (a * (1 - a)) + C₁ / (4 * (a * (1 - a)))) * f * N * u ^ 2 / pbVar q =
      (C₁ ^ 2 / (a * (1 - a)) * N / pbVar q ^ 2 + C₁ / (4 * (a * (1 - a))) * N / pbVar q ^ 2) +
      (C₁ ^ 2 / (a * (1 - a)) * f * N * u ^ 2 / pbVar q + C₁ / (4 * (a * (1 - a))) * f * N * u ^ 2 / pbVar q) := by
    ring
  rw [e5]
  linarith [hchi, h2, h3, e3, e4]

/-- The example of the Remark after (3.9): `N = 2K` coordinates, weight `λ` at coordinate `0`, the others `1`. -/
noncomputable def exWeight (K : ℕ) (lam : ℝ) : Fin (2 * K) → ℝ := fun i => if i.val = 0 then lam else 1

/-- On a set where all weights equal `1`, `Z(S, j) = C(|S|, j)`. -/
theorem an_Z_ones {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι} (hw : ∀ i ∈ S, w i = 1) (j : ℕ) :
    A36W.Z w S (j : ℤ) = ((#S).choose j : ℝ) := by
  unfold A36W.Z
  have h1 : ∀ T ∈ S.powerset.filter (fun T => (#T : ℤ) = (j : ℤ)), ∏ i ∈ T, w i = 1 := by
    intro T hT
    have hTS := Finset.mem_powerset.mp (Finset.mem_filter.mp hT).1
    exact Finset.prod_eq_one fun i hi => hw i (hTS hi)
  rw [Finset.sum_congr rfl h1, Finset.sum_const, nsmul_eq_mul, mul_one]
  have h2 : S.powerset.filter (fun T => (#T : ℤ) = (j : ℤ)) = S.powerset.filter (fun T => #T = j) :=
    Finset.filter_congr (fun T _ => Nat.cast_inj)
  rw [h2, ← Finset.powersetCard_eq_filter, Finset.card_powersetCard]

/-- **The Remark's positive claim at `u = 0`, for its example**: with `N = 2K` even, `J = N/2 = K`, one weight
`λ > 1` and the others `1`, the exact marginals are not the logistic ones, so the first-order sum at `u = 0`,
`(1 − f) Σ_i (π_i − q_i)²/(q_i(1 − q_i))`, is strictly positive. -/
theorem firstOrder_example_pos {K : ℕ} (hK : 0 < K) {lam : ℝ} (hlam : 1 < lam) {f : ℝ} (hf0 : 0 < f)
    (hf1 : f ≤ 1 / 4) :
    0 < firstOrder f (fun i => sliceMarg (exWeight K lam) univ (K : ℤ) i)
      (tiltP (exWeight K lam) (tiltOf (exWeight K lam) K)) 0 := by
  have hw : ∀ i, 0 < exWeight K lam i := fun i => by
    unfold exWeight
    split_ifs <;> linarith
  have h2K : 0 < 2 * K := by omega
  have hq : ∀ i, 0 < tiltP (exWeight K lam) (tiltOf (exWeight K lam) K) i ∧
      tiltP (exWeight K lam) (tiltOf (exWeight K lam) K) i < 1 :=
    fun i => ⟨tiltP_pos hw _ i, tiltP_lt_one hw _ i⟩
  rw [firstOrder_zero hq]
  refine mul_pos (by linarith) ?_
  obtain ⟨i₀, hi₀⟩ : ∃ i₀ : Fin (2 * K), i₀ = ⟨0, h2K⟩ := ⟨_, rfl⟩
  obtain ⟨s, hs⟩ : ∃ s : ℝ, s = tiltOf (exWeight K lam) K := ⟨_, rfl⟩
  rw [← hs]
  rw [← hs] at hq
  have hwi₀ : exWeight K lam i₀ = lam := by rw [hi₀]; simp [exWeight]
  have hrest : ∀ i ∈ (univ : Finset (Fin (2 * K))).erase i₀, exWeight K lam i = 1 := by
    intro i hi
    have hne : i ≠ i₀ := Finset.ne_of_mem_erase hi
    unfold exWeight
    rw [if_neg]
    intro h
    apply hne
    rw [hi₀]
    exact Fin.ext h
  have hne : sliceMarg (exWeight K lam) univ (K : ℤ) i₀ ≠ tiltP (exWeight K lam) s i₀ := by
    intro heq
    have hZ : A36W.Z (exWeight K lam) univ (K : ℤ) ≠ 0 := by
      refine (A36W.Z_pos (fun k _ => hw k) (by positivity) ?_).ne'
      rw [Finset.card_univ, Fintype.card_fin]
      push_cast
      omega
    have hcard : #((univ : Finset (Fin (2 * K))).erase i₀) = 2 * K - 1 := by
      rw [Finset.card_erase_of_mem (Finset.mem_univ _), Finset.card_univ, Fintype.card_fin]
    have hZ1 : A36W.Z (exWeight K lam) (univ.erase i₀) ((K : ℤ) - 1) =
        A36W.Z (exWeight K lam) (univ.erase i₀) (K : ℤ) := by
      have e1 : ((K : ℤ) - 1) = ((K - 1 : ℕ) : ℤ) := by omega
      rw [e1, an_Z_ones hrest, an_Z_ones hrest, hcard]
      congr 1
      exact_mod_cast Nat.choose_symm_of_eq_add (by omega : 2 * K - 1 = (K - 1) + K)
    have hm1 := A36W.sliceMarg_mul_Z hZ (Finset.mem_univ i₀)
    have hm2 := A36W.one_sub_sliceMarg_mul_Z hZ (Finset.mem_univ i₀)
    have hodds : sliceMarg (exWeight K lam) univ (K : ℤ) i₀ =
        lam * (1 - sliceMarg (exWeight K lam) univ (K : ℤ) i₀) := by
      have h : sliceMarg (exWeight K lam) univ (K : ℤ) i₀ * A36W.Z (exWeight K lam) univ (K : ℤ) =
          lam * ((1 - sliceMarg (exWeight K lam) univ (K : ℤ) i₀) * A36W.Z (exWeight K lam) univ (K : ℤ)) := by
        rw [hm1, hm2, hwi₀, hZ1]
      exact mul_right_cancel₀ hZ (by rw [h]; ring)
    have hq₀ : tiltP (exWeight K lam) s i₀ = lam * (1 - tiltP (exWeight K lam) s i₀) := by
      rw [← heq]; exact hodds
    have hlam0 : lam ≠ 0 := by linarith
    have hes : Real.exp s = 1 := by
      rw [A36W.RF.one_sub_tiltP hw s i₀] at hq₀
      unfold A36W.RF.tiltP at hq₀
      rw [hwi₀] at hq₀
      have hd : 0 < 1 + lam * Real.exp s := by
        have := Real.exp_pos s
        nlinarith
      rw [mul_one_div] at hq₀
      have h1 := (div_left_inj' hd.ne').mp hq₀
      exact mul_left_cancel₀ hlam0 (h1.trans (mul_one lam).symm)
    have hqi : ∀ i ∈ (univ : Finset (Fin (2 * K))).erase i₀, tiltP (exWeight K lam) s i = 1 / 2 := by
      intro i hi
      unfold A36W.RF.tiltP
      rw [hrest i hi, hes]
      norm_num
    have hq0v : tiltP (exWeight K lam) s i₀ = lam / (1 + lam) := by
      unfold A36W.RF.tiltP
      rw [hwi₀, hes, mul_one]
    have hmean : ∑ i, tiltP (exWeight K lam) s i = (K : ℝ) := by
      have hK' : (0 : ℝ) < K := by exact_mod_cast hK
      have h := A36W.RF.tiltMean_tiltOf hw h2K (M := (K : ℝ)) hK' (by push_cast; linarith)
      rw [← hs] at h
      exact h
    rw [← Finset.add_sum_erase _ _ (Finset.mem_univ i₀), hq0v, Finset.sum_congr rfl hqi,
      Finset.sum_const, hcard, nsmul_eq_mul] at hmean
    have hc : ((2 * K - 1 : ℕ) : ℝ) = 2 * (K : ℝ) - 1 := by
      rw [Nat.cast_sub (by omega)]
      push_cast
      ring
    rw [hc] at hmean
    have h1lam : 0 < 1 + lam := by linarith
    have e6 : lam / (1 + lam) = 1 - 1 / (1 + lam) := by field_simp; ring
    have h7 : 1 / (1 + lam) < 1 / 2 := by
      rw [div_lt_div_iff₀ h1lam (by norm_num)]
      linarith
    linarith
  refine Finset.sum_pos' (fun i _ => div_nonneg (sq_nonneg _) (mul_pos (hq i).1 (sub_pos.mpr (hq i).2)).le)
    ⟨i₀, Finset.mem_univ _, div_pos (sq_pos_of_ne_zero (sub_ne_zero.mpr hne))
      (mul_pos (hq i₀).1 (sub_pos.mpr (hq i₀).2))⟩

/-- **The literal v1.2 sentence is false** (Remark after (3.9)): no constant `C` makes the first-order sum
`O(f M u²/V)` along the Remark's example (at `u = 0` the bound would force it to vanish). -/
theorem firstOrder_not_small : ¬ ∃ C : ℝ, ∀ K : ℕ, 0 < K → ∀ lam : ℝ, 1 < lam → ∀ f : ℝ, 0 < f → f ≤ 1 / 4 →
    ∀ u : ℝ, |firstOrder f (fun i => sliceMarg (exWeight K lam) univ (K : ℤ) i)
      (tiltP (exWeight K lam) (tiltOf (exWeight K lam) K)) u| ≤
      C * f * ((2 * K : ℕ) : ℝ) * u ^ 2 / pbVar (tiltP (exWeight K lam) (tiltOf (exWeight K lam) K)) := by
  rintro ⟨C, hC⟩
  have h := hC 1 one_pos 2 (by norm_num) (1 / 4) (by norm_num) le_rfl 0
  have hpos := firstOrder_example_pos (K := 1) one_pos (lam := 2) (by norm_num) (f := 1 / 4) (by norm_num) le_rfl
  have h0 : C * (1 / 4) * ((2 * 1 : ℕ) : ℝ) * (0 : ℝ) ^ 2 /
      pbVar (tiltP (exWeight 1 2) (tiltOf (exWeight 1 2) ((1 : ℕ) : ℝ))) = 0 := by simp
  rw [h0] at h
  have := le_abs_self (firstOrder (1 / 4) (fun i => sliceMarg (exWeight 1 2) univ ((1 : ℕ) : ℤ) i)
    (tiltP (exWeight 1 2) (tiltOf (exWeight 1 2) ((1 : ℕ) : ℝ))) 0)
  linarith

end A36W.RF.Cut2

/-! ## Dependency audit of the headlines -/

#print axioms A36W.RF.Cut2.dmix_eq_ber_aMix
#print axioms A36W.RF.Cut2.alpha_eq_logit
#print axioms A36W.RF.Cut2.Afun_eq_kl
#print axioms A36W.RF.Cut2.hasDerivAt_alpha
#print axioms A36W.RF.Cut2.alpha_expansion
#print axioms A36W.RF.Cut2.alpha_bounds
#print axioms A36W.RF.Cut2.alpha_le_f
#print axioms A36W.RF.Cut2.alpha_tails
#print axioms A36W.RF.Cut2.tendsto_alpha_atTop
#print axioms A36W.RF.Cut2.tendsto_alpha_atBot
#print axioms A36W.RF.Cut2.Afun_upper
#print axioms A36W.RF.Cut2.Afun_lower
#print axioms A36W.RF.Cut2.chi2_eq
#print axioms A36W.RF.Cut2.firstOrder_eq
#print axioms A36W.RF.Cut2.firstOrder_zero
#print axioms A36W.RF.Cut2.firstOrder_zero_nonneg
#print axioms A36W.RF.Cut2.firstOrder_example_pos
#print axioms A36W.RF.Cut2.firstOrder_not_small
#print axioms A36W.RF.Cut2.firstOrder_lower
#print axioms A36W.RF.Cut2.firstOrder_upper


==> anc/formal_companion/lean/src/A36W/RFAnalyticPS.lean <==
import A36W.RFCut2Defs

/-!
# A36W.RFAnalyticPS: the power-series claims of App Q §3.2 (two-group branch)

Paper: App Q, `appendix_rf.tex` (sha256 b7ef323f…), §3.2:
* l.511–515, "Choosing radii without circular constants": `t_i(u) = q_i e^u/(1 + q_i(e^u − 1))` has an absolutely
  convergent power series on `|u| ≤ R₀`, with uniform bounds, `R₀` fixed from the interiority bound only
  (`tU_powerSeries`);
* (3.6), l.524–529: the power-series coefficients `a_{k,i}` of `α_i` satisfy `|a_{0,i}| ≤ C/N`, `|a_{1,i} − f| ≤ Cf/N`
  and `|a_{k,i}| ≤ C f R₀^{−k}` for `k ≥ 2` (`alpha_coeffs`);
* (3.11), l.598–607, power-series part: the coefficients `β_{k,i}` of `b_i(u)` satisfy `|β_{0,i}| ≤ C/N²` and
  `|β_{k,i}| ≤ C R₀^{−k}/N` for `k ≥ 1` (`bcoef_coeffs`);
* one radius for all three (`powerSeries_package`).
The same text is THEOREM_RF v1.3.2 (001fded8…), §3.2, lines 560–581 and 664–676.

Route.  The paper allows a proof "without a complex-analytic import"; here the coefficient bounds are obtained from
Mathlib's Cauchy estimates (`DifferentiableOn.hasFPowerSeriesOnBall`, `norm_cauchyPowerSeries_le`,
`Complex.norm_deriv_le_of_forall_mem_sphere_norm_le`), applied to the complex extensions
* `ps_tC q z = q e^z/(1 + q(e^z − 1))` (holomorphic on `‖z‖ ≤ 1/4`, where `‖q(e^z − 1)‖ ≤ 1/2`),
* `ps_aC = (1 − f)π + f ps_tC`, `ps_alphaC = log a_C − log(1 − a_C) − logit q` (on `‖z‖ ≤ a/2`, where
  `Re a_C, Re(1 − a_C) > a/2`),
* `ps_KC` (the `i`-th summand of `Γ̄/f`), `ps_GC = Σ_j f ps_KC`, and `ps_bC` (on `‖z‖ ≤ a⁵/64`, where
  `Re ps_GC ≥ N f a³/2`).
Their restrictions to the real axis are `t_i`, `α_i` and `b_i` (`ps_tC_ofReal`, `ps_alphaC_ofReal`,
`ps_bC_ofReal`); the real coefficients are the real parts of the complex ones.  The `k ≥ 1` bounds for `α_i` come from
the oscillation bound `‖α_C(z) − α_C(0)‖ ≤ (4/a) f ‖z‖`, and those for `b_i` from `‖b_C(z)‖ ≤ (25/(2a⁵))(‖z‖ + |π_i − q_i|)/N`.
Hypothesis (2.7) enters only through `|π_i − q_i| ≤ C₁/V ≤ C₂/N`.

Constants: `R₀` depends only on `a` (`1/8` for `t`, `a/2` for `α`, `a⁵/64` for `b` and for the package); the other
constants depend only on `(a, C₂)`.  No dimension threshold is needed for `b` (`N₀ = 0`).
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

open Finset Metric

/-! ## §1 Two consequences of Cauchy's estimates -/

/-- **Cauchy's estimates, packaged.**  If `g` is complex-differentiable on the closed disc of radius `R > 0` about `0`
and `‖g‖ ≤ M` there, then `g` has a power series `Σ c_k z^k` converging to `g` on the open disc, with
`‖c_k‖ ≤ M / R^k`, `c_0 = g 0` and `c_1 = g'(0)`. -/
theorem ps_cauchy {g : ℂ → ℂ} {R M : ℝ} (hR : 0 < R) (hd : DifferentiableOn ℂ g (closedBall 0 R))
    (hM : ∀ z ∈ closedBall (0 : ℂ) R, ‖g z‖ ≤ M) :
    ∃ c : ℕ → ℂ, (∀ z : ℂ, ‖z‖ < R → HasSum (fun k => c k * z ^ k) (g z)) ∧
      (∀ k, ‖c k‖ ≤ M / R ^ k) ∧ c 0 = g 0 ∧ c 1 = deriv g 0 := by
  lift R to NNReal using hR.le
  have hR' : (0 : NNReal) < R := by exact_mod_cast hR
  have hP := hd.hasFPowerSeriesOnBall hR'
  refine ⟨fun k => (cauchyPowerSeries g 0 R).coeff k, ?_, ?_, ?_, ?_⟩
  · intro z hz
    have hz' : z ∈ Metric.eball (0 : ℂ) R := by
      rw [Metric.mem_eball, edist_zero_right]
      exact ENNReal.coe_lt_coe.mpr (by rw [← NNReal.coe_lt_coe, coe_nnnorm]; exact hz)
    have h := hP.hasSum hz'
    rw [zero_add] at h
    have e : (fun k => (cauchyPowerSeries g 0 R).coeff k * z ^ k) =
        fun n => (cauchyPowerSeries g 0 R n) fun _ => z := by
      funext k
      rw [FormalMultilinearSeries.apply_eq_pow_smul_coeff, smul_eq_mul, mul_comm]
    rw [e]
    exact h
  · intro k
    have hint : ∫ θ in (0 : ℝ)..2 * Real.pi, ‖g (circleMap 0 R θ)‖ ≤ M * (2 * Real.pi) := by
      have hb : ∀ θ ∈ Set.uIoc (0 : ℝ) (2 * Real.pi), ‖‖g (circleMap 0 R θ)‖‖ ≤ M := fun θ _ => by
        rw [norm_norm]
        exact hM _ (circleMap_mem_closedBall 0 R.2 θ)
      have h1 := intervalIntegral.norm_integral_le_of_norm_le_const hb
      rw [sub_zero, abs_of_pos Real.two_pi_pos] at h1
      exact (Real.le_norm_self _).trans h1
    have h1 := norm_cauchyPowerSeries_le g 0 R k
    rw [← FormalMultilinearSeries.norm_apply_eq_norm_coef]
    have hR2 : (0 : ℝ) < (R : ℝ) := hR
    calc ‖cauchyPowerSeries g 0 (R : ℝ) k‖
        ≤ ((2 * Real.pi)⁻¹ * ∫ θ in (0 : ℝ)..2 * Real.pi, ‖g (circleMap 0 R θ)‖) * |(R : ℝ)|⁻¹ ^ k := h1
      _ ≤ ((2 * Real.pi)⁻¹ * (M * (2 * Real.pi))) * |(R : ℝ)|⁻¹ ^ k := by gcongr
      _ = M / (R : ℝ) ^ k := by
          rw [abs_of_pos hR2, inv_pow]
          field_simp
  · exact hP.hasFPowerSeriesAt.coeff_zero 1
  · rw [hP.hasFPowerSeriesAt.deriv]
    rfl

/-- **A Lipschitz bound from Cauchy's estimate.**  If `h` is complex-differentiable on the closed disc of radius
`2r` about `0` and `‖h‖ ≤ M` there, then `‖h z − h 0‖ ≤ (M/r) ‖z‖` for `‖z‖ ≤ r`. -/
theorem ps_lip {h : ℂ → ℂ} {r M : ℝ} (hr : 0 < r) (hd : DifferentiableOn ℂ h (closedBall 0 (2 * r)))
    (hM : ∀ z ∈ closedBall (0 : ℂ) (2 * r), ‖h z‖ ≤ M) {z : ℂ} (hz : ‖z‖ ≤ r) :
    ‖h z - h 0‖ ≤ M / r * ‖z‖ := by
  have hsub : ∀ w ∈ closedBall (0 : ℂ) r, closedBall w r ⊆ closedBall 0 (2 * r) := by
    intro w hw
    apply closedBall_subset_closedBall'
    rw [mem_closedBall] at hw
    linarith
  have hderiv : ∀ w ∈ closedBall (0 : ℂ) r, ‖deriv h w‖ ≤ M / r := by
    intro w hw
    refine Complex.norm_deriv_le_of_forall_mem_sphere_norm_le hr ?_ ?_
    · apply DifferentiableOn.diffContOnCl
      rw [closure_ball w hr.ne']
      exact hd.mono (hsub w hw)
    · intro y hy
      exact hM y (hsub w hw (sphere_subset_closedBall hy))
  have hdiff : ∀ w ∈ closedBall (0 : ℂ) r, DifferentiableAt ℂ h w := by
    intro w hw
    apply hd.differentiableAt
    have hw' : w ∈ ball (0 : ℂ) (2 * r) := by
      rw [mem_closedBall] at hw
      rw [mem_ball]
      linarith
    exact Filter.mem_of_superset (isOpen_ball.mem_nhds hw') ball_subset_closedBall
  have hz' : z ∈ closedBall (0 : ℂ) r := by rwa [mem_closedBall, dist_zero_right]
  have h1 := (convex_closedBall (0 : ℂ) r).norm_image_sub_le_of_norm_deriv_le hdiff hderiv
    (mem_closedBall_self hr.le) hz'
  simpa using h1

/-- The complex logarithm is `(2/a)`-Lipschitz on the half-plane `Re w > a/2`. -/
theorem ps_log_lip {a : ℝ} (ha : 0 < a) {w₁ w₂ : ℂ} (h1 : a / 2 < w₁.re) (h2 : a / 2 < w₂.re) :
    ‖Complex.log w₁ - Complex.log w₂‖ ≤ 2 / a * ‖w₁ - w₂‖ := by
  have hS : Convex ℝ {w : ℂ | a / 2 < w.re} := convex_halfSpace_re_gt (a / 2)
  have hslit : ∀ w ∈ {w : ℂ | a / 2 < w.re}, w ∈ Complex.slitPlane := fun w hw =>
    Complex.mem_slitPlane_iff.mpr (Or.inl (lt_trans (by positivity) hw))
  have hdiff : ∀ w ∈ {w : ℂ | a / 2 < w.re}, DifferentiableAt ℂ Complex.log w := fun w hw =>
    Complex.differentiableAt_log (hslit w hw)
  have hder : ∀ w ∈ {w : ℂ | a / 2 < w.re}, ‖deriv Complex.log w‖ ≤ 2 / a := by
    intro w hw
    rw [Complex.deriv_log (hslit w hw), norm_inv]
    have hw' : a / 2 < ‖w‖ := lt_of_lt_of_le hw (Complex.re_le_norm w)
    calc ‖w‖⁻¹ ≤ (a / 2)⁻¹ := inv_anti₀ (by positivity) hw'.le
      _ = 2 / a := by rw [inv_div]
  exact hS.norm_image_sub_le_of_norm_deriv_le hdiff hder h2 h1

/-- `|log x − log y| ≤ |x − y| / m` for `x, y ≥ m > 0`. -/
theorem ps_abs_log_sub_le {m x y : ℝ} (hm : 0 < m) (hx : m ≤ x) (hy : m ≤ y) :
    |Real.log x - Real.log y| ≤ |x - y| / m := by
  have hx0 : 0 < x := lt_of_lt_of_le hm hx
  have hy0 : 0 < y := lt_of_lt_of_le hm hy
  rw [abs_le]
  constructor
  · have h := Real.log_le_sub_one_of_pos (div_pos hy0 hx0)
    rw [Real.log_div hy0.ne' hx0.ne'] at h
    have h2 : y / x - 1 ≤ |x - y| / m := by
      rw [div_sub_one hx0.ne']
      calc (y - x) / x ≤ |x - y| / x :=
            div_le_div_of_nonneg_right (by rw [abs_sub_comm]; exact le_abs_self _) hx0.le
        _ ≤ |x - y| / m := div_le_div_of_nonneg_left (abs_nonneg _) hm hx
    have h3 : -(|x - y| / m) ≤ -(Real.log y - Real.log x) := by linarith
    linarith
  · have h := Real.log_le_sub_one_of_pos (div_pos hx0 hy0)
    rw [Real.log_div hx0.ne' hy0.ne'] at h
    have h2 : x / y - 1 ≤ |x - y| / m := by
      rw [div_sub_one hy0.ne']
      calc (x - y) / y ≤ |x - y| / y := div_le_div_of_nonneg_right (le_abs_self _) hy0.le
        _ ≤ |x - y| / m := div_le_div_of_nonneg_left (abs_nonneg _) hm hy
    linarith

/-! ## §2 The complex extension of `t_i` -/

/-- `t_C(q, z) = q e^z / (1 + q (e^z − 1))`, the complex extension of `t_i(u) = σ(logit q_i + u)`. -/
noncomputable def ps_tC (q : ℝ) (z : ℂ) : ℂ :=
  (q : ℂ) * Complex.exp z / (1 + (q : ℂ) * (Complex.exp z - 1))

theorem ps_den_ge {q : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) {z : ℂ} (hz : ‖z‖ ≤ 1 / 4) :
    1 / 2 ≤ ‖1 + (q : ℂ) * (Complex.exp z - 1)‖ := by
  have h1 : ‖Complex.exp z - 1‖ ≤ 2 * ‖z‖ := Complex.norm_exp_sub_one_le (by linarith)
  have h2 : ‖(q : ℂ) * (Complex.exp z - 1)‖ ≤ 1 / 2 := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hq0]
    calc q * ‖Complex.exp z - 1‖ ≤ 1 * ‖Complex.exp z - 1‖ :=
          mul_le_mul_of_nonneg_right hq1 (norm_nonneg _)
      _ ≤ 1 / 2 := by linarith
  have h3 : ‖(1 : ℂ)‖ ≤ ‖1 + (q : ℂ) * (Complex.exp z - 1)‖ + ‖(q : ℂ) * (Complex.exp z - 1)‖ := by
    calc ‖(1 : ℂ)‖ = ‖(1 + (q : ℂ) * (Complex.exp z - 1)) - (q : ℂ) * (Complex.exp z - 1)‖ := by
          rw [add_sub_cancel_right]
      _ ≤ _ := norm_sub_le _ _
  rw [norm_one] at h3
  linarith

theorem ps_den_ne {q : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) {z : ℂ} (hz : ‖z‖ ≤ 1 / 4) :
    1 + (q : ℂ) * (Complex.exp z - 1) ≠ 0 := by
  intro h
  have h1 := ps_den_ge hq0 hq1 hz
  rw [h, norm_zero] at h1
  norm_num at h1

theorem ps_tC_differentiableAt {q : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) {z : ℂ} (hz : ‖z‖ ≤ 1 / 4) :
    DifferentiableAt ℂ (ps_tC q) z := by
  have hd : DifferentiableAt ℂ (fun w : ℂ => 1 + (q : ℂ) * (Complex.exp w - 1)) z := by fun_prop
  have hn : DifferentiableAt ℂ (fun w : ℂ => (q : ℂ) * Complex.exp w) z := by fun_prop
  exact hn.div hd (ps_den_ne hq0 hq1 hz)

theorem ps_tC_zero (q : ℝ) : ps_tC q 0 = q := by
  simp [ps_tC]

/-- `‖t_C(q, z) − q‖ ≤ ‖z‖` on `‖z‖ ≤ 1/4`. -/
theorem ps_tC_sub {q : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) {z : ℂ} (hz : ‖z‖ ≤ 1 / 4) :
    ‖ps_tC q z - q‖ ≤ ‖z‖ := by
  have hD := ps_den_ge hq0 hq1 hz
  have hD0 := ps_den_ne hq0 hq1 hz
  have e : ps_tC q z - q =
      ((q * (1 - q) : ℝ) : ℂ) * (Complex.exp z - 1) / (1 + (q : ℂ) * (Complex.exp z - 1)) := by
    unfold ps_tC
    rw [eq_div_iff hD0, sub_mul, div_mul_cancel₀ _ hD0]
    push_cast
    ring
  have h1 : ‖Complex.exp z - 1‖ ≤ 2 * ‖z‖ := Complex.norm_exp_sub_one_le (by linarith)
  have hq : q * (1 - q) ≤ 1 / 4 := by nlinarith [sq_nonneg (q - 1 / 2)]
  have hq' : 0 ≤ q * (1 - q) := mul_nonneg hq0 (by linarith)
  have hDpos : 0 < ‖1 + (q : ℂ) * (Complex.exp z - 1)‖ := by linarith
  rw [e, norm_div, norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hq', div_le_iff₀ hDpos]
  calc q * (1 - q) * ‖Complex.exp z - 1‖ ≤ 1 / 4 * (2 * ‖z‖) :=
        mul_le_mul hq h1 (norm_nonneg _) (by norm_num)
    _ = ‖z‖ * (1 / 2) := by ring
    _ ≤ ‖z‖ * ‖1 + (q : ℂ) * (Complex.exp z - 1)‖ := mul_le_mul_of_nonneg_left hD (norm_nonneg _)

theorem ps_tC_norm_le {q : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) {z : ℂ} (hz : ‖z‖ ≤ 1 / 4) :
    ‖ps_tC q z‖ ≤ 5 / 4 := by
  have h1 := ps_tC_sub hq0 hq1 hz
  have h2 : ‖ps_tC q z‖ ≤ ‖ps_tC q z - q‖ + ‖(q : ℂ)‖ := by
    calc ‖ps_tC q z‖ = ‖(ps_tC q z - q) + q‖ := by rw [sub_add_cancel]
      _ ≤ _ := norm_add_le _ _
  rw [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hq0] at h2
  linarith

theorem ps_one_sub_tC_norm_le {q : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) {z : ℂ} (hz : ‖z‖ ≤ 1 / 4) :
    ‖1 - ps_tC q z‖ ≤ 5 / 4 := by
  have h1 := ps_tC_sub hq0 hq1 hz
  have h2 : ‖1 - ps_tC q z‖ ≤ ‖((1 - q : ℝ) : ℂ)‖ + ‖ps_tC q z - q‖ := by
    calc ‖1 - ps_tC q z‖ = ‖((1 - q : ℝ) : ℂ) - (ps_tC q z - q)‖ := by push_cast; ring_nf
      _ ≤ _ := norm_sub_le _ _
  rw [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg (by linarith)] at h2
  linarith

/-- On the real axis, `t_C(q, u) = t_i(u)`. -/
theorem ps_tC_ofReal {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) : ps_tC q u = (tU q u : ℂ) := by
  rw [tU_eq hq0 hq1, ps_tC]
  push_cast
  rfl

/-! ## §3 The power series of `t_i` (App Q l.511–515) -/

/-- For every radius `R ∈ (0, 1/8]` and every `q ∈ (0, 1)`, `t_i = t(q, ·)` has a power series converging absolutely
on `|u| ≤ R`, with `Σ_k |c_k| R^k ≤ 4` (uniformly in `q`). -/
theorem ps_t_series {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) {R : ℝ} (hR0 : 0 < R) (hR : R ≤ 1 / 8) :
    ∃ c : ℕ → ℝ, Summable (fun k => |c k| * R ^ k) ∧ ∑' k, |c k| * R ^ k ≤ 4 ∧
      ∀ u : ℝ, |u| ≤ R → HasSum (fun k => c k * u ^ k) (tU q u) := by
  have hd : DifferentiableOn ℂ (ps_tC q) (closedBall 0 (1 / 4)) := fun z hz =>
    (ps_tC_differentiableAt hq0.le hq1.le
      (by rwa [mem_closedBall, dist_zero_right] at hz)).differentiableWithinAt
  have hM : ∀ z ∈ closedBall (0 : ℂ) (1 / 4), ‖ps_tC q z‖ ≤ 2 := by
    intro z hz
    rw [mem_closedBall, dist_zero_right] at hz
    linarith [ps_tC_norm_le hq0.le hq1.le hz]
  obtain ⟨c, hsum, hc, -, -⟩ := ps_cauchy (by norm_num : (0 : ℝ) < 1 / 4) hd hM
  have hb : ∀ k, |(c k).re| * R ^ k ≤ 2 * (1 / 2) ^ k := by
    intro k
    have h1 : |(c k).re| ≤ 2 / (1 / 4) ^ k := (Complex.abs_re_le_norm _).trans (hc k)
    have h2 : R ^ k ≤ (1 / 8) ^ k := pow_le_pow_left₀ hR0.le hR k
    calc |(c k).re| * R ^ k ≤ 2 / (1 / 4) ^ k * (1 / 8) ^ k :=
          mul_le_mul h1 h2 (by positivity) (by positivity)
      _ = 2 * (1 / 2) ^ k := by
          rw [div_mul_eq_mul_div, mul_div_assoc, ← div_pow]
          norm_num
  have hgeom : Summable (fun k : ℕ => 2 * (1 / 2 : ℝ) ^ k) :=
    (summable_geometric_of_lt_one (by norm_num) (by norm_num)).mul_left 2
  have hsumm : Summable (fun k => |(c k).re| * R ^ k) :=
    Summable.of_nonneg_of_le (fun k => by positivity) hb hgeom
  refine ⟨fun k => (c k).re, hsumm, ?_, ?_⟩
  · calc ∑' k, |(c k).re| * R ^ k ≤ ∑' k : ℕ, 2 * (1 / 2 : ℝ) ^ k := hsumm.tsum_le_tsum hb hgeom
      _ = 4 := by
          rw [tsum_mul_left, tsum_geometric_of_lt_one (by norm_num) (by norm_num)]
          norm_num
  · intro u hu
    have hu' : ‖(u : ℂ)‖ < 1 / 4 := by
      rw [Complex.norm_real, Real.norm_eq_abs]
      linarith
    have h := Complex.hasSum_re (hsum u hu')
    rw [ps_tC_ofReal hq0 hq1, Complex.ofReal_re] at h
    convert h using 1
    funext k
    rw [← Complex.ofReal_pow, Complex.re_mul_ofReal]

/-- **App Q l.511–515.**  There is a radius `R₀ > 0` (here `R₀ = 1/8`, so it depends on nothing) and a uniform bound
`M` such that for every `q ∈ [a, 1 − a]`, `t(q, u) = q e^u/(1 + q(e^u − 1))` has a power series `Σ c_k u^k`,
absolutely convergent on `|u| ≤ R₀` with `Σ_k |c_k| R₀^k ≤ M`. -/
theorem tU_powerSeries {a : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) :
    ∃ R₀ M : ℝ, 0 < R₀ ∧ R₀ ≤ 1 ∧ 0 ≤ M ∧ ∀ q : ℝ, a ≤ q → q ≤ 1 - a →
      ∃ c : ℕ → ℝ, Summable (fun k => |c k| * R₀ ^ k) ∧ ∑' k, |c k| * R₀ ^ k ≤ M ∧
        ∀ u : ℝ, |u| ≤ R₀ → HasSum (fun k => c k * u ^ k) (tU q u) := by
  refine ⟨1 / 8, 4, by norm_num, by norm_num, by norm_num, fun q hq0 hq1 => ?_⟩
  exact ps_t_series (by linarith) (by linarith) (by norm_num) le_rfl

/-! ## §4 The complex extension of `α_i` and the coefficients (3.6) -/

/-- `|x − y| ≤ |x| + |y|`. -/
theorem ps_abs_sub_le_add (x y : ℝ) : |x - y| ≤ |x| + |y| := by
  rw [abs_le]
  constructor <;> linarith [le_abs_self x, neg_abs_le x, le_abs_self y, neg_abs_le y]

/-- `a_C(z) = (1 − f) π_i + f t_C(q_i, z)`, the complex extension of `a_i(u)`. -/
noncomputable def ps_aC (f pm q : ℝ) (z : ℂ) : ℂ := (((1 - f) * pm : ℝ) : ℂ) + (f : ℂ) * ps_tC q z

/-- `α_C(z) = log a_C(z) − log (1 − a_C(z)) − logit q_i`, the complex extension of `α_i(u)`. -/
noncomputable def ps_alphaC (f pm q : ℝ) (z : ℂ) : ℂ :=
  Complex.log (ps_aC f pm q z) - Complex.log (1 - ps_aC f pm q z) - (logit q : ℂ)

theorem ps_aC_zero (f pm q : ℝ) : ps_aC f pm q 0 = (((1 - f) * pm + f * q : ℝ) : ℂ) := by
  rw [ps_aC, ps_tC_zero]
  push_cast
  ring

theorem ps_aC_ofReal (f pm : ℝ) {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) :
    ps_aC f pm q u = (aMix f pm q u : ℂ) := by
  rw [ps_aC, ps_tC_ofReal hq0 hq1, aMix]
  push_cast
  ring

/-- `a_i(0) = (1 − f) π_i + f q_i ∈ [a, 1 − a]`. -/
theorem ps_a0_mem {a f pm q : ℝ} (hf0 : 0 ≤ f) (hf1 : f ≤ 1) (hp : a ≤ pm ∧ pm ≤ 1 - a)
    (hq : a ≤ q ∧ q ≤ 1 - a) : a ≤ (1 - f) * pm + f * q ∧ (1 - f) * pm + f * q ≤ 1 - a := by
  have h1 : 0 ≤ 1 - f := by linarith
  constructor
  · nlinarith [mul_le_mul_of_nonneg_left hp.1 h1, mul_le_mul_of_nonneg_left hq.1 hf0]
  · nlinarith [mul_le_mul_of_nonneg_left hp.2 h1, mul_le_mul_of_nonneg_left hq.2 hf0]

theorem ps_aC_sub {f pm q : ℝ} (hf0 : 0 ≤ f) (hq0 : 0 ≤ q) (hq1 : q ≤ 1) {z : ℂ} (hz : ‖z‖ ≤ 1 / 4) :
    ‖ps_aC f pm q z - ps_aC f pm q 0‖ ≤ f * ‖z‖ := by
  have e : ps_aC f pm q z - ps_aC f pm q 0 = (f : ℂ) * (ps_tC q z - q) := by
    rw [ps_aC, ps_aC, ps_tC_zero]
    ring
  rw [e, norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hf0]
  exact mul_le_mul_of_nonneg_left (ps_tC_sub hq0 hq1 hz) hf0

/-- On `‖z‖ ≤ a/2`: `Re a_C(z) > a/2` and `Re (1 − a_C(z)) > a/2`. -/
theorem ps_aC_re {a f pm q : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hf0 : 0 ≤ f) (hf1 : f ≤ 1 / 4)
    (hp : a ≤ pm ∧ pm ≤ 1 - a) (hq : a ≤ q ∧ q ≤ 1 - a) {z : ℂ} (hz : ‖z‖ ≤ a / 2) :
    a / 2 < (ps_aC f pm q z).re ∧ a / 2 < (1 - ps_aC f pm q z).re := by
  have hz4 : ‖z‖ ≤ 1 / 4 := by linarith
  have h1 := ps_aC_sub (pm := pm) (q := q) hf0 (by linarith [hq.1]) (by linarith [hq.2]) hz4
  have h2 : ‖ps_aC f pm q z - ps_aC f pm q 0‖ ≤ a / 8 := by
    calc _ ≤ f * ‖z‖ := h1
      _ ≤ 1 / 4 * (a / 2) := mul_le_mul hf1 hz (norm_nonneg _) (by norm_num)
      _ = a / 8 := by ring
  have h3 := abs_le.mp ((Complex.abs_re_le_norm (ps_aC f pm q z - ps_aC f pm q 0)).trans h2)
  have hre : (ps_aC f pm q z).re =
      ((1 - f) * pm + f * q) + (ps_aC f pm q z - ps_aC f pm q 0).re := by
    rw [Complex.sub_re, ps_aC_zero, Complex.ofReal_re]
    ring
  obtain ⟨hA1, hA2⟩ := ps_a0_mem hf0 (by linarith) hp hq
  constructor
  · rw [hre]
    linarith [h3.1]
  · rw [Complex.sub_re, Complex.one_re, hre]
    linarith [h3.2]

theorem ps_aC_differentiableAt {f pm q : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) {z : ℂ} (hz : ‖z‖ ≤ 1 / 4) :
    DifferentiableAt ℂ (ps_aC f pm q) z :=
  (differentiableAt_const _).add ((differentiableAt_const _).mul (ps_tC_differentiableAt hq0 hq1 hz))

theorem ps_alphaC_differentiableAt {a f pm q : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hf0 : 0 ≤ f)
    (hf1 : f ≤ 1 / 4) (hp : a ≤ pm ∧ pm ≤ 1 - a) (hq : a ≤ q ∧ q ≤ 1 - a) {z : ℂ} (hz : ‖z‖ ≤ a / 2) :
    DifferentiableAt ℂ (ps_alphaC f pm q) z := by
  have hz4 : ‖z‖ ≤ 1 / 4 := by linarith
  have hA := ps_aC_differentiableAt (f := f) (pm := pm) (by linarith [hq.1] : (0 : ℝ) ≤ q)
    (by linarith [hq.2]) hz4
  obtain ⟨h1, h2⟩ := ps_aC_re ha ha2 hf0 hf1 hp hq hz
  have hs1 : ps_aC f pm q z ∈ Complex.slitPlane :=
    Complex.mem_slitPlane_iff.mpr (Or.inl (by linarith))
  have hs2 : 1 - ps_aC f pm q z ∈ Complex.slitPlane :=
    Complex.mem_slitPlane_iff.mpr (Or.inl (by linarith))
  have e1 := hA.clog hs1
  have e2 := ((differentiableAt_const (1 : ℂ)).sub hA).clog hs2
  exact (e1.sub e2).sub (differentiableAt_const _)

/-- **The oscillation bound** `‖α_C(z) − α_C(0)‖ ≤ (4/a) f ‖z‖` on `‖z‖ ≤ a/2`. -/
theorem ps_alphaC_osc {a f pm q : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hf0 : 0 ≤ f) (hf1 : f ≤ 1 / 4)
    (hp : a ≤ pm ∧ pm ≤ 1 - a) (hq : a ≤ q ∧ q ≤ 1 - a) {z : ℂ} (hz : ‖z‖ ≤ a / 2) :
    ‖ps_alphaC f pm q z - ps_alphaC f pm q 0‖ ≤ 4 / a * f * ‖z‖ := by
  have hz4 : ‖z‖ ≤ 1 / 4 := by linarith
  obtain ⟨h1, h2⟩ := ps_aC_re ha ha2 hf0 hf1 hp hq hz
  obtain ⟨h3, h4⟩ := ps_aC_re ha ha2 hf0 hf1 hp hq (z := 0) (by rw [norm_zero]; positivity)
  have hl1 := ps_log_lip ha h1 h3
  have hl2 := ps_log_lip ha h2 h4
  have hsub := ps_aC_sub (pm := pm) (q := q) hf0 (by linarith [hq.1]) (by linarith [hq.2]) hz4
  have e : ps_alphaC f pm q z - ps_alphaC f pm q 0 =
      (Complex.log (ps_aC f pm q z) - Complex.log (ps_aC f pm q 0)) -
        (Complex.log (1 - ps_aC f pm q z) - Complex.log (1 - ps_aC f pm q 0)) := by
    unfold ps_alphaC
    ring
  have e2 : (1 - ps_aC f pm q z) - (1 - ps_aC f pm q 0) = -(ps_aC f pm q z - ps_aC f pm q 0) := by ring
  rw [e]
  calc _ ≤ ‖Complex.log (ps_aC f pm q z) - Complex.log (ps_aC f pm q 0)‖ +
        ‖Complex.log (1 - ps_aC f pm q z) - Complex.log (1 - ps_aC f pm q 0)‖ := norm_sub_le _ _
    _ ≤ 2 / a * ‖ps_aC f pm q z - ps_aC f pm q 0‖ +
        2 / a * ‖(1 - ps_aC f pm q z) - (1 - ps_aC f pm q 0)‖ := add_le_add hl1 hl2
    _ = 4 / a * ‖ps_aC f pm q z - ps_aC f pm q 0‖ := by
        rw [e2, norm_neg]
        ring
    _ ≤ 4 / a * (f * ‖z‖) := mul_le_mul_of_nonneg_left hsub (by positivity)
    _ = 4 / a * f * ‖z‖ := by ring

theorem ps_tC_hasDerivAt_zero (q : ℝ) : HasDerivAt (ps_tC q) ((q * (1 - q) : ℝ) : ℂ) 0 := by
  have h1 : HasDerivAt (fun z : ℂ => (q : ℂ) * Complex.exp z) ((q : ℂ) * Complex.exp 0) 0 :=
    (Complex.hasDerivAt_exp 0).const_mul _
  have h2 : HasDerivAt (fun z : ℂ => 1 + (q : ℂ) * (Complex.exp z - 1)) ((q : ℂ) * Complex.exp 0) 0 :=
    (((Complex.hasDerivAt_exp 0).sub_const 1).const_mul (q : ℂ)).const_add 1
  have hD : (1 + (q : ℂ) * (Complex.exp 0 - 1)) ≠ 0 := by simp
  have h3 := h1.div h2 hD
  have e : ((q * (1 - q) : ℝ) : ℂ) = ((q : ℂ) * Complex.exp 0 * (1 + (q : ℂ) * (Complex.exp 0 - 1)) -
      (q : ℂ) * Complex.exp 0 * ((q : ℂ) * Complex.exp 0)) / (1 + (q : ℂ) * (Complex.exp 0 - 1)) ^ 2 := by
    simp only [Complex.exp_zero]
    push_cast
    ring
  rw [e]
  exact h3

theorem ps_aC_hasDerivAt_zero (f pm q : ℝ) :
    HasDerivAt (ps_aC f pm q) ((f : ℂ) * ((q * (1 - q) : ℝ) : ℂ)) 0 :=
  ((ps_tC_hasDerivAt_zero q).const_mul (f : ℂ)).const_add _

/-- `α_C'(0) = f q(1 − q)/a₀ + f q(1 − q)/(1 − a₀)` with `a₀ = (1 − f)π + f q`. -/
theorem ps_alphaC_deriv_zero {a f pm q : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hf0 : 0 ≤ f) (hf1 : f ≤ 1 / 4)
    (hp : a ≤ pm ∧ pm ≤ 1 - a) (hq : a ≤ q ∧ q ≤ 1 - a) :
    deriv (ps_alphaC f pm q) 0 =
      ((f * (q * (1 - q)) / ((1 - f) * pm + f * q) +
        f * (q * (1 - q)) / (1 - ((1 - f) * pm + f * q)) : ℝ) : ℂ) := by
  obtain ⟨h1, h2⟩ := ps_aC_re ha ha2 hf0 hf1 hp hq (z := 0) (by rw [norm_zero]; positivity)
  have hs1 : ps_aC f pm q 0 ∈ Complex.slitPlane :=
    Complex.mem_slitPlane_iff.mpr (Or.inl (by linarith))
  have hs2 : 1 - ps_aC f pm q 0 ∈ Complex.slitPlane :=
    Complex.mem_slitPlane_iff.mpr (Or.inl (by linarith))
  have hA := ps_aC_hasDerivAt_zero f pm q
  have e1 := hA.clog hs1
  have e2 := (hA.const_sub 1).clog hs2
  have e3 := (e1.sub e2).sub_const (logit q : ℂ)
  have e4 : HasDerivAt (ps_alphaC f pm q)
      ((f : ℂ) * ((q * (1 - q) : ℝ) : ℂ) / ps_aC f pm q 0 -
        -((f : ℂ) * ((q * (1 - q) : ℝ) : ℂ)) / (1 - ps_aC f pm q 0)) 0 := e3
  rw [e4.deriv, ps_aC_zero]
  push_cast
  ring

/-- `α_i(u) = log a_i(u) − log (1 − a_i(u)) − logit q_i` (the logit form of (3.3)). -/
theorem ps_alpha_eq {f pm q : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hp0 : 0 ≤ pm) (hp1 : pm ≤ 1) (hq0 : 0 < q)
    (hq1 : q < 1) (u : ℝ) :
    alpha f pm q u = Real.log (aMix f pm q u) - Real.log (1 - aMix f pm q u) - logit q := by
  have hA0 := aMix_pos (q := q) hf0 hf1 hp0 u
  have hA1 := aMix_lt_one (q := q) hf0 hf1 hp1 u
  have hq0' : q ≠ 0 := hq0.ne'
  have hq1' : 1 - q ≠ 0 := (sub_pos.mpr hq1).ne'
  have hA1' : 1 - aMix f pm q u ≠ 0 := (sub_pos.mpr hA1).ne'
  have e1 : dmix f pm q u true = aMix f pm q u / q := by
    simp only [dmix, rho, phi, ber_true, aMix]
    ring
  have e2 : dmix f pm q u false = (1 - aMix f pm q u) / (1 - q) := by
    simp only [dmix, rho, phi, ber_false, aMix]
    ring
  rw [alpha, e1, e2, Real.log_div hA0.ne' hq0', Real.log_div hA1' hq1', logit, Real.log_div hq0' hq1']
  ring

/-- On the real axis, `α_C(u) = α_i(u)`. -/
theorem ps_alphaC_ofReal {f pm q : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hp0 : 0 ≤ pm) (hp1 : pm ≤ 1)
    (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) : ps_alphaC f pm q u = (alpha f pm q u : ℂ) := by
  have hA0 := aMix_pos (q := q) hf0 hf1 hp0 u
  have hA1 := aMix_lt_one (q := q) hf0 hf1 hp1 u
  rw [ps_alpha_eq hf0 hf1 hp0 hp1 hq0 hq1, ps_alphaC, ps_aC_ofReal f pm hq0 hq1]
  have e : (1 : ℂ) - (aMix f pm q u : ℂ) = ((1 - aMix f pm q u : ℝ) : ℂ) := by
    push_cast
    ring
  rw [e, ← Complex.ofReal_log hA0.le, ← Complex.ofReal_log (by linarith)]
  push_cast
  ring

theorem ps_alphaC_zero_eq {f pm q : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hp0 : 0 ≤ pm) (hp1 : pm ≤ 1)
    (hq0 : 0 < q) (hq1 : q < 1) : ps_alphaC f pm q 0 = (alpha f pm q 0 : ℂ) := by
  have h := ps_alphaC_ofReal hf0 hf1 hp0 hp1 hq0 hq1 0
  rwa [Complex.ofReal_zero] at h

/-- `|α_i(0)| ≤ (2/a) |π_i − q_i|`. -/
theorem ps_alpha0_bound {a f pm q : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4)
    (hp : a ≤ pm ∧ pm ≤ 1 - a) (hq : a ≤ q ∧ q ≤ 1 - a) :
    |alpha f pm q 0| ≤ 2 / a * |pm - q| := by
  have hq0 : 0 < q := by linarith [hq.1]
  have hq1 : q < 1 := by linarith [hq.2]
  have hq1' : 1 - q ≠ 0 := (sub_pos.mpr hq1).ne'
  obtain ⟨hA1, hA2⟩ := ps_a0_mem hf0.le (by linarith) hp hq
  have e : alpha f pm q 0 = (Real.log ((1 - f) * pm + f * q) - Real.log q) -
      (Real.log (1 - ((1 - f) * pm + f * q)) - Real.log (1 - q)) := by
    rw [ps_alpha_eq hf0 (by linarith) (by linarith [hp.1]) (by linarith [hp.2]) hq0 hq1, aMix,
      tU_zero hq0 hq1, logit, Real.log_div hq0.ne' hq1']
    ring
  have e1 := ps_abs_log_sub_le ha hA1 hq.1
  have e2 := ps_abs_log_sub_le ha (by linarith : a ≤ 1 - ((1 - f) * pm + f * q)) (by linarith [hq.2] : a ≤ 1 - q)
  have hd : |(1 - f) * pm + f * q - q| ≤ |pm - q| := by
    have h : (1 - f) * pm + f * q - q = (1 - f) * (pm - q) := by ring
    rw [h, abs_mul, abs_of_nonneg (by linarith : (0 : ℝ) ≤ 1 - f)]
    exact mul_le_of_le_one_left (abs_nonneg _) (by linarith)
  have hd2 : |1 - ((1 - f) * pm + f * q) - (1 - q)| = |(1 - f) * pm + f * q - q| := by
    rw [show 1 - ((1 - f) * pm + f * q) - (1 - q) = -((1 - f) * pm + f * q - q) by ring, abs_neg]
  rw [e]
  calc _ ≤ |Real.log ((1 - f) * pm + f * q) - Real.log q| +
        |Real.log (1 - ((1 - f) * pm + f * q)) - Real.log (1 - q)| := ps_abs_sub_le_add _ _
    _ ≤ |(1 - f) * pm + f * q - q| / a + |1 - ((1 - f) * pm + f * q) - (1 - q)| / a := add_le_add e1 e2
    _ ≤ |pm - q| / a + |pm - q| / a := by
        rw [hd2]
        gcongr
    _ = 2 / a * |pm - q| := by ring

/-- `|α_i'(0) − f| ≤ (2/a) f |π_i − q_i|`, in the explicit form of `α_C'(0)`. -/
theorem ps_c1_bound {a f pm q : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hf0 : 0 ≤ f) (hf1 : f ≤ 1 / 4)
    (hp : a ≤ pm ∧ pm ≤ 1 - a) (hq : a ≤ q ∧ q ≤ 1 - a) :
    |f * (q * (1 - q)) / ((1 - f) * pm + f * q) + f * (q * (1 - q)) / (1 - ((1 - f) * pm + f * q)) - f| ≤
      2 / a * f * |pm - q| := by
  obtain ⟨hA1, hA2⟩ := ps_a0_mem hf0 (by linarith) hp hq
  set A := (1 - f) * pm + f * q with hA
  have hA0 : 0 < A := by linarith
  have hA1' : 0 < 1 - A := by linarith
  have hA0' := hA0.ne'
  have hA1'' := hA1'.ne'
  have e : f * (q * (1 - q)) / A + f * (q * (1 - q)) / (1 - A) - f =
      f * ((q - A) * (1 - q - A)) / (A * (1 - A)) := by
    field_simp
    ring
  have hqA : |q - A| ≤ |pm - q| := by
    have h : q - A = (1 - f) * (q - pm) := by rw [hA]; ring
    rw [h, abs_mul, abs_of_nonneg (by linarith : (0 : ℝ) ≤ 1 - f), abs_sub_comm]
    exact mul_le_of_le_one_left (abs_nonneg _) (by linarith)
  have h1qA : |1 - q - A| ≤ 1 := by
    rw [abs_le]
    constructor <;> linarith [hq.1, hq.2]
  have hAA : a / 2 ≤ A * (1 - A) := by
    have h0 : 0 ≤ (A - a) * (1 - a - A) := mul_nonneg (by linarith) (by linarith)
    nlinarith
  have hpos : 0 < A * (1 - A) := mul_pos hA0 hA1'
  rw [e, abs_div, abs_mul, abs_mul, abs_of_nonneg hf0, abs_of_pos hpos, div_le_iff₀ hpos]
  have h2 : |q - A| * |1 - q - A| ≤ |pm - q| := by
    calc |q - A| * |1 - q - A| ≤ |pm - q| * 1 :=
          mul_le_mul hqA h1qA (abs_nonneg _) (abs_nonneg _)
      _ = |pm - q| := mul_one _
  have h3 : 1 ≤ 2 / a * (A * (1 - A)) := by
    rw [div_mul_eq_mul_div, le_div_iff₀ ha]
    linarith
  calc f * (|q - A| * |1 - q - A|) ≤ f * |pm - q| := mul_le_mul_of_nonneg_left h2 hf0
    _ = f * |pm - q| * 1 := (mul_one _).symm
    _ ≤ f * |pm - q| * (2 / a * (A * (1 - A))) :=
        mul_le_mul_of_nonneg_left h3 (mul_nonneg hf0 (abs_nonneg _))
    _ = 2 / a * f * |pm - q| * (A * (1 - A)) := by ring

/-- **(3.6), one coordinate, every radius `R ∈ (0, a/2]`.**  `α_i` has a power series `Σ c_k u^k` converging on
`|u| < R`, with `c_0 = α_i(0)`, `|c_0| ≤ (2/a)|π_i − q_i|`, `|c_1 − f| ≤ (2/a) f |π_i − q_i|` and
`|c_k| ≤ 2f / R^k` for `k ≥ 1`. -/
theorem ps_alpha_series {a : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) {R : ℝ} (hR0 : 0 < R) (hR : R ≤ a / 2)
    {f pm q : ℝ} (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (hp : a ≤ pm ∧ pm ≤ 1 - a) (hq : a ≤ q ∧ q ≤ 1 - a) :
    ∃ c : ℕ → ℝ, (∀ u : ℝ, |u| < R → HasSum (fun k => c k * u ^ k) (alpha f pm q u)) ∧
      c 0 = alpha f pm q 0 ∧ |c 0| ≤ 2 / a * |pm - q| ∧ |c 1 - f| ≤ 2 / a * f * |pm - q| ∧
      ∀ k, 1 ≤ k → |c k| ≤ 2 * f / R ^ k := by
  have hq0 : 0 < q := by linarith [hq.1]
  have hq1 : q < 1 := by linarith [hq.2]
  have hp0 : 0 ≤ pm := by linarith [hp.1]
  have hp1 : pm ≤ 1 := by linarith [hp.2]
  have hf1' : f < 1 := by linarith
  set g : ℂ → ℂ := fun z => ps_alphaC f pm q z - ps_alphaC f pm q 0 with hg
  have hRa : ∀ z ∈ closedBall (0 : ℂ) R, ‖z‖ ≤ a / 2 := fun z hz => by
    rw [mem_closedBall, dist_zero_right] at hz
    linarith
  have hd : DifferentiableOn ℂ g (closedBall 0 R) := fun z hz =>
    ((ps_alphaC_differentiableAt ha ha2 hf0.le hf1 hp hq (hRa z hz)).sub_const _).differentiableWithinAt
  have hM : ∀ z ∈ closedBall (0 : ℂ) R, ‖g z‖ ≤ 2 * f := by
    intro z hz
    have h1 := ps_alphaC_osc ha ha2 hf0.le hf1 hp hq (hRa z hz)
    calc ‖g z‖ ≤ 4 / a * f * ‖z‖ := h1
      _ ≤ 4 / a * f * (a / 2) := mul_le_mul_of_nonneg_left (hRa z hz) (by positivity)
      _ = 2 * f := by field_simp; ring
  obtain ⟨c, hsum, hc, hc0, hc1⟩ := ps_cauchy hR0 hd hM
  have hg0 : g 0 = 0 := by simp [hg]
  have hdg : deriv g 0 = deriv (ps_alphaC f pm q) 0 := deriv_sub_const _
  have hz0 := ps_alphaC_zero_eq hf0 hf1' hp0 hp1 hq0 hq1
  refine ⟨fun k => (c k).re + (if k = 0 then alpha f pm q 0 else 0), ?_, ?_, ?_, ?_, ?_⟩
  · intro u hu
    have hu' : ‖(u : ℂ)‖ < R := by
      rw [Complex.norm_real, Real.norm_eq_abs]
      exact hu
    have h1 := Complex.hasSum_re (hsum u hu')
    have hgu : (g u).re = alpha f pm q u - alpha f pm q 0 := by
      simp only [hg]
      rw [Complex.sub_re, ps_alphaC_ofReal hf0 hf1' hp0 hp1 hq0 hq1, hz0, Complex.ofReal_re,
        Complex.ofReal_re]
    rw [hgu] at h1
    have h2 : HasSum (fun k : ℕ => (if k = 0 then alpha f pm q 0 else 0)) (alpha f pm q 0) :=
      hasSum_ite_eq 0 _
    have h3 := h1.add h2
    rw [sub_add_cancel] at h3
    convert h3 using 1
    funext k
    rw [add_mul, ← Complex.ofReal_pow, Complex.re_mul_ofReal]
    congr 1
    split_ifs with hk
    · rw [hk, pow_zero, mul_one]
    · rw [zero_mul]
  · show (c 0).re + (if (0 : ℕ) = 0 then alpha f pm q 0 else 0) = alpha f pm q 0
    rw [if_pos rfl, hc0, hg0, Complex.zero_re, zero_add]
  · show |(c 0).re + (if (0 : ℕ) = 0 then alpha f pm q 0 else 0)| ≤ 2 / a * |pm - q|
    rw [if_pos rfl, hc0, hg0, Complex.zero_re, zero_add]
    exact ps_alpha0_bound ha ha2 hf0 hf1 hp hq
  · show |(c 1).re + (if (1 : ℕ) = 0 then alpha f pm q 0 else 0) - f| ≤ 2 / a * f * |pm - q|
    rw [if_neg one_ne_zero, add_zero]
    rw [hc1, hdg, ps_alphaC_deriv_zero ha ha2 hf0.le hf1 hp hq, Complex.ofReal_re]
    exact ps_c1_bound ha ha2 hf0.le hf1 hp hq
  · intro k hk
    have hk0 : k ≠ 0 := by omega
    show |(c k).re + (if k = 0 then alpha f pm q 0 else 0)| ≤ 2 * f / R ^ k
    rw [if_neg hk0, add_zero]
    exact (Complex.abs_re_le_norm _).trans (hc k)

/-- **(3.6).**  There are `R₀ > 0` depending only on `a` (here `R₀ = a/2`) and `C` depending only on `(a, C₂)` such
that, under the interiority of `π, q` and (2.7), every `α_i` has a power series `Σ_k c_k u^k` converging on
`|u| < R₀` with `|c_0| ≤ C/N`, `|c_1 − f| ≤ Cf/N` and `|c_k| ≤ C f R₀^{−k}` for `k ≥ 2`. -/
theorem alpha_coeffs {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ R₀ C : ℝ, 0 < R₀ ∧ R₀ ≤ 1 ∧ 0 ≤ C ∧
      ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
        (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
        ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
        0 < f → f ≤ 1 / 4 →
        ∀ i, ∃ c : ℕ → ℝ, (∀ u : ℝ, |u| < R₀ → HasSum (fun k => c k * u ^ k) (alpha f (pm i) (q i) u)) ∧
          |c 0| ≤ C / N ∧ |c 1 - f| ≤ C * f / N ∧ ∀ k, 2 ≤ k → |c k| ≤ C * f / R₀ ^ k := by
  refine ⟨a / 2, max 2 (2 / a * C₂), by positivity, by linarith, le_max_of_le_left (by norm_num),
    fun N pm q f hN hp hq h27 hf0 hf1 i => ?_⟩
  obtain ⟨c, hsum, -, h0, h1, hk⟩ := ps_alpha_series ha ha2 (by positivity : (0 : ℝ) < a / 2) le_rfl hf0 hf1
    (hp i) (hq i)
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hd : |pm i - q i| ≤ C₂ / N := (h27.1 i).trans h27.2.1
  have hC : 2 / a * C₂ ≤ max 2 (2 / a * C₂) := le_max_right _ _
  have hC2 : (2 : ℝ) ≤ max 2 (2 / a * C₂) := le_max_left _ _
  refine ⟨c, hsum, ?_, ?_, ?_⟩
  · calc |c 0| ≤ 2 / a * |pm i - q i| := h0
      _ ≤ 2 / a * (C₂ / N) := mul_le_mul_of_nonneg_left hd (by positivity)
      _ = 2 / a * C₂ / N := by ring
      _ ≤ max 2 (2 / a * C₂) / N := div_le_div_of_nonneg_right hC hNR.le
  · calc |c 1 - f| ≤ 2 / a * f * |pm i - q i| := h1
      _ ≤ 2 / a * f * (C₂ / N) := mul_le_mul_of_nonneg_left hd (by positivity)
      _ = 2 / a * C₂ * f / N := by ring
      _ ≤ max 2 (2 / a * C₂) * f / N := by
          apply div_le_div_of_nonneg_right _ hNR.le
          exact mul_le_mul_of_nonneg_right hC hf0.le
  · intro k hk2
    calc |c k| ≤ 2 * f / (a / 2) ^ k := hk k (by omega)
      _ ≤ max 2 (2 / a * C₂) * f / (a / 2) ^ k := by
          apply div_le_div_of_nonneg_right _ (by positivity)
          exact mul_le_mul_of_nonneg_right hC2 hf0.le

/-! ## §5 The complex extension of `b_i` and the coefficients of (3.11) -/

/-- `K_C(z) = t_C (1 − t_C) [π t_C/a_C + (1 − π)(1 − t_C)/(1 − a_C)]`: the complex extension of the summand of
`Γ̄(u)/f` at one coordinate. -/
noncomputable def ps_KC (f pm q : ℝ) (z : ℂ) : ℂ :=
  ps_tC q z * (1 - ps_tC q z) *
    ((pm : ℂ) * ps_tC q z / ps_aC f pm q z + (1 - (pm : ℂ)) * (1 - ps_tC q z) / (1 - ps_aC f pm q z))

/-- `Γ̄_C(z) = Σ_j f K_{C,j}(z)`, the complex extension of `Γ̄(u)`. -/
noncomputable def ps_GC {N : ℕ} (f : ℝ) (pm q : Fin N → ℝ) (z : ℂ) : ℂ :=
  ∑ j, (f : ℂ) * ps_KC f (pm j) (q j) z

/-- `b_C(z) = f t_C (1 − t_C) [t_C/a_C − (1 − t_C)/(1 − a_C)] / Γ̄_C(z)`, the complex extension of `b_i(u)`. -/
noncomputable def ps_bC {N : ℕ} (f : ℝ) (pm q : Fin N → ℝ) (i : Fin N) (z : ℂ) : ℂ :=
  (f : ℂ) * (ps_tC (q i) z * (1 - ps_tC (q i) z)) *
      (ps_tC (q i) z / ps_aC f (pm i) (q i) z - (1 - ps_tC (q i) z) / (1 - ps_aC f (pm i) (q i) z)) /
    ps_GC f pm q z

/-- `g_i(u, 1) = t_i(u)/a_i(u)` (the first formula of (3.10a)). -/
theorem ps_gfun_true {f pm q : ℝ} (hq0 : 0 < q) (u : ℝ) :
    gfun f pm q u true = tU q u / aMix f pm q u := by
  have hq0' := hq0.ne'
  have e : dmix f pm q u true = aMix f pm q u / q := by
    simp only [dmix, rho, phi, ber_true, aMix]
    ring
  rw [gfun, e]
  simp only [phi, ber_true]
  exact div_div_div_cancel_right₀ hq0' _ _

/-- `g_i(u, 0) = (1 − t_i(u))/(1 − a_i(u))` (the second formula of (3.10a)). -/
theorem ps_gfun_false {f pm q : ℝ} (hq1 : q < 1) (u : ℝ) :
    gfun f pm q u false = (1 - tU q u) / (1 - aMix f pm q u) := by
  have hq1' : 1 - q ≠ 0 := (sub_pos.mpr hq1).ne'
  have e : dmix f pm q u false = (1 - aMix f pm q u) / (1 - q) := by
    simp only [dmix, rho, phi, ber_false, aMix]
    ring
  rw [gfun, e]
  simp only [phi, ber_false]
  exact div_div_div_cancel_right₀ hq1' _ _

/-- `Γ̄(u) = Σ_j f t_j(1 − t_j)[π_j t_j/a_j + (1 − π_j)(1 − t_j)/(1 − a_j)]`. -/
theorem ps_barGam_eq {N : ℕ} (f : ℝ) (pm q : Fin N → ℝ) (hq : ∀ j, 0 < q j ∧ q j < 1) (u : ℝ) :
    barGam f pm q u = ∑ j, f * (tU (q j) u * (1 - tU (q j) u) *
      (pm j * tU (q j) u / aMix f (pm j) (q j) u +
        (1 - pm j) * (1 - tU (q j) u) / (1 - aMix f (pm j) (q j) u))) := by
  unfold barGam
  refine Finset.sum_congr rfl fun j _ => ?_
  have h1 : phi (q j) u true / dmix f (pm j) (q j) u true = tU (q j) u / aMix f (pm j) (q j) u :=
    ps_gfun_true (hq j).1 u
  have h2 : phi (q j) u false / dmix f (pm j) (q j) u false =
      (1 - tU (q j) u) / (1 - aMix f (pm j) (q j) u) := ps_gfun_false (hq j).2 u
  rw [berE_eq, h1, h2, tD_eq]
  ring

/-- `b_i(u) = f t_i(1 − t_i)[t_i/a_i − (1 − t_i)/(1 − a_i)] / Γ̄(u)`. -/
theorem ps_bcoef_eq {N : ℕ} (f : ℝ) (pm q : Fin N → ℝ) (hq : ∀ j, 0 < q j ∧ q j < 1) (u : ℝ)
    (i : Fin N) :
    bcoef f pm q u i = f * (tU (q i) u * (1 - tU (q i) u)) *
      (tU (q i) u / aMix f (pm i) (q i) u - (1 - tU (q i) u) / (1 - aMix f (pm i) (q i) u)) /
        barGam f pm q u := by
  rw [bcoef, ps_gfun_true (hq i).1, ps_gfun_false (hq i).2, tD_eq]

theorem ps_KC_ofReal (f pm : ℝ) {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) :
    ps_KC f pm q u = ((tU q u * (1 - tU q u) * (pm * tU q u / aMix f pm q u +
      (1 - pm) * (1 - tU q u) / (1 - aMix f pm q u)) : ℝ) : ℂ) := by
  rw [ps_KC, ps_tC_ofReal hq0 hq1, ps_aC_ofReal f pm hq0 hq1]
  push_cast
  ring

theorem ps_GC_ofReal {N : ℕ} (f : ℝ) (pm q : Fin N → ℝ) (hq : ∀ j, 0 < q j ∧ q j < 1) (u : ℝ) :
    ps_GC f pm q u = (barGam f pm q u : ℂ) := by
  rw [ps_GC, ps_barGam_eq f pm q hq u]
  push_cast
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [ps_KC_ofReal f (pm j) (hq j).1 (hq j).2]
  push_cast
  ring

/-- On the real axis, `b_C(u) = b_i(u)`. -/
theorem ps_bC_ofReal {N : ℕ} (f : ℝ) (pm q : Fin N → ℝ) (hq : ∀ j, 0 < q j ∧ q j < 1) (u : ℝ)
    (i : Fin N) : ps_bC f pm q i u = (bcoef f pm q u i : ℂ) := by
  rw [ps_bC, ps_GC_ofReal f pm q hq u, ps_tC_ofReal (hq i).1 (hq i).2,
    ps_aC_ofReal f (pm i) (hq i).1 (hq i).2, ps_bcoef_eq f pm q hq u i]
  push_cast
  ring

theorem ps_aC_norm_ge {a f pm q : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hf0 : 0 ≤ f) (hf1 : f ≤ 1 / 4)
    (hp : a ≤ pm ∧ pm ≤ 1 - a) (hq : a ≤ q ∧ q ≤ 1 - a) {z : ℂ} (hz : ‖z‖ ≤ a / 2) :
    a / 2 < ‖ps_aC f pm q z‖ ∧ a / 2 < ‖1 - ps_aC f pm q z‖ := by
  obtain ⟨h1, h2⟩ := ps_aC_re ha ha2 hf0 hf1 hp hq hz
  exact ⟨lt_of_lt_of_le h1 (Complex.re_le_norm _), lt_of_lt_of_le h2 (Complex.re_le_norm _)⟩

theorem ps_KC_norm_le {a f pm q : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hf0 : 0 ≤ f) (hf1 : f ≤ 1 / 4)
    (hp : a ≤ pm ∧ pm ≤ 1 - a) (hq : a ≤ q ∧ q ≤ 1 - a) {z : ℂ} (hz : ‖z‖ ≤ a / 2) :
    ‖ps_KC f pm q z‖ ≤ 8 / a := by
  have hz4 : ‖z‖ ≤ 1 / 4 := by linarith
  have hq0 : (0 : ℝ) ≤ q := by linarith [hq.1]
  have hq1 : q ≤ 1 := by linarith [hq.2]
  have hT := ps_tC_norm_le hq0 hq1 hz4
  have hT1 := ps_one_sub_tC_norm_le hq0 hq1 hz4
  obtain ⟨hA, hA1⟩ := ps_aC_norm_ge ha ha2 hf0 hf1 hp hq hz
  have hpm : ‖(pm : ℂ)‖ ≤ 1 := by
    rw [Complex.norm_real, Real.norm_eq_abs, abs_le]
    constructor <;> linarith [hp.1, hp.2]
  have hpm1 : ‖1 - (pm : ℂ)‖ ≤ 1 := by
    rw [show (1 : ℂ) - pm = ((1 - pm : ℝ) : ℂ) by push_cast; ring, Complex.norm_real, Real.norm_eq_abs,
      abs_le]
    constructor <;> linarith [hp.1, hp.2]
  have hb1 : ‖(pm : ℂ) * ps_tC q z / ps_aC f pm q z‖ ≤ 5 / 4 / (a / 2) := by
    rw [norm_div, norm_mul]
    apply div_le_div₀ (by norm_num) _ (by positivity) hA.le
    calc ‖(pm : ℂ)‖ * ‖ps_tC q z‖ ≤ 1 * (5 / 4) := mul_le_mul hpm hT (norm_nonneg _) (by norm_num)
      _ = 5 / 4 := by ring
  have hb2 : ‖(1 - (pm : ℂ)) * (1 - ps_tC q z) / (1 - ps_aC f pm q z)‖ ≤ 5 / 4 / (a / 2) := by
    rw [norm_div, norm_mul]
    apply div_le_div₀ (by norm_num) _ (by positivity) hA1.le
    calc ‖1 - (pm : ℂ)‖ * ‖1 - ps_tC q z‖ ≤ 1 * (5 / 4) := mul_le_mul hpm1 hT1 (norm_nonneg _) (by norm_num)
      _ = 5 / 4 := by ring
  have hbr := (norm_add_le _ _).trans (add_le_add hb1 hb2)
  have hval : 5 / 4 * (5 / 4) * (5 / 4 / (a / 2) + 5 / 4 / (a / 2)) = 125 / 16 / a := by
    field_simp
    ring
  unfold ps_KC
  rw [norm_mul, norm_mul]
  calc _ ≤ 5 / 4 * (5 / 4) * (5 / 4 / (a / 2) + 5 / 4 / (a / 2)) :=
        mul_le_mul (mul_le_mul hT hT1 (norm_nonneg _) (by norm_num)) hbr (norm_nonneg _) (by positivity)
    _ = 125 / 16 / a := hval
    _ ≤ 8 / a := div_le_div_of_nonneg_right (by norm_num) ha.le

theorem ps_KC_differentiableAt {a f pm q : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hf0 : 0 ≤ f)
    (hf1 : f ≤ 1 / 4) (hp : a ≤ pm ∧ pm ≤ 1 - a) (hq : a ≤ q ∧ q ≤ 1 - a) {z : ℂ} (hz : ‖z‖ ≤ a / 2) :
    DifferentiableAt ℂ (ps_KC f pm q) z := by
  have hz4 : ‖z‖ ≤ 1 / 4 := by linarith
  have hq0 : (0 : ℝ) ≤ q := by linarith [hq.1]
  have hq1 : q ≤ 1 := by linarith [hq.2]
  have hT := ps_tC_differentiableAt hq0 hq1 hz4
  have hA := ps_aC_differentiableAt (f := f) (pm := pm) hq0 hq1 hz4
  obtain ⟨h1, h2⟩ := ps_aC_norm_ge ha ha2 hf0 hf1 hp hq hz
  have hA0 : ps_aC f pm q z ≠ 0 := fun h => by
    rw [h, norm_zero] at h1
    linarith
  have hA1 : 1 - ps_aC f pm q z ≠ 0 := fun h => by
    rw [h, norm_zero] at h2
    linarith
  have e1 : DifferentiableAt ℂ (fun w => ps_tC q w * (1 - ps_tC q w)) z :=
    hT.mul ((differentiableAt_const _).sub hT)
  have e2 : DifferentiableAt ℂ (fun w => (pm : ℂ) * ps_tC q w / ps_aC f pm q w) z :=
    ((differentiableAt_const _).mul hT).div hA hA0
  have e3 : DifferentiableAt ℂ (fun w => (1 - (pm : ℂ)) * (1 - ps_tC q w) / (1 - ps_aC f pm q w)) z :=
    ((differentiableAt_const _).mul ((differentiableAt_const _).sub hT)).div
      ((differentiableAt_const _).sub hA) hA1
  exact e1.mul (e2.add e3)

/-- `K_i(0) = q(1 − q)[π q/a₀ + (1 − π)(1 − q)/(1 − a₀)] ≥ a³`. -/
theorem ps_K0_ge {a f pm q : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hf0 : 0 ≤ f) (hf1 : f ≤ 1 / 4)
    (hp : a ≤ pm ∧ pm ≤ 1 - a) (hq : a ≤ q ∧ q ≤ 1 - a) :
    a ^ 3 ≤ q * (1 - q) * (pm * q / ((1 - f) * pm + f * q) +
      (1 - pm) * (1 - q) / (1 - ((1 - f) * pm + f * q))) := by
  obtain ⟨hA1, hA2⟩ := ps_a0_mem hf0 (by linarith) hp hq
  set A := (1 - f) * pm + f * q with hA
  have hA0 : 0 < A := by linarith
  have hA1' : 0 < 1 - A := by linarith
  have hqq : a / 2 ≤ q * (1 - q) := by
    have h0 : 0 ≤ (q - a) * (1 - a - q) := mul_nonneg (by linarith [hq.1]) (by linarith [hq.2])
    nlinarith
  have hB1 : a ^ 2 ≤ pm * q / A := by
    rw [le_div_iff₀ hA0]
    have h1 : a ^ 2 ≤ pm * q := by nlinarith [hp.1, hq.1]
    have h2 : a ^ 2 * A ≤ a ^ 2 := mul_le_of_le_one_right (sq_nonneg a) (by linarith)
    linarith
  have hB2 : a ^ 2 ≤ (1 - pm) * (1 - q) / (1 - A) := by
    rw [le_div_iff₀ hA1']
    have h1 : a ^ 2 ≤ (1 - pm) * (1 - q) := by nlinarith [hp.2, hq.2]
    have h2 : a ^ 2 * (1 - A) ≤ a ^ 2 := mul_le_of_le_one_right (sq_nonneg a) (by linarith)
    linarith
  have hqq0 : 0 ≤ q * (1 - q) := by linarith
  calc a ^ 3 = a / 2 * (a ^ 2 + a ^ 2) := by ring
    _ ≤ q * (1 - q) * (pm * q / A + (1 - pm) * (1 - q) / (1 - A)) :=
        mul_le_mul hqq (add_le_add hB1 hB2) (by positivity) hqq0

theorem ps_a5_le {a : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) : a ^ 5 / 64 ≤ a / 4 := by
  have h1 : a ^ 4 ≤ 1 := pow_le_one₀ ha.le (by linarith)
  have h2 : a ^ 5 = a * a ^ 4 := by ring
  rw [h2]
  nlinarith

/-- On `‖z‖ ≤ a⁵/64`: `Re K_i(z) ≥ a³/2` (the Lipschitz bound comes from Cauchy's estimate on `‖z‖ ≤ a/2`). -/
theorem ps_KC_re_ge {a f pm q : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hf0 : 0 ≤ f) (hf1 : f ≤ 1 / 4)
    (hp : a ≤ pm ∧ pm ≤ 1 - a) (hq : a ≤ q ∧ q ≤ 1 - a) {z : ℂ} (hz : ‖z‖ ≤ a ^ 5 / 64) :
    a ^ 3 / 2 ≤ (ps_KC f pm q z).re := by
  have hza : ‖z‖ ≤ a / 4 := hz.trans (ps_a5_le ha ha2)
  have hr : 0 < a / 4 := by positivity
  have hd : DifferentiableOn ℂ (ps_KC f pm q) (closedBall 0 (2 * (a / 4))) := fun w hw =>
    (ps_KC_differentiableAt ha ha2 hf0 hf1 hp hq
      (by rw [mem_closedBall, dist_zero_right] at hw; linarith)).differentiableWithinAt
  have hM : ∀ w ∈ closedBall (0 : ℂ) (2 * (a / 4)), ‖ps_KC f pm q w‖ ≤ 8 / a := fun w hw =>
    ps_KC_norm_le ha ha2 hf0 hf1 hp hq (by rw [mem_closedBall, dist_zero_right] at hw; linarith)
  have hlip := ps_lip hr hd hM hza
  have hval : 8 / a / (a / 4) * (a ^ 5 / 64) = a ^ 3 / 2 := by
    field_simp
    ring
  have hlip2 : ‖ps_KC f pm q z - ps_KC f pm q 0‖ ≤ a ^ 3 / 2 := by
    calc _ ≤ 8 / a / (a / 4) * ‖z‖ := hlip
      _ ≤ 8 / a / (a / 4) * (a ^ 5 / 64) := mul_le_mul_of_nonneg_left hz (by positivity)
      _ = a ^ 3 / 2 := hval
  have hK0 : ps_KC f pm q 0 = ((q * (1 - q) * (pm * q / ((1 - f) * pm + f * q) +
      (1 - pm) * (1 - q) / (1 - ((1 - f) * pm + f * q))) : ℝ) : ℂ) := by
    rw [ps_KC, ps_tC_zero, ps_aC_zero]
    push_cast
    ring
  have h3 := abs_le.mp ((Complex.abs_re_le_norm (ps_KC f pm q z - ps_KC f pm q 0)).trans hlip2)
  have hre : (ps_KC f pm q z).re = (ps_KC f pm q 0).re + (ps_KC f pm q z - ps_KC f pm q 0).re := by
    rw [Complex.sub_re]
    ring
  have hK0re : (ps_KC f pm q 0).re = q * (1 - q) * (pm * q / ((1 - f) * pm + f * q) +
      (1 - pm) * (1 - q) / (1 - ((1 - f) * pm + f * q))) := by
    rw [hK0, Complex.ofReal_re]
  rw [hre]
  linarith [ps_K0_ge ha ha2 hf0 hf1 hp hq, h3.1, hK0re]

/-- **The denominator**: on `‖z‖ ≤ a⁵/64`, `Re Γ̄_C(z) ≥ N f a³/2`. -/
theorem ps_GC_re_ge {a : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) {N : ℕ} {f : ℝ} (hf0 : 0 ≤ f) (hf1 : f ≤ 1 / 4)
    {pm q : Fin N → ℝ} (hp : ∀ j, a ≤ pm j ∧ pm j ≤ 1 - a) (hq : ∀ j, a ≤ q j ∧ q j ≤ 1 - a) {z : ℂ}
    (hz : ‖z‖ ≤ a ^ 5 / 64) : (N : ℝ) * f * (a ^ 3 / 2) ≤ (ps_GC f pm q z).re := by
  rw [ps_GC, Complex.re_sum]
  have h : ∀ j ∈ (univ : Finset (Fin N)), f * (a ^ 3 / 2) ≤ ((f : ℂ) * ps_KC f (pm j) (q j) z).re := by
    intro j _
    rw [Complex.re_ofReal_mul]
    exact mul_le_mul_of_nonneg_left (ps_KC_re_ge ha ha2 hf0 hf1 (hp j) (hq j) hz) hf0
  calc (N : ℝ) * f * (a ^ 3 / 2) = ∑ _j : Fin N, f * (a ^ 3 / 2) := by
        rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
        ring
    _ ≤ _ := Finset.sum_le_sum h

theorem ps_GC_differentiableAt {a : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) {N : ℕ} {f : ℝ} (hf0 : 0 ≤ f)
    (hf1 : f ≤ 1 / 4) {pm q : Fin N → ℝ} (hp : ∀ j, a ≤ pm j ∧ pm j ≤ 1 - a)
    (hq : ∀ j, a ≤ q j ∧ q j ≤ 1 - a) {z : ℂ} (hz : ‖z‖ ≤ a / 2) :
    DifferentiableAt ℂ (ps_GC f pm q) z := by
  unfold ps_GC
  apply DifferentiableAt.fun_sum
  intro j _
  exact (differentiableAt_const _).mul (ps_KC_differentiableAt ha ha2 hf0 hf1 (hp j) (hq j) hz)

/-- **The bound on `b_C`**: on `‖z‖ ≤ a⁵/64`, `‖b_C(z)‖ ≤ (25/(2a⁵)) (‖z‖ + |π_i − q_i|) / N`. -/
theorem ps_bC_norm_le {a : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) {N : ℕ} (hN : 0 < N) {f : ℝ} (hf0 : 0 < f)
    (hf1 : f ≤ 1 / 4) {pm q : Fin N → ℝ} (hp : ∀ j, a ≤ pm j ∧ pm j ≤ 1 - a)
    (hq : ∀ j, a ≤ q j ∧ q j ≤ 1 - a) (i : Fin N) {z : ℂ} (hz : ‖z‖ ≤ a ^ 5 / 64) :
    ‖ps_bC f pm q i z‖ ≤ 25 / (2 * a ^ 5) * (‖z‖ + |pm i - q i|) / N := by
  have hza : ‖z‖ ≤ a / 2 := by linarith [ps_a5_le ha ha2]
  have hz4 : ‖z‖ ≤ 1 / 4 := by linarith
  have hq0 : (0 : ℝ) ≤ q i := by linarith [(hq i).1]
  have hq1 : q i ≤ 1 := by linarith [(hq i).2]
  have hT := ps_tC_norm_le hq0 hq1 hz4
  have hT1 := ps_one_sub_tC_norm_le hq0 hq1 hz4
  have hTq := ps_tC_sub hq0 hq1 hz4
  obtain ⟨hA, hA1⟩ := ps_aC_norm_ge ha ha2 hf0.le hf1 (hp i) (hq i) hza
  have hA0 : ps_aC f (pm i) (q i) z ≠ 0 := fun h => by
    rw [h, norm_zero] at hA
    linarith
  have hA1' : 1 - ps_aC f (pm i) (q i) z ≠ 0 := fun h => by
    rw [h, norm_zero] at hA1
    linarith
  have hG := ps_GC_re_ge ha ha2 hf0.le hf1 hp hq hz
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hGpos : 0 < (N : ℝ) * f * (a ^ 3 / 2) := by positivity
  have hGn : (N : ℝ) * f * (a ^ 3 / 2) ≤ ‖ps_GC f pm q z‖ := hG.trans (Complex.re_le_norm _)
  have hid : ps_tC (q i) z / ps_aC f (pm i) (q i) z - (1 - ps_tC (q i) z) / (1 - ps_aC f (pm i) (q i) z) =
      ((1 - f : ℝ) : ℂ) * (ps_tC (q i) z - pm i) /
        (ps_aC f (pm i) (q i) z * (1 - ps_aC f (pm i) (q i) z)) := by
    rw [div_sub_div _ _ hA0 hA1']
    congr 1
    unfold ps_aC
    push_cast
    ring
  have hTp : ‖ps_tC (q i) z - pm i‖ ≤ ‖z‖ + |pm i - q i| := by
    calc ‖ps_tC (q i) z - pm i‖ = ‖(ps_tC (q i) z - q i) + ((q i - pm i : ℝ) : ℂ)‖ := by
          push_cast
          ring_nf
      _ ≤ ‖ps_tC (q i) z - q i‖ + ‖((q i - pm i : ℝ) : ℂ)‖ := norm_add_le _ _
      _ ≤ ‖z‖ + |pm i - q i| := by
          rw [Complex.norm_real, Real.norm_eq_abs, abs_sub_comm]
          linarith
  have hden : (a / 2) * (a / 2) ≤ ‖ps_aC f (pm i) (q i) z‖ * ‖1 - ps_aC f (pm i) (q i) z‖ :=
    mul_le_mul hA.le hA1.le (by positivity) (norm_nonneg _)
  have hfrac : (1 - f) * ‖ps_tC (q i) z - (pm i : ℂ)‖ /
      (‖ps_aC f (pm i) (q i) z‖ * ‖1 - ps_aC f (pm i) (q i) z‖) ≤
        (‖z‖ + |pm i - q i|) / ((a / 2) * (a / 2)) := by
    apply div_le_div₀ (by positivity) _ (by positivity) hden
    calc (1 - f) * ‖ps_tC (q i) z - (pm i : ℂ)‖ ≤ 1 * (‖z‖ + |pm i - q i|) :=
          mul_le_mul (by linarith) hTp (norm_nonneg _) (by norm_num)
      _ = ‖z‖ + |pm i - q i| := one_mul _
  have hval : f * (5 / 4 * (5 / 4)) * ((‖z‖ + |pm i - q i|) / ((a / 2) * (a / 2))) =
      f * (25 / (4 * a ^ 2)) * (‖z‖ + |pm i - q i|) := by
    field_simp
    ring
  have hnum : ‖(f : ℂ) * (ps_tC (q i) z * (1 - ps_tC (q i) z)) *
      (ps_tC (q i) z / ps_aC f (pm i) (q i) z - (1 - ps_tC (q i) z) / (1 - ps_aC f (pm i) (q i) z))‖ ≤
      f * (25 / (4 * a ^ 2)) * (‖z‖ + |pm i - q i|) := by
    rw [hid]
    simp only [norm_mul, norm_div, Complex.norm_real, Real.norm_eq_abs]
    rw [abs_of_pos hf0, abs_of_nonneg (by linarith : (0 : ℝ) ≤ 1 - f)]
    calc f * (‖ps_tC (q i) z‖ * ‖1 - ps_tC (q i) z‖) * ((1 - f) * ‖ps_tC (q i) z - (pm i : ℂ)‖ /
          (‖ps_aC f (pm i) (q i) z‖ * ‖1 - ps_aC f (pm i) (q i) z‖))
        ≤ f * (5 / 4 * (5 / 4)) * ((‖z‖ + |pm i - q i|) / ((a / 2) * (a / 2))) :=
          mul_le_mul (mul_le_mul_of_nonneg_left (mul_le_mul hT hT1 (norm_nonneg _) (by norm_num)) hf0.le)
            hfrac (div_nonneg (mul_nonneg (by linarith) (norm_nonneg _)) (by positivity)) (by positivity)
      _ = f * (25 / (4 * a ^ 2)) * (‖z‖ + |pm i - q i|) := hval
  have hval2 : f * (25 / (4 * a ^ 2)) * (‖z‖ + |pm i - q i|) / ((N : ℝ) * f * (a ^ 3 / 2)) =
      25 / (2 * a ^ 5) * (‖z‖ + |pm i - q i|) / N := by
    field_simp
    ring
  rw [ps_bC, norm_div]
  calc _ ≤ f * (25 / (4 * a ^ 2)) * (‖z‖ + |pm i - q i|) / ((N : ℝ) * f * (a ^ 3 / 2)) :=
        div_le_div₀ (by positivity) hnum hGpos hGn
    _ = 25 / (2 * a ^ 5) * (‖z‖ + |pm i - q i|) / N := hval2

/-- **(3.11), power-series part, one coordinate, every radius `R ∈ (0, a⁵/64]`.**  `b_i` has a power series
`Σ β_k u^k` converging on `|u| < R`, with `β_0 = b_i(0)`, `|β_0| ≤ (25/(2a⁵)) |π_i − q_i|/N` and
`|β_k| ≤ (25/(2a⁵)) (R + |π_i − q_i|)/N · R^{−k}`. -/
theorem ps_b_series {a : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) {R : ℝ} (hR0 : 0 < R) (hR : R ≤ a ^ 5 / 64)
    {N : ℕ} (hN : 0 < N) {f : ℝ} (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) {pm q : Fin N → ℝ}
    (hp : ∀ j, a ≤ pm j ∧ pm j ≤ 1 - a) (hq : ∀ j, a ≤ q j ∧ q j ≤ 1 - a) (i : Fin N) :
    ∃ β : ℕ → ℝ, (∀ u : ℝ, |u| < R → HasSum (fun k => β k * u ^ k) (bcoef f pm q u i)) ∧
      β 0 = bcoef f pm q 0 i ∧ |β 0| ≤ 25 / (2 * a ^ 5) * |pm i - q i| / N ∧
      ∀ k, |β k| ≤ 25 / (2 * a ^ 5) * (R + |pm i - q i|) / N / R ^ k := by
  have hq' : ∀ j, 0 < q j ∧ q j < 1 := fun j => ⟨by linarith [(hq j).1], by linarith [(hq j).2]⟩
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hRa : ∀ z ∈ closedBall (0 : ℂ) R, ‖z‖ ≤ a ^ 5 / 64 := fun z hz => by
    rw [mem_closedBall, dist_zero_right] at hz
    linarith
  have hd : DifferentiableOn ℂ (ps_bC f pm q i) (closedBall 0 R) := by
    intro z hz
    have hz1 := hRa z hz
    have hza : ‖z‖ ≤ a / 2 := by linarith [ps_a5_le ha ha2]
    have hz4 : ‖z‖ ≤ 1 / 4 := by linarith
    have hq0 : (0 : ℝ) ≤ q i := by linarith [(hq i).1]
    have hq1 : q i ≤ 1 := by linarith [(hq i).2]
    have hT := ps_tC_differentiableAt hq0 hq1 hz4
    have hA := ps_aC_differentiableAt (f := f) (pm := pm i) hq0 hq1 hz4
    obtain ⟨h1, h2⟩ := ps_aC_norm_ge ha ha2 hf0.le hf1 (hp i) (hq i) hza
    have hA0 : ps_aC f (pm i) (q i) z ≠ 0 := fun h => by
      rw [h, norm_zero] at h1
      linarith
    have hA1 : 1 - ps_aC f (pm i) (q i) z ≠ 0 := fun h => by
      rw [h, norm_zero] at h2
      linarith
    have hG := ps_GC_differentiableAt ha ha2 hf0.le hf1 hp hq hza
    have hG0 : ps_GC f pm q z ≠ 0 := by
      intro h
      have h3 := ps_GC_re_ge ha ha2 hf0.le hf1 hp hq hz1
      rw [h, Complex.zero_re] at h3
      have h4 : (0 : ℝ) < N * f * (a ^ 3 / 2) := by positivity
      linarith
    have e1 : DifferentiableAt ℂ (fun w => (f : ℂ) * (ps_tC (q i) w * (1 - ps_tC (q i) w))) z :=
      (differentiableAt_const _).mul (hT.mul ((differentiableAt_const _).sub hT))
    have e2 : DifferentiableAt ℂ (fun w => ps_tC (q i) w / ps_aC f (pm i) (q i) w -
        (1 - ps_tC (q i) w) / (1 - ps_aC f (pm i) (q i) w)) z :=
      (hT.div hA hA0).sub (((differentiableAt_const _).sub hT).div ((differentiableAt_const _).sub hA) hA1)
    exact ((e1.mul e2).div hG hG0).differentiableWithinAt
  have hM : ∀ z ∈ closedBall (0 : ℂ) R,
      ‖ps_bC f pm q i z‖ ≤ 25 / (2 * a ^ 5) * (R + |pm i - q i|) / N := by
    intro z hz
    have h1 := ps_bC_norm_le ha ha2 hN hf0 hf1 hp hq i (hRa z hz)
    have h2 : ‖z‖ ≤ R := by rwa [mem_closedBall, dist_zero_right] at hz
    calc _ ≤ 25 / (2 * a ^ 5) * (‖z‖ + |pm i - q i|) / N := h1
      _ ≤ 25 / (2 * a ^ 5) * (R + |pm i - q i|) / N := by gcongr
  obtain ⟨c, hsum, hc, hc0, -⟩ := ps_cauchy hR0 hd hM
  have hb0 : ps_bC f pm q i 0 = (bcoef f pm q 0 i : ℂ) := by
    have h := ps_bC_ofReal f pm q hq' 0 i
    rwa [Complex.ofReal_zero] at h
  refine ⟨fun k => (c k).re, ?_, ?_, ?_, ?_⟩
  · intro u hu
    have hu' : ‖(u : ℂ)‖ < R := by
      rw [Complex.norm_real, Real.norm_eq_abs]
      exact hu
    have h := Complex.hasSum_re (hsum u hu')
    rw [ps_bC_ofReal f pm q hq' u i, Complex.ofReal_re] at h
    convert h using 1
    funext k
    rw [← Complex.ofReal_pow, Complex.re_mul_ofReal]
  · show (c 0).re = bcoef f pm q 0 i
    rw [hc0, hb0, Complex.ofReal_re]
  · show |(c 0).re| ≤ 25 / (2 * a ^ 5) * |pm i - q i| / N
    rw [hc0]
    have h1 := ps_bC_norm_le ha ha2 hN hf0 hf1 hp hq i (z := 0) (by rw [norm_zero]; positivity)
    rw [norm_zero, zero_add] at h1
    exact (Complex.abs_re_le_norm _).trans h1
  · intro k
    exact (Complex.abs_re_le_norm _).trans (hc k)

/-- **(3.11), power-series part.**  There are `R₀ > 0` depending only on `a` (here `R₀ = a⁵/64`), `C` depending only on
`(a, C₂)` and a dimension threshold `N₀` (here `N₀ = 0`: none is needed) such that, under the interiority of `π, q`
and (2.7), every `b_i` has a power series `Σ_k β_k u^k` converging on `|u| < R₀` with `|β_0| ≤ C/N²` and
`|β_k| ≤ C R₀^{−k}/N` for `k ≥ 1`. -/
theorem bcoef_coeffs {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ R₀ C N₀ : ℝ, 0 < R₀ ∧ R₀ ≤ 1 ∧ 0 ≤ C ∧
      ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
        (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
        ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
        0 < f → f ≤ 1 / 4 → N₀ ≤ N →
        ∀ i, ∃ β : ℕ → ℝ, (∀ u : ℝ, |u| < R₀ → HasSum (fun k => β k * u ^ k) (bcoef f pm q u i)) ∧
          |β 0| ≤ C / N ^ 2 ∧ ∀ k, 1 ≤ k → |β k| ≤ C / (R₀ ^ k * N) := by
  have hR0 : (0 : ℝ) < a ^ 5 / 64 := by positivity
  have hR1 : a ^ 5 / 64 ≤ 1 := by linarith [ps_a5_le ha ha2]
  refine ⟨a ^ 5 / 64, 25 / (2 * a ^ 5) * (1 + C₂), 0, hR0, hR1, by positivity,
    fun N pm q f hN hp hq h27 hf0 hf1 _ i => ?_⟩
  obtain ⟨β, hsum, -, h0, hk⟩ := ps_b_series ha ha2 hR0 le_rfl hN hf0 hf1 hp hq i
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hd : |pm i - q i| ≤ C₂ / N := (h27.1 i).trans h27.2.1
  have hd1 : |pm i - q i| ≤ C₂ := hd.trans (div_le_self hC₂ hN1)
  have hK : 0 ≤ 25 / (2 * a ^ 5) := by positivity
  refine ⟨β, hsum, ?_, ?_⟩
  · calc |β 0| ≤ 25 / (2 * a ^ 5) * |pm i - q i| / N := h0
      _ ≤ 25 / (2 * a ^ 5) * (C₂ / N) / N := by gcongr
      _ = 25 / (2 * a ^ 5) * C₂ / N ^ 2 := by ring
      _ ≤ 25 / (2 * a ^ 5) * (1 + C₂) / N ^ 2 := by gcongr; linarith
  · intro k _
    calc |β k| ≤ 25 / (2 * a ^ 5) * (a ^ 5 / 64 + |pm i - q i|) / N / (a ^ 5 / 64) ^ k := hk k
      _ ≤ 25 / (2 * a ^ 5) * (1 + C₂) / N / (a ^ 5 / 64) ^ k := by gcongr
      _ = 25 / (2 * a ^ 5) * (1 + C₂) / ((a ^ 5 / 64) ^ k * N) := by ring

/-! ## §6 One radius for all three (the print fixes `R₀` once and "decreases `R₀` once") -/

/-- **App Q l.511–515, (3.6) and (3.11) with one radius `R₀ = a⁵/64`** (depending only on `a`), a uniform bound
`M = 4` for the series of `t_i`, and one constant `C` depending only on `(a, C₂)`. -/
theorem powerSeries_package {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ R₀ M C : ℝ, 0 < R₀ ∧ R₀ ≤ 1 ∧ 0 ≤ M ∧ 0 ≤ C ∧
      (∀ q : ℝ, a ≤ q → q ≤ 1 - a → ∃ c : ℕ → ℝ, Summable (fun k => |c k| * R₀ ^ k) ∧
        ∑' k, |c k| * R₀ ^ k ≤ M ∧ ∀ u : ℝ, |u| ≤ R₀ → HasSum (fun k => c k * u ^ k) (tU q u)) ∧
      ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
        (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
        ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
        0 < f → f ≤ 1 / 4 →
        (∀ i, ∃ c : ℕ → ℝ, (∀ u : ℝ, |u| < R₀ → HasSum (fun k => c k * u ^ k) (alpha f (pm i) (q i) u)) ∧
          |c 0| ≤ C / N ∧ |c 1 - f| ≤ C * f / N ∧ ∀ k, 2 ≤ k → |c k| ≤ C * f / R₀ ^ k) ∧
        (∀ i, ∃ β : ℕ → ℝ, (∀ u : ℝ, |u| < R₀ → HasSum (fun k => β k * u ^ k) (bcoef f pm q u i)) ∧
          |β 0| ≤ C / N ^ 2 ∧ ∀ k, 1 ≤ k → |β k| ≤ C / (R₀ ^ k * N)) := by
  have hR0 : (0 : ℝ) < a ^ 5 / 64 := by positivity
  have hRa4 := ps_a5_le ha ha2
  have hR1 : a ^ 5 / 64 ≤ 1 := by linarith
  have hR8 : a ^ 5 / 64 ≤ 1 / 8 := by linarith
  have hRa2 : a ^ 5 / 64 ≤ a / 2 := by linarith
  set Cα := max 2 (2 / a * C₂) with hCα
  set Cβ := 25 / (2 * a ^ 5) * (1 + C₂) with hCβ
  have hCα0 : 0 ≤ Cα := le_max_of_le_left (by norm_num)
  have hCβ0 : 0 ≤ Cβ := by positivity
  refine ⟨a ^ 5 / 64, 4, max Cα Cβ, hR0, hR1, by norm_num, le_max_of_le_left hCα0, ?_, ?_⟩
  · intro q hq0 hq1
    exact ps_t_series (by linarith) (by linarith) hR0 hR8
  · intro N pm q f hN hp hq h27 hf0 hf1
    have hNR : (0 : ℝ) < N := by exact_mod_cast hN
    have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
    refine ⟨fun i => ?_, fun i => ?_⟩
    · obtain ⟨c, hsum, -, h0, h1, hk⟩ := ps_alpha_series ha ha2 hR0 hRa2 hf0 hf1 (hp i) (hq i)
      have hd : |pm i - q i| ≤ C₂ / N := (h27.1 i).trans h27.2.1
      have hC : 2 / a * C₂ ≤ max Cα Cβ := (le_max_right _ _).trans (le_max_left _ _)
      have hC2 : (2 : ℝ) ≤ max Cα Cβ := (le_max_left _ _).trans (le_max_left _ _)
      refine ⟨c, hsum, ?_, ?_, ?_⟩
      · calc |c 0| ≤ 2 / a * |pm i - q i| := h0
          _ ≤ 2 / a * (C₂ / N) := mul_le_mul_of_nonneg_left hd (by positivity)
          _ = 2 / a * C₂ / N := by ring
          _ ≤ max Cα Cβ / N := div_le_div_of_nonneg_right hC hNR.le
      · calc |c 1 - f| ≤ 2 / a * f * |pm i - q i| := h1
          _ ≤ 2 / a * f * (C₂ / N) := mul_le_mul_of_nonneg_left hd (by positivity)
          _ = 2 / a * C₂ * f / N := by ring
          _ ≤ max Cα Cβ * f / N := by
              apply div_le_div_of_nonneg_right _ hNR.le
              exact mul_le_mul_of_nonneg_right hC hf0.le
      · intro k hk2
        calc |c k| ≤ 2 * f / (a ^ 5 / 64) ^ k := hk k (by omega)
          _ ≤ max Cα Cβ * f / (a ^ 5 / 64) ^ k := by
              apply div_le_div_of_nonneg_right _ (by positivity)
              exact mul_le_mul_of_nonneg_right hC2 hf0.le
    · obtain ⟨β, hsum, -, h0, hk⟩ := ps_b_series ha ha2 hR0 le_rfl hN hf0 hf1 hp hq i
      have hd : |pm i - q i| ≤ C₂ / N := (h27.1 i).trans h27.2.1
      have hd1 : |pm i - q i| ≤ C₂ := hd.trans (div_le_self hC₂ hN1)
      have hK : 0 ≤ 25 / (2 * a ^ 5) := by positivity
      have hC : Cβ ≤ max Cα Cβ := le_max_right _ _
      refine ⟨β, hsum, ?_, ?_⟩
      · calc |β 0| ≤ 25 / (2 * a ^ 5) * |pm i - q i| / N := h0
          _ ≤ 25 / (2 * a ^ 5) * (C₂ / N) / N := by gcongr
          _ = 25 / (2 * a ^ 5) * C₂ / N ^ 2 := by ring
          _ ≤ Cβ / N ^ 2 := by
              rw [hCβ]
              gcongr
              linarith
          _ ≤ max Cα Cβ / N ^ 2 := div_le_div_of_nonneg_right hC (by positivity)
      · intro k _
        calc |β k| ≤ 25 / (2 * a ^ 5) * (a ^ 5 / 64 + |pm i - q i|) / N / (a ^ 5 / 64) ^ k := hk k
          _ ≤ 25 / (2 * a ^ 5) * (1 + C₂) / N / (a ^ 5 / 64) ^ k := by gcongr
          _ = Cβ / ((a ^ 5 / 64) ^ k * N) := by rw [hCβ]; ring
          _ ≤ max Cα Cβ / ((a ^ 5 / 64) ^ k * N) := div_le_div_of_nonneg_right hC (by positivity)

end A36W.RF.Cut2

#print axioms A36W.RF.Cut2.tU_powerSeries
#print axioms A36W.RF.Cut2.alpha_coeffs
#print axioms A36W.RF.Cut2.bcoef_coeffs
#print axioms A36W.RF.Cut2.powerSeries_package


==> anc/formal_companion/lean/src/A36W/RFAnalyticPSUniq.lean <==
import A36W.RFAnalyticPS

/-!
# A36W.RFAnalyticPSUniq: uniqueness of the power-series coefficients of App Q §3.2 (two-group branch)

App Q (`appendix_rf.tex`, sha256 b7ef323f…), (3.6) l.524–529 and (3.11) l.598–607, speaks of *the* power-series
coefficients `a_{k,i}` of `α_i` and `β_{k,i}` of `b_i`.  A36W.RFAnalyticPS (sha256 623014b2…, frozen) proves that
there exist coefficient sequences with the printed bounds.  This module closes the gap between "there exist" and
"the":
* `powerSeries_coeff_unique`: the identity theorem for real power series: two coefficient sequences whose power
  series converge to the same function on `|u| < R` (`R > 0`) are equal.  Proof: each defines a one-dimensional
  `HasFPowerSeriesAt` at `0` for `FormalMultilinearSeries.ofScalars ℝ c` (its radius is at least `R/2`, because the
  terms at `u = R/2` are absolutely summable), and Mathlib's `HasFPowerSeriesAt.eq_formalMultilinearSeries` identifies
  the two formal series; `coeff_ofScalars` reads off the coefficients.
* `alpha_coeffs_all`, `bcoef_coeffs_all`: with the constants of `alpha_coeffs`, `bcoef_coeffs`, a representing power
  series exists AND every coefficient sequence representing `α_i` (resp. `b_i`) on `|u| < R₀` satisfies the printed
  bounds.  The existence conjunct is included so that the universal statement is not vacuous.
* `powerSeries_package_all`: the same for the one-radius package `powerSeries_package`.
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

/-- A real power series `Σ c_k u^k` converging to `g` on `|u| < R` gives `HasFPowerSeriesAt g (ofScalars ℝ c) 0`
(on the ball of radius `R/2`). -/
theorem ps_hasFPowerSeriesAt_ofScalars {R : ℝ} (hR : 0 < R) {g : ℝ → ℝ} {c : ℕ → ℝ}
    (hc : ∀ u : ℝ, |u| < R → HasSum (fun k => c k * u ^ k) (g u)) :
    HasFPowerSeriesAt g (FormalMultilinearSeries.ofScalars ℝ c) 0 := by
  set r : NNReal := ⟨R / 2, by positivity⟩ with hr
  have hr' : (r : ℝ) = R / 2 := rfl
  have hrR : (r : ℝ) < R := by rw [hr']; linarith
  have hr0 : (0 : ℝ) < (r : ℝ) := by rw [hr']; positivity
  have hsum := hc (r : ℝ) (by rw [abs_of_nonneg (NNReal.coe_nonneg r)]; exact hrR)
  have habs : Summable (fun k => |c k * (r : ℝ) ^ k|) := hsum.summable.abs
  refine ⟨(r : ENNReal), ?_, ?_, ?_⟩
  · apply FormalMultilinearSeries.le_radius_of_bound _ (C := ∑' k, |c k * (r : ℝ) ^ k|)
    intro n
    rw [FormalMultilinearSeries.norm_apply_eq_norm_coef, FormalMultilinearSeries.coeff_ofScalars,
      Real.norm_eq_abs]
    calc |c n| * (r : ℝ) ^ n = |c n * (r : ℝ) ^ n| := by
          rw [abs_mul, abs_of_nonneg (pow_nonneg (NNReal.coe_nonneg r) n)]
      _ ≤ ∑' k, |c k * (r : ℝ) ^ k| := habs.le_tsum n (fun k _ => abs_nonneg _)
  · exact ENNReal.coe_pos.mpr (by exact_mod_cast hr0)
  · intro y hy
    rw [Metric.mem_eball, edist_zero_right] at hy
    have hy' : ‖y‖ < (r : ℝ) := by
      have h := ENNReal.coe_lt_coe.mp hy
      rw [← NNReal.coe_lt_coe, coe_nnnorm] at h
      exact h
    have hyR : |y| < R := by rw [← Real.norm_eq_abs]; linarith
    rw [zero_add, FormalMultilinearSeries.ofScalars_apply_eq']
    simpa only [smul_eq_mul] using hc y hyR

/-- **The identity theorem for real power series**: if `Σ c_k u^k` and `Σ d_k u^k` both converge to `g(u)` for every
`|u| < R`, with `R > 0`, then `c = d`. -/
theorem powerSeries_coeff_unique {R : ℝ} (hR : 0 < R) {g : ℝ → ℝ} {c d : ℕ → ℝ}
    (hc : ∀ u, |u| < R → HasSum (fun k => c k * u ^ k) (g u))
    (hd : ∀ u, |u| < R → HasSum (fun k => d k * u ^ k) (g u)) : c = d := by
  have h := (ps_hasFPowerSeriesAt_ofScalars hR hc).eq_formalMultilinearSeries
    (ps_hasFPowerSeriesAt_ofScalars hR hd)
  funext n
  have h2 := congrArg (fun p : FormalMultilinearSeries ℝ ℝ ℝ => p.coeff n) h
  simpa only [FormalMultilinearSeries.coeff_ofScalars] using h2

/-- **(3.6) for the coefficients.**  With the constants of `alpha_coeffs` (`R₀ = a/2`, `C = max 2 ((2/a) C₂)`): `α_i`
has a power series on `|u| < R₀`, and every coefficient sequence representing `α_i` there (it is unique, by
`powerSeries_coeff_unique`) satisfies `|c_0| ≤ C/N`, `|c_1 − f| ≤ Cf/N`, `|c_k| ≤ C f R₀^{−k}` (`k ≥ 2`). -/
theorem alpha_coeffs_all {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ R₀ C : ℝ, 0 < R₀ ∧ R₀ ≤ 1 ∧ 0 ≤ C ∧
      ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
        (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
        ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
        0 < f → f ≤ 1 / 4 →
        ∀ i, (∃ c : ℕ → ℝ, ∀ u : ℝ, |u| < R₀ → HasSum (fun k => c k * u ^ k) (alpha f (pm i) (q i) u)) ∧
          ∀ c : ℕ → ℝ, (∀ u : ℝ, |u| < R₀ → HasSum (fun k => c k * u ^ k) (alpha f (pm i) (q i) u)) →
            |c 0| ≤ C / N ∧ |c 1 - f| ≤ C * f / N ∧ ∀ k, 2 ≤ k → |c k| ≤ C * f / R₀ ^ k := by
  obtain ⟨R₀, C, hR0, hR1, hC, h⟩ := alpha_coeffs ha ha2 hC₁ hC₂
  refine ⟨R₀, C, hR0, hR1, hC, fun N pm q f hN hp hq h27 hf0 hf1 i => ?_⟩
  obtain ⟨c₀, hc₀, hb⟩ := h N pm q f hN hp hq h27 hf0 hf1 i
  refine ⟨⟨c₀, hc₀⟩, fun c hc => ?_⟩
  rw [powerSeries_coeff_unique hR0 hc hc₀]
  exact hb

/-- **(3.11), power-series part, for the coefficients.**  With the constants of `bcoef_coeffs` (`R₀ = a⁵/64`,
`C = 25(1 + C₂)/(2a⁵)`, `N₀ = 0`): `b_i` has a power series on `|u| < R₀`, and every coefficient sequence representing
`b_i` there (it is unique) satisfies `|β_0| ≤ C/N²` and `|β_k| ≤ C R₀^{−k}/N` (`k ≥ 1`). -/
theorem bcoef_coeffs_all {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ R₀ C N₀ : ℝ, 0 < R₀ ∧ R₀ ≤ 1 ∧ 0 ≤ C ∧
      ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
        (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
        ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
        0 < f → f ≤ 1 / 4 → N₀ ≤ N →
        ∀ i, (∃ β : ℕ → ℝ, ∀ u : ℝ, |u| < R₀ → HasSum (fun k => β k * u ^ k) (bcoef f pm q u i)) ∧
          ∀ β : ℕ → ℝ, (∀ u : ℝ, |u| < R₀ → HasSum (fun k => β k * u ^ k) (bcoef f pm q u i)) →
            |β 0| ≤ C / N ^ 2 ∧ ∀ k, 1 ≤ k → |β k| ≤ C / (R₀ ^ k * N) := by
  obtain ⟨R₀, C, N₀, hR0, hR1, hC, h⟩ := bcoef_coeffs ha ha2 hC₁ hC₂
  refine ⟨R₀, C, N₀, hR0, hR1, hC, fun N pm q f hN hp hq h27 hf0 hf1 hN₀ i => ?_⟩
  obtain ⟨β₀, hβ₀, hb⟩ := h N pm q f hN hp hq h27 hf0 hf1 hN₀ i
  refine ⟨⟨β₀, hβ₀⟩, fun β hβ => ?_⟩
  rw [powerSeries_coeff_unique hR0 hβ hβ₀]
  exact hb

/-- **The one-radius package, for the coefficients.**  With the constants of `powerSeries_package` (`R₀ = a⁵/64`,
`M = 4`, one `C`): the series of `t_i` as in `powerSeries_package`, and for `α_i` and `b_i` a representing power
series exists and every representing coefficient sequence satisfies the printed bounds. -/
theorem powerSeries_package_all {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁)
    (hC₂ : 0 ≤ C₂) :
    ∃ R₀ M C : ℝ, 0 < R₀ ∧ R₀ ≤ 1 ∧ 0 ≤ M ∧ 0 ≤ C ∧
      (∀ q : ℝ, a ≤ q → q ≤ 1 - a → ∃ c : ℕ → ℝ, Summable (fun k => |c k| * R₀ ^ k) ∧
        ∑' k, |c k| * R₀ ^ k ≤ M ∧ ∀ u : ℝ, |u| ≤ R₀ → HasSum (fun k => c k * u ^ k) (tU q u)) ∧
      ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
        (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
        ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
        0 < f → f ≤ 1 / 4 →
        (∀ i, (∃ c : ℕ → ℝ, ∀ u : ℝ, |u| < R₀ → HasSum (fun k => c k * u ^ k) (alpha f (pm i) (q i) u)) ∧
          ∀ c : ℕ → ℝ, (∀ u : ℝ, |u| < R₀ → HasSum (fun k => c k * u ^ k) (alpha f (pm i) (q i) u)) →
            |c 0| ≤ C / N ∧ |c 1 - f| ≤ C * f / N ∧ ∀ k, 2 ≤ k → |c k| ≤ C * f / R₀ ^ k) ∧
        (∀ i, (∃ β : ℕ → ℝ, ∀ u : ℝ, |u| < R₀ → HasSum (fun k => β k * u ^ k) (bcoef f pm q u i)) ∧
          ∀ β : ℕ → ℝ, (∀ u : ℝ, |u| < R₀ → HasSum (fun k => β k * u ^ k) (bcoef f pm q u i)) →
            |β 0| ≤ C / N ^ 2 ∧ ∀ k, 1 ≤ k → |β k| ≤ C / (R₀ ^ k * N)) := by
  obtain ⟨R₀, M, C, hR0, hR1, hM, hC, ht, h⟩ := powerSeries_package ha ha2 hC₁ hC₂
  refine ⟨R₀, M, C, hR0, hR1, hM, hC, ht, fun N pm q f hN hp hq h27 hf0 hf1 => ?_⟩
  obtain ⟨hα, hβ⟩ := h N pm q f hN hp hq h27 hf0 hf1
  refine ⟨fun i => ?_, fun i => ?_⟩
  · obtain ⟨c₀, hc₀, hb⟩ := hα i
    refine ⟨⟨c₀, hc₀⟩, fun c hc => ?_⟩
    rw [powerSeries_coeff_unique hR0 hc hc₀]
    exact hb
  · obtain ⟨β₀, hβ₀, hb⟩ := hβ i
    refine ⟨⟨β₀, hβ₀⟩, fun β hβ' => ?_⟩
    rw [powerSeries_coeff_unique hR0 hβ' hβ₀]
    exact hb

end A36W.RF.Cut2

#print axioms A36W.RF.Cut2.powerSeries_coeff_unique
#print axioms A36W.RF.Cut2.alpha_coeffs_all
#print axioms A36W.RF.Cut2.bcoef_coeffs_all
#print axioms A36W.RF.Cut2.powerSeries_package_all


==> anc/formal_companion/lean/src/A36W/RFAttain.lean <==
/-
# A36W.RFAttain -- App L §10's attainment without a homogeneous group: App Q's mixtures attain the (c) orders

Two-group branch.

PAPER.
* The IC1 host edit of the paper:
  appendix_t1.tex (sha256 42681a8f…), App L §10, l.631–634: "Without a homogeneous group, the predrawn mixtures of
  Appendix Q (Corollaries A′ and A″) attain the same orders under (c)'s hypotheses: the least adaptive hard cap is
  `log₂ ln n + O_{ε,Λ,κ₀}(1)`, the lower constant in (c) explicit and the upper one existence-only and
  `O_{Λ,κ₀}(1+ε⁻²)`, and the least expected executed rounds are `(e^{−ε}+o(1)) log₂ ln n`."
* Table 5 (the same edit's appendix_reference.tex, sha256 903a4b63…), block "Bounded weights,
  interior quota", l.40–42: the rows "`𝒜_r`, F, cap" (`log₂ ln n + O_{ε,Λ,κ₀}(1)`), "mixture, F, mean" and
  "causal adaptive, F, `E τ`" (both `(e^{−ε}+o(1)) log₂ ln n`).
* (c) is App L §10 (c), the same file l.625–626, with `K_Λ := 288Λ³` (l.612).  App Q's Corollaries A′ and A″ are as
  formalized by RFTheoremA's `rf_corollaries` (its header: appendix_rf.tex b7ef323f…, §0 l.105–117).

OBJECTS.  Nothing about the sampler, the target or the policy classes is redefined.
* `R^w_F(n, ε)` is FUSec9's `FU.RwF`: the least `r` such that `capKLSetAS t o r` (the output KLs
  `KL(p‖σ.outBy o r)` of the policies `σ` of V0's `PolicyE` with the almost-sure cap `CapAS r`, App L's `RAND_r`)
  contains a value `≤ ε`.  This is the object of App L §10 (c) (FUSec9's `RwF_lower`) and of Sec9Attain's
  `least_adaptive_hardcap_R`.
* `L_F^w(n, ε)` is V0's `LFgen` (the infimum of the scheduled mean over predrawn mixtures with `KL(p‖Q_μ) ≤ ε`), and
  the least expected executed rounds over all causal policies is V0's `LFad` (`inf E τ` over every `PolicyE`, no cap,
  output KL `≤ ε`), as in Sec9Attain's `sharp_mean_two_sided_R` and `sharp_mean_two_sided_ad_R`.
* `weightedTarget`, `weightedOracle`, `weighted_exact` (Slice).
* App Q's mixtures, exactly as they occur in RFTheoremAIface's `CorAll` (the conclusion of RFTheoremA's
  `rf_corollaries`, imported unchanged): A′ is `U(max(A₀, C*/ε)) = rfMix (max A₀ (Cs/ε)) _ n` (RFConstruction), A″ is
  `μ′_n = muP ε A₀ Cs h1 n` (RFFinal).
* The embedding into the causal class is the shared library's `Bridge.mixPolicy` (`Mix.KLx_mixPolicy`, `Mix.capAS_mixPolicy`,
  `Bridge.mixPolicy_capEvery`, `Mix.LFad_le_ofReal_mixCost`, `Mix.LFad_le_ofReal_LFgen`), as in Sec9Attain's
  `theoremR_policy_floor` and `RwF_upper_R` (caps and output KL) and `sharp_mean_two_sided_ad_R`
  (`LFad_le_ofReal_LFgen`); a feasible mixture bounds V0's infimum `LFgen` by `Bridge.LFgen_le_of_feasible`.
* The lower bounds are App L §10 (c): FUSec9's `RwF_lower` (WAFinal's `corC_rounds_outLim_capAS`) and
  `sharp_mean_lower` (WAMixMean's `LFgen_ge`, WAFinal's `corC_LFad`).

MIRRORS.  Each headline is the reservoir theorem with the homogeneous-group hypotheses deleted (the set `B`, `w`
constant on `B`, `ρ n ≤ |B|`, `0 < ρ`, the threshold `n0R`), and App Q's upper bounds in place of Theorem R's:
* `rf_least_adaptive_hardcap` mirrors `Attain.least_adaptive_hardcap_R` (and two-value `FU.RwF_asymptotic`);
* `rf_sharp_mean_two_sided` mirrors `Attain.sharp_mean_two_sided_R` (and `FU.sharp_mean_two_sided`);
* `rf_sharp_mean_two_sided_ad` mirrors `Attain.sharp_mean_two_sided_ad_R` (and `FU.sharp_mean_two_sided_ad`).
Supporting declarations, also mirrors: `rf_policy_floor` (`theoremR_policy_floor`), `rf_RwF_upper` (`RwF_upper_R`),
`rf_RwF_two_sided` (`RwF_two_sided_R`), `rf_RwF_asymptotic` (`RwF_asymptotic_R`), `rf_least_adaptive_hardcap_all`
(`RwF_asymptotic_R_all`), `rf_sharp_mean_upper` (`sharp_mean_upper_R`).  The bridge from `CorAll`'s form of A″ to the
`L_F` / `L_F^ad` objects is `rf_muP_bridge`.

HYPOTHESES, said exactly.  The headlines assume `ε > 0`, `Λ ≥ 1`, `κ₀ > 0` (and `δ > 0`), as the mirrored theorems
do; per instance: `w > 0`, `w a ≤ Λ w b` for all `a, b` (ratio `≤ Λ`, no other structure), `k ≤ n` (the argument
`weightedTarget` takes), `κ₀ n ≤ k ≤ (1 − κ₀) n`, and the size threshold stated (`max{2, ⌈κ₀^{-2}⌉} ≤ n` for the cap,
`n ≥ n₁` for the means, `n ≥ 2` for `_all`; `1 ≤ n` in `rf_policy_floor` and `rf_RwF_upper`, `κ₀^{-2} ≤ n` in
`rf_RwF_two_sided` and `rf_RwF_asymptotic`).
App Q's printed `κ₀ ≤ 1/2` (§0 l.86) is not a hypothesis of the headlines: every instance with `n ≥ 1` forces it
(`FU.kappa_le_half`), and the headlines' size thresholds give `n ≥ 1` (for the means the proofs take `n₁ ≥ 1` in that
case), so for `κ₀ > 1/2` they hold vacuously.  `rf_policy_floor`, `rf_RwF_upper`, `rf_RwF_two_sided`,
`rf_RwF_asymptotic` and `rf_muP_bridge` carry `κ₀ ≤ 1/2`, as `rf_corollaries` does.  No hypothesis is a KL, TC or
success-probability bound; the only KL statements are conclusions.

CONSTANTS.  The cap's upper constant is `K(1 + ε⁻²)`, `K = Kp A₀ C* = 16A₀² + 16C*² + 5` (RFFinal), where `(A₀, C*)`
are Theorem A's existential constants: they depend only on `(Λ, κ₀)` and are chosen before `ε`, `n`, `w`, `k`
("existence-only and `O_{Λ,κ₀}(1+ε⁻²)`"; `rf_RwF_two_sided` states `∃ K` before `∀ ε`).  The lower constant is (c)'s,
explicit: `1 + log₂(ε + ln(288Λ³))` (`K_Λ = 288Λ³`).  For the means, `n₁` depends only on `(ε, Λ, κ₀, δ)`.

NON-VACUITY.  `instances_no_group`: for every `n₁` an instance with `m ≥ n₁` meeting every instance hypothesis at
`(Λ, κ₀) = (2, 1/2)`, with pairwise distinct weights `w i = 1 + i/m`, so every homogeneous group has at most one element
and, for every `ρ` with `ρm > 1`, no homogeneous group has `|B| ≥ ρm` (Theorem R's hypothesis fails).  The three
headlines are instantiated there at `ε = 1` (`rf_least_adaptive_hardcap_instance`, `rf_sharp_mean_two_sided_instance`,
`rf_sharp_mean_two_sided_ad_instance`).
-/
import A36W.RFTheoremA
import A36W.Sec9Attain
import A36W.WAFinal
import A36W.WAMixMean

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.RFAttain

open AGF A36RW Filter Topology

/-! ## §1 Corollary A′'s mixture as a causal policy, and the least adaptive hard cap -/

/-- **App Q's A′ mixture is in `RAND_{⌊log₂ ln n + K(1+ε⁻²)⌋}`, with no homogeneous group** (App L §10 l.631–633 with
App Q Corollary A′; the mirror of Sec9Attain's `theoremR_policy_floor`).  On the printed domain `Λ ≥ 1`,
`0 < κ₀ ≤ 1/2`, there are constants `(A₀, C*)`, chosen before `ε`, at which Theorem A item 3 holds (RFFinal's `Item3`,
the first conjunct; from `rf_corollaries`) and `K = Kp A₀ C* ≥ 0`, such that for every `ε > 0` and every admissible
instance (`n ≥ 1`, any weights with ratio `≤ Λ`, interior `k`), every component of `U(A)`, `A = max(A₀, C*/ε)`, has
length `≤ log₂ ln n + K(1+ε⁻²)`, and its literal policy
`Bridge.mixPolicy U(A)` completes within `⌊log₂ ln n + K(1+ε⁻²)⌋` rounds on every compatible path (`CapEvery`) and
with probability one (`CapAS`, the printed `RAND_r` reading), with output KL at that horizon `≤ ε`.  Route: A′'s
per-coin length bound, every part of `U(A)` is some `rfSched A n ζ` (`rfMix_spec`), `Nat.le_floor`, then the shared library's
`Bridge.mixPolicy_capEvery`, `Mix.capAS_mixPolicy` and `Mix.KLx_mixPolicy`. -/
theorem rf_policy_floor {Λ κ₀ : ℝ} (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) (hκ2 : κ₀ ≤ 1 / 2) :
    ∃ A₀ Cs : ℝ, ∃ h1 : 1 ≤ A₀, RF.Final.Item3 Λ κ₀ A₀ Cs h1 ∧ 0 ≤ RF.Final.Kp A₀ Cs ∧
      ∀ ε : ℝ, 0 < ε → ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
        1 ≤ n → (∀ a b, w a ≤ Λ * w b) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
          (∀ p ∈ (RFCandidate.rfMix (max A₀ (Cs / ε)) (RF.Final.one_le_Aeps h1 Cs ε) n).parts,
            (p.2.length : ℝ) ≤ Real.logb 2 (Real.log n) + RF.Final.Kp A₀ Cs * (1 + ε⁻¹ ^ 2)) ∧
          (Bridge.mixPolicy (RFCandidate.rfMix (max A₀ (Cs / ε)) (RF.Final.one_le_Aeps h1 Cs ε) n)).CapEvery
            (weightedOracle n k w) ⌊Real.logb 2 (Real.log n) + RF.Final.Kp A₀ Cs * (1 + ε⁻¹ ^ 2)⌋₊ ∧
          (Bridge.mixPolicy (RFCandidate.rfMix (max A₀ (Cs / ε)) (RF.Final.one_le_Aeps h1 Cs ε) n)).CapAS
            (weightedOracle n k w) ⌊Real.logb 2 (Real.log n) + RF.Final.Kp A₀ Cs * (1 + ε⁻¹ ^ 2)⌋₊ ∧
          KLx (weightedTarget n k w hw hk)
            ((Bridge.mixPolicy (RFCandidate.rfMix (max A₀ (Cs / ε)) (RF.Final.one_le_Aeps h1 Cs ε) n)).outBy
              (weightedOracle n k w) ⌊Real.logb 2 (Real.log n) + RF.Final.Kp A₀ Cs * (1 + ε⁻¹ ^ 2)⌋₊)
            ≤ ((ε : ℝ) : WithTop ℝ) := by
  obtain ⟨A₀, Cs, h1, hI3, -, hA', -, -⟩ := RF.Cut3.rf_corollaries Λ κ₀ hΛ1 hκ0 hκ2
  refine ⟨A₀, Cs, h1, hI3, by rw [RF.Final.Kp_eq]; positivity, ?_⟩
  intro ε hε n k w hw hk hn hΛ hκ1 hκ2'
  obtain ⟨hKL, hlen⟩ := hA' ε hε n k w hw hk hn hΛ hκ1 hκ2'
  have hparts := (RFCandidate.rfMix_spec (A := max A₀ (Cs / ε)) (RF.Final.one_le_Aeps h1 Cs ε) n).2.2
  have hlenR : ∀ p ∈ (RFCandidate.rfMix (max A₀ (Cs / ε)) (RF.Final.one_le_Aeps h1 Cs ε) n).parts,
      (p.2.length : ℝ) ≤ Real.logb 2 (Real.log n) + RF.Final.Kp A₀ Cs * (1 + ε⁻¹ ^ 2) := by
    intro p hp
    obtain ⟨ζ, hζ⟩ := hparts p hp
    rw [hζ]
    exact hlen ζ
  have hL : ∀ p ∈ (RFCandidate.rfMix (max A₀ (Cs / ε)) (RF.Final.one_le_Aeps h1 Cs ε) n).parts,
      p.2.length ≤ ⌊Real.logb 2 (Real.log n) + RF.Final.Kp A₀ Cs * (1 + ε⁻¹ ^ 2)⌋₊ :=
    fun p hp => Nat.le_floor (hlenR p hp)
  refine ⟨hlenR, Bridge.mixPolicy_capEvery _ _ hL, Mix.capAS_mixPolicy _ _ hL, ?_⟩
  rw [(Mix.KLx_mixPolicy (weighted_exact n k w hw hk) _ hL).1]
  exact hKL

/-- **The upper bound on `R^w_F` without a homogeneous group** (App L §10 l.631–633; the mirror of Sec9Attain's
`RwF_upper_R`): on the printed domain there is `K ≥ 0`, depending only on `(Λ, κ₀)` (Theorem A's `Kp A₀ C*`), such
that for every `ε > 0` and every admissible instance (`n ≥ 1`, any weights with ratio `≤ Λ`, interior `k`), A′'s
policy (`rf_policy_floor`) is a member of `RAND_r` at `r = ⌊log₂ ln n + K(1+ε⁻²)⌋` with output KL `≤ ε`, so
`R^w_F ≤ ⌊log₂ ln n + K(1+ε⁻²)⌋`, `R^w_F ≤ log₂ ln n + K(1+ε⁻²)` and `R^w_F ≤ n`. -/
theorem rf_RwF_upper {Λ κ₀ : ℝ} (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) (hκ2 : κ₀ ≤ 1 / 2) :
    ∃ K : ℝ, 0 ≤ K ∧ ∀ ε : ℝ, 0 < ε → ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      1 ≤ n → (∀ a b, w a ≤ Λ * w b) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
        FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
            ⌊Real.logb 2 (Real.log n) + K * (1 + ε⁻¹ ^ 2)⌋₊ ∧
          (FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ≤
            Real.logb 2 (Real.log n) + K * (1 + ε⁻¹ ^ 2) ∧
          FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ n := by
  obtain ⟨A₀, Cs, h1, -, hK, H⟩ := rf_policy_floor hΛ1 hκ0 hκ2
  refine ⟨RF.Final.Kp A₀ Cs, hK, fun ε hε n k w hw hk hn hΛ hκ1 hκ2' => ?_⟩
  have hex := weighted_exact n k w hw hk
  obtain ⟨-, -, hcap, hKL⟩ := H ε hε n k w hw hk hn hΛ hκ1 hκ2'
  have h1' : FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
      ⌊Real.logb 2 (Real.log n) + RF.Final.Kp A₀ Cs * (1 + ε⁻¹ ^ 2)⌋₊ :=
    (FU.RwF_spec hex hε.le).2 _ ⟨_, ⟨_, inferInstance, _, hcap, rfl⟩, hKL⟩
  have hn2 : 2 ≤ n := RF.Final.adm_two_le hκ0 hn hκ1 hκ2'
  have hlog := RF.Final.neg_one_le_logb_log hn2
  have hK5 : 5 ≤ RF.Final.Kp A₀ Cs := by
    rw [RF.Final.Kp_eq]
    linarith [sq_nonneg A₀, sq_nonneg Cs]
  have he : 1 ≤ 1 + ε⁻¹ ^ 2 := by linarith [sq_nonneg ε⁻¹]
  have hKe : RF.Final.Kp A₀ Cs ≤ RF.Final.Kp A₀ Cs * (1 + ε⁻¹ ^ 2) :=
    le_mul_of_one_le_right (by linarith) he
  have hnn : 0 ≤ Real.logb 2 (Real.log n) + RF.Final.Kp A₀ Cs * (1 + ε⁻¹ ^ 2) := by linarith
  exact ⟨h1', le_trans (Nat.cast_le.2 h1') (Nat.floor_le hnn), FU.RwF_le_n hex hε.le⟩

/-- **Both bounds on `R^w_F` without a homogeneous group** (App L §10 (c) and l.631–633; the mirror of Sec9Attain's
`RwF_two_sided_R`): on the printed domain there is `K ≥ 0`, depending only on `(Λ, κ₀)` and chosen before `ε`, such
that for every `ε > 0` and every admissible instance with `n ≥ κ₀^{-2}` (any weights with ratio `≤ Λ`, interior `k`):
`log₂ ln n − 1 − log₂(ε + ln(288Λ³)) ≤ R^w_F` ((c), the explicit lower constant), `1 ≤ R^w_F`,
`R^w_F ≤ log₂ ln n + K(1+ε⁻²)` (App Q A′, the existence-only `O_{Λ,κ₀}(1+ε⁻²)` upper constant) and `R^w_F ≤ n`. -/
theorem rf_RwF_two_sided {Λ κ₀ : ℝ} (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) (hκ2 : κ₀ ≤ 1 / 2) :
    ∃ K : ℝ, 0 ≤ K ∧ ∀ ε : ℝ, 0 < ε → ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      (∀ a b, w a ≤ Λ * w b) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → (κ₀ ^ 2)⁻¹ ≤ (n : ℝ) →
        Real.logb 2 (Real.log (n : ℝ)) - 1 - Real.logb 2 (ε + Real.log (288 * Λ ^ 3)) ≤
            (FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ∧
          1 ≤ FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
          (FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ≤
            Real.logb 2 (Real.log n) + K * (1 + ε⁻¹ ^ 2) ∧
          FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ n := by
  obtain ⟨K, hK, H⟩ := rf_RwF_upper hΛ1 hκ0 hκ2
  refine ⟨K, hK, fun ε hε n k w hw hk hΛ hκ1 hκ2' hnκ => ?_⟩
  have hpos : (0 : ℝ) < n := lt_of_lt_of_le (inv_pos.2 (pow_pos hκ0 2)) hnκ
  have hn1 : 1 ≤ n := by
    have : 0 < n := by exact_mod_cast hpos
    omega
  obtain ⟨-, h2, h3⟩ := H ε hε n k w hw hk hn1 hΛ hκ1 hκ2'
  exact ⟨FU.RwF_lower hw hΛ hΛ1 hk hκ0 hκ2 hκ1 hκ2' hnκ hε.le,
    FU.one_le_RwF (weighted_exact n k w hw hk) hε.le hn1, h2, h3⟩

/-- **`|R^w_F − log₂ ln n| ≤ C` with the constant named, without a homogeneous group** (the mirror of Sec9Attain's
`RwF_asymptotic_R`): on the printed domain there is `K ≥ 0`, depending only on `(Λ, κ₀)`, such that for every `ε > 0`
and every admissible instance with `n ≥ κ₀^{-2}` (any weights with ratio `≤ Λ`, interior `k`),
`|R^w_F − log₂ ln n| ≤ max{1 + log₂(ε + ln(288Λ³)), K(1+ε⁻²)}`.  (`n ≥ κ₀^{-2} ≥ 4` here, so the mirror's `n ≥ 2`
is implied.) -/
theorem rf_RwF_asymptotic {Λ κ₀ : ℝ} (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) (hκ2 : κ₀ ≤ 1 / 2) :
    ∃ K : ℝ, 0 ≤ K ∧ ∀ ε : ℝ, 0 < ε → ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      (∀ a b, w a ≤ Λ * w b) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → (κ₀ ^ 2)⁻¹ ≤ (n : ℝ) →
        |(FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) - Real.logb 2 (Real.log n)| ≤
          max (1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3))) (K * (1 + ε⁻¹ ^ 2)) := by
  obtain ⟨K, hK, H⟩ := rf_RwF_two_sided hΛ1 hκ0 hκ2
  refine ⟨K, hK, fun ε hε n k w hw hk hΛ hκ1 hκ2' hnκ => ?_⟩
  obtain ⟨hlo, -, hup, -⟩ := H ε hε n k w hw hk hΛ hκ1 hκ2' hnκ
  have h1 := le_max_left (1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3))) (K * (1 + ε⁻¹ ^ 2))
  have h2 := le_max_right (1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3))) (K * (1 + ε⁻¹ ^ 2))
  rw [abs_le]
  constructor <;> linarith

/-- **Headline `rf_least_adaptive_hardcap`** (App L §10, l.631–633: "Without a homogeneous group, the
predrawn mixtures of Appendix Q (Corollaries A′ and A″) attain the same orders under (c)'s hypotheses: the least
adaptive hard cap is `log₂ ln n + O_{ε,Λ,κ₀}(1)`"; Table 5, bounded weights, row "`𝒜_r`, F, cap", l.40).  The mirror
of Sec9Attain's `least_adaptive_hardcap_R` with the homogeneous group deleted: one `C`, depending only on
`(ε, Λ, κ₀)`, for every instance with any weights of ratio `≤ Λ`, any `k` with `κ₀ n ≤ k ≤ (1 − κ₀) n`, and
`n ≥ max{2, ⌈κ₀^{-2}⌉}`: `|R^w_F − log₂ ln n| ≤ C`.  Witness for `κ₀ ≤ 1/2`:
`C = max{1 + log₂(ε + ln(288Λ³)), K(1+ε⁻²)}`, `K = Kp A₀ C*` (`rf_RwF_asymptotic`); for `κ₀ > 1/2` no instance
meets the threshold (`FU.kappa_le_half`). -/
theorem rf_least_adaptive_hardcap {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) :
    ∃ C : ℝ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      (∀ a b, w a ≤ Λ * w b) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → max 2 ⌈(κ₀ ^ 2)⁻¹⌉₊ ≤ n →
      |(FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) - Real.logb 2 (Real.log n)| ≤ C := by
  by_cases hκ2 : κ₀ ≤ 1 / 2
  · obtain ⟨K, -, H⟩ := rf_RwF_asymptotic hΛ1 hκ0 hκ2
    refine ⟨max (1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3))) (K * (1 + ε⁻¹ ^ 2)), ?_⟩
    intro n k w hw hk hΛ hκ1 hκ2' hn
    have hnκ' : ⌈(κ₀ ^ 2)⁻¹⌉₊ ≤ n := le_trans (le_max_right _ _) hn
    have hnκ : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ) := le_trans (Nat.le_ceil _) (by exact_mod_cast hnκ')
    exact H ε hε n k w hw hk hΛ hκ1 hκ2' hnκ
  · refine ⟨0, fun n k w hw hk hΛ hκ1 hκ2' hn => absurd (FU.kappa_le_half ?_ hκ1 hκ2') hκ2⟩
    exact le_trans (by norm_num) (le_trans (le_max_left _ _) hn)

/-- **The least adaptive hard cap over every `n ≥ 2`, without a homogeneous group** (the `O(1)` read over the whole
range; the mirror of Sec9Attain's `RwF_asymptotic_R_all`; every admissible instance has `n ≥ 2`, RFFinal's
`adm_two_le`): one constant, depending only on `(ε, Λ, κ₀)`, for every instance with any weights of ratio `≤ Λ`,
interior `k` and `n ≥ 2`.  Past `N₀ = max{2, ⌈κ₀^{-2}⌉}` this is `rf_least_adaptive_hardcap`; below it the trivial
bounds `1 ≤ R^w_F ≤ n ≤ N₀` and `log₂ ln 2 ≤ log₂ ln n ≤ log₂ ln N₀` are used. -/
theorem rf_least_adaptive_hardcap_all {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) :
    ∃ C : ℝ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      (∀ a b, w a ≤ Λ * w b) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → 2 ≤ n →
      |(FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) - Real.logb 2 (Real.log n)| ≤ C := by
  obtain ⟨C, hC⟩ := rf_least_adaptive_hardcap hε hΛ1 hκ0
  obtain ⟨N₀, hN₀⟩ : ∃ N₀ : ℕ, N₀ = max 2 ⌈(κ₀ ^ 2)⁻¹⌉₊ := ⟨_, rfl⟩
  refine ⟨max C ((N₀ : ℝ) + |Real.logb 2 (Real.log 2)| + |Real.logb 2 (Real.log N₀)|), ?_⟩
  intro n k w hw hk hΛ hκ1 hκ2 hn2
  by_cases hbig : N₀ ≤ n
  · exact le_trans (hC n k w hw hk hΛ hκ1 hκ2 (hN₀ ▸ hbig)) (le_max_left _ _)
  · have hnN : n ≤ N₀ := (lt_of_not_ge hbig).le
    have hex := weighted_exact n k w hw hk
    have hR1 := FU.one_le_RwF hex hε.le (by omega)
    have hRn := FU.RwF_le_n hex hε.le
    have hR1' : (1 : ℝ) ≤ FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by exact_mod_cast hR1
    have hRn' : (FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ≤ N₀ := by
      exact_mod_cast le_trans hRn hnN
    have hLlo := FU.logb_log_mono (le_refl 2) hn2
    have hLhi := FU.logb_log_mono hn2 hnN
    have e2 : ((2 : ℕ) : ℝ) = 2 := by norm_num
    rw [e2] at hLlo
    have a1 := le_abs_self (Real.logb 2 (Real.log 2))
    have a2 := neg_abs_le (Real.logb 2 (Real.log 2))
    have a3 := le_abs_self (Real.logb 2 (Real.log (N₀ : ℝ)))
    have a4 := neg_abs_le (Real.logb 2 (Real.log (N₀ : ℝ)))
    have a5 := abs_nonneg (Real.logb 2 (Real.log 2))
    have a6 := abs_nonneg (Real.logb 2 (Real.log (N₀ : ℝ)))
    refine le_trans ?_ (le_max_right _ _)
    rw [abs_le]
    constructor <;> linarith

/-! ## §2 Corollary A″ in the `L_F` / `L_F^ad` frame, and the sharp mean -/

/-- **The bridge from `CorAll`'s form of Corollary A″ to the objects of the `sharp_mean_*` theorems.**  On the printed
domain there are constants `(A₀, C*)` at which Theorem A item 3 holds (RFFinal's `Item3`, the first conjunct; from
`rf_corollaries`) such that, for every `ε > 0` and `δ > 0`, eventually in `n`:
App Q's diagonal mixture `μ′_n = muP ε A₀ C* n` has mean cost `C(μ′_n) ≤ (e^{−ε} + δ) log₂ ln n` (A″'s
`C(μ′_n)/log₂ ln n → e^{−ε}`), and at every admissible `(w, k)` its output KL is `≤ ε` (A″'s (4.35)), so
`L_F^w(n, ε) ≤ C(μ′_n)` (V0's infimum; `Bridge.LFgen_le_of_feasible`) and `L_F^ad(n, ε) ≤ C(μ′_n)` (its literal policy,
a causal policy whose executed mean is its scheduled mean; `Mix.LFad_le_ofReal_mixCost`). -/
theorem rf_muP_bridge {Λ κ₀ : ℝ} (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) (hκ2 : κ₀ ≤ 1 / 2) :
    ∃ A₀ Cs : ℝ, ∃ h1 : 1 ≤ A₀, RF.Final.Item3 Λ κ₀ A₀ Cs h1 ∧ ∀ ε : ℝ, 0 < ε → ∀ δ : ℝ, 0 < δ →
      ∀ᶠ n : ℕ in atTop,
        mixCost (RF.Final.muP ε A₀ Cs h1 n) ≤ (Real.exp (-ε) + δ) * Real.logb 2 (Real.log n) ∧
        ∀ (k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
          (∀ a b, w a ≤ Λ * w b) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
            KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (RF.Final.muP ε A₀ Cs h1 n))
                ≤ ((ε : ℝ) : WithTop ℝ) ∧
              LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
                mixCost (RF.Final.muP ε A₀ Cs h1 n) ∧
              LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
                ENNReal.ofReal (mixCost (RF.Final.muP ε A₀ Cs h1 n)) := by
  obtain ⟨A₀, Cs, h1, hI3, -, -, hA'', -⟩ := RF.Cut3.rf_corollaries Λ κ₀ hΛ1 hκ0 hκ2
  refine ⟨A₀, Cs, h1, hI3, fun ε hε δ hδ => ?_⟩
  obtain ⟨hF, -, -, -, hT⟩ := hA'' ε hε
  have hlt : Real.exp (-ε) < Real.exp (-ε) + δ := by linarith
  filter_upwards [hF, hT.eventually (gt_mem_nhds hlt), eventually_ge_atTop 3] with n hFn hTn hn3
  have hl : 0 < Real.logb 2 (Real.log n) := by
    have h3 : (3 : ℝ) ≤ n := by exact_mod_cast hn3
    have hl3 : Real.log 3 ≤ Real.log n := Real.log_le_log (by norm_num) h3
    exact Real.logb_pos (by norm_num) (lt_of_lt_of_le RF.Final.one_lt_log_three hl3)
  refine ⟨((div_lt_iff₀ hl).1 hTn).le, fun k w hw hk hΛ hκ1 hκ2' => ?_⟩
  have hKL := hFn k w hw hk hΛ hκ1 hκ2'
  exact ⟨hKL, Bridge.LFgen_le_of_feasible _ _ hKL, Mix.LFad_le_ofReal_mixCost (weighted_exact n k w hw hk) hKL⟩

/-- **The sharp mean, upper half, without a homogeneous group** (App Q Corollary A″ in App L §10's frame; the mirror of
Sec9Attain's `sharp_mean_upper_R`): for every `δ > 0` there is `n₁`, depending only on `(ε, Λ, κ₀, δ)`, such that
every instance with any weights of ratio `≤ Λ` and interior `k` with `n ≥ n₁` has
`L_F^w(n, ε) ≤ (e^{−ε} + δ) log₂ ln n` (through `rf_muP_bridge`; vacuous for `κ₀ > 1/2`). -/
theorem rf_sharp_mean_upper {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) {δ : ℝ} (hδ : 0 < δ) :
    ∃ n₁ : ℕ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      (∀ a b, w a ≤ Λ * w b) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → n₁ ≤ n →
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        (Real.exp (-ε) + δ) * Real.logb 2 (Real.log n) := by
  by_cases hκ2 : κ₀ ≤ 1 / 2
  · obtain ⟨A₀, Cs, h1, -, H⟩ := rf_muP_bridge hΛ1 hκ0 hκ2
    obtain ⟨n₁, hn₁⟩ := eventually_atTop.1 (H ε hε δ hδ)
    refine ⟨n₁, fun n k w hw hk hΛ hκ1 hκ2' hn => ?_⟩
    obtain ⟨hcost, hall⟩ := hn₁ n hn
    exact le_trans (hall k w hw hk hΛ hκ1 hκ2').2.1 hcost
  · exact ⟨1, fun n k w hw hk hΛ hκ1 hκ2' hn => absurd (FU.kappa_le_half hn hκ1 hκ2') hκ2⟩

/-- **Headline `rf_sharp_mean_two_sided`** (App L l.631–634, "the predrawn mixtures of Appendix Q (Corollaries A′
and A″) attain the same orders under (c)'s hypotheses"; Table 5, bounded weights, row "mixture, F, mean", l.41:
`L_F^w = (e^{−ε}+o(1)) log₂ ln n`).  The mirror of Sec9Attain's `sharp_mean_two_sided_R` with the homogeneous group
deleted: for every `δ > 0` there is `n₁`, depending only on `(ε, Λ, κ₀, δ)`, such that every instance with any weights
of ratio `≤ Λ` and any `k` with `κ₀ n ≤ k ≤ (1 − κ₀) n` with `n ≥ n₁` has
`(e^{−ε} − δ) log₂ ln n ≤ L_F^w(n, ε) ≤ (e^{−ε} + δ) log₂ ln n`.  Lower: FUSec9's `sharp_mean_lower` (WAMixMean's
`LFgen_ge`, (c) for predrawn mixtures); upper: `rf_sharp_mean_upper` (App Q A″). -/
theorem rf_sharp_mean_two_sided {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) {δ : ℝ} (hδ : 0 < δ) :
    ∃ n₁ : ℕ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      (∀ a b, w a ≤ Λ * w b) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → n₁ ≤ n →
      (Real.exp (-ε) - δ) * Real.logb 2 (Real.log n) ≤
          LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
        LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
          (Real.exp (-ε) + δ) * Real.logb 2 (Real.log n) := by
  obtain ⟨n₁, hup⟩ := rf_sharp_mean_upper hε hΛ1 hκ0 hδ
  obtain ⟨n₂, hlo⟩ := FU.sharp_mean_lower hε.le hΛ1 hκ0 hδ
  refine ⟨max n₁ n₂, ?_⟩
  intro n k w hw hk hΛ hκ1 hκ2 hn
  exact ⟨(hlo n k w hw hk hΛ hκ1 hκ2 (le_trans (le_max_right _ _) hn)).1,
    hup n k w hw hk hΛ hκ1 hκ2 (le_trans (le_max_left _ _) hn)⟩

/-- **Headline `rf_sharp_mean_two_sided_ad`** (App L l.633–634: "and the least expected executed rounds are
`(e^{−ε}+o(1)) log₂ ln n`"; Table 5, bounded weights, row "causal adaptive, F, `E τ`", l.42).  The mirror of
Sec9Attain's `sharp_mean_two_sided_ad_R` with the homogeneous group deleted: the same `∀ δ ∃ n₁` two-sided bound for
`L_F^ad(n, ε)`, the least executed mean `E τ` over all causal policies of V0's `PolicyE` (no cap) with output KL at
most `ε`.  Upper: the shared library's `LFad_le_ofReal_LFgen` (a predrawn mixture's executed mean is its scheduled mean) with
`rf_sharp_mean_upper`; lower: FUSec9's `sharp_mean_lower` (WAFinal's `corC_LFad`, (c) for executed rounds). -/
theorem rf_sharp_mean_two_sided_ad {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) {δ : ℝ} (hδ : 0 < δ) :
    ∃ n₁ : ℕ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      (∀ a b, w a ≤ Λ * w b) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → n₁ ≤ n →
      ENNReal.ofReal ((Real.exp (-ε) - δ) * Real.logb 2 (Real.log n)) ≤
          LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
        LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
          ENNReal.ofReal ((Real.exp (-ε) + δ) * Real.logb 2 (Real.log n)) := by
  obtain ⟨n₁, hup⟩ := rf_sharp_mean_upper hε hΛ1 hκ0 hδ
  obtain ⟨n₂, hlo⟩ := FU.sharp_mean_lower hε.le hΛ1 hκ0 hδ
  refine ⟨max n₁ n₂, ?_⟩
  intro n k w hw hk hΛ hκ1 hκ2 hn
  refine ⟨(hlo n k w hw hk hΛ hκ1 hκ2 (le_trans (le_max_right _ _) hn)).2, ?_⟩
  exact le_trans (Mix.LFad_le_ofReal_LFgen (weighted_exact n k w hw hk) hε.le)
    (ENNReal.ofReal_le_ofReal (hup n k w hw hk hΛ hκ1 hκ2 (le_trans (le_max_left _ _) hn)))

/-! ## §3 Non-vacuity: instances with no homogeneous group, past every threshold -/

/-- **Instances with no homogeneous group, past every threshold**: for every `n₁` there is an instance with `m ≥ n₁`
(`m = 2q`, `q = n₁ + 1`, `k = q`, `w i = 1 + i/m ∈ [1, 2)`) meeting the headlines' instance hypotheses at `Λ = 2`,
`κ₀ = 1/2`, whose weights are pairwise distinct; so every set on which `w` is constant has at most one element, and for
every `ρ` with `ρm > 1` no such set has `|B| ≥ ρm`: Theorem R's homogeneous-group hypothesis (`w` constant on `B`,
`ρ n ≤ |B|`, assumed by Sec9Attain's `_R` theorems) fails at every such instance. -/
theorem instances_no_group (n₁ : ℕ) :
    ∃ (m k : ℕ) (w : Fin m → ℝ), n₁ ≤ m ∧ 2 ≤ m ∧ (∀ i, 0 < w i) ∧ k ≤ m ∧ (∀ a b, w a ≤ 2 * w b) ∧
      (1 / 2 : ℝ) * m ≤ k ∧ (k : ℝ) ≤ (1 - 1 / 2) * m ∧ (∀ i j, w i = w j → i = j) ∧
      (∀ B : Finset (Fin m), (∀ i ∈ B, ∀ j ∈ B, w i = w j) → B.card ≤ 1) ∧
      ∀ ρ : ℝ, 1 < ρ * m → ∀ B : Finset (Fin m), (∀ i ∈ B, ∀ j ∈ B, w i = w j) → ¬ (ρ * m ≤ (B.card : ℝ)) := by
  obtain ⟨q, hq⟩ : ∃ q : ℕ, q = n₁ + 1 := ⟨_, rfl⟩
  have hm0 : (0 : ℝ) < ((2 * q : ℕ) : ℝ) := by
    have : 0 < 2 * q := by omega
    exact_mod_cast this
  have hinj : ∀ i j : Fin (2 * q),
      1 + (i.val : ℝ) / ((2 * q : ℕ) : ℝ) = 1 + (j.val : ℝ) / ((2 * q : ℕ) : ℝ) → i = j := by
    intro i j h
    have h1 := add_left_cancel h
    rw [div_left_inj' hm0.ne'] at h1
    exact Fin.ext (by exact_mod_cast h1)
  have hcard : ∀ B : Finset (Fin (2 * q)),
      (∀ i ∈ B, ∀ j ∈ B, 1 + (i.val : ℝ) / ((2 * q : ℕ) : ℝ) = 1 + (j.val : ℝ) / ((2 * q : ℕ) : ℝ)) →
        B.card ≤ 1 :=
    fun B hB => Finset.card_le_one.2 (fun i hi j hj => hinj i j (hB i hi j hj))
  refine ⟨2 * q, q, fun i => 1 + (i.val : ℝ) / ((2 * q : ℕ) : ℝ), by omega, by omega, fun i => by positivity,
    by omega, ?_, ?_, ?_, fun i j h => hinj i j h, fun B hB => hcard B hB, ?_⟩
  · intro a b
    have ha : (a.val : ℝ) / ((2 * q : ℕ) : ℝ) ≤ 1 := by
      rw [div_le_one hm0]
      exact_mod_cast a.isLt.le
    have hb : 0 ≤ (b.val : ℝ) / ((2 * q : ℕ) : ℝ) := by positivity
    show 1 + (a.val : ℝ) / ((2 * q : ℕ) : ℝ) ≤ 2 * (1 + (b.val : ℝ) / ((2 * q : ℕ) : ℝ))
    linarith
  · push_cast
    linarith
  · push_cast
    linarith
  · intro ρ hρ B hB hle
    have h1 : (B.card : ℝ) ≤ 1 := by exact_mod_cast hcard B hB
    linarith

/-- **`rf_least_adaptive_hardcap` bites where no homogeneous group exists**: at `(ε, Λ, κ₀) = (1, 2, 1/2)` its constant
`C` serves, for every `n₁`, an instance of `instances_no_group` with `m ≥ n₁` past the threshold
`max{2, ⌈κ₀^{-2}⌉} = 4`, whose weights are pairwise distinct. -/
theorem rf_least_adaptive_hardcap_instance :
    ∃ C : ℝ, ∀ n₁ : ℕ, ∃ (m k : ℕ) (w : Fin m → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ m),
      n₁ ≤ m ∧ (∀ i j, w i = w j → i = j) ∧
      |(FU.RwF (weightedTarget m k w hw hk) (weightedOracle m k w) 1 : ℝ) - Real.logb 2 (Real.log m)| ≤ C := by
  obtain ⟨C, hC⟩ := rf_least_adaptive_hardcap (ε := 1) (Λ := 2) (κ₀ := 1 / 2) one_pos (by norm_num) (by norm_num)
  refine ⟨C, fun n₁ => ?_⟩
  obtain ⟨m, k, w, hm, hm2, hw, hk, hΛ, hκ1, hκ2, hinj, -⟩ := instances_no_group (max n₁ 4)
  refine ⟨m, k, w, hw, hk, le_trans (le_max_left _ _) hm, hinj, hC m k w hw hk hΛ hκ1 hκ2 ?_⟩
  refine max_le hm2 (Nat.ceil_le.2 ?_)
  rw [show ((1 / 2 : ℝ) ^ 2)⁻¹ = 4 by norm_num]
  exact_mod_cast le_trans (le_max_right _ _) hm

/-- **`rf_sharp_mean_two_sided` bites where no homogeneous group exists**: at `(ε, Λ, κ₀) = (1, 2, 1/2)`, for every
`δ > 0` and every `n₁`, its conclusion holds at an instance of `instances_no_group` with `m ≥ n₁` past its threshold,
whose weights are pairwise distinct. -/
theorem rf_sharp_mean_two_sided_instance {δ : ℝ} (hδ : 0 < δ) (n₁ : ℕ) :
    ∃ (m k : ℕ) (w : Fin m → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ m),
      n₁ ≤ m ∧ (∀ i j, w i = w j → i = j) ∧
      (Real.exp (-1) - δ) * Real.logb 2 (Real.log m) ≤
          LFgen (weightedTarget m k w hw hk) (weightedOracle m k w) 1 ∧
        LFgen (weightedTarget m k w hw hk) (weightedOracle m k w) 1 ≤
          (Real.exp (-1) + δ) * Real.logb 2 (Real.log m) := by
  obtain ⟨n₀, h⟩ := rf_sharp_mean_two_sided (ε := 1) (Λ := 2) (κ₀ := 1 / 2) one_pos (by norm_num) (by norm_num) hδ
  obtain ⟨m, k, w, hm, -, hw, hk, hΛ, hκ1, hκ2, hinj, -⟩ := instances_no_group (max n₁ n₀)
  exact ⟨m, k, w, hw, hk, le_trans (le_max_left _ _) hm, hinj,
    h m k w hw hk hΛ hκ1 hκ2 (le_trans (le_max_right _ _) hm)⟩

/-- **`rf_sharp_mean_two_sided_ad` bites where no homogeneous group exists**: the same as
`rf_sharp_mean_two_sided_instance` for `L_F^ad`, the least executed mean over all causal policies. -/
theorem rf_sharp_mean_two_sided_ad_instance {δ : ℝ} (hδ : 0 < δ) (n₁ : ℕ) :
    ∃ (m k : ℕ) (w : Fin m → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ m),
      n₁ ≤ m ∧ (∀ i j, w i = w j → i = j) ∧
      ENNReal.ofReal ((Real.exp (-1) - δ) * Real.logb 2 (Real.log m)) ≤
          LFad (weightedTarget m k w hw hk) (weightedOracle m k w) 1 ∧
        LFad (weightedTarget m k w hw hk) (weightedOracle m k w) 1 ≤
          ENNReal.ofReal ((Real.exp (-1) + δ) * Real.logb 2 (Real.log m)) := by
  obtain ⟨n₀, h⟩ := rf_sharp_mean_two_sided_ad (ε := 1) (Λ := 2) (κ₀ := 1 / 2) one_pos (by norm_num) (by norm_num) hδ
  obtain ⟨m, k, w, hm, -, hw, hk, hΛ, hκ1, hκ2, hinj, -⟩ := instances_no_group (max n₁ n₀)
  exact ⟨m, k, w, hw, hk, le_trans (le_max_left _ _) hm, hinj,
    h m k w hw hk hΛ hκ1 hκ2 (le_trans (le_max_right _ _) hm)⟩

end A36W.RFAttain

/-! # Statements and dependency audit -/

#check @A36W.RFAttain.rf_policy_floor
#check @A36W.RFAttain.rf_RwF_upper
#check @A36W.RFAttain.rf_RwF_two_sided
#check @A36W.RFAttain.rf_RwF_asymptotic
#check @A36W.RFAttain.rf_least_adaptive_hardcap
#check @A36W.RFAttain.rf_least_adaptive_hardcap_all
#check @A36W.RFAttain.rf_muP_bridge
#check @A36W.RFAttain.rf_sharp_mean_upper
#check @A36W.RFAttain.rf_sharp_mean_two_sided
#check @A36W.RFAttain.rf_sharp_mean_two_sided_ad
#check @A36W.RFAttain.instances_no_group
#check @A36W.RFAttain.rf_least_adaptive_hardcap_instance
#check @A36W.RFAttain.rf_sharp_mean_two_sided_instance
#check @A36W.RFAttain.rf_sharp_mean_two_sided_ad_instance

#print axioms A36W.RFAttain.rf_policy_floor
#print axioms A36W.RFAttain.rf_RwF_upper
#print axioms A36W.RFAttain.rf_RwF_two_sided
#print axioms A36W.RFAttain.rf_RwF_asymptotic
#print axioms A36W.RFAttain.rf_least_adaptive_hardcap
#print axioms A36W.RFAttain.rf_least_adaptive_hardcap_all
#print axioms A36W.RFAttain.rf_muP_bridge
#print axioms A36W.RFAttain.rf_sharp_mean_upper
#print axioms A36W.RFAttain.rf_sharp_mean_two_sided
#print axioms A36W.RFAttain.rf_sharp_mean_two_sided_ad
#print axioms A36W.RFAttain.instances_no_group
#print axioms A36W.RFAttain.rf_least_adaptive_hardcap_instance
#print axioms A36W.RFAttain.rf_sharp_mean_two_sided_instance
#print axioms A36W.RFAttain.rf_sharp_mean_two_sided_ad_instance


==> anc/formal_companion/lean/src/A36W/RFBulk.lean <==
import A36W.RFBulkCore
import A36W.RFAnalytic
import A36W.RFGamma
import A36W.RFCut2Hyps

/-!
# A36W.RFBulk: App Q §3.3, bulk normalization (3.13)–(3.14) (two-group branch)

Paper: App Q, `appendix_rf.tex` (sha256 b7ef323f…), §3.3 "Bulk normalization", lines 614–640; the same text is
THEOREM_RF v1.3.2 (001fded8…), §3.3, lines 683–717.

* `N0b f pm q P₀ r₀ = P₀ ∫_{−r₀}^{r₀} e^{A(u)} Γ̄(u) du` (l.618, the print's `N_0^b`);
  `rhoB f pm q r₀ u` the probability density `∝ e^A Γ̄` on the bulk `|u| ≤ r₀` (l.635).
* General arrays (`pm q : Fin N → ℝ`, hypotheses: interiority, the printed (2.7), the printed (2.6) for `P₀`):
  `N0b_lower` **(3.13)** `N_0^b ≥ 1 − C/ℓ`; `N0b_half` (`ℓ ≥ ℓ₀ ⇒ N_0^b ≥ 1/2`, l.640); `N0b_le` (`N_0^b ≤ C`, l.635);
  `rhoB_le` **(3.14)** `ρ^b(u) ≤ C ℓ e^{−cℓ²u²}`.  Every bulk radius `0 < r₀ ≤ r_max` works (constants depend on
  `r₀`), so the bulk radius can be taken below `R₀/4` (A36W.RFAnalyticPS) and below the radius of `Yfun_le_half`.
* Real objects, **no Cut I hypothesis** (`π = sliceMarg w univ J`, `q = tiltP w (tiltOf w J)`,
  `P₀ = pbAtom (tiltP w (tiltOf w J)) J`, weight ratio `≤ Λ`, quota density in `[η, 1 − η]`; (2.6), (2.7) and the
  interiority discharged by A36W.RFCut2Hyps): `bulk_3_13`, `bulk_half`, `bulk_N0b_le`, `bulk_3_14`; constants depend
  only on `(η, Λ)` (and the chosen `r₀`).
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

open Finset

variable {N : ℕ}

/-- `N_0^b = P₀ ∫_{−r₀}^{r₀} e^{A(u)} Γ̄(u) du` (App Q l.618). -/
noncomputable def N0b (f : ℝ) (pm q : Fin N → ℝ) (P0 r₀ : ℝ) : ℝ :=
  P0 * ∫ u in (-r₀)..r₀, Real.exp (Afun f pm q u) * barGam f pm q u

/-- The bulk density `ρ^b ∝ e^A Γ̄` on `[−r₀, r₀]` (App Q l.635), `0` off the bulk. -/
noncomputable def rhoB (f : ℝ) (pm q : Fin N → ℝ) (r₀ u : ℝ) : ℝ :=
  if |u| ≤ r₀ then Real.exp (Afun f pm q u) * barGam f pm q u /
    ∫ v in (-r₀)..r₀, Real.exp (Afun f pm q v) * barGam f pm q v else 0

/-! ## §1 General arrays -/

theorem bk_hyp_unit {a : ℝ} {pm q : Fin N → ℝ} (ha : 0 < a)
    (hp : ∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) (hq : ∀ i, a ≤ q i ∧ q i ≤ 1 - a) :
    (∀ i, 0 ≤ pm i ∧ pm i ≤ 1) ∧ (∀ i, 0 < q i ∧ q i < 1) :=
  ⟨fun i => ⟨by linarith [(hp i).1], by linarith [(hp i).2]⟩,
    fun i => ⟨by linarith [(hq i).1], by linarith [(hq i).2]⟩⟩

theorem bk_fac {C₁₁ r₀ : ℝ} (hC₁₁ : 0 ≤ C₁₁) (hr₀ : r₀ ≤ 1 / (2 * (C₁₁ + 1))) {N : ℕ}
    (hN : 2 * (C₁₁ + 1) ≤ (N : ℝ)) : C₁₁ * (r₀ + 1 / N) ≤ 1 := by
  have hc : 0 < 2 * (C₁₁ + 1) := by positivity
  have h2 : 1 / (N : ℝ) ≤ 1 / (2 * (C₁₁ + 1)) := one_div_le_one_div_of_le hc hN
  have h3 : C₁₁ * (r₀ + 1 / N) ≤ C₁₁ * (2 * (1 / (2 * (C₁₁ + 1)))) :=
    mul_le_mul_of_nonneg_left (by linarith) hC₁₁
  have h4 : C₁₁ * (2 * (1 / (2 * (C₁₁ + 1)))) = C₁₁ / (C₁₁ + 1) := by field_simp
  have h5 : C₁₁ / (C₁₁ + 1) ≤ 1 := (div_le_one (by positivity)).mpr (by linarith)
  linarith

/-- **(3.13)** (App Q l.632), general arrays: `N_0^b ≥ 1 − C/ℓ`. -/
theorem N0b_lower {a C₁ C₂ C₀ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂)
    (hC₀ : 0 ≤ C₀) :
    ∃ rmax : ℝ, 0 < rmax ∧ rmax ≤ 1 ∧ ∀ r₀ : ℝ, 0 < r₀ → r₀ ≤ rmax →
      ∃ C N₀ : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f P0 : ℝ), 0 < N →
        (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) → (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
        ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
        0 < f → f ≤ 1 / 4 → N₀ ≤ N →
        (∃ E : ℝ, P0 = (1 + E) / Real.sqrt (2 * Real.pi * pbVar q) ∧ |E| ≤ C₀ / pbVar q) →
        1 - C / ell f N ≤ N0b f pm q P0 r₀ := by
  obtain ⟨C₉, hC₉, h9⟩ := Afun_lower ha ha2 hC₁ hC₂
  obtain ⟨C₁₁, hC₁₁, h11⟩ := barGam_close ha ha2 hC₁ hC₂
  have hκ : 0 < a * (1 - a) := mul_pos ha (by linarith)
  refine ⟨min 1 (1 / (2 * (C₁₁ + 1))), by positivity, min_le_left _ _, fun r₀ hr₀ hr₀max => ?_⟩
  obtain ⟨K, hK0, hK⟩ := bk_lower_core hκ hC₀ hC₉ hC₁₁ hr₀
  refine ⟨K, max (2 * (C₁₁ + 1)) (2 * C₀ / (a * (1 - a))), hK0,
    fun N pm q f P0 hN hp hq h27 hf0 hf1 hN₀ h26 => ?_⟩
  obtain ⟨hpm, hq01⟩ := bk_hyp_unit ha hp hq
  have hf1' : f < 1 := by linarith
  have hV : a * (1 - a) * N ≤ pbVar q := CutI.pbVar_ge q hq
  have hN₀1 : 2 * (C₁₁ + 1) ≤ (N : ℝ) := le_trans (le_max_left _ _) hN₀
  have hN₀2 : 2 * C₀ ≤ a * (1 - a) * N := by
    have := le_trans (le_max_right _ _) hN₀
    rw [div_le_iff₀ hκ] at this
    linarith
  have hfac := bk_fac hC₁₁ (hr₀max.trans (min_le_right _ _)) hN₀1
  unfold N0b ell
  refine hK N f (pbVar q) P0 (Afun f pm q) (barGam f pm q) hN hN₀2 hf0 (by linarith) hV
    (bk_continuous_Afun hf0 hf1' hpm hq01) (bk_continuous_barGam hf0 hf1' hpm hq01) hfac
    (fun u _ => h9 N pm q f hN hp hq h27 hf0 hf1 u) (fun u _ => ?_) h26
  have h := (abs_le.mp (h11 N pm q f hN hp hq h27 hf0 hf1 u)).1
  linarith

/-- `ℓ ≥ ℓ₀ ⇒ N_0^b ≥ 1/2` (App Q l.640, "choose `ℓ₀` so that (3.13) is at least one half"). -/
theorem N0b_half {a C₁ C₂ C₀ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂)
    (hC₀ : 0 ≤ C₀) :
    ∃ rmax : ℝ, 0 < rmax ∧ rmax ≤ 1 ∧ ∀ r₀ : ℝ, 0 < r₀ → r₀ ≤ rmax →
      ∃ ℓ₀ N₀ : ℝ, 0 < ℓ₀ ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f P0 : ℝ), 0 < N →
        (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) → (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
        ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
        0 < f → f ≤ 1 / 4 → N₀ ≤ N → ℓ₀ ≤ ell f N →
        (∃ E : ℝ, P0 = (1 + E) / Real.sqrt (2 * Real.pi * pbVar q) ∧ |E| ≤ C₀ / pbVar q) →
        1 / 2 ≤ N0b f pm q P0 r₀ := by
  obtain ⟨rmax, hrmax, hrmax1, h⟩ := N0b_lower ha ha2 hC₁ hC₂ hC₀
  refine ⟨rmax, hrmax, hrmax1, fun r₀ hr₀ hr₀max => ?_⟩
  obtain ⟨C, N₀, hC, hb⟩ := h r₀ hr₀ hr₀max
  refine ⟨2 * C + 1, N₀, by positivity, fun N pm q f P0 hN hp hq h27 hf0 hf1 hN₀ hℓ h26 => ?_⟩
  have hb' := hb N pm q f P0 hN hp hq h27 hf0 hf1 hN₀ h26
  have hℓpos : 0 < ell f N := lt_of_lt_of_le (by positivity) hℓ
  have : C / ell f N ≤ 1 / 2 := by
    rw [div_le_iff₀ hℓpos]
    linarith
  linarith

/-- `N_0^b ≤ C` (App Q l.635), general arrays, from (3.8) and `Γ̄ ≤ C f N`. -/
theorem N0b_le {a C₁ C₂ C₀ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂)
    (hC₀ : 0 ≤ C₀) :
    ∀ r₀ : ℝ, 0 < r₀ → r₀ ≤ 1 →
      ∃ C N₀ : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f P0 : ℝ), 0 < N →
        (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) → (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
        ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
        0 < f → f ≤ 1 / 4 → N₀ ≤ N →
        (∃ E : ℝ, P0 = (1 + E) / Real.sqrt (2 * Real.pi * pbVar q) ∧ |E| ≤ C₀ / pbVar q) →
        N0b f pm q P0 r₀ ≤ C := by
  intro r₀ hr₀ hr₀1
  obtain ⟨C₈, c₈, hC₈, hc₈, h8⟩ := Afun_upper ha ha2 hC₁ hC₂
  obtain ⟨CG, hCG, hG⟩ := barGam_le ha ha2 hC₁ hC₂
  have hκ : 0 < a * (1 - a) := mul_pos ha (by linarith)
  obtain ⟨K, hK0, hK⟩ := bk_upper_core hκ hC₀ hC₈ hc₈ hCG hr₀
  refine ⟨K, 2 * C₀ / (a * (1 - a)), hK0, fun N pm q f P0 hN hp hq h27 hf0 hf1 hN₀ h26 => ?_⟩
  obtain ⟨hpm, hq01⟩ := bk_hyp_unit ha hp hq
  have hf1' : f < 1 := by linarith
  have hV : a * (1 - a) * N ≤ pbVar q := CutI.pbVar_ge q hq
  have hN₀2 : 2 * C₀ ≤ a * (1 - a) * N := by
    rw [div_le_iff₀ hκ] at hN₀
    linarith
  unfold N0b
  refine hK N f (pbVar q) P0 (Afun f pm q) (barGam f pm q) hN hN₀2 hf0 hV
    (bk_continuous_Afun hf0 hf1' hpm hq01) (bk_continuous_barGam hf0 hf1' hpm hq01) (fun u hu => ?_)
    (fun u _ => ⟨(barGam_pos hf0 hf1' hN hpm hq01 u).le, hG N pm q f hN hp hq h27 hf0 hf1 u⟩) h26
  have h := h8 N pm q f hN hp hq h27 hf0 hf1 u
  have hu2 : u ^ 2 ≤ 1 := by
    have := abs_le.mp (hu.trans hr₀1)
    nlinarith
  rw [min_eq_left hu2] at h
  exact h

/-- **(3.14)** (App Q l.637), general arrays: for `ℓ ≥ ℓ₀`, `ρ^b(u) ≤ C ℓ e^{−cℓ²u²}`. -/
theorem rhoB_le {a C₁ C₂ C₀ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂)
    (hC₀ : 0 ≤ C₀) :
    ∃ rmax : ℝ, 0 < rmax ∧ rmax ≤ 1 ∧ ∀ r₀ : ℝ, 0 < r₀ → r₀ ≤ rmax →
      ∃ C c ℓ₀ N₀ : ℝ, 0 ≤ C ∧ 0 < c ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f P0 : ℝ), 0 < N →
        (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) → (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
        ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
        0 < f → f ≤ 1 / 4 → N₀ ≤ N → ℓ₀ ≤ ell f N →
        (∃ E : ℝ, P0 = (1 + E) / Real.sqrt (2 * Real.pi * pbVar q) ∧ |E| ≤ C₀ / pbVar q) →
        ∀ u : ℝ, rhoB f pm q r₀ u ≤ C * ell f N * Real.exp (-(c * ell f N ^ 2 * u ^ 2)) := by
  obtain ⟨rmax, hrmax, hrmax1, hhalf⟩ := N0b_half ha ha2 hC₁ hC₂ hC₀
  obtain ⟨C₈, c₈, hC₈, hc₈, h8⟩ := Afun_upper ha ha2 hC₁ hC₂
  obtain ⟨CG, hCG, hG⟩ := barGam_le ha ha2 hC₁ hC₂
  have hκ : 0 < a * (1 - a) := mul_pos ha (by linarith)
  refine ⟨rmax, hrmax, hrmax1, fun r₀ hr₀ hr₀max => ?_⟩
  obtain ⟨ℓ₀, N₁, hℓ₀, hh⟩ := hhalf r₀ hr₀ hr₀max
  have hsk : 0 < Real.sqrt (2 * Real.pi * (a * (1 - a))) := Real.sqrt_pos.mpr (by positivity)
  refine ⟨3 * (CG * Real.exp C₈) / Real.sqrt (2 * Real.pi * (a * (1 - a))), c₈, ℓ₀,
    max N₁ (2 * C₀ / (a * (1 - a))), by positivity, hc₈,
    fun N pm q f P0 hN hp hq h27 hf0 hf1 hN₀ hℓ h26 u => ?_⟩
  obtain ⟨hpm, hq01⟩ := bk_hyp_unit ha hp hq
  have hf1' : f < 1 := by linarith
  have hNpos : (0 : ℝ) < N := by exact_mod_cast hN
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hV : a * (1 - a) * N ≤ pbVar q := CutI.pbVar_ge q hq
  have hVpos : 0 < pbVar q := lt_of_lt_of_le (by positivity) hV
  have hN₀2 : 2 * C₀ ≤ a * (1 - a) * N := by
    have := le_trans (le_max_right _ _) hN₀
    rw [div_le_iff₀ hκ] at this
    linarith
  have hhalf' := hh N pm q f P0 hN hp hq h27 hf0 hf1 (le_trans (le_max_left _ _) hN₀) hℓ h26
  have hℓpos : 0 < ell f N := mul_pos hf0 (Real.sqrt_pos.mpr hNpos)
  have hRHS : 0 ≤ 3 * (CG * Real.exp C₈) / Real.sqrt (2 * Real.pi * (a * (1 - a))) * ell f N *
      Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) := by positivity
  unfold rhoB
  split_ifs with hu
  swap
  · exact hRHS
  -- `P₀ > 0`, `P₀ ≤ (3/2)/√(2πκN)`
  obtain ⟨E, hP0, hE⟩ := h26
  have hEhalf : |E| ≤ 1 / 2 := by
    refine hE.trans ((div_le_div_of_nonneg_left hC₀ (by positivity) hV).trans ?_)
    rw [div_le_iff₀ (by positivity)]
    linarith
  have hsq2 : 0 < Real.sqrt (2 * Real.pi * pbVar q) := Real.sqrt_pos.mpr (by positivity)
  have hP0pos : 0 < P0 := by
    rw [hP0]
    exact div_pos (by linarith [(abs_le.mp hEhalf).1]) hsq2
  have hP0le : P0 ≤ 3 / 2 / (Real.sqrt (2 * Real.pi * (a * (1 - a))) * Real.sqrt N) := by
    rw [hP0, ← Real.sqrt_mul (by positivity)]
    have h1 : 1 + E ≤ 3 / 2 := by linarith [(abs_le.mp hEhalf).2]
    have h2 : Real.sqrt (2 * Real.pi * (a * (1 - a)) * N) ≤ Real.sqrt (2 * Real.pi * pbVar q) :=
      Real.sqrt_le_sqrt (by nlinarith [Real.pi_pos])
    have h3 : 0 < Real.sqrt (2 * Real.pi * (a * (1 - a)) * N) := Real.sqrt_pos.mpr (by positivity)
    calc (1 + E) / Real.sqrt (2 * Real.pi * pbVar q) ≤ 3 / 2 / Real.sqrt (2 * Real.pi * pbVar q) :=
          div_le_div_of_nonneg_right h1 hsq2.le
      _ ≤ 3 / 2 / Real.sqrt (2 * Real.pi * (a * (1 - a)) * N) := div_le_div_of_nonneg_left (by norm_num) h3 h2
  -- the integral is at least `1/(2 P₀)`
  obtain ⟨Z, hZ⟩ : ∃ Z : ℝ, Z = ∫ v in (-r₀)..r₀, Real.exp (Afun f pm q v) * barGam f pm q v := ⟨_, rfl⟩
  rw [← hZ]
  have hZ1 : 1 ≤ 2 * P0 * Z := by
    have : 1 / 2 ≤ P0 * Z := by
      have h := hhalf'
      unfold N0b at h
      rw [← hZ] at h
      exact h
    linarith
  have hZpos : 0 < Z := by
    by_contra hneg
    have h1 := not_lt.mp hneg
    have : 2 * P0 * Z ≤ 0 := mul_nonpos_of_nonneg_of_nonpos (by positivity) h1
    linarith
  -- the numerator
  have hell : ell f N ^ 2 = f ^ 2 * N := by
    unfold ell
    rw [mul_pow, Real.sq_sqrt hNpos.le]
  have hnum : Real.exp (Afun f pm q u) * barGam f pm q u ≤
      CG * Real.exp C₈ * f * N * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) := by
    have hu2 : u ^ 2 ≤ 1 := by
      have := abs_le.mp (hu.trans (hr₀max.trans hrmax1))
      nlinarith
    have hA := h8 N pm q f hN hp hq h27 hf0 hf1 u
    rw [min_eq_left hu2] at hA
    have hexp : Real.exp (Afun f pm q u) ≤ Real.exp C₈ * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) := by
      rw [← Real.exp_add, hell]
      refine Real.exp_le_exp.mpr ?_
      have h2 : C₈ / N ≤ C₈ := div_le_self hC₈ hN1
      linarith
    have hG0 := (barGam_pos hf0 hf1' hN hpm hq01 u).le
    have hG1 := hG N pm q f hN hp hq h27 hf0 hf1 u
    calc Real.exp (Afun f pm q u) * barGam f pm q u
        ≤ Real.exp C₈ * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) * (CG * f * N) :=
          mul_le_mul hexp hG1 hG0 (by positivity)
      _ = CG * Real.exp C₈ * f * N * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) := by ring
  have hnum0 : 0 ≤ Real.exp (Afun f pm q u) * barGam f pm q u :=
    mul_nonneg (Real.exp_pos _).le (barGam_pos hf0 hf1' hN hpm hq01 u).le
  rw [div_le_iff₀ hZpos]
  have hsqN : 0 < Real.sqrt N := Real.sqrt_pos.mpr hNpos
  have hfin : CG * Real.exp C₈ * f * N * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) * (2 * P0) ≤
      3 * (CG * Real.exp C₈) / Real.sqrt (2 * Real.pi * (a * (1 - a))) * ell f N *
        Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) := by
    have hX : 0 ≤ CG * Real.exp C₈ * f * N * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) := by positivity
    have hfN : f * N / Real.sqrt N = ell f N := by
      unfold ell
      rw [div_eq_iff hsqN.ne', mul_assoc, Real.mul_self_sqrt hNpos.le]
    calc CG * Real.exp C₈ * f * N * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) * (2 * P0)
        ≤ CG * Real.exp C₈ * f * N * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) *
            (2 * (3 / 2 / (Real.sqrt (2 * Real.pi * (a * (1 - a))) * Real.sqrt N))) :=
          mul_le_mul_of_nonneg_left (by linarith) hX
      _ = 3 * (CG * Real.exp C₈) / Real.sqrt (2 * Real.pi * (a * (1 - a))) *
            (f * N / Real.sqrt N) * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) := by
          field_simp
      _ = 3 * (CG * Real.exp C₈) / Real.sqrt (2 * Real.pi * (a * (1 - a))) * ell f N *
            Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) := by rw [hfN]
  calc Real.exp (Afun f pm q u) * barGam f pm q u
      ≤ Real.exp (Afun f pm q u) * barGam f pm q u * (2 * P0 * Z) := le_mul_of_one_le_right hnum0 hZ1
    _ = Real.exp (Afun f pm q u) * barGam f pm q u * (2 * P0) * Z := by ring
    _ ≤ CG * Real.exp C₈ * f * N * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) * (2 * P0) * Z := by
        refine mul_le_mul_of_nonneg_right ?_ hZpos.le
        exact mul_le_mul_of_nonneg_right hnum (by positivity)
    _ ≤ 3 * (CG * Real.exp C₈) / Real.sqrt (2 * Real.pi * (a * (1 - a))) * ell f N *
          Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) * Z := mul_le_mul_of_nonneg_right hfin hZpos.le

/-! ## §2 Real objects, with no Cut I hypothesis -/

/-- **(3.13) on the real objects** (App Q l.632): at an interior parent with weight ratio `≤ Λ` and quota density in
`[η, 1 − η]`, `π = sliceMarg w univ J`, `q = p(s(J))`, `P₀ = P̃_{s(J)}(S_F = J)`:
`N_0^b ≥ 1 − C/ℓ` for every bulk radius `0 < r₀ ≤ r_max`, with `C`, `N₀` depending only on `(η, Λ, r₀)`. -/
theorem bulk_3_13 {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ rmax : ℝ, 0 < rmax ∧ rmax ≤ 1 ∧ ∀ r₀ : ℝ, 0 < r₀ → r₀ ≤ rmax →
      ∃ C N₀ : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
        (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 → N₀ ≤ N →
        1 - C / ell f N ≤
          N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ := by
  obtain ⟨C₀, C₁, C₂, hC₀, hC₁, hC₂, hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨rmax, hrmax, hrmax1, h⟩ := N0b_lower ha ha2 hC₁ hC₂ hC₀
  refine ⟨rmax, hrmax, hrmax1, fun r₀ hr₀ hr₀max => ?_⟩
  obtain ⟨C, N₀, hC, hb⟩ := h r₀ hr₀ hr₀max
  refine ⟨C, N₀, hC, fun N w J f hN hw hr hlo hhi hf0 hf1 hN₀ => ?_⟩
  obtain ⟨hp, hq, h27, h26⟩ := hR N w J hN hw hr hlo hhi
  exact hb N (sliceMarg w univ J) (tiltP w (tiltOf w J)) f _ hN hp hq h27 hf0 hf1 hN₀ h26

/-- `ℓ ≥ ℓ₀ ⇒ N_0^b ≥ 1/2` on the real objects (App Q l.640). -/
theorem bulk_half {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ rmax : ℝ, 0 < rmax ∧ rmax ≤ 1 ∧ ∀ r₀ : ℝ, 0 < r₀ → r₀ ≤ rmax →
      ∃ ℓ₀ N₀ : ℝ, 0 < ℓ₀ ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
        (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 → N₀ ≤ N →
        ℓ₀ ≤ ell f N →
        1 / 2 ≤ N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ := by
  obtain ⟨C₀, C₁, C₂, hC₀, hC₁, hC₂, hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨rmax, hrmax, hrmax1, h⟩ := N0b_half ha ha2 hC₁ hC₂ hC₀
  refine ⟨rmax, hrmax, hrmax1, fun r₀ hr₀ hr₀max => ?_⟩
  obtain ⟨ℓ₀, N₀, hℓ₀, hb⟩ := h r₀ hr₀ hr₀max
  refine ⟨ℓ₀, N₀, hℓ₀, fun N w J f hN hw hr hlo hhi hf0 hf1 hN₀ hℓ => ?_⟩
  obtain ⟨hp, hq, h27, h26⟩ := hR N w J hN hw hr hlo hhi
  exact hb N (sliceMarg w univ J) (tiltP w (tiltOf w J)) f _ hN hp hq h27 hf0 hf1 hN₀ hℓ h26

/-- `N_0^b ≤ C` on the real objects (App Q l.635). -/
theorem bulk_N0b_le {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∀ r₀ : ℝ, 0 < r₀ → r₀ ≤ 1 →
      ∃ C N₀ : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
        (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 → N₀ ≤ N →
        N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ ≤ C := by
  intro r₀ hr₀ hr₀1
  obtain ⟨C₀, C₁, C₂, hC₀, hC₁, hC₂, hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨C, N₀, hC, hb⟩ := N0b_le ha ha2 hC₁ hC₂ hC₀ r₀ hr₀ hr₀1
  refine ⟨C, N₀, hC, fun N w J f hN hw hr hlo hhi hf0 hf1 hN₀ => ?_⟩
  obtain ⟨hp, hq, h27, h26⟩ := hR N w J hN hw hr hlo hhi
  exact hb N (sliceMarg w univ J) (tiltP w (tiltOf w J)) f _ hN hp hq h27 hf0 hf1 hN₀ h26

/-- **(3.14) on the real objects** (App Q l.637): `ρ^b(u) ≤ C ℓ e^{−cℓ²u²}` for `ℓ ≥ ℓ₀`. -/
theorem bulk_3_14 {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ rmax : ℝ, 0 < rmax ∧ rmax ≤ 1 ∧ ∀ r₀ : ℝ, 0 < r₀ → r₀ ≤ rmax →
      ∃ C c ℓ₀ N₀ : ℝ, 0 ≤ C ∧ 0 < c ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
        (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 → N₀ ≤ N →
        ℓ₀ ≤ ell f N → ∀ u : ℝ,
          rhoB f (sliceMarg w univ J) (tiltP w (tiltOf w J)) r₀ u ≤
            C * ell f N * Real.exp (-(c * ell f N ^ 2 * u ^ 2)) := by
  obtain ⟨C₀, C₁, C₂, hC₀, hC₁, hC₂, hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨rmax, hrmax, hrmax1, h⟩ := rhoB_le ha ha2 hC₁ hC₂ hC₀
  refine ⟨rmax, hrmax, hrmax1, fun r₀ hr₀ hr₀max => ?_⟩
  obtain ⟨C, c, ℓ₀, N₀, hC, hc, hb⟩ := h r₀ hr₀ hr₀max
  refine ⟨C, c, ℓ₀, N₀, hC, hc, fun N w J f hN hw hr hlo hhi hf0 hf1 hN₀ hℓ => ?_⟩
  obtain ⟨hp, hq, h27, h26⟩ := hR N w J hN hw hr hlo hhi
  exact hb N (sliceMarg w univ J) (tiltP w (tiltOf w J)) f _ hN hp hq h27 hf0 hf1 hN₀ hℓ h26

end A36W.RF.Cut2

#print axioms A36W.RF.Cut2.N0b_lower
#print axioms A36W.RF.Cut2.N0b_half
#print axioms A36W.RF.Cut2.N0b_le
#print axioms A36W.RF.Cut2.rhoB_le
#print axioms A36W.RF.Cut2.bulk_3_13
#print axioms A36W.RF.Cut2.bulk_half
#print axioms A36W.RF.Cut2.bulk_N0b_le
#print axioms A36W.RF.Cut2.bulk_3_14


==> anc/formal_companion/lean/src/A36W/RFBulkCore.lean <==
import A36W.RFCut2Defs
import A36W.RFGauss

/-!
# A36W.RFBulkCore: the analytic core of App Q §3.3, bulk normalization (3.13)–(3.14) (two-group branch)

Paper: App Q, `appendix_rf.tex` (sha256 b7ef323f…), §3.3 "Bulk normalization", lines 614–640; the same text is
THEOREM_RF v1.3.2 (001fded8…), §3.3, lines 683–717.

The headlines (the print's `N_0^b`, (3.13), `N_0^b ≤ C` and (3.14)) are in A36W.RFBulk.  This file: §1 Gaussian facts for the standard normal density `phiN` (RFDefs), on intervals (the omitted mass is
RF Cut I's `CutI.abs_integral_phiN_sub_one_le`); §2 continuity of `A` and `Γ̄` in `u`; §3–§4 the analytic cores of
(3.13) and of `N_0^b ≤ C`, (3.14), for functions satisfying the bounds (3.8), (3.9), (3.11) on the bulk (the
headlines in A36W.RFBulk discharge those bounds with A36W.RFAnalytic and A36W.RFGamma, and (2.6) with RF Cut I's
`cutI_2_6`).
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

open Finset MeasureTheory Set

/-! ## §1 Gaussian facts on intervals -/

section Gauss

theorem bk_phiN_eq (y : ℝ) : phiN y = Real.exp (-(y ^ 2) / 2) / Real.sqrt (2 * Real.pi) := rfl

theorem bk_phiN_half_eq (y : ℝ) : phiN (y / Real.sqrt 2) = Real.exp (-(y ^ 2) / 4) / Real.sqrt (2 * Real.pi) := by
  rw [bk_phiN_eq]
  congr 2
  rw [div_pow, Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)]
  ring

theorem bk_phiN_pos (y : ℝ) : 0 < phiN y := CutI.phiN_pos y

/-- `y^k φ(y) ≤ m_k φ(y/√2)` from `x^k ≤ m_k e^{x²/4}` (`k = 0, 1, 2, 3`). -/
theorem bk_mono_phi_le (y : ℝ) :
    phiN y ≤ phiN (y / Real.sqrt 2) ∧ |y| * phiN y ≤ phiN (y / Real.sqrt 2) ∧
      y ^ 2 * phiN y ≤ 4 * phiN (y / Real.sqrt 2) ∧ |y| ^ 3 * phiN y ≤ 33 * phiN (y / Real.sqrt 2) := by
  rw [bk_phiN_eq, bk_phiN_half_eq]
  have hs : 0 < Real.sqrt (2 * Real.pi) := Real.sqrt_pos.mpr (by positivity)
  have hsplit : Real.exp (-(y ^ 2) / 2) = Real.exp (-(y ^ 2) / 4) * Real.exp (-(y ^ 2) / 4) := by
    rw [← Real.exp_add]; ring_nf
  have he4 := Real.exp_pos (-(y ^ 2) / 4)
  -- `e^{y²/4} e^{-y²/4} = 1` and `e^{y²/4} ≥ 1 + y²/4 + y⁴/32`
  have hq := CutI.quad_le_exp (show (0 : ℝ) ≤ y ^ 2 / 4 by positivity)
  have hinv : Real.exp (-(y ^ 2) / 4) * Real.exp (y ^ 2 / 4) = 1 := by
    rw [← Real.exp_add]; ring_nf; exact Real.exp_zero
  have hy := abs_nonneg y
  have hy2 : |y| ^ 2 = y ^ 2 := sq_abs y
  -- `x^k ≤ m_k e^{x²/4}`, then multiply by `e^{-y²/4} e^{-y²/4}`
  have k0 : (1 : ℝ) ≤ Real.exp (y ^ 2 / 4) := Real.one_le_exp (by positivity)
  have k1 : |y| ≤ Real.exp (y ^ 2 / 4) := by nlinarith [sq_nonneg (|y| - 2)]
  have k2 : y ^ 2 ≤ 4 * Real.exp (y ^ 2 / 4) := by nlinarith
  have k3 : |y| ^ 3 ≤ 33 * Real.exp (y ^ 2 / 4) := by
    have h4 : y ^ 4 ≤ 32 * Real.exp (y ^ 2 / 4) := by nlinarith [sq_nonneg (y ^ 2)]
    have h34 : |y| ^ 3 ≤ 1 + y ^ 4 := by
      rcases le_or_gt |y| 1 with h | h
      · have : |y| ^ 3 ≤ 1 := pow_le_one₀ hy h
        nlinarith [sq_nonneg (y ^ 2)]
      · have h1 : |y| ^ 3 ≤ |y| ^ 4 := pow_le_pow_right₀ h.le (by norm_num)
        have h2 : |y| ^ 4 = y ^ 4 := by rw [show (4 : ℕ) = 2 * 2 from rfl, pow_mul, hy2, ← pow_mul]
        linarith
    linarith
  have key : ∀ (P : ℝ) (m : ℝ), P ≤ m * Real.exp (y ^ 2 / 4) →
      P * (Real.exp (-(y ^ 2) / 2) / Real.sqrt (2 * Real.pi)) ≤
        m * (Real.exp (-(y ^ 2) / 4) / Real.sqrt (2 * Real.pi)) := by
    intro P m hP
    rw [hsplit, mul_div_assoc', mul_div_assoc', div_le_div_iff_of_pos_right hs]
    have := mul_le_mul_of_nonneg_right hP (mul_pos he4 he4).le
    calc P * (Real.exp (-(y ^ 2) / 4) * Real.exp (-(y ^ 2) / 4))
        ≤ m * Real.exp (y ^ 2 / 4) * (Real.exp (-(y ^ 2) / 4) * Real.exp (-(y ^ 2) / 4)) := this
      _ = m * Real.exp (-(y ^ 2) / 4) * (Real.exp (-(y ^ 2) / 4) * Real.exp (y ^ 2 / 4)) := by ring
      _ = m * Real.exp (-(y ^ 2) / 4) := by rw [hinv, mul_one]
  refine ⟨?_, ?_, ?_, ?_⟩
  · have := key 1 1 (by linarith)
    simpa using this
  · have := key |y| 1 (by linarith)
    simpa using this
  · exact key (y ^ 2) 4 k2
  · exact key (|y| ^ 3) 33 k3

theorem bk_continuous_phiN_half : Continuous fun y : ℝ => phiN (y / Real.sqrt 2) :=
  CutI.continuous_phiN.comp (continuous_id.div_const _)

/-- The Gaussian mass of `[−T, T]` is at least `1 − √2 e^{−T²/4}`. -/
theorem bk_int_phi_ge {T : ℝ} (hT : 0 ≤ T) :
    1 - Real.sqrt 2 * Real.exp (-(T ^ 2 / 4)) ≤ ∫ y in (-T)..T, phiN y := by
  have h := CutI.abs_integral_phiN_sub_one_le hT le_rfl le_rfl
  linarith [(abs_le.mp h).1]

/-- Every interval containing `0` has Gaussian mass at most `1 + √2`. -/
theorem bk_int_phi_le {A B : ℝ} (hA : A ≤ 0) (hB : 0 ≤ B) : ∫ y in A..B, phiN y ≤ 1 + Real.sqrt 2 := by
  have h := CutI.abs_integral_phiN_sub_one_le (T := 0) le_rfl (by simpa using hA) hB
  simp only [ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow, zero_div, neg_zero, Real.exp_zero,
    mul_one] at h
  linarith [(abs_le.mp h).2]

/-- `∫_{−T}^{T} φ(y/√2) dy ≤ √2 (1 + √2)`. -/
theorem bk_int_phi_half_le {T : ℝ} (hT : 0 ≤ T) :
    ∫ y in (-T)..T, phiN (y / Real.sqrt 2) ≤ Real.sqrt 2 * (1 + Real.sqrt 2) := by
  have hs : (0 : ℝ) < Real.sqrt 2 := Real.sqrt_pos.mpr (by norm_num)
  rw [intervalIntegral.integral_comp_div (fun y => phiN y) hs.ne', smul_eq_mul]
  refine mul_le_mul_of_nonneg_left (bk_int_phi_le ?_ ?_) hs.le
  · exact div_nonpos_of_nonpos_of_nonneg (by linarith) hs.le
  · exact div_nonneg hT hs.le

theorem bk_int_phi_half_nonneg {T : ℝ} (hT : 0 ≤ T) : 0 ≤ ∫ y in (-T)..T, phiN (y / Real.sqrt 2) :=
  intervalIntegral.integral_nonneg (by linarith) fun y _ => (bk_phiN_pos _).le

end Gauss

/-! ## §2 Continuity in `u` -/

section Continuity

variable {N : ℕ}

theorem bk_continuous_tU (q : ℝ) : Continuous (tU q) :=
  continuous_iff_continuousAt.mpr fun u => (hasDerivAt_tU q u).continuousAt

theorem bk_continuous_tD (q : ℝ) : Continuous (tD q) := by
  have h : tD q = fun u => tU q u * (1 - tU q u) := funext (tD_eq q)
  rw [h]
  exact (bk_continuous_tU q).mul (continuous_const.sub (bk_continuous_tU q))

theorem bk_continuous_ber_tU (q : ℝ) (x : Bool) : Continuous fun u => ber (tU q u) x := by
  cases x
  · show Continuous fun u => 1 - tU q u
    exact continuous_const.sub (bk_continuous_tU q)
  · exact bk_continuous_tU q

theorem bk_continuous_dmix (f pm q : ℝ) (x : Bool) : Continuous fun u => dmix f pm q u x := by
  unfold dmix phi
  exact continuous_const.add (continuous_const.mul ((bk_continuous_ber_tU q x).div_const _))

theorem bk_continuous_Afun {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) {pm q : Fin N → ℝ}
    (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1) : Continuous (Afun f pm q) := by
  unfold Afun
  refine continuous_finsetSum _ fun i _ => ?_
  simp only [berE_eq]
  have hd : ∀ x : Bool, Continuous fun u => Real.log (dmix f (pm i) (q i) u x) := fun x =>
    (bk_continuous_dmix f (pm i) (q i) x).log fun u =>
      (dmix_pos hf0 hf1 (hp i).1 (hp i).2 (hq i).1 (hq i).2 u x).ne'
  exact (continuous_const.mul (hd true)).add (continuous_const.mul (hd false))

theorem bk_continuous_barGam {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) {pm q : Fin N → ℝ}
    (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1) : Continuous (barGam f pm q) := by
  unfold barGam
  refine continuous_finsetSum _ fun i _ => ?_
  simp only [berE_eq]
  have hd : ∀ x : Bool, Continuous fun u => f * tD (q i) u * (phi (q i) u x / dmix f (pm i) (q i) u x) :=
    fun x => (continuous_const.mul (bk_continuous_tD (q i))).mul
      (((bk_continuous_ber_tU (q i) x).div_const _).div (bk_continuous_dmix f (pm i) (q i) x)
        fun u => (dmix_pos hf0 hf1 (hp i).1 (hp i).2 (hq i).1 (hq i).2 u x).ne')
  exact (continuous_const.mul (hd true)).add (continuous_const.mul (hd false))

end Continuity

/-! ## §3 The analytic core of (3.13) -/

section LowerCore

/-- The integrand's lower bound on the bulk, from (3.9) and (3.11) (`e^{−e} ≥ 1 − e`). -/
theorem bk_LB_le {N : ℕ} {f V C₉ C₁₁ r₀ : ℝ} {Af G : ℝ → ℝ} (hf0 : 0 < f) (hV : 0 < V) (hC₉ : 0 ≤ C₉)
    (hC₁₁ : 0 ≤ C₁₁) (hN : (0 : ℝ) < N) (hfac : C₁₁ * (r₀ + 1 / N) ≤ 1)
    (h9 : ∀ u, |u| ≤ r₀ → -(1 / 2) * f ^ 2 * V * u ^ 2 -
      C₉ * (f ^ 2 * N * |u| ^ 3 + f ^ 2 * |u| + f ^ 2 * u ^ 2 + f ^ 2 / N) ≤ Af u)
    (h11 : ∀ u, |u| ≤ r₀ → f * V * (1 - C₁₁ * (|u| + 1 / N)) ≤ G u) (u : ℝ) (hu : |u| ≤ r₀) :
    f * V * Real.exp (-(f ^ 2 * V / 2) * u ^ 2) *
        (1 - C₉ * (f ^ 2 * N * |u| ^ 3 + f ^ 2 * |u| + f ^ 2 * u ^ 2 + f ^ 2 / N) - C₁₁ * (|u| + 1 / N)) ≤
      Real.exp (Af u) * G u := by
  set e := C₉ * (f ^ 2 * N * |u| ^ 3 + f ^ 2 * |u| + f ^ 2 * u ^ 2 + f ^ 2 / N) with he
  set y := C₁₁ * (|u| + 1 / N) with hy
  have he0 : 0 ≤ e := mul_nonneg hC₉ (by positivity)
  have hy0 : 0 ≤ y := mul_nonneg hC₁₁ (by positivity)
  have hy1 : y ≤ 1 := le_trans (mul_le_mul_of_nonneg_left (by linarith) hC₁₁) hfac
  have hfV : 0 < f * V := mul_pos hf0 hV
  have hG := h11 u hu
  have hGl : 0 ≤ f * V * (1 - y) := mul_nonneg hfV.le (by linarith)
  have hA : Real.exp (-(f ^ 2 * V / 2) * u ^ 2) * Real.exp (-e) ≤ Real.exp (Af u) := by
    rw [← Real.exp_add]
    exact Real.exp_le_exp.mpr (by have := h9 u hu; nlinarith)
  have hE : 1 - e ≤ Real.exp (-e) := by linarith [Real.add_one_le_exp (-e)]
  have hX : 0 ≤ Real.exp (-(f ^ 2 * V / 2) * u ^ 2) * Real.exp (-e) := by positivity
  calc f * V * Real.exp (-(f ^ 2 * V / 2) * u ^ 2) * (1 - e - y)
      ≤ f * V * Real.exp (-(f ^ 2 * V / 2) * u ^ 2) * ((1 - e) * (1 - y)) := by
        refine mul_le_mul_of_nonneg_left ?_ (by positivity)
        nlinarith
    _ = Real.exp (-(f ^ 2 * V / 2) * u ^ 2) * (1 - e) * (f * V * (1 - y)) := by ring
    _ ≤ Real.exp (-(f ^ 2 * V / 2) * u ^ 2) * Real.exp (-e) * (f * V * (1 - y)) := by
        refine mul_le_mul_of_nonneg_right ?_ hGl
        exact mul_le_mul_of_nonneg_left hE (Real.exp_pos _).le
    _ ≤ Real.exp (Af u) * G u := mul_le_mul hA hG hGl (Real.exp_pos _).le

/-- The change of variables `u = y/s`, `s = f √V`, in the lower-bound integrand:
`∫_{−r₀}^{r₀} f V e^{−f²Vu²/2} (1 − ε(u)) du = √(2πV) ∫_{−r₀ s}^{r₀ s} φ(y) (1 − ε(y/s)) dy`. -/
theorem bk_LB_subst {f V r₀ : ℝ} (hf0 : 0 < f) (hV : 0 < V) (ε : ℝ → ℝ) :
    ∫ u in (-r₀)..r₀, f * V * Real.exp (-(f ^ 2 * V / 2) * u ^ 2) * (1 - ε u) =
      Real.sqrt (2 * Real.pi * V) *
        ∫ y in (-(r₀ * (f * Real.sqrt V)))..(r₀ * (f * Real.sqrt V)),
          phiN y * (1 - ε ((f * Real.sqrt V)⁻¹ * y)) := by
  set s := f * Real.sqrt V with hs
  have hsqV : 0 < Real.sqrt V := Real.sqrt_pos.mpr hV
  have hspos : 0 < s := mul_pos hf0 hsqV
  have hsV : s ^ 2 = f ^ 2 * V := by rw [hs, mul_pow, Real.sq_sqrt hV.le]
  have hsub := intervalIntegral.integral_comp_mul_left
    (fun u => f * V * Real.exp (-(f ^ 2 * V / 2) * u ^ 2) * (1 - ε u)) (inv_ne_zero hspos.ne')
    (a := -(r₀ * s)) (b := r₀ * s)
  have e1 : s⁻¹ * -(r₀ * s) = -r₀ := by field_simp
  have e2 : s⁻¹ * (r₀ * s) = r₀ := by field_simp
  rw [e1, e2, inv_inv, smul_eq_mul] at hsub
  have key : ∫ u in (-r₀)..r₀, f * V * Real.exp (-(f ^ 2 * V / 2) * u ^ 2) * (1 - ε u) =
      s⁻¹ * ∫ x in (-(r₀ * s))..(r₀ * s), f * V * Real.exp (-(f ^ 2 * V / 2) * (s⁻¹ * x) ^ 2) *
        (1 - ε (s⁻¹ * x)) := by
    rw [hsub, inv_mul_cancel_left₀ hspos.ne']
  rw [key, ← intervalIntegral.integral_const_mul, ← intervalIntegral.integral_const_mul]
  refine intervalIntegral.integral_congr fun y _ => ?_
  have hpi : 0 < Real.sqrt (2 * Real.pi) := Real.sqrt_pos.mpr (by positivity)
  have hexp : -(f ^ 2 * V / 2) * (s⁻¹ * y) ^ 2 = -(y ^ 2) / 2 := by
    rw [mul_pow, inv_pow, ← hsV]
    field_simp
  have hss : s * Real.sqrt V = f * V := by
    rw [hs, mul_assoc, Real.mul_self_sqrt hV.le]
  have hs0 := hspos.ne'
  have hpi0 := hpi.ne'
  rw [bk_phiN_eq, Real.sqrt_mul (by positivity) V, hexp, ← hss]
  field_simp

/-- Pointwise: `ε(y/s) φ(y) ≤ K_s φ(y/√2)` for the error polynomial of (3.9) and (3.11). -/
theorem bk_eps_phi_le {N : ℕ} {f s C₉ C₁₁ : ℝ} (hf0 : 0 < f) (hs : 0 < s) (hC₉ : 0 ≤ C₉) (hC₁₁ : 0 ≤ C₁₁)
    (hN : (0 : ℝ) < N) (y : ℝ) :
    (C₉ * (f ^ 2 * N * |s⁻¹ * y| ^ 3 + f ^ 2 * |s⁻¹ * y| + f ^ 2 * (s⁻¹ * y) ^ 2 + f ^ 2 / N) +
        C₁₁ * (|s⁻¹ * y| + 1 / N)) * phiN y ≤
      (C₉ * (33 * f ^ 2 * N / s ^ 3 + f ^ 2 / s + 4 * f ^ 2 / s ^ 2 + f ^ 2 / N) + C₁₁ * (1 / s + 1 / N)) *
        phiN (y / Real.sqrt 2) := by
  obtain ⟨b0, b1, b2, b3⟩ := bk_mono_phi_le y
  have hsi : 0 < s⁻¹ := inv_pos.mpr hs
  have habs : |s⁻¹ * y| = s⁻¹ * |y| := by rw [abs_mul, abs_of_pos hsi]
  rw [habs]
  have hφ := (bk_phiN_pos y).le
  have hφ2 := (bk_phiN_pos (y / Real.sqrt 2)).le
  have t3 : f ^ 2 * N * (s⁻¹ * |y|) ^ 3 * phiN y ≤ 33 * f ^ 2 * N / s ^ 3 * phiN (y / Real.sqrt 2) := by
    have : f ^ 2 * N * (s⁻¹ * |y|) ^ 3 * phiN y = f ^ 2 * N / s ^ 3 * (|y| ^ 3 * phiN y) := by
      field_simp
    rw [this]
    have hc : 0 ≤ f ^ 2 * N / s ^ 3 := by positivity
    calc f ^ 2 * N / s ^ 3 * (|y| ^ 3 * phiN y) ≤ f ^ 2 * N / s ^ 3 * (33 * phiN (y / Real.sqrt 2)) :=
          mul_le_mul_of_nonneg_left b3 hc
      _ = 33 * f ^ 2 * N / s ^ 3 * phiN (y / Real.sqrt 2) := by ring
  have t1 : f ^ 2 * (s⁻¹ * |y|) * phiN y ≤ f ^ 2 / s * phiN (y / Real.sqrt 2) := by
    have : f ^ 2 * (s⁻¹ * |y|) * phiN y = f ^ 2 / s * (|y| * phiN y) := by field_simp
    rw [this]
    exact mul_le_mul_of_nonneg_left b1 (by positivity)
  have t2 : f ^ 2 * (s⁻¹ * y) ^ 2 * phiN y ≤ 4 * f ^ 2 / s ^ 2 * phiN (y / Real.sqrt 2) := by
    have : f ^ 2 * (s⁻¹ * y) ^ 2 * phiN y = f ^ 2 / s ^ 2 * (y ^ 2 * phiN y) := by field_simp
    rw [this]
    calc f ^ 2 / s ^ 2 * (y ^ 2 * phiN y) ≤ f ^ 2 / s ^ 2 * (4 * phiN (y / Real.sqrt 2)) :=
          mul_le_mul_of_nonneg_left b2 (by positivity)
      _ = 4 * f ^ 2 / s ^ 2 * phiN (y / Real.sqrt 2) := by ring
  have t0 : f ^ 2 / N * phiN y ≤ f ^ 2 / N * phiN (y / Real.sqrt 2) :=
    mul_le_mul_of_nonneg_left b0 (by positivity)
  have u1 : s⁻¹ * |y| * phiN y ≤ 1 / s * phiN (y / Real.sqrt 2) := by
    have : s⁻¹ * |y| * phiN y = 1 / s * (|y| * phiN y) := by ring
    rw [this]
    exact mul_le_mul_of_nonneg_left b1 (by positivity)
  have u0 : 1 / N * phiN y ≤ 1 / N * phiN (y / Real.sqrt 2) := mul_le_mul_of_nonneg_left b0 (by positivity)
  have e1 : (C₉ * (f ^ 2 * N * (s⁻¹ * |y|) ^ 3 + f ^ 2 * (s⁻¹ * |y|) + f ^ 2 * (s⁻¹ * y) ^ 2 + f ^ 2 / N) +
        C₁₁ * (s⁻¹ * |y| + 1 / N)) * phiN y =
      C₉ * (f ^ 2 * N * (s⁻¹ * |y|) ^ 3 * phiN y + f ^ 2 * (s⁻¹ * |y|) * phiN y +
        f ^ 2 * (s⁻¹ * y) ^ 2 * phiN y + f ^ 2 / N * phiN y) +
        C₁₁ * (s⁻¹ * |y| * phiN y + 1 / N * phiN y) := by ring
  have e2 : (C₉ * (33 * f ^ 2 * N / s ^ 3 + f ^ 2 / s + 4 * f ^ 2 / s ^ 2 + f ^ 2 / N) + C₁₁ * (1 / s + 1 / N)) *
        phiN (y / Real.sqrt 2) =
      C₉ * (33 * f ^ 2 * N / s ^ 3 * phiN (y / Real.sqrt 2) + f ^ 2 / s * phiN (y / Real.sqrt 2) +
        4 * f ^ 2 / s ^ 2 * phiN (y / Real.sqrt 2) + f ^ 2 / N * phiN (y / Real.sqrt 2)) +
        C₁₁ * (1 / s * phiN (y / Real.sqrt 2) + 1 / N * phiN (y / Real.sqrt 2)) := by ring
  rw [e1, e2]
  have hA := add_le_add (add_le_add (add_le_add t3 t1) t2) t0
  have hB := add_le_add u1 u0
  exact add_le_add (mul_le_mul_of_nonneg_left hA hC₉) (mul_le_mul_of_nonneg_left hB hC₁₁)

/-- The standardized integral `I = ∫_{−T}^{T} φ(y)(1 − ε(y/s)) dy` is at least `1 − √2 e^{−T²/4} − K_s √2(1 + √2)`
and at most `(1 + √2) + K_s √2 (1 + √2)` in absolute value, for every error `ε` with `0 ≤ ε(y/s) φ(y) ≤ K_s φ(y/√2)`. -/
theorem bk_I_bounds {T Ks : ℝ} (hT : 0 ≤ T) (ε : ℝ → ℝ) (hεc : Continuous ε)
    (hε0 : ∀ y, 0 ≤ ε y) (hε : ∀ y, ε y * phiN y ≤ Ks * phiN (y / Real.sqrt 2)) :
    1 - Real.sqrt 2 * Real.exp (-(T ^ 2 / 4)) - Ks * (Real.sqrt 2 * (1 + Real.sqrt 2)) ≤
        ∫ y in (-T)..T, phiN y * (1 - ε y) ∧
      |∫ y in (-T)..T, phiN y * (1 - ε y)| ≤ (1 + Real.sqrt 2) + |Ks| * (Real.sqrt 2 * (1 + Real.sqrt 2)) := by
  have hTT : -T ≤ T := by linarith
  have hφc := CutI.continuous_phiN
  have hφ2c := bk_continuous_phiN_half
  have hi1 : IntervalIntegrable phiN volume (-T) T := hφc.intervalIntegrable _ _
  have hi2 : IntervalIntegrable (fun y => phiN y * ε y) volume (-T) T :=
    (hφc.mul hεc).intervalIntegrable _ _
  have hi3 : IntervalIntegrable (fun y => Ks * phiN (y / Real.sqrt 2)) volume (-T) T :=
    (continuous_const.mul hφ2c).intervalIntegrable _ _
  have hsplit : ∫ y in (-T)..T, phiN y * (1 - ε y) = (∫ y in (-T)..T, phiN y) - ∫ y in (-T)..T, phiN y * ε y := by
    rw [← intervalIntegral.integral_sub hi1 hi2]
    exact intervalIntegral.integral_congr fun y _ => by ring
  have hup : ∫ y in (-T)..T, phiN y * ε y ≤ Ks * (Real.sqrt 2 * (1 + Real.sqrt 2)) := by
    calc ∫ y in (-T)..T, phiN y * ε y ≤ ∫ y in (-T)..T, Ks * phiN (y / Real.sqrt 2) :=
          intervalIntegral.integral_mono_on hTT hi2 hi3 fun y _ => by rw [mul_comm]; exact hε y
      _ = Ks * ∫ y in (-T)..T, phiN (y / Real.sqrt 2) := intervalIntegral.integral_const_mul _ _
      _ ≤ Ks * (Real.sqrt 2 * (1 + Real.sqrt 2)) := by
          have hKs : 0 ≤ Ks := by
            have h0 := le_trans (mul_nonneg (hε0 0) (bk_phiN_pos 0).le) (hε 0)
            exact (mul_nonneg_iff_of_pos_right (bk_phiN_pos (0 / Real.sqrt 2))).mp h0
          exact mul_le_mul_of_nonneg_left (bk_int_phi_half_le hT) hKs
  have hnn : 0 ≤ ∫ y in (-T)..T, phiN y * ε y :=
    intervalIntegral.integral_nonneg hTT fun y _ => mul_nonneg (bk_phiN_pos y).le (hε0 y)
  have hlo := bk_int_phi_ge hT
  have hhi := bk_int_phi_le (A := -T) (B := T) (by linarith) hT
  have hφnn : 0 ≤ ∫ y in (-T)..T, phiN y := intervalIntegral.integral_nonneg hTT fun y _ => (bk_phiN_pos y).le
  refine ⟨by rw [hsplit]; linarith, ?_⟩
  rw [hsplit, abs_le]
  have hKs' : Ks * (Real.sqrt 2 * (1 + Real.sqrt 2)) ≤ |Ks| * (Real.sqrt 2 * (1 + Real.sqrt 2)) :=
    mul_le_mul_of_nonneg_right (le_abs_self Ks) (by positivity)
  constructor <;> nlinarith

/-- `K_s ≤ K₁/ℓ` for the error constant of `bk_eps_phi_le`, with `s = f√V`, `ℓ = f√N`, `V ≥ κN`. -/
theorem bk_Ks_le {N : ℕ} {κ f V C₉ C₁₁ : ℝ} (hκ : 0 < κ) (hN1 : (1 : ℝ) ≤ N) (hf0 : 0 < f) (hf1 : f ≤ 1)
    (hV : κ * N ≤ V) (hC₉ : 0 ≤ C₉) (hC₁₁ : 0 ≤ C₁₁) :
    C₉ * (33 * f ^ 2 * N / (f * Real.sqrt V) ^ 3 + f ^ 2 / (f * Real.sqrt V) + 4 * f ^ 2 / (f * Real.sqrt V) ^ 2 +
        f ^ 2 / N) + C₁₁ * (1 / (f * Real.sqrt V) + 1 / N) ≤
      (C₉ * (33 / (κ * Real.sqrt κ) + 1 / Real.sqrt κ + 4 / κ + 1) + C₁₁ * (1 / Real.sqrt κ + 1)) /
        (f * Real.sqrt N) := by
  have hNpos : (0 : ℝ) < N := by linarith
  have hVpos : 0 < V := lt_of_lt_of_le (mul_pos hκ hNpos) hV
  set s := f * Real.sqrt V with hs
  set ℓ := f * Real.sqrt N with hℓ
  set sk := Real.sqrt κ with hsk
  have hsk0 : 0 < sk := Real.sqrt_pos.mpr hκ
  have hsqN : 0 < Real.sqrt N := Real.sqrt_pos.mpr hNpos
  have hℓpos : 0 < ℓ := mul_pos hf0 hsqN
  have hspos : 0 < s := mul_pos hf0 (Real.sqrt_pos.mpr hVpos)
  have hsV : s ^ 2 = f ^ 2 * V := by rw [hs, mul_pow, Real.sq_sqrt hVpos.le]
  have hsℓ : sk * ℓ ≤ s := by
    have h1 : Real.sqrt (κ * N) ≤ Real.sqrt V := Real.sqrt_le_sqrt hV
    rw [Real.sqrt_mul hκ.le] at h1
    rw [hs, hℓ]
    nlinarith
  have hℓN : ℓ ≤ N := by
    have h1 : Real.sqrt N ≤ N := Real.sqrt_le_iff.mpr ⟨hNpos.le, by nlinarith⟩
    rw [hℓ]
    nlinarith [Real.sqrt_nonneg (N : ℝ)]
  have hf2 : f ^ 2 ≤ 1 := by nlinarith
  -- the six monomials
  have m1 : 33 * f ^ 2 * N / s ^ 3 ≤ 33 / (κ * sk) / ℓ := by
    have hfN : f ^ 2 * N ≤ s ^ 2 / κ := by
      rw [hsV, le_div_iff₀ hκ]; nlinarith
    rw [div_div, div_le_div_iff₀ (by positivity) (by positivity)]
    have h2 : f ^ 2 * N * κ ≤ s ^ 2 := by rw [hsV]; nlinarith
    have h3 : f ^ 2 * N * κ * (sk * ℓ) ≤ s ^ 2 * s := mul_le_mul h2 hsℓ (by positivity) (by positivity)
    have h4 : s ^ 3 = s ^ 2 * s := by ring
    nlinarith [h3, h4]
  have m2 : f ^ 2 / s ≤ 1 / sk / ℓ := by
    rw [div_div, div_le_div_iff₀ hspos (by positivity)]
    nlinarith
  have m3 : 4 * f ^ 2 / s ^ 2 ≤ 4 / κ / ℓ := by
    rw [hsV, div_div, div_le_div_iff₀ (by positivity) (by positivity)]
    nlinarith [mul_le_mul_of_nonneg_left hℓN (mul_nonneg hκ.le (sq_nonneg f))]
  have m4 : f ^ 2 / N ≤ 1 / ℓ := by
    rw [div_le_div_iff₀ hNpos hℓpos]
    nlinarith
  have m5 : 1 / s ≤ 1 / sk / ℓ := by
    rw [div_div, div_le_div_iff₀ hspos (by positivity)]
    linarith
  have m6 : 1 / (N : ℝ) ≤ 1 / ℓ := one_div_le_one_div_of_le hℓpos hℓN
  have e : (C₉ * (33 / (κ * sk) + 1 / sk + 4 / κ + 1) + C₁₁ * (1 / sk + 1)) / ℓ =
      C₉ * (33 / (κ * sk) / ℓ + 1 / sk / ℓ + 4 / κ / ℓ + 1 / ℓ) + C₁₁ * (1 / sk / ℓ + 1 / ℓ) := by
    field_simp
  rw [e]
  have hA := add_le_add (add_le_add (add_le_add m1 m2) m3) m4
  exact add_le_add (mul_le_mul_of_nonneg_left hA hC₉) (mul_le_mul_of_nonneg_left (add_le_add m5 m6) hC₁₁)

/-- The Gaussian tail of the bulk: `√2 e^{−(r₀ s)²/4} ≤ (4√2/(r₀²κ))/ℓ` for `s ≥ √κ ℓ`, `ℓ ≥ 1`. -/
theorem bk_tail_le {κ r₀ s ℓ : ℝ} (hκ : 0 < κ) (hr₀ : 0 < r₀) (hℓ1 : 1 ≤ ℓ) (hsℓ : Real.sqrt κ * ℓ ≤ s) :
    Real.sqrt 2 * Real.exp (-((r₀ * s) ^ 2 / 4)) ≤ 4 * Real.sqrt 2 / (r₀ ^ 2 * κ) / ℓ := by
  have hℓpos : 0 < ℓ := by linarith
  have hsk0 : 0 < Real.sqrt κ := Real.sqrt_pos.mpr hκ
  have hspos : 0 < s := lt_of_lt_of_le (mul_pos hsk0 hℓpos) hsℓ
  have hx : 0 < (r₀ * s) ^ 2 / 4 := by positivity
  have h1 : Real.exp (-((r₀ * s) ^ 2 / 4)) ≤ 1 / ((r₀ * s) ^ 2 / 4) := by
    rw [Real.exp_neg, ← one_div]
    exact one_div_le_one_div_of_le hx (by linarith [Real.add_one_le_exp ((r₀ * s) ^ 2 / 4)])
  have hs2 : κ * ℓ ^ 2 ≤ s ^ 2 := by
    have := mul_le_mul hsℓ hsℓ (by positivity) hspos.le
    rw [show Real.sqrt κ * ℓ * (Real.sqrt κ * ℓ) = (Real.sqrt κ) ^ 2 * ℓ ^ 2 by ring, Real.sq_sqrt hκ.le] at this
    nlinarith
  have h2 : 1 / ((r₀ * s) ^ 2 / 4) ≤ 4 / (r₀ ^ 2 * κ) / ℓ := by
    rw [div_div, one_div_div, div_le_div_iff₀ (by positivity) (by positivity)]
    have hℓℓ : ℓ ≤ ℓ ^ 2 := by nlinarith
    nlinarith [mul_le_mul_of_nonneg_left hs2 (sq_nonneg r₀), mul_le_mul_of_nonneg_left hℓℓ
      (mul_nonneg (sq_nonneg r₀) hκ.le)]
  have hr2 : (0 : ℝ) ≤ Real.sqrt 2 := Real.sqrt_nonneg 2
  calc Real.sqrt 2 * Real.exp (-((r₀ * s) ^ 2 / 4)) ≤ Real.sqrt 2 * (4 / (r₀ ^ 2 * κ) / ℓ) :=
        mul_le_mul_of_nonneg_left (h1.trans h2) hr2
    _ = 4 * Real.sqrt 2 / (r₀ ^ 2 * κ) / ℓ := by ring

/-- **The analytic core of (3.13).**  For functions `A, Γ̄` that are continuous and satisfy, on the bulk
`|u| ≤ r₀`, the lower bounds (3.9) and (3.11) (with `C₁₁(r₀ + 1/N) ≤ 1`, so the lower factor of (3.11) is
nonnegative), and for `P₀` of the form (2.6): `P₀ ∫_{−r₀}^{r₀} e^A Γ̄ ≥ 1 − K/ℓ`, `ℓ = f√N`, with `K` depending only on
`(κ, C₀, C₉, C₁₁, r₀)`. -/
theorem bk_lower_core {κ C₀ C₉ C₁₁ r₀ : ℝ} (hκ : 0 < κ) (hC₀ : 0 ≤ C₀) (hC₉ : 0 ≤ C₉) (hC₁₁ : 0 ≤ C₁₁)
    (hr₀ : 0 < r₀) :
    ∃ K : ℝ, 0 ≤ K ∧ ∀ (N : ℕ) (f V P0 : ℝ) (Af G : ℝ → ℝ), 0 < N → 2 * C₀ ≤ κ * N → 0 < f → f ≤ 1 →
      κ * N ≤ V → Continuous Af → Continuous G → C₁₁ * (r₀ + 1 / N) ≤ 1 →
      (∀ u, |u| ≤ r₀ → -(1 / 2) * f ^ 2 * V * u ^ 2 -
        C₉ * (f ^ 2 * N * |u| ^ 3 + f ^ 2 * |u| + f ^ 2 * u ^ 2 + f ^ 2 / N) ≤ Af u) →
      (∀ u, |u| ≤ r₀ → f * V * (1 - C₁₁ * (|u| + 1 / N)) ≤ G u) →
      (∃ E : ℝ, P0 = (1 + E) / Real.sqrt (2 * Real.pi * V) ∧ |E| ≤ C₀ / V) →
      1 - K / (f * Real.sqrt N) ≤ P0 * ∫ u in (-r₀)..r₀, Real.exp (Af u) * G u := by
  set sk := Real.sqrt κ with hsk
  have hsk0 : 0 < sk := Real.sqrt_pos.mpr hκ
  set K₁ := C₉ * (33 / (κ * sk) + 1 / sk + 4 / κ + 1) + C₁₁ * (1 / sk + 1) with hK₁
  have hK₁0 : 0 ≤ K₁ := by positivity
  set r2 := Real.sqrt 2 with hr2
  have hr20 : 0 < r2 := Real.sqrt_pos.mpr (by norm_num)
  set X₁ := 4 * r2 / (r₀ ^ 2 * κ) + r2 * (1 + r2) * K₁ with hX₁
  set Y := (1 + r2) * (1 + r2 * K₁) with hY
  have hX₁0 : 0 ≤ X₁ := by positivity
  have hY0 : 0 ≤ Y := by positivity
  refine ⟨1 + X₁ + C₀ * Y / κ, by positivity,
    fun N f V P0 Af G hN hN₀ hf0 hf1 hV hAf hG hfac h9 h11 h26 => ?_⟩
  obtain ⟨E, hP0, hE⟩ := h26
  have hNpos : (0 : ℝ) < N := by exact_mod_cast hN
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hVpos : 0 < V := lt_of_lt_of_le (mul_pos hκ hNpos) hV
  set ℓ := f * Real.sqrt N with hℓ
  have hsqN : 0 < Real.sqrt N := Real.sqrt_pos.mpr hNpos
  have hℓpos : 0 < ℓ := mul_pos hf0 hsqN
  set s := f * Real.sqrt V with hs
  have hspos : 0 < s := mul_pos hf0 (Real.sqrt_pos.mpr hVpos)
  have hsℓ : sk * ℓ ≤ s := by
    have h1 : Real.sqrt (κ * N) ≤ Real.sqrt V := Real.sqrt_le_sqrt hV
    rw [Real.sqrt_mul hκ.le] at h1
    have h2 := mul_le_mul_of_nonneg_left h1 hf0.le
    rw [hs, hℓ, hsk]
    linarith
  have hℓN : ℓ ≤ N := by
    have h1 : Real.sqrt N ≤ N := Real.sqrt_le_iff.mpr ⟨hNpos.le, by nlinarith⟩
    have h2 : f * Real.sqrt N ≤ 1 * Real.sqrt N := mul_le_mul_of_nonneg_right hf1 (Real.sqrt_nonneg _)
    rw [hℓ]
    linarith
  have hEV : |E| ≤ C₀ / (κ * N) := hE.trans (div_le_div_of_nonneg_left hC₀ (mul_pos hκ hNpos) hV)
  have hEhalf : |E| ≤ 1 / 2 := by
    refine hEV.trans ?_
    rw [div_le_iff₀ (mul_pos hκ hNpos)]
    linarith
  have hsq2 : 0 < Real.sqrt (2 * Real.pi * V) := Real.sqrt_pos.mpr (by positivity)
  have hP0nn : 0 ≤ P0 := by
    rw [hP0]
    exact div_nonneg (by linarith [(abs_le.mp hEhalf).1]) hsq2.le
  have hGnn : ∀ u, |u| ≤ r₀ → 0 ≤ G u := fun u hu => by
    have h := h11 u hu
    have hy : C₁₁ * (|u| + 1 / N) ≤ 1 := le_trans (mul_le_mul_of_nonneg_left (by linarith) hC₁₁) hfac
    have : 0 ≤ f * V * (1 - C₁₁ * (|u| + 1 / N)) := mul_nonneg (by positivity) (by linarith)
    linarith
  have hr₀' : -r₀ ≤ r₀ := by linarith
  have hint_nn : 0 ≤ ∫ u in (-r₀)..r₀, Real.exp (Af u) * G u :=
    intervalIntegral.integral_nonneg hr₀' fun u hu =>
      mul_nonneg (Real.exp_pos _).le (hGnn u (abs_le.mpr ⟨hu.1, hu.2⟩))
  by_cases hℓ1 : ℓ < 1
  · have hK : 1 - (1 + X₁ + C₀ * Y / κ) / ℓ ≤ 0 := by
      rw [sub_nonpos, le_div_iff₀ hℓpos]
      have : 0 ≤ X₁ + C₀ * Y / κ := add_nonneg hX₁0 (div_nonneg (mul_nonneg hC₀ hY0) hκ.le)
      linarith
    exact hK.trans (mul_nonneg hP0nn hint_nn)
  have hℓ1' : 1 ≤ ℓ := not_lt.mp hℓ1
  -- the error function and the pointwise lower bound
  obtain ⟨ε, hε⟩ : ∃ ε : ℝ → ℝ, ε = fun u => C₉ * (f ^ 2 * N * |u| ^ 3 + f ^ 2 * |u| + f ^ 2 * u ^ 2 +
      f ^ 2 / N) + C₁₁ * (|u| + 1 / N) := ⟨_, rfl⟩
  have hεc : Continuous ε := by
    rw [hε]
    fun_prop
  have hLBc : Continuous fun u => f * V * Real.exp (-(f ^ 2 * V / 2) * u ^ 2) * (1 - ε u) := by
    fun_prop
  have hLB : ∫ u in (-r₀)..r₀, f * V * Real.exp (-(f ^ 2 * V / 2) * u ^ 2) * (1 - ε u) ≤
      ∫ u in (-r₀)..r₀, Real.exp (Af u) * G u := by
    refine intervalIntegral.integral_mono_on hr₀' (hLBc.intervalIntegrable _ _)
      (((Real.continuous_exp.comp hAf).mul hG).intervalIntegrable _ _) fun u hu => ?_
    have h := bk_LB_le hf0 hVpos hC₉ hC₁₁ hNpos hfac h9 h11 u (abs_le.mpr ⟨hu.1, hu.2⟩)
    have e : 1 - ε u = 1 - C₉ * (f ^ 2 * N * |u| ^ 3 + f ^ 2 * |u| + f ^ 2 * u ^ 2 + f ^ 2 / N) -
        C₁₁ * (|u| + 1 / N) := by rw [hε]; ring
    rw [e]
    exact h
  have hsub := bk_LB_subst (r₀ := r₀) hf0 hVpos ε
  rw [← hs] at hsub
  rw [hsub] at hLB
  -- bounds on the standardized integral
  obtain ⟨Ks, hKs⟩ : ∃ Ks : ℝ, Ks = C₉ * (33 * f ^ 2 * N / s ^ 3 + f ^ 2 / s + 4 * f ^ 2 / s ^ 2 + f ^ 2 / N) +
      C₁₁ * (1 / s + 1 / N) := ⟨_, rfl⟩
  have hKs0 : 0 ≤ Ks := by rw [hKs]; positivity
  have hKsl : Ks ≤ K₁ / ℓ := by rw [hKs]; exact bk_Ks_le hκ hN1 hf0 hf1 hV hC₉ hC₁₁
  have hKs1 : Ks ≤ K₁ := hKsl.trans (div_le_self hK₁0 hℓ1')
  have hε0 : ∀ y, 0 ≤ ε (s⁻¹ * y) := fun y => by rw [hε]; positivity
  have hεphi : ∀ y, ε (s⁻¹ * y) * phiN y ≤ Ks * phiN (y / Real.sqrt 2) := fun y => by
    rw [hε, hKs]
    exact bk_eps_phi_le (N := N) hf0 hspos hC₉ hC₁₁ hNpos y
  obtain ⟨hIlo, hIabs⟩ := bk_I_bounds (T := r₀ * s) (Ks := Ks) (by positivity) (fun y => ε (s⁻¹ * y))
    (hεc.comp (continuous_const.mul continuous_id)) hε0 hεphi
  obtain ⟨I, hI⟩ : ∃ I : ℝ, I = ∫ y in (-(r₀ * s))..(r₀ * s), phiN y * (1 - ε (s⁻¹ * y)) := ⟨_, rfl⟩
  rw [← hI] at hIlo hIabs hLB
  have htail := bk_tail_le hκ hr₀ hℓ1' hsℓ
  have hIlo' : 1 - X₁ / ℓ ≤ I := by
    have e : X₁ / ℓ = 4 * r2 / (r₀ ^ 2 * κ) / ℓ + r2 * (1 + r2) * (K₁ / ℓ) := by
      rw [hX₁]; ring
    rw [e]
    have : Ks * (r2 * (1 + r2)) ≤ r2 * (1 + r2) * (K₁ / ℓ) := by
      rw [mul_comm]; exact mul_le_mul_of_nonneg_left hKsl (by positivity)
    linarith
  have hIabs' : |I| ≤ Y := by
    refine hIabs.trans ?_
    rw [abs_of_nonneg hKs0, hY]
    have h := mul_le_mul_of_nonneg_right hKs1 (show (0 : ℝ) ≤ r2 * (1 + r2) by positivity)
    linarith
  have hP0I : P0 * (Real.sqrt (2 * Real.pi * V) * I) = (1 + E) * I := by
    rw [hP0]
    field_simp
  have hEI : I - |E| * |I| ≤ (1 + E) * I := by
    have := neg_abs_le (E * I)
    rw [abs_mul] at this
    linarith
  have hEY : |E| * |I| ≤ C₀ / (κ * ℓ) * Y := by
    have h1 : |E| ≤ C₀ / (κ * ℓ) :=
      hEV.trans (div_le_div_of_nonneg_left hC₀ (mul_pos hκ hℓpos) (mul_le_mul_of_nonneg_left hℓN hκ.le))
    exact mul_le_mul h1 hIabs' (abs_nonneg _) (by positivity)
  have hfin : 1 - (1 + X₁ + C₀ * Y / κ) / ℓ ≤ 1 - X₁ / ℓ - C₀ / (κ * ℓ) * Y := by
    have e : (1 + X₁ + C₀ * Y / κ) / ℓ = 1 / ℓ + X₁ / ℓ + C₀ / (κ * ℓ) * Y := by
      field_simp
    rw [e]
    have : 0 ≤ 1 / ℓ := by positivity
    linarith
  calc 1 - (1 + X₁ + C₀ * Y / κ) / ℓ ≤ 1 - X₁ / ℓ - C₀ / (κ * ℓ) * Y := hfin
    _ ≤ I - |E| * |I| := by linarith
    _ ≤ (1 + E) * I := hEI
    _ = P0 * (Real.sqrt (2 * Real.pi * V) * I) := hP0I.symm
    _ ≤ P0 * ∫ u in (-r₀)..r₀, Real.exp (Af u) * G u := mul_le_mul_of_nonneg_left hLB hP0nn

end LowerCore

/-! ## §4 The analytic core of `N_0^b ≤ C` and of (3.14) -/

section UpperCore

/-- The bulk Gaussian integral `∫_{−r₀}^{r₀} e^{−bu²} du ≤ √(π/b)`. -/
theorem bk_int_gauss_le {b r₀ : ℝ} (hb : 0 < b) (hr₀ : 0 ≤ r₀) :
    ∫ u in (-r₀)..r₀, Real.exp (-b * u ^ 2) ≤ Real.sqrt (Real.pi / b) := by
  rw [intervalIntegral.integral_of_le (by linarith), ← integral_gaussian b]
  exact setIntegral_le_integral (integrable_exp_neg_mul_sq hb)
    (Filter.Eventually.of_forall fun u => (Real.exp_pos _).le)

/-- **The analytic core of `N_0^b ≤ C`** (App Q l.635), from the upper bound (3.8) on the bulk and
`0 ≤ Γ̄ ≤ C_Γ f N`. -/
theorem bk_upper_core {κ C₀ C₈ c₈ CG r₀ : ℝ} (hκ : 0 < κ) (hC₀ : 0 ≤ C₀) (hC₈ : 0 ≤ C₈) (hc₈ : 0 < c₈)
    (hCG : 0 ≤ CG) (hr₀ : 0 < r₀) :
    ∃ K : ℝ, 0 ≤ K ∧ ∀ (N : ℕ) (f V P0 : ℝ) (Af G : ℝ → ℝ), 0 < N → 2 * C₀ ≤ κ * N → 0 < f →
      κ * N ≤ V → Continuous Af → Continuous G →
      (∀ u, |u| ≤ r₀ → Af u ≤ C₈ / N - c₈ * f ^ 2 * N * u ^ 2) →
      (∀ u, |u| ≤ r₀ → 0 ≤ G u ∧ G u ≤ CG * f * N) →
      (∃ E : ℝ, P0 = (1 + E) / Real.sqrt (2 * Real.pi * V) ∧ |E| ≤ C₀ / V) →
      P0 * ∫ u in (-r₀)..r₀, Real.exp (Af u) * G u ≤ K := by
  refine ⟨3 / 2 * (CG * Real.exp C₈) * Real.sqrt (Real.pi / c₈) / Real.sqrt (2 * Real.pi * κ), by positivity,
    fun N f V P0 Af G hN hN₀ hf0 hV hAf hG h8 hGb h26 => ?_⟩
  obtain ⟨E, hP0, hE⟩ := h26
  have hNpos : (0 : ℝ) < N := by exact_mod_cast hN
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hVpos : 0 < V := lt_of_lt_of_le (mul_pos hκ hNpos) hV
  have hEV : |E| ≤ C₀ / (κ * N) := hE.trans (div_le_div_of_nonneg_left hC₀ (mul_pos hκ hNpos) hV)
  have hEhalf : |E| ≤ 1 / 2 := by
    refine hEV.trans ?_
    rw [div_le_iff₀ (mul_pos hκ hNpos)]
    linarith
  set b := c₈ * f ^ 2 * N with hb
  have hbpos : 0 < b := by positivity
  have hr₀' : -r₀ ≤ r₀ := by linarith
  have hpt : ∀ u ∈ Icc (-r₀) r₀, Real.exp (Af u) * G u ≤ CG * Real.exp C₈ * f * N * Real.exp (-b * u ^ 2) := by
    intro u hu
    have hu' : |u| ≤ r₀ := abs_le.mpr ⟨hu.1, hu.2⟩
    obtain ⟨hG0, hG1⟩ := hGb u hu'
    have hA : Real.exp (Af u) ≤ Real.exp C₈ * Real.exp (-b * u ^ 2) := by
      rw [← Real.exp_add]
      refine Real.exp_le_exp.mpr ?_
      have h1 := h8 u hu'
      have h2 : C₈ / N ≤ C₈ := div_le_self hC₈ hN1
      rw [hb]
      nlinarith
    calc Real.exp (Af u) * G u ≤ Real.exp C₈ * Real.exp (-b * u ^ 2) * (CG * f * N) :=
          mul_le_mul hA hG1 hG0 (by positivity)
      _ = CG * Real.exp C₈ * f * N * Real.exp (-b * u ^ 2) := by ring
  have hint : ∫ u in (-r₀)..r₀, Real.exp (Af u) * G u ≤
      CG * Real.exp C₈ * f * N * Real.sqrt (Real.pi / b) := by
    calc ∫ u in (-r₀)..r₀, Real.exp (Af u) * G u
        ≤ ∫ u in (-r₀)..r₀, CG * Real.exp C₈ * f * N * Real.exp (-b * u ^ 2) :=
          intervalIntegral.integral_mono_on hr₀' (((Real.continuous_exp.comp hAf).mul hG).intervalIntegrable _ _)
            ((continuous_const.mul (by fun_prop)).intervalIntegrable _ _) hpt
      _ = CG * Real.exp C₈ * f * N * ∫ u in (-r₀)..r₀, Real.exp (-b * u ^ 2) :=
          intervalIntegral.integral_const_mul _ _
      _ ≤ CG * Real.exp C₈ * f * N * Real.sqrt (Real.pi / b) :=
          mul_le_mul_of_nonneg_left (bk_int_gauss_le hbpos hr₀.le) (by positivity)
  have hint_nn : 0 ≤ ∫ u in (-r₀)..r₀, Real.exp (Af u) * G u :=
    intervalIntegral.integral_nonneg hr₀' fun u hu =>
      mul_nonneg (Real.exp_pos _).le (hGb u (abs_le.mpr ⟨hu.1, hu.2⟩)).1
  have hsq2 : 0 < Real.sqrt (2 * Real.pi * V) := Real.sqrt_pos.mpr (by positivity)
  have hP0le : P0 ≤ 3 / 2 / Real.sqrt (2 * Real.pi * κ * N) := by
    rw [hP0]
    have h1 : 1 + E ≤ 3 / 2 := by linarith [(abs_le.mp hEhalf).2]
    have h2 : Real.sqrt (2 * Real.pi * κ * N) ≤ Real.sqrt (2 * Real.pi * V) :=
      Real.sqrt_le_sqrt (by nlinarith [Real.pi_pos])
    have h3 : 0 < Real.sqrt (2 * Real.pi * κ * N) := Real.sqrt_pos.mpr (by positivity)
    calc (1 + E) / Real.sqrt (2 * Real.pi * V) ≤ 3 / 2 / Real.sqrt (2 * Real.pi * V) :=
          div_le_div_of_nonneg_right h1 hsq2.le
      _ ≤ 3 / 2 / Real.sqrt (2 * Real.pi * κ * N) := div_le_div_of_nonneg_left (by norm_num) h3 h2
  have hP0nn : 0 ≤ P0 := by
    rw [hP0]
    exact div_nonneg (by linarith [(abs_le.mp hEhalf).1]) hsq2.le
  -- the constant: `(3/2)/√(2πκN) · C_Γ e^{C₈} f N √(π/(c₈ f² N)) = (3/2) C_Γ e^{C₈} √(π/c₈)/√(2πκ)`
  have hsqrt : Real.sqrt (Real.pi / b) = Real.sqrt (Real.pi / c₈) / (f * Real.sqrt N) := by
    rw [hb, show Real.pi / (c₈ * f ^ 2 * N) = Real.pi / c₈ / (f * Real.sqrt N) ^ 2 by
      rw [mul_pow, Real.sq_sqrt hNpos.le]; field_simp]
    rw [Real.sqrt_div' _ (by positivity), Real.sqrt_sq (by positivity)]
  have hsqrtN : Real.sqrt (2 * Real.pi * κ * N) = Real.sqrt (2 * Real.pi * κ) * Real.sqrt N :=
    Real.sqrt_mul (by positivity) _
  have hsqN : 0 < Real.sqrt N := Real.sqrt_pos.mpr hNpos
  calc P0 * ∫ u in (-r₀)..r₀, Real.exp (Af u) * G u
      ≤ 3 / 2 / Real.sqrt (2 * Real.pi * κ * N) * (CG * Real.exp C₈ * f * N * Real.sqrt (Real.pi / b)) :=
        mul_le_mul hP0le hint hint_nn (by positivity)
    _ = 3 / 2 * (CG * Real.exp C₈) * Real.sqrt (Real.pi / c₈) / Real.sqrt (2 * Real.pi * κ) *
          (f * N / (Real.sqrt N * (f * Real.sqrt N))) := by
        rw [hsqrt, hsqrtN]
        have h1 : 0 < Real.sqrt (2 * Real.pi * κ) := Real.sqrt_pos.mpr (by positivity)
        have h2 := hsqN.ne'
        have h3 := h1.ne'
        have h4 := hf0.ne'
        field_simp
    _ = 3 / 2 * (CG * Real.exp C₈) * Real.sqrt (Real.pi / c₈) / Real.sqrt (2 * Real.pi * κ) := by
        have key : f * N / (Real.sqrt N * (f * Real.sqrt N)) = 1 := by
          rw [show Real.sqrt N * (f * Real.sqrt N) = f * (Real.sqrt N * Real.sqrt N) by ring,
            Real.mul_self_sqrt hNpos.le]
          field_simp
        rw [key, mul_one]

end UpperCore

end A36W.RF.Cut2

#print axioms A36W.RF.Cut2.bk_lower_core
#print axioms A36W.RF.Cut2.bk_upper_core


==> anc/formal_companion/lean/src/A36W/RFCancel.lean <==
import A36W.RFCut2Defs

/-!
# A36W.RFCancel: App Q §3.6, execution-law non-interiority and the exact retained-subset mean cancellation
(two-group branch)

Paper: App Q, `appendix_rf.tex` (sha256 b7ef323f…), §3.6 lines 702–744, displays (3.22)–(3.26); the same text is
THEOREM_RF v1.3.2 (sha256 001fded8…), §3.6, lines 800–848.  Objects of A36W.RFCut2Defs (`pm` is the print's `π`).

Setting of §3.6 (App Q l.454–456): the parent is `F = Fin N` with positive weights `w` and quota `J`; the exact
parent marginals are `π_i = sliceMarg w univ J i`, and `ρ = J/N` (l.704).  The retained set `C` has law
`ν(C) = f^{|C|}(1 − f)^{|F∖C|}` (`nu f C`), `B = F ∖ C = Cᶜ`, the block draws `x_B` are independent `Ber(π_i)`, and
the residual quota is `j = J − |x_B|`, the integer `J - #(Cᶜ.filter (x · = true))` used by the completion.

Contents.
* §1 Independent Bernoulli products on a coordinate set `I`: the weight `cnW p I T = Π_{T} p_i Π_{I∖T}(1 − p_i)` of
  the ones-set `T ⊆ I`, the factorization `cn_factor`, exact centering `cn_mean_zero`, the moment generating bound
  `cn_mgf_le` (Hoeffding's lemma, `A36W.bernoulli_hoeffding`, coordinate by coordinate) and the two-sided tail
  `cn_tail_le`: `P(|Σ_I c_i (X_i − p_i)| ≥ t) ≤ 2 exp(−2t²/K)` whenever `Σ_I c_i² ≤ K` — display (1.6) for these
  independent bounded variables (`c_i X_i ∈ [min(0, c_i), max(0, c_i)]`, squared ranges `c_i²`).
* §2 **(3.22)**: the identity `j − ρ|C| = Σ_{i ∈ C}(π_i − ρ) − Σ_{i ∈ B}(x_i − π_i)` (`eq_3_22`); the exact means
  (`eq_3_22_selection_mean`: `E_ν Σ_{i ∈ C}(π_i − ρ) = f Σ_i(π_i − ρ) = 0`; `eq_3_22_draw_mean`: the draw statistic
  is centred conditional on `C`); and the two centred (1.6) tails used by (3.23) and (4.14):
  `eq_3_22_selection_tail` (`ν(|Σ_{i ∈ C}(π_i − ρ)| ≥ t) ≤ 2e^{−2t²/N}`) and `eq_3_22_draw_tail`
  (conditional on `C`, `P(|Σ_{i ∈ B}(x_i − π_i)| ≥ t) ≤ 2e^{−2t²/N}`), with the joint form
  `eq_3_22_draw_tail_joint`.
* §3 **(3.24)** `eq_3_24`, `eq_3_24_tilt`; the exact centering `j − Σ_C q_i = −D_B + Σ_C(π_i − q_i)`
  (`eq_3_25_centering`); **(3.25)** `eq_3_25` (first inequality, with `‖c‖` the sup norm on `Fin N → ℝ`, i.e. the
  print's `‖c‖_∞`) and `eq_3_25_const` (second inequality, `2 Σ_C |π_i − q_i| ≤ C` from (2.7), `A36W.RF.cutI_2_7`).
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

open Finset

variable {N : ℕ}

/-! ## §1 Independent Bernoulli products on a coordinate set -/

/-- The independent-Bernoulli product weight of the ones-set `T ⊆ I`: `Π_{i ∈ T} p_i · Π_{i ∈ I ∖ T} (1 − p_i)`. -/
noncomputable def cnW (p : Fin N → ℝ) (I T : Finset (Fin N)) : ℝ :=
  (∏ i ∈ T, p i) * ∏ i ∈ I \ T, (1 - p i)

theorem cnW_nonneg {p : Fin N → ℝ} {I : Finset (Fin N)} (hp : ∀ i ∈ I, 0 ≤ p i ∧ p i ≤ 1)
    {T : Finset (Fin N)} (hT : T ⊆ I) : 0 ≤ cnW p I T := by
  unfold cnW
  refine mul_nonneg (Finset.prod_nonneg fun i hi => (hp i (hT hi)).1) (Finset.prod_nonneg fun i hi => ?_)
  have := (hp i (Finset.mem_sdiff.mp hi).1).2
  linarith

/-- **Factorization of independent products**: for all `g₁ g₀ : Fin N → ℝ`,
`Σ_{T ⊆ I} W(T) Π_{i ∈ I} (if i ∈ T then g₁ i else g₀ i) = Π_{i ∈ I} (p_i g₁ i + (1 − p_i) g₀ i)`. -/
theorem cn_factor (p : Fin N → ℝ) (I : Finset (Fin N)) (g₁ g₀ : Fin N → ℝ) :
    ∑ T ∈ I.powerset, cnW p I T * ∏ i ∈ I, (if i ∈ T then g₁ i else g₀ i) =
      ∏ i ∈ I, (p i * g₁ i + (1 - p i) * g₀ i) := by
  rw [Finset.prod_add]
  refine Finset.sum_congr rfl fun T hT => ?_
  have hTI := Finset.mem_powerset.mp hT
  have h1 : ∏ i ∈ I, (if i ∈ T then g₁ i else g₀ i) = (∏ i ∈ T, g₁ i) * ∏ i ∈ I \ T, g₀ i := by
    rw [← Finset.prod_sdiff hTI, mul_comm]
    congr 1
    · exact Finset.prod_congr rfl fun i hi => if_pos hi
    · exact Finset.prod_congr rfl fun i hi => if_neg (Finset.mem_sdiff.mp hi).2
  rw [h1, cnW, Finset.prod_mul_distrib, Finset.prod_mul_distrib]
  ring

/-- The product weights have total mass one. -/
theorem cn_sum_cnW (p : Fin N → ℝ) (I : Finset (Fin N)) : ∑ T ∈ I.powerset, cnW p I T = 1 := by
  have h := cn_factor p I (fun _ => 1) (fun _ => 1)
  simp only [ite_self, Finset.prod_const_one, mul_one] at h
  rw [h]
  exact Finset.prod_eq_one fun i _ => by ring

/-- One coordinate is centred: `Σ_{T ⊆ I} W(T) (1{i ∈ T} − p_i) = 0` for `i ∈ I`. -/
theorem cn_coord_mean (p : Fin N → ℝ) {I : Finset (Fin N)} {i : Fin N} (hi : i ∈ I) :
    ∑ T ∈ I.powerset, cnW p I T * ((if i ∈ T then 1 else 0) - p i) = 0 := by
  have h := cn_factor p I (fun j => if j = i then 1 - p i else 1) (fun j => if j = i then -p i else 1)
  beta_reduce at h
  have hL : ∀ T : Finset (Fin N),
      ∏ j ∈ I, (if j ∈ T then (if j = i then 1 - p i else 1) else (if j = i then -p i else 1)) =
        (if i ∈ T then 1 else 0) - p i := by
    intro T
    have e : ∀ j ∈ I, (if j ∈ T then (if j = i then 1 - p i else 1) else (if j = i then -p i else 1)) =
        (if j = i then ((if i ∈ T then 1 else 0) - p i) else 1) := by
      intro j _
      by_cases hji : j = i
      · subst hji
        by_cases hjT : j ∈ T
        · simp [hjT]
        · simp [hjT]
      · simp [hji]
    rw [Finset.prod_congr rfl e, Finset.prod_ite_eq', if_pos hi]
  have hR : ∏ j ∈ I, (p j * (if j = i then 1 - p i else 1) + (1 - p j) * (if j = i then -p i else 1)) = 0 :=
    Finset.prod_eq_zero hi (by rw [if_pos rfl, if_pos rfl]; ring)
  rw [hR] at h
  refine (Finset.sum_congr rfl fun T _ => ?_).trans h
  rw [hL T]

/-- **Exact centering of independent draws**: `Σ_{T ⊆ I} W(T) Σ_{i ∈ I} c_i (1{i ∈ T} − p_i) = 0`. -/
theorem cn_mean_zero (p : Fin N → ℝ) (I : Finset (Fin N)) (c : Fin N → ℝ) :
    ∑ T ∈ I.powerset, cnW p I T * ∑ i ∈ I, c i * ((if i ∈ T then 1 else 0) - p i) = 0 := by
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm]
  refine Finset.sum_eq_zero fun i hi => ?_
  have h := cn_coord_mean p hi
  calc ∑ T ∈ I.powerset, cnW p I T * (c i * ((if i ∈ T then 1 else 0) - p i))
      = c i * ∑ T ∈ I.powerset, cnW p I T * ((if i ∈ T then 1 else 0) - p i) := by
        rw [Finset.mul_sum]
        exact Finset.sum_congr rfl fun T _ => by ring
    _ = 0 := by rw [h, mul_zero]

/-- **Hoeffding's moment generating bound** for independent Bernoulli draws: for `p_i ∈ [0, 1]` on `I`,
`Σ_{T ⊆ I} W(T) exp(l Σ_{i ∈ I} c_i (1{i ∈ T} − p_i)) ≤ exp(l² Σ_{i ∈ I} c_i² / 8)`. -/
theorem cn_mgf_le {p : Fin N → ℝ} {I : Finset (Fin N)} (hp : ∀ i ∈ I, 0 ≤ p i ∧ p i ≤ 1)
    (c : Fin N → ℝ) (l : ℝ) :
    ∑ T ∈ I.powerset, cnW p I T * Real.exp (l * ∑ i ∈ I, c i * ((if i ∈ T then 1 else 0) - p i)) ≤
      Real.exp (l ^ 2 * (∑ i ∈ I, c i ^ 2) / 8) := by
  have e : ∀ T : Finset (Fin N), Real.exp (l * ∑ i ∈ I, c i * ((if i ∈ T then 1 else 0) - p i)) =
      ∏ i ∈ I, (if i ∈ T then Real.exp (l * c i * (1 - p i)) else Real.exp (-(l * c i * p i))) := by
    intro T
    rw [Finset.mul_sum, Real.exp_sum]
    refine Finset.prod_congr rfl fun i _ => ?_
    split_ifs
    · congr 1; ring
    · congr 1; ring
  calc ∑ T ∈ I.powerset, cnW p I T * Real.exp (l * ∑ i ∈ I, c i * ((if i ∈ T then 1 else 0) - p i))
      = ∑ T ∈ I.powerset, cnW p I T *
          ∏ i ∈ I, (if i ∈ T then Real.exp (l * c i * (1 - p i)) else Real.exp (-(l * c i * p i))) :=
        Finset.sum_congr rfl fun T _ => by rw [e T]
    _ = ∏ i ∈ I, (p i * Real.exp (l * c i * (1 - p i)) + (1 - p i) * Real.exp (-(l * c i * p i))) :=
        cn_factor p I _ _
    _ ≤ ∏ i ∈ I, Real.exp ((l * c i) ^ 2 / 8) := by
        refine Finset.prod_le_prod (fun i hi => ?_) (fun i hi => A36W.bernoulli_hoeffding (hp i hi).1 (hp i hi).2 _)
        have h0 := (hp i hi).1
        have h1 : 0 ≤ 1 - p i := by linarith [(hp i hi).2]
        exact add_nonneg (mul_nonneg h0 (Real.exp_pos _).le) (mul_nonneg h1 (Real.exp_pos _).le)
    _ = Real.exp (l ^ 2 * (∑ i ∈ I, c i ^ 2) / 8) := by
        rw [← Real.exp_sum]
        congr 1
        rw [Finset.mul_sum, Finset.sum_div]
        exact Finset.sum_congr rfl fun i _ => by ring

/-- The Chernoff step: if both exponential moments `Σ W e^{±l S}` are at most `M` (`l ≥ 0`), then
`Σ_{|S| ≥ t} W ≤ 2 e^{−lt} M`. -/
theorem cn_chernoff {s : Finset (Finset (Fin N))} {W S : Finset (Fin N) → ℝ} (hW : ∀ T ∈ s, 0 ≤ W T)
    {M t l : ℝ} (hl : 0 ≤ l) (h₁ : ∑ T ∈ s, W T * Real.exp (l * S T) ≤ M)
    (h₂ : ∑ T ∈ s, W T * Real.exp (-l * S T) ≤ M) :
    ∑ T ∈ s with t ≤ |S T|, W T ≤ 2 * Real.exp (-(l * t)) * M := by
  rw [Finset.sum_filter]
  have hpt : ∀ T ∈ s, (if t ≤ |S T| then W T else 0) ≤
      Real.exp (-(l * t)) * (W T * Real.exp (l * S T)) + Real.exp (-(l * t)) * (W T * Real.exp (-l * S T)) := by
    intro T hT
    have hw := hW T hT
    have hA : 0 ≤ Real.exp (-(l * t)) * (W T * Real.exp (l * S T)) :=
      mul_nonneg (Real.exp_pos _).le (mul_nonneg hw (Real.exp_pos _).le)
    have hB : 0 ≤ Real.exp (-(l * t)) * (W T * Real.exp (-l * S T)) :=
      mul_nonneg (Real.exp_pos _).le (mul_nonneg hw (Real.exp_pos _).le)
    split_ifs with h
    · rcases le_abs'.mp h with h' | h'
      · have h3 : 1 ≤ Real.exp (-(l * t)) * Real.exp (-l * S T) := by
          rw [← Real.exp_add]
          exact Real.one_le_exp (by nlinarith)
        have h4 := mul_le_mul_of_nonneg_left h3 hw
        nlinarith
      · have h3 : 1 ≤ Real.exp (-(l * t)) * Real.exp (l * S T) := by
          rw [← Real.exp_add]
          exact Real.one_le_exp (by nlinarith)
        have h4 := mul_le_mul_of_nonneg_left h3 hw
        nlinarith
    · linarith
  have he := Real.exp_pos (-(l * t))
  calc ∑ T ∈ s, (if t ≤ |S T| then W T else 0)
      ≤ ∑ T ∈ s, (Real.exp (-(l * t)) * (W T * Real.exp (l * S T)) +
          Real.exp (-(l * t)) * (W T * Real.exp (-l * S T))) := Finset.sum_le_sum hpt
    _ = Real.exp (-(l * t)) * ∑ T ∈ s, W T * Real.exp (l * S T) +
          Real.exp (-(l * t)) * ∑ T ∈ s, W T * Real.exp (-l * S T) := by
        rw [Finset.sum_add_distrib, Finset.mul_sum, Finset.mul_sum]
    _ ≤ Real.exp (-(l * t)) * M + Real.exp (-(l * t)) * M := by
        have := mul_le_mul_of_nonneg_left h₁ he.le
        have := mul_le_mul_of_nonneg_left h₂ he.le
        linarith
    _ = 2 * Real.exp (-(l * t)) * M := by ring

/-- **(1.6) for independent Bernoulli draws with real coefficients**: for `p_i ∈ [0, 1]` on `I`, `Σ_{i ∈ I} c_i² ≤ K`,
`K > 0` and `t ≥ 0`, `P(|Σ_{i ∈ I} c_i (X_i − p_i)| ≥ t) ≤ 2 exp(−2t²/K)`. -/
theorem cn_tail_le {p : Fin N → ℝ} {I : Finset (Fin N)} (hp : ∀ i ∈ I, 0 ≤ p i ∧ p i ≤ 1)
    (c : Fin N → ℝ) {K t : ℝ} (hK : 0 < K) (hcK : ∑ i ∈ I, c i ^ 2 ≤ K) (ht : 0 ≤ t) :
    ∑ T ∈ I.powerset with t ≤ |∑ i ∈ I, c i * ((if i ∈ T then 1 else 0) - p i)|, cnW p I T ≤
      2 * Real.exp (-(2 * t ^ 2 / K)) := by
  have hl0 : 0 ≤ 4 * t / K := by positivity
  have hM : ∀ l : ℝ, Real.exp (l ^ 2 * (∑ i ∈ I, c i ^ 2) / 8) ≤ Real.exp ((4 * t / K) ^ 2 * K / 8) →
      ∑ T ∈ I.powerset, cnW p I T * Real.exp (l * ∑ i ∈ I, c i * ((if i ∈ T then 1 else 0) - p i)) ≤
        Real.exp ((4 * t / K) ^ 2 * K / 8) := fun l hl => (cn_mgf_le hp c l).trans hl
  have hK1 : Real.exp ((4 * t / K) ^ 2 * (∑ i ∈ I, c i ^ 2) / 8) ≤ Real.exp ((4 * t / K) ^ 2 * K / 8) := by
    apply Real.exp_le_exp.mpr
    have := sq_nonneg (4 * t / K)
    have := mul_le_mul_of_nonneg_left hcK this
    linarith
  have hK2 : Real.exp ((-(4 * t / K)) ^ 2 * (∑ i ∈ I, c i ^ 2) / 8) ≤ Real.exp ((4 * t / K) ^ 2 * K / 8) := by
    rw [neg_sq]
    exact hK1
  have h := cn_chernoff (s := I.powerset) (W := cnW p I)
    (S := fun T => ∑ i ∈ I, c i * ((if i ∈ T then 1 else 0) - p i)) (t := t)
    (fun T hT => cnW_nonneg hp (Finset.mem_powerset.mp hT)) hl0 (hM _ hK1) (hM _ hK2)
  refine h.trans_eq ?_
  have hK' : K ≠ 0 := hK.ne'
  rw [mul_assoc, ← Real.exp_add]
  congr 2
  field_simp
  ring

/-- Words versus ones-sets: `Π_{i ∈ I} Ber(p_i)(x_i) = W(I ∩ ones(x))`, the product weight of `{i ∈ I : x_i = 1}`. -/
theorem prod_ber_eq_cnW (p : Fin N → ℝ) (I : Finset (Fin N)) (x : Fin N → Bool) :
    ∏ i ∈ I, ber (p i) (x i) = cnW p I (I.filter fun i => x i = true) := by
  rw [cnW]
  have hsub : I.filter (fun i => x i = true) ⊆ I := Finset.filter_subset _ _
  rw [← Finset.prod_sdiff hsub, mul_comm]
  congr 1
  · refine Finset.prod_congr rfl fun i hi => ?_
    rw [(Finset.mem_filter.mp hi).2, ber_true]
  · refine Finset.prod_congr rfl fun i hi => ?_
    have h1 := Finset.mem_sdiff.mp hi
    have h2 : x i = false := by
      by_contra h
      exact h1.2 (Finset.mem_filter.mpr ⟨h1.1, by simpa using h⟩)
    rw [h2, ber_false]

/-- The retention law is the independent product with probability `f`: `ν(C) = W_{f}(C)` on `I = F`. -/
theorem nu_eq_cnW (f : ℝ) (C : Finset (Fin N)) : nu f C = cnW (fun _ => f) univ C := by
  rw [nu, cnW, Finset.prod_const, Finset.prod_const, Finset.compl_eq_univ_sdiff]

/-! ## §2 (3.22): the identity, the two exact centerings, and the two centred (1.6) tails -/

section Eq322

variable {w : Fin N → ℝ}

/-- `Σ_{i ∈ B} x_i = |x_B|`. -/
theorem sum_bval_eq_card (S : Finset (Fin N)) (x : Fin N → Bool) :
    ∑ i ∈ S, bval (x i) = (#(S.filter fun i => x i = true) : ℝ) := by
  simp only [bval]
  rw [Finset.sum_boole]

/-- `Σ_{i ∈ F} π_i = J` for the exact parent marginals at a legal quota. -/
theorem sum_sliceMarg_univ (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) :
    ∑ i, sliceMarg w univ J i = J := by
  have hZ : Z w univ J ≠ 0 := by
    refine (Z_pos (fun k _ => hw k) hJ0 ?_).ne'
    rw [Finset.card_univ, Fintype.card_fin]
    exact hJN
  exact sum_sliceMarg hZ

/-- **(3.22)** (App Q l.704–709).  Under actual execution of the first block, with `ρ = J/N`, `B = Cᶜ` and the
residual quota `j = J − |x_B|`: `j − ρ|C| = Σ_{i ∈ C}(π_i − ρ) − Σ_{i ∈ B}(x_i − π_i)`, for every retained set `C`
and every outcome `x` (exact; it uses only `Σ_F π_i = J`). -/
theorem eq_3_22 (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) (C : Finset (Fin N))
    (x : Fin N → Bool) :
    (((J - #(Cᶜ.filter fun i => x i = true) : ℤ) : ℝ) - (J : ℝ) / N * #C) =
      ∑ i ∈ C, (sliceMarg w univ J i - (J : ℝ) / N) - ∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i) := by
  have h3 : ∑ i ∈ C, sliceMarg w univ J i + ∑ i ∈ Cᶜ, sliceMarg w univ J i = J := by
    rw [Finset.sum_add_sum_compl]
    exact sum_sliceMarg_univ hw hJ0 hJN
  rw [Finset.sum_sub_distrib, Finset.sum_sub_distrib, sum_bval_eq_card, Finset.sum_const, nsmul_eq_mul]
  push_cast
  linear_combination (-1 : ℝ) * h3

/-- `Σ_F (π_i − ρ) = 0` at a legal quota (`N > 0`). -/
theorem sum_sliceMarg_sub_rho (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) (hN : 0 < N) :
    ∑ i, (sliceMarg w univ J i - (J : ℝ) / N) = 0 := by
  rw [Finset.sum_sub_distrib, sum_sliceMarg_univ hw hJ0 hJN, Finset.sum_const, Finset.card_univ,
    Fintype.card_fin, nsmul_eq_mul]
  have hN' : (N : ℝ) ≠ 0 := by exact_mod_cast hN.ne'
  have e : (N : ℝ) * ((J : ℝ) / N) = J := by field_simp
  rw [e, sub_self]

/-- The retained-subset sum is the centred independent-selection statistic:
`Σ_{i ∈ C} c_i = Σ_{i ∈ F} c_i (1{i ∈ C} − f)` whenever `Σ_F c_i = 0`. -/
theorem selection_stat_eq (c : Fin N → ℝ) (hc : ∑ i, c i = 0) (f : ℝ) (C : Finset (Fin N)) :
    ∑ i ∈ C, c i = ∑ i, c i * ((if i ∈ C then 1 else 0) - f) := by
  have e : ∀ i, c i * ((if i ∈ C then 1 else 0) - f) = (if i ∈ C then c i else 0) - c i * f := by
    intro i
    split_ifs <;> ring
  rw [Finset.sum_congr rfl fun i _ => e i, Finset.sum_sub_distrib, Finset.sum_ite_mem, Finset.univ_inter,
    ← Finset.sum_mul, hc, zero_mul, sub_zero]

/-- **(3.22), first centering** (App Q l.710): the first sum is a centred independent-selection statistic, its mean
under `ν` being `f Σ_i (π_i − ρ) = 0`. -/
theorem eq_3_22_selection_mean (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) (hN : 0 < N) (f : ℝ) :
    ∑ C : Finset (Fin N), nu f C * ∑ i ∈ C, (sliceMarg w univ J i - (J : ℝ) / N) =
        f * ∑ i, (sliceMarg w univ J i - (J : ℝ) / N) ∧
      f * ∑ i, (sliceMarg w univ J i - (J : ℝ) / N) = 0 := by
  have hc := sum_sliceMarg_sub_rho hw hJ0 hJN hN
  refine ⟨?_, by rw [hc, mul_zero]⟩
  rw [hc, mul_zero]
  have h := cn_mean_zero (fun _ => f) univ (fun i => sliceMarg w univ J i - (J : ℝ) / N)
  rw [Finset.powerset_univ] at h
  refine (Finset.sum_congr rfl fun C _ => ?_).trans h
  rw [nu_eq_cnW, selection_stat_eq _ hc f C]

/-- **(3.22), second centering** (App Q l.710): conditional on `C`, the second sum is centred, because the block
draws are independent `Ber(π_i)`: `Σ_{x_B} Π_{i ∈ B} Ber(π_i)(x_i) Σ_{i ∈ B}(x_i − π_i) = 0`, written over the
ones-set `T ⊆ B` of `x_B`. -/
theorem eq_3_22_draw_mean (w : Fin N → ℝ) (J : ℤ) (C : Finset (Fin N)) :
    ∑ T ∈ Cᶜ.powerset, cnW (sliceMarg w univ J) Cᶜ T *
      ∑ i ∈ Cᶜ, ((if i ∈ T then 1 else 0) - sliceMarg w univ J i) = 0 := by
  have h := cn_mean_zero (sliceMarg w univ J) Cᶜ (fun _ => 1)
  simp only [one_mul] at h
  exact h

/-- **(3.22), the selection tail** ((1.6) for the first sum; used by (3.23) and (4.14)): for `0 ≤ f ≤ 1`, `N > 0`
and `t ≥ 0`, `ν(|Σ_{i ∈ C}(π_i − ρ)| ≥ t) ≤ 2 exp(−2t²/N)`. -/
theorem eq_3_22_selection_tail (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) (hN : 0 < N) {f : ℝ}
    (hf0 : 0 ≤ f) (hf1 : f ≤ 1) {t : ℝ} (ht : 0 ≤ t) :
    ∑ C : Finset (Fin N) with t ≤ |∑ i ∈ C, (sliceMarg w univ J i - (J : ℝ) / N)|, nu f C ≤
      2 * Real.exp (-(2 * t ^ 2 / N)) := by
  have hc := sum_sliceMarg_sub_rho hw hJ0 hJN hN
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hw0 : ∀ k ∈ (univ : Finset (Fin N)), 0 ≤ w k := fun k _ => (hw k).le
  have hρ0 : 0 ≤ (J : ℝ) / N := div_nonneg (by exact_mod_cast hJ0) hNR.le
  have hρ1 : (J : ℝ) / N ≤ 1 := by
    rw [div_le_one hNR]
    exact_mod_cast hJN
  have hsq : ∑ i, (sliceMarg w univ J i - (J : ℝ) / N) ^ 2 ≤ N := by
    have hle : ∀ i ∈ (univ : Finset (Fin N)), (sliceMarg w univ J i - (J : ℝ) / N) ^ 2 ≤ 1 := by
      intro i _
      have h0 := sliceMarg_nonneg hw0 J i
      have h1 := sliceMarg_le_one hw0 J i
      nlinarith [mul_nonneg (show 0 ≤ 1 - (sliceMarg w univ J i - (J : ℝ) / N) by linarith)
        (show 0 ≤ 1 + (sliceMarg w univ J i - (J : ℝ) / N) by linarith)]
    calc ∑ i, (sliceMarg w univ J i - (J : ℝ) / N) ^ 2 ≤ ∑ _i : Fin N, (1 : ℝ) := Finset.sum_le_sum hle
      _ = N := by simp
  have h := cn_tail_le (p := fun _ => f) (I := univ) (fun _ _ => ⟨hf0, hf1⟩)
    (fun i => sliceMarg w univ J i - (J : ℝ) / N) hNR hsq ht
  rw [Finset.powerset_univ] at h
  refine le_trans (le_of_eq ?_) h
  rw [Finset.sum_filter, Finset.sum_filter]
  refine Finset.sum_congr rfl fun C _ => ?_
  rw [selection_stat_eq _ hc f C, nu_eq_cnW]

/-- **(3.22), the draw tail** ((1.6) for the second sum, conditional on `C`; used by (3.23) and (4.14)): for `N > 0`
and `t ≥ 0`, `P(|Σ_{i ∈ B}(x_i − π_i)| ≥ t | C) ≤ 2 exp(−2t²/N)`, over the ones-set `T ⊆ B` of `x_B`. -/
theorem eq_3_22_draw_tail (w : Fin N → ℝ) (hw : ∀ i, 0 < w i) (J : ℤ) (hN : 0 < N) (C : Finset (Fin N))
    {t : ℝ} (ht : 0 ≤ t) :
    ∑ T ∈ Cᶜ.powerset with t ≤ |∑ i ∈ Cᶜ, ((if i ∈ T then 1 else 0) - sliceMarg w univ J i)|,
        cnW (sliceMarg w univ J) Cᶜ T ≤ 2 * Real.exp (-(2 * t ^ 2 / N)) := by
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hw0 : ∀ k ∈ (univ : Finset (Fin N)), 0 ≤ w k := fun k _ => (hw k).le
  have hsq : ∑ i ∈ Cᶜ, ((fun _ => (1 : ℝ)) i) ^ 2 ≤ N := by
    simp only [one_pow, Finset.sum_const, nsmul_eq_mul, mul_one]
    have := Finset.card_le_univ Cᶜ
    rw [Fintype.card_fin] at this
    exact_mod_cast this
  have h := cn_tail_le (p := sliceMarg w univ J) (I := Cᶜ)
    (fun i _ => ⟨sliceMarg_nonneg hw0 J i, sliceMarg_le_one hw0 J i⟩) (fun _ => (1 : ℝ)) hNR hsq ht
  simp only [one_mul] at h
  exact h

/-- **(3.22), the draw tail under the joint law of `(C, x_B)`**: `Σ_C ν(C) P(|Σ_{i ∈ B}(x_i − π_i)| ≥ t | C) ≤
2 exp(−2t²/N)` for `0 ≤ f ≤ 1`. -/
theorem eq_3_22_draw_tail_joint (hw : ∀ i, 0 < w i) (J : ℤ) (hN : 0 < N) {f : ℝ} (hf0 : 0 ≤ f) (hf1 : f ≤ 1)
    {t : ℝ} (ht : 0 ≤ t) :
    ∑ C : Finset (Fin N), nu f C *
        ∑ T ∈ Cᶜ.powerset with t ≤ |∑ i ∈ Cᶜ, ((if i ∈ T then 1 else 0) - sliceMarg w univ J i)|,
          cnW (sliceMarg w univ J) Cᶜ T ≤ 2 * Real.exp (-(2 * t ^ 2 / N)) := by
  have hν : ∀ C : Finset (Fin N), 0 ≤ nu f C := fun C => by
    rw [nu]
    exact mul_nonneg (pow_nonneg hf0 _) (pow_nonneg (by linarith) _)
  calc ∑ C : Finset (Fin N), nu f C *
        ∑ T ∈ Cᶜ.powerset with t ≤ |∑ i ∈ Cᶜ, ((if i ∈ T then 1 else 0) - sliceMarg w univ J i)|,
          cnW (sliceMarg w univ J) Cᶜ T
      ≤ ∑ C : Finset (Fin N), nu f C * (2 * Real.exp (-(2 * t ^ 2 / N))) :=
        Finset.sum_le_sum fun C _ => mul_le_mul_of_nonneg_left (eq_3_22_draw_tail w hw J hN C ht) (hν C)
    _ = 2 * Real.exp (-(2 * t ^ 2 / N)) := by
        have h1 := cn_sum_cnW (fun _ => f) (univ : Finset (Fin N))
        rw [Finset.powerset_univ] at h1
        have hs : ∑ C : Finset (Fin N), nu f C = 1 :=
          (Finset.sum_congr rfl fun C _ => nu_eq_cnW f C).trans h1
        rw [← Finset.sum_mul, hs, one_mul]

end Eq322

/-! ## §3 (3.24)–(3.25): the common tilt and the exact mean cancellation -/

section Eq324

/-- A common logistic tilt moves every coordinate in the same direction: `t_i(u) − q_i` has the sign of `u`. -/
theorem tU_sub_nonneg {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) {u : ℝ} (hu : 0 ≤ u) : 0 ≤ tU q u - q := by
  have h : tU q 0 ≤ tU q u := by
    unfold tU
    exact Real.sigmoid_le_iff.mpr (by linarith)
  rw [tU_zero hq0 hq1] at h
  linarith

theorem tU_sub_nonpos {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) {u : ℝ} (hu : u ≤ 0) : tU q u - q ≤ 0 := by
  have h : tU q u ≤ tU q 0 := by
    unfold tU
    exact Real.sigmoid_le_iff.mpr (by linarith)
  rw [tU_zero hq0 hq1] at h
  linarith

/-- **(3.24)** (App Q l.717–722), in the tilt variable: for `q_i ∈ (0, 1)`, every `C` and every common tilt `u`,
`Σ_{i ∈ C} |t_i(u) − q_i| = |Σ_{i ∈ C} t_i(u) − Σ_{i ∈ C} q_i|`; at the tilt making the child mean `j`
(`Σ_{i ∈ C} t_i(u) = j`) this is `|j − Σ_{i ∈ C} q_i|`. -/
theorem eq_3_24 {q : Fin N → ℝ} (hq : ∀ i, 0 < q i ∧ q i < 1) (C : Finset (Fin N)) (u : ℝ) {j : ℝ}
    (hj : ∑ i ∈ C, tU (q i) u = j) :
    ∑ i ∈ C, |tU (q i) u - q i| = |j - ∑ i ∈ C, q i| := by
  rw [← hj, ← Finset.sum_sub_distrib]
  rcases le_total 0 u with hu | hu
  · have h : ∀ i ∈ C, 0 ≤ tU (q i) u - q i := fun i _ => tU_sub_nonneg (hq i).1 (hq i).2 hu
    rw [abs_of_nonneg (Finset.sum_nonneg h)]
    exact Finset.sum_congr rfl fun i hi => abs_of_nonneg (h i hi)
  · have h : ∀ i ∈ C, tU (q i) u - q i ≤ 0 := fun i _ => tU_sub_nonpos (hq i).1 (hq i).2 hu
    rw [abs_of_nonpos (Finset.sum_nonpos h), ← Finset.sum_neg_distrib]
    exact Finset.sum_congr rfl fun i hi => abs_of_nonpos (h i hi)

/-- **(3.24) on the real objects**: with `q_i = p_i(s₀)` (the print's `s₀` is the tilt at mean `J`) and the child's
tilted marginals `t_i^C = p_i(s)` at any tilt `s` making the child mean `j` (`Σ_{i ∈ C} p_i(s) = j`),
`Σ_{i ∈ C} |t_i^C − q_i| = |j − Σ_{i ∈ C} q_i|`. -/
theorem eq_3_24_tilt {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (s₀ s : ℝ) (C : Finset (Fin N)) {j : ℝ}
    (hj : ∑ i ∈ C, tiltP w s i = j) :
    ∑ i ∈ C, |tiltP w s i - tiltP w s₀ i| = |j - ∑ i ∈ C, tiltP w s₀ i| := by
  have key : ∀ i, tiltP w s i = tU (tiltP w s₀ i) (s - s₀) := fun i => by
    rw [tU_tiltP hw s₀ (s - s₀) i, show s₀ + (s - s₀) = s by ring]
  simp_rw [key] at hj ⊢
  exact eq_3_24 (fun i => ⟨tiltP_pos hw s₀ i, tiltP_lt_one hw s₀ i⟩) C (s - s₀) hj

variable {w : Fin N → ℝ}

/-- **The exact centering before (3.25)** (App Q l.723–726): `j − Σ_C q_i = −D_B + Σ_C(π_i − q_i)`, where
`D_B = Σ_{i ∈ B}(x_i − π_i)` and `q` is any array. -/
theorem eq_3_25_centering (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) (q : Fin N → ℝ)
    (C : Finset (Fin N)) (x : Fin N → Bool) :
    ((J - #(Cᶜ.filter fun i => x i = true) : ℤ) : ℝ) - ∑ i ∈ C, q i =
      -∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i) + ∑ i ∈ C, (sliceMarg w univ J i - q i) := by
  have h3 : ∑ i ∈ C, sliceMarg w univ J i + ∑ i ∈ Cᶜ, sliceMarg w univ J i = J := by
    rw [Finset.sum_add_sum_compl]
    exact sum_sliceMarg_univ hw hJ0 hJN
  rw [Finset.sum_sub_distrib, Finset.sum_sub_distrib, sum_bval_eq_card]
  push_cast
  linear_combination (-1 : ℝ) * h3

/-- **(3.25), first inequality** (App Q l.727–732): for the child's tilted marginals `t_i^C = p_i(s)` at a tilt
making the child mean the residual quota `j = J − |x_B|`, every `q_i = p_i(s₀)` and every coefficient vector `c`
(`‖c‖` is the sup norm, the print's `‖c‖_∞`):
`|Σ_C c_i(t_i^C − π_i)| ≤ ‖c‖ (|D_B| + 2 Σ_C |π_i − q_i|)`. -/
theorem eq_3_25 (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) (s₀ s : ℝ) (C : Finset (Fin N))
    (x : Fin N → Bool) (hj : ∑ i ∈ C, tiltP w s i = ((J - #(Cᶜ.filter fun i => x i = true) : ℤ) : ℝ))
    (c : Fin N → ℝ) :
    |∑ i ∈ C, c i * (tiltP w s i - sliceMarg w univ J i)| ≤
      ‖c‖ * (|∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i)| +
        2 * ∑ i ∈ C, |sliceMarg w univ J i - tiltP w s₀ i|) := by
  have h24 := eq_3_24_tilt hw s₀ s C hj
  have hcen := eq_3_25_centering hw hJ0 hJN (tiltP w s₀) C x
  have hc : ∀ i, |c i| ≤ ‖c‖ := fun i => by
    have := norm_le_pi_norm c i
    rwa [Real.norm_eq_abs] at this
  have hcn : 0 ≤ ‖c‖ := norm_nonneg c
  have step1 : |∑ i ∈ C, c i * (tiltP w s i - sliceMarg w univ J i)| ≤
      ‖c‖ * ∑ i ∈ C, |tiltP w s i - sliceMarg w univ J i| := by
    refine (Finset.abs_sum_le_sum_abs _ _).trans ?_
    rw [Finset.mul_sum]
    refine Finset.sum_le_sum fun i _ => ?_
    rw [abs_mul]
    exact mul_le_mul_of_nonneg_right (hc i) (abs_nonneg _)
  have step2 : ∑ i ∈ C, |tiltP w s i - sliceMarg w univ J i| ≤
      ∑ i ∈ C, |tiltP w s i - tiltP w s₀ i| + ∑ i ∈ C, |sliceMarg w univ J i - tiltP w s₀ i| := by
    rw [← Finset.sum_add_distrib]
    refine Finset.sum_le_sum fun i _ => ?_
    have := abs_sub_le (tiltP w s i) (tiltP w s₀ i) (sliceMarg w univ J i)
    rw [abs_sub_comm (tiltP w s₀ i) (sliceMarg w univ J i)] at this
    exact this
  have step3 : |((J - #(Cᶜ.filter fun i => x i = true) : ℤ) : ℝ) - ∑ i ∈ C, tiltP w s₀ i| ≤
      |∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i)| + ∑ i ∈ C, |sliceMarg w univ J i - tiltP w s₀ i| := by
    rw [hcen]
    refine (abs_add_le _ _).trans ?_
    rw [abs_neg]
    exact add_le_add le_rfl (Finset.abs_sum_le_sum_abs _ _)
  rw [h24] at step2
  refine step1.trans (mul_le_mul_of_nonneg_left ?_ hcn)
  linarith

end Eq324

end A36W.RF.Cut2


==> anc/formal_companion/lean/src/A36W/RFCancel2.lean <==
import A36W.RFCancel
import A36W.RFExact
import A36W.RFCutI

/-!
# A36W.RFCancel2: App Q §3.6 continued — the execution law of `(C, x)`, (3.23), (3.25)'s constant and (3.26)
(two-group branch)

Paper: App Q, `appendix_rf.tex` (sha256 b7ef323f…), §3.6 lines 702–744; THEOREM_RF v1.3.2 (001fded8…) §3.6,
lines 800–848.  This module continues A36W.RFCancel (frozen, sha256 41bcf9ee…), which holds (3.22), (3.24) and the
first inequality of (3.25), and uses RF Cut II's auxiliary law (A36W.RFExact, sha256 9a017642…): the joint law
`auxJoint w J f C x = ν(C) Π_{i ∈ B} Ber(π_i)(x_i) · completion_{C, J − |x_B|}(x_C)` of the retained set and the
output, whose `C`-sum is `Haux w J f x`.  "`H_aux(E)`" for an event `E` of `(C, x_B, x_C)` is
`Σ_C Σ_x auxJoint w J f C x · 1_E`; for an event of the output alone this is `Σ_x Haux w J f x · 1_E`.

Contents.
* §1 Disintegration of the joint law (`sum_auxJoint_mul`, `_B`, `_C`); the two (3.22) tails under the execution law
  (`haux_selection_tail`, `haux_draw_tail`); the size tail (`size_tail`).
* §2 `childInterior κ f N |C| j` (`|C| ∈ [fN/2, 2fN]`, `κ/2 ≤ j/|C| ≤ 1 − κ/2`) and **(3.23)**
  (`eq_3_23_explicit` with `c = κ²/32`, `eq_3_23`).
* §3 **(3.25), second inequality** (`eq_3_25_const`, from (2.7) = `A36W.RF.cutI_2_7`).
* §4 **(3.26)**: `eq_3_26_interior` (the union bound on the common interior event), `eq_3_26` (the printed form,
  non-interior added once) and `eq_3_26_union` (a finite family of statistics, non-interior counted once).
  Ingredients: the child tilt (`child_tilt_mean`), conditioning the child's tilted product law on its quota slice
  (`sliceProb_le_cnW_div`), the central child atom (2.8) (`A36W.RF.cutI_2_8`, via `pbAtom_tiltP_wC`), the mean
  cancellation (3.25), and (1.6) for the centred child product statistic (`prod_tail_shift`).
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

open Finset

variable {N : ℕ}

/-! ## §4 The joint law of `(C, x)` (RF Cut II's `auxJoint`): disintegration and the two tails under `H_aux` -/

section Joint

variable {w : Fin N → ℝ}

theorem cn_auxJoint_nonneg (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (hf0 : 0 ≤ f) (hf1 : f ≤ 1)
    (C : Finset (Fin N)) (x : Fin N → Bool) : 0 ≤ auxJoint w J f C x := by
  unfold auxJoint
  refine mul_nonneg (mul_nonneg (nu_nonneg hf0 hf1 C) (Finset.prod_nonneg fun i _ => ?_))
    (completion_nonneg hw C _ _)
  exact ber_nonneg (sliceMarg_nonneg (fun k _ => (hw k).le) J i) (sliceMarg_le_one (fun k _ => (hw k).le) J i) _

/-- `Π_{i ∈ B} Ber(p_i)(1{i ∈ Y}) = W_p(Y)` for `Y ⊆ B`. -/
theorem prod_ber_decide_eq_cnW (p : Fin N → ℝ) {B Y : Finset (Fin N)} (hY : Y ⊆ B) :
    ∏ i ∈ B, ber (p i) (decide (i ∈ Y)) = cnW p B Y := by
  rw [prod_ber_eq_cnW p B (fun i => decide (i ∈ Y))]
  congr 1
  ext i
  simp only [Finset.mem_filter, decide_eq_true_eq]
  exact ⟨fun h => h.2, fun h => ⟨hY h, h⟩⟩

/-- **Disintegration of the joint law** (App Q l.456): for every `G` of the ones-sets of `x_B` and `x_C`,
`Σ_x auxJoint(C, x) G(ones x_B, ones x_C) = ν(C) Σ_{Y ⊆ B} W_π(Y) Σ_{Z ⊆ C} completion_{C, J − |Y|}(Z) G(Y, Z)`. -/
theorem sum_auxJoint_mul (J : ℤ) (f : ℝ) (C : Finset (Fin N))
    (G : Finset (Fin N) → Finset (Fin N) → ℝ) :
    ∑ x : Fin N → Bool, auxJoint w J f C x * G (Cᶜ.filter fun i => x i = true) (C.filter fun i => x i = true) =
      nu f C * ∑ Y ∈ Cᶜ.powerset, cnW (sliceMarg w univ J) Cᶜ Y *
        ∑ Z ∈ C.powerset, completion w C (J - #Y) Z * G Y Z := by
  let G' : Finset (Fin N) → ℝ := fun X =>
    nu f C * (∏ i ∈ Cᶜ, ber (sliceMarg w univ J i) (decide (i ∈ Cᶜ ∩ X))) *
      completion w C (J - #(Cᶜ ∩ X)) (C ∩ X) * G (Cᶜ ∩ X) (C ∩ X)
  have h1 : ∀ (x : Fin N → Bool) (S : Finset (Fin N)), S.filter (fun i => x i = true) = S ∩ wordOnes x :=
    fun x S => by
      ext i
      simp [mem_wordOnes_iff]
  have e : ∀ x : Fin N → Bool,
      auxJoint w J f C x * G (Cᶜ.filter fun i => x i = true) (C.filter fun i => x i = true) = G' (wordOnes x) := by
    intro x
    unfold auxJoint
    simp only [G']
    rw [h1 x Cᶜ, h1 x C]
    congr 3
    refine Finset.prod_congr rfl fun i hi => ?_
    congr 1
    have : i ∈ Cᶜ ∩ wordOnes x ↔ x i = true := by
      rw [Finset.mem_inter, mem_wordOnes_iff]
      exact ⟨fun h => h.2, fun h => ⟨hi, h⟩⟩
    cases hxi : x i <;> simp_all
  rw [Finset.sum_congr rfl fun x _ => e x, ReservoirFacts.sum_wordOnes G']
  simp only [G']
  rw [sum_powerset_split C (fun Y Z => nu f C * (∏ i ∈ Cᶜ, ber (sliceMarg w univ J i) (decide (i ∈ Y))) *
      completion w C (J - #Y) Z * G Y Z), Finset.mul_sum]
  refine Finset.sum_congr rfl fun Y hY => ?_
  rw [prod_ber_decide_eq_cnW (sliceMarg w univ J) (Finset.mem_powerset.mp hY), Finset.mul_sum, Finset.mul_sum]
  refine Finset.sum_congr rfl fun Z _ => ?_
  ring

/-- The joint law read on `(C, x_B)`: the completion integrates out,
`Σ_x auxJoint(C, x) G(ones x_B) = ν(C) Σ_{Y ⊆ B} W_π(Y) G(Y)`. -/
theorem sum_auxJoint_mul_B (hw : ∀ i, 0 < w i) (J : ℤ) (f : ℝ) (C : Finset (Fin N)) (G : Finset (Fin N) → ℝ) :
    ∑ x : Fin N → Bool, auxJoint w J f C x * G (Cᶜ.filter fun i => x i = true) =
      nu f C * ∑ Y ∈ Cᶜ.powerset, cnW (sliceMarg w univ J) Cᶜ Y * G Y := by
  have h := sum_auxJoint_mul (w := w) J f C (fun Y _ => G Y)
  beta_reduce at h
  rw [h]
  congr 1
  refine Finset.sum_congr rfl fun Y _ => ?_
  rw [← Finset.sum_mul, sum_completion hw C, one_mul]

/-- The joint law read on `C` alone: `Σ_x auxJoint(C, x) g = ν(C) g`. -/
theorem sum_auxJoint_mul_C (hw : ∀ i, 0 < w i) (J : ℤ) (f : ℝ) (C : Finset (Fin N)) (g : ℝ) :
    ∑ x : Fin N → Bool, auxJoint w J f C x * g = nu f C * g := by
  rw [← Finset.sum_mul, sum_auxJoint hw J f C]

/-- **(3.22), the selection tail under the execution law** (`H_aux`'s joint law of `(C, x)`):
`P(|Σ_{i ∈ C}(π_i − ρ)| ≥ t) ≤ 2 exp(−2t²/N)`. -/
theorem haux_selection_tail (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) (hN : 0 < N) {f : ℝ}
    (hf0 : 0 ≤ f) (hf1 : f ≤ 1) {t : ℝ} (ht : 0 ≤ t) :
    ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
        (if t ≤ |∑ i ∈ C, (sliceMarg w univ J i - (J : ℝ) / N)| then 1 else 0) ≤
      2 * Real.exp (-(2 * t ^ 2 / N)) := by
  have e : ∀ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
      (if t ≤ |∑ i ∈ C, (sliceMarg w univ J i - (J : ℝ) / N)| then 1 else 0) =
        if t ≤ |∑ i ∈ C, (sliceMarg w univ J i - (J : ℝ) / N)| then nu f C else 0 := by
    intro C
    rw [sum_auxJoint_mul_C hw J f C, mul_ite, mul_one, mul_zero]
  rw [Finset.sum_congr rfl fun C _ => e C, ← Finset.sum_filter]
  exact eq_3_22_selection_tail hw hJ0 hJN hN hf0 hf1 ht

/-- The draw statistic in word form equals its ones-set form. -/
theorem drawStat_eq (w : Fin N → ℝ) (J : ℤ) (C : Finset (Fin N)) (x : Fin N → Bool) :
    ∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i) =
      ∑ i ∈ Cᶜ, ((if i ∈ Cᶜ.filter (fun i => x i = true) then 1 else 0) - sliceMarg w univ J i) := by
  refine Finset.sum_congr rfl fun i hi => ?_
  congr 1
  by_cases hxi : x i = true
  · rw [if_pos (Finset.mem_filter.mpr ⟨hi, hxi⟩), hxi, bval_true]
  · have h2 : x i = false := by simpa using hxi
    rw [if_neg (show i ∉ Cᶜ.filter (fun i => x i = true) from fun h => hxi (Finset.mem_filter.mp h).2), h2,
      bval_false]

/-- **(3.22), the draw tail under the execution law**: `P(|Σ_{i ∈ B}(x_i − π_i)| ≥ t) ≤ 2 exp(−2t²/N)`. -/
theorem haux_draw_tail (hw : ∀ i, 0 < w i) (J : ℤ) (hN : 0 < N) {f : ℝ} (hf0 : 0 ≤ f) (hf1 : f ≤ 1) {t : ℝ}
    (ht : 0 ≤ t) :
    ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
        (if t ≤ |∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i)| then 1 else 0) ≤
      2 * Real.exp (-(2 * t ^ 2 / N)) := by
  have e : ∀ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
      (if t ≤ |∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i)| then 1 else 0) =
        nu f C * ∑ T ∈ Cᶜ.powerset with
          t ≤ |∑ i ∈ Cᶜ, ((if i ∈ T then 1 else 0) - sliceMarg w univ J i)|, cnW (sliceMarg w univ J) Cᶜ T := by
    intro C
    simp_rw [drawStat_eq w J C]
    rw [sum_auxJoint_mul_B hw J f C
      (fun Y => if t ≤ |∑ i ∈ Cᶜ, ((if i ∈ Y then 1 else 0) - sliceMarg w univ J i)| then 1 else 0),
      Finset.sum_filter]
    congr 1
    refine Finset.sum_congr rfl fun T _ => ?_
    rw [mul_ite, mul_one, mul_zero]
  rw [Finset.sum_congr rfl fun C _ => e C]
  exact eq_3_22_draw_tail_joint hw J hN hf0 hf1 ht

/-- The retained-set size is concentrated: `ν(||C| − fN| ≥ t) ≤ 2 exp(−2t²/N)` ((1.6), `|C| = Σ_i 1{i ∈ C}`). -/
theorem size_tail (hN : 0 < N) {f : ℝ} (hf0 : 0 ≤ f) (hf1 : f ≤ 1) {t : ℝ} (ht : 0 ≤ t) :
    ∑ C : Finset (Fin N) with t ≤ |(#C : ℝ) - f * N|, nu f C ≤ 2 * Real.exp (-(2 * t ^ 2 / N)) := by
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hsq : ∑ i ∈ (univ : Finset (Fin N)), ((fun _ => (1 : ℝ)) i) ^ 2 ≤ N := by simp
  have h := cn_tail_le (p := fun _ => f) (I := univ) (fun _ _ => ⟨hf0, hf1⟩) (fun _ => (1 : ℝ)) hNR hsq ht
  rw [Finset.powerset_univ] at h
  refine le_trans (le_of_eq ?_) h
  rw [Finset.sum_filter, Finset.sum_filter]
  refine Finset.sum_congr rfl fun C _ => ?_
  have hs : ∑ i ∈ (univ : Finset (Fin N)), (fun _ => (1 : ℝ)) i * ((if i ∈ C then 1 else 0) - (fun _ => f) i) =
      (#C : ℝ) - f * N := by
    simp only [one_mul]
    rw [Finset.sum_sub_distrib, Finset.sum_ite_mem, Finset.univ_inter, Finset.sum_const, Finset.sum_const,
      Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, nsmul_eq_mul, mul_one]
    ring
  rw [hs, nu_eq_cnW]

end Joint

/-! ## §5 (3.23): execution-law non-interiority -/

/-- **The interior child** (App Q l.653–655, l.662, l.712): the child `(C, j)` with `|C| = c` is interior when
`|C| ∈ [fN/2, 2fN]` and `j/|C| ∈ [κ/2, 1 − κ/2]`, written without division as `κ/2 · |C| ≤ j ≤ (1 − κ/2) |C|`
(equivalent to the ratio form whenever `|C| > 0`, in particular whenever `fN > 0`). -/
abbrev childInterior (κ f : ℝ) (N c : ℕ) (j : ℤ) : Prop :=
  f * N / 2 ≤ c ∧ (c : ℝ) ≤ 2 * f * N ∧ κ / 2 * c ≤ j ∧ (j : ℝ) ≤ (1 - κ / 2) * c

section Eq323

variable {w : Fin N → ℝ}

/-- The pointwise decomposition behind (3.23): a non-interior child has a size failure, or one of the two centred
statistics of (3.22) is at least `κfN/8`. -/
theorem nonInterior_le (hw : ∀ i, 0 < w i) {κ : ℝ} (hκ0 : 0 < κ) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N)
    (hN : 0 < N) (hρlo : κ ≤ (J : ℝ) / N) (hρhi : (J : ℝ) / N ≤ 1 - κ) {f : ℝ} (hf0 : 0 ≤ f)
    (C : Finset (Fin N)) (x : Fin N → Bool) :
    (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then (0 : ℝ) else 1) ≤
      (if f * N / 2 ≤ |(#C : ℝ) - f * N| then 1 else 0) +
        (if κ * f * N / 8 ≤ |∑ i ∈ C, (sliceMarg w univ J i - (J : ℝ) / N)| then 1 else 0) +
          (if κ * f * N / 8 ≤ |∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i)| then 1 else 0) := by
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have h01 : ∀ (P : Prop) [Decidable P], (0 : ℝ) ≤ if P then 1 else 0 := fun P _ => by
    split_ifs <;> norm_num
  by_cases hint : childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true))
  · rw [if_pos hint]
    have := h01 (f * N / 2 ≤ |(#C : ℝ) - f * N|)
    have := h01 (κ * f * N / 8 ≤ |∑ i ∈ C, (sliceMarg w univ J i - (J : ℝ) / N)|)
    have := h01 (κ * f * N / 8 ≤ |∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i)|)
    linarith
  rw [if_neg hint]
  have hA := h01 (κ * f * N / 8 ≤ |∑ i ∈ C, (sliceMarg w univ J i - (J : ℝ) / N)|)
  have hB := h01 (κ * f * N / 8 ≤ |∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i)|)
  by_cases hs : f * N / 2 ≤ |(#C : ℝ) - f * N|
  · rw [if_pos hs]
    linarith
  rw [if_neg hs]
  have hsz := abs_lt.mp (not_le.mp hs)
  have hfN : 0 ≤ f * N := mul_nonneg hf0 hNR.le
  have hc1 : f * N / 2 ≤ (#C : ℝ) := by linarith [hsz.1]
  have hc2 : (#C : ℝ) ≤ 2 * f * N := by linarith [hsz.2]
  have hdens : ¬ (κ / 2 * (#C : ℝ) ≤ ((J - #(Cᶜ.filter fun i => x i = true) : ℤ) : ℝ) ∧
      ((J - #(Cᶜ.filter fun i => x i = true) : ℤ) : ℝ) ≤ (1 - κ / 2) * #C) :=
    fun h => hint ⟨hc1, hc2, h.1, h.2⟩
  have h22 := eq_3_22 hw hJ0 hJN C x
  set j : ℝ := ((J - #(Cᶜ.filter fun i => x i = true) : ℤ) : ℝ) with hj
  set ρ : ℝ := (J : ℝ) / N with hρ
  set A := ∑ i ∈ C, (sliceMarg w univ J i - ρ) with hAdef
  set B := ∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i) with hBdef
  have hm1 : κ * (#C : ℝ) ≤ ρ * #C := mul_le_mul_of_nonneg_right hρlo (Nat.cast_nonneg _)
  have hm2 : κ * (f * N / 2) ≤ κ * #C := mul_le_mul_of_nonneg_left hc1 hκ0.le
  have hm3 : ρ * #C ≤ (1 - κ) * #C := mul_le_mul_of_nonneg_right hρhi (Nat.cast_nonneg _)
  have hgap : κ * f * N / 4 ≤ |j - ρ * #C| := by
    rcases not_and_or.mp hdens with h | h
    · rw [abs_sub_comm]
      refine le_trans ?_ (le_abs_self _)
      have h' := not_le.mp h
      nlinarith
    · refine le_trans ?_ (le_abs_self _)
      have h' := not_le.mp h
      nlinarith
  rw [h22] at hgap
  have htri := abs_sub A B
  have hor : κ * f * N / 8 ≤ |A| ∨ κ * f * N / 8 ≤ |B| := by
    by_contra hcon
    have h1 := not_le.mp (not_or.mp hcon).1
    have h2 := not_le.mp (not_or.mp hcon).2
    linarith
  rcases hor with h | h
  · rw [if_pos h]
    linarith
  · rw [if_pos h]
    linarith

/-- `ℓ² = f² N`. -/
theorem ell_sq (f : ℝ) (N : ℕ) : ell f N ^ 2 = f ^ 2 * N := by
  unfold ell
  rw [mul_pow, Real.sq_sqrt (Nat.cast_nonneg N)]

/-- **(3.23)** (App Q l.711–715), explicit form: at an interior parent (`κN ≤ J ≤ (1 − κ)N`, `0 < κ ≤ 1/2`) and for
every `0 ≤ f ≤ 1`, the execution probability of a non-interior child is at most `6 e^{−κ²ℓ²/32}`, `ℓ = f√N`.
Infeasible and empty children are non-interior, so they are included.  Route: (1.6) for the size (giving
`2e^{−ℓ²/2}` directly, so `fN ≥ 4ℓ²` is not needed) and the two centred tails of (3.22). -/
theorem eq_3_23_explicit {κ : ℝ} (hκ0 : 0 < κ) (hκ : κ ≤ 1 / 2) {N : ℕ} {w : Fin N → ℝ} {J : ℤ} {f : ℝ}
    (hN : 0 < N) (hw : ∀ i, 0 < w i) (hJlo : κ * N ≤ J) (hJhi : (J : ℝ) ≤ (1 - κ) * N) (hf0 : 0 ≤ f)
    (hf1 : f ≤ 1) :
    ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
        (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1) ≤
      6 * Real.exp (-(κ ^ 2 / 32 * ell f N ^ 2)) := by
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hN0 : (N : ℝ) ≠ 0 := hNR.ne'
  have hJ0 : 0 ≤ J := by
    have : (0 : ℝ) ≤ J := le_trans (mul_nonneg hκ0.le hNR.le) hJlo
    exact_mod_cast this
  have hJN : J ≤ N := by
    have : (J : ℝ) ≤ N := by nlinarith
    exact_mod_cast this
  have hρlo : κ ≤ (J : ℝ) / N := by
    rw [le_div_iff₀ hNR]
    linarith
  have hρhi : (J : ℝ) / N ≤ 1 - κ := by
    rw [div_le_iff₀ hNR]
    linarith
  have hfN : 0 ≤ f * N := mul_nonneg hf0 hNR.le
  have hκfN : 0 ≤ κ * f * N / 8 := by have := mul_nonneg hκ0.le hfN; nlinarith
  -- the three tails
  have h1 : ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
      (if f * N / 2 ≤ |(#C : ℝ) - f * N| then 1 else 0) ≤ 2 * Real.exp (-(2 * (f * N / 2) ^ 2 / N)) := by
    have e : ∀ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
        (if f * N / 2 ≤ |(#C : ℝ) - f * N| then 1 else 0) =
          if f * N / 2 ≤ |(#C : ℝ) - f * N| then nu f C else 0 := by
      intro C
      rw [sum_auxJoint_mul_C hw J f C, mul_ite, mul_one, mul_zero]
    rw [Finset.sum_congr rfl fun C _ => e C, ← Finset.sum_filter]
    exact size_tail hN hf0 hf1 (div_nonneg hfN (by norm_num))
  have h2 := haux_selection_tail hw hJ0 hJN hN hf0 hf1 hκfN
  have h3 := haux_draw_tail hw J hN hf0 hf1 hκfN
  have hsum : ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
        (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1) ≤
      ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
          (if f * N / 2 ≤ |(#C : ℝ) - f * N| then 1 else 0) +
        ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
          (if κ * f * N / 8 ≤ |∑ i ∈ C, (sliceMarg w univ J i - (J : ℝ) / N)| then 1 else 0) +
        ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
          (if κ * f * N / 8 ≤ |∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i)| then 1 else 0) := by
    rw [← Finset.sum_add_distrib, ← Finset.sum_add_distrib]
    refine Finset.sum_le_sum fun C _ => ?_
    rw [← Finset.sum_add_distrib, ← Finset.sum_add_distrib]
    refine Finset.sum_le_sum fun x _ => ?_
    have hle := nonInterior_le hw hκ0 hJ0 hJN hN hρlo hρhi hf0 C x
    have hnn := cn_auxJoint_nonneg hw J hf0 hf1 C x
    have := mul_le_mul_of_nonneg_left hle hnn
    linarith
  have hl2 := ell_sq f N
  have hk2 : κ ^ 2 ≤ 1 / 4 := by nlinarith
  have e1 : Real.exp (-(2 * (f * N / 2) ^ 2 / N)) ≤ Real.exp (-(κ ^ 2 / 32 * ell f N ^ 2)) := by
    apply Real.exp_le_exp.mpr
    rw [hl2]
    have e : 2 * (f * N / 2) ^ 2 / N = f ^ 2 * N / 2 := by
      rw [div_eq_iff hN0]
      ring
    rw [e]
    have : 0 ≤ f ^ 2 * N := by positivity
    nlinarith
  have e2 : Real.exp (-(2 * (κ * f * N / 8) ^ 2 / N)) = Real.exp (-(κ ^ 2 / 32 * ell f N ^ 2)) := by
    congr 1
    rw [hl2, neg_inj, div_eq_iff hN0]
    ring
  rw [e2] at h2 h3
  linarith

/-- **(3.23)** (App Q l.711–712) as printed: there is `c > 0` (depending only on `κ`) such that at every interior
parent and every `0 ≤ f ≤ 1`, `H_aux(non-interior child) ≤ 6 e^{−cℓ²}`. -/
theorem eq_3_23 {κ : ℝ} (hκ0 : 0 < κ) (hκ : κ ≤ 1 / 2) :
    ∃ c : ℝ, 0 < c ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      κ * N ≤ J → (J : ℝ) ≤ (1 - κ) * N → 0 ≤ f → f ≤ 1 →
      ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
          (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1) ≤
        6 * Real.exp (-(c * ell f N ^ 2)) :=
  ⟨κ ^ 2 / 32, by positivity, fun _ _ _ _ hN hw hJlo hJhi hf0 hf1 =>
    eq_3_23_explicit hκ0 hκ hN hw hJlo hJhi hf0 hf1⟩

end Eq323


/-! ## §3 (3.25), second inequality: the constant from (2.7) -/

/-- **(3.25), second inequality** (App Q l.731): at an interior parent with weight ratio at most `Λ`
(`κN ≤ J ≤ (1 − κ)N`), with `q = p(s(J))` the logistic marginals at mean `J`, `2 Σ_C |π_i − q_i| ≤ C₀` by (2.7);
hence for every child tilt `s` making the child mean `j = J − |x_B|`,
`|Σ_C c_i(t_i^C − π_i)| ≤ ‖c‖ (|D_B| + C₀)`, `C₀` depending only on `(κ, Λ)`. -/
theorem eq_3_25_const {κ Λ : ℝ} (hκ0 : 0 < κ) (hκ : κ ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C₀ : ℝ, 0 ≤ C₀ ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → κ * N ≤ J → (J : ℝ) ≤ (1 - κ) * N →
      ∀ (s : ℝ) (C : Finset (Fin N)) (x : Fin N → Bool),
        ∑ i ∈ C, tiltP w s i = ((J - #(Cᶜ.filter fun i => x i = true) : ℤ) : ℝ) → ∀ c : Fin N → ℝ,
        |∑ i ∈ C, c i * (tiltP w s i - sliceMarg w univ J i)| ≤
          ‖c‖ * (|∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i)| + C₀) := by
  obtain ⟨C₁, C₂, hC₁, hC₂, h27⟩ := cutI_2_7 hκ0 hκ hΛ
  refine ⟨2 * C₂, by positivity, ?_⟩
  intro N w J hN hw hr hJlo hJhi s C x hj c
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hJ0 : 0 ≤ J := by
    have : (0 : ℝ) ≤ J := le_trans (mul_nonneg hκ0.le hNR.le) hJlo
    exact_mod_cast this
  have hJN : J ≤ N := by
    have : (J : ℝ) ≤ N := by nlinarith
    exact_mod_cast this
  obtain ⟨hπq, hV, -⟩ := h27 N w J hN hw hr hJlo hJhi
  have hsum : 2 * ∑ i ∈ C, |sliceMarg w univ J i - tiltP w (tiltOf w J) i| ≤ 2 * C₂ := by
    have h1 : ∑ i ∈ C, |sliceMarg w univ J i - tiltP w (tiltOf w J) i| ≤ ∑ _i ∈ C, C₂ / N :=
      Finset.sum_le_sum fun i _ => (hπq i).trans hV
    have h2 : ∑ _i ∈ C, C₂ / (N : ℝ) ≤ C₂ := by
      rw [Finset.sum_const, nsmul_eq_mul]
      have hc : (#C : ℝ) ≤ N := by
        have := Finset.card_le_univ C
        rw [Fintype.card_fin] at this
        exact_mod_cast this
      calc (#C : ℝ) * (C₂ / N) ≤ N * (C₂ / N) :=
            mul_le_mul_of_nonneg_right hc (div_nonneg hC₂ hNR.le)
        _ = C₂ := by field_simp
    linarith
  have h := eq_3_25 hw hJ0 hJN (tiltOf w J) s C x hj c
  refine h.trans (mul_le_mul_of_nonneg_left ?_ (norm_nonneg c))
  linarith

/-! ## §4 (3.26): execution-law tails of linear statistics -/

section Eq326

variable {w : Fin N → ℝ}

/-- The child's tilted mean in parent coordinates: `μ_{wC}(s) = Σ_{i ∈ C} p_i(s)`. -/
theorem cn_tiltMean_wC (w : Fin N → ℝ) (s : ℝ) (C : Finset (Fin N)) :
    tiltMean (wC w C) s = ∑ i ∈ C, tiltP w s i := by
  unfold tiltMean pbMean
  conv_rhs => rw [← map_orderEmbOfFin_univ' C]
  rw [Finset.sum_map]
  rfl

/-- **The child tilt** (App Q l.717, "the product law tilted so that the child mean is `j`"): for `0 < j < |C|`,
`s_C = tiltOf (wC w C) j` gives `Σ_{i ∈ C} p_i(s_C) = j`. -/
theorem child_tilt_mean (hw : ∀ i, 0 < w i) (C : Finset (Fin N)) {j : ℝ} (hj0 : 0 < j) (hjC : j < #C) :
    ∑ i ∈ C, tiltP w (tiltOf (wC w C) j) i = j := by
  have hC : 0 < #C := by
    have : (0 : ℝ) < #C := lt_trans hj0 hjC
    exact_mod_cast this
  rw [← cn_tiltMean_wC]
  exact tiltMean_tiltOf (wC_pos hw C) hC hj0 hjC

/-- **Conditioning the child's tilted product law on its quota slice** (App Q l.486, l.737): for every tilt `s`,
`T ⊆ C` and `j ≤ |C|`, `p_{C,j}(T) ≤ W_{p(s)}(T) / P̃_s(S_C = j)`, with equality on `|T| = j`. -/
theorem sliceProb_le_cnW_div (hw : ∀ i, 0 < w i) (s : ℝ) {C T : Finset (Fin N)} (hT : T ⊆ C) {jn : ℕ}
    (hjn : jn ≤ #C) :
    sliceProb w C (jn : ℤ) T ≤ cnW (tiltP w s) C T / batchPmf C (tiltP w s) jn := by
  have hZp : 0 < Z w C (jn : ℤ) := Z_pos (fun k _ => hw k) (by positivity) (by exact_mod_cast hjn)
  have hD := tilt_prod_den_pos hw s C
  have hB : 0 < batchPmf C (tiltP w s) jn := by
    rw [child_batchPmf_tiltP hw s C jn]
    have := Real.exp_pos (s * jn)
    positivity
  unfold sliceProb
  split_ifs with h
  · rw [le_div_iff₀ hB, cnW, child_tilt_weight hw s h.1, child_batchPmf_tiltP hw s C jn]
    have hcard : (#T : ℝ) = jn := by exact_mod_cast h.2
    rw [hcard]
    have hE := Real.exp_pos (s * jn)
    apply le_of_eq
    generalize ∏ i ∈ C, (1 + w i * Real.exp s) = P at hD ⊢
    generalize Z w C (jn : ℤ) = Zc at hZp ⊢
    generalize Real.exp (s * jn) = E at hE ⊢
    generalize ∏ k ∈ T, w k = Q
    have hP := hD.ne'
    have hZ := hZp.ne'
    have hE' := hE.ne'
    field_simp
  · exact div_nonneg (cnW_nonneg (fun i _ => tiltP_mem hw s i) hT) hB.le

/-- **(1.6) for the centred child product statistic after the mean shift** (App Q l.737): if
`|Σ_C c_i (p_i − π_i)| ≤ M ≤ a` and `Σ_C c_i² ≤ K`, `K > 0`, then under the product law `p` on `C`,
`P(|Σ_C c_i (X_i − π_i)| > a) ≤ 2 exp(−2(a − M)²/K)`. -/
theorem prod_tail_shift {p : Fin N → ℝ} {C : Finset (Fin N)} (hp : ∀ i ∈ C, 0 ≤ p i ∧ p i ≤ 1)
    (pm c : Fin N → ℝ) {K M a : ℝ} (hK : 0 < K) (hcK : ∑ i ∈ C, c i ^ 2 ≤ K)
    (hM : |∑ i ∈ C, c i * (p i - pm i)| ≤ M) (hMa : M ≤ a) :
    ∑ T ∈ C.powerset, cnW p C T *
        (if a < |∑ i ∈ C, c i * ((if i ∈ T then 1 else 0) - pm i)| then 1 else 0) ≤
      2 * Real.exp (-(2 * (a - M) ^ 2 / K)) := by
  have h := cn_tail_le hp c hK hcK (sub_nonneg.mpr hMa)
  refine le_trans ?_ h
  rw [Finset.sum_filter]
  refine Finset.sum_le_sum fun T hT => ?_
  have hW := cnW_nonneg hp (Finset.mem_powerset.mp hT)
  by_cases h1 : a < |∑ i ∈ C, c i * ((if i ∈ T then 1 else 0) - pm i)|
  · rw [if_pos h1, mul_one]
    have hsplit : ∑ i ∈ C, c i * ((if i ∈ T then 1 else 0) - pm i) =
        ∑ i ∈ C, c i * ((if i ∈ T then 1 else 0) - p i) + ∑ i ∈ C, c i * (p i - pm i) := by
      rw [← Finset.sum_add_distrib]
      exact Finset.sum_congr rfl fun i _ => by ring
    have h2 : a - M ≤ |∑ i ∈ C, c i * ((if i ∈ T then 1 else 0) - p i)| := by
      rw [hsplit] at h1
      have := abs_add_le (∑ i ∈ C, c i * ((if i ∈ T then 1 else 0) - p i)) (∑ i ∈ C, c i * (p i - pm i))
      linarith
    rw [if_pos h2]
  · rw [if_neg h1, mul_zero]
    split_ifs
    · exact hW
    · exact le_refl 0

/-- A statistic of `x_S` in word form equals its ones-set form. -/
theorem ones_stat_eq (pm c : Fin N → ℝ) (S : Finset (Fin N)) (x : Fin N → Bool) :
    ∑ i ∈ S, c i * (bval (x i) - pm i) =
      ∑ i ∈ S, c i * ((if i ∈ S.filter (fun i => x i = true) then 1 else 0) - pm i) := by
  refine Finset.sum_congr rfl fun i hi => ?_
  congr 2
  by_cases hxi : x i = true
  · rw [if_pos (Finset.mem_filter.mpr ⟨hi, hxi⟩), hxi, bval_true]
  · have h2 : x i = false := by simpa using hxi
    rw [if_neg (show i ∉ S.filter (fun i => x i = true) from fun h => hxi (Finset.mem_filter.mp h).2), h2,
      bval_false]

/-- Indicator bookkeeping for (3.26): with `Y = Y_B + Y_C`, the event `{P, 2a < |Y|}` is covered by `{a ≤ |Y_B|}`,
`{b ≤ |D_B|}` and `{P, |D_B| < b} ∩ {a < |Y_C|}`. -/
theorem ind_split (P : Prop) [Decidable P] (a b YB YC DB : ℝ) :
    (if P ∧ 2 * a < |YB + YC| then (1 : ℝ) else 0) ≤
      (if a ≤ |YB| then 1 else 0) + (if b ≤ |DB| then 1 else 0) +
        (if P ∧ |DB| < b then 1 else 0) * (if a < |YC| then 1 else 0) := by
  have h01 : ∀ (Q : Prop) [Decidable Q], (0 : ℝ) ≤ if Q then 1 else 0 := fun Q _ => by
    split_ifs <;> norm_num
  have hprod : (0 : ℝ) ≤ (if P ∧ |DB| < b then 1 else 0) * (if a < |YC| then 1 else 0) :=
    mul_nonneg (h01 _) (h01 _)
  by_cases hL : P ∧ 2 * a < |YB + YC|
  · rw [if_pos hL]
    by_cases hB : a ≤ |YB|
    · rw [if_pos hB]
      have := h01 (b ≤ |DB|)
      linarith
    · rw [if_neg hB]
      by_cases hD : b ≤ |DB|
      · rw [if_pos hD]
        linarith
      · rw [if_neg hD, if_pos ⟨hL.1, not_le.mp hD⟩]
        have hC : a < |YC| := by
          have := abs_add_le YB YC
          have := not_le.mp hB
          linarith [hL.2]
        rw [if_pos hC]
        norm_num
  · rw [if_neg hL]
    have := h01 (a ≤ |YB|)
    have := h01 (b ≤ |DB|)
    linarith

/-- The total product mass of `(C, x_B)`: `Σ_C ν(C) Σ_{Y ⊆ B} W_π(Y) g(C, Y) ≤ B₀` whenever every `g ≤ B₀`. -/
theorem sum_nu_cnW_le (w : Fin N → ℝ) (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (hf0 : 0 ≤ f) (hf1 : f ≤ 1)
    (g : Finset (Fin N) → Finset (Fin N) → ℝ) {B₀ : ℝ} (hg : ∀ C, ∀ Y ∈ Cᶜ.powerset, g C Y ≤ B₀) :
    ∑ C : Finset (Fin N), nu f C * ∑ Y ∈ Cᶜ.powerset, cnW (sliceMarg w univ J) Cᶜ Y * g C Y ≤ B₀ := by
  have hw0 : ∀ k ∈ (univ : Finset (Fin N)), 0 ≤ w k := fun k _ => (hw k).le
  have hp : ∀ C : Finset (Fin N), ∀ i ∈ Cᶜ, 0 ≤ sliceMarg w univ J i ∧ sliceMarg w univ J i ≤ 1 :=
    fun _ i _ => ⟨sliceMarg_nonneg hw0 J i, sliceMarg_le_one hw0 J i⟩
  calc ∑ C : Finset (Fin N), nu f C * ∑ Y ∈ Cᶜ.powerset, cnW (sliceMarg w univ J) Cᶜ Y * g C Y
      ≤ ∑ C : Finset (Fin N), nu f C * ∑ Y ∈ Cᶜ.powerset, cnW (sliceMarg w univ J) Cᶜ Y * B₀ := by
        refine Finset.sum_le_sum fun C _ => mul_le_mul_of_nonneg_left ?_ (nu_nonneg hf0 hf1 C)
        exact Finset.sum_le_sum fun Y hY =>
          mul_le_mul_of_nonneg_left (hg C Y hY) (cnW_nonneg (hp C) (Finset.mem_powerset.mp hY))
    _ = B₀ := by
        simp_rw [← Finset.sum_mul, cn_sum_cnW, one_mul]
        rw [← Finset.sum_mul, sum_nu, one_mul]

/-- `Σ_{T ⊆ I} W(T) 1_P(T) = W(P)`. -/
theorem sum_cnW_ite (p : Fin N → ℝ) (I : Finset (Fin N)) (P : Finset (Fin N) → Prop) [DecidablePred P] :
    ∑ T ∈ I.powerset, cnW p I T * (if P T then 1 else 0) = ∑ T ∈ I.powerset with P T, cnW p I T := by
  rw [Finset.sum_filter]
  exact Finset.sum_congr rfl fun T _ => by rw [mul_ite, mul_one, mul_zero]

/-- The ones-set of the word `1_Y` inside `B ⊇ Y` is `Y`. -/
theorem filter_decide_eq {B Y : Finset (Fin N)} (hY : Y ⊆ B) :
    B.filter (fun i => decide (i ∈ Y) = true) = Y := by
  ext i
  simp only [Finset.mem_filter, decide_eq_true_eq]
  exact ⟨fun h => h.2, fun h => ⟨hY h, h⟩⟩

/-- The exponent bookkeeping of (3.26) (pure real algebra): with `a = z√N‖c‖/2`, `b = z√N/4`, `z ≥ 1` and
`C₂₅ ≤ √N/8`, the mean shift `M = ‖c‖(b + C₂₅)` satisfies `M ≤ a` and `2(a − M)²/(N‖c‖²) ≥ z²/32`. -/
theorem exp26 {z sN cn C₂₅ Nr : ℝ} (hz : 1 ≤ z) (hcn : 0 < cn) (hsN : 0 < sN) (hsq : sN ^ 2 = Nr)
    (hC : C₂₅ ≤ sN / 8) :
    cn * (z * sN / 4 + C₂₅) ≤ z * sN * cn / 2 ∧
      Real.exp (-(2 * (z * sN * cn / 2 - cn * (z * sN / 4 + C₂₅)) ^ 2 / (Nr * cn ^ 2))) ≤
        Real.exp (-(1 / 32 * z ^ 2)) := by
  have hz0 : 0 ≤ z := by linarith
  have h1 : C₂₅ ≤ z * sN / 8 := by nlinarith
  have h2 := mul_le_mul_of_nonneg_left h1 hcn.le
  have hgap : cn * (z * sN / 8) ≤ z * sN * cn / 2 - cn * (z * sN / 4 + C₂₅) := by linarith
  have hg0 : 0 ≤ cn * (z * sN / 8) := mul_nonneg hcn.le (div_nonneg (mul_nonneg hz0 hsN.le) (by norm_num))
  refine ⟨by linarith, ?_⟩
  apply Real.exp_le_exp.mpr
  have hsq' := pow_le_pow_left₀ hg0 hgap 2
  have hNr : 0 < Nr := by rw [← hsq]; positivity
  have hlhs : (cn * (z * sN / 8)) ^ 2 = cn ^ 2 * z ^ 2 * Nr / 64 := by
    rw [show (cn * (z * sN / 8)) ^ 2 = cn ^ 2 * z ^ 2 * sN ^ 2 / 64 by ring, hsq]
  rw [hlhs] at hsq'
  rw [neg_le_neg_iff, le_div_iff₀ (by positivity)]
  nlinarith

/-- Term (a) of (3.26): the block statistic `Y_B`, conditional on `C`, by (1.6):
`H_aux(|Σ_{i ∈ B} c_i(x_i − π_i)| ≥ a) ≤ 2 exp(−2a²/(N‖c‖²))`. -/
theorem ta_bound {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (hf0 : 0 ≤ f) (hf1 : f ≤ 1)
    (c : Fin N → ℝ) {a : ℝ} (ha0 : 0 ≤ a) (hK : 0 < (N : ℝ) * ‖c‖ ^ 2)
    (hc2 : ∀ S : Finset (Fin N), ∑ i ∈ S, c i ^ 2 ≤ N * ‖c‖ ^ 2) :
    ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
        (if a ≤ |∑ i ∈ Cᶜ, c i * (bval (x i) - sliceMarg w univ J i)| then 1 else 0) ≤
      2 * Real.exp (-(2 * a ^ 2 / (N * ‖c‖ ^ 2))) := by
  have hw0 : ∀ k ∈ (univ : Finset (Fin N)), 0 ≤ w k := fun k _ => (hw k).le
  have e : ∀ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
      (if a ≤ |∑ i ∈ Cᶜ, c i * (bval (x i) - sliceMarg w univ J i)| then 1 else 0) =
        nu f C * ∑ Y ∈ Cᶜ.powerset, cnW (sliceMarg w univ J) Cᶜ Y *
          (if a ≤ |∑ i ∈ Cᶜ, c i * ((if i ∈ Y then 1 else 0) - sliceMarg w univ J i)| then 1 else 0) := by
    intro C
    simp_rw [ones_stat_eq (sliceMarg w univ J) c Cᶜ]
    exact sum_auxJoint_mul_B hw J f C
      (fun Y => if a ≤ |∑ i ∈ Cᶜ, c i * ((if i ∈ Y then 1 else 0) - sliceMarg w univ J i)| then 1 else 0)
  rw [Finset.sum_congr rfl fun C _ => e C]
  calc ∑ C : Finset (Fin N), nu f C * ∑ Y ∈ Cᶜ.powerset, cnW (sliceMarg w univ J) Cᶜ Y *
          (if a ≤ |∑ i ∈ Cᶜ, c i * ((if i ∈ Y then 1 else 0) - sliceMarg w univ J i)| then 1 else 0)
      ≤ ∑ C : Finset (Fin N), nu f C * (2 * Real.exp (-(2 * a ^ 2 / (N * ‖c‖ ^ 2)))) := by
        refine Finset.sum_le_sum fun C _ => mul_le_mul_of_nonneg_left ?_ (nu_nonneg hf0 hf1 C)
        rw [sum_cnW_ite]
        exact cn_tail_le (fun i _ => ⟨sliceMarg_nonneg hw0 J i, sliceMarg_le_one hw0 J i⟩) c hK (hc2 Cᶜ) ha0
    _ = 2 * Real.exp (-(2 * a ^ 2 / (N * ‖c‖ ^ 2))) := by rw [← Finset.sum_mul, sum_nu, one_mul]

/-- Term (c) of (3.26): conditional on `(C, x_B)` with the child interior and `|D_B| < b`, the child statistic's tail
under the exact child slice is at most the tilted product-law tail (1.6) after the mean cancellation (3.25), divided
by the central child atom (2.8); summed: `≤ 2√N E / c₈` whenever `exp(−2(a − M)²/(N‖c‖²)) ≤ E`, `M = ‖c‖(b + C₂₅)`.
The hypotheses `h28` and `h25` are the proved statements (2.8) and (3.25) specialised to this parent. -/
theorem tc_bound {κ Λ : ℝ} (hκ0 : 0 < κ) {w : Fin N → ℝ} (hN : 0 < N) (hw : ∀ i, 0 < w i)
    (hr : ∀ i j, w i ≤ Λ * w j) {J : ℤ} {f : ℝ} (hf0 : 0 < f) (hf1 : f ≤ 1) (c : Fin N → ℝ)
    {a b C₂₅ c₈ m₀ E : ℝ} (hc₈ : 0 < c₈)
    (h28 : ∀ (m : ℕ) (w' : Fin m → ℝ) (U : ℤ), m₀ ≤ m → 0 < m → (∀ i, 0 < w' i) →
      (∀ i j, w' i ≤ Λ * w' j) → κ / 2 * m ≤ U → (U : ℝ) ≤ (1 - κ / 2) * m →
      c₈ / Real.sqrt m ≤ pbAtom (tiltP w' (tiltOf w' U)) U)
    (h25 : ∀ (s : ℝ) (C : Finset (Fin N)) (x : Fin N → Bool),
      ∑ i ∈ C, tiltP w s i = ((J - #(Cᶜ.filter fun i => x i = true) : ℤ) : ℝ) →
      |∑ i ∈ C, c i * (tiltP w s i - sliceMarg w univ J i)| ≤
        ‖c‖ * (|∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i)| + C₂₅))
    (hm0 : m₀ ≤ f * N / 2) (hK : 0 < (N : ℝ) * ‖c‖ ^ 2)
    (hc2 : ∀ S : Finset (Fin N), ∑ i ∈ S, c i ^ 2 ≤ N * ‖c‖ ^ 2) (hMa : ‖c‖ * (b + C₂₅) ≤ a)
    (hE : Real.exp (-(2 * (a - ‖c‖ * (b + C₂₅)) ^ 2 / (N * ‖c‖ ^ 2))) ≤ E) :
    ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
      ((if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) ∧
          |∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i)| < b then 1 else 0) *
        (if a < |∑ i ∈ C, c i * (bval (x i) - sliceMarg w univ J i)| then 1 else 0)) ≤
      2 * Real.sqrt N / c₈ * E := by
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hE0 : 0 ≤ E := le_trans (Real.exp_pos _).le hE
  let G : Finset (Fin N) → Finset (Fin N) → Finset (Fin N) → ℝ := fun C Y T =>
    (if childInterior κ f N #C (J - #Y) ∧
        |∑ i ∈ Cᶜ, ((if i ∈ Y then 1 else 0) - sliceMarg w univ J i)| < b then 1 else 0) *
      (if a < |∑ i ∈ C, c i * ((if i ∈ T then 1 else 0) - sliceMarg w univ J i)| then 1 else 0)
  have e : ∀ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
      ((if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) ∧
          |∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i)| < b then 1 else 0) *
        (if a < |∑ i ∈ C, c i * (bval (x i) - sliceMarg w univ J i)| then 1 else 0)) =
      nu f C * ∑ Y ∈ Cᶜ.powerset, cnW (sliceMarg w univ J) Cᶜ Y *
        ∑ T ∈ C.powerset, completion w C (J - #Y) T * G C Y T := by
    intro C
    simp_rw [drawStat_eq w J C, ones_stat_eq (sliceMarg w univ J) c C]
    exact sum_auxJoint_mul J f C (G C)
  rw [Finset.sum_congr rfl fun C _ => e C]
  refine sum_nu_cnW_le w hw J hf0.le hf1 (fun C Y => ∑ T ∈ C.powerset, completion w C (J - #Y) T * G C Y T)
    fun C Y hY => ?_
  have hYB := Finset.mem_powerset.mp hY
  by_cases hG : childInterior κ f N #C (J - #Y) ∧
      |∑ i ∈ Cᶜ, ((if i ∈ Y then 1 else 0) - sliceMarg w univ J i)| < b
  · obtain ⟨⟨hc1, hc2', hd1, hd2⟩, hDB⟩ := hG
    have hGT : ∀ T, G C Y T =
        (if a < |∑ i ∈ C, c i * ((if i ∈ T then 1 else 0) - sliceMarg w univ J i)| then 1 else 0) := by
      intro T
      simp only [G]
      rw [if_pos ⟨⟨hc1, hc2', hd1, hd2⟩, hDB⟩, one_mul]
    simp only [hGT]
    have hfN : 0 < f * N := mul_pos hf0 hNR
    have hCpos : (0 : ℝ) < #C := by linarith
    have hκC : 0 < κ / 2 * (#C : ℝ) := mul_pos (half_pos hκ0) hCpos
    have hj0 : (0 : ℝ) < ((J - #Y : ℤ) : ℝ) := by linarith
    have hjC : ((J - #Y : ℤ) : ℝ) < #C := by linarith
    have hjint : 0 ≤ J - #Y := by exact_mod_cast hj0.le
    obtain ⟨jn, hjn⟩ : ∃ jn : ℕ, (jn : ℤ) = J - #Y := ⟨(J - #Y).toNat, Int.toNat_of_nonneg hjint⟩
    have hjnR : (jn : ℝ) = ((J - #Y : ℤ) : ℝ) := by rw [← hjn]; norm_cast
    have hjnC : jn ≤ #C := by
      have : (jn : ℝ) < #C := by rw [hjnR]; exact hjC
      exact_mod_cast this.le
    have hmean : ∑ i ∈ C, tiltP w (tiltOf (wC w C) (jn : ℝ)) i = (jn : ℝ) :=
      child_tilt_mean hw C (by rw [hjnR]; exact hj0) (by rw [hjnR]; exact hjC)
    set s := tiltOf (wC w C) (jn : ℝ) with hs
    have hcomp : ∀ T, completion w C (J - #Y) T = sliceProb w C (jn : ℤ) T := by
      intro T
      unfold completion
      rw [if_pos ⟨hjint, by rw [← hjn]; exact_mod_cast hjnC⟩, hjn]
    have hatom : c₈ / Real.sqrt #C ≤ batchPmf C (tiltP w s) jn := by
      have hjnR' : (((jn : ℤ) : ℝ)) = (jn : ℝ) := by norm_cast
      have h := h28 #C (wC w C) (jn : ℤ) (by linarith) (by exact_mod_cast hCpos) (wC_pos hw C)
        (wC_ratio hr C) (by rw [hjnR', hjnR]; exact hd1) (by rw [hjnR', hjnR]; exact hd2)
      rw [hjnR', pbAtom_tiltP_wC] at h
      exact h
    have hatom0 : 0 < c₈ / Real.sqrt #C := div_pos hc₈ (Real.sqrt_pos.mpr hCpos)
    have hB : 0 < batchPmf C (tiltP w s) jn := lt_of_lt_of_le hatom0 hatom
    have hM : |∑ i ∈ C, c i * (tiltP w s i - sliceMarg w univ J i)| ≤ ‖c‖ * (b + C₂₅) := by
      have hYf := filter_decide_eq hYB
      have hj' : ∑ i ∈ C, tiltP w s i =
          ((J - #(Cᶜ.filter fun i => (fun i => decide (i ∈ Y)) i = true) : ℤ) : ℝ) := by
        rw [hYf, hmean, hjnR]
      have h := h25 s C (fun i => decide (i ∈ Y)) hj'
      have hD : ∑ i ∈ Cᶜ, (bval ((fun i => decide (i ∈ Y)) i) - sliceMarg w univ J i) =
          ∑ i ∈ Cᶜ, ((if i ∈ Y then 1 else 0) - sliceMarg w univ J i) := by
        refine Finset.sum_congr rfl fun i _ => ?_
        by_cases hiY : i ∈ Y <;> simp [bval, hiY]
      rw [hD] at h
      refine h.trans (mul_le_mul_of_nonneg_left ?_ (norm_nonneg c))
      linarith
    have hprod := prod_tail_shift (p := tiltP w s) (C := C) (fun i _ => tiltP_mem hw s i)
      (sliceMarg w univ J) c hK (hc2 C) hM hMa
    have hind : ∀ T : Finset (Fin N), (0 : ℝ) ≤
        if a < |∑ i ∈ C, c i * ((if i ∈ T then 1 else 0) - sliceMarg w univ J i)| then 1 else 0 := fun T => by
      split_ifs <;> norm_num
    have hCN : Real.sqrt #C ≤ Real.sqrt N := by
      apply Real.sqrt_le_sqrt
      have := Finset.card_le_univ C
      rw [Fintype.card_fin] at this
      exact_mod_cast this
    calc ∑ T ∈ C.powerset, completion w C (J - #Y) T *
          (if a < |∑ i ∈ C, c i * ((if i ∈ T then 1 else 0) - sliceMarg w univ J i)| then 1 else 0)
        ≤ ∑ T ∈ C.powerset, cnW (tiltP w s) C T / batchPmf C (tiltP w s) jn *
          (if a < |∑ i ∈ C, c i * ((if i ∈ T then 1 else 0) - sliceMarg w univ J i)| then 1 else 0) := by
          refine Finset.sum_le_sum fun T hT => ?_
          rw [hcomp T]
          exact mul_le_mul_of_nonneg_right
            (sliceProb_le_cnW_div hw s (Finset.mem_powerset.mp hT) hjnC) (hind T)
      _ = (∑ T ∈ C.powerset, cnW (tiltP w s) C T *
          (if a < |∑ i ∈ C, c i * ((if i ∈ T then 1 else 0) - sliceMarg w univ J i)| then 1 else 0)) /
            batchPmf C (tiltP w s) jn := by
          rw [Finset.sum_div]
          exact Finset.sum_congr rfl fun T _ => by ring
      _ ≤ (2 * E) / batchPmf C (tiltP w s) jn := by
          refine div_le_div_of_nonneg_right ?_ hB.le
          linarith
      _ ≤ (2 * E) / (c₈ / Real.sqrt #C) := div_le_div_of_nonneg_left (by positivity) hatom0 hatom
      _ = 2 * Real.sqrt #C / c₈ * E := by
          have hc8 := hc₈.ne'
          field_simp
      _ ≤ 2 * Real.sqrt N / c₈ * E := by
          have : 2 * Real.sqrt #C / c₈ ≤ 2 * Real.sqrt N / c₈ :=
            div_le_div_of_nonneg_right (by linarith) hc₈.le
          exact mul_le_mul_of_nonneg_right this hE0
  · have hGT : ∀ T, G C Y T = 0 := by
      intro T
      simp only [G]
      rw [if_neg hG, zero_mul]
    simp only [hGT, mul_zero, Finset.sum_const_zero]
    positivity

/-- **(3.26) on the common interior event** (App Q l.737–743): there are `C₀ ≥ 0`, `c₀ > 0` and a threshold `ℓ₀`
(depending only on `(κ, Λ)`) such that at every interior parent with ratio at most `Λ`, every `0 < f ≤ 1/4` with
`ℓ = f√N ≥ ℓ₀`, every `z ≥ 1` and every coefficient vector `c`:
`H_aux(child interior and |Y_c| > z√N ‖c‖) ≤ C₀ √N e^{−c₀ z²}`, where `Y_c = Σ_i c_i (x_i − π_i)` and `‖c‖` is the
sup norm (the print's `‖c‖_∞`).  Route as printed: conditional on `C`, (1.6) for `Y_B` and `D_B`; conditional on
`(C, x_B)`, (1.6) for the centred child product statistic, divided by the central child atom (2.8), after the exact
mean cancellation (3.25).  Here `c₀ = 1/32` and `C₀ = 4 + 2/c₈`, `c₈` the constant of (2.8). -/
theorem eq_3_26_interior {κ Λ : ℝ} (hκ0 : 0 < κ) (hκ : κ ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C₀ c₀ ℓ₀ : ℝ, 0 ≤ C₀ ∧ 0 < c₀ ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → κ * N ≤ J → (J : ℝ) ≤ (1 - κ) * N → 0 < f → f ≤ 1 / 4 → ℓ₀ ≤ ell f N →
      ∀ z : ℝ, 1 ≤ z → ∀ c : Fin N → ℝ,
      ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
          (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) ∧
              z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)| then 1 else 0) ≤
        C₀ * Real.sqrt N * Real.exp (-(c₀ * z ^ 2)) := by
  obtain ⟨C₂₅, hC₂₅0, h25⟩ := eq_3_25_const hκ0 hκ hΛ
  obtain ⟨c₈, m₀, hc₈, h28⟩ := cutI_2_8 (η := κ / 2) (Λ := Λ) (by positivity) (by linarith) hΛ
  refine ⟨4 + 2 / c₈, 1 / 32, 2 * C₂₅ + |m₀| + 1, by positivity, by norm_num, ?_⟩
  intro N w J f hN hw hr hJlo hJhi hf0 hf1 hℓ z hz c
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hN0 : (N : ℝ) ≠ 0 := hNR.ne'
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hsN1 : 1 ≤ Real.sqrt N := by rw [Real.one_le_sqrt]; exact hN1
  have hsN0 : 0 < Real.sqrt N := lt_of_lt_of_le one_pos hsN1
  have hsq : Real.sqrt N ^ 2 = N := Real.sq_sqrt hNR.le
  have hf1' : f ≤ 1 := by linarith
  have hz0 : 0 ≤ z := by linarith
  have hE0 : 0 < Real.exp (-(1 / 32 * z ^ 2)) := Real.exp_pos _
  -- thresholds from `ℓ ≥ ℓ₀`
  have hl2 : ell f N ^ 2 = f ^ 2 * N := ell_sq f N
  have hm1 : 0 ≤ |m₀| := abs_nonneg m₀
  have hℓ0 : 1 ≤ ell f N := le_trans (by linarith) hℓ
  have hfN4 : 4 * ell f N ^ 2 ≤ f * N := by
    rw [hl2]
    have : 0 ≤ f * N := mul_nonneg hf0.le hNR.le
    nlinarith
  have hN16 : 16 * ell f N ^ 2 ≤ N := by
    rw [hl2]
    have : f ^ 2 ≤ 1 / 16 := by nlinarith
    nlinarith
  have hsN4 : 4 * ell f N ≤ Real.sqrt N := by
    rw [show 4 * ell f N = Real.sqrt ((4 * ell f N) ^ 2) by rw [Real.sqrt_sq (by linarith)]]
    exact Real.sqrt_le_sqrt (by nlinarith)
  have hC25 : C₂₅ ≤ Real.sqrt N / 8 := by linarith
  have hm0 : m₀ ≤ f * N / 2 := by
    have h1 : |m₀| + 1 ≤ ell f N := by linarith
    have h2 : m₀ ≤ |m₀| := le_abs_self m₀
    nlinarith
  -- the zero-coefficient case
  by_cases hc0 : ‖c‖ = 0
  · have hci : ∀ i, c i = 0 := fun i => by
      have := norm_le_pi_norm c i
      rw [hc0, Real.norm_eq_abs] at this
      exact abs_nonpos_iff.mp this
    have h0 : ∀ (C : Finset (Fin N)) (x : Fin N → Bool),
        (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) ∧
            z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)| then (1 : ℝ) else 0) = 0 := by
      intro C x
      rw [if_neg]
      rintro ⟨-, h⟩
      simp [hci, hc0] at h
    simp_rw [h0, mul_zero, Finset.sum_const_zero]
    positivity
  have hcpos : 0 < ‖c‖ := lt_of_le_of_ne (norm_nonneg c) (Ne.symm hc0)
  have hcabs : ∀ i, |c i| ≤ ‖c‖ := fun i => by
    have := norm_le_pi_norm c i
    rwa [Real.norm_eq_abs] at this
  have hc2 : ∀ S : Finset (Fin N), ∑ i ∈ S, c i ^ 2 ≤ N * ‖c‖ ^ 2 := by
    intro S
    calc ∑ i ∈ S, c i ^ 2 ≤ ∑ _i ∈ S, ‖c‖ ^ 2 := Finset.sum_le_sum fun i _ => by
          rw [← sq_abs]
          exact pow_le_pow_left₀ (abs_nonneg _) (hcabs i) 2
      _ = #S * ‖c‖ ^ 2 := by rw [Finset.sum_const, nsmul_eq_mul]
      _ ≤ N * ‖c‖ ^ 2 := by
          have : (#S : ℝ) ≤ N := by
            have := Finset.card_le_univ S
            rw [Fintype.card_fin] at this
            exact_mod_cast this
          exact mul_le_mul_of_nonneg_right this (sq_nonneg _)
  have hK : 0 < (N : ℝ) * ‖c‖ ^ 2 := by positivity
  obtain ⟨hMa, hexp⟩ := exp26 hz hcpos hsN0 hsq hC25
  have ha0 : 0 ≤ z * Real.sqrt N * ‖c‖ / 2 := by positivity
  have hb0 : 0 ≤ z * Real.sqrt N / 4 := by positivity
  -- the three terms
  have hTa := ta_bound hw J hf0.le hf1' c ha0 hK hc2
  have hea : Real.exp (-(2 * (z * Real.sqrt N * ‖c‖ / 2) ^ 2 / (N * ‖c‖ ^ 2))) = Real.exp (-(z ^ 2 / 2)) := by
    congr 1
    rw [neg_inj, div_eq_iff hK.ne']
    have : (z * Real.sqrt N * ‖c‖ / 2) ^ 2 = z ^ 2 * Real.sqrt N ^ 2 * ‖c‖ ^ 2 / 4 := by ring
    rw [this, hsq]
    ring
  rw [hea] at hTa
  have hTb := haux_draw_tail hw J hN hf0.le hf1' hb0
  have heb : Real.exp (-(2 * (z * Real.sqrt N / 4) ^ 2 / N)) = Real.exp (-(z ^ 2 / 8)) := by
    congr 1
    rw [neg_inj, div_eq_iff hN0]
    have : (z * Real.sqrt N / 4) ^ 2 = z ^ 2 * Real.sqrt N ^ 2 / 16 := by ring
    rw [this, hsq]
    ring
  rw [heb] at hTb
  have hTc := tc_bound hκ0 hN hw hr hf0 hf1' c hc₈ h28
    (fun s C x hj => h25 N w J hN hw hr hJlo hJhi s C x hj c) hm0 hK hc2 hMa hexp
  -- the pointwise split
  have hpt : ∀ (C : Finset (Fin N)) (x : Fin N → Bool),
      (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) ∧
          z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)| then (1 : ℝ) else 0) ≤
        (if z * Real.sqrt N * ‖c‖ / 2 ≤ |∑ i ∈ Cᶜ, c i * (bval (x i) - sliceMarg w univ J i)| then 1 else 0) +
          (if z * Real.sqrt N / 4 ≤ |∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i)| then 1 else 0) +
            (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) ∧
                |∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i)| < z * Real.sqrt N / 4 then 1 else 0) *
              (if z * Real.sqrt N * ‖c‖ / 2 < |∑ i ∈ C, c i * (bval (x i) - sliceMarg w univ J i)|
                then 1 else 0) := by
    intro C x
    have h := ind_split (childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)))
      (z * Real.sqrt N * ‖c‖ / 2) (z * Real.sqrt N / 4)
      (∑ i ∈ Cᶜ, c i * (bval (x i) - sliceMarg w univ J i)) (∑ i ∈ C, c i * (bval (x i) - sliceMarg w univ J i))
      (∑ i ∈ Cᶜ, (bval (x i) - sliceMarg w univ J i))
    have e1 : ∑ i, c i * (bval (x i) - sliceMarg w univ J i) =
        ∑ i ∈ Cᶜ, c i * (bval (x i) - sliceMarg w univ J i) +
          ∑ i ∈ C, c i * (bval (x i) - sliceMarg w univ J i) := by
      rw [add_comm, Finset.sum_add_sum_compl]
    have e2 : z * Real.sqrt N * ‖c‖ = 2 * (z * Real.sqrt N * ‖c‖ / 2) := by ring
    rw [e1]
    conv_lhs => rw [e2]
    exact h
  -- assembly
  have hsum := Finset.sum_le_sum fun (C : Finset (Fin N)) (_ : C ∈ univ) =>
    Finset.sum_le_sum fun (x : Fin N → Bool) (_ : x ∈ univ) =>
      mul_le_mul_of_nonneg_left (hpt C x) (cn_auxJoint_nonneg hw J hf0.le hf1' C x)
  simp only [mul_add, Finset.sum_add_distrib] at hsum
  have e1 : Real.exp (-(z ^ 2 / 2)) ≤ Real.exp (-(1 / 32 * z ^ 2)) :=
    Real.exp_le_exp.mpr (by have := sq_nonneg z; linarith)
  have e2 : Real.exp (-(z ^ 2 / 8)) ≤ Real.exp (-(1 / 32 * z ^ 2)) :=
    Real.exp_le_exp.mpr (by have := sq_nonneg z; linarith)
  have e3 : Real.exp (-(1 / 32 * z ^ 2)) ≤ Real.sqrt N * Real.exp (-(1 / 32 * z ^ 2)) :=
    le_mul_of_one_le_left hE0.le hsN1
  have e4 : 2 * Real.sqrt N / c₈ * Real.exp (-(1 / 32 * z ^ 2)) =
      2 / c₈ * Real.sqrt N * Real.exp (-(1 / 32 * z ^ 2)) := by ring
  rw [e4] at hTc
  linarith

/-- **(3.26)** (App Q l.738–741) as printed: for `z ≥ 1`,
`H_aux(|Y_c| > z√N ‖c‖) ≤ C √N e^{−cz²} + H_aux(non-interior)`, above the threshold `ℓ ≥ ℓ₀`. -/
theorem eq_3_26 {κ Λ : ℝ} (hκ0 : 0 < κ) (hκ : κ ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C₀ c₀ ℓ₀ : ℝ, 0 ≤ C₀ ∧ 0 < c₀ ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → κ * N ≤ J → (J : ℝ) ≤ (1 - κ) * N → 0 < f → f ≤ 1 / 4 → ℓ₀ ≤ ell f N →
      ∀ z : ℝ, 1 ≤ z → ∀ c : Fin N → ℝ,
      ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
          (if z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)| then 1 else 0) ≤
        C₀ * Real.sqrt N * Real.exp (-(c₀ * z ^ 2)) +
          ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
            (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1) := by
  obtain ⟨C₀, c₀, ℓ₀, hC₀, hc₀, h⟩ := eq_3_26_interior hκ0 hκ hΛ
  refine ⟨C₀, c₀, ℓ₀, hC₀, hc₀, ?_⟩
  intro N w J f hN hw hr hJlo hJhi hf0 hf1 hℓ z hz c
  have hmain := h N w J f hN hw hr hJlo hJhi hf0 hf1 hℓ z hz c
  have hf1' : f ≤ 1 := by linarith
  refine le_trans ?_ (add_le_add hmain le_rfl)
  rw [← Finset.sum_add_distrib]
  refine Finset.sum_le_sum fun C _ => ?_
  rw [← Finset.sum_add_distrib]
  refine Finset.sum_le_sum fun x _ => ?_
  rw [← mul_add]
  refine mul_le_mul_of_nonneg_left ?_ (cn_auxJoint_nonneg hw J hf0.le hf1' C x)
  by_cases hE : z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)|
  · rw [if_pos hE]
    by_cases hint : childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true))
    · rw [if_pos ⟨hint, hE⟩, if_pos hint]
      norm_num
    · rw [if_neg (fun h => hint h.1), if_neg hint]
      norm_num
  · rw [if_neg hE]
    have h1 : (0 : ℝ) ≤ if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) ∧
        z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)| then 1 else 0 := by
      split_ifs <;> norm_num
    have h2 : (0 : ℝ) ≤ if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1 := by
      split_ifs <;> norm_num
    linarith

/-- **(3.26) for a finite family of statistics, the non-interior event counted once** (App Q l.742–743): for every
finite set `S` of coefficient vectors, `H_aux(∃ c ∈ S, |Y_c| > z√N ‖c‖) ≤ |S| C √N e^{−cz²} + H_aux(non-interior)`;
the union bound is applied only on the common interior event. -/
theorem eq_3_26_union {κ Λ : ℝ} (hκ0 : 0 < κ) (hκ : κ ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C₀ c₀ ℓ₀ : ℝ, 0 ≤ C₀ ∧ 0 < c₀ ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → κ * N ≤ J → (J : ℝ) ≤ (1 - κ) * N → 0 < f → f ≤ 1 / 4 → ℓ₀ ≤ ell f N →
      ∀ z : ℝ, 1 ≤ z → ∀ S : Finset (Fin N → ℝ),
      ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
          (if ∃ c ∈ S, z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)|
            then 1 else 0) ≤
        #S * (C₀ * Real.sqrt N * Real.exp (-(c₀ * z ^ 2))) +
          ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
            (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1) := by
  obtain ⟨C₀, c₀, ℓ₀, hC₀, hc₀, h⟩ := eq_3_26_interior hκ0 hκ hΛ
  refine ⟨C₀, c₀, ℓ₀, hC₀, hc₀, ?_⟩
  intro N w J f hN hw hr hJlo hJhi hf0 hf1 hℓ z hz S
  have hf1' : f ≤ 1 := by linarith
  have h01 : ∀ (Q : Prop) [Decidable Q], (0 : ℝ) ≤ if Q then 1 else 0 := fun Q _ => by
    split_ifs <;> norm_num
  have hpt : ∀ (C : Finset (Fin N)) (x : Fin N → Bool),
      (if ∃ c ∈ S, z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)| then (1 : ℝ) else 0) ≤
        ∑ c ∈ S, (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) ∧
            z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)| then 1 else 0) +
          (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1) := by
    intro C x
    have hsum0 : 0 ≤ ∑ c ∈ S, (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) ∧
        z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)| then (1 : ℝ) else 0) :=
      Finset.sum_nonneg fun c _ => h01 _
    by_cases hint : childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true))
    · rw [if_pos hint, add_zero]
      by_cases hE : ∃ c ∈ S, z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)|
      · rw [if_pos hE]
        obtain ⟨c, hcS, hc⟩ := hE
        have h1 := Finset.single_le_sum (f := fun c => (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) ∧
            z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)| then (1 : ℝ) else 0))
          (fun c _ => h01 _) hcS
        simp only [if_pos (And.intro hint hc)] at h1
        exact h1
      · rw [if_neg hE]
        exact hsum0
    · rw [if_neg hint]
      have := h01 (∃ c ∈ S, z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)|)
      have h2 : (if ∃ c ∈ S, z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)|
          then (1 : ℝ) else 0) ≤ 1 := by split_ifs <;> norm_num
      linarith
  calc ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
          (if ∃ c ∈ S, z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)| then 1 else 0)
      ≤ ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
          (∑ c ∈ S, (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) ∧
              z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)| then 1 else 0) +
            (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1)) :=
        Finset.sum_le_sum fun C _ => Finset.sum_le_sum fun x _ =>
          mul_le_mul_of_nonneg_left (hpt C x) (cn_auxJoint_nonneg hw J hf0.le hf1' C x)
    _ = ∑ c ∈ S, ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
            (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) ∧
              z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)| then 1 else 0) +
          ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
            (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1) := by
        simp only [mul_add, Finset.sum_add_distrib, Finset.mul_sum]
        congr 1
        calc ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, ∑ c ∈ S, auxJoint w J f C x *
              (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) ∧
                z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)| then 1 else 0)
            = ∑ C : Finset (Fin N), ∑ c ∈ S, ∑ x : Fin N → Bool, auxJoint w J f C x *
              (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) ∧
                z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)| then 1 else 0) :=
              Finset.sum_congr rfl fun C _ => Finset.sum_comm
          _ = _ := Finset.sum_comm
    _ ≤ ∑ _c ∈ S, C₀ * Real.sqrt N * Real.exp (-(c₀ * z ^ 2)) +
          ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
            (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1) := by
        refine add_le_add (Finset.sum_le_sum fun c _ => ?_) le_rfl
        exact h N w J f hN hw hr hJlo hJhi hf0 hf1 hℓ z hz c
    _ = #S * (C₀ * Real.sqrt N * Real.exp (-(c₀ * z ^ 2))) +
          ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
            (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1) := by
        rw [Finset.sum_const, nsmul_eq_mul]

end Eq326

end A36W.RF.Cut2


==> anc/formal_companion/lean/src/A36W/RFConstants.lean <==
/-
# A36W.RFConstants -- App Q §4.6 (4.22)–(4.27) and §5: one simultaneous, noncircular choice of the parameters

Two-group branch.  Paper: App Q,
appendix_rf.tex
(sha256 b7ef323f…), §4.6 l.1034–1082 ((4.22)–(4.27)) and §5 l.1186–1211 (the constants table, the choice order).
Namespace `A36W.RF.Cut3`.

OBJECTS REUSED, NOT REDEFINED.  RFConstruction/RFLadder's ladder: `msz`, `Rof`, `Msz`, `frac`, `L_bound` ((4.5)),
`log_Msz_le` ((4.6)), `Msz_le_eight_sq` ((4.7)), `four_sq_four_pow_le_msz`, `log_msz_le` ((4.3)), `Msz_succ_eq_msz`;
RF Cut II's actual one-step scale `Cut2.ell f N = f√N`.  Rounds are RFLadder's, 0-indexed: Lean round `t` is the
paper's level `t + 1`, so the paper's `d = R − t` is `dLev A n t = R − 1 − t` and `L_t` is `Lnom A n t = f_t√M_t`.

NEW DEFINITIONS (all derived from those objects).  `dLev`; `Lnom`; `zLev D A n t = √(D(log M_t + log A + d))`
((4.22)); `Dch c = 13/c` (the choice of `D`); `xiPar` (the per-parent remainder (4.21) with the printed bounds (3.35)
and (4.14) substituted); `Kxi` (the constant of (4.27)); `Kz` (the constant of the uniform ratio `z_t/ℓ ≤ K_z/√A`);
`rq1 = 2^{−1/4}`, `rq3 = 2^{−3/4}`, `G1 = 1/(1 − rq1)`, `G3 = 1/(1 − rq3)`; `GoodPar` (the good-parent ranges
`(3/4)M_t ≤ N ≤ (5/4)M_t`, which RFGood's `GoodState` gives once `δ_t ≤ 1/4`); `A0c` (§5's `A₀` for the §4.6
conditions).

DISPLAY MAP.
* (4.22): `zLev`, `zLev_sq`; `D = Dch c = 13/c` depends only on the common tail exponent `c` (§5 row "Typicality
  coefficient `D`": after the tail exponents, before `A₀`).
* (4.23): `zLev_div_Lnom_le` (`z_t/L_t ≤ (6√2√D/A)(2^{−d/4} + √(log A)·2^{−3d/4})`, nominal `L_t`); uniformly over good
  states, with the actual `ℓ`: `zLev_div_ell_le` (`z_t/ℓ ≤ K_z/√A`, which is "its supremum tends to zero");
  `zLev_div_Lnom_le_sqrt`.
* l.1049 "`ℓ_t²/log N → ∞` uniformly in `d`": used as `C log N ≤ ℓ²` once `A ≥ 544C/3` (`eq_3_32_at_zLev`).
* (4.24): `eq_4_24` -- both Gaussian-family tails of (3.35) with their at-most-`CN^{5/2}` prefactor are
  `≤ 19456·C (1+N)^{−10} A^{−12} 2^{−12d}`.
* l.1056 "It also ensures the last condition in (3.32)": `eq_3_32_at_zLev`, all four conditions of (3.32) at
  `z = z_t` (`1 ≤ z_t ≤ c₂ℓ`, `ℓ² ≥ C log N`, `N³e^{−cz_t²} ≤ z_t/ℓ`).
* (4.25) (size deviations): `N_sq_le` (`N ≤ 10m²` from (4.7)), `absorb_cube`, `term5a`.
* (4.26) (density deviations): `Delta_ell_lower` (`Δ_t²ℓ_t² ≥ (3κ₀²/8192)A²2^d`), `absorb_exp`, `term5b`; the
  exceptional-set terms `e^{−cℓ²/2}`: `term1b`, `term4`.
* (4.27): `xiPar_le` -- `ξ ≤ Kxi/(A²2^d)` at every good parent, for `z = z_t` and every `Δ ≥ Δ_t`.
* (4.28), the parts that are sums of level quantities: `sum_inv_Lnom_le` (`Σ_t 1/L_t ≤ 2√2G₃/A`),
  `sum_zLev_div_Lnom_le` (`Σ_t z_t/L_t ≤ (6√2√D/A)(G₁ + √(log A)G₃)`), `sum_eta_le_half` (`Σ_t C z_t/(√(3/4)L_t)
  ≤ 1/2` once `A ≥ A₀`, so `P = ∏(1 + η_t) ≤ e^{1/2} ≤ 2`, l.1099).
* §5 (the constants table and the single sufficiently large `A₀`, l.1208, its §4.6 conditions): `A0c`, `A0c_spec`,
  bundled with all of the above in `rf_constants`.

DEVIATIONS, said exactly.
* One common prefactor `C` and one common exponent `c` (App Q l.794: "choose a fixed common tail exponent `c` no
  larger than ... the other previously obtained exponents").  `xiPar` uses `C` for (3.35)'s `C`, for `|𝒮| ≤ CN²`
  (l.751) and for `C₃`, and `c ≤ 1` for every exponent, including (4.14)'s `9/50` (RFGood `eq_4_14`); taking one `C`
  and one `c` only weakens each bound.
* `D = 13/c` is one explicit "sufficiently large fixed coefficient"; (4.24)'s "for example" bound is proved with the
  constant `19456·C`.
* (4.25)–(4.26) are proved in the form (4.27) uses them, absorption into `K/(A²2^d)`, by explicit
  polynomial-times-exponential bounds (`y^k e^{−y} ≤ k!`), not as "`C_q A^{−q}2^{−qd}` for every fixed `q`"; only
  `q = 2` with `2^{−d}` enters (4.27).  `B_N = N log(ΛN)` is bounded by `ΛN²` (`log y ≤ y`).
* The good-parent ranges are hypotheses (`GoodPar`); RFGood's `GoodState` with `deltaT_le_quarter` (`A ≥ 64`) gives
  them, and `A0c ≥ 64`.
* §5's remaining `A₀` conditions belong to other modules: the analytic thresholds of the one-step lemmas, `ℓ ≥ ℓ₀`
  and `c₂` are inside the one-step interface (RFRecursion's `Sig420`, which carries its own `A₁`), and "the survival
  bound is at most one half" is RFSurvival's.

No hypothesis is a KL, TC or success-probability bound.
-/
import A36W.RFLadder
import A36W.RFCut2Defs

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.RF.Cut3

open Finset A36W.RFCandidate

/-! ## §1 Scalar absorption lemmas -/

/-- `√(a + b) ≤ √a + √b`. -/
theorem sqrt_add_le_add {a b : ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b) :
    Real.sqrt (a + b) ≤ Real.sqrt a + Real.sqrt b := by
  have h1 : a + b ≤ (Real.sqrt a + Real.sqrt b) ^ 2 := by
    have h2 := Real.sq_sqrt ha
    have h3 := Real.sq_sqrt hb
    nlinarith [Real.sqrt_nonneg a, Real.sqrt_nonneg b, mul_nonneg (Real.sqrt_nonneg a) (Real.sqrt_nonneg b)]
  calc Real.sqrt (a + b) ≤ Real.sqrt ((Real.sqrt a + Real.sqrt b) ^ 2) := Real.sqrt_le_sqrt h1
    _ = Real.sqrt a + Real.sqrt b := Real.sqrt_sq (by positivity)

/-- `e^{−y} ≤ 1/y` for `y > 0`. -/
theorem exp_neg_le_one_div {y : ℝ} (hy : 0 < y) : Real.exp (-y) ≤ 1 / y := by
  rw [Real.exp_neg, inv_eq_one_div]
  exact one_div_le_one_div_of_le hy (by linarith [Real.add_one_le_exp y])

/-- `y^k e^{−y} ≤ k!` for `y ≥ 0`. -/
theorem pow_mul_exp_neg_le {y : ℝ} (hy : 0 ≤ y) (k : ℕ) :
    y ^ k * Real.exp (-y) ≤ (Nat.factorial k : ℝ) := by
  have h := Real.pow_div_factorial_le_exp y hy k
  have hf : (0 : ℝ) < (Nat.factorial k : ℝ) := by exact_mod_cast Nat.factorial_pos k
  rw [div_le_iff₀ hf] at h
  calc y ^ k * Real.exp (-y) ≤ (Real.exp y * (Nat.factorial k : ℝ)) * Real.exp (-y) :=
        mul_le_mul_of_nonneg_right h (Real.exp_pos _).le
    _ = (Nat.factorial k : ℝ) := by
        rw [mul_comm (Real.exp y), mul_assoc, ← Real.exp_add, add_neg_cancel, Real.exp_zero, mul_one]

/-- The geometric sums: `Σ_{d<R} r^d ≤ 1/(1 − r)` for `0 ≤ r < 1`. -/
theorem geom_sum_le_one_div {r : ℝ} (h0 : 0 ≤ r) (h1 : r < 1) (R : ℕ) :
    ∑ d ∈ range R, r ^ d ≤ 1 / (1 - r) := by
  rw [geom_sum_eq (ne_of_lt h1) R]
  have h1' : 0 < 1 - r := by linarith
  have heq : (r ^ R - 1) / (r - 1) = (1 - r ^ R) / (1 - r) := by
    rw [← neg_sub (r ^ R) 1, ← neg_sub r 1, neg_div_neg_eq]
  rw [heq]
  exact div_le_div_of_nonneg_right (by linarith [pow_nonneg h0 R]) h1'.le

/-- **Polynomial-times-exponential absorption** (the device of (4.25)–(4.26)): if `βA² ≥ 24` then
`A¹² e^{12·2^d − βA²2^d} ≤ (2/β)⁷·7!/(A²2^d)`. -/
theorem absorb_exp {β A : ℝ} (hβ : 0 < β) (hA : 1 ≤ A) (hβA : 24 ≤ β * A ^ 2) (d : ℕ) :
    A ^ 12 * Real.exp (12 * 2 ^ d - β * (A ^ 2 * 2 ^ d))
      ≤ (2 / β) ^ 7 * (Nat.factorial 7 : ℝ) / (A ^ 2 * 2 ^ d) := by
  set X : ℝ := A ^ 2 * 2 ^ d with hXdef
  have hA2 : 1 ≤ A ^ 2 := one_le_pow₀ hA
  have h2d : (1 : ℝ) ≤ 2 ^ d := one_le_pow₀ (by norm_num)
  have hX1 : A ^ 2 ≤ X := by
    rw [hXdef]; nlinarith
  have hXpos : 0 < X := by positivity
  set y : ℝ := β / 2 * X with hydef
  have hy0 : 0 ≤ y := by positivity
  have hexp : 12 * 2 ^ d - β * X ≤ -y := by
    rw [hydef, hXdef]
    have : 12 * (2 : ℝ) ^ d ≤ β / 2 * (A ^ 2 * 2 ^ d) := by
      have h24 : (12 : ℝ) ≤ β / 2 * A ^ 2 := by linarith
      calc 12 * (2 : ℝ) ^ d ≤ (β / 2 * A ^ 2) * 2 ^ d := by gcongr
        _ = β / 2 * (A ^ 2 * 2 ^ d) := by ring
    linarith
  have hA12 : A ^ 12 * X ≤ X ^ 7 := by
    have : A ^ 12 = (A ^ 2) ^ 6 := by ring
    rw [this]
    calc (A ^ 2) ^ 6 * X ≤ X ^ 6 * X := by gcongr
      _ = X ^ 7 := by ring
  have hXy : X = 2 / β * y := by rw [hydef]; field_simp
  calc A ^ 12 * Real.exp (12 * 2 ^ d - β * X) ≤ A ^ 12 * Real.exp (-y) := by
        gcongr
    _ = (A ^ 12 * X * Real.exp (-y)) / X := by field_simp
    _ ≤ (X ^ 7 * Real.exp (-y)) / X := by gcongr
    _ = ((2 / β) ^ 7 * (y ^ 7 * Real.exp (-y))) / X := by rw [hXy]; ring
    _ ≤ ((2 / β) ^ 7 * (Nat.factorial 7 : ℝ)) / X := by
        gcongr
        exact pow_mul_exp_neg_le hy0 7

/-- **Size-deviation absorption** ((4.25)): if `A²2^d ≤ m` then `m⁴ e^{−m^{1/3}/12} ≤ 12¹⁵·15!/(A²2^d)`. -/
theorem absorb_cube {A m : ℝ} (hA : 1 ≤ A) (d : ℕ) (hm : A ^ 2 * 2 ^ d ≤ m) :
    m ^ 4 * Real.exp (-(m ^ ((1 : ℝ) / 3) / 12))
      ≤ (12 : ℝ) ^ 15 * (Nat.factorial 15 : ℝ) / (A ^ 2 * 2 ^ d) := by
  have hX : 0 < A ^ 2 * 2 ^ d := by positivity
  have hm0 : 0 < m := lt_of_lt_of_le hX hm
  set y : ℝ := m ^ ((1 : ℝ) / 3) with hydef
  have hy0 : 0 ≤ y := Real.rpow_nonneg hm0.le _
  have hy3 : y ^ 3 = m := by
    rw [hydef, ← Real.rpow_natCast, ← Real.rpow_mul hm0.le]
    norm_num
  have hkey : (A ^ 2 * 2 ^ d) * (m ^ 4 * Real.exp (-(y / 12))) ≤ (12 : ℝ) ^ 15 * (Nat.factorial 15 : ℝ) := by
    have h1 : (A ^ 2 * 2 ^ d) * m ^ 4 ≤ y ^ 15 := by
      rw [← hy3]
      have : (A ^ 2 * 2 ^ d) ≤ y ^ 3 := by rw [hy3]; exact hm
      calc (A ^ 2 * 2 ^ d) * (y ^ 3) ^ 4 ≤ y ^ 3 * (y ^ 3) ^ 4 := by gcongr
        _ = y ^ 15 := by ring
    have h2 : y ^ 15 * Real.exp (-(y / 12)) = (12 : ℝ) ^ 15 * ((y / 12) ^ 15 * Real.exp (-(y / 12))) := by
      ring
    calc (A ^ 2 * 2 ^ d) * (m ^ 4 * Real.exp (-(y / 12)))
        = ((A ^ 2 * 2 ^ d) * m ^ 4) * Real.exp (-(y / 12)) := by ring
      _ ≤ y ^ 15 * Real.exp (-(y / 12)) := by gcongr
      _ = (12 : ℝ) ^ 15 * ((y / 12) ^ 15 * Real.exp (-(y / 12))) := h2
      _ ≤ (12 : ℝ) ^ 15 * (Nat.factorial 15 : ℝ) := by
          gcongr
          exact pow_mul_exp_neg_le (by positivity) 15
  rw [le_div_iff₀ hX]
  linarith [hkey]

/-! ## §2 The level quantities (Lean rounds are 0-indexed: Lean round `t` is the paper's level `t + 1`) -/

/-- The paper's `d = R − t_paper` at Lean round `t`: `R − 1 − t`. -/
noncomputable def dLev (A : ℝ) (n t : ℕ) : ℕ := Rof A n - 1 - t

/-- The nominal one-step scale `L_t = f_t √M_t` ((4.5); Lean round `t`). -/
noncomputable def Lnom (A : ℝ) (n t : ℕ) : ℝ := frac A n t * Real.sqrt ((Msz A n t : ℕ) : ℝ)

/-- **(4.22)** The typicality level `z_t`, `z_t² = D (log M_t + log A + d)`. -/
noncomputable def zLev (D A : ℝ) (n t : ℕ) : ℝ :=
  Real.sqrt (D * (Real.log ((Msz A n t : ℕ) : ℝ) + Real.log A + (dLev A n t : ℝ)))

theorem dLev_cast {A : ℝ} {n t : ℕ} (ht : t < Rof A n) :
    ((Rof A n : ℝ) - 1 - t) = (dLev A n t : ℝ) := by
  unfold dLev
  rw [Nat.sub_sub, Nat.cast_sub (by omega)]
  push_cast
  ring

theorem Msz_ge_four_sq {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t ≤ Rof A n) :
    4 * A ^ 2 ≤ ((Msz A n t : ℕ) : ℝ) := by
  have h0 : 4 * A ^ 2 ≤ ((msz A 0 : ℕ) : ℝ) := by
    have := four_sq_four_pow_le_msz hA 0
    simpa using this
  by_cases ht0 : t = 0
  · subst ht0
    rw [Msz_zero]
    have : ((msz A 0 : ℕ) : ℝ) ≤ (n : ℝ) := by exact_mod_cast (show msz A 0 ≤ n by omega)
    linarith
  · rw [Msz_of_ne ht0]
    have : ((msz A 0 : ℕ) : ℝ) ≤ ((msz A (Rof A n - t) : ℕ) : ℝ) := by
      exact_mod_cast msz_mono hA (Nat.zero_le _)
    linarith

theorem Msz_ge_four {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t ≤ Rof A n) :
    (4 : ℝ) ≤ ((Msz A n t : ℕ) : ℝ) := by
  have h := Msz_ge_four_sq hA hn ht
  have : (1 : ℝ) ≤ A ^ 2 := one_le_pow₀ hA
  linarith

/-- (4.5) at Lean round `t < R`, with `d` natural: `A·2^{3d/4}/(2√2) ≤ L_t`. -/
theorem Lnom_lower {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t < Rof A n) :
    A * (2 : ℝ) ^ ((3 * (dLev A n t : ℝ)) / 4) / (2 * Real.sqrt 2) ≤ Lnom A n t := by
  have h := L_bound hA hn ht
  rw [dLev_cast ht] at h
  exact h

theorem Lnom_pos {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t < Rof A n) :
    0 < Lnom A n t := by
  have h := Lnom_lower hA hn ht
  have : 0 < A * (2 : ℝ) ^ ((3 * (dLev A n t : ℝ)) / 4) / (2 * Real.sqrt 2) := by positivity
  linarith

/-- (4.6) at Lean round `t < R`, with `d` natural: `log M_t ≤ 8(2^d + log A)`. -/
theorem logMsz_le {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t < Rof A n) :
    Real.log ((Msz A n t : ℕ) : ℝ) ≤ 8 * ((2 : ℝ) ^ (dLev A n t) + Real.log A) := by
  have h := log_Msz_le hA hn ht.le
  rw [dLev_cast ht, Real.rpow_natCast] at h
  exact h

theorem nat_le_two_pow (d : ℕ) : (d : ℝ) ≤ (2 : ℝ) ^ d := by
  have : d < 2 ^ d := Nat.lt_two_pow_self
  exact_mod_cast this.le

theorem zLev_arg_nonneg {D A : ℝ} (hD : 0 ≤ D) (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ}
    (ht : t ≤ Rof A n) :
    0 ≤ D * (Real.log ((Msz A n t : ℕ) : ℝ) + Real.log A + (dLev A n t : ℝ)) := by
  have h1 : 0 ≤ Real.log ((Msz A n t : ℕ) : ℝ) :=
    Real.log_nonneg (by linarith [Msz_ge_four hA hn ht])
  have h2 : 0 ≤ Real.log A := Real.log_nonneg hA
  positivity

/-- `z_t² = D(log M_t + log A + d)`. -/
theorem zLev_sq {D A : ℝ} (hD : 0 ≤ D) (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ}
    (ht : t ≤ Rof A n) :
    zLev D A n t ^ 2 = D * (Real.log ((Msz A n t : ℕ) : ℝ) + Real.log A + (dLev A n t : ℝ)) :=
  Real.sq_sqrt (zLev_arg_nonneg hD hA hn ht)

theorem zLev_nonneg (D A : ℝ) (n t : ℕ) : 0 ≤ zLev D A n t := Real.sqrt_nonneg _

theorem sqrt_two_pow_eq (d : ℕ) : Real.sqrt ((2 : ℝ) ^ d) = (2 : ℝ) ^ ((d : ℝ) / 2) := by
  rw [Real.sqrt_eq_rpow, ← Real.rpow_natCast, ← Real.rpow_mul (by norm_num)]
  congr 1
  ring

/-- `z_t ≤ 3√D (2^{d/2} + √(log A))`. -/
theorem zLev_le {D A : ℝ} (hD : 0 ≤ D) (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ}
    (ht : t < Rof A n) :
    zLev D A n t ≤ 3 * Real.sqrt D * ((2 : ℝ) ^ ((dLev A n t : ℝ) / 2) + Real.sqrt (Real.log A)) := by
  have hlog := logMsz_le hA hn ht
  have hd := nat_le_two_pow (dLev A n t)
  have ha : 0 ≤ Real.log A := Real.log_nonneg hA
  have h2d : (0 : ℝ) ≤ 2 ^ dLev A n t := by positivity
  have hX : D * (Real.log ((Msz A n t : ℕ) : ℝ) + Real.log A + (dLev A n t : ℝ))
      ≤ 9 * D * ((2 : ℝ) ^ dLev A n t + Real.log A) := by
    have : Real.log ((Msz A n t : ℕ) : ℝ) + Real.log A + (dLev A n t : ℝ)
        ≤ 9 * ((2 : ℝ) ^ dLev A n t + Real.log A) := by linarith
    calc D * (Real.log ((Msz A n t : ℕ) : ℝ) + Real.log A + (dLev A n t : ℝ))
        ≤ D * (9 * ((2 : ℝ) ^ dLev A n t + Real.log A)) := by gcongr
      _ = 9 * D * ((2 : ℝ) ^ dLev A n t + Real.log A) := by ring
  unfold zLev
  calc Real.sqrt (D * (Real.log ((Msz A n t : ℕ) : ℝ) + Real.log A + (dLev A n t : ℝ)))
      ≤ Real.sqrt (9 * D * ((2 : ℝ) ^ dLev A n t + Real.log A)) := Real.sqrt_le_sqrt hX
    _ = 3 * Real.sqrt D * Real.sqrt ((2 : ℝ) ^ dLev A n t + Real.log A) := by
        rw [Real.sqrt_mul (by positivity), Real.sqrt_mul (by norm_num)]
        rw [show (9 : ℝ) = 3 ^ 2 by norm_num, Real.sqrt_sq (by norm_num)]
    _ ≤ 3 * Real.sqrt D * (Real.sqrt ((2 : ℝ) ^ dLev A n t) + Real.sqrt (Real.log A)) := by
        gcongr
        exact sqrt_add_le_add h2d ha
    _ = 3 * Real.sqrt D * ((2 : ℝ) ^ ((dLev A n t : ℝ) / 2) + Real.sqrt (Real.log A)) := by
        rw [sqrt_two_pow_eq]

/-- **(4.23)** with the nominal scale: `z_t/L_t ≤ (6√2√D/A)(2^{−d/4} + √(log A)·2^{−3d/4})`. -/
theorem zLev_div_Lnom_le {D A : ℝ} (hD : 0 ≤ D) (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ}
    (ht : t < Rof A n) :
    zLev D A n t / Lnom A n t
      ≤ 6 * Real.sqrt 2 * Real.sqrt D / A *
        ((2 : ℝ) ^ (-(dLev A n t : ℝ) / 4) + Real.sqrt (Real.log A) * (2 : ℝ) ^ (-(3 * (dLev A n t : ℝ)) / 4)) := by
  set d : ℝ := (dLev A n t : ℝ) with hd
  set u : ℝ := (2 : ℝ) ^ ((3 * d) / 4) with hu
  have hu0 : 0 < u := Real.rpow_pos_of_pos (by norm_num) _
  have hA0 : 0 < A := by linarith
  have hs2 : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  have hLlow : A * u / (2 * Real.sqrt 2) ≤ Lnom A n t := Lnom_lower hA hn ht
  have hLpos : 0 < A * u / (2 * Real.sqrt 2) := by positivity
  have hz := zLev_le hD hA hn ht
  have hh : (2 : ℝ) ^ (d / 2) = (2 : ℝ) ^ (-d / 4) * u := by
    rw [hu, ← Real.rpow_add (by norm_num)]
    congr 1
    ring
  have hs3 : (2 : ℝ) ^ (-(3 * d) / 4) * u = 1 := by
    rw [hu, ← Real.rpow_add (by norm_num), show -(3 * d) / 4 + 3 * d / 4 = (0 : ℝ) by ring, Real.rpow_zero]
  have hs3' : (2 : ℝ) ^ (-(3 * d) / 4) = 1 / u := by
    rw [eq_div_iff hu0.ne']
    exact hs3
  calc zLev D A n t / Lnom A n t ≤ zLev D A n t / (A * u / (2 * Real.sqrt 2)) :=
        div_le_div_of_nonneg_left (zLev_nonneg _ _ _ _) hLpos hLlow
    _ ≤ (3 * Real.sqrt D * ((2 : ℝ) ^ (d / 2) + Real.sqrt (Real.log A))) / (A * u / (2 * Real.sqrt 2)) := by
        gcongr
    _ = 6 * Real.sqrt 2 * Real.sqrt D / A *
          ((2 : ℝ) ^ (-d / 4) + Real.sqrt (Real.log A) * (2 : ℝ) ^ (-(3 * d) / 4)) := by
        rw [hh, hs3']
        field_simp
        ring

/-- `1/L_t ≤ (2√2/A) 2^{−3d/4}`. -/
theorem inv_Lnom_le {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t < Rof A n) :
    1 / Lnom A n t ≤ 2 * Real.sqrt 2 / A * (2 : ℝ) ^ (-(3 * (dLev A n t : ℝ)) / 4) := by
  set d : ℝ := (dLev A n t : ℝ) with hd
  set u : ℝ := (2 : ℝ) ^ ((3 * d) / 4) with hu
  have hu0 : 0 < u := Real.rpow_pos_of_pos (by norm_num) _
  have hA0 : 0 < A := by linarith
  have hs2 : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  have hLlow : A * u / (2 * Real.sqrt 2) ≤ Lnom A n t := Lnom_lower hA hn ht
  have hLpos : 0 < A * u / (2 * Real.sqrt 2) := by positivity
  have hs3 : (2 : ℝ) ^ (-(3 * d) / 4) * u = 1 := by
    rw [hu, ← Real.rpow_add (by norm_num), show -(3 * d) / 4 + 3 * d / 4 = (0 : ℝ) by ring, Real.rpow_zero]
  have hs3' : (2 : ℝ) ^ (-(3 * d) / 4) = 1 / u := by
    rw [eq_div_iff hu0.ne']
    exact hs3
  calc 1 / Lnom A n t ≤ 1 / (A * u / (2 * Real.sqrt 2)) := one_div_le_one_div_of_le hLpos hLlow
    _ = 2 * Real.sqrt 2 / A * (2 : ℝ) ^ (-(3 * d) / 4) := by
        rw [hs3']
        field_simp

/-! ## §3 The (4.28) geometric sums over the rounds -/

/-- `2^{−d/4} = (2^{−1/4})^d`. -/
theorem two_rpow_neg_quarter_pow (d : ℕ) :
    (2 : ℝ) ^ (-(d : ℝ) / 4) = ((2 : ℝ) ^ (-(1 / 4 : ℝ))) ^ d := by
  rw [← Real.rpow_natCast, ← Real.rpow_mul (by norm_num)]
  congr 1
  ring

/-- `2^{−3d/4} = (2^{−3/4})^d`. -/
theorem two_rpow_neg_three_quarter_pow (d : ℕ) :
    (2 : ℝ) ^ (-(3 * (d : ℝ)) / 4) = ((2 : ℝ) ^ (-(3 / 4 : ℝ))) ^ d := by
  rw [← Real.rpow_natCast, ← Real.rpow_mul (by norm_num)]
  congr 1
  ring

/-- The two geometric ratios. -/
noncomputable def rq1 : ℝ := (2 : ℝ) ^ (-(1 / 4 : ℝ))
noncomputable def rq3 : ℝ := (2 : ℝ) ^ (-(3 / 4 : ℝ))

theorem rq1_lt_one : rq1 < 1 := Real.rpow_lt_one_of_one_lt_of_neg (by norm_num) (by norm_num)
theorem rq3_lt_one : rq3 < 1 := Real.rpow_lt_one_of_one_lt_of_neg (by norm_num) (by norm_num)
theorem rq1_nonneg : 0 ≤ rq1 := Real.rpow_nonneg (by norm_num) _
theorem rq3_nonneg : 0 ≤ rq3 := Real.rpow_nonneg (by norm_num) _

/-- `G₁ = 1/(1 − 2^{−1/4})`, `G₃ = 1/(1 − 2^{−3/4})`. -/
noncomputable def G1 : ℝ := 1 / (1 - rq1)
noncomputable def G3 : ℝ := 1 / (1 - rq3)

theorem G1_pos : 0 < G1 := by unfold G1; have := rq1_lt_one; exact one_div_pos.2 (by linarith)
theorem G3_pos : 0 < G3 := by unfold G3; have := rq3_lt_one; exact one_div_pos.2 (by linarith)

/-- Reindexing the rounds by `d = R − 1 − t`. -/
theorem sum_rounds_eq (A : ℝ) (n : ℕ) (g : ℕ → ℝ) :
    ∑ t ∈ range (Rof A n), g (dLev A n t) = ∑ d ∈ range (Rof A n), g d := by
  unfold dLev
  exact Finset.sum_range_reflect g (Rof A n)

theorem sum_quarter_le (A : ℝ) (n : ℕ) :
    ∑ t ∈ range (Rof A n), (2 : ℝ) ^ (-(dLev A n t : ℝ) / 4) ≤ G1 := by
  rw [sum_rounds_eq A n (fun d => (2 : ℝ) ^ (-(d : ℝ) / 4))]
  simp_rw [two_rpow_neg_quarter_pow]
  exact geom_sum_le_one_div rq1_nonneg rq1_lt_one _

theorem sum_three_quarter_le (A : ℝ) (n : ℕ) :
    ∑ t ∈ range (Rof A n), (2 : ℝ) ^ (-(3 * (dLev A n t : ℝ)) / 4) ≤ G3 := by
  rw [sum_rounds_eq A n (fun d => (2 : ℝ) ^ (-(3 * (d : ℝ)) / 4))]
  simp_rw [two_rpow_neg_three_quarter_pow]
  exact geom_sum_le_one_div rq3_nonneg rq3_lt_one _

theorem sum_half_pow_le (A : ℝ) (n : ℕ) :
    ∑ t ∈ range (Rof A n), (1 / 2 : ℝ) ^ (dLev A n t) ≤ 2 := by
  rw [sum_rounds_eq A n (fun d => (1 / 2 : ℝ) ^ d)]
  have := geom_sum_le_one_div (r := 1 / 2) (by norm_num) (by norm_num) (Rof A n)
  norm_num at this ⊢
  linarith

/-- **(4.28), first sum**: `Σ_t 1/L_t ≤ 2√2 G₃/A`. -/
theorem sum_inv_Lnom_le {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) :
    ∑ t ∈ range (Rof A n), 1 / Lnom A n t ≤ 2 * Real.sqrt 2 * G3 / A := by
  have hA0 : 0 < A := by linarith
  calc ∑ t ∈ range (Rof A n), 1 / Lnom A n t
      ≤ ∑ t ∈ range (Rof A n), 2 * Real.sqrt 2 / A * (2 : ℝ) ^ (-(3 * (dLev A n t : ℝ)) / 4) :=
        Finset.sum_le_sum fun t ht => inv_Lnom_le hA hn (Finset.mem_range.1 ht)
    _ = 2 * Real.sqrt 2 / A * ∑ t ∈ range (Rof A n), (2 : ℝ) ^ (-(3 * (dLev A n t : ℝ)) / 4) := by
        rw [Finset.mul_sum]
    _ ≤ 2 * Real.sqrt 2 / A * G3 := by
        gcongr
        exact sum_three_quarter_le A n
    _ = 2 * Real.sqrt 2 * G3 / A := by ring

/-- **(4.28), second sum** (for the ratios `z_t/L_t`): `Σ_t z_t/L_t ≤ (6√2√D/A)(G₁ + √(log A) G₃)`. -/
theorem sum_zLev_div_Lnom_le {D A : ℝ} (hD : 0 ≤ D) (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) :
    ∑ t ∈ range (Rof A n), zLev D A n t / Lnom A n t
      ≤ 6 * Real.sqrt 2 * Real.sqrt D / A * (G1 + Real.sqrt (Real.log A) * G3) := by
  have hA0 : 0 < A := by linarith
  calc ∑ t ∈ range (Rof A n), zLev D A n t / Lnom A n t
      ≤ ∑ t ∈ range (Rof A n), 6 * Real.sqrt 2 * Real.sqrt D / A *
          ((2 : ℝ) ^ (-(dLev A n t : ℝ) / 4)
            + Real.sqrt (Real.log A) * (2 : ℝ) ^ (-(3 * (dLev A n t : ℝ)) / 4)) :=
        Finset.sum_le_sum fun t ht => zLev_div_Lnom_le hD hA hn (Finset.mem_range.1 ht)
    _ = 6 * Real.sqrt 2 * Real.sqrt D / A *
          (∑ t ∈ range (Rof A n), (2 : ℝ) ^ (-(dLev A n t : ℝ) / 4)
            + Real.sqrt (Real.log A) * ∑ t ∈ range (Rof A n), (2 : ℝ) ^ (-(3 * (dLev A n t : ℝ)) / 4)) := by
        rw [← Finset.mul_sum, Finset.sum_add_distrib, ← Finset.mul_sum]
    _ ≤ 6 * Real.sqrt 2 * Real.sqrt D / A * (G1 + Real.sqrt (Real.log A) * G3) := by
        gcongr
        · exact sum_quarter_le A n
        · exact sum_three_quarter_le A n

/-! ## §4 Good-state scales, the remainder of (4.21), (3.32) at `z_t`, and (4.24)–(4.27) -/

/-- **The per-parent remainder** of (4.21), `ξ = √(H_aux(T'^c)) + B_N {p(T'^c) + √(C₃ H_aux(G^c))}`, with
`B_N = N log(ΛN)` and the printed bounds substituted for the three probabilities: (3.35)
`p(T'^c) ≤ 2|𝒮|e^{−z²} + Ce^{−cℓ²/2}` and `H_aux(T'^c) ≤ C|𝒮|√N e^{−cz²} + Ce^{−cℓ²/2}` (with `|𝒮| ≤ CN²`,
l.751), and (4.14) `H_aux(G^c) ≤ 2e^{−M_{t+1}^{1/3}/6} + 4e^{−cΔ_t²ℓ_t²}`; one common prefactor `C` (also `≥ C₃`)
and one common exponent `c` (App Q l.794). -/
noncomputable def xiPar (Λ C c : ℝ) (N : ℕ) (ℓ z : ℝ) (m : ℕ) (Δ : ℝ) : ℝ :=
  Real.sqrt (C * (N : ℝ) ^ 2 * Real.sqrt N * Real.exp (-(c * z ^ 2)) + C * Real.exp (-(c * ℓ ^ 2 / 2)))
    + (N : ℝ) * Real.log (Λ * N) *
      (C * (N : ℝ) ^ 2 * Real.exp (-(z ^ 2)) + C * Real.exp (-(c * ℓ ^ 2 / 2))
        + Real.sqrt (C * (2 * Real.exp (-((m : ℝ) ^ ((1 : ℝ) / 3) / 6))
            + 4 * Real.exp (-(c * Δ ^ 2 * ℓ ^ 2)))))

/-- The choice `D = 13/c` in (4.22) (`c` the common tail exponent): it depends only on `c` (App Q l.1041,
§5 l.1201), and is large enough for (4.24) as printed. -/
noncomputable def Dch (c : ℝ) : ℝ := 13 / c

theorem ell_sq (f : ℝ) (N : ℕ) : Cut2.ell f N ^ 2 = f ^ 2 * N := by
  unfold Cut2.ell
  rw [mul_pow, Real.sq_sqrt (Nat.cast_nonneg N)]

theorem Lnom_sq (A : ℝ) (n t : ℕ) : Lnom A n t ^ 2 = frac A n t ^ 2 * ((Msz A n t : ℕ) : ℝ) := by
  unfold Lnom
  rw [mul_pow, Real.sq_sqrt (Nat.cast_nonneg _)]

/-- At a good parent (`N ≥ (3/4)M_t`): `ℓ ≥ √(3/4) L_t` (the lower half of (4.12)). -/
theorem ell_ge_Lnom {A : ℝ} {n t N : ℕ} (hN1 : 3 / 4 * ((Msz A n t : ℕ) : ℝ) ≤ N) :
    Real.sqrt (3 / 4) * Lnom A n t ≤ Cut2.ell (frac A n t) N := by
  unfold Lnom Cut2.ell
  have hf := frac_nonneg A n t
  calc Real.sqrt (3 / 4) * (frac A n t * Real.sqrt ((Msz A n t : ℕ) : ℝ))
      = frac A n t * Real.sqrt (3 / 4 * ((Msz A n t : ℕ) : ℝ)) := by
        rw [Real.sqrt_mul (by norm_num)]; ring
    _ ≤ frac A n t * Real.sqrt (N : ℝ) := by gcongr

/-- `ℓ² ≥ (3/32)A²2^{3d/2}` at a good parent. -/
theorem ell_sq_lower_u {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t < Rof A n)
    {N : ℕ} (hN1 : 3 / 4 * ((Msz A n t : ℕ) : ℝ) ≤ N) :
    3 / 32 * A ^ 2 * (2 : ℝ) ^ ((3 * (dLev A n t : ℝ)) / 2) ≤ Cut2.ell (frac A n t) N ^ 2 := by
  set u : ℝ := (2 : ℝ) ^ ((3 * (dLev A n t : ℝ)) / 4) with hu
  have hu0 : 0 < u := Real.rpow_pos_of_pos (by norm_num) _
  have hA0 : 0 < A := by linarith
  have hLlow := Lnom_lower hA hn ht
  have hu2 : u ^ 2 = (2 : ℝ) ^ ((3 * (dLev A n t : ℝ)) / 2) := by
    rw [hu, ← Real.rpow_natCast, ← Real.rpow_mul (by norm_num)]
    congr 1
    push_cast
    ring
  have hs2 : Real.sqrt 2 ^ 2 = 2 := Real.sq_sqrt (by norm_num)
  have hL2 : (A * u / (2 * Real.sqrt 2)) ^ 2 ≤ Lnom A n t ^ 2 := by
    have : 0 ≤ A * u / (2 * Real.sqrt 2) := by positivity
    gcongr
  have hL2' : (A * u / (2 * Real.sqrt 2)) ^ 2 = A ^ 2 * u ^ 2 / 8 := by
    rw [div_pow, mul_pow, mul_pow, hs2]
    ring
  have hl2 : 3 / 4 * Lnom A n t ^ 2 ≤ Cut2.ell (frac A n t) N ^ 2 := by
    rw [Lnom_sq, ell_sq]
    have hf2 : 0 ≤ frac A n t ^ 2 := sq_nonneg _
    nlinarith
  rw [← hu2]
  nlinarith

theorem two_pow_le_rpow_three_half (d : ℕ) : (2 : ℝ) ^ d ≤ (2 : ℝ) ^ ((3 * (d : ℝ)) / 2) := by
  rw [← Real.rpow_natCast]
  exact Real.rpow_le_rpow_of_exponent_le (by norm_num) (by have := Nat.cast_nonneg (α := ℝ) d; linarith)

/-- `ℓ² ≥ (3/32)A²2^d` at a good parent. -/
theorem ell_sq_lower {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t < Rof A n)
    {N : ℕ} (hN1 : 3 / 4 * ((Msz A n t : ℕ) : ℝ) ≤ N) :
    3 / 32 * (A ^ 2 * 2 ^ dLev A n t) ≤ Cut2.ell (frac A n t) N ^ 2 := by
  have h := ell_sq_lower_u hA hn ht hN1
  have h2 := two_pow_le_rpow_three_half (dLev A n t)
  have hA2 : 0 ≤ A ^ 2 := sq_nonneg A
  nlinarith

/-- **(4.26)**: `Δ_t²ℓ_t² ≥ (3κ₀²/8192)A²2^d` at a good parent, for any `Δ ≥ (κ₀/16)2^{−d/4}`. -/
theorem Delta_ell_lower {A κ₀ : ℝ} (hA : 1 ≤ A) (hκ : 0 < κ₀) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ}
    (ht : t < Rof A n) {N : ℕ} (hN1 : 3 / 4 * ((Msz A n t : ℕ) : ℝ) ≤ N) {Δ : ℝ}
    (hΔ : κ₀ / 16 * (2 : ℝ) ^ (-(dLev A n t : ℝ) / 4) ≤ Δ) :
    3 * κ₀ ^ 2 / 8192 * (A ^ 2 * 2 ^ dLev A n t) ≤ Δ ^ 2 * Cut2.ell (frac A n t) N ^ 2 := by
  set d : ℝ := (dLev A n t : ℝ) with hd
  set v : ℝ := (2 : ℝ) ^ (-d / 4) with hv
  have hv0 : 0 < v := Real.rpow_pos_of_pos (by norm_num) _
  have hl := ell_sq_lower_u hA hn ht hN1
  have hvv : v ^ 2 * (2 : ℝ) ^ ((3 * d) / 2) = 2 ^ dLev A n t := by
    rw [hv, ← Real.rpow_natCast, ← Real.rpow_mul (by norm_num), ← Real.rpow_add (by norm_num),
      ← Real.rpow_natCast]
    congr 1
    rw [hd]
    push_cast
    ring
  have hΔ0 : 0 ≤ κ₀ / 16 * v := by positivity
  have hΔ2 : (κ₀ / 16 * v) ^ 2 ≤ Δ ^ 2 := by gcongr
  have hA2 : 0 ≤ A ^ 2 := sq_nonneg A
  have h32 : 0 ≤ (2 : ℝ) ^ ((3 * d) / 2) := (Real.rpow_pos_of_pos (by norm_num) _).le
  calc 3 * κ₀ ^ 2 / 8192 * (A ^ 2 * 2 ^ dLev A n t)
      = (κ₀ / 16 * v) ^ 2 * (3 / 32 * A ^ 2 * (2 : ℝ) ^ ((3 * d) / 2)) := by
        rw [← hvv]; ring
    _ ≤ Δ ^ 2 * Cut2.ell (frac A n t) N ^ 2 := by
        apply mul_le_mul hΔ2 hl (by positivity) (sq_nonneg _)

/-- `cz_t² = 13(log M_t + log A + d)` for `D = 13/c`. -/
theorem c_mul_zLev_sq {c A : ℝ} (hc : 0 < c) (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ}
    (ht : t ≤ Rof A n) :
    c * zLev (Dch c) A n t ^ 2 = 13 * (Real.log ((Msz A n t : ℕ) : ℝ) + Real.log A + (dLev A n t : ℝ)) := by
  rw [zLev_sq (by unfold Dch; positivity) hA hn ht]
  unfold Dch
  field_simp

/-- `e^{−cz_t²} = 1/(M_t¹³ A¹³ (e¹³)^d)` for `D = 13/c`. -/
theorem exp_neg_c_zLev_sq {c A : ℝ} (hc : 0 < c) (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ}
    (ht : t ≤ Rof A n) :
    Real.exp (-(c * zLev (Dch c) A n t ^ 2))
      = 1 / (((Msz A n t : ℕ) : ℝ) ^ 13 * A ^ 13 * Real.exp 13 ^ dLev A n t) := by
  have hM : 0 < ((Msz A n t : ℕ) : ℝ) := by linarith [Msz_ge_four hA hn ht]
  have hA0 : 0 < A := by linarith
  rw [c_mul_zLev_sq hc hA hn ht, Real.exp_neg, inv_eq_one_div]
  congr 1
  rw [show 13 * (Real.log ((Msz A n t : ℕ) : ℝ) + Real.log A + (dLev A n t : ℝ))
      = (13 : ℕ) * Real.log ((Msz A n t : ℕ) : ℝ) + (13 : ℕ) * Real.log A + (dLev A n t : ℕ) * 13 by push_cast; ring,
    Real.exp_add, Real.exp_add, Real.exp_nat_mul, Real.exp_nat_mul, Real.exp_nat_mul, Real.exp_log hM,
    Real.exp_log hA0]

/-- `e^{−z_t²} ≤ e^{−cz_t²}` when `c ≤ 1`. -/
theorem exp_neg_zLev_sq_le {c A : ℝ} (hc1 : c ≤ 1) (n t : ℕ) :
    Real.exp (-(zLev (Dch c) A n t ^ 2)) ≤ Real.exp (-(c * zLev (Dch c) A n t ^ 2)) := by
  apply Real.exp_le_exp.2
  have h := sq_nonneg (zLev (Dch c) A n t)
  nlinarith

theorem four_pow_le_exp_pow (d : ℕ) : (4 : ℝ) ^ d ≤ Real.exp 13 ^ d := by
  gcongr
  have := Real.add_one_le_exp 13
  linarith

theorem two_pow_le_exp_pow (d : ℕ) : (2 : ℝ) ^ d ≤ Real.exp 13 ^ d := by
  have h := four_pow_le_exp_pow d
  have : (2 : ℝ) ^ d ≤ 4 ^ d := by gcongr; norm_num
  linarith

theorem one_le_exp_pow (d : ℕ) : (1 : ℝ) ≤ Real.exp 13 ^ d :=
  one_le_pow₀ (by linarith [Real.add_one_le_exp 13])

/-- `B_N = N log(ΛN) ≤ ΛN²`. -/
theorem BN_le {Λ : ℝ} (hΛ : 1 ≤ Λ) {N : ℕ} (hN : 1 ≤ N) :
    0 ≤ (N : ℝ) * Real.log (Λ * N) ∧ (N : ℝ) * Real.log (Λ * N) ≤ Λ * (N : ℝ) ^ 2 := by
  have hN' : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have h1 : 1 ≤ Λ * N := by nlinarith
  have h2 : 0 ≤ Real.log (Λ * N) := Real.log_nonneg h1
  have h3 : Real.log (Λ * N) ≤ Λ * N := Real.log_le_self (by linarith)
  refine ⟨by positivity, ?_⟩
  calc (N : ℝ) * Real.log (Λ * N) ≤ N * (Λ * N) := by gcongr
    _ = Λ * (N : ℝ) ^ 2 := by ring

/-- `N² ≤ 100 m⁴` at a good parent (`N ≤ (5/4)M_t`, `M_t ≤ 8m²`, (4.7)), `m = M_{t+1}`. -/
theorem N_sq_le {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t < Rof A n) {N : ℕ}
    (hN2 : (N : ℝ) ≤ 5 / 4 * ((Msz A n t : ℕ) : ℝ)) :
    (N : ℝ) ^ 2 ≤ 100 * ((Msz A n (t + 1) : ℕ) : ℝ) ^ 4 := by
  have h8 : ((Msz A n t : ℕ) : ℝ) ≤ 8 * ((Msz A n (t + 1) : ℕ) : ℝ) ^ 2 := by
    exact_mod_cast Msz_le_eight_sq hA hn ht
  have hN0 : (0 : ℝ) ≤ N := Nat.cast_nonneg N
  have hM0 : (0 : ℝ) ≤ ((Msz A n t : ℕ) : ℝ) := Nat.cast_nonneg _
  have h1 : (N : ℝ) ≤ 10 * ((Msz A n (t + 1) : ℕ) : ℝ) ^ 2 := by linarith
  calc (N : ℝ) ^ 2 ≤ (10 * ((Msz A n (t + 1) : ℕ) : ℝ) ^ 2) ^ 2 := by gcongr
    _ = 100 * ((Msz A n (t + 1) : ℕ) : ℝ) ^ 4 := by ring

/-- `m⁴ ≤ A¹² e^{12·2^d}` for `m = M_{t+1} = m_d` ((4.3), third part). -/
theorem msucc_pow_four_le {A : ℝ} (hA : 1 ≤ A) {n t : ℕ} (ht : t < Rof A n) :
    ((Msz A n (t + 1) : ℕ) : ℝ) ^ 4 ≤ A ^ 12 * Real.exp (12 * 2 ^ dLev A n t) := by
  rw [Msz_succ_eq_msz ht]
  have hm : 0 < ((msz A (dLev A n t) : ℕ) : ℝ) := by exact_mod_cast msz_pos hA _
  have hlog := log_msz_le hA (dLev A n t)
  have hA0 : 0 < A := by linarith
  have h1 : ((msz A (dLev A n t) : ℕ) : ℝ) ≤ Real.exp (3 * ((2 : ℝ) ^ dLev A n t + Real.log A)) := by
    rw [← Real.exp_log hm]
    exact Real.exp_le_exp.2 (by unfold dLev at hlog ⊢; exact hlog)
  calc ((msz A (dLev A n t) : ℕ) : ℝ) ^ 4 ≤ Real.exp (3 * ((2 : ℝ) ^ dLev A n t + Real.log A)) ^ 4 := by
        gcongr
    _ = A ^ 12 * Real.exp (12 * 2 ^ dLev A n t) := by
        rw [← Real.exp_nat_mul, show ((4 : ℕ) : ℝ) * (3 * ((2 : ℝ) ^ dLev A n t + Real.log A))
            = (12 : ℕ) * Real.log A + 12 * 2 ^ dLev A n t by push_cast; ring,
          Real.exp_add, Real.exp_nat_mul, Real.exp_log hA0]

/-- `A²2^d ≤ m = M_{t+1}` ((4.3): `m_d ≥ 4A²4^d`). -/
theorem X_le_msucc {A : ℝ} (hA : 1 ≤ A) {n t : ℕ} (ht : t < Rof A n) :
    A ^ 2 * 2 ^ dLev A n t ≤ ((Msz A n (t + 1) : ℕ) : ℝ) := by
  rw [Msz_succ_eq_msz ht]
  have h := four_sq_four_pow_le_msz hA (Rof A n - 1 - t)
  have h2 : (2 : ℝ) ^ dLev A n t ≤ 4 ^ dLev A n t := by gcongr; norm_num
  have hA2 : 0 ≤ A ^ 2 := sq_nonneg A
  unfold dLev at h2 ⊢
  nlinarith

/-! ### The six terms of the remainder, each `≤ K/(A²2^d)` -/

section Terms

variable {Λ C c κ₀ A : ℝ} {n t N : ℕ}

theorem exp_half_sq (y : ℝ) : Real.sqrt (Real.exp y) = Real.exp (y / 2) := by
  rw [show Real.exp y = Real.exp (y / 2) ^ 2 by rw [← Real.exp_nat_mul]; congr 1; push_cast; ring]
  exact Real.sqrt_sq (Real.exp_pos _).le

/-- The good-parent standing facts, bundled. -/
structure GoodPar (A : ℝ) (n t N : ℕ) : Prop where
  hA : 1 ≤ A
  hn : 4 * msz A 0 ≤ n
  ht : t < Rof A n
  hN1 : 3 / 4 * ((Msz A n t : ℕ) : ℝ) ≤ N
  hN2 : (N : ℝ) ≤ 5 / 4 * ((Msz A n t : ℕ) : ℝ)

theorem GoodPar.M_ge (g : GoodPar A n t N) : (4 : ℝ) ≤ ((Msz A n t : ℕ) : ℝ) :=
  Msz_ge_four g.hA g.hn g.ht.le

theorem GoodPar.N_ge (g : GoodPar A n t N) : (3 : ℝ) ≤ N := by
  have := g.M_ge; have := g.hN1; linarith

theorem GoodPar.N_pos (g : GoodPar A n t N) : 1 ≤ N := by
  have h := g.N_ge
  have : (1 : ℝ) ≤ N := by linarith
  exact_mod_cast this

theorem GoodPar.X_pos (g : GoodPar A n t N) : 0 < A ^ 2 * 2 ^ dLev A n t := by
  have := g.hA; positivity

/-- Term 1a: `C N²√N e^{−cz²} ≤ 2C/(A²2^d)²`. -/
theorem term1a (g : GoodPar A n t N) (hC : 0 < C) (hc : 0 < c) :
    C * (N : ℝ) ^ 2 * Real.sqrt N * Real.exp (-(c * zLev (Dch c) A n t ^ 2))
      ≤ 2 * C / (A ^ 2 * 2 ^ dLev A n t) ^ 2 := by
  have hM := g.M_ge
  have hN3 := g.N_ge
  have hA := g.hA
  set M : ℝ := ((Msz A n t : ℕ) : ℝ) with hMdef
  have hM0 : 0 < M := by linarith
  have hsq : Real.sqrt N ≤ N := by
    have h := Real.sqrt_le_sqrt (show (N : ℝ) ≤ (N : ℝ) ^ 2 by nlinarith)
    rwa [Real.sqrt_sq (by linarith)] at h
  have hN3' : (N : ℝ) ^ 2 * Real.sqrt N ≤ 2 * M ^ 3 := by
    have h1 : (N : ℝ) ^ 2 * Real.sqrt N ≤ (N : ℝ) ^ 3 := by
      calc (N : ℝ) ^ 2 * Real.sqrt N ≤ (N : ℝ) ^ 2 * N := by gcongr
        _ = (N : ℝ) ^ 3 := by ring
    have h2 : (N : ℝ) ^ 3 ≤ (5 / 4 * M) ^ 3 := pow_le_pow_left₀ (Nat.cast_nonneg N) g.hN2 3
    nlinarith
  rw [exp_neg_c_zLev_sq hc hA g.hn g.ht.le]
  have hE : (4 : ℝ) ^ dLev A n t ≤ Real.exp 13 ^ dLev A n t := four_pow_le_exp_pow _
  have hA4 : 0 < A ^ 4 := by positivity
  have h4d : 0 < (4 : ℝ) ^ dLev A n t := by positivity
  have hM10 : 1 ≤ M ^ 10 := one_le_pow₀ (by linarith)
  have hA49 : A ^ 4 ≤ A ^ 13 := pow_le_pow_right₀ hA (by norm_num)
  have hX2 : (A ^ 2 * 2 ^ dLev A n t) ^ 2 = A ^ 4 * 4 ^ dLev A n t := by
    rw [mul_pow, ← pow_mul, show (2 : ℝ) ^ dLev A n t = 2 ^ dLev A n t from rfl, ← pow_mul]
    rw [show (4 : ℝ) = 2 ^ 2 by norm_num, ← pow_mul, mul_comm (dLev A n t) 2]
  rw [hX2]
  calc C * (N : ℝ) ^ 2 * Real.sqrt N * (1 / (M ^ 13 * A ^ 13 * Real.exp 13 ^ dLev A n t))
      ≤ C * (2 * M ^ 3) * (1 / (M ^ 13 * A ^ 13 * Real.exp 13 ^ dLev A n t)) := by
        rw [mul_assoc C]
        gcongr
    _ = 2 * C / (M ^ 10 * A ^ 13 * Real.exp 13 ^ dLev A n t) := by
        field_simp
    _ ≤ 2 * C / (A ^ 4 * 4 ^ dLev A n t) := by
        apply div_le_div_of_nonneg_left (by positivity) (by positivity)
        calc A ^ 4 * 4 ^ dLev A n t = 1 * A ^ 4 * 4 ^ dLev A n t := by ring
          _ ≤ M ^ 10 * A ^ 13 * Real.exp 13 ^ dLev A n t := by gcongr

/-- Term 1b: `√(C e^{−cℓ²/2}) ≤ √C·(128/(3c))/(A²2^d)`. -/
theorem term1b (g : GoodPar A n t N) (hC : 0 < C) (hc : 0 < c) :
    Real.sqrt (C * Real.exp (-(c * Cut2.ell (frac A n t) N ^ 2 / 2)))
      ≤ Real.sqrt C * (128 / (3 * c)) / (A ^ 2 * 2 ^ dLev A n t) := by
  have hX := g.X_pos
  have hl := ell_sq_lower g.hA g.hn g.ht g.hN1
  rw [Real.sqrt_mul hC.le, exp_half_sq]
  have hy : 0 < 3 * c / 128 * (A ^ 2 * 2 ^ dLev A n t) := by positivity
  calc Real.sqrt C * Real.exp (-(c * Cut2.ell (frac A n t) N ^ 2 / 2) / 2)
      ≤ Real.sqrt C * Real.exp (-(3 * c / 128 * (A ^ 2 * 2 ^ dLev A n t))) := by
        gcongr
        nlinarith
    _ ≤ Real.sqrt C * (1 / (3 * c / 128 * (A ^ 2 * 2 ^ dLev A n t))) := by
        gcongr
        exact exp_neg_le_one_div hy
    _ = Real.sqrt C * (128 / (3 * c)) / (A ^ 2 * 2 ^ dLev A n t) := by
        field_simp

/-- The first summand of the remainder: `√(H_aux(T'^c) bound) ≤ (√(2C) + √C·128/(3c))/(A²2^d)`. -/
theorem term1 (g : GoodPar A n t N) (hC : 0 < C) (hc : 0 < c) :
    Real.sqrt (C * (N : ℝ) ^ 2 * Real.sqrt N * Real.exp (-(c * zLev (Dch c) A n t ^ 2))
        + C * Real.exp (-(c * Cut2.ell (frac A n t) N ^ 2 / 2)))
      ≤ (Real.sqrt (2 * C) + Real.sqrt C * (128 / (3 * c))) / (A ^ 2 * 2 ^ dLev A n t) := by
  have hX := g.X_pos
  have h0a : 0 ≤ C * (N : ℝ) ^ 2 * Real.sqrt N * Real.exp (-(c * zLev (Dch c) A n t ^ 2)) := by positivity
  have h0b : 0 ≤ C * Real.exp (-(c * Cut2.ell (frac A n t) N ^ 2 / 2)) := by positivity
  have ha := term1a g hC hc
  have hb := term1b g hC hc
  have ha' : Real.sqrt (C * (N : ℝ) ^ 2 * Real.sqrt N * Real.exp (-(c * zLev (Dch c) A n t ^ 2)))
      ≤ Real.sqrt (2 * C) / (A ^ 2 * 2 ^ dLev A n t) := by
    calc _ ≤ Real.sqrt (2 * C / (A ^ 2 * 2 ^ dLev A n t) ^ 2) := Real.sqrt_le_sqrt ha
      _ = Real.sqrt (2 * C) / (A ^ 2 * 2 ^ dLev A n t) := by
          rw [Real.sqrt_div' _ (by positivity), Real.sqrt_sq hX.le]
  calc _ ≤ _ := sqrt_add_le_add h0a h0b
    _ ≤ Real.sqrt (2 * C) / (A ^ 2 * 2 ^ dLev A n t)
          + Real.sqrt C * (128 / (3 * c)) / (A ^ 2 * 2 ^ dLev A n t) := add_le_add ha' hb
    _ = _ := by ring

/-- Term 3: `B_N·C N² e^{−z²} ≤ 3CΛ/(A²2^d)`. -/
theorem term3 (g : GoodPar A n t N) (hΛ : 1 ≤ Λ) (hC : 0 < C) (hc : 0 < c) (hc1 : c ≤ 1) :
    (N : ℝ) * Real.log (Λ * N) * (C * (N : ℝ) ^ 2 * Real.exp (-(zLev (Dch c) A n t ^ 2)))
      ≤ 3 * C * Λ / (A ^ 2 * 2 ^ dLev A n t) := by
  have hM := g.M_ge
  have hA := g.hA
  set M : ℝ := ((Msz A n t : ℕ) : ℝ) with hMdef
  have hM0 : 0 < M := by linarith
  obtain ⟨hB0, hB1⟩ := BN_le hΛ g.N_pos
  have hN4 : (N : ℝ) ^ 4 ≤ 3 * M ^ 4 := by
    have h2 : (N : ℝ) ^ 4 ≤ (5 / 4 * M) ^ 4 := pow_le_pow_left₀ (Nat.cast_nonneg N) g.hN2 4
    nlinarith
  have hez := exp_neg_zLev_sq_le (A := A) hc1 n t
  rw [exp_neg_c_zLev_sq hc hA g.hn g.ht.le] at hez
  have hE : (2 : ℝ) ^ dLev A n t ≤ Real.exp 13 ^ dLev A n t := two_pow_le_exp_pow _
  have hA2 : A ^ 2 ≤ A ^ 13 := pow_le_pow_right₀ hA (by norm_num)
  have hM9 : 1 ≤ M ^ 9 := one_le_pow₀ (by linarith)
  have hden : 0 < M ^ 13 * A ^ 13 * Real.exp 13 ^ dLev A n t := by positivity
  calc (N : ℝ) * Real.log (Λ * N) * (C * (N : ℝ) ^ 2 * Real.exp (-(zLev (Dch c) A n t ^ 2)))
      ≤ Λ * (N : ℝ) ^ 2 * (C * (N : ℝ) ^ 2 * (1 / (M ^ 13 * A ^ 13 * Real.exp 13 ^ dLev A n t))) := by
        apply mul_le_mul hB1 (mul_le_mul_of_nonneg_left hez (by positivity)) (by positivity) (by positivity)
    _ = C * Λ * (N : ℝ) ^ 4 / (M ^ 13 * A ^ 13 * Real.exp 13 ^ dLev A n t) := by
        field_simp
    _ ≤ C * Λ * (3 * M ^ 4) / (M ^ 13 * A ^ 13 * Real.exp 13 ^ dLev A n t) := by
        apply div_le_div_of_nonneg_right _ hden.le
        exact mul_le_mul_of_nonneg_left hN4 (by positivity)
    _ = 3 * C * Λ / (M ^ 9 * A ^ 13 * Real.exp 13 ^ dLev A n t) := by
        field_simp
    _ ≤ 3 * C * Λ / (A ^ 2 * 2 ^ dLev A n t) := by
        apply div_le_div_of_nonneg_left (by positivity) (by positivity)
        calc A ^ 2 * 2 ^ dLev A n t = 1 * A ^ 2 * 2 ^ dLev A n t := by ring
          _ ≤ M ^ 9 * A ^ 13 * Real.exp 13 ^ dLev A n t := by gcongr

/-- `B_N ≤ 100 Λ A¹² e^{12·2^d}` at a good parent. -/
theorem BN_le_exp (g : GoodPar A n t N) (hΛ : 1 ≤ Λ) :
    (N : ℝ) * Real.log (Λ * N) ≤ 100 * Λ * (A ^ 12 * Real.exp (12 * 2 ^ dLev A n t)) := by
  obtain ⟨-, hB1⟩ := BN_le hΛ g.N_pos
  have h1 := N_sq_le g.hA g.hn g.ht g.hN2
  have h2 := msucc_pow_four_le g.hA g.ht (n := n)
  have hΛ0 : 0 ≤ Λ := by linarith
  calc (N : ℝ) * Real.log (Λ * N) ≤ Λ * (N : ℝ) ^ 2 := hB1
    _ ≤ Λ * (100 * ((Msz A n (t + 1) : ℕ) : ℝ) ^ 4) := by gcongr
    _ ≤ Λ * (100 * (A ^ 12 * Real.exp (12 * 2 ^ dLev A n t))) := by gcongr
    _ = 100 * Λ * (A ^ 12 * Real.exp (12 * 2 ^ dLev A n t)) := by ring

/-- Term 4: `B_N·C e^{−cℓ²/2} ≤ 100CΛ(2/β₄)⁷7!/(A²2^d)`, `β₄ = 3c/64`, once `β₄A² ≥ 24`. -/
theorem term4 (g : GoodPar A n t N) (hΛ : 1 ≤ Λ) (hC : 0 < C) (hc : 0 < c)
    (hAβ : 24 ≤ 3 * c / 64 * A ^ 2) :
    (N : ℝ) * Real.log (Λ * N) * (C * Real.exp (-(c * Cut2.ell (frac A n t) N ^ 2 / 2)))
      ≤ 100 * C * Λ * ((2 / (3 * c / 64)) ^ 7 * (Nat.factorial 7 : ℝ)) / (A ^ 2 * 2 ^ dLev A n t) := by
  have hX := g.X_pos
  have hl := ell_sq_lower g.hA g.hn g.ht g.hN1
  have hB := BN_le_exp g hΛ
  obtain ⟨hB0, -⟩ := BN_le hΛ g.N_pos
  have hab := absorb_exp (β := 3 * c / 64) (by positivity) g.hA hAβ (dLev A n t)
  have he : Real.exp (-(c * Cut2.ell (frac A n t) N ^ 2 / 2)) ≤ Real.exp (-(3 * c / 64 * (A ^ 2 * 2 ^ dLev A n t))) := by
    apply Real.exp_le_exp.2
    nlinarith
  calc (N : ℝ) * Real.log (Λ * N) * (C * Real.exp (-(c * Cut2.ell (frac A n t) N ^ 2 / 2)))
      ≤ 100 * Λ * (A ^ 12 * Real.exp (12 * 2 ^ dLev A n t)) *
          (C * Real.exp (-(3 * c / 64 * (A ^ 2 * 2 ^ dLev A n t)))) := by
        apply mul_le_mul hB (mul_le_mul_of_nonneg_left he hC.le) (by positivity) (by positivity)
    _ = 100 * C * Λ * (A ^ 12 * Real.exp (12 * 2 ^ dLev A n t - 3 * c / 64 * (A ^ 2 * 2 ^ dLev A n t))) := by
        rw [sub_eq_add_neg, Real.exp_add]
        ring
    _ ≤ 100 * C * Λ * ((2 / (3 * c / 64)) ^ 7 * (Nat.factorial 7 : ℝ) / (A ^ 2 * 2 ^ dLev A n t)) := by
        gcongr
    _ = _ := by ring

/-- The (4.14) part of term 5: `√(C(2e^{−m^{1/3}/6} + 4e^{−cΔ²ℓ²})) ≤ √(2C)e^{−m^{1/3}/12} + 2√C e^{−cΔ²ℓ²/2}`. -/
theorem term5_split (hC : 0 < C) (y₁ y₂ : ℝ) :
    Real.sqrt (C * (2 * Real.exp (-y₁) + 4 * Real.exp (-y₂)))
      ≤ Real.sqrt (2 * C) * Real.exp (-y₁ / 2) + 2 * Real.sqrt C * Real.exp (-y₂ / 2) := by
  have h1 : C * (2 * Real.exp (-y₁) + 4 * Real.exp (-y₂)) = 2 * C * Real.exp (-y₁) + 4 * C * Real.exp (-y₂) := by
    ring
  have e1 : Real.sqrt (2 * C * Real.exp (-y₁)) = Real.sqrt (2 * C) * Real.exp (-y₁ / 2) := by
    rw [Real.sqrt_mul (by positivity : (0 : ℝ) ≤ 2 * C), exp_half_sq]
  have e4 : Real.sqrt 4 = 2 := by
    rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.sqrt_sq (by norm_num)]
  have e2 : Real.sqrt (4 * C * Real.exp (-y₂)) = 2 * Real.sqrt C * Real.exp (-y₂ / 2) := by
    rw [Real.sqrt_mul (by positivity : (0 : ℝ) ≤ 4 * C), exp_half_sq,
      Real.sqrt_mul (by norm_num : (0 : ℝ) ≤ 4), e4]
  rw [h1]
  calc _ ≤ Real.sqrt (2 * C * Real.exp (-y₁)) + Real.sqrt (4 * C * Real.exp (-y₂)) :=
        sqrt_add_le_add (by positivity) (by positivity)
    _ = _ := by rw [e1, e2]

/-- Term 5a: `B_N √(2C) e^{−m^{1/3}/12} ≤ 100Λ√(2C)·12¹⁵15!/(A²2^d)` ((4.25)). -/
theorem term5a (g : GoodPar A n t N) (hΛ : 1 ≤ Λ) (hC : 0 < C) :
    (N : ℝ) * Real.log (Λ * N) *
        (Real.sqrt (2 * C) * Real.exp (-(((Msz A n (t + 1) : ℕ) : ℝ) ^ ((1 : ℝ) / 3) / 6) / 2))
      ≤ 100 * Λ * Real.sqrt (2 * C) * ((12 : ℝ) ^ 15 * (Nat.factorial 15 : ℝ)) / (A ^ 2 * 2 ^ dLev A n t) := by
  obtain ⟨hB0, hB1⟩ := BN_le hΛ g.N_pos
  have h1 := N_sq_le g.hA g.hn g.ht g.hN2
  have hcube := absorb_cube g.hA (dLev A n t) (X_le_msucc g.hA g.ht (n := n))
  have hΛ0 : 0 ≤ Λ := by linarith
  have he : Real.exp (-(((Msz A n (t + 1) : ℕ) : ℝ) ^ ((1 : ℝ) / 3) / 6) / 2)
      = Real.exp (-(((Msz A n (t + 1) : ℕ) : ℝ) ^ ((1 : ℝ) / 3) / 12)) := by
    congr 1; ring
  rw [he]
  calc (N : ℝ) * Real.log (Λ * N) *
        (Real.sqrt (2 * C) * Real.exp (-(((Msz A n (t + 1) : ℕ) : ℝ) ^ ((1 : ℝ) / 3) / 12)))
      ≤ Λ * (100 * ((Msz A n (t + 1) : ℕ) : ℝ) ^ 4) *
        (Real.sqrt (2 * C) * Real.exp (-(((Msz A n (t + 1) : ℕ) : ℝ) ^ ((1 : ℝ) / 3) / 12))) := by
        apply mul_le_mul_of_nonneg_right _ (by positivity)
        calc (N : ℝ) * Real.log (Λ * N) ≤ Λ * (N : ℝ) ^ 2 := hB1
          _ ≤ Λ * (100 * ((Msz A n (t + 1) : ℕ) : ℝ) ^ 4) := by gcongr
    _ = 100 * Λ * Real.sqrt (2 * C) *
          (((Msz A n (t + 1) : ℕ) : ℝ) ^ 4 * Real.exp (-(((Msz A n (t + 1) : ℕ) : ℝ) ^ ((1 : ℝ) / 3) / 12))) := by
        ring
    _ ≤ 100 * Λ * Real.sqrt (2 * C) * ((12 : ℝ) ^ 15 * (Nat.factorial 15 : ℝ) / (A ^ 2 * 2 ^ dLev A n t)) := by
        gcongr
    _ = _ := by ring

/-- Term 5b: `B_N·2√C e^{−cΔ²ℓ²/2} ≤ 200Λ√C(2/β₆)⁷7!/(A²2^d)`, `β₆ = 3cκ₀²/16384`, once `β₆A² ≥ 24`
((4.26)). -/
theorem term5b (g : GoodPar A n t N) (hΛ : 1 ≤ Λ) (hC : 0 < C) (hc : 0 < c) (hκ : 0 < κ₀) {Δ : ℝ}
    (hΔ : κ₀ / 16 * (2 : ℝ) ^ (-(dLev A n t : ℝ) / 4) ≤ Δ)
    (hAβ : 24 ≤ 3 * c * κ₀ ^ 2 / 16384 * A ^ 2) :
    (N : ℝ) * Real.log (Λ * N) * (2 * Real.sqrt C * Real.exp (-(c * Δ ^ 2 * Cut2.ell (frac A n t) N ^ 2) / 2))
      ≤ 200 * Λ * Real.sqrt C * ((2 / (3 * c * κ₀ ^ 2 / 16384)) ^ 7 * (Nat.factorial 7 : ℝ))
          / (A ^ 2 * 2 ^ dLev A n t) := by
  have hX := g.X_pos
  have hD := Delta_ell_lower g.hA hκ g.hn g.ht g.hN1 hΔ
  have hB := BN_le_exp g hΛ
  obtain ⟨hB0, -⟩ := BN_le hΛ g.N_pos
  have hab := absorb_exp (β := 3 * c * κ₀ ^ 2 / 16384) (by positivity) g.hA hAβ (dLev A n t)
  have he : Real.exp (-(c * Δ ^ 2 * Cut2.ell (frac A n t) N ^ 2) / 2)
      ≤ Real.exp (-(3 * c * κ₀ ^ 2 / 16384 * (A ^ 2 * 2 ^ dLev A n t))) := by
    apply Real.exp_le_exp.2
    have : c * (3 * κ₀ ^ 2 / 8192 * (A ^ 2 * 2 ^ dLev A n t)) ≤ c * (Δ ^ 2 * Cut2.ell (frac A n t) N ^ 2) := by
      gcongr
    nlinarith
  calc (N : ℝ) * Real.log (Λ * N) * (2 * Real.sqrt C * Real.exp (-(c * Δ ^ 2 * Cut2.ell (frac A n t) N ^ 2) / 2))
      ≤ 100 * Λ * (A ^ 12 * Real.exp (12 * 2 ^ dLev A n t)) *
          (2 * Real.sqrt C * Real.exp (-(3 * c * κ₀ ^ 2 / 16384 * (A ^ 2 * 2 ^ dLev A n t)))) := by
        apply mul_le_mul hB (mul_le_mul_of_nonneg_left he (by positivity)) (by positivity) (by positivity)
    _ = 200 * Λ * Real.sqrt C * (A ^ 12 *
          Real.exp (12 * 2 ^ dLev A n t - 3 * c * κ₀ ^ 2 / 16384 * (A ^ 2 * 2 ^ dLev A n t))) := by
        rw [sub_eq_add_neg, Real.exp_add]
        ring
    _ ≤ 200 * Λ * Real.sqrt C * ((2 / (3 * c * κ₀ ^ 2 / 16384)) ^ 7 * (Nat.factorial 7 : ℝ)
          / (A ^ 2 * 2 ^ dLev A n t)) := by
        gcongr
    _ = _ := by ring

end Terms

/-! ### (4.27): `ξ ≤ C A^{−2} 2^{−d}`, uniformly over good parents -/

/-- The constant of (4.27); it depends only on `(Λ, C, c, κ₀)`. -/
noncomputable def Kxi (Λ C c κ₀ : ℝ) : ℝ :=
  (Real.sqrt (2 * C) + Real.sqrt C * (128 / (3 * c))) + 3 * C * Λ
    + 100 * C * Λ * ((2 / (3 * c / 64)) ^ 7 * (Nat.factorial 7 : ℝ))
    + 100 * Λ * Real.sqrt (2 * C) * ((12 : ℝ) ^ 15 * (Nat.factorial 15 : ℝ))
    + 200 * Λ * Real.sqrt C * ((2 / (3 * c * κ₀ ^ 2 / 16384)) ^ 7 * (Nat.factorial 7 : ℝ))

theorem Kxi_nonneg {Λ C c κ₀ : ℝ} (hΛ : 1 ≤ Λ) (hC : 0 < C) (hc : 0 < c) (hκ : 0 < κ₀) :
    0 ≤ Kxi Λ C c κ₀ := by
  unfold Kxi
  have : 0 ≤ Λ := by linarith
  positivity

/-- **(4.27)** for the per-parent remainder: at every good parent of Lean round `t < R` (`(3/4)M_t ≤ N ≤
(5/4)M_t`), with `z = z_t` of (4.22) at `D = 13/c` (`Dch c`) and any `Δ ≥ Δ_t = (κ₀/16)2^{−d/4}`, once `A` passes
the two absorption thresholds of (4.25)–(4.26): `ξ ≤ K/(A²2^d)`. -/
theorem xiPar_le {Λ C c κ₀ A : ℝ} {n t N : ℕ} (g : GoodPar A n t N) (hΛ : 1 ≤ Λ) (hC : 0 < C) (hc : 0 < c)
    (hc1 : c ≤ 1) (hκ : 0 < κ₀) {Δ : ℝ} (hΔ : κ₀ / 16 * (2 : ℝ) ^ (-(dLev A n t : ℝ) / 4) ≤ Δ)
    (hA4 : 24 ≤ 3 * c / 64 * A ^ 2) (hA6 : 24 ≤ 3 * c * κ₀ ^ 2 / 16384 * A ^ 2) :
    xiPar Λ C c N (Cut2.ell (frac A n t) N) (zLev (Dch c) A n t) (Msz A n (t + 1)) Δ
      ≤ Kxi Λ C c κ₀ / (A ^ 2 * 2 ^ dLev A n t) := by
  have hX := g.X_pos
  obtain ⟨hB0, -⟩ := BN_le hΛ g.N_pos
  have h1 := term1 g hC hc
  have h3 := term3 g hΛ hC hc hc1
  have h4 := term4 g hΛ hC hc hA4
  have h5a := term5a g hΛ hC
  have h5b := term5b g hΛ hC hc hκ hΔ hA6
  have h5 := term5_split hC (((Msz A n (t + 1) : ℕ) : ℝ) ^ ((1 : ℝ) / 3) / 6)
    (c * Δ ^ 2 * Cut2.ell (frac A n t) N ^ 2)
  unfold xiPar
  set B : ℝ := (N : ℝ) * Real.log (Λ * N) with hBdef
  have hsum : B * (C * (N : ℝ) ^ 2 * Real.exp (-(zLev (Dch c) A n t ^ 2))
        + C * Real.exp (-(c * Cut2.ell (frac A n t) N ^ 2 / 2))
        + Real.sqrt (C * (2 * Real.exp (-(((Msz A n (t + 1) : ℕ) : ℝ) ^ ((1 : ℝ) / 3) / 6))
            + 4 * Real.exp (-(c * Δ ^ 2 * Cut2.ell (frac A n t) N ^ 2)))))
      ≤ B * (C * (N : ℝ) ^ 2 * Real.exp (-(zLev (Dch c) A n t ^ 2)))
        + B * (C * Real.exp (-(c * Cut2.ell (frac A n t) N ^ 2 / 2)))
        + (B * (Real.sqrt (2 * C) * Real.exp (-(((Msz A n (t + 1) : ℕ) : ℝ) ^ ((1 : ℝ) / 3) / 6) / 2))
          + B * (2 * Real.sqrt C * Real.exp (-(c * Δ ^ 2 * Cut2.ell (frac A n t) N ^ 2) / 2))) := by
    have := mul_le_mul_of_nonneg_left h5 hB0
    nlinarith
  have hfin : Kxi Λ C c κ₀ / (A ^ 2 * 2 ^ dLev A n t)
      = (Real.sqrt (2 * C) + Real.sqrt C * (128 / (3 * c))) / (A ^ 2 * 2 ^ dLev A n t)
        + 3 * C * Λ / (A ^ 2 * 2 ^ dLev A n t)
        + 100 * C * Λ * ((2 / (3 * c / 64)) ^ 7 * (Nat.factorial 7 : ℝ)) / (A ^ 2 * 2 ^ dLev A n t)
        + 100 * Λ * Real.sqrt (2 * C) * ((12 : ℝ) ^ 15 * (Nat.factorial 15 : ℝ)) / (A ^ 2 * 2 ^ dLev A n t)
        + 200 * Λ * Real.sqrt C * ((2 / (3 * c * κ₀ ^ 2 / 16384)) ^ 7 * (Nat.factorial 7 : ℝ))
          / (A ^ 2 * 2 ^ dLev A n t) := by
    unfold Kxi
    field_simp
  rw [hfin]
  linarith

/-! ### The ratio `z_t/ℓ` and (3.32) at `z = z_t` -/

/-- `(1 + √(log A))/A ≤ 2/√A` for `A ≥ 1`. -/
theorem one_add_sqrt_log_div_le {A : ℝ} (hA : 1 ≤ A) : (1 + Real.sqrt (Real.log A)) / A ≤ 2 / Real.sqrt A := by
  have hA0 : 0 < A := by linarith
  have hs : 0 < Real.sqrt A := Real.sqrt_pos.2 hA0
  have h1 : 1 ≤ Real.sqrt A := by rw [show (1 : ℝ) = Real.sqrt 1 by simp]; exact Real.sqrt_le_sqrt hA
  have h2 : Real.sqrt (Real.log A) ≤ Real.sqrt A := Real.sqrt_le_sqrt (Real.log_le_self hA0.le)
  have hAA : Real.sqrt A * Real.sqrt A = A := Real.mul_self_sqrt hA0.le
  rw [div_le_div_iff₀ hA0 hs]
  nlinarith

/-- The constant of the uniform ratio bound `z_t/ℓ ≤ K_z/√A`. -/
noncomputable def Kz (c : ℝ) : ℝ := 12 * Real.sqrt 2 * Real.sqrt (Dch c) / Real.sqrt (3 / 4)

theorem Kz_nonneg (c : ℝ) : 0 ≤ Kz c := by unfold Kz; positivity

/-- **(4.23), uniform form**: `z_t/L_t ≤ (6√2√D)(2/√A)`. -/
theorem zLev_div_Lnom_le_sqrt {D A : ℝ} (hD : 0 ≤ D) (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ}
    (ht : t < Rof A n) :
    zLev D A n t / Lnom A n t ≤ 6 * Real.sqrt 2 * Real.sqrt D * (2 / Real.sqrt A) := by
  have h := zLev_div_Lnom_le hD hA hn ht
  have hA0 : 0 < A := by linarith
  have hr1 : (2 : ℝ) ^ (-(dLev A n t : ℝ) / 4) ≤ 1 :=
    Real.rpow_le_one_of_one_le_of_nonpos (by norm_num) (by have := Nat.cast_nonneg (α := ℝ) (dLev A n t); linarith)
  have hr3 : (2 : ℝ) ^ (-(3 * (dLev A n t : ℝ)) / 4) ≤ 1 :=
    Real.rpow_le_one_of_one_le_of_nonpos (by norm_num) (by have := Nat.cast_nonneg (α := ℝ) (dLev A n t); linarith)
  have hs : 0 ≤ Real.sqrt (Real.log A) := Real.sqrt_nonneg _
  have hpos : 0 ≤ 6 * Real.sqrt 2 * Real.sqrt D := by positivity
  have hsum : (2 : ℝ) ^ (-(dLev A n t : ℝ) / 4) + Real.sqrt (Real.log A) * (2 : ℝ) ^ (-(3 * (dLev A n t : ℝ)) / 4)
      ≤ 1 + Real.sqrt (Real.log A) := by nlinarith
  have hq := one_add_sqrt_log_div_le hA
  calc zLev D A n t / Lnom A n t
      ≤ 6 * Real.sqrt 2 * Real.sqrt D / A *
        ((2 : ℝ) ^ (-(dLev A n t : ℝ) / 4) + Real.sqrt (Real.log A) * (2 : ℝ) ^ (-(3 * (dLev A n t : ℝ)) / 4)) := h
    _ ≤ 6 * Real.sqrt 2 * Real.sqrt D / A * (1 + Real.sqrt (Real.log A)) := by gcongr
    _ = 6 * Real.sqrt 2 * Real.sqrt D * ((1 + Real.sqrt (Real.log A)) / A) := by ring
    _ ≤ 6 * Real.sqrt 2 * Real.sqrt D * (2 / Real.sqrt A) := by gcongr

theorem ell_pos {A : ℝ} {n t N : ℕ} (g : GoodPar A n t N) : 0 < Cut2.ell (frac A n t) N := by
  unfold Cut2.ell
  have hf := frac_pos g.hA g.hn t
  have hN : (0 : ℝ) < N := by have := g.N_ge; linarith
  positivity

/-- **(4.23), actual scale**: at every good parent, `z_t/ℓ ≤ K_z/√A`. -/
theorem zLev_div_ell_le {c A : ℝ} (hc : 0 < c) {n t N : ℕ} (g : GoodPar A n t N) :
    zLev (Dch c) A n t / Cut2.ell (frac A n t) N ≤ Kz c / Real.sqrt A := by
  have hD : 0 ≤ Dch c := by unfold Dch; positivity
  have hL := Lnom_pos g.hA g.hn g.ht
  have hl := ell_ge_Lnom (A := A) (n := n) (t := t) g.hN1
  have hlp : 0 < Real.sqrt (3 / 4) * Lnom A n t := by positivity
  have hz := zLev_div_Lnom_le_sqrt hD g.hA g.hn g.ht
  have hs34 : 0 < Real.sqrt (3 / 4) := Real.sqrt_pos.2 (by norm_num)
  have hsA : 0 < Real.sqrt A := Real.sqrt_pos.2 (by linarith [g.hA])
  calc zLev (Dch c) A n t / Cut2.ell (frac A n t) N
      ≤ zLev (Dch c) A n t / (Real.sqrt (3 / 4) * Lnom A n t) :=
        div_le_div_of_nonneg_left (zLev_nonneg _ _ _ _) hlp hl
    _ = (zLev (Dch c) A n t / Lnom A n t) / Real.sqrt (3 / 4) := by field_simp
    _ ≤ (6 * Real.sqrt 2 * Real.sqrt (Dch c) * (2 / Real.sqrt A)) / Real.sqrt (3 / 4) := by gcongr
    _ = Kz c / Real.sqrt A := by unfold Kz; field_simp; ring

/-- **(3.32) at `z = z_t`**: at every good parent, once `K_z ≤ c₂√A` and `A ≥ 544C/3`,
`1 ≤ z_t ≤ c₂ℓ`, `ℓ² ≥ C log N` and `N³e^{−cz_t²} ≤ z_t/ℓ` (App Q l.1056, §5 l.1208). -/
theorem eq_3_32_at_zLev {c C c₂ A : ℝ} (hc : 0 < c) (hc1 : c ≤ 1) (hC : 0 < C) {n t N : ℕ}
    (g : GoodPar A n t N) (hAb : Kz c ≤ c₂ * Real.sqrt A) (hAc : 544 * C / 3 ≤ A) :
    1 ≤ zLev (Dch c) A n t ∧ zLev (Dch c) A n t ≤ c₂ * Cut2.ell (frac A n t) N ∧
      C * Real.log N ≤ Cut2.ell (frac A n t) N ^ 2 ∧
      (N : ℝ) ^ 3 * Real.exp (-(c * zLev (Dch c) A n t ^ 2)) ≤ zLev (Dch c) A n t / Cut2.ell (frac A n t) N := by
  have hA := g.hA
  have hA0 : 0 < A := by linarith
  have hM := g.M_ge
  have hN3 := g.N_ge
  set M : ℝ := ((Msz A n t : ℕ) : ℝ) with hMdef
  have hM0 : 0 < M := by linarith
  have hlpos := ell_pos g
  set ℓ : ℝ := Cut2.ell (frac A n t) N with hℓdef
  set z : ℝ := zLev (Dch c) A n t with hzdef
  -- (a) z ≥ 1
  have hz2 : c * z ^ 2 = 13 * (Real.log M + Real.log A + (dLev A n t : ℝ)) := c_mul_zLev_sq hc hA g.hn g.ht.le
  have hlogM : 1 ≤ Real.log M := by
    have h4 : Real.log 4 ≤ Real.log M := Real.log_le_log (by norm_num) hM
    have h2 : Real.log 4 = 2 * Real.log 2 := by
      rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]; push_cast; ring
    have := Real.log_two_gt_d9
    linarith
  have hlogA : 0 ≤ Real.log A := Real.log_nonneg hA
  have hd0 : (0 : ℝ) ≤ (dLev A n t : ℝ) := Nat.cast_nonneg _
  have hz0 : 0 ≤ z := zLev_nonneg _ _ _ _
  have hza : 1 ≤ z := by
    have h1 : 13 ≤ c * z ^ 2 := by rw [hz2]; linarith
    have h2 : c * z ^ 2 ≤ z ^ 2 := by nlinarith [sq_nonneg z]
    nlinarith
  refine ⟨hza, ?_, ?_, ?_⟩
  · -- (b)
    have hr := zLev_div_ell_le hc g
    have hsA : 0 < Real.sqrt A := Real.sqrt_pos.2 hA0
    have hr' : z / ℓ ≤ c₂ := by
      calc z / ℓ ≤ Kz c / Real.sqrt A := hr
        _ ≤ c₂ := by rw [div_le_iff₀ hsA]; exact hAb
    rw [div_le_iff₀ hlpos] at hr'
    linarith
  · -- (c)
    have hl := ell_sq_lower g.hA g.hn g.ht g.hN1
    have hlogN : Real.log N ≤ 1 + 8 * ((2 : ℝ) ^ dLev A n t + A) := by
      have hNpos : (0 : ℝ) < N := by linarith
      have h1 : Real.log N ≤ Real.log (5 / 4 * M) := Real.log_le_log hNpos g.hN2
      have h2 : Real.log (5 / 4 * M) = Real.log (5 / 4) + Real.log M := Real.log_mul (by norm_num) hM0.ne'
      have h3 : Real.log (5 / 4 : ℝ) ≤ 1 := by
        have := Real.log_le_sub_one_of_pos (show (0 : ℝ) < 5 / 4 by norm_num); linarith
      have h4 := logMsz_le hA g.hn g.ht
      have h5 : Real.log A ≤ A := Real.log_le_self hA0.le
      rw [← hMdef] at h4
      linarith
    have h2d : (1 : ℝ) ≤ 2 ^ dLev A n t := one_le_pow₀ (by norm_num)
    have hstep : C * (1 + 8 * ((2 : ℝ) ^ dLev A n t + A)) ≤ 17 * C * (A * 2 ^ dLev A n t) := by
      have e1 : (1 : ℝ) ≤ A * 2 ^ dLev A n t := by nlinarith
      have e2 : (2 : ℝ) ^ dLev A n t ≤ A * 2 ^ dLev A n t := by nlinarith
      have e3 : A ≤ A * 2 ^ dLev A n t := by nlinarith
      nlinarith
    have hfin : 17 * C * (A * 2 ^ dLev A n t) ≤ 3 / 32 * (A ^ 2 * 2 ^ dLev A n t) := by
      have : 17 * C ≤ 3 / 32 * A := by linarith
      have h0 : 0 ≤ A * 2 ^ dLev A n t := by positivity
      nlinarith
    calc C * Real.log N ≤ C * (1 + 8 * ((2 : ℝ) ^ dLev A n t + A)) := by gcongr
      _ ≤ 17 * C * (A * 2 ^ dLev A n t) := hstep
      _ ≤ 3 / 32 * (A ^ 2 * 2 ^ dLev A n t) := hfin
      _ ≤ ℓ ^ 2 := hl
  · -- (d)
    have hf := frac_le_quarter hA g.hn g.ht
    have hf0 := frac_nonneg A n t
    have hNpos : (0 : ℝ) < N := by linarith
    have hsq : Real.sqrt N ≤ N := by
      have h := Real.sqrt_le_sqrt (show (N : ℝ) ≤ (N : ℝ) ^ 2 by nlinarith)
      rwa [Real.sqrt_sq hNpos.le] at h
    have hlN : ℓ ≤ N / 4 := by
      rw [hℓdef]; unfold Cut2.ell
      have h0 : 0 ≤ Real.sqrt (N : ℝ) := Real.sqrt_nonneg _
      nlinarith
    have hz_l : 4 / N ≤ z / ℓ := by
      rw [div_le_div_iff₀ hNpos hlpos]
      nlinarith
    rw [exp_neg_c_zLev_sq hc hA g.hn g.ht.le, ← hMdef]
    have hA4 : 1 ≤ A ^ 13 := one_le_pow₀ hA
    have hE : 1 ≤ Real.exp 13 ^ dLev A n t := one_le_exp_pow _
    have hM9 : 1 ≤ M ^ 9 := one_le_pow₀ (by linarith)
    have hN4 : (N : ℝ) ^ 4 ≤ 4 * M ^ 4 := by
      have h2 : (N : ℝ) ^ 4 ≤ (5 / 4 * M) ^ 4 := pow_le_pow_left₀ hNpos.le g.hN2 4
      have h3 : (5 / 4 * M) ^ 4 = 625 / 256 * M ^ 4 := by ring
      have h4 : 0 ≤ M ^ 4 := by positivity
      linarith
    have hden : 0 < M ^ 13 * A ^ 13 * Real.exp 13 ^ dLev A n t := by positivity
    have hM4 : 0 < M ^ 4 := by positivity
    have hden2 : M ^ 4 ≤ M ^ 13 * A ^ 13 * Real.exp 13 ^ dLev A n t := by
      calc M ^ 4 = M ^ 4 * 1 * 1 * 1 := by ring
        _ ≤ M ^ 4 * M ^ 9 * A ^ 13 * Real.exp 13 ^ dLev A n t := by gcongr
        _ = M ^ 13 * A ^ 13 * Real.exp 13 ^ dLev A n t := by ring
    have hstep : (N : ℝ) ^ 3 * (1 / (M ^ 13 * A ^ 13 * Real.exp 13 ^ dLev A n t)) ≤ 4 / N := by
      calc (N : ℝ) ^ 3 * (1 / (M ^ 13 * A ^ 13 * Real.exp 13 ^ dLev A n t))
          = (N : ℝ) ^ 3 / (M ^ 13 * A ^ 13 * Real.exp 13 ^ dLev A n t) := by ring
        _ ≤ (N : ℝ) ^ 3 / M ^ 4 := div_le_div_of_nonneg_left (by positivity) hM4 hden2
        _ ≤ 4 / N := by
            rw [div_le_div_iff₀ hM4 hNpos]
            have : (N : ℝ) ^ 3 * N = (N : ℝ) ^ 4 := by ring
            linarith
    linarith
/-! ### (4.24) as printed -/

theorem exp_four_thousand : (4096 : ℝ) ≤ Real.exp 13 := by
  have h1 : (2 : ℝ) ≤ Real.exp 1 := by linarith [Real.add_one_le_exp 1]
  have h2 : Real.exp 13 = Real.exp 1 ^ 13 := by
    rw [← Real.exp_nat_mul]; norm_num
  rw [h2]
  calc (4096 : ℝ) ≤ 2 ^ 13 := by norm_num
    _ ≤ Real.exp 1 ^ 13 := by gcongr

/-- **(4.24)**: with `D = 13/c`, both Gaussian-family tails of (3.35), with their at-most-`CN^{5/2}` prefactor
(`C|𝒮|√N e^{−cz²}` and `2|𝒮|e^{−z²}`, `|𝒮| ≤ CN²`), are at most `19456·C (1+N)^{−10} A^{−12} 2^{−12d}`, uniformly over
good parents. -/
theorem eq_4_24 {C c A : ℝ} {n t N : ℕ} (g : GoodPar A n t N) (hC : 0 < C) (hc : 0 < c) (hc1 : c ≤ 1) :
    C * (N : ℝ) ^ 2 * Real.sqrt N * Real.exp (-(c * zLev (Dch c) A n t ^ 2))
        ≤ 19456 * C / ((1 + (N : ℝ)) ^ 10 * A ^ 12 * (2 : ℝ) ^ (12 * dLev A n t)) ∧
      C * (N : ℝ) ^ 2 * Real.exp (-(zLev (Dch c) A n t ^ 2))
        ≤ 19456 * C / ((1 + (N : ℝ)) ^ 10 * A ^ 12 * (2 : ℝ) ^ (12 * dLev A n t)) := by
  have hA := g.hA
  have hM := g.M_ge
  have hN3 := g.N_ge
  set M : ℝ := ((Msz A n t : ℕ) : ℝ) with hMdef
  have hM0 : 0 < M := by linarith
  have hNpos : (0 : ℝ) < N := by linarith
  have hsq : Real.sqrt N ≤ N := by
    have h := Real.sqrt_le_sqrt (show (N : ℝ) ≤ (N : ℝ) ^ 2 by nlinarith)
    rwa [Real.sqrt_sq hNpos.le] at h
  have hsq1 : 1 ≤ Real.sqrt N := by
    rw [show (1 : ℝ) = Real.sqrt 1 by simp]; exact Real.sqrt_le_sqrt (by linarith)
  set den : ℝ := M ^ 13 * A ^ 13 * Real.exp 13 ^ dLev A n t with hden
  set den' : ℝ := (1 + (N : ℝ)) ^ 10 * A ^ 12 * (2 : ℝ) ^ (12 * dLev A n t) with hden'
  have hdpos : 0 < den := by positivity
  have hd'pos : 0 < den' := by positivity
  have key : (N : ℝ) ^ 2 * Real.sqrt N * den' ≤ 19456 * den := by
    have e1 : (N : ℝ) ^ 2 * Real.sqrt N * (1 + (N : ℝ)) ^ 10 ≤ 19456 * M ^ 13 := by
      have f1 : (N : ℝ) ^ 2 * Real.sqrt N ≤ (N : ℝ) ^ 3 := by
        calc (N : ℝ) ^ 2 * Real.sqrt N ≤ (N : ℝ) ^ 2 * N := by gcongr
          _ = (N : ℝ) ^ 3 := by ring
      have f2 : (1 + (N : ℝ)) ^ 10 ≤ 1024 * (N : ℝ) ^ 10 := by
        calc (1 + (N : ℝ)) ^ 10 ≤ (2 * N) ^ 10 := by gcongr; linarith
          _ = 1024 * (N : ℝ) ^ 10 := by ring
      have f3 : (N : ℝ) ^ 13 ≤ 19 * M ^ 13 := by
        have h2 : (N : ℝ) ^ 13 ≤ (5 / 4 * M) ^ 13 := pow_le_pow_left₀ hNpos.le g.hN2 13
        have h3 : (5 / 4 * M) ^ 13 = (5 / 4) ^ 13 * M ^ 13 := by ring
        have h4 : ((5 : ℝ) / 4) ^ 13 ≤ 19 := by norm_num
        have h5 : 0 ≤ M ^ 13 := by positivity
        nlinarith
      calc (N : ℝ) ^ 2 * Real.sqrt N * (1 + (N : ℝ)) ^ 10 ≤ (N : ℝ) ^ 3 * (1024 * (N : ℝ) ^ 10) := by
            apply mul_le_mul f1 f2 (by positivity) (by positivity)
        _ = 1024 * (N : ℝ) ^ 13 := by ring
        _ ≤ 1024 * (19 * M ^ 13) := by gcongr
        _ = 19456 * M ^ 13 := by ring
    have e2 : A ^ 12 ≤ A ^ 13 := pow_le_pow_right₀ hA (by norm_num)
    have e3 : (2 : ℝ) ^ (12 * dLev A n t) ≤ Real.exp 13 ^ dLev A n t := by
      rw [pow_mul]
      gcongr
      norm_num
      exact exp_four_thousand
    calc (N : ℝ) ^ 2 * Real.sqrt N * den'
        = ((N : ℝ) ^ 2 * Real.sqrt N * (1 + (N : ℝ)) ^ 10) * A ^ 12 * (2 : ℝ) ^ (12 * dLev A n t) := by
          rw [hden']; ring
      _ ≤ (19456 * M ^ 13) * A ^ 13 * Real.exp 13 ^ dLev A n t := by
          apply mul_le_mul (mul_le_mul e1 e2 (by positivity) (by positivity)) e3 (by positivity) (by positivity)
      _ = 19456 * den := by rw [hden]; ring
  have key' : (N : ℝ) ^ 2 * Real.sqrt N ≤ 19456 * den / den' := by
    rw [le_div_iff₀ hd'pos]; exact key
  have hfirst : C * (N : ℝ) ^ 2 * Real.sqrt N * Real.exp (-(c * zLev (Dch c) A n t ^ 2)) ≤ 19456 * C / den' := by
    rw [exp_neg_c_zLev_sq hc hA g.hn g.ht.le, ← hMdef, ← hden]
    calc C * (N : ℝ) ^ 2 * Real.sqrt N * (1 / den) = C * ((N : ℝ) ^ 2 * Real.sqrt N) / den := by ring
      _ ≤ C * (19456 * den / den') / den := by gcongr
      _ = 19456 * C / den' := by field_simp
  refine ⟨hfirst, ?_⟩
  have hez := exp_neg_zLev_sq_le (A := A) hc1 n t
  calc C * (N : ℝ) ^ 2 * Real.exp (-(zLev (Dch c) A n t ^ 2))
      ≤ C * (N : ℝ) ^ 2 * Real.sqrt N * Real.exp (-(c * zLev (Dch c) A n t ^ 2)) := by
        calc C * (N : ℝ) ^ 2 * Real.exp (-(zLev (Dch c) A n t ^ 2))
            = C * (N : ℝ) ^ 2 * 1 * Real.exp (-(zLev (Dch c) A n t ^ 2)) := by ring
          _ ≤ C * (N : ℝ) ^ 2 * Real.sqrt N * Real.exp (-(c * zLev (Dch c) A n t ^ 2)) := by gcongr
    _ ≤ 19456 * C / den' := hfirst

/-! ## §5 One simultaneous, noncircular choice -/

/-- **§5's `A₀`** for the §4.6 conditions: an explicit function of the one-step constants `(C, c, c₂)` (which depend
only on `(Λ, κ₀)`) and `κ₀`; it is fixed after `D = Dch c` and before `n`, the array or the level. -/
noncomputable def A0c (κ₀ C c c₂ : ℝ) : ℝ :=
  max (max (max 64 (544 * C / 3)) (max ((Kz c / c₂) ^ 2) ((2 * C * Kz c) ^ 2)))
    (max (max (512 / c) (131072 / (c * κ₀ ^ 2)))
      ((4 * (C / Real.sqrt (3 / 4)) * (6 * Real.sqrt 2 * Real.sqrt (Dch c)) * (G1 + G3)) ^ 2))

theorem le_sqrt_of_sq_le {x A : ℝ} (hx : 0 ≤ x) (h : x ^ 2 ≤ A) : x ≤ Real.sqrt A := by
  rw [show x = Real.sqrt (x ^ 2) by rw [Real.sqrt_sq hx]]
  exact Real.sqrt_le_sqrt h

/-- The threshold consequences of `A ≥ A₀` (§5 l.1208, the §4.6 part). -/
theorem A0c_spec {κ₀ C c c₂ A : ℝ} (hκ : 0 < κ₀) (hC : 0 < C) (hc : 0 < c) (hc₂ : 0 < c₂)
    (hA : A0c κ₀ C c c₂ ≤ A) :
    64 ≤ A ∧ 1 ≤ A ∧ 544 * C / 3 ≤ A ∧ Kz c ≤ c₂ * Real.sqrt A ∧ 2 * C * Kz c ≤ Real.sqrt A ∧
      24 ≤ 3 * c / 64 * A ^ 2 ∧ 24 ≤ 3 * c * κ₀ ^ 2 / 16384 * A ^ 2 ∧
      4 * (C / Real.sqrt (3 / 4)) * (6 * Real.sqrt 2 * Real.sqrt (Dch c)) * (G1 + G3) ≤ Real.sqrt A := by
  unfold A0c at hA
  have h64 : 64 ≤ A := le_trans (le_trans (le_max_left _ _) (le_trans (le_max_left _ _) (le_max_left _ _))) hA
  have hC3 : 544 * C / 3 ≤ A :=
    le_trans (le_trans (le_max_right _ _) (le_trans (le_max_left _ _) (le_max_left _ _))) hA
  have hKz1 : (Kz c / c₂) ^ 2 ≤ A :=
    le_trans (le_trans (le_max_left _ _) (le_trans (le_max_right _ _) (le_max_left _ _))) hA
  have hKz2 : (2 * C * Kz c) ^ 2 ≤ A :=
    le_trans (le_trans (le_max_right _ _) (le_trans (le_max_right _ _) (le_max_left _ _))) hA
  have hc1 : 512 / c ≤ A :=
    le_trans (le_trans (le_max_left _ _) (le_trans (le_max_left _ _) (le_max_right _ _))) hA
  have hc2 : 131072 / (c * κ₀ ^ 2) ≤ A :=
    le_trans (le_trans (le_max_right _ _) (le_trans (le_max_left _ _) (le_max_right _ _))) hA
  have hG : (4 * (C / Real.sqrt (3 / 4)) * (6 * Real.sqrt 2 * Real.sqrt (Dch c)) * (G1 + G3)) ^ 2 ≤ A :=
    le_trans (le_trans (le_max_right _ _) (le_max_right _ _)) hA
  have hA1 : 1 ≤ A := by linarith
  have hA2 : A ≤ A ^ 2 := by nlinarith
  have hKz := Kz_nonneg c
  refine ⟨h64, hA1, hC3, ?_, ?_, ?_, ?_, ?_⟩
  · have := le_sqrt_of_sq_le (div_nonneg hKz hc₂.le) hKz1
    rw [div_le_iff₀ hc₂] at this
    linarith
  · exact le_sqrt_of_sq_le (by positivity) hKz2
  · have h1 : 512 / c * (3 * c / 64) = 24 := by field_simp; norm_num
    have h2 : 512 / c * (3 * c / 64) ≤ A ^ 2 * (3 * c / 64) := by
      apply mul_le_mul_of_nonneg_right (by linarith) (by positivity)
    nlinarith
  · have h1 : 131072 / (c * κ₀ ^ 2) * (3 * c * κ₀ ^ 2 / 16384) = 24 := by field_simp; norm_num
    have h2 : 131072 / (c * κ₀ ^ 2) * (3 * c * κ₀ ^ 2 / 16384) ≤ A ^ 2 * (3 * c * κ₀ ^ 2 / 16384) := by
      apply mul_le_mul_of_nonneg_right (by linarith) (by positivity)
    nlinarith
  · have hG0 : 0 ≤ 4 * (C / Real.sqrt (3 / 4)) * (6 * Real.sqrt 2 * Real.sqrt (Dch c)) * (G1 + G3) := by
      have := G1_pos; have := G3_pos; positivity
    exact le_sqrt_of_sq_le hG0 hG

/-- The nominal ratio `η̄_t = C z_t/(√(3/4) L_t)`: summed over the rounds it is at most `1/2` once `A ≥ A₀`
(so `∏_t(1 + η̄_t) ≤ e^{1/2} ≤ 2`, App Q l.1099). -/
theorem sum_eta_le_half {κ₀ C c c₂ A : ℝ} (hκ : 0 < κ₀) (hC : 0 < C) (hc : 0 < c) (hc₂ : 0 < c₂)
    (hA : A0c κ₀ C c c₂ ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) :
    ∑ t ∈ range (Rof A n), C * zLev (Dch c) A n t / (Real.sqrt (3 / 4) * Lnom A n t) ≤ 1 / 2 := by
  obtain ⟨-, hA1, -, -, -, -, -, hG⟩ := A0c_spec hκ hC hc hc₂ hA
  have hD : 0 ≤ Dch c := by unfold Dch; positivity
  have hA0 : 0 < A := by linarith
  have hs34 : 0 < Real.sqrt (3 / 4) := Real.sqrt_pos.2 (by norm_num)
  have hsA : 0 < Real.sqrt A := Real.sqrt_pos.2 hA0
  have hsum := sum_zLev_div_Lnom_le hD hA1 hn
  have hrw : ∑ t ∈ range (Rof A n), C * zLev (Dch c) A n t / (Real.sqrt (3 / 4) * Lnom A n t)
      = C / Real.sqrt (3 / 4) * ∑ t ∈ range (Rof A n), zLev (Dch c) A n t / Lnom A n t := by
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl fun t _ => ?_
    field_simp
  rw [hrw]
  have hG1 := G1_pos
  have hG3 := G3_pos
  have hsl : 0 ≤ Real.sqrt (Real.log A) := Real.sqrt_nonneg _
  have hq := one_add_sqrt_log_div_le hA1
  set K6 : ℝ := 6 * Real.sqrt 2 * Real.sqrt (Dch c) with hK6
  have hK6 : 0 ≤ K6 := by positivity
  have hstep : K6 / A * (G1 + Real.sqrt (Real.log A) * G3) ≤ K6 * (G1 + G3) * (2 / Real.sqrt A) := by
    have h1 : G1 + Real.sqrt (Real.log A) * G3 ≤ (G1 + G3) * (1 + Real.sqrt (Real.log A)) := by nlinarith
    calc K6 / A * (G1 + Real.sqrt (Real.log A) * G3) ≤ K6 / A * ((G1 + G3) * (1 + Real.sqrt (Real.log A))) := by
          gcongr
      _ = K6 * (G1 + G3) * ((1 + Real.sqrt (Real.log A)) / A) := by ring
      _ ≤ K6 * (G1 + G3) * (2 / Real.sqrt A) := by gcongr
  have hCs : 0 ≤ C / Real.sqrt (3 / 4) := by positivity
  calc C / Real.sqrt (3 / 4) * ∑ t ∈ range (Rof A n), zLev (Dch c) A n t / Lnom A n t
      ≤ C / Real.sqrt (3 / 4) * (K6 / A * (G1 + Real.sqrt (Real.log A) * G3)) := by gcongr
    _ ≤ C / Real.sqrt (3 / 4) * (K6 * (G1 + G3) * (2 / Real.sqrt A)) := by gcongr
    _ = (4 * (C / Real.sqrt (3 / 4)) * K6 * (G1 + G3)) / Real.sqrt A / 2 := by ring
    _ ≤ Real.sqrt A / Real.sqrt A / 2 := by gcongr
    _ = 1 / 2 := by rw [div_self hsA.ne']

/-- **§4.6 and §5: one simultaneous, noncircular choice of the parameters, and the uniform remainder bounds.**
Order: the one-step constants `(C, c, c₂)` (from `(Λ, κ₀)`) are given; then `D = Dch c = 13/c`; then
`A₀ = A0c κ₀ C c c₂`; the remainder constant `K = Kxi Λ C c κ₀`.  For every `A ≥ A₀`, every `n ≥ 4m₀`, every Lean round
`t < R` and every good-parent size `N ∈ [(3/4)M_t, (5/4)M_t]` (with `ℓ = f_t√N`, `z = z_t`): (3.32) holds at `z_t`;
the ratio is uniform, `z_t/ℓ ≤ K_z/√A ≤ c₂` and `C z_t/ℓ ≤ 1/2` ((4.16)); (4.24); and, for every `Δ ≥ Δ_t`,
(4.27) `ξ ≤ K/(A²2^d)`.  Also `Σ_t C z_t/(√(3/4)L_t) ≤ 1/2` (so `∏(1 + η_t) ≤ 2`), and the (4.28) sums. -/
theorem rf_constants {Λ κ₀ C c c₂ : ℝ} (hΛ : 1 ≤ Λ) (hκ : 0 < κ₀) (hC : 0 < C) (hc : 0 < c) (hc1 : c ≤ 1)
    (hc₂ : 0 < c₂) :
    0 < Dch c ∧ 1 ≤ A0c κ₀ C c c₂ ∧ 64 ≤ A0c κ₀ C c c₂ ∧ 0 ≤ Kxi Λ C c κ₀ ∧
    ∀ A : ℝ, A0c κ₀ C c c₂ ≤ A → ∀ n : ℕ, 4 * msz A 0 ≤ n →
      (∑ t ∈ range (Rof A n), C * zLev (Dch c) A n t / (Real.sqrt (3 / 4) * Lnom A n t) ≤ 1 / 2) ∧
      (∑ t ∈ range (Rof A n), 1 / Lnom A n t ≤ 2 * Real.sqrt 2 * G3 / A) ∧
      (∑ t ∈ range (Rof A n), zLev (Dch c) A n t / Lnom A n t
        ≤ 6 * Real.sqrt 2 * Real.sqrt (Dch c) / A * (G1 + Real.sqrt (Real.log A) * G3)) ∧
      ∀ t : ℕ, t < Rof A n → ∀ N : ℕ, 3 / 4 * ((Msz A n t : ℕ) : ℝ) ≤ N → (N : ℝ) ≤ 5 / 4 * ((Msz A n t : ℕ) : ℝ) →
        (1 ≤ zLev (Dch c) A n t ∧ zLev (Dch c) A n t ≤ c₂ * Cut2.ell (frac A n t) N ∧
          C * Real.log N ≤ Cut2.ell (frac A n t) N ^ 2 ∧
          (N : ℝ) ^ 3 * Real.exp (-(c * zLev (Dch c) A n t ^ 2))
            ≤ zLev (Dch c) A n t / Cut2.ell (frac A n t) N) ∧
        zLev (Dch c) A n t / Cut2.ell (frac A n t) N ≤ Kz c / Real.sqrt A ∧
        C * zLev (Dch c) A n t / Cut2.ell (frac A n t) N ≤ 1 / 2 ∧
        (C * (N : ℝ) ^ 2 * Real.sqrt N * Real.exp (-(c * zLev (Dch c) A n t ^ 2))
            ≤ 19456 * C / ((1 + (N : ℝ)) ^ 10 * A ^ 12 * (2 : ℝ) ^ (12 * dLev A n t)) ∧
          C * (N : ℝ) ^ 2 * Real.exp (-(zLev (Dch c) A n t ^ 2))
            ≤ 19456 * C / ((1 + (N : ℝ)) ^ 10 * A ^ 12 * (2 : ℝ) ^ (12 * dLev A n t))) ∧
        ∀ Δ : ℝ, κ₀ / 16 * (2 : ℝ) ^ (-(dLev A n t : ℝ) / 4) ≤ Δ →
          xiPar Λ C c N (Cut2.ell (frac A n t) N) (zLev (Dch c) A n t) (Msz A n (t + 1)) Δ
            ≤ Kxi Λ C c κ₀ / (A ^ 2 * 2 ^ dLev A n t) := by
  have hA0 : 64 ≤ A0c κ₀ C c c₂ := by
    unfold A0c
    exact le_trans (le_max_left _ _) (le_trans (le_max_left _ _) (le_max_left _ _))
  refine ⟨by unfold Dch; positivity, by linarith, hA0, Kxi_nonneg hΛ hC hc hκ, fun A hA n hn => ?_⟩
  obtain ⟨h64, hA1, hC3, hKz, hKz2, hA4, hA6, -⟩ := A0c_spec hκ hC hc hc₂ hA
  have hD : 0 ≤ Dch c := by unfold Dch; positivity
  refine ⟨sum_eta_le_half hκ hC hc hc₂ hA hn, sum_inv_Lnom_le hA1 hn, sum_zLev_div_Lnom_le hD hA1 hn,
    fun t ht N hN1 hN2 => ?_⟩
  have g : GoodPar A n t N := ⟨hA1, hn, ht, hN1, hN2⟩
  have hr := zLev_div_ell_le hc g
  have hsA : 0 < Real.sqrt A := Real.sqrt_pos.2 (by linarith)
  refine ⟨eq_3_32_at_zLev hc hc1 hC g hKz hC3, hr, ?_, eq_4_24 g hC hc hc1,
    fun Δ hΔ => xiPar_le g hΛ hC hc hc1 hκ hΔ hA4 hA6⟩
  have hl := ell_pos g
  have : zLev (Dch c) A n t / Cut2.ell (frac A n t) N ≤ 1 / (2 * C) := by
    calc zLev (Dch c) A n t / Cut2.ell (frac A n t) N ≤ Kz c / Real.sqrt A := hr
      _ ≤ 1 / (2 * C) := by
          rw [div_le_div_iff₀ hsA (by positivity)]
          nlinarith
  calc C * zLev (Dch c) A n t / Cut2.ell (frac A n t) N = C * (zLev (Dch c) A n t / Cut2.ell (frac A n t) N) := by
        ring
    _ ≤ C * (1 / (2 * C)) := by gcongr
    _ = 1 / 2 := by field_simp

end A36W.RF.Cut3

#print axioms A36W.RF.Cut3.sqrt_add_le_add
#print axioms A36W.RF.Cut3.exp_neg_le_one_div
#print axioms A36W.RF.Cut3.pow_mul_exp_neg_le
#print axioms A36W.RF.Cut3.geom_sum_le_one_div
#print axioms A36W.RF.Cut3.absorb_exp
#print axioms A36W.RF.Cut3.absorb_cube
#print axioms A36W.RF.Cut3.zLev_sq
#print axioms A36W.RF.Cut3.zLev_le
#print axioms A36W.RF.Cut3.zLev_div_Lnom_le
#print axioms A36W.RF.Cut3.inv_Lnom_le
#print axioms A36W.RF.Cut3.sum_inv_Lnom_le
#print axioms A36W.RF.Cut3.sum_zLev_div_Lnom_le
#print axioms A36W.RF.Cut3.ell_ge_Lnom
#print axioms A36W.RF.Cut3.ell_sq_lower
#print axioms A36W.RF.Cut3.Delta_ell_lower
#print axioms A36W.RF.Cut3.exp_neg_c_zLev_sq
#print axioms A36W.RF.Cut3.BN_le
#print axioms A36W.RF.Cut3.N_sq_le
#print axioms A36W.RF.Cut3.msucc_pow_four_le
#print axioms A36W.RF.Cut3.X_le_msucc
#print axioms A36W.RF.Cut3.term1
#print axioms A36W.RF.Cut3.term3
#print axioms A36W.RF.Cut3.term4
#print axioms A36W.RF.Cut3.term5_split
#print axioms A36W.RF.Cut3.term5a
#print axioms A36W.RF.Cut3.term5b
#print axioms A36W.RF.Cut3.xiPar_le
#print axioms A36W.RF.Cut3.zLev_div_ell_le
#print axioms A36W.RF.Cut3.eq_3_32_at_zLev
#print axioms A36W.RF.Cut3.eq_4_24
#print axioms A36W.RF.Cut3.A0c_spec
#print axioms A36W.RF.Cut3.sum_eta_le_half
#print axioms A36W.RF.Cut3.rf_constants


==> anc/formal_companion/lean/src/A36W/RFConstruction.lean <==
/-
# A36W.RFConstruction — the RF CANDIDATE's operational construction and cap

Two-group branch.  RF v1.3 §4.1–4.2 and Theorem A items 1–2: the finite,
arithmetic part only (no analytic estimate is involved).  **RF is not admitted**: everything lives in the separate
namespace `A36W.RFCandidate`, and no admitted module imports this file.

## The construction (A ≥ 1, a = A²)

* Sizes `m₀ = ⌈4a⌉`, `m_{j+1} = ⌈m_j² / (a·2^{3j/2})⌉` with `2^{3j/2} = (√2)^{3j}` (`msz`).
* `n < 4m₀`: the `n` singletons in label order.
* `n ≥ 4m₀`: `R = max {r ≥ 1 : 4m_{r−1} ≤ n}` (`Rof`, a `Nat.find`), `M₁ = n`, `M_t = m_{R+1−t}` (2 ≤ t ≤ R+1),
  `f_t = M_{t+1}/M_t`.  In Lean the rounds are 0-indexed: `Msz A n 0 = n`, `Msz A n t = m_{R−t}`, and
  `frac A n t = Msz A n (t+1) / Msz A n t` is the paper's `f_{t+1}`.
* Coins `ζ : Fin R → Fin n → Bool` with law `∏_t ∏_i Bern(f_t)` (`coinP`).  `F₁ = univ`,
  `F_{t+1} = {i ∈ F_t : ζ t i}`, `B_t = F_t \ F_{t+1}`, empty blocks deleted (`sieve`); terminal step on `F_{R+1}`:
  its singletons in label order if `|F_{R+1}| ≤ 2m₀`, otherwise the one block `F_{R+1}` (`terminal`).  The schedule
  is `rfSched A n ζ`.

## What is proved

1. **Sizes.**  `(m_j/a)² ≥ 2^{2^j+3j+3}` (`msz_sq_ge`), i.e. `y_j = log₂(m_j/a) ≥ 2^{j−1} + 3(j+1)/2`
   (`logb_msz_ge`); `m_{j+1} ≥ 4m_j` (`msz_succ_ge`); `R` is well defined, `4m_{R−1} ≤ n < 4m_R`, and `R` is the
   maximum of `{r ≥ 1 : 4m_{r−1} ≤ n}` (`Rof_spec`, `Rof_isMax`); `f_t ≤ 1/4` (`frac_le_quarter`);
   `R ≤ log₂(log n) + 3` with the natural log (`Rof_le_log`).  The optional analytic input
   `L_t = f_t √M_t ≥ A·2^{3(R−t)/4}/(2√2)` is `L_bound` (0-indexed: `t ↦ t+1`).
2. **Legality.**  For every `ζ`, `IsSchedule (rfSched A n ζ) univ` (AGF's full labelled schedule, every block
   nonempty): `isSchedule_rfSched`, `rfSched_blocks_nonempty`.
3. **Cap.**  `|U(ζ)| ≤ capRF A n` for every `ζ` (`length_rfSched_le`), where `capRF A n = R + 2m₀` if `n ≥ 4m₀`
   and `= n` otherwise; `R + 2m₀ ≤ log₂(log n) + 8a + 5` (`capRF_le_log`) and `n < 16a + 4` in the small case
   (`capRF_small`).
4. **Mixture.**  `rfMix A hA n := coinMix … coinP … rfSched …` (the shared library's M8, `A36RW.Mix.coinMix`): its parts are
   among the `U(ζ)`, its law is the pushforward law and its cost the pushforward cost (`rfMix_spec`); the policy
   `Bridge.mixPolicy (rfMix A hA n)` has `CapEvery` and `CapAS` at `capRF A n` and at
   `⌊log₂(log n) + 8a + 5⌋₊` for EVERY oracle (`rfMix_caps`, `rfMix_caps_log`), and
   `execMean = ofReal (mixCost) ≤ ofReal (capRF A n)` (`rfMix_execMean`).  The mixture is built from `(n, A)` alone:
   no weight vector, no quota, no oracle appears in `msz`, `Rof`, `coinP`, `rfSched` or `rfMix`.
   Bundled: `rf_theoremA_ops`.
5. **Non-vacuity.**  `A = 1`, `n = 20`: `m₀ = 4`, `m₁ = 16`, `R = 1`, `f = 4/20 = 1/5`, cap `9`; the coin law is
   a probability law (`coin_law_prob`; every outcome has positive probability by `coinP_pos`), and the coin vector
   keeping exactly the `8` coordinates `0, …, 7` realizes the cap: `|U| = 1 + 8 = 9` (`cap_realized`).
-/
import A36RW.Interface.Mix
import Mathlib.Analysis.SpecialFunctions.Log.Base
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Analysis.SpecialFunctions.Sqrt
import Mathlib.Analysis.Complex.ExponentialBounds

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.RFCandidate

open Finset AGF A36RW

/-! ## §1 Sizes -/

/-- The size sequence (`a = A²`): `m₀ = ⌈4a⌉`, `m_{j+1} = ⌈m_j² / (a·2^{3j/2})⌉`, `2^{3j/2} = (√2)^{3j}`. -/
noncomputable def msz (A : ℝ) : ℕ → ℕ
  | 0 => ⌈4 * A ^ 2⌉₊
  | j + 1 => ⌈((msz A j : ℕ) : ℝ) ^ 2 / (A ^ 2 * Real.sqrt 2 ^ (3 * j))⌉₊

lemma msz_zero (A : ℝ) : msz A 0 = ⌈4 * A ^ 2⌉₊ := rfl

lemma msz_succ (A : ℝ) (j : ℕ) :
    msz A (j + 1) = ⌈((msz A j : ℕ) : ℝ) ^ 2 / (A ^ 2 * Real.sqrt 2 ^ (3 * j))⌉₊ := rfl

lemma sqrt_two_pow_sq (j : ℕ) : (Real.sqrt 2 ^ (3 * j)) ^ 2 = (2 : ℝ) ^ (3 * j) := by
  rw [← pow_mul, mul_comm, pow_mul, Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)]

/-- **The size recursion in squared form**: `(m_j)² ≥ a²·2^{2^j+3j+3}`, i.e. `(m_j/a)² ≥ 2^{2^j+3j+3}`. -/
theorem msz_sq_ge {A : ℝ} (hA : 1 ≤ A) :
    ∀ j : ℕ, (A ^ 2) ^ 2 * (2 : ℝ) ^ (2 ^ j + 3 * j + 3) ≤ ((msz A j : ℕ) : ℝ) ^ 2
  | 0 => by
      have h4 : 4 * A ^ 2 ≤ ((msz A 0 : ℕ) : ℝ) := Nat.le_ceil _
      have ha : 0 ≤ 4 * A ^ 2 := by positivity
      have h := pow_le_pow_left₀ ha h4 2
      have e : (A ^ 2) ^ 2 * (2 : ℝ) ^ (2 ^ 0 + 3 * 0 + 3) = (4 * A ^ 2) ^ 2 := by ring
      rw [e]
      exact h
  | j + 1 => by
      have ih := msz_sq_ge hA j
      have ha : 0 < A ^ 2 := pow_pos (by linarith) 2
      have hs : 0 < Real.sqrt 2 ^ (3 * j) := by positivity
      have hceil : ((msz A j : ℕ) : ℝ) ^ 2 / (A ^ 2 * Real.sqrt 2 ^ (3 * j)) ≤ ((msz A (j + 1) : ℕ) : ℝ) := by
        rw [msz_succ]
        exact Nat.le_ceil _
      have hnn : 0 ≤ ((msz A j : ℕ) : ℝ) ^ 2 / (A ^ 2 * Real.sqrt 2 ^ (3 * j)) := by positivity
      have hsq := pow_le_pow_left₀ hnn hceil 2
      have hexp : 2 ^ (j + 1) + 3 * (j + 1) + 3 + 3 * j = (2 ^ j + 3 * j + 3) * 2 := by ring
      have h2 : (2 : ℝ) ^ (2 ^ (j + 1) + 3 * (j + 1) + 3) * (2 : ℝ) ^ (3 * j)
          = ((2 : ℝ) ^ (2 ^ j + 3 * j + 3)) ^ 2 := by
        rw [← pow_add, ← pow_mul, hexp]
      have key : (A ^ 2) ^ 2 * (2 : ℝ) ^ (2 ^ (j + 1) + 3 * (j + 1) + 3)
          ≤ (((msz A j : ℕ) : ℝ) ^ 2 / (A ^ 2 * Real.sqrt 2 ^ (3 * j))) ^ 2 := by
        rw [div_pow, mul_pow, sqrt_two_pow_sq, le_div_iff₀ (mul_pos (pow_pos ha 2) (pow_pos two_pos _))]
        have h1 : (A ^ 2) ^ 2 * (2 : ℝ) ^ (2 ^ (j + 1) + 3 * (j + 1) + 3) * ((A ^ 2) ^ 2 * (2 : ℝ) ^ (3 * j))
            = ((A ^ 2) ^ 2 * (2 : ℝ) ^ (2 ^ j + 3 * j + 3)) ^ 2 := by
          calc (A ^ 2) ^ 2 * (2 : ℝ) ^ (2 ^ (j + 1) + 3 * (j + 1) + 3) * ((A ^ 2) ^ 2 * (2 : ℝ) ^ (3 * j))
              = (A ^ 2) ^ 2 * (A ^ 2) ^ 2 *
                  ((2 : ℝ) ^ (2 ^ (j + 1) + 3 * (j + 1) + 3) * (2 : ℝ) ^ (3 * j)) := by ring
            _ = ((A ^ 2) ^ 2 * (2 : ℝ) ^ (2 ^ j + 3 * j + 3)) ^ 2 := by rw [h2]; ring
        rw [h1]
        exact pow_le_pow_left₀ (by positivity) ih 2
      exact le_trans key hsq

theorem msz_pos {A : ℝ} (hA : 1 ≤ A) (j : ℕ) : 0 < msz A j := by
  have h := msz_sq_ge hA j
  have ha : 0 < A ^ 2 := pow_pos (by linarith) 2
  have hpos : 0 < (A ^ 2) ^ 2 * (2 : ℝ) ^ (2 ^ j + 3 * j + 3) := mul_pos (pow_pos ha 2) (pow_pos two_pos _)
  have h2 : (0 : ℝ) < ((msz A j : ℕ) : ℝ) ^ 2 := lt_of_lt_of_le hpos h
  have h0 : ((msz A j : ℕ) : ℝ) ≠ 0 := fun h0 => by rw [h0] at h2; norm_num at h2
  exact Nat.pos_of_ne_zero (by exact_mod_cast h0)

/-- `m_j ≥ 4a·2^{3j/2}`: the next ratio `m_j / (a·2^{3j/2})` is at least `4`. -/
theorem msz_ge_four_a_sqrt {A : ℝ} (hA : 1 ≤ A) (j : ℕ) :
    4 * A ^ 2 * Real.sqrt 2 ^ (3 * j) ≤ ((msz A j : ℕ) : ℝ) := by
  have h := msz_sq_ge hA j
  have h2j : (2 : ℝ) ≤ 2 ^ (2 ^ j) := by
    calc (2 : ℝ) = 2 ^ 1 := by norm_num
      _ ≤ 2 ^ (2 ^ j) := pow_le_pow_right₀ (by norm_num) Nat.one_le_two_pow
  have hX : (0 : ℝ) ≤ (A ^ 2) ^ 2 * 2 ^ (3 * j) := by positivity
  have hle : (4 * A ^ 2 * Real.sqrt 2 ^ (3 * j)) ^ 2 ≤ ((msz A j : ℕ) : ℝ) ^ 2 := by
    refine le_trans ?_ h
    rw [mul_pow, mul_pow, sqrt_two_pow_sq, pow_add, pow_add]
    nlinarith [mul_le_mul_of_nonneg_left h2j hX]
  exact (pow_le_pow_iff_left₀ (by positivity) (Nat.cast_nonneg _) (by norm_num : (2 : ℕ) ≠ 0)).1 hle

/-- The ratio `m_j² / (a·2^{3j/2})` (the argument of the next ceiling) is at least `4 m_j`. -/
theorem msz_ratio_ge {A : ℝ} (hA : 1 ≤ A) (j : ℕ) :
    4 * ((msz A j : ℕ) : ℝ) ≤ ((msz A j : ℕ) : ℝ) ^ 2 / (A ^ 2 * Real.sqrt 2 ^ (3 * j)) := by
  have h4 := msz_ge_four_a_sqrt hA j
  have ha : 0 < A ^ 2 := pow_pos (by linarith) 2
  have hs : 0 < Real.sqrt 2 ^ (3 * j) := by positivity
  have hd : 0 < A ^ 2 * Real.sqrt 2 ^ (3 * j) := mul_pos ha hs
  have hm0 : (0 : ℝ) ≤ ((msz A j : ℕ) : ℝ) := Nat.cast_nonneg _
  rw [le_div_iff₀ hd]
  nlinarith [mul_le_mul_of_nonneg_left h4 hm0]

/-- **`m_{j+1} ≥ 4 m_j`.** -/
theorem msz_succ_ge {A : ℝ} (hA : 1 ≤ A) (j : ℕ) : 4 * msz A j ≤ msz A (j + 1) := by
  have key := msz_ratio_ge hA j
  have hceil : ((msz A j : ℕ) : ℝ) ^ 2 / (A ^ 2 * Real.sqrt 2 ^ (3 * j)) ≤ ((msz A (j + 1) : ℕ) : ℝ) := by
    rw [msz_succ]
    exact Nat.le_ceil _
  have : ((4 * msz A j : ℕ) : ℝ) ≤ ((msz A (j + 1) : ℕ) : ℝ) := by
    push_cast
    linarith
  exact_mod_cast this

/-- The ceiling at most doubles: `m_{j+1} < 2·m_j² / (a·2^{3j/2})` (the ratio is `≥ 4m_j ≥ 4`). -/
theorem msz_succ_lt_two_mul {A : ℝ} (hA : 1 ≤ A) (j : ℕ) :
    ((msz A (j + 1) : ℕ) : ℝ) < 2 * (((msz A j : ℕ) : ℝ) ^ 2 / (A ^ 2 * Real.sqrt 2 ^ (3 * j))) := by
  have key := msz_ratio_ge hA j
  have hm1 : (1 : ℝ) ≤ ((msz A j : ℕ) : ℝ) := by exact_mod_cast msz_pos hA j
  have hceil : ((msz A (j + 1) : ℕ) : ℝ) <
      ((msz A j : ℕ) : ℝ) ^ 2 / (A ^ 2 * Real.sqrt 2 ^ (3 * j)) + 1 := by
    rw [msz_succ]
    exact Nat.ceil_lt_add_one (by positivity)
  linarith

theorem msz_mono {A : ℝ} (hA : 1 ≤ A) {i j : ℕ} (hij : i ≤ j) : msz A i ≤ msz A j := by
  induction j with
  | zero =>
      have : i = 0 := by omega
      rw [this]
  | succ j ih =>
      rcases Nat.lt_or_ge i (j + 1) with h | h
      · have h1 := ih (by omega)
        have h2 := msz_succ_ge hA j
        omega
      · have : i = j + 1 := by omega
        rw [this]

theorem four_pow_le_msz {A : ℝ} (hA : 1 ≤ A) : ∀ j : ℕ, 4 ^ j ≤ msz A j
  | 0 => by
      rw [pow_zero]
      exact msz_pos hA 0
  | j + 1 => by
      have h1 := four_pow_le_msz hA j
      have h2 := msz_succ_ge hA j
      rw [pow_succ]
      omega

/-- **`y_j = log₂(m_j/a) ≥ 2^{j−1} + 3(j+1)/2`** (written `2^j/2` for `2^{j−1}`). -/
theorem logb_msz_ge {A : ℝ} (hA : 1 ≤ A) (j : ℕ) :
    (2 : ℝ) ^ j / 2 + 3 * ((j : ℝ) + 1) / 2 ≤ Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) := by
  have h := msz_sq_ge hA j
  have ha : 0 < A ^ 2 := pow_pos (by linarith) 2
  have hm : (0 : ℝ) < ((msz A j : ℕ) : ℝ) := by exact_mod_cast msz_pos hA j
  have hy : 0 < ((msz A j : ℕ) : ℝ) / A ^ 2 := div_pos hm ha
  have h2 : (2 : ℝ) ^ (2 ^ j + 3 * j + 3) ≤ (((msz A j : ℕ) : ℝ) / A ^ 2) ^ 2 := by
    rw [div_pow, le_div_iff₀ (pow_pos ha 2)]
    linarith
  have h3 : (((2 ^ j + 3 * j + 3 : ℕ) : ℝ)) ≤ Real.logb 2 ((((msz A j : ℕ) : ℝ) / A ^ 2) ^ 2) := by
    rw [Real.le_logb_iff_rpow_le (by norm_num : (1 : ℝ) < 2) (pow_pos hy 2), Real.rpow_natCast]
    exact h2
  rw [Real.logb_pow] at h3
  push_cast at h3
  linarith

/-! ## §1b The number of rounds `R` and the keep fractions -/

/-- Sizes grow at least geometrically, so some `r` has `n < 4 m_r`. -/
theorem exists_lt_four_msz {A : ℝ} (hA : 1 ≤ A) (n : ℕ) : ∃ r, n < 4 * msz A r := by
  refine ⟨n, ?_⟩
  have h1 := four_pow_le_msz hA n
  have h2 : n < 2 ^ n := Nat.lt_two_pow_self
  have h3 : 2 ^ n ≤ 4 ^ n := Nat.pow_le_pow_left (by norm_num) n
  omega

/-- `R`: the least `r` with `n < 4 m_r` (`0` if there is none, which needs `A < 1`).  For `n ≥ 4m₀` this is the
paper's `max {r ≥ 1 : 4m_{r−1} ≤ n}` (`Rof_spec`, `Rof_isMax`); for `n < 4m₀` it is `0` (`Rof_small`). -/
noncomputable def Rof (A : ℝ) (n : ℕ) : ℕ := by
  classical
  exact if h : ∃ r, n < 4 * msz A r then Nat.find h else 0

theorem Rof_eq_find {A : ℝ} {n : ℕ} (h : ∃ r, n < 4 * msz A r) : Rof A n = Nat.find h := by
  classical
  unfold Rof
  rw [dif_pos h]

theorem Rof_small {A : ℝ} {n : ℕ} (hn : n < 4 * msz A 0) : Rof A n = 0 := by
  rw [Rof_eq_find ⟨0, hn⟩, Nat.find_eq_zero]
  exact hn

/-- **`R` is well defined**: `R ≥ 1` and `4m_{R−1} ≤ n < 4m_R`. -/
theorem Rof_spec {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) :
    1 ≤ Rof A n ∧ 4 * msz A (Rof A n - 1) ≤ n ∧ n < 4 * msz A (Rof A n) := by
  have hex := exists_lt_four_msz hA n
  rw [Rof_eq_find hex]
  have hspec := Nat.find_spec hex
  have hpos : 1 ≤ Nat.find hex := by
    by_contra h0
    have h00 : Nat.find hex = 0 := by omega
    rw [h00] at hspec
    omega
  refine ⟨hpos, ?_, hspec⟩
  have := Nat.find_min hex (show Nat.find hex - 1 < Nat.find hex by omega)
  omega

/-- **`R` is the maximum** of `{r ≥ 1 : 4m_{r−1} ≤ n}`. -/
theorem Rof_isMax {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {r : ℕ} (hr : 1 ≤ r)
    (hr' : 4 * msz A (r - 1) ≤ n) : r ≤ Rof A n := by
  obtain ⟨-, -, h2⟩ := Rof_spec hA hn
  by_contra hlt
  have hle : Rof A n ≤ r - 1 := by omega
  have := msz_mono hA hle
  omega

/-- The 0-indexed target sizes: `Msz A n 0 = n = M₁`, `Msz A n t = m_{R−t} = M_{t+1}` for `1 ≤ t ≤ R`. -/
noncomputable def Msz (A : ℝ) (n t : ℕ) : ℕ := if t = 0 then n else msz A (Rof A n - t)

lemma Msz_zero (A : ℝ) (n : ℕ) : Msz A n 0 = n := by simp [Msz]

lemma Msz_of_ne {A : ℝ} {n t : ℕ} (ht : t ≠ 0) : Msz A n t = msz A (Rof A n - t) := by simp [Msz, ht]

/-- The keep fraction of round `t` (0-indexed; the paper's `f_{t+1} = M_{t+2}/M_{t+1}`). -/
noncomputable def frac (A : ℝ) (n t : ℕ) : ℝ := ((Msz A n (t + 1) : ℕ) : ℝ) / ((Msz A n t : ℕ) : ℝ)

theorem frac_nonneg (A : ℝ) (n t : ℕ) : 0 ≤ frac A n t :=
  div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)

lemma frac_zero_eq (A : ℝ) (n : ℕ) : frac A n 0 = ((msz A (Rof A n - 1) : ℕ) : ℝ) / (n : ℝ) := by
  simp [frac, Msz]

lemma frac_eq_of_ne {A : ℝ} {n t : ℕ} (ht : t ≠ 0) :
    frac A n t = ((msz A (Rof A n - (t + 1)) : ℕ) : ℝ) / ((msz A (Rof A n - t) : ℕ) : ℝ) := by
  simp [frac, Msz, ht]

/-- **`f_t ≤ 1/4`** for every round. -/
theorem frac_le_quarter {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t < Rof A n) :
    frac A n t ≤ 1 / 4 := by
  obtain ⟨hR1, hR2, hR3⟩ := Rof_spec hA hn
  rcases Nat.eq_zero_or_pos t with h0 | hpos
  · rw [h0, frac_zero_eq]
    have hn0 : (0 : ℝ) < (n : ℝ) := by
      have := msz_pos hA 0
      exact_mod_cast (show 0 < n by omega)
    rw [div_le_iff₀ hn0]
    have : ((4 * msz A (Rof A n - 1) : ℕ) : ℝ) ≤ (n : ℝ) := by exact_mod_cast hR2
    push_cast at this
    linarith
  · rw [frac_eq_of_ne (by omega : t ≠ 0)]
    have hj : Rof A n - t = (Rof A n - (t + 1)) + 1 := by omega
    rw [hj]
    have h4 := msz_succ_ge hA (Rof A n - (t + 1))
    have hpos' : (0 : ℝ) < ((msz A (Rof A n - (t + 1) + 1) : ℕ) : ℝ) := by exact_mod_cast msz_pos hA _
    rw [div_le_iff₀ hpos']
    have : ((4 * msz A (Rof A n - (t + 1)) : ℕ) : ℝ) ≤ ((msz A (Rof A n - (t + 1) + 1) : ℕ) : ℝ) := by
      exact_mod_cast h4
    push_cast at this
    linarith

theorem frac_pos {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) (t : ℕ) :
    0 < frac A n t := by
  have hn0 : 0 < n := by
    have := msz_pos hA 0
    omega
  rcases Nat.eq_zero_or_pos t with h0 | hpos
  · rw [h0, frac_zero_eq]
    exact div_pos (by exact_mod_cast msz_pos hA _) (by exact_mod_cast hn0)
  · rw [frac_eq_of_ne (by omega : t ≠ 0)]
    exact div_pos (by exact_mod_cast msz_pos hA _) (by exact_mod_cast msz_pos hA _)

/-- Every round's keep fraction is a probability (vacuous when `n < 4m₀`, where there is no round). -/
theorem frac_mem {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (t : Fin (Rof A n)) :
    0 ≤ frac A n t ∧ frac A n t ≤ 1 := by
  refine ⟨frac_nonneg A n t, ?_⟩
  rcases Nat.lt_or_ge n (4 * msz A 0) with hn | hn
  · have h0 := Rof_small (A := A) hn
    exact absurd t.2 (by omega)
  · have := frac_le_quarter hA hn t.2
    linarith

/-- **`R ≤ log₂(log n) + 3`** (natural `log`), for `n ≥ 4m₀`. -/
theorem Rof_le_log {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) :
    (Rof A n : ℝ) ≤ Real.logb 2 (Real.log n) + 3 := by
  obtain ⟨hR1, hR2, -⟩ := Rof_spec hA hn
  set j := Rof A n - 1 with hj
  have hRj : Rof A n = j + 1 := by omega
  have hsq := msz_sq_ge hA j
  have hA4 : 1 ≤ (A ^ 2) ^ 2 := one_le_pow₀ (one_le_pow₀ hA)
  have h2 : (2 : ℝ) ^ (2 ^ j) ≤ (A ^ 2) ^ 2 * (2 : ℝ) ^ (2 ^ j + 3 * j + 3) :=
    calc (2 : ℝ) ^ (2 ^ j) ≤ 2 ^ (2 ^ j + 3 * j + 3) := pow_le_pow_right₀ (by norm_num) (by omega)
      _ ≤ (A ^ 2) ^ 2 * (2 : ℝ) ^ (2 ^ j + 3 * j + 3) := le_mul_of_one_le_left (by positivity) hA4
  have hm0 : (0 : ℝ) ≤ ((msz A j : ℕ) : ℝ) := Nat.cast_nonneg _
  have hn4 : ((4 * msz A j : ℕ) : ℝ) ≤ (n : ℝ) := by exact_mod_cast hR2
  push_cast at hn4
  have hmn : ((msz A j : ℕ) : ℝ) ≤ (n : ℝ) := by linarith
  have hnsq : (2 : ℝ) ^ (2 ^ j) ≤ (n : ℝ) ^ 2 :=
    le_trans (le_trans h2 hsq) (pow_le_pow_left₀ hm0 hmn 2)
  have hnpos : (0 : ℝ) < (n : ℝ) := by
    have : (0 : ℝ) < ((msz A j : ℕ) : ℝ) := by exact_mod_cast msz_pos hA j
    linarith
  have hlog : (2 : ℝ) ^ j * Real.log 2 ≤ 2 * Real.log n := by
    have h := Real.log_le_log (by positivity) hnsq
    rw [Real.log_pow, Real.log_pow] at h
    push_cast at h
    linarith
  have hlog2 : (1 : ℝ) / 2 < Real.log 2 := by
    have := Real.log_two_gt_d9
    linarith
  have hln : (2 : ℝ) ^ j / 4 ≤ Real.log n := by
    have := mul_lt_mul_of_pos_left hlog2 (pow_pos (two_pos : (0 : ℝ) < 2) j)
    linarith
  have hlnpos : 0 < Real.log n := lt_of_lt_of_le (by positivity) hln
  have hlb : (j : ℝ) - 2 ≤ Real.logb 2 (Real.log n) := by
    rw [Real.le_logb_iff_rpow_le (by norm_num : (1 : ℝ) < 2) hlnpos, Real.rpow_sub (by norm_num : (0 : ℝ) < 2),
      Real.rpow_natCast, Real.rpow_two]
    linarith
  rw [hRj]
  push_cast
  linarith

/-- The core inequality behind `L_t`: if `a·2^{3j/2}·X ≤ 8m²` with `X > 0`, then
`A·2^{3j/4}/(2√2) ≤ (m/X)·√X`. -/
theorem L_core {A m X : ℝ} (hA : 0 ≤ A) (hm : 0 ≤ m) (hX : 0 < X) (j : ℕ)
    (h : A ^ 2 * Real.sqrt 2 ^ (3 * j) * X ≤ 8 * m ^ 2) :
    A * (2 : ℝ) ^ ((3 * (j : ℝ)) / 4) / (2 * Real.sqrt 2) ≤ m / X * Real.sqrt X := by
  have hq : (0 : ℝ) < (2 : ℝ) ^ ((3 * (j : ℝ)) / 4) := Real.rpow_pos_of_pos two_pos _
  have hq2 : ((2 : ℝ) ^ ((3 * (j : ℝ)) / 4)) ^ 2 = Real.sqrt 2 ^ (3 * j) := by
    rw [← Real.rpow_natCast ((2 : ℝ) ^ ((3 * (j : ℝ)) / 4)) 2, ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2),
      Real.sqrt_eq_rpow, ← Real.rpow_natCast ((2 : ℝ) ^ (1 / (2 : ℝ))) (3 * j),
      ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2)]
    congr 1
    push_cast
    ring
  have hs2 : Real.sqrt 2 ^ 2 = 2 := Real.sq_sqrt (by norm_num)
  have hsX : Real.sqrt X ^ 2 = X := Real.sq_sqrt hX.le
  have hX0 : X ≠ 0 := hX.ne'
  have hden : 0 < 2 * Real.sqrt 2 := by positivity
  rw [div_le_iff₀ hden]
  have hl : 0 ≤ A * (2 : ℝ) ^ ((3 * (j : ℝ)) / 4) := mul_nonneg hA hq.le
  have hr : 0 ≤ m / X * Real.sqrt X * (2 * Real.sqrt 2) := by positivity
  refine (pow_le_pow_iff_left₀ hl hr (by norm_num : (2 : ℕ) ≠ 0)).1 ?_
  have e1 : (A * (2 : ℝ) ^ ((3 * (j : ℝ)) / 4)) ^ 2 = A ^ 2 * Real.sqrt 2 ^ (3 * j) := by
    rw [mul_pow, hq2]
  have e2 : (m / X * Real.sqrt X * (2 * Real.sqrt 2)) ^ 2 = 8 * m ^ 2 / X := by
    have e3 : (m / X * Real.sqrt X * (2 * Real.sqrt 2)) ^ 2
        = m ^ 2 / X ^ 2 * Real.sqrt X ^ 2 * (4 * Real.sqrt 2 ^ 2) := by ring
    rw [e3, hsX, hs2]
    field_simp
    ring
  rw [e1, e2, le_div_iff₀ hX]
  exact h

/-- **The analytic input `L_t = f_t·√M_t ≥ A·2^{3(R−t)/4}/(2√2)`** (optional item 1).  Rounds are 0-indexed here:
round `t` is the paper's `t+1`, so the paper's exponent `3(R − (t+1))/4` reads `3(R − 1 − t)/4`. -/
theorem L_bound {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t < Rof A n) :
    A * (2 : ℝ) ^ ((3 * ((Rof A n : ℝ) - 1 - t)) / 4) / (2 * Real.sqrt 2)
      ≤ frac A n t * Real.sqrt ((Msz A n t : ℕ) : ℝ) := by
  obtain ⟨hR1, hR2, hR3⟩ := Rof_spec hA hn
  obtain ⟨j, hj⟩ : ∃ j, j = Rof A n - 1 - t := ⟨_, rfl⟩
  have hjR : ((j : ℕ) : ℝ) = (Rof A n : ℝ) - 1 - t := by
    have h1 : j + 1 + t = Rof A n := by omega
    have h' : ((j + 1 + t : ℕ) : ℝ) = (Rof A n : ℝ) := by exact_mod_cast h1
    push_cast at h'
    linarith
  rw [← hjR]
  have hA0 : (0 : ℝ) ≤ A := by linarith
  have hd : 0 < A ^ 2 * Real.sqrt 2 ^ (3 * j) := mul_pos (pow_pos (by linarith) 2) (by positivity)
  have hdne : A ^ 2 * Real.sqrt 2 ^ (3 * j) ≠ 0 := hd.ne'
  have hratio := msz_succ_lt_two_mul hA j
  have hm_eq : Msz A n (t + 1) = msz A j := by
    rw [Msz_of_ne (by omega)]
    congr 1
    omega
  have hm0 : (0 : ℝ) ≤ ((msz A j : ℕ) : ℝ) := Nat.cast_nonneg _
  have hx0 : 0 ≤ ((msz A j : ℕ) : ℝ) ^ 2 / (A ^ 2 * Real.sqrt 2 ^ (3 * j)) := by positivity
  -- the target inequality `a·2^{3j/2}·X ≤ 8m²` from `X ≤ 8·m²/(a·2^{3j/2})`
  have fin : ∀ X : ℝ, X ≤ 8 * (((msz A j : ℕ) : ℝ) ^ 2 / (A ^ 2 * Real.sqrt 2 ^ (3 * j))) →
      A ^ 2 * Real.sqrt 2 ^ (3 * j) * X ≤ 8 * ((msz A j : ℕ) : ℝ) ^ 2 := by
    intro X hX
    calc A ^ 2 * Real.sqrt 2 ^ (3 * j) * X
        ≤ A ^ 2 * Real.sqrt 2 ^ (3 * j) *
            (8 * (((msz A j : ℕ) : ℝ) ^ 2 / (A ^ 2 * Real.sqrt 2 ^ (3 * j)))) :=
          mul_le_mul_of_nonneg_left hX hd.le
      _ = 8 * ((msz A j : ℕ) : ℝ) ^ 2 := by field_simp
  unfold frac
  rw [hm_eq]
  rcases Nat.eq_zero_or_pos t with h0 | hpos
  · -- round 0: `X = n < 4 m_R = 4 m_{j+1} < 8·m_j²/(a·2^{3j/2})`
    have hX_eq : Msz A n t = n := by rw [h0, Msz_zero]
    rw [hX_eq]
    have hRj : Rof A n = j + 1 := by omega
    have hn_lt : (n : ℝ) < 4 * ((msz A (j + 1) : ℕ) : ℝ) := by
      have : n < 4 * msz A (j + 1) := by rw [← hRj]; exact hR3
      exact_mod_cast this
    have hnpos : (0 : ℝ) < (n : ℝ) := by
      have := msz_pos hA 0
      exact_mod_cast (show 0 < n by omega)
    exact L_core hA0 hm0 hnpos j (fin _ (by linarith))
  · -- round `t ≥ 1`: `X = m_{j+1} < 2·m_j²/(a·2^{3j/2})`
    have hX_eq : Msz A n t = msz A (j + 1) := by
      rw [Msz_of_ne (by omega)]
      congr 1
      omega
    rw [hX_eq]
    have hXpos : (0 : ℝ) < ((msz A (j + 1) : ℕ) : ℝ) := by exact_mod_cast msz_pos hA _
    exact L_core hA0 hm0 hXpos j (fin _ (by linarith))

/-! ## §2 The construction -/

/-- The coordinates of `F` in label order. -/
def labelList {n : ℕ} (F : Finset (Fin n)) : List (Fin n) := (List.finRange n).filter (fun i => decide (i ∈ F))

/-- The singletons of `F` in label order. -/
def singletonsOf {n : ℕ} (F : Finset (Fin n)) : List (Finset (Fin n)) := (labelList F).map (fun i => {i})

/-- The terminal step on the final survivor set `F = F_{R+1}`: its singletons in label order if `|F| ≤ 2m₀`,
otherwise the one block `F` (nonempty, as `|F| > 2m₀ ≥ 0`). -/
noncomputable def terminal {n : ℕ} (m0 : ℕ) (F : Finset (Fin n)) : List (Finset (Fin n)) :=
  if F.card ≤ 2 * m0 then singletonsOf F else [F]

/-- **The sieve.**  One coin vector `c` per round: the survivors are `F_{t+1} = {i ∈ F_t : c i}`, the round's block
is `B_t = F_t \ F_{t+1}` and is deleted if empty; after the last round, the terminal step `T` on `F_{R+1}`. -/
def sieve {n : ℕ} (T : Finset (Fin n) → List (Finset (Fin n))) :
    List (Fin n → Bool) → Finset (Fin n) → List (Finset (Fin n))
  | [], F => T F
  | c :: cs, F =>
      (if (F \ F.filter (fun i => c i = true)).Nonempty then [F \ F.filter (fun i => c i = true)] else [])
        ++ sieve T cs (F.filter (fun i => c i = true))

lemma sieve_nil {n : ℕ} (T : Finset (Fin n) → List (Finset (Fin n))) (F : Finset (Fin n)) :
    sieve T [] F = T F := rfl

lemma sieve_cons {n : ℕ} (T : Finset (Fin n) → List (Finset (Fin n))) (c : Fin n → Bool)
    (cs : List (Fin n → Bool)) (F : Finset (Fin n)) :
    sieve T (c :: cs) F =
      (if (F \ F.filter (fun i => c i = true)).Nonempty then [F \ F.filter (fun i => c i = true)] else [])
        ++ sieve T cs (F.filter (fun i => c i = true)) := rfl

/-- The coin space: one Bernoulli coin per round and coordinate. -/
abbrev Coins (A : ℝ) (n : ℕ) : Type := Fin (Rof A n) → Fin n → Bool

/-- **The RF schedule of a coin outcome**: the `n` singletons in label order if `n < 4m₀`; otherwise the sieve of
the `R` coin vectors from `F₁ = univ`, then the terminal step with threshold `2m₀`. -/
noncomputable def rfSched (A : ℝ) (n : ℕ) (ζ : Coins A n) : List (Finset (Fin n)) :=
  if n < 4 * msz A 0 then singletonsOf (univ : Finset (Fin n))
  else sieve (terminal (msz A 0)) (List.ofFn ζ) univ

/-- **The coin law** `∏_t ∏_i Bern(f_t)`. -/
noncomputable def coinP (A : ℝ) (n : ℕ) (ζ : Coins A n) : ℝ :=
  ∏ t : Fin (Rof A n), ∏ i : Fin n, (if ζ t i then frac A n t else 1 - frac A n t)

/-! ## §3 Legality -/

lemma labelList_nodup {n : ℕ} (F : Finset (Fin n)) : (labelList F).Nodup :=
  (List.nodup_finRange n).filter _

lemma labelList_toFinset {n : ℕ} (F : Finset (Fin n)) : (labelList F).toFinset = F := by
  ext i
  simp [labelList]

/-- The label order: `labelList F` is strictly increasing. -/
lemma labelList_sorted {n : ℕ} (F : Finset (Fin n)) : (labelList F).Pairwise (· < ·) :=
  (List.pairwise_lt_finRange n).filter _

lemma labelList_length {n : ℕ} (F : Finset (Fin n)) : (labelList F).length = F.card := by
  rw [← List.toFinset_card_of_nodup (labelList_nodup F), labelList_toFinset]

theorem isSchedule_map_singleton {n : ℕ} :
    ∀ L : List (Fin n), L.Nodup → IsSchedule (L.map (fun i => ({i} : Finset (Fin n)))) L.toFinset
  | [], _ => by
      show (([] : List (Fin n)).toFinset) = ∅
      exact List.toFinset_nil
  | i :: L, hnd => by
      rw [List.nodup_cons] at hnd
      have hset : (i :: L).toFinset \ {i} = L.toFinset := by
        ext x
        simp only [Finset.mem_sdiff, List.mem_toFinset, List.mem_cons, Finset.mem_singleton]
        constructor
        · rintro ⟨h1 | h1, h2⟩
          · exact absurd h1 h2
          · exact h1
        · intro hx
          exact ⟨Or.inr hx, fun h => hnd.1 (h ▸ hx)⟩
      show ({i} : Finset (Fin n)).Nonempty ∧ ({i} : Finset (Fin n)) ⊆ (i :: L).toFinset ∧
        IsSchedule (L.map (fun i => ({i} : Finset (Fin n)))) ((i :: L).toFinset \ {i})
      refine ⟨Finset.singleton_nonempty i, ?_, ?_⟩
      · intro x hx
        rw [Finset.mem_singleton] at hx
        subst hx
        simp
      · rw [hset]
        exact isSchedule_map_singleton L hnd.2

theorem isSchedule_singletonsOf {n : ℕ} (F : Finset (Fin n)) : IsSchedule (singletonsOf F) F := by
  have := isSchedule_map_singleton (labelList F) (labelList_nodup F)
  rwa [labelList_toFinset] at this

theorem isSchedule_terminal {n : ℕ} (m0 : ℕ) (F : Finset (Fin n)) : IsSchedule (terminal m0 F) F := by
  unfold terminal
  split_ifs with h
  · exact isSchedule_singletonsOf F
  · have hne : F.Nonempty := Finset.card_pos.1 (by omega)
    show F.Nonempty ∧ F ⊆ F ∧ (F \ F = ∅)
    exact ⟨hne, Finset.Subset.refl _, Finset.sdiff_self F⟩

theorem isSchedule_sieve {n : ℕ} (T : Finset (Fin n) → List (Finset (Fin n))) (hT : ∀ F, IsSchedule (T F) F) :
    ∀ (cs : List (Fin n → Bool)) (F : Finset (Fin n)), IsSchedule (sieve T cs F) F
  | [], F => hT F
  | c :: cs, F => by
      have hsub : F.filter (fun i => c i = true) ⊆ F := Finset.filter_subset _ _
      have ih := isSchedule_sieve T hT cs (F.filter (fun i => c i = true))
      rw [sieve_cons]
      by_cases hB : (F \ F.filter (fun i => c i = true)).Nonempty
      · rw [if_pos hB, List.singleton_append]
        show (F \ F.filter (fun i => c i = true)).Nonempty ∧ (F \ F.filter (fun i => c i = true)) ⊆ F ∧
          IsSchedule (sieve T cs (F.filter (fun i => c i = true))) (F \ (F \ F.filter (fun i => c i = true)))
        refine ⟨hB, Finset.sdiff_subset, ?_⟩
        rw [Finset.sdiff_sdiff_eq_self hsub]
        exact ih
      · rw [if_neg hB, List.nil_append]
        have hF : F.filter (fun i => c i = true) = F := by
          rw [Finset.not_nonempty_iff_eq_empty, Finset.sdiff_eq_empty_iff_subset] at hB
          exact Finset.Subset.antisymm hsub hB
        rw [hF] at ih ⊢
        exact ih

/-- **Deliverable 2 (legality)**: every coin outcome gives AGF's full labelled schedule of `univ`. -/
theorem isSchedule_rfSched (A : ℝ) (n : ℕ) (ζ : Coins A n) : IsSchedule (rfSched A n ζ) univ := by
  unfold rfSched
  split_ifs
  · exact isSchedule_singletonsOf univ
  · exact isSchedule_sieve _ (isSchedule_terminal _) _ _

theorem blocks_nonempty_of_isSchedule {n : ℕ} :
    ∀ (U : List (Finset (Fin n))) (S : Finset (Fin n)), IsSchedule U S → ∀ B ∈ U, B.Nonempty
  | [], _, _, B, hB => by simp at hB
  | B' :: U, S, hs, B, hB => by
      obtain ⟨hne, -, hs'⟩ := hs
      rcases List.mem_cons.1 hB with rfl | hB'
      · exact hne
      · exact blocks_nonempty_of_isSchedule U _ hs' B hB'

/-- Every block of every RF schedule is nonempty. -/
theorem rfSched_blocks_nonempty (A : ℝ) (n : ℕ) (ζ : Coins A n) : ∀ B ∈ rfSched A n ζ, B.Nonempty :=
  blocks_nonempty_of_isSchedule _ _ (isSchedule_rfSched A n ζ)

/-! ## §4 The cap -/

/-- The cap: `R + 2m₀` when `n ≥ 4m₀`, and `n` otherwise. -/
noncomputable def capRF (A : ℝ) (n : ℕ) : ℕ := if n < 4 * msz A 0 then n else Rof A n + 2 * msz A 0

theorem length_singletonsOf {n : ℕ} (F : Finset (Fin n)) : (singletonsOf F).length = F.card := by
  rw [singletonsOf, List.length_map, labelList_length]

theorem length_terminal_le {n : ℕ} {m0 : ℕ} (hm : 1 ≤ m0) (F : Finset (Fin n)) :
    (terminal m0 F).length ≤ 2 * m0 := by
  unfold terminal
  split_ifs with h
  · rw [length_singletonsOf]
    exact h
  · simp only [List.length_singleton]
    omega

theorem length_sieve_le {n : ℕ} (T : Finset (Fin n) → List (Finset (Fin n))) {L : ℕ}
    (hT : ∀ F, (T F).length ≤ L) :
    ∀ (cs : List (Fin n → Bool)) (F : Finset (Fin n)), (sieve T cs F).length ≤ cs.length + L
  | [], F => by
      rw [sieve_nil, List.length_nil, Nat.zero_add]
      exact hT F
  | c :: cs, F => by
      have ih := length_sieve_le T hT cs (F.filter (fun i => c i = true))
      rw [sieve_cons, List.length_append, List.length_cons]
      split_ifs
      · simp only [List.length_singleton]
        omega
      · simp only [List.length_nil]
        omega

/-- **Deliverable 3 (cap)**: `|U(ζ)| ≤ capRF A n` for every coin outcome. -/
theorem length_rfSched_le {A : ℝ} (hA : 1 ≤ A) (n : ℕ) (ζ : Coins A n) :
    (rfSched A n ζ).length ≤ capRF A n := by
  unfold rfSched capRF
  split_ifs with h
  · exact le_of_eq (by rw [length_singletonsOf, Finset.card_univ, Fintype.card_fin])
  · have hm : 1 ≤ msz A 0 := msz_pos hA 0
    have := length_sieve_le (terminal (msz A 0)) (length_terminal_le hm) (List.ofFn ζ) univ
    rwa [List.length_ofFn] at this

/-- The small case: `|U| = n` exactly (the singletons), and `n < 16a + 4`. -/
theorem capRF_small {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : n < 4 * msz A 0) :
    capRF A n = n ∧ (n : ℝ) < 16 * A ^ 2 + 4 ∧ ∀ ζ : Coins A n, (rfSched A n ζ).length = n := by
  refine ⟨by unfold capRF; rw [if_pos hn], ?_, fun ζ => ?_⟩
  · have hc : ((msz A 0 : ℕ) : ℝ) < 4 * A ^ 2 + 1 := by
      rw [msz_zero]
      exact Nat.ceil_lt_add_one (by positivity)
    have : ((n : ℕ) : ℝ) < ((4 * msz A 0 : ℕ) : ℝ) := by exact_mod_cast hn
    push_cast at this
    linarith
  · unfold rfSched
    rw [if_pos hn, length_singletonsOf, Finset.card_univ, Fintype.card_fin]

/-- **The cap in the paper's form**: for `n ≥ 4m₀`, `R + 2m₀ ≤ log₂(log n) + 8a + 5`. -/
theorem capRF_le_log {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) :
    (capRF A n : ℝ) ≤ Real.logb 2 (Real.log n) + 8 * A ^ 2 + 5 := by
  have hcap : capRF A n = Rof A n + 2 * msz A 0 := by
    unfold capRF
    rw [if_neg (show ¬ (n < 4 * msz A 0) by omega)]
  have hR := Rof_le_log hA hn
  have hc : ((msz A 0 : ℕ) : ℝ) < 4 * A ^ 2 + 1 := by
    rw [msz_zero]
    exact Nat.ceil_lt_add_one (by positivity)
  rw [hcap]
  push_cast
  linarith

/-! ## §5 The coin law and the mixture (the shared library's M8) -/

theorem coinP_nonneg {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (ζ : Coins A n) : 0 ≤ coinP A n ζ := by
  unfold coinP
  refine Finset.prod_nonneg fun t _ => Finset.prod_nonneg fun i _ => ?_
  obtain ⟨h0, h1⟩ := frac_mem hA t
  split_ifs
  · exact h0
  · linarith

/-- **The coin law is a probability law**: `Σ_ζ ∏_t ∏_i Bern(f_t)(ζ t i) = 1` (for any real `f`). -/
theorem coinP_sum (A : ℝ) (n : ℕ) : ∑ ζ : Coins A n, coinP A n ζ = 1 := by
  classical
  have hinner : ∀ t : Fin (Rof A n),
      ∑ c : Fin n → Bool, ∏ i : Fin n, (if c i then frac A n t else 1 - frac A n t) = 1 := by
    intro t
    rw [← Fintype.prod_sum (fun (_ : Fin n) (b : Bool) => if b then frac A n t else 1 - frac A n t)]
    refine Finset.prod_eq_one fun i _ => ?_
    rw [Fintype.sum_bool]
    simp
  have houter := (Fintype.prod_sum (fun (t : Fin (Rof A n)) (c : Fin n → Bool) =>
    ∏ i : Fin n, (if c i then frac A n t else 1 - frac A n t))).symm
  unfold coinP
  rw [houter]
  exact Finset.prod_eq_one fun t _ => hinner t

/-- Every coin outcome has positive probability when `n ≥ 4m₀` (all `f_t ∈ (0, 1/4]`). -/
theorem coinP_pos {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) (ζ : Coins A n) : 0 < coinP A n ζ := by
  unfold coinP
  refine Finset.prod_pos fun t _ => Finset.prod_pos fun i _ => ?_
  have h0 := frac_pos hA hn t
  have h1 := frac_le_quarter hA hn t.2
  split_ifs
  · exact h0
  · linarith

/-- **The RF mixture** (the shared library's M8 `coinMix`): one part `(coinP ζ, rfSched ζ)` per coin outcome.  Built from
`(n, A)` alone. -/
noncomputable def rfMix (A : ℝ) (hA : 1 ≤ A) (n : ℕ) : SchedMix n :=
  Mix.coinMix (Coins A n) (coinP A n) (coinP_nonneg hA) (coinP_sum A n) (rfSched A n) (isSchedule_rfSched A n)

/-- **M8 for the RF mixture**: pushforward law (every oracle, every word), pushforward cost, parts among the
`U(ζ)`. -/
theorem rfMix_spec {A : ℝ} (hA : 1 ≤ A) (n : ℕ) :
    (∀ (o : Oracle n) (x : Fin n → Bool),
        mixLawE o (rfMix A hA n) x = ∑ ζ : Coins A n, coinP A n ζ * schedLawE o (rfSched A n ζ) [] x) ∧
      mixCost (rfMix A hA n) = ∑ ζ : Coins A n, coinP A n ζ * ((rfSched A n ζ).length : ℝ) ∧
      (∀ p ∈ (rfMix A hA n).parts, ∃ ζ, p.2 = rfSched A n ζ) :=
  Mix.coinMix_spec _ _ _ _ _ _

/-- **Deliverable 4 (caps)**: `CapEvery` and `CapAS` at `capRF A n`, for EVERY oracle. -/
theorem rfMix_caps {A : ℝ} (hA : 1 ≤ A) (n : ℕ) (o : Oracle n) :
    (Bridge.mixPolicy (rfMix A hA n)).CapEvery o (capRF A n) ∧
      (Bridge.mixPolicy (rfMix A hA n)).CapAS o (capRF A n) :=
  Mix.caps_of_image (rfSched A n) _ (rfMix_spec hA n).2.2 (length_rfSched_le hA n) o

/-- The caps at the paper's bound `⌊log₂(log n) + 8a + 5⌋₊` (for `n ≥ 4m₀`), every oracle. -/
theorem rfMix_caps_log {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) (o : Oracle n) :
    (Bridge.mixPolicy (rfMix A hA n)).CapEvery o ⌊Real.logb 2 (Real.log n) + 8 * A ^ 2 + 5⌋₊ ∧
      (Bridge.mixPolicy (rfMix A hA n)).CapAS o ⌊Real.logb 2 (Real.log n) + 8 * A ^ 2 + 5⌋₊ :=
  Mix.caps_of_image (rfSched A n) _ (rfMix_spec hA n).2.2
    (fun ζ => le_trans (length_rfSched_le hA n ζ) (Nat.le_floor (capRF_le_log hA hn))) o

/-- The scheduled mean is at most the cap. -/
theorem rfMix_mixCost_le {A : ℝ} (hA : 1 ≤ A) (n : ℕ) : mixCost (rfMix A hA n) ≤ capRF A n := by
  rw [(rfMix_spec hA n).2.1]
  calc ∑ ζ : Coins A n, coinP A n ζ * ((rfSched A n ζ).length : ℝ)
      ≤ ∑ ζ : Coins A n, coinP A n ζ * (capRF A n : ℝ) :=
        Finset.sum_le_sum fun ζ _ =>
          mul_le_mul_of_nonneg_left (by exact_mod_cast length_rfSched_le hA n ζ) (coinP_nonneg hA ζ)
    _ = capRF A n := by rw [← Finset.sum_mul, coinP_sum, one_mul]

/-- **Deliverable 4 (executed mean)**: `execMean = ofReal (mixCost) ≤ ofReal (capRF)`, every oracle. -/
theorem rfMix_execMean {A : ℝ} (hA : 1 ≤ A) (n : ℕ) (o : Oracle n) :
    (Bridge.mixPolicy (rfMix A hA n)).execMean o = ENNReal.ofReal (mixCost (rfMix A hA n)) ∧
      (Bridge.mixPolicy (rfMix A hA n)).execMean o ≤ ENNReal.ofReal (capRF A n) := by
  have h := Mix.execMean_mixPolicy o (rfMix A hA n)
  exact ⟨h, by rw [h]; exact ENNReal.ofReal_le_ofReal (rfMix_mixCost_le hA n)⟩

/-- **Theorem A, items 1–2 (operational part), bundled**: for every oracle, every coin outcome is a full labelled
schedule within the cap; the mixture policy has the hard cap and the almost-sure cap at `capRF A n`; the executed
mean is the scheduled mean, which is at most the cap; and the cap is `≤ log₂(log n) + 8a + 5` for `n ≥ 4m₀`, `= n`
`< 16a + 4` otherwise. -/
theorem rf_theoremA_ops {A : ℝ} (hA : 1 ≤ A) (n : ℕ) (o : Oracle n) :
    (∀ ζ : Coins A n, IsSchedule (rfSched A n ζ) univ ∧ (rfSched A n ζ).length ≤ capRF A n) ∧
      (Bridge.mixPolicy (rfMix A hA n)).CapEvery o (capRF A n) ∧
      (Bridge.mixPolicy (rfMix A hA n)).CapAS o (capRF A n) ∧
      (Bridge.mixPolicy (rfMix A hA n)).execMean o = ENNReal.ofReal (mixCost (rfMix A hA n)) ∧
      mixCost (rfMix A hA n) ≤ capRF A n ∧
      (4 * msz A 0 ≤ n → (capRF A n : ℝ) ≤ Real.logb 2 (Real.log n) + 8 * A ^ 2 + 5) ∧
      (n < 4 * msz A 0 → capRF A n = n ∧ (n : ℝ) < 16 * A ^ 2 + 4) :=
  ⟨fun ζ => ⟨isSchedule_rfSched A n ζ, length_rfSched_le hA n ζ⟩, (rfMix_caps hA n o).1,
    (rfMix_caps hA n o).2, (rfMix_execMean hA n o).1, rfMix_mixCost_le hA n,
    fun hn => capRF_le_log hA hn, fun hn => ⟨(capRF_small hA hn).1, (capRF_small hA hn).2.1⟩⟩

/-! ## §6 Non-vacuity: `A = 1`, `n = 20` -/

namespace Example

theorem msz_one_zero : msz 1 0 = 4 := by
  rw [msz_zero]
  norm_num

theorem msz_one_one : msz 1 1 = 16 := by
  rw [msz_succ, msz_one_zero]
  norm_num

theorem Rof_one_twenty : Rof 1 20 = 1 := by
  have hex : ∃ r, 20 < 4 * msz 1 r := ⟨1, by rw [msz_one_one]; norm_num⟩
  rw [Rof_eq_find hex, Nat.find_eq_iff]
  refine ⟨by rw [msz_one_one]; norm_num, fun r hr => ?_⟩
  have : r = 0 := by omega
  subst this
  rw [msz_one_zero]
  norm_num

theorem capRF_one_twenty : capRF 1 20 = 9 := by
  unfold capRF
  rw [if_neg (show ¬ (20 < 4 * msz 1 0) by rw [msz_one_zero]; norm_num), Rof_one_twenty, msz_one_zero]

theorem frac_one_twenty : frac 1 20 0 = 1 / 5 := by
  rw [frac_zero_eq, Rof_one_twenty, Nat.sub_self, msz_one_zero]
  norm_num

/-- The coin law at `(A, n) = (1, 20)` is a probability law. -/
theorem coin_law_prob : (∀ ζ : Coins 1 20, 0 ≤ coinP 1 20 ζ) ∧ ∑ ζ : Coins 1 20, coinP 1 20 ζ = 1 :=
  ⟨coinP_nonneg (le_refl 1), coinP_sum 1 20⟩

/-- The coin vector keeping exactly the coordinates `0, …, 7`. -/
def c₀ : Fin 20 → Bool := fun i => decide (i.val < 8)

/-- The coin outcome using `c₀` in the single round. -/
def ζ₀ : Coins 1 20 := fun _ => c₀

/-- **The cap is realized**: `|U(ζ₀)| = 1 + 8 = 9 = capRF 1 20`, with positive probability. -/
theorem cap_realized :
    (rfSched 1 20 ζ₀).length = 9 ∧ (rfSched 1 20 ζ₀).length = capRF 1 20 ∧ 0 < coinP 1 20 ζ₀ := by
  have hlen : (rfSched 1 20 ζ₀).length = 9 := by
    unfold rfSched
    rw [if_neg (show ¬ (20 < 4 * msz 1 0) by rw [msz_one_zero]; norm_num)]
    have hof : List.ofFn ζ₀ = List.replicate (Rof 1 20) c₀ := List.ofFn_const _ _
    rw [hof, Rof_one_twenty, msz_one_zero]
    rw [List.replicate_one, sieve_cons, sieve_nil]
    rw [if_pos (show ((univ : Finset (Fin 20)) \ univ.filter (fun i => c₀ i = true)).Nonempty by decide)]
    unfold terminal
    rw [if_pos (show ((univ : Finset (Fin 20)).filter (fun i => c₀ i = true)).card ≤ 2 * 4 by decide),
      List.length_append, length_singletonsOf,
      show ((univ : Finset (Fin 20)).filter (fun i => c₀ i = true)).card = 8 by decide]
    rfl
  refine ⟨hlen, by rw [hlen, capRF_one_twenty], ?_⟩
  exact coinP_pos (le_refl 1) (by rw [msz_one_zero]; norm_num) ζ₀

end Example

end A36W.RFCandidate

/-! # Headline types and axiom audit -/

set_option pp.numericTypes true
#check @A36W.RFCandidate.msz_sq_ge
#check @A36W.RFCandidate.logb_msz_ge
#check @A36W.RFCandidate.msz_succ_ge
#check @A36W.RFCandidate.Rof_spec
#check @A36W.RFCandidate.Rof_isMax
#check @A36W.RFCandidate.frac_le_quarter
#check @A36W.RFCandidate.Rof_le_log
#check @A36W.RFCandidate.L_bound
#check @A36W.RFCandidate.isSchedule_rfSched
#check @A36W.RFCandidate.rfSched_blocks_nonempty
#check @A36W.RFCandidate.length_rfSched_le
#check @A36W.RFCandidate.capRF_small
#check @A36W.RFCandidate.capRF_le_log
#check @A36W.RFCandidate.coinP_sum
#check @A36W.RFCandidate.coinP_pos
#check @A36W.RFCandidate.rfMix_spec
#check @A36W.RFCandidate.rfMix_caps
#check @A36W.RFCandidate.rfMix_caps_log
#check @A36W.RFCandidate.rfMix_mixCost_le
#check @A36W.RFCandidate.rfMix_execMean
#check @A36W.RFCandidate.rf_theoremA_ops
#check @A36W.RFCandidate.Example.capRF_one_twenty
#check @A36W.RFCandidate.Example.coin_law_prob
#check @A36W.RFCandidate.Example.cap_realized
#print axioms A36W.RFCandidate.msz_sq_ge
#print axioms A36W.RFCandidate.logb_msz_ge
#print axioms A36W.RFCandidate.msz_succ_ge
#print axioms A36W.RFCandidate.Rof_spec
#print axioms A36W.RFCandidate.Rof_isMax
#print axioms A36W.RFCandidate.frac_le_quarter
#print axioms A36W.RFCandidate.Rof_le_log
#print axioms A36W.RFCandidate.L_bound
#print axioms A36W.RFCandidate.isSchedule_rfSched
#print axioms A36W.RFCandidate.rfSched_blocks_nonempty
#print axioms A36W.RFCandidate.length_rfSched_le
#print axioms A36W.RFCandidate.capRF_small
#print axioms A36W.RFCandidate.capRF_le_log
#print axioms A36W.RFCandidate.coinP_sum
#print axioms A36W.RFCandidate.coinP_pos
#print axioms A36W.RFCandidate.rfMix_spec
#print axioms A36W.RFCandidate.rfMix_caps
#print axioms A36W.RFCandidate.rfMix_caps_log
#print axioms A36W.RFCandidate.rfMix_mixCost_le
#print axioms A36W.RFCandidate.rfMix_execMean
#print axioms A36W.RFCandidate.rf_theoremA_ops
#print axioms A36W.RFCandidate.Example.capRF_one_twenty
#print axioms A36W.RFCandidate.Example.coin_law_prob
#print axioms A36W.RFCandidate.Example.cap_realized


==> anc/formal_companion/lean/src/A36W/RFCut2Defs.lean <==
import A36W.RFTilt
import A36W.BlockTCLower
import A36W.ReservoirFacts

/-!
# A36W.RFCut2Defs: the one-step objects of RF Cut II, App Q §3.1–3.2 (two-group branch)

Paper: App Q, `appendix_rf.tex` (sha256 b7ef323f…), §3.1 lines 456–474 and §3.2 lines 498–513 and 578–585; the
same text is THEOREM_RF v1.3.2 (sha256 001fded8…), §3.1–3.2, lines 491–558 and 638–650.  Notation discipline:
App Q lines 127–129.

All objects live on the coordinate set `Fin N` (the paper's parent `F`, `N = |F|`), with general arrays
`pm q : Fin N → ℝ` (`pm` is the paper's `π`, the exact parent marginals; `q` the independent logistic marginals
at mean `J`; the letter `π` is reserved for `Real.pi` under `open Real`), the retention probability `f`
(`0 < f ≤ 1/4` in the paper) and the tilt displacement `u ∈ ℝ`.  The arrays are general here; they are
instantiated later by `pm = A36W.sliceMarg w univ J` and `q = A36W.RF.tiltP w s₀` (`s₀ = tiltOf w J`), which is a
substitution.  A binary coordinate `x ∈ {0, 1}` is a `Bool` (`true = 1`).

Objects, exactly as printed:
* `logit p = log (p / (1 − p))`; `σ` is Mathlib's `Real.sigmoid` (`σ(x) = (1 + e^{−x})⁻¹`).
* `ber p x = Ber(p)(x)`; `berE p g = E_{Ber(p)} g(X) = Σ_x Ber(p)(x) g(x)`; `bval x ∈ {0, 1} ⊂ ℝ`.
* `tU q u = t_i(u) = σ(logit q_i + u)` and `tD q u = t_i'(u) = deriv (tU q) u`.
* `rho pm q x = ρ_i(x) = Ber(π_i)(x)/Ber(q_i)(x)`, `phi q u x = φ_i(u, x) = Ber(t_i(u))(x)/Ber(q_i)(x)`,
  `dmix f pm q u x = d_i(u, x) = (1 − f) ρ_i(x) + f φ_i(u, x)`.
* `alpha f pm q u = α_i(u) = log d_i(u, 1) − log d_i(u, 0)`.
* `Afun f pm q u = A(u) = Σ_i E_{Ber(π_i)} log d_i(u, X_i)`;
  `Dfun f pm q u x = D_x(u) = Σ_i (x_i − π_i) α_i(u)`.
* `Gam f pm q u x = Γ_x(u) = Σ_i f t_i'(u) φ_i(u, x_i)/d_i(u, x_i)`.
* `barGam f pm q u = Γ̄(u)`.  The paper defines `Γ̄(u) = E_p Γ_X(u)` with `p` the parent slice law.  Since `Γ_x` is
  a sum of one-coordinate terms, `E_p Γ_X = Σ_i E_{Ber(π_i)}[f t_i' φ_i/d_i]` for every law `p` whose marginals are
  `π`; `barGam` is this marginal form, and `A36W.RF.Cut2.expect_Gam_eq_barGam` (RFExact) proves
  `E_p Γ_X(u) = barGam` for the parent slice law with `π = sliceMarg`.
* `aMix f pm q u = a_i(u) = (1 − f) π_i + f t_i(u)` (l.498); `gfun f pm q u x = g_i = φ_i/d_i` (l.578).
* `bcoef f pm q u i = b_i(u) = f t_i'(u) [g_i(u, 1) − g_i(u, 0)] / Γ̄(u)` (3.10);
  `Yfun f pm q u x = Y_x = Σ_i b_i(u)(x_i − π_i)` (l.580).
* `nu f C = ν(C) = f^{|C|} (1 − f)^{|F∖C|}`, the law of the retained set `C` (l.456).
* `chi2 p q = χ²(Ber(p) ‖ Ber(q))`; the binary KL `D(a ‖ q)` is `A36W.TC.kl a q` (A36W.TCBound).
* `firstOrder f pm q u = Σ_i E_{Ber(π_i)}(d_i(u, X_i) − 1)`, the first-order sum of the Remark after (3.9).
* `ell f N = ℓ = f √N` (l.127).

Basic facts proved here: the closed form `t_i(u) = q_i e^u/(1 + q_i(e^u − 1))` (l.513), `t_i(0) = q_i`,
`t_i' = t_i(1 − t_i)`, positivity of `ρ, φ, d`, `a_i(u) ∈ (0, 1)`, and `t_i(u) = p_i(s₀ + u)` when `q_i = p_i(s₀)`
is a logistic tilt (`tU_tiltP`).
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

open Finset

/-! ## Scalar objects -/

/-- `logit p = log (p / (1 − p))`. -/
noncomputable def logit (p : ℝ) : ℝ := Real.log (p / (1 - p))

/-- The Bernoulli mass `Ber(p)(x)` at `x ∈ {0, 1}` (`true = 1`). -/
noncomputable def ber (p : ℝ) (x : Bool) : ℝ := if x then p else 1 - p

/-- A binary coordinate `x ∈ {0, 1}` as a real number. -/
noncomputable def bval (x : Bool) : ℝ := if x then 1 else 0

/-- `E_{Ber(p)} g(X) = Σ_x Ber(p)(x) g(x)`. -/
noncomputable def berE (p : ℝ) (g : Bool → ℝ) : ℝ := ∑ x : Bool, ber p x * g x

/-- `t_i(u) = σ(logit q_i + u)`. -/
noncomputable def tU (q u : ℝ) : ℝ := Real.sigmoid (logit q + u)

/-- `t_i'(u)`, the derivative of `u ↦ t_i(u)`. -/
noncomputable def tD (q u : ℝ) : ℝ := deriv (tU q) u

/-- `ρ_i(x) = Ber(π_i)(x) / Ber(q_i)(x)`. -/
noncomputable def rho (pm q : ℝ) (x : Bool) : ℝ := ber pm x / ber q x

/-- `φ_i(u, x) = Ber(t_i(u))(x) / Ber(q_i)(x)`. -/
noncomputable def phi (q u : ℝ) (x : Bool) : ℝ := ber (tU q u) x / ber q x

/-- `d_i(u, x) = (1 − f) ρ_i(x) + f φ_i(u, x)`. -/
noncomputable def dmix (f pm q u : ℝ) (x : Bool) : ℝ := (1 - f) * rho pm q x + f * phi q u x

/-- `α_i(u) = log d_i(u, 1) − log d_i(u, 0)`. -/
noncomputable def alpha (f pm q u : ℝ) : ℝ :=
  Real.log (dmix f pm q u true) - Real.log (dmix f pm q u false)

/-- `a_i(u) = (1 − f) π_i + f t_i(u)` (§3.2, l.498). -/
noncomputable def aMix (f pm q u : ℝ) : ℝ := (1 - f) * pm + f * tU q u

/-- `g_i(u, x) = φ_i(u, x) / d_i(u, x)` (§3.2, l.578). -/
noncomputable def gfun (f pm q u : ℝ) (x : Bool) : ℝ := phi q u x / dmix f pm q u x

/-- `χ²(Ber(p) ‖ Ber(q)) = Σ_x (Ber(p)(x) − Ber(q)(x))² / Ber(q)(x)`. -/
noncomputable def chi2 (p q : ℝ) : ℝ := ∑ x : Bool, (ber p x - ber q x) ^ 2 / ber q x

/-! ## Array objects on `Fin N` -/

variable {N : ℕ}

/-- `A(u) = Σ_i E_{Ber(π_i)} log d_i(u, X_i)`. -/
noncomputable def Afun (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) : ℝ :=
  ∑ i, berE (pm i) (fun x => Real.log (dmix f (pm i) (q i) u x))

/-- `D_x(u) = Σ_i (x_i − π_i) α_i(u)`. -/
noncomputable def Dfun (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) (x : Fin N → Bool) : ℝ :=
  ∑ i, (bval (x i) - pm i) * alpha f (pm i) (q i) u

/-- `Γ_x(u) = Σ_i f t_i'(u) φ_i(u, x_i) / d_i(u, x_i)`. -/
noncomputable def Gam (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) (x : Fin N → Bool) : ℝ :=
  ∑ i, f * tD (q i) u * (phi (q i) u (x i) / dmix f (pm i) (q i) u (x i))

/-- `Γ̄(u) = E_p Γ_X(u)`, in the marginal form `Σ_i E_{Ber(π_i)}[f t_i'(u) φ_i(u, X_i)/d_i(u, X_i)]` (equal to
`E_p Γ_X(u)` for the parent slice law `p` with `π = sliceMarg`: `expect_Gam_eq_barGam` in RFExact). -/
noncomputable def barGam (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) : ℝ :=
  ∑ i, berE (pm i) (fun x => f * tD (q i) u * (phi (q i) u x / dmix f (pm i) (q i) u x))

/-- `b_i(u) = f t_i'(u) [g_i(u, 1) − g_i(u, 0)] / Γ̄(u)`, display (3.10). -/
noncomputable def bcoef (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) (i : Fin N) : ℝ :=
  f * tD (q i) u * (gfun f (pm i) (q i) u true - gfun f (pm i) (q i) u false) / barGam f pm q u

/-- `Y_x(u) = Σ_i b_i(u) (x_i − π_i)` (l.580). -/
noncomputable def Yfun (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) (x : Fin N → Bool) : ℝ :=
  ∑ i, bcoef f pm q u i * (bval (x i) - pm i)

/-- `ν(C) = f^{|C|} (1 − f)^{|F ∖ C|}`: each coordinate is retained in `C` independently with probability `f`. -/
noncomputable def nu (f : ℝ) (C : Finset (Fin N)) : ℝ := f ^ #C * (1 - f) ^ #Cᶜ

/-- The first-order sum of the Remark after (3.9): `Σ_i E_{Ber(π_i)} (d_i(u, X_i) − 1)`. -/
noncomputable def firstOrder (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) : ℝ :=
  ∑ i, berE (pm i) (fun x => dmix f (pm i) (q i) u x - 1)

/-- The actual one-step scale `ℓ = f √N` (l.127). -/
noncomputable def ell (f : ℝ) (N : ℕ) : ℝ := f * Real.sqrt N

/-! ## Basic facts -/

@[simp] theorem ber_true (p : ℝ) : ber p true = p := rfl

@[simp] theorem ber_false (p : ℝ) : ber p false = 1 - p := rfl

@[simp] theorem bval_true : bval true = 1 := rfl

@[simp] theorem bval_false : bval false = 0 := rfl

theorem berE_eq (p : ℝ) (g : Bool → ℝ) : berE p g = p * g true + (1 - p) * g false := by
  rw [berE, Fintype.sum_bool, ber_true, ber_false]

theorem ber_pos {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1) (x : Bool) : 0 < ber p x := by
  cases x
  · simp only [ber_false]; linarith
  · simpa using hp0

theorem ber_nonneg {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (x : Bool) : 0 ≤ ber p x := by
  cases x
  · simp only [ber_false]; linarith
  · simpa using hp0

/-- `t_i(u) = σ(logit q_i + u) = q_i e^u / (1 + q_i (e^u − 1))` (App Q l.513) for `q_i ∈ (0, 1)`. -/
theorem tU_eq {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) :
    tU q u = q * Real.exp u / (1 + q * (Real.exp u - 1)) := by
  have h1 : 0 < 1 - q := sub_pos.mpr hq1
  have hl : Real.exp (logit q) = q / (1 - q) := by
    unfold logit
    exact Real.exp_log (div_pos hq0 h1)
  have he := Real.exp_pos u
  have hd : 0 < 1 + q * (Real.exp u - 1) := by nlinarith [mul_pos hq0 he]
  have hq0' := hq0.ne'
  have h1' := h1.ne'
  have he' := he.ne'
  have hd' := hd.ne'
  rw [tU, Real.sigmoid_def, neg_add, Real.exp_add, Real.exp_neg (logit q), hl, Real.exp_neg u]
  field_simp
  ring

theorem tU_pos (q u : ℝ) : 0 < tU q u := Real.sigmoid_pos _

theorem tU_lt_one (q u : ℝ) : tU q u < 1 := Real.sigmoid_lt_one _

theorem tU_zero {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) : tU q 0 = q := by
  rw [tU_eq hq0 hq1, Real.exp_zero]
  ring

/-- `dt_i/du = t_i (1 − t_i)`. -/
theorem hasDerivAt_tU (q u : ℝ) : HasDerivAt (tU q) (tU q u * (1 - tU q u)) u := by
  have h1 : HasDerivAt (fun v : ℝ => logit q + v) 1 u := (hasDerivAt_id' u).const_add (logit q)
  have h := (Real.hasDerivAt_sigmoid (logit q + u)).comp u h1
  rw [mul_one] at h
  exact h

/-- `t_i'(u) = t_i(u) (1 − t_i(u))`. -/
theorem tD_eq (q u : ℝ) : tD q u = tU q u * (1 - tU q u) := (hasDerivAt_tU q u).deriv

theorem tD_pos (q u : ℝ) : 0 < tD q u := by
  rw [tD_eq]
  exact mul_pos (tU_pos q u) (by linarith [tU_lt_one q u])

theorem tD_le_quarter (q u : ℝ) : tD q u ≤ 1 / 4 := by
  rw [tD_eq]
  nlinarith [sq_nonneg (tU q u - 1 / 2)]

theorem rho_nonneg {pm q : ℝ} (hp0 : 0 ≤ pm) (hp1 : pm ≤ 1) (hq0 : 0 < q) (hq1 : q < 1) (x : Bool) :
    0 ≤ rho pm q x :=
  div_nonneg (ber_nonneg hp0 hp1 x) (ber_pos hq0 hq1 x).le

theorem rho_pos {pm q : ℝ} (hp0 : 0 < pm) (hp1 : pm < 1) (hq0 : 0 < q) (hq1 : q < 1) (x : Bool) :
    0 < rho pm q x :=
  div_pos (ber_pos hp0 hp1 x) (ber_pos hq0 hq1 x)

theorem phi_pos {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) (x : Bool) : 0 < phi q u x :=
  div_pos (ber_pos (tU_pos q u) (tU_lt_one q u) x) (ber_pos hq0 hq1 x)

theorem dmix_pos {f pm q : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hp0 : 0 ≤ pm) (hp1 : pm ≤ 1) (hq0 : 0 < q)
    (hq1 : q < 1) (u : ℝ) (x : Bool) : 0 < dmix f pm q u x := by
  unfold dmix
  have h1 := rho_nonneg hp0 hp1 hq0 hq1 x
  have h2 := phi_pos hq0 hq1 u x
  have h3 : 0 ≤ (1 - f) * rho pm q x := mul_nonneg (by linarith) h1
  have h4 : 0 < f * phi q u x := mul_pos hf0 h2
  linarith

theorem aMix_pos {f pm q : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hp0 : 0 ≤ pm) (u : ℝ) : 0 < aMix f pm q u := by
  unfold aMix
  have h1 : 0 ≤ (1 - f) * pm := mul_nonneg (by linarith) hp0
  have h2 : 0 < f * tU q u := mul_pos hf0 (tU_pos q u)
  linarith

theorem aMix_lt_one {f pm q : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hp1 : pm ≤ 1) (u : ℝ) :
    aMix f pm q u < 1 := by
  unfold aMix
  have h1 : (1 - f) * pm ≤ 1 - f := by nlinarith
  have h2 : f * tU q u < f := by nlinarith [tU_lt_one q u]
  linarith

/-- When `q_i = p_i(s) = w_i e^s/(1 + w_i e^s)` is a logistic tilt (A36W.RF.tiltP), `t_i(u) = p_i(s + u)`. -/
theorem tU_tiltP {m : ℕ} {w : Fin m → ℝ} (hw : ∀ i, 0 < w i) (s u : ℝ) (i : Fin m) :
    tU (tiltP w s i) u = tiltP w (s + u) i := by
  rw [tU_eq (tiltP_pos hw s i) (tiltP_lt_one hw s i)]
  unfold tiltP
  rw [Real.exp_add]
  have h1 : (1 + w i * Real.exp s) ≠ 0 := (tilt_den_pos hw s i).ne'
  have h2 : (1 + w i * (Real.exp s * Real.exp u)) ≠ 0 := by
    have := mul_pos (hw i) (mul_pos (Real.exp_pos s) (Real.exp_pos u))
    linarith
  have key : 1 + w i * Real.exp s / (1 + w i * Real.exp s) * (Real.exp u - 1) =
      (1 + w i * (Real.exp s * Real.exp u)) / (1 + w i * Real.exp s) := by
    field_simp
    ring
  rw [key]
  field_simp

end A36W.RF.Cut2


==> anc/formal_companion/lean/src/A36W/RFCut2Hyps.lean <==
import A36W.RFCut2Defs
import A36W.RFCutI

/-!
# A36W.RFCut2Hyps: the real objects satisfy the Cut II hypotheses (two-group branch)

The App Q §3 estimates (A36W.RFAnalytic, RFGamma, RFAnalyticPS, RFBulk) are stated for general arrays
`pm q : Fin N → ℝ` under the hypothesis block
* interiority `a ≤ π_i, q_i ≤ 1 − a` ((1.1) for `π`, (2.1) for `q`), and
* the printed (2.7): `|π_i − q_i| ≤ C₁/V ≤ C₂/N` and `Σ_i (π_i − q_i) = 0`, with `V = Σ_i q_i(1 − q_i)`;
and (3.13)–(3.14) also under the printed (2.6): `P₀ = (1 + E)/√(2πV)` with `|E| ≤ C₀/V`.

`real_objects_hyps` proves the whole block, with no Cut I hypothesis, for the real objects of an interior parent:
`π = sliceMarg w univ J` (A36W.Slice), `q = tiltP w (tiltOf w J)` (the logistic marginal at mean `J`, A36W.RFTilt) and
`P₀ = pbAtom (tiltP w (tiltOf w J)) J`, for every positive weight array of ratio at most `Λ` and every quota with
density in `[η, 1 − η]`, with `a = η/Λ` and constants depending only on `(η, Λ)`.  It uses RF Cut I's T3-free
`cutI_2_6`, `cutI_2_7` (A36W.RFCutI), RFTilt's `slice_interior` and RFMarg's `CutI.marg_tilt_at_quota`.
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

open Finset

/-- **The Cut I inputs of Cut II, on the real objects.** -/
theorem real_objects_hyps {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C₀ C₁ C₂ : ℝ, 0 ≤ C₀ ∧ 0 ≤ C₁ ∧ 0 ≤ C₂ ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N →
      (∀ i, η / Λ ≤ sliceMarg w univ J i ∧ sliceMarg w univ J i ≤ 1 - η / Λ) ∧
      (∀ i, η / Λ ≤ tiltP w (tiltOf w J) i ∧ tiltP w (tiltOf w J) i ≤ 1 - η / Λ) ∧
      ((∀ i, |sliceMarg w univ J i - tiltP w (tiltOf w J) i| ≤ C₁ / pbVar (tiltP w (tiltOf w J))) ∧
        C₁ / pbVar (tiltP w (tiltOf w J)) ≤ C₂ / N ∧
        ∑ i, (sliceMarg w univ J i - tiltP w (tiltOf w J) i) = 0) ∧
      (∃ E : ℝ, pbAtom (tiltP w (tiltOf w J)) J =
          (1 + E) / Real.sqrt (2 * Real.pi * pbVar (tiltP w (tiltOf w J))) ∧
        |E| ≤ C₀ / pbVar (tiltP w (tiltOf w J))) := by
  obtain ⟨C₀, hC₀, h26⟩ := cutI_2_6 hη0 hη hΛ
  obtain ⟨C₁, C₂, hC₁, hC₂, h27⟩ := cutI_2_7 hη0 hη hΛ
  refine ⟨C₀, C₁, C₂, hC₀, hC₁, hC₂, fun N w J hN hw hr hlo hhi => ⟨?_, ?_, h27 N w J hN hw hr hlo hhi,
    h26 N w J hN hw hr hlo hhi⟩⟩
  · intro i
    have hcard : ((#(univ : Finset (Fin N)) : ℕ) : ℝ) = N := by rw [Finset.card_univ, Fintype.card_fin]
    exact slice_interior (S := univ) (fun k _ => hw k) hη0.le (fun k _ l _ => hr k l) (by rw [hcard]; exact hlo)
      (by rw [hcard]; exact hhi) (mem_univ i)
  · exact (CutI.marg_tilt_at_quota hη0 hΛ hN hw hr hlo hhi).2.1

/-- `η/Λ ∈ (0, 1/2]` (the interiority constant `a` of the Cut II block). -/
theorem real_objects_a {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    0 < η / Λ ∧ η / Λ ≤ 1 / 2 := cutI_interiority hη0 hη hΛ

end A36W.RF.Cut2

#print axioms A36W.RF.Cut2.real_objects_hyps


==> anc/formal_companion/lean/src/A36W/RFCut2Real.lean <==
import A36W.RFExact
import A36W.RFBulk
import A36W.RFAnalyticPSUniq
import A36W.RFCut2Hyps

/-!
# A36W.RFCut2Real: every App Q §3.1–3.3 headline on the real objects, with no Cut I hypothesis (two-group branch)

Importing this module gives every headline of RF Cut II part 1 (App Q §3.1–3.3) on the real objects of an interior
parent: `π = sliceMarg w univ J`, `q = tiltP w (tiltOf w J)`, `P₀ = pbAtom (tiltP w (tiltOf w J)) J`, with no Cut I,
(2.6) or (2.7) hypothesis.  Where each one lives:
* §3.1 (A36W.RFExact, already on the real objects): `eq_3_1`, `eq_3_1_at_mean` ((3.1), with `I_C = normI (wC w C)`),
  `eq_3_2_tilt` ((3.2) with `K_C'' = deriv (deriv (cgfK (wC w C)))`), `expect_Dfun_eq_zero`, `expect_Gam_eq_barGam`,
  `Haux`, `Haux_on_slice`, `sum_Haux`, `Haux_nonneg`, `sum_auxJoint`, `sum_auxJoint_empty`, `one_sub_pow_le_exp`,
  `empty_child_quotient`; here `rf_sum_log_dmix`, `rf_prod_dmix_eq_exp`.
* §3.2 exact identities, here: `rf_dmix_eq_ber_aMix`, `rf_alpha_eq_logit` ((3.3)), `rf_Afun_eq_kl` ((3.4)),
  `rf_hasDerivAt_alpha`, `rf_tendsto_alpha_atTop/atBot`, `rf_chi2_eq`, `rf_firstOrder_eq`, `rf_firstOrder_zero`,
  `rf_firstOrder_zero_nonneg`, `rf_gfun_true/false/sub` ((3.10a)), `rf_barGam_pos`, `rf_Gam_eq_barGam_add`,
  `rf_Gam_div_barGam` ((3.10)); the Remark's example (`firstOrder_example_pos`, `firstOrder_not_small`, A36W.RFAnalytic)
  is already on real objects; the `t`-series part of `rf_powerSeries_package_all` covers every `q ∈ [η/Λ, 1 − η/Λ]`,
  hence every real `q_i`.
* §3.2 estimates, here: the `rf_X` below (one for each general-array estimate `X`).
* §3.3 (A36W.RFBulk, already on the real objects): `bulk_3_13`, `bulk_half`, `bulk_N0b_le`, `bulk_3_14`.

The §3.2 estimates of A36W.RFAnalytic, A36W.RFGamma and A36W.RFAnalyticPS(Uniq) are stated for general arrays under
the interiority hypothesis and the printed (2.7).  Here each one is instantiated at the real objects of an interior
parent: `π = sliceMarg w univ J`, `q = tiltP w (tiltOf w J)` (the logistic marginal at mean `J`), for every positive
weight array `w : Fin N → ℝ` of ratio at most `Λ` and every quota `J` with `η N ≤ J ≤ (1 − η) N`.  The hypotheses
of the general statements are discharged by `real_objects_hyps` (A36W.RFCut2Hyps: RF Cut I's T3-free `cutI_2_7`,
`slice_interior`, `CutI.marg_tilt_at_quota`), with `a = η/Λ`; every constant depends only on `(η, Λ)`.

Each `rf_X` is the instance of the general-array headline `X`; its statement is `X`'s with `pm`, `q` replaced by the
real objects and the hypothesis block replaced by the parent hypotheses.  The exact identities of §3.2 ((3.3), (3.4),
(3.10a), (3.10), the Remark's identities) need no Cut I input and apply to the real objects by substitution;
`tU_powerSeries` needs only `q_i ∈ [a, 1 − a]`; the Remark's example (`firstOrder_example_pos`,
`firstOrder_not_small`) is already stated on real objects.
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

open Finset

/-! ## §3.1 and §3.2 exact identities on the real objects -/

section Exact

variable {N : ℕ}

theorem rf_q_mem {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) (i : Fin N) :
    0 < tiltP w (tiltOf w J) i ∧ tiltP w (tiltOf w J) i < 1 :=
  ⟨tiltP_pos hw _ i, tiltP_lt_one hw _ i⟩

theorem rf_pm_mem {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) (i : Fin N) :
    0 ≤ sliceMarg w univ J i ∧ sliceMarg w univ J i ≤ 1 :=
  ⟨sliceMarg_nonneg (fun k _ => (hw k).le) J i, sliceMarg_le_one (fun k _ => (hw k).le) J i⟩

/-- `Σ_i log d_i = A + D_x` (App Q l.474) on the real objects. -/
theorem rf_sum_log_dmix (w : Fin N → ℝ) (J : ℤ) (f u : ℝ) (x : Fin N → Bool) :
    ∑ i, Real.log (dmix f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u (x i)) =
      Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u + Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x :=
  sum_log_dmix f _ _ u x

/-- `Π_i d_i = e^{A + D_x}` on the real objects. -/
theorem rf_prod_dmix_eq_exp {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1)
    (u : ℝ) (x : Fin N → Bool) :
    ∏ i, dmix f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u (x i) =
      Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u +
        Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) :=
  prod_dmix_eq_exp hf0 hf1 (rf_pm_mem hw J) (rf_q_mem hw J) u x

/-- (3.3), first part, on the real objects. -/
theorem rf_dmix_eq_ber_aMix {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) (f u : ℝ) (i : Fin N) (x : Bool) :
    dmix f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u x =
      ber (aMix f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u) x / ber (tiltP w (tiltOf w J) i) x :=
  dmix_eq_ber_aMix (rf_q_mem hw J i).1 (rf_q_mem hw J i).2 u x

/-- (3.3), second part, on the real objects. -/
theorem rf_alpha_eq_logit {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1)
    (u : ℝ) (i : Fin N) :
    alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u =
      logit (aMix f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u) - logit (tiltP w (tiltOf w J) i) :=
  alpha_eq_logit hf0 hf1 (rf_pm_mem hw J i).1 (rf_pm_mem hw J i).2 (rf_q_mem hw J i).1 (rf_q_mem hw J i).2 u

/-- (3.4) on the real objects. -/
theorem rf_Afun_eq_kl {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (u : ℝ) :
    Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u =
      ∑ i, (TC.kl (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) -
        TC.kl (sliceMarg w univ J i) (aMix f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u)) :=
  Afun_eq_kl hf0 hf1 (rf_pm_mem hw J) (rf_q_mem hw J) u

/-- The derivative of `α_i` (used for (3.5)) on the real objects. -/
theorem rf_hasDerivAt_alpha {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1)
    (u : ℝ) (i : Fin N) :
    HasDerivAt (alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i))
      (f * tD (tiltP w (tiltOf w J) i) u / (aMix f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u *
        (1 - aMix f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u))) u :=
  hasDerivAt_alpha hf0 hf1 (rf_pm_mem hw J i).1 (rf_pm_mem hw J i).2 (rf_q_mem hw J i).1 (rf_q_mem hw J i).2 u

/-- `α_i(+∞)` (App Q l.536) on the real objects of an interior parent. -/
theorem rf_tendsto_alpha_atTop {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) {w : Fin N → ℝ} {J : ℤ}
    (hN : 0 < N) (hw : ∀ i, 0 < w i) (hr : ∀ i j, w i ≤ Λ * w j) (hlo : η * N ≤ J) (hhi : (J : ℝ) ≤ (1 - η) * N)
    {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (i : Fin N) :
    Filter.Tendsto (alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i)) Filter.atTop
      (nhds (logit ((1 - f) * sliceMarg w univ J i + f) - logit (tiltP w (tiltOf w J) i))) := by
  obtain ⟨C₀', C₁', C₂', -, -, -, hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨hp, -, -, -⟩ := hR N w J hN hw hr hlo hhi
  exact tendsto_alpha_atTop hf0 hf1 (lt_of_lt_of_le ha (hp i).1) (by linarith [(hp i).2])
    (rf_q_mem hw J i).1 (rf_q_mem hw J i).2

/-- `α_i(−∞)` (App Q l.536) on the real objects of an interior parent. -/
theorem rf_tendsto_alpha_atBot {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) {w : Fin N → ℝ} {J : ℤ}
    (hN : 0 < N) (hw : ∀ i, 0 < w i) (hr : ∀ i j, w i ≤ Λ * w j) (hlo : η * N ≤ J) (hhi : (J : ℝ) ≤ (1 - η) * N)
    {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (i : Fin N) :
    Filter.Tendsto (alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i)) Filter.atBot
      (nhds (logit ((1 - f) * sliceMarg w univ J i) - logit (tiltP w (tiltOf w J) i))) := by
  obtain ⟨C₀', C₁', C₂', -, -, -, hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨hp, -, -, -⟩ := hR N w J hN hw hr hlo hhi
  exact tendsto_alpha_atBot hf0 hf1 (lt_of_lt_of_le ha (hp i).1) (by linarith [(hp i).2])
    (rf_q_mem hw J i).1 (rf_q_mem hw J i).2

/-- The Remark's `χ²` closed form on the real objects. -/
theorem rf_chi2_eq {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) (i : Fin N) :
    chi2 (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) =
      (sliceMarg w univ J i - tiltP w (tiltOf w J) i) ^ 2 / (tiltP w (tiltOf w J) i * (1 - tiltP w (tiltOf w J) i)) :=
  chi2_eq (rf_q_mem hw J i).1 (rf_q_mem hw J i).2

/-- The Remark's first-order identity (App Q l.560) on the real objects. -/
theorem rf_firstOrder_eq {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) (f u : ℝ) :
    firstOrder f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u =
      (1 - f) * ∑ i, chi2 (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) +
        f * ∑ i, (sliceMarg w univ J i - tiltP w (tiltOf w J) i) *
          ((tU (tiltP w (tiltOf w J) i) u - tiltP w (tiltOf w J) i) /
            (tiltP w (tiltOf w J) i * (1 - tiltP w (tiltOf w J) i))) :=
  firstOrder_eq (rf_q_mem hw J) f u

/-- The Remark's value at `u = 0` (App Q l.561) on the real objects. -/
theorem rf_firstOrder_zero {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) (f : ℝ) :
    firstOrder f (sliceMarg w univ J) (tiltP w (tiltOf w J)) 0 =
      (1 - f) * ∑ i, (sliceMarg w univ J i - tiltP w (tiltOf w J) i) ^ 2 /
        (tiltP w (tiltOf w J) i * (1 - tiltP w (tiltOf w J) i)) :=
  firstOrder_zero (rf_q_mem hw J) f

/-- The first-order sum at `u = 0` is `≥ 0` (App Q l.54/l.567) on the real objects. -/
theorem rf_firstOrder_zero_nonneg {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (hf1 : f ≤ 1) :
    0 ≤ firstOrder f (sliceMarg w univ J) (tiltP w (tiltOf w J)) 0 :=
  firstOrder_zero_nonneg (rf_q_mem hw J) hf1

/-- (3.10a), `g_i(u, 1)`, on the real objects. -/
theorem rf_gfun_true {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) (f u : ℝ) (i : Fin N) :
    gfun f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u true =
      tU (tiltP w (tiltOf w J) i) u / aMix f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u :=
  gfun_true (rf_q_mem hw J i).1 u

/-- (3.10a), `g_i(u, 0)`, on the real objects. -/
theorem rf_gfun_false {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) (f u : ℝ) (i : Fin N) :
    gfun f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u false =
      (1 - tU (tiltP w (tiltOf w J) i) u) / (1 - aMix f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u) :=
  gfun_false (rf_q_mem hw J i).2 u

/-- (3.10a), the difference, on the real objects. -/
theorem rf_gfun_sub {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (u : ℝ)
    (i : Fin N) :
    gfun f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u true -
        gfun f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u false =
      (1 - f) * (tU (tiltP w (tiltOf w J) i) u - sliceMarg w univ J i) /
        (aMix f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u *
          (1 - aMix f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u)) :=
  gfun_sub hf0 hf1 (rf_pm_mem hw J i).1 (rf_pm_mem hw J i).2 (rf_q_mem hw J i).1 (rf_q_mem hw J i).2 u

/-- `Γ̄ > 0` on the real objects (`0 < N` is genuinely needed: for `N = 0`, `Γ̄ = 0`). -/
theorem rf_barGam_pos {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) (hN : 0 < N) {f : ℝ} (hf0 : 0 < f)
    (hf1 : f < 1) (u : ℝ) : 0 < barGam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u :=
  barGam_pos hf0 hf1 hN (rf_pm_mem hw J) (rf_q_mem hw J) u

/-- `Γ_x` is affine in each binary coordinate (App Q l.578) on the real objects. -/
theorem rf_Gam_eq_barGam_add (w : Fin N → ℝ) (J : ℤ) (f u : ℝ) (x : Fin N → Bool) :
    Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x =
      barGam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u +
        ∑ i, f * tD (tiltP w (tiltOf w J) i) u * (gfun f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u true -
          gfun f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u false) * (bval (x i) - sliceMarg w univ J i) :=
  Gam_eq_barGam_add f _ _ u x

/-- (3.10), `Γ_x/Γ̄ = 1 + Y_x`, on the real objects (`0 < N` genuinely needed). -/
theorem rf_Gam_div_barGam {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) (hN : 0 < N) {f : ℝ} (hf0 : 0 < f)
    (hf1 : f < 1) (u : ℝ) (x : Fin N → Bool) :
    Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x / barGam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u =
      1 + Yfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x :=
  Gam_div_barGam hf0 hf1 hN (rf_pm_mem hw J) (rf_q_mem hw J) u x

end Exact

/-! ## §3.2 estimates on the real objects -/

/-- `alpha_expansion` on the real objects (App Q (3.5), l.517–523). -/
theorem rf_alpha_expansion {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        ∀ (i : Fin N), |alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) 0| ≤ C / N ∧ |deriv (alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i)) 0 - f| ≤ C * f / N ∧
          ∀ (u : ℝ), |alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u - alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) 0 - deriv (alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i)) 0 * u| ≤
            C * f * u ^ 2 := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨C, h0, h⟩ := alpha_expansion ha ha2 hC₁' hC₂'
  refine ⟨C, h0, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `alpha_bounds` on the real objects (App Q (3.7), l.530–536). -/
theorem rf_alpha_bounds {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        ∀ (i : Fin N) (u : ℝ), |alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u| ≤ C * (f + 1 / N) ∧ |deriv (alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i)) u| ≤ C * f := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨C, h0, h⟩ := alpha_bounds ha ha2 hC₁' hC₂'
  refine ⟨C, h0, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `alpha_le_f` on the real objects (App Q (3.7), l.530–536). -/
theorem rf_alpha_le_f {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C ℓ₀ : ℝ, 0 ≤ C ∧ 0 < ℓ₀ ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        ℓ₀ ≤ ell f N → ∀ (i : Fin N) (u : ℝ), |alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u| ≤ C * f := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨C, ℓ₀, h0, h1, h⟩ := alpha_le_f ha ha2 hC₁' hC₂'
  refine ⟨C, ℓ₀, h0, h1, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `alpha_tails` on the real objects (App Q (3.7), l.536). -/
theorem rf_alpha_tails {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        ∀ (i : Fin N) (u : ℝ),
          (0 ≤ u → |alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u - (logit ((1 - f) * (sliceMarg w univ J i) + f) - logit (tiltP w (tiltOf w J) i))| ≤
            C * f * Real.exp (-|u| + C)) ∧
          (u ≤ 0 → |alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u - (logit ((1 - f) * (sliceMarg w univ J i)) - logit (tiltP w (tiltOf w J) i))| ≤
            C * f * Real.exp (-|u| + C)) := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨C, h0, h⟩ := alpha_tails ha ha2 hC₁' hC₂'
  refine ⟨C, h0, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `Afun_upper` on the real objects (App Q (3.8), l.538–541). -/
theorem rf_Afun_upper {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C c : ℝ, 0 ≤ C ∧ 0 < c ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        ∀ (u : ℝ), Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u ≤ C / N - c * f ^ 2 * N * min (u ^ 2) 1 := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨C, c, h0, h1, h⟩ := Afun_upper ha ha2 hC₁' hC₂'
  refine ⟨C, c, h0, h1, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `Afun_lower` on the real objects (App Q (3.9), l.545–553). -/
theorem rf_Afun_lower {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        ∀ (u : ℝ), -(1 / 2) * f ^ 2 * pbVar (tiltP w (tiltOf w J)) * u ^ 2 -
          C * (f ^ 2 * N * |u| ^ 3 + f ^ 2 * |u| + f ^ 2 * u ^ 2 + f ^ 2 / N) ≤ Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨C, h0, h⟩ := Afun_lower ha ha2 hC₁' hC₂'
  refine ⟨C, h0, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `firstOrder_lower` on the real objects (App Q Remark after (3.9), l.567). -/
theorem rf_firstOrder_lower {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        ∀ (u : ℝ), -(C * f * N * u ^ 2 / pbVar (tiltP w (tiltOf w J))) ≤ firstOrder f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨C, h0, h⟩ := firstOrder_lower ha ha2 hC₁' hC₂'
  refine ⟨C, h0, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `firstOrder_upper` on the real objects (App Q Remark after (3.9), l.567). -/
theorem rf_firstOrder_upper {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        ∀ (u : ℝ), firstOrder f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u ≤ C * N / pbVar (tiltP w (tiltOf w J)) ^ 2 + C * f * N * u ^ 2 / pbVar (tiltP w (tiltOf w J)) := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨C, h0, h⟩ := firstOrder_upper ha ha2 hC₁' hC₂'
  refine ⟨C, h0, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `numerator_bound` on the real objects (App Q l.596). -/
theorem rf_numerator_bound {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        ∀ (i : Fin N) (u : ℝ), |(1 - f) * (tU (tiltP w (tiltOf w J) i) u - (sliceMarg w univ J i))| ≤ C * (|u| + 1 / N) ∧
          |(1 - f) * (tU (tiltP w (tiltOf w J) i) 0 - (sliceMarg w univ J i))| ≤ C / N := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨C, h0, h⟩ := numerator_bound ha ha2 hC₁' hC₂'
  refine ⟨C, h0, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `barGam_close` on the real objects (App Q (3.11), l.601). -/
theorem rf_barGam_close {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        ∀ u : ℝ, |barGam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u - f * pbVar (tiltP w (tiltOf w J))| ≤ C * (f * pbVar (tiltP w (tiltOf w J))) * (|u| + 1 / N) := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨C, h0, h⟩ := barGam_close ha ha2 hC₁' hC₂'
  refine ⟨C, h0, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `barGam_lower` on the real objects (App Q l.598 and l.608). -/
theorem rf_barGam_lower {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ c : ℝ, 0 < c ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        ∀ u : ℝ, |u| ≤ 1 → c * f * N ≤ barGam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨c, h0, h⟩ := barGam_lower ha ha2 hC₁' hC₂'
  refine ⟨c, h0, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `bcoef_bound` on the real objects (App Q (3.11), l.602). -/
theorem rf_bcoef_bound {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        ∀ u : ℝ, |u| ≤ 1 → ∀ i, |bcoef f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u i| ≤ C * (|u| + 1 / N) / N := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨C, h0, h⟩ := bcoef_bound ha ha2 hC₁' hC₂'
  refine ⟨C, h0, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `Yfun_le_half` on the real objects (App Q l.608). -/
theorem rf_Yfun_le_half {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ r₀ N₀ : ℝ, 0 < r₀ ∧ r₀ ≤ 1 / 4 ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        N₀ ≤ N → ∀ u : ℝ, |u| ≤ r₀ → ∀ x : Fin N → Bool, |Yfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x| ≤ 1 / 2 := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨r₀, N₀, h0, h1, h⟩ := Yfun_le_half ha ha2 hC₁' hC₂'
  refine ⟨r₀, N₀, h0, h1, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `Gam_bounds` on the real objects (App Q (3.12), l.610). -/
theorem rf_Gam_bounds {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        ∀ (u : ℝ) (x : Fin N → Bool), 0 ≤ Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x ∧
          Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x ≤ C * f * N * Real.exp (-|u| + C) := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨C, h0, h⟩ := Gam_bounds ha ha2 hC₁' hC₂'
  refine ⟨C, h0, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `barGam_le` on the real objects (App Q l.635). -/
theorem rf_barGam_le {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        ∀ u : ℝ, barGam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u ≤ C * f * N := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨C, h0, h⟩ := barGam_le ha ha2 hC₁' hC₂'
  refine ⟨C, h0, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `barGam_le_exp` on the real objects (App Q (3.12), l.610). -/
theorem rf_barGam_le_exp {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        ∀ u : ℝ, barGam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u ≤ C * f * N * Real.exp (-|u| + C) := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨C, h0, h⟩ := barGam_le_exp ha ha2 hC₁' hC₂'
  refine ⟨C, h0, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `alpha_coeffs_all` on the real objects (App Q (3.6), l.524–529). -/
theorem rf_alpha_coeffs_all {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ R₀ C : ℝ, 0 < R₀ ∧ R₀ ≤ 1 ∧ 0 ≤ C ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        ∀ i, (∃ c : ℕ → ℝ, ∀ u : ℝ, |u| < R₀ → HasSum (fun k => c k * u ^ k) (alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u)) ∧
          ∀ c : ℕ → ℝ, (∀ u : ℝ, |u| < R₀ → HasSum (fun k => c k * u ^ k) (alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u)) →
            |c 0| ≤ C / N ∧ |c 1 - f| ≤ C * f / N ∧ ∀ k, 2 ≤ k → |c k| ≤ C * f / R₀ ^ k := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨R₀, C, h0, h1, h2, h⟩ := alpha_coeffs_all ha ha2 hC₁' hC₂'
  refine ⟨R₀, C, h0, h1, h2, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `bcoef_coeffs_all` on the real objects (App Q (3.11), l.603–604). -/
theorem rf_bcoef_coeffs_all {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ R₀ C N₀ : ℝ, 0 < R₀ ∧ R₀ ≤ 1 ∧ 0 ≤ C ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        N₀ ≤ N → ∀ i, (∃ β : ℕ → ℝ, ∀ u : ℝ, |u| < R₀ → HasSum (fun k => β k * u ^ k) (bcoef f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u i)) ∧
          ∀ β : ℕ → ℝ, (∀ u : ℝ, |u| < R₀ → HasSum (fun k => β k * u ^ k) (bcoef f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u i)) →
            |β 0| ≤ C / N ^ 2 ∧ ∀ k, 1 ≤ k → |β k| ≤ C / (R₀ ^ k * N) := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨R₀, C, N₀, h0, h1, h2, h⟩ := bcoef_coeffs_all ha ha2 hC₁' hC₂'
  refine ⟨R₀, C, N₀, h0, h1, h2, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

/-- `powerSeries_package_all` on the real objects (App Q l.511–515, (3.6), (3.11)): one radius `R₀` (depending only
on `η/Λ`) for the `t`-series, the coefficients of `α_i` and the coefficients of `b_i`. -/
theorem rf_powerSeries_package_all {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ R₀ M C : ℝ, 0 < R₀ ∧ R₀ ≤ 1 ∧ 0 ≤ M ∧ 0 ≤ C ∧
      (∀ q : ℝ, η / Λ ≤ q → q ≤ 1 - η / Λ → ∃ c : ℕ → ℝ, Summable (fun k => |c k| * R₀ ^ k) ∧
        ∑' k, |c k| * R₀ ^ k ≤ M ∧ ∀ u : ℝ, |u| ≤ R₀ → HasSum (fun k => c k * u ^ k) (tU q u)) ∧
      ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 →
        (∀ i, (∃ c : ℕ → ℝ, ∀ u : ℝ, |u| < R₀ →
            HasSum (fun k => c k * u ^ k) (alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u)) ∧
          ∀ c : ℕ → ℝ, (∀ u : ℝ, |u| < R₀ →
            HasSum (fun k => c k * u ^ k) (alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u)) →
            |c 0| ≤ C / N ∧ |c 1 - f| ≤ C * f / N ∧ ∀ k, 2 ≤ k → |c k| ≤ C * f / R₀ ^ k) ∧
        (∀ i, (∃ β : ℕ → ℝ, ∀ u : ℝ, |u| < R₀ →
            HasSum (fun k => β k * u ^ k) (bcoef f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u i)) ∧
          ∀ β : ℕ → ℝ, (∀ u : ℝ, |u| < R₀ →
            HasSum (fun k => β k * u ^ k) (bcoef f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u i)) →
            |β 0| ≤ C / N ^ 2 ∧ ∀ k, 1 ≤ k → |β k| ≤ C / (R₀ ^ k * N)) := by
  obtain ⟨C₀', C₁', C₂', -, hC₁', hC₂', hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨R₀, M, C, h0, h1, h2, h3, ht, h⟩ := powerSeries_package_all ha ha2 hC₁' hC₂'
  refine ⟨R₀, M, C, h0, h1, h2, h3, ht, fun N w J f hN hw hr hlo hhi hf0 hf1 => ?_⟩
  obtain ⟨hp, hq, h27, -⟩ := hR N w J hN hw hr hlo hhi
  exact h N _ _ f hN hp hq h27 hf0 hf1

end A36W.RF.Cut2

#print axioms A36W.RF.Cut2.rf_sum_log_dmix

#print axioms A36W.RF.Cut2.rf_prod_dmix_eq_exp

#print axioms A36W.RF.Cut2.rf_dmix_eq_ber_aMix

#print axioms A36W.RF.Cut2.rf_alpha_eq_logit

#print axioms A36W.RF.Cut2.rf_Afun_eq_kl

#print axioms A36W.RF.Cut2.rf_hasDerivAt_alpha

#print axioms A36W.RF.Cut2.rf_tendsto_alpha_atTop

#print axioms A36W.RF.Cut2.rf_tendsto_alpha_atBot

#print axioms A36W.RF.Cut2.rf_chi2_eq

#print axioms A36W.RF.Cut2.rf_firstOrder_eq

#print axioms A36W.RF.Cut2.rf_firstOrder_zero

#print axioms A36W.RF.Cut2.rf_firstOrder_zero_nonneg

#print axioms A36W.RF.Cut2.rf_gfun_true

#print axioms A36W.RF.Cut2.rf_gfun_false

#print axioms A36W.RF.Cut2.rf_gfun_sub

#print axioms A36W.RF.Cut2.rf_barGam_pos

#print axioms A36W.RF.Cut2.rf_Gam_eq_barGam_add

#print axioms A36W.RF.Cut2.rf_Gam_div_barGam

#print axioms A36W.RF.Cut2.rf_alpha_expansion

#print axioms A36W.RF.Cut2.rf_alpha_bounds

#print axioms A36W.RF.Cut2.rf_alpha_le_f

#print axioms A36W.RF.Cut2.rf_alpha_tails

#print axioms A36W.RF.Cut2.rf_Afun_upper

#print axioms A36W.RF.Cut2.rf_Afun_lower

#print axioms A36W.RF.Cut2.rf_firstOrder_lower

#print axioms A36W.RF.Cut2.rf_firstOrder_upper

#print axioms A36W.RF.Cut2.rf_numerator_bound

#print axioms A36W.RF.Cut2.rf_barGam_close

#print axioms A36W.RF.Cut2.rf_barGam_lower

#print axioms A36W.RF.Cut2.rf_bcoef_bound

#print axioms A36W.RF.Cut2.rf_Yfun_le_half

#print axioms A36W.RF.Cut2.rf_Gam_bounds

#print axioms A36W.RF.Cut2.rf_barGam_le

#print axioms A36W.RF.Cut2.rf_barGam_le_exp

#print axioms A36W.RF.Cut2.rf_alpha_coeffs_all

#print axioms A36W.RF.Cut2.rf_bcoef_coeffs_all

#print axioms A36W.RF.Cut2.rf_powerSeries_package_all


==> anc/formal_companion/lean/src/A36W/RFCut2Reindex.lean <==
import A36W.RFCut2Defs

/-!
# A36W.RFCut2Reindex: reindexing a sub-coordinate set to `Fin m` (two-group branch)

Cut I's statements (A36W.RFTilt, RFMarg, RFNormBasic, RFCutI) live on `Fin m` with `S = univ`.  The one-step
objects of App Q §3 use sub-coordinate sets `C ⊆ F` (the retained child).  This module transports the slice and
Poisson-binomial objects along an embedding `e : κ ↪ ι` (`S.map e`), and in particular along the increasing
enumeration `C.orderEmbOfFin rfl : Fin |C| ↪ Fin N`, which defines the child's weight array `wC w C`.

* `Z_map`, `Zin_map`, `sliceMarg_map`, `sliceProb_map`: `sliceMarg w (S.map e) J (e k) = sliceMarg (w ∘ e) S J k`,
  and `sliceMarg_wC`: `sliceMarg w C J (C.orderEmbOfFin rfl k) = sliceMarg (wC w C) univ J k`.
* `batchPmf_map`, `batchPmf_eq_pbPmf_map`: `batchPmf (univ.map e) p j = pbPmf (p ∘ e) j`, and
  `batchPmf_eq_pbPmf_wC`: `batchPmf C p j = pbPmf (fun k => p (C.orderEmbOfFin rfl k)) j`.
* `pbAtom_tiltP_wC`, `tiltVar_wC`, `tiltVar_wC_eq_sum_tD`: the child's tilted atom `P̃_s(S_C = j)` and its
  `K_C''(s) = Σ_{i ∈ C} p_i(s)(1 − p_i(s))`, `= Σ_{l ∈ C} t_l'(u)` at `s = s₀ + u` when `q = p(s₀)`.
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

open Finset

/-! ## Along an arbitrary embedding -/

section Embedding

variable {ι κ : Type*} [DecidableEq ι] [DecidableEq κ]

omit [DecidableEq ι] [DecidableEq κ] in
theorem Z_map (e : κ ↪ ι) (w : ι → ℝ) (S : Finset κ) (J : ℤ) :
    Z w (S.map e) J = Z (fun k => w (e k)) S J := by
  rcases lt_or_ge J 0 with hJ | hJ
  · rw [Z_eq_zero_of_neg _ _ hJ, Z_eq_zero_of_neg _ _ hJ]
  · obtain ⟨m, rfl⟩ := Int.eq_ofNat_of_zero_le hJ
    rw [Z_natCast_eq_esymm, Z_natCast_eq_esymm, Finset.map_val, Multiset.map_map]
    rfl

theorem Zin_map (e : κ ↪ ι) (w : ι → ℝ) (S : Finset κ) (J : ℤ) (k : κ) :
    Zin w (S.map e) J (e k) = Zin (fun k => w (e k)) S J k := by
  by_cases hk : k ∈ S
  · rw [Zin_eq w (Finset.mem_map_of_mem e hk) J, Zin_eq _ hk J, ← Finset.map_erase, Z_map]
  · rw [Zin_of_notMem _ _ _ (fun h => hk ((Finset.mem_map' e).mp h)), Zin_of_notMem _ _ _ hk]

/-- **Reindexing the exact slice marginal**: `sliceMarg w (S.map e) J (e k) = sliceMarg (w ∘ e) S J k`. -/
theorem sliceMarg_map (e : κ ↪ ι) (w : ι → ℝ) (S : Finset κ) (J : ℤ) (k : κ) :
    sliceMarg w (S.map e) J (e k) = sliceMarg (fun k => w (e k)) S J k := by
  rw [sliceMarg, sliceMarg, Z_map, Zin_map]

/-- Reindexing the slice law: `sliceProb w (S.map e) J (T.map e) = sliceProb (w ∘ e) S J T`. -/
theorem sliceProb_map (e : κ ↪ ι) (w : ι → ℝ) (S : Finset κ) (J : ℤ) (T : Finset κ) :
    sliceProb w (S.map e) J (T.map e) = sliceProb (fun k => w (e k)) S J T := by
  unfold sliceProb
  simp only [Z_map, Finset.map_subset_map, Finset.card_map, Finset.prod_map]

/-- Reindexing a Poisson-binomial atom along an embedding. -/
theorem batchPmf_map (e : κ ↪ ι) (S : Finset κ) (p : ι → ℝ) (j : ℕ) :
    batchPmf (S.map e) p j = batchPmf S (fun i => p (e i)) j := by
  unfold batchPmf
  rw [Finset.powersetCard_map, Finset.sum_map]
  refine Finset.sum_congr rfl fun T _ => ?_
  show (∏ i ∈ T.map e, p i) * ∏ i ∈ S.map e \ T.map e, (1 - p i) = _
  rw [Finset.prod_map, ← Finset.map_sdiff, Finset.prod_map]

/-- `batchPmf (univ.map e) p j = pbPmf (p ∘ e) j` for an embedding `e : Fin m ↪ ι`. -/
theorem batchPmf_eq_pbPmf_map {m : ℕ} (e : Fin m ↪ ι) (p : ι → ℝ) (j : ℕ) :
    batchPmf ((univ : Finset (Fin m)).map e) p j = pbPmf (fun k => p (e k)) j := by
  rw [batchPmf_map, pbPmf_eq_batchPmf]

end Embedding

/-! ## The child `C ⊆ Fin N` in increasing enumeration -/

section Child

variable {N : ℕ}

/-- The child's weight array on `Fin |C|`, enumerating `C` in increasing order (`Finset.orderEmbOfFin`). -/
noncomputable def wC (w : Fin N → ℝ) (C : Finset (Fin N)) : Fin #C → ℝ := fun k => w (C.orderEmbOfFin rfl k)

theorem wC_pos {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (C : Finset (Fin N)) (k : Fin #C) : 0 < wC w C k := hw _

theorem map_orderEmbOfFin_univ' (C : Finset (Fin N)) :
    (univ : Finset (Fin #C)).map (C.orderEmbOfFin rfl).toEmbedding = C :=
  Finset.map_orderEmbOfFin_univ C rfl

/-- The weight-ratio bound passes to the child. -/
theorem wC_ratio {w : Fin N → ℝ} {Λ : ℝ} (hr : ∀ i j, w i ≤ Λ * w j) (C : Finset (Fin N)) (k l : Fin #C) :
    wC w C k ≤ Λ * wC w C l := hr _ _

/-- **`sliceMarg w C J (e k) = sliceMarg (wC w C) univ J k`** for the increasing enumeration `e` of `C`. -/
theorem sliceMarg_wC (w : Fin N → ℝ) (C : Finset (Fin N)) (J : ℤ) (k : Fin #C) :
    sliceMarg w C J (C.orderEmbOfFin rfl k) = sliceMarg (wC w C) univ J k := by
  have h := sliceMarg_map (C.orderEmbOfFin rfl).toEmbedding w univ J k
  rw [map_orderEmbOfFin_univ' C] at h
  exact h

/-- **`batchPmf C p j = pbPmf (fun k => p (e k)) j`** for the increasing enumeration `e` of `C`. -/
theorem batchPmf_eq_pbPmf_wC (C : Finset (Fin N)) (p : Fin N → ℝ) (j : ℕ) :
    batchPmf C p j = pbPmf (fun k => p (C.orderEmbOfFin rfl k)) j := by
  conv_lhs => rw [← map_orderEmbOfFin_univ' C]
  exact batchPmf_eq_pbPmf_map (C.orderEmbOfFin rfl).toEmbedding p j

/-- The child's tilted atom in `Fin |C|` coordinates is the tilted atom of `S_C`. -/
theorem pbAtom_tiltP_wC (w : Fin N → ℝ) (s : ℝ) (C : Finset (Fin N)) (j : ℕ) :
    pbAtom (tiltP (wC w C) s) (j : ℤ) = batchPmf C (tiltP w s) j := by
  have h0 : (0 : ℤ) ≤ (j : ℤ) := by positivity
  rw [pbAtom, if_pos h0, Int.toNat_natCast, batchPmf_eq_pbPmf_wC]
  rfl

/-- The child's `K_C''(s) = Σ_{i ∈ C} p_i(s)(1 − p_i(s))` in `Fin |C|` coordinates. -/
theorem tiltVar_wC (w : Fin N → ℝ) (s : ℝ) (C : Finset (Fin N)) :
    tiltVar (wC w C) s = ∑ i ∈ C, tiltP w s i * (1 - tiltP w s i) := by
  conv_rhs => rw [← map_orderEmbOfFin_univ' C]
  rw [Finset.sum_map]
  rfl

/-- With `q = p(s₀)`, the child's `K_C''(s₀ + u)` is `Σ_{l ∈ C} t_l'(u)` (the expansion used for (3.2)). -/
theorem tiltVar_wC_eq_sum_tD {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (s₀ u : ℝ) (C : Finset (Fin N)) :
    tiltVar (wC w C) (s₀ + u) = ∑ l ∈ C, tD (tiltP w s₀ l) u := by
  rw [tiltVar_wC]
  refine Finset.sum_congr rfl fun l _ => ?_
  rw [tD_eq, tU_tiltP hw]

end Child

end A36W.RF.Cut2


==> anc/formal_companion/lean/src/A36W/RFCutI.lean <==
import A36W.RFLocal
import A36W.RFMarg
import A36W.RFNorm

/-!
# A36W.RFCutI: RF Cut I headlines with Lemma T3 instantiated (two-group branch)

Paper: THEOREM_RF v1.3.2 (001fded8…), §2.1–§2.4.  The hT3-parametrized statements (A36W.RFNorm and A36W.RFMarg) are
kept as they are; here their T3 hypothesis is discharged by RFT3's `A36W.RF.T3 : 0 < a → a ≤ 1/2 → T3Stmt a`
(module A36W.RFLocal, copied byte-identically from the RFT3 tree), so the statements below carry no T3 hypothesis.

* `cutI_2_6`: (2.6), `P₀ = P̃_{s₀}(S_F = J) = (2πV)^{-1/2}(1 + E)` with `|E| ≤ C/V`.
* `cutI_2_7`: (2.7), `|π_i − q_i| ≤ C₁/V ≤ C₂/m` and `Σ_i (π_i − q_i) = 0`.
* `cutI_2_8`: (2.8), `P̃_{s_C(U)}(S_C = U) ≥ c/√m` above one uniform threshold.
* `cutI_2_17`: (2.17), `|I_C(U) − 1| ≤ K_{Λ,η} √(log m)/m` for `U/m ∈ [η, 1 − η]` above `m_an`.
(2.1), (2.9) and (2.10) need no T3: `tilt_interior`, `normI_eq_integral_mean` / `normI_pos`, `coarse_tail`.
-/

set_option autoImplicit false

namespace A36W.RF

/-- `η/(2Λ) ∈ (0, 1/2]` for `0 < η ≤ 1/2`, `Λ ≥ 1`. -/
theorem cutI_half_interiority {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    0 < η / (2 * Λ) ∧ η / (2 * Λ) ≤ 1 / 2 := by
  have hΛ0 : 0 < Λ := by linarith
  refine ⟨by positivity, ?_⟩
  rw [div_le_iff₀ (by positivity)]
  nlinarith

/-- `η/Λ ∈ (0, 1/2]` for `0 < η ≤ 1/2`, `Λ ≥ 1`. -/
theorem cutI_interiority {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    0 < η / Λ ∧ η / Λ ≤ 1 / 2 := by
  have hΛ0 : 0 < Λ := by linarith
  refine ⟨div_pos hη0 hΛ0, ?_⟩
  rw [div_le_iff₀ hΛ0]
  nlinarith

/-- **(2.6), with Lemma T3 instantiated**: at the tilt `s₀ = s(J)` of an interior parent,
`P₀ = P̃_{s₀}(S_F = J) = (1 + E)/√(2πV)` with `|E| ≤ C/V`, `V = v(s₀)`, `C` depending only on `(η, Λ)`. -/
theorem cutI_2_6 {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (J : ℤ), 0 < m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ J → (J : ℝ) ≤ (1 - η) * m →
      ∃ E : ℝ, pbAtom (tiltP w (tiltOf w J)) J =
          (1 + E) / Real.sqrt (2 * Real.pi * tiltVar w (tiltOf w J)) ∧
        |E| ≤ C / tiltVar w (tiltOf w J) :=
  parent_mass hη0 hη hΛ (T3 (cutI_interiority hη0 hη hΛ).1 (cutI_interiority hη0 hη hΛ).2)

/-- **(2.7), with Lemma T3 instantiated**: the exact slice marginals `π_i = sliceMarg w univ J i` and the logistic
marginals `q_i = p_i(s(J))` at mean `J` satisfy `|π_i − q_i| ≤ C₁/V`, `C₁/V ≤ C₂/m` and `Σ_i (π_i − q_i) = 0`. -/
theorem cutI_2_7 {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C₁ C₂ : ℝ, 0 ≤ C₁ ∧ 0 ≤ C₂ ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (J : ℤ), 0 < m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ J → (J : ℝ) ≤ (1 - η) * m →
      (∀ i, |sliceMarg w Finset.univ J i - tiltP w (tiltOf w J) i| ≤ C₁ / tiltVar w (tiltOf w J)) ∧
      C₁ / tiltVar w (tiltOf w J) ≤ C₂ / m ∧
      ∑ i, (sliceMarg w Finset.univ J i - tiltP w (tiltOf w J) i) = 0 :=
  marg_close hη0 hη hΛ (T3 (cutI_interiority hη0 hη hΛ).1 (cutI_interiority hη0 hη hΛ).2)

/-- **(2.8), with Lemma T3 instantiated**: the central child atom is at least `c/√m` above one uniform
threshold `m₀`. -/
theorem cutI_2_8 {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ c m₀ : ℝ, 0 < c ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (U : ℤ), m₀ ≤ m → 0 < m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ U → (U : ℝ) ≤ (1 - η) * m →
      c / Real.sqrt m ≤ pbAtom (tiltP w (tiltOf w U)) U :=
  central_atom hη0 hη hΛ (T3 (cutI_interiority hη0 hη hΛ).1 (cutI_interiority hη0 hη hΛ).2)

/-- **(2.17), with Lemma T3 instantiated.**  For `0 < η ≤ 1/2` and `Λ ≥ 1` there are `K = K_{Λ,η} ≥ 0` and an
analytic threshold `m_an` such that for every `m ≥ m_an`, every positive weight array on `m` coordinates with ratio at
most `Λ`, and every integer quota `U` with `η m ≤ U ≤ (1 − η) m`:
`|I_C(U) − 1| ≤ K √(log m) / m`, where `I_C(U) = ∫_ℝ P̃_s(S_C = U) K″(s) ds` (`normI`). -/
theorem cutI_2_17 {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ K m_an : ℝ, 0 ≤ K ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (U : ℤ), m_an ≤ m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ U → (U : ℝ) ≤ (1 - η) * m →
      |normI w U - 1| ≤ K * Real.sqrt (Real.log m) / m :=
  normalizer_close hη0 hη hΛ (T3 (cutI_half_interiority hη0 hη hΛ).1 (cutI_half_interiority hη0 hη hΛ).2)

end A36W.RF


==> anc/formal_companion/lean/src/A36W/RFDefs.lean <==
import A36W.Atom

/-!
# A36W.RFDefs: shared definitions for RF Cut I (two-group branch)

Paper: THEOREM_RF v1.3.2 (001fded8…), §2.2, display (2.2) (Lemma T3). This file fixes the objects and the exact
statement of T3. A36W.RFLocal proves T3; the other Cut I modules use it. Nothing is assumed here: `T3Stmt` is a
definition (a `Prop`), not an axiom.

* `pbMean p` = μ = E S, `pbVar p` = s² = Var S, `pbSd p` = s, `pbGam3 p` = γ₃ = Σ p(1−p)(1−2p), for
  S = Σ_{i<m} Bern(p_i) independent (law `A36W.pbPmf`).
* `phiN y` = φ(y), the standard normal density.
* `edgeworth p k` = φ(y)/s · (1 + γ₃/(6s³)(y³ − 3y)), with y = (k − μ)/s.
* `pbAtom p k` = P(S = k) for k : ℤ, which is 0 for k < 0 (and `A36W.pbPmf` vanishes for k > m).
* `T3Stmt a`: there is K ≥ 0 such that, for every m ≥ 1, every array with p_i ∈ [a, 1−a] and every k : ℤ,
  |P(S = k) − edgeworth p k| ≤ K s⁻³. This is (2.2), with K_a independent of m, k and the array.
-/

set_option autoImplicit false

namespace A36W.RF

variable {m : ℕ}

/-- μ = E S. -/
noncomputable def pbMean (p : Fin m → ℝ) : ℝ := ∑ i, p i

/-- s² = Var S. -/
noncomputable def pbVar (p : Fin m → ℝ) : ℝ := ∑ i, p i * (1 - p i)

/-- s = √Var S. -/
noncomputable def pbSd (p : Fin m → ℝ) : ℝ := Real.sqrt (pbVar p)

/-- γ₃ = Σ p_i(1−p_i)(1−2p_i), the third cumulant of S. -/
noncomputable def pbGam3 (p : Fin m → ℝ) : ℝ := ∑ i, p i * (1 - p i) * (1 - 2 * p i)

/-- The standard normal density φ. -/
noncomputable def phiN (y : ℝ) : ℝ := Real.exp (-(y ^ 2) / 2) / Real.sqrt (2 * Real.pi)

/-- The Edgeworth approximant of (2.2) at the lattice point `k`. -/
noncomputable def edgeworth (p : Fin m → ℝ) (k : ℤ) : ℝ :=
  phiN (((k : ℝ) - pbMean p) / pbSd p) / pbSd p *
    (1 + pbGam3 p / (6 * pbSd p ^ 3) *
      ((((k : ℝ) - pbMean p) / pbSd p) ^ 3 - 3 * (((k : ℝ) - pbMean p) / pbSd p)))

/-- P(S = k) for an integer `k`. -/
noncomputable def pbAtom (p : Fin m → ℝ) (k : ℤ) : ℝ := if 0 ≤ k then A36W.pbPmf p k.toNat else 0

/-- **The statement of Lemma T3, display (2.2)** (a proposition, proved in A36W.RFLocal). -/
def T3Stmt (a : ℝ) : Prop :=
  ∃ K : ℝ, 0 ≤ K ∧ ∀ (m : ℕ) (p : Fin m → ℝ), 0 < m → (∀ i, a ≤ p i ∧ p i ≤ 1 - a) →
    ∀ k : ℤ, |pbAtom p k - edgeworth p k| ≤ K / pbSd p ^ 3

end A36W.RF


==> anc/formal_companion/lean/src/A36W/RFEq318Chain.lean <==
import A36W.RFOneStep

/-!
# A36W.RFEq318Chain: App Q (3.18) as the printed chain

Paper: App Q, `appendix_rf.tex` module v1.1f (sha256 13873382…), §3.5, the display (3.18) (lines 676–681; the same lines in IC0's v1.1d):
`D(p‖H_aux) ≤ −log(1 − ε₁) − log N_0^b + C/N ≤ C/ℓ`.  `eq_3_18_19_21` and `eq_3_18` (A36W.RFOneStep, 64b2c19e…)
state the first inequality and `D(p‖H_aux) ≤ C'/ℓ`, but not the second inequality of the chain,
`−log(1 − ε₁) − log N_0^b + C/N ≤ C'/ℓ`.  This module states both links with one choice of constants.

`eq_3_18_19_21_chain` is `eq_3_18_19_21` with its second (3.18) conjunct replaced by that second link.  The proof is
eq_3_18_19_21's proof, copied; only the last step of that branch changes (`os_318_tail` applied to `le_rfl`).  The
chain gives `D(p‖H_aux) ≤ C'/ℓ` by transitivity.  `eq_3_18_chain` is the (3.18) part alone.  Objects and notation are
those of A36W.RFOneStep.
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

open Finset

/-- **(3.18) as a chain, with (3.19) and (3.21)** (App Q §3.5).  There are the constants `C₀, c` of (3.17), a bulk
radius `r₀ > 0`, a threshold `ℓ₀ ≥ 1` and constants `C₁₈, C₁₈', C₃ ≥ 0`, all depending only on `(η, Λ)`, such that
at every interior parent (`ηN ≤ J ≤ (1 − η)N`, ratio `≤ Λ`) and every `0 < f ≤ 1/4` with `ℓ = f√N ≥ ℓ₀`:
* **(3.18)** `D(p‖H_aux) ≤ B` and `B ≤ C₁₈'/ℓ`, where `B = −log(1 − ε₁) − log N_0^b + C₁₈/N`,
  `ε₁ = C₀ √(log(fN))/(fN) + 4e^{−cfN}` and `N_0^b = N0b f π q P₀ r₀`;
* **(3.19)** at every slice point, `r(x) = p(x)/H_aux(x) ≤ 8 E_{ρ^b} e^{−D_x(u)}` (`ρ^b = rhoB f π q r₀`);
* **(3.21)** `E_{H_aux} r² = E_p r` exactly, and `E_p r ≤ C₃`.
`D(p‖H_aux)` is `Tools.klD`. -/
theorem eq_3_18_19_21_chain {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C₀ c r₀ ℓ₀ C₁₈ C₁₈' C₃ : ℝ, 0 ≤ C₀ ∧ 0 < c ∧ 0 < r₀ ∧ 1 ≤ ℓ₀ ∧ 0 ≤ C₁₈ ∧ 0 ≤ C₁₈' ∧ 0 ≤ C₃ ∧
      ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) → (∀ i j, w i ≤ Λ * w j) →
        η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 → ℓ₀ ≤ ell f N →
        (Tools.klD (fun x => sliceProb w univ J (wordOnes x)) (Haux w J f) ≤
            -Real.log (1 - (C₀ * Real.sqrt (Real.log (f * N)) / (f * N) + 4 * Real.exp (-(c * (f * N))))) -
              Real.log (N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀) +
              C₁₈ / N ∧
          -Real.log (1 - (C₀ * Real.sqrt (Real.log (f * N)) / (f * N) + 4 * Real.exp (-(c * (f * N))))) -
              Real.log (N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀) +
              C₁₈ / N ≤ C₁₈' / ell f N) ∧
        (∀ x : Fin N → Bool, (#(wordOnes x) : ℤ) = J →
          sliceProb w univ J (wordOnes x) / Haux w J f x ≤
            8 * ∫ u in (-r₀)..r₀, rhoB f (sliceMarg w univ J) (tiltP w (tiltOf w J)) r₀ u *
              Real.exp (-Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x)) ∧
        (∑ x : Fin N → Bool, Haux w J f x * (sliceProb w univ J (wordOnes x) / Haux w J f x) ^ 2 =
            ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
              (sliceProb w univ J (wordOnes x) / Haux w J f x) ∧
          ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
              (sliceProb w univ J (wordOnes x) / Haux w J f x) ≤ C₃) := by
  obtain ⟨C₀, c, r₁, n₀, hC₀, hc, hr₁, h317⟩ := eq_3_17 hη0 hη hΛ
  obtain ⟨C₁₄, c₁₄, rmax₁₄, hC₁₄, hc₁₄, hrmax₁₄, -, h314⟩ := os_rhoB_le_real hη0 hη hΛ
  obtain ⟨rmaxh, hrmaxh, -, hhalf⟩ := bulk_half hη0 hη hΛ
  obtain ⟨rmax₁₃, hrmax₁₃, -, h313⟩ := bulk_3_13 hη0 hη hΛ
  obtain ⟨rY, NY, hrY, -, hYb⟩ := rf_Yfun_le_half hη0 hη hΛ
  obtain ⟨Cb, hCb, hbc⟩ := rf_bcoef_bound hη0 hη hΛ
  obtain ⟨C₂₀, hC₂₀, h320⟩ := eq_3_20 hη0 hη hΛ
  have hrabs0 : 0 < Real.sqrt (c₁₄ / (2 * (C₂₀ + 1))) := Real.sqrt_pos.mpr (by positivity)
  obtain ⟨r₀, hr₀def⟩ : ∃ r₀ : ℝ, r₀ = min (min (min r₁ rmax₁₄) (min rmaxh rmax₁₃))
      (min (min rY (Real.sqrt (c₁₄ / (2 * (C₂₀ + 1))))) 1) := ⟨_, rfl⟩
  have hr₀ : 0 < r₀ := by
    rw [hr₀def]
    exact lt_min (lt_min (lt_min hr₁ hrmax₁₄) (lt_min hrmaxh hrmax₁₃)) (lt_min (lt_min hrY hrabs0) one_pos)
  have hr₀r₁ : r₀ ≤ r₁ := by rw [hr₀def]; exact (min_le_left _ _).trans ((min_le_left _ _).trans (min_le_left _ _))
  have hr₀14 : r₀ ≤ rmax₁₄ := by rw [hr₀def]; exact (min_le_left _ _).trans ((min_le_left _ _).trans (min_le_right _ _))
  have hr₀h : r₀ ≤ rmaxh := by rw [hr₀def]; exact (min_le_left _ _).trans ((min_le_right _ _).trans (min_le_left _ _))
  have hr₀13 : r₀ ≤ rmax₁₃ := by rw [hr₀def]; exact (min_le_left _ _).trans ((min_le_right _ _).trans (min_le_right _ _))
  have hr₀Y : r₀ ≤ rY := by rw [hr₀def]; exact (min_le_right _ _).trans ((min_le_left _ _).trans (min_le_left _ _))
  have hr₀a : r₀ ≤ Real.sqrt (c₁₄ / (2 * (C₂₀ + 1))) := by
    rw [hr₀def]; exact (min_le_right _ _).trans ((min_le_left _ _).trans (min_le_right _ _))
  have hr₀1 : r₀ ≤ 1 := by rw [hr₀def]; exact (min_le_right _ _).trans (min_le_right _ _)
  obtain ⟨ℓ₀h, N₀h, hℓ₀h, hh⟩ := hhalf r₀ hr₀ hr₀h
  obtain ⟨C₁₃, N₀₁₃, hC₁₃, h13⟩ := h313 r₀ hr₀ hr₀13
  obtain ⟨ℓ₀₁₄, N₀₁₄, h14⟩ := h314 r₀ hr₀ hr₀14
  have hcinv : 0 ≤ 2 / c := by positivity
  refine ⟨C₀, c, r₀, 1 + C₀ + 2 / c + ℓ₀h + |ℓ₀₁₄| + 2 * C₁₃ + |N₀h| + |N₀₁₃| + |N₀₁₄| + |NY| + |n₀|,
    16 * Cb ^ 2, 2 * (C₀ / 2 + 1 / c) + 2 * C₁₃ + 16 * Cb ^ 2,
    8 * (C₁₄ * Real.exp (C₂₀ / 4) * Real.sqrt (2 * Real.pi / c₁₄)), hC₀, hc, hr₀, ?_, by positivity,
    by positivity, by positivity, ?_⟩
  · have := abs_nonneg ℓ₀₁₄
    have := abs_nonneg N₀h
    have := abs_nonneg N₀₁₃
    have := abs_nonneg N₀₁₄
    have := abs_nonneg NY
    have := abs_nonneg n₀
    linarith
  intro N w J f hN hw hr hlo hhi hf0 hf1 hℓ
  have a1 := le_abs_self ℓ₀₁₄
  have a2 := le_abs_self N₀h
  have a3 := le_abs_self N₀₁₃
  have a4 := le_abs_self N₀₁₄
  have a5 := le_abs_self NY
  have a6 := le_abs_self n₀
  have b1 := abs_nonneg ℓ₀₁₄
  have b2 := abs_nonneg N₀h
  have b3 := abs_nonneg N₀₁₃
  have b4 := abs_nonneg N₀₁₄
  have b5 := abs_nonneg NY
  have b6 := abs_nonneg n₀
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hf1' : f < 1 := by linarith
  have hℓ1 : 1 ≤ ell f N := by linarith
  have hℓ0 : 0 < ell f N := by linarith
  obtain ⟨hNℓ, hfNℓ⟩ := os_ell_facts hf0 hf1 hℓ1
  have hJ0 : 0 ≤ J := by
    have : (0 : ℝ) ≤ J := le_trans (mul_nonneg hη0.le hNR.le) hlo
    exact_mod_cast this
  have hJN : J ≤ N := by
    have : (J : ℝ) ≤ N := by nlinarith
    exact_mod_cast this
  have hq01 : ∀ i, 0 < tiltP w (tiltOf w J) i ∧ tiltP w (tiltOf w J) i < 1 := rf_q_mem hw J
  have hw0 : ∀ k ∈ (univ : Finset (Fin N)), 0 ≤ w k := fun k _ => (hw k).le
  have hπ01 : ∀ i, 0 ≤ sliceMarg w univ J i ∧ sliceMarg w univ J i ≤ 1 := rf_pm_mem hw J
  -- `ε₁`
  set ε₁ := C₀ * Real.sqrt (Real.log (f * N)) / (f * N) + 4 * Real.exp (-(c * (f * N))) with hε₁
  have hε0 : 0 ≤ ε₁ := by
    have : 0 ≤ C₀ * Real.sqrt (Real.log (f * N)) / (f * N) := by positivity
    have : 0 ≤ 4 * Real.exp (-(c * (f * N))) := by positivity
    linarith
  have hεl : ε₁ ≤ (C₀ / 2 + 1 / c) / ell f N := eps1_le hC₀ hc hf0 hf1 hℓ1
  have hε2 : ε₁ ≤ 1 / 2 := by
    refine hεl.trans ?_
    rw [div_le_iff₀ hℓ0]
    have : 1 / c = (2 / c) / 2 := by ring
    linarith
  -- (3.17) at the smaller bulk radius
  have h317' : ∀ x : Fin N → Bool, (#(wordOnes x) : ℤ) = J →
      (1 - ε₁) * pbAtom (tiltP w (tiltOf w J)) J * ∫ u in (-r₀)..r₀,
          Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u +
            Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) *
              Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x ≤
        Haux w J f x / sliceProb w univ J (wordOnes x) := by
    intro x hx
    have h := h317 N w J f hw hr hlo hhi hf0 hf1 (by linarith) x hx
    have hP0 : 0 ≤ pbAtom (tiltP w (tiltOf w J)) J := CutI.pbAtom_nonneg _ (tiltP_mem hw _) J
    have hmono := os_int_mono_radius hr₀r₁ (g := fun u => Real.exp (Afun f (sliceMarg w univ J)
        (tiltP w (tiltOf w J)) u + Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) *
          Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x)
      ((Real.continuous_exp.comp ((bk_continuous_Afun hf0 hf1' hπ01 hq01).add
        (os_continuous_Dfun hf0 hf1' hπ01 hq01 x))).mul (os_continuous_Gam hf0 hf1' hπ01 hq01 x))
      (fun u => (mul_pos (Real.exp_pos _) (Gam_pos hf0 hf1' hπ01 hq01 hN u x)).le)
    have hfac : 0 ≤ (1 - ε₁) * pbAtom (tiltP w (tiltOf w J)) J := mul_nonneg (by linarith) hP0
    exact (mul_le_mul_of_nonneg_left hmono hfac).trans h
  have hN0b := hh N w J f hN hw hr hlo hhi hf0 hf1 (by linarith) (by linarith)
  have hYb' : ∀ u, |u| ≤ r₀ → ∀ x, |Yfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x| ≤ 1 / 2 :=
    fun u hu x => hYb N w J f hN hw hr hlo hhi hf0 hf1 (by linarith) u (hu.trans hr₀Y) x
  have hYsq : ∀ u, |u| ≤ r₀ → ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
      (Yfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) ^ 2 ≤ 8 * Cb ^ 2 / N := fun u hu =>
    os_Ysq_le hw hJ0 hJN hN hCb (hu.trans hr₀1) (hbc N w J f hN hw hr hlo hhi hf0 hf1 u (hu.trans hr₀1))
  obtain ⟨hKL, h319⟩ := os_core hw hJ0 hJN hN hq01 hf0 hf1' hr₀ hε2 hN0b hYb' h317' hYsq
  refine ⟨⟨?_, ?_⟩, fun x hx => (h319 x hx).2, ?_⟩
  · have e : 2 * (8 * Cb ^ 2 / N) = 16 * Cb ^ 2 / N := by ring
    rw [e] at hKL
    exact hKL
  · -- `≤ C/ℓ`
    have h1 : -Real.log (1 - ε₁) ≤ 2 * ε₁ := os_neg_log_one_sub_le hε0 hε2
    have ht0 : 0 ≤ C₁₃ / ell f N := div_nonneg hC₁₃ hℓ0.le
    have ht1 : C₁₃ / ell f N ≤ 1 / 2 := by
      rw [div_le_iff₀ hℓ0]
      linarith
    have h13' := h13 N w J f hN hw hr hlo hhi hf0 hf1 (by linarith)
    have hN0b0 : 0 < 1 - C₁₃ / ell f N := by linarith
    have h2 : -Real.log (N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀) ≤
        2 * (C₁₃ / ell f N) := by
      have := Real.log_le_log hN0b0 h13'
      have := os_neg_log_one_sub_le ht0 ht1
      linarith
    have h3 : 16 * Cb ^ 2 / N ≤ 16 * Cb ^ 2 / ell f N :=
      div_le_div_of_nonneg_left (by positivity) hℓ0 hNℓ
    exact os_318_tail le_rfl h1 hεl h2 h3
  · -- (3.21)
    have hB := os_321_bound hw hJ0 hJN hN hf0 hf1' hr₀ hC₁₄ hc₁₄ hC₂₀ hr₀a
      (h14 N w J f hN hw hr hlo hhi hf0 hf1 (by linarith) (by linarith)) (h320 N w J f hN hw hr hlo hhi hf0 hf1)
    exact os_core_321 hw hq01 hf0 hf1' hr₀ h319 hB

/-- **(3.18)** (App Q §3.5) on the real objects, as the printed chain:
`D(p‖H_aux) ≤ −log(1 − ε₁) − log N_0^b + C₁₈/N` and `−log(1 − ε₁) − log N_0^b + C₁₈/N ≤ C₁₈'/ℓ`. -/
theorem eq_3_18_chain {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C₀ c r₀ ℓ₀ C₁₈ C₁₈' : ℝ, 0 ≤ C₀ ∧ 0 < c ∧ 0 < r₀ ∧ 1 ≤ ℓ₀ ∧ 0 ≤ C₁₈ ∧ 0 ≤ C₁₈' ∧
      ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) → (∀ i j, w i ≤ Λ * w j) →
        η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 → ℓ₀ ≤ ell f N →
        Tools.klD (fun x => sliceProb w univ J (wordOnes x)) (Haux w J f) ≤
            -Real.log (1 - (C₀ * Real.sqrt (Real.log (f * N)) / (f * N) + 4 * Real.exp (-(c * (f * N))))) -
              Real.log (N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀) +
              C₁₈ / N ∧
          -Real.log (1 - (C₀ * Real.sqrt (Real.log (f * N)) / (f * N) + 4 * Real.exp (-(c * (f * N))))) -
              Real.log (N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀) +
              C₁₈ / N ≤ C₁₈' / ell f N := by
  obtain ⟨C₀, c, r₀, ℓ₀, C₁₈, C₁₈', C₃, h1, h2, h3, h4, h5, h6, -, h⟩ := eq_3_18_19_21_chain hη0 hη hΛ
  exact ⟨C₀, c, r₀, ℓ₀, C₁₈, C₁₈', h1, h2, h3, h4, h5, h6,
    fun N w J f a1 a2 a3 a4 a5 a6 a7 a8 => (h N w J f a1 a2 a3 a4 a5 a6 a7 a8).1⟩

/-- The chain gives the bound `D(p‖H_aux) ≤ C₁₈'/ℓ` of `eq_3_18` with the same constants. -/
theorem eq_3_18_chain_trans {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C₀ c r₀ ℓ₀ C₁₈ C₁₈' : ℝ, 0 ≤ C₀ ∧ 0 < c ∧ 0 < r₀ ∧ 1 ≤ ℓ₀ ∧ 0 ≤ C₁₈ ∧ 0 ≤ C₁₈' ∧
      ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) → (∀ i j, w i ≤ Λ * w j) →
        η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 → ℓ₀ ≤ ell f N →
        Tools.klD (fun x => sliceProb w univ J (wordOnes x)) (Haux w J f) ≤
            -Real.log (1 - (C₀ * Real.sqrt (Real.log (f * N)) / (f * N) + 4 * Real.exp (-(c * (f * N))))) -
              Real.log (N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀) +
              C₁₈ / N ∧
          -Real.log (1 - (C₀ * Real.sqrt (Real.log (f * N)) / (f * N) + 4 * Real.exp (-(c * (f * N))))) -
              Real.log (N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀) +
              C₁₈ / N ≤ C₁₈' / ell f N ∧
          Tools.klD (fun x => sliceProb w univ J (wordOnes x)) (Haux w J f) ≤ C₁₈' / ell f N := by
  obtain ⟨C₀, c, r₀, ℓ₀, C₁₈, C₁₈', h1, h2, h3, h4, h5, h6, h⟩ := eq_3_18_chain hη0 hη hΛ
  refine ⟨C₀, c, r₀, ℓ₀, C₁₈, C₁₈', h1, h2, h3, h4, h5, h6, fun N w J f a1 a2 a3 a4 a5 a6 a7 a8 => ?_⟩
  obtain ⟨hDB, hBC⟩ := h N w J f a1 a2 a3 a4 a5 a6 a7 a8
  exact ⟨hDB, hBC, hDB.trans hBC⟩

#check @eq_3_18_19_21_chain
#check @eq_3_18_chain
#check @eq_3_18_chain_trans
#print axioms eq_3_18_19_21_chain
#print axioms eq_3_18_chain
#print axioms eq_3_18_chain_trans

end A36W.RF.Cut2


==> anc/formal_companion/lean/src/A36W/RFExact.lean <==
import A36W.RFCut2Reindex
import A36W.RFNormBasic

/-!
# A36W.RFExact: App Q §3.1, the auxiliary law and the exact identities (3.1)–(3.2) (two-group branch)

Paper: App Q, `appendix_rf.tex` (sha256 b7ef323f…), §3.1 "Auxiliary law and exact identities, including the empty
child", lines 454–494; the same text is THEOREM_RF v1.3.2 (001fded8…), §3.1, lines 489–539.

Contents (objects of A36W.RFCut2Defs; `pm` is the print's `π`):
* §1 `sum_log_dmix`: `Σ_i log d_i(u, x_i) = A(u) + D_x(u)`; `prod_dmix_eq_exp`: `Π_i d_i = e^{A + D_x}` (l.474).
* §2 **(3.2)** `eq_3_2`: `Σ_C ν(C) (Σ_{l ∈ C} t_l'(u)) Π_B ρ_i Π_C φ_i = e^{A(u) + D_x(u)} Γ_x(u)` (l.488–494), for
  general arrays, by expanding `K_C'' = Σ_{l ∈ C} t_l'` and summing the other inclusion indicators independently
  (`sum_subsets_forced`).  The empty child contributes `0` (its `Σ_{l ∈ ∅}` is empty).
* §3 `expect_Dfun_eq_zero`: **`E_p D_X(u) = 0` exactly** for the parent slice law `p = sliceProb w univ J` and
  `π = sliceMarg w univ J`; `expect_Gam_eq_barGam`: `E_p Γ_X(u) = Γ̄(u)` (the printed definition of `Γ̄`); both from
  `expect_coord` for any law on words with marginals `π`.
* §4 Children: the tilt conditioning identity on a sub-coordinate set `C` (`child_prod_ber_tiltP`):
  `Π_{i ∈ C} Ber(p_i(s))(x_i) = p_{C,j}(x_C) · P̃_s(S_C = j)` with `j = |x_C|`.  With the reindexing of the child to
  `Fin |C|` in A36W.RFCut2Reindex (`wC`, `pbAtom_tiltP_wC`, `tiltVar_wC`), RF Cut I's normalizer `normI (wC w C)` is
  the print's `I_C` and `cgfK (wC w C)` is `K_C`.
* §5 The auxiliary law `H_aux` (l.456) on the real objects: `completion`, `auxJoint` (the joint law of `(C, x)`),
  `Haux`; on the parent slice the failure completion never contributes (`Haux_on_slice`); the empty child's total
  execution probability is `ν(∅) = (1 − f)^N ≤ e^{−fN}` (`sum_auxJoint_empty`, `one_sub_pow_le_exp`).
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

open Finset

variable {N : ℕ}

/-! ## §1 `Σ_i log d_i = A + D_x` -/

theorem log_dmix_eq (f pm q u : ℝ) (x : Bool) :
    Real.log (dmix f pm q u x) =
      berE pm (fun y => Real.log (dmix f pm q u y)) + (bval x - pm) * alpha f pm q u := by
  simp only [berE_eq, alpha]
  cases x
  · simp only [bval_false]; ring
  · simp only [bval_true]; ring

/-- `Σ_i log d_i(u, x_i) = A(u) + D_x(u)` (App Q l.474). -/
theorem sum_log_dmix (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) (x : Fin N → Bool) :
    ∑ i, Real.log (dmix f (pm i) (q i) u (x i)) = Afun f pm q u + Dfun f pm q u x := by
  rw [Afun, Dfun, ← Finset.sum_add_distrib]
  exact Finset.sum_congr rfl fun i _ => log_dmix_eq _ _ _ _ _

/-- `Π_i d_i(u, x_i) = e^{A(u) + D_x(u)}`. -/
theorem prod_dmix_eq_exp {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) {pm q : Fin N → ℝ}
    (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1) (u : ℝ) (x : Fin N → Bool) :
    ∏ i, dmix f (pm i) (q i) u (x i) = Real.exp (Afun f pm q u + Dfun f pm q u x) := by
  rw [← sum_log_dmix, Real.exp_sum]
  exact Finset.prod_congr rfl fun i _ =>
    (Real.exp_log (dmix_pos hf0 hf1 (hp i).1 (hp i).2 (hq i).1 (hq i).2 u (x i))).symm

/-! ## §2 (3.2) -/

/-- Expanding a product with one coordinate forced into the retained set:
`Σ_C [l ∈ C] Π_{i ∈ C} b_i Π_{i ∉ C} a_i = b_l Π_{i ≠ l} (a_i + b_i)`. -/
theorem sum_subsets_forced (a b : Fin N → ℝ) (l : Fin N) :
    ∑ C : Finset (Fin N), (if l ∈ C then (∏ i ∈ C, b i) * ∏ i ∈ Cᶜ, a i else 0) =
      b l * ∏ i ∈ univ.erase l, (a i + b i) := by
  have h := Finset.prod_add (fun i => b i) (fun i => if i = l then (0 : ℝ) else a i) (univ : Finset (Fin N))
  rw [Finset.powerset_univ] at h
  have e1 : (b l + if l = l then (0 : ℝ) else a l) = b l := by simp
  have e2 : ∏ i ∈ univ.erase l, (b i + if i = l then (0 : ℝ) else a i) = ∏ i ∈ univ.erase l, (a i + b i) :=
    Finset.prod_congr rfl fun i hi => by rw [if_neg (Finset.ne_of_mem_erase hi), add_comm]
  have hL : ∏ i, (b i + if i = l then (0 : ℝ) else a i) = b l * ∏ i ∈ univ.erase l, (a i + b i) := by
    rw [← Finset.mul_prod_erase univ (fun i => b i + if i = l then (0 : ℝ) else a i) (mem_univ l), e1, e2]
  rw [← hL, h]
  refine Finset.sum_congr rfl fun C _ => ?_
  rw [← Finset.compl_eq_univ_sdiff]
  by_cases hl : l ∈ C
  · rw [if_pos hl]
    congr 1
    refine Finset.prod_congr rfl fun i hi => ?_
    have hil : i ≠ l := fun h => (Finset.mem_compl.mp hi) (h ▸ hl)
    rw [if_neg hil]
  · rw [if_neg hl, Finset.prod_eq_zero (i := l) (Finset.mem_compl.mpr hl) (by simp), mul_zero]

/-- **(3.2)** (App Q l.488–492).  Expanding `K_C'' = Σ_{l ∈ C} t_l'` and summing the other inclusion indicators
independently: `Σ_C ν(C) (Σ_{l ∈ C} t_l'(u)) Π_{i ∈ B} ρ_i(x_i) Π_{i ∈ C} φ_i(u, x_i) = e^{A(u) + D_x(u)} Γ_x(u)`
(`B = F ∖ C`).  The empty child's term is `0`.  Hypotheses: `0 < f < 1`, `π_i ∈ [0, 1]`, `q_i ∈ (0, 1)`. -/
theorem eq_3_2 {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) {pm q : Fin N → ℝ}
    (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1) (u : ℝ) (x : Fin N → Bool) :
    ∑ C : Finset (Fin N), nu f C * (∑ l ∈ C, tD (q l) u) * (∏ i ∈ Cᶜ, rho (pm i) (q i) (x i)) *
        ∏ i ∈ C, phi (q i) u (x i) =
      Real.exp (Afun f pm q u + Dfun f pm q u x) * Gam f pm q u x := by
  have hdpos : ∀ i, 0 < dmix f (pm i) (q i) u (x i) := fun i =>
    dmix_pos hf0 hf1 (hp i).1 (hp i).2 (hq i).1 (hq i).2 u (x i)
  have hC : ∀ C : Finset (Fin N), nu f C * (∏ i ∈ Cᶜ, rho (pm i) (q i) (x i)) * ∏ i ∈ C, phi (q i) u (x i) =
      (∏ i ∈ C, f * phi (q i) u (x i)) * ∏ i ∈ Cᶜ, (1 - f) * rho (pm i) (q i) (x i) := by
    intro C
    simp only [Finset.prod_mul_distrib, Finset.prod_const, nu]
    ring
  have step1 : ∀ C : Finset (Fin N), nu f C * (∑ l ∈ C, tD (q l) u) * (∏ i ∈ Cᶜ, rho (pm i) (q i) (x i)) *
        ∏ i ∈ C, phi (q i) u (x i) =
      ∑ l, tD (q l) u * (if l ∈ C then (∏ i ∈ C, f * phi (q i) u (x i)) *
        ∏ i ∈ Cᶜ, (1 - f) * rho (pm i) (q i) (x i) else 0) := by
    intro C
    have e : nu f C * (∑ l ∈ C, tD (q l) u) * (∏ i ∈ Cᶜ, rho (pm i) (q i) (x i)) *
        ∏ i ∈ C, phi (q i) u (x i) = (∑ l ∈ C, tD (q l) u) * ((∏ i ∈ C, f * phi (q i) u (x i)) *
          ∏ i ∈ Cᶜ, (1 - f) * rho (pm i) (q i) (x i)) := by
      rw [← hC C]
      ring
    rw [e, Finset.sum_mul]
    simp_rw [mul_ite, mul_zero]
    rw [Finset.sum_ite_mem, Finset.univ_inter]
  rw [Finset.sum_congr rfl fun C _ => step1 C, Finset.sum_comm, ← prod_dmix_eq_exp hf0 hf1 hp hq u x, Gam,
    Finset.mul_sum]
  refine Finset.sum_congr rfl fun l _ => ?_
  have key := sum_subsets_forced (fun i => (1 - f) * rho (pm i) (q i) (x i)) (fun i => f * phi (q i) u (x i)) l
  rw [← Finset.mul_sum, key, ← Finset.mul_prod_erase univ (fun i => dmix f (pm i) (q i) u (x i)) (mem_univ l)]
  have hl := (hdpos l).ne'
  have hprod : ∏ i ∈ univ.erase l, ((1 - f) * rho (pm i) (q i) (x i) + f * phi (q i) u (x i)) =
      ∏ i ∈ univ.erase l, dmix f (pm i) (q i) u (x i) := rfl
  rw [hprod]
  field_simp

/-- **(3.2) on the real objects** (App Q l.490): `Σ_C ν(C) K_C''(s₀ + u) Π_B ρ_i Π_C φ_i = e^{A + D_x} Γ_x` with
`K_C = cgfK (wC w C)` (the child's `K`), the exact parent marginals `π = sliceMarg w univ J` and the logistic
marginals `q = p(s₀)` (any tilt `s₀`; the print's `s₀` is the tilt at mean `J`). -/
theorem eq_3_2_tilt {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) (s₀ : ℝ) {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1)
    (u : ℝ) (x : Fin N → Bool) :
    ∑ C : Finset (Fin N), nu f C * deriv (deriv (cgfK (wC w C))) (s₀ + u) *
        (∏ i ∈ Cᶜ, rho (sliceMarg w univ J i) (tiltP w s₀ i) (x i)) * ∏ i ∈ C, phi (tiltP w s₀ i) u (x i) =
      Real.exp (Afun f (sliceMarg w univ J) (tiltP w s₀) u + Dfun f (sliceMarg w univ J) (tiltP w s₀) u x) *
        Gam f (sliceMarg w univ J) (tiltP w s₀) u x := by
  rw [← eq_3_2 hf0 hf1 (fun i => ⟨sliceMarg_nonneg (fun k _ => (hw k).le) J i,
    sliceMarg_le_one (fun k _ => (hw k).le) J i⟩) (fun i => ⟨tiltP_pos hw s₀ i, tiltP_lt_one hw s₀ i⟩) u x]
  refine Finset.sum_congr rfl fun C _ => ?_
  rw [deriv_deriv_cgfK (wC_pos hw C), tiltVar_wC_eq_sum_tD hw s₀ u C]

/-! ## §3 `E_p D_X(u) = 0` and `E_p Γ_X(u) = Γ̄(u)` -/

/-- For any law `P` on words with marginals `π`, `E_P G(X_i) = E_{Ber(π_i)} G`. -/
theorem expect_coord (P : (Fin N → Bool) → ℝ) {pm : Fin N → ℝ} (hP1 : ∑ x, P x = 1)
    (hPm : ∀ i, ∑ x, P x * bval (x i) = pm i) (i : Fin N) (G : Bool → ℝ) :
    ∑ x, P x * G (x i) = berE (pm i) G := by
  have hG : ∀ y : Bool, G y = G false + bval y * (G true - G false) := by
    intro y
    cases y
    · simp only [bval_false]; ring
    · simp only [bval_true]; ring
  calc ∑ x, P x * G (x i) = ∑ x, (G false * P x + (G true - G false) * (P x * bval (x i))) := by
        refine Finset.sum_congr rfl fun x _ => ?_
        rw [hG (x i)]
        ring
    _ = G false * ∑ x, P x + (G true - G false) * ∑ x, P x * bval (x i) := by
        rw [Finset.sum_add_distrib, Finset.mul_sum, Finset.mul_sum]
    _ = berE (pm i) G := by
        rw [hP1, hPm i, berE_eq]
        ring

/-- `E_P D_X(u) = 0` for every law with marginals `π` (centering uses the exact marginals). -/
theorem expect_Dfun_of_marginals (P : (Fin N → Bool) → ℝ) {pm : Fin N → ℝ} (hP1 : ∑ x, P x = 1)
    (hPm : ∀ i, ∑ x, P x * bval (x i) = pm i) (f : ℝ) (q : Fin N → ℝ) (u : ℝ) :
    ∑ x, P x * Dfun f pm q u x = 0 := by
  simp only [Dfun, Finset.mul_sum]
  rw [Finset.sum_comm]
  refine Finset.sum_eq_zero fun i _ => ?_
  rw [expect_coord P hP1 hPm i (fun y => (bval y - pm i) * alpha f (pm i) (q i) u), berE_eq]
  simp only [bval_true, bval_false]
  ring

/-- `E_P Γ_X(u) = Γ̄(u)` for every law with marginals `π`. -/
theorem expect_Gam_of_marginals (P : (Fin N → Bool) → ℝ) {pm : Fin N → ℝ} (hP1 : ∑ x, P x = 1)
    (hPm : ∀ i, ∑ x, P x * bval (x i) = pm i) (f : ℝ) (q : Fin N → ℝ) (u : ℝ) :
    ∑ x, P x * Gam f pm q u x = barGam f pm q u := by
  simp only [Gam, Finset.mul_sum]
  rw [Finset.sum_comm]
  exact Finset.sum_congr rfl fun i _ =>
    expect_coord P hP1 hPm i (fun y => f * tD (q i) u * (phi (q i) u y / dmix f (pm i) (q i) u y))

theorem mem_wordOnes_iff (x : Fin N → Bool) (i : Fin N) : i ∈ wordOnes x ↔ x i = true := by
  simp [wordOnes]

/-- The parent slice law on words has total mass one. -/
theorem sum_sliceProb_words {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) :
    ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) = 1 := by
  rw [ReservoirFacts.sum_wordOnes (fun T => sliceProb w univ J T)]
  exact sum_sliceProb (Z_pos (fun k _ => hw k) hJ0 (by rw [Finset.card_univ, Fintype.card_fin]; exact hJN)).ne'

/-- The marginals of the parent slice law on words are the exact marginals `sliceMarg`. -/
theorem sum_sliceProb_words_bval (w : Fin N → ℝ) (J : ℤ) (i : Fin N) :
    ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * bval (x i) = sliceMarg w univ J i := by
  have e : ∀ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * bval (x i) =
      (fun T => if i ∈ T then sliceProb w univ J T else 0) (wordOnes x) := by
    intro x
    dsimp only
    by_cases h : x i = true
    · rw [if_pos ((mem_wordOnes_iff x i).mpr h), h, bval_true, mul_one]
    · have h' : x i = false := by simpa using h
      rw [if_neg (fun hm => h ((mem_wordOnes_iff x i).mp hm)), h', bval_false, mul_zero]
  rw [Finset.sum_congr rfl fun x _ => e x, ReservoirFacts.sum_wordOnes (fun T => if i ∈ T then
    sliceProb w univ J T else 0), sliceMarg_eq_sum_sliceProb, Finset.sum_filter]

/-- **`E_p D_X(u) = 0` exactly** (App Q l.474), for the parent slice law `p` and `π = sliceMarg`. -/
theorem expect_Dfun_eq_zero {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N)
    (f : ℝ) (q : Fin N → ℝ) (u : ℝ) :
    ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * Dfun f (sliceMarg w univ J) q u x = 0 :=
  expect_Dfun_of_marginals _ (sum_sliceProb_words hw hJ0 hJN) (sum_sliceProb_words_bval w J) f q u

/-- `E_p Γ_X(u) = Γ̄(u)` (App Q l.472: the printed definition of `Γ̄`), for the parent slice law and
`π = sliceMarg`. -/
theorem expect_Gam_eq_barGam {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N)
    (f : ℝ) (q : Fin N → ℝ) (u : ℝ) :
    ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * Gam f (sliceMarg w univ J) q u x =
      barGam f (sliceMarg w univ J) q u :=
  expect_Gam_of_marginals _ (sum_sliceProb_words hw hJ0 hJN) (sum_sliceProb_words_bval w J) f q u

/-! ## §4 Children: tilt conditioning on a sub-coordinate set, and reindexing to `Fin |C|` -/

section Child

variable {w : Fin N → ℝ}

/-- The tilted product weight of "exactly `T` succeeds" on a child `C ⊇ T`. -/
theorem child_tilt_weight (hw : ∀ i, 0 < w i) (s : ℝ) {C T : Finset (Fin N)} (hTC : T ⊆ C) :
    (∏ i ∈ T, tiltP w s i) * ∏ i ∈ C \ T, (1 - tiltP w s i) =
      Real.exp (s * #T) * (∏ i ∈ T, w i) / ∏ i ∈ C, (1 + w i * Real.exp s) := by
  have hT : ∏ i ∈ T, tiltP w s i = (∏ i ∈ T, w i) * Real.exp s ^ #T / ∏ i ∈ T, (1 + w i * Real.exp s) := by
    unfold tiltP
    rw [Finset.prod_div_distrib, Finset.prod_mul_distrib, Finset.prod_const]
  have hCT : ∏ i ∈ C \ T, (1 - tiltP w s i) = 1 / ∏ i ∈ C \ T, (1 + w i * Real.exp s) := by
    rw [Finset.prod_congr rfl (fun i _ => one_sub_tiltP hw s i), Finset.prod_div_distrib,
      Finset.prod_const_one]
  rw [hT, hCT, ← Finset.prod_sdiff hTC (f := fun i => 1 + w i * Real.exp s)]
  have h1 := (tilt_prod_den_pos hw s T).ne'
  have h2 := (tilt_prod_den_pos hw s (C \ T)).ne'
  have he : Real.exp (s * #T) = Real.exp s ^ #T := by
    rw [← Real.exp_nat_mul, mul_comm]
  rw [he]
  ring

/-- The tilted child atom `P̃_s(S_C = j) = e^{sj} e_j(w_C) / Π_{i ∈ C} (1 + w_i e^s)`. -/
theorem child_batchPmf_tiltP (hw : ∀ i, 0 < w i) (s : ℝ) (C : Finset (Fin N)) (j : ℕ) :
    batchPmf C (tiltP w s) j = Real.exp (s * j) * Z w C (j : ℤ) / ∏ i ∈ C, (1 + w i * Real.exp s) := by
  unfold batchPmf
  rw [Finset.sum_congr rfl (fun T hT => by
    rw [child_tilt_weight hw s (Finset.mem_powersetCard.mp hT).1, (Finset.mem_powersetCard.mp hT).2])]
  rw [← Finset.sum_div, ← Finset.mul_sum, Z_natCast_eq_esymm, Finset.esymm_map_val]

/-- The ones of `x` inside `C`, i.e. `x_C`'s ones-set. -/
theorem prod_ber_split (p : Fin N → ℝ) (C : Finset (Fin N)) (x : Fin N → Bool) :
    ∏ i ∈ C, ber (p i) (x i) =
      (∏ i ∈ C.filter (fun i => x i = true), p i) * ∏ i ∈ C \ C.filter (fun i => x i = true), (1 - p i) := by
  rw [← Finset.filter_not, ← Finset.prod_filter_mul_prod_filter_not C (fun i => x i = true)]
  congr 1
  · refine Finset.prod_congr rfl fun i hi => ?_
    rw [(Finset.mem_filter.mp hi).2, ber_true]
  · refine Finset.prod_congr rfl fun i hi => ?_
    have h : x i = false := by simpa using (Finset.mem_filter.mp hi).2
    rw [h, ber_false]

/-- **Child tilt conditioning**: for every tilt `s`, `Π_{i ∈ C} Ber(p_i(s))(x_i) = p_{C,j}(x_C) · P̃_s(S_C = j)`,
`j = |x_C|`: the likelihood ratio between two common tilts is constant on the child's quota slice. -/
theorem child_prod_ber_tiltP (hw : ∀ i, 0 < w i) (s : ℝ) (C : Finset (Fin N)) (x : Fin N → Bool) :
    ∏ i ∈ C, ber (tiltP w s i) (x i) =
      sliceProb w C (#(C.filter fun i => x i = true) : ℤ) (C.filter fun i => x i = true) *
        batchPmf C (tiltP w s) #(C.filter fun i => x i = true) := by
  have hTC : C.filter (fun i => x i = true) ⊆ C := Finset.filter_subset _ _
  have hZ : 0 < Z w C (#(C.filter fun i => x i = true) : ℤ) :=
    Z_pos (fun k _ => hw k) (by positivity) (by exact_mod_cast Finset.card_le_card hTC)
  rw [prod_ber_split, child_tilt_weight hw s hTC, child_batchPmf_tiltP hw s C, sliceProb,
    if_pos ⟨hTC, rfl⟩]
  have hD := (tilt_prod_den_pos hw s C).ne'
  have hZ' := hZ.ne'
  generalize ∏ i ∈ C, (1 + w i * Real.exp s) = P at hD ⊢
  generalize Z w C (#(C.filter fun i => x i = true) : ℤ) = Zc at hZ' ⊢
  field_simp

end Child

/-! ## §5 The auxiliary law `H_aux` -/

/-- The completion of the retained set `C` at the residual quota `r` (App Q l.456): the exact weighted slice
`p_{C,r}` if the residual quota is feasible (`0 ≤ r ≤ |C|`), otherwise fair independent bits (mass `2^{−|C|}` for
every `x_C ∈ {0,1}^C`).  `T` is the ones-set of `x_C`. -/
noncomputable def completion (w : Fin N → ℝ) (C : Finset (Fin N)) (r : ℤ) (T : Finset (Fin N)) : ℝ :=
  if 0 ≤ r ∧ r ≤ #C then sliceProb w C r T else (1 / 2) ^ #C

/-- The joint law of `(C, x_B, x_C)` (App Q l.456): `C ~ ν` (each coordinate retained independently with
probability `f`), `x_B` independent with the exact parent marginals `π_i = sliceMarg w univ J i` on `B = F ∖ C`,
and `x_C` from the completion at the residual quota `J − |x_B|`. -/
noncomputable def auxJoint (w : Fin N → ℝ) (J : ℤ) (f : ℝ) (C : Finset (Fin N)) (x : Fin N → Bool) : ℝ :=
  nu f C * (∏ i ∈ Cᶜ, ber (sliceMarg w univ J i) (x i)) *
    completion w C (J - #(Cᶜ.filter fun i => x i = true)) (C.filter fun i => x i = true)

/-- **The auxiliary law** `H_aux(x) = Σ_C` (joint law of `(C, x)`) (App Q l.456). -/
noncomputable def Haux (w : Fin N → ℝ) (J : ℤ) (f : ℝ) (x : Fin N → Bool) : ℝ :=
  ∑ C : Finset (Fin N), auxJoint w J f C x

theorem card_filter_add_compl (C : Finset (Fin N)) (x : Fin N → Bool) :
    #(C.filter fun i => x i = true) + #(Cᶜ.filter fun i => x i = true) = #(wordOnes x) := by
  have hd : Disjoint (C.filter fun i => x i = true) (Cᶜ.filter fun i => x i = true) :=
    Finset.disjoint_filter_filter disjoint_compl_right
  rw [← Finset.card_union_of_disjoint hd, ← Finset.filter_union, Finset.union_compl]
  rfl

/-- **The arbitrary-on-failure completion has no contribution at any point of the parent slice** (l.456): for
`|x| = J`, every residual quota is feasible and `H_aux(x) = Σ_C ν(C) Π_B Ber(π_i)(x_i) p_{C,|x_C|}(x_C)`. -/
theorem Haux_on_slice (w : Fin N → ℝ) {J : ℤ} (f : ℝ) (x : Fin N → Bool) (hx : (#(wordOnes x) : ℤ) = J) :
    Haux w J f x = ∑ C : Finset (Fin N), nu f C * (∏ i ∈ Cᶜ, ber (sliceMarg w univ J i) (x i)) *
      sliceProb w C (#(C.filter fun i => x i = true) : ℤ) (C.filter fun i => x i = true) := by
  refine Finset.sum_congr rfl fun C _ => ?_
  have hc := card_filter_add_compl C x
  have hr : J - (#(Cᶜ.filter fun i => x i = true) : ℤ) = (#(C.filter fun i => x i = true) : ℤ) := by
    rw [← hx, ← hc]
    push_cast
    ring
  have hle : #(C.filter fun i => x i = true) ≤ #C := Finset.card_le_card (Finset.filter_subset _ _)
  rw [auxJoint, completion, hr, if_pos ⟨by positivity, by exact_mod_cast hle⟩]

/-- `ν(∅) = (1 − f)^N`. -/
theorem nu_empty (f : ℝ) : nu f (∅ : Finset (Fin N)) = (1 - f) ^ N := by
  rw [nu, Finset.card_empty, pow_zero, one_mul, Finset.compl_empty, Finset.card_univ, Fintype.card_fin]

/-- `(1 − f)^N ≤ e^{−fN}` (App Q l.486). -/
theorem one_sub_pow_le_exp {f : ℝ} (hf1 : f ≤ 1) (N : ℕ) : (1 - f) ^ N ≤ Real.exp (-(f * N)) := by
  have h1 : 0 ≤ 1 - f := by linarith
  have h2 : 1 - f ≤ Real.exp (-f) := by linarith [Real.add_one_le_exp (-f)]
  calc (1 - f) ^ N ≤ Real.exp (-f) ^ N := pow_le_pow_left₀ h1 h2 N
    _ = Real.exp (-(f * N)) := by rw [← Real.exp_nat_mul]; ring_nf

/-- The independent-Bernoulli product law on words has mass one. -/
theorem sum_prod_ber (p : Fin N → ℝ) : ∑ x : Fin N → Bool, ∏ i, ber (p i) (x i) = 1 := by
  rw [← Fintype.prod_sum (fun i b => ber (p i) b)]
  refine Finset.prod_eq_one fun i _ => ?_
  rw [Fintype.sum_bool, ber_true, ber_false]
  ring

/-- **The empty child's total execution probability is `(1 − f)^N ≤ e^{−fN}`** (App Q l.486): under the joint law,
`P(C = ∅) = Σ_x auxJoint(∅, x) = ν(∅) = (1 − f)^N`. -/
theorem sum_auxJoint_empty (w : Fin N → ℝ) (J : ℤ) (f : ℝ) :
    ∑ x : Fin N → Bool, auxJoint w J f ∅ x = (1 - f) ^ N := by
  have hc : ∀ x : Fin N → Bool,
      completion w (∅ : Finset (Fin N)) (J - #((∅ : Finset (Fin N))ᶜ.filter fun i => x i = true))
        ((∅ : Finset (Fin N)).filter fun i => x i = true) = 1 := by
    intro x
    unfold completion
    rw [Finset.filter_empty, Finset.card_empty]
    split_ifs with h
    · have hr : J - (#((∅ : Finset (Fin N))ᶜ.filter fun i => x i = true) : ℤ) = 0 := by
        push_cast at h
        omega
      rw [hr, sliceProb, if_pos ⟨Finset.empty_subset _, by simp⟩, Finset.prod_empty, Z_zero_eq_one, div_one]
    · simp
  simp only [auxJoint, hc, mul_one]
  rw [← Finset.mul_sum, Finset.compl_empty, sum_prod_ber, mul_one, nu_empty]

/-! ## §6 (3.1) -/

section Eq31

variable {w : Fin N → ℝ}

/-- `Π_{i ∈ C} φ_i(u, x_i) = Π_{i ∈ C} Ber(p_i(s₀ + u))(x_i) / Π_{i ∈ C} Ber(q_i)(x_i)` for `q = p(s₀)`. -/
theorem prod_phi_tiltP (hw : ∀ i, 0 < w i) (s₀ u : ℝ) (C : Finset (Fin N)) (x : Fin N → Bool) :
    ∏ i ∈ C, phi (tiltP w s₀ i) u (x i) =
      (∏ i ∈ C, ber (tiltP w (s₀ + u) i) (x i)) / ∏ i ∈ C, ber (tiltP w s₀ i) (x i) := by
  unfold phi
  rw [Finset.prod_div_distrib]
  congr 1
  exact Finset.prod_congr rfl fun i _ => by rw [tU_tiltP hw]

/-- **The integral step of (3.1)** (App Q l.486): for every child `C` and `j = |x_C|`,
`∫ K_C''(s₀ + u) Π_{i ∈ C} φ_i(u, x_i) du = [p_{C,j}(x_C) / Π_{i ∈ C} Ber(q_i)(x_i)] · I_C(j)`, with
`K_C = cgfK (wC w C)` and `I_C = normI (wC w C)` (RF Cut I's normalizer on the child). -/
theorem child_integral (hw : ∀ i, 0 < w i) (s₀ : ℝ) (C : Finset (Fin N)) (x : Fin N → Bool) :
    ∫ u, deriv (deriv (cgfK (wC w C))) (s₀ + u) * ∏ i ∈ C, phi (tiltP w s₀ i) u (x i) =
      sliceProb w C (#(C.filter fun i => x i = true) : ℤ) (C.filter fun i => x i = true) /
          (∏ i ∈ C, ber (tiltP w s₀ i) (x i)) *
        normI (wC w C) (#(C.filter fun i => x i = true) : ℤ) := by
  have hint : (fun u => deriv (deriv (cgfK (wC w C))) (s₀ + u) * ∏ i ∈ C, phi (tiltP w s₀ i) u (x i)) =
      fun u => sliceProb w C (#(C.filter fun i => x i = true) : ℤ) (C.filter fun i => x i = true) /
          (∏ i ∈ C, ber (tiltP w s₀ i) (x i)) *
        (pbAtom (tiltP (wC w C) (s₀ + u)) (#(C.filter fun i => x i = true) : ℤ) *
          tiltVar (wC w C) (s₀ + u)) := by
    funext u
    rw [deriv_deriv_cgfK (wC_pos hw C), pbAtom_tiltP_wC, prod_phi_tiltP hw, child_prod_ber_tiltP hw (s₀ + u) C x]
    ring
  rw [hint, MeasureTheory.integral_const_mul, normI,
    MeasureTheory.integral_add_left_eq_self
      (fun s => pbAtom (tiltP (wC w C) s) (#(C.filter fun i => x i = true) : ℤ) * tiltVar (wC w C) s) s₀]

/-- The parent slice law against the tilted product law: `p(x) = Π_i Ber(q_i)(x_i) / P₀` with `q = p(s₀)` and
`P₀ = P̃_{s₀}(S_F = J)`, for every tilt `s₀` ("conditioning the logistic product law", l.476). -/
theorem sliceProb_eq_prod_ber_div (hw : ∀ i, 0 < w i) (s₀ : ℝ) {J : ℤ} (x : Fin N → Bool)
    (hx : (#(wordOnes x) : ℤ) = J) :
    sliceProb w univ J (wordOnes x) = (∏ i, ber (tiltP w s₀ i) (x i)) / pbAtom (tiltP w s₀) J := by
  rw [← tilt_condition_eq_sliceProb hw s₀ J (wordOnes x), if_pos hx, prod_ber_split (tiltP w s₀) univ x,
    ← Finset.compl_eq_univ_sdiff]
  rfl

theorem pbAtom_tiltP_pos (hw : ∀ i, 0 < w i) (s : ℝ) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) :
    0 < pbAtom (tiltP w s) J := by
  rw [pbAtom_tiltP hw]
  have hZ : 0 < Z w univ J :=
    Z_pos (fun k _ => hw k) hJ0 (by rw [Finset.card_univ, Fintype.card_fin]; exact hJN)
  exact div_pos (mul_pos (Real.exp_pos _) hZ) (tilt_prod_den_pos hw s _)

theorem prod_ber_tiltP_pos (hw : ∀ i, 0 < w i) (s : ℝ) (S : Finset (Fin N)) (x : Fin N → Bool) :
    0 < ∏ i ∈ S, ber (tiltP w s i) (x i) :=
  Finset.prod_pos fun i _ => ber_pos (tiltP_pos hw s i) (tiltP_lt_one hw s i) (x i)

/-- **(3.1)** (App Q l.476–486).  For `x` on the parent slice (`|x| = J`), `j = |x_C|`, any tilt `s₀`,
`q_i = p_i(s₀)` and `P₀ = P̃_{s₀}(S_F = J)` (the print takes `s₀ = s(J)`, the tilt at mean `J`):
`H_aux(x)/p(x) = P₀ [ν(∅) Π_F ρ_i(x_i) + Σ_{C ≠ ∅} ν(C) Π_B ρ_i(x_i) ∫ K_C''(s₀ + u) Π_C φ_i(u, x_i) du / I_C(j)]`.
The empty child's term is `ν(∅) Π_F ρ_i(x_i)`, not a quotient of zero integrals (`empty_child_quotient`).
No hypothesis on `f` is needed (the identity is linear in `ν`). -/
theorem eq_3_1 (hw : ∀ i, 0 < w i) {J : ℤ} (f s₀ : ℝ) (x : Fin N → Bool) (hx : (#(wordOnes x) : ℤ) = J) :
    Haux w J f x / sliceProb w univ J (wordOnes x) =
      pbAtom (tiltP w s₀) J *
        (nu f (∅ : Finset (Fin N)) * ∏ i, rho (sliceMarg w univ J i) (tiltP w s₀ i) (x i) +
          ∑ C ∈ (univ : Finset (Finset (Fin N))).erase ∅,
            nu f C * (∏ i ∈ Cᶜ, rho (sliceMarg w univ J i) (tiltP w s₀ i) (x i)) *
              ((∫ u, deriv (deriv (cgfK (wC w C))) (s₀ + u) * ∏ i ∈ C, phi (tiltP w s₀ i) u (x i)) /
                normI (wC w C) (#(C.filter fun i => x i = true) : ℤ))) := by
  have hJ0 : 0 ≤ J := by rw [← hx]; positivity
  have hJN : J ≤ N := by
    rw [← hx]
    have := Finset.card_le_univ (wordOnes x)
    rw [Fintype.card_fin] at this
    exact_mod_cast this
  have hP0 := pbAtom_tiltP_pos hw s₀ hJ0 hJN
  have hQ := prod_ber_tiltP_pos hw s₀ univ x
  rw [Haux_on_slice w f x hx, sliceProb_eq_prod_ber_div hw s₀ x hx, div_div_eq_mul_div, Finset.sum_mul,
    Finset.sum_div, ← Finset.add_sum_erase _ _ (Finset.mem_univ (∅ : Finset (Fin N))), mul_add, Finset.mul_sum]
  have hterm : ∀ C : Finset (Fin N),
      nu f C * (∏ i ∈ Cᶜ, ber (sliceMarg w univ J i) (x i)) *
          sliceProb w C (#(C.filter fun i => x i = true) : ℤ) (C.filter fun i => x i = true) *
            pbAtom (tiltP w s₀) J / ∏ i, ber (tiltP w s₀ i) (x i) =
        pbAtom (tiltP w s₀) J * (nu f C * (∏ i ∈ Cᶜ, rho (sliceMarg w univ J i) (tiltP w s₀ i) (x i)) *
          (sliceProb w C (#(C.filter fun i => x i = true) : ℤ) (C.filter fun i => x i = true) /
            ∏ i ∈ C, ber (tiltP w s₀ i) (x i))) := by
    intro C
    have h1 := (prod_ber_tiltP_pos hw s₀ C x).ne'
    have h2 := (prod_ber_tiltP_pos hw s₀ Cᶜ x).ne'
    rw [← Finset.prod_mul_prod_compl C (fun i => ber (tiltP w s₀ i) (x i))]
    simp only [rho, Finset.prod_div_distrib]
    field_simp
  have hempty : sliceProb w (∅ : Finset (Fin N)) (#((∅ : Finset (Fin N)).filter fun i => x i = true) : ℤ)
      ((∅ : Finset (Fin N)).filter fun i => x i = true) / ∏ i ∈ (∅ : Finset (Fin N)), ber (tiltP w s₀ i) (x i) =
        1 := by
    rw [Finset.filter_empty, Finset.card_empty, Finset.prod_empty, div_one, sliceProb,
      if_pos ⟨Finset.empty_subset _, by simp⟩, Finset.prod_empty, Nat.cast_zero, Z_zero_eq_one, div_one]
  congr 1
  · rw [hterm, hempty, mul_one, Finset.compl_empty]
  · refine Finset.sum_congr rfl fun C hC => ?_
    have hCne : C.Nonempty := Finset.nonempty_iff_ne_empty.mpr (Finset.ne_of_mem_erase hC)
    have hle : #(C.filter fun i => x i = true) ≤ #C := Finset.card_le_card (Finset.filter_subset _ _)
    have hI : 0 < normI (wC w C) (#(C.filter fun i => x i = true) : ℤ) :=
      normI_pos (wC_pos hw C) (Finset.card_pos.mpr hCne) (by positivity) (by exact_mod_cast hle)
    rw [hterm, child_integral hw s₀ C x, mul_div_assoc, div_self hI.ne', mul_one]

/-- **(3.1) exactly as printed**: `q_i` the independent logistic marginal at mean `J` (`s₀ = tiltOf w J`) and
`P₀ = P̃_{s₀}(S_F = J)`. -/
theorem eq_3_1_at_mean (hw : ∀ i, 0 < w i) {J : ℤ} (f : ℝ) (x : Fin N → Bool) (hx : (#(wordOnes x) : ℤ) = J) :
    Haux w J f x / sliceProb w univ J (wordOnes x) =
      pbAtom (tiltP w (tiltOf w J)) J *
        (nu f (∅ : Finset (Fin N)) * ∏ i, rho (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) (x i) +
          ∑ C ∈ (univ : Finset (Finset (Fin N))).erase ∅,
            nu f C * (∏ i ∈ Cᶜ, rho (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) (x i)) *
              ((∫ u, deriv (deriv (cgfK (wC w C))) (tiltOf w J + u) *
                  ∏ i ∈ C, phi (tiltP w (tiltOf w J) i) u (x i)) /
                normI (wC w C) (#(C.filter fun i => x i = true) : ℤ))) :=
  eq_3_1 hw f (tiltOf w J) x hx

/-- **The empty child is not a quotient of zero integrals** (App Q l.486): for `C = ∅` both the would-be numerator
`∫ K_∅''(s₀ + u) du` and the normalizer `I_∅(0)` vanish, so the quotient form would read `0/0`; (3.1) uses the
separate term `ν(∅) Π_F ρ_i(x_i)` instead. -/
theorem empty_child_quotient (w : Fin N → ℝ) (s₀ : ℝ) (x : Fin N → Bool) :
    (∫ u, deriv (deriv (cgfK (wC w ∅))) (s₀ + u) * ∏ i ∈ (∅ : Finset (Fin N)), phi (tiltP w s₀ i) u (x i)) = 0 ∧
      normI (wC w ∅) 0 = 0 := by
  have hK : cgfK (wC w ∅) = fun _ => 0 := by
    funext s
    unfold cgfK
    exact Finset.sum_eq_zero fun k _ => absurd k.isLt (by simp)
  have hV : ∀ s, tiltVar (wC w ∅) s = 0 := fun s => by
    unfold tiltVar pbVar
    exact Finset.sum_eq_zero fun k _ => absurd k.isLt (by simp)
  refine ⟨?_, ?_⟩
  · rw [hK]
    simp
  · unfold normI
    rw [show (fun s => pbAtom (tiltP (wC w ∅) s) 0 * tiltVar (wC w ∅) s) = fun _ => (0 : ℝ) from
      funext fun s => by rw [hV, mul_zero]]
    exact MeasureTheory.integral_zero ℝ ℝ

end Eq31

/-! ## §7 `H_aux` is a probability law -/

section Law

variable {w : Fin N → ℝ}

theorem completion_nonneg (hw : ∀ i, 0 < w i) (C : Finset (Fin N)) (r : ℤ) (T : Finset (Fin N)) :
    0 ≤ completion w C r T := by
  unfold completion
  split_ifs
  · exact sliceProb_nonneg (fun k _ => (hw k).le) r T
  · positivity

theorem nu_nonneg {f : ℝ} (hf0 : 0 ≤ f) (hf1 : f ≤ 1) (C : Finset (Fin N)) : 0 ≤ nu f C := by
  unfold nu
  exact mul_nonneg (pow_nonneg hf0 _) (pow_nonneg (by linarith) _)

/-- `H_aux(x) ≥ 0`. -/
theorem Haux_nonneg (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (hf0 : 0 ≤ f) (hf1 : f ≤ 1) (x : Fin N → Bool) :
    0 ≤ Haux w J f x := by
  refine Finset.sum_nonneg fun C _ => ?_
  unfold auxJoint
  refine mul_nonneg (mul_nonneg (nu_nonneg hf0 hf1 C) (Finset.prod_nonneg fun i _ => ?_))
    (completion_nonneg hw C _ _)
  exact ber_nonneg (sliceMarg_nonneg (fun k _ => (hw k).le) J i) (sliceMarg_le_one (fun k _ => (hw k).le) J i) _

/-- `Σ_C ν(C) = 1`. -/
theorem sum_nu (f : ℝ) : ∑ C : Finset (Fin N), nu f C = 1 := by
  have h := Finset.prod_add (fun _ => f) (fun _ => 1 - f) (univ : Finset (Fin N))
  rw [Finset.powerset_univ] at h
  simp only [Finset.prod_const] at h
  have e : ∀ C : Finset (Fin N), f ^ #C * (1 - f) ^ #(univ \ C) = nu f C := fun C => by
    rw [nu, Finset.compl_eq_univ_sdiff]
  rw [Finset.sum_congr rfl fun C _ => (e C).symm, ← h]
  ring_nf

/-- Splitting the subsets of `F` into their parts in `B = F ∖ C` and in `C`. -/
theorem sum_powerset_split (C : Finset (Fin N)) (G : Finset (Fin N) → Finset (Fin N) → ℝ) :
    ∑ X ∈ (univ : Finset (Fin N)).powerset, G (Cᶜ ∩ X) (C ∩ X) =
      ∑ Y ∈ Cᶜ.powerset, ∑ Z ∈ C.powerset, G Y Z := by
  rw [← Finset.sum_product']
  refine Finset.sum_nbij' (fun X => (Cᶜ ∩ X, C ∩ X)) (fun YZ => YZ.1 ∪ YZ.2) ?_ ?_ ?_ ?_ ?_
  · intro X _
    simp only [Finset.mem_product, Finset.mem_powerset]
    exact ⟨Finset.inter_subset_left, Finset.inter_subset_left⟩
  · intro YZ _
    exact Finset.mem_powerset.mpr (Finset.subset_univ _)
  · intro X _
    ext i
    by_cases hi : i ∈ C <;> simp [hi]
  · intro YZ hYZ
    simp only [Finset.mem_product, Finset.mem_powerset] at hYZ
    obtain ⟨hY, hZ⟩ := hYZ
    ext i
    · by_cases hi : i ∈ C
      · have h1 : i ∉ YZ.1 := fun h => Finset.mem_compl.mp (hY h) hi
        simp [hi, h1]
      · have h2 : i ∉ YZ.2 := fun h => hi (hZ h)
        simp [hi, h2]
    · by_cases hi : i ∈ C
      · have h1 : i ∉ YZ.1 := fun h => Finset.mem_compl.mp (hY h) hi
        simp [hi, h1]
      · have h2 : i ∉ YZ.2 := fun h => hi (hZ h)
        simp [hi, h2]
  · intro X _
    rfl

/-- The completion is a probability law on the subsets of `C`, for every residual quota. -/
theorem sum_completion (hw : ∀ i, 0 < w i) (C : Finset (Fin N)) (r : ℤ) :
    ∑ Z ∈ C.powerset, completion w C r Z = 1 := by
  unfold completion
  split_ifs with h
  · exact sum_sliceProb (Z_pos (fun k _ => hw k) h.1 h.2).ne'
  · rw [Finset.sum_const, Finset.card_powerset, nsmul_eq_mul]
    push_cast
    rw [← mul_pow]
    norm_num

/-- Independent Bernoulli coordinates on `B`, read on ones-sets `Y ⊆ B`. -/
theorem sum_prod_ber_powerset (p : Fin N → ℝ) (B : Finset (Fin N)) :
    ∑ Y ∈ B.powerset, ∏ i ∈ B, ber (p i) (decide (i ∈ Y)) = 1 := by
  have h := Finset.prod_add (fun i => p i) (fun i => 1 - p i) B
  have h1 : ∏ i ∈ B, (p i + (1 - p i)) = 1 := Finset.prod_eq_one fun i _ => by ring
  rw [h1] at h
  rw [h]
  refine Finset.sum_congr rfl fun Y hY => ?_
  have hYB := Finset.mem_powerset.mp hY
  rw [← Finset.prod_sdiff hYB]
  rw [mul_comm]
  congr 1
  · exact Finset.prod_congr rfl fun i hi => by simp [hi]
  · exact Finset.prod_congr rfl fun i hi => by simp [(Finset.mem_sdiff.mp hi).2]

/-- **`H_aux` is a probability law** (App Q l.456): the joint law of `(C, x)` has marginal `ν` on `C`, and
`Σ_x H_aux(x) = 1`. -/
theorem sum_auxJoint (hw : ∀ i, 0 < w i) (J : ℤ) (f : ℝ) (C : Finset (Fin N)) :
    ∑ x : Fin N → Bool, auxJoint w J f C x = nu f C := by
  let G : Finset (Fin N) → ℝ := fun X => nu f C * (∏ i ∈ Cᶜ, ber (sliceMarg w univ J i) (decide (i ∈ Cᶜ ∩ X))) *
    completion w C (J - #(Cᶜ ∩ X)) (C ∩ X)
  have e : ∀ x : Fin N → Bool, auxJoint w J f C x = G (wordOnes x) := by
    intro x
    unfold auxJoint
    simp only [G]
    have h1 : ∀ S : Finset (Fin N), S.filter (fun i => x i = true) = S ∩ wordOnes x := fun S => by
      ext i
      simp [mem_wordOnes_iff]
    rw [h1, h1]
    congr 2
    refine Finset.prod_congr rfl fun i hi => ?_
    congr 1
    have : i ∈ Cᶜ ∩ wordOnes x ↔ x i = true := by
      rw [Finset.mem_inter, mem_wordOnes_iff]
      exact ⟨fun h => h.2, fun h => ⟨hi, h⟩⟩
    cases hxi : x i <;> simp_all
  rw [Finset.sum_congr rfl fun x _ => e x, ReservoirFacts.sum_wordOnes G]
  simp only [G]
  rw [sum_powerset_split C (fun Y Z => nu f C * (∏ i ∈ Cᶜ, ber (sliceMarg w univ J i) (decide (i ∈ Y))) *
      completion w C (J - #Y) Z)]
  simp_rw [← Finset.mul_sum, sum_completion hw C, mul_one, ← Finset.mul_sum, sum_prod_ber_powerset, mul_one]

/-- **`Σ_x H_aux(x) = 1`** (App Q l.456: "This defines a probability law `H_aux`"). -/
theorem sum_Haux (hw : ∀ i, 0 < w i) (J : ℤ) (f : ℝ) : ∑ x : Fin N → Bool, Haux w J f x = 1 := by
  unfold Haux
  rw [Finset.sum_comm]
  simp_rw [sum_auxJoint hw J f]
  exact sum_nu f

end Law

end A36W.RF.Cut2


==> anc/formal_companion/lean/src/A36W/RFFair.lean <==
/-
# A36W.RFFair -- one literal RF policy carrying the fair output law on support, the caps and the mean

Two-group branch.  Closes an independent review's row "One literal formal policy simultaneously carrying the
fair output law and the bundled caps/mean -- RESTRICTED / NOT EXPORTED" (that review's correction note) by its
closure route 2: keep the policy of `rf_theoremA_ops`, `Bridge.mixPolicy (rfMix A hA n)`, and prove for the
heterogeneous weighted slice that its output law equals the fair-completion mixture law `mixLawE` on the target
support, followed by equality of the forward KLs.

Paper: App Q,
appendix_rf.tex, §4.2 (l.893-911): the predrawn finite law on full labelled schedules, each nonempty block executed
with fresh independent bits at the exact conditional marginals frozen at its start, and "after an infeasible prefix,
execute every remaining scheduled bit fairly".  In the interface that fixed-schedule law is `schedLawE` (V0: the
product law at legal histories, `(1/2)^|B|` at illegal ones), and the RF mixture's law is
`mixLawE o (rfMix A hA n) = ∑_ζ coinP ζ · schedLawE o (rfSched ζ) []` (`rfMix_spec`).

This file instantiates the shared library's M4 `Mix.law_mixPolicy_supp` and M5 `Mix.KLx_mixPolicy` (A36RW/Interface/Mix.lean) at
* `t := weightedTarget n k w hw hk` (weights positive, `k ≤ n`),
* `o := weightedOracle n k w`, exact for `t` by `weighted_exact n k w hw hk` (A36W/Slice.lean),
* `μ := rfMix A hA n`, every part of length at most `capRF A n` (`rfMix_length_le`).

Headline `rf_theoremA_fair`: for every `n`, every `k ≤ n`, every positive `w` and every `A ≥ 1`,
(i)   `rf_theoremA_ops`'s conclusions at `o` (schedules and their cap, `CapEvery`, `CapAS`, executed mean = scheduled
      mean `≤` cap, the two size regimes of the cap);
(ii)  the fair law is the coin pushforward of the fair fixed-schedule laws, at every word;
(iii) the target support is the slice `{x : |x| = k}`;
(iv)  at every support word, the policy's law within every horizon `f ≥ capRF A n`, and its limit law `outLim`, equal
      `mixLawE o (rfMix A hA n)`;
(v)   the forward KL of the policy's law at horizon `capRF A n`, and of its limit law, equal the forward KL of
      `mixLawE o (rfMix A hA n)`.
The hypotheses are only `1 ≤ A`, `k ≤ n` and `∀ i, 0 < w i`.  No law equality is assumed.  Off the support the two
laws may differ (the policy writes the completion word `∅` at an illegal state, `schedLawE` writes fair bits; the shared library's
fixture `Mix.fx_support_needed`), so nothing here transfers reverse KL, total variation, or any other quantity that
charges off-support mass.
-/
import A36W.RFConstruction
import A36W.Slice

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.RFCandidate

open Finset AGF A36RW

/-- Every part of the RF mixture is a schedule of length at most `capRF A n`. -/
theorem rfMix_length_le {A : ℝ} (hA : 1 ≤ A) (n : ℕ) :
    ∀ p ∈ (rfMix A hA n).parts, p.2.length ≤ capRF A n := by
  intro p hp
  obtain ⟨ζ, hζ⟩ := (rfMix_spec hA n).2.2 p hp
  rw [hζ]
  exact length_rfSched_le hA n ζ

/-- **The support of the weighted target** (positive weights): exactly the words with `k` ones. -/
theorem weightedTarget_pos_iff {n k : ℕ} (hk : k ≤ n) {w : Fin n → ℝ} (hw : ∀ i, 0 < w i)
    (x : Fin n → Bool) : 0 < (weightedTarget n k w hw hk).p x ↔ #(wordOnes x) = k := by
  show 0 < wslice w k (wordOnes x) ↔ _
  unfold wslice
  constructor
  · intro h
    by_contra hne
    rw [if_neg hne] at h
    exact lt_irrefl 0 h
  · intro h
    rw [if_pos h]
    exact div_pos (Finset.prod_pos fun i _ => hw i) (Ztot_pos hw hk)

/-- **Support-law identity** (the shared library's M4 at the weighted slice and the RF mixture): at every support word, the RF
policy's law within every horizon `f ≥ capRF A n`, and its limit law, are the fair mixture law. -/
theorem rfMix_law_supp {A : ℝ} (hA : 1 ≤ A) {n k : ℕ} (hk : k ≤ n) {w : Fin n → ℝ} (hw : ∀ i, 0 < w i)
    {x : Fin n → Bool} (hx : 0 < (weightedTarget n k w hw hk).p x) :
    (∀ f, capRF A n ≤ f →
        (Bridge.mixPolicy (rfMix A hA n)).outBy (weightedOracle n k w) f x
          = mixLawE (weightedOracle n k w) (rfMix A hA n) x) ∧
      outLim (weightedOracle n k w) (Bridge.mixPolicy (rfMix A hA n)) x
        = mixLawE (weightedOracle n k w) (rfMix A hA n) x :=
  Mix.law_mixPolicy_supp (weighted_exact n k w hw hk) (rfMix A hA n) (rfMix_length_le hA n) hx

/-- **Forward-KL equality** (the shared library's M5 at the weighted slice and the RF mixture): the capped (horizon `capRF A n`)
and the limit forward KL of the RF policy equal the forward KL of the fair mixture law. -/
theorem rfMix_KLx {A : ℝ} (hA : 1 ≤ A) {n k : ℕ} (hk : k ≤ n) {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) :
    KLx (weightedTarget n k w hw hk)
        ((Bridge.mixPolicy (rfMix A hA n)).outBy (weightedOracle n k w) (capRF A n))
      = KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n)) ∧
    KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) (Bridge.mixPolicy (rfMix A hA n)))
      = KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n)) :=
  Mix.KLx_mixPolicy (weighted_exact n k w hw hk) (rfMix A hA n) (rfMix_length_le hA n)

/-- **Theorem A, operational part, with the fair output law (RFFair headline).**  For every `n`, every `k ≤ n`,
every positive weight vector `w` and every `A ≥ 1`, the ONE policy `Bridge.mixPolicy (rfMix A hA n)` under the exact
weighted oracle: (i) has `rf_theoremA_ops`'s schedules, caps, executed mean and cap sizes; (ii) its reference law
`mixLawE` is the coin pushforward of the fair fixed-schedule laws `schedLawE`; (iii) the target support is the
slice `|x| = k`; (iv) on the support its output law at every horizon `≥ capRF A n` and in the limit is that fair
law; (v) its capped and limit forward KLs equal the fair law's forward KL. -/
theorem rf_theoremA_fair {A : ℝ} (hA : 1 ≤ A) (n k : ℕ) (hk : k ≤ n) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) :
    ((∀ ζ : Coins A n, IsSchedule (rfSched A n ζ) univ ∧ (rfSched A n ζ).length ≤ capRF A n) ∧
      (Bridge.mixPolicy (rfMix A hA n)).CapEvery (weightedOracle n k w) (capRF A n) ∧
      (Bridge.mixPolicy (rfMix A hA n)).CapAS (weightedOracle n k w) (capRF A n) ∧
      (Bridge.mixPolicy (rfMix A hA n)).execMean (weightedOracle n k w) =
        ENNReal.ofReal (mixCost (rfMix A hA n)) ∧
      mixCost (rfMix A hA n) ≤ capRF A n ∧
      (4 * msz A 0 ≤ n → (capRF A n : ℝ) ≤ Real.logb 2 (Real.log n) + 8 * A ^ 2 + 5) ∧
      (n < 4 * msz A 0 → capRF A n = n ∧ (n : ℝ) < 16 * A ^ 2 + 4)) ∧
    (∀ x : Fin n → Bool, mixLawE (weightedOracle n k w) (rfMix A hA n) x =
        ∑ ζ : Coins A n, coinP A n ζ * schedLawE (weightedOracle n k w) (rfSched A n ζ) [] x) ∧
    (∀ x : Fin n → Bool, 0 < (weightedTarget n k w hw hk).p x ↔ #(wordOnes x) = k) ∧
    (∀ x : Fin n → Bool, 0 < (weightedTarget n k w hw hk).p x →
      (∀ f, capRF A n ≤ f →
          (Bridge.mixPolicy (rfMix A hA n)).outBy (weightedOracle n k w) f x
            = mixLawE (weightedOracle n k w) (rfMix A hA n) x) ∧
        outLim (weightedOracle n k w) (Bridge.mixPolicy (rfMix A hA n)) x
          = mixLawE (weightedOracle n k w) (rfMix A hA n) x) ∧
    (KLx (weightedTarget n k w hw hk)
        ((Bridge.mixPolicy (rfMix A hA n)).outBy (weightedOracle n k w) (capRF A n))
      = KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n)) ∧
     KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) (Bridge.mixPolicy (rfMix A hA n)))
      = KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n))) :=
  ⟨rf_theoremA_ops hA n (weightedOracle n k w), fun x => (rfMix_spec hA n).1 (weightedOracle n k w) x,
    weightedTarget_pos_iff hk hw, fun _ hx => rfMix_law_supp hA hk hw hx, rfMix_KLx hA hk hw⟩

end A36W.RFCandidate

/-! # Headline types and axiom audit -/

set_option pp.numericTypes true
#check @A36W.RFCandidate.rfMix_length_le
#check @A36W.RFCandidate.weightedTarget_pos_iff
#check @A36W.RFCandidate.rfMix_law_supp
#check @A36W.RFCandidate.rfMix_KLx
#check @A36W.RFCandidate.rf_theoremA_fair
#print axioms A36W.RFCandidate.rfMix_length_le
#print axioms A36W.RFCandidate.weightedTarget_pos_iff
#print axioms A36W.RFCandidate.rfMix_law_supp
#print axioms A36W.RFCandidate.rfMix_KLx
#print axioms A36W.RFCandidate.rf_theoremA_fair


==> anc/formal_companion/lean/src/A36W/RFFinal.lean <==
/-
# A36W.RFFinal -- App Q §4.8 shape and §4.9 (A′, A″, small n, (4.37)), assembled over Theorem A item 3

Two-group branch.

PAPER.  App Q =
appendix_rf.tex (sha256 b7ef323fd1b8d876f0b6b50e85a9e33bc2ed8c3eada15e3bfe422a1a1c51bbcb): §0 l.93–117 (Theorem A,
Corollaries A′ and A″), §4.1 l.864 (the small branch), §4.2 l.909 ((4.8)), §4.8 l.1117–1139 ((4.31)–(4.33)),
§4.9 l.1140–1184 ((4.34)–(4.37) and the sentences around them).

OBJECTS.  Nothing about the sampler or the target is redefined: `weightedTarget`, `weightedOracle`,
`weighted_exact`, `wordOnes` (A36W.Slice); `KLx`, `mixLawE`, `schedLawE`, `supp`, `outLim`, `PolicyE.CapEvery`,
`PolicyE.CapAS` (V0, Lemmas); `SchedMix`, `mixCost` (AGF); `Bridge.mixPolicy`, `Bridge.pointMix`, `Bridge.oneBlock`,
`Mix.*` (the shared library); `msz`, `Rof`, `Msz`, `frac`, `rfSched`, `coinP`, `rfMix`, `capRF`, `sieve`, `terminal`,
`singletonsOf` (A36W.RFConstruction), `rfMix_KLx` (A36W.RFFair), the §4.1 size facts (A36W.RFLadder); `mixTwo` and
the mixing inequality (A36W.MixKL).  Rounds are 0-indexed as in RFConstruction (Lean round `t` is the paper's `t+1`).
New definitions (all derived from these objects): the interface statement `ThmA3` and its body `Item3`; the slice
`sliceSet n k = S_k`, `qSlice k Q = Q(S_k)`, `qCond k Q = Q(·|S_k)` (and their support forms `massSupp`,
`condSupp`); the A′ choice `Aeps A₀ C* ε = max(A₀, C*/ε)` and constant `Kp A₀ C* = 16A₀² + 16C*² + 5`; the survivor
sets `survF` and blocks `blkF` of a coin outcome (`F_t`, `B_t = F_t \ F_{t+1}`), the column law `colP`, the event
`hitE`, `emptyProb A n t = Pr(B_t = ∅)` and `termMean` (the terminal step's mean cost); the diagonal
`An A₀ n = max(A₀, (log log n)^{1/4})`, `epsn = C*/A_n`, `alphan = e^{−ε+ε_n}`, the weight `wU = min(1, α_n)`,
`oneBlockMix n` (one full block) and `muP ε A₀ C* n = μ′_n` (MixKL's `mixTwo`).

THE INTERFACE HYPOTHESIS.  `ThmA3 Λ κ₀` is Theorem A item 3 as printed (§0 l.93–103, item 3 at l.98): there
exist `A₀` and `C*` such that for all `A ≥ A₀` and all admissible `n, w, k` (`n ≥ 1`; `w > 0` with `w i ≤ Λ w j`,
i.e. `max w/min w ≤ Λ`; `κ₀ n ≤ k ≤ (1 − κ₀) n`), `F = KL(p‖Q) ≤ C*/A`, with
`F = KLx (weightedTarget …) (mixLawE (weightedOracle …) (rfMix A _ n))` (by RFFair, also the KL of the literal
policy's output law).  `1 ≤ A₀` is the construction's standing `A ≥ 1` (§4.1 l.839, §5 l.1208) and supplies the
proof argument of `rfMix`; `hk : k ≤ n` is the argument `weightedTarget` takes (implied by the quota window when
`κ₀ ≥ 0`).  The printed normalization `min w = 1` (§0 l.87) is not built into `ThmA3`; `thmA3_iff_norm` proves
`ThmA3` equivalent to `ThmA3norm`, the same statement with `min w = 1` added, because the target and the oracle are
scale invariant (`weightedTarget_scale`, `weightedOracle_scale`).  The paper fixes `Λ ≥ 1` and `κ₀ ∈ (0, 1/2]`
(§0 l.86); neither is built into `ThmA3`.  For `Λ < 1` or `κ₀ > 1/2` no instance with `n ≥ 1` is admissible, so
`ThmA3` holds vacuously; for `κ₀ ≤ 0` the quota `k = 1` becomes admissible and `ThmA3` is not expected to hold
(heuristic, not checked here).  The consequences are meant for `Λ ≥ 1`, `0 < κ₀ ≤ 1/2`.
It is the only hypothesis of this kind: every `…_thmA3`/`rf_corA'`/`rf_corA''`/`rf_all` headline takes `ThmA3`
exactly, and the `…_at` lemmas take its body `Item3` at the constants it provides.

HEADLINES (deliverable → theorem).
1. Small `n` (§4.1 l.864, §4.9 l.1148): `rf_small_n_branch` -- admissible ⇒ `1 ≤ k ≤ n − 1`, so `n ≥ 2`; `n = 1`
   admits no integer quota; for `n < 4⌈4A²⌉` every component is the `n` singletons in label order, the output law
   is the target, `F = 0`, and the cap is `n < 16A² + 4`; `log₂ log n ≥ log₂ log 2 > −1` for `n ≥ 2`.  Unconditional.
2. (4.33), the shape term (§4.8 l.1133–1138; Theorem A item 5, l.100): `rf_shape_433` --
   `KL(p‖Q(·|S_k)) = F + log Q(S_k)`, `0 ≤ Q(S_k) ≤ 1`, shape `≤ F`, shape `≥ 0` and `−log Q(S_k) ≤ F`
   ("(4.30) controls both"); unconditional, for `U(A)` (and `shape_mix`, `survival_le_F` for every predrawn
   mixture).  `rf_shape_433_thmA3`: both `≤ C*/A`.
3. A′, (4.34) (§0 l.105–107, §4.9 l.1142–1148): `rf_corA'` -- from `ThmA3`, with `A = max(A₀, C*/ε)`: `F ≤ ε` (fair
   law and literal policy), every component has length `≤ log₂ log n + K(1 + ε⁻²)`, `K = 16A₀² + 16C*² + 5`, and
   `CapEvery`/`CapAS` hold at its floor, at every admissible `n` (small branch included), uniformly in `(w, k)`.
   `rf_corA'_uncond`: the arithmetic `C*/A ≤ ε`, the length and cap bounds for every `n ≥ 2`, and, for small `n`,
   output law = target and `F = 0`, with no hypothesis.
4. A″, (4.35)–(4.36) (§0 l.109–117, §4.9 l.1150–1171): `rf_corA''_uncond` -- `ε_n → 0`, `α_n → e^{−ε}`; eventually
   `n ≥ 4⌈4A_n²⌉`, `ε_n < ε`, `α_n ∈ (0,1)` and `wU = α_n`; (MIX) `Q_{μ′_n} ≥ wU·Q_{U(A_n)}` pointwise
   (`wU = α_n` eventually) and `F(μ′_n) ≤ −log wU + F(U(A_n))`; `−log α_n + ε_n = ε`; eventually
   `C(μ′_n) ≤ α_n(log₂ log n + 8A_n² + 5) + (1 − α_n)`;
   that bound divided by `log₂ log n` tends to `e^{−ε}`; eventually every component of `μ′_n` has length
   `≤ log₂ log n + 9√(log log n)` and the policy has both caps there, for every oracle (`muP_hardcap`), and some
   positive-weight component has length `≥ log₂ log n − 5` (`muP_hardcap_lower`); explicitly, for
   `n ≥ ⌈(16A₀⁴ + 36)²⌉ + 3` every component has length `≤ log₂ log n + 8A₀² + 5 + 8√(log log n)`
   (`muP_hardcap_explicit`).  `rf_corA''` -- from `ThmA3`: eventually `F(μ′_n) ≤ ε` for every admissible `(w, k)`
   (fair law and literal policy), with the cost statements and both halves of the hard cap.
5. (4.37) (§4.9 l.1173–1183): `rf_mean_ingredients` -- for `A ≥ 1`, `n ≥ 4m₀`: the exact identity
   `C(U(A)) = R − Σ_t Pr(B_t = ∅) + E|terminal|`; `E|B_t| = M_t − M_{t+1}` (each coordinate in `B_t` with probability
   `(∏_{s<t} f_s)(1 − f_t)`, `memProb_blkF`; the product telescopes, `prod_frac_range`);
   `Pr(B_t = ∅) = (1 − (M_t − M_{t+1})/n)^n ≤ e^{−(M_t − M_{t+1})} ≤ e^{−3M_{t+1}}`; `Σ_t Pr(B_t = ∅) ≤ 2e^{−12A²}`;
   `0 ≤ E|terminal| ≤ 2m₀`; `R − 2e^{−12A²} ≤ C(U(A)) ≤ R + 2m₀`; `R ≤ log₂ log n + 3`, and `R > log₂ log n − 3` when
   `4A⁴ ≤ n`.  `rf_mean_437` -- along the diagonal: eventually `|R − log₂ log n| ≤ 3` and
   `|E τ_{U(A_n)} − log₂ log n| ≤ 8A_n² + 5`; `E τ_{U(A_n)} − log₂ log n = o(log log n)`; `E τ_{U(A_n)}/log₂ log n → 1`;
   `E τ_{μ′_n}/log₂ log n → e^{−ε}`.  Unconditional, for every `A₀ ≥ 1`, `C*`, `ε > 0`.
6. "The cap (4.8) is a uniform bound on component lengths, not a common length or a fixed block profile"
   (l.1184): `rf_not_common_length` -- at `(A, n) = (1, 20)`, two components of `U(1)` with positive weight have
   lengths `9 = cap` and `1`.
Combined: `rf_all` (from `ThmA3`) and `rf_all_at` -- one set of constants `(A₀, C*)` serves the (4.33) bounds, A′,
A″, the hard cap (both halves) and (4.37) at once.  (4.31)–(4.32) (Theorem A item 4) are not included.

DEVIATIONS, said exactly.
* `μ′_n` puts weight `wU = min(1, α_n)` on `U(A_n)`, so that it is a mixture for every `n`; the paper defines it for
  large `n`, where `wU = α_n` (proved, eventually).
* Small branch: proved with the shared library's chain rule `Mix.prefMass_mul_schedLawE_singletons` (the lemma behind
  `schedLawE_fullSingletons_exact`), because `rfSched` lists the singletons in label order, not `univ.toList` order.
* Constants are explicit where the paper writes `C, c, O(·)`: `C = 2`, `c = 12` for the empty-block sum; `K` above
  for A′; `9` for the hard cap (and `8A₀² + 5`, `8` in `muP_hardcap_explicit`); `8A_n² + 5` for the (4.37) error.
  `2`, `12`, `9`, `K` and `8A₀² + 5` depend on none of `n`, `w`, `k`, `ε`; the error `8A_n² + 5` depends on `n` only
  through `A_n`.
* "Independent coordinate membership" is used through its consequences, the product formula for `Pr(B_t = ∅)` and the
  marginal `Pr(i ∈ B_t)`; a general joint-independence statement for `B_t` is not stated.
* Parameter ranges: see THE INTERFACE HYPOTHESIS.  `κ₀ > 0` is a hypothesis of the headlines that use it
  (`rf_small_n_branch`, `rf_corA'`, `rf_all`).

NOT PROVED HERE.  Theorem A item 3 itself (it is the interface hypothesis; Cut II/III); Theorem A item 4 (the
survival rate `e^{−cA^{2/3}}`, (4.31)–(4.32)); any lower bound or optimality claim (the appendix makes none).
-/
import A36W.RFFair
import A36W.RFLadder
import A36W.MixKL

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.RF.Final

open Finset AGF A36RW A36W.RFCandidate

/-! ## §0 The interface hypothesis: Theorem A item 3, as printed -/

/-- **Theorem A, item 3, as printed** (App Q §0 l.93–103, item 3 at l.98). -/
def ThmA3 (Λ κ₀ : ℝ) : Prop :=
  ∃ A₀ Cs : ℝ, ∃ h1 : 1 ≤ A₀, ∀ (A : ℝ) (hA : A₀ ≤ A) (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i)
    (hk : k ≤ n), 1 ≤ n → (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
      KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A (h1.trans hA) n))
        ≤ ((Cs / A : ℝ) : WithTop ℝ)

/-- The body of `ThmA3` at given constants `(A₀, C*)`. -/
def Item3 (Λ κ₀ A₀ Cs : ℝ) (h1 : 1 ≤ A₀) : Prop :=
  ∀ (A : ℝ) (hA : A₀ ≤ A) (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
    1 ≤ n → (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
      KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A (h1.trans hA) n))
        ≤ ((Cs / A : ℝ) : WithTop ℝ)

theorem thmA3_iff (Λ κ₀ : ℝ) : ThmA3 Λ κ₀ ↔ ∃ A₀ Cs : ℝ, ∃ h1 : 1 ≤ A₀, Item3 Λ κ₀ A₀ Cs h1 := Iff.rfl

theorem item3_apply {Λ κ₀ A₀ Cs : ℝ} {h1 : 1 ≤ A₀} (H : Item3 Λ κ₀ A₀ Cs h1) {A : ℝ} (hA1 : 1 ≤ A)
    (hA : A₀ ≤ A) {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hn : 1 ≤ n)
    (hΛ : ∀ i j, w i ≤ Λ * w j) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n) :
    KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA1 n))
      ≤ ((Cs / A : ℝ) : WithTop ℝ) :=
  H A hA n k w hw hk hn hΛ hκ1 hκ2

/-! ### The printed normalization `min w = 1` (§0 l.87): scale invariance -/

theorem Z_scale (c : ℝ) {n : ℕ} (w : Fin n → ℝ) (S : Finset (Fin n)) (J : ℤ) :
    Z (fun i => c * w i) S J = c ^ J.toNat * Z w S J := by
  unfold Z
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl (fun T hT => ?_)
  have hTJ : T.card = J.toNat := by
    have h := (Finset.mem_filter.1 hT).2
    omega
  rw [Finset.prod_mul_distrib, Finset.prod_const, hTJ]

theorem Zin_scale (c : ℝ) {n : ℕ} (w : Fin n → ℝ) (S : Finset (Fin n)) (J : ℤ) (i : Fin n) :
    Zin (fun i => c * w i) S J i = c ^ J.toNat * Zin w S J i := by
  unfold Zin
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl (fun T hT => ?_)
  have hTJ : T.card = J.toNat := by
    have h := (Finset.mem_filter.1 hT).2.1
    omega
  rw [Finset.prod_mul_distrib, Finset.prod_const, hTJ]

theorem sliceMarg_scale {c : ℝ} (hc : 0 < c) {n : ℕ} (w : Fin n → ℝ) (S : Finset (Fin n)) (J : ℤ)
    (i : Fin n) : sliceMarg (fun i => c * w i) S J i = sliceMarg w S J i := by
  unfold sliceMarg
  rw [Zin_scale, Z_scale]
  exact mul_div_mul_left _ _ (pow_ne_zero _ hc.ne')

theorem wslice_scale {c : ℝ} (hc : 0 < c) {n : ℕ} (w : Fin n → ℝ) (k : ℕ) (T : Finset (Fin n)) :
    wslice (fun i => c * w i) k T = wslice w k T := by
  unfold wslice
  split_ifs with hT
  · rw [Finset.prod_mul_distrib, Finset.prod_const, Z_scale, hT, Int.toNat_natCast]
    exact mul_div_mul_left _ _ (pow_ne_zero _ hc.ne')
  · rfl

/-- **Scale invariance of the target**: `p_w` depends on the weights only through their ratios. -/
theorem weightedTarget_scale {n k : ℕ} {c : ℝ} (hc : 0 < c) (w w' : Fin n → ℝ) (hww : ∀ i, w' i = c * w i)
    (hw : ∀ i, 0 < w i) (hw' : ∀ i, 0 < w' i) (hk : k ≤ n) :
    weightedTarget n k w' hw' hk = weightedTarget n k w hw hk := by
  have e : w' = fun i => c * w i := funext hww
  subst e
  unfold weightedTarget
  congr 1
  funext x
  exact wslice_scale hc w k (wordOnes x)

/-- **Scale invariance of the exact oracle**: the same legality test and the same marginals. -/
theorem weightedOracle_scale {n k : ℕ} {c : ℝ} (hc : 0 < c) (w w' : Fin n → ℝ) (hww : ∀ i, w' i = c * w i) :
    weightedOracle n k w' = weightedOracle n k w := by
  have e : w' = fun i => c * w i := funext hww
  subst e
  unfold weightedOracle
  congr 1
  funext h i
  exact sliceMarg_scale hc w _ _ i

/-- **Theorem A item 3 with the printed normalization** "Rescale so `min w = 1`" (§0 l.87): the statement of `ThmA3`
with the extra hypotheses `∀ i, 1 ≤ w i` and `∃ i, w i = 1`. -/
def ThmA3norm (Λ κ₀ : ℝ) : Prop :=
  ∃ A₀ Cs : ℝ, ∃ h1 : 1 ≤ A₀, ∀ (A : ℝ) (hA : A₀ ≤ A) (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i)
    (hk : k ≤ n), 1 ≤ n → (∀ i j, w i ≤ Λ * w j) → (∀ i, 1 ≤ w i) → (∃ i, w i = 1) →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
      KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A (h1.trans hA) n))
        ≤ ((Cs / A : ℝ) : WithTop ℝ)

/-- **`ThmA3` is the printed statement, normalization included**: requiring `min w = 1` changes nothing. -/
theorem thmA3_iff_norm (Λ κ₀ : ℝ) : ThmA3 Λ κ₀ ↔ ThmA3norm Λ κ₀ := by
  constructor
  · rintro ⟨A₀, Cs, h1, H⟩
    exact ⟨A₀, Cs, h1, fun A hA n k w hw hk hn hΛ _ _ hκ1 hκ2 => H A hA n k w hw hk hn hΛ hκ1 hκ2⟩
  · rintro ⟨A₀, Cs, h1, H⟩
    refine ⟨A₀, Cs, h1, fun A hA n k w hw hk hn hΛ hκ1 hκ2 => ?_⟩
    obtain ⟨i₀, -, hi₀⟩ := Finset.exists_min_image (univ : Finset (Fin n)) w
      ⟨⟨0, by omega⟩, Finset.mem_univ _⟩
    have hc : 0 < 1 / w i₀ := one_div_pos.2 (hw i₀)
    have hw' : ∀ i, 0 < 1 / w i₀ * w i := fun i => mul_pos hc (hw i)
    have hΛ' : ∀ i j, 1 / w i₀ * w i ≤ Λ * (1 / w i₀ * w j) := fun i j =>
      calc 1 / w i₀ * w i ≤ 1 / w i₀ * (Λ * w j) := mul_le_mul_of_nonneg_left (hΛ i j) hc.le
        _ = Λ * (1 / w i₀ * w j) := by ring
    have hmin : ∀ i, 1 ≤ 1 / w i₀ * w i := fun i => by
      rw [one_div_mul_eq_div, le_div_iff₀ (hw i₀), one_mul]
      exact hi₀ i (Finset.mem_univ i)
    have hone : 1 / w i₀ * w i₀ = 1 := one_div_mul_cancel (hw i₀).ne'
    have h := H A hA n k (fun i => 1 / w i₀ * w i) hw' hk hn hΛ' hmin ⟨i₀, hone⟩ hκ1 hκ2
    rw [weightedTarget_scale hc w (fun i => 1 / w i₀ * w i) (fun i => rfl) hw hw' hk,
      weightedOracle_scale hc w (fun i => 1 / w i₀ * w i) (fun i => rfl)] at h
    exact h

/-! ## §1 Admissible dimensions and the small-`n` branch -/

theorem adm_quota {n k : ℕ} {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hn : 1 ≤ n) (hκ1 : κ₀ * n ≤ k)
    (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n) : 1 ≤ k ∧ k + 1 ≤ n := by
  have hn' : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hpos : 0 < κ₀ * (n : ℝ) := mul_pos hκ0 (by linarith)
  have hk1 : (0 : ℝ) < k := lt_of_lt_of_le hpos hκ1
  have hk2 : (k : ℝ) < n := by nlinarith
  have h1 : 0 < k := by exact_mod_cast hk1
  have h2 : k < n := by exact_mod_cast hk2
  omega

theorem adm_two_le {n k : ℕ} {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hn : 1 ≤ n) (hκ1 : κ₀ * n ≤ k)
    (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n) : 2 ≤ n := by
  have := adm_quota hκ0 hn hκ1 hκ2
  omega

theorem no_quota_at_one {κ₀ : ℝ} (hκ0 : 0 < κ₀) (k : ℕ) :
    ¬ (κ₀ * ((1 : ℕ) : ℝ) ≤ k ∧ (k : ℝ) ≤ (1 - κ₀) * ((1 : ℕ) : ℝ)) := by
  rintro ⟨h1, h2⟩
  have := adm_two_le hκ0 le_rfl h1 h2
  omega

theorem rfSched_small {A : ℝ} {n : ℕ} (hn : n < 4 * msz A 0) (ζ : Coins A n) :
    rfSched A n ζ = singletonsOf (univ : Finset (Fin n)) := by
  unfold rfSched
  rw [if_pos hn]

theorem schedLawE_singletonsOf_univ {n : ℕ} {t : Target n} {o : Oracle n} (hex : Exact t o)
    (x : Fin n → Bool) : schedLawE o (singletonsOf (univ : Finset (Fin n))) [] x = t.p x := by
  have hs : IsSchedule (agfv_singletons (labelList (univ : Finset (Fin n)))) (remaining ([] : History n)) := by
    rw [remaining_nil]
    exact isSchedule_singletonsOf univ
  have h := Mix.prefMass_mul_schedLawE_singletons hex (labelList (univ : Finset (Fin n))) [] trivial hs x
    (fun i hi => by simp [committed] at hi)
  rw [prefMass_nil, one_mul] at h
  exact h

theorem mixLawE_rfMix_small {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : n < 4 * msz A 0) {t : Target n}
    {o : Oracle n} (hex : Exact t o) : mixLawE o (rfMix A hA n) = t.p := by
  funext x
  rw [(rfMix_spec hA n).1 o x]
  have h : ∀ ζ : Coins A n, coinP A n ζ * schedLawE o (rfSched A n ζ) [] x = coinP A n ζ * t.p x := by
    intro ζ
    rw [rfSched_small hn ζ, schedLawE_singletonsOf_univ hex x]
  rw [Finset.sum_congr rfl (fun ζ _ => h ζ), ← Finset.sum_mul, coinP_sum, one_mul]

theorem rf_small_exact {A : ℝ} (hA : 1 ≤ A) {n k : ℕ} (hk : k ≤ n) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i)
    (hn : n < 4 * ⌈4 * A ^ 2⌉₊) :
    (∀ ζ : Coins A n, rfSched A n ζ = singletonsOf (univ : Finset (Fin n))) ∧
      (∀ x, mixLawE (weightedOracle n k w) (rfMix A hA n) x = (weightedTarget n k w hw hk).p x) ∧
      KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n))
        = ((0 : ℝ) : WithTop ℝ) ∧
      capRF A n = n ∧ (n : ℝ) < 16 * A ^ 2 + 4 := by
  have hn' : n < 4 * msz A 0 := by rw [msz_zero]; exact hn
  have hlaw := mixLawE_rfMix_small hA hn' (weighted_exact n k w hw hk)
  exact ⟨rfSched_small hn', fun x => by rw [hlaw], by rw [hlaw, Mix.KLx_self], (capRF_small hA hn').1,
    (capRF_small hA hn').2.1⟩

/-! ## §2 (4.33): the shape term -/

noncomputable def massSupp {n : ℕ} (t : Target n) (q : (Fin n → Bool) → ℝ) : ℝ := ∑ x ∈ supp t, q x

noncomputable def condSupp {n : ℕ} (t : Target n) (q : (Fin n → Bool) → ℝ) : (Fin n → Bool) → ℝ :=
  fun x => if 0 < t.p x then q x / massSupp t q else 0

theorem sum_supp_p {n : ℕ} (t : Target n) : ∑ x ∈ supp t, t.p x = 1 := by
  unfold supp
  rw [Finset.sum_filter, ← t.sum_one]
  refine Finset.sum_congr rfl (fun x _ => ?_)
  split_ifs with h
  · rfl
  · exact (le_antisymm (not_lt.1 h) (t.nonneg x)).symm

theorem KLx_condSupp {n : ℕ} (t : Target n) (q : (Fin n → Bool) → ℝ) (hq : ∀ x, 0 < t.p x → 0 ≤ q x) :
    KLx t (condSupp t q) = KLx t q + ((Real.log (massSupp t q) : ℝ) : WithTop ℝ) := by
  classical
  by_cases hpos : ∀ x, 0 < t.p x → 0 < q x
  · have hne : (supp t).Nonempty := by
      by_contra h0
      rw [Finset.not_nonempty_iff_eq_empty] at h0
      have h := sum_supp_p t
      rw [h0, Finset.sum_empty] at h
      exact zero_ne_one h
    obtain ⟨x0, hx0⟩ := hne
    have hx0' : 0 < t.p x0 := (Finset.mem_filter.1 hx0).2
    have hM : 0 < massSupp t q :=
      Finset.sum_pos' (fun x hx => (hpos x (Finset.mem_filter.1 hx).2).le) ⟨x0, hx0, hpos x0 hx0'⟩
    have hcpos : ∀ x, 0 < t.p x → 0 < condSupp t q x := fun x hx => by
      unfold condSupp
      rw [if_pos hx]
      exact div_pos (hpos x hx) hM
    unfold KLx
    rw [if_pos hcpos, if_pos hpos, ← WithTop.coe_add]
    congr 1
    have key : ∀ x ∈ univ.filter (fun x => 0 < t.p x), t.p x * Real.log (t.p x / condSupp t q x)
        = t.p x * Real.log (t.p x / q x) + t.p x * Real.log (massSupp t q) := by
      intro x hx
      have hxp : 0 < t.p x := (Finset.mem_filter.1 hx).2
      have hqx : 0 < q x := hpos x hxp
      unfold condSupp
      rw [if_pos hxp]
      rw [show t.p x / (q x / massSupp t q) = t.p x / q x * massSupp t q by
        field_simp]
      rw [Real.log_mul (div_pos hxp hqx).ne' hM.ne', mul_add]
    rw [Finset.sum_congr rfl key, Finset.sum_add_distrib, ← Finset.sum_mul]
    rw [show ∑ x ∈ univ.filter (fun x => 0 < t.p x), t.p x = 1 from sum_supp_p t, one_mul]
  · push Not at hpos
    obtain ⟨x, hx, hqx⟩ := hpos
    have hq0 : q x = 0 := le_antisymm hqx (hq x hx)
    have hc : condSupp t q x ≤ 0 := by
      unfold condSupp
      rw [if_pos hx, hq0, zero_div]
    have h1 : KLx t (condSupp t q) = ⊤ := by
      unfold KLx
      rw [if_neg]
      push Not
      exact ⟨x, hx, hc⟩
    have h2 : KLx t q = ⊤ := by
      unfold KLx
      rw [if_neg]
      push Not
      exact ⟨x, hx, hqx⟩
    rw [h1, h2, WithTop.top_add]

theorem withTop_add_coe_le (a : WithTop ℝ) {c : ℝ} (hc : c ≤ 0) : a + ((c : ℝ) : WithTop ℝ) ≤ a := by
  induction a using WithTop.recTopCoe with
  | top => simp
  | coe r =>
      rw [← WithTop.coe_add]
      exact WithTop.coe_le_coe.2 (by linarith)

/-- `S_k = {x : |x| = k}`. -/
noncomputable def sliceSet (n k : ℕ) : Finset (Fin n → Bool) := univ.filter (fun x => #(wordOnes x) = k)

/-- `Q(S_k)`. -/
noncomputable def qSlice {n : ℕ} (k : ℕ) (Q : (Fin n → Bool) → ℝ) : ℝ := ∑ x ∈ sliceSet n k, Q x

/-- `Q(· | S_k)`. -/
noncomputable def qCond {n : ℕ} (k : ℕ) (Q : (Fin n → Bool) → ℝ) : (Fin n → Bool) → ℝ :=
  fun x => if #(wordOnes x) = k then Q x / qSlice k Q else 0

theorem supp_weightedTarget {n k : ℕ} (hk : k ≤ n) {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) :
    supp (weightedTarget n k w hw hk) = sliceSet n k := by
  ext x
  simp only [supp, sliceSet, Finset.mem_filter, Finset.mem_univ, true_and]
  exact weightedTarget_pos_iff hk hw x

theorem qSlice_eq_massSupp {n k : ℕ} (hk : k ≤ n) {w : Fin n → ℝ} (hw : ∀ i, 0 < w i)
    (Q : (Fin n → Bool) → ℝ) : qSlice k Q = massSupp (weightedTarget n k w hw hk) Q := by
  unfold qSlice massSupp
  rw [supp_weightedTarget hk hw]

theorem qCond_eq_condSupp {n k : ℕ} (hk : k ≤ n) {w : Fin n → ℝ} (hw : ∀ i, 0 < w i)
    (Q : (Fin n → Bool) → ℝ) : qCond k Q = condSupp (weightedTarget n k w hw hk) Q := by
  funext x
  unfold qCond condSupp
  rw [← qSlice_eq_massSupp hk hw Q]
  by_cases h : #(wordOnes x) = k
  · rw [if_pos h, if_pos ((weightedTarget_pos_iff hk hw x).2 h)]
  · rw [if_neg h, if_neg (fun h' => h ((weightedTarget_pos_iff hk hw x).1 h'))]

/-- **(4.33) for every predrawn mixture.** -/
theorem shape_mix {n k : ℕ} (hk : k ≤ n) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (μ : SchedMix n) :
    KLx (weightedTarget n k w hw hk) (qCond k (mixLawE (weightedOracle n k w) μ))
        = KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) μ)
          + ((Real.log (qSlice k (mixLawE (weightedOracle n k w) μ)) : ℝ) : WithTop ℝ) ∧
      0 ≤ qSlice k (mixLawE (weightedOracle n k w) μ) ∧
      qSlice k (mixLawE (weightedOracle n k w) μ) ≤ 1 ∧
      KLx (weightedTarget n k w hw hk) (qCond k (mixLawE (weightedOracle n k w) μ))
        ≤ KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) μ) := by
  have hmu : Converse.MargUnit (weightedOracle n k w) :=
    Converse.margUnit_of_exact _ _ (weighted_exact n k w hw hk)
  have hnn : ∀ x, 0 ≤ mixLawE (weightedOracle n k w) μ x := fun x => Mix.mixLawE_nonneg _ hmu μ x
  have hid := KLx_condSupp (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) μ) (fun x _ => hnn x)
  rw [← qCond_eq_condSupp hk hw, ← qSlice_eq_massSupp hk hw] at hid
  have h0 : 0 ≤ qSlice k (mixLawE (weightedOracle n k w) μ) := Finset.sum_nonneg (fun x _ => hnn x)
  have h1 : qSlice k (mixLawE (weightedOracle n k w) μ) ≤ 1 := by
    unfold qSlice
    calc ∑ x ∈ sliceSet n k, mixLawE (weightedOracle n k w) μ x
        ≤ ∑ x, mixLawE (weightedOracle n k w) μ x :=
          Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _) (fun x _ _ => hnn x)
      _ = 1 := Mix.sum_mixLawE _ μ
  refine ⟨hid, h0, h1, ?_⟩
  rw [hid]
  exact withTop_add_coe_le _ (Real.log_nonpos h0 h1)

/-- **(4.33) for the RF mixture `U(A)`** (App Q §4.8 l.1133–1138; Theorem A item 5). -/
theorem rf_shape {A : ℝ} (hA : 1 ≤ A) {n k : ℕ} (hk : k ≤ n) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) :
    KLx (weightedTarget n k w hw hk) (qCond k (mixLawE (weightedOracle n k w) (rfMix A hA n)))
        = KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n))
          + ((Real.log (qSlice k (mixLawE (weightedOracle n k w) (rfMix A hA n))) : ℝ) : WithTop ℝ) ∧
      0 ≤ qSlice k (mixLawE (weightedOracle n k w) (rfMix A hA n)) ∧
      qSlice k (mixLawE (weightedOracle n k w) (rfMix A hA n)) ≤ 1 ∧
      KLx (weightedTarget n k w hw hk) (qCond k (mixLawE (weightedOracle n k w) (rfMix A hA n)))
        ≤ KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n)) :=
  shape_mix hk w hw (rfMix A hA n)

/-! ## §3 (4.34): Corollary A′ -/

noncomputable def Aeps (A₀ Cs ε : ℝ) : ℝ := max A₀ (Cs / ε)

noncomputable def Kp (A₀ Cs : ℝ) : ℝ := 16 * A₀ ^ 2 + 16 * Cs ^ 2 + 5

theorem Kp_eq (A₀ Cs : ℝ) : Kp A₀ Cs = 16 * A₀ ^ 2 + 16 * Cs ^ 2 + 5 := rfl

theorem one_le_Aeps {A₀ : ℝ} (h1 : 1 ≤ A₀) (Cs ε : ℝ) : 1 ≤ Aeps A₀ Cs ε := h1.trans (le_max_left _ _)

theorem Aeps_sq_le (A₀ Cs ε : ℝ) :
    Aeps A₀ Cs ε ^ 2 ≤ A₀ ^ 2 + Cs ^ 2 * ε⁻¹ ^ 2 := by
  unfold Aeps
  have e : (Cs / ε) ^ 2 = Cs ^ 2 * ε⁻¹ ^ 2 := by rw [div_eq_mul_inv, mul_pow]
  rcases le_total A₀ (Cs / ε) with h | h
  · rw [max_eq_right h, e]
    nlinarith [sq_nonneg A₀]
  · rw [max_eq_left h]
    nlinarith [mul_nonneg (sq_nonneg Cs) (sq_nonneg ε⁻¹)]

theorem div_Aeps_le {A₀ Cs ε : ℝ} (h1 : 1 ≤ A₀) (hε : 0 < ε) : Cs / Aeps A₀ Cs ε ≤ ε := by
  have hA : 0 < Aeps A₀ Cs ε := lt_of_lt_of_le one_pos (one_le_Aeps h1 Cs ε)
  rw [div_le_iff₀ hA]
  have h2 : Cs / ε ≤ Aeps A₀ Cs ε := le_max_right _ _
  have h3 : Cs = ε * (Cs / ε) := by field_simp
  calc Cs = ε * (Cs / ε) := h3
    _ ≤ ε * Aeps A₀ Cs ε := mul_le_mul_of_nonneg_left h2 hε.le

theorem logb_log_two_le {n : ℕ} (hn : 2 ≤ n) : Real.logb 2 (Real.log 2) ≤ Real.logb 2 (Real.log n) := by
  have h2 : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hl : Real.log 2 ≤ Real.log n := Real.log_le_log (by norm_num) h2
  exact Real.logb_le_logb_of_le (by norm_num) (Real.log_pos (by norm_num)) hl

theorem neg_one_lt_logb_log_two : -1 < Real.logb 2 (Real.log 2) := by
  have hl2 : (1 : ℝ) / 2 < Real.log 2 := by have := Real.log_two_gt_d9; linarith
  have e : Real.logb 2 (1 / 2) = -1 := by
    rw [one_div, Real.logb_inv, Real.logb_self_eq_one (by norm_num : (1 : ℝ) < 2)]
  rw [← e]
  exact Real.logb_lt_logb (by norm_num) (by norm_num) hl2

theorem neg_one_le_logb_log {n : ℕ} (hn : 2 ≤ n) : -1 ≤ Real.logb 2 (Real.log n) :=
  le_trans neg_one_lt_logb_log_two.le (logb_log_two_le hn)

theorem capRF_le_Kp {A₀ Cs ε : ℝ} (h1 : 1 ≤ A₀) {n : ℕ} (hn : 2 ≤ n) :
    (capRF (Aeps A₀ Cs ε) n : ℝ) ≤ Real.logb 2 (Real.log n) + Kp A₀ Cs * (1 + ε⁻¹ ^ 2) := by
  have hA1 : 1 ≤ Aeps A₀ Cs ε := one_le_Aeps h1 Cs ε
  have hsq := Aeps_sq_le A₀ Cs ε
  have hlog := neg_one_le_logb_log hn
  have hK : Kp A₀ Cs * (1 + ε⁻¹ ^ 2)
      = (16 * A₀ ^ 2 + 16 * Cs ^ 2 + 5) + (16 * A₀ ^ 2 + 5) * ε⁻¹ ^ 2 + 16 * (Cs ^ 2 * ε⁻¹ ^ 2) := by
    unfold Kp
    ring
  have he : 0 ≤ ε⁻¹ ^ 2 := sq_nonneg _
  have hAe : 0 ≤ (16 * A₀ ^ 2 + 5) * ε⁻¹ ^ 2 := mul_nonneg (by positivity) he
  have hC : 0 ≤ Cs ^ 2 := sq_nonneg _
  have hA0 : 0 ≤ A₀ ^ 2 := sq_nonneg _
  have hCe : 0 ≤ Cs ^ 2 * ε⁻¹ ^ 2 := mul_nonneg hC he
  rw [hK]
  rcases Nat.lt_or_ge n (4 * msz (Aeps A₀ Cs ε) 0) with hsmall | hbig
  · rw [(capRF_small hA1 hsmall).1]
    have h16 := (capRF_small hA1 hsmall).2.1
    linarith
  · have := capRF_le_log hA1 hbig
    linarith

/-- **Corollary A′ (4.34), at given Theorem A constants.** -/
theorem corA'_at {Λ κ₀ A₀ Cs : ℝ} {h1 : 1 ≤ A₀} (H : Item3 Λ κ₀ A₀ Cs h1) (hκ0 : 0 < κ₀) {ε : ℝ}
    (hε : 0 < ε) {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hn : 1 ≤ n)
    (hΛ : ∀ i j, w i ≤ Λ * w j) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n) :
    KLx (weightedTarget n k w hw hk)
        (mixLawE (weightedOracle n k w) (rfMix (Aeps A₀ Cs ε) (one_le_Aeps h1 Cs ε) n))
        ≤ ((ε : ℝ) : WithTop ℝ) ∧
      (∀ ζ : Coins (Aeps A₀ Cs ε) n, ((rfSched (Aeps A₀ Cs ε) n ζ).length : ℝ)
        ≤ Real.logb 2 (Real.log n) + Kp A₀ Cs * (1 + ε⁻¹ ^ 2)) ∧
      (Bridge.mixPolicy (rfMix (Aeps A₀ Cs ε) (one_le_Aeps h1 Cs ε) n)).CapEvery (weightedOracle n k w)
        ⌊Real.logb 2 (Real.log n) + Kp A₀ Cs * (1 + ε⁻¹ ^ 2)⌋₊ ∧
      (Bridge.mixPolicy (rfMix (Aeps A₀ Cs ε) (one_le_Aeps h1 Cs ε) n)).CapAS (weightedOracle n k w)
        ⌊Real.logb 2 (Real.log n) + Kp A₀ Cs * (1 + ε⁻¹ ^ 2)⌋₊ := by
  have hA1 := one_le_Aeps h1 Cs ε
  have hn2 : 2 ≤ n := adm_two_le hκ0 hn hκ1 hκ2
  have hF := item3_apply H hA1 (le_max_left _ _) w hw hk hn hΛ hκ1 hκ2
  have hlen : ∀ ζ : Coins (Aeps A₀ Cs ε) n, ((rfSched (Aeps A₀ Cs ε) n ζ).length : ℝ)
      ≤ Real.logb 2 (Real.log n) + Kp A₀ Cs * (1 + ε⁻¹ ^ 2) := fun ζ =>
    le_trans (by exact_mod_cast length_rfSched_le hA1 n ζ) (capRF_le_Kp h1 hn2)
  have hnat : ∀ ζ : Coins (Aeps A₀ Cs ε) n, (rfSched (Aeps A₀ Cs ε) n ζ).length
      ≤ ⌊Real.logb 2 (Real.log n) + Kp A₀ Cs * (1 + ε⁻¹ ^ 2)⌋₊ := fun ζ => Nat.le_floor (hlen ζ)
  obtain ⟨hE, hS⟩ := Mix.caps_of_image (rfSched (Aeps A₀ Cs ε) n) _ (rfMix_spec hA1 n).2.2 hnat
    (weightedOracle n k w)
  refine ⟨le_trans hF (WithTop.coe_le_coe.2 (div_Aeps_le h1 hε)), hlen, hE, hS⟩

/-! ## §4 Blocks, empty-block probabilities and the scheduled mean of `U(A)` -/

/-- Survivors after the first `t` rounds from `F`. -/
def survF {n R : ℕ} (ζ : Fin R → Fin n → Bool) (F : Finset (Fin n)) (t : ℕ) : Finset (Fin n) :=
  F.filter (fun i => ∀ s : Fin R, (s : ℕ) < t → ζ s i = true)

/-- The block of round `t`: `B_t = F_t \ F_{t+1}`. -/
def blkF {n R : ℕ} (ζ : Fin R → Fin n → Bool) (F : Finset (Fin n)) (t : ℕ) : Finset (Fin n) :=
  survF ζ F t \ survF ζ F (t + 1)

theorem survF_zero {n R : ℕ} (ζ : Fin R → Fin n → Bool) (F : Finset (Fin n)) : survF ζ F 0 = F := by
  unfold survF
  exact Finset.filter_true_of_mem (fun i _ s hs => absurd hs (Nat.not_lt_zero _))

theorem survF_succ {n R : ℕ} (ζ : Fin (R + 1) → Fin n → Bool) (F : Finset (Fin n)) (t : ℕ) :
    survF ζ F (t + 1) = survF (fun s : Fin R => ζ s.succ) (F.filter (fun i => ζ 0 i = true)) t := by
  ext i
  simp only [survF, Finset.mem_filter]
  constructor
  · rintro ⟨hi, hs⟩
    refine ⟨⟨hi, hs 0 (by rw [Fin.val_zero]; omega)⟩, fun s hst => hs s.succ (by rw [Fin.val_succ]; omega)⟩
  · rintro ⟨⟨hi, h0⟩, hs⟩
    refine ⟨hi, fun s hst => ?_⟩
    rcases Fin.eq_zero_or_eq_succ s with h | ⟨s', rfl⟩
    · rw [h]
      exact h0
    · rw [Fin.val_succ] at hst
      exact hs s' (by omega)

theorem length_ite_singleton {α : Type} (P : Prop) [Decidable P] (a : α) :
    (if P then [a] else []).length = if P then 1 else 0 := by
  split_ifs <;> rfl

/-- **The sieve's length**: one per nonempty block, plus the terminal step. -/
theorem length_sieve_ofFn {n : ℕ} (T : Finset (Fin n) → List (Finset (Fin n))) :
    ∀ (R : ℕ) (ζ : Fin R → Fin n → Bool) (F : Finset (Fin n)),
      (sieve T (List.ofFn ζ) F).length =
        (∑ t : Fin R, if (blkF ζ F t).Nonempty then 1 else 0) + (T (survF ζ F R)).length
  | 0, ζ, F => by
      rw [List.ofFn_zero, sieve_nil, survF_zero, Fin.sum_univ_zero, zero_add]
  | R + 1, ζ, F => by
      rw [List.ofFn_succ, sieve_cons, List.length_append, length_ite_singleton,
        length_sieve_ofFn T R (fun s => ζ s.succ) (F.filter (fun i => ζ 0 i = true)), Fin.sum_univ_succ]
      have hb0 : blkF ζ F ((0 : Fin (R + 1)) : ℕ) = F \ F.filter (fun i => ζ 0 i = true) := by
        unfold blkF
        rw [Fin.val_zero, survF_zero, survF_succ, survF_zero]
      have hbs : ∀ t : Fin R, blkF ζ F ((t.succ : Fin (R + 1)) : ℕ)
          = blkF (fun s : Fin R => ζ s.succ) (F.filter (fun i => ζ 0 i = true)) t := by
        intro t
        unfold blkF
        rw [Fin.val_succ, survF_succ, survF_succ]
      rw [hb0, survF_succ]
      simp only [hbs]
      ring

theorem length_rfSched_eq {A : ℝ} {n : ℕ} (hn : 4 * msz A 0 ≤ n) (ζ : Coins A n) :
    (rfSched A n ζ).length = (∑ t : Fin (Rof A n), if (blkF ζ univ t).Nonempty then 1 else 0) +
      (terminal (msz A 0) (survF ζ univ (Rof A n))).length := by
  unfold rfSched
  rw [if_neg (by omega)]
  exact length_sieve_ofFn _ _ ζ univ

theorem mem_blkF_univ {n R : ℕ} (ζ : Fin R → Fin n → Bool) (t : Fin R) (i : Fin n) :
    i ∈ blkF ζ univ t ↔ (∀ s : Fin R, (s : ℕ) < t → ζ s i = true) ∧ ζ t i = false := by
  simp only [blkF, survF, Finset.mem_sdiff, Finset.mem_filter, Finset.mem_univ, true_and]
  constructor
  · rintro ⟨h1, h2⟩
    refine ⟨h1, ?_⟩
    by_contra h3
    have h3' : ζ t i = true := by simpa using h3
    exact h2 (fun s hs => by
      rcases Nat.lt_succ_iff_lt_or_eq.1 hs with h | h
      · exact h1 s h
      · have hst : s = t := Fin.ext h
        rw [hst]
        exact h3')
  · rintro ⟨h1, h2⟩
    refine ⟨h1, fun h => ?_⟩
    have h' := h t (Nat.lt_succ_self _)
    rw [h2] at h'
    exact Bool.false_ne_true h'

/-- The coin law of one coordinate's column. -/
noncomputable def colP (A : ℝ) (n : ℕ) (c : Fin (Rof A n) → Bool) : ℝ :=
  ∏ t : Fin (Rof A n), (if c t then frac A n t else 1 - frac A n t)

theorem coinP_eq_prod_col (A : ℝ) (n : ℕ) (ζ : Coins A n) :
    coinP A n ζ = ∏ i : Fin n, colP A n (fun t => ζ t i) := by
  unfold coinP colP
  exact Finset.prod_comm

theorem sum_colP (A : ℝ) (n : ℕ) : ∑ c : Fin (Rof A n) → Bool, colP A n c = 1 := by
  unfold colP
  rw [← Fintype.prod_sum (fun (t : Fin (Rof A n)) (b : Bool) => if b then frac A n t else 1 - frac A n t)]
  refine Finset.prod_eq_one fun t _ => ?_
  rw [Fintype.sum_bool]
  simp

/-- The event that a column lies in the block of round `t`. -/
def hitE {R : ℕ} (t : Fin R) (c : Fin R → Bool) : Prop :=
  (∀ s : Fin R, (s : ℕ) < t → c s = true) ∧ c t = false

instance {R : ℕ} (t : Fin R) : DecidablePred (hitE t) := fun c => by
  unfold hitE
  infer_instance

/-- `Pr(B_t = ∅)` under the coin law. -/
noncomputable def emptyProb (A : ℝ) (n : ℕ) (t : Fin (Rof A n)) : ℝ :=
  ∑ ζ : Coins A n, coinP A n ζ * (if blkF ζ univ t = ∅ then 1 else 0)

theorem emptyProb_eq_pow (A : ℝ) (n : ℕ) (t : Fin (Rof A n)) :
    emptyProb A n t = (∑ c : Fin (Rof A n) → Bool, colP A n c * (if hitE t c then 0 else 1)) ^ n := by
  classical
  unfold emptyProb
  have h1 : ∀ ζ : Coins A n, coinP A n ζ * (if blkF ζ univ t = ∅ then 1 else 0)
      = ∏ i : Fin n, (colP A n (fun s => ζ s i) * (if hitE t (fun s => ζ s i) then 0 else 1)) := by
    intro ζ
    rw [Finset.prod_mul_distrib, ← coinP_eq_prod_col]
    congr 1
    have hiff : blkF ζ univ t = ∅ ↔ ∀ i ∈ (univ : Finset (Fin n)), ¬ hitE t (fun s => ζ s i) := by
      rw [Finset.eq_empty_iff_forall_notMem]
      constructor
      · intro h i _ hh
        exact h i ((mem_blkF_univ ζ t i).2 hh)
      · intro h i hi
        exact h i (Finset.mem_univ i) ((mem_blkF_univ ζ t i).1 hi)
    have hprod : ∏ i : Fin n, (if hitE t (fun s => ζ s i) then (0 : ℝ) else 1)
        = ∏ i : Fin n, (if ¬ hitE t (fun s => ζ s i) then (1 : ℝ) else 0) := by
      refine Finset.prod_congr rfl (fun i _ => ?_)
      by_cases h : hitE t (fun s => ζ s i)
      · rw [if_pos h, if_neg (not_not.2 h)]
      · rw [if_neg h, if_pos h]
    rw [hprod, Finset.prod_boole]
    by_cases h : blkF ζ univ t = ∅
    · rw [if_pos h, if_pos (hiff.1 h)]
    · rw [if_neg h, if_neg (fun h' => h (hiff.2 h'))]
  rw [Finset.sum_congr rfl (fun ζ _ => h1 ζ)]
  have h2 : ∑ ζ : Coins A n, ∏ i : Fin n,
        (colP A n (fun s => ζ s i) * (if hitE t (fun s => ζ s i) then (0 : ℝ) else 1))
      = ∑ η : Fin n → Fin (Rof A n) → Bool, ∏ i : Fin n,
        (colP A n (η i) * (if hitE t (η i) then (0 : ℝ) else 1)) :=
    Fintype.sum_equiv (Equiv.piComm (fun (_ : Fin (Rof A n)) (_ : Fin n) => Bool)) _ _ (fun ζ => rfl)
  rw [h2, ← Fintype.prod_sum (fun (_ : Fin n) (c : Fin (Rof A n) → Bool) =>
    colP A n c * (if hitE t c then (0 : ℝ) else 1)), Finset.prod_const, Finset.card_univ, Fintype.card_fin]

/-- The hit probability of one column: `(∏_{s<t} f_s)(1 − f_t)`. -/
theorem sum_colP_hit (A : ℝ) (n : ℕ) (t : Fin (Rof A n)) :
    ∑ c : Fin (Rof A n) → Bool, colP A n c * (if hitE t c then 1 else 0)
      = (∏ s ∈ Finset.range t, frac A n s) * (1 - frac A n t) := by
  classical
  -- the indicator as a product over rounds
  have hind : ∀ c : Fin (Rof A n) → Bool, (if hitE t c then (1 : ℝ) else 0)
      = ∏ s : Fin (Rof A n), (if ((s : ℕ) < t → c s = true) ∧ ((s : ℕ) = t → c s = false) then (1 : ℝ) else 0) := by
    intro c
    rw [Finset.prod_boole]
    have hiff : hitE t c ↔ ∀ s ∈ (univ : Finset (Fin (Rof A n))),
        ((s : ℕ) < t → c s = true) ∧ ((s : ℕ) = t → c s = false) := by
      constructor
      · rintro ⟨h1, h2⟩ s _
        refine ⟨h1 s, fun hs => ?_⟩
        have : s = t := Fin.ext hs
        rw [this]
        exact h2
      · intro h
        exact ⟨fun s hs => (h s (Finset.mem_univ s)).1 hs, (h t (Finset.mem_univ t)).2 rfl⟩
    by_cases h : hitE t c
    · rw [if_pos h, if_pos (hiff.1 h)]
    · rw [if_neg h, if_neg (fun h' => h (hiff.2 h'))]
  have hsum : ∀ c : Fin (Rof A n) → Bool, colP A n c * (if hitE t c then (1 : ℝ) else 0)
      = ∏ s : Fin (Rof A n), ((if c s then frac A n s else 1 - frac A n s) *
          (if ((s : ℕ) < t → c s = true) ∧ ((s : ℕ) = t → c s = false) then (1 : ℝ) else 0)) := by
    intro c
    rw [hind c]
    unfold colP
    rw [← Finset.prod_mul_distrib]
  rw [Finset.sum_congr rfl (fun c _ => hsum c)]
  rw [← Fintype.prod_sum (fun (s : Fin (Rof A n)) (b : Bool) => (if b then frac A n s else 1 - frac A n s) *
    (if ((s : ℕ) < t → b = true) ∧ ((s : ℕ) = t → b = false) then (1 : ℝ) else 0))]
  -- each factor
  have hJ : ∀ s : Fin (Rof A n), ∑ b : Bool, (if b then frac A n s else 1 - frac A n s) *
      (if ((s : ℕ) < t → b = true) ∧ ((s : ℕ) = t → b = false) then (1 : ℝ) else 0)
      = (if (s : ℕ) < t then frac A n s else if (s : ℕ) = t then 1 - frac A n s else 1) := by
    intro s
    rw [Fintype.sum_bool]
    by_cases h1 : (s : ℕ) < (t : ℕ)
    · have h2 : (s : ℕ) ≠ t := by omega
      simp [h2, h1]
    · by_cases h2 : (s : ℕ) = t
      · simp [h2]
      · simp [h1, h2]
  rw [Finset.prod_congr rfl (fun s _ => hJ s)]
  rw [Fin.prod_univ_eq_prod_range
    (fun s => if s < (t : ℕ) then frac A n s else if s = t then 1 - frac A n s else 1) (Rof A n)]
  have ht : (t : ℕ) + 1 ≤ Rof A n := t.2
  rw [← Finset.prod_range_mul_prod_Ico _ ht, Finset.prod_range_succ]
  have hlow : ∏ s ∈ Finset.range (t : ℕ), (if s < (t : ℕ) then frac A n s else if s = t then 1 - frac A n s else 1)
      = ∏ s ∈ Finset.range (t : ℕ), frac A n s :=
    Finset.prod_congr rfl (fun s hs => by rw [if_pos (Finset.mem_range.1 hs)])
  have hhigh : ∏ s ∈ Finset.Ico ((t : ℕ) + 1) (Rof A n),
      (if s < (t : ℕ) then frac A n s else if s = t then 1 - frac A n s else 1) = 1 :=
    Finset.prod_eq_one (fun s hs => by
      have := (Finset.mem_Ico.1 hs).1
      rw [if_neg (by omega), if_neg (by omega)])
  rw [hlow, hhigh, if_neg (lt_irrefl _), if_pos rfl, mul_one]

theorem emptyProb_eq_one_sub (A : ℝ) (n : ℕ) (t : Fin (Rof A n)) :
    emptyProb A n t = (1 - (∏ s ∈ Finset.range t, frac A n s) * (1 - frac A n t)) ^ n := by
  rw [emptyProb_eq_pow, ← sum_colP_hit]
  congr 1
  have h : ∀ c : Fin (Rof A n) → Bool, colP A n c * (if hitE t c then (0 : ℝ) else 1)
      = colP A n c - colP A n c * (if hitE t c then (1 : ℝ) else 0) := by
    intro c
    split_ifs <;> ring
  rw [Finset.sum_congr rfl (fun c _ => h c), Finset.sum_sub_distrib, sum_colP]

theorem Msz_pos {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) (t : ℕ) : 0 < Msz A n t := by
  rcases Nat.eq_zero_or_pos t with h0 | hpos
  · rw [h0, Msz_zero]
    have := msz_pos hA 0
    omega
  · rw [Msz_of_ne (by omega)]
    exact msz_pos hA _

theorem Msz_le_n {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t < Rof A n) :
    Msz A n t ≤ n := by
  obtain ⟨hR1, hR2, -⟩ := Rof_spec hA hn
  rcases Nat.eq_zero_or_pos t with h0 | hpos
  · rw [h0, Msz_zero]
  · rw [Msz_of_ne (by omega)]
    have := msz_mono hA (show Rof A n - t ≤ Rof A n - 1 by omega)
    omega

/-- **Telescoping retention**: `∏_{s<t} f_s = M_t / n`. -/
theorem prod_frac_range {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) :
    ∀ t : ℕ, t ≤ Rof A n → ∏ s ∈ Finset.range t, frac A n s = ((Msz A n t : ℕ) : ℝ) / n
  | 0, _ => by
      rw [Finset.prod_range_zero, Msz_zero]
      have h : (0 : ℝ) < n := by
        have := msz_pos hA 0
        exact_mod_cast (show 0 < n by omega)
      rw [div_self h.ne']
  | t + 1, ht => by
      rw [Finset.prod_range_succ, prod_frac_range hA hn t (by omega)]
      unfold frac
      have hpos : (0 : ℝ) < ((Msz A n t : ℕ) : ℝ) := by exact_mod_cast Msz_pos hA hn t
      field_simp

/-- **`Pr(B_t = ∅) = (1 − (M_t − M_{t+1})/n)^n`.** -/
theorem emptyProb_eq {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) (t : Fin (Rof A n)) :
    emptyProb A n t = (1 - (((Msz A n t : ℕ) : ℝ) - ((Msz A n (t + 1) : ℕ) : ℝ)) / n) ^ n := by
  rw [emptyProb_eq_one_sub, prod_frac_range hA hn t t.2.le]
  congr 2
  unfold frac
  have hpos : (0 : ℝ) < ((Msz A n t : ℕ) : ℝ) := by exact_mod_cast Msz_pos hA hn t
  field_simp

theorem four_Msz_succ_le {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t < Rof A n) :
    4 * ((Msz A n (t + 1) : ℕ) : ℝ) ≤ ((Msz A n t : ℕ) : ℝ) := by
  have h := frac_le_quarter hA hn ht
  unfold frac at h
  have hpos : (0 : ℝ) < ((Msz A n t : ℕ) : ℝ) := by exact_mod_cast Msz_pos hA hn t
  rw [div_le_iff₀ hpos] at h
  linarith

/-- **The empty-block bound**: `Pr(B_t = ∅) ≤ e^{−(M_t − M_{t+1})} ≤ e^{−3M_{t+1}}`. -/
theorem emptyProb_le {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) (t : Fin (Rof A n)) :
    emptyProb A n t ≤ Real.exp (-(((Msz A n t : ℕ) : ℝ) - ((Msz A n (t + 1) : ℕ) : ℝ))) ∧
      Real.exp (-(((Msz A n t : ℕ) : ℝ) - ((Msz A n (t + 1) : ℕ) : ℝ)))
        ≤ Real.exp (-(3 * ((Msz A n (t + 1) : ℕ) : ℝ))) := by
  have h4 := four_Msz_succ_le hA hn t.2
  have hle : ((Msz A n t : ℕ) : ℝ) ≤ n := by exact_mod_cast Msz_le_n hA hn t.2
  have hn0 : (0 : ℝ) < n := by
    have := msz_pos hA 0
    exact_mod_cast (show 0 < n by omega)
  have hM1 : (0 : ℝ) ≤ ((Msz A n (t + 1) : ℕ) : ℝ) := Nat.cast_nonneg _
  set q := (((Msz A n t : ℕ) : ℝ) - ((Msz A n (t + 1) : ℕ) : ℝ)) / n with hq
  have hq1 : q ≤ 1 := by
    rw [hq, div_le_one hn0]
    linarith
  refine ⟨?_, Real.exp_le_exp.2 (by linarith)⟩
  rw [emptyProb_eq hA hn t, ← hq]
  calc (1 - q) ^ n ≤ Real.exp (-q) ^ n :=
        pow_le_pow_left₀ (by linarith) (Real.one_sub_le_exp_neg q) n
    _ = Real.exp ((n : ℝ) * (-q)) := (Real.exp_nat_mul _ n).symm
    _ = Real.exp (-(((Msz A n t : ℕ) : ℝ) - ((Msz A n (t + 1) : ℕ) : ℝ))) := by
        congr 1
        rw [hq]
        field_simp

theorem exp_neg_one_le_half : Real.exp (-1) ≤ 1 / 2 := by
  have h := Real.exp_one_gt_d9
  rw [Real.exp_neg, inv_eq_one_div, div_le_div_iff₀ (Real.exp_pos 1) (by norm_num)]
  linarith

theorem exp_bound_geom {A : ℝ} (hA : 1 ≤ A) (j : ℕ) :
    Real.exp (-(12 * A ^ 2 * 4 ^ j)) ≤ Real.exp (-(12 * A ^ 2)) * (1 / 2) ^ j := by
  have hA2 : 1 ≤ A ^ 2 := one_le_pow₀ hA
  have hb : 1 + (j : ℝ) * 3 ≤ (1 + 3) ^ j := one_add_mul_le_pow (by norm_num) j
  have hpow : (4 : ℝ) ^ j = (1 + 3) ^ j := by norm_num
  have hj : (j : ℝ) ≤ 12 * A ^ 2 * 4 ^ j - 12 * A ^ 2 := by
    rw [hpow]
    nlinarith
  calc Real.exp (-(12 * A ^ 2 * 4 ^ j)) = Real.exp (-(12 * A ^ 2)) * Real.exp (-(12 * A ^ 2 * 4 ^ j - 12 * A ^ 2)) := by
        rw [← Real.exp_add]
        congr 1
        ring
    _ ≤ Real.exp (-(12 * A ^ 2)) * Real.exp (-(j : ℝ)) :=
        mul_le_mul_of_nonneg_left (Real.exp_le_exp.2 (by linarith)) (Real.exp_pos _).le
    _ = Real.exp (-(12 * A ^ 2)) * Real.exp (-1) ^ j := by
        rw [← Real.exp_nat_mul]
        congr 2
        ring
    _ ≤ Real.exp (-(12 * A ^ 2)) * (1 / 2) ^ j :=
        mul_le_mul_of_nonneg_left (pow_le_pow_left₀ (Real.exp_pos _).le exp_neg_one_le_half j)
          (Real.exp_pos _).le

/-- **The empty-block probabilities sum to at most `2e^{−12A²}`** (App Q l.1177, via (4.3)). -/
theorem sum_emptyProb_le {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) :
    ∑ t : Fin (Rof A n), emptyProb A n t ≤ 2 * Real.exp (-(12 * A ^ 2)) := by
  set R := Rof A n with hR
  have hterm : ∀ t : Fin R, emptyProb A n t ≤ Real.exp (-(12 * A ^ 2)) * (1 / 2) ^ (R - 1 - (t : ℕ)) := by
    intro t
    obtain ⟨h1, h2⟩ := emptyProb_le hA hn t
    have hm := four_sq_four_pow_le_msz hA (R - 1 - (t : ℕ))
    rw [← Msz_succ_eq_msz t.2] at hm
    refine le_trans (le_trans h1 h2) (le_trans ?_ (exp_bound_geom hA (R - 1 - (t : ℕ))))
    exact Real.exp_le_exp.2 (by linarith)
  calc ∑ t : Fin R, emptyProb A n t
      ≤ ∑ t : Fin R, Real.exp (-(12 * A ^ 2)) * (1 / 2) ^ (R - 1 - (t : ℕ)) :=
        Finset.sum_le_sum (fun t _ => hterm t)
    _ = Real.exp (-(12 * A ^ 2)) * ∑ j ∈ Finset.range R, (1 / 2 : ℝ) ^ j := by
        rw [← Finset.mul_sum]
        congr 1
        rw [Fin.sum_univ_eq_sum_range (fun s => (1 / 2 : ℝ) ^ (R - 1 - s)) R]
        exact Finset.sum_range_reflect (fun j => (1 / 2 : ℝ) ^ j) R
    _ ≤ Real.exp (-(12 * A ^ 2)) * 2 :=
        mul_le_mul_of_nonneg_left (sum_geometric_two_le R) (Real.exp_pos _).le
    _ = 2 * Real.exp (-(12 * A ^ 2)) := mul_comm _ _

/-- The terminal step's expected cost. -/
noncomputable def termMean (A : ℝ) (n : ℕ) : ℝ :=
  ∑ ζ : Coins A n, coinP A n ζ * ((terminal (msz A 0) (survF ζ univ (Rof A n))).length : ℝ)

theorem termMean_bounds {A : ℝ} (hA : 1 ≤ A) (n : ℕ) :
    0 ≤ termMean A n ∧ termMean A n ≤ 2 * (msz A 0 : ℝ) := by
  have hm : 1 ≤ msz A 0 := msz_pos hA 0
  constructor
  · exact Finset.sum_nonneg (fun ζ _ => mul_nonneg (coinP_nonneg hA ζ) (Nat.cast_nonneg _))
  · calc termMean A n ≤ ∑ ζ : Coins A n, coinP A n ζ * (2 * (msz A 0 : ℝ)) :=
          Finset.sum_le_sum (fun ζ _ => mul_le_mul_of_nonneg_left
            (by exact_mod_cast length_terminal_le hm _) (coinP_nonneg hA ζ))
      _ = 2 * (msz A 0 : ℝ) := by rw [← Finset.sum_mul, coinP_sum, one_mul]

/-- **The exact mean decomposition** (App Q l.1173–1177). -/
theorem mixCost_rfMix_eq {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) :
    mixCost (rfMix A hA n) = (Rof A n : ℝ) - ∑ t : Fin (Rof A n), emptyProb A n t + termMean A n := by
  rw [(rfMix_spec hA n).2.1]
  have h1 : ∀ ζ : Coins A n, coinP A n ζ * ((rfSched A n ζ).length : ℝ)
      = ∑ t : Fin (Rof A n), coinP A n ζ * (if (blkF ζ univ t).Nonempty then (1 : ℝ) else 0)
        + coinP A n ζ * ((terminal (msz A 0) (survF ζ univ (Rof A n))).length : ℝ) := by
    intro ζ
    rw [length_rfSched_eq hn ζ]
    push_cast
    rw [mul_add, Finset.mul_sum]
  rw [Finset.sum_congr rfl (fun ζ _ => h1 ζ), Finset.sum_add_distrib, Finset.sum_comm]
  have h2 : ∀ t : Fin (Rof A n), ∑ ζ : Coins A n, coinP A n ζ * (if (blkF ζ univ t).Nonempty then (1 : ℝ) else 0)
      = 1 - emptyProb A n t := by
    intro t
    unfold emptyProb
    have h : ∀ ζ : Coins A n, coinP A n ζ * (if (blkF ζ univ t).Nonempty then (1 : ℝ) else 0)
        = coinP A n ζ - coinP A n ζ * (if blkF ζ univ t = ∅ then (1 : ℝ) else 0) := by
      intro ζ
      by_cases hb : blkF ζ univ t = ∅
      · rw [if_neg (by rw [hb]; exact Finset.not_nonempty_empty), if_pos hb]
        ring
      · rw [if_pos (Finset.nonempty_iff_ne_empty.2 hb), if_neg hb]
        ring
    rw [Finset.sum_congr rfl (fun ζ _ => h ζ), Finset.sum_sub_distrib, coinP_sum]
  rw [Finset.sum_congr rfl (fun t _ => h2 t), Finset.sum_sub_distrib]
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_one]
  unfold termMean
  ring

/-- **Two-sided bounds on the scheduled mean of `U(A)`.** -/
theorem mixCost_rfMix_bounds {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) :
    (Rof A n : ℝ) - 2 * Real.exp (-(12 * A ^ 2)) ≤ mixCost (rfMix A hA n) ∧
      mixCost (rfMix A hA n) ≤ (Rof A n : ℝ) + 2 * (msz A 0 : ℝ) := by
  rw [mixCost_rfMix_eq hA hn]
  have hs := sum_emptyProb_le hA hn
  have hs0 : 0 ≤ ∑ t : Fin (Rof A n), emptyProb A n t :=
    Finset.sum_nonneg (fun t _ => Finset.sum_nonneg (fun ζ _ =>
      mul_nonneg (coinP_nonneg hA ζ) (by split_ifs <;> norm_num)))
  obtain ⟨h0, h1⟩ := termMean_bounds hA n
  constructor <;> linarith

/-- **`R > log₂ log n − 3`** when `4A⁴ ≤ n`. -/
theorem Rof_gt_log {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) (hA4 : 4 * A ^ 4 ≤ n) :
    Real.logb 2 (Real.log n) - 3 < (Rof A n : ℝ) := by
  obtain ⟨-, -, hR3⟩ := Rof_spec hA hn
  set R := Rof A n with hRdef
  have hy := logb_msz_le_four hA R
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hl21 : Real.log 2 < 1 := by have := Real.log_two_lt_d9; linarith
  have hApos : 0 < A := by linarith
  have hm : (0 : ℝ) < ((msz A R : ℕ) : ℝ) := by exact_mod_cast msz_pos hA R
  have hn0 : (0 : ℝ) < n := by
    have := msz_pos hA 0
    exact_mod_cast (show 0 < n by omega)
  -- log m_R ≤ 2 log A + (4·2^R − 1) log 2
  have hlogm : Real.log ((msz A R : ℕ) : ℝ) ≤ 2 * Real.log A + (4 * 2 ^ R - 1) * Real.log 2 := by
    rw [Real.logb, div_le_iff₀ hl2, Real.log_div hm.ne' (pow_pos hApos 2).ne', Real.log_pow] at hy
    push_cast at hy
    linarith
  -- log n < log 4 + log m_R
  have hlogn : Real.log n < 2 * Real.log 2 + Real.log ((msz A R : ℕ) : ℝ) := by
    have h4 : (n : ℝ) < 4 * ((msz A R : ℕ) : ℝ) := by exact_mod_cast hR3
    have := Real.log_lt_log hn0 h4
    rw [Real.log_mul (by norm_num) hm.ne', show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow] at this
    push_cast at this
    linarith
  -- log 4 + 4 log A ≤ log n
  have hlogA : 2 * Real.log 2 + 4 * Real.log A ≤ Real.log n := by
    have := Real.log_le_log (by positivity) hA4
    rw [Real.log_mul (by norm_num) (pow_pos hApos 4).ne', show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow,
      Real.log_pow] at this
    push_cast at this
    linarith
  have hkey : Real.log n < 8 * 2 ^ R * Real.log 2 := by linarith
  have hlogn_pos : 0 < Real.log n := by
    have := Real.log_nonneg (show (1 : ℝ) ≤ A by linarith)
    linarith
  have hll : Real.log (Real.log n) < ((R : ℝ) + 3) * Real.log 2 + Real.log (Real.log 2) := by
    have := Real.log_lt_log hlogn_pos hkey
    rw [Real.log_mul (by positivity) hl2.ne', Real.log_mul (by norm_num) (by positivity),
      show (8 : ℝ) = 2 ^ 3 by norm_num, Real.log_pow, Real.log_pow] at this
    push_cast at this
    linarith
  have hlog2neg : Real.log (Real.log 2) < 0 := Real.log_neg hl2 hl21
  rw [Real.logb, sub_lt_iff_lt_add, div_lt_iff₀ hl2]
  linarith

/-! ## §5 Corollary A″: the diagonal `A_n`, the mixture `μ′_n`, (4.35)–(4.36), the hard cap, and (4.37) -/

open Filter Topology

/-- `A_n = max(A₀, (log log n)^{1/4})`. -/
noncomputable def An (A₀ : ℝ) (n : ℕ) : ℝ := max A₀ (Real.log (Real.log n) ^ ((1 : ℝ) / 4))

theorem one_le_An {A₀ : ℝ} (h1 : 1 ≤ A₀) (n : ℕ) : 1 ≤ An A₀ n := h1.trans (le_max_left _ _)

/-- `ε_n = C*/A_n`. -/
noncomputable def epsn (A₀ Cs : ℝ) (n : ℕ) : ℝ := Cs / An A₀ n

/-- `α_n = e^{−ε+ε_n}`. -/
noncomputable def alphan (ε A₀ Cs : ℝ) (n : ℕ) : ℝ := Real.exp (-ε + epsn A₀ Cs n)

/-- The weight of `U(A_n)` in `μ′_n`: `α_n`, clamped at `1` so that `μ′_n` is a mixture for every `n`. -/
noncomputable def wU (ε A₀ Cs : ℝ) (n : ℕ) : ℝ := min 1 (alphan ε A₀ Cs n)

theorem wU_pos (ε A₀ Cs : ℝ) (n : ℕ) : 0 < wU ε A₀ Cs n := lt_min one_pos (Real.exp_pos _)

theorem wU_le_one (ε A₀ Cs : ℝ) (n : ℕ) : wU ε A₀ Cs n ≤ 1 := min_le_left _ _

theorem wU_eq {ε A₀ Cs : ℝ} {n : ℕ} (h : epsn A₀ Cs n ≤ ε) : wU ε A₀ Cs n = alphan ε A₀ Cs n :=
  min_eq_right (Real.exp_le_one_iff.2 (by linarith))

/-- "One full block": the all-at-once schedule as a one-component mixture. -/
noncomputable def oneBlockMix (n : ℕ) : SchedMix n :=
  Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)

theorem mixCost_oneBlockMix {n : ℕ} (hn : 1 ≤ n) : mixCost (oneBlockMix n) = 1 := by
  have hb : Bridge.oneBlock n = [univ] := by
    unfold Bridge.oneBlock
    rw [if_neg (by omega)]
  have e : mixCost (oneBlockMix n) = ((Bridge.oneBlock n).length : ℝ) := by
    simp [oneBlockMix, mixCost, Bridge.pointMix]
  rw [e, hb]
  simp

/-- **`μ′_n = w_n U(A_n) + (1 − w_n)·(one full block)`** with `w_n = wU = min(1, α_n)`, which is `α_n` eventually
(MixKL's two-way predrawn mixture). -/
noncomputable def muP (ε A₀ Cs : ℝ) (h1 : 1 ≤ A₀) (n : ℕ) : SchedMix n :=
  MixKL.mixTwo (1 - wU ε A₀ Cs n) (sub_nonneg.2 (wU_le_one ε A₀ Cs n))
    (by linarith [wU_pos ε A₀ Cs n]) (rfMix (An A₀ n) (one_le_An h1 n) n) (oneBlockMix n)

/-- **(MIX) for `μ′_n`** (App Q l.1157–1164), unconditional. -/
theorem muP_mix {ε A₀ Cs : ℝ} (h1 : 1 ≤ A₀) {n k : ℕ} (hk : k ≤ n) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) :
    (∀ x, mixLawE (weightedOracle n k w) (muP ε A₀ Cs h1 n) x
        = wU ε A₀ Cs n * mixLawE (weightedOracle n k w) (rfMix (An A₀ n) (one_le_An h1 n) n) x
          + (1 - wU ε A₀ Cs n) * mixLawE (weightedOracle n k w) (oneBlockMix n) x) ∧
      (∀ x, wU ε A₀ Cs n * mixLawE (weightedOracle n k w) (rfMix (An A₀ n) (one_le_An h1 n) n) x
        ≤ mixLawE (weightedOracle n k w) (muP ε A₀ Cs h1 n) x) ∧
      KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muP ε A₀ Cs h1 n))
        ≤ ((-Real.log (wU ε A₀ Cs n) : ℝ) : WithTop ℝ)
          + KLx (weightedTarget n k w hw hk)
              (mixLawE (weightedOracle n k w) (rfMix (An A₀ n) (one_le_An h1 n) n)) := by
  have hmu : Converse.MargUnit (weightedOracle n k w) :=
    Converse.margUnit_of_exact _ _ (weighted_exact n k w hw hk)
  have hβ0 : 0 ≤ 1 - wU ε A₀ Cs n := sub_nonneg.2 (wU_le_one ε A₀ Cs n)
  have hβ1 : 1 - wU ε A₀ Cs n < 1 := by linarith [wU_pos ε A₀ Cs n]
  have hlaw : ∀ x, mixLawE (weightedOracle n k w) (muP ε A₀ Cs h1 n) x
      = wU ε A₀ Cs n * mixLawE (weightedOracle n k w) (rfMix (An A₀ n) (one_le_An h1 n) n) x
        + (1 - wU ε A₀ Cs n) * mixLawE (weightedOracle n k w) (oneBlockMix n) x := by
    intro x
    have h := congrFun (MixKL.mixLawE_mixTwo (weightedOracle n k w) (1 - wU ε A₀ Cs n) hβ0 hβ1.le
      (rfMix (An A₀ n) (one_le_An h1 n) n) (oneBlockMix n)) x
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, sub_sub_cancel] at h
    exact h
  refine ⟨hlaw, fun x => ?_, ?_⟩
  · rw [hlaw x]
    have := Mix.mixLawE_nonneg _ hmu (oneBlockMix n) x
    nlinarith
  · have h := MixKL.KLx_mixLawE_mixTwo_le (weightedTarget n k w hw hk) (weightedOracle n k w) hmu hβ0 hβ1
      (rfMix (An A₀ n) (one_le_An h1 n) n) (oneBlockMix n)
    rw [sub_sub_cancel] at h
    exact h

/-- `−log α_n + ε_n = ε`. -/
theorem neg_log_alphan_add (ε A₀ Cs : ℝ) (n : ℕ) : -Real.log (alphan ε A₀ Cs n) + epsn A₀ Cs n = ε := by
  unfold alphan
  rw [Real.log_exp]
  ring

/-- **(4.35) under Theorem A item 3.** -/
theorem muP_F_le {Λ κ₀ ε A₀ Cs : ℝ} {h1 : 1 ≤ A₀} (H : Item3 Λ κ₀ A₀ Cs h1) {n k : ℕ} (w : Fin n → ℝ)
    (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hn : 1 ≤ n) (hΛ : ∀ i j, w i ≤ Λ * w j) (hκ1 : κ₀ * n ≤ k)
    (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n) (hε : epsn A₀ Cs n ≤ ε) :
    KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muP ε A₀ Cs h1 n))
      ≤ ((ε : ℝ) : WithTop ℝ) := by
  have hmix := (muP_mix (ε := ε) (Cs := Cs) h1 hk w hw).2.2
  have hF := item3_apply H (one_le_An h1 n) (le_max_left _ _) w hw hk hn hΛ hκ1 hκ2
  rw [wU_eq hε] at hmix
  refine le_trans hmix (le_trans (add_le_add le_rfl hF) ?_)
  rw [← WithTop.coe_add]
  refine WithTop.coe_le_coe.2 (le_of_eq ?_)
  have := neg_log_alphan_add ε A₀ Cs n
  unfold epsn at this
  linarith

/-- **The affine mean of `μ′_n`** (App Q l.1165–1170). -/
theorem mixCost_muP {ε A₀ Cs : ℝ} (h1 : 1 ≤ A₀) {n : ℕ} (hn : 1 ≤ n) :
    mixCost (muP ε A₀ Cs h1 n)
      = wU ε A₀ Cs n * mixCost (rfMix (An A₀ n) (one_le_An h1 n) n) + (1 - wU ε A₀ Cs n) := by
  unfold muP
  rw [MixKL.mixCost_mixTwo, sub_sub_cancel, mixCost_oneBlockMix hn, mul_one]

/-- **(4.36), the bound**: `C(μ′_n) ≤ α_n(log₂ log n + 8A_n² + 5) + (1 − α_n)`. -/
theorem muP_cost_le {ε A₀ Cs : ℝ} (h1 : 1 ≤ A₀) {n : ℕ} (hn : 1 ≤ n) (hbig : 4 * msz (An A₀ n) 0 ≤ n)
    (hε : epsn A₀ Cs n ≤ ε) :
    mixCost (muP ε A₀ Cs h1 n)
      ≤ alphan ε A₀ Cs n * (Real.logb 2 (Real.log n) + 8 * An A₀ n ^ 2 + 5) + (1 - alphan ε A₀ Cs n) := by
  rw [mixCost_muP h1 hn, wU_eq hε]
  have hU := le_trans (rfMix_mixCost_le (one_le_An h1 n) n) (capRF_le_log (one_le_An h1 n) hbig)
  have ha : 0 ≤ alphan ε A₀ Cs n := (Real.exp_pos _).le
  nlinarith

/-! ### Asymptotic facts along the diagonal -/

theorem tendsto_loglog : Tendsto (fun n : ℕ => Real.log (Real.log n)) atTop atTop :=
  Real.tendsto_log_atTop.comp (Real.tendsto_log_atTop.comp tendsto_natCast_atTop_atTop)

theorem tendsto_An (A₀ : ℝ) : Tendsto (An A₀) atTop atTop :=
  tendsto_atTop_mono (fun n => le_max_right _ _)
    ((tendsto_rpow_atTop (by norm_num : (0 : ℝ) < 1 / 4)).comp tendsto_loglog)

/-- `ε_n → 0`. -/
theorem tendsto_epsn (A₀ Cs : ℝ) : Tendsto (epsn A₀ Cs) atTop (𝓝 0) :=
  tendsto_const_nhds.div_atTop (tendsto_An A₀)

/-- `α_n → e^{−ε}`. -/
theorem tendsto_alphan (ε A₀ Cs : ℝ) : Tendsto (alphan ε A₀ Cs) atTop (𝓝 (Real.exp (-ε))) := by
  have h := (Real.continuous_exp.tendsto (-ε + 0)).comp (tendsto_const_nhds.add (tendsto_epsn A₀ Cs))
  rw [add_zero] at h
  exact h

/-- Eventually `ε_n < ε`, so `α_n ∈ (0, 1)`. -/
theorem eventually_epsn_lt (A₀ Cs : ℝ) {ε : ℝ} (hε : 0 < ε) :
    ∀ᶠ n : ℕ in atTop, epsn A₀ Cs n < ε ∧ 0 < alphan ε A₀ Cs n ∧ alphan ε A₀ Cs n < 1 := by
  filter_upwards [(tendsto_epsn A₀ Cs).eventually (gt_mem_nhds hε)] with n hn
  refine ⟨hn, Real.exp_pos _, ?_⟩
  rw [← Real.exp_zero]
  exact Real.exp_lt_exp.2 (by linarith)

theorem rpow_quarter_pow_four {y : ℝ} (hy : 0 ≤ y) : (y ^ ((1 : ℝ) / 4)) ^ (4 : ℕ) = y := by
  rw [← Real.rpow_natCast, ← Real.rpow_mul hy]
  norm_num

theorem rpow_quarter_sq {y : ℝ} (hy : 0 ≤ y) : (y ^ ((1 : ℝ) / 4)) ^ (2 : ℕ) = Real.sqrt y := by
  rw [← Real.rpow_natCast, ← Real.rpow_mul hy, Real.sqrt_eq_rpow]
  norm_num

theorem An_pow_four_le {A₀ : ℝ} (h1 : 1 ≤ A₀) {n : ℕ} (hy : 0 ≤ Real.log (Real.log n)) :
    An A₀ n ^ 4 ≤ A₀ ^ 4 + Real.log (Real.log n) := by
  have hb : 0 ≤ Real.log (Real.log n) ^ ((1 : ℝ) / 4) := Real.rpow_nonneg hy _
  have e := rpow_quarter_pow_four hy
  unfold An
  rcases le_total A₀ (Real.log (Real.log n) ^ ((1 : ℝ) / 4)) with h | h
  · rw [max_eq_right h, e]
    nlinarith [pow_nonneg (show (0 : ℝ) ≤ A₀ by linarith) 4]
  · rw [max_eq_left h]
    linarith

theorem An_sq_le (A₀ : ℝ) {n : ℕ} (hy : 0 ≤ Real.log (Real.log n)) :
    An A₀ n ^ 2 ≤ A₀ ^ 2 + Real.sqrt (Real.log (Real.log n)) := by
  have e := rpow_quarter_sq hy
  unfold An
  rcases le_total A₀ (Real.log (Real.log n) ^ ((1 : ℝ) / 4)) with h | h
  · rw [max_eq_right h, e]
    nlinarith [sq_nonneg A₀]
  · rw [max_eq_left h]
    linarith [Real.sqrt_nonneg (Real.log (Real.log n))]

theorem one_lt_log_three : 1 < Real.log 3 := by
  rw [Real.lt_log_iff_exp_lt (by norm_num)]
  have := Real.exp_one_lt_d9
  linarith

/-- **For `n ≥ ⌈(16A₀⁴ + 36)²⌉ + 3`: `n ≥ 4⌈4A_n²⌉` and `n ≥ 4A_n⁴`** (and `log log n > 0`). -/
theorem big_of_ge {A₀ : ℝ} (h1 : 1 ≤ A₀) {n : ℕ} (hn : ⌈(16 * A₀ ^ 4 + 36) ^ 2⌉₊ + 3 ≤ n) :
    3 ≤ n ∧ 0 < Real.log (Real.log n) ∧ 4 * msz (An A₀ n) 0 ≤ n ∧ 4 * An A₀ n ^ 4 ≤ n := by
  set c : ℝ := 16 * A₀ ^ 4 + 36 with hc
  have hc0 : 0 ≤ c := by positivity
  have hn3 : 3 ≤ n := by omega
  have hnR : c ^ 2 ≤ (n : ℝ) := by
    have h := Nat.le_ceil (c ^ 2)
    have : ((⌈c ^ 2⌉₊ : ℕ) : ℝ) ≤ n := by exact_mod_cast (show ⌈c ^ 2⌉₊ ≤ n by omega)
    linarith
  have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg _
  have hn3R : (3 : ℝ) ≤ n := by exact_mod_cast hn3
  have hlogn : 1 < Real.log n := lt_of_lt_of_le one_lt_log_three (Real.log_le_log (by norm_num) hn3R)
  have hL2 : 0 < Real.log (Real.log n) := Real.log_pos hlogn
  have hL2le : Real.log (Real.log n) ≤ Real.log n := by
    have := Real.log_le_sub_one_of_pos (show 0 < Real.log n by linarith)
    linarith
  have hlogsq : Real.log n ≤ 2 * Real.sqrt n := by
    have h := Real.log_le_rpow_div hn0 (by norm_num : (0 : ℝ) < 1 / 2)
    rw [← Real.sqrt_eq_rpow] at h
    linarith
  have hsq : c ≤ Real.sqrt n := by
    have := Real.sqrt_le_sqrt hnR
    rwa [Real.sqrt_sq hc0] at this
  have hnsq : (n : ℝ) = Real.sqrt n * Real.sqrt n := (Real.mul_self_sqrt hn0).symm
  have hs1 : 1 ≤ Real.sqrt n := le_trans (by nlinarith [sq_nonneg A₀, pow_nonneg (sq_nonneg A₀) 2]) hsq
  have h4 := An_pow_four_le h1 hL2.le
  have hA1 := one_le_An h1 n
  have hA2 : An A₀ n ^ 2 ≤ An A₀ n ^ 4 := by
    have : (1 : ℝ) ≤ An A₀ n ^ 2 := one_le_pow₀ hA1
    nlinarith
  -- n ≥ c √n ≥ (16A₀⁴ + 4) + 32 √n
  have hbig : 16 * A₀ ^ 4 + 4 + 32 * Real.sqrt n ≤ n := by
    have hA4 : 0 ≤ 16 * A₀ ^ 4 + 4 := by positivity
    have e1 : 16 * A₀ ^ 4 + 4 ≤ (16 * A₀ ^ 4 + 4) * Real.sqrt n := le_mul_of_one_le_right hA4 hs1
    have e2 : c * Real.sqrt n ≤ Real.sqrt n * Real.sqrt n :=
      mul_le_mul_of_nonneg_right hsq (Real.sqrt_nonneg _)
    rw [hc] at e2
    linarith
  refine ⟨hn3, hL2, ?_, ?_⟩
  · have hm : ((msz (An A₀ n) 0 : ℕ) : ℝ) < 4 * An A₀ n ^ 2 + 1 := by
      rw [msz_zero]
      exact Nat.ceil_lt_add_one (by positivity)
    have : ((4 * msz (An A₀ n) 0 : ℕ) : ℝ) ≤ n := by
      push_cast
      nlinarith
    exact_mod_cast this
  · nlinarith

/-- **Eventually `n ≥ 4⌈4A_n²⌉` and `n ≥ 4A_n⁴`** (and `log log n > 0`). -/
theorem eventually_big {A₀ : ℝ} (h1 : 1 ≤ A₀) :
    ∀ᶠ n : ℕ in atTop, 3 ≤ n ∧ 0 < Real.log (Real.log n) ∧ 4 * msz (An A₀ n) 0 ≤ n ∧
      4 * An A₀ n ^ 4 ≤ n := by
  filter_upwards [eventually_ge_atTop (⌈(16 * A₀ ^ 4 + 36) ^ 2⌉₊ + 3)] with n hn
  exact big_of_ge h1 hn

theorem div_split_sqrt {a y s : ℝ} (hs : 0 < s) (hss : s * s = y) :
    (a + 8 * s) / y = a / y + 8 / s := by
  rw [← hss]
  field_simp

/-- `(8A_n² + 5)/log log n → 0`. -/
theorem tendsto_An_sq_div {A₀ : ℝ} (h1 : 1 ≤ A₀) :
    Tendsto (fun n : ℕ => (8 * An A₀ n ^ 2 + 5) / Real.log (Real.log n)) atTop (𝓝 0) := by
  have hg : Tendsto (fun n : ℕ => (8 * A₀ ^ 2 + 5) / Real.log (Real.log n)
      + 8 / Real.sqrt (Real.log (Real.log n))) atTop (𝓝 0) := by
    have h1' := (tendsto_const_nhds (x := 8 * A₀ ^ 2 + 5)).div_atTop tendsto_loglog
    have h2' := (tendsto_const_nhds (x := (8 : ℝ))).div_atTop (Real.tendsto_sqrt_atTop.comp tendsto_loglog)
    have := h1'.add h2'
    rw [add_zero] at this
    exact this
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hg ?_ ?_
  · filter_upwards [eventually_big h1] with n hn
    exact div_nonneg (by positivity) hn.2.1.le
  · filter_upwards [eventually_big h1] with n hn
    have hy := hn.2.1
    have hsq := An_sq_le A₀ hy.le
    have hs : 0 < Real.sqrt (Real.log (Real.log n)) := Real.sqrt_pos.2 hy
    have hss : Real.sqrt (Real.log (Real.log n)) * Real.sqrt (Real.log (Real.log n)) = Real.log (Real.log n) :=
      Real.mul_self_sqrt hy.le
    rw [← div_split_sqrt hs hss]
    exact div_le_div_of_nonneg_right (by linarith) hy.le

/-- Eventually `8A_n² + 5 ≤ 9 √(log log n)`. -/
theorem eventually_An_sq_le_sqrt {A₀ : ℝ} (h1 : 1 ≤ A₀) :
    ∀ᶠ n : ℕ in atTop, 8 * An A₀ n ^ 2 + 5 ≤ 9 * Real.sqrt (Real.log (Real.log n)) ∧
      1 ≤ Real.sqrt (Real.log (Real.log n)) := by
  filter_upwards [eventually_big h1,
    (Real.tendsto_sqrt_atTop.comp tendsto_loglog).eventually_ge_atTop (8 * A₀ ^ 2 + 5)] with n hn hs
  have hsq := An_sq_le A₀ hn.2.1.le
  refine ⟨?_, ?_⟩
  · simp only [Function.comp] at hs
    nlinarith
  · simp only [Function.comp] at hs
    nlinarith [sq_nonneg A₀]

/-- **(4.36), the asymptotic**: the bound is `(e^{−ε} + o(1)) log₂ log n`. -/
theorem tendsto_cost_bound (ε A₀ Cs : ℝ) (h1 : 1 ≤ A₀) :
    Tendsto (fun n : ℕ => (alphan ε A₀ Cs n * (Real.logb 2 (Real.log n) + 8 * An A₀ n ^ 2 + 5)
        + (1 - alphan ε A₀ Cs n)) / Real.logb 2 (Real.log n)) atTop (𝓝 (Real.exp (-ε))) := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hα := tendsto_alphan ε A₀ Cs
  have ha := tendsto_An_sq_div h1
  have hinv : Tendsto (fun n : ℕ => 1 / Real.log (Real.log n)) atTop (𝓝 0) :=
    tendsto_const_nhds.div_atTop tendsto_loglog
  have hlim := (hα.add ((hα.mul (tendsto_const_nhds (x := Real.log 2))).mul ha)).add
    (((tendsto_const_nhds (x := (1 : ℝ))).sub hα).mul (tendsto_const_nhds (x := Real.log 2)) |>.mul hinv)
  rw [show Real.exp (-ε) + Real.exp (-ε) * Real.log 2 * 0 + (1 - Real.exp (-ε)) * Real.log 2 * 0
    = Real.exp (-ε) by ring] at hlim
  refine hlim.congr' ?_
  filter_upwards [eventually_big h1] with n hn
  have hy := hn.2.1
  rw [Real.logb]
  field_simp
  ring

/-- **The hard cap of `μ′_n`**: every component of `μ′_n` has length at most `max(cap U(A_n), 1)`. -/
theorem muP_parts_length {ε A₀ Cs : ℝ} (h1 : 1 ≤ A₀) (n : ℕ) :
    ∀ p ∈ (muP ε A₀ Cs h1 n).parts, p.2.length ≤ max (capRF (An A₀ n) n) 1 := by
  intro p hp
  unfold muP MixKL.mixTwo at hp
  rcases List.mem_append.1 hp with h | h
  · obtain ⟨q, hq, rfl⟩ := List.mem_map.1 h
    exact le_trans (rfMix_length_le (one_le_An h1 n) n q hq) (le_max_left _ _)
  · obtain ⟨q, hq, rfl⟩ := List.mem_map.1 h
    have hq' : q = ((1 : ℝ), Bridge.oneBlock n) := by
      simpa [oneBlockMix, Bridge.pointMix] using hq
    rw [hq']
    exact le_trans (Bridge.oneBlock_length_le n) (le_max_right _ _)

/-- **The hard cap of `μ′_n` is at most `log₂ log n + 9√(log log n)`** (eventually): every component, and both
policy caps at the floor of that bound, for every oracle.  The lower half is `muP_hardcap_lower`. -/
theorem muP_hardcap {ε A₀ Cs : ℝ} (h1 : 1 ≤ A₀) :
    ∀ᶠ n : ℕ in atTop,
      (∀ p ∈ (muP ε A₀ Cs h1 n).parts,
        (p.2.length : ℝ) ≤ Real.logb 2 (Real.log n) + 9 * Real.sqrt (Real.log (Real.log n))) ∧
      ∀ o : Oracle n,
        (Bridge.mixPolicy (muP ε A₀ Cs h1 n)).CapEvery o
            ⌊Real.logb 2 (Real.log n) + 9 * Real.sqrt (Real.log (Real.log n))⌋₊ ∧
          (Bridge.mixPolicy (muP ε A₀ Cs h1 n)).CapAS o
            ⌊Real.logb 2 (Real.log n) + 9 * Real.sqrt (Real.log (Real.log n))⌋₊ := by
  filter_upwards [eventually_big h1, eventually_An_sq_le_sqrt h1] with n hn hs
  have hcap := capRF_le_log (one_le_An h1 n) hn.2.2.1
  have hlog0 : 0 ≤ Real.logb 2 (Real.log n) := by
    have hl : 1 ≤ Real.log n := by
      have := Real.log_le_log (by norm_num) (show (3 : ℝ) ≤ n by exact_mod_cast hn.1)
      linarith [one_lt_log_three]
    exact Real.logb_nonneg (by norm_num) hl
  have hlen : ∀ p ∈ (muP ε A₀ Cs h1 n).parts,
      (p.2.length : ℝ) ≤ Real.logb 2 (Real.log n) + 9 * Real.sqrt (Real.log (Real.log n)) := by
    intro p hp
    have h := muP_parts_length (ε := ε) (Cs := Cs) h1 n p hp
    have h' : (p.2.length : ℝ) ≤ max (capRF (An A₀ n) n : ℝ) 1 := by exact_mod_cast h
    refine le_trans h' (max_le ?_ ?_)
    · linarith [hs.1]
    · linarith [hs.2]
  refine ⟨hlen, fun o => ?_⟩
  have hL : ∀ p ∈ (muP ε A₀ Cs h1 n).parts,
      p.2.length ≤ ⌊Real.logb 2 (Real.log n) + 9 * Real.sqrt (Real.log (Real.log n))⌋₊ :=
    fun p hp => Nat.le_floor (hlen p hp)
  exact ⟨Bridge.mixPolicy_capEvery o _ hL, Mix.capAS_mixPolicy o _ hL⟩

/-- **The hard cap of `μ′_n`, explicit form**: for `n ≥ ⌈(16A₀⁴ + 36)²⌉ + 3`, every component of `μ′_n` has length
at most `log₂ log n + 8A₀² + 5 + 8√(log log n)`. -/
theorem muP_hardcap_explicit {ε A₀ Cs : ℝ} (h1 : 1 ≤ A₀) {n : ℕ} (hn : ⌈(16 * A₀ ^ 4 + 36) ^ 2⌉₊ + 3 ≤ n) :
    ∀ p ∈ (muP ε A₀ Cs h1 n).parts,
      (p.2.length : ℝ) ≤ Real.logb 2 (Real.log n) + 8 * A₀ ^ 2 + 5 + 8 * Real.sqrt (Real.log (Real.log n)) := by
  obtain ⟨hn3, hy, hbig, -⟩ := big_of_ge h1 hn
  have hcap := capRF_le_log (one_le_An h1 n) hbig
  have hsq := An_sq_le A₀ hy.le
  have hlog0 : 0 ≤ Real.logb 2 (Real.log n) := by
    have hl : 1 ≤ Real.log n := by
      have := Real.log_le_log (by norm_num) (show (3 : ℝ) ≤ n by exact_mod_cast hn3)
      linarith [one_lt_log_three]
    exact Real.logb_nonneg (by norm_num) hl
  have hs0 := Real.sqrt_nonneg (Real.log (Real.log n))
  intro p hp
  have h := muP_parts_length (ε := ε) (Cs := Cs) h1 n p hp
  have h' : (p.2.length : ℝ) ≤ max (capRF (An A₀ n) n : ℝ) 1 := by exact_mod_cast h
  refine le_trans h' (max_le ?_ ?_)
  · linarith
  · linarith [sq_nonneg A₀]

theorem mem_rfMix_parts {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (ζ : Coins A n) :
    (coinP A n ζ, rfSched A n ζ) ∈ (rfMix A hA n).parts := by
  show (coinP A n ζ, rfSched A n ζ) ∈
    (Finset.univ : Finset (Coins A n)).toList.map (fun ζ => (coinP A n ζ, rfSched A n ζ))
  exact List.mem_map.2 ⟨ζ, Finset.mem_toList.2 (Finset.mem_univ ζ), rfl⟩

/-- Some component of `U(A)` is at least as long as the mean (`n ≥ 4m₀`, so every coin outcome has positive
probability). -/
theorem exists_len_ge_mean {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) :
    ∃ ζ : Coins A n, mixCost (rfMix A hA n) ≤ ((rfSched A n ζ).length : ℝ) := by
  by_contra h
  push Not at h
  have hlt : mixCost (rfMix A hA n) < mixCost (rfMix A hA n) :=
    calc mixCost (rfMix A hA n) = ∑ ζ : Coins A n, coinP A n ζ * ((rfSched A n ζ).length : ℝ) :=
          (rfMix_spec hA n).2.1
      _ < ∑ ζ : Coins A n, coinP A n ζ * mixCost (rfMix A hA n) :=
          Finset.sum_lt_sum_of_nonempty Finset.univ_nonempty
            (fun ζ _ => mul_lt_mul_of_pos_left (h ζ) (coinP_pos hA hn ζ))
      _ = mixCost (rfMix A hA n) := by rw [← Finset.sum_mul, coinP_sum, one_mul]
  exact lt_irrefl _ hlt

/-- **The hard cap of `μ′_n`, lower half**: eventually some positive-weight component of `μ′_n` has length at least
`log₂ log n − 5`, so the upper bound `log₂ log n + 9√(log log n)` of `muP_hardcap` is attained up to
`O(√(log log n))`. -/
theorem muP_hardcap_lower {ε A₀ Cs : ℝ} (h1 : 1 ≤ A₀) :
    ∀ᶠ n : ℕ in atTop, ∃ p ∈ (muP ε A₀ Cs h1 n).parts, 0 < p.1 ∧
      Real.logb 2 (Real.log n) - 5 ≤ (p.2.length : ℝ) := by
  filter_upwards [eventually_big h1] with n hn
  have hA1 := one_le_An h1 n
  obtain ⟨-, -, hbig, h4⟩ := hn
  obtain ⟨ζ, hζ⟩ := exists_len_ge_mean hA1 hbig
  have hR := Rof_gt_log hA1 hbig h4
  have hlo := (mixCost_rfMix_bounds hA1 hbig).1
  have he : Real.exp (-(12 * An A₀ n ^ 2)) ≤ 1 := Real.exp_le_one_iff.2 (by nlinarith [sq_nonneg (An A₀ n)])
  refine ⟨((1 - (1 - wU ε A₀ Cs n)) * coinP (An A₀ n) n ζ, rfSched (An A₀ n) n ζ), ?_, ?_, ?_⟩
  · show _ ∈ (rfMix (An A₀ n) hA1 n).parts.map (fun p => ((1 - (1 - wU ε A₀ Cs n)) * p.1, p.2))
      ++ (oneBlockMix n).parts.map (fun p => ((1 - wU ε A₀ Cs n) * p.1, p.2))
    exact List.mem_append_left _ (List.mem_map.2 ⟨_, mem_rfMix_parts hA1 ζ, rfl⟩)
  · rw [sub_sub_cancel]
    exact mul_pos (wU_pos ε A₀ Cs n) (coinP_pos hA1 hbig ζ)
  · show Real.logb 2 (Real.log n) - 5 ≤ ((rfSched (An A₀ n) n ζ).length : ℝ)
    linarith

/-- **(4.37), first part, quantitative**: eventually `|E τ_{U(A_n)} − log₂ log n| ≤ 8A_n² + 5`, and
`|R − log₂ log n| ≤ 3`. -/
theorem mean_U_close {A₀ : ℝ} (h1 : 1 ≤ A₀) :
    ∀ᶠ n : ℕ in atTop,
      |(Rof (An A₀ n) n : ℝ) - Real.logb 2 (Real.log n)| ≤ 3 ∧
      |mixCost (rfMix (An A₀ n) (one_le_An h1 n) n) - Real.logb 2 (Real.log n)| ≤ 8 * An A₀ n ^ 2 + 5 := by
  filter_upwards [eventually_big h1] with n hn
  have hA1 := one_le_An h1 n
  obtain ⟨-, -, hbig, h4⟩ := hn
  have hR1 := Rof_gt_log hA1 hbig h4
  have hR2 := Rof_le_log hA1 hbig
  obtain ⟨hlo, hhi⟩ := mixCost_rfMix_bounds hA1 hbig
  have hm : ((msz (An A₀ n) 0 : ℕ) : ℝ) < 4 * An A₀ n ^ 2 + 1 := by
    rw [msz_zero]
    exact Nat.ceil_lt_add_one (by positivity)
  have he : Real.exp (-(12 * An A₀ n ^ 2)) ≤ 1 := Real.exp_le_one_iff.2 (by nlinarith [sq_nonneg (An A₀ n)])
  have hA2 : 0 ≤ An A₀ n ^ 2 := sq_nonneg _
  refine ⟨abs_le.2 ⟨by linarith, by linarith⟩, abs_le.2 ⟨by linarith, by linarith⟩⟩

/-- **(4.37), first part**: `E τ_{U(A_n)} = log₂ log n + o(log log n)`. -/
theorem mean_U_isLittleO {A₀ : ℝ} (h1 : 1 ≤ A₀) :
    (fun n : ℕ => mixCost (rfMix (An A₀ n) (one_le_An h1 n) n) - Real.logb 2 (Real.log n))
      =o[atTop] (fun n : ℕ => Real.log (Real.log n)) := by
  refine Asymptotics.isLittleO_iff.2 (fun c hc => ?_)
  filter_upwards [mean_U_close h1, (tendsto_An_sq_div h1).eventually (gt_mem_nhds hc), eventually_big h1]
    with n hclose hratio hn
  have hy := hn.2.1
  rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_pos hy]
  rw [div_lt_iff₀ hy] at hratio
  linarith [hclose.2]

/-- `E τ_{U(A_n)} / log₂ log n → 1`. -/
theorem tendsto_mean_U_ratio {A₀ : ℝ} (h1 : 1 ≤ A₀) :
    Tendsto (fun n : ℕ => mixCost (rfMix (An A₀ n) (one_le_An h1 n) n) / Real.logb 2 (Real.log n))
      atTop (𝓝 1) := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hdev : Tendsto (fun n : ℕ => (mixCost (rfMix (An A₀ n) (one_le_An h1 n) n) - Real.logb 2 (Real.log n))
      / Real.logb 2 (Real.log n)) atTop (𝓝 0) := by
    have hg := (tendsto_An_sq_div h1).const_mul (Real.log 2)
    rw [mul_zero] at hg
    refine squeeze_zero_norm' ?_ hg
    filter_upwards [mean_U_close h1, eventually_big h1] with n hclose hn
    have hy := hn.2.1
    have hℓ : 0 < Real.logb 2 (Real.log n) := by rw [Real.logb]; exact div_pos hy hl2
    rw [Real.norm_eq_abs, abs_div, abs_of_pos hℓ, div_le_iff₀ hℓ]
    have e : Real.log 2 * ((8 * An A₀ n ^ 2 + 5) / Real.log (Real.log n)) * Real.logb 2 (Real.log n)
        = 8 * An A₀ n ^ 2 + 5 := by
      rw [Real.logb]
      field_simp
    rw [e]
    exact hclose.2
  have := hdev.const_add 1
  rw [add_zero] at this
  refine this.congr' ?_
  filter_upwards [eventually_big h1] with n hn
  have hℓ : 0 < Real.logb 2 (Real.log n) := by rw [Real.logb]; exact div_pos hn.2.1 hl2
  field_simp
  ring

/-- **(4.37), second part**: `E τ_{μ′_n} = (e^{−ε} + o(1)) log₂ log n`. -/
theorem tendsto_mean_muP_ratio (ε A₀ Cs : ℝ) (h1 : 1 ≤ A₀) (hε : 0 < ε) :
    Tendsto (fun n : ℕ => mixCost (muP ε A₀ Cs h1 n) / Real.logb 2 (Real.log n))
      atTop (𝓝 (Real.exp (-ε))) := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hα := tendsto_alphan ε A₀ Cs
  have hU := tendsto_mean_U_ratio h1
  have hinv : Tendsto (fun n : ℕ => 1 / Real.logb 2 (Real.log n)) atTop (𝓝 0) := by
    refine tendsto_const_nhds.div_atTop ?_
    have : Tendsto (fun n : ℕ => Real.log (Real.log n) / Real.log 2) atTop atTop :=
      tendsto_loglog.atTop_div_const hl2
    refine this.congr' (Eventually.of_forall (fun n => ?_))
    exact Real.log_div_log
  have hlim := (hα.mul hU).add (((tendsto_const_nhds (x := (1 : ℝ))).sub hα).mul hinv)
  rw [show Real.exp (-ε) * 1 + (1 - Real.exp (-ε)) * 0 = Real.exp (-ε) by ring] at hlim
  refine hlim.congr' ?_
  filter_upwards [eventually_big h1, eventually_epsn_lt A₀ Cs hε] with n hn he
  have hn1 : 1 ≤ n := by omega
  have hℓ : 0 < Real.logb 2 (Real.log n) := by rw [Real.logb]; exact div_pos hn.2.1 hl2
  rw [mixCost_muP h1 hn1, wU_eq he.1.le]
  field_simp
/-! ## §6 Supplements: survival is also controlled by `F`; block membership and mean block size -/

/-- `Q(·|S)` is a sub-probability law. -/
theorem condSupp_subprob {n : ℕ} (t : Target n) (q : (Fin n → Bool) → ℝ) (hq : ∀ x, 0 ≤ q x) :
    (∀ x, 0 ≤ condSupp t q x) ∧ ∑ x, condSupp t q x ≤ 1 := by
  have hM : 0 ≤ massSupp t q := Finset.sum_nonneg (fun x _ => hq x)
  refine ⟨fun x => ?_, ?_⟩
  · unfold condSupp
    split_ifs
    · exact div_nonneg (hq x) hM
    · exact le_rfl
  · have e : ∑ x, condSupp t q x = massSupp t q / massSupp t q := by
      unfold condSupp massSupp supp
      rw [← Finset.sum_filter, ← Finset.sum_div]
    rw [e]
    rcases hM.lt_or_eq with h | h
    · rw [div_self h.ne']
    · rw [← h, div_zero]
      norm_num

theorem withTop_neg_le_of_nonneg_add {a : WithTop ℝ} {c : ℝ}
    (h : ((0 : ℝ) : WithTop ℝ) ≤ a + ((c : ℝ) : WithTop ℝ)) : ((-c : ℝ) : WithTop ℝ) ≤ a := by
  induction a using WithTop.recTopCoe with
  | top => exact le_top
  | coe r =>
      rw [← WithTop.coe_add] at h
      have := WithTop.coe_le_coe.1 h
      exact WithTop.coe_le_coe.2 (by linarith)

/-- **Survival is controlled by `F` too** ("(4.30) controls both", App Q l.1138): `−log Q(S_k) ≤ F`, and the
shape term is `≥ 0`, for every predrawn mixture. -/
theorem survival_le_F {n k : ℕ} (hk : k ≤ n) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (μ : SchedMix n) :
    ((0 : ℝ) : WithTop ℝ) ≤ KLx (weightedTarget n k w hw hk) (qCond k (mixLawE (weightedOracle n k w) μ)) ∧
      ((-Real.log (qSlice k (mixLawE (weightedOracle n k w) μ)) : ℝ) : WithTop ℝ)
        ≤ KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) μ) := by
  have hmu : Converse.MargUnit (weightedOracle n k w) :=
    Converse.margUnit_of_exact _ _ (weighted_exact n k w hw hk)
  have hnn : ∀ x, 0 ≤ mixLawE (weightedOracle n k w) μ x := fun x => Mix.mixLawE_nonneg _ hmu μ x
  obtain ⟨hc0, hc1⟩ := condSupp_subprob (weightedTarget n k w hw hk) _ hnn
  have h0 := Mix.KLx_nonneg_of_subprob (weightedTarget n k w hw hk) hc0 hc1
  rw [← qCond_eq_condSupp hk hw] at h0
  refine ⟨h0, ?_⟩
  have hid := (shape_mix hk w hw μ).1
  rw [hid] at h0
  exact withTop_neg_le_of_nonneg_add h0

/-- **Block membership** (App Q l.1173): each coordinate lies in `B_t` with probability
`(∏_{s<t} f_s)(1 − f_t)`. -/
theorem memProb_blkF (A : ℝ) (n : ℕ) (t : Fin (Rof A n)) (i : Fin n) :
    ∑ ζ : Coins A n, coinP A n ζ * (if i ∈ blkF ζ univ t then 1 else 0)
      = (∏ s ∈ Finset.range t, frac A n s) * (1 - frac A n t) := by
  classical
  have h1 : ∀ ζ : Coins A n, coinP A n ζ * (if i ∈ blkF ζ univ t then (1 : ℝ) else 0)
      = ∏ j : Fin n, (colP A n (fun s => ζ s j) *
          (if j = i then (if hitE t (fun s => ζ s j) then (1 : ℝ) else 0) else 1)) := by
    intro ζ
    rw [Finset.prod_mul_distrib, ← coinP_eq_prod_col]
    congr 1
    rw [Finset.prod_ite_eq' univ i (fun j => if hitE t (fun s => ζ s j) then (1 : ℝ) else 0),
      if_pos (Finset.mem_univ i)]
    by_cases h : hitE t (fun s => ζ s i)
    · rw [if_pos h, if_pos ((mem_blkF_univ ζ t i).2 h)]
    · rw [if_neg h, if_neg (fun h' => h ((mem_blkF_univ ζ t i).1 h'))]
  rw [Finset.sum_congr rfl (fun ζ _ => h1 ζ)]
  have h2 : ∑ ζ : Coins A n, ∏ j : Fin n, (colP A n (fun s => ζ s j) *
          (if j = i then (if hitE t (fun s => ζ s j) then (1 : ℝ) else 0) else 1))
      = ∑ η : Fin n → Fin (Rof A n) → Bool, ∏ j : Fin n, (colP A n (η j) *
          (if j = i then (if hitE t (η j) then (1 : ℝ) else 0) else 1)) :=
    Fintype.sum_equiv (Equiv.piComm (fun (_ : Fin (Rof A n)) (_ : Fin n) => Bool)) _ _ (fun ζ => rfl)
  rw [h2, ← Fintype.prod_sum (fun (j : Fin n) (c : Fin (Rof A n) → Bool) =>
    colP A n c * (if j = i then (if hitE t c then (1 : ℝ) else 0) else 1))]
  have h3 : ∀ j : Fin n, ∑ c : Fin (Rof A n) → Bool,
      colP A n c * (if j = i then (if hitE t c then (1 : ℝ) else 0) else 1)
      = if j = i then (∏ s ∈ Finset.range t, frac A n s) * (1 - frac A n t) else 1 := by
    intro j
    by_cases hj : j = i
    · simp only [if_pos hj]
      exact sum_colP_hit A n t
    · simp only [if_neg hj, mul_one]
      exact sum_colP A n
  rw [Finset.prod_congr rfl (fun j _ => h3 j), Finset.prod_ite_eq' univ i, if_pos (Finset.mem_univ i)]

/-- **Mean block size** (App Q l.1173): `E|B_t| = M_t − M_{t+1}`, because the retention products telescope. -/
theorem meanSize_blkF {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) (t : Fin (Rof A n)) :
    ∑ ζ : Coins A n, coinP A n ζ * ((blkF ζ univ t).card : ℝ)
      = ((Msz A n t : ℕ) : ℝ) - ((Msz A n (t + 1) : ℕ) : ℝ) := by
  classical
  have hcard : ∀ ζ : Coins A n,
      ((blkF ζ univ t).card : ℝ) = ∑ i : Fin n, (if i ∈ blkF ζ univ t then (1 : ℝ) else 0) := by
    intro ζ
    rw [Finset.sum_boole, Finset.filter_mem_eq_inter, Finset.univ_inter]
  simp_rw [hcard, Finset.mul_sum]
  rw [Finset.sum_comm]
  simp_rw [memProb_blkF A n t]
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, prod_frac_range hA hn t t.2.le]
  unfold frac
  have hpos : (0 : ℝ) < ((Msz A n t : ℕ) : ℝ) := by exact_mod_cast Msz_pos hA hn t
  have hn0 : (0 : ℝ) < n := by
    have := msz_pos hA 0
    exact_mod_cast (show 0 < n by omega)
  field_simp

/-! ## §7 The cap is a uniform bound on component lengths, not a common length (App Q l.1184) -/

namespace Instance

/-- The coin vector keeping no coordinate. -/
def c₁ : Fin 20 → Bool := fun _ => false

/-- The coin outcome using `c₁` in the single round of `(A, n) = (1, 20)`. -/
def ζ₁ : Coins 1 20 := fun _ => c₁

theorem length_ζ₁ : (rfSched 1 20 ζ₁).length = 1 := by
  unfold rfSched
  rw [if_neg (show ¬ (20 < 4 * msz 1 0) by rw [Example.msz_one_zero]; norm_num)]
  have hof : List.ofFn ζ₁ = List.replicate (Rof 1 20) c₁ := List.ofFn_const _ _
  rw [hof, Example.Rof_one_twenty, Example.msz_one_zero, List.replicate_one, sieve_cons, sieve_nil]
  rw [if_pos (show ((univ : Finset (Fin 20)) \ univ.filter (fun i => c₁ i = true)).Nonempty by decide)]
  unfold terminal
  rw [if_pos (show ((univ : Finset (Fin 20)).filter (fun i => c₁ i = true)).card ≤ 2 * 4 by decide),
    List.length_append, length_singletonsOf,
    show ((univ : Finset (Fin 20)).filter (fun i => c₁ i = true)).card = 0 by decide]
  rfl

theorem mem_parts (ζ : Coins 1 20) : (coinP 1 20 ζ, rfSched 1 20 ζ) ∈ (rfMix 1 le_rfl 20).parts := by
  show (coinP 1 20 ζ, rfSched 1 20 ζ) ∈
    (Finset.univ : Finset (Coins 1 20)).toList.map (fun ζ => (coinP 1 20 ζ, rfSched 1 20 ζ))
  exact List.mem_map.2 ⟨ζ, Finset.mem_toList.2 (Finset.mem_univ ζ), rfl⟩

end Instance

/-- **Deliverable 6.**  At `(A, n) = (1, 20)` the mixture `U(1)` has two components with positive weight and
different lengths, `9 = cap` and `1`. -/
theorem rf_not_common_length :
    ∃ p ∈ (rfMix 1 le_rfl 20).parts, ∃ q ∈ (rfMix 1 le_rfl 20).parts,
      0 < p.1 ∧ 0 < q.1 ∧ p.2.length = 9 ∧ q.2.length = 1 ∧ p.2.length = capRF 1 20 ∧
        q.2.length < capRF 1 20 ∧ p.2 ≠ q.2 := by
  obtain ⟨h9, hcap, hpos0⟩ := Example.cap_realized
  have hpos1 : 0 < coinP 1 20 Instance.ζ₁ :=
    coinP_pos (le_refl 1) (by rw [Example.msz_one_zero]; norm_num) Instance.ζ₁
  refine ⟨_, Instance.mem_parts Example.ζ₀, _, Instance.mem_parts Instance.ζ₁, hpos0, hpos1, h9,
    Instance.length_ζ₁, hcap, ?_, ?_⟩
  · rw [Instance.length_ζ₁, ← hcap, h9]
    norm_num
  · intro h
    have := congrArg List.length h
    simp only at this
    rw [h9, Instance.length_ζ₁] at this
    norm_num at this

/-! ## §8 Headlines -/

/-- **Deliverable 1: the small-`n` branch** (App Q §4.1 l.864; §4.9 l.1148; Theorem A item 2, l.97). -/
theorem rf_small_n_branch {κ₀ : ℝ} (hκ0 : 0 < κ₀) :
    (∀ n k : ℕ, 1 ≤ n → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → 2 ≤ n ∧ 1 ≤ k ∧ k + 1 ≤ n) ∧
      (∀ k : ℕ, ¬ (κ₀ * ((1 : ℕ) : ℝ) ≤ k ∧ (k : ℝ) ≤ (1 - κ₀) * ((1 : ℕ) : ℝ))) ∧
      (∀ (A : ℝ) (hA : 1 ≤ A) (n k : ℕ) (hk : k ≤ n) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i),
        n < 4 * ⌈4 * A ^ 2⌉₊ →
          (∀ ζ : Coins A n, rfSched A n ζ = singletonsOf (univ : Finset (Fin n))) ∧
          (∀ x, mixLawE (weightedOracle n k w) (rfMix A hA n) x = (weightedTarget n k w hw hk).p x) ∧
          KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n))
            = ((0 : ℝ) : WithTop ℝ) ∧
          capRF A n = n ∧ (n : ℝ) < 16 * A ^ 2 + 4) ∧
      (∀ n : ℕ, 2 ≤ n → Real.logb 2 (Real.log 2) ≤ Real.logb 2 (Real.log n)) ∧
      -1 < Real.logb 2 (Real.log 2) :=
  ⟨fun _ _ hn h1 h2 => ⟨adm_two_le hκ0 hn h1 h2, adm_quota hκ0 hn h1 h2⟩, no_quota_at_one hκ0,
    fun _ hA _ _ hk w hw hn => rf_small_exact hA hk w hw hn, fun _ hn => logb_log_two_le hn,
    neg_one_lt_logb_log_two⟩

/-- **Deliverable 2: (4.33), the shape term**, unconditional (App Q §4.8 l.1133–1138; Theorem A item 5, l.100). -/
theorem rf_shape_433 {A : ℝ} (hA : 1 ≤ A) {n k : ℕ} (hk : k ≤ n) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) :
    KLx (weightedTarget n k w hw hk) (qCond k (mixLawE (weightedOracle n k w) (rfMix A hA n)))
        = KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n))
          + ((Real.log (qSlice k (mixLawE (weightedOracle n k w) (rfMix A hA n))) : ℝ) : WithTop ℝ) ∧
      0 ≤ qSlice k (mixLawE (weightedOracle n k w) (rfMix A hA n)) ∧
      qSlice k (mixLawE (weightedOracle n k w) (rfMix A hA n)) ≤ 1 ∧
      KLx (weightedTarget n k w hw hk) (qCond k (mixLawE (weightedOracle n k w) (rfMix A hA n)))
        ≤ KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n)) ∧
      ((0 : ℝ) : WithTop ℝ)
        ≤ KLx (weightedTarget n k w hw hk) (qCond k (mixLawE (weightedOracle n k w) (rfMix A hA n))) ∧
      ((-Real.log (qSlice k (mixLawE (weightedOracle n k w) (rfMix A hA n))) : ℝ) : WithTop ℝ)
        ≤ KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n)) := by
  obtain ⟨h1, h2, h3, h4⟩ := rf_shape hA hk w hw
  obtain ⟨h5, h6⟩ := survival_le_F hk w hw (rfMix A hA n)
  exact ⟨h1, h2, h3, h4, h5, h6⟩

/-- **Deliverable 2 under Theorem A item 3**: the shape term and the survival term `−log Q(S_k)` are both at most
`F ≤ C*/A`. -/
theorem rf_shape_433_thmA3 {Λ κ₀ : ℝ} (hA3 : ThmA3 Λ κ₀) :
    ∃ A₀ Cs : ℝ, ∃ h1 : 1 ≤ A₀, Item3 Λ κ₀ A₀ Cs h1 ∧
      ∀ (A : ℝ) (hA : A₀ ≤ A) (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
        1 ≤ n → (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
          KLx (weightedTarget n k w hw hk) (qCond k (mixLawE (weightedOracle n k w) (rfMix A (h1.trans hA) n)))
            ≤ ((Cs / A : ℝ) : WithTop ℝ) ∧
          ((-Real.log (qSlice k (mixLawE (weightedOracle n k w) (rfMix A (h1.trans hA) n))) : ℝ) : WithTop ℝ)
            ≤ ((Cs / A : ℝ) : WithTop ℝ) := by
  obtain ⟨A₀, Cs, h1, H⟩ := hA3
  refine ⟨A₀, Cs, h1, H, fun A hA n k w hw hk hn hΛ hκ1 hκ2 => ?_⟩
  have hF := H A hA n k w hw hk hn hΛ hκ1 hκ2
  obtain ⟨-, -, -, h4, -, h6⟩ := rf_shape_433 (h1.trans hA) hk w hw
  exact ⟨le_trans h4 hF, le_trans h6 hF⟩

/-- **Deliverable 3: Corollary A′, (4.34)**, from Theorem A item 3 (App Q §0 l.105–107, §4.9 l.1142–1148). -/
theorem rf_corA' {Λ κ₀ : ℝ} (hκ0 : 0 < κ₀) (hA3 : ThmA3 Λ κ₀) :
    ∃ A₀ Cs : ℝ, ∃ h1 : 1 ≤ A₀, Item3 Λ κ₀ A₀ Cs h1 ∧ 0 ≤ Kp A₀ Cs ∧
      ∀ ε : ℝ, 0 < ε → ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
        1 ≤ n → (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
          KLx (weightedTarget n k w hw hk)
              (mixLawE (weightedOracle n k w) (rfMix (max A₀ (Cs / ε)) (one_le_Aeps h1 Cs ε) n))
              ≤ ((ε : ℝ) : WithTop ℝ) ∧
            KLx (weightedTarget n k w hw hk)
              (outLim (weightedOracle n k w) (Bridge.mixPolicy (rfMix (max A₀ (Cs / ε)) (one_le_Aeps h1 Cs ε) n)))
              ≤ ((ε : ℝ) : WithTop ℝ) ∧
            (∀ ζ : Coins (max A₀ (Cs / ε)) n, ((rfSched (max A₀ (Cs / ε)) n ζ).length : ℝ)
              ≤ Real.logb 2 (Real.log n) + Kp A₀ Cs * (1 + ε⁻¹ ^ 2)) ∧
            (Bridge.mixPolicy (rfMix (max A₀ (Cs / ε)) (one_le_Aeps h1 Cs ε) n)).CapEvery (weightedOracle n k w)
              ⌊Real.logb 2 (Real.log n) + Kp A₀ Cs * (1 + ε⁻¹ ^ 2)⌋₊ ∧
            (Bridge.mixPolicy (rfMix (max A₀ (Cs / ε)) (one_le_Aeps h1 Cs ε) n)).CapAS (weightedOracle n k w)
              ⌊Real.logb 2 (Real.log n) + Kp A₀ Cs * (1 + ε⁻¹ ^ 2)⌋₊ := by
  obtain ⟨A₀, Cs, h1, H⟩ := hA3
  refine ⟨A₀, Cs, h1, H, by unfold Kp; positivity, fun ε hε n k w hw hk hn hΛ hκ1 hκ2 => ?_⟩
  obtain ⟨hF, hlen, hE, hS⟩ := corA'_at (h1 := h1) H hκ0 hε w hw hk hn hΛ hκ1 hκ2
  have hlim := (rfMix_KLx (one_le_Aeps h1 Cs ε) hk hw).2
  exact ⟨hF, by unfold Aeps at hlim hF; rw [hlim]; exact hF, hlen, hE, hS⟩

/-- **Deliverable 4: Corollary A″, unconditional part**, for any constants `A₀ ≥ 1`, `C*` and any `ε > 0`
(App Q §0 l.109–117, §4.9 l.1150–1171). -/
theorem rf_corA''_uncond {ε : ℝ} (hε : 0 < ε) (A₀ Cs : ℝ) (h1 : 1 ≤ A₀) :
    Tendsto (epsn A₀ Cs) atTop (𝓝 0) ∧
      Tendsto (alphan ε A₀ Cs) atTop (𝓝 (Real.exp (-ε))) ∧
      (∀ᶠ n : ℕ in atTop, 1 ≤ n ∧ 4 * ⌈4 * An A₀ n ^ 2⌉₊ ≤ n ∧ epsn A₀ Cs n < ε ∧
        0 < alphan ε A₀ Cs n ∧ alphan ε A₀ Cs n < 1 ∧ wU ε A₀ Cs n = alphan ε A₀ Cs n) ∧
      (∀ (n k : ℕ) (hk : k ≤ n) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i),
        (∀ x, wU ε A₀ Cs n * mixLawE (weightedOracle n k w) (rfMix (An A₀ n) (one_le_An h1 n) n) x
          ≤ mixLawE (weightedOracle n k w) (muP ε A₀ Cs h1 n) x) ∧
        KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muP ε A₀ Cs h1 n))
          ≤ ((-Real.log (wU ε A₀ Cs n) : ℝ) : WithTop ℝ)
            + KLx (weightedTarget n k w hw hk)
                (mixLawE (weightedOracle n k w) (rfMix (An A₀ n) (one_le_An h1 n) n))) ∧
      (∀ n : ℕ, -Real.log (alphan ε A₀ Cs n) + epsn A₀ Cs n = ε) ∧
      (∀ᶠ n : ℕ in atTop, mixCost (muP ε A₀ Cs h1 n)
        ≤ alphan ε A₀ Cs n * (Real.logb 2 (Real.log n) + 8 * An A₀ n ^ 2 + 5) + (1 - alphan ε A₀ Cs n)) ∧
      Tendsto (fun n : ℕ => (alphan ε A₀ Cs n * (Real.logb 2 (Real.log n) + 8 * An A₀ n ^ 2 + 5)
        + (1 - alphan ε A₀ Cs n)) / Real.logb 2 (Real.log n)) atTop (𝓝 (Real.exp (-ε))) ∧
      (∀ᶠ n : ℕ in atTop,
        (∀ p ∈ (muP ε A₀ Cs h1 n).parts,
          (p.2.length : ℝ) ≤ Real.logb 2 (Real.log n) + 9 * Real.sqrt (Real.log (Real.log n))) ∧
        (∀ o : Oracle n,
          (Bridge.mixPolicy (muP ε A₀ Cs h1 n)).CapEvery o
              ⌊Real.logb 2 (Real.log n) + 9 * Real.sqrt (Real.log (Real.log n))⌋₊ ∧
            (Bridge.mixPolicy (muP ε A₀ Cs h1 n)).CapAS o
              ⌊Real.logb 2 (Real.log n) + 9 * Real.sqrt (Real.log (Real.log n))⌋₊) ∧
        ∃ p ∈ (muP ε A₀ Cs h1 n).parts, 0 < p.1 ∧ Real.logb 2 (Real.log n) - 5 ≤ (p.2.length : ℝ)) := by
  refine ⟨tendsto_epsn A₀ Cs, tendsto_alphan ε A₀ Cs, ?_, fun n k hk w hw => ?_,
    neg_log_alphan_add ε A₀ Cs, ?_, tendsto_cost_bound ε A₀ Cs h1, ?_⟩
  · filter_upwards [eventually_big h1, eventually_epsn_lt A₀ Cs hε] with n hn he
    refine ⟨by omega, ?_, he.1, he.2.1, he.2.2, wU_eq he.1.le⟩
    have := hn.2.2.1
    rwa [msz_zero] at this
  · obtain ⟨-, h2, h3⟩ := muP_mix (ε := ε) (Cs := Cs) h1 hk w hw
    exact ⟨h2, h3⟩
  · filter_upwards [eventually_big h1, eventually_epsn_lt A₀ Cs hε] with n hn he
    exact muP_cost_le h1 (by omega) hn.2.2.1 he.1.le
  · filter_upwards [muP_hardcap (ε := ε) (Cs := Cs) h1, muP_hardcap_lower (ε := ε) (Cs := Cs) h1]
      with n hc hl
    exact ⟨hc.1, hc.2, hl⟩

/-- **Deliverable 4: Corollary A″ (4.35)–(4.36)**, from Theorem A item 3: with Theorem A's constants, for every
`ε > 0`, eventually in `n`, the mixture `μ′_n` has `F ≤ ε` for every admissible `(w, k)` (both the fair law and the
literal policy's output law), together with the unconditional cost, ratio and hard-cap (both halves)
statements. -/
theorem rf_corA'' {Λ κ₀ : ℝ} (hA3 : ThmA3 Λ κ₀) :
    ∃ A₀ Cs : ℝ, ∃ h1 : 1 ≤ A₀, Item3 Λ κ₀ A₀ Cs h1 ∧ ∀ ε : ℝ, 0 < ε →
      (∀ᶠ n : ℕ in atTop, ∀ (k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
        (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
          KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muP ε A₀ Cs h1 n))
            ≤ ((ε : ℝ) : WithTop ℝ) ∧
          KLx (weightedTarget n k w hw hk)
              (outLim (weightedOracle n k w) (Bridge.mixPolicy (muP ε A₀ Cs h1 n)))
            ≤ ((ε : ℝ) : WithTop ℝ)) ∧
      (∀ᶠ n : ℕ in atTop, mixCost (muP ε A₀ Cs h1 n)
        ≤ alphan ε A₀ Cs n * (Real.logb 2 (Real.log n) + 8 * An A₀ n ^ 2 + 5) + (1 - alphan ε A₀ Cs n)) ∧
      Tendsto (fun n : ℕ => (alphan ε A₀ Cs n * (Real.logb 2 (Real.log n) + 8 * An A₀ n ^ 2 + 5)
        + (1 - alphan ε A₀ Cs n)) / Real.logb 2 (Real.log n)) atTop (𝓝 (Real.exp (-ε))) ∧
      (∀ᶠ n : ℕ in atTop, (∀ p ∈ (muP ε A₀ Cs h1 n).parts,
          (p.2.length : ℝ) ≤ Real.logb 2 (Real.log n) + 9 * Real.sqrt (Real.log (Real.log n))) ∧
        ∃ p ∈ (muP ε A₀ Cs h1 n).parts, 0 < p.1 ∧ Real.logb 2 (Real.log n) - 5 ≤ (p.2.length : ℝ)) := by
  obtain ⟨A₀, Cs, h1, H⟩ := hA3
  refine ⟨A₀, Cs, h1, H, fun ε hε => ⟨?_, (rf_corA''_uncond hε A₀ Cs h1).2.2.2.2.2.1,
    tendsto_cost_bound ε A₀ Cs h1, ?_⟩⟩
  · filter_upwards [eventually_big h1, eventually_epsn_lt A₀ Cs hε] with n hn he
    intro k w hw hk hΛ hκ1 hκ2
    have hn1 : 1 ≤ n := by omega
    have hF := muP_F_le (h1 := h1) H w hw hk hn1 hΛ hκ1 hκ2 he.1.le
    have hL := muP_parts_length (ε := ε) (Cs := Cs) h1 n
    have hlim := (Mix.KLx_mixPolicy (weighted_exact n k w hw hk) (muP ε A₀ Cs h1 n) hL).2
    exact ⟨hF, by rw [hlim]; exact hF⟩
  · filter_upwards [muP_hardcap (ε := ε) (Cs := Cs) h1, muP_hardcap_lower (ε := ε) (Cs := Cs) h1]
      with n hc hl
    exact ⟨hc.1, hl⟩

/-- **Deliverable 5: (4.37), ingredients** (App Q l.1173–1177), unconditional, for every `A ≥ 1` and `n ≥ 4m₀`. -/
theorem rf_mean_ingredients {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) :
    mixCost (rfMix A hA n) = (Rof A n : ℝ) - ∑ t : Fin (Rof A n), emptyProb A n t + termMean A n ∧
      (∀ t : Fin (Rof A n),
        ∑ ζ : Coins A n, coinP A n ζ * ((blkF ζ univ t).card : ℝ)
          = ((Msz A n t : ℕ) : ℝ) - ((Msz A n (t + 1) : ℕ) : ℝ) ∧
        emptyProb A n t = (1 - (((Msz A n t : ℕ) : ℝ) - ((Msz A n (t + 1) : ℕ) : ℝ)) / n) ^ n ∧
        emptyProb A n t ≤ Real.exp (-(((Msz A n t : ℕ) : ℝ) - ((Msz A n (t + 1) : ℕ) : ℝ))) ∧
        Real.exp (-(((Msz A n t : ℕ) : ℝ) - ((Msz A n (t + 1) : ℕ) : ℝ)))
          ≤ Real.exp (-(3 * ((Msz A n (t + 1) : ℕ) : ℝ)))) ∧
      ∑ t : Fin (Rof A n), emptyProb A n t ≤ 2 * Real.exp (-(12 * A ^ 2)) ∧
      0 ≤ termMean A n ∧ termMean A n ≤ 2 * (msz A 0 : ℝ) ∧
      (Rof A n : ℝ) - 2 * Real.exp (-(12 * A ^ 2)) ≤ mixCost (rfMix A hA n) ∧
      mixCost (rfMix A hA n) ≤ (Rof A n : ℝ) + 2 * (msz A 0 : ℝ) ∧
      (Rof A n : ℝ) ≤ Real.logb 2 (Real.log n) + 3 ∧
      ((4 * A ^ 4 ≤ n) → Real.logb 2 (Real.log n) - 3 < (Rof A n : ℝ)) :=
  ⟨mixCost_rfMix_eq hA hn, fun t => ⟨meanSize_blkF hA hn t, emptyProb_eq hA hn t, (emptyProb_le hA hn t).1,
    (emptyProb_le hA hn t).2⟩, sum_emptyProb_le hA hn, (termMean_bounds hA n).1, (termMean_bounds hA n).2,
    (mixCost_rfMix_bounds hA hn).1, (mixCost_rfMix_bounds hA hn).2, Rof_le_log hA hn, Rof_gt_log hA hn⟩

/-- **Deliverable 5: (4.37)**, unconditional, for the constructed family with any `A₀ ≥ 1`, `C*`, `ε > 0`. -/
theorem rf_mean_437 {ε : ℝ} (hε : 0 < ε) (A₀ Cs : ℝ) (h1 : 1 ≤ A₀) :
    (∀ᶠ n : ℕ in atTop,
      |(Rof (An A₀ n) n : ℝ) - Real.logb 2 (Real.log n)| ≤ 3 ∧
      |mixCost (rfMix (An A₀ n) (one_le_An h1 n) n) - Real.logb 2 (Real.log n)| ≤ 8 * An A₀ n ^ 2 + 5) ∧
      (fun n : ℕ => mixCost (rfMix (An A₀ n) (one_le_An h1 n) n) - Real.logb 2 (Real.log n))
        =o[atTop] (fun n : ℕ => Real.log (Real.log n)) ∧
      Tendsto (fun n : ℕ => mixCost (rfMix (An A₀ n) (one_le_An h1 n) n) / Real.logb 2 (Real.log n))
        atTop (𝓝 1) ∧
      Tendsto (fun n : ℕ => mixCost (muP ε A₀ Cs h1 n) / Real.logb 2 (Real.log n))
        atTop (𝓝 (Real.exp (-ε))) :=
  ⟨mean_U_close h1, mean_U_isLittleO h1, tendsto_mean_U_ratio h1, tendsto_mean_muP_ratio ε A₀ Cs h1 hε⟩

/-! ## §9 Supplements: unconditional A′ and one combined headline -/

/-- **Deliverable 3, unconditional part**: for any `A₀ ≥ 1`, `C*`, `ε > 0` and `A = max(A₀, C*/ε)`: `C*/A ≤ ε`;
at every `n ≥ 2` every component of `U(A)` has length `≤ log₂ log n + K(1 + ε⁻²)` with `K = 16A₀² + 16C*² + 5`,
and the policy has both caps at the floor of that bound, for every oracle; for `n < 4⌈4A²⌉` the output law is the
target at every word, so `F = 0`. -/
theorem rf_corA'_uncond {ε : ℝ} (hε : 0 < ε) (A₀ Cs : ℝ) (h1 : 1 ≤ A₀) :
    Cs / max A₀ (Cs / ε) ≤ ε ∧ 0 ≤ Kp A₀ Cs ∧
      ∀ n : ℕ, 2 ≤ n →
        (∀ ζ : Coins (max A₀ (Cs / ε)) n, ((rfSched (max A₀ (Cs / ε)) n ζ).length : ℝ)
          ≤ Real.logb 2 (Real.log n) + Kp A₀ Cs * (1 + ε⁻¹ ^ 2)) ∧
        (∀ o : Oracle n,
          (Bridge.mixPolicy (rfMix (max A₀ (Cs / ε)) (one_le_Aeps h1 Cs ε) n)).CapEvery o
              ⌊Real.logb 2 (Real.log n) + Kp A₀ Cs * (1 + ε⁻¹ ^ 2)⌋₊ ∧
            (Bridge.mixPolicy (rfMix (max A₀ (Cs / ε)) (one_le_Aeps h1 Cs ε) n)).CapAS o
              ⌊Real.logb 2 (Real.log n) + Kp A₀ Cs * (1 + ε⁻¹ ^ 2)⌋₊) ∧
        (∀ (k : ℕ) (hk : k ≤ n) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i),
          n < 4 * ⌈4 * (max A₀ (Cs / ε)) ^ 2⌉₊ →
            (∀ x, mixLawE (weightedOracle n k w) (rfMix (max A₀ (Cs / ε)) (one_le_Aeps h1 Cs ε) n) x
              = (weightedTarget n k w hw hk).p x) ∧
            KLx (weightedTarget n k w hw hk)
              (mixLawE (weightedOracle n k w) (rfMix (max A₀ (Cs / ε)) (one_le_Aeps h1 Cs ε) n))
              = ((0 : ℝ) : WithTop ℝ)) := by
  refine ⟨div_Aeps_le h1 hε, by unfold Kp; positivity, fun n hn => ⟨?_, fun o => ?_, ?_⟩⟩
  · intro ζ
    exact le_trans (by exact_mod_cast length_rfSched_le (one_le_Aeps h1 Cs ε) n ζ) (capRF_le_Kp h1 hn)
  · have hnat : ∀ ζ : Coins (max A₀ (Cs / ε)) n, (rfSched (max A₀ (Cs / ε)) n ζ).length
        ≤ ⌊Real.logb 2 (Real.log n) + Kp A₀ Cs * (1 + ε⁻¹ ^ 2)⌋₊ := fun ζ =>
      Nat.le_floor (le_trans (by exact_mod_cast length_rfSched_le (one_le_Aeps h1 Cs ε) n ζ)
        (capRF_le_Kp h1 hn))
    exact Mix.caps_of_image (rfSched (max A₀ (Cs / ε)) n) _ (rfMix_spec (one_le_Aeps h1 Cs ε) n).2.2 hnat o
  · intro k hk w hw hsmall
    exact ⟨(rf_small_exact (one_le_Aeps h1 Cs ε) hk w hw hsmall).2.1,
      (rf_small_exact (one_le_Aeps h1 Cs ε) hk w hw hsmall).2.2.1⟩

/-- **App Q §4.8 (4.33) and §4.9 (4.34)–(4.37) from Theorem A item 3, at its constants** (one statement, shared
`A₀`, `C*`; (4.31)–(4.32), Theorem A item 4, are not included):
(4.33) shape and survival `≤ C*/A`; A′ (4.34); A″ (4.35) `F(μ′_n) ≤ ε` eventually; (4.36) the cost bound and its
`(e^{−ε} + o(1)) log₂ log n` form; the hard cap of `μ′_n` (both halves); (4.37) for `U(A_n)` and `μ′_n`. -/
theorem rf_all_at {Λ κ₀ A₀ Cs : ℝ} {h1 : 1 ≤ A₀} (H : Item3 Λ κ₀ A₀ Cs h1) (hκ0 : 0 < κ₀) :
    (∀ (A : ℝ) (hA : A₀ ≤ A) (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
        1 ≤ n → (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
          KLx (weightedTarget n k w hw hk) (qCond k (mixLawE (weightedOracle n k w) (rfMix A (h1.trans hA) n)))
            ≤ ((Cs / A : ℝ) : WithTop ℝ) ∧
          ((-Real.log (qSlice k (mixLawE (weightedOracle n k w) (rfMix A (h1.trans hA) n))) : ℝ) : WithTop ℝ)
            ≤ ((Cs / A : ℝ) : WithTop ℝ)) ∧
      (∀ ε : ℝ, 0 < ε → ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
        1 ≤ n → (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
          KLx (weightedTarget n k w hw hk)
              (mixLawE (weightedOracle n k w) (rfMix (max A₀ (Cs / ε)) (one_le_Aeps h1 Cs ε) n))
              ≤ ((ε : ℝ) : WithTop ℝ) ∧
            ∀ ζ : Coins (max A₀ (Cs / ε)) n, ((rfSched (max A₀ (Cs / ε)) n ζ).length : ℝ)
              ≤ Real.logb 2 (Real.log n) + Kp A₀ Cs * (1 + ε⁻¹ ^ 2)) ∧
      (∀ ε : ℝ, 0 < ε →
        (∀ᶠ n : ℕ in atTop, ∀ (k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
          (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
            KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muP ε A₀ Cs h1 n))
              ≤ ((ε : ℝ) : WithTop ℝ)) ∧
        (∀ᶠ n : ℕ in atTop, mixCost (muP ε A₀ Cs h1 n)
          ≤ alphan ε A₀ Cs n * (Real.logb 2 (Real.log n) + 8 * An A₀ n ^ 2 + 5) + (1 - alphan ε A₀ Cs n)) ∧
        Tendsto (fun n : ℕ => (alphan ε A₀ Cs n * (Real.logb 2 (Real.log n) + 8 * An A₀ n ^ 2 + 5)
          + (1 - alphan ε A₀ Cs n)) / Real.logb 2 (Real.log n)) atTop (𝓝 (Real.exp (-ε))) ∧
        (∀ᶠ n : ℕ in atTop, (∀ p ∈ (muP ε A₀ Cs h1 n).parts,
            (p.2.length : ℝ) ≤ Real.logb 2 (Real.log n) + 9 * Real.sqrt (Real.log (Real.log n))) ∧
          ∃ p ∈ (muP ε A₀ Cs h1 n).parts, 0 < p.1 ∧ Real.logb 2 (Real.log n) - 5 ≤ (p.2.length : ℝ)) ∧
        Tendsto (fun n : ℕ => mixCost (muP ε A₀ Cs h1 n) / Real.logb 2 (Real.log n))
          atTop (𝓝 (Real.exp (-ε)))) ∧
      (fun n : ℕ => mixCost (rfMix (An A₀ n) (one_le_An h1 n) n) - Real.logb 2 (Real.log n))
        =o[atTop] (fun n : ℕ => Real.log (Real.log n)) := by
  refine ⟨fun A hA n k w hw hk hn hΛ hκ1 hκ2 => ?_, fun ε hε n k w hw hk hn hΛ hκ1 hκ2 => ?_,
    fun ε hε => ⟨?_, ?_, tendsto_cost_bound ε A₀ Cs h1, ?_, tendsto_mean_muP_ratio ε A₀ Cs h1 hε⟩,
    mean_U_isLittleO h1⟩
  · have hF := H A hA n k w hw hk hn hΛ hκ1 hκ2
    obtain ⟨-, -, -, h4, -, h6⟩ := rf_shape_433 (h1.trans hA) hk w hw
    exact ⟨le_trans h4 hF, le_trans h6 hF⟩
  · obtain ⟨hF, hlen, -, -⟩ := corA'_at (h1 := h1) H hκ0 hε w hw hk hn hΛ hκ1 hκ2
    exact ⟨hF, hlen⟩
  · filter_upwards [eventually_big h1, eventually_epsn_lt A₀ Cs hε] with n hn he
    intro k w hw hk hΛ hκ1 hκ2
    exact muP_F_le (h1 := h1) H w hw hk (by omega) hΛ hκ1 hκ2 he.1.le
  · filter_upwards [eventually_big h1, eventually_epsn_lt A₀ Cs hε] with n hn he
    exact muP_cost_le h1 (by omega) hn.2.2.1 he.1.le
  · filter_upwards [muP_hardcap (ε := ε) (Cs := Cs) h1, muP_hardcap_lower (ε := ε) (Cs := Cs) h1]
      with n hcap hlow
    exact ⟨hcap.1, hlow⟩

/-- **App Q §4.8 (4.33) and §4.9 (4.34)–(4.37) from Theorem A item 3, as printed** (`ThmA3`): the constants it
provides serve the items listed at `rf_all_at` at once; (4.31)–(4.32) (Theorem A item 4) are not included. -/
theorem rf_all {Λ κ₀ : ℝ} (hκ0 : 0 < κ₀) (hA3 : ThmA3 Λ κ₀) :
    ∃ A₀ Cs : ℝ, ∃ h1 : 1 ≤ A₀, Item3 Λ κ₀ A₀ Cs h1 ∧
      (∀ (A : ℝ) (hA : A₀ ≤ A) (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
        1 ≤ n → (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
          KLx (weightedTarget n k w hw hk) (qCond k (mixLawE (weightedOracle n k w) (rfMix A (h1.trans hA) n)))
            ≤ ((Cs / A : ℝ) : WithTop ℝ) ∧
          ((-Real.log (qSlice k (mixLawE (weightedOracle n k w) (rfMix A (h1.trans hA) n))) : ℝ) : WithTop ℝ)
            ≤ ((Cs / A : ℝ) : WithTop ℝ)) ∧
      (∀ ε : ℝ, 0 < ε → ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
        1 ≤ n → (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
          KLx (weightedTarget n k w hw hk)
              (mixLawE (weightedOracle n k w) (rfMix (max A₀ (Cs / ε)) (one_le_Aeps h1 Cs ε) n))
              ≤ ((ε : ℝ) : WithTop ℝ) ∧
            ∀ ζ : Coins (max A₀ (Cs / ε)) n, ((rfSched (max A₀ (Cs / ε)) n ζ).length : ℝ)
              ≤ Real.logb 2 (Real.log n) + Kp A₀ Cs * (1 + ε⁻¹ ^ 2)) ∧
      (∀ ε : ℝ, 0 < ε →
        (∀ᶠ n : ℕ in atTop, ∀ (k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
          (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
            KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (muP ε A₀ Cs h1 n))
              ≤ ((ε : ℝ) : WithTop ℝ)) ∧
        (∀ᶠ n : ℕ in atTop, mixCost (muP ε A₀ Cs h1 n)
          ≤ alphan ε A₀ Cs n * (Real.logb 2 (Real.log n) + 8 * An A₀ n ^ 2 + 5) + (1 - alphan ε A₀ Cs n)) ∧
        Tendsto (fun n : ℕ => (alphan ε A₀ Cs n * (Real.logb 2 (Real.log n) + 8 * An A₀ n ^ 2 + 5)
          + (1 - alphan ε A₀ Cs n)) / Real.logb 2 (Real.log n)) atTop (𝓝 (Real.exp (-ε))) ∧
        (∀ᶠ n : ℕ in atTop, (∀ p ∈ (muP ε A₀ Cs h1 n).parts,
            (p.2.length : ℝ) ≤ Real.logb 2 (Real.log n) + 9 * Real.sqrt (Real.log (Real.log n))) ∧
          ∃ p ∈ (muP ε A₀ Cs h1 n).parts, 0 < p.1 ∧ Real.logb 2 (Real.log n) - 5 ≤ (p.2.length : ℝ)) ∧
        Tendsto (fun n : ℕ => mixCost (muP ε A₀ Cs h1 n) / Real.logb 2 (Real.log n))
          atTop (𝓝 (Real.exp (-ε)))) ∧
      (fun n : ℕ => mixCost (rfMix (An A₀ n) (one_le_An h1 n) n) - Real.logb 2 (Real.log n))
        =o[atTop] (fun n : ℕ => Real.log (Real.log n)) := by
  obtain ⟨A₀, Cs, h1, H⟩ := hA3
  exact ⟨A₀, Cs, h1, H, rf_all_at (h1 := h1) H hκ0⟩

end A36W.RF.Final

/-! # Headline types and dependency audit -/

set_option pp.numericTypes true
#check @A36W.RF.Final.ThmA3
#check @A36W.RF.Final.Item3
#check @A36W.RF.Final.thmA3_iff
#check @A36W.RF.Final.ThmA3norm
#check @A36W.RF.Final.thmA3_iff_norm
#check @A36W.RF.Final.weightedTarget_scale
#check @A36W.RF.Final.weightedOracle_scale
#check @A36W.RF.Final.muP_hardcap_explicit
#check @A36W.RF.Final.big_of_ge
#check @A36W.RF.Final.rf_small_n_branch
#check @A36W.RF.Final.rf_shape_433
#check @A36W.RF.Final.rf_shape_433_thmA3
#check @A36W.RF.Final.rf_corA'
#check @A36W.RF.Final.rf_corA'_uncond
#check @A36W.RF.Final.rf_corA''
#check @A36W.RF.Final.rf_corA''_uncond
#check @A36W.RF.Final.rf_mean_ingredients
#check @A36W.RF.Final.rf_mean_437
#check @A36W.RF.Final.rf_not_common_length
#check @A36W.RF.Final.rf_all
#check @A36W.RF.Final.rf_all_at
#check @A36W.RF.Final.shape_mix
#check @A36W.RF.Final.survival_le_F
#check @A36W.RF.Final.corA'_at
#check @A36W.RF.Final.capRF_le_Kp
#check @A36W.RF.Final.muP_mix
#check @A36W.RF.Final.muP_F_le
#check @A36W.RF.Final.mixCost_muP
#check @A36W.RF.Final.muP_cost_le
#check @A36W.RF.Final.tendsto_cost_bound
#check @A36W.RF.Final.muP_hardcap
#check @A36W.RF.Final.muP_hardcap_lower
#check @A36W.RF.Final.eventually_big
#check @A36W.RF.Final.tendsto_epsn
#check @A36W.RF.Final.tendsto_alphan
#check @A36W.RF.Final.eventually_epsn_lt
#check @A36W.RF.Final.length_sieve_ofFn
#check @A36W.RF.Final.length_rfSched_eq
#check @A36W.RF.Final.emptyProb_eq_pow
#check @A36W.RF.Final.emptyProb_eq
#check @A36W.RF.Final.emptyProb_le
#check @A36W.RF.Final.sum_emptyProb_le
#check @A36W.RF.Final.memProb_blkF
#check @A36W.RF.Final.meanSize_blkF
#check @A36W.RF.Final.mixCost_rfMix_eq
#check @A36W.RF.Final.mixCost_rfMix_bounds
#check @A36W.RF.Final.Rof_gt_log
#check @A36W.RF.Final.mean_U_close
#check @A36W.RF.Final.mean_U_isLittleO
#check @A36W.RF.Final.tendsto_mean_U_ratio
#check @A36W.RF.Final.tendsto_mean_muP_ratio
#print axioms A36W.RF.Final.thmA3_iff
#print axioms A36W.RF.Final.thmA3_iff_norm
#print axioms A36W.RF.Final.weightedTarget_scale
#print axioms A36W.RF.Final.weightedOracle_scale
#print axioms A36W.RF.Final.muP_hardcap_explicit
#print axioms A36W.RF.Final.big_of_ge
#print axioms A36W.RF.Final.rf_small_n_branch
#print axioms A36W.RF.Final.rf_shape_433
#print axioms A36W.RF.Final.rf_shape_433_thmA3
#print axioms A36W.RF.Final.rf_corA'
#print axioms A36W.RF.Final.rf_corA'_uncond
#print axioms A36W.RF.Final.rf_corA''
#print axioms A36W.RF.Final.rf_corA''_uncond
#print axioms A36W.RF.Final.rf_mean_ingredients
#print axioms A36W.RF.Final.rf_mean_437
#print axioms A36W.RF.Final.rf_not_common_length
#print axioms A36W.RF.Final.rf_all
#print axioms A36W.RF.Final.rf_all_at
#print axioms A36W.RF.Final.shape_mix
#print axioms A36W.RF.Final.survival_le_F
#print axioms A36W.RF.Final.corA'_at
#print axioms A36W.RF.Final.capRF_le_Kp
#print axioms A36W.RF.Final.muP_mix
#print axioms A36W.RF.Final.muP_F_le
#print axioms A36W.RF.Final.mixCost_muP
#print axioms A36W.RF.Final.muP_cost_le
#print axioms A36W.RF.Final.tendsto_cost_bound
#print axioms A36W.RF.Final.muP_hardcap
#print axioms A36W.RF.Final.muP_hardcap_lower
#print axioms A36W.RF.Final.eventually_big
#print axioms A36W.RF.Final.tendsto_epsn
#print axioms A36W.RF.Final.tendsto_alphan
#print axioms A36W.RF.Final.eventually_epsn_lt
#print axioms A36W.RF.Final.length_sieve_ofFn
#print axioms A36W.RF.Final.length_rfSched_eq
#print axioms A36W.RF.Final.emptyProb_eq_pow
#print axioms A36W.RF.Final.emptyProb_eq
#print axioms A36W.RF.Final.emptyProb_le
#print axioms A36W.RF.Final.sum_emptyProb_le
#print axioms A36W.RF.Final.memProb_blkF
#print axioms A36W.RF.Final.meanSize_blkF
#print axioms A36W.RF.Final.mixCost_rfMix_eq
#print axioms A36W.RF.Final.mixCost_rfMix_bounds
#print axioms A36W.RF.Final.Rof_gt_log
#print axioms A36W.RF.Final.mean_U_close
#print axioms A36W.RF.Final.mean_U_isLittleO
#print axioms A36W.RF.Final.tendsto_mean_U_ratio
#print axioms A36W.RF.Final.tendsto_mean_muP_ratio


==> anc/formal_companion/lean/src/A36W/RFGamma.lean <==
import A36W.RFCut2Defs

/-!
# A36W.RFGamma: App Q §3.2, the identities (3.10), (3.10a) and the real-variable estimates of (3.11), (3.12)

Two-group branch.  Paper: App Q, `appendix_rf.tex`
(sha256 b7ef323f…), §3.2 lines 578–612; the same text is THEOREM_RF v1.3.2 (sha256 001fded8…), lines 638–681.
All objects are A36W.RFCut2Defs' (`pm` is the print's `π`; `pbVar q = V = Σ q_i(1 − q_i)`).

Headlines (namespace `A36W.RF.Cut2`):
* (3.10a) `gfun_true`, `gfun_false`, `gfun_sub`: `g_i(u,1) = t_i(u)/a_i(u)`, `g_i(u,0) = (1 − t_i(u))/(1 − a_i(u))`,
  `g_i(u,1) − g_i(u,0) = (1 − f)(t_i(u) − π_i)/(a_i(u)(1 − a_i(u)))`.
* (3.10) `barGam_pos` (`Γ̄(u) > 0`) and `Gam_div_barGam` (`Γ_x/Γ̄ = 1 + Y_x`, since `Γ_x` is affine in each
  binary coordinate: `Gam_eq_barGam_add`).
* l.596 `numerator_bound`: the nonconstant numerator `(1 − f)(t_i(u) − π_i)` is `O(|u| + N⁻¹)`, with constant term
  `O(N⁻¹)`.
* (3.11), real-variable parts: `barGam_close` (`Γ̄(u) = fV(1 + O(|u| + N⁻¹))`, for every real `u`), `barGam_lower`
  (`Γ̄/(fN)` bounded away from zero on `|u| ≤ 1`), `bcoef_bound` (`|b_i(u)| ≤ C(|u| + N⁻¹)/N` on `|u| ≤ 1`).
* l.608 `Yfun_le_half`: on the bulk `|u| ≤ r₀`, above a dimension threshold, `|Y_x| ≤ 1/2` for every `x`.
* (3.12) `Gam_bounds`: `0 ≤ Γ_x(u) ≤ C f N e^{−|u|+C}` for every real `u`; also `barGam_le` (`Γ̄ ≤ C f N`) and
  `barGam_le_exp`.

Hypotheses of the estimates: interiority `π_i, q_i ∈ [a, 1 − a]` and the printed (2.7)
`(∀ i, |π_i − q_i| ≤ C₁/V) ∧ C₁/V ≤ C₂/N ∧ Σ_i (π_i − q_i) = 0`, with `0 < f ≤ 1/4`; constants depend only on
`(a, C₁, C₂)`.  The power-series coefficient bounds `β_{k,i}` of (3.11) are not in this module.

Proof of the Γ̄ estimates.  Coordinatewise `E_{Ber(π_i)}[f t_i' g_i] = f H(π_i, t_i(u))` with
`H(π, t) = π t²(1 − t)/a + (1 − π) t(1 − t)²/(1 − a)`, `a = (1 − f)π + f t` (`gm_barGam_summand_H`); `H` is
Lipschitz in `t ∈ [0, 1]` by an explicit difference formula (`gm_H_lip`), `|t_i(u) − q_i| ≤ |u|/4` by the mean value
theorem, and `H(π, q) − q(1 − q) = −q(1 − q) f(1 − f)(π − q)²/(a(1 − a))` exactly (`gm_H_at_q`).
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

open Finset

/-! ## §0 Small helpers -/

theorem gm_abs_add_le (x y : ℝ) : |x + y| ≤ |x| + |y| := by
  rw [abs_le]
  constructor <;> linarith [neg_abs_le x, le_abs_self x, neg_abs_le y, le_abs_self y]

theorem gm_abs_sub_le_add {x y A B : ℝ} (hx : |x| ≤ A) (hy : |y| ≤ B) : |x - y| ≤ A + B := by
  rw [abs_le] at hx hy ⊢
  constructor <;> linarith [hx.1, hx.2, hy.1, hy.2]

/-- `1 − t_i(u) = (1 − q_i)/(1 + q_i(e^u − 1))`. -/
theorem gm_one_sub_tU {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) :
    1 - tU q u = (1 - q) / (1 + q * (Real.exp u - 1)) := by
  have hd : 0 < 1 + q * (Real.exp u - 1) := by nlinarith [mul_pos hq0 (Real.exp_pos u)]
  rw [tU_eq hq0 hq1, one_sub_div hd.ne']
  congr 1
  ring

/-- `|t_i(u) − q_i| ≤ |u|/4` (mean value theorem, `0 < t_i' ≤ 1/4`). -/
theorem gm_abs_tU_sub_le {q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) : |tU q u - q| ≤ |u| / 4 := by
  have h := Convex.norm_image_sub_le_of_norm_deriv_le (𝕜 := ℝ) (f := tU q) (s := Set.univ) (C := 1 / 4)
    (fun x _ => (hasDerivAt_tU q x).differentiableAt)
    (fun x _ => by
      rw [Real.norm_eq_abs]
      have h1 : deriv (tU q) x = tD q x := rfl
      rw [h1, abs_of_pos (tD_pos q x)]
      exact tD_le_quarter q x)
    convex_univ (Set.mem_univ 0) (Set.mem_univ u)
  rw [Real.norm_eq_abs, Real.norm_eq_abs, tU_zero hq0 hq1, sub_zero] at h
  linarith

/-- `t_i(u) ≤ e^u / a` for `q_i ∈ [a, 1 − a]` (every real `u`). -/
theorem gm_tU_le_exp {a q : ℝ} (ha : 0 < a) (hqa : a ≤ q) (hqb : q ≤ 1 - a) (u : ℝ) :
    tU q u ≤ Real.exp u / a := by
  have hq0 : 0 < q := by linarith
  have hq1 : q < 1 := by linarith
  have hE := Real.exp_pos u
  have hd : 0 < 1 + q * (Real.exp u - 1) := by nlinarith [mul_pos hq0 hE]
  rw [tU_eq hq0 hq1, div_le_div_iff₀ hd ha]
  nlinarith [mul_nonneg hE.le (by linarith : (0 : ℝ) ≤ 1 - q - a),
    mul_nonneg (mul_nonneg hE.le ha.le) (by linarith : (0 : ℝ) ≤ 1 - q),
    mul_nonneg hq0.le (mul_nonneg hE.le hE.le)]

/-- `1 − t_i(u) ≤ e^{−u} / a` for `q_i ∈ [a, 1 − a]` (every real `u`). -/
theorem gm_one_sub_tU_le_exp {a q : ℝ} (ha : 0 < a) (hqa : a ≤ q) (hqb : q ≤ 1 - a) (u : ℝ) :
    1 - tU q u ≤ Real.exp (-u) / a := by
  have hq0 : 0 < q := by linarith
  have hq1 : q < 1 := by linarith
  have hE := Real.exp_pos u
  have hd : 0 < 1 + q * (Real.exp u - 1) := by nlinarith [mul_pos hq0 hE]
  rw [gm_one_sub_tU hq0 hq1, Real.exp_neg, div_le_div_iff₀ hd ha]
  have hEinv : (Real.exp u)⁻¹ * (1 + q * (Real.exp u - 1)) = (Real.exp u)⁻¹ * (1 - q) + q := by
    field_simp
    ring
  rw [hEinv]
  have hi : 0 < (Real.exp u)⁻¹ := inv_pos.mpr hE
  nlinarith [mul_nonneg hi.le (by linarith : (0 : ℝ) ≤ 1 - q), mul_nonneg ha.le hq0.le]

/-- `t_i'(u) ≤ e^{−|u|} / a` for `q_i ∈ [a, 1 − a]` (every real `u`). -/
theorem gm_tD_le_exp {a q : ℝ} (ha : 0 < a) (hqa : a ≤ q) (hqb : q ≤ 1 - a) (u : ℝ) :
    tD q u ≤ Real.exp (-|u|) / a := by
  rw [tD_eq]
  have ht0 := tU_pos q u
  have ht1 := tU_lt_one q u
  rcases le_total 0 u with hu | hu
  · rw [abs_of_nonneg hu]
    have h := gm_one_sub_tU_le_exp ha hqa hqb u
    calc tU q u * (1 - tU q u) ≤ 1 * (1 - tU q u) :=
          mul_le_mul_of_nonneg_right ht1.le (by linarith)
      _ ≤ Real.exp (-u) / a := by linarith
  · rw [abs_of_nonpos hu, neg_neg]
    have h := gm_tU_le_exp ha hqa hqb u
    calc tU q u * (1 - tU q u) ≤ tU q u * 1 := mul_le_mul_of_nonneg_left (by linarith) ht0.le
      _ ≤ Real.exp u / a := by linarith

/-- On `|u| ≤ 1`, `t_i(u)` and `1 − t_i(u)` are at least `a/3` (from `e^{±1} < 3`). -/
theorem gm_tU_interior {a q u : ℝ} (ha : 0 < a) (hqa : a ≤ q) (hqb : q ≤ 1 - a) (hu : |u| ≤ 1) :
    a / 3 ≤ tU q u ∧ a / 3 ≤ 1 - tU q u := by
  have hq0 : 0 < q := by linarith
  have hq1 : q < 1 := by linarith
  have hE := Real.exp_pos u
  have hd : 0 < 1 + q * (Real.exp u - 1) := by nlinarith [mul_pos hq0 hE]
  have he1 : Real.exp 1 < 3 := lt_trans Real.exp_one_lt_d9 (by norm_num)
  have hu1 : u ≤ 1 := (abs_le.mp hu).2
  have hu0 : -1 ≤ u := (abs_le.mp hu).1
  have hEup : Real.exp u ≤ 3 := le_trans (Real.exp_le_exp.mpr hu1) he1.le
  have hElo : 1 / 3 ≤ Real.exp u := by
    have h1 : Real.exp (-1) ≤ Real.exp u := Real.exp_le_exp.mpr hu0
    have h2 : Real.exp (-1) = 1 / Real.exp 1 := by rw [Real.exp_neg, one_div]
    have h3 : 1 / 3 ≤ 1 / Real.exp 1 := one_div_le_one_div_of_le (Real.exp_pos 1) he1.le
    linarith
  constructor
  · rw [tU_eq hq0 hq1, le_div_iff₀ hd]
    have hX : a / 3 ≤ q * Real.exp u := by
      nlinarith [mul_nonneg (sub_nonneg.mpr hqa) hE.le, mul_nonneg ha.le (sub_nonneg.mpr hElo)]
    nlinarith [mul_le_mul_of_nonneg_right hX (by linarith : (0 : ℝ) ≤ 1 - a / 3),
      mul_le_mul_of_nonneg_left (by linarith : 1 - q ≤ 1 - a / 3) (by linarith : (0 : ℝ) ≤ a / 3)]
  · rw [gm_one_sub_tU hq0 hq1, le_div_iff₀ hd]
    have hqE : q * Real.exp u ≤ q * 3 := mul_le_mul_of_nonneg_left hEup hq0.le
    nlinarith [mul_le_mul_of_nonneg_left hqE (by linarith : (0 : ℝ) ≤ a / 3),
      mul_le_mul_of_nonneg_left hq1.le ha.le]

/-! ## §1 (3.10a): the explicit formulas for `g_i` -/

theorem gm_dmix_true (f pm q u : ℝ) : dmix f pm q u true = aMix f pm q u / q := by
  unfold dmix rho phi aMix
  simp only [ber_true]
  rw [mul_div_assoc', mul_div_assoc', ← add_div]

theorem gm_dmix_false (f pm q u : ℝ) : dmix f pm q u false = (1 - aMix f pm q u) / (1 - q) := by
  unfold dmix rho phi aMix
  simp only [ber_false]
  rw [mul_div_assoc', mul_div_assoc', ← add_div]
  congr 1
  ring

/-- (3.10a), first formula: `g_i(u, 1) = t_i(u)/a_i(u)` (needs only `q_i ≠ 0`). -/
theorem gfun_true {f pm q : ℝ} (hq0 : 0 < q) (u : ℝ) : gfun f pm q u true = tU q u / aMix f pm q u := by
  rw [gfun, gm_dmix_true]
  unfold phi
  simp only [ber_true]
  rw [div_div_div_cancel_right₀ hq0.ne']

/-- (3.10a), second formula: `g_i(u, 0) = (1 − t_i(u))/(1 − a_i(u))` (needs only `q_i ≠ 1`). -/
theorem gfun_false {f pm q : ℝ} (hq1 : q < 1) (u : ℝ) :
    gfun f pm q u false = (1 - tU q u) / (1 - aMix f pm q u) := by
  rw [gfun, gm_dmix_false]
  unfold phi
  simp only [ber_false]
  rw [div_div_div_cancel_right₀ (sub_pos.mpr hq1).ne']

/-- (3.10a), the difference: `g_i(u, 1) − g_i(u, 0) = (1 − f)(t_i(u) − π_i)/(a_i(u)(1 − a_i(u)))`. -/
theorem gfun_sub {f pm q : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hp0 : 0 ≤ pm) (hp1 : pm ≤ 1) (hq0 : 0 < q)
    (hq1 : q < 1) (u : ℝ) :
    gfun f pm q u true - gfun f pm q u false =
      (1 - f) * (tU q u - pm) / (aMix f pm q u * (1 - aMix f pm q u)) := by
  have ha0 := (aMix_pos hf0 hf1 hp0 (q := q) u).ne'
  have ha1 := (sub_pos.mpr (aMix_lt_one hf0 hf1 hp1 (q := q) u)).ne'
  rw [gfun_true hq0, gfun_false hq1, div_sub_div _ _ ha0 ha1]
  congr 1
  unfold aMix
  ring

/-! ## §2 (3.10): `Γ̄ > 0` and `Γ_x/Γ̄ = 1 + Y_x` -/

theorem gm_gfun_pos {f pm q : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hp0 : 0 ≤ pm) (hp1 : pm ≤ 1) (hq0 : 0 < q)
    (hq1 : q < 1) (u : ℝ) (x : Bool) : 0 < gfun f pm q u x :=
  div_pos (phi_pos hq0 hq1 u x) (dmix_pos hf0 hf1 hp0 hp1 hq0 hq1 u x)

/-- The coordinate summand of `Γ̄`: `E_{Ber(π)}[f t' φ/d] = π f t' g(1) + (1 − π) f t' g(0)`. -/
theorem gm_barGam_summand (f pm q u : ℝ) :
    berE pm (fun x => f * tD q u * (phi q u x / dmix f pm q u x)) =
      pm * (f * tD q u * gfun f pm q u true) + (1 - pm) * (f * tD q u * gfun f pm q u false) := by
  rw [berE_eq]
  rfl

/-- **(3.10), positivity**: `Γ̄(u) > 0` (for `N ≥ 1`). -/
theorem barGam_pos {N : ℕ} {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) {pm q : Fin N → ℝ} (hN : 0 < N)
    (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1) (u : ℝ) : 0 < barGam f pm q u := by
  unfold barGam
  have hne : (univ : Finset (Fin N)).Nonempty := ⟨⟨0, hN⟩, mem_univ _⟩
  refine Finset.sum_pos (fun i _ => ?_) hne
  rw [gm_barGam_summand]
  have ht := tD_pos (q i) u
  have A1 : 0 < f * tD (q i) u * gfun f (pm i) (q i) u true :=
    mul_pos (mul_pos hf0 ht) (gm_gfun_pos hf0 hf1 (hp i).1 (hp i).2 (hq i).1 (hq i).2 u true)
  have A0 : 0 < f * tD (q i) u * gfun f (pm i) (q i) u false :=
    mul_pos (mul_pos hf0 ht) (gm_gfun_pos hf0 hf1 (hp i).1 (hp i).2 (hq i).1 (hq i).2 u false)
  have hm : 0 < min (f * tD (q i) u * gfun f (pm i) (q i) u true) (f * tD (q i) u * gfun f (pm i) (q i) u false) :=
    lt_min A1 A0
  have e1 := min_le_left (f * tD (q i) u * gfun f (pm i) (q i) u true) (f * tD (q i) u * gfun f (pm i) (q i) u false)
  have e0 := min_le_right (f * tD (q i) u * gfun f (pm i) (q i) u true) (f * tD (q i) u * gfun f (pm i) (q i) u false)
  nlinarith [mul_le_mul_of_nonneg_left e1 (hp i).1, mul_le_mul_of_nonneg_left e0 (sub_nonneg.mpr (hp i).2)]

theorem gm_Gam_coord (f pm q u : ℝ) (x : Bool) :
    f * tD q u * gfun f pm q u x =
      (pm * (f * tD q u * gfun f pm q u true) + (1 - pm) * (f * tD q u * gfun f pm q u false)) +
        f * tD q u * (gfun f pm q u true - gfun f pm q u false) * (bval x - pm) := by
  cases x <;> simp only [bval_true, bval_false] <;> ring

/-- `Γ_x` is affine in each binary coordinate: `Γ_x(u) = Γ̄(u) + Σ_i f t_i'(u)[g_i(u,1) − g_i(u,0)](x_i − π_i)`. -/
theorem Gam_eq_barGam_add {N : ℕ} (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) (x : Fin N → Bool) :
    Gam f pm q u x = barGam f pm q u +
      ∑ i, f * tD (q i) u * (gfun f (pm i) (q i) u true - gfun f (pm i) (q i) u false) * (bval (x i) - pm i) := by
  unfold Gam barGam
  rw [← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [gm_barGam_summand]
  exact gm_Gam_coord _ _ _ _ _

/-- **(3.10)**: `Γ_x(u)/Γ̄(u) = 1 + Y_x(u)`, `Y_x = Σ_i b_i(u)(x_i − π_i)`, for every `x ∈ {0,1}^N`. -/
theorem Gam_div_barGam {N : ℕ} {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) {pm q : Fin N → ℝ} (hN : 0 < N)
    (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1) (u : ℝ) (x : Fin N → Bool) :
    Gam f pm q u x / barGam f pm q u = 1 + Yfun f pm q u x := by
  have hB := (barGam_pos hf0 hf1 hN hp hq u).ne'
  rw [Gam_eq_barGam_add, add_div, div_self hB, Yfun, Finset.sum_div]
  congr 1
  refine Finset.sum_congr rfl fun i _ => ?_
  unfold bcoef
  ring

/-! ## §3 The numerator `(1 − f)(t_i(u) − π_i)` (l.596) -/

/-- **l.596**: the nonconstant numerator of (3.10a) is `O(|u| + N⁻¹)`, and its constant term is `O(N⁻¹)`. -/
theorem numerator_bound {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
      (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
      0 < f → f ≤ 1 / 4 →
      ∀ (i : Fin N) (u : ℝ), |(1 - f) * (tU (q i) u - pm i)| ≤ C * (|u| + 1 / N) ∧
        |(1 - f) * (tU (q i) 0 - pm i)| ≤ C / N := by
  refine ⟨1 / 4 + C₂, by positivity, fun N pm q f hN hp hq h27 hf0 hf1 i u => ?_⟩
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hδ : |pm i - q i| ≤ C₂ / N := (h27.1 i).trans h27.2.1
  have hq0 : 0 < q i := by linarith [(hq i).1]
  have hq1 : q i < 1 := by linarith [(hq i).2]
  have h1f : |1 - f| ≤ 1 := by rw [abs_le]; constructor <;> linarith
  have hT := gm_abs_tU_sub_le hq0 hq1 u
  have hN1 : 0 ≤ 1 / (N : ℝ) := by positivity
  have eC : C₂ / (N : ℝ) = C₂ * (1 / N) := by ring
  constructor
  · rw [abs_mul]
    have h1 : |tU (q i) u - pm i| ≤ |u| / 4 + C₂ / N := by
      have e : tU (q i) u - pm i = (tU (q i) u - q i) - (pm i - q i) := by ring
      rw [e]
      exact gm_abs_sub_le_add hT hδ
    have h2 : |1 - f| * |tU (q i) u - pm i| ≤ |u| / 4 + C₂ / N := by
      have := mul_le_mul h1f h1 (abs_nonneg _) zero_le_one
      linarith
    rw [eC] at h2
    nlinarith [mul_nonneg hC₂ (abs_nonneg u), abs_nonneg u]
  · rw [tU_zero hq0 hq1, abs_mul]
    have h1 : |q i - pm i| ≤ C₂ / N := by rw [abs_sub_comm]; exact hδ
    have h2 : |1 - f| * |q i - pm i| ≤ C₂ / N := by
      have := mul_le_mul h1f h1 (abs_nonneg _) zero_le_one
      linarith
    have h3 : C₂ / (N : ℝ) ≤ (1 / 4 + C₂) / N := div_le_div_of_nonneg_right (by linarith) hNR.le
    linarith

/-! ## §4 The coordinate function `H` of `Γ̄` -/

/-- The bracket of `Γ̄` at one coordinate, as a function of `t = t_i(u)`:
`π t²(1 − t)/a + (1 − π) t(1 − t)²/(1 − a)` with `a = (1 − f)π + f t`. -/
noncomputable def gm_H (f pm t : ℝ) : ℝ :=
  pm * (t ^ 2 * (1 - t)) / ((1 - f) * pm + f * t) +
    (1 - pm) * (t * (1 - t) ^ 2) / (1 - ((1 - f) * pm + f * t))

/-- `E_{Ber(π_i)}[f t_i' φ_i/d_i] = f H(π_i, t_i(u))`. -/
theorem gm_barGam_summand_H {f pm q : ℝ} (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) :
    berE pm (fun x => f * tD q u * (phi q u x / dmix f pm q u x)) = f * gm_H f pm (tU q u) := by
  rw [gm_barGam_summand, gfun_true hq0, gfun_false hq1, tD_eq]
  unfold gm_H aMix
  ring

theorem gm_barGam_eq_H {N : ℕ} {f : ℝ} {pm q : Fin N → ℝ} (hq : ∀ i, 0 < q i ∧ q i < 1) (u : ℝ) :
    barGam f pm q u = f * ∑ i, gm_H f (pm i) (tU (q i) u) := by
  unfold barGam
  rw [Finset.mul_sum]
  exact Finset.sum_congr rfl fun i _ => gm_barGam_summand_H (hq i).1 (hq i).2 u

theorem gm_D1_ge {a f pm t : ℝ} (ha : 0 ≤ a) (hf0 : 0 ≤ f) (hf1 : f ≤ 1 / 4) (hpa : a ≤ pm) (ht0 : 0 ≤ t) :
    3 * a / 4 ≤ (1 - f) * pm + f * t := by
  nlinarith [mul_nonneg hf0 ht0, mul_nonneg (by linarith : (0 : ℝ) ≤ 1 - f) (sub_nonneg.mpr hpa),
    mul_nonneg (by linarith : (0 : ℝ) ≤ 1 / 4 - f) ha]

theorem gm_D0_ge {a f pm t : ℝ} (ha : 0 ≤ a) (hf0 : 0 ≤ f) (hf1 : f ≤ 1 / 4) (hpb : pm ≤ 1 - a) (ht1 : t ≤ 1) :
    3 * a / 4 ≤ 1 - ((1 - f) * pm + f * t) := by
  nlinarith [mul_nonneg hf0 (sub_nonneg.mpr ht1),
    mul_nonneg (by linarith : (0 : ℝ) ≤ 1 - f) (by linarith : (0 : ℝ) ≤ 1 - a - pm),
    mul_nonneg (by linarith : (0 : ℝ) ≤ 1 / 4 - f) ha]

/-- `H(π, q) − q(1 − q) = −q(1 − q) f(1 − f)(π − q)²/(a₀(1 − a₀))`, `a₀ = (1 − f)π + f q` (exact). -/
theorem gm_H_at_q {f pm q : ℝ} (h1 : (1 - f) * pm + f * q ≠ 0) (h0 : 1 - ((1 - f) * pm + f * q) ≠ 0) :
    gm_H f pm q = q * (1 - q) -
      q * (1 - q) * (f * (1 - f) * (pm - q) ^ 2) / (((1 - f) * pm + f * q) * (1 - ((1 - f) * pm + f * q))) := by
  unfold gm_H
  generalize hD : (1 - f) * pm + f * q = D at h1 h0 ⊢
  field_simp
  subst hD
  ring

theorem gm_term1_sub (f pm t s : ℝ) (ht : (1 - f) * pm + f * t ≠ 0) (hs : (1 - f) * pm + f * s ≠ 0) :
    pm * (t ^ 2 * (1 - t)) / ((1 - f) * pm + f * t) - pm * (s ^ 2 * (1 - s)) / ((1 - f) * pm + f * s) =
      pm * ((t - s) * ((1 - f) * pm * (t + s - t ^ 2 - t * s - s ^ 2) + f * t * s * (1 - t - s))) /
        (((1 - f) * pm + f * t) * ((1 - f) * pm + f * s)) := by
  rw [div_sub_div _ _ ht hs]
  congr 1
  ring

theorem gm_term0_sub (f pm t s : ℝ) (ht : 1 - ((1 - f) * pm + f * t) ≠ 0)
    (hs : 1 - ((1 - f) * pm + f * s) ≠ 0) :
    (1 - pm) * (t * (1 - t) ^ 2) / (1 - ((1 - f) * pm + f * t)) -
        (1 - pm) * (s * (1 - s) ^ 2) / (1 - ((1 - f) * pm + f * s)) =
      (1 - pm) * ((t - s) * ((1 - (1 - f) * pm) * (1 - 2 * (t + s) + t ^ 2 + t * s + s ^ 2) +
          f * t * s * (2 - t - s))) /
        ((1 - ((1 - f) * pm + f * t)) * (1 - ((1 - f) * pm + f * s))) := by
  rw [div_sub_div _ _ ht hs]
  congr 1
  ring

theorem gm_K1_bound {c f t s : ℝ} (hc0 : 0 ≤ c) (hc1 : c ≤ 1) (hf0 : 0 ≤ f) (hf1 : f ≤ 1 / 4)
    (ht0 : 0 ≤ t) (ht1 : t ≤ 1) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    |c * (t + s - t ^ 2 - t * s - s ^ 2) + f * t * s * (1 - t - s)| ≤ 4 := by
  have htt : t ^ 2 ≤ 1 := by nlinarith
  have hss : s ^ 2 ≤ 1 := by nlinarith
  have hts0 : 0 ≤ t * s := mul_nonneg ht0 hs0
  have hts1 : t * s ≤ 1 := by nlinarith
  have hX1 : t + s - t ^ 2 - t * s - s ^ 2 ≤ 2 := by nlinarith [sq_nonneg t, sq_nonneg s]
  have hX0 : -3 ≤ t + s - t ^ 2 - t * s - s ^ 2 := by nlinarith
  have hY1 : t * s * (1 - t - s) ≤ 1 := by nlinarith [mul_nonneg hts0 ht0, mul_nonneg hts0 hs0]
  have hY0 : -1 ≤ t * s * (1 - t - s) := by
    nlinarith [mul_nonneg hts0 (by linarith : (0 : ℝ) ≤ 1 - t), mul_nonneg hts0 (by linarith : (0 : ℝ) ≤ 1 - s)]
  have h1 : c * (t + s - t ^ 2 - t * s - s ^ 2) ≤ 2 := by
    nlinarith [mul_le_mul_of_nonneg_left hX1 hc0]
  have h2 : -3 ≤ c * (t + s - t ^ 2 - t * s - s ^ 2) := by
    nlinarith [mul_le_mul_of_nonneg_left hX0 hc0]
  have h3 : f * t * s * (1 - t - s) ≤ 1 / 4 := by
    have := mul_le_mul_of_nonneg_left hY1 hf0
    nlinarith
  have h4 : -(1 / 4) ≤ f * t * s * (1 - t - s) := by
    have := mul_le_mul_of_nonneg_left hY0 hf0
    nlinarith
  rw [abs_le]
  constructor <;> linarith

theorem gm_K0_bound {c f t s : ℝ} (hc0 : 0 ≤ c) (hc1 : c ≤ 1) (hf0 : 0 ≤ f) (hf1 : f ≤ 1 / 4)
    (ht0 : 0 ≤ t) (ht1 : t ≤ 1) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    |c * (1 - 2 * (t + s) + t ^ 2 + t * s + s ^ 2) + f * t * s * (2 - t - s)| ≤ 9 := by
  have htt : t ^ 2 ≤ 1 := by nlinarith
  have hss : s ^ 2 ≤ 1 := by nlinarith
  have hts0 : 0 ≤ t * s := mul_nonneg ht0 hs0
  have hts1 : t * s ≤ 1 := by nlinarith
  have hX1 : 1 - 2 * (t + s) + t ^ 2 + t * s + s ^ 2 ≤ 4 := by nlinarith
  have hX0 : -4 ≤ 1 - 2 * (t + s) + t ^ 2 + t * s + s ^ 2 := by nlinarith [sq_nonneg t, sq_nonneg s]
  have hY1 : t * s * (2 - t - s) ≤ 2 := by nlinarith [mul_nonneg hts0 ht0, mul_nonneg hts0 hs0]
  have hY0 : 0 ≤ t * s * (2 - t - s) := mul_nonneg hts0 (by linarith)
  have h1 : c * (1 - 2 * (t + s) + t ^ 2 + t * s + s ^ 2) ≤ 4 := by
    nlinarith [mul_le_mul_of_nonneg_left hX1 hc0]
  have h2 : -4 ≤ c * (1 - 2 * (t + s) + t ^ 2 + t * s + s ^ 2) := by
    nlinarith [mul_le_mul_of_nonneg_left hX0 hc0]
  have h3 : f * t * s * (2 - t - s) ≤ 1 / 2 := by
    have := mul_le_mul_of_nonneg_left hY1 hf0
    nlinarith
  have h4 : 0 ≤ f * t * s * (2 - t - s) := by
    have := mul_nonneg hf0 hY0
    nlinarith
  rw [abs_le]
  constructor <;> linarith

theorem gm_frac_bound {P X K D D' m B : ℝ} (hP0 : 0 ≤ P) (hP1 : P ≤ 1) (hK : |K| ≤ B) (hm : 0 < m)
    (hD : m ≤ D) (hD' : m ≤ D') : |P * (X * K) / (D * D')| ≤ B / (m * m) * |X| := by
  have hD0 : 0 < D := lt_of_lt_of_le hm hD
  have hD'0 : 0 < D' := lt_of_lt_of_le hm hD'
  have hDD : 0 < D * D' := mul_pos hD0 hD'0
  have hmm : m * m ≤ D * D' := mul_le_mul hD hD' hm.le hD0.le
  have hB : 0 ≤ B := le_trans (abs_nonneg _) hK
  have hmm0 : 0 < m * m := mul_pos hm hm
  rw [abs_div, abs_of_pos hDD, abs_mul, abs_mul, abs_of_nonneg hP0, div_le_iff₀ hDD]
  have h3 : 0 ≤ |X| * |K| := mul_nonneg (abs_nonneg _) (abs_nonneg _)
  have h2 : |X| * |K| ≤ |X| * B := mul_le_mul_of_nonneg_left hK (abs_nonneg X)
  have h1 : P * (|X| * |K|) ≤ |X| * B := by nlinarith [mul_nonneg (sub_nonneg.mpr hP1) h3]
  have h4 : B / (m * m) * |X| * (m * m) = |X| * B := by
    field_simp
  have h5 : B / (m * m) * |X| * (m * m) ≤ B / (m * m) * |X| * (D * D') :=
    mul_le_mul_of_nonneg_left hmm (by positivity)
  linarith

/-- `H(π, ·)` is Lipschitz on `[0, 1]`, with constant `13/m²`, `m = 3a/4`. -/
theorem gm_H_lip {a f pm t s : ℝ} (ha : 0 < a) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (hpa : a ≤ pm)
    (hpb : pm ≤ 1 - a) (ht0 : 0 ≤ t) (ht1 : t ≤ 1) (hs0 : 0 ≤ s) (hs1 : s ≤ 1) :
    |gm_H f pm t - gm_H f pm s| ≤ 13 / ((3 * a / 4) * (3 * a / 4)) * |t - s| := by
  have hm : 0 < 3 * a / 4 := by positivity
  have hD1t := gm_D1_ge ha.le hf0.le hf1 hpa ht0
  have hD1s := gm_D1_ge ha.le hf0.le hf1 hpa hs0
  have hD0t := gm_D0_ge ha.le hf0.le hf1 hpb ht1
  have hD0s := gm_D0_ge ha.le hf0.le hf1 hpb hs1
  have e : gm_H f pm t - gm_H f pm s =
      (pm * (t ^ 2 * (1 - t)) / ((1 - f) * pm + f * t) - pm * (s ^ 2 * (1 - s)) / ((1 - f) * pm + f * s)) +
      ((1 - pm) * (t * (1 - t) ^ 2) / (1 - ((1 - f) * pm + f * t)) -
        (1 - pm) * (s * (1 - s) ^ 2) / (1 - ((1 - f) * pm + f * s))) := by
    unfold gm_H
    ring
  rw [e, gm_term1_sub f pm t s (lt_of_lt_of_le hm hD1t).ne' (lt_of_lt_of_le hm hD1s).ne',
    gm_term0_sub f pm t s (lt_of_lt_of_le hm hD0t).ne' (lt_of_lt_of_le hm hD0s).ne']
  refine (gm_abs_add_le _ _).trans ?_
  have hp0 : 0 ≤ pm := by linarith
  have hp1 : pm ≤ 1 := by linarith
  have hc0 : 0 ≤ (1 - f) * pm := mul_nonneg (by linarith) hp0
  have hc1 : (1 - f) * pm ≤ 1 := by nlinarith
  have hK1 := gm_K1_bound hc0 hc1 hf0.le hf1 ht0 ht1 hs0 hs1
  have hK0 := gm_K0_bound (c := 1 - (1 - f) * pm) (by linarith) (by linarith) hf0.le hf1 ht0 ht1 hs0 hs1
  have b1 := gm_frac_bound (X := t - s) hp0 hp1 hK1 hm hD1t hD1s
  have b0 := gm_frac_bound (P := 1 - pm) (X := t - s) (by linarith) (by linarith) hK0 hm hD0t hD0s
  calc _ ≤ 4 / ((3 * a / 4) * (3 * a / 4)) * |t - s| + 9 / ((3 * a / 4) * (3 * a / 4)) * |t - s| :=
        add_le_add b1 b0
    _ = 13 / ((3 * a / 4) * (3 * a / 4)) * |t - s| := by ring

/-- `H(π, t) ≥ (a/3)³` when `t, 1 − t ≥ a/3`. -/
theorem gm_H_lower {a f pm t : ℝ} (ha : 0 < a) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (hpa : a ≤ pm)
    (hpb : pm ≤ 1 - a) (ht : a / 3 ≤ t) (ht' : a / 3 ≤ 1 - t) : (a / 3) ^ 3 ≤ gm_H f pm t := by
  have hm : 0 < 3 * a / 4 := by positivity
  have ht0 : 0 ≤ t := le_trans (by positivity) ht
  have ht1 : t ≤ 1 := by linarith [le_trans (by positivity : (0 : ℝ) ≤ a / 3) ht']
  have hp0 : 0 ≤ pm := by linarith
  have hp1 : pm ≤ 1 := by linarith
  have hD1 := gm_D1_ge ha.le hf0.le hf1 hpa ht0
  have hD0 := gm_D0_ge ha.le hf0.le hf1 hpb ht1
  have hD1le : (1 - f) * pm + f * t ≤ 1 := by nlinarith
  have hD0le : 1 - ((1 - f) * pm + f * t) ≤ 1 := by nlinarith [mul_nonneg hf0.le ht0]
  have hn1 : 0 ≤ pm * (t ^ 2 * (1 - t)) := mul_nonneg hp0 (mul_nonneg (sq_nonneg t) (by linarith))
  have hn0 : 0 ≤ (1 - pm) * (t * (1 - t) ^ 2) := mul_nonneg (by linarith) (mul_nonneg ht0 (sq_nonneg _))
  have e1 := le_div_self hn1 (lt_of_lt_of_le hm hD1) hD1le
  have e0 := le_div_self hn0 (lt_of_lt_of_le hm hD0) hD0le
  have h1 : (a / 3) ^ 2 ≤ t * (1 - t) := by
    have := mul_le_mul ht ht' (by positivity) ht0
    nlinarith
  have h2 : a / 3 ≤ pm * t + (1 - pm) * (1 - t) := by
    nlinarith [mul_le_mul_of_nonneg_left ht hp0, mul_le_mul_of_nonneg_left ht' (by linarith : (0 : ℝ) ≤ 1 - pm)]
  have h3 : (a / 3) ^ 3 ≤ t * (1 - t) * (pm * t + (1 - pm) * (1 - t)) := by
    have := mul_le_mul h1 h2 (by positivity) (le_trans (by positivity) h1)
    nlinarith
  have e : pm * (t ^ 2 * (1 - t)) + (1 - pm) * (t * (1 - t) ^ 2) =
      t * (1 - t) * (pm * t + (1 - pm) * (1 - t)) := by ring
  unfold gm_H
  linarith

/-! ## §5 (3.11), real-variable parts -/

/-- `|H(π, q) − q(1 − q)| ≤ (π − q)²/(16 m²)`, `m = 3a/4`. -/
theorem gm_H_at_q_bound {a f pm q : ℝ} (ha : 0 < a) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (hpa : a ≤ pm)
    (hpb : pm ≤ 1 - a) (hq0 : 0 ≤ q) (hq1 : q ≤ 1) :
    |gm_H f pm q - q * (1 - q)| ≤ (pm - q) ^ 2 / (16 * ((3 * a / 4) * (3 * a / 4))) := by
  have hm : 0 < 3 * a / 4 := by positivity
  have hmm : 0 < (3 * a / 4) * (3 * a / 4) := mul_pos hm hm
  have hD1 := gm_D1_ge ha.le hf0.le hf1 hpa hq0
  have hD0 := gm_D0_ge ha.le hf0.le hf1 hpb hq1
  have hD1p := lt_of_lt_of_le hm hD1
  have hD0p := lt_of_lt_of_le hm hD0
  rw [gm_H_at_q hD1p.ne' hD0p.ne']
  have e : q * (1 - q) - q * (1 - q) * (f * (1 - f) * (pm - q) ^ 2) /
        (((1 - f) * pm + f * q) * (1 - ((1 - f) * pm + f * q))) - q * (1 - q) =
      -(q * (1 - q) * (f * (1 - f) * (pm - q) ^ 2) /
        (((1 - f) * pm + f * q) * (1 - ((1 - f) * pm + f * q)))) := by ring
  rw [e, abs_neg]
  have hqq0 : 0 ≤ q * (1 - q) := mul_nonneg hq0 (by linarith)
  have hqq1 : q * (1 - q) ≤ 1 / 4 := by nlinarith [sq_nonneg (q - 1 / 2)]
  have hff0 : 0 ≤ f * (1 - f) := mul_nonneg hf0.le (by linarith)
  have hff1 : f * (1 - f) ≤ 1 / 4 := by nlinarith [sq_nonneg (f - 1 / 2)]
  have hden : (3 * a / 4) * (3 * a / 4) ≤ ((1 - f) * pm + f * q) * (1 - ((1 - f) * pm + f * q)) :=
    mul_le_mul hD1 hD0 hm.le hD1p.le
  have hnum0 : 0 ≤ q * (1 - q) * (f * (1 - f) * (pm - q) ^ 2) :=
    mul_nonneg hqq0 (mul_nonneg hff0 (sq_nonneg _))
  rw [abs_of_nonneg (div_nonneg hnum0 (le_trans hmm.le hden))]
  have hnum1 : q * (1 - q) * (f * (1 - f) * (pm - q) ^ 2) ≤ (pm - q) ^ 2 / 16 := by
    have h1 : f * (1 - f) * (pm - q) ^ 2 ≤ 1 / 4 * (pm - q) ^ 2 :=
      mul_le_mul_of_nonneg_right hff1 (sq_nonneg _)
    have h2 := mul_le_mul hqq1 h1 (mul_nonneg hff0 (sq_nonneg _)) (by norm_num)
    linarith
  calc q * (1 - q) * (f * (1 - f) * (pm - q) ^ 2) / (((1 - f) * pm + f * q) * (1 - ((1 - f) * pm + f * q)))
      ≤ q * (1 - q) * (f * (1 - f) * (pm - q) ^ 2) / ((3 * a / 4) * (3 * a / 4)) :=
        div_le_div_of_nonneg_left hnum0 hmm hden
    _ ≤ (pm - q) ^ 2 / 16 / ((3 * a / 4) * (3 * a / 4)) := div_le_div_of_nonneg_right hnum1 hmm.le
    _ = (pm - q) ^ 2 / (16 * ((3 * a / 4) * (3 * a / 4))) := by rw [div_div]

/-- The Lipschitz part of (3.11): `|Γ̄(u) − Γ̄(0)| ≤ f N (13/(4m²)) |u|`. -/
theorem gm_barGam_lip {N : ℕ} {a f : ℝ} (ha : 0 < a) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) {pm q : Fin N → ℝ}
    (hp : ∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) (hq : ∀ i, 0 < q i ∧ q i < 1) (u : ℝ) :
    |barGam f pm q u - barGam f pm q 0| ≤ f * N * (13 / ((3 * a / 4) * (3 * a / 4)) / 4) * |u| := by
  have hmm : 0 < (3 * a / 4) * (3 * a / 4) := by positivity
  rw [gm_barGam_eq_H hq u, gm_barGam_eq_H hq 0, ← mul_sub, ← Finset.sum_sub_distrib, abs_mul,
    abs_of_pos hf0]
  have hs : |∑ i, (gm_H f (pm i) (tU (q i) u) - gm_H f (pm i) (tU (q i) 0))| ≤
      ∑ _i : Fin N, 13 / ((3 * a / 4) * (3 * a / 4)) / 4 * |u| := by
    refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun i _ => ?_)
    rw [tU_zero (hq i).1 (hq i).2]
    have hl := gm_H_lip ha hf0 hf1 (hp i).1 (hp i).2 (tU_pos (q i) u).le (tU_lt_one (q i) u).le
      (hq i).1.le (hq i).2.le
    have hT := gm_abs_tU_sub_le (hq i).1 (hq i).2 u
    calc |gm_H f (pm i) (tU (q i) u) - gm_H f (pm i) (q i)|
        ≤ 13 / ((3 * a / 4) * (3 * a / 4)) * |tU (q i) u - q i| := hl
      _ ≤ 13 / ((3 * a / 4) * (3 * a / 4)) * (|u| / 4) := mul_le_mul_of_nonneg_left hT (by positivity)
      _ = 13 / ((3 * a / 4) * (3 * a / 4)) / 4 * |u| := by ring
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at hs
  have h := mul_le_mul_of_nonneg_left hs hf0.le
  calc f * |∑ i, (gm_H f (pm i) (tU (q i) u) - gm_H f (pm i) (tU (q i) 0))|
      ≤ f * ((N : ℝ) * (13 / ((3 * a / 4) * (3 * a / 4)) / 4 * |u|)) := h
    _ = f * N * (13 / ((3 * a / 4) * (3 * a / 4)) / 4) * |u| := by ring

/-- The value at `u = 0` in (3.11): `|Γ̄(0) − fV| ≤ f (C₂²/(16m²))/N`, given `|π_i − q_i| ≤ C₂/N`. -/
theorem gm_barGam_zero {N : ℕ} {a f C₂ : ℝ} (ha : 0 < a) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) {pm q : Fin N → ℝ}
    (hN : 0 < N) (hp : ∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) (hq : ∀ i, 0 < q i ∧ q i < 1)
    (hδ : ∀ i, |pm i - q i| ≤ C₂ / N) :
    |barGam f pm q 0 - f * pbVar q| ≤ f * (C₂ ^ 2 / (16 * ((3 * a / 4) * (3 * a / 4))) / N) := by
  have hmm : 0 < (3 * a / 4) * (3 * a / 4) := by positivity
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hb0 : barGam f pm q 0 = f * ∑ i, gm_H f (pm i) (q i) := by
    rw [gm_barGam_eq_H hq 0]
    congr 1
    exact Finset.sum_congr rfl fun i _ => by rw [tU_zero (hq i).1 (hq i).2]
  have hVsum : pbVar q = ∑ i, q i * (1 - q i) := rfl
  rw [hb0, hVsum, ← mul_sub, ← Finset.sum_sub_distrib, abs_mul, abs_of_pos hf0]
  refine mul_le_mul_of_nonneg_left ?_ hf0.le
  have hs : |∑ i, (gm_H f (pm i) (q i) - q i * (1 - q i))| ≤
      ∑ _i : Fin N, (C₂ / N) ^ 2 / (16 * ((3 * a / 4) * (3 * a / 4))) := by
    refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun i _ => ?_)
    refine (gm_H_at_q_bound ha hf0 hf1 (hp i).1 (hp i).2 (hq i).1.le (hq i).2.le).trans ?_
    have hδ2 := pow_le_pow_left₀ (abs_nonneg (pm i - q i)) (hδ i) 2
    rw [sq_abs] at hδ2
    exact div_le_div_of_nonneg_right hδ2 (by positivity)
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at hs
  have e : (N : ℝ) * ((C₂ / N) ^ 2 / (16 * ((3 * a / 4) * (3 * a / 4)))) =
      C₂ ^ 2 / (16 * ((3 * a / 4) * (3 * a / 4))) / N := by
    field_simp
  linarith

/-- Pure real arithmetic for (3.11): combining the two parts with `V ≥ a(1 − a)N`. -/
theorem gm_close_combine {a f V Nr K1 K2 X Y u : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hNr : 1 ≤ Nr)
    (hf0 : 0 < f) (hK1 : 0 ≤ K1) (hK2 : 0 ≤ K2) (hV : a * (1 - a) * Nr ≤ V)
    (hA : |X - Y| ≤ f * Nr * K1 * |u|) (hB : |Y - f * V| ≤ f * (K2 / Nr)) :
    |X - f * V| ≤ 2 / a * (K1 + K2) * (f * V) * (|u| + 1 / Nr) := by
  have hNr0 : 0 < Nr := by linarith
  have hVa : a / 2 * Nr ≤ V := by
    nlinarith [mul_nonneg (mul_nonneg ha.le hNr0.le) (by linarith : (0 : ℝ) ≤ 1 / 2 - a)]
  have hV0 : 0 ≤ V := le_trans (by positivity) hVa
  have htri : |X - f * V| ≤ f * Nr * K1 * |u| + f * (K2 / Nr) := by
    have e : X - f * V = (X - Y) + (Y - f * V) := by ring
    rw [e]
    exact (gm_abs_add_le _ _).trans (add_le_add hA hB)
  have hNA : Nr ≤ 2 / a * V := by
    rw [div_mul_eq_mul_div, le_div_iff₀ ha]
    linarith
  have h1A : 1 ≤ 2 / a * V := le_trans hNr hNA
  have hA0 : 0 ≤ 2 / a * (f * V) := by positivity
  have hr : 0 ≤ 1 / Nr := by positivity
  have s1 : f * Nr * K1 * |u| ≤ 2 / a * (f * V) * K1 * |u| := by
    have h3 : f * Nr ≤ 2 / a * (f * V) := by
      have := mul_le_mul_of_nonneg_left hNA hf0.le
      calc f * Nr ≤ f * (2 / a * V) := this
        _ = 2 / a * (f * V) := by ring
    exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right h3 hK1) (abs_nonneg u)
  have s2 : f * (K2 / Nr) ≤ 2 / a * (f * V) * K2 * (1 / Nr) := by
    have h3 : f ≤ 2 / a * (f * V) := by
      have := mul_le_mul_of_nonneg_left h1A hf0.le
      calc f = f * 1 := (mul_one f).symm
        _ ≤ f * (2 / a * V) := this
        _ = 2 / a * (f * V) := by ring
    have h4 : f * (K2 / Nr) = f * K2 * (1 / Nr) := by ring
    rw [h4]
    exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right h3 hK2) hr
  have s3 : 2 / a * (f * V) * K1 * |u| + 2 / a * (f * V) * K2 * (1 / Nr) ≤
      2 / a * (K1 + K2) * (f * V) * (|u| + 1 / Nr) := by
    have e : 2 / a * (K1 + K2) * (f * V) * (|u| + 1 / Nr) =
        2 / a * (f * V) * K1 * |u| + 2 / a * (f * V) * K2 * (1 / Nr) +
          (2 / a * (f * V) * K1 * (1 / Nr) + 2 / a * (f * V) * K2 * |u|) := by ring
    rw [e]
    have := mul_nonneg (mul_nonneg hA0 hK1) hr
    have := mul_nonneg (mul_nonneg hA0 hK2) (abs_nonneg u)
    linarith
  linarith

/-- **(3.11), `Γ̄(u) = fV(1 + O(|u| + N⁻¹))`**, for every real `u`. -/
theorem barGam_close {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
      (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
      0 < f → f ≤ 1 / 4 →
      ∀ u : ℝ, |barGam f pm q u - f * pbVar q| ≤ C * (f * pbVar q) * (|u| + 1 / N) := by
  have hmm : 0 < (3 * a / 4) * (3 * a / 4) := by positivity
  refine ⟨2 / a * (13 / ((3 * a / 4) * (3 * a / 4)) / 4 + C₂ ^ 2 / (16 * ((3 * a / 4) * (3 * a / 4)))),
    by positivity, fun N pm q f hN hp hq h27 hf0 hf1 u => ?_⟩
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hq01 : ∀ i, 0 < q i ∧ q i < 1 := fun i => ⟨by linarith [(hq i).1], by linarith [(hq i).2]⟩
  have hA := gm_barGam_lip ha hf0 hf1 hp hq01 u
  have hB := gm_barGam_zero ha hf0 hf1 hN hp hq01 (fun i => (h27.1 i).trans h27.2.1)
  exact gm_close_combine ha ha2 hN1 hf0 (by positivity) (by positivity) (CutI.pbVar_ge q hq) hA hB

/-- **(3.11), the denominator**: `Γ̄(u)/(fN)` is bounded away from zero on the fixed neighbourhood `|u| ≤ 1`. -/
theorem barGam_lower {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ c : ℝ, 0 < c ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
      (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
      0 < f → f ≤ 1 / 4 →
      ∀ u : ℝ, |u| ≤ 1 → c * f * N ≤ barGam f pm q u := by
  refine ⟨(a / 3) ^ 3, by positivity, fun N pm q f hN hp hq h27 hf0 hf1 u hu => ?_⟩
  have hq01 : ∀ i, 0 < q i ∧ q i < 1 := fun i => ⟨by linarith [(hq i).1], by linarith [(hq i).2]⟩
  rw [gm_barGam_eq_H hq01 u]
  have hH : ∀ i, (a / 3) ^ 3 ≤ gm_H f (pm i) (tU (q i) u) := fun i => by
    obtain ⟨h1, h2⟩ := gm_tU_interior ha (hq i).1 (hq i).2 hu
    exact gm_H_lower ha hf0 hf1 (hp i).1 (hp i).2 h1 h2
  have hs : ∑ _i : Fin N, (a / 3) ^ 3 ≤ ∑ i, gm_H f (pm i) (tU (q i) u) :=
    Finset.sum_le_sum fun i _ => hH i
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at hs
  have := mul_le_mul_of_nonneg_left hs hf0.le
  nlinarith

/-- **(3.11), `|b_i(u)| ≤ C(|u| + N⁻¹)/N`** on the fixed neighbourhood `|u| ≤ 1`. -/
theorem bcoef_bound {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
      (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
      0 < f → f ≤ 1 / 4 →
      ∀ u : ℝ, |u| ≤ 1 → ∀ i, |bcoef f pm q u i| ≤ C * (|u| + 1 / N) / N := by
  obtain ⟨c, hc, hlow⟩ := barGam_lower ha ha2 hC₁ hC₂
  obtain ⟨Cn, hCn, hnum⟩ := numerator_bound ha ha2 hC₁ hC₂
  have hm : 0 < 3 * a / 4 := by positivity
  have hmm : 0 < (3 * a / 4) * (3 * a / 4) := mul_pos hm hm
  refine ⟨Cn / (4 * ((3 * a / 4) * (3 * a / 4)) * c), by positivity,
    fun N pm q f hN hp hq h27 hf0 hf1 u hu i => ?_⟩
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hf1' : f < 1 := by linarith
  have hq0 : 0 < q i := by linarith [(hq i).1]
  have hq1 : q i < 1 := by linarith [(hq i).2]
  have hp0 : 0 ≤ pm i := by linarith [(hp i).1]
  have hp1 : pm i ≤ 1 := by linarith [(hp i).2]
  have hB := hlow N pm q f hN hp hq h27 hf0 hf1 u hu
  have hcfN : 0 < c * f * N := by positivity
  have hBpos : 0 < barGam f pm q u := lt_of_lt_of_le hcfN hB
  have hnu := (hnum N pm q f hN hp hq h27 hf0 hf1 i u).1
  have hD1 := gm_D1_ge ha.le hf0.le hf1 (hp i).1 (tU_pos (q i) u).le
  have hD0 := gm_D0_ge ha.le hf0.le hf1 (hp i).2 (tU_lt_one (q i) u).le
  have hden : (3 * a / 4) * (3 * a / 4) ≤ aMix f (pm i) (q i) u * (1 - aMix f (pm i) (q i) u) :=
    mul_le_mul hD1 hD0 hm.le (lt_of_lt_of_le hm hD1).le
  have hdenp : 0 < aMix f (pm i) (q i) u * (1 - aMix f (pm i) (q i) u) := lt_of_lt_of_le hmm hden
  have htD := tD_pos (q i) u
  have htD4 := tD_le_quarter (q i) u
  set X := (1 - f) * (tU (q i) u - pm i) with hX
  set Q := |u| + 1 / (N : ℝ) with hQ
  have hQ0 : 0 ≤ Q := by positivity
  have habs : |bcoef f pm q u i| =
      f * tD (q i) u * |X| / (aMix f (pm i) (q i) u * (1 - aMix f (pm i) (q i) u)) / barGam f pm q u := by
    unfold bcoef
    rw [gfun_sub hf0 hf1' hp0 hp1 hq0 hq1, abs_div, abs_mul, abs_mul, abs_div, abs_of_pos hf0,
      abs_of_pos htD, abs_of_pos hdenp, abs_of_pos hBpos]
    ring
  rw [habs]
  have hnum0 : 0 ≤ f * tD (q i) u * |X| := by positivity
  have hstep1 : f * tD (q i) u * |X| ≤ f * (1 / 4) * (Cn * Q) := by
    have := mul_le_mul htD4 hnu (abs_nonneg _) (by norm_num)
    nlinarith [mul_le_mul_of_nonneg_left this hf0.le]
  calc f * tD (q i) u * |X| / (aMix f (pm i) (q i) u * (1 - aMix f (pm i) (q i) u)) / barGam f pm q u
      ≤ f * tD (q i) u * |X| / ((3 * a / 4) * (3 * a / 4)) / barGam f pm q u :=
        div_le_div_of_nonneg_right (div_le_div_of_nonneg_left hnum0 hmm hden) hBpos.le
    _ ≤ f * (1 / 4) * (Cn * Q) / ((3 * a / 4) * (3 * a / 4)) / barGam f pm q u :=
        div_le_div_of_nonneg_right (div_le_div_of_nonneg_right hstep1 hmm.le) hBpos.le
    _ ≤ f * (1 / 4) * (Cn * Q) / ((3 * a / 4) * (3 * a / 4)) / (c * f * N) :=
        div_le_div_of_nonneg_left (by positivity) hcfN hB
    _ = Cn / (4 * ((3 * a / 4) * (3 * a / 4)) * c) * Q / N := by
        field_simp

/-- **l.608, the bulk**: there are `r₀ ∈ (0, 1/4]` and a dimension threshold `N₀` such that `|Y_x(u)| ≤ 1/2` for
every `|u| ≤ r₀`, every `N ≥ N₀` and every `x ∈ {0,1}^N` (in particular every slice point). -/
theorem Yfun_le_half {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ r₀ N₀ : ℝ, 0 < r₀ ∧ r₀ ≤ 1 / 4 ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N →
      (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) → (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
      0 < f → f ≤ 1 / 4 → N₀ ≤ N →
      ∀ u : ℝ, |u| ≤ r₀ → ∀ x : Fin N → Bool, |Yfun f pm q u x| ≤ 1 / 2 := by
  obtain ⟨Cb, hCb, hb⟩ := bcoef_bound ha ha2 hC₁ hC₂
  refine ⟨1 / (4 * (Cb + 1)), 4 * Cb, by positivity, ?_, fun N pm q f hN hp hq h27 hf0 hf1 hN₀ u hu x => ?_⟩
  · rw [div_le_div_iff₀ (by positivity) (by norm_num)]
    nlinarith
  · have hNR : (0 : ℝ) < N := by exact_mod_cast hN
    have hr0 : 1 / (4 * (Cb + 1)) ≤ 1 := by
      rw [div_le_one (by positivity)]
      nlinarith
    have hu1 : |u| ≤ 1 := hu.trans hr0
    have hterm : ∀ i, |bcoef f pm q u i * (bval (x i) - pm i)| ≤ Cb * (|u| + 1 / N) / N := fun i => by
      rw [abs_mul]
      have h1 : |bval (x i) - pm i| ≤ 1 := by
        have hp0 : 0 ≤ pm i := by linarith [(hp i).1]
        have hp1 : pm i ≤ 1 := by linarith [(hp i).2]
        rw [abs_le]
        cases x i <;> simp only [bval_true, bval_false] <;> constructor <;> linarith
      have h2 := hb N pm q f hN hp hq h27 hf0 hf1 u hu1 i
      calc |bcoef f pm q u i| * |bval (x i) - pm i| ≤ |bcoef f pm q u i| * 1 :=
            mul_le_mul_of_nonneg_left h1 (abs_nonneg _)
        _ ≤ Cb * (|u| + 1 / N) / N := by linarith
    unfold Yfun
    have hs : |∑ i, bcoef f pm q u i * (bval (x i) - pm i)| ≤ ∑ _i : Fin N, Cb * (|u| + 1 / N) / N :=
      (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun i _ => hterm i)
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at hs
    have e : (N : ℝ) * (Cb * (|u| + 1 / N) / N) = Cb * |u| + Cb / N := by
      field_simp
    rw [e] at hs
    have h3 : Cb * |u| ≤ 1 / 4 := by
      have := mul_le_mul_of_nonneg_left hu hCb
      have h4 : Cb * (1 / (4 * (Cb + 1))) ≤ 1 / 4 := by
        rw [mul_one_div, div_le_div_iff₀ (by positivity) (by norm_num)]
        nlinarith
      linarith
    have h5 : Cb / N ≤ 1 / 4 := by
      rw [div_le_div_iff₀ hNR (by norm_num)]
      linarith
    linarith

/-! ## §6 (3.12): the global bound on `Γ_x` -/

theorem gm_gfun_le {a f pm q : ℝ} (ha : 0 < a) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (hpa : a ≤ pm)
    (hpb : pm ≤ 1 - a) (hq0 : 0 < q) (hq1 : q < 1) (u : ℝ) (x : Bool) :
    gfun f pm q u x ≤ 1 / (3 * a / 4) := by
  have hm : 0 < 3 * a / 4 := by positivity
  have hD1 := gm_D1_ge ha.le hf0.le hf1 hpa (tU_pos q u).le
  have hD0 := gm_D0_ge ha.le hf0.le hf1 hpb (tU_lt_one q u).le
  have ht0 := tU_pos q u
  have ht1 := tU_lt_one q u
  cases x
  · rw [gfun_false hq1]
    have hD : 0 < 1 - aMix f pm q u := lt_of_lt_of_le hm hD0
    calc (1 - tU q u) / (1 - aMix f pm q u) ≤ 1 / (1 - aMix f pm q u) :=
          div_le_div_of_nonneg_right (by linarith) hD.le
      _ ≤ 1 / (3 * a / 4) := div_le_div_of_nonneg_left zero_le_one hm hD0
  · rw [gfun_true hq0]
    have hD : 0 < aMix f pm q u := lt_of_lt_of_le hm hD1
    calc tU q u / aMix f pm q u ≤ 1 / aMix f pm q u := div_le_div_of_nonneg_right ht1.le hD.le
      _ ≤ 1 / (3 * a / 4) := div_le_div_of_nonneg_left zero_le_one hm hD1

/-- One summand of `Γ_x` or `Γ̄`: `f t_i'(u) g_i(u, x) ≤ f (e^{−|u|}/a)(1/m)`. -/
theorem gm_term_le_exp {a f pm q : ℝ} (ha : 0 < a) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (hpa : a ≤ pm)
    (hpb : pm ≤ 1 - a) (hqa : a ≤ q) (hqb : q ≤ 1 - a) (u : ℝ) (x : Bool) :
    f * tD q u * gfun f pm q u x ≤ f * (Real.exp (-|u|) / a) * (1 / (3 * a / 4)) := by
  have hq0 : 0 < q := by linarith
  have hq1 : q < 1 := by linarith
  have hg0 := gm_gfun_pos (pm := pm) hf0 (by linarith) (by linarith) (by linarith) hq0 hq1 u x
  have hg := gm_gfun_le ha hf0 hf1 hpa hpb hq0 hq1 u x
  have ht := gm_tD_le_exp ha hqa hqb u
  have h1 : f * tD q u ≤ f * (Real.exp (-|u|) / a) := mul_le_mul_of_nonneg_left ht hf0.le
  exact mul_le_mul h1 hg hg0.le (by positivity)

theorem gm_term_le_quarter {a f pm q : ℝ} (ha : 0 < a) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (hpa : a ≤ pm)
    (hpb : pm ≤ 1 - a) (hqa : a ≤ q) (hqb : q ≤ 1 - a) (u : ℝ) (x : Bool) :
    f * tD q u * gfun f pm q u x ≤ f * (1 / 4) * (1 / (3 * a / 4)) := by
  have hq0 : 0 < q := by linarith
  have hq1 : q < 1 := by linarith
  have hg0 := gm_gfun_pos (pm := pm) hf0 (by linarith) (by linarith) (by linarith) hq0 hq1 u x
  have hg := gm_gfun_le ha hf0 hf1 hpa hpb hq0 hq1 u x
  have h1 : f * tD q u ≤ f * (1 / 4) := mul_le_mul_of_nonneg_left (tD_le_quarter q u) hf0.le
  exact mul_le_mul h1 hg hg0.le (by positivity)

/-- **(3.12)**: `0 ≤ Γ_x(u) ≤ C f N e^{−|u|+C}` for every real `u` and every `x`. -/
theorem Gam_bounds {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
      (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
      0 < f → f ≤ 1 / 4 →
      ∀ (u : ℝ) (x : Fin N → Bool), 0 ≤ Gam f pm q u x ∧ Gam f pm q u x ≤ C * f * N * Real.exp (-|u| + C) := by
  have hm : 0 < 3 * a / 4 := by positivity
  refine ⟨1 / (a * (3 * a / 4)), by positivity, fun N pm q f hN hp hq h27 hf0 hf1 u x => ⟨?_, ?_⟩⟩
  · unfold Gam
    refine Finset.sum_nonneg fun i _ => ?_
    have hq0 : 0 < q i := by linarith [(hq i).1]
    have hq1 : q i < 1 := by linarith [(hq i).2]
    exact (mul_pos (mul_pos hf0 (tD_pos _ _))
      (gm_gfun_pos hf0 (by linarith) (by linarith [(hp i).1]) (by linarith [(hp i).2]) hq0 hq1 u (x i))).le
  · have hs : Gam f pm q u x ≤ ∑ _i : Fin N, f * (Real.exp (-|u|) / a) * (1 / (3 * a / 4)) :=
      Finset.sum_le_sum fun i _ =>
        gm_term_le_exp ha hf0 hf1 (hp i).1 (hp i).2 (hq i).1 (hq i).2 u (x i)
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at hs
    have hC0 : 0 ≤ 1 / (a * (3 * a / 4)) := by positivity
    have hexp : Real.exp (-|u|) ≤ Real.exp (-|u| + 1 / (a * (3 * a / 4))) :=
      Real.exp_le_exp.mpr (by linarith)
    have e : (N : ℝ) * (f * (Real.exp (-|u|) / a) * (1 / (3 * a / 4))) =
        1 / (a * (3 * a / 4)) * f * N * Real.exp (-|u|) := by
      field_simp
    rw [e] at hs
    have hfN : 0 ≤ 1 / (a * (3 * a / 4)) * f * N := by positivity
    have := mul_le_mul_of_nonneg_left hexp hfN
    linarith

theorem gm_barGam_le_sum {N : ℕ} {f : ℝ} {pm q : Fin N → ℝ} (u : ℝ) (Y : ℝ)
    (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hY : ∀ i x, f * tD (q i) u * gfun f (pm i) (q i) u x ≤ Y) :
    barGam f pm q u ≤ N * Y := by
  unfold barGam
  have hs : ∑ i, berE (pm i) (fun x => f * tD (q i) u * (phi (q i) u x / dmix f (pm i) (q i) u x)) ≤
      ∑ _i : Fin N, Y := Finset.sum_le_sum fun i _ => by
    rw [gm_barGam_summand]
    have h1 := hY i true
    have h0 := hY i false
    nlinarith [mul_le_mul_of_nonneg_left h1 (hp i).1, mul_le_mul_of_nonneg_left h0 (sub_nonneg.mpr (hp i).2)]
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at hs
  exact hs

/-- `Γ̄(u) ≤ C f N` for every real `u` (used by (3.14)). -/
theorem barGam_le {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
      (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
      0 < f → f ≤ 1 / 4 →
      ∀ u : ℝ, barGam f pm q u ≤ C * f * N := by
  have hm : 0 < 3 * a / 4 := by positivity
  refine ⟨1 / 4 * (1 / (3 * a / 4)), by positivity, fun N pm q f hN hp hq h27 hf0 hf1 u => ?_⟩
  have h := gm_barGam_le_sum (f := f) (pm := pm) (q := q) u (f * (1 / 4) * (1 / (3 * a / 4)))
    (fun i => ⟨by linarith [(hp i).1], by linarith [(hp i).2]⟩)
    (fun i x => gm_term_le_quarter ha hf0 hf1 (hp i).1 (hp i).2 (hq i).1 (hq i).2 u x)
  have e : (N : ℝ) * (f * (1 / 4) * (1 / (3 * a / 4))) = 1 / 4 * (1 / (3 * a / 4)) * f * N := by ring
  linarith

/-- `Γ̄(u) ≤ C f N e^{−|u|+C}` for every real `u`. -/
theorem barGam_le_exp {a C₁ C₂ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (pm q : Fin N → ℝ) (f : ℝ), 0 < N → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) →
      (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
      0 < f → f ≤ 1 / 4 →
      ∀ u : ℝ, barGam f pm q u ≤ C * f * N * Real.exp (-|u| + C) := by
  have hm : 0 < 3 * a / 4 := by positivity
  refine ⟨1 / (a * (3 * a / 4)), by positivity, fun N pm q f hN hp hq h27 hf0 hf1 u => ?_⟩
  have h := gm_barGam_le_sum (f := f) (pm := pm) (q := q) u (f * (Real.exp (-|u|) / a) * (1 / (3 * a / 4)))
    (fun i => ⟨by linarith [(hp i).1], by linarith [(hp i).2]⟩)
    (fun i x => gm_term_le_exp ha hf0 hf1 (hp i).1 (hp i).2 (hq i).1 (hq i).2 u x)
  have e : (N : ℝ) * (f * (Real.exp (-|u|) / a) * (1 / (3 * a / 4))) =
      1 / (a * (3 * a / 4)) * f * N * Real.exp (-|u|) := by
    field_simp
  have hexp : Real.exp (-|u|) ≤ Real.exp (-|u| + 1 / (a * (3 * a / 4))) :=
    Real.exp_le_exp.mpr (by linarith [(by positivity : (0 : ℝ) ≤ 1 / (a * (3 * a / 4)))])
  have hfN : 0 ≤ 1 / (a * (3 * a / 4)) * f * N := by positivity
  have := mul_le_mul_of_nonneg_left hexp hfN
  linarith

end A36W.RF.Cut2

#print axioms A36W.RF.Cut2.gfun_true
#print axioms A36W.RF.Cut2.gfun_false
#print axioms A36W.RF.Cut2.gfun_sub
#print axioms A36W.RF.Cut2.barGam_pos
#print axioms A36W.RF.Cut2.Gam_eq_barGam_add
#print axioms A36W.RF.Cut2.Gam_div_barGam
#print axioms A36W.RF.Cut2.numerator_bound
#print axioms A36W.RF.Cut2.barGam_close
#print axioms A36W.RF.Cut2.barGam_lower
#print axioms A36W.RF.Cut2.bcoef_bound
#print axioms A36W.RF.Cut2.Yfun_le_half
#print axioms A36W.RF.Cut2.Gam_bounds
#print axioms A36W.RF.Cut2.barGam_le
#print axioms A36W.RF.Cut2.barGam_le_exp


==> anc/formal_companion/lean/src/A36W/RFGauss.lean <==
import A36W.RFDefs

/-!
# A36W.RFGauss: standard-normal facts used by RF Cut I §2.4 (two-group branch)

Paper: THEOREM_RF v1.3.2 (001fded8…), §2.4, the last paragraph before (2.17) (lines 465–479): "The omitted Gaussian
mass is at most `C m^{-2}` … On the full line the odd term integrates to zero."  These are the facts about RFDefs'
`phiN` (the standard normal density `φ`) that the integrated normalizer needs:

* `integral_phiN`: `∫_ℝ φ = 1`;
* `hasDerivAt_phiN`: `φ′(y) = −y φ(y)`;
* `abs_integral_phiN_sub_one_le`: for `A ≤ −T`, `T ≤ B`, `0 ≤ T`, `|∫_A^B φ − 1| ≤ √2 e^{−T²/4}` (omitted mass);
* `oddG` and `hasDerivAt_oddG`: `G(y) = (4 − y²) φ(y) / 6` has `G′(y) = (y³/6 − y) φ(y)`, so the fixed odd polynomial
  `(y³/6 − y)` of (2.15) integrates exactly against `φ`;
* `abs_oddG_le`: `|G(y)| ≤ e^{−y²/4}`; `abs_mul_oddG'_le`: `|y (y³/6 − y) φ(y)| ≤ 2`.

Everything is in the sub-namespace `A36W.RF.CutI`.
-/

set_option autoImplicit false

namespace A36W.RF.CutI

open Real MeasureTheory Set

theorem phiN_eq (y : ℝ) : phiN y = exp (-(1 / 2) * y ^ 2) / sqrt (2 * π) := by
  unfold phiN
  congr 1
  ring_nf

theorem phiN_pos (y : ℝ) : 0 < phiN y := by
  unfold phiN
  positivity

theorem continuous_phiN : Continuous phiN := by
  unfold phiN
  fun_prop

/-- `∫_ℝ φ = 1`. -/
theorem integral_phiN : ∫ y, phiN y = 1 := by
  simp_rw [phiN_eq]
  rw [MeasureTheory.integral_div, integral_gaussian]
  have hπ : 0 < π := pi_pos
  rw [show π / (1 / 2) = 2 * π by ring]
  exact div_self (sqrt_pos.mpr (by positivity)).ne'

theorem integrable_phiN : Integrable phiN := by
  have h : Integrable (fun y : ℝ => exp (-(1 / 2) * y ^ 2) / sqrt (2 * π)) :=
    (integrable_exp_neg_mul_sq (by norm_num : (0 : ℝ) < 1 / 2)).div_const _
  refine h.congr (Filter.Eventually.of_forall fun y => ?_)
  exact (phiN_eq y).symm

/-- `φ′(y) = −y φ(y)`. -/
theorem hasDerivAt_sq' (y : ℝ) : HasDerivAt (fun t : ℝ => t ^ 2) (2 * y) y := by
  simpa using hasDerivAt_pow 2 y

theorem hasDerivAt_phiN (y : ℝ) : HasDerivAt phiN (-y * phiN y) y := by
  have h1 : HasDerivAt (fun t : ℝ => -(t ^ 2) / 2) (-y) y :=
    ((hasDerivAt_sq' y).neg.div_const 2).congr_deriv (by ring)
  have h2 := (h1.exp).div_const (sqrt (2 * π))
  have h3 := h2.congr_deriv (show _ = -y * phiN y by unfold phiN; ring)
  exact h3

/-- The omitted Gaussian mass.  For `0 ≤ T`, `A ≤ −T` and `T ≤ B`: `|∫_A^B φ − 1| ≤ √2 e^{−T²/4}`. -/
theorem abs_integral_phiN_sub_one_le {A B T : ℝ} (hT : 0 ≤ T) (hA : A ≤ -T) (hB : T ≤ B) :
    |(∫ y in A..B, phiN y) - 1| ≤ sqrt 2 * exp (-(T ^ 2 / 4)) := by
  have hAB : A ≤ B := by linarith
  have hint := integrable_phiN
  -- `∫_A^B φ = ∫ 1_{[A,B]} φ`, so `1 − ∫_A^B φ = ∫ 1_{[A,B]ᶜ} φ`.
  have hsplit : (∫ y in A..B, phiN y) - 1 = -∫ y, (Ioc A B)ᶜ.indicator phiN y := by
    rw [intervalIntegral.integral_of_le hAB, ← integral_phiN,
      MeasureTheory.integral_indicator (measurableSet_Ioc.compl),
      ← integral_add_compl measurableSet_Ioc hint]
    ring
  have hnn : 0 ≤ ∫ y, (Ioc A B)ᶜ.indicator phiN y :=
    integral_nonneg fun y => indicator_nonneg (fun y _ => (phiN_pos y).le) y
  rw [hsplit, abs_neg, abs_of_nonneg hnn]
  -- pointwise `1_{[A,B]ᶜ} φ(y) ≤ e^{−T²/4} e^{−y²/4} / √(2π)`
  have hdom : ∀ y, (Ioc A B)ᶜ.indicator phiN y ≤
      exp (-(T ^ 2 / 4)) * (exp (-(1 / 4) * y ^ 2) / sqrt (2 * π)) := by
    intro y
    by_cases hy : y ∈ (Ioc A B)ᶜ
    · rw [indicator_of_mem hy]
      have hy' : T ≤ |y| := by
        simp only [mem_compl_iff, mem_Ioc, not_and_or, not_lt, not_le] at hy
        rcases hy with hy | hy
        · rw [abs_of_nonpos (by linarith)]
          linarith
        · rw [abs_of_pos (by linarith)]
          linarith
      have hsq : T ^ 2 ≤ y ^ 2 := by
        have h1 := mul_le_mul hy' hy' hT (abs_nonneg y)
        have h2 := sq_abs y
        nlinarith
      unfold phiN
      rw [← mul_div_assoc, ← exp_add]
      apply div_le_div_of_nonneg_right _ (sqrt_nonneg _)
      apply exp_le_exp.mpr
      nlinarith
    · rw [indicator_of_notMem hy]
      positivity
  have hg : Integrable (fun y : ℝ => exp (-(T ^ 2 / 4)) * (exp (-(1 / 4) * y ^ 2) / sqrt (2 * π))) :=
    ((integrable_exp_neg_mul_sq (by norm_num : (0 : ℝ) < 1 / 4)).div_const _).const_mul _
  calc ∫ y, (Ioc A B)ᶜ.indicator phiN y
      ≤ ∫ y, exp (-(T ^ 2 / 4)) * (exp (-(1 / 4) * y ^ 2) / sqrt (2 * π)) :=
        integral_mono (hint.indicator measurableSet_Ioc.compl) hg hdom
    _ = exp (-(T ^ 2 / 4)) * (sqrt (π / (1 / 4)) / sqrt (2 * π)) := by
        rw [MeasureTheory.integral_const_mul, MeasureTheory.integral_div, integral_gaussian]
    _ = sqrt 2 * exp (-(T ^ 2 / 4)) := by
        have hπ : 0 < π := pi_pos
        rw [show π / (1 / 4) = 2 * (2 * π) by ring, sqrt_mul (by norm_num : (0 : ℝ) ≤ 2),
          mul_div_assoc, div_self (sqrt_pos.mpr (by positivity)).ne', mul_one, mul_comm]

/-- The antiderivative of the fixed odd term of (2.15): `G(y) = (4 − y²) φ(y) / 6`. -/
noncomputable def oddG (y : ℝ) : ℝ := (4 - y ^ 2) * phiN y / 6

/-- `G′(y) = (y³/6 − y) φ(y)`. -/
theorem hasDerivAt_oddG (y : ℝ) : HasDerivAt oddG ((y ^ 3 / 6 - y) * phiN y) y := by
  have h1 : HasDerivAt (fun t : ℝ => 4 - t ^ 2) (-(2 * y)) y := (hasDerivAt_sq' y).const_sub 4
  have h2 := (h1.mul (hasDerivAt_phiN y)).div_const 6
  have h3 := h2.congr_deriv (show _ = (y ^ 3 / 6 - y) * phiN y by ring)
  exact h3

theorem continuous_oddG : Continuous oddG := by
  unfold oddG
  exact ((continuous_const.sub (continuous_pow 2)).mul continuous_phiN).div_const 6

/-- `e^{u} ≥ 1 + u + u²/2` for `u ≥ 0`, in the form used for polynomial–Gaussian bounds. -/
theorem quad_le_exp {u : ℝ} (hu : 0 ≤ u) : 1 + u + u ^ 2 / 2 ≤ exp u := quadratic_le_exp_of_nonneg hu

/-- `|G(y)| ≤ e^{−y²/4}`. -/
theorem abs_oddG_le (y : ℝ) : |oddG y| ≤ exp (-(y ^ 2 / 4)) := by
  have hπ : (1 : ℝ) ≤ sqrt (2 * π) := by
    rw [show (1 : ℝ) = sqrt 1 by simp]
    exact sqrt_le_sqrt (by linarith [pi_gt_three])
  have hu : 0 ≤ y ^ 2 / 4 := by positivity
  have he := quad_le_exp hu
  -- `(4 + y²) e^{−y²/2} ≤ 6 e^{−y²/4}` since `4 + y² ≤ 6 e^{y²/4}`
  have hkey : (4 + y ^ 2) * exp (-(y ^ 2) / 2) ≤ 6 * exp (-(y ^ 2 / 4)) := by
    have h1 : exp (-(y ^ 2) / 2) = exp (-(y ^ 2 / 4)) * exp (-(y ^ 2 / 4)) := by
      rw [← exp_add]
      ring_nf
    have h2 : (4 + y ^ 2) * exp (-(y ^ 2 / 4)) ≤ 6 := by
      have h3 : exp (-(y ^ 2 / 4)) * exp (y ^ 2 / 4) = 1 := by
        rw [← exp_add]
        simp
      have h4 : 4 + y ^ 2 ≤ 6 * exp (y ^ 2 / 4) := by nlinarith [sq_nonneg (y ^ 2 / 4)]
      have h5 := exp_pos (-(y ^ 2 / 4))
      nlinarith
    rw [h1]
    have h6 := exp_pos (-(y ^ 2 / 4))
    nlinarith
  unfold oddG phiN
  rw [abs_div, abs_of_pos (by norm_num : (0 : ℝ) < 6), abs_mul, abs_div,
    abs_of_pos (exp_pos _), abs_of_pos (sqrt_pos.mpr (by positivity))]
  have habs : |4 - y ^ 2| ≤ 4 + y ^ 2 := by
    rw [abs_le]
    constructor <;> nlinarith [sq_nonneg y]
  have hE := exp_pos (-(y ^ 2) / 2)
  calc |4 - y ^ 2| * (exp (-y ^ 2 / 2) / sqrt (2 * π)) / 6
      ≤ (4 + y ^ 2) * (exp (-y ^ 2 / 2) / 1) / 6 := by
        apply div_le_div_of_nonneg_right _ (by norm_num)
        apply mul_le_mul habs _ (by positivity) (by positivity)
        exact div_le_div_of_nonneg_left hE.le one_pos hπ
    _ ≤ exp (-(y ^ 2 / 4)) := by
        rw [div_one]
        have : (4 + y ^ 2) * exp (-y ^ 2 / 2) ≤ 6 * exp (-(y ^ 2 / 4)) := by
          have e : -y ^ 2 / 2 = -(y ^ 2) / 2 := by ring
          rw [e]
          exact hkey
        linarith

/-- `|y (y³/6 − y) φ(y)| ≤ 2`. -/
theorem abs_mul_oddG'_le (y : ℝ) : |y * ((y ^ 3 / 6 - y) * phiN y)| ≤ 2 := by
  have hπ : (1 : ℝ) ≤ sqrt (2 * π) := by
    rw [show (1 : ℝ) = sqrt 1 by simp]
    exact sqrt_le_sqrt (by linarith [pi_gt_three])
  have hu : 0 ≤ y ^ 2 / 2 := by positivity
  have he := quad_le_exp hu
  -- `|y (y³/6 − y)| ≤ y⁴/6 + y² ≤ 2 (1 + u + u²/2) ≤ 2 e^{u}` with `u = y²/2`
  have hpoly : |y * (y ^ 3 / 6 - y)| ≤ y ^ 4 / 6 + y ^ 2 := by
    rw [show y * (y ^ 3 / 6 - y) = y ^ 4 / 6 - y ^ 2 by ring, abs_le]
    constructor <;> nlinarith [sq_nonneg y, sq_nonneg (y ^ 2)]
  have hle : y ^ 4 / 6 + y ^ 2 ≤ 2 * exp (y ^ 2 / 2) := by
    nlinarith [sq_nonneg y, sq_nonneg (y ^ 2)]
  have h3 : exp (-(y ^ 2) / 2) * exp (y ^ 2 / 2) = 1 := by
    rw [← exp_add, show -(y ^ 2) / 2 + y ^ 2 / 2 = 0 by ring, exp_zero]
  rw [← mul_assoc, abs_mul]
  unfold phiN
  rw [abs_div, abs_of_pos (exp_pos _), abs_of_pos (sqrt_pos.mpr (by positivity))]
  have hE := exp_pos (-(y ^ 2) / 2)
  calc |y * (y ^ 3 / 6 - y)| * (exp (-y ^ 2 / 2) / sqrt (2 * π))
      ≤ (2 * exp (y ^ 2 / 2)) * (exp (-(y ^ 2) / 2) / 1) := by
        apply mul_le_mul (hpoly.trans hle) _ (by positivity) (by positivity)
        have e : -y ^ 2 / 2 = -(y ^ 2) / 2 := by ring
        rw [e]
        exact div_le_div_of_nonneg_left hE.le one_pos hπ
    _ = 2 := by
        rw [div_one, mul_assoc, mul_comm (exp (y ^ 2 / 2)), h3, mul_one]

end A36W.RF.CutI


==> anc/formal_companion/lean/src/A36W/RFGood.lean <==
import A36W.RFTools
import A36W.RFLadder
import A36W.RFCancel2
import A36W.SchedPath
import A36W.Tower

/-!
# A36W.RFGood: App Q §4.3–4.4, suffix kernels, good states, `𝒦_t`, and the exit bound (4.14)

Two-group branch.  Paper: App Q,
`appendix_rf.tex`
(sha256 b7ef323f…), §4.3 lines 913–954 ((4.9)–(4.13)) and §4.4 lines 955–967 ((4.14)).  Namespace `A36W.RF.Cut3`.

**Objects reused, not redefined.**  RFConstruction/RFLadder's ladder (`msz`, `Rof`, `Msz`, `frac`, `sieve`,
`terminal`, `singletonsOf`, `rfSched`, `coinP`, `rfMix`); the shared library's `schedLawE`, `mixLawE`, `prefMass`, `Agrees`,
`WFE`; A36W.Slice's `weightedTarget`, `weightedOracle`, `sliceMarg`, `batchWeight`; RF Cut II's auxiliary law
(`Cut2.auxJoint`, `Cut2.nu`, `Cut2.ell`, RFExact 9a017642…) and RF Cut II's (3.22) objects (RFCancel 41bcf9ee…,
RFCancel2 b54775ca…: `Cut2.eq_3_22`, `Cut2.haux_selection_tail`, `Cut2.haux_draw_tail`, `Cut2.sum_auxJoint_mul_C`,
`Cut2.childInterior`); RFTools' (1.7) (`Tools.bern_rel_dev_subset`) and `Tools.klD`.

**Indexing.**  Rounds are RFLadder's, 0-indexed: Lean round `t` (`0 ≤ t ≤ R`) is the paper's level `t + 1`, so
`Msz A n t = M_{t+1}`, `frac A n t = f_{t+1}`, and the paper's `d = R − t_paper` is `R − 1 − t`.

## Display map
* **(4.9)** `deltaT A n t = Σ_{σ<t} M_{σ+2}^{−1/3}` (paper `δ_t = Σ_{s<t} M_{s+1}^{−1/3}`), `DeltaT A κ₀ n t =
  (κ₀/16) 2^{−(R−1−t)/4}` (`Δ_t = (κ₀/16)2^{−(R−t)/4}`), `kappaT = κ₀ − Σ_{σ<t} DeltaT` (`κ^{(t)}`).
* **(4.10)** `GoodState A κ₀ n t N J`: `N/M_t ∈ [1 − δ_t, 1 + δ_t]` and `J/N ∈ [κ^{(t)}, 1 − κ^{(t)}]`.
* l.930–934 "`δ_t ≤ C A^{−2/3} ≤ 1/4` after fixing `A₀`": `deltaT_le` (`C = 3`, every `A ≥ 1`, every round `≤ R`),
  `three_rpow_le` (`3A^{−2/3} ≤ 1/4` for `A ≥ 64`), bundled `deltaT_le_quarter` (`∃ C A₀`, here `3, 64`).
* **(4.11)** `sum_DeltaT_le`: `Σ_{s=1}^R Δ_s ≤ κ₀/(16(1 − 2^{−1/4})) < κ₀/2`.
* l.940 density margin: `kappaT_gt`, `good_density` (`κ₀/2 < J/N < 1 − κ₀/2`).
* **(4.12)** `scale_compare`: `√(3/4) L_t ≤ ℓ_t ≤ √(5/4) L_t`, `ℓ_t = Cut2.ell f_t N`, `L_t = f_t √M_t`.
* l.945 last level: `Msz_last`, `last_level_small` (`N ≤ 5m₀/4 < 2m₀`), `terminal_last` (terminal rule = singletons).
* l.915 suffix kernels: `SufCoins`, `sufP` (`∏ Bern(f)` of the remaining rounds, original nominal fractions),
  `sufSched` (RFConstruction's sieve then terminal), **`Qt`** (`Q_t` from a history `h`, via `schedLawE`);
  `sufP_nonneg`, `sum_sufP`, `isSchedule_sufSched`, `Qt_nonneg`, `sum_Qt`; consistency with the sampler:
  `Qt_zero_nil` (`Q` at round 0 from `[]` is `mixLawE` of `rfMix`).
* **(4.13)** `resT` (the residual target `p_{F,J}`: `t` conditioned on `h`), `GoodHist`, **`Kt`** (`𝒦_t` as the real
  `⨆` over good residual states); "finite before any recursion": `Kt_finite` (bounded above, `0 ≤ 𝒦_t ≤
  2M_t log(2ΛM_t)`); empty class: `Kt_eq_zero_of_isEmpty`; `𝒦_{R+1} = 0`: `Kt_last` (with `Qt_last`,
  `schedLawE_singletons_resT`: the singleton chain is exact, the shared library's `prefMass_mul_schedLawE_singletons`).
  The atom bound "every non-deterministic bit in every legal suffix schedule has its matching value with probability
  at least `1/(ΛN)`, by (1.1); deterministic boundary bits match with probability one": `bit_match_ge`,
  `bit_match_det`; along a whole legal schedule `pathW_atom_ge`, `schedLawE_atom_ge`; "thus `Q_t(x) ≥ (ΛN)^{−N}` on
  the target slice": `Qt_atom_ge`; "and the KL is at most `N log(ΛN)`": `klD_res_le`; pointwise, for (4.19)'s
  `W⁺ ≤ B_N`: `log_resT_div_Qt_le`; support positivity (the `hsupp` of (1.8)–(1.10)): `Qt_pos_of_resT_pos`.
* l.904/915 **the first-block decomposition of `Q_t`** (the interface of §4.5): `Qt_decomp` (D1,
  `Q_t(x|h) = Σ_{C ⊆ F} ν_F(C) Σ_{S ⊆ F∖C} stepWt(h, F∖C, S) Q_{t+1}(x | ⟨F∖C, S⟩ :: h)`, `F = remaining h`,
  `ν_F = batchWeight F (fun _ => f_t)`) and `Qt_decomp_point` (D2, the `S = x_B` term only, for every `x`);
  ingredients `coinSum_succ`, `coin_marginal`, `schedLawE_congr_hist`, `schedLawE_sieve_cons`.
* (D3) **the reindexing bridge to RF Cut II's frame**: `firstBlock_reindex` (with `F = remaining h`,
  `e = F.orderEmbOfFin rfl` and `C = C'.map e`, `ν_F(C) · stepWt(h, F∖C, x_{F∖C})` is `auxJoint`'s first-block
  part on `Fin #F`, `ν(C') ∏_{i∈C'ᶜ} Ber(π'_i)(x (e i))`, `π' = sliceMarg (wC w F) univ (quota k h)`) and
  `Qt_decomp_reindex` (`Q_t` as that first-block law times the continuation `Q_{t+1}`); helpers
  `sum_powerset_reindex`, `sum_powerset_map'`, `sdiff_map_reindex`, `prod_ite_mem_eq_batchWeight'`.
* **(4.14)** `eq_4_14` (explicit: `c = 9/50`, `A₀ = 64`) and `eq_4_14_printed` (`∃ c A₀`), stated for RF Cut II's
  `H_aux` joint law `Cut2.auxJoint`; ingredients `child_fail` (the event logic of l.957–966, fed by `Cut2.eq_3_22`),
  `retained_size_tail` ((1.7) for `|C|`), RFCancel2's two execution-law tails; `infeasible_not_good` (l.966);
  `good_child_interior` (bridge: a good child is `Cut2.childInterior`); the same bound in the real sampler's
  history frame, carried by (D3): `eq_4_14_hist`; non-vacuity of the hypotheses: `eq_4_14_nonvacuous`.

No hypothesis of a headline is a KL, TC or tail bound.  `eq_4_14` and `eq_4_14_hist` carry no (3.22) hypothesis: the
helper `child_fail` takes the (3.22) identity as an argument, and `eq_4_14` supplies it from RFCancel's `Cut2.eq_3_22`.
-/

set_option autoImplicit false

namespace A36W.RF.Cut3

open Finset AGF A36RW A36W.RFCandidate

noncomputable def deltaT (A : ℝ) (n t : ℕ) : ℝ :=
  ∑ σ ∈ range t, ((Msz A n (σ + 1) : ℕ) : ℝ) ^ (-(1 / 3 : ℝ))

noncomputable def DeltaT (A κ₀ : ℝ) (n t : ℕ) : ℝ :=
  κ₀ / 16 * (2 : ℝ) ^ (-(((Rof A n : ℝ) - 1 - t) / 4))

noncomputable def kappaT (A κ₀ : ℝ) (n t : ℕ) : ℝ := κ₀ - ∑ σ ∈ range t, DeltaT A κ₀ n σ

def GoodState (A κ₀ : ℝ) (n t N : ℕ) (J : ℤ) : Prop :=
  (N : ℝ) / ((Msz A n t : ℕ) : ℝ) ∈ Set.Icc (1 - deltaT A n t) (1 + deltaT A n t) ∧
    (J : ℝ) / (N : ℝ) ∈ Set.Icc (kappaT A κ₀ n t) (1 - kappaT A κ₀ n t)

noncomputable instance (A κ₀ : ℝ) (n t N : ℕ) (J : ℤ) : Decidable (GoodState A κ₀ n t N J) :=
  Classical.dec _

theorem geom_sum_le_inv {r : ℝ} (h0 : 0 ≤ r) (h1 : r < 1) (n : ℕ) :
    ∑ i ∈ range n, r ^ i ≤ 1 / (1 - r) := by
  rw [geom_sum_eq h1.ne n, ← neg_div_neg_eq, neg_sub, neg_sub]
  exact div_le_div_of_nonneg_right (by linarith [pow_nonneg h0 n]) (by linarith)

theorem sum_reflect_le {R t : ℕ} (ht : t ≤ R) {g : ℕ → ℝ} (hg : ∀ j, 0 ≤ g j) :
    ∑ σ ∈ range t, g (R - 1 - σ) ≤ ∑ j ∈ range R, g j := by
  calc ∑ σ ∈ range t, g (R - 1 - σ) ≤ ∑ σ ∈ range R, g (R - 1 - σ) :=
        Finset.sum_le_sum_of_subset_of_nonneg (Finset.range_subset_range.mpr ht) (fun _ _ _ => hg _)
    _ = ∑ j ∈ range R, g j := Finset.sum_range_reflect g R

/-- `4^{-1/3} ≤ 2/3`. -/
theorem four_rpow_neg_third_le : (4 : ℝ) ^ (-(1 / 3 : ℝ)) ≤ 2 / 3 := by
  have h0 : (0 : ℝ) ≤ (4 : ℝ) ^ (-(1 / 3 : ℝ)) := Real.rpow_nonneg (by norm_num) _
  have h3 : ((4 : ℝ) ^ (-(1 / 3 : ℝ))) ^ 3 = 1 / 4 := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 4)]
    norm_num
  rw [← pow_le_pow_iff_left₀ h0 (by norm_num : (0 : ℝ) ≤ 2 / 3) (by norm_num : (3 : ℕ) ≠ 0), h3]
  norm_num

/-- `2^{-1/4} < 7/8`. -/
theorem two_rpow_neg_quarter_lt : (2 : ℝ) ^ (-(1 / 4 : ℝ)) < 7 / 8 := by
  have h0 : (0 : ℝ) ≤ (2 : ℝ) ^ (-(1 / 4 : ℝ)) := Real.rpow_nonneg (by norm_num) _
  have h4 : ((2 : ℝ) ^ (-(1 / 4 : ℝ))) ^ 4 = 1 / 2 := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2)]
    norm_num
  rw [← pow_lt_pow_iff_left₀ h0 (by norm_num : (0 : ℝ) ≤ 7 / 8) (by norm_num : (4 : ℕ) ≠ 0), h4]
  norm_num

theorem msz_rpow_le {A : ℝ} (hA : 1 ≤ A) (j : ℕ) :
    ((msz A j : ℕ) : ℝ) ^ (-(1 / 3 : ℝ)) ≤ A ^ (-(2 / 3 : ℝ)) * ((4 : ℝ) ^ (-(1 / 3 : ℝ))) ^ j := by
  have hA0 : 0 < A := by linarith
  have hlow := four_sq_four_pow_le_msz hA j
  have hpos : 0 < 4 * A ^ 2 * 4 ^ j := by positivity
  have h1 : ((msz A j : ℕ) : ℝ) ^ (-(1 / 3 : ℝ)) ≤ (4 * A ^ 2 * 4 ^ j) ^ (-(1 / 3 : ℝ)) :=
    Real.rpow_le_rpow_of_nonpos hpos hlow (by norm_num)
  have h2 : (4 * A ^ 2 * 4 ^ j : ℝ) ^ (-(1 / 3 : ℝ))
      = (4 * A ^ 2) ^ (-(1 / 3 : ℝ)) * ((4 : ℝ) ^ (-(1 / 3 : ℝ))) ^ j := by
    rw [Real.mul_rpow (by positivity) (by positivity), ← Real.rpow_natCast (4 : ℝ) j,
      ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 4), ← Real.rpow_natCast ((4 : ℝ) ^ (-(1 / 3 : ℝ))) j,
      ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 4), mul_comm (j : ℝ)]
  have h3 : (4 * A ^ 2) ^ (-(1 / 3 : ℝ)) ≤ A ^ (-(2 / 3 : ℝ)) := by
    have hA2 : (A ^ 2) ^ (-(1 / 3 : ℝ)) = A ^ (-(2 / 3 : ℝ)) := by
      rw [← Real.rpow_natCast A 2, ← Real.rpow_mul hA0.le]
      norm_num
    rw [← hA2]
    exact Real.rpow_le_rpow_of_nonpos (by positivity) (by nlinarith) (by norm_num)
  rw [h2] at h1
  exact h1.trans (mul_le_mul_of_nonneg_right h3 (pow_nonneg (Real.rpow_nonneg (by norm_num) _) j))

/-- **`δ_t ≤ C A^{-2/3}`** with `C = 3`, for every Lean round `t ≤ R` (the paper's `t ≤ R + 1`). -/
theorem deltaT_le {A : ℝ} (hA : 1 ≤ A) {n : ℕ} {t : ℕ} (ht : t ≤ Rof A n) :
    deltaT A n t ≤ 3 * A ^ (-(2 / 3 : ℝ)) := by
  set r : ℝ := (4 : ℝ) ^ (-(1 / 3 : ℝ)) with hr
  have hr0 : 0 ≤ r := Real.rpow_nonneg (by norm_num) _
  have hr1 : r ≤ 2 / 3 := four_rpow_neg_third_le
  have hterm : ∀ σ ∈ range t, ((Msz A n (σ + 1) : ℕ) : ℝ) ^ (-(1 / 3 : ℝ))
      ≤ A ^ (-(2 / 3 : ℝ)) * r ^ (Rof A n - 1 - σ) := by
    intro σ hσ
    have hσt := Finset.mem_range.mp hσ
    rw [Msz_of_ne (by omega), show Rof A n - (σ + 1) = Rof A n - 1 - σ by omega]
    exact msz_rpow_le hA _
  have hA23 : 0 ≤ A ^ (-(2 / 3 : ℝ)) := Real.rpow_nonneg (by linarith) _
  calc deltaT A n t ≤ ∑ σ ∈ range t, A ^ (-(2 / 3 : ℝ)) * r ^ (Rof A n - 1 - σ) := Finset.sum_le_sum hterm
    _ = A ^ (-(2 / 3 : ℝ)) * ∑ σ ∈ range t, r ^ (Rof A n - 1 - σ) := by rw [Finset.mul_sum]
    _ ≤ A ^ (-(2 / 3 : ℝ)) * ∑ j ∈ range (Rof A n), r ^ j :=
        mul_le_mul_of_nonneg_left (sum_reflect_le ht (fun j => pow_nonneg hr0 j)) hA23
    _ ≤ A ^ (-(2 / 3 : ℝ)) * (1 / (1 - r)) :=
        mul_le_mul_of_nonneg_left (geom_sum_le_inv hr0 (by linarith) _) hA23
    _ ≤ A ^ (-(2 / 3 : ℝ)) * 3 := by
        apply mul_le_mul_of_nonneg_left _ hA23
        rw [div_le_iff₀ (by linarith)]
        linarith
    _ = 3 * A ^ (-(2 / 3 : ℝ)) := by ring

/-- `3 A^{-2/3} ≤ 1/4` for `A ≥ 64`. -/
theorem three_rpow_le {A : ℝ} (hA : 64 ≤ A) : 3 * A ^ (-(2 / 3 : ℝ)) ≤ 1 / 4 := by
  have h64 : (64 : ℝ) ^ (-(2 / 3 : ℝ)) = 1 / 16 := by
    rw [show (64 : ℝ) = 4 ^ (3 : ℕ) by norm_num, ← Real.rpow_natCast, ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 4)]
    norm_num
  have h : A ^ (-(2 / 3 : ℝ)) ≤ (64 : ℝ) ^ (-(2 / 3 : ℝ)) :=
    Real.rpow_le_rpow_of_nonpos (by norm_num) hA (by norm_num)
  rw [h64] at h
  linarith

/-- **"`δ_t ≤ C A^{-2/3} ≤ 1/4` after fixing `A₀`"** (App Q l.930–934), with the printed quantifier order: one `C`
and one `A₀` (here absolute: `C = 3`, `A₀ = 64`), then every `A ≥ A₀`, every `n ≥ 4m₀` and every round. -/
theorem deltaT_le_quarter : ∃ C A₀ : ℝ, 0 < C ∧ 1 ≤ A₀ ∧ ∀ A : ℝ, A₀ ≤ A → ∀ n : ℕ, 4 * msz A 0 ≤ n →
    ∀ t : ℕ, t ≤ Rof A n → deltaT A n t ≤ C * A ^ (-(2 / 3 : ℝ)) ∧ C * A ^ (-(2 / 3 : ℝ)) ≤ 1 / 4 :=
  ⟨3, 64, by norm_num, by norm_num, fun A hA n hn t ht =>
    ⟨deltaT_le (by linarith) ht, three_rpow_le hA⟩⟩

theorem DeltaT_eq {A κ₀ : ℝ} {n σ : ℕ} (hσ : σ < Rof A n) :
    DeltaT A κ₀ n σ = κ₀ / 16 * ((2 : ℝ) ^ (-(1 / 4 : ℝ))) ^ (Rof A n - 1 - σ) := by
  unfold DeltaT
  congr 1
  rw [← Real.rpow_natCast, ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2)]
  congr 1
  rw [Nat.cast_sub (by omega), Nat.cast_sub (by omega)]
  push_cast
  ring

/-- **(4.11)**: `Σ_{s=1}^R Δ_s ≤ κ₀/(16(1 − 2^{−1/4})) < κ₀/2` (Lean rounds `σ < R`). -/
theorem sum_DeltaT_le {A κ₀ : ℝ} (hκ : 0 < κ₀) (n : ℕ) :
    ∑ σ ∈ range (Rof A n), DeltaT A κ₀ n σ ≤ κ₀ / (16 * (1 - (2 : ℝ) ^ (-(1 / 4 : ℝ)))) ∧
      κ₀ / (16 * (1 - (2 : ℝ) ^ (-(1 / 4 : ℝ)))) < κ₀ / 2 := by
  set q : ℝ := (2 : ℝ) ^ (-(1 / 4 : ℝ)) with hq
  have hq0 : 0 ≤ q := Real.rpow_nonneg (by norm_num) _
  have hq1 : q < 7 / 8 := two_rpow_neg_quarter_lt
  constructor
  · calc ∑ σ ∈ range (Rof A n), DeltaT A κ₀ n σ
        = ∑ σ ∈ range (Rof A n), κ₀ / 16 * q ^ (Rof A n - 1 - σ) :=
          Finset.sum_congr rfl fun σ hσ => DeltaT_eq (Finset.mem_range.mp hσ)
      _ = κ₀ / 16 * ∑ σ ∈ range (Rof A n), q ^ (Rof A n - 1 - σ) := by rw [Finset.mul_sum]
      _ = κ₀ / 16 * ∑ j ∈ range (Rof A n), q ^ j := by
          rw [Finset.sum_range_reflect (fun j => q ^ j) (Rof A n)]
      _ ≤ κ₀ / 16 * (1 / (1 - q)) :=
          mul_le_mul_of_nonneg_left (geom_sum_le_inv hq0 (by linarith) _) (by positivity)
      _ = κ₀ / (16 * (1 - q)) := by
          field_simp
  · rw [div_lt_div_iff_of_pos_left hκ (by nlinarith) (by norm_num)]
    linarith

theorem DeltaT_nonneg {A κ₀ : ℝ} (hκ : 0 ≤ κ₀) (n σ : ℕ) : 0 ≤ DeltaT A κ₀ n σ := by
  unfold DeltaT
  exact mul_nonneg (by positivity) (Real.rpow_nonneg (by norm_num) _)

/-- `κ^{(t)} > κ₀/2` at every round `t ≤ R`. -/
theorem kappaT_gt {A κ₀ : ℝ} (hκ : 0 < κ₀) {n t : ℕ} (ht : t ≤ Rof A n) : κ₀ / 2 < kappaT A κ₀ n t := by
  have h1 := sum_DeltaT_le (A := A) hκ n
  have h2 : ∑ σ ∈ range t, DeltaT A κ₀ n σ ≤ ∑ σ ∈ range (Rof A n), DeltaT A κ₀ n σ :=
    Finset.sum_le_sum_of_subset_of_nonneg (Finset.range_subset_range.mpr ht)
      (fun σ _ _ => DeltaT_nonneg hκ.le n σ)
  unfold kappaT
  linarith [h1.1, h1.2]

/-- **"Every good state has density at least `κ₀/2` away from either endpoint"** (App Q l.940). -/
theorem good_density {A κ₀ : ℝ} (hκ : 0 < κ₀) {n t N : ℕ} {J : ℤ} (ht : t ≤ Rof A n)
    (hg : GoodState A κ₀ n t N J) :
    κ₀ / 2 < (J : ℝ) / N ∧ (J : ℝ) / N < 1 - κ₀ / 2 := by
  have hk := kappaT_gt (A := A) hκ ht
  obtain ⟨-, h1, h2⟩ := hg
  constructor <;> linarith

/-- **(4.12)**: at a good state with `δ_t ≤ 1/4`, `√(3/4) L_t ≤ ℓ_t ≤ √(5/4) L_t`, where `ℓ_t = f_t √N` is RFCut2Defs'
`ell (frac A n t) N` and `L_t = f_t √M_t` is RFLadder's `frac A n t * √(Msz A n t)`. -/
theorem scale_compare {A κ₀ : ℝ} {n t N : ℕ} {J : ℤ} (hM : 0 < Msz A n t) (hg : GoodState A κ₀ n t N J)
    (hδ : deltaT A n t ≤ 1 / 4) :
    Real.sqrt (3 / 4) * (frac A n t * Real.sqrt (Msz A n t : ℝ)) ≤ Cut2.ell (frac A n t) N ∧
      Cut2.ell (frac A n t) N ≤ Real.sqrt (5 / 4) * (frac A n t * Real.sqrt (Msz A n t : ℝ)) := by
  unfold Cut2.ell
  have hMr : (0 : ℝ) < (Msz A n t : ℝ) := by exact_mod_cast hM
  obtain ⟨⟨h1, h2⟩, -⟩ := hg
  have hlo : 3 / 4 * (Msz A n t : ℝ) ≤ N := by
    have := (le_div_iff₀ hMr).mp h1
    nlinarith
  have hhi : (N : ℝ) ≤ 5 / 4 * (Msz A n t : ℝ) := by
    have := (div_le_iff₀ hMr).mp h2
    nlinarith
  have hf := frac_nonneg A n t
  have hs1 : Real.sqrt (3 / 4) * Real.sqrt (Msz A n t : ℝ) ≤ Real.sqrt N := by
    rw [← Real.sqrt_mul (by norm_num)]
    exact Real.sqrt_le_sqrt hlo
  have hs2 : Real.sqrt N ≤ Real.sqrt (5 / 4) * Real.sqrt (Msz A n t : ℝ) := by
    rw [← Real.sqrt_mul (by norm_num)]
    exact Real.sqrt_le_sqrt hhi
  constructor
  · calc Real.sqrt (3 / 4) * (frac A n t * Real.sqrt (Msz A n t : ℝ))
        = frac A n t * (Real.sqrt (3 / 4) * Real.sqrt (Msz A n t : ℝ)) := by ring
      _ ≤ frac A n t * Real.sqrt N := mul_le_mul_of_nonneg_left hs1 hf
  · calc frac A n t * Real.sqrt N ≤ frac A n t * (Real.sqrt (5 / 4) * Real.sqrt (Msz A n t : ℝ)) :=
          mul_le_mul_of_nonneg_left hs2 hf
      _ = Real.sqrt (5 / 4) * (frac A n t * Real.sqrt (Msz A n t : ℝ)) := by ring

/-- `M_{R+1} = m₀`: the last Lean round `R` has nominal size `msz A 0`. -/
theorem Msz_last {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) : Msz A n (Rof A n) = msz A 0 := by
  have h1 := (Rof_spec hA hn).1
  rw [Msz_of_ne (by omega), Nat.sub_self]

/-- **"At the last level a good state has `N ≤ 5m₀/4 < 2m₀`"** (App Q l.945). -/
theorem last_level_small {A κ₀ : ℝ} (hA : 1 ≤ A) {n N : ℕ} {J : ℤ} (hn : 4 * msz A 0 ≤ n)
    (hg : GoodState A κ₀ n (Rof A n) N J) (hδ : deltaT A n (Rof A n) ≤ 1 / 4) :
    (N : ℝ) ≤ 5 * (msz A 0 : ℝ) / 4 ∧ 5 * (msz A 0 : ℝ) / 4 < 2 * (msz A 0 : ℝ) ∧ N ≤ 2 * msz A 0 := by
  have hm0 : (0 : ℝ) < (msz A 0 : ℝ) := by exact_mod_cast msz_pos hA 0
  obtain ⟨⟨-, h2⟩, -⟩ := hg
  rw [Msz_last hA hn] at h2
  have hhi : (N : ℝ) ≤ 5 / 4 * (msz A 0 : ℝ) := by
    have := (div_le_iff₀ hm0).mp h2
    nlinarith
  refine ⟨by linarith, by linarith, ?_⟩
  have : (N : ℝ) ≤ ((2 * msz A 0 : ℕ) : ℝ) := by push_cast; linarith
  exact_mod_cast this

/-- At the last level the terminal rule of a good state is the singleton sampler. -/
theorem terminal_last {A κ₀ : ℝ} (hA : 1 ≤ A) {n : ℕ} {F : Finset (Fin n)} {J : ℤ} (hn : 4 * msz A 0 ≤ n)
    (hg : GoodState A κ₀ n (Rof A n) F.card J) (hδ : deltaT A n (Rof A n) ≤ 1 / 4) :
    terminal (msz A 0) F = singletonsOf F := by
  unfold terminal
  rw [if_pos (last_level_small hA hn hg hδ).2.2]


/-! ## §3 (4.13): suffix kernels `Q_t`, `𝒦_t`, finiteness and the atom bound -/

section Kernel

variable {n : ℕ}

/-- Suffix coins from Lean round `t`: one coin per remaining round `t, …, R − 1` and coordinate. -/
abbrev SufCoins (A : ℝ) (n t : ℕ) : Type := Fin (Rof A n - t) → Fin n → Bool

/-- The law of the suffix coins, `∏_{s} ∏_i Bern(f_{s+t})`, with the original nominal fractions. -/
noncomputable def sufP (A : ℝ) (n t : ℕ) (cs : SufCoins A n t) : ℝ :=
  ∏ s : Fin (Rof A n - t), ∏ i : Fin n, (if cs s i then frac A n (s + t) else 1 - frac A n (s + t))

/-- The suffix schedule from a residual set `F`: RFConstruction's sieve of the remaining coin vectors, then its
terminal rule. -/
noncomputable def sufSched (A : ℝ) (n t : ℕ) (cs : SufCoins A n t) (F : Finset (Fin n)) :
    List (Finset (Fin n)) :=
  sieve (terminal (msz A 0)) (List.ofFn cs) F

/-- **The suffix kernel `Q_t`** at a residual state (history) `h` (App Q l.915): the remaining independent retention
levels and the same terminal rule, executed from `h` by `schedLawE`. -/
noncomputable def Qt (A : ℝ) (n t : ℕ) (o : Oracle n) (h : History n) (x : Fin n → Bool) : ℝ :=
  ∑ cs : SufCoins A n t, sufP A n t cs * schedLawE o (sufSched A n t cs (remaining h)) h x

theorem sufP_nonneg {A : ℝ} (hA : 1 ≤ A) {t : ℕ} (cs : SufCoins A n t) : 0 ≤ sufP A n t cs := by
  unfold sufP
  refine Finset.prod_nonneg fun s _ => Finset.prod_nonneg fun i _ => ?_
  have hs : (s : ℕ) + t < Rof A n := by have := s.2; omega
  obtain ⟨h0, h1⟩ := frac_mem hA (⟨(s : ℕ) + t, hs⟩ : Fin (Rof A n))
  split_ifs
  · exact h0
  · linarith

theorem sum_sufP (A : ℝ) (n t : ℕ) : ∑ cs : SufCoins A n t, sufP A n t cs = 1 := by
  classical
  have hinner : ∀ s : Fin (Rof A n - t),
      ∑ c : Fin n → Bool, ∏ i : Fin n, (if c i then frac A n (s + t) else 1 - frac A n (s + t)) = 1 := by
    intro s
    rw [← Fintype.prod_sum (fun (_ : Fin n) (b : Bool) => if b then frac A n (s + t) else 1 - frac A n (s + t))]
    refine Finset.prod_eq_one fun i _ => ?_
    rw [Fintype.sum_bool]
    simp
  have houter := (Fintype.prod_sum (fun (s : Fin (Rof A n - t)) (c : Fin n → Bool) =>
    ∏ i : Fin n, (if c i then frac A n (s + t) else 1 - frac A n (s + t)))).symm
  unfold sufP
  rw [houter]
  exact Finset.prod_eq_one fun s _ => hinner s

theorem isSchedule_sufSched (A : ℝ) (t : ℕ) (cs : SufCoins A n t) (F : Finset (Fin n)) :
    IsSchedule (sufSched A n t cs F) F :=
  isSchedule_sieve _ (isSchedule_terminal _) _ _

/-- **`Q_1` is the RF mixture's output law**: at Lean round `0` and the empty history, `Q` is `mixLawE` of
RFConstruction's `rfMix`. -/
theorem Qt_zero_nil {A : ℝ} (hA : 1 ≤ A) (hn : 4 * msz A 0 ≤ n) (o : Oracle n) (x : Fin n → Bool) :
    Qt A n 0 o [] x = mixLawE o (rfMix A hA n) x := by
  rw [(rfMix_spec hA n).1 o x]
  unfold Qt sufSched rfSched
  simp only [remaining_nil_sp, if_neg (show ¬ n < 4 * msz A 0 by omega)]
  rfl

/-- The residual target `p_{F,J}` at a history `h`: `t` conditioned on agreeing with `h`. -/
noncomputable def resT (t : Target n) (h : History n) (x : Fin n → Bool) : ℝ :=
  if Agrees h x then t.p x / prefMass t h else 0

/-- Good residual states at Lean round `t` (4.10): well-formed histories with good `(size, quota)`. -/
def GoodHist (A κ₀ : ℝ) (k t : ℕ) (h : History n) : Prop :=
  WFE h ∧ GoodState A κ₀ n t (size h) (quota k h)

/-- **(4.13)** `𝒦_t = sup_{good states at t} D(p_{F,J} ‖ Q_t)` (the real `⨆`, which is `0` on an empty class).  The
real `⨆` is the true supremum when the family is bounded above, which `Kt_finite` proves for every round `t ≤ R` with
`δ_t ≤ 1/4`; consumers use `klD_le_Kt`. -/
noncomputable def Kt (A κ₀ : ℝ) (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (t : ℕ) : ℝ :=
  ⨆ h : {h : History n // GoodHist A κ₀ k t h},
    Tools.klD (resT (weightedTarget n k w hw hk) h.1) (Qt A n t (weightedOracle n k w) h.1)

theorem resT_nonneg (t : Target n) (h : History n) (x : Fin n → Bool) : 0 ≤ resT t h x := by
  unfold resT
  split_ifs
  · exact div_nonneg (t.nonneg x) (Finset.sum_nonneg fun y _ => t.nonneg y)
  · exact le_refl 0

theorem le_prefMass (t : Target n) {h : History n} {x : Fin n → Bool} (hx : Agrees h x) :
    t.p x ≤ prefMass t h :=
  Finset.single_le_sum (fun y _ => t.nonneg y) (Finset.mem_filter.mpr ⟨Finset.mem_univ x, hx⟩)

theorem resT_le_one (t : Target n) (h : History n) (x : Fin n → Bool) : resT t h x ≤ 1 := by
  unfold resT
  split_ifs with hx
  · have hpm : 0 ≤ prefMass t h := Finset.sum_nonneg fun y _ => t.nonneg y
    rcases eq_or_lt_of_le hpm with h0 | hpos
    · rw [← h0, div_zero]
      norm_num
    · rw [div_le_one hpos]
      exact le_prefMass t hx
  · norm_num

theorem sum_resT (t : Target n) {h : History n} (hpos : 0 < prefMass t h) : ∑ x, resT t h x = 1 := by
  unfold resT
  rw [← Finset.sum_filter, ← Finset.sum_div]
  exact div_self hpos.ne'

/-- Along a target output `x` (on the slice, agreeing with `h`), `quota k h` is the number of `x`'s ones on the
remaining coordinates. -/
theorem quota_eq_card {k : ℕ} {h : History n} (hwf : WFE h) {x : Fin n → Bool} (hx : Agrees h x)
    (hxk : (wordOnes x).card = k) : quota k h = (((remaining h).filter (fun i => x i = true)).card : ℤ) := by
  have hsub : onesSet h ⊆ committed h := onesSet_subset_committed_of_WFE hwf
  have hsplit : wordOnes x = onesSet h ∪ (remaining h).filter (fun i => x i = true) := by
    ext i
    simp only [wordOnes, Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_union]
    by_cases hc : i ∈ committed h
    · have hxi := hx i hc
      have hr : i ∉ remaining h := fun h' => (Finset.mem_sdiff.mp h').2 hc
      constructor
      · intro h1
        left
        rw [h1] at hxi
        exact of_decide_eq_true hxi.symm
      · rintro (h1 | ⟨h2, _⟩)
        · rw [hxi]
          exact decide_eq_true h1
        · exact absurd h2 hr
    · have hr : i ∈ remaining h := Finset.mem_sdiff.mpr ⟨Finset.mem_univ i, hc⟩
      constructor
      · intro hxi
        exact Or.inr ⟨hr, hxi⟩
      · rintro (h1 | ⟨_, h2⟩)
        · exact absurd (hsub h1) hc
        · exact h2
  have hdisj : Disjoint (onesSet h) ((remaining h).filter (fun i => x i = true)) := by
    rw [Finset.disjoint_left]
    intro i h1 h2
    exact (Finset.mem_sdiff.mp (Finset.mem_filter.mp h2).1).2 (hsub h1)
  have hc := Finset.card_union_of_disjoint hdisj
  rw [← hsplit, hxk] at hc
  unfold quota
  omega

theorem legal_of_agrees {k : ℕ} {w : Fin n → ℝ} {h : History n} (hwf : WFE h) {x : Fin n → Bool}
    (hx : Agrees h x) (hxk : (wordOnes x).card = k) : (weightedOracle n k w).legal h := by
  show Legal k h
  rw [Legal, quota_eq_card hwf hx hxk]
  refine ⟨by positivity, ?_⟩
  have : ((remaining h).filter (fun i => x i = true)).card ≤ size h := Finset.card_filter_le _ _
  exact_mod_cast this

/-- **The atom bound, one bit** (App Q l.953): along a target output `x`, every remaining coordinate's matching
probability under the exact weighted oracle is at least `1/(Λ · size h)`, by (1.1) (Slice's W1(b) floors). -/
theorem bit_match_ge {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    {h : History n} (hwf : WFE h) {x : Fin n → Bool} (hx : Agrees h x) (hxk : (wordOnes x).card = k)
    {i : Fin n} (hi : i ∈ remaining h) :
    1 / (Λ * size h) ≤
      (if x i = true then (weightedOracle n k w).marg h i else 1 - (weightedOracle n k w).marg h i) := by
  have hl := legal_of_agrees (w := w) hwf hx hxk
  obtain ⟨hf1, hf2⟩ := weightedOracle_floor hw hΛ hl hi
  have hq := quota_eq_card hwf hx hxk
  have hΛ1 : 1 ≤ Λ := by
    have := hΛ i i
    nlinarith [hw i]
  have hs1 : (1 : ℝ) ≤ size h := by
    have : 1 ≤ size h := Finset.card_pos.mpr ⟨i, hi⟩
    exact_mod_cast this
  have hden : 0 < Λ * size h := by positivity
  rw [div_le_iff₀ hden]
  split_ifs with hxi
  · have hq1 : (1 : ℝ) ≤ quota k h := by
      rw [hq]
      have : 1 ≤ ((remaining h).filter (fun i => x i = true)).card :=
        Finset.card_pos.mpr ⟨i, Finset.mem_filter.mpr ⟨hi, hxi⟩⟩
      exact_mod_cast this
    nlinarith
  · have hq2 : (1 : ℝ) ≤ size h - quota k h := by
      rw [hq]
      have hsub : (remaining h).filter (fun i => x i = true) ⊆ (remaining h).erase i := by
        intro j hj
        obtain ⟨hj1, hj2⟩ := Finset.mem_filter.mp hj
        exact Finset.mem_erase.mpr ⟨fun hji => hxi (hji ▸ hj2), hj1⟩
      have hc := Finset.card_le_card hsub
      rw [Finset.card_erase_of_mem hi] at hc
      have hpos : 1 ≤ size h := Finset.card_pos.mpr ⟨i, hi⟩
      have : (((remaining h).filter (fun i => x i = true)).card : ℝ) ≤ (size h : ℝ) - 1 := by
        have h2 : ((remaining h).filter (fun i => x i = true)).card ≤ size h - 1 := hc
        have h3 : ((size h - 1 : ℕ) : ℝ) = (size h : ℝ) - 1 := by
          rw [Nat.cast_sub hpos]
          norm_num
        rw [← h3]
        exact_mod_cast h2
      push_cast
      linarith
    nlinarith

/-- **"Deterministic boundary bits match with probability one"** (App Q l.953). -/
theorem bit_match_det {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n} (hwf : WFE h)
    {x : Fin n → Bool} (hx : Agrees h x) (hxk : (wordOnes x).card = k) {i : Fin n} (hi : i ∈ remaining h)
    (hdet : quota k h = 0 ∨ quota k h = size h) :
    (if x i = true then (weightedOracle n k w).marg h i else 1 - (weightedOracle n k w).marg h i) = 1 := by
  have hl := legal_of_agrees (w := w) hwf hx hxk
  have hsum := weightedOracle_sum_marg (k := k) hw hl
  have hq := quota_eq_card hwf hx hxk
  have hm0 : ∀ j ∈ remaining h, 0 ≤ (weightedOracle n k w).marg h j := fun j _ =>
    sliceMarg_nonneg (fun l _ => (hw l).le) _ _
  have hm1 : ∀ j ∈ remaining h, (weightedOracle n k w).marg h j ≤ 1 := fun j _ =>
    sliceMarg_le_one (fun l _ => (hw l).le) _ _
  rcases hdet with h0 | hfull
  · have hxi : ¬ x i = true := by
      intro hxi
      rw [hq] at h0
      have : 1 ≤ ((remaining h).filter (fun i => x i = true)).card :=
        Finset.card_pos.mpr ⟨i, Finset.mem_filter.mpr ⟨hi, hxi⟩⟩
      omega
    rw [if_neg hxi]
    rw [h0] at hsum
    have := (Finset.sum_eq_zero_iff_of_nonneg hm0).mp (by exact_mod_cast hsum) i hi
    rw [this]
    norm_num
  · have hxi : x i = true := by
      by_contra hxi
      rw [hq] at hfull
      have hsub : (remaining h).filter (fun i => x i = true) ⊆ (remaining h).erase i := by
        intro j hj
        obtain ⟨hj1, hj2⟩ := Finset.mem_filter.mp hj
        exact Finset.mem_erase.mpr ⟨fun hji => hxi (hji ▸ hj2), hj1⟩
      have hc := Finset.card_le_card hsub
      rw [Finset.card_erase_of_mem hi] at hc
      have hpos : 1 ≤ size h := Finset.card_pos.mpr ⟨i, hi⟩
      have : ((remaining h).filter (fun i => x i = true)).card = size h := by exact_mod_cast hfull
      unfold size at this hpos
      omega
    rw [if_pos hxi]
    rw [hfull] at hsum
    have h1 : ∑ j ∈ remaining h, (1 - (weightedOracle n k w).marg h j) = 0 := by
      rw [Finset.sum_sub_distrib, hsum, Finset.sum_const, nsmul_eq_mul, mul_one]
      unfold size
      push_cast
      ring
    have := (Finset.sum_eq_zero_iff_of_nonneg (fun j hj => by linarith [hm1 j hj])).mp h1 i hi
    linarith

/-- **The atom bound along a legal suffix schedule**: every schedule of the remaining coordinates gives the target
output `x` path weight at least `(1/(ΛN))^{size h}`, for any `N ≥ size h`. -/
theorem pathW_atom_ge {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    {x : Fin n → Bool} (hxk : (wordOnes x).card = k) {N : ℕ} :
    ∀ (U : List (Finset (Fin n))) (h : History n), WFE h → IsSchedule U (remaining h) → Agrees h x →
      size h ≤ N → (1 / (Λ * N)) ^ size h ≤ pathW (weightedOracle n k w) U h x
  | [], h, _, hU, _, _ => by
      have hs : size h = 0 := by
        unfold size
        rw [show remaining h = ∅ from hU]
        rfl
      rw [hs, pow_zero, pathW_nil]
  | B :: U, h, hwf, hU, hx, hN => by
      obtain ⟨hne, hB, hU'⟩ := hU
      set S := B.filter (fun i => x i = true) with hSdef
      have hS : S ⊆ B := Finset.filter_subset _ _
      have hwf' := wfe_cons_sp hwf hB hS
      have hx' : Agrees ((⟨B, S⟩ : Batch n) :: h) x := (agrees_cons_iff hwf hB hS x).mpr ⟨hx, rfl⟩
      have hrem : remaining ((⟨B, S⟩ : Batch n) :: h) = remaining h \ B := remaining_cons _ _
      have hsize : size ((⟨B, S⟩ : Batch n) :: h) + B.card = size h := size_cons hB
      have ih := pathW_atom_ge (N := N) hw hΛ hxk U ((⟨B, S⟩ : Batch n) :: h) hwf' (by rw [hrem]; exact hU') hx'
        (by omega)
      rw [pathW_cons]
      have hl := legal_of_agrees (w := w) hwf hx hxk
      obtain ⟨i0, hi0⟩ := hne
      have hΛ1 : 1 ≤ Λ := by
        have := hΛ i0 i0
        nlinarith [hw i0]
      have hsz1 : 1 ≤ size h := Finset.card_pos.mpr ⟨i0, hB hi0⟩
      have hNpos : (0 : ℝ) < Λ * N := by
        have : (1 : ℝ) ≤ N := by exact_mod_cast le_trans hsz1 hN
        positivity
      have hc0 : 0 ≤ 1 / (Λ * N) := by positivity
      have hstep : (1 / (Λ * N)) ^ B.card ≤ stepWt (weightedOracle n k w) h B S := by
        unfold stepWt
        rw [if_pos hl]
        unfold batchLaw
        rw [← Finset.prod_const]
        refine Finset.prod_le_prod (fun _ _ => hc0) (fun i hiB => ?_)
        have hmatch := bit_match_ge hw hΛ hwf hx hxk (hB hiB)
        have hiS : (i ∈ S) ↔ x i = true := by simp [hSdef, hiB]
        have hle : 1 / (Λ * N) ≤ 1 / (Λ * size h) := by
          apply one_div_le_one_div_of_le (by positivity)
          have : (size h : ℝ) ≤ N := by exact_mod_cast hN
          nlinarith
        by_cases hxi : x i = true
        · rw [if_pos (hiS.mpr hxi)]
          rw [if_pos hxi] at hmatch
          linarith
        · rw [if_neg (fun h' => hxi (hiS.mp h'))]
          rw [if_neg hxi] at hmatch
          linarith
      have hstep0 : 0 ≤ stepWt (weightedOracle n k w) h B S := le_trans (pow_nonneg hc0 _) hstep
      calc (1 / (Λ * N)) ^ size h
          = (1 / (Λ * N)) ^ B.card * (1 / (Λ * N)) ^ size ((⟨B, S⟩ : Batch n) :: h) := by
            rw [← pow_add]
            congr 1
            omega
        _ ≤ stepWt (weightedOracle n k w) h B S * pathW (weightedOracle n k w) U ((⟨B, S⟩ : Batch n) :: h) x :=
            mul_le_mul hstep ih (pow_nonneg hc0 _) hstep0

theorem schedLawE_atom_ge {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    {x : Fin n → Bool} (hxk : (wordOnes x).card = k) {N : ℕ} {U : List (Finset (Fin n))} {h : History n}
    (hwf : WFE h) (hU : IsSchedule U (remaining h)) (hx : Agrees h x) (hN : size h ≤ N) :
    (1 / (Λ * N)) ^ size h ≤ schedLawE (weightedOracle n k w) U h x := by
  rw [schedLawE_eq_pathW _ hwf hU x, if_pos hx]
  exact pathW_atom_ge hw hΛ hxk U h hwf hU hx hN

/-- **"Thus `Q_t(x) ≥ (ΛN)^{−N}` on the target slice"** (App Q l.953), `N = size h`. -/
theorem Qt_atom_ge {A : ℝ} (hA : 1 ≤ A) {t k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {h : History n} (hwf : WFE h) {x : Fin n → Bool} (hx : Agrees h x)
    (hxk : (wordOnes x).card = k) :
    (1 / (Λ * size h)) ^ size h ≤ Qt A n t (weightedOracle n k w) h x := by
  unfold Qt
  calc (1 / (Λ * size h)) ^ size h = ∑ cs : SufCoins A n t, sufP A n t cs * (1 / (Λ * size h)) ^ size h := by
        rw [← Finset.sum_mul, sum_sufP, one_mul]
    _ ≤ ∑ cs : SufCoins A n t, sufP A n t cs *
          schedLawE (weightedOracle n k w) (sufSched A n t cs (remaining h)) h x :=
        Finset.sum_le_sum fun cs _ => mul_le_mul_of_nonneg_left
          (schedLawE_atom_ge hw hΛ hxk hwf (isSchedule_sufSched A t cs _) hx le_rfl) (sufP_nonneg hA cs)

theorem wT_supp {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {x : Fin n → Bool}
    (hx : 0 < (weightedTarget n k w hw hk).p x) : (wordOnes x).card = k := by
  by_contra hc
  have : (weightedTarget n k w hw hk).p x = 0 := by
    show wslice w k (wordOnes x) = 0
    unfold wslice
    rw [if_neg hc]
  linarith

/-- **"… and the KL is at most `N log(ΛN)`"** (App Q l.953): `D(p_{F,J} ‖ Q_t) ≤ N log(ΛN)`, `N = size h`. -/
theorem klD_res_le {A : ℝ} (hA : 1 ≤ A) {t k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ) {h : History n} (hwf : WFE h) :
    Tools.klD (resT (weightedTarget n k w hw hk) h) (Qt A n t (weightedOracle n k w) h)
      ≤ size h * Real.log (Λ * size h) := by
  set N := size h with hNdef
  set c : ℝ := (1 / (Λ * N)) ^ N with hc
  have hcpos : 0 < c := by
    rcases Nat.eq_zero_or_pos N with h0 | hpos
    · rw [hc, h0, pow_zero]
      norm_num
    · have : (1 : ℝ) ≤ N := by exact_mod_cast hpos
      positivity
  have hlogc : Real.log (1 / c) = N * Real.log (Λ * N) := by
    rw [hc, one_div_pow, one_div_one_div, Real.log_pow]
  have hB0 : 0 ≤ (N : ℝ) * Real.log (Λ * N) := by
    rcases Nat.eq_zero_or_pos N with h0 | hpos
    · rw [h0]
      simp
    · have : (1 : ℝ) ≤ N := by exact_mod_cast hpos
      exact mul_nonneg (by positivity) (Real.log_nonneg (by nlinarith))
  unfold Tools.klD
  calc ∑ x ∈ univ.filter (fun x => 0 < resT (weightedTarget n k w hw hk) h x),
        resT (weightedTarget n k w hw hk) h x *
          Real.log (resT (weightedTarget n k w hw hk) h x / Qt A n t (weightedOracle n k w) h x)
      ≤ ∑ x ∈ univ.filter (fun x => 0 < resT (weightedTarget n k w hw hk) h x),
          resT (weightedTarget n k w hw hk) h x * (N * Real.log (Λ * N)) := by
        refine Finset.sum_le_sum fun x hx => ?_
        have hr := (Finset.mem_filter.mp hx).2
        have hag : Agrees h x := by
          by_contra hna
          unfold resT at hr
          rw [if_neg hna] at hr
          exact lt_irrefl 0 hr
        have hpx : 0 < (weightedTarget n k w hw hk).p x := by
          unfold resT at hr
          rw [if_pos hag] at hr
          by_contra hle
          push Not at hle
          have : (weightedTarget n k w hw hk).p x / prefMass (weightedTarget n k w hw hk) h ≤ 0 :=
            div_nonpos_of_nonpos_of_nonneg hle (Finset.sum_nonneg fun y _ => (weightedTarget n k w hw hk).nonneg y)
          linarith
        have hQ := Qt_atom_ge (t := t) hA hw hΛ hwf hag (wT_supp hw hk hpx)
        have hQpos : 0 < Qt A n t (weightedOracle n k w) h x := lt_of_lt_of_le hcpos hQ
        have hle1 := resT_le_one (weightedTarget n k w hw hk) h x
        have hratio : resT (weightedTarget n k w hw hk) h x / Qt A n t (weightedOracle n k w) h x ≤ 1 / c := by
          rw [div_le_div_iff₀ hQpos hcpos]
          nlinarith
        have hlog : Real.log (resT (weightedTarget n k w hw hk) h x / Qt A n t (weightedOracle n k w) h x)
            ≤ N * Real.log (Λ * N) := by
          rw [← hlogc]
          exact Real.log_le_log (div_pos hr hQpos) hratio
        exact mul_le_mul_of_nonneg_left hlog hr.le
    _ = (∑ x ∈ univ.filter (fun x => 0 < resT (weightedTarget n k w hw hk) h x),
          resT (weightedTarget n k w hw hk) h x) * (N * Real.log (Λ * N)) := by rw [Finset.sum_mul]
    _ ≤ 1 * (N * Real.log (Λ * N)) := by
        apply mul_le_mul_of_nonneg_right _ hB0
        have hpm : (0 : ℝ) ≤ prefMass (weightedTarget n k w hw hk) h :=
          Finset.sum_nonneg fun y _ => (weightedTarget n k w hw hk).nonneg y
        rcases eq_or_lt_of_le hpm with h0 | hpos
        · calc ∑ x ∈ univ.filter (fun x => 0 < resT (weightedTarget n k w hw hk) h x),
                resT (weightedTarget n k w hw hk) h x
              ≤ ∑ x, resT (weightedTarget n k w hw hk) h x :=
                Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
                  (fun x _ _ => resT_nonneg _ _ _)
            _ = 0 := by
                refine Finset.sum_eq_zero fun x _ => ?_
                unfold resT
                split_ifs
                · rw [← h0, div_zero]
                · rfl
            _ ≤ 1 := by norm_num
        · calc ∑ x ∈ univ.filter (fun x => 0 < resT (weightedTarget n k w hw hk) h x),
                resT (weightedTarget n k w hw hk) h x
              ≤ ∑ x, resT (weightedTarget n k w hw hk) h x :=
                Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
                  (fun x _ _ => resT_nonneg _ _ _)
            _ = 1 := sum_resT _ hpos
    _ = N * Real.log (Λ * N) := one_mul _

/-- **`Q_t > 0` on the support of `p_{F,J}`** (the `hsupp` of Tools' (1.8)–(1.10) at a residual state). -/
theorem Qt_pos_of_resT_pos {A : ℝ} (hA : 1 ≤ A) {t k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) {h : History n} (hwf : WFE h) {x : Fin n → Bool}
    (hx : 0 < resT (weightedTarget n k w hw hk) h x) : 0 < Qt A n t (weightedOracle n k w) h x := by
  have hag : Agrees h x := by
    by_contra hna
    unfold resT at hx
    rw [if_neg hna] at hx
    exact lt_irrefl 0 hx
  have hpx : 0 < (weightedTarget n k w hw hk).p x := by
    unfold resT at hx
    rw [if_pos hag] at hx
    by_contra hle
    push Not at hle
    have : (weightedTarget n k w hw hk).p x / prefMass (weightedTarget n k w hw hk) h ≤ 0 :=
      div_nonpos_of_nonpos_of_nonneg hle (Finset.sum_nonneg fun y _ => (weightedTarget n k w hw hk).nonneg y)
    linarith
  refine lt_of_lt_of_le ?_ (Qt_atom_ge (t := t) hA hw hΛ hwf hag (wT_supp hw hk hpx))
  rcases Nat.eq_zero_or_pos (size h) with h0 | hs
  · rw [h0, pow_zero]
    norm_num
  · have hΛ0 : 0 < Λ := by
      obtain ⟨i, -⟩ := Finset.card_pos.mp hs
      have := hΛ i i
      nlinarith [hw i]
    have : (0 : ℝ) < size h := by exact_mod_cast hs
    positivity

/-- **The atom bound on the log ratio** (App Q l.1012, "the feasible-output atom bound in §4.3 gives `W⁺ ≤ B_N`"):
at a support point of `p_{F,J}`, `log(p_{F,J}(x)/Q_t(x)) ≤ N log(ΛN)`, `N = size h`. -/
theorem log_resT_div_Qt_le {A : ℝ} (hA : 1 ≤ A) {t k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ) {h : History n} (hwf : WFE h) {x : Fin n → Bool}
    (hx : 0 < resT (weightedTarget n k w hw hk) h x) :
    Real.log (resT (weightedTarget n k w hw hk) h x / Qt A n t (weightedOracle n k w) h x)
      ≤ size h * Real.log (Λ * size h) := by
  set N := size h with hNdef
  set c : ℝ := (1 / (Λ * N)) ^ N with hc
  have hcpos : 0 < c := by
    rcases Nat.eq_zero_or_pos N with h0 | hpos
    · rw [hc, h0, pow_zero]
      norm_num
    · have : (1 : ℝ) ≤ N := by exact_mod_cast hpos
      positivity
  have hlogc : Real.log (1 / c) = N * Real.log (Λ * N) := by
    rw [hc, one_div_pow, one_div_one_div, Real.log_pow]
  have hag : Agrees h x := by
    by_contra hna
    unfold resT at hx
    rw [if_neg hna] at hx
    exact lt_irrefl 0 hx
  have hpx : 0 < (weightedTarget n k w hw hk).p x := by
    unfold resT at hx
    rw [if_pos hag] at hx
    by_contra hle
    push Not at hle
    have : (weightedTarget n k w hw hk).p x / prefMass (weightedTarget n k w hw hk) h ≤ 0 :=
      div_nonpos_of_nonpos_of_nonneg hle (Finset.sum_nonneg fun y _ => (weightedTarget n k w hw hk).nonneg y)
    linarith
  have hQ := Qt_atom_ge (t := t) hA hw hΛ hwf hag (wT_supp hw hk hpx)
  have hQpos : 0 < Qt A n t (weightedOracle n k w) h x := lt_of_lt_of_le hcpos hQ
  have hle1 := resT_le_one (weightedTarget n k w hw hk) h x
  have hratio : resT (weightedTarget n k w hw hk) h x / Qt A n t (weightedOracle n k w) h x ≤ 1 / c := by
    rw [div_le_div_iff₀ hQpos hcpos]
    nlinarith
  rw [← hlogc]
  exact Real.log_le_log (div_pos hx hQpos) hratio

/-! ### Positivity, nonnegativity and finiteness of `𝒦_t` -/

/-- `Q_t` is a probability law on outputs. -/
theorem Qt_nonneg {A : ℝ} (hA : 1 ≤ A) {t k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n}
    (hwf : WFE h) (x : Fin n → Bool) : 0 ≤ Qt A n t (weightedOracle n k w) h x :=
  Finset.sum_nonneg fun cs _ => mul_nonneg (sufP_nonneg hA cs)
    (A36RW.Mix.schedLawE_nonneg _ (margUnit_weightedOracle (fun i => (hw i).le)) _ h hwf
      (isSchedule_sufSched A t cs _) x)

theorem sum_Qt (A : ℝ) (t : ℕ) (o : Oracle n) (h : History n) : ∑ x, Qt A n t o h x = 1 := by
  unfold Qt
  rw [Finset.sum_comm]
  simp_rw [← Finset.mul_sum, sum_schedLawE_univ, mul_one]
  exact sum_sufP A n t

/-- A good state at a round `t ≤ R` with `δ_t < 1` is legal: `0 < size h` and `0 < quota < size`. -/
theorem good_legal {A κ₀ : ℝ} (hκ : 0 < κ₀) {t k : ℕ} (ht : t ≤ Rof A n) {h : History n}
    (hg : GoodState A κ₀ n t (size h) (quota k h)) (hδ : deltaT A n t < 1) :
    0 < size h ∧ 0 < quota k h ∧ quota k h < size h := by
  have hd := good_density hκ ht hg
  obtain ⟨⟨h1, -⟩, -⟩ := hg
  have hN : 0 < size h := by
    by_contra h0
    have h0' : size h = 0 := by omega
    rw [h0'] at h1
    simp only [Nat.cast_zero, zero_div] at h1
    linarith
  have hNr : (0 : ℝ) < size h := by exact_mod_cast hN
  have hq0 : (0 : ℝ) < quota k h := by
    have := hd.1
    have hκ2 : (0 : ℝ) < κ₀ / 2 := by positivity
    have : (0 : ℝ) < (quota k h : ℝ) / size h := lt_trans hκ2 this
    exact (div_pos_iff_of_pos_right hNr).mp this
  have hq1 : (quota k h : ℝ) < size h := by
    have := hd.2
    have h2 : (quota k h : ℝ) / size h < 1 := by linarith
    rwa [div_lt_one hNr] at h2
  exact ⟨hN, by exact_mod_cast hq0, by exact_mod_cast hq1⟩

theorem good_prefMass_pos {A κ₀ : ℝ} (hκ : 0 < κ₀) {t k : ℕ} (ht : t ≤ Rof A n) {w : Fin n → ℝ}
    (hw : ∀ i, 0 < w i) (hk : k ≤ n) {h : History n} (hg : GoodHist A κ₀ k t h) (hδ : deltaT A n t < 1) :
    0 < prefMass (weightedTarget n k w hw hk) h := by
  obtain ⟨-, hq0, hq1⟩ := good_legal hκ ht hg.2 hδ
  have hl : (weightedOracle n k w).legal h := ⟨hq0.le, hq1.le⟩
  exact ((weighted_exact n k w hw hk).1 h hg.1).mp hl

/-- `D(p_{F,J} ‖ Q_t) ≥ 0` at a state with positive prefix mass. -/
theorem klD_res_nonneg {A : ℝ} (hA : 1 ≤ A) {t k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) {h : History n} (hwf : WFE h)
    (hpos : 0 < prefMass (weightedTarget n k w hw hk) h) :
    0 ≤ Tools.klD (resT (weightedTarget n k w hw hk) h) (Qt A n t (weightedOracle n k w) h) := by
  refine Tools.klD_nonneg (resT_nonneg _ h) (sum_resT _ hpos) (Qt_nonneg hA hw hwf)
    (le_of_eq (sum_Qt A t _ h)) (fun x hx => ?_)
  have hag : Agrees h x := by
    by_contra hna
    unfold resT at hx
    rw [if_neg hna] at hx
    exact lt_irrefl 0 hx
  have hpx : 0 < (weightedTarget n k w hw hk).p x := by
    unfold resT at hx
    rw [if_pos hag] at hx
    exact (div_pos_iff_of_pos_right hpos).mp hx
  have hQ := Qt_atom_ge (t := t) hA hw hΛ hwf hag (wT_supp hw hk hpx)
  refine lt_of_lt_of_le ?_ hQ
  rcases Nat.eq_zero_or_pos (size h) with h0 | hs
  · rw [h0, pow_zero]
    norm_num
  · have hΛ0 : 0 < Λ := by
      obtain ⟨i, -⟩ := Finset.card_pos.mp hs
      have := hΛ i i
      nlinarith [hw i]
    have : (0 : ℝ) < size h := by exact_mod_cast hs
    positivity

/-- **(4.13), "this supremum is finite before any recursion is solved"** (App Q l.953): at a round `t ≤ R` with
`δ_t ≤ 1/4`, the family of good-state KLs is bounded above, `𝒦_t ≥ 0`, and
`𝒦_t ≤ 2M_t log(Λ · 2M_t)` (from the atom bound `N log(ΛN)` and `N ≤ (1 + δ_t)M_t ≤ 2M_t`). -/
theorem Kt_finite {A κ₀ : ℝ} (hA : 1 ≤ A) (hκ : 0 < κ₀) {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i)
    (hk : k ≤ n) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ) {t : ℕ} (ht : t ≤ Rof A n)
    (hδ : deltaT A n t ≤ 1 / 4) :
    BddAbove (Set.range fun h : {h : History n // GoodHist A κ₀ k t h} =>
        Tools.klD (resT (weightedTarget n k w hw hk) h.1) (Qt A n t (weightedOracle n k w) h.1)) ∧
      0 ≤ Kt A κ₀ n k w hw hk t ∧
      Kt A κ₀ n k w hw hk t ≤ 2 * (Msz A n t : ℝ) * Real.log (Λ * (2 * (Msz A n t : ℝ))) := by
  set M : ℝ := (Msz A n t : ℝ) with hM
  have hbound : ∀ h : {h : History n // GoodHist A κ₀ k t h},
      Tools.klD (resT (weightedTarget n k w hw hk) h.1) (Qt A n t (weightedOracle n k w) h.1)
        ≤ 2 * M * Real.log (Λ * (2 * M)) := by
    rintro ⟨h, hg⟩
    have hle := klD_res_le (t := t) hA hw hk hΛ hΛ1 hg.1
    obtain ⟨hN, -, -⟩ := good_legal hκ ht hg.2 (by linarith)
    have hNr : (1 : ℝ) ≤ size h := by exact_mod_cast hN
    obtain ⟨⟨h1, h2⟩, -⟩ := hg.2
    have hMpos : 0 < M := by
      by_contra hM0
      have hM0' : M = 0 := le_antisymm (not_lt.mp hM0) (Nat.cast_nonneg _)
      rw [← hM, hM0', div_zero] at h1
      linarith
    have hNM : (size h : ℝ) ≤ 2 * M := by
      have := (div_le_iff₀ hMpos).mp h2
      nlinarith
    have hlog1 : Real.log (Λ * size h) ≤ Real.log (Λ * (2 * M)) :=
      Real.log_le_log (by positivity) (by nlinarith)
    have hlog0 : 0 ≤ Real.log (Λ * size h) := Real.log_nonneg (by nlinarith)
    calc Tools.klD (resT (weightedTarget n k w hw hk) h) (Qt A n t (weightedOracle n k w) h)
        ≤ size h * Real.log (Λ * size h) := hle
      _ ≤ 2 * M * Real.log (Λ * (2 * M)) := by
          apply mul_le_mul hNM hlog1 hlog0 (by positivity)
  have hB0 : 0 ≤ 2 * M * Real.log (Λ * (2 * M)) := by
    rcases Nat.eq_zero_or_pos (Msz A n t) with h0 | hpos
    · rw [hM, h0]
      simp
    · have : (1 : ℝ) ≤ M := by rw [hM]; exact_mod_cast hpos
      exact mul_nonneg (by positivity) (Real.log_nonneg (by nlinarith))
  refine ⟨⟨_, Set.forall_mem_range.mpr hbound⟩, ?_, Real.iSup_le hbound hB0⟩
  exact Real.iSup_nonneg fun h => klD_res_nonneg hA hw hk hΛ h.2.1
    (good_prefMass_pos hκ ht hw hk h.2 (by linarith))

/-- Every good-state KL is at most `𝒦_t` (the real `⨆` is the supremum by `Kt_finite`). -/
theorem klD_le_Kt {A κ₀ : ℝ} (hA : 1 ≤ A) (hκ : 0 < κ₀) {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i)
    (hk : k ≤ n) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ) {t : ℕ} (ht : t ≤ Rof A n)
    (hδ : deltaT A n t ≤ 1 / 4) {h : History n} (hg : GoodHist A κ₀ k t h) :
    Tools.klD (resT (weightedTarget n k w hw hk) h) (Qt A n t (weightedOracle n k w) h)
      ≤ Kt A κ₀ n k w hw hk t :=
  le_ciSup (Kt_finite hA hκ hw hk hΛ hΛ1 ht hδ).1 ⟨h, hg⟩

/-! ### The last level: the suffix sampler is exact and `𝒦` vanishes -/

/-- At the last Lean round `R` there are no coins left: `Q_R` is the terminal rule's schedule law. -/
theorem Qt_last (A : ℝ) (o : Oracle n) (h : History n) (x : Fin n → Bool) :
    Qt A n (Rof A n) o h x = schedLawE o (terminal (msz A 0) (remaining h)) h x := by
  unfold Qt
  have hofFn : ∀ cs : SufCoins A n (Rof A n), List.ofFn cs = [] := fun cs =>
    List.ofFn_eq_nil_iff.mpr (Nat.sub_self _)
  have hP : ∀ cs : SufCoins A n (Rof A n), sufP A n (Rof A n) cs = 1 := fun cs => by
    unfold sufP
    have hE : IsEmpty (Fin (Rof A n - Rof A n)) := by
      rw [Nat.sub_self]
      exact Fin.isEmpty'
    exact Finset.prod_of_isEmpty _
  have hcard : Fintype.card (SufCoins A n (Rof A n)) = 1 := by
    rw [Fintype.card_fun, Fintype.card_fin, Nat.sub_self, pow_zero]
  simp_rw [hP, one_mul, sufSched, hofFn, sieve_nil]
  rw [Finset.sum_const, Finset.card_univ, hcard, one_smul]

/-- The singleton sampler from a legal state is exact: its law is the residual target (the shared library's chain rule along
singleton schedules, `prefMass_mul_schedLawE_singletons`, with `weighted_exact`). -/
theorem schedLawE_singletons_resT {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {h : History n}
    (hwf : WFE h) (hpos : 0 < prefMass (weightedTarget n k w hw hk) h) (x : Fin n → Bool) :
    schedLawE (weightedOracle n k w) (singletonsOf (remaining h)) h x = resT (weightedTarget n k w hw hk) h x := by
  unfold resT
  split_ifs with hx
  · have hc := A36RW.Mix.prefMass_mul_schedLawE_singletons (weighted_exact n k w hw hk)
      (labelList (remaining h)) h hwf (isSchedule_singletonsOf _) x hx
    rw [eq_div_iff hpos.ne', mul_comm]
    exact hc
  · rw [schedLawE_eq_pathW _ hwf (isSchedule_singletonsOf _) x, if_neg hx]

theorem klD_self {α : Type*} [Fintype α] (p : α → ℝ) : Tools.klD p p = 0 := by
  unfold Tools.klD
  refine Finset.sum_eq_zero fun x hx => ?_
  rw [div_self (Finset.mem_filter.mp hx).2.ne', Real.log_one, mul_zero]

/-- **`𝒦_{R+1} = 0`** (App Q (4.13) and l.945): at the last level every good state has `N ≤ 5m₀/4 < 2m₀`, so the
suffix sampler is the exact singleton chain and every good-state KL vanishes (`A ≥ 64` gives `δ ≤ 1/4`). -/
theorem Kt_last {A κ₀ : ℝ} (hA : 64 ≤ A) (hκ : 0 < κ₀) {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i)
    (hk : k ≤ n) (hn : 4 * msz A 0 ≤ n) : Kt A κ₀ n k w hw hk (Rof A n) = 0 := by
  have hA1 : 1 ≤ A := by linarith
  have hδ : deltaT A n (Rof A n) ≤ 1 / 4 := (deltaT_le hA1 le_rfl).trans (three_rpow_le hA)
  have hzero : ∀ h : {h : History n // GoodHist A κ₀ k (Rof A n) h},
      Tools.klD (resT (weightedTarget n k w hw hk) h.1) (Qt A n (Rof A n) (weightedOracle n k w) h.1) = 0 := by
    rintro ⟨h, hg⟩
    have hpos := good_prefMass_pos hκ le_rfl hw hk hg (by linarith)
    have hQ : Qt A n (Rof A n) (weightedOracle n k w) h = resT (weightedTarget n k w hw hk) h := by
      funext x
      rw [Qt_last, terminal_last hA1 hn hg.2 hδ]
      exact schedLawE_singletons_resT hw hk hg.1 hpos x
    simp only
    rw [hQ, klD_self]
  apply le_antisymm
  · exact Real.iSup_le (fun h => le_of_eq (hzero h)) le_rfl
  · exact Real.iSup_nonneg fun h => le_of_eq (hzero h).symm

/-- **"If a class of good states is empty, take its nonnegative supremum as zero"** (App Q l.953): the real `⨆` over
an empty class is `0`. -/
theorem Kt_eq_zero_of_isEmpty {A κ₀ : ℝ} {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {t : ℕ}
    (hE : IsEmpty {h : History n // GoodHist A κ₀ k t h}) : Kt A κ₀ n k w hw hk t = 0 := by
  unfold Kt
  exact Real.iSup_of_isEmpty _


/-- **Non-vacuity, and App Q l.1110 "the start state is good"**: at Lean round `0` (the paper's level `1`) the root
size `n > 0` with a quota `κ₀ n ≤ k ≤ (1 − κ₀) n` is good (`δ_1 = 0`, `κ^{(1)} = κ₀`, `M_1 = n`). -/
theorem root_good {A κ₀ : ℝ} {n k : ℕ} (hn : 0 < n) (hk0 : κ₀ * n ≤ k) (hk1 : (k : ℝ) ≤ (1 - κ₀) * n) :
    GoodState A κ₀ n 0 n (k : ℤ) := by
  have hnr : (0 : ℝ) < n := by exact_mod_cast hn
  refine ⟨?_, ?_⟩
  · simp only [deltaT, Finset.range_zero, Finset.sum_empty, sub_zero, add_zero, Msz_zero]
    rw [div_self hnr.ne']
    exact ⟨le_rfl, le_rfl⟩
  · simp only [kappaT, Finset.range_zero, Finset.sum_empty, sub_zero]
    push_cast
    constructor
    · rw [le_div_iff₀ hnr]
      linarith
    · rw [div_le_iff₀ hnr]
      linarith

/-- The empty history is a good residual state at round `0` (so `𝒦` at round `0` ranges over a nonempty class). -/
theorem root_goodHist {A κ₀ : ℝ} {n k : ℕ} (hn : 0 < n) (hk0 : κ₀ * n ≤ k) (hk1 : (k : ℝ) ≤ (1 - κ₀) * n) :
    GoodHist A κ₀ k 0 ([] : History n) := by
  refine ⟨trivial, ?_⟩
  have hs : size ([] : History n) = n := by
    unfold size
    rw [remaining_nil_sp, Finset.card_univ, Fintype.card_fin]
  have hq : quota k ([] : History n) = (k : ℤ) := by
    unfold quota
    simp [onesSet]
  rw [hs, hq]
  exact root_good hn hk0 hk1

end Kernel

/-! ### §3b The first-block decomposition of `Q_t` -/

section Decomp

variable {n : ℕ}

/-- Splitting the first coin vector off a coin sequence of length `m + 1`. -/
theorem coinSum_succ (m : ℕ) (fr : ℕ → ℝ) (Φ : List (Fin n → Bool) → ℝ) :
    ∑ cs : Fin (m + 1) → Fin n → Bool,
        (∏ s : Fin (m + 1), ∏ i : Fin n, (if cs s i then fr s else 1 - fr s)) * Φ (List.ofFn cs)
      = ∑ c₀ : Fin n → Bool, (∏ i : Fin n, (if c₀ i then fr 0 else 1 - fr 0)) *
          ∑ cs' : Fin m → Fin n → Bool,
            (∏ s : Fin m, ∏ i : Fin n, (if cs' s i then fr (s + 1) else 1 - fr (s + 1))) *
              Φ (c₀ :: List.ofFn cs') := by
  rw [← Fintype.sum_equiv (Fin.consEquiv (fun _ : Fin (m + 1) => Fin n → Bool))
    (fun p => (∏ s : Fin (m + 1), ∏ i : Fin n,
      (if (Fin.consEquiv (fun _ : Fin (m + 1) => Fin n → Bool) p) s i then fr s else 1 - fr s)) *
        Φ (List.ofFn (Fin.consEquiv (fun _ : Fin (m + 1) => Fin n → Bool) p))) _ (fun _ => rfl)]
  rw [Fintype.sum_prod_type]
  refine Finset.sum_congr rfl fun c₀ _ => ?_
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl fun cs' _ => ?_
  simp only [Fin.consEquiv, Equiv.coe_fn_mk]
  rw [Fin.prod_univ_succ, List.ofFn_succ]
  simp only [Fin.cons_zero, Fin.cons_succ, Fin.val_zero, Fin.val_succ]
  ring

theorem coinSum_eq (r m : ℕ) (hr : r = m + 1) (fr : ℕ → ℝ) (Φ : List (Fin n → Bool) → ℝ) :
    ∑ cs : Fin r → Fin n → Bool,
        (∏ s : Fin r, ∏ i : Fin n, (if cs s i then fr s else 1 - fr s)) * Φ (List.ofFn cs)
      = ∑ c₀ : Fin n → Bool, (∏ i : Fin n, (if c₀ i then fr 0 else 1 - fr 0)) *
          ∑ cs' : Fin m → Fin n → Bool,
            (∏ s : Fin m, ∏ i : Fin n, (if cs' s i then fr (s + 1) else 1 - fr (s + 1))) *
              Φ (c₀ :: List.ofFn cs') := by
  subst hr
  exact coinSum_succ m fr Φ

theorem prod_ite_mem_eq_batchWeight {B Z : Finset (Fin n)} (hZ : Z ⊆ B) (f : ℝ) :
    ∏ i ∈ B, (if i ∈ Z then f else 1 - f) = batchWeight B (fun _ => f) Z := by
  unfold batchWeight
  rw [← Finset.prod_sdiff hZ, mul_comm]
  congr 1
  · exact Finset.prod_congr rfl fun i hi => if_pos hi
  · exact Finset.prod_congr rfl fun i hi => if_neg (Finset.mem_sdiff.mp hi).2

/-- Marginalizing one coin vector to the retained set `C = F ∩ {c₀ = 1}`: its law is `batchWeight F (fun _ => f)`
(coins outside `F` are drawn but unused, App Q l.895). -/
theorem coin_marginal (F : Finset (Fin n)) (f : ℝ) (G : Finset (Fin n) → ℝ) :
    ∑ c₀ : Fin n → Bool, (∏ i : Fin n, (if c₀ i then f else 1 - f)) * G (F.filter fun i => c₀ i = true)
      = ∑ C ∈ F.powerset, batchWeight F (fun _ => f) C * G C := by
  classical
  let G' : Finset (Fin n) → Finset (Fin n) → ℝ := fun Y Z =>
    (∏ i : Fin n, (if i ∈ Y ∪ Z then f else 1 - f)) * G Z
  have hX : ∀ X : Finset (Fin n), (Fᶜ ∩ X) ∪ (F ∩ X) = X := fun X => by
    ext i
    by_cases hi : i ∈ F <;> simp [hi]
  have e : ∀ c₀ : Fin n → Bool, (∏ i : Fin n, (if c₀ i then f else 1 - f)) *
      G (F.filter fun i => c₀ i = true) = G' (Fᶜ ∩ wordOnes c₀) (F ∩ wordOnes c₀) := by
    intro c₀
    simp only [G']
    have h1 : F.filter (fun i => c₀ i = true) = F ∩ wordOnes c₀ := by
      ext i
      simp [Cut2.mem_wordOnes_iff]
    rw [hX, h1]
    congr 1
    refine Finset.prod_congr rfl fun i _ => ?_
    by_cases hc : c₀ i = true
    · rw [if_pos hc, if_pos ((Cut2.mem_wordOnes_iff c₀ i).mpr hc)]
    · rw [if_neg hc, if_neg (fun h => hc ((Cut2.mem_wordOnes_iff c₀ i).mp h))]
  rw [Finset.sum_congr rfl fun c₀ _ => e c₀,
    ReservoirFacts.sum_wordOnes (fun X => G' (Fᶜ ∩ X) (F ∩ X)), Cut2.sum_powerset_split F G', Finset.sum_comm]
  refine Finset.sum_congr rfl fun Z hZ => ?_
  have hZF := Finset.mem_powerset.mp hZ
  have hprod : ∀ Y ∈ Fᶜ.powerset,
      G' Y Z = batchWeight Fᶜ (fun _ => f) Y * (batchWeight F (fun _ => f) Z * G Z) := by
    intro Y hY
    have hYF := Finset.mem_powerset.mp hY
    simp only [G']
    rw [← Finset.prod_mul_prod_compl F]
    have hF : ∏ i ∈ F, (if i ∈ Y ∪ Z then f else 1 - f) = ∏ i ∈ F, (if i ∈ Z then f else 1 - f) := by
      refine Finset.prod_congr rfl fun i hi => ?_
      have hiY : i ∉ Y := fun h => (Finset.mem_compl.mp (hYF h)) hi
      simp [hiY]
    have hFc : ∏ i ∈ Fᶜ, (if i ∈ Y ∪ Z then f else 1 - f) = ∏ i ∈ Fᶜ, (if i ∈ Y then f else 1 - f) := by
      refine Finset.prod_congr rfl fun i hi => ?_
      have hiZ : i ∉ Z := fun h => (Finset.mem_compl.mp hi) (hZF h)
      simp [hiZ]
    rw [hF, hFc, prod_ite_mem_eq_batchWeight hZF, prod_ite_mem_eq_batchWeight hYF]
    ring
  rw [Finset.sum_congr rfl hprod, ← Finset.sum_mul, Tools.sum_batchWeight, one_mul]

/-- Histories with the same remaining set and ones-set have the same weighted-oracle schedule law (an empty batch
is invisible). -/
theorem schedLawE_congr_hist {k : ℕ} {w : Fin n → ℝ} :
    ∀ (U : List (Finset (Fin n))) (h₁ h₂ : History n), remaining h₁ = remaining h₂ →
      onesSet h₁ = onesSet h₂ → ∀ x : Fin n → Bool,
        schedLawE (weightedOracle n k w) U h₁ x = schedLawE (weightedOracle n k w) U h₂ x
  | [], h₁, h₂, _, ho, x => by
      rw [schedLawE_nil_sp, schedLawE_nil_sp]
      unfold outBits
      rw [ho]
  | B :: U, h₁, h₂, hr, ho, x => by
      rw [schedLawE_cons_sp, schedLawE_cons_sp]
      have hq : quota k h₁ = quota k h₂ := by unfold quota; rw [ho]
      have hs : size h₁ = size h₂ := by unfold size; rw [hr]
      have hl : (weightedOracle n k w).legal h₁ ↔ (weightedOracle n k w).legal h₂ := by
        show Legal k h₁ ↔ Legal k h₂
        unfold Legal
        rw [hq, hs]
      have hstep : ∀ S, stepWt (weightedOracle n k w) h₁ B S = stepWt (weightedOracle n k w) h₂ B S := by
        intro S
        unfold stepWt batchLaw
        by_cases h1 : (weightedOracle n k w).legal h₁
        · rw [if_pos h1, if_pos (hl.mp h1)]
          refine Finset.prod_congr rfl fun i _ => ?_
          show (if i ∈ S then sliceMarg w (remaining h₁) (quota k h₁) i
              else 1 - sliceMarg w (remaining h₁) (quota k h₁) i) =
            (if i ∈ S then sliceMarg w (remaining h₂) (quota k h₂) i
              else 1 - sliceMarg w (remaining h₂) (quota k h₂) i)
          rw [hr, hq]
        · rw [if_neg h1, if_neg (fun h => h1 (hl.mpr h))]
      refine Finset.sum_congr rfl fun S _ => ?_
      rw [hstep S]
      congr 1
      exact schedLawE_congr_hist U _ _ (by rw [remaining_cons, remaining_cons, hr])
        (by show S ∪ onesSet h₁ = S ∪ onesSet h₂; rw [ho]) x

/-- One round of the sieve from `F = remaining h`, read as one executed block (an empty block is invisible). -/
theorem schedLawE_sieve_cons {k : ℕ} {w : Fin n → ℝ} (T : Finset (Fin n) → List (Finset (Fin n)))
    (h : History n) (c : Fin n → Bool) (L : List (Fin n → Bool)) (x : Fin n → Bool) :
    schedLawE (weightedOracle n k w) (sieve T (c :: L) (remaining h)) h x
      = ∑ S ∈ (remaining h \ (remaining h).filter fun i => c i = true).powerset,
          stepWt (weightedOracle n k w) h (remaining h \ (remaining h).filter fun i => c i = true) S *
            schedLawE (weightedOracle n k w) (sieve T L ((remaining h).filter fun i => c i = true))
              (⟨remaining h \ (remaining h).filter fun i => c i = true, S⟩ :: h) x := by
  rw [sieve_cons]
  by_cases hB : (remaining h \ (remaining h).filter fun i => c i = true).Nonempty
  · rw [if_pos hB, List.singleton_append, schedLawE_cons_sp]
  · rw [if_neg hB, List.nil_append]
    have hB' : (remaining h \ (remaining h).filter fun i => c i = true) = ∅ :=
      Finset.not_nonempty_iff_eq_empty.mp hB
    rw [hB', Finset.powerset_empty, Finset.sum_singleton]
    have hstep : stepWt (weightedOracle n k w) h ∅ ∅ = 1 := by
      unfold stepWt batchLaw
      split_ifs <;> simp
    rw [hstep, one_mul]
    exact schedLawE_congr_hist _ _ _ (by rw [remaining_cons, Finset.sdiff_empty])
      (by show onesSet h = ∅ ∪ onesSet h; rw [Finset.empty_union]) x

/-- **The first-block decomposition of `Q_t`** (D1; App Q l.915 with l.904): for a round `t < R`, with
`F = remaining h` and `B = F ∖ C`,
`Q_t(x | h) = Σ_{C ⊆ F} ν_F(C) Σ_{S ⊆ B} stepWt(h, B, S) · Q_{t+1}(x | ⟨B, S⟩ :: h)`, where
`ν_F = batchWeight F (fun _ => f_t)` is the retention law of the remaining coordinates, `stepWt` is `schedLawE`'s
block weight (the product law at the exact marginals when `h` is legal, fair bits otherwise), and the continuation
history has remaining set `C` and quota `J − |S|`. -/
theorem Qt_decomp {A : ℝ} {t k : ℕ} (ht : t < Rof A n) {w : Fin n → ℝ} (h : History n) (x : Fin n → Bool) :
    Qt A n t (weightedOracle n k w) h x =
      ∑ C ∈ (remaining h).powerset, batchWeight (remaining h) (fun _ => frac A n t) C *
        ∑ S ∈ (remaining h \ C).powerset, stepWt (weightedOracle n k w) h (remaining h \ C) S *
          Qt A n (t + 1) (weightedOracle n k w) (⟨remaining h \ C, S⟩ :: h) x := by
  have h1 := coinSum_eq (n := n) (Rof A n - t) (Rof A n - (t + 1)) (by omega) (fun s => frac A n (s + t))
    (fun L => schedLawE (weightedOracle n k w) (sieve (terminal (msz A 0)) L (remaining h)) h x)
  simp only [Nat.zero_add, show ∀ s : ℕ, s + 1 + t = s + (t + 1) from fun s => by omega] at h1
  have h2 : Qt A n t (weightedOracle n k w) h x = ∑ cs : Fin (Rof A n - t) → Fin n → Bool,
      (∏ s : Fin (Rof A n - t), ∏ i : Fin n, (if cs s i then frac A n (s + t) else 1 - frac A n (s + t))) *
        schedLawE (weightedOracle n k w) (sieve (terminal (msz A 0)) (List.ofFn cs) (remaining h)) h x := rfl
  rw [h2, h1]
  rw [← coin_marginal (remaining h) (frac A n t) (fun C =>
    ∑ S ∈ (remaining h \ C).powerset, stepWt (weightedOracle n k w) h (remaining h \ C) S *
      Qt A n (t + 1) (weightedOracle n k w) (⟨remaining h \ C, S⟩ :: h) x)]
  refine Finset.sum_congr rfl fun c₀ _ => ?_
  congr 1
  simp_rw [schedLawE_sieve_cons (k := k) (w := w) (terminal (msz A 0)) h c₀]
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl fun S _ => ?_
  have hsub : (remaining h).filter (fun i => c₀ i = true) ⊆ remaining h := Finset.filter_subset _ _
  have hrem : remaining ((⟨remaining h \ (remaining h).filter fun i => c₀ i = true, S⟩ : Batch n) :: h)
      = (remaining h).filter fun i => c₀ i = true := by
    rw [remaining_cons]
    exact Finset.sdiff_sdiff_eq_self hsub
  unfold Qt sufP sufSched
  rw [hrem, Finset.mul_sum]
  refine Finset.sum_congr rfl fun cs' _ => ?_
  ring

/-- **D2, the pointwise form**: at a well-formed `h` and every output `x`, only the block word `S = x_B` contributes:
`Q_t(x | h) = Σ_C ν_F(C) · stepWt(h, B, x_B) · Q_{t+1}(x | ⟨B, x_B⟩ :: h)` (for `x` not agreeing with `h` both sides
vanish). -/
theorem Qt_decomp_point {A : ℝ} {t k : ℕ} (ht : t < Rof A n) {w : Fin n → ℝ} {h : History n} (hwf : WFE h)
    (x : Fin n → Bool) :
    Qt A n t (weightedOracle n k w) h x =
      ∑ C ∈ (remaining h).powerset, batchWeight (remaining h) (fun _ => frac A n t) C *
        (stepWt (weightedOracle n k w) h (remaining h \ C) ((remaining h \ C).filter fun i => x i = true) *
          Qt A n (t + 1) (weightedOracle n k w)
            (⟨remaining h \ C, (remaining h \ C).filter fun i => x i = true⟩ :: h) x) := by
  rw [Qt_decomp ht h x]
  refine Finset.sum_congr rfl fun C _ => ?_
  congr 1
  apply Finset.sum_eq_single_of_mem _ (Finset.mem_powerset.mpr (Finset.filter_subset _ _))
  intro S hS hne
  have hB : remaining h \ C ⊆ remaining h := Finset.sdiff_subset
  have hSB := Finset.mem_powerset.mp hS
  have hna : ¬ Agrees ((⟨remaining h \ C, S⟩ : Batch n) :: h) x := by
    rw [agrees_cons_iff hwf hB hSB x]
    exact fun h' => hne h'.2.symm
  have hz : Qt A n (t + 1) (weightedOracle n k w) (⟨remaining h \ C, S⟩ :: h) x = 0 := by
    unfold Qt
    refine Finset.sum_eq_zero fun cs _ => ?_
    rw [schedLawE_eq_pathW _ (wfe_cons_sp hwf hB hSB) (isSchedule_sufSched A (t + 1) cs _) x, if_neg hna,
      mul_zero]
  rw [hz, mul_zero]

/-! ### §3c (D3) The reindexing bridge to RF Cut II's frame `Fin #F` -/

theorem prod_ite_mem_eq_batchWeight' {B Z : Finset (Fin n)} (hZ : Z ⊆ B) (p : Fin n → ℝ) :
    ∏ i ∈ B, (if i ∈ Z then p i else 1 - p i) = batchWeight B p Z := by
  unfold batchWeight
  rw [← Finset.prod_sdiff hZ, mul_comm]
  congr 1
  · exact Finset.prod_congr rfl fun i hi => if_pos hi
  · exact Finset.prod_congr rfl fun i hi => if_neg (Finset.mem_sdiff.mp hi).2

/-- Subsets of an embedded set: `Σ_{S ⊆ s.map e} g S = Σ_{Y ⊆ s} g (Y.map e)`. -/
theorem sum_powerset_map' {α : Type*} [DecidableEq α] (e : α ↪ Fin n) (s : Finset α) (g : Finset (Fin n) → ℝ) :
    ∑ S ∈ (s.map e).powerset, g S = ∑ Y ∈ s.powerset, g (Y.map e) := by
  symm
  refine Finset.sum_nbij' (fun Y => Y.map e) (fun S => S.preimage e e.injective.injOn) ?_ ?_ ?_ ?_ ?_
  · intro Y hY
    simp only [Finset.mem_powerset] at hY ⊢
    exact Finset.map_subset_map.mpr hY
  · intro S hS
    simp only [Finset.mem_powerset] at hS ⊢
    intro a ha
    rw [Finset.mem_preimage] at ha
    exact (Finset.mem_map' e).mp (hS ha)
  · intro Y _
    ext a
    simp
  · intro S hS
    simp only [Finset.mem_powerset] at hS
    ext i
    simp only [Finset.mem_map, Finset.mem_preimage]
    constructor
    · rintro ⟨a, ha, rfl⟩
      exact ha
    · intro hi
      obtain ⟨a, -, rfl⟩ := Finset.mem_map.mp (hS hi)
      exact ⟨a, hi, rfl⟩
  · intro Y _
    rfl

/-- The free set `F` of a history as `Fin #F`, through its increasing enumeration. -/
theorem sum_powerset_reindex (F : Finset (Fin n)) (g : Finset (Fin n) → ℝ) :
    ∑ C ∈ F.powerset, g C = ∑ C' : Finset (Fin #F), g (C'.map (F.orderEmbOfFin rfl).toEmbedding) := by
  conv_lhs => rw [← Cut2.map_orderEmbOfFin_univ' F]
  rw [sum_powerset_map', Finset.powerset_univ]

theorem sdiff_map_reindex (F : Finset (Fin n)) (C' : Finset (Fin #F)) :
    F \ C'.map (F.orderEmbOfFin rfl).toEmbedding = C'ᶜ.map (F.orderEmbOfFin rfl).toEmbedding := by
  set e := (F.orderEmbOfFin rfl).toEmbedding with he
  have hF : (univ : Finset (Fin #F)).map e = F := Cut2.map_orderEmbOfFin_univ' F
  calc F \ C'.map e = (univ : Finset (Fin #F)).map e \ C'.map e := by rw [hF]
    _ = C'ᶜ.map e := by rw [← Finset.map_sdiff, Finset.compl_eq_univ_sdiff]

/-- **(D3), the first-block factor** (App Q l.456 against l.904): at a legal history `h` with free set
`F = remaining h`, `e = F.orderEmbOfFin rfl : Fin #F ↪ Fin n` and `C = C'.map e`, the history-level first-block
factor of `Q_t`, `ν_F(C) · stepWt(h, F ∖ C, x_{F∖C})`, is RF Cut II's first-block part of `auxJoint` on `Fin #F`,
`ν(C') ∏_{i ∈ C'ᶜ} Ber(π'_i)(x (e i))`, with `w' = wC w F`, `J = quota k h` and `π' = sliceMarg w' univ J`. -/
theorem firstBlock_reindex {k : ℕ} {w : Fin n → ℝ} {h : History n} (hl : (weightedOracle n k w).legal h)
    (f : ℝ) (C' : Finset (Fin #(remaining h))) (x : Fin n → Bool) :
    batchWeight (remaining h) (fun _ => f) (C'.map ((remaining h).orderEmbOfFin rfl).toEmbedding) *
        stepWt (weightedOracle n k w) h
          (remaining h \ C'.map ((remaining h).orderEmbOfFin rfl).toEmbedding)
          ((remaining h \ C'.map ((remaining h).orderEmbOfFin rfl).toEmbedding).filter fun i => x i = true)
      = Cut2.nu f C' * ∏ i ∈ C'ᶜ, Cut2.ber (sliceMarg (Cut2.wC w (remaining h)) univ (quota k h) i)
          (x ((remaining h).orderEmbOfFin rfl i)) := by
  rw [sdiff_map_reindex]
  set e := ((remaining h).orderEmbOfFin rfl).toEmbedding with he
  have hnu : batchWeight (remaining h) (fun _ => f) (C'.map e) = Cut2.nu f C' := by
    unfold batchWeight Cut2.nu
    rw [Finset.prod_const, Finset.prod_const, Finset.card_map, sdiff_map_reindex, Finset.card_map]
  rw [hnu]
  congr 1
  unfold stepWt batchLaw
  rw [if_pos hl, Finset.prod_map]
  refine Finset.prod_congr rfl fun i hi => ?_
  show _ = Cut2.ber (sliceMarg (Cut2.wC w (remaining h)) univ (quota k h) i) (x (e i))
  have hmem : e i ∈ (C'ᶜ.map e).filter (fun j => x j = true) ↔ x (e i) = true := by
    rw [Finset.mem_filter]
    exact ⟨fun h' => h'.2, fun h' => ⟨Finset.mem_map_of_mem e hi, h'⟩⟩
  have hm : (weightedOracle n k w).marg h (e i) = sliceMarg (Cut2.wC w (remaining h)) univ (quota k h) i := by
    show sliceMarg w (remaining h) (quota k h) (e i) = _
    rw [he]
    exact Cut2.sliceMarg_wC w (remaining h) (quota k h) i
  rw [hm]
  by_cases hxi : x (e i) = true
  · rw [if_pos (hmem.mpr hxi), hxi]
    rfl
  · have hxf : x (e i) = false := by simpa using hxi
    rw [if_neg (fun h' => hxi (hmem.mp h')), hxf]
    rfl

/-- **(D3), `Q_t` on `Fin #F`**: at a well-formed legal `h`, `Q_t(x | h) = Σ_{C'} ν(C') ∏_{i∈C'ᶜ} Ber(π'_i)(x(e i)) ·
Q_{t+1}(x | ⟨B, x_B⟩ :: h)` with `B = F ∖ C'.map e` — RF Cut II's first-block law with the continuation kernel `Q_{t+1}` in
place of the completion. -/
theorem Qt_decomp_reindex {A : ℝ} {t k : ℕ} (ht : t < Rof A n) {w : Fin n → ℝ} {h : History n} (hwf : WFE h)
    (hl : (weightedOracle n k w).legal h) (x : Fin n → Bool) :
    Qt A n t (weightedOracle n k w) h x =
      ∑ C' : Finset (Fin #(remaining h)),
        (Cut2.nu (frac A n t) C' * ∏ i ∈ C'ᶜ, Cut2.ber (sliceMarg (Cut2.wC w (remaining h)) univ (quota k h) i)
            (x ((remaining h).orderEmbOfFin rfl i))) *
          Qt A n (t + 1) (weightedOracle n k w)
            (⟨remaining h \ C'.map ((remaining h).orderEmbOfFin rfl).toEmbedding,
              (remaining h \ C'.map ((remaining h).orderEmbOfFin rfl).toEmbedding).filter fun i => x i = true⟩ ::
              h) x := by
  rw [Qt_decomp_point ht hwf x, sum_powerset_reindex (remaining h)]
  refine Finset.sum_congr rfl fun C' _ => ?_
  rw [← mul_assoc, firstBlock_reindex hl (frac A n t) C' x]

end Decomp

/-! ## §4 (4.14): conditional probability of leaving the good set, for RF Cut II's `H_aux` -/

section Leave

variable {N : ℕ}

/-- A good state at a round `t ≤ R` with `δ_t < 1` has `0 < N` and `0 < J < N`. -/
theorem good_pos {A κ₀ : ℝ} (hκ : 0 < κ₀) {n t N : ℕ} {J : ℤ} (ht : t ≤ Rof A n)
    (hg : GoodState A κ₀ n t N J) (hδ : deltaT A n t < 1) : 0 < N ∧ 0 < J ∧ J < N := by
  have hd := good_density hκ ht hg
  obtain ⟨⟨h1, -⟩, -⟩ := hg
  have hN : 0 < N := by
    by_contra h0
    have h0' : N = 0 := by omega
    rw [h0'] at h1
    simp only [Nat.cast_zero, zero_div] at h1
    linarith
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hq0 : (0 : ℝ) < J := by
    have hκ2 : (0 : ℝ) < κ₀ / 2 := by positivity
    have : (0 : ℝ) < (J : ℝ) / N := lt_trans hκ2 hd.1
    exact (div_pos_iff_of_pos_right hNr).mp this
  have hq1 : (J : ℝ) < N := by
    have h2 : (J : ℝ) / N < 1 := by linarith [hd.2]
    rwa [div_lt_one hNr] at h2
  exact ⟨hN, by exact_mod_cast hq0, by exact_mod_cast hq1⟩

/-- **The retained size, (1.7)**: under `ν`, `|C| ~ Bin(N, f)`; if `u² ≤ fN` then
`ν(||C| − fN| ≥ u²) ≤ 2 exp(−u⁴/(3fN))` (Tools' `bern_rel_dev_subset` at `d = u²/(fN)`; RFExact's `nu` is RFCancel's
`cnW (fun _ => f) univ`, which is A36W's `batchWeight`). -/
theorem retained_size_tail {f u : ℝ} (hf0 : 0 ≤ f) (hf1 : f ≤ 1) (hNf : 0 < f * N)
    (hd1 : u ^ 2 ≤ f * N) :
    ∑ C : Finset (Fin N), (if u ^ 2 ≤ |(C.card : ℝ) - f * N| then Cut2.nu f C else 0)
      ≤ 2 * Real.exp (-(u ^ 4 / (3 * (f * N)))) := by
  have hr : ∀ i ∈ (univ : Finset (Fin N)), 0 ≤ (fun _ : Fin N => f) i ∧ (fun _ : Fin N => f) i ≤ 1 :=
    fun _ _ => ⟨hf0, hf1⟩
  set d : ℝ := u ^ 2 / (f * N) with hd
  have hd0 : 0 ≤ d := by positivity
  have hd1' : d ≤ 1 := by rw [hd, div_le_one hNf]; exact hd1
  have h := Tools.bern_rel_dev_subset (univ : Finset (Fin N)) (fun _ => f) hr hd0 hd1'
  have hsum : ∑ _i ∈ (univ : Finset (Fin N)), f = f * N := by
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_comm]
  simp only [hsum] at h
  have hne : f * (N : ℝ) ≠ 0 := hNf.ne'
  have hdmul : d * (f * N) = u ^ 2 := by rw [hd, div_mul_cancel₀ _ hne]
  rw [hdmul] at h
  have hexp : f * N * d ^ 2 / 3 = u ^ 4 / (3 * (f * N)) := by
    rw [hd]
    field_simp
    try ring
  rw [hexp] at h
  calc ∑ C : Finset (Fin N), (if u ^ 2 ≤ |(C.card : ℝ) - f * N| then Cut2.nu f C else 0)
      = ∑ C ∈ (univ : Finset (Fin N)).powerset.filter (fun C => u ^ 2 ≤ |(C.card : ℝ) - f * N|),
          batchWeight univ (fun _ => f) C := by
        rw [Finset.sum_filter, Finset.powerset_univ]
        exact Finset.sum_congr rfl fun C _ => by rw [Cut2.nu_eq_cnW]; rfl
    _ ≤ 2 * Real.exp (-(u ^ 4 / (3 * (f * N)))) := h

/-- The event logic of (4.14) (App Q l.957–966): if the parent is good at round `t` and the child `(c, j)` is not good
at round `t + 1`, then either the size deviates from `f N` by at least `M_{t+1}^{2/3}`, or one of the two centred
statistics of (3.22) is at least `(3/10) Δ_t f N` in absolute value. -/
theorem child_fail {A κ₀ : ℝ} (hA : 1 ≤ A) (hκ : 0 ≤ κ₀) {n t : ℕ} {N : ℕ} {J : ℤ}
    (hg : GoodState A κ₀ n t N J) (hδ1 : deltaT A n (t + 1) ≤ 1 / 4) {c : ℕ} {j : ℤ} {sel draw : ℝ}
    (h322 : (j : ℝ) - (J : ℝ) / N * c = sel - draw) (hfail : ¬ GoodState A κ₀ n (t + 1) c j) :
    ((Msz A n (t + 1) : ℕ) : ℝ) ^ (2 / 3 : ℝ) ≤ |(c : ℝ) - frac A n t * N| ∨
      3 / 10 * DeltaT A κ₀ n t * (frac A n t * N) ≤ |sel| ∨
      3 / 10 * DeltaT A κ₀ n t * (frac A n t * N) ≤ |draw| := by
  by_contra hcon
  simp only [not_or, not_le] at hcon
  obtain ⟨hsz, hsel, hdraw⟩ := hcon
  apply hfail
  obtain ⟨⟨hp1, hp2⟩, hp3, hp4⟩ := hg
  set M : ℝ := ((Msz A n (t + 1) : ℕ) : ℝ) with hM
  set Mt : ℝ := ((Msz A n t : ℕ) : ℝ) with hMt
  have hM4 : 4 ≤ M := by
    rw [hM, Msz_of_ne (by omega)]
    have h1 := four_sq_four_pow_le_msz hA (Rof A n - (t + 1))
    have h2 : (1 : ℝ) ≤ 4 ^ (Rof A n - (t + 1)) := one_le_pow₀ (by norm_num)
    have h3 : (1 : ℝ) ≤ A ^ 2 := one_le_pow₀ hA
    have h4 := mul_le_mul h3 h2 (by norm_num) (by positivity)
    linarith
  have hMpos : 0 < M := by linarith
  set u : ℝ := M ^ (1 / 3 : ℝ) with hu
  have hu0 : 0 < u := Real.rpow_pos_of_pos hMpos _
  have hu3 : u ^ 3 = M := by
    rw [hu, ← Real.rpow_natCast, ← Real.rpow_mul hMpos.le]
    norm_num
  have hu2 : M ^ (2 / 3 : ℝ) = u ^ 2 := by
    rw [hu, ← Real.rpow_natCast, ← Real.rpow_mul hMpos.le]
    norm_num
  have hum : M ^ (-(1 / 3 : ℝ)) = u⁻¹ := by
    rw [hu, Real.rpow_neg hMpos.le]
  have hδs : deltaT A n (t + 1) = deltaT A n t + u⁻¹ := by
    unfold deltaT
    rw [Finset.sum_range_succ, ← hM, hum]
  have hκs : kappaT A κ₀ n (t + 1) = kappaT A κ₀ n t - DeltaT A κ₀ n t := by
    unfold kappaT
    rw [Finset.sum_range_succ]
    ring
  have hf : frac A n t * N = (N / Mt) * M := by
    unfold frac
    rw [← hM, ← hMt]
    ring
  rw [hu2] at hsz
  have huinv : 0 < u⁻¹ := inv_pos.mpr hu0
  have hδ0 : deltaT A n t ≤ 1 / 4 := by linarith
  have hfN1 : (1 - deltaT A n t) * M ≤ frac A n t * N := by
    rw [hf]
    exact mul_le_mul_of_nonneg_right hp1 hMpos.le
  have hfN2 : frac A n t * N ≤ (1 + deltaT A n t) * M := by
    rw [hf]
    exact mul_le_mul_of_nonneg_right hp2 hMpos.le
  have huM : u ^ 2 = u⁻¹ * M := by
    rw [← hu3]
    field_simp
  have habs := abs_lt.mp hsz
  have hc1 : (1 - deltaT A n (t + 1)) * M ≤ c := by
    calc (1 - deltaT A n (t + 1)) * M = (1 - deltaT A n t) * M - u⁻¹ * M := by rw [hδs]; ring
      _ = (1 - deltaT A n t) * M - u ^ 2 := by rw [huM]
      _ ≤ c := by linarith [habs.1]
  have hc2 : (c : ℝ) ≤ (1 + deltaT A n (t + 1)) * M := by
    calc (c : ℝ) ≤ (1 + deltaT A n t) * M + u ^ 2 := by linarith [habs.2]
      _ = (1 + deltaT A n t) * M + u⁻¹ * M := by rw [huM]
      _ = (1 + deltaT A n (t + 1)) * M := by rw [hδs]; ring
  have h34 : 3 / 4 * M ≤ (1 - deltaT A n (t + 1)) * M :=
    mul_le_mul_of_nonneg_right (by linarith) hMpos.le
  have h54 : (1 + deltaT A n t) * M ≤ 5 / 4 * M := mul_le_mul_of_nonneg_right (by linarith) hMpos.le
  have hcpos : (0 : ℝ) < c := by linarith
  refine ⟨⟨(le_div_iff₀ hMpos).mpr hc1, (div_le_iff₀ hMpos).mpr hc2⟩, ?_⟩
  have hD0 : 0 ≤ DeltaT A κ₀ n t := DeltaT_nonneg hκ n t
  have hrel1 : (j : ℝ) - (J : ℝ) / N * c < 2 * (3 / 10 * DeltaT A κ₀ n t * (frac A n t * N)) := by
    rw [h322]
    linarith [(abs_lt.mp hsel).2, (abs_lt.mp hdraw).1]
  have hrel2 : -(2 * (3 / 10 * DeltaT A κ₀ n t * (frac A n t * N))) < (j : ℝ) - (J : ℝ) / N * c := by
    rw [h322]
    linarith [(abs_lt.mp hsel).1, (abs_lt.mp hdraw).2]
  have hcfN : 3 / 5 * (frac A n t * N) ≤ c := by linarith
  have hΔc : 2 * (3 / 10 * DeltaT A κ₀ n t * (frac A n t * N)) ≤ DeltaT A κ₀ n t * c := by
    have := mul_le_mul_of_nonneg_left hcfN hD0
    linarith
  rw [hκs]
  constructor
  · rw [le_div_iff₀ hcpos]
    have := mul_le_mul_of_nonneg_right hp3 hcpos.le
    have e : (kappaT A κ₀ n t - DeltaT A κ₀ n t) * c = kappaT A κ₀ n t * c - DeltaT A κ₀ n t * c := by ring
    rw [e]
    linarith
  · rw [div_le_iff₀ hcpos]
    have := mul_le_mul_of_nonneg_right hp4 hcpos.le
    have e : (1 - (kappaT A κ₀ n t - DeltaT A κ₀ n t)) * c
        = (1 - kappaT A κ₀ n t) * c + DeltaT A κ₀ n t * c := by ring
    rw [e]
    linarith

/-- **"An infeasible residual quota fails the density condition"** (App Q l.966): `j < 0` or `j > c` is never good
at a round `t ≤ R`. -/
theorem infeasible_not_good {A κ₀ : ℝ} (hκ : 0 < κ₀) {n t : ℕ} (ht : t ≤ Rof A n) {c : ℕ} {j : ℤ}
    (hinf : j < 0 ∨ (c : ℤ) < j) : ¬ GoodState A κ₀ n t c j := by
  intro hg
  have hd := good_density hκ ht hg
  rcases hinf with h | h
  · have : (j : ℝ) / c ≤ 0 :=
      div_nonpos_of_nonpos_of_nonneg (by exact_mod_cast h.le) (Nat.cast_nonneg c)
    linarith [hd.1]
  · rcases Nat.eq_zero_or_pos c with h0 | hpos
    · rw [h0, Nat.cast_zero, div_zero] at hd
      linarith [hd.1]
    · have hcr : (0 : ℝ) < c := by exact_mod_cast hpos
      have : (1 : ℝ) < (j : ℝ) / c := by
        rw [one_lt_div hcr]
        exact_mod_cast h
      linarith [hd.2]

theorem indic_nonneg (p : Prop) [Decidable p] : (0 : ℝ) ≤ (if p then 1 else 0) := by
  split_ifs <;> norm_num

/-- **Good children are interior** (bridge to RFCancel2's `childInterior`, the one-step lemmas' interiority): at a
good parent at round `t < R` with `δ_t, δ_{t+1} ≤ 1/4`, a child good at round `t + 1` satisfies
`childInterior κ₀ f_t N |C| j`, i.e. `|C| ∈ [fN/2, 2fN]` and `j/|C| ∈ [κ₀/2, 1 − κ₀/2]` (App Q l.945, "all one-step
results may therefore be applied with a fixed interiority lower bound"). -/
theorem good_child_interior {A κ₀ : ℝ} (hA : 1 ≤ A) (hκ : 0 < κ₀) {n t : ℕ}
    (ht : t < Rof A n) {N : ℕ} {J : ℤ} (hg : GoodState A κ₀ n t N J) (hδ1 : deltaT A n (t + 1) ≤ 1 / 4)
    {c : ℕ} {j : ℤ} (hc : GoodState A κ₀ n (t + 1) c j) : Cut2.childInterior κ₀ (frac A n t) N c j := by
  have hδ0 : deltaT A n t ≤ 1 / 4 := by
    have : deltaT A n t ≤ deltaT A n (t + 1) := by
      unfold deltaT
      rw [Finset.sum_range_succ]
      have := Real.rpow_nonneg (Nat.cast_nonneg (Msz A n (t + 1))) (-(1 / 3 : ℝ))
      linarith
    linarith
  obtain ⟨⟨hp1, hp2⟩, -⟩ := hg
  obtain ⟨⟨hc1, hc2⟩, hc3, hc4⟩ := hc
  set M : ℝ := ((Msz A n (t + 1) : ℕ) : ℝ) with hM
  set Mt : ℝ := ((Msz A n t : ℕ) : ℝ) with hMt
  have hMpos : 0 < M := by
    rw [hM, Msz_of_ne (by omega)]
    exact_mod_cast msz_pos hA _
  have hf : frac A n t * N = (N / Mt) * M := by
    unfold frac
    rw [← hM, ← hMt]
    ring
  have hfN1 : 3 / 4 * M ≤ frac A n t * N := by
    rw [hf]
    have := mul_le_mul_of_nonneg_right hp1 hMpos.le
    have h2 : 3 / 4 * M ≤ (1 - deltaT A n t) * M := mul_le_mul_of_nonneg_right (by linarith) hMpos.le
    linarith
  have hfN2 : frac A n t * N ≤ 5 / 4 * M := by
    rw [hf]
    have := mul_le_mul_of_nonneg_right hp2 hMpos.le
    have h2 : (1 + deltaT A n t) * M ≤ 5 / 4 * M := mul_le_mul_of_nonneg_right (by linarith) hMpos.le
    linarith
  have hcl : 3 / 4 * M ≤ c := by
    have := (le_div_iff₀ hMpos).mp hc1
    have h2 : 3 / 4 * M ≤ (1 - deltaT A n (t + 1)) * M := mul_le_mul_of_nonneg_right (by linarith) hMpos.le
    linarith
  have hcu : (c : ℝ) ≤ 5 / 4 * M := by
    have := (div_le_iff₀ hMpos).mp hc2
    have h2 : (1 + deltaT A n (t + 1)) * M ≤ 5 / 4 * M := mul_le_mul_of_nonneg_right (by linarith) hMpos.le
    linarith
  have hcpos : (0 : ℝ) < c := by linarith
  have hk := kappaT_gt (A := A) hκ (n := n) (t := t + 1) (by omega)
  refine ⟨by linarith, by linarith, ?_, ?_⟩
  · have := (le_div_iff₀ hcpos).mp hc3
    have h2 := mul_le_mul_of_nonneg_right hk.le hcpos.le
    linarith
  · have := (div_le_iff₀ hcpos).mp hc4
    have h2 := mul_le_mul_of_nonneg_right hk.le hcpos.le
    linarith

/-- **(4.14)** (App Q l.955–966), for RF Cut II's auxiliary law `H_aux` (RFExact's joint law `auxJoint` of the retained
set `C` and the output `x`): at a parent good at Lean round `t < R` (the paper's `t ≤ R`) and retention `f_t`, the
`H_aux` mass of the pre-completion states whose child `(C, j)`, `j = J − |x_B|`, is not good at round `t + 1` is at
most `2 e^{−M_{t+1}^{1/3}/6} + 4 e^{−c Δ_t² ℓ_t²}`, `ℓ_t = ell f_t N = f_t √N`, with `c = 9/50` and `A₀ = 64`.
Route as printed: the size term by (1.7) (`retained_size_tail`), and the two centred bounds of (3.22) at threshold
`(3/10) Δ_t f_t N`, which are RFCancel2's execution-law tails `haux_selection_tail`, `haux_draw_tail` ((1.6)); the
event logic is `child_fail`, fed by RFCancel's `eq_3_22`.  No (3.22) hypothesis remains. -/
theorem eq_4_14 {A κ₀ : ℝ} (hA : 64 ≤ A) (hκ : 0 < κ₀) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ}
    (ht : t < Rof A n) {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ} (hg : GoodState A κ₀ n t N J) :
    ∑ C : Finset (Fin N), ∑ x ∈ univ.filter (fun x : Fin N → Bool =>
        ¬ GoodState A κ₀ n (t + 1) C.card (J - ((Cᶜ.filter fun i => x i = true).card : ℤ))),
        Cut2.auxJoint w J (frac A n t) C x
      ≤ 2 * Real.exp (-(((Msz A n (t + 1) : ℕ) : ℝ) ^ (1 / 3 : ℝ) / 6)) +
        4 * Real.exp (-(9 / 50 * DeltaT A κ₀ n t ^ 2 * Cut2.ell (frac A n t) N ^ 2)) := by
  have hA1 : 1 ≤ A := by linarith
  have hδ1 : deltaT A n (t + 1) ≤ 1 / 4 := (deltaT_le hA1 (by omega)).trans (three_rpow_le hA)
  have hδ0 : deltaT A n t ≤ 1 / 4 := (deltaT_le hA1 ht.le).trans (three_rpow_le hA)
  set f := frac A n t with hfdef
  have hf0 : 0 < f := frac_pos hA1 hn t
  have hf1 : f ≤ 1 := (frac_le_quarter hA1 hn ht).trans (by norm_num)
  obtain ⟨hN, hJ0, hJN⟩ := good_pos hκ ht.le hg (by linarith)
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  set s : ℝ := 3 / 10 * DeltaT A κ₀ n t * (f * N) with hsdef
  have hs0 : 0 ≤ s := by
    have := DeltaT_nonneg (A := A) hκ.le n t
    positivity
  -- the size scale `u = M_{t+1}^{1/3}`
  set M : ℝ := ((Msz A n (t + 1) : ℕ) : ℝ) with hM
  have hM4 : 4 ≤ M := by
    rw [hM, Msz_of_ne (by omega)]
    have h1 := four_sq_four_pow_le_msz hA1 (Rof A n - (t + 1))
    have h2 : (1 : ℝ) ≤ 4 ^ (Rof A n - (t + 1)) := one_le_pow₀ (by norm_num)
    have h3 : (1 : ℝ) ≤ A ^ 2 := one_le_pow₀ hA1
    have h4 := mul_le_mul h3 h2 (by norm_num) (by positivity)
    linarith
  have hMpos : 0 < M := by linarith
  set u : ℝ := M ^ (1 / 3 : ℝ) with hu
  have hu0 : 0 < u := Real.rpow_pos_of_pos hMpos _
  have hu3 : u ^ 3 = M := by
    rw [hu, ← Real.rpow_natCast, ← Real.rpow_mul hMpos.le]
    norm_num
  have hu2 : M ^ (2 / 3 : ℝ) = u ^ 2 := by
    rw [hu, ← Real.rpow_natCast, ← Real.rpow_mul hMpos.le]
    norm_num
  have huinv : u⁻¹ ≤ 2 / 3 := by
    have h1 : M ^ (-(1 / 3 : ℝ)) = u⁻¹ := by rw [hu, Real.rpow_neg hMpos.le]
    rw [← h1]
    exact (Real.rpow_le_rpow_of_nonpos (by norm_num) hM4 (by norm_num)).trans four_rpow_neg_third_le
  have huM : u ^ 2 = u⁻¹ * M := by
    rw [← hu3]
    field_simp
  have hgP := hg
  obtain ⟨⟨hp1, hp2⟩, -⟩ := hgP
  set Mt : ℝ := ((Msz A n t : ℕ) : ℝ) with hMt
  have hf : f * N = (N / Mt) * M := by
    rw [hfdef]
    unfold frac
    rw [← hM, ← hMt]
    ring
  have hfN1 : 3 / 4 * M ≤ f * N := by
    rw [hf]
    have := mul_le_mul_of_nonneg_right hp1 hMpos.le
    have h2 : 3 / 4 * M ≤ (1 - deltaT A n t) * M := mul_le_mul_of_nonneg_right (by linarith) hMpos.le
    linarith
  have hfN2 : f * N ≤ 5 / 4 * M := by
    rw [hf]
    have := mul_le_mul_of_nonneg_right hp2 hMpos.le
    have h2 : (1 + deltaT A n t) * M ≤ 5 / 4 * M := mul_le_mul_of_nonneg_right (by linarith) hMpos.le
    linarith
  have hNf : 0 < f * N := by linarith
  have hd1 : u ^ 2 ≤ f * N := by
    rw [huM]
    have := mul_le_mul_of_nonneg_right huinv hMpos.le
    linarith
  -- the pointwise three-way split of the failure indicator
  have hpt : ∀ (C : Finset (Fin N)) (x : Fin N → Bool),
      (if ¬ GoodState A κ₀ n (t + 1) C.card (J - ((Cᶜ.filter fun i => x i = true).card : ℤ)) then (1 : ℝ)
        else 0)
        ≤ ((if u ^ 2 ≤ |(C.card : ℝ) - f * N| then 1 else 0) +
            (if s ≤ |∑ i ∈ C, (sliceMarg w univ J i - (J : ℝ) / N)| then 1 else 0)) +
          (if s ≤ |∑ i ∈ Cᶜ, (Cut2.bval (x i) - sliceMarg w univ J i)| then 1 else 0) := by
    intro C x
    have i1 := indic_nonneg (u ^ 2 ≤ |(C.card : ℝ) - f * N|)
    have i2 := indic_nonneg (s ≤ |∑ i ∈ C, (sliceMarg w univ J i - (J : ℝ) / N)|)
    have i3 := indic_nonneg (s ≤ |∑ i ∈ Cᶜ, (Cut2.bval (x i) - sliceMarg w univ J i)|)
    by_cases hG : GoodState A κ₀ n (t + 1) C.card (J - ((Cᶜ.filter fun i => x i = true).card : ℤ))
    · rw [if_neg (not_not.mpr hG)]
      linarith
    · rw [if_pos hG]
      have h322 := Cut2.eq_3_22 hw hJ0.le hJN.le C x
      rcases child_fail hA1 hκ.le hg hδ1 h322 hG with h | h | h
      · rw [← hM, hu2] at h
        rw [if_pos h]
        linarith
      · rw [if_pos h]
        linarith
      · rw [if_pos h]
        linarith
  have hJ : ∀ (C : Finset (Fin N)) (x : Fin N → Bool), 0 ≤ Cut2.auxJoint w J f C x := fun C x =>
    Cut2.cn_auxJoint_nonneg hw J hf0.le hf1 C x
  -- the size term, through the `C`-marginal `ν`
  have hsz : ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, Cut2.auxJoint w J f C x *
      (if u ^ 2 ≤ |(C.card : ℝ) - f * N| then 1 else 0) ≤ 2 * Real.exp (-(u ^ 4 / (3 * (f * N)))) := by
    have e : ∀ C : Finset (Fin N), ∑ x : Fin N → Bool, Cut2.auxJoint w J f C x *
        (if u ^ 2 ≤ |(C.card : ℝ) - f * N| then 1 else 0)
          = if u ^ 2 ≤ |(C.card : ℝ) - f * N| then Cut2.nu f C else 0 := fun C => by
      rw [Cut2.sum_auxJoint_mul_C hw J f C, mul_ite, mul_one, mul_zero]
    rw [Finset.sum_congr rfl fun C _ => e C]
    exact retained_size_tail hf0.le hf1 hNf hd1
  have hsel := Cut2.haux_selection_tail hw hJ0.le hJN.le hN hf0.le hf1 hs0
  have hdraw := Cut2.haux_draw_tail hw J hN hf0.le hf1 hs0
  -- exponents
  have hexp1 : Real.exp (-(u ^ 4 / (3 * (f * N)))) ≤ Real.exp (-(M ^ (1 / 3 : ℝ) / 6)) := by
    rw [← hu]
    apply Real.exp_le_exp.mpr
    have hfN3 : f * N ≤ 2 * u ^ 3 := by rw [hu3]; linarith
    have key : u / 6 ≤ u ^ 4 / (3 * (f * N)) := by
      rw [div_le_div_iff₀ (by norm_num) (by positivity)]
      have := mul_le_mul_of_nonneg_left hfN3 (show (0 : ℝ) ≤ 3 * u by positivity)
      nlinarith
    linarith
  have hexp2 : 2 * s ^ 2 / N = 9 / 50 * DeltaT A κ₀ n t ^ 2 * Cut2.ell f N ^ 2 := by
    rw [Cut2.ell_sq, hsdef]
    field_simp
    try ring
  calc ∑ C : Finset (Fin N), ∑ x ∈ univ.filter (fun x : Fin N → Bool =>
          ¬ GoodState A κ₀ n (t + 1) C.card (J - ((Cᶜ.filter fun i => x i = true).card : ℤ))),
          Cut2.auxJoint w J f C x
      = ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, Cut2.auxJoint w J f C x *
          (if ¬ GoodState A κ₀ n (t + 1) C.card (J - ((Cᶜ.filter fun i => x i = true).card : ℤ)) then 1
            else 0) := by
        refine Finset.sum_congr rfl fun C _ => ?_
        rw [Finset.sum_filter]
        refine Finset.sum_congr rfl fun x _ => ?_
        split_ifs <;> simp
    _ ≤ ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, Cut2.auxJoint w J f C x *
          (((if u ^ 2 ≤ |(C.card : ℝ) - f * N| then 1 else 0) +
            (if s ≤ |∑ i ∈ C, (sliceMarg w univ J i - (J : ℝ) / N)| then 1 else 0)) +
          (if s ≤ |∑ i ∈ Cᶜ, (Cut2.bval (x i) - sliceMarg w univ J i)| then 1 else 0)) :=
        Finset.sum_le_sum fun C _ => Finset.sum_le_sum fun x _ =>
          mul_le_mul_of_nonneg_left (hpt C x) (hJ C x)
    _ = (∑ C : Finset (Fin N), ∑ x : Fin N → Bool, Cut2.auxJoint w J f C x *
            (if u ^ 2 ≤ |(C.card : ℝ) - f * N| then 1 else 0) +
          ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, Cut2.auxJoint w J f C x *
            (if s ≤ |∑ i ∈ C, (sliceMarg w univ J i - (J : ℝ) / N)| then 1 else 0)) +
          ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, Cut2.auxJoint w J f C x *
            (if s ≤ |∑ i ∈ Cᶜ, (Cut2.bval (x i) - sliceMarg w univ J i)| then 1 else 0) := by
        simp only [mul_add, Finset.sum_add_distrib]
    _ ≤ (2 * Real.exp (-(u ^ 4 / (3 * (f * N)))) + 2 * Real.exp (-(2 * s ^ 2 / N))) +
          2 * Real.exp (-(2 * s ^ 2 / N)) := add_le_add (add_le_add hsz hsel) hdraw
    _ ≤ 2 * Real.exp (-(M ^ (1 / 3 : ℝ) / 6)) +
          4 * Real.exp (-(9 / 50 * DeltaT A κ₀ n t ^ 2 * Cut2.ell f N ^ 2)) := by
        rw [hexp2]
        linarith

/-- **(4.14) with the printed quantifiers**: one constant `c > 0` and one `A₀` (here `c = 9/50`, `A₀ = 64`, both
absolute; the printed dependence allows `(Λ, κ₀)`), then every `A ≥ A₀`, every `n ≥ 4m₀`, every round `t < R`, every
positive weight array on a parent of size `N` and every quota `J` good at round `t`. -/
theorem eq_4_14_printed : ∃ c A₀ : ℝ, 0 < c ∧ 1 ≤ A₀ ∧ ∀ A κ₀ : ℝ, A₀ ≤ A → 0 < κ₀ → ∀ n : ℕ,
    4 * msz A 0 ≤ n → ∀ t : ℕ, t < Rof A n → ∀ (N : ℕ) (w : Fin N → ℝ), (∀ i, 0 < w i) → ∀ J : ℤ,
    GoodState A κ₀ n t N J →
    ∑ C : Finset (Fin N), ∑ x ∈ univ.filter (fun x : Fin N → Bool =>
        ¬ GoodState A κ₀ n (t + 1) C.card (J - ((Cᶜ.filter fun i => x i = true).card : ℤ))),
        Cut2.auxJoint w J (frac A n t) C x
      ≤ 2 * Real.exp (-(((Msz A n (t + 1) : ℕ) : ℝ) ^ (1 / 3 : ℝ) / 6)) +
        4 * Real.exp (-(c * DeltaT A κ₀ n t ^ 2 * Cut2.ell (frac A n t) N ^ 2)) :=
  ⟨9 / 50, 64, by norm_num, by norm_num, fun _ _ hA hκ _ hn _ ht _ _ hw _ hg => eq_4_14 hA hκ hn ht hw hg⟩

/-- **(4.14) at the history level** (the real sampler's frame): at a history `h` whose `(size, quota)` is good at
round `t < R`, the first-block mass `Σ_{C ⊆ F} ν_F(C) Σ_{S ⊆ F∖C} stepWt(h, F∖C, S)` of the pre-completion states
whose child `(C, quota − |S|)` is not good at round `t + 1` has the bound of `eq_4_14`.  Proof: the bridge (D3)
carries it to `eq_4_14` on `Fin #F` with `w' = wC w F` and `J = quota k h`. -/
theorem eq_4_14_hist {A κ₀ : ℝ} (hA : 64 ≤ A) (hκ : 0 < κ₀) {n k : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ}
    (ht : t < Rof A n) {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n}
    (hg : GoodState A κ₀ n t (size h) (quota k h)) :
    ∑ C ∈ (remaining h).powerset, batchWeight (remaining h) (fun _ => frac A n t) C *
        ∑ S ∈ (remaining h \ C).powerset.filter (fun S : Finset (Fin n) =>
            ¬ GoodState A κ₀ n (t + 1) C.card (quota k h - (S.card : ℤ))),
          stepWt (weightedOracle n k w) h (remaining h \ C) S
      ≤ 2 * Real.exp (-(((Msz A n (t + 1) : ℕ) : ℝ) ^ (1 / 3 : ℝ) / 6)) +
        4 * Real.exp (-(9 / 50 * DeltaT A κ₀ n t ^ 2 * Cut2.ell (frac A n t) (size h) ^ 2)) := by
  have hA1 : 1 ≤ A := by linarith
  have hδ0 : deltaT A n t ≤ 1 / 4 := (deltaT_le hA1 ht.le).trans (three_rpow_le hA)
  obtain ⟨-, hq0, hq1⟩ := good_pos hκ ht.le hg (by linarith)
  have hl : (weightedOracle n k w).legal h := ⟨hq0.le, hq1.le⟩
  set F := remaining h with hFdef
  set e := (F.orderEmbOfFin rfl).toEmbedding with he
  set w' : Fin #F → ℝ := Cut2.wC w F with hw'
  have hw'pos : ∀ i, 0 < w' i := Cut2.wC_pos hw F
  set J := quota k h with hJ
  set f := frac A n t with hf
  have hmain := eq_4_14 (N := #F) hA hκ hn ht hw'pos (J := J) hg
  -- the Fin #F side, read on `(C', x_B)` by RFCancel2's disintegration
  have hlhs : ∑ C' : Finset (Fin #F), ∑ x ∈ univ.filter (fun x : Fin #F → Bool =>
        ¬ GoodState A κ₀ n (t + 1) C'.card (J - ((C'ᶜ.filter fun i => x i = true).card : ℤ))),
        Cut2.auxJoint w' J f C' x
      = ∑ C' : Finset (Fin #F), Cut2.nu f C' * ∑ Y ∈ C'ᶜ.powerset.filter (fun Y : Finset (Fin #F) =>
          ¬ GoodState A κ₀ n (t + 1) C'.card (J - (Y.card : ℤ))), Cut2.cnW (sliceMarg w' univ J) C'ᶜ Y := by
    refine Finset.sum_congr rfl fun C' _ => ?_
    have h1 := Cut2.sum_auxJoint_mul_B hw'pos J f C'
      (fun Y => if ¬ GoodState A κ₀ n (t + 1) C'.card (J - (Y.card : ℤ)) then 1 else 0)
    rw [Finset.sum_filter, Finset.sum_filter]
    simp only [mul_ite, mul_one, mul_zero] at h1
    rw [h1]
  -- the history side, reindexed along `e`
  have hrhs : ∑ C ∈ F.powerset, batchWeight F (fun _ => f) C *
        ∑ S ∈ (F \ C).powerset.filter (fun S : Finset (Fin n) =>
            ¬ GoodState A κ₀ n (t + 1) C.card (J - (S.card : ℤ))),
          stepWt (weightedOracle n k w) h (F \ C) S
      = ∑ C' : Finset (Fin #F), Cut2.nu f C' * ∑ Y ∈ C'ᶜ.powerset.filter (fun Y : Finset (Fin #F) =>
          ¬ GoodState A κ₀ n (t + 1) C'.card (J - (Y.card : ℤ))), Cut2.cnW (sliceMarg w' univ J) C'ᶜ Y := by
    rw [sum_powerset_reindex F]
    refine Finset.sum_congr rfl fun C' _ => ?_
    have hnu : batchWeight F (fun _ => f) (C'.map e) = Cut2.nu f C' := by
      unfold batchWeight Cut2.nu
      rw [Finset.prod_const, Finset.prod_const, Finset.card_map, sdiff_map_reindex, Finset.card_map]
    rw [hnu, sdiff_map_reindex, Finset.card_map]
    congr 1
    rw [Finset.sum_filter, Finset.sum_filter, sum_powerset_map']
    refine Finset.sum_congr rfl fun Y hY => ?_
    rw [Finset.card_map]
    by_cases hG : ¬ GoodState A κ₀ n (t + 1) C'.card (J - (Y.card : ℤ))
    · rw [if_pos hG, if_pos hG]
      unfold stepWt batchLaw
      rw [if_pos hl, Finset.prod_map]
      have hYc := Finset.mem_powerset.mp hY
      calc ∏ i ∈ C'ᶜ, (if e i ∈ Y.map e then (weightedOracle n k w).marg h (e i)
            else 1 - (weightedOracle n k w).marg h (e i))
          = ∏ i ∈ C'ᶜ, (if i ∈ Y then sliceMarg w' univ J i else 1 - sliceMarg w' univ J i) := by
            refine Finset.prod_congr rfl fun i _ => ?_
            have hm : (weightedOracle n k w).marg h (e i) = sliceMarg w' univ J i :=
              Cut2.sliceMarg_wC w F J i
            rw [hm]
            by_cases hiY : i ∈ Y
            · rw [if_pos ((Finset.mem_map' e).mpr hiY), if_pos hiY]
            · rw [if_neg (fun h' => hiY ((Finset.mem_map' e).mp h')), if_neg hiY]
        _ = Cut2.cnW (sliceMarg w' univ J) C'ᶜ Y := prod_ite_mem_eq_batchWeight' hYc _
    · rw [if_neg hG, if_neg hG]
  rw [hrhs, ← hlhs]
  exact hmain


/-- **Non-vacuity of (4.14)**: its hypotheses are jointly satisfiable, e.g. `A = 64`, `κ₀ = 1/4`, `n = 4m₀`, `t = 0`,
`N = n`, unit weights and `J = n/2` (the root state, `root_good`). -/
theorem eq_4_14_nonvacuous : ∃ (A κ₀ : ℝ) (n t N : ℕ) (w : Fin N → ℝ) (J : ℤ), 64 ≤ A ∧ 0 < κ₀ ∧
    4 * msz A 0 ≤ n ∧ t < Rof A n ∧ (∀ i, 0 < w i) ∧ GoodState A κ₀ n t N J := by
  refine ⟨64, 1 / 4, 4 * msz 64 0, 0, 4 * msz 64 0, fun _ => 1, ((2 * msz 64 0 : ℕ) : ℤ), by norm_num,
    by norm_num, le_rfl, ?_, fun _ => one_pos, ?_⟩
  · have h := (Rof_spec (A := 64) (by norm_num) (n := 4 * msz 64 0) le_rfl).1
    omega
  · have hm := msz_pos (A := 64) (by norm_num) 0
    have hm' : (0 : ℝ) < (msz 64 0 : ℝ) := by exact_mod_cast hm
    refine root_good (by omega) ?_ ?_ <;> push_cast <;> nlinarith

end Leave

end A36W.RF.Cut3

/-! # Headline types and axiom audit -/

set_option pp.numericTypes true
#check @A36W.RF.Cut3.deltaT
#check @A36W.RF.Cut3.DeltaT
#check @A36W.RF.Cut3.kappaT
#check @A36W.RF.Cut3.GoodState
#check @A36W.RF.Cut3.geom_sum_le_inv
#check @A36W.RF.Cut3.sum_reflect_le
#check @A36W.RF.Cut3.four_rpow_neg_third_le
#check @A36W.RF.Cut3.two_rpow_neg_quarter_lt
#check @A36W.RF.Cut3.msz_rpow_le
#check @A36W.RF.Cut3.deltaT_le
#check @A36W.RF.Cut3.three_rpow_le
#check @A36W.RF.Cut3.deltaT_le_quarter
#check @A36W.RF.Cut3.DeltaT_eq
#check @A36W.RF.Cut3.sum_DeltaT_le
#check @A36W.RF.Cut3.DeltaT_nonneg
#check @A36W.RF.Cut3.kappaT_gt
#check @A36W.RF.Cut3.good_density
#check @A36W.RF.Cut3.scale_compare
#check @A36W.RF.Cut3.Msz_last
#check @A36W.RF.Cut3.last_level_small
#check @A36W.RF.Cut3.terminal_last
#check @A36W.RF.Cut3.SufCoins
#check @A36W.RF.Cut3.sufP
#check @A36W.RF.Cut3.sufSched
#check @A36W.RF.Cut3.Qt
#check @A36W.RF.Cut3.sufP_nonneg
#check @A36W.RF.Cut3.sum_sufP
#check @A36W.RF.Cut3.isSchedule_sufSched
#check @A36W.RF.Cut3.Qt_zero_nil
#check @A36W.RF.Cut3.resT
#check @A36W.RF.Cut3.GoodHist
#check @A36W.RF.Cut3.Kt
#check @A36W.RF.Cut3.resT_nonneg
#check @A36W.RF.Cut3.le_prefMass
#check @A36W.RF.Cut3.resT_le_one
#check @A36W.RF.Cut3.sum_resT
#check @A36W.RF.Cut3.quota_eq_card
#check @A36W.RF.Cut3.legal_of_agrees
#check @A36W.RF.Cut3.bit_match_ge
#check @A36W.RF.Cut3.bit_match_det
#check @A36W.RF.Cut3.pathW_atom_ge
#check @A36W.RF.Cut3.schedLawE_atom_ge
#check @A36W.RF.Cut3.Qt_atom_ge
#check @A36W.RF.Cut3.wT_supp
#check @A36W.RF.Cut3.klD_res_le
#check @A36W.RF.Cut3.Qt_nonneg
#check @A36W.RF.Cut3.sum_Qt
#check @A36W.RF.Cut3.good_legal
#check @A36W.RF.Cut3.good_prefMass_pos
#check @A36W.RF.Cut3.klD_res_nonneg
#check @A36W.RF.Cut3.Kt_finite
#check @A36W.RF.Cut3.Qt_last
#check @A36W.RF.Cut3.schedLawE_singletons_resT
#check @A36W.RF.Cut3.klD_self
#check @A36W.RF.Cut3.Kt_last
#check @A36W.RF.Cut3.Kt_eq_zero_of_isEmpty
#check @A36W.RF.Cut3.coinSum_succ
#check @A36W.RF.Cut3.coinSum_eq
#check @A36W.RF.Cut3.prod_ite_mem_eq_batchWeight
#check @A36W.RF.Cut3.coin_marginal
#check @A36W.RF.Cut3.schedLawE_congr_hist
#check @A36W.RF.Cut3.schedLawE_sieve_cons
#check @A36W.RF.Cut3.Qt_decomp
#check @A36W.RF.Cut3.Qt_decomp_point
#check @A36W.RF.Cut3.prod_ite_mem_eq_batchWeight'
#check @A36W.RF.Cut3.sum_powerset_map'
#check @A36W.RF.Cut3.sum_powerset_reindex
#check @A36W.RF.Cut3.sdiff_map_reindex
#check @A36W.RF.Cut3.firstBlock_reindex
#check @A36W.RF.Cut3.Qt_decomp_reindex
#check @A36W.RF.Cut3.good_pos
#check @A36W.RF.Cut3.retained_size_tail
#check @A36W.RF.Cut3.child_fail
#check @A36W.RF.Cut3.infeasible_not_good
#check @A36W.RF.Cut3.indic_nonneg
#check @A36W.RF.Cut3.good_child_interior
#check @A36W.RF.Cut3.eq_4_14
#check @A36W.RF.Cut3.eq_4_14_printed
#check @A36W.RF.Cut3.eq_4_14_hist
#check @A36W.RF.Cut3.Qt_pos_of_resT_pos
#check @A36W.RF.Cut3.log_resT_div_Qt_le
#check @A36W.RF.Cut3.klD_le_Kt
#check @A36W.RF.Cut3.root_good
#check @A36W.RF.Cut3.root_goodHist
#check @A36W.RF.Cut3.eq_4_14_nonvacuous
#print axioms A36W.RF.Cut3.deltaT
#print axioms A36W.RF.Cut3.DeltaT
#print axioms A36W.RF.Cut3.kappaT
#print axioms A36W.RF.Cut3.GoodState
#print axioms A36W.RF.Cut3.geom_sum_le_inv
#print axioms A36W.RF.Cut3.sum_reflect_le
#print axioms A36W.RF.Cut3.four_rpow_neg_third_le
#print axioms A36W.RF.Cut3.two_rpow_neg_quarter_lt
#print axioms A36W.RF.Cut3.msz_rpow_le
#print axioms A36W.RF.Cut3.deltaT_le
#print axioms A36W.RF.Cut3.three_rpow_le
#print axioms A36W.RF.Cut3.deltaT_le_quarter
#print axioms A36W.RF.Cut3.DeltaT_eq
#print axioms A36W.RF.Cut3.sum_DeltaT_le
#print axioms A36W.RF.Cut3.DeltaT_nonneg
#print axioms A36W.RF.Cut3.kappaT_gt
#print axioms A36W.RF.Cut3.good_density
#print axioms A36W.RF.Cut3.scale_compare
#print axioms A36W.RF.Cut3.Msz_last
#print axioms A36W.RF.Cut3.last_level_small
#print axioms A36W.RF.Cut3.terminal_last
#print axioms A36W.RF.Cut3.SufCoins
#print axioms A36W.RF.Cut3.sufP
#print axioms A36W.RF.Cut3.sufSched
#print axioms A36W.RF.Cut3.Qt
#print axioms A36W.RF.Cut3.sufP_nonneg
#print axioms A36W.RF.Cut3.sum_sufP
#print axioms A36W.RF.Cut3.isSchedule_sufSched
#print axioms A36W.RF.Cut3.Qt_zero_nil
#print axioms A36W.RF.Cut3.resT
#print axioms A36W.RF.Cut3.GoodHist
#print axioms A36W.RF.Cut3.Kt
#print axioms A36W.RF.Cut3.resT_nonneg
#print axioms A36W.RF.Cut3.le_prefMass
#print axioms A36W.RF.Cut3.resT_le_one
#print axioms A36W.RF.Cut3.sum_resT
#print axioms A36W.RF.Cut3.quota_eq_card
#print axioms A36W.RF.Cut3.legal_of_agrees
#print axioms A36W.RF.Cut3.bit_match_ge
#print axioms A36W.RF.Cut3.bit_match_det
#print axioms A36W.RF.Cut3.pathW_atom_ge
#print axioms A36W.RF.Cut3.schedLawE_atom_ge
#print axioms A36W.RF.Cut3.Qt_atom_ge
#print axioms A36W.RF.Cut3.wT_supp
#print axioms A36W.RF.Cut3.klD_res_le
#print axioms A36W.RF.Cut3.Qt_nonneg
#print axioms A36W.RF.Cut3.sum_Qt
#print axioms A36W.RF.Cut3.good_legal
#print axioms A36W.RF.Cut3.good_prefMass_pos
#print axioms A36W.RF.Cut3.klD_res_nonneg
#print axioms A36W.RF.Cut3.Kt_finite
#print axioms A36W.RF.Cut3.Qt_last
#print axioms A36W.RF.Cut3.schedLawE_singletons_resT
#print axioms A36W.RF.Cut3.klD_self
#print axioms A36W.RF.Cut3.Kt_last
#print axioms A36W.RF.Cut3.Kt_eq_zero_of_isEmpty
#print axioms A36W.RF.Cut3.coinSum_succ
#print axioms A36W.RF.Cut3.coinSum_eq
#print axioms A36W.RF.Cut3.prod_ite_mem_eq_batchWeight
#print axioms A36W.RF.Cut3.coin_marginal
#print axioms A36W.RF.Cut3.schedLawE_congr_hist
#print axioms A36W.RF.Cut3.schedLawE_sieve_cons
#print axioms A36W.RF.Cut3.Qt_decomp
#print axioms A36W.RF.Cut3.Qt_decomp_point
#print axioms A36W.RF.Cut3.prod_ite_mem_eq_batchWeight'
#print axioms A36W.RF.Cut3.sum_powerset_map'
#print axioms A36W.RF.Cut3.sum_powerset_reindex
#print axioms A36W.RF.Cut3.sdiff_map_reindex
#print axioms A36W.RF.Cut3.firstBlock_reindex
#print axioms A36W.RF.Cut3.Qt_decomp_reindex
#print axioms A36W.RF.Cut3.good_pos
#print axioms A36W.RF.Cut3.retained_size_tail
#print axioms A36W.RF.Cut3.child_fail
#print axioms A36W.RF.Cut3.infeasible_not_good
#print axioms A36W.RF.Cut3.indic_nonneg
#print axioms A36W.RF.Cut3.good_child_interior
#print axioms A36W.RF.Cut3.eq_4_14
#print axioms A36W.RF.Cut3.eq_4_14_printed
#print axioms A36W.RF.Cut3.eq_4_14_hist
#print axioms A36W.RF.Cut3.Qt_pos_of_resT_pos
#print axioms A36W.RF.Cut3.log_resT_div_Qt_le
#print axioms A36W.RF.Cut3.klD_le_Kt
#print axioms A36W.RF.Cut3.root_good
#print axioms A36W.RF.Cut3.root_goodHist
#print axioms A36W.RF.Cut3.eq_4_14_nonvacuous


==> anc/formal_companion/lean/src/A36W/RFLadder.lean <==
/-
# A36W.RFLadder -- the App Q §4.1 size estimates that RFConstruction does not export

Two-group branch.  Paper: App Q,
appendix_rf.tex, §4.1
(l.837-891), displays (4.2), (4.3), (4.5), (4.6), (4.7).  Closes an independent review's rows "Upper y_j ≤ C2^j,
log m_j ≤ C(2^j + log A)", "Sharper denominator √2 for later rounds" and "log M_t ≤ C(2^d + log A), and (4.7)
M_t ≤ 8m_d²" (all NOT FORMALIZED IN THIS PACKET), on RFConstruction's objects, which are reused unchanged:
`msz A j = m_j` (with `a = A²`), `Rof A n = R`, `Msz A n t`, `frac A n t`.

Indexing.  The sizes `m_j` are indexed as printed.  Rounds are 0-indexed as in RFConstruction: Lean round `t` is the
paper's round `t + 1`, `Msz A n 0 = n = M₁`, `Msz A n t = m_{R−t} = M_{t+1}` for `1 ≤ t ≤ R`, and
`frac A n t = f_{t+1}`.  So the paper's `d = R − t_paper` is `R − 1 − t` for Lean round `t` (a real exponent, exactly
as in RFConstruction's `L_bound`), and the paper's `m_d = M_{t_paper + 1}` is
`Msz A n (t + 1) = msz A (R − 1 − t)` (`Msz_succ_eq_msz`).

What is proved, for every `A ≥ 1` (`y_j = log₂(m_j/A²)`):
* the printed recursion (l.847-850): `2y_j − 3j/2 ≤ y_{j+1} ≤ 2y_j − 3j/2 + 1` and `2 ≤ y₀ ≤ log₂ 5`
  (`logb_msz_succ_bounds`, `logb_msz_zero_bounds`);
* (4.2), upper half: `y_j + 1 ≤ (y₀ + 1)·2^j` (`logb_msz_add_one_le`), hence `y_j ≤ (log₂5 + 1)·2^j − 1`
  (`logb_msz_le`) and `y_j ≤ 4·2^j − 1` (`logb_msz_le_four`); printed quantifiers `∃ C, ∀ A ≥ 1, ∀ j, y_j ≤ C·2^j`
  (`logb_msz_le_C`, `C = 4`); both halves of (4.2) (`logb_msz_two_sided`; the lower half is RFConstruction's
  `logb_msz_ge`);
* (4.3), second part, as a named wrapper: `4A²·4^j ≤ m_j` (`four_sq_four_pow_le_msz`);
* (4.3), third part: `log m_j ≤ 3(2^j + log A)` (`log_msz_le`; `∃ C` form `log_msz_le_C`);
* (4.5), sharper denominator: `L_t = f_t √M_t ≥ A·2^{3d/4}/√2` for the paper's `2 ≤ t ≤ R` (Lean `1 ≤ t < R`)
  (`L_bound_sharp`; the `2√2` bound for every round is RFConstruction's `L_bound`);
* (4.6), first part: `log M_t ≤ 8(2^d + log A)` for the paper's `1 ≤ t ≤ R + 1` (Lean `t ≤ R`) when `n ≥ 4m₀`
  (`log_Msz_le`; `∃ C` form `log_Msz_le_C`).  READING OF `d` AT `t = R + 1`: `d = R − t` is taken literally as an
  integer, `d = −1`, with `2^d = 1/2` (a real power); there `M_{R+1} = m₀` and the bound reads
  `log m₀ ≤ 8(1/2 + log A)`.  This is the strongest reading; it implies the one with `d` truncated at `0`;
* (4.7): `M_t ≤ 8 m_d²`, `m_d = M_{t+1}`, for the paper's `1 ≤ t ≤ R` (Lean `t < R`), including the truncated top
  level (paper `t = 1`, `M₁ = n`) (`Msz_le_eight_sq`);
* bundles: `rf_ladder` (explicit constants) and `rf_ladder_C` (one absolute `C = 8`, printed quantifier order);
* non-vacuity of the sharper range: `A = 1`, `n = 64` has `R = 2` (`Example.Rof_one_sixtyfour`).
-/
import A36W.RFConstruction

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.RFCandidate

open Finset

/-! ## §1 The size sequence: the recursion, (4.2) and (4.3) -/

/-- `log₂((√2)^{3j}) = 3j/2`. -/
theorem logb_sqrt_two_pow (j : ℕ) : Real.logb 2 (Real.sqrt 2 ^ (3 * j)) = 3 * (j : ℝ) / 2 := by
  rw [Real.logb_pow, Real.sqrt_eq_rpow,
    Real.logb_rpow (by norm_num : (0 : ℝ) < 2) (by norm_num : (2 : ℝ) ≠ 1)]
  push_cast
  ring

/-- `m_j / A² > 0`. -/
theorem msz_div_pos {A : ℝ} (hA : 1 ≤ A) (j : ℕ) : 0 < ((msz A j : ℕ) : ℝ) / A ^ 2 :=
  div_pos (by exact_mod_cast msz_pos hA j) (pow_pos (by linarith) 2)

/-- **The printed recursion** (App Q l.847-850): with `y_j = log₂(m_j/A²)`, because the pre-ceiling quantity is at
least one, `2y_j − 3j/2 ≤ y_{j+1} ≤ 2y_j − 3j/2 + 1`. -/
theorem logb_msz_succ_bounds {A : ℝ} (hA : 1 ≤ A) (j : ℕ) :
    2 * Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) - 3 * (j : ℝ) / 2
        ≤ Real.logb 2 (((msz A (j + 1) : ℕ) : ℝ) / A ^ 2) ∧
      Real.logb 2 (((msz A (j + 1) : ℕ) : ℝ) / A ^ 2)
        ≤ 2 * Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) - 3 * (j : ℝ) / 2 + 1 := by
  have ha : 0 < A ^ 2 := pow_pos (by linarith) 2
  have hs : 0 < Real.sqrt 2 ^ (3 * j) := by positivity
  have hu := msz_div_pos hA j
  have hu' := msz_div_pos hA (j + 1)
  have hlo : ((msz A j : ℕ) : ℝ) ^ 2 / (A ^ 2 * Real.sqrt 2 ^ (3 * j)) ≤ ((msz A (j + 1) : ℕ) : ℝ) := by
    rw [msz_succ]
    exact Nat.le_ceil _
  have hhi := msz_succ_lt_two_mul hA j
  have key : ((msz A j : ℕ) : ℝ) ^ 2 / (A ^ 2 * Real.sqrt 2 ^ (3 * j)) / A ^ 2
      = (((msz A j : ℕ) : ℝ) / A ^ 2) ^ 2 / Real.sqrt 2 ^ (3 * j) := by
    ring
  have hq : 0 < (((msz A j : ℕ) : ℝ) / A ^ 2) ^ 2 / Real.sqrt 2 ^ (3 * j) := by positivity
  have hlog : Real.logb 2 ((((msz A j : ℕ) : ℝ) / A ^ 2) ^ 2 / Real.sqrt 2 ^ (3 * j))
      = 2 * Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) - 3 * (j : ℝ) / 2 := by
    rw [Real.logb_div (pow_pos hu 2).ne' hs.ne', logb_sqrt_two_pow, Real.logb_pow]
    push_cast
    ring
  constructor
  · rw [← hlog]
    refine Real.logb_le_logb_of_le (by norm_num : (1 : ℝ) < 2) hq ?_
    rw [← key]
    exact div_le_div_of_nonneg_right hlo ha.le
  · have hlog2 : Real.logb 2 (2 * ((((msz A j : ℕ) : ℝ) / A ^ 2) ^ 2 / Real.sqrt 2 ^ (3 * j)))
        = 2 * Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) - 3 * (j : ℝ) / 2 + 1 := by
      rw [Real.logb_mul (by norm_num : (2 : ℝ) ≠ 0) hq.ne', Real.logb_self_eq_one (by norm_num : (1 : ℝ) < 2),
        hlog]
      ring
    rw [← hlog2]
    refine Real.logb_le_logb_of_le (by norm_num : (1 : ℝ) < 2) hu' ?_
    rw [← key, mul_div_assoc']
    exact div_le_div_of_nonneg_right hhi.le ha.le

/-- **`2 ≤ y₀ ≤ log₂ 5`** (App Q l.850). -/
theorem logb_msz_zero_bounds {A : ℝ} (hA : 1 ≤ A) :
    2 ≤ Real.logb 2 (((msz A 0 : ℕ) : ℝ) / A ^ 2) ∧
      Real.logb 2 (((msz A 0 : ℕ) : ℝ) / A ^ 2) ≤ Real.logb 2 5 := by
  have ha : 0 < A ^ 2 := pow_pos (by linarith) 2
  have hA2 : 1 ≤ A ^ 2 := one_le_pow₀ hA
  have hge : 4 * A ^ 2 ≤ ((msz A 0 : ℕ) : ℝ) := by
    rw [msz_zero]
    exact Nat.le_ceil _
  have hlt : ((msz A 0 : ℕ) : ℝ) < 4 * A ^ 2 + 1 := by
    rw [msz_zero]
    exact Nat.ceil_lt_add_one (by positivity)
  have h4 : 4 ≤ ((msz A 0 : ℕ) : ℝ) / A ^ 2 := by
    rw [le_div_iff₀ ha]
    linarith
  have h5 : ((msz A 0 : ℕ) : ℝ) / A ^ 2 ≤ 5 := by
    rw [div_le_iff₀ ha]
    linarith
  have e4 : Real.logb 2 4 = 2 := by
    rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.logb_pow, Real.logb_self_eq_one (by norm_num : (1 : ℝ) < 2)]
    norm_num
  constructor
  · exact e4.symm.le.trans (Real.logb_le_logb_of_le (by norm_num : (1 : ℝ) < 2) (by norm_num : (0 : ℝ) < 4) h4)
  · exact Real.logb_le_logb_of_le (by norm_num : (1 : ℝ) < 2) (by linarith) h5

/-- `y_j + 1 ≤ (y₀ + 1)·2^j`: the upper recursion gives `y_{j+1} + 1 ≤ 2(y_j + 1)` (App Q l.852, the hint
"`y_{j+1} ≤ 2y_j + 1`"). -/
theorem logb_msz_add_one_le {A : ℝ} (hA : 1 ≤ A) :
    ∀ j : ℕ, Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) + 1
      ≤ (Real.logb 2 (((msz A 0 : ℕ) : ℝ) / A ^ 2) + 1) * 2 ^ j
  | 0 => by simp
  | j + 1 => by
      have ih := logb_msz_add_one_le hA j
      have hrec := (logb_msz_succ_bounds hA j).2
      have hj : (0 : ℝ) ≤ 3 * (j : ℝ) / 2 := by positivity
      calc Real.logb 2 (((msz A (j + 1) : ℕ) : ℝ) / A ^ 2) + 1
          ≤ 2 * (Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) + 1) := by linarith
        _ ≤ 2 * ((Real.logb 2 (((msz A 0 : ℕ) : ℝ) / A ^ 2) + 1) * 2 ^ j) := by linarith
        _ = (Real.logb 2 (((msz A 0 : ℕ) : ℝ) / A ^ 2) + 1) * 2 ^ (j + 1) := by ring

/-- **(4.2), upper half, explicit**: `y_j ≤ (log₂5 + 1)·2^j − 1`. -/
theorem logb_msz_le {A : ℝ} (hA : 1 ≤ A) (j : ℕ) :
    Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) ≤ (Real.logb 2 5 + 1) * 2 ^ j - 1 := by
  have h := logb_msz_add_one_le hA j
  have h0 := (logb_msz_zero_bounds hA).2
  have hp : (0 : ℝ) ≤ 2 ^ j := by positivity
  have h1 : (Real.logb 2 (((msz A 0 : ℕ) : ℝ) / A ^ 2) + 1) * 2 ^ j ≤ (Real.logb 2 5 + 1) * 2 ^ j :=
    mul_le_mul_of_nonneg_right (by linarith) hp
  linarith

/-- `log₂ 5 < 3`. -/
theorem logb_two_five_lt_three : Real.logb 2 5 < 3 := by
  rw [Real.logb_lt_iff_lt_rpow (by norm_num : (1 : ℝ) < 2) (by norm_num : (0 : ℝ) < 5),
    show (3 : ℝ) = ((3 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
  norm_num

/-- **(4.2), upper half, with the absolute constant `4`**: `y_j ≤ 4·2^j − 1`. -/
theorem logb_msz_le_four {A : ℝ} (hA : 1 ≤ A) (j : ℕ) :
    Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) ≤ 4 * 2 ^ j - 1 := by
  have h := logb_msz_le hA j
  have h5 := logb_two_five_lt_three
  have hp : (0 : ℝ) ≤ 2 ^ j := by positivity
  have h1 : (Real.logb 2 5 + 1) * 2 ^ j ≤ 4 * 2 ^ j := mul_le_mul_of_nonneg_right (by linarith) hp
  linarith

/-- **(4.2), upper half, with the printed quantifiers**: one absolute `C` with `y_j ≤ C·2^j` for every `A ≥ 1`
and every `j`. -/
theorem logb_msz_le_C : ∃ C : ℝ, ∀ A : ℝ, 1 ≤ A → ∀ j : ℕ,
    Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) ≤ C * 2 ^ j :=
  ⟨4, fun _ hA j => by have := logb_msz_le_four hA j; linarith⟩

/-- **(4.2), both halves**: `2^j/2 + 3j/2 + 3/2 ≤ y_j ≤ 4·2^j`. -/
theorem logb_msz_two_sided {A : ℝ} (hA : 1 ≤ A) (j : ℕ) :
    (2 : ℝ) ^ j / 2 + 3 * (j : ℝ) / 2 + 3 / 2 ≤ Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) ∧
      Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) ≤ 4 * 2 ^ j := by
  have h1 := logb_msz_ge hA j
  have h2 := logb_msz_le_four hA j
  constructor <;> linarith

/-- **(4.3), second part, as a named wrapper**: `m_j ≥ 4A²·4^j`. -/
theorem four_sq_four_pow_le_msz {A : ℝ} (hA : 1 ≤ A) : ∀ j : ℕ, 4 * A ^ 2 * 4 ^ j ≤ ((msz A j : ℕ) : ℝ)
  | 0 => by
      rw [pow_zero, mul_one, msz_zero]
      exact Nat.le_ceil _
  | j + 1 => by
      have ih := four_sq_four_pow_le_msz hA j
      have h : ((4 * msz A j : ℕ) : ℝ) ≤ ((msz A (j + 1) : ℕ) : ℝ) := by exact_mod_cast msz_succ_ge hA j
      push_cast at h
      calc 4 * A ^ 2 * 4 ^ (j + 1) = 4 * (4 * A ^ 2 * 4 ^ j) := by ring
        _ ≤ 4 * ((msz A j : ℕ) : ℝ) := by linarith
        _ ≤ ((msz A (j + 1) : ℕ) : ℝ) := h

/-- **(4.3), third part**: `log m_j ≤ 3(2^j + log A)`. -/
theorem log_msz_le {A : ℝ} (hA : 1 ≤ A) (j : ℕ) :
    Real.log ((msz A j : ℕ) : ℝ) ≤ 3 * ((2 : ℝ) ^ j + Real.log A) := by
  have ha : 0 < A := by linarith
  have hm : (0 : ℝ) < ((msz A j : ℕ) : ℝ) := by exact_mod_cast msz_pos hA j
  have hy := logb_msz_le_four hA j
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hl2' : Real.log 2 < 3 / 4 := by
    have := Real.log_two_lt_d9
    linarith
  have hlogA : 0 ≤ Real.log A := Real.log_nonneg hA
  have hp : (0 : ℝ) ≤ 2 ^ j := by positivity
  have hlogu : Real.log (((msz A j : ℕ) : ℝ) / A ^ 2)
      = Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) * Real.log 2 := by
    rw [← Real.log_div_log, div_mul_cancel₀ _ hl2.ne']
  have hsplit : Real.log ((msz A j : ℕ) : ℝ)
      = 2 * Real.log A + Real.log (((msz A j : ℕ) : ℝ) / A ^ 2) := by
    rw [Real.log_div hm.ne' (pow_pos ha 2).ne', Real.log_pow]
    push_cast
    ring
  have h1 : Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) * Real.log 2 ≤ (4 * 2 ^ j - 1) * Real.log 2 :=
    mul_le_mul_of_nonneg_right hy hl2.le
  have h2 : (2 : ℝ) ^ j * Real.log 2 ≤ 2 ^ j * (3 / 4) := mul_le_mul_of_nonneg_left hl2'.le hp
  have h3 : (4 * (2 : ℝ) ^ j - 1) * Real.log 2 = 4 * (2 ^ j * Real.log 2) - Real.log 2 := by ring
  rw [h3] at h1
  rw [hsplit, hlogu]
  linarith

/-- **(4.3), third part, with the printed quantifiers**: one absolute `C` with `log m_j ≤ C(2^j + log A)` for
every `A ≥ 1` and every `j`. -/
theorem log_msz_le_C : ∃ C : ℝ, ∀ A : ℝ, 1 ≤ A → ∀ j : ℕ,
    Real.log ((msz A j : ℕ) : ℝ) ≤ C * ((2 : ℝ) ^ j + Real.log A) :=
  ⟨3, fun _ hA j => log_msz_le hA j⟩

/-! ## §2 The round sizes: (4.5) sharper, (4.6), (4.7) -/

/-- The core inequality behind the sharper `L_t`: if `a·2^{3j/2}·X ≤ 2m²` with `X > 0`, then
`A·2^{3j/4}/√2 ≤ (m/X)·√X`.  (RFConstruction's `L_core` with `8m²` replaced by `2m²`.) -/
theorem L_core_sharp {A m X : ℝ} (hA : 0 ≤ A) (hm : 0 ≤ m) (hX : 0 < X) (j : ℕ)
    (h : A ^ 2 * Real.sqrt 2 ^ (3 * j) * X ≤ 2 * m ^ 2) :
    A * (2 : ℝ) ^ ((3 * (j : ℝ)) / 4) / Real.sqrt 2 ≤ m / X * Real.sqrt X := by
  have hq : (0 : ℝ) < (2 : ℝ) ^ ((3 * (j : ℝ)) / 4) := Real.rpow_pos_of_pos two_pos _
  have hq2 : ((2 : ℝ) ^ ((3 * (j : ℝ)) / 4)) ^ 2 = Real.sqrt 2 ^ (3 * j) := by
    rw [← Real.rpow_natCast ((2 : ℝ) ^ ((3 * (j : ℝ)) / 4)) 2, ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2),
      Real.sqrt_eq_rpow, ← Real.rpow_natCast ((2 : ℝ) ^ (1 / (2 : ℝ))) (3 * j),
      ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2)]
    congr 1
    push_cast
    ring
  have hs2 : Real.sqrt 2 ^ 2 = 2 := Real.sq_sqrt (by norm_num)
  have hsX : Real.sqrt X ^ 2 = X := Real.sq_sqrt hX.le
  have hX0 : X ≠ 0 := hX.ne'
  have hden : 0 < Real.sqrt 2 := by positivity
  rw [div_le_iff₀ hden]
  have hl : 0 ≤ A * (2 : ℝ) ^ ((3 * (j : ℝ)) / 4) := mul_nonneg hA hq.le
  have hr : 0 ≤ m / X * Real.sqrt X * Real.sqrt 2 := by positivity
  refine (pow_le_pow_iff_left₀ hl hr (by norm_num : (2 : ℕ) ≠ 0)).1 ?_
  have e1 : (A * (2 : ℝ) ^ ((3 * (j : ℝ)) / 4)) ^ 2 = A ^ 2 * Real.sqrt 2 ^ (3 * j) := by
    rw [mul_pow, hq2]
  have e2 : (m / X * Real.sqrt X * Real.sqrt 2) ^ 2 = 2 * m ^ 2 / X := by
    have e3 : (m / X * Real.sqrt X * Real.sqrt 2) ^ 2
        = m ^ 2 / X ^ 2 * Real.sqrt X ^ 2 * Real.sqrt 2 ^ 2 := by ring
    rw [e3, hsX, hs2]
    field_simp
  rw [e1, e2, le_div_iff₀ hX]
  exact h

/-- **(4.5), the stronger denominator `√2` for later rounds**: `L_t = f_t·√M_t ≥ A·2^{3d/4}/√2` for the paper's
`2 ≤ t ≤ R` with `d = R − t`.  Lean round `t` is the paper's `t + 1`: the range is `1 ≤ t < R` and the exponent
reads `3(R − 1 − t)/4`, as in RFConstruction's `L_bound` (which gives the denominator `2√2` for every round).  No
hypothesis `n ≥ 4m₀` is needed for these rounds. -/
theorem L_bound_sharp {A : ℝ} (hA : 1 ≤ A) {n t : ℕ} (ht1 : 1 ≤ t) (ht : t < Rof A n) :
    A * (2 : ℝ) ^ ((3 * ((Rof A n : ℝ) - 1 - t)) / 4) / Real.sqrt 2
      ≤ frac A n t * Real.sqrt ((Msz A n t : ℕ) : ℝ) := by
  obtain ⟨j, hj⟩ : ∃ j, j = Rof A n - 1 - t := ⟨_, rfl⟩
  have hjR : ((j : ℕ) : ℝ) = (Rof A n : ℝ) - 1 - t := by
    have h1 : j + 1 + t = Rof A n := by omega
    have h' : ((j + 1 + t : ℕ) : ℝ) = (Rof A n : ℝ) := by exact_mod_cast h1
    push_cast at h'
    linarith
  rw [← hjR]
  have hA0 : (0 : ℝ) ≤ A := by linarith
  have hd : 0 < A ^ 2 * Real.sqrt 2 ^ (3 * j) := mul_pos (pow_pos (by linarith) 2) (by positivity)
  have hdne : A ^ 2 * Real.sqrt 2 ^ (3 * j) ≠ 0 := hd.ne'
  have hratio := msz_succ_lt_two_mul hA j
  have hm_eq : Msz A n (t + 1) = msz A j := by
    rw [Msz_of_ne (by omega)]
    congr 1
    omega
  have hX_eq : Msz A n t = msz A (j + 1) := by
    rw [Msz_of_ne (by omega)]
    congr 1
    omega
  have hm0 : (0 : ℝ) ≤ ((msz A j : ℕ) : ℝ) := Nat.cast_nonneg _
  have hXpos : (0 : ℝ) < ((msz A (j + 1) : ℕ) : ℝ) := by exact_mod_cast msz_pos hA _
  unfold frac
  rw [hm_eq, hX_eq]
  refine L_core_sharp hA0 hm0 hXpos j ?_
  calc A ^ 2 * Real.sqrt 2 ^ (3 * j) * ((msz A (j + 1) : ℕ) : ℝ)
      ≤ A ^ 2 * Real.sqrt 2 ^ (3 * j) *
          (2 * (((msz A j : ℕ) : ℝ) ^ 2 / (A ^ 2 * Real.sqrt 2 ^ (3 * j)))) :=
        mul_le_mul_of_nonneg_left hratio.le hd.le
    _ = 2 * ((msz A j : ℕ) : ℝ) ^ 2 := by field_simp

/-- **(4.6), first part**: `log M_t ≤ 8(2^d + log A)` for the paper's `1 ≤ t ≤ R + 1` with `d = R − t`, when
`n ≥ 4m₀`.  Lean round `t ≤ R` is the paper's `t + 1`, and `d = R − 1 − t` is read literally as an integer (a real
exponent of `2`): at the paper's `t = R + 1` (Lean `t = R`), `M_{R+1} = m₀`, `d = −1` and `2^d = 1/2`. -/
theorem log_Msz_le {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t ≤ Rof A n) :
    Real.log ((Msz A n t : ℕ) : ℝ) ≤ 8 * ((2 : ℝ) ^ ((Rof A n : ℝ) - 1 - t) + Real.log A) := by
  obtain ⟨hR1, -, hR3⟩ := Rof_spec hA hn
  have hlogA : 0 ≤ Real.log A := Real.log_nonneg hA
  rcases Nat.eq_zero_or_pos t with h0 | hpos
  · subst h0
    rw [Msz_zero]
    obtain ⟨j, hj⟩ : ∃ j, Rof A n = j + 1 := ⟨Rof A n - 1, by omega⟩
    have hexp : (2 : ℝ) ^ ((Rof A n : ℝ) - 1 - ((0 : ℕ) : ℝ)) = 2 ^ j := by
      rw [hj, ← Real.rpow_natCast]
      congr 1
      push_cast
      ring
    rw [hexp]
    have hm := log_msz_le hA (j + 1)
    have hmpos : (0 : ℝ) < ((msz A (j + 1) : ℕ) : ℝ) := by exact_mod_cast msz_pos hA _
    have hnpos : (0 : ℝ) < (n : ℝ) := by
      have := msz_pos hA 0
      exact_mod_cast (show 0 < n by omega)
    have hnlt : (n : ℝ) < 4 * ((msz A (j + 1) : ℕ) : ℝ) := by
      have : n < 4 * msz A (j + 1) := by rw [← hj]; exact hR3
      exact_mod_cast this
    have hlogn : Real.log (n : ℝ) < Real.log 4 + Real.log ((msz A (j + 1) : ℕ) : ℝ) := by
      rw [← Real.log_mul (by norm_num : (4 : ℝ) ≠ 0) hmpos.ne']
      exact Real.log_lt_log hnpos hnlt
    have hlog4 : Real.log 4 < 2 := by
      rw [show (4 : ℝ) = 2 ^ 2 by norm_num, Real.log_pow]
      have := Real.log_two_lt_d9
      push_cast
      linarith
    have hp : (1 : ℝ) ≤ 2 ^ j := one_le_pow₀ (by norm_num)
    rw [pow_succ] at hm
    linarith
  · rw [Msz_of_ne (by omega)]
    have hm := log_msz_le hA (Rof A n - t)
    have hexp : (2 : ℝ) ^ (Rof A n - t) = 2 * (2 : ℝ) ^ ((Rof A n : ℝ) - 1 - t) := by
      rw [← Real.rpow_natCast, Nat.cast_sub ht,
        show ((Rof A n : ℝ) - t) = ((Rof A n : ℝ) - 1 - t) + 1 by ring, Real.rpow_add two_pos, Real.rpow_one]
      ring
    rw [hexp] at hm
    have hp : (0 : ℝ) < (2 : ℝ) ^ ((Rof A n : ℝ) - 1 - t) := Real.rpow_pos_of_pos two_pos _
    linarith

/-- **(4.6), first part, with the printed quantifiers**: one absolute `C` with `log M_t ≤ C(2^d + log A)` for every
`A ≥ 1`, every `n ≥ 4m₀` and every round of the paper's `1 ≤ t ≤ R + 1` (Lean `t ≤ R`, `d = R − 1 − t`). -/
theorem log_Msz_le_C : ∃ C : ℝ, ∀ A : ℝ, 1 ≤ A → ∀ n : ℕ, 4 * msz A 0 ≤ n → ∀ t : ℕ, t ≤ Rof A n →
    Real.log ((Msz A n t : ℕ) : ℝ) ≤ C * ((2 : ℝ) ^ ((Rof A n : ℝ) - 1 - t) + Real.log A) :=
  ⟨8, fun _ hA _ hn _ ht => log_Msz_le hA hn ht⟩

/-- The paper's `m_d = M_{t+1}` (`d = R − t`): for Lean round `t < R`, `Msz A n (t + 1) = msz A (R − 1 − t)`. -/
theorem Msz_succ_eq_msz {A : ℝ} {n t : ℕ} (ht : t < Rof A n) : Msz A n (t + 1) = msz A (Rof A n - 1 - t) := by
  rw [Msz_of_ne (by omega)]
  congr 1
  omega

/-- **(4.7)**: `M_t ≤ 8 m_d²` with `m_d = M_{t+1}`, for the paper's `1 ≤ t ≤ R` (Lean `t < R`) and `A ≥ 1`, when
`n ≥ 4m₀`.  This includes the truncated top level (paper `t = 1`, Lean `t = 0`), where `M₁ = n < 4m_R`. -/
theorem Msz_le_eight_sq {A : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t < Rof A n) :
    Msz A n t ≤ 8 * Msz A n (t + 1) ^ 2 := by
  obtain ⟨hR1, -, hR3⟩ := Rof_spec hA hn
  obtain ⟨j, hj⟩ : ∃ j, j = Rof A n - 1 - t := ⟨_, rfl⟩
  rw [Msz_succ_eq_msz ht, ← hj]
  have hratio := msz_succ_lt_two_mul hA j
  have hd1 : 1 ≤ A ^ 2 * Real.sqrt 2 ^ (3 * j) :=
    one_le_mul_of_one_le_of_one_le (one_le_pow₀ hA)
      (one_le_pow₀ (Real.one_le_sqrt.mpr (by norm_num : (1 : ℝ) ≤ 2)))
  have hm2 : ((msz A j : ℕ) : ℝ) ^ 2 / (A ^ 2 * Real.sqrt 2 ^ (3 * j)) ≤ ((msz A j : ℕ) : ℝ) ^ 2 :=
    div_le_self (by positivity) hd1
  have hnext : ((msz A (j + 1) : ℕ) : ℝ) < 2 * ((msz A j : ℕ) : ℝ) ^ 2 := by linarith
  have hsq : (0 : ℝ) ≤ ((msz A j : ℕ) : ℝ) ^ 2 := by positivity
  rcases Nat.eq_zero_or_pos t with h0 | hpos
  · subst h0
    rw [Msz_zero]
    have hRj : Rof A n = j + 1 := by omega
    have hnlt : n < 4 * msz A (j + 1) := by rw [← hRj]; exact hR3
    have h1 : (n : ℝ) < 4 * ((msz A (j + 1) : ℕ) : ℝ) := by exact_mod_cast hnlt
    have h2 : (n : ℝ) ≤ ((8 * msz A j ^ 2 : ℕ) : ℝ) := by
      push_cast
      linarith
    exact_mod_cast h2
  · rw [Msz_of_ne (by omega), show Rof A n - t = j + 1 by omega]
    have h2 : ((msz A (j + 1) : ℕ) : ℝ) ≤ ((8 * msz A j ^ 2 : ℕ) : ℝ) := by
      push_cast
      linarith
    exact_mod_cast h2

/-! ## §3 Bundles -/

/-- **App Q §4.1, bundled, with explicit absolute constants**, for every `A ≥ 1` (`y_j = log₂(m_j/A²)`; Lean
rounds 0-indexed, `d = R − 1 − t`): the recursion and `2 ≤ y₀ ≤ log₂5`; (4.2) both halves; (4.3) all three parts;
and, for `n ≥ 4m₀`, (4.5) for every round (RFConstruction's `L_bound`) and with denominator `√2` for the paper's
`t ≥ 2`, (4.6) both parts (`R ≤ log₂ log n + 3` is RFConstruction's `Rof_le_log`), and (4.7) with
`m_d = M_{t+1} = m_{R−1−t}`. -/
theorem rf_ladder {A : ℝ} (hA : 1 ≤ A) :
    (∀ j : ℕ, 2 * Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) - 3 * (j : ℝ) / 2
          ≤ Real.logb 2 (((msz A (j + 1) : ℕ) : ℝ) / A ^ 2) ∧
        Real.logb 2 (((msz A (j + 1) : ℕ) : ℝ) / A ^ 2)
          ≤ 2 * Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) - 3 * (j : ℝ) / 2 + 1) ∧
      (2 ≤ Real.logb 2 (((msz A 0 : ℕ) : ℝ) / A ^ 2) ∧
        Real.logb 2 (((msz A 0 : ℕ) : ℝ) / A ^ 2) ≤ Real.logb 2 5) ∧
      (∀ j : ℕ, (2 : ℝ) ^ j / 2 + 3 * (j : ℝ) / 2 + 3 / 2 ≤ Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) ∧
        Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) ≤ 4 * 2 ^ j) ∧
      (∀ j : ℕ, 4 * msz A j ≤ msz A (j + 1) ∧ 4 * A ^ 2 * 4 ^ j ≤ ((msz A j : ℕ) : ℝ) ∧
        Real.log ((msz A j : ℕ) : ℝ) ≤ 3 * ((2 : ℝ) ^ j + Real.log A)) ∧
      (∀ n : ℕ, 4 * msz A 0 ≤ n →
        (∀ t : ℕ, t < Rof A n →
          A * (2 : ℝ) ^ ((3 * ((Rof A n : ℝ) - 1 - t)) / 4) / (2 * Real.sqrt 2)
            ≤ frac A n t * Real.sqrt ((Msz A n t : ℕ) : ℝ)) ∧
        (∀ t : ℕ, 1 ≤ t → t < Rof A n →
          A * (2 : ℝ) ^ ((3 * ((Rof A n : ℝ) - 1 - t)) / 4) / Real.sqrt 2
            ≤ frac A n t * Real.sqrt ((Msz A n t : ℕ) : ℝ)) ∧
        (∀ t : ℕ, t ≤ Rof A n →
          Real.log ((Msz A n t : ℕ) : ℝ) ≤ 8 * ((2 : ℝ) ^ ((Rof A n : ℝ) - 1 - t) + Real.log A)) ∧
        (Rof A n : ℝ) ≤ Real.logb 2 (Real.log n) + 3 ∧
        (∀ t : ℕ, t < Rof A n →
          Msz A n (t + 1) = msz A (Rof A n - 1 - t) ∧ Msz A n t ≤ 8 * Msz A n (t + 1) ^ 2)) :=
  ⟨logb_msz_succ_bounds hA, logb_msz_zero_bounds hA, logb_msz_two_sided hA,
    fun j => ⟨msz_succ_ge hA j, four_sq_four_pow_le_msz hA j, log_msz_le hA j⟩,
    fun _ hn => ⟨fun _ ht => L_bound hA hn ht, fun _ ht1 ht => L_bound_sharp hA ht1 ht,
      fun _ ht => log_Msz_le hA hn ht, Rof_le_log hA hn,
      fun _ ht => ⟨Msz_succ_eq_msz ht, Msz_le_eight_sq hA hn ht⟩⟩⟩

/-- **App Q (4.2) upper, (4.3) third part and (4.6) first part with the printed quantifiers**: ONE absolute
constant `C` (here `8`), chosen before `A`, `j`, `n` and `t`. -/
theorem rf_ladder_C : ∃ C : ℝ, ∀ A : ℝ, 1 ≤ A →
    (∀ j : ℕ, Real.logb 2 (((msz A j : ℕ) : ℝ) / A ^ 2) ≤ C * 2 ^ j) ∧
      (∀ j : ℕ, Real.log ((msz A j : ℕ) : ℝ) ≤ C * ((2 : ℝ) ^ j + Real.log A)) ∧
      (∀ n : ℕ, 4 * msz A 0 ≤ n → ∀ t : ℕ, t ≤ Rof A n →
        Real.log ((Msz A n t : ℕ) : ℝ) ≤ C * ((2 : ℝ) ^ ((Rof A n : ℝ) - 1 - t) + Real.log A)) := by
  refine ⟨8, fun A hA => ⟨fun j => ?_, fun j => ?_, fun n hn t ht => log_Msz_le hA hn ht⟩⟩
  · have h := logb_msz_le_four hA j
    have hp : (0 : ℝ) ≤ 2 ^ j := by positivity
    linarith
  · have h := log_msz_le hA j
    have hp : (0 : ℝ) ≤ 2 ^ j := by positivity
    have hlogA : 0 ≤ Real.log A := Real.log_nonneg hA
    linarith

/-! ## §4 Non-vacuity of the sharper range: `A = 1`, `n = 64`, `R = 2` -/

namespace Example

/-- `A = 1`, `n = 64`: `m₀ = 4`, `m₁ = 16`, `m₂ ≥ 64`, so `R = 2`.  Lean round `t = 1` (the paper's `t = 2`) is
then in the range `1 ≤ t < R` of `L_bound_sharp`. -/
theorem Rof_one_sixtyfour : Rof 1 64 = 2 := by
  have h2 : 4 * msz 1 1 ≤ msz 1 2 := msz_succ_ge (le_refl (1 : ℝ)) 1
  rw [msz_one_one] at h2
  have hex : ∃ r, 64 < 4 * msz 1 r := ⟨2, by omega⟩
  rw [Rof_eq_find hex, Nat.find_eq_iff]
  refine ⟨by omega, fun r hr => ?_⟩
  interval_cases r
  · rw [msz_one_zero]
    norm_num
  · rw [msz_one_one]
    norm_num

/-- The hypotheses of `L_bound_sharp` and of the bundle `rf_ladder` are jointly satisfiable at `t = 1`. -/
theorem sharp_range_nonempty : 4 * msz 1 0 ≤ 64 ∧ 1 ≤ 1 ∧ 1 < Rof 1 64 := by
  refine ⟨?_, le_refl 1, ?_⟩
  · rw [msz_one_zero]
    norm_num
  · rw [Rof_one_sixtyfour]
    norm_num

end Example

end A36W.RFCandidate

/-! # Headline types and axiom audit -/

set_option pp.numericTypes true
#check @A36W.RFCandidate.logb_sqrt_two_pow
#check @A36W.RFCandidate.logb_msz_succ_bounds
#check @A36W.RFCandidate.logb_msz_zero_bounds
#check @A36W.RFCandidate.logb_msz_add_one_le
#check @A36W.RFCandidate.logb_msz_le
#check @A36W.RFCandidate.logb_msz_le_four
#check @A36W.RFCandidate.logb_msz_le_C
#check @A36W.RFCandidate.logb_msz_two_sided
#check @A36W.RFCandidate.four_sq_four_pow_le_msz
#check @A36W.RFCandidate.log_msz_le
#check @A36W.RFCandidate.log_msz_le_C
#check @A36W.RFCandidate.L_core_sharp
#check @A36W.RFCandidate.L_bound_sharp
#check @A36W.RFCandidate.log_Msz_le
#check @A36W.RFCandidate.log_Msz_le_C
#check @A36W.RFCandidate.Msz_succ_eq_msz
#check @A36W.RFCandidate.Msz_le_eight_sq
#check @A36W.RFCandidate.rf_ladder
#check @A36W.RFCandidate.rf_ladder_C
#check @A36W.RFCandidate.Example.Rof_one_sixtyfour
#check @A36W.RFCandidate.Example.sharp_range_nonempty
#print axioms A36W.RFCandidate.logb_sqrt_two_pow
#print axioms A36W.RFCandidate.logb_msz_succ_bounds
#print axioms A36W.RFCandidate.logb_msz_zero_bounds
#print axioms A36W.RFCandidate.logb_msz_add_one_le
#print axioms A36W.RFCandidate.logb_msz_le
#print axioms A36W.RFCandidate.logb_msz_le_four
#print axioms A36W.RFCandidate.logb_msz_le_C
#print axioms A36W.RFCandidate.logb_msz_two_sided
#print axioms A36W.RFCandidate.four_sq_four_pow_le_msz
#print axioms A36W.RFCandidate.log_msz_le
#print axioms A36W.RFCandidate.log_msz_le_C
#print axioms A36W.RFCandidate.L_core_sharp
#print axioms A36W.RFCandidate.L_bound_sharp
#print axioms A36W.RFCandidate.log_Msz_le
#print axioms A36W.RFCandidate.log_Msz_le_C
#print axioms A36W.RFCandidate.Msz_succ_eq_msz
#print axioms A36W.RFCandidate.Msz_le_eight_sq
#print axioms A36W.RFCandidate.rf_ladder
#print axioms A36W.RFCandidate.rf_ladder_C
#print axioms A36W.RFCandidate.Example.Rof_one_sixtyfour
#print axioms A36W.RFCandidate.Example.sharp_range_nonempty


==> anc/formal_companion/lean/src/A36W/RFLocal.lean <==
import A36W.RFLocalFourier
import A36W.RFLocalTaylor

/-!
# A36W.RFLocal: Lemma T3, the uniform lattice Edgeworth estimate (2.2) (two-group branch)

Paper: THEOREM_RF v1.3.2 §2.2, lines 288–343; the same text is
appendix_rf.tex (b7ef323f…) lines 299–341. The statement `A36W.RF.T3Stmt` is fixed in A36W.RFDefs.

## Main results

* `A36W.RF.T3` : `0 < a → a ≤ 1/2 → T3Stmt a`, display (2.2).
* `A36W.RF.T3_abs` : (2.2) with an absolute constant `K = (460 √(8π) + π⁵)/(2π)`, for every array
  `pᵢ ∈ [0,1]` with `s² > 0` (the optional remark, line 342 of the .md / 341 of the .tex).

## Route (the printed three-region Fourier argument, with `t₁ = 1`)

`2π (P(S = k) − edgeworth p k) = ∫_ℝ (1_{[-π,π]} χ − ψ)(t) e^{-i(k-μ)t} dt`, where `χ = cchar p`
(= e^{-iμt} Φ(t)) and `ψ = edgeChar p` (= e^{-s²t²/2}(1 − iγ₃t³/6)): Fourier inversion on `[-π,π]`
(`integral_batchChar_mul_exp_int`, A36W.RFLocalFourier) and the inverse Gaussian transform
(`integral_edgeChar_mul_exp`, ibid.). The integrand is dominated pointwise by
`M(t) = (460/s²) e^{-s²t²/8} + e^{-2s²/π²} 1_{[-π,π]}(t)`:
* `|t| ≤ 1`: (2.5) (`norm_cchar_sub_edgeChar_le`, A36W.RFLocalTaylor) and `rfa_regionI`;
* `1 < |t| ≤ π`: (2.3) (`norm_batchChar_le_jordan`) and the Gaussian-polynomial tail `rfa_tail`;
* `|t| > π`: `rfa_tail`.
Then `∫ M = 460 √(8π)/s³ + 2π e^{-2s²/π²} ≤ (460 √(8π) + π⁵)/s³` (`rfa_cube_exp_le`).
-/

set_option autoImplicit false

namespace A36W.RF

open MeasureTheory Complex

variable {m : ℕ}

/-! ### Real inequalities for the majorant -/

/-- `u² + u³ ≤ 3200 e^{u/8}` for `u ≥ 0`. -/
lemma rfa_poly_le_exp {u : ℝ} (hu : 0 ≤ u) : u ^ 2 + u ^ 3 ≤ 3200 * Real.exp (u / 8) := by
  have hu8 : 0 ≤ u / 8 := by positivity
  have h2 : (u / 8) ^ 2 / 2 ≤ Real.exp (u / 8) := by
    have := Real.pow_div_factorial_le_exp (u / 8) hu8 2
    simpa [Nat.factorial] using this
  have h3 : (u / 8) ^ 3 / 6 ≤ Real.exp (u / 8) := by
    have := Real.pow_div_factorial_le_exp (u / 8) hu8 3
    simpa [Nat.factorial] using this
  have e2 : u ^ 2 = 128 * ((u / 8) ^ 2 / 2) := by ring
  have e3 : u ^ 3 = 3072 * ((u / 8) ^ 3 / 6) := by ring
  rw [e2, e3]
  linarith

/-- Region `|t| ≤ 1`: `e^{-s²t²/4}(s²t⁴ + s⁴t⁶)/7 ≤ (460/s²) e^{-(s²/8)t²}`. -/
lemma rfa_regionI {s2 : ℝ} (hs : 0 < s2) (t : ℝ) :
    Real.exp (-(s2 * t ^ 2 / 4)) * ((s2 * t ^ 4 + s2 ^ 2 * t ^ 6) / 7) ≤
      460 / s2 * Real.exp (-(s2 / 8) * t ^ 2) := by
  set u := s2 * t ^ 2 with hu
  have hu0 : 0 ≤ u := by positivity
  have key := rfa_poly_le_exp hu0
  have e1 : s2 * t ^ 4 + s2 ^ 2 * t ^ 6 = (u ^ 2 + u ^ 3) / s2 := by
    rw [hu]; field_simp
  have e2 : Real.exp (-(s2 * t ^ 2 / 4)) = Real.exp (-(u / 8)) * Real.exp (-(u / 8)) := by
    rw [← Real.exp_add]; congr 1; rw [hu]; ring
  have e3 : Real.exp (-(s2 / 8) * t ^ 2) = Real.exp (-(u / 8)) := by
    congr 1; rw [hu]; ring
  have hE : Real.exp (-(u / 8)) * Real.exp (u / 8) = 1 := by
    rw [← Real.exp_add]; simp
  have hpos := Real.exp_pos (-(u / 8))
  have h1 : Real.exp (-(u / 8)) * (u ^ 2 + u ^ 3) ≤ 3200 := by
    calc Real.exp (-(u / 8)) * (u ^ 2 + u ^ 3)
        ≤ Real.exp (-(u / 8)) * (3200 * Real.exp (u / 8)) :=
          mul_le_mul_of_nonneg_left key hpos.le
      _ = 3200 * (Real.exp (-(u / 8)) * Real.exp (u / 8)) := by ring
      _ = 3200 := by rw [hE, mul_one]
  rw [e1, e2, e3]
  calc Real.exp (-(u / 8)) * Real.exp (-(u / 8)) * ((u ^ 2 + u ^ 3) / s2 / 7)
      = (Real.exp (-(u / 8)) * (u ^ 2 + u ^ 3)) * (Real.exp (-(u / 8)) / s2) / 7 := by ring
    _ ≤ 3200 * (Real.exp (-(u / 8)) / s2) / 7 := by gcongr
    _ ≤ 460 * (Real.exp (-(u / 8)) / s2) := by
        have : 0 ≤ Real.exp (-(u / 8)) / s2 := by positivity
        linarith
    _ = 460 / s2 * Real.exp (-(u / 8)) := by ring

/-- Regions `|t| ≥ 1`: `e^{-s²t²/2}(1 + |g||t|³/6) ≤ (6/s²) e^{-(s²/8)t²}` when `|g| ≤ s²`. -/
lemma rfa_tail {s2 g t : ℝ} (hs : 0 < s2) (hg : |g| ≤ s2) (ht : 1 ≤ |t|) :
    Real.exp (-(s2 * t ^ 2 / 2)) * (1 + |g| * |t| ^ 3 / 6) ≤
      6 / s2 * Real.exp (-(s2 / 8) * t ^ 2) := by
  set u := s2 * t ^ 2 with hu
  have hat : 0 ≤ |t| := abs_nonneg t
  have ht2 : 1 ≤ t ^ 2 := by
    have : 1 ≤ |t| ^ 2 := by nlinarith
    rwa [sq_abs] at this
  have hsu : s2 ≤ u := by rw [hu]; nlinarith
  have hu0 : 0 ≤ u := by positivity
  have h3 : |t| ^ 3 ≤ t ^ 4 := by
    have h4 : t ^ 4 = |t| ^ 4 := by rw [← abs_pow, abs_of_nonneg (by positivity)]
    rw [h4]
    have : |t| ^ 3 * 1 ≤ |t| ^ 3 * |t| := mul_le_mul_of_nonneg_left ht (by positivity)
    nlinarith
  have hgt : |g| * |t| ^ 3 ≤ u ^ 2 / s2 := by
    calc |g| * |t| ^ 3 ≤ s2 * t ^ 4 := mul_le_mul hg h3 (by positivity) hs.le
      _ = u ^ 2 / s2 := by rw [hu]; field_simp
  have hv : 0 ≤ 3 * u / 8 := by positivity
  have hA : 3 * u / 8 ≤ Real.exp (3 * u / 8) := by
    have := Real.add_one_le_exp (3 * u / 8); linarith
  have hB : (3 * u / 8) ^ 2 / 2 ≤ Real.exp (3 * u / 8) := by
    have := Real.pow_div_factorial_le_exp (3 * u / 8) hv 2
    simpa [Nat.factorial] using this
  have hE : Real.exp (-(3 * u / 8)) * Real.exp (3 * u / 8) = 1 := by
    rw [← Real.exp_add]; simp
  have hq := Real.exp_pos (-(3 * u / 8))
  -- e^{-3u/8} u ≤ 8/3 and e^{-3u/8} u² ≤ 128/9
  have hA' : Real.exp (-(3 * u / 8)) * u ≤ 8 / 3 := by
    have : Real.exp (-(3 * u / 8)) * (3 * u / 8) ≤ Real.exp (-(3 * u / 8)) * Real.exp (3 * u / 8) :=
      mul_le_mul_of_nonneg_left hA hq.le
    rw [hE] at this
    nlinarith
  have hB' : Real.exp (-(3 * u / 8)) * u ^ 2 ≤ 128 / 9 := by
    have : Real.exp (-(3 * u / 8)) * ((3 * u / 8) ^ 2 / 2) ≤
        Real.exp (-(3 * u / 8)) * Real.exp (3 * u / 8) :=
      mul_le_mul_of_nonneg_left hB hq.le
    rw [hE] at this
    nlinarith
  have e2 : Real.exp (-(s2 * t ^ 2 / 2)) = Real.exp (-(s2 / 8) * t ^ 2) * Real.exp (-(3 * u / 8)) := by
    rw [← Real.exp_add]; congr 1; rw [hu]; ring
  have hp8 := Real.exp_pos (-(s2 / 8) * t ^ 2)
  -- main
  have hbr : Real.exp (-(3 * u / 8)) * (1 + |g| * |t| ^ 3 / 6) ≤ 6 / s2 := by
    have step1 : Real.exp (-(3 * u / 8)) * (1 + |g| * |t| ^ 3 / 6) ≤
        Real.exp (-(3 * u / 8)) * (1 + u ^ 2 / s2 / 6) := by
      gcongr
    have step2 : Real.exp (-(3 * u / 8)) * (1 + u ^ 2 / s2 / 6) =
        (Real.exp (-(3 * u / 8)) * s2 + Real.exp (-(3 * u / 8)) * u ^ 2 / 6) / s2 := by
      field_simp
    have step3 : Real.exp (-(3 * u / 8)) * s2 ≤ Real.exp (-(3 * u / 8)) * u :=
      mul_le_mul_of_nonneg_left hsu hq.le
    rw [step2] at step1
    refine step1.trans ?_
    rw [div_le_div_iff_of_pos_right hs]
    nlinarith
  calc Real.exp (-(s2 * t ^ 2 / 2)) * (1 + |g| * |t| ^ 3 / 6)
      = Real.exp (-(s2 / 8) * t ^ 2) * (Real.exp (-(3 * u / 8)) * (1 + |g| * |t| ^ 3 / 6)) := by
        rw [e2]; ring
    _ ≤ Real.exp (-(s2 / 8) * t ^ 2) * (6 / s2) := mul_le_mul_of_nonneg_left hbr hp8.le
    _ = 6 / s2 * Real.exp (-(s2 / 8) * t ^ 2) := by ring

/-- `2 s³ e^{-2s²/π²} ≤ π⁴`. -/
lemma rfa_cube_exp_le (s : ℝ) :
    2 * s ^ 3 * Real.exp (-(2 * s ^ 2 / Real.pi ^ 2)) ≤ Real.pi ^ 4 := by
  have hπ := Real.pi_pos
  have hπ3 : 3 < Real.pi := Real.pi_gt_three
  set w := 2 * s ^ 2 / Real.pi ^ 2 with hw
  have hw0 : 0 ≤ w := by positivity
  have hq := Real.quadratic_le_exp_of_nonneg hw0
  have hπ2 : (0 : ℝ) < Real.pi ^ 2 := by positivity
  have hexp : Real.pi ^ 4 * (1 + w + w ^ 2 / 2) = Real.pi ^ 4 + 2 * Real.pi ^ 2 * s ^ 2 + 2 * s ^ 4 := by
    rw [hw]; field_simp
  have hcube : 2 * s ^ 3 ≤ 2 * s ^ 4 + 2 * Real.pi ^ 2 * s ^ 2 := by
    have h1 : 0 ≤ 2 * s ^ 2 * (s - 1 / 2) ^ 2 := by positivity
    have h2 : s ^ 2 / 2 ≤ 2 * Real.pi ^ 2 * s ^ 2 := by
      have hp2 : (0 : ℝ) ≤ 2 * Real.pi ^ 2 - 1 / 2 := by nlinarith
      nlinarith [mul_nonneg (sq_nonneg s) hp2]
    nlinarith
  have key : 2 * s ^ 3 ≤ Real.pi ^ 4 * Real.exp w := by
    have : Real.pi ^ 4 * (1 + w + w ^ 2 / 2) ≤ Real.pi ^ 4 * Real.exp w :=
      mul_le_mul_of_nonneg_left hq (by positivity)
    nlinarith [pow_pos hπ 4]
  have hE : Real.exp w * Real.exp (-w) = 1 := by rw [← Real.exp_add]; simp
  calc 2 * s ^ 3 * Real.exp (-w) ≤ Real.pi ^ 4 * Real.exp w * Real.exp (-w) :=
        mul_le_mul_of_nonneg_right key (Real.exp_pos _).le
    _ = Real.pi ^ 4 := by rw [mul_assoc, hE, mul_one]

/-! ### The majorant and its integral -/

/-- The majorant `M(t) = (460/s²) e^{-(s²/8)t²} + e^{-2s²/π²} 1_{[-π,π]}(t)`. -/
noncomputable def rfaMaj (s2 t : ℝ) : ℝ :=
  460 / s2 * Real.exp (-(s2 / 8) * t ^ 2) +
    (Set.Icc (-Real.pi) Real.pi).indicator (fun _ => Real.exp (-(2 * s2 / Real.pi ^ 2))) t

lemma integrable_rfaMaj {s2 : ℝ} (hs : 0 < s2) : Integrable (rfaMaj s2) := by
  have h8 : 0 < s2 / 8 := by positivity
  exact ((integrable_exp_neg_mul_sq h8).const_mul _).add
    ((continuous_const.integrableOn_Icc).integrable_indicator measurableSet_Icc)

lemma integral_rfaMaj {s2 : ℝ} (hs : 0 < s2) :
    ∫ t, rfaMaj s2 t = 460 / s2 * Real.sqrt (Real.pi / (s2 / 8)) +
      2 * Real.pi * Real.exp (-(2 * s2 / Real.pi ^ 2)) := by
  have h8 : 0 < s2 / 8 := by positivity
  unfold rfaMaj
  rw [integral_add ((integrable_exp_neg_mul_sq h8).const_mul _)
      ((continuous_const.integrableOn_Icc).integrable_indicator measurableSet_Icc),
    integral_const_mul, integral_gaussian, integral_indicator_const _ measurableSet_Icc,
    Real.volume_real_Icc_of_le (by linarith [Real.pi_pos]), smul_eq_mul]
  ring

/-! ### Assembly -/

/-- `2π |P(S = k) − edgeworth| ≤ ∫ M`, from inversion, (2.3), (2.5) and the tails. -/
theorem rfa_main (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) (hs : 0 < pbVar p) (k : ℤ) :
    2 * Real.pi * |pbAtom p k - edgeworth p k| ≤ ∫ t, rfaMaj (pbVar p) t := by
  have hpi : 0 < Real.pi := Real.pi_pos
  set x : ℝ := (k : ℝ) - pbMean p with hx
  set e : ℝ → ℂ := fun t => Complex.exp ((((-(x * t)) : ℝ) : ℂ) * Complex.I) with he
  have he1 : ∀ t, ‖e t‖ = 1 := fun t => Complex.norm_exp_ofReal_mul_I _
  -- Step 1: inversion, re-centred at μ.
  have h1 : ∫ t in (-Real.pi)..Real.pi, cchar p t * e t = ((2 * Real.pi * pbAtom p k : ℝ) : ℂ) := by
    rw [← integral_batchChar_mul_exp_int p k]
    refine intervalIntegral.integral_congr (fun t _ => ?_)
    simp only [cchar, he]
    rw [mul_comm (Complex.exp _) (A36W.batchChar _ _ _), mul_assoc, ← Complex.exp_add]
    congr 2
    rw [hx]
    push_cast
    ring
  -- Step 6: the inverse transform of the approximant.
  have h2 : ∫ t, edgeChar p t * e t = ((2 * Real.pi * edgeworth p k : ℝ) : ℂ) :=
    integral_edgeChar_mul_exp p hs k
  -- One integral over ℝ.
  have h3 : ∫ t in (-Real.pi)..Real.pi, cchar p t * e t =
      ∫ t, (Set.Icc (-Real.pi) Real.pi).indicator (fun t => cchar p t * e t) t := by
    rw [intervalIntegral.integral_of_le (by linarith), ← integral_Icc_eq_integral_Ioc,
      ← integral_indicator measurableSet_Icc]
  have hcont : Continuous (fun t => cchar p t * e t) := by
    have hc := continuous_cchar p
    simp only [he]
    fun_prop
  have hi1 : Integrable ((Set.Icc (-Real.pi) Real.pi).indicator (fun t => cchar p t * e t)) :=
    (hcont.integrableOn_Icc).integrable_indicator measurableSet_Icc
  have hi2 : Integrable (fun t => edgeChar p t * e t) := integrable_edgeChar_mul_exp p hs x
  set F : ℝ → ℂ := fun t =>
    (Set.Icc (-Real.pi) Real.pi).indicator (fun t => cchar p t * e t) t - edgeChar p t * e t with hF
  have hFint : ∫ t, F t = ((2 * Real.pi * (pbAtom p k - edgeworth p k) : ℝ) : ℂ) := by
    simp only [hF]
    rw [integral_sub hi1 hi2, ← h3, h1, h2]
    push_cast
    ring
  have hnorm : 2 * Real.pi * |pbAtom p k - edgeworth p k| = ‖∫ t, F t‖ := by
    rw [hFint, Complex.norm_real, Real.norm_eq_abs, abs_mul,
      abs_of_pos (by positivity : (0 : ℝ) < 2 * Real.pi)]
  -- Pointwise domination by the majorant.
  have hg := abs_pbGam3_le p hp
  have hv0 := pbVar_nonneg p hp
  have hpt : ∀ t, ‖F t‖ ≤ rfaMaj (pbVar p) t := by
    intro t
    have hind0 : 0 ≤ (Set.Icc (-Real.pi) Real.pi).indicator
        (fun _ => Real.exp (-(2 * pbVar p / Real.pi ^ 2))) t :=
      Set.indicator_nonneg (fun _ _ => (Real.exp_pos _).le) t
    have hG : 0 ≤ 460 / pbVar p * Real.exp (-(pbVar p / 8) * t ^ 2) := by positivity
    by_cases hmem : t ∈ Set.Icc (-Real.pi) Real.pi
    · have hFt : ‖F t‖ = ‖cchar p t - edgeChar p t‖ := by
        simp only [hF]
        rw [Set.indicator_of_mem hmem, ← sub_mul, norm_mul, he1, mul_one]
      rw [hFt]
      have htpi : |t| ≤ Real.pi := abs_le.mpr ⟨hmem.1, hmem.2⟩
      by_cases ht1 : |t| ≤ 1
      · -- Region I.
        calc ‖cchar p t - edgeChar p t‖
            ≤ Real.exp (-(pbVar p * t ^ 2 / 4)) * ((pbVar p * t ^ 4 + pbVar p ^ 2 * t ^ 6) / 7) :=
              norm_cchar_sub_edgeChar_le p hp ht1
          _ ≤ 460 / pbVar p * Real.exp (-(pbVar p / 8) * t ^ 2) := rfa_regionI hs t
          _ ≤ rfaMaj (pbVar p) t := by unfold rfaMaj; linarith
      · -- Region II.
        have ht1' : 1 ≤ |t| := le_of_lt (not_le.mp ht1)
        have ht2 : 1 ≤ t ^ 2 := by
          have : 1 ≤ |t| ^ 2 := by nlinarith [abs_nonneg t]
          rwa [sq_abs] at this
        have hc : ‖cchar p t‖ ≤ Real.exp (-(2 * pbVar p / Real.pi ^ 2)) := by
          rw [norm_cchar]
          refine (norm_batchChar_le_jordan p hv0 htpi).trans (Real.exp_le_exp.mpr ?_)
          have hpi2 : 0 < Real.pi ^ 2 := by positivity
          have : 2 * pbVar p / Real.pi ^ 2 ≤ 2 * pbVar p * t ^ 2 / Real.pi ^ 2 := by
            apply div_le_div_of_nonneg_right _ hpi2.le
            nlinarith
          linarith
        have hE : ‖edgeChar p t‖ ≤ 6 / pbVar p * Real.exp (-(pbVar p / 8) * t ^ 2) :=
          (norm_edgeChar_le p t).trans (rfa_tail hs hg ht1')
        have h6 : 6 / pbVar p * Real.exp (-(pbVar p / 8) * t ^ 2) ≤
            460 / pbVar p * Real.exp (-(pbVar p / 8) * t ^ 2) := by
          gcongr
          norm_num
        have hind : (Set.Icc (-Real.pi) Real.pi).indicator
            (fun _ => Real.exp (-(2 * pbVar p / Real.pi ^ 2))) t =
              Real.exp (-(2 * pbVar p / Real.pi ^ 2)) := Set.indicator_of_mem hmem _
        calc ‖cchar p t - edgeChar p t‖ ≤ ‖cchar p t‖ + ‖edgeChar p t‖ := norm_sub_le _ _
          _ ≤ rfaMaj (pbVar p) t := by unfold rfaMaj; rw [hind]; linarith
    · -- Region III.
      have hFt : ‖F t‖ = ‖edgeChar p t‖ := by
        simp only [hF]
        rw [Set.indicator_of_notMem hmem, zero_sub, norm_neg, norm_mul, he1, mul_one]
      rw [hFt]
      have ht1' : 1 ≤ |t| := by
        by_contra h
        have h' : |t| < 1 := lt_of_not_ge h
        exact hmem ⟨by linarith [(abs_lt.mp h').1, Real.pi_gt_three],
          by linarith [(abs_lt.mp h').2, Real.pi_gt_three]⟩
      have hE : ‖edgeChar p t‖ ≤ 6 / pbVar p * Real.exp (-(pbVar p / 8) * t ^ 2) :=
        (norm_edgeChar_le p t).trans (rfa_tail hs hg ht1')
      have h6 : 6 / pbVar p * Real.exp (-(pbVar p / 8) * t ^ 2) ≤
          460 / pbVar p * Real.exp (-(pbVar p / 8) * t ^ 2) := by
        gcongr
        norm_num
      unfold rfaMaj
      linarith
  calc 2 * Real.pi * |pbAtom p k - edgeworth p k| = ‖∫ t, F t‖ := hnorm
    _ ≤ ∫ t, ‖F t‖ := norm_integral_le_integral_norm _
    _ ≤ ∫ t, rfaMaj (pbVar p) t :=
        integral_mono_of_nonneg (Filter.Eventually.of_forall fun t => norm_nonneg _)
          (integrable_rfaMaj hs) (Filter.Eventually.of_forall hpt)

/-- **(2.2) with an absolute constant**, for all `pᵢ ∈ [0,1]` with `s > 0`. -/
theorem T3_abs : ∃ K : ℝ, 0 ≤ K ∧ ∀ (m : ℕ) (p : Fin m → ℝ), (∀ i, 0 ≤ p i ∧ p i ≤ 1) →
    0 < pbVar p → ∀ k : ℤ, |pbAtom p k - edgeworth p k| ≤ K / pbSd p ^ 3 := by
  have hpi : 0 < Real.pi := Real.pi_pos
  refine ⟨(460 * Real.sqrt (8 * Real.pi) + Real.pi ^ 5) / (2 * Real.pi), by positivity, ?_⟩
  intro m p hp hs k
  have hmain := rfa_main p hp hs k
  rw [integral_rfaMaj hs] at hmain
  have hs0 : 0 < pbSd p := pbSd_pos p hs
  have hs2 : pbSd p ^ 2 = pbVar p := pbSd_sq p hp
  have hsq : Real.sqrt (Real.pi / (pbVar p / 8)) = Real.sqrt (8 * Real.pi) / pbSd p := by
    rw [← hs2, show Real.pi / (pbSd p ^ 2 / 8) = 8 * Real.pi / pbSd p ^ 2 by field_simp,
      Real.sqrt_div' _ (by positivity), Real.sqrt_sq hs0.le]
  have hexp : 2 * Real.pi * Real.exp (-(2 * pbVar p / Real.pi ^ 2)) ≤ Real.pi ^ 5 / pbSd p ^ 3 := by
    have hc := rfa_cube_exp_le (pbSd p)
    rw [hs2] at hc
    rw [le_div_iff₀ (by positivity)]
    have : Real.pi * (2 * pbSd p ^ 3 * Real.exp (-(2 * pbVar p / Real.pi ^ 2))) ≤
        Real.pi * Real.pi ^ 4 := mul_le_mul_of_nonneg_left hc hpi.le
    nlinarith
  have hfirst : 460 / pbVar p * Real.sqrt (Real.pi / (pbVar p / 8)) =
      460 * Real.sqrt (8 * Real.pi) / pbSd p ^ 3 := by
    rw [hsq, ← hs2]
    field_simp
  have h2pi : 0 < 2 * Real.pi := by positivity
  have hb : 2 * Real.pi * |pbAtom p k - edgeworth p k| ≤
      (460 * Real.sqrt (8 * Real.pi) + Real.pi ^ 5) / pbSd p ^ 3 := by
    rw [add_div]
    linarith
  calc |pbAtom p k - edgeworth p k|
      = 2 * Real.pi * |pbAtom p k - edgeworth p k| / (2 * Real.pi) :=
        (mul_div_cancel_left₀ _ h2pi.ne').symm
    _ ≤ (460 * Real.sqrt (8 * Real.pi) + Real.pi ^ 5) / pbSd p ^ 3 / (2 * Real.pi) := by gcongr
    _ = (460 * Real.sqrt (8 * Real.pi) + Real.pi ^ 5) / (2 * Real.pi) / pbSd p ^ 3 := by ring

/-- **Lemma T3, display (2.2)** (THEOREM_RF v1.3.2 §2.2, .md lines 290–300). The constant is the
absolute one of `T3_abs`, so it is independent of `a`, `m`, `k` and the array. The print's `a ≤ 1/2` is
kept as stated; it only makes `[a, 1 − a]` nonempty, and the proof does not need it. -/
theorem T3 {a : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) : T3Stmt a := by
  -- `ha2` belongs to the printed statement; the proof does not use it (see the docstring).
  have _hhalf : a ≤ 1 / 2 := ha2
  obtain ⟨K, hK0, hK⟩ := T3_abs
  refine ⟨K, hK0, fun m p hm hp k => hK m p
    (fun i => ⟨by linarith [(hp i).1], by linarith [(hp i).2]⟩) ?_ k⟩
  unfold pbVar
  have hne : (Finset.univ : Finset (Fin m)).Nonempty := ⟨⟨0, hm⟩, Finset.mem_univ _⟩
  refine Finset.sum_pos (fun i _ => ?_) hne
  exact mul_pos (by linarith [(hp i).1]) (by linarith [(hp i).2])

end A36W.RF

#print axioms A36W.RF.T3
#print axioms A36W.RF.T3_abs


==> anc/formal_companion/lean/src/A36W/RFLocalDefs.lean <==
import A36W.RFDefs

/-!
# A36W.RFLocalDefs: the objects of the Fourier proof of Lemma T3 (two-group branch)

Paper: THEOREM_RF v1.3.2, §2.2 (lines 288–343), "Uniform lattice Edgeworth estimate: a proof of T3".
This file defines the two characteristic-function objects of the printed Fourier derivation and proves
elementary facts about the moments of A36W.RFDefs. Nothing is assumed.

* `cchar p t` = e^{-iμt} Φ(t), the centred characteristic function, where
  Φ = `A36W.batchChar Finset.univ p` = ∏ᵢ (pᵢ e^{it} + 1 − pᵢ) (A36W.Atom) and μ = `pbMean p`.
* `edgeChar p t` = e^{-s²t²/2}(1 − iγ₃t³/6), the transform of the Edgeworth approximant (2.5), with
  s² = `pbVar p` and γ₃ = `pbGam3 p`.
-/

set_option autoImplicit false

namespace A36W.RF

open Complex

variable {m : ℕ}

/-- The centred characteristic function `e^{-iμt} Φ(t)`, with `Φ = A36W.batchChar univ p`. -/
noncomputable def cchar (p : Fin m → ℝ) (t : ℝ) : ℂ :=
  Complex.exp (((-(pbMean p * t) : ℝ) : ℂ) * Complex.I) * A36W.batchChar Finset.univ p t

/-- The approximant `e^{-s²t²/2}(1 − iγ₃t³/6)` of display (2.5). -/
noncomputable def edgeChar (p : Fin m → ℝ) (t : ℝ) : ℂ :=
  ((Real.exp (-(pbVar p * t ^ 2 / 2)) : ℝ) : ℂ) * (1 - ((pbGam3 p * t ^ 3 / 6 : ℝ) : ℂ) * Complex.I)

lemma pbVar_nonneg (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) : 0 ≤ pbVar p :=
  Finset.sum_nonneg fun i _ => mul_nonneg (hp i).1 (sub_nonneg.mpr (hp i).2)

/-- `|γ₃| ≤ s²`, from `|1 − 2pᵢ| ≤ 1`. -/
lemma abs_pbGam3_le (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) : |pbGam3 p| ≤ pbVar p := by
  unfold pbGam3 pbVar
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun i _ => ?_)
  have h0 := (hp i).1
  have h1 := (hp i).2
  have hv : 0 ≤ p i * (1 - p i) := mul_nonneg h0 (sub_nonneg.mpr h1)
  rw [abs_mul, abs_of_nonneg hv]
  have h2 : |1 - 2 * p i| ≤ 1 := abs_le.mpr ⟨by linarith, by linarith⟩
  calc p i * (1 - p i) * |1 - 2 * p i| ≤ p i * (1 - p i) * 1 := mul_le_mul_of_nonneg_left h2 hv
    _ = p i * (1 - p i) := mul_one _

lemma pbSd_sq (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) : pbSd p ^ 2 = pbVar p :=
  Real.sq_sqrt (pbVar_nonneg p hp)

lemma pbSd_pos (p : Fin m → ℝ) (hs : 0 < pbVar p) : 0 < pbSd p := Real.sqrt_pos.mpr hs

lemma norm_cchar (p : Fin m → ℝ) (t : ℝ) :
    ‖cchar p t‖ = ‖A36W.batchChar Finset.univ p t‖ := by
  rw [cchar, norm_mul, Complex.norm_exp_ofReal_mul_I, one_mul]

lemma norm_edgeChar_le (p : Fin m → ℝ) (t : ℝ) :
    ‖edgeChar p t‖ ≤ Real.exp (-(pbVar p * t ^ 2 / 2)) * (1 + |pbGam3 p| * |t| ^ 3 / 6) := by
  rw [edgeChar, norm_mul, Complex.norm_real, Real.norm_of_nonneg (Real.exp_pos _).le]
  refine mul_le_mul_of_nonneg_left ?_ (Real.exp_pos _).le
  calc ‖1 - ((pbGam3 p * t ^ 3 / 6 : ℝ) : ℂ) * Complex.I‖
      ≤ ‖(1 : ℂ)‖ + ‖((pbGam3 p * t ^ 3 / 6 : ℝ) : ℂ) * Complex.I‖ := norm_sub_le _ _
    _ = 1 + |pbGam3 p| * |t| ^ 3 / 6 := by
      rw [norm_one, norm_mul, Complex.norm_I, mul_one, Complex.norm_real, Real.norm_eq_abs,
        abs_div, abs_mul, abs_pow, abs_of_pos (by norm_num : (0 : ℝ) < 6)]

lemma continuous_cchar (p : Fin m → ℝ) : Continuous (cchar p) := by
  have h := A36W.continuous_batchChar (Finset.univ : Finset (Fin m)) p
  unfold cchar
  fun_prop

lemma continuous_edgeChar (p : Fin m → ℝ) : Continuous (edgeChar p) := by
  unfold edgeChar
  fun_prop

end A36W.RF


==> anc/formal_companion/lean/src/A36W/RFLocalFourier.lean <==
import A36W.RFLocalDefs

/-!
# A36W.RFLocalFourier: inversion and the inverse Gaussian transform for Lemma T3

Paper: THEOREM_RF v1.3.2, §2.2 (lines 288–343), "Uniform lattice Edgeworth estimate: a proof of T3".

* `integral_batchChar_mul_exp_int`: inversion on `[-π, π]` for the integer-valued `S`, for every
  `k : ℤ` (both sides vanish for `k < 0`). Print: "orthogonality of integer exponentials gives
  inversion on `[-pi,pi]`".
* `norm_batchChar_le_jordan`: display (2.3), `|Φ(t)| ≤ exp(-2 s² t²/π²)` for `|t| ≤ π`, from
  `|1 - p + p e^{it}|² = 1 - 2p(1-p)(1 - cos t)` (A36W.Atom) and Jordan's inequality.
* `integrable_edgeChar_mul_exp`, `integral_edgeChar_mul_exp`: the inverse Gaussian transform,
  `∫_ℝ e^{-s²t²/2}(1 - iγ₃t³/6) e^{-i(k-μ)t} dt = 2π · φ(y)/s · (1 + γ₃/(6s³)(y³ - 3y))`,
  `y = (k - μ)/s`. Print: "The inverse Gaussian transform and its third derivative give (2.2), with
  the displayed sign. The Gaussian transform itself follows by integration by parts from its
  differential equation and its value at zero." Here the Gaussian transform is Mathlib's
  `fourierIntegral_gaussian`, and the third-moment transform is obtained by integration by parts
  (`∫ f' = 0` for integrable `f`, `f'`, applied to `tⁿ E(t)`, `n = 0, 1, 2`), not by differentiating
  under the integral sign.
-/

set_option autoImplicit false

namespace A36W.RF

open MeasureTheory

variable {m : ℕ}

/-! ### Inversion on `[-π, π]` for every integer `k` -/

/-- Subset expansion of `Φ(θ) e^{-ikθ}` for an integer `k` (the `ℤ` analogue of
`A36W.batchChar_mul_exp`). -/
lemma four_batchChar_mul_exp_int {ι : Type*} [DecidableEq ι] (S : Finset ι) (p : ι → ℝ) (k : ℤ)
    (θ : ℝ) :
    A36W.batchChar S p θ * Complex.exp (-((k : ℂ) * Complex.I * θ)) =
      ∑ T ∈ S.powerset,
        (A36W.batchWeight S p T : ℂ) *
          Complex.exp ((((T.card : ℤ) - k : ℤ) : ℂ) * Complex.I * θ) := by
  rw [A36W.batchChar, Finset.prod_add, Finset.sum_mul]
  refine Finset.sum_congr rfl fun T _ => ?_
  rw [Finset.prod_mul_distrib, Finset.prod_const, ← Complex.exp_nat_mul, A36W.batchWeight]
  have h : Complex.exp ((((T.card : ℤ) - k : ℤ) : ℂ) * Complex.I * θ) =
      Complex.exp ((T.card : ℂ) * (θ * Complex.I)) * Complex.exp (-((k : ℂ) * Complex.I * θ)) := by
    rw [← Complex.exp_add]
    congr 1
    push_cast
    ring
  rw [h]
  push_cast
  ring

/-- Inversion for every integer `k`: `∫_{-π}^{π} Φ(θ) e^{-ikθ} dθ = 2π P(S = k)`, where the right side
is `0` for `k < 0`. -/
lemma four_integral_batchChar_mul_exp_int {ι : Type*} [DecidableEq ι] (S : Finset ι) (p : ι → ℝ)
    (k : ℤ) :
    ∫ θ in (-Real.pi)..Real.pi, A36W.batchChar S p θ * Complex.exp (-((k : ℂ) * Complex.I * θ)) =
      ((2 * Real.pi * (if 0 ≤ k then A36W.batchPmf S p k.toNat else 0) : ℝ) : ℂ) := by
  simp_rw [four_batchChar_mul_exp_int]
  rw [intervalIntegral.integral_finsetSum (fun T _ => by
    apply Continuous.intervalIntegrable; fun_prop)]
  simp_rw [intervalIntegral.integral_const_mul, A36W.integral_exp_int_mul_I]
  split_ifs with hk
  · rw [A36W.batchPmf_eq_sum_ite, Finset.mul_sum, Complex.ofReal_sum]
    refine Finset.sum_congr rfl fun T _ => ?_
    have hk' : ((k.toNat : ℕ) : ℤ) = k := Int.toNat_of_nonneg hk
    by_cases h : T.card = k.toNat
    · have hz : ((T.card : ℤ) - k = 0) := by rw [h, hk', sub_self]
      rw [if_pos hz, if_pos h]
      push_cast
      ring
    · have hz : ¬ ((T.card : ℤ) - k = 0) := by
        intro hz
        apply h
        have h2 : ((T.card : ℕ) : ℤ) = ((k.toNat : ℕ) : ℤ) := by rw [hk']; linarith
        exact_mod_cast h2
      rw [if_neg hz, if_neg h]
      simp
  · rw [mul_zero, Complex.ofReal_zero]
    refine Finset.sum_eq_zero fun T _ => ?_
    have hz : ¬ ((T.card : ℤ) - k = 0) := by omega
    rw [if_neg hz, mul_zero]

/-- **Inversion on `[-π, π]`**, for every `k : ℤ`: `∫_{-π}^{π} Φ(t) e^{-ikt} dt = 2π P(S = k)`. -/
theorem integral_batchChar_mul_exp_int (p : Fin m → ℝ) (k : ℤ) :
    ∫ t in (-Real.pi)..Real.pi,
        A36W.batchChar Finset.univ p t * Complex.exp ((((-((k : ℝ) * t)) : ℝ) : ℂ) * Complex.I) =
      ((2 * Real.pi * pbAtom p k : ℝ) : ℂ) := by
  have h : ∀ t : ℝ, Complex.exp ((((-((k : ℝ) * t)) : ℝ) : ℂ) * Complex.I) =
      Complex.exp (-((k : ℂ) * Complex.I * t)) := by
    intro t
    congr 1
    push_cast
    ring
  simp_rw [h]
  rw [four_integral_batchChar_mul_exp_int]
  simp only [pbAtom, A36W.pbPmf_eq_batchPmf]

/-! ### Display (2.3) -/

/-- **(2.3)**: `|Φ(t)| ≤ exp(-2 s² t²/π²)` for `|t| ≤ π`. -/
theorem norm_batchChar_le_jordan (p : Fin m → ℝ) (hs : 0 ≤ pbVar p) {t : ℝ} (ht : |t| ≤ Real.pi) :
    ‖A36W.batchChar Finset.univ p t‖ ≤ Real.exp (-(2 * pbVar p * t ^ 2 / Real.pi ^ 2)) := by
  refine (A36W.norm_batchChar_le Finset.univ p t).trans (Real.exp_le_exp.mpr ?_)
  have hcos := Real.cos_le_one_sub_mul_cos_sq ht
  have hv : (∑ i ∈ (Finset.univ : Finset (Fin m)), p i * (1 - p i)) = pbVar p := rfl
  rw [hv]
  have h1 : 2 / Real.pi ^ 2 * t ^ 2 ≤ 1 - Real.cos t := by linarith
  have h2 : pbVar p * (2 / Real.pi ^ 2 * t ^ 2) ≤ pbVar p * (1 - Real.cos t) :=
    mul_le_mul_of_nonneg_left h1 hs
  have h3 : 2 * pbVar p * t ^ 2 / Real.pi ^ 2 = pbVar p * (2 / Real.pi ^ 2 * t ^ 2) := by ring
  rw [h3]
  linarith

/-! ### The kernel `E(t) = exp(-b t² - i x t)` and its moments -/

/-- `E(t) = exp(-b t² - i x t)`. -/
noncomputable def four_gE (b x t : ℝ) : ℂ :=
  Complex.exp (-(b : ℂ) * (t : ℂ) ^ 2 - (x : ℂ) * Complex.I * (t : ℂ))

/-- The moments `∫ tⁿ E(t) dt`. -/
noncomputable def four_mom (b x : ℝ) (n : ℕ) : ℂ :=
  ∫ t : ℝ, (t : ℂ) ^ n * four_gE b x t

lemma four_gE_eq (b x t : ℝ) :
    four_gE b x t =
      ((Real.exp (-b * t ^ 2) : ℝ) : ℂ) * Complex.exp ((((-(x * t)) : ℝ) : ℂ) * Complex.I) := by
  rw [four_gE, Complex.ofReal_exp, ← Complex.exp_add]
  congr 1
  push_cast
  ring

lemma four_norm_gE (b x t : ℝ) : ‖four_gE b x t‖ = Real.exp (-b * t ^ 2) := by
  rw [four_gE_eq, norm_mul, Complex.norm_exp_ofReal_mul_I, mul_one, Complex.norm_real,
    Real.norm_of_nonneg (Real.exp_pos _).le]

lemma four_continuous_gE (b x : ℝ) : Continuous (four_gE b x) := by
  unfold four_gE
  fun_prop

lemma four_integrable_pow_mul_gE {b : ℝ} (hb : 0 < b) (x : ℝ) (n : ℕ) :
    Integrable (fun t : ℝ => (t : ℂ) ^ n * four_gE b x t) := by
  have hg : Integrable (fun t : ℝ => t ^ n * Real.exp (-b * t ^ 2)) := by
    have h := integrable_rpow_mul_exp_neg_mul_sq hb (s := (n : ℝ))
      (by have := Nat.cast_nonneg (α := ℝ) n; linarith)
    simpa only [Real.rpow_natCast] using h
  refine hg.norm.mono' ?_ (ae_of_all _ fun t => ?_)
  · exact (Continuous.mul (by fun_prop) (four_continuous_gE b x)).aestronglyMeasurable
  · refine le_of_eq ?_
    rw [norm_mul, norm_pow, Complex.norm_real, four_norm_gE, norm_mul, norm_pow,
      Real.norm_of_nonneg (Real.exp_pos _).le]

lemma four_hasDerivAt_gE (b x t : ℝ) :
    HasDerivAt (four_gE b x) ((-(2 * (b : ℂ)) * t - (x : ℂ) * Complex.I) * four_gE b x t) t := by
  have h1 : HasDerivAt (fun z : ℂ => -(b : ℂ) * z ^ 2 - (x : ℂ) * Complex.I * z)
      (-(2 * (b : ℂ)) * t - (x : ℂ) * Complex.I) (t : ℂ) := by
    have h := ((hasDerivAt_pow 2 (t : ℂ)).const_mul (-(b : ℂ))).sub
      ((hasDerivAt_id' (t : ℂ)).const_mul ((x : ℂ) * Complex.I))
    refine h.congr_deriv ?_
    simp only [Nat.cast_ofNat, show (2 : ℕ) - 1 = 1 from rfl, pow_one, mul_one]
    ring
  have h2 := h1.cexp.comp_ofReal
  unfold four_gE
  refine h2.congr_deriv ?_
  ring

lemma four_hasDerivAt_pow_mul_gE (b x t : ℝ) (n : ℕ) :
    HasDerivAt (fun t : ℝ => (t : ℂ) ^ (n + 1) * four_gE b x t)
      (((n : ℂ) + 1) * ((t : ℂ) ^ n * four_gE b x t)
        - (2 * (b : ℂ)) * ((t : ℂ) ^ (n + 2) * four_gE b x t)
        - (x : ℂ) * Complex.I * ((t : ℂ) ^ (n + 1) * four_gE b x t)) t := by
  have h1 : HasDerivAt (fun t : ℝ => (t : ℂ) ^ (n + 1)) (((n : ℂ) + 1) * (t : ℂ) ^ n) t := by
    have h := (hasDerivAt_pow (n + 1) (t : ℂ)).comp_ofReal
    refine h.congr_deriv ?_
    simp
  exact (h1.mul (four_hasDerivAt_gE b x t)).congr_deriv (by ring)

/-- Integration by parts for `E`: `-2b M₁ - i x M₀ = 0`. -/
lemma four_ibp_base {b : ℝ} (hb : 0 < b) (x : ℝ) :
    -(2 * (b : ℂ)) * four_mom b x 1 - (x : ℂ) * Complex.I * four_mom b x 0 = 0 := by
  have I0 := four_integrable_pow_mul_gE hb x 0
  have I1 := four_integrable_pow_mul_gE hb x 1
  have hd : ∀ t : ℝ, HasDerivAt (four_gE b x)
      (-(2 * (b : ℂ)) * ((t : ℂ) ^ 1 * four_gE b x t)
        - (x : ℂ) * Complex.I * ((t : ℂ) ^ 0 * four_gE b x t)) t := by
    intro t
    convert four_hasDerivAt_gE b x t using 1
    ring
  have hf : Integrable (four_gE b x) := by simpa using I0
  have h0 := integral_eq_zero_of_hasDerivAt_of_integrable hd
    ((I1.const_mul _).sub (I0.const_mul _)) hf
  rw [integral_sub (I1.const_mul _) (I0.const_mul _), integral_const_mul, integral_const_mul] at h0
  exact h0

/-- Integration by parts for `t^{n+1} E`: `(n+1) Mₙ - 2b M_{n+2} - i x M_{n+1} = 0`. -/
lemma four_ibp_succ {b : ℝ} (hb : 0 < b) (x : ℝ) (n : ℕ) :
    ((n : ℂ) + 1) * four_mom b x n - (2 * (b : ℂ)) * four_mom b x (n + 2)
      - (x : ℂ) * Complex.I * four_mom b x (n + 1) = 0 := by
  have I0 := four_integrable_pow_mul_gE hb x n
  have I1 := four_integrable_pow_mul_gE hb x (n + 1)
  have I2 := four_integrable_pow_mul_gE hb x (n + 2)
  have hA : Integrable (fun t : ℝ => ((n : ℂ) + 1) * ((t : ℂ) ^ n * four_gE b x t)
      - (2 * (b : ℂ)) * ((t : ℂ) ^ (n + 2) * four_gE b x t)) :=
    (I0.const_mul _).sub (I2.const_mul _)
  have hB : Integrable (fun t : ℝ => (x : ℂ) * Complex.I * ((t : ℂ) ^ (n + 1) * four_gE b x t)) :=
    I1.const_mul _
  have h0 := integral_eq_zero_of_hasDerivAt_of_integrable
    (fun t => four_hasDerivAt_pow_mul_gE b x t n) (hA.sub hB) I1
  rw [integral_sub hA hB, integral_sub (I0.const_mul _) (I2.const_mul _), integral_const_mul,
    integral_const_mul, integral_const_mul] at h0
  exact h0

/-- The third moment: `8 b³ M₃ = -i x (6b - x²) M₀`. -/
lemma four_mom3 {b : ℝ} (hb : 0 < b) (x : ℝ) :
    (8 * (b : ℂ) ^ 3) * four_mom b x 3 =
      -((x : ℂ) * Complex.I) * (6 * (b : ℂ) - (x : ℂ) ^ 2) * four_mom b x 0 := by
  have h0 := four_ibp_base hb x
  have h1 := four_ibp_succ hb x 0
  have h2 := four_ibp_succ hb x 1
  norm_num only at h1 h2
  linear_combination (-4 * (b : ℂ) ^ 2) * h2 + (2 * (b : ℂ) * (x : ℂ) * Complex.I) * h1
    + (-(4 * (b : ℂ) - (x : ℂ) ^ 2)) * h0 + (2 * (b : ℂ) * (x : ℂ) ^ 2 * four_mom b x 1) * Complex.I_sq

/-- The zeroth moment (Mathlib's Gaussian transform): `M₀ = √(π/b) exp(-x²/(4b))`. -/
lemma four_mom0 {b : ℝ} (hb : 0 < b) (x : ℝ) :
    four_mom b x 0 = ((Real.sqrt (Real.pi / b) * Real.exp (-x ^ 2 / (4 * b)) : ℝ) : ℂ) := by
  have h := fourierIntegral_gaussian (b := (b : ℂ)) (by simpa using hb) (-(x : ℂ))
  have hpt : ∀ t : ℝ, Complex.exp (Complex.I * (-(x : ℂ)) * t) * Complex.exp (-(b : ℂ) * t ^ 2) =
      (t : ℂ) ^ 0 * four_gE b x t := by
    intro t
    rw [pow_zero, one_mul, four_gE, ← Complex.exp_add]
    congr 1
    ring
  simp_rw [hpt] at h
  rw [four_mom, h]
  have h1 : ((Real.pi : ℂ) / (b : ℂ)) ^ (1 / 2 : ℂ) = ((Real.sqrt (Real.pi / b) : ℝ) : ℂ) := by
    rw [Real.sqrt_eq_rpow, Complex.ofReal_cpow (by positivity)]
    push_cast
    ring_nf
  rw [h1]
  push_cast
  congr 2
  ring

/-! ### The approximant times the Fourier kernel -/

lemma four_edgeChar_mul_exp_eq (p : Fin m → ℝ) (x t : ℝ) :
    edgeChar p t * Complex.exp ((((-(x * t)) : ℝ) : ℂ) * Complex.I) =
      four_gE (pbVar p / 2) x t
        - ((pbGam3 p / 6 : ℝ) : ℂ) * Complex.I * ((t : ℂ) ^ 3 * four_gE (pbVar p / 2) x t) := by
  have h : ((Real.exp (-(pbVar p * t ^ 2 / 2)) : ℝ) : ℂ) *
      Complex.exp ((((-(x * t)) : ℝ) : ℂ) * Complex.I) = four_gE (pbVar p / 2) x t := by
    rw [four_gE, Complex.ofReal_exp, ← Complex.exp_add]
    congr 1
    push_cast
    ring
  rw [← h, edgeChar]
  push_cast
  ring

/-- Integrability of the approximant times the Fourier kernel. -/
theorem integrable_edgeChar_mul_exp (p : Fin m → ℝ) (hs : 0 < pbVar p) (x : ℝ) :
    MeasureTheory.Integrable
      (fun t : ℝ => edgeChar p t * Complex.exp ((((-(x * t)) : ℝ) : ℂ) * Complex.I)) := by
  have hb : 0 < pbVar p / 2 := by positivity
  have h0 : Integrable (fun t : ℝ => four_gE (pbVar p / 2) x t) := by
    simpa using four_integrable_pow_mul_gE hb x 0
  have h : Integrable (fun t : ℝ => four_gE (pbVar p / 2) x t
      - ((pbGam3 p / 6 : ℝ) : ℂ) * Complex.I * ((t : ℂ) ^ 3 * four_gE (pbVar p / 2) x t)) :=
    h0.sub ((four_integrable_pow_mul_gE hb x 3).const_mul _)
  refine h.congr (ae_of_all _ fun t => ?_)
  dsimp only
  rw [four_edgeChar_mul_exp_eq]

/-- **The inverse Gaussian transform** (with its third-moment term):
`∫_ℝ e^{-s²t²/2}(1 - iγ₃t³/6) e^{-i(k-μ)t} dt = 2π · φ(y)/s · (1 + γ₃/(6s³)(y³ - 3y))`. -/
theorem integral_edgeChar_mul_exp (p : Fin m → ℝ) (hs : 0 < pbVar p) (k : ℤ) :
    ∫ t : ℝ, edgeChar p t * Complex.exp ((((-(((k : ℝ) - pbMean p) * t)) : ℝ) : ℂ) * Complex.I) =
      ((2 * Real.pi * edgeworth p k : ℝ) : ℂ) := by
  have hb : 0 < pbVar p / 2 := by positivity
  have hpt : (fun t : ℝ => edgeChar p t *
        Complex.exp ((((-(((k : ℝ) - pbMean p) * t)) : ℝ) : ℂ) * Complex.I)) =
      fun t : ℝ => (t : ℂ) ^ 0 * four_gE (pbVar p / 2) ((k : ℝ) - pbMean p) t
        - (((pbGam3 p / 6 : ℝ) : ℂ) * Complex.I) *
          ((t : ℂ) ^ 3 * four_gE (pbVar p / 2) ((k : ℝ) - pbMean p) t) := by
    funext t
    rw [four_edgeChar_mul_exp_eq, pow_zero, one_mul]
  rw [hpt, integral_sub (four_integrable_pow_mul_gE hb _ 0)
    ((four_integrable_pow_mul_gE hb _ 3).const_mul _), integral_const_mul]
  have hM3 := four_mom3 hb ((k : ℝ) - pbMean p)
  have hM0 := four_mom0 hb ((k : ℝ) - pbMean p)
  change four_mom _ _ 0 - _ * four_mom _ _ 3 = _
  set x : ℝ := (k : ℝ) - pbMean p with hx
  set b : ℝ := pbVar p / 2 with hb_def
  set g : ℝ := Real.sqrt (Real.pi / b) * Real.exp (-x ^ 2 / (4 * b)) with hg
  have hb0 : (b : ℂ) ≠ 0 := by exact_mod_cast hb.ne'
  have h8 : (8 * (b : ℂ) ^ 3) ≠ 0 := mul_ne_zero (by norm_num) (pow_ne_zero 3 hb0)
  have hM3' : four_mom b x 3 =
      -((x : ℂ) * Complex.I) * (6 * (b : ℂ) - (x : ℂ) ^ 2) * four_mom b x 0 / (8 * (b : ℂ) ^ 3) := by
    rw [eq_div_iff h8]
    linear_combination hM3
  -- the real identity
  have key : 2 * Real.pi * edgeworth p k =
      g * (1 - pbGam3 p / 6 * x * (6 * b - x ^ 2) / (8 * b ^ 3)) := by
    have hs0 : 0 < pbSd p := Real.sqrt_pos.mpr hs
    have hs2 : pbSd p ^ 2 = pbVar p := Real.sq_sqrt hs.le
    have hr0 : 0 < Real.sqrt (2 * Real.pi) := Real.sqrt_pos.mpr (by positivity)
    have hr2 : Real.sqrt (2 * Real.pi) ^ 2 = 2 * Real.pi := Real.sq_sqrt (by positivity)
    have hsqrt : Real.sqrt (Real.pi / b) = Real.sqrt (2 * Real.pi) / pbSd p := by
      rw [hb_def, ← hs2, show Real.pi / (pbSd p ^ 2 / 2) = 2 * Real.pi / pbSd p ^ 2 by
        field_simp]
      rw [Real.sqrt_div (by positivity), Real.sqrt_sq hs0.le]
    have hexp : Real.exp (-x ^ 2 / (4 * b)) = Real.exp (-((x / pbSd p) ^ 2) / 2) := by
      congr 1
      rw [hb_def, ← hs2]
      field_simp
      ring
    rw [hg, hsqrt, hexp]
    unfold edgeworth phiN
    rw [← hx]
    set s := pbSd p with hs_def
    set r := Real.sqrt (2 * Real.pi) with hr_def
    set E := Real.exp (-((x / s) ^ 2) / 2) with hE
    have hsne : s ≠ 0 := hs0.ne'
    have hrne : r ≠ 0 := hr0.ne'
    rw [hb_def, ← hs2, ← hr2]
    field_simp
    ring
  rw [hM3', hM0, key]
  push_cast
  linear_combination ((pbGam3 p : ℂ) / 6 * (x : ℂ) * (6 * (b : ℂ) - (x : ℂ) ^ 2) * (g : ℂ)
    / (8 * (b : ℂ) ^ 3)) * Complex.I_sq

end A36W.RF

#print axioms A36W.RF.integral_batchChar_mul_exp_int
#print axioms A36W.RF.norm_batchChar_le_jordan
#print axioms A36W.RF.integrable_edgeChar_mul_exp
#print axioms A36W.RF.integral_edgeChar_mul_exp


==> anc/formal_companion/lean/src/A36W/RFLocalTaylor.lean <==
import A36W.RFLocalDefs

/-!
# A36W.RFLocalTaylor: the local expansion (2.4)–(2.5) of Lemma T3 (two-group branch)

Paper: THEOREM_RF v1.3.2, §2.2 (lines 315–331), displays (2.4) and (2.5), on the fixed interval
`|t| ≤ 1` and with absolute constants, as the optional remark (line 342) claims. The local argument is
not R1's (`t₀ = π/2`, `t₁ = 1/2`, `|ℓ''''| ≤ 8v`); it is the one under "Route" below. Nothing is assumed.

* `cchar_eq_exp_expansion` (display (2.4)): for `pᵢ ∈ [0,1]` and `|t| ≤ 1`,
  `e^{-iμt}Φ(t) = exp(−s²t²/2 − iγ₃t³/6 + R)` with `‖R‖ ≤ s²t⁴/7`. Since `s² ≤ m/4`, this implies the
  printed `|R(t)| ≤ C m t⁴` with `C = 1/28`.
* `norm_cchar_sub_edgeChar_le` (display (2.5)): for `pᵢ ∈ [0,1]` and `|t| ≤ 1`,
  `‖e^{-iμt}Φ(t) − e^{-s²t²/2}(1 − iγ₃t³/6)‖ ≤ e^{-s²t²/4}(s²t⁴ + s⁴t⁶)/7`.

Route: each centred factor `tayFac q t = e^{-iqt}(q e^{it} + 1 − q) = (1−q)e^{-iqt} + q e^{i(1−q)t}` is
expanded with `Complex.exp_bound` (orders 2 and 4), its logarithm with
`Complex.norm_log_one_add_sub_self_le`, and the product is `exp` of the sum of the logarithms.
-/

set_option autoImplicit false

namespace A36W.RF

open Complex

variable {m : ℕ}

/-- The centred factor `e^{-iqt}(q e^{it} + 1 − q)` of `cchar`. -/
noncomputable def tayFac (q t : ℝ) : ℂ :=
  Complex.exp (((-(q * t) : ℝ) : ℂ) * Complex.I) *
    ((q : ℂ) * Complex.exp ((t : ℂ) * Complex.I) + (1 - (q : ℂ)))

/-- `e^{-iμt} Φ(t) = ∏ᵢ e^{-ipᵢt}(pᵢ e^{it} + 1 − pᵢ)`. -/
lemma cchar_eq_prod_tayFac (p : Fin m → ℝ) (t : ℝ) : cchar p t = ∏ i, tayFac (p i) t := by
  have h1 : (((-(pbMean p * t) : ℝ) : ℂ) * Complex.I) =
      ∑ i, (((-(p i * t) : ℝ) : ℂ) * Complex.I) := by
    rw [← Finset.sum_mul, ← Complex.ofReal_sum, pbMean, Finset.sum_mul, ← Finset.sum_neg_distrib]
  rw [cchar, h1, Complex.exp_sum, A36W.batchChar, ← Finset.prod_mul_distrib]
  rfl

/-- `tayFac q t = (1 − q) e^{-iqt} + q e^{i(1−q)t}`. -/
lemma tayFac_eq (q t : ℝ) :
    tayFac q t = (1 - (q : ℂ)) * Complex.exp (((-(q * t) : ℝ) : ℂ) * Complex.I) +
      (q : ℂ) * Complex.exp ((((1 - q) * t : ℝ) : ℂ) * Complex.I) := by
  have h : Complex.exp ((((1 - q) * t : ℝ) : ℂ) * Complex.I) =
      Complex.exp (((-(q * t) : ℝ) : ℂ) * Complex.I) * Complex.exp ((t : ℂ) * Complex.I) := by
    rw [← Complex.exp_add]
    congr 1
    push_cast
    ring
  rw [tayFac, h]
  ring

private lemma tay_norm_ofReal_mul_I (u : ℝ) : ‖(u : ℂ) * Complex.I‖ = |u| := by
  rw [norm_mul, Complex.norm_I, mul_one, Complex.norm_real, Real.norm_eq_abs]

private lemma tay_norm_ofReal_of_nonneg {r : ℝ} (hr : 0 ≤ r) : ‖(r : ℂ)‖ = r := by
  rw [Complex.norm_real, Real.norm_eq_abs, abs_of_nonneg hr]

/-- `‖e^{iu} − 1 − iu‖ ≤ (3/4)u²` for `|u| ≤ 1` (`Complex.exp_bound`, order 2). -/
private lemma tay_exp2 {u : ℝ} (hu : |u| ≤ 1) :
    ‖Complex.exp ((u : ℂ) * Complex.I) - (1 + (u : ℂ) * Complex.I)‖ ≤ 3 / 4 * u ^ 2 := by
  have hx : ‖(u : ℂ) * Complex.I‖ ≤ 1 := by rw [tay_norm_ofReal_mul_I]; exact hu
  have h := Complex.exp_bound hx (n := 2) (by norm_num)
  have hs : ∑ k ∈ Finset.range 2, ((u : ℂ) * Complex.I) ^ k / (k.factorial : ℂ) =
      1 + (u : ℂ) * Complex.I := by
    simp [Finset.sum_range_succ]
  rw [hs, tay_norm_ofReal_mul_I] at h
  refine h.trans (le_of_eq ?_)
  rw [sq_abs]
  norm_num [Nat.factorial]
  ring

/-- `‖e^{iu} − (1 + iu − u²/2 − iu³/6)‖ ≤ (5/96)u⁴` for `|u| ≤ 1` (`Complex.exp_bound`, order 4). -/
private lemma tay_exp4 {u : ℝ} (hu : |u| ≤ 1) :
    ‖Complex.exp ((u : ℂ) * Complex.I) -
        (1 + (u : ℂ) * Complex.I - (u : ℂ) ^ 2 / 2 - (u : ℂ) ^ 3 * Complex.I / 6)‖ ≤
      5 / 96 * u ^ 4 := by
  have hx : ‖(u : ℂ) * Complex.I‖ ≤ 1 := by rw [tay_norm_ofReal_mul_I]; exact hu
  have h := Complex.exp_bound hx (n := 4) (by norm_num)
  have hs : ∑ k ∈ Finset.range 4, ((u : ℂ) * Complex.I) ^ k / (k.factorial : ℂ) =
      1 + (u : ℂ) * Complex.I - (u : ℂ) ^ 2 / 2 - (u : ℂ) ^ 3 * Complex.I / 6 := by
    simp only [Finset.sum_range_succ, Finset.sum_range_zero]
    have f0 : ((Nat.factorial 0 : ℕ) : ℂ) = 1 := by norm_num [Nat.factorial]
    have f1 : ((Nat.factorial 1 : ℕ) : ℂ) = 1 := by norm_num [Nat.factorial]
    have f2 : ((Nat.factorial 2 : ℕ) : ℂ) = 2 := by norm_num [Nat.factorial]
    have f3 : ((Nat.factorial 3 : ℕ) : ℂ) = 6 := by norm_num [Nat.factorial]
    rw [f0, f1, f2, f3]
    linear_combination ((u : ℂ) ^ 2 / 2 + (u : ℂ) ^ 3 * Complex.I / 6) * Complex.I_sq
  rw [hs, tay_norm_ofReal_mul_I] at h
  refine h.trans (le_of_eq ?_)
  rw [Even.pow_abs (⟨2, by norm_num⟩ : Even 4)]
  norm_num [Nat.factorial]
  ring

private lemma tay_abs_u1 {q t : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) (ht : |t| ≤ 1) : |(-(q * t))| ≤ 1 := by
  rw [abs_neg, abs_mul, abs_of_nonneg hq0]
  nlinarith [abs_nonneg t]

private lemma tay_abs_u2 {q t : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) (ht : |t| ≤ 1) :
    |((1 - q) * t)| ≤ 1 := by
  rw [abs_mul, abs_of_nonneg (sub_nonneg.mpr hq1)]
  nlinarith [abs_nonneg t]

/-- `‖tayFac q t − 1‖ ≤ (3/4) q(1−q) t²` for `q ∈ [0,1]`, `|t| ≤ 1`. -/
lemma norm_tayFac_sub_one_le {q t : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) (ht : |t| ≤ 1) :
    ‖tayFac q t - 1‖ ≤ 3 / 4 * (q * (1 - q)) * t ^ 2 := by
  have e1 := tay_exp2 (tay_abs_u1 hq0 hq1 ht)
  have e2 := tay_exp2 (tay_abs_u2 hq0 hq1 ht)
  have hid : tayFac q t - 1 =
      ((1 - q : ℝ) : ℂ) * (Complex.exp (((-(q * t) : ℝ) : ℂ) * Complex.I) -
          (1 + ((-(q * t) : ℝ) : ℂ) * Complex.I)) +
        (q : ℂ) * (Complex.exp ((((1 - q) * t : ℝ) : ℂ) * Complex.I) -
          (1 + (((1 - q) * t : ℝ) : ℂ) * Complex.I)) := by
    rw [tayFac_eq]
    push_cast
    ring
  rw [hid]
  have hq1' : 0 ≤ 1 - q := sub_nonneg.mpr hq1
  calc _ ≤ ‖((1 - q : ℝ) : ℂ) * (Complex.exp (((-(q * t) : ℝ) : ℂ) * Complex.I) -
          (1 + ((-(q * t) : ℝ) : ℂ) * Complex.I))‖ +
        ‖(q : ℂ) * (Complex.exp ((((1 - q) * t : ℝ) : ℂ) * Complex.I) -
          (1 + (((1 - q) * t : ℝ) : ℂ) * Complex.I))‖ := norm_add_le _ _
    _ = (1 - q) * ‖Complex.exp (((-(q * t) : ℝ) : ℂ) * Complex.I) -
          (1 + ((-(q * t) : ℝ) : ℂ) * Complex.I)‖ +
        q * ‖Complex.exp ((((1 - q) * t : ℝ) : ℂ) * Complex.I) -
          (1 + (((1 - q) * t : ℝ) : ℂ) * Complex.I)‖ := by
      rw [norm_mul, norm_mul, tay_norm_ofReal_of_nonneg hq1', tay_norm_ofReal_of_nonneg hq0]
    _ ≤ (1 - q) * (3 / 4 * (-(q * t)) ^ 2) + q * (3 / 4 * ((1 - q) * t) ^ 2) :=
      add_le_add (mul_le_mul_of_nonneg_left e1 hq1') (mul_le_mul_of_nonneg_left e2 hq0)
    _ = 3 / 4 * (q * (1 - q)) * t ^ 2 := by ring

/-- `‖tayFac q t − (1 − vt²/2 − iκt³/6)‖ ≤ (5/96) v t⁴` with `v = q(1−q)`, `κ = v(1−2q)`, for
`q ∈ [0,1]`, `|t| ≤ 1`. -/
lemma norm_tayFac_sub_taylor_le {q t : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) (ht : |t| ≤ 1) :
    ‖tayFac q t - (1 - ((q * (1 - q) * t ^ 2 / 2 : ℝ) : ℂ) -
        ((q * (1 - q) * (1 - 2 * q) * t ^ 3 / 6 : ℝ) : ℂ) * Complex.I)‖ ≤
      5 / 96 * (q * (1 - q)) * t ^ 4 := by
  have e1 := tay_exp4 (tay_abs_u1 hq0 hq1 ht)
  have e2 := tay_exp4 (tay_abs_u2 hq0 hq1 ht)
  have hid : tayFac q t - (1 - ((q * (1 - q) * t ^ 2 / 2 : ℝ) : ℂ) -
        ((q * (1 - q) * (1 - 2 * q) * t ^ 3 / 6 : ℝ) : ℂ) * Complex.I) =
      ((1 - q : ℝ) : ℂ) * (Complex.exp (((-(q * t) : ℝ) : ℂ) * Complex.I) -
          (1 + ((-(q * t) : ℝ) : ℂ) * Complex.I - ((-(q * t) : ℝ) : ℂ) ^ 2 / 2 -
            ((-(q * t) : ℝ) : ℂ) ^ 3 * Complex.I / 6)) +
        (q : ℂ) * (Complex.exp ((((1 - q) * t : ℝ) : ℂ) * Complex.I) -
          (1 + (((1 - q) * t : ℝ) : ℂ) * Complex.I - (((1 - q) * t : ℝ) : ℂ) ^ 2 / 2 -
            (((1 - q) * t : ℝ) : ℂ) ^ 3 * Complex.I / 6)) := by
    rw [tayFac_eq]
    push_cast
    ring
  rw [hid]
  have hq1' : 0 ≤ 1 - q := sub_nonneg.mpr hq1
  refine (norm_add_le _ _).trans ?_
  rw [norm_mul, norm_mul, tay_norm_ofReal_of_nonneg hq1', tay_norm_ofReal_of_nonneg hq0]
  have h3 : (1 - q) * (5 / 96 * (-(q * t)) ^ 4) + q * (5 / 96 * ((1 - q) * t) ^ 4) ≤
      5 / 96 * (q * (1 - q)) * t ^ 4 := by
    have hd : 5 / 96 * (q * (1 - q)) * t ^ 4 -
        ((1 - q) * (5 / 96 * (-(q * t)) ^ 4) + q * (5 / 96 * ((1 - q) * t) ^ 4)) =
        15 / 96 * (q * (1 - q)) ^ 2 * t ^ 4 := by ring
    have hn : 0 ≤ 15 / 96 * (q * (1 - q)) ^ 2 * t ^ 4 := by positivity
    linarith
  calc _ ≤ (1 - q) * (5 / 96 * (-(q * t)) ^ 4) + q * (5 / 96 * ((1 - q) * t) ^ 4) :=
        add_le_add (mul_le_mul_of_nonneg_left e1 hq1') (mul_le_mul_of_nonneg_left e2 hq0)
    _ ≤ 5 / 96 * (q * (1 - q)) * t ^ 4 := h3

private lemma tay_v_le {q : ℝ} : q * (1 - q) ≤ 1 / 4 := by nlinarith [sq_nonneg (q - 1 / 2)]

private lemma tay_sq_le_one {t : ℝ} (ht : |t| ≤ 1) : t ^ 2 ≤ 1 := by
  rw [← sq_abs]
  nlinarith [abs_nonneg t]

lemma norm_tayFac_sub_one_le' {q t : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) (ht : |t| ≤ 1) :
    ‖tayFac q t - 1‖ ≤ 3 / 16 := by
  have h := norm_tayFac_sub_one_le hq0 hq1 ht
  have hv0 : 0 ≤ q * (1 - q) := mul_nonneg hq0 (sub_nonneg.mpr hq1)
  have hv1 := tay_v_le (q := q)
  have ht2 := tay_sq_le_one ht
  have : 3 / 4 * (q * (1 - q)) * t ^ 2 ≤ 3 / 4 * (1 / 4) * 1 := by
    have := mul_le_mul hv1 ht2 (sq_nonneg t) (by norm_num)
    nlinarith
  linarith

lemma tayFac_ne_zero {q t : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) (ht : |t| ≤ 1) : tayFac q t ≠ 0 := by
  intro h
  have := norm_tayFac_sub_one_le' hq0 hq1 ht
  rw [h, zero_sub, norm_neg, norm_one] at this
  norm_num at this

/-- The one-factor logarithm: `‖log tayFac q t − (−vt²/2 − iκt³/6)‖ ≤ v t⁴/7`, `v = q(1−q)`,
`κ = v(1−2q)`, for `q ∈ [0,1]`, `|t| ≤ 1`. -/
lemma norm_log_tayFac_sub_le {q t : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) (ht : |t| ≤ 1) :
    ‖Complex.log (tayFac q t) - ((((-(q * (1 - q) * t ^ 2 / 2)) : ℝ) : ℂ) -
        ((q * (1 - q) * (1 - 2 * q) * t ^ 3 / 6 : ℝ) : ℂ) * Complex.I)‖ ≤
      q * (1 - q) * t ^ 4 / 7 := by
  have hz1 := norm_tayFac_sub_one_le hq0 hq1 ht
  have hzs := norm_tayFac_sub_one_le' hq0 hq1 ht
  have h4 := norm_tayFac_sub_taylor_le hq0 hq1 ht
  have hv0 : 0 ≤ q * (1 - q) := mul_nonneg hq0 (sub_nonneg.mpr hq1)
  have hv1 := tay_v_le (q := q)
  have hlog := Complex.norm_log_one_add_sub_self_le (z := tayFac q t - 1) (by linarith)
  have h1z : (1 : ℂ) + (tayFac q t - 1) = tayFac q t := by ring
  rw [h1z] at hlog
  have hdec : Complex.log (tayFac q t) - ((((-(q * (1 - q) * t ^ 2 / 2)) : ℝ) : ℂ) -
        ((q * (1 - q) * (1 - 2 * q) * t ^ 3 / 6 : ℝ) : ℂ) * Complex.I) =
      (Complex.log (tayFac q t) - (tayFac q t - 1)) +
        (tayFac q t - (1 - ((q * (1 - q) * t ^ 2 / 2 : ℝ) : ℂ) -
          ((q * (1 - q) * (1 - 2 * q) * t ^ 3 / 6 : ℝ) : ℂ) * Complex.I)) := by
    push_cast
    ring
  rw [hdec]
  refine (norm_add_le _ _).trans ?_
  -- the logarithm term
  set a := ‖tayFac q t - 1‖ with ha
  have ha0 : 0 ≤ a := norm_nonneg _
  have hkey : a ^ 2 * (1 - a)⁻¹ / 2 ≤ 9 / 104 * (q * (1 - q)) * t ^ 4 := by
    have h1a : 0 < 1 - a := by linarith
    rw [div_le_iff₀ (by norm_num : (0 : ℝ) < 2), ← div_eq_mul_inv, div_le_iff₀ h1a]
    have hA : a ^ 2 ≤ (3 / 4 * (q * (1 - q)) * t ^ 2) ^ 2 := pow_le_pow_left₀ ha0 hz1 2
    have hB : (3 / 4 * (q * (1 - q)) * t ^ 2) ^ 2 ≤ 9 / 64 * (q * (1 - q)) * t ^ 4 := by
      have hd : 9 / 64 * (q * (1 - q)) * t ^ 4 - (3 / 4 * (q * (1 - q)) * t ^ 2) ^ 2 =
          9 / 16 * (q * (1 - q)) * t ^ 4 * (1 / 4 - q * (1 - q)) := by ring
      have hn : 0 ≤ 9 / 16 * (q * (1 - q)) * t ^ 4 * (1 / 4 - q * (1 - q)) := by
        have : 0 ≤ 1 / 4 - q * (1 - q) := by linarith
        exact mul_nonneg (mul_nonneg (mul_nonneg (by norm_num) hv0) (by positivity)) this
      linarith
    have hC : 9 / 64 * (q * (1 - q)) * t ^ 4 ≤ 9 / 104 * (q * (1 - q)) * t ^ 4 * 2 * (1 - a) := by
      have hd : 9 / 104 * (q * (1 - q)) * t ^ 4 * 2 * (1 - a) - 9 / 64 * (q * (1 - q)) * t ^ 4 =
          9 / 104 * (q * (1 - q)) * t ^ 4 * (2 * (1 - a) - 13 / 8) := by ring
      have hn : 0 ≤ 9 / 104 * (q * (1 - q)) * t ^ 4 * (2 * (1 - a) - 13 / 8) := by
        have : 0 ≤ 2 * (1 - a) - 13 / 8 := by linarith
        exact mul_nonneg (mul_nonneg (mul_nonneg (by norm_num) hv0) (by positivity)) this
      linarith
    linarith
  have hsum : 9 / 104 * (q * (1 - q)) * t ^ 4 + 5 / 96 * (q * (1 - q)) * t ^ 4 ≤
      q * (1 - q) * t ^ 4 / 7 := by
    have : 0 ≤ q * (1 - q) * t ^ 4 := mul_nonneg hv0 (by positivity)
    linarith
  linarith

/-- **Display (2.4)** on `|t| ≤ 1`, absolute constant: `cchar = exp(−s²t²/2 − iγ₃t³/6 + R)` with
`‖R‖ ≤ s²t⁴/7`. -/
theorem cchar_eq_exp_expansion (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) {t : ℝ} (ht : |t| ≤ 1) :
    ∃ R : ℂ, ‖R‖ ≤ pbVar p * t ^ 4 / 7 ∧
      cchar p t = Complex.exp ((((-(pbVar p * t ^ 2 / 2)) : ℝ) : ℂ) -
        ((pbGam3 p * t ^ 3 / 6 : ℝ) : ℂ) * Complex.I + R) := by
  refine ⟨∑ i, (Complex.log (tayFac (p i) t) -
      ((((-(p i * (1 - p i) * t ^ 2 / 2)) : ℝ) : ℂ) -
        ((p i * (1 - p i) * (1 - 2 * p i) * t ^ 3 / 6 : ℝ) : ℂ) * Complex.I)), ?_, ?_⟩
  · refine (norm_sum_le _ _).trans ?_
    calc ∑ i, ‖Complex.log (tayFac (p i) t) -
          ((((-(p i * (1 - p i) * t ^ 2 / 2)) : ℝ) : ℂ) -
            ((p i * (1 - p i) * (1 - 2 * p i) * t ^ 3 / 6 : ℝ) : ℂ) * Complex.I)‖
        ≤ ∑ i, p i * (1 - p i) * t ^ 4 / 7 :=
          Finset.sum_le_sum fun i _ => norm_log_tayFac_sub_le (hp i).1 (hp i).2 ht
      _ = pbVar p * t ^ 4 / 7 := by rw [pbVar, Finset.sum_mul, Finset.sum_div]
  · have h1 : ∑ i, (-(p i * (1 - p i) * t ^ 2 / 2)) = -(pbVar p * t ^ 2 / 2) := by
      rw [Finset.sum_neg_distrib, pbVar, Finset.sum_mul, Finset.sum_div]
    have h2 : ∑ i, (p i * (1 - p i) * (1 - 2 * p i) * t ^ 3 / 6) = pbGam3 p * t ^ 3 / 6 := by
      rw [pbGam3, Finset.sum_mul, Finset.sum_div]
    have hL : ∑ i, ((((-(p i * (1 - p i) * t ^ 2 / 2)) : ℝ) : ℂ) -
          ((p i * (1 - p i) * (1 - 2 * p i) * t ^ 3 / 6 : ℝ) : ℂ) * Complex.I) =
        (((-(pbVar p * t ^ 2 / 2)) : ℝ) : ℂ) - ((pbGam3 p * t ^ 3 / 6 : ℝ) : ℂ) * Complex.I := by
      rw [Finset.sum_sub_distrib, ← Finset.sum_mul, ← Complex.ofReal_sum, ← Complex.ofReal_sum, h1, h2]
    have hE : (((-(pbVar p * t ^ 2 / 2)) : ℝ) : ℂ) - ((pbGam3 p * t ^ 3 / 6 : ℝ) : ℂ) * Complex.I +
        ∑ i, (Complex.log (tayFac (p i) t) -
          ((((-(p i * (1 - p i) * t ^ 2 / 2)) : ℝ) : ℂ) -
            ((p i * (1 - p i) * (1 - 2 * p i) * t ^ 3 / 6 : ℝ) : ℂ) * Complex.I)) =
        ∑ i, Complex.log (tayFac (p i) t) := by
      rw [Finset.sum_sub_distrib, hL]
      ring
    rw [hE, Complex.exp_sum, cchar_eq_prod_tayFac]
    exact Finset.prod_congr rfl fun i _ =>
      (Complex.exp_log (tayFac_ne_zero (hp i).1 (hp i).2 ht)).symm

/-- `‖e^{ic} − 1 − ic‖ ≤ 2c²` for every real `c`. -/
private lemma tay_exp_I_sub_one_sub_le (c : ℝ) :
    ‖Complex.exp ((c : ℂ) * Complex.I) - 1 - (c : ℂ) * Complex.I‖ ≤ 2 * c ^ 2 := by
  rcases le_or_gt |c| 1 with hc | hc
  · have h := Complex.norm_exp_sub_one_sub_id_le (x := (c : ℂ) * Complex.I)
      (by rw [tay_norm_ofReal_mul_I]; exact hc)
    rw [tay_norm_ofReal_mul_I, sq_abs] at h
    nlinarith [sq_nonneg c]
  · have h1 : ‖Complex.exp ((c : ℂ) * Complex.I) - 1‖ ≤ |c| := by
      have h := Real.norm_exp_I_mul_ofReal_sub_one_le (x := c)
      rw [show Complex.I * (c : ℂ) = (c : ℂ) * Complex.I from mul_comm _ _,
        Real.norm_eq_abs] at h
      exact h
    calc ‖Complex.exp ((c : ℂ) * Complex.I) - 1 - (c : ℂ) * Complex.I‖
        ≤ ‖Complex.exp ((c : ℂ) * Complex.I) - 1‖ + ‖(c : ℂ) * Complex.I‖ := norm_sub_le _ _
      _ ≤ |c| + |c| := by rw [tay_norm_ofReal_mul_I]; linarith
      _ ≤ 2 * c ^ 2 := by
        have h2 : 0 ≤ |c| * (|c| - 1) := mul_nonneg (abs_nonneg c) (by linarith)
        nlinarith [sq_abs c]

/-- **Display (2.5)** on `|t| ≤ 1`, absolute constants:
`‖cchar − edgeChar‖ ≤ e^{-s²t²/4}(s²t⁴ + s⁴t⁶)/7`. -/
theorem norm_cchar_sub_edgeChar_le (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) {t : ℝ} (ht : |t| ≤ 1) :
    ‖cchar p t - edgeChar p t‖ ≤
      Real.exp (-(pbVar p * t ^ 2 / 4)) * ((pbVar p * t ^ 4 + pbVar p ^ 2 * t ^ 6) / 7) := by
  obtain ⟨R, hR, hc⟩ := cchar_eq_exp_expansion p hp ht
  obtain ⟨b, hb⟩ : ∃ b : ℝ, b = -(pbGam3 p * t ^ 3 / 6) := ⟨_, rfl⟩
  have hs0 : 0 ≤ pbVar p := pbVar_nonneg p hp
  have hγs : |pbGam3 p| ≤ pbVar p := abs_pbGam3_le p hp
  -- the algebraic decomposition
  have hsplit : Complex.exp ((((-(pbVar p * t ^ 2 / 2)) : ℝ) : ℂ) -
        ((pbGam3 p * t ^ 3 / 6 : ℝ) : ℂ) * Complex.I + R) =
      Complex.exp (((-(pbVar p * t ^ 2 / 2)) : ℝ) : ℂ) *
        (Complex.exp ((b : ℂ) * Complex.I) * Complex.exp R) := by
    rw [← Complex.exp_add, ← Complex.exp_add]
    congr 1
    rw [hb]
    push_cast
    ring
  have hedge : edgeChar p t = Complex.exp (((-(pbVar p * t ^ 2 / 2)) : ℝ) : ℂ) *
      (1 + (b : ℂ) * Complex.I) := by
    rw [edgeChar, Complex.ofReal_exp, hb]
    push_cast
    ring
  have hA : cchar p t - edgeChar p t =
      Complex.exp (((-(pbVar p * t ^ 2 / 2)) : ℝ) : ℂ) *
        ((Complex.exp ((b : ℂ) * Complex.I) - 1 - (b : ℂ) * Complex.I) * Complex.exp R +
          (1 + (b : ℂ) * Complex.I) * (Complex.exp R - 1)) := by
    rw [hc, hsplit, hedge]
    ring
  -- norm bounds of the pieces
  have hexpR : ‖Complex.exp R‖ ≤ Real.exp ‖R‖ := Complex.norm_exp_le_exp_norm R
  have hexpR1 : ‖Complex.exp R - 1‖ ≤ ‖R‖ * Real.exp ‖R‖ := by
    have h := Complex.norm_exp_sub_sum_le_norm_mul_exp R 1
    simpa using h
  have hw : ‖Complex.exp ((b : ℂ) * Complex.I) - 1 - (b : ℂ) * Complex.I‖ ≤ 2 * b ^ 2 :=
    tay_exp_I_sub_one_sub_le b
  have h1w : ‖1 + (b : ℂ) * Complex.I‖ ≤ 1 + |b| := by
    calc ‖1 + (b : ℂ) * Complex.I‖ ≤ ‖(1 : ℂ)‖ + ‖(b : ℂ) * Complex.I‖ := norm_add_le _ _
      _ = 1 + |b| := by rw [norm_one, tay_norm_ofReal_mul_I]
  have hbr : ‖(Complex.exp ((b : ℂ) * Complex.I) - 1 - (b : ℂ) * Complex.I) * Complex.exp R +
        (1 + (b : ℂ) * Complex.I) * (Complex.exp R - 1)‖ ≤
      Real.exp ‖R‖ * (2 * b ^ 2 + (1 + |b|) * ‖R‖) := by
    refine (norm_add_le _ _).trans ?_
    rw [norm_mul, norm_mul]
    have hE0 : 0 ≤ Real.exp ‖R‖ := (Real.exp_pos _).le
    calc ‖Complex.exp ((b : ℂ) * Complex.I) - 1 - (b : ℂ) * Complex.I‖ * ‖Complex.exp R‖ +
          ‖1 + (b : ℂ) * Complex.I‖ * ‖Complex.exp R - 1‖
        ≤ (2 * b ^ 2) * Real.exp ‖R‖ + (1 + |b|) * (‖R‖ * Real.exp ‖R‖) :=
          add_le_add (mul_le_mul hw hexpR (norm_nonneg _) (by positivity))
            (mul_le_mul h1w hexpR1 (norm_nonneg _) (by positivity))
      _ = Real.exp ‖R‖ * (2 * b ^ 2 + (1 + |b|) * ‖R‖) := by ring
  rw [hA, norm_mul, Complex.norm_exp_ofReal]
  -- real inequalities, in terms of a = |t|
  obtain ⟨a, ha⟩ : ∃ a : ℝ, a = |t| := ⟨_, rfl⟩
  have ha0 : 0 ≤ a := ha ▸ abs_nonneg t
  have ha1 : a ≤ 1 := ha ▸ ht
  have ht2 : t ^ 2 = a ^ 2 := by rw [ha, sq_abs]
  have ht4 : t ^ 4 = a ^ 4 := by rw [ha, Even.pow_abs (⟨2, by norm_num⟩ : Even 4)]
  have ht6 : t ^ 6 = a ^ 6 := by rw [ha, Even.pow_abs (⟨3, by norm_num⟩ : Even 6)]
  have hbabs : |b| ≤ pbVar p * a ^ 3 / 6 := by
    rw [hb, abs_neg, abs_div, abs_mul, abs_pow, ← ha, abs_of_pos (by norm_num : (0 : ℝ) < 6)]
    have : 0 ≤ a ^ 3 := pow_nonneg ha0 3
    have := mul_le_mul_of_nonneg_right hγs this
    linarith
  have hb2 : b ^ 2 ≤ (pbVar p * a ^ 3 / 6) ^ 2 := by
    rw [← sq_abs b]
    exact pow_le_pow_left₀ (abs_nonneg b) hbabs 2
  have hR' : ‖R‖ ≤ pbVar p * a ^ 4 / 7 := by rw [← ht4]; exact hR
  set s := pbVar p with hs
  have e2 : 2 * b ^ 2 + (1 + |b|) * ‖R‖ ≤ (s * a ^ 4 + s ^ 2 * a ^ 6) / 7 := by
    have hR0 : 0 ≤ ‖R‖ := norm_nonneg _
    have hm1 : (1 + |b|) * ‖R‖ ≤ (1 + s * a ^ 3 / 6) * (s * a ^ 4 / 7) :=
      mul_le_mul (by linarith) hR' hR0 (by have := mul_nonneg hs0 (pow_nonneg ha0 3); linarith)
    have ha7 : a ^ 7 ≤ a ^ 6 := pow_le_pow_of_le_one ha0 ha1 (by norm_num)
    have hs2 : 0 ≤ s ^ 2 := sq_nonneg s
    have hexp : (1 + s * a ^ 3 / 6) * (s * a ^ 4 / 7) = s * a ^ 4 / 7 + s ^ 2 * a ^ 7 / 42 := by ring
    have hm2 : s ^ 2 * a ^ 7 ≤ s ^ 2 * a ^ 6 := mul_le_mul_of_nonneg_left ha7 hs2
    have hb2' : (s * a ^ 3 / 6) ^ 2 = s ^ 2 * a ^ 6 / 36 := by ring
    have h6 : 0 ≤ s ^ 2 * a ^ 6 := by positivity
    linarith
  have e1 : Real.exp (-(s * t ^ 2 / 2)) * Real.exp ‖R‖ ≤ Real.exp (-(s * t ^ 2 / 4)) := by
    rw [← Real.exp_add]
    apply Real.exp_le_exp.mpr
    have ha4 : a ^ 4 ≤ a ^ 2 := pow_le_pow_of_le_one ha0 ha1 (by norm_num)
    have : s * a ^ 4 ≤ s * a ^ 2 := mul_le_mul_of_nonneg_left ha4 hs0
    rw [ht2]
    have ha2 : 0 ≤ s * a ^ 2 := mul_nonneg hs0 (sq_nonneg a)
    linarith
  calc Real.exp (-(s * t ^ 2 / 2)) *
        ‖(Complex.exp ((b : ℂ) * Complex.I) - 1 - (b : ℂ) * Complex.I) * Complex.exp R +
          (1 + (b : ℂ) * Complex.I) * (Complex.exp R - 1)‖
      ≤ Real.exp (-(s * t ^ 2 / 2)) * (Real.exp ‖R‖ * (2 * b ^ 2 + (1 + |b|) * ‖R‖)) :=
        mul_le_mul_of_nonneg_left hbr (Real.exp_pos _).le
    _ = (Real.exp (-(s * t ^ 2 / 2)) * Real.exp ‖R‖) * (2 * b ^ 2 + (1 + |b|) * ‖R‖) := by ring
    _ ≤ Real.exp (-(s * t ^ 2 / 4)) * ((s * a ^ 4 + s ^ 2 * a ^ 6) / 7) :=
        mul_le_mul e1 e2 (by positivity) (Real.exp_pos _).le
    _ = Real.exp (-(s * t ^ 2 / 4)) * ((s * t ^ 4 + s ^ 2 * t ^ 6) / 7) := by rw [ht4, ht6]

end A36W.RF

#print axioms A36W.RF.cchar_eq_exp_expansion
#print axioms A36W.RF.norm_cchar_sub_edgeChar_le


==> anc/formal_companion/lean/src/A36W/RFMarg.lean <==
import A36W.RFTilt

/-!
# A36W.RFMarg: RF Cut I §2.3, parent mass (2.6), exact marginals (2.7) and central child atoms (2.8)

Two-group branch.  Paper: THEOREM_RF v1.3.2 (sha256 001fded8…),
§2.3 "Parent mass, exact marginals, and conditional central atoms", lines 344–376: display (2.6) (lines 346–352),
the one-coordinate identity (lines 354–359), display (2.7) (lines 361–367) and display (2.8) (lines 369–376).
Lemma T3 (display (2.2), §2.2) is NOT proved here: every headline takes `hT3 : T3Stmt a` (A36W.RFDefs) as its only
extra hypothesis.

Headlines (namespace `A36W.RF`):
* `parent_mass_of_T3`: (2.2) at an integer mean (`y = 0`, the cubic correction vanishes):
  `P(S = J) = (1 + E)/√(2πV)` with `|E| ≤ C/V`, `C = √(2π) K_a`.
* `parent_mass`: (2.6), `P₀ = P̃_{s₀}(S_F = J) = (2πV)^{-1/2}(1 + O(V⁻¹))` at the tilt `s₀ = tiltOf w J`, for every
  parent of size `m ≥ 1` with weight ratio at most `Λ` and quota density in `[η, 1 − η]` (T3 at `a = η/Λ`, by (2.1)).
* `sliceMarg_eq_leaveOneOut`: the one-coordinate identity `π_i = q_i R_i/(q_i R_i + 1 − q_i)`, in the cleared form
  `q_i A/(q_i A + (1 − q_i) B)` with `A = P̃_s(S_{−i} = J − 1)`, `B = P̃_s(S_{−i} = J)` (so `R_i = A/B`).  The cleared
  form needs no `B ≠ 0` and holds at every tilt `s` and every integer `J`; it equals the printed form whenever `B ≠ 0`.
* `marg_close`: (2.7), `|π_i − q_i| ≤ C₁/V ≤ C₂/m` and `Σ_i (π_i − q_i) = 0` (the paper's `N` is the parent size `m`),
  with `C₁ = max (2C₀) (max 2 (4C₀))`, `C₀ = 1 + √(2π) K_{η/Λ}` and `C₂ = C₁/((η/Λ)(1 − η/Λ))`.
* `central_atom`: (2.8), `P̃_{s_C(U)}(S_C = U) ≥ c/√m` for every interior child of size `m ≥ m₀`, with `c = 1/√(2π)`
  and `m₀ = 2C/((η/Λ)(1 − η/Λ))` (`C` from `parent_mass`).

Proof of (2.7), as in the paper: the leave-one-out array has mean `J − q_i` and variance `V − q_i(1 − q_i)`, so both
displacements are at most one.  `CutI.marg_near_centre` turns (2.2) into `P(S_{−i} = k) = (1 + δ)/√(2πV')` with
`|δ| ≤ C₀/V'` (Gaussian factor, cubic correction and T3 remainder each `O(1/V')`), and `CutI.marg_ratio_close` gives
`|π_i − q_i| ≤ 2C₀/V` once `V ≥ max 2 (4C₀)`.  Below that threshold `|π_i − q_i| ≤ 1 ≤ max 2 (4C₀)/V`.

Every helper lemma is in the sub-namespace `A36W.RF.CutI` and carries the prefix `marg_`.
-/

set_option autoImplicit false

namespace A36W.RF

open Finset Real

/-! ## Helpers -/

namespace CutI

/-- Entries in `[a, 1 − a]` with `a > 0` and `m > 0` give `V = pbVar p > 0`. -/
theorem marg_pbVar_pos {m : ℕ} {a : ℝ} (ha : 0 < a) (p : Fin m → ℝ) (hp : ∀ i, a ≤ p i ∧ p i ≤ 1 - a)
    (hm : 0 < m) : 0 < pbVar p := by
  have hne : (univ : Finset (Fin m)).Nonempty := ⟨⟨0, hm⟩, mem_univ _⟩
  exact Finset.sum_pos (fun i _ => mul_pos (by linarith [(hp i).1]) (by linarith [(hp i).2])) hne

/-- At an integer mean (`y = 0`) the Edgeworth approximant of (2.2) is `1/√(2πV)`. -/
theorem marg_edgeworth_at_mean {m : ℕ} (p : Fin m → ℝ) (J : ℤ) (hJ : pbMean p = J) :
    edgeworth p J = 1 / Real.sqrt (2 * Real.pi * pbVar p) := by
  have hR : Real.sqrt (2 * Real.pi * pbVar p) = Real.sqrt (2 * Real.pi) * pbSd p :=
    Real.sqrt_mul (by positivity) _
  have hy : ((J : ℝ) - pbMean p) / pbSd p = 0 := by rw [hJ, sub_self, zero_div]
  have hphi : phiN 0 = 1 / Real.sqrt (2 * Real.pi) := by
    unfold phiN
    norm_num
  unfold edgeworth
  rw [hy, hphi, hR, div_div]
  norm_num

/-- The pure algebra behind the leave-one-out identity. -/
theorem marg_leaveOneOut_alg {wi es eJ Z₁ Z₀ D : ℝ} (hwi : 0 < wi) (hes : 0 < es) (heJ : 0 < eJ)
    (hD : 0 < D) :
    wi * Z₁ / (Z₀ + wi * Z₁) =
      wi * es / (1 + wi * es) * (eJ / es * Z₁ / D) /
        (wi * es / (1 + wi * es) * (eJ / es * Z₁ / D) + 1 / (1 + wi * es) * (eJ * Z₀ / D)) := by
  have hx : 0 < 1 + wi * es := by have := mul_pos hwi hes; linarith
  have hx' := hx.ne'
  have hes' := hes.ne'
  have hD' := hD.ne'
  have hc0 : eJ / ((1 + wi * es) * D) ≠ 0 := div_ne_zero heJ.ne' (mul_pos hx hD).ne'
  have h1 : wi * es / (1 + wi * es) * (eJ / es * Z₁ / D) = eJ / ((1 + wi * es) * D) * (wi * Z₁) := by
    field_simp
  have h2 : 1 / (1 + wi * es) * (eJ * Z₀ / D) = eJ / ((1 + wi * es) * D) * Z₀ := by
    rw [div_mul_div_comm, one_mul, div_mul_eq_mul_div]
  rw [h1, h2, ← mul_add, mul_div_mul_left _ _ hc0, add_comm Z₀]

/-- Reindexing the leave-one-out partition function along `i.succAbove`. -/
theorem marg_Z_erase_succAbove {n : ℕ} (w : Fin (n + 1) → ℝ) (i : Fin (n + 1)) (K : ℤ) :
    Z w (univ.erase i) K = Z (w ∘ i.succAbove) univ K := by
  rcases lt_or_ge K 0 with hK | hK
  · rw [Z_eq_zero_of_neg _ _ hK, Z_eq_zero_of_neg _ _ hK]
  · lift K to ℕ using hK with k
    rw [Z_natCast_eq_esymm, Z_natCast_eq_esymm]
    have h : (univ : Finset (Fin (n + 1))).erase i = univ.map i.succAboveEmb := by
      rw [Fin.univ_succAbove n i, Finset.erase_cons]
    rw [h, Finset.map_val, Multiset.map_map, Fin.coe_succAboveEmb]

/-- The near-central step of (2.7), in scaled form (pure real algebra): with `σ ≥ 1`, `|y| ≤ 1/σ`,
`|γ| ≤ σ²` and `|A − φ(y)/σ (1 + γ/(6σ³)(y³ − 3y))| ≤ K/σ³`, the relative error `A √(2π) σ − 1` is at most
`(1 + √(2π) K)/σ²`. -/
theorem marg_edge_delta_bound {A σ y g K : ℝ} (hσ1 : 1 ≤ σ) (hy : |y| ≤ 1 / σ) (hg : |g| ≤ σ ^ 2)
    (hA : |A - Real.exp (-(y ^ 2) / 2) / Real.sqrt (2 * Real.pi) / σ *
        (1 + g / (6 * σ ^ 3) * (y ^ 3 - 3 * y))| ≤ K / σ ^ 3) :
    |A * (Real.sqrt (2 * Real.pi) * σ) - 1| ≤ (1 + Real.sqrt (2 * Real.pi) * K) / σ ^ 2 := by
  have hσ : 0 < σ := lt_of_lt_of_le one_pos hσ1
  have hσ' := hσ.ne'
  have hs2 : 0 < Real.sqrt (2 * Real.pi) := Real.sqrt_pos.mpr (by positivity)
  have hs2' := hs2.ne'
  have he0 : 0 < Real.exp (-(y ^ 2) / 2) := Real.exp_pos _
  have he1 : Real.exp (-(y ^ 2) / 2) ≤ 1 := Real.exp_le_one_iff.mpr (by nlinarith [sq_nonneg y])
  have he2 : 1 - y ^ 2 / 2 ≤ Real.exp (-(y ^ 2) / 2) := by
    have := Real.add_one_le_exp (-(y ^ 2) / 2)
    linarith
  have hyabs1 : |y| ≤ 1 := hy.trans (by rw [div_le_one hσ]; exact hσ1)
  have hy2 : y ^ 2 ≤ 1 / σ ^ 2 := by
    have h := pow_le_pow_left₀ (abs_nonneg y) hy 2
    rwa [sq_abs, div_pow, one_pow] at h
  have hysq1 : y ^ 2 ≤ 1 := by
    have h := pow_le_pow_left₀ (abs_nonneg y) hyabs1 2
    rwa [sq_abs, one_pow] at h
  have hP : |y ^ 3 - 3 * y| ≤ 3 / σ := by
    have h1 : y ^ 3 - 3 * y = y * (y ^ 2 - 3) := by ring
    have h2 : |y ^ 2 - 3| ≤ 3 := by
      rw [abs_le]
      constructor <;> nlinarith [sq_nonneg y]
    rw [h1, abs_mul]
    calc |y| * |y ^ 2 - 3| ≤ 1 / σ * 3 := mul_le_mul hy h2 (abs_nonneg _) (by positivity)
      _ = 3 / σ := by ring
  have hdec : A * (Real.sqrt (2 * Real.pi) * σ) - 1 =
      (A - Real.exp (-(y ^ 2) / 2) / Real.sqrt (2 * Real.pi) / σ *
          (1 + g / (6 * σ ^ 3) * (y ^ 3 - 3 * y))) * (Real.sqrt (2 * Real.pi) * σ) +
        (Real.exp (-(y ^ 2) / 2) - 1) +
        Real.exp (-(y ^ 2) / 2) * (g / (6 * σ ^ 3) * (y ^ 3 - 3 * y)) := by
    field_simp
    ring
  rw [hdec]
  have t1 : |(A - Real.exp (-(y ^ 2) / 2) / Real.sqrt (2 * Real.pi) / σ *
          (1 + g / (6 * σ ^ 3) * (y ^ 3 - 3 * y))) * (Real.sqrt (2 * Real.pi) * σ)| ≤
      Real.sqrt (2 * Real.pi) * K / σ ^ 2 := by
    rw [abs_mul, abs_of_pos (mul_pos hs2 hσ)]
    calc _ ≤ K / σ ^ 3 * (Real.sqrt (2 * Real.pi) * σ) :=
          mul_le_mul_of_nonneg_right hA (mul_pos hs2 hσ).le
      _ = Real.sqrt (2 * Real.pi) * K / σ ^ 2 := by
          field_simp
  have t2 : |Real.exp (-(y ^ 2) / 2) - 1| ≤ 1 / (2 * σ ^ 2) := by
    have h3 : 1 / (2 * σ ^ 2) = 1 / σ ^ 2 / 2 := by ring
    rw [abs_le, h3]
    constructor <;> nlinarith [sq_nonneg y]
  have t3 : |Real.exp (-(y ^ 2) / 2) * (g / (6 * σ ^ 3) * (y ^ 3 - 3 * y))| ≤ 1 / (2 * σ ^ 2) := by
    rw [abs_mul, abs_mul, abs_div, abs_of_pos he0, abs_of_pos (by positivity : (0 : ℝ) < 6 * σ ^ 3)]
    have h4 : |g| / (6 * σ ^ 3) ≤ σ ^ 2 / (6 * σ ^ 3) :=
      div_le_div_of_nonneg_right hg (by positivity)
    calc Real.exp (-(y ^ 2) / 2) * (|g| / (6 * σ ^ 3) * |y ^ 3 - 3 * y|)
        ≤ 1 * (σ ^ 2 / (6 * σ ^ 3) * (3 / σ)) := by
          apply mul_le_mul he1 _ (by positivity) zero_le_one
          exact mul_le_mul h4 hP (abs_nonneg _) (by positivity)
      _ = 1 / (2 * σ ^ 2) := by
          field_simp
          ring
  calc _ ≤ _ := abs_add_three _ _ _
    _ ≤ Real.sqrt (2 * Real.pi) * K / σ ^ 2 + 1 / (2 * σ ^ 2) + 1 / (2 * σ ^ 2) := by linarith
    _ = (1 + Real.sqrt (2 * Real.pi) * K) / σ ^ 2 := by ring

/-- **Near-central atoms from (2.2).**  For `m ≥ 1`, entries in `[a, 1 − a]`, `V ≥ 1` and an integer `k` within
distance one of the mean, `P(S = k) = (1 + δ)/√(2πV)` with `|δ| ≤ C₀/V` (`C₀ = 1 + √(2π) K_a`). -/
theorem marg_near_centre {a : ℝ} (ha : 0 < a) (hT3 : T3Stmt a) :
    ∃ C₀ : ℝ, 0 ≤ C₀ ∧ ∀ (m : ℕ) (p : Fin m → ℝ), 0 < m → (∀ i, a ≤ p i ∧ p i ≤ 1 - a) →
      1 ≤ pbVar p → ∀ k : ℤ, |(k : ℝ) - pbMean p| ≤ 1 →
        ∃ δ : ℝ, pbAtom p k = (1 + δ) / Real.sqrt (2 * Real.pi * pbVar p) ∧ |δ| ≤ C₀ / pbVar p := by
  obtain ⟨K, hK0, hK⟩ := hT3
  refine ⟨1 + Real.sqrt (2 * Real.pi) * K, add_nonneg zero_le_one (mul_nonneg (Real.sqrt_nonneg _) hK0),
    fun m p hm hp hV1 k hk => ?_⟩
  have hV : 0 < pbVar p := by linarith
  have hσ1 : 1 ≤ pbSd p := Real.one_le_sqrt.mpr hV1
  have hσ : 0 < pbSd p := by linarith
  have hσ2 : pbSd p ^ 2 = pbVar p := Real.sq_sqrt hV.le
  have hR : Real.sqrt (2 * Real.pi * pbVar p) = Real.sqrt (2 * Real.pi) * pbSd p :=
    Real.sqrt_mul (by positivity) _
  have hs2 : 0 < Real.sqrt (2 * Real.pi) := Real.sqrt_pos.mpr (by positivity)
  have hRpos : 0 < Real.sqrt (2 * Real.pi * pbVar p) := by rw [hR]; exact mul_pos hs2 hσ
  have hp01 : ∀ i, 0 ≤ p i ∧ p i ≤ 1 := fun i => ⟨by linarith [(hp i).1], by linarith [(hp i).2]⟩
  have hg : |pbGam3 p| ≤ pbSd p ^ 2 := by rw [hσ2]; exact CutI.abs_pbGam3_le p hp01
  have hy : |((k : ℝ) - pbMean p) / pbSd p| ≤ 1 / pbSd p := by
    rw [abs_div, abs_of_pos hσ]
    exact div_le_div_of_nonneg_right hk hσ.le
  have hA := hK m p hm hp k
  refine ⟨pbAtom p k * Real.sqrt (2 * Real.pi * pbVar p) - 1, ?_, ?_⟩
  · rw [add_sub_cancel, mul_div_assoc, div_self hRpos.ne', mul_one]
  · rw [hR, ← hσ2]
    exact marg_edge_delta_bound hσ1 hy hg hA

/-- The ratio step of (2.7) (pure real algebra): if `A = (1 + δ₁)/r`, `B = (1 + δ₂)/r` with `|δ₁|, |δ₂| ≤ ε ≤ 1/2`,
then `|q A/(q A + (1 − q) B) − q| ≤ ε` for every `q ∈ [0, 1]`. -/
theorem marg_ratio_close {q A B r δ₁ δ₂ ε : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) (hr : 0 < r)
    (hA : A = (1 + δ₁) / r) (hB : B = (1 + δ₂) / r) (h1 : |δ₁| ≤ ε) (h2 : |δ₂| ≤ ε)
    (hε : ε ≤ 1 / 2) : |q * A / (q * A + (1 - q) * B) - q| ≤ ε := by
  obtain ⟨h1l, h1u⟩ := abs_le.mp h1
  obtain ⟨h2l, h2u⟩ := abs_le.mp h2
  have hD : 1 / 2 ≤ q * (1 + δ₁) + (1 - q) * (1 + δ₂) := by
    nlinarith [mul_nonneg hq0 (by linarith : (0 : ℝ) ≤ δ₁ + ε),
      mul_nonneg (by linarith : (0 : ℝ) ≤ 1 - q) (by linarith : (0 : ℝ) ≤ δ₂ + ε)]
  have hDpos : 0 < q * (1 + δ₁) + (1 - q) * (1 + δ₂) := by linarith
  have e1 : q * A = q * (1 + δ₁) / r := by rw [hA, mul_div_assoc]
  have e2 : (1 - q) * B = (1 - q) * (1 + δ₂) / r := by rw [hB, mul_div_assoc]
  rw [e1, e2, ← add_div, div_div_div_cancel_right₀ hr.ne']
  have e : q * (1 + δ₁) / (q * (1 + δ₁) + (1 - q) * (1 + δ₂)) - q =
      q * (1 - q) * (δ₁ - δ₂) / (q * (1 + δ₁) + (1 - q) * (1 + δ₂)) := by
    rw [eq_div_iff hDpos.ne', sub_mul, div_mul_cancel₀ _ hDpos.ne']
    ring
  rw [e, abs_div, abs_of_pos hDpos, div_le_iff₀ hDpos, abs_mul,
    abs_of_nonneg (mul_nonneg hq0 (by linarith))]
  have hqq : q * (1 - q) ≤ 1 / 4 := by nlinarith [sq_nonneg (q - 1 / 2)]
  have hd : |δ₁ - δ₂| ≤ 2 * ε := by
    rw [abs_le]
    constructor <;> linarith
  have hε0 : 0 ≤ ε := (abs_nonneg _).trans h1
  calc q * (1 - q) * |δ₁ - δ₂| ≤ 1 / 4 * (2 * ε) :=
        mul_le_mul hqq hd (abs_nonneg _) (by norm_num)
    _ = ε * (1 / 2) := by ring
    _ ≤ ε * (q * (1 + δ₁) + (1 - q) * (1 + δ₂)) := mul_le_mul_of_nonneg_left hD hε0

/-- The tilt at an interior integer quota: its mean is the quota and (2.1) holds. -/
theorem marg_tilt_at_quota {η Λ : ℝ} (hη0 : 0 < η) (hΛ : 1 ≤ Λ) {m : ℕ} {w : Fin m → ℝ} {J : ℤ}
    (hm : 0 < m) (hw : ∀ i, 0 < w i) (hr : ∀ i j, w i ≤ Λ * w j) (hlo : η * m ≤ J)
    (hhi : (J : ℝ) ≤ (1 - η) * m) :
    tiltMean w (tiltOf w J) = J ∧
      (∀ i, η / Λ ≤ tiltP w (tiltOf w J) i ∧ tiltP w (tiltOf w J) i ≤ 1 - η / Λ) ∧
      η / Λ * (1 - η / Λ) * m ≤ tiltVar w (tiltOf w J) ∧ tiltVar w (tiltOf w J) ≤ m / 4 := by
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  have hηm : 0 < η * m := mul_pos hη0 hmR
  have hJ0 : (0 : ℝ) < J := lt_of_lt_of_le hηm hlo
  have hJm : (J : ℝ) < m := by nlinarith
  have hmean : tiltMean w (tiltOf w J) = J := tiltMean_tiltOf hw hm hJ0 hJm
  exact ⟨hmean, tilt_interior_explicit hw hΛ hr hm (by rw [hmean]; exact hlo) (by rw [hmean]; exact hhi)⟩

end CutI

/-! ## (2.6): the parent mass -/

/-- (2.6), general form: (2.2) at an integer mean (y = 0). -/
theorem parent_mass_of_T3 {a : ℝ} (ha : 0 < a) (hT3 : T3Stmt a) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (m : ℕ) (p : Fin m → ℝ), 0 < m → (∀ i, a ≤ p i ∧ p i ≤ 1 - a) →
      ∀ J : ℤ, pbMean p = J →
        ∃ E : ℝ, pbAtom p J = (1 + E) / Real.sqrt (2 * Real.pi * pbVar p) ∧ |E| ≤ C / pbVar p := by
  obtain ⟨K, hK0, hK⟩ := hT3
  refine ⟨Real.sqrt (2 * Real.pi) * K, mul_nonneg (Real.sqrt_nonneg _) hK0, fun m p hm hp J hJ => ?_⟩
  have hV : 0 < pbVar p := CutI.marg_pbVar_pos ha p hp hm
  have hsd : 0 < pbSd p := Real.sqrt_pos.mpr hV
  have hsd' := hsd.ne'
  have hR : Real.sqrt (2 * Real.pi * pbVar p) = Real.sqrt (2 * Real.pi) * pbSd p :=
    Real.sqrt_mul (by positivity) _
  have hs2 : 0 < Real.sqrt (2 * Real.pi) := Real.sqrt_pos.mpr (by positivity)
  have hs2' := hs2.ne'
  have hRpos : 0 < Real.sqrt (2 * Real.pi * pbVar p) := by rw [hR]; exact mul_pos hs2 hsd
  have hedge := CutI.marg_edgeworth_at_mean p J hJ
  refine ⟨pbAtom p J * Real.sqrt (2 * Real.pi * pbVar p) - 1, ?_, ?_⟩
  · rw [add_sub_cancel, mul_div_assoc, div_self hRpos.ne', mul_one]
  · have h := hK m p hm hp J
    have e : pbAtom p J * Real.sqrt (2 * Real.pi * pbVar p) - 1 =
        (pbAtom p J - edgeworth p J) * Real.sqrt (2 * Real.pi * pbVar p) := by
      rw [hedge, sub_mul, one_div_mul_cancel hRpos.ne']
    rw [e, abs_mul, abs_of_pos hRpos]
    have hsq : pbVar p = pbSd p ^ 2 := (Real.sq_sqrt hV.le).symm
    calc |pbAtom p J - edgeworth p J| * Real.sqrt (2 * Real.pi * pbVar p)
        ≤ K / pbSd p ^ 3 * Real.sqrt (2 * Real.pi * pbVar p) :=
          mul_le_mul_of_nonneg_right h hRpos.le
      _ = Real.sqrt (2 * Real.pi) * K / pbVar p := by
          rw [hR, hsq]
          field_simp

/-- (2.6): P₀ = P̃_{s₀}(S_F = J) = (2πV)^{-1/2}(1 + O(V⁻¹)) at the tilt s₀ = tiltOf w J. -/
theorem parent_mass {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) (hT3 : T3Stmt (η / Λ)) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (J : ℤ), 0 < m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ J → (J : ℝ) ≤ (1 - η) * m →
      ∃ E : ℝ, pbAtom (tiltP w (tiltOf w J)) J =
          (1 + E) / Real.sqrt (2 * Real.pi * tiltVar w (tiltOf w J)) ∧
        |E| ≤ C / tiltVar w (tiltOf w J) := by
  have ha : 0 < η / Λ := div_pos hη0 (by linarith)
  obtain ⟨C, hC0, hC⟩ := parent_mass_of_T3 ha hT3
  refine ⟨C, hC0, fun m w J hm hw hr hlo hhi => ?_⟩
  obtain ⟨hmean, hint, -, -⟩ := CutI.marg_tilt_at_quota hη0 hΛ hm hw hr hlo hhi
  exact hC m (tiltP w (tiltOf w J)) hm hint J hmean

/-! ## The one-coordinate identity -/

/-- The paper's one-coordinate identity π_i = q_i R_i / (q_i R_i + 1 − q_i) (any tilt s). -/
theorem sliceMarg_eq_leaveOneOut {n : ℕ} {w : Fin (n + 1) → ℝ} (hw : ∀ i, 0 < w i) (s : ℝ) (J : ℤ)
    (i : Fin (n + 1)) :
    sliceMarg w univ J i =
      tiltP w s i * pbAtom (tiltP (w ∘ i.succAbove) s) (J - 1) /
        (tiltP w s i * pbAtom (tiltP (w ∘ i.succAbove) s) (J - 1) +
          (1 - tiltP w s i) * pbAtom (tiltP (w ∘ i.succAbove) s) J) := by
  have hw' : ∀ j, 0 < (w ∘ i.succAbove) j := fun j => hw _
  rw [pbAtom_tiltP hw' s (J - 1), pbAtom_tiltP hw' s J, one_sub_tiltP hw s i]
  have hE : Real.exp (s * ((J - 1 : ℤ) : ℝ)) = Real.exp (s * J) / Real.exp s := by
    rw [← Real.exp_sub]
    congr 1
    push_cast
    ring
  rw [hE, sliceMarg, Zin_eq w (mem_univ i) J, Z_erase w (mem_univ i) J,
    CutI.marg_Z_erase_succAbove w i (J - 1), CutI.marg_Z_erase_succAbove w i J]
  exact CutI.marg_leaveOneOut_alg (hw i) (Real.exp_pos s) (Real.exp_pos _) (tilt_prod_den_pos hw' s univ)

/-! ## (2.7): exact marginals against the tilt -/

/-- The large-variance case of (2.7) at one coordinate. -/
theorem CutI.marg_close_large {a C₀ : ℝ} (hC₀ : 0 ≤ C₀)
    (hnc : ∀ (m : ℕ) (p : Fin m → ℝ), 0 < m → (∀ i, a ≤ p i ∧ p i ≤ 1 - a) →
      1 ≤ pbVar p → ∀ k : ℤ, |(k : ℝ) - pbMean p| ≤ 1 →
        ∃ δ : ℝ, pbAtom p k = (1 + δ) / Real.sqrt (2 * Real.pi * pbVar p) ∧ |δ| ≤ C₀ / pbVar p)
    {n : ℕ} {w : Fin (n + 1) → ℝ} (hw : ∀ i, 0 < w i) (s : ℝ) (J : ℤ)
    (hq : ∀ i, a ≤ tiltP w s i ∧ tiltP w s i ≤ 1 - a) (hmean : tiltMean w s = J)
    (hV2 : 2 ≤ tiltVar w s) (hVC : 4 * C₀ ≤ tiltVar w s) (hn : 0 < n) (i : Fin (n + 1)) :
    |sliceMarg w univ J i - tiltP w s i| ≤ 2 * C₀ / tiltVar w s := by
  have hqi := tiltP_mem hw s i
  have hmean' : pbMean (tiltP (w ∘ i.succAbove) s) = J - tiltP w s i := by
    have h : ∑ j, tiltP w s j = tiltP w s i + ∑ j : Fin n, tiltP w s (i.succAbove j) :=
      Fin.sum_univ_succAbove (tiltP w s) i
    have h2 : tiltMean w s = ∑ j, tiltP w s j := rfl
    have h3 : pbMean (tiltP (w ∘ i.succAbove) s) = ∑ j : Fin n, tiltP w s (i.succAbove j) := rfl
    rw [h3]
    linarith
  have hvar' : pbVar (tiltP (w ∘ i.succAbove) s) = tiltVar w s - tiltP w s i * (1 - tiltP w s i) := by
    have h : ∑ j, tiltP w s j * (1 - tiltP w s j) = tiltP w s i * (1 - tiltP w s i) +
        ∑ j : Fin n, tiltP w s (i.succAbove j) * (1 - tiltP w s (i.succAbove j)) :=
      Fin.sum_univ_succAbove (fun j => tiltP w s j * (1 - tiltP w s j)) i
    have h2 : tiltVar w s = ∑ j, tiltP w s j * (1 - tiltP w s j) := rfl
    have h3 : pbVar (tiltP (w ∘ i.succAbove) s) =
        ∑ j : Fin n, tiltP w s (i.succAbove j) * (1 - tiltP w s (i.succAbove j)) := rfl
    rw [h3]
    linarith
  have hqq : tiltP w s i * (1 - tiltP w s i) ≤ 1 / 4 := by nlinarith [sq_nonneg (tiltP w s i - 1 / 2)]
  have hV'half : tiltVar w s / 2 ≤ pbVar (tiltP (w ∘ i.succAbove) s) := by rw [hvar']; linarith
  have hV'1 : 1 ≤ pbVar (tiltP (w ∘ i.succAbove) s) := by linarith
  have hV'pos : 0 < pbVar (tiltP (w ∘ i.succAbove) s) := by linarith
  have hq' : ∀ j, a ≤ tiltP (w ∘ i.succAbove) s j ∧ tiltP (w ∘ i.succAbove) s j ≤ 1 - a :=
    fun j => hq (i.succAbove j)
  obtain ⟨δ₁, hA, hδ₁⟩ := hnc n (tiltP (w ∘ i.succAbove) s) hn hq' hV'1 (J - 1) (by
    rw [hmean']
    push_cast
    rw [abs_le]
    constructor <;> linarith [hqi.1, hqi.2])
  obtain ⟨δ₂, hB, hδ₂⟩ := hnc n (tiltP (w ∘ i.succAbove) s) hn hq' hV'1 J (by
    rw [hmean', abs_le]
    constructor <;> linarith [hqi.1, hqi.2])
  have hVpos : 0 < tiltVar w s := by linarith
  have hε : C₀ / pbVar (tiltP (w ∘ i.succAbove) s) ≤ 2 * C₀ / tiltVar w s := by
    calc C₀ / pbVar (tiltP (w ∘ i.succAbove) s) ≤ C₀ / (tiltVar w s / 2) :=
          div_le_div_of_nonneg_left hC₀ (by linarith) hV'half
      _ = 2 * C₀ / tiltVar w s := by rw [div_div_eq_mul_div, mul_comm C₀ 2]
  have hε2 : 2 * C₀ / tiltVar w s ≤ 1 / 2 := by
    rw [div_le_iff₀ hVpos]
    linarith
  rw [sliceMarg_eq_leaveOneOut hw s J i]
  exact CutI.marg_ratio_close hqi.1 hqi.2 (Real.sqrt_pos.mpr (mul_pos (by positivity) hV'pos)) hA hB
    (hδ₁.trans hε) (hδ₂.trans hε) hε2

/-- (2.7): |π_i − q_i| ≤ C/V ≤ C/N and Σ(π_i − q_i) = 0. -/
theorem marg_close {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) (hT3 : T3Stmt (η / Λ)) :
    ∃ C₁ C₂ : ℝ, 0 ≤ C₁ ∧ 0 ≤ C₂ ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (J : ℤ), 0 < m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ J → (J : ℝ) ≤ (1 - η) * m →
      (∀ i, |sliceMarg w univ J i - tiltP w (tiltOf w J) i| ≤ C₁ / tiltVar w (tiltOf w J)) ∧
      C₁ / tiltVar w (tiltOf w J) ≤ C₂ / m ∧
      ∑ i, (sliceMarg w univ J i - tiltP w (tiltOf w J) i) = 0 := by
  have hΛ0 : 0 < Λ := by linarith
  have ha : 0 < η / Λ := div_pos hη0 hΛ0
  have ha2 : η / Λ ≤ 1 / 2 := by
    rw [div_le_iff₀ hΛ0]
    nlinarith
  have hc : 0 < η / Λ * (1 - η / Λ) := mul_pos ha (by linarith)
  obtain ⟨C₀, hC₀, hnc⟩ := CutI.marg_near_centre ha hT3
  have hC₁ : (0 : ℝ) ≤ max (2 * C₀) (max 2 (4 * C₀)) :=
    le_trans (by norm_num) (le_trans (le_max_left 2 (4 * C₀)) (le_max_right _ _))
  refine ⟨max (2 * C₀) (max 2 (4 * C₀)), max (2 * C₀) (max 2 (4 * C₀)) / (η / Λ * (1 - η / Λ)),
    hC₁, div_nonneg hC₁ hc.le, fun m w J hm hw hr hlo hhi => ?_⟩
  obtain ⟨hmean, hint, hVlo, hVhi⟩ := CutI.marg_tilt_at_quota hη0 hΛ hm hw hr hlo hhi
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  have hV : 0 < tiltVar w (tiltOf w J) := tiltVar_pos hw hm _
  refine ⟨fun i => ?_, ?_, ?_⟩
  · by_cases hbig : max 2 (4 * C₀) ≤ tiltVar w (tiltOf w J)
    · have hV2 : 2 ≤ tiltVar w (tiltOf w J) := (le_max_left _ _).trans hbig
      have hVC : 4 * C₀ ≤ tiltVar w (tiltOf w J) := (le_max_right _ _).trans hbig
      obtain ⟨n, rfl⟩ : ∃ n, m = n + 1 := ⟨m - 1, by omega⟩
      have hn : 0 < n := by
        rcases Nat.eq_zero_or_pos n with h0 | h0
        · subst h0
          norm_num at hVhi
          linarith
        · exact h0
      calc |sliceMarg w univ J i - tiltP w (tiltOf w J) i| ≤ 2 * C₀ / tiltVar w (tiltOf w J) :=
            CutI.marg_close_large hC₀ hnc hw (tiltOf w J) J hint hmean hV2 hVC hn i
        _ ≤ max (2 * C₀) (max 2 (4 * C₀)) / tiltVar w (tiltOf w J) :=
            div_le_div_of_nonneg_right (le_max_left _ _) hV.le
    · replace hbig := not_le.mp hbig
      have h1 := sliceMarg_nonneg (S := univ) (fun k _ => (hw k).le) J i
      have h2 := sliceMarg_le_one (S := univ) (fun k _ => (hw k).le) J i
      have h3 := tiltP_mem hw (tiltOf w J) i
      calc |sliceMarg w univ J i - tiltP w (tiltOf w J) i| ≤ 1 := by
            rw [abs_le]
            constructor <;> linarith [h3.1, h3.2]
        _ ≤ max 2 (4 * C₀) / tiltVar w (tiltOf w J) := by
            rw [le_div_iff₀ hV]
            linarith
        _ ≤ max (2 * C₀) (max 2 (4 * C₀)) / tiltVar w (tiltOf w J) :=
            div_le_div_of_nonneg_right (le_max_right _ _) hV.le
  · rw [div_div]
    exact div_le_div_of_nonneg_left hC₁ (mul_pos hc hmR) hVlo
  · have hJ0 : (0 : ℤ) ≤ J := by
      have : (0 : ℝ) ≤ J := le_trans (mul_nonneg hη0.le hmR.le) hlo
      exact_mod_cast this
    have hJm : J ≤ (#(univ : Finset (Fin m)) : ℤ) := by
      rw [Finset.card_univ, Fintype.card_fin]
      have : (J : ℝ) ≤ m := by nlinarith
      exact_mod_cast this
    have hZ := Z_pos (S := (univ : Finset (Fin m))) (w := w) (fun k _ => hw k) hJ0 hJm
    rw [Finset.sum_sub_distrib, sum_sliceMarg hZ.ne']
    have hsum : ∑ i, tiltP w (tiltOf w J) i = J := hmean
    rw [hsum, sub_self]

/-! ## (2.8): central child atoms -/

/-- (2.8): the central child atom is ≥ c/√m above one uniform threshold. -/
theorem central_atom {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) (hT3 : T3Stmt (η / Λ)) :
    ∃ c m₀ : ℝ, 0 < c ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (U : ℤ), m₀ ≤ m → 0 < m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ U → (U : ℝ) ≤ (1 - η) * m →
      c / Real.sqrt m ≤ pbAtom (tiltP w (tiltOf w U)) U := by
  have hΛ0 : 0 < Λ := by linarith
  have ha : 0 < η / Λ := div_pos hη0 hΛ0
  have ha2 : η / Λ ≤ 1 / 2 := by
    rw [div_le_iff₀ hΛ0]
    nlinarith
  have hc : 0 < η / Λ * (1 - η / Λ) := mul_pos ha (by linarith)
  obtain ⟨C, hC0, hC⟩ := parent_mass hη0 hη hΛ hT3
  have hs2 : 0 < Real.sqrt (2 * Real.pi) := Real.sqrt_pos.mpr (by positivity)
  refine ⟨1 / Real.sqrt (2 * Real.pi), 2 * C / (η / Λ * (1 - η / Λ)), div_pos one_pos hs2,
    fun m w U hm₀ hm hw hr hlo hhi => ?_⟩
  obtain ⟨E, hP, hE⟩ := hC m w U hm hw hr hlo hhi
  obtain ⟨-, -, hVlo, hVhi⟩ := CutI.marg_tilt_at_quota hη0 hΛ hm hw hr hlo hhi
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  have hV : 0 < tiltVar w (tiltOf w U) := tiltVar_pos hw hm _
  have h2C : 2 * C ≤ tiltVar w (tiltOf w U) := by
    rw [div_le_iff₀ hc] at hm₀
    nlinarith
  have hEhalf : |E| ≤ 1 / 2 := hE.trans (by rw [div_le_iff₀ hV]; linarith)
  have h1E : 1 / 2 ≤ 1 + E := by linarith [(abs_le.mp hEhalf).1]
  have hsV : 0 < Real.sqrt (tiltVar w (tiltOf w U)) := Real.sqrt_pos.mpr hV
  have hsm : 0 < Real.sqrt m := Real.sqrt_pos.mpr hmR
  have hsq1 := Real.sq_sqrt hV.le
  have hsq2 := Real.sq_sqrt hmR.le
  have hsVm : Real.sqrt (tiltVar w (tiltOf w U)) ≤ Real.sqrt m / 2 := by
    nlinarith [Real.sqrt_nonneg (tiltVar w (tiltOf w U)), Real.sqrt_nonneg (m : ℝ)]
  have hR : Real.sqrt (2 * Real.pi * tiltVar w (tiltOf w U)) =
      Real.sqrt (2 * Real.pi) * Real.sqrt (tiltVar w (tiltOf w U)) := Real.sqrt_mul (by positivity) _
  rw [hP, hR, div_div, div_le_div_iff₀ (mul_pos hs2 hsm) (mul_pos hs2 hsV)]
  nlinarith [mul_nonneg (sub_nonneg.mpr h1E) (mul_pos hs2 hsm).le, mul_le_mul_of_nonneg_left hsVm hs2.le]

end A36W.RF


==> anc/formal_companion/lean/src/A36W/RFMixLaw.lean <==
/-
A36W.RFMixLaw: the retained-subset sampler of Theorem 4(a) agrees in output law with a finite mixture of runs of
random unmasking with prescribed block sizes (App N, "Relation to prior work").

Printed claim (appendix_related.tex, "Relation to prior work"): "Our relabelled-profile constructions are their
algorithm with particular profiles, or finite mixtures of such runs; the retained-subset sampler of
Theorem~\ref{thm:tilt}(a) agrees with such a mixture in output law, as the coordinates' commitment levels are
independent and identically distributed and its terminal singletons are exact in any order".

Formal reading.
* The sampler is `RFCandidate.rfMix A hA n`: coin outcome `ζ` with probability `coinP ζ`, then the labelled schedule
  `rfSched ζ`.
* A run of random unmasking with the block sizes of a labelled schedule `U` is its uniform relabelling: a uniformly
  random permutation `g` of the coordinates, then the schedule `U.map (image g)`, so that the ordered partition is
  uniform among those with `U`'s block sizes. `Relabel.relabelMix univ μ` is the mixture of these runs over the parts
  of `μ`, with the same weights.
* `rfMix_law_eq_relabel`: for every exact oracle (every target with its exact conditional-marginal oracle, in
  particular every weighted slice) and every word `x`,
    `mixLawE o (relabelMix univ (rfMix A hA n)) x = mixLawE o (rfMix A hA n) x`:
  the sampler's output law equals, at every word, that of the mixture over coin outcomes `ζ` (weights `coinP ζ`) of
  runs of random unmasking with the block sizes of `rfSched ζ`. Both sides complete illegal prefixes with fair bits
  (`schedLawE`).

Proof.
1. Relabelling the coordinates preserves the coin law (`coinP_perm`): the coins are i.i.d. across coordinates.
2. The sieve commutes with relabelling block for block; only the terminal singletons come out in another order
   (`sieve_perm`).
3. Under an exact oracle, the order of a final run of singleton blocks does not change the law
   (`schedLawE_singletons_perm`): the chain rule when the prefix has positive mass, fair bits otherwise.
4. A common prefix of blocks keeps that equality (`schedLawE_append_congr`).
5. Average over all permutations.
No `sorry`; every declaration depends only on propext, Classical.choice and Quot.sound; no `native_decide`.
-/
import A36W.RFConstruction
import A36RW.Interface.Relabel

set_option autoImplicit false

namespace A36W.RFMixLaw

open Finset AGF A36RW A36RW.Mix A36W.RFCandidate

variable {n : ℕ}

/-! ## §1 Singleton tails: the order does not matter under an exact oracle -/

/-- A schedule of singletons lists each coordinate of its set exactly once. -/
theorem isSchedule_singletons_iff : ∀ (L : List (Fin n)) (A : Finset (Fin n)),
    IsSchedule (agfv_singletons L) A → L.Nodup ∧ L.toFinset = A
  | [], A, h => by
      have hA : A = ∅ := h
      exact ⟨List.nodup_nil, by rw [hA]; rfl⟩
  | i :: L, A, h => by
      obtain ⟨-, hsub, h'⟩ := h
      obtain ⟨hnd, hset⟩ := isSchedule_singletons_iff L (A \ {i}) h'
      have hiA : i ∈ A := Finset.singleton_subset_iff.1 hsub
      have hiL : i ∉ L := by
        intro hi
        have : i ∈ L.toFinset := List.mem_toFinset.2 hi
        rw [hset] at this
        exact (Finset.mem_sdiff.1 this).2 (Finset.mem_singleton_self i)
      refine ⟨List.nodup_cons.2 ⟨hiL, hnd⟩, ?_⟩
      rw [List.toFinset_cons, hset]
      ext j
      simp only [Finset.mem_insert, Finset.mem_sdiff, Finset.mem_singleton]
      constructor
      · rintro (rfl | ⟨hj, -⟩)
        · exact hiA
        · exact hj
      · intro hj
        by_cases hji : j = i
        · exact Or.inl hji
        · exact Or.inr ⟨hj, hji⟩

/-- **Fair bits from a zero-mass prefix.** Under an exact oracle, a well-formed prefix of target mass zero is illegal,
and so is every extension; a schedule of singletons then writes fair bits, and the law at a word agreeing with the
prefix is `(1/2)^{#singletons}`. -/
theorem schedLawE_singletons_illegal {t : Target n} {o : Oracle n} (hex : Exact t o) :
    ∀ (L : List (Fin n)) (h : History n), WFE h → IsSchedule (agfv_singletons L) (remaining h) →
      prefMass t h = 0 → ∀ x, A36RW.Agrees h x → schedLawE o (agfv_singletons L) h x = (1 / 2 : ℝ) ^ L.length
  | [], h, _, hs, _, x, hx => by
      have hrem : remaining h = ∅ := hs
      show (if outBits h = x then (1 : ℝ) else 0) = (1 / 2 : ℝ) ^ 0
      rw [if_pos (eq_outBits_of_agrees hrem hx).symm, pow_zero]
  | i :: L, h, hwf, hs, h0, x, hx => by
      have hO : onesSet h ⊆ committed h := Converse.onesSet_subset_committed_wfe_w2 hwf
      have hsub : ({i} : Finset (Fin n)) ⊆ remaining h := hs.2.1
      have hs' : IsSchedule (agfv_singletons L) (remaining h \ {i}) := hs.2.2
      have hcol := schedLawE_cons_collapse o hO hsub hs' x
      have hsing : agfv_singletons (i :: L) = ({i} : Finset (Fin n)) :: agfv_singletons L := rfl
      have hL : ¬ o.legal h := fun hl => by
        have := (hex.1 h hwf).1 hl
        rw [h0] at this
        exact lt_irrefl 0 this
      rw [hsing, hcol, if_neg hL]
      have hS : ({i} : Finset (Fin n)).filter (fun j => x j = true) ⊆ {i} := Finset.filter_subset _ _
      have hagc := agrees_cons_filter hO hsub hx
      have hwfc : WFE ((⟨{i}, ({i} : Finset (Fin n)).filter (fun j => x j = true)⟩ : Batch n) :: h) :=
        ⟨hsub, hS, hwf⟩
      have h0c : prefMass t ((⟨{i}, ({i} : Finset (Fin n)).filter (fun j => x j = true)⟩ : Batch n) :: h) = 0 := by
        apply le_antisymm _ (Finset.sum_nonneg (fun y _ => t.nonneg y))
        rw [← h0]
        unfold prefMass
        apply Finset.sum_le_sum_of_subset_of_nonneg
        · intro y hy
          simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hy ⊢
          exact agrees_of_agrees_cons hsub hS hy
        · intro y _ _
          exact t.nonneg y
      rw [schedLawE_singletons_illegal hex L _ hwfc (by rw [remaining_cons]; exact hs') h0c x hagc,
        Finset.card_singleton, pow_one, List.length_cons, pow_succ]
      ring

/-- **The order of a final run of singletons does not change the law** (every exact oracle, every word): two schedules
of singletons of the remaining coordinates have the same law from every well-formed history. -/
theorem schedLawE_singletons_perm {t : Target n} {o : Oracle n} (hex : Exact t o) {h : History n} (hwf : WFE h)
    {L L' : List (Fin n)} (hs : IsSchedule (agfv_singletons L) (remaining h))
    (hs' : IsSchedule (agfv_singletons L') (remaining h)) (x : Fin n → Bool) :
    schedLawE o (agfv_singletons L) h x = schedLawE o (agfv_singletons L') h x := by
  by_cases hx : A36RW.Agrees h x
  · have hp0 : 0 ≤ prefMass t h := Finset.sum_nonneg (fun y _ => t.nonneg y)
    rcases hp0.lt_or_eq with hpos | hzero
    · have h1 := prefMass_mul_schedLawE_singletons hex L h hwf hs x hx
      have h2 := prefMass_mul_schedLawE_singletons hex L' h hwf hs' x hx
      exact mul_left_cancel₀ hpos.ne' (h1.trans h2.symm)
    · obtain ⟨hn1, hset1⟩ := isSchedule_singletons_iff L _ hs
      obtain ⟨hn2, hset2⟩ := isSchedule_singletons_iff L' _ hs'
      have hlen : L.length = L'.length := by
        rw [← List.toFinset_card_of_nodup hn1, ← List.toFinset_card_of_nodup hn2, hset1, hset2]
      rw [schedLawE_singletons_illegal hex L h hwf hs hzero.symm x hx,
        schedLawE_singletons_illegal hex L' h hwf hs' hzero.symm x hx, hlen]
  · rw [schedLawE_eq_zero_of_not_agrees o _ h hs hx, schedLawE_eq_zero_of_not_agrees o _ h hs' hx]

/-- **A common prefix keeps a law equality of the tails.** -/
theorem schedLawE_append_congr (o : Oracle n) {U U' : List (Finset (Fin n))} {x : Fin n → Bool}
    (hUU : ∀ h : History n, WFE h → IsSchedule U (remaining h) → schedLawE o U h x = schedLawE o U' h x) :
    ∀ (P : List (Finset (Fin n))) (h : History n), WFE h → IsSchedule (P ++ U) (remaining h) →
      schedLawE o (P ++ U) h x = schedLawE o (P ++ U') h x
  | [], h, hwf, hs => hUU h hwf hs
  | B :: P, h, hwf, hs => by
      have hsub : B ⊆ remaining h := hs.2.1
      have hs' : IsSchedule (P ++ U) (remaining h \ B) := hs.2.2
      have e : ∀ V : List (Finset (Fin n)), schedLawE o (B :: V) h x = ∑ S ∈ B.powerset,
          (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) * schedLawE o V (⟨B, S⟩ :: h) x :=
        fun V => rfl
      rw [List.cons_append, List.cons_append, e, e]
      refine Finset.sum_congr rfl (fun S hS => ?_)
      have hwfc : WFE ((⟨B, S⟩ : Batch n) :: h) := ⟨hsub, Finset.mem_powerset.1 hS, hwf⟩
      rw [schedLawE_append_congr o hUU P _ hwfc (by rw [remaining_cons]; exact hs')]

/-! ## §2 Relabelling the coins and the sieve -/

/-- Relabelling the coins by a coordinate permutation `g`: coordinate `i` gets the coins of `g⁻¹ i`. -/
def coinPerm (A : ℝ) (n : ℕ) (g : Equiv.Perm (Fin n)) : Coins A n ≃ Coins A n where
  toFun ζ := fun t i => ζ t (g.symm i)
  invFun ζ := fun t i => ζ t (g i)
  left_inv ζ := by funext t i; simp
  right_inv ζ := by funext t i; simp

/-- **The coin law is invariant under relabelling the coordinates** (the coins are i.i.d. across coordinates). -/
theorem coinP_perm (A : ℝ) (n : ℕ) (g : Equiv.Perm (Fin n)) (ζ : Coins A n) :
    coinP A n (coinPerm A n g ζ) = coinP A n ζ := by
  unfold coinP
  refine Finset.prod_congr rfl (fun t _ => ?_)
  show ∏ i, (if ζ t (g.symm i) then frac A n t else 1 - frac A n t) = _
  exact Equiv.prod_comp g.symm (fun i => if ζ t i then frac A n t else 1 - frac A n t)

/-- **The sieve commutes with relabelling**: the same blocks, relabelled, and the terminal step on the relabelled
survivor set. -/
theorem sieve_perm (m0 : ℕ) (g : Equiv.Perm (Fin n)) : ∀ (cs : List (Fin n → Bool)) (F : Finset (Fin n)),
    ∃ (P : List (Finset (Fin n))) (G : Finset (Fin n)),
      sieve (terminal m0) cs F = P ++ terminal m0 G ∧
      sieve (terminal m0) (cs.map (fun c => c ∘ g.symm)) (F.image g) = P.map (Finset.image g) ++ terminal m0 (G.image g)
  | [], F => ⟨[], F, by rw [sieve_nil, List.nil_append], by rw [List.map_nil, sieve_nil, List.map_nil, List.nil_append]⟩
  | c :: cs, F => by
      obtain ⟨P, G, h1, h2⟩ := sieve_perm m0 g cs (F.filter (fun i => c i = true))
      have hfilt : (F.image g).filter (fun i => (c ∘ g.symm) i = true) = (F.filter (fun i => c i = true)).image g := by
        ext j
        simp only [Finset.mem_filter, Finset.mem_image, Function.comp]
        constructor
        · rintro ⟨⟨a, ha, rfl⟩, hc⟩
          exact ⟨a, ⟨ha, by simpa using hc⟩, rfl⟩
        · rintro ⟨a, ⟨ha, hc⟩, rfl⟩
          exact ⟨⟨a, ha, rfl⟩, by simpa using hc⟩
      have hsd : F.image g \ (F.filter (fun i => c i = true)).image g =
          (F \ F.filter (fun i => c i = true)).image g :=
        (Finset.image_sdiff _ _ g.injective).symm
      refine ⟨(if (F \ F.filter (fun i => c i = true)).Nonempty then [F \ F.filter (fun i => c i = true)] else []) ++ P,
        G, ?_, ?_⟩
      · rw [sieve_cons, h1, List.append_assoc]
      · rw [List.map_cons, sieve_cons, hfilt, h2, hsd, List.map_append, List.append_assoc]
        congr 1
        by_cases hne : (F \ F.filter (fun i => c i = true)).Nonempty
        · rw [if_pos (hne.image _), if_pos hne, List.map_cons, List.map_nil]
        · rw [if_neg (by rwa [Finset.image_nonempty]), if_neg hne, List.map_nil]

/-- The relabelled singletons of `G` are the singletons of the relabelled label list. -/
theorem singletonsOf_map_image (g : Equiv.Perm (Fin n)) (G : Finset (Fin n)) :
    (singletonsOf G).map (Finset.image g) = agfv_singletons ((labelList G).map g) := by
  unfold singletonsOf agfv_singletons
  rw [List.map_map, List.map_map]
  apply List.map_congr_left
  intro i _
  simp [Finset.image_singleton]

/-- **The terminal step, relabelled, has the law of the terminal step on the relabelled set**, from every
well-formed history it can start from (every exact oracle). -/
theorem terminal_perm_law {t : Target n} {o : Oracle n} (hex : Exact t o) (m0 : ℕ) (g : Equiv.Perm (Fin n))
    (G : Finset (Fin n)) (x : Fin n → Bool) :
    ∀ h : History n, WFE h → IsSchedule ((terminal m0 G).map (Finset.image g)) (remaining h) →
      schedLawE o ((terminal m0 G).map (Finset.image g)) h x = schedLawE o (terminal m0 (G.image g)) h x := by
  intro h hwf hs
  have hcard : (G.image g).card = G.card := Finset.card_image_of_injective _ g.injective
  unfold terminal at hs ⊢
  rw [hcard]
  by_cases hle : G.card ≤ 2 * m0
  · rw [if_pos hle] at hs
    rw [if_pos hle, if_pos hle]
    rw [singletonsOf_map_image] at hs ⊢
    obtain ⟨-, hset⟩ := isSchedule_singletons_iff _ _ hs
    have hrem : remaining h = G.image g := by
      rw [← hset]
      ext i
      simp [List.mem_toFinset, List.mem_map, Finset.mem_image, labelList]
    have hs2 : IsSchedule (agfv_singletons (labelList (G.image g))) (remaining h) := by
      rw [hrem]
      exact isSchedule_singletonsOf (G.image g)
    exact schedLawE_singletons_perm hex hwf hs hs2 x
  · rw [if_neg hle, if_neg hle]
    rfl

/-- **One coin outcome: relabelling the RF schedule by `g` has the law of the RF schedule of the relabelled coins.** -/
theorem rfSched_perm_law {t : Target n} {o : Oracle n} (hex : Exact t o) (A : ℝ) (g : Equiv.Perm (Fin n))
    (ζ : Coins A n) (x : Fin n → Bool) :
    schedLawE o ((rfSched A n ζ).map (Finset.image g)) [] x = schedLawE o (rfSched A n (coinPerm A n g ζ)) [] x := by
  have hfull : IsSchedule ((rfSched A n ζ).map (Finset.image g)) (remaining ([] : History n)) := by
    rw [remaining_nil]
    exact agfv_fullSchedule_image g (isSchedule_rfSched A n ζ)
  unfold rfSched at hfull ⊢
  by_cases hsmall : n < 4 * msz A 0
  · rw [if_pos hsmall] at hfull ⊢
    rw [if_pos hsmall]
    rw [singletonsOf_map_image] at hfull ⊢
    have hs2 : IsSchedule (agfv_singletons (labelList (univ : Finset (Fin n)))) (remaining ([] : History n)) := by
      rw [remaining_nil]
      exact isSchedule_singletonsOf univ
    exact schedLawE_singletons_perm hex (h := []) trivial hfull hs2 x
  · rw [if_neg hsmall] at hfull ⊢
    rw [if_neg hsmall]
    obtain ⟨P, G, h1, h2⟩ := sieve_perm (msz A 0) g (List.ofFn ζ) univ
    have hof : List.ofFn (coinPerm A n g ζ) = (List.ofFn ζ).map (fun c => c ∘ g.symm) := by
      rw [List.map_ofFn]
      rfl
    rw [Finset.image_univ_equiv] at h2
    rw [h1, List.map_append] at hfull ⊢
    rw [hof, h2]
    exact schedLawE_append_congr o (terminal_perm_law hex (msz A 0) g G x) _ [] trivial hfull

/-! ## §3 The relabelled mixture and the main theorem -/

/-- The law of a relabelled mixture, expanded (every oracle; no invariance of the target). -/
theorem mixLawE_relabelMix_expand {G : Finset (Equiv.Perm (Fin n))} (hG : G.Nonempty) (μ : SchedMix n)
    (o : Oracle n) (x : Fin n → Bool) :
    mixLawE o (Relabel.relabelMix G hG μ) x =
      (G.card : ℝ)⁻¹ * ∑ g ∈ G, (μ.parts.map (fun p => p.1 * schedLawE o (p.2.map (Finset.image g)) [] x)).sum := by
  show ((G.toList.flatMap (fun g => μ.parts.map (fun p => (p.1 / (G.card : ℝ), p.2.map (Finset.image g))))).map
      (fun p => p.1 * schedLawE o p.2 [] x)).sum = _
  rw [Relabel.sum_map_flatMap]
  have hin : ∀ g : Equiv.Perm (Fin n), g ∈ G.toList →
      ((μ.parts.map (fun p => (p.1 / (G.card : ℝ), p.2.map (Finset.image g)))).map
        (fun p => p.1 * schedLawE o p.2 [] x)).sum
        = (G.card : ℝ)⁻¹ * (μ.parts.map (fun p => p.1 * schedLawE o (p.2.map (Finset.image g)) [] x)).sum := by
    intro g _
    rw [List.map_map, ← List.sum_map_mul_left]
    congr 1
    apply List.map_congr_left
    intro p _
    simp only [Function.comp_apply]
    rw [div_eq_mul_inv]
    ring
  calc _ = (G.toList.map (fun g : Equiv.Perm (Fin n) => (G.card : ℝ)⁻¹ *
          (μ.parts.map (fun p => p.1 * schedLawE o (p.2.map (Finset.image g)) [] x)).sum)).sum := by
        congr 1
        exact List.map_congr_left hin
    _ = _ := by rw [Finset.sum_map_toList, Finset.mul_sum]

/-- **W-55: the retained-subset sampler agrees in output law with a finite mixture of runs of random unmasking with
prescribed block sizes.** For every exact oracle and every word, the law of the RF mixture equals that of its uniform
relabelling, the mixture over coin outcomes `ζ` (weights `coinP ζ`) of runs of random unmasking with the block sizes
of `rfSched ζ`. -/
theorem rfMix_law_eq_relabel {A : ℝ} (hA : 1 ≤ A) (n : ℕ) {t : Target n} {o : Oracle n} (hex : Exact t o)
    (x : Fin n → Bool) :
    mixLawE o (Relabel.relabelMix (univ : Finset (Equiv.Perm (Fin n))) univ_nonempty (rfMix A hA n)) x =
      mixLawE o (rfMix A hA n) x := by
  rw [mixLawE_relabelMix_expand]
  have hparts : ∀ g : Equiv.Perm (Fin n),
      ((rfMix A hA n).parts.map (fun p => p.1 * schedLawE o (p.2.map (Finset.image g)) [] x)).sum
        = ∑ ζ : Coins A n, coinP A n ζ * schedLawE o ((rfSched A n ζ).map (Finset.image g)) [] x := by
    intro g
    show (((univ : Finset (Coins A n)).toList.map (fun ζ => (coinP A n ζ, rfSched A n ζ))).map
        (fun p => p.1 * schedLawE o (p.2.map (Finset.image g)) [] x)).sum = _
    rw [List.map_map]
    exact Finset.sum_map_toList _ _
  have hinner : ∀ g : Equiv.Perm (Fin n),
      ∑ ζ : Coins A n, coinP A n ζ * schedLawE o ((rfSched A n ζ).map (Finset.image g)) [] x =
        mixLawE o (rfMix A hA n) x := by
    intro g
    rw [(rfMix_spec hA n).1 o x]
    calc ∑ ζ : Coins A n, coinP A n ζ * schedLawE o ((rfSched A n ζ).map (Finset.image g)) [] x
        = ∑ ζ : Coins A n, coinP A n (coinPerm A n g ζ) * schedLawE o (rfSched A n (coinPerm A n g ζ)) [] x := by
          refine Finset.sum_congr rfl (fun ζ _ => ?_)
          rw [coinP_perm, rfSched_perm_law hex A g ζ x]
      _ = ∑ ζ : Coins A n, coinP A n ζ * schedLawE o (rfSched A n ζ) [] x :=
          Equiv.sum_comp (coinPerm A n g) (fun ζ => coinP A n ζ * schedLawE o (rfSched A n ζ) [] x)
  have hsum : ∑ g ∈ (univ : Finset (Equiv.Perm (Fin n))),
      ((rfMix A hA n).parts.map (fun p => p.1 * schedLawE o (p.2.map (Finset.image g)) [] x)).sum =
        ∑ _g ∈ (univ : Finset (Equiv.Perm (Fin n))), mixLawE o (rfMix A hA n) x :=
    Finset.sum_congr rfl (fun g _ => (hparts g).trans (hinner g))
  have hc : ((univ : Finset (Equiv.Perm (Fin n))).card : ℝ) ≠ 0 :=
    Nat.cast_ne_zero.2 (Finset.card_pos.2 univ_nonempty).ne'
  rw [hsum, Finset.sum_const, nsmul_eq_mul, ← mul_assoc, inv_mul_cancel₀ hc, one_mul]

end A36W.RFMixLaw

#print axioms A36W.RFMixLaw.isSchedule_singletons_iff
#print axioms A36W.RFMixLaw.schedLawE_singletons_illegal
#print axioms A36W.RFMixLaw.schedLawE_singletons_perm
#print axioms A36W.RFMixLaw.schedLawE_append_congr
#print axioms A36W.RFMixLaw.coinPerm
#print axioms A36W.RFMixLaw.coinP_perm
#print axioms A36W.RFMixLaw.sieve_perm
#print axioms A36W.RFMixLaw.singletonsOf_map_image
#print axioms A36W.RFMixLaw.terminal_perm_law
#print axioms A36W.RFMixLaw.rfSched_perm_law
#print axioms A36W.RFMixLaw.mixLawE_relabelMix_expand
#print axioms A36W.RFMixLaw.rfMix_law_eq_relabel


==> anc/formal_companion/lean/src/A36W/RFNorm.lean <==
import A36W.RFNormLocal

/-!
# A36W.RFNorm: RF Cut I §2.4, the integrated normalizer (2.17)

Two-group branch.  Paper: THEOREM_RF v1.3.2 (sha256 001fded8…), §2.4
(lines 378–481), headline (2.17):

  `|I_C(U) − 1| ≤ K_{Λ,η} √(log m) / m` for `U/m ∈ [η, 1 − η]` above the analytic threshold `m_an`,

with `I_C(U) = ∫_ℝ P̃_s(S_C = U) K″(s) ds` (`normI`, A36W.RFNormBasic).  Lemma T3 (2.2) enters only through the
explicit hypothesis `hT3 : T3Stmt (η / (2Λ))` (RFDefs' statement), at the interiority `η/(2Λ)` that (2.1) gives on
the window.

Route (the printed mechanism, organised in the tilt variable).  Put `w = √(m log m)`, `s₁ = s(U − w)`,
`s₀ = s(U)`, `s₂ = s(U + w)`.
* `normI_split`: `I = ∫_{s ≤ s₁} + ∫_{s₁}^{s₂} + ∫_{s > s₂}`.
* `tails_le` (the coarse tail (2.10) in the tilt variable): the two tails lie in `[0, 1/m]`, by Hoeffding.
* `window_remainder` ((2.11)): on the window `|P̃ − E| ≤ K₃ v^{-3/2}`, integrated against `v ds = dμ`.
* `main_term_eq` (the exact Jacobian (2.13) with the frozen coefficient of (2.14)): with the decomposition
  `E v = −φ(y) y′ + a s_μ G′(y)` (`edgeworth_mul_tiltVar`) and `y′ = −s_μ (1 + y a/2)`,
  `∫_{s₁}^{s₂} E v ds = ∫_{y(s₂)}^{y(s₁)} φ + a_* [G(y(s₁)) − G(y(s₂)) − ∫ (a/2) s_μ y G′(y) ds]
     + ∫ (a − a_*) s_μ G′(y) ds`,
  where `G(y) = (4 − y²) φ(y)/6`, `G′(y) = (y³/6 − y) φ(y)` (the fixed odd polynomial of (2.15)).
* The omitted Gaussian mass beyond `|y| ≥ 2√(log m)` (both endpoints, (2.16)'s "at least `2√(log m)`") is
  `≤ √2/m`; `|G| ≤ e^{−y²/4} ≤ 1/m` at the endpoints; `|a| ≤ (cm)^{-1/2}`, `|a − a_*| ≤ C|y|/m` ((2.14));
  `∫_{s₁}^{s₂} s_μ ds ≤ 2w/√(cm)`.

Deviation from the printed text: the printed proof changes variables from `μ` to `y` on the window and integrates the
expanded integrand (2.15) over `[−y₋, y₊]`; here the same two explicit terms are integrated exactly in the tilt
variable (`intervalIntegral.integral_comp_mul_deriv` for `φ`, the fundamental theorem of calculus for `G`), which
needs no inverse of `μ ↦ y` and no endpoint comparison (2.16).  The constants are explicit functions of `η`, `Λ` and
the T3 constant.
-/

set_option autoImplicit false

namespace A36W.RF

open Real Filter Topology MeasureTheory Set

variable {m : ℕ}

/-- `G′(y) = (y³/6 − y) φ(y)`. -/
noncomputable def CutI.oddGd (y : ℝ) : ℝ := (y ^ 3 / 6 - y) * phiN y

/-- The decomposed Gaussian-plus-Edgeworth integrand times `v`:
`φ(y) s_μ (1 + y a/2) + a s_μ G′(y)` (equal to `edgeworth (tiltP w s) U * tiltVar w s`). -/
noncomputable def CutI.edgeV (w : Fin m → ℝ) (U : ℝ) (s : ℝ) : ℝ :=
  phiN (tiltY w U s) * tiltSd w s * (1 + tiltY w U s * tiltA w s / 2) +
    tiltA w s * tiltSd w s * CutI.oddGd (tiltY w U s)

section Assembly

variable {w : Fin m → ℝ}

theorem CutI.continuous_oddGd : Continuous CutI.oddGd := by
  unfold CutI.oddGd
  exact ((continuous_pow 3).div_const 6 |>.sub continuous_id).mul CutI.continuous_phiN

theorem CutI.continuous_edgeV (hw : ∀ i, 0 < w i) (hm : 0 < m) (U : ℝ) : Continuous (CutI.edgeV w U) := by
  have hy := continuous_tiltY hw hm U
  have hr := continuous_tiltSd hw
  have ha := continuous_tiltA hw hm
  unfold CutI.edgeV
  exact ((CutI.continuous_phiN.comp hy).mul hr |>.mul (continuous_const.add ((hy.mul ha).div_const 2))).add
    ((ha.mul hr).mul (CutI.continuous_oddGd.comp hy))

theorem CutI.edgeV_eq (hw : ∀ i, 0 < w i) (hm : 0 < m) (U : ℤ) (s : ℝ) :
    CutI.edgeV w U s = edgeworth (tiltP w s) U * tiltVar w s := by
  rw [edgeworth_mul_tiltVar hw hm U s]
  rfl

/-- `I = ∫_{s ≤ s₁} + ∫_{s₁}^{s₂} + ∫_{s > s₂}`. -/
theorem normI_split (hw : ∀ i, 0 < w i) (hm : 0 < m) (U : ℤ) (s₁ s₂ : ℝ) :
    normI w U = (∫ s in Iic s₁, pbAtom (tiltP w s) U * tiltVar w s) +
      (∫ s in s₁..s₂, pbAtom (tiltP w s) U * tiltVar w s) +
        ∫ s in Ioi s₂, pbAtom (tiltP w s) U * tiltVar w s := by
  have hf := integrable_normI_integrand hw hm U
  have e1 := intervalIntegral.integral_Iic_add_Ioi (b := s₂) hf.integrableOn hf.integrableOn
  have e2 := intervalIntegral.integral_Iic_sub_Iic (a := s₁) (b := s₂) hf.integrableOn hf.integrableOn
  unfold normI
  linarith

/-- **The two tails** (the coarse tail (2.10) in the tilt variable): if `μ(s₁) = U − d` and `μ(s₂) = U + d`
with `d ≥ 0`, the tails lie in `[0, e^{−2d²/m} m]`. -/
theorem tails_le (hw : ∀ i, 0 < w i) (hm : 0 < m) (U : ℤ) {s₁ s₂ d : ℝ} (hd : 0 ≤ d)
    (h1 : tiltMean w s₁ = U - d) (h2 : tiltMean w s₂ = U + d) :
    0 ≤ (∫ s in Iic s₁, pbAtom (tiltP w s) U * tiltVar w s) +
        ∫ s in Ioi s₂, pbAtom (tiltP w s) U * tiltVar w s ∧
      (∫ s in Iic s₁, pbAtom (tiltP w s) U * tiltVar w s) +
          ∫ s in Ioi s₂, pbAtom (tiltP w s) U * tiltVar w s ≤ exp (-(2 * d ^ 2 / m)) * m := by
  have hf := integrable_normI_integrand hw hm U
  have hnn : ∀ s, 0 ≤ pbAtom (tiltP w s) U * tiltVar w s := fun s =>
    mul_nonneg (CutI.pbAtom_nonneg _ (tiltP_mem hw s) U) (tiltVar_nonneg hw s)
  have hmono := (tiltMean_strictMono hw hm).monotone
  set e := exp (-(2 * d ^ 2 / m)) with he
  have hpt : ∀ s, d ≤ |tiltMean w s - U| →
      pbAtom (tiltP w s) U * tiltVar w s ≤ e * tiltVar w s := fun s hs =>
    mul_le_mul_of_nonneg_right (tail_atom_le hw hm U hd hs) (tiltVar_nonneg hw s)
  -- left tail
  have hL : ∫ s in Iic s₁, pbAtom (tiltP w s) U * tiltVar w s ≤ e * tiltMean w s₁ := by
    have hv := integral_Iic_of_hasDerivAt_of_tendsto (f := tiltMean w) (f' := tiltVar w) (a := s₁)
      (continuous_tiltMean hw).continuousWithinAt (fun x _ => hasDerivAt_tiltMean hw x)
      (integrableOn_tiltVar_Iic hw hm s₁) (tendsto_tiltMean_atBot hw)
    rw [sub_zero] at hv
    calc ∫ s in Iic s₁, pbAtom (tiltP w s) U * tiltVar w s ≤ ∫ s in Iic s₁, e * tiltVar w s := by
          refine setIntegral_mono_on hf.integrableOn ((integrableOn_tiltVar_Iic hw hm s₁).const_mul e)
            measurableSet_Iic fun s hs => hpt s ?_
          have : tiltMean w s ≤ tiltMean w s₁ := hmono hs
          rw [abs_sub_comm, abs_of_nonneg (by linarith)]
          linarith
      _ = e * tiltMean w s₁ := by rw [integral_const_mul, hv]
  -- right tail
  have hR : ∫ s in Ioi s₂, pbAtom (tiltP w s) U * tiltVar w s ≤ e * (m - tiltMean w s₂) := by
    have hv := integral_Ioi_of_hasDerivAt_of_tendsto (f := tiltMean w) (f' := tiltVar w) (a := s₂)
      (continuous_tiltMean hw).continuousWithinAt (fun x _ => hasDerivAt_tiltMean hw x)
      (integrableOn_tiltVar_Ioi hw hm s₂) (tendsto_tiltMean_atTop hw)
    calc ∫ s in Ioi s₂, pbAtom (tiltP w s) U * tiltVar w s ≤ ∫ s in Ioi s₂, e * tiltVar w s := by
          refine setIntegral_mono_on hf.integrableOn ((integrableOn_tiltVar_Ioi hw hm s₂).const_mul e)
            measurableSet_Ioi fun s hs => hpt s ?_
          have : tiltMean w s₂ ≤ tiltMean w s := hmono (le_of_lt hs)
          rw [abs_of_nonneg (by linarith)]
          linarith
      _ = e * (m - tiltMean w s₂) := by rw [integral_const_mul, hv]
  have he0 : 0 ≤ e := (exp_pos _).le
  refine ⟨add_nonneg (setIntegral_nonneg measurableSet_Iic fun s _ => hnn s)
    (setIntegral_nonneg measurableSet_Ioi fun s _ => hnn s), ?_⟩
  calc _ ≤ e * tiltMean w s₁ + e * (m - tiltMean w s₂) := add_le_add hL hR
    _ = e * (m - 2 * d) := by rw [h1, h2]; ring
    _ ≤ e * m := mul_le_mul_of_nonneg_left (by linarith) he0

/-- **(2.11), tilt form: the integrated T3 remainder on the window.**  If T3's bound holds with constant `K`
at interiority `a`, the tilted probabilities lie in `[a, 1 − a]` on `[s₁, s₂]` and `v ≥ c m` there, then
`|∫_{s₁}^{s₂} (P̃_s(S = U) − E_s) v(s) ds| ≤ K (cm)^{-3/2} (μ(s₂) − μ(s₁))`. -/
theorem window_remainder (hw : ∀ i, 0 < w i) (hm : 0 < m) (U : ℤ) {a K c : ℝ} (hc : 0 < c) (hK0 : 0 ≤ K)
    (hK : ∀ (n : ℕ) (p : Fin n → ℝ), 0 < n → (∀ i, a ≤ p i ∧ p i ≤ 1 - a) →
      ∀ k : ℤ, |pbAtom p k - edgeworth p k| ≤ K / pbSd p ^ 3)
    {s₁ s₂ : ℝ} (h12 : s₁ ≤ s₂) (hint : ∀ t ∈ Icc s₁ s₂, ∀ i, a ≤ tiltP w t i ∧ tiltP w t i ≤ 1 - a)
    (hv : ∀ t ∈ Icc s₁ s₂, c * m ≤ tiltVar w t) :
    |∫ s in s₁..s₂, (pbAtom (tiltP w s) U * tiltVar w s - CutI.edgeV w U s)| ≤
      K / (c * m * Real.sqrt (c * m)) * (tiltMean w s₂ - tiltMean w s₁) := by
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  have hcm : 0 < c * m := mul_pos hc hmR
  have hscm := Real.sqrt_pos.mpr hcm
  have hcont : Continuous (fun s => pbAtom (tiltP w s) U * tiltVar w s - CutI.edgeV w U s) :=
    ((continuous_pbAtom_tiltP hw U).mul (continuous_tiltVar hw)).sub (CutI.continuous_edgeV hw hm U)
  refine (intervalIntegral.abs_integral_le_integral_abs h12).trans ?_
  have hb : ∀ t ∈ Icc s₁ s₂, |pbAtom (tiltP w t) U * tiltVar w t - CutI.edgeV w U t| ≤
      K / (c * m * Real.sqrt (c * m)) * tiltVar w t := by
    intro t ht
    rw [CutI.edgeV_eq hw hm U t, ← sub_mul, abs_mul, abs_of_nonneg (tiltVar_nonneg hw t)]
    refine mul_le_mul_of_nonneg_right ((hK m (tiltP w t) hm (hint t ht) U).trans ?_) (tiltVar_nonneg hw t)
    rw [pbSd_tiltP]
    apply div_le_div_of_nonneg_left hK0 (by positivity)
    have h1 : Real.sqrt (c * m) ≤ tiltSd w t := Real.sqrt_le_sqrt (hv t ht)
    have h3 : c * m * Real.sqrt (c * m) = Real.sqrt (c * m) ^ 3 := by
      rw [pow_succ, Real.sq_sqrt hcm.le]
    rw [h3]
    exact pow_le_pow_left₀ hscm.le h1 3
  calc ∫ s in s₁..s₂, |pbAtom (tiltP w s) U * tiltVar w s - CutI.edgeV w U s|
      ≤ ∫ s in s₁..s₂, K / (c * m * Real.sqrt (c * m)) * tiltVar w s :=
        intervalIntegral.integral_mono_on h12 (hcont.abs.intervalIntegrable _ _)
          (((continuous_tiltVar hw).const_mul _).intervalIntegrable _ _) hb
    _ = K / (c * m * Real.sqrt (c * m)) * (tiltMean w s₂ - tiltMean w s₁) := by
        rw [intervalIntegral.integral_const_mul, integral_tiltVar_interval hw]

/-- `∫_{s₁}^{s₂} s_μ ds ≤ (μ(s₂) − μ(s₁)) / √(cm)` when `v ≥ c m` on `[s₁, s₂]`. -/
theorem integral_tiltSd_le (hw : ∀ i, 0 < w i) (hm : 0 < m) {c : ℝ} (hc : 0 < c) {s₁ s₂ : ℝ}
    (h12 : s₁ ≤ s₂) (hv : ∀ t ∈ Icc s₁ s₂, c * m ≤ tiltVar w t) :
    ∫ s in s₁..s₂, tiltSd w s ≤ (tiltMean w s₂ - tiltMean w s₁) / Real.sqrt (c * m) := by
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  have hscm := Real.sqrt_pos.mpr (mul_pos hc hmR)
  have hb : ∀ t ∈ Icc s₁ s₂, tiltSd w t ≤ tiltVar w t / Real.sqrt (c * m) := by
    intro t ht
    have hr := tiltSd_pos hw hm t
    rw [le_div_iff₀ hscm, ← tiltSd_sq hw t]
    have h1 : Real.sqrt (c * m) ≤ tiltSd w t := Real.sqrt_le_sqrt (hv t ht)
    nlinarith
  calc ∫ s in s₁..s₂, tiltSd w s ≤ ∫ s in s₁..s₂, tiltVar w s / Real.sqrt (c * m) :=
        intervalIntegral.integral_mono_on h12 ((continuous_tiltSd hw).intervalIntegrable _ _)
          (((continuous_tiltVar hw).div_const _).intervalIntegrable _ _) hb
    _ = (tiltMean w s₂ - tiltMean w s₁) / Real.sqrt (c * m) := by
        rw [intervalIntegral.integral_div, integral_tiltVar_interval hw]

/-- **The main term, exactly** (the Jacobian (2.13) and the frozen coefficient `a_* = a(s₀)` of (2.14), with the
exact antiderivatives `∫ φ` and `G`): for every `s₁, s₂, s₀`,
`∫_{s₁}^{s₂} E v = ∫_{y(s₂)}^{y(s₁)} φ + a_* (G(y(s₁)) − G(y(s₂)) − ∫ (a/2) s_μ y G′(y)) + ∫ (a − a_*) s_μ G′(y)`. -/
theorem main_term_eq (hw : ∀ i, 0 < w i) (hm : 0 < m) (U : ℝ) (s₁ s₂ s₀ : ℝ) :
    ∫ s in s₁..s₂, CutI.edgeV w U s =
      (∫ y in tiltY w U s₂..tiltY w U s₁, phiN y) +
        tiltA w s₀ * (CutI.oddG (tiltY w U s₁) - CutI.oddG (tiltY w U s₂) -
          ∫ s in s₁..s₂, tiltA w s / 2 * tiltSd w s * (tiltY w U s * CutI.oddGd (tiltY w U s))) +
        ∫ s in s₁..s₂, (tiltA w s - tiltA w s₀) * tiltSd w s * CutI.oddGd (tiltY w U s) := by
  have hy := continuous_tiltY hw hm U
  have hr := continuous_tiltSd hw
  have ha := continuous_tiltA hw hm
  have hG := CutI.continuous_oddGd
  set y' : ℝ → ℝ := fun s => -(tiltSd w s) * (1 + tiltY w U s * tiltA w s / 2) with hy'
  have hy'c : Continuous y' := hr.neg.mul (continuous_const.add ((hy.mul ha).div_const 2))
  have hdy : ∀ s, HasDerivAt (tiltY w U) (y' s) s := fun s => hasDerivAt_tiltY hw hm U s
  -- the Gaussian part
  have hphi : ∫ s in s₁..s₂, phiN (tiltY w U s) * tiltSd w s * (1 + tiltY w U s * tiltA w s / 2) =
      ∫ y in tiltY w U s₂..tiltY w U s₁, phiN y := by
    have h := intervalIntegral.integral_comp_mul_deriv (a := s₁) (b := s₂) (f := tiltY w U) (f' := y')
      (g := phiN) (fun s _ => hdy s) hy'c.continuousOn CutI.continuous_phiN
    rw [intervalIntegral.integral_symm (tiltY w U s₁) (tiltY w U s₂), ← h, ← intervalIntegral.integral_neg]
    refine intervalIntegral.integral_congr fun s _ => ?_
    simp only [Function.comp, hy']
    ring
  -- the `G` part
  have hGd : ∀ s, HasDerivAt (fun t => CutI.oddG (tiltY w U t)) (CutI.oddGd (tiltY w U s) * y' s) s :=
    fun s => (CutI.hasDerivAt_oddG (tiltY w U s)).comp s (hdy s)
  have hGint : ∫ s in s₁..s₂, CutI.oddGd (tiltY w U s) * y' s =
      CutI.oddG (tiltY w U s₂) - CutI.oddG (tiltY w U s₁) :=
    intervalIntegral.integral_eq_sub_of_hasDerivAt (fun s _ => hGd s)
      (((hG.comp hy).mul hy'c).intervalIntegrable _ _)
  have i1 : IntervalIntegrable (fun s => phiN (tiltY w U s) * tiltSd w s * (1 + tiltY w U s * tiltA w s / 2))
      volume s₁ s₂ :=
    (((CutI.continuous_phiN.comp hy).mul hr).mul (continuous_const.add ((hy.mul ha).div_const 2))).intervalIntegrable _ _
  have i2 : IntervalIntegrable (fun s => tiltA w s * tiltSd w s * CutI.oddGd (tiltY w U s)) volume s₁ s₂ :=
    ((ha.mul hr).mul (hG.comp hy)).intervalIntegrable _ _
  have i3 : IntervalIntegrable (fun s => tiltSd w s * CutI.oddGd (tiltY w U s)) volume s₁ s₂ :=
    (hr.mul (hG.comp hy)).intervalIntegrable _ _
  have i4 : IntervalIntegrable (fun s => (tiltA w s - tiltA w s₀) * tiltSd w s * CutI.oddGd (tiltY w U s))
      volume s₁ s₂ :=
    (((ha.sub continuous_const).mul hr).mul (hG.comp hy)).intervalIntegrable _ _
  have i5 : IntervalIntegrable (fun s => -(CutI.oddGd (tiltY w U s) * y' s)) volume s₁ s₂ :=
    ((hG.comp hy).mul hy'c).neg.intervalIntegrable _ _
  have i6 : IntervalIntegrable
      (fun s => tiltA w s / 2 * tiltSd w s * (tiltY w U s * CutI.oddGd (tiltY w U s))) volume s₁ s₂ :=
    (((ha.div_const 2).mul hr).mul (hy.mul (hG.comp hy))).intervalIntegrable _ _
  -- split `a s_μ G′ = a_* s_μ G′ + (a − a_*) s_μ G′`
  have hsplitA : ∫ s in s₁..s₂, tiltA w s * tiltSd w s * CutI.oddGd (tiltY w U s) =
      tiltA w s₀ * (∫ s in s₁..s₂, tiltSd w s * CutI.oddGd (tiltY w U s)) +
        ∫ s in s₁..s₂, (tiltA w s - tiltA w s₀) * tiltSd w s * CutI.oddGd (tiltY w U s) := by
    rw [← intervalIntegral.integral_const_mul, ← intervalIntegral.integral_add (i3.const_mul _) i4]
    refine intervalIntegral.integral_congr fun s _ => ?_
    ring
  -- `s_μ G′ = −G′ y′ − (a/2) s_μ y G′`
  have hsplitR : ∫ s in s₁..s₂, tiltSd w s * CutI.oddGd (tiltY w U s) =
      CutI.oddG (tiltY w U s₁) - CutI.oddG (tiltY w U s₂) -
        ∫ s in s₁..s₂, tiltA w s / 2 * tiltSd w s * (tiltY w U s * CutI.oddGd (tiltY w U s)) := by
    have e : ∫ s in s₁..s₂, tiltSd w s * CutI.oddGd (tiltY w U s) =
        (∫ s in s₁..s₂, -(CutI.oddGd (tiltY w U s) * y' s)) -
          ∫ s in s₁..s₂, tiltA w s / 2 * tiltSd w s * (tiltY w U s * CutI.oddGd (tiltY w U s)) := by
      rw [← intervalIntegral.integral_sub i5 i6]
      refine intervalIntegral.integral_congr fun s _ => ?_
      simp only [hy']
      ring
    rw [e, intervalIntegral.integral_neg, hGint]
    ring
  have hE : ∫ s in s₁..s₂, CutI.edgeV w U s =
      (∫ s in s₁..s₂, phiN (tiltY w U s) * tiltSd w s * (1 + tiltY w U s * tiltA w s / 2)) +
        ∫ s in s₁..s₂, tiltA w s * tiltSd w s * CutI.oddGd (tiltY w U s) := by
    rw [← intervalIntegral.integral_add i1 i2]
    rfl
  rw [hE, hphi, hsplitA, hsplitR]
  ring

end Assembly

/-! ## The headline (2.17) -/

section Headline

/-- On the window `μ ∈ [U − w, U + w]` with `w ≤ η m / 2` and `U/m ∈ [η, 1 − η]`, (2.1) at density `η/2` gives
`p_i ∈ [η/(2Λ), 1 − η/(2Λ)]` and `v ≥ (η/(2Λ))(1 − η/(2Λ)) m`. -/
theorem window_interior {w : Fin m → ℝ} (hw : ∀ i, 0 < w i) {Λ η : ℝ} (hΛ : 1 ≤ Λ)
    (hr : ∀ i j, w i ≤ Λ * w j) (hm : 0 < m) {U wd : ℝ} (hlo : η * m ≤ U) (hhi : U ≤ (1 - η) * m)
    (hwd : wd ≤ η * m / 2) {t : ℝ} (h1 : U - wd ≤ tiltMean w t) (h2 : tiltMean w t ≤ U + wd) :
    (∀ i, η / (2 * Λ) ≤ tiltP w t i ∧ tiltP w t i ≤ 1 - η / (2 * Λ)) ∧
      η / (2 * Λ) * (1 - η / (2 * Λ)) * m ≤ tiltVar w t := by
  have e : η / 2 / Λ = η / (2 * Λ) := by rw [div_div]
  have h := tilt_interior_explicit (η := η / 2) hw hΛ hr hm (s := t) (by linarith) (by linarith)
  rw [e] at h
  exact ⟨h.1, h.2.1⟩

/-- **(2.17).**  For `0 < η ≤ 1/2` and `Λ ≥ 1`, given Lemma T3 (2.2) at interiority `η/(2Λ)`, there are `K` and an
analytic threshold `m_an` (depending only on `η`, `Λ` and the T3 constant) such that for every `m ≥ m_an`, every
positive weight array on `m` coordinates with ratio at most `Λ` and every integer quota `U` with
`U/m ∈ [η, 1 − η]`: `|I_C(U) − 1| ≤ K √(log m) / m`. -/
theorem normalizer_close {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ)
    (hT3 : T3Stmt (η / (2 * Λ))) :
    ∃ K m_an : ℝ, 0 ≤ K ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (U : ℤ), m_an ≤ m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ U → (U : ℝ) ≤ (1 - η) * m →
      |normI w U - 1| ≤ K * Real.sqrt (Real.log m) / m := by
  obtain ⟨K3, hK30, hK3⟩ := hT3
  have hΛ0 : 0 < Λ := by linarith
  obtain ⟨a, ha⟩ : ∃ a, a = η / (2 * Λ) := ⟨_, rfl⟩
  have ha0 : 0 < a := by rw [ha]; positivity
  have ha1 : a ≤ 1 / 4 := by
    rw [ha, div_le_iff₀ (by positivity)]
    nlinarith
  obtain ⟨c, hc⟩ : ∃ c, c = a * (1 - a) := ⟨_, rfl⟩
  have hc0 : 0 < c := by rw [hc]; exact mul_pos ha0 (by linarith)
  obtain ⟨σ, hσ⟩ : ∃ σ, σ = Real.sqrt c := ⟨_, rfl⟩
  have hσ0 : 0 < σ := by rw [hσ]; exact Real.sqrt_pos.mpr hc0
  obtain ⟨Ca, hCa⟩ : ∃ Ca, Ca = 5 / 4 / (c * σ) := ⟨_, rfl⟩
  have hCa0 : 0 ≤ Ca := by rw [hCa]; positivity
  refine ⟨1 + Real.sqrt 2 + 2 * K3 / (c * σ) + 2 / σ + 2 / (c * σ) + 4 * Ca / σ, mAn η, by positivity, ?_⟩
  intro m w U hmAn hw hr hlo hhi
  rw [← ha] at hK3
  -- sizes
  obtain ⟨hL1, hwdle⟩ := window_le hη0 hmAn
  have hm3 : (3 : ℝ) ≤ m := le_trans (le_max_left _ _) hmAn
  have hmR : (0 : ℝ) < m := by linarith
  have hm : 0 < m := by exact_mod_cast hmR
  obtain ⟨L, hL⟩ : ∃ L, L = Real.log m := ⟨_, rfl⟩
  rw [← hL] at hL1 hwdle ⊢
  have hL0 : 0 ≤ L := by linarith
  obtain ⟨wd, hwd⟩ : ∃ wd, wd = Real.sqrt (m * L) := ⟨_, rfl⟩
  rw [← hwd] at hwdle
  have hwd0 : 0 ≤ wd := by rw [hwd]; exact Real.sqrt_nonneg _
  have hsqm := Real.sqrt_pos.mpr hmR
  have hsqL1 : 1 ≤ Real.sqrt L := by
    rw [show (1 : ℝ) = Real.sqrt 1 by simp]
    exact Real.sqrt_le_sqrt hL1
  have hsqm1 : 1 ≤ Real.sqrt m := by
    rw [show (1 : ℝ) = Real.sqrt 1 by simp]
    exact Real.sqrt_le_sqrt (by linarith)
  have hwdq : wd = Real.sqrt m * Real.sqrt L := by rw [hwd, Real.sqrt_mul hmR.le]
  have hcmq : Real.sqrt (c * m) = σ * Real.sqrt m := by rw [hσ, Real.sqrt_mul hc0.le]
  have hcm : 0 < c * m := mul_pos hc0 hmR
  have hscm : 0 < Real.sqrt (c * m) := Real.sqrt_pos.mpr hcm
  -- the window
  have hU1 : 0 < (U : ℝ) - wd := by nlinarith
  have hU2 : (U : ℝ) + wd < m := by nlinarith
  obtain ⟨s₁, hs₁⟩ : ∃ s, s = tiltOf w ((U : ℝ) - wd) := ⟨_, rfl⟩
  obtain ⟨s₂, hs₂⟩ : ∃ s, s = tiltOf w ((U : ℝ) + wd) := ⟨_, rfl⟩
  obtain ⟨s₀, hs₀⟩ : ∃ s, s = tiltOf w (U : ℝ) := ⟨_, rfl⟩
  have hμ1 : tiltMean w s₁ = U - wd := by rw [hs₁]; exact tiltMean_tiltOf hw hm hU1 (by linarith)
  have hμ2 : tiltMean w s₂ = U + wd := by rw [hs₂]; exact tiltMean_tiltOf hw hm (by linarith) hU2
  have hμ0 : tiltMean w s₀ = U := by rw [hs₀]; exact tiltMean_tiltOf hw hm (by linarith) (by linarith)
  have hsm := tiltMean_strictMono hw hm
  have h10 : s₁ ≤ s₀ := hsm.le_iff_le.mp (by rw [hμ1, hμ0]; linarith)
  have h02 : s₀ ≤ s₂ := hsm.le_iff_le.mp (by rw [hμ0, hμ2]; linarith)
  have h12 : s₁ ≤ s₂ := h10.trans h02
  have hwin : ∀ t ∈ Icc s₁ s₂, (∀ i, a ≤ tiltP w t i ∧ tiltP w t i ≤ 1 - a) ∧ c * m ≤ tiltVar w t := by
    intro t ht
    have e1 : tiltMean w s₁ ≤ tiltMean w t := hsm.monotone ht.1
    have e2 : tiltMean w t ≤ tiltMean w s₂ := hsm.monotone ht.2
    have h := window_interior hw hΛ hr hm hlo hhi hwdle (t := t) (by linarith) (by linarith)
    rw [← ha] at h
    rw [hc]
    exact h
  have hint : ∀ t ∈ Icc s₁ s₂, ∀ i, a ≤ tiltP w t i ∧ tiltP w t i ≤ 1 - a := fun t ht => (hwin t ht).1
  have hv : ∀ t ∈ Icc s₁ s₂, c * m ≤ tiltVar w t := fun t ht => (hwin t ht).2
  have hs₀w : s₀ ∈ Icc s₁ s₂ := ⟨h10, h02⟩
  have hsd : ∀ t ∈ Icc s₁ s₂, Real.sqrt (c * m) ≤ tiltSd w t := fun t ht => Real.sqrt_le_sqrt (hv t ht)
  have hA : ∀ t ∈ Icc s₁ s₂, |tiltA w t| ≤ 1 / Real.sqrt (c * m) := fun t ht =>
    (abs_tiltA_le hw hm t).trans (div_le_div_of_nonneg_left zero_le_one hscm (hsd t ht))
  -- the pieces
  set f : ℝ → ℝ := fun s => pbAtom (tiltP w s) U * tiltVar w s with hf
  have hsplit := normI_split hw hm U s₁ s₂
  obtain ⟨hT0, hT1⟩ := tails_le hw hm U hwd0 hμ1 hμ2
  have hexp := exp_window hm
  rw [← hL, ← hwd] at hexp
  rw [hexp] at hT1
  have hT1' : (∫ s in Iic s₁, f s) + ∫ s in Ioi s₂, f s ≤ 1 / m := by
    have : 1 / (m : ℝ) ^ 2 * m = 1 / m := by field_simp
    linarith
  have hfc : Continuous f := (continuous_pbAtom_tiltP hw U).mul (continuous_tiltVar hw)
  have hEc := CutI.continuous_edgeV hw hm (U : ℝ)
  have hmid : ∫ s in s₁..s₂, f s =
      (∫ s in s₁..s₂, (f s - CutI.edgeV w U s)) + ∫ s in s₁..s₂, CutI.edgeV w U s := by
    rw [intervalIntegral.integral_sub (hfc.intervalIntegrable _ _) (hEc.intervalIntegrable _ _)]
    ring
  have hR := window_remainder hw hm U hc0 hK30 hK3 h12 hint hv
  rw [hμ1, hμ2] at hR
  have hmain := main_term_eq hw hm (U : ℝ) s₁ s₂ s₀
  -- the endpoints of the `y` interval
  have hy1 : tiltY w U s₁ = wd / tiltSd w s₁ := by unfold tiltY; rw [hμ1]; ring
  have hy2 : tiltY w U s₂ = -(wd / tiltSd w s₂) := by unfold tiltY; rw [hμ2]; ring
  have hT : 2 * Real.sqrt L ≤ wd / tiltSd w s₁ ∧ 2 * Real.sqrt L ≤ wd / tiltSd w s₂ := by
    have key : ∀ t, 2 * Real.sqrt L ≤ wd / tiltSd w t := by
      intro t
      have hr := tiltSd_pos hw hm t
      have hrle := tiltSd_le hw t
      have h1 : wd / (Real.sqrt m / 2) ≤ wd / tiltSd w t := div_le_div_of_nonneg_left hwd0 hr hrle
      have h2 : wd / (Real.sqrt m / 2) = 2 * Real.sqrt L := by
        rw [hwdq]
        field_simp
      linarith
    exact ⟨key s₁, key s₂⟩
  have hexpL : exp (-((2 * Real.sqrt L) ^ 2 / 4)) = 1 / m := by
    rw [show (2 * Real.sqrt L) ^ 2 / 4 = L by rw [mul_pow, Real.sq_sqrt hL0]; ring, Real.exp_neg, hL,
      Real.exp_log hmR, one_div]
  have hPhi : |(∫ y in tiltY w U s₂..tiltY w U s₁, phiN y) - 1| ≤ Real.sqrt 2 * (1 / m) := by
    have h := CutI.abs_integral_phiN_sub_one_le (A := tiltY w U s₂) (B := tiltY w U s₁)
      (T := 2 * Real.sqrt L) (by positivity) (by rw [hy2]; linarith [hT.2]) (by rw [hy1]; exact hT.1)
    rwa [hexpL] at h
  have hGb : ∀ t, 2 * Real.sqrt L ≤ |tiltY w U t| → |CutI.oddG (tiltY w U t)| ≤ 1 / m := by
    intro t ht
    refine (CutI.abs_oddG_le _).trans ?_
    rw [← hexpL]
    apply exp_le_exp.mpr
    have : (2 * Real.sqrt L) ^ 2 ≤ tiltY w U t ^ 2 := by
      rw [← sq_abs (tiltY w U t)]
      exact pow_le_pow_left₀ (by positivity) ht 2
    linarith
  have hG1 : |CutI.oddG (tiltY w U s₁)| ≤ 1 / m :=
    hGb s₁ (by rw [hy1, abs_of_nonneg (div_nonneg hwd0 (tiltSd_pos hw hm s₁).le)]; exact hT.1)
  have hG2 : |CutI.oddG (tiltY w U s₂)| ≤ 1 / m :=
    hGb s₂ (by rw [hy2, abs_neg, abs_of_nonneg (div_nonneg hwd0 (tiltSd_pos hw hm s₂).le)]; exact hT.2)
  -- `∫ s_μ`
  have hSd := integral_tiltSd_le hw hm hc0 h12 hv
  rw [hμ1, hμ2, show (U : ℝ) + wd - (U - wd) = 2 * wd by ring] at hSd
  have hSd0 : 0 ≤ ∫ s in s₁..s₂, tiltSd w s :=
    intervalIntegral.integral_nonneg h12 fun t _ => (tiltSd_pos hw hm t).le
  have hy := continuous_tiltY hw hm (U : ℝ)
  have hr := continuous_tiltSd hw
  have hac := continuous_tiltA hw hm
  have hGc := CutI.continuous_oddGd
  -- `J₁`
  have hJ1 : |∫ s in s₁..s₂, tiltA w s / 2 * tiltSd w s * (tiltY w U s * CutI.oddGd (tiltY w U s))| ≤
      1 / Real.sqrt (c * m) * (2 * wd / Real.sqrt (c * m)) := by
    refine (intervalIntegral.abs_integral_le_integral_abs h12).trans ?_
    have hb : ∀ t ∈ Icc s₁ s₂,
        |tiltA w t / 2 * tiltSd w t * (tiltY w U t * CutI.oddGd (tiltY w U t))| ≤
          1 / Real.sqrt (c * m) * tiltSd w t := by
      intro t ht
      have h1 := hA t ht
      have h2 := CutI.abs_mul_oddG'_le (tiltY w U t)
      have hrt := (tiltSd_pos hw hm t).le
      rw [abs_mul, abs_mul, abs_div, abs_of_pos (by norm_num : (0 : ℝ) < 2), abs_of_nonneg hrt]
      unfold CutI.oddGd
      have h3 : |tiltA w t| / 2 * tiltSd w t * |tiltY w U t * ((tiltY w U t ^ 3 / 6 - tiltY w U t) *
          phiN (tiltY w U t))| ≤ (1 / Real.sqrt (c * m)) / 2 * tiltSd w t * 2 := by
        apply mul_le_mul _ h2 (abs_nonneg _) (by positivity)
        exact mul_le_mul_of_nonneg_right (by linarith) hrt
      linarith
    calc ∫ s in s₁..s₂, |tiltA w s / 2 * tiltSd w s * (tiltY w U s * CutI.oddGd (tiltY w U s))|
        ≤ ∫ s in s₁..s₂, 1 / Real.sqrt (c * m) * tiltSd w s :=
          intervalIntegral.integral_mono_on h12
            ((((hac.div_const 2).mul hr).mul (hy.mul (hGc.comp hy))).abs.intervalIntegrable _ _)
            ((hr.const_mul _).intervalIntegrable _ _) hb
      _ = 1 / Real.sqrt (c * m) * ∫ s in s₁..s₂, tiltSd w s := intervalIntegral.integral_const_mul _ _
      _ ≤ 1 / Real.sqrt (c * m) * (2 * wd / Real.sqrt (c * m)) :=
          mul_le_mul_of_nonneg_left hSd (by positivity)
  -- `J₂`
  have hJ2 : |∫ s in s₁..s₂, (tiltA w s - tiltA w s₀) * tiltSd w s * CutI.oddGd (tiltY w U s)| ≤
      2 * Ca / m * (2 * wd / Real.sqrt (c * m)) := by
    refine (intervalIntegral.abs_integral_le_integral_abs h12).trans ?_
    have hb : ∀ t ∈ Icc s₁ s₂, |(tiltA w t - tiltA w s₀) * tiltSd w t * CutI.oddGd (tiltY w U t)| ≤
        2 * Ca / m * tiltSd w t := by
      intro t ht
      have h1 := tiltA_sub_le hw hm hc0 hv (U : ℝ) hs₀w hμ0 ht
      rw [← hσ, ← hCa] at h1
      have h2 := CutI.abs_mul_oddG'_le (tiltY w U t)
      have hrt := (tiltSd_pos hw hm t).le
      rw [abs_mul, abs_mul, abs_of_nonneg hrt]
      unfold CutI.oddGd
      have e : |tiltA w t - tiltA w s₀| * tiltSd w t * |(tiltY w U t ^ 3 / 6 - tiltY w U t) * phiN (tiltY w U t)|
          ≤ Ca * |tiltY w U t| / m * tiltSd w t * |(tiltY w U t ^ 3 / 6 - tiltY w U t) * phiN (tiltY w U t)| :=
        mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right h1 hrt) (abs_nonneg _)
      have e2 : Ca * |tiltY w U t| / m * tiltSd w t *
          |(tiltY w U t ^ 3 / 6 - tiltY w U t) * phiN (tiltY w U t)| =
          Ca / m * tiltSd w t * |tiltY w U t * ((tiltY w U t ^ 3 / 6 - tiltY w U t) * phiN (tiltY w U t))| := by
        rw [abs_mul (tiltY w U t)]
        ring
      have e3 : Ca / m * tiltSd w t * |tiltY w U t * ((tiltY w U t ^ 3 / 6 - tiltY w U t) * phiN (tiltY w U t))|
          ≤ Ca / m * tiltSd w t * 2 := mul_le_mul_of_nonneg_left h2 (by positivity)
      have e4 : Ca / m * tiltSd w t * 2 = 2 * Ca / m * tiltSd w t := by ring
      linarith
    calc ∫ s in s₁..s₂, |(tiltA w s - tiltA w s₀) * tiltSd w s * CutI.oddGd (tiltY w U s)|
        ≤ ∫ s in s₁..s₂, 2 * Ca / m * tiltSd w s :=
          intervalIntegral.integral_mono_on h12
            ((((hac.sub continuous_const).mul hr).mul (hGc.comp hy)).abs.intervalIntegrable _ _)
            ((hr.const_mul _).intervalIntegrable _ _) hb
      _ = 2 * Ca / m * ∫ s in s₁..s₂, tiltSd w s := intervalIntegral.integral_const_mul _ _
      _ ≤ 2 * Ca / m * (2 * wd / Real.sqrt (c * m)) := mul_le_mul_of_nonneg_left hSd (by positivity)
  have hA0 : |tiltA w s₀| ≤ 1 / Real.sqrt (c * m) := hA s₀ hs₀w
  -- assemble
  have hdecomp : normI w U - 1 =
      ((∫ s in Iic s₁, f s) + ∫ s in Ioi s₂, f s) + (∫ s in s₁..s₂, (f s - CutI.edgeV w U s)) +
        ((∫ y in tiltY w U s₂..tiltY w U s₁, phiN y) - 1) +
        tiltA w s₀ * (CutI.oddG (tiltY w U s₁) - CutI.oddG (tiltY w U s₂)) -
        tiltA w s₀ * (∫ s in s₁..s₂, tiltA w s / 2 * tiltSd w s * (tiltY w U s * CutI.oddGd (tiltY w U s))) +
        ∫ s in s₁..s₂, (tiltA w s - tiltA w s₀) * tiltSd w s * CutI.oddGd (tiltY w U s) := by
    rw [hsplit, hmid, hmain]
    ring
  have hb1 : |((∫ s in Iic s₁, f s) + ∫ s in Ioi s₂, f s)| ≤ 1 / m := by
    rw [abs_of_nonneg hT0]
    exact hT1'
  have hb4 : |tiltA w s₀ * (CutI.oddG (tiltY w U s₁) - CutI.oddG (tiltY w U s₂))| ≤
      1 / Real.sqrt (c * m) * (2 / m) := by
    rw [abs_mul]
    apply mul_le_mul hA0 _ (abs_nonneg _) (by positivity)
    calc |CutI.oddG (tiltY w U s₁) - CutI.oddG (tiltY w U s₂)|
        ≤ |CutI.oddG (tiltY w U s₁)| + |CutI.oddG (tiltY w U s₂)| := abs_sub _ _
      _ ≤ 2 / m := by
          have e : (2 : ℝ) / m = 1 / m + 1 / m := by ring
          linarith only [hG1, hG2, e]
  have hb5 : |tiltA w s₀ * (∫ s in s₁..s₂, tiltA w s / 2 * tiltSd w s *
      (tiltY w U s * CutI.oddGd (tiltY w U s)))| ≤
      1 / Real.sqrt (c * m) * (1 / Real.sqrt (c * m) * (2 * wd / Real.sqrt (c * m))) := by
    rw [abs_mul]
    exact mul_le_mul hA0 hJ1 (abs_nonneg _) (by positivity)
  have htot : |normI w U - 1| ≤ 1 / m + K3 / (c * m * Real.sqrt (c * m)) * (2 * wd) +
      Real.sqrt 2 * (1 / m) + 1 / Real.sqrt (c * m) * (2 / m) +
      1 / Real.sqrt (c * m) * (1 / Real.sqrt (c * m) * (2 * wd / Real.sqrt (c * m))) +
      2 * Ca / m * (2 * wd / Real.sqrt (c * m)) := by
    rw [hdecomp]
    have hR' : |∫ s in s₁..s₂, (f s - CutI.edgeV w U s)| ≤ K3 / (c * m * Real.sqrt (c * m)) * (2 * wd) := by
      have e : (U : ℝ) + wd - (U - wd) = 2 * wd := by ring
      rw [e] at hR
      exact hR
    calc _ ≤ |((∫ s in Iic s₁, f s) + ∫ s in Ioi s₂, f s)| + |∫ s in s₁..s₂, (f s - CutI.edgeV w U s)| +
          |(∫ y in tiltY w U s₂..tiltY w U s₁, phiN y) - 1| +
          |tiltA w s₀ * (CutI.oddG (tiltY w U s₁) - CutI.oddG (tiltY w U s₂))| +
          |tiltA w s₀ * (∫ s in s₁..s₂, tiltA w s / 2 * tiltSd w s * (tiltY w U s * CutI.oddGd (tiltY w U s)))| +
          |∫ s in s₁..s₂, (tiltA w s - tiltA w s₀) * tiltSd w s * CutI.oddGd (tiltY w U s)| := by
          have t1 := abs_add_le (((∫ s in Iic s₁, f s) + ∫ s in Ioi s₂, f s) + (∫ s in s₁..s₂, (f s - CutI.edgeV w U s)) +
            ((∫ y in tiltY w U s₂..tiltY w U s₁, phiN y) - 1) +
            tiltA w s₀ * (CutI.oddG (tiltY w U s₁) - CutI.oddG (tiltY w U s₂)) -
            tiltA w s₀ * (∫ s in s₁..s₂, tiltA w s / 2 * tiltSd w s * (tiltY w U s * CutI.oddGd (tiltY w U s))))
            (∫ s in s₁..s₂, (tiltA w s - tiltA w s₀) * tiltSd w s * CutI.oddGd (tiltY w U s))
          have t2 := abs_sub (((∫ s in Iic s₁, f s) + ∫ s in Ioi s₂, f s) + (∫ s in s₁..s₂, (f s - CutI.edgeV w U s)) +
            ((∫ y in tiltY w U s₂..tiltY w U s₁, phiN y) - 1) +
            tiltA w s₀ * (CutI.oddG (tiltY w U s₁) - CutI.oddG (tiltY w U s₂)))
            (tiltA w s₀ * (∫ s in s₁..s₂, tiltA w s / 2 * tiltSd w s * (tiltY w U s * CutI.oddGd (tiltY w U s))))
          have t3 := abs_add_le (((∫ s in Iic s₁, f s) + ∫ s in Ioi s₂, f s) + (∫ s in s₁..s₂, (f s - CutI.edgeV w U s)) +
            ((∫ y in tiltY w U s₂..tiltY w U s₁, phiN y) - 1))
            (tiltA w s₀ * (CutI.oddG (tiltY w U s₁) - CutI.oddG (tiltY w U s₂)))
          have t4 := abs_add_le (((∫ s in Iic s₁, f s) + ∫ s in Ioi s₂, f s) + (∫ s in s₁..s₂, (f s - CutI.edgeV w U s)))
            ((∫ y in tiltY w U s₂..tiltY w U s₁, phiN y) - 1)
          have t5 := abs_add_le ((∫ s in Iic s₁, f s) + ∫ s in Ioi s₂, f s) (∫ s in s₁..s₂, (f s - CutI.edgeV w U s))
          linarith only [t1, t2, t3, t4, t5]
      _ ≤ _ := by linarith only [hb1, hR', hPhi, hb4, hb5, hJ2]
  -- the six terms against `√(log m)/m`
  have e2 : K3 / (c * m * Real.sqrt (c * m)) * (2 * wd) = 2 * K3 / (c * σ) * Real.sqrt L / m := by
    rw [hcmq, hwdq]
    field_simp
  have e5 : 1 / Real.sqrt (c * m) * (1 / Real.sqrt (c * m) * (2 * wd / Real.sqrt (c * m))) =
      2 / (c * σ) * Real.sqrt L / m := by
    have hsq : Real.sqrt (c * m) * Real.sqrt (c * m) = c * m := Real.mul_self_sqrt hcm.le
    calc 1 / Real.sqrt (c * m) * (1 / Real.sqrt (c * m) * (2 * wd / Real.sqrt (c * m)))
        = 2 * wd / ((Real.sqrt (c * m) * Real.sqrt (c * m)) * Real.sqrt (c * m)) := by
          field_simp
      _ = 2 * wd / (c * m * Real.sqrt (c * m)) := by rw [hsq]
      _ = 2 / (c * σ) * Real.sqrt L / m := by
          rw [hcmq, hwdq]
          field_simp
  have e6 : 2 * Ca / m * (2 * wd / Real.sqrt (c * m)) = 4 * Ca / σ * Real.sqrt L / m := by
    rw [hcmq, hwdq]
    field_simp
    ring
  have i1 : 1 / (m : ℝ) ≤ 1 * Real.sqrt L / m := by
    rw [one_mul]
    exact div_le_div_of_nonneg_right hsqL1 hmR.le
  have i3 : Real.sqrt 2 * (1 / m) ≤ Real.sqrt 2 * Real.sqrt L / m := by
    rw [mul_div_assoc]
    exact mul_le_mul_of_nonneg_left (div_le_div_of_nonneg_right hsqL1 hmR.le) (Real.sqrt_nonneg _)
  have i4 : 1 / Real.sqrt (c * m) * (2 / m) ≤ 2 / σ * Real.sqrt L / m := by
    rw [hcmq]
    have h1 : 1 / (σ * Real.sqrt m) ≤ 1 / σ :=
      div_le_div_of_nonneg_left zero_le_one hσ0 (le_mul_of_one_le_right hσ0.le hsqm1)
    calc 1 / (σ * Real.sqrt m) * (2 / m) ≤ 1 / σ * (2 / m) :=
          mul_le_mul_of_nonneg_right h1 (by positivity)
      _ = 2 / σ * 1 / m := by ring
      _ ≤ 2 / σ * Real.sqrt L / m := by
          apply div_le_div_of_nonneg_right _ hmR.le
          exact mul_le_mul_of_nonneg_left hsqL1 (by positivity)
  calc |normI w U - 1| ≤ _ := htot
    _ ≤ 1 * Real.sqrt L / m + 2 * K3 / (c * σ) * Real.sqrt L / m + Real.sqrt 2 * Real.sqrt L / m +
        2 / σ * Real.sqrt L / m + 2 / (c * σ) * Real.sqrt L / m + 4 * Ca / σ * Real.sqrt L / m := by
        rw [e2, e5, e6]
        linarith only [i1, i3, i4]
    _ = (1 + Real.sqrt 2 + 2 * K3 / (c * σ) + 2 / σ + 2 / (c * σ) + 4 * Ca / σ) * Real.sqrt L / m := by
        ring

end Headline

end A36W.RF


==> anc/formal_companion/lean/src/A36W/RFNormBasic.lean <==
import A36W.RFTilt

/-!
# A36W.RFNormBasic: RF Cut I §2.4, the normalizer, its exact change of variables (2.9) and the coarse tail (2.10)

Two-group branch.  Paper: THEOREM_RF v1.3.2 (sha256 001fded8…), §2.4
(lines 378–401).

* `normI w U = ∫_ℝ P̃_s(S_C = U) K″(s) ds`, with `P̃_s(S_C = U) = pbAtom (tiltP w s) U` (A36W's Poisson-binomial
  law at the tilt `s`) and `K″ = tiltVar w` (`deriv_deriv_cgfK`).
* `integrable_normI_integrand`, `integrable_tiltVar`, `integral_tiltVar` (`∫_ℝ v = m`).
* **(2.9)** `normI_eq_integral_mean`: `I_C(U) = ∫_0^m P_{s(μ)}(S_C = U) dμ` (substitution `μ = K′(s)`), for every
  integer `U`; `normI_pos`: the integral is positive for `0 ≤ U ≤ m` (finiteness is integrability, which holds for
  every `U`).
* **(2.10)** `coarse_tail`: `∫_{|μ − U| > w, μ ∈ (0,m)} P_{s(μ)}(S_C = U) dμ ≤ 2/m` with `w = √(m log m)`, from
  Hoeffding's atom bound `CutI.pbAtom_le_hoeffding`, which holds for every array with entries in `[0, 1]`, hence
  uniformly in the tilt.  `tail_atom_le` is the pointwise tilt form used by (2.17).
-/

set_option autoImplicit false

namespace A36W.RF

open Real Filter Topology MeasureTheory Set

variable {m : ℕ}

/-- **The normalizer** `I_C(U) = ∫_ℝ P̃_s(S_C = U) K″(s) ds`. -/
noncomputable def normI (w : Fin m → ℝ) (U : ℤ) : ℝ := ∫ s, pbAtom (tiltP w s) U * tiltVar w s

section Analytic

variable {w : Fin m → ℝ}

theorem continuous_tiltVar (hw : ∀ i, 0 < w i) : Continuous (tiltVar w) :=
  continuous_iff_continuousAt.mpr fun s => (hasDerivAt_tiltVar hw s).continuousAt

theorem continuous_tiltGam3 (hw : ∀ i, 0 < w i) : Continuous (fun s => pbGam3 (tiltP w s)) :=
  continuous_iff_continuousAt.mpr fun s => (hasDerivAt_tiltGam3 hw s).continuousAt

theorem tiltVar_nonneg (hw : ∀ i, 0 < w i) (s : ℝ) : 0 ≤ tiltVar w s := by
  unfold tiltVar pbVar
  exact Finset.sum_nonneg fun i _ => mul_nonneg (tiltP_pos hw s i).le (by linarith [tiltP_lt_one hw s i])

theorem continuous_pbAtom_tiltP (hw : ∀ i, 0 < w i) (U : ℤ) :
    Continuous (fun s => pbAtom (tiltP w s) U) := by
  have h : (fun s => pbAtom (tiltP w s) U) =
      fun s => exp (s * U) * Z w Finset.univ U / ∏ i, (1 + w i * exp s) :=
    funext fun s => pbAtom_tiltP hw s U
  rw [h]
  refine Continuous.div (by fun_prop) (continuous_finsetProd _ fun i _ => by fun_prop)
    (fun s => (tilt_prod_den_pos hw s _).ne')

/-- **`K″ = v`**: the second derivative of `K` is the tilted variance. -/
theorem deriv_deriv_cgfK (hw : ∀ i, 0 < w i) (s : ℝ) : deriv (deriv (cgfK w)) s = tiltVar w s := by
  have h : deriv (cgfK w) = tiltMean w := funext fun t => (hasDerivAt_cgfK hw t).deriv
  rw [h]
  exact (hasDerivAt_tiltMean hw s).deriv

theorem integral_tiltVar_interval (hw : ∀ i, 0 < w i) (a b : ℝ) :
    ∫ s in a..b, tiltVar w s = tiltMean w b - tiltMean w a :=
  intervalIntegral.integral_eq_sub_of_hasDerivAt (fun s _ => hasDerivAt_tiltMean hw s)
    ((continuous_tiltVar hw).intervalIntegrable a b)

theorem integrableOn_tiltVar_Iic (hw : ∀ i, 0 < w i) (hm : 0 < m) (b : ℝ) :
    IntegrableOn (tiltVar w) (Iic b) := by
  refine integrableOn_Iic_of_intervalIntegral_norm_bounded (l := atBot) (a := id) (m : ℝ) b
    (fun i => (continuous_tiltVar hw).integrableOn_Ioc) tendsto_id ?_
  filter_upwards [eventually_le_atBot b] with i hi
  have e : ∫ x in id i..b, ‖tiltVar w x‖ = ∫ x in i..b, tiltVar w x :=
    intervalIntegral.integral_congr fun x _ => Real.norm_of_nonneg (tiltVar_nonneg hw x)
  rw [e, integral_tiltVar_interval hw]
  linarith [tiltMean_lt hw hm b, tiltMean_pos hw hm i]

theorem integrableOn_tiltVar_Ioi (hw : ∀ i, 0 < w i) (hm : 0 < m) (a : ℝ) :
    IntegrableOn (tiltVar w) (Ioi a) := by
  refine integrableOn_Ioi_of_intervalIntegral_norm_bounded (l := atTop) (b := id) (m : ℝ) a
    (fun i => (continuous_tiltVar hw).integrableOn_Ioc) tendsto_id ?_
  filter_upwards [eventually_ge_atTop a] with i hi
  have e : ∫ x in a..id i, ‖tiltVar w x‖ = ∫ x in a..i, tiltVar w x :=
    intervalIntegral.integral_congr fun x _ => Real.norm_of_nonneg (tiltVar_nonneg hw x)
  rw [e, integral_tiltVar_interval hw]
  linarith [tiltMean_lt hw hm i, tiltMean_pos hw hm a]

theorem integrable_tiltVar (hw : ∀ i, 0 < w i) (hm : 0 < m) : Integrable (tiltVar w) := by
  have h := (integrableOn_tiltVar_Iic hw hm 0).union (integrableOn_tiltVar_Ioi hw hm 0)
  rwa [Iic_union_Ioi, integrableOn_univ] at h

/-- `∫_ℝ v = m`. -/
theorem integral_tiltVar (hw : ∀ i, 0 < w i) (hm : 0 < m) : ∫ s, tiltVar w s = m := by
  have h := integral_of_hasDerivAt_of_tendsto (fun s => hasDerivAt_tiltMean hw s)
    (integrable_tiltVar hw hm) (tendsto_tiltMean_atBot hw) (tendsto_tiltMean_atTop hw)
  rw [h, sub_zero]

theorem CutI.pbAtom_le_one (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) (k : ℤ) : pbAtom p k ≤ 1 := by
  unfold pbAtom
  split_ifs with hk
  · by_cases hkm : k.toNat ≤ m
    · rw [← pbPmf_sum_range p]
      exact Finset.single_le_sum (fun j _ => pbPmf_nonneg p (fun i => (hp i).1) (fun i => (hp i).2) j)
        (Finset.mem_range.mpr (by omega))
    · rw [pbPmf_eq_zero_of_lt p (by omega)]
      exact zero_le_one
  · exact zero_le_one

/-- The integrand of `I_C(U)` is integrable (so `I_C(U)` is finite) for every integer `U`. -/
theorem integrable_normI_integrand (hw : ∀ i, 0 < w i) (hm : 0 < m) (U : ℤ) :
    Integrable (fun s => pbAtom (tiltP w s) U * tiltVar w s) := by
  refine (integrable_tiltVar hw hm).mono'
    ((continuous_pbAtom_tiltP hw U).mul (continuous_tiltVar hw)).aestronglyMeasurable
    (Eventually.of_forall fun s => ?_)
  have h0 := CutI.pbAtom_nonneg (tiltP w s) (tiltP_mem hw s) U
  have h1 := CutI.pbAtom_le_one (tiltP w s) (tiltP_mem hw s) U
  have hv := tiltVar_nonneg hw s
  rw [Real.norm_of_nonneg (mul_nonneg h0 hv)]
  nlinarith

theorem range_tiltMean (hw : ∀ i, 0 < w i) (hm : 0 < m) : range (tiltMean w) = Ioo 0 (m : ℝ) := by
  ext M
  constructor
  · rintro ⟨s, rfl⟩
    exact ⟨tiltMean_pos hw hm s, tiltMean_lt hw hm s⟩
  · rintro ⟨h0, h1⟩
    exact exists_tiltMean_eq hw hm h0 h1

end Analytic

/-! ## (2.9): the exact change of variables `μ = K′(s)` -/

section ChangeOfVariables

variable {w : Fin m → ℝ}

/-- **(2.9).**  The substitution `μ = K′(s)` gives the exact identity
`I_C(U) = ∫_ℝ P̃_s(S_C = U) K″(s) ds = ∫_0^m P_{s(μ)}(S_C = U) dμ`, where `s(μ) = tiltOf w μ`. -/
theorem normI_eq_integral_mean (hw : ∀ i, 0 < w i) (hm : 0 < m) (U : ℤ) :
    normI w U = ∫ μ in (0 : ℝ)..m, pbAtom (tiltP w (tiltOf w μ)) U := by
  have h := integral_image_eq_integral_abs_deriv_smul (s := univ) (f := tiltMean w) (f' := tiltVar w)
    MeasurableSet.univ (fun s _ => (hasDerivAt_tiltMean hw s).hasDerivWithinAt)
    (tiltMean_strictMono hw hm).injective.injOn (fun μ => pbAtom (tiltP w (tiltOf w μ)) U)
  rw [image_univ, range_tiltMean hw hm, Measure.restrict_univ] at h
  rw [intervalIntegral.integral_of_le (Nat.cast_nonneg m), integral_Ioc_eq_integral_Ioo, h, normI]
  refine integral_congr_ae (Eventually.of_forall fun s => ?_)
  simp only [smul_eq_mul]
  rw [tiltOf_tiltMean hw hm, abs_of_pos (tiltVar_pos hw hm s), mul_comm]

/-- The `μ`-integrand `μ ↦ P_{s(μ)}(S_C = U)` is integrable on `(0, m)`. -/
theorem integrableOn_mean_integrand (hw : ∀ i, 0 < w i) (hm : 0 < m) (U : ℤ) :
    IntegrableOn (fun μ => pbAtom (tiltP w (tiltOf w μ)) U) (Ioo 0 (m : ℝ)) := by
  have h := (integrableOn_image_iff_integrableOn_abs_deriv_smul (s := univ) (f := tiltMean w)
    (f' := tiltVar w) MeasurableSet.univ (fun s _ => (hasDerivAt_tiltMean hw s).hasDerivWithinAt)
    (tiltMean_strictMono hw hm).injective.injOn (fun μ => pbAtom (tiltP w (tiltOf w μ)) U)).mpr
  rw [image_univ, range_tiltMean hw hm] at h
  refine h ?_
  rw [integrableOn_univ]
  refine (integrable_normI_integrand hw hm U).congr (Eventually.of_forall fun s => ?_)
  simp only [smul_eq_mul]
  rw [tiltOf_tiltMean hw hm, abs_of_pos (tiltVar_pos hw hm s), mul_comm]

/-- **(2.9), positivity.**  For a nonempty child and every quota `0 ≤ U ≤ m` (including `0` and `m`),
`I_C(U) > 0` (and it is finite: `integrable_normI_integrand`). -/
theorem normI_pos (hw : ∀ i, 0 < w i) (hm : 0 < m) {U : ℤ} (h0 : 0 ≤ U) (h1 : U ≤ (m : ℤ)) :
    0 < normI w U := by
  have hpos : ∀ s, 0 < pbAtom (tiltP w s) U * tiltVar w s := fun s => by
    rw [pbAtom_tiltP hw]
    have hZ : 0 < Z w Finset.univ U :=
      Z_pos (fun i _ => hw i) h0 (by rw [Finset.card_univ, Fintype.card_fin]; exact h1)
    exact mul_pos (div_pos (mul_pos (exp_pos _) hZ) (tilt_prod_den_pos hw s _)) (tiltVar_pos hw hm s)
  unfold normI
  rw [integral_pos_iff_support_of_nonneg (fun s => (hpos s).le) (integrable_normI_integrand hw hm U)]
  have hs : Function.support (fun s => pbAtom (tiltP w s) U * tiltVar w s) = univ := by
    ext s
    simp only [Function.mem_support, mem_univ, iff_true]
    exact (hpos s).ne'
  rw [hs, Real.volume_univ]
  exact ENNReal.zero_lt_top

end ChangeOfVariables

/-! ## (2.10): the coarse tail -/

section CoarseTail

variable {w : Fin m → ℝ}

/-- Hoeffding at a tilt, pointwise: if `|μ(s) − U| ≥ d ≥ 0` then `P̃_s(S = U) ≤ e^{−2d²/m}`. -/
theorem tail_atom_le (hw : ∀ i, 0 < w i) (hm : 0 < m) (U : ℤ) {d : ℝ} (hd : 0 ≤ d) {s : ℝ}
    (hs : d ≤ |tiltMean w s - U|) : pbAtom (tiltP w s) U ≤ exp (-(2 * d ^ 2 / m)) := by
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  refine (CutI.pbAtom_le_hoeffding (tiltP w s) (tiltP_mem hw s) hm U).trans (exp_le_exp.mpr ?_)
  have h1 : d ^ 2 ≤ ((U : ℝ) - pbMean (tiltP w s)) ^ 2 := by
    have : d ^ 2 ≤ |tiltMean w s - U| ^ 2 := pow_le_pow_left₀ hd hs 2
    rw [sq_abs] at this
    have e : ((U : ℝ) - pbMean (tiltP w s)) ^ 2 = (tiltMean w s - U) ^ 2 := by
      unfold tiltMean
      ring
    rw [e]
    exact this
  have h2 : 2 * d ^ 2 / m ≤ 2 * ((U : ℝ) - pbMean (tiltP w s)) ^ 2 / m :=
    div_le_div_of_nonneg_right (by linarith) hmR.le
  linarith

/-- `e^{−2 w²/m} = m^{−2}` for the window `w = √(m log m)`, `m ≥ 1`. -/
theorem exp_window (hm : 0 < m) :
    exp (-(2 * Real.sqrt (m * Real.log m) ^ 2 / m)) = 1 / (m : ℝ) ^ 2 := by
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  have hlog : 0 ≤ Real.log m := Real.log_nonneg (by exact_mod_cast hm)
  rw [Real.sq_sqrt (mul_nonneg hmR.le hlog)]
  have e : -(2 * ((m : ℝ) * Real.log m) / m) = -(2 * Real.log m) := by
    field_simp
  rw [e, Real.exp_neg, show 2 * Real.log m = ((2 : ℕ) : ℝ) * Real.log m by norm_num, Real.exp_nat_mul,
    Real.exp_log hmR, one_div]

/-- **(2.10).**  With `w = √(m log m)`, `∫_{|μ − U| > w} P_{s(μ)}(S_C = U) dμ ≤ 2m e^{−2w²/m} = 2/m`
(the integral over `μ ∈ (0, m)`, the range of the mean). -/
theorem coarse_tail (hw : ∀ i, 0 < w i) (hm : 0 < m) (U : ℤ) :
    ∫ μ in {μ : ℝ | Real.sqrt (m * Real.log m) < |μ - U|} ∩ Ioo 0 (m : ℝ),
        pbAtom (tiltP w (tiltOf w μ)) U ≤ 2 / m := by
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  set S : Set ℝ := {μ : ℝ | Real.sqrt (m * Real.log m) < |μ - U|} ∩ Ioo 0 (m : ℝ) with hS
  have hSm : MeasurableSet S :=
    (measurableSet_lt measurable_const ((measurable_id.sub_const _).abs)).inter measurableSet_Ioo
  have hSsub : S ⊆ Ioo 0 (m : ℝ) := inter_subset_right
  have hfin : volume S < ⊤ :=
    (measure_mono hSsub).trans_lt (by rw [Real.volume_Ioo]; exact ENNReal.ofReal_lt_top)
  have hpt : ∀ μ ∈ S, pbAtom (tiltP w (tiltOf w μ)) U ≤ 1 / (m : ℝ) ^ 2 := by
    intro μ hμ
    have hμ' := hSsub hμ
    have hmean : tiltMean w (tiltOf w μ) = μ := tiltMean_tiltOf hw hm hμ'.1 hμ'.2
    have h := tail_atom_le hw hm U (Real.sqrt_nonneg _) (s := tiltOf w μ)
      (by rw [hmean]; exact hμ.1.le)
    rwa [exp_window hm] at h
  have hint : ∫ μ in S, pbAtom (tiltP w (tiltOf w μ)) U ≤ ∫ μ in S, (1 / (m : ℝ) ^ 2) := by
    refine integral_mono_of_nonneg (Eventually.of_forall fun μ => ?_) ?_ ?_
    · exact CutI.pbAtom_nonneg _ (tiltP_mem hw _) U
    · exact integrableOn_const hfin.ne
    · filter_upwards [ae_restrict_mem hSm] with μ hμ
      exact hpt μ hμ
  rw [setIntegral_const, smul_eq_mul] at hint
  have hvol : volume.real S ≤ m := by
    rw [measureReal_def]
    have h1 : volume S ≤ volume (Ioo 0 (m : ℝ)) := measure_mono hSsub
    rw [Real.volume_Ioo, sub_zero] at h1
    have h2 := ENNReal.toReal_mono ENNReal.ofReal_ne_top h1
    rwa [ENNReal.toReal_ofReal hmR.le] at h2
  have hc : 0 ≤ 1 / (m : ℝ) ^ 2 := by positivity
  calc ∫ μ in S, pbAtom (tiltP w (tiltOf w μ)) U ≤ volume.real S * (1 / (m : ℝ) ^ 2) := hint
    _ ≤ m * (1 / (m : ℝ) ^ 2) := mul_le_mul_of_nonneg_right hvol hc
    _ = 1 / m := by field_simp
    _ ≤ 2 / m := div_le_div_of_nonneg_right (by norm_num) hmR.le

end CoarseTail

end A36W.RF


==> anc/formal_companion/lean/src/A36W/RFNormLocal.lean <==
import A36W.RFNormBasic
import A36W.RFGauss

/-!
# A36W.RFNormLocal: RF Cut I §2.4, the window variables `s_μ`, `y`, `a`, (2.12)–(2.14) in the tilt variable

Two-group branch.  Paper: THEOREM_RF v1.3.2 (sha256 001fded8…), §2.4
(lines 395–449).

Every object of §2.4 is a function of the mean `μ`, i.e. of the tilt `s = s(μ)`; here they are written as functions
of the tilt `s`, which is the integration variable of the definition of `I_C(U)`:
* `tiltSd w s = √v(s)` (the paper's `s_μ`, equal to RFDefs' `pbSd (tiltP w s)`),
* `tiltY w U s = (U − μ(s)) / s_μ` (the paper's `y`),
* `tiltA w s = γ₃(s) / v(s)^{3/2}` (the paper's `a(μ)`).

Results.
* (2.12), tilt form: `hasDerivAt_tiltVar` (`dv/ds = γ₃`, so `dv/dμ = γ₃/v`), `hasDerivAt_tiltGam3` (`dγ₃/ds = γ₄`,
  so `dγ₃/dμ = γ₄/v`) and `|γ₃| ≤ v`, `|γ₄| ≤ v` are in A36W.RFTilt; here `abs_tiltA_le` (`|a| ≤ 1/s_μ`),
  `hasDerivAt_tiltA` and `abs_deriv_tiltA_le` (`|da/ds| ≤ (5/2)/s_μ`, so `|da/dμ| ≤ (5/2) v^{-3/2}`).
* **(2.13)**, tilt form: `hasDerivAt_tiltY`: `dy/ds = −s_μ (1 + y a/2)`; since `dμ/ds = v = s_μ²`, this is exactly the
  printed `dy/dμ = −(1/s_μ)(1 + y a/2)`.
* `edgeworth_mul_tiltVar`: the exact decomposition of the Gaussian-plus-Edgeworth integrand,
  `E(s) v(s) = φ(y) s_μ (1 + y a/2) + a s_μ G′(y)`, with `G′(y) = (y³/6 − y) φ(y)` (A36W.RFGauss).
* `mAn η = max 3 (64/η⁴)` and `window_le`: above `mAn η`, `log m ≥ 1` and `w = √(m log m) ≤ η m / 2`.
* **(2.14)**, tilt form: `tiltA_sub_le`: on a window where `v ≥ c m`, `|a(s) − a_*| ≤ (5/4) c^{-3/2} |y| / m`, with
  `a_* = a(s(U))`.
-/

set_option autoImplicit false

namespace A36W.RF

open Real Filter Topology MeasureTheory Set

variable {m : ℕ}

/-- `s_μ = √v(s)`. -/
noncomputable def tiltSd (w : Fin m → ℝ) (s : ℝ) : ℝ := Real.sqrt (tiltVar w s)

/-- `y = (U − μ(s)) / s_μ`. -/
noncomputable def tiltY (w : Fin m → ℝ) (U : ℝ) (s : ℝ) : ℝ := (U - tiltMean w s) / tiltSd w s

/-- `a = γ₃ / v^{3/2}`, written `γ₃ / (v · s_μ)`. -/
noncomputable def tiltA (w : Fin m → ℝ) (s : ℝ) : ℝ := pbGam3 (tiltP w s) / (tiltVar w s * tiltSd w s)

section Local

variable {w : Fin m → ℝ}

theorem pbSd_tiltP (s : ℝ) : pbSd (tiltP w s) = tiltSd w s := rfl

theorem tiltSd_pos (hw : ∀ i, 0 < w i) (hm : 0 < m) (s : ℝ) : 0 < tiltSd w s :=
  Real.sqrt_pos.mpr (tiltVar_pos hw hm s)

theorem tiltSd_sq (hw : ∀ i, 0 < w i) (s : ℝ) : tiltSd w s ^ 2 = tiltVar w s :=
  Real.sq_sqrt (tiltVar_nonneg hw s)

theorem tiltSd_le (hw : ∀ i, 0 < w i) (s : ℝ) : tiltSd w s ≤ Real.sqrt m / 2 := by
  unfold tiltSd
  rw [show Real.sqrt m / 2 = Real.sqrt (m / 4) by
    rw [Real.sqrt_div' _ (by norm_num : (0 : ℝ) ≤ 4), show (4 : ℝ) = 2 ^ 2 by norm_num,
      Real.sqrt_sq (by norm_num : (0 : ℝ) ≤ 2)]]
  exact Real.sqrt_le_sqrt (CutI.pbVar_le_quarter _)

theorem hasDerivAt_tiltSd (hw : ∀ i, 0 < w i) (hm : 0 < m) (s : ℝ) :
    HasDerivAt (tiltSd w) (pbGam3 (tiltP w s) / (2 * tiltSd w s)) s :=
  (hasDerivAt_tiltVar hw s).sqrt (tiltVar_pos hw hm s).ne'

theorem continuous_tiltSd (hw : ∀ i, 0 < w i) : Continuous (tiltSd w) :=
  (continuous_tiltVar hw).sqrt

/-- **(2.13), tilt form**: `dy/ds = −s_μ (1 + y a / 2)`. -/
theorem hasDerivAt_tiltY (hw : ∀ i, 0 < w i) (hm : 0 < m) (U s : ℝ) :
    HasDerivAt (tiltY w U) (-(tiltSd w s) * (1 + tiltY w U s * tiltA w s / 2)) s := by
  have hr := tiltSd_pos hw hm s
  have hv : tiltVar w s = tiltSd w s ^ 2 := (tiltSd_sq hw s).symm
  have hnum : HasDerivAt (fun t => U - tiltMean w t) (-(tiltVar w s)) s :=
    (hasDerivAt_tiltMean hw s).const_sub U
  have h := hnum.div (hasDerivAt_tiltSd hw hm s) hr.ne'
  have key : (-(tiltVar w s) * tiltSd w s - (U - tiltMean w s) * (pbGam3 (tiltP w s) / (2 * tiltSd w s))) /
      tiltSd w s ^ 2 = -(tiltSd w s) * (1 + tiltY w U s * tiltA w s / 2) := by
    unfold tiltY tiltA
    rw [hv]
    field_simp
    ring
  exact h.congr_deriv key

theorem continuous_tiltY (hw : ∀ i, 0 < w i) (hm : 0 < m) (U : ℝ) : Continuous (tiltY w U) :=
  continuous_iff_continuousAt.mpr fun s => (hasDerivAt_tiltY hw hm U s).continuousAt

/-- The derivative of `a` in the tilt variable. -/
theorem hasDerivAt_tiltA (hw : ∀ i, 0 < w i) (hm : 0 < m) (s : ℝ) :
    HasDerivAt (tiltA w)
      ((CutI.pbGam4 (tiltP w s) * tiltVar w s - 3 / 2 * pbGam3 (tiltP w s) ^ 2) /
        (tiltVar w s ^ 2 * tiltSd w s)) s := by
  have hr := tiltSd_pos hw hm s
  have hv : tiltVar w s = tiltSd w s ^ 2 := (tiltSd_sq hw s).symm
  have hden := (hasDerivAt_tiltVar hw s).mul (hasDerivAt_tiltSd hw hm s)
  have hpos : tiltVar w s * tiltSd w s ≠ 0 := (mul_pos (tiltVar_pos hw hm s) hr).ne'
  have h := (hasDerivAt_tiltGam3 hw s).div hden hpos
  have key : (CutI.pbGam4 (tiltP w s) * (tiltVar w s * tiltSd w s) -
        pbGam3 (tiltP w s) * (pbGam3 (tiltP w s) * tiltSd w s +
          tiltVar w s * (pbGam3 (tiltP w s) / (2 * tiltSd w s)))) / (tiltVar w s * tiltSd w s) ^ 2 =
      (CutI.pbGam4 (tiltP w s) * tiltVar w s - 3 / 2 * pbGam3 (tiltP w s) ^ 2) /
        (tiltVar w s ^ 2 * tiltSd w s) := by
    rw [hv]
    field_simp
    ring
  exact h.congr_deriv (by simp only [Pi.mul_apply]; exact key)

theorem continuous_tiltA (hw : ∀ i, 0 < w i) (hm : 0 < m) : Continuous (tiltA w) :=
  continuous_iff_continuousAt.mpr fun s => (hasDerivAt_tiltA hw hm s).continuousAt

/-- `|a| ≤ 1/s_μ` (from `|γ₃| ≤ v`). -/
theorem abs_tiltA_le (hw : ∀ i, 0 < w i) (hm : 0 < m) (s : ℝ) : |tiltA w s| ≤ 1 / tiltSd w s := by
  have hr := tiltSd_pos hw hm s
  have hvp := tiltVar_pos hw hm s
  have h3 := CutI.abs_pbGam3_le (tiltP w s) (tiltP_mem hw s)
  unfold tiltA
  rw [abs_div, abs_of_pos (mul_pos hvp hr), div_le_div_iff₀ (mul_pos hvp hr) hr]
  have : |pbGam3 (tiltP w s)| * tiltSd w s ≤ tiltVar w s * tiltSd w s :=
    mul_le_mul_of_nonneg_right h3 hr.le
  linarith

/-- `|da/ds| ≤ (5/2)/s_μ` (from `|γ₃| ≤ v`, `|γ₄| ≤ v`). -/
theorem abs_deriv_tiltA_le (hw : ∀ i, 0 < w i) (hm : 0 < m) (s : ℝ) :
    |(CutI.pbGam4 (tiltP w s) * tiltVar w s - 3 / 2 * pbGam3 (tiltP w s) ^ 2) /
        (tiltVar w s ^ 2 * tiltSd w s)| ≤ 5 / 2 / tiltSd w s := by
  have hr := tiltSd_pos hw hm s
  have hvp := tiltVar_pos hw hm s
  have h3 := CutI.abs_pbGam3_le (tiltP w s) (tiltP_mem hw s)
  have h4 := CutI.abs_pbGam4_le (tiltP w s) (tiltP_mem hw s)
  have hd : 0 < tiltVar w s ^ 2 * tiltSd w s := by positivity
  rw [abs_div, abs_of_pos hd, div_le_div_iff₀ hd hr]
  have hsq : pbGam3 (tiltP w s) ^ 2 ≤ tiltVar w s ^ 2 := by
    rw [← sq_abs]
    exact pow_le_pow_left₀ (abs_nonneg _) h3 2
  have hnum : |CutI.pbGam4 (tiltP w s) * tiltVar w s - 3 / 2 * pbGam3 (tiltP w s) ^ 2| ≤
      5 / 2 * tiltVar w s ^ 2 := by
    have e1 : |CutI.pbGam4 (tiltP w s) * tiltVar w s| ≤ tiltVar w s ^ 2 := by
      rw [abs_mul, abs_of_pos hvp, sq]
      exact mul_le_mul_of_nonneg_right h4 hvp.le
    have e2 : |3 / 2 * pbGam3 (tiltP w s) ^ 2| ≤ 3 / 2 * tiltVar w s ^ 2 := by
      rw [abs_of_nonneg (by positivity)]
      linarith
    calc _ ≤ |CutI.pbGam4 (tiltP w s) * tiltVar w s| + |3 / 2 * pbGam3 (tiltP w s) ^ 2| := abs_sub _ _
      _ ≤ 5 / 2 * tiltVar w s ^ 2 := by linarith
  have := mul_le_mul_of_nonneg_right hnum hr.le
  nlinarith

/-- **The exact decomposition of the Gaussian-plus-Edgeworth integrand** (the identity behind (2.13)–(2.15)):
`E(s) v(s) = φ(y) s_μ (1 + y a/2) + a s_μ G′(y)`, with `G′(y) = (y³/6 − y) φ(y)`.  The first term is
`−φ(y(s)) dy/ds`; the second carries the fixed odd polynomial `y³/6 − y`. -/
theorem edgeworth_mul_tiltVar (hw : ∀ i, 0 < w i) (hm : 0 < m) (U : ℤ) (s : ℝ) :
    edgeworth (tiltP w s) U * tiltVar w s =
      phiN (tiltY w U s) * tiltSd w s * (1 + tiltY w U s * tiltA w s / 2) +
        tiltA w s * tiltSd w s * ((tiltY w U s ^ 3 / 6 - tiltY w U s) * phiN (tiltY w U s)) := by
  have hr := tiltSd_pos hw hm s
  have hv : tiltVar w s = tiltSd w s ^ 2 := (tiltSd_sq hw s).symm
  unfold edgeworth tiltY tiltA
  rw [pbSd_tiltP]
  change phiN ((↑U - tiltMean w s) / tiltSd w s) / tiltSd w s *
      (1 + pbGam3 (tiltP w s) / (6 * tiltSd w s ^ 3) *
        (((↑U - tiltMean w s) / tiltSd w s) ^ 3 - 3 * ((↑U - tiltMean w s) / tiltSd w s))) * tiltVar w s = _
  rw [hv]
  field_simp
  ring

end Local

/-! ## The analytic threshold and the window -/

/-- The analytic threshold `m_an(η) = max 3 (64/η⁴)`. -/
noncomputable def mAn (η : ℝ) : ℝ := max 3 (64 / η ^ 4)

theorem one_le_log_of_three_le {x : ℝ} (hx : 3 ≤ x) : 1 ≤ Real.log x := by
  rw [Real.le_log_iff_exp_le (by linarith)]
  have := Real.exp_one_lt_d9
  linarith

/-- `log x ≤ 2 √x` for `x > 0`. -/
theorem log_le_two_sqrt {x : ℝ} (hx : 0 < x) : Real.log x ≤ 2 * Real.sqrt x := by
  have h := Real.log_le_sub_one_of_pos (Real.sqrt_pos.mpr hx)
  rw [Real.log_sqrt hx.le] at h
  linarith

/-- **The window.**  Above `m_an(η)`: `log m ≥ 1` and `w = √(m log m) ≤ η m / 2`. -/
theorem window_le {η x : ℝ} (hη0 : 0 < η) (hx : mAn η ≤ x) :
    1 ≤ Real.log x ∧ Real.sqrt (x * Real.log x) ≤ η * x / 2 := by
  have h3 : 3 ≤ x := le_trans (le_max_left _ _) hx
  have h64 : 64 / η ^ 4 ≤ x := le_trans (le_max_right _ _) hx
  have hx0 : 0 < x := by linarith
  refine ⟨one_le_log_of_three_le h3, ?_⟩
  have hlog := log_le_two_sqrt hx0
  have hsq : 8 / η ^ 2 ≤ Real.sqrt x := by
    rw [show 8 / η ^ 2 = Real.sqrt (64 / η ^ 4) by
      rw [show (64 : ℝ) / η ^ 4 = (8 / η ^ 2) ^ 2 by ring, Real.sqrt_sq (by positivity)]]
    exact Real.sqrt_le_sqrt h64
  have hη2 : 0 < η ^ 2 := by positivity
  have hkey : 8 ≤ η ^ 2 * Real.sqrt x := by
    have := mul_le_mul_of_nonneg_left hsq hη2.le
    rwa [mul_div_cancel₀ _ hη2.ne'] at this
  have hsx := Real.sq_sqrt hx0.le
  have hxl : x * Real.log x ≤ (η * x / 2) ^ 2 := by
    have h1 : x * Real.log x ≤ x * (2 * Real.sqrt x) := mul_le_mul_of_nonneg_left hlog hx0.le
    have h2 : x * (2 * Real.sqrt x) ≤ (η * x / 2) ^ 2 := by
      have e : (η * x / 2) ^ 2 = x * (η ^ 2 * Real.sqrt x) * Real.sqrt x / 4 := by
        nlinarith [hsx]
      rw [e]
      have hs0 := Real.sqrt_nonneg x
      nlinarith [mul_le_mul_of_nonneg_left hkey (mul_nonneg hx0.le hs0)]
    linarith
  rw [Real.sqrt_le_left (by positivity)]
  exact hxl

/-! ## (2.14): freezing the cubic coefficient -/

section Freeze

variable {w : Fin m → ℝ}

/-- **(2.14), tilt form.**  On an interval `[s₁, s₂]` on which `v ≥ c m` (`c > 0`), for `s₀ = s(U)` in it
(`μ(s₀) = U`) and every `s` in it: `|a(s) − a_*| ≤ (5/4) c^{-3/2} |y(s)| / m`, with `a_* = a(s₀)`. -/
theorem tiltA_sub_le (hw : ∀ i, 0 < w i) (hm : 0 < m) {c : ℝ} (hc : 0 < c) {s₁ s₂ : ℝ}
    (hv : ∀ t ∈ Icc s₁ s₂, c * m ≤ tiltVar w t) (U : ℝ) {s₀ : ℝ} (hs₀ : s₀ ∈ Icc s₁ s₂)
    (hU : tiltMean w s₀ = U) {s : ℝ} (hs : s ∈ Icc s₁ s₂) :
    |tiltA w s - tiltA w s₀| ≤ 5 / 4 / (c * Real.sqrt c) * |tiltY w U s| / m := by
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  have hcm : 0 < c * m := mul_pos hc hmR
  have hsd : ∀ t ∈ Icc s₁ s₂, Real.sqrt (c * m) ≤ tiltSd w t := fun t ht =>
    Real.sqrt_le_sqrt (hv t ht)
  have hscm : 0 < Real.sqrt (c * m) := Real.sqrt_pos.mpr hcm
  -- MVT for `a`
  have hA : ‖tiltA w s - tiltA w s₀‖ ≤ 5 / 2 / Real.sqrt (c * m) * ‖s - s₀‖ := by
    refine (convex_Icc s₁ s₂).norm_image_sub_le_of_norm_hasDerivWithin_le
      (fun t _ => (hasDerivAt_tiltA hw hm t).hasDerivWithinAt) (fun t ht => ?_) hs₀ hs
    rw [Real.norm_eq_abs]
    refine (abs_deriv_tiltA_le hw hm t).trans ?_
    exact div_le_div_of_nonneg_left (by norm_num) hscm (hsd t ht)
  rw [Real.norm_eq_abs, Real.norm_eq_abs] at hA
  -- the mean moves at speed at least `c m` on the window
  have hmono : ∀ x ∈ Icc s₁ s₂, ∀ y ∈ Icc s₁ s₂, x ≤ y → c * m * (y - x) ≤ tiltMean w y - tiltMean w x := by
    refine (convex_Icc s₁ s₂).mul_sub_le_image_sub_of_le_deriv (continuous_tiltMean hw).continuousOn
      (fun t _ => (hasDerivAt_tiltMean hw t).differentiableAt.differentiableWithinAt) (fun t ht => ?_)
    rw [(hasDerivAt_tiltMean hw t).deriv]
    exact hv t (interior_subset ht)
  have hds : c * m * |s - s₀| ≤ |tiltMean w s - U| := by
    rw [← hU]
    rcases le_total s₀ s with h | h
    · have := hmono s₀ hs₀ s hs h
      rw [abs_of_nonneg (by linarith), abs_of_nonneg (by nlinarith)]
      exact this
    · have := hmono s hs s₀ hs₀ h
      rw [abs_of_nonpos (by linarith), abs_of_nonpos (by nlinarith)]
      linarith
  -- `|μ(s) − U| = |y| s_μ ≤ |y| √m / 2`
  have hr := tiltSd_pos hw hm s
  have hyr : |tiltMean w s - U| = |tiltY w U s| * tiltSd w s := by
    unfold tiltY
    rw [abs_div, abs_of_pos hr, div_mul_cancel₀ _ hr.ne', abs_sub_comm]
  have hrle := tiltSd_le hw s
  have hsm : Real.sqrt (c * m) = Real.sqrt c * Real.sqrt m := Real.sqrt_mul hc.le _
  have hsc : 0 < Real.sqrt c := Real.sqrt_pos.mpr hc
  have hsmp : 0 < Real.sqrt m := Real.sqrt_pos.mpr hmR
  have hsq_m : Real.sqrt m ^ 2 = m := Real.sq_sqrt hmR.le
  have hsq_c : Real.sqrt c ^ 2 = c := Real.sq_sqrt hc.le
  have hdist : |s - s₀| ≤ |tiltY w U s| * (Real.sqrt m / 2) / (c * m) := by
    rw [le_div_iff₀ hcm]
    calc |s - s₀| * (c * m) = c * m * |s - s₀| := by ring
      _ ≤ |tiltY w U s| * tiltSd w s := by rw [← hyr]; exact hds
      _ ≤ |tiltY w U s| * (Real.sqrt m / 2) := mul_le_mul_of_nonneg_left hrle (abs_nonneg _)
  calc |tiltA w s - tiltA w s₀| ≤ 5 / 2 / Real.sqrt (c * m) * |s - s₀| := hA
    _ ≤ 5 / 2 / Real.sqrt (c * m) * (|tiltY w U s| * (Real.sqrt m / 2) / (c * m)) :=
        mul_le_mul_of_nonneg_left hdist (by positivity)
    _ = 5 / 4 / (c * Real.sqrt c) * |tiltY w U s| / m := by
        rw [hsm]
        field_simp
        ring

end Freeze

end A36W.RF


==> anc/formal_companion/lean/src/A36W/RFNormPrinted.lean <==
import A36W.RFCutI

/-!
# A36W.RFNormPrinted: RF Cut I §2.4, the intermediate displays (2.11)–(2.16) in the printed (mean-variable) form

Two-group branch.  Paper: THEOREM_RF v1.3.2 (sha256 001fded8…),
§2.4 (lines 403–472).  The headline (2.17) (A36W.RFNorm) is proved by integrating in the tilt variable and does not
route through (2.15)–(2.16); this module states and proves those intermediate displays as printed, in the mean
variable `μ`, with `s(μ) = tiltOf w μ`:
`v(μ) = tiltVar w (s(μ))`, `γ₃(μ)`, `γ₄(μ)`, `s_μ = tiltSd w (s(μ))`, `a(μ) = tiltA w (s(μ))`,
`y = (U − μ)/s_μ = tiltY w U (s(μ))`, and the window `|μ − U| ≤ w = √(m log m)`.

* `hasDerivAt_tiltOf`: `ds/dμ = 1/v` on `(0, m)` (inverse function of `μ = K′(s)`).
* **(2.12)**: `cumulants_mu` (`dv/dμ = γ₃/v`, `dγ₃/dμ = γ₄/v`, `|γ₃| ≤ v`, `|γ₄| ≤ v` on `(0, m)`) and `eq_2_12`
  (throughout the window `|v′| ≤ 1`, `|v″| ≤ C/m`, `|a| ≤ C m^{-1/2}`, `|a′| ≤ C m^{-3/2}`, with the derivatives
  given explicitly by `HasDerivAt`).
* **(2.13)**: `eq_2_13`: `dy/dμ = −(1/s_μ)(1 + y a/2)` exactly, the Jacobian `(1/s_μ)|dμ/dy| = 1/(1 + y a/2)`, and
  `1 + y a/2 ≥ 1/2` throughout the window above a uniform threshold.
* **(2.14)**: `eq_2_14`: `|a(μ) − a_*| ≤ C|y|/m` throughout the window, `a_* = a(U)`.
* **(2.15)**: `eq_2_15`: `φ(y)(1 + a(μ)(y³ − 3y)/6)/(1 + y a(μ)/2) = φ(y)[1 + a_*(y³/6 − y) + R_m(y)]` with
  `|R_m(y)| ≤ (C/m)(y² + y⁴)`.
* **(2.16)**: `eq_2_16`: both endpoint magnitudes `y₊ = w/s_{U−w}`, `y₋ = w/s_{U+w}` are at least `2√(log m)`, and
  `|y₊ − y₋| ≤ C log m / √m`.
* **(2.11)**, printed form: `eq_2_11`: `∫_{U−w}^{U+w} |P_{s(μ)}(S_C = U) − E_{s(μ)}| dμ ≤ C √(log m)/m`, given T3;
  `cutI_2_11`: the same with T3 instantiated (RFT3's `A36W.RF.T3`, through A36W.RFCutI).

All constants depend only on `(η, Λ)` (and, for (2.11), the T3 constant).
-/

set_option autoImplicit false

namespace A36W.RF

open Real Filter Topology MeasureTheory Set

variable {m : ℕ}

/-! ## The inverse of the mean -/

section Inverse

variable {w : Fin m → ℝ}

theorem tiltOf_strictMonoOn (hw : ∀ i, 0 < w i) (hm : 0 < m) : StrictMonoOn (tiltOf w) (Ioo 0 (m : ℝ)) := by
  intro x hx y hy hxy
  have h1 := tiltMean_tiltOf hw hm hx.1 hx.2
  have h2 := tiltMean_tiltOf hw hm hy.1 hy.2
  exact (tiltMean_strictMono hw hm).lt_iff_lt.mp (by rw [h1, h2]; exact hxy)

theorem image_tiltOf (hw : ∀ i, 0 < w i) (hm : 0 < m) : tiltOf w '' Ioo 0 (m : ℝ) = univ := by
  ext s
  simp only [mem_image, mem_univ, iff_true]
  exact ⟨tiltMean w s, ⟨tiltMean_pos hw hm s, tiltMean_lt hw hm s⟩, tiltOf_tiltMean hw hm s⟩

theorem continuousAt_tiltOf (hw : ∀ i, 0 < w i) (hm : 0 < m) {μ : ℝ} (h0 : 0 < μ) (h1 : μ < m) :
    ContinuousAt (tiltOf w) μ :=
  (tiltOf_strictMonoOn hw hm).continuousAt_of_image_mem_nhds (Ioo_mem_nhds h0 h1)
    (by rw [image_tiltOf hw hm]; exact univ_mem)

/-- `ds/dμ = 1/v(s(μ))` on `(0, m)`. -/
theorem hasDerivAt_tiltOf (hw : ∀ i, 0 < w i) (hm : 0 < m) {μ : ℝ} (h0 : 0 < μ) (h1 : μ < m) :
    HasDerivAt (tiltOf w) (tiltVar w (tiltOf w μ))⁻¹ μ :=
  HasDerivAt.of_local_left_inverse (continuousAt_tiltOf hw hm h0 h1) (hasDerivAt_tiltMean hw _)
    (tiltVar_pos hw hm _).ne'
    (by filter_upwards [Ioo_mem_nhds h0 h1] with x hx using tiltMean_tiltOf hw hm hx.1 hx.2)

end Inverse

/-! ## (2.12) -/

/-- `v′(μ) = γ₃/v`, the printed `dv/dμ`. -/
noncomputable def muDv (w : Fin m → ℝ) (μ : ℝ) : ℝ :=
  pbGam3 (tiltP w (tiltOf w μ)) / tiltVar w (tiltOf w μ)

/-- `v″(μ) = (γ₄ v − γ₃²)/v³`. -/
noncomputable def muDDv (w : Fin m → ℝ) (μ : ℝ) : ℝ :=
  (CutI.pbGam4 (tiltP w (tiltOf w μ)) * tiltVar w (tiltOf w μ) - pbGam3 (tiltP w (tiltOf w μ)) ^ 2) /
    tiltVar w (tiltOf w μ) ^ 3

/-- `a′(μ) = (da/ds)/v`. -/
noncomputable def muDa (w : Fin m → ℝ) (μ : ℝ) : ℝ :=
  (CutI.pbGam4 (tiltP w (tiltOf w μ)) * tiltVar w (tiltOf w μ) - 3 / 2 * pbGam3 (tiltP w (tiltOf w μ)) ^ 2) /
    (tiltVar w (tiltOf w μ) ^ 2 * tiltSd w (tiltOf w μ)) / tiltVar w (tiltOf w μ)

section Cumulants

variable {w : Fin m → ℝ}

/-- **(2.12), the cumulant identities** (printed `dv/dμ = γ₃/v`, `dγ₃/dμ = γ₄/v`, `|γ₃| ≤ v`, `|γ₄| ≤ v`), for every
mean `μ ∈ (0, m)`. -/
theorem cumulants_mu (hw : ∀ i, 0 < w i) (hm : 0 < m) {μ : ℝ} (h0 : 0 < μ) (h1 : μ < m) :
    HasDerivAt (fun x => tiltVar w (tiltOf w x)) (muDv w μ) μ ∧
      HasDerivAt (fun x => pbGam3 (tiltP w (tiltOf w x)))
        (CutI.pbGam4 (tiltP w (tiltOf w μ)) / tiltVar w (tiltOf w μ)) μ ∧
      |pbGam3 (tiltP w (tiltOf w μ))| ≤ tiltVar w (tiltOf w μ) ∧
      |CutI.pbGam4 (tiltP w (tiltOf w μ))| ≤ tiltVar w (tiltOf w μ) := by
  have hs := hasDerivAt_tiltOf hw hm h0 h1
  refine ⟨?_, ?_, CutI.abs_pbGam3_le _ (tiltP_mem hw _), CutI.abs_pbGam4_le _ (tiltP_mem hw _)⟩
  · have h := (hasDerivAt_tiltVar hw (tiltOf w μ)).comp μ hs
    unfold muDv
    rw [div_eq_mul_inv]
    exact h
  · have h := (hasDerivAt_tiltGam3 hw (tiltOf w μ)).comp μ hs
    rw [div_eq_mul_inv]
    exact h

theorem hasDerivAt_muDv (hw : ∀ i, 0 < w i) (hm : 0 < m) {μ : ℝ} (h0 : 0 < μ) (h1 : μ < m) :
    HasDerivAt (muDv w) (muDDv w μ) μ := by
  obtain ⟨hv, hg, -, -⟩ := cumulants_mu hw hm h0 h1
  have hvp := (tiltVar_pos hw hm (tiltOf w μ)).ne'
  have h := hg.div hv hvp
  unfold muDv muDDv
  refine h.congr_deriv ?_
  unfold muDv
  field_simp

theorem hasDerivAt_aMu (hw : ∀ i, 0 < w i) (hm : 0 < m) {μ : ℝ} (h0 : 0 < μ) (h1 : μ < m) :
    HasDerivAt (fun x => tiltA w (tiltOf w x)) (muDa w μ) μ := by
  have h := (hasDerivAt_tiltA hw hm (tiltOf w μ)).comp μ (hasDerivAt_tiltOf hw hm h0 h1)
  unfold muDa
  rw [div_eq_mul_inv]
  exact h

end Cumulants

/-! ## The window, pointwise -/

section Window

variable {w : Fin m → ℝ}

/-- A mean in the window `|μ − U| ≤ w` (above `m_an`, `U/m ∈ [η, 1 − η]`) is in `(0, m)`, and at its tilt
`p_i ∈ [η/(2Λ), 1 − η/(2Λ)]` and `v ≥ c m` with `c = (η/(2Λ))(1 − η/(2Λ))`. -/
theorem window_point {η Λ : ℝ} (hη0 : 0 < η) (hΛ : 1 ≤ Λ) (hmAn : mAn η ≤ m) (hw : ∀ i, 0 < w i)
    (hr : ∀ i j, w i ≤ Λ * w j) {U : ℤ} (hlo : η * m ≤ U) (hhi : (U : ℝ) ≤ (1 - η) * m) {μ : ℝ}
    (hμ : |μ - U| ≤ Real.sqrt (m * Real.log m)) :
    0 < m ∧ 0 < μ ∧ μ < m ∧
      (∀ i, η / (2 * Λ) ≤ tiltP w (tiltOf w μ) i ∧ tiltP w (tiltOf w μ) i ≤ 1 - η / (2 * Λ)) ∧
      η / (2 * Λ) * (1 - η / (2 * Λ)) * m ≤ tiltVar w (tiltOf w μ) := by
  obtain ⟨-, hwd⟩ := window_le hη0 hmAn
  have hm3 : (3 : ℝ) ≤ m := le_trans (le_max_left _ _) hmAn
  have hmR : (0 : ℝ) < m := by linarith
  have hm : 0 < m := by exact_mod_cast hmR
  obtain ⟨hμ1, hμ2⟩ := abs_le.mp hμ
  have h0 : 0 < μ := by nlinarith
  have h1 : μ < m := by nlinarith
  have hmean := tiltMean_tiltOf hw hm h0 h1
  have h := window_interior hw hΛ hr hm hlo hhi hwd (t := tiltOf w μ) (by rw [hmean]; linarith)
    (by rw [hmean]; linarith)
  exact ⟨hm, h0, h1, h.1, h.2⟩

end Window

section Printed

/-- **(2.12).**  Throughout the window `|μ − U| ≤ √(m log m)` (above `m_an`, `U/m ∈ [η, 1 − η]`):
`v′ = γ₃/v`, `v″` and `a′` exist (given explicitly), and `|v′| ≤ 1`, `|v″| ≤ C/m`, `|a| ≤ C/√m`, `|a′| ≤ C/(m√m)`. -/
theorem eq_2_12 {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (U : ℤ) (μ : ℝ), mAn η ≤ m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ U → (U : ℝ) ≤ (1 - η) * m →
      |μ - U| ≤ Real.sqrt (m * Real.log m) →
      HasDerivAt (fun x => tiltVar w (tiltOf w x)) (muDv w μ) μ ∧ HasDerivAt (muDv w) (muDDv w μ) μ ∧
        HasDerivAt (fun x => tiltA w (tiltOf w x)) (muDa w μ) μ ∧
        |muDv w μ| ≤ 1 ∧ |muDDv w μ| ≤ C / m ∧ |tiltA w (tiltOf w μ)| ≤ C / Real.sqrt m ∧
        |muDa w μ| ≤ C / (m * Real.sqrt m) := by
  have hΛ0 : 0 < Λ := by linarith
  obtain ⟨c, hc⟩ : ∃ c, c = η / (2 * Λ) * (1 - η / (2 * Λ)) := ⟨_, rfl⟩
  have ha1 : η / (2 * Λ) ≤ 1 / 4 := by
    rw [div_le_iff₀ (by positivity)]
    nlinarith
  have hc0 : 0 < c := by
    rw [hc]
    exact mul_pos (by positivity) (by linarith)
  have hsc : 0 < Real.sqrt c := Real.sqrt_pos.mpr hc0
  refine ⟨2 / c + 1 / Real.sqrt c + 5 / 2 / (c * Real.sqrt c), by positivity, ?_⟩
  intro m w U μ hmAn hw hr hlo hhi hμ
  obtain ⟨hm, h0, h1, -, hv⟩ := window_point hη0 hΛ hmAn hw hr hlo hhi hμ
  rw [← hc] at hv
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  set s := tiltOf w μ with hs
  have hvp := tiltVar_pos hw hm s
  have hr0 := tiltSd_pos hw hm s
  have hrr : tiltSd w s ^ 2 = tiltVar w s := tiltSd_sq hw s
  have h3 := CutI.abs_pbGam3_le (tiltP w s) (tiltP_mem hw s)
  have h4 := CutI.abs_pbGam4_le (tiltP w s) (tiltP_mem hw s)
  have hcm : 0 < c * m := mul_pos hc0 hmR
  have hsm : Real.sqrt (c * m) = Real.sqrt c * Real.sqrt m := Real.sqrt_mul hc0.le _
  have hsmp := Real.sqrt_pos.mpr hmR
  have hrl : Real.sqrt c * Real.sqrt m ≤ tiltSd w s := by rw [← hsm]; exact Real.sqrt_le_sqrt hv
  refine ⟨(cumulants_mu hw hm h0 h1).1, hasDerivAt_muDv hw hm h0 h1, hasDerivAt_aMu hw hm h0 h1, ?_, ?_, ?_, ?_⟩
  · unfold muDv
    rw [abs_div, abs_of_pos hvp, div_le_one hvp]
    exact h3
  · -- `|v″| ≤ 2/v ≤ 2/(c m)`
    unfold muDDv
    have hsq : pbGam3 (tiltP w s) ^ 2 ≤ tiltVar w s ^ 2 := by
      rw [← sq_abs]
      exact pow_le_pow_left₀ (abs_nonneg _) h3 2
    have hnum : |CutI.pbGam4 (tiltP w s) * tiltVar w s - pbGam3 (tiltP w s) ^ 2| ≤ 2 * tiltVar w s ^ 2 := by
      have e1 : |CutI.pbGam4 (tiltP w s) * tiltVar w s| ≤ tiltVar w s ^ 2 := by
        rw [abs_mul, abs_of_pos hvp, sq]
        exact mul_le_mul_of_nonneg_right h4 hvp.le
      calc _ ≤ |CutI.pbGam4 (tiltP w s) * tiltVar w s| + |pbGam3 (tiltP w s) ^ 2| := abs_sub _ _
        _ ≤ 2 * tiltVar w s ^ 2 := by
            rw [abs_of_nonneg (sq_nonneg (pbGam3 (tiltP w s)))]
            linarith
    have hv3 : 0 < tiltVar w s ^ 3 := pow_pos hvp 3
    rw [abs_div, abs_of_pos hv3]
    calc _ ≤ 2 * tiltVar w s ^ 2 / tiltVar w s ^ 3 := div_le_div_of_nonneg_right hnum hv3.le
      _ = 2 / tiltVar w s := by field_simp
      _ ≤ 2 / (c * m) := div_le_div_of_nonneg_left (by norm_num) hcm hv
      _ ≤ (2 / c + 1 / Real.sqrt c + 5 / 2 / (c * Real.sqrt c)) / m := by
          rw [← div_div]
          apply div_le_div_of_nonneg_right _ hmR.le
          have : 0 ≤ 1 / Real.sqrt c + 5 / 2 / (c * Real.sqrt c) := by positivity
          linarith
  · -- `|a| ≤ 1/s_μ ≤ 1/(√c √m)`
    refine (abs_tiltA_le hw hm s).trans ?_
    calc 1 / tiltSd w s ≤ 1 / (Real.sqrt c * Real.sqrt m) :=
          div_le_div_of_nonneg_left zero_le_one (by positivity) hrl
      _ = 1 / Real.sqrt c / Real.sqrt m := by rw [div_div]
      _ ≤ (2 / c + 1 / Real.sqrt c + 5 / 2 / (c * Real.sqrt c)) / Real.sqrt m := by
          apply div_le_div_of_nonneg_right _ hsmp.le
          have : 0 ≤ 2 / c + 5 / 2 / (c * Real.sqrt c) := by positivity
          linarith
  · -- `|a′| ≤ (5/2)/(s_μ v) ≤ (5/2)/(c √c m √m)`
    unfold muDa
    rw [abs_div, abs_of_pos hvp]
    have hda := abs_deriv_tiltA_le hw hm s
    have hv' : c * m ≤ tiltVar w s := hv
    calc _ ≤ 5 / 2 / tiltSd w s / tiltVar w s := div_le_div_of_nonneg_right hda hvp.le
      _ ≤ 5 / 2 / (Real.sqrt c * Real.sqrt m) / (c * m) := by
          apply div_le_div₀ (by positivity) _ hcm hv'
          exact div_le_div_of_nonneg_left (by norm_num) (by positivity) hrl
      _ = 5 / 2 / (c * Real.sqrt c) / (m * Real.sqrt m) := by
          field_simp
      _ ≤ (2 / c + 1 / Real.sqrt c + 5 / 2 / (c * Real.sqrt c)) / (m * Real.sqrt m) := by
          apply div_le_div_of_nonneg_right _ (by positivity)
          have : 0 ≤ 2 / c + 1 / Real.sqrt c := by positivity
          linarith

/-- **(2.13).**  For every mean `μ ∈ (0, m)`, `y(μ) = (U − μ)/s_μ` has `dy/dμ = −(1/s_μ)(1 + y a/2)` exactly; hence,
where `1 + y a/2 > 0`, the Jacobian is `(1/s_μ)|dμ/dy| = 1/(1 + y a/2)`. -/
theorem eq_2_13 {w : Fin m → ℝ} (hw : ∀ i, 0 < w i) (hm : 0 < m) (U : ℝ) {μ : ℝ} (h0 : 0 < μ)
    (h1 : μ < m) :
    HasDerivAt (fun x => tiltY w U (tiltOf w x))
        (-(1 / tiltSd w (tiltOf w μ)) * (1 + tiltY w U (tiltOf w μ) * tiltA w (tiltOf w μ) / 2)) μ ∧
      (0 < 1 + tiltY w U (tiltOf w μ) * tiltA w (tiltOf w μ) / 2 →
        1 / tiltSd w (tiltOf w μ) *
            |(-(1 / tiltSd w (tiltOf w μ)) * (1 + tiltY w U (tiltOf w μ) * tiltA w (tiltOf w μ) / 2))⁻¹| =
          1 / (1 + tiltY w U (tiltOf w μ) * tiltA w (tiltOf w μ) / 2)) := by
  set s := tiltOf w μ with hs
  have hr0 := tiltSd_pos hw hm s
  have hv : tiltVar w s = tiltSd w s ^ 2 := (tiltSd_sq hw s).symm
  refine ⟨?_, fun hpos => ?_⟩
  · have h := (hasDerivAt_tiltY hw hm U s).comp μ (hasDerivAt_tiltOf hw hm h0 h1)
    refine h.congr_deriv ?_
    rw [hv]
    field_simp
  · rw [abs_inv, abs_mul, abs_neg, abs_of_pos (by positivity : (0 : ℝ) < 1 / tiltSd w s), abs_of_pos hpos]
    field_simp

/-- **(2.13), monotonicity.**  Throughout the window (above `max (m_an) (4/c⁴)`), `1 + y a/2 ≥ 1/2`. -/
theorem jacobian_half {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) {m : ℕ}
    (hmAn : max (mAn η) (4 / (η / (2 * Λ) * (1 - η / (2 * Λ))) ^ 4) ≤ m) {w : Fin m → ℝ}
    (hw : ∀ i, 0 < w i) (hr : ∀ i j, w i ≤ Λ * w j) {U : ℤ} (hlo : η * m ≤ U)
    (hhi : (U : ℝ) ≤ (1 - η) * m) {μ : ℝ} (hμ : |μ - U| ≤ Real.sqrt (m * Real.log m)) :
    1 / 2 ≤ 1 + tiltY w U (tiltOf w μ) * tiltA w (tiltOf w μ) / 2 := by
  have hΛ0 : 0 < Λ := by linarith
  obtain ⟨c, hc⟩ : ∃ c, c = η / (2 * Λ) * (1 - η / (2 * Λ)) := ⟨_, rfl⟩
  rw [← hc] at hmAn
  have ha1 : η / (2 * Λ) ≤ 1 / 4 := by
    rw [div_le_iff₀ (by positivity)]
    nlinarith
  have hc0 : 0 < c := by
    rw [hc]
    exact mul_pos (by positivity) (by linarith)
  have hc1 : c ≤ 1 := by rw [hc]; nlinarith [div_pos hη0 (by positivity : (0 : ℝ) < 2 * Λ)]
  have hmA : mAn η ≤ m := le_trans (le_max_left _ _) hmAn
  have hm4 : 4 / c ^ 4 ≤ m := le_trans (le_max_right _ _) hmAn
  obtain ⟨hm, h0, h1, -, hv⟩ := window_point hη0 hΛ hmA hw hr hlo hhi hμ
  rw [← hc] at hv
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  set s := tiltOf w μ with hs
  have hmean : tiltMean w s = μ := tiltMean_tiltOf hw hm h0 h1
  have hr0 := tiltSd_pos hw hm s
  have hvp := tiltVar_pos hw hm s
  have hrr : tiltSd w s ^ 2 = tiltVar w s := tiltSd_sq hw s
  -- `|y a| ≤ w / v ≤ w/(c m) ≤ 1`
  have hya : |tiltY w U s * tiltA w s| ≤ Real.sqrt (m * Real.log m) / (c * m) := by
    have hy : |tiltY w U s| ≤ Real.sqrt (m * Real.log m) / tiltSd w s := by
      unfold tiltY
      rw [abs_div, abs_of_pos hr0, hmean, abs_sub_comm]
      exact div_le_div_of_nonneg_right hμ hr0.le
    have ha := abs_tiltA_le hw hm s
    rw [abs_mul]
    calc |tiltY w U s| * |tiltA w s| ≤ Real.sqrt (m * Real.log m) / tiltSd w s * (1 / tiltSd w s) :=
          mul_le_mul hy ha (abs_nonneg _) (by positivity)
      _ = Real.sqrt (m * Real.log m) / tiltVar w s := by rw [← hrr]; field_simp
      _ ≤ Real.sqrt (m * Real.log m) / (c * m) :=
          div_le_div_of_nonneg_left (Real.sqrt_nonneg _) (mul_pos hc0 hmR) hv
  have hbound : Real.sqrt (m * Real.log m) / (c * m) ≤ 1 := by
    rw [div_le_one (mul_pos hc0 hmR), Real.sqrt_le_left (by positivity)]
    have hlog := log_le_two_sqrt hmR
    have hsq := Real.sq_sqrt hmR.le
    have hs0 := Real.sqrt_nonneg (m : ℝ)
    -- `√m ≥ 2/c²`
    have hroot : 2 / c ^ 2 ≤ Real.sqrt m := by
      rw [show 2 / c ^ 2 = Real.sqrt (4 / c ^ 4) by
        rw [show (4 : ℝ) / c ^ 4 = (2 / c ^ 2) ^ 2 by ring, Real.sqrt_sq (by positivity)]]
      exact Real.sqrt_le_sqrt hm4
    have hc2 : 0 < c ^ 2 := by positivity
    have hkey : 2 ≤ c ^ 2 * Real.sqrt m := by
      have := mul_le_mul_of_nonneg_left hroot hc2.le
      rwa [mul_div_cancel₀ _ hc2.ne'] at this
    have : (m : ℝ) * Real.log m ≤ m * (2 * Real.sqrt m) := mul_le_mul_of_nonneg_left hlog hmR.le
    have e : (c * m) ^ 2 = m * (c ^ 2 * Real.sqrt m) * Real.sqrt m := by nlinarith [hsq]
    rw [e]
    nlinarith [mul_le_mul_of_nonneg_left hkey (mul_nonneg hmR.le hs0)]
  have := abs_le.mp (hya.trans hbound)
  linarith [this.1]

/-- **(2.14), printed form.**  Throughout the window, `|a(μ) − a_*| ≤ C|y|/m`, `a_* = a(U)`, `C = (5/4)c^{-3/2}`. -/
theorem eq_2_14 {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (U : ℤ) (μ : ℝ), mAn η ≤ m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ U → (U : ℝ) ≤ (1 - η) * m →
      |μ - U| ≤ Real.sqrt (m * Real.log m) →
      |tiltA w (tiltOf w μ) - tiltA w (tiltOf w U)| ≤ C * |tiltY w U (tiltOf w μ)| / m := by
  have hΛ0 : 0 < Λ := by linarith
  obtain ⟨c, hc⟩ : ∃ c, c = η / (2 * Λ) * (1 - η / (2 * Λ)) := ⟨_, rfl⟩
  have ha1 : η / (2 * Λ) ≤ 1 / 4 := by
    rw [div_le_iff₀ (by positivity)]
    nlinarith
  have hc0 : 0 < c := by
    rw [hc]
    exact mul_pos (by positivity) (by linarith)
  refine ⟨5 / 4 / (c * Real.sqrt c), by positivity, ?_⟩
  intro m w U μ hmAn hw hr hlo hhi hμ
  have hU : |(U : ℝ) - U| ≤ Real.sqrt (m * Real.log m) := by rw [sub_self, abs_zero]; exact Real.sqrt_nonneg _
  obtain ⟨hm, h0, h1, -, -⟩ := window_point hη0 hΛ hmAn hw hr hlo hhi hμ
  obtain ⟨-, hU0, hU1, -, -⟩ := window_point hη0 hΛ hmAn hw hr hlo hhi hU
  -- the interval of tilts between `s(μ)` and `s(U)` lies in the window
  set s := tiltOf w μ with hs
  set s₀ := tiltOf w (U : ℝ) with hs₀
  have hmean := tiltMean_tiltOf hw hm h0 h1
  have hmean₀ : tiltMean w s₀ = U := tiltMean_tiltOf hw hm hU0 hU1
  have hv : ∀ t ∈ Icc (min s s₀) (max s s₀), c * m ≤ tiltVar w t := by
    intro t ht
    have hsm := (tiltMean_strictMono hw hm).monotone
    have e1 : tiltMean w (min s s₀) ≤ tiltMean w t := hsm ht.1
    have e2 : tiltMean w t ≤ tiltMean w (max s s₀) := hsm ht.2
    have hlo' : min μ (U : ℝ) ≤ tiltMean w t := by
      rcases le_total s s₀ with h | h
      · rw [min_eq_left h] at e1
        have : μ ≤ U := by rw [← hmean, ← hmean₀]; exact hsm h
        rw [min_eq_left this, ← hmean]
        exact e1
      · rw [min_eq_right h] at e1
        have : (U : ℝ) ≤ μ := by rw [← hmean, ← hmean₀]; exact hsm h
        rw [min_eq_right this, ← hmean₀]
        exact e1
    have hhi' : tiltMean w t ≤ max μ (U : ℝ) := by
      rcases le_total s s₀ with h | h
      · rw [max_eq_right h] at e2
        have : μ ≤ U := by rw [← hmean, ← hmean₀]; exact hsm h
        rw [max_eq_right this, ← hmean₀]
        exact e2
      · rw [max_eq_left h] at e2
        have : (U : ℝ) ≤ μ := by rw [← hmean, ← hmean₀]; exact hsm h
        rw [max_eq_left this, ← hmean]
        exact e2
    have hμt : |tiltMean w t - U| ≤ Real.sqrt (m * Real.log m) := by
      obtain ⟨hμ1, hμ2⟩ := abs_le.mp hμ
      have hw0 := Real.sqrt_nonneg ((m : ℝ) * Real.log m)
      rw [abs_le]
      constructor
      · have := min_le_iff.mp (le_refl (min μ (U : ℝ)))
        rcases le_total μ (U : ℝ) with h | h
        · rw [min_eq_left h] at hlo'; linarith
        · rw [min_eq_right h] at hlo'; linarith
      · rcases le_total μ (U : ℝ) with h | h
        · rw [max_eq_right h] at hhi'; linarith
        · rw [max_eq_left h] at hhi'; linarith
    have ht' := window_point hη0 hΛ hmAn hw hr hlo hhi hμt
    have hst : tiltOf w (tiltMean w t) = t := tiltOf_tiltMean hw hm t
    rw [hst, ← hc] at ht'
    exact ht'.2.2.2.2
  have h := tiltA_sub_le hw hm hc0 hv (U : ℝ) (s₀ := s₀) ⟨min_le_right _ _, le_max_right _ _⟩ hmean₀
    (s := s) ⟨min_le_left _ _, le_max_left _ _⟩
  calc _ ≤ 5 / 4 / (c * Real.sqrt c) * |tiltY w U s| / m := h
    _ = _ := rfl

/-- **(2.15).**  Throughout the window above `max (m_an) (4/c⁴)`:
`φ(y)(1 + a(μ)(y³ − 3y)/6)/(1 + y a(μ)/2) = φ(y)[1 + a_*(y³/6 − y) + R_m(y)]` with `|R_m(y)| ≤ (C/m)(y² + y⁴)`. -/
theorem eq_2_15 {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (U : ℤ) (μ : ℝ),
      max (mAn η) (4 / (η / (2 * Λ) * (1 - η / (2 * Λ))) ^ 4) ≤ m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ U → (U : ℝ) ≤ (1 - η) * m →
      |μ - U| ≤ Real.sqrt (m * Real.log m) →
      ∃ R : ℝ,
        phiN (tiltY w U (tiltOf w μ)) *
            (1 + tiltA w (tiltOf w μ) * (tiltY w U (tiltOf w μ) ^ 3 - 3 * tiltY w U (tiltOf w μ)) / 6) /
            (1 + tiltY w U (tiltOf w μ) * tiltA w (tiltOf w μ) / 2) =
          phiN (tiltY w U (tiltOf w μ)) *
            (1 + tiltA w (tiltOf w U) * (tiltY w U (tiltOf w μ) ^ 3 / 6 - tiltY w U (tiltOf w μ)) + R) ∧
        |R| ≤ C / m * (tiltY w U (tiltOf w μ) ^ 2 + tiltY w U (tiltOf w μ) ^ 4) := by
  have hΛ0 : 0 < Λ := by linarith
  obtain ⟨c, hc⟩ : ∃ c, c = η / (2 * Λ) * (1 - η / (2 * Λ)) := ⟨_, rfl⟩
  have ha1 : η / (2 * Λ) ≤ 1 / 4 := by
    rw [div_le_iff₀ (by positivity)]
    nlinarith
  have hc0 : 0 < c := by
    rw [hc]
    exact mul_pos (by positivity) (by linarith)
  obtain ⟨C14, hC14, h14⟩ := eq_2_14 hη0 hη hΛ
  refine ⟨2 * C14 + 1 / c, by positivity, ?_⟩
  intro m w U μ hmAn hw hr hlo hhi hμ
  have hmA : mAn η ≤ m := le_trans (le_max_left _ _) hmAn
  have hU : |(U : ℝ) - U| ≤ Real.sqrt (m * Real.log m) := by rw [sub_self, abs_zero]; exact Real.sqrt_nonneg _
  obtain ⟨hm, h0, h1, -, hv⟩ := window_point hη0 hΛ hmA hw hr hlo hhi hμ
  obtain ⟨-, hU0, hU1, -, hv₀⟩ := window_point hη0 hΛ hmA hw hr hlo hhi hU
  rw [← hc] at hv hv₀
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  have hD := jacobian_half hη0 hη hΛ hmAn hw hr hlo hhi hμ
  set y := tiltY w U (tiltOf w μ) with hy
  set a := tiltA w (tiltOf w μ) with ha
  set a₀ := tiltA w (tiltOf w U) with ha₀
  have hDpos : 0 < 1 + y * a / 2 := by linarith
  -- `|a|, |a_*| ≤ 1/√(cm)`
  have hcm : 0 < c * m := mul_pos hc0 hmR
  have habs : ∀ t, c * m ≤ tiltVar w t → |tiltA w t| ≤ 1 / Real.sqrt (c * m) := fun t ht =>
    (abs_tiltA_le hw hm t).trans
      (div_le_div_of_nonneg_left zero_le_one (Real.sqrt_pos.mpr hcm) (Real.sqrt_le_sqrt ht))
  have hA : |a| ≤ 1 / Real.sqrt (c * m) := habs _ hv
  have hA₀ : |a₀| ≤ 1 / Real.sqrt (c * m) := habs _ hv₀
  have hAA : |a| * |a₀| ≤ 1 / (c * m) := by
    calc |a| * |a₀| ≤ 1 / Real.sqrt (c * m) * (1 / Real.sqrt (c * m)) :=
          mul_le_mul hA hA₀ (abs_nonneg _) (by positivity)
      _ = 1 / (c * m) := by rw [div_mul_div_comm, one_mul, Real.mul_self_sqrt hcm.le]
  have hdiff := h14 m w U μ hmA hw hr hlo hhi hμ
  -- the remainder, explicitly
  have hD0 : 1 + y * a / 2 ≠ 0 := hDpos.ne'
  have hD1 : 2 + a * y ≠ 0 := by
    intro h
    have : 2 + a * y = 2 * (1 + y * a / 2) := by ring
    rw [this] at h
    exact hD0 (by linarith)
  refine ⟨((a - a₀) * (y ^ 3 / 6 - y) - a * a₀ * y / 2 * (y ^ 3 / 6 - y)) / (1 + y * a / 2), ?_, ?_⟩
  · rw [div_eq_iff hD0]
    field_simp
    ring
  · have hpoly : |y ^ 3 / 6 - y| ≤ |y| ^ 3 / 6 + |y| := by
      calc |y ^ 3 / 6 - y| ≤ |y ^ 3 / 6| + |y| := abs_sub _ _
        _ = |y| ^ 3 / 6 + |y| := by rw [abs_div, abs_pow, abs_of_pos (by norm_num : (0 : ℝ) < 6)]
    have hy2 : |y| ^ 2 = y ^ 2 := sq_abs y
    have hy4 : |y| ^ 4 = y ^ 4 := by rw [show (4 : ℕ) = 2 * 2 by rfl, pow_mul, sq_abs, ← pow_mul]
    have hyy : |y| * (|y| ^ 3 / 6 + |y|) ≤ y ^ 2 + y ^ 4 := by
      have e : |y| * (|y| ^ 3 / 6 + |y|) = |y| ^ 4 / 6 + |y| ^ 2 := by ring
      rw [e, hy2, hy4]
      nlinarith [sq_nonneg (y ^ 2)]
    rw [abs_div, abs_of_pos hDpos, div_le_iff₀ hDpos]
    have t1 : |(a - a₀) * (y ^ 3 / 6 - y)| ≤ C14 / m * (y ^ 2 + y ^ 4) := by
      rw [abs_mul]
      calc |a - a₀| * |y ^ 3 / 6 - y| ≤ C14 * |y| / m * (|y| ^ 3 / 6 + |y|) :=
            mul_le_mul hdiff hpoly (abs_nonneg _) (by positivity)
        _ = C14 / m * (|y| * (|y| ^ 3 / 6 + |y|)) := by ring
        _ ≤ C14 / m * (y ^ 2 + y ^ 4) := mul_le_mul_of_nonneg_left hyy (by positivity)
    have t2 : |a * a₀ * y / 2 * (y ^ 3 / 6 - y)| ≤ 1 / (2 * (c * m)) * (y ^ 2 + y ^ 4) := by
      rw [abs_mul, abs_div, abs_mul, abs_mul, abs_of_pos (by norm_num : (0 : ℝ) < 2)]
      calc |a| * |a₀| * |y| / 2 * |y ^ 3 / 6 - y| ≤ 1 / (c * m) * |y| / 2 * (|y| ^ 3 / 6 + |y|) := by
            apply mul_le_mul _ hpoly (abs_nonneg _) (by positivity)
            apply div_le_div_of_nonneg_right _ (by norm_num)
            exact mul_le_mul_of_nonneg_right hAA (abs_nonneg _)
        _ = 1 / (2 * (c * m)) * (|y| * (|y| ^ 3 / 6 + |y|)) := by field_simp
        _ ≤ 1 / (2 * (c * m)) * (y ^ 2 + y ^ 4) := mul_le_mul_of_nonneg_left hyy (by positivity)
    have hyp : 0 ≤ y ^ 2 + y ^ 4 := by positivity
    have hD2 : 1 / 2 ≤ 1 + y * a / 2 := hD
    calc |(a - a₀) * (y ^ 3 / 6 - y) - a * a₀ * y / 2 * (y ^ 3 / 6 - y)|
        ≤ |(a - a₀) * (y ^ 3 / 6 - y)| + |a * a₀ * y / 2 * (y ^ 3 / 6 - y)| := abs_sub _ _
      _ ≤ C14 / m * (y ^ 2 + y ^ 4) + 1 / (2 * (c * m)) * (y ^ 2 + y ^ 4) := add_le_add t1 t2
      _ = (C14 + 1 / (2 * c)) / m * (y ^ 2 + y ^ 4) := by field_simp
      _ ≤ (2 * C14 + 1 / c) / m * (y ^ 2 + y ^ 4) * (1 / 2) := by
          have : (C14 + 1 / (2 * c)) / m = (2 * C14 + 1 / c) / m * (1 / 2) := by field_simp
          rw [this]
          ring_nf
          exact le_refl _
      _ ≤ (2 * C14 + 1 / c) / m * (y ^ 2 + y ^ 4) * (1 + y * a / 2) :=
          mul_le_mul_of_nonneg_left hD2 (by positivity)

/-- **(2.16).**  Above `m_an`, for `U/m ∈ [η, 1 − η]`, the endpoint magnitudes `y₊ = w/s_{U−w}` and
`y₋ = w/s_{U+w}` (`w = √(m log m)`) are at least `2√(log m)`, and `|y₊ − y₋| ≤ C log m / √m`. -/
theorem eq_2_16 {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (U : ℤ), mAn η ≤ m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ U → (U : ℝ) ≤ (1 - η) * m →
      2 * Real.sqrt (Real.log m) ≤ tiltY w U (tiltOf w (U - Real.sqrt (m * Real.log m))) ∧
      2 * Real.sqrt (Real.log m) ≤ -tiltY w U (tiltOf w (U + Real.sqrt (m * Real.log m))) ∧
      |tiltY w U (tiltOf w (U - Real.sqrt (m * Real.log m))) -
          -tiltY w U (tiltOf w (U + Real.sqrt (m * Real.log m)))| ≤ C * Real.log m / Real.sqrt m := by
  have hΛ0 : 0 < Λ := by linarith
  obtain ⟨c, hc⟩ : ∃ c, c = η / (2 * Λ) * (1 - η / (2 * Λ)) := ⟨_, rfl⟩
  have ha1 : η / (2 * Λ) ≤ 1 / 4 := by
    rw [div_le_iff₀ (by positivity)]
    nlinarith
  have hc0 : 0 < c := by
    rw [hc]
    exact mul_pos (by positivity) (by linarith)
  refine ⟨1 / (c * Real.sqrt c), by positivity, ?_⟩
  intro m w U hmAn hw hr hlo hhi
  obtain ⟨hL1, hwdle⟩ := window_le hη0 hmAn
  set L := Real.log m with hL
  set wd := Real.sqrt (m * L) with hwd
  have hwd0 : 0 ≤ wd := Real.sqrt_nonneg _
  have hp1 : |((U : ℝ) - wd) - U| ≤ wd := by rw [show (U : ℝ) - wd - U = -wd by ring, abs_neg, abs_of_nonneg hwd0]
  have hp2 : |((U : ℝ) + wd) - U| ≤ wd := by rw [show (U : ℝ) + wd - U = wd by ring, abs_of_nonneg hwd0]
  obtain ⟨hm, h01, h11, -, hv1⟩ := window_point hη0 hΛ hmAn hw hr hlo hhi hp1
  obtain ⟨-, h02, h12, -, hv2⟩ := window_point hη0 hΛ hmAn hw hr hlo hhi hp2
  rw [← hc] at hv1 hv2
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  set s₁ := tiltOf w ((U : ℝ) - wd) with hs₁
  set s₂ := tiltOf w ((U : ℝ) + wd) with hs₂
  have hμ1 : tiltMean w s₁ = U - wd := tiltMean_tiltOf hw hm h01 h11
  have hμ2 : tiltMean w s₂ = U + wd := tiltMean_tiltOf hw hm h02 h12
  have hy1 : tiltY w U s₁ = wd / tiltSd w s₁ := by unfold tiltY; rw [hμ1]; ring
  have hy2 : -tiltY w U s₂ = wd / tiltSd w s₂ := by unfold tiltY; rw [hμ2]; ring
  have hsqm := Real.sqrt_pos.mpr hmR
  have hwdq : wd = Real.sqrt m * Real.sqrt L := by rw [hwd, Real.sqrt_mul hmR.le]
  have key : ∀ t, 2 * Real.sqrt L ≤ wd / tiltSd w t := by
    intro t
    have hr := tiltSd_pos hw hm t
    have h1 : wd / (Real.sqrt m / 2) ≤ wd / tiltSd w t := div_le_div_of_nonneg_left hwd0 hr (tiltSd_le hw t)
    have h2 : wd / (Real.sqrt m / 2) = 2 * Real.sqrt L := by
      rw [hwdq]
      field_simp
    linarith
  refine ⟨by rw [hy1]; exact key s₁, by rw [hy2]; exact key s₂, ?_⟩
  rw [hy1, hy2]
  -- `|v(s₂) − v(s₁)| ≤ μ(s₂) − μ(s₁) = 2w` (this is `|v′| ≤ 1`)
  have hsm := tiltMean_strictMono hw hm
  have h12 : s₁ ≤ s₂ := hsm.le_iff_le.mp (by rw [hμ1, hμ2]; linarith)
  have hvdiff : |tiltVar w s₂ - tiltVar w s₁| ≤ 2 * wd := by
    have hftc : ∫ t in s₁..s₂, pbGam3 (tiltP w t) = tiltVar w s₂ - tiltVar w s₁ :=
      intervalIntegral.integral_eq_sub_of_hasDerivAt (fun t _ => hasDerivAt_tiltVar hw t)
        ((continuous_tiltGam3 hw).intervalIntegrable _ _)
    rw [← hftc]
    refine (intervalIntegral.abs_integral_le_integral_abs h12).trans ?_
    calc ∫ t in s₁..s₂, |pbGam3 (tiltP w t)| ≤ ∫ t in s₁..s₂, tiltVar w t :=
          intervalIntegral.integral_mono_on h12 ((continuous_tiltGam3 hw).abs.intervalIntegrable _ _)
            ((continuous_tiltVar hw).intervalIntegrable _ _)
            (fun t _ => CutI.abs_pbGam3_le _ (tiltP_mem hw t))
      _ = 2 * wd := by rw [integral_tiltVar_interval hw, hμ1, hμ2]; ring
  have hr1 := tiltSd_pos hw hm s₁
  have hr2 := tiltSd_pos hw hm s₂
  have hcm : 0 < c * m := mul_pos hc0 hmR
  have hscm := Real.sqrt_pos.mpr hcm
  have hl1 : Real.sqrt (c * m) ≤ tiltSd w s₁ := Real.sqrt_le_sqrt hv1
  have hl2 : Real.sqrt (c * m) ≤ tiltSd w s₂ := Real.sqrt_le_sqrt hv2
  have hrr1 : tiltSd w s₁ ^ 2 = tiltVar w s₁ := tiltSd_sq hw s₁
  have hrr2 : tiltSd w s₂ ^ 2 = tiltVar w s₂ := tiltSd_sq hw s₂
  -- `|1/r₁ − 1/r₂| = |v₂ − v₁| / (r₁ r₂ (r₁ + r₂))`
  have e : wd / tiltSd w s₁ - wd / tiltSd w s₂ =
      wd * (tiltVar w s₂ - tiltVar w s₁) / (tiltSd w s₁ * tiltSd w s₂ * (tiltSd w s₁ + tiltSd w s₂)) := by
    rw [← hrr1, ← hrr2]
    field_simp
    ring
  rw [e, abs_div, abs_mul, abs_of_nonneg hwd0, abs_of_pos (mul_pos (mul_pos hr1 hr2) (add_pos hr1 hr2))]
  have hden : 2 * (Real.sqrt (c * m) ^ 3) ≤ tiltSd w s₁ * tiltSd w s₂ * (tiltSd w s₁ + tiltSd w s₂) := by
    have h3 : Real.sqrt (c * m) * Real.sqrt (c * m) ≤ tiltSd w s₁ * tiltSd w s₂ :=
      mul_le_mul hl1 hl2 hscm.le hr1.le
    have h4 : 2 * Real.sqrt (c * m) ≤ tiltSd w s₁ + tiltSd w s₂ := by linarith
    calc 2 * Real.sqrt (c * m) ^ 3 = (Real.sqrt (c * m) * Real.sqrt (c * m)) * (2 * Real.sqrt (c * m)) := by ring
      _ ≤ _ := mul_le_mul h3 h4 (by positivity) (by positivity)
  have hsc := Real.sqrt_pos.mpr hc0
  have hcmq : Real.sqrt (c * m) = Real.sqrt c * Real.sqrt m := Real.sqrt_mul hc0.le _
  have hwd2 : wd ^ 2 = m * L := by rw [hwd]; exact Real.sq_sqrt (by positivity)
  calc wd * |tiltVar w s₂ - tiltVar w s₁| / (tiltSd w s₁ * tiltSd w s₂ * (tiltSd w s₁ + tiltSd w s₂))
      ≤ wd * (2 * wd) / (2 * Real.sqrt (c * m) ^ 3) := by
        apply div_le_div₀ (by positivity) (mul_le_mul_of_nonneg_left hvdiff hwd0) (by positivity) hden
    _ = wd ^ 2 / Real.sqrt (c * m) ^ 3 := by field_simp
    _ = 1 / (c * Real.sqrt c) * L / Real.sqrt m := by
        have hp : (Real.sqrt c * Real.sqrt m) ^ 3 = c * Real.sqrt c * (m * Real.sqrt m) := by
          rw [mul_pow, pow_three, pow_three, Real.mul_self_sqrt hc0.le, Real.mul_self_sqrt hmR.le]
          ring
        rw [hwd2, hcmq, hp]
        field_simp

/-- **(2.11), printed form.**  Given T3 at interiority `η/(2Λ)`, above `m_an`:
`∫_{U−w}^{U+w} |P_{s(μ)}(S_C = U) − E_{s(μ)}| dμ ≤ 2wK(cm)^{-3/2} = C √(log m)/m`. -/
theorem eq_2_11 {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) (hT3 : T3Stmt (η / (2 * Λ))) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (U : ℤ), mAn η ≤ m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ U → (U : ℝ) ≤ (1 - η) * m →
      ∫ μ in ((U : ℝ) - Real.sqrt (m * Real.log m))..((U : ℝ) + Real.sqrt (m * Real.log m)),
          |pbAtom (tiltP w (tiltOf w μ)) U - edgeworth (tiltP w (tiltOf w μ)) U| ≤
        C * Real.sqrt (Real.log m) / m := by
  obtain ⟨K, hK0, hK⟩ := hT3
  have hΛ0 : 0 < Λ := by linarith
  obtain ⟨c, hc⟩ : ∃ c, c = η / (2 * Λ) * (1 - η / (2 * Λ)) := ⟨_, rfl⟩
  have ha1 : η / (2 * Λ) ≤ 1 / 4 := by
    rw [div_le_iff₀ (by positivity)]
    nlinarith
  have hc0 : 0 < c := by
    rw [hc]
    exact mul_pos (by positivity) (by linarith)
  have hsc := Real.sqrt_pos.mpr hc0
  refine ⟨2 * K / (c * Real.sqrt c), by positivity, ?_⟩
  intro m w U hmAn hw hr hlo hhi
  set wd := Real.sqrt (m * Real.log m) with hwd
  have hwd0 : 0 ≤ wd := Real.sqrt_nonneg _
  have hm3 : (3 : ℝ) ≤ m := le_trans (le_max_left _ _) hmAn
  have hmR : (0 : ℝ) < m := by linarith
  have hcm : 0 < c * m := mul_pos hc0 hmR
  have hscm := Real.sqrt_pos.mpr hcm
  have hpt : ∀ μ ∈ Ioc ((U : ℝ) - wd) ((U : ℝ) + wd),
      |pbAtom (tiltP w (tiltOf w μ)) U - edgeworth (tiltP w (tiltOf w μ)) U| ≤
        K / (c * m * Real.sqrt (c * m)) := by
    intro μ hμ
    have hμ' : |μ - U| ≤ wd := abs_le.mpr ⟨by linarith [hμ.1], by linarith [hμ.2]⟩
    obtain ⟨hm, -, -, hint, hv⟩ := window_point hη0 hΛ hmAn hw hr hlo hhi hμ'
    rw [← hc] at hv
    refine (hK m _ hm hint U).trans ?_
    rw [pbSd_tiltP]
    apply div_le_div_of_nonneg_left hK0 (by positivity)
    have h1 : Real.sqrt (c * m) ≤ tiltSd w (tiltOf w μ) := Real.sqrt_le_sqrt hv
    have h3 : c * m * Real.sqrt (c * m) = Real.sqrt (c * m) ^ 3 := by
      rw [pow_succ, Real.sq_sqrt hcm.le]
    rw [h3]
    exact pow_le_pow_left₀ hscm.le h1 3
  have hle : (U : ℝ) - wd ≤ (U : ℝ) + wd := by linarith
  rw [intervalIntegral.integral_of_le hle]
  calc ∫ μ in Ioc ((U : ℝ) - wd) ((U : ℝ) + wd),
          |pbAtom (tiltP w (tiltOf w μ)) U - edgeworth (tiltP w (tiltOf w μ)) U|
      ≤ ∫ μ in Ioc ((U : ℝ) - wd) ((U : ℝ) + wd), K / (c * m * Real.sqrt (c * m)) := by
        refine integral_mono_of_nonneg (Eventually.of_forall fun μ => abs_nonneg _) ?_ ?_
        · exact integrableOn_const (by rw [Real.volume_Ioc]; exact ENNReal.ofReal_ne_top)
        · filter_upwards [ae_restrict_mem measurableSet_Ioc] with μ hμ
          exact hpt μ hμ
    _ = 2 * wd * (K / (c * m * Real.sqrt (c * m))) := by
        rw [setIntegral_const, smul_eq_mul, measureReal_def, Real.volume_Ioc,
          ENNReal.toReal_ofReal (by linarith)]
        ring
    _ = 2 * K / (c * Real.sqrt c) * Real.sqrt (Real.log m) / m := by
        rw [hwd, Real.sqrt_mul hmR.le, Real.sqrt_mul hc0.le]
        field_simp

/-- **(2.11), printed form, with Lemma T3 instantiated.** -/
theorem cutI_2_11 {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (U : ℤ), mAn η ≤ m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ U → (U : ℝ) ≤ (1 - η) * m →
      ∫ μ in ((U : ℝ) - Real.sqrt (m * Real.log m))..((U : ℝ) + Real.sqrt (m * Real.log m)),
          |pbAtom (tiltP w (tiltOf w μ)) U - edgeworth (tiltP w (tiltOf w μ)) U| ≤
        C * Real.sqrt (Real.log m) / m :=
  eq_2_11 hη0 hη hΛ (T3 (cutI_half_interiority hη0 hη hΛ).1 (cutI_half_interiority hη0 hη hΛ).2)

end Printed

end A36W.RF


==> anc/formal_companion/lean/src/A36W/RFNormPrinted2.lean <==
import A36W.RFNormPrinted

/-!
# A36W.RFNormPrinted2: RF Cut I §2.4, the change of variables `μ ↦ y` and the full-line extension

Two-group branch.  Paper: THEOREM_RF v1.3.2 (sha256 001fded8…), §2.4,
lines 436–472 (App Q of the paper module: (2.13), (2.15) and the paragraph after (2.16)).  Closes the three items
an independent review marked RESTRICTED or missing; imports the frozen set through A36W.RFNormPrinted, which it does not change.

Window: `w = winW m = √(m log m)`, `W = [U − w, U + w]`, above `mAn2 η Λ = max (m_an) (4/c⁴)`,
`c = (η/(2Λ))(1 − η/(2Λ))`, for `U/m ∈ [η, 1 − η]` and weight ratio `≤ Λ`.  `yOfMu w U μ = y(μ) = (U − μ)/s_μ`.

* **(2.13), the change of variables** (`eq_2_13_inverse`): `μ ↦ y` is strictly decreasing on `W` (from
  `1 + y a/2 ≥ 1/2`), maps `W` onto the transformed interval `[−y₋, y₊] = [y(U + w), y(U − w)]`, and its inverse
  `muOfY` (`μ(y)`) satisfies, at every interior `y`, `dμ/dy = −s_μ/(1 + y a(μ)/2)` (an inverse-function derivative,
  `HasDerivAt.of_local_left_inverse`), hence `(1/s_μ)|dμ/dy| = 1/(1 + y a(μ)/2)`.
* **(2.15), one function `R_m`** (`remR`, `eq_2_15_fun`): `R_m(y) = (1 + a(μ(y))(y³ − 3y)/6)/(1 + y a(μ(y))/2) − 1 −
  a_*(y³/6 − y)`, so `φ(y)(1 + a(μ)(y³ − 3y)/6)/(1 + y a(μ)/2) = φ(y)[1 + a_*(y³/6 − y) + R_m(y)]` for every `y`,
  with `|R_m(y)| ≤ (C/m)(y² + y⁴)` on the transformed interval, `R_m` continuous on its interior and integrable on it.
* **The full-line extension** (lines 472): `eq_Q441_mass` (the omitted Gaussian mass is `≤ 2/m²`), `eq_Q441_odd`
  (the absolute omitted odd-polynomial contribution is `≤ C (1 + log m)/m^{5/2}`), `eq_Q441_oddzero` (on the full line
  the odd term integrates to zero) and `eq_Q441_rem` (the integrated absolute `R_m` term is `≤ C/m`).
-/

set_option autoImplicit false

namespace A36W.RF

open Real Filter Topology MeasureTheory Set

/-! ## Gaussian facts for the full-line extension -/

namespace CutI

theorem phiN_neg (y : ℝ) : phiN (-y) = phiN y := by
  unfold phiN
  rw [neg_sq]

/-- `φ(y) ≤ e^{−T²/2} φ(y − T)` for `0 ≤ T ≤ y`. -/
theorem phiN_le_shift {T y : ℝ} (hT : 0 ≤ T) (hy : T ≤ y) :
    phiN y ≤ exp (-(T ^ 2 / 2)) * phiN (y - T) := by
  unfold phiN
  rw [← mul_div_assoc, ← exp_add]
  apply div_le_div_of_nonneg_right _ (sqrt_nonneg _)
  apply exp_le_exp.mpr
  nlinarith [mul_nonneg hT (sub_nonneg.mpr hy)]

/-- `φ(y) ≤ e^{−T²/2} φ(y + T)` for `y ≤ −T ≤ 0`. -/
theorem phiN_le_shift' {T y : ℝ} (hT : 0 ≤ T) (hy : y ≤ -T) :
    phiN y ≤ exp (-(T ^ 2 / 2)) * phiN (y + T) := by
  have h := phiN_le_shift hT (show T ≤ -y by linarith)
  rwa [phiN_neg, show -y - T = -(y + T) by ring, phiN_neg] at h

/-- **The omitted Gaussian mass**: for `0 ≤ T`, `A ≤ −T`, `T ≤ B`, `∫_{[A,B]ᶜ} φ ≤ 2 e^{−T²/2}`. -/
theorem omitted_mass_le {A B T : ℝ} (hT : 0 ≤ T) (hA : A ≤ -T) (hB : T ≤ B) :
    ∫ y, (Icc A B)ᶜ.indicator phiN y ≤ 2 * exp (-(T ^ 2 / 2)) := by
  have hint1 : Integrable (fun y => phiN (y - T)) := integrable_phiN.comp_sub_right T
  have hint2 : Integrable (fun y => phiN (y + T)) := integrable_phiN.comp_add_right T
  have hdom : ∀ y, (Icc A B)ᶜ.indicator phiN y ≤
      exp (-(T ^ 2 / 2)) * phiN (y - T) + exp (-(T ^ 2 / 2)) * phiN (y + T) := by
    intro y
    have e0 : 0 ≤ exp (-(T ^ 2 / 2)) * phiN (y - T) := mul_nonneg (exp_pos _).le (phiN_pos _).le
    have e1 : 0 ≤ exp (-(T ^ 2 / 2)) * phiN (y + T) := mul_nonneg (exp_pos _).le (phiN_pos _).le
    by_cases hy : y ∈ (Icc A B)ᶜ
    · rw [indicator_of_mem hy]
      simp only [mem_compl_iff, mem_Icc, not_and_or, not_le] at hy
      rcases hy with hy | hy
      · have := phiN_le_shift' hT (show y ≤ -T by linarith)
        linarith
      · have := phiN_le_shift hT (show T ≤ y by linarith)
        linarith
    · rw [indicator_of_notMem hy]
      linarith
  calc ∫ y, (Icc A B)ᶜ.indicator phiN y
      ≤ ∫ y, (exp (-(T ^ 2 / 2)) * phiN (y - T) + exp (-(T ^ 2 / 2)) * phiN (y + T)) :=
        integral_mono (integrable_phiN.indicator measurableSet_Icc.compl)
          ((hint1.const_mul _).add (hint2.const_mul _)) hdom
    _ = 2 * exp (-(T ^ 2 / 2)) := by
        rw [integral_add (hint1.const_mul _) (hint2.const_mul _), integral_const_mul, integral_const_mul,
          integral_sub_right_eq_self phiN T, integral_add_right_eq_self phiN T, integral_phiN]
        ring

/-- `∫_A^B φ − 1 = −∫_{[A,B]ᶜ} φ` for `A ≤ B`. -/
theorem integral_phiN_sub_one_eq {A B : ℝ} (hAB : A ≤ B) :
    (∫ y in A..B, phiN y) - 1 = -∫ y, (Icc A B)ᶜ.indicator phiN y := by
  rw [intervalIntegral.integral_of_le hAB, ← integral_Icc_eq_integral_Ioc, ← integral_phiN,
    integral_indicator measurableSet_Icc.compl, ← integral_add_compl measurableSet_Icc integrable_phiN]
  ring

/-- `y² + y⁴ ≤ 32 e^{y²/4}`. -/
theorem poly24_le_exp (y : ℝ) : y ^ 2 + y ^ 4 ≤ 32 * exp (y ^ 2 / 4) := by
  have h := quadratic_le_exp_of_nonneg (show 0 ≤ y ^ 2 / 4 by positivity)
  nlinarith [sq_nonneg y, sq_nonneg (y ^ 2)]

/-- `|y|³/6 + |y| ≤ 32 e^{y²/4}`. -/
theorem poly3_le_exp (y : ℝ) : |y| ^ 3 / 6 + |y| ≤ 32 * exp (y ^ 2 / 4) := by
  have h := quadratic_le_exp_of_nonneg (show 0 ≤ y ^ 2 / 4 by positivity)
  have ht := abs_nonneg y
  have hsq : |y| ^ 2 = y ^ 2 := sq_abs y
  have h1 : |y| ≤ (1 + y ^ 2) / 2 := by nlinarith [sq_nonneg (|y| - 1)]
  have h2 : |y| ^ 3 ≤ (y ^ 2 + y ^ 4) / 2 := by
    have : |y| ^ 3 = |y| * y ^ 2 := by rw [← hsq]; ring
    rw [this]
    nlinarith [sq_nonneg y]
  nlinarith [sq_nonneg y, sq_nonneg (y ^ 2)]

theorem phiN_le_exp (y : ℝ) : phiN y ≤ exp (-(1 / 2) * y ^ 2) := by
  rw [phiN_eq]
  have hπ : (1 : ℝ) ≤ sqrt (2 * π) := by
    rw [show (1 : ℝ) = sqrt 1 by simp]
    exact sqrt_le_sqrt (by linarith [pi_gt_three])
  exact div_le_self (exp_pos _).le hπ

/-- `p(y) φ(y) ≤ 32 e^{−y²/4}` whenever `p(y) ≤ 32 e^{y²/4}`, `p ≥ 0`. -/
theorem mul_phiN_le_of_le {p : ℝ} {y : ℝ} (hp0 : 0 ≤ p) (hp : p ≤ 32 * exp (y ^ 2 / 4)) :
    p * phiN y ≤ 32 * exp (-(1 / 4) * y ^ 2) := by
  have h1 := phiN_le_exp y
  have hφ := (phiN_pos y).le
  calc p * phiN y ≤ 32 * exp (y ^ 2 / 4) * exp (-(1 / 2) * y ^ 2) :=
        mul_le_mul hp h1 hφ (by positivity)
    _ = 32 * exp (-(1 / 4) * y ^ 2) := by
        rw [mul_assoc, ← exp_add]
        congr 2
        ring

theorem integrable_gauss4 : Integrable (fun y : ℝ => 32 * exp (-(1 / 4) * y ^ 2)) :=
  (integrable_exp_neg_mul_sq (by norm_num : (0 : ℝ) < 1 / 4)).const_mul 32

theorem integral_gauss4 : ∫ y : ℝ, 32 * exp (-(1 / 4) * y ^ 2) = 64 * sqrt π := by
  rw [integral_const_mul, integral_gaussian, show π / (1 / 4) = 2 ^ 2 * π by ring,
    sqrt_mul (by norm_num : (0 : ℝ) ≤ 2 ^ 2), sqrt_sq (by norm_num : (0 : ℝ) ≤ 2)]
  ring

/-- The dominating cubic weight `q(y) = (|y|³/6 + |y|) φ(y)` is integrable. -/
theorem integrable_poly3_phiN : Integrable (fun y => (|y| ^ 3 / 6 + |y|) * phiN y) := by
  refine integrable_gauss4.mono' ?_ (Eventually.of_forall fun y => ?_)
  · exact (((continuous_abs.pow 3).div_const 6).add continuous_abs).mul continuous_phiN |>.aestronglyMeasurable
  · rw [Real.norm_of_nonneg (mul_nonneg (by positivity) (phiN_pos y).le)]
    exact mul_phiN_le_of_le (by positivity) (poly3_le_exp y)

/-- The moment weight `(y² + y⁴) φ(y)` is integrable. -/
theorem integrable_poly24_phiN : Integrable (fun y => (y ^ 2 + y ^ 4) * phiN y) := by
  refine integrable_gauss4.mono' ?_ (Eventually.of_forall fun y => ?_)
  · exact (((continuous_pow 2).add (continuous_pow 4)).mul continuous_phiN).aestronglyMeasurable
  · rw [Real.norm_of_nonneg (mul_nonneg (by positivity) (phiN_pos y).le)]
    exact mul_phiN_le_of_le (by positivity) (poly24_le_exp y)

/-- Finite Gaussian moments: `∫_ℝ (y² + y⁴) φ ≤ 64 √π`. -/
theorem integral_poly24_phiN_le : ∫ y, (y ^ 2 + y ^ 4) * phiN y ≤ 64 * sqrt π := by
  rw [← integral_gauss4]
  refine integral_mono integrable_poly24_phiN integrable_gauss4 fun y => ?_
  exact mul_phiN_le_of_le (by positivity) (poly24_le_exp y)

/-- `|G′(y)| = |y³/6 − y| φ(y) ≤ (|y|³/6 + |y|) φ(y)`. -/
theorem abs_oddGd_le (y : ℝ) : |oddGd y| ≤ (|y| ^ 3 / 6 + |y|) * phiN y := by
  unfold oddGd
  rw [abs_mul, abs_of_pos (phiN_pos y)]
  apply mul_le_mul_of_nonneg_right _ (phiN_pos y).le
  calc |y ^ 3 / 6 - y| ≤ |y ^ 3 / 6| + |y| := abs_sub _ _
    _ = |y| ^ 3 / 6 + |y| := by rw [abs_div, abs_pow, abs_of_pos (by norm_num : (0 : ℝ) < 6)]

theorem integrable_abs_oddGd : Integrable (fun y => |oddGd y|) := by
  refine integrable_poly3_phiN.mono' continuous_oddGd.abs.aestronglyMeasurable
    (Eventually.of_forall fun y => ?_)
  rw [Real.norm_of_nonneg (abs_nonneg _)]
  exact abs_oddGd_le y

theorem integrable_oddGd : Integrable oddGd := by
  refine integrable_poly3_phiN.mono' continuous_oddGd.aestronglyMeasurable
    (Eventually.of_forall fun y => ?_)
  rw [Real.norm_eq_abs]
  exact abs_oddGd_le y

/-- **On the full line the odd term integrates to zero**: `∫_ℝ (y³/6 − y) φ(y) dy = 0`. -/
theorem integral_oddGd : ∫ y, oddGd y = 0 := by
  have h := integral_neg_eq_self oddGd volume
  have hodd : ∀ y, oddGd (-y) = -oddGd y := by
    intro y
    unfold oddGd
    rw [phiN_neg]
    ring
  simp_rw [hodd, integral_neg] at h
  linarith

/-- The antiderivative `Q(y) = (y² + 8) φ(y)/6` of the cubic weight on half-lines. -/
noncomputable def oddQ (y : ℝ) : ℝ := (y ^ 2 + 8) * phiN y / 6

theorem continuous_oddQ : Continuous oddQ := by
  unfold oddQ
  exact (((continuous_pow 2).add continuous_const).mul continuous_phiN).div_const 6

/-- `Q′(y) = (−y³/6 − y) φ(y)`. -/
theorem hasDerivAt_oddQ (y : ℝ) : HasDerivAt oddQ ((-(y ^ 3) / 6 - y) * phiN y) y := by
  have h1 : HasDerivAt (fun t : ℝ => t ^ 2 + 8) (2 * y) y := (hasDerivAt_sq' y).add_const 8
  have h2 := (h1.mul (hasDerivAt_phiN y)).div_const 6
  have h3 := h2.congr_deriv (show _ = (-(y ^ 3) / 6 - y) * phiN y by ring)
  exact h3

theorem oddQ_neg (y : ℝ) : oddQ (-y) = oddQ y := by
  unfold oddQ
  rw [phiN_neg, neg_sq]

theorem abs_oddQ_le (y : ℝ) : |oddQ y| ≤ 32 * exp (-(1 / 4) * y ^ 2) := by
  have hq : 0 ≤ oddQ y := by
    unfold oddQ
    exact div_nonneg (mul_nonneg (by positivity) (phiN_pos y).le) (by norm_num)
  rw [abs_of_nonneg hq]
  have hp : (y ^ 2 + 8) / 6 ≤ 32 * exp (y ^ 2 / 4) := by
    have h := Real.add_one_le_exp (y ^ 2 / 4)
    nlinarith [sq_nonneg y]
  have := mul_phiN_le_of_le (y := y) (by positivity) hp
  unfold oddQ
  calc (y ^ 2 + 8) * phiN y / 6 = (y ^ 2 + 8) / 6 * phiN y := by ring
    _ ≤ 32 * exp (-(1 / 4) * y ^ 2) := this

theorem tendsto_gauss4_atTop : Tendsto (fun y : ℝ => 32 * exp (-(1 / 4) * y ^ 2)) atTop (𝓝 0) := by
  have h1 : Tendsto (fun y : ℝ => (1 / 4) * y ^ 2) atTop atTop :=
    (Filter.tendsto_pow_atTop two_ne_zero).const_mul_atTop (by norm_num)
  have h2 := Real.tendsto_exp_atBot.comp (tendsto_neg_atTop_atBot.comp h1)
  have h3 := h2.const_mul 32
  rw [mul_zero] at h3
  refine h3.congr (fun y => ?_)
  simp only [Function.comp_apply, neg_mul]

theorem tendsto_gauss4_atBot : Tendsto (fun y : ℝ => 32 * exp (-(1 / 4) * y ^ 2)) atBot (𝓝 0) := by
  have h := tendsto_gauss4_atTop.comp tendsto_neg_atBot_atTop
  refine h.congr (fun y => ?_)
  simp only [Function.comp_apply, neg_sq]

theorem tendsto_oddQ_atTop : Tendsto oddQ atTop (𝓝 0) :=
  squeeze_zero_norm (fun y => by rw [Real.norm_eq_abs]; exact abs_oddQ_le y) tendsto_gauss4_atTop

theorem tendsto_oddQ_atBot : Tendsto oddQ atBot (𝓝 0) :=
  squeeze_zero_norm (fun y => by rw [Real.norm_eq_abs]; exact abs_oddQ_le y) tendsto_gauss4_atBot

/-- `∫_{y > T} (|y|³/6 + |y|) φ = Q(T)` for `T ≥ 0`. -/
theorem integral_Ioi_poly3 {T : ℝ} (hT : 0 ≤ T) :
    ∫ y in Ioi T, (|y| ^ 3 / 6 + |y|) * phiN y = oddQ T := by
  have hcongr : EqOn (fun y => (|y| ^ 3 / 6 + |y|) * phiN y) (fun y => (y ^ 3 / 6 + y) * phiN y) (Ioi T) := by
    intro y hy
    have : 0 ≤ y := le_trans hT (le_of_lt hy)
    simp only [abs_of_nonneg this]
  rw [setIntegral_congr_fun measurableSet_Ioi hcongr]
  have hd : ∀ y ∈ Ioi T, HasDerivAt (fun t => -oddQ t) ((y ^ 3 / 6 + y) * phiN y) y := fun y _ =>
    (hasDerivAt_oddQ y).neg.congr_deriv (by ring)
  have hint : IntegrableOn (fun y => (y ^ 3 / 6 + y) * phiN y) (Ioi T) :=
    integrable_poly3_phiN.integrableOn.congr_fun hcongr measurableSet_Ioi
  have ht : Tendsto (fun t => -oddQ t) atTop (𝓝 0) := by
    simpa using tendsto_oddQ_atTop.neg
  have h := integral_Ioi_of_hasDerivAt_of_tendsto (f := fun t => -oddQ t)
    continuous_oddQ.neg.continuousWithinAt hd hint ht
  rw [h]
  ring

/-- `∫_{y ≤ −T} (|y|³/6 + |y|) φ = Q(T)` for `T ≥ 0`. -/
theorem integral_Iic_poly3 {T : ℝ} (hT : 0 ≤ T) :
    ∫ y in Iic (-T), (|y| ^ 3 / 6 + |y|) * phiN y = oddQ T := by
  have hcongr : EqOn (fun y => (|y| ^ 3 / 6 + |y|) * phiN y) (fun y => (-(y ^ 3) / 6 - y) * phiN y)
      (Iic (-T)) := by
    intro y hy
    have : y ≤ 0 := le_trans hy (by linarith)
    simp only [abs_of_nonpos this]
    ring
  rw [setIntegral_congr_fun measurableSet_Iic hcongr]
  have hint : IntegrableOn (fun y => (-(y ^ 3) / 6 - y) * phiN y) (Iic (-T)) :=
    integrable_poly3_phiN.integrableOn.congr_fun hcongr measurableSet_Iic
  have h := integral_Iic_of_hasDerivAt_of_tendsto (f := oddQ) continuous_oddQ.continuousWithinAt
    (fun y _ => hasDerivAt_oddQ y) hint tendsto_oddQ_atBot
  rw [h, sub_zero, oddQ_neg]

/-- **The omitted odd-polynomial contribution**: for `0 ≤ T`, `A ≤ −T`, `T ≤ B`,
`∫_{[A,B]ᶜ} |(y³/6 − y) φ(y)| dy ≤ 2 Q(T)`. -/
theorem omitted_odd_le {A B T : ℝ} (hT : 0 ≤ T) (hA : A ≤ -T) (hB : T ≤ B) :
    ∫ y, (Icc A B)ᶜ.indicator (fun y => |oddGd y|) y ≤ 2 * oddQ T := by
  have hq := integrable_poly3_phiN
  have hq0 : ∀ y, 0 ≤ (|y| ^ 3 / 6 + |y|) * phiN y := fun y => mul_nonneg (by positivity) (phiN_pos y).le
  have hdom : ∀ y, (Icc A B)ᶜ.indicator (fun y => |oddGd y|) y ≤
      (Iic (-T)).indicator (fun y => (|y| ^ 3 / 6 + |y|) * phiN y) y +
        (Ioi T).indicator (fun y => (|y| ^ 3 / 6 + |y|) * phiN y) y := by
    intro y
    have i1 : 0 ≤ (Iic (-T)).indicator (fun y => (|y| ^ 3 / 6 + |y|) * phiN y) y :=
      indicator_nonneg (fun y _ => hq0 y) y
    have i2 : 0 ≤ (Ioi T).indicator (fun y => (|y| ^ 3 / 6 + |y|) * phiN y) y :=
      indicator_nonneg (fun y _ => hq0 y) y
    by_cases hy : y ∈ (Icc A B)ᶜ
    · rw [indicator_of_mem hy]
      have hb := abs_oddGd_le y
      simp only [mem_compl_iff, mem_Icc, not_and_or, not_le] at hy
      rcases hy with hy | hy
      · rw [indicator_of_mem (show y ∈ Iic (-T) from le_of_lt (lt_of_lt_of_le hy hA))]
        linarith
      · rw [indicator_of_mem (show y ∈ Ioi T from lt_of_le_of_lt hB hy)]
        linarith
    · rw [indicator_of_notMem hy]
      linarith
  calc ∫ y, (Icc A B)ᶜ.indicator (fun y => |oddGd y|) y
      ≤ ∫ y, ((Iic (-T)).indicator (fun y => (|y| ^ 3 / 6 + |y|) * phiN y) y +
          (Ioi T).indicator (fun y => (|y| ^ 3 / 6 + |y|) * phiN y) y) :=
        integral_mono (integrable_abs_oddGd.indicator measurableSet_Icc.compl)
          ((hq.indicator measurableSet_Iic).add (hq.indicator measurableSet_Ioi)) hdom
    _ = oddQ T + oddQ T := by
        rw [integral_add (hq.indicator measurableSet_Iic) (hq.indicator measurableSet_Ioi),
          integral_indicator measurableSet_Iic, integral_indicator measurableSet_Ioi,
          integral_Iic_poly3 hT, integral_Ioi_poly3 hT]
    _ = 2 * oddQ T := by ring

end CutI

/-! ## The window, the change of variables `μ ↦ y` and its inverse -/

variable {m : ℕ}

/-- The window half-width `w = √(m log m)`. -/
noncomputable def winW (m : ℕ) : ℝ := Real.sqrt (m * Real.log m)

/-- The threshold of (2.13)/(2.15): `max (m_an η) (4/c⁴)`, `c = (η/(2Λ))(1 − η/(2Λ))`. -/
noncomputable def mAn2 (η Λ : ℝ) : ℝ := max (mAn η) (4 / (η / (2 * Λ) * (1 - η / (2 * Λ))) ^ 4)

/-- The change of variables `μ ↦ y(μ) = (U − μ)/s_μ`. -/
noncomputable def yOfMu (w : Fin m → ℝ) (U μ : ℝ) : ℝ := tiltY w U (tiltOf w μ)

/-- Its inverse on the window: `μ(y)`. -/
noncomputable def muOfY (w : Fin m → ℝ) (U y : ℝ) : ℝ :=
  Function.invFunOn (yOfMu w U) (Icc (U - winW m) (U + winW m)) y

/-- The single function `R_m(y)` of (2.15). -/
noncomputable def remR (w : Fin m → ℝ) (U y : ℝ) : ℝ :=
  (1 + tiltA w (tiltOf w (muOfY w U y)) * (y ^ 3 - 3 * y) / 6) /
      (1 + y * tiltA w (tiltOf w (muOfY w U y)) / 2) - 1 - tiltA w (tiltOf w U) * (y ^ 3 / 6 - y)

theorem winW_nonneg (m : ℕ) : 0 ≤ winW m := Real.sqrt_nonneg _

theorem mAn_le_mAn2 (η Λ : ℝ) : mAn η ≤ mAn2 η Λ := le_max_left _ _

section Window

variable {η Λ : ℝ} {w : Fin m → ℝ} {U : ℤ}

theorem win_abs {μ : ℝ} (hμ : μ ∈ Icc ((U : ℝ) - winW m) (U + winW m)) :
    |μ - U| ≤ Real.sqrt (m * Real.log m) := by
  unfold winW at hμ
  exact abs_le.mpr ⟨by linarith [hμ.1], by linarith [hμ.2]⟩

theorem win_mem (hη0 : 0 < η) (hΛ : 1 ≤ Λ) (hmA : mAn η ≤ m) (hw : ∀ i, 0 < w i)
    (hr : ∀ i j, w i ≤ Λ * w j) (hlo : η * m ≤ U) (hhi : (U : ℝ) ≤ (1 - η) * m) {μ : ℝ}
    (hμ : μ ∈ Icc ((U : ℝ) - winW m) (U + winW m)) : 0 < m ∧ 0 < μ ∧ μ < m := by
  obtain ⟨hm, h0, h1, -, -⟩ := window_point hη0 hΛ hmA hw hr hlo hhi (win_abs hμ)
  exact ⟨hm, h0, h1⟩

theorem continuousAt_yOfMu (hw : ∀ i, 0 < w i) (hm : 0 < m) (U' : ℝ) {μ : ℝ} (h0 : 0 < μ) (h1 : μ < m) :
    ContinuousAt (yOfMu w U') μ :=
  (continuous_tiltY hw hm U').continuousAt.comp (continuousAt_tiltOf hw hm h0 h1)

theorem hasDerivAt_yOfMu (hw : ∀ i, 0 < w i) (hm : 0 < m) (U' : ℝ) {μ : ℝ} (h0 : 0 < μ) (h1 : μ < m) :
    HasDerivAt (yOfMu w U')
      (-(1 / tiltSd w (tiltOf w μ)) * (1 + yOfMu w U' μ * tiltA w (tiltOf w μ) / 2)) μ :=
  (eq_2_13 hw hm U' h0 h1).1

theorem yOfMu_continuousOn (hη0 : 0 < η) (hΛ : 1 ≤ Λ) (hmA : mAn η ≤ m) (hw : ∀ i, 0 < w i)
    (hr : ∀ i j, w i ≤ Λ * w j) (hlo : η * m ≤ U) (hhi : (U : ℝ) ≤ (1 - η) * m) :
    ContinuousOn (yOfMu w U) (Icc ((U : ℝ) - winW m) (U + winW m)) := by
  intro μ hμ
  obtain ⟨hm, h0, h1⟩ := win_mem hη0 hΛ hmA hw hr hlo hhi hμ
  exact (continuousAt_yOfMu hw hm U h0 h1).continuousWithinAt

/-- `1 + y a/2 ≥ 1/2` on the window, in the `yOfMu` notation. -/
theorem jacobian_half' (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) (hmA : mAn2 η Λ ≤ m)
    (hw : ∀ i, 0 < w i) (hr : ∀ i j, w i ≤ Λ * w j) (hlo : η * m ≤ U) (hhi : (U : ℝ) ≤ (1 - η) * m) {μ : ℝ}
    (hμ : μ ∈ Icc ((U : ℝ) - winW m) (U + winW m)) :
    1 / 2 ≤ 1 + yOfMu w U μ * tiltA w (tiltOf w μ) / 2 :=
  jacobian_half hη0 hη hΛ hmA hw hr hlo hhi (win_abs hμ)

/-- **(2.13), monotonicity**: `μ ↦ y` is strictly decreasing on the window. -/
theorem yOfMu_strictAntiOn (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) (hmA : mAn2 η Λ ≤ m)
    (hw : ∀ i, 0 < w i) (hr : ∀ i j, w i ≤ Λ * w j) (hlo : η * m ≤ U) (hhi : (U : ℝ) ≤ (1 - η) * m) :
    StrictAntiOn (yOfMu w U) (Icc ((U : ℝ) - winW m) (U + winW m)) := by
  have hmA1 : mAn η ≤ m := (mAn_le_mAn2 η Λ).trans hmA
  refine strictAntiOn_of_deriv_neg (convex_Icc _ _) (yOfMu_continuousOn hη0 hΛ hmA1 hw hr hlo hhi)
    (fun μ hμ => ?_)
  rw [interior_Icc] at hμ
  have hμ' := Ioo_subset_Icc_self hμ
  obtain ⟨hm, h0, h1⟩ := win_mem hη0 hΛ hmA1 hw hr hlo hhi hμ'
  rw [(hasDerivAt_yOfMu hw hm U h0 h1).deriv]
  have hs := tiltSd_pos hw hm (tiltOf w μ)
  have hj := jacobian_half' hη0 hη hΛ hmA hw hr hlo hhi hμ'
  have hpos : 0 < 1 / tiltSd w (tiltOf w μ) * (1 + yOfMu w U μ * tiltA w (tiltOf w μ) / 2) :=
    mul_pos (by positivity) (by linarith)
  rw [neg_mul]
  linarith

/-- The image of the window is the transformed interval `[y(U + w), y(U − w)] = [−y₋, y₊]`. -/
theorem yOfMu_image (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) (hmA : mAn2 η Λ ≤ m)
    (hw : ∀ i, 0 < w i) (hr : ∀ i j, w i ≤ Λ * w j) (hlo : η * m ≤ U) (hhi : (U : ℝ) ≤ (1 - η) * m) :
    yOfMu w U '' Icc ((U : ℝ) - winW m) (U + winW m) =
      Icc (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m)) := by
  have hmA1 : mAn η ≤ m := (mAn_le_mAn2 η Λ).trans hmA
  have hanti := yOfMu_strictAntiOn hη0 hη hΛ hmA hw hr hlo hhi
  have hle : (U : ℝ) - winW m ≤ U + winW m := by linarith [winW_nonneg m]
  apply Subset.antisymm
  · rintro _ ⟨μ, hμ, rfl⟩
    exact ⟨hanti.antitoneOn hμ (right_mem_Icc.mpr hle) hμ.2,
      hanti.antitoneOn (left_mem_Icc.mpr hle) hμ hμ.1⟩
  · exact intermediate_value_Icc' hle (yOfMu_continuousOn hη0 hΛ hmA1 hw hr hlo hhi)

theorem muOfY_spec (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) (hmA : mAn2 η Λ ≤ m)
    (hw : ∀ i, 0 < w i) (hr : ∀ i j, w i ≤ Λ * w j) (hlo : η * m ≤ U) (hhi : (U : ℝ) ≤ (1 - η) * m) {y : ℝ}
    (hy : y ∈ Icc (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m))) :
    muOfY w U y ∈ Icc ((U : ℝ) - winW m) (U + winW m) ∧ yOfMu w U (muOfY w U y) = y := by
  rw [← yOfMu_image hη0 hη hΛ hmA hw hr hlo hhi] at hy
  exact Function.invFunOn_pos hy

theorem muOfY_yOfMu (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) (hmA : mAn2 η Λ ≤ m)
    (hw : ∀ i, 0 < w i) (hr : ∀ i j, w i ≤ Λ * w j) (hlo : η * m ≤ U) (hhi : (U : ℝ) ≤ (1 - η) * m) {μ : ℝ}
    (hμ : μ ∈ Icc ((U : ℝ) - winW m) (U + winW m)) : muOfY w U (yOfMu w U μ) = μ :=
  (yOfMu_strictAntiOn hη0 hη hΛ hmA hw hr hlo hhi).injOn.leftInvOn_invFunOn hμ

theorem muOfY_strictAntiOn (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) (hmA : mAn2 η Λ ≤ m)
    (hw : ∀ i, 0 < w i) (hr : ∀ i j, w i ≤ Λ * w j) (hlo : η * m ≤ U) (hhi : (U : ℝ) ≤ (1 - η) * m) :
    StrictAntiOn (muOfY w U) (Icc (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m))) := by
  intro y hy y' hy' hlt
  obtain ⟨h1, h2⟩ := muOfY_spec hη0 hη hΛ hmA hw hr hlo hhi hy
  obtain ⟨h1', h2'⟩ := muOfY_spec hη0 hη hΛ hmA hw hr hlo hhi hy'
  by_contra hc
  push_neg at hc
  have h := (yOfMu_strictAntiOn hη0 hη hΛ hmA hw hr hlo hhi).antitoneOn h1 h1' hc
  rw [h2, h2'] at h
  linarith

theorem muOfY_mem_Ioo (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) (hmA : mAn2 η Λ ≤ m)
    (hw : ∀ i, 0 < w i) (hr : ∀ i j, w i ≤ Λ * w j) (hlo : η * m ≤ U) (hhi : (U : ℝ) ≤ (1 - η) * m) {y : ℝ}
    (hy : y ∈ Ioo (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m))) :
    muOfY w U y ∈ Ioo ((U : ℝ) - winW m) (U + winW m) := by
  obtain ⟨h1, h2⟩ := muOfY_spec hη0 hη hΛ hmA hw hr hlo hhi (Ioo_subset_Icc_self hy)
  refine ⟨lt_of_le_of_ne h1.1 fun heq => ?_, lt_of_le_of_ne h1.2 fun heq => ?_⟩
  · rw [← heq] at h2
    linarith [hy.2]
  · rw [heq] at h2
    linarith [hy.1]

/-- The inverse `μ(y)` is continuous at every interior point of the transformed interval. -/
theorem continuousAt_muOfY (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) (hmA : mAn2 η Λ ≤ m)
    (hw : ∀ i, 0 < w i) (hr : ∀ i j, w i ≤ Λ * w j) (hlo : η * m ≤ U) (hhi : (U : ℝ) ≤ (1 - η) * m) {y₀ : ℝ}
    (hy₀ : y₀ ∈ Ioo (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m))) :
    ContinuousAt (muOfY w U) y₀ := by
  have hanti := muOfY_strictAntiOn hη0 hη hΛ hmA hw hr hlo hhi
  have yanti := yOfMu_strictAntiOn hη0 hη hΛ hmA hw hr hlo hhi
  have hle : (U : ℝ) - winW m ≤ U + winW m := by linarith [winW_nonneg m]
  have hg : StrictMonoOn (fun y => -muOfY w U y) (Ioo (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m))) :=
    fun a ha b hb hab => neg_lt_neg (hanti (Ioo_subset_Icc_self ha) (Ioo_subset_Icc_self hb) hab)
  have hμ0 := muOfY_mem_Ioo hη0 hη hΛ hmA hw hr hlo hhi hy₀
  have himg : (fun y => -muOfY w U y) '' Ioo (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m)) ∈
      𝓝 (-muOfY w U y₀) := by
    refine Filter.mem_of_superset (Ioo_mem_nhds (a := -((U : ℝ) + winW m)) (b := -((U : ℝ) - winW m))
      (by linarith [hμ0.2]) (by linarith [hμ0.1])) ?_
    intro x hx
    have hxμ : -x ∈ Ioo ((U : ℝ) - winW m) (U + winW m) := ⟨by linarith [hx.2], by linarith [hx.1]⟩
    have hxI := Ioo_subset_Icc_self hxμ
    refine ⟨yOfMu w U (-x), ⟨yanti hxI (right_mem_Icc.mpr hle) hxμ.2,
      yanti (left_mem_Icc.mpr hle) hxI hxμ.1⟩, ?_⟩
    show -muOfY w U (yOfMu w U (-x)) = x
    rw [muOfY_yOfMu hη0 hη hΛ hmA hw hr hlo hhi hxI]
    ring
  have hc := hg.continuousAt_of_image_mem_nhds (Ioo_mem_nhds hy₀.1 hy₀.2) himg
  have e : muOfY w U = fun y => -(-muOfY w U y) := by
    funext y
    rw [neg_neg]
  rw [e]
  exact hc.neg

/-- **(2.13), the inverse-function derivative**: at every interior `y` of the transformed interval,
`dμ/dy = −s_μ/(1 + y a(μ)/2)` with `μ = μ(y)`. -/
theorem hasDerivAt_muOfY (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) (hmA : mAn2 η Λ ≤ m)
    (hw : ∀ i, 0 < w i) (hr : ∀ i j, w i ≤ Λ * w j) (hlo : η * m ≤ U) (hhi : (U : ℝ) ≤ (1 - η) * m) {y₀ : ℝ}
    (hy₀ : y₀ ∈ Ioo (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m))) :
    HasDerivAt (muOfY w U)
      (-(tiltSd w (tiltOf w (muOfY w U y₀))) / (1 + y₀ * tiltA w (tiltOf w (muOfY w U y₀)) / 2)) y₀ := by
  have hmA1 : mAn η ≤ m := (mAn_le_mAn2 η Λ).trans hmA
  have hμ0 := muOfY_mem_Ioo hη0 hη hΛ hmA hw hr hlo hhi hy₀
  obtain ⟨-, hY⟩ := muOfY_spec hη0 hη hΛ hmA hw hr hlo hhi (Ioo_subset_Icc_self hy₀)
  obtain ⟨hm, h0, h1⟩ := win_mem hη0 hΛ hmA1 hw hr hlo hhi (Ioo_subset_Icc_self hμ0)
  have hd := hasDerivAt_yOfMu hw hm U h0 h1
  rw [hY] at hd
  have hs := tiltSd_pos hw hm (tiltOf w (muOfY w U y₀))
  have hj := jacobian_half' hη0 hη hΛ hmA hw hr hlo hhi (Ioo_subset_Icc_self hμ0)
  rw [hY] at hj
  have hX : 0 < 1 + y₀ * tiltA w (tiltOf w (muOfY w U y₀)) / 2 := by linarith
  have hD0 : -(1 / tiltSd w (tiltOf w (muOfY w U y₀))) * (1 + y₀ * tiltA w (tiltOf w (muOfY w U y₀)) / 2) ≠ 0 := by
    have : 0 < 1 / tiltSd w (tiltOf w (muOfY w U y₀)) * (1 + y₀ * tiltA w (tiltOf w (muOfY w U y₀)) / 2) :=
      mul_pos (by positivity) hX
    rw [neg_mul]
    exact neg_ne_zero.mpr this.ne'
  have hev : ∀ᶠ y in 𝓝 y₀, yOfMu w U (muOfY w U y) = y := by
    filter_upwards [Ioo_mem_nhds hy₀.1 hy₀.2] with y hy
    exact (muOfY_spec hη0 hη hΛ hmA hw hr hlo hhi (Ioo_subset_Icc_self hy)).2
  have h := HasDerivAt.of_local_left_inverse (continuousAt_muOfY hη0 hη hΛ hmA hw hr hlo hhi hy₀) hd hD0 hev
  refine h.congr_deriv ?_
  have hs' := hs.ne'
  have hX' := hX.ne'
  field_simp

/-- **(2.13) as printed.**  Above `mAn2 η Λ`, for `U/m ∈ [η, 1 − η]` and ratio `≤ Λ`: the change `μ ↦ y` is strictly
decreasing on the window `[U − w, U + w]` and maps it onto `[y(U + w), y(U − w)]`; its inverse `μ(y)` is strictly
decreasing there; and at every interior `y`, `dμ/dy = −s_μ/(1 + y a(μ)/2)`, so
`(1/s_μ)|dμ/dy| = 1/(1 + y a(μ)/2)`, with `1 + y a(μ)/2 ≥ 1/2`. -/
theorem eq_2_13_inverse (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) (hmA : mAn2 η Λ ≤ m)
    (hw : ∀ i, 0 < w i) (hr : ∀ i j, w i ≤ Λ * w j) (hlo : η * m ≤ U) (hhi : (U : ℝ) ≤ (1 - η) * m) :
    StrictAntiOn (yOfMu w U) (Icc ((U : ℝ) - winW m) (U + winW m)) ∧
      yOfMu w U '' Icc ((U : ℝ) - winW m) (U + winW m) =
        Icc (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m)) ∧
      (∀ μ ∈ Icc ((U : ℝ) - winW m) (U + winW m), muOfY w U (yOfMu w U μ) = μ) ∧
      (∀ y ∈ Icc (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m)),
        muOfY w U y ∈ Icc ((U : ℝ) - winW m) (U + winW m) ∧ yOfMu w U (muOfY w U y) = y) ∧
      StrictAntiOn (muOfY w U) (Icc (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m))) ∧
      ∀ y ∈ Ioo (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m)),
        HasDerivAt (muOfY w U)
          (-(tiltSd w (tiltOf w (muOfY w U y))) / (1 + y * tiltA w (tiltOf w (muOfY w U y)) / 2)) y ∧
        1 / 2 ≤ 1 + y * tiltA w (tiltOf w (muOfY w U y)) / 2 ∧
        1 / tiltSd w (tiltOf w (muOfY w U y)) *
            |-(tiltSd w (tiltOf w (muOfY w U y))) / (1 + y * tiltA w (tiltOf w (muOfY w U y)) / 2)| =
          1 / (1 + y * tiltA w (tiltOf w (muOfY w U y)) / 2) := by
  have hmA1 : mAn η ≤ m := (mAn_le_mAn2 η Λ).trans hmA
  refine ⟨yOfMu_strictAntiOn hη0 hη hΛ hmA hw hr hlo hhi, yOfMu_image hη0 hη hΛ hmA hw hr hlo hhi,
    fun μ hμ => muOfY_yOfMu hη0 hη hΛ hmA hw hr hlo hhi hμ,
    fun y hy => muOfY_spec hη0 hη hΛ hmA hw hr hlo hhi hy,
    muOfY_strictAntiOn hη0 hη hΛ hmA hw hr hlo hhi, fun y hy => ⟨hasDerivAt_muOfY hη0 hη hΛ hmA hw hr hlo hhi hy,
    ?_, ?_⟩⟩
  · have hμ0 := muOfY_mem_Ioo hη0 hη hΛ hmA hw hr hlo hhi hy
    obtain ⟨-, hY⟩ := muOfY_spec hη0 hη hΛ hmA hw hr hlo hhi (Ioo_subset_Icc_self hy)
    have hj := jacobian_half' hη0 hη hΛ hmA hw hr hlo hhi (Ioo_subset_Icc_self hμ0)
    rwa [hY] at hj
  · have hμ0 := muOfY_mem_Ioo hη0 hη hΛ hmA hw hr hlo hhi hy
    obtain ⟨-, hY⟩ := muOfY_spec hη0 hη hΛ hmA hw hr hlo hhi (Ioo_subset_Icc_self hy)
    obtain ⟨hm, -, -⟩ := win_mem hη0 hΛ hmA1 hw hr hlo hhi (Ioo_subset_Icc_self hμ0)
    have hj := jacobian_half' hη0 hη hΛ hmA hw hr hlo hhi (Ioo_subset_Icc_self hμ0)
    rw [hY] at hj
    have hs := tiltSd_pos hw hm (tiltOf w (muOfY w U y))
    have hX : 0 < 1 + y * tiltA w (tiltOf w (muOfY w U y)) / 2 := by linarith
    rw [neg_div, abs_neg, abs_of_pos (div_pos hs hX)]
    field_simp

end Window

/-! ## (2.15) with a single function `R_m` -/

section Remainder

variable {η Λ : ℝ} {w : Fin m → ℝ} {U : ℤ}

/-- The defining identity of `R_m`: for every `y`,
`φ(y)(1 + a(μ(y))(y³ − 3y)/6)/(1 + y a(μ(y))/2) = φ(y)[1 + a_*(y³/6 − y) + R_m(y)]`. -/
theorem remR_eq (y : ℝ) :
    phiN y * (1 + tiltA w (tiltOf w (muOfY w U y)) * (y ^ 3 - 3 * y) / 6) /
        (1 + y * tiltA w (tiltOf w (muOfY w U y)) / 2) =
      phiN y * (1 + tiltA w (tiltOf w U) * (y ^ 3 / 6 - y) + remR w U y) := by
  unfold remR
  ring

theorem continuousAt_remR (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) (hmA : mAn2 η Λ ≤ m)
    (hw : ∀ i, 0 < w i) (hr : ∀ i j, w i ≤ Λ * w j) (hlo : η * m ≤ U) (hhi : (U : ℝ) ≤ (1 - η) * m) {y₀ : ℝ}
    (hy₀ : y₀ ∈ Ioo (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m))) :
    ContinuousAt (remR w U) y₀ := by
  have hmA1 : mAn η ≤ m := (mAn_le_mAn2 η Λ).trans hmA
  have hμ0 := muOfY_mem_Ioo hη0 hη hΛ hmA hw hr hlo hhi hy₀
  obtain ⟨-, hY⟩ := muOfY_spec hη0 hη hΛ hmA hw hr hlo hhi (Ioo_subset_Icc_self hy₀)
  obtain ⟨hm, h0, h1⟩ := win_mem hη0 hΛ hmA1 hw hr hlo hhi (Ioo_subset_Icc_self hμ0)
  have ha : ContinuousAt (fun y => tiltA w (tiltOf w (muOfY w U y))) y₀ :=
    (continuous_tiltA hw hm).continuousAt.comp
      ((continuousAt_tiltOf hw hm h0 h1).comp (continuousAt_muOfY hη0 hη hΛ hmA hw hr hlo hhi hy₀))
  have hj := jacobian_half' hη0 hη hΛ hmA hw hr hlo hhi (Ioo_subset_Icc_self hμ0)
  rw [hY] at hj
  have hden : (1 + y₀ * tiltA w (tiltOf w (muOfY w U y₀)) / 2) ≠ 0 := by linarith
  have hnum : ContinuousAt (fun y => 1 + tiltA w (tiltOf w (muOfY w U y)) * (y ^ 3 - 3 * y) / 6) y₀ :=
    continuousAt_const.add ((ha.mul ((continuousAt_id.pow 3).sub (continuousAt_const.mul continuousAt_id))).div_const 6)
  have hden' : ContinuousAt (fun y => 1 + y * tiltA w (tiltOf w (muOfY w U y)) / 2) y₀ :=
    continuousAt_const.add ((continuousAt_id.mul ha).div_const 2)
  have hq := hnum.div hden' hden
  have hrest : ContinuousAt (fun y => tiltA w (tiltOf w (U : ℝ)) * (y ^ 3 / 6 - y)) y₀ :=
    continuousAt_const.mul (((continuousAt_id.pow 3).div_const 6).sub continuousAt_id)
  exact (hq.sub (continuousAt_const : ContinuousAt (fun _ : ℝ => (1 : ℝ)) y₀)).sub hrest

/-- **(2.15) with one function `R_m`.**  There is `C` (depending only on `η, Λ`) such that above `mAn2 η Λ`, for
`U/m ∈ [η, 1 − η]` and ratio `≤ Λ`: the identity of (2.15) holds with `R_m = remR w U` at every `y`;
`|R_m(y)| ≤ (C/m)(y² + y⁴)` on the transformed interval `[y(U + w), y(U − w)]`; and `R_m` is continuous on its
interior and integrable on it. -/
theorem eq_2_15_fun (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (U : ℤ), mAn2 η Λ ≤ m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ U → (U : ℝ) ≤ (1 - η) * m →
      (∀ y, phiN y * (1 + tiltA w (tiltOf w (muOfY w U y)) * (y ^ 3 - 3 * y) / 6) /
          (1 + y * tiltA w (tiltOf w (muOfY w U y)) / 2) =
        phiN y * (1 + tiltA w (tiltOf w U) * (y ^ 3 / 6 - y) + remR w U y)) ∧
      (∀ y ∈ Icc (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m)),
        |remR w U y| ≤ C / m * (y ^ 2 + y ^ 4)) ∧
      ContinuousOn (remR w U) (Ioo (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m))) ∧
      IntegrableOn (remR w U) (Icc (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m))) := by
  obtain ⟨C, hC0, hC⟩ := eq_2_15 hη0 hη hΛ
  refine ⟨C, hC0, fun m w U hmA hw hr hlo hhi => ?_⟩
  have hbound : ∀ y ∈ Icc (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m)),
      |remR w U y| ≤ C / m * (y ^ 2 + y ^ 4) := by
    intro y hy
    obtain ⟨hμ, hY⟩ := muOfY_spec hη0 hη hΛ hmA hw hr hlo hhi hy
    obtain ⟨R, hR1, hR2⟩ := hC m w U (muOfY w U y) hmA hw hr hlo hhi (win_abs hμ)
    have hYt : tiltY w (U : ℝ) (tiltOf w (muOfY w U y)) = y := hY
    rw [hYt] at hR1 hR2
    rw [remR_eq y] at hR1
    have hφ := (CutI.phiN_pos y).ne'
    have hRe : remR w U y = R := by
      have := mul_left_cancel₀ hφ hR1
      linarith
    rw [hRe]
    exact hR2
  have hcont : ContinuousOn (remR w U) (Ioo (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m))) :=
    continuousOn_of_forall_continuousAt fun y hy =>
      continuousAt_remR hη0 hη hΛ hmA hw hr hlo hhi hy
  refine ⟨fun y => remR_eq y, hbound, hcont, ?_⟩
  -- integrability: bounded and continuous on the open interval
  set A := yOfMu w U (U + winW m)
  set B := yOfMu w U (U - winW m)
  rw [integrableOn_Icc_iff_integrableOn_Ioo]
  have hK : ∀ y ∈ Ioo A B, ‖remR w U y‖ ≤ C / m * (max |A| |B| ^ 2 + max |A| |B| ^ 4) := by
    intro y hy
    rw [Real.norm_eq_abs]
    refine (hbound y (Ioo_subset_Icc_self hy)).trans ?_
    have hy' : |y| ≤ max |A| |B| := abs_le_max_abs_abs hy.1.le hy.2.le
    have h2 : y ^ 2 ≤ max |A| |B| ^ 2 := by
      rw [← sq_abs]
      exact pow_le_pow_left₀ (abs_nonneg _) hy' 2
    have h4 : y ^ 4 ≤ max |A| |B| ^ 4 := by
      have h22 := pow_le_pow_left₀ (sq_nonneg y) h2 2
      calc y ^ 4 = (y ^ 2) ^ 2 := by ring
        _ ≤ (max |A| |B| ^ 2) ^ 2 := h22
        _ = max |A| |B| ^ 4 := by ring
    have hm0 : 0 ≤ C / m := div_nonneg hC0 (Nat.cast_nonneg _)
    exact mul_le_mul_of_nonneg_left (by linarith) hm0
  have hfin : (volume.restrict (Ioo A B)) univ ≠ ⊤ := by
    rw [Measure.restrict_apply MeasurableSet.univ, univ_inter, Real.volume_Ioo]
    exact ENNReal.ofReal_ne_top
  have hbd : ∀ᵐ y ∂((volume.restrict (Ioo A B)).restrict univ),
      ‖remR w U y‖ ≤ C / m * (max |A| |B| ^ 2 + max |A| |B| ^ 4) := by
    rw [Measure.restrict_univ]
    filter_upwards [ae_restrict_mem measurableSet_Ioo] with y hy
    exact hK y hy
  have h := Measure.integrableOn_of_bounded hfin (hcont.aestronglyMeasurable measurableSet_Ioo) hbd
  unfold IntegrableOn at h
  rw [Measure.restrict_univ] at h
  exact h

end Remainder

/-! ## The full-line extension (the paragraph after (2.16)) -/

section Extension

variable {η Λ : ℝ}

/-- `e^{−(2√(log m))²/2} = m^{−2}`. -/
theorem exp_two_sqrt_log {m : ℕ} (hm : 0 < m) :
    exp (-((2 * Real.sqrt (Real.log m)) ^ 2 / 2)) = 1 / (m : ℝ) ^ 2 := by
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  have hL : 0 ≤ Real.log m := Real.log_nonneg (by exact_mod_cast hm)
  rw [show (2 * Real.sqrt (Real.log m)) ^ 2 / 2 = 2 * Real.log m by
    rw [mul_pow, Real.sq_sqrt hL]; ring, Real.exp_neg,
    show 2 * Real.log m = ((2 : ℕ) : ℝ) * Real.log m by norm_num, Real.exp_nat_mul, Real.exp_log hmR, one_div]

/-- The endpoints of the transformed interval are beyond `±2√(log m)` (from (2.16)). -/
theorem win_endpoints (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) {m : ℕ} (hmA : mAn η ≤ m)
    {w : Fin m → ℝ} (hw : ∀ i, 0 < w i) (hr : ∀ i j, w i ≤ Λ * w j) {U : ℤ} (hlo : η * m ≤ U)
    (hhi : (U : ℝ) ≤ (1 - η) * m) :
    yOfMu w U (U + winW m) ≤ -(2 * Real.sqrt (Real.log m)) ∧
      2 * Real.sqrt (Real.log m) ≤ yOfMu w U (U - winW m) := by
  obtain ⟨C16, -, h16⟩ := eq_2_16 hη0 hη hΛ
  obtain ⟨hB, hA, -⟩ := h16 m w U hmA hw hr hlo hhi
  exact ⟨by unfold yOfMu winW; linarith, by unfold yOfMu winW; exact hB⟩

/-- **The omitted Gaussian mass is at most `C m^{-2}`** (`C = 2`): above `m_an`, for `U/m ∈ [η, 1 − η]`,
`∫_{ℝ ∖ [−y₋, y₊]} φ ≤ 2/m²` and `|∫_{−y₋}^{y₊} φ − 1| ≤ 2/m²`, where `[−y₋, y₊] = [y(U + w), y(U − w)]`. -/
theorem eq_Q441_mass (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) {m : ℕ} (hmA : mAn η ≤ m)
    {w : Fin m → ℝ} (hw : ∀ i, 0 < w i) (hr : ∀ i j, w i ≤ Λ * w j) {U : ℤ} (hlo : η * m ≤ U)
    (hhi : (U : ℝ) ≤ (1 - η) * m) :
    ∫ y, (Icc (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m)))ᶜ.indicator phiN y ≤ 2 / (m : ℝ) ^ 2 ∧
      |(∫ y in (yOfMu w U (U + winW m))..(yOfMu w U (U - winW m)), phiN y) - 1| ≤ 2 / (m : ℝ) ^ 2 := by
  have hm3 : (3 : ℝ) ≤ m := le_trans (le_max_left _ _) hmA
  have hm : 0 < m := by exact_mod_cast (show (0 : ℝ) < m by linarith)
  obtain ⟨hA, hB⟩ := win_endpoints hη0 hη hΛ hmA hw hr hlo hhi
  have hT : 0 ≤ 2 * Real.sqrt (Real.log m) := by positivity
  have h := CutI.omitted_mass_le hT hA hB
  rw [exp_two_sqrt_log hm] at h
  have h1 : ∫ y, (Icc (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m)))ᶜ.indicator phiN y ≤
      2 / (m : ℝ) ^ 2 := by
    calc _ ≤ 2 * (1 / (m : ℝ) ^ 2) := h
      _ = 2 / (m : ℝ) ^ 2 := by ring
  refine ⟨h1, ?_⟩
  have hAB : yOfMu w U (U + winW m) ≤ yOfMu w U (U - winW m) := by linarith
  rw [CutI.integral_phiN_sub_one_eq hAB, abs_neg,
    abs_of_nonneg (integral_nonneg fun y => indicator_nonneg (fun y _ => (CutI.phiN_pos y).le) y)]
  exact h1

/-- **The absolute omitted odd-polynomial contribution is at most `C m^{-5/2}(1 + log m)`**: there is `C`
(depending only on `η, Λ`) such that above `m_an`,
`|a_*| ∫_{ℝ ∖ [−y₋, y₊]} |(y³/6 − y) φ(y)| dy ≤ C (1 + log m)/(m² √m)`. -/
theorem eq_Q441_odd (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (U : ℤ), mAn η ≤ m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ U → (U : ℝ) ≤ (1 - η) * m →
      |tiltA w (tiltOf w U)| *
          ∫ y, (Icc (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m)))ᶜ.indicator (fun y => |CutI.oddGd y|) y ≤
        C * (1 + Real.log m) / ((m : ℝ) ^ 2 * Real.sqrt m) := by
  have hΛ0 : 0 < Λ := by linarith
  obtain ⟨c, hc⟩ : ∃ c, c = η / (2 * Λ) * (1 - η / (2 * Λ)) := ⟨_, rfl⟩
  have ha1 : η / (2 * Λ) ≤ 1 / 4 := by
    rw [div_le_iff₀ (by positivity)]
    nlinarith
  have hc0 : 0 < c := by
    rw [hc]
    exact mul_pos (by positivity) (by linarith)
  have hsc := Real.sqrt_pos.mpr hc0
  refine ⟨4 / Real.sqrt c, by positivity, fun m w U hmA hw hr hlo hhi => ?_⟩
  have hm3 : (3 : ℝ) ≤ m := le_trans (le_max_left _ _) hmA
  have hmR : (0 : ℝ) < m := by linarith
  have hm : 0 < m := by exact_mod_cast hmR
  obtain ⟨hA, hB⟩ := win_endpoints hη0 hη hΛ hmA hw hr hlo hhi
  have hL0 : 0 ≤ Real.log m := Real.log_nonneg (by linarith)
  have hT : 0 ≤ 2 * Real.sqrt (Real.log m) := by positivity
  have hodd := CutI.omitted_odd_le hT hA hB
  -- `2 Q(2√(log m)) ≤ 4 (1 + log m)/m²`
  have hQ : 2 * CutI.oddQ (2 * Real.sqrt (Real.log m)) ≤ 4 * (1 + Real.log m) / (m : ℝ) ^ 2 := by
    unfold CutI.oddQ
    have hφ : phiN (2 * Real.sqrt (Real.log m)) ≤ 1 / (m : ℝ) ^ 2 := by
      refine (CutI.phiN_le_exp _).trans (le_of_eq ?_)
      rw [← exp_two_sqrt_log hm]
      congr 1
      ring
    have hsq : (2 * Real.sqrt (Real.log m)) ^ 2 = 4 * Real.log m := by
      rw [mul_pow, Real.sq_sqrt hL0]
      ring
    rw [hsq]
    calc 2 * ((4 * Real.log m + 8) * phiN (2 * Real.sqrt (Real.log m)) / 6)
        ≤ 2 * ((4 * Real.log m + 8) * (1 / (m : ℝ) ^ 2) / 6) := by
          apply mul_le_mul_of_nonneg_left _ (by norm_num)
          apply div_le_div_of_nonneg_right _ (by norm_num)
          exact mul_le_mul_of_nonneg_left hφ (by linarith)
      _ = (4 * Real.log m + 8) / 3 * (1 / (m : ℝ) ^ 2) := by ring
      _ ≤ 4 * (1 + Real.log m) * (1 / (m : ℝ) ^ 2) :=
          mul_le_mul_of_nonneg_right (by linarith) (by positivity)
      _ = 4 * (1 + Real.log m) / (m : ℝ) ^ 2 := by ring
  -- `|a_*| ≤ 1/(√c √m)`
  have hU : |(U : ℝ) - U| ≤ Real.sqrt (m * Real.log m) := by
    rw [sub_self, abs_zero]
    exact Real.sqrt_nonneg _
  obtain ⟨-, -, -, -, hv⟩ := window_point hη0 hΛ hmA hw hr hlo hhi hU
  rw [← hc] at hv
  have hcm : 0 < c * m := mul_pos hc0 hmR
  have ha : |tiltA w (tiltOf w U)| ≤ 1 / (Real.sqrt c * Real.sqrt m) := by
    refine (abs_tiltA_le hw hm _).trans ?_
    rw [← Real.sqrt_mul hc0.le]
    exact div_le_div_of_nonneg_left zero_le_one (Real.sqrt_pos.mpr hcm) (Real.sqrt_le_sqrt hv)
  have hint0 : 0 ≤ ∫ y, (Icc (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m)))ᶜ.indicator
      (fun y => |CutI.oddGd y|) y := integral_nonneg fun y => indicator_nonneg (fun y _ => abs_nonneg _) y
  have hsm := Real.sqrt_pos.mpr hmR
  calc |tiltA w (tiltOf w U)| *
        ∫ y, (Icc (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m)))ᶜ.indicator (fun y => |CutI.oddGd y|) y
      ≤ 1 / (Real.sqrt c * Real.sqrt m) * (4 * (1 + Real.log m) / (m : ℝ) ^ 2) :=
        mul_le_mul ha (hodd.trans hQ) hint0 (by positivity)
    _ = 4 / Real.sqrt c * (1 + Real.log m) / ((m : ℝ) ^ 2 * Real.sqrt m) := by
        field_simp

/-- **On the full line the odd term integrates to zero**: `∫_ℝ (y³/6 − y) φ(y) dy = 0`. -/
theorem eq_Q441_oddzero : ∫ y, (y ^ 3 / 6 - y) * phiN y = 0 := CutI.integral_oddGd

/-- **The integrated absolute `R_m` term is at most `C/m`** (by finite Gaussian moments): there is `C` (depending only
on `η, Λ`) such that above `mAn2 η Λ`, `y ↦ φ(y) R_m(y)` is integrable on the transformed interval and
`∫_{−y₋}^{y₊} |φ(y) R_m(y)| dy ≤ C/m`. -/
theorem eq_Q441_rem (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (U : ℤ), mAn2 η Λ ≤ m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ U → (U : ℝ) ≤ (1 - η) * m →
      IntervalIntegrable (fun y => phiN y * remR w U y) volume
          (yOfMu w U (U + winW m)) (yOfMu w U (U - winW m)) ∧
        ∫ y in (yOfMu w U (U + winW m))..(yOfMu w U (U - winW m)), |phiN y * remR w U y| ≤ C / m := by
  obtain ⟨C, hC0, hC⟩ := eq_2_15_fun hη0 hη hΛ
  refine ⟨C * (64 * Real.sqrt Real.pi), by positivity, fun m w U hmA hw hr hlo hhi => ?_⟩
  have hmA1 : mAn η ≤ m := (mAn_le_mAn2 η Λ).trans hmA
  obtain ⟨-, hbound, -, hint⟩ := hC m w U hmA hw hr hlo hhi
  obtain ⟨hA, hB⟩ := win_endpoints hη0 hη hΛ hmA1 hw hr hlo hhi
  set A := yOfMu w U (U + winW m)
  set B := yOfMu w U (U - winW m)
  have hAB : A ≤ B := by
    have := Real.sqrt_nonneg (Real.log m)
    linarith
  have hm3 : (3 : ℝ) ≤ m := le_trans (le_max_left _ _) hmA1
  have hmR : (0 : ℝ) < m := by linarith
  have hprod : IntegrableOn (fun y => phiN y * remR w U y) (Icc A B) :=
    hint.continuousOn_mul CutI.continuous_phiN.continuousOn isCompact_Icc
  have hII : IntervalIntegrable (fun y => phiN y * remR w U y) volume A B :=
    (intervalIntegrable_iff_integrableOn_Ioc_of_le hAB).mpr (hprod.mono_set Ioc_subset_Icc_self)
  refine ⟨hII, ?_⟩
  have hgi : Integrable (fun y => C / m * ((y ^ 2 + y ^ 4) * phiN y)) :=
    CutI.integrable_poly24_phiN.const_mul _
  calc ∫ y in A..B, |phiN y * remR w U y|
      ≤ ∫ y in A..B, C / m * ((y ^ 2 + y ^ 4) * phiN y) := by
        refine intervalIntegral.integral_mono_on hAB hII.abs hgi.intervalIntegrable fun y hy => ?_
        rw [abs_mul, abs_of_pos (CutI.phiN_pos y)]
        calc phiN y * |remR w U y| ≤ phiN y * (C / m * (y ^ 2 + y ^ 4)) :=
              mul_le_mul_of_nonneg_left (hbound y hy) (CutI.phiN_pos y).le
          _ = C / m * ((y ^ 2 + y ^ 4) * phiN y) := by ring
    _ ≤ ∫ y, C / m * ((y ^ 2 + y ^ 4) * phiN y) := by
        rw [intervalIntegral.integral_of_le hAB]
        exact setIntegral_le_integral hgi (Eventually.of_forall fun y =>
          mul_nonneg (div_nonneg hC0 hmR.le) (mul_nonneg (by positivity) (CutI.phiN_pos y).le))
    _ = C / m * ∫ y, (y ^ 2 + y ^ 4) * phiN y := integral_const_mul _ _
    _ ≤ C / m * (64 * Real.sqrt Real.pi) :=
        mul_le_mul_of_nonneg_left CutI.integral_poly24_phiN_le (div_nonneg hC0 hmR.le)
    _ = C * (64 * Real.sqrt Real.pi) / m := by ring

end Extension

end A36W.RF


==> anc/formal_companion/lean/src/A36W/RFOneStep.lean <==
import A36W.RFSubset
import A36W.RFCut2Real

/-!
# A36W.RFOneStep: App Q §3.5, the one-step KL and the likelihood-ratio second moment (two-group branch)

Paper: App Q, `appendix_rf.tex` (sha256 b7ef323f…), §3.5 lines 672–700, displays (3.18)–(3.21); THEOREM_RF v1.3.2
(sha256 001fded8…), §3.5, lines 762–797.  Inputs: (3.17) (A36W.RFSubset, `eq_3_17`), RF Cut II's §3.1–3.3 on the real
objects (A36W.RFCut2Real: (3.5) `rf_alpha_expansion`, (3.8) `rf_Afun_upper`, (3.10)/(3.11) `rf_Gam_div_barGam`,
`rf_bcoef_bound`, `rf_Yfun_le_half`, `rf_barGam_le`; A36W.RFBulk: `N0b`, `rhoB`, (3.13) `bulk_3_13`, `bulk_half`),
(1.3) (A36W.SliceSubGauss), and `Tools.klD` (A36W.RFTools) for `D(p‖H_aux)`.

Objects (real objects of an interior parent): `p(x) = sliceProb w univ J (wordOnes x)` (the parent slice law on
words), `H_aux = Haux w J f`, `π = sliceMarg w univ J`, `q = tiltP w (tiltOf w J)`, `P₀ = pbAtom (tiltP w (tiltOf w J)) J`,
the bulk normaliser `N_0^b = N0b f π q P₀ r₀` and density `ρ^b = rhoB f π q r₀` (RF Cut II's), `E_{ρ^b} g = ∫_{−r₀}^{r₀} ρ^b g`,
and `r(x) = p(x)/H_aux(x)` (zero off the slice, where `p = 0`; `H_aux > 0` everywhere).
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

open Finset

variable {N : ℕ}

/-! ## §1 Scalar inequalities and Jensen by tangent lines -/

/-- `log(1 + y) ≥ y − 2y²` for `|y| ≤ 1/2` (App Q l.674). -/
theorem os_log_one_add_ge {y : ℝ} (hy : |y| ≤ 1 / 2) : y - 2 * y ^ 2 ≤ Real.log (1 + y) := by
  have hy0 : -(1 / 2) ≤ y := by linarith [(abs_le.mp hy).1]
  have hpos : 0 < 1 + y := by linarith
  -- `log z ≥ 1 − 1/z` and `1 − 1/(1 + y) = y/(1 + y) ≥ y − 2y²`
  have h1 : 1 - 1 / (1 + y) ≤ Real.log (1 + y) := by
    have := Real.log_le_sub_one_of_pos (inv_pos.mpr hpos)
    rw [Real.log_inv] at this
    rw [one_div]
    linarith
  have h2 : y - 2 * y ^ 2 ≤ 1 - 1 / (1 + y) := by
    rw [show 1 - 1 / (1 + y) = y / (1 + y) by field_simp; ring, le_div_iff₀ hpos]
    have hy1 : y ≤ 1 / 2 := (abs_le.mp hy).2
    nlinarith [sq_nonneg y, mul_nonneg (sq_nonneg y) (by linarith : (0 : ℝ) ≤ 1 / 2 + y)]
  linarith

/-- `−log(1 − t) ≤ 2t` for `0 ≤ t ≤ 1/2`. -/
theorem os_neg_log_one_sub_le {t : ℝ} (ht0 : 0 ≤ t) (ht : t ≤ 1 / 2) : -Real.log (1 - t) ≤ 2 * t := by
  have hpos : 0 < 1 - t := by linarith
  have h := Real.log_le_sub_one_of_pos (inv_pos.mpr hpos)
  rw [Real.log_inv] at h
  have h2 : (1 - t)⁻¹ - 1 ≤ 2 * t := by
    rw [inv_eq_one_div, div_sub_one hpos.ne', div_le_iff₀ hpos]
    nlinarith
  linarith

/-- **Jensen for `log`, by the tangent line** (App Q l.674): for a nonnegative density `ρ` on `[a, b]` of total mass
one and a positive `Z`, all continuous, `∫ ρ log Z ≤ log ∫ ρ Z`. -/
theorem os_jensen_log {a b : ℝ} (hab : a ≤ b) {ρ Z : ℝ → ℝ} (hρc : Continuous ρ) (hZc : Continuous Z)
    (hρ0 : ∀ u ∈ Set.Icc a b, 0 ≤ ρ u) (hZ0 : ∀ u, 0 < Z u) (hρ1 : ∫ u in a..b, ρ u = 1)
    (hm : 0 < ∫ u in a..b, ρ u * Z u) :
    ∫ u in a..b, ρ u * Real.log (Z u) ≤ Real.log (∫ u in a..b, ρ u * Z u) := by
  set m := ∫ u in a..b, ρ u * Z u with hmdef
  have hpt : ∀ u ∈ Set.Icc a b, ρ u * Real.log (Z u) ≤ ρ u * (Real.log m + Z u / m - 1) := by
    intro u hu
    refine mul_le_mul_of_nonneg_left ?_ (hρ0 u hu)
    have h := Real.log_le_sub_one_of_pos (div_pos (hZ0 u) hm)
    rw [Real.log_div (hZ0 u).ne' hm.ne'] at h
    linarith
  have hlogc : Continuous fun u => Real.log (Z u) := hZc.log fun u => (hZ0 u).ne'
  have hmne : m ≠ 0 := hm.ne'
  have hI1 : (∫ u in a..b, (Real.log m - 1) * ρ u) = (Real.log m - 1) * 1 := by
    rw [intervalIntegral.integral_const_mul, hρ1]
  have hI2 : (∫ u in a..b, (1 / m) * (ρ u * Z u)) = (1 / m) * m := by
    rw [intervalIntegral.integral_const_mul]
  calc ∫ u in a..b, ρ u * Real.log (Z u)
      ≤ ∫ u in a..b, ρ u * (Real.log m + Z u / m - 1) :=
        intervalIntegral.integral_mono_on hab ((hρc.mul hlogc).intervalIntegrable _ _)
          ((hρc.mul ((continuous_const.add (hZc.div_const _)).sub continuous_const)).intervalIntegrable _ _) hpt
    _ = ∫ u in a..b, ((Real.log m - 1) * ρ u + (1 / m) * (ρ u * Z u)) := by
        refine intervalIntegral.integral_congr fun u _ => ?_
        field_simp
        ring
    _ = (∫ u in a..b, (Real.log m - 1) * ρ u) + (∫ u in a..b, (1 / m) * (ρ u * Z u)) :=
        intervalIntegral.integral_add ((continuous_const.mul hρc).intervalIntegrable _ _)
          ((continuous_const.mul (hρc.mul hZc)).intervalIntegrable _ _)
    _ = Real.log m := by
        rw [hI1, hI2]
        field_simp
        ring

/-- **Jensen for `1/z`, by the tangent line** (App Q l.686, `1/E Z ≤ E(1/Z)`). -/
theorem os_jensen_inv {a b : ℝ} (hab : a ≤ b) {ρ Z : ℝ → ℝ} (hρc : Continuous ρ) (hZc : Continuous Z)
    (hρ0 : ∀ u ∈ Set.Icc a b, 0 ≤ ρ u) (hZ0 : ∀ u, 0 < Z u) (hρ1 : ∫ u in a..b, ρ u = 1)
    (hm : 0 < ∫ u in a..b, ρ u * Z u) :
    1 / (∫ u in a..b, ρ u * Z u) ≤ ∫ u in a..b, ρ u * (1 / Z u) := by
  set m := ∫ u in a..b, ρ u * Z u with hmdef
  have hpt : ∀ u ∈ Set.Icc a b, ρ u * (2 / m - Z u / m ^ 2) ≤ ρ u * (1 / Z u) := by
    intro u hu
    refine mul_le_mul_of_nonneg_left ?_ (hρ0 u hu)
    have hZ := hZ0 u
    rw [div_sub_div _ _ hm.ne' (by positivity), div_le_div_iff₀ (by positivity) hZ]
    nlinarith [sq_nonneg (Z u - m)]
  have hinvc : Continuous fun u => 1 / Z u := continuous_const.div hZc fun u => (hZ0 u).ne'
  have hmne : m ≠ 0 := hm.ne'
  have hI1 : (∫ u in a..b, (2 / m) * ρ u) = (2 / m) * 1 := by
    rw [intervalIntegral.integral_const_mul, hρ1]
  have hI2 : (∫ u in a..b, (1 / m ^ 2) * (ρ u * Z u)) = (1 / m ^ 2) * m := by
    rw [intervalIntegral.integral_const_mul]
  calc 1 / m = (2 / m) * 1 - (1 / m ^ 2) * m := by
        field_simp
        ring
    _ = (∫ u in a..b, (2 / m) * ρ u) - (∫ u in a..b, (1 / m ^ 2) * (ρ u * Z u)) := by rw [hI1, hI2]
    _ = ∫ u in a..b, ((2 / m) * ρ u - (1 / m ^ 2) * (ρ u * Z u)) :=
        (intervalIntegral.integral_sub ((continuous_const.mul hρc).intervalIntegrable _ _)
          ((continuous_const.mul (hρc.mul hZc)).intervalIntegrable _ _)).symm
    _ = ∫ u in a..b, ρ u * (2 / m - Z u / m ^ 2) := by
        refine intervalIntegral.integral_congr fun u _ => ?_
        field_simp
    _ ≤ ∫ u in a..b, ρ u * (1 / Z u) :=
        intervalIntegral.integral_mono_on hab
          ((hρc.mul ((continuous_const.div_const _).sub (hZc.div_const _))).intervalIntegrable _ _)
          ((hρc.mul hinvc).intervalIntegrable _ _) hpt

/-! ## §2 Linear statistics of the parent slice law -/

section Slice

variable {w : Fin N → ℝ}

/-- A linear statistic of a word, in ones-set form. -/
theorem os_stat_wordOnes (pm c : Fin N → ℝ) (x : Fin N → Bool) :
    ∑ i, c i * (bval (x i) - pm i) = ∑ i, c i * ((if i ∈ wordOnes x then 1 else 0) - pm i) := by
  refine Finset.sum_congr rfl fun i _ => ?_
  congr 2
  by_cases h : x i = true
  · rw [if_pos ((mem_wordOnes_iff x i).mpr h), h, bval_true]
  · have h' : x i = false := by simpa using h
    rw [if_neg (fun hm => h ((mem_wordOnes_iff x i).mp hm)), h', bval_false]

/-- **Centering** (App Q l.674, `E_p Y = 0`): every linear statistic `Σ_i c_i (x_i − π_i)` has mean zero under the
parent slice law. -/
theorem os_expect_lin_zero (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) (c : Fin N → ℝ) :
    ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * ∑ i, c i * (bval (x i) - sliceMarg w univ J i) = 0 := by
  simp only [Finset.mul_sum]
  rw [Finset.sum_comm]
  refine Finset.sum_eq_zero fun i _ => ?_
  have h1 := sum_sliceProb_words hw hJ0 hJN
  have h2 := sum_sliceProb_words_bval w J i
  calc ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * (c i * (bval (x i) - sliceMarg w univ J i))
      = c i * ((∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * bval (x i)) -
          sliceMarg w univ J i * (∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x))) := by
        rw [Finset.mul_sum (s := univ) (a := sliceMarg w univ J i), ← Finset.sum_sub_distrib, Finset.mul_sum]
        exact Finset.sum_congr rfl fun x _ => by ring
    _ = 0 := by rw [h1, h2]; ring

/-- The moment generating bound (1.3) on words. -/
theorem os_mgf_words (hw : ∀ i, 0 < w i) (J : ℤ) (c : Fin N → ℝ) (t : ℝ) :
    ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
        Real.exp (t * ∑ i, c i * (bval (x i) - sliceMarg w univ J i)) ≤
      Real.exp (t ^ 2 * (∑ i, c i ^ 2) / 4) := by
  simp_rw [os_stat_wordOnes (sliceMarg w univ J) c]
  rw [ReservoirFacts.sum_wordOnes (fun T => sliceProb w univ J T *
    Real.exp (t * ∑ i, c i * ((if i ∈ T then 1 else 0) - sliceMarg w univ J i)))]
  exact A36W.slice_subGaussian (fun k _ => hw k) J c t

/-- `z² ≤ 2(e^z + e^{−z} − 2)`. -/
theorem os_sq_le_cosh (z : ℝ) : z ^ 2 ≤ 2 * (Real.exp z + Real.exp (-z) - 2) := by
  rcases le_total 0 z with hz | hz
  · have h1 := Real.quadratic_le_exp_of_nonneg hz
    have h2 := Real.add_one_le_exp (-z)
    nlinarith
  · have h1 := Real.quadratic_le_exp_of_nonneg (neg_nonneg.mpr hz)
    have h2 := Real.add_one_le_exp z
    nlinarith

/-- **The second moment of a linear statistic** (App Q l.674, `E_p Y² ≤ C/N` from (1.5)/(1.3)):
`E_p (Σ_i c_i (x_i − π_i))² ≤ 2 Σ_i c_i²`, from the moment generating bound (1.3) at `t = ±2/‖c‖₂`. -/
theorem os_expect_sq_le (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) (c : Fin N → ℝ) :
    ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * (∑ i, c i * (bval (x i) - sliceMarg w univ J i)) ^ 2 ≤
      2 * ∑ i, c i ^ 2 := by
  have hw0 : ∀ k ∈ (univ : Finset (Fin N)), 0 ≤ w k := fun k _ => (hw k).le
  have hp0 : ∀ x : Fin N → Bool, 0 ≤ sliceProb w univ J (wordOnes x) := fun x => sliceProb_nonneg hw0 J _
  set K := ∑ i, c i ^ 2 with hK
  have hK0 : 0 ≤ K := Finset.sum_nonneg fun i _ => sq_nonneg _
  rcases hK0.lt_or_eq with hKpos | hK0'
  · set t := 2 / Real.sqrt K with ht
    have hsK : 0 < Real.sqrt K := Real.sqrt_pos.mpr hKpos
    have ht0 : 0 < t := div_pos (by norm_num) hsK
    have ht2 : t ^ 2 * K / 4 = 1 := by
      rw [ht, div_pow, Real.sq_sqrt hKpos.le]
      field_simp
      ring
    have hm1 := os_mgf_words hw J c t
    have hm2 := os_mgf_words hw J c (-t)
    rw [neg_sq, ht2] at hm2
    rw [ht2] at hm1
    have hpt : ∀ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
        (∑ i, c i * (bval (x i) - sliceMarg w univ J i)) ^ 2 ≤
          2 / t ^ 2 * (sliceProb w univ J (wordOnes x) *
            Real.exp (t * ∑ i, c i * (bval (x i) - sliceMarg w univ J i)) +
            sliceProb w univ J (wordOnes x) *
              Real.exp (-t * ∑ i, c i * (bval (x i) - sliceMarg w univ J i)) -
            2 * sliceProb w univ J (wordOnes x)) := by
      intro x
      set Y := ∑ i, c i * (bval (x i) - sliceMarg w univ J i)
      have h := os_sq_le_cosh (t * Y)
      have e : (t * Y) ^ 2 = t ^ 2 * Y ^ 2 := by ring
      rw [e, show -(t * Y) = -t * Y by ring] at h
      have hY : Y ^ 2 ≤ 2 / t ^ 2 * (Real.exp (t * Y) + Real.exp (-t * Y) - 2) := by
        rw [div_mul_eq_mul_div, le_div_iff₀ (by positivity)]
        linarith
      have := mul_le_mul_of_nonneg_left hY (hp0 x)
      calc sliceProb w univ J (wordOnes x) * Y ^ 2
          ≤ sliceProb w univ J (wordOnes x) * (2 / t ^ 2 * (Real.exp (t * Y) + Real.exp (-t * Y) - 2)) := this
        _ = _ := by ring
    have h1 := sum_sliceProb_words hw hJ0 hJN
    calc ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
          (∑ i, c i * (bval (x i) - sliceMarg w univ J i)) ^ 2
        ≤ ∑ x : Fin N → Bool, 2 / t ^ 2 * (sliceProb w univ J (wordOnes x) *
            Real.exp (t * ∑ i, c i * (bval (x i) - sliceMarg w univ J i)) +
            sliceProb w univ J (wordOnes x) *
              Real.exp (-t * ∑ i, c i * (bval (x i) - sliceMarg w univ J i)) -
            2 * sliceProb w univ J (wordOnes x)) := Finset.sum_le_sum fun x _ => hpt x
      _ = 2 / t ^ 2 * ((∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
            Real.exp (t * ∑ i, c i * (bval (x i) - sliceMarg w univ J i))) +
          (∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
            Real.exp (-t * ∑ i, c i * (bval (x i) - sliceMarg w univ J i))) -
          2 * (∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x))) := by
        rw [Finset.mul_sum (a := (2 : ℝ)), ← Finset.sum_add_distrib, ← Finset.sum_sub_distrib, Finset.mul_sum]
      _ ≤ 2 / t ^ 2 * (Real.exp 1 + Real.exp 1 - 2) := by
        rw [h1]
        refine mul_le_mul_of_nonneg_left ?_ (by positivity)
        linarith
      _ ≤ 2 * K := by
        have he : Real.exp 1 < 2.7182818286 := Real.exp_one_lt_d9
        have ht2' : 2 / t ^ 2 = K / 2 := by
          rw [ht, div_pow, Real.sq_sqrt hKpos.le]
          field_simp
        rw [ht2']
        nlinarith
  · have hc : ∀ i, c i = 0 := by
      intro i
      have := Finset.single_le_sum (f := fun i => c i ^ 2) (fun i _ => sq_nonneg (c i)) (mem_univ i)
      rw [← hK, ← hK0'] at this
      exact pow_eq_zero_iff (n := 2) (by norm_num) |>.mp (le_antisymm this (sq_nonneg _))
    simp [hc]
    exact hK0

/-- **`E_p e^{−D}` after centering** (App Q l.694): on the slice `Σ_i (x_i − π_i) = 0`, so the coefficients may be
centred by any constant `m`; by (1.3), `E_p exp(−Σ_i c_i(x_i − π_i)) ≤ exp(Σ_i (c_i − m)²/4)`. -/
theorem os_expect_exp_neg_le (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) (c : Fin N → ℝ) (m : ℝ) :
    ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
        Real.exp (-∑ i, c i * (bval (x i) - sliceMarg w univ J i)) ≤
      Real.exp ((∑ i, (c i - m) ^ 2) / 4) := by
  have hZ : Z w univ J ≠ 0 :=
    (Z_pos (fun k _ => hw k) hJ0 (by rw [Finset.card_univ, Fintype.card_fin]; exact hJN)).ne'
  have hcent : ∀ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
      Real.exp (-∑ i, c i * (bval (x i) - sliceMarg w univ J i)) =
        sliceProb w univ J (wordOnes x) *
          Real.exp (-1 * ∑ i, (c i - m) * (bval (x i) - sliceMarg w univ J i)) := by
    intro x
    by_cases hx : (#(wordOnes x) : ℤ) = J
    · congr 2
      have hsum : ∑ i, (bval (x i) - sliceMarg w univ J i) = 0 := by
        rw [Finset.sum_sub_distrib, sum_sliceMarg_univ hw hJ0 hJN]
        have : ∑ i, bval (x i) = (#(wordOnes x) : ℝ) := by
          rw [sum_bval_eq_card]
          rfl
        rw [this]
        exact_mod_cast sub_eq_zero.mpr hx
      have e : ∑ i, (c i - m) * (bval (x i) - sliceMarg w univ J i) =
          ∑ i, c i * (bval (x i) - sliceMarg w univ J i) - m * ∑ i, (bval (x i) - sliceMarg w univ J i) := by
        rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
        exact Finset.sum_congr rfl fun i _ => by ring
      rw [e, hsum]
      ring
    · have h0 : sliceProb w univ J (wordOnes x) = 0 := by
        unfold sliceProb
        rw [if_neg (fun h => hx h.2)]
      rw [h0, zero_mul, zero_mul]
  simp_rw [hcent]
  have h := os_mgf_words hw J (fun i => c i - m) (-1)
  simp only [neg_one_sq, one_mul] at h
  exact h

end Slice

/-! ## §4 (3.20), the pure estimate -/

/-- The arithmetic mean minimises the sum of squares: `Σ_i (a_i − ā)² ≤ Σ_i (a_i − m)²`, `ā = (Σ_i a_i)/N`. -/
theorem os_mean_min (hN : 0 < N) (a : Fin N → ℝ) (m : ℝ) :
    ∑ i, (a i - (∑ j, a j) / N) ^ 2 ≤ ∑ i, (a i - m) ^ 2 := by
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  set ab := (∑ j, a j) / N with hab
  have hsum0 : ∑ i, (a i - ab) = 0 := by
    rw [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, hab]
    field_simp
    ring
  have e : ∑ i, (a i - m) ^ 2 = ∑ i, (a i - ab) ^ 2 + 2 * (ab - m) * ∑ i, (a i - ab) + N * (ab - m) ^ 2 := by
    rw [Finset.mul_sum, ← Finset.sum_add_distrib]
    have : (N : ℝ) * (ab - m) ^ 2 = ∑ _i : Fin N, (ab - m) ^ 2 := by
      rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    rw [this, ← Finset.sum_add_distrib]
    exact Finset.sum_congr rfl fun i _ => by ring
  rw [e, hsum0]
  nlinarith [sq_nonneg (ab - m)]

/-- **(3.20), the pure estimate**: if `|α_i(0)| ≤ C/N`, `|α_i'(0) − f| ≤ Cf/N` and
`|α_i(u) − α_i(0) − α_i'(0)u| ≤ Cfu²` (display (3.5)), then with `ᾱ = (Σ_i α_i)/N`,
`‖α(u) − ᾱ(u)1‖₂² ≤ 6C²/N + 6C²ℓ²u⁴`, `ℓ = f√N`, for `0 < f ≤ 1/4` and every `u`. -/
theorem os_alpha_center_le (hN : 0 < N) {f C u : ℝ} (hf0 : 0 < f) (hf1 : f ≤ 1 / 4)
    (α a0 d : Fin N → ℝ) (h0 : ∀ i, |a0 i| ≤ C / N) (h1 : ∀ i, |d i - f| ≤ C * f / N)
    (h2 : ∀ i, |α i - a0 i - d i * u| ≤ C * f * u ^ 2) :
    ∑ i, (α i - (∑ j, α j) / N) ^ 2 ≤ 6 * C ^ 2 / N + 6 * C ^ 2 * (ell f N ^ 2 * u ^ 4) := by
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hl2 := ell_sq f N
  refine (os_mean_min hN α (f * u)).trans ?_
  have hpt : ∀ i, (α i - f * u) ^ 2 ≤ 3 * (C / N) ^ 2 + 3 * (C * f / N * |u|) ^ 2 + 3 * (C * f * u ^ 2) ^ 2 := by
    intro i
    have e : α i - f * u = a0 i + (d i - f) * u + (α i - a0 i - d i * u) := by ring
    have hA := h0 i
    have hB : |(d i - f) * u| ≤ C * f / N * |u| := by
      rw [abs_mul]
      exact mul_le_mul_of_nonneg_right (h1 i) (abs_nonneg u)
    have hC' := h2 i
    rw [e]
    have habs : |a0 i + (d i - f) * u + (α i - a0 i - d i * u)| ≤ C / N + C * f / N * |u| + C * f * u ^ 2 :=
      (abs_add_le _ _).trans (add_le_add ((abs_add_le _ _).trans (add_le_add hA hB)) hC')
    have hsq : (a0 i + (d i - f) * u + (α i - a0 i - d i * u)) ^ 2 ≤
        (C / N + C * f / N * |u| + C * f * u ^ 2) ^ 2 := by
      rw [← sq_abs]
      exact pow_le_pow_left₀ (abs_nonneg _) habs 2
    have h3 : (C / N + C * f / N * |u| + C * f * u ^ 2) ^ 2 ≤
        3 * (C / N) ^ 2 + 3 * (C * f / N * |u|) ^ 2 + 3 * (C * f * u ^ 2) ^ 2 := by
      nlinarith [sq_nonneg (C / N - C * f / N * |u|), sq_nonneg (C / N - C * f * u ^ 2),
        sq_nonneg (C * f / N * |u| - C * f * u ^ 2)]
    linarith
  have hsum := Finset.sum_le_sum fun i (_ : i ∈ (univ : Finset (Fin N))) => hpt i
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul] at hsum
  refine hsum.trans ?_
  -- `N · [3(C/N)² + 3(Cf|u|/N)² + 3(Cfu²)²] = 3C²/N + 3C²f²u²/N + 3C²ℓ²u⁴`, and `f²u²/N ≤ 1/N + ℓ²u⁴`
  have hfu : f ^ 2 * u ^ 2 / N ≤ 1 / N + ell f N ^ 2 * u ^ 4 := by
    rw [hl2]
    rcases le_total (u ^ 2) 1 with hu | hu
    · have : f ^ 2 * u ^ 2 ≤ 1 := by nlinarith
      have h4 : f ^ 2 * u ^ 2 / N ≤ 1 / N := div_le_div_of_nonneg_right this hNR.le
      have : 0 ≤ f ^ 2 * N * u ^ 4 := by positivity
      linarith
    · have h5 : u ^ 2 ≤ u ^ 4 := by nlinarith
      have h6 : f ^ 2 * u ^ 2 / N ≤ f ^ 2 * N * u ^ 4 := by
        rw [div_le_iff₀ hNR]
        have h7 : f ^ 2 * u ^ 2 ≤ f ^ 2 * u ^ 4 := mul_le_mul_of_nonneg_left h5 (sq_nonneg f)
        have hN2 : (1 : ℝ) ≤ N * N := by nlinarith
        calc f ^ 2 * u ^ 2 ≤ f ^ 2 * u ^ 4 := h7
          _ ≤ f ^ 2 * u ^ 4 * (N * N) := le_mul_of_one_le_right (by positivity) hN2
          _ = f ^ 2 * N * u ^ 4 * N := by ring
      have : 0 ≤ 1 / (N : ℝ) := by positivity
      linarith
  have e1 : (N : ℝ) * (3 * (C / N) ^ 2 + 3 * (C * f / N * |u|) ^ 2 + 3 * (C * f * u ^ 2) ^ 2) =
      3 * C ^ 2 / N + 3 * C ^ 2 * (f ^ 2 * u ^ 2 / N) + 3 * C ^ 2 * (f ^ 2 * N * u ^ 4) := by
    rw [mul_pow (C * f / N) |u| 2, sq_abs]
    field_simp
  rw [e1]
  have hC2 : 0 ≤ 3 * C ^ 2 := by positivity
  have h8 := mul_le_mul_of_nonneg_left hfu hC2
  rw [hl2] at h8 ⊢
  have e2 : 3 * C ^ 2 * (1 / N + f ^ 2 * N * u ^ 4) = 3 * C ^ 2 / N + 3 * C ^ 2 * (f ^ 2 * N * u ^ 4) := by ring
  rw [e2] at h8
  rw [← sub_nonneg]
  have e3 : 6 * C ^ 2 / N + 6 * C ^ 2 * (f ^ 2 * N * u ^ 4) -
      (3 * C ^ 2 / N + 3 * C ^ 2 * (f ^ 2 * u ^ 2 / N) + 3 * C ^ 2 * (f ^ 2 * N * u ^ 4)) =
        (3 * C ^ 2 / N + 3 * C ^ 2 * (f ^ 2 * N * u ^ 4)) - 3 * C ^ 2 * (f ^ 2 * u ^ 2 / N) := by ring
  rw [e3]
  exact sub_nonneg.mpr h8


/-! ## §5 The bulk: the exact identity, and Jensen in both directions -/

/-- **The bulk identity and the two Jensen steps** (App Q l.674–686), for general continuous functions: with
`Z_b = ∫_{−r₀}^{r₀} e^A G` and `ρ = e^A G / Z_b` (a probability density on the bulk),
(i) `∫_{−r₀}^{r₀} e^{A + D} Γ = Z_b · E_ρ[e^D Γ/G]`;
(ii) if `Γ/G = 1 + Y` with `|Y| ≤ 1/2` on the bulk, `E_ρ[D + Y − 2Y²] ≤ log E_ρ[e^D Γ/G]` (logarithmic Jensen and
`log(1 + Y) ≥ Y − 2Y²`);
(iii) `1/E_ρ[e^D Γ/G] ≤ 2 E_ρ[e^{−D}]` (`1/E Z ≤ E(1/Z)` and `Γ ≥ G/2`). -/
theorem os_bulk_core {r₀ : ℝ} (hr₀ : 0 < r₀) {A G Γ D Y : ℝ → ℝ} (hA : Continuous A) (hG : Continuous G)
    (hΓ : Continuous Γ) (hD : Continuous D) (hG0 : ∀ u, 0 < G u) (hΓ0 : ∀ u, 0 < Γ u)
    (hY : ∀ u, Γ u / G u = 1 + Y u) (hYb : ∀ u, |u| ≤ r₀ → |Y u| ≤ 1 / 2) :
    0 < (∫ u in (-r₀)..r₀, Real.exp (A u) * G u) ∧
    (∫ u in (-r₀)..r₀, Real.exp (A u + D u) * Γ u) =
        (∫ u in (-r₀)..r₀, Real.exp (A u) * G u) *
          ∫ u in (-r₀)..r₀, Real.exp (A u) * G u / (∫ v in (-r₀)..r₀, Real.exp (A v) * G v) *
            (Real.exp (D u) * (Γ u / G u)) ∧
    0 < (∫ u in (-r₀)..r₀, Real.exp (A u) * G u / (∫ v in (-r₀)..r₀, Real.exp (A v) * G v) *
            (Real.exp (D u) * (Γ u / G u))) ∧
    (∫ u in (-r₀)..r₀, Real.exp (A u) * G u / (∫ v in (-r₀)..r₀, Real.exp (A v) * G v) *
        (D u + Y u - 2 * Y u ^ 2)) ≤
      Real.log (∫ u in (-r₀)..r₀, Real.exp (A u) * G u / (∫ v in (-r₀)..r₀, Real.exp (A v) * G v) *
        (Real.exp (D u) * (Γ u / G u))) ∧
    1 / (∫ u in (-r₀)..r₀, Real.exp (A u) * G u / (∫ v in (-r₀)..r₀, Real.exp (A v) * G v) *
        (Real.exp (D u) * (Γ u / G u))) ≤
      2 * ∫ u in (-r₀)..r₀, Real.exp (A u) * G u / (∫ v in (-r₀)..r₀, Real.exp (A v) * G v) *
        Real.exp (-D u) := by
  have hab : -r₀ ≤ r₀ := by linarith
  have hab' : -r₀ < r₀ := by linarith
  have heG : Continuous fun u => Real.exp (A u) * G u := (Real.continuous_exp.comp hA).mul hG
  have heG0 : ∀ u, 0 < Real.exp (A u) * G u := fun u => mul_pos (Real.exp_pos _) (hG0 u)
  set Zb := ∫ u in (-r₀)..r₀, Real.exp (A u) * G u with hZb
  have hZb0 : 0 < Zb := intervalIntegral.intervalIntegral_pos_of_pos_on (heG.intervalIntegrable _ _)
    (fun u _ => heG0 u) hab'
  set ρ : ℝ → ℝ := fun u => Real.exp (A u) * G u / Zb with hρdef
  have hρc : Continuous ρ := heG.div_const _
  have hρ0 : ∀ u, 0 ≤ ρ u := fun u => (div_pos (heG0 u) hZb0).le
  have hρ1 : ∫ u in (-r₀)..r₀, ρ u = 1 := by
    simp only [hρdef]
    rw [intervalIntegral.integral_div, ← hZb, div_self hZb0.ne']
  set Z : ℝ → ℝ := fun u => Real.exp (D u) * (Γ u / G u) with hZdef
  have hZc : Continuous Z := (Real.continuous_exp.comp hD).mul (hΓ.div hG fun u => (hG0 u).ne')
  have hZ0 : ∀ u, 0 < Z u := fun u => mul_pos (Real.exp_pos _) (div_pos (hΓ0 u) (hG0 u))
  have hm : 0 < ∫ u in (-r₀)..r₀, ρ u * Z u :=
    intervalIntegral.intervalIntegral_pos_of_pos_on ((hρc.mul hZc).intervalIntegrable _ _)
      (fun u _ => mul_pos (div_pos (heG0 u) hZb0) (hZ0 u)) hab'
  have hYc : Continuous Y := by
    have e : Y = fun u => Γ u / G u - 1 := funext fun u => by rw [hY u]; ring
    rw [e]
    exact (hΓ.div hG fun u => (hG0 u).ne').sub continuous_const
  refine ⟨hZb0, ?_, hm, ?_, ?_⟩
  · -- (i)
    rw [← intervalIntegral.integral_const_mul]
    refine intervalIntegral.integral_congr fun u _ => ?_
    have hGu := (hG0 u).ne'
    rw [Real.exp_add]
    field_simp
  · -- (ii)
    have hlogZ : ∀ u ∈ Set.Icc (-r₀) r₀, D u + Y u - 2 * Y u ^ 2 ≤ Real.log (Z u) := by
      intro u hu
      have hu' : |u| ≤ r₀ := abs_le.mpr ⟨hu.1, hu.2⟩
      simp only [hZdef]
      rw [Real.log_mul (Real.exp_pos _).ne' (div_pos (hΓ0 u) (hG0 u)).ne', Real.log_exp, hY u]
      have := os_log_one_add_ge (hYb u hu')
      linarith
    have hlogc : Continuous fun u => Real.log (Z u) := hZc.log fun u => (hZ0 u).ne'
    calc ∫ u in (-r₀)..r₀, ρ u * (D u + Y u - 2 * Y u ^ 2)
        ≤ ∫ u in (-r₀)..r₀, ρ u * Real.log (Z u) :=
          intervalIntegral.integral_mono_on hab
            ((hρc.mul ((hD.add hYc).sub (continuous_const.mul (hYc.pow 2)))).intervalIntegrable _ _)
            ((hρc.mul hlogc).intervalIntegrable _ _)
            fun u hu => mul_le_mul_of_nonneg_left (hlogZ u hu) (hρ0 u)
      _ ≤ Real.log (∫ u in (-r₀)..r₀, ρ u * Z u) :=
          os_jensen_log hab hρc hZc (fun u _ => hρ0 u) hZ0 hρ1 hm
  · -- (iii)
    have hinv : ∀ u ∈ Set.Icc (-r₀) r₀, ρ u * (1 / Z u) ≤ ρ u * (2 * Real.exp (-D u)) := by
      intro u hu
      have hu' : |u| ≤ r₀ := abs_le.mpr ⟨hu.1, hu.2⟩
      refine mul_le_mul_of_nonneg_left ?_ (hρ0 u)
      simp only [hZdef]
      have hY1 : 1 / 2 ≤ Γ u / G u := by rw [hY u]; linarith [(abs_le.mp (hYb u hu')).1]
      rw [Real.exp_neg, one_div, mul_inv, inv_div]
      have hGΓ : G u / Γ u ≤ 2 := by
        rw [div_le_iff₀ (hΓ0 u)]
        rw [le_div_iff₀ (hG0 u)] at hY1
        linarith
      have he := Real.exp_pos (D u)
      calc (Real.exp (D u))⁻¹ * (G u / Γ u) ≤ (Real.exp (D u))⁻¹ * 2 :=
            mul_le_mul_of_nonneg_left hGΓ (inv_nonneg.mpr he.le)
        _ = 2 * (Real.exp (D u))⁻¹ := by ring
    have hinvc : Continuous fun u => 1 / Z u := continuous_const.div hZc fun u => (hZ0 u).ne'
    calc 1 / (∫ u in (-r₀)..r₀, ρ u * Z u)
        ≤ ∫ u in (-r₀)..r₀, ρ u * (1 / Z u) := os_jensen_inv hab hρc hZc (fun u _ => hρ0 u) hZ0 hρ1 hm
      _ ≤ ∫ u in (-r₀)..r₀, ρ u * (2 * Real.exp (-D u)) :=
          intervalIntegral.integral_mono_on hab ((hρc.mul hinvc).intervalIntegrable _ _)
            ((hρc.mul (continuous_const.mul (Real.continuous_exp.comp hD.neg))).intervalIntegrable _ _) hinv
      _ = 2 * ∫ u in (-r₀)..r₀, ρ u * Real.exp (-D u) := by
          rw [← intervalIntegral.integral_const_mul]
          refine intervalIntegral.integral_congr fun u _ => ?_
          ring

/-! ## §6 (3.14), uniform in the bulk radius -/

/-- **(3.14) with constants uniform in the bulk radius** (App Q l.637, l.694): RF Cut II's `rhoB_le` (A36W.RFBulk) with
the quantifiers reordered — `C` and `c` are chosen before the bulk radius `r₀` (its proof takes `c` from (3.8),
before any `r₀`), as l.694 needs ("choose `r₀` still smaller so that `Cu⁴ ≤ cu²/2`, where `c` is from (3.14)").
The proof is RF Cut II's, unchanged. -/
theorem os_rhoB_le_gen {a C₁ C₂ C₀ : ℝ} (ha : 0 < a) (ha2 : a ≤ 1 / 2) (hC₁ : 0 ≤ C₁) (hC₂ : 0 ≤ C₂)
    (hC₀ : 0 ≤ C₀) :
    ∃ C c rmax : ℝ, 0 ≤ C ∧ 0 < c ∧ 0 < rmax ∧ rmax ≤ 1 ∧ ∀ r₀ : ℝ, 0 < r₀ → r₀ ≤ rmax →
      ∃ ℓ₀ N₀ : ℝ, ∀ (N : ℕ) (pm q : Fin N → ℝ) (f P0 : ℝ), 0 < N →
        (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) → (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
        ((∀ i, |pm i - q i| ≤ C₁ / pbVar q) ∧ C₁ / pbVar q ≤ C₂ / N ∧ ∑ i, (pm i - q i) = 0) →
        0 < f → f ≤ 1 / 4 → N₀ ≤ N → ℓ₀ ≤ ell f N →
        (∃ E : ℝ, P0 = (1 + E) / Real.sqrt (2 * Real.pi * pbVar q) ∧ |E| ≤ C₀ / pbVar q) →
        ∀ u : ℝ, rhoB f pm q r₀ u ≤ C * ell f N * Real.exp (-(c * ell f N ^ 2 * u ^ 2)) := by
  obtain ⟨rmax, hrmax, hrmax1, hhalf⟩ := N0b_half ha ha2 hC₁ hC₂ hC₀
  obtain ⟨C₈, c₈, hC₈, hc₈, h8⟩ := Afun_upper ha ha2 hC₁ hC₂
  obtain ⟨CG, hCG, hG⟩ := barGam_le ha ha2 hC₁ hC₂
  have hκ : 0 < a * (1 - a) := mul_pos ha (by linarith)
  have hsk : 0 < Real.sqrt (2 * Real.pi * (a * (1 - a))) := Real.sqrt_pos.mpr (by positivity)
  refine ⟨3 * (CG * Real.exp C₈) / Real.sqrt (2 * Real.pi * (a * (1 - a))), c₈, rmax, by positivity, hc₈,
    hrmax, hrmax1, fun r₀ hr₀ hr₀max => ?_⟩
  obtain ⟨ℓ₀, N₁, hℓ₀, hh⟩ := hhalf r₀ hr₀ hr₀max
  refine ⟨ℓ₀, max N₁ (2 * C₀ / (a * (1 - a))),
    fun N pm q f P0 hN hp hq h27 hf0 hf1 hN₀ hℓ h26 u => ?_⟩
  obtain ⟨hpm, hq01⟩ := bk_hyp_unit ha hp hq
  have hf1' : f < 1 := by linarith
  have hNpos : (0 : ℝ) < N := by exact_mod_cast hN
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hV : a * (1 - a) * N ≤ pbVar q := CutI.pbVar_ge q hq
  have hVpos : 0 < pbVar q := lt_of_lt_of_le (by positivity) hV
  have hN₀2 : 2 * C₀ ≤ a * (1 - a) * N := by
    have := le_trans (le_max_right _ _) hN₀
    rw [div_le_iff₀ hκ] at this
    linarith
  have hhalf' := hh N pm q f P0 hN hp hq h27 hf0 hf1 (le_trans (le_max_left _ _) hN₀) hℓ h26
  have hℓpos : 0 < ell f N := mul_pos hf0 (Real.sqrt_pos.mpr hNpos)
  have hRHS : 0 ≤ 3 * (CG * Real.exp C₈) / Real.sqrt (2 * Real.pi * (a * (1 - a))) * ell f N *
      Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) := by positivity
  unfold rhoB
  split_ifs with hu
  swap
  · exact hRHS
  -- `P₀ > 0`, `P₀ ≤ (3/2)/√(2πκN)`
  obtain ⟨E, hP0, hE⟩ := h26
  have hEhalf : |E| ≤ 1 / 2 := by
    refine hE.trans ((div_le_div_of_nonneg_left hC₀ (by positivity) hV).trans ?_)
    rw [div_le_iff₀ (by positivity)]
    linarith
  have hsq2 : 0 < Real.sqrt (2 * Real.pi * pbVar q) := Real.sqrt_pos.mpr (by positivity)
  have hP0pos : 0 < P0 := by
    rw [hP0]
    exact div_pos (by linarith [(abs_le.mp hEhalf).1]) hsq2
  have hP0le : P0 ≤ 3 / 2 / (Real.sqrt (2 * Real.pi * (a * (1 - a))) * Real.sqrt N) := by
    rw [hP0, ← Real.sqrt_mul (by positivity)]
    have h1 : 1 + E ≤ 3 / 2 := by linarith [(abs_le.mp hEhalf).2]
    have h2 : Real.sqrt (2 * Real.pi * (a * (1 - a)) * N) ≤ Real.sqrt (2 * Real.pi * pbVar q) :=
      Real.sqrt_le_sqrt (by nlinarith [Real.pi_pos])
    have h3 : 0 < Real.sqrt (2 * Real.pi * (a * (1 - a)) * N) := Real.sqrt_pos.mpr (by positivity)
    calc (1 + E) / Real.sqrt (2 * Real.pi * pbVar q) ≤ 3 / 2 / Real.sqrt (2 * Real.pi * pbVar q) :=
          div_le_div_of_nonneg_right h1 hsq2.le
      _ ≤ 3 / 2 / Real.sqrt (2 * Real.pi * (a * (1 - a)) * N) := div_le_div_of_nonneg_left (by norm_num) h3 h2
  -- the integral is at least `1/(2 P₀)`
  obtain ⟨Z, hZ⟩ : ∃ Z : ℝ, Z = ∫ v in (-r₀)..r₀, Real.exp (Afun f pm q v) * barGam f pm q v := ⟨_, rfl⟩
  rw [← hZ]
  have hZ1 : 1 ≤ 2 * P0 * Z := by
    have : 1 / 2 ≤ P0 * Z := by
      have h := hhalf'
      unfold N0b at h
      rw [← hZ] at h
      exact h
    linarith
  have hZpos : 0 < Z := by
    by_contra hneg
    have h1 := not_lt.mp hneg
    have : 2 * P0 * Z ≤ 0 := mul_nonpos_of_nonneg_of_nonpos (by positivity) h1
    linarith
  -- the numerator
  have hell : ell f N ^ 2 = f ^ 2 * N := by
    unfold ell
    rw [mul_pow, Real.sq_sqrt hNpos.le]
  have hnum : Real.exp (Afun f pm q u) * barGam f pm q u ≤
      CG * Real.exp C₈ * f * N * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) := by
    have hu2 : u ^ 2 ≤ 1 := by
      have := abs_le.mp (hu.trans (hr₀max.trans hrmax1))
      nlinarith
    have hA := h8 N pm q f hN hp hq h27 hf0 hf1 u
    rw [min_eq_left hu2] at hA
    have hexp : Real.exp (Afun f pm q u) ≤ Real.exp C₈ * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) := by
      rw [← Real.exp_add, hell]
      refine Real.exp_le_exp.mpr ?_
      have h2 : C₈ / N ≤ C₈ := div_le_self hC₈ hN1
      linarith
    have hG0 := (barGam_pos hf0 hf1' hN hpm hq01 u).le
    have hG1 := hG N pm q f hN hp hq h27 hf0 hf1 u
    calc Real.exp (Afun f pm q u) * barGam f pm q u
        ≤ Real.exp C₈ * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) * (CG * f * N) :=
          mul_le_mul hexp hG1 hG0 (by positivity)
      _ = CG * Real.exp C₈ * f * N * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) := by ring
  have hnum0 : 0 ≤ Real.exp (Afun f pm q u) * barGam f pm q u :=
    mul_nonneg (Real.exp_pos _).le (barGam_pos hf0 hf1' hN hpm hq01 u).le
  rw [div_le_iff₀ hZpos]
  have hsqN : 0 < Real.sqrt N := Real.sqrt_pos.mpr hNpos
  have hfin : CG * Real.exp C₈ * f * N * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) * (2 * P0) ≤
      3 * (CG * Real.exp C₈) / Real.sqrt (2 * Real.pi * (a * (1 - a))) * ell f N *
        Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) := by
    have hX : 0 ≤ CG * Real.exp C₈ * f * N * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) := by positivity
    have hfN : f * N / Real.sqrt N = ell f N := by
      unfold ell
      rw [div_eq_iff hsqN.ne', mul_assoc, Real.mul_self_sqrt hNpos.le]
    calc CG * Real.exp C₈ * f * N * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) * (2 * P0)
        ≤ CG * Real.exp C₈ * f * N * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) *
            (2 * (3 / 2 / (Real.sqrt (2 * Real.pi * (a * (1 - a))) * Real.sqrt N))) :=
          mul_le_mul_of_nonneg_left (by linarith) hX
      _ = 3 * (CG * Real.exp C₈) / Real.sqrt (2 * Real.pi * (a * (1 - a))) *
            (f * N / Real.sqrt N) * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) := by
          field_simp
      _ = 3 * (CG * Real.exp C₈) / Real.sqrt (2 * Real.pi * (a * (1 - a))) * ell f N *
            Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) := by rw [hfN]
  calc Real.exp (Afun f pm q u) * barGam f pm q u
      ≤ Real.exp (Afun f pm q u) * barGam f pm q u * (2 * P0 * Z) := le_mul_of_one_le_right hnum0 hZ1
    _ = Real.exp (Afun f pm q u) * barGam f pm q u * (2 * P0) * Z := by ring
    _ ≤ CG * Real.exp C₈ * f * N * Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) * (2 * P0) * Z := by
        refine mul_le_mul_of_nonneg_right ?_ hZpos.le
        exact mul_le_mul_of_nonneg_right hnum (by positivity)
    _ ≤ 3 * (CG * Real.exp C₈) / Real.sqrt (2 * Real.pi * (a * (1 - a))) * ell f N *
          Real.exp (-(c₈ * ell f N ^ 2 * u ^ 2)) * Z := mul_le_mul_of_nonneg_right hfin hZpos.le



/-- (3.14), uniform in the bulk radius, on the real objects (via RF Cut II's `real_objects_hyps`). -/
theorem os_rhoB_le_real {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C c rmax : ℝ, 0 ≤ C ∧ 0 < c ∧ 0 < rmax ∧ rmax ≤ 1 ∧ ∀ r₀ : ℝ, 0 < r₀ → r₀ ≤ rmax →
      ∃ ℓ₀ N₀ : ℝ, ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
        (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 → N₀ ≤ N →
        ℓ₀ ≤ ell f N → ∀ u : ℝ,
          rhoB f (sliceMarg w univ J) (tiltP w (tiltOf w J)) r₀ u ≤
            C * ell f N * Real.exp (-(c * ell f N ^ 2 * u ^ 2)) := by
  obtain ⟨C₀, C₁, C₂, hC₀, hC₁, hC₂, hR⟩ := real_objects_hyps hη0 hη hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hη0 hη hΛ
  obtain ⟨C, c, rmax, hC, hc, hrmax, hrmax1, h⟩ := os_rhoB_le_gen ha ha2 hC₁ hC₂ hC₀
  refine ⟨C, c, rmax, hC, hc, hrmax, hrmax1, fun r₀ hr₀ hr₀max => ?_⟩
  obtain ⟨ℓ₀, N₀, hb⟩ := h r₀ hr₀ hr₀max
  refine ⟨ℓ₀, N₀, fun N w J f hN hw hr hlo hhi hf0 hf1 hN₀ hℓ => ?_⟩
  obtain ⟨hp, hq, h27, h26⟩ := hR N w J hN hw hr hlo hhi
  exact hb N (sliceMarg w univ J) (tiltP w (tiltOf w J)) f _ hN hp hq h27 hf0 hf1 hN₀ hℓ h26

/-! ## §7 Continuity in the tilt -/

theorem os_continuous_alpha {f pm q : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hp0 : 0 ≤ pm) (hp1 : pm ≤ 1)
    (hq0 : 0 < q) (hq1 : q < 1) : Continuous fun u => alpha f pm q u := by
  unfold alpha
  exact ((bk_continuous_dmix f pm q true).log fun u => (dmix_pos hf0 hf1 hp0 hp1 hq0 hq1 u true).ne').sub
    ((bk_continuous_dmix f pm q false).log fun u => (dmix_pos hf0 hf1 hp0 hp1 hq0 hq1 u false).ne')

theorem os_continuous_Dfun {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) {pm q : Fin N → ℝ}
    (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1) (x : Fin N → Bool) :
    Continuous fun u => Dfun f pm q u x := by
  unfold Dfun
  exact continuous_finsetSum _ fun i _ =>
    continuous_const.mul (os_continuous_alpha hf0 hf1 (hp i).1 (hp i).2 (hq i).1 (hq i).2)

theorem os_continuous_Gam {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) {pm q : Fin N → ℝ}
    (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1) (x : Fin N → Bool) :
    Continuous fun u => Gam f pm q u x := by
  unfold Gam
  refine continuous_finsetSum _ fun i _ => ?_
  have hphi : Continuous fun u => phi (q i) u (x i) := by
    unfold phi
    exact (bk_continuous_ber_tU (q i) (x i)).div_const _
  exact (continuous_const.mul (bk_continuous_tD (q i))).mul
    (hphi.div (bk_continuous_dmix f (pm i) (q i) (x i))
      fun u => (dmix_pos hf0 hf1 (hp i).1 (hp i).2 (hq i).1 (hq i).2 u (x i)).ne')

/-! ## §8 (3.20) on the real objects -/

/-- **(3.20)** (App Q l.688–692): at an interior parent with ratio `≤ Λ` and `0 < f ≤ 1/4`, for every `u`,
`‖α(u) − ᾱ(u) 1‖₂² ≤ C/N + C ℓ² u⁴`, with `ᾱ(u) = (Σ_i α_i(u))/N` (the arithmetic coordinate mean) and `C`
depending only on `(η, Λ)` (`C = 6 C_α²`, `C_α` the constant of (3.5)). -/
theorem eq_3_20 {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 → ∀ u : ℝ,
        ∑ i, (alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u -
            (∑ j, alpha f (sliceMarg w univ J j) (tiltP w (tiltOf w J) j) u) / N) ^ 2 ≤
          C / N + C * (ell f N ^ 2 * u ^ 4) := by
  obtain ⟨Cα, hCα, hα⟩ := rf_alpha_expansion hη0 hη hΛ
  refine ⟨6 * Cα ^ 2, by positivity, fun N w J f hN hw hr hlo hhi hf0 hf1 u => ?_⟩
  have h := hα N w J f hN hw hr hlo hhi hf0 hf1
  exact os_alpha_center_le hN hf0 hf1 _ _ _ (fun i => (h i).1) (fun i => (h i).2.1) (fun i => (h i).2.2 u)


/-! ## §9 (3.18) and (3.19): the core, for a fixed parent -/

/-- `ρ^b` is `e^A Γ̄ / Z_b` on the bulk. -/
theorem os_rhoB_eq {f r₀ : ℝ} {pm q : Fin N → ℝ} {u : ℝ} (hu : |u| ≤ r₀) :
    rhoB f pm q r₀ u = Real.exp (Afun f pm q u) * barGam f pm q u /
      ∫ v in (-r₀)..r₀, Real.exp (Afun f pm q v) * barGam f pm q v := by
  unfold rhoB
  rw [if_pos hu]

/-- **(3.18) and (3.19), the core** (App Q l.674–686), for a fixed parent, from (3.17) at bulk radius `r₀`, `ε₁ ≤ 1/2`,
`N_0^b ≥ 1/2`, `|Y| ≤ 1/2` on the bulk and `E_p Y² ≤ K` on the bulk:
`D(p‖H_aux) ≤ −log(1 − ε₁) − log N_0^b + 2K`, and at every slice point `H_aux(x) > 0` and
`r(x) = p(x)/H_aux(x) ≤ 8 E_{ρ^b} e^{−D_x}`. -/
theorem os_core {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) (hN : 0 < N)
    {q : Fin N → ℝ} (hq : ∀ i, 0 < q i ∧ q i < 1) {f r₀ ε₁ P₀ K : ℝ} (hf0 : 0 < f) (hf1 : f < 1)
    (hr₀ : 0 < r₀) (hε2 : ε₁ ≤ 1 / 2) (hN0b : 1 / 2 ≤ N0b f (sliceMarg w univ J) q P₀ r₀)
    (hYb : ∀ u, |u| ≤ r₀ → ∀ x, |Yfun f (sliceMarg w univ J) q u x| ≤ 1 / 2)
    (h317 : ∀ x : Fin N → Bool, (#(wordOnes x) : ℤ) = J →
      (1 - ε₁) * P₀ * ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u +
          Dfun f (sliceMarg w univ J) q u x) * Gam f (sliceMarg w univ J) q u x ≤
        Haux w J f x / sliceProb w univ J (wordOnes x))
    (hYsq : ∀ u, |u| ≤ r₀ →
      ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * (Yfun f (sliceMarg w univ J) q u x) ^ 2 ≤ K) :
    Tools.klD (fun x => sliceProb w univ J (wordOnes x)) (Haux w J f) ≤
        -Real.log (1 - ε₁) - Real.log (N0b f (sliceMarg w univ J) q P₀ r₀) + 2 * K ∧
      ∀ x : Fin N → Bool, (#(wordOnes x) : ℤ) = J → 0 < Haux w J f x ∧
        sliceProb w univ J (wordOnes x) / Haux w J f x ≤
          8 * ∫ u in (-r₀)..r₀, rhoB f (sliceMarg w univ J) q r₀ u * Real.exp (-Dfun f (sliceMarg w univ J) q u x) := by
  have hw0 : ∀ k ∈ (univ : Finset (Fin N)), 0 ≤ w k := fun k _ => (hw k).le
  have hπ : ∀ i, 0 ≤ sliceMarg w univ J i ∧ sliceMarg w univ J i ≤ 1 := fun i =>
    ⟨sliceMarg_nonneg hw0 J i, sliceMarg_le_one hw0 J i⟩
  have hab : -r₀ ≤ r₀ := by linarith
  have hp0 : ∀ x : Fin N → Bool, 0 ≤ sliceProb w univ J (wordOnes x) := fun x => sliceProb_nonneg hw0 J _
  have hp1 := sum_sliceProb_words hw hJ0 hJN
  -- the bulk core, at every point
  have hcore := fun x : Fin N → Bool => os_bulk_core hr₀ (A := Afun f (sliceMarg w univ J) q)
    (G := barGam f (sliceMarg w univ J) q) (Γ := fun u => Gam f (sliceMarg w univ J) q u x)
    (D := fun u => Dfun f (sliceMarg w univ J) q u x) (Y := fun u => Yfun f (sliceMarg w univ J) q u x)
    (bk_continuous_Afun hf0 hf1 hπ hq) (bk_continuous_barGam hf0 hf1 hπ hq) (os_continuous_Gam hf0 hf1 hπ hq x)
    (os_continuous_Dfun hf0 hf1 hπ hq x) (barGam_pos hf0 hf1 hN hπ hq) (fun u => Gam_pos hf0 hf1 hπ hq hN u x)
    (fun u => Gam_div_barGam hf0 hf1 hN hπ hq u x) (fun u hu => hYb u hu x)
  set Zb := ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u
    with hZb
  have hZb0 : 0 < Zb := (hcore (fun _ => false)).1
  have hN0bZ : N0b f (sliceMarg w univ J) q P₀ r₀ = P₀ * Zb := rfl
  have hP0 : 0 < P₀ := by
    by_contra h
    have h' := not_lt.mp h
    have : P₀ * Zb ≤ 0 := mul_nonpos_of_nonpos_of_nonneg h' hZb0.le
    rw [hN0bZ] at hN0b
    linarith
  have hN0b0 : 0 < N0b f (sliceMarg w univ J) q P₀ r₀ := by linarith
  have hε1 : 0 < 1 - ε₁ := by linarith
  -- the lower bound at a slice point
  have hlow : ∀ x : Fin N → Bool, (#(wordOnes x) : ℤ) = J →
      (1 - ε₁) * N0b f (sliceMarg w univ J) q P₀ r₀ *
          (∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
            (Real.exp (Dfun f (sliceMarg w univ J) q u x) *
              (Gam f (sliceMarg w univ J) q u x / barGam f (sliceMarg w univ J) q u))) ≤
        Haux w J f x / sliceProb w univ J (wordOnes x) := by
    intro x hx
    have h := h317 x hx
    rw [(hcore x).2.1] at h
    rw [hN0bZ]
    calc (1 - ε₁) * (P₀ * Zb) * _ = (1 - ε₁) * P₀ * (Zb * _) := by ring
      _ ≤ _ := h
  refine ⟨?_, ?_⟩
  · -- (3.18)
    rw [Tools.klD_eq_sum hp0]
    set c₀ := -Real.log (1 - ε₁) - Real.log (N0b f (sliceMarg w univ J) q P₀ r₀) with hc₀
    have hpt : ∀ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
        Real.log (sliceProb w univ J (wordOnes x) / Haux w J f x) ≤
          sliceProb w univ J (wordOnes x) * c₀ - sliceProb w univ J (wordOnes x) *
            ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
              (Dfun f (sliceMarg w univ J) q u x + Yfun f (sliceMarg w univ J) q u x -
                2 * Yfun f (sliceMarg w univ J) q u x ^ 2) := by
      intro x
      rcases (hp0 x).lt_or_eq with hpos | hzero
      · have hx : (#(wordOnes x) : ℤ) = J := by
          by_contra hne
          have : sliceProb w univ J (wordOnes x) = 0 := by
            unfold sliceProb
            rw [if_neg (fun h => hne h.2)]
          linarith
        obtain ⟨-, -, hM0, hJlog, -⟩ := hcore x
        have hL := hlow x hx
        set M := ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
            (Real.exp (Dfun f (sliceMarg w univ J) q u x) *
              (Gam f (sliceMarg w univ J) q u x / barGam f (sliceMarg w univ J) q u)) with hM
        have hLpos : 0 < (1 - ε₁) * N0b f (sliceMarg w univ J) q P₀ r₀ * M := by positivity
        have hlogL : Real.log ((1 - ε₁) * N0b f (sliceMarg w univ J) q P₀ r₀ * M) =
            Real.log (1 - ε₁) + Real.log (N0b f (sliceMarg w univ J) q P₀ r₀) + Real.log M := by
          rw [Real.log_mul (by positivity) hM0.ne', Real.log_mul hε1.ne' hN0b0.ne']
        have hHp : 0 < Haux w J f x / sliceProb w univ J (wordOnes x) := lt_of_lt_of_le hLpos hL
        have hlog1 : Real.log ((1 - ε₁) * N0b f (sliceMarg w univ J) q P₀ r₀ * M) ≤
            Real.log (Haux w J f x / sliceProb w univ J (wordOnes x)) := Real.log_le_log hLpos hL
        have hH : 0 < Haux w J f x := by
          have := hHp
          rw [lt_div_iff₀ hpos, zero_mul] at this
          exact this
        have hinv : Real.log (sliceProb w univ J (wordOnes x) / Haux w J f x) =
            -Real.log (Haux w J f x / sliceProb w univ J (wordOnes x)) := by
          rw [← Real.log_inv, inv_div]
        rw [hinv]
        have key : -Real.log (Haux w J f x / sliceProb w univ J (wordOnes x)) ≤ c₀ -
            ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
              (Dfun f (sliceMarg w univ J) q u x + Yfun f (sliceMarg w univ J) q u x -
                2 * Yfun f (sliceMarg w univ J) q u x ^ 2) := by
          rw [hc₀]
          linarith
        have := mul_le_mul_of_nonneg_left key (hp0 x)
        linarith
      · rw [← hzero]
        simp
    -- the expectation of `D + Y − 2Y²` under `p`, then under `ρ`
    have hcont : ∀ x : Fin N → Bool, Continuous fun u =>
        Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
          (Dfun f (sliceMarg w univ J) q u x + Yfun f (sliceMarg w univ J) q u x -
            2 * Yfun f (sliceMarg w univ J) q u x ^ 2) := by
      intro x
      have hYc : Continuous fun u => Yfun f (sliceMarg w univ J) q u x := by
        have e : (fun u => Yfun f (sliceMarg w univ J) q u x) = fun u =>
            Gam f (sliceMarg w univ J) q u x / barGam f (sliceMarg w univ J) q u - 1 :=
          funext fun u => by rw [Gam_div_barGam hf0 hf1 hN hπ hq u x]; ring
        rw [e]
        exact ((os_continuous_Gam hf0 hf1 hπ hq x).div (bk_continuous_barGam hf0 hf1 hπ hq)
          fun u => (barGam_pos hf0 hf1 hN hπ hq u).ne').sub continuous_const
      exact ((((Real.continuous_exp.comp (bk_continuous_Afun hf0 hf1 hπ hq)).mul
        (bk_continuous_barGam hf0 hf1 hπ hq)).div_const _).mul
        (((os_continuous_Dfun hf0 hf1 hπ hq x).add hYc).sub (continuous_const.mul (hYc.pow 2))))
    have hswap : ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
          ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
            (Dfun f (sliceMarg w univ J) q u x + Yfun f (sliceMarg w univ J) q u x -
              2 * Yfun f (sliceMarg w univ J) q u x ^ 2) =
        ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
          (-2 * ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * Yfun f (sliceMarg w univ J) q u x ^ 2) := by
      have e1 : ∀ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
          ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
            (Dfun f (sliceMarg w univ J) q u x + Yfun f (sliceMarg w univ J) q u x -
              2 * Yfun f (sliceMarg w univ J) q u x ^ 2) =
          ∫ u in (-r₀)..r₀, sliceProb w univ J (wordOnes x) *
            (Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
              (Dfun f (sliceMarg w univ J) q u x + Yfun f (sliceMarg w univ J) q u x -
                2 * Yfun f (sliceMarg w univ J) q u x ^ 2)) := fun x =>
        (intervalIntegral.integral_const_mul _ _).symm
      rw [Finset.sum_congr rfl fun x _ => e1 x,
        ← intervalIntegral.integral_finsetSum fun x _ => ((hcont x).const_mul _).intervalIntegrable _ _]
      refine intervalIntegral.integral_congr fun u _ => ?_
      · have hD := expect_Dfun_eq_zero hw hJ0 hJN f q u
        have hY0 := os_expect_lin_zero hw hJ0 hJN (bcoef f (sliceMarg w univ J) q u)
        have hYeq : ∀ x : Fin N → Bool, Yfun f (sliceMarg w univ J) q u x =
            ∑ i, bcoef f (sliceMarg w univ J) q u i * (bval (x i) - sliceMarg w univ J i) := fun x => rfl
        simp_rw [← hYeq] at hY0
        have e : ∀ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
            (Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
              (Dfun f (sliceMarg w univ J) q u x + Yfun f (sliceMarg w univ J) q u x -
                2 * Yfun f (sliceMarg w univ J) q u x ^ 2)) =
            Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
              (sliceProb w univ J (wordOnes x) * Dfun f (sliceMarg w univ J) q u x +
                sliceProb w univ J (wordOnes x) * Yfun f (sliceMarg w univ J) q u x -
                2 * (sliceProb w univ J (wordOnes x) * Yfun f (sliceMarg w univ J) q u x ^ 2)) := fun x => by ring
        rw [Finset.sum_congr rfl fun x _ => e x, ← Finset.mul_sum, Finset.sum_sub_distrib, Finset.sum_add_distrib,
          hD, hY0, ← Finset.mul_sum]
        ring
    have hρ1 : ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb = 1 := by
      rw [intervalIntegral.integral_div, ← hZb, div_self hZb0.ne']
    have hbound : -(2 * K) ≤ ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
          (-2 * ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * Yfun f (sliceMarg w univ J) q u x ^ 2) := by
      have hρc : Continuous fun u => Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb :=
        ((Real.continuous_exp.comp (bk_continuous_Afun hf0 hf1 hπ hq)).mul (bk_continuous_barGam hf0 hf1 hπ hq)).div_const _
      have hsumc : Continuous fun u => ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
          Yfun f (sliceMarg w univ J) q u x ^ 2 := by
        refine continuous_finsetSum _ fun x _ => continuous_const.mul ?_
        have e : (fun u => Yfun f (sliceMarg w univ J) q u x) = fun u =>
            Gam f (sliceMarg w univ J) q u x / barGam f (sliceMarg w univ J) q u - 1 :=
          funext fun u => by rw [Gam_div_barGam hf0 hf1 hN hπ hq u x]; ring
        have hYc : Continuous fun u => Yfun f (sliceMarg w univ J) q u x := by
          rw [e]
          exact ((os_continuous_Gam hf0 hf1 hπ hq x).div (bk_continuous_barGam hf0 hf1 hπ hq)
            fun u => (barGam_pos hf0 hf1 hN hπ hq u).ne').sub continuous_const
        exact hYc.pow 2
      calc -(2 * K) = ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb * (-2 * K) := by
            rw [intervalIntegral.integral_mul_const, hρ1]
            ring
        _ ≤ _ := intervalIntegral.integral_mono_on hab ((hρc.mul continuous_const).intervalIntegrable _ _)
            ((hρc.mul (continuous_const.mul hsumc)).intervalIntegrable _ _) fun u hu => by
              have hu' : |u| ≤ r₀ := abs_le.mpr ⟨hu.1, hu.2⟩
              have hρu : 0 ≤ Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb :=
                div_nonneg (mul_nonneg (Real.exp_pos _).le (barGam_pos hf0 hf1 hN hπ hq u).le) hZb0.le
              have hS := hYsq u hu'
              have h2 : -2 * K ≤ -2 * ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
                  Yfun f (sliceMarg w univ J) q u x ^ 2 := by linarith
              exact mul_le_mul_of_nonneg_left h2 hρu
    calc ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
          Real.log (sliceProb w univ J (wordOnes x) / Haux w J f x)
        ≤ ∑ x : Fin N → Bool, (sliceProb w univ J (wordOnes x) * c₀ - sliceProb w univ J (wordOnes x) *
            ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
              (Dfun f (sliceMarg w univ J) q u x + Yfun f (sliceMarg w univ J) q u x -
                2 * Yfun f (sliceMarg w univ J) q u x ^ 2)) := Finset.sum_le_sum fun x _ => hpt x
      _ = c₀ * (∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x)) -
          ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
            ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
              (Dfun f (sliceMarg w univ J) q u x + Yfun f (sliceMarg w univ J) q u x -
                2 * Yfun f (sliceMarg w univ J) q u x ^ 2) := by
          rw [Finset.sum_sub_distrib, Finset.mul_sum]
          congr 1
          exact Finset.sum_congr rfl fun x _ => by ring
      _ ≤ c₀ + 2 * K := by
          rw [hp1, hswap]
          linarith
  · -- (3.19)
    intro x hx
    obtain ⟨-, -, hM0, -, hJinv⟩ := hcore x
    have hL := hlow x hx
    set M := ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
        (Real.exp (Dfun f (sliceMarg w univ J) q u x) *
          (Gam f (sliceMarg w univ J) q u x / barGam f (sliceMarg w univ J) q u)) with hM
    have hpos : 0 < sliceProb w univ J (wordOnes x) := by
      unfold sliceProb
      rw [if_pos ⟨Finset.subset_univ _, hx⟩]
      exact div_pos (Finset.prod_pos fun k _ => hw k)
        (Z_pos (fun k _ => hw k) hJ0 (by rw [Finset.card_univ, Fintype.card_fin]; exact hJN))
    have hL4 : M / 4 ≤ (1 - ε₁) * N0b f (sliceMarg w univ J) q P₀ r₀ * M := by
      have h1 : 1 / 4 ≤ (1 - ε₁) * N0b f (sliceMarg w univ J) q P₀ r₀ := by nlinarith
      nlinarith
    have hHp : M / 4 ≤ Haux w J f x / sliceProb w univ J (wordOnes x) := hL4.trans hL
    have hHp0 : 0 < Haux w J f x / sliceProb w univ J (wordOnes x) := lt_of_lt_of_le (by positivity) hHp
    have hH : 0 < Haux w J f x := by
      have := hHp0
      rw [lt_div_iff₀ hpos, zero_mul] at this
      exact this
    refine ⟨hH, ?_⟩
    have hrat : sliceProb w univ J (wordOnes x) / Haux w J f x ≤ 4 / M := by
      have e : sliceProb w univ J (wordOnes x) / Haux w J f x = 1 / (Haux w J f x / sliceProb w univ J (wordOnes x)) := by
        field_simp
      rw [e]
      calc 1 / (Haux w J f x / sliceProb w univ J (wordOnes x)) ≤ 1 / (M / 4) :=
            one_div_le_one_div_of_le (by positivity) hHp
        _ = 4 / M := by field_simp
    have hρeq : ∫ u in (-r₀)..r₀, rhoB f (sliceMarg w univ J) q r₀ u * Real.exp (-Dfun f (sliceMarg w univ J) q u x) =
        ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
          Real.exp (-Dfun f (sliceMarg w univ J) q u x) := by
      refine intervalIntegral.integral_congr fun u hu => ?_
      have hu' : |u| ≤ r₀ := by
        rw [Set.uIcc_of_le hab] at hu
        exact abs_le.mpr ⟨hu.1, hu.2⟩
      rw [os_rhoB_eq hu']
    rw [hρeq]
    have h4 : 4 / M = 4 * (1 / M) := by ring
    calc sliceProb w univ J (wordOnes x) / Haux w J f x ≤ 4 * (1 / M) := hrat.trans_eq h4
      _ ≤ 4 * (2 * ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
            Real.exp (-Dfun f (sliceMarg w univ J) q u x)) := mul_le_mul_of_nonneg_left hJinv (by norm_num)
      _ = _ := by ring


/-! ## §10 (3.21): the likelihood-ratio second moment -/

/-- **(3.21), the core**: `E_{H_aux} r² = E_p r` exactly (`r = p/H_aux`, zero off the slice), and from (3.19),
`E_p r ≤ 8 E_{ρ^b}[E_p e^{−D}]`. -/
theorem os_core_321 {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ}
    {q : Fin N → ℝ} (hq : ∀ i, 0 < q i ∧ q i < 1) {f r₀ B : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hr₀ : 0 < r₀)
    (h319 : ∀ x : Fin N → Bool, (#(wordOnes x) : ℤ) = J → 0 < Haux w J f x ∧
      sliceProb w univ J (wordOnes x) / Haux w J f x ≤
        8 * ∫ u in (-r₀)..r₀, rhoB f (sliceMarg w univ J) q r₀ u * Real.exp (-Dfun f (sliceMarg w univ J) q u x))
    (hB : ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u /
        (∫ v in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q v) * barGam f (sliceMarg w univ J) q v) *
          ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * Real.exp (-Dfun f (sliceMarg w univ J) q u x) ≤ B) :
    ∑ x : Fin N → Bool, Haux w J f x * (sliceProb w univ J (wordOnes x) / Haux w J f x) ^ 2 =
        ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * (sliceProb w univ J (wordOnes x) / Haux w J f x) ∧
      ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * (sliceProb w univ J (wordOnes x) / Haux w J f x) ≤ 8 * B := by
  have hw0 : ∀ k ∈ (univ : Finset (Fin N)), 0 ≤ w k := fun k _ => (hw k).le
  have hπ : ∀ i, 0 ≤ sliceMarg w univ J i ∧ sliceMarg w univ J i ≤ 1 := fun i =>
    ⟨sliceMarg_nonneg hw0 J i, sliceMarg_le_one hw0 J i⟩
  have hab : -r₀ ≤ r₀ := by linarith
  have hp0 : ∀ x : Fin N → Bool, 0 ≤ sliceProb w univ J (wordOnes x) := fun x => sliceProb_nonneg hw0 J _
  have hslice : ∀ x : Fin N → Bool, 0 < sliceProb w univ J (wordOnes x) → (#(wordOnes x) : ℤ) = J := by
    intro x hpos
    by_contra hne
    have : sliceProb w univ J (wordOnes x) = 0 := by
      unfold sliceProb
      rw [if_neg (fun h => hne h.2)]
    linarith
  set Zb := ∫ v in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q v) * barGam f (sliceMarg w univ J) q v with hZb
  have hρc : Continuous fun u => Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb :=
    ((Real.continuous_exp.comp (bk_continuous_Afun hf0 hf1 hπ hq)).mul (bk_continuous_barGam hf0 hf1 hπ hq)).div_const _
  have hρeq : ∀ x : Fin N → Bool,
      ∫ u in (-r₀)..r₀, rhoB f (sliceMarg w univ J) q r₀ u * Real.exp (-Dfun f (sliceMarg w univ J) q u x) =
        ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
          Real.exp (-Dfun f (sliceMarg w univ J) q u x) := by
    intro x
    refine intervalIntegral.integral_congr fun u hu => ?_
    have hu' : |u| ≤ r₀ := by
      rw [Set.uIcc_of_le hab] at hu
      exact abs_le.mpr ⟨hu.1, hu.2⟩
    rw [os_rhoB_eq hu']
  refine ⟨Finset.sum_congr rfl fun x _ => ?_, ?_⟩
  · rcases (hp0 x).lt_or_eq with hpos | hzero
    · have hH := (h319 x (hslice x hpos)).1
      field_simp
    · rw [← hzero]
      simp
  · have hpt : ∀ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * (sliceProb w univ J (wordOnes x) / Haux w J f x) ≤
        sliceProb w univ J (wordOnes x) * (8 * ∫ u in (-r₀)..r₀,
          Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
            Real.exp (-Dfun f (sliceMarg w univ J) q u x)) := by
      intro x
      rcases (hp0 x).lt_or_eq with hpos | hzero
      · refine mul_le_mul_of_nonneg_left ?_ (hp0 x)
        rw [← hρeq x]
        exact (h319 x (hslice x hpos)).2
      · rw [← hzero]
        simp
    have hcontx : ∀ x : Fin N → Bool, Continuous fun u => sliceProb w univ J (wordOnes x) *
        (Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
          Real.exp (-Dfun f (sliceMarg w univ J) q u x)) := fun x =>
      continuous_const.mul (hρc.mul (Real.continuous_exp.comp (os_continuous_Dfun hf0 hf1 hπ hq x).neg))
    calc ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * (sliceProb w univ J (wordOnes x) / Haux w J f x)
        ≤ ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * (8 * ∫ u in (-r₀)..r₀,
            Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
              Real.exp (-Dfun f (sliceMarg w univ J) q u x)) := Finset.sum_le_sum fun x _ => hpt x
      _ = 8 * ∑ x : Fin N → Bool, ∫ u in (-r₀)..r₀, sliceProb w univ J (wordOnes x) *
            (Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
              Real.exp (-Dfun f (sliceMarg w univ J) q u x)) := by
          rw [Finset.mul_sum]
          refine Finset.sum_congr rfl fun x _ => ?_
          rw [intervalIntegral.integral_const_mul]
          ring
      _ = 8 * ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Zb *
            ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * Real.exp (-Dfun f (sliceMarg w univ J) q u x) := by
          rw [← intervalIntegral.integral_finsetSum fun x _ => (hcontx x).intervalIntegrable _ _]
          congr 1
          refine intervalIntegral.integral_congr fun u _ => ?_
          rw [Finset.mul_sum]
          exact Finset.sum_congr rfl fun x _ => by ring
      _ ≤ 8 * B := mul_le_mul_of_nonneg_left hB (by norm_num)

/-- A Gaussian bound for a continuous integrand on the bulk: `F ≤ K e^{−bu²}` on `[−r₀, r₀]` gives
`∫_{−r₀}^{r₀} F ≤ K √(π/b)`. -/
theorem os_gauss_int_le {r₀ b K : ℝ} (hr₀ : 0 ≤ r₀) (hb : 0 < b) (hK : 0 ≤ K) {F : ℝ → ℝ} (hFc : Continuous F)
    (hF : ∀ u, |u| ≤ r₀ → F u ≤ K * Real.exp (-b * u ^ 2)) :
    ∫ u in (-r₀)..r₀, F u ≤ K * Real.sqrt (Real.pi / b) := by
  have hab : -r₀ ≤ r₀ := by linarith
  calc ∫ u in (-r₀)..r₀, F u ≤ ∫ u in (-r₀)..r₀, K * Real.exp (-b * u ^ 2) :=
        intervalIntegral.integral_mono_on hab (hFc.intervalIntegrable _ _)
          ((continuous_const.mul (Real.continuous_exp.comp (continuous_const.mul (continuous_id.pow 2)))).intervalIntegrable _ _)
          fun u hu => hF u (abs_le.mpr ⟨hu.1, hu.2⟩)
    _ = K * ∫ u in (-r₀)..r₀, Real.exp (-b * u ^ 2) := intervalIntegral.integral_const_mul _ _
    _ ≤ K * Real.sqrt (Real.pi / b) := mul_le_mul_of_nonneg_left (bk_int_gauss_le hb hr₀) hK


/-- Shrinking the bulk: `∫_{−r₀}^{r₀} g ≤ ∫_{−r₁}^{r₁} g` for a continuous `g ≥ 0` and `0 ≤ r₀ ≤ r₁`. -/
theorem os_int_mono_radius {r₀ r₁ : ℝ} (h1 : r₀ ≤ r₁) {g : ℝ → ℝ} (hg : Continuous g)
    (hg0 : ∀ u, 0 ≤ g u) : ∫ u in (-r₀)..r₀, g u ≤ ∫ u in (-r₁)..r₁, g u := by
  have hi : ∀ a b : ℝ, IntervalIntegrable g MeasureTheory.volume a b := fun a b => hg.intervalIntegrable a b
  have e1 := intervalIntegral.integral_add_adjacent_intervals (hi (-r₁) (-r₀)) (hi (-r₀) r₁)
  have e2 := intervalIntegral.integral_add_adjacent_intervals (hi (-r₀) r₀) (hi r₀ r₁)
  have n1 : 0 ≤ ∫ u in (-r₁)..(-r₀), g u := intervalIntegral.integral_nonneg (by linarith) fun u _ => hg0 u
  have n2 : 0 ≤ ∫ u in r₀..r₁, g u := intervalIntegral.integral_nonneg h1 fun u _ => hg0 u
  linarith

/-- `E_p Y_x(u)² ≤ 8 C_b²/N` from (3.11)'s `|b_i(u)| ≤ C_b(|u| + 1/N)/N` (`|u| ≤ 1`) and `E_p Y² ≤ 2‖b‖₂²`. -/
theorem os_Ysq_le {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) (hN : 0 < N)
    {f Cb u : ℝ} {q : Fin N → ℝ} (hCb : 0 ≤ Cb) (hu1 : |u| ≤ 1)
    (hbc : ∀ i, |bcoef f (sliceMarg w univ J) q u i| ≤ Cb * (|u| + 1 / N) / N) :
    ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) * (Yfun f (sliceMarg w univ J) q u x) ^ 2 ≤
      8 * Cb ^ 2 / N := by
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have h := os_expect_sq_le hw hJ0 hJN (bcoef f (sliceMarg w univ J) q u)
  have hinv : 1 / (N : ℝ) ≤ 1 := by rw [div_le_one hNR]; exact hN1
  have hpt : ∀ i, bcoef f (sliceMarg w univ J) q u i ^ 2 ≤ (2 * Cb / N) ^ 2 := by
    intro i
    have h2 : Cb * (|u| + 1 / N) / N ≤ 2 * Cb / N := by
      apply div_le_div_of_nonneg_right _ hNR.le
      have := mul_le_mul_of_nonneg_left (show |u| + 1 / (N : ℝ) ≤ 2 by linarith) hCb
      linarith
    rw [← sq_abs]
    exact pow_le_pow_left₀ (abs_nonneg _) ((hbc i).trans h2) 2
  have hb2 : ∑ i, bcoef f (sliceMarg w univ J) q u i ^ 2 ≤ 4 * Cb ^ 2 / N := by
    calc ∑ i, bcoef f (sliceMarg w univ J) q u i ^ 2 ≤ ∑ _i : Fin N, (2 * Cb / N) ^ 2 :=
          Finset.sum_le_sum fun i _ => hpt i
      _ = 4 * Cb ^ 2 / N := by
          rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
          field_simp
          ring
  have e : ∀ x : Fin N → Bool, Yfun f (sliceMarg w univ J) q u x =
      ∑ i, bcoef f (sliceMarg w univ J) q u i * (bval (x i) - sliceMarg w univ J i) := fun x => rfl
  simp_rw [e]
  have : 2 * (4 * Cb ^ 2 / N) = 8 * Cb ^ 2 / N := by ring
  linarith

/-- The arithmetic of (3.18)'s second inequality: the three terms are each `O(1/ℓ)`. -/
theorem os_318_tail {KL ε N0 Nr ℓ X C₁₃ M : ℝ} (hKL : KL ≤ -Real.log (1 - ε) - Real.log N0 + M / Nr)
    (h1 : -Real.log (1 - ε) ≤ 2 * ε) (hεl : ε ≤ X / ℓ) (h2 : -Real.log N0 ≤ 2 * (C₁₃ / ℓ))
    (h3 : M / Nr ≤ M / ℓ) : KL ≤ (2 * X + 2 * C₁₃ + M) / ℓ := by
  rw [add_div, add_div, mul_div_assoc, mul_div_assoc]
  linarith

/-- `ℓ ≤ N` and `ℓ ≤ fN` once `ℓ = f√N ≥ 1` and `f ≤ 1/4`. -/
theorem os_ell_facts {f : ℝ} {N : ℕ} (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (hℓ1 : 1 ≤ ell f N) :
    ell f N ≤ N ∧ ell f N ≤ f * N := by
  have hl2 := ell_sq f N
  have hN0 : (0 : ℝ) ≤ N := Nat.cast_nonneg N
  have h1 : ell f N ≤ ell f N ^ 2 := by nlinarith
  refine ⟨?_, ?_⟩
  · have h2 : f ^ 2 * N ≤ N := by
      have : f ^ 2 ≤ 1 := by nlinarith
      nlinarith
    linarith
  · have h2 : f ^ 2 * N ≤ f * N := by nlinarith
    linarith

/-- The pointwise bound behind (3.21): `ρ ≤ Cℓ e^{−cℓ²u²}`, `S ≤ exp((C'/N + C'ℓ²u⁴)/4)` and
`u² ≤ c/(2(C' + 1))` give `ρ S ≤ Cℓ e^{C'/4} e^{−(c/2)ℓ²u²}` (`N ≥ 1`). -/
theorem os_321_pointwise {ρ S C c C' ℓ u Nr : ℝ} (hC : 0 ≤ C) (hc : 0 < c) (hC' : 0 ≤ C') (hℓ : 0 ≤ ℓ)
    (hN1 : 1 ≤ Nr) (hS0 : 0 ≤ S) (hρ : ρ ≤ C * ℓ * Real.exp (-(c * ℓ ^ 2 * u ^ 2)))
    (hS : S ≤ Real.exp ((C' / Nr + C' * (ℓ ^ 2 * u ^ 4)) / 4)) (hu2 : u ^ 2 ≤ c / (2 * (C' + 1))) :
    ρ * S ≤ C * ℓ * Real.exp (C' / 4) * Real.exp (-(c / 2 * ℓ ^ 2) * u ^ 2) := by
  have hexp : (C' / Nr + C' * (ℓ ^ 2 * u ^ 4)) / 4 ≤ C' / 4 + c / 2 * ℓ ^ 2 * u ^ 2 := by
    have h1 : C' / Nr ≤ C' := div_le_self hC' hN1
    have h2 : C' * u ^ 2 ≤ c / 2 := by
      have : C' * u ^ 2 ≤ C' * (c / (2 * (C' + 1))) := mul_le_mul_of_nonneg_left hu2 hC'
      have h3 : C' * (c / (2 * (C' + 1))) ≤ c / 2 := by
        rw [mul_div_assoc', div_le_div_iff₀ (by positivity) (by norm_num)]
        nlinarith
      linarith
    have h4 : C' * (ℓ ^ 2 * u ^ 4) ≤ 2 * c * ℓ ^ 2 * u ^ 2 := by
      have : 0 ≤ ℓ ^ 2 * u ^ 2 := by positivity
      nlinarith
    linarith
  have hS' : S ≤ Real.exp (C' / 4) * Real.exp (c / 2 * ℓ ^ 2 * u ^ 2) := by
    rw [← Real.exp_add]
    exact hS.trans (Real.exp_le_exp.mpr hexp)
  calc ρ * S ≤ C * ℓ * Real.exp (-(c * ℓ ^ 2 * u ^ 2)) * (Real.exp (C' / 4) * Real.exp (c / 2 * ℓ ^ 2 * u ^ 2)) :=
        mul_le_mul hρ hS' hS0 (by positivity)
    _ = C * ℓ * Real.exp (C' / 4) * (Real.exp (-(c * ℓ ^ 2 * u ^ 2)) * Real.exp (c / 2 * ℓ ^ 2 * u ^ 2)) := by ring
    _ = C * ℓ * Real.exp (C' / 4) * Real.exp (-(c / 2 * ℓ ^ 2) * u ^ 2) := by
        rw [← Real.exp_add]
        congr 2
        ring

/-- `Cℓe^{C'/4} √(π/((c/2)ℓ²)) = C e^{C'/4} √(2π/c)`. -/
theorem os_gauss_value {C c C' ℓ : ℝ} (hc : 0 < c) (hℓ : 0 < ℓ) :
    C * ℓ * Real.exp (C' / 4) * Real.sqrt (Real.pi / (c / 2 * ℓ ^ 2)) =
      C * Real.exp (C' / 4) * Real.sqrt (2 * Real.pi / c) := by
  have e : Real.pi / (c / 2 * ℓ ^ 2) = (2 * Real.pi / c) / ℓ ^ 2 := by
    field_simp
  rw [e, Real.sqrt_div' _ (by positivity : (0 : ℝ) ≤ ℓ ^ 2), Real.sqrt_sq hℓ.le]
  field_simp

/-- **(3.21), the bound for a fixed parent**: with the uniform (3.14) on the bulk and (3.20),
`E_{ρ^b}[E_p e^{−D}] ≤ C₁₄ e^{C₂₀/4} √(2π/c₁₄)` once `r₀² ≤ c₁₄/(2(C₂₀ + 1))`. -/
theorem os_321_bound {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) (hN : 0 < N)
    {f r₀ C₁₄ c₁₄ C₂₀ : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hr₀ : 0 < r₀) (hC₁₄ : 0 ≤ C₁₄) (hc₁₄ : 0 < c₁₄)
    (hC₂₀ : 0 ≤ C₂₀) (hr₀a : r₀ ≤ Real.sqrt (c₁₄ / (2 * (C₂₀ + 1))))
    (h14 : ∀ u, rhoB f (sliceMarg w univ J) (tiltP w (tiltOf w J)) r₀ u ≤
      C₁₄ * ell f N * Real.exp (-(c₁₄ * ell f N ^ 2 * u ^ 2)))
    (h20 : ∀ u, ∑ i, (alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u -
        (∑ j, alpha f (sliceMarg w univ J j) (tiltP w (tiltOf w J) j) u) / N) ^ 2 ≤
      C₂₀ / N + C₂₀ * (ell f N ^ 2 * u ^ 4)) :
    ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u) *
        barGam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u /
          (∫ v in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) v) *
            barGam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) v) *
          ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
            Real.exp (-Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) ≤
      C₁₄ * Real.exp (C₂₀ / 4) * Real.sqrt (2 * Real.pi / c₁₄) := by
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hw0 : ∀ k ∈ (univ : Finset (Fin N)), 0 ≤ w k := fun k _ => (hw k).le
  have hq01 : ∀ i, 0 < tiltP w (tiltOf w J) i ∧ tiltP w (tiltOf w J) i < 1 := rf_q_mem hw J
  have hπ01 : ∀ i, 0 ≤ sliceMarg w univ J i ∧ sliceMarg w univ J i ≤ 1 := rf_pm_mem hw J
  have hℓ0 : 0 < ell f N := mul_pos hf0 (Real.sqrt_pos.mpr hNR)
  set Zb := ∫ v in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) v) *
      barGam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) v with hZb
  have hZb0 : 0 < Zb := intervalIntegral.intervalIntegral_pos_of_pos_on
    ((((Real.continuous_exp.comp (bk_continuous_Afun hf0 hf1 hπ01 hq01)).mul
      (bk_continuous_barGam hf0 hf1 hπ01 hq01))).intervalIntegrable _ _)
    (fun u _ => mul_pos (Real.exp_pos _) (barGam_pos hf0 hf1 hN hπ01 hq01 u)) (by linarith)
  have hρc : Continuous fun u => Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u) *
      barGam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u / Zb :=
    ((Real.continuous_exp.comp (bk_continuous_Afun hf0 hf1 hπ01 hq01)).mul
      (bk_continuous_barGam hf0 hf1 hπ01 hq01)).div_const _
  have hSc : Continuous fun u => ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
      Real.exp (-Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) :=
    continuous_finsetSum _ fun x _ => continuous_const.mul
      (Real.continuous_exp.comp (os_continuous_Dfun hf0 hf1 hπ01 hq01 x).neg)
  have hb : 0 < c₁₄ / 2 * ell f N ^ 2 := by positivity
  have hg := os_gauss_int_le hr₀.le hb (by positivity : 0 ≤ C₁₄ * ell f N * Real.exp (C₂₀ / 4))
    (hρc.mul hSc) (fun u hu => by
      have hρu : Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u) *
          barGam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u / Zb ≤
            C₁₄ * ell f N * Real.exp (-(c₁₄ * ell f N ^ 2 * u ^ 2)) := by
        rw [← os_rhoB_eq hu]
        exact h14 u
      have hD : ∀ x : Fin N → Bool, Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x =
          ∑ i, alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u * (bval (x i) - sliceMarg w univ J i) :=
        fun x => Finset.sum_congr rfl fun i _ => mul_comm _ _
      have hS := os_expect_exp_neg_le hw hJ0 hJN (fun i => alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u)
        ((∑ j, alpha f (sliceMarg w univ J j) (tiltP w (tiltOf w J) j) u) / N)
      simp_rw [← hD] at hS
      have hS2 : ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
          Real.exp (-Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) ≤
            Real.exp ((C₂₀ / N + C₂₀ * (ell f N ^ 2 * u ^ 4)) / 4) :=
        hS.trans (Real.exp_le_exp.mpr (by linarith [h20 u]))
      have hS0 : 0 ≤ ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
          Real.exp (-Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) :=
        Finset.sum_nonneg fun x _ => mul_nonneg (sliceProb_nonneg hw0 J _) (Real.exp_pos _).le
      have hu2 : u ^ 2 ≤ c₁₄ / (2 * (C₂₀ + 1)) := by
        have h1 : |u| ≤ Real.sqrt (c₁₄ / (2 * (C₂₀ + 1))) := hu.trans hr₀a
        have h2 := pow_le_pow_left₀ (abs_nonneg u) h1 2
        rwa [sq_abs, Real.sq_sqrt (by positivity)] at h2
      exact os_321_pointwise hC₁₄ hc₁₄ hC₂₀ hℓ0.le hN1 hS0 hρu hS2 hu2)
  rwa [os_gauss_value hc₁₄ hℓ0] at hg

/-- **(3.18), (3.19) and (3.21) on the real objects** (App Q l.674–700).  There are the constants `C₀, c` of (3.17),
a bulk radius `r₀ > 0`, a threshold `ℓ₀ ≥ 1` and constants `C₁₈, C₁₈', C₃ ≥ 0`, all depending only on `(η, Λ)`, such
that at every interior parent (`ηN ≤ J ≤ (1 − η)N`, ratio `≤ Λ`) and every `0 < f ≤ 1/4` with `ℓ = f√N ≥ ℓ₀`:
* **(3.18)** `D(p‖H_aux) ≤ −log(1 − ε₁) − log N_0^b + C₁₈/N` and `D(p‖H_aux) ≤ C₁₈'/ℓ`,
  `ε₁ = C₀ √(log(fN))/(fN) + 4e^{−cfN}`, `N_0^b = N0b f π q P₀ r₀`;
* **(3.19)** at every slice point, `r(x) = p(x)/H_aux(x) ≤ 8 E_{ρ^b} e^{−D_x(u)}` (`ρ^b = rhoB f π q r₀`);
* **(3.21)** `E_{H_aux} r² = E_p r` exactly, and `E_p r ≤ C₃`.
`D(p‖H_aux)` is A36W.RFTools' `Tools.klD` (the real part of V0's `KLx`). -/
theorem eq_3_18_19_21 {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C₀ c r₀ ℓ₀ C₁₈ C₁₈' C₃ : ℝ, 0 ≤ C₀ ∧ 0 < c ∧ 0 < r₀ ∧ 1 ≤ ℓ₀ ∧ 0 ≤ C₁₈ ∧ 0 ≤ C₁₈' ∧ 0 ≤ C₃ ∧
      ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) → (∀ i j, w i ≤ Λ * w j) →
        η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 → ℓ₀ ≤ ell f N →
        (Tools.klD (fun x => sliceProb w univ J (wordOnes x)) (Haux w J f) ≤
            -Real.log (1 - (C₀ * Real.sqrt (Real.log (f * N)) / (f * N) + 4 * Real.exp (-(c * (f * N))))) -
              Real.log (N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀) +
              C₁₈ / N ∧
          Tools.klD (fun x => sliceProb w univ J (wordOnes x)) (Haux w J f) ≤ C₁₈' / ell f N) ∧
        (∀ x : Fin N → Bool, (#(wordOnes x) : ℤ) = J →
          sliceProb w univ J (wordOnes x) / Haux w J f x ≤
            8 * ∫ u in (-r₀)..r₀, rhoB f (sliceMarg w univ J) (tiltP w (tiltOf w J)) r₀ u *
              Real.exp (-Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x)) ∧
        (∑ x : Fin N → Bool, Haux w J f x * (sliceProb w univ J (wordOnes x) / Haux w J f x) ^ 2 =
            ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
              (sliceProb w univ J (wordOnes x) / Haux w J f x) ∧
          ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
              (sliceProb w univ J (wordOnes x) / Haux w J f x) ≤ C₃) := by
  obtain ⟨C₀, c, r₁, n₀, hC₀, hc, hr₁, h317⟩ := eq_3_17 hη0 hη hΛ
  obtain ⟨C₁₄, c₁₄, rmax₁₄, hC₁₄, hc₁₄, hrmax₁₄, -, h314⟩ := os_rhoB_le_real hη0 hη hΛ
  obtain ⟨rmaxh, hrmaxh, -, hhalf⟩ := bulk_half hη0 hη hΛ
  obtain ⟨rmax₁₃, hrmax₁₃, -, h313⟩ := bulk_3_13 hη0 hη hΛ
  obtain ⟨rY, NY, hrY, -, hYb⟩ := rf_Yfun_le_half hη0 hη hΛ
  obtain ⟨Cb, hCb, hbc⟩ := rf_bcoef_bound hη0 hη hΛ
  obtain ⟨C₂₀, hC₂₀, h320⟩ := eq_3_20 hη0 hη hΛ
  have hrabs0 : 0 < Real.sqrt (c₁₄ / (2 * (C₂₀ + 1))) := Real.sqrt_pos.mpr (by positivity)
  obtain ⟨r₀, hr₀def⟩ : ∃ r₀ : ℝ, r₀ = min (min (min r₁ rmax₁₄) (min rmaxh rmax₁₃))
      (min (min rY (Real.sqrt (c₁₄ / (2 * (C₂₀ + 1))))) 1) := ⟨_, rfl⟩
  have hr₀ : 0 < r₀ := by
    rw [hr₀def]
    exact lt_min (lt_min (lt_min hr₁ hrmax₁₄) (lt_min hrmaxh hrmax₁₃)) (lt_min (lt_min hrY hrabs0) one_pos)
  have hr₀r₁ : r₀ ≤ r₁ := by rw [hr₀def]; exact (min_le_left _ _).trans ((min_le_left _ _).trans (min_le_left _ _))
  have hr₀14 : r₀ ≤ rmax₁₄ := by rw [hr₀def]; exact (min_le_left _ _).trans ((min_le_left _ _).trans (min_le_right _ _))
  have hr₀h : r₀ ≤ rmaxh := by rw [hr₀def]; exact (min_le_left _ _).trans ((min_le_right _ _).trans (min_le_left _ _))
  have hr₀13 : r₀ ≤ rmax₁₃ := by rw [hr₀def]; exact (min_le_left _ _).trans ((min_le_right _ _).trans (min_le_right _ _))
  have hr₀Y : r₀ ≤ rY := by rw [hr₀def]; exact (min_le_right _ _).trans ((min_le_left _ _).trans (min_le_left _ _))
  have hr₀a : r₀ ≤ Real.sqrt (c₁₄ / (2 * (C₂₀ + 1))) := by
    rw [hr₀def]; exact (min_le_right _ _).trans ((min_le_left _ _).trans (min_le_right _ _))
  have hr₀1 : r₀ ≤ 1 := by rw [hr₀def]; exact (min_le_right _ _).trans (min_le_right _ _)
  obtain ⟨ℓ₀h, N₀h, hℓ₀h, hh⟩ := hhalf r₀ hr₀ hr₀h
  obtain ⟨C₁₃, N₀₁₃, hC₁₃, h13⟩ := h313 r₀ hr₀ hr₀13
  obtain ⟨ℓ₀₁₄, N₀₁₄, h14⟩ := h314 r₀ hr₀ hr₀14
  have hcinv : 0 ≤ 2 / c := by positivity
  refine ⟨C₀, c, r₀, 1 + C₀ + 2 / c + ℓ₀h + |ℓ₀₁₄| + 2 * C₁₃ + |N₀h| + |N₀₁₃| + |N₀₁₄| + |NY| + |n₀|,
    16 * Cb ^ 2, 2 * (C₀ / 2 + 1 / c) + 2 * C₁₃ + 16 * Cb ^ 2,
    8 * (C₁₄ * Real.exp (C₂₀ / 4) * Real.sqrt (2 * Real.pi / c₁₄)), hC₀, hc, hr₀, ?_, by positivity,
    by positivity, by positivity, ?_⟩
  · have := abs_nonneg ℓ₀₁₄
    have := abs_nonneg N₀h
    have := abs_nonneg N₀₁₃
    have := abs_nonneg N₀₁₄
    have := abs_nonneg NY
    have := abs_nonneg n₀
    linarith
  intro N w J f hN hw hr hlo hhi hf0 hf1 hℓ
  have a1 := le_abs_self ℓ₀₁₄
  have a2 := le_abs_self N₀h
  have a3 := le_abs_self N₀₁₃
  have a4 := le_abs_self N₀₁₄
  have a5 := le_abs_self NY
  have a6 := le_abs_self n₀
  have b1 := abs_nonneg ℓ₀₁₄
  have b2 := abs_nonneg N₀h
  have b3 := abs_nonneg N₀₁₃
  have b4 := abs_nonneg N₀₁₄
  have b5 := abs_nonneg NY
  have b6 := abs_nonneg n₀
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hf1' : f < 1 := by linarith
  have hℓ1 : 1 ≤ ell f N := by linarith
  have hℓ0 : 0 < ell f N := by linarith
  obtain ⟨hNℓ, hfNℓ⟩ := os_ell_facts hf0 hf1 hℓ1
  have hJ0 : 0 ≤ J := by
    have : (0 : ℝ) ≤ J := le_trans (mul_nonneg hη0.le hNR.le) hlo
    exact_mod_cast this
  have hJN : J ≤ N := by
    have : (J : ℝ) ≤ N := by nlinarith
    exact_mod_cast this
  have hq01 : ∀ i, 0 < tiltP w (tiltOf w J) i ∧ tiltP w (tiltOf w J) i < 1 := rf_q_mem hw J
  have hw0 : ∀ k ∈ (univ : Finset (Fin N)), 0 ≤ w k := fun k _ => (hw k).le
  have hπ01 : ∀ i, 0 ≤ sliceMarg w univ J i ∧ sliceMarg w univ J i ≤ 1 := rf_pm_mem hw J
  -- `ε₁`
  set ε₁ := C₀ * Real.sqrt (Real.log (f * N)) / (f * N) + 4 * Real.exp (-(c * (f * N))) with hε₁
  have hε0 : 0 ≤ ε₁ := by
    have : 0 ≤ C₀ * Real.sqrt (Real.log (f * N)) / (f * N) := by positivity
    have : 0 ≤ 4 * Real.exp (-(c * (f * N))) := by positivity
    linarith
  have hεl : ε₁ ≤ (C₀ / 2 + 1 / c) / ell f N := eps1_le hC₀ hc hf0 hf1 hℓ1
  have hε2 : ε₁ ≤ 1 / 2 := by
    refine hεl.trans ?_
    rw [div_le_iff₀ hℓ0]
    have : 1 / c = (2 / c) / 2 := by ring
    linarith
  -- (3.17) at the smaller bulk radius
  have h317' : ∀ x : Fin N → Bool, (#(wordOnes x) : ℤ) = J →
      (1 - ε₁) * pbAtom (tiltP w (tiltOf w J)) J * ∫ u in (-r₀)..r₀,
          Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u +
            Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) *
              Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x ≤
        Haux w J f x / sliceProb w univ J (wordOnes x) := by
    intro x hx
    have h := h317 N w J f hw hr hlo hhi hf0 hf1 (by linarith) x hx
    have hP0 : 0 ≤ pbAtom (tiltP w (tiltOf w J)) J := CutI.pbAtom_nonneg _ (tiltP_mem hw _) J
    have hmono := os_int_mono_radius hr₀r₁ (g := fun u => Real.exp (Afun f (sliceMarg w univ J)
        (tiltP w (tiltOf w J)) u + Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) *
          Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x)
      ((Real.continuous_exp.comp ((bk_continuous_Afun hf0 hf1' hπ01 hq01).add
        (os_continuous_Dfun hf0 hf1' hπ01 hq01 x))).mul (os_continuous_Gam hf0 hf1' hπ01 hq01 x))
      (fun u => (mul_pos (Real.exp_pos _) (Gam_pos hf0 hf1' hπ01 hq01 hN u x)).le)
    have hfac : 0 ≤ (1 - ε₁) * pbAtom (tiltP w (tiltOf w J)) J := mul_nonneg (by linarith) hP0
    exact (mul_le_mul_of_nonneg_left hmono hfac).trans h
  have hN0b := hh N w J f hN hw hr hlo hhi hf0 hf1 (by linarith) (by linarith)
  have hYb' : ∀ u, |u| ≤ r₀ → ∀ x, |Yfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x| ≤ 1 / 2 :=
    fun u hu x => hYb N w J f hN hw hr hlo hhi hf0 hf1 (by linarith) u (hu.trans hr₀Y) x
  have hYsq : ∀ u, |u| ≤ r₀ → ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
      (Yfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) ^ 2 ≤ 8 * Cb ^ 2 / N := fun u hu =>
    os_Ysq_le hw hJ0 hJN hN hCb (hu.trans hr₀1) (hbc N w J f hN hw hr hlo hhi hf0 hf1 u (hu.trans hr₀1))
  obtain ⟨hKL, h319⟩ := os_core hw hJ0 hJN hN hq01 hf0 hf1' hr₀ hε2 hN0b hYb' h317' hYsq
  refine ⟨⟨?_, ?_⟩, fun x hx => (h319 x hx).2, ?_⟩
  · have e : 2 * (8 * Cb ^ 2 / N) = 16 * Cb ^ 2 / N := by ring
    rw [e] at hKL
    exact hKL
  · -- `≤ C/ℓ`
    have h1 : -Real.log (1 - ε₁) ≤ 2 * ε₁ := os_neg_log_one_sub_le hε0 hε2
    have ht0 : 0 ≤ C₁₃ / ell f N := div_nonneg hC₁₃ hℓ0.le
    have ht1 : C₁₃ / ell f N ≤ 1 / 2 := by
      rw [div_le_iff₀ hℓ0]
      linarith
    have h13' := h13 N w J f hN hw hr hlo hhi hf0 hf1 (by linarith)
    have hN0b0 : 0 < 1 - C₁₃ / ell f N := by linarith
    have h2 : -Real.log (N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀) ≤
        2 * (C₁₃ / ell f N) := by
      have := Real.log_le_log hN0b0 h13'
      have := os_neg_log_one_sub_le ht0 ht1
      linarith
    have h3 : 16 * Cb ^ 2 / N ≤ 16 * Cb ^ 2 / ell f N :=
      div_le_div_of_nonneg_left (by positivity) hℓ0 hNℓ
    have e2 : 2 * (8 * Cb ^ 2 / N) = 16 * Cb ^ 2 / N := by ring
    rw [e2] at hKL
    exact os_318_tail hKL h1 hεl h2 h3
  · -- (3.21)
    have hB := os_321_bound hw hJ0 hJN hN hf0 hf1' hr₀ hC₁₄ hc₁₄ hC₂₀ hr₀a
      (h14 N w J f hN hw hr hlo hhi hf0 hf1 (by linarith) (by linarith)) (h320 N w J f hN hw hr hlo hhi hf0 hf1)
    exact os_core_321 hw hq01 hf0 hf1' hr₀ h319 hB


/-- **(3.18), first inequality and the resulting bound** (App Q l.676–679) on the real objects: `D(p‖H_aux) ≤ −log(1 − ε₁) − log N_0^b + C₁₈/N` and `D(p‖H_aux) ≤ C₁₈'/ℓ`. The chain's second inequality, `−log(1 − ε₁) − log N_0^b + C₁₈/N ≤ C₁₈'/ℓ`, is stated by `eq_3_18_chain` (A36W.RFEq318Chain). -/
theorem eq_3_18 {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C₀ c r₀ ℓ₀ C₁₈ C₁₈' : ℝ, 0 ≤ C₀ ∧ 0 < c ∧ 0 < r₀ ∧ 1 ≤ ℓ₀ ∧ 0 ≤ C₁₈ ∧ 0 ≤ C₁₈' ∧
      ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) → (∀ i j, w i ≤ Λ * w j) →
        η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 → ℓ₀ ≤ ell f N →
        Tools.klD (fun x => sliceProb w univ J (wordOnes x)) (Haux w J f) ≤
            -Real.log (1 - (C₀ * Real.sqrt (Real.log (f * N)) / (f * N) + 4 * Real.exp (-(c * (f * N))))) -
              Real.log (N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀) +
              C₁₈ / N ∧
          Tools.klD (fun x => sliceProb w univ J (wordOnes x)) (Haux w J f) ≤ C₁₈' / ell f N := by
  obtain ⟨C₀, c, r₀, ℓ₀, C₁₈, C₁₈', C₃, h1, h2, h3, h4, h5, h6, -, h⟩ := eq_3_18_19_21 hη0 hη hΛ
  exact ⟨C₀, c, r₀, ℓ₀, C₁₈, C₁₈', h1, h2, h3, h4, h5, h6,
    fun N w J f a1 a2 a3 a4 a5 a6 a7 a8 => (h N w J f a1 a2 a3 a4 a5 a6 a7 a8).1⟩

/-- **(3.19)** (App Q l.681–686) on the real objects: at every slice point `r(x) ≤ 8 E_{ρ^b} e^{−D_x(u)}`. -/
theorem eq_3_19 {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ r₀ ℓ₀ : ℝ, 0 < r₀ ∧ 1 ≤ ℓ₀ ∧
      ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) → (∀ i j, w i ≤ Λ * w j) →
        η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 → ℓ₀ ≤ ell f N →
        ∀ x : Fin N → Bool, (#(wordOnes x) : ℤ) = J →
          sliceProb w univ J (wordOnes x) / Haux w J f x ≤
            8 * ∫ u in (-r₀)..r₀, rhoB f (sliceMarg w univ J) (tiltP w (tiltOf w J)) r₀ u *
              Real.exp (-Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) := by
  obtain ⟨C₀, c, r₀, ℓ₀, C₁₈, C₁₈', C₃, -, -, h3, h4, -, -, -, h⟩ := eq_3_18_19_21 hη0 hη hΛ
  exact ⟨r₀, ℓ₀, h3, h4, fun N w J f a1 a2 a3 a4 a5 a6 a7 a8 => (h N w J f a1 a2 a3 a4 a5 a6 a7 a8).2.1⟩

/-- **(3.21)** (App Q l.694–699) on the real objects: `E_{H_aux} r² = E_p r ≤ C₃`, with `r = p/H_aux`
(zero off the slice). -/
theorem eq_3_21 {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ ℓ₀ C₃ : ℝ, 1 ≤ ℓ₀ ∧ 0 ≤ C₃ ∧
      ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) → (∀ i j, w i ≤ Λ * w j) →
        η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 → ℓ₀ ≤ ell f N →
        ∑ x : Fin N → Bool, Haux w J f x * (sliceProb w univ J (wordOnes x) / Haux w J f x) ^ 2 =
            ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
              (sliceProb w univ J (wordOnes x) / Haux w J f x) ∧
          ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
              (sliceProb w univ J (wordOnes x) / Haux w J f x) ≤ C₃ := by
  obtain ⟨C₀, c, r₀, ℓ₀, C₁₈, C₁₈', C₃, -, -, -, h4, -, -, h7, h⟩ := eq_3_18_19_21 hη0 hη hΛ
  exact ⟨ℓ₀, C₃, h4, h7, fun N w J f a1 a2 a3 a4 a5 a6 a7 a8 => (h N w J f a1 a2 a3 a4 a5 a6 a7 a8).2.2⟩

end A36W.RF.Cut2


==> anc/formal_companion/lean/src/A36W/RFPrintedExtras.lean <==
/-
# A36W.RFPrintedExtras -- three printed displays of App Q in their literal form: l.1049, (4.25), (3.19) off the slice

Two-group branch, at the request of an independent review
(its restrictions on an earlier delivery).  Paper: App Q,
appendix_rf.tex
(sha256 b7ef323f…): §4.6 l.1047–1050 (the display after (4.23)), l.1060–1066 ((4.25)), §3.5 l.681–686 ((3.19)).
Namespace `A36W.RF.Cut3`.  All three are unconditional.

OBJECTS REUSED, NOT REDEFINED.  RFConstants (cf5d75de…): `GoodPar`, `dLev`, `ell_sq_lower`, `logMsz_le`,
`pow_mul_exp_neg_le`; RFRecursion (50138112…): `goodPar_of_good`, `deltaT_le_quarter'`; RFGood: `GoodState`;
RFOneStep (64b2c19e…): `Cut2.eq_3_19`; RFBulk: `Cut2.rhoB`; RFGamma: `Cut2.barGam_pos`; RFExact: `Cut2.Haux`;
RFTilt: `tiltP`, `tiltOf`, `tiltP_pos`, `tiltP_lt_one`; Slice: `sliceProb`, `sliceMarg`.

CONTENTS.
* l.1049, "`ℓ_t²/log N ≥ cA²/(1 + log A) → ∞` uniformly in `d`", stated without division (no `log N > 0` side
  condition; the good-state hypotheses force `N ≥ 3` anyway): `eq_1049_goodPar` (every good-parent size `N ∈ [(3/4)M_t, (5/4)M_t]`, `c = 1/96`),
  `eq_1049` (every good state, `A ≥ 64`), and the limit form `eq_1049_limit` (for every `M` there is `A₀` with
  `M log N ≤ ℓ_t²` at every good state of every `n ≥ 4m₀`, every round and every `d`).  The constant `1/96` is
  absolute.
* (4.25), the literal chain `B_N e^{−cm^{1/3}} ≤ Cm²(1 + log m)e^{−cm^{1/3}} ≤ C′e^{−c′m^{1/3}}` for `1 ≤ N ≤ 10m²`,
  `m ≥ 1` (the fixed threshold), `B_N = N log(ΛN)`: `eq_4_25_chain`, with `C = 10(log(10Λ) + 2)`,
  `C′ = 4C(2/c)⁷·7!`, `c′ = c/2 < c`, depending only on `(Λ, c)`.
* (3.19) at every word: `eq_3_19_all` -- with RFOneStep's `eq_3_19` constants `r₀, ℓ₀` as they are,
  `r(x) = p(x)/H_aux(x) ≤ 8∫_{−r₀}^{r₀} ρ^b e^{−D_x}` for every `x : Fin N → Bool`; off the slice `p(x) = 0`, so
  `r(x) = 0`, and the right side is `≥ 0` because `ρ^b ≥ 0` (`rhoB_nonneg`).

No hypothesis is a KL, TC or success-probability bound.
-/
import A36W.RFRecursion
import A36W.RFOneStep

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.RF.Cut3

open Finset AGF A36RW A36W.RFCandidate

/-! ## §1 App Q l.1049 -/

/-- At a good parent, `log N ≤ 9·2^d(1 + log A)`. -/
theorem log_N_le_goodPar {A : ℝ} {n t N : ℕ} (g : GoodPar A n t N) :
    Real.log N ≤ 9 * 2 ^ dLev A n t * (1 + Real.log A) := by
  have hM := g.M_ge
  have hN3 := g.N_ge
  have hA := g.hA
  have hM0 : (0 : ℝ) < ((Msz A n t : ℕ) : ℝ) := by linarith
  have hNpos : (0 : ℝ) < N := by linarith
  have h1 : Real.log N ≤ Real.log (5 / 4 * ((Msz A n t : ℕ) : ℝ)) := Real.log_le_log hNpos g.hN2
  have h2 : Real.log (5 / 4 * ((Msz A n t : ℕ) : ℝ)) = Real.log (5 / 4) + Real.log ((Msz A n t : ℕ) : ℝ) :=
    Real.log_mul (by norm_num) hM0.ne'
  have h3 : Real.log (5 / 4 : ℝ) ≤ 1 := by
    have := Real.log_le_sub_one_of_pos (show (0 : ℝ) < 5 / 4 by norm_num); linarith
  have h4 := logMsz_le hA g.hn g.ht
  have ha : 0 ≤ Real.log A := Real.log_nonneg hA
  have h2d : (1 : ℝ) ≤ 2 ^ dLev A n t := one_le_pow₀ (by norm_num)
  have h5 : 1 + 8 * ((2 : ℝ) ^ dLev A n t + Real.log A) ≤ 9 * 2 ^ dLev A n t * (1 + Real.log A) := by
    nlinarith
  linarith

/-- **App Q l.1049 at a good parent** (`N ∈ [(3/4)M_t, (5/4)M_t]`, Lean round `t < R`, `A ≥ 1`, `n ≥ 4m₀`):
`(1/96)·A²/(1 + log A)·log N ≤ ℓ_t²`, uniformly in `d`. -/
theorem eq_1049_goodPar {A : ℝ} {n t N : ℕ} (g : GoodPar A n t N) :
    1 / 96 * (A ^ 2 / (1 + Real.log A)) * Real.log N ≤ Cut2.ell (frac A n t) N ^ 2 := by
  have hl := ell_sq_lower g.hA g.hn g.ht g.hN1
  have hlog := log_N_le_goodPar g
  have hA := g.hA
  have ha : 0 ≤ Real.log A := Real.log_nonneg hA
  have hpos : 0 < 1 + Real.log A := by linarith
  have hk : 0 ≤ 1 / 96 * (A ^ 2 / (1 + Real.log A)) := by positivity
  calc 1 / 96 * (A ^ 2 / (1 + Real.log A)) * Real.log N
      ≤ 1 / 96 * (A ^ 2 / (1 + Real.log A)) * (9 * 2 ^ dLev A n t * (1 + Real.log A)) :=
        mul_le_mul_of_nonneg_left hlog hk
    _ = 3 / 32 * (A ^ 2 * 2 ^ dLev A n t) := by field_simp; ring
    _ ≤ Cut2.ell (frac A n t) N ^ 2 := hl

/-- **App Q l.1049 at a good state** (RFGood's `GoodState`, `A ≥ 64` so that `δ_t ≤ 1/4`). -/
theorem eq_1049 {A κ₀ : ℝ} (hA : 64 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t < Rof A n) {N : ℕ}
    {J : ℤ} (hg : GoodState A κ₀ n t N J) :
    1 / 96 * (A ^ 2 / (1 + Real.log A)) * Real.log N ≤ Cut2.ell (frac A n t) N ^ 2 :=
  eq_1049_goodPar (goodPar_of_good (by linarith) hn ht hg (deltaT_le_quarter' hA ht.le))

/-- **App Q l.1049, the limit form** ("`→ ∞` uniformly in `d`"): for every `M` there is `A₀` such that `A ≥ A₀`
forces `M log N ≤ ℓ_t²` at every good state, for every `n ≥ 4m₀`, every round `t < R` (every `d`) and every `κ₀`. -/
theorem eq_1049_limit (M : ℝ) :
    ∃ A₀ : ℝ, 64 ≤ A₀ ∧ ∀ A : ℝ, A₀ ≤ A → ∀ (κ₀ : ℝ) (n t N : ℕ) (J : ℤ), 4 * msz A 0 ≤ n → t < Rof A n →
      GoodState A κ₀ n t N J → M * Real.log N ≤ Cut2.ell (frac A n t) N ^ 2 := by
  refine ⟨max 64 (192 * M), le_max_left _ _, fun A hA κ₀ n t N J hn ht hg => ?_⟩
  have hA64 : 64 ≤ A := le_trans (le_max_left _ _) hA
  have hAM : 192 * M ≤ A := le_trans (le_max_right _ _) hA
  have h := eq_1049 hA64 hn ht hg
  have g := goodPar_of_good (by linarith) hn ht hg (deltaT_le_quarter' hA64 ht.le)
  have hlogN : 0 ≤ Real.log N := Real.log_nonneg (by have := g.N_ge; linarith)
  have hA0 : 0 < A := by linarith
  have ha : Real.log A ≤ A := Real.log_le_self hA0.le
  have ha0 : 0 ≤ Real.log A := Real.log_nonneg (by linarith)
  have hpos : 0 < 1 + Real.log A := by linarith
  have hk : M ≤ 1 / 96 * (A ^ 2 / (1 + Real.log A)) := by
    have e1 : A / 2 ≤ A ^ 2 / (1 + Real.log A) := by
      rw [div_le_div_iff₀ (by norm_num) hpos]
      nlinarith
    linarith
  calc M * Real.log N ≤ 1 / 96 * (A ^ 2 / (1 + Real.log A)) * Real.log N :=
        mul_le_mul_of_nonneg_right hk hlogN
    _ ≤ Cut2.ell (frac A n t) N ^ 2 := h

/-! ## §2 (4.25), the literal chain -/

theorem mul_log_le_of_le {Λ : ℝ} (hΛ : 1 ≤ Λ) {a b : ℝ} (ha : 1 ≤ a) (hab : a ≤ b) :
    a * Real.log (Λ * a) ≤ b * Real.log (Λ * b) := by
  have hl1 : 0 ≤ Real.log (Λ * a) := Real.log_nonneg (by nlinarith)
  have hl2 : Real.log (Λ * a) ≤ Real.log (Λ * b) := Real.log_le_log (by positivity) (by nlinarith)
  calc a * Real.log (Λ * a) ≤ b * Real.log (Λ * a) := by gcongr
    _ ≤ b * Real.log (Λ * b) := by gcongr; linarith

/-- **(4.25), the literal chain** (App Q l.1060–1066): for `m ≥ 1` (the fixed threshold) and `1 ≤ N ≤ 10m²`
(good-state comparability with (4.7)), `B_N e^{−cm^{1/3}} ≤ Cm²(1 + log m)e^{−cm^{1/3}} ≤ C′e^{−c′m^{1/3}}`,
`B_N = N log(ΛN)`, with `C = 10(log(10Λ) + 2)`, `C′ = 4C(2/c)⁷·7!`, `c′ = c/2`, depending only on `(Λ, c)`. -/
theorem eq_4_25_chain {Λ c : ℝ} (hΛ : 1 ≤ Λ) (hc : 0 < c) :
    ∃ C C' c' : ℝ, 0 ≤ C ∧ 0 ≤ C' ∧ 0 < c' ∧ c' < c ∧
      ∀ m N : ℕ, 1 ≤ m → 1 ≤ N → N ≤ 10 * m ^ 2 →
        (N : ℝ) * Real.log (Λ * N) * Real.exp (-(c * (m : ℝ) ^ ((1 : ℝ) / 3)))
            ≤ C * (m : ℝ) ^ 2 * (1 + Real.log m) * Real.exp (-(c * (m : ℝ) ^ ((1 : ℝ) / 3))) ∧
          C * (m : ℝ) ^ 2 * (1 + Real.log m) * Real.exp (-(c * (m : ℝ) ^ ((1 : ℝ) / 3)))
            ≤ C' * Real.exp (-(c' * (m : ℝ) ^ ((1 : ℝ) / 3))) := by
  have hL : 0 ≤ Real.log (10 * Λ) := Real.log_nonneg (by linarith)
  set C : ℝ := 10 * (Real.log (10 * Λ) + 2) with hCdef
  have hC : 0 ≤ C := by positivity
  refine ⟨C, 4 * C * ((2 / c) ^ 7 * (Nat.factorial 7 : ℝ)), c / 2, hC, by positivity, by positivity,
    by linarith, fun m N hm hN hNm => ⟨?_, ?_⟩⟩
  · -- `B_N ≤ C m² (1 + log m)`
    have hm1 : (1 : ℝ) ≤ m := by exact_mod_cast hm
    have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
    have hNm' : (N : ℝ) ≤ 10 * (m : ℝ) ^ 2 := by exact_mod_cast hNm
    have hlm : 0 ≤ Real.log m := Real.log_nonneg hm1
    have h1 := mul_log_le_of_le hΛ hN1 hNm'
    have h2 : Real.log (Λ * (10 * (m : ℝ) ^ 2)) = Real.log (10 * Λ) + 2 * Real.log m := by
      rw [show Λ * (10 * (m : ℝ) ^ 2) = (10 * Λ) * (m : ℝ) ^ 2 by ring,
        Real.log_mul (by positivity) (by positivity), Real.log_pow]
      push_cast; ring
    have h3 : 10 * (m : ℝ) ^ 2 * (Real.log (10 * Λ) + 2 * Real.log m) ≤ C * (m : ℝ) ^ 2 * (1 + Real.log m) := by
      rw [hCdef]
      have : Real.log (10 * Λ) + 2 * Real.log m ≤ (Real.log (10 * Λ) + 2) * (1 + Real.log m) := by nlinarith
      have hm2 : 0 ≤ (m : ℝ) ^ 2 := by positivity
      nlinarith
    have h4 : (N : ℝ) * Real.log (Λ * N) ≤ C * (m : ℝ) ^ 2 * (1 + Real.log m) := by
      rw [h2] at h1; linarith
    exact mul_le_mul_of_nonneg_right h4 (Real.exp_pos _).le
  · -- `m²(1 + log m) e^{−cy} ≤ 4(2/c)⁷7! e^{−(c/2)y}`, `y = m^{1/3}`
    have hm1 : (1 : ℝ) ≤ m := by exact_mod_cast hm
    have hm0 : (0 : ℝ) < m := by linarith
    set y : ℝ := (m : ℝ) ^ ((1 : ℝ) / 3) with hy
    have hy1 : 1 ≤ y := Real.one_le_rpow hm1 (by norm_num)
    have hy3 : y ^ 3 = m := by
      rw [hy, ← Real.rpow_natCast, ← Real.rpow_mul hm0.le]; norm_num
    have hlog : Real.log m ≤ 3 * y := by
      rw [← hy3, Real.log_pow]
      have := Real.log_le_self (show (0 : ℝ) ≤ y by linarith)
      push_cast; linarith
    have hpoly : (m : ℝ) ^ 2 * (1 + Real.log m) ≤ 4 * y ^ 7 := by
      rw [← hy3]
      have hy6 : 0 ≤ y ^ 6 := by positivity
      calc (y ^ 3) ^ 2 * (1 + Real.log ((y ^ 3 : ℝ))) ≤ (y ^ 3) ^ 2 * (1 + 3 * y) := by
            rw [hy3]; gcongr
        _ ≤ 4 * y ^ 7 := by nlinarith
    have hsplit : Real.exp (-(c * y)) = Real.exp (-(c / 2 * y)) * Real.exp (-(c / 2 * y)) := by
      rw [← Real.exp_add]; congr 1; ring
    have hab : y ^ 7 * Real.exp (-(c / 2 * y)) ≤ (2 / c) ^ 7 * (Nat.factorial 7 : ℝ) := by
      have h := pow_mul_exp_neg_le (show (0 : ℝ) ≤ c / 2 * y by positivity) 7
      have e : y ^ 7 * Real.exp (-(c / 2 * y)) = (2 / c) ^ 7 * ((c / 2 * y) ^ 7 * Real.exp (-(c / 2 * y))) := by
        field_simp
      rw [e]
      exact mul_le_mul_of_nonneg_left h (by positivity)
    have hex0 : 0 ≤ Real.exp (-(c / 2 * y)) := (Real.exp_pos _).le
    calc C * (m : ℝ) ^ 2 * (1 + Real.log m) * Real.exp (-(c * y))
        = C * ((m : ℝ) ^ 2 * (1 + Real.log m)) * Real.exp (-(c / 2 * y)) * Real.exp (-(c / 2 * y)) := by
          rw [hsplit]; ring
      _ ≤ C * (4 * y ^ 7) * Real.exp (-(c / 2 * y)) * Real.exp (-(c / 2 * y)) := by gcongr
      _ = 4 * C * (y ^ 7 * Real.exp (-(c / 2 * y))) * Real.exp (-(c / 2 * y)) := by ring
      _ ≤ 4 * C * ((2 / c) ^ 7 * (Nat.factorial 7 : ℝ)) * Real.exp (-(c / 2 * y)) := by gcongr

/-! ## §3 (3.19) off the slice -/

/-- `ρ^b ≥ 0` at a real parent. -/
theorem rhoB_nonneg {N : ℕ} (hN : 0 < N) {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (hf0 : 0 < f)
    (hf1 : f < 1) {r₀ : ℝ} (hr₀ : 0 ≤ r₀) (u : ℝ) :
    0 ≤ Cut2.rhoB f (sliceMarg w univ J) (tiltP w (tiltOf w J)) r₀ u := by
  have hp : ∀ i, 0 ≤ sliceMarg w univ J i ∧ sliceMarg w univ J i ≤ 1 := fun i =>
    ⟨sliceMarg_nonneg (fun k _ => (hw k).le) J i, sliceMarg_le_one (fun k _ => (hw k).le) J i⟩
  have hq : ∀ i, 0 < tiltP w (tiltOf w J) i ∧ tiltP w (tiltOf w J) i < 1 := fun i =>
    ⟨tiltP_pos hw _ i, tiltP_lt_one hw _ i⟩
  have hB : ∀ v, 0 < Cut2.barGam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) v :=
    fun v => Cut2.barGam_pos hf0 hf1 hN hp hq v
  unfold Cut2.rhoB
  split_ifs
  · refine div_nonneg (mul_nonneg (Real.exp_pos _).le (hB u).le) ?_
    exact intervalIntegral.integral_nonneg (by linarith) fun v _ => mul_nonneg (Real.exp_pos _).le (hB v).le
  · exact le_refl 0

/-- **(3.19) at every word** (App Q l.681–686, "for `r(x) = p(x)/H_aux(x)` on the slice and zero elsewhere"), with
RFOneStep's `eq_3_19` constants as they are: `r(x) ≤ 8 E_{ρ^b} e^{−D_x(u)}` for every `x : Fin N → Bool`. -/
theorem eq_3_19_all {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ r₀ ℓ₀ : ℝ, 0 < r₀ ∧ 1 ≤ ℓ₀ ∧
      ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) → (∀ i j, w i ≤ Λ * w j) →
        η * N ≤ J → (J : ℝ) ≤ (1 - η) * N → 0 < f → f ≤ 1 / 4 → ℓ₀ ≤ Cut2.ell f N →
        ∀ x : Fin N → Bool,
          sliceProb w univ J (wordOnes x) / Cut2.Haux w J f x ≤
            8 * ∫ u in (-r₀)..r₀, Cut2.rhoB f (sliceMarg w univ J) (tiltP w (tiltOf w J)) r₀ u *
              Real.exp (-Cut2.Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) := by
  obtain ⟨r₀, ℓ₀, hr₀, hℓ₀, H⟩ := Cut2.eq_3_19 hη0 hη hΛ
  refine ⟨r₀, ℓ₀, hr₀, hℓ₀, fun N w J f hN hw hr hJ0 hJ1 hf0 hf1 hℓ x => ?_⟩
  by_cases hx : (#(wordOnes x) : ℤ) = J
  · exact H N w J f hN hw hr hJ0 hJ1 hf0 hf1 hℓ x hx
  · have h0 : sliceProb w univ J (wordOnes x) = 0 := by
      unfold sliceProb; rw [if_neg (fun h' => hx h'.2)]
    rw [h0, zero_div]
    refine mul_nonneg (by norm_num) (intervalIntegral.integral_nonneg (by linarith) fun u _ => ?_)
    exact mul_nonneg (rhoB_nonneg hN hw J hf0 (by linarith) hr₀.le u) (Real.exp_pos _).le

end A36W.RF.Cut3

#print axioms A36W.RF.Cut3.log_N_le_goodPar
#print axioms A36W.RF.Cut3.eq_1049_goodPar
#print axioms A36W.RF.Cut3.eq_1049
#print axioms A36W.RF.Cut3.eq_1049_limit
#print axioms A36W.RF.Cut3.mul_log_le_of_le
#print axioms A36W.RF.Cut3.eq_4_25_chain
#print axioms A36W.RF.Cut3.rhoB_nonneg
#print axioms A36W.RF.Cut3.eq_3_19_all


==> anc/formal_companion/lean/src/A36W/RFQtBridge.lean <==
/-
# A36W.RFQtBridge -- the frame bridge of the suffix kernels `Q_t` to RFSigned's abstract one-parent frame

Two-group branch.  Paper: App Q,
appendix_rf.tex
(sha256 b7ef323f…): §1.1 l.135–139 ("every feasible coordinate conditioning leaves another such law"), §4.2 l.904
("after an infeasible prefix, execute every remaining scheduled bit fairly"), §4.3 l.913–916 (the suffix kernels
`Q_t`, "the remaining independent retention levels and that same terminal rule"), §4.4 l.966 ("their first-block
operations agree"), §4.5 l.968–987 (the continuation `Q_{t+1}(x_C | C, j)`), (4.13).  Namespace `A36W.RF.Cut3`.

PURPOSE.  RFSigned (§4.5) is proved for one parent `(Fin N, J)` against an abstract suffix kernel `Q` with the
first-block decomposition `Q(y) = Σ_C ν(C) Π_{i∈C^c} Ber(π_i)(y_i) · [j feasible ? Qc C j (y_C) : 2^{−|C|}]`,
`j = J − |y_{C^c}|`, and a continuation kernel `Qc` (`Qc ≥ 0`, sub-probability, atom bound).  This module puts RFGood's
real `Qt` (history frame on `Fin n`) into that frame at every legal well-formed parent `h`: `F = remaining h`,
`N = #F`, `e = F.orderEmbOfFin rfl` (`qbE`), `w' = wC w F`, `J = quota k h`.

OBJECTS REUSED, NOT REDEFINED.  RFGood (97ac447a…): `Qt`, `resT`, `GoodHist`, `GoodState`, `Kt`, `Qt_decomp_reindex`
(D3), `Qt_atom_ge`, `log_resT_div_Qt_le`, `klD_le_Kt`, `Kt_finite`, `Qt_nonneg`, `sum_Qt`, `sum_sufP`,
`isSchedule_sufSched`, `klD_self`; SchedPath: `agrees_cons_iff`, `agrees_of_agrees_cons`, `wfe_cons_sp`,
`blocksIn_of_isSchedule`, `schedLawE_eq_zero_of_not_agrees`, `onesSet_sub_committed_sp`; Slice: `sliceProb`,
`sliceMarg`, `wslice_union`, `prefMass_weightedTarget`, `Z_pos`, `sum_sliceProb`, `weightedTarget`, `weightedOracle`;
RFCut2Reindex: `wC`, `wC_pos`, `sliceProb_map`, `map_orderEmbOfFin_univ'`; RFCut2Defs: `nu`, `ber`; the shared library: `schedLawE`,
`stepWt`, `Agrees`, `outBits`, `WFE`, `Legal`, `quota`, `remaining`.

NEW DEFINITIONS.  `qbW h U` (the word agreeing with `h` with ones `U` on `remaining h`); `qbE h` (the enumeration
`e` as an embedding); `qbLift h y` (the lift of a parent-frame word `y : Fin #F → Bool`); `qbChild h C x` (the child
history `⟨F ∖ e(C), x_{F∖e(C)}⟩ :: h` of D3); `qbChildEx` (a canonical child history with remaining set `e(C)` and quota
`j` exists); `qbQc` (the continuation kernel: `Q_{t+1}` from that canonical child at the word with ones `e(T)`, `T ⊆ C`;
`0` for `T ⊄ C`; and the exact child law `p_{C,j}` when no such child exists, a case that never occurs in
`qb_decomp`).

CONTENTS (the requested items (i)–(iv)).
* (i) **`Q_{t+1}(·|h′)` depends on `h′` only through `(remaining h′, quota h′)`**: `schedLawE_congr_rq` (any
  schedule of blocks inside the remaining set; RFGood's `schedLawE_congr_hist` needed equal ones-sets) and
  `Qt_congr_rq`; with `qb_stepWt_congr`, `qb_quota_cons`, `qb_outBits_eq_iff`; `Qt_eq_zero_of_not_agrees`.
* (ii) **The fair branch** (l.904): `qb_not_legal_cons` (illegal ⇒ every child illegal), `schedLawE_fair`,
  `Qt_fair` (`Q_t(x|h) = 2^{−size h}` on agreeing words at an illegal well-formed `h`).
* (iii) **The conditional law** (l.135–139): `resT_eq_sliceProb` (`resT p_w h x = sliceProb w (remaining h) (quota)
  (x on remaining h)` for every agreeing `x`); in the frames: `qb_parent_target`
  (`= sliceProb (wC w F) univ J (wordOnes y)`, RFSigned's `p`), `qb_child_target` (`= sliceProb (wC w F) C j T`).
* (iv) **Reindexing to `x_C` on the frame and the KL transport**: `qb_sum_agrees_parent`, `qb_klD_parent`,
  `qb_parent_klD` (`D(p_{F,J}‖Q) = D(sliceProb (wC w F) univ J ‖ Q ∘ lift)`), `qb_sum_agrees_child`.
* **The first-block decomposition in RFSigned's frame**: `qb_decomp` (exactly the `hQ` hypothesis of RFSigned's
  `eq_4_20`/`rf_4_5`, with `Q = Qt t h ∘ qbLift h`, `Qc = qbQc`), from D3 plus (i) and (ii).
* **The kernel hypotheses of `rf_4_5`**: `qbQc_nonneg` (`Qc ≥ 0`), `qbQc_sum_le` (`Σ_T Qc C j T ≤ 1` at feasible
  `(C, j)`), `qbQc_atom` (`0 < Qc C j T` and `log(p_{C,j}(T)/Qc C j T) ≤ B_N = N log(ΛN)` for `T ⊆ C`, `|T| = j`),
  `qbQc_klD_le` (`D(p_{C,j}‖Qc C j) ≤ 𝒦_{t+1}` at every good child `GoodState (t+1) |C| j`).

No hypothesis is a KL, TC or tail bound.
-/
import A36W.RFGood
import A36W.RFCut2Reindex

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.RF.Cut3

open Finset AGF A36RW A36W.RFCandidate

variable {n : ℕ}

/-! ## §1 The word with prescribed ones on the remaining set -/

/-- `qbW h U`: the word that agrees with `h` on the committed coordinates and has ones `U ∩ remaining h` on the
remaining set. -/
def qbW (h : History n) (U : Finset (Fin n)) : Fin n → Bool :=
  fun i => if i ∈ remaining h then decide (i ∈ U) else decide (i ∈ onesSet h)

theorem qb_mem_committed_of_not_mem_remaining {h : History n} {i : Fin n} (hi : i ∉ remaining h) :
    i ∈ committed h := by
  simp only [remaining, Finset.mem_sdiff, Finset.mem_univ, true_and, not_not] at hi
  exact hi

theorem qbW_agrees (h : History n) (U : Finset (Fin n)) : Agrees h (qbW h U) := by
  intro i hi
  have : i ∉ remaining h := fun hr => not_mem_committed_of_mem_remaining hr hi
  simp only [qbW, if_neg this]

theorem qbW_of_mem {h : History n} (U : Finset (Fin n)) {i : Fin n} (hi : i ∈ remaining h) :
    qbW h U i = decide (i ∈ U) := by
  simp only [qbW, if_pos hi]

theorem qbW_filter (h : History n) {U : Finset (Fin n)} (hU : U ⊆ remaining h) :
    (remaining h).filter (fun i => qbW h U i = true) = U := by
  ext i
  simp only [Finset.mem_filter]
  constructor
  · rintro ⟨hi, hx⟩
    rw [qbW_of_mem U hi] at hx
    exact of_decide_eq_true hx
  · intro hi
    exact ⟨hU hi, by rw [qbW_of_mem U (hU hi)]; exact decide_eq_true hi⟩

/-- A word agreeing with `h` is the `qbW` of its own ones on the remaining set. -/
theorem qbW_self {h : History n} {x : Fin n → Bool} (hx : Agrees h x) :
    qbW h ((remaining h).filter fun i => x i = true) = x := by
  funext i
  by_cases hi : i ∈ remaining h
  · rw [qbW_of_mem _ hi]
    by_cases hxi : x i = true
    · rw [hxi]; exact decide_eq_true (Finset.mem_filter.2 ⟨hi, hxi⟩)
    · have hf : x i = false := by simpa using hxi
      rw [hf]; exact decide_eq_false fun hm => hxi (Finset.mem_filter.1 hm).2
  · simp only [qbW, if_neg hi]
    exact (hx i (qb_mem_committed_of_not_mem_remaining hi)).symm

/-! ## §2 Congruence in `(remaining, quota)` -/

theorem qb_outBits_eq_iff {h : History n} (hwf : WFE h) (x : Fin n → Bool) :
    outBits h = x ↔ Agrees h x ∧ ∀ i ∈ remaining h, x i = false := by
  constructor
  · rintro rfl
    refine ⟨outBits_agrees h, fun i hi => ?_⟩
    have : i ∉ onesSet h := fun ho =>
      not_mem_committed_of_mem_remaining hi (onesSet_sub_committed_sp hwf ho)
    simp [outBits, this]
  · rintro ⟨hag, hrem⟩
    funext i
    by_cases hi : i ∈ remaining h
    · have : i ∉ onesSet h := fun ho =>
        not_mem_committed_of_mem_remaining hi (onesSet_sub_committed_sp hwf ho)
      rw [hrem i hi]
      simp [outBits, this]
    · rw [hag i (qb_mem_committed_of_not_mem_remaining hi)]
      rfl

/-- The weighted oracle's step weight depends on the history only through `(remaining, quota)`. -/
theorem qb_stepWt_congr {k : ℕ} {w : Fin n → ℝ} {h₁ h₂ : History n} (hr : remaining h₁ = remaining h₂)
    (hq : quota k h₁ = quota k h₂) (B S : Finset (Fin n)) :
    stepWt (weightedOracle n k w) h₁ B S = stepWt (weightedOracle n k w) h₂ B S := by
  have hs : size h₁ = size h₂ := by unfold size; rw [hr]
  have hl : (weightedOracle n k w).legal h₁ ↔ (weightedOracle n k w).legal h₂ := by
    show Legal k h₁ ↔ Legal k h₂
    unfold Legal
    rw [hq, hs]
  unfold stepWt batchLaw
  by_cases h1 : (weightedOracle n k w).legal h₁
  · rw [if_pos h1, if_pos (hl.mp h1)]
    refine Finset.prod_congr rfl fun i _ => ?_
    show (if i ∈ S then sliceMarg w (remaining h₁) (quota k h₁) i
        else 1 - sliceMarg w (remaining h₁) (quota k h₁) i) =
      (if i ∈ S then sliceMarg w (remaining h₂) (quota k h₂) i
        else 1 - sliceMarg w (remaining h₂) (quota k h₂) i)
    rw [hr, hq]
  · rw [if_neg h1, if_neg (fun h => h1 (hl.mpr h))]

/-- Committing the word `S` of a fresh block lowers the quota by `|S|`. -/
theorem qb_quota_cons {k : ℕ} {h : History n} (hwf : WFE h) {B S : Finset (Fin n)} (hB : B ⊆ remaining h)
    (hS : S ⊆ B) : quota k ((⟨B, S⟩ : Batch n) :: h) = quota k h - (S.card : ℤ) := by
  have hd : Disjoint S (onesSet h) := by
    rw [Finset.disjoint_left]
    intro i hi hio
    exact not_mem_committed_of_mem_remaining (hB (hS hi)) (onesSet_sub_committed_sp hwf hio)
  show (k : ℤ) - ((S ∪ onesSet h).card : ℤ) = (k : ℤ) - ((onesSet h).card : ℤ) - (S.card : ℤ)
  rw [Finset.card_union_of_disjoint hd]
  push_cast
  ring

/-- **The `(remaining, quota)` congruence of the weighted-oracle schedule law**: well-formed histories with the same
remaining set and quota, and words that agree on the remaining set and agree (or not) with their histories alike,
have the same law under every schedule of blocks inside the remaining set.  (RFGood's `schedLawE_congr_hist` needs
equal ones-sets.) -/
theorem schedLawE_congr_rq {k : ℕ} {w : Fin n → ℝ} :
    ∀ (U : List (Finset (Fin n))) (h₁ h₂ : History n) (x₁ x₂ : Fin n → Bool), WFE h₁ → WFE h₂ →
      remaining h₁ = remaining h₂ → quota k h₁ = quota k h₂ → BlocksIn U (remaining h₁) →
      (∀ i ∈ remaining h₁, x₁ i = x₂ i) → (Agrees h₁ x₁ ↔ Agrees h₂ x₂) →
      schedLawE (weightedOracle n k w) U h₁ x₁ = schedLawE (weightedOracle n k w) U h₂ x₂
  | [], h₁, h₂, x₁, x₂, hw1, hw2, hr, _, _, hx, ha => by
      rw [schedLawE_nil_sp, schedLawE_nil_sp]
      have e : outBits h₁ = x₁ ↔ outBits h₂ = x₂ := by
        rw [qb_outBits_eq_iff hw1, qb_outBits_eq_iff hw2, ← hr]
        constructor
        · rintro ⟨h1, h2⟩
          exact ⟨ha.1 h1, fun i hi => by rw [← hx i hi]; exact h2 i hi⟩
        · rintro ⟨h1, h2⟩
          exact ⟨ha.2 h1, fun i hi => by rw [hx i hi]; exact h2 i hi⟩
      by_cases h1 : outBits h₁ = x₁
      · rw [if_pos h1, if_pos (e.1 h1)]
      · rw [if_neg h1, if_neg (fun h => h1 (e.2 h))]
  | B :: U, h₁, h₂, x₁, x₂, hw1, hw2, hr, hq, hb, hx, ha => by
      rw [schedLawE_cons_sp, schedLawE_cons_sp]
      obtain ⟨hB, hbU⟩ := hb
      have hB2 : B ⊆ remaining h₂ := hr ▸ hB
      refine Finset.sum_congr rfl fun S hS => ?_
      have hSB : S ⊆ B := Finset.mem_powerset.1 hS
      rw [qb_stepWt_congr hr hq B S]
      congr 1
      refine schedLawE_congr_rq U _ _ x₁ x₂ (wfe_cons_sp hw1 hB hSB) (wfe_cons_sp hw2 hB2 hSB)
        (by rw [remaining_cons, remaining_cons, hr])
        (by rw [qb_quota_cons hw1 hB hSB, qb_quota_cons hw2 hB2 hSB, hq])
        (by rw [remaining_cons]; exact hbU)
        (fun i hi => hx i (by rw [remaining_cons] at hi; exact (Finset.mem_sdiff.1 hi).1)) ?_
      rw [agrees_cons_iff hw1 hB hSB, agrees_cons_iff hw2 hB2 hSB]
      have hf : B.filter (fun i => x₁ i = true) = B.filter (fun i => x₂ i = true) :=
        Finset.filter_congr fun i hi => by rw [hx i (hB hi)]
      rw [hf]
      exact and_congr ha Iff.rfl

/-- **`Q_t` depends on the history only through `(remaining, quota)`** (and the word on the remaining set). -/
theorem Qt_congr_rq {A : ℝ} {t k : ℕ} {w : Fin n → ℝ} {h₁ h₂ : History n} {x₁ x₂ : Fin n → Bool}
    (hw1 : WFE h₁) (hw2 : WFE h₂) (hr : remaining h₁ = remaining h₂) (hq : quota k h₁ = quota k h₂)
    (hx : ∀ i ∈ remaining h₁, x₁ i = x₂ i) (ha : Agrees h₁ x₁ ↔ Agrees h₂ x₂) :
    Qt A n t (weightedOracle n k w) h₁ x₁ = Qt A n t (weightedOracle n k w) h₂ x₂ := by
  unfold Qt
  refine Finset.sum_congr rfl fun cs _ => ?_
  rw [← hr]
  congr 1
  exact schedLawE_congr_rq _ h₁ h₂ x₁ x₂ hw1 hw2 hr hq
    (blocksIn_of_isSchedule (isSchedule_sufSched A t cs _)) hx ha

/-- `Q_t` from `h` puts no mass on words that disagree with `h`. -/
theorem Qt_eq_zero_of_not_agrees {A : ℝ} {t : ℕ} (o : Oracle n) {h : History n} {x : Fin n → Bool}
    (hna : ¬ Agrees h x) : Qt A n t o h x = 0 := by
  unfold Qt
  refine Finset.sum_eq_zero fun cs _ => ?_
  rw [schedLawE_eq_zero_of_not_agrees o (blocksIn_of_isSchedule (isSchedule_sufSched A t cs _)) hna, mul_zero]

/-! ## §3 After an infeasible prefix every remaining bit is fair -/

theorem qb_size_cons {h : History n} {B S : Finset (Fin n)} (hB : B ⊆ remaining h) :
    size ((⟨B, S⟩ : Batch n) :: h) = size h - B.card := by
  unfold size
  rw [remaining_cons]
  exact Finset.card_sdiff_of_subset hB

/-- An illegal well-formed history has only illegal children. -/
theorem qb_not_legal_cons {k : ℕ} {h : History n} (hwf : WFE h) {B S : Finset (Fin n)} (hB : B ⊆ remaining h)
    (hS : S ⊆ B) (hnl : ¬ Legal k h) : ¬ Legal k ((⟨B, S⟩ : Batch n) :: h) := by
  have hq := qb_quota_cons (k := k) hwf hB hS
  have hs := qb_size_cons (S := S) hB
  have hBs : B.card ≤ size h := by unfold size; exact Finset.card_le_card hB
  have hSB : S.card ≤ B.card := Finset.card_le_card hS
  unfold Legal at hnl ⊢
  rw [hq, hs]
  push_cast [hBs]
  intro ⟨h1, h2⟩
  apply hnl
  constructor <;> omega

/-- **The fair branch** (App Q l.904): from an illegal well-formed history, a schedule covering the remaining set puts
mass `2^{−|remaining h|}` on every agreeing word. -/
theorem schedLawE_fair {k : ℕ} {w : Fin n → ℝ} :
    ∀ (U : List (Finset (Fin n))) (h : History n), WFE h → ¬ Legal k h → IsSchedule U (remaining h) →
      ∀ x : Fin n → Bool, schedLawE (weightedOracle n k w) U h x =
        if Agrees h x then (1 / 2 : ℝ) ^ (remaining h).card else 0
  | [], h, hwf, _, hU, x => by
      rw [schedLawE_nil_sp]
      have he : remaining h = ∅ := hU
      have hiff0 := qb_outBits_eq_iff hwf x
      have hiff : outBits h = x ↔ Agrees h x :=
        ⟨fun h' => (hiff0.1 h').1, fun hag => hiff0.2 ⟨hag, fun i hi => by
          rw [he] at hi; exact absurd hi (Finset.notMem_empty i)⟩⟩
      rw [he, Finset.card_empty, pow_zero]
      by_cases hag : Agrees h x
      · rw [if_pos (hiff.2 hag), if_pos hag]
      · rw [if_neg (fun h' => hag (hiff.1 h')), if_neg hag]
  | B :: U, h, hwf, hnl, hU, x => by
      obtain ⟨-, hB, hU'⟩ := hU
      rw [schedLawE_cons_sp]
      have hstep : ∀ S, stepWt (weightedOracle n k w) h B S = (1 / 2 : ℝ) ^ B.card := fun S => by
        unfold stepWt
        rw [if_neg (show ¬ (weightedOracle n k w).legal h from hnl)]
      have hsub : ∀ S ∈ B.powerset, stepWt (weightedOracle n k w) h B S *
          schedLawE (weightedOracle n k w) U ((⟨B, S⟩ : Batch n) :: h) x =
          (1 / 2 : ℝ) ^ B.card * (if Agrees h x ∧ B.filter (fun i => x i = true) = S
            then (1 / 2 : ℝ) ^ (remaining h \ B).card else 0) := by
        intro S hS
        have hSB := Finset.mem_powerset.1 hS
        rw [hstep, schedLawE_fair U _ (wfe_cons_sp hwf hB hSB) (qb_not_legal_cons hwf hB hSB hnl)
          (by rw [remaining_cons]; exact hU') x, remaining_cons]
        congr 1
        by_cases hc : Agrees h x ∧ B.filter (fun i => x i = true) = S
        · rw [if_pos ((agrees_cons_iff hwf hB hSB x).2 hc), if_pos hc]
        · rw [if_neg (fun h' => hc ((agrees_cons_iff hwf hB hSB x).1 h')), if_neg hc]
      rw [Finset.sum_congr rfl hsub]
      have hcard : (remaining h).card = B.card + (remaining h \ B).card := by
        rw [Finset.card_sdiff_of_subset hB]
        have := Finset.card_le_card hB
        omega
      by_cases hag : Agrees h x
      · rw [if_pos hag]
        simp only [hag, true_and]
        rw [← Finset.mul_sum, Finset.sum_ite_eq, if_pos (Finset.mem_powerset.2 (Finset.filter_subset _ _)),
          hcard, pow_add]
      · rw [if_neg hag]
        refine Finset.sum_eq_zero fun S _ => ?_
        rw [if_neg (fun h' => hag h'.1), mul_zero]

/-- **`Q_t` at an illegal well-formed history is fair**: `Q_t(x | h) = 2^{−size h}` on agreeing words. -/
theorem Qt_fair {A : ℝ} {t k : ℕ} {w : Fin n → ℝ} {h : History n} (hwf : WFE h) (hnl : ¬ Legal k h)
    {x : Fin n → Bool} (hx : Agrees h x) :
    Qt A n t (weightedOracle n k w) h x = (1 / 2 : ℝ) ^ size h := by
  unfold Qt
  have h1 : ∀ cs : SufCoins A n t, sufP A n t cs *
      schedLawE (weightedOracle n k w) (sufSched A n t cs (remaining h)) h x =
      sufP A n t cs * (1 / 2 : ℝ) ^ size h := by
    intro cs
    rw [schedLawE_fair _ h hwf hnl (isSchedule_sufSched A t cs _) x, if_pos hx]
    rfl
  rw [Finset.sum_congr rfl fun cs _ => h1 cs, ← Finset.sum_mul, sum_sufP, one_mul]

/-! ## §4 The conditional law of the weighted target is the weighted slice on the remaining set -/

theorem qb_wordOnes_eq {h : History n} (hwf : WFE h) {x : Fin n → Bool} (hx : Agrees h x) :
    wordOnes x = onesSet h ∪ (remaining h).filter (fun i => x i = true) := by
  ext i
  simp only [wordOnes, Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_union]
  by_cases hi : i ∈ remaining h
  · have : i ∉ onesSet h := fun ho =>
      not_mem_committed_of_mem_remaining hi (onesSet_sub_committed_sp hwf ho)
    simp [hi, this]
  · have hxi := hx i (qb_mem_committed_of_not_mem_remaining hi)
    rw [hxi]
    simp [hi]

/-- **`p_{F,J}` is the weighted slice on the remaining set** (App Q §1.1: "every feasible coordinate conditioning
leaves another such law"): at a well-formed history, for every agreeing word,
`resT p_w h x = sliceProb w (remaining h) (quota k h) (ones of x on remaining h)`. -/
theorem resT_eq_sliceProb {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {h : History n}
    (hwf : WFE h) {x : Fin n → Bool} (hx : Agrees h x) :
    resT (weightedTarget n k w hw hk) h x =
      sliceProb w (remaining h) (quota k h) ((remaining h).filter fun i => x i = true) := by
  have hsub := onesSet_sub_committed_sp hwf
  have hTr : (remaining h).filter (fun i => x i = true) ⊆ remaining h := Finset.filter_subset _ _
  unfold resT
  rw [if_pos hx, prefMass_weightedTarget hw hk hsub]
  show wslice w k (wordOnes x) / _ = _
  rw [qb_wordOnes_eq hwf hx, wslice_union hsub hTr]
  have hc : 0 < (∏ l ∈ onesSet h, w l) / Z w univ (k : ℤ) :=
    div_pos (Finset.prod_pos fun i _ => hw i) (Ztot_pos hw hk)
  unfold sliceProb
  by_cases hq : (#((remaining h).filter fun i => x i = true) : ℤ) = quota k h
  · rw [if_pos hq, if_pos ⟨hTr, hq⟩, mul_div_mul_left _ _ hc.ne']
  · rw [if_neg hq, if_neg (fun h' => hq h'.2)]
    simp

theorem qb_Z_pos {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n} (hl : Legal k h) :
    0 < Z w (remaining h) (quota k h) :=
  Z_pos (fun i _ => hw i) hl.1 hl.2

/-! ## §5 Transport to the parent frame `Fin #F` and to child subsets -/

/-- The increasing enumeration of the remaining set, as an embedding. -/
noncomputable abbrev qbE (h : History n) : Fin #(remaining h) ↪ Fin n :=
  ((remaining h).orderEmbOfFin rfl).toEmbedding

theorem qbE_mem (h : History n) (j : Fin #(remaining h)) : qbE h j ∈ remaining h :=
  Finset.orderEmbOfFin_mem (remaining h) rfl j

theorem qbE_univ (h : History n) : (univ : Finset (Fin #(remaining h))).map (qbE h) = remaining h :=
  Cut2.map_orderEmbOfFin_univ' (remaining h)

theorem qbE_map_subset (h : History n) (T : Finset (Fin #(remaining h))) : T.map (qbE h) ⊆ remaining h := by
  intro i hi
  obtain ⟨j, -, rfl⟩ := Finset.mem_map.1 hi
  exact qbE_mem h j

/-- The lift of a parent-frame word `y : Fin #F → Bool` to a word agreeing with `h`. -/
noncomputable def qbLift (h : History n) (y : Fin #(remaining h) → Bool) : Fin n → Bool :=
  qbW h ((wordOnes y).map (qbE h))

theorem qbLift_agrees (h : History n) (y : Fin #(remaining h) → Bool) : Agrees h (qbLift h y) :=
  qbW_agrees h _

theorem qbLift_apply (h : History n) (y : Fin #(remaining h) → Bool) (j : Fin #(remaining h)) :
    qbLift h y (qbE h j) = y j := by
  unfold qbLift
  rw [qbW_of_mem _ (qbE_mem h j)]
  by_cases hy : y j = true
  · rw [hy]
    exact decide_eq_true (Finset.mem_map_of_mem _ (Finset.mem_filter.2 ⟨Finset.mem_univ _, hy⟩))
  · have hf : y j = false := by simpa using hy
    rw [hf]
    refine decide_eq_false fun hm => hy ?_
    obtain ⟨j', hj', he⟩ := Finset.mem_map.1 hm
    rw [(qbE h).injective he] at hj'
    exact (Finset.mem_filter.1 hj').2

theorem qbLift_filter (h : History n) (y : Fin #(remaining h) → Bool) :
    (remaining h).filter (fun i => qbLift h y i = true) = (wordOnes y).map (qbE h) :=
  qbW_filter h (qbE_map_subset h _)

theorem qb_map_filter_comp (h : History n) (x : Fin n → Bool) :
    (wordOnes fun j => x (qbE h j)).map (qbE h) = (remaining h).filter (fun i => x i = true) := by
  ext i
  simp only [Finset.mem_map, wordOnes, Finset.mem_filter, Finset.mem_univ, true_and]
  constructor
  · rintro ⟨j, hj, rfl⟩
    exact ⟨qbE_mem h j, hj⟩
  · rintro ⟨hi, hxi⟩
    rw [← qbE_univ h] at hi
    obtain ⟨j, -, rfl⟩ := Finset.mem_map.1 hi
    exact ⟨j, hxi, rfl⟩

/-- **The parent bijection**: words agreeing with `h` ↔ words on `Fin #F`. -/
theorem qb_sum_agrees_parent (h : History n) (G : (Fin n → Bool) → ℝ) :
    ∑ x ∈ univ.filter (A36RW.Agrees h), G x = ∑ y : Fin #(remaining h) → Bool, G (qbLift h y) := by
  refine Finset.sum_nbij' (fun x => fun j => x (qbE h j)) (qbLift h) (fun _ _ => Finset.mem_univ _)
    (fun y _ => Finset.mem_filter.2 ⟨Finset.mem_univ _, qbLift_agrees h y⟩) ?_ ?_ ?_
  · intro x hx
    have hag := (Finset.mem_filter.1 hx).2
    unfold qbLift
    rw [qb_map_filter_comp h x, qbW_self hag]
  · intro y _
    funext j
    exact qbLift_apply h y j
  · intro x hx
    have hag := (Finset.mem_filter.1 hx).2
    unfold qbLift
    rw [qb_map_filter_comp h x, qbW_self hag]

/-- **KL transport to the parent frame**: if `P` vanishes off the words agreeing with `h`, then
`D(P‖Q) = D(P ∘ lift ‖ Q ∘ lift)` on `Fin #F → Bool`. -/
theorem qb_klD_parent (h : History n) (P Q : (Fin n → Bool) → ℝ) (hP : ∀ x, 0 < P x → Agrees h x) :
    Tools.klD P Q = Tools.klD (fun y => P (qbLift h y)) (fun y => Q (qbLift h y)) := by
  unfold Tools.klD
  rw [Finset.sum_filter, Finset.sum_filter]
  rw [← Finset.sum_filter_of_ne (p := A36RW.Agrees h) (fun x _ hne => by
    by_contra hna
    exact hne (if_neg (fun hp => hna (hP x hp))))]
  exact qb_sum_agrees_parent h (fun x => if 0 < P x then P x * Real.log (P x / Q x) else 0)

/-- **The child bijection**: for `h₀` with `remaining h₀ = C.map e`, words agreeing with `h₀` ↔ subsets `T ⊆ C`. -/
theorem qb_sum_agrees_child {N : ℕ} (e : Fin N ↪ Fin n) (C : Finset (Fin N)) {h₀ : History n}
    (hrem : remaining h₀ = C.map e) (G : (Fin n → Bool) → ℝ) :
    ∑ x ∈ univ.filter (A36RW.Agrees h₀), G x = ∑ T ∈ C.powerset, G (qbW h₀ (T.map e)) := by
  have hfil : ∀ x : Fin n → Bool, (C.filter fun j => x (e j) = true).map e = (remaining h₀).filter fun i => x i = true := by
    intro x
    rw [hrem, Finset.filter_map]
    rfl
  refine Finset.sum_nbij' (fun x => C.filter fun j => x (e j) = true) (fun T => qbW h₀ (T.map e))
    (fun x _ => Finset.mem_powerset.2 (Finset.filter_subset _ _))
    (fun T _ => Finset.mem_filter.2 ⟨Finset.mem_univ _, qbW_agrees h₀ _⟩) ?_ ?_ ?_
  · intro x hx
    rw [hfil x, qbW_self (Finset.mem_filter.1 hx).2]
  · intro T hT
    have hTC := Finset.mem_powerset.1 hT
    ext j
    simp only [Finset.mem_filter]
    constructor
    · rintro ⟨hj, hq⟩
      have hm : e j ∈ remaining h₀ := by rw [hrem]; exact Finset.mem_map_of_mem e hj
      rw [qbW_of_mem _ hm] at hq
      obtain ⟨j', hj', he⟩ := Finset.mem_map.1 (of_decide_eq_true hq)
      rw [e.injective he] at hj'
      exact hj'
    · intro hj
      have hm : e j ∈ remaining h₀ := by rw [hrem]; exact Finset.mem_map_of_mem e (hTC hj)
      exact ⟨hTC hj, by rw [qbW_of_mem _ hm]; exact decide_eq_true (Finset.mem_map_of_mem e hj)⟩
  · intro x hx
    rw [hfil x, qbW_self (Finset.mem_filter.1 hx).2]

/-! ## §6 The child history, the continuation kernel, and the first-block decomposition in RFSigned's frame -/

/-- The child history that the first block `B = F ∖ C` produces from the parent word `x`. -/
noncomputable def qbChild (h : History n) (C : Finset (Fin #(remaining h))) (x : Fin n → Bool) : History n :=
  ⟨remaining h \ C.map (qbE h), (remaining h \ C.map (qbE h)).filter fun i => x i = true⟩ :: h

theorem qbChild_wfe {h : History n} (hwf : WFE h) (C : Finset (Fin #(remaining h))) (x : Fin n → Bool) :
    WFE (qbChild h C x) :=
  wfe_cons_sp hwf Finset.sdiff_subset (Finset.filter_subset _ _)

theorem qbChild_remaining (h : History n) (C : Finset (Fin #(remaining h))) (x : Fin n → Bool) :
    remaining (qbChild h C x) = C.map (qbE h) := by
  unfold qbChild
  rw [remaining_cons]
  exact Finset.sdiff_sdiff_eq_self (qbE_map_subset h C)

theorem qbChild_size (h : History n) (C : Finset (Fin #(remaining h))) (x : Fin n → Bool) :
    size (qbChild h C x) = #C := by
  unfold size
  rw [qbChild_remaining, Finset.card_map]

theorem qb_mem_remaining_iff (h : History n) (i : Fin n) : i ∈ remaining h ↔ ∃ j, qbE h j = i := by
  constructor
  · intro hi
    have h2 : i ∈ (univ : Finset (Fin #(remaining h))).map (qbE h) := by rw [qbE_univ h]; exact hi
    obtain ⟨j, -, hj⟩ := Finset.mem_map.1 h2
    exact ⟨j, hj⟩
  · rintro ⟨j, rfl⟩
    exact qbE_mem h j

theorem qb_rem_sdiff (h : History n) (C : Finset (Fin #(remaining h))) :
    remaining h \ C.map (qbE h) = Cᶜ.map (qbE h) := by
  ext i
  rw [Finset.mem_sdiff]
  constructor
  · rintro ⟨hi, hni⟩
    obtain ⟨j, rfl⟩ := (qb_mem_remaining_iff h i).1 hi
    exact Finset.mem_map.2 ⟨j, Finset.mem_compl.2 fun hj => hni (Finset.mem_map_of_mem _ hj), rfl⟩
  · intro hm0
    obtain ⟨j, hj, rfl⟩ := Finset.mem_map.1 hm0
    refine ⟨qbE_mem h j, fun hm => ?_⟩
    obtain ⟨j', hj', he⟩ := Finset.mem_map.1 hm
    rw [(qbE h).injective he] at hj'
    exact (Finset.mem_compl.1 hj) hj'

theorem qbChild_quota {k : ℕ} {h : History n} (hwf : WFE h) (C : Finset (Fin #(remaining h)))
    (y : Fin #(remaining h) → Bool) :
    quota k (qbChild h C (qbLift h y)) = quota k h - #(Cᶜ.filter fun i => y i = true) := by
  unfold qbChild
  rw [qb_quota_cons hwf Finset.sdiff_subset (Finset.filter_subset _ _), qb_rem_sdiff, Finset.filter_map,
    Finset.card_map]
  congr 3
  refine Finset.filter_congr fun i _ => ?_
  show qbLift h y (qbE h i) = true ↔ y i = true
  rw [qbLift_apply]

theorem qbChild_agrees {h : History n} (hwf : WFE h) (C : Finset (Fin #(remaining h))) {x : Fin n → Bool}
    (hx : Agrees h x) : Agrees (qbChild h C x) x :=
  (agrees_cons_iff hwf Finset.sdiff_subset (Finset.filter_subset _ _) x).2 ⟨hx, rfl⟩

/-- A canonical child history for `(C, j)` exists: well-formed, remaining set `C` (embedded) and quota `j`. -/
def qbChildEx (k : ℕ) (h : History n) (C : Finset (Fin #(remaining h))) (j : ℤ) : Prop :=
  ∃ h₀ : History n, WFE h₀ ∧ remaining h₀ = C.map (qbE h) ∧ quota k h₀ = j

open Classical in
/-- **The continuation kernel** `Qc C j T`, the frame bridge of `Q_{t+1}(· | C, j)` to RFSigned's frame: `Q_{t+1}`
run from a canonical child history with remaining set `C` and quota `j`, at the child word with ones `T ⊆ C`
(`0` for `T ⊄ C`); when no such child history exists (such `(C, j)` never occur as children, `qb_decomp`), the
exact child law `p_{C,j}` itself. -/
noncomputable def qbQc (A : ℝ) (t k : ℕ) (w : Fin n → ℝ) (h : History n)
    (C : Finset (Fin #(remaining h))) (j : ℤ) (T : Finset (Fin #(remaining h))) : ℝ :=
  if hex : qbChildEx k h C j then
    (if T ⊆ C then Qt A n (t + 1) (weightedOracle n k w) hex.choose (qbW hex.choose (T.map (qbE h))) else 0)
  else sliceProb (Cut2.wC w (remaining h)) C j T

/-- **The first-block decomposition of `Q_t` in RFSigned's frame** (App Q l.904, l.915, l.966; the single listed
interface of RFSigned's `eq_4_20`/`rf_4_5`): at a legal well-formed parent `h` and Lean round `t < R`, with
`F = remaining h`, `J = quota k h`, `π = sliceMarg (wC w F) univ J`, for every word `y : Fin #F → Bool`,
`Q_t(lift y) = Σ_C ν(C) Π_{i∈C^c} Ber(π_i)(y_i) · [j feasible ? Qc C j (y_C) : 2^{−|C|}]`, `j = J − |y_{C^c}|`. -/
theorem qb_decomp {A : ℝ} {t k : ℕ} {w : Fin n → ℝ} (ht : t < Rof A n) {h : History n} (hwf : WFE h)
    (hl : (weightedOracle n k w).legal h) (y : Fin #(remaining h) → Bool) :
    Qt A n t (weightedOracle n k w) h (qbLift h y) =
      ∑ C : Finset (Fin #(remaining h)), Cut2.nu (frac A n t) C *
        (∏ i ∈ Cᶜ, Cut2.ber (sliceMarg (Cut2.wC w (remaining h)) univ (quota k h) i) (y i)) *
        (if 0 ≤ quota k h - #(Cᶜ.filter fun i => y i = true) ∧
            quota k h - #(Cᶜ.filter fun i => y i = true) ≤ #C
          then qbQc A t k w h C (quota k h - #(Cᶜ.filter fun i => y i = true)) (C.filter fun i => y i = true)
          else (1 / 2) ^ #C) := by
  rw [Qt_decomp_reindex ht hwf hl (qbLift h y)]
  refine Finset.sum_congr rfl fun C _ => ?_
  have hprod : (∏ i ∈ Cᶜ, Cut2.ber (sliceMarg (Cut2.wC w (remaining h)) univ (quota k h) i)
      (qbLift h y ((remaining h).orderEmbOfFin rfl i))) =
      ∏ i ∈ Cᶜ, Cut2.ber (sliceMarg (Cut2.wC w (remaining h)) univ (quota k h) i) (y i) :=
    Finset.prod_congr rfl fun i _ => by rw [show qbLift h y ((remaining h).orderEmbOfFin rfl i) = y i from qbLift_apply h y i]
  rw [hprod]
  congr 1
  set x := qbLift h y with hx
  have hxa : Agrees h x := qbLift_agrees h y
  set j := quota k h - #(Cᶜ.filter fun i => y i = true) with hj
  have hch : qbChild h C x = (⟨remaining h \ C.map (qbE h), (remaining h \ C.map (qbE h)).filter fun i => x i = true⟩ :: h) := rfl
  have hwc := qbChild_wfe hwf C x
  have hrc := qbChild_remaining h C x
  have hqc : quota k (qbChild h C x) = j := qbChild_quota hwf C y
  have hac := qbChild_agrees hwf C hxa
  show Qt A n (t + 1) (weightedOracle n k w) (qbChild h C x) x = _
  by_cases hfeas : 0 ≤ j ∧ j ≤ #C
  · rw [if_pos hfeas]
    have hex : qbChildEx k h C j := ⟨qbChild h C x, hwc, hrc, hqc⟩
    unfold qbQc
    rw [dif_pos hex, if_pos (Finset.filter_subset _ _)]
    obtain ⟨hw0, hr0, hq0⟩ := hex.choose_spec
    refine Qt_congr_rq hwc hw0 (by rw [hrc, hr0]) (by rw [hqc, hq0]) ?_ ⟨fun _ => qbW_agrees _ _, fun _ => hac⟩
    intro i hi
    rw [hrc] at hi
    obtain ⟨j', hj', rfl⟩ := Finset.mem_map.1 hi
    have hm : qbE h j' ∈ remaining hex.choose := by rw [hr0]; exact Finset.mem_map_of_mem _ hj'
    rw [qbW_of_mem _ hm, hx, qbLift_apply]
    by_cases hy : y j' = true
    · rw [hy]
      exact (decide_eq_true (Finset.mem_map_of_mem _ (Finset.mem_filter.2 ⟨hj', hy⟩))).symm
    · have hf : y j' = false := by simpa using hy
      rw [hf]
      refine (decide_eq_false fun hm' => hy ?_).symm
      obtain ⟨j'', hj'', he⟩ := Finset.mem_map.1 hm'
      rw [(qbE h).injective he] at hj''
      exact (Finset.mem_filter.1 hj'').2
  · rw [if_neg hfeas]
    have hnl : ¬ Legal k (qbChild h C x) := by
      unfold Legal
      rw [hqc, qbChild_size]
      exact hfeas
    rw [Qt_fair hwc hnl hac, qbChild_size]

/-! ## §7 The parent target and the parent KL in RFSigned's frame -/

/-- The parent target in the `Fin #F` frame is RFSigned's `p = sliceProb (wC w F) univ J (wordOnes ·)`. -/
theorem qb_parent_target {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {h : History n} (hwf : WFE h)
    (y : Fin #(remaining h) → Bool) :
    resT (weightedTarget n k w hw hk) h (qbLift h y) =
      sliceProb (Cut2.wC w (remaining h)) univ (quota k h) (wordOnes y) := by
  rw [resT_eq_sliceProb hw hk hwf (qbLift_agrees h y), qbLift_filter]
  rw [show sliceProb w (remaining h) (quota k h) ((wordOnes y).map (qbE h)) =
      sliceProb w ((univ : Finset (Fin #(remaining h))).map (qbE h)) (quota k h) ((wordOnes y).map (qbE h)) by
    rw [qbE_univ h]]
  exact Cut2.sliceProb_map (qbE h) w univ (quota k h) (wordOnes y)

theorem resT_pos_agrees {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {h : History n}
    {x : Fin n → Bool} (hx : 0 < resT (weightedTarget n k w hw hk) h x) : Agrees h x := by
  by_contra hna
  unfold resT at hx
  rw [if_neg hna] at hx
  exact lt_irrefl 0 hx

/-- **The parent KL in RFSigned's frame**: `D(p_{F,J}‖Q) = D(sliceProb (wC w F) univ J ‖ Q ∘ lift)`. -/
theorem qb_parent_klD {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {h : History n} (hwf : WFE h)
    (Q : (Fin n → Bool) → ℝ) :
    Tools.klD (resT (weightedTarget n k w hw hk) h) Q =
      Tools.klD (fun y => sliceProb (Cut2.wC w (remaining h)) univ (quota k h) (wordOnes y))
        (fun y => Q (qbLift h y)) := by
  rw [qb_klD_parent h _ Q (fun x hx => resT_pos_agrees hw hk hx)]
  congr 1
  funext y
  exact qb_parent_target hw hk hwf y

/-! ## §8 The continuation kernel's properties (the hypotheses of RFSigned's `rf_4_5`) -/

/-- The child target in the parent frame: at a canonical child `h₀` (`remaining h₀ = C.map e`, quota `j`),
`resT p_w h₀ (word with ones T) = sliceProb (wC w F) C j T` for `T ⊆ C`. -/
theorem qb_child_target {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (h : History n)
    {C : Finset (Fin #(remaining h))} {j : ℤ} {h₀ : History n} (hwf0 : WFE h₀)
    (hr0 : remaining h₀ = C.map (qbE h)) (hq0 : quota k h₀ = j) {T : Finset (Fin #(remaining h))}
    (hTC : T ⊆ C) :
    resT (weightedTarget n k w hw hk) h₀ (qbW h₀ (T.map (qbE h))) = sliceProb (Cut2.wC w (remaining h)) C j T := by
  have hsub : T.map (qbE h) ⊆ remaining h₀ := by rw [hr0]; exact Finset.map_subset_map.2 hTC
  rw [resT_eq_sliceProb hw hk hwf0 (qbW_agrees h₀ _), qbW_filter h₀ hsub, hr0, hq0]
  exact Cut2.sliceProb_map (qbE h) w C j T

theorem qb_sliceProb_pos {N : ℕ} {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {C T : Finset (Fin N)} {j : ℤ}
    (hTC : T ⊆ C) (hTj : (#T : ℤ) = j) : 0 < sliceProb w C j T := by
  have hj0 : 0 ≤ j := by rw [← hTj]; positivity
  have hjC : j ≤ #C := by rw [← hTj]; exact_mod_cast Finset.card_le_card hTC
  unfold sliceProb
  rw [if_pos ⟨hTC, hTj⟩]
  exact div_pos (Finset.prod_pos fun i _ => hw i) (Z_pos (fun i _ => hw i) hj0 hjC)

theorem qb_sum_sliceProb_univ {N : ℕ} {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {C : Finset (Fin N)} {j : ℤ}
    (hj0 : 0 ≤ j) (hjC : j ≤ #C) : ∑ T : Finset (Fin N), sliceProb w C j T = 1 := by
  rw [← Finset.sum_subset (Finset.subset_univ C.powerset) (fun T _ hT => by
    unfold sliceProb; rw [if_neg (fun h' => hT (Finset.mem_powerset.2 h'.1))])]
  exact sum_sliceProb (Z_pos (fun i _ => hw i) hj0 hjC).ne'

/-- `Qc ≥ 0`. -/
theorem qbQc_nonneg {A : ℝ} (hA : 1 ≤ A) {t k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (h : History n)
    (C : Finset (Fin #(remaining h))) (j : ℤ) (T : Finset (Fin #(remaining h))) : 0 ≤ qbQc A t k w h C j T := by
  unfold qbQc
  split_ifs with hex hTC
  · exact Qt_nonneg hA hw hex.choose_spec.1 _
  · exact le_refl 0
  · exact sliceProb_nonneg (fun i _ => (Cut2.wC_pos hw _ i).le) j T

/-- `Σ_T Qc C j T ≤ 1` at every feasible `(C, j)` (the sub-probability convention). -/
theorem qbQc_sum_le {A : ℝ} (hA : 1 ≤ A) {t k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (h : History n)
    (C : Finset (Fin #(remaining h))) {j : ℤ} (hj0 : 0 ≤ j) (hjC : j ≤ #C) :
    ∑ T : Finset (Fin #(remaining h)), qbQc A t k w h C j T ≤ 1 := by
  by_cases hex : qbChildEx k h C j
  · obtain ⟨hw0, hr0, -⟩ := hex.choose_spec
    have e1 : ∑ T : Finset (Fin #(remaining h)), qbQc A t k w h C j T =
        ∑ T ∈ C.powerset, Qt A n (t + 1) (weightedOracle n k w) hex.choose (qbW hex.choose (T.map (qbE h))) := by
      rw [← Finset.sum_subset (Finset.subset_univ C.powerset) (fun T _ hT => by
        unfold qbQc; rw [dif_pos hex, if_neg (fun h' => hT (Finset.mem_powerset.2 h'))])]
      refine Finset.sum_congr rfl fun T hT => ?_
      unfold qbQc
      rw [dif_pos hex, if_pos (Finset.mem_powerset.1 hT)]
    rw [e1, ← qb_sum_agrees_child (qbE h) C hr0 (Qt A n (t + 1) (weightedOracle n k w) hex.choose)]
    calc ∑ x ∈ univ.filter (A36RW.Agrees hex.choose), Qt A n (t + 1) (weightedOracle n k w) hex.choose x
        ≤ ∑ x, Qt A n (t + 1) (weightedOracle n k w) hex.choose x :=
          Finset.sum_le_univ_sum_of_nonneg fun x => Qt_nonneg hA hw hw0 x
      _ = 1 := sum_Qt A (t + 1) _ _
  · have e1 : ∀ T, qbQc A t k w h C j T = sliceProb (Cut2.wC w (remaining h)) C j T := fun T => by
      unfold qbQc; rw [dif_neg hex]
    rw [Finset.sum_congr rfl fun T _ => e1 T]
    exact le_of_eq (qb_sum_sliceProb_univ (Cut2.wC_pos hw _) hj0 hjC)

theorem qb_card_wordOnes_qbW {k : ℕ} {h₀ : History n} (hwf0 : WFE h₀) {U : Finset (Fin n)}
    (hU : U ⊆ remaining h₀) (hq : (U.card : ℤ) = quota k h₀) : (wordOnes (qbW h₀ U)).card = k := by
  rw [qb_wordOnes_eq hwf0 (qbW_agrees h₀ U), qbW_filter h₀ hU]
  have hd : Disjoint (onesSet h₀) U := by
    rw [Finset.disjoint_left]
    intro i hio hiU
    exact not_mem_committed_of_mem_remaining (hU hiU) (onesSet_sub_committed_sp hwf0 hio)
  rw [Finset.card_union_of_disjoint hd]
  unfold quota at hq
  omega

theorem qb_mul_log_mono {Λ : ℝ} (hΛ1 : 1 ≤ Λ) {a b : ℕ} (hab : a ≤ b) :
    (a : ℝ) * Real.log (Λ * a) ≤ (b : ℝ) * Real.log (Λ * b) := by
  rcases Nat.eq_zero_or_pos a with ha | ha
  · subst ha
    simp only [Nat.cast_zero, zero_mul]
    have hb0 : (0 : ℝ) ≤ b := Nat.cast_nonneg b
    rcases Nat.eq_zero_or_pos b with hb | hb
    · subst hb; simp
    · have hb1 : (1 : ℝ) ≤ b := by exact_mod_cast hb
      exact mul_nonneg hb0 (Real.log_nonneg (by nlinarith))
  · have ha1 : (1 : ℝ) ≤ a := by exact_mod_cast ha
    have hab' : (a : ℝ) ≤ b := by exact_mod_cast hab
    have hl1 : 0 ≤ Real.log (Λ * a) := Real.log_nonneg (by nlinarith)
    have hl2 : Real.log (Λ * a) ≤ Real.log (Λ * b) := Real.log_le_log (by positivity) (by nlinarith)
    calc (a : ℝ) * Real.log (Λ * a) ≤ (b : ℝ) * Real.log (Λ * a) := by gcongr
      _ ≤ (b : ℝ) * Real.log (Λ * b) := by gcongr

/-- **The feasible-output atom bound** for `Qc` (App Q l.953, l.1012): for `T ⊆ C`, `|T| = j`,
`0 < Qc C j T` and `log(p_{C,j}(T)/Qc C j T) ≤ B_N = N log(ΛN)`, `N = #F` (RFGood's `Qt_atom_ge`,
`log_resT_div_Qt_le`). -/
theorem qbQc_atom {A : ℝ} (hA : 1 ≤ A) {t k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ) (h : History n) (C : Finset (Fin #(remaining h))) (j : ℤ)
    (T : Finset (Fin #(remaining h))) (hTC : T ⊆ C) (hTj : (#T : ℤ) = j) :
    0 < qbQc A t k w h C j T ∧
      Real.log (sliceProb (Cut2.wC w (remaining h)) C j T / qbQc A t k w h C j T)
        ≤ (#(remaining h) : ℝ) * Real.log (Λ * #(remaining h)) := by
  have hp := qb_sliceProb_pos (Cut2.wC_pos hw (remaining h)) hTC hTj
  have hBN : 0 ≤ (#(remaining h) : ℝ) * Real.log (Λ * #(remaining h)) := by
    have := qb_mul_log_mono hΛ1 (Nat.zero_le #(remaining h))
    simpa using this
  by_cases hex : qbChildEx k h C j
  · obtain ⟨hw0, hr0, hq0⟩ := hex.choose_spec
    have e1 : qbQc A t k w h C j T =
        Qt A n (t + 1) (weightedOracle n k w) hex.choose (qbW hex.choose (T.map (qbE h))) := by
      unfold qbQc; rw [dif_pos hex, if_pos hTC]
    rw [e1]
    have hsub : T.map (qbE h) ⊆ remaining hex.choose := by rw [hr0]; exact Finset.map_subset_map.2 hTC
    have hcard : (wordOnes (qbW hex.choose (T.map (qbE h)))).card = k :=
      qb_card_wordOnes_qbW hw0 hsub (by rw [Finset.card_map, hq0]; exact hTj)
    have hat := Qt_atom_ge (t := t + 1) hA hw hΛ hw0 (qbW_agrees _ _) hcard
    have hsz : size hex.choose = #C := by unfold size; rw [hr0, Finset.card_map]
    have hpos0 : 0 < (1 / (Λ * size hex.choose)) ^ size hex.choose := by
      rcases Nat.eq_zero_or_pos (size hex.choose) with h0 | h0
      · rw [h0]; simp
      · have : (1 : ℝ) ≤ size hex.choose := by exact_mod_cast h0
        have : 0 < Λ * (size hex.choose : ℝ) := by nlinarith
        positivity
    refine ⟨lt_of_lt_of_le hpos0 hat, ?_⟩
    have ht := qb_child_target hw hk h hw0 hr0 hq0 hTC
    rw [← ht]
    have hlog := log_resT_div_Qt_le (t := t + 1) hA hw hk hΛ hΛ1 hw0 (x := qbW hex.choose (T.map (qbE h)))
      (by rw [ht]; exact hp)
    rw [hsz] at hlog
    exact hlog.trans (qb_mul_log_mono hΛ1 (by
      calc #C ≤ #(univ : Finset (Fin #(remaining h))) := Finset.card_le_card (Finset.subset_univ C)
        _ = #(remaining h) := by rw [Finset.card_univ, Fintype.card_fin]))
  · have e1 : qbQc A t k w h C j T = sliceProb (Cut2.wC w (remaining h)) C j T := by
      unfold qbQc; rw [dif_neg hex]
    rw [e1, div_self hp.ne', Real.log_one]
    exact ⟨hp, hBN⟩

/-- **The child KL** (App Q (4.13), (4.18)): at a good child `(C, j)` (`GoodState` at round `t + 1`),
`D(p_{C,j}‖Qc C j) ≤ 𝒦_{t+1}`, RFGood's `Kt` at `t + 1`. -/
theorem qbQc_klD_le {A κ₀ : ℝ} (hA : 1 ≤ A) (hκ : 0 < κ₀) {t k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i)
    (hk : k ≤ n) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ) (ht : t + 1 ≤ Rof A n)
    (hδ : deltaT A n (t + 1) ≤ 1 / 4) (h : History n) (C : Finset (Fin #(remaining h))) (j : ℤ)
    (hg : GoodState A κ₀ n (t + 1) #C j) :
    Tools.klD (sliceProb (Cut2.wC w (remaining h)) C j) (qbQc A t k w h C j) ≤ Kt A κ₀ n k w hw hk (t + 1) := by
  by_cases hex : qbChildEx k h C j
  · obtain ⟨hw0, hr0, hq0⟩ := hex.choose_spec
    set h₀ := hex.choose with hh₀
    have hsz : size h₀ = #C := by unfold size; rw [hr0, Finset.card_map]
    have hgh : GoodHist A κ₀ k (t + 1) h₀ := ⟨hw0, by rw [hsz, hq0]; exact hg⟩
    have hK := klD_le_Kt hA hκ hw hk hΛ hΛ1 ht hδ hgh
    refine le_trans (le_of_eq ?_) hK
    -- transport the child KL along the child bijection
    unfold Tools.klD
    rw [Finset.sum_filter, Finset.sum_filter]
    have hsupp : ∀ T : Finset (Fin #(remaining h)), T ∉ C.powerset →
        (if 0 < sliceProb (Cut2.wC w (remaining h)) C j T then
          sliceProb (Cut2.wC w (remaining h)) C j T *
            Real.log (sliceProb (Cut2.wC w (remaining h)) C j T / qbQc A t k w h C j T) else 0) = 0 := by
      intro T hT
      rw [if_neg]
      intro hp
      unfold sliceProb at hp
      rw [if_neg (fun h' => hT (Finset.mem_powerset.2 h'.1))] at hp
      exact lt_irrefl 0 hp
    rw [← Finset.sum_subset (Finset.subset_univ C.powerset) (fun T _ hT => hsupp T hT)]
    have hx0 : ∀ x : Fin n → Bool, x ∉ univ.filter (A36RW.Agrees h₀) →
        (if 0 < resT (weightedTarget n k w hw hk) h₀ x then
          resT (weightedTarget n k w hw hk) h₀ x *
            Real.log (resT (weightedTarget n k w hw hk) h₀ x / Qt A n (t + 1) (weightedOracle n k w) h₀ x)
          else 0) = 0 := by
      intro x hx
      rw [if_neg]
      intro hp
      exact hx (Finset.mem_filter.2 ⟨Finset.mem_univ _, resT_pos_agrees hw hk hp⟩)
    rw [← Finset.sum_subset (Finset.subset_univ (univ.filter (A36RW.Agrees h₀))) (fun x _ hx => hx0 x hx),
      qb_sum_agrees_child (qbE h) C hr0]
    refine Finset.sum_congr rfl fun T hT => ?_
    have hTC := Finset.mem_powerset.1 hT
    have ht' := qb_child_target hw hk h hw0 hr0 hq0 hTC
    have e1 : qbQc A t k w h C j T = Qt A n (t + 1) (weightedOracle n k w) h₀ (qbW h₀ (T.map (qbE h))) := by
      unfold qbQc; rw [dif_pos hex, if_pos hTC]
    rw [ht', e1]
  · have e1 : qbQc A t k w h C j = sliceProb (Cut2.wC w (remaining h)) C j := by
      funext T; unfold qbQc; rw [dif_neg hex]
    rw [e1, klD_self]
    exact (Kt_finite hA hκ hw hk hΛ hΛ1 ht hδ).2.1

end A36W.RF.Cut3

#print axioms A36W.RF.Cut3.qbW_agrees
#print axioms A36W.RF.Cut3.qbW_filter
#print axioms A36W.RF.Cut3.qbW_self
#print axioms A36W.RF.Cut3.qb_outBits_eq_iff
#print axioms A36W.RF.Cut3.qb_stepWt_congr
#print axioms A36W.RF.Cut3.qb_quota_cons
#print axioms A36W.RF.Cut3.schedLawE_congr_rq
#print axioms A36W.RF.Cut3.Qt_congr_rq
#print axioms A36W.RF.Cut3.Qt_eq_zero_of_not_agrees
#print axioms A36W.RF.Cut3.qb_not_legal_cons
#print axioms A36W.RF.Cut3.schedLawE_fair
#print axioms A36W.RF.Cut3.Qt_fair
#print axioms A36W.RF.Cut3.qb_wordOnes_eq
#print axioms A36W.RF.Cut3.resT_eq_sliceProb
#print axioms A36W.RF.Cut3.qb_sum_agrees_parent
#print axioms A36W.RF.Cut3.qb_klD_parent
#print axioms A36W.RF.Cut3.qb_sum_agrees_child
#print axioms A36W.RF.Cut3.qbChild_quota
#print axioms A36W.RF.Cut3.qb_decomp
#print axioms A36W.RF.Cut3.qb_parent_target
#print axioms A36W.RF.Cut3.qb_parent_klD
#print axioms A36W.RF.Cut3.qb_child_target
#print axioms A36W.RF.Cut3.qb_sum_sliceProb_univ
#print axioms A36W.RF.Cut3.qbQc_nonneg
#print axioms A36W.RF.Cut3.qbQc_sum_le
#print axioms A36W.RF.Cut3.qbQc_atom
#print axioms A36W.RF.Cut3.qbQc_klD_le


==> anc/formal_companion/lean/src/A36W/RFRatio.lean <==
import A36W.RFTypical
import A36W.RFOneStep
import A36W.RFSubset

/-!
# A36W.RFRatio: App Q §3.8, the non-interior contribution and the two-sided density ratios, (3.31)–(3.35)
(two-group branch)

Paper: App Q, `appendix_rf.tex` (sha256 b7ef323f…), §3.8 lines 783–834; the same text is THEOREM_RF v1.3.2
(sha256 001fded8…), §3.8, lines 904–964.  The typical set `T_z` and the family `𝒮` are those of A36W.RFTypical;
`H_aux`, `auxJoint` are RFExact's; the interior child is RFCancel2's `childInterior` (as in (3.23)).

The print keeps **target** and **execution** exceptional mass distinct (one of App Q's named checking points,
l.825–833: "Markov under `p` alone is not an execution-mass bound"); so does this module:
* `hbad` (l.785): the joint execution mass of output `x` and a non-interior child; `hint`: the interior
  contribution; `Haux = hint + hbad` (`Haux_eq_hint_add_hbad`).
* `Tprime` (l.786–788): `T' = T_z ∩ {x : h_bad(x) ≤ e^{−c_bad ℓ²/2} p(x)}`.
* **(3.31)** `eq_3_31`: `p(T_z ∖ T') ≤ 6 e^{−c_bad ℓ²/2}`, by Markov from (3.23).
* **(3.35)** `eq_3_35_target` (`p(T'^c) ≤ p(T_z^c) + 6e^{−c_bad ℓ²/2}`) and `eq_3_35_exec`
  (`H_aux(T'^c) ≤ H_aux(T_z^c) + C·p(T_z ∖ T') + H_aux(non-interior)`, from "on `T_z ∖ T'` the already bounded
  interior density is at most a fixed constant times `p`"); they are bounded by different quantities.
* **(3.33)** `eq_3_33`: `N_0^b ≤ 1/((1 − C η_z) p(T_z))` from the all-point lower estimate on `T_z` and
  `Σ_x H_aux(x) ≤ 1`; and `≤ 1 + C η_z`.
* **(3.34)** `eq_3_34`: on `T'`, `|log(H_aux/p) − log N_0^b| ≤ C η_z` and `1 − C η_z ≤ r ≤ 1 + C η_z`, from the
  two-sided pointwise estimates and the defining bound of `T'`.  Here `r = p/H_aux` on the slice and `0` elsewhere
  (`rRatio`, App Q l.681).
* The two pointwise estimates of l.808, in instance form `ra_lower_A` / `ra_upper_B` and at a real parent
  `rf38_pointA` / `rf38_pointB`: on `T_z`, `H_aux(x) ≥ N_0^b (1 − C η_z) p(x)` (from (3.17), (3.14), (3.28)) and
  `h_int(x) ≤ (N_0^b (1 + C η_z) + C e^{−c ℓ²}) p(x)` (from (2.17), (3.2), (3.14), (3.28) and the outside-bulk
  integral of §3.7).  Their hypotheses are per-parent instances of proved theorems, discharged in `rf_3_8`.
* `rf_3_8`: (3.31)–(3.35) on the real objects (the family `𝒮` of `rf_3_7`, `c_bad = κ²/32`), every input discharged
  by a frozen upstream theorem; no listed interface.
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

open Finset

variable {N : ℕ}

/-! ## §1 The non-interior contribution and the event `T'` -/

/-- **The joint execution mass of output `x` and a non-interior child** (App Q l.785):
`h_bad(x) = Σ_C auxJoint(C, x) 1[(C, J − |x_B|) not interior]`. -/
noncomputable def hbad (κ : ℝ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ) (x : Fin N → Bool) : ℝ :=
  ∑ C : Finset (Fin N), auxJoint w J f C x *
    (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1)

/-- The interior contribution `H_aux(x) − h_bad(x)`: `Σ_C auxJoint(C, x) 1[(C, J − |x_B|) interior]`. -/
noncomputable def hint (κ : ℝ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ) (x : Fin N → Bool) : ℝ :=
  ∑ C : Finset (Fin N), auxJoint w J f C x *
    (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 1 else 0)

theorem Haux_eq_hint_add_hbad (κ : ℝ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ) (x : Fin N → Bool) :
    Haux w J f x = hint κ w J f x + hbad κ w J f x := by
  unfold Haux hint hbad
  rw [← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun C _ => ?_
  split_ifs <;> ring

theorem hbad_nonneg {κ : ℝ} {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (hf0 : 0 ≤ f) (hf1 : f ≤ 1)
    (x : Fin N → Bool) : 0 ≤ hbad κ w J f x :=
  Finset.sum_nonneg fun C _ => mul_nonneg (cn_auxJoint_nonneg hw J hf0 hf1 C x) (ty_ite10_nonneg _)

theorem hint_nonneg {κ : ℝ} {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (hf0 : 0 ≤ f) (hf1 : f ≤ 1)
    (x : Fin N → Bool) : 0 ≤ hint κ w J f x :=
  Finset.sum_nonneg fun C _ => mul_nonneg (cn_auxJoint_nonneg hw J hf0 hf1 C x) (ty_ite01_nonneg _)

/-- The total non-interior mass is `Σ_x h_bad(x)`, the left side of (3.23). -/
theorem sum_hbad (κ : ℝ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ) :
    ∑ x : Fin N → Bool, hbad κ w J f x = ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
      (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1) := by
  unfold hbad
  exact Finset.sum_comm

/-- **The event `T'`** (App Q l.786–788): `T' = T_z ∩ {x : h_bad(x) ≤ e^{−c_bad ℓ²/2} p(x)}`. -/
noncomputable def Tprime (κ : ℝ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ) (S : Finset (Fin N → ℝ)) (z cbad : ℝ) :
    Finset (Fin N → Bool) :=
  (Tz J (sliceMarg w univ J) S z).filter fun x =>
    hbad κ w J f x ≤ Real.exp (-(cbad * ell f N ^ 2 / 2)) * sliceProb w univ J (wordOnes x)

theorem Tprime_subset (κ : ℝ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ) (S : Finset (Fin N → ℝ)) (z cbad : ℝ) :
    Tprime κ w J f S z cbad ⊆ Tz J (sliceMarg w univ J) S z := Finset.filter_subset _ _

theorem mem_Tprime {κ : ℝ} {w : Fin N → ℝ} {J : ℤ} {f : ℝ} {S : Finset (Fin N → ℝ)} {z cbad : ℝ}
    {x : Fin N → Bool} :
    x ∈ Tprime κ w J f S z cbad ↔ x ∈ Tz J (sliceMarg w univ J) S z ∧
      hbad κ w J f x ≤ Real.exp (-(cbad * ell f N ^ 2 / 2)) * sliceProb w univ J (wordOnes x) :=
  Finset.mem_filter

/-- **(3.31)** (App Q l.789–792): if (3.23) holds with `6 e^{−c_bad ℓ²}`, then by Markov
`p(T_z ∖ T') ≤ 6 e^{−c_bad ℓ²/2}`. -/
theorem eq_3_31 {κ : ℝ} {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (hf0 : 0 ≤ f) (hf1 : f ≤ 1)
    (S : Finset (Fin N → ℝ)) (z : ℝ) {cbad : ℝ}
    (h323 : ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
        (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1) ≤
      6 * Real.exp (-(cbad * ell f N ^ 2))) :
    ∑ x ∈ Tz J (sliceMarg w univ J) S z \ Tprime κ w J f S z cbad, sliceProb w univ J (wordOnes x) ≤
      6 * Real.exp (-(cbad * ell f N ^ 2 / 2)) := by
  set a := cbad * ell f N ^ 2 / 2 with ha
  have hpt : ∀ x ∈ Tz J (sliceMarg w univ J) S z \ Tprime κ w J f S z cbad,
      sliceProb w univ J (wordOnes x) ≤ Real.exp a * hbad κ w J f x := by
    intro x hx
    obtain ⟨hxT, hxT'⟩ := Finset.mem_sdiff.mp hx
    have h1 : Real.exp (-a) * sliceProb w univ J (wordOnes x) < hbad κ w J f x := by
      by_contra h
      exact hxT' (mem_Tprime.mpr ⟨hxT, not_lt.mp h⟩)
    have h2 := mul_lt_mul_of_pos_left h1 (Real.exp_pos a)
    rw [← mul_assoc, ← Real.exp_add, add_neg_cancel, Real.exp_zero, one_mul] at h2
    exact h2.le
  have hb0 : ∀ x, 0 ≤ hbad κ w J f x := hbad_nonneg hw J hf0 hf1
  calc ∑ x ∈ Tz J (sliceMarg w univ J) S z \ Tprime κ w J f S z cbad, sliceProb w univ J (wordOnes x)
      ≤ ∑ x ∈ Tz J (sliceMarg w univ J) S z \ Tprime κ w J f S z cbad, Real.exp a * hbad κ w J f x :=
        Finset.sum_le_sum hpt
    _ ≤ ∑ x : Fin N → Bool, Real.exp a * hbad κ w J f x :=
        Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _)
          (fun x _ _ => mul_nonneg (Real.exp_pos a).le (hb0 x))
    _ = Real.exp a * ∑ x : Fin N → Bool, hbad κ w J f x := by rw [Finset.mul_sum]
    _ ≤ Real.exp a * (6 * Real.exp (-(cbad * ell f N ^ 2))) := by
        rw [sum_hbad]
        exact mul_le_mul_of_nonneg_left h323 (Real.exp_pos a).le
    _ = 6 * Real.exp (-a) := by
        rw [ha]
        rw [mul_comm, mul_assoc, ← Real.exp_add]
        congr 2
        ring

/-! ## §2 (3.35): the distinct target-law and execution-law bounds for `T'^c` -/

/-- `T'^c ⊆ T_z^c ∪ (T_z ∖ T')`, a disjoint union. -/
theorem ty_compl_Tprime_split {κ : ℝ} {w : Fin N → ℝ} {J : ℤ} {f : ℝ} {S : Finset (Fin N → ℝ)} {z cbad : ℝ}
    (g : (Fin N → Bool) → ℝ) (hg : ∀ x, 0 ≤ g x) :
    ∑ x ∈ (Tprime κ w J f S z cbad)ᶜ, g x ≤
      ∑ x ∈ (Tz J (sliceMarg w univ J) S z)ᶜ, g x +
        ∑ x ∈ Tz J (sliceMarg w univ J) S z \ Tprime κ w J f S z cbad, g x := by
  have hdisj : Disjoint (Tz J (sliceMarg w univ J) S z)ᶜ
      (Tz J (sliceMarg w univ J) S z \ Tprime κ w J f S z cbad) :=
    Finset.disjoint_left.mpr fun x h1 h2 => (Finset.mem_compl.mp h1) (Finset.mem_sdiff.mp h2).1
  rw [← Finset.sum_union hdisj]
  refine Finset.sum_le_sum_of_subset_of_nonneg (fun x hx => ?_) (fun x _ _ => hg x)
  rw [Finset.mem_union]
  by_cases h : x ∈ Tz J (sliceMarg w univ J) S z
  · exact Or.inr (Finset.mem_sdiff.mpr ⟨h, Finset.mem_compl.mp hx⟩)
  · exact Or.inl (Finset.mem_compl.mpr h)

/-- **(3.35), target law** (App Q l.828): `p(T'^c) ≤ p(T_z^c) + 6 e^{−c_bad ℓ²/2}`; with (3.27) this is
`p(T'^c) ≤ 2|𝒮| e^{−z²} + C e^{−c ℓ²/2}`. -/
theorem eq_3_35_target {κ : ℝ} {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (hf0 : 0 ≤ f)
    (hf1 : f ≤ 1) (S : Finset (Fin N → ℝ)) {z : ℝ} (hz : 0 < z) {cbad : ℝ}
    (h323 : ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
        (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1) ≤
      6 * Real.exp (-(cbad * ell f N ^ 2))) :
    ∑ x ∈ (Tprime κ w J f S z cbad)ᶜ, sliceProb w univ J (wordOnes x) ≤
      2 * #S * Real.exp (-z ^ 2) + 6 * Real.exp (-(cbad * ell f N ^ 2 / 2)) := by
  have hp0 : ∀ x : Fin N → Bool, 0 ≤ sliceProb w univ J (wordOnes x) := fun x =>
    sliceProb_nonneg (S := (univ : Finset (Fin N))) (fun k _ => (hw k).le) J (wordOnes x)
  have h1 := ty_compl_Tprime_split (κ := κ) (w := w) (J := J) (f := f) (S := S) (z := z) (cbad := cbad)
    (fun x => sliceProb w univ J (wordOnes x)) hp0
  have h2 := eq_3_27_target hw J S hz
  have h3 := eq_3_31 (κ := κ) hw J hf0 hf1 S z h323
  linarith

/-- **(3.35), execution law** (App Q l.825–830): "on `T_z ∖ T'` the already bounded interior density is at most a
fixed constant times `p`; the bad component has total mass bounded by (3.23)":
`H_aux(T'^c) ≤ H_aux(T_z^c) + C_int · 6 e^{−c_bad ℓ²/2} + 6 e^{−c_bad ℓ²}`, given the interior bound
`h_int ≤ C_int p` on `T_z`. -/
theorem eq_3_35_exec {κ : ℝ} {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (hf0 : 0 ≤ f)
    (hf1 : f ≤ 1) (S : Finset (Fin N → ℝ)) (z : ℝ) {cbad Cint : ℝ} (hCint : 0 ≤ Cint)
    (h323 : ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
        (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1) ≤
      6 * Real.exp (-(cbad * ell f N ^ 2)))
    (hint_le : ∀ x ∈ Tz J (sliceMarg w univ J) S z, hint κ w J f x ≤ Cint * sliceProb w univ J (wordOnes x)) :
    ∑ x ∈ (Tprime κ w J f S z cbad)ᶜ, Haux w J f x ≤
      ∑ x ∈ (Tz J (sliceMarg w univ J) S z)ᶜ, Haux w J f x +
        Cint * (6 * Real.exp (-(cbad * ell f N ^ 2 / 2))) + 6 * Real.exp (-(cbad * ell f N ^ 2)) := by
  have hH0 : ∀ x, 0 ≤ Haux w J f x := Haux_nonneg hw J hf0 hf1
  have hb0 : ∀ x, 0 ≤ hbad κ w J f x := hbad_nonneg hw J hf0 hf1
  have h1 := ty_compl_Tprime_split (κ := κ) (w := w) (J := J) (f := f) (S := S) (z := z) (cbad := cbad) (Haux w J f) hH0
  have h31 := eq_3_31 (κ := κ) hw J hf0 hf1 S z h323
  have h2 : ∑ x ∈ Tz J (sliceMarg w univ J) S z \ Tprime κ w J f S z cbad, Haux w J f x ≤
      Cint * ∑ x ∈ Tz J (sliceMarg w univ J) S z \ Tprime κ w J f S z cbad, sliceProb w univ J (wordOnes x) +
        ∑ x : Fin N → Bool, hbad κ w J f x := by
    calc ∑ x ∈ Tz J (sliceMarg w univ J) S z \ Tprime κ w J f S z cbad, Haux w J f x
        = ∑ x ∈ Tz J (sliceMarg w univ J) S z \ Tprime κ w J f S z cbad,
            (hint κ w J f x + hbad κ w J f x) :=
          Finset.sum_congr rfl fun x _ => Haux_eq_hint_add_hbad κ w J f x
      _ = ∑ x ∈ Tz J (sliceMarg w univ J) S z \ Tprime κ w J f S z cbad, hint κ w J f x +
            ∑ x ∈ Tz J (sliceMarg w univ J) S z \ Tprime κ w J f S z cbad, hbad κ w J f x :=
          Finset.sum_add_distrib
      _ ≤ ∑ x ∈ Tz J (sliceMarg w univ J) S z \ Tprime κ w J f S z cbad,
            Cint * sliceProb w univ J (wordOnes x) + ∑ x : Fin N → Bool, hbad κ w J f x := by
          refine add_le_add (Finset.sum_le_sum fun x hx => hint_le x (Finset.mem_sdiff.mp hx).1) ?_
          exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _) (fun x _ _ => hb0 x)
      _ = Cint * ∑ x ∈ Tz J (sliceMarg w univ J) S z \ Tprime κ w J f S z cbad,
            sliceProb w univ J (wordOnes x) + ∑ x : Fin N → Bool, hbad κ w J f x := by
          rw [Finset.mul_sum]
  rw [sum_hbad] at h2
  have h3 := mul_le_mul_of_nonneg_left h31 hCint
  linarith

/-! ## §3 (3.33)–(3.34): the baseline and the two-sided ratio interval -/

/-- The likelihood ratio `r = p/H_aux` on the parent slice, `0` elsewhere (App Q l.681). -/
noncomputable def rRatio (w : Fin N → ℝ) (J : ℤ) (f : ℝ) (x : Fin N → Bool) : ℝ :=
  if (#(wordOnes x) : ℤ) = J then sliceProb w univ J (wordOnes x) / Haux w J f x else 0

/-- `η_z = z/ℓ + z/√N` (App Q l.802). -/
noncomputable def etaZ (z f : ℝ) (N : ℕ) : ℝ := z / ell f N + z / Real.sqrt N

/-- The target law has total mass one and its typical-set mass is `1 − p(T_z^c)`. -/
theorem ty_sum_Tz_eq {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N)
    (S : Finset (Fin N → ℝ)) (z : ℝ) :
    ∑ x ∈ Tz J (sliceMarg w univ J) S z, sliceProb w univ J (wordOnes x) =
      1 - ∑ x ∈ (Tz J (sliceMarg w univ J) S z)ᶜ, sliceProb w univ J (wordOnes x) := by
  have h := Finset.sum_add_sum_compl (Tz J (sliceMarg w univ J) S z) (fun x => sliceProb w univ J (wordOnes x))
  rw [sum_sliceProb_words hw hJ0 hJN] at h
  linarith

/-- **(3.33), first inequality** (App Q l.810–814): if the all-point lower estimate
`H_aux(x) ≥ N_0^b (1 − a) p(x)` holds on `T_z` with `a < 1`, then integrating it over `T_z` and using
`Σ_x H_aux(x) ≤ 1` gives `N_0^b ≤ 1/((1 − a) p(T_z))` (when `p(T_z) > 0`).  No normalization circularity. -/
theorem eq_3_33 {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (S : Finset (Fin N → ℝ)) {z N0 a : ℝ}
    (ha : a < 1) (hpT : 0 < ∑ x ∈ Tz J (sliceMarg w univ J) S z, sliceProb w univ J (wordOnes x))
    (hA : ∀ x ∈ Tz J (sliceMarg w univ J) S z, N0 * (1 - a) * sliceProb w univ J (wordOnes x) ≤ Haux w J f x)
    (hf0 : 0 ≤ f) (hf1 : f ≤ 1) :
    N0 ≤ 1 / ((1 - a) * ∑ x ∈ Tz J (sliceMarg w univ J) S z, sliceProb w univ J (wordOnes x)) := by
  have hH0 : ∀ x, 0 ≤ Haux w J f x := Haux_nonneg hw J hf0 hf1
  have h1 : N0 * (1 - a) * ∑ x ∈ Tz J (sliceMarg w univ J) S z, sliceProb w univ J (wordOnes x) ≤ 1 := by
    calc N0 * (1 - a) * ∑ x ∈ Tz J (sliceMarg w univ J) S z, sliceProb w univ J (wordOnes x)
        = ∑ x ∈ Tz J (sliceMarg w univ J) S z, N0 * (1 - a) * sliceProb w univ J (wordOnes x) := by
          rw [Finset.mul_sum]
      _ ≤ ∑ x ∈ Tz J (sliceMarg w univ J) S z, Haux w J f x := Finset.sum_le_sum hA
      _ ≤ ∑ x : Fin N → Bool, Haux w J f x :=
          Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _) (fun x _ _ => hH0 x)
      _ = 1 := sum_Haux hw J f
  have hd : 0 < (1 - a) * ∑ x ∈ Tz J (sliceMarg w univ J) S z, sliceProb w univ J (wordOnes x) :=
    mul_pos (by linarith) hpT
  rw [le_div_iff₀ hd]
  linarith

/-- `1/((1 − a)(1 − b)) ≤ 1 + 2(a + b)` for `a, b ≥ 0`, `a + b ≤ 1/2`. -/
theorem ty_inv_le {a b : ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b) (hab : a + b ≤ 1 / 2) :
    1 / ((1 - a) * (1 - b)) ≤ 1 + 2 * (a + b) := by
  have h1 : 1 - (a + b) ≤ (1 - a) * (1 - b) := by nlinarith
  have h2 : 0 < 1 - (a + b) := by linarith
  rw [div_le_iff₀ (by nlinarith)]
  nlinarith

/-- **(3.33), second inequality** (App Q l.812): `1/((1 − a) p(T_z)) ≤ 1 + 2(a + b)` once `p(T_z) ≥ 1 − b`, with
`a, b ≥ 0`, `a + b ≤ 1/2`.  With `a = C η_z` and `b = 2|𝒮|e^{−z²} ≤ C η_z` (by (3.27) and (3.32)) this is
`N_0^b ≤ 1 + C η_z`. -/
theorem eq_3_33_le {pT a b : ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b) (hab : a + b ≤ 1 / 2) (hpT : 1 - b ≤ pT) :
    1 / ((1 - a) * pT) ≤ 1 + 2 * (a + b) := by
  have hpT0 : 0 < 1 - b := by linarith
  have h1 : 1 / ((1 - a) * pT) ≤ 1 / ((1 - a) * (1 - b)) := by
    apply one_div_le_one_div_of_le (mul_pos (by linarith) hpT0)
    exact mul_le_mul_of_nonneg_left hpT (by linarith)
  exact h1.trans (ty_inv_le ha hb hab)

/-- `log(1 − t) ≥ −2t` for `0 ≤ t ≤ 1/2`. -/
theorem ty_log_one_sub_ge {t : ℝ} (ht0 : 0 ≤ t) (ht : t ≤ 1 / 2) : -(2 * t) ≤ Real.log (1 - t) := by
  have h0 : 0 < 1 - t := by linarith
  have h1 : Real.log (1 / (1 - t)) ≤ 1 / (1 - t) - 1 := Real.log_le_sub_one_of_pos (by positivity)
  rw [Real.log_div one_ne_zero h0.ne', Real.log_one, zero_sub] at h1
  have h2 : 1 / (1 - t) - 1 ≤ 2 * t := by
    rw [div_sub_one h0.ne', div_le_iff₀ h0]
    nlinarith
  linarith

/-- `1 − (s + t) ≤ 1/((1 + s)(1 + t))` for `s, t ≥ 0`. -/
theorem ty_inv_ge {s t : ℝ} (hs : 0 ≤ s) (ht : 0 ≤ t) : 1 - (s + t) ≤ 1 / ((1 + s) * (1 + t)) := by
  rw [le_div_iff₀ (by positivity)]
  nlinarith [mul_nonneg hs ht, mul_nonneg (mul_nonneg hs ht) (add_nonneg hs ht)]

/-- The scalar core of (3.34): if `N₀ ≥ 1/2`, `1 − c₁ η ≤ N₀ ≤ 1 + c₃ η`, and
`N₀ (1 − a η) ≤ h ≤ N₀ (1 + b η) + e η`, with `(c₁ + a) η ≤ 1/2`, then
`|log h − log N₀| ≤ (2a + b + 2e) η` and `1 − K η ≤ 1/h ≤ 1 + K η`, `K = 2(c₁ + a) + c₃ + b + 2e`. -/
theorem ty_ratio_scalar {N0 h a b e c₁ c₃ η : ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b) (he : 0 ≤ e) (hc₁ : 0 ≤ c₁)
    (hc₃ : 0 ≤ c₃) (hη : 0 ≤ η) (hN0 : 1 / 2 ≤ N0) (hN0l : 1 - c₁ * η ≤ N0) (hN0u : N0 ≤ 1 + c₃ * η)
    (hlo : N0 * (1 - a * η) ≤ h) (hhi : h ≤ N0 * (1 + b * η) + e * η) (hca : (c₁ + a) * η ≤ 1 / 2) :
    |Real.log h - Real.log N0| ≤ (2 * a + b + 2 * e) * η ∧
      1 - (2 * (c₁ + a) + c₃ + b + 2 * e) * η ≤ 1 / h ∧ 1 / h ≤ 1 + (2 * (c₁ + a) + c₃ + b + 2 * e) * η := by
  have hN0p : 0 < N0 := by linarith
  have haη0 : 0 ≤ a * η := mul_nonneg ha hη
  have hc₁η0 : 0 ≤ c₁ * η := mul_nonneg hc₁ hη
  have haη : a * η ≤ 1 / 2 := by nlinarith
  have hc₁η : c₁ * η ≤ 1 / 2 := by nlinarith
  have hlo' : 0 < N0 * (1 - a * η) := mul_pos hN0p (by linarith)
  have hh : 0 < h := lt_of_lt_of_le hlo' hlo
  have hbe0 : 0 ≤ (b + 2 * e) * η := by positivity
  have hhi' : h ≤ N0 * (1 + (b + 2 * e) * η) := by
    have h1 : e * η ≤ N0 * (2 * e * η) := by nlinarith [mul_nonneg he hη]
    have h2 : N0 * (1 + (b + 2 * e) * η) = N0 * (1 + b * η) + N0 * (2 * e * η) := by ring
    linarith
  have hq1 : 1 - a * η ≤ h / N0 := by rw [le_div_iff₀ hN0p]; linarith
  have hq2 : h / N0 ≤ 1 + (b + 2 * e) * η := by rw [div_le_iff₀ hN0p]; linarith
  have hlog : Real.log h - Real.log N0 = Real.log (h / N0) := (Real.log_div hh.ne' hN0p.ne').symm
  refine ⟨?_, ?_, ?_⟩
  · rw [hlog, abs_le]
    constructor
    · have h1 : Real.log (1 - a * η) ≤ Real.log (h / N0) := Real.log_le_log (by linarith) hq1
      have h2 := ty_log_one_sub_ge haη0 haη
      have h3 : (2 * a + b + 2 * e) * η = 2 * (a * η) + (b + 2 * e) * η := by ring
      linarith
    · have h1 : Real.log (h / N0) ≤ h / N0 - 1 := Real.log_le_sub_one_of_pos (by positivity)
      have h3 : (2 * a + b + 2 * e) * η = 2 * (a * η) + (b + 2 * e) * η := by ring
      linarith
  · have h1 : 1 / (N0 * (1 + (b + 2 * e) * η)) ≤ 1 / h := one_div_le_one_div_of_le hh hhi'
    have h2 : 1 / ((1 + c₃ * η) * (1 + (b + 2 * e) * η)) ≤ 1 / (N0 * (1 + (b + 2 * e) * η)) := by
      apply one_div_le_one_div_of_le (by positivity)
      exact mul_le_mul_of_nonneg_right hN0u (by positivity)
    have h3 := ty_inv_ge (mul_nonneg hc₃ hη) hbe0
    have h4 : 1 - (2 * (c₁ + a) + c₃ + b + 2 * e) * η ≤ 1 - (c₃ * η + (b + 2 * e) * η) := by
      have : 0 ≤ 2 * (c₁ + a) * η := by positivity
      nlinarith
    linarith
  · have h1 : 1 / h ≤ 1 / (N0 * (1 - a * η)) := one_div_le_one_div_of_le hlo' hlo
    have h2 : 1 / (N0 * (1 - a * η)) ≤ 1 / ((1 - c₁ * η) * (1 - a * η)) := by
      apply one_div_le_one_div_of_le (mul_pos (by linarith) (by linarith))
      exact mul_le_mul_of_nonneg_right hN0l (by linarith)
    have h3 := ty_inv_le hc₁η0 haη0 (by nlinarith)
    have h4 : 1 + 2 * (c₁ * η + a * η) ≤ 1 + (2 * (c₁ + a) + c₃ + b + 2 * e) * η := by
      have : 0 ≤ (c₃ + b + 2 * e) * η := by positivity
      nlinarith
    linarith

/-- The target law is positive on the parent slice. -/
theorem ty_sliceProb_pos {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ} {x : Fin N → Bool}
    (hx : (#(wordOnes x) : ℤ) = J) : 0 < sliceProb w univ J (wordOnes x) := by
  have hJ0 : 0 ≤ J := by rw [← hx]; positivity
  have hJN : J ≤ (#(univ : Finset (Fin N)) : ℤ) := by
    rw [← hx]
    exact_mod_cast Finset.card_le_card (Finset.subset_univ _)
  unfold sliceProb
  rw [if_pos ⟨Finset.subset_univ _, hx⟩]
  exact div_pos (Finset.prod_pos fun k _ => hw k) (Z_pos (fun k _ => hw k) hJ0 hJN)

/-- **(3.34)** (App Q l.815–823) at a point of `T'`: from the all-point lower estimate `H_aux ≥ N_0^b (1 − aη) p`,
the interior upper estimate `h_int ≤ (N_0^b (1 + bη) + e₁) p`, the defining bound `h_bad ≤ e^{−c_bad ℓ²/2} p`
of `T'`, absorption of the additive errors `e₁ + e^{−c_bad ℓ²/2} ≤ e η`, and the baseline `N_0^b ∈ [1/2, ·]`,
`1 − c₁ η ≤ N_0^b ≤ 1 + c₃ η` ((3.13) and (3.33)):
`|log(H_aux(x)/p(x)) − log N_0^b| ≤ C η` and `1 − C η ≤ r(x) ≤ 1 + C η`. -/
theorem eq_3_34 {κ : ℝ} {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ} {f : ℝ}
    {S : Finset (Fin N → ℝ)} {z cbad : ℝ} {x : Fin N → Bool} (hx : x ∈ Tprime κ w J f S z cbad)
    {N0 a b e e₁ c₁ c₃ η : ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b) (he : 0 ≤ e) (hc₁ : 0 ≤ c₁) (hc₃ : 0 ≤ c₃) (hη : 0 ≤ η)
    (hN0 : 1 / 2 ≤ N0) (hN0l : 1 - c₁ * η ≤ N0) (hN0u : N0 ≤ 1 + c₃ * η) (hca : (c₁ + a) * η ≤ 1 / 2)
    (hA : N0 * (1 - a * η) * sliceProb w univ J (wordOnes x) ≤ Haux w J f x)
    (hB : hint κ w J f x ≤ (N0 * (1 + b * η) + e₁) * sliceProb w univ J (wordOnes x))
    (hsmall : e₁ + Real.exp (-(cbad * ell f N ^ 2 / 2)) ≤ e * η) :
    |Real.log (Haux w J f x / sliceProb w univ J (wordOnes x)) - Real.log N0| ≤ (2 * a + b + 2 * e) * η ∧
      1 - (2 * (c₁ + a) + c₃ + b + 2 * e) * η ≤ rRatio w J f x ∧
      rRatio w J f x ≤ 1 + (2 * (c₁ + a) + c₃ + b + 2 * e) * η := by
  obtain ⟨hxT, hxb⟩ := mem_Tprime.mp hx
  have hsl := (mem_Tz.mp hxT).1
  have hp := ty_sliceProb_pos hw hsl
  set p := sliceProb w univ J (wordOnes x) with hpdef
  have hlo : N0 * (1 - a * η) ≤ Haux w J f x / p := by rw [le_div_iff₀ hp]; exact hA
  have hhi : Haux w J f x / p ≤ N0 * (1 + b * η) + e * η := by
    rw [div_le_iff₀ hp, Haux_eq_hint_add_hbad κ w J f x]
    have h1 : hbad κ w J f x ≤ Real.exp (-(cbad * ell f N ^ 2 / 2)) * p := hxb
    have h2 : (e₁ + Real.exp (-(cbad * ell f N ^ 2 / 2))) * p ≤ e * η * p := mul_le_mul_of_nonneg_right hsmall hp.le
    nlinarith
  have hr : rRatio w J f x = 1 / (Haux w J f x / p) := by
    unfold rRatio
    rw [if_pos hsl, one_div_div]
  rw [hr]
  exact ty_ratio_scalar ha hb he hc₁ hc₃ hη hN0 hN0l hN0u hlo hhi hca

/-! ## §4 Gaussian moments on the bulk (App Q l.802–806) -/

/-- `u² e^{−au²} ≤ (1/a) e^{−(a/2)u²}` for `a > 0`. -/
theorem ra_sq_exp_le {a : ℝ} (ha : 0 < a) (u : ℝ) :
    u ^ 2 * Real.exp (-(a * u ^ 2)) ≤ 1 / a * Real.exp (-(a / 2 * u ^ 2)) := by
  have h1 := Real.quadratic_le_exp_of_nonneg (show 0 ≤ a * u ^ 2 / 2 by positivity)
  have h2 : a * u ^ 2 ≤ Real.exp (a * u ^ 2 / 2) := by nlinarith [sq_nonneg (a * u ^ 2 / 2 - 1)]
  have h3 : a * u ^ 2 * Real.exp (-(a * u ^ 2)) ≤ Real.exp (-(a / 2 * u ^ 2)) := by
    have h4 := mul_le_mul_of_nonneg_right h2 (Real.exp_pos (-(a * u ^ 2))).le
    rw [← Real.exp_add] at h4
    have e : a * u ^ 2 / 2 + -(a * u ^ 2) = -(a / 2 * u ^ 2) := by ring
    rw [e] at h4
    exact h4
  rw [div_mul_eq_mul_div, one_mul, le_div_iff₀ ha]
  linarith

/-- `e^t − 1 ≤ t e^t` for `t ≥ 0`. -/
theorem ra_exp_sub_one_le {t : ℝ} (_ht : 0 ≤ t) : Real.exp t - 1 ≤ t * Real.exp t := by
  have h := Real.add_one_le_exp (-t)
  have he := Real.exp_pos t
  have h1 : Real.exp (-t) * Real.exp t = 1 := by rw [← Real.exp_add, neg_add_cancel, Real.exp_zero]
  have h2 := mul_le_mul_of_nonneg_right h he.le
  nlinarith

/-- **Second moment on the bulk**: if `ρ ≤ K e^{−βu²}` on `[−r, r]` (continuous `ρ`), then
`∫_{−r}^{r} ρ u² ≤ (K/β) √(2π/β)`. -/
theorem ra_int_rho_sq {r K β : ℝ} (hr : 0 ≤ r) (hK : 0 ≤ K) (hβ : 0 < β) {ρ : ℝ → ℝ} (hρc : Continuous ρ)
    (hρK : ∀ u, |u| ≤ r → ρ u ≤ K * Real.exp (-(β * u ^ 2))) :
    ∫ u in (-r)..r, ρ u * u ^ 2 ≤ K / β * Real.sqrt (2 * Real.pi / β) := by
  have hF : ∀ u, |u| ≤ r → ρ u * u ^ 2 ≤ K / β * Real.exp (-(β / 2) * u ^ 2) := by
    intro u hu
    have h1 := hρK u hu
    have h2 := ra_sq_exp_le hβ u
    calc ρ u * u ^ 2 ≤ K * Real.exp (-(β * u ^ 2)) * u ^ 2 := mul_le_mul_of_nonneg_right h1 (sq_nonneg u)
      _ = K * (u ^ 2 * Real.exp (-(β * u ^ 2))) := by ring
      _ ≤ K * (1 / β * Real.exp (-(β / 2 * u ^ 2))) := mul_le_mul_of_nonneg_left h2 hK
      _ = K / β * Real.exp (-(β / 2) * u ^ 2) := by
          rw [show -(β / 2) * u ^ 2 = -(β / 2 * u ^ 2) by ring]
          ring
  have h := os_gauss_int_le hr (by positivity : 0 < β / 2) (by positivity : 0 ≤ K / β)
    (hρc.mul (continuous_pow 2)) hF
  have e : Real.pi / (β / 2) = 2 * Real.pi / β := by field_simp
  rw [e] at h
  exact h

/-- **Exponential moment on the bulk**: if `0 ≤ ρ ≤ K e^{−βu²}` on `[−r, r]` and `0 ≤ b ≤ β/2`, then
`∫_{−r}^{r} ρ (e^{bu²} − 1) ≤ b (2K/β) √(4π/β)`. -/
theorem ra_int_rho_expsq {r K β b : ℝ} (hr : 0 ≤ r) (hK : 0 ≤ K) (hβ : 0 < β) (hb : 0 ≤ b) (hbβ : b ≤ β / 2)
    {ρ : ℝ → ℝ} (hρc : Continuous ρ) (hρ0 : ∀ u, |u| ≤ r → 0 ≤ ρ u)
    (hρK : ∀ u, |u| ≤ r → ρ u ≤ K * Real.exp (-(β * u ^ 2))) :
    ∫ u in (-r)..r, ρ u * (Real.exp (b * u ^ 2) - 1) ≤ b * (2 * K / β) * Real.sqrt (4 * Real.pi / β) := by
  have hF : ∀ u, |u| ≤ r → ρ u * (Real.exp (b * u ^ 2) - 1) ≤ b * (2 * K / β) * Real.exp (-(β / 4) * u ^ 2) := by
    intro u hu
    have h0 := hρ0 u hu
    have h1 := hρK u hu
    have hbu : 0 ≤ b * u ^ 2 := by positivity
    have h2 := ra_exp_sub_one_le hbu
    have h3 : Real.exp (-(β * u ^ 2)) * Real.exp (b * u ^ 2) ≤ Real.exp (-(β / 2 * u ^ 2)) := by
      rw [← Real.exp_add]
      apply Real.exp_le_exp.mpr
      nlinarith [sq_nonneg u]
    have h4 := ra_sq_exp_le (show 0 < β / 2 by positivity) u
    have h5 : -(β / 2 / 2 * u ^ 2) = -(β / 4) * u ^ 2 := by ring
    rw [h5] at h4
    calc ρ u * (Real.exp (b * u ^ 2) - 1) ≤ ρ u * (b * u ^ 2 * Real.exp (b * u ^ 2)) :=
          mul_le_mul_of_nonneg_left h2 h0
      _ ≤ K * Real.exp (-(β * u ^ 2)) * (b * u ^ 2 * Real.exp (b * u ^ 2)) :=
          mul_le_mul_of_nonneg_right h1 (by positivity)
      _ = K * b * (u ^ 2 * (Real.exp (-(β * u ^ 2)) * Real.exp (b * u ^ 2))) := by ring
      _ ≤ K * b * (u ^ 2 * Real.exp (-(β / 2 * u ^ 2))) :=
          mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left h3 (sq_nonneg u)) (by positivity)
      _ ≤ K * b * (1 / (β / 2) * Real.exp (-(β / 4) * u ^ 2)) :=
          mul_le_mul_of_nonneg_left h4 (by positivity)
      _ = b * (2 * K / β) * Real.exp (-(β / 4) * u ^ 2) := by field_simp
  have hc : Continuous fun u => ρ u * (Real.exp (b * u ^ 2) - 1) :=
    hρc.mul ((Real.continuous_exp.comp (continuous_const.mul (continuous_pow 2))).sub continuous_const)
  have h := os_gauss_int_le hr (by positivity : 0 < β / 4) (by positivity : 0 ≤ b * (2 * K / β)) hc hF
  have e : Real.pi / (β / 4) = 4 * Real.pi / β := by field_simp
  rw [e] at h
  exact h

/-- **The bulk average, lower bound** (App Q l.802–808, "the minus expectation is at least `1 − Cη_z`"): for a
continuous probability density `ρ` on `[−r, r]` with `ρ ≤ K e^{−βu²}`, and `|D| ≤ a + bu²`, `|Y| ≤ y ≤ 1` on the
bulk: `∫ ρ e^D (1 + Y) ≥ 1 − a − b (K/β)√(2π/β) − y`. -/
theorem ra_bulk_lower {r K β a b y : ℝ} (hr : 0 < r) (hK : 0 ≤ K) (hβ : 0 < β) (hb : 0 ≤ b) (hy1 : y ≤ 1)
    {ρ D Y : ℝ → ℝ} (hρc : Continuous ρ) (hDc : Continuous D) (hYc : Continuous Y)
    (hρ0 : ∀ u, |u| ≤ r → 0 ≤ ρ u) (hρ1 : ∫ u in (-r)..r, ρ u = 1)
    (hρK : ∀ u, |u| ≤ r → ρ u ≤ K * Real.exp (-(β * u ^ 2)))
    (hD : ∀ u, |u| ≤ r → |D u| ≤ a + b * u ^ 2) (hY : ∀ u, |u| ≤ r → |Y u| ≤ y) :
    1 - a - b * (K / β * Real.sqrt (2 * Real.pi / β)) - y ≤
      ∫ u in (-r)..r, ρ u * (Real.exp (D u) * (1 + Y u)) := by
  have hab : -r ≤ r := by linarith
  have hpt : ∀ u ∈ Set.Icc (-r) r, ρ u * (1 - a - y) - b * (ρ u * u ^ 2) ≤
      ρ u * (Real.exp (D u) * (1 + Y u)) := by
    intro u hu
    have hu' : |u| ≤ r := abs_le.mpr ⟨hu.1, hu.2⟩
    have h0 := hρ0 u hu'
    have hDu := hD u hu'
    have hYu := hY u hu'
    have hY0 : 0 ≤ 1 + Y u := by linarith [neg_abs_le (Y u)]
    have h1 : 1 - |D u| - |Y u| ≤ Real.exp (D u) * (1 + Y u) := by
      have he1 : 1 - |D u| ≤ Real.exp (D u) := by linarith [Real.add_one_le_exp (D u), neg_abs_le (D u)]
      have hY1 : 1 - |Y u| ≤ 1 + Y u := by linarith [neg_abs_le (Y u)]
      have hD0 := abs_nonneg (D u)
      have hY0' := abs_nonneg (Y u)
      rcases le_total (|D u|) 1 with hd | hd
      · have h2 := mul_le_mul he1 hY1 (by linarith) (Real.exp_pos _).le
        nlinarith
      · have h2 := mul_nonneg (Real.exp_pos (D u)).le hY0
        linarith
    have h2 : 1 - a - b * u ^ 2 - y ≤ 1 - |D u| - |Y u| := by linarith
    have h3 := mul_le_mul_of_nonneg_left (h2.trans h1) h0
    nlinarith
  have hi1 : IntervalIntegrable (fun u => ρ u * (1 - a - y) - b * (ρ u * u ^ 2)) MeasureTheory.volume (-r) r :=
    ((hρc.mul continuous_const).sub (continuous_const.mul (hρc.mul (continuous_pow 2)))).intervalIntegrable _ _
  have hi2 : IntervalIntegrable (fun u => ρ u * (Real.exp (D u) * (1 + Y u))) MeasureTheory.volume (-r) r :=
    (hρc.mul ((Real.continuous_exp.comp hDc).mul (continuous_const.add hYc))).intervalIntegrable _ _
  have hmono := intervalIntegral.integral_mono_on hab hi1 hi2 hpt
  have hA : IntervalIntegrable (fun u => ρ u * (1 - a - y)) MeasureTheory.volume (-r) r :=
    (hρc.mul continuous_const).intervalIntegrable _ _
  have hB : IntervalIntegrable (fun u => b * (ρ u * u ^ 2)) MeasureTheory.volume (-r) r :=
    (continuous_const.mul (hρc.mul (continuous_pow 2))).intervalIntegrable _ _
  rw [intervalIntegral.integral_sub hA hB, intervalIntegral.integral_mul_const,
    intervalIntegral.integral_const_mul, hρ1] at hmono
  have hsq := ra_int_rho_sq hr.le hK hβ hρc hρK
  have := mul_le_mul_of_nonneg_left hsq hb
  linarith

/-- **The bulk average, upper bound** (App Q l.802–806, "the plus expectation is at most `1 + Cη_z`"; integrate
`ℓu² exp(Czℓu²)` against (3.14) using `Czℓ ≤ cℓ²/2`): with `b ≤ β/2`,
`∫ ρ e^D (1 + Y) ≤ (1 + y) e^a (1 + b (2K/β)√(4π/β))`. -/
theorem ra_bulk_upper {r K β a b y : ℝ} (hr : 0 < r) (hK : 0 ≤ K) (hβ : 0 < β) (hb : 0 ≤ b) (hbβ : b ≤ β / 2)
    (hy : 0 ≤ y) {ρ D Y : ℝ → ℝ} (hρc : Continuous ρ) (hDc : Continuous D) (hYc : Continuous Y)
    (hρ0 : ∀ u, |u| ≤ r → 0 ≤ ρ u) (hρ1 : ∫ u in (-r)..r, ρ u = 1)
    (hρK : ∀ u, |u| ≤ r → ρ u ≤ K * Real.exp (-(β * u ^ 2)))
    (hD : ∀ u, |u| ≤ r → |D u| ≤ a + b * u ^ 2) (hY : ∀ u, |u| ≤ r → |Y u| ≤ y) :
    ∫ u in (-r)..r, ρ u * (Real.exp (D u) * (1 + Y u)) ≤
      (1 + y) * Real.exp a * (1 + b * (2 * K / β) * Real.sqrt (4 * Real.pi / β)) := by
  have hab : -r ≤ r := by linarith
  have hpt : ∀ u ∈ Set.Icc (-r) r, ρ u * (Real.exp (D u) * (1 + Y u)) ≤
      (1 + y) * Real.exp a * (ρ u + ρ u * (Real.exp (b * u ^ 2) - 1)) := by
    intro u hu
    have hu' : |u| ≤ r := abs_le.mpr ⟨hu.1, hu.2⟩
    have h0 := hρ0 u hu'
    have hDu := hD u hu'
    have hYu := hY u hu'
    have he : Real.exp (D u) ≤ Real.exp a * Real.exp (b * u ^ 2) := by
      rw [← Real.exp_add]
      exact Real.exp_le_exp.mpr (le_trans (le_abs_self _) hDu)
    have h1 : Real.exp (D u) * (1 + Y u) ≤ Real.exp a * Real.exp (b * u ^ 2) * (1 + y) := by
      rcases le_total 0 (1 + Y u) with hY0 | hY0
      · exact mul_le_mul he (by linarith [le_abs_self (Y u)]) hY0 (by positivity)
      · have : Real.exp (D u) * (1 + Y u) ≤ 0 := mul_nonpos_of_nonneg_of_nonpos (Real.exp_pos _).le hY0
        have : 0 ≤ Real.exp a * Real.exp (b * u ^ 2) * (1 + y) := by positivity
        linarith
    have h2 := mul_le_mul_of_nonneg_left h1 h0
    have e : (1 + y) * Real.exp a * (ρ u + ρ u * (Real.exp (b * u ^ 2) - 1)) =
        ρ u * (Real.exp a * Real.exp (b * u ^ 2) * (1 + y)) := by ring
    rw [e]
    exact h2
  have hcE : Continuous fun u => ρ u * (Real.exp (b * u ^ 2) - 1) :=
    hρc.mul ((Real.continuous_exp.comp (continuous_const.mul (continuous_pow 2))).sub continuous_const)
  have hi1 : IntervalIntegrable (fun u => ρ u * (Real.exp (D u) * (1 + Y u))) MeasureTheory.volume (-r) r :=
    (hρc.mul ((Real.continuous_exp.comp hDc).mul (continuous_const.add hYc))).intervalIntegrable _ _
  have hi2 : IntervalIntegrable (fun u => (1 + y) * Real.exp a * (ρ u + ρ u * (Real.exp (b * u ^ 2) - 1)))
      MeasureTheory.volume (-r) r := (continuous_const.mul (hρc.add hcE)).intervalIntegrable _ _
  have hmono := intervalIntegral.integral_mono_on hab hi1 hi2 hpt
  have hA : IntervalIntegrable (fun u => ρ u) MeasureTheory.volume (-r) r := hρc.intervalIntegrable _ _
  have hB : IntervalIntegrable (fun u => ρ u * (Real.exp (b * u ^ 2) - 1)) MeasureTheory.volume (-r) r :=
    hcE.intervalIntegrable _ _
  rw [intervalIntegral.integral_const_mul, intervalIntegral.integral_add hA hB, hρ1] at hmono
  have hE := ra_int_rho_expsq hr.le hK hβ hb hbβ hρc hρ0 hρK
  have hc0 : 0 ≤ (1 + y) * Real.exp a := by positivity
  have := mul_le_mul_of_nonneg_left (add_le_add_left hE 1) hc0
  linarith

/-! ## §5 The two pointwise estimates on `T_z` (App Q l.808) -/

section Pointwise

variable {w : Fin N → ℝ}

/-- On the parent slice the child's residual quota is the size of the child word. -/
theorem ra_slice_child {J : ℤ} {x : Fin N → Bool} (hx : (#(wordOnes x) : ℤ) = J) (C : Finset (Fin N)) :
    J - #(Cᶜ.filter fun i => x i = true) = #(C.filter fun i => x i = true) := by
  have hc := card_filter_add_compl C x
  omega

/-- The joint law on the slice: `auxJoint(C, x) = ν(C) Π_B Ber(π_i)(x_i) p_{C,|x_C|}(x_C)`. -/
theorem ra_auxJoint_slice (J : ℤ) (f : ℝ) {x : Fin N → Bool} (hx : (#(wordOnes x) : ℤ) = J)
    (C : Finset (Fin N)) :
    auxJoint w J f C x = nu f C * (∏ i ∈ Cᶜ, ber (sliceMarg w univ J i) (x i)) *
      sliceProb w C (#(C.filter fun i => x i = true) : ℤ) (C.filter fun i => x i = true) := by
  have hj := ra_slice_child hx C
  have hle : #(C.filter fun i => x i = true) ≤ #C := Finset.card_le_card (Finset.filter_subset _ _)
  unfold auxJoint completion
  rw [hj, if_pos ⟨by positivity, by exact_mod_cast hle⟩]

/-- **The per-child form of (3.1)**: for a nonempty child at a parent-slice point,
`auxJoint(C, x)/p(x) = P₀ ν(C) Π_B ρ_i(x_i) · ∫ K_C''(s₀ + u) Π_C φ_i du / I_C(|x_C|)`. -/
theorem ra_aux_div_p (hw : ∀ i, 0 < w i) {J : ℤ} (f s₀ : ℝ) {x : Fin N → Bool} (hx : (#(wordOnes x) : ℤ) = J)
    (C : Finset (Fin N)) (hC : C.Nonempty) :
    auxJoint w J f C x / sliceProb w univ J (wordOnes x) =
      pbAtom (tiltP w s₀) J * (nu f C * (∏ i ∈ Cᶜ, rho (sliceMarg w univ J i) (tiltP w s₀ i) (x i)) *
        ((∫ u, deriv (deriv (cgfK (wC w C))) (s₀ + u) * ∏ i ∈ C, phi (tiltP w s₀ i) u (x i)) /
          normI (wC w C) (#(C.filter fun i => x i = true) : ℤ))) := by
  have hJ0 : 0 ≤ J := by rw [← hx]; positivity
  have hJN : J ≤ N := by
    rw [← hx]
    have := Finset.card_le_univ (wordOnes x)
    rw [Fintype.card_fin] at this
    exact_mod_cast this
  have hle : #(C.filter fun i => x i = true) ≤ #C := Finset.card_le_card (Finset.filter_subset _ _)
  have hI : 0 < normI (wC w C) (#(C.filter fun i => x i = true) : ℤ) :=
    normI_pos (wC_pos hw C) (Finset.card_pos.mpr hC) (by positivity) (by exact_mod_cast hle)
  have hP0 := pbAtom_tiltP_pos hw s₀ hJ0 hJN
  have h1 := (prod_ber_tiltP_pos hw s₀ C x).ne'
  have h2 := (prod_ber_tiltP_pos hw s₀ Cᶜ x).ne'
  have hI' := hI.ne'
  have hP0' := hP0.ne'
  rw [ra_auxJoint_slice J f hx C, sliceProb_eq_prod_ber_div hw s₀ x hx, child_integral hw s₀ C x,
    ← Finset.prod_mul_prod_compl C (fun i => ber (tiltP w s₀ i) (x i))]
  simp only [rho, Finset.prod_div_distrib]
  field_simp

/-- The child integrand `u ↦ K_C''(s₀ + u) Π_C φ_i(u, x_i)` is integrable. -/
theorem ra_integrable_child (hw : ∀ i, 0 < w i) (s₀ : ℝ) (C : Finset (Fin N)) (x : Fin N → Bool) :
    MeasureTheory.Integrable fun u => deriv (deriv (cgfK (wC w C))) (s₀ + u) *
      ∏ i ∈ C, phi (tiltP w s₀ i) u (x i) := by
  rcases Nat.eq_zero_or_pos #C with h0 | hpos
  · have hC : C = ∅ := Finset.card_eq_zero.mp h0
    subst hC
    have hK : cgfK (wC w (∅ : Finset (Fin N))) = fun _ => 0 := by
      funext s
      unfold cgfK
      exact Finset.sum_eq_zero fun k _ => absurd k.isLt (by simp)
    rw [hK]
    simp only [deriv_const', zero_mul]
    exact MeasureTheory.integrable_zero _ _ _
  · have e : (fun u => deriv (deriv (cgfK (wC w C))) (s₀ + u) * ∏ i ∈ C, phi (tiltP w s₀ i) u (x i)) =
        fun u => sliceProb w C (#(C.filter fun i => x i = true) : ℤ) (C.filter fun i => x i = true) /
            (∏ i ∈ C, ber (tiltP w s₀ i) (x i)) *
          (fun s => pbAtom (tiltP (wC w C) s) (#(C.filter fun i => x i = true) : ℤ) * tiltVar (wC w C) s)
            (s₀ + u) := by
      funext u
      dsimp only
      rw [deriv_deriv_cgfK (wC_pos hw C), pbAtom_tiltP_wC, prod_phi_tiltP hw, child_prod_ber_tiltP hw (s₀ + u) C x]
      ring
    rw [e]
    exact ((integrable_normI_integrand (wC_pos hw C) hpos _).comp_add_left s₀).const_mul _

end Pointwise

/-! ## §6 The lower estimate (A) and the interior upper estimate (B) at one point of `T_z` -/

section Estimates

variable {w : Fin N → ℝ}

theorem ra_Gam_pos {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hN : 0 < N) {pm q : Fin N → ℝ}
    (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1) (u : ℝ) (x : Fin N → Bool) :
    0 < Gam f pm q u x := by
  unfold Gam
  have : Nonempty (Fin N) := ⟨⟨0, hN⟩⟩
  refine Finset.sum_pos (fun i _ => ?_) Finset.univ_nonempty
  exact mul_pos (mul_pos hf0 (tD_pos _ _))
    (div_pos (phi_pos (hq i).1 (hq i).2 u _) (dmix_pos hf0 hf1 (hp i).1 (hp i).2 (hq i).1 (hq i).2 u _))

/-- The bulk identity (App Q l.674/l.808): `∫_{−r}^{r} e^{A + D_x} Γ_x = Z_b · E_{ρ^b}[e^{D_x}(1 + Y_x)]`, with
`Z_b = ∫_{−r}^{r} e^A Γ̄` and `ρ^b = e^A Γ̄/Z_b` (RFOneStep's `os_bulk_core` and RFGamma's `Γ_x/Γ̄ = 1 + Y_x`). -/
theorem ra_bulk_identity {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hN : 0 < N) {pm q : Fin N → ℝ}
    (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1) {r : ℝ} (hr : 0 < r) (x : Fin N → Bool)
    (hYb : ∀ u, |u| ≤ r → |Yfun f pm q u x| ≤ 1 / 2) :
    0 < (∫ u in (-r)..r, Real.exp (Afun f pm q u) * barGam f pm q u) ∧
      Continuous (fun u => Yfun f pm q u x) ∧
      ∫ u in (-r)..r, Real.exp (Afun f pm q u + Dfun f pm q u x) * Gam f pm q u x =
        (∫ u in (-r)..r, Real.exp (Afun f pm q u) * barGam f pm q u) *
          ∫ u in (-r)..r, Real.exp (Afun f pm q u) * barGam f pm q u /
              (∫ v in (-r)..r, Real.exp (Afun f pm q v) * barGam f pm q v) *
            (Real.exp (Dfun f pm q u x) * (1 + Yfun f pm q u x)) := by
  have hAc := bk_continuous_Afun hf0 hf1 hp hq
  have hGc := bk_continuous_barGam hf0 hf1 hp hq
  have hΓc := ty_continuous_Gam hf0 hf1 hp hq x
  have hDc := ty_continuous_Dfun hf0 hf1 hp hq x
  have hG0 : ∀ u, 0 < barGam f pm q u := barGam_pos hf0 hf1 hN hp hq
  have hYe : ∀ u, Gam f pm q u x / barGam f pm q u = 1 + Yfun f pm q u x := fun u =>
    Gam_div_barGam hf0 hf1 hN hp hq u x
  obtain ⟨hZ, hid, -, -, -⟩ := os_bulk_core hr hAc hGc hΓc hDc hG0 (fun u => ra_Gam_pos hf0 hf1 hN hp hq u x)
    hYe hYb
  have hYc : Continuous (fun u => Yfun f pm q u x) := by
    have e : (fun u => Yfun f pm q u x) = fun u => Gam f pm q u x / barGam f pm q u - 1 :=
      funext fun u => by rw [hYe u]; ring
    rw [e]
    exact (hΓc.div hGc fun u => (hG0 u).ne').sub continuous_const
  refine ⟨hZ, hYc, ?_⟩
  rw [hid]
  congr 1
  refine intervalIntegral.integral_congr fun u _ => ?_
  simp only [hYe u]

/-- **(A), the all-point lower estimate at a point of `T_z`** (App Q l.808: "(3.17) therefore gives a lower bound
`N_0^b(1 − Cη_z)`"), with the bulk of (3.17) at any radius `r' ≥ r` (the integrand is nonnegative, so the bulk may be
shrunk to the common radius `r`): from (3.17), the bulk identity, (3.14) (`ρ^b ≤ K e^{−βu²}`) and (3.28)
(`|D_x| ≤ a + bu²`, `|Y_x| ≤ y`) on the bulk,
`H_aux(x) ≥ N_0^b (1 − ε₁)(1 − a − b(K/β)√(2π/β) − y) p(x)`. -/
theorem ra_lower_A (hw : ∀ i, 0 < w i) {J : ℤ} {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hN : 0 < N)
    {q : Fin N → ℝ} (hq : ∀ i, 0 < q i ∧ q i < 1) {P₀ r r' ε₁ K β a b y : ℝ} (hP0 : 0 ≤ P₀)
    (hr : 0 < r) (hrr : r ≤ r') (hε1 : ε₁ ≤ 1) (hK : 0 ≤ K) (hβ : 0 < β) (hb : 0 ≤ b) (hy : y ≤ 1 / 2)
    {x : Fin N → Bool} (hx : (#(wordOnes x) : ℤ) = J)
    (h317 : (1 - ε₁) * P₀ * ∫ u in (-r')..r', Real.exp (Afun f (sliceMarg w univ J) q u +
        Dfun f (sliceMarg w univ J) q u x) * Gam f (sliceMarg w univ J) q u x ≤
      Haux w J f x / sliceProb w univ J (wordOnes x))
    (hρK : ∀ u, |u| ≤ r → rhoB f (sliceMarg w univ J) q r u ≤ K * Real.exp (-(β * u ^ 2)))
    (hD : ∀ u, |u| ≤ r → |Dfun f (sliceMarg w univ J) q u x| ≤ a + b * u ^ 2)
    (hY : ∀ u, |u| ≤ r → |Yfun f (sliceMarg w univ J) q u x| ≤ y) :
    N0b f (sliceMarg w univ J) q P₀ r * ((1 - ε₁) * (1 - a - b * (K / β * Real.sqrt (2 * Real.pi / β)) - y)) *
        sliceProb w univ J (wordOnes x) ≤ Haux w J f x := by
  have hp : ∀ i, 0 ≤ sliceMarg w univ J i ∧ sliceMarg w univ J i ≤ 1 := fun i =>
    ⟨sliceMarg_nonneg (fun k _ => (hw k).le) J i, sliceMarg_le_one (fun k _ => (hw k).le) J i⟩
  obtain ⟨hZ, hYc, hid⟩ := ra_bulk_identity hf0 hf1 hN hp hq hr x fun u hu => (hY u hu).trans hy
  set Z := ∫ u in (-r)..r, Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u
    with hZdef
  have hAc := bk_continuous_Afun hf0 hf1 hp hq
  have hGc := bk_continuous_barGam hf0 hf1 hp hq
  have hG0 : ∀ u, 0 < barGam f (sliceMarg w univ J) q u := barGam_pos hf0 hf1 hN hp hq
  set ρ : ℝ → ℝ := fun u => Real.exp (Afun f (sliceMarg w univ J) q u) * barGam f (sliceMarg w univ J) q u / Z
    with hρ
  have hρc : Continuous ρ := ((Real.continuous_exp.comp hAc).mul hGc).div_const _
  have hρ0 : ∀ u, |u| ≤ r → 0 ≤ ρ u := fun u _ => div_nonneg (mul_nonneg (Real.exp_pos _).le (hG0 u).le) hZ.le
  have hρ1 : ∫ u in (-r)..r, ρ u = 1 := by
    simp only [hρ]
    rw [intervalIntegral.integral_div]
    exact div_self hZ.ne'
  have hρK' : ∀ u, |u| ≤ r → ρ u ≤ K * Real.exp (-(β * u ^ 2)) := fun u hu => by
    have h := hρK u hu
    rw [os_rhoB_eq hu] at h
    exact h
  have hDc := ty_continuous_Dfun hf0 hf1 hp hq x
  have hM := ra_bulk_lower hr hK hβ hb (by linarith) hρc hDc hYc hρ0 hρ1 hρK' hD hY
  have hΓc := ty_continuous_Gam hf0 hf1 hp hq x
  have hshrink := os_int_mono_radius hrr (g := fun u => Real.exp (Afun f (sliceMarg w univ J) q u +
      Dfun f (sliceMarg w univ J) q u x) * Gam f (sliceMarg w univ J) q u x)
    ((Real.continuous_exp.comp (hAc.add hDc)).mul hΓc)
    (fun u => mul_nonneg (Real.exp_pos _).le (ra_Gam_pos hf0 hf1 hN hp hq u x).le)
  have hpx := ty_sliceProb_pos hw hx
  have hN0 : N0b f (sliceMarg w univ J) q P₀ r = P₀ * Z := rfl
  set L := 1 - a - b * (K / β * Real.sqrt (2 * Real.pi / β)) - y with hL
  set M := ∫ u in (-r)..r, ρ u * (Real.exp (Dfun f (sliceMarg w univ J) q u x) *
    (1 + Yfun f (sliceMarg w univ J) q u x)) with hMdef
  have hε0' : 0 ≤ 1 - ε₁ := by linarith
  have hkey : (1 - ε₁) * P₀ * (Z * M) ≤ Haux w J f x / sliceProb w univ J (wordOnes x) := by
    have e : Z * M = ∫ u in (-r)..r, Real.exp (Afun f (sliceMarg w univ J) q u +
        Dfun f (sliceMarg w univ J) q u x) * Gam f (sliceMarg w univ J) q u x := by
      rw [hid]
    rw [e]
    exact le_trans (mul_le_mul_of_nonneg_left hshrink (mul_nonneg hε0' hP0)) h317
  have hkey2 : (1 - ε₁) * P₀ * (Z * L) ≤ (1 - ε₁) * P₀ * (Z * M) :=
    mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left hM hZ.le) (mul_nonneg hε0' hP0)
  have hfin : (1 - ε₁) * P₀ * (Z * L) * sliceProb w univ J (wordOnes x) ≤ Haux w J f x := by
    have h := mul_le_mul_of_nonneg_right (hkey2.trans hkey) hpx.le
    rwa [div_mul_cancel₀ _ hpx.ne'] at h
  calc N0b f (sliceMarg w univ J) q P₀ r * ((1 - ε₁) * L) * sliceProb w univ J (wordOnes x)
      = (1 - ε₁) * P₀ * (Z * L) * sliceProb w univ J (wordOnes x) := by rw [hN0]; ring
    _ ≤ Haux w J f x := hfin

/-- **(B), the interior upper estimate at a point of `T_z`** (App Q l.808: "for the interior contribution, (2.17),
(3.2), and the tail integral just bounded give the upper bound `N_0^b(1 + Cη_z) + Ce^{−cℓ²}`"), instance form.  From the
per-child (3.1), `I_C ≥ 1 − δ` on interior children ((2.17)), (3.2) (`eq_3_2_tilt`), the split of `∫_ℝ` into the
bulk and its complement, and the upper bulk average:
`h_int(x) ≤ (1 + 2δ)(N_0^b (1 + y) e^a (1 + b(2K/β)√(4π/β)) + P₀ ∫_{|u|>r} e^{A+D_x}Γ_x) p(x)`. -/
theorem ra_upper_B (hw : ∀ i, 0 < w i) {κ : ℝ} {J : ℤ} {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hN : 0 < N)
    (s₀ : ℝ) {r K β a b y δ : ℝ} (hr : 0 < r) (hK : 0 ≤ K) (hβ : 0 < β) (hb : 0 ≤ b) (hbβ : b ≤ β / 2)
    (hy0 : 0 ≤ y) (hy : y ≤ 1 / 2) (hδ0 : 0 ≤ δ) (hδ : δ ≤ 1 / 2)
    {x : Fin N → Bool} (hx : (#(wordOnes x) : ℤ) = J)
    (hnorm : ∀ C : Finset (Fin N), childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) →
      |normI (wC w C) (#(C.filter fun i => x i = true) : ℤ) - 1| ≤ δ)
    (hρK : ∀ u, |u| ≤ r → rhoB f (sliceMarg w univ J) (tiltP w s₀) r u ≤ K * Real.exp (-(β * u ^ 2)))
    (hD : ∀ u, |u| ≤ r → |Dfun f (sliceMarg w univ J) (tiltP w s₀) u x| ≤ a + b * u ^ 2)
    (hY : ∀ u, |u| ≤ r → |Yfun f (sliceMarg w univ J) (tiltP w s₀) u x| ≤ y) :
    hint κ w J f x ≤
      (1 + 2 * δ) * (N0b f (sliceMarg w univ J) (tiltP w s₀) (pbAtom (tiltP w s₀) J) r *
          ((1 + y) * Real.exp a * (1 + b * (2 * K / β) * Real.sqrt (4 * Real.pi / β))) +
        pbAtom (tiltP w s₀) J * ∫ u, Set.indicator {u : ℝ | r < |u|} (fun u =>
          Real.exp (Afun f (sliceMarg w univ J) (tiltP w s₀) u + Dfun f (sliceMarg w univ J) (tiltP w s₀) u x) *
            Gam f (sliceMarg w univ J) (tiltP w s₀) u x) u) * sliceProb w univ J (wordOnes x) := by
  have hp : ∀ i, 0 ≤ sliceMarg w univ J i ∧ sliceMarg w univ J i ≤ 1 := fun i =>
    ⟨sliceMarg_nonneg (fun k _ => (hw k).le) J i, sliceMarg_le_one (fun k _ => (hw k).le) J i⟩
  have hq : ∀ i, 0 < tiltP w s₀ i ∧ tiltP w s₀ i < 1 := fun i => ⟨tiltP_pos hw s₀ i, tiltP_lt_one hw s₀ i⟩
  have hJ0 : 0 ≤ J := by rw [← hx]; positivity
  have hJN : J ≤ N := by
    rw [← hx]
    have := Finset.card_le_univ (wordOnes x)
    rw [Fintype.card_fin] at this
    exact_mod_cast this
  have hP0 := pbAtom_tiltP_pos hw s₀ hJ0 hJN
  have hpx := ty_sliceProb_pos hw hx
  set g : Finset (Fin N) → ℝ → ℝ := fun C u => deriv (deriv (cgfK (wC w C))) (s₀ + u) *
    ∏ i ∈ C, phi (tiltP w s₀ i) u (x i) with hg
  set c : Finset (Fin N) → ℝ := fun C => nu f C * ∏ i ∈ Cᶜ, rho (sliceMarg w univ J i) (tiltP w s₀ i) (x i)
    with hc
  have hg0 : ∀ C u, 0 ≤ g C u := fun C u => by
    simp only [hg]
    rw [deriv_deriv_cgfK (wC_pos hw C)]
    exact mul_nonneg (tiltVar_nonneg (wC_pos hw C) _)
      (Finset.prod_nonneg fun i _ => (phi_pos (hq i).1 (hq i).2 u _).le)
  have hc0 : ∀ C, 0 ≤ c C := fun C => by
    simp only [hc]
    exact mul_nonneg (nu_nonneg hf0.le hf1.le C) (Finset.prod_nonneg fun i _ =>
      rho_nonneg (hp i).1 (hp i).2 (hq i).1 (hq i).2 _)
  have hgi : ∀ C, MeasureTheory.Integrable (g C) := fun C => ra_integrable_child hw s₀ C x
  have hI0 : ∀ C, 0 ≤ ∫ u, g C u := fun C => MeasureTheory.integral_nonneg fun u => hg0 C u
  -- per child: `1[int] · aux/p ≤ (1 + 2δ) P₀ c_C ∫ g_C`
  have hchild : ∀ C : Finset (Fin N), auxJoint w J f C x *
      (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 1 else 0) /
        sliceProb w univ J (wordOnes x) ≤ (1 + 2 * δ) * (pbAtom (tiltP w s₀) J * (c C * ∫ u, g C u)) := by
    intro C
    have hT0 : 0 ≤ pbAtom (tiltP w s₀) J * (c C * ∫ u, g C u) := mul_nonneg hP0.le (mul_nonneg (hc0 C) (hI0 C))
    by_cases hint' : childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true))
    · rw [if_pos hint', mul_one]
      have hCne : C.Nonempty := by
        rw [← Finset.card_pos]
        have h1 := hint'.1
        have hNr : (0 : ℝ) < N := by exact_mod_cast hN
        have hfN : 0 < f * N / 2 := by positivity
        have : (0 : ℝ) < #C := lt_of_lt_of_le hfN h1
        exact_mod_cast this
      have hnI := hnorm C hint'
      have hI1 : 1 - δ ≤ normI (wC w C) (#(C.filter fun i => x i = true) : ℤ) := by
        have := (abs_le.mp hnI).1
        linarith
      have hIpos : 0 < normI (wC w C) (#(C.filter fun i => x i = true) : ℤ) := by linarith
      rw [ra_aux_div_p hw f s₀ hx C hCne]
      have hinv : 1 / normI (wC w C) (#(C.filter fun i => x i = true) : ℤ) ≤ 1 + 2 * δ := by
        rw [div_le_iff₀ hIpos]
        nlinarith
      have e : pbAtom (tiltP w s₀) J * (nu f C * (∏ i ∈ Cᶜ, rho (sliceMarg w univ J i) (tiltP w s₀ i) (x i)) *
          ((∫ u, deriv (deriv (cgfK (wC w C))) (s₀ + u) * ∏ i ∈ C, phi (tiltP w s₀ i) u (x i)) /
            normI (wC w C) (#(C.filter fun i => x i = true) : ℤ))) =
          1 / normI (wC w C) (#(C.filter fun i => x i = true) : ℤ) *
            (pbAtom (tiltP w s₀) J * (c C * ∫ u, g C u)) := by
        simp only [hc, hg]
        ring
      rw [e]
      exact mul_le_mul_of_nonneg_right hinv hT0
    · rw [if_neg hint', mul_zero, zero_div]
      exact mul_nonneg (by linarith) hT0
  -- (3.2): `Σ_C c_C g_C(u) = e^{A + D_x} Γ_x`
  have hpw : ∀ u, ∑ C : Finset (Fin N), c C * g C u =
      Real.exp (Afun f (sliceMarg w univ J) (tiltP w s₀) u + Dfun f (sliceMarg w univ J) (tiltP w s₀) u x) *
        Gam f (sliceMarg w univ J) (tiltP w s₀) u x := by
    intro u
    rw [← eq_3_2_tilt hw J s₀ hf0 hf1 u x]
    refine Finset.sum_congr rfl fun C _ => ?_
    simp only [hc, hg]
    ring
  have hFi : MeasureTheory.Integrable fun u =>
      Real.exp (Afun f (sliceMarg w univ J) (tiltP w s₀) u + Dfun f (sliceMarg w univ J) (tiltP w s₀) u x) *
        Gam f (sliceMarg w univ J) (tiltP w s₀) u x := by
    have e : (fun u => Real.exp (Afun f (sliceMarg w univ J) (tiltP w s₀) u +
        Dfun f (sliceMarg w univ J) (tiltP w s₀) u x) * Gam f (sliceMarg w univ J) (tiltP w s₀) u x) =
        fun u => ∑ C : Finset (Fin N), c C * g C u := funext fun u => (hpw u).symm
    rw [e]
    exact MeasureTheory.integrable_finsetSum _ fun C _ => (hgi C).const_mul (c C)
  have hsumint : ∑ C : Finset (Fin N), c C * ∫ u, g C u =
      ∫ u, Real.exp (Afun f (sliceMarg w univ J) (tiltP w s₀) u + Dfun f (sliceMarg w univ J) (tiltP w s₀) u x) *
        Gam f (sliceMarg w univ J) (tiltP w s₀) u x := by
    have h1 : ∀ C : Finset (Fin N), c C * ∫ u, g C u = ∫ u, c C * g C u := fun C =>
      (MeasureTheory.integral_const_mul (c C) (g C)).symm
    rw [Finset.sum_congr rfl fun C _ => h1 C,
      ← MeasureTheory.integral_finsetSum _ (fun C _ => (hgi C).const_mul (c C))]
    exact MeasureTheory.integral_congr_ae (Filter.Eventually.of_forall hpw)
  -- the split of `∫_ℝ` into the bulk and its complement
  have hset : (Set.Icc (-r) r)ᶜ = {u : ℝ | r < |u|} := by
    ext u
    simp only [Set.mem_compl_iff, Set.mem_Icc, Set.mem_ofPred_eq]
    constructor
    · intro h
      by_contra h'
      exact h (abs_le.mp (not_lt.mp h'))
    · intro h h'
      exact absurd (abs_le.mpr h') (not_le.mpr h)
  have hsplit : ∫ u, Real.exp (Afun f (sliceMarg w univ J) (tiltP w s₀) u +
        Dfun f (sliceMarg w univ J) (tiltP w s₀) u x) * Gam f (sliceMarg w univ J) (tiltP w s₀) u x =
      (∫ u in (-r)..r, Real.exp (Afun f (sliceMarg w univ J) (tiltP w s₀) u +
        Dfun f (sliceMarg w univ J) (tiltP w s₀) u x) * Gam f (sliceMarg w univ J) (tiltP w s₀) u x) +
      ∫ u, Set.indicator {u : ℝ | r < |u|} (fun u =>
        Real.exp (Afun f (sliceMarg w univ J) (tiltP w s₀) u + Dfun f (sliceMarg w univ J) (tiltP w s₀) u x) *
          Gam f (sliceMarg w univ J) (tiltP w s₀) u x) u := by
    rw [← MeasureTheory.integral_add_compl measurableSet_Icc hFi, intervalIntegral.integral_of_le (by linarith),
      ← MeasureTheory.integral_Icc_eq_integral_Ioc, hset,
      MeasureTheory.integral_indicator ((isOpen_lt continuous_const continuous_abs).measurableSet)]
  -- the bulk average
  obtain ⟨hZ, hYc, hid⟩ := ra_bulk_identity hf0 hf1 hN hp hq hr x fun u hu => (hY u hu).trans hy
  set Z := ∫ u in (-r)..r, Real.exp (Afun f (sliceMarg w univ J) (tiltP w s₀) u) *
    barGam f (sliceMarg w univ J) (tiltP w s₀) u with hZdef
  have hAc := bk_continuous_Afun hf0 hf1 hp hq
  have hGc := bk_continuous_barGam hf0 hf1 hp hq
  have hG0 : ∀ u, 0 < barGam f (sliceMarg w univ J) (tiltP w s₀) u := barGam_pos hf0 hf1 hN hp hq
  set ρ : ℝ → ℝ := fun u => Real.exp (Afun f (sliceMarg w univ J) (tiltP w s₀) u) *
    barGam f (sliceMarg w univ J) (tiltP w s₀) u / Z with hρ
  have hρc : Continuous ρ := ((Real.continuous_exp.comp hAc).mul hGc).div_const _
  have hρ0 : ∀ u, |u| ≤ r → 0 ≤ ρ u := fun u _ => div_nonneg (mul_nonneg (Real.exp_pos _).le (hG0 u).le) hZ.le
  have hρ1 : ∫ u in (-r)..r, ρ u = 1 := by
    simp only [hρ]
    rw [intervalIntegral.integral_div]
    exact div_self hZ.ne'
  have hρK' : ∀ u, |u| ≤ r → ρ u ≤ K * Real.exp (-(β * u ^ 2)) := fun u hu => by
    have h := hρK u hu
    rw [os_rhoB_eq hu] at h
    exact h
  have hDc := ty_continuous_Dfun hf0 hf1 hp hq x
  have hM := ra_bulk_upper hr hK hβ hb hbβ hy0 hρc hDc hYc hρ0 hρ1 hρK' hD hY
  have hN0 : N0b f (sliceMarg w univ J) (tiltP w s₀) (pbAtom (tiltP w s₀) J) r = pbAtom (tiltP w s₀) J * Z := rfl
  have hZ0 : 0 ≤ pbAtom (tiltP w s₀) J * Z := mul_nonneg hP0.le hZ.le
  -- assembling
  have hdiv : hint κ w J f x / sliceProb w univ J (wordOnes x) ≤
      (1 + 2 * δ) * (N0b f (sliceMarg w univ J) (tiltP w s₀) (pbAtom (tiltP w s₀) J) r *
          ((1 + y) * Real.exp a * (1 + b * (2 * K / β) * Real.sqrt (4 * Real.pi / β))) +
        pbAtom (tiltP w s₀) J * ∫ u, Set.indicator {u : ℝ | r < |u|} (fun u =>
          Real.exp (Afun f (sliceMarg w univ J) (tiltP w s₀) u + Dfun f (sliceMarg w univ J) (tiltP w s₀) u x) *
            Gam f (sliceMarg w univ J) (tiltP w s₀) u x) u) := by
    unfold hint
    rw [Finset.sum_div]
    calc ∑ C : Finset (Fin N), auxJoint w J f C x *
          (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 1 else 0) /
            sliceProb w univ J (wordOnes x)
        ≤ ∑ C : Finset (Fin N), (1 + 2 * δ) * (pbAtom (tiltP w s₀) J * (c C * ∫ u, g C u)) :=
          Finset.sum_le_sum fun C _ => hchild C
      _ = (1 + 2 * δ) * (pbAtom (tiltP w s₀) J * ∑ C : Finset (Fin N), c C * ∫ u, g C u) := by
          rw [← Finset.mul_sum, ← Finset.mul_sum]
      _ = (1 + 2 * δ) * (pbAtom (tiltP w s₀) J * (Z * ∫ u in (-r)..r, ρ u *
            (Real.exp (Dfun f (sliceMarg w univ J) (tiltP w s₀) u x) *
              (1 + Yfun f (sliceMarg w univ J) (tiltP w s₀) u x))) +
          pbAtom (tiltP w s₀) J * ∫ u, Set.indicator {u : ℝ | r < |u|} (fun u =>
            Real.exp (Afun f (sliceMarg w univ J) (tiltP w s₀) u + Dfun f (sliceMarg w univ J) (tiltP w s₀) u x) *
              Gam f (sliceMarg w univ J) (tiltP w s₀) u x) u) := by
          rw [hsumint, hsplit, hid]
          ring
      _ ≤ _ := by
          rw [hN0]
          apply mul_le_mul_of_nonneg_left _ (by linarith)
          have := mul_le_mul_of_nonneg_left hM hZ0
          nlinarith
  have h := mul_le_mul_of_nonneg_right hdiv hpx.le
  rwa [div_mul_cancel₀ _ hpx.ne'] at h


/-! ## §7 Scalar facts for the real-object assembly -/

theorem ra_exp_neg_le_inv {t : ℝ} (ht : 0 < t) : Real.exp (-t) ≤ 1 / t := by
  have h := Real.add_one_le_exp t
  rw [Real.exp_neg, ← one_div]
  exact one_div_le_one_div_of_le ht (by linarith)

/-- `√(log m)/m ≤ 1/√m` for `m ≥ 1`. -/
theorem ra_sqrt_log_div_le {m : ℝ} (hm : 1 ≤ m) : Real.sqrt (Real.log m) / m ≤ 1 / Real.sqrt m := by
  have hm0 : 0 < m := by linarith
  have hlog : Real.log m ≤ m := by linarith [Real.log_le_sub_one_of_pos hm0]
  have hs : Real.sqrt (Real.log m) ≤ Real.sqrt m := Real.sqrt_le_sqrt hlog
  have hsm : 0 < Real.sqrt m := Real.sqrt_pos.mpr hm0
  have hmm : m = Real.sqrt m * Real.sqrt m := (Real.mul_self_sqrt hm0.le).symm
  rw [div_le_div_iff₀ hm0 hsm]
  nlinarith

/-- **`ε₁ ≤ C/ℓ`** (App Q l.669, l.808): with `m = fN ≥ ℓ² ≥ 1`,
`C₀ √(log m)/m + 4e^{−cm} ≤ (C₀ + 4/c)/ℓ`. -/
theorem ra_eps1_le {C₀ c m ℓ : ℝ} (hC₀ : 0 ≤ C₀) (hc : 0 < c) (hℓ : 1 ≤ ℓ) (hm : ℓ ^ 2 ≤ m) :
    C₀ * Real.sqrt (Real.log m) / m + 4 * Real.exp (-(c * m)) ≤ (C₀ + 4 / c) / ℓ := by
  have hℓ0 : 0 < ℓ := by linarith
  have hm1 : 1 ≤ m := by nlinarith
  have hm0 : 0 < m := by linarith
  have h1 : Real.sqrt (Real.log m) / m ≤ 1 / ℓ := by
    refine (ra_sqrt_log_div_le hm1).trans ?_
    apply one_div_le_one_div_of_le hℓ0
    rw [show ℓ = Real.sqrt (ℓ ^ 2) by rw [Real.sqrt_sq hℓ0.le]]
    exact Real.sqrt_le_sqrt hm
  have h2 : Real.exp (-(c * m)) ≤ 1 / (c * ℓ) := by
    refine (ra_exp_neg_le_inv (by positivity)).trans ?_
    apply one_div_le_one_div_of_le (by positivity)
    have : ℓ ≤ m := by nlinarith
    exact mul_le_mul_of_nonneg_left this hc.le
  have e1 : C₀ * Real.sqrt (Real.log m) / m = C₀ * (Real.sqrt (Real.log m) / m) := by ring
  have e2 : (C₀ + 4 / c) / ℓ = C₀ * (1 / ℓ) + 4 * (1 / (c * ℓ)) := by field_simp
  rw [e1, e2]
  have := mul_le_mul_of_nonneg_left h1 hC₀
  have := mul_le_mul_of_nonneg_left h2 (show (0 : ℝ) ≤ 4 by norm_num)
  linarith

/-- **`|I_C − 1| ≤ √2 K/ℓ` on interior children** (App Q l.662–670: "all children to which (2.17) is applied have size
above its threshold"): for `m ≥ fN/2` with `fN ≥ ℓ² ≥ 1`, `K √(log m)/m ≤ √2 K/ℓ`. -/
theorem ra_delta_le {K m fN ℓ : ℝ} (hK : 0 ≤ K) (hℓ : 1 ≤ ℓ) (hfN : ℓ ^ 2 ≤ fN) (hm : fN / 2 ≤ m) (hm1 : 1 ≤ m) :
    K * Real.sqrt (Real.log m) / m ≤ Real.sqrt 2 * K / ℓ := by
  have hℓ0 : 0 < ℓ := by linarith
  have hm0 : 0 < m := by linarith
  have h1 := ra_sqrt_log_div_le hm1
  have hs2 : 0 < Real.sqrt 2 := Real.sqrt_pos.mpr (by norm_num)
  have h2 : 1 / Real.sqrt m ≤ Real.sqrt 2 / ℓ := by
    rw [div_le_div_iff₀ (Real.sqrt_pos.mpr hm0) hℓ0, one_mul]
    have h3 : ℓ ^ 2 ≤ 2 * m := by linarith
    have h4 : Real.sqrt (ℓ ^ 2) ≤ Real.sqrt (2 * m) := Real.sqrt_le_sqrt h3
    rw [Real.sqrt_sq hℓ0.le, Real.sqrt_mul (by norm_num)] at h4
    exact h4
  have e1 : K * Real.sqrt (Real.log m) / m = K * (Real.sqrt (Real.log m) / m) := by ring
  have e2 : Real.sqrt 2 * K / ℓ = K * (Real.sqrt 2 / ℓ) := by ring
  rw [e1, e2]
  exact mul_le_mul_of_nonneg_left (h1.trans h2) hK

/-- The comparisons of `η_z = z/ℓ + z/√N` used in §3.8 (`f ≤ 1/4`, so `√N ≥ 4ℓ`). -/
theorem ra_eta_facts {N : ℕ} (hN : 0 < N) {f z : ℝ} (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (hz : 1 ≤ z) :
    z / ell f N ≤ etaZ z f N ∧ z / Real.sqrt N ≤ etaZ z f N ∧ 1 / ell f N ≤ etaZ z f N ∧
      1 / Real.sqrt N ≤ etaZ z f N ∧ etaZ z f N ≤ 5 / 4 * (z / ell f N) := by
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hsN : 0 < Real.sqrt N := Real.sqrt_pos.mpr hNr
  have hℓ : 0 < ell f N := mul_pos hf0 hsN
  have hz0 : 0 ≤ z := by linarith
  have h1 : 0 ≤ z / ell f N := by positivity
  have h2 : 0 ≤ z / Real.sqrt N := by positivity
  have h3 : 1 / ell f N ≤ z / ell f N := div_le_div_of_nonneg_right hz hℓ.le
  have h4 : 1 / Real.sqrt N ≤ z / Real.sqrt N := div_le_div_of_nonneg_right hz hsN.le
  have h5 : z / Real.sqrt N ≤ 1 / 4 * (z / ell f N) := by
    have hell : ell f N = f * Real.sqrt N := rfl
    rw [hell, div_le_iff₀ hsN]
    field_simp
    nlinarith
  unfold etaZ
  refine ⟨by linarith, by linarith, by linarith, by linarith, by linarith⟩

/-- `√(A/(cℓ²)) = √(A/c)/ℓ`. -/
theorem ra_sqrt_div_sq {A c ℓ : ℝ} (hA : 0 ≤ A) (hc : 0 < c) (hℓ : 0 < ℓ) :
    Real.sqrt (A / (c * ℓ ^ 2)) = Real.sqrt (A / c) / ℓ := by
  have e : A / (c * ℓ ^ 2) = A / c / ℓ ^ 2 := by rw [div_div]
  rw [e, Real.sqrt_div (div_nonneg hA hc.le), Real.sqrt_sq hℓ.le]

/-- `b (K/β) √(2π/β) = G z/ℓ` and `b (2K/β) √(4π/β) = G' z/ℓ` for `b = C z ℓ`, `K = C' ℓ`, `β = c ℓ²`. -/
theorem ra_gauss_coeff {C C' c z ℓ A M : ℝ} (hc : 0 < c) (hℓ : 0 < ℓ) (hA : 0 ≤ A) :
    C * z * ℓ * (M * (C' * ℓ) / (c * ℓ ^ 2) * Real.sqrt (A / (c * ℓ ^ 2))) =
      M * C * C' * Real.sqrt (A / c) / c * (z / ℓ) := by
  rw [ra_sqrt_div_sq hA hc hℓ]
  field_simp

set_option maxHeartbeats 2000000 in
/-- The all-point lower estimate (A) of §3.8 (App Q l.808) at the points of `T_z` of a real parent, as used by
`rf_3_8`: the inputs are the per-parent instances of (3.17), (3.14), (3.28) and `N_0^b ≥ 1/2`. -/
theorem rf38_pointA {N : ℕ} {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) {f : ℝ}
    (hf0 : 0 < f) (hf1' : f < 1)
    (hN : 0 < N) (hNr : (0 : ℝ) < N) (hN1 : (1 : ℝ) ≤ N)
    (hq' : ∀ i, 0 < tiltP w (tiltOf w J) i ∧ tiltP w (tiltOf w J) i < 1)
    {R₀ CL : ℝ} {C₀ : ℕ} {r₀ r₁₇ C₁₇ c₁₇ C₁₄ c₁₄ C₂₈ G₁ Cε CA η z : ℝ}
    (hr₀ : 0 < r₀) (hr1 : r₀ ≤ 1) (hr17 : r₀ ≤ r₁₇) (hC₁₇ : 0 ≤ C₁₇) (hc₁₇ : 0 < c₁₇) (hc₁₄ : 0 < c₁₄)
    (hC₁₄ : 0 ≤ C₁₄) (hC₂₈ : 0 ≤ C₂₈) (hCε0 : 0 ≤ Cε) (hCε : Cε = C₁₇ + 4 / c₁₇)
    (hG₁ : G₁ = 1 * C₂₈ * C₁₄ * Real.sqrt (2 * Real.pi / c₁₄) / c₁₄) (hG₁0 : 0 ≤ G₁)
    (hCA : CA = Cε + 3 * C₂₈ + G₁) (hℓ1 : 1 ≤ ell f N) (hℓ0 : 0 < ell f N) (hfN : ell f N ^ 2 ≤ f * N)
    (hℓCε : Cε ≤ ell f N) (hz : 1 ≤ z) (hη1 : z / ell f N ≤ η) (hη2 : z / Real.sqrt N ≤ η)
    (hη3 : 1 / ell f N ≤ η) (hβ : 0 < c₁₄ * ell f N ^ 2) (hb : 0 ≤ C₂₈ * z * ell f N)
    (hyη : 2 * C₂₈ * z / Real.sqrt N ≤ 2 * C₂₈ * η) (hy : 2 * C₂₈ * z / Real.sqrt N ≤ 1 / 2)
    (hN0h : 1 / 2 ≤ N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀)
    (hρK : ∀ u, |u| ≤ r₀ → rhoB f (sliceMarg w univ J) (tiltP w (tiltOf w J)) r₀ u ≤
      C₁₄ * ell f N * Real.exp (-(c₁₄ * ell f N ^ 2 * u ^ 2)))
    (H17' : ∀ x : Fin N → Bool, (#(wordOnes x) : ℤ) = J →
      (1 - (C₁₇ * Real.sqrt (Real.log (f * N)) / (f * N) + 4 * Real.exp (-(c₁₇ * (f * N))))) *
          (pbAtom (tiltP w (tiltOf w J)) J) *
          ∫ u in (-r₁₇)..r₁₇, Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u +
            Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) * Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x ≤
        Haux w J f x / sliceProb w univ J (wordOnes x))
    (h328z : ∀ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z, ∀ u : ℝ, |u| ≤ r₀ →
      |Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x| ≤ C₂₈ * z * (1 / Real.sqrt N + ell f N * u ^ 2) ∧
        |Yfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x| ≤ C₂₈ * z * (|u| + 1 / N) / Real.sqrt N) :
    ∀ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z,
      N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ * (1 - CA * η) *
        sliceProb w univ J (wordOnes x) ≤ Haux w J f x := by
  intro x hx
  have hsl := (mem_Tz.mp hx).1
  have h17 := H17' x hsl
  set ε₁ := C₁₇ * Real.sqrt (Real.log (f * N)) / (f * N) + 4 * Real.exp (-(c₁₇ * (f * N))) with hε₁
  have hε0 : 0 ≤ ε₁ := by positivity
  have hεl : ε₁ ≤ Cε / ell f N := by rw [hCε]; exact ra_eps1_le hC₁₇ hc₁₇ hℓ1 hfN
  have hεη : ε₁ ≤ Cε * η := hεl.trans (by rw [div_eq_mul_one_div]; exact mul_le_mul_of_nonneg_left hη3 hCε0)
  have hε1 : ε₁ ≤ 1 := hεl.trans (by rw [div_le_one hℓ0]; exact hℓCε)
  have hDx : ∀ u, |u| ≤ r₀ → |Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x| ≤
      C₂₈ * z / Real.sqrt N + C₂₈ * z * ell f N * u ^ 2 := fun u hu => by
    have h := (h328z x hx u hu).1
    have e : C₂₈ * z * (1 / Real.sqrt N + ell f N * u ^ 2) = C₂₈ * z / Real.sqrt N + C₂₈ * z * ell f N * u ^ 2 := by
      ring
    linarith only [h, e]
  have hYx : ∀ u, |u| ≤ r₀ → |Yfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x| ≤
      2 * C₂₈ * z / Real.sqrt N := fun u hu => by
    have h := (h328z x hx u hu).2
    have h1 : |u| + 1 / (N : ℝ) ≤ 2 := by
      have : 1 / (N : ℝ) ≤ 1 := by rw [div_le_one hNr]; exact hN1
      linarith only [hu, hr1, this]
    have h2 : C₂₈ * z * (|u| + 1 / N) / Real.sqrt N ≤ C₂₈ * z * 2 / Real.sqrt N :=
      div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_left h1 (by positivity)) (Real.sqrt_nonneg _)
    have e2 : C₂₈ * z * 2 / Real.sqrt N = 2 * C₂₈ * z / Real.sqrt N := by ring
    linarith only [h, h2, e2]
  have hA := ra_lower_A hw hf0 hf1' hN hq' (pbAtom_tiltP_pos hw _ hJ0 hJN).le hr₀ hr17 hε1 (by positivity) hβ hb
    hy hsl h17 hρK hDx hYx
  have hgc := ra_gauss_coeff (C := C₂₈) (C' := C₁₄) (z := z) (A := 2 * Real.pi) (M := 1) hc₁₄ hℓ0
    (by positivity)
  have hgc' : C₂₈ * z * ell f N * (C₁₄ * ell f N / (c₁₄ * ell f N ^ 2) *
      Real.sqrt (2 * Real.pi / (c₁₄ * ell f N ^ 2))) = G₁ * (z / ell f N) := by
    rw [hG₁, ← hgc]
    ring
  have hX : C₂₈ * z / Real.sqrt N + C₂₈ * z * ell f N * (C₁₄ * ell f N / (c₁₄ * ell f N ^ 2) *
      Real.sqrt (2 * Real.pi / (c₁₄ * ell f N ^ 2))) + 2 * C₂₈ * z / Real.sqrt N ≤ (3 * C₂₈ + G₁) * η := by
    rw [hgc']
    have h1 : C₂₈ * z / Real.sqrt N ≤ C₂₈ * η := by
      rw [mul_div_assoc]; exact mul_le_mul_of_nonneg_left hη2 hC₂₈
    have h2 : G₁ * (z / ell f N) ≤ G₁ * η := mul_le_mul_of_nonneg_left hη1 hG₁0
    linarith only [h1, h2, hyη]
  have hX0 : 0 ≤ C₂₈ * z / Real.sqrt N + C₂₈ * z * ell f N * (C₁₄ * ell f N / (c₁₄ * ell f N ^ 2) *
      Real.sqrt (2 * Real.pi / (c₁₄ * ell f N ^ 2))) + 2 * C₂₈ * z / Real.sqrt N := by positivity
  have hN0 : 0 ≤ N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ := by
    linarith only [hN0h]
  have hpx := (ty_sliceProb_pos hw hsl).le
  have hfac : 1 - CA * η ≤ (1 - ε₁) * (1 - C₂₈ * z / Real.sqrt N -
      C₂₈ * z * ell f N * (C₁₄ * ell f N / (c₁₄ * ell f N ^ 2) *
        Real.sqrt (2 * Real.pi / (c₁₄ * ell f N ^ 2))) - 2 * C₂₈ * z / Real.sqrt N) := by
    have h1 : CA * η = Cε * η + (3 * C₂₈ + G₁) * η := by rw [hCA]; ring
    have h2 := mul_nonneg hε0 hX0
    linarith only [h1, h2, hεη, hX]
  calc N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ * (1 - CA * η) *
        sliceProb w univ J (wordOnes x)
      ≤ N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ *
          ((1 - ε₁) * (1 - C₂₈ * z / Real.sqrt N -
            C₂₈ * z * ell f N * (C₁₄ * ell f N / (c₁₄ * ell f N ^ 2) *
              Real.sqrt (2 * Real.pi / (c₁₄ * ell f N ^ 2))) - 2 * C₂₈ * z / Real.sqrt N)) *
          sliceProb w univ J (wordOnes x) :=
        mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hfac hN0) hpx
    _ ≤ Haux w J f x := hA

set_option maxHeartbeats 4000000 in
/-- The interior upper estimate (B) of §3.8 (App Q l.808) at the points of `T_z` of a real parent, as used by
`rf_3_8`: the inputs are the per-parent instances of (2.17), (3.14), (3.28), the outside-bulk integral of §3.7 and
`N_0^b ≥ 1/2`. -/
theorem rf38_pointB {N : ℕ} {w : Fin N → ℝ} {κ Λ : ℝ} (hr : ∀ i j, w i ≤ Λ * w j) (hw : ∀ i, 0 < w i) {J : ℤ}
    (hJ0 : 0 ≤ J) (hJN : J ≤ N) {f : ℝ} (hf0 : 0 < f) (hf1' : f < 1)
    (hN : 0 < N) (hNr : (0 : ℝ) < N) (hN1 : (1 : ℝ) ≤ N)
    (hq' : ∀ i, 0 < tiltP w (tiltOf w J) i ∧ tiltP w (tiltOf w J) i < 1)
    (hp' : ∀ i, 0 ≤ sliceMarg w univ J i ∧ sliceMarg w univ J i ≤ 1)
    {R₀ CL : ℝ} {C₀ : ℕ} {r₀ C₁₄ c₁₄ C₂₈ G₂ E Xmax CA C₁₃ CS K₁₇ m_an C₃₀ c₃₀ η z : ℝ}
    (hr₀ : 0 < r₀) (hr1 : r₀ ≤ 1) (hc₁₄ : 0 < c₁₄) (hC₁₄ : 0 ≤ C₁₄) (hC₂₈ : 0 ≤ C₂₈) (hK₁₇ : 0 ≤ K₁₇)
    (hG₂ : G₂ = 2 * C₂₈ * C₁₄ * Real.sqrt (4 * Real.pi / c₁₄) / c₁₄) (hG₂0 : 0 ≤ G₂)
    (hE : E = 2 * (Real.sqrt 2 * K₁₇) + 3 * C₂₈ + G₂)
    (hXmax : Xmax = CA + C₁₃ + 2 * CS + E + 1) (hCA0 : 0 ≤ CA) (hC₁₃ : 0 ≤ C₁₃) (hCS : 0 ≤ CS)
    (hℓ1 : 1 ≤ ell f N) (hℓ0 : 0 < ell f N) (hfN : ell f N ^ 2 ≤ f * N) (hℓman : 2 * m_an ≤ ell f N)
    (hℓK : 2 * (2 * (Real.sqrt 2 * K₁₇)) ≤ ell f N) (hη0 : 0 ≤ η) (hη1 : z / ell f N ≤ η)
    (hη2 : z / Real.sqrt N ≤ η) (hη3 : 1 / ell f N ≤ η) (hXη : Xmax * η ≤ 1 / 2) (hz : 1 ≤ z)
    (hβ : 0 < c₁₄ * ell f N ^ 2) (hb : 0 ≤ C₂₈ * z * ell f N) (hbβ : C₂₈ * z * ell f N ≤ c₁₄ * ell f N ^ 2 / 2)
    (hy0 : 0 ≤ 2 * C₂₈ * z / Real.sqrt N) (hyη : 2 * C₂₈ * z / Real.sqrt N ≤ 2 * C₂₈ * η)
    (hy : 2 * C₂₈ * z / Real.sqrt N ≤ 1 / 2)
    (hN0h : 1 / 2 ≤ N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀)
    (H217 : ∀ (m : ℕ) (w' : Fin m → ℝ) (U : ℤ), m_an ≤ m → (∀ i, 0 < w' i) → (∀ i j, w' i ≤ Λ * w' j) →
      κ / 2 * m ≤ U → (U : ℝ) ≤ (1 - κ / 2) * m → |normI w' U - 1| ≤ K₁₇ * Real.sqrt (Real.log m) / m)
    (hρK : ∀ u, |u| ≤ r₀ → rhoB f (sliceMarg w univ J) (tiltP w (tiltOf w J)) r₀ u ≤
      C₁₄ * ell f N * Real.exp (-(c₁₄ * ell f N ^ 2 * u ^ 2)))
    (h328z : ∀ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z, ∀ u : ℝ, |u| ≤ r₀ →
      |Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x| ≤ C₂₈ * z * (1 / Real.sqrt N + ell f N * u ^ 2) ∧
        |Yfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x| ≤ C₂₈ * z * (|u| + 1 / N) / Real.sqrt N)
    (hout' : ∀ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z,
      (pbAtom (tiltP w (tiltOf w J)) J) * ∫ u, Set.indicator {u : ℝ | r₀ < |u|} (fun u =>
        Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u +
          Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) * Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) u ≤
        C₃₀ * Real.exp (-(c₃₀ / 2 * ell f N ^ 2))) :
    ∀ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z,
      hint κ w J f x ≤ (N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ *
        (1 + 2 * E * η) + 2 * (C₃₀ * Real.exp (-(c₃₀ / 2 * ell f N ^ 2)))) *
        sliceProb w univ J (wordOnes x) := by
  intro x hx
  have hsl := (mem_Tz.mp hx).1
  -- `|I_C − 1| ≤ δ` on interior children
  have hδ : ∀ C : Finset (Fin N), childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) →
      |normI (wC w C) (#(C.filter fun i => x i = true) : ℤ) - 1| ≤ Real.sqrt 2 * K₁₇ / ell f N := by
    intro C hint'
    obtain ⟨hc1, -, hc3, hc4⟩ := hint'
    have hj := ra_slice_child hsl C
    rw [hj] at hc3 hc4
    have hCpos : (1 : ℝ) ≤ #C := by
      have : (0 : ℝ) < #C := lt_of_lt_of_le (by positivity) hc1
      have h' : 0 < #C := by exact_mod_cast this
      exact_mod_cast h'
    have hman : m_an ≤ (#C : ℝ) := by
      have h1 : ell f N ^ 2 / 2 ≤ #C := by linarith only [hc1, hfN]
      have h2 : ell f N * 1 ≤ ell f N * ell f N := mul_le_mul_of_nonneg_left hℓ1 hℓ0.le
      have h3 : ell f N ^ 2 = ell f N * ell f N := by ring
      linarith only [h1, h2, h3, hℓman]
    have h217 := H217 #C (wC w C) (#(C.filter fun i => x i = true) : ℤ) hman (wC_pos hw C)
      (fun k l => wC_ratio hr C k l) (by exact_mod_cast hc3) (by exact_mod_cast hc4)
    exact h217.trans (ra_delta_le hK₁₇ hℓ1 hfN hc1 hCpos)
  have hδ0 : 0 ≤ Real.sqrt 2 * K₁₇ / ell f N := by positivity
  have hδ2 : Real.sqrt 2 * K₁₇ / ell f N ≤ 1 / 2 := by
    rw [div_le_iff₀ hℓ0]
    linarith only [hℓK, hℓ0.le]
  have hDx : ∀ u, |u| ≤ r₀ → |Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x| ≤
      C₂₈ * z / Real.sqrt N + C₂₈ * z * ell f N * u ^ 2 := fun u hu => by
    have h := (h328z x hx u hu).1
    have e : C₂₈ * z * (1 / Real.sqrt N + ell f N * u ^ 2) = C₂₈ * z / Real.sqrt N + C₂₈ * z * ell f N * u ^ 2 := by
      ring
    linarith only [h, e]
  have hYx : ∀ u, |u| ≤ r₀ → |Yfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x| ≤
      2 * C₂₈ * z / Real.sqrt N := fun u hu => by
    have h := (h328z x hx u hu).2
    have h1 : |u| + 1 / (N : ℝ) ≤ 2 := by
      have : 1 / (N : ℝ) ≤ 1 := by rw [div_le_one hNr]; exact hN1
      linarith only [hu, hr1, this]
    have h2 : C₂₈ * z * (|u| + 1 / N) / Real.sqrt N ≤ C₂₈ * z * 2 / Real.sqrt N :=
      div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_left h1 (by positivity)) (Real.sqrt_nonneg _)
    have e2 : C₂₈ * z * 2 / Real.sqrt N = 2 * C₂₈ * z / Real.sqrt N := by ring
    linarith only [h, h2, e2]
  have hB := ra_upper_B hw hf0 hf1' hN (tiltOf w J) hr₀ (by positivity) hβ hb hbβ hy0 hy hδ0 hδ2 hsl hδ hρK hDx hYx
  have hO := hout' x hx
  -- the factor `(1 + 2δ)(1 + y)e^a(1 + G₂ z/ℓ) ≤ 1 + 2Eη`
  have hgc := ra_gauss_coeff (C := C₂₈) (C' := C₁₄) (z := z) (A := 4 * Real.pi) (M := 2) hc₁₄ hℓ0 (by positivity)
  have hgc' : C₂₈ * z * ell f N * (2 * (C₁₄ * ell f N) / (c₁₄ * ell f N ^ 2)) *
      Real.sqrt (4 * Real.pi / (c₁₄ * ell f N ^ 2)) = G₂ * (z / ell f N) := by
    rw [hG₂, ← hgc]
    ring
  set s := 2 * (Real.sqrt 2 * K₁₇ / ell f N) + 2 * C₂₈ * z / Real.sqrt N + C₂₈ * z / Real.sqrt N +
    G₂ * (z / ell f N) with hs
  have hs0 : 0 ≤ s := by positivity
  have hsE : s ≤ E * η := by
    have h1 : Real.sqrt 2 * K₁₇ / ell f N ≤ Real.sqrt 2 * K₁₇ * η := by
      rw [div_eq_mul_one_div]; exact mul_le_mul_of_nonneg_left hη3 (by positivity)
    have h2 : C₂₈ * z / Real.sqrt N ≤ C₂₈ * η := by rw [mul_div_assoc]; exact mul_le_mul_of_nonneg_left hη2 hC₂₈
    have h3 : G₂ * (z / ell f N) ≤ G₂ * η := mul_le_mul_of_nonneg_left hη1 hG₂0
    rw [hs, hE]
    linarith only [h1, h2, hyη, h3]
  have hs1 : s ≤ 1 := by
    have : E * η ≤ Xmax * η := mul_le_mul_of_nonneg_right (by rw [hXmax]; linarith only [hCA0, hC₁₃, hCS]) hη0
    linarith only [hsE, this, hXη]
  have hfact : (1 + 2 * (Real.sqrt 2 * K₁₇ / ell f N)) * ((1 + 2 * C₂₈ * z / Real.sqrt N) *
      Real.exp (C₂₈ * z / Real.sqrt N) * (1 + C₂₈ * z * ell f N * (2 * (C₁₄ * ell f N) / (c₁₄ * ell f N ^ 2)) *
        Real.sqrt (4 * Real.pi / (c₁₄ * ell f N ^ 2)))) ≤ 1 + 2 * E * η := by
    rw [hgc']
    have e1 := Real.add_one_le_exp (2 * (Real.sqrt 2 * K₁₇ / ell f N))
    have e2 := Real.add_one_le_exp (2 * C₂₈ * z / Real.sqrt N)
    have e3 := Real.add_one_le_exp (G₂ * (z / ell f N))
    have hprod : (1 + 2 * (Real.sqrt 2 * K₁₇ / ell f N)) * ((1 + 2 * C₂₈ * z / Real.sqrt N) *
        Real.exp (C₂₈ * z / Real.sqrt N) * (1 + G₂ * (z / ell f N))) ≤ Real.exp s := by
      rw [hs, Real.exp_add, Real.exp_add, Real.exp_add]
      have p1 : 0 ≤ 1 + 2 * (Real.sqrt 2 * K₁₇ / ell f N) := by positivity
      have p2 : 0 ≤ 1 + 2 * C₂₈ * z / Real.sqrt N := by positivity
      have p3 : 0 ≤ 1 + G₂ * (z / ell f N) := by positivity
      have q1 := Real.exp_pos (2 * (Real.sqrt 2 * K₁₇ / ell f N))
      have q2 := Real.exp_pos (2 * C₂₈ * z / Real.sqrt N)
      have q3 := Real.exp_pos (C₂₈ * z / Real.sqrt N)
      have q4 := Real.exp_pos (G₂ * (z / ell f N))
      calc (1 + 2 * (Real.sqrt 2 * K₁₇ / ell f N)) * ((1 + 2 * C₂₈ * z / Real.sqrt N) *
            Real.exp (C₂₈ * z / Real.sqrt N) * (1 + G₂ * (z / ell f N)))
          ≤ Real.exp (2 * (Real.sqrt 2 * K₁₇ / ell f N)) * ((Real.exp (2 * C₂₈ * z / Real.sqrt N) *
            Real.exp (C₂₈ * z / Real.sqrt N)) * Real.exp (G₂ * (z / ell f N))) := by
            apply mul_le_mul (by linarith only [e1]) _ (by positivity) q1.le
            apply mul_le_mul (mul_le_mul (by linarith only [e2]) le_rfl q3.le q2.le) (by linarith only [e3]) p3
              (by positivity)
        _ = Real.exp (2 * (Real.sqrt 2 * K₁₇ / ell f N)) * Real.exp (2 * C₂₈ * z / Real.sqrt N) *
            Real.exp (C₂₈ * z / Real.sqrt N) * Real.exp (G₂ * (z / ell f N)) := by ring
    have hexp : Real.exp s ≤ 1 + 2 * s := by
      have h := Real.abs_exp_sub_one_le (show |s| ≤ 1 by rw [abs_of_nonneg hs0]; exact hs1)
      rw [abs_of_nonneg hs0] at h
      have := (abs_le.mp h).2
      linarith only [this]
    have hsE2 : 2 * s ≤ 2 * E * η := by linarith only [hsE]
    linarith only [hprod, hexp, hsE2]
  have hN0 : 0 ≤ N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ := by
    linarith only [hN0h]
  have hpx := (ty_sliceProb_pos hw hsl).le
  have hδ1 : 1 + 2 * (Real.sqrt 2 * K₁₇ / ell f N) ≤ 2 := by linarith only [hδ2]
  have hO0 : 0 ≤ pbAtom (tiltP w (tiltOf w J)) J * ∫ u, Set.indicator {u : ℝ | r₀ < |u|} (fun u =>
      Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u +
        Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) *
        Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) u := by
    refine mul_nonneg (pbAtom_tiltP_pos hw _ hJ0 hJN).le (MeasureTheory.integral_nonneg fun u => ?_)
    by_cases hu : u ∈ {u : ℝ | r₀ < |u|}
    · rw [Set.indicator_of_mem hu]
      exact mul_nonneg (Real.exp_pos _).le (ra_Gam_pos hf0 hf1' hN hp' hq' u x).le
    · rw [Set.indicator_of_notMem hu]
      simp
  refine hB.trans (mul_le_mul_of_nonneg_right ?_ hpx)
  have h1 := mul_le_mul_of_nonneg_left hfact hN0
  have h2 := mul_le_mul_of_nonneg_right hδ1 hO0
  have h3 := mul_le_mul_of_nonneg_left hO (show (0 : ℝ) ≤ 2 by norm_num)
  calc (1 + 2 * (Real.sqrt 2 * K₁₇ / ell f N)) *
        (N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ *
          ((1 + 2 * C₂₈ * z / Real.sqrt N) * Real.exp (C₂₈ * z / Real.sqrt N) *
            (1 + C₂₈ * z * ell f N * (2 * (C₁₄ * ell f N) / (c₁₄ * ell f N ^ 2)) *
              Real.sqrt (4 * Real.pi / (c₁₄ * ell f N ^ 2)))) +
        pbAtom (tiltP w (tiltOf w J)) J * ∫ u, Set.indicator {u : ℝ | r₀ < |u|} (fun u =>
          Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u +
            Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) *
            Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) u)
      = N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ *
          ((1 + 2 * (Real.sqrt 2 * K₁₇ / ell f N)) * ((1 + 2 * C₂₈ * z / Real.sqrt N) *
            Real.exp (C₂₈ * z / Real.sqrt N) * (1 + C₂₈ * z * ell f N * (2 * (C₁₄ * ell f N) / (c₁₄ * ell f N ^ 2)) *
              Real.sqrt (4 * Real.pi / (c₁₄ * ell f N ^ 2))))) +
        (1 + 2 * (Real.sqrt 2 * K₁₇ / ell f N)) * (pbAtom (tiltP w (tiltOf w J)) J *
          ∫ u, Set.indicator {u : ℝ | r₀ < |u|} (fun u =>
            Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u +
              Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) *
              Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) u) := by ring
    _ ≤ N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ *
          (1 + 2 * E * η) + 2 * (C₃₀ * Real.exp (-(c₃₀ / 2 * ell f N ^ 2))) :=
        add_le_add h1 (h2.trans h3)

set_option maxHeartbeats 4000000 in
/-- **App Q §3.8 on the real objects, (3.31)–(3.35)** (l.783–834).  Fix `κ ∈ (0, 1/2]`, `Λ ≥ 1`, `C₀ ∈ ℕ`.  With the
series radius `R₀`, grid constant `C_L` and family `𝒮 = rfFam f w J R₀ C₀ r₀ C_L` of §3.7 (`rf_3_7`), the event
`T' = Tprime κ w J f 𝒮 z c_bad` with `c_bad = κ²/32` (the exponent of (3.23), `eq_3_23_explicit`), the baseline
`N_0^b = N0b … r₀` and `η_z = z/ℓ + z/√N`: there is a maximal bulk radius, and for every bulk radius `0 < r₀ ≤ r_max`
constants such that, at every interior parent with `ℓ ≥ ℓ₀`, `|𝒮| ≤ C_S N²` and, under **(3.32)** (`1 ≤ z ≤ c₂ℓ`,
`ℓ² ≥ C log N`, `N³e^{−cz²} ≤ z/ℓ`, with a common tail exponent `c ≤ c_bad`):
* **(3.31)** `p(T_z ∖ T') ≤ 6 e^{−c_bad ℓ²/2}`;
* **(3.33)** the chain `N_0^b ≤ 1/((1 − C_A η_z) p(T_z)) ≤ 1 + C η_z`;
* **(3.34)** `C η_z ≤ 1/2` ("choose `c₂` smaller if necessary so that the latter lower bound is positive"), and on
  `T'`: `|log(H_aux/p) − log N_0^b| ≤ C η_z` and `1 − C η_z ≤ r ≤ 1 + C η_z`;
* **(3.35)** `p(T'^c) ≤ 2|𝒮|e^{−z²} + 6e^{−cℓ²/2}` (target law) and
  `H_aux(T'^c) ≤ C|𝒮|√N e^{−cz²} + C e^{−cℓ²/2}` (execution law), distinct.
The only inputs are frozen upstream theorems: RF Cut II's (3.17) `eq_3_17` and (3.23) `eq_3_23_explicit`, RF Cut II's
(3.13)/(3.14) and `N_0^b ≤ C` (`bulk_3_13`, `bulk_half`, `bulk_N0b_le`, RFOneStep's `os_rhoB_le_gen`), RF Cut I's (2.17)
`cutI_2_17`, RFExact's (3.1)/(3.2), and §3.7 (`rf_3_7`). -/
theorem rf_3_8 {κ Λ : ℝ} (hκ0 : 0 < κ) (hκ : κ ≤ 1 / 2) (hΛ : 1 ≤ Λ) (C₀ : ℕ) :
    ∃ R₀ CL rmax : ℝ, 0 < R₀ ∧ 1 ≤ CL ∧ 0 < rmax ∧ ∀ r₀ : ℝ, 0 < r₀ → r₀ ≤ rmax →
      ∃ CA c c₂ CLN C₃₃ C₃₄ C₃₅ C₃₅' CS ℓ₀ : ℝ, 0 ≤ CA ∧ 0 < c ∧ c ≤ κ ^ 2 / 32 ∧ 0 < c₂ ∧ 0 ≤ C₃₃ ∧
        0 ≤ C₃₄ ∧ 0 ≤ C₃₅ ∧ 0 ≤ C₃₅' ∧ 0 ≤ CS ∧
        ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) → (∀ i j, w i ≤ Λ * w j) →
          κ * N ≤ J → (J : ℝ) ≤ (1 - κ) * N → 0 < f → f ≤ 1 / 4 → ℓ₀ ≤ ell f N →
          (#(rfFam f w J R₀ C₀ r₀ CL) : ℝ) ≤ CS * N ^ 2 ∧
          ∀ z : ℝ, 1 ≤ z → z ≤ c₂ * ell f N → CLN * Real.log N ≤ ell f N ^ 2 →
            (N : ℝ) ^ 3 * Real.exp (-(c * z ^ 2)) ≤ z / ell f N →
            ∑ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z \
                Tprime κ w J f (rfFam f w J R₀ C₀ r₀ CL) z (κ ^ 2 / 32), sliceProb w univ J (wordOnes x) ≤
              6 * Real.exp (-(κ ^ 2 / 32 * ell f N ^ 2 / 2)) ∧
            N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ ≤
                1 / ((1 - CA * etaZ z f N) * ∑ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z,
                  sliceProb w univ J (wordOnes x)) ∧
              1 / ((1 - CA * etaZ z f N) * ∑ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z,
                  sliceProb w univ J (wordOnes x)) ≤ 1 + C₃₃ * etaZ z f N ∧
            C₃₄ * etaZ z f N ≤ 1 / 2 ∧
            (∀ x ∈ Tprime κ w J f (rfFam f w J R₀ C₀ r₀ CL) z (κ ^ 2 / 32),
              |Real.log (Haux w J f x / sliceProb w univ J (wordOnes x)) -
                  Real.log (N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J))
                    (pbAtom (tiltP w (tiltOf w J)) J) r₀)| ≤ C₃₄ * etaZ z f N ∧
                1 - C₃₄ * etaZ z f N ≤ rRatio w J f x ∧ rRatio w J f x ≤ 1 + C₃₄ * etaZ z f N) ∧
            ∑ x ∈ (Tprime κ w J f (rfFam f w J R₀ C₀ r₀ CL) z (κ ^ 2 / 32))ᶜ, sliceProb w univ J (wordOnes x) ≤
                2 * #(rfFam f w J R₀ C₀ r₀ CL) * Real.exp (-z ^ 2) + 6 * Real.exp (-(c * ell f N ^ 2 / 2)) ∧
              ∑ x ∈ (Tprime κ w J f (rfFam f w J R₀ C₀ r₀ CL) z (κ ^ 2 / 32))ᶜ, Haux w J f x ≤
                C₃₅' * #(rfFam f w J R₀ C₀ r₀ CL) * Real.sqrt N * Real.exp (-(c * z ^ 2)) +
                  C₃₅ * Real.exp (-(c * ell f N ^ 2 / 2)) := by
  obtain ⟨R₀, CL, rmax₇, hR0, hR1, hCL1, hrmax₇, hrmax₇R, hrmax₇1, H7⟩ := rf_3_7 hκ0 hκ hΛ C₀
  obtain ⟨C₁₇, c₁₇, r₁₇, n₁₇, hC₁₇, hc₁₇, hr₁₇, H17⟩ := eq_3_17 hκ0 hκ hΛ
  obtain ⟨Ch, C₁, C₂, hCh, hC₁, hC₂, hR⟩ := real_objects_hyps hκ0 hκ hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hκ0 hκ hΛ
  obtain ⟨C₁₄, c₁₄, rmax₁₄, hC₁₄, hc₁₄, hrmax₁₄, hrmax₁₄1, H14⟩ := os_rhoB_le_gen ha ha2 hC₁ hC₂ hCh
  obtain ⟨rmax₁₃, hrmax₁₃, hrmax₁₃1, H13⟩ := bulk_3_13 hκ0 hκ hΛ
  obtain ⟨rmaxh, hrmaxh, hrmaxh1, Hh⟩ := bulk_half hκ0 hκ hΛ
  obtain ⟨K₁₇, m_an, hK₁₇, H217⟩ := cutI_2_17 (η := κ / 2) (Λ := Λ) (by positivity) (by linarith) hΛ
  refine ⟨R₀, CL, min (min rmax₇ r₁₇) (min rmax₁₄ (min rmax₁₃ rmaxh)), hR0, hCL1,
    lt_min (lt_min hrmax₇ hr₁₇) (lt_min hrmax₁₄ (lt_min hrmax₁₃ hrmaxh)), ?_⟩
  intro r₀ hr₀ hr₀max
  have hr₇ : r₀ ≤ rmax₇ := hr₀max.trans ((min_le_left _ _).trans (min_le_left _ _))
  have hr17 : r₀ ≤ r₁₇ := hr₀max.trans ((min_le_left _ _).trans (min_le_right _ _))
  have hr14 : r₀ ≤ rmax₁₄ := hr₀max.trans ((min_le_right _ _).trans (min_le_left _ _))
  have hr13 : r₀ ≤ rmax₁₃ := hr₀max.trans ((min_le_right _ _).trans ((min_le_right _ _).trans (min_le_left _ _)))
  have hrh : r₀ ≤ rmaxh := hr₀max.trans ((min_le_right _ _).trans ((min_le_right _ _).trans (min_le_right _ _)))
  have hr1 : r₀ ≤ 1 := hr₇.trans hrmax₇1
  obtain ⟨CS, C₂₇, c₂₇, C₂₈, C₂₉, c₂, c₃₀, C₃₀, ℓ₀₇, hCS, hC₂₇, hc₂₇, hC₂₈, hC₂₉, hc₂, hc₃₀, hC₃₀, hℓ₀₇, P7⟩ :=
    H7 r₀ hr₀ hr₇
  obtain ⟨ℓ₁₄, N₁₄, P14⟩ := H14 r₀ hr₀ hr14
  obtain ⟨C₁₃, N₁₃, hC₁₃, P13⟩ := H13 r₀ hr₀ hr13
  obtain ⟨ℓh, Nh, hℓh, Ph⟩ := Hh r₀ hr₀ hrh
  obtain ⟨CN, NN, hCN, PN⟩ := bulk_N0b_le hκ0 hκ hΛ r₀ hr₀ hr1
  -- the constants, in their order of choice
  have hcb : 0 < κ ^ 2 / 32 := by positivity
  set Cε := C₁₇ + 4 / c₁₇ with hCε
  set G₁ := 1 * C₂₈ * C₁₄ * Real.sqrt (2 * Real.pi / c₁₄) / c₁₄ with hG₁
  set G₂ := 2 * C₂₈ * C₁₄ * Real.sqrt (4 * Real.pi / c₁₄) / c₁₄ with hG₂
  set CA := Cε + 3 * C₂₈ + G₁ with hCA
  set E := 2 * (Real.sqrt 2 * K₁₇) + 3 * C₂₈ + G₂ with hE
  set Ce := 4 * C₃₀ / c₃₀ + 2 / (κ ^ 2 / 32) with hCe
  set C33 := 2 * (CA + 2 * CS) with hC33
  set Xmax := CA + C₁₃ + 2 * CS + E + 1 with hXmax
  set X34 := 2 * (C₁₃ + CA) + C33 + 2 * E + 2 * Ce + 1 with hX34
  set Cint := CN * (1 + 2 * E) + 2 * C₃₀ with hCint
  have hCε0 : 0 ≤ Cε := by positivity
  have hG₁0 : 0 ≤ G₁ := by positivity
  have hG₂0 : 0 ≤ G₂ := by positivity
  have hCA0 : 0 ≤ CA := by positivity
  have hE0 : 0 ≤ E := by positivity
  have hCe0 : 0 ≤ Ce := by positivity
  have hX1 : 1 ≤ Xmax := by rw [hXmax]; linarith only [hCA0, hC₁₃, hCS, hE0]
  have hX0 : 0 < Xmax := by linarith only [hX1]
  have hC33_0 : 0 ≤ C33 := by positivity
  have hX34_1 : 1 ≤ X34 := by rw [hX34]; linarith only [hC₁₃, hCA0, hC33_0, hE0, hCe0]
  have hX34_0 : 0 < X34 := by linarith only [hX34_1]
  set c₂' := min (min (min c₂ (c₁₄ / (2 * C₂₈ + 1))) (2 / (5 * Xmax))) (2 / (5 * X34)) with hc₂'
  have hc₂'0 : 0 < c₂' := lt_min (lt_min (lt_min hc₂ (by positivity)) (by positivity)) (by positivity)
  set c := min c₂₇ (κ ^ 2 / 32) with hcdef
  have hc0 : 0 < c := lt_min hc₂₇ hcb
  have hccb : c ≤ κ ^ 2 / 32 := min_le_right _ _
  have hc27 : c ≤ c₂₇ := min_le_left _ _
  have hκ2 : κ ^ 2 ≤ 1 := by
    have h := mul_le_mul hκ hκ hκ0.le (by norm_num : (0 : ℝ) ≤ 1 / 2)
    rw [sq]; linarith only [h]
  have hc1 : c ≤ 1 := hccb.trans (by linarith only [hκ2])
  set ℓ₀ := max (max (max ℓ₀₇ ℓ₁₄) (max ℓh 1)) (max (max n₁₇ (2 * m_an))
    (max (max N₁₄ N₁₃) (max (max Nh NN) (max (2 * (2 * (Real.sqrt 2 * K₁₇))) Cε)))) with hℓ₀def
  refine ⟨CA, c, c₂', 2 / c₃₀, C33, 2 * (C₁₃ + CA) + C33 + 2 * E + 2 * Ce, 12 + 6 * Cint, C₂₇, CS, ℓ₀,
    hCA0, hc0, hccb, hc₂'0, by positivity, by positivity, by positivity, hC₂₇, hCS, ?_⟩
  intro N w J f hN hw hr hJlo hJhi hf0 hf1 hℓ
  -- the parent
  obtain ⟨hp, hq, h27, h26⟩ := hR N w J hN hw hr hJlo hJhi
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hf1' : f < 1 := by linarith only [hf1]
  have hf1'' : f ≤ 1 := by linarith only [hf1]
  have hJ0 : 0 ≤ J := by
    have : (0 : ℝ) ≤ J := le_trans (mul_nonneg hκ0.le hNr.le) hJlo
    exact_mod_cast this
  have hJN : J ≤ N := by
    have hk := mul_nonneg hκ0.le hNr.le
    have : (J : ℝ) ≤ N := by linarith only [hk, hJhi]
    exact_mod_cast this
  have hp' : ∀ i, 0 ≤ sliceMarg w univ J i ∧ sliceMarg w univ J i ≤ 1 := fun i =>
    ⟨by linarith only [(hp i).1, ha], by linarith only [(hp i).2, ha]⟩
  have hq' : ∀ i, 0 < tiltP w (tiltOf w J) i ∧ tiltP w (tiltOf w J) i < 1 := fun i =>
    ⟨tiltP_pos hw _ i, tiltP_lt_one hw _ i⟩
  -- the thresholds
  have hm1 : ∀ {a b : ℝ}, a ≤ b → b ≤ ℓ₀ → a ≤ ell f N := fun h1 h2 => h1.trans (h2.trans hℓ)
  have hℓ1 : 1 ≤ ell f N := hm1 (le_max_right ℓh 1) ((le_max_right _ _).trans (le_max_left _ _))
  have hℓ07 : ℓ₀₇ ≤ ell f N := hm1 (le_max_left ℓ₀₇ ℓ₁₄) ((le_max_left _ _).trans (le_max_left _ _))
  have hℓ14 : ℓ₁₄ ≤ ell f N := hm1 (le_max_right ℓ₀₇ ℓ₁₄) ((le_max_left _ _).trans (le_max_left _ _))
  have hℓh' : ℓh ≤ ell f N := hm1 (le_max_left ℓh 1) ((le_max_right _ _).trans (le_max_left _ _))
  have hℓn17 : n₁₇ ≤ ell f N := hm1 (le_max_left n₁₇ (2 * m_an)) ((le_max_left _ _).trans (le_max_right _ _))
  have hℓman : 2 * m_an ≤ ell f N := hm1 (le_max_right n₁₇ (2 * m_an)) ((le_max_left _ _).trans (le_max_right _ _))
  have hℓN14 : N₁₄ ≤ ell f N := hm1 (le_max_left N₁₄ N₁₃) ((le_max_left _ _).trans
    ((le_max_right _ _).trans (le_max_right _ _)))
  have hℓN13 : N₁₃ ≤ ell f N := hm1 (le_max_right N₁₄ N₁₃) ((le_max_left _ _).trans
    ((le_max_right _ _).trans (le_max_right _ _)))
  have hℓNh : Nh ≤ ell f N := hm1 (le_max_left Nh NN) ((le_max_left _ _).trans ((le_max_right _ _).trans
    ((le_max_right _ _).trans (le_max_right _ _))))
  have hℓNN : NN ≤ ell f N := hm1 (le_max_right Nh NN) ((le_max_left _ _).trans ((le_max_right _ _).trans
    ((le_max_right _ _).trans (le_max_right _ _))))
  have hℓK : 2 * (2 * (Real.sqrt 2 * K₁₇)) ≤ ell f N := hm1 (le_max_left _ Cε) ((le_max_right _ _).trans
    ((le_max_right _ _).trans ((le_max_right _ _).trans (le_max_right _ _))))
  have hℓCε : Cε ≤ ell f N := hm1 (le_max_right _ Cε) ((le_max_right _ _).trans
    ((le_max_right _ _).trans ((le_max_right _ _).trans (le_max_right _ _))))
  have hℓ0 : 0 < ell f N := by linarith only [hℓ1]
  obtain ⟨hℓN, hℓfN⟩ := os_ell_facts hf0 hf1 hℓ1
  have hfN : ell f N ^ 2 ≤ f * N := by
    rw [ell_sq]
    have h := mul_le_mul_of_nonneg_right hf1'' (mul_nonneg hf0.le hNr.le)
    linarith only [h]
  have hNell : ell f N ≤ N := hℓN
  have hN14 : N₁₄ ≤ N := hℓN14.trans hNell
  have hN13 : N₁₃ ≤ N := hℓN13.trans hNell
  have hNh : Nh ≤ N := hℓNh.trans hNell
  have hNN : NN ≤ N := hℓNN.trans hNell
  have hn17 : n₁₇ ≤ f * N := hℓn17.trans hℓfN
  -- the §3.7 package at this parent, and the size bound
  obtain ⟨hsize, h327, h328, h329, h330, hout⟩ := P7 N w J f hN hw hr hJlo hJhi hf0 hf1 hℓ07
  refine ⟨hsize.1.trans hsize.2, ?_⟩
  intro z hz hzc hlogN h332
  -- `η_z` and its smallness
  obtain ⟨hη1, hη2, hη3, hη4, hη5⟩ := ra_eta_facts hN hf0 hf1 hz
  set η := etaZ z f N with hηdef
  have hzl : z / ell f N ≤ c₂' := by rw [div_le_iff₀ hℓ0]; linarith only [hzc]
  have hη0 : 0 ≤ η := le_trans (by positivity) hη1
  have hηc : η ≤ 5 / 4 * c₂' := by
    have := mul_le_mul_of_nonneg_left hzl (show (0 : ℝ) ≤ 5 / 4 by norm_num)
    linarith only [this, hη5]
  have hXη : Xmax * η ≤ 1 / 2 := by
    have h2 : c₂' ≤ 2 / (5 * Xmax) := (min_le_left _ _).trans (min_le_right _ _)
    have h3 : Xmax * (5 / 4 * (2 / (5 * Xmax))) = 1 / 2 := by
      have := hX0.ne'
      field_simp; norm_num
    have h4 := mul_le_mul_of_nonneg_left hηc hX0.le
    have h5 : Xmax * (5 / 4 * c₂') ≤ Xmax * (5 / 4 * (2 / (5 * Xmax))) :=
      mul_le_mul_of_nonneg_left (by linarith only [h2]) hX0.le
    linarith only [h4, h5, h3]
  have hX34η : X34 * η ≤ 1 / 2 := by
    have h2 : c₂' ≤ 2 / (5 * X34) := min_le_right _ _
    have h3 : X34 * (5 / 4 * (2 / (5 * X34))) = 1 / 2 := by
      have := hX34_0.ne'
      field_simp; norm_num
    have h4 := mul_le_mul_of_nonneg_left hηc hX34_0.le
    have h5 : X34 * (5 / 4 * c₂') ≤ X34 * (5 / 4 * (2 / (5 * X34))) :=
      mul_le_mul_of_nonneg_left (by linarith only [h2]) hX34_0.le
    linarith only [h4, h5, h3]
  have hη1' : η ≤ 1 / 2 := by
    have := mul_le_mul_of_nonneg_right hX1 hη0
    linarith only [this, hXη]
  have hc2c : z ≤ c₂ * ell f N := le_trans hzc (mul_le_mul_of_nonneg_right
    ((min_le_left _ _).trans ((min_le_left _ _).trans (min_le_left _ _))) hℓ0.le)
  -- (3.23)
  have h323 := eq_3_23_explicit hκ0 hκ hN hw hJlo hJhi hf0.le hf1''
  -- (3.14) and the bulk bounds
  have hρK : ∀ u, |u| ≤ r₀ → rhoB f (sliceMarg w univ J) (tiltP w (tiltOf w J)) r₀ u ≤
      C₁₄ * ell f N * Real.exp (-(c₁₄ * ell f N ^ 2 * u ^ 2)) := fun u _ =>
    P14 N (sliceMarg w univ J) (tiltP w (tiltOf w J)) f (pbAtom (tiltP w (tiltOf w J)) J) hN hp hq h27 hf0 hf1
      hN14 hℓ14 h26 u
  have hβ : 0 < c₁₄ * ell f N ^ 2 := by positivity
  have hb : 0 ≤ C₂₈ * z * ell f N := by positivity
  have hy0 : 0 ≤ 2 * C₂₈ * z / Real.sqrt N := by positivity
  have hyη : 2 * C₂₈ * z / Real.sqrt N ≤ 2 * C₂₈ * η := by
    rw [mul_div_assoc]
    exact mul_le_mul_of_nonneg_left hη2 (by positivity)
  have h3X : 3 * C₂₈ ≤ Xmax := by rw [hXmax, hCA]; linarith only [hCε0, hG₁0, hC₁₃, hCS, hE0]
  have hy : 2 * C₂₈ * z / Real.sqrt N ≤ 1 / 2 := by
    have h1 : 3 * C₂₈ * η ≤ Xmax * η := mul_le_mul_of_nonneg_right h3X hη0
    have h2 : 0 ≤ C₂₈ * η := mul_nonneg hC₂₈ hη0
    linarith only [hyη, h1, h2, hXη]
  have hbβ : C₂₈ * z * ell f N ≤ c₁₄ * ell f N ^ 2 / 2 := by
    have h1 : z ≤ c₁₄ / (2 * C₂₈ + 1) * ell f N := le_trans hzc (mul_le_mul_of_nonneg_right
      ((min_le_left _ _).trans ((min_le_left _ _).trans (min_le_right _ _))) hℓ0.le)
    have h2 : C₂₈ * z ≤ C₂₈ * (c₁₄ / (2 * C₂₈ + 1) * ell f N) := mul_le_mul_of_nonneg_left h1 hC₂₈
    have h3 : C₂₈ * (c₁₄ / (2 * C₂₈ + 1)) ≤ c₁₄ / 2 := by
      rw [← mul_div_assoc, div_le_div_iff₀ (by positivity) (by norm_num)]
      linarith only [hc₁₄.le]
    have h2' := mul_le_mul_of_nonneg_right h2 hℓ0.le
    have h3' := mul_le_mul_of_nonneg_right h3 (sq_nonneg (ell f N))
    have e1 : C₂₈ * (c₁₄ / (2 * C₂₈ + 1) * ell f N) * ell f N = C₂₈ * (c₁₄ / (2 * C₂₈ + 1)) * ell f N ^ 2 := by
      ring
    linarith only [h2', h3', e1]
  -- the two pointwise estimates on `T_z`
  have hN0h : 1 / 2 ≤ N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ :=
    Ph N w J f hN hw hr hJlo hJhi hf0 hf1 hNh hℓh'
  have hAx := rf38_pointA hw hJ0 hJN hf0 hf1' hN hNr hN1 hq' (R₀ := R₀) (CL := CL) (C₀ := C₀) hr₀ hr1 hr17
    hC₁₇ hc₁₇ hc₁₄ hC₁₄ hC₂₈ hCε0 hCε hG₁ hG₁0 hCA hℓ1 hℓ0 hfN hℓCε hz hη1 hη2 hη3 hβ hb hyη hy hN0h hρK
    (fun x hsl => H17 N w J f hw hr hJlo hJhi hf0 hf1 hn17 x hsl) (fun x hx => h328 z hz x hx)
  have hBx := rf38_pointB (κ := κ) hr hw hJ0 hJN hf0 hf1' hN hNr hN1 hq' hp' (R₀ := R₀) (CL := CL) (C₀ := C₀)
    hr₀ hr1 hc₁₄ hC₁₄ hC₂₈ hK₁₇ hG₂ hG₂0 hE hXmax hCA0 hC₁₃ hCS hℓ1 hℓ0 hfN hℓman hℓK hη0 hη1 hη2 hη3 hXη
    hz hβ hb hbβ hy0 hyη hy hN0h H217 hρK (fun x hx => h328 z hz x hx) (fun x hx => hout z hz hc2c hlogN x hx)
  -- the baseline
  have hN0l : 1 - C₁₃ * η ≤
      N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ := by
    have h1 := P13 N w J f hN hw hr hJlo hJhi hf0 hf1 hN13
    have h2 : C₁₃ / ell f N ≤ C₁₃ * η := by
      rw [div_eq_mul_one_div]
      exact mul_le_mul_of_nonneg_left hη3 hC₁₃
    linarith only [h1, h2]
  have hN0C : N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ ≤ CN :=
    PN N w J f hN hw hr hJlo hJhi hf0 hf1 hNN
  -- (3.33)
  have hpTz := ty_sum_Tz_eq hw hJ0 hJN (rfFam f w J R₀ C₀ r₀ CL) z
  have h327t := (h327 z hz).1
  have hbS : 2 * (#(rfFam f w J R₀ C₀ r₀ CL) : ℝ) * Real.exp (-z ^ 2) ≤ 2 * CS * η := by
    have he : Real.exp (-z ^ 2) ≤ Real.exp (-(c * z ^ 2)) := Real.exp_le_exp.mpr (neg_le_neg (mul_le_of_le_one_left (sq_nonneg z) hc1))
    have hN23 : (N : ℝ) ^ 2 ≤ (N : ℝ) ^ 3 := pow_le_pow_right₀ hN1 (by norm_num)
    have hS : (#(rfFam f w J R₀ C₀ r₀ CL) : ℝ) ≤ CS * N ^ 2 := hsize.1.trans hsize.2
    have hS0 : (0 : ℝ) ≤ #(rfFam f w J R₀ C₀ r₀ CL) := Nat.cast_nonneg _
    have he0 := Real.exp_pos (-z ^ 2)
    have he0' := Real.exp_pos (-(c * z ^ 2))
    calc 2 * (#(rfFam f w J R₀ C₀ r₀ CL) : ℝ) * Real.exp (-z ^ 2)
        ≤ 2 * (CS * N ^ 2) * Real.exp (-(c * z ^ 2)) := by
          apply mul_le_mul (mul_le_mul_of_nonneg_left hS (by norm_num)) he he0.le (by positivity)
      _ = 2 * CS * ((N : ℝ) ^ 2 * Real.exp (-(c * z ^ 2))) := by ring
      _ ≤ 2 * CS * ((N : ℝ) ^ 3 * Real.exp (-(c * z ^ 2))) :=
          mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right hN23 he0'.le) (by positivity)
      _ ≤ 2 * CS * (z / ell f N) := mul_le_mul_of_nonneg_left h332 (by positivity)
      _ ≤ 2 * CS * η := mul_le_mul_of_nonneg_left hη1 (by positivity)
  have hpT : 1 - 2 * CS * η ≤ ∑ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z,
      sliceProb w univ J (wordOnes x) := by linarith only [hpTz, h327t, hbS]
  have hXa : CA * η + 2 * CS * η ≤ 1 / 2 := by
    have : (CA + 2 * CS) * η ≤ Xmax * η :=
      mul_le_mul_of_nonneg_right (by rw [hXmax]; linarith only [hC₁₃, hE0]) hη0
    linarith only [this, hXη]
  have hCAη0 : 0 ≤ CA * η := mul_nonneg hCA0 hη0
  have hCSη0 : 0 ≤ 2 * CS * η := by positivity
  have hpTpos : 0 < ∑ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z,
      sliceProb w univ J (wordOnes x) := by linarith only [hpT, hXa, hCAη0]
  have h333a := eq_3_33 hw J (rfFam f w J R₀ C₀ r₀ CL) (z := z) (by linarith only [hXa, hCSη0] : CA * η < 1) hpTpos hAx hf0.le hf1''
  have h333b := eq_3_33_le hCAη0 hCSη0 hXa hpT
  have e33 : 1 + 2 * (CA * η + 2 * CS * η) = 1 + C33 * η := by rw [hC33]; ring
  have hmid : 1 / ((1 - CA * η) * ∑ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z,
      sliceProb w univ J (wordOnes x)) ≤ 1 + C33 * η := h333b.trans_eq e33
  have hN0u : N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ ≤
      1 + C33 * η := h333a.trans hmid
  have hC34η : (2 * (C₁₃ + CA) + C33 + 2 * E + 2 * Ce) * η ≤ 1 / 2 := by
    have h := mul_le_mul_of_nonneg_right (show 2 * (C₁₃ + CA) + C33 + 2 * E + 2 * Ce ≤ X34 by
      rw [hX34]; linarith only []) hη0
    linarith only [h, hX34η]
  -- (3.34)
  have hsmall : 2 * (C₃₀ * Real.exp (-(c₃₀ / 2 * ell f N ^ 2))) + Real.exp (-(κ ^ 2 / 32 * ell f N ^ 2 / 2)) ≤
      Ce * η := by
    have h1 : Real.exp (-(c₃₀ / 2 * ell f N ^ 2)) ≤ 2 / c₃₀ * (1 / ell f N) := by
      refine (ra_exp_neg_le_inv (by positivity)).trans ?_
      rw [div_le_iff₀ (by positivity)]
      have e : 2 / c₃₀ * (1 / ell f N) * (c₃₀ / 2 * ell f N ^ 2) = ell f N := by field_simp
      rw [e]
      exact hℓ1
    have h2 : Real.exp (-(κ ^ 2 / 32 * ell f N ^ 2 / 2)) ≤ 2 / (κ ^ 2 / 32) * (1 / ell f N) := by
      refine (ra_exp_neg_le_inv (by positivity)).trans ?_
      rw [div_le_iff₀ (by positivity)]
      have e : 2 / (κ ^ 2 / 32) * (1 / ell f N) * (κ ^ 2 / 32 * ell f N ^ 2 / 2) = ell f N := by field_simp
      rw [e]
      exact hℓ1
    have h3 : 1 / ell f N ≤ η := hη3
    have e : Ce * η = 2 * C₃₀ * (2 / c₃₀) * η + 2 / (κ ^ 2 / 32) * η := by rw [hCe]; ring
    have h4 := mul_le_mul_of_nonneg_left h1 (show (0 : ℝ) ≤ 2 * C₃₀ by positivity)
    have h5 := mul_le_mul_of_nonneg_left h3 (show (0 : ℝ) ≤ 2 * C₃₀ * (2 / c₃₀) by positivity)
    have h6 := mul_le_mul_of_nonneg_left h3 (show (0 : ℝ) ≤ 2 / (κ ^ 2 / 32) by positivity)
    have e2 : 2 * C₃₀ * (2 / c₃₀ * (1 / ell f N)) = 2 * C₃₀ * (2 / c₃₀) * (1 / ell f N) := by ring
    linarith only [h4, e2, h5, h2, h6, e]
  have hca : (C₁₃ + CA) * η ≤ 1 / 2 := by
    have : (C₁₃ + CA) * η ≤ Xmax * η :=
      mul_le_mul_of_nonneg_right (by rw [hXmax]; linarith only [hCS, hE0]) hη0
    linarith only [this, hXη]
  have h334 : ∀ x ∈ Tprime κ w J f (rfFam f w J R₀ C₀ r₀ CL) z (κ ^ 2 / 32),
      |Real.log (Haux w J f x / sliceProb w univ J (wordOnes x)) -
          Real.log (N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀)| ≤
        (2 * (C₁₃ + CA) + C33 + 2 * E + 2 * Ce) * η ∧
      1 - (2 * (C₁₃ + CA) + C33 + 2 * E + 2 * Ce) * η ≤ rRatio w J f x ∧
        rRatio w J f x ≤ 1 + (2 * (C₁₃ + CA) + C33 + 2 * E + 2 * Ce) * η := by
    intro x hx
    have hxT := (mem_Tprime.mp hx).1
    obtain ⟨h1, h2, h3⟩ := eq_3_34 (κ := κ) hw hx (a := CA) (b := 2 * E) (e := Ce) hCA0
      (by positivity) hCe0 hC₁₃ hC33_0 hη0 hN0h hN0l hN0u hca (hAx x hxT) (hBx x hxT)
      hsmall
    refine ⟨h1.trans (mul_le_mul_of_nonneg_right ?_ hη0), h2, h3⟩
    have hh1 : 0 ≤ C₁₃ := hC₁₃
    linarith only [hh1, hC33_0]
  -- (3.35) and (3.31)
  have h331 := eq_3_31 (κ := κ) hw J hf0.le hf1'' (rfFam f w J R₀ C₀ r₀ CL) z h323
  have h335t := eq_3_35_target (κ := κ) hw J hf0.le hf1'' (rfFam f w J R₀ C₀ r₀ CL) (by linarith only [hz] : (0 : ℝ) < z) h323
  have hCint0 : 0 ≤ Cint := by positivity
  have hint_le : ∀ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z,
      hint κ w J f x ≤ Cint * sliceProb w univ J (wordOnes x) := by
    intro x hx
    have h := hBx x hx
    have hpx := (ty_sliceProb_pos hw (mem_Tz.mp hx).1).le
    have hE1 : 1 + 2 * E * η ≤ 1 + 2 * E := by
      have := mul_le_mul_of_nonneg_left (show η ≤ 1 by linarith only [hη1']) hE0
      linarith only [this]
    have hex : Real.exp (-(c₃₀ / 2 * ell f N ^ 2)) ≤ 1 := Real.exp_le_one_iff.mpr (by
      have : 0 ≤ c₃₀ / 2 * ell f N ^ 2 := by positivity
      linarith only [this])
    have hN0 : 0 ≤ N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ := by
      linarith only [hN0h]
    have hfac : N0b f (sliceMarg w univ J) (tiltP w (tiltOf w J)) (pbAtom (tiltP w (tiltOf w J)) J) r₀ *
        (1 + 2 * E * η) + 2 * (C₃₀ * Real.exp (-(c₃₀ / 2 * ell f N ^ 2))) ≤ Cint := by
      rw [hCint]
      have h1 := mul_le_mul hN0C hE1 (by positivity) hCN
      have h2 := mul_le_mul_of_nonneg_left hex (show (0 : ℝ) ≤ 2 * C₃₀ by positivity)
      linarith only [h1, h2]
    exact h.trans (mul_le_mul_of_nonneg_right hfac hpx)
  have h335e := eq_3_35_exec (κ := κ) hw J hf0.le hf1'' (rfFam f w J R₀ C₀ r₀ CL) z hCint0 h323 hint_le
  have h327e := (h327 z hz).2
  -- exponent comparisons
  have hl20 : 0 ≤ ell f N ^ 2 := sq_nonneg _
  have hcl1 : c * ell f N ^ 2 ≤ c₂₇ * ell f N ^ 2 := mul_le_mul_of_nonneg_right hc27 hl20
  have hcl2 : 0 ≤ c * ell f N ^ 2 := mul_nonneg hc0.le hl20
  have hcl3 : c * ell f N ^ 2 ≤ κ ^ 2 / 32 * ell f N ^ 2 := mul_le_mul_of_nonneg_right hccb hl20
  have ex1 : Real.exp (-(c₂₇ * z ^ 2)) ≤ Real.exp (-(c * z ^ 2)) :=
    Real.exp_le_exp.mpr (neg_le_neg (mul_le_mul_of_nonneg_right hc27 (sq_nonneg z)))
  have ex2 : Real.exp (-(c₂₇ * ell f N ^ 2)) ≤ Real.exp (-(c * ell f N ^ 2 / 2)) :=
    Real.exp_le_exp.mpr (by linarith only [hcl1, hcl2])
  have ex3 : Real.exp (-(κ ^ 2 / 32 * ell f N ^ 2 / 2)) ≤ Real.exp (-(c * ell f N ^ 2 / 2)) :=
    Real.exp_le_exp.mpr (by linarith only [hcl3])
  have ex4 : Real.exp (-(κ ^ 2 / 32 * ell f N ^ 2)) ≤ Real.exp (-(c * ell f N ^ 2 / 2)) :=
    Real.exp_le_exp.mpr (by linarith only [hcl2, hcl3])
  have hS0 : (0 : ℝ) ≤ C₂₇ * #(rfFam f w J R₀ C₀ r₀ CL) * Real.sqrt N := by positivity
  refine ⟨h331, h333a, hmid, hC34η, h334, ?_, ?_⟩
  · linarith only [h335t, ex3]
  · have A1 := mul_le_mul_of_nonneg_left ex1 hS0
    have A3 := mul_le_mul_of_nonneg_left ex3 (show (0 : ℝ) ≤ Cint * 6 by positivity)
    have e1 : Cint * (6 * Real.exp (-(κ ^ 2 / 32 * ell f N ^ 2 / 2))) =
        Cint * 6 * Real.exp (-(κ ^ 2 / 32 * ell f N ^ 2 / 2)) := by ring
    have e2 : (12 + 6 * Cint) * Real.exp (-(c * ell f N ^ 2 / 2)) =
        6 * Real.exp (-(c * ell f N ^ 2 / 2)) + Cint * 6 * Real.exp (-(c * ell f N ^ 2 / 2)) +
          6 * Real.exp (-(c * ell f N ^ 2 / 2)) := by ring
    linarith only [h335e, h327e, A1, A3, ex2, ex4, e1, e2]

end Estimates

end A36W.RF.Cut2

#print axioms A36W.RF.Cut2.eq_3_31
#print axioms A36W.RF.Cut2.eq_3_33
#print axioms A36W.RF.Cut2.eq_3_33_le
#print axioms A36W.RF.Cut2.eq_3_34
#print axioms A36W.RF.Cut2.eq_3_35_target
#print axioms A36W.RF.Cut2.eq_3_35_exec
#print axioms A36W.RF.Cut2.ra_lower_A
#print axioms A36W.RF.Cut2.ra_upper_B
#print axioms A36W.RF.Cut2.rf38_pointA
#print axioms A36W.RF.Cut2.rf38_pointB
#print axioms A36W.RF.Cut2.rf_3_8


==> anc/formal_companion/lean/src/A36W/RFRecursion.lean <==
/-
# A36W.RFRecursion -- App Q §4.7 (4.28)–(4.30): summation and the constant-tracked scalar recursion ⇒ Theorem A item 3

Two-group branch.  Paper: App Q,
appendix_rf.tex
(sha256 b7ef323f…), §4.5 l.1020–1032 ((4.20)–(4.21), as the listed interface), §4.7 l.1083–1116 ((4.28)–(4.30)),
§5 l.1203 (`C_*`).  Namespace `A36W.RF.Cut3`.

OBJECTS REUSED, NOT REDEFINED.  RFGood (97ac447a…): `Qt` (the suffix kernels `Q_t`), `resT` (`p_{F,J}`), `GoodHist`,
`GoodState`, `Kt` (`𝒦_t`, the real `⨆` over good residual histories), `Kt_finite`, `klD_le_Kt`, `Kt_last`
(`𝒦_{R+1} = 0`), `Qt_zero_nil` (`Q_1` is `mixLawE` of `rfMix`), `Qt_atom_ge`, `root_goodHist` ("the start state is
good"), `deltaT_le`, `three_rpow_le`, `DeltaT`; RFConstants (cf5d75de…): `zLev`, `Dch`, `Lnom`, `dLev`, `xiPar`,
`Kxi`, `A0c`, `rf_constants`; RFFinal (651c8739…): `ThmA3` (Theorem A item 3 as printed), `Item3`, `thmA3_iff`,
`rf_small_exact`; RFFair: `weightedTarget_pos_iff`; RFTools: `klD`, `KLx_eq_klD`; the shared library: `KLx`, `mixLawE`,
`weightedTarget`, `weightedOracle`, `prefMass_nil`.

NEW DEFINITIONS.  `Sig420At`/`Sig420` (the listed interface, below); `etaLev` (`η_t = C z_t/(√(3/4)L_t)`, (4.16)),
`aLev` (`C/(√(3/4)L_t) + ξ_t`, `ξ_t = K/(A²2^d)`), `Cstar` (`C_*`).

THE LISTED INTERFACE `Sig420 Λ κ₀`.  App Q (4.20) per good parent (before "taking the supremum over good
parents"), with the remainder (4.21) whose three probabilities are replaced by their printed bounds (3.35) and (4.14)
(RFConstants' `xiPar`), for every `z` satisfying (3.32): there are one-step constants `C > 0`, a common tail exponent
`0 < c ≤ 1`, `c₂ > 0` and a threshold `A₁ ≥ 1` (depending only on `(Λ, κ₀)`) such that for every `A ≥ A₁`, every
admissible `(n, w, k)` with `n ≥ 4m₀`, every Lean round `t < R`, every good residual history `h` at `t`
(`N = size h`, `ℓ = f_t√N`) and every `z` with `1 ≤ z ≤ c₂ℓ`, `ℓ² ≥ C log N`, `N³e^{−cz²} ≤ z/ℓ`:
`D(p_{F,J}‖Q_t) ≤ C/ℓ + (1 + Cz/ℓ)𝒦_{t+1} + 2(Cz/ℓ)√(𝒦_{t+1}/2) + xiPar(…)` (`K_t = 1 + η`, `K_t − k_t = 2η`,
`η = Cz/ℓ`).  It is the single interface hypothesis of this module, a composite of printed displays copied in
their printed form; RFSigned ((4.15)–(4.21)), RFRatio ((3.35)), RFOneStep ((3.18), (3.21)), RFGood ((4.14)) and the
`Q_t` bridge are to discharge it.  The final `rf_theoremA` must not carry it.

DISPLAY MAP.
* (4.20) at the level, from the interface: `level_420` -- `𝒦_t ≤ a_t + (1 + η_t)𝒦_{t+1} + (2η_t/√2)√𝒦_{t+1}`
  with `a_t = C/(√(3/4)L_t) + K/(A²2^d)`; the per-parent `z` is `z_t` of (4.22), and RFConstants' `rf_constants`
  supplies (3.32) at `z_t`, `ξ ≤ K/(A²2^d)` ((4.27)) and `ℓ ≥ √(3/4)L_t` at every good parent.
* (4.28): `sum_aLev_le` (`E = Σ_t(C/L_t + ξ_t) ≤ (C/√(3/4))2√2G₃/A + 2K/A`), `sum_b_sq_le`
  (`B² ≤ 8Y²(G₁+G₃)²/A`, from `Σ_t η_t ≤ C√(log A)/A`-type bounds), with RFConstants' `sum_inv_Lnom_le`,
  `sum_zLev_div_Lnom_le`, `sum_half_pow_le`.
* "Increase `A₀` so that `P ≤ exp(Σ η_t) ≤ 2`": `prod_eta_le_two` (from `sum_eta_le_half`, `exp(1/2) ≤ 2`).
* The unrolled recursion and Young's inequality, (4.29) `𝒦_* ≤ P(E + B√𝒦_*) ≤ 2E + 2B√𝒦_*`, `𝒦_* ≤ 4E + 4B²`:
  `recursion_unroll` (pure scalar, for any `a, b ≥ 0`, `K ≥ 1`, `𝒦_R = 0`).
* "The start state is good", (4.30) `D(p_w‖Q_{U(A)}) ≤ 𝒦₁`: `KLx_rf_le_Kt_zero`.
* (4.29)–(4.30), Theorem A item 3: `thmA3_of_sig` (`Sig420 Λ κ₀ → ThmA3 Λ κ₀`, `A₀ = max(A₁, A0c κ₀ C c c₂)`,
  `C* = Cstar Λ κ₀ C c`); "The exact singleton branch already covers all small dimensions": the `n < 4m₀` case via
  RFFinal's `rf_small_exact` (`F = 0`).
* "Then instantiate RFFinal's `rf_all`": `rf_all_of_sig`.

DEVIATIONS, said exactly.
* Lean rounds `t = 0, …, R − 1` are the paper's levels `1, …, R`; `𝒦_{R+1}` is `Kt … R`.
* `η_t` uses the nominal `L_t` with the factor `√(3/4)` ((4.12)); the interface's actual-scale `η = Cz/ℓ` is bounded
  by it at every good parent.  `C/ℓ ≤ C/(√(3/4)L_t)` likewise.
* (4.28)'s "`Σ_t η_t ≤ C√(log A)/A`" is used in the squared form needed for `B²`: `(G₁ + √(log A)G₃)² ≤
  (G₁+G₃)²(1+√(log A))² ≤ 4A(G₁+G₃)²`, so `4E + 4B² ≤ C_*/A` for every `A ≥ 1` (no `A ≥ e` split).
* `κ₀ ≤ 1/2` is not needed; `Λ ≥ 1` and `κ₀ > 0` are hypotheses.

No hypothesis is a KL, TC or success-probability bound except the listed interface `Sig420`.
-/
import A36W.RFConstants
import A36W.RFGood
import A36W.RFFinal

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.RF.Cut3

open Finset AGF A36RW A36W.RFCandidate

/-! ## §1 The scalar recursion (4.29): unrolling and Young's inequality -/

theorem one_le_prod_of_one_le {K : ℕ → ℝ} (s : Finset ℕ) (hK : ∀ t ∈ s, 1 ≤ K t) :
    1 ≤ ∏ t ∈ s, K t := by
  have h := Finset.prod_le_prod (s := s) (f := fun _ => (1 : ℝ)) (g := K) (fun _ _ => zero_le_one) hK
  simpa using h

/-- **The unrolled recursion** (App Q l.1099–1107): if `0 ≤ 𝒦_t` (`t ≤ R`), `𝒦_R = 0`,
`𝒦_t ≤ a_t + K_t 𝒦_{t+1} + b_t √𝒦_{t+1}` (`t < R`) with `a, b ≥ 0`, `K ≥ 1`, and `P = ∏_t K_t ≤ 2`, then every
`𝒦_t ≤ 4E + 4B²`, `E = Σ_t a_t`, `B = Σ_t b_t`.  (Unroll with `√𝒦_{t+1} ≤ √𝒦_*`, get `𝒦_* ≤ 2E + 2B√𝒦_*`, then
Young `2Bx ≤ x²/2 + 2B²`.) -/
theorem recursion_unroll {R : ℕ} (κ a b K : ℕ → ℝ) (hκ0 : ∀ t ≤ R, 0 ≤ κ t) (hκR : κ R = 0)
    (ha : ∀ t < R, 0 ≤ a t) (hb : ∀ t < R, 0 ≤ b t) (hK : ∀ t < R, 1 ≤ K t)
    (hrec : ∀ t < R, κ t ≤ a t + K t * κ (t + 1) + b t * Real.sqrt (κ (t + 1)))
    (hP : ∏ t ∈ range R, K t ≤ 2) :
    ∀ t ≤ R, κ t ≤ 4 * ∑ s ∈ range R, a s + 4 * (∑ s ∈ range R, b s) ^ 2 := by
  have hne : (range (R + 1)).Nonempty := ⟨0, Finset.mem_range.2 (Nat.succ_pos R)⟩
  set Ks : ℝ := (range (R + 1)).sup' hne κ with hKs
  have hle : ∀ t ≤ R, κ t ≤ Ks := fun t ht =>
    Finset.le_sup' κ (Finset.mem_range.2 (Nat.lt_succ_of_le ht))
  have hKs0 : 0 ≤ Ks := le_trans (hκ0 0 (Nat.zero_le R)) (hle 0 (Nat.zero_le R))
  set x : ℝ := Real.sqrt Ks with hx
  have hx0 : 0 ≤ x := Real.sqrt_nonneg _
  have hxx : x ^ 2 = Ks := Real.sq_sqrt hKs0
  -- the downward induction
  have hind : ∀ j t, t + j = R →
      κ t ≤ (∏ s ∈ Ico t R, K s) * ∑ s ∈ Ico t R, (a s + b s * x) := by
    intro j
    induction j with
    | zero =>
        intro t ht
        rw [Nat.add_zero] at ht
        subst ht
        simp [hκR]
    | succ j ih =>
        intro t ht
        have htR : t < R := by omega
        have ih' := ih (t + 1) (by omega)
        have hP1 : 1 ≤ ∏ s ∈ Ico (t + 1) R, K s :=
          one_le_prod_of_one_le _ fun s hs => hK s (Finset.mem_Ico.1 hs).2
        have hS0 : 0 ≤ ∑ s ∈ Ico (t + 1) R, (a s + b s * x) :=
          Finset.sum_nonneg fun s hs =>
            add_nonneg (ha s (Finset.mem_Ico.1 hs).2) (mul_nonneg (hb s (Finset.mem_Ico.1 hs).2) hx0)
        have hsq : Real.sqrt (κ (t + 1)) ≤ x := Real.sqrt_le_sqrt (hle (t + 1) (by omega))
        have hat := ha t htR
        have hbt := hb t htR
        have hKt := hK t htR
        rw [Finset.prod_eq_prod_Ico_succ_bot htR, Finset.sum_eq_sum_Ico_succ_bot htR]
        set P1 := ∏ s ∈ Ico (t + 1) R, K s
        set S1 := ∑ s ∈ Ico (t + 1) R, (a s + b s * x)
        have hab0 : 0 ≤ a t + b t * x := add_nonneg hat (mul_nonneg hbt hx0)
        have hKP : 1 ≤ K t * P1 := by nlinarith
        calc κ t ≤ a t + K t * κ (t + 1) + b t * Real.sqrt (κ (t + 1)) := hrec t htR
          _ ≤ a t + K t * (P1 * S1) + b t * x := by
              have h1 : K t * κ (t + 1) ≤ K t * (P1 * S1) := mul_le_mul_of_nonneg_left ih' (by linarith)
              have h2 : b t * Real.sqrt (κ (t + 1)) ≤ b t * x := mul_le_mul_of_nonneg_left hsq hbt
              linarith
          _ ≤ K t * P1 * (a t + b t * x + S1) := by nlinarith
  -- every `κ t ≤ 2(E + B x)`
  set E : ℝ := ∑ s ∈ range R, a s with hE
  set B : ℝ := ∑ s ∈ range R, b s with hB
  have hE0 : 0 ≤ E := Finset.sum_nonneg fun s hs => ha s (Finset.mem_range.1 hs)
  have hB0 : 0 ≤ B := Finset.sum_nonneg fun s hs => hb s (Finset.mem_range.1 hs)
  have hall : ∀ t ≤ R, κ t ≤ 2 * (E + B * x) := by
    intro t ht
    have h1 := hind (R - t) t (by omega)
    have hsub : Ico t R ⊆ range R := by
      intro s hs; exact Finset.mem_range.2 (Finset.mem_Ico.1 hs).2
    have hPt : ∏ s ∈ Ico t R, K s ≤ ∏ s ∈ range R, K s := by
      rw [Finset.range_eq_Ico, ← Finset.prod_Ico_consecutive _ (Nat.zero_le t) ht]
      have h0 : 1 ≤ ∏ s ∈ Ico 0 t, K s := one_le_prod_of_one_le _ fun s hs => hK s (by
        have := (Finset.mem_Ico.1 hs).2; omega)
      have h0' : 0 ≤ ∏ s ∈ Ico t R, K s := le_trans zero_le_one
        (one_le_prod_of_one_le _ fun s hs => hK s (Finset.mem_Ico.1 hs).2)
      nlinarith
    have hSt : ∑ s ∈ Ico t R, (a s + b s * x) ≤ ∑ s ∈ range R, (a s + b s * x) :=
      Finset.sum_le_sum_of_subset_of_nonneg hsub fun s hs _ =>
        add_nonneg (ha s (Finset.mem_range.1 hs)) (mul_nonneg (hb s (Finset.mem_range.1 hs)) hx0)
    have hS : ∑ s ∈ range R, (a s + b s * x) = E + B * x := by
      rw [Finset.sum_add_distrib, ← Finset.sum_mul]
    have hS0 : 0 ≤ ∑ s ∈ Ico t R, (a s + b s * x) := Finset.sum_nonneg fun s hs =>
      add_nonneg (ha s (Finset.mem_Ico.1 hs).2) (mul_nonneg (hb s (Finset.mem_Ico.1 hs).2) hx0)
    have hP1 : 1 ≤ ∏ s ∈ Ico t R, K s :=
      one_le_prod_of_one_le _ fun s hs => hK s (Finset.mem_Ico.1 hs).2
    calc κ t ≤ (∏ s ∈ Ico t R, K s) * ∑ s ∈ Ico t R, (a s + b s * x) := h1
      _ ≤ (∏ s ∈ range R, K s) * ∑ s ∈ range R, (a s + b s * x) := by
          apply mul_le_mul hPt hSt hS0 (by linarith)
      _ ≤ 2 * (E + B * x) := by
          rw [hS]
          have : 0 ≤ E + B * x := add_nonneg hE0 (mul_nonneg hB0 hx0)
          nlinarith
  -- the maximum is attained, then Young
  obtain ⟨t₀, ht₀, hmax⟩ := Finset.exists_mem_eq_sup' hne κ
  have hKs2 : Ks ≤ 2 * (E + B * x) := by
    rw [hKs, hmax]
    exact hall t₀ (Nat.lt_succ_iff.1 (Finset.mem_range.1 ht₀))
  have hY : Ks ≤ 4 * E + 4 * B ^ 2 := by
    rw [← hxx] at hKs2 ⊢
    nlinarith [sq_nonneg (x - 2 * B)]
  intro t ht
  exact le_trans (hle t ht) hY

/-! ## §2 Good parents, the root, and the start-state bridge (4.30) -/

theorem deltaT_le_quarter' {A : ℝ} (hA : 64 ≤ A) {n t : ℕ} (ht : t ≤ Rof A n) : deltaT A n t ≤ 1 / 4 :=
  (deltaT_le (by linarith) ht).trans (three_rpow_le hA)

/-- A good state at Lean round `t < R` with `δ_t ≤ 1/4` has `N ∈ [(3/4)M_t, (5/4)M_t]`. -/
theorem goodPar_of_good {A κ₀ : ℝ} (hA : 1 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t < Rof A n)
    {N : ℕ} {J : ℤ} (hg : GoodState A κ₀ n t N J) (hδ : deltaT A n t ≤ 1 / 4) : GoodPar A n t N := by
  have hM : (4 : ℝ) ≤ ((Msz A n t : ℕ) : ℝ) := Msz_ge_four hA hn ht.le
  have hM0 : 0 < ((Msz A n t : ℕ) : ℝ) := by linarith
  obtain ⟨⟨h1, h2⟩, -⟩ := hg
  rw [le_div_iff₀ hM0] at h1
  rw [div_le_iff₀ hM0] at h2
  refine ⟨hA, hn, ht, by nlinarith, by nlinarith⟩

/-- `Δ_t = (κ₀/16)2^{−d/4}` in RFConstants' `d`. -/
theorem DeltaT_eq_dLev {A κ₀ : ℝ} {n t : ℕ} (ht : t < Rof A n) :
    DeltaT A κ₀ n t = κ₀ / 16 * (2 : ℝ) ^ (-(dLev A n t : ℝ) / 4) := by
  unfold DeltaT
  rw [dLev_cast ht, neg_div]

theorem resT_nil {n : ℕ} (t : Target n) : resT t ([] : History n) = t.p := by
  funext x
  have hag : Agrees ([] : History n) x := by intro i hi; simp [committed] at hi
  unfold resT
  rw [if_pos hag, prefMass_nil, div_one]

/-- **The start state, (4.30)**: for `A ≥ 64`, `n ≥ 4m₀` and an admissible quota, `F = KL(p_w‖Q_{U(A)}) ≤ 𝒦₁`
(the interface's `KLx`, on the real objects). -/
theorem KLx_rf_le_Kt_zero {A κ₀ Λ : ℝ} (hA : 64 ≤ A) (hκ : 0 < κ₀) {n k : ℕ} (hn : 4 * msz A 0 ≤ n)
    (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hΛ : ∀ i j, w i ≤ Λ * w j) (hΛ1 : 1 ≤ Λ)
    (hk0 : κ₀ * n ≤ k) (hk1 : (k : ℝ) ≤ (1 - κ₀) * n) :
    KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A (by linarith) n))
      ≤ ((Kt A κ₀ n k w hw hk 0 : ℝ) : WithTop ℝ) := by
  have hA1 : 1 ≤ A := by linarith
  have hn0 : 0 < n := by
    have : 1 ≤ msz A 0 := msz_pos hA1 0
    omega
  have hQ : mixLawE (weightedOracle n k w) (rfMix A hA1 n) = Qt A n 0 (weightedOracle n k w) [] :=
    funext fun x => (Qt_zero_nil hA1 hn _ x).symm
  have hsupp : ∀ x, 0 < (weightedTarget n k w hw hk).p x → 0 < mixLawE (weightedOracle n k w) (rfMix A hA1 n) x := by
    intro x hx
    rw [hQ]
    have hxk := (weightedTarget_pos_iff hk hw x).1 hx
    have hag : Agrees ([] : History n) x := by intro i hi; simp [committed] at hi
    have hwf : WFE ([] : History n) := by simp [WFE]
    have hat := Qt_atom_ge (t := 0) (h := ([] : History n)) hA1 hw hΛ hwf hag hxk
    have hs : size ([] : History n) = n := by
      unfold size; rw [remaining_nil_sp, Finset.card_univ, Fintype.card_fin]
    rw [hs] at hat
    have hΛn : 0 < Λ * (n : ℝ) := by
      have : (1 : ℝ) ≤ n := by exact_mod_cast hn0
      nlinarith
    have : 0 < (1 / (Λ * (n : ℝ))) ^ n := by positivity
    linarith
  rw [Tools.KLx_eq_klD _ _ hsupp, hQ]
  have hg := root_goodHist (A := A) hn0 hk0 hk1
  have hδ : deltaT A n 0 ≤ 1 / 4 := deltaT_le_quarter' hA (Nat.zero_le _)
  have h := klD_le_Kt hA1 hκ hw hk hΛ hΛ1 (Nat.zero_le _) hδ hg
  rw [resT_nil] at h
  exact_mod_cast h

/-! ## §3 The listed interface: (4.20)–(4.21) per good parent -/

/-- **The listed interface `Sig420`: App Q (4.20) per good parent, with the remainder (4.21) and its printed
bounds (3.35), (4.14) substituted, for every `z` obeying (3.32)** (App Q §4.5 l.1020–1032, §3.8 l.796–800).
For `Λ, κ₀` there are one-step constants `C > 0`, a common tail exponent `0 < c ≤ 1`, `c₂ > 0` and a threshold
`A₁ ≥ 1` such that, for every `A ≥ A₁`, every admissible `(n, w, k)` with `n ≥ 4m₀`, every Lean round `t < R`,
every good residual history `h` at `t` (RFGood's `GoodHist`; `N = size h`, `ℓ = f_t√N`) and every `z` with
`1 ≤ z ≤ c₂ℓ`, `ℓ² ≥ C log N`, `N³e^{−cz²} ≤ z/ℓ`:
`D(p_{F,J}‖Q_t) ≤ C/ℓ + K 𝒦_{t+1} + (K − k)√(𝒦_{t+1}/2) + ξ`, `K = 1 + η`, `k = 1 − η`, `η = Cz/ℓ` ((4.16)),
`ξ = xiPar` ((4.21) with (3.35), (4.14)), `𝒦_{t+1}` RFGood's `Kt` at `t + 1`.
It is the printed (4.20) before the supremum over good parents is taken ("taking the supremum over good parents
yields (4.20)"); RFSigned (§4.5) with RFRatio (§3.8), RFOneStep ((3.18), (3.21)), RFGood ((4.14)) and the `Q_t`
bridge are to discharge it. -/
def Sig420At (Λ κ₀ C c c₂ A₁ : ℝ) : Prop :=
  ∀ A : ℝ, A₁ ≤ A → ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
    (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → 4 * msz A 0 ≤ n →
    ∀ t : ℕ, t < Rof A n → ∀ h : History n, GoodHist A κ₀ k t h →
    ∀ z : ℝ, 1 ≤ z → z ≤ c₂ * Cut2.ell (frac A n t) (size h) →
      C * Real.log (size h) ≤ Cut2.ell (frac A n t) (size h) ^ 2 →
      ((size h : ℕ) : ℝ) ^ 3 * Real.exp (-(c * z ^ 2)) ≤ z / Cut2.ell (frac A n t) (size h) →
      Tools.klD (resT (weightedTarget n k w hw hk) h) (Qt A n t (weightedOracle n k w) h)
        ≤ C / Cut2.ell (frac A n t) (size h)
          + (1 + C * z / Cut2.ell (frac A n t) (size h)) * Kt A κ₀ n k w hw hk (t + 1)
          + 2 * (C * z / Cut2.ell (frac A n t) (size h)) * Real.sqrt (Kt A κ₀ n k w hw hk (t + 1) / 2)
          + xiPar Λ C c (size h) (Cut2.ell (frac A n t) (size h)) z (Msz A n (t + 1)) (DeltaT A κ₀ n t)

/-- `Sig420 Λ κ₀`: the interface with its constants quantified existentially (they depend only on `(Λ, κ₀)`). -/
def Sig420 (Λ κ₀ : ℝ) : Prop :=
  ∃ C c c₂ A₁ : ℝ, 0 < C ∧ 0 < c ∧ c ≤ 1 ∧ 0 < c₂ ∧ 1 ≤ A₁ ∧ Sig420At Λ κ₀ C c c₂ A₁

/-! ## §4 (4.20) at the level, (4.28)–(4.30): Theorem A item 3 from the interface -/

/-- The nominal `η_t = C z_t/(√(3/4) L_t)` ((4.16); `√(3/4)` covers (4.12)). -/
noncomputable def etaLev (C c A : ℝ) (n t : ℕ) : ℝ := C * zLev (Dch c) A n t / (Real.sqrt (3 / 4) * Lnom A n t)

/-- The level remainder `a_t = C/(√(3/4)L_t) + ξ_t`, `ξ_t = K/(A²2^d)` ((4.27)). -/
noncomputable def aLev (Λ κ₀ C c A : ℝ) (n t : ℕ) : ℝ :=
  C / (Real.sqrt (3 / 4) * Lnom A n t) + Kxi Λ C c κ₀ / (A ^ 2 * 2 ^ dLev A n t)

/-- **(4.20) at the level**, from the interface: `𝒦_t ≤ a_t + K_t 𝒦_{t+1} + (K_t − k_t)√(𝒦_{t+1}/2)` with
`K_t = 1 + η_t`, `K_t − k_t = 2η_t`, written as `b_t √𝒦_{t+1}`, `b_t = 2η_t/√2`. -/
theorem level_420 {Λ κ₀ C c c₂ A₁ A : ℝ} (hΛ : 1 ≤ Λ) (hκ : 0 < κ₀) (hC : 0 < C) (hc : 0 < c) (hc1 : c ≤ 1)
    (hc₂ : 0 < c₂) (H : Sig420At Λ κ₀ C c c₂ A₁) (hA₁ : A₁ ≤ A) (hA0 : A0c κ₀ C c c₂ ≤ A) {n k : ℕ}
    (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hΛw : ∀ i j, w i ≤ Λ * w j) (hk0 : κ₀ * n ≤ k)
    (hk1 : (k : ℝ) ≤ (1 - κ₀) * n) (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t < Rof A n) :
    Kt A κ₀ n k w hw hk t
      ≤ aLev Λ κ₀ C c A n t + (1 + etaLev C c A n t) * Kt A κ₀ n k w hw hk (t + 1)
        + 2 * etaLev C c A n t / Real.sqrt 2 * Real.sqrt (Kt A κ₀ n k w hw hk (t + 1)) := by
  obtain ⟨hD, -, h64, hK0, HC⟩ := rf_constants hΛ hκ hC hc hc1 hc₂
  obtain ⟨-, -, -, Hlev⟩ := HC A hA0 n hn
  have hA64 : 64 ≤ A := le_trans h64 hA0
  have hA1 : 1 ≤ A := by linarith
  have hδ := deltaT_le_quarter' hA64 ht.le
  have hκ1 : 0 ≤ Kt A κ₀ n k w hw hk (t + 1) :=
    (Kt_finite hA1 hκ hw hk hΛw hΛ (by omega) (deltaT_le_quarter' hA64 (by omega))).2.1
  have hL := Lnom_pos hA1 hn ht
  have hs34 : 0 < Real.sqrt (3 / 4) := Real.sqrt_pos.2 (by norm_num)
  have hs2 : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  have hz0 := zLev_nonneg (Dch c) A n t
  have heta0 : 0 ≤ etaLev C c A n t := by unfold etaLev; positivity
  have ha0 : 0 ≤ aLev Λ κ₀ C c A n t := by unfold aLev; positivity
  have hRHS0 : 0 ≤ aLev Λ κ₀ C c A n t + (1 + etaLev C c A n t) * Kt A κ₀ n k w hw hk (t + 1)
        + 2 * etaLev C c A n t / Real.sqrt 2 * Real.sqrt (Kt A κ₀ n k w hw hk (t + 1)) := by positivity
  have hdef : Kt A κ₀ n k w hw hk t = ⨆ hh : {h : History n // GoodHist A κ₀ k t h},
      Tools.klD (resT (weightedTarget n k w hw hk) hh.1) (Qt A n t (weightedOracle n k w) hh.1) := rfl
  rw [hdef]
  refine Real.iSup_le (fun hh => ?_) hRHS0
  obtain ⟨h, hg⟩ := hh
  have g : GoodPar A n t (size h) := goodPar_of_good hA1 hn ht hg.2 hδ
  obtain ⟨h332, -, -, -, hxi⟩ := Hlev t ht (size h) g.hN1 g.hN2
  have hS := H A hA₁ n k w hw hk hΛw hk0 hk1 hn t ht h hg (zLev (Dch c) A n t) h332.1 h332.2.1 h332.2.2.1
    h332.2.2.2
  have hxi' := hxi (DeltaT A κ₀ n t) (le_of_eq (DeltaT_eq_dLev ht).symm)
  have hl := ell_ge_Lnom (A := A) (n := n) (t := t) g.hN1
  have hlpos := ell_pos g
  set ℓ := Cut2.ell (frac A n t) (size h) with hℓ
  set κ' := Kt A κ₀ n k w hw hk (t + 1) with hκ'
  have e1 : C / ℓ ≤ C / (Real.sqrt (3 / 4) * Lnom A n t) :=
    div_le_div_of_nonneg_left hC.le (by positivity) hl
  have e2 : C * zLev (Dch c) A n t / ℓ ≤ etaLev C c A n t := by
    unfold etaLev
    exact div_le_div_of_nonneg_left (by positivity) (by positivity) hl
  have e3 : Real.sqrt (κ' / 2) = Real.sqrt κ' / Real.sqrt 2 := Real.sqrt_div hκ1 2
  have hsq0 : 0 ≤ Real.sqrt (κ' / 2) := Real.sqrt_nonneg _
  calc Tools.klD (resT (weightedTarget n k w hw hk) h) (Qt A n t (weightedOracle n k w) h)
      ≤ C / ℓ + (1 + C * zLev (Dch c) A n t / ℓ) * κ'
          + 2 * (C * zLev (Dch c) A n t / ℓ) * Real.sqrt (κ' / 2)
          + xiPar Λ C c (size h) ℓ (zLev (Dch c) A n t) (Msz A n (t + 1)) (DeltaT A κ₀ n t) := hS
    _ ≤ C / (Real.sqrt (3 / 4) * Lnom A n t) + (1 + etaLev C c A n t) * κ'
          + 2 * etaLev C c A n t * Real.sqrt (κ' / 2) + Kxi Λ C c κ₀ / (A ^ 2 * 2 ^ dLev A n t) := by
        have f2 : (1 + C * zLev (Dch c) A n t / ℓ) * κ' ≤ (1 + etaLev C c A n t) * κ' :=
          mul_le_mul_of_nonneg_right (by linarith) hκ1
        have f3 : 2 * (C * zLev (Dch c) A n t / ℓ) * Real.sqrt (κ' / 2)
            ≤ 2 * etaLev C c A n t * Real.sqrt (κ' / 2) :=
          mul_le_mul_of_nonneg_right (by linarith) hsq0
        linarith
    _ = aLev Λ κ₀ C c A n t + (1 + etaLev C c A n t) * κ'
          + 2 * etaLev C c A n t / Real.sqrt 2 * Real.sqrt κ' := by
        rw [e3]; unfold aLev; ring

/-- The constant `C_*` of (4.29)–(4.30): it depends only on the one-step constants `(C, c)` and `(Λ, κ₀)`. -/
noncomputable def Cstar (Λ κ₀ C c : ℝ) : ℝ :=
  4 * (C / Real.sqrt (3 / 4) * (2 * Real.sqrt 2 * G3) + 2 * Kxi Λ C c κ₀)
    + 32 * (C / Real.sqrt (3 / 4) * (6 * Real.sqrt 2 * Real.sqrt (Dch c))) ^ 2 * (G1 + G3) ^ 2

theorem exp_half_le_two : Real.exp (1 / 2) ≤ 2 := by
  have h := Real.log_two_gt_d9
  calc Real.exp (1 / 2) ≤ Real.exp (Real.log 2) := Real.exp_le_exp.2 (by norm_num at h ⊢; linarith)
    _ = 2 := Real.exp_log (by norm_num)

/-- `P = ∏_t K_t ≤ 2` (App Q l.1099). -/
theorem prod_eta_le_two {C c A : ℝ} {n R : ℕ} (heta0 : ∀ t < R, 0 ≤ etaLev C c A n t)
    (hseta : ∑ t ∈ range R, etaLev C c A n t ≤ 1 / 2) :
    ∏ t ∈ range R, (1 + etaLev C c A n t) ≤ 2 := by
  calc ∏ t ∈ range R, (1 + etaLev C c A n t) ≤ ∏ t ∈ range R, Real.exp (etaLev C c A n t) :=
        Finset.prod_le_prod (fun t ht => by linarith [heta0 t (Finset.mem_range.1 ht)])
          (fun t _ => by linarith [Real.add_one_le_exp (etaLev C c A n t)])
    _ = Real.exp (∑ t ∈ range R, etaLev C c A n t) := (Real.exp_sum _ _).symm
    _ ≤ Real.exp (1 / 2) := Real.exp_le_exp.2 hseta
    _ ≤ 2 := exp_half_le_two

/-- **(4.28), first and third sums** (`E = Σ_t (C/L_t + ξ_t)`): `E ≤ (C/√(3/4))(2√2G₃)/A + 2K/A`. -/
theorem sum_aLev_le {Λ κ₀ C c A : ℝ} (hA1 : 1 ≤ A) (hK0 : 0 ≤ Kxi Λ C c κ₀) (hC : 0 < C) {n : ℕ}
    (hn : 4 * msz A 0 ≤ n) :
    ∑ s ∈ range (Rof A n), aLev Λ κ₀ C c A n s
      ≤ C / Real.sqrt (3 / 4) * (2 * Real.sqrt 2 * G3) / A + 2 * Kxi Λ C c κ₀ / A := by
  have hApos : 0 < A := by linarith
  have hs34 : 0 < Real.sqrt (3 / 4) := Real.sqrt_pos.2 (by norm_num)
  have hsplit : ∑ s ∈ range (Rof A n), aLev Λ κ₀ C c A n s
      = C / Real.sqrt (3 / 4) * ∑ s ∈ range (Rof A n), 1 / Lnom A n s
        + Kxi Λ C c κ₀ / A ^ 2 * ∑ s ∈ range (Rof A n), (1 / 2 : ℝ) ^ dLev A n s := by
    unfold aLev
    rw [Finset.sum_add_distrib, Finset.mul_sum, Finset.mul_sum]
    congr 1
    · refine Finset.sum_congr rfl fun s _ => ?_
      rw [div_mul_div_comm, mul_one]
    · refine Finset.sum_congr rfl fun s _ => ?_
      rw [one_div_pow, div_mul_div_comm, mul_one]
  rw [hsplit]
  have h1 : C / Real.sqrt (3 / 4) * ∑ s ∈ range (Rof A n), 1 / Lnom A n s
      ≤ C / Real.sqrt (3 / 4) * (2 * Real.sqrt 2 * G3 / A) := by
    gcongr
    exact sum_inv_Lnom_le hA1 hn
  have h2 : Kxi Λ C c κ₀ / A ^ 2 * ∑ s ∈ range (Rof A n), (1 / 2 : ℝ) ^ dLev A n s ≤ Kxi Λ C c κ₀ / A ^ 2 * 2 := by
    gcongr
    exact sum_half_pow_le A n
  have h3 : Kxi Λ C c κ₀ / A ^ 2 * 2 ≤ 2 * Kxi Λ C c κ₀ / A := by
    have hAA : A ≤ A ^ 2 := by nlinarith
    calc Kxi Λ C c κ₀ / A ^ 2 * 2 = 2 * Kxi Λ C c κ₀ / A ^ 2 := by ring
      _ ≤ 2 * Kxi Λ C c κ₀ / A := div_le_div_of_nonneg_left (by positivity) hApos hAA
  have h4 : C / Real.sqrt (3 / 4) * (2 * Real.sqrt 2 * G3 / A)
      = C / Real.sqrt (3 / 4) * (2 * Real.sqrt 2 * G3) / A := by ring
  linarith

/-- **(4.28), second sum** (`B = Σ_t (K_t − k_t)/√2`): `B² ≤ 8Y²(G₁ + G₃)²/A`, `Y = (C/√(3/4))·6√2√D`. -/
theorem sum_b_sq_le {C c A : ℝ} (hA1 : 1 ≤ A) (hC : 0 < C) (hc : 0 < c) {n : ℕ} (hn : 4 * msz A 0 ≤ n) :
    (∑ s ∈ range (Rof A n), 2 * etaLev C c A n s / Real.sqrt 2) ^ 2
      ≤ 8 * (C / Real.sqrt (3 / 4) * (6 * Real.sqrt 2 * Real.sqrt (Dch c))) ^ 2 * (G1 + G3) ^ 2 / A := by
  have hApos : 0 < A := by linarith
  have hs34 : 0 < Real.sqrt (3 / 4) := Real.sqrt_pos.2 (by norm_num)
  have hs2 : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  have hD : 0 ≤ Dch c := by unfold Dch; positivity
  have hsplit : ∑ s ∈ range (Rof A n), 2 * etaLev C c A n s / Real.sqrt 2
      = 2 / Real.sqrt 2 * (C / Real.sqrt (3 / 4) * ∑ s ∈ range (Rof A n), zLev (Dch c) A n s / Lnom A n s) := by
    rw [Finset.mul_sum, Finset.mul_sum]
    refine Finset.sum_congr rfl fun s _ => ?_
    unfold etaLev
    rw [mul_div_assoc, div_mul_div_comm, div_mul_div_comm]
    ring
  rw [hsplit]
  have hG1 := G1_pos
  have hG3 := G3_pos
  have hsl : 0 ≤ Real.sqrt (Real.log A) := Real.sqrt_nonneg _
  have hsum0 : 0 ≤ ∑ s ∈ range (Rof A n), zLev (Dch c) A n s / Lnom A n s :=
    Finset.sum_nonneg fun s hs => by
      have := Lnom_pos hA1 hn (Finset.mem_range.1 hs)
      have := zLev_nonneg (Dch c) A n s
      positivity
  have hq : (1 + Real.sqrt (Real.log A)) ^ 2 ≤ 4 * A := by
    have h1 : Real.sqrt (Real.log A) ≤ Real.sqrt A := Real.sqrt_le_sqrt (Real.log_le_self hApos.le)
    have h2 : 1 ≤ Real.sqrt A := by rw [show (1 : ℝ) = Real.sqrt 1 by simp]; exact Real.sqrt_le_sqrt hA1
    have h3 : Real.sqrt A ^ 2 = A := Real.sq_sqrt hApos.le
    nlinarith
  have hY0 : 0 ≤ C / Real.sqrt (3 / 4) * (6 * Real.sqrt 2 * Real.sqrt (Dch c)) := by positivity
  have hz1 := sum_zLev_div_Lnom_le hD hA1 hn
  have hz' : C / Real.sqrt (3 / 4) * ∑ s ∈ range (Rof A n), zLev (Dch c) A n s / Lnom A n s
      ≤ (C / Real.sqrt (3 / 4) * (6 * Real.sqrt 2 * Real.sqrt (Dch c))) / A
          * ((G1 + G3) * (1 + Real.sqrt (Real.log A))) := by
    have e1 : C / Real.sqrt (3 / 4) * ∑ s ∈ range (Rof A n), zLev (Dch c) A n s / Lnom A n s
        ≤ C / Real.sqrt (3 / 4) * (6 * Real.sqrt 2 * Real.sqrt (Dch c) / A * (G1 + Real.sqrt (Real.log A) * G3)) :=
      mul_le_mul_of_nonneg_left hz1 (by positivity)
    have e2 : G1 + Real.sqrt (Real.log A) * G3 ≤ (G1 + G3) * (1 + Real.sqrt (Real.log A)) := by nlinarith
    have e3 : C / Real.sqrt (3 / 4) * (6 * Real.sqrt 2 * Real.sqrt (Dch c) / A * (G1 + Real.sqrt (Real.log A) * G3))
        = (C / Real.sqrt (3 / 4) * (6 * Real.sqrt 2 * Real.sqrt (Dch c))) / A * (G1 + Real.sqrt (Real.log A) * G3) := by
      ring
    have e4 : (C / Real.sqrt (3 / 4) * (6 * Real.sqrt 2 * Real.sqrt (Dch c))) / A * (G1 + Real.sqrt (Real.log A) * G3)
        ≤ (C / Real.sqrt (3 / 4) * (6 * Real.sqrt 2 * Real.sqrt (Dch c))) / A
          * ((G1 + G3) * (1 + Real.sqrt (Real.log A))) :=
      mul_le_mul_of_nonneg_left e2 (by positivity)
    linarith
  have hs2sq : Real.sqrt 2 ^ 2 = 2 := Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)
  have h22 : (2 / Real.sqrt 2) ^ 2 = 2 := by
    rw [div_pow, hs2sq]; norm_num
  set Y : ℝ := C / Real.sqrt (3 / 4) * (6 * Real.sqrt 2 * Real.sqrt (Dch c)) with hY
  set Z : ℝ := C / Real.sqrt (3 / 4) * ∑ s ∈ range (Rof A n), zLev (Dch c) A n s / Lnom A n s with hZ
  set u : ℝ := 1 + Real.sqrt (Real.log A) with hu
  have hZ0 : 0 ≤ Z := by positivity
  have hW0 : 0 ≤ Y / A * ((G1 + G3) * u) := by positivity
  have hsq : Z ^ 2 ≤ (Y / A * ((G1 + G3) * u)) ^ 2 := pow_le_pow_left₀ hZ0 hz' 2
  have hexp : (Y / A * ((G1 + G3) * u)) ^ 2 = Y ^ 2 * (G1 + G3) ^ 2 * u ^ 2 / A ^ 2 := by
    field_simp
  have hfin : Y ^ 2 * (G1 + G3) ^ 2 * u ^ 2 / A ^ 2 ≤ Y ^ 2 * (G1 + G3) ^ 2 * (4 * A) / A ^ 2 := by
    gcongr
  have hlast : Y ^ 2 * (G1 + G3) ^ 2 * (4 * A) / A ^ 2 = 4 * (Y ^ 2 * (G1 + G3) ^ 2) / A := by
    field_simp
  calc (2 / Real.sqrt 2 * Z) ^ 2 = (2 / Real.sqrt 2) ^ 2 * Z ^ 2 := by ring
    _ = 2 * Z ^ 2 := by rw [h22]
    _ ≤ 2 * (4 * (Y ^ 2 * (G1 + G3) ^ 2) / A) := by
        have := hsq.trans (le_of_eq hexp) |>.trans hfin |>.trans (le_of_eq hlast)
        linarith
    _ = 8 * Y ^ 2 * (G1 + G3) ^ 2 / A := by ring

/-- **(4.28)–(4.30), Theorem A item 3, from the listed interface**: `Sig420 Λ κ₀ ⇒ ThmA3 Λ κ₀` (RFFinal's
statement, on `weightedTarget`, `weightedOracle`, `mixLawE`, `rfMix`, `KLx`), with `A₀ = max(A₁, A0c κ₀ C c c₂)`
and `C* = Cstar Λ κ₀ C c`. -/
theorem thmA3_of_sig {Λ κ₀ : ℝ} (hΛ : 1 ≤ Λ) (hκ : 0 < κ₀) (HS : Sig420 Λ κ₀) : Final.ThmA3 Λ κ₀ := by
  obtain ⟨C, c, c₂, A₁, hC, hc, hc1, hc₂, hA₁1, H⟩ := HS
  obtain ⟨hD, hA0c1, h64, hK0, HC⟩ := rf_constants hΛ hκ hC hc hc1 hc₂
  have hCs0 : 0 ≤ Cstar Λ κ₀ C c := by
    unfold Cstar
    have := G1_pos; have := G3_pos
    positivity
  refine ⟨max A₁ (A0c κ₀ C c c₂), Cstar Λ κ₀ C c, le_trans hA₁1 (le_max_left _ _), ?_⟩
  intro A hA n k w hw hk hn1 hΛw hk0 hk1
  have hA₁ : A₁ ≤ A := le_trans (le_max_left _ _) hA
  have hA0 : A0c κ₀ C c c₂ ≤ A := le_trans (le_max_right _ _) hA
  have hA64 : 64 ≤ A := le_trans h64 hA0
  have hA1 : 1 ≤ A := by linarith
  have hApos : 0 < A := by linarith
  by_cases hsmall : n < 4 * msz A 0
  · have h0 := (Final.rf_small_exact hA1 hk w hw (by rwa [msz_zero] at hsmall)).2.2.1
    rw [h0]
    exact_mod_cast div_nonneg hCs0 hApos.le
  replace hsmall : 4 * msz A 0 ≤ n := not_lt.1 hsmall
  have hroot := KLx_rf_le_Kt_zero hA64 hκ hsmall w hw hk hΛw hΛ hk0 hk1
  refine le_trans hroot ?_
  have hκ0 : ∀ t ≤ Rof A n, 0 ≤ Kt A κ₀ n k w hw hk t := fun t ht =>
    (Kt_finite hA1 hκ hw hk hΛw hΛ ht (deltaT_le_quarter' hA64 ht)).2.1
  have hκR : Kt A κ₀ n k w hw hk (Rof A n) = 0 := Kt_last hA64 hκ hw hk hsmall
  have hrec : ∀ t < Rof A n, Kt A κ₀ n k w hw hk t
      ≤ aLev Λ κ₀ C c A n t + (1 + etaLev C c A n t) * Kt A κ₀ n k w hw hk (t + 1)
        + 2 * etaLev C c A n t / Real.sqrt 2 * Real.sqrt (Kt A κ₀ n k w hw hk (t + 1)) := fun t ht =>
    level_420 hΛ hκ hC hc hc1 hc₂ H hA₁ hA0 w hw hk hΛw hk0 hk1 hsmall ht
  have hs34 : 0 < Real.sqrt (3 / 4) := Real.sqrt_pos.2 (by norm_num)
  have hs2 : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  have heta0 : ∀ t < Rof A n, 0 ≤ etaLev C c A n t := fun t ht => by
    have := Lnom_pos hA1 hsmall ht
    have := zLev_nonneg (Dch c) A n t
    unfold etaLev; positivity
  have ha0 : ∀ t < Rof A n, 0 ≤ aLev Λ κ₀ C c A n t := fun t ht => by
    have := Lnom_pos hA1 hsmall ht
    unfold aLev; positivity
  obtain ⟨hseta, -, -, -⟩ := HC A hA0 n hsmall
  have hP := prod_eta_le_two (C := C) (c := c) (A := A) (n := n) heta0 (by unfold etaLev; exact hseta)
  have hmain := recursion_unroll (R := Rof A n) (fun t => Kt A κ₀ n k w hw hk t)
    (fun t => aLev Λ κ₀ C c A n t) (fun t => 2 * etaLev C c A n t / Real.sqrt 2)
    (fun t => 1 + etaLev C c A n t) hκ0 hκR ha0
    (fun t ht => by have := heta0 t ht; positivity) (fun t ht => by linarith [heta0 t ht]) hrec hP 0
    (Nat.zero_le _)
  have hE := sum_aLev_le (Λ := Λ) (κ₀ := κ₀) (c := c) hA1 hK0 hC hsmall
  have hB := sum_b_sq_le (c := c) hA1 hC hc hsmall
  have hfin : 4 * ∑ s ∈ range (Rof A n), aLev Λ κ₀ C c A n s
        + 4 * (∑ s ∈ range (Rof A n), 2 * etaLev C c A n s / Real.sqrt 2) ^ 2 ≤ Cstar Λ κ₀ C c / A := by
    have : Cstar Λ κ₀ C c / A
        = 4 * (C / Real.sqrt (3 / 4) * (2 * Real.sqrt 2 * G3) / A + 2 * Kxi Λ C c κ₀ / A)
          + 4 * (8 * (C / Real.sqrt (3 / 4) * (6 * Real.sqrt 2 * Real.sqrt (Dch c))) ^ 2 * (G1 + G3) ^ 2 / A) := by
      unfold Cstar
      ring
    rw [this]
    linarith
  exact_mod_cast le_trans hmain hfin

/-- **RFFinal's `rf_all` instantiated** (App Q §4.8 (4.33), §4.9 (4.34)–(4.37)): from the listed interface, one set of
constants serves the shape and survival-vs-`F` bounds, A′, A″, the hard cap and (4.37). -/
theorem rf_all_of_sig {Λ κ₀ : ℝ} (hΛ : 1 ≤ Λ) (hκ : 0 < κ₀) (HS : Sig420 Λ κ₀) :
    ∃ A₀ Cs : ℝ, ∃ h1 : 1 ≤ A₀, Final.Item3 Λ κ₀ A₀ Cs h1 :=
  (Final.thmA3_iff Λ κ₀).1 (thmA3_of_sig hΛ hκ HS)

end A36W.RF.Cut3

#print axioms A36W.RF.Cut3.one_le_prod_of_one_le
#print axioms A36W.RF.Cut3.recursion_unroll
#print axioms A36W.RF.Cut3.deltaT_le_quarter'
#print axioms A36W.RF.Cut3.goodPar_of_good
#print axioms A36W.RF.Cut3.DeltaT_eq_dLev
#print axioms A36W.RF.Cut3.resT_nil
#print axioms A36W.RF.Cut3.KLx_rf_le_Kt_zero
#print axioms A36W.RF.Cut3.level_420
#print axioms A36W.RF.Cut3.exp_half_le_two
#print axioms A36W.RF.Cut3.prod_eta_le_two
#print axioms A36W.RF.Cut3.sum_aLev_le
#print axioms A36W.RF.Cut3.sum_b_sq_le
#print axioms A36W.RF.Cut3.thmA3_of_sig
#print axioms A36W.RF.Cut3.rf_all_of_sig


==> anc/formal_companion/lean/src/A36W/RFSigned.lean <==
import A36W.RFRatio
import A36W.RFTools
import A36W.RFOneStep

/-!
# A36W.RFSigned: App Q §4.5, Jensen composition with signed continuation log ratios, (4.15)–(4.21)
(two-group branch)

Paper: App Q, `appendix_rf.tex` (sha256 b7ef323f…), §4.5 lines 968–1033; the same text is THEOREM_RF v1.3.2
(sha256 001fded8…), §4.5, lines 1132–1215.

**Setting** (one parent `(F, J) = (Fin N, J)` of the ladder).  RFExact's auxiliary law: the joint law `auxJoint` of
`(C, x)` and its marginal `Haux`; the parent target `p = sliceProb w univ J` on words; RFRatio's `r = rRatio`
(`p/H_aux` on the slice, `0` elsewhere).  The continuation is a kernel `Qc C j`, a sub-probability law on the ones-set
of `x_C` for the child `(C, j)`, standing for the suffix kernel `Q_{t+1}(· | C, j)`.

**The single listed interface** is the first-block decomposition of the parent's suffix kernel `Q = Q_t`
(App Q l.904, l.915, l.966: the first-block operations of `Q_t` and of the auxiliary law agree; after an infeasible
prefix every remaining bit is fair):
  `Q(x) = Σ_C ν(C) Π_{i ∈ B} Ber(π_i)(x_i) · [j feasible ? Qc C j (x_C) : 2^{−|C|}]`, `j = J − |x_B|`,
i.e. `auxJoint` with the completion `p_{C,j}` replaced by the continuation.  For the real suffix kernel this is
RF Cut III's `Cut3.Qt_decomp_point`/`Qt_decomp_reindex` (D2/D3, RFGood 97ac447a…) after the frame bridge of `Q_{t+1}`
to `(C, j, x_C)`.  The kernel properties used are: `Qc ≥ 0`; `Σ_T Qc C j T ≤ 1` for feasible `(C, j)` (the
sub-probability convention: the cemetery extension of §1.4 is built into RFTools' (1.8)–(1.10)); and the feasible-output
atom bound of §4.3 (`0 < Qc C j T` and `log(p_{C,j}(T)/Qc C j T) ≤ B_N` on the child slice; RFGood's `Qt_atom_ge`,
`log_resT_div_Qt_le`).  None is a KL, TC or tail bound on `Q_t`.

Contents.
* `Wlr` (l.970–974): `W = log(p_{C,j}(x_C)/Q_{t+1}(x_C | C, j))` on a feasible child, `W = 0` on an infeasible one.
* `eq_4_15_identity` (l.976–980): at each parent-slice point `Q_t(x) = Σ_C auxJoint(C, x) e^{−W}`, i.e.
  `Q_t(x)/H_aux(x) = E_{π_H(·|x)} e^{−W}`.
* **(4.15)** `eq_4_15`: `D(p‖Q_t) ≤ D(p‖H_aux) + E_{H^{joint}}[rW]` (logarithmic Jensen, integrated under `p`);
  `sum_Haux_rRatio`: `E_H r = 1`.
* **(4.17)** `eq_4_17`: `rW ≤ kW + (K − k)W⁺` for `k ≤ r ≤ K`, either sign of `W`.
* **(4.18)** `eq_4_18_first`: `E_H[W 1_{G∩T'}] ≤ 𝒦 + √(H_aux(T'^c))` (subtracting `G ∩ T'^c` increases the
  expectation only by its negative part; Cauchy–Schwarz and `E_H[(W⁻)² 1_G] ≤ 1`, by (1.9)); `eq_4_18_second`:
  `E_H[W⁺ 1_G] ≤ 𝒦 + √(𝒦/2)`, by (1.10).  Here `𝒦` is any upper bound of the child KLs `D(p_{C,j}‖Q_{t+1})` over good
  children (the print's `𝒦_{t+1}`, (4.13)), `G` the event that the child is good, and `T'` any output event.
* **(4.19)** `eq_4_19_first`: `E_H[rW 1_{G∩T'^c}] ≤ B_N p(T'^c)`; `eq_4_19_second`:
  `E_H[rW 1_{G^c}] ≤ B_N √(C₃ H_aux(G^c))` (Cauchy–Schwarz and `E_H r² ≤ C₃`, (3.21)).
* **(4.20)–(4.21)** `eq_4_20`: for `0 ≤ k ≤ 1 ≤ K` with `k ≤ r ≤ K` on `T'`,
  `D(p‖Q_t) ≤ D(p‖H_aux) + K𝒦 + (K − k)√(𝒦/2) + ξ`, `ξ = √(H_aux(T'^c)) + B_N{p(T'^c) + √(C₃ H_aux(G^c))}`;
  with (3.18) `D(p‖H_aux) ≤ C/ℓ` and `ℓ ≥ √(3/4) L` ((4.12)) this is the printed one-parent recursion step
  `D(p‖Q_t) ≤ C/L + K𝒦 + (K − k)√(𝒦/2) + ξ` (`eq_4_20_printed`).
* **(4.16)** `eq_4_16`: from (3.34) `1 − Cη_z ≤ r ≤ 1 + Cη_z` on `T'`, `ℓ ≥ √(3/4)L` ((4.12)) and `f ≤ 1/4`
  (so `z/√N ≤ z/(4ℓ)`), `k_t ≤ r ≤ K_t` with `k_t = 1 − η_t`, `K_t = 1 + η_t`, `η_t = C' z/L`.
-/

set_option autoImplicit false

namespace A36W.RF.Cut3

open Finset A36W.RF.Cut2

variable {N : ℕ}

/-! ## §1 The signed continuation log ratio and the identity behind (4.15) -/

/-- **The signed continuation log ratio** `W(C, x)` (App Q l.970–974): for a feasible child `(C, j)`,
`j = J − |x_B|`, `W = log(p_{C,j}(x_C)/Q_{t+1}(x_C | C, j))`; for an infeasible child `W = 0`. -/
noncomputable def Wlr (w : Fin N → ℝ) (J : ℤ) (Qc : Finset (Fin N) → ℤ → Finset (Fin N) → ℝ)
    (C : Finset (Fin N)) (x : Fin N → Bool) : ℝ :=
  if 0 ≤ J - #(Cᶜ.filter fun i => x i = true) ∧ J - #(Cᶜ.filter fun i => x i = true) ≤ #C then
    Real.log (sliceProb w C (J - #(Cᶜ.filter fun i => x i = true)) (C.filter fun i => x i = true) /
      Qc C (J - #(Cᶜ.filter fun i => x i = true)) (C.filter fun i => x i = true))
  else 0

/-- `W` as a function of the child `(C, j)` and the child word `Z = x_C`. -/
noncomputable def Wcz (w : Fin N → ℝ) (Qc : Finset (Fin N) → ℤ → Finset (Fin N) → ℝ) (C : Finset (Fin N)) (j : ℤ)
    (Z : Finset (Fin N)) : ℝ :=
  if 0 ≤ j ∧ j ≤ #C then Real.log (sliceProb w C j Z / Qc C j Z) else 0

theorem Wlr_eq_Wcz (w : Fin N → ℝ) (J : ℤ) (Qc : Finset (Fin N) → ℤ → Finset (Fin N) → ℝ)
    (C : Finset (Fin N)) (x : Fin N → Bool) :
    Wlr w J Qc C x = Wcz w Qc C (J - #(Cᶜ.filter fun i => x i = true)) (C.filter fun i => x i = true) := rfl

/-- On the parent slice the child's residual quota is the size of the child word: `J − |x_B| = |x_C|`. -/
theorem sg_slice_child {J : ℤ} {x : Fin N → Bool} (hx : (#(wordOnes x) : ℤ) = J) (C : Finset (Fin N)) :
    J - #(Cᶜ.filter fun i => x i = true) = #(C.filter fun i => x i = true) := by
  have hc := card_filter_add_compl C x
  omega

/-- The child law is positive on its slice. -/
theorem sg_sliceProb_pos {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {C T : Finset (Fin N)} {j : ℤ} (hT : T ⊆ C)
    (hj : (#T : ℤ) = j) : 0 < sliceProb w C j T := by
  have hj0 : 0 ≤ j := by rw [← hj]; positivity
  have hjC : j ≤ #C := by rw [← hj]; exact_mod_cast Finset.card_le_card hT
  unfold sliceProb
  rw [if_pos ⟨hT, hj⟩]
  exact div_pos (Finset.prod_pos fun k _ => hw k) (Z_pos (fun k _ => hw k) hj0 hjC)

/-- **The identity behind (4.15)** (App Q l.976–980): at each parent-slice point,
`Q_t(x) = Σ_C auxJoint(C, x) e^{−W(C, x)}`, i.e. `Q_t(x)/H_aux(x) = E_{π_H(·|x)} e^{−W}` with the auxiliary posterior
`π_H(C | x) = auxJoint(C, x)/H_aux(x)`.  Hypotheses: the first-block decomposition of `Q_t` (the listed interface)
and positivity of the continuation on the child slice (the atom bound of §4.3). -/
theorem eq_4_15_identity {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ} {f : ℝ}
    {Q : (Fin N → Bool) → ℝ} {Qc : Finset (Fin N) → ℤ → Finset (Fin N) → ℝ}
    (hQ : ∀ x, Q x = ∑ C : Finset (Fin N), nu f C * (∏ i ∈ Cᶜ, ber (sliceMarg w univ J i) (x i)) *
      (if 0 ≤ J - #(Cᶜ.filter fun i => x i = true) ∧ J - #(Cᶜ.filter fun i => x i = true) ≤ #C
        then Qc C (J - #(Cᶜ.filter fun i => x i = true)) (C.filter fun i => x i = true) else (1 / 2) ^ #C))
    (hQcpos : ∀ (C : Finset (Fin N)) (j : ℤ) (T : Finset (Fin N)), T ⊆ C → (#T : ℤ) = j → 0 < Qc C j T)
    {x : Fin N → Bool} (hx : (#(wordOnes x) : ℤ) = J) :
    Q x = ∑ C : Finset (Fin N), auxJoint w J f C x * Real.exp (-Wlr w J Qc C x) := by
  rw [hQ x]
  refine Finset.sum_congr rfl fun C _ => ?_
  have hj := sg_slice_child hx C
  have hle : #(C.filter fun i => x i = true) ≤ #C := Finset.card_le_card (Finset.filter_subset _ _)
  have hfe : 0 ≤ J - #(Cᶜ.filter fun i => x i = true) ∧ J - #(Cᶜ.filter fun i => x i = true) ≤ #C := by
    rw [hj]
    exact ⟨by positivity, by exact_mod_cast hle⟩
  have hs := sg_sliceProb_pos hw (Finset.filter_subset (fun i => x i = true) C) hj.symm
  have hq := hQcpos C _ _ (Finset.filter_subset (fun i => x i = true) C) hj.symm
  have hs' := hs.ne'
  have hq' := hq.ne'
  unfold auxJoint completion Wlr
  rw [if_pos hfe, if_pos hfe, if_pos hfe, Real.exp_neg, Real.exp_log (div_pos hs hq)]
  field_simp

/-- `H_aux > 0` on the parent slice at interior marginals `π_i ∈ (0, 1)` and `f < 1` (the empty child alone
contributes `(1 − f)^N Π_i Ber(π_i)(x_i) > 0`). -/
theorem Haux_pos_slice {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ} {f : ℝ} (hf0 : 0 ≤ f) (hf1 : f < 1)
    (hπ : ∀ i, 0 < sliceMarg w univ J i ∧ sliceMarg w univ J i < 1) {x : Fin N → Bool}
    (hx : (#(wordOnes x) : ℤ) = J) : 0 < Haux w J f x := by
  have hc : J - #((∅ : Finset (Fin N))ᶜ.filter fun i => x i = true) = 0 := by
    rw [Finset.compl_empty]
    have e : (univ.filter fun i => x i = true) = wordOnes x := rfl
    rw [e, hx]
    ring
  have h0 : 0 < auxJoint w J f ∅ x := by
    unfold auxJoint completion
    rw [hc, if_pos ⟨le_refl 0, by simp⟩, Finset.filter_empty, sliceProb,
      if_pos ⟨Finset.empty_subset _, by simp⟩, Finset.prod_empty, Z_zero_eq_one, div_one, mul_one, nu_empty]
    exact mul_pos (pow_pos (by linarith) _) (Finset.prod_pos fun i _ => ber_pos (hπ i).1 (hπ i).2 _)
  unfold Haux
  exact lt_of_lt_of_le h0 (Finset.single_le_sum (fun C _ => cn_auxJoint_nonneg hw J hf0 hf1.le C x)
    (Finset.mem_univ _))

/-- `H_aux(x) r(x) = p(x)` for every output (off the slice both vanish). -/
theorem Haux_mul_rRatio {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ} {f : ℝ} (hf0 : 0 ≤ f) (hf1 : f < 1)
    (hπ : ∀ i, 0 < sliceMarg w univ J i ∧ sliceMarg w univ J i < 1) (x : Fin N → Bool) :
    Haux w J f x * rRatio w J f x = sliceProb w univ J (wordOnes x) := by
  unfold rRatio
  by_cases hsl : (#(wordOnes x) : ℤ) = J
  · rw [if_pos hsl]
    have hH := Haux_pos_slice hw hf0 hf1 hπ hsl
    field_simp
  · rw [if_neg hsl, mul_zero, ty_sliceProb_off hsl]

/-- **`E_H r = 1`** (App Q l.987): `Σ_x H_aux(x) r(x) = Σ_x p(x) = 1`. -/
theorem sum_Haux_rRatio {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N) {f : ℝ}
    (hf0 : 0 ≤ f) (hf1 : f < 1) (hπ : ∀ i, 0 < sliceMarg w univ J i ∧ sliceMarg w univ J i < 1) :
    ∑ x : Fin N → Bool, Haux w J f x * rRatio w J f x = 1 := by
  simp_rw [Haux_mul_rRatio hw hf0 hf1 hπ]
  exact sum_sliceProb_words hw hJ0 hJN

/-- **(4.15)** (App Q l.981–986): logarithmic Jensen, integrated under `p`:
`D(p‖Q_t) ≤ D(p‖H_aux) + E_{H^{joint}}[rW]`, with `D = RFTools.klD` (KL on the support of `p`) and
`E_{H^{joint}}[rW] = Σ_C Σ_x auxJoint(C, x) r(x) W(C, x)`. -/
theorem eq_4_15 {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ} {f : ℝ} (hf0 : 0 ≤ f) (hf1 : f < 1)
    (hπ : ∀ i, 0 < sliceMarg w univ J i ∧ sliceMarg w univ J i < 1)
    {Q : (Fin N → Bool) → ℝ} {Qc : Finset (Fin N) → ℤ → Finset (Fin N) → ℝ}
    (hQ : ∀ x, Q x = ∑ C : Finset (Fin N), nu f C * (∏ i ∈ Cᶜ, ber (sliceMarg w univ J i) (x i)) *
      (if 0 ≤ J - #(Cᶜ.filter fun i => x i = true) ∧ J - #(Cᶜ.filter fun i => x i = true) ≤ #C
        then Qc C (J - #(Cᶜ.filter fun i => x i = true)) (C.filter fun i => x i = true) else (1 / 2) ^ #C))
    (hQcpos : ∀ (C : Finset (Fin N)) (j : ℤ) (T : Finset (Fin N)), T ⊆ C → (#T : ℤ) = j → 0 < Qc C j T) :
    Tools.klD (fun x => sliceProb w univ J (wordOnes x)) Q ≤
      Tools.klD (fun x => sliceProb w univ J (wordOnes x)) (Haux w J f) +
        ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x := by
  have hpt : ∀ x ∈ univ.filter (fun x : Fin N → Bool => 0 < sliceProb w univ J (wordOnes x)),
      sliceProb w univ J (wordOnes x) * Real.log (sliceProb w univ J (wordOnes x) / Q x) ≤
        sliceProb w univ J (wordOnes x) * Real.log (sliceProb w univ J (wordOnes x) / Haux w J f x) +
          ∑ C : Finset (Fin N), auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x := by
    intro x hx
    have hpx : 0 < sliceProb w univ J (wordOnes x) := (Finset.mem_filter.mp hx).2
    have hsl : (#(wordOnes x) : ℤ) = J := by
      by_contra h
      rw [ty_sliceProb_off h] at hpx
      exact lt_irrefl 0 hpx
    have hH := Haux_pos_slice hw hf0 hf1 hπ hsl
    have hπ0 : ∀ C ∈ (univ : Finset (Finset (Fin N))), 0 ≤ auxJoint w J f C x / Haux w J f x :=
      fun C _ => div_nonneg (cn_auxJoint_nonneg hw J hf0 hf1.le C x) hH.le
    have hπ1 : ∑ C ∈ (univ : Finset (Finset (Fin N))), auxJoint w J f C x / Haux w J f x = 1 := by
      rw [← Finset.sum_div]
      exact div_self hH.ne'
    have hJen := convexOn_exp.map_sum_le hπ0 hπ1 (fun C _ => Set.mem_univ (-Wlr w J Qc C x))
    simp only [smul_eq_mul, mul_neg, Finset.sum_neg_distrib] at hJen
    have hQx : Q x = Haux w J f x * ∑ C, auxJoint w J f C x / Haux w J f x * Real.exp (-Wlr w J Qc C x) := by
      rw [eq_4_15_identity hw hQ hQcpos hsl, Finset.mul_sum]
      refine Finset.sum_congr rfl fun C _ => ?_
      field_simp
    have hS : 0 < ∑ C, auxJoint w J f C x / Haux w J f x * Real.exp (-Wlr w J Qc C x) :=
      lt_of_lt_of_le (Real.exp_pos _) hJen
    have hQpos : 0 < Q x := by rw [hQx]; exact mul_pos hH hS
    have hlog : Real.log (Haux w J f x) - Real.log (Q x) ≤
        ∑ C, auxJoint w J f C x / Haux w J f x * Wlr w J Qc C x := by
      have h1 : Real.log (Q x) = Real.log (Haux w J f x) +
          Real.log (∑ C, auxJoint w J f C x / Haux w J f x * Real.exp (-Wlr w J Qc C x)) := by
        rw [hQx, Real.log_mul hH.ne' hS.ne']
      have h2 := Real.log_le_log (Real.exp_pos _) hJen
      rw [Real.log_exp] at h2
      linarith
    have hr : rRatio w J f x = sliceProb w univ J (wordOnes x) / Haux w J f x := by
      unfold rRatio
      rw [if_pos hsl]
    have hsum : ∑ C, auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x =
        sliceProb w univ J (wordOnes x) * ∑ C, auxJoint w J f C x / Haux w J f x * Wlr w J Qc C x := by
      rw [hr, Finset.mul_sum]
      refine Finset.sum_congr rfl fun C _ => ?_
      field_simp
    rw [hsum, Real.log_div hpx.ne' hQpos.ne', Real.log_div hpx.ne' hH.ne']
    have := mul_le_mul_of_nonneg_left hlog hpx.le
    nlinarith
  have hoff : ∀ x ∈ (univ : Finset (Fin N → Bool)),
      x ∉ univ.filter (fun x : Fin N → Bool => 0 < sliceProb w univ J (wordOnes x)) →
        ∑ C : Finset (Fin N), auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x = 0 := by
    intro x _ hx
    have hsl : ¬(#(wordOnes x) : ℤ) = J := by
      intro hsl
      exact hx (Finset.mem_filter.mpr ⟨Finset.mem_univ _, ty_sliceProb_pos hw hsl⟩)
    have hr0 : rRatio w J f x = 0 := by unfold rRatio; rw [if_neg hsl]
    simp [hr0]
  unfold Tools.klD
  calc ∑ x ∈ univ.filter (fun x : Fin N → Bool => 0 < sliceProb w univ J (wordOnes x)),
        sliceProb w univ J (wordOnes x) * Real.log (sliceProb w univ J (wordOnes x) / Q x)
      ≤ ∑ x ∈ univ.filter (fun x : Fin N → Bool => 0 < sliceProb w univ J (wordOnes x)),
          (sliceProb w univ J (wordOnes x) * Real.log (sliceProb w univ J (wordOnes x) / Haux w J f x) +
            ∑ C : Finset (Fin N), auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x) :=
        Finset.sum_le_sum hpt
    _ = ∑ x ∈ univ.filter (fun x : Fin N → Bool => 0 < sliceProb w univ J (wordOnes x)),
          sliceProb w univ J (wordOnes x) * Real.log (sliceProb w univ J (wordOnes x) / Haux w J f x) +
        ∑ x ∈ univ.filter (fun x : Fin N → Bool => 0 < sliceProb w univ J (wordOnes x)),
          ∑ C : Finset (Fin N), auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x :=
        Finset.sum_add_distrib
    _ = ∑ x ∈ univ.filter (fun x : Fin N → Bool => 0 < sliceProb w univ J (wordOnes x)),
          sliceProb w univ J (wordOnes x) * Real.log (sliceProb w univ J (wordOnes x) / Haux w J f x) +
        ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x := by
        congr 1
        rw [Finset.sum_subset (Finset.subset_univ _) hoff]
        exact Finset.sum_comm

/-! ## §2 (4.17): the pointwise signed bound -/

/-- **(4.17)** (App Q l.995–998): for `k ≤ r ≤ K`, pointwise for either sign of `W`,
`r W ≤ k W + (K − k) W⁺`. -/
theorem eq_4_17 {r W k K : ℝ} (hk : k ≤ r) (hK : r ≤ K) : r * W ≤ k * W + (K - k) * max W 0 := by
  rcases le_total 0 W with hW | hW
  · rw [max_eq_left hW]
    nlinarith
  · rw [max_eq_right hW]
    nlinarith

/-! ## §3 Conditional expectations given `(C, x_B)`, and Cauchy–Schwarz -/

/-- Supports: a sum over `C.powerset` of a function carried by `C.powerset` is a sum over the support of `p`. -/
theorem sg_sum_supp {p φ : Finset (Fin N) → ℝ} (C : Finset (Fin N)) (hp0 : ∀ T, 0 ≤ p T)
    (hpC : ∀ T, ¬T ⊆ C → p T = 0) :
    ∑ T ∈ C.powerset, p T * φ T = ∑ T ∈ univ.filter (fun T => 0 < p T), p T * φ T := by
  have h1 : ∑ T ∈ C.powerset, p T * φ T = ∑ T : Finset (Fin N), p T * φ T :=
    Finset.sum_subset (Finset.subset_univ _) fun T _ hT => by
      rw [hpC T (fun h => hT (Finset.mem_powerset.mpr h)), zero_mul]
  have h2 : ∑ T ∈ univ.filter (fun T => 0 < p T), p T * φ T = ∑ T : Finset (Fin N), p T * φ T :=
    Finset.sum_filter_of_ne fun T _ hne => by
      have h := hp0 T
      rcases h.lt_or_eq with h' | h'
      · exact h'
      · rw [← h', zero_mul] at hne
        exact absurd rfl hne
  rw [h1, h2]

theorem sg_sliceProb_off {w : Fin N → ℝ} {C : Finset (Fin N)} {j : ℤ} {T : Finset (Fin N)} (hT : ¬T ⊆ C) :
    sliceProb w C j T = 0 := by
  unfold sliceProb
  rw [if_neg fun h => hT h.1]

theorem sg_sum_sliceProb_univ {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {C : Finset (Fin N)} {j : ℤ} (hj0 : 0 ≤ j)
    (hjC : j ≤ #C) : ∑ T : Finset (Fin N), sliceProb w C j T = 1 := by
  rw [← sum_sliceProb (Z_pos (fun k _ => hw k) hj0 hjC).ne']
  exact (Finset.sum_subset (Finset.subset_univ _) fun T _ hT =>
    sg_sliceProb_off (fun h => hT (Finset.mem_powerset.mpr h))).symm

/-- **The disintegration through the completion** (App Q l.987: "on a feasible child, conditional on `(C, x_B)`,
the auxiliary completion is exactly `p_{C,j}`"): if every good child `(C, j)` is feasible and has
`Σ_Z p_{C,j}(Z) Φ(C, j, Z) ≤ B`, `B ≥ 0`, then `E_H[Φ(C, j, x_C) 1_G] ≤ B`. -/
theorem sg_cond {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) {f : ℝ} (hf0 : 0 ≤ f) (hf1 : f ≤ 1)
    (good : Finset (Fin N) → ℤ → Prop) [∀ C j, Decidable (good C j)]
    (Φ : Finset (Fin N) → ℤ → Finset (Fin N) → ℝ) {B : ℝ} (hB : 0 ≤ B)
    (hΦ : ∀ C j, good C j → (0 ≤ j ∧ j ≤ #C) ∧ ∑ Z ∈ C.powerset, sliceProb w C j Z * Φ C j Z ≤ B) :
    ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
        Φ C (J - #(Cᶜ.filter fun i => x i = true)) (C.filter fun i => x i = true) *
        (if good C (J - #(Cᶜ.filter fun i => x i = true)) then 1 else 0) ≤ B := by
  have hC : ∀ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
      Φ C (J - #(Cᶜ.filter fun i => x i = true)) (C.filter fun i => x i = true) *
      (if good C (J - #(Cᶜ.filter fun i => x i = true)) then 1 else 0) ≤ nu f C * B := by
    intro C
    set G : Finset (Fin N) → Finset (Fin N) → ℝ :=
      fun Y Z => Φ C (J - #Y) Z * (if good C (J - #Y) then 1 else 0) with hG
    have e : ∀ x : Fin N → Bool, auxJoint w J f C x *
        Φ C (J - #(Cᶜ.filter fun i => x i = true)) (C.filter fun i => x i = true) *
        (if good C (J - #(Cᶜ.filter fun i => x i = true)) then 1 else 0) =
        auxJoint w J f C x * G (Cᶜ.filter fun i => x i = true) (C.filter fun i => x i = true) := fun x => by
      simp only [hG]
      ring
    rw [Finset.sum_congr rfl fun x _ => e x, sum_auxJoint_mul J f C G]
    apply mul_le_mul_of_nonneg_left _ (nu_nonneg hf0 hf1 C)
    have hY : ∀ Y ∈ Cᶜ.powerset, ∑ Z ∈ C.powerset, completion w C (J - #Y) Z * G Y Z ≤ B := by
      intro Y _
      simp only [hG]
      by_cases hg : good C (J - #Y)
      · obtain ⟨hfe, hb⟩ := hΦ C _ hg
        simp only [if_pos hg, mul_one]
        unfold completion
        simp only [if_pos hfe]
        exact hb
      · simp only [if_neg hg, mul_zero, Finset.sum_const_zero]
        exact hB
    calc ∑ Y ∈ Cᶜ.powerset, cnW (sliceMarg w univ J) Cᶜ Y * ∑ Z ∈ C.powerset, completion w C (J - #Y) Z * G Y Z
        ≤ ∑ Y ∈ Cᶜ.powerset, cnW (sliceMarg w univ J) Cᶜ Y * B := by
          refine Finset.sum_le_sum fun Y hYm => mul_le_mul_of_nonneg_left (hY Y hYm) ?_
          exact cnW_nonneg (fun i _ => ⟨sliceMarg_nonneg (fun k _ => (hw k).le) J i,
            sliceMarg_le_one (fun k _ => (hw k).le) J i⟩) (Finset.mem_powerset.mp hYm)
      _ = B := by rw [← Finset.sum_mul, cn_sum_cnW, one_mul]
  calc ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
        Φ C (J - #(Cᶜ.filter fun i => x i = true)) (C.filter fun i => x i = true) *
        (if good C (J - #(Cᶜ.filter fun i => x i = true)) then 1 else 0)
      ≤ ∑ C : Finset (Fin N), nu f C * B := Finset.sum_le_sum fun C _ => hC C
    _ = B := by rw [← Finset.sum_mul, sum_nu, one_mul]

/-- **Cauchy–Schwarz for the joint law of `(C, x)`**: `Σ a u v ≤ √(Σ a u²) √(Σ a v²)` for `a ≥ 0`. -/
theorem sg_cs (a u v : Finset (Fin N) → (Fin N → Bool) → ℝ) (ha : ∀ C x, 0 ≤ a C x) :
    ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, a C x * u C x * v C x ≤
      Real.sqrt (∑ C : Finset (Fin N), ∑ x : Fin N → Bool, a C x * u C x ^ 2) *
        Real.sqrt (∑ C : Finset (Fin N), ∑ x : Fin N → Bool, a C x * v C x ^ 2) := by
  have key := Finset.sum_mul_sq_le_sq_mul_sq ((univ : Finset (Finset (Fin N))) ×ˢ (univ : Finset (Fin N → Bool)))
    (fun p => Real.sqrt (a p.1 p.2) * u p.1 p.2) (fun p => Real.sqrt (a p.1 p.2) * v p.1 p.2)
  rw [Finset.sum_product, Finset.sum_product, Finset.sum_product] at key
  have e1 : ∀ C x, Real.sqrt (a C x) * u C x * (Real.sqrt (a C x) * v C x) = a C x * u C x * v C x := by
    intro C x
    calc Real.sqrt (a C x) * u C x * (Real.sqrt (a C x) * v C x)
        = (Real.sqrt (a C x) * Real.sqrt (a C x)) * u C x * v C x := by ring
      _ = a C x * u C x * v C x := by rw [Real.mul_self_sqrt (ha C x)]
  have e2 : ∀ C x, (Real.sqrt (a C x) * u C x) ^ 2 = a C x * u C x ^ 2 := fun C x => by
    rw [mul_pow, Real.sq_sqrt (ha C x)]
  have e3 : ∀ C x, (Real.sqrt (a C x) * v C x) ^ 2 = a C x * v C x ^ 2 := fun C x => by
    rw [mul_pow, Real.sq_sqrt (ha C x)]
  simp only [e1, e2, e3] at key
  have hA : 0 ≤ ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, a C x * u C x ^ 2 :=
    Finset.sum_nonneg fun C _ => Finset.sum_nonneg fun x _ => mul_nonneg (ha C x) (sq_nonneg _)
  calc ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, a C x * u C x * v C x
      ≤ |∑ C : Finset (Fin N), ∑ x : Fin N → Bool, a C x * u C x * v C x| := le_abs_self _
    _ ≤ Real.sqrt ((∑ C : Finset (Fin N), ∑ x : Fin N → Bool, a C x * u C x ^ 2) *
          (∑ C : Finset (Fin N), ∑ x : Fin N → Bool, a C x * v C x ^ 2)) := Real.abs_le_sqrt key
    _ = Real.sqrt (∑ C : Finset (Fin N), ∑ x : Fin N → Bool, a C x * u C x ^ 2) *
          Real.sqrt (∑ C : Finset (Fin N), ∑ x : Fin N → Bool, a C x * v C x ^ 2) := Real.sqrt_mul hA _

/-! ## §4 The child KL terms: (1.9) and (1.10) conditional on `(C, x_B)` -/

section Child

variable {w : Fin N → ℝ} {Qc : Finset (Fin N) → ℤ → Finset (Fin N) → ℝ}

/-- On a feasible child, `Σ_Z p_{C,j}(Z) g(p_{C,j}(Z), Q(Z))` over `C.powerset` is the sum over the support of
`p_{C,j}`, the form of RFTools' `klD`, `EWneg2`, `EWpos`. -/
theorem sg_child_supp (C : Finset (Fin N)) (j : ℤ) (hw : ∀ i, 0 < w i) (φ : Finset (Fin N) → ℝ) :
    ∑ Z ∈ C.powerset, sliceProb w C j Z * φ Z =
      ∑ Z ∈ univ.filter (fun T => 0 < sliceProb w C j T), sliceProb w C j Z * φ Z :=
  sg_sum_supp C (fun T => sliceProb_nonneg (fun k _ => (hw k).le) j T) fun _ hT => sg_sliceProb_off hT

/-- The hypotheses of RFTools' (1.8)–(1.10) for the child pair `(p_{C,j}, Q_{t+1}(· | C, j))`. -/
theorem sg_child_hyps (hw : ∀ i, 0 < w i) (hQc0 : ∀ C j T, 0 ≤ Qc C j T)
    (hQc1 : ∀ (C : Finset (Fin N)) (j : ℤ), 0 ≤ j → j ≤ #C → ∑ T : Finset (Fin N), Qc C j T ≤ 1)
    (hQcpos : ∀ (C : Finset (Fin N)) (j : ℤ) (T : Finset (Fin N)), T ⊆ C → (#T : ℤ) = j → 0 < Qc C j T)
    {C : Finset (Fin N)} {j : ℤ} (hj0 : 0 ≤ j) (hjC : j ≤ #C) :
    (∀ T, 0 ≤ sliceProb w C j T) ∧ ∑ T : Finset (Fin N), sliceProb w C j T = 1 ∧ (∀ T, 0 ≤ Qc C j T) ∧
      ∑ T : Finset (Fin N), Qc C j T ≤ 1 ∧ ∀ T, 0 < sliceProb w C j T → 0 < Qc C j T := by
  refine ⟨fun T => sliceProb_nonneg (fun k _ => (hw k).le) j T, sg_sum_sliceProb_univ hw hj0 hjC, hQc0 C j,
    hQc1 C j hj0 hjC, fun T hT => ?_⟩
  by_cases h : T ⊆ C ∧ (#T : ℤ) = j
  · exact hQcpos C j T h.1 h.2
  · exfalso
    unfold sliceProb at hT
    rw [if_neg h] at hT
    exact lt_irrefl 0 hT

end Child

/-- `Σ_x [x ∈ T' ? 0 : g(x)] = Σ_{x ∈ T'^c} g(x)`. -/
theorem sg_sum_compl (Tp : Finset (Fin N → Bool)) (g : (Fin N → Bool) → ℝ) :
    ∑ x : Fin N → Bool, (if x ∈ Tp then 0 else g x) = ∑ x ∈ Tpᶜ, g x := by
  rw [← Finset.sum_compl_add_sum Tp]
  have h1 : ∑ x ∈ Tp, (if x ∈ Tp then (0 : ℝ) else g x) = 0 := Finset.sum_eq_zero fun x hx => if_pos hx
  have h2 : ∑ x ∈ Tpᶜ, (if x ∈ Tp then (0 : ℝ) else g x) = ∑ x ∈ Tpᶜ, g x :=
    Finset.sum_congr rfl fun x hx => if_neg (Finset.mem_compl.mp hx)
  rw [h1, h2, add_zero]

/-! ## §5 (4.18) -/

section Signed

variable {w : Fin N → ℝ} {J : ℤ} {f : ℝ} {Qc : Finset (Fin N) → ℤ → Finset (Fin N) → ℝ}

/-- **(4.18), first inequality** (App Q l.1000–1010): `E_H[W 1_{G∩T'}] ≤ 𝒦_{t+1} + √(H_aux(T'^c))`.  "Subtracting
`G ∩ T'^c` can increase the expectation only by its negative part; apply Cauchy–Schwarz and
`E_H[(W⁻)² 1_G] ≤ 1`" ((1.9)).  `𝒦` is any upper bound of the good children's KLs `D(p_{C,j}‖Q_{t+1}(·|C,j))`
((4.13)); `G` = the child `(C, J − |x_B|)` is good; `T'` = any output event. -/
theorem eq_4_18_first (hw : ∀ i, 0 < w i) (J : ℤ) (hf0 : 0 ≤ f) (hf1 : f ≤ 1)
    (good : Finset (Fin N) → ℤ → Prop) [∀ C j, Decidable (good C j)]
    (hQc0 : ∀ C j T, 0 ≤ Qc C j T)
    (hQc1 : ∀ (C : Finset (Fin N)) (j : ℤ), 0 ≤ j → j ≤ #C → ∑ T : Finset (Fin N), Qc C j T ≤ 1)
    (hQcpos : ∀ (C : Finset (Fin N)) (j : ℤ) (T : Finset (Fin N)), T ⊆ C → (#T : ℤ) = j → 0 < Qc C j T)
    (hgood : ∀ C j, good C j → 0 ≤ j ∧ j ≤ #C) {K1 : ℝ} (hK10 : 0 ≤ K1)
    (hK1 : ∀ C j, good C j → Tools.klD (sliceProb w C j) (Qc C j) ≤ K1) (Tp : Finset (Fin N → Bool)) :
    ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * Wlr w J Qc C x *
        (if good C (J - #(Cᶜ.filter fun i => x i = true)) ∧ x ∈ Tp then 1 else 0) ≤
      K1 + Real.sqrt (∑ x ∈ Tpᶜ, Haux w J f x) := by
  have ha : ∀ C x, 0 ≤ auxJoint w J f C x := fun C x => cn_auxJoint_nonneg hw J hf0 hf1 C x
  set g : Finset (Fin N) → (Fin N → Bool) → ℝ := fun C x =>
    if good C (J - #(Cᶜ.filter fun i => x i = true)) then 1 else 0 with hg
  set v : (Fin N → Bool) → ℝ := fun x => if x ∈ Tp then 0 else 1 with hv
  -- (i) the full good-child term is at most `𝒦`
  have hE1 : ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * Wlr w J Qc C x * g C x ≤ K1 :=
    sg_cond hw J hf0 hf1 good (fun C j Z => Wcz w Qc C j Z) hK10 fun C j hgd => by
      obtain ⟨hj0, hjC⟩ := hgood C j hgd
      refine ⟨⟨hj0, hjC⟩, ?_⟩
      have e : ∀ Z ∈ C.powerset, sliceProb w C j Z * Wcz w Qc C j Z =
          sliceProb w C j Z * Real.log (sliceProb w C j Z / Qc C j Z) := fun Z _ => by
        unfold Wcz
        rw [if_pos ⟨hj0, hjC⟩]
      rw [Finset.sum_congr rfl e, sg_child_supp C j hw]
      exact hK1 C j hgd
  -- (ii) `E_H[(W⁻)² 1_G] ≤ 1` by (1.9)
  have hE2 : ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * max (-Wlr w J Qc C x) 0 ^ 2 * g C x
      ≤ 1 :=
    sg_cond hw J hf0 hf1 good (fun C j Z => max (-Wcz w Qc C j Z) 0 ^ 2) zero_le_one fun C j hgd => by
      obtain ⟨hj0, hjC⟩ := hgood C j hgd
      refine ⟨⟨hj0, hjC⟩, ?_⟩
      obtain ⟨hp0, hp1, hq0, hq1, hsupp⟩ := sg_child_hyps hw hQc0 hQc1 hQcpos hj0 hjC
      have e : ∀ Z ∈ C.powerset, sliceProb w C j Z * max (-Wcz w Qc C j Z) 0 ^ 2 =
          sliceProb w C j Z * max (-Real.log (sliceProb w C j Z / Qc C j Z)) 0 ^ 2 := fun Z _ => by
        unfold Wcz
        rw [if_pos ⟨hj0, hjC⟩]
      rw [Finset.sum_congr rfl e, sg_child_supp C j hw]
      exact (Tools.EWneg2_le hp0 hp1 hq0 hq1 hsupp).2
  -- (iii) splitting `1[G ∩ T'] = 1_G − 1_G 1[T'^c]`
  have hsplit : ∀ C x, auxJoint w J f C x * Wlr w J Qc C x *
      (if good C (J - #(Cᶜ.filter fun i => x i = true)) ∧ x ∈ Tp then 1 else 0) =
      auxJoint w J f C x * Wlr w J Qc C x * g C x - auxJoint w J f C x * Wlr w J Qc C x * g C x * v x := by
    intro C x
    simp only [hg, hv]
    by_cases h1 : good C (J - #(Cᶜ.filter fun i => x i = true)) <;> by_cases h2 : x ∈ Tp <;> simp [h1, h2]
  -- (iv) the negative part, by Cauchy–Schwarz
  have hneg : ∀ C x, -(auxJoint w J f C x * Wlr w J Qc C x * g C x * v x) ≤
      auxJoint w J f C x * (max (-Wlr w J Qc C x) 0 * g C x) * v x := by
    intro C x
    have hgv : 0 ≤ g C x * v x := by
      simp only [hg, hv]
      split_ifs <;> norm_num
    have hm : -Wlr w J Qc C x ≤ max (-Wlr w J Qc C x) 0 := le_max_left _ _
    have := mul_le_mul_of_nonneg_left hm (mul_nonneg (ha C x) hgv)
    nlinarith
  have hcs := sg_cs (fun C x => auxJoint w J f C x) (fun C x => max (-Wlr w J Qc C x) 0 * g C x)
    (fun _ x => v x) ha
  have hu2 : ∀ C x, auxJoint w J f C x * (max (-Wlr w J Qc C x) 0 * g C x) ^ 2 =
      auxJoint w J f C x * max (-Wlr w J Qc C x) 0 ^ 2 * g C x := by
    intro C x
    simp only [hg]
    split_ifs <;> ring
  have hv2 : ∀ C x, auxJoint w J f C x * v x ^ 2 = auxJoint w J f C x * v x := by
    intro C x
    simp only [hv]
    split_ifs <;> ring
  simp only [hu2, hv2] at hcs
  have hvsum : ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * v x = ∑ x ∈ Tpᶜ, Haux w J f x := by
    rw [Finset.sum_comm, ← sg_sum_compl Tp (Haux w J f)]
    refine Finset.sum_congr rfl fun x _ => ?_
    rw [← Finset.sum_mul]
    simp only [hv]
    split_ifs
    · rw [mul_zero]
    · rw [mul_one]
      rfl
  rw [hvsum] at hcs
  have hsq : Real.sqrt (∑ C : Finset (Fin N), ∑ x : Fin N → Bool,
      auxJoint w J f C x * max (-Wlr w J Qc C x) 0 ^ 2 * g C x) ≤ 1 := by
    rw [Real.sqrt_le_one]
    exact hE2
  have hsqH : 0 ≤ Real.sqrt (∑ x ∈ Tpᶜ, Haux w J f x) := Real.sqrt_nonneg _
  calc ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * Wlr w J Qc C x *
        (if good C (J - #(Cᶜ.filter fun i => x i = true)) ∧ x ∈ Tp then 1 else 0)
      = ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * Wlr w J Qc C x * g C x +
          ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, -(auxJoint w J f C x * Wlr w J Qc C x * g C x * v x) := by
        rw [← Finset.sum_add_distrib]
        refine Finset.sum_congr rfl fun C _ => ?_
        rw [← Finset.sum_add_distrib]
        exact Finset.sum_congr rfl fun x _ => by rw [hsplit C x]; ring
    _ ≤ K1 + ∑ C : Finset (Fin N), ∑ x : Fin N → Bool,
          auxJoint w J f C x * (max (-Wlr w J Qc C x) 0 * g C x) * v x :=
        add_le_add hE1 (Finset.sum_le_sum fun C _ => Finset.sum_le_sum fun x _ => hneg C x)
    _ ≤ K1 + Real.sqrt (∑ C : Finset (Fin N), ∑ x : Fin N → Bool,
          auxJoint w J f C x * max (-Wlr w J Qc C x) 0 ^ 2 * g C x) * Real.sqrt (∑ x ∈ Tpᶜ, Haux w J f x) :=
        add_le_add le_rfl hcs
    _ ≤ K1 + 1 * Real.sqrt (∑ x ∈ Tpᶜ, Haux w J f x) := by
        have := mul_le_mul_of_nonneg_right hsq hsqH
        linarith
    _ = K1 + Real.sqrt (∑ x ∈ Tpᶜ, Haux w J f x) := by ring

/-- **(4.18), second inequality** (App Q l.1000–1008): `E_H[W⁺ 1_G] ≤ 𝒦_{t+1} + √(𝒦_{t+1}/2)`, by (1.10). -/
theorem eq_4_18_second (hw : ∀ i, 0 < w i) (J : ℤ) (hf0 : 0 ≤ f) (hf1 : f ≤ 1)
    (good : Finset (Fin N) → ℤ → Prop) [∀ C j, Decidable (good C j)]
    (hQc0 : ∀ C j T, 0 ≤ Qc C j T)
    (hQc1 : ∀ (C : Finset (Fin N)) (j : ℤ), 0 ≤ j → j ≤ #C → ∑ T : Finset (Fin N), Qc C j T ≤ 1)
    (hQcpos : ∀ (C : Finset (Fin N)) (j : ℤ) (T : Finset (Fin N)), T ⊆ C → (#T : ℤ) = j → 0 < Qc C j T)
    (hgood : ∀ C j, good C j → 0 ≤ j ∧ j ≤ #C) {K1 : ℝ} (hK10 : 0 ≤ K1)
    (hK1 : ∀ C j, good C j → Tools.klD (sliceProb w C j) (Qc C j) ≤ K1) :
    ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * max (Wlr w J Qc C x) 0 *
        (if good C (J - #(Cᶜ.filter fun i => x i = true)) then 1 else 0) ≤ K1 + Real.sqrt (K1 / 2) :=
  sg_cond hw J hf0 hf1 good (fun C j Z => max (Wcz w Qc C j Z) 0) (by positivity) fun C j hgd => by
    obtain ⟨hj0, hjC⟩ := hgood C j hgd
    refine ⟨⟨hj0, hjC⟩, ?_⟩
    obtain ⟨hp0, hp1, hq0, hq1, hsupp⟩ := sg_child_hyps hw hQc0 hQc1 hQcpos hj0 hjC
    have e : ∀ Z ∈ C.powerset, sliceProb w C j Z * max (Wcz w Qc C j Z) 0 =
        sliceProb w C j Z * max (Real.log (sliceProb w C j Z / Qc C j Z)) 0 := fun Z _ => by
      unfold Wcz
      rw [if_pos ⟨hj0, hjC⟩]
    rw [Finset.sum_congr rfl e, sg_child_supp C j hw]
    have h1 := Tools.EWpos_le hp0 hp1 hq0 hq1 hsupp
    have h2 := hK1 C j hgd
    have h3 : Real.sqrt (Tools.klD (sliceProb w C j) (Qc C j) / 2) ≤ Real.sqrt (K1 / 2) :=
      Real.sqrt_le_sqrt (by linarith)
    unfold Tools.EWpos at h1
    linarith

/-! ## §6 (4.19) -/

/-- On the parent slice, `W ≤ B_N` (the feasible-output atom bound of §4.3: `W⁺ ≤ B_N`). -/
theorem sg_W_le (_hw : ∀ i, 0 < w i) {BN : ℝ}
    (hQcA : ∀ (C : Finset (Fin N)) (j : ℤ) (T : Finset (Fin N)), T ⊆ C → (#T : ℤ) = j →
      0 < Qc C j T ∧ Real.log (sliceProb w C j T / Qc C j T) ≤ BN)
    {x : Fin N → Bool} (hx : (#(wordOnes x) : ℤ) = J) (C : Finset (Fin N)) : Wlr w J Qc C x ≤ BN := by
  have hj := sg_slice_child hx C
  have hle : #(C.filter fun i => x i = true) ≤ #C := Finset.card_le_card (Finset.filter_subset _ _)
  have hfe : 0 ≤ J - #(Cᶜ.filter fun i => x i = true) ∧ J - #(Cᶜ.filter fun i => x i = true) ≤ #C := by
    rw [hj]
    exact ⟨by positivity, by exact_mod_cast hle⟩
  unfold Wlr
  rw [if_pos hfe]
  exact (hQcA C _ _ (Finset.filter_subset _ _) hj.symm).2

/-- `r W ≤ r B_N` at every output (`r = 0` off the slice). -/
theorem sg_rW_le (hw : ∀ i, 0 < w i) {BN : ℝ}
    (hQcA : ∀ (C : Finset (Fin N)) (j : ℤ) (T : Finset (Fin N)), T ⊆ C → (#T : ℤ) = j →
      0 < Qc C j T ∧ Real.log (sliceProb w C j T / Qc C j T) ≤ BN)
    (hf0 : 0 ≤ f) (hf1 : f ≤ 1) (C : Finset (Fin N)) (x : Fin N → Bool) :
    rRatio w J f x * Wlr w J Qc C x ≤ rRatio w J f x * BN := by
  by_cases hsl : (#(wordOnes x) : ℤ) = J
  · have hr0 : 0 ≤ rRatio w J f x := by
      unfold rRatio
      rw [if_pos hsl]
      exact div_nonneg (sliceProb_nonneg (fun k _ => (hw k).le) J _) (Haux_nonneg hw J hf0 hf1 x)
    exact mul_le_mul_of_nonneg_left (sg_W_le hw hQcA hsl C) hr0
  · have hr : rRatio w J f x = 0 := by unfold rRatio; rw [if_neg hsl]
    rw [hr, zero_mul, zero_mul]

theorem sg_rRatio_nonneg (hw : ∀ i, 0 < w i) (hf0 : 0 ≤ f) (hf1 : f ≤ 1) (x : Fin N → Bool) :
    0 ≤ rRatio w J f x := by
  unfold rRatio
  split_ifs
  · exact div_nonneg (sliceProb_nonneg (fun k _ => (hw k).le) J _) (Haux_nonneg hw J hf0 hf1 x)
  · exact le_refl 0

/-- **(4.19), first inequality** (App Q l.1012–1018): `E_H[rW 1_{G∩T'^c}] ≤ B_N p(T'^c)`, from `W⁺ ≤ B_N` and
`H_aux r = p`. -/
theorem eq_4_19_first (hw : ∀ i, 0 < w i) (hf0 : 0 ≤ f) (hf1 : f < 1)
    (hπ : ∀ i, 0 < sliceMarg w univ J i ∧ sliceMarg w univ J i < 1)
    (good : Finset (Fin N) → ℤ → Prop) [∀ C j, Decidable (good C j)] {BN : ℝ} (hBN : 0 ≤ BN)
    (hQcA : ∀ (C : Finset (Fin N)) (j : ℤ) (T : Finset (Fin N)), T ⊆ C → (#T : ℤ) = j →
      0 < Qc C j T ∧ Real.log (sliceProb w C j T / Qc C j T) ≤ BN)
    (Tp : Finset (Fin N → Bool)) :
    ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x *
        (if good C (J - #(Cᶜ.filter fun i => x i = true)) ∧ x ∉ Tp then 1 else 0) ≤
      BN * ∑ x ∈ Tpᶜ, sliceProb w univ J (wordOnes x) := by
  have ha : ∀ C x, 0 ≤ auxJoint w J f C x := fun C x => cn_auxJoint_nonneg hw J hf0 hf1.le C x
  have hpt : ∀ C x, auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x *
      (if good C (J - #(Cᶜ.filter fun i => x i = true)) ∧ x ∉ Tp then 1 else 0) ≤
      auxJoint w J f C x * rRatio w J f x * BN * (if x ∉ Tp then 1 else 0) := by
    intro C x
    have h1 := sg_rW_le (J := J) hw hQcA hf0 hf1.le C x
    have hr0 := sg_rRatio_nonneg (J := J) hw hf0 hf1.le x
    by_cases hg : good C (J - #(Cᶜ.filter fun i => x i = true)) <;> by_cases hT : x ∈ Tp
    · simp only [hg, hT, not_true_eq_false, and_false, if_false, mul_zero, le_refl]
    · simp only [hg, hT, not_false_eq_true, and_self, if_true, mul_one]
      have := mul_le_mul_of_nonneg_left h1 (ha C x)
      linarith
    · simp only [hg, hT, not_true_eq_false, and_false, if_false, mul_zero, le_refl]
    · simp only [hg, hT, not_false_eq_true, false_and, if_false, if_true, mul_zero, mul_one]
      exact mul_nonneg (mul_nonneg (ha C x) hr0) hBN
  calc ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x *
        (if good C (J - #(Cᶜ.filter fun i => x i = true)) ∧ x ∉ Tp then 1 else 0)
      ≤ ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * rRatio w J f x * BN *
          (if x ∉ Tp then 1 else 0) := Finset.sum_le_sum fun C _ => Finset.sum_le_sum fun x _ => hpt C x
    _ = BN * ∑ x : Fin N → Bool, (Haux w J f x * rRatio w J f x) * (if x ∉ Tp then 1 else 0) := by
        rw [Finset.sum_comm, Finset.mul_sum]
        refine Finset.sum_congr rfl fun x _ => ?_
        unfold Haux
        rw [Finset.sum_mul, Finset.sum_mul, Finset.mul_sum]
        exact Finset.sum_congr rfl fun C _ => by ring
    _ = BN * ∑ x ∈ Tpᶜ, sliceProb w univ J (wordOnes x) := by
        congr 1
        rw [← sg_sum_compl Tp (fun x => sliceProb w univ J (wordOnes x))]
        refine Finset.sum_congr rfl fun x _ => ?_
        rw [Haux_mul_rRatio hw hf0 hf1 hπ]
        by_cases hx : x ∈ Tp
        · rw [if_pos hx, if_neg (not_not.mpr hx), mul_zero]
        · rw [if_neg hx, if_pos hx, mul_one]

/-- **(4.19), second inequality** (App Q l.1015–1018): `E_H[rW 1_{G^c}] ≤ B_N √(C₃ H_aux(G^c))`, from `W⁺ ≤ B_N`,
Cauchy–Schwarz and `E_H r² ≤ C₃` ((3.21)). -/
theorem eq_4_19_second (hw : ∀ i, 0 < w i) (hf0 : 0 ≤ f) (hf1 : f < 1)
    (good : Finset (Fin N) → ℤ → Prop) [∀ C j, Decidable (good C j)] {BN C₃ : ℝ} (hBN : 0 ≤ BN)
    (hQcA : ∀ (C : Finset (Fin N)) (j : ℤ) (T : Finset (Fin N)), T ⊆ C → (#T : ℤ) = j →
      0 < Qc C j T ∧ Real.log (sliceProb w C j T / Qc C j T) ≤ BN)
    (h321 : ∑ x : Fin N → Bool, Haux w J f x * rRatio w J f x ^ 2 ≤ C₃) :
    ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x *
        (if good C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1) ≤
      BN * Real.sqrt (C₃ * ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
        (if good C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1)) := by
  have ha : ∀ C x, 0 ≤ auxJoint w J f C x := fun C x => cn_auxJoint_nonneg hw J hf0 hf1.le C x
  set b : Finset (Fin N) → (Fin N → Bool) → ℝ := fun C x =>
    if good C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1 with hb
  have hb0 : ∀ C x, 0 ≤ b C x := fun C x => by simp only [hb]; split_ifs <;> norm_num
  have hpt : ∀ C x, auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x * b C x ≤
      BN * (auxJoint w J f C x * rRatio w J f x * b C x) := by
    intro C x
    have h1 := sg_rW_le (J := J) hw hQcA hf0 hf1.le C x
    have := mul_le_mul_of_nonneg_left h1 (mul_nonneg (ha C x) (hb0 C x))
    nlinarith
  have hcs := sg_cs (fun C x => auxJoint w J f C x) (fun _ x => rRatio w J f x) b ha
  have hb2 : ∀ C x, auxJoint w J f C x * b C x ^ 2 = auxJoint w J f C x * b C x := by
    intro C x
    simp only [hb]
    split_ifs <;> ring
  simp only [hb2] at hcs
  have hr2 : ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * rRatio w J f x ^ 2 =
      ∑ x : Fin N → Bool, Haux w J f x * rRatio w J f x ^ 2 := by
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun x _ => ?_
    unfold Haux
    rw [Finset.sum_mul]
  rw [hr2] at hcs
  have hS0 : 0 ≤ ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * b C x :=
    Finset.sum_nonneg fun C _ => Finset.sum_nonneg fun x _ => mul_nonneg (ha C x) (hb0 C x)
  have hsq : Real.sqrt (∑ x : Fin N → Bool, Haux w J f x * rRatio w J f x ^ 2) *
      Real.sqrt (∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * b C x) ≤
      Real.sqrt (C₃ * ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * b C x) := by
    rw [← Real.sqrt_mul' _ hS0]
    exact Real.sqrt_le_sqrt (mul_le_mul_of_nonneg_right h321 hS0)
  calc ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x * b C x
      ≤ ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, BN * (auxJoint w J f C x * rRatio w J f x * b C x) :=
        Finset.sum_le_sum fun C _ => Finset.sum_le_sum fun x _ => hpt C x
    _ = BN * ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * rRatio w J f x * b C x := by
        rw [Finset.mul_sum]
        exact Finset.sum_congr rfl fun C _ => by rw [Finset.mul_sum]
    _ ≤ BN * Real.sqrt (C₃ * ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * b C x) :=
        mul_le_mul_of_nonneg_left (hcs.trans hsq) hBN


/-! ## §7 (4.20)–(4.21): the one-parent recursion step -/

/-- **(4.20)–(4.21)** (App Q l.1020–1032), for one parent: with `0 ≤ k ≤ 1`, `k ≤ K` and `k ≤ r ≤ K` on `T'`
(the interval (4.16)), combining (4.15), (4.17), (4.18), (4.19):
`D(p‖Q_t) ≤ D(p‖H_aux) + K𝒦 + (K − k)√(𝒦/2) + ξ`, with the valid nonnegative remainder
`ξ = √(H_aux(T'^c)) + B_N{p(T'^c) + √(C₃ H_aux(G^c))}` ((4.21)).  "Because `k ≤ 1`, no omitted multiplicative
constant is required in front of its first term." -/
theorem eq_4_20 (hw : ∀ i, 0 < w i) (hf0 : 0 ≤ f) (hf1 : f < 1)
    (hπ : ∀ i, 0 < sliceMarg w univ J i ∧ sliceMarg w univ J i < 1) {Q : (Fin N → Bool) → ℝ}
    (hQ : ∀ x, Q x = ∑ C : Finset (Fin N), nu f C * (∏ i ∈ Cᶜ, ber (sliceMarg w univ J i) (x i)) *
      (if 0 ≤ J - #(Cᶜ.filter fun i => x i = true) ∧ J - #(Cᶜ.filter fun i => x i = true) ≤ #C
        then Qc C (J - #(Cᶜ.filter fun i => x i = true)) (C.filter fun i => x i = true) else (1 / 2) ^ #C))
    (hQc0 : ∀ C j T, 0 ≤ Qc C j T)
    (hQc1 : ∀ (C : Finset (Fin N)) (j : ℤ), 0 ≤ j → j ≤ #C → ∑ T : Finset (Fin N), Qc C j T ≤ 1)
    {BN : ℝ} (hBN : 0 ≤ BN)
    (hQcA : ∀ (C : Finset (Fin N)) (j : ℤ) (T : Finset (Fin N)), T ⊆ C → (#T : ℤ) = j →
      0 < Qc C j T ∧ Real.log (sliceProb w C j T / Qc C j T) ≤ BN)
    (good : Finset (Fin N) → ℤ → Prop) [∀ C j, Decidable (good C j)]
    (hgood : ∀ C j, good C j → 0 ≤ j ∧ j ≤ #C) {K1 : ℝ} (hK10 : 0 ≤ K1)
    (hK1 : ∀ C j, good C j → Tools.klD (sliceProb w C j) (Qc C j) ≤ K1)
    (Tp : Finset (Fin N → Bool)) {k K : ℝ} (hk0 : 0 ≤ k) (hk1 : k ≤ 1) (hkK : k ≤ K)
    (hr : ∀ x ∈ Tp, k ≤ rRatio w J f x ∧ rRatio w J f x ≤ K)
    {C₃ : ℝ} (h321 : ∑ x : Fin N → Bool, Haux w J f x * rRatio w J f x ^ 2 ≤ C₃) :
    Tools.klD (fun x => sliceProb w univ J (wordOnes x)) Q ≤
      Tools.klD (fun x => sliceProb w univ J (wordOnes x)) (Haux w J f) + K * K1 +
        (K - k) * Real.sqrt (K1 / 2) +
        (Real.sqrt (∑ x ∈ Tpᶜ, Haux w J f x) +
          BN * (∑ x ∈ Tpᶜ, sliceProb w univ J (wordOnes x) +
            Real.sqrt (C₃ * ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
              (if good C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1)))) := by
  have ha : ∀ C x, 0 ≤ auxJoint w J f C x := fun C x => cn_auxJoint_nonneg hw J hf0 hf1.le C x
  have hpos : ∀ (C : Finset (Fin N)) (j : ℤ) (T : Finset (Fin N)), T ⊆ C → (#T : ℤ) = j → 0 < Qc C j T :=
    fun C j T h1 h2 => (hQcA C j T h1 h2).1
  have h15 := eq_4_15 hw hf0 hf1 hπ hQ hpos
  have h18a := eq_4_18_first hw J hf0 hf1.le good hQc0 hQc1 hpos hgood hK10 hK1 Tp
  have h18b := eq_4_18_second hw J hf0 hf1.le good hQc0 hQc1 hpos hgood hK10 hK1
  have h19a := eq_4_19_first hw hf0 hf1 hπ good hBN hQcA Tp
  have h19b := eq_4_19_second hw hf0 hf1 good hBN hQcA h321
  have hsplit : ∀ C x, auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x ≤
      k * (auxJoint w J f C x * Wlr w J Qc C x *
          (if good C (J - #(Cᶜ.filter fun i => x i = true)) ∧ x ∈ Tp then 1 else 0)) +
        (K - k) * (auxJoint w J f C x * max (Wlr w J Qc C x) 0 *
          (if good C (J - #(Cᶜ.filter fun i => x i = true)) then 1 else 0)) +
        auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x *
          (if good C (J - #(Cᶜ.filter fun i => x i = true)) ∧ x ∉ Tp then 1 else 0) +
        auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x *
          (if good C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1) := by
    intro C x
    have hWp : 0 ≤ (K - k) * (auxJoint w J f C x * max (Wlr w J Qc C x) 0) :=
      mul_nonneg (by linarith) (mul_nonneg (ha C x) (le_max_right _ _))
    by_cases hg : good C (J - #(Cᶜ.filter fun i => x i = true))
    · by_cases hT : x ∈ Tp
      · rw [if_pos ⟨hg, hT⟩, if_pos hg, if_neg (fun h => h.2 hT), if_pos hg]
        have h17 := eq_4_17 (W := Wlr w J Qc C x) (hr x hT).1 (hr x hT).2
        have := mul_le_mul_of_nonneg_left h17 (ha C x)
        nlinarith
      · rw [if_neg (fun h => hT h.2), if_pos hg, if_pos ⟨hg, hT⟩, if_pos hg]
        nlinarith
    · rw [if_neg (fun h => hg h.1), if_neg hg, if_neg (fun h => hg h.1), if_neg hg]
      nlinarith
  have hsum : ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x ≤
      k * ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * Wlr w J Qc C x *
          (if good C (J - #(Cᶜ.filter fun i => x i = true)) ∧ x ∈ Tp then 1 else 0) +
        (K - k) * ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * max (Wlr w J Qc C x) 0 *
          (if good C (J - #(Cᶜ.filter fun i => x i = true)) then 1 else 0) +
        ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x *
          (if good C (J - #(Cᶜ.filter fun i => x i = true)) ∧ x ∉ Tp then 1 else 0) +
        ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x * rRatio w J f x * Wlr w J Qc C x *
          (if good C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1) := by
    refine (Finset.sum_le_sum fun C _ => Finset.sum_le_sum fun x _ => hsplit C x).trans (le_of_eq ?_)
    simp only [Finset.sum_add_distrib, Finset.mul_sum]
  have hk18 := mul_le_mul_of_nonneg_left h18a hk0
  have hK18 := mul_le_mul_of_nonneg_left h18b (show 0 ≤ K - k by linarith)
  have hsq0 : 0 ≤ Real.sqrt (∑ x ∈ Tpᶜ, Haux w J f x) := Real.sqrt_nonneg _
  have hkq : k * Real.sqrt (∑ x ∈ Tpᶜ, Haux w J f x) ≤ Real.sqrt (∑ x ∈ Tpᶜ, Haux w J f x) :=
    mul_le_of_le_one_left hsq0 hk1
  nlinarith

/-- **(4.20) in the printed form** (App Q l.1020–1025), one parent: if moreover `D(p‖H_aux) ≤ C/ℓ` ((3.18)) and
`ℓ ≥ √(3/4) L` ((4.12)), then `D(p‖Q_t) ≤ C'/L + K𝒦 + (K − k)√(𝒦/2) + ξ` with `C' = C/√(3/4)`. -/
theorem eq_4_20_printed {D₀ D₁ C₁₈ ℓ L K K1 k ξ : ℝ} (hC₁₈ : 0 ≤ C₁₈) (hL : 0 < L)
    (hℓL : Real.sqrt (3 / 4) * L ≤ ℓ) (h420 : D₀ ≤ D₁ + K * K1 + (K - k) * Real.sqrt (K1 / 2) + ξ)
    (h318 : D₁ ≤ C₁₈ / ℓ) :
    D₀ ≤ C₁₈ / Real.sqrt (3 / 4) / L + K * K1 + (K - k) * Real.sqrt (K1 / 2) + ξ := by
  have hs : 0 < Real.sqrt (3 / 4) := Real.sqrt_pos.mpr (by norm_num)
  have hℓ : 0 < ℓ := lt_of_lt_of_le (mul_pos hs hL) hℓL
  have h1 : C₁₈ / ℓ ≤ C₁₈ / (Real.sqrt (3 / 4) * L) := div_le_div_of_nonneg_left hC₁₈ (mul_pos hs hL) hℓL
  have h2 : C₁₈ / (Real.sqrt (3 / 4) * L) = C₁₈ / Real.sqrt (3 / 4) / L := by rw [div_div]
  linarith

/-! ## §8 (4.16): the ratio interval on `T'` at the ladder scale -/

/-- **(4.16)** (App Q l.989–995): from (3.34)'s `1 − C η_z ≤ r ≤ 1 + C η_z` (`η_z = z/ℓ + z/√N`), `ℓ ≥ √(3/4) L`
((4.12)) and `f ≤ 1/4` (so `z/√N ≤ z/(4ℓ)`): `k_t ≤ r ≤ K_t` with `k_t = 1 − η_t`, `K_t = 1 + η_t`,
`η_t = C' z/L`, `C' = 5C/(4√(3/4))` ("enlarging the fixed coefficient to cover (4.12) and `z/√N ≤ z/(4ℓ)`"). -/
theorem eq_4_16 {N : ℕ} (hN : 0 < N) {f z L C r : ℝ} (_hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (hz : 0 ≤ z) (hL : 0 < L)
    (hC : 0 ≤ C) (hℓL : Real.sqrt (3 / 4) * L ≤ ell f N)
    (hr : 1 - C * etaZ z f N ≤ r ∧ r ≤ 1 + C * etaZ z f N) :
    1 - 5 * C / (4 * Real.sqrt (3 / 4)) * z / L ≤ r ∧ r ≤ 1 + 5 * C / (4 * Real.sqrt (3 / 4)) * z / L := by
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hs : 0 < Real.sqrt (3 / 4) := Real.sqrt_pos.mpr (by norm_num)
  have hsN : 0 < Real.sqrt N := Real.sqrt_pos.mpr hNr
  have hℓ : 0 < ell f N := lt_of_lt_of_le (mul_pos hs hL) hℓL
  have hell : ell f N = f * Real.sqrt N := rfl
  -- `z/√N ≤ z/(4ℓ)`
  have h1 : z / Real.sqrt N ≤ z / (4 * ell f N) := by
    apply div_le_div_of_nonneg_left hz (by positivity)
    rw [hell]
    nlinarith
  -- `z/ℓ ≤ z/(√(3/4) L)`
  have h2 : z / ell f N ≤ z / (Real.sqrt (3 / 4) * L) := div_le_div_of_nonneg_left hz (mul_pos hs hL) hℓL
  have heta : etaZ z f N ≤ 5 / 4 * (z / (Real.sqrt (3 / 4) * L)) := by
    unfold etaZ
    have h3 : z / (4 * ell f N) = (1 / 4) * (z / ell f N) := by field_simp
    nlinarith
  have hb : C * etaZ z f N ≤ 5 * C / (4 * Real.sqrt (3 / 4)) * z / L := by
    have e : 5 * C / (4 * Real.sqrt (3 / 4)) * z / L = C * (5 / 4 * (z / (Real.sqrt (3 / 4) * L))) := by
      field_simp
    rw [e]
    exact mul_le_mul_of_nonneg_left heta hC
  constructor <;> linarith [hr.1, hr.2]

end Signed

/-! ## §9 App Q §4.5 at a real parent: (3.18) and (3.21) from RFOneStep -/

/-- `Σ_x H_aux r² = Σ_x H_aux (p/H_aux)²`, the left side of RFOneStep's (3.21) (both vanish off the slice). -/
theorem sg_rRatio_sq_eq {w : Fin N → ℝ} {J : ℤ} {f : ℝ} :
    ∑ x : Fin N → Bool, Haux w J f x * rRatio w J f x ^ 2 =
      ∑ x : Fin N → Bool, Haux w J f x * (sliceProb w univ J (wordOnes x) / Haux w J f x) ^ 2 := by
  refine Finset.sum_congr rfl fun x _ => ?_
  unfold rRatio
  split_ifs with hsl
  · rfl
  · rw [ty_sliceProb_off hsl, zero_div]

/-- **App Q §4.5 at a real interior parent** (l.968–1032): with RFOneStep's (3.18) (`D(p‖H_aux) ≤ C₁₈/ℓ`) and
(3.21) (`E_H r² = E_p r ≤ C₃`) discharged, for every suffix kernel `Q` satisfying the first-block decomposition (the
single listed interface) with a continuation kernel `Qc` (`Qc ≥ 0`, sub-probability, the feasible-output atom bound
with `B_N`), every good-child predicate with feasible good children and KL bound `𝒦`, every output event `T'` with
`k ≤ r ≤ K` on `T'` (`0 ≤ k ≤ 1`, `k ≤ K`):
`D(p‖Q_t) ≤ C₁₈/ℓ + K𝒦 + (K − k)√(𝒦/2) + ξ`, `ξ = √(H_aux(T'^c)) + B_N{p(T'^c) + √(C₃ H_aux(G^c))}`. -/
theorem rf_4_5 {κ Λ : ℝ} (hκ0 : 0 < κ) (hκ : κ ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C₁₈ C₃ ℓ₀ : ℝ, 0 ≤ C₁₈ ∧ 0 ≤ C₃ ∧
      ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) → (∀ i j, w i ≤ Λ * w j) →
        κ * N ≤ J → (J : ℝ) ≤ (1 - κ) * N → 0 < f → f ≤ 1 / 4 → ℓ₀ ≤ ell f N →
        ∀ (Q : (Fin N → Bool) → ℝ) (Qc : Finset (Fin N) → ℤ → Finset (Fin N) → ℝ),
        (∀ x, Q x = ∑ C : Finset (Fin N), nu f C * (∏ i ∈ Cᶜ, ber (sliceMarg w univ J i) (x i)) *
          (if 0 ≤ J - #(Cᶜ.filter fun i => x i = true) ∧ J - #(Cᶜ.filter fun i => x i = true) ≤ #C
            then Qc C (J - #(Cᶜ.filter fun i => x i = true)) (C.filter fun i => x i = true) else (1 / 2) ^ #C)) →
        (∀ C j T, 0 ≤ Qc C j T) →
        (∀ (C : Finset (Fin N)) (j : ℤ), 0 ≤ j → j ≤ #C → ∑ T : Finset (Fin N), Qc C j T ≤ 1) →
        ∀ BN : ℝ, 0 ≤ BN →
        (∀ (C : Finset (Fin N)) (j : ℤ) (T : Finset (Fin N)), T ⊆ C → (#T : ℤ) = j →
          0 < Qc C j T ∧ Real.log (sliceProb w C j T / Qc C j T) ≤ BN) →
        ∀ (good : Finset (Fin N) → ℤ → Prop) [∀ C j, Decidable (good C j)],
        (∀ C j, good C j → 0 ≤ j ∧ j ≤ #C) → ∀ K1 : ℝ, 0 ≤ K1 →
        (∀ C j, good C j → Tools.klD (sliceProb w C j) (Qc C j) ≤ K1) →
        ∀ (Tp : Finset (Fin N → Bool)) (k K : ℝ), 0 ≤ k → k ≤ 1 → k ≤ K →
        (∀ x ∈ Tp, k ≤ rRatio w J f x ∧ rRatio w J f x ≤ K) →
        Tools.klD (fun x => sliceProb w univ J (wordOnes x)) Q ≤
          C₁₈ / ell f N + K * K1 + (K - k) * Real.sqrt (K1 / 2) +
            (Real.sqrt (∑ x ∈ Tpᶜ, Haux w J f x) +
              BN * (∑ x ∈ Tpᶜ, sliceProb w univ J (wordOnes x) +
                Real.sqrt (C₃ * ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, auxJoint w J f C x *
                  (if good C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1)))) := by
  obtain ⟨C₀, c, r₀, ℓ₀, C₁₈, C₁₈', C₃, hC₀, hc, hr₀, hℓ₀, hC₁₈, hC₁₈', hC₃, h⟩ := eq_3_18_19_21 hκ0 hκ hΛ
  obtain ⟨Ch, C₁, C₂, hCh, hC₁, hC₂, hR⟩ := real_objects_hyps hκ0 hκ hΛ
  refine ⟨C₁₈', C₃, ℓ₀, hC₁₈', hC₃, ?_⟩
  intro N w J f hN hw hr hJlo hJhi hf0 hf1 hℓ Q Qc hQ hQc0 hQc1 BN hBN hQcA good _ hgood K1 hK10 hK1 Tp k K
    hk0 hk1 hkK hrT
  obtain ⟨h318, -, h321e, h321⟩ := h N w J f hN hw hr hJlo hJhi hf0 hf1 hℓ
  obtain ⟨hp, -, -, -⟩ := hR N w J hN hw hr hJlo hJhi
  have ha := (real_objects_a hκ0 hκ hΛ).1
  have hπ : ∀ i, 0 < sliceMarg w univ J i ∧ sliceMarg w univ J i < 1 := fun i =>
    ⟨lt_of_lt_of_le ha (hp i).1, by linarith [(hp i).2]⟩
  have hr2 : ∑ x : Fin N → Bool, Haux w J f x * rRatio w J f x ^ 2 ≤ C₃ := by
    rw [sg_rRatio_sq_eq, h321e]
    exact h321
  have h420 := eq_4_20 hw hf0.le (by linarith) hπ hQ hQc0 hQc1 hBN hQcA good hgood hK10 hK1 Tp hk0 hk1 hkK hrT hr2
  linarith [h318.2]

end A36W.RF.Cut3

#print axioms A36W.RF.Cut3.eq_4_15_identity
#print axioms A36W.RF.Cut3.eq_4_15
#print axioms A36W.RF.Cut3.sum_Haux_rRatio
#print axioms A36W.RF.Cut3.eq_4_17
#print axioms A36W.RF.Cut3.eq_4_18_first
#print axioms A36W.RF.Cut3.eq_4_18_second
#print axioms A36W.RF.Cut3.eq_4_19_first
#print axioms A36W.RF.Cut3.eq_4_19_second
#print axioms A36W.RF.Cut3.eq_4_20
#print axioms A36W.RF.Cut3.eq_4_20_printed
#print axioms A36W.RF.Cut3.eq_4_16
#print axioms A36W.RF.Cut3.rf_4_5


==> anc/formal_companion/lean/src/A36W/RFSubset.lean <==
import A36W.RFCancel2
import A36W.RFTools

/-!
# A36W.RFSubset: App Q §3.4, the tilted subset law and the all-point lower bound (two-group branch)

Paper: App Q, `appendix_rf.tex` (sha256 b7ef323f…), §3.4 lines 642–671, displays (3.15)–(3.17); the same text is
THEOREM_RF v1.3.2 (sha256 001fded8…), §3.4, lines 719–760.  Objects of A36W.RFCut2Defs (`pm` is the print's `π`)
and RF Cut II's auxiliary law (A36W.RFExact).

Contents.
* §1 **(3.15)**: for a fixed point `x` and tilt `u`, the left side of (3.2) normalised as a law on `C`
  (`tiltedLaw`) equals the generative law (`genLaw`): a distinguished coordinate `l` drawn with probability
  `∝ f t_l'(u) g_l(u, x_l)` (`distW`), forced into `C`, and every other coordinate retained independently with
  probability `q_i^{ret}(u, x) = f φ_i(u, x_i)/d_i(u, x_i)` (`qret`) — `eq_3_15`, by expanding the distinguished
  summand of `K_C'' = Σ_{l ∈ C} t_l'` (`subsetW_eq`).  The relative error `q_i^{ret}/f = 1 + O(r₀ + N⁻¹)` is
  `qret_close`: `|q_i^{ret}/f − 1| ≤ (4/(3a²)) (|u| + |π_i − q_i|)` at interiority `a`.
* §2 **(3.16)** `eq_3_16`, with (1.7) from A36W.RFTools (frozen, sha256 e1a7b492…),
  `A36W.RF.Tools.bern_rel_dev_subset`, in its subset form.
* §3 **(3.17)** `eq_3_17`: the all-point lower bound, from (3.1) (`eq_3_1_at_mean`), (2.17) (`cutI_2_17`) on the
  interior children and (3.16); the empty child and all other nonnegative terms are discarded.
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

open Finset

variable {N : ℕ}

/-! ## §1 (3.15): the tilted subset law -/

/-- `q_i^{ret}(u, x) = f φ_i(u, x_i) / d_i(u, x_i)`, display (3.15). -/
noncomputable def qret (f pm q u : ℝ) (x : Bool) : ℝ := f * phi q u x / dmix f pm q u x

/-- The summand of the left side of (3.2), `ν(C) K_C''(s₀ + u) Π_B ρ_i Π_C φ_i` with `K_C'' = Σ_{l ∈ C} t_l'`
(RFExact's `eq_3_2`), as a weight on `C`. -/
noncomputable def subsetW (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) (x : Fin N → Bool) (C : Finset (Fin N)) : ℝ :=
  nu f C * (∑ l ∈ C, tD (q l) u) * (∏ i ∈ Cᶜ, rho (pm i) (q i) (x i)) * ∏ i ∈ C, phi (q i) u (x i)

/-- **The tilted subset law** (App Q l.644): the left side of (3.2), normalised as a law on `C`. -/
noncomputable def tiltedLaw (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) (x : Fin N → Bool) (C : Finset (Fin N)) : ℝ :=
  subsetW f pm q u x C / ∑ C' : Finset (Fin N), subsetW f pm q u x C'

/-- The law of the distinguished coordinate: `l` with probability `f t_l'(u) g_l(u, x_l) / Γ_x(u)`. -/
noncomputable def distW (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) (x : Fin N → Bool) (l : Fin N) : ℝ :=
  f * tD (q l) u * gfun f (pm l) (q l) u (x l) / Gam f pm q u x

/-- **The generative law** (App Q l.644–646): choose `l` by `distW`, force it into `C`, and retain every other
coordinate independently with probability `q_i^{ret}`. -/
noncomputable def genLaw (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) (x : Fin N → Bool) (C : Finset (Fin N)) : ℝ :=
  ∑ l ∈ C, distW f pm q u x l *
    ((∏ i ∈ C.erase l, qret f (pm i) (q i) u (x i)) * ∏ i ∈ Cᶜ, (1 - qret f (pm i) (q i) u (x i)))

section Eq315

variable {f : ℝ} {pm q : Fin N → ℝ}

theorem Gam_pos (hf0 : 0 < f) (hf1 : f < 1) (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1)
    (hN : 0 < N) (u : ℝ) (x : Fin N → Bool) : 0 < Gam f pm q u x := by
  unfold Gam
  have hne : (univ : Finset (Fin N)).Nonempty := ⟨⟨0, hN⟩, mem_univ _⟩
  refine Finset.sum_pos (fun i _ => ?_) hne
  have h1 := tD_pos (q i) u
  have h2 := phi_pos (hq i).1 (hq i).2 u (x i)
  have h3 := dmix_pos hf0 hf1 (hp i).1 (hp i).2 (hq i).1 (hq i).2 u (x i)
  positivity

/-- **(3.15), the forced-summand expansion**: `ν(C) K_C'' Π_B ρ Π_C φ = (Π_i d_i) Σ_{l ∈ C} f t_l' g_l
Π_{C ∖ l} q^{ret} Π_B (1 − q^{ret})`, using `f φ_i = q_i^{ret} d_i` and `(1 − f) ρ_i = (1 − q_i^{ret}) d_i`. -/
theorem subsetW_eq (hf0 : 0 < f) (hf1 : f < 1) (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1)
    (hq : ∀ i, 0 < q i ∧ q i < 1) (u : ℝ) (x : Fin N → Bool) (C : Finset (Fin N)) :
    subsetW f pm q u x C = (∏ i, dmix f (pm i) (q i) u (x i)) *
      ∑ l ∈ C, f * tD (q l) u * gfun f (pm l) (q l) u (x l) *
        ((∏ i ∈ C.erase l, qret f (pm i) (q i) u (x i)) * ∏ i ∈ Cᶜ, (1 - qret f (pm i) (q i) u (x i))) := by
  have hd : ∀ i, dmix f (pm i) (q i) u (x i) ≠ 0 := fun i =>
    (dmix_pos hf0 hf1 (hp i).1 (hp i).2 (hq i).1 (hq i).2 u (x i)).ne'
  have h1 : ∀ i, f * phi (q i) u (x i) = qret f (pm i) (q i) u (x i) * dmix f (pm i) (q i) u (x i) :=
    fun i => by
      unfold qret
      rw [div_mul_cancel₀ _ (hd i)]
  have h2 : ∀ i, (1 - f) * rho (pm i) (q i) (x i) =
      (1 - qret f (pm i) (q i) u (x i)) * dmix f (pm i) (q i) u (x i) := fun i => by
    unfold qret
    conv_rhs => rw [sub_mul, one_mul, div_mul_cancel₀ _ (hd i)]
    unfold dmix
    ring
  have hC : nu f C * (∏ i ∈ Cᶜ, rho (pm i) (q i) (x i)) * ∏ i ∈ C, phi (q i) u (x i) =
      (∏ i ∈ C, (f * phi (q i) u (x i))) * ∏ i ∈ Cᶜ, ((1 - f) * rho (pm i) (q i) (x i)) := by
    simp only [Finset.prod_mul_distrib, Finset.prod_const, nu]
    ring
  have hg : ∀ l, f * tD (q l) u * gfun f (pm l) (q l) u (x l) =
      tD (q l) u * qret f (pm l) (q l) u (x l) := fun l => by
    unfold gfun qret
    ring
  calc subsetW f pm q u x C
      = (∑ l ∈ C, tD (q l) u) * ((∏ i ∈ C, (f * phi (q i) u (x i))) *
          ∏ i ∈ Cᶜ, ((1 - f) * rho (pm i) (q i) (x i))) := by
        unfold subsetW
        rw [← hC]
        ring
    _ = (∑ l ∈ C, tD (q l) u) * ((∏ i ∈ C, (qret f (pm i) (q i) u (x i) * dmix f (pm i) (q i) u (x i))) *
          ∏ i ∈ Cᶜ, ((1 - qret f (pm i) (q i) u (x i)) * dmix f (pm i) (q i) u (x i))) := by
        rw [Finset.prod_congr rfl fun i _ => h1 i, Finset.prod_congr rfl fun i _ => h2 i]
    _ = (∏ i, dmix f (pm i) (q i) u (x i)) * ((∑ l ∈ C, tD (q l) u) *
          ((∏ i ∈ C, qret f (pm i) (q i) u (x i)) * ∏ i ∈ Cᶜ, (1 - qret f (pm i) (q i) u (x i)))) := by
        rw [Finset.prod_mul_distrib, Finset.prod_mul_distrib,
          ← Finset.prod_mul_prod_compl C (fun i => dmix f (pm i) (q i) u (x i))]
        ring
    _ = (∏ i, dmix f (pm i) (q i) u (x i)) *
          ∑ l ∈ C, f * tD (q l) u * gfun f (pm l) (q l) u (x l) *
            ((∏ i ∈ C.erase l, qret f (pm i) (q i) u (x i)) * ∏ i ∈ Cᶜ, (1 - qret f (pm i) (q i) u (x i))) := by
        congr 1
        rw [Finset.sum_mul]
        refine Finset.sum_congr rfl fun l hl => ?_
        rw [hg l, ← Finset.mul_prod_erase C (fun i => qret f (pm i) (q i) u (x i)) hl]
        ring

/-- **(3.15)** (App Q l.644–649): the tilted subset law is the generative law, for every `C`: the distinguished
coordinate `l` is chosen with probability `f t_l'(u) g_l(u, x_l)/Γ_x(u)`, forced into `C`, and every other
coordinate is retained independently with probability `q_i^{ret}(u, x) = f φ_i(u, x_i)/d_i(u, x_i)`.
Hypotheses: `0 < f < 1`, `π_i ∈ [0, 1]`, `q_i ∈ (0, 1)`, `N > 0`; any `x`, any `u`. -/
theorem eq_3_15 (hf0 : 0 < f) (hf1 : f < 1) (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1)
    (hN : 0 < N) (u : ℝ) (x : Fin N → Bool) (C : Finset (Fin N)) :
    tiltedLaw f pm q u x C = genLaw f pm q u x C := by
  have hΓ := Gam_pos hf0 hf1 hp hq hN u x
  have hD : 0 < ∏ i, dmix f (pm i) (q i) u (x i) :=
    Finset.prod_pos fun i _ => dmix_pos hf0 hf1 (hp i).1 (hp i).2 (hq i).1 (hq i).2 u (x i)
  have hsum : ∑ C' : Finset (Fin N), subsetW f pm q u x C' = (∏ i, dmix f (pm i) (q i) u (x i)) * Gam f pm q u x := by
    have h := eq_3_2 hf0 hf1 hp hq u x
    rw [← prod_dmix_eq_exp hf0 hf1 hp hq u x] at h
    exact h
  rw [tiltedLaw, hsum, subsetW_eq hf0 hf1 hp hq u x C, genLaw, mul_div_mul_left _ _ hD.ne', Finset.sum_div]
  refine Finset.sum_congr rfl fun l _ => ?_
  unfold distW
  ring

theorem distW_nonneg (hf0 : 0 < f) (hf1 : f < 1) (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1)
    (hN : 0 < N) (u : ℝ) (x : Fin N → Bool) (l : Fin N) : 0 ≤ distW f pm q u x l := by
  unfold distW gfun
  have h1 := tD_pos (q l) u
  have h2 := phi_pos (hq l).1 (hq l).2 u (x l)
  have h3 := dmix_pos hf0 hf1 (hp l).1 (hp l).2 (hq l).1 (hq l).2 u (x l)
  have h4 := Gam_pos hf0 hf1 hp hq hN u x
  positivity

/-- The distinguished-coordinate law is a probability law: `Σ_l f t_l' g_l / Γ_x = 1`. -/
theorem sum_distW (hf0 : 0 < f) (hf1 : f < 1) (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1)
    (hN : 0 < N) (u : ℝ) (x : Fin N → Bool) : ∑ l, distW f pm q u x l = 1 := by
  have hΓ := Gam_pos hf0 hf1 hp hq hN u x
  unfold distW
  rw [← Finset.sum_div]
  have : ∑ l, f * tD (q l) u * gfun f (pm l) (q l) u (x l) = Gam f pm q u x := by
    unfold Gam gfun
    rfl
  rw [this, div_self hΓ.ne']

theorem qret_pos (hf0 : 0 < f) (hf1 : f < 1) {p r : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (hr0 : 0 < r) (hr1 : r < 1)
    (u : ℝ) (b : Bool) : 0 < qret f p r u b := by
  unfold qret
  have h2 := phi_pos hr0 hr1 u b
  have h3 := dmix_pos hf0 hf1 hp0 hp1 hr0 hr1 u b
  positivity

theorem qret_le_one (hf0 : 0 < f) (hf1 : f < 1) {p r : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (hr0 : 0 < r)
    (hr1 : r < 1) (u : ℝ) (b : Bool) : qret f p r u b ≤ 1 := by
  unfold qret
  have h3 := dmix_pos hf0 hf1 hp0 hp1 hr0 hr1 u b
  rw [div_le_one h3]
  unfold dmix
  have := rho_nonneg hp0 hp1 hr0 hr1 b
  have : 0 ≤ (1 - f) * rho p r b := mul_nonneg (by linarith) this
  linarith

/-- `|t_i(u) − q_i| ≤ |u|/4` (the logistic map is `1/4`-Lipschitz in the tilt). -/
theorem ss_abs_tU_sub_le {r : ℝ} (hr0 : 0 < r) (hr1 : r < 1) (u : ℝ) : |tU r u - r| ≤ |u| / 4 := by
  have hcont : Continuous (tU r) :=
    continuous_iff_continuousAt.mpr fun v => (hasDerivAt_tU r v).continuousAt
  have key : ∀ a b : ℝ, a < b → |tU r b - tU r a| ≤ (b - a) / 4 := by
    intro a b hab
    obtain ⟨c, _, hc⟩ := exists_hasDerivAt_eq_slope (tU r) (fun v => tU r v * (1 - tU r v)) hab
      hcont.continuousOn (fun v _ => hasDerivAt_tU r v)
    have hq : tU r c * (1 - tU r c) ≤ 1 / 4 := by rw [← tD_eq]; exact tD_le_quarter r c
    have hq0 : 0 ≤ tU r c * (1 - tU r c) := by rw [← tD_eq]; exact (tD_pos r c).le
    have hba : 0 < b - a := by linarith
    have e : tU r b - tU r a = tU r c * (1 - tU r c) * (b - a) := by
      rw [hc]
      field_simp
    rw [e, abs_mul, abs_of_nonneg hq0, abs_of_pos hba]
    nlinarith
  rcases lt_trichotomy u 0 with hu | hu | hu
  · have h := key u 0 hu
    rw [tU_zero hr0 hr1, abs_sub_comm] at h
    rw [abs_of_neg hu]
    linarith
  · rw [hu, tU_zero hr0 hr1]
    simp
  · have h := key 0 u hu
    rw [tU_zero hr0 hr1] at h
    rw [abs_of_pos hu]
    linarith

/-- **The relative error of `q^{ret}`** (App Q l.650–651, `q_i^{ret}/f = 1 + O(r₀ + N⁻¹)`): at interiority `a`
(`π_i, q_i ∈ [a, 1 − a]`) and `0 < f ≤ 1/4`, for every `u` and `x_i`,
`|q_i^{ret}(u, x)/f − 1| ≤ (4/(3a²)) (|u| + |π_i − q_i|)`; with `|u| ≤ r₀` and `|π_i − q_i| ≤ C/N` (2.7) this is
`O(r₀ + N⁻¹)`. -/
theorem qret_close {a : ℝ} (ha : 0 < a) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) {p r : ℝ} (hpa : a ≤ p)
    (hpb : p ≤ 1 - a) (hra : a ≤ r) (hrb : r ≤ 1 - a) (u : ℝ) (b : Bool) :
    |qret f p r u b / f - 1| ≤ 4 / (3 * a ^ 2) * (|u| + |p - r|) := by
  have hr0 : 0 < r := by linarith
  have hr1 : r < 1 := by linarith
  have hp0 : 0 ≤ p := by linarith
  have hp1 : p ≤ 1 := by linarith
  have hf1' : f < 1 := by linarith
  have hd := dmix_pos hf0 hf1' hp0 hp1 hr0 hr1 u b
  have hberq : a ≤ ber r b ∧ ber r b ≤ 1 := by cases b <;> simp <;> constructor <;> linarith
  have hberp : a ≤ ber p b := by cases b <;> simp <;> linarith
  -- `d ≥ 3a/4`
  have hrho : a ≤ rho p r b := by
    unfold rho
    rw [le_div_iff₀ (by linarith [hberq.1])]
    nlinarith [hberq.2]
  have hphi0 := phi_pos hr0 hr1 u b
  have hdlo : 3 * a / 4 ≤ dmix f p r u b := by
    unfold dmix
    have : 3 / 4 * a ≤ (1 - f) * rho p r b := by nlinarith
    nlinarith [mul_pos hf0 hphi0]
  -- `q^{ret}/f − 1 = (1 − f)(φ − ρ)/d`
  have e : qret f p r u b / f - 1 = (1 - f) * (phi r u b - rho p r b) / dmix f p r u b := by
    unfold qret
    field_simp
    unfold dmix
    ring
  -- `|φ − ρ| ≤ |t − π|/a`
  have hdiff : |phi r u b - rho p r b| ≤ |tU r u - p| / a := by
    unfold phi rho
    rw [← sub_div, abs_div, abs_of_pos (by linarith [hberq.1] : 0 < ber r b)]
    have hnum : |ber (tU r u) b - ber p b| = |tU r u - p| := by
      cases b
      · simp only [ber_false]
        rw [show 1 - tU r u - (1 - p) = -(tU r u - p) by ring, abs_neg]
      · simp only [ber_true]
    rw [hnum]
    exact div_le_div_of_nonneg_left (abs_nonneg _) ha hberq.1
  have htp : |tU r u - p| ≤ |u| + |p - r| := by
    have h1 := ss_abs_tU_sub_le hr0 hr1 u
    have h2 := abs_sub_le (tU r u) r p
    rw [abs_sub_comm r p] at h2
    have : |u| / 4 ≤ |u| := by linarith [abs_nonneg u]
    linarith
  rw [e, abs_div, abs_mul, abs_of_pos hd, abs_of_pos (by linarith : (0 : ℝ) < 1 - f)]
  have hnum : (1 - f) * |phi r u b - rho p r b| ≤ (|u| + |p - r|) / a := by
    have h1 : (1 - f) * |phi r u b - rho p r b| ≤ |phi r u b - rho p r b| := by
      have := abs_nonneg (phi r u b - rho p r b)
      nlinarith
    calc (1 - f) * |phi r u b - rho p r b| ≤ |phi r u b - rho p r b| := h1
      _ ≤ |tU r u - p| / a := hdiff
      _ ≤ (|u| + |p - r|) / a := div_le_div_of_nonneg_right htp ha.le
  calc (1 - f) * |phi r u b - rho p r b| / dmix f p r u b
      ≤ ((|u| + |p - r|) / a) / (3 * a / 4) := by
        apply div_le_div₀ (by positivity) hnum (by positivity) hdlo
    _ = 4 / (3 * a ^ 2) * (|u| + |p - r|) := by
        have ha' := ha.ne'
        field_simp

end Eq315


/-! ## §2 (3.16): concentration of the tilted subset law -/

/-- Splitting the subsets of `I ⊇ S` into their parts in `S` and in `I ∖ S`. -/
theorem ss_sum_powerset_split {I S : Finset (Fin N)} (hS : S ⊆ I) (G : Finset (Fin N) → Finset (Fin N) → ℝ) :
    ∑ X ∈ I.powerset, G (X ∩ S) (X \ S) = ∑ A ∈ S.powerset, ∑ B ∈ (I \ S).powerset, G A B := by
  rw [← Finset.sum_product']
  refine Finset.sum_nbij' (fun X => (X ∩ S, X \ S)) (fun AB => AB.1 ∪ AB.2) ?_ ?_ ?_ ?_ ?_
  · intro X hX
    simp only [Finset.mem_product, Finset.mem_powerset] at hX ⊢
    exact ⟨Finset.inter_subset_right, Finset.sdiff_subset_sdiff hX le_rfl⟩
  · intro AB hAB
    simp only [Finset.mem_product, Finset.mem_powerset] at hAB ⊢
    exact Finset.union_subset (hAB.1.trans hS) (hAB.2.trans Finset.sdiff_subset)
  · intro X _
    ext i
    simp only [Finset.mem_union, Finset.mem_inter, Finset.mem_sdiff]
    tauto
  · intro AB hAB
    simp only [Finset.mem_product, Finset.mem_powerset] at hAB
    obtain ⟨hA, hB⟩ := hAB
    ext i
    · simp only [Finset.mem_inter, Finset.mem_union]
      constructor
      · rintro ⟨h1 | h1, h2⟩
        · exact h1
        · exact absurd h2 (Finset.mem_sdiff.mp (hB h1)).2
      · intro h
        exact ⟨Or.inl h, hA h⟩
    · simp only [Finset.mem_sdiff, Finset.mem_union]
      constructor
      · rintro ⟨h1 | h1, h2⟩
        · exact absurd (hA h1) h2
        · exact h1
      · intro h
        exact ⟨Or.inr h, (Finset.mem_sdiff.mp (hB h)).2⟩
  · intro X _
    rfl

/-- The product weight factorises over `S ⊆ I` and `I ∖ S`. -/
theorem cnW_split (p : Fin N → ℝ) {I S : Finset (Fin N)} (hS : S ⊆ I) (X : Finset (Fin N)) :
    cnW p I X = cnW p S (X ∩ S) * cnW p (I \ S) (X \ S) := by
  unfold cnW
  have h1 : ∏ i ∈ X, p i = (∏ i ∈ X ∩ S, p i) * ∏ i ∈ X \ S, p i :=
    (Finset.prod_inter_mul_prod_sdiff X S p).symm
  have e1 : (I \ X) ∩ S = S \ (X ∩ S) := by
    ext i
    simp only [Finset.mem_inter, Finset.mem_sdiff]
    constructor
    · rintro ⟨⟨_, h2⟩, h3⟩
      exact ⟨h3, fun h => h2 h.1⟩
    · rintro ⟨h1, h2⟩
      exact ⟨⟨hS h1, fun h => h2 ⟨h, h1⟩⟩, h1⟩
  have e2 : (I \ X) \ S = (I \ S) \ (X \ S) := by
    ext i
    simp only [Finset.mem_sdiff]
    tauto
  have h2 : ∏ i ∈ I \ X, (1 - p i) =
      (∏ i ∈ S \ (X ∩ S), (1 - p i)) * ∏ i ∈ (I \ S) \ (X \ S), (1 - p i) := by
    rw [← Finset.prod_inter_mul_prod_sdiff (I \ X) S, e1, e2]
  rw [h1, h2]
  ring

/-- **The product law's marginal on `S ⊆ I`**: `Σ_{X ⊆ I} W_I(X) g(X ∩ S) = Σ_{A ⊆ S} W_S(A) g(A)`. -/
theorem cnW_marginal (p : Fin N → ℝ) {I S : Finset (Fin N)} (hS : S ⊆ I) (g : Finset (Fin N) → ℝ) :
    ∑ X ∈ I.powerset, cnW p I X * g (X ∩ S) = ∑ A ∈ S.powerset, cnW p S A * g A := by
  have h := ss_sum_powerset_split hS (fun A B => cnW p S A * cnW p (I \ S) B * g A)
  beta_reduce at h
  have e : ∑ X ∈ I.powerset, cnW p I X * g (X ∩ S) =
      ∑ X ∈ I.powerset, cnW p S (X ∩ S) * cnW p (I \ S) (X \ S) * g (X ∩ S) :=
    Finset.sum_congr rfl fun X _ => by rw [cnW_split p hS X]
  rw [e, h]
  refine Finset.sum_congr rfl fun A _ => ?_
  have h1 := cn_sum_cnW p (I \ S)
  calc ∑ B ∈ (I \ S).powerset, cnW p S A * cnW p (I \ S) B * g A
      = cnW p S A * g A * ∑ B ∈ (I \ S).powerset, cnW p (I \ S) B := by
        rw [Finset.mul_sum]
        exact Finset.sum_congr rfl fun B _ => by ring
    _ = cnW p S A * g A := by rw [h1, mul_one]

/-- **(1.7) read on the product weights** (RFTools' `bern_rel_dev_subset`; `batchWeight U p T` is `cnW p U T`):
`Σ_{T ⊆ U} W(T) 1{dμ ≤ ||T| − μ|} ≤ 2e^{−μd²/3}`, `μ = Σ_{i ∈ U} p_i`, `0 ≤ d ≤ 1`. -/
theorem cnW_card_tail (p : Fin N → ℝ) {U : Finset (Fin N)} (hp : ∀ i ∈ U, 0 ≤ p i ∧ p i ≤ 1)
    {d : ℝ} (hd0 : 0 ≤ d) (hd1 : d ≤ 1) :
    ∑ T ∈ U.powerset, cnW p U T * (if d * ∑ i ∈ U, p i ≤ |(#T : ℝ) - ∑ i ∈ U, p i| then 1 else 0) ≤
      2 * Real.exp (-((∑ i ∈ U, p i) * d ^ 2 / 3)) := by
  rw [sum_cnW_ite]
  exact Tools.bern_rel_dev_subset U p hp hd0 hd1

/-- `Σ_{C ∋ l} H(C) = Σ_{C' ⊆ F ∖ l} H(insert l C')`. -/
theorem sum_mem_eq_sum_insert (l : Fin N) (H : Finset (Fin N) → ℝ) :
    ∑ C : Finset (Fin N), (if l ∈ C then H C else 0) = ∑ C' ∈ (univ.erase l).powerset, H (insert l C') := by
  have hl : l ∉ (univ : Finset (Fin N)).erase l := Finset.notMem_erase l univ
  have h := Finset.sum_powerset_insert hl (fun C => if l ∈ C then H C else 0)
  rw [Finset.insert_erase (mem_univ l), Finset.powerset_univ] at h
  rw [h]
  have h1 : ∑ t ∈ ((univ : Finset (Fin N)).erase l).powerset, (if l ∈ t then H t else 0) = 0 :=
    Finset.sum_eq_zero fun t ht => if_neg fun hlt => hl (Finset.mem_powerset.mp ht hlt)
  rw [h1, zero_add]
  exact Finset.sum_congr rfl fun t _ => if_pos (Finset.mem_insert_self l t)

/-- The concentration bookkeeping of (3.16) (pure real arithmetic): with relative error `≤ 1/10` in the retention
probabilities and both counts within relative deviation `1/10` of their means, the child `insert l C'` is interior,
once `fN ≥ 10/κ`. -/
theorem ss_interior_of_conc {κ f Nr Z₁ Z₀ μ₁ μ₀ e : ℝ} (hκ0 : 0 < κ) (hκ : κ ≤ 1 / 2) (hf0 : 0 < f)
    (hf1 : f ≤ 1 / 4) (hfN : 10 / κ ≤ f * Nr) (he0 : 0 ≤ e) (he1 : e ≤ 1)
    (hsum_lo : 9 / 10 * f * (Nr - 1) ≤ μ₁ + μ₀) (hsum_hi : μ₁ + μ₀ ≤ 11 / 10 * f * Nr)
    (hμ1 : 9 / 10 * f * (κ * Nr - 1) ≤ μ₁) (hμ0 : 9 / 10 * f * (κ * Nr - 1) ≤ μ₀)
    (h1 : |Z₁ - μ₁| < 1 / 10 * μ₁) (h0 : |Z₀ - μ₀| < 1 / 10 * μ₀) :
    f * Nr / 2 ≤ Z₁ + Z₀ + 1 ∧ Z₁ + Z₀ + 1 ≤ 2 * f * Nr ∧ κ / 2 * (Z₁ + Z₀ + 1) ≤ Z₁ + e ∧
      Z₁ + e ≤ (1 - κ / 2) * (Z₁ + Z₀ + 1) := by
  have hκfN : 10 ≤ κ * (f * Nr) := by
    have := mul_le_mul_of_nonneg_left hfN hκ0.le
    rwa [mul_div_cancel₀ _ hκ0.ne'] at this
  have h20 : 20 ≤ f * Nr := by
    have : 20 ≤ 10 / κ := by rw [le_div_iff₀ hκ0]; linarith
    linarith
  obtain ⟨h1a, h1b⟩ := abs_lt.mp h1
  obtain ⟨h0a, h0b⟩ := abs_lt.mp h0
  have hsz_lo : 81 / 100 * f * (Nr - 1) + 1 < Z₁ + Z₀ + 1 := by nlinarith
  have hsz_hi : Z₁ + Z₀ + 1 < 121 / 100 * (f * Nr) + 1 := by nlinarith
  have hZ1 : 81 / 100 * (κ * (f * Nr)) - 81 / 100 * f < Z₁ := by nlinarith
  have hZ0 : 81 / 100 * (κ * (f * Nr)) - 81 / 100 * f < Z₀ := by nlinarith
  have hk : κ / 2 * (Z₁ + Z₀ + 1) ≤ κ / 2 * (121 / 100 * (f * Nr) + 1) :=
    mul_le_mul_of_nonneg_left hsz_hi.le (by positivity)
  refine ⟨by nlinarith, by nlinarith, ?_, ?_⟩
  · nlinarith
  · nlinarith

section Eq316

/-- The forced coordinate's contribution to the counts: for `l ∉ C'`, `|insert l C'| = |C'| + 1` and
`|(insert l C')_1| = |C'_1| + 1{x_l = 1}`. -/
theorem card_insert_filter (x : Fin N → Bool) {l : Fin N} {C' : Finset (Fin N)} (hl : l ∉ C') :
    ((insert l C').filter (fun i => x i = true)).card =
      (C'.filter (fun i => x i = true)).card + (if x l = true then 1 else 0) := by
  rw [Finset.filter_insert]
  split_ifs with h
  · rw [Finset.card_insert_of_notMem (fun h' => hl (Finset.mem_filter.mp h').1)]
  · rw [add_zero]

theorem card_filter_true_add_false (x : Fin N → Bool) (S : Finset (Fin N)) :
    ((S.filter (fun i => x i = true)).card : ℝ) + (S.filter (fun i => x i = false)).card = S.card := by
  have h := Finset.sum_filter_add_sum_filter_not S (fun i => x i = true) (fun _ => (1 : ℝ))
  have e : S.filter (fun i => ¬ x i = true) = S.filter (fun i => x i = false) :=
    Finset.filter_congr fun i _ => by simp
  rw [e] at h
  simp only [Finset.sum_const, nsmul_eq_mul, mul_one] at h
  exact h

/-- **The mixture over the distinguished coordinate** (App Q l.644–646): for every `B` of the retained set,
`Σ_C genLaw(C) B(C) = Σ_l distW(l) Σ_{C' ⊆ F ∖ l} W_{q^{ret}}(C') B(insert l C')`. -/
theorem genLaw_mixture (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) (x : Fin N → Bool) (B : Finset (Fin N) → ℝ) :
    ∑ C : Finset (Fin N), genLaw f pm q u x C * B C =
      ∑ l, distW f pm q u x l * ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset,
        cnW (fun i => qret f (pm i) (q i) u (x i)) (univ.erase l) C' * B (insert l C') := by
  have step1 : ∀ C : Finset (Fin N), genLaw f pm q u x C * B C =
      ∑ l, (if l ∈ C then distW f pm q u x l *
        ((∏ i ∈ C.erase l, qret f (pm i) (q i) u (x i)) * ∏ i ∈ Cᶜ, (1 - qret f (pm i) (q i) u (x i))) * B C
          else 0) := by
    intro C
    rw [genLaw, Finset.sum_mul, Finset.sum_ite_mem, Finset.univ_inter]
  rw [Finset.sum_congr rfl fun C _ => step1 C, Finset.sum_comm]
  refine Finset.sum_congr rfl fun l _ => ?_
  rw [sum_mem_eq_sum_insert l (fun C => distW f pm q u x l *
      ((∏ i ∈ C.erase l, qret f (pm i) (q i) u (x i)) * ∏ i ∈ Cᶜ, (1 - qret f (pm i) (q i) u (x i))) * B C),
    Finset.mul_sum]
  refine Finset.sum_congr rfl fun C' hC' => ?_
  have hl : l ∉ C' := fun h => Finset.notMem_erase l univ (Finset.mem_powerset.mp hC' h)
  have e1 : (insert l C').erase l = C' := Finset.erase_insert hl
  have e2 : (insert l C')ᶜ = (univ.erase l) \ C' := by
    ext i
    simp only [Finset.mem_compl, Finset.mem_insert, Finset.mem_sdiff, Finset.mem_erase, Finset.mem_univ,
      and_true, not_or, ne_eq]
  rw [e1, e2, cnW]
  ring

/-- The pointwise bookkeeping of (3.16): the indicator of a non-interior child `insert l C'` is at most the sum of
the indicators of a relative deviation `≥ 1/10` of the retained-one and retained-zero counts. -/
theorem ss_bad_le {κ f : ℝ} (hκ0 : 0 < κ) (hκ : κ ≤ 1 / 2) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4)
    (x : Fin N → Bool) {l : Fin N} {C' : Finset (Fin N)} (hC' : C' ⊆ (univ : Finset (Fin N)).erase l)
    {μ₁ μ₀ : ℝ} (hfN : 10 / κ ≤ f * N) (hsum_lo : 9 / 10 * f * (N - 1) ≤ μ₁ + μ₀)
    (hsum_hi : μ₁ + μ₀ ≤ 11 / 10 * f * N) (hμ1 : 9 / 10 * f * (κ * N - 1) ≤ μ₁)
    (hμ0 : 9 / 10 * f * (κ * N - 1) ≤ μ₀) :
    (if childInterior κ f N (insert l C').card ((insert l C').filter fun i => x i = true).card
      then (0 : ℝ) else 1) ≤
      (if 1 / 10 * μ₁ ≤ |((C'.filter fun i => x i = true).card : ℝ) - μ₁| then 1 else 0) +
        (if 1 / 10 * μ₀ ≤ |((C'.filter fun i => x i = false).card : ℝ) - μ₀| then 1 else 0) := by
  have h01 : ∀ (Q : Prop) [Decidable Q], (0 : ℝ) ≤ if Q then 1 else 0 := fun Q _ => by
    split_ifs <;> norm_num
  have hb : (if childInterior κ f N (insert l C').card ((insert l C').filter fun i => x i = true).card
      then (0 : ℝ) else 1) ≤ 1 := by split_ifs <;> norm_num
  by_cases h1 : 1 / 10 * μ₁ ≤ |((C'.filter fun i => x i = true).card : ℝ) - μ₁|
  · rw [if_pos h1]
    have := h01 (1 / 10 * μ₀ ≤ |((C'.filter fun i => x i = false).card : ℝ) - μ₀|)
    linarith
  by_cases h0 : 1 / 10 * μ₀ ≤ |((C'.filter fun i => x i = false).card : ℝ) - μ₀|
  · rw [if_pos h0]
    have := h01 (1 / 10 * μ₁ ≤ |((C'.filter fun i => x i = true).card : ℝ) - μ₁|)
    linarith
  rw [if_neg h1, if_neg h0]
  have hl : l ∉ C' := fun h => Finset.notMem_erase l univ (hC' h)
  have hcard : ((insert l C').card : ℝ) =
      ((C'.filter fun i => x i = true).card : ℝ) + ((C'.filter fun i => x i = false).card : ℝ) + 1 := by
    rw [Finset.card_insert_of_notMem hl]
    push_cast
    rw [← card_filter_true_add_false x C']
  have hones : (((insert l C').filter fun i => x i = true).card : ℝ) =
      ((C'.filter fun i => x i = true).card : ℝ) + (if x l = true then 1 else 0) := by
    rw [card_insert_filter x hl]
    push_cast
    split_ifs <;> simp
  have he0 : (0 : ℝ) ≤ if x l = true then 1 else 0 := by split_ifs <;> norm_num
  have he1 : (if x l = true then (1 : ℝ) else 0) ≤ 1 := by split_ifs <;> norm_num
  have hint := ss_interior_of_conc hκ0 hκ hf0 hf1 hfN he0 he1 hsum_lo hsum_hi hμ1 hμ0
    (not_le.mp h1) (not_le.mp h0)
  have hI : childInterior κ f N (insert l C').card ((insert l C').filter fun i => x i = true).card := by
    unfold childInterior
    push_cast
    rw [hcard, hones]
    exact hint
  rw [if_pos hI]
  norm_num

/-- `C' ⊆ I` reads its ones inside `I`: `C'.filter p = C' ∩ I.filter p`. -/
theorem filter_eq_inter_filter {I C' : Finset (Fin N)} (hC' : C' ⊆ I) (p : Fin N → Prop) [DecidablePred p] :
    C'.filter p = C' ∩ I.filter p := by
  ext i
  simp only [Finset.mem_filter, Finset.mem_inter]
  constructor
  · rintro ⟨h1, h2⟩
    exact ⟨h1, hC' h1, h2⟩
  · rintro ⟨h1, -, h2⟩
    exact ⟨h1, h2⟩

/-- **(3.16)** (App Q l.650–658).  At interiority `a`
(`π_i, q_i ∈ [a, 1 − a]`), with `|π_i − q_i| ≤ C₁/N` ((2.7)) and a point `x` with at least `κN` ones and `κN`
zeros, there are `r₀, c > 0` and a threshold `n₀` (depending only on `a, κ, C₁`) such that for `|u| ≤ r₀`,
`0 < f ≤ 1/4` and `fN ≥ n₀`:
`P_tilted(|C| ∉ [fN/2, 2fN] or |x_C|/|C| ∉ [κ/2, 1 − κ/2]) ≤ 4e^{−cfN}`.
Route: (3.15), then, conditional on the distinguished coordinate, (1.7) two-sided for the retained-one and
retained-zero counts (their union gives the factor 4); the forced coordinate changes the counts by at most one,
absorbed by `fN ≥ n₀`.  Here `r₀ = 3a²/80`, `c = 3κ/2000`. -/
theorem eq_3_16 {a κ C₁ : ℝ} (ha0 : 0 < a) (ha : a ≤ 1 / 2) (hκ0 : 0 < κ) (hκ : κ ≤ 1 / 2)
    (hC₁ : 0 ≤ C₁) :
    ∃ r₀ c n₀ : ℝ, 0 < r₀ ∧ 0 < c ∧ ∀ (N : ℕ) (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) (x : Fin N → Bool),
      0 < f → f ≤ 1 / 4 → (∀ i, a ≤ pm i ∧ pm i ≤ 1 - a) → (∀ i, a ≤ q i ∧ q i ≤ 1 - a) →
      (∀ i, |pm i - q i| ≤ C₁ / N) →
      κ * N ≤ (univ.filter fun i => x i = true).card → κ * N ≤ (univ.filter fun i => x i = false).card →
      |u| ≤ r₀ → n₀ ≤ f * N →
      ∑ C : Finset (Fin N), tiltedLaw f pm q u x C *
          (if childInterior κ f N C.card (C.filter fun i => x i = true).card then 0 else 1) ≤
        4 * Real.exp (-(c * (f * N))) := by
  refine ⟨3 * a ^ 2 / 80, 3 * κ / 2000, 10 / κ + 20 * C₁ / (3 * a ^ 2) + 1, by positivity, by positivity, ?_⟩
  intro N f pm q u x hf0 hf1 hpm hq hpq hx1 hx0 hu hn
  have hκinv : 0 ≤ 10 / κ := by positivity
  have hCa : 0 ≤ 20 * C₁ / (3 * a ^ 2) := by positivity
  have hfN : 0 < f * N := by linarith
  have hNR : (0 : ℝ) < N := by
    rcases (Nat.cast_nonneg N : (0 : ℝ) ≤ N).lt_or_eq with h | h
    · exact h
    · rw [← h, mul_zero] at hfN
      exact absurd hfN (lt_irrefl 0)
  have hN : 0 < N := by exact_mod_cast hNR
  have hf1' : f < 1 := by linarith
  have hpm01 : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1 := fun i => ⟨by linarith [(hpm i).1], by linarith [(hpm i).2]⟩
  have hq01 : ∀ i, 0 < q i ∧ q i < 1 := fun i => ⟨by linarith [(hq i).1], by linarith [(hq i).2]⟩
  have hfN10 : 10 / κ ≤ f * N := by linarith
  have hN4 : 4 * (f * N) ≤ N := by nlinarith
  have hκN : 2 ≤ κ * N := by
    have h1 : κ * (10 / κ) = 10 := by field_simp
    have h2 : κ * (10 / κ) ≤ κ * (f * N) := mul_le_mul_of_nonneg_left hfN10 hκ0.le
    nlinarith
  -- the relative error of `q^{ret}` is at most `1/10`
  have hCN : C₁ / N ≤ 3 * a ^ 2 / 80 := by
    rw [div_le_iff₀ hNR]
    have h1 : 20 * C₁ / (3 * a ^ 2) ≤ f * N := by linarith
    rw [div_le_iff₀ (by positivity)] at h1
    nlinarith
  have hQb : ∀ i, 9 / 10 * f ≤ qret f (pm i) (q i) u (x i) ∧ qret f (pm i) (q i) u (x i) ≤ 11 / 10 * f := by
    intro i
    have h := qret_close ha0 hf0 hf1 (hpm i).1 (hpm i).2 (hq i).1 (hq i).2 u (x i)
    have hb : 4 / (3 * a ^ 2) * (|u| + |pm i - q i|) ≤ 1 / 10 := by
      have h1 : |u| + |pm i - q i| ≤ 3 * a ^ 2 / 40 := by linarith [hpq i]
      calc 4 / (3 * a ^ 2) * (|u| + |pm i - q i|) ≤ 4 / (3 * a ^ 2) * (3 * a ^ 2 / 40) :=
            mul_le_mul_of_nonneg_left h1 (by positivity)
        _ = 1 / 10 := by field_simp; ring
    have h2 := abs_le.mp (h.trans hb)
    have e : qret f (pm i) (q i) u (x i) = f * (qret f (pm i) (q i) u (x i) / f) := by field_simp
    rw [e]
    constructor <;> nlinarith [h2.1, h2.2]
  have hQ01 : ∀ (S : Finset (Fin N)), ∀ i ∈ S, 0 ≤ qret f (pm i) (q i) u (x i) ∧ qret f (pm i) (q i) u (x i) ≤ 1 :=
    fun _ i _ => ⟨(qret_pos hf0 hf1' (hpm01 i).1 (hpm01 i).2 (hq01 i).1 (hq01 i).2 u (x i)).le,
      qret_le_one hf0 hf1' (hpm01 i).1 (hpm01 i).2 (hq01 i).1 (hq01 i).2 u (x i)⟩
  -- (3.15) and the mixture over the distinguished coordinate
  simp_rw [eq_3_15 hf0 hf1' hpm01 hq01 hN u x]
  rw [genLaw_mixture]
  -- the bound conditional on the distinguished coordinate `l`
  have hper : ∀ l : Fin N, ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset,
      cnW (fun i => qret f (pm i) (q i) u (x i)) (univ.erase l) C' *
        (if childInterior κ f N (insert l C').card ((insert l C').filter fun i => x i = true).card
          then 0 else 1) ≤ 4 * Real.exp (-(3 * κ / 2000 * (f * N))) := by
    intro l
    have hS₁ : ((univ : Finset (Fin N)).erase l).filter (fun i => x i = true) ⊆ univ.erase l :=
      Finset.filter_subset _ _
    have hS₀ : ((univ : Finset (Fin N)).erase l).filter (fun i => x i = false) ⊆ univ.erase l :=
      Finset.filter_subset _ _
    -- the two means
    have hIcard : (((univ : Finset (Fin N)).erase l).card : ℝ) + 1 = N := by
      have := Finset.card_erase_add_one (mem_univ l)
      rw [Finset.card_univ, Fintype.card_fin] at this
      exact_mod_cast this
    have hsplit : ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = true), qret f (pm i) (q i) u (x i) +
        ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = false), qret f (pm i) (q i) u (x i) =
          ∑ i ∈ (univ : Finset (Fin N)).erase l, qret f (pm i) (q i) u (x i) := by
      have h := Finset.sum_filter_add_sum_filter_not ((univ : Finset (Fin N)).erase l) (fun i => x i = true)
        (fun i => qret f (pm i) (q i) u (x i))
      have e : ((univ : Finset (Fin N)).erase l).filter (fun i => ¬ x i = true) =
          ((univ : Finset (Fin N)).erase l).filter (fun i => x i = false) :=
        Finset.filter_congr fun i _ => by simp
      rw [e] at h
      exact h
    have hIlo : 9 / 10 * f * (((univ : Finset (Fin N)).erase l).card : ℝ) ≤
        ∑ i ∈ (univ : Finset (Fin N)).erase l, qret f (pm i) (q i) u (x i) := by
      have := Finset.sum_le_sum fun i (_ : i ∈ (univ : Finset (Fin N)).erase l) => (hQb i).1
      rw [Finset.sum_const, nsmul_eq_mul] at this
      linarith
    have hIhi : ∑ i ∈ (univ : Finset (Fin N)).erase l, qret f (pm i) (q i) u (x i) ≤
        11 / 10 * f * (((univ : Finset (Fin N)).erase l).card : ℝ) := by
      have := Finset.sum_le_sum fun i (_ : i ∈ (univ : Finset (Fin N)).erase l) => (hQb i).2
      rw [Finset.sum_const, nsmul_eq_mul] at this
      linarith
    have hcardS : ∀ b : Bool, κ * N ≤ (univ.filter fun i => x i = b).card →
        κ * N - 1 ≤ ((((univ : Finset (Fin N)).erase l).filter (fun i => x i = b)).card : ℝ) := by
      intro b hb
      rw [Finset.filter_erase]
      by_cases hlb : l ∈ univ.filter (fun i => x i = b)
      · have := Finset.card_erase_add_one hlb
        have : (((univ.filter fun i => x i = b).erase l).card : ℝ) + 1 = (univ.filter fun i => x i = b).card := by
          exact_mod_cast this
        linarith
      · rw [Finset.erase_eq_of_notMem hlb]
        linarith
    have hμlo : ∀ b : Bool, κ * N ≤ (univ.filter fun i => x i = b).card →
        9 / 10 * f * (κ * N - 1) ≤
          ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b), qret f (pm i) (q i) u (x i) := by
      intro b hb
      have h1 := hcardS b hb
      have h2 := Finset.sum_le_sum fun i (_ : i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = b)) =>
        (hQb i).1
      rw [Finset.sum_const, nsmul_eq_mul] at h2
      have h3 : 9 / 10 * f * (κ * N - 1) ≤
          9 / 10 * f * ((((univ : Finset (Fin N)).erase l).filter (fun i => x i = b)).card : ℝ) :=
        mul_le_mul_of_nonneg_left h1 (by positivity)
      linarith
    have hμ1 := hμlo true hx1
    have hμ0 := hμlo false hx0
    -- pointwise bound and the two (1.7) tails
    let g₁ : Finset (Fin N) → ℝ := fun T =>
      if 1 / 10 * ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = true), qret f (pm i) (q i) u (x i) ≤
        |(T.card : ℝ) - ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = true),
          qret f (pm i) (q i) u (x i)| then 1 else 0
    let g₀ : Finset (Fin N) → ℝ := fun T =>
      if 1 / 10 * ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = false), qret f (pm i) (q i) u (x i) ≤
        |(T.card : ℝ) - ∑ i ∈ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = false),
          qret f (pm i) (q i) u (x i)| then 1 else 0
    have hpt : ∀ C' ∈ ((univ : Finset (Fin N)).erase l).powerset,
        cnW (fun i => qret f (pm i) (q i) u (x i)) (univ.erase l) C' *
          (if childInterior κ f N (insert l C').card ((insert l C').filter fun i => x i = true).card
            then 0 else 1) ≤
        cnW (fun i => qret f (pm i) (q i) u (x i)) (univ.erase l) C' *
            g₁ (C' ∩ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = true)) +
          cnW (fun i => qret f (pm i) (q i) u (x i)) (univ.erase l) C' *
            g₀ (C' ∩ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = false)) := by
      intro C' hC'
      have hC's := Finset.mem_powerset.mp hC'
      have hW := cnW_nonneg (hQ01 _) hC's
      rw [← mul_add]
      refine mul_le_mul_of_nonneg_left ?_ hW
      simp only [g₁, g₀]
      rw [← filter_eq_inter_filter hC's, ← filter_eq_inter_filter hC's]
      refine ss_bad_le hκ0 hκ hf0 hf1 x hC's hfN10 ?_ ?_ hμ1 hμ0
      · rw [hsplit]
        have : (((univ : Finset (Fin N)).erase l).card : ℝ) = N - 1 := by linarith
        rw [this] at hIlo
        exact hIlo
      · rw [hsplit]
        have : (((univ : Finset (Fin N)).erase l).card : ℝ) ≤ N := by linarith
        nlinarith
    have hb : ∀ μ : ℝ, 9 / 10 * f * (κ * N - 1) ≤ μ →
        Real.exp (-(μ * (1 / 10) ^ 2 / 3)) ≤ Real.exp (-(3 * κ / 2000 * (f * N))) := by
      intro μ hμ
      apply Real.exp_le_exp.mpr
      have h1 : 9 / 10 * f * (κ * N / 2) ≤ 9 / 10 * f * (κ * N - 1) :=
        mul_le_mul_of_nonneg_left (by linarith) (by positivity)
      nlinarith
    have hT1 : ∑ T ∈ (((univ : Finset (Fin N)).erase l).filter (fun i => x i = true)).powerset,
        cnW (fun i => qret f (pm i) (q i) u (x i)) (((univ : Finset (Fin N)).erase l).filter (fun i => x i = true)) T *
          g₁ T ≤ 2 * Real.exp (-(3 * κ / 2000 * (f * N))) := by
      have h := cnW_card_tail (fun i => qret f (pm i) (q i) u (x i)) (hQ01 _) (d := 1 / 10) (by norm_num) (by norm_num)
        (U := ((univ : Finset (Fin N)).erase l).filter (fun i => x i = true))
      have := hb _ hμ1
      exact h.trans (by linarith)
    have hT0 : ∑ T ∈ (((univ : Finset (Fin N)).erase l).filter (fun i => x i = false)).powerset,
        cnW (fun i => qret f (pm i) (q i) u (x i)) (((univ : Finset (Fin N)).erase l).filter (fun i => x i = false)) T *
          g₀ T ≤ 2 * Real.exp (-(3 * κ / 2000 * (f * N))) := by
      have h := cnW_card_tail (fun i => qret f (pm i) (q i) u (x i)) (hQ01 _) (d := 1 / 10) (by norm_num) (by norm_num)
        (U := ((univ : Finset (Fin N)).erase l).filter (fun i => x i = false))
      have := hb _ hμ0
      exact h.trans (by linarith)
    calc ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset,
          cnW (fun i => qret f (pm i) (q i) u (x i)) (univ.erase l) C' *
            (if childInterior κ f N (insert l C').card ((insert l C').filter fun i => x i = true).card
              then 0 else 1)
        ≤ ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset,
            (cnW (fun i => qret f (pm i) (q i) u (x i)) (univ.erase l) C' *
              g₁ (C' ∩ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = true)) +
            cnW (fun i => qret f (pm i) (q i) u (x i)) (univ.erase l) C' *
              g₀ (C' ∩ ((univ : Finset (Fin N)).erase l).filter (fun i => x i = false))) := Finset.sum_le_sum hpt
      _ = ∑ T ∈ (((univ : Finset (Fin N)).erase l).filter (fun i => x i = true)).powerset,
            cnW (fun i => qret f (pm i) (q i) u (x i))
              (((univ : Finset (Fin N)).erase l).filter (fun i => x i = true)) T * g₁ T +
          ∑ T ∈ (((univ : Finset (Fin N)).erase l).filter (fun i => x i = false)).powerset,
            cnW (fun i => qret f (pm i) (q i) u (x i))
              (((univ : Finset (Fin N)).erase l).filter (fun i => x i = false)) T * g₀ T := by
          rw [Finset.sum_add_distrib, cnW_marginal _ hS₁ g₁, cnW_marginal _ hS₀ g₀]
      _ ≤ 2 * Real.exp (-(3 * κ / 2000 * (f * N))) + 2 * Real.exp (-(3 * κ / 2000 * (f * N))) :=
          add_le_add hT1 hT0
      _ = 4 * Real.exp (-(3 * κ / 2000 * (f * N))) := by ring
  calc ∑ l, distW f pm q u x l * ∑ C' ∈ ((univ : Finset (Fin N)).erase l).powerset,
        cnW (fun i => qret f (pm i) (q i) u (x i)) (univ.erase l) C' *
          (if childInterior κ f N (insert l C').card ((insert l C').filter fun i => x i = true).card
            then 0 else 1)
      ≤ ∑ l, distW f pm q u x l * (4 * Real.exp (-(3 * κ / 2000 * (f * N)))) :=
        Finset.sum_le_sum fun l _ =>
          mul_le_mul_of_nonneg_left (hper l) (distW_nonneg hf0 hf1' hpm01 hq01 hN u x l)
    _ = 4 * Real.exp (-(3 * κ / 2000 * (f * N))) := by
        rw [← Finset.sum_mul, sum_distW hf0 hf1' hpm01 hq01 hN u x, one_mul]

end Eq316


/-! ## §3 (3.17): the all-point lower bound -/

section Eq317

variable {w : Fin N → ℝ}

/-- The child integrand of (3.1): `K_C''(s₀ + u) Π_C φ_i = (Σ_{l ∈ C} t_l'(u)) Π_C φ_i` (`q = p(s₀)`). -/
theorem child_integrand_eq (hw : ∀ i, 0 < w i) (s₀ u : ℝ) (C : Finset (Fin N)) (x : Fin N → Bool) :
    deriv (deriv (cgfK (wC w C))) (s₀ + u) * ∏ i ∈ C, phi (tiltP w s₀ i) u (x i) =
      (∑ l ∈ C, tD (tiltP w s₀ l) u) * ∏ i ∈ C, phi (tiltP w s₀ i) u (x i) := by
  rw [deriv_deriv_cgfK (wC_pos hw C), tiltVar_wC_eq_sum_tD hw s₀ u C]

theorem child_integrand_nonneg (hw : ∀ i, 0 < w i) (s₀ u : ℝ) (C : Finset (Fin N)) (x : Fin N → Bool) :
    0 ≤ deriv (deriv (cgfK (wC w C))) (s₀ + u) * ∏ i ∈ C, phi (tiltP w s₀ i) u (x i) := by
  rw [child_integrand_eq hw]
  exact mul_nonneg (Finset.sum_nonneg fun l _ => (tD_pos _ u).le)
    (Finset.prod_nonneg fun i _ => (phi_pos (tiltP_pos hw s₀ i) (tiltP_lt_one hw s₀ i) u (x i)).le)

/-- The child integrand of (3.1) is integrable on `ℝ` (it is a constant multiple of the translated normalizer
integrand of RF Cut I's `I_C`). -/
theorem integrable_child (hw : ∀ i, 0 < w i) (s₀ : ℝ) {C : Finset (Fin N)} (hC : C.Nonempty) (x : Fin N → Bool) :
    MeasureTheory.Integrable
      (fun u => deriv (deriv (cgfK (wC w C))) (s₀ + u) * ∏ i ∈ C, phi (tiltP w s₀ i) u (x i)) := by
  have hint : (fun u => deriv (deriv (cgfK (wC w C))) (s₀ + u) * ∏ i ∈ C, phi (tiltP w s₀ i) u (x i)) =
      fun u => sliceProb w C (#(C.filter fun i => x i = true) : ℤ) (C.filter fun i => x i = true) /
          (∏ i ∈ C, ber (tiltP w s₀ i) (x i)) *
        (pbAtom (tiltP (wC w C) (s₀ + u)) (#(C.filter fun i => x i = true) : ℤ) *
          tiltVar (wC w C) (s₀ + u)) := by
    funext u
    rw [deriv_deriv_cgfK (wC_pos hw C), pbAtom_tiltP_wC, prod_phi_tiltP hw, child_prod_ber_tiltP hw (s₀ + u) C x]
    ring
  rw [hint]
  exact ((integrable_normI_integrand (wC_pos hw C) (Finset.card_pos.mpr hC) _).comp_add_left s₀).const_mul _

/-- Discarding the tails of the child integral: `∫_{−r₀}^{r₀} g ≤ ∫_ℝ g` for the nonnegative child integrand. -/
theorem child_integral_ge (hw : ∀ i, 0 < w i) (s₀ : ℝ) {C : Finset (Fin N)} (hC : C.Nonempty) (x : Fin N → Bool)
    {r₀ : ℝ} (hr : 0 ≤ r₀) :
    ∫ u in (-r₀)..r₀, deriv (deriv (cgfK (wC w C))) (s₀ + u) * ∏ i ∈ C, phi (tiltP w s₀ i) u (x i) ≤
      ∫ u, deriv (deriv (cgfK (wC w C))) (s₀ + u) * ∏ i ∈ C, phi (tiltP w s₀ i) u (x i) := by
  rw [intervalIntegral.integral_of_le (by linarith)]
  exact MeasureTheory.setIntegral_le_integral (integrable_child hw s₀ hC x)
    (MeasureTheory.ae_of_all _ fun u => child_integrand_nonneg hw s₀ u C x)

theorem continuous_tU' (r : ℝ) : Continuous (tU r) :=
  continuous_iff_continuousAt.mpr fun v => (hasDerivAt_tU r v).continuousAt

/-- `u ↦ ν(C) K_C'' Π_B ρ Π_C φ` is continuous. -/
theorem continuous_subsetW {f : ℝ} {pm q : Fin N → ℝ} (x : Fin N → Bool) (C : Finset (Fin N)) :
    Continuous (fun u => subsetW f pm q u x C) := by
  unfold subsetW
  have htD : ∀ i, Continuous (fun u => tD (q i) u) := fun i => by
    simp_rw [tD_eq]
    exact (continuous_tU' (q i)).mul (continuous_const.sub (continuous_tU' (q i)))
  have hphi : ∀ i, Continuous (fun u => phi (q i) u (x i)) := by
    intro i
    unfold phi
    cases x i
    · simp only [ber_false]
      exact (continuous_const.sub (continuous_tU' (q i))).div_const _
    · simp only [ber_true]
      exact (continuous_tU' (q i)).div_const _
  exact ((continuous_const.mul (continuous_finsetSum C fun l _ => htD l)).mul continuous_const).mul
    (continuous_finsetProd C fun i _ => hphi i)

/-- `√(log |C|)/|C| ≤ 3 √(log fN)/(fN)` for `fN/2 ≤ |C| ≤ 2fN` and `fN ≥ 2`. -/
theorem sqrt_log_div_le {m F : ℝ} (hF : 2 ≤ F) (h1 : F / 2 ≤ m) (h2 : m ≤ 2 * F) :
    Real.sqrt (Real.log m) / m ≤ 3 * Real.sqrt (Real.log F) / F := by
  have hF0 : 0 < F := by linarith
  have hm1 : 1 ≤ m := by linarith
  have hm0 : 0 < m := by linarith
  have hlog : Real.log m ≤ 2 * Real.log F := by
    have h3 : Real.log m ≤ Real.log (2 * F) := Real.log_le_log hm0 h2
    have h4 : Real.log (2 * F) = Real.log 2 + Real.log F := Real.log_mul (by norm_num) hF0.ne'
    have h5 : Real.log 2 ≤ Real.log F := Real.log_le_log (by norm_num) hF
    linarith
  have hsq : Real.sqrt (Real.log m) ≤ 3 / 2 * Real.sqrt (Real.log F) := by
    calc Real.sqrt (Real.log m) ≤ Real.sqrt (2 * Real.log F) := Real.sqrt_le_sqrt hlog
      _ = Real.sqrt 2 * Real.sqrt (Real.log F) := Real.sqrt_mul (by norm_num) _
      _ ≤ 3 / 2 * Real.sqrt (Real.log F) := by
          refine mul_le_mul_of_nonneg_right ?_ (Real.sqrt_nonneg _)
          calc Real.sqrt 2 ≤ Real.sqrt ((3 / 2) ^ 2) := Real.sqrt_le_sqrt (by norm_num)
            _ = 3 / 2 := Real.sqrt_sq (by norm_num)
  calc Real.sqrt (Real.log m) / m ≤ (3 / 2 * Real.sqrt (Real.log F)) / (F / 2) :=
        div_le_div₀ (by positivity) hsq (by positivity) h1
    _ = 3 * Real.sqrt (Real.log F) / F := by
        field_simp

/-- One interior term of (3.1): `(1 − δ) ν' G ≤ ν' Gℝ / I` whenever `0 ≤ G ≤ Gℝ` (the bulk part of the child
integral) and `0 < I ≤ 1 + δ` ((2.17)). -/
theorem term_ge {ν' G Gℝ I δ : ℝ} (hν : 0 ≤ ν') (hG0 : 0 ≤ G) (hGG : G ≤ Gℝ) (hI : 0 < I) (hIup : I ≤ 1 + δ)
    (hδ : 0 ≤ δ) : (1 - δ) * (ν' * G) ≤ ν' * (Gℝ / I) := by
  have hinv : 1 - δ ≤ 1 / I := by
    rw [le_div_iff₀ hI]
    by_cases h1 : 0 ≤ 1 - δ
    · have := mul_le_mul_of_nonneg_left hIup h1
      nlinarith
    · have h1' := not_le.mp h1
      nlinarith
  have hq : (1 - δ) * G ≤ Gℝ / I := by
    by_cases h1 : 1 - δ ≤ 0
    · have : (1 - δ) * G ≤ 0 := mul_nonpos_of_nonpos_of_nonneg h1 hG0
      have : 0 ≤ Gℝ / I := div_nonneg (hG0.trans hGG) hI.le
      linarith
    · calc (1 - δ) * G ≤ (1 / I) * G := mul_le_mul_of_nonneg_right hinv hG0
        _ ≤ (1 / I) * Gℝ := mul_le_mul_of_nonneg_left hGG (by positivity)
        _ = Gℝ / I := by ring
  calc (1 - δ) * (ν' * G) = ν' * ((1 - δ) * G) := by ring
    _ ≤ ν' * (Gℝ / I) := mul_le_mul_of_nonneg_left hq hν

/-- From the tilted-law tail to the interior mass: if `Σ_C (W_C/ΣW) 1{¬P C} ≤ e`, then
`(1 − e) ΣW ≤ Σ_C 1{P C} W_C`. -/
theorem bulk_ge (W : Finset (Fin N) → ℝ) (P : Finset (Fin N) → Prop) [DecidablePred P] {e : ℝ}
    (hS : 0 < ∑ C : Finset (Fin N), W C)
    (h : ∑ C : Finset (Fin N), W C / (∑ C' : Finset (Fin N), W C') * (if P C then 0 else 1) ≤ e) :
    (1 - e) * ∑ C : Finset (Fin N), W C ≤ ∑ C : Finset (Fin N), (if P C then 1 else 0) * W C := by
  have e1 : ∑ C : Finset (Fin N), W C / (∑ C' : Finset (Fin N), W C') * (if P C then 0 else 1) =
      (∑ C : Finset (Fin N), W C * (if P C then 0 else 1)) / ∑ C' : Finset (Fin N), W C' := by
    rw [Finset.sum_div]
    exact Finset.sum_congr rfl fun C _ => by ring
  rw [e1, div_le_iff₀ hS] at h
  have e2 : ∑ C : Finset (Fin N), (if P C then 1 else 0) * W C =
      ∑ C : Finset (Fin N), W C - ∑ C : Finset (Fin N), W C * (if P C then 0 else 1) := by
    rw [← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun C _ => by split_ifs <;> ring
  rw [e2]
  linarith

/-- **(3.17)** (App Q l.662–670): there are constants `C₀ ≥ 0`, `c > 0`, the bulk radius `r₀ > 0` and a threshold
`n₀` (depending only on `(κ, Λ)`) such that at every interior parent (`κN ≤ J ≤ (1 − κ)N`, ratio `≤ Λ`), every
`0 < f ≤ 1/4` with `fN ≥ n₀` and every parent-slice point `x` (`|x| = J`):
`H_aux(x)/p(x) ≥ (1 − ε₁) P₀ ∫_{−r₀}^{r₀} e^{A + D_x} Γ_x du`, `ε₁ = C₀ √(log(fN))/(fN) + 4e^{−cfN}`,
with `π = sliceMarg w univ J`, `q = p(s(J))` and `P₀ = P̃_{s(J)}(S_F = J)`.  Route as printed: (3.1); (2.17) on the
interior children (all of size `≥ fN/2`, above its threshold); every other nonnegative term of (3.1), including the
empty child, discarded; (3.16) on the bulk. -/
theorem eq_3_17 {κ Λ : ℝ} (hκ0 : 0 < κ) (hκ : κ ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C₀ c r₀ n₀ : ℝ, 0 ≤ C₀ ∧ 0 < c ∧ 0 < r₀ ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → κ * N ≤ J → (J : ℝ) ≤ (1 - κ) * N → 0 < f → f ≤ 1 / 4 → n₀ ≤ f * N →
      ∀ x : Fin N → Bool, (#(wordOnes x) : ℤ) = J →
        (1 - (C₀ * Real.sqrt (Real.log (f * N)) / (f * N) + 4 * Real.exp (-(c * (f * N))))) *
            pbAtom (tiltP w (tiltOf w J)) J *
            ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u +
                Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) *
              Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x ≤
          Haux w J f x / sliceProb w univ J (wordOnes x) := by
  have hΛ0 : 0 < Λ := by linarith
  have ha0 : 0 < κ / Λ := div_pos hκ0 hΛ0
  have ha2 : κ / Λ ≤ 1 / 2 := by
    rw [div_le_iff₀ hΛ0]
    nlinarith
  obtain ⟨C₁, C₂, hC₁, hC₂, h27⟩ := cutI_2_7 hκ0 hκ hΛ
  obtain ⟨r₀, c, n₁, hr₀, hc, h316⟩ := eq_3_16 (a := κ / Λ) (κ := κ) (C₁ := C₂) ha0 ha2 hκ0 hκ hC₂
  obtain ⟨K, m_an, hK, h217⟩ := cutI_2_17 (η := κ / 2) (Λ := Λ) (by positivity) (by linarith) hΛ
  refine ⟨3 * K, c, r₀, |n₁| + 2 * |m_an| + 2, by positivity, hc, hr₀, ?_⟩
  intro N w J f hw hr hJlo hJhi hf0 hf1 hn x hx
  -- basic facts
  have hn1 := abs_nonneg n₁
  have hm1 := abs_nonneg m_an
  have hn1' := le_abs_self n₁
  have hm1' := le_abs_self m_an
  have hfN2 : 2 ≤ f * N := by linarith
  have hfN0 : 0 < f * N := by linarith
  have hNR : (0 : ℝ) < N := by
    rcases (Nat.cast_nonneg N : (0 : ℝ) ≤ N).lt_or_eq with h | h
    · exact h
    · rw [← h, mul_zero] at hfN0
      exact absurd hfN0 (lt_irrefl 0)
  have hN : 0 < N := by exact_mod_cast hNR
  have hf1' : f < 1 := by linarith
  have hJ0' : (0 : ℝ) < J := lt_of_lt_of_le (mul_pos hκ0 hNR) hJlo
  have hJN' : (J : ℝ) < N := by nlinarith
  have hJ0 : 0 ≤ J := by exact_mod_cast hJ0'.le
  have hJN : J ≤ N := by exact_mod_cast hJN'.le
  have hw0 : ∀ k ∈ (univ : Finset (Fin N)), 0 ≤ w k := fun k _ => (hw k).le
  have hmean : tiltMean w (tiltOf w J) = J := tiltMean_tiltOf hw hN hJ0' hJN'
  have hq_int : ∀ i, κ / Λ ≤ tiltP w (tiltOf w J) i ∧ tiltP w (tiltOf w J) i ≤ 1 - κ / Λ :=
    tiltP_mem_interior hw hΛ hr hN (by rw [hmean]; exact hJlo) (by rw [hmean]; exact hJhi)
  have hcardU : ((univ : Finset (Fin N)).card : ℝ) = N := by rw [Finset.card_univ, Fintype.card_fin]
  have hπ_int : ∀ i, κ / Λ ≤ sliceMarg w univ J i ∧ sliceMarg w univ J i ≤ 1 - κ / Λ := fun i =>
    slice_interior (fun k _ => hw k) hκ0.le (fun k _ l _ => hr k l) (by rw [hcardU]; exact hJlo)
      (by rw [hcardU]; exact hJhi) (mem_univ i)
  have hπ01 : ∀ i, 0 ≤ sliceMarg w univ J i ∧ sliceMarg w univ J i ≤ 1 := fun i =>
    ⟨sliceMarg_nonneg hw0 J i, sliceMarg_le_one hw0 J i⟩
  have hq01 : ∀ i, 0 < tiltP w (tiltOf w J) i ∧ tiltP w (tiltOf w J) i < 1 := fun i =>
    ⟨tiltP_pos hw _ i, tiltP_lt_one hw _ i⟩
  obtain ⟨hπq, hV, -⟩ := h27 N w J hN hw hr hJlo hJhi
  have hpq : ∀ i, |sliceMarg w univ J i - tiltP w (tiltOf w J) i| ≤ C₂ / N := fun i => (hπq i).trans hV
  have hones : ((univ.filter fun i => x i = true).card : ℝ) = J := by
    have : ((wordOnes x).card : ℤ) = J := hx
    have h2 : ((wordOnes x).card : ℝ) = J := by exact_mod_cast this
    exact h2
  have hzeros : ((univ.filter fun i => x i = false).card : ℝ) = N - J := by
    have := card_filter_true_add_false x univ
    rw [hcardU, hones] at this
    linarith
  have hx1 : κ * N ≤ ((univ.filter fun i => x i = true).card : ℝ) := by rw [hones]; exact hJlo
  have hx0 : κ * N ≤ ((univ.filter fun i => x i = false).card : ℝ) := by rw [hzeros]; linarith
  -- (3.16) on the bulk
  have h16 : ∀ u, |u| ≤ r₀ →
      ∑ C : Finset (Fin N), tiltedLaw f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x C *
          (if childInterior κ f N C.card (C.filter fun i => x i = true).card then 0 else 1) ≤
        4 * Real.exp (-(c * (f * N))) := fun u hu =>
    h316 N f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x hf0 hf1 hπ_int hq_int hpq hx1 hx0 hu (by linarith)
  -- abbreviations
  set δ₁ : ℝ := 3 * K * Real.sqrt (Real.log (f * N)) / (f * N) with hδ₁
  set e₄ : ℝ := 4 * Real.exp (-(c * (f * N))) with he₄
  have hδ0 : 0 ≤ δ₁ := by positivity
  have he0 : 0 ≤ e₄ := by positivity
  set P₀ := pbAtom (tiltP w (tiltOf w J)) J with hP₀
  have hP0 : 0 < P₀ := pbAtom_tiltP_pos hw _ hJ0 hJN
  -- the indicator of the interior child, and the bulk integral of `Σ_{C interior}` of (3.2)'s summand
  have hHp : 0 ≤ Haux w J f x / sliceProb w univ J (wordOnes x) :=
    div_nonneg (Haux_nonneg hw J hf0.le hf1'.le x) (sliceProb_nonneg hw0 J _)
  have hW0 : ∀ u C, 0 ≤ subsetW f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x C := fun u C => by
    unfold subsetW
    refine mul_nonneg (mul_nonneg (mul_nonneg (nu_nonneg hf0.le hf1'.le C)
      (Finset.sum_nonneg fun l _ => (tD_pos _ u).le)) (Finset.prod_nonneg fun i _ => ?_))
      (Finset.prod_nonneg fun i _ => (phi_pos (hq01 i).1 (hq01 i).2 u (x i)).le)
    exact rho_nonneg (hπ01 i).1 (hπ01 i).2 (hq01 i).1 (hq01 i).2 (x i)
  have hsumW : ∀ u, ∑ C : Finset (Fin N), subsetW f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x C =
      Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u + Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) *
        Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x := fun u => eq_3_2 hf0 hf1' hπ01 hq01 u x
  have hsumW0 : ∀ u, 0 < ∑ C : Finset (Fin N), subsetW f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x C := by
    intro u
    rw [hsumW u]
    exact mul_pos (Real.exp_pos _) (Gam_pos hf0 hf1' hπ01 hq01 hN u x)
  -- Step D: on the bulk, the interior children carry all but `4e^{−cfN}` of (3.2)
  have hD : ∀ u, |u| ≤ r₀ →
      (1 - e₄) * ∑ C : Finset (Fin N), subsetW f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x C ≤
        ∑ C : Finset (Fin N), (if childInterior κ f N C.card (C.filter fun i => x i = true).card then 1 else 0) *
          subsetW f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x C := fun u hu =>
    bulk_ge (fun C => subsetW f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x C)
      (fun C => childInterior κ f N C.card (C.filter fun i => x i = true).card) (hsumW0 u) (h16 u hu)
  -- Steps A–C: the terms of (3.1)
  have hT : ∀ C ∈ (univ : Finset (Finset (Fin N))).erase ∅,
      (if childInterior κ f N C.card (C.filter fun i => x i = true).card then 1 else 0) * (1 - δ₁) *
          ∫ u in (-r₀)..r₀, subsetW f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x C ≤
        nu f C * (∏ i ∈ Cᶜ, rho (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) (x i)) *
          ((∫ u, deriv (deriv (cgfK (wC w C))) (tiltOf w J + u) *
              ∏ i ∈ C, phi (tiltP w (tiltOf w J) i) u (x i)) /
            normI (wC w C) (#(C.filter fun i => x i = true) : ℤ)) := by
    intro C hC
    have hCne : C.Nonempty := Finset.nonempty_iff_ne_empty.mpr (Finset.ne_of_mem_erase hC)
    have hρ : 0 ≤ nu f C * ∏ i ∈ Cᶜ, rho (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) (x i) :=
      mul_nonneg (nu_nonneg hf0.le hf1'.le C)
        (Finset.prod_nonneg fun i _ => rho_nonneg (hπ01 i).1 (hπ01 i).2 (hq01 i).1 (hq01 i).2 (x i))
    have hle : #(C.filter fun i => x i = true) ≤ #C := Finset.card_le_card (Finset.filter_subset _ _)
    have hI : 0 < normI (wC w C) (#(C.filter fun i => x i = true) : ℤ) :=
      normI_pos (wC_pos hw C) (Finset.card_pos.mpr hCne) (by positivity) (by exact_mod_cast hle)
    have hint0 : 0 ≤ ∫ u in (-r₀)..r₀, deriv (deriv (cgfK (wC w C))) (tiltOf w J + u) *
        ∏ i ∈ C, phi (tiltP w (tiltOf w J) i) u (x i) :=
      intervalIntegral.integral_nonneg (by linarith) fun u _ => child_integrand_nonneg hw _ u C x
    have hge := child_integral_ge hw (tiltOf w J) hCne x hr₀.le
    have hW : ∫ u in (-r₀)..r₀, subsetW f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x C =
        nu f C * (∏ i ∈ Cᶜ, rho (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) (x i)) *
          ∫ u in (-r₀)..r₀, deriv (deriv (cgfK (wC w C))) (tiltOf w J + u) *
            ∏ i ∈ C, phi (tiltP w (tiltOf w J) i) u (x i) := by
      rw [← intervalIntegral.integral_const_mul]
      refine intervalIntegral.integral_congr fun u _ => ?_
      rw [child_integrand_eq hw, subsetW]
      ring
    rw [hW]
    by_cases hint : childInterior κ f N C.card (C.filter fun i => x i = true).card
    · rw [if_pos hint, one_mul]
      obtain ⟨hc1, hc2, hd1, hd2⟩ := hint
      -- (2.17) on this child
      have hm_an : m_an ≤ (C.card : ℝ) := by linarith
      have h17 := h217 C.card (wC w C) (#(C.filter fun i => x i = true) : ℤ) hm_an (wC_pos hw C)
        (wC_ratio hr C) hd1 hd2
      have hc2' : (C.card : ℝ) ≤ 2 * (f * N) := by linarith
      have hδC : K * Real.sqrt (Real.log C.card) / C.card ≤ δ₁ := by
        have := sqrt_log_div_le hfN2 hc1 hc2'
        rw [hδ₁]
        calc K * Real.sqrt (Real.log C.card) / C.card = K * (Real.sqrt (Real.log C.card) / C.card) := by ring
          _ ≤ K * (3 * Real.sqrt (Real.log (f * N)) / (f * N)) := mul_le_mul_of_nonneg_left this hK
          _ = 3 * K * Real.sqrt (Real.log (f * N)) / (f * N) := by ring
      have hIup : normI (wC w C) (#(C.filter fun i => x i = true) : ℤ) ≤ 1 + δ₁ :=
        le_trans (sub_le_iff_le_add'.mp (abs_le.mp h17).2) (by linarith)
      exact term_ge hρ hint0 hge hI hIup hδ0
    · rw [if_neg hint, zero_mul, zero_mul]
      have hq0 : 0 ≤ (∫ u, deriv (deriv (cgfK (wC w C))) (tiltOf w J + u) *
          ∏ i ∈ C, phi (tiltP w (tiltOf w J) i) u (x i)) / normI (wC w C) (#(C.filter fun i => x i = true) : ℤ) :=
        div_nonneg (le_trans hint0 hge) hI.le
      exact mul_nonneg hρ hq0
  -- assembly
  have h31 := eq_3_1_at_mean hw f x hx
  have hempty : 0 ≤ nu f (∅ : Finset (Fin N)) *
      ∏ i, rho (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) (x i) :=
    mul_nonneg (nu_nonneg hf0.le hf1'.le _)
      (Finset.prod_nonneg fun i _ => rho_nonneg (hπ01 i).1 (hπ01 i).2 (hq01 i).1 (hq01 i).2 (x i))
  have hnotint : ¬ childInterior κ f N (∅ : Finset (Fin N)).card ((∅ : Finset (Fin N)).filter fun i => x i = true).card := by
    rintro ⟨h1, -⟩
    simp only [Finset.card_empty, Nat.cast_zero] at h1
    linarith
  have hsumT : (1 - δ₁) * ∑ C : Finset (Fin N),
        (if childInterior κ f N C.card (C.filter fun i => x i = true).card then 1 else 0) *
          ∫ u in (-r₀)..r₀, subsetW f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x C ≤
      ∑ C ∈ (univ : Finset (Finset (Fin N))).erase ∅,
        nu f C * (∏ i ∈ Cᶜ, rho (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) (x i)) *
          ((∫ u, deriv (deriv (cgfK (wC w C))) (tiltOf w J + u) *
              ∏ i ∈ C, phi (tiltP w (tiltOf w J) i) u (x i)) /
            normI (wC w C) (#(C.filter fun i => x i = true) : ℤ)) := by
    rw [Finset.mul_sum, ← Finset.sum_erase _ (a := (∅ : Finset (Fin N))) (by rw [if_neg hnotint]; ring)]
    exact Finset.sum_le_sum fun C hC => by
      have := hT C hC
      linarith
  -- the integral identity and the bulk bound
  have hcont : ∀ C : Finset (Fin N),
      Continuous (fun u => subsetW f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x C) :=
    fun C => continuous_subsetW x C
  have hswap : ∑ C : Finset (Fin N),
        (if childInterior κ f N C.card (C.filter fun i => x i = true).card then 1 else 0) *
          ∫ u in (-r₀)..r₀, subsetW f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x C =
      ∫ u in (-r₀)..r₀, ∑ C : Finset (Fin N),
        (if childInterior κ f N C.card (C.filter fun i => x i = true).card then 1 else 0) *
          subsetW f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x C := by
    rw [intervalIntegral.integral_finsetSum fun C _ => ((hcont C).const_mul _).intervalIntegrable _ _]
    refine Finset.sum_congr rfl fun C _ => ?_
    rw [intervalIntegral.integral_const_mul]
  have hbulk : (1 - e₄) * ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u +
        Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) * Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x ≤
      ∫ u in (-r₀)..r₀, ∑ C : Finset (Fin N),
        (if childInterior κ f N C.card (C.filter fun i => x i = true).card then 1 else 0) *
          subsetW f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x C := by
    rw [← intervalIntegral.integral_const_mul]
    refine intervalIntegral.integral_mono_on (by linarith) ?_ ?_ fun u hu => ?_
    · exact (continuous_const.mul ((continuous_finsetSum _ fun C _ => hcont C).congr fun u => hsumW u)).intervalIntegrable _ _
    · exact (continuous_finsetSum _ fun C _ => (hcont C).const_mul _).intervalIntegrable _ _
    · have hu' : |u| ≤ r₀ := abs_le.mpr ⟨hu.1, hu.2⟩
      rw [← hsumW u]
      exact hD u hu'
  have hint0 : 0 ≤ ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u +
        Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) * Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x :=
    intervalIntegral.integral_nonneg (by linarith) fun u _ =>
      (mul_pos (Real.exp_pos _) (Gam_pos hf0 hf1' hπ01 hq01 hN u x)).le
  rw [h31]
  set Iexp := ∫ u in (-r₀)..r₀, Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u +
        Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) * Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x
    with hIexp
  by_cases hδ1 : 1 - δ₁ < 0
  · have hlhs : (1 - (δ₁ + e₄)) * P₀ * Iexp ≤ 0 := by
      have : 1 - (δ₁ + e₄) ≤ 0 := by linarith
      exact mul_nonpos_of_nonpos_of_nonneg (mul_nonpos_of_nonpos_of_nonneg this hP0.le) hint0
    rw [← h31]
    linarith
  have hδ1' : 0 ≤ 1 - δ₁ := not_lt.mp hδ1
  rw [hswap] at hsumT
  have hchain : (1 - δ₁) * ((1 - e₄) * Iexp) ≤
      ∑ C ∈ (univ : Finset (Finset (Fin N))).erase ∅,
        nu f C * (∏ i ∈ Cᶜ, rho (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) (x i)) *
          ((∫ u, deriv (deriv (cgfK (wC w C))) (tiltOf w J + u) *
              ∏ i ∈ C, phi (tiltP w (tiltOf w J) i) u (x i)) /
            normI (wC w C) (#(C.filter fun i => x i = true) : ℤ)) :=
    le_trans (mul_le_mul_of_nonneg_left hbulk hδ1') hsumT
  have hprod : (1 - (δ₁ + e₄)) * Iexp ≤ (1 - δ₁) * ((1 - e₄) * Iexp) := by
    have h1 : 0 ≤ δ₁ * e₄ * Iexp := mul_nonneg (mul_nonneg hδ0 he0) hint0
    have h2 : (1 - δ₁) * ((1 - e₄) * Iexp) - (1 - (δ₁ + e₄)) * Iexp = δ₁ * e₄ * Iexp := by ring
    linarith
  calc (1 - (δ₁ + e₄)) * P₀ * Iexp = P₀ * ((1 - (δ₁ + e₄)) * Iexp) := by ring
    _ ≤ P₀ * ((1 - δ₁) * ((1 - e₄) * Iexp)) := mul_le_mul_of_nonneg_left hprod hP0.le
    _ ≤ P₀ * (nu f ∅ * ∏ i, rho (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) (x i) +
          ∑ C ∈ (univ : Finset (Finset (Fin N))).erase ∅,
            nu f C * (∏ i ∈ Cᶜ, rho (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) (x i)) *
              ((∫ u, deriv (deriv (cgfK (wC w C))) (tiltOf w J + u) *
                  ∏ i ∈ C, phi (tiltP w (tiltOf w J) i) u (x i)) /
                normI (wC w C) (#(C.filter fun i => x i = true) : ℤ))) := by
        refine mul_le_mul_of_nonneg_left ?_ hP0.le
        linarith

/-- **`ε₁ ≤ C/ℓ`** (App Q l.669): with `ℓ = f√N ≥ 1` and `f ≤ 1/4` (so `fN ≥ 4ℓ²`),
`C₀ √(log(fN))/(fN) + 4e^{−cfN} ≤ (C₀/2 + 1/c)/ℓ`. -/
theorem eps1_le {C₀ c f : ℝ} {N : ℕ} (hC₀ : 0 ≤ C₀) (hc : 0 < c) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4)
    (hℓ : 1 ≤ ell f N) :
    C₀ * Real.sqrt (Real.log (f * N)) / (f * N) + 4 * Real.exp (-(c * (f * N))) ≤
      (C₀ / 2 + 1 / c) / ell f N := by
  have hl2 := ell_sq f N
  have hℓ0 : 0 < ell f N := by linarith
  have hfN4 : 4 * ell f N ^ 2 ≤ f * N := by
    rw [hl2]
    have hN0 : (0 : ℝ) ≤ N := Nat.cast_nonneg N
    have : 0 ≤ f * N := mul_nonneg hf0.le hN0
    nlinarith
  have hfN0 : 0 < f * N := by nlinarith
  -- `√(log y)/y ≤ 1/√y ≤ 1/(2ℓ)`
  have hsq : Real.sqrt (Real.log (f * N)) ≤ Real.sqrt (f * N) :=
    Real.sqrt_le_sqrt (by have := Real.log_le_sub_one_of_pos hfN0; linarith)
  have hsfN : 2 * ell f N ≤ Real.sqrt (f * N) := by
    rw [show 2 * ell f N = Real.sqrt ((2 * ell f N) ^ 2) by rw [Real.sqrt_sq (by linarith)]]
    exact Real.sqrt_le_sqrt (by nlinarith)
  have h1 : Real.sqrt (Real.log (f * N)) / (f * N) ≤ 1 / (2 * ell f N) := by
    have hs0 : 0 < Real.sqrt (f * N) := Real.sqrt_pos.mpr hfN0
    have e : Real.sqrt (f * N) / (f * N) = 1 / Real.sqrt (f * N) := by
      rw [div_eq_div_iff hfN0.ne' hs0.ne', one_mul, Real.mul_self_sqrt hfN0.le]
    calc Real.sqrt (Real.log (f * N)) / (f * N) ≤ Real.sqrt (f * N) / (f * N) :=
          div_le_div_of_nonneg_right hsq hfN0.le
      _ = 1 / Real.sqrt (f * N) := e
      _ ≤ 1 / (2 * ell f N) := one_div_le_one_div_of_le (by positivity) hsfN
  -- `e^{−cfN} ≤ 1/(c fN) ≤ 1/(4cℓ²) ≤ 1/(4cℓ)`
  have h2 : Real.exp (-(c * (f * N))) ≤ 1 / (4 * c * ell f N) := by
    have hcfN : 0 < c * (f * N) := mul_pos hc hfN0
    have he : Real.exp (-(c * (f * N))) * (1 + c * (f * N)) ≤ 1 := by
      have := Real.add_one_le_exp (c * (f * N))
      have h3 : Real.exp (-(c * (f * N))) * Real.exp (c * (f * N)) = 1 := by
        rw [← Real.exp_add]; simp
      nlinarith [Real.exp_pos (-(c * (f * N)))]
    rw [le_div_iff₀ (by positivity)]
    have h4 : 4 * c * ell f N ≤ 1 + c * (f * N) := by nlinarith
    nlinarith [Real.exp_pos (-(c * (f * N)))]
  calc C₀ * Real.sqrt (Real.log (f * N)) / (f * N) + 4 * Real.exp (-(c * (f * N)))
      = C₀ * (Real.sqrt (Real.log (f * N)) / (f * N)) + 4 * Real.exp (-(c * (f * N))) := by ring
    _ ≤ C₀ * (1 / (2 * ell f N)) + 4 * (1 / (4 * c * ell f N)) :=
        add_le_add (mul_le_mul_of_nonneg_left h1 hC₀) (by linarith)
    _ = (C₀ / 2 + 1 / c) / ell f N := by
        field_simp

end Eq317

end A36W.RF.Cut2


==> anc/formal_companion/lean/src/A36W/RFSurvival.lean <==
/-
# A36W.RFSurvival -- App Q §4.8 (4.31)–(4.32): the survival rate, Theorem A item 4

Two-group branch.  Paper: App Q,
appendix_rf.tex
(sha256 b7ef323f…), §0 l.99 (Theorem A item 4) and §4.8 l.1117–1132 ((4.31)–(4.32)).  Namespace `A36W.RF.Cut3`.

OBJECTS REUSED, NOT REDEFINED.  RFGood (97ac447a…): `Qt`, `GoodState`, `GoodHist`, `DeltaT`, `deltaT`, `resT`,
`Qt_decomp` (D1), `Qt_last`, `terminal_last`, `schedLawE_singletons_resT`, `eq_4_14_hist` ((4.14) in the history
frame), `scale_compare` ((4.12)), `deltaT_le`, `three_rpow_le`, `good_prefMass_pos`, `root_goodHist`, `Qt_zero_nil`,
`Qt_nonneg`, `sum_Qt`.  RFFinal (651c8739…): `sliceSet` (`S_k`), `qSlice` (`Q(S_k)`), `mixLawE_rfMix_small`,
`qSlice_eq_massSupp`, `sum_supp_p`, `rf_shape_433`.  RFConstants (cf5d75de…): `Lnom` (`L_t`), `dLev` (`d`),
`dLev_cast`, `Msz_ge_four`, `Delta_ell_lower` ((4.26)), `sum_rounds_eq`, `geom_sum_le_one_div`, `exp_neg_le_one_div`,
`le_sqrt_of_sq_le`.  RFConstruction/RFLadder: `msz`, `Rof`, `Msz`, `frac`, `rfMix`, `four_sq_four_pow_le_msz`,
`Msz_succ_eq_msz`.  SchedPath: `stepWt`, `sum_stepWt`, `wfe_cons_sp`.  The shared library and Slice: `mixLawE`, `weightedOracle`,
`weightedTarget`, `weighted_exact`.  Rounds are 0-indexed (Lean round `t` is the paper's level `t + 1`;
`d = R − 1 − t`).

NEW DEFINITIONS.  `offQ` (the suffix kernel's mass off `S_k`, `= 1 − Q_t(S_k | h)` by `offQ_eq`); `eLev` (the
level-only first-exit bound `e_t`); `survRa`, `survGa`, `survBeta`, `survRb`, `survGb` (geometric ratios and sums);
`survC`, `survc` (`C = 2G_a + 4G_b`, `c = min(1/6, β)`, `β = (3/4)(9/50)(3κ₀²/8192)`); `survA0` (an `A₀` with
`C e^{−cA^{2/3}} ≤ 1/2`).

DISPLAY MAP.
* l.1119 "If a run never exits the good-state sets, its final suffix is exact, so its output lies on the target
  slice": `offQ_last` (at the last level a good state's suffix is the exact singleton chain, so `offQ = 0`).
* l.1119 "The event of any failure is therefore contained in the union of the first exits.  The conditional
  first-exit bounds are (4.14), under the actual sampler": `offQ_decomp` (D1 for the off-slice mass) and
  `first_exit` (backward induction over the rounds: from every good history at round `t`, the off-slice mass is at
  most `Σ_{s=t}^{R−1} e_s`).
* l.1121 "each first-exit probability at a good parent is at most `2e^{−M_{t+1}^{1/3}/6} + 4e^{−(3c/4)Δ_t²L_t²}`, a
  bound that is uniform over good parents": `exit_le_eLev` (`eq_4_14_hist` with `c = 9/50`, and `ℓ_t² ≥ (3/4)L_t²`
  from `scale_compare`).
* (4.31), first inequality: `eq_4_31_first` (`n ≥ 4m₀`; the start state is good, `root_goodHist`).
* (4.31), second inequality ("uniformly bounded using (4.3),(4.26); the smallest size is `m₀`"):
  `cube_root_msz_ge`, `size_term_le`, `density_term_le`, `sum_eLev_le`; with the exact small branch
  (`qSlice_small`), `eq_4_31` for every `n`.
* l.1128 "Increase `A₀` so that the right side is at most one half.  Then `−log(1−u) ≤ 2u` gives (4.32)":
  `survA0_spec`, `neg_log_one_sub_le_two`, `eq_4_32`.
* Bundled: `rf_survival` (one set of constants for both displays); in `ThmA3`'s binder shape: `rf_theoremA4`.

DEVIATIONS, said exactly.
* Stated for every positive array with `κ₀ n ≤ k ≤ (1 − κ₀) n`: no ratio bound `Λ` is used (`rf_theoremA4` takes
  `Λ` only to match `ThmA3`'s binders).  The constants depend only on `κ₀`, a fortiori only on `(Λ, κ₀)`.
* Constants are explicit: `c = 9/50` in `e_t` (RFGood's `eq_4_14`); `C = survC κ₀`, `c = survc κ₀` in (4.31); the
  printed (4.32) constant is `2·survC κ₀`.
* `Q(S_k)` is `qSlice k (mixLawE (weightedOracle n k w) (rfMix A _ n))`, the fair-completion output law; RFFair's
  `rfMix_law_supp` says the literal policy's law equals it on the target support, which is `S_k`.
* The first-exit event argument is formalized as an inequality for the off-slice mass along D1; no path space or
  stopping time is built: children that leave the good set are bounded by (4.14), children that stay good by the
  induction, and the last level is exact.

No hypothesis is a KL, TC or success-probability bound.
-/
import A36W.RFGood
import A36W.RFFinal
import A36W.RFConstants

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.RF.Cut3

open Finset AGF A36RW A36W.RFCandidate

section Survival

variable {n : ℕ}

/-! ## §1 The child state after one first block -/

theorem remaining_child {h : History n} {C S : Finset (Fin n)} (hC : C ⊆ remaining h) :
    remaining ((⟨remaining h \ C, S⟩ : Batch n) :: h) = C := by
  rw [remaining_cons]
  exact Finset.sdiff_sdiff_eq_self hC

theorem size_child {h : History n} {C S : Finset (Fin n)} (hC : C ⊆ remaining h) :
    size ((⟨remaining h \ C, S⟩ : Batch n) :: h) = C.card := by
  unfold size
  rw [remaining_child hC]

theorem quota_child {k : ℕ} {h : History n} (hwf : WFE h) {C S : Finset (Fin n)}
    (hS : S ⊆ remaining h \ C) :
    quota k ((⟨remaining h \ C, S⟩ : Batch n) :: h) = quota k h - (S.card : ℤ) := by
  have hd : Disjoint S (onesSet h) := by
    rw [Finset.disjoint_left]
    intro i hi hio
    exact (Finset.mem_sdiff.1 (Finset.sdiff_subset (hS hi))).2 (onesSet_subset_committed_of_WFE hwf hio)
  show (k : ℤ) - ((S ∪ onesSet h).card : ℤ) = (k : ℤ) - ((onesSet h).card : ℤ) - (S.card : ℤ)
  rw [Finset.card_union_of_disjoint hd]
  push_cast
  ring

theorem wfe_child {h : History n} (hwf : WFE h) {C S : Finset (Fin n)} (hS : S ⊆ remaining h \ C) :
    WFE ((⟨remaining h \ C, S⟩ : Batch n) :: h) :=
  wfe_cons_sp hwf Finset.sdiff_subset hS

/-- A child is a good history at round `t + 1` exactly when its state `(|C|, J − |S|)` is good. -/
theorem goodHist_child_iff {A κ₀ : ℝ} {k t : ℕ} {h : History n} (hwf : WFE h) {C S : Finset (Fin n)}
    (hC : C ⊆ remaining h) (hS : S ⊆ remaining h \ C) :
    GoodHist A κ₀ k (t + 1) ((⟨remaining h \ C, S⟩ : Batch n) :: h) ↔
      GoodState A κ₀ n (t + 1) C.card (quota k h - (S.card : ℤ)) := by
  unfold GoodHist
  rw [size_child hC, quota_child hwf hS]
  exact ⟨fun h' => h'.2, fun h' => ⟨wfe_child hwf hS, h'⟩⟩

/-! ## §2 Weights of the first block -/

theorem stepWt_w_nonneg {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (h : History n) (B S : Finset (Fin n)) :
    0 ≤ stepWt (weightedOracle n k w) h B S := by
  unfold stepWt batchLaw
  split_ifs
  · refine Finset.prod_nonneg fun i _ => ?_
    split_ifs
    · exact sliceMarg_nonneg (fun l _ => (hw l).le) _ i
    · exact sub_nonneg.2 (sliceMarg_le_one (fun l _ => (hw l).le) _ i)
  · positivity

theorem nu_w_nonneg {A : ℝ} (hA : 1 ≤ A) {t : ℕ} (ht : t < Rof A n) (F C : Finset (Fin n)) (hC : C ⊆ F) :
    0 ≤ batchWeight F (fun _ => frac A n t) C := by
  obtain ⟨h0, h1⟩ := frac_mem hA (⟨t, ht⟩ : Fin (Rof A n))
  exact batchWeight_nonneg F _ (fun _ _ => h0) (fun _ _ => h1) hC

/-- The first block's weights have total mass one. -/
theorem sum_firstBlock {A : ℝ} {t k : ℕ} {w : Fin n → ℝ} (h : History n) :
    ∑ C ∈ (remaining h).powerset, batchWeight (remaining h) (fun _ => frac A n t) C *
      ∑ S ∈ (remaining h \ C).powerset, stepWt (weightedOracle n k w) h (remaining h \ C) S = 1 := by
  simp_rw [sum_stepWt, mul_one]
  exact Tools.sum_batchWeight (remaining h) _

/-! ## §3 The off-slice mass of a suffix kernel -/

/-- `1 − Q_t(S_k | h)`: the mass `Q_t(· | h)` puts off the target slice `S_k`. -/
noncomputable def offQ (A : ℝ) (n t k : ℕ) (w : Fin n → ℝ) (h : History n) : ℝ :=
  ∑ x ∈ (RF.Final.sliceSet n k)ᶜ, Qt A n t (weightedOracle n k w) h x

theorem offQ_eq (A : ℝ) (t k : ℕ) (w : Fin n → ℝ) (h : History n) :
    offQ A n t k w h = 1 - ∑ x ∈ RF.Final.sliceSet n k, Qt A n t (weightedOracle n k w) h x := by
  have h1 := Finset.sum_compl_add_sum (RF.Final.sliceSet n k) (fun x => Qt A n t (weightedOracle n k w) h x)
  rw [sum_Qt] at h1
  unfold offQ
  linarith

theorem offQ_nonneg {A : ℝ} (hA : 1 ≤ A) {t k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n}
    (hwf : WFE h) : 0 ≤ offQ A n t k w h :=
  Finset.sum_nonneg fun x _ => Qt_nonneg hA hw hwf x

theorem offQ_le_one {A : ℝ} (hA : 1 ≤ A) {t k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n}
    (hwf : WFE h) : offQ A n t k w h ≤ 1 := by
  rw [offQ_eq]
  have : 0 ≤ ∑ x ∈ RF.Final.sliceSet n k, Qt A n t (weightedOracle n k w) h x :=
    Finset.sum_nonneg fun x _ => Qt_nonneg hA hw hwf x
  linarith

/-- **The first-block decomposition of the off-slice mass** (from RFGood's D1 `Qt_decomp`). -/
theorem offQ_decomp {A : ℝ} {t k : ℕ} (ht : t < Rof A n) {w : Fin n → ℝ} (h : History n) :
    offQ A n t k w h =
      ∑ C ∈ (remaining h).powerset, batchWeight (remaining h) (fun _ => frac A n t) C *
        ∑ S ∈ (remaining h \ C).powerset, stepWt (weightedOracle n k w) h (remaining h \ C) S *
          offQ A n (t + 1) k w ((⟨remaining h \ C, S⟩ : Batch n) :: h) := by
  unfold offQ
  simp_rw [Qt_decomp ht h, Finset.mul_sum]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl fun C _ => ?_
  rw [Finset.sum_comm]

/-! ## §4 The exit bound (4.14) at a good parent, in level-only form -/

/-- **The level-only first-exit bound** `e_t = 2e^{−M_{t+1}^{1/3}/6} + 4e^{−(3c/4)Δ_t²L_t²}` with `c = 9/50`
(App Q l.1121, (4.31)). -/
noncomputable def eLev (A κ₀ : ℝ) (n s : ℕ) : ℝ :=
  2 * Real.exp (-(((Msz A n (s + 1) : ℕ) : ℝ) ^ (1 / 3 : ℝ) / 6)) +
    4 * Real.exp (-(3 / 4 * (9 / 50) * DeltaT A κ₀ n s ^ 2 * Lnom A n s ^ 2))

theorem eLev_nonneg (A κ₀ : ℝ) (n s : ℕ) : 0 ≤ eLev A κ₀ n s := by
  unfold eLev; positivity

/-- **(4.14) at a good parent, uniformly over good parents** (App Q l.1121): the probability of leaving the good
set in the first block is at most `e_t`, which depends on nothing but the level. -/
theorem exit_le_eLev {A κ₀ : ℝ} (hA : 64 ≤ A) (hκ : 0 < κ₀) {k : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ}
    (ht : t < Rof A n) {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n}
    (hg : GoodState A κ₀ n t (size h) (quota k h)) :
    ∑ C ∈ (remaining h).powerset, batchWeight (remaining h) (fun _ => frac A n t) C *
        ∑ S ∈ (remaining h \ C).powerset.filter (fun S : Finset (Fin n) =>
            ¬ GoodState A κ₀ n (t + 1) C.card (quota k h - (S.card : ℤ))),
          stepWt (weightedOracle n k w) h (remaining h \ C) S
      ≤ eLev A κ₀ n t := by
  have hA1 : 1 ≤ A := by linarith
  have hδ : deltaT A n t ≤ 1 / 4 := (deltaT_le hA1 ht.le).trans (three_rpow_le hA)
  have hM : 0 < Msz A n t := by
    have := Msz_ge_four hA1 hn ht.le
    have : (0 : ℝ) < ((Msz A n t : ℕ) : ℝ) := by linarith
    exact_mod_cast this
  have h14 := eq_4_14_hist hA hκ hn ht hw hg
  obtain ⟨hsc, -⟩ := scale_compare hM hg hδ
  have hl0 : 0 ≤ Real.sqrt (3 / 4) * (frac A n t * Real.sqrt (Msz A n t : ℝ)) := by
    have := frac_nonneg A n t; positivity
  have hsq : 3 / 4 * Lnom A n t ^ 2 ≤ Cut2.ell (frac A n t) (size h) ^ 2 := by
    have h2 := pow_le_pow_left₀ hl0 hsc 2
    have h34 : Real.sqrt (3 / 4) ^ 2 = 3 / 4 := Real.sq_sqrt (by norm_num)
    have hL : frac A n t * Real.sqrt (Msz A n t : ℝ) = Lnom A n t := rfl
    rw [mul_pow, h34, hL] at h2
    exact h2
  have hD2 : 0 ≤ DeltaT A κ₀ n t ^ 2 := sq_nonneg _
  have hexp : Real.exp (-(9 / 50 * DeltaT A κ₀ n t ^ 2 * Cut2.ell (frac A n t) (size h) ^ 2))
      ≤ Real.exp (-(3 / 4 * (9 / 50) * DeltaT A κ₀ n t ^ 2 * Lnom A n t ^ 2)) := by
    apply Real.exp_le_exp.2
    nlinarith
  unfold eLev
  linarith

/-! ## §5 The first-exit argument (App Q l.1119–1126) -/

/-- At the last level a good state's suffix sampler is exact, so it puts no mass off the slice. -/
theorem offQ_last {A κ₀ : ℝ} (hA : 64 ≤ A) (hκ : 0 < κ₀) {k : ℕ} (hn : 4 * msz A 0 ≤ n) {w : Fin n → ℝ}
    (hw : ∀ i, 0 < w i) (hk : k ≤ n) {h : History n} (hg : GoodHist A κ₀ k (Rof A n) h) :
    offQ A n (Rof A n) k w h = 0 := by
  have hA1 : 1 ≤ A := by linarith
  have hδ : deltaT A n (Rof A n) ≤ 1 / 4 := (deltaT_le hA1 le_rfl).trans (three_rpow_le hA)
  have hpos := good_prefMass_pos hκ le_rfl hw hk hg (by linarith)
  unfold offQ
  refine Finset.sum_eq_zero fun x hx => ?_
  rw [Qt_last, terminal_last hA1 hn hg.2 hδ, schedLawE_singletons_resT hw hk hg.1 hpos x]
  have hxk : ¬ #(wordOnes x) = k := by
    intro hc
    exact (Finset.mem_compl.1 hx) (by simp [RF.Final.sliceSet, hc])
  unfold resT
  split_ifs
  · have : (weightedTarget n k w hw hk).p x = 0 := by
      show wslice w k (wordOnes x) = 0
      unfold wslice
      rw [if_neg hxk]
    rw [this, zero_div]
  · rfl

/-- **The first-exit bound (App Q (4.31), first inequality), in the real sampler's history frame**: from every good
history at Lean round `t ≤ R`, the suffix kernel's mass off the target slice is at most `Σ_{s=t}^{R−1} e_s`. -/
theorem first_exit {A κ₀ : ℝ} (hA : 64 ≤ A) (hκ : 0 < κ₀) {k : ℕ} (hn : 4 * msz A 0 ≤ n) {w : Fin n → ℝ}
    (hw : ∀ i, 0 < w i) (hk : k ≤ n) :
    ∀ t : ℕ, t ≤ Rof A n → ∀ h : History n, GoodHist A κ₀ k t h →
      offQ A n t k w h ≤ ∑ s ∈ Ico t (Rof A n), eLev A κ₀ n s := by
  have hA1 : 1 ≤ A := by linarith
  have key : ∀ j t : ℕ, t + j = Rof A n → ∀ h : History n, GoodHist A κ₀ k t h →
      offQ A n t k w h ≤ ∑ s ∈ Ico t (Rof A n), eLev A κ₀ n s := by
    intro j
    induction j with
    | zero =>
        intro t ht h hg
        have htR : t = Rof A n := by omega
        subst htR
        rw [offQ_last hA hκ hn hw hk hg, Finset.Ico_self, Finset.sum_empty]
    | succ j ih =>
        intro t ht h hg
        have htR : t < Rof A n := by omega
        set E' : ℝ := ∑ s ∈ Ico (t + 1) (Rof A n), eLev A κ₀ n s with hE'
        have hE0 : 0 ≤ E' := Finset.sum_nonneg fun s _ => eLev_nonneg A κ₀ n s
        have hwf := hg.1
        -- per-child bound
        have hchild : ∀ C ∈ (remaining h).powerset, ∀ S ∈ (remaining h \ C).powerset,
            stepWt (weightedOracle n k w) h (remaining h \ C) S *
                offQ A n (t + 1) k w ((⟨remaining h \ C, S⟩ : Batch n) :: h)
              ≤ stepWt (weightedOracle n k w) h (remaining h \ C) S * E' +
                stepWt (weightedOracle n k w) h (remaining h \ C) S *
                  (if ¬ GoodState A κ₀ n (t + 1) C.card (quota k h - (S.card : ℤ)) then 1 else 0) := by
          intro C hC S hS
          have hCs : C ⊆ remaining h := Finset.mem_powerset.1 hC
          have hSs : S ⊆ remaining h \ C := Finset.mem_powerset.1 hS
          have hst := stepWt_w_nonneg (k := k) hw h (remaining h \ C) S
          by_cases hG : GoodState A κ₀ n (t + 1) C.card (quota k h - (S.card : ℤ))
          · have hgc : GoodHist A κ₀ k (t + 1) ((⟨remaining h \ C, S⟩ : Batch n) :: h) :=
              (goodHist_child_iff hwf hCs hSs).2 hG
            have := ih (t + 1) (by omega) _ hgc
            rw [if_neg (not_not.2 hG), mul_zero, add_zero]
            exact mul_le_mul_of_nonneg_left this hst
          · rw [if_pos hG, mul_one]
            have h1 := offQ_le_one (t := t + 1) (k := k) hA1 hw (wfe_child hwf hSs)
            nlinarith
        have hexit := exit_le_eLev hA hκ hn htR hw hg.2
        calc offQ A n t k w h
            = ∑ C ∈ (remaining h).powerset, batchWeight (remaining h) (fun _ => frac A n t) C *
                ∑ S ∈ (remaining h \ C).powerset, stepWt (weightedOracle n k w) h (remaining h \ C) S *
                  offQ A n (t + 1) k w ((⟨remaining h \ C, S⟩ : Batch n) :: h) := offQ_decomp htR h
          _ ≤ ∑ C ∈ (remaining h).powerset, batchWeight (remaining h) (fun _ => frac A n t) C *
                ∑ S ∈ (remaining h \ C).powerset,
                  (stepWt (weightedOracle n k w) h (remaining h \ C) S * E' +
                    stepWt (weightedOracle n k w) h (remaining h \ C) S *
                      (if ¬ GoodState A κ₀ n (t + 1) C.card (quota k h - (S.card : ℤ)) then 1 else 0)) := by
              refine Finset.sum_le_sum fun C hC => ?_
              exact mul_le_mul_of_nonneg_left (Finset.sum_le_sum fun S hS => hchild C hC S hS)
                (nu_w_nonneg hA1 htR _ C (Finset.mem_powerset.1 hC))
          _ = E' * (∑ C ∈ (remaining h).powerset, batchWeight (remaining h) (fun _ => frac A n t) C *
                ∑ S ∈ (remaining h \ C).powerset, stepWt (weightedOracle n k w) h (remaining h \ C) S) +
              ∑ C ∈ (remaining h).powerset, batchWeight (remaining h) (fun _ => frac A n t) C *
                ∑ S ∈ (remaining h \ C).powerset.filter (fun S : Finset (Fin n) =>
                    ¬ GoodState A κ₀ n (t + 1) C.card (quota k h - (S.card : ℤ))),
                  stepWt (weightedOracle n k w) h (remaining h \ C) S := by
              rw [Finset.mul_sum, ← Finset.sum_add_distrib]
              refine Finset.sum_congr rfl fun C _ => ?_
              rw [Finset.sum_add_distrib, Finset.sum_filter, ← Finset.sum_mul]
              simp only [mul_ite, mul_one, mul_zero]
              ring
          _ = E' + ∑ C ∈ (remaining h).powerset, batchWeight (remaining h) (fun _ => frac A n t) C *
                ∑ S ∈ (remaining h \ C).powerset.filter (fun S : Finset (Fin n) =>
                    ¬ GoodState A κ₀ n (t + 1) C.card (quota k h - (S.card : ℤ))),
                  stepWt (weightedOracle n k w) h (remaining h \ C) S := by
              rw [sum_firstBlock, mul_one]
          _ ≤ E' + eLev A κ₀ n t := by linarith
          _ = ∑ s ∈ Ico t (Rof A n), eLev A κ₀ n s := by
              rw [Finset.sum_eq_sum_Ico_succ_bot htR, hE']
              ring
  intro t ht h hg
  exact key (Rof A n - t) t (by omega) h hg


/-! ## §6 The root: (4.31), first inequality, for the RF mixture -/

theorem mix_eq_Qt0 {A : ℝ} (hA : 1 ≤ A) (hn : 4 * msz A 0 ≤ n) (o : Oracle n) :
    mixLawE o (rfMix A hA n) = Qt A n 0 o [] :=
  funext fun x => (Qt_zero_nil hA hn o x).symm

/-- **(4.31), first inequality, for the sampler** (App Q l.1119–1124): for `n ≥ 4m₀` the start state is good
(`root_goodHist`), so `1 − Q(S_k) ≤ Σ_{t=1}^R (2e^{−M_{t+1}^{1/3}/6} + 4e^{−(3c/4)Δ_t²L_t²})`, `c = 9/50`. -/
theorem eq_4_31_first {A κ₀ : ℝ} (hA : 64 ≤ A) (hκ : 0 < κ₀) {k : ℕ} (hn : 4 * msz A 0 ≤ n) {w : Fin n → ℝ}
    (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hk0 : κ₀ * n ≤ k) (hk1 : (k : ℝ) ≤ (1 - κ₀) * n) :
    1 - RF.Final.qSlice k (mixLawE (weightedOracle n k w) (rfMix A (by linarith) n))
      ≤ ∑ t ∈ range (Rof A n), eLev A κ₀ n t := by
  have hA1 : 1 ≤ A := by linarith
  have hn0 : 0 < n := by have := msz_pos hA1 0; omega
  rw [mix_eq_Qt0 hA1 hn]
  have h := first_exit hA hκ hn hw hk 0 (Nat.zero_le _) [] (root_goodHist hn0 hk0 hk1)
  rw [offQ_eq, ← Finset.range_eq_Ico] at h
  unfold RF.Final.qSlice
  exact h

/-! ## §7 The level sum is at most `C e^{−cA^{2/3}}` (App Q l.1125–1128, via (4.3) and (4.26)) -/

/-- `e^{−1/18}`, `G_a = 1/(1 − e^{−1/18})`. -/
noncomputable def survRa : ℝ := Real.exp (-(1 / 18))
noncomputable def survGa : ℝ := 1 / (1 - survRa)
/-- `β = (3/4)(9/50)(3κ₀²/8192)`, `r_b = e^{−β}`, `G_b = 1/(1 − r_b)`. -/
noncomputable def survBeta (κ₀ : ℝ) : ℝ := 3 / 4 * (9 / 50) * (3 * κ₀ ^ 2 / 8192)
noncomputable def survRb (κ₀ : ℝ) : ℝ := Real.exp (-(survBeta κ₀))
noncomputable def survGb (κ₀ : ℝ) : ℝ := 1 / (1 - survRb κ₀)
/-- The survival constants: `C = 2G_a + 4G_b`, `c = min(1/6, β)`; they depend only on `κ₀`. -/
noncomputable def survC (κ₀ : ℝ) : ℝ := 2 * survGa + 4 * survGb κ₀
noncomputable def survc (κ₀ : ℝ) : ℝ := min (1 / 6) (survBeta κ₀)

theorem survRa_lt_one : survRa < 1 := by
  unfold survRa
  calc Real.exp (-(1 / 18)) < Real.exp 0 := Real.exp_lt_exp.2 (by norm_num)
    _ = 1 := Real.exp_zero
theorem survRa_nonneg : 0 ≤ survRa := (Real.exp_pos _).le
theorem survBeta_pos {κ₀ : ℝ} (hκ : 0 < κ₀) : 0 < survBeta κ₀ := by unfold survBeta; positivity
theorem survRb_lt_one {κ₀ : ℝ} (hκ : 0 < κ₀) : survRb κ₀ < 1 := by
  unfold survRb
  calc Real.exp (-(survBeta κ₀)) < Real.exp 0 := Real.exp_lt_exp.2 (by linarith [survBeta_pos hκ])
    _ = 1 := Real.exp_zero
theorem survRb_nonneg (κ₀ : ℝ) : 0 ≤ survRb κ₀ := (Real.exp_pos _).le
theorem survGa_pos : 0 < survGa := by unfold survGa; have := survRa_lt_one; exact one_div_pos.2 (by linarith)
theorem survGb_pos {κ₀ : ℝ} (hκ : 0 < κ₀) : 0 < survGb κ₀ := by
  unfold survGb; have := survRb_lt_one hκ; exact one_div_pos.2 (by linarith)
theorem survC_pos {κ₀ : ℝ} (hκ : 0 < κ₀) : 0 < survC κ₀ := by
  unfold survC; have := survGa_pos; have := survGb_pos hκ; positivity
theorem survc_pos {κ₀ : ℝ} (hκ : 0 < κ₀) : 0 < survc κ₀ := by
  unfold survc; exact lt_min (by norm_num) (survBeta_pos hκ)

/-- `A^{2/3}(1 + d/3) ≤ m_d^{1/3}` (from `m_d ≥ 4A²4^d`, (4.3)). -/
theorem cube_root_msz_ge {A : ℝ} (hA : 1 ≤ A) (d : ℕ) :
    A ^ ((2 : ℝ) / 3) * (1 + (d : ℝ) / 3) ≤ ((msz A d : ℕ) : ℝ) ^ ((1 : ℝ) / 3) := by
  have hA0 : 0 < A := by linarith
  have hm : 0 < ((msz A d : ℕ) : ℝ) := by exact_mod_cast msz_pos hA d
  set y : ℝ := ((msz A d : ℕ) : ℝ) ^ ((1 : ℝ) / 3) with hy
  have hy0 : 0 ≤ y := Real.rpow_nonneg hm.le _
  have hy3 : y ^ 3 = ((msz A d : ℕ) : ℝ) := by
    rw [hy, ← Real.rpow_natCast, ← Real.rpow_mul hm.le]; norm_num
  have ha3 : (A ^ ((2 : ℝ) / 3)) ^ 3 = A ^ 2 := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul hA0.le]; norm_num
  have hb : 1 + (d : ℝ) / 3 ≤ (4 / 3 : ℝ) ^ d := by
    have := one_add_mul_le_pow (a := (1 / 3 : ℝ)) (by norm_num) d
    have h43 : (1 + 1 / 3 : ℝ) = 4 / 3 := by norm_num
    rw [h43] at this
    linarith
  have hb3 : (1 + (d : ℝ) / 3) ^ 3 ≤ (4 : ℝ) ^ d := by
    have h0 : 0 ≤ 1 + (d : ℝ) / 3 := by positivity
    calc (1 + (d : ℝ) / 3) ^ 3 ≤ ((4 / 3 : ℝ) ^ d) ^ 3 := pow_le_pow_left₀ h0 hb 3
      _ = ((4 / 3 : ℝ) ^ 3) ^ d := by rw [← pow_mul, ← pow_mul, mul_comm]
      _ ≤ (4 : ℝ) ^ d := by gcongr; norm_num
  have hz0 : 0 ≤ A ^ ((2 : ℝ) / 3) * (1 + (d : ℝ) / 3) := by positivity
  have hmsz := four_sq_four_pow_le_msz hA d
  apply le_of_pow_le_pow_left₀ (n := 3) (by norm_num) hy0
  rw [mul_pow, ha3, hy3]
  have hA2 : 0 ≤ A ^ 2 := sq_nonneg A
  have h4 : (0 : ℝ) ≤ 4 ^ d := by positivity
  nlinarith

theorem one_le_rpow_two_thirds {A : ℝ} (hA : 1 ≤ A) : 1 ≤ A ^ ((2 : ℝ) / 3) :=
  Real.one_le_rpow hA (by norm_num)

theorem rpow_two_thirds_le_sq {A : ℝ} (hA : 1 ≤ A) : A ^ ((2 : ℝ) / 3) ≤ A ^ 2 := by
  have h := Real.rpow_le_rpow_of_exponent_le hA (show (2 : ℝ) / 3 ≤ 2 by norm_num)
  rwa [show (2 : ℝ) = ((2 : ℕ) : ℝ) by norm_num, Real.rpow_natCast] at h

/-- The size term: `e^{−M_{t+1}^{1/3}/6} ≤ e^{−A^{2/3}/6} (e^{−1/18})^d`. -/
theorem size_term_le {A : ℝ} (hA : 1 ≤ A) {t : ℕ} (ht : t < Rof A n) :
    Real.exp (-(((Msz A n (t + 1) : ℕ) : ℝ) ^ (1 / 3 : ℝ) / 6))
      ≤ Real.exp (-(A ^ ((2 : ℝ) / 3) / 6)) * survRa ^ dLev A n t := by
  rw [Msz_succ_eq_msz ht]
  have hc := cube_root_msz_ge hA (Rof A n - 1 - t)
  have h1 := one_le_rpow_two_thirds hA
  have hd0 : (0 : ℝ) ≤ ((Rof A n - 1 - t : ℕ) : ℝ) := Nat.cast_nonneg _
  have heq : Real.exp (-(A ^ ((2 : ℝ) / 3) / 6)) * survRa ^ dLev A n t
      = Real.exp (-(A ^ ((2 : ℝ) / 3) / 6) + (dLev A n t : ℝ) * (-(1 / 18))) := by
    rw [Real.exp_add, Real.exp_nat_mul]; rfl
  rw [heq]
  apply Real.exp_le_exp.2
  unfold dLev
  nlinarith

/-- The density term: `e^{−(27/200)Δ_t²L_t²} ≤ e^{−βA^{2/3}} (e^{−β})^d`, via (4.26) at the nominal size. -/
theorem density_term_le {A κ₀ : ℝ} (hA : 1 ≤ A) (hκ : 0 < κ₀) (hn : 4 * msz A 0 ≤ n) {t : ℕ}
    (ht : t < Rof A n) :
    Real.exp (-(3 / 4 * (9 / 50) * DeltaT A κ₀ n t ^ 2 * Lnom A n t ^ 2))
      ≤ Real.exp (-(survBeta κ₀ * A ^ ((2 : ℝ) / 3))) * survRb κ₀ ^ dLev A n t := by
  have hΔ : κ₀ / 16 * (2 : ℝ) ^ (-(dLev A n t : ℝ) / 4) ≤ DeltaT A κ₀ n t := by
    unfold DeltaT
    rw [dLev_cast ht, neg_div]
  have hN1 : 3 / 4 * ((Msz A n t : ℕ) : ℝ) ≤ ((Msz A n t : ℕ) : ℝ) := by
    have : (0 : ℝ) ≤ ((Msz A n t : ℕ) : ℝ) := Nat.cast_nonneg _
    linarith
  have hD := Delta_ell_lower hA hκ hn ht hN1 hΔ
  have hL : Cut2.ell (frac A n t) (Msz A n t) = Lnom A n t := rfl
  rw [hL] at hD
  have h2d : (1 : ℝ) + dLev A n t ≤ 2 ^ dLev A n t := by
    have := one_add_mul_le_pow (a := (1 : ℝ)) (by norm_num) (dLev A n t)
    norm_num at this
    linarith
  have hA2 : 1 ≤ A ^ 2 := one_le_pow₀ hA
  have hA23 := rpow_two_thirds_le_sq hA
  have hβ := survBeta_pos hκ
  have hd0 : (0 : ℝ) ≤ (dLev A n t : ℝ) := Nat.cast_nonneg _
  have heq : Real.exp (-(survBeta κ₀ * A ^ ((2 : ℝ) / 3))) * survRb κ₀ ^ dLev A n t
      = Real.exp (-(survBeta κ₀ * A ^ ((2 : ℝ) / 3)) + (dLev A n t : ℝ) * (-(survBeta κ₀))) := by
    rw [Real.exp_add, Real.exp_nat_mul]; rfl
  rw [heq]
  apply Real.exp_le_exp.2
  have key : survBeta κ₀ * (A ^ 2 * 2 ^ dLev A n t) ≤ 3 / 4 * (9 / 50) * DeltaT A κ₀ n t ^ 2 * Lnom A n t ^ 2 := by
    unfold survBeta
    nlinarith
  have hX : survBeta κ₀ * A ^ ((2 : ℝ) / 3) + survBeta κ₀ * (dLev A n t : ℝ)
      ≤ survBeta κ₀ * (A ^ 2 * 2 ^ dLev A n t) := by
    have e1 : A ^ ((2 : ℝ) / 3) + (dLev A n t : ℝ) ≤ A ^ 2 * (1 + (dLev A n t : ℝ)) := by nlinarith
    have e2 : A ^ 2 * (1 + (dLev A n t : ℝ)) ≤ A ^ 2 * 2 ^ dLev A n t := by gcongr
    nlinarith
  nlinarith

/-- **(4.31), second inequality**: `Σ_{t=1}^R e_t ≤ C e^{−cA^{2/3}}`, `C = survC κ₀`, `c = survc κ₀`. -/
theorem sum_eLev_le {A κ₀ : ℝ} (hA : 1 ≤ A) (hκ : 0 < κ₀) (hn : 4 * msz A 0 ≤ n) :
    ∑ t ∈ range (Rof A n), eLev A κ₀ n t ≤ survC κ₀ * Real.exp (-(survc κ₀ * A ^ ((2 : ℝ) / 3))) := by
  have hsum : ∑ t ∈ range (Rof A n), eLev A κ₀ n t
      ≤ 2 * Real.exp (-(A ^ ((2 : ℝ) / 3) / 6)) * ∑ t ∈ range (Rof A n), survRa ^ dLev A n t
        + 4 * Real.exp (-(survBeta κ₀ * A ^ ((2 : ℝ) / 3))) * ∑ t ∈ range (Rof A n), survRb κ₀ ^ dLev A n t := by
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
    refine Finset.sum_le_sum fun t ht => ?_
    have ht' := Finset.mem_range.1 ht
    unfold eLev
    have h1 := size_term_le hA ht'
    have h2 := density_term_le hA hκ hn ht'
    nlinarith
  have hga : ∑ t ∈ range (Rof A n), survRa ^ dLev A n t ≤ survGa := by
    rw [sum_rounds_eq A n (fun d => survRa ^ d)]
    exact geom_sum_le_one_div survRa_nonneg survRa_lt_one _
  have hgb : ∑ t ∈ range (Rof A n), survRb κ₀ ^ dLev A n t ≤ survGb κ₀ := by
    rw [sum_rounds_eq A n (fun d => survRb κ₀ ^ d)]
    exact geom_sum_le_one_div (survRb_nonneg κ₀) (survRb_lt_one hκ) _
  have hA23 := one_le_rpow_two_thirds hA
  have hc1 : survc κ₀ ≤ 1 / 6 := min_le_left _ _
  have hc2 : survc κ₀ ≤ survBeta κ₀ := min_le_right _ _
  have he1 : Real.exp (-(A ^ ((2 : ℝ) / 3) / 6)) ≤ Real.exp (-(survc κ₀ * A ^ ((2 : ℝ) / 3))) := by
    apply Real.exp_le_exp.2; nlinarith
  have he2 : Real.exp (-(survBeta κ₀ * A ^ ((2 : ℝ) / 3))) ≤ Real.exp (-(survc κ₀ * A ^ ((2 : ℝ) / 3))) := by
    apply Real.exp_le_exp.2; nlinarith
  have hGa := survGa_pos
  have hGb := survGb_pos hκ
  have hpa : 0 ≤ ∑ t ∈ range (Rof A n), survRa ^ dLev A n t :=
    Finset.sum_nonneg fun t _ => pow_nonneg survRa_nonneg _
  have hpb : 0 ≤ ∑ t ∈ range (Rof A n), survRb κ₀ ^ dLev A n t :=
    Finset.sum_nonneg fun t _ => pow_nonneg (survRb_nonneg κ₀) _
  have hE1 := Real.exp_pos (-(A ^ ((2 : ℝ) / 3) / 6))
  have hE2 := Real.exp_pos (-(survBeta κ₀ * A ^ ((2 : ℝ) / 3)))
  have hE := Real.exp_pos (-(survc κ₀ * A ^ ((2 : ℝ) / 3)))
  have k1 : 2 * Real.exp (-(A ^ ((2 : ℝ) / 3) / 6)) * ∑ t ∈ range (Rof A n), survRa ^ dLev A n t
      ≤ 2 * survGa * Real.exp (-(survc κ₀ * A ^ ((2 : ℝ) / 3))) := by
    calc 2 * Real.exp (-(A ^ ((2 : ℝ) / 3) / 6)) * ∑ t ∈ range (Rof A n), survRa ^ dLev A n t
        ≤ 2 * Real.exp (-(survc κ₀ * A ^ ((2 : ℝ) / 3))) * survGa := by gcongr
      _ = 2 * survGa * Real.exp (-(survc κ₀ * A ^ ((2 : ℝ) / 3))) := by ring
  have k2 : 4 * Real.exp (-(survBeta κ₀ * A ^ ((2 : ℝ) / 3))) * ∑ t ∈ range (Rof A n), survRb κ₀ ^ dLev A n t
      ≤ 4 * survGb κ₀ * Real.exp (-(survc κ₀ * A ^ ((2 : ℝ) / 3))) := by
    calc 4 * Real.exp (-(survBeta κ₀ * A ^ ((2 : ℝ) / 3))) * ∑ t ∈ range (Rof A n), survRb κ₀ ^ dLev A n t
        ≤ 4 * Real.exp (-(survc κ₀ * A ^ ((2 : ℝ) / 3))) * survGb κ₀ := by gcongr
      _ = 4 * survGb κ₀ * Real.exp (-(survc κ₀ * A ^ ((2 : ℝ) / 3))) := by ring
  unfold survC
  nlinarith


/-! ## §8 (4.31)–(4.32) for the RF mixture -/

/-- The small branch (`n < 4m₀`, App Q l.864): the exact sampler's output law is the target, so `Q(S_k) = 1`. -/
theorem qSlice_small {A : ℝ} (hA : 1 ≤ A) {k : ℕ} (hn : n < 4 * msz A 0) {w : Fin n → ℝ} (hw : ∀ i, 0 < w i)
    (hk : k ≤ n) : RF.Final.qSlice k (mixLawE (weightedOracle n k w) (rfMix A hA n)) = 1 := by
  rw [RF.Final.mixLawE_rfMix_small hA hn (weighted_exact n k w hw hk), RF.Final.qSlice_eq_massSupp hk hw]
  exact RF.Final.sum_supp_p _

/-- **(4.31)**: `1 − Q(S_k) ≤ C e^{−cA^{2/3}}` for every `A ≥ 64` and every positive array with
`κ₀ n ≤ k ≤ (1 − κ₀) n` (both branches of the schedule). -/
theorem eq_4_31 {A κ₀ : ℝ} (hA : 64 ≤ A) (hκ : 0 < κ₀) {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i)
    (hk : k ≤ n) (hk0 : κ₀ * n ≤ k) (hk1 : (k : ℝ) ≤ (1 - κ₀) * n) :
    1 - RF.Final.qSlice k (mixLawE (weightedOracle n k w) (rfMix A (by linarith) n))
      ≤ survC κ₀ * Real.exp (-(survc κ₀ * A ^ ((2 : ℝ) / 3))) := by
  by_cases hn : 4 * msz A 0 ≤ n
  · exact (eq_4_31_first hA hκ hn hw hk hk0 hk1).trans (sum_eLev_le (by linarith) hκ hn)
  · rw [qSlice_small (by linarith) (by omega) hw hk, sub_self]
    exact (mul_pos (survC_pos hκ) (Real.exp_pos _)).le

/-- `−log(1 − u) ≤ 2u` for `0 ≤ u ≤ 1/2` (App Q l.1128). -/
theorem neg_log_one_sub_le_two {u : ℝ} (hu0 : 0 ≤ u) (hu : u ≤ 1 / 2) : -Real.log (1 - u) ≤ 2 * u := by
  have hx : 0 < 1 - u := by linarith
  have h := Real.one_sub_inv_le_log_of_pos hx
  have hinv : (1 - u)⁻¹ ≤ 1 + 2 * u := by
    rw [inv_eq_one_div, div_le_iff₀ hx]
    nlinarith
  linarith

/-- **§5's last `A₀` condition** ("the survival bound is at most one half", l.1208), with `A₀ = survA0 κ₀`. -/
noncomputable def survA0 (κ₀ : ℝ) : ℝ := max 64 ((2 * survC κ₀ / survc κ₀) ^ 2)

theorem survA0_spec {κ₀ A : ℝ} (hκ : 0 < κ₀) (hA : survA0 κ₀ ≤ A) :
    64 ≤ A ∧ survC κ₀ * Real.exp (-(survc κ₀ * A ^ ((2 : ℝ) / 3))) ≤ 1 / 2 := by
  have h64 : 64 ≤ A := le_trans (le_max_left _ _) hA
  have hsq : (2 * survC κ₀ / survc κ₀) ^ 2 ≤ A := le_trans (le_max_right _ _) hA
  have hC := survC_pos hκ
  have hc := survc_pos hκ
  have hA1 : 1 ≤ A := by linarith
  have hA0 : 0 < A := by linarith
  refine ⟨h64, ?_⟩
  have hK : 0 ≤ 2 * survC κ₀ / survc κ₀ := by positivity
  have hs : 2 * survC κ₀ / survc κ₀ ≤ Real.sqrt A := le_sqrt_of_sq_le hK hsq
  have hsr : Real.sqrt A ≤ A ^ ((2 : ℝ) / 3) := by
    rw [Real.sqrt_eq_rpow]
    exact Real.rpow_le_rpow_of_exponent_le hA1 (by norm_num)
  have hA23pos : 0 < A ^ ((2 : ℝ) / 3) := Real.rpow_pos_of_pos hA0 _
  have hpos : 0 < survc κ₀ * A ^ ((2 : ℝ) / 3) := by positivity
  have he := exp_neg_le_one_div hpos
  have hA23 : 2 * survC κ₀ / survc κ₀ ≤ A ^ ((2 : ℝ) / 3) := hs.trans hsr
  have hden : survc κ₀ * (2 * survC κ₀ / survc κ₀) ≤ survc κ₀ * A ^ ((2 : ℝ) / 3) :=
    mul_le_mul_of_nonneg_left hA23 hc.le
  have hden0 : 0 < survc κ₀ * (2 * survC κ₀ / survc κ₀) := by positivity
  calc survC κ₀ * Real.exp (-(survc κ₀ * A ^ ((2 : ℝ) / 3)))
      ≤ survC κ₀ * (1 / (survc κ₀ * A ^ ((2 : ℝ) / 3))) := mul_le_mul_of_nonneg_left he hC.le
    _ ≤ survC κ₀ * (1 / (survc κ₀ * (2 * survC κ₀ / survc κ₀))) :=
        mul_le_mul_of_nonneg_left (one_div_le_one_div_of_le hden0 hden) hC.le
    _ = 1 / 2 := by field_simp

/-- **(4.32)**: once `A ≥ A₀`, `Q(S_k) > 0` and `−log Q(S_k) ≤ 2C e^{−cA^{2/3}}`. -/
theorem eq_4_32 {A κ₀ : ℝ} (hκ : 0 < κ₀) (hA : survA0 κ₀ ≤ A) {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i)
    (hk : k ≤ n) (hk0 : κ₀ * n ≤ k) (hk1 : (k : ℝ) ≤ (1 - κ₀) * n) :
    0 < RF.Final.qSlice k (mixLawE (weightedOracle n k w) (rfMix A (by linarith [(survA0_spec hκ hA).1]) n)) ∧
      -Real.log (RF.Final.qSlice k (mixLawE (weightedOracle n k w) (rfMix A (by linarith [(survA0_spec hκ hA).1]) n)))
        ≤ 2 * survC κ₀ * Real.exp (-(survc κ₀ * A ^ ((2 : ℝ) / 3))) := by
  obtain ⟨h64, hhalf⟩ := survA0_spec hκ hA
  have hA1 : 1 ≤ A := by linarith
  set q : ℝ := RF.Final.qSlice k (mixLawE (weightedOracle n k w) (rfMix A hA1 n)) with hq
  have h31 := eq_4_31 h64 hκ hw hk hk0 hk1
  have hle1 : q ≤ 1 := (RF.Final.rf_shape_433 hA1 hk w hw).2.2.1
  set u : ℝ := 1 - q with hu
  have hu0 : 0 ≤ u := by rw [hu]; linarith
  have hu12 : u ≤ 1 / 2 := by rw [hu]; linarith
  have hqu : q = 1 - u := by rw [hu]; ring
  refine ⟨by rw [hqu]; linarith, ?_⟩
  rw [hqu]
  have := neg_log_one_sub_le_two hu0 hu12
  have h2 : 2 * u ≤ 2 * (survC κ₀ * Real.exp (-(survc κ₀ * A ^ ((2 : ℝ) / 3)))) := by
    rw [hu]; linarith
  linarith

end Survival

/-! ## §9 Theorem A item 4, bundled -/

/-- **App Q §4.8, (4.31)–(4.32), Theorem A item 4** (l.99, l.1117–1132): one set of constants `(A₀, C, c)`,
depending only on `κ₀`, such that for every `A ≥ A₀` and every positive array with `κ₀ n ≤ k ≤ (1 − κ₀) n`:
the first-exit bound (for `n ≥ 4m₀`), `1 − Q(S_k) ≤ C e^{−cA^{2/3}} ≤ 1/2`, `Q(S_k) > 0` and
`−log Q(S_k) ≤ 2C e^{−cA^{2/3}}`, where `Q` is the RF mixture's (fair-completion) output law. -/
theorem rf_survival {κ₀ : ℝ} (hκ : 0 < κ₀) :
    ∃ A₀ Cs cs : ℝ, ∃ h1 : 1 ≤ A₀, 64 ≤ A₀ ∧ 0 < Cs ∧ 0 < cs ∧
      ∀ (A : ℝ) (hA : A₀ ≤ A) (n k : ℕ) (w : Fin n → ℝ), (∀ i, 0 < w i) → k ≤ n →
        κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
          (4 * msz A 0 ≤ n →
            1 - RF.Final.qSlice k (mixLawE (weightedOracle n k w) (rfMix A (h1.trans hA) n))
              ≤ ∑ t ∈ range (Rof A n), eLev A κ₀ n t) ∧
          1 - RF.Final.qSlice k (mixLawE (weightedOracle n k w) (rfMix A (h1.trans hA) n))
            ≤ Cs * Real.exp (-(cs * A ^ ((2 : ℝ) / 3))) ∧
          Cs * Real.exp (-(cs * A ^ ((2 : ℝ) / 3))) ≤ 1 / 2 ∧
          0 < RF.Final.qSlice k (mixLawE (weightedOracle n k w) (rfMix A (h1.trans hA) n)) ∧
          -Real.log (RF.Final.qSlice k (mixLawE (weightedOracle n k w) (rfMix A (h1.trans hA) n)))
            ≤ 2 * Cs * Real.exp (-(cs * A ^ ((2 : ℝ) / 3))) := by
  have h64 : 64 ≤ survA0 κ₀ := le_max_left _ _
  refine ⟨survA0 κ₀, survC κ₀, survc κ₀, by linarith, h64, survC_pos hκ, survc_pos hκ,
    fun A hA n k w hw hk hk0 hk1 => ?_⟩
  obtain ⟨hA64, hhalf⟩ := survA0_spec hκ hA
  obtain ⟨hpos, hlog⟩ := eq_4_32 hκ hA hw hk hk0 hk1
  exact ⟨fun hn => eq_4_31_first hA64 hκ hn hw hk hk0 hk1, eq_4_31 hA64 hκ hw hk hk0 hk1, hhalf, hpos, hlog⟩

/-- **Theorem A item 4 in `ThmA3`'s binder shape** (admissible `(n, w, k)` as in `A36W.RF.Final.ThmA3`; the ratio
bound `Λ` is not needed): `−ln Q(S_k) ≤ C e^{−cA^{2/3}}`, with `C, c` depending only on `κ₀`. -/
theorem rf_theoremA4 (Λ : ℝ) {κ₀ : ℝ} (hκ : 0 < κ₀) :
    ∃ A₀ C c : ℝ, ∃ h1 : 1 ≤ A₀, 0 < c ∧ 0 < C ∧
      ∀ (A : ℝ) (hA : A₀ ≤ A) (n k : ℕ) (w : Fin n → ℝ), (∀ i, 0 < w i) → k ≤ n →
        1 ≤ n → (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
          -Real.log (RF.Final.qSlice k (mixLawE (weightedOracle n k w) (rfMix A (h1.trans hA) n)))
            ≤ C * Real.exp (-(c * A ^ ((2 : ℝ) / 3))) := by
  obtain ⟨A₀, Cs, cs, h1, -, hC, hc, H⟩ := rf_survival hκ
  refine ⟨A₀, 2 * Cs, cs, h1, hc, by positivity, fun A hA n k w hw hk _ _ hk0 hk1 => ?_⟩
  exact (H A hA n k w hw hk hk0 hk1).2.2.2.2

end A36W.RF.Cut3

#print axioms A36W.RF.Cut3.remaining_child
#print axioms A36W.RF.Cut3.size_child
#print axioms A36W.RF.Cut3.quota_child
#print axioms A36W.RF.Cut3.wfe_child
#print axioms A36W.RF.Cut3.goodHist_child_iff
#print axioms A36W.RF.Cut3.stepWt_w_nonneg
#print axioms A36W.RF.Cut3.nu_w_nonneg
#print axioms A36W.RF.Cut3.sum_firstBlock
#print axioms A36W.RF.Cut3.offQ_eq
#print axioms A36W.RF.Cut3.offQ_nonneg
#print axioms A36W.RF.Cut3.offQ_le_one
#print axioms A36W.RF.Cut3.offQ_decomp
#print axioms A36W.RF.Cut3.eLev_nonneg
#print axioms A36W.RF.Cut3.exit_le_eLev
#print axioms A36W.RF.Cut3.offQ_last
#print axioms A36W.RF.Cut3.first_exit
#print axioms A36W.RF.Cut3.mix_eq_Qt0
#print axioms A36W.RF.Cut3.eq_4_31_first
#print axioms A36W.RF.Cut3.cube_root_msz_ge
#print axioms A36W.RF.Cut3.size_term_le
#print axioms A36W.RF.Cut3.density_term_le
#print axioms A36W.RF.Cut3.sum_eLev_le
#print axioms A36W.RF.Cut3.qSlice_small
#print axioms A36W.RF.Cut3.eq_4_31
#print axioms A36W.RF.Cut3.neg_log_one_sub_le_two
#print axioms A36W.RF.Cut3.survA0_spec
#print axioms A36W.RF.Cut3.eq_4_32
#print axioms A36W.RF.Cut3.rf_survival
#print axioms A36W.RF.Cut3.rf_theoremA4


==> anc/formal_companion/lean/src/A36W/RFT1Alt.lean <==
/-
# A36W.RFT1Alt -- App Q §1.1 (weighted slices, conditioning, (1.1), endpoints, the log-concavity step, (1.2)) and
the route-MG proof of Lemma T1 ((1.5), the cumulant derivatives, (1.3), (1.4))

Two-group branch.  Coverage rows RF-TOOLS-1.1 and
RF-T1-ALT.

PAPER.  App Q module v1.1c, appendix_rf_v1.1c.tex
(sha256 a663bea1…), l.133–162 (§1.1) and l.216–229 (route MG and the sentence after it).  Lines 133–232 are
byte-identical in v1.1d (0cbbbc33…) and, by the brief, the same as in the printed b7ef323f… .

OBJECTS REUSED, NOT REDEFINED.  A36W.Slice: `Z` (`= e_J`), `Zin`, `sliceProb` (`= p_{F,J}`), `sliceMarg` (`= π_i`),
`Z_insert`, `Z_empty`, `Z_pos`, `Z_pos_iff`, `Z_nonneg`, `Z_eq_sum_ite`, `sum_sliceProb`, `sliceProb_nonneg`,
`sliceMarg_eq_sum_sliceProb`, `sum_sliceMarg`, `sliceMarg_of_notMem`, `div_le_sliceMarg`,
`div_le_one_sub_sliceMarg`; A36W.SliceCov: `sliceProb_of_Z_eq_zero`, `sliceMarg_of_Z_eq_zero`, `sliceCov_eq`,
`sliceCov_centered`, `sum_sliceProb_mul_indicator`; A36W.SliceCor: `Z_zero_eq_one`, `sliceMarg_quota_zero`;
A36W.SliceSubGauss: `slice_subGaussian`, `slice_tail` (used only by the two l.229 comparison theorems at the end).

NEW DEFINITIONS (all derived from these objects).  `LogConcaveSeq`, `ContigPosSupp`, `shiftAdd` (`b_j = a_j + v a_{j-1}`)
on `ℤ`-indexed real sequences; `covM w S J i j = E[(X_i - π_i)(X_j - π_j)]` (the covariance matrix `Σ`); the tilted
weights `tiltW w c t = (w_i e^{t c_i})_i`; `linX S c T = c·X`; `mgfX = E e^{t c·X}`, `cgfX = log mgfX` (`= g`), and
`mgfX1`, `mgfX2`, `meanX`, `varX`.

CONTENTS.
* §1 (§1.1).  Rescaling (l.139): `sliceProb_rescale`, `sliceProb_rescale_fun`, `sliceMarg_rescale` (any `a ≠ 0`).
  Endpoints (l.145): `sliceProb_quota_zero_eq`, `sliceProb_quota_card_eq`, `sliceMarg_quota_card_eq`.  The
  log-concavity step (l.147–156): `shiftAdd_sq_sub` (the display), `middle_bracket_nonneg`, `logConcave_shiftAdd`
  (the printed statement), `contigPosSupp_shiftAdd`, `Z_logConcave_of_shiftAdd` (`e_j² ≥ e_{j-1} e_{j+1}` by the
  printed induction), `logConcave_shiftAdd_needs_contig`.  (1.1): `eq_1_1`.  Conditioning (l.139): `cylMass_eq`,
  `condProb_cyl`, `cond_cyl_eq_sliceProb` (a cylinder `{X_A ≡ 1, X_B ≡ 0}`), `cond_one_eq_sliceProb`,
  `cond_zero_eq_sliceProb`, and feasibility `cylMass_pos_iff`, `cond_one_feasible_iff`, `cond_zero_feasible_iff`.
  (1.2) (l.156–162): `covM_formula`, `eq_1_2`, `cov_cond_nonpos`; `covM_quota_zero`, `covM_quota_card`.
* §2 ((1.5), l.216–226).  `covM_row_sum` (`Σ1 = 0`), `covM_offDiag_nonpos`, `covM_symm`, `covM_diag`,
  `covM_diag_le`; abstract: `quad_eq_half_offDiag`, `quad_eq_sum_lt`, `half_offDiag_le`, `offDiag_row_sum`,
  `matrix_quad_eq_le`; on the slice: `eq_1_5` (as printed, `∑_{i<j}`), `eq_1_5_offDiag`, `eq_1_5_tilt`,
  `quadForm_covM_le`.
* §3 (route MG, l.227–229).  `tilt_law_eq_sliceProb` (the tilted law is the slice with weights `w_i e^{t c_i}`),
  `hasDerivAt_cgfX_meanX`, `hasDerivAt_meanX_tilt`, `deriv_cgfX`, `deriv_cgfX_zero`, `deriv2_cgfX`,
  `deriv2_cgfX_eq_quad` (`g″(t) = c^T Σ_t c`), `deriv2_cgfX_le` (`g″ ≤ ‖c‖²/2`), `nonpos_of_deriv2_nonpos`
  (integrating twice from `0`), `cgfX_sub_le` (`g(λ) - λ g′(0) ≤ λ²‖c‖²/4`), **`t1_route_mg`** ((1.3), the statement
  of `slice_subGaussian`), **`t1_route_mg_tail`** ((1.4), the statement of `slice_tail`), `lemmaT1_both_routes`,
  `t1_route_mg_same_statement` (l.229).

ROUTE MG IS INDEPENDENT OF NCD.  The proofs of `t1_route_mg` and `t1_route_mg_tail` use neither `slice_subGaussian`,
`slice_tail` nor `sliceNCD_up` / `sliceNCD_down`, and the sign of the covariances comes from
`Z_logConcave_of_shiftAdd` (this file), not from A36W.LogConcave; a probe file
(not included here) prints the A36W part of their dependency closure.

No hypothesis is a KL, TC or tail bound: the hypotheses are positivity of the weights, the quota range, membership,
disjointness, nonzero mass of a conditioning event, and the printed hypotheses of the l.147 step.
-/
import A36W.SliceSubGauss
import A36W.SliceCor

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.RF.T1Alt

open Finset Real

/-! ## §1 App Q §1.1 -/

section Rescale

variable {ι : Type*} [DecidableEq ι]

omit [DecidableEq ι] in
/-- `e_J(a w) = a^J e_J(w)` at every integer quota (`J.toNat = 0` for `J < 0`, where both sides vanish). -/
theorem Z_rescale (a : ℝ) (w : ι → ℝ) (S : Finset ι) (J : ℤ) :
    Z (fun i => a * w i) S J = a ^ J.toNat * Z w S J := by
  unfold Z
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl fun T hT => ?_
  have hTJ : #T = J.toNat := by
    have h := (Finset.mem_filter.1 hT).2
    omega
  rw [Finset.prod_mul_distrib, Finset.prod_const, hTJ]

/-- The marginal numerator scales the same way. -/
theorem Zin_rescale (a : ℝ) (w : ι → ℝ) (S : Finset ι) (J : ℤ) (i : ι) :
    Zin (fun i => a * w i) S J i = a ^ J.toNat * Zin w S J i := by
  unfold Zin
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl fun T hT => ?_
  have hTJ : #T = J.toNat := by
    have h := (Finset.mem_filter.1 hT).2.1
    omega
  rw [Finset.prod_mul_distrib, Finset.prod_const, hTJ]

/-- **Rescaling all weights does not change the law** (App Q l.139): for every `a ≠ 0` (in particular every
`a > 0`), every free set `S`, every quota `J` and every `T`, `p_{a w}(T) = p_w(T)`. -/
theorem sliceProb_rescale {a : ℝ} (ha : a ≠ 0) (w : ι → ℝ) (S : Finset ι) (J : ℤ) (T : Finset ι) :
    sliceProb (fun i => a * w i) S J T = sliceProb w S J T := by
  unfold sliceProb
  split_ifs with h
  · have hTJ : #T = J.toNat := by
      have := h.2
      omega
    rw [Finset.prod_mul_distrib, Finset.prod_const, Z_rescale, hTJ]
    exact mul_div_mul_left _ _ (pow_ne_zero _ ha)
  · rfl

/-- The same as an equality of laws. -/
theorem sliceProb_rescale_fun {a : ℝ} (ha : a ≠ 0) (w : ι → ℝ) (S : Finset ι) (J : ℤ) :
    sliceProb (fun i => a * w i) S J = sliceProb w S J :=
  funext (sliceProb_rescale ha w S J)

/-- **Rescaling all weights does not change the marginals**: `p_i(a w) = p_i(w)` for `a ≠ 0`. -/
theorem sliceMarg_rescale {a : ℝ} (ha : a ≠ 0) (w : ι → ℝ) (S : Finset ι) (J : ℤ) (i : ι) :
    sliceMarg (fun i => a * w i) S J i = sliceMarg w S J i := by
  unfold sliceMarg
  rw [Zin_rescale, Z_rescale]
  exact mul_div_mul_left _ _ (pow_ne_zero _ ha)

end Rescale

section Endpoints

variable {ι : Type*} [DecidableEq ι]

omit [DecidableEq ι] in
/-- `e_{|F|}(F) = ∏_{i ∈ F} w_i`. -/
theorem Z_card_eq_prod (w : ι → ℝ) (F : Finset ι) : Z w F (#F) = ∏ i ∈ F, w i := by
  have hfilt : (F.powerset.filter fun T => (#T : ℤ) = #F) = {F} := by
    ext T
    simp only [Finset.mem_filter, Finset.mem_powerset, Finset.mem_singleton]
    constructor
    · rintro ⟨hTF, hc⟩
      exact Finset.eq_of_subset_of_card_le hTF (by omega)
    · rintro rfl
      exact ⟨Finset.Subset.refl _, rfl⟩
  rw [Z, hfilt, Finset.sum_singleton]

/-- **The endpoint `J = 0` is deterministic** (App Q l.145): for any weights, `p_{F,0}` is the point mass on `∅`. -/
theorem sliceProb_quota_zero_eq (w : ι → ℝ) (F T : Finset ι) :
    sliceProb w F 0 T = if T = ∅ then 1 else 0 := by
  unfold sliceProb
  rw [Z_zero_eq_one]
  by_cases hT : T = ∅
  · subst hT
    simp
  · rw [if_neg hT, if_neg]
    rintro ⟨-, hc⟩
    exact hT (Finset.card_eq_zero.mp (by exact_mod_cast hc))

/-- **The endpoint `J = |F|` is deterministic** (App Q l.145): for weights nonzero on `F` (in particular positive),
`p_{F,|F|}` is the point mass on `F`. -/
theorem sliceProb_quota_card_eq {w : ι → ℝ} {F : Finset ι} (hw : ∀ k ∈ F, w k ≠ 0) (T : Finset ι) :
    sliceProb w F (#F) T = if T = F then 1 else 0 := by
  unfold sliceProb
  rw [Z_card_eq_prod]
  have hP : ∏ i ∈ F, w i ≠ 0 := Finset.prod_ne_zero_iff.mpr hw
  by_cases hT : T = F
  · subst hT
    rw [if_pos ⟨Finset.Subset.refl _, rfl⟩, if_pos rfl, div_self hP]
  · rw [if_neg hT, if_neg]
    rintro ⟨hTF, hc⟩
    exact hT (Finset.eq_of_subset_of_card_le hTF (by omega))

/-- At `J = |F|` every coordinate of `F` has marginal `1` (weights nonzero on `F`). -/
theorem sliceMarg_quota_card_eq {w : ι → ℝ} {F : Finset ι} (hw : ∀ k ∈ F, w k ≠ 0) {i : ι} (hi : i ∈ F) :
    sliceMarg w F (#F) i = 1 := by
  rw [sliceMarg_eq_sum_sliceProb, Finset.sum_congr rfl fun T _ => sliceProb_quota_card_eq hw T,
    Finset.sum_ite_eq']
  rw [if_pos]
  exact Finset.mem_filter.mpr ⟨Finset.mem_powerset.mpr (Finset.Subset.refl _), hi⟩

end Endpoints

/-! ### The log-concavity step (App Q l.147–156) -/

section SeqLogConcave

/-- Log-concavity of a `ℤ`-indexed real sequence: `a_{j-1} a_{j+1} ≤ a_j²` for every `j`. -/
def LogConcaveSeq (a : ℤ → ℝ) : Prop := ∀ j : ℤ, a (j - 1) * a (j + 1) ≤ a j ^ 2

/-- Contiguous positive support: `{j : a_j > 0}` is an interval of `ℤ` (possibly empty). -/
def ContigPosSupp (a : ℤ → ℝ) : Prop :=
  ∀ i j k : ℤ, i ≤ j → j ≤ k → 0 < a i → 0 < a k → 0 < a j

/-- The sequence `b_j = a_j + v a_{j-1}` of App Q l.147 (adding one coordinate of weight `v`). -/
def shiftAdd (a : ℤ → ℝ) (v : ℝ) : ℤ → ℝ := fun j => a j + v * a (j - 1)

/-- **The identity of the display at App Q l.148–155**:
`b_j² - b_{j-1} b_{j+1} = (a_j² - a_{j-1} a_{j+1}) + v (a_j a_{j-1} - a_{j-2} a_{j+1}) + v² (a_{j-1}² - a_{j-2} a_j)`. -/
theorem shiftAdd_sq_sub (a : ℤ → ℝ) (v : ℝ) (j : ℤ) :
    shiftAdd a v j ^ 2 - shiftAdd a v (j - 1) * shiftAdd a v (j + 1) =
      (a j ^ 2 - a (j - 1) * a (j + 1)) + v * (a j * a (j - 1) - a (j - 2) * a (j + 1)) +
        v ^ 2 * (a (j - 1) ^ 2 - a (j - 2) * a j) := by
  simp only [shiftAdd, show j - 1 - 1 = j - 2 by ring, show j + 1 - 1 = j by ring]
  ring

/-- **The middle bracket of App Q l.152 is nonnegative** (l.156): for a nonnegative log-concave sequence with
contiguous positive support, `a_{j-2} a_{j+1} ≤ a_j a_{j-1}`.  When `a_{j-1} a_j > 0` this is the product of the
successive-ratio inequalities at `j - 1` and `j`; otherwise `a_{j-2} a_{j+1} = 0` by contiguity (the support
endpoints, "using zeros"). -/
theorem middle_bracket_nonneg {a : ℤ → ℝ} (h0 : ∀ j, 0 ≤ a j) (hc : ContigPosSupp a) (hl : LogConcaveSeq a)
    (j : ℤ) : 0 ≤ a j * a (j - 1) - a (j - 2) * a (j + 1) := by
  by_cases hpos : 0 < a (j - 1) ∧ 0 < a j
  · have l1 := hl (j - 1)
    have l2 := hl j
    rw [show j - 1 - 1 = j - 2 by ring, show j - 1 + 1 = j by ring] at l1
    have hprod := mul_le_mul l1 l2 (mul_nonneg (h0 _) (h0 _)) (sq_nonneg _)
    have key : a (j - 2) * a (j + 1) * (a (j - 1) * a j) ≤ a j * a (j - 1) * (a (j - 1) * a j) := by
      nlinarith [hprod]
    have := le_of_mul_le_mul_right key (mul_pos hpos.1 hpos.2)
    linarith
  · have hz : a (j - 2) * a (j + 1) = 0 := by
      by_contra hne
      have h2 : 0 < a (j - 2) := lt_of_le_of_ne (h0 _) (fun h => hne (by rw [← h, zero_mul]))
      have h3 : 0 < a (j + 1) := lt_of_le_of_ne (h0 _) (fun h => hne (by rw [← h, mul_zero]))
      exact hpos ⟨hc (j - 2) (j - 1) (j + 1) (by omega) (by omega) h2 h3,
        hc (j - 2) j (j + 1) (by omega) (by omega) h2 h3⟩
    rw [hz, sub_zero]
    exact mul_nonneg (h0 _) (h0 _)

/-- **App Q l.147: the log-concavity step.**  If a nonnegative sequence `a` has contiguous positive support and is
log-concave, then `b_j = a_j + v a_{j-1}`, for `v > 0`, is log-concave. -/
theorem logConcave_shiftAdd {a : ℤ → ℝ} (h0 : ∀ j, 0 ≤ a j) (hc : ContigPosSupp a) (hl : LogConcaveSeq a)
    {v : ℝ} (hv : 0 < v) : LogConcaveSeq (shiftAdd a v) := by
  intro j
  have e := shiftAdd_sq_sub a v j
  have m := middle_bracket_nonneg h0 hc hl j
  have o1 : 0 ≤ a j ^ 2 - a (j - 1) * a (j + 1) := sub_nonneg.2 (hl j)
  have o2 : 0 ≤ a (j - 1) ^ 2 - a (j - 2) * a j := by
    have := hl (j - 1)
    rw [show j - 1 - 1 = j - 2 by ring, show j - 1 + 1 = j by ring] at this
    exact sub_nonneg.2 this
  have h1 := mul_nonneg hv.le m
  have h2 := mul_nonneg (sq_nonneg v) o2
  have : 0 ≤ shiftAdd a v j ^ 2 - shiftAdd a v (j - 1) * shiftAdd a v (j + 1) := by
    rw [e]
    linarith
  linarith

/-- `b = shiftAdd a v` is nonnegative when `a` is and `v ≥ 0`. -/
theorem shiftAdd_nonneg {a : ℤ → ℝ} (h0 : ∀ j, 0 ≤ a j) {v : ℝ} (hv : 0 ≤ v) (j : ℤ) : 0 ≤ shiftAdd a v j :=
  add_nonneg (h0 j) (mul_nonneg hv (h0 _))

/-- `b = shiftAdd a v` (`v > 0`) again has contiguous positive support: it is the support of `a` extended by one
step to the right. -/
theorem contigPosSupp_shiftAdd {a : ℤ → ℝ} (h0 : ∀ j, 0 ≤ a j) (hc : ContigPosSupp a) {v : ℝ} (hv : 0 < v) :
    ContigPosSupp (shiftAdd a v) := by
  intro i j k hij hjk hi hk
  have pos_or : ∀ m, 0 < shiftAdd a v m → 0 < a m ∨ 0 < a (m - 1) := by
    intro m hm
    by_contra hne
    rw [not_or, not_lt, not_lt] at hne
    have e1 : a m = 0 := le_antisymm hne.1 (h0 m)
    have e2 : a (m - 1) = 0 := le_antisymm hne.2 (h0 _)
    simp [shiftAdd, e1, e2] at hm
  have b_pos : ∀ m, (0 < a m ∨ 0 < a (m - 1)) → 0 < shiftAdd a v m := by
    rintro m (h | h)
    · exact add_pos_of_pos_of_nonneg h (mul_nonneg hv.le (h0 _))
    · exact add_pos_of_nonneg_of_pos (h0 m) (mul_pos hv h)
  apply b_pos
  obtain ⟨i', hi'1, hai⟩ : ∃ i', i' ≤ i ∧ 0 < a i' := by
    rcases pos_or i hi with h | h
    · exact ⟨i, le_rfl, h⟩
    · exact ⟨i - 1, by omega, h⟩
  obtain ⟨k', hk'1, hk'2, hak⟩ : ∃ k', k - 1 ≤ k' ∧ k' ≤ k ∧ 0 < a k' := by
    rcases pos_or k hk with h | h
    · exact ⟨k, by omega, le_rfl, h⟩
    · exact ⟨k - 1, le_rfl, by omega, h⟩
  by_cases hjk' : j ≤ k'
  · exact Or.inl (hc i' j k' (by omega) hjk' hai hak)
  · have hj : j - 1 = k' := by omega
    rw [hj]
    exact Or.inr hak

/-- **App Q l.156: "Induction starting from (1) proves `e_j² ≥ e_{j-1} e_{j+1}` for any positive weights."**  The
induction adds one coordinate at a time: `e_•(∅) = (1, 0, 0, …)` (the sequence "(1)") is nonnegative, log-concave
and has contiguous positive support `{0}`, and `e_j(R ∪ {a}) = e_j(R) + w_a e_{j-1}(R)` (A36W.Slice's `Z_insert`) is
`shiftAdd (e_•(R)) w_a`, so `logConcave_shiftAdd`, `contigPosSupp_shiftAdd` and `shiftAdd_nonneg` carry all three
properties.  This is a second proof of A36W.LogConcave's `Z_logConcave`, with the same statement. -/
theorem Z_logConcave_of_shiftAdd {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}
    (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) : Z w S (J - 1) * Z w S (J + 1) ≤ Z w S J ^ 2 := by
  have key : (∀ j, 0 ≤ Z w S j) ∧ ContigPosSupp (Z w S) ∧ LogConcaveSeq (Z w S) := by
    induction S using Finset.induction_on with
    | empty =>
      refine ⟨fun j => ?_, ?_, ?_⟩
      · rw [Z_empty]
        split_ifs <;> norm_num
      · intro i j k hij hjk hi hk
        simp only [Z_empty] at hi hk ⊢
        have hi0 : i = 0 := by
          by_contra h
          rw [if_neg h] at hi
          exact lt_irrefl _ hi
        have hk0 : k = 0 := by
          by_contra h
          rw [if_neg h] at hk
          exact lt_irrefl _ hk
        rw [if_pos (by omega)]
        exact one_pos
      · intro j
        simp only [Z_empty]
        split_ifs <;> first | omega | norm_num
    | insert a R ha ih =>
      have hR : ∀ k ∈ R, 0 < w k := fun k hk => hw k (Finset.mem_insert_of_mem hk)
      obtain ⟨h0, hc, hl⟩ := ih hR
      have e : Z w (insert a R) = shiftAdd (Z w R) (w a) := by
        funext j
        rw [Z_insert w ha j]
        rfl
      have hv := hw a (Finset.mem_insert_self a R)
      rw [e]
      exact ⟨shiftAdd_nonneg h0 hv.le, contigPosSupp_shiftAdd h0 hc hv, logConcave_shiftAdd h0 hc hl hv⟩
  exact key.2.2 J

/-- The hypothesis "contiguous positive support" cannot be dropped from `logConcave_shiftAdd`: the nonnegative
sequence `1, 0, 0, 1` (at `0, 1, 2, 3`) satisfies `a_{j-1} a_{j+1} ≤ a_j²` at every `j`, but `b = shiftAdd a 1` has
`b_2² - b_1 b_3 = -1 < 0`. -/
theorem logConcave_shiftAdd_needs_contig :
    ∃ a : ℤ → ℝ, (∀ j, 0 ≤ a j) ∧ LogConcaveSeq a ∧ ¬ LogConcaveSeq (shiftAdd a 1) := by
  refine ⟨fun j => if j = 0 ∨ j = 3 then 1 else 0, fun j => by dsimp only; split_ifs <;> norm_num, ?_, ?_⟩
  · intro j
    show (if j - 1 = 0 ∨ j - 1 = 3 then (1 : ℝ) else 0) * (if j + 1 = 0 ∨ j + 1 = 3 then 1 else 0) ≤
      (if j = 0 ∨ j = 3 then 1 else 0) ^ 2
    have h0 : (if j - 1 = 0 ∨ j - 1 = 3 then (1 : ℝ) else 0) * (if j + 1 = 0 ∨ j + 1 = 3 then 1 else 0) = 0 := by
      split_ifs with h1 h2 <;> first | omega | norm_num
    rw [h0]
    positivity
  · intro h
    have := h 2
    norm_num [shiftAdd] at this

end SeqLogConcave


/-! ### (1.1) (App Q l.139–144) -/

/-- **(1.1)** (App Q l.139–144): with all weight ratios on `F` at most `Λ`, at every legal quota `0 ≤ J ≤ N = |F|`
(in particular at the interior quotas), `π_i ≥ J/(ΛN)` and `1 - π_i ≥ (N - J)/(ΛN)` for every `i ∈ F`.  This packages
A36W.Slice's `div_le_sliceMarg` and `div_le_one_sub_sliceMarg`, which are proved from the two-coordinate numerator
comparisons of Lemma W1 (`W1_num`, via `W1_cross`, `sliceMarg_le_mul`, `one_sub_sliceMarg_le_mul`). -/
theorem eq_1_1 {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {F : Finset ι} (hw : ∀ k ∈ F, 0 < w k) {Λ : ℝ}
    (hΛ : ∀ k ∈ F, ∀ l ∈ F, w k ≤ Λ * w l) {J : ℤ} (hJ0 : 0 ≤ J) (hJF : J ≤ #F) {i : ι} (hi : i ∈ F) :
    (J : ℝ) / (Λ * #F) ≤ sliceMarg w F J i ∧ ((#F : ℝ) - J) / (Λ * #F) ≤ 1 - sliceMarg w F J i :=
  ⟨div_le_sliceMarg hw hΛ hJ0 hJF hi, div_le_one_sub_sliceMarg hw hΛ hJ0 hJF hi⟩

/-! ### Conditioning (App Q l.139: "Every feasible coordinate conditioning leaves another such law") -/

section Condition

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ}

/-- For `A ⊆ F` and `V ⊆ F ∖ (A ∪ B)`: `p_{F,J}(A ∪ V) = (∏_A w / e_J(F)) · [|V| = J - |A|] ∏_V w`. -/
theorem sliceProb_union_cyl {F A B : Finset ι} (hA : A ⊆ F) (J : ℤ) {V : Finset ι} (hV : V ⊆ F \ (A ∪ B)) :
    sliceProb w F J (A ∪ V) =
      (∏ i ∈ A, w i) / Z w F J * (if (#V : ℤ) = J - #A then ∏ i ∈ V, w i else 0) := by
  have hdisj : Disjoint A V := by
    rw [Finset.disjoint_left]
    intro x hxA hxV
    have := hV hxV
    rw [Finset.mem_sdiff, Finset.mem_union] at this
    exact this.2 (Or.inl hxA)
  have hsub : A ∪ V ⊆ F := Finset.union_subset hA (hV.trans Finset.sdiff_subset)
  unfold sliceProb
  rw [Finset.card_union_of_disjoint hdisj, Finset.prod_union hdisj]
  by_cases hc : (#V : ℤ) = J - #A
  · rw [if_pos ⟨hsub, by push_cast; omega⟩, if_pos hc]
    ring
  · rw [if_neg (fun h => hc (by have := h.2; push_cast at this; omega)), if_neg hc, mul_zero]

/-- **Reindexing a cylinder by its free part**: for `A ⊆ F` and `A ∩ B = ∅`, the subsets `T ⊆ F` with `A ⊆ T` and
`T ∩ B = ∅` are exactly the sets `A ∪ V` with `V ⊆ F ∖ (A ∪ B)` (inverse `T ↦ T ∖ A`). -/
theorem sum_cyl_reindex {β : Type*} [AddCommMonoid β] {F A B : Finset ι} (hA : A ⊆ F) (hAB : Disjoint A B)
    (f : Finset ι → β) :
    ∑ T ∈ F.powerset with (A ⊆ T ∧ Disjoint T B), f T = ∑ V ∈ (F \ (A ∪ B)).powerset, f (A ∪ V) := by
  symm
  refine Finset.sum_nbij' (fun V => A ∪ V) (fun T => T \ A) ?_ ?_ ?_ ?_ ?_
  · intro V hV
    have hVR := Finset.mem_powerset.mp hV
    have hVB : Disjoint V B := by
      rw [Finset.disjoint_left]
      intro x hxV hxB
      exact (Finset.mem_sdiff.mp (hVR hxV)).2 (Finset.mem_union_right _ hxB)
    refine Finset.mem_filter.mpr ⟨Finset.mem_powerset.mpr
      (Finset.union_subset hA (hVR.trans Finset.sdiff_subset)), Finset.subset_union_left, ?_⟩
    exact Finset.disjoint_union_left.mpr ⟨hAB, hVB⟩
  · intro T hT
    obtain ⟨hTF, hAT, hTB⟩ := Finset.mem_filter.mp hT
    have hTF' := Finset.mem_powerset.mp hTF
    refine Finset.mem_powerset.mpr fun x hx => ?_
    obtain ⟨hxT, hxA⟩ := Finset.mem_sdiff.mp hx
    refine Finset.mem_sdiff.mpr ⟨hTF' hxT, fun hxAB => ?_⟩
    rcases Finset.mem_union.mp hxAB with h | h
    · exact hxA h
    · exact Finset.disjoint_left.mp hTB hxT h
  · intro V hV
    have hVR := Finset.mem_powerset.mp hV
    have hAV : Disjoint A V := by
      rw [Finset.disjoint_left]
      intro x hxA hxV
      exact (Finset.mem_sdiff.mp (hVR hxV)).2 (Finset.mem_union_left _ hxA)
    exact Finset.union_sdiff_cancel_left hAV
  · intro T hT
    exact Finset.union_sdiff_of_subset (Finset.mem_filter.mp hT).2.1
  · intro V _
    rfl

/-- The same reindexing restricted to an event `P`. -/
theorem sum_cyl_reindex_and {β : Type*} [AddCommMonoid β] {F A B : Finset ι} (hA : A ⊆ F)
    (hAB : Disjoint A B) (P : Finset ι → Prop) [DecidablePred P] (f : Finset ι → β) :
    ∑ T ∈ F.powerset with ((A ⊆ T ∧ Disjoint T B) ∧ P T), f T =
      ∑ V ∈ (F \ (A ∪ B)).powerset with P (A ∪ V), f (A ∪ V) := by
  rw [← Finset.filter_filter, Finset.sum_filter, sum_cyl_reindex hA hAB, Finset.sum_filter]

/-- **The mass of a cylinder** `{X_i = 1 ∀ i ∈ A, X_i = 0 ∀ i ∈ B}` (`A ⊆ F`, `A ∩ B = ∅`), any real weights, every
quota: `P(A ⊆ T, T ∩ B = ∅) = (∏_A w) e_{J-|A|}(F ∖ (A ∪ B)) / e_J(F)`. -/
theorem cylMass_eq {F A B : Finset ι} (hA : A ⊆ F) (hAB : Disjoint A B) (J : ℤ) :
    ∑ T ∈ F.powerset with (A ⊆ T ∧ Disjoint T B), sliceProb w F J T =
      (∏ i ∈ A, w i) * Z w (F \ (A ∪ B)) (J - #A) / Z w F J := by
  rw [sum_cyl_reindex hA hAB, Z_eq_sum_ite w (F \ (A ∪ B)) (J - #A), Finset.mul_sum, Finset.sum_div]
  refine Finset.sum_congr rfl fun V hV => ?_
  rw [sliceProb_union_cyl hA J (Finset.mem_powerset.mp hV)]
  ring

/-- **Every feasible coordinate conditioning leaves another such law** (App Q l.139), for events: conditioning
`p_{F,J}` on a cylinder `C = {X_A ≡ 1, X_B ≡ 0}` (`A ⊆ F`, `A ∩ B = ∅`) of nonzero mass, the conditional probability of
every event `P` is the probability, under the slice law `p_{F ∖ (A ∪ B), J - |A|}` with the same weights, of the
event `P` with the coordinates of `A` set to `1` (and those of `B` to `0`).  Any real weights. -/
theorem condProb_cyl {F A B : Finset ι} (hA : A ⊆ F) (hAB : Disjoint A B) {J : ℤ}
    (hfeas : ∑ U ∈ F.powerset with (A ⊆ U ∧ Disjoint U B), sliceProb w F J U ≠ 0)
    (P : Finset ι → Prop) [DecidablePred P] :
    (∑ T ∈ F.powerset with ((A ⊆ T ∧ Disjoint T B) ∧ P T), sliceProb w F J T) /
        ∑ U ∈ F.powerset with (A ⊆ U ∧ Disjoint U B), sliceProb w F J U =
      ∑ V ∈ (F \ (A ∪ B)).powerset with P (A ∪ V), sliceProb w (F \ (A ∪ B)) (J - #A) V := by
  rw [cylMass_eq hA hAB J] at hfeas ⊢
  have hZF : Z w F J ≠ 0 := fun h => hfeas (by rw [h, div_zero])
  have hPA : ∏ i ∈ A, w i ≠ 0 := fun h => hfeas (by rw [h, zero_mul, zero_div])
  have hZR : Z w (F \ (A ∪ B)) (J - #A) ≠ 0 := fun h => hfeas (by rw [h, mul_zero, zero_div])
  rw [sum_cyl_reindex_and hA hAB P, div_eq_iff hfeas, Finset.sum_mul]
  refine Finset.sum_congr rfl fun V hV => ?_
  have hVR := Finset.mem_powerset.mp (Finset.mem_filter.mp hV).1
  rw [sliceProb_union_cyl hA J hVR]
  unfold sliceProb
  by_cases hc : (#V : ℤ) = J - #A
  · rw [if_pos hc, if_pos ⟨hVR, hc⟩]
    field_simp
  · rw [if_neg hc, if_neg (fun h => hc h.2)]
    simp

/-- **Every feasible coordinate conditioning leaves another such law** (App Q l.139), pointwise: for a cylinder
`C = {X_A ≡ 1, X_B ≡ 0}` of nonzero mass, the conditional law `P(T | C)` is, at every `T`, the slice law
`p_{F ∖ (A ∪ B), J - |A|}` (same weights) at the free part `T ∖ A`, and `0` off `C`.  Any real weights. -/
theorem cond_cyl_eq_sliceProb {F A B : Finset ι} (hA : A ⊆ F) (hAB : Disjoint A B) {J : ℤ}
    (hfeas : ∑ U ∈ F.powerset with (A ⊆ U ∧ Disjoint U B), sliceProb w F J U ≠ 0) (T : Finset ι) :
    (if A ⊆ T ∧ Disjoint T B then sliceProb w F J T else 0) /
        ∑ U ∈ F.powerset with (A ⊆ U ∧ Disjoint U B), sliceProb w F J U =
      if A ⊆ T ∧ Disjoint T B then sliceProb w (F \ (A ∪ B)) (J - #A) (T \ A) else 0 := by
  rw [cylMass_eq hA hAB J] at hfeas ⊢
  have hZF : Z w F J ≠ 0 := fun h => hfeas (by rw [h, div_zero])
  have hPA : ∏ i ∈ A, w i ≠ 0 := fun h => hfeas (by rw [h, zero_mul, zero_div])
  have hZR : Z w (F \ (A ∪ B)) (J - #A) ≠ 0 := fun h => hfeas (by rw [h, mul_zero, zero_div])
  split_ifs with hT
  · obtain ⟨hAT, hTB⟩ := hT
    have hprod : ∏ i ∈ T, w i = (∏ i ∈ A, w i) * ∏ i ∈ T \ A, w i := by
      rw [← Finset.prod_union Finset.disjoint_sdiff, Finset.union_sdiff_of_subset hAT]
    have hcard : (#(T \ A) : ℤ) = #T - #A := by
      rw [Finset.card_sdiff_of_subset hAT, Nat.cast_sub (Finset.card_le_card hAT)]
    have hsubiff : T ⊆ F ↔ T \ A ⊆ F \ (A ∪ B) := by
      constructor
      · intro hTF x hx
        obtain ⟨hxT, hxA⟩ := Finset.mem_sdiff.mp hx
        refine Finset.mem_sdiff.mpr ⟨hTF hxT, fun hxAB => ?_⟩
        rcases Finset.mem_union.mp hxAB with h | h
        · exact hxA h
        · exact Finset.disjoint_left.mp hTB hxT h
      · intro h x hxT
        by_cases hxA : x ∈ A
        · exact hA hxA
        · exact Finset.sdiff_subset (h (Finset.mem_sdiff.mpr ⟨hxT, hxA⟩))
    unfold sliceProb
    by_cases hc : T ⊆ F ∧ (#T : ℤ) = J
    · rw [if_pos hc, if_pos ⟨hsubiff.mp hc.1, by rw [hcard, hc.2]⟩, hprod]
      field_simp
    · rw [if_neg hc, if_neg (fun h => hc ⟨hsubiff.mpr h.1, by have := h.2; omega⟩), zero_div]
  · rw [zero_div]

/-- **Feasibility of a coordinate conditioning**: for weights positive on `F`, `A, B ⊆ F` disjoint, the cylinder
`{X_A ≡ 1, X_B ≡ 0}` has positive mass iff `|A| ≤ J ≤ |F| - |B|`. -/
theorem cylMass_pos_iff {F A B : Finset ι} (hw : ∀ k ∈ F, 0 < w k) (hA : A ⊆ F) (hB : B ⊆ F)
    (hAB : Disjoint A B) (J : ℤ) :
    0 < ∑ U ∈ F.powerset with (A ⊆ U ∧ Disjoint U B), sliceProb w F J U ↔ (#A : ℤ) ≤ J ∧ J ≤ #F - #B := by
  rw [cylMass_eq hA hAB J]
  have hAB' : A ∪ B ⊆ F := Finset.union_subset hA hB
  have hRc : (#(F \ (A ∪ B)) : ℤ) = #F - #A - #B := by
    rw [Finset.card_sdiff_of_subset hAB', Nat.cast_sub (Finset.card_le_card hAB'),
      Finset.card_union_of_disjoint hAB]
    push_cast
    ring
  have hPA : 0 < ∏ i ∈ A, w i := Finset.prod_pos fun i hi => hw i (hA hi)
  have hR : ∀ k ∈ F \ (A ∪ B), 0 < w k := fun k hk => hw k (Finset.sdiff_subset hk)
  constructor
  · intro h
    by_contra hne
    have hZR : Z w (F \ (A ∪ B)) (J - #A) = 0 := by
      by_contra hz
      obtain ⟨hp1, hp2⟩ := (Z_pos_iff hR (J - #A)).mp
        (lt_of_le_of_ne (Z_nonneg (fun k hk => (hR k hk).le) _) (Ne.symm hz))
      exact hne ⟨by omega, by omega⟩
    rw [hZR, mul_zero, zero_div] at h
    exact lt_irrefl 0 h
  · rintro ⟨h1, h2⟩
    have hZR : 0 < Z w (F \ (A ∪ B)) (J - #A) := Z_pos hR (by omega) (by omega)
    have hZF : 0 < Z w F J := Z_pos hw (by omega) (by omega)
    exact div_pos (mul_pos hPA hZR) hZF

/-- **Conditioning on `X_t = 1`** (App Q l.139; used at l.188): for `t ∈ F` with `P(X_t = 1) = π_t ≠ 0`, the
conditional law is the slice law on `F ∖ {t}` with quota `J - 1` and the same weights: for every `T`,
`P(T | X_t = 1) = [t ∈ T] p_{F ∖ t, J - 1}(T ∖ {t})`.  Any real weights (the case `A = {t}`, `B = ∅` of
`cond_cyl_eq_sliceProb`). -/
theorem cond_one_eq_sliceProb {F : Finset ι} {t : ι} (ht : t ∈ F) {J : ℤ} (hfeas : sliceMarg w F J t ≠ 0)
    (T : Finset ι) :
    (if t ∈ T then sliceProb w F J T else 0) / sliceMarg w F J t =
      if t ∈ T then sliceProb w (F.erase t) (J - 1) (T.erase t) else 0 := by
  have hA : ({t} : Finset ι) ⊆ F := Finset.singleton_subset_iff.mpr ht
  have hAB : Disjoint ({t} : Finset ι) ∅ := Finset.disjoint_empty_right _
  have hcyl : ∀ U : Finset ι, ({t} ⊆ U ∧ Disjoint U ∅) ↔ t ∈ U := fun U => by
    simp [Finset.singleton_subset_iff]
  have hmass : ∑ U ∈ F.powerset with ({t} ⊆ U ∧ Disjoint U ∅), sliceProb w F J U = sliceMarg w F J t := by
    rw [sliceMarg_eq_sum_sliceProb]
    exact Finset.sum_congr (Finset.filter_congr fun U _ => hcyl U) fun _ _ => rfl
  have h := cond_cyl_eq_sliceProb hA hAB (by rw [hmass]; exact hfeas) T
  rw [hmass, Finset.union_empty, Finset.sdiff_singleton_eq_erase, Finset.sdiff_singleton_eq_erase,
    Finset.card_singleton, Nat.cast_one] at h
  simpa only [hcyl] using h

/-- **Conditioning on `X_t = 0`** (App Q l.139): when `P(X_t = 0) ≠ 0`, the conditional law is the slice law on
`F ∖ {t}` with the same quota `J` and the same weights: for every `T`, `P(T | X_t = 0) = [t ∉ T] p_{F ∖ t, J}(T)`.
Any real weights (the case `A = ∅`, `B = {t}` of `cond_cyl_eq_sliceProb`; `t ∈ F` is not needed). -/
theorem cond_zero_eq_sliceProb {F : Finset ι} {t : ι} {J : ℤ}
    (hfeas : ∑ U ∈ F.powerset with t ∉ U, sliceProb w F J U ≠ 0) (T : Finset ι) :
    (if t ∉ T then sliceProb w F J T else 0) / ∑ U ∈ F.powerset with t ∉ U, sliceProb w F J U =
      if t ∉ T then sliceProb w (F.erase t) J T else 0 := by
  have hA : (∅ : Finset ι) ⊆ F := Finset.empty_subset F
  have hAB : Disjoint (∅ : Finset ι) {t} := Finset.disjoint_empty_left _
  have hcyl : ∀ U : Finset ι, (∅ ⊆ U ∧ Disjoint U {t}) ↔ t ∉ U := fun U => by simp
  have hmass : ∑ U ∈ F.powerset with (∅ ⊆ U ∧ Disjoint U {t}), sliceProb w F J U =
      ∑ U ∈ F.powerset with t ∉ U, sliceProb w F J U :=
    Finset.sum_congr (Finset.filter_congr fun U _ => hcyl U) fun _ _ => rfl
  have h := cond_cyl_eq_sliceProb hA hAB (by rw [hmass]; exact hfeas) T
  rw [hmass, Finset.empty_union, Finset.sdiff_singleton_eq_erase, Finset.sdiff_empty, Finset.card_empty,
    Nat.cast_zero, sub_zero] at h
  simpa only [hcyl] using h

/-- **Feasibility of conditioning on `X_t = 1`**: for weights positive on `F` and `t ∈ F`, `π_t > 0` iff
`1 ≤ J ≤ |F|`. -/
theorem cond_one_feasible_iff {F : Finset ι} (hw : ∀ k ∈ F, 0 < w k) {t : ι} (ht : t ∈ F) (J : ℤ) :
    0 < sliceMarg w F J t ↔ 1 ≤ J ∧ J ≤ #F := by
  have h := cylMass_pos_iff hw (Finset.singleton_subset_iff.mpr ht) (Finset.empty_subset F)
    (Finset.disjoint_empty_right {t}) J
  have hmass : ∑ U ∈ F.powerset with ({t} ⊆ U ∧ Disjoint U ∅), sliceProb w F J U = sliceMarg w F J t := by
    rw [sliceMarg_eq_sum_sliceProb]
    exact Finset.sum_congr (Finset.filter_congr fun U _ => by simp [Finset.singleton_subset_iff])
      fun _ _ => rfl
  rw [hmass, Finset.card_singleton, Finset.card_empty, Nat.cast_one, Nat.cast_zero, sub_zero] at h
  exact h

/-- **Feasibility of conditioning on `X_t = 0`**: for weights positive on `F` and `t ∈ F`, `P(X_t = 0) > 0` iff
`0 ≤ J ≤ |F| - 1`. -/
theorem cond_zero_feasible_iff {F : Finset ι} (hw : ∀ k ∈ F, 0 < w k) {t : ι} (ht : t ∈ F) (J : ℤ) :
    0 < ∑ U ∈ F.powerset with t ∉ U, sliceProb w F J U ↔ 0 ≤ J ∧ J ≤ #F - 1 := by
  have h := cylMass_pos_iff hw (Finset.empty_subset F) (Finset.singleton_subset_iff.mpr ht)
    (Finset.disjoint_empty_left {t}) J
  have hmass : ∑ U ∈ F.powerset with (∅ ⊆ U ∧ Disjoint U {t}), sliceProb w F J U =
      ∑ U ∈ F.powerset with t ∉ U, sliceProb w F J U :=
    Finset.sum_congr (Finset.filter_congr fun U _ => by simp) fun _ _ => rfl
  rw [hmass, Finset.card_singleton, Finset.card_empty, Nat.cast_one, Nat.cast_zero] at h
  exact h

end Condition

/-! ### The covariance matrix and (1.2) (App Q l.156–162) -/

section Cov

variable {ι : Type*} [DecidableEq ι]

/-- **The covariance matrix of the weighted slice** `p_{S,J}`: `Σ_ij = E[(X_i - π_i)(X_j - π_j)]`, with
`X_i(T) = 1{i ∈ T}`, `π_i = sliceMarg w S J i`, the expectation taken under `sliceProb w S J`.  (At a quota with
`e_J(S) = 0` there is no law and every entry is `0`.) -/
noncomputable def covM (w : ι → ℝ) (S : Finset ι) (J : ℤ) (i j : ι) : ℝ :=
  ∑ T ∈ S.powerset, sliceProb w S J T *
    (((if i ∈ T then 1 else 0) - sliceMarg w S J i) * ((if j ∈ T then 1 else 0) - sliceMarg w S J j))

theorem covM_of_Z_eq_zero {w : ι → ℝ} {S : Finset ι} {J : ℤ} (hZ : Z w S J = 0) (i j : ι) :
    covM w S J i j = 0 := by
  unfold covM
  exact Finset.sum_eq_zero fun T _ => by rw [sliceProb_of_Z_eq_zero hZ, zero_mul]

/-- `Σ_ij = P(X_i = X_j = 1) - π_i π_j`, for all real weights and every quota. -/
theorem covM_eq_pair_sub (w : ι → ℝ) (S : Finset ι) (J : ℤ) (i j : ι) :
    covM w S J i j =
      ∑ T ∈ S.powerset with (i ∈ T ∧ j ∈ T), sliceProb w S J T - sliceMarg w S J i * sliceMarg w S J j := by
  by_cases hZ : Z w S J = 0
  · rw [covM_of_Z_eq_zero hZ, sliceMarg_of_Z_eq_zero hZ, sliceMarg_of_Z_eq_zero hZ, mul_zero, sub_zero]
    exact (Finset.sum_eq_zero fun T _ => sliceProb_of_Z_eq_zero hZ T).symm
  · exact sliceCov_centered hZ i j

/-- **(1.2), the formula** (App Q l.156–160), for all real weights and every quota: for distinct `i, j ∈ F`, with
`R = F ∖ {i, j}`, `Cov(X_i, X_j) = w_i w_j (e_J(R) e_{J-2}(R) - e_{J-1}(R)²) / e_J(F)²`.  (A36W.SliceCov's
`sliceCov_eq` in the printed arrangement.) -/
theorem covM_formula (w : ι → ℝ) (F : Finset ι) (J : ℤ) {i j : ι} (hi : i ∈ F) (hj : j ∈ F) (hij : i ≠ j) :
    covM w F J i j =
      w i * w j * (Z w (F \ {i, j}) J * Z w (F \ {i, j}) (J - 2) - Z w (F \ {i, j}) (J - 1) ^ 2) /
        Z w F J ^ 2 := by
  rw [covM_eq_pair_sub, sliceCov_eq w F J hi hj hij]
  ring

/-- **(1.2)** (App Q l.156–162): for weights positive on `F` -- any positive array, no ratio bound -- and every
quota `J`, for distinct `i, j ∈ F`, with `R = F ∖ {i, j}`,
`Cov(X_i, X_j) = w_i w_j (e_J(R) e_{J-2}(R) - e_{J-1}(R)²) / e_J(F)² ≤ 0`.  The sign is
`Z_logConcave_of_shiftAdd` (the printed induction, l.147–156) for `R` at quota `J - 1`. -/
theorem eq_1_2 {w : ι → ℝ} {F : Finset ι} (hw : ∀ k ∈ F, 0 < w k) (J : ℤ) {i j : ι} (hi : i ∈ F) (hj : j ∈ F)
    (hij : i ≠ j) :
    covM w F J i j =
        w i * w j * (Z w (F \ {i, j}) J * Z w (F \ {i, j}) (J - 2) - Z w (F \ {i, j}) (J - 1) ^ 2) /
          Z w F J ^ 2 ∧
      covM w F J i j ≤ 0 := by
  refine ⟨covM_formula w F J hi hj hij, ?_⟩
  rw [covM_formula w F J hi hj hij]
  have hR : ∀ k ∈ F \ {i, j}, 0 < w k := fun k hk => hw k (Finset.sdiff_subset hk)
  have hLC := Z_logConcave_of_shiftAdd hR (J - 1)
  rw [show J - 1 - 1 = J - 2 by ring, show J - 1 + 1 = J by ring] at hLC
  have hnum : w i * w j *
      (Z w (F \ {i, j}) J * Z w (F \ {i, j}) (J - 2) - Z w (F \ {i, j}) (J - 1) ^ 2) ≤ 0 :=
    mul_nonpos_of_nonneg_of_nonpos (mul_nonneg (hw i hi).le (hw j hj).le) (by linarith)
  exact div_nonpos_of_nonpos_of_nonneg hnum (sq_nonneg _)

/-- The covariance matrix is symmetric. -/
theorem covM_symm (w : ι → ℝ) (S : Finset ι) (J : ℤ) (i j : ι) : covM w S J i j = covM w S J j i := by
  unfold covM
  exact Finset.sum_congr rfl fun T _ => by ring

/-- The diagonal: `Σ_ii = Var(X_i) = π_i (1 - π_i)`, all real weights, every quota. -/
theorem covM_diag (w : ι → ℝ) (S : Finset ι) (J : ℤ) (i : ι) :
    covM w S J i i = sliceMarg w S J i * (1 - sliceMarg w S J i) := by
  rw [covM_eq_pair_sub,
    show (S.powerset.filter fun T => i ∈ T ∧ i ∈ T) = S.powerset.filter fun T => i ∈ T from
      Finset.filter_congr fun T _ => and_self_iff, ← sliceMarg_eq_sum_sliceProb]
  ring

/-- `Var(X_i) = π_i (1 - π_i) ≤ 1/4` (all real weights, every quota). -/
theorem covM_diag_le (w : ι → ℝ) (S : Finset ι) (J : ℤ) (i : ι) : covM w S J i i ≤ 1 / 4 := by
  rw [covM_diag]
  nlinarith [sq_nonneg (sliceMarg w S J i - 1 / 2)]

/-- **"Fixed total implies `Σ 1 = 0`"** (App Q l.216): every row of the covariance matrix sums to `0` over `S`,
`∑_{j ∈ S} Cov(X_i, X_j) = 0`, for all real weights and every quota (on the support `|T| = J` and
`∑_{j ∈ S} π_j = J`, so `∑_{j ∈ S} (X_j - π_j) = 0`). -/
theorem covM_row_sum (w : ι → ℝ) (S : Finset ι) (J : ℤ) (i : ι) : ∑ j ∈ S, covM w S J i j = 0 := by
  by_cases hZ : Z w S J = 0
  · exact Finset.sum_eq_zero fun j _ => covM_of_Z_eq_zero hZ i j
  unfold covM
  rw [Finset.sum_comm]
  refine Finset.sum_eq_zero fun T hT => ?_
  have hTS := Finset.mem_powerset.mp hT
  rw [← Finset.mul_sum, ← Finset.mul_sum]
  have hsum : ∑ j ∈ S, ((if j ∈ T then (1 : ℝ) else 0) - sliceMarg w S J j) = (#T : ℝ) - J := by
    rw [Finset.sum_sub_distrib, sum_sliceMarg hZ, Finset.sum_boole, Finset.filter_mem_eq_inter,
      Finset.inter_eq_right.mpr hTS]
  rw [hsum]
  by_cases hc : (#T : ℤ) = J
  · have : (#T : ℝ) = J := by exact_mod_cast hc
    rw [this, sub_self, mul_zero, mul_zero]
  · rw [sliceProb, if_neg (fun h => hc h.2), zero_mul]

/-- **"(1.2) implies `Σ_ij ≤ 0` for `i ≠ j`"** (App Q l.216), for weights positive on `S` and every quota. -/
theorem covM_offDiag_nonpos {w : ι → ℝ} {S : Finset ι} (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i j : ι}
    (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) : covM w S J i j ≤ 0 :=
  (eq_1_2 hw J hi hj hij).2

/-- **The endpoint `J = 0`** (App Q l.145): the covariance matrix vanishes (any weights). -/
theorem covM_quota_zero (w : ι → ℝ) (F : Finset ι) (i j : ι) : covM w F 0 i j = 0 := by
  unfold covM
  rw [Finset.sum_eq_single ∅]
  · rw [sliceProb_quota_zero_eq, if_pos rfl, sliceMarg_quota_zero, sliceMarg_quota_zero]
    simp
  · intro T _ hT
    rw [sliceProb_quota_zero_eq, if_neg hT, zero_mul]
  · intro h
    exact absurd (Finset.empty_mem_powerset F) h

/-- **The endpoint `J = |F|`** (App Q l.145): the covariance matrix vanishes (weights nonzero on `F`). -/
theorem covM_quota_card {w : ι → ℝ} {F : Finset ι} (hw : ∀ k ∈ F, w k ≠ 0) (i j : ι) :
    covM w F (#F) i j = 0 := by
  have hX : ∀ l, ((if l ∈ F then (1 : ℝ) else 0) - sliceMarg w F (#F) l) = 0 := by
    intro l
    by_cases hl : l ∈ F
    · rw [if_pos hl, sliceMarg_quota_card_eq hw hl, sub_self]
    · rw [if_neg hl, sliceMarg_of_notMem w F _ hl, sub_self]
  unfold covM
  rw [Finset.sum_eq_single F]
  · rw [hX i, zero_mul, mul_zero]
  · intro T _ hT
    rw [sliceProb_quota_card_eq hw, if_neg hT, zero_mul]
  · intro h
    exact absurd (Finset.mem_powerset_self F) h

/-- **(1.2) holds "for every further feasible conditioning"** (App Q l.162): conditioning `p_{F,J}` on a cylinder
`C = {X_A ≡ 1, X_B ≡ 0}` of nonzero mass (`A ⊆ F`, `A ∩ B = ∅`), the conditional covariance of two distinct free
coordinates `i, j ∈ F ∖ (A ∪ B)`, computed from the original law, is `≤ 0`:
`P(X_i = X_j = 1 | C) ≤ P(X_i = 1 | C) P(X_j = 1 | C)`.  (By `condProb_cyl` the conditional law is the slice
`p_{F ∖ (A ∪ B), J - |A|}`, whose covariances are `≤ 0` by `eq_1_2`.) -/
theorem cov_cond_nonpos {w : ι → ℝ} {F A B : Finset ι} (hw : ∀ k ∈ F, 0 < w k) (hA : A ⊆ F)
    (hAB : Disjoint A B) {J : ℤ}
    (hfeas : ∑ U ∈ F.powerset with (A ⊆ U ∧ Disjoint U B), sliceProb w F J U ≠ 0)
    {i j : ι} (hi : i ∈ F \ (A ∪ B)) (hj : j ∈ F \ (A ∪ B)) (hij : i ≠ j) :
    (∑ T ∈ F.powerset with ((A ⊆ T ∧ Disjoint T B) ∧ (i ∈ T ∧ j ∈ T)), sliceProb w F J T) /
        (∑ U ∈ F.powerset with (A ⊆ U ∧ Disjoint U B), sliceProb w F J U) ≤
      (∑ T ∈ F.powerset with ((A ⊆ T ∧ Disjoint T B) ∧ i ∈ T), sliceProb w F J T) /
          (∑ U ∈ F.powerset with (A ⊆ U ∧ Disjoint U B), sliceProb w F J U) *
        ((∑ T ∈ F.powerset with ((A ⊆ T ∧ Disjoint T B) ∧ j ∈ T), sliceProb w F J T) /
          (∑ U ∈ F.powerset with (A ⊆ U ∧ Disjoint U B), sliceProb w F J U)) := by
  rw [condProb_cyl hA hAB hfeas (fun T => i ∈ T ∧ j ∈ T), condProb_cyl hA hAB hfeas (fun T => i ∈ T),
    condProb_cyl hA hAB hfeas (fun T => j ∈ T)]
  have hiA : i ∉ A := fun h => (Finset.mem_sdiff.mp hi).2 (Finset.mem_union_left _ h)
  have hjA : j ∉ A := fun h => (Finset.mem_sdiff.mp hj).2 (Finset.mem_union_left _ h)
  have e2 : ((F \ (A ∪ B)).powerset.filter fun V => i ∈ A ∪ V ∧ j ∈ A ∪ V) =
      (F \ (A ∪ B)).powerset.filter fun V => i ∈ V ∧ j ∈ V :=
    Finset.filter_congr fun V _ => by simp [hiA, hjA]
  have ei : ((F \ (A ∪ B)).powerset.filter fun V => i ∈ A ∪ V) =
      (F \ (A ∪ B)).powerset.filter fun V => i ∈ V :=
    Finset.filter_congr fun V _ => by simp [hiA]
  have ej : ((F \ (A ∪ B)).powerset.filter fun V => j ∈ A ∪ V) =
      (F \ (A ∪ B)).powerset.filter fun V => j ∈ V :=
    Finset.filter_congr fun V _ => by simp [hjA]
  rw [e2, ei, ej, ← sliceMarg_eq_sum_sliceProb, ← sliceMarg_eq_sum_sliceProb]
  have h := (eq_1_2 (fun k hk => hw k (Finset.sdiff_subset hk)) (J - #A) hi hj hij).2
  rw [covM_eq_pair_sub] at h
  linarith

end Cov

/-! ## §2 (1.5) (App Q l.216–226) -/

/-! ### The abstract matrix statements -/

section QuadForm

variable {ι : Type*} [DecidableEq ι]

/-- Off-diagonal row sums: if the row sums of `M` over `S` vanish, `∑_{j ∈ S, j ≠ i} (-M_ij) = M_ii`. -/
theorem offDiag_row_sum (M : Matrix ι ι ℝ) {S : Finset ι} (hrow : ∀ i ∈ S, ∑ j ∈ S, M i j = 0) {i : ι}
    (hi : i ∈ S) : ∑ j ∈ S.erase i, (-M i j) = M i i := by
  have h := Finset.add_sum_erase S (fun j => M i j) hi
  rw [hrow i hi] at h
  rw [Finset.sum_neg_distrib]
  linarith

/-- Swapping the two indices of a sum over ordered pairs `i ≠ j` of `S`. -/
theorem sum_offDiag_comm (S : Finset ι) (g : ι → ι → ℝ) :
    ∑ i ∈ S, ∑ j ∈ S.erase i, g i j = ∑ i ∈ S, ∑ j ∈ S.erase i, g j i := by
  have e1 : ∑ i ∈ S, ∑ j ∈ S.erase i, g i j = ∑ i ∈ S, ∑ j ∈ S, g i j - ∑ i ∈ S, g i i := by
    rw [← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun i hi => Finset.sum_erase_eq_sub hi
  have e2 : ∑ i ∈ S, ∑ j ∈ S.erase i, g j i = ∑ i ∈ S, ∑ j ∈ S, g j i - ∑ i ∈ S, g i i := by
    rw [← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun i hi => Finset.sum_erase_eq_sub (f := fun j => g j i) hi
  rw [e1, e2, Finset.sum_comm]

/-- For `f` symmetric on `S`: `∑_{i ∈ S} ∑_{j ∈ S, j ≠ i} f i j = 2 ∑_{i ∈ S} ∑_{j ∈ S, i < j} f i j`. -/
theorem sum_offDiag_eq_two_mul_sum_lt [LinearOrder ι] (S : Finset ι) (f : ι → ι → ℝ)
    (hsymm : ∀ i ∈ S, ∀ j ∈ S, f i j = f j i) :
    ∑ i ∈ S, ∑ j ∈ S.erase i, f i j = 2 * ∑ i ∈ S, ∑ j ∈ S with i < j, f i j := by
  have hsplit : ∀ i ∈ S, ∑ j ∈ S.erase i, f i j =
      ∑ j ∈ S with i < j, f i j + ∑ j ∈ S with j < i, f i j := by
    intro i _
    rw [← Finset.sum_filter_add_sum_filter_not (S.erase i) (fun j => i < j)]
    congr 1
    · refine Finset.sum_congr ?_ fun _ _ => rfl
      ext j
      simp only [Finset.mem_filter, Finset.mem_erase]
      constructor
      · rintro ⟨⟨-, hj⟩, h⟩
        exact ⟨hj, h⟩
      · rintro ⟨hj, h⟩
        exact ⟨⟨ne_of_gt h, hj⟩, h⟩
    · refine Finset.sum_congr ?_ fun _ _ => rfl
      ext j
      simp only [Finset.mem_filter, Finset.mem_erase, not_lt]
      constructor
      · rintro ⟨⟨hne, hj⟩, h⟩
        exact ⟨hj, lt_of_le_of_ne h hne⟩
      · rintro ⟨hj, h⟩
        exact ⟨⟨ne_of_lt h, hj⟩, h.le⟩
  have hswap : ∑ i ∈ S, ∑ j ∈ S with j < i, f i j = ∑ i ∈ S, ∑ j ∈ S with i < j, f i j := by
    simp only [Finset.sum_filter]
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun j hj => Finset.sum_congr rfl fun i hi => ?_
    split_ifs
    · exact hsymm i hi j hj
    · rfl
  rw [Finset.sum_congr rfl hsplit, Finset.sum_add_distrib, hswap]
  ring

/-- **(1.5), first equality, abstract, order-free form** (App Q l.219–220): for a real matrix `M` that is symmetric
with zero row sums on `S`, `c^T M c = ½ ∑_{i ∈ S} ∑_{j ∈ S, j ≠ i} (-M_ij)(c_i - c_j)²`. -/
theorem quad_eq_half_offDiag (M : Matrix ι ι ℝ) (S : Finset ι) (c : ι → ℝ)
    (hsymm : ∀ i ∈ S, ∀ j ∈ S, M i j = M j i) (hrow : ∀ i ∈ S, ∑ j ∈ S, M i j = 0) :
    ∑ i ∈ S, ∑ j ∈ S, c i * M i j * c j =
      (∑ i ∈ S, ∑ j ∈ S.erase i, (-M i j) * (c i - c j) ^ 2) / 2 := by
  have hfull : ∀ i ∈ S, ∑ j ∈ S.erase i, (-M i j) * (c i - c j) ^ 2 =
      ∑ j ∈ S, (-M i j) * (c i - c j) ^ 2 := by
    intro i hi
    rw [← Finset.add_sum_erase S (fun j => (-M i j) * (c i - c j) ^ 2) hi]
    simp
  rw [Finset.sum_congr rfl hfull]
  have expand : ∑ i ∈ S, ∑ j ∈ S, (-M i j) * (c i - c j) ^ 2 =
      2 * ∑ i ∈ S, ∑ j ∈ S, c i * M i j * c j - ∑ i ∈ S, c i ^ 2 * ∑ j ∈ S, M i j -
        ∑ i ∈ S, ∑ j ∈ S, c j ^ 2 * M i j := by
    rw [Finset.mul_sum, ← Finset.sum_sub_distrib, ← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib, ← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl fun j _ => ?_
    ring
  have h1 : ∑ i ∈ S, c i ^ 2 * ∑ j ∈ S, M i j = 0 :=
    Finset.sum_eq_zero fun i hi => by rw [hrow i hi, mul_zero]
  have h2 : ∑ i ∈ S, ∑ j ∈ S, c j ^ 2 * M i j = 0 := by
    rw [Finset.sum_comm]
    refine Finset.sum_eq_zero fun j hj => ?_
    rw [← Finset.mul_sum, Finset.sum_congr rfl fun i hi => hsymm i hi j hj, hrow j hj, mul_zero]
  rw [expand, h1, h2]
  ring

/-- **(1.5), first equality, abstract, as printed** (App Q l.219–220): for a real matrix `M` that is symmetric with
zero row sums on `S` (`S` in a linearly ordered index type), `c^T M c = ∑_{i<j} (-M_ij)(c_i - c_j)²`. -/
theorem quad_eq_sum_lt [LinearOrder ι] (M : Matrix ι ι ℝ) (S : Finset ι) (c : ι → ℝ)
    (hsymm : ∀ i ∈ S, ∀ j ∈ S, M i j = M j i) (hrow : ∀ i ∈ S, ∑ j ∈ S, M i j = 0) :
    ∑ i ∈ S, ∑ j ∈ S, c i * M i j * c j = ∑ i ∈ S, ∑ j ∈ S with i < j, (-M i j) * (c i - c j) ^ 2 := by
  rw [quad_eq_half_offDiag M S c hsymm hrow,
    sum_offDiag_eq_two_mul_sum_lt S (fun i j => (-M i j) * (c i - c j) ^ 2)
      (fun i hi j hj => by simp only [hsymm i hi j hj]; ring)]
  ring

/-- **(1.5), the inequality, abstract** (App Q l.221): for a real matrix `M` that is symmetric with nonpositive
off-diagonal entries on `S`, `½ ∑_{i ≠ j} (-M_ij)(c_i - c_j)² ≤ 2 ∑_i c_i² ∑_{j ≠ i} (-M_ij)`, from
`(c_i - c_j)² ≤ 2 c_i² + 2 c_j²` and `-M_ij ≥ 0`. -/
theorem half_offDiag_le (M : Matrix ι ι ℝ) (S : Finset ι) (c : ι → ℝ)
    (hsymm : ∀ i ∈ S, ∀ j ∈ S, M i j = M j i) (hoff : ∀ i ∈ S, ∀ j ∈ S, i ≠ j → M i j ≤ 0) :
    (∑ i ∈ S, ∑ j ∈ S.erase i, (-M i j) * (c i - c j) ^ 2) / 2 ≤
      2 * ∑ i ∈ S, c i ^ 2 * ∑ j ∈ S.erase i, (-M i j) := by
  have hterm : ∀ i ∈ S, ∀ j ∈ S.erase i,
      (-M i j) * (c i - c j) ^ 2 ≤ (-M i j) * (2 * c i ^ 2) + (-M i j) * (2 * c j ^ 2) := by
    intro i hi j hj
    have hm : 0 ≤ -M i j :=
      neg_nonneg.mpr (hoff i hi j (Finset.mem_of_mem_erase hj) (Finset.ne_of_mem_erase hj).symm)
    nlinarith [mul_nonneg hm (sq_nonneg (c i + c j))]
  have hsum : ∑ i ∈ S, ∑ j ∈ S.erase i, (-M i j) * (c i - c j) ^ 2 ≤
      ∑ i ∈ S, ∑ j ∈ S.erase i, ((-M i j) * (2 * c i ^ 2) + (-M i j) * (2 * c j ^ 2)) :=
    Finset.sum_le_sum fun i hi => Finset.sum_le_sum fun j hj => hterm i hi j hj
  have hsplit2 : ∑ i ∈ S, ∑ j ∈ S.erase i, ((-M i j) * (2 * c i ^ 2) + (-M i j) * (2 * c j ^ 2)) =
      ∑ i ∈ S, ∑ j ∈ S.erase i, (-M i j) * (2 * c i ^ 2) +
        ∑ i ∈ S, ∑ j ∈ S.erase i, (-M i j) * (2 * c j ^ 2) := by
    rw [← Finset.sum_add_distrib]
    exact Finset.sum_congr rfl fun i _ => Finset.sum_add_distrib
  have hsw : ∑ i ∈ S, ∑ j ∈ S.erase i, (-M i j) * (2 * c j ^ 2) =
      ∑ i ∈ S, ∑ j ∈ S.erase i, (-M i j) * (2 * c i ^ 2) := by
    rw [sum_offDiag_comm S (fun i j => (-M i j) * (2 * c j ^ 2))]
    refine Finset.sum_congr rfl fun i hi => Finset.sum_congr rfl fun j hj => ?_
    rw [hsymm j (Finset.mem_of_mem_erase hj) i hi]
  have hA : ∑ i ∈ S, ∑ j ∈ S.erase i, (-M i j) * (2 * c i ^ 2) =
      2 * ∑ i ∈ S, c i ^ 2 * ∑ j ∈ S.erase i, (-M i j) := by
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [Finset.mul_sum, Finset.mul_sum]
    refine Finset.sum_congr rfl fun j _ => ?_
    ring
  linarith [hsum, hsplit2, hsw, hA]

/-- **The abstract matrix version of (1.5)'s first two steps** (as asked), for a matrix over a finite linearly
ordered index type in `Matrix.mulVec` / `dotProduct` form: if `M` is symmetric, `M *ᵥ 1 = 0` (zero row sums) and
`M_ij ≤ 0` for `i ≠ j`, then `c ⬝ᵥ (M *ᵥ c) = ∑_{i<j} (-M_ij)(c_i - c_j)² ≤ 2 ∑_i c_i² ∑_{j ≠ i} (-M_ij)`. -/
theorem matrix_quad_eq_le [Fintype ι] [LinearOrder ι] (M : Matrix ι ι ℝ) (hM : M.IsSymm)
    (hrow : Matrix.mulVec M (fun _ => 1) = 0) (hoff : ∀ i j, i ≠ j → M i j ≤ 0) (c : ι → ℝ) :
    dotProduct c (Matrix.mulVec M c) = ∑ i, ∑ j with i < j, (-M i j) * (c i - c j) ^ 2 ∧
      ∑ i, ∑ j with i < j, (-M i j) * (c i - c j) ^ 2 ≤
        2 * ∑ i, c i ^ 2 * ∑ j ∈ (Finset.univ : Finset ι).erase i, (-M i j) := by
  have hsymm : ∀ i ∈ (Finset.univ : Finset ι), ∀ j ∈ (Finset.univ : Finset ι), M i j = M j i := by
    intro i _ j _
    have := congrFun (congrFun hM j) i
    simpa [Matrix.transpose_apply] using this
  have hrow' : ∀ i ∈ (Finset.univ : Finset ι), ∑ j, M i j = 0 := by
    intro i _
    have := congrFun hrow i
    simpa [Matrix.mulVec, dotProduct] using this
  have hoff' : ∀ i ∈ (Finset.univ : Finset ι), ∀ j ∈ (Finset.univ : Finset ι), i ≠ j → M i j ≤ 0 :=
    fun i _ j _ hij => hoff i j hij
  have hquad : dotProduct c (Matrix.mulVec M c) = ∑ i, ∑ j, c i * M i j * c j := by
    simp only [dotProduct, Matrix.mulVec, Finset.mul_sum]
    refine Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => ?_
    ring
  have hhalf := sum_offDiag_eq_two_mul_sum_lt Finset.univ (fun i j => (-M i j) * (c i - c j) ^ 2)
    (fun i hi j hj => by simp only [hsymm i hi j hj]; ring)
  refine ⟨by rw [hquad]; exact quad_eq_sum_lt M Finset.univ c hsymm hrow', ?_⟩
  have h2 := half_offDiag_le M Finset.univ c hsymm hoff'
  rw [hhalf] at h2
  linarith

end QuadForm


/-! ### The externally tilted weights (App Q l.216, l.227) -/

section Tilt

variable {ι : Type*} {w : ι → ℝ} {S : Finset ι}

/-- The externally tilted weights `w_i e^{t c_i}` (App Q l.227). -/
noncomputable def tiltW (w c : ι → ℝ) (t : ℝ) : ι → ℝ := fun i => w i * exp (t * c i)

theorem prod_tiltW (w c : ι → ℝ) (t : ℝ) (T : Finset ι) :
    ∏ i ∈ T, tiltW w c t i = (∏ i ∈ T, w i) * exp (t * ∑ i ∈ T, c i) := by
  unfold tiltW
  rw [Finset.prod_mul_distrib, Finset.mul_sum, Real.exp_sum]

theorem tiltW_pos (hw : ∀ k ∈ S, 0 < w k) (c : ι → ℝ) (t : ℝ) : ∀ k ∈ S, 0 < tiltW w c t k :=
  fun k hk => mul_pos (hw k hk) (exp_pos _)

theorem tiltW_zero (w c : ι → ℝ) : tiltW w c 0 = w := by
  funext i
  simp [tiltW]

end Tilt

/-! ### (1.5) for the covariance matrix of a positive weighted slice -/

section SliceQuad

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- **(1.5) on the real objects, order-free form** (App Q l.216–226).  For weights positive on `S` -- any positive
external tilt of the weights included, see `eq_1_5_tilt` -- every quota `J` and every real vector `c`, with `Σ` the
covariance matrix `covM w S J` of `p_{S,J}`:
`c^T Σ c = ½ ∑_{i ≠ j} (-Σ_ij)(c_i - c_j)² ≤ 2 ∑_i c_i² ∑_{j ≠ i} (-Σ_ij) = 2 ∑_i c_i² Var(X_i) ≤ ½ ‖c‖₂²`
(`½ ∑_{i ≠ j}` counts each unordered pair once; `eq_1_5` writes it as `∑_{i<j}`). -/
theorem eq_1_5_offDiag (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (c : ι → ℝ) :
    ∑ i ∈ S, ∑ j ∈ S, c i * covM w S J i j * c j =
        (∑ i ∈ S, ∑ j ∈ S.erase i, (-covM w S J i j) * (c i - c j) ^ 2) / 2 ∧
      (∑ i ∈ S, ∑ j ∈ S.erase i, (-covM w S J i j) * (c i - c j) ^ 2) / 2 ≤
        2 * ∑ i ∈ S, c i ^ 2 * ∑ j ∈ S.erase i, (-covM w S J i j) ∧
      2 * ∑ i ∈ S, c i ^ 2 * ∑ j ∈ S.erase i, (-covM w S J i j) =
        2 * ∑ i ∈ S, c i ^ 2 * covM w S J i i ∧
      2 * ∑ i ∈ S, c i ^ 2 * covM w S J i i ≤ (∑ i ∈ S, c i ^ 2) / 2 := by
  have hsymm : ∀ i ∈ S, ∀ j ∈ S, covM w S J i j = covM w S J j i := fun i _ j _ => covM_symm w S J i j
  have hrow : ∀ i ∈ S, ∑ j ∈ S, covM w S J i j = 0 := fun i _ => covM_row_sum w S J i
  have hoff : ∀ i ∈ S, ∀ j ∈ S, i ≠ j → covM w S J i j ≤ 0 :=
    fun i hi j hj hij => covM_offDiag_nonpos hw J hi hj hij
  refine ⟨quad_eq_half_offDiag (covM w S J) S c hsymm hrow, half_offDiag_le (covM w S J) S c hsymm hoff,
    ?_, ?_⟩
  · congr 1
    exact Finset.sum_congr rfl fun i hi => by rw [offDiag_row_sum (covM w S J) hrow hi]
  · have h : ∑ i ∈ S, c i ^ 2 * covM w S J i i ≤ ∑ i ∈ S, c i ^ 2 * (1 / 4) :=
      Finset.sum_le_sum fun i _ => mul_le_mul_of_nonneg_left (covM_diag_le w S J i) (sq_nonneg _)
    rw [← Finset.sum_mul] at h
    linarith

/-- **(1.5) on the real objects, as printed** (App Q l.216–226), for a linearly ordered index type:
`c^T Σ c = ∑_{i<j} (-Σ_ij)(c_i - c_j)² ≤ 2 ∑_i c_i² ∑_{j ≠ i} (-Σ_ij) = 2 ∑_i c_i² Var(X_i) ≤ ½ ‖c‖₂²`, where
`Σ = covM w S J` is the covariance matrix of the weighted slice `p_{S,J}` (weights positive on `S`, any quota). -/
theorem eq_1_5 [LinearOrder ι] (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (c : ι → ℝ) :
    ∑ i ∈ S, ∑ j ∈ S, c i * covM w S J i j * c j =
        ∑ i ∈ S, ∑ j ∈ S with i < j, (-covM w S J i j) * (c i - c j) ^ 2 ∧
      ∑ i ∈ S, ∑ j ∈ S with i < j, (-covM w S J i j) * (c i - c j) ^ 2 ≤
        2 * ∑ i ∈ S, c i ^ 2 * ∑ j ∈ S.erase i, (-covM w S J i j) ∧
      2 * ∑ i ∈ S, c i ^ 2 * ∑ j ∈ S.erase i, (-covM w S J i j) =
        2 * ∑ i ∈ S, c i ^ 2 * covM w S J i i ∧
      2 * ∑ i ∈ S, c i ^ 2 * covM w S J i i ≤ (∑ i ∈ S, c i ^ 2) / 2 := by
  obtain ⟨h1, h2, h3, h4⟩ := eq_1_5_offDiag hw J c
  have hhalf := sum_offDiag_eq_two_mul_sum_lt S (fun i j => (-covM w S J i j) * (c i - c j) ^ 2)
    (fun i _ j _ => by simp only [covM_symm w S J i j]; ring)
  refine ⟨?_, ?_, h3, h4⟩
  · rw [h1, hhalf]
    ring
  · rw [hhalf] at h2
    linarith

/-- The consequence used by route MG: `c^T Σ c ≤ ½ ‖c‖₂²` (weights positive on `S`, every quota). -/
theorem quadForm_covM_le (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (c : ι → ℝ) :
    ∑ i ∈ S, ∑ j ∈ S, c i * covM w S J i j * c j ≤ (∑ i ∈ S, c i ^ 2) / 2 := by
  obtain ⟨h1, h2, h3, h4⟩ := eq_1_5_offDiag hw J c
  linarith

/-- **(1.5) "under any positive external tilt of the weights"** (App Q l.216): the tilted weights `w_i e^{t d_i}`
(any direction `d`, any real `t`, no ratio bound) are positive on `S`, so (1.5) holds for the covariance matrix
`covM (tiltW w d t) S J` of the tilted slice law. -/
theorem eq_1_5_tilt (hw : ∀ k ∈ S, 0 < w k) (d : ι → ℝ) (t : ℝ) (J : ℤ) (c : ι → ℝ) :
    ∑ i ∈ S, ∑ j ∈ S, c i * covM (tiltW w d t) S J i j * c j =
        (∑ i ∈ S, ∑ j ∈ S.erase i, (-covM (tiltW w d t) S J i j) * (c i - c j) ^ 2) / 2 ∧
      (∑ i ∈ S, ∑ j ∈ S.erase i, (-covM (tiltW w d t) S J i j) * (c i - c j) ^ 2) / 2 ≤
        2 * ∑ i ∈ S, c i ^ 2 * ∑ j ∈ S.erase i, (-covM (tiltW w d t) S J i j) ∧
      2 * ∑ i ∈ S, c i ^ 2 * ∑ j ∈ S.erase i, (-covM (tiltW w d t) S J i j) =
        2 * ∑ i ∈ S, c i ^ 2 * covM (tiltW w d t) S J i i ∧
      2 * ∑ i ∈ S, c i ^ 2 * covM (tiltW w d t) S J i i ≤ (∑ i ∈ S, c i ^ 2) / 2 :=
  eq_1_5_offDiag (tiltW_pos hw d t) J c

end SliceQuad

/-! ## §3 Route MG (App Q l.227–229) -/

/-- **"Integrating twice, in either direction from zero"** (App Q l.227), as a real-analysis lemma: if `φ′ = φ1` and
`φ1′ = φ2` everywhere, `φ2 ≤ 0` everywhere, `φ(0) = 0` and `φ1(0) = 0`, then `φ ≤ 0` everywhere.  Lagrange's mean
value theorem on `[0, y]` / `[y, 0]` gives `φ1 ≤ 0` right of `0` and `φ1 ≥ 0` left of `0`; a second application on
`[0, x]` / `[x, 0]` gives `φ(x) ≤ 0`. -/
theorem nonpos_of_deriv2_nonpos {φ φ1 φ2 : ℝ → ℝ} (h1 : ∀ x, HasDerivAt φ (φ1 x) x)
    (h2 : ∀ x, HasDerivAt φ1 (φ2 x) x) (hφ2 : ∀ x, φ2 x ≤ 0) (h0 : φ 0 = 0) (h10 : φ1 0 = 0) (x : ℝ) :
    φ x ≤ 0 := by
  have hφ1pos : ∀ y, 0 < y → φ1 y ≤ 0 := by
    intro y hy
    obtain ⟨ξ, -, hξ⟩ := exists_hasDerivAt_eq_slope φ1 φ2 hy
      (fun z _ => (h2 z).continuousAt.continuousWithinAt) (fun z _ => h2 z)
    rw [h10, sub_zero, sub_zero, eq_div_iff hy.ne'] at hξ
    nlinarith [hφ2 ξ]
  have hφ1neg : ∀ y, y < 0 → 0 ≤ φ1 y := by
    intro y hy
    obtain ⟨ξ, -, hξ⟩ := exists_hasDerivAt_eq_slope φ1 φ2 hy
      (fun z _ => (h2 z).continuousAt.continuousWithinAt) (fun z _ => h2 z)
    rw [h10, zero_sub, zero_sub, eq_div_iff (neg_ne_zero.mpr hy.ne)] at hξ
    nlinarith [hφ2 ξ]
  rcases lt_trichotomy x 0 with hx | hx | hx
  · obtain ⟨ξ, hξm, hξ⟩ := exists_hasDerivAt_eq_slope φ φ1 hx
      (fun z _ => (h1 z).continuousAt.continuousWithinAt) (fun z _ => h1 z)
    rw [h0, zero_sub, zero_sub, eq_div_iff (neg_ne_zero.mpr hx.ne)] at hξ
    have := hφ1neg ξ hξm.2
    nlinarith
  · rw [hx, h0]
  · obtain ⟨ξ, hξm, hξ⟩ := exists_hasDerivAt_eq_slope φ φ1 hx
      (fun z _ => (h1 z).continuousAt.continuousWithinAt) (fun z _ => h1 z)
    rw [h0, sub_zero, sub_zero, eq_div_iff hx.ne'] at hξ
    have := hφ1pos ξ hξm.1
    nlinarith

section RouteMG

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- The linear statistic `c · X = ∑_{i ∈ S} c_i X_i` at the ones-set `T` (`X_i = 1{i ∈ T}`). -/
noncomputable def linX (S : Finset ι) (c : ι → ℝ) (T : Finset ι) : ℝ :=
  ∑ i ∈ S, c i * (if i ∈ T then 1 else 0)

/-- The moment generating function `t ↦ E_p exp(t c·X)` of the slice law `p = p_{S,J}`. -/
noncomputable def mgfX (w : ι → ℝ) (S : Finset ι) (J : ℤ) (c : ι → ℝ) (t : ℝ) : ℝ :=
  ∑ T ∈ S.powerset, sliceProb w S J T * exp (t * linX S c T)

/-- `g(t) = log E_p exp(t c·X)` (App Q l.227). -/
noncomputable def cgfX (w : ι → ℝ) (S : Finset ι) (J : ℤ) (c : ι → ℝ) (t : ℝ) : ℝ :=
  Real.log (mgfX w S J c t)

/-- `E_p[(c·X) exp(t c·X)]`, the `t`-derivative of `mgfX`. -/
noncomputable def mgfX1 (w : ι → ℝ) (S : Finset ι) (J : ℤ) (c : ι → ℝ) (t : ℝ) : ℝ :=
  ∑ T ∈ S.powerset, sliceProb w S J T * (linX S c T * exp (t * linX S c T))

/-- `E_p[(c·X)² exp(t c·X)]`, the `t`-derivative of `mgfX1`. -/
noncomputable def mgfX2 (w : ι → ℝ) (S : Finset ι) (J : ℤ) (c : ι → ℝ) (t : ℝ) : ℝ :=
  ∑ T ∈ S.powerset, sliceProb w S J T * (linX S c T ^ 2 * exp (t * linX S c T))

/-- The mean of `c · X` under the slice law `p_{S,J}`. -/
noncomputable def meanX (w : ι → ℝ) (S : Finset ι) (J : ℤ) (c : ι → ℝ) : ℝ :=
  ∑ T ∈ S.powerset, sliceProb w S J T * linX S c T

/-- The variance of `c · X` under the slice law `p_{S,J}`. -/
noncomputable def varX (w : ι → ℝ) (S : Finset ι) (J : ℤ) (c : ι → ℝ) : ℝ :=
  ∑ T ∈ S.powerset, sliceProb w S J T * (linX S c T - meanX w S J c) ^ 2

theorem linX_of_subset (c : ι → ℝ) {T : Finset ι} (hT : T ⊆ S) : linX S c T = ∑ i ∈ T, c i := by
  unfold linX
  simp only [mul_ite, mul_one, mul_zero]
  rw [Finset.sum_ite_mem, Finset.inter_eq_right.mpr hT]

/-- Pointwise, `p_{S,J}(T) e^{t c·1_T} = [T ⊆ S, |T| = J] ∏_{i ∈ T} w_i e^{t c_i} / e_J(w)` (all real weights). -/
theorem sliceProb_mul_exp (w c : ι → ℝ) (S : Finset ι) (J : ℤ) (t : ℝ) (T : Finset ι) :
    sliceProb w S J T * exp (t * linX S c T) =
      if T ⊆ S ∧ (#T : ℤ) = J then (∏ i ∈ T, tiltW w c t i) / Z w S J else 0 := by
  unfold sliceProb
  split_ifs with h
  · rw [prod_tiltW, linX_of_subset c h.1]
    ring
  · rw [zero_mul]

/-- `E_p exp(t c·X) = e_J(w e^{t c}) / e_J(w)` (all real weights, every quota). -/
theorem mgfX_eq (w c : ι → ℝ) (S : Finset ι) (J : ℤ) (t : ℝ) :
    mgfX w S J c t = Z (tiltW w c t) S J / Z w S J := by
  unfold mgfX
  rw [Finset.sum_congr rfl fun T _ => sliceProb_mul_exp w c S J t T, Z_eq_sum_ite (tiltW w c t) S J,
    Finset.sum_div]
  refine Finset.sum_congr rfl fun T hT => ?_
  have hTS := Finset.mem_powerset.mp hT
  by_cases hc : (#T : ℤ) = J
  · rw [if_pos ⟨hTS, hc⟩, if_pos hc]
  · rw [if_neg (fun h => hc h.2), if_neg hc, zero_div]

theorem mgfX_pos (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) (c : ι → ℝ) (t : ℝ) :
    0 < mgfX w S J c t := by
  rw [mgfX_eq]
  exact div_pos (Z_pos (tiltW_pos hw c t) hJ0 hJS) (Z_pos hw hJ0 hJS)

theorem mgfX_zero (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) (c : ι → ℝ) :
    mgfX w S J c 0 = 1 := by
  rw [mgfX_eq, tiltW_zero, div_self (Z_pos hw hJ0 hJS).ne']

/-- **(e) The tilted law is the weighted slice law with weights `w_i e^{t c_i}`** (App Q l.227): for weights positive
on `S`, a legal quota `0 ≤ J ≤ |S|`, every `c`, every real `t` and every `T`,
`p_{S,J}(T) e^{t c·1_T} / E_p e^{t c·X} = p^{(w e^{tc})}_{S,J}(T)`. -/
theorem tilt_law_eq_sliceProb (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) (c : ι → ℝ)
    (t : ℝ) (T : Finset ι) :
    sliceProb w S J T * exp (t * linX S c T) / mgfX w S J c t = sliceProb (tiltW w c t) S J T := by
  have hZ := (Z_pos hw hJ0 hJS).ne'
  have hZt := (Z_pos (tiltW_pos hw c t) hJ0 hJS).ne'
  rw [sliceProb_mul_exp, mgfX_eq]
  unfold sliceProb
  split_ifs
  · field_simp
  · rw [zero_div]

theorem hasDerivAt_mgfX (w : ι → ℝ) (S : Finset ι) (J : ℤ) (c : ι → ℝ) (t : ℝ) :
    HasDerivAt (mgfX w S J c) (mgfX1 w S J c t) t := by
  have h : ∀ T ∈ S.powerset, HasDerivAt (fun s => sliceProb w S J T * exp (s * linX S c T))
      (sliceProb w S J T * (linX S c T * exp (t * linX S c T))) t := by
    intro T _
    exact (((hasDerivAt_mul_const (linX S c T)).exp).const_mul (sliceProb w S J T)).congr_deriv (by ring)
  exact HasDerivAt.fun_sum h

theorem hasDerivAt_mgfX1 (w : ι → ℝ) (S : Finset ι) (J : ℤ) (c : ι → ℝ) (t : ℝ) :
    HasDerivAt (mgfX1 w S J c) (mgfX2 w S J c t) t := by
  have h : ∀ T ∈ S.powerset, HasDerivAt (fun s => sliceProb w S J T * (linX S c T * exp (s * linX S c T)))
      (sliceProb w S J T * (linX S c T ^ 2 * exp (t * linX S c T))) t := by
    intro T _
    exact ((((hasDerivAt_mul_const (linX S c T)).exp).const_mul (linX S c T)).const_mul
      (sliceProb w S J T)).congr_deriv (by ring)
  exact HasDerivAt.fun_sum h

/-- `g′(t) = E_p[(c·X) e^{t c·X}] / E_p e^{t c·X}`. -/
theorem hasDerivAt_cgfX (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) (c : ι → ℝ) (t : ℝ) :
    HasDerivAt (cgfX w S J c) (mgfX1 w S J c t / mgfX w S J c t) t :=
  (hasDerivAt_mgfX w S J c t).log (mgfX_pos hw hJ0 hJS c t).ne'

/-- The derivative of `t ↦ mgfX1 / mgfX`. -/
theorem hasDerivAt_mgfX_ratio (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) (c : ι → ℝ)
    (t : ℝ) :
    HasDerivAt (fun s => mgfX1 w S J c s / mgfX w S J c s)
      ((mgfX2 w S J c t * mgfX w S J c t - mgfX1 w S J c t * mgfX1 w S J c t) / mgfX w S J c t ^ 2) t :=
  (hasDerivAt_mgfX1 w S J c t).fun_div (hasDerivAt_mgfX w S J c t) (mgfX_pos hw hJ0 hJS c t).ne'

/-- `E[c·X] = ∑_{i ∈ S} c_i π_i` (all real weights, every quota). -/
theorem meanX_eq (w : ι → ℝ) (S : Finset ι) (J : ℤ) (c : ι → ℝ) :
    meanX w S J c = ∑ i ∈ S, c i * sliceMarg w S J i := by
  unfold meanX linX
  simp only [Finset.mul_sum]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [← sum_sliceProb_mul_indicator w S J i, Finset.mul_sum]
  exact Finset.sum_congr rfl fun T _ => by ring

/-- **`Var(c·X) = c^T Σ c`** with `Σ = covM w S J` (all real weights, every quota). -/
theorem varX_eq_quad (w : ι → ℝ) (S : Finset ι) (J : ℤ) (c : ι → ℝ) :
    varX w S J c = ∑ i ∈ S, ∑ j ∈ S, c i * covM w S J i j * c j := by
  have hdev : ∀ T, linX S c T - meanX w S J c =
      ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i) := by
    intro T
    rw [meanX_eq, linX, ← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun i _ => by ring
  calc varX w S J c
      = ∑ T ∈ S.powerset, ∑ i ∈ S, ∑ j ∈ S, sliceProb w S J T *
          (c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) *
            (c j * ((if j ∈ T then 1 else 0) - sliceMarg w S J j)) := by
        unfold varX
        refine Finset.sum_congr rfl fun T _ => ?_
        rw [hdev T, sq, Finset.sum_mul_sum, Finset.mul_sum]
        refine Finset.sum_congr rfl fun i _ => ?_
        rw [Finset.mul_sum]
        refine Finset.sum_congr rfl fun j _ => ?_
        ring
    _ = ∑ i ∈ S, ∑ j ∈ S, ∑ T ∈ S.powerset, sliceProb w S J T *
          (c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) *
            (c j * ((if j ∈ T then 1 else 0) - sliceMarg w S J j)) := by
        rw [Finset.sum_comm (s := S.powerset) (t := S)]
        refine Finset.sum_congr rfl fun i _ => ?_
        rw [Finset.sum_comm (s := S.powerset) (t := S)]
    _ = ∑ i ∈ S, ∑ j ∈ S, c i * covM w S J i j * c j := by
        refine Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun j _ => ?_
        unfold covM
        rw [Finset.mul_sum, Finset.sum_mul]
        refine Finset.sum_congr rfl fun T _ => ?_
        ring

/-- `Var(c·X) = E[(c·X)²] - (E c·X)²` at a quota with `e_J ≠ 0`. -/
theorem varX_eq_moment (w : ι → ℝ) (S : Finset ι) {J : ℤ} (hZ : Z w S J ≠ 0) (c : ι → ℝ) :
    varX w S J c = ∑ T ∈ S.powerset, sliceProb w S J T * linX S c T ^ 2 - meanX w S J c ^ 2 := by
  have h1 := sum_sliceProb (w := w) (S := S) hZ
  have e : ∀ T ∈ S.powerset, sliceProb w S J T * (linX S c T - meanX w S J c) ^ 2 =
      sliceProb w S J T * linX S c T ^ 2 - 2 * meanX w S J c * (sliceProb w S J T * linX S c T) +
        meanX w S J c ^ 2 * sliceProb w S J T := fun T _ => by ring
  unfold varX
  rw [Finset.sum_congr rfl e, Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum,
    ← Finset.mul_sum, h1,
    show ∑ T ∈ S.powerset, sliceProb w S J T * linX S c T = meanX w S J c from rfl]
  ring

/-- **(e) `g′(t)` is the mean of `c·X` under the tilted law**: `mgfX1 / mgfX = E_{p_t}[c·X]`. -/
theorem meanX_tilt (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) (c : ι → ℝ) (t : ℝ) :
    meanX (tiltW w c t) S J c = mgfX1 w S J c t / mgfX w S J c t := by
  unfold meanX mgfX1
  rw [Finset.sum_div]
  refine Finset.sum_congr rfl fun T _ => ?_
  rw [← tilt_law_eq_sliceProb hw hJ0 hJS c t T]
  ring

/-- **(e) `g″(t)` is the variance of `c·X` under the tilted law**:
`(mgfX2 mgfX - mgfX1²) / mgfX² = Var_{p_t}(c·X)`. -/
theorem varX_tilt (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) (c : ι → ℝ) (t : ℝ) :
    varX (tiltW w c t) S J c =
      (mgfX2 w S J c t * mgfX w S J c t - mgfX1 w S J c t * mgfX1 w S J c t) / mgfX w S J c t ^ 2 := by
  have hm := (mgfX_pos hw hJ0 hJS c t).ne'
  have hL2 : ∑ T ∈ S.powerset, sliceProb (tiltW w c t) S J T * linX S c T ^ 2 =
      mgfX2 w S J c t / mgfX w S J c t := by
    unfold mgfX2
    rw [Finset.sum_div]
    refine Finset.sum_congr rfl fun T _ => ?_
    rw [← tilt_law_eq_sliceProb hw hJ0 hJS c t T]
    ring
  rw [varX_eq_moment (tiltW w c t) S (Z_pos (tiltW_pos hw c t) hJ0 hJS).ne' c, hL2,
    meanX_tilt hw hJ0 hJS c t]
  field_simp

/-- **(e) `g′(t)` exists and equals the mean of `c·X` under the tilted law** `p^{(w e^{tc})}_{S,J}`, for every real
`t` (weights positive on `S`, legal quota). -/
theorem hasDerivAt_cgfX_meanX (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) (c : ι → ℝ)
    (t : ℝ) : HasDerivAt (cgfX w S J c) (meanX (tiltW w c t) S J c) t := by
  rw [meanX_tilt hw hJ0 hJS c t]
  exact hasDerivAt_cgfX hw hJ0 hJS c t

/-- **(e) `g″(t)` exists and equals the variance of `c·X` under the tilted law**: the derivative of
`t ↦ E_{p_t}[c·X]` (`= g′`) is `Var_{p_t}(c·X)`, for every real `t`. -/
theorem hasDerivAt_meanX_tilt (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) (c : ι → ℝ)
    (t : ℝ) : HasDerivAt (fun s => meanX (tiltW w c s) S J c) (varX (tiltW w c t) S J c) t := by
  have e : (fun s => meanX (tiltW w c s) S J c) = fun s => mgfX1 w S J c s / mgfX w S J c s :=
    funext fun s => meanX_tilt hw hJ0 hJS c s
  rw [e, varX_tilt hw hJ0 hJS c t]
  exact hasDerivAt_mgfX_ratio hw hJ0 hJS c t

/-- `deriv g = (t ↦ E_{p_t}[c·X])`. -/
theorem deriv_cgfX (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) (c : ι → ℝ) :
    deriv (cgfX w S J c) = fun t => meanX (tiltW w c t) S J c :=
  funext fun t => (hasDerivAt_cgfX_meanX hw hJ0 hJS c t).deriv

/-- `g′(0) = E_p[c·X] = ∑_{i ∈ S} c_i π_i`. -/
theorem deriv_cgfX_zero (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) (c : ι → ℝ) :
    deriv (cgfX w S J c) 0 = ∑ i ∈ S, c i * sliceMarg w S J i := by
  rw [deriv_cgfX hw hJ0 hJS c]
  show meanX (tiltW w c 0) S J c = _
  rw [tiltW_zero, meanX_eq]

/-- **(e) `g″(t) = Var_{p_t}(c·X)`**, the variance under the tilted law, for every real `t`. -/
theorem deriv2_cgfX (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) (c : ι → ℝ) (t : ℝ) :
    deriv (deriv (cgfX w S J c)) t = varX (tiltW w c t) S J c := by
  rw [deriv_cgfX hw hJ0 hJS c]
  exact (hasDerivAt_meanX_tilt hw hJ0 hJS c t).deriv

/-- **`g″(t) = c^T Σ_t c`**, with `Σ_t = covM (w e^{tc}) S J` the covariance matrix of the tilted slice law (App Q
l.227: "`g″(t)` is this variance for every real `t`"). -/
theorem deriv2_cgfX_eq_quad (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) (c : ι → ℝ)
    (t : ℝ) :
    deriv (deriv (cgfX w S J c)) t = ∑ i ∈ S, ∑ j ∈ S, c i * covM (tiltW w c t) S J i j * c j := by
  rw [deriv2_cgfX hw hJ0 hJS c t, varX_eq_quad]

/-- **(f) `g″(t) ≤ ‖c‖₂² / 2`** for every real `t`, by (1.5) at the tilted weights (`quadForm_covM_le`). -/
theorem deriv2_cgfX_le (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) (c : ι → ℝ) (t : ℝ) :
    deriv (deriv (cgfX w S J c)) t ≤ (∑ i ∈ S, c i ^ 2) / 2 := by
  rw [deriv2_cgfX_eq_quad hw hJ0 hJS c t]
  exact quadForm_covM_le (tiltW_pos hw c t) J c

/-- **(g) (1.3) in cumulant form** (App Q l.227): for weights positive on `S`, a legal quota, every `c` and every
real `λ`, `g(λ) - λ g′(0) ≤ λ² ‖c‖₂² / 4`, by integrating `g″ ≤ ‖c‖₂²/2` twice from `0` (`nonpos_of_deriv2_nonpos`
applied to `φ(s) = g(s) - s g′(0) - s² ‖c‖₂²/4`). -/
theorem cgfX_sub_le (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) (c : ι → ℝ) (l : ℝ) :
    cgfX w S J c l - l * deriv (cgfX w S J c) 0 ≤ l ^ 2 * (∑ i ∈ S, c i ^ 2) / 4 := by
  obtain ⟨K, hK⟩ : ∃ K, K = ∑ i ∈ S, c i ^ 2 := ⟨_, rfl⟩
  obtain ⟨m0, hm0⟩ : ∃ m0, m0 = mgfX1 w S J c 0 / mgfX w S J c 0 := ⟨_, rfl⟩
  have hd0 : deriv (cgfX w S J c) 0 = m0 := by
    rw [hm0]
    exact (hasDerivAt_cgfX hw hJ0 hJS c 0).deriv
  rw [hd0, ← hK]
  have h1 : ∀ x, HasDerivAt (fun s => cgfX w S J c s - s * m0 - s ^ 2 * K / 4)
      (mgfX1 w S J c x / mgfX w S J c x - m0 - x * K / 2) x := by
    intro x
    have a := hasDerivAt_cgfX hw hJ0 hJS c x
    have b := hasDerivAt_mul_const (x := x) m0
    have d := ((hasDerivAt_pow 2 x).mul_const K).div_const 4
    exact ((a.sub b).sub d).congr_deriv (by norm_num; ring)
  have h2 : ∀ x, HasDerivAt (fun s => mgfX1 w S J c s / mgfX w S J c s - m0 - s * K / 2)
      ((mgfX2 w S J c x * mgfX w S J c x - mgfX1 w S J c x * mgfX1 w S J c x) / mgfX w S J c x ^ 2 - K / 2) x := by
    intro x
    have a := hasDerivAt_mgfX_ratio hw hJ0 hJS c x
    have b := (hasDerivAt_mul_const (x := x) K).div_const 2
    exact ((a.sub_const m0).sub b).congr_deriv (by ring)
  have hφ2 : ∀ x, (mgfX2 w S J c x * mgfX w S J c x - mgfX1 w S J c x * mgfX1 w S J c x) /
      mgfX w S J c x ^ 2 - K / 2 ≤ 0 := by
    intro x
    rw [← varX_tilt hw hJ0 hJS c x, varX_eq_quad, hK]
    linarith [quadForm_covM_le (tiltW_pos hw c x) J c]
  have h0 : cgfX w S J c 0 - 0 * m0 - (0 : ℝ) ^ 2 * K / 4 = 0 := by
    rw [cgfX, mgfX_zero hw hJ0 hJS c, Real.log_one]
    ring
  have h10 : mgfX1 w S J c 0 / mgfX w S J c 0 - m0 - 0 * K / 2 = 0 := by
    rw [← hm0]
    ring
  have key := nonpos_of_deriv2_nonpos h1 h2 hφ2 h0 h10 l
  linarith

/-- **Lemma T1 by route MG, (1.3)** (App Q l.216–227).  Exactly the statement of A36W.SliceSubGauss's
`slice_subGaussian` -- for weights positive on `S`, every quota `J`, every `c` and every real `t`,
`∑_T p(T) exp(t ∑_{i ∈ S} c_i (1{i ∈ T} - π_i)) ≤ exp(t² ∑_{i ∈ S} c_i² / 4)` -- proved by route MG: the tilted
law is the slice with weights `w_i e^{t c_i}` (`tilt_law_eq_sliceProb`), `g″(t) = c^T Σ_t c ≤ ‖c‖₂²/2` by (1.5)
(`deriv2_cgfX_le`), and two integrations from `0` (`cgfX_sub_le`).  It uses neither `slice_subGaussian` nor
negative cylinder dependence (`sliceNCD_up`, `sliceNCD_down`); the probe file checks the dependency closure. -/
theorem t1_route_mg (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (c : ι → ℝ) (t : ℝ) :
    ∑ T ∈ S.powerset, sliceProb w S J T *
        exp (t * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ≤
      exp (t ^ 2 * (∑ i ∈ S, c i ^ 2) / 4) := by
  by_cases hJ : 0 ≤ J ∧ J ≤ #S
  · obtain ⟨hJ0, hJS⟩ := hJ
    have hcen : ∀ T, t * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i) =
        t * linX S c T + -(t * ∑ i ∈ S, c i * sliceMarg w S J i) := by
      intro T
      rw [show ∑ i ∈ S, c i * ((if i ∈ T then (1 : ℝ) else 0) - sliceMarg w S J i) =
          linX S c T - ∑ i ∈ S, c i * sliceMarg w S J i by
        rw [linX, ← Finset.sum_sub_distrib]
        exact Finset.sum_congr rfl fun i _ => by ring]
      ring
    have key := cgfX_sub_le hw hJ0 hJS c t
    rw [deriv_cgfX_zero hw hJ0 hJS c] at key
    calc ∑ T ∈ S.powerset, sliceProb w S J T *
          exp (t * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))
        = mgfX w S J c t * exp (-(t * ∑ i ∈ S, c i * sliceMarg w S J i)) := by
          unfold mgfX
          rw [Finset.sum_mul]
          refine Finset.sum_congr rfl fun T _ => ?_
          rw [hcen T, Real.exp_add]
          ring
      _ = exp (cgfX w S J c t + -(t * ∑ i ∈ S, c i * sliceMarg w S J i)) := by
          rw [Real.exp_add, cgfX, Real.exp_log (mgfX_pos hw hJ0 hJS c t)]
      _ ≤ exp (t ^ 2 * (∑ i ∈ S, c i ^ 2) / 4) := Real.exp_le_exp.mpr (by linarith)
  · have hZ : Z w S J = 0 := by
      by_contra h
      exact hJ ((Z_pos_iff hw J).mp (lt_of_le_of_ne (Z_nonneg (fun k hk => (hw k hk).le) J) (Ne.symm h)))
    rw [Finset.sum_eq_zero fun T _ => by rw [sliceProb_of_Z_eq_zero hZ, zero_mul]]
    exact (exp_pos _).le

/-- **(1.4) by route MG** (App Q l.227: "Chernoff optimization at `λ = 2a/‖c‖₂²`, and then the negative tail").
Exactly the statement of A36W.SliceSubGauss's `slice_tail`: for weights positive on `S`, every quota, `a > 0` and
`∑_{i ∈ S} c_i² > 0`, `P(|∑_{i ∈ S} c_i (1{i ∈ T} - π_i)| ≥ a) ≤ 2 exp(-a² / ∑_{i ∈ S} c_i²)`; the moment bound used
is `t1_route_mg` (at `±2a/‖c‖₂²`), not `slice_subGaussian`. -/
theorem t1_route_mg_tail (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (c : ι → ℝ) {a : ℝ} (ha : 0 < a)
    (hc : 0 < ∑ i ∈ S, c i ^ 2) :
    ∑ T ∈ S.powerset with a ≤ |∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)|,
        sliceProb w S J T ≤ 2 * exp (-(a ^ 2 / ∑ i ∈ S, c i ^ 2)) := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  set σ := ∑ i ∈ S, c i ^ 2 with hσ
  have ht0 : 0 ≤ 2 * a / σ := by positivity
  rw [Finset.sum_filter]
  have hpt : ∀ T ∈ S.powerset,
      (if a ≤ |∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)| then sliceProb w S J T else 0) ≤
        exp (-(2 * a / σ * a)) * (sliceProb w S J T *
            exp (2 * a / σ * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))) +
          exp (-(2 * a / σ * a)) * (sliceProb w S J T *
            exp (-(2 * a / σ) * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))) := by
    intro T _
    have hπ := sliceProb_nonneg hw0 J T
    set Y := ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i) with hY
    have h1 : 0 ≤ exp (-(2 * a / σ * a)) * (sliceProb w S J T * exp (2 * a / σ * Y)) := by positivity
    have h2 : 0 ≤ exp (-(2 * a / σ * a)) * (sliceProb w S J T * exp (-(2 * a / σ) * Y)) := by positivity
    split_ifs with h
    · rcases le_abs'.mp h with h' | h'
      · have h3 : 1 ≤ exp (-(2 * a / σ * a)) * exp (-(2 * a / σ) * Y) := by
          rw [← Real.exp_add]
          exact Real.one_le_exp (by nlinarith)
        nlinarith [mul_le_mul_of_nonneg_left h3 hπ]
      · have h3 : 1 ≤ exp (-(2 * a / σ * a)) * exp (2 * a / σ * Y) := by
          rw [← Real.exp_add]
          exact Real.one_le_exp (by nlinarith)
        nlinarith [mul_le_mul_of_nonneg_left h3 hπ]
    · linarith
  calc ∑ T ∈ S.powerset,
        (if a ≤ |∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)| then sliceProb w S J T else 0)
      ≤ ∑ T ∈ S.powerset, (exp (-(2 * a / σ * a)) * (sliceProb w S J T *
            exp (2 * a / σ * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))) +
          exp (-(2 * a / σ * a)) * (sliceProb w S J T *
            exp (-(2 * a / σ) * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)))) :=
        Finset.sum_le_sum hpt
    _ = exp (-(2 * a / σ * a)) * ∑ T ∈ S.powerset, sliceProb w S J T *
            exp (2 * a / σ * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) +
          exp (-(2 * a / σ * a)) * ∑ T ∈ S.powerset, sliceProb w S J T *
            exp (-(2 * a / σ) * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) := by
        rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum]
    _ ≤ exp (-(2 * a / σ * a)) * exp ((2 * a / σ) ^ 2 * σ / 4) +
          exp (-(2 * a / σ * a)) * exp ((-(2 * a / σ)) ^ 2 * σ / 4) := by
        gcongr
        · exact t1_route_mg hw J c (2 * a / σ)
        · exact t1_route_mg hw J c (-(2 * a / σ))
    _ = 2 * exp (-(a ^ 2 / σ)) := by
        rw [← Real.exp_add, ← Real.exp_add,
          show -(2 * a / σ * a) + (2 * a / σ) ^ 2 * σ / 4 = -(a ^ 2 / σ) by field_simp; ring,
          show -(2 * a / σ * a) + (-(2 * a / σ)) ^ 2 * σ / 4 = -(a ^ 2 / σ) by field_simp; ring]
        ring

/-- **App Q l.229: "Either route, NCD or MG (alternative), proves Lemma T1 with the same constant."**  The NCD route's
`A36W.slice_subGaussian` and route MG's `t1_route_mg` prove the same proposition; so do `A36W.slice_tail` and
`t1_route_mg_tail` for (1.4). -/
theorem lemmaT1_both_routes (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (c : ι → ℝ) (t : ℝ) :
    (∑ T ∈ S.powerset, sliceProb w S J T *
        exp (t * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ≤
      exp (t ^ 2 * (∑ i ∈ S, c i ^ 2) / 4)) ∧
    (∑ T ∈ S.powerset, sliceProb w S J T *
        exp (t * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ≤
      exp (t ^ 2 * (∑ i ∈ S, c i ^ 2) / 4)) :=
  ⟨slice_subGaussian hw J c t, t1_route_mg hw J c t⟩

end RouteMG

/-- **App Q l.229, the statements are identical**: the type of `A36W.slice_subGaussian` is the type of
`t1_route_mg` (checked by the kernel up to definitional equality; the probe checks syntactic equality), and the
same for `A36W.slice_tail` and `t1_route_mg_tail`. -/
theorem t1_route_mg_same_statement.{u} :
    (type_of% @A36W.slice_subGaussian.{u}) = (type_of% @t1_route_mg.{u}) ∧
      (type_of% @A36W.slice_tail.{u}) = (type_of% @t1_route_mg_tail.{u}) :=
  ⟨rfl, rfl⟩

end A36W.RF.T1Alt


==> anc/formal_companion/lean/src/A36W/RFTheoremA.lean <==
/-
# A36W.RFTheoremA -- App Q Theorem A, items 1–5, with no interface hypothesis

Two-group branch.  Paper: App Q,
appendix_rf.tex
(sha256 b7ef323f…): §0 l.84–117 (Theorem A, Corollaries A′, A″), §4.5 l.989–1032 ((4.16), (4.20)–(4.21) for one
parent), §3.8 l.796–834 ((3.32), (3.34), (3.35)), §4.4 l.955–967 ((4.14)).  Namespace `A36W.RF.Cut3`.

THE DISCHARGE.  RFTheoremAIface (3d41c8a6…) proves Theorem A from the one-parent interface `OneParent`.  Here
`oneParent_holds` proves `OneParent Λ κ₀` on the printed domain from the frozen upstream theorems, at each good parent
`(Fin N, J)` of Lean round `t` with interiority `κ = κ₀/2` (RFGood's `good_density`):
* RFSigned's `rf_4_5` (§4.5 against the abstract continuation kernel), with `good C j := GoodState (t+1) |C| j`,
  `𝒦 = K1`, `B_N = N log(ΛN)`, the event `T' = Tprime κ w J f 𝒮 z (κ²/32)` and `k = 1 − C₃₄η_z`, `K = 1 + C₃₄η_z`;
* RFRatio's `rf_3_8` ((3.34) on `T'` and both (3.35) bounds, `|𝒮| ≤ C_S N²`), at `r₀ = r_max`, `C₀ = 0`;
* RFGood's `eq_4_14` (`H_aux(G^c)` for exactly that good-child predicate);
* the scalar comparisons `l2_eta_le` (`η_z ≤ (5/4)z/ℓ`, (4.16)) and `l2_xi_le` (the remainder (4.21) under these
  bounds is at most `xiPar`).
The constants of `OneParent`, in the order of choice (after `rf_4_5`'s `C₁₈, C₃, ℓ₀` and `rf_3_8`'s at `r₀ = r_max`):
`C = C₁₈ + (5/4)C₃₄ + C₃₅′·C_S + C₃₅ + 2C_S + 6 + C₃ + |C_LN| + 1`, `c = min(c₃₈, 9/50)` (`9/50` is (4.14)'s
exponent), `c₂ = c₂₃₈`, `A₁ = max(64, 4·max(ℓ₀^{(4.5)}, ℓ₀^{(3.8)}))` (at a good parent `ℓ ≥ A/4`, `ell_ge_quarter`).
`k ≥ 0` is rf_3_8's `C₃₄η_z ≤ 1/2` (l.823); the paper's `η_t < 1/2` of (4.16) is RFConstants' `A0c_spec`.
Imports: RFTheoremAIface (3d41c8a6…), RFSigned (d050377f…), RFRatio (754ac185…); built against RFConstants cf5d75de….

HEADLINES (no interface hypothesis; the printed domain `Λ ≥ 1`, `0 < κ₀ ≤ 1/2` as binders).
* `rf_theoremA : ∀ Λ κ₀ : ℝ, 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1/2 → Final.ThmA3 Λ κ₀ ∧ TheoremA Λ κ₀` -- Theorem A item 3 as
  RFFinal's `ThmA3`, and all five items (RFTheoremAIface's `TheoremA`, whose docstring maps each conjunct to the print).
* `rf_corollaries : ∀ Λ κ₀ : ℝ, 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1/2 → CorAll Λ κ₀` -- Corollaries A′, A″ and (4.33)–(4.37)
  (RFFinal's `rf_all` at Theorem A item 3).
* `sig420_holds`, `oneParent_holds` -- the two interfaces, discharged.
-/
import A36W.RFTheoremAIface
import A36W.RFSigned
import A36W.RFRatio

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.RF.Cut3

open Finset AGF A36RW A36W.RFCandidate

/-! ## §1 Scalar comparisons -/

/-- `η_z = z/ℓ + z/√N ≤ (5/4)(z/ℓ)` when `ℓ = f√N` with `0 < f ≤ 1/4` (App Q l.995, "`z/√N ≤ z/(4ℓ)`"). -/
theorem l2_eta_le {f z : ℝ} {N : ℕ} (hN : 0 < N) (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (hz : 0 ≤ z) :
    z / Cut2.ell f N + z / Real.sqrt N ≤ 5 / 4 * (z / Cut2.ell f N) := by
  have hs : 0 < Real.sqrt (N : ℝ) := Real.sqrt_pos.2 (by exact_mod_cast hN)
  have hl : 0 < Cut2.ell f N := by unfold Cut2.ell; positivity
  have h4 : 4 * Cut2.ell f N ≤ Real.sqrt N := by unfold Cut2.ell; nlinarith
  have : z / Real.sqrt N ≤ z / (4 * Cut2.ell f N) := div_le_div_of_nonneg_left hz (by positivity) h4
  have e : z / (4 * Cut2.ell f N) = 1 / 4 * (z / Cut2.ell f N) := by field_simp
  linarith

/-- **The remainder (4.21) under the printed bounds** (3.35), `|𝒮| ≤ C_S N²` (l.751) and (4.14): with one common
prefactor `C'` and one common exponent `c' ≤ min(c, 9/50)`, `√H(T'^c) + B_N{p(T'^c) + √(C₃ H(G^c))} ≤ xiPar`. -/
theorem l2_xi_le {Λ : ℝ} (hΛ : 1 ≤ Λ) {N : ℕ} (hN : 1 ≤ N) {ℓ z Δ : ℝ} (m : ℕ)
    {Hc pc G S C₃₅ C₃₅' CS C₃ c c' C' : ℝ}
    (hS0 : 0 ≤ S)
    (hHc : Hc ≤ C₃₅' * S * Real.sqrt N * Real.exp (-(c * z ^ 2)) + C₃₅ * Real.exp (-(c * ℓ ^ 2 / 2)))
    (hpc : pc ≤ 2 * S * Real.exp (-z ^ 2) + 6 * Real.exp (-(c * ℓ ^ 2 / 2)))
    (hG : G ≤ 2 * Real.exp (-((m : ℝ) ^ ((1 : ℝ) / 3) / 6)) + 4 * Real.exp (-(9 / 50 * Δ ^ 2 * ℓ ^ 2)))
    (hS : S ≤ CS * (N : ℝ) ^ 2)
    (hC₃₅' : 0 ≤ C₃₅') (hC₃ : 0 ≤ C₃) (hc'c : c' ≤ c) (hc'g : c' ≤ 9 / 50)
    (hC'1 : C₃₅' * CS ≤ C') (hC'2 : C₃₅ ≤ C') (hC'3 : 2 * CS ≤ C') (hC'4 : 6 ≤ C') (hC'5 : C₃ ≤ C') :
    Real.sqrt Hc + (N : ℝ) * Real.log (Λ * N) * (pc + Real.sqrt (C₃ * G))
      ≤ xiPar Λ C' c' N ℓ z m Δ := by
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hBN : 0 ≤ (N : ℝ) * Real.log (Λ * N) := mul_nonneg (by linarith) (Real.log_nonneg (by nlinarith))
  have hsq : 0 ≤ Real.sqrt (N : ℝ) := Real.sqrt_nonneg _
  have he1 : Real.exp (-(c * z ^ 2)) ≤ Real.exp (-(c' * z ^ 2)) :=
    Real.exp_le_exp.2 (by nlinarith [sq_nonneg z])
  have he2 : Real.exp (-(c * ℓ ^ 2 / 2)) ≤ Real.exp (-(c' * ℓ ^ 2 / 2)) :=
    Real.exp_le_exp.2 (by nlinarith [sq_nonneg ℓ])
  have he3 : Real.exp (-(9 / 50 * Δ ^ 2 * ℓ ^ 2)) ≤ Real.exp (-(c' * Δ ^ 2 * ℓ ^ 2)) :=
    Real.exp_le_exp.2 (by nlinarith [mul_nonneg (sq_nonneg Δ) (sq_nonneg ℓ)])
  have hCS0 : 0 ≤ CS := by
    have : 0 ≤ CS * (N : ℝ) ^ 2 := le_trans hS0 hS
    exact nonneg_of_mul_nonneg_left this (by positivity)
  -- the H-term
  have hH : Hc ≤ C' * (N : ℝ) ^ 2 * Real.sqrt N * Real.exp (-(c' * z ^ 2)) + C' * Real.exp (-(c' * ℓ ^ 2 / 2)) := by
    have t1 : C₃₅' * S * Real.sqrt N * Real.exp (-(c * z ^ 2))
        ≤ C' * (N : ℝ) ^ 2 * Real.sqrt N * Real.exp (-(c' * z ^ 2)) := by
      have a1 : C₃₅' * S ≤ C' * (N : ℝ) ^ 2 := by
        calc C₃₅' * S ≤ C₃₅' * (CS * (N : ℝ) ^ 2) := mul_le_mul_of_nonneg_left hS hC₃₅'
          _ = (C₃₅' * CS) * (N : ℝ) ^ 2 := by ring
          _ ≤ C' * (N : ℝ) ^ 2 := mul_le_mul_of_nonneg_right hC'1 (by positivity)
      have a0 : 0 ≤ C₃₅' * S := mul_nonneg hC₃₅' hS0
      calc C₃₅' * S * Real.sqrt N * Real.exp (-(c * z ^ 2))
          ≤ C' * (N : ℝ) ^ 2 * Real.sqrt N * Real.exp (-(c * z ^ 2)) := by gcongr
        _ ≤ C' * (N : ℝ) ^ 2 * Real.sqrt N * Real.exp (-(c' * z ^ 2)) := by
            have : 0 ≤ C' * (N : ℝ) ^ 2 * Real.sqrt N := by
              have : 0 ≤ C' := by linarith
              positivity
            exact mul_le_mul_of_nonneg_left he1 this
    have t2 : C₃₅ * Real.exp (-(c * ℓ ^ 2 / 2)) ≤ C' * Real.exp (-(c' * ℓ ^ 2 / 2)) := by
      calc C₃₅ * Real.exp (-(c * ℓ ^ 2 / 2)) ≤ C' * Real.exp (-(c * ℓ ^ 2 / 2)) :=
            mul_le_mul_of_nonneg_right hC'2 (Real.exp_pos _).le
        _ ≤ C' * Real.exp (-(c' * ℓ ^ 2 / 2)) := mul_le_mul_of_nonneg_left he2 (by linarith)
    linarith
  -- the p-term
  have hp : pc ≤ C' * (N : ℝ) ^ 2 * Real.exp (-(z ^ 2)) + C' * Real.exp (-(c' * ℓ ^ 2 / 2)) := by
    have t1 : 2 * S * Real.exp (-z ^ 2) ≤ C' * (N : ℝ) ^ 2 * Real.exp (-(z ^ 2)) := by
      have a1 : 2 * S ≤ C' * (N : ℝ) ^ 2 := by
        calc 2 * S ≤ 2 * (CS * (N : ℝ) ^ 2) := by linarith
          _ = (2 * CS) * (N : ℝ) ^ 2 := by ring
          _ ≤ C' * (N : ℝ) ^ 2 := mul_le_mul_of_nonneg_right hC'3 (by positivity)
      rw [show -z ^ 2 = -(z ^ 2) by ring]
      exact mul_le_mul_of_nonneg_right a1 (Real.exp_pos _).le
    have t2 : 6 * Real.exp (-(c * ℓ ^ 2 / 2)) ≤ C' * Real.exp (-(c' * ℓ ^ 2 / 2)) := by
      calc 6 * Real.exp (-(c * ℓ ^ 2 / 2)) ≤ C' * Real.exp (-(c * ℓ ^ 2 / 2)) :=
            mul_le_mul_of_nonneg_right hC'4 (Real.exp_pos _).le
        _ ≤ C' * Real.exp (-(c' * ℓ ^ 2 / 2)) := mul_le_mul_of_nonneg_left he2 (by linarith)
    linarith
  -- the G-term
  have hGt : C₃ * G ≤ C' * (2 * Real.exp (-((m : ℝ) ^ ((1 : ℝ) / 3) / 6)) + 4 * Real.exp (-(c' * Δ ^ 2 * ℓ ^ 2))) := by
    have b1 : G ≤ 2 * Real.exp (-((m : ℝ) ^ ((1 : ℝ) / 3) / 6)) + 4 * Real.exp (-(c' * Δ ^ 2 * ℓ ^ 2)) := by
      linarith
    have b0 : 0 ≤ 2 * Real.exp (-((m : ℝ) ^ ((1 : ℝ) / 3) / 6)) + 4 * Real.exp (-(c' * Δ ^ 2 * ℓ ^ 2)) := by
      positivity
    calc C₃ * G ≤ C₃ * (2 * Real.exp (-((m : ℝ) ^ ((1 : ℝ) / 3) / 6)) + 4 * Real.exp (-(c' * Δ ^ 2 * ℓ ^ 2))) :=
          mul_le_mul_of_nonneg_left b1 hC₃
      _ ≤ C' * (2 * Real.exp (-((m : ℝ) ^ ((1 : ℝ) / 3) / 6)) + 4 * Real.exp (-(c' * Δ ^ 2 * ℓ ^ 2))) :=
          mul_le_mul_of_nonneg_right hC'5 b0
  unfold xiPar
  have s1 : Real.sqrt Hc ≤ Real.sqrt (C' * (N : ℝ) ^ 2 * Real.sqrt N * Real.exp (-(c' * z ^ 2))
      + C' * Real.exp (-(c' * ℓ ^ 2 / 2))) := Real.sqrt_le_sqrt hH
  have s2 : Real.sqrt (C₃ * G) ≤ Real.sqrt (C' * (2 * Real.exp (-((m : ℝ) ^ ((1 : ℝ) / 3) / 6))
      + 4 * Real.exp (-(c' * Δ ^ 2 * ℓ ^ 2)))) := Real.sqrt_le_sqrt hGt
  have s3 : pc + Real.sqrt (C₃ * G) ≤ C' * (N : ℝ) ^ 2 * Real.exp (-(z ^ 2)) + C' * Real.exp (-(c' * ℓ ^ 2 / 2))
      + Real.sqrt (C' * (2 * Real.exp (-((m : ℝ) ^ ((1 : ℝ) / 3) / 6))
        + 4 * Real.exp (-(c' * Δ ^ 2 * ℓ ^ 2)))) := by linarith
  have s4 := mul_le_mul_of_nonneg_left s3 hBN
  linarith

/-! ## §2 The one-parent interface, discharged -/

theorem sqrt_three_quarter_div_ge : 1 / 4 ≤ Real.sqrt (3 / 4) / (2 * Real.sqrt 2) := by
  have h2 : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  rw [le_div_iff₀ (by positivity)]
  have h3 : Real.sqrt 2 * Real.sqrt 2 = 2 := Real.mul_self_sqrt (by norm_num)
  have h4 : Real.sqrt (3 / 4) * Real.sqrt (3 / 4) = 3 / 4 := Real.mul_self_sqrt (by norm_num)
  have h5 : 0 ≤ Real.sqrt (3 / 4) := Real.sqrt_nonneg _
  nlinarith [sq_nonneg (Real.sqrt (3 / 4) - Real.sqrt 2 / 2)]

/-- At a good parent of Lean round `t < R`, `ℓ ≥ A/4` (so every fixed `ℓ₀` is passed once `A ≥ 4ℓ₀`). -/
theorem ell_ge_quarter {A κ₀ : ℝ} (hA : 64 ≤ A) {n : ℕ} (hn : 4 * msz A 0 ≤ n) {t : ℕ} (ht : t < Rof A n)
    {N : ℕ} {J : ℤ} (hg : GoodState A κ₀ n t N J) : A / 4 ≤ Cut2.ell (frac A n t) N := by
  have hA1 : 1 ≤ A := by linarith
  have g := goodPar_of_good hA1 hn ht hg (deltaT_le_quarter' hA ht.le)
  have hl := ell_ge_Lnom (A := A) (n := n) (t := t) g.hN1
  have hL := Lnom_lower hA1 hn ht
  have hu : 1 ≤ (2 : ℝ) ^ ((3 * (dLev A n t : ℝ)) / 4) :=
    Real.one_le_rpow (by norm_num) (by have := Nat.cast_nonneg (α := ℝ) (dLev A n t); positivity)
  have hs2 : 0 < Real.sqrt 2 := Real.sqrt_pos.2 (by norm_num)
  have hs34 : 0 ≤ Real.sqrt (3 / 4) := Real.sqrt_nonneg _
  have hq := sqrt_three_quarter_div_ge
  have h1 : A / (2 * Real.sqrt 2) ≤ A * (2 : ℝ) ^ ((3 * (dLev A n t : ℝ)) / 4) / (2 * Real.sqrt 2) := by
    gcongr
    nlinarith
  calc A / 4 = A * (1 / 4) := by ring
    _ ≤ A * (Real.sqrt (3 / 4) / (2 * Real.sqrt 2)) := by gcongr
    _ = Real.sqrt (3 / 4) * (A / (2 * Real.sqrt 2)) := by ring
    _ ≤ Real.sqrt (3 / 4) * (A * (2 : ℝ) ^ ((3 * (dLev A n t : ℝ)) / 4) / (2 * Real.sqrt 2)) := by gcongr
    _ ≤ Real.sqrt (3 / 4) * Lnom A n t := by gcongr
    _ ≤ Cut2.ell (frac A n t) N := hl

/-- `H_aux(G^c)` in RFSigned's indicator form is RFGood's (4.14) filtered sum. -/
theorem qb_Gc_eq {N : ℕ} (A κ₀ : ℝ) (n t : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ) :
    ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, Cut2.auxJoint w J f C x *
        (if GoodState A κ₀ n (t + 1) #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1)
      = ∑ C : Finset (Fin N), ∑ x ∈ univ.filter (fun x : Fin N → Bool =>
          ¬ GoodState A κ₀ n (t + 1) C.card (J - ((Cᶜ.filter fun i => x i = true).card : ℤ))),
          Cut2.auxJoint w J f C x := by
  refine Finset.sum_congr rfl fun C _ => ?_
  rw [Finset.sum_filter]
  refine Finset.sum_congr rfl fun x _ => ?_
  split_ifs <;> simp

/-- **`OneParent` holds on the printed domain** (the one-parent form of (4.20)–(4.21) with (3.32), (3.34), (3.35),
(4.14)): from RFSigned's `rf_4_5`, RFRatio's `rf_3_8`, RFGood's `eq_4_14`. -/
theorem oneParent_holds : ∀ Λ κ₀ : ℝ, 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1 / 2 → OneParent Λ κ₀ := by
  intro Λ κ₀ hΛ hκ hκ2
  have hκp : 0 < κ₀ / 2 := by positivity
  have hκl : κ₀ / 2 ≤ 1 / 2 := by linarith
  obtain ⟨C₁₈, C₃, ℓ₄₅, hC₁₈, hC₃, H45⟩ := rf_4_5 hκp hκl hΛ
  obtain ⟨R₀, CL, rmax, hR₀, hCL, hrmax, H38⟩ := Cut2.rf_3_8 hκp hκl hΛ 0
  obtain ⟨CA, c₃₈, c₂₃₈, CLN, C₃₃, C₃₄, C₃₅, C₃₅', CS, ℓ₃₈, -, hc₃₈, -, hc₂₃₈, -, hC₃₄, hC₃₅, hC₃₅', hCS,
    P38⟩ := H38 rmax hrmax le_rfl
  set C : ℝ := C₁₈ + 5 / 4 * C₃₄ + C₃₅' * CS + C₃₅ + 2 * CS + 6 + C₃ + |CLN| + 1 with hCdef
  have hC0 : 0 < C := by positivity
  have hprod : 0 ≤ C₃₅' * CS := mul_nonneg hC₃₅' hCS
  have habs0 := abs_nonneg CLN
  have habs1 := le_abs_self CLN
  have hC18le : C₁₈ ≤ C := by rw [hCdef]; linarith
  have hC34le : 5 / 4 * C₃₄ ≤ C := by rw [hCdef]; linarith
  have hC35'le : C₃₅' * CS ≤ C := by rw [hCdef]; linarith
  have hC35le : C₃₅ ≤ C := by rw [hCdef]; linarith
  have hCS2le : 2 * CS ≤ C := by rw [hCdef]; linarith
  have h6le : (6 : ℝ) ≤ C := by rw [hCdef]; linarith
  have hC3le : C₃ ≤ C := by rw [hCdef]; linarith
  have hCLNle : CLN ≤ C := by rw [hCdef]; linarith
  set c : ℝ := min c₃₈ (9 / 50) with hcdef
  have hc0 : 0 < c := lt_min hc₃₈ (by norm_num)
  have hc1 : c ≤ 1 := le_trans (min_le_right _ _) (by norm_num)
  refine ⟨C, c, c₂₃₈, max 64 (4 * max ℓ₄₅ ℓ₃₈), hC0, hc0, hc1, hc₂₃₈, le_trans (by norm_num) (le_max_left _ _), ?_⟩
  intro A hA n hn t ht N w J hw hr hg Q Qc hQ hQc0 hQc1 hQcA K1 hK10 hK1 z hz1 hz2 hz3 hz4
  have hA64 : 64 ≤ A := le_trans (le_max_left _ _) hA
  have hA1 : 1 ≤ A := by linarith
  have hδ : deltaT A n t < 1 := by linarith [deltaT_le_quarter' hA64 ht.le]
  obtain ⟨hN0, hJ0, hJN⟩ := good_pos hκ ht.le hg hδ
  obtain ⟨hd1, hd2⟩ := good_density hκ ht.le hg
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN0
  have hJlo : κ₀ / 2 * N ≤ J := by
    have := (lt_div_iff₀ hNr).1 hd1; linarith
  have hJhi : (J : ℝ) ≤ (1 - κ₀ / 2) * N := by
    have := (div_lt_iff₀ hNr).1 hd2; linarith
  have hf0 := frac_pos hA1 hn t
  have hf1 := frac_le_quarter hA1 hn ht
  set ℓ : ℝ := Cut2.ell (frac A n t) N with hℓdef
  have hℓA := ell_ge_quarter hA64 hn ht hg
  have hℓmax : max ℓ₄₅ ℓ₃₈ ≤ ℓ := by
    have : 4 * max ℓ₄₅ ℓ₃₈ ≤ A := le_trans (le_max_right _ _) hA
    linarith
  have hℓ45 : ℓ₄₅ ≤ ℓ := le_trans (le_max_left _ _) hℓmax
  have hℓ38 : ℓ₃₈ ≤ ℓ := le_trans (le_max_right _ _) hℓmax
  have hℓpos : 0 < ℓ := by linarith
  obtain ⟨hcard, P38z⟩ := P38 N w J (frac A n t) hN0 hw hr hJlo hJhi hf0 hf1 hℓ38
  -- (3.32) for rf_3_8 from the interface's (3.32)
  have hz2' : z ≤ c₂₃₈ * ℓ := hz2
  have hlogN : 0 ≤ Real.log N := Real.log_nonneg (by exact_mod_cast hN0)
  have hz3' : CLN * Real.log N ≤ ℓ ^ 2 := by
    have h' : CLN * Real.log N ≤ C * Real.log N := mul_le_mul_of_nonneg_right hCLNle hlogN
    linarith
  have hz4' : (N : ℝ) ^ 3 * Real.exp (-(c₃₈ * z ^ 2)) ≤ z / ℓ := by
    have hcc : c ≤ c₃₈ := min_le_left _ _
    have hexp : Real.exp (-(c₃₈ * z ^ 2)) ≤ Real.exp (-(c * z ^ 2)) :=
      Real.exp_le_exp.2 (neg_le_neg (mul_le_mul_of_nonneg_right hcc (sq_nonneg z)))
    have h3 : (0 : ℝ) ≤ (N : ℝ) ^ 3 := by positivity
    calc (N : ℝ) ^ 3 * Real.exp (-(c₃₈ * z ^ 2)) ≤ (N : ℝ) ^ 3 * Real.exp (-(c * z ^ 2)) :=
          mul_le_mul_of_nonneg_left hexp h3
      _ ≤ z / ℓ := hz4
  obtain ⟨-, -, -, hC34η, h334, h335p, h335H⟩ := P38z z hz1 hz2' hz3' hz4'
  -- the ratio interval on `T'`
  set η : ℝ := Cut2.etaZ z (frac A n t) N with hηdef
  have hη0 : 0 ≤ η := by
    rw [hηdef]; unfold Cut2.etaZ
    have : 0 ≤ Real.sqrt (N : ℝ) := Real.sqrt_nonneg _
    positivity
  have hηle : η ≤ 5 / 4 * (z / ℓ) := by
    rw [hηdef]; unfold Cut2.etaZ; exact l2_eta_le hN0 hf0 hf1 (by linarith)
  have hCη0 : 0 ≤ C₃₄ * η := mul_nonneg hC₃₄ hη0
  have hk0 : 0 ≤ 1 - C₃₄ * η := by linarith
  have hk1 : 1 - C₃₄ * η ≤ 1 := by linarith
  have hkK : 1 - C₃₄ * η ≤ 1 + C₃₄ * η := by linarith
  have hrT : ∀ x ∈ Cut2.Tprime (κ₀ / 2) w J (frac A n t) (Cut2.rfFam (frac A n t) w J R₀ 0 rmax CL) z ((κ₀ / 2) ^ 2 / 32),
      1 - C₃₄ * η ≤ Cut2.rRatio w J (frac A n t) x ∧ Cut2.rRatio w J (frac A n t) x ≤ 1 + C₃₄ * η :=
    fun x hx => ⟨(h334 x hx).2.1, (h334 x hx).2.2⟩
  -- RFSigned's `rf_4_5`
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN0
  have hBN0 : 0 ≤ (N : ℝ) * Real.log (Λ * N) :=
    mul_nonneg hNr.le (Real.log_nonneg (one_le_mul_of_one_le_of_one_le hΛ hN1))
  have hδ1 : deltaT A n (t + 1) < 1 := by linarith [deltaT_le_quarter' hA64 (show t + 1 ≤ Rof A n by omega)]
  have hgood : ∀ (C' : Finset (Fin N)) (j : ℤ), GoodState A κ₀ n (t + 1) #C' j → 0 ≤ j ∧ j ≤ #C' :=
    fun C' j hgj => by
      obtain ⟨-, h1, h2⟩ := good_pos hκ (show t + 1 ≤ Rof A n by omega) hgj hδ1
      exact ⟨h1.le, h2.le⟩
  have h45 := H45 N w J (frac A n t) hN0 hw hr hJlo hJhi hf0 hf1 hℓ45 Q Qc hQ hQc0 hQc1
    ((N : ℝ) * Real.log (Λ * N)) hBN0 hQcA (fun C' j => GoodState A κ₀ n (t + 1) #C' j) hgood K1 hK10 hK1
    (Cut2.Tprime (κ₀ / 2) w J (frac A n t) (Cut2.rfFam (frac A n t) w J R₀ 0 rmax CL) z ((κ₀ / 2) ^ 2 / 32))
    (1 - C₃₄ * η) (1 + C₃₄ * η) hk0 hk1 hkK hrT
  -- (4.14)
  have h414 := eq_4_14 hA64 hκ hn ht hw hg
  rw [← qb_Gc_eq] at h414
  -- the remainder
  have hxi := l2_xi_le hΛ hN0 (Msz A n (t + 1)) (Δ := DeltaT A κ₀ n t) (C' := C)
    (Nat.cast_nonneg _) h335H h335p h414 hcard hC₃₅' hC₃ (min_le_left _ _) (min_le_right _ _)
    hC35'le hC35le hCS2le h6le hC3le
  -- assemble
  try rw [← hℓdef] at h45
  try rw [← hℓdef] at hxi
  have hsq0 : 0 ≤ Real.sqrt (K1 / 2) := Real.sqrt_nonneg _
  have e1 : C₁₈ / ℓ ≤ C / ℓ := div_le_div_of_nonneg_right hC18le hℓpos.le
  have e2 : C₃₄ * η ≤ C * z / ℓ := by
    have : C₃₄ * η ≤ C₃₄ * (5 / 4 * (z / ℓ)) := mul_le_mul_of_nonneg_left hηle hC₃₄
    have h' : 5 / 4 * C₃₄ ≤ C := hC34le
    have hzl0 : 0 ≤ z / ℓ := div_nonneg (by linarith) hℓpos.le
    calc C₃₄ * η ≤ C₃₄ * (5 / 4 * (z / ℓ)) := this
      _ = 5 / 4 * C₃₄ * (z / ℓ) := by ring
      _ ≤ C * (z / ℓ) := mul_le_mul_of_nonneg_right h' hzl0
      _ = C * z / ℓ := by ring
  have e3 : (1 + C₃₄ * η) * K1 ≤ (1 + C * z / ℓ) * K1 := mul_le_mul_of_nonneg_right (by linarith) hK10
  have e4 : (1 + C₃₄ * η - (1 - C₃₄ * η)) * Real.sqrt (K1 / 2) ≤ 2 * (C * z / ℓ) * Real.sqrt (K1 / 2) :=
    mul_le_mul_of_nonneg_right (by linarith) hsq0
  linarith

/-- **`Sig420` holds on the printed domain**: RFTheoremAIface's transfer of `OneParent`. -/
theorem sig420_holds : ∀ Λ κ₀ : ℝ, 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1 / 2 → Sig420 Λ κ₀ :=
  fun Λ κ₀ hΛ hκ hκ2 => sig420_of_oneParent Λ κ₀ hΛ hκ hκ2 (oneParent_holds Λ κ₀ hΛ hκ hκ2)

/-! ## §3 Theorem A and its corollaries, with no interface hypothesis -/

/-- **App Q Theorem A, items 1–5** (§0 l.93–103), on the printed domain `Λ ≥ 1`, `0 < κ₀ ≤ 1/2` (l.86): item 3 as
RFFinal's `ThmA3` (`F = KL(p‖Q) ≤ C*/A` for all `A ≥ A₀` and all admissible `n, w, k`), and all five items
(`TheoremA`; RFTheoremAIface's docstrings map each conjunct to the print).  No interface hypothesis. -/
theorem rf_theoremA : ∀ Λ κ₀ : ℝ, 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1 / 2 → Final.ThmA3 Λ κ₀ ∧ TheoremA Λ κ₀ :=
  fun Λ κ₀ hΛ hκ hκ2 => rf_theoremA_of_oneParent Λ κ₀ hΛ hκ hκ2 (oneParent_holds Λ κ₀ hΛ hκ hκ2)

/-- **Corollaries A′, A″ and (4.33)–(4.37)** (§0 l.105–117, §4.8–4.9), on the printed domain, unconditional:
RFFinal's `rf_all` at Theorem A item 3. -/
theorem rf_corollaries : ∀ Λ κ₀ : ℝ, 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1 / 2 → CorAll Λ κ₀ :=
  fun Λ κ₀ hΛ hκ hκ2 => rf_corollaries_of_oneParent Λ κ₀ hΛ hκ hκ2 (oneParent_holds Λ κ₀ hΛ hκ hκ2)

end A36W.RF.Cut3

#print axioms A36W.RF.Cut3.l2_eta_le
#print axioms A36W.RF.Cut3.l2_xi_le
#print axioms A36W.RF.Cut3.sqrt_three_quarter_div_ge
#print axioms A36W.RF.Cut3.ell_ge_quarter
#print axioms A36W.RF.Cut3.qb_Gc_eq
#print axioms A36W.RF.Cut3.oneParent_holds
#print axioms A36W.RF.Cut3.sig420_holds
#print axioms A36W.RF.Cut3.rf_theoremA
#print axioms A36W.RF.Cut3.rf_corollaries


==> anc/formal_companion/lean/src/A36W/RFTheoremAIface.lean <==
/-
# A36W.RFTheoremAIface -- Theorem A of App Q as one statement, its interface-free items, and the one-parent interface

Two-group branch.  Paper: App Q,
appendix_rf.tex
(sha256 b7ef323f…), §0 l.84–103 (hypotheses, constants, Theorem A), §4.5 l.968–1032 (the one-parent recursion step,
as the listed interface), §4.9 (Corollaries A′, A″, (4.37), through RFFinal's `rf_all`).  Namespace `A36W.RF.Cut3`.

This is the history-free layer of the final assembly.  RFTheoremA adds only the discharge of the one remaining
interface (`OneParent`, from RFSigned's `rf_4_5` with RFRatio, RFTypical, RFCancel2 and RFGood) and the
unconditional headline.

OBJECTS REUSED, NOT REDEFINED.  RFConstruction: `rfMix` (`U(A)`), `rfSched`, `Coins`, `capRF`, `rfMix_spec`; RFFair:
`rf_theoremA_fair`, `rfMix_KLx`; RFFinal (651c8739…): `ThmA3`, `Item3`, `qSlice`, `qCond`, `rf_shape_433`, `rf_all`;
RFRecursion (50138112…): `Sig420`, `thmA3_of_sig`, `deltaT_le_quarter'`; RFSurvival (b64a5137…): `rf_survival`;
RFQtBridge (1b6b88ba…): `qbLift`, `qbQc`, `qb_decomp`, `qbQc_nonneg`, `qbQc_sum_le`, `qbQc_atom`, `qbQc_klD_le`,
`qb_parent_klD`; RFGood: `GoodState`, `Kt`, `Kt_finite`, `good_legal`; the shared library: `KLx`, `mixLawE`, `Bridge.mixPolicy`,
`outLim`, `PolicyE.CapEvery`, `PolicyE.CapAS`, `IsSchedule`, `weightedTarget`, `weightedOracle`.

NEW DEFINITIONS.  `ThmAItems` (the five items at one `A` and one instance), `TheoremA` (Theorem A), `OneParentAt` /
`OneParent` (the one-parent interface), `CorAll` (RFFinal's `rf_all` conclusion, verbatim).

HEADLINES (every one carries the printed outer domain `Λ ≥ 1`, `0 < κ₀ ≤ 1/2`, App Q l.86).
* `rf_theoremA_items1245` -- items 1, 2 and 5, unconditional.
* `rf_theoremA_of_sig` -- `Sig420 Λ κ₀ → ThmA3 Λ κ₀ ∧ TheoremA Λ κ₀`.
* `sig420_of_oneParent` -- `OneParent Λ κ₀ → Sig420 Λ κ₀`, through RFQtBridge.
* `rf_theoremA_of_oneParent` -- `OneParent Λ κ₀ → ThmA3 Λ κ₀ ∧ TheoremA Λ κ₀`.
* `rf_corollaries_of_oneParent` -- `OneParent Λ κ₀ → CorAll Λ κ₀` (A′, A″, (4.33)–(4.37) via `rf_all`).
No hypothesis is a KL, TC or success-probability bound except the listed interfaces `Sig420` and `OneParent`.
-/
import A36W.RFRecursion
import A36W.RFSurvival
import A36W.RFQtBridge

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.RF.Cut3

open Finset AGF A36RW A36W.RFCandidate

/-! ## §1 Theorem A, as printed (App Q §0 l.93–103), on the real objects -/

/-- **The five items of Theorem A at one `A ≥ 1` and one instance `(n, w, k)`** (App Q l.95–101), for the
predrawn mixture `U(A) = rfMix A hA n` (§4.1–4.2), its literal policy `Bridge.mixPolicy (rfMix A hA n)` under the
exact weighted oracle, and its output law `Q = mixLawE (weightedOracle n k w) (rfMix A hA n)` (the fair-completion
law of l.904).  The conjuncts, in order:
1. (l.96, "a finite mixture of full labelled schedules") every part of `rfMix A hA n` is `(coinP ζ, rfSched A n ζ)`
   for some coin outcome `ζ` (a finite list: AGF's `SchedMix`), and every `rfSched A n ζ` is an `IsSchedule … univ`,
   an ordered partition of `[n]` into nonempty labelled blocks.
2. (l.97, the hard cap) every component has length `≤ capRF A n`; the literal policy satisfies `CapEvery` (every path,
   zero-probability words included; stronger than the print) and `CapAS` (completion with probability one; the
   printed convention) at `capRF A n`; `capRF A n ≤ log₂ ln n + 8A² + 5` when `n ≥ 4⌈4A²⌉`, and `capRF A n = n`
   with `n < 16A² + 4` when `n < 4⌈4A²⌉` (the exact singleton branch; its exactness is RFFinal's `rf_small_exact`).
3. (l.98) `F = KL(p‖Q) ≤ C*/A`, as `KLx (weightedTarget …) Q ≤ C*/A`; also the literal policy's law within horizon
   `capRF A n` and its limit law `outLim` (RFFair's `rfMix_KLx`, an equality of the forward KLs; support-qualified:
   off the target support the policy's law and `Q` may differ, and nothing off-support is claimed).
4. (l.99) `0 < Q(S_k)` and `−ln Q(S_k) ≤ C·e^{−cA^{2/3}}`, `Q(S_k) = qSlice k Q` (the positivity is not printed; it
   makes the logarithm that of a positive number).
5. (l.100) `KL(p‖Q(·|S_k)) = F + ln Q(S_k)` and `≤ F`, in `WithTop ℝ`, `Q(·|S_k) = qCond k Q`. -/
def ThmAItems (Cs C c A : ℝ) (hA : 1 ≤ A) {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) : Prop :=
  ((∀ p ∈ (rfMix A hA n).parts, ∃ ζ : Coins A n, p.2 = rfSched A n ζ) ∧
    ∀ ζ : Coins A n, IsSchedule (rfSched A n ζ) univ) ∧
  ((∀ ζ : Coins A n, (rfSched A n ζ).length ≤ capRF A n) ∧
    (Bridge.mixPolicy (rfMix A hA n)).CapEvery (weightedOracle n k w) (capRF A n) ∧
    (Bridge.mixPolicy (rfMix A hA n)).CapAS (weightedOracle n k w) (capRF A n) ∧
    (4 * ⌈4 * A ^ 2⌉₊ ≤ n → (capRF A n : ℝ) ≤ Real.logb 2 (Real.log n) + 8 * A ^ 2 + 5) ∧
    (n < 4 * ⌈4 * A ^ 2⌉₊ → capRF A n = n ∧ (n : ℝ) < 16 * A ^ 2 + 4)) ∧
  (KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n)) ≤ ((Cs / A : ℝ) : WithTop ℝ) ∧
    KLx (weightedTarget n k w hw hk)
        ((Bridge.mixPolicy (rfMix A hA n)).outBy (weightedOracle n k w) (capRF A n)) ≤ ((Cs / A : ℝ) : WithTop ℝ) ∧
    KLx (weightedTarget n k w hw hk)
        (outLim (weightedOracle n k w) (Bridge.mixPolicy (rfMix A hA n))) ≤ ((Cs / A : ℝ) : WithTop ℝ)) ∧
  (0 < Final.qSlice k (mixLawE (weightedOracle n k w) (rfMix A hA n)) ∧
    -Real.log (Final.qSlice k (mixLawE (weightedOracle n k w) (rfMix A hA n)))
      ≤ C * Real.exp (-(c * A ^ ((2 : ℝ) / 3)))) ∧
  (KLx (weightedTarget n k w hw hk) (Final.qCond k (mixLawE (weightedOracle n k w) (rfMix A hA n)))
      = KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n))
        + ((Real.log (Final.qSlice k (mixLawE (weightedOracle n k w) (rfMix A hA n))) : ℝ) : WithTop ℝ) ∧
    KLx (weightedTarget n k w hw hk) (Final.qCond k (mixLawE (weightedOracle n k w) (rfMix A hA n)))
      ≤ KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n)))

/-- **Theorem A** (App Q §0 l.93–103).  "There exist `A₀` and `C*` such that for all `A ≥ A₀` and all admissible
`n, w, k`, the predrawn mixture `U(A)` satisfies" items 1–5 (`ThmAItems`, whose docstring maps each conjunct to its
printed item).  Here, as printed (l.86–91):
* the constants `A₀, C*` and the survival constants `C ≥ 0`, `c > 0` of item 4 are existential and are chosen
  before `A, n, w, k`; they depend only on the fixed pair `(Λ, κ₀)` (the definition is for fixed `Λ, κ₀`; the
  headlines below carry the domain `Λ ≥ 1`, `0 < κ₀ ≤ 1/2` as binders);
* "admissible" (l.87–88): `n ≥ 1`; `w > 0` with `w i ≤ Λ w j` for all `i, j` (`max w/min w ≤ Λ`);
  `κ₀n ≤ k ≤ (1 − κ₀)n`, and `k ≤ n`, the argument `weightedTarget` takes; `p = weightedTarget n k w`.  The printed
  normalization `min w = 1` is not imposed; nothing depends on it (RFFinal's `thmA3_iff_norm`: the target and the
  oracle are scale invariant);
* l.102, "the schedule law depends only on `(n, A)`, not on `w`": the mixture is the term `rfMix A hA n`, which takes
  no weights; `w` enters only through the oracle `weightedOracle n k w` that executes it.
Proved unconditionally (in this module and RFSurvival): items 1, 2 and 5 for every `A ≥ 1`, `n`, `k ≤ n` and `w > 0`
(`thmA_items1245`, stronger than admissible); item 4 for every `A ≥ A₀(κ₀)` and every `w > 0` with
`κ₀n ≤ k ≤ (1 − κ₀)n` (RFSurvival's `rf_survival`, no ratio bound used).  Item 3 is proved from the interface
(`rf_theoremA_of_sig`, `rf_theoremA_of_oneParent`); RFTheoremA discharges it. -/
def TheoremA (Λ κ₀ : ℝ) : Prop :=
  ∃ A₀ Cs C c : ℝ, ∃ h1 : 1 ≤ A₀, 0 < c ∧ 0 ≤ C ∧
    ∀ (A : ℝ) (hA : A₀ ≤ A) (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      1 ≤ n → (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
        ThmAItems Cs C c A (h1.trans hA) w hw hk

/-! ## §2 Items 1, 2 and 5, unconditional -/

/-- Items 1, 2 and 5 at one instance, for every `A ≥ 1`, `k ≤ n` and `w > 0` (no admissibility needed). -/
theorem thmA_items1245 {A : ℝ} (hA : 1 ≤ A) {n k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) :
    ((∀ p ∈ (rfMix A hA n).parts, ∃ ζ : Coins A n, p.2 = rfSched A n ζ) ∧
      ∀ ζ : Coins A n, IsSchedule (rfSched A n ζ) univ) ∧
    ((∀ ζ : Coins A n, (rfSched A n ζ).length ≤ capRF A n) ∧
      (Bridge.mixPolicy (rfMix A hA n)).CapEvery (weightedOracle n k w) (capRF A n) ∧
      (Bridge.mixPolicy (rfMix A hA n)).CapAS (weightedOracle n k w) (capRF A n) ∧
      (4 * ⌈4 * A ^ 2⌉₊ ≤ n → (capRF A n : ℝ) ≤ Real.logb 2 (Real.log n) + 8 * A ^ 2 + 5) ∧
      (n < 4 * ⌈4 * A ^ 2⌉₊ → capRF A n = n ∧ (n : ℝ) < 16 * A ^ 2 + 4)) ∧
    (KLx (weightedTarget n k w hw hk) (Final.qCond k (mixLawE (weightedOracle n k w) (rfMix A hA n)))
        = KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n))
          + ((Real.log (Final.qSlice k (mixLawE (weightedOracle n k w) (rfMix A hA n))) : ℝ) : WithTop ℝ) ∧
      KLx (weightedTarget n k w hw hk) (Final.qCond k (mixLawE (weightedOracle n k w) (rfMix A hA n)))
        ≤ KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n))) := by
  obtain ⟨⟨hsch, hce, hcas, -, -, hlog, hsm⟩, -, -, -, -⟩ := rf_theoremA_fair hA n k hk w hw
  obtain ⟨h5a, -, -, h5b, -, -⟩ := Final.rf_shape_433 hA hk w hw
  refine ⟨⟨(rfMix_spec hA n).2.2, fun ζ => (hsch ζ).1⟩, ⟨fun ζ => (hsch ζ).2, hce, hcas,
    fun hn => hlog (by rw [msz_zero]; exact hn), fun hn => hsm (by rw [msz_zero]; exact hn)⟩, h5a, h5b⟩

/-- **Theorem A, items 1, 2 and 5, unconditional, with the printed domain.** -/
theorem rf_theoremA_items1245 : ∀ Λ κ₀ : ℝ, 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1 / 2 →
    ∀ (A : ℝ) (hA : 1 ≤ A) (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      1 ≤ n → (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
      ((∀ p ∈ (rfMix A hA n).parts, ∃ ζ : Coins A n, p.2 = rfSched A n ζ) ∧
        ∀ ζ : Coins A n, IsSchedule (rfSched A n ζ) univ) ∧
      ((∀ ζ : Coins A n, (rfSched A n ζ).length ≤ capRF A n) ∧
        (Bridge.mixPolicy (rfMix A hA n)).CapEvery (weightedOracle n k w) (capRF A n) ∧
        (Bridge.mixPolicy (rfMix A hA n)).CapAS (weightedOracle n k w) (capRF A n) ∧
        (4 * ⌈4 * A ^ 2⌉₊ ≤ n → (capRF A n : ℝ) ≤ Real.logb 2 (Real.log n) + 8 * A ^ 2 + 5) ∧
        (n < 4 * ⌈4 * A ^ 2⌉₊ → capRF A n = n ∧ (n : ℝ) < 16 * A ^ 2 + 4)) ∧
      (KLx (weightedTarget n k w hw hk) (Final.qCond k (mixLawE (weightedOracle n k w) (rfMix A hA n)))
          = KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n))
            + ((Real.log (Final.qSlice k (mixLawE (weightedOracle n k w) (rfMix A hA n))) : ℝ) : WithTop ℝ) ∧
        KLx (weightedTarget n k w hw hk) (Final.qCond k (mixLawE (weightedOracle n k w) (rfMix A hA n)))
          ≤ KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (rfMix A hA n))) :=
  fun _ _ _ _ _ _ hA _ _ w hw hk _ _ _ _ => thmA_items1245 hA w hw hk

/-! ## §3 Theorem A from `Sig420` -/

/-- Theorem A from the listed interface `Sig420` (fixed `Λ ≥ 1`, `κ₀ > 0`). -/
theorem theoremA_of_sig {Λ κ₀ : ℝ} (hΛ : 1 ≤ Λ) (hκ : 0 < κ₀) (HS : Sig420 Λ κ₀) : TheoremA Λ κ₀ := by
  obtain ⟨A₃, Cs, h13, H3⟩ := thmA3_of_sig hΛ hκ HS
  obtain ⟨A₄, C, c, h14, -, hC, hc, H4⟩ := rf_survival hκ
  refine ⟨max A₃ A₄, Cs, 2 * C, c, le_trans h13 (le_max_left _ _), hc, by positivity, ?_⟩
  intro A hA n k w hw hk hn hΛw hk0 hk1
  have hA3 : A₃ ≤ A := le_trans (le_max_left _ _) hA
  have hA4 : A₄ ≤ A := le_trans (le_max_right _ _) hA
  have hA1 : 1 ≤ A := le_trans h13 hA3
  obtain ⟨h1, h2, h5⟩ := thmA_items1245 hA1 w hw hk
  have hF := H3 A hA3 n k w hw hk hn hΛw hk0 hk1
  have hKL := rfMix_KLx hA1 hk hw
  obtain ⟨-, -, -, hpos, hlog⟩ := H4 A hA4 n k w hw hk hk0 hk1
  exact ⟨h1, h2, ⟨hF, by rw [hKL.1]; exact hF, by rw [hKL.2]; exact hF⟩, ⟨hpos, hlog⟩, h5⟩

/-- **Theorem A from `Sig420`, with the printed domain** `Λ ≥ 1`, `0 < κ₀ ≤ 1/2` (App Q §0 l.86): item 3 as
RFFinal's `ThmA3`, and all five items (`TheoremA`). -/
theorem rf_theoremA_of_sig : ∀ Λ κ₀ : ℝ, 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1 / 2 → Sig420 Λ κ₀ →
    Final.ThmA3 Λ κ₀ ∧ TheoremA Λ κ₀ := by
  intro Λ κ₀ hΛ hκ _ HS
  exact ⟨thmA3_of_sig hΛ hκ HS, theoremA_of_sig hΛ hκ HS⟩

/-! ## §4 The one-parent interface in RFSigned's frame, and its transfer to `Sig420` through RFQtBridge -/

/-- **The one-parent form of (4.20)** in RFSigned's frame (one parent `(Fin N, J)`, an abstract suffix kernel `Q` with
the first-block decomposition and a continuation kernel `Qc`, App Q §4.5 l.968–1032), with the good children of
§4.4 (`GoodState` at the next round), `B_N = N log(ΛN)`, `𝒦 = K1` any bound of the good children's KLs, and the
remainder (4.21) with its printed bounds (3.35), (4.14) (`xiPar`), for every `z` obeying (3.32).  It is what RFSigned's
`rf_4_5` with RFRatio's (3.34)–(3.35), RFTypical's (3.27), RFCancel2's (3.23) and RFGood's `eq_4_14` is to give. -/
def OneParentAt (Λ κ₀ C c c₂ A₁ : ℝ) : Prop :=
  ∀ A : ℝ, A₁ ≤ A → ∀ n : ℕ, 4 * msz A 0 ≤ n → ∀ t : ℕ, t < Rof A n →
  ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ), (∀ i, 0 < w i) → (∀ i j, w i ≤ Λ * w j) → GoodState A κ₀ n t N J →
  ∀ (Q : (Fin N → Bool) → ℝ) (Qc : Finset (Fin N) → ℤ → Finset (Fin N) → ℝ),
    (∀ x, Q x = ∑ C : Finset (Fin N), Cut2.nu (frac A n t) C *
        (∏ i ∈ Cᶜ, Cut2.ber (sliceMarg w univ J i) (x i)) *
      (if 0 ≤ J - #(Cᶜ.filter fun i => x i = true) ∧ J - #(Cᶜ.filter fun i => x i = true) ≤ #C
        then Qc C (J - #(Cᶜ.filter fun i => x i = true)) (C.filter fun i => x i = true) else (1 / 2) ^ #C)) →
    (∀ C j T, 0 ≤ Qc C j T) →
    (∀ (C : Finset (Fin N)) (j : ℤ), 0 ≤ j → j ≤ #C → ∑ T : Finset (Fin N), Qc C j T ≤ 1) →
    (∀ (C : Finset (Fin N)) (j : ℤ) (T : Finset (Fin N)), T ⊆ C → (#T : ℤ) = j →
      0 < Qc C j T ∧ Real.log (sliceProb w C j T / Qc C j T) ≤ (N : ℝ) * Real.log (Λ * N)) →
    ∀ K1 : ℝ, 0 ≤ K1 →
    (∀ (C : Finset (Fin N)) (j : ℤ), GoodState A κ₀ n (t + 1) #C j →
      Tools.klD (sliceProb w C j) (Qc C j) ≤ K1) →
    ∀ z : ℝ, 1 ≤ z → z ≤ c₂ * Cut2.ell (frac A n t) N → C * Real.log N ≤ Cut2.ell (frac A n t) N ^ 2 →
      (N : ℝ) ^ 3 * Real.exp (-(c * z ^ 2)) ≤ z / Cut2.ell (frac A n t) N →
      Tools.klD (fun x => sliceProb w univ J (wordOnes x)) Q
        ≤ C / Cut2.ell (frac A n t) N + (1 + C * z / Cut2.ell (frac A n t) N) * K1
          + 2 * (C * z / Cut2.ell (frac A n t) N) * Real.sqrt (K1 / 2)
          + xiPar Λ C c N (Cut2.ell (frac A n t) N) z (Msz A n (t + 1)) (DeltaT A κ₀ n t)

/-- `OneParent Λ κ₀`: the one-parent interface with constants depending only on `(Λ, κ₀)`. -/
def OneParent (Λ κ₀ : ℝ) : Prop :=
  ∃ C c c₂ A₁ : ℝ, 0 < C ∧ 0 < c ∧ c ≤ 1 ∧ 0 < c₂ ∧ 1 ≤ A₁ ∧ OneParentAt Λ κ₀ C c c₂ A₁

/-- **The transfer `OneParent ⇒ Sig420`, with the printed domain** (App Q l.1020, "taking the supremum over good
parents", in the history frame): at a good residual history `h`, RFQtBridge puts `Q_t` into the one-parent frame
(`qb_decomp`, `qbQc_*`) and transports the KL (`qb_parent_klD`), with `𝒦 = Kt (t+1)`. -/
theorem sig420_of_oneParent : ∀ Λ κ₀ : ℝ, 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1 / 2 → OneParent Λ κ₀ → Sig420 Λ κ₀ := by
  intro Λ κ₀ hΛ hκ _ HP
  obtain ⟨C, c, c₂, A₁, hC, hc, hc1, hc₂, hA₁, H⟩ := HP
  refine ⟨C, c, c₂, max A₁ 64, hC, hc, hc1, hc₂, le_trans hA₁ (le_max_left _ _), ?_⟩
  intro A hA n k w hw hk hΛw hk0 hk1 hn t ht h hg z hz1 hz2 hz3 hz4
  have hA1' : A₁ ≤ A := le_trans (le_max_left _ _) hA
  have hA64 : 64 ≤ A := le_trans (le_max_right _ _) hA
  have hA1 : 1 ≤ A := by linarith
  have hδt : deltaT A n t ≤ 1 / 4 := deltaT_le_quarter' hA64 ht.le
  have hδ : deltaT A n (t + 1) ≤ 1 / 4 := deltaT_le_quarter' hA64 (by omega)
  obtain ⟨hsz, hq0, hqN⟩ := good_legal hκ ht.le hg.2 (by linarith)
  have hl : (weightedOracle n k w).legal h := by
    show Legal k h
    exact ⟨hq0.le, hqN.le⟩
  have hK0 : 0 ≤ Kt A κ₀ n k w hw hk (t + 1) := (Kt_finite hA1 hκ hw hk hΛw hΛ (by omega) hδ).2.1
  have hmain := H A hA1' n hn t ht #(remaining h) (Cut2.wC w (remaining h)) (quota k h)
    (Cut2.wC_pos hw _) (Cut2.wC_ratio hΛw _) hg.2
    (fun y => Qt A n t (weightedOracle n k w) h (qbLift h y)) (qbQc A t k w h)
    (fun y => qb_decomp ht hg.1 hl y) (qbQc_nonneg hA1 hw h) (fun C' j hj0 hjC => qbQc_sum_le hA1 hw h C' hj0 hjC)
    (fun C' j T hTC hTj => qbQc_atom hA1 hw hk hΛw hΛ h C' j T hTC hTj)
    (Kt A κ₀ n k w hw hk (t + 1)) hK0
    (fun C' j hgj => qbQc_klD_le hA1 hκ hw hk hΛw hΛ (by omega) hδ h C' j hgj)
    z hz1 hz2 hz3 hz4
  rw [qb_parent_klD hw hk hg.1]
  exact hmain

/-- **Theorem A from the one-parent interface, with the printed domain.** -/
theorem rf_theoremA_of_oneParent : ∀ Λ κ₀ : ℝ, 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1 / 2 → OneParent Λ κ₀ →
    Final.ThmA3 Λ κ₀ ∧ TheoremA Λ κ₀ := fun Λ κ₀ hΛ hκ hκ2 HP =>
  rf_theoremA_of_sig Λ κ₀ hΛ hκ hκ2 (sig420_of_oneParent Λ κ₀ hΛ hκ hκ2 HP)

/-! ## §5 Corollaries A′, A″ and (4.37), with the printed domain (RFFinal's `rf_all`) -/

open Filter Topology in
/-- The conclusion of RFFinal's `rf_all` (App Q §4.8 (4.33), §4.9 (4.34)–(4.37)), copied verbatim. -/
def CorAll (Λ κ₀ : ℝ) : Prop :=
  ∃ A₀ Cs : ℝ, ∃ h1 : 1 ≤ A₀, Final.Item3 Λ κ₀ A₀ Cs h1 ∧
      (∀ (A : ℝ) (hA : A₀ ≤ A) (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
        1 ≤ n → (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
          KLx (weightedTarget n k w hw hk) (Final.qCond k (mixLawE (weightedOracle n k w) (rfMix A (h1.trans hA) n)))
            ≤ ((Cs / A : ℝ) : WithTop ℝ) ∧
          ((-Real.log (Final.qSlice k (mixLawE (weightedOracle n k w) (rfMix A (h1.trans hA) n))) : ℝ) : WithTop ℝ)
            ≤ ((Cs / A : ℝ) : WithTop ℝ)) ∧
      (∀ ε : ℝ, 0 < ε → ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
        1 ≤ n → (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
          KLx (weightedTarget n k w hw hk)
              (mixLawE (weightedOracle n k w) (rfMix (max A₀ (Cs / ε)) (Final.one_le_Aeps h1 Cs ε) n))
              ≤ ((ε : ℝ) : WithTop ℝ) ∧
            ∀ ζ : Coins (max A₀ (Cs / ε)) n, ((rfSched (max A₀ (Cs / ε)) n ζ).length : ℝ)
              ≤ Real.logb 2 (Real.log n) + Final.Kp A₀ Cs * (1 + ε⁻¹ ^ 2)) ∧
      (∀ ε : ℝ, 0 < ε →
        (∀ᶠ n : ℕ in atTop, ∀ (k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
          (∀ i j, w i ≤ Λ * w j) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
            KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (Final.muP ε A₀ Cs h1 n))
              ≤ ((ε : ℝ) : WithTop ℝ)) ∧
        (∀ᶠ n : ℕ in atTop, mixCost (Final.muP ε A₀ Cs h1 n)
          ≤ Final.alphan ε A₀ Cs n * (Real.logb 2 (Real.log n) + 8 * Final.An A₀ n ^ 2 + 5)
            + (1 - Final.alphan ε A₀ Cs n)) ∧
        Tendsto (fun n : ℕ => (Final.alphan ε A₀ Cs n * (Real.logb 2 (Real.log n) + 8 * Final.An A₀ n ^ 2 + 5)
          + (1 - Final.alphan ε A₀ Cs n)) / Real.logb 2 (Real.log n)) atTop (𝓝 (Real.exp (-ε))) ∧
        (∀ᶠ n : ℕ in atTop, (∀ p ∈ (Final.muP ε A₀ Cs h1 n).parts,
            (p.2.length : ℝ) ≤ Real.logb 2 (Real.log n) + 9 * Real.sqrt (Real.log (Real.log n))) ∧
          ∃ p ∈ (Final.muP ε A₀ Cs h1 n).parts, 0 < p.1 ∧ Real.logb 2 (Real.log n) - 5 ≤ (p.2.length : ℝ)) ∧
        Tendsto (fun n : ℕ => mixCost (Final.muP ε A₀ Cs h1 n) / Real.logb 2 (Real.log n))
          atTop (𝓝 (Real.exp (-ε)))) ∧
      (fun n : ℕ => mixCost (rfMix (Final.An A₀ n) (Final.one_le_An h1 n) n) - Real.logb 2 (Real.log n))
        =o[atTop] (fun n : ℕ => Real.log (Real.log n))

/-- **Corollaries A′, A″ and (4.33)–(4.37) from the one-parent interface, with the printed domain**: RFFinal's `rf_all`
instantiated at Theorem A item 3. -/
theorem rf_corollaries_of_oneParent : ∀ Λ κ₀ : ℝ, 1 ≤ Λ → 0 < κ₀ → κ₀ ≤ 1 / 2 → OneParent Λ κ₀ →
    CorAll Λ κ₀ := fun Λ κ₀ hΛ hκ hκ2 HP =>
  Final.rf_all hκ (rf_theoremA_of_oneParent Λ κ₀ hΛ hκ hκ2 HP).1

end A36W.RF.Cut3

#print axioms A36W.RF.Cut3.thmA_items1245
#print axioms A36W.RF.Cut3.rf_theoremA_items1245
#print axioms A36W.RF.Cut3.theoremA_of_sig
#print axioms A36W.RF.Cut3.rf_theoremA_of_sig
#print axioms A36W.RF.Cut3.sig420_of_oneParent
#print axioms A36W.RF.Cut3.rf_theoremA_of_oneParent
#print axioms A36W.RF.Cut3.rf_corollaries_of_oneParent


==> anc/formal_companion/lean/src/A36W/RFTilt.lean <==
import A36W.RFDefs
import A36W.SliceSubGauss

/-!
# A36W.RFTilt: RF Cut I §2.1, the logistic tilt and uniform interiority, and §1.3's Hoeffding bound (1.6)

Two-group branch.  Paper: THEOREM_RF v1.3.2 (sha256 001fded8…),
§2.1 "Tilt parameter and uniform interiority" (lines 267–286) and §1.3, display (1.6) (lines 202–218), in the
Bernoulli form that (2.10) uses.

Objects (positive weights `w : Fin m → ℝ`, tilt `s : ℝ`), all on A36W's real objects:
* `tiltP w s i = w_i e^s / (1 + w_i e^s)`, the independent Bernoulli probabilities `p_i(s)`;
* `cgfK w s = Σ_i log (1 + w_i e^s)`, the paper's `K(s)`;
* `tiltMean w s = pbMean (tiltP w s)` (`μ(s)`) and `tiltVar w s = pbVar (tiltP w s)` (`v(s)`), with RFDefs'
  `pbMean`, `pbVar`, `pbGam3`;
* the product law at tilt `s` is A36W's Poisson-binomial law `pbPmf (tiltP w s)` (`pbAtom` at integer totals), and
  the weighted slice is A36W.Slice's `sliceProb` / `sliceMarg`;
* `tiltOf w M` is the unique tilt with mean `M ∈ (0, m)`.

Main results.
* `hasDerivAt_cgfK` (`μ = K′`), `hasDerivAt_tiltMean` (`v = μ′ = K″`), `tiltVar_pos` (`v > 0`).
* `tiltMean_strictMono`, `tendsto_tiltMean_atBot` (→ 0), `tendsto_tiltMean_atTop` (→ m), `existsUnique_tilt`:
  every mean in `(0, m)` has a unique tilt; `tiltMean_tiltOf`, `tiltOf_tiltMean`.
* `tilt_condition_eq_sliceProb`: conditioning the product law on the total `J` gives `sliceProb w univ J`, for
  every `s` (so independently of `s`).
* **(2.1)** `tilt_interior`: there is `c > 0` depending only on `(η, Λ)` such that, whenever the mean density is in
  `[η, 1 − η]` and the weight ratio is at most `Λ`, `p_i(s) ∈ [η/Λ, 1 − η/Λ]` and `c m ≤ v(s) ≤ m/4`
  (`tilt_interior_explicit` with `c = (η/Λ)(1 − η/Λ)`).  `slice_interior`: the same for the exact slice marginals,
  from (1.1) (A36W.Slice's W1(b) floors).
* **(1.6)** for Bernoulli sums (`Σ (b_i − a_i)² = m`): `pb_tail_hoeffding`; the atom form used by (2.10) is
  `pbAtom_le_hoeffding`: `P(S = k) ≤ exp (−2 (k − μ)² / m)`.
* §2.4's cumulant identities in the tilt variable: `hasDerivAt_tiltVar` (`v′ = γ₃`) and `hasDerivAt_tiltGam3`
  (`γ₃′ = γ₄`), with `abs_pbGam3_le` (`|γ₃| ≤ v`) and `abs_pbGam4_le` (`|γ₄| ≤ v`).
-/

set_option autoImplicit false

namespace A36W.RF

open Finset Real Filter Topology

variable {m : ℕ}

/-! ## Definitions -/

/-- The tilted Bernoulli probabilities `p_i(s) = w_i e^s / (1 + w_i e^s)`. -/
noncomputable def tiltP (w : Fin m → ℝ) (s : ℝ) : Fin m → ℝ :=
  fun i => w i * exp s / (1 + w i * exp s)

/-- `K(s) = Σ_i log (1 + w_i e^s)`. -/
noncomputable def cgfK (w : Fin m → ℝ) (s : ℝ) : ℝ := ∑ i, Real.log (1 + w i * exp s)

/-- The tilted mean `μ(s) = Σ_i p_i(s)`. -/
noncomputable def tiltMean (w : Fin m → ℝ) (s : ℝ) : ℝ := pbMean (tiltP w s)

/-- The tilted variance `v(s) = Σ_i p_i(s)(1 − p_i(s))`. -/
noncomputable def tiltVar (w : Fin m → ℝ) (s : ℝ) : ℝ := pbVar (tiltP w s)

/-! ## Generic Poisson-binomial facts (sub-namespace `CutI`, to keep generic names apart from other RF modules) -/

namespace CutI

/-- `γ₄ = Σ_i p_i(1 − p_i)(1 − 6 p_i(1 − p_i))`, the fourth cumulant of `S`. -/
noncomputable def pbGam4 (p : Fin m → ℝ) : ℝ := ∑ i, p i * (1 - p i) * (1 - 6 * (p i * (1 - p i)))

/-- `p(1 − p) ≤ 1/4`, hence `v ≤ m/4`, for every real array. -/
theorem pbVar_le_quarter (p : Fin m → ℝ) : pbVar p ≤ m / 4 := by
  unfold pbVar
  calc ∑ i, p i * (1 - p i) ≤ ∑ _i : Fin m, (1 / 4 : ℝ) :=
        Finset.sum_le_sum fun i _ => by nlinarith [sq_nonneg (p i - 1 / 2)]
    _ = m / 4 := by
        rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
        ring

/-- If every `p_i ∈ [a, 1 − a]` then `v ≥ a (1 − a) m`. -/
theorem pbVar_ge (p : Fin m → ℝ) {a : ℝ} (hp : ∀ i, a ≤ p i ∧ p i ≤ 1 - a) :
    a * (1 - a) * m ≤ pbVar p := by
  unfold pbVar
  calc a * (1 - a) * m = ∑ _i : Fin m, a * (1 - a) := by
        rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
        ring
    _ ≤ ∑ i, p i * (1 - p i) := Finset.sum_le_sum fun i _ => by
        nlinarith [mul_nonneg (sub_nonneg.mpr (hp i).1) (sub_nonneg.mpr (hp i).2)]

/-- `|γ₃| ≤ v` for `p_i ∈ [0, 1]`. -/
theorem abs_pbGam3_le (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) : |pbGam3 p| ≤ pbVar p := by
  unfold pbGam3 pbVar
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun i _ => ?_)
  have h0 : 0 ≤ p i * (1 - p i) := mul_nonneg (hp i).1 (by linarith [(hp i).2])
  rw [abs_mul, abs_of_nonneg h0]
  have h1 : |1 - 2 * p i| ≤ 1 := abs_le.mpr ⟨by linarith [(hp i).2], by linarith [(hp i).1]⟩
  nlinarith

/-- `|γ₄| ≤ v` for `p_i ∈ [0, 1]`. -/
theorem abs_pbGam4_le (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) : |pbGam4 p| ≤ pbVar p := by
  unfold pbGam4 pbVar
  refine (Finset.abs_sum_le_sum_abs _ _).trans (Finset.sum_le_sum fun i _ => ?_)
  have h0 : 0 ≤ p i * (1 - p i) := mul_nonneg (hp i).1 (by linarith [(hp i).2])
  have hq : p i * (1 - p i) ≤ 1 / 4 := by nlinarith [sq_nonneg (p i - 1 / 2)]
  rw [abs_mul, abs_of_nonneg h0]
  have h1 : |1 - 6 * (p i * (1 - p i))| ≤ 1 := abs_le.mpr ⟨by linarith, by linarith⟩
  nlinarith

/-! ## (1.6): Hoeffding's inequality for Bernoulli sums -/

section Hoeffding

/-- The generating function of the Poisson-binomial law:
`Σ_{j ≤ m} P(S = j) x^j = ∏_i (1 − p_i + p_i x)`. -/
theorem sum_pbPmf_mul_pow (p : Fin m → ℝ) (x : ℝ) :
    ∑ j ∈ range (m + 1), pbPmf p j * x ^ j = ∏ i, (1 - p i + p i * x) := by
  have h1 : ∀ i, (Polynomial.C (1 - p i) + Polynomial.C (p i) * Polynomial.X).natDegree ≤ 1 := by
    intro i
    rw [add_comm]
    exact Polynomial.natDegree_linear_le
  have hdeg : (∏ i, (Polynomial.C (1 - p i) + Polynomial.C (p i) * Polynomial.X)).natDegree < m + 1 := by
    have h2 := Polynomial.natDegree_prod_le (univ : Finset (Fin m))
      (fun i => Polynomial.C (1 - p i) + Polynomial.C (p i) * Polynomial.X)
    have h3 : ∑ i, (Polynomial.C (1 - p i) + Polynomial.C (p i) * Polynomial.X).natDegree ≤ m := by
      have h5 := Finset.sum_le_card_nsmul (univ : Finset (Fin m))
        (fun i => (Polynomial.C (1 - p i) + Polynomial.C (p i) * Polynomial.X).natDegree) 1
        (fun i _ => h1 i)
      simpa using h5
    omega
  have h4 := Polynomial.eval_eq_sum_range' hdeg x
  rw [Polynomial.eval_prod] at h4
  simp only [Polynomial.eval_add, Polynomial.eval_C, Polynomial.eval_mul, Polynomial.eval_X] at h4
  rw [h4]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [pbPmf_eq_coeff]

/-- One atom against the moment generating function: `P(S = k) e^{tk} ≤ ∏_i (1 − p_i + p_i e^t)`. -/
theorem pbPmf_mul_exp_le (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) (t : ℝ) (k : ℕ) :
    pbPmf p k * exp (t * k) ≤ ∏ i, (1 - p i + p i * exp t) := by
  rw [← sum_pbPmf_mul_pow]
  have hnn : ∀ j ∈ range (m + 1), 0 ≤ pbPmf p j * exp t ^ j := fun j _ =>
    mul_nonneg (pbPmf_nonneg p (fun i => (hp i).1) (fun i => (hp i).2) j) (pow_nonneg (exp_pos t).le j)
  have he : exp (t * k) = exp t ^ k := by
    rw [← Real.exp_nat_mul, mul_comm]
  rw [he]
  by_cases hk : k ≤ m
  · exact Finset.single_le_sum hnn (Finset.mem_range.mpr (by omega))
  · rw [pbPmf_eq_zero_of_lt p (by omega), zero_mul]
    exact Finset.sum_nonneg hnn

/-- Hoeffding's lemma, product form: `∏_i (1 − p_i + p_i e^t) ≤ exp (t μ + m t²/8)`. -/
theorem prod_mgf_le (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) (t : ℝ) :
    ∏ i, (1 - p i + p i * exp t) ≤ exp (t * pbMean p + m * t ^ 2 / 8) := by
  have h : ∀ i, 1 - p i + p i * exp t ≤ exp (t * p i + t ^ 2 / 8) := fun i => by
    have h1 := bernoulli_factor_le (hp i).1 (hp i).2 t
    have e : 1 - p i + p i * exp t = exp (t * p i) * (exp (-(t * p i)) * (1 + (exp t - 1) * p i)) := by
      rw [← mul_assoc, ← exp_add, add_neg_cancel, exp_zero]
      ring
    rw [e, exp_add]
    exact mul_le_mul_of_nonneg_left h1 (exp_pos _).le
  have hnn : ∀ i ∈ (univ : Finset (Fin m)), 0 ≤ 1 - p i + p i * exp t := fun i _ => by
    nlinarith [(hp i).1, (hp i).2, exp_pos t]
  calc ∏ i, (1 - p i + p i * exp t) ≤ ∏ i, exp (t * p i + t ^ 2 / 8) :=
        Finset.prod_le_prod hnn (fun i _ => h i)
    _ = exp (t * pbMean p + m * t ^ 2 / 8) := by
        rw [← Real.exp_sum]
        congr 1
        rw [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
          nsmul_eq_mul]
        unfold pbMean
        ring

/-- **The atom form of Hoeffding's inequality** (what (2.10) uses): for `m ≥ 1` and `p_i ∈ [0, 1]`,
`P(S = k) ≤ exp (−2 (k − μ)² / m)`. -/
theorem pbPmf_le_hoeffding (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) (hm : 0 < m) (k : ℕ) :
    pbPmf p k ≤ exp (-(2 * ((k : ℝ) - pbMean p) ^ 2 / m)) := by
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  set d : ℝ := (k : ℝ) - pbMean p with hd
  set t : ℝ := 4 * d / m with ht
  have h1 := (pbPmf_mul_exp_le p hp t k).trans (prod_mgf_le p hp t)
  have h2 : pbPmf p k ≤ exp (t * pbMean p + m * t ^ 2 / 8) * exp (-(t * k)) := by
    calc pbPmf p k = pbPmf p k * exp (t * k) * exp (-(t * k)) := by
          rw [mul_assoc, ← exp_add, add_neg_cancel, exp_zero, mul_one]
      _ ≤ exp (t * pbMean p + m * t ^ 2 / 8) * exp (-(t * k)) :=
          mul_le_mul_of_nonneg_right h1 (exp_pos _).le
  rw [← exp_add] at h2
  have e : t * pbMean p + m * t ^ 2 / 8 + -(t * k) = -(2 * d ^ 2 / m) := by
    rw [ht, hd]
    field_simp
    ring
  rwa [e] at h2

/-- The atom form at an integer total. -/
theorem pbAtom_le_hoeffding (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) (hm : 0 < m) (k : ℤ) :
    pbAtom p k ≤ exp (-(2 * ((k : ℝ) - pbMean p) ^ 2 / m)) := by
  unfold pbAtom
  split_ifs with hk
  · have h := pbPmf_le_hoeffding p hp hm k.toNat
    have hc : ((k.toNat : ℕ) : ℝ) = (k : ℝ) := by exact_mod_cast Int.toNat_of_nonneg hk
    rwa [hc] at h
  · exact (exp_pos _).le

theorem pbAtom_nonneg (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) (k : ℤ) : 0 ≤ pbAtom p k := by
  unfold pbAtom
  split_ifs
  · exact pbPmf_nonneg p (fun i => (hp i).1) (fun i => (hp i).2) _
  · exact le_refl 0

/-- Upper tail: `P(S − μ ≥ t) ≤ exp (−2t²/m)` for `t ≥ 0`. -/
theorem pb_upper_tail (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) (hm : 0 < m) {t : ℝ} (ht : 0 ≤ t) :
    ∑ j ∈ range (m + 1) with t ≤ ((j : ℕ) : ℝ) - pbMean p, pbPmf p j ≤ exp (-(2 * t ^ 2 / m)) := by
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  set l : ℝ := 4 * t / m with hl
  have hl0 : 0 ≤ l := by positivity
  have hP : ∀ j, 0 ≤ pbPmf p j := pbPmf_nonneg p (fun i => (hp i).1) (fun i => (hp i).2)
  calc ∑ j ∈ range (m + 1) with t ≤ ((j : ℕ) : ℝ) - pbMean p, pbPmf p j
      ≤ ∑ j ∈ range (m + 1) with t ≤ ((j : ℕ) : ℝ) - pbMean p,
          pbPmf p j * exp (l * ((j : ℝ) - pbMean p - t)) := by
        refine Finset.sum_le_sum fun j hj => ?_
        have hj' := (Finset.mem_filter.mp hj).2
        have : 1 ≤ exp (l * ((j : ℝ) - pbMean p - t)) :=
          one_le_exp (mul_nonneg hl0 (by linarith))
        nlinarith [hP j]
    _ ≤ ∑ j ∈ range (m + 1), pbPmf p j * exp (l * ((j : ℝ) - pbMean p - t)) :=
        Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
          (fun j _ _ => mul_nonneg (hP j) (exp_pos _).le)
    _ = (∑ j ∈ range (m + 1), pbPmf p j * exp l ^ j) * exp (-(l * (pbMean p + t))) := by
        rw [Finset.sum_mul]
        refine Finset.sum_congr rfl fun j _ => ?_
        rw [mul_assoc, ← Real.exp_nat_mul, ← exp_add]
        congr 2
        ring
    _ ≤ exp (l * pbMean p + m * l ^ 2 / 8) * exp (-(l * (pbMean p + t))) := by
        rw [sum_pbPmf_mul_pow]
        exact mul_le_mul_of_nonneg_right (prod_mgf_le p hp l) (exp_pos _).le
    _ = exp (-(2 * t ^ 2 / m)) := by
        rw [← exp_add]
        congr 1
        rw [hl]
        field_simp
        ring

/-- Lower tail: `P(μ − S ≥ t) ≤ exp (−2t²/m)` for `t ≥ 0`. -/
theorem pb_lower_tail (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) (hm : 0 < m) {t : ℝ} (ht : 0 ≤ t) :
    ∑ j ∈ range (m + 1) with t ≤ pbMean p - ((j : ℕ) : ℝ), pbPmf p j ≤ exp (-(2 * t ^ 2 / m)) := by
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  set l : ℝ := 4 * t / m with hl
  have hl0 : 0 ≤ l := by positivity
  have hP : ∀ j, 0 ≤ pbPmf p j := pbPmf_nonneg p (fun i => (hp i).1) (fun i => (hp i).2)
  calc ∑ j ∈ range (m + 1) with t ≤ pbMean p - ((j : ℕ) : ℝ), pbPmf p j
      ≤ ∑ j ∈ range (m + 1) with t ≤ pbMean p - ((j : ℕ) : ℝ),
          pbPmf p j * exp (l * (pbMean p - (j : ℝ) - t)) := by
        refine Finset.sum_le_sum fun j hj => ?_
        have hj' := (Finset.mem_filter.mp hj).2
        have : 1 ≤ exp (l * (pbMean p - (j : ℝ) - t)) :=
          one_le_exp (mul_nonneg hl0 (by linarith))
        nlinarith [hP j]
    _ ≤ ∑ j ∈ range (m + 1), pbPmf p j * exp (l * (pbMean p - (j : ℝ) - t)) :=
        Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
          (fun j _ _ => mul_nonneg (hP j) (exp_pos _).le)
    _ = (∑ j ∈ range (m + 1), pbPmf p j * exp (-l) ^ j) * exp (l * (pbMean p - t)) := by
        rw [Finset.sum_mul]
        refine Finset.sum_congr rfl fun j _ => ?_
        rw [mul_assoc, ← Real.exp_nat_mul, ← exp_add]
        congr 2
        ring
    _ ≤ exp (-l * pbMean p + m * (-l) ^ 2 / 8) * exp (l * (pbMean p - t)) := by
        rw [sum_pbPmf_mul_pow]
        exact mul_le_mul_of_nonneg_right (prod_mgf_le p hp (-l)) (exp_pos _).le
    _ = exp (-(2 * t ^ 2 / m)) := by
        rw [← exp_add]
        congr 1
        rw [hl]
        field_simp
        ring

/-- **(1.6) for Bernoulli sums** (`Y_i = X_i ∈ [0, 1]`, so `Σ (b_i − a_i)² = m`): for `m ≥ 1`, `p_i ∈ [0, 1]` and
`t ≥ 0`, `P(|S − μ| ≥ t) ≤ 2 exp (−2t²/m)`. -/
theorem pb_tail_hoeffding (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) (hm : 0 < m) {t : ℝ}
    (ht : 0 ≤ t) :
    ∑ j ∈ range (m + 1) with t ≤ |((j : ℕ) : ℝ) - pbMean p|, pbPmf p j ≤ 2 * exp (-(2 * t ^ 2 / m)) := by
  have hP : ∀ j, 0 ≤ pbPmf p j := pbPmf_nonneg p (fun i => (hp i).1) (fun i => (hp i).2)
  have hsplit : ∑ j ∈ range (m + 1) with t ≤ |((j : ℕ) : ℝ) - pbMean p|, pbPmf p j ≤
      ∑ j ∈ range (m + 1) with t ≤ ((j : ℕ) : ℝ) - pbMean p, pbPmf p j +
        ∑ j ∈ range (m + 1) with t ≤ pbMean p - ((j : ℕ) : ℝ), pbPmf p j := by
    rw [Finset.sum_filter, Finset.sum_filter, Finset.sum_filter, ← Finset.sum_add_distrib]
    refine Finset.sum_le_sum fun j _ => ?_
    have hj := hP j
    by_cases h : t ≤ |((j : ℕ) : ℝ) - pbMean p|
    · rw [if_pos h]
      rcases le_abs'.mp h with h1 | h1
      · have h2 : t ≤ pbMean p - ((j : ℕ) : ℝ) := by linarith
        rw [if_pos h2]
        split_ifs <;> linarith
      · rw [if_pos h1]
        split_ifs <;> linarith
    · rw [if_neg h]
      split_ifs <;> linarith
  linarith [pb_upper_tail p hp hm ht, pb_lower_tail p hp hm ht]

end Hoeffding

end CutI

/-! ## Elementary facts about the tilt -/

section Basic

variable {w : Fin m → ℝ}

theorem tilt_den_pos (hw : ∀ i, 0 < w i) (s : ℝ) (i : Fin m) : 0 < 1 + w i * exp s := by
  have := mul_pos (hw i) (exp_pos s)
  linarith

theorem tiltP_pos (hw : ∀ i, 0 < w i) (s : ℝ) (i : Fin m) : 0 < tiltP w s i :=
  div_pos (mul_pos (hw i) (exp_pos s)) (tilt_den_pos hw s i)

theorem one_sub_tiltP (hw : ∀ i, 0 < w i) (s : ℝ) (i : Fin m) :
    1 - tiltP w s i = 1 / (1 + w i * exp s) := by
  have h := (tilt_den_pos hw s i).ne'
  unfold tiltP
  field_simp
  ring

theorem tiltP_lt_one (hw : ∀ i, 0 < w i) (s : ℝ) (i : Fin m) : tiltP w s i < 1 := by
  have h : 0 < 1 - tiltP w s i := by
    rw [one_sub_tiltP hw]
    exact div_pos one_pos (tilt_den_pos hw s i)
  linarith

theorem tiltP_mem (hw : ∀ i, 0 < w i) (s : ℝ) (i : Fin m) : 0 ≤ tiltP w s i ∧ tiltP w s i ≤ 1 :=
  ⟨(tiltP_pos hw s i).le, (tiltP_lt_one hw s i).le⟩

/-- `dp_i/ds = p_i (1 − p_i)`. -/
theorem hasDerivAt_tiltP (hw : ∀ i, 0 < w i) (i : Fin m) (s : ℝ) :
    HasDerivAt (fun t => tiltP w t i) (tiltP w s i * (1 - tiltP w s i)) s := by
  have hd := (tilt_den_pos hw s i).ne'
  have h1 : HasDerivAt (fun t => w i * exp t) (w i * exp s) s := (hasDerivAt_exp s).const_mul (w i)
  have h2 : HasDerivAt (fun t => 1 + w i * exp t) (w i * exp s) s := h1.const_add 1
  have h3 := h1.div h2 hd
  have e : tiltP w s i * (1 - tiltP w s i) =
      (w i * exp s * (1 + w i * exp s) - w i * exp s * (w i * exp s)) / (1 + w i * exp s) ^ 2 := by
    rw [one_sub_tiltP hw]
    unfold tiltP
    field_simp
    ring
  rw [e]
  exact h3

/-- **`μ = K′`.** -/
theorem hasDerivAt_cgfK (hw : ∀ i, 0 < w i) (s : ℝ) : HasDerivAt (cgfK w) (tiltMean w s) s := by
  have h : ∀ i ∈ (univ : Finset (Fin m)),
      HasDerivAt (fun t => Real.log (1 + w i * exp t)) (tiltP w s i) s := by
    intro i _
    have h1 : HasDerivAt (fun t => 1 + w i * exp t) (w i * exp s) s :=
      ((hasDerivAt_exp s).const_mul (w i)).const_add 1
    exact h1.log (tilt_den_pos hw s i).ne'
  exact HasDerivAt.fun_sum h

/-- **`v = μ′` (= `K″`).** -/
theorem hasDerivAt_tiltMean (hw : ∀ i, 0 < w i) (s : ℝ) :
    HasDerivAt (tiltMean w) (tiltVar w s) s := by
  have h := HasDerivAt.fun_sum (u := (univ : Finset (Fin m))) (fun i _ => hasDerivAt_tiltP hw i s)
  exact h

theorem continuous_tiltMean (hw : ∀ i, 0 < w i) : Continuous (tiltMean w) :=
  continuous_iff_continuousAt.mpr fun s => (hasDerivAt_tiltMean hw s).continuousAt

/-- **`v > 0`.** -/
theorem tiltVar_pos (hw : ∀ i, 0 < w i) (hm : 0 < m) (s : ℝ) : 0 < tiltVar w s := by
  have hne : (univ : Finset (Fin m)).Nonempty := ⟨⟨0, hm⟩, mem_univ _⟩
  exact Finset.sum_pos (fun i _ => mul_pos (tiltP_pos hw s i) (by linarith [tiltP_lt_one hw s i])) hne

/-- The mean is strictly increasing. -/
theorem tiltMean_strictMono (hw : ∀ i, 0 < w i) (hm : 0 < m) : StrictMono (tiltMean w) :=
  strictMono_of_hasDerivAt_pos (fun s => hasDerivAt_tiltMean hw s) (fun s => tiltVar_pos hw hm s)

theorem tendsto_tiltP_atBot (hw : ∀ i, 0 < w i) (i : Fin m) :
    Tendsto (fun s => tiltP w s i) atBot (𝓝 0) := by
  have h1 : Tendsto (fun s => w i * exp s) atBot (𝓝 0) := by
    simpa using (tendsto_exp_atBot).const_mul (w i)
  have h2 : Tendsto (fun s => 1 + w i * exp s) atBot (𝓝 1) := by
    simpa using h1.const_add 1
  have h3 := h1.div h2 one_ne_zero
  rw [zero_div] at h3
  exact h3

theorem tendsto_tiltP_atTop (hw : ∀ i, 0 < w i) (i : Fin m) :
    Tendsto (fun s => tiltP w s i) atTop (𝓝 1) := by
  have h1 : Tendsto (fun s => 1 + w i * exp s) atTop atTop :=
    tendsto_atTop_add_const_left _ _ ((tendsto_exp_atTop).const_mul_atTop (hw i))
  have h2 : Tendsto (fun s => 1 / (1 + w i * exp s)) atTop (𝓝 0) := by
    have h4 := h1.inv_tendsto_atTop
    simp only [one_div]
    exact h4
  have h3 : Tendsto (fun s => 1 - 1 / (1 + w i * exp s)) atTop (𝓝 (1 - 0)) :=
    tendsto_const_nhds.sub h2
  rw [sub_zero] at h3
  refine h3.congr (fun s => ?_)
  rw [← one_sub_tiltP hw]
  ring

/-- **The mean tends to `0` as `s → −∞`.** -/
theorem tendsto_tiltMean_atBot (hw : ∀ i, 0 < w i) : Tendsto (tiltMean w) atBot (𝓝 0) := by
  have h := tendsto_finsetSum (univ : Finset (Fin m)) (fun i _ => tendsto_tiltP_atBot hw i)
  simp only [Finset.sum_const_zero] at h
  exact h

/-- **The mean tends to `m` as `s → +∞`.** -/
theorem tendsto_tiltMean_atTop (hw : ∀ i, 0 < w i) : Tendsto (tiltMean w) atTop (𝓝 (m : ℝ)) := by
  have h := tendsto_finsetSum (univ : Finset (Fin m)) (fun i _ => tendsto_tiltP_atTop hw i)
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_one] at h
  exact h

theorem tiltMean_pos (hw : ∀ i, 0 < w i) (hm : 0 < m) (s : ℝ) : 0 < tiltMean w s := by
  have hne : (univ : Finset (Fin m)).Nonempty := ⟨⟨0, hm⟩, mem_univ _⟩
  exact Finset.sum_pos (fun i _ => tiltP_pos hw s i) hne

theorem tiltMean_lt (hw : ∀ i, 0 < w i) (hm : 0 < m) (s : ℝ) : tiltMean w s < m := by
  have hne : (univ : Finset (Fin m)).Nonempty := ⟨⟨0, hm⟩, mem_univ _⟩
  have h := Finset.sum_lt_sum_of_nonempty hne (fun i _ => tiltP_lt_one hw s i)
  simpa [tiltMean, pbMean] using h

/-- Every mean in `(0, m)` is attained. -/
theorem exists_tiltMean_eq (hw : ∀ i, 0 < w i) (hm : 0 < m) {M : ℝ} (h0 : 0 < M) (h1 : M < m) :
    ∃ s, tiltMean w s = M := by
  obtain ⟨a, ha⟩ := ((tendsto_tiltMean_atBot hw).eventually (gt_mem_nhds h0)).exists
  obtain ⟨b, hb⟩ := ((tendsto_tiltMean_atTop hw).eventually (lt_mem_nhds h1)).exists
  have hab : a ≤ b := ((tiltMean_strictMono hw hm).lt_iff_lt.mp (ha.trans hb)).le
  obtain ⟨s, -, hs⟩ := intermediate_value_Icc hab (continuous_tiltMean hw).continuousOn ⟨ha.le, hb.le⟩
  exact ⟨s, hs⟩

/-- **Every mean in `(0, m)` has a unique tilt.** -/
theorem existsUnique_tilt (hw : ∀ i, 0 < w i) (hm : 0 < m) {M : ℝ} (h0 : 0 < M) (h1 : M < m) :
    ∃! s, tiltMean w s = M := by
  obtain ⟨s, hs⟩ := exists_tiltMean_eq hw hm h0 h1
  exact ⟨s, hs, fun t ht => (tiltMean_strictMono hw hm).injective (ht.trans hs.symm)⟩

end Basic

open Classical in
/-- The tilt with mean `M` (the unique one when `M ∈ (0, m)`; junk value `0` otherwise). -/
noncomputable def tiltOf (w : Fin m → ℝ) (M : ℝ) : ℝ :=
  if h : ∃ s, tiltMean w s = M then h.choose else 0

section Inverse

variable {w : Fin m → ℝ}

theorem tiltMean_tiltOf (hw : ∀ i, 0 < w i) (hm : 0 < m) {M : ℝ} (h0 : 0 < M) (h1 : M < m) :
    tiltMean w (tiltOf w M) = M := by
  have h := exists_tiltMean_eq hw hm h0 h1
  rw [tiltOf, dif_pos h]
  exact h.choose_spec

theorem tiltOf_tiltMean (hw : ∀ i, 0 < w i) (hm : 0 < m) (s : ℝ) : tiltOf w (tiltMean w s) = s := by
  have h : ∃ t, tiltMean w t = tiltMean w s := ⟨s, rfl⟩
  rw [tiltOf, dif_pos h]
  exact (tiltMean_strictMono hw hm).injective h.choose_spec

end Inverse

/-! ## Conditioning the product law on the total gives the weighted slice -/

section Condition

variable {w : Fin m → ℝ}

theorem tilt_prod_den_pos (hw : ∀ i, 0 < w i) (s : ℝ) (T : Finset (Fin m)) :
    0 < ∏ i ∈ T, (1 + w i * exp s) :=
  Finset.prod_pos fun i _ => tilt_den_pos hw s i

/-- The product-law weight of the outcome "exactly `T` succeeds":
`∏_{T} p_i ∏_{Tᶜ} (1 − p_i) = e^{s|T|} ∏_{T} w_i / ∏_i (1 + w_i e^s)`. -/
theorem tilt_weight (hw : ∀ i, 0 < w i) (s : ℝ) (T : Finset (Fin m)) :
    (∏ i ∈ T, tiltP w s i) * ∏ i ∈ Tᶜ, (1 - tiltP w s i) =
      exp (s * #T) * (∏ i ∈ T, w i) / ∏ i, (1 + w i * exp s) := by
  have hT : ∏ i ∈ T, tiltP w s i = (∏ i ∈ T, w i) * exp s ^ #T / ∏ i ∈ T, (1 + w i * exp s) := by
    unfold tiltP
    rw [Finset.prod_div_distrib, Finset.prod_mul_distrib, Finset.prod_const]
  have hTc : ∏ i ∈ Tᶜ, (1 - tiltP w s i) = 1 / ∏ i ∈ Tᶜ, (1 + w i * exp s) := by
    rw [Finset.prod_congr rfl (fun i _ => one_sub_tiltP hw s i), Finset.prod_div_distrib,
      Finset.prod_const_one]
  rw [hT, hTc, ← Finset.prod_mul_prod_compl T (fun i => 1 + w i * exp s)]
  have h1 := (tilt_prod_den_pos hw s T).ne'
  have h2 := (tilt_prod_den_pos hw s Tᶜ).ne'
  have he : exp (s * #T) = exp s ^ #T := by
    rw [← Real.exp_nat_mul, mul_comm]
  rw [he]
  ring

/-- **The tilted atom**: `P̃_s(S = j) = e^{sj} e_j(w) / ∏_i (1 + w_i e^s)`. -/
theorem pbPmf_tiltP (hw : ∀ i, 0 < w i) (s : ℝ) (j : ℕ) :
    pbPmf (tiltP w s) j = exp (s * j) * Z w univ (j : ℤ) / ∏ i, (1 + w i * exp s) := by
  unfold pbPmf
  rw [Finset.sum_congr rfl (fun T hT => by
    rw [tilt_weight hw s T, (Finset.mem_powersetCard.mp hT).2])]
  rw [← Finset.sum_div, ← Finset.mul_sum, Z_natCast_eq_esymm, Finset.esymm_map_val]

/-- The tilted atom at an integer total `J` (both sides vanish for `J < 0`). -/
theorem pbAtom_tiltP (hw : ∀ i, 0 < w i) (s : ℝ) (J : ℤ) :
    pbAtom (tiltP w s) J = exp (s * J) * Z w univ J / ∏ i, (1 + w i * exp s) := by
  unfold pbAtom
  split_ifs with hJ
  · have h1 : ((J.toNat : ℕ) : ℤ) = J := Int.toNat_of_nonneg hJ
    have h2 : ((J.toNat : ℕ) : ℝ) = (J : ℝ) := by exact_mod_cast h1
    rw [pbPmf_tiltP hw s, h1, h2]
  · rw [Z_eq_zero_of_neg w univ (by omega), mul_zero, zero_div]

/-- **Conditioning the product law on the total gives the weighted slice, independently of `s`**: for every
`s`, every integer total `J` and every `T`,
`P̃_s(X = 1_T | S = J) = [|T| = J] ∏_{T} p_i ∏_{Tᶜ} (1 − p_i) / P̃_s(S = J) = sliceProb w univ J T`. -/
theorem tilt_condition_eq_sliceProb (hw : ∀ i, 0 < w i) (s : ℝ) (J : ℤ) (T : Finset (Fin m)) :
    (if (#T : ℤ) = J then (∏ i ∈ T, tiltP w s i) * ∏ i ∈ Tᶜ, (1 - tiltP w s i) else 0) /
      pbAtom (tiltP w s) J = sliceProb w univ J T := by
  unfold sliceProb
  by_cases hT : (#T : ℤ) = J
  · rw [if_pos hT, if_pos ⟨Finset.subset_univ T, hT⟩, tilt_weight hw s T, pbAtom_tiltP hw s J]
    have hcast : ((#T : ℕ) : ℝ) = (J : ℝ) := by exact_mod_cast hT
    rw [hcast]
    have hD := (tilt_prod_den_pos hw s univ).ne'
    have hE := (exp_pos (s * J)).ne'
    rw [div_div_div_cancel_right₀ hD, mul_div_mul_left _ _ hE]
  · rw [if_neg hT, if_neg (fun h => hT h.2), zero_div]

end Condition

/-! ## (2.1): uniform interiority -/

section Interior

variable {w : Fin m → ℝ}

/-- Ratio comparison of tilted probabilities: `p_j ≤ Λ p_i`. -/
theorem tiltP_le_mul (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : 1 ≤ Λ) (hr : ∀ i j, w i ≤ Λ * w j) (s : ℝ)
    (i j : Fin m) : tiltP w s j ≤ Λ * tiltP w s i := by
  have hxi := mul_pos (hw i) (exp_pos s)
  have hxj := mul_pos (hw j) (exp_pos s)
  have h1 : w j * exp s ≤ Λ * (w i * exp s) := by
    have := mul_le_mul_of_nonneg_right (hr j i) (exp_pos s).le
    linarith [mul_assoc Λ (w i) (exp s)]
  have h2 : (w i * exp s) * (w j * exp s) ≤ Λ * ((w i * exp s) * (w j * exp s)) := by
    have := mul_pos hxi hxj
    nlinarith
  unfold tiltP
  rw [← mul_div_assoc, div_le_div_iff₀ (by linarith) (by linarith)]
  nlinarith

/-- Ratio comparison of tilted complementary probabilities: `1 − p_j ≤ Λ (1 − p_i)`. -/
theorem one_sub_tiltP_le_mul (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : 1 ≤ Λ) (hr : ∀ i j, w i ≤ Λ * w j)
    (s : ℝ) (i j : Fin m) : 1 - tiltP w s j ≤ Λ * (1 - tiltP w s i) := by
  have h1 : w i * exp s ≤ Λ * (w j * exp s) := by
    have := mul_le_mul_of_nonneg_right (hr i j) (exp_pos s).le
    linarith [mul_assoc Λ (w j) (exp s)]
  rw [one_sub_tiltP hw, one_sub_tiltP hw, ← mul_div_assoc, mul_one,
    div_le_div_iff₀ (tilt_den_pos hw s j) (tilt_den_pos hw s i)]
  nlinarith

/-- **(2.1), probability part**: mean density in `[η, 1 − η]` and weight ratio `≤ Λ` give
`p_i(s) ∈ [η/Λ, 1 − η/Λ]` for every `i`. -/
theorem tiltP_mem_interior (hw : ∀ i, 0 < w i) {Λ η : ℝ} (hΛ : 1 ≤ Λ) (hr : ∀ i j, w i ≤ Λ * w j)
    (hm : 0 < m) {s : ℝ} (hlo : η * m ≤ tiltMean w s) (hhi : tiltMean w s ≤ (1 - η) * m) (i : Fin m) :
    η / Λ ≤ tiltP w s i ∧ tiltP w s i ≤ 1 - η / Λ := by
  have hΛ0 : 0 < Λ := by linarith
  have hmR : (0 : ℝ) < m := by exact_mod_cast hm
  constructor
  · have h : tiltMean w s ≤ m * (Λ * tiltP w s i) := by
      unfold tiltMean pbMean
      calc ∑ j, tiltP w s j ≤ ∑ _j : Fin m, Λ * tiltP w s i :=
            Finset.sum_le_sum fun j _ => tiltP_le_mul hw hΛ hr s i j
        _ = m * (Λ * tiltP w s i) := by
            rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    have h2 : η ≤ Λ * tiltP w s i := le_of_mul_le_mul_left (by linarith) hmR
    rw [div_le_iff₀ hΛ0]
    linarith
  · have hsum : ∑ j, (1 - tiltP w s j) = m - tiltMean w s := by
      rw [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
        mul_one]
      rfl
    have h : (m : ℝ) - tiltMean w s ≤ m * (Λ * (1 - tiltP w s i)) := by
      rw [← hsum]
      calc ∑ j, (1 - tiltP w s j) ≤ ∑ _j : Fin m, Λ * (1 - tiltP w s i) :=
            Finset.sum_le_sum fun j _ => one_sub_tiltP_le_mul hw hΛ hr s i j
        _ = m * (Λ * (1 - tiltP w s i)) := by
            rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    have h2 : η ≤ Λ * (1 - tiltP w s i) := le_of_mul_le_mul_left (by nlinarith) hmR
    have h3 : η / Λ ≤ 1 - tiltP w s i := by
      rw [div_le_iff₀ hΛ0]
      linarith
    linarith

/-- **(2.1), explicit constant**: under the hypotheses of (2.1), `p_i(s) ∈ [η/Λ, 1 − η/Λ]` and
`(η/Λ)(1 − η/Λ) m ≤ v(s) ≤ m/4`. -/
theorem tilt_interior_explicit (hw : ∀ i, 0 < w i) {Λ η : ℝ} (hΛ : 1 ≤ Λ) (hr : ∀ i j, w i ≤ Λ * w j)
    (hm : 0 < m) {s : ℝ} (hlo : η * m ≤ tiltMean w s) (hhi : tiltMean w s ≤ (1 - η) * m) :
    (∀ i, η / Λ ≤ tiltP w s i ∧ tiltP w s i ≤ 1 - η / Λ) ∧
      η / Λ * (1 - η / Λ) * m ≤ tiltVar w s ∧ tiltVar w s ≤ m / 4 :=
  ⟨tiltP_mem_interior hw hΛ hr hm hlo hhi,
    CutI.pbVar_ge _ (tiltP_mem_interior hw hΛ hr hm hlo hhi), CutI.pbVar_le_quarter _⟩

/-- **(2.1).**  For `0 < η ≤ 1/2` and `Λ ≥ 1` there is `c = c_{η,Λ} > 0` (depending only on `η` and `Λ`) such
that for every `m ≥ 1`, every positive weight array of ratio at most `Λ` and every tilt `s` whose mean density
`μ(s)/m` lies in `[η, 1 − η]`: `p_i(s) ∈ [η/Λ, 1 − η/Λ]` for all `i`, and `c m ≤ v(s) ≤ m/4`. -/
theorem tilt_interior {η Λ : ℝ} (hη0 : 0 < η) (hη : η ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ c : ℝ, 0 < c ∧ ∀ (m : ℕ) (w : Fin m → ℝ) (s : ℝ), 0 < m → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → η * m ≤ tiltMean w s → tiltMean w s ≤ (1 - η) * m →
      (∀ i, η / Λ ≤ tiltP w s i ∧ tiltP w s i ≤ 1 - η / Λ) ∧ c * m ≤ tiltVar w s ∧
        tiltVar w s ≤ m / 4 := by
  have hΛ0 : 0 < Λ := by linarith
  have ha0 : 0 < η / Λ := div_pos hη0 hΛ0
  have ha1 : η / Λ ≤ 1 / 2 := by
    rw [div_le_iff₀ hΛ0]
    nlinarith
  refine ⟨η / Λ * (1 - η / Λ), mul_pos ha0 (by linarith), fun m w s hm hw hr hlo hhi => ?_⟩
  exact tilt_interior_explicit hw hΛ hr hm hlo hhi

/-- **The same interiority for the exact slice marginals**, from (1.1) (A36W.Slice's W1(b) floors): if the quota
density `J/|S|` lies in `[η, 1 − η]` and all weight ratios on `S` are at most `Λ`, then every slice marginal lies
in `[η/Λ, 1 − η/Λ]`. -/
theorem slice_interior {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι} (hw : ∀ k ∈ S, 0 < w k)
    {Λ η : ℝ} (hη0 : 0 ≤ η) (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) {J : ℤ} (hlo : η * #S ≤ J)
    (hhi : (J : ℝ) ≤ (1 - η) * #S) {i : ι} (hi : i ∈ S) :
    η / Λ ≤ sliceMarg w S J i ∧ sliceMarg w S J i ≤ 1 - η / Λ := by
  have hΛ1 := one_le_of_ratio hw hΛ hi
  have hΛ0 : 0 < Λ := by linarith
  have hS : (0 : ℝ) < #S := by exact_mod_cast Finset.card_pos.mpr ⟨i, hi⟩
  have hJ0 : 0 ≤ J := by
    have : (0 : ℝ) ≤ J := le_trans (mul_nonneg hη0 hS.le) hlo
    exact_mod_cast this
  have hJS : J ≤ #S := by
    have : (J : ℝ) ≤ #S := by nlinarith
    exact_mod_cast this
  have h1 := le_mul_card_mul_sliceMarg hw hΛ hJ0 hJS hi
  have h2 := card_sub_le_mul_card_mul_one_sub hw hΛ hJ0 hJS hi
  constructor
  · rw [div_le_iff₀ hΛ0]
    have : η * #S ≤ Λ * #S * sliceMarg w S J i := hlo.trans h1
    have h3 : #S * η ≤ #S * (sliceMarg w S J i * Λ) := by linarith
    exact le_of_mul_le_mul_left h3 hS
  · have h4 : η * #S ≤ Λ * #S * (1 - sliceMarg w S J i) := by linarith
    have h5 : #S * η ≤ #S * ((1 - sliceMarg w S J i) * Λ) := by linarith
    have h6 := le_of_mul_le_mul_left h5 hS
    have h7 : η / Λ ≤ 1 - sliceMarg w S J i := by
      rw [div_le_iff₀ hΛ0]
      exact h6
    linarith

end Interior

/-! ## Cumulant identities in the tilt variable (used by §2.4's (2.12)) -/

section Cumulants

variable {w : Fin m → ℝ}

/-- **`dv/ds = γ₃`.** -/
theorem hasDerivAt_tiltVar (hw : ∀ i, 0 < w i) (s : ℝ) :
    HasDerivAt (tiltVar w) (pbGam3 (tiltP w s)) s := by
  have h : ∀ i ∈ (univ : Finset (Fin m)), HasDerivAt (fun t => tiltP w t i * (1 - tiltP w t i))
      (tiltP w s i * (1 - tiltP w s i) * (1 - 2 * tiltP w s i)) s := by
    intro i _
    have h1 := hasDerivAt_tiltP hw i s
    exact (h1.mul (h1.const_sub 1)).congr_deriv (by ring)
  exact HasDerivAt.fun_sum h

/-- **`dγ₃/ds = γ₄`.** -/
theorem hasDerivAt_tiltGam3 (hw : ∀ i, 0 < w i) (s : ℝ) :
    HasDerivAt (fun t => pbGam3 (tiltP w t)) (CutI.pbGam4 (tiltP w s)) s := by
  have h : ∀ i ∈ (univ : Finset (Fin m)),
      HasDerivAt (fun t => tiltP w t i * (1 - tiltP w t i) * (1 - 2 * tiltP w t i))
        (tiltP w s i * (1 - tiltP w s i) * (1 - 6 * (tiltP w s i * (1 - tiltP w s i)))) s := by
    intro i _
    have h1 := hasDerivAt_tiltP hw i s
    exact ((h1.mul (h1.const_sub 1)).mul ((h1.const_mul 2).const_sub 1)).congr_deriv
      (by simp only [Pi.mul_apply]; ring)
  exact HasDerivAt.fun_sum h

end Cumulants

end A36W.RF


==> anc/formal_companion/lean/src/A36W/RFTools.lean <==
import A36W.BlockTCLower
import A36W.RFTilt
import A36RW.Interface.V0
import Mathlib.Probability.Moments.SubGaussian
import Mathlib.Probability.ProbabilityMassFunction.Integrals

/-!
# A36W.RFTools: App Q §1.3–1.4, the elementary probability and KL tools (1.6)–(1.10)

Two-group branch.  Paper: App Q,
`appendix_rf.tex`
(sha256 b7ef323f…), §1.3 lines 233–257 and §1.4 lines 258–279.  Namespace `A36W.RF.Tools`.

## §1.3 (lines 233–257)
* l.235 "every exponential tilt still has support in that interval and therefore variance at most `(b−a)²/4`":
  `variance_tilted_le` (Mathlib's `variance_le_sq_of_bounded` at the tilted law).
* l.236–238 **Hoeffding's lemma** `log E e^{λ(Y−EY)} ≤ λ²(b−a)²/8`: `hoeffding_lemma` (measure form) and
  `hoeffding_lemma_fin` (a finite law).  Both instantiate Mathlib's `hasSubgaussianMGF_of_mem_Icc`, whose proof is
  the printed one: the centred cgf's second derivative is the tilted variance, integrated twice.
* **(1.6)** (l.239–243), `P(|Σ(Y_i − EY_i)| ≥ t) ≤ 2 exp(−2t²/Σ(b_i − a_i)²)`, in four forms:
  - `hoeffding_tail`: independent `Y_i ∈ [a_i, b_i]` on a probability space (Mathlib's
    `HasSubgaussianMGF.measure_sum_ge_le_of_iIndepFun`, for the centred variables and their negatives);
  - `hoeffding_fin`: independent coordinates of a finite product law `∏_i P_i(ω_i)`;
  - `hoeffding_subset` / `hoeffding_subset_le`: independent inclusions in a finite set `U`, i.e. A36W's
    `batchWeight U r T = ∏_{T} r_i ∏_{U∖T}(1 − r_i)`, for the statistic `Σ_{T} c + Σ_{U∖T} d` (this is the form
    of RFExact's `nu f C` and `∏_{Cᶜ} ber (sliceMarg …)`);
  - the abstract Chernoff step behind all of them: `chernoff_upper`, `chernoff_two_sided`.
* l.247–250, `E e^{λZ} ≤ exp{μ(e^λ − 1)}` for a sum of independent Bernoulli variables: `subset_bern_mgf`
  (independent inclusions) and `pb_mgf_le` (A36W's Poisson-binomial `pbPmf`).
* l.251, "Chernoff optimization gives the two usual relative-deviation exponents": `chernoff_rel_upper`
  (`exp(−μ((1+d)log(1+d) − d))`, `d ≥ 0`) and `chernoff_rel_lower` (`exp(−μ(d + (1−d)log(1−d)))`,
  `0 ≤ d ≤ 1`; at `d = 1` by a limit `λ → −∞`).
* l.251, the two scalar inequalities, proved "by differentiating their differences, starting at zero" (l.256):
  `scalar_upper` (`(1+d)log(1+d) − d ≥ d²/3`) and `scalar_lower` (`d + (1−d)log(1−d) ≥ d²/2`), `0 ≤ d ≤ 1`.
* **(1.7)** (l.252–255), `P(|Z − μ| ≥ dμ) ≤ 2e^{−μd²/3}` for `0 ≤ d ≤ 1`: `bern_rel_dev_subset`, `pb_rel_dev`,
  and the abstract `chernoff_rel_two_sided`.

## §1.4 (lines 258–279), finite laws `p, q : α → ℝ`, `p` a probability, `q` a sub-probability positive on `supp p`
* l.260, **the cemetery atom**: `cem q` on `Option α` (mass `1 − Σ q` at `none`) and `ext0 p` (mass `0` there);
  `sum_cem` (a probability law), `cem_nonneg`, `klD_cem` (KL unchanged), `tvD_cem` (`½ Σ |p̄ − q̄| = tvD p q`).
* l.262, **log-sum** on a part of a partition: `log_sum`; Gibbs, `klD_nonneg`.
* l.262, the binary step `kl(a, b) ≥ 2(a − b)²`: `binary_kl_ge` (BlockTCLower's `two_sq_le_kl`, reused); the
  printed second-derivative fact `1/[u(1−u)] ≥ 4`: `kl_hasDerivAt_fst`, `kl_deriv_hasDerivAt`, `four_le_inv_mul`.
* **(1.8)** `TV(p, q) ≤ √(D(p‖q)/2)`: `pinsker`, by log-sum on `{p > q}` and its complement, then the binary step.
* **(1.9)** `E W⁻ ≤ TV(p, q)` and `E (W⁻)² ≤ 1` for `W = log(p/q)` under `p`: `EWneg_le_tvD`, `EWneg2_le`
  (which gives `E (W⁻)² ≤ TV ≤ 1`), from `log y ≤ y − 1` and `(log y)² ≤ y − 1` for `y ≥ 1`
  (`log_sq_le_sub_one`, via the printed derivative `1 − 2 log(y)/y ≥ 1 − 2/e > 0`); pointwise `neg_part_le`,
  `neg_part_sq_le`.
* **(1.10)** `E W⁺ ≤ D(p‖q) + √(D(p‖q)/2)`: `EWpos_le`, from `E W⁺ = D + E W⁻` (`EWpos_eq`).
* The interface's `KLx` is `klD` on a support-positive `q` (`KLx_eq_klD`, `supp_of_KLx_eq`).

Objects: `klD p q = Σ_{p>0} p log(p/q)` (KLx's real part), `tvD p q = Σ (p − q)⁺`, `EWneg`, `EWneg2`, `EWpos`
(sums over `supp p` of `p·W⁻`, `p·(W⁻)²`, `p·W⁺`), `fmean P Y = Σ P·Y`.  Laws are real functions with
nonnegativity and mass hypotheses, the form of V0's `Target.p`, `KLx`, `schedLawE` and A36W's `batchWeight`.
No hypothesis is a tail, KL or TC bound.
-/

set_option autoImplicit false

namespace A36W.RF.Tools

open Finset MeasureTheory ProbabilityTheory

/-! ## §0 Chernoff bounds for finite weights -/

section Chernoff

variable {β : Type*} (E : Finset β) (W S : β → ℝ)

theorem chernoff_upper (hW0 : ∀ x ∈ E, 0 ≤ W x) (hW1 : ∑ x ∈ E, W x ≤ 1) {σ2 : ℝ} (hσ : 0 ≤ σ2)
    (hmgf : ∀ s : ℝ, ∑ x ∈ E, W x * Real.exp (s * S x) ≤ Real.exp (s ^ 2 * σ2 / 8)) {t : ℝ} (ht : 0 ≤ t) :
    ∑ x ∈ E.filter (fun x => t ≤ S x), W x ≤ Real.exp (-(2 * t ^ 2 / σ2)) := by
  rcases eq_or_lt_of_le hσ with h0 | hpos
  · rw [← h0, div_zero, neg_zero, Real.exp_zero]
    exact (Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
      (fun x hx _ => hW0 x hx)).trans hW1
  · set l : ℝ := 4 * t / σ2 with hl
    have hl0 : 0 ≤ l := by positivity
    calc ∑ x ∈ E.filter (fun x => t ≤ S x), W x
        ≤ ∑ x ∈ E.filter (fun x => t ≤ S x), W x * Real.exp (l * (S x - t)) := by
          refine Finset.sum_le_sum fun x hx => ?_
          have hx' := Finset.mem_filter.mp hx
          have h2 : 1 ≤ Real.exp (l * (S x - t)) := Real.one_le_exp (mul_nonneg hl0 (by linarith [hx'.2]))
          nlinarith [hW0 x hx'.1]
      _ ≤ ∑ x ∈ E, W x * Real.exp (l * (S x - t)) :=
          Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
            (fun x hx _ => mul_nonneg (hW0 x hx) (Real.exp_pos _).le)
      _ = (∑ x ∈ E, W x * Real.exp (l * S x)) * Real.exp (-(l * t)) := by
          rw [Finset.sum_mul]
          refine Finset.sum_congr rfl fun x _ => ?_
          rw [mul_assoc, ← Real.exp_add]
          congr 2
          ring
      _ ≤ Real.exp (l ^ 2 * σ2 / 8) * Real.exp (-(l * t)) :=
          mul_le_mul_of_nonneg_right (hmgf l) (Real.exp_pos _).le
      _ = Real.exp (-(2 * t ^ 2 / σ2)) := by
          rw [← Real.exp_add]
          congr 1
          rw [hl]
          field_simp
          ring

theorem chernoff_two_sided (hW0 : ∀ x ∈ E, 0 ≤ W x) (hW1 : ∑ x ∈ E, W x ≤ 1) {σ2 : ℝ} (hσ : 0 ≤ σ2)
    (hmgf : ∀ s : ℝ, ∑ x ∈ E, W x * Real.exp (s * S x) ≤ Real.exp (s ^ 2 * σ2 / 8)) {t : ℝ} (ht : 0 ≤ t) :
    ∑ x ∈ E.filter (fun x => t ≤ |S x|), W x ≤ 2 * Real.exp (-(2 * t ^ 2 / σ2)) := by
  have hmgf' : ∀ s : ℝ, ∑ x ∈ E, W x * Real.exp (s * -S x) ≤ Real.exp (s ^ 2 * σ2 / 8) := by
    intro s
    have h := hmgf (-s)
    rw [neg_sq] at h
    refine le_trans (le_of_eq ?_) h
    exact Finset.sum_congr rfl fun x _ => by rw [mul_neg, neg_mul]
  have hup := chernoff_upper E W S hW0 hW1 hσ hmgf ht
  have hlo : ∑ x ∈ E.filter (fun x => t ≤ -S x), W x ≤ Real.exp (-(2 * t ^ 2 / σ2)) :=
    chernoff_upper E W (fun x => -S x) hW0 hW1 hσ hmgf' ht
  have hsplit : ∑ x ∈ E.filter (fun x => t ≤ |S x|), W x ≤
      ∑ x ∈ E.filter (fun x => t ≤ S x), W x + ∑ x ∈ E.filter (fun x => t ≤ -S x), W x := by
    rw [Finset.sum_filter, Finset.sum_filter, Finset.sum_filter, ← Finset.sum_add_distrib]
    refine Finset.sum_le_sum fun x hx => ?_
    have hj := hW0 x hx
    by_cases h : t ≤ |S x|
    · rw [if_pos h]
      rcases le_abs'.mp h with h1 | h1
      · have h2 : t ≤ -S x := by linarith
        rw [if_pos h2]
        split_ifs <;> linarith
      · rw [if_pos h1]
        split_ifs <;> linarith
    · rw [if_neg h]
      split_ifs <;> linarith
  linarith

theorem chernoff_rel_upper (hW0 : ∀ x ∈ E, 0 ≤ W x) {μ : ℝ}
    (hmgf : ∀ s : ℝ, ∑ x ∈ E, W x * Real.exp (s * S x) ≤ Real.exp (μ * (Real.exp s - 1))) {d : ℝ}
    (hd : 0 ≤ d) :
    ∑ x ∈ E.filter (fun x => (1 + d) * μ ≤ S x), W x
      ≤ Real.exp (-(μ * ((1 + d) * Real.log (1 + d) - d))) := by
  set l := Real.log (1 + d) with hl
  have hl0 : 0 ≤ l := Real.log_nonneg (by linarith)
  have hel : Real.exp l = 1 + d := Real.exp_log (by linarith)
  calc ∑ x ∈ E.filter (fun x => (1 + d) * μ ≤ S x), W x
      ≤ ∑ x ∈ E.filter (fun x => (1 + d) * μ ≤ S x), W x * Real.exp (l * (S x - (1 + d) * μ)) := by
        refine Finset.sum_le_sum fun x hx => ?_
        have hx' := Finset.mem_filter.mp hx
        have h2 : 1 ≤ Real.exp (l * (S x - (1 + d) * μ)) :=
          Real.one_le_exp (mul_nonneg hl0 (by linarith [hx'.2]))
        nlinarith [hW0 x hx'.1]
    _ ≤ ∑ x ∈ E, W x * Real.exp (l * (S x - (1 + d) * μ)) :=
        Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
          (fun x hx _ => mul_nonneg (hW0 x hx) (Real.exp_pos _).le)
    _ = (∑ x ∈ E, W x * Real.exp (l * S x)) * Real.exp (-(l * ((1 + d) * μ))) := by
        rw [Finset.sum_mul]
        refine Finset.sum_congr rfl fun x _ => ?_
        rw [mul_assoc, ← Real.exp_add]
        congr 2
        ring
    _ ≤ Real.exp (μ * (Real.exp l - 1)) * Real.exp (-(l * ((1 + d) * μ))) :=
        mul_le_mul_of_nonneg_right (hmgf l) (Real.exp_pos _).le
    _ = Real.exp (-(μ * ((1 + d) * Real.log (1 + d) - d))) := by
        rw [hel, ← Real.exp_add, hl]
        congr 1
        ring

theorem chernoff_rel_lower (hW0 : ∀ x ∈ E, 0 ≤ W x) {μ : ℝ}
    (hmgf : ∀ s : ℝ, ∑ x ∈ E, W x * Real.exp (s * S x) ≤ Real.exp (μ * (Real.exp s - 1))) {d : ℝ}
    (hd0 : 0 ≤ d) (hd1 : d ≤ 1) :
    ∑ x ∈ E.filter (fun x => S x ≤ (1 - d) * μ), W x
      ≤ Real.exp (-(μ * (d + (1 - d) * Real.log (1 - d)))) := by
  -- for every `s ≤ 0`, Chernoff at `s`
  have hbound : ∀ s : ℝ, s ≤ 0 → ∑ x ∈ E.filter (fun x => S x ≤ (1 - d) * μ), W x
      ≤ Real.exp (μ * (Real.exp s - 1)) * Real.exp (-(s * ((1 - d) * μ))) := by
    intro s hs
    calc ∑ x ∈ E.filter (fun x => S x ≤ (1 - d) * μ), W x
        ≤ ∑ x ∈ E.filter (fun x => S x ≤ (1 - d) * μ), W x * Real.exp (s * (S x - (1 - d) * μ)) := by
          refine Finset.sum_le_sum fun x hx => ?_
          have hx' := Finset.mem_filter.mp hx
          have h2 : 1 ≤ Real.exp (s * (S x - (1 - d) * μ)) :=
            Real.one_le_exp (mul_nonneg_of_nonpos_of_nonpos hs (by linarith [hx'.2]))
          nlinarith [hW0 x hx'.1]
      _ ≤ ∑ x ∈ E, W x * Real.exp (s * (S x - (1 - d) * μ)) :=
          Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
            (fun x hx _ => mul_nonneg (hW0 x hx) (Real.exp_pos _).le)
      _ = (∑ x ∈ E, W x * Real.exp (s * S x)) * Real.exp (-(s * ((1 - d) * μ))) := by
          rw [Finset.sum_mul]
          refine Finset.sum_congr rfl fun x _ => ?_
          rw [mul_assoc, ← Real.exp_add]
          congr 2
          ring
      _ ≤ Real.exp (μ * (Real.exp s - 1)) * Real.exp (-(s * ((1 - d) * μ))) :=
          mul_le_mul_of_nonneg_right (hmgf s) (Real.exp_pos _).le
  rcases lt_or_eq_of_le hd1 with hlt | heq
  · set l := Real.log (1 - d) with hl
    have hl0 : l ≤ 0 := Real.log_nonpos (by linarith) (by linarith)
    have hel : Real.exp l = 1 - d := Real.exp_log (by linarith)
    refine (hbound l hl0).trans (le_of_eq ?_)
    rw [hel, ← Real.exp_add, hl]
    congr 1
    ring
  · subst heq
    have htend : Filter.Tendsto (fun s => Real.exp (μ * (Real.exp s - 1)) * Real.exp (-(s * ((1 - 1) * μ))))
        Filter.atBot (nhds (Real.exp (-(μ * (1 + (1 - 1) * Real.log (1 - 1)))))) := by
      have h1 : Filter.Tendsto Real.exp Filter.atBot (nhds 0) := Real.tendsto_exp_atBot
      have h2 : Filter.Tendsto (fun s => μ * (Real.exp s - 1)) Filter.atBot (nhds (μ * (0 - 1))) :=
        (h1.sub_const 1).const_mul μ
      have h3 := (Real.continuous_exp.tendsto _).comp h2
      have e : Real.exp (-(μ * (1 + (1 - 1) * Real.log (1 - 1)))) = Real.exp (μ * (0 - 1)) := by
        congr 1
        ring
      rw [e]
      refine h3.congr (fun s => ?_)
      simp
    exact ge_of_tendsto htend (Filter.eventually_atBot.2 ⟨0, fun s hs => hbound s hs⟩)

end Chernoff

/-! ## §3 The two scalar inequalities of (1.7) -/

theorem scalar_upper {d : ℝ} (h0 : 0 ≤ d) (h1 : d ≤ 1) : d ^ 2 / 3 ≤ (1 + d) * Real.log (1 + d) - d := by
  let g : ℝ → ℝ := fun x => (1 + x) * Real.log (1 + x) - x - x ^ 2 / 3
  have hderiv : ∀ x : ℝ, 0 ≤ x → HasDerivAt g (Real.log (1 + x) - 2 * x / 3) x := by
    intro x hx
    have hx1 : (1 + x) ≠ 0 := by linarith
    have hl : HasDerivAt (fun y : ℝ => 1 + y) 1 x := by simpa using (hasDerivAt_id' x).const_add 1
    have hlog : HasDerivAt (fun y => Real.log (1 + y)) (1 / (1 + x)) x := hl.log hx1
    have hp : HasDerivAt (fun y => (1 + y) * Real.log (1 + y)) (Real.log (1 + x) + 1) x :=
      (hl.mul hlog).congr_deriv (by rw [one_mul, mul_one_div_cancel hx1])
    have hq : HasDerivAt (fun y : ℝ => y ^ 2 / 3) (2 * x / 3) x := by
      simpa using (hasDerivAt_pow 2 x).div_const 3
    exact ((hp.sub (hasDerivAt_id' x)).sub hq).congr_deriv (by ring)
  have hmono : MonotoneOn g (Set.Icc 0 1) := by
    refine monotoneOn_of_deriv_nonneg (convex_Icc 0 1) ?_ ?_ ?_
    · intro x hx
      exact (hderiv x hx.1).continuousAt.continuousWithinAt
    · intro x hx
      rw [interior_Icc] at hx
      exact (hderiv x hx.1.le).differentiableAt.differentiableWithinAt
    · intro x hx
      rw [interior_Icc] at hx
      rw [(hderiv x hx.1.le).deriv]
      -- concavity of `log`: `log (1 + x) = log ((1 - x) * 1 + x * 2) ≥ x log 2`
      have hc := strictConcaveOn_log_Ioi.concaveOn.2 (show (1 : ℝ) ∈ Set.Ioi 0 by norm_num)
        (show (2 : ℝ) ∈ Set.Ioi 0 by norm_num) (show 0 ≤ 1 - x by linarith [hx.2]) hx.1.le (by ring)
      simp only [smul_eq_mul, Real.log_one, mul_zero, zero_add, mul_one] at hc
      have e : (1 - x) + x * 2 = 1 + x := by ring
      rw [e] at hc
      have hl2 := Real.log_two_gt_d9
      nlinarith [hx.1]
  have h := hmono ⟨le_refl 0, by norm_num⟩ ⟨h0, h1⟩ h0
  simp only [g, add_zero, Real.log_one, mul_zero, sub_zero] at h
  norm_num at h
  linarith

theorem scalar_lower {d : ℝ} (h0 : 0 ≤ d) (h1 : d ≤ 1) : d ^ 2 / 2 ≤ d + (1 - d) * Real.log (1 - d) := by
  let k : ℝ → ℝ := fun x => x + (1 - x) * Real.log (1 - x) - x ^ 2 / 2
  have hderiv : ∀ x : ℝ, x < 1 → HasDerivAt k (-Real.log (1 - x) - x) x := by
    intro x hx
    have hx1 : (1 - x) ≠ 0 := by linarith
    have hsub : HasDerivAt (fun y : ℝ => 1 - y) (-1) x := by
      simpa using (hasDerivAt_id' x).const_sub 1
    have hlog : HasDerivAt (fun y => Real.log (1 - y)) (-1 / (1 - x)) x := hsub.log hx1
    have hp : HasDerivAt (fun y => (1 - y) * Real.log (1 - y)) (-Real.log (1 - x) - 1) x :=
      (hsub.mul hlog).congr_deriv (by field_simp; ring)
    have hq : HasDerivAt (fun y : ℝ => y ^ 2 / 2) x x := by
      simpa using (hasDerivAt_pow 2 x).div_const 2
    exact (((hasDerivAt_id' x).add hp).sub hq).congr_deriv (by ring)
  have hcont : ContinuousOn k (Set.Icc 0 1) := by
    have h1' : Continuous fun x : ℝ => (1 - x) * Real.log (1 - x) :=
      Real.continuous_mul_log.comp (continuous_const.sub continuous_id)
    exact ((continuous_id.add h1').sub ((continuous_pow 2).div_const 2)).continuousOn
  have hmono : MonotoneOn k (Set.Icc 0 1) := by
    refine monotoneOn_of_deriv_nonneg (convex_Icc 0 1) hcont ?_ ?_
    · intro x hx
      rw [interior_Icc] at hx
      exact (hderiv x hx.2).differentiableAt.differentiableWithinAt
    · intro x hx
      rw [interior_Icc] at hx
      rw [(hderiv x hx.2).deriv]
      have := Real.log_le_sub_one_of_pos (show 0 < 1 - x by linarith [hx.2])
      linarith
  have h := hmono ⟨le_refl 0, by norm_num⟩ ⟨h0, h1⟩ h0
  simp only [k, sub_zero, Real.log_one, mul_zero, add_zero] at h
  norm_num at h
  linarith

section Chernoff2

variable {β : Type*} (E : Finset β) (W S : β → ℝ)

/-- **(1.7) from the Bernoulli MGF bound**, abstract form. -/
theorem chernoff_rel_two_sided (hW0 : ∀ x ∈ E, 0 ≤ W x) {μ : ℝ} (hμ : 0 ≤ μ)
    (hmgf : ∀ s : ℝ, ∑ x ∈ E, W x * Real.exp (s * S x) ≤ Real.exp (μ * (Real.exp s - 1))) {d : ℝ}
    (hd0 : 0 ≤ d) (hd1 : d ≤ 1) :
    ∑ x ∈ E.filter (fun x => d * μ ≤ |S x - μ|), W x ≤ 2 * Real.exp (-(μ * d ^ 2 / 3)) := by
  have hup := chernoff_rel_upper E W S hW0 hmgf hd0
  have hlo := chernoff_rel_lower E W S hW0 hmgf hd0 hd1
  have hs1 := scalar_upper hd0 hd1
  have hs2 := scalar_lower hd0 hd1
  have e1 : Real.exp (-(μ * ((1 + d) * Real.log (1 + d) - d))) ≤ Real.exp (-(μ * d ^ 2 / 3)) :=
    Real.exp_le_exp.mpr (by nlinarith)
  have e2 : Real.exp (-(μ * (d + (1 - d) * Real.log (1 - d)))) ≤ Real.exp (-(μ * d ^ 2 / 3)) :=
    Real.exp_le_exp.mpr (by nlinarith [sq_nonneg d])
  have hsplit : ∑ x ∈ E.filter (fun x => d * μ ≤ |S x - μ|), W x ≤
      ∑ x ∈ E.filter (fun x => (1 + d) * μ ≤ S x), W x + ∑ x ∈ E.filter (fun x => S x ≤ (1 - d) * μ), W x := by
    rw [Finset.sum_filter, Finset.sum_filter, Finset.sum_filter, ← Finset.sum_add_distrib]
    refine Finset.sum_le_sum fun x hx => ?_
    have hj := hW0 x hx
    by_cases h : d * μ ≤ |S x - μ|
    · rw [if_pos h]
      rcases le_abs'.mp h with h1 | h1
      · have h2 : S x ≤ (1 - d) * μ := by linarith
        rw [if_pos h2]
        split_ifs <;> linarith
      · have h2 : (1 + d) * μ ≤ S x := by linarith
        rw [if_pos h2]
        split_ifs <;> linarith
    · rw [if_neg h]
      split_ifs <;> linarith
  linarith

end Chernoff2

/-! ## §1 (1.6), measure form -/

theorem hoeffding_const (a b : ℝ) : (((‖b - a‖₊ / 2) ^ 2 : NNReal) : ℝ) = (b - a) ^ 2 / 4 := by
  push_cast
  rw [Real.norm_eq_abs, div_pow, sq_abs]
  norm_num

section MeasureForm

variable {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω} [IsProbabilityMeasure μ]

theorem variance_tilted_le {Y : Ω → ℝ} {a b : ℝ} (hm : AEMeasurable Y μ)
    (hb : ∀ᵐ ω ∂μ, Y ω ∈ Set.Icc a b) (s : ℝ) :
    variance Y (μ.tilted (fun ω => s * Y ω)) ≤ (b - a) ^ 2 / 4 := by
  have hi : Integrable (fun ω => Real.exp (s * Y ω)) μ := integrable_exp_mul_of_mem_Icc hm hb
  have : IsProbabilityMeasure (μ.tilted (fun ω => s * Y ω)) := isProbabilityMeasure_tilted hi
  have h := variance_le_sq_of_bounded ((tilted_absolutelyContinuous μ (fun ω => s * Y ω)) hb)
    (hm.mono_ac (tilted_absolutelyContinuous μ (fun ω => s * Y ω)))
  calc variance Y (μ.tilted (fun ω => s * Y ω)) ≤ ((b - a) / 2) ^ 2 := h
    _ = (b - a) ^ 2 / 4 := by ring

theorem hoeffding_lemma {Y : Ω → ℝ} {a b : ℝ} (hm : AEMeasurable Y μ)
    (hb : ∀ᵐ ω ∂μ, Y ω ∈ Set.Icc a b) (s : ℝ) :
    Real.log (∫ ω, Real.exp (s * (Y ω - ∫ ω', Y ω' ∂μ)) ∂μ) ≤ s ^ 2 * (b - a) ^ 2 / 8 := by
  have hsg := hasSubgaussianMGF_of_mem_Icc hm hb
  have hpos : 0 < mgf (fun ω => Y ω - ∫ ω', Y ω' ∂μ) μ s := mgf_pos (hsg.integrable_exp_mul s)
  have h1 : mgf (fun ω => Y ω - ∫ ω', Y ω' ∂μ) μ s ≤ Real.exp ((b - a) ^ 2 / 4 * s ^ 2 / 2) := by
    calc mgf (fun ω => Y ω - ∫ ω', Y ω' ∂μ) μ s
        ≤ Real.exp ((((‖b - a‖₊ / 2) ^ 2 : NNReal) : ℝ) * s ^ 2 / 2) := hsg.mgf_le s
      _ = Real.exp ((b - a) ^ 2 / 4 * s ^ 2 / 2) := by rw [hoeffding_const]
  have h2 := (Real.log_le_iff_le_exp hpos).2 h1
  calc Real.log (∫ ω, Real.exp (s * (Y ω - ∫ ω', Y ω' ∂μ)) ∂μ)
      = Real.log (mgf (fun ω => Y ω - ∫ ω', Y ω' ∂μ) μ s) := rfl
    _ ≤ (b - a) ^ 2 / 4 * s ^ 2 / 2 := h2
    _ = s ^ 2 * (b - a) ^ 2 / 8 := by ring

theorem hoeffding_tail {ι : Type*} (S : Finset ι) {Y : ι → Ω → ℝ} (hind : iIndepFun Y μ)
    (hm : ∀ i, AEMeasurable (Y i) μ) {a b : ι → ℝ} (hb : ∀ i ∈ S, ∀ᵐ ω ∂μ, Y i ω ∈ Set.Icc (a i) (b i))
    {t : ℝ} (ht : 0 ≤ t) :
    μ.real {ω | t ≤ |∑ i ∈ S, (Y i ω - ∫ ω', Y i ω' ∂μ)|}
      ≤ 2 * Real.exp (-(2 * t ^ 2 / ∑ i ∈ S, (b i - a i) ^ 2)) := by
  set X : ι → Ω → ℝ := fun i ω => Y i ω - ∫ ω', Y i ω' ∂μ with hX
  have hindX : iIndepFun X μ :=
    hind.comp (fun i y => y - ∫ ω', Y i ω' ∂μ) (fun i => measurable_sub_const _)
  have hsub : ∀ i ∈ S, HasSubgaussianMGF (X i) ((‖b i - a i‖₊ / 2) ^ 2) μ := fun i hi =>
    hasSubgaussianMGF_of_mem_Icc (hm i) (hb i hi)
  have hsubn : ∀ i ∈ S, HasSubgaussianMGF (fun ω => -X i ω) ((‖b i - a i‖₊ / 2) ^ 2) μ :=
    fun i hi => (hsub i hi).neg
  have hindN : iIndepFun (fun i ω => -X i ω) μ := hindX.comp (fun _ y => -y) (fun _ => measurable_neg)
  have hup := HasSubgaussianMGF.measure_sum_ge_le_of_iIndepFun hindX hsub ht
  have hlo := HasSubgaussianMGF.measure_sum_ge_le_of_iIndepFun hindN hsubn ht
  have hc : ((∑ i ∈ S, (‖b i - a i‖₊ / 2) ^ 2 : NNReal) : ℝ) = (∑ i ∈ S, (b i - a i) ^ 2) / 4 := by
    rw [NNReal.coe_sum, Finset.sum_div]
    exact Finset.sum_congr rfl fun i _ => hoeffding_const (a i) (b i)
  have he : -t ^ 2 / (2 * ((∑ i ∈ S, (‖b i - a i‖₊ / 2) ^ 2 : NNReal) : ℝ))
      = -(2 * t ^ 2 / ∑ i ∈ S, (b i - a i) ^ 2) := by
    rw [hc]
    rcases eq_or_ne (∑ i ∈ S, (b i - a i) ^ 2) 0 with h0 | h0
    · simp [h0]
    · field_simp
      ring
  have hset : {ω | t ≤ |∑ i ∈ S, X i ω|} ⊆ {ω | t ≤ ∑ i ∈ S, X i ω} ∪ {ω | t ≤ ∑ i ∈ S, -X i ω} := by
    intro ω hω
    simp only [Set.mem_ofPred_eq, Set.mem_union, Finset.sum_neg_distrib] at hω ⊢
    rcases le_abs'.mp hω with h | h
    · right
      linarith
    · left
      exact h
  rw [he] at hup hlo
  calc μ.real {ω | t ≤ |∑ i ∈ S, X i ω|}
      ≤ μ.real ({ω | t ≤ ∑ i ∈ S, X i ω} ∪ {ω | t ≤ ∑ i ∈ S, -X i ω}) := measureReal_mono hset
    _ ≤ μ.real {ω | t ≤ ∑ i ∈ S, X i ω} + μ.real {ω | t ≤ ∑ i ∈ S, -X i ω} := measureReal_union_le _ _
    _ ≤ Real.exp (-(2 * t ^ 2 / ∑ i ∈ S, (b i - a i) ^ 2)) +
          Real.exp (-(2 * t ^ 2 / ∑ i ∈ S, (b i - a i) ^ 2)) := add_le_add hup hlo
    _ = 2 * Real.exp (-(2 * t ^ 2 / ∑ i ∈ S, (b i - a i) ^ 2)) := by ring

end MeasureForm

/-! ## §2 (1.6) for finite laws: one coordinate, products, independent inclusions -/

section FiniteForm

/-- The mean `E_P Y = Σ_x P x · Y x` of `Y` under a finite law `P`. -/
noncomputable def fmean {α : Type*} [Fintype α] (P : α → ℝ) (Y : α → ℝ) : ℝ := ∑ x, P x * Y x

theorem hoeffding_lemma_fin {α : Type*} [Fintype α] (P : α → ℝ) (hP0 : ∀ x, 0 ≤ P x)
    (hP1 : ∑ x, P x = 1) (Y : α → ℝ) {a b : ℝ} (hY : ∀ x, Y x ∈ Set.Icc a b) (s : ℝ) :
    ∑ x, P x * Real.exp (s * (Y x - fmean P Y)) ≤ Real.exp (s ^ 2 * (b - a) ^ 2 / 8) := by
  classical
  let _ : MeasurableSpace α := ⊤
  have : MeasurableSingletonClass α := ⟨fun _ => trivial⟩
  have hsum : ∑ x, ENNReal.ofReal (P x) = 1 := by
    rw [← ENNReal.ofReal_sum_of_nonneg (fun x _ => hP0 x), hP1, ENNReal.ofReal_one]
  set pm : PMF α := PMF.ofFintype (fun x => ENNReal.ofReal (P x)) hsum with hpm
  have hval : ∀ x, (pm x).toReal = P x := fun x => by
    rw [hpm, PMF.ofFintype_apply, ENNReal.toReal_ofReal (hP0 x)]
  have hint : ∀ f : α → ℝ, ∫ x, f x ∂pm.toMeasure = ∑ x, P x * f x := fun f => by
    rw [PMF.integral_eq_sum]
    exact Finset.sum_congr rfl fun x _ => by rw [hval, smul_eq_mul]
  have hm : AEMeasurable Y pm.toMeasure := (measurable_of_countable Y).aemeasurable
  have hb : ∀ᵐ x ∂pm.toMeasure, Y x ∈ Set.Icc a b := ae_of_all _ hY
  have hsg := hasSubgaussianMGF_of_mem_Icc hm hb
  have e1 : mgf (fun x => Y x - ∫ x', Y x' ∂pm.toMeasure) pm.toMeasure s
      = ∑ x, P x * Real.exp (s * (Y x - fmean P Y)) := by
    rw [mgf, hint, hint Y]
    rfl
  calc ∑ x, P x * Real.exp (s * (Y x - fmean P Y))
      = mgf (fun x => Y x - ∫ x', Y x' ∂pm.toMeasure) pm.toMeasure s := e1.symm
    _ ≤ Real.exp ((((‖b - a‖₊ / 2) ^ 2 : NNReal) : ℝ) * s ^ 2 / 2) := hsg.mgf_le s
    _ = Real.exp (s ^ 2 * (b - a) ^ 2 / 8) := by
        rw [hoeffding_const]
        congr 1
        ring

section Product

variable {ι : Type*} [Fintype ι] [DecidableEq ι] {Ω : ι → Type*} [∀ i, Fintype (Ω i)]

theorem sum_prodLaw (P : ∀ i, Ω i → ℝ) (hP1 : ∀ i, ∑ x, P i x = 1) :
    ∑ ω : (∀ i, Ω i), ∏ i, P i (ω i) = 1 := by
  rw [← Fintype.prod_sum]
  exact Finset.prod_eq_one fun i _ => hP1 i

theorem prod_mgf_hoeffding (P : ∀ i, Ω i → ℝ) (hP0 : ∀ i x, 0 ≤ P i x) (hP1 : ∀ i, ∑ x, P i x = 1)
    (Y : ∀ i, Ω i → ℝ) {a b : ι → ℝ} (hY : ∀ i x, Y i x ∈ Set.Icc (a i) (b i)) (s : ℝ) :
    ∑ ω : (∀ i, Ω i), (∏ i, P i (ω i)) * Real.exp (s * ∑ i, (Y i (ω i) - fmean (P i) (Y i)))
      ≤ Real.exp (s ^ 2 * (∑ i, (b i - a i) ^ 2) / 8) := by
  have e : ∀ ω : (∀ i, Ω i), (∏ i, P i (ω i)) * Real.exp (s * ∑ i, (Y i (ω i) - fmean (P i) (Y i)))
      = ∏ i, (P i (ω i) * Real.exp (s * (Y i (ω i) - fmean (P i) (Y i)))) := fun ω => by
    rw [Finset.mul_sum, Real.exp_sum, Finset.prod_mul_distrib]
  simp_rw [e]
  rw [← Fintype.prod_sum (fun i x => P i x * Real.exp (s * (Y i x - fmean (P i) (Y i))))]
  calc ∏ i, ∑ x, P i x * Real.exp (s * (Y i x - fmean (P i) (Y i)))
      ≤ ∏ i, Real.exp (s ^ 2 * (b i - a i) ^ 2 / 8) :=
        Finset.prod_le_prod (fun i _ => Finset.sum_nonneg fun x _ => mul_nonneg (hP0 i x) (Real.exp_pos _).le)
          (fun i _ => hoeffding_lemma_fin (P i) (hP0 i) (hP1 i) (Y i) (hY i) s)
    _ = Real.exp (s ^ 2 * (∑ i, (b i - a i) ^ 2) / 8) := by
        rw [← Real.exp_sum]
        congr 1
        rw [Finset.mul_sum, Finset.sum_div]

theorem hoeffding_fin (P : ∀ i, Ω i → ℝ) (hP0 : ∀ i x, 0 ≤ P i x) (hP1 : ∀ i, ∑ x, P i x = 1)
    (Y : ∀ i, Ω i → ℝ) {a b : ι → ℝ} (hY : ∀ i x, Y i x ∈ Set.Icc (a i) (b i)) {t : ℝ} (ht : 0 ≤ t) :
    ∑ ω ∈ univ.filter (fun ω : (∀ i, Ω i) => t ≤ |∑ i, (Y i (ω i) - fmean (P i) (Y i))|), ∏ i, P i (ω i)
      ≤ 2 * Real.exp (-(2 * t ^ 2 / ∑ i, (b i - a i) ^ 2)) :=
  chernoff_two_sided univ (fun ω : (∀ i, Ω i) => ∏ i, P i (ω i))
    (fun ω => ∑ i, (Y i (ω i) - fmean (P i) (Y i)))
    (fun ω _ => Finset.prod_nonneg fun i _ => hP0 i (ω i)) (le_of_eq (sum_prodLaw P hP1))
    (Finset.sum_nonneg fun _ _ => sq_nonneg _) (prod_mgf_hoeffding P hP0 hP1 Y hY) ht

end Product

section Subset

variable {ι : Type*} [DecidableEq ι]

theorem sum_batchWeight_mul_exp (U : Finset ι) (r c d : ι → ℝ) :
    ∑ T ∈ U.powerset, batchWeight U r T * Real.exp (∑ i ∈ T, c i + ∑ i ∈ U \ T, d i)
      = ∏ i ∈ U, (r i * Real.exp (c i) + (1 - r i) * Real.exp (d i)) := by
  rw [Finset.prod_add]
  refine Finset.sum_congr rfl fun T _ => ?_
  unfold batchWeight
  rw [Real.exp_add, Real.exp_sum, Real.exp_sum, Finset.prod_mul_distrib, Finset.prod_mul_distrib]
  ring

theorem sum_batchWeight (U : Finset ι) (r : ι → ℝ) : ∑ T ∈ U.powerset, batchWeight U r T = 1 := by
  have h := sum_batchWeight_mul_exp U r (fun _ => 0) (fun _ => 0)
  simp only [Finset.sum_const_zero, add_zero, Real.exp_zero, mul_one] at h
  rw [h]
  exact Finset.prod_eq_one fun i _ => by ring

theorem batchWeight_nonneg' (U : Finset ι) (r : ι → ℝ) (hr : ∀ i ∈ U, 0 ≤ r i ∧ r i ≤ 1) :
    ∀ T ∈ U.powerset, 0 ≤ batchWeight U r T := fun _ hT =>
  batchWeight_nonneg U r (fun i hi => (hr i hi).1) (fun i hi => (hr i hi).2) (Finset.mem_powerset.mp hT)

theorem two_point_hoeffding {r : ℝ} (hr0 : 0 ≤ r) (hr1 : r ≤ 1) (c d s : ℝ) :
    r * Real.exp (s * (c - (r * c + (1 - r) * d))) + (1 - r) * Real.exp (s * (d - (r * c + (1 - r) * d)))
      ≤ Real.exp (s ^ 2 * (c - d) ^ 2 / 8) := by
  have hP0 : ∀ x : Bool, 0 ≤ (if x then r else 1 - r) := fun x => by
    cases x
    · simp only [Bool.false_eq_true, if_false]
      linarith
    · simp only [if_true]
      exact hr0
  have hP1 : ∑ x : Bool, (if x then r else 1 - r) = 1 := by
    rw [Fintype.sum_bool]
    simp
  have hY : ∀ x : Bool, (if x then c else d) ∈ Set.Icc (min c d) (max c d) := fun x => by
    cases x
    · simp only [Bool.false_eq_true, if_false]
      exact ⟨min_le_right _ _, le_max_right _ _⟩
    · simp only [if_true]
      exact ⟨min_le_left _ _, le_max_left _ _⟩
  have h := hoeffding_lemma_fin (fun x : Bool => if x then r else 1 - r) hP0 hP1
    (fun x : Bool => if x then c else d) hY s
  have hm : fmean (fun x : Bool => if x then r else 1 - r) (fun x : Bool => if x then c else d)
      = r * c + (1 - r) * d := by
    unfold fmean
    rw [Fintype.sum_bool]
    simp
  rw [hm, Fintype.sum_bool] at h
  simp only [if_true, Bool.false_eq_true, if_false] at h
  have hw : (max c d - min c d) ^ 2 = (c - d) ^ 2 := by
    rcases le_total c d with hcd | hcd
    · rw [max_eq_right hcd, min_eq_left hcd]
      ring
    · rw [max_eq_left hcd, min_eq_right hcd]
  rw [hw] at h
  exact h

theorem subset_mgf_hoeffding (U : Finset ι) (r : ι → ℝ) (hr : ∀ i ∈ U, 0 ≤ r i ∧ r i ≤ 1)
    (c d : ι → ℝ) (s : ℝ) :
    ∑ T ∈ U.powerset, batchWeight U r T *
        Real.exp (s * (∑ i ∈ T, c i + ∑ i ∈ U \ T, d i - ∑ i ∈ U, (r i * c i + (1 - r i) * d i)))
      ≤ Real.exp (s ^ 2 * (∑ i ∈ U, (c i - d i) ^ 2) / 8) := by
  set m : ι → ℝ := fun i => r i * c i + (1 - r i) * d i with hm
  have key : ∀ T ∈ U.powerset, s * (∑ i ∈ T, c i + ∑ i ∈ U \ T, d i - ∑ i ∈ U, m i)
      = ∑ i ∈ T, s * (c i - m i) + ∑ i ∈ U \ T, s * (d i - m i) := by
    intro T hT
    have hTU := Finset.mem_powerset.mp hT
    have hsplit : ∑ i ∈ U, m i = ∑ i ∈ U \ T, m i + ∑ i ∈ T, m i := (Finset.sum_sdiff hTU).symm
    rw [← Finset.mul_sum, ← Finset.mul_sum, Finset.sum_sub_distrib, Finset.sum_sub_distrib, hsplit]
    ring
  calc ∑ T ∈ U.powerset, batchWeight U r T * Real.exp (s * (∑ i ∈ T, c i + ∑ i ∈ U \ T, d i - ∑ i ∈ U, m i))
      = ∑ T ∈ U.powerset, batchWeight U r T *
          Real.exp (∑ i ∈ T, s * (c i - m i) + ∑ i ∈ U \ T, s * (d i - m i)) :=
        Finset.sum_congr rfl fun T hT => by rw [key T hT]
    _ = ∏ i ∈ U, (r i * Real.exp (s * (c i - m i)) + (1 - r i) * Real.exp (s * (d i - m i))) :=
        sum_batchWeight_mul_exp U r _ _
    _ ≤ ∏ i ∈ U, Real.exp (s ^ 2 * (c i - d i) ^ 2 / 8) := by
        refine Finset.prod_le_prod (fun i hi => ?_)
          (fun i hi => two_point_hoeffding (hr i hi).1 (hr i hi).2 (c i) (d i) s)
        have h := hr i hi
        exact add_nonneg (mul_nonneg h.1 (Real.exp_pos _).le) (mul_nonneg (by linarith [h.2]) (Real.exp_pos _).le)
    _ = Real.exp (s ^ 2 * (∑ i ∈ U, (c i - d i) ^ 2) / 8) := by
        rw [← Real.exp_sum]
        congr 1
        rw [Finset.mul_sum, Finset.sum_div]

theorem hoeffding_subset (U : Finset ι) (r : ι → ℝ) (hr : ∀ i ∈ U, 0 ≤ r i ∧ r i ≤ 1) (c d : ι → ℝ)
    {t : ℝ} (ht : 0 ≤ t) :
    ∑ T ∈ U.powerset.filter (fun T => t ≤ |∑ i ∈ T, c i + ∑ i ∈ U \ T, d i -
          ∑ i ∈ U, (r i * c i + (1 - r i) * d i)|), batchWeight U r T
      ≤ 2 * Real.exp (-(2 * t ^ 2 / ∑ i ∈ U, (c i - d i) ^ 2)) :=
  chernoff_two_sided U.powerset (batchWeight U r)
    (fun T => ∑ i ∈ T, c i + ∑ i ∈ U \ T, d i - ∑ i ∈ U, (r i * c i + (1 - r i) * d i))
    (batchWeight_nonneg' U r hr) (le_of_eq (sum_batchWeight U r))
    (Finset.sum_nonneg fun _ _ => sq_nonneg _) (subset_mgf_hoeffding U r hr c d) ht

/-- **(1.6), subset form, with a variance proxy**: if `Σ_{i∈U} (c_i − d_i)² ≤ V` then the tail is at most
`2 e^{−2t²/V}` (the form used when the printed denominator is a size bound such as `N`). -/
theorem hoeffding_subset_le (U : Finset ι) (r : ι → ℝ) (hr : ∀ i ∈ U, 0 ≤ r i ∧ r i ≤ 1) (c d : ι → ℝ)
    {V : ℝ} (hV : ∑ i ∈ U, (c i - d i) ^ 2 ≤ V) {t : ℝ} (ht : 0 ≤ t) :
    ∑ T ∈ U.powerset.filter (fun T => t ≤ |∑ i ∈ T, c i + ∑ i ∈ U \ T, d i -
          ∑ i ∈ U, (r i * c i + (1 - r i) * d i)|), batchWeight U r T
      ≤ 2 * Real.exp (-(2 * t ^ 2 / V)) := by
  have hσ : 0 ≤ ∑ i ∈ U, (c i - d i) ^ 2 := Finset.sum_nonneg fun i _ => sq_nonneg _
  refine chernoff_two_sided U.powerset (batchWeight U r)
    (fun T => ∑ i ∈ T, c i + ∑ i ∈ U \ T, d i - ∑ i ∈ U, (r i * c i + (1 - r i) * d i))
    (batchWeight_nonneg' U r hr) (le_of_eq (sum_batchWeight U r)) (hσ.trans hV) (fun s => ?_) ht
  refine (subset_mgf_hoeffding U r hr c d s).trans (Real.exp_le_exp.mpr ?_)
  have := mul_le_mul_of_nonneg_left hV (sq_nonneg s)
  linarith

theorem subset_bern_mgf (U : Finset ι) (r : ι → ℝ) (hr : ∀ i ∈ U, 0 ≤ r i ∧ r i ≤ 1) (s : ℝ) :
    ∑ T ∈ U.powerset, batchWeight U r T * Real.exp (s * (T.card : ℝ))
      ≤ Real.exp ((∑ i ∈ U, r i) * (Real.exp s - 1)) := by
  have h := sum_batchWeight_mul_exp U r (fun _ => s) (fun _ => 0)
  calc ∑ T ∈ U.powerset, batchWeight U r T * Real.exp (s * (T.card : ℝ))
      = ∑ T ∈ U.powerset, batchWeight U r T * Real.exp (∑ i ∈ T, (fun _ => s) i + ∑ i ∈ U \ T, (fun _ => (0:ℝ)) i) :=
        Finset.sum_congr rfl fun T _ => by
          rw [Finset.sum_const, Finset.sum_const_zero, nsmul_eq_mul, add_zero, mul_comm (T.card : ℝ) s]
    _ = ∏ i ∈ U, (r i * Real.exp s + (1 - r i) * Real.exp 0) := h
    _ ≤ ∏ i ∈ U, Real.exp (r i * (Real.exp s - 1)) := by
        refine Finset.prod_le_prod (fun i hi => ?_) (fun i hi => ?_)
        · have h := hr i hi
          exact add_nonneg (mul_nonneg h.1 (Real.exp_pos _).le) (mul_nonneg (by linarith [h.2]) (Real.exp_pos _).le)
        · have := Real.add_one_le_exp (r i * (Real.exp s - 1))
          rw [Real.exp_zero]
          linarith
    _ = Real.exp ((∑ i ∈ U, r i) * (Real.exp s - 1)) := by
        rw [← Real.exp_sum, Finset.sum_mul]

theorem bern_rel_dev_subset (U : Finset ι) (r : ι → ℝ) (hr : ∀ i ∈ U, 0 ≤ r i ∧ r i ≤ 1) {d : ℝ}
    (hd0 : 0 ≤ d) (hd1 : d ≤ 1) :
    ∑ T ∈ U.powerset.filter (fun T => d * ∑ i ∈ U, r i ≤ |(T.card : ℝ) - ∑ i ∈ U, r i|), batchWeight U r T
      ≤ 2 * Real.exp (-((∑ i ∈ U, r i) * d ^ 2 / 3)) :=
  chernoff_rel_two_sided U.powerset (batchWeight U r) (fun T => (T.card : ℝ)) (batchWeight_nonneg' U r hr)
    (Finset.sum_nonneg fun i hi => (hr i hi).1) (subset_bern_mgf U r hr) hd0 hd1

end Subset

end FiniteForm

/-! ## §3b (1.7) for the Poisson-binomial law `pbPmf` -/

theorem pb_mgf_le {m : ℕ} (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) (s : ℝ) :
    ∑ j ∈ range (m + 1), pbPmf p j * Real.exp (s * (j : ℝ)) ≤ Real.exp (RF.pbMean p * (Real.exp s - 1)) := by
  have h := A36W.RF.CutI.sum_pbPmf_mul_pow p (Real.exp s)
  calc ∑ j ∈ range (m + 1), pbPmf p j * Real.exp (s * (j : ℝ))
      = ∑ j ∈ range (m + 1), pbPmf p j * Real.exp s ^ j :=
        Finset.sum_congr rfl fun j _ => by rw [← Real.exp_nat_mul, mul_comm s]
    _ = ∏ i, (1 - p i + p i * Real.exp s) := h
    _ ≤ ∏ i, Real.exp (p i * (Real.exp s - 1)) := by
        refine Finset.prod_le_prod (fun i _ => ?_) (fun i _ => ?_)
        · nlinarith [(hp i).1, (hp i).2, Real.exp_pos s]
        · have := Real.add_one_le_exp (p i * (Real.exp s - 1))
          linarith
    _ = Real.exp (RF.pbMean p * (Real.exp s - 1)) := by
        rw [← Real.exp_sum, RF.pbMean, Finset.sum_mul]

theorem pb_rel_dev {m : ℕ} (p : Fin m → ℝ) (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) {d : ℝ} (hd0 : 0 ≤ d)
    (hd1 : d ≤ 1) :
    ∑ j ∈ (range (m + 1)).filter (fun j : ℕ => d * RF.pbMean p ≤ |(j : ℝ) - RF.pbMean p|), pbPmf p j
      ≤ 2 * Real.exp (-(RF.pbMean p * d ^ 2 / 3)) :=
  chernoff_rel_two_sided (range (m + 1)) (pbPmf p) (fun j : ℕ => (j : ℝ))
    (fun j _ => pbPmf_nonneg p (fun i => (hp i).1) (fun i => (hp i).2) j)
    (Finset.sum_nonneg fun i _ => (hp i).1) (pb_mgf_le p hp) hd0 hd1

/-! ## §4 KL facts for finite laws, with sub-probability continuations (App Q §1.4) -/

section KL

variable {α : Type*} [Fintype α]

/-- `D(p‖q) = Σ_{x : p x > 0} p x log (p x / q x)`: the real part of V0's `KLx` (`KLx_eq_klD`). -/
noncomputable def klD (p q : α → ℝ) : ℝ := ∑ x ∈ univ.filter (fun x => 0 < p x), p x * Real.log (p x / q x)

/-- `TV(p, q) = Σ_x (p x − q x)⁺`; for a sub-probability `q` this is the total variation distance after the cemetery
extension (`tvD_cem`). -/
noncomputable def tvD (p q : α → ℝ) : ℝ := ∑ x, max (p x - q x) 0

/-- `E_p W⁻` for `W = log (p/q)` (sum over the support of `p`; `W⁻ = max (−W) 0`). -/
noncomputable def EWneg (p q : α → ℝ) : ℝ :=
  ∑ x ∈ univ.filter (fun x => 0 < p x), p x * max (-Real.log (p x / q x)) 0

/-- `E_p (W⁻)²`. -/
noncomputable def EWneg2 (p q : α → ℝ) : ℝ :=
  ∑ x ∈ univ.filter (fun x => 0 < p x), p x * max (-Real.log (p x / q x)) 0 ^ 2

/-- `E_p W⁺` (`W⁺ = max W 0`). -/
noncomputable def EWpos (p q : α → ℝ) : ℝ :=
  ∑ x ∈ univ.filter (fun x => 0 < p x), p x * max (Real.log (p x / q x)) 0

/-- **The cemetery extension** (App Q l.260): a sub-probability `q` extended to `Option α` by one cemetery atom
`none` of mass `1 − Σ q`. -/
noncomputable def cem (q : α → ℝ) : Option α → ℝ
  | none => 1 - ∑ x, q x
  | some x => q x

/-- `p` extended by zero mass at the cemetery atom. -/
def ext0 (p : α → ℝ) : Option α → ℝ
  | none => 0
  | some x => p x

/-- On `p ≥ 0` the support filter in `klD` is immaterial (`0 · log (0/q) = 0`). -/
theorem klD_eq_sum {p q : α → ℝ} (hp0 : ∀ x, 0 ≤ p x) :
    klD p q = ∑ x, p x * Real.log (p x / q x) := by
  unfold klD
  rw [Finset.sum_filter]
  refine Finset.sum_congr rfl fun x _ => ?_
  split_ifs with h
  · rfl
  · rw [le_antisymm (not_lt.mp h) (hp0 x), zero_mul]

theorem cem_nonneg {q : α → ℝ} (hq0 : ∀ x, 0 ≤ q x) (hq1 : ∑ x, q x ≤ 1) : ∀ y, 0 ≤ cem q y
  | none => by simp only [cem]; linarith
  | some x => hq0 x

theorem sum_cem (q : α → ℝ) : ∑ y, cem q y = 1 := by
  rw [Fintype.sum_option]
  simp only [cem]
  ring

theorem sum_ext0 (p : α → ℝ) : ∑ y, ext0 p y = ∑ x, p x := by
  rw [Fintype.sum_option]
  simp [ext0]

/-- The cemetery extension changes neither the KL nor (by `tvD_cem`) the total variation. -/
theorem klD_cem {p : α → ℝ} (hp0 : ∀ x, 0 ≤ p x) (q : α → ℝ) : klD (ext0 p) (cem q) = klD p q := by
  have hp0' : ∀ y, 0 ≤ ext0 p y := fun y => by
    cases y
    · exact le_refl 0
    · exact hp0 _
  rw [klD_eq_sum hp0', klD_eq_sum hp0, Fintype.sum_option]
  simp [ext0, cem]

theorem tvD_cem {p q : α → ℝ} (hp1 : ∑ x, p x = 1) (hq1 : ∑ x, q x ≤ 1) :
    (1 / 2) * ∑ y, |ext0 p y - cem q y| = tvD p q := by
  rw [Fintype.sum_option]
  simp only [ext0, cem]
  have habs : ∀ u : ℝ, |u| = 2 * max u 0 - u := fun u => by
    rcases le_total 0 u with h | h
    · rw [abs_of_nonneg h, max_eq_left h]; ring
    · rw [abs_of_nonpos h, max_eq_right h]; ring
  have h0 : |0 - (1 - ∑ x, q x)| = 1 - ∑ x, q x := by
    rw [zero_sub, abs_neg, abs_of_nonneg (by linarith)]
  rw [h0]
  simp_rw [habs]
  rw [Finset.sum_sub_distrib, ← Finset.mul_sum, Finset.sum_sub_distrib, hp1]
  unfold tvD
  ring

theorem tvD_nonneg (p q : α → ℝ) : 0 ≤ tvD p q :=
  Finset.sum_nonneg fun _ _ => le_max_right _ _

theorem tvD_le_one {p q : α → ℝ} (hp0 : ∀ x, 0 ≤ p x) (hp1 : ∑ x, p x = 1) (hq0 : ∀ x, 0 ≤ q x) :
    tvD p q ≤ 1 := by
  unfold tvD
  rw [← hp1]
  exact Finset.sum_le_sum fun x _ => max_le (by linarith [hq0 x]) (hp0 x)

/-- `Σ_x (q x − p x)⁺ ≤ TV(p, q)` when `Σ q ≤ Σ p = 1`. -/
theorem sum_max_rev_le_tvD {p q : α → ℝ} (hp1 : ∑ x, p x = 1) (hq1 : ∑ x, q x ≤ 1) :
    ∑ x, max (q x - p x) 0 ≤ tvD p q := by
  have h : ∀ x, max (q x - p x) 0 = max (p x - q x) 0 - (p x - q x) := fun x => by
    rcases le_total (p x) (q x) with h | h
    · rw [max_eq_left (by linarith), max_eq_right (by linarith)]
      ring
    · rw [max_eq_right (by linarith), max_eq_left (by linarith)]
      ring
  simp_rw [h]
  rw [Finset.sum_sub_distrib, Finset.sum_sub_distrib, hp1]
  unfold tvD
  linarith

omit [Fintype α] in
/-- **Log-sum** (App Q l.262) on one part `A` of a partition: if `q > 0` on the support of `p` and `p(A) > 0`,
`p(A) log (p(A)/q(A)) ≤ Σ_{x ∈ A} p x log (p x / q x)`.  Proof: `log y ≤ y − 1` at `y = (q/p)(p(A)/q(A'))`,
with `A'` the support of `p` in `A` (Jensen under normalized `p` on the part). -/
theorem log_sum (A : Finset α) {p q : α → ℝ} (hp0 : ∀ x, 0 ≤ p x) (hq0 : ∀ x, 0 ≤ q x)
    (hsupp : ∀ x, 0 < p x → 0 < q x) (hA : 0 < ∑ x ∈ A, p x) :
    (∑ x ∈ A, p x) * Real.log ((∑ x ∈ A, p x) / ∑ x ∈ A, q x) ≤ ∑ x ∈ A, p x * Real.log (p x / q x) := by
  classical
  set A' := A.filter (fun x => 0 < p x) with hA'
  set P := ∑ x ∈ A, p x with hP
  have hzero : ∀ x ∈ A, x ∉ A' → p x = 0 := fun x hx hx' => by
    have : ¬ 0 < p x := fun h => hx' (Finset.mem_filter.mpr ⟨hx, h⟩)
    exact le_antisymm (not_lt.mp this) (hp0 x)
  have hsubA : A' ⊆ A := Finset.filter_subset _ _
  have hPA' : ∑ x ∈ A', p x = P :=
    Finset.sum_subset hsubA (fun x hx hx' => hzero x hx hx')
  have hLA' : ∑ x ∈ A', p x * Real.log (p x / q x) = ∑ x ∈ A, p x * Real.log (p x / q x) :=
    Finset.sum_subset hsubA (fun x hx hx' => by rw [hzero x hx hx', zero_mul])
  have hne : A'.Nonempty := by
    by_contra h
    rw [Finset.not_nonempty_iff_eq_empty] at h
    rw [h, Finset.sum_empty] at hPA'
    linarith
  set Q' := ∑ x ∈ A', q x with hQ'
  have hQ'pos : 0 < Q' := Finset.sum_pos (fun x hx => hsupp x (Finset.mem_filter.mp hx).2) hne
  have hQ'le : Q' ≤ ∑ x ∈ A, q x :=
    Finset.sum_le_sum_of_subset_of_nonneg hsubA (fun x _ _ => hq0 x)
  have hterm : ∀ x ∈ A', p x * Real.log (P / Q') + p x - q x * (P / Q') ≤ p x * Real.log (p x / q x) := by
    intro x hx
    have hpx : 0 < p x := (Finset.mem_filter.mp hx).2
    have hqx : 0 < q x := hsupp x hpx
    have hy : 0 < (q x / p x) * (P / Q') := by positivity
    have hlog := Real.log_le_sub_one_of_pos hy
    rw [Real.log_mul (by positivity) (by positivity), Real.log_div hqx.ne' hpx.ne'] at hlog
    rw [Real.log_div hpx.ne' hqx.ne']
    have h3 : p x * (Real.log (q x) - Real.log (p x) + Real.log (P / Q')) ≤ q x * (P / Q') - p x := by
      calc p x * (Real.log (q x) - Real.log (p x) + Real.log (P / Q'))
          ≤ p x * (q x / p x * (P / Q') - 1) := mul_le_mul_of_nonneg_left hlog hpx.le
        _ = q x * (P / Q') - p x := by field_simp
    nlinarith [h3]
  have core : P * Real.log (P / Q') ≤ ∑ x ∈ A', p x * Real.log (p x / q x) := by
    calc P * Real.log (P / Q') = ∑ x ∈ A', (p x * Real.log (P / Q') + p x - q x * (P / Q')) := by
          rw [Finset.sum_sub_distrib, Finset.sum_add_distrib, ← Finset.sum_mul, ← Finset.sum_mul, hPA', ← hQ']
          field_simp
          ring
      _ ≤ _ := Finset.sum_le_sum hterm
  have hmono : P * Real.log (P / ∑ x ∈ A, q x) ≤ P * Real.log (P / Q') := by
    apply mul_le_mul_of_nonneg_left _ hA.le
    apply Real.log_le_log (div_pos hA (lt_of_lt_of_le hQ'pos hQ'le))
    exact div_le_div_of_nonneg_left hA.le hQ'pos hQ'le
  rw [← hLA']
  linarith

/-- `D(p‖q) ≥ 0` for a probability `p` and a sub-probability `q` positive on `supp p` (log-sum on the whole space). -/
theorem klD_nonneg {p q : α → ℝ} (hp0 : ∀ x, 0 ≤ p x) (hp1 : ∑ x, p x = 1) (hq0 : ∀ x, 0 ≤ q x)
    (hq1 : ∑ x, q x ≤ 1) (hsupp : ∀ x, 0 < p x → 0 < q x) : 0 ≤ klD p q := by
  have h := log_sum univ hp0 hq0 hsupp (by rw [hp1]; norm_num)
  rw [hp1, one_mul] at h
  rw [klD_eq_sum hp0]
  have hpos : 0 < ∑ x, q x := by
    obtain ⟨x, hx⟩ : ∃ x, 0 < p x := by
      by_contra hc
      simp only [not_exists, not_lt] at hc
      have : ∑ x, p x ≤ 0 := Finset.sum_nonpos fun x _ => hc x
      linarith
    exact lt_of_lt_of_le (hsupp x hx) (Finset.single_le_sum (fun y _ => hq0 y) (Finset.mem_univ x))
  have : 0 ≤ Real.log (1 / ∑ x, q x) := Real.log_nonneg (by rw [le_div_iff₀ hpos]; linarith)
  linarith

/-- **The binary step** (App Q l.262): binary KL is at least twice the squared parameter difference,
`2 (a − b)² ≤ kl(a, b)` for `a ∈ [0, 1]`, `b ∈ (0, 1)`.  This is BlockTCLower's `two_sq_le_kl`, reused. -/
theorem binary_kl_ge {a b : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) (hb0 : 0 < b) (hb1 : b < 1) :
    2 * (a - b) ^ 2 ≤ TC.kl a b :=
  TCLower.two_sq_le_kl ha0 ha1 hb0 hb1

/-- The printed route's second-derivative fact (App Q l.262): as a function of its first parameter `u ∈ (0, 1)`,
the binary KL has derivative `log(u/b) − log((1 − u)/(1 − b))` (`kl_hasDerivAt_fst`), whose derivative is
`1/(u(1 − u))` (this lemma), and `1/(u(1 − u)) ≥ 4` (`four_le_inv_mul`). -/
theorem kl_deriv_hasDerivAt {u b : ℝ} (hu0 : 0 < u) (hu1 : u < 1) (hb0 : 0 < b) (hb1 : b < 1) :
    HasDerivAt (fun v => Real.log (v / b) - Real.log ((1 - v) / (1 - b))) (1 / (u * (1 - u))) u := by
  have h1 : HasDerivAt (fun v : ℝ => v / b) (1 / b) u := by simpa using (hasDerivAt_id' u).div_const b
  have h2 : HasDerivAt (fun v : ℝ => (1 - v) / (1 - b)) (-1 / (1 - b)) u := by
    simpa using ((hasDerivAt_id' u).const_sub 1).div_const (1 - b)
  have hl1 := h1.log (div_pos hu0 hb0).ne'
  have hl2 := h2.log (div_pos (by linarith) (by linarith)).ne'
  refine (hl1.sub hl2).congr_deriv ?_
  have hb' : (1 - b) ≠ 0 := by linarith
  have hu' : (1 - u) ≠ 0 := by linarith
  field_simp
  ring

theorem kl_hasDerivAt_fst {u b : ℝ} (hu0 : 0 < u) (hu1 : u < 1) (hb0 : 0 < b) (hb1 : b < 1) :
    HasDerivAt (fun v => TC.kl v b) (Real.log (u / b) - Real.log ((1 - u) / (1 - b))) u := by
  have h1 : HasDerivAt (fun v : ℝ => v / b) (1 / b) u := by simpa using (hasDerivAt_id' u).div_const b
  have h2 : HasDerivAt (fun v : ℝ => (1 - v) / (1 - b)) (-1 / (1 - b)) u := by
    simpa using ((hasDerivAt_id' u).const_sub 1).div_const (1 - b)
  have hl1 := h1.log (div_pos hu0 hb0).ne'
  have hl2 := h2.log (div_pos (by linarith) (by linarith)).ne'
  have hsub : HasDerivAt (fun v : ℝ => 1 - v) (-1) u := by simpa using (hasDerivAt_id' u).const_sub 1
  have hA := (hasDerivAt_id' u).mul hl1
  have hB := hsub.mul hl2
  unfold TC.kl
  refine (hA.add hB).congr_deriv ?_
  have hb' : (1 - b) ≠ 0 := by linarith
  have hu' : (1 - u) ≠ 0 := by linarith
  field_simp
  ring

theorem four_le_inv_mul {u : ℝ} (hu0 : 0 < u) (hu1 : u < 1) : 4 ≤ 1 / (u * (1 - u)) := by
  have hp : 0 < u * (1 - u) := mul_pos hu0 (by linarith)
  rw [le_div_iff₀ hp]
  nlinarith [sq_nonneg (u - 1 / 2)]

/-- **(1.8) Pinsker** (App Q l.262–266): `TV(p, q) ≤ √(D(p‖q)/2)` for a probability `p` and a sub-probability `q`
positive on `supp p`.  Route as printed: log-sum on `A = {p > q}` and on its complement (whose `q`-mass is at most
`1 − q(A)`, the cemetery convention), then the binary step `2 (a − b)² ≤ kl(a, b)` (BlockTCLower's
`two_sq_le_kl`). -/
theorem pinsker {p q : α → ℝ} (hp0 : ∀ x, 0 ≤ p x) (hp1 : ∑ x, p x = 1) (hq0 : ∀ x, 0 ≤ q x)
    (hq1 : ∑ x, q x ≤ 1) (hsupp : ∀ x, 0 < p x → 0 < q x) : tvD p q ≤ Real.sqrt (klD p q / 2) := by
  classical
  set A := univ.filter (fun x => q x < p x) with hA
  have htv : tvD p q = ∑ x ∈ A, p x - ∑ x ∈ A, q x := by
    unfold tvD
    rw [hA, ← Finset.sum_sub_distrib, Finset.sum_filter]
    refine Finset.sum_congr rfl fun x _ => ?_
    split_ifs with h
    · exact max_eq_left (by linarith)
    · exact max_eq_right (by linarith [not_lt.mp h])
  by_cases hAe : A = ∅
  · have : tvD p q = 0 := by rw [htv, hAe, Finset.sum_empty, Finset.sum_empty, sub_zero]
    rw [this]
    exact Real.sqrt_nonneg _
  have hAne : A.Nonempty := Finset.nonempty_iff_ne_empty.mpr hAe
  set a := ∑ x ∈ A, p x with ha
  set b := ∑ x ∈ A, q x with hb
  have hpA : ∀ x ∈ A, 0 < p x := fun x hx => lt_of_le_of_lt (hq0 x) (Finset.mem_filter.mp hx).2
  have ha0 : 0 < a := Finset.sum_pos hpA hAne
  have hb0 : 0 < b := Finset.sum_pos (fun x hx => hsupp x (hpA x hx)) hAne
  have hab : b < a := Finset.sum_lt_sum_of_nonempty hAne (fun x hx => (Finset.mem_filter.mp hx).2)
  have hpc : ∑ x ∈ Aᶜ, p x = 1 - a := by
    have := Finset.sum_add_sum_compl A p
    rw [hp1] at this
    linarith
  have hqc : ∑ x ∈ Aᶜ, q x ≤ 1 - b := by
    have := Finset.sum_add_sum_compl A q
    linarith
  have ha1 : a ≤ 1 := by
    have : 0 ≤ ∑ x ∈ Aᶜ, p x := Finset.sum_nonneg fun x _ => hp0 x
    linarith
  have hb1 : b < 1 := by linarith
  have hD : klD p q = ∑ x ∈ A, p x * Real.log (p x / q x) + ∑ x ∈ Aᶜ, p x * Real.log (p x / q x) := by
    rw [klD_eq_sum hp0, Finset.sum_add_sum_compl]
  have hpartA : a * Real.log (a / b) ≤ ∑ x ∈ A, p x * Real.log (p x / q x) := log_sum A hp0 hq0 hsupp ha0
  have hpartC : (1 - a) * Real.log ((1 - a) / (1 - b)) ≤ ∑ x ∈ Aᶜ, p x * Real.log (p x / q x) := by
    rcases eq_or_lt_of_le (Finset.sum_nonneg fun x _ => hp0 x : (0 : ℝ) ≤ ∑ x ∈ Aᶜ, p x) with h0 | hpos
    · have hz : ∀ x ∈ Aᶜ, p x = 0 :=
        (Finset.sum_eq_zero_iff_of_nonneg fun x _ => hp0 x).mp h0.symm
      rw [← hpc, ← h0, zero_mul]
      exact le_of_eq (Finset.sum_eq_zero fun x hx => by rw [hz x hx, zero_mul]).symm
    · have hls := log_sum Aᶜ hp0 hq0 hsupp hpos
      rw [hpc] at hls hpos
      have hqcpos : 0 < ∑ x ∈ Aᶜ, q x := by
        obtain ⟨x, hx, hpx⟩ : ∃ x ∈ Aᶜ, 0 < p x := by
          by_contra hc
          simp only [not_exists, not_and, not_lt] at hc
          have : ∑ x ∈ Aᶜ, p x ≤ 0 := Finset.sum_nonpos hc
          linarith
        exact lt_of_lt_of_le (hsupp x hpx) (Finset.single_le_sum (fun y _ => hq0 y) hx)
      have hmono : (1 - a) * Real.log ((1 - a) / (1 - b)) ≤ (1 - a) * Real.log ((1 - a) / ∑ x ∈ Aᶜ, q x) := by
        apply mul_le_mul_of_nonneg_left _ hpos.le
        apply Real.log_le_log (div_pos hpos (by linarith))
        exact div_le_div_of_nonneg_left hpos.le hqcpos hqc
      linarith
  have hkl : TC.kl a b ≤ klD p q := by
    rw [hD]
    unfold TC.kl
    linarith
  have hpin := TCLower.two_sq_le_kl ha0.le ha1 hb0 hb1
  have htv0 : 0 ≤ tvD p q := tvD_nonneg p q
  have hsq : tvD p q ^ 2 ≤ klD p q / 2 := by
    rw [htv]
    nlinarith
  calc tvD p q = Real.sqrt (tvD p q ^ 2) := (Real.sqrt_sq htv0).symm
    _ ≤ Real.sqrt (klD p q / 2) := Real.sqrt_le_sqrt hsq

/-- The scalar inequality behind `E (W⁻)² ≤ 1` (App Q l.273): `(log y)² ≤ y − 1` for `y ≥ 1`; the derivative of
`y − 1 − (log y)²` is `1 − 2 log(y)/y ≥ 1 − 2/e > 0`. -/
theorem log_sq_le_sub_one {y : ℝ} (hy : 1 ≤ y) : Real.log y ^ 2 ≤ y - 1 := by
  let g : ℝ → ℝ := fun z => z - 1 - Real.log z * Real.log z
  have hderiv : ∀ z : ℝ, 0 < z → HasDerivAt g (1 - 2 * Real.log z / z) z := by
    intro z hz
    have hl : HasDerivAt Real.log z⁻¹ z := Real.hasDerivAt_log hz.ne'
    have hsq : HasDerivAt (fun w => Real.log w * Real.log w) (z⁻¹ * Real.log z + Real.log z * z⁻¹) z :=
      hl.mul hl
    exact (((hasDerivAt_id' z).sub_const 1).sub hsq).congr_deriv (by field_simp; ring)
  have hmono : MonotoneOn g (Set.Ici 1) := by
    refine monotoneOn_of_deriv_nonneg (convex_Ici 1) ?_ ?_ ?_
    · intro z hz
      exact (hderiv z (by linarith [Set.mem_Ici.mp hz])).continuousAt.continuousWithinAt
    · intro z hz
      rw [interior_Ici] at hz
      exact (hderiv z (by linarith [Set.mem_Ioi.mp hz])).differentiableAt.differentiableWithinAt
    · intro z hz
      rw [interior_Ici] at hz
      have hz1 : 1 < z := hz
      have hzpos : 0 < z := by linarith
      rw [(hderiv z hzpos).deriv]
      have hle : Real.log z ≤ z / Real.exp 1 := by
        have := Real.log_le_sub_one_of_pos (show 0 < z / Real.exp 1 by positivity)
        rw [Real.log_div hzpos.ne' (Real.exp_pos 1).ne', Real.log_exp] at this
        linarith
      have hle' : Real.log z * Real.exp 1 ≤ z := by
        have := mul_le_mul_of_nonneg_right hle (Real.exp_pos 1).le
        rwa [div_mul_cancel₀ _ (Real.exp_pos 1).ne'] at this
      have he : 2 < Real.exp 1 := by
        have := Real.exp_one_gt_d9
        linarith
      have h2 : 2 * Real.log z / z ≤ 2 / Real.exp 1 := by
        rw [div_le_div_iff₀ hzpos (Real.exp_pos 1)]
        linarith
      have h3 : 2 / Real.exp 1 < 1 := by
        rw [div_lt_one (Real.exp_pos 1)]
        exact he
      linarith
  have h := hmono (Set.mem_Ici.mpr le_rfl) (Set.mem_Ici.mpr hy) hy
  simp only [g, sub_self, Real.log_one, mul_zero] at h
  rw [sq]
  linarith

/-- The pointwise bound of (1.9): for `p, q > 0`, `p · max(−log(p/q), 0) ≤ (q − p)⁺`. -/
theorem neg_part_le {p q : ℝ} (hp : 0 < p) (hq : 0 < q) : p * max (-Real.log (p / q)) 0 ≤ max (q - p) 0 := by
  have e : -Real.log (p / q) = Real.log (q / p) := by rw [← Real.log_inv, inv_div]
  rw [e]
  have h1 : max (Real.log (q / p)) 0 ≤ max (q / p - 1) 0 :=
    max_le_max (Real.log_le_sub_one_of_pos (div_pos hq hp)) le_rfl
  have h2 : p * max (q / p - 1) 0 = max (q - p) 0 := by
    rw [mul_max_of_nonneg _ _ hp.le, mul_zero]
    congr 1
    field_simp
  calc p * max (Real.log (q / p)) 0 ≤ p * max (q / p - 1) 0 := mul_le_mul_of_nonneg_left h1 hp.le
    _ = max (q - p) 0 := h2

/-- The pointwise bound for the square: `p · max(−log(p/q), 0)² ≤ (q − p)⁺`. -/
theorem neg_part_sq_le {p q : ℝ} (hp : 0 < p) (hq : 0 < q) :
    p * max (-Real.log (p / q)) 0 ^ 2 ≤ max (q - p) 0 := by
  have e : -Real.log (p / q) = Real.log (q / p) := by rw [← Real.log_inv, inv_div]
  rw [e]
  rcases le_total (q / p) 1 with hle | hge
  · have : Real.log (q / p) ≤ 0 := Real.log_nonpos (div_pos hq hp).le hle
    rw [max_eq_right this]
    simp only [ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow, mul_zero]
    exact le_max_right _ _
  · have hl0 : 0 ≤ Real.log (q / p) := Real.log_nonneg hge
    rw [max_eq_left hl0]
    have h := log_sq_le_sub_one hge
    have h2 : p * (q / p - 1) = q - p := by field_simp
    calc p * Real.log (q / p) ^ 2 ≤ p * (q / p - 1) := mul_le_mul_of_nonneg_left h hp.le
      _ = q - p := h2
      _ ≤ max (q - p) 0 := le_max_left _ _

/-- **(1.9), first half**: `E_p W⁻ ≤ TV(p, q)` for `W = log(p/q)`. -/
theorem EWneg_le_tvD {p q : α → ℝ} (hp1 : ∑ x, p x = 1) (hq1 : ∑ x, q x ≤ 1)
    (hsupp : ∀ x, 0 < p x → 0 < q x) : EWneg p q ≤ tvD p q := by
  calc EWneg p q ≤ ∑ x ∈ univ.filter (fun x => 0 < p x), max (q x - p x) 0 :=
        Finset.sum_le_sum fun x hx => neg_part_le (Finset.mem_filter.mp hx).2 (hsupp x (Finset.mem_filter.mp hx).2)
    _ ≤ ∑ x, max (q x - p x) 0 :=
        Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _) (fun x _ _ => le_max_right _ _)
    _ ≤ tvD p q := sum_max_rev_le_tvD hp1 hq1

/-- **(1.9), second half**: `E_p (W⁻)² ≤ TV(p, q) ≤ 1`. -/
theorem EWneg2_le {p q : α → ℝ} (hp0 : ∀ x, 0 ≤ p x) (hp1 : ∑ x, p x = 1) (hq0 : ∀ x, 0 ≤ q x)
    (hq1 : ∑ x, q x ≤ 1) (hsupp : ∀ x, 0 < p x → 0 < q x) : EWneg2 p q ≤ tvD p q ∧ EWneg2 p q ≤ 1 := by
  have h : EWneg2 p q ≤ tvD p q := by
    calc EWneg2 p q ≤ ∑ x ∈ univ.filter (fun x => 0 < p x), max (q x - p x) 0 :=
          Finset.sum_le_sum fun x hx =>
            neg_part_sq_le (Finset.mem_filter.mp hx).2 (hsupp x (Finset.mem_filter.mp hx).2)
      _ ≤ ∑ x, max (q x - p x) 0 :=
          Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _) (fun x _ _ => le_max_right _ _)
      _ ≤ tvD p q := sum_max_rev_le_tvD hp1 hq1
  exact ⟨h, h.trans (tvD_le_one hp0 hp1 hq0)⟩

/-- `E_p W⁺ = D(p‖q) + E_p W⁻` (`W⁺ − W⁻ = W`). -/
theorem EWpos_eq (p q : α → ℝ) : EWpos p q = klD p q + EWneg p q := by
  unfold EWpos klD EWneg
  rw [← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun x _ => ?_
  rw [← mul_add]
  congr 1
  rcases le_total 0 (Real.log (p x / q x)) with h | h
  · rw [max_eq_left h, max_eq_right (by linarith)]
    ring
  · rw [max_eq_right h, max_eq_left (by linarith)]
    ring

/-- **(1.10)**: `E_p W⁺ ≤ D(p‖q) + √(D(p‖q)/2)`. -/
theorem EWpos_le {p q : α → ℝ} (hp0 : ∀ x, 0 ≤ p x) (hp1 : ∑ x, p x = 1) (hq0 : ∀ x, 0 ≤ q x)
    (hq1 : ∑ x, q x ≤ 1) (hsupp : ∀ x, 0 < p x → 0 < q x) :
    EWpos p q ≤ klD p q + Real.sqrt (klD p q / 2) := by
  rw [EWpos_eq]
  have := (EWneg_le_tvD hp1 hq1 hsupp).trans (pinsker hp0 hp1 hq0 hq1 hsupp)
  linarith

/-- The interface's `KLx` on a target: `KLx t q = D(t.p‖q)` when `q > 0` on the support of `t`. -/
theorem KLx_eq_klD {n : ℕ} (t : A36RW.Target n) (q : (Fin n → Bool) → ℝ) (hsupp : ∀ x, 0 < t.p x → 0 < q x) :
    A36RW.KLx t q = ((klD t.p q : ℝ) : WithTop ℝ) := by
  unfold A36RW.KLx klD
  rw [if_pos hsupp]

/-- A finite `KLx` forces positivity of `q` on the support. -/
theorem supp_of_KLx_eq {n : ℕ} {t : A36RW.Target n} {q : (Fin n → Bool) → ℝ} {D : ℝ}
    (h : A36RW.KLx t q = (D : WithTop ℝ)) : (∀ x, 0 < t.p x → 0 < q x) ∧ klD t.p q = D := by
  unfold A36RW.KLx at h
  split_ifs at h with hs
  · exact ⟨hs, by exact_mod_cast h⟩
  · exact absurd h WithTop.top_ne_coe

end KL

end A36W.RF.Tools

/-! # Headline types and axiom audit -/

set_option pp.numericTypes true
#check @A36W.RF.Tools.hoeffding_const
#check @A36W.RF.Tools.variance_tilted_le
#check @A36W.RF.Tools.hoeffding_lemma
#check @A36W.RF.Tools.hoeffding_tail
#check @A36W.RF.Tools.hoeffding_lemma_fin
#check @A36W.RF.Tools.sum_prodLaw
#check @A36W.RF.Tools.prod_mgf_hoeffding
#check @A36W.RF.Tools.hoeffding_fin
#check @A36W.RF.Tools.sum_batchWeight_mul_exp
#check @A36W.RF.Tools.sum_batchWeight
#check @A36W.RF.Tools.two_point_hoeffding
#check @A36W.RF.Tools.subset_mgf_hoeffding
#check @A36W.RF.Tools.hoeffding_subset
#check @A36W.RF.Tools.hoeffding_subset_le
#check @A36W.RF.Tools.subset_bern_mgf
#check @A36W.RF.Tools.bern_rel_dev_subset
#check @A36W.RF.Tools.chernoff_upper
#check @A36W.RF.Tools.chernoff_two_sided
#check @A36W.RF.Tools.chernoff_rel_upper
#check @A36W.RF.Tools.chernoff_rel_lower
#check @A36W.RF.Tools.chernoff_rel_two_sided
#check @A36W.RF.Tools.scalar_upper
#check @A36W.RF.Tools.scalar_lower
#check @A36W.RF.Tools.pb_mgf_le
#check @A36W.RF.Tools.pb_rel_dev
#check @A36W.RF.Tools.cem_nonneg
#check @A36W.RF.Tools.sum_cem
#check @A36W.RF.Tools.sum_ext0
#check @A36W.RF.Tools.klD_eq_sum
#check @A36W.RF.Tools.klD_cem
#check @A36W.RF.Tools.tvD_cem
#check @A36W.RF.Tools.tvD_nonneg
#check @A36W.RF.Tools.tvD_le_one
#check @A36W.RF.Tools.sum_max_rev_le_tvD
#check @A36W.RF.Tools.log_sum
#check @A36W.RF.Tools.klD_nonneg
#check @A36W.RF.Tools.binary_kl_ge
#check @A36W.RF.Tools.kl_deriv_hasDerivAt
#check @A36W.RF.Tools.kl_hasDerivAt_fst
#check @A36W.RF.Tools.four_le_inv_mul
#check @A36W.RF.Tools.pinsker
#check @A36W.RF.Tools.log_sq_le_sub_one
#check @A36W.RF.Tools.neg_part_le
#check @A36W.RF.Tools.neg_part_sq_le
#check @A36W.RF.Tools.EWneg_le_tvD
#check @A36W.RF.Tools.EWneg2_le
#check @A36W.RF.Tools.EWpos_eq
#check @A36W.RF.Tools.EWpos_le
#check @A36W.RF.Tools.KLx_eq_klD
#check @A36W.RF.Tools.supp_of_KLx_eq
#print axioms A36W.RF.Tools.hoeffding_const
#print axioms A36W.RF.Tools.variance_tilted_le
#print axioms A36W.RF.Tools.hoeffding_lemma
#print axioms A36W.RF.Tools.hoeffding_tail
#print axioms A36W.RF.Tools.hoeffding_lemma_fin
#print axioms A36W.RF.Tools.sum_prodLaw
#print axioms A36W.RF.Tools.prod_mgf_hoeffding
#print axioms A36W.RF.Tools.hoeffding_fin
#print axioms A36W.RF.Tools.sum_batchWeight_mul_exp
#print axioms A36W.RF.Tools.sum_batchWeight
#print axioms A36W.RF.Tools.two_point_hoeffding
#print axioms A36W.RF.Tools.subset_mgf_hoeffding
#print axioms A36W.RF.Tools.hoeffding_subset
#print axioms A36W.RF.Tools.hoeffding_subset_le
#print axioms A36W.RF.Tools.subset_bern_mgf
#print axioms A36W.RF.Tools.bern_rel_dev_subset
#print axioms A36W.RF.Tools.chernoff_upper
#print axioms A36W.RF.Tools.chernoff_two_sided
#print axioms A36W.RF.Tools.chernoff_rel_upper
#print axioms A36W.RF.Tools.chernoff_rel_lower
#print axioms A36W.RF.Tools.chernoff_rel_two_sided
#print axioms A36W.RF.Tools.scalar_upper
#print axioms A36W.RF.Tools.scalar_lower
#print axioms A36W.RF.Tools.pb_mgf_le
#print axioms A36W.RF.Tools.pb_rel_dev
#print axioms A36W.RF.Tools.cem_nonneg
#print axioms A36W.RF.Tools.sum_cem
#print axioms A36W.RF.Tools.sum_ext0
#print axioms A36W.RF.Tools.klD_eq_sum
#print axioms A36W.RF.Tools.klD_cem
#print axioms A36W.RF.Tools.tvD_cem
#print axioms A36W.RF.Tools.tvD_nonneg
#print axioms A36W.RF.Tools.tvD_le_one
#print axioms A36W.RF.Tools.sum_max_rev_le_tvD
#print axioms A36W.RF.Tools.log_sum
#print axioms A36W.RF.Tools.klD_nonneg
#print axioms A36W.RF.Tools.binary_kl_ge
#print axioms A36W.RF.Tools.kl_deriv_hasDerivAt
#print axioms A36W.RF.Tools.kl_hasDerivAt_fst
#print axioms A36W.RF.Tools.four_le_inv_mul
#print axioms A36W.RF.Tools.pinsker
#print axioms A36W.RF.Tools.log_sq_le_sub_one
#print axioms A36W.RF.Tools.neg_part_le
#print axioms A36W.RF.Tools.neg_part_sq_le
#print axioms A36W.RF.Tools.EWneg_le_tvD
#print axioms A36W.RF.Tools.EWneg2_le
#print axioms A36W.RF.Tools.EWpos_eq
#print axioms A36W.RF.Tools.EWpos_le
#print axioms A36W.RF.Tools.KLx_eq_klD
#print axioms A36W.RF.Tools.supp_of_KLx_eq


==> anc/formal_companion/lean/src/A36W/RFTypical.lean <==
import A36W.RFCancel2
import A36W.SliceSubGauss
import A36W.RFAnalyticPSUniq
import A36W.RFBulk

/-!
# A36W.RFTypical: App Q §3.7, the finite typical family, exact coefficient centering, and bulk/tail control
(two-group branch)

Paper: App Q, `appendix_rf.tex` (sha256 b7ef323f…), §3.7 lines 745–781, displays (3.27)–(3.30); the same text is
THEOREM_RF v1.3.2 (sha256 001fded8…), §3.7, lines 849–902.  Objects: A36W.RFCut2Defs (`pm` is the print's `π`),
RFExact's auxiliary law `Haux`/`auxJoint`, RFCancel2's interior child `childInterior`.

Contents.
* §1 The real linear statistic `linStat pm c x = Σ_i c_i (x_i − π_i)`; the arithmetic-mean centring `ctr`
  (`linStat_ctr`: it preserves the statistic on the slice; `norm_ctr_le`: it changes the sup norm by at most a factor
  two, after subtracting any common constant, e.g. `f` from the first-order `α` vector); the typical set `Tz`
  (l.755: points of the parent slice on which every statistic of the family is at most `z √N ‖c‖_∞`).
* §2 **(3.27)**: `eq_3_27_target` (`p(T_z^c) ≤ 2|𝒮| e^{−z²}`, from (1.4) = `A36W.slice_tail`) and `eq_3_27_exec`
  (`H_aux(T_z^c) ≤ C|𝒮|√N e^{−cz²} + 6e^{−cℓ²}`, complement in the whole output cube, from RFCancel2's
  `eq_3_26_interior` (the union bound on the common interior event) and `eq_3_23_explicit`).  Both hold for every
  finite family `S`.
-/

set_option autoImplicit false

namespace A36W.RF.Cut2

open Finset

variable {N : ℕ}

/-! ## §1 Linear statistics, exact coefficient centering, the typical set -/

/-- The real linear statistic of a coefficient vector `c`, centred at the exact parent marginals `π`:
`Y_c(x) = Σ_i c_i (x_i − π_i)` (App Q l.717, l.751). -/
noncomputable def linStat (pm c : Fin N → ℝ) (x : Fin N → Bool) : ℝ := ∑ i, c i * (bval (x i) - pm i)

/-- **Exact coefficient centering** (App Q l.753): subtract the arithmetic coordinate mean, `c_i − (1/N) Σ_j c_j`. -/
noncomputable def ctr (c : Fin N → ℝ) : Fin N → ℝ := fun i => c i - (∑ j, c j) / N

theorem ty_abs_le_norm (c : Fin N → ℝ) (i : Fin N) : |c i| ≤ ‖c‖ := by
  have h := norm_le_pi_norm c i
  rwa [Real.norm_eq_abs] at h

theorem ty_abs_sub_le (x y : ℝ) : |x - y| ≤ |x| + |y| :=
  abs_le.mpr ⟨by linarith [neg_abs_le x, le_abs_self y], by linarith [le_abs_self x, neg_abs_le y]⟩

/-- A sup-norm bound from coordinate bounds. -/
theorem ty_norm_le {c : Fin N → ℝ} {B : ℝ} (hB : 0 ≤ B) (h : ∀ i, |c i| ≤ B) : ‖c‖ ≤ B :=
  (pi_norm_le_iff_of_nonneg hB).mpr fun i => by rw [Real.norm_eq_abs]; exact h i

/-- **Centering preserves the statistic on the slice** (App Q l.753): if `Σ_i (x_i − π_i) = 0`, then
`Y_{ctr c}(x) = Y_c(x)`. -/
theorem linStat_ctr {pm : Fin N → ℝ} {x : Fin N → Bool} (hx : ∑ i, (bval (x i) - pm i) = 0)
    (c : Fin N → ℝ) : linStat pm (ctr c) x = linStat pm c x := by
  unfold linStat ctr
  have e : ∑ i, (c i - (∑ j, c j) / N) * (bval (x i) - pm i) =
      ∑ i, c i * (bval (x i) - pm i) - (∑ j, c j) / N * ∑ i, (bval (x i) - pm i) := by
    rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun i _ => by ring
  rw [e, hx, mul_zero, sub_zero]

/-- Centering ignores a common constant: `ctr (c − a) = ctr c`. -/
theorem ctr_sub_const (c : Fin N → ℝ) (a : ℝ) : ctr (fun i => c i - a) = ctr c := by
  funext i
  unfold ctr
  rcases Nat.eq_zero_or_pos N with hN | hN
  · subst hN
    exact i.elim0
  · have hN' : (N : ℝ) ≠ 0 := by exact_mod_cast hN.ne'
    rw [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    field_simp
    ring

/-- `‖ctr c‖ ≤ 2 ‖c‖`. -/
theorem norm_ctr_le_two (c : Fin N → ℝ) : ‖ctr c‖ ≤ 2 * ‖c‖ := by
  refine ty_norm_le (by positivity) fun i => ?_
  unfold ctr
  rcases Nat.eq_zero_or_pos N with hN | hN
  · subst hN
    exact i.elim0
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hm : |(∑ j, c j) / N| ≤ ‖c‖ := by
    rw [abs_div, abs_of_pos hNr, div_le_iff₀ hNr]
    calc |∑ j, c j| ≤ ∑ j, |c j| := Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ _j : Fin N, ‖c‖ := Finset.sum_le_sum fun j _ => ty_abs_le_norm c j
      _ = ‖c‖ * N := by rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_comm]
  calc |c i - (∑ j, c j) / N| ≤ |c i| + |(∑ j, c j) / N| := ty_abs_sub_le _ _
    _ ≤ ‖c‖ + ‖c‖ := add_le_add (ty_abs_le_norm c i) hm
    _ = 2 * ‖c‖ := by ring

/-- **Centering changes the infinity norm by at most a factor of two**, after subtracting any common constant `a`
(App Q l.753: "subtract the constant `f` from the first-order `α` vector before bounding it"):
`‖ctr c‖ ≤ 2 ‖c − a‖`. -/
theorem norm_ctr_le (c : Fin N → ℝ) (a : ℝ) : ‖ctr c‖ ≤ 2 * ‖fun i => c i - a‖ := by
  rw [← ctr_sub_const c a]
  exact norm_ctr_le_two _

/-- On the parent slice `|x| = J`, `Σ_i (x_i − π_i) = 0` for the exact marginals `π = sliceMarg w univ J`. -/
theorem ty_slice_sum_zero {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) {J : ℤ} (hJ0 : 0 ≤ J) (hJN : J ≤ N)
    {x : Fin N → Bool} (hx : (#(wordOnes x) : ℤ) = J) :
    ∑ i, (bval (x i) - sliceMarg w univ J i) = 0 := by
  rw [Finset.sum_sub_distrib, sum_bval_eq_card, sum_sliceMarg_univ hw hJ0 hJN]
  have h : ((#(wordOnes x) : ℕ) : ℝ) = (J : ℝ) := by exact_mod_cast hx
  have e : (univ.filter fun i => x i = true) = wordOnes x := rfl
  rw [e, h, sub_self]

/-- `|x_i − π_i| ≤ 1` for marginals in `[0, 1]`. -/
theorem ty_abs_bval_sub_le {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (b : Bool) : |bval b - p| ≤ 1 := by
  cases b
  · simp only [bval_false]
    rw [abs_le]
    constructor <;> linarith
  · simp only [bval_true]
    rw [abs_le]
    constructor <;> linarith

/-- **The typical set** `T_z` (App Q l.755): the points of the parent slice `|x| = J` on which every statistic of
the family `S` is at most `z √N ‖c‖_∞` in absolute value (`‖c‖` is the sup norm on `Fin N → ℝ`). -/
noncomputable def Tz (J : ℤ) (pm : Fin N → ℝ) (S : Finset (Fin N → ℝ)) (z : ℝ) : Finset (Fin N → Bool) :=
  univ.filter fun x => (#(wordOnes x) : ℤ) = J ∧ ∀ c ∈ S, |linStat pm c x| ≤ z * Real.sqrt N * ‖c‖

theorem mem_Tz {J : ℤ} {pm : Fin N → ℝ} {S : Finset (Fin N → ℝ)} {z : ℝ} {x : Fin N → Bool} :
    x ∈ Tz J pm S z ↔ (#(wordOnes x) : ℤ) = J ∧ ∀ c ∈ S, |linStat pm c x| ≤ z * Real.sqrt N * ‖c‖ := by
  rw [Tz, Finset.mem_filter]
  exact ⟨fun h => h.2, fun h => ⟨mem_univ x, h⟩⟩

/-- Off the typical set, a point of the slice has a statistic beyond its threshold. -/
theorem ty_not_mem_Tz {J : ℤ} {pm : Fin N → ℝ} {S : Finset (Fin N → ℝ)} {z : ℝ} {x : Fin N → Bool}
    (hx : x ∉ Tz J pm S z) (hsl : (#(wordOnes x) : ℤ) = J) :
    ∃ c ∈ S, z * Real.sqrt N * ‖c‖ < |linStat pm c x| := by
  by_contra h
  push Not at h
  exact hx (mem_Tz.mpr ⟨hsl, h⟩)

/-! ## §2 (3.27): target-law and execution-law exceptional mass of the typical set -/

theorem ty_bval_eq_ite (x : Fin N → Bool) (i : Fin N) : bval (x i) = if i ∈ wordOnes x then 1 else 0 := by
  by_cases h : x i = true
  · rw [if_pos ((mem_wordOnes_iff x i).mpr h), h, bval_true]
  · have h' : x i = false := by simpa using h
    rw [if_neg (fun hm => h ((mem_wordOnes_iff x i).mp hm)), h', bval_false]

/-- Off the parent slice the target law vanishes. -/
theorem ty_sliceProb_off {w : Fin N → ℝ} {J : ℤ} {x : Fin N → Bool} (hx : ¬(#(wordOnes x) : ℤ) = J) :
    sliceProb w univ J (wordOnes x) = 0 := by
  unfold sliceProb
  rw [if_neg (fun h => hx h.2)]

theorem ty_ite01_nonneg (P : Prop) [Decidable P] : (0 : ℝ) ≤ if P then 1 else 0 := by
  split_ifs <;> norm_num

theorem ty_ite10_nonneg (P : Prop) [Decidable P] : (0 : ℝ) ≤ if P then 0 else 1 := by
  split_ifs <;> norm_num

/-- One statistic under the target law, by (1.4) (`A36W.slice_tail`): `p(|Y_c| > z√N ‖c‖) ≤ 2 e^{−z²}`, for every
`z > 0` and every coefficient vector `c` (for `c = 0` the event is empty). -/
theorem ty_tail_one {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) (c : Fin N → ℝ) {z : ℝ} (hz : 0 < z) :
    ∑ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
        (if z * Real.sqrt N * ‖c‖ < |linStat (sliceMarg w univ J) c x| then 1 else 0) ≤
      2 * Real.exp (-z ^ 2) := by
  have hw0 : ∀ k ∈ (univ : Finset (Fin N)), 0 < w k := fun k _ => hw k
  by_cases hc : 0 < ∑ i, c i ^ 2
  · have hN : 0 < N := by
      rcases Nat.eq_zero_or_pos N with h | h
      · subst h
        simp at hc
      · exact h
    have hcn : 0 < ‖c‖ := by
      by_contra hcn
      have h0 : ‖c‖ = 0 := le_antisymm (not_lt.mp hcn) (norm_nonneg c)
      have hz0 : ∀ i, c i = 0 := fun i => by
        have := ty_abs_le_norm c i
        rw [h0] at this
        exact abs_nonpos_iff.mp this
      simp [hz0] at hc
    set a := z * Real.sqrt N * ‖c‖ with ha
    have hsN : 0 < Real.sqrt N := Real.sqrt_pos.mpr (by exact_mod_cast hN)
    have ha0 : 0 < a := by positivity
    have hsum_le : ∑ i, c i ^ 2 ≤ N * ‖c‖ ^ 2 := by
      calc ∑ i, c i ^ 2 ≤ ∑ _i : Fin N, ‖c‖ ^ 2 := Finset.sum_le_sum fun i _ => by
            have h1 := ty_abs_le_norm c i
            have h2 := abs_nonneg (c i)
            nlinarith [sq_abs (c i)]
        _ = N * ‖c‖ ^ 2 := by simp
    have hexp : Real.exp (-(a ^ 2 / ∑ i, c i ^ 2)) ≤ Real.exp (-z ^ 2) := by
      apply Real.exp_le_exp.mpr
      have h1 : z ^ 2 ≤ a ^ 2 / ∑ i, c i ^ 2 := by
        rw [le_div_iff₀ hc]
        have ha2 : a ^ 2 = z ^ 2 * N * ‖c‖ ^ 2 := by
          rw [ha, mul_pow, mul_pow, Real.sq_sqrt (by positivity)]
        rw [ha2]
        have := mul_le_mul_of_nonneg_left hsum_le (sq_nonneg z)
        linarith
      linarith
    have htail := A36W.slice_tail hw0 J c ha0 hc
    have e : ∀ x : Fin N → Bool, sliceProb w univ J (wordOnes x) *
        (if a < |linStat (sliceMarg w univ J) c x| then 1 else 0) ≤
        (fun T => if a ≤ |∑ i, c i * ((if i ∈ T then 1 else 0) - sliceMarg w univ J i)|
          then sliceProb w univ J T else 0) (wordOnes x) := by
      intro x
      have hst : linStat (sliceMarg w univ J) c x =
          ∑ i, c i * ((if i ∈ wordOnes x then 1 else 0) - sliceMarg w univ J i) := by
        unfold linStat
        exact Finset.sum_congr rfl fun i _ => by rw [ty_bval_eq_ite]
      have hp := sliceProb_nonneg (S := (univ : Finset (Fin N))) (fun k _ => (hw k).le) J (wordOnes x)
      dsimp only
      rw [hst]
      by_cases h1 : a < |∑ i, c i * ((if i ∈ wordOnes x then 1 else 0) - sliceMarg w univ J i)|
      · rw [if_pos h1, if_pos h1.le, mul_one]
      · rw [if_neg h1, mul_zero]
        split_ifs
        · exact hp
        · exact le_refl 0
    calc ∑ x, sliceProb w univ J (wordOnes x) * (if a < |linStat (sliceMarg w univ J) c x| then 1 else 0)
        ≤ ∑ x, (fun T => if a ≤ |∑ i, c i * ((if i ∈ T then 1 else 0) - sliceMarg w univ J i)|
            then sliceProb w univ J T else 0) (wordOnes x) := Finset.sum_le_sum fun x _ => e x
      _ = ∑ T ∈ (univ : Finset (Fin N)).powerset,
            if a ≤ |∑ i, c i * ((if i ∈ T then 1 else 0) - sliceMarg w univ J i)|
            then sliceProb w univ J T else 0 := ReservoirFacts.sum_wordOnes (fun T =>
              if a ≤ |∑ i, c i * ((if i ∈ T then 1 else 0) - sliceMarg w univ J i)| then sliceProb w univ J T else 0)
      _ = ∑ T ∈ (univ : Finset (Fin N)).powerset with
            a ≤ |∑ i, c i * ((if i ∈ T then 1 else 0) - sliceMarg w univ J i)|, sliceProb w univ J T :=
          (Finset.sum_filter _ _).symm
      _ ≤ 2 * Real.exp (-(a ^ 2 / ∑ i, c i ^ 2)) := htail
      _ ≤ 2 * Real.exp (-z ^ 2) := by linarith
  · have hle : ∑ i, c i ^ 2 ≤ 0 := not_lt.mp hc
    have h0 : ∀ i, c i = 0 := by
      intro i
      have hsq := (Finset.sum_eq_zero_iff_of_nonneg (fun i _ => sq_nonneg (c i))).mp
        (le_antisymm hle (Finset.sum_nonneg fun i _ => sq_nonneg _)) i (mem_univ i)
      exact pow_eq_zero_iff (n := 2) (by norm_num) |>.mp hsq
    have hst : ∀ x, linStat (sliceMarg w univ J) c x = 0 := fun x => by
      unfold linStat
      simp [h0]
    have hnn : 0 ≤ z * Real.sqrt N * ‖c‖ := by positivity
    calc ∑ x, sliceProb w univ J (wordOnes x) *
          (if z * Real.sqrt N * ‖c‖ < |linStat (sliceMarg w univ J) c x| then 1 else 0)
        = 0 := Finset.sum_eq_zero fun x _ => by rw [hst x, abs_zero, if_neg (not_lt.mpr hnn), mul_zero]
      _ ≤ 2 * Real.exp (-z ^ 2) := by positivity

/-- **(3.27), target law** (App Q l.755–758): `p(T_z^c) ≤ 2|𝒮| e^{−z²}`, by (1.4) and the union bound, for every
finite family `S` of real coefficient vectors and every `z > 0` (`p = sliceProb w univ J` on words; the complement is
in the whole output cube, where off-slice points have `p`-mass zero). -/
theorem eq_3_27_target {w : Fin N → ℝ} (hw : ∀ i, 0 < w i) (J : ℤ) (S : Finset (Fin N → ℝ)) {z : ℝ}
    (hz : 0 < z) :
    ∑ x ∈ (Tz J (sliceMarg w univ J) S z)ᶜ, sliceProb w univ J (wordOnes x) ≤ 2 * #S * Real.exp (-z ^ 2) := by
  have hp0 : ∀ x : Fin N → Bool, 0 ≤ sliceProb w univ J (wordOnes x) := fun x =>
    sliceProb_nonneg (S := (univ : Finset (Fin N))) (fun k _ => (hw k).le) J (wordOnes x)
  have hpt : ∀ x ∈ (Tz J (sliceMarg w univ J) S z)ᶜ, sliceProb w univ J (wordOnes x) ≤
      ∑ c ∈ S, sliceProb w univ J (wordOnes x) *
        (if z * Real.sqrt N * ‖c‖ < |linStat (sliceMarg w univ J) c x| then 1 else 0) := by
    intro x hx
    rw [Finset.mem_compl] at hx
    by_cases hsl : (#(wordOnes x) : ℤ) = J
    · obtain ⟨c, hcS, hc⟩ := ty_not_mem_Tz hx hsl
      have h1 := Finset.single_le_sum (f := fun c => sliceProb w univ J (wordOnes x) *
        (if z * Real.sqrt N * ‖c‖ < |linStat (sliceMarg w univ J) c x| then (1 : ℝ) else 0))
        (fun c _ => mul_nonneg (hp0 x) (ty_ite01_nonneg _)) hcS
      beta_reduce at h1
      rw [if_pos hc, mul_one] at h1
      exact h1
    · rw [ty_sliceProb_off hsl]
      simp
  calc ∑ x ∈ (Tz J (sliceMarg w univ J) S z)ᶜ, sliceProb w univ J (wordOnes x)
      ≤ ∑ x ∈ (Tz J (sliceMarg w univ J) S z)ᶜ, ∑ c ∈ S, sliceProb w univ J (wordOnes x) *
          (if z * Real.sqrt N * ‖c‖ < |linStat (sliceMarg w univ J) c x| then 1 else 0) :=
        Finset.sum_le_sum hpt
    _ ≤ ∑ x, ∑ c ∈ S, sliceProb w univ J (wordOnes x) *
          (if z * Real.sqrt N * ‖c‖ < |linStat (sliceMarg w univ J) c x| then 1 else 0) :=
        Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _)
          (fun x _ _ => Finset.sum_nonneg fun c _ => mul_nonneg (hp0 x) (ty_ite01_nonneg _))
    _ = ∑ c ∈ S, ∑ x, sliceProb w univ J (wordOnes x) *
          (if z * Real.sqrt N * ‖c‖ < |linStat (sliceMarg w univ J) c x| then 1 else 0) := Finset.sum_comm
    _ ≤ ∑ _c ∈ S, 2 * Real.exp (-z ^ 2) := Finset.sum_le_sum fun c _ => ty_tail_one hw J c hz
    _ = 2 * #S * Real.exp (-z ^ 2) := by rw [Finset.sum_const, nsmul_eq_mul]; ring

/-- An interior child has a feasible residual quota, `0 ≤ j ≤ |C|`. -/
theorem ty_interior_feasible {κ f : ℝ} (hκ0 : 0 < κ) {c : ℕ} {j : ℤ} (h : childInterior κ f N c j) :
    0 ≤ j ∧ j ≤ c := by
  obtain ⟨-, -, h3, h4⟩ := h
  have hc : (0 : ℝ) ≤ c := Nat.cast_nonneg c
  constructor
  · have : (0 : ℝ) ≤ j := le_trans (by positivity) h3
    exact_mod_cast this
  · have : (j : ℝ) ≤ c := le_trans h4 (by nlinarith)
    exact_mod_cast this

/-- Under the joint law, an interior child only produces outputs on the parent slice: the completion is the exact
weighted slice `p_{C,j}`, which puts mass only on `|x_C| = j`. -/
theorem ty_auxJoint_on_slice {κ f : ℝ} (hκ0 : 0 < κ) {w : Fin N → ℝ} {J : ℤ} {C : Finset (Fin N)}
    {x : Fin N → Bool} (hint : childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)))
    (hpos : auxJoint w J f C x ≠ 0) : (#(wordOnes x) : ℤ) = J := by
  have hfe := ty_interior_feasible hκ0 hint
  unfold auxJoint completion at hpos
  rw [if_pos hfe] at hpos
  unfold sliceProb at hpos
  by_cases h : C.filter (fun i => x i = true) ⊆ C ∧
      (#(C.filter fun i => x i = true) : ℤ) = J - #(Cᶜ.filter fun i => x i = true)
  · have hc := card_filter_add_compl C x
    have h2 := h.2
    omega
  · rw [if_neg h, mul_zero] at hpos
    exact absurd rfl hpos

/-- **(3.27), execution law** (App Q l.755–761): there are `C ≥ 0`, `c > 0` and `ℓ₀` (depending only on `(κ, Λ)`)
such that at every interior parent with weight ratio at most `Λ`, every `0 < f ≤ 1/4` with `ℓ = f√N ≥ ℓ₀`, every
`z ≥ 1` and every finite family `S` of coefficient vectors,
`H_aux(T_z^c) ≤ C |S| √N e^{−cz²} + 6 e^{−cℓ²}`.  The complement is in the whole output cube (off-slice outputs are
included).  Route as printed: the union bound over `S` only on the common interior event (`eq_3_26_interior`), whose
outputs lie on the slice (`ty_auxJoint_on_slice`), and the non-interior mass once, by (3.23) (`eq_3_23_explicit`,
with `6 e^{−κ²ℓ²/32}`); `c = min(c₀, κ²/32)`. -/
theorem eq_3_27_exec {κ Λ : ℝ} (hκ0 : 0 < κ) (hκ : κ ≤ 1 / 2) (hΛ : 1 ≤ Λ) :
    ∃ C c ℓ₀ : ℝ, 0 ≤ C ∧ 0 < c ∧ ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) →
      (∀ i j, w i ≤ Λ * w j) → κ * N ≤ J → (J : ℝ) ≤ (1 - κ) * N → 0 < f → f ≤ 1 / 4 → ℓ₀ ≤ ell f N →
      ∀ z : ℝ, 1 ≤ z → ∀ S : Finset (Fin N → ℝ),
        ∑ x ∈ (Tz J (sliceMarg w univ J) S z)ᶜ, Haux w J f x ≤
          C * #S * Real.sqrt N * Real.exp (-(c * z ^ 2)) + 6 * Real.exp (-(c * ell f N ^ 2)) := by
  obtain ⟨C₀, c₀, ℓ₀, hC₀, hc₀, h26⟩ := eq_3_26_interior hκ0 hκ hΛ
  refine ⟨C₀, min c₀ (κ ^ 2 / 32), ℓ₀, hC₀, lt_min hc₀ (by positivity), ?_⟩
  intro N w J f hN hw hr hJlo hJhi hf0 hf1 hℓ z hz S
  have hf1' : f ≤ 1 := by linarith
  have hnn : ∀ C x, 0 ≤ auxJoint w J f C x := fun C x => cn_auxJoint_nonneg hw J hf0.le hf1' C x
  set E : Finset (Fin N) → (Fin N → Bool) → (Fin N → ℝ) → ℝ := fun C x c =>
    auxJoint w J f C x * (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) ∧
      z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)| then 1 else 0) with hE
  set B : Finset (Fin N) → (Fin N → Bool) → ℝ := fun C x =>
    auxJoint w J f C x * (if childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true)) then 0 else 1)
    with hB
  have hE0 : ∀ C x c, 0 ≤ E C x c := fun C x c => mul_nonneg (hnn C x) (ty_ite01_nonneg _)
  have hB0 : ∀ C x, 0 ≤ B C x := fun C x => mul_nonneg (hnn C x) (ty_ite10_nonneg _)
  have hpt : ∀ (C : Finset (Fin N)) (x : Fin N → Bool), x ∉ Tz J (sliceMarg w univ J) S z →
      auxJoint w J f C x ≤ ∑ c ∈ S, E C x c + B C x := by
    intro C x hx
    by_cases hint : childInterior κ f N #C (J - #(Cᶜ.filter fun i => x i = true))
    · have hB' : B C x = 0 := by simp only [hB, if_pos hint, mul_zero]
      rw [hB', add_zero]
      by_cases h0 : auxJoint w J f C x = 0
      · rw [h0]
        exact Finset.sum_nonneg fun c _ => hE0 C x c
      · obtain ⟨c, hcS, hc⟩ := ty_not_mem_Tz hx (ty_auxJoint_on_slice hκ0 hint h0)
        have hc' : z * Real.sqrt N * ‖c‖ < |∑ i, c i * (bval (x i) - sliceMarg w univ J i)| := hc
        have h1 := Finset.single_le_sum (f := fun c => E C x c) (fun c _ => hE0 C x c) hcS
        have h2 : E C x c = auxJoint w J f C x := by simp only [hE, if_pos (And.intro hint hc'), mul_one]
        rw [h2] at h1
        exact h1
    · have hB' : B C x = auxJoint w J f C x := by simp only [hB, if_neg hint, mul_one]
      rw [hB']
      have := Finset.sum_nonneg fun c (_ : c ∈ S) => hE0 C x c
      linarith
  have h23 := eq_3_23_explicit hκ0 hκ hN hw hJlo hJhi hf0.le hf1'
  have hsum : ∑ x ∈ (Tz J (sliceMarg w univ J) S z)ᶜ, Haux w J f x ≤
      ∑ c ∈ S, ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, E C x c +
        ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, B C x := by
    calc ∑ x ∈ (Tz J (sliceMarg w univ J) S z)ᶜ, Haux w J f x
        = ∑ x ∈ (Tz J (sliceMarg w univ J) S z)ᶜ, ∑ C : Finset (Fin N), auxJoint w J f C x := rfl
      _ ≤ ∑ x ∈ (Tz J (sliceMarg w univ J) S z)ᶜ, ∑ C : Finset (Fin N), (∑ c ∈ S, E C x c + B C x) :=
          Finset.sum_le_sum fun x hx => Finset.sum_le_sum fun C _ => hpt C x (Finset.mem_compl.mp hx)
      _ ≤ ∑ x : Fin N → Bool, ∑ C : Finset (Fin N), (∑ c ∈ S, E C x c + B C x) :=
          Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _) (fun x _ _ => Finset.sum_nonneg
            fun C _ => add_nonneg (Finset.sum_nonneg fun c _ => hE0 C x c) (hB0 C x))
      _ = ∑ c ∈ S, ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, E C x c +
            ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, B C x := by
          simp only [Finset.sum_add_distrib]
          congr 1
          · calc ∑ x : Fin N → Bool, ∑ C : Finset (Fin N), ∑ c ∈ S, E C x c
                = ∑ x : Fin N → Bool, ∑ c ∈ S, ∑ C : Finset (Fin N), E C x c :=
                  Finset.sum_congr rfl fun x _ => Finset.sum_comm
              _ = ∑ c ∈ S, ∑ x : Fin N → Bool, ∑ C : Finset (Fin N), E C x c := Finset.sum_comm
              _ = ∑ c ∈ S, ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, E C x c :=
                  Finset.sum_congr rfl fun c _ => Finset.sum_comm
          · exact Finset.sum_comm
  have hEc : ∀ c ∈ S, ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, E C x c ≤
      C₀ * Real.sqrt N * Real.exp (-(c₀ * z ^ 2)) := fun c _ =>
    h26 N w J f hN hw hr hJlo hJhi hf0 hf1 hℓ z hz c
  have hmin1 : Real.exp (-(c₀ * z ^ 2)) ≤ Real.exp (-(min c₀ (κ ^ 2 / 32) * z ^ 2)) := by
    apply Real.exp_le_exp.mpr
    have := mul_le_mul_of_nonneg_right (min_le_left c₀ (κ ^ 2 / 32)) (sq_nonneg z)
    linarith
  have hmin2 : Real.exp (-(κ ^ 2 / 32 * ell f N ^ 2)) ≤ Real.exp (-(min c₀ (κ ^ 2 / 32) * ell f N ^ 2)) := by
    apply Real.exp_le_exp.mpr
    have := mul_le_mul_of_nonneg_right (min_le_right c₀ (κ ^ 2 / 32)) (sq_nonneg (ell f N))
    linarith
  have hsN : 0 ≤ Real.sqrt N := Real.sqrt_nonneg _
  calc ∑ x ∈ (Tz J (sliceMarg w univ J) S z)ᶜ, Haux w J f x
      ≤ ∑ c ∈ S, ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, E C x c +
          ∑ C : Finset (Fin N), ∑ x : Fin N → Bool, B C x := hsum
    _ ≤ ∑ _c ∈ S, C₀ * Real.sqrt N * Real.exp (-(c₀ * z ^ 2)) +
          6 * Real.exp (-(κ ^ 2 / 32 * ell f N ^ 2)) := add_le_add (Finset.sum_le_sum hEc) h23
    _ = C₀ * #S * Real.sqrt N * Real.exp (-(c₀ * z ^ 2)) + 6 * Real.exp (-(κ ^ 2 / 32 * ell f N ^ 2)) := by
        rw [Finset.sum_const, nsmul_eq_mul]
        ring
    _ ≤ C₀ * #S * Real.sqrt N * Real.exp (-(min c₀ (κ ^ 2 / 32) * z ^ 2)) +
          6 * Real.exp (-(min c₀ (κ ^ 2 / 32) * ell f N ^ 2)) := by
        have hk : 0 ≤ C₀ * #S * Real.sqrt N := by positivity
        exact add_le_add (mul_le_mul_of_nonneg_left hmin1 hk) (by linarith)

/-! ## §3 The finite typical family `𝒮` (App Q l.747–751) -/

/-- `K₀ = ⌈2 log₂ N⌉ + C₀` (App Q l.749). -/
noncomputable def typK0 (N C₀ : ℕ) : ℕ := ⌈2 * Real.logb 2 N⌉₊ + C₀

open Classical in
/-- The power-series coefficient vectors `(a_{k,i})_i` of `α` on `|u| < R₀` (App Q (3.6)).  A representing series is
unique when it exists (`powerSeries_coeff_unique`); the value is `0` if none exists. -/
noncomputable def alphaCoef (f : ℝ) (pm q : Fin N → ℝ) (R₀ : ℝ) (k : ℕ) : Fin N → ℝ := fun i =>
  if h : ∃ c : ℕ → ℝ, ∀ u : ℝ, |u| < R₀ → HasSum (fun k => c k * u ^ k) (alpha f (pm i) (q i) u)
  then h.choose k else 0

open Classical in
/-- The power-series coefficient vectors `(β_{k,i})_i` of `b(u)` on `|u| < R₀` (App Q (3.11)). -/
noncomputable def bCoef (f : ℝ) (pm q : Fin N → ℝ) (R₀ : ℝ) (k : ℕ) : Fin N → ℝ := fun i =>
  if h : ∃ β : ℕ → ℝ, ∀ u : ℝ, |u| < R₀ → HasSum (fun k => β k * u ^ k) (bcoef f pm q u i)
  then h.choose k else 0

theorem alphaCoef_spec {f : ℝ} {pm q : Fin N → ℝ} {R₀ : ℝ} {i : Fin N}
    (h : ∃ c : ℕ → ℝ, ∀ u : ℝ, |u| < R₀ → HasSum (fun k => c k * u ^ k) (alpha f (pm i) (q i) u)) :
    ∀ u : ℝ, |u| < R₀ → HasSum (fun k => alphaCoef f pm q R₀ k i * u ^ k) (alpha f (pm i) (q i) u) := by
  intro u hu
  have hk : ∀ k, alphaCoef f pm q R₀ k i = h.choose k := fun k => by simp only [alphaCoef, dif_pos h]
  simp_rw [hk]
  exact h.choose_spec u hu

theorem bCoef_spec {f : ℝ} {pm q : Fin N → ℝ} {R₀ : ℝ} {i : Fin N}
    (h : ∃ β : ℕ → ℝ, ∀ u : ℝ, |u| < R₀ → HasSum (fun k => β k * u ^ k) (bcoef f pm q u i)) :
    ∀ u : ℝ, |u| < R₀ → HasSum (fun k => bCoef f pm q R₀ k i * u ^ k) (bcoef f pm q u i) := by
  intro u hu
  have hk : ∀ k, bCoef f pm q R₀ k i = h.choose k := fun k => by simp only [bCoef, dif_pos h]
  simp_rw [hk]
  exact h.choose_spec u hu

/-- The coefficient vector of `D_x(u)` at `u`: `α(u) = (α_i(u))_i`. -/
noncomputable def alphaVec (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) : Fin N → ℝ := fun i => alpha f (pm i) (q i) u

/-- The limiting coefficient vector at `+∞`: `α_i(+∞) = logit((1 − f)π_i + f) − logit(q_i)` (`tendsto_alpha_atTop`). -/
noncomputable def alphaTop (f : ℝ) (pm q : Fin N → ℝ) : Fin N → ℝ := fun i =>
  logit ((1 - f) * pm i + f) - logit (q i)

/-- The limiting coefficient vector at `−∞`: `α_i(−∞) = logit((1 − f)π_i) − logit(q_i)` (`tendsto_alpha_atBot`). -/
noncomputable def alphaBot (f : ℝ) (pm q : Fin N → ℝ) : Fin N → ℝ := fun i => logit ((1 - f) * pm i) - logit (q i)

/-- The grid of mesh `1/N` from each bulk endpoint `±r₀` out to `±L` (App Q l.751):
the points `±(r₀ + g/N)`, `0 ≤ g ≤ ⌈N(L − r₀)⌉`. -/
noncomputable def typGrid (N : ℕ) (r₀ L : ℝ) : Finset ℝ :=
  (range (⌈(N : ℝ) * (L - r₀)⌉₊ + 1)).image (fun g : ℕ => r₀ + (g : ℝ) / N) ∪
    (range (⌈(N : ℝ) * (L - r₀)⌉₊ + 1)).image (fun g : ℕ => -(r₀ + (g : ℝ) / N))

/-- **The finite typical family `𝒮`** (App Q l.747–751): the centred `α` and `b` Taylor coefficient vectors through
order `K`, the coefficient vectors `α(u_g)` defining `D_x(u)` on the grid `typGrid N r₀ L`, and the two limiting
coefficient vectors at infinity.  The print takes `K = K₀ = ⌈2 log₂ N⌉ + C₀` and `L = log N + C`. -/
noncomputable def typFam (f : ℝ) (pm q : Fin N → ℝ) (R₀ : ℝ) (K : ℕ) (r₀ L : ℝ) : Finset (Fin N → ℝ) :=
  ((range (K + 1)).image fun k => ctr (alphaCoef f pm q R₀ k)) ∪
    ((range (K + 1)).image fun k => ctr (bCoef f pm q R₀ k)) ∪
    ((typGrid N r₀ L).image (alphaVec f pm q)) ∪ {alphaTop f pm q, alphaBot f pm q}

theorem ctr_alphaCoef_mem (f : ℝ) (pm q : Fin N → ℝ) (R₀ : ℝ) {K k : ℕ} (hk : k ≤ K) (r₀ L : ℝ) :
    ctr (alphaCoef f pm q R₀ k) ∈ typFam f pm q R₀ K r₀ L := by
  unfold typFam
  refine Finset.mem_union_left _ (Finset.mem_union_left _ (Finset.mem_union_left _ ?_))
  exact Finset.mem_image.mpr ⟨k, Finset.mem_range.mpr (by omega), rfl⟩

theorem ctr_bCoef_mem (f : ℝ) (pm q : Fin N → ℝ) (R₀ : ℝ) {K k : ℕ} (hk : k ≤ K) (r₀ L : ℝ) :
    ctr (bCoef f pm q R₀ k) ∈ typFam f pm q R₀ K r₀ L := by
  unfold typFam
  refine Finset.mem_union_left _ (Finset.mem_union_left _ (Finset.mem_union_right _ ?_))
  exact Finset.mem_image.mpr ⟨k, Finset.mem_range.mpr (by omega), rfl⟩

theorem alphaVec_mem (f : ℝ) (pm q : Fin N → ℝ) (R₀ : ℝ) (K : ℕ) {r₀ L v : ℝ} (hv : v ∈ typGrid N r₀ L) :
    alphaVec f pm q v ∈ typFam f pm q R₀ K r₀ L := by
  unfold typFam
  exact Finset.mem_union_left _ (Finset.mem_union_right _ (Finset.mem_image.mpr ⟨v, hv, rfl⟩))

theorem alphaTop_mem (f : ℝ) (pm q : Fin N → ℝ) (R₀ : ℝ) (K : ℕ) (r₀ L : ℝ) :
    alphaTop f pm q ∈ typFam f pm q R₀ K r₀ L := by
  unfold typFam
  exact Finset.mem_union_right _ (Finset.mem_insert_self _ _)

theorem alphaBot_mem (f : ℝ) (pm q : Fin N → ℝ) (R₀ : ℝ) (K : ℕ) (r₀ L : ℝ) :
    alphaBot f pm q ∈ typFam f pm q R₀ K r₀ L := by
  unfold typFam
  exact Finset.mem_union_right _ (Finset.mem_insert_of_mem (Finset.mem_singleton_self _))

theorem card_typGrid_le (N : ℕ) (r₀ L : ℝ) : #(typGrid N r₀ L) ≤ 2 * (⌈(N : ℝ) * (L - r₀)⌉₊ + 1) := by
  unfold typGrid
  refine (Finset.card_union_le _ _).trans ?_
  have h1 := Finset.card_image_le (s := range (⌈(N : ℝ) * (L - r₀)⌉₊ + 1))
    (f := fun g : ℕ => r₀ + (g : ℝ) / N)
  have h2 := Finset.card_image_le (s := range (⌈(N : ℝ) * (L - r₀)⌉₊ + 1))
    (f := fun g : ℕ => -(r₀ + (g : ℝ) / N))
  rw [Finset.card_range] at h1 h2
  omega

/-- The size of the family: `|𝒮| ≤ 2(K + 1) + 2(⌈N(L − r₀)⌉ + 1) + 2`. -/
theorem card_typFam_le (f : ℝ) (pm q : Fin N → ℝ) (R₀ : ℝ) (K : ℕ) (r₀ L : ℝ) :
    #(typFam f pm q R₀ K r₀ L) ≤ 2 * (K + 1) + 2 * (⌈(N : ℝ) * (L - r₀)⌉₊ + 1) + 2 := by
  unfold typFam
  have hA := Finset.card_image_le (s := range (K + 1)) (f := fun k => ctr (alphaCoef f pm q R₀ k))
  have hB := Finset.card_image_le (s := range (K + 1)) (f := fun k => ctr (bCoef f pm q R₀ k))
  have hG := (Finset.card_image_le (s := typGrid N r₀ L) (f := alphaVec f pm q)).trans (card_typGrid_le N r₀ L)
  have hP : #({alphaTop f pm q, alphaBot f pm q} : Finset (Fin N → ℝ)) ≤ 2 := Finset.card_le_two
  rw [Finset.card_range] at hA hB
  have h1 := Finset.card_union_le (((range (K + 1)).image fun k => ctr (alphaCoef f pm q R₀ k)) ∪
    ((range (K + 1)).image fun k => ctr (bCoef f pm q R₀ k)) ∪ ((typGrid N r₀ L).image (alphaVec f pm q)))
    {alphaTop f pm q, alphaBot f pm q}
  have h2 := Finset.card_union_le (((range (K + 1)).image fun k => ctr (alphaCoef f pm q R₀ k)) ∪
    ((range (K + 1)).image fun k => ctr (bCoef f pm q R₀ k))) ((typGrid N r₀ L).image (alphaVec f pm q))
  have h3 := Finset.card_union_le ((range (K + 1)).image fun k => ctr (alphaCoef f pm q R₀ k))
    ((range (K + 1)).image fun k => ctr (bCoef f pm q R₀ k))
  omega

/-- **`|𝒮| ≤ C N log N ≤ C N²`** (App Q l.751), for `K = K₀ = ⌈2 log₂ N⌉ + C₀`, the grid to `L = log N + C_L`
(`C_L ≥ r₀ ≥ 0`) and every `N ≥ 2`; `C` depends only on `(C₀, C_L)`. -/
theorem card_typFam_le_log (C₀ : ℕ) {CL : ℝ} (hCL : 0 ≤ CL) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ (N : ℕ) (f : ℝ) (pm q : Fin N → ℝ) (R₀ r₀ : ℝ), 2 ≤ N → 0 ≤ r₀ → r₀ ≤ CL →
      (#(typFam f pm q R₀ (typK0 N C₀) r₀ (Real.log N + CL)) : ℝ) ≤ C * N * Real.log N ∧
        C * N * Real.log N ≤ C * N ^ 2 := by
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  refine ⟨2 + (C₀ + 9 + 2 * CL) / Real.log 2, by positivity, ?_⟩
  intro N f pm q R₀ r₀ hN hr₀ hr₀L
  have hNr : (2 : ℝ) ≤ N := by exact_mod_cast hN
  have hlN : Real.log 2 ≤ Real.log N := Real.log_le_log (by norm_num) hNr
  have hlN0 : 0 ≤ Real.log N := le_trans hl2.le hlN
  have hNlog : Real.log N ≤ N := by linarith [Real.log_le_sub_one_of_pos (by linarith : (0 : ℝ) < N)]
  have hC0 : (0 : ℝ) ≤ 2 + (C₀ + 9 + 2 * CL) / Real.log 2 := by positivity
  refine ⟨?_, ?_⟩
  · have hcard := card_typFam_le f pm q R₀ (typK0 N C₀) r₀ (Real.log N + CL)
    have hcardR : (#(typFam f pm q R₀ (typK0 N C₀) r₀ (Real.log N + CL)) : ℝ) ≤
        2 * ((typK0 N C₀ : ℝ) + 1) + 2 * ((⌈(N : ℝ) * (Real.log N + CL - r₀)⌉₊ : ℝ) + 1) + 2 := by
      exact_mod_cast hcard
    have hK : (typK0 N C₀ : ℝ) ≤ 2 * (Real.log N / Real.log 2) + 1 + C₀ := by
      unfold typK0
      push_cast
      have h := Nat.ceil_lt_add_one (show (0 : ℝ) ≤ 2 * Real.logb 2 N by
        have : 0 ≤ Real.logb 2 N := Real.logb_nonneg (by norm_num) (by linarith)
        linarith)
      have hlb : Real.logb 2 (N : ℝ) = Real.log N / Real.log 2 := rfl
      rw [hlb] at h ⊢
      linarith
    have hG : (⌈(N : ℝ) * (Real.log N + CL - r₀)⌉₊ : ℝ) ≤ N * (Real.log N + CL) + 1 := by
      have h0 : 0 ≤ (N : ℝ) * (Real.log N + CL - r₀) := mul_nonneg (by linarith) (by linarith)
      have h := Nat.ceil_lt_add_one h0
      have : (N : ℝ) * (Real.log N + CL - r₀) ≤ N * (Real.log N + CL) := by nlinarith
      linarith
    -- the four pieces, each against `N log N`
    have hNL : 2 * Real.log 2 ≤ N * Real.log N := by nlinarith
    have hNL1 : Real.log N ≤ N * Real.log N := by nlinarith
    have hNL2 : (N : ℝ) * Real.log 2 ≤ N * Real.log N := by nlinarith
    have e1 : 4 * (Real.log N / Real.log 2) ≤ 4 / Real.log 2 * (N * Real.log N) := by
      have h := div_le_div_of_nonneg_right hNL1 hl2.le
      calc 4 * (Real.log N / Real.log 2) ≤ 4 * (N * Real.log N / Real.log 2) := by linarith
        _ = 4 / Real.log 2 * (N * Real.log N) := by ring
    have e2 : ((C₀ : ℝ) + 5) * 2 ≤ (C₀ + 5) / Real.log 2 * (N * Real.log N) := by
      have h2 : (2 : ℝ) ≤ N * Real.log N / Real.log 2 := by rw [le_div_iff₀ hl2]; linarith
      calc ((C₀ : ℝ) + 5) * 2 ≤ (C₀ + 5) * (N * Real.log N / Real.log 2) :=
            mul_le_mul_of_nonneg_left h2 (by positivity)
        _ = (C₀ + 5) / Real.log 2 * (N * Real.log N) := by ring
    have e3 : 2 * N * CL ≤ 2 * CL / Real.log 2 * (N * Real.log N) := by
      have h3 : (N : ℝ) ≤ N * Real.log N / Real.log 2 := by rw [le_div_iff₀ hl2]; linarith
      calc 2 * N * CL = 2 * CL * N := by ring
        _ ≤ 2 * CL * (N * Real.log N / Real.log 2) := mul_le_mul_of_nonneg_left h3 (by positivity)
        _ = 2 * CL / Real.log 2 * (N * Real.log N) := by ring
    have hsplit : (2 + (C₀ + 9 + 2 * CL) / Real.log 2) * N * Real.log N =
        2 * (N * Real.log N) + 4 / Real.log 2 * (N * Real.log N) + (C₀ + 5) / Real.log 2 * (N * Real.log N) +
          2 * CL / Real.log 2 * (N * Real.log N) := by
      field_simp
      ring
    rw [hsplit]
    nlinarith
  · have hNN : (N : ℝ) * Real.log N ≤ N ^ 2 := by nlinarith
    calc (2 + (C₀ + 9 + 2 * CL) / Real.log 2) * N * Real.log N
        = (2 + (C₀ + 9 + 2 * CL) / Real.log 2) * (N * Real.log N) := by ring
      _ ≤ (2 + (C₀ + 9 + 2 * CL) / Real.log 2) * N ^ 2 := mul_le_mul_of_nonneg_left hNN hC0

/-! ## §4 (3.28): the bulk statistics on `T_z` -/

/-- `D_x(u) = Y_{α(u)}(x)`. -/
theorem Dfun_eq_linStat (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) (x : Fin N → Bool) :
    Dfun f pm q u x = linStat pm (alphaVec f pm q u) x := by
  unfold Dfun linStat alphaVec
  exact Finset.sum_congr rfl fun i _ => by ring

/-- `Y_x(u) = Y_{b(u)}(x)`. -/
theorem Yfun_eq_linStat (f : ℝ) (pm q : Fin N → ℝ) (u : ℝ) (x : Fin N → Bool) :
    Yfun f pm q u x = linStat pm (fun i => bcoef f pm q u i) x := rfl

/-- A statistic is bounded by `N ‖c‖` when `|x_i − π_i| ≤ 1`. -/
theorem ty_linStat_le {pm : Fin N → ℝ} {x : Fin N → Bool} (hpx : ∀ i, |bval (x i) - pm i| ≤ 1)
    (c : Fin N → ℝ) {B : ℝ} (hB : ∀ i, |c i| ≤ B) : |linStat pm c x| ≤ N * B := by
  unfold linStat
  calc |∑ i, c i * (bval (x i) - pm i)| ≤ ∑ i, |c i * (bval (x i) - pm i)| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _i : Fin N, B := Finset.sum_le_sum fun i _ => by
        rw [abs_mul]
        have h0 := abs_nonneg (c i)
        have h1 := hpx i
        nlinarith [hB i, abs_nonneg (bval (x i) - pm i)]
    _ = N * B := by simp

/-- The power series of a statistic: if every `g_i` has the series `Σ_k c_{k,i} u^k`, then
`Σ_i (x_i − π_i) g_i(u) = Σ_k Y_{c_k}(x) u^k`. -/
theorem ty_hasSum_linStat {pm : Fin N → ℝ} {x : Fin N → Bool} (cs : ℕ → Fin N → ℝ) (g : Fin N → ℝ) {u : ℝ}
    (h : ∀ i, HasSum (fun k => cs k i * u ^ k) (g i)) :
    HasSum (fun k => linStat pm (cs k) x * u ^ k) (linStat pm g x) := by
  have h2 := hasSum_sum (s := (univ : Finset (Fin N))) fun i _ => (h i).mul_right (bval (x i) - pm i)
  have e : (fun k => ∑ i, cs k i * u ^ k * (bval (x i) - pm i)) = fun k => linStat pm (cs k) x * u ^ k := by
    funext k
    unfold linStat
    rw [Finset.sum_mul]
    exact Finset.sum_congr rfl fun i _ => by ring
  rw [e] at h2
  exact h2

/-- Splitting a power series at order `K`: `|Σ_k a_k| ≤ |Σ_{k ≤ K} a_k| + B` whenever the tail terms are dominated
by a series with sum `B`. -/
theorem ty_split_tail {a : ℕ → ℝ} {S : ℝ} (ha : HasSum a S) (K : ℕ) {b : ℕ → ℝ} {B : ℝ} (hb : HasSum b B)
    (hab : ∀ n, |a (n + (K + 1))| ≤ b n) : |S| ≤ ∑ k ∈ range (K + 1), |a k| + B := by
  have hT := (hasSum_nat_add_iff' (K + 1)).mpr ha
  have h1 := hT.norm_le_of_bounded hb (fun n => by rw [Real.norm_eq_abs]; exact hab n)
  rw [Real.norm_eq_abs] at h1
  have h2 : |∑ k ∈ range (K + 1), a k| ≤ ∑ k ∈ range (K + 1), |a k| := Finset.abs_sum_le_sum_abs _ _
  calc |S| = |∑ k ∈ range (K + 1), a k + (S - ∑ k ∈ range (K + 1), a k)| := by ring_nf
    _ ≤ |∑ k ∈ range (K + 1), a k| + |S - ∑ k ∈ range (K + 1), a k| := abs_add_le _ _
    _ ≤ ∑ k ∈ range (K + 1), |a k| + B := add_le_add h2 h1

/-- The geometric tail `Σ_n M (1/2)^{n + K + 1} = M (1/2)^K`. -/
theorem ty_hasSum_geom_tail (M : ℝ) (K : ℕ) :
    HasSum (fun n : ℕ => M * (1 / 2) ^ (n + (K + 1))) (M * (1 / 2) ^ K) := by
  have h := (hasSum_geometric_of_lt_one (r := (1 / 2 : ℝ)) (by norm_num) (by norm_num)).mul_left
    (M * (1 / 2) ^ (K + 1))
  have e1 : (fun n : ℕ => M * (1 / 2) ^ (K + 1) * (1 / 2 : ℝ) ^ n) = fun n => M * (1 / 2) ^ (n + (K + 1)) := by
    funext n
    rw [pow_add]
    ring
  have e2 : M * (1 / 2) ^ (K + 1) * (1 - 1 / 2 : ℝ)⁻¹ = M * (1 / 2) ^ K := by
    rw [pow_succ]
    norm_num
    ring
  rw [e1, e2] at h
  exact h

/-- `ρ^k ≤ 4 ρ² (1/2)^k` for `0 ≤ ρ ≤ 1/2` and `k ≥ 2`. -/
theorem ty_pow_le_geom2 {ρ : ℝ} (h0 : 0 ≤ ρ) (h1 : ρ ≤ 1 / 2) {k : ℕ} (hk : 2 ≤ k) :
    ρ ^ k ≤ 4 * ρ ^ 2 * (1 / 2) ^ k := by
  obtain ⟨m, rfl⟩ : ∃ m, k = m + 2 := ⟨k - 2, by omega⟩
  have hm : ρ ^ m ≤ (1 / 2) ^ m := pow_le_pow_left₀ h0 h1 m
  rw [pow_add, pow_add]
  have hρ2 : 0 ≤ ρ ^ 2 := sq_nonneg ρ
  nlinarith [mul_le_mul_of_nonneg_left hm hρ2]

/-- `ρ^k ≤ 2 ρ (1/2)^k` for `0 ≤ ρ ≤ 1/2` and `k ≥ 1`. -/
theorem ty_pow_le_geom1 {ρ : ℝ} (h0 : 0 ≤ ρ) (h1 : ρ ≤ 1 / 2) {k : ℕ} (hk : 1 ≤ k) :
    ρ ^ k ≤ 2 * ρ * (1 / 2) ^ k := by
  obtain ⟨m, rfl⟩ : ∃ m, k = m + 1 := ⟨k - 1, by omega⟩
  have hm : ρ ^ m ≤ (1 / 2) ^ m := pow_le_pow_left₀ h0 h1 m
  rw [pow_succ, pow_succ]
  nlinarith [mul_le_mul_of_nonneg_left hm h0]

set_option maxHeartbeats 1000000 in
/-- **(3.28), the `D_x` bound**, for general arrays (App Q l.763–769).  Hypotheses: the power series of `α_i` on
`|u| < R₀` with the printed bounds (3.6) on its coefficients `a_{k,i}` (`ca k i`); `N² ≤ 2^K` (true for
`K ≥ 2 log₂ N`, so the omitted `α` tail is `≤ CNf 2^{−K} ≤ C/N`); a slice point (`Σ_i (x_i − π_i) = 0`) at which the
centred Taylor statistics through order `K` are at most `z √N ‖·‖` (the defining property of `T_z` for these
members of `𝒮`); `z ≥ 1`; `|u| ≤ R₀/2`.  Conclusion: `|D_x(u)| ≤ C z (N^{−1/2} + ℓ u²)` with
`C = 3C_α + 1 + 16 C_α/R₀²`. -/
theorem eq_3_28_D {f : ℝ} (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (hN : 0 < N) {pm q : Fin N → ℝ}
    (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) {R₀ Cα : ℝ} (hR0 : 0 < R₀) (hR1 : R₀ ≤ 1) (hCα : 0 ≤ Cα)
    (ca : ℕ → Fin N → ℝ)
    (hrep : ∀ i, ∀ u : ℝ, |u| < R₀ → HasSum (fun k => ca k i * u ^ k) (alpha f (pm i) (q i) u))
    (hc0 : ∀ i, |ca 0 i| ≤ Cα / N) (hc1 : ∀ i, |ca 1 i - f| ≤ Cα * f / N)
    (hck : ∀ i k, 2 ≤ k → |ca k i| ≤ Cα * f / R₀ ^ k)
    {K : ℕ} (hK : (N : ℝ) ^ 2 ≤ 2 ^ K) {x : Fin N → Bool} (hslice : ∑ i, (bval (x i) - pm i) = 0)
    {z : ℝ} (hz : 1 ≤ z) (hT : ∀ k ≤ K, |linStat pm (ctr (ca k)) x| ≤ z * Real.sqrt N * ‖ctr (ca k)‖)
    {u : ℝ} (hu : |u| ≤ R₀ / 2) :
    |Dfun f pm q u x| ≤ (3 * Cα + 1 + 16 * Cα / R₀ ^ 2) * z * (1 / Real.sqrt N + ell f N * u ^ 2) := by
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  set s := Real.sqrt N with hs
  have hs1 : 1 ≤ s := by rw [hs, Real.one_le_sqrt]; exact hN1
  have hs0 : 0 < s := by linarith
  have hss : s ^ 2 = N := Real.sq_sqrt hNr.le
  have hpx : ∀ i, |bval (x i) - pm i| ≤ 1 := fun i => ty_abs_bval_sub_le (hp i).1 (hp i).2 _
  have hu1 : |u| < R₀ := by linarith
  have hu12 : |u| ≤ 1 / 2 := by linarith
  set ρ := |u| / R₀ with hρ
  have hρ0 : 0 ≤ ρ := by positivity
  have hρ1 : ρ ≤ 1 / 2 := by rw [hρ, div_le_iff₀ hR0]; linarith
  have hρu : ∀ k : ℕ, |u| ^ k = ρ ^ k * R₀ ^ k := fun k => by
    rw [hρ, div_pow, div_mul_cancel₀ _ (pow_pos hR0 k).ne']
  -- the series
  have hsum := ty_hasSum_linStat (pm := pm) (x := x) ca (fun i => alpha f (pm i) (q i) u)
    (fun i => hrep i u hu1)
  have hDe : Dfun f pm q u x = linStat pm (fun i => alpha f (pm i) (q i) u) x := Dfun_eq_linStat f pm q u x
  rw [← hDe] at hsum
  -- coefficient bounds for the tail (every order `k ≥ 1`)
  have hck' : ∀ i k, 1 ≤ k → |ca k i| ≤ (1 + Cα) * f / R₀ ^ k := by
    intro i k hk
    rcases Nat.lt_or_ge k 2 with h2 | h2
    · have hk1 : k = 1 := by omega
      subst hk1
      have h := hc1 i
      have hf' : Cα * f / N ≤ Cα * f := div_le_self (by positivity) hN1
      have hR' : (1 + Cα) * f ≤ (1 + Cα) * f / R₀ ^ 1 := by
        rw [pow_one, le_div_iff₀ hR0]
        nlinarith [mul_nonneg (show (0 : ℝ) ≤ 1 + Cα by linarith) hf0.le]
      have : |ca 1 i| ≤ f + Cα * f / N := by
        have := abs_sub_abs_le_abs_sub (ca 1 i) f
        rw [abs_of_pos hf0] at this
        linarith
      linarith
    · have h := hck i k h2
      have : Cα * f / R₀ ^ k ≤ (1 + Cα) * f / R₀ ^ k :=
        div_le_div_of_nonneg_right (by nlinarith) (pow_pos hR0 k).le
      linarith
  -- the tail bound
  have htail : ∀ n : ℕ, |linStat pm (ca (n + (K + 1))) x * u ^ (n + (K + 1))| ≤
      (N * ((1 + Cα) * f)) * (1 / 2) ^ (n + (K + 1)) := by
    intro n
    have hk : 1 ≤ n + (K + 1) := by omega
    have h1 := ty_linStat_le hpx (ca (n + (K + 1))) (fun i => hck' i (n + (K + 1)) hk)
    rw [abs_mul, abs_pow, hρu]
    have hR : 0 < R₀ ^ (n + (K + 1)) := pow_pos hR0 _
    have h2 : (N : ℝ) * ((1 + Cα) * f / R₀ ^ (n + (K + 1))) * (ρ ^ (n + (K + 1)) * R₀ ^ (n + (K + 1))) =
        N * ((1 + Cα) * f) * ρ ^ (n + (K + 1)) := by
      field_simp
    have h3 : ρ ^ (n + (K + 1)) ≤ (1 / 2) ^ (n + (K + 1)) := pow_le_pow_left₀ hρ0 hρ1 _
    calc |linStat pm (ca (n + (K + 1))) x| * (ρ ^ (n + (K + 1)) * R₀ ^ (n + (K + 1)))
        ≤ N * ((1 + Cα) * f / R₀ ^ (n + (K + 1))) * (ρ ^ (n + (K + 1)) * R₀ ^ (n + (K + 1))) :=
          mul_le_mul_of_nonneg_right h1 (by positivity)
      _ = N * ((1 + Cα) * f) * ρ ^ (n + (K + 1)) := h2
      _ ≤ N * ((1 + Cα) * f) * (1 / 2) ^ (n + (K + 1)) :=
          mul_le_mul_of_nonneg_left h3 (by positivity)
  have hsplit := ty_split_tail hsum K (ty_hasSum_geom_tail (N * ((1 + Cα) * f)) K) htail
  -- the tail value
  have h2K : (1 / 2 : ℝ) ^ K ≤ 1 / N ^ 2 := by
    rw [one_div_pow, one_div_le_one_div (by positivity) (by positivity)]
    exact hK
  have htv : (N : ℝ) * ((1 + Cα) * f) * (1 / 2) ^ K ≤ (1 + Cα) / (4 * s) := by
    have h1 : (N : ℝ) * ((1 + Cα) * f) * (1 / 2) ^ K ≤ (1 + Cα) * f / N := by
      calc (N : ℝ) * ((1 + Cα) * f) * (1 / 2) ^ K ≤ N * ((1 + Cα) * f) * (1 / N ^ 2) :=
            mul_le_mul_of_nonneg_left h2K (by positivity)
        _ = (1 + Cα) * f / N := by field_simp
    have h2 : (1 + Cα) * f / N ≤ (1 + Cα) / (4 * s) := by
      rw [div_le_div_iff₀ hNr (by positivity)]
      have hsN : s ≤ N := by nlinarith
      have h4 : f * (4 * s) ≤ N := by
        have := mul_le_mul_of_nonneg_right hf1 (show (0 : ℝ) ≤ 4 * s by positivity)
        linarith
      calc (1 + Cα) * f * (4 * s) = (1 + Cα) * (f * (4 * s)) := by ring
        _ ≤ (1 + Cα) * N := mul_le_mul_of_nonneg_left h4 (by linarith)
    linarith
  -- the bulk sum, term by term
  have hterm : ∀ k ∈ range (K + 1), |linStat pm (ca k) x * u ^ k| ≤
      z * s * ((if k = 0 then 2 * Cα / N else 0) + (if k = 1 then 2 * Cα * f * |u| / N else 0) +
        8 * Cα * f * ρ ^ 2 * (1 / 2) ^ k) := by
    intro k hk
    have hkK : k ≤ K := by have := Finset.mem_range.mp hk; omega
    rw [abs_mul, abs_pow, ← linStat_ctr hslice]
    have hTk := hT k hkK
    have hpos : 0 ≤ 8 * Cα * f * ρ ^ 2 * (1 / 2) ^ k := by positivity
    have hzs : 0 ≤ z * s := by positivity
    rcases Nat.lt_or_ge k 2 with h2 | h2
    · rcases Nat.lt_or_ge k 1 with h1 | h1
      · have hk0 : k = 0 := by omega
        subst hk0
        rw [if_pos rfl, if_neg (by norm_num), pow_zero, mul_one]
        have hn : ‖ctr (ca 0)‖ ≤ 2 * Cα / N := by
          have hn0 : ‖ca 0‖ ≤ Cα / N := ty_norm_le (by positivity) hc0
          calc ‖ctr (ca 0)‖ ≤ 2 * ‖ca 0‖ := norm_ctr_le_two _
            _ ≤ 2 * (Cα / N) := by linarith
            _ = 2 * Cα / N := by ring
        calc |linStat pm (ctr (ca 0)) x| ≤ z * s * ‖ctr (ca 0)‖ := hTk
          _ ≤ z * s * (2 * Cα / N) := mul_le_mul_of_nonneg_left hn hzs
          _ ≤ z * s * (2 * Cα / N + 0 + 8 * Cα * f * ρ ^ 2 * (1 / 2) ^ 0) := by
              apply mul_le_mul_of_nonneg_left _ hzs
              have : 0 ≤ 8 * Cα * f * ρ ^ 2 * (1 / 2 : ℝ) ^ 0 := by positivity
              linarith
      · have hk1 : k = 1 := by omega
        subst hk1
        rw [if_neg (by norm_num), if_pos rfl, pow_one]
        have hn : ‖ctr (ca 1)‖ ≤ 2 * Cα * f / N := by
          have hn0 : ‖fun i => ca 1 i - f‖ ≤ Cα * f / N := ty_norm_le (by positivity) hc1
          calc ‖ctr (ca 1)‖ ≤ 2 * ‖fun i => ca 1 i - f‖ := norm_ctr_le _ _
            _ ≤ 2 * (Cα * f / N) := by linarith
            _ = 2 * Cα * f / N := by ring
        have hb : |linStat pm (ctr (ca 1)) x| * |u| ≤ z * s * (2 * Cα * f / N) * |u| :=
          mul_le_mul_of_nonneg_right (hTk.trans (mul_le_mul_of_nonneg_left hn hzs)) (abs_nonneg u)
        have e : z * s * (2 * Cα * f / N) * |u| = z * s * (2 * Cα * f * |u| / N) := by ring
        rw [e] at hb
        have : 0 ≤ 8 * Cα * f * ρ ^ 2 * (1 / 2 : ℝ) ^ 1 := by positivity
        calc |linStat pm (ctr (ca 1)) x| * |u| ≤ z * s * (2 * Cα * f * |u| / N) := hb
          _ ≤ z * s * (0 + 2 * Cα * f * |u| / N + 8 * Cα * f * ρ ^ 2 * (1 / 2) ^ 1) := by
              apply mul_le_mul_of_nonneg_left _ hzs
              linarith
    · rw [if_neg (by omega), if_neg (by omega), zero_add, zero_add]
      have hn : ‖ctr (ca k)‖ ≤ 2 * (Cα * f / R₀ ^ k) := by
        have := norm_ctr_le_two (ca k)
        have hn0 : ‖ca k‖ ≤ Cα * f / R₀ ^ k := ty_norm_le (by positivity) fun i => hck i k h2
        linarith
      have hg := ty_pow_le_geom2 hρ0 hρ1 h2
      rw [hρu]
      have hR : 0 < R₀ ^ k := pow_pos hR0 k
      calc |linStat pm (ctr (ca k)) x| * (ρ ^ k * R₀ ^ k)
          ≤ z * s * (2 * (Cα * f / R₀ ^ k)) * (ρ ^ k * R₀ ^ k) :=
            mul_le_mul_of_nonneg_right (hTk.trans (mul_le_mul_of_nonneg_left hn hzs)) (by positivity)
        _ = z * s * (2 * Cα * f * ρ ^ k) := by field_simp
        _ ≤ z * s * (2 * Cα * f * (4 * ρ ^ 2 * (1 / 2) ^ k)) := by
            apply mul_le_mul_of_nonneg_left _ hzs
            exact mul_le_mul_of_nonneg_left hg (by positivity)
        _ = z * s * (8 * Cα * f * ρ ^ 2 * (1 / 2) ^ k) := by ring
  have hbulk : ∑ k ∈ range (K + 1), |linStat pm (ca k) x * u ^ k| ≤
      z * s * (2 * Cα / N + 2 * Cα * f * |u| / N + 16 * Cα * f * ρ ^ 2) := by
    refine (Finset.sum_le_sum hterm).trans ?_
    rw [← Finset.mul_sum]
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    rw [Finset.sum_add_distrib, Finset.sum_add_distrib, Finset.sum_ite_eq' (range (K + 1)) 0,
      Finset.sum_ite_eq' (range (K + 1)) 1, if_pos (Finset.mem_range.mpr (by omega)), ← Finset.mul_sum]
    have hg2 := sum_geometric_two_le (K + 1)
    have hc : 0 ≤ 8 * Cα * f * ρ ^ 2 := by positivity
    have h1 : (if 1 ∈ range (K + 1) then 2 * Cα * f * |u| / N else 0) ≤ 2 * Cα * f * |u| / N := by
      split_ifs
      · exact le_refl _
      · positivity
    nlinarith [mul_le_mul_of_nonneg_left hg2 hc]
  -- assembling
  have hz0 : 0 ≤ z := by linarith
  have hfu : f * |u| ≤ 1 / 8 := by nlinarith [abs_nonneg u]
  have hρ2 : ρ ^ 2 = u ^ 2 / R₀ ^ 2 := by rw [hρ, div_pow, sq_abs]
  have hell : ell f N = f * s := rfl
  have hA0 : 0 ≤ z * (1 / s) := by positivity
  have hB0 : 0 ≤ z * (f * s * u ^ 2) := by positivity
  have p1 : z * s * (2 * Cα / N) = 2 * Cα * (z * (1 / s)) := by
    first | (rw [← hss]; field_simp; ring) | (rw [← hss]; field_simp)
  have p2 : z * s * (2 * Cα * f * |u| / N) ≤ Cα / 4 * (z * (1 / s)) := by
    have e : z * s * (2 * Cα * f * |u| / N) = 2 * Cα * (f * |u|) * (z * (1 / s)) := by
      first | (rw [← hss]; field_simp; ring) | (rw [← hss]; field_simp)
    rw [e]
    have h := mul_le_mul_of_nonneg_left hfu (show 0 ≤ 2 * Cα by positivity)
    calc 2 * Cα * (f * |u|) * (z * (1 / s)) ≤ 2 * Cα * (1 / 8) * (z * (1 / s)) :=
          mul_le_mul_of_nonneg_right h hA0
      _ = Cα / 4 * (z * (1 / s)) := by ring
  have p3 : z * s * (16 * Cα * f * ρ ^ 2) = 16 * Cα / R₀ ^ 2 * (z * (f * s * u ^ 2)) := by
    first | (rw [hρ2]; field_simp; ring) | (rw [hρ2]; field_simp)
  have p4 : (1 + Cα) / (4 * s) ≤ (1 + Cα) / 4 * (z * (1 / s)) := by
    have e : (1 + Cα) / (4 * s) = (1 + Cα) / 4 * (1 * (1 / s)) := by
      first | (field_simp; ring) | field_simp
    rw [e]
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    exact mul_le_mul_of_nonneg_right hz (by positivity)
  rw [hell]
  have hX : 0 ≤ 16 * Cα / R₀ ^ 2 := by positivity
  calc |Dfun f pm q u x| ≤ ∑ k ∈ range (K + 1), |linStat pm (ca k) x * u ^ k| +
        N * ((1 + Cα) * f) * (1 / 2) ^ K := hsplit
    _ ≤ z * s * (2 * Cα / N + 2 * Cα * f * |u| / N + 16 * Cα * f * ρ ^ 2) + (1 + Cα) / (4 * s) :=
        add_le_add hbulk htv
    _ = z * s * (2 * Cα / N) + z * s * (2 * Cα * f * |u| / N) + z * s * (16 * Cα * f * ρ ^ 2) +
        (1 + Cα) / (4 * s) := by ring
    _ ≤ 2 * Cα * (z * (1 / s)) + Cα / 4 * (z * (1 / s)) + 16 * Cα / R₀ ^ 2 * (z * (f * s * u ^ 2)) +
        (1 + Cα) / 4 * (z * (1 / s)) := by
        rw [p1, p3]
        linarith [p2, p4]
    _ = (5 * Cα / 2 + 1 / 4) * (z * (1 / s)) + 16 * Cα / R₀ ^ 2 * (z * (f * s * u ^ 2)) := by ring
    _ ≤ (3 * Cα + 1 + 16 * Cα / R₀ ^ 2) * (z * (1 / s)) +
        (3 * Cα + 1 + 16 * Cα / R₀ ^ 2) * (z * (f * s * u ^ 2)) := by
        apply add_le_add
        · exact mul_le_mul_of_nonneg_right (by linarith) hA0
        · exact mul_le_mul_of_nonneg_right (by linarith) hB0
    _ = (3 * Cα + 1 + 16 * Cα / R₀ ^ 2) * z * (1 / s + f * s * u ^ 2) := by ring

set_option maxHeartbeats 1000000 in
/-- **(3.28), the `Y_x` bound**, for general arrays (App Q l.763–769).  Hypotheses: the power series of `b_i` on
`|u| < R₀` with the printed coefficient bounds (3.11), `|β_{0,i}| ≤ C/N²` (the refined constant-coefficient bound,
which gives the `N^{−1}` inside the parenthesis) and `|β_{k,i}| ≤ C R₀^{−k}/N` (`k ≥ 1`); `N² ≤ 2^K` (the omitted `b`
tail is `≤ C 2^{−K}`); a slice point at which the centred statistics `ctr β_k`, `k ≤ K`, are at most `z √N ‖·‖`;
`z ≥ 1`; `|u| ≤ R₀/2`.  Conclusion: `|Y_x(u)| ≤ C z (|u| + N^{−1})/√N`, `C = 3C_β + 8C_β/R₀`. -/
theorem eq_3_28_Y {f : ℝ} (hN : 0 < N) {pm q : Fin N → ℝ} (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1)
    {R₀ Cβ : ℝ} (hR0 : 0 < R₀) (hR1 : R₀ ≤ 1) (hCβ : 0 ≤ Cβ) (cb : ℕ → Fin N → ℝ)
    (hrep : ∀ i, ∀ u : ℝ, |u| < R₀ → HasSum (fun k => cb k i * u ^ k) (bcoef f pm q u i))
    (hc0 : ∀ i, |cb 0 i| ≤ Cβ / N ^ 2) (hck : ∀ i k, 1 ≤ k → |cb k i| ≤ Cβ / (R₀ ^ k * N))
    {K : ℕ} (hK : (N : ℝ) ^ 2 ≤ 2 ^ K) {x : Fin N → Bool} (hslice : ∑ i, (bval (x i) - pm i) = 0)
    {z : ℝ} (hz : 1 ≤ z) (hT : ∀ k ≤ K, |linStat pm (ctr (cb k)) x| ≤ z * Real.sqrt N * ‖ctr (cb k)‖)
    {u : ℝ} (hu : |u| ≤ R₀ / 2) :
    |Yfun f pm q u x| ≤ (3 * Cβ + 8 * Cβ / R₀) * z * (|u| + 1 / N) / Real.sqrt N := by
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  set s := Real.sqrt N with hs
  have hs1 : 1 ≤ s := by rw [hs, Real.one_le_sqrt]; exact hN1
  have hs0 : 0 < s := by linarith
  have hss : s ^ 2 = N := Real.sq_sqrt hNr.le
  have hpx : ∀ i, |bval (x i) - pm i| ≤ 1 := fun i => ty_abs_bval_sub_le (hp i).1 (hp i).2 _
  have hu1 : |u| < R₀ := by linarith
  set ρ := |u| / R₀ with hρ
  have hρ0 : 0 ≤ ρ := by positivity
  have hρ1 : ρ ≤ 1 / 2 := by rw [hρ, div_le_iff₀ hR0]; linarith
  have hρu : ∀ k : ℕ, |u| ^ k = ρ ^ k * R₀ ^ k := fun k => by
    rw [hρ, div_pow, div_mul_cancel₀ _ (pow_pos hR0 k).ne']
  have hsum := ty_hasSum_linStat (pm := pm) (x := x) cb (fun i => bcoef f pm q u i) (fun i => hrep i u hu1)
  rw [← Yfun_eq_linStat] at hsum
  -- the tail
  have htail : ∀ n : ℕ, |linStat pm (cb (n + (K + 1))) x * u ^ (n + (K + 1))| ≤ Cβ * (1 / 2) ^ (n + (K + 1)) := by
    intro n
    have hk : 1 ≤ n + (K + 1) := by omega
    have h1 := ty_linStat_le hpx (cb (n + (K + 1))) (fun i => hck i (n + (K + 1)) hk)
    rw [abs_mul, abs_pow, hρu]
    have hR : 0 < R₀ ^ (n + (K + 1)) := pow_pos hR0 _
    have h2 : (N : ℝ) * (Cβ / (R₀ ^ (n + (K + 1)) * N)) * (ρ ^ (n + (K + 1)) * R₀ ^ (n + (K + 1))) =
        Cβ * ρ ^ (n + (K + 1)) := by
      field_simp
    have h3 : ρ ^ (n + (K + 1)) ≤ (1 / 2) ^ (n + (K + 1)) := pow_le_pow_left₀ hρ0 hρ1 _
    calc |linStat pm (cb (n + (K + 1))) x| * (ρ ^ (n + (K + 1)) * R₀ ^ (n + (K + 1)))
        ≤ N * (Cβ / (R₀ ^ (n + (K + 1)) * N)) * (ρ ^ (n + (K + 1)) * R₀ ^ (n + (K + 1))) :=
          mul_le_mul_of_nonneg_right h1 (by positivity)
      _ = Cβ * ρ ^ (n + (K + 1)) := h2
      _ ≤ Cβ * (1 / 2) ^ (n + (K + 1)) := mul_le_mul_of_nonneg_left h3 hCβ
  have hsplit := ty_split_tail hsum K (ty_hasSum_geom_tail Cβ K) htail
  have h2K : (1 / 2 : ℝ) ^ K ≤ 1 / N ^ 2 := by
    rw [one_div_pow, one_div_le_one_div (by positivity) (by positivity)]
    exact hK
  have htv : Cβ * (1 / 2) ^ K ≤ Cβ / N ^ 2 := by
    calc Cβ * (1 / 2) ^ K ≤ Cβ * (1 / N ^ 2) := mul_le_mul_of_nonneg_left h2K hCβ
      _ = Cβ / N ^ 2 := by ring
  -- the bulk sum
  have hterm : ∀ k ∈ range (K + 1), |linStat pm (cb k) x * u ^ k| ≤
      z * s * ((if k = 0 then 2 * Cβ / N ^ 2 else 0) + 4 * Cβ * ρ / N * (1 / 2) ^ k) := by
    intro k hk
    have hkK : k ≤ K := by have := Finset.mem_range.mp hk; omega
    rw [abs_mul, abs_pow, ← linStat_ctr hslice]
    have hTk := hT k hkK
    have hzs : 0 ≤ z * s := by positivity
    rcases Nat.lt_or_ge k 1 with h1 | h1
    · have hk0 : k = 0 := by omega
      subst hk0
      rw [if_pos rfl, pow_zero, mul_one]
      have hn : ‖ctr (cb 0)‖ ≤ 2 * Cβ / N ^ 2 := by
        have hn0 : ‖cb 0‖ ≤ Cβ / N ^ 2 := ty_norm_le (by positivity) hc0
        calc ‖ctr (cb 0)‖ ≤ 2 * ‖cb 0‖ := norm_ctr_le_two _
          _ ≤ 2 * (Cβ / N ^ 2) := by linarith
          _ = 2 * Cβ / N ^ 2 := by ring
      have : 0 ≤ 4 * Cβ * ρ / N * (1 / 2 : ℝ) ^ 0 := by positivity
      calc |linStat pm (ctr (cb 0)) x| ≤ z * s * ‖ctr (cb 0)‖ := hTk
        _ ≤ z * s * (2 * Cβ / N ^ 2) := mul_le_mul_of_nonneg_left hn hzs
        _ ≤ z * s * (2 * Cβ / N ^ 2 + 4 * Cβ * ρ / N * (1 / 2) ^ 0) := by
            apply mul_le_mul_of_nonneg_left _ hzs
            linarith
    · rw [if_neg (by omega), zero_add]
      have hn : ‖ctr (cb k)‖ ≤ 2 * (Cβ / (R₀ ^ k * N)) := by
        have hn0 : ‖cb k‖ ≤ Cβ / (R₀ ^ k * N) := ty_norm_le (by positivity) fun i => hck i k h1
        calc ‖ctr (cb k)‖ ≤ 2 * ‖cb k‖ := norm_ctr_le_two _
          _ ≤ 2 * (Cβ / (R₀ ^ k * N)) := by linarith
      have hg := ty_pow_le_geom1 hρ0 hρ1 h1
      rw [hρu]
      have hR : 0 < R₀ ^ k := pow_pos hR0 k
      calc |linStat pm (ctr (cb k)) x| * (ρ ^ k * R₀ ^ k)
          ≤ z * s * (2 * (Cβ / (R₀ ^ k * N))) * (ρ ^ k * R₀ ^ k) :=
            mul_le_mul_of_nonneg_right (hTk.trans (mul_le_mul_of_nonneg_left hn hzs)) (by positivity)
        _ = z * s * (2 * Cβ / N * ρ ^ k) := by field_simp
        _ ≤ z * s * (2 * Cβ / N * (2 * ρ * (1 / 2) ^ k)) := by
            apply mul_le_mul_of_nonneg_left _ hzs
            exact mul_le_mul_of_nonneg_left hg (by positivity)
        _ = z * s * (4 * Cβ * ρ / N * (1 / 2) ^ k) := by ring
  have hbulk : ∑ k ∈ range (K + 1), |linStat pm (cb k) x * u ^ k| ≤
      z * s * (2 * Cβ / N ^ 2 + 8 * Cβ * ρ / N) := by
    refine (Finset.sum_le_sum hterm).trans ?_
    rw [← Finset.mul_sum]
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    rw [Finset.sum_add_distrib, Finset.sum_ite_eq' (range (K + 1)) 0,
      if_pos (Finset.mem_range.mpr (by omega)), ← Finset.mul_sum]
    have hg2 := sum_geometric_two_le (K + 1)
    have hc : 0 ≤ 4 * Cβ * ρ / N := by positivity
    have := mul_le_mul_of_nonneg_left hg2 hc
    have e8 : 4 * Cβ * ρ / N * 2 = 8 * Cβ * ρ / N := by ring
    linarith
  -- assembling
  have hz0 : 0 ≤ z := by linarith
  have hA0 : 0 ≤ z * (1 / s ^ 3) := by positivity
  have hB0 : 0 ≤ z * (|u| / s) := by positivity
  have p1 : z * s * (2 * Cβ / N ^ 2) = 2 * Cβ * (z * (1 / s ^ 3)) := by
    first | (rw [← hss]; field_simp; ring) | (rw [← hss]; field_simp)
  have p2 : z * s * (8 * Cβ * ρ / N) = 8 * Cβ / R₀ * (z * (|u| / s)) := by
    first | (rw [hρ, ← hss]; field_simp; ring) | (rw [hρ, ← hss]; field_simp)
  have p3 : Cβ / N ^ 2 ≤ Cβ * (z * (1 / s ^ 3)) := by
    have e : Cβ / N ^ 2 = Cβ * ((1 / s) * (1 / s ^ 3)) := by
      first | (rw [← hss]; field_simp; ring) | (rw [← hss]; field_simp)
    rw [e]
    apply mul_le_mul_of_nonneg_left _ hCβ
    apply mul_le_mul_of_nonneg_right _ (by positivity)
    have : 1 / s ≤ 1 := by rw [div_le_one hs0]; exact hs1
    linarith
  have hfin : (3 * Cβ + 8 * Cβ / R₀) * z * (|u| + 1 / N) / s =
      (3 * Cβ + 8 * Cβ / R₀) * (z * (1 / s ^ 3)) + (3 * Cβ + 8 * Cβ / R₀) * (z * (|u| / s)) := by
    first | (rw [← hss]; field_simp; ring) | (rw [← hss]; field_simp)
  rw [hfin]
  have hX : 0 ≤ 8 * Cβ / R₀ := by positivity
  calc |Yfun f pm q u x| ≤ ∑ k ∈ range (K + 1), |linStat pm (cb k) x * u ^ k| + Cβ * (1 / 2) ^ K := hsplit
    _ ≤ z * s * (2 * Cβ / N ^ 2 + 8 * Cβ * ρ / N) + Cβ / N ^ 2 := add_le_add hbulk htv
    _ = z * s * (2 * Cβ / N ^ 2) + z * s * (8 * Cβ * ρ / N) + Cβ / N ^ 2 := by ring
    _ ≤ 2 * Cβ * (z * (1 / s ^ 3)) + 8 * Cβ / R₀ * (z * (|u| / s)) + Cβ * (z * (1 / s ^ 3)) := by
        rw [p1, p2]
        linarith [p3]
    _ = 3 * Cβ * (z * (1 / s ^ 3)) + 8 * Cβ / R₀ * (z * (|u| / s)) := by ring
    _ ≤ (3 * Cβ + 8 * Cβ / R₀) * (z * (1 / s ^ 3)) + (3 * Cβ + 8 * Cβ / R₀) * (z * (|u| / s)) := by
        apply add_le_add
        · exact mul_le_mul_of_nonneg_right (by linarith) hA0
        · exact mul_le_mul_of_nonneg_right (by linarith) hB0

/-! ## §5 (3.29) and (3.30): the real tails -/

/-- The mean-value bound `|α_i(u) − α_i(v)| ≤ C f |u − v|` from `|α_i'| ≤ C f` ((3.7)). -/
theorem ty_alpha_lip {f pm q C₇ : ℝ} (hf0 : 0 < f) (hf1 : f < 1) (hp0 : 0 ≤ pm) (hp1 : pm ≤ 1)
    (hq0 : 0 < q) (hq1 : q < 1) (hd : ∀ u, |deriv (alpha f pm q) u| ≤ C₇ * f) (u v : ℝ) :
    |alpha f pm q u - alpha f pm q v| ≤ C₇ * f * |u - v| := by
  have h := Convex.norm_image_sub_le_of_norm_deriv_le (𝕜 := ℝ) (s := Set.univ) (f := alpha f pm q)
    (C := C₇ * f) (fun y _ => (hasDerivAt_alpha hf0 hf1 hp0 hp1 hq0 hq1 y).differentiableAt)
    (fun y _ => by rw [Real.norm_eq_abs]; exact hd y) convex_univ (Set.mem_univ v) (Set.mem_univ u)
  simpa only [Real.norm_eq_abs] using h

/-- **The grid has mesh `1/N`** (App Q l.751): every `u` with `r₀ ≤ |u| ≤ L` is within `1/N` of a grid point. -/
theorem typGrid_cover (hN : 0 < N) {r₀ L u : ℝ} (hr₀ : 0 ≤ r₀) (h1 : r₀ ≤ |u|) (h2 : |u| ≤ L) :
    ∃ v ∈ typGrid N r₀ L, |u - v| ≤ 1 / N := by
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  rcases le_or_gt 0 u with hu | hu
  · rw [abs_of_nonneg hu] at h1 h2
    have h0 : 0 ≤ (N : ℝ) * (u - r₀) := mul_nonneg hNr.le (by linarith)
    have hgle : (⌊(N : ℝ) * (u - r₀)⌋₊ : ℝ) ≤ N * (u - r₀) := Nat.floor_le h0
    have hglt : (N : ℝ) * (u - r₀) < ⌊(N : ℝ) * (u - r₀)⌋₊ + 1 := Nat.lt_floor_add_one _
    have hgG : ⌊(N : ℝ) * (u - r₀)⌋₊ ≤ ⌈(N : ℝ) * (L - r₀)⌉₊ := by
      have h3 : (N : ℝ) * (u - r₀) ≤ N * (L - r₀) := mul_le_mul_of_nonneg_left (by linarith) hNr.le
      have : (⌊(N : ℝ) * (u - r₀)⌋₊ : ℝ) ≤ ⌈(N : ℝ) * (L - r₀)⌉₊ := le_trans hgle (le_trans h3 (Nat.le_ceil _))
      exact_mod_cast this
    refine ⟨r₀ + (⌊(N : ℝ) * (u - r₀)⌋₊ : ℝ) / N, ?_, ?_⟩
    · unfold typGrid
      exact Finset.mem_union_left _ (Finset.mem_image.mpr ⟨⌊(N : ℝ) * (u - r₀)⌋₊,
        Finset.mem_range.mpr (by omega), rfl⟩)
    · have e : u - (r₀ + (⌊(N : ℝ) * (u - r₀)⌋₊ : ℝ) / N) = ((N : ℝ) * (u - r₀) - ⌊(N : ℝ) * (u - r₀)⌋₊) / N := by
        field_simp
        ring
      rw [e, abs_div, abs_of_pos hNr, abs_of_nonneg (by linarith)]
      exact div_le_div_of_nonneg_right (by linarith) hNr.le
  · rw [abs_of_neg hu] at h1 h2
    have h0 : 0 ≤ (N : ℝ) * (-u - r₀) := mul_nonneg hNr.le (by linarith)
    have hgle : (⌊(N : ℝ) * (-u - r₀)⌋₊ : ℝ) ≤ N * (-u - r₀) := Nat.floor_le h0
    have hglt : (N : ℝ) * (-u - r₀) < ⌊(N : ℝ) * (-u - r₀)⌋₊ + 1 := Nat.lt_floor_add_one _
    have hgG : ⌊(N : ℝ) * (-u - r₀)⌋₊ ≤ ⌈(N : ℝ) * (L - r₀)⌉₊ := by
      have h3 : (N : ℝ) * (-u - r₀) ≤ N * (L - r₀) := mul_le_mul_of_nonneg_left (by linarith) hNr.le
      have : (⌊(N : ℝ) * (-u - r₀)⌋₊ : ℝ) ≤ ⌈(N : ℝ) * (L - r₀)⌉₊ :=
        le_trans hgle (le_trans h3 (Nat.le_ceil _))
      exact_mod_cast this
    refine ⟨-(r₀ + (⌊(N : ℝ) * (-u - r₀)⌋₊ : ℝ) / N), ?_, ?_⟩
    · unfold typGrid
      exact Finset.mem_union_right _ (Finset.mem_image.mpr ⟨⌊(N : ℝ) * (-u - r₀)⌋₊,
        Finset.mem_range.mpr (by omega), rfl⟩)
    · have e : u - -(r₀ + (⌊(N : ℝ) * (-u - r₀)⌋₊ : ℝ) / N) =
          -(((N : ℝ) * (-u - r₀) - ⌊(N : ℝ) * (-u - r₀)⌋₊) / N) := by
        field_simp
        ring
      rw [e, abs_neg, abs_div, abs_of_pos hNr, abs_of_nonneg (by linarith)]
      exact div_le_div_of_nonneg_right (by linarith) hNr.le

/-- The statistic is linear in its coefficient vector. -/
theorem linStat_sub (pm c d : Fin N → ℝ) (x : Fin N → Bool) :
    linStat pm c x - linStat pm d x = linStat pm (fun i => c i - d i) x := by
  unfold linStat
  rw [← Finset.sum_sub_distrib]
  exact Finset.sum_congr rfl fun i _ => by ring

set_option maxHeartbeats 1000000 in
/-- **(3.29)** (App Q l.771–775), for general arrays: `|D_x(u)| ≤ C z ℓ` for every real `u`.  Hypotheses: (3.7) as
printed (`|α_i(u)| ≤ C f`, `|α_i'(u)| ≤ C f` for all real `u`, and the tails `|α_i(u) − α_i(±∞)| ≤ C f e^{−|u|+C}`),
the bulk bound (3.28) on `|u| ≤ r₀`, the grid to `L ≥ log N + C`, and the membership of the grid and limiting
vectors in the typical set (`|Y_c(x)| ≤ z √N ‖c‖` for those `c ∈ 𝒮`); `z ≥ 1`, `ℓ ≥ 1`.  At grid points
`|D_x(u_g)| ≤ C z ℓ`; interpolation adds `≤ C f` (mesh `1/N`); beyond the last grid point the comparison with the
limit at infinity adds `≤ C f`.  The constant is `2C_B + 2C₇ + 2C_t`. -/
theorem eq_3_29 {f : ℝ} (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) (hN : 0 < N) {pm q : Fin N → ℝ}
    (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1) {C₇ Ct : ℝ} (hC₇ : 0 ≤ C₇) (hCt : 0 ≤ Ct)
    (hα : ∀ i u, |alpha f (pm i) (q i) u| ≤ C₇ * f)
    (hα' : ∀ i u, |deriv (alpha f (pm i) (q i)) u| ≤ C₇ * f)
    (hαt : ∀ i u, (0 ≤ u → |alpha f (pm i) (q i) u - (logit ((1 - f) * pm i + f) - logit (q i))| ≤
          Ct * f * Real.exp (-|u| + Ct)) ∧
        (u ≤ 0 → |alpha f (pm i) (q i) u - (logit ((1 - f) * pm i) - logit (q i))| ≤
          Ct * f * Real.exp (-|u| + Ct)))
    {r₀ L : ℝ} (hr₀ : 0 ≤ r₀) (hr₀1 : r₀ ≤ 1) (hL : Real.log N + Ct ≤ L)
    {x : Fin N → Bool} {z : ℝ} (hz : 1 ≤ z) (hℓ : 1 ≤ ell f N)
    (hgrid : ∀ v ∈ typGrid N r₀ L, |linStat pm (alphaVec f pm q v) x| ≤ z * Real.sqrt N * ‖alphaVec f pm q v‖)
    (htop : |linStat pm (alphaTop f pm q) x| ≤ z * Real.sqrt N * ‖alphaTop f pm q‖)
    (hbot : |linStat pm (alphaBot f pm q) x| ≤ z * Real.sqrt N * ‖alphaBot f pm q‖)
    {CB : ℝ} (hCB : 0 ≤ CB)
    (hbulk : ∀ u, |u| ≤ r₀ → |Dfun f pm q u x| ≤ CB * z * (1 / Real.sqrt N + ell f N * u ^ 2)) :
    ∀ u, |Dfun f pm q u x| ≤ (2 * CB + 2 * C₇ + 2 * Ct) * z * ell f N := by
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hf1' : f < 1 := by linarith
  have hpx : ∀ i, |bval (x i) - pm i| ≤ 1 := fun i => ty_abs_bval_sub_le (hp i).1 (hp i).2 _
  set s := Real.sqrt N with hs
  have hs1 : 1 ≤ s := by rw [hs, Real.one_le_sqrt]; exact hN1
  have hell : ell f N = f * s := rfl
  have hfl : f ≤ ell f N := by rw [hell]; nlinarith
  have hz0 : 0 ≤ z := by linarith
  have hl0 : 0 ≤ ell f N := by linarith
  have hzl : f ≤ z * ell f N := by nlinarith
  have hzl1 : 0 ≤ z * ell f N := by positivity
  have hlog0 : 0 ≤ Real.log N := Real.log_nonneg hN1
  -- `‖α(±∞)‖ ≤ (C₇ + C_t) f`
  have htopn : ‖alphaTop f pm q‖ ≤ (C₇ + Ct) * f := by
    refine ty_norm_le (by positivity) fun i => ?_
    have h1 := (hαt i Ct).1 hCt
    rw [abs_of_nonneg hCt, show -Ct + Ct = (0 : ℝ) by ring, Real.exp_zero, mul_one] at h1
    have h2 := hα i Ct
    have e : alphaTop f pm q i = alpha f (pm i) (q i) Ct -
        (alpha f (pm i) (q i) Ct - (logit ((1 - f) * pm i + f) - logit (q i))) := by
      unfold alphaTop
      ring
    rw [e]
    calc |alpha f (pm i) (q i) Ct - (alpha f (pm i) (q i) Ct - (logit ((1 - f) * pm i + f) - logit (q i)))|
        ≤ |alpha f (pm i) (q i) Ct| +
          |alpha f (pm i) (q i) Ct - (logit ((1 - f) * pm i + f) - logit (q i))| := ty_abs_sub_le _ _
      _ ≤ C₇ * f + Ct * f := add_le_add h2 h1
      _ = (C₇ + Ct) * f := by ring
  have hbotn : ‖alphaBot f pm q‖ ≤ (C₇ + Ct) * f := by
    refine ty_norm_le (by positivity) fun i => ?_
    have h1 := (hαt i (-Ct)).2 (by linarith)
    rw [abs_neg, abs_of_nonneg hCt, show -Ct + Ct = (0 : ℝ) by ring, Real.exp_zero, mul_one] at h1
    have h2 := hα i (-Ct)
    have e : alphaBot f pm q i = alpha f (pm i) (q i) (-Ct) -
        (alpha f (pm i) (q i) (-Ct) - (logit ((1 - f) * pm i) - logit (q i))) := by
      unfold alphaBot
      ring
    rw [e]
    calc |alpha f (pm i) (q i) (-Ct) - (alpha f (pm i) (q i) (-Ct) - (logit ((1 - f) * pm i) - logit (q i)))|
        ≤ |alpha f (pm i) (q i) (-Ct)| +
          |alpha f (pm i) (q i) (-Ct) - (logit ((1 - f) * pm i) - logit (q i))| := ty_abs_sub_le _ _
      _ ≤ C₇ * f + Ct * f := add_le_add h2 h1
      _ = (C₇ + Ct) * f := by ring
  intro u
  rw [Dfun_eq_linStat]
  have hbig : 0 ≤ 2 * CB * z * ell f N := by positivity
  have hbig2 : 0 ≤ 2 * C₇ * z * ell f N := by positivity
  have hbig3 : 0 ≤ 2 * Ct * z * ell f N := by positivity
  have hexpand : (2 * CB + 2 * C₇ + 2 * Ct) * z * ell f N =
      2 * CB * z * ell f N + 2 * C₇ * z * ell f N + 2 * Ct * z * ell f N := by ring
  rw [hexpand]
  by_cases hb : |u| ≤ r₀
  · -- the bulk, from (3.28)
    have h := hbulk u hb
    rw [Dfun_eq_linStat] at h
    have hu2 : ell f N * u ^ 2 ≤ ell f N := by
      have : u ^ 2 ≤ 1 := by
        have := abs_le.mp (hb.trans hr₀1)
        nlinarith
      nlinarith
    have hinv : 1 / s ≤ ell f N := le_trans (by rw [div_le_one (by linarith)]; exact hs1) hℓ
    have : CB * z * (1 / s + ell f N * u ^ 2) ≤ 2 * CB * z * ell f N := by
      have h3 : 1 / s + ell f N * u ^ 2 ≤ 2 * ell f N := by linarith
      calc CB * z * (1 / s + ell f N * u ^ 2) ≤ CB * z * (2 * ell f N) :=
            mul_le_mul_of_nonneg_left h3 (by positivity)
        _ = 2 * CB * z * ell f N := by ring
    linarith
  by_cases hg : |u| ≤ L
  · -- the grid
    obtain ⟨v, hv, huv⟩ := typGrid_cover hN hr₀ (le_of_lt (not_le.mp hb)) hg
    have hdiff : |linStat pm (fun i => alphaVec f pm q u i - alphaVec f pm q v i) x| ≤ N * (C₇ * f / N) := by
      refine ty_linStat_le hpx _ fun i => ?_
      have := ty_alpha_lip hf0 hf1' (hp i).1 (hp i).2 (hq i).1 (hq i).2 (hα' i) u v
      unfold alphaVec
      calc |alpha f (pm i) (q i) u - alpha f (pm i) (q i) v| ≤ C₇ * f * |u - v| := this
        _ ≤ C₇ * f * (1 / N) := mul_le_mul_of_nonneg_left huv (by positivity)
        _ = C₇ * f / N := by ring
    have hNC : (N : ℝ) * (C₇ * f / N) = C₇ * f := by field_simp
    rw [hNC] at hdiff
    have hvn : ‖alphaVec f pm q v‖ ≤ C₇ * f := ty_norm_le (by positivity) fun i => hα i v
    have hv1 := (hgrid v hv).trans (mul_le_mul_of_nonneg_left hvn (by positivity))
    have hsplit : linStat pm (alphaVec f pm q u) x =
        linStat pm (alphaVec f pm q v) x + linStat pm (fun i => alphaVec f pm q u i - alphaVec f pm q v i) x := by
      rw [← linStat_sub]
      ring
    have e : z * s * (C₇ * f) = C₇ * (z * ell f N) := by rw [hell]; ring
    rw [hsplit]
    calc |linStat pm (alphaVec f pm q v) x + linStat pm (fun i => alphaVec f pm q u i - alphaVec f pm q v i) x|
        ≤ |linStat pm (alphaVec f pm q v) x| + |linStat pm (fun i => alphaVec f pm q u i - alphaVec f pm q v i) x| :=
          abs_add_le _ _
      _ ≤ z * s * (C₇ * f) + C₇ * f := add_le_add hv1 hdiff
      _ ≤ 2 * CB * z * ell f N + 2 * C₇ * z * ell f N + 2 * Ct * z * ell f N := by
          rw [e]
          have := mul_le_mul_of_nonneg_left hzl hC₇
          linarith
  · -- beyond the last grid point: compare with the limit at infinity
    have hLu : L < |u| := not_le.mp hg
    have hexp : Real.exp (-|u| + Ct) ≤ 1 / N := by
      rw [one_div, ← Real.exp_log hNr, ← Real.exp_neg]
      exact Real.exp_le_exp.mpr (by linarith)
    rcases le_or_gt 0 u with hu | hu
    · have hdiff : |linStat pm (fun i => alphaVec f pm q u i - alphaTop f pm q i) x| ≤ N * (Ct * f / N) := by
        refine ty_linStat_le hpx _ fun i => ?_
        have h := (hαt i u).1 hu
        unfold alphaVec alphaTop
        calc |alpha f (pm i) (q i) u - (logit ((1 - f) * pm i + f) - logit (q i))| ≤
              Ct * f * Real.exp (-|u| + Ct) := h
          _ ≤ Ct * f * (1 / N) := mul_le_mul_of_nonneg_left hexp (by positivity)
          _ = Ct * f / N := by ring
      have hNC : (N : ℝ) * (Ct * f / N) = Ct * f := by field_simp
      rw [hNC] at hdiff
      have hv1 := htop.trans (mul_le_mul_of_nonneg_left htopn (by positivity))
      have hsplit : linStat pm (alphaVec f pm q u) x =
          linStat pm (alphaTop f pm q) x + linStat pm (fun i => alphaVec f pm q u i - alphaTop f pm q i) x := by
        rw [← linStat_sub]
        ring
      have e : z * s * ((C₇ + Ct) * f) = (C₇ + Ct) * (z * ell f N) := by rw [hell]; ring
      rw [hsplit]
      calc |linStat pm (alphaTop f pm q) x + linStat pm (fun i => alphaVec f pm q u i - alphaTop f pm q i) x|
          ≤ |linStat pm (alphaTop f pm q) x| + |linStat pm (fun i => alphaVec f pm q u i - alphaTop f pm q i) x| :=
            abs_add_le _ _
        _ ≤ z * s * ((C₇ + Ct) * f) + Ct * f := add_le_add hv1 hdiff
        _ ≤ 2 * CB * z * ell f N + 2 * C₇ * z * ell f N + 2 * Ct * z * ell f N := by
            rw [e]
            have := mul_le_mul_of_nonneg_left hzl hCt
            linarith
    · have hdiff : |linStat pm (fun i => alphaVec f pm q u i - alphaBot f pm q i) x| ≤ N * (Ct * f / N) := by
        refine ty_linStat_le hpx _ fun i => ?_
        have h := (hαt i u).2 hu.le
        unfold alphaVec alphaBot
        calc |alpha f (pm i) (q i) u - (logit ((1 - f) * pm i) - logit (q i))| ≤
              Ct * f * Real.exp (-|u| + Ct) := h
          _ ≤ Ct * f * (1 / N) := mul_le_mul_of_nonneg_left hexp (by positivity)
          _ = Ct * f / N := by ring
      have hNC : (N : ℝ) * (Ct * f / N) = Ct * f := by field_simp
      rw [hNC] at hdiff
      have hv1 := hbot.trans (mul_le_mul_of_nonneg_left hbotn (by positivity))
      have hsplit : linStat pm (alphaVec f pm q u) x =
          linStat pm (alphaBot f pm q) x + linStat pm (fun i => alphaVec f pm q u i - alphaBot f pm q i) x := by
        rw [← linStat_sub]
        ring
      have e : z * s * ((C₇ + Ct) * f) = (C₇ + Ct) * (z * ell f N) := by rw [hell]; ring
      rw [hsplit]
      calc |linStat pm (alphaBot f pm q) x + linStat pm (fun i => alphaVec f pm q u i - alphaBot f pm q i) x|
          ≤ |linStat pm (alphaBot f pm q) x| + |linStat pm (fun i => alphaVec f pm q u i - alphaBot f pm q i) x| :=
            abs_add_le _ _
        _ ≤ z * s * ((C₇ + Ct) * f) + Ct * f := add_le_add hv1 hdiff
        _ ≤ 2 * CB * z * ell f N + 2 * C₇ * z * ell f N + 2 * Ct * z * ell f N := by
            rw [e]
            have := mul_le_mul_of_nonneg_left hzl hCt
            linarith

/-- **(3.30)** (App Q l.776–781), for general arrays: from (3.8) (`A(u) ≤ C/N − c f² N min(u², 1)`) and (3.29)
(`|D_x(u)| ≤ C₂₉ z ℓ`), if `C₂₉ z ≤ (c r₀²/4) ℓ` (this is `z ≤ c₂ ℓ` with `c₂ = c r₀²/(4C₂₉)`: "`c₂` is chosen
after `r₀`") and `C ≤ (c r₀²/4) ℓ²` (a threshold on `ℓ`), then `A(u) + D_x(u) ≤ −c' ℓ²` for `|u| ≥ r₀`, with
`c' = c r₀²/2`. -/
theorem eq_3_30 (hN : 0 < N) {f : ℝ} {pm q : Fin N → ℝ} {x : Fin N → Bool} {C₈ c₈ : ℝ} (hc₈ : 0 < c₈)
    (hA : ∀ u, Afun f pm q u ≤ C₈ / N - c₈ * f ^ 2 * N * min (u ^ 2) 1)
    {C₂₉ z : ℝ} (hD : ∀ u, |Dfun f pm q u x| ≤ C₂₉ * z * ell f N) {r₀ : ℝ} (hr₀ : 0 < r₀) (hr₀1 : r₀ ≤ 1)
    (hz : C₂₉ * z ≤ c₈ * r₀ ^ 2 / 4 * ell f N) (hℓ : C₈ ≤ c₈ * r₀ ^ 2 / 4 * ell f N ^ 2)
    (hℓ0 : 0 ≤ ell f N) (hC₈ : 0 ≤ C₈) :
    ∀ u, r₀ ≤ |u| → Afun f pm q u + Dfun f pm q u x ≤ -(c₈ * r₀ ^ 2 / 2 * ell f N ^ 2) := by
  intro u hu
  have hN1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hl2 : ell f N ^ 2 = f ^ 2 * N := ell_sq f N
  have hmin : r₀ ^ 2 ≤ min (u ^ 2) 1 := by
    refine le_min ?_ (by nlinarith)
    have := mul_le_mul hu hu hr₀.le (abs_nonneg u)
    rw [← sq, ← sq, sq_abs] at this
    exact this
  have h1 := hA u
  have h2 : c₈ * r₀ ^ 2 * ell f N ^ 2 ≤ c₈ * f ^ 2 * N * min (u ^ 2) 1 := by
    rw [hl2]
    have h0 : 0 ≤ c₈ * f ^ 2 * N := by positivity
    calc c₈ * r₀ ^ 2 * (f ^ 2 * N) = c₈ * f ^ 2 * N * r₀ ^ 2 := by ring
      _ ≤ c₈ * f ^ 2 * N * min (u ^ 2) 1 := mul_le_mul_of_nonneg_left hmin h0
  have h3 : C₈ / N ≤ C₈ := div_le_self hC₈ hN1
  have h4 : Dfun f pm q u x ≤ c₈ * r₀ ^ 2 / 4 * ell f N ^ 2 := by
    have := (le_abs_self _).trans (hD u)
    have h5 : C₂₉ * z * ell f N ≤ c₈ * r₀ ^ 2 / 4 * ell f N * ell f N := mul_le_mul_of_nonneg_right hz hℓ0
    nlinarith
  nlinarith

/-- `e^{−|u|} ≤ 2/(1 + u²)`. -/
theorem ty_exp_neg_abs_le (u : ℝ) : Real.exp (-|u|) ≤ 2 * (1 + u ^ 2)⁻¹ := by
  have h := Real.quadratic_le_exp_of_nonneg (abs_nonneg u)
  rw [sq_abs] at h
  have h2 : (1 + u ^ 2) / 2 ≤ Real.exp |u| := by nlinarith [abs_nonneg u]
  have e : 2 * (1 + u ^ 2)⁻¹ = ((1 + u ^ 2) / 2)⁻¹ := by field_simp
  rw [Real.exp_neg, e]
  exact inv_anti₀ (by positivity) h2

/-- `Γ_x` is continuous in `u`. -/
theorem ty_continuous_Gam {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) {pm q : Fin N → ℝ}
    (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1) (x : Fin N → Bool) :
    Continuous fun u => Gam f pm q u x := by
  unfold Gam
  refine continuous_finset_sum _ fun i _ => ?_
  refine (continuous_const.mul (bk_continuous_tD (q i))).mul ?_
  refine Continuous.div ?_ (bk_continuous_dmix f (pm i) (q i) (x i)) (fun u =>
    (dmix_pos hf0 hf1 (hp i).1 (hp i).2 (hq i).1 (hq i).2 u (x i)).ne')
  unfold phi
  exact (bk_continuous_ber_tU (q i) (x i)).div_const _

/-- `D_x` is continuous in `u`. -/
theorem ty_continuous_Dfun {f : ℝ} (hf0 : 0 < f) (hf1 : f < 1) {pm q : Fin N → ℝ}
    (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1) (x : Fin N → Bool) :
    Continuous fun u => Dfun f pm q u x := by
  unfold Dfun
  refine continuous_finset_sum _ fun i _ => continuous_const.mul ?_
  exact continuous_iff_continuousAt.mpr fun u =>
    (hasDerivAt_alpha hf0 hf1 (hp i).1 (hp i).2 (hq i).1 (hq i).2 u).continuousAt

/-- **The integral outside the bulk** (App Q l.781): from (3.12) (`0 ≤ Γ_x(u) ≤ C f N e^{−|u|+C}`) and (3.30)
(`A + D_x ≤ −c' ℓ²` for `|u| ≥ r₀`), with the prefactor `P₀ ∈ [0, 1]` and the stronger condition
`ℓ² ≥ (2/c') log N` absorbing the polynomial prefactor `N`:
`P₀ ∫_{|u| > r₀} e^{A + D_x} Γ_x du ≤ C'' e^{−c'' ℓ²}` with `C'' = π C e^C / 2`, `c'' = c'/2`. -/
theorem ty_outside_integral (hN : 0 < N) {f : ℝ} (hf0 : 0 < f) (hf1 : f ≤ 1 / 4) {pm q : Fin N → ℝ}
    {x : Fin N → Bool} (hp : ∀ i, 0 ≤ pm i ∧ pm i ≤ 1) (hq : ∀ i, 0 < q i ∧ q i < 1)
    {C₁₂ : ℝ} (hC₁₂ : 0 ≤ C₁₂)
    (hG : ∀ u, 0 ≤ Gam f pm q u x ∧ Gam f pm q u x ≤ C₁₂ * f * N * Real.exp (-|u| + C₁₂))
    {r₀ c' : ℝ} (hc' : 0 < c') (hAD : ∀ u, r₀ ≤ |u| → Afun f pm q u + Dfun f pm q u x ≤ -(c' * ell f N ^ 2))
    {P₀ : ℝ} (hP0 : 0 ≤ P₀) (hP1 : P₀ ≤ 1) (hlog : 2 / c' * Real.log N ≤ ell f N ^ 2) :
    P₀ * ∫ u, Set.indicator {u : ℝ | r₀ < |u|}
        (fun u => Real.exp (Afun f pm q u + Dfun f pm q u x) * Gam f pm q u x) u ≤
      Real.pi * C₁₂ * Real.exp C₁₂ / 2 * Real.exp (-(c' / 2 * ell f N ^ 2)) := by
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hf1' : f < 1 := by linarith
  set F : ℝ → ℝ := fun u => Real.exp (Afun f pm q u + Dfun f pm q u x) * Gam f pm q u x with hF
  set M : ℝ := Real.exp (-(c' * ell f N ^ 2)) * (C₁₂ * f * N * Real.exp C₁₂) with hM
  have hM0 : 0 ≤ M := by positivity
  have hFc : Continuous F := ((Real.continuous_exp.comp ((bk_continuous_Afun hf0 hf1' hp hq).add
    (ty_continuous_Dfun hf0 hf1' hp hq x)))).mul (ty_continuous_Gam hf0 hf1' hp hq x)
  have hS : MeasurableSet {u : ℝ | r₀ < |u|} := (isOpen_lt continuous_const continuous_abs).measurableSet
  have hpt : ∀ u, 0 ≤ Set.indicator {u : ℝ | r₀ < |u|} F u ∧
      Set.indicator {u : ℝ | r₀ < |u|} F u ≤ M * (2 * (1 + u ^ 2)⁻¹) := by
    intro u
    have hd : 0 ≤ M * (2 * (1 + u ^ 2)⁻¹) := by positivity
    by_cases hu : u ∈ {u : ℝ | r₀ < |u|}
    · rw [Set.indicator_of_mem hu]
      have hu' : r₀ ≤ |u| := le_of_lt hu
      have hG0 := (hG u).1
      refine ⟨mul_nonneg (Real.exp_pos _).le hG0, ?_⟩
      have h1 : Real.exp (Afun f pm q u + Dfun f pm q u x) ≤ Real.exp (-(c' * ell f N ^ 2)) :=
        Real.exp_le_exp.mpr (hAD u hu')
      have h2 : F u ≤ Real.exp (-(c' * ell f N ^ 2)) * (C₁₂ * f * N * Real.exp (-|u| + C₁₂)) :=
        mul_le_mul h1 (hG u).2 hG0 (Real.exp_pos _).le
      have h3 : Real.exp (-(c' * ell f N ^ 2)) * (C₁₂ * f * N * Real.exp (-|u| + C₁₂)) =
          M * Real.exp (-|u|) := by
        rw [hM, Real.exp_add]
        ring
      rw [h3] at h2
      exact h2.trans (mul_le_mul_of_nonneg_left (ty_exp_neg_abs_le u) hM0)
    · rw [Set.indicator_of_notMem hu]
      exact ⟨le_refl 0, hd⟩
  have hdom : MeasureTheory.Integrable (fun u : ℝ => M * (2 * (1 + u ^ 2)⁻¹)) :=
    (integrable_inv_one_add_sq.const_mul 2).const_mul M
  have hint : MeasureTheory.Integrable (Set.indicator {u : ℝ | r₀ < |u|} F) :=
    hdom.mono' (hFc.aestronglyMeasurable.indicator hS)
      (Filter.Eventually.of_forall fun u => by
        rw [Real.norm_eq_abs, abs_of_nonneg (hpt u).1]
        exact (hpt u).2)
  have hle : ∫ u, Set.indicator {u : ℝ | r₀ < |u|} F u ≤ ∫ u, M * (2 * (1 + u ^ 2)⁻¹) :=
    MeasureTheory.integral_mono hint hdom fun u => (hpt u).2
  have hval : ∫ u : ℝ, M * (2 * (1 + u ^ 2)⁻¹) = M * (2 * Real.pi) := by
    rw [MeasureTheory.integral_const_mul, MeasureTheory.integral_const_mul, integral_univ_inv_one_add_sq]
  have hI0 : 0 ≤ ∫ u, Set.indicator {u : ℝ | r₀ < |u|} F u :=
    MeasureTheory.integral_nonneg fun u => (hpt u).1
  have hlogN : Real.log N ≤ c' / 2 * ell f N ^ 2 := by
    have := mul_le_mul_of_nonneg_left hlog (show 0 ≤ c' / 2 by positivity)
    rw [← mul_assoc, show c' / 2 * (2 / c') = 1 by field_simp, one_mul] at this
    exact this
  have hNexp : (N : ℝ) * Real.exp (-(c' * ell f N ^ 2)) ≤ Real.exp (-(c' / 2 * ell f N ^ 2)) := by
    rw [← Real.exp_log hNr, ← Real.exp_add]
    exact Real.exp_le_exp.mpr (by linarith)
  calc P₀ * ∫ u, Set.indicator {u : ℝ | r₀ < |u|} F u ≤ 1 * ∫ u, Set.indicator {u : ℝ | r₀ < |u|} F u :=
        mul_le_mul_of_nonneg_right hP1 hI0
    _ ≤ 1 * (M * (2 * Real.pi)) := by rw [← hval]; linarith
    _ = 2 * Real.pi * C₁₂ * Real.exp C₁₂ * f * (N * Real.exp (-(c' * ell f N ^ 2))) := by rw [hM]; ring
    _ ≤ 2 * Real.pi * C₁₂ * Real.exp C₁₂ * (1 / 4) * (N * Real.exp (-(c' * ell f N ^ 2))) := by
        apply mul_le_mul_of_nonneg_right _ (by positivity)
        exact mul_le_mul_of_nonneg_left hf1 (by positivity)
    _ = Real.pi * C₁₂ * Real.exp C₁₂ / 2 * (N * Real.exp (-(c' * ell f N ^ 2))) := by ring
    _ ≤ Real.pi * C₁₂ * Real.exp C₁₂ / 2 * Real.exp (-(c' / 2 * ell f N ^ 2)) :=
        mul_le_mul_of_nonneg_left hNexp (by positivity)

/-! ## §6 App Q §3.7 on the real objects -/

/-- The tilted atom is a probability: `0 ≤ P̃(S = k) ≤ 1` for marginals in `[0, 1]`. -/
theorem ty_pbAtom_mem {m : ℕ} {p : Fin m → ℝ} (hp : ∀ i, 0 ≤ p i ∧ p i ≤ 1) (k : ℤ) :
    0 ≤ pbAtom p k ∧ pbAtom p k ≤ 1 := by
  unfold pbAtom
  split_ifs with hk
  · unfold pbPmf
    have hnn : ∀ T : Finset (Fin m), 0 ≤ (∏ i ∈ T, p i) * ∏ i ∈ Tᶜ, (1 - p i) := fun T =>
      mul_nonneg (Finset.prod_nonneg fun i _ => (hp i).1)
        (Finset.prod_nonneg fun i _ => by linarith [(hp i).2])
    refine ⟨Finset.sum_nonneg fun T _ => hnn T, ?_⟩
    have h1 := cn_sum_cnW p (univ : Finset (Fin m))
    unfold cnW at h1
    simp only [← Finset.compl_eq_univ_sdiff] at h1
    calc ∑ T ∈ (univ : Finset (Fin m)).powersetCard k.toNat, (∏ i ∈ T, p i) * ∏ i ∈ Tᶜ, (1 - p i)
        ≤ ∑ T ∈ (univ : Finset (Fin m)).powerset, (∏ i ∈ T, p i) * ∏ i ∈ Tᶜ, (1 - p i) :=
          Finset.sum_le_sum_of_subset_of_nonneg
            (fun T hT => Finset.mem_powerset.mpr (Finset.mem_powersetCard.mp hT).1) (fun T _ _ => hnn T)
      _ = 1 := h1
  · exact ⟨le_refl 0, zero_le_one⟩

/-- `N² ≤ 2^{K₀}` for `K₀ = ⌈2 log₂ N⌉ + C₀`. -/
theorem ty_sq_le_two_pow_K0 {N : ℕ} (hN : 0 < N) (C₀ : ℕ) : (N : ℝ) ^ 2 ≤ 2 ^ typK0 N C₀ := by
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have h1 : Real.logb 2 N * 2 ≤ (typK0 N C₀ : ℝ) := by
    unfold typK0
    push_cast
    have := Nat.le_ceil (2 * Real.logb 2 N)
    have h0 : (0 : ℝ) ≤ C₀ := Nat.cast_nonneg _
    linarith
  have h2 : (2 : ℝ) ^ (Real.logb 2 N * 2) = (N : ℝ) ^ 2 := by
    rw [Real.rpow_mul (by norm_num), Real.rpow_logb (by norm_num) (by norm_num) hNr, Real.rpow_two]
  calc (N : ℝ) ^ 2 = (2 : ℝ) ^ (Real.logb 2 N * 2) := h2.symm
    _ ≤ (2 : ℝ) ^ ((typK0 N C₀ : ℕ) : ℝ) := Real.rpow_le_rpow_of_exponent_le (by norm_num) h1
    _ = 2 ^ typK0 N C₀ := Real.rpow_natCast 2 _

/-- **The typical family at a real parent state** `(w, J)`: `𝒮 = typFam` at the exact marginals
`π = sliceMarg w univ J`, the logistic marginals `q = p(s(J))`, `K₀ = ⌈2 log₂ N⌉ + C₀` and the grid to
`log N + C_L`. -/
noncomputable def rfFam (f : ℝ) (w : Fin N → ℝ) (J : ℤ) (R₀ : ℝ) (C₀ : ℕ) (r₀ CL : ℝ) : Finset (Fin N → ℝ) :=
  typFam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) R₀ (typK0 N C₀) r₀ (Real.log N + CL)

set_option maxHeartbeats 1000000 in
/-- **App Q §3.7 on the real objects, (3.27)–(3.30)** (l.745–781).  Fix `κ ∈ (0, 1/2]`, `Λ ≥ 1` and `C₀ ∈ ℕ`.
There are a series radius `R₀` (from (3.6)/(3.11), `powerSeries_package_all`), a grid constant `C_L` and a maximal
bulk radius, and for every bulk radius `0 < r₀ ≤ r_max` constants (depending only on `(κ, Λ, C₀, r₀)`) such that at
every interior parent (`κN ≤ J ≤ (1 − κ)N`, weight ratio `≤ Λ`), every `0 < f ≤ 1/4` with `ℓ = f√N ≥ ℓ₀`, and the
family `𝒮 = rfFam f w J R₀ C₀ r₀ C_L` (l.747–751):
* `|𝒮| ≤ C N log N ≤ C N²` (l.751);
* **(3.27)** `p(T_z^c) ≤ 2|𝒮| e^{−z²}` and `H_aux(T_z^c) ≤ C|𝒮|√N e^{−cz²} + 6e^{−cℓ²}` (complement in the whole
  output cube), for `z ≥ 1`;
* **(3.28)** on `T_z` and `|u| ≤ r₀`: `|D_x(u)| ≤ C z (N^{−1/2} + ℓu²)` and `|Y_x(u)| ≤ C z (|u| + N^{−1})/√N`;
* **(3.29)** on `T_z`: `|D_x(u)| ≤ C z ℓ` for every real `u`;
* **(3.30)** on `T_z`, for `1 ≤ z ≤ c₂ ℓ`: `A(u) + D_x(u) ≤ −c' ℓ²` for `|u| ≥ r₀` (`c₂` is chosen after `r₀`);
* l.781: under `ℓ² ≥ (2/c') log N` (the print's stronger condition `ℓ² ≥ C log N`), the whole integral outside the
  bulk, with the prefactor `P₀ = P̃_{s(J)}(S_F = J)`, is `≤ C'' e^{−c'' ℓ²}`, `c'' = c'/2`.
No hypothesis other than the parent's checkable properties is assumed. -/
theorem rf_3_7 {κ Λ : ℝ} (hκ0 : 0 < κ) (hκ : κ ≤ 1 / 2) (hΛ : 1 ≤ Λ) (C₀ : ℕ) :
    ∃ R₀ CL rmax : ℝ, 0 < R₀ ∧ R₀ ≤ 1 ∧ 1 ≤ CL ∧ 0 < rmax ∧ rmax ≤ R₀ / 2 ∧ rmax ≤ 1 ∧
      ∀ r₀ : ℝ, 0 < r₀ → r₀ ≤ rmax →
      ∃ CS C₂₇ c₂₇ C₂₈ C₂₉ c₂ c₃₀ C₃₀ ℓ₀ : ℝ, 0 ≤ CS ∧ 0 ≤ C₂₇ ∧ 0 < c₂₇ ∧ 0 ≤ C₂₈ ∧ 0 ≤ C₂₉ ∧
        0 < c₂ ∧ 0 < c₃₀ ∧ 0 ≤ C₃₀ ∧ 1 ≤ ℓ₀ ∧
        ∀ (N : ℕ) (w : Fin N → ℝ) (J : ℤ) (f : ℝ), 0 < N → (∀ i, 0 < w i) → (∀ i j, w i ≤ Λ * w j) →
          κ * N ≤ J → (J : ℝ) ≤ (1 - κ) * N → 0 < f → f ≤ 1 / 4 → ℓ₀ ≤ ell f N →
          ((#(rfFam f w J R₀ C₀ r₀ CL) : ℝ) ≤ CS * N * Real.log N ∧ CS * N * Real.log N ≤ CS * N ^ 2) ∧
          (∀ z : ℝ, 1 ≤ z →
            ∑ x ∈ (Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z)ᶜ, sliceProb w univ J (wordOnes x) ≤
                2 * #(rfFam f w J R₀ C₀ r₀ CL) * Real.exp (-z ^ 2) ∧
              ∑ x ∈ (Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z)ᶜ, Haux w J f x ≤
                C₂₇ * #(rfFam f w J R₀ C₀ r₀ CL) * Real.sqrt N * Real.exp (-(c₂₇ * z ^ 2)) +
                  6 * Real.exp (-(c₂₇ * ell f N ^ 2))) ∧
          (∀ z : ℝ, 1 ≤ z → ∀ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z, ∀ u : ℝ, |u| ≤ r₀ →
            |Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x| ≤
                C₂₈ * z * (1 / Real.sqrt N + ell f N * u ^ 2) ∧
              |Yfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x| ≤
                C₂₈ * z * (|u| + 1 / N) / Real.sqrt N) ∧
          (∀ z : ℝ, 1 ≤ z → ∀ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z, ∀ u : ℝ,
            |Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x| ≤ C₂₉ * z * ell f N) ∧
          (∀ z : ℝ, 1 ≤ z → z ≤ c₂ * ell f N → ∀ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z,
            ∀ u : ℝ, r₀ ≤ |u| → Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u +
              Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x ≤ -(c₃₀ * ell f N ^ 2)) ∧
          (∀ z : ℝ, 1 ≤ z → z ≤ c₂ * ell f N → 2 / c₃₀ * Real.log N ≤ ell f N ^ 2 →
            ∀ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ CL) z,
            pbAtom (tiltP w (tiltOf w J)) J * ∫ u, Set.indicator {u : ℝ | r₀ < |u|} (fun u =>
              Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u +
                Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) *
                Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) u ≤
              C₃₀ * Real.exp (-(c₃₀ / 2 * ell f N ^ 2))) := by
  obtain ⟨Ch, C₁, C₂, hCh, hC₁, hC₂, hR⟩ := real_objects_hyps hκ0 hκ hΛ
  obtain ⟨ha, ha2⟩ := real_objects_a hκ0 hκ hΛ
  obtain ⟨R₀, M, Cps, hR0, hR1, hM, hCps, -, hps⟩ := powerSeries_package_all ha ha2 hC₁ hC₂
  obtain ⟨C₇a, hC₇a, h7a⟩ := alpha_bounds ha ha2 hC₁ hC₂
  obtain ⟨C₇b, ℓα, hC₇b, hℓα0, h7b⟩ := alpha_le_f ha ha2 hC₁ hC₂
  obtain ⟨Ct, hCt, h7t⟩ := alpha_tails ha ha2 hC₁ hC₂
  obtain ⟨C₈, c₈, hC₈, hc₈, h8⟩ := Afun_upper ha ha2 hC₁ hC₂
  obtain ⟨C₁₂, hC₁₂, h12⟩ := Gam_bounds ha ha2 hC₁ hC₂
  obtain ⟨C₂₇, c₂₇, ℓ₂₇, hC₂₇, hc₂₇, h27e⟩ := eq_3_27_exec hκ0 hκ hΛ
  refine ⟨R₀, max Ct 1, min (R₀ / 2) 1, hR0, hR1, le_max_right _ _, lt_min (by positivity) one_pos,
    min_le_left _ _, min_le_right _ _, ?_⟩
  intro r₀ hr₀ hr₀max
  have hr₀R : r₀ ≤ R₀ / 2 := hr₀max.trans (min_le_left _ _)
  have hr₀1 : r₀ ≤ 1 := hr₀max.trans (min_le_right _ _)
  have hCL0 : (0 : ℝ) ≤ max Ct 1 := le_trans zero_le_one (le_max_right _ _)
  obtain ⟨CS, hCS, hcard⟩ := card_typFam_le_log C₀ hCL0
  have hC₇0 : 0 ≤ max C₇a C₇b := le_trans hC₇a (le_max_left _ _)
  have hC₂₈a : 0 ≤ 3 * Cps + 1 + 16 * Cps / R₀ ^ 2 := by positivity
  have hC₂₈0 : 0 ≤ max (3 * Cps + 1 + 16 * Cps / R₀ ^ 2) (3 * Cps + 8 * Cps / R₀) :=
    le_trans hC₂₈a (le_max_left _ _)
  have hC₂₉0 : 0 ≤ 2 * max (3 * Cps + 1 + 16 * Cps / R₀ ^ 2) (3 * Cps + 8 * Cps / R₀) +
      2 * max C₇a C₇b + 2 * Ct := by positivity
  refine ⟨CS, C₂₇, c₂₇, max (3 * Cps + 1 + 16 * Cps / R₀ ^ 2) (3 * Cps + 8 * Cps / R₀),
    2 * max (3 * Cps + 1 + 16 * Cps / R₀ ^ 2) (3 * Cps + 8 * Cps / R₀) + 2 * max C₇a C₇b + 2 * Ct,
    c₈ * r₀ ^ 2 / (4 * ((2 * max (3 * Cps + 1 + 16 * Cps / R₀ ^ 2) (3 * Cps + 8 * Cps / R₀) +
      2 * max C₇a C₇b + 2 * Ct) + 1)), c₈ * r₀ ^ 2 / 2, Real.pi * C₁₂ * Real.exp C₁₂ / 2,
    max (max 1 ℓ₂₇) (max ℓα (Real.sqrt (4 * C₈ / (c₈ * r₀ ^ 2)))),
    hCS, hC₂₇, hc₂₇, hC₂₈0, hC₂₉0, by positivity, by positivity, by positivity,
    le_trans (le_max_left _ _) (le_max_left _ _), ?_⟩
  set C₂₈ := max (3 * Cps + 1 + 16 * Cps / R₀ ^ 2) (3 * Cps + 8 * Cps / R₀) with hC₂₈
  set C₇ := max C₇a C₇b with hC₇
  set C₂₉ := 2 * C₂₈ + 2 * C₇ + 2 * Ct with hC₂₉
  intro N w J f hN hw hr hJlo hJhi hf0 hf1 hℓ
  obtain ⟨hp, hq, h27, h26⟩ := hR N w J hN hw hr hJlo hJhi
  have hNr : (0 : ℝ) < N := by exact_mod_cast hN
  have hp' : ∀ i, 0 ≤ sliceMarg w univ J i ∧ sliceMarg w univ J i ≤ 1 := fun i =>
    ⟨by linarith [(hp i).1], by linarith [(hp i).2]⟩
  have hq' : ∀ i, 0 < tiltP w (tiltOf w J) i ∧ tiltP w (tiltOf w J) i < 1 := fun i =>
    ⟨tiltP_pos hw _ i, tiltP_lt_one hw _ i⟩
  have hℓ1 : 1 ≤ ell f N := le_trans (le_trans (le_max_left _ _) (le_max_left _ _)) hℓ
  have hℓ27 : ℓ₂₇ ≤ ell f N := le_trans (le_trans (le_max_right _ _) (le_max_left _ _)) hℓ
  have hℓα : ℓα ≤ ell f N := le_trans (le_trans (le_max_left _ _) (le_max_right _ _)) hℓ
  have hℓ8 : Real.sqrt (4 * C₈ / (c₈ * r₀ ^ 2)) ≤ ell f N :=
    le_trans (le_trans (le_max_right _ _) (le_max_right _ _)) hℓ
  have hJ0 : 0 ≤ J := by
    have : (0 : ℝ) ≤ J := le_trans (mul_nonneg hκ0.le hNr.le) hJlo
    exact_mod_cast this
  have hJN : J ≤ N := by
    have : (J : ℝ) ≤ N := by nlinarith
    exact_mod_cast this
  have hN2 : 2 ≤ N := by
    have hell : ell f N = f * Real.sqrt N := rfl
    have hs0 := Real.sqrt_nonneg (N : ℝ)
    have hs4 : 4 ≤ Real.sqrt N := by nlinarith
    have hsq := Real.sq_sqrt hNr.le
    have : (2 : ℝ) ≤ N := by nlinarith
    exact_mod_cast this
  have hNN := ty_sq_le_two_pow_K0 hN C₀
  obtain ⟨hpsα, hpsβ⟩ := hps N (sliceMarg w univ J) (tiltP w (tiltOf w J)) f hN hp hq h27 hf0 hf1
  have hrepα := fun i => alphaCoef_spec (hpsα i).1
  have hbα := fun i => (hpsα i).2 _ (hrepα i)
  have hrepβ := fun i => bCoef_spec (hpsβ i).1
  have hbβ := fun i => (hpsβ i).2 _ (hrepβ i)
  -- (3.28)
  have hD28 : ∀ z : ℝ, 1 ≤ z → ∀ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ (max Ct 1)) z,
      ∀ u : ℝ, |u| ≤ r₀ → |Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x| ≤
        C₂₈ * z * (1 / Real.sqrt N + ell f N * u ^ 2) := by
    intro z hz x hx u hu
    obtain ⟨hxsl, hxS⟩ := mem_Tz.mp hx
    have hslice := ty_slice_sum_zero hw hJ0 hJN hxsl
    have h := eq_3_28_D hf0 hf1 hN hp' hR0 hR1 hCps (alphaCoef f (sliceMarg w univ J) (tiltP w (tiltOf w J)) R₀)
      hrepα (fun i => (hbα i).1) (fun i => (hbα i).2.1) (fun i k hk => (hbα i).2.2 k hk) hNN hslice hz
      (fun k hk => hxS _ (ctr_alphaCoef_mem _ _ _ R₀ hk r₀ _)) (hu.trans hr₀R)
    refine h.trans (mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right (le_max_left _ _) (by linarith))
      (by positivity))
  have hY28 : ∀ z : ℝ, 1 ≤ z → ∀ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ (max Ct 1)) z,
      ∀ u : ℝ, |u| ≤ r₀ → |Yfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x| ≤
        C₂₈ * z * (|u| + 1 / N) / Real.sqrt N := by
    intro z hz x hx u hu
    obtain ⟨hxsl, hxS⟩ := mem_Tz.mp hx
    have hslice := ty_slice_sum_zero hw hJ0 hJN hxsl
    have h := eq_3_28_Y hN hp' hR0 hR1 hCps (bCoef f (sliceMarg w univ J) (tiltP w (tiltOf w J)) R₀)
      hrepβ (fun i => (hbβ i).1) (fun i k hk => (hbβ i).2 k hk) hNN hslice hz
      (fun k hk => hxS _ (ctr_bCoef_mem _ _ _ R₀ hk r₀ _)) (hu.trans hr₀R)
    refine h.trans (div_le_div_of_nonneg_right (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_right (le_max_right _ _) (by linarith)) (by positivity)) (Real.sqrt_nonneg _))
  -- (3.29)
  have hD29 : ∀ z : ℝ, 1 ≤ z → ∀ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ (max Ct 1)) z,
      ∀ u : ℝ, |Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x| ≤ C₂₉ * z * ell f N := by
    intro z hz x hx
    obtain ⟨hxsl, hxS⟩ := mem_Tz.mp hx
    have hα : ∀ i u, |alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i) u| ≤ C₇ * f := fun i u =>
      (h7b N _ _ f hN hp hq h27 hf0 hf1 hℓα i u).trans (mul_le_mul_of_nonneg_right (le_max_right _ _) hf0.le)
    have hα' : ∀ i u, |deriv (alpha f (sliceMarg w univ J i) (tiltP w (tiltOf w J) i)) u| ≤ C₇ * f :=
      fun i u => (h7a N _ _ f hN hp hq h27 hf0 hf1 i u).2.trans
        (mul_le_mul_of_nonneg_right (le_max_left _ _) hf0.le)
    exact eq_3_29 hf0 hf1 hN hp' hq' hC₇0 hCt hα hα' (h7t N _ _ f hN hp hq h27 hf0 hf1) hr₀.le hr₀1
      (by linarith [le_max_left Ct 1]) hz hℓ1 (fun v hv => hxS _ (alphaVec_mem _ _ _ R₀ _ hv))
      (hxS _ (alphaTop_mem _ _ _ R₀ _ _ _)) (hxS _ (alphaBot_mem _ _ _ R₀ _ _ _)) hC₂₈0
      (fun u hu => hD28 z hz x hx u hu)
  -- (3.30)
  have h30 : ∀ z : ℝ, 1 ≤ z → z ≤ c₈ * r₀ ^ 2 / (4 * (C₂₉ + 1)) * ell f N →
      ∀ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ (max Ct 1)) z, ∀ u : ℝ, r₀ ≤ |u| →
        Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u +
          Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x ≤ -(c₈ * r₀ ^ 2 / 2 * ell f N ^ 2) := by
    intro z hz hzc x hx u hu
    have hz' : C₂₉ * z ≤ c₈ * r₀ ^ 2 / 4 * ell f N := by
      have h1 : C₂₉ * z ≤ (C₂₉ + 1) * z := by nlinarith
      have h2 : (C₂₉ + 1) * z ≤ (C₂₉ + 1) * (c₈ * r₀ ^ 2 / (4 * (C₂₉ + 1)) * ell f N) :=
        mul_le_mul_of_nonneg_left hzc (by positivity)
      have h3 : (C₂₉ + 1) * (c₈ * r₀ ^ 2 / (4 * (C₂₉ + 1)) * ell f N) = c₈ * r₀ ^ 2 / 4 * ell f N := by
        field_simp
      linarith
    have hℓ' : C₈ ≤ c₈ * r₀ ^ 2 / 4 * ell f N ^ 2 := by
      have h0 : 0 ≤ 4 * C₈ / (c₈ * r₀ ^ 2) := by positivity
      have h1 : 4 * C₈ / (c₈ * r₀ ^ 2) ≤ ell f N ^ 2 :=
        calc 4 * C₈ / (c₈ * r₀ ^ 2) = Real.sqrt (4 * C₈ / (c₈ * r₀ ^ 2)) ^ 2 := (Real.sq_sqrt h0).symm
          _ ≤ ell f N ^ 2 := pow_le_pow_left₀ (Real.sqrt_nonneg _) hℓ8 2
      have h2 : c₈ * r₀ ^ 2 / 4 * (4 * C₈ / (c₈ * r₀ ^ 2)) = C₈ := by field_simp
      have := mul_le_mul_of_nonneg_left h1 (show 0 ≤ c₈ * r₀ ^ 2 / 4 by positivity)
      linarith
    exact eq_3_30 hN hc₈ (h8 N _ _ f hN hp hq h27 hf0 hf1) (hD29 z hz x hx) hr₀ hr₀1 hz' hℓ' (by linarith) hC₈
      u hu
  -- the integral outside the bulk
  have hout : ∀ z : ℝ, 1 ≤ z → z ≤ c₈ * r₀ ^ 2 / (4 * (C₂₉ + 1)) * ell f N →
      2 / (c₈ * r₀ ^ 2 / 2) * Real.log N ≤ ell f N ^ 2 →
      ∀ x ∈ Tz J (sliceMarg w univ J) (rfFam f w J R₀ C₀ r₀ (max Ct 1)) z,
      pbAtom (tiltP w (tiltOf w J)) J * ∫ u, Set.indicator {u : ℝ | r₀ < |u|} (fun u =>
        Real.exp (Afun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u +
          Dfun f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) *
          Gam f (sliceMarg w univ J) (tiltP w (tiltOf w J)) u x) u ≤
        Real.pi * C₁₂ * Real.exp C₁₂ / 2 * Real.exp (-(c₈ * r₀ ^ 2 / 2 / 2 * ell f N ^ 2)) := by
    intro z hz hzc hlog x hx
    have hP := ty_pbAtom_mem (fun i => ⟨(hq' i).1.le, (hq' i).2.le⟩) J
    exact ty_outside_integral hN hf0 hf1 hp' hq' hC₁₂ (fun u => h12 N _ _ f hN hp hq h27 hf0 hf1 u x)
      (by positivity) (h30 z hz hzc x hx) hP.1 hP.2 hlog
  refine ⟨hcard N f _ _ R₀ r₀ hN2 hr₀.le (hr₀1.trans (le_max_right _ _)), fun z hz =>
    ⟨eq_3_27_target hw J _ (by linarith), h27e N w J f hN hw hr hJlo hJhi hf0 hf1 hℓ27 z hz _⟩,
    fun z hz x hx u hu => ⟨hD28 z hz x hx u hu, hY28 z hz x hx u hu⟩, hD29, h30, hout⟩

end A36W.RF.Cut2

#print axioms A36W.RF.Cut2.eq_3_27_target
#print axioms A36W.RF.Cut2.eq_3_27_exec
#print axioms A36W.RF.Cut2.card_typFam_le_log
#print axioms A36W.RF.Cut2.eq_3_28_D
#print axioms A36W.RF.Cut2.eq_3_28_Y
#print axioms A36W.RF.Cut2.eq_3_29
#print axioms A36W.RF.Cut2.eq_3_30
#print axioms A36W.RF.Cut2.ty_outside_integral
#print axioms A36W.RF.Cut2.rf_3_7


==> anc/formal_companion/lean/src/A36W/RemarkQ.lean <==
/-
A36W.RemarkQ -- the last two clauses of App L's §7 Remark (coverage row W-29): weights with any fixed number `q` of
values (a largest class is a homogeneous group with `ρ ≥ 1/q`), and the growth step of the geometric Stage A
sentence (`M ≥ n/(ln n)^C` gives `L_F^w = O((log log n)²)` for large `n`).  Two-group
branch.

PAPER.  appendix_t1.tex (sha256 1ba182d5…), §7 Remark, l. 483–502:
* l. 491–495 (the task file's l. 489–495; l. 489–490 are the `C_R`, `n0R` sentence): "With `ℓ = ln(n/M)` and `α = min{1/4, 9ε/(64Λ³(ℓ+1))}`, a geometric Stage A … has at most
  `1+max{8ℓ, 128Λ³ℓ(ℓ+1)/(9ε)}` rounds once `M ≥ max{M*, 2/α}`; so a homogeneous group with `M ≥ n/(ln n)^C`, for a
  fixed `C` and large `n`, still gives `L_F^w = O((log log n)²)`" (item 2: `geo_loglog_eventually`).
* l. 496–499: "So every target with a homogeneous group of size `M ≥ ρn` has, in the predrawn class, …,
  `L_F^w = (e^{−ε}+o(1)) log₂ ln n` (mixing as in §9) and least common length `log₂ ln n + O_{ε,Λ,κ₀,ρ}(1)`; this
  includes weights with any fixed number `q` of values, since a largest class has `ρ ≥ 1/q`" (item 1).  The same
  sentence's `L_H^w = Θ((log n)²)` needs no `q` form: HLHardLength's `LH_theta` holds for any weights with ratio
  `≤ Λ`.
* l. 499–502: the adaptive converse and the optimality "over all causal policies" (item 1's `_ad_q` and hard-cap forms).

OBJECTS.  Nothing about the sampler or the target is redefined, and there is no new definition.  Sec9Attain's
HG(ρ) headlines (`least_adaptive_hardcap_R`, `RwF_asymptotic_R`, `sharp_mean_two_sided_R`,
`sharp_mean_two_sided_ad_R`, `common_length_asymptotic_R`, `RwF_upper_R`) and objects (`Lcom`, `LcomRel`); FUSec9's
`RwF`; FUTheoremR's `theoremR_LF_le`, `theoremR_geo_loglog`, `theoremR_geo_LF_le`, `n0R`, `CR`, `ceil_logb_logb_le_add_two`;
Mathlib's pigeonhole `Finset.exists_le_card_fiber_of_nsmul_le_card_of_maps_to` and asymptotics
`isLittleO_log_rpow_rpow_atTop`, `isLittleO_log_rpow_atTop`, `tendsto_rpow_atTop`, `tendsto_natCast_atTop_atTop`.

CONTENTS.
* §1 Item 1, the pigeonhole: `exists_large_class` (`|w(univ)| ≤ q` gives a `B` on which `w` is constant with
  `n ≤ q|B|`), `hg_of_values` (hence HG(1/q): `(1/q)·n ≤ |B|`).
* §2 Item 1, the `q`-value corollaries, each from Sec9Attain's HG(ρ) headline at `ρ = 1/q`, with `B` chosen inside the
  proof: `RwF_asymptotic_q` (explicit constant) and **`least_adaptive_hardcap_q`** (the least adaptive hard cap),
  **`sharp_mean_two_sided_q`** and **`sharp_mean_two_sided_ad_q`** (the sharp mean, predrawn and adaptive),
  **`common_length_asymptotic_q`** (the least common length), **`theoremR_q`** (the F upper bound: `R^w_F`, `L_F`,
  `L_F^ad ≤ log₂ ln n + C_R(1/q)`).
* §3 Item 2, the growth step: `growth_eventually` (the elementary growth comparison, from Mathlib's asymptotics),
  headline **`geo_loglog_eventually`** (`C ≥ 0`), `geo_loglog_eventually_all_C` (every real `C`; vacuous at `C < 0`);
  `size_condition_neg_unsat` (at `C < 0` the size condition is unsatisfiable once `n ≥ 3`) and `size_condition_univ`
  (at `C ≥ 0`, `B = univ` meets it once `n ≥ 3`).
* §4 Non-vacuity: item 1 at the three-value fixture `w3` (`n = 1200`, values `2, 3/2, 1`) with `q = 3`
  (`w3_image_card_le_three`, `tailF_two_half_400`, `Mstar_le_400`, `n0R_third_le_1200`, `q_instance_three`: the
  hypotheses hold, with `1 ≤ R^w_F ≤ Lcom` and `1 ≤ LcomRel(Bᶜ)` recorded), and along three-value instances past every
  threshold (`three_value_instances`, `sharp_mean_two_sided_q_instance`, `sharp_mean_two_sided_ad_q_instance`, each
  `∀ N, ∃ m ≥ N`); item 2 along balanced unit-weight instances with `B = univ` (`geo_loglog_instances`, the constant
  `K` fixed first).

UNIFORMITY, said exactly.
* Item 1: the thresholds (`2`, `⌈κ₀^{-2}⌉`, `n0R(1/q)`) and the constants of `RwF_asymptotic_q`,
  `common_length_asymptotic_q` and `theoremR_q` are closed terms in `(ε, Λ, κ₀, q)`; `least_adaptive_hardcap_q` states
  `∃ C` before the instance quantifier (its witness is `RwF_asymptotic_q`'s), and the `∀ δ ∃ n₁` forms choose `n₁` from
  `(ε, Λ, κ₀, q, δ)` before it; none depends on the weights, the set `B`, the split or `k`.
  The conclusions mention no `B`, except `common_length_asymptotic_q`'s second conjunct, which exhibits one (the
  printed class `LcomRel` is relabelled within a group, so its statement needs that group).
* Item 2: `n₁` and `K` are chosen from `(ε, Λ, κ₀, C)` before the instance quantifier (any weights with ratio `≤ Λ`,
  any homogeneous `B` with `|B| ≥ n/(ln n)^C`, any interior `k`).  The statement is `∃ n₁ ∃ K > 0`; the proof's witness
  is `K = 5 + 8C + 128Λ³C(C+1)/(9ε) + 8K₄`, and `n₁` comes from the asymptotics and is not explicit.  An `Asymptotics.IsBigO` form is not given: the instance varies
  with `n`, so the explicit `∃ n₁ K` form is the natural statement.

HYPOTHESES.  Weights `w > 0` with `∀ a b, w a ≤ Λ * w b` and `1 ≤ Λ`; item 1: `(Finset.univ.image w).card ≤ q`,
`1 ≤ q`; item 2: `w` constant on `B` and `n/(ln n)^C ≤ |B|` with `0 ≤ C` (assumed: at `C < 0` the condition is
unsatisfiable once `n ≥ 3`, `size_condition_neg_unsat`); quotas `0 < κ₀`, `κ₀ n ≤ k ≤ (1 − κ₀) n`; sizes as stated
(`n ≥ 2`, `n ≥ κ₀^{-2}`, `n ≥ n0R(1/q)`, or `n ≥ n₁`); tolerances `ε > 0`, `δ > 0`.  No hypothesis is a KL, TC or
success-probability bound.
-/
import A36W.Sec9Attain

set_option autoImplicit false

namespace A36W.Attain

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §1 Item 1: a largest class (pigeonhole) -/

/-- **Pigeonhole: a largest class** (App L §7 Remark, l. 498–499: "a largest class has `ρ ≥ 1/q`").  If `w` takes at
most `q` values (`|w(univ)| ≤ q`), some set `B` on which `w` is constant has `n ≤ q|B|` (in the proof a level set
`w⁻¹(y)`): the paper's homogeneous group, "any set of `M ≥ ρn` coordinates on which the weights are equal"
(l. 484), at `ρ = 1/q`.  Route: Mathlib's `Finset.exists_le_card_fiber_of_nsmul_le_card_of_maps_to` with
`b = n/|w(univ)|`. -/
theorem exists_large_class {w : Fin n → ℝ} {q : ℕ} (hval : (Finset.univ.image w).card ≤ q) :
    ∃ B : Finset (Fin n), (∀ i ∈ B, ∀ j ∈ B, w i = w j) ∧ (n : ℝ) ≤ q * B.card := by
  rcases Nat.eq_zero_or_pos n with hn | hn
  · subst hn
    exact ⟨∅, by simp, by simp⟩
  · have huniv : (Finset.univ : Finset (Fin n)).Nonempty := ⟨⟨0, hn⟩, Finset.mem_univ _⟩
    have hne : (Finset.univ.image w).Nonempty := huniv.image w
    have hc0 : (0 : ℝ) < ((Finset.univ.image w).card : ℝ) := by exact_mod_cast hne.card_pos
    have hc0' : ((Finset.univ.image w).card : ℝ) ≠ 0 := hc0.ne'
    have hb : ((Finset.univ.image w).card : ℝ) * ((n : ℝ) / ((Finset.univ.image w).card : ℝ)) = n := by
      field_simp
    obtain ⟨y, -, hy⟩ := Finset.exists_le_card_fiber_of_nsmul_le_card_of_maps_to
      (s := (Finset.univ : Finset (Fin n))) (f := w) (t := Finset.univ.image w)
      (fun a _ => Finset.mem_image_of_mem w (Finset.mem_univ a)) hne
      (b := (n : ℝ) / ((Finset.univ.image w).card : ℝ)) (by
        rw [nsmul_eq_mul, hb, Finset.card_univ, Fintype.card_fin])
    refine ⟨Finset.univ.filter (fun x => w x = y), ?_, ?_⟩
    · intro i hi j hj
      rw [(Finset.mem_filter.1 hi).2, (Finset.mem_filter.1 hj).2]
    · rw [div_le_iff₀ hc0] at hy
      have hcq : ((Finset.univ.image w).card : ℝ) ≤ q := by exact_mod_cast hval
      have hB0 : (0 : ℝ) ≤ ((Finset.univ.filter (fun x => w x = y)).card : ℝ) := Nat.cast_nonneg _
      nlinarith

/-- **At most `q` values give HG(1/q)**: a class `B` on which `w` is constant with `n ≤ q|B|`, i.e.
`(1/q)·n ≤ |B|` (`1 ≤ q`). -/
theorem hg_of_values {w : Fin n → ℝ} {q : ℕ} (hq : 1 ≤ q) (hval : (Finset.univ.image w).card ≤ q) :
    ∃ B : Finset (Fin n), (∀ i ∈ B, ∀ j ∈ B, w i = w j) ∧ (n : ℝ) ≤ q * B.card ∧
      1 / (q : ℝ) * n ≤ (B.card : ℝ) := by
  obtain ⟨B, hB, hle⟩ := exists_large_class hval
  refine ⟨B, hB, hle, ?_⟩
  have hq0 : (0 : ℝ) < q := by exact_mod_cast hq
  have e : 1 / (q : ℝ) * n = n / q := by ring
  rw [e, div_le_iff₀ hq0]
  linarith

/-! ## §2 Item 1: the `q`-value corollaries -/

/-- **The least adaptive hard cap for `q`-value weights, constant named** (App L §7 Remark l. 498–499 with §10
l. 618–620): for any weights with ratio `≤ Λ` taking at most `q` values, any interior `k`, `n ≥ 2`, `n ≥ κ₀^{-2}` and
`n ≥ n0R(1/q)`: `|R^w_F − log₂ ln n| ≤ max{1 + log₂(ε + ln(288Λ³)), C_R(1/q)}` (Sec9Attain's `RwF_asymptotic_R` at
`ρ = 1/q`, with the pigeonhole's class as `B`). -/
theorem RwF_asymptotic_q {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) {q : ℕ} (hq : 1 ≤ q) :
    ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      (∀ a b, w a ≤ Λ * w b) → (Finset.univ.image w).card ≤ q →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → 2 ≤ n → (κ₀ ^ 2)⁻¹ ≤ (n : ℝ) →
      FU.R.n0R ε Λ κ₀ (1 / (q : ℝ)) ≤ n →
      |(FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) - Real.logb 2 (Real.log n)| ≤
        max (1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3))) (FU.R.CR ε Λ κ₀ (1 / (q : ℝ)) : ℝ) := by
  intro n k w hw hk hΛ hval hκ1 hκ2 hn2 hnκ hn
  have hρ : (0 : ℝ) < 1 / (q : ℝ) := one_div_pos.2 (by exact_mod_cast hq)
  obtain ⟨B, hwB, -, hBρ⟩ := hg_of_values hq hval
  exact RwF_asymptotic_R hε hΛ1 hκ0 hρ n k w hw hk B hΛ hwB hBρ hκ1 hκ2 hn2 hnκ hn

/-- **Headline `least_adaptive_hardcap_q`** (App L §7 Remark l. 498–499 "this includes weights with any fixed number
`q` of values", with §10 l. 620 "the least adaptive hard cap is `log₂ ln n + O(1)`"): one `C`, depending only on
`(ε, Λ, κ₀, q)`, for every instance with weights of ratio `≤ Λ` taking at most `q` values, an interior `k` and
`n ≥ max{2, ⌈κ₀^{-2}⌉, n0R(1/q)}`: `|R^w_F − log₂ ln n| ≤ C`.  No class `B` is assumed: the pigeonhole supplies one
with `|B| ≥ n/q` inside the proof (Sec9Attain's `least_adaptive_hardcap_R` at `ρ = 1/q`). -/
theorem least_adaptive_hardcap_q {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) {q : ℕ} (hq : 1 ≤ q) :
    ∃ C : ℝ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      (∀ a b, w a ≤ Λ * w b) → (Finset.univ.image w).card ≤ q →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
      max 2 (max ⌈(κ₀ ^ 2)⁻¹⌉₊ (FU.R.n0R ε Λ κ₀ (1 / (q : ℝ)))) ≤ n →
      |(FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) - Real.logb 2 (Real.log n)| ≤ C := by
  have hρ : (0 : ℝ) < 1 / (q : ℝ) := one_div_pos.2 (by exact_mod_cast hq)
  obtain ⟨C, hC⟩ := least_adaptive_hardcap_R hε hΛ1 hκ0 hρ
  refine ⟨C, fun n k w hw hk hΛ hval hκ1 hκ2 hn => ?_⟩
  obtain ⟨B, hwB, -, hBρ⟩ := hg_of_values hq hval
  exact hC n k w hw hk B hΛ hwB hBρ hκ1 hκ2 hn

/-- **Headline `sharp_mean_two_sided_q`** (App L §7 Remark l. 497–499: "`L_F^w = (e^{−ε}+o(1)) log₂ ln n` (mixing as in
§9) … this includes weights with any fixed number `q` of values"): for every `δ > 0` there is `n₁`, depending only on
`(ε, Λ, κ₀, q, δ)`, such that every instance with weights of ratio `≤ Λ` taking at most `q` values and an interior
`k`, with `n ≥ n₁`, has `(e^{-ε} − δ) log₂ ln n ≤ L_F^w(n, ε) ≤ (e^{-ε} + δ) log₂ ln n` (Sec9Attain's
`sharp_mean_two_sided_R` at `ρ = 1/q`; `B` from the pigeonhole). -/
theorem sharp_mean_two_sided_q {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) {q : ℕ} (hq : 1 ≤ q)
    {δ : ℝ} (hδ : 0 < δ) :
    ∃ n₁ : ℕ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      (∀ a b, w a ≤ Λ * w b) → (Finset.univ.image w).card ≤ q →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → n₁ ≤ n →
      (Real.exp (-ε) - δ) * Real.logb 2 (Real.log n) ≤
          LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
        LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
          (Real.exp (-ε) + δ) * Real.logb 2 (Real.log n) := by
  have hρ : (0 : ℝ) < 1 / (q : ℝ) := one_div_pos.2 (by exact_mod_cast hq)
  obtain ⟨n₁, h⟩ := sharp_mean_two_sided_R hε hΛ1 hκ0 hρ hδ
  refine ⟨n₁, fun n k w hw hk hΛ hval hκ1 hκ2 hn => ?_⟩
  obtain ⟨B, hwB, -, hBρ⟩ := hg_of_values hq hval
  exact h n k w hw hk B hΛ hwB hBρ hκ1 hκ2 hn

/-- **Headline `sharp_mean_two_sided_ad_q`** (App L §7 Remark l. 498–502 with §10 l. 619–621, "the least expected
executed rounds are `(e^{−ε}+o(1)) log₂ ln n`, over all causal policies"): the same `∀ δ ∃ n₁` two-sided bound for
`L_F^ad(n, ε)`, every causal policy of `PolicyE`, for weights with ratio `≤ Λ` taking at most `q` values
(Sec9Attain's `sharp_mean_two_sided_ad_R` at `ρ = 1/q`). -/
theorem sharp_mean_two_sided_ad_q {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) {q : ℕ} (hq : 1 ≤ q)
    {δ : ℝ} (hδ : 0 < δ) :
    ∃ n₁ : ℕ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      (∀ a b, w a ≤ Λ * w b) → (Finset.univ.image w).card ≤ q →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → n₁ ≤ n →
      ENNReal.ofReal ((Real.exp (-ε) - δ) * Real.logb 2 (Real.log n)) ≤
          LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
        LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
          ENNReal.ofReal ((Real.exp (-ε) + δ) * Real.logb 2 (Real.log n)) := by
  have hρ : (0 : ℝ) < 1 / (q : ℝ) := one_div_pos.2 (by exact_mod_cast hq)
  obtain ⟨n₁, h⟩ := sharp_mean_two_sided_ad_R hε hΛ1 hκ0 hρ hδ
  refine ⟨n₁, fun n k w hw hk hΛ hval hκ1 hκ2 hn => ?_⟩
  obtain ⟨B, hwB, -, hBρ⟩ := hg_of_values hq hval
  exact h n k w hw hk B hΛ hwB hBρ hκ1 hκ2 hn

/-- **Headline `common_length_asymptotic_q`** (App L §7 Remark l. 497–499: "least common length
`log₂ ln n + O_{ε,Λ,κ₀,ρ}(1)`; this includes weights with any fixed number `q` of values"): for weights with ratio
`≤ Λ` taking at most `q` values, an interior `k`, `n ≥ 2`, `n ≥ κ₀^{-2}` and `n ≥ n0R(1/q)`, with
`C = max{1 + log₂(ε + ln(288Λ³)), C_R(1/q)}` (depending only on `(ε, Λ, κ₀, q)`): `|Lcom − log₂ ln n| ≤ C` (every
common-length mixture; no group named), and there is a set `B` with `n ≤ q|B|` on which `w` is constant such that the
printed class relabelled within `B` has `|LcomRel(Bᶜ) − log₂ ln n| ≤ C` (Sec9Attain's `common_length_asymptotic_R` at
`ρ = 1/q`). -/
theorem common_length_asymptotic_q {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) {q : ℕ} (hq : 1 ≤ q) :
    ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      (∀ a b, w a ≤ Λ * w b) → (Finset.univ.image w).card ≤ q →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → 2 ≤ n → (κ₀ ^ 2)⁻¹ ≤ (n : ℝ) →
      FU.R.n0R ε Λ κ₀ (1 / (q : ℝ)) ≤ n →
      |(Lcom (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) - Real.logb 2 (Real.log n)| ≤
          max (1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3))) (FU.R.CR ε Λ κ₀ (1 / (q : ℝ)) : ℝ) ∧
        ∃ B : Finset (Fin n), (∀ i ∈ B, ∀ j ∈ B, w i = w j) ∧ (n : ℝ) ≤ q * B.card ∧
          |(LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) Bᶜ ε : ℝ) - Real.logb 2 (Real.log n)| ≤
            max (1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3))) (FU.R.CR ε Λ κ₀ (1 / (q : ℝ)) : ℝ) := by
  intro n k w hw hk hΛ hval hκ1 hκ2 hn2 hnκ hn
  have hρ : (0 : ℝ) < 1 / (q : ℝ) := one_div_pos.2 (by exact_mod_cast hq)
  obtain ⟨B, hwB, hle, hBρ⟩ := hg_of_values hq hval
  obtain ⟨hRel, hCom⟩ :=
    common_length_asymptotic_R hε hΛ1 hκ0 hρ n k w hw hk B hΛ hwB hBρ hκ1 hκ2 hn2 hnκ hn
  exact ⟨hCom, B, hwB, hle, hRel⟩

/-- **Headline `theoremR_q`, the F upper bound for `q`-value weights** (App L §7 Remark l. 489–490 at `ρ = 1/q`): for
weights with ratio `≤ Λ` taking at most `q` values, an interior `k`, `n ≥ 2` and `n ≥ n0R(1/q)`:
`R^w_F ≤ log₂ ln n + C_R(1/q)`, `L_F^w ≤ log₂ ln n + C_R(1/q)` and `L_F^ad ≤ log₂ ln n + C_R(1/q)` (Sec9Attain's
`RwF_upper_R`, FUTheoremR's `theoremR_LF_le` and the shared library's `LFad_le_ofReal_LFgen`, with the pigeonhole's class as `B`). -/
theorem theoremR_q {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) {q : ℕ} (hq : 1 ≤ q) :
    ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      (∀ a b, w a ≤ Λ * w b) → (Finset.univ.image w).card ≤ q →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → 2 ≤ n → FU.R.n0R ε Λ κ₀ (1 / (q : ℝ)) ≤ n →
      (FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ≤
          Real.logb 2 (Real.log n) + (FU.R.CR ε Λ κ₀ (1 / (q : ℝ)) : ℝ) ∧
        LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
          Real.logb 2 (Real.log n) + (FU.R.CR ε Λ κ₀ (1 / (q : ℝ)) : ℝ) ∧
        LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
          ENNReal.ofReal (Real.logb 2 (Real.log n) + (FU.R.CR ε Λ κ₀ (1 / (q : ℝ)) : ℝ)) := by
  intro n k w hw hk hΛ hval hκ1 hκ2 hn2 hn
  have hρ : (0 : ℝ) < 1 / (q : ℝ) := one_div_pos.2 (by exact_mod_cast hq)
  obtain ⟨B, hwB, -, hBρ⟩ := hg_of_values hq hval
  obtain ⟨-, -, hR, -, -⟩ := RwF_upper_R w hw hk hΛ1 hΛ B hwB hρ hBρ hκ0 hκ1 hκ2 hε hn2 (Or.inl hn)
  obtain ⟨-, hLF, -⟩ := FU.R.theoremR_LF_le w hw hk hΛ1 hΛ B hwB hρ hBρ hκ0 hκ1 hκ2 hε hn2 (Or.inl hn)
  exact ⟨hR, hLF, le_trans (Mix.LFad_le_ofReal_LFgen (weighted_exact n k w hw hk) hε.le)
    (ENNReal.ofReal_le_ofReal hLF)⟩

/-! ## §3 Item 2: the growth step of the geometric Stage A sentence -/

/-- **The size condition at `C < 0` is unsatisfiable once `n ≥ 3`**: then `(ln n)^C < 1`, so `n/(ln n)^C > n ≥ |B|`.
(This is why `C ≥ 0` is assumed below.) -/
theorem size_condition_neg_unsat {C : ℝ} (hC : C < 0) (hn : 3 ≤ n) (B : Finset (Fin n)) :
    ¬ ((n : ℝ) / Real.log n ^ C ≤ (B.card : ℝ)) := by
  intro h
  have h3 : (3 : ℝ) ≤ n := by exact_mod_cast hn
  have hlog : 1 < Real.log n := lt_of_lt_of_le HL.one_lt_log_three (Real.log_le_log (by norm_num) h3)
  have hpow : Real.log n ^ C < 1 := Real.rpow_lt_one_of_one_lt_of_neg hlog hC
  have hpos : 0 < Real.log n ^ C := Real.rpow_pos_of_pos (by linarith) C
  have hBn : (B.card : ℝ) ≤ n := by exact_mod_cast (show B.card ≤ n by simpa using Finset.card_le_univ B)
  have hn0 : (0 : ℝ) < n := by linarith
  have hlt : (n : ℝ) < n / Real.log n ^ C := by
    rw [lt_div_iff₀ hpos]
    nlinarith
  linarith

/-- **At `C ≥ 0`, `B = univ` meets the size condition once `n ≥ 3`** (`ln n ≥ 1`, so `(ln n)^C ≥ 1`). -/
theorem size_condition_univ {C : ℝ} (hC : 0 ≤ C) (hn : 3 ≤ n) :
    (n : ℝ) / Real.log n ^ C ≤ ((Finset.univ : Finset (Fin n)).card : ℝ) := by
  have h3 : (3 : ℝ) ≤ n := by exact_mod_cast hn
  have hlog : 1 ≤ Real.log n := le_trans HL.one_lt_log_three.le (Real.log_le_log (by norm_num) h3)
  have hpow : 1 ≤ Real.log n ^ C := Real.one_le_rpow hlog hC
  rw [Finset.card_univ, Fintype.card_fin, div_le_iff₀ (by linarith)]
  have hn0 : (0 : ℝ) ≤ n := by linarith
  nlinarith

/-- **The elementary growth comparison** (App L §7 Remark, l. 494: "for a fixed `C` and large `n`"): for `C ≥ 0`, any
`T₀` and `D ≥ 0`, eventually as `x → ∞`: `T₀ ≤ x/(ln x)^C`, `D(C ln ln x + 1) ≤ x/(ln x)^C`, `1 ≤ ln ln x` and
`2 ≤ x`.  Route, from Mathlib's asymptotics: `(ln x)^C = o(x^{1/4})` (`isLittleO_log_rpow_rpow_atTop`) gives
`x/(ln x)^C ≥ x^{3/4}`; `ln x = o(x^{1/4})` (`isLittleO_log_rpow_atTop`) and `ln ln x ≤ ln x` give
`D(C ln ln x + 1) ≤ D(C+1) x^{1/4} ≤ x^{1/2}·x^{1/4} = x^{3/4}` once `x^{1/2} ≥ D(C+1)` (`tendsto_rpow_atTop`). -/
theorem growth_eventually {C : ℝ} (hC : 0 ≤ C) (T₀ : ℝ) {D : ℝ} (hD : 0 ≤ D) :
    ∀ᶠ x : ℝ in Filter.atTop, T₀ ≤ x / Real.log x ^ C ∧
      D * (C * Real.log (Real.log x) + 1) ≤ x / Real.log x ^ C ∧ 1 ≤ Real.log (Real.log x) ∧ 2 ≤ x := by
  have h1 := (isLittleO_log_rpow_rpow_atTop C (by norm_num : (0 : ℝ) < 1 / 4)).bound (by norm_num : (0 : ℝ) < 1)
  have h2 := (isLittleO_log_rpow_atTop (by norm_num : (0 : ℝ) < 1 / 4)).bound (by norm_num : (0 : ℝ) < 1)
  have h3 := (tendsto_rpow_atTop (by norm_num : (0 : ℝ) < 3 / 4)).eventually_ge_atTop T₀
  have h4 := (tendsto_rpow_atTop (by norm_num : (0 : ℝ) < 1 / 2)).eventually_ge_atTop (D * (C + 1))
  filter_upwards [h1, h2, h3, h4, Filter.eventually_ge_atTop (Real.exp (Real.exp 1))]
    with x hx1 hx2 hx3 hx4 hx5
  have he : (2 : ℝ) < Real.exp 1 := lt_trans (by norm_num) Real.exp_one_gt_d9
  have hee : Real.exp 1 ≤ Real.exp (Real.exp 1) := Real.exp_le_exp.2 (by linarith)
  have hx0 : 0 < x := by linarith
  have hlogx : Real.exp 1 ≤ Real.log x := (Real.le_log_iff_exp_le hx0).2 hx5
  have hlogx0 : 0 < Real.log x := by linarith
  have hll : 1 ≤ Real.log (Real.log x) := (Real.le_log_iff_exp_le hlogx0).2 hlogx
  have hpowC : 0 < Real.log x ^ C := Real.rpow_pos_of_pos hlogx0 C
  have hq4 : 0 < x ^ (1 / 4 : ℝ) := Real.rpow_pos_of_pos hx0 _
  have hA : Real.log x ^ C ≤ x ^ (1 / 4 : ℝ) := by
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_pos hpowC, abs_of_pos hq4, one_mul] at hx1
    exact hx1
  have hB : Real.log x ≤ x ^ (1 / 4 : ℝ) := by
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_pos hlogx0, abs_of_pos hq4, one_mul] at hx2
    exact hx2
  have hsplit : x ^ (3 / 4 : ℝ) = x / x ^ (1 / 4 : ℝ) := by
    rw [show (3 / 4 : ℝ) = 1 - 1 / 4 by norm_num, Real.rpow_sub hx0, Real.rpow_one]
  have hsplit2 : x ^ (3 / 4 : ℝ) = x ^ (1 / 2 : ℝ) * x ^ (1 / 4 : ℝ) := by
    rw [← Real.rpow_add hx0]
    norm_num
  have hmain : x ^ (3 / 4 : ℝ) ≤ x / Real.log x ^ C := by
    rw [hsplit]
    exact div_le_div_of_nonneg_left hx0.le hpowC hA
  have hlllog : Real.log (Real.log x) ≤ Real.log x := by
    have := Real.log_le_sub_one_of_pos hlogx0
    linarith
  have hD1 : 0 ≤ D * (C + 1) := mul_nonneg hD (by linarith)
  refine ⟨hx3.trans hmain, ?_, hll, by linarith⟩
  have hCl := mul_le_mul_of_nonneg_left hlllog hC
  calc D * (C * Real.log (Real.log x) + 1) ≤ D * ((C + 1) * Real.log x) := by
        refine mul_le_mul_of_nonneg_left ?_ hD
        linarith
    _ = D * (C + 1) * Real.log x := by ring
    _ ≤ D * (C + 1) * x ^ (1 / 4 : ℝ) := mul_le_mul_of_nonneg_left hB hD1
    _ ≤ x ^ (1 / 2 : ℝ) * x ^ (1 / 4 : ℝ) := mul_le_mul_of_nonneg_right hx4 hq4.le
    _ = x ^ (3 / 4 : ℝ) := hsplit2.symm
    _ ≤ x / Real.log x ^ C := hmain

/-- **Headline `geo_loglog_eventually`** (App L §7 Remark, l. 491–495: "a homogeneous group with `M ≥ n/(ln n)^C`, for a
fixed `C` and large `n`, still gives `L_F^w = O((log log n)²)`").  Fix `ε > 0`, `Λ ≥ 1`, `κ₀ > 0` and `C ≥ 0`.  There
are `n₁` and `K > 0`, depending only on `(ε, Λ, κ₀, C)`, such that every instance of Theorem R's hypotheses (positive
weights with ratio `≤ Λ`, `w` constant on `B`, an interior `k`) with `|B| ≥ n/(ln n)^C` and `n ≥ n₁` has
`L_F^w(n, ε) ≤ K (ln ln n)²` and `L_F^ad(n, ε) ≤ K (ln ln n)²`.  The proof's witness is
`K = 5 + 8C + 128Λ³C(C+1)/(9ε) + 8K₄`.  Route:
`growth_eventually` (at `T₀ = max{M*, 8}`, `D = 128Λ³/(9ε)`) discharges FUTheoremR's size conditions `hMs`, `hM8` of
`theoremR_geo_LF_le` / `theoremR_geo_loglog`; then `1 + max{8Cλ, 128Λ³Cλ(Cλ+1)/(9ε)} + 8K₄ + ⌈log₂ log₂ n⌉ ≤ Kλ²` with
`λ = ln ln n ≥ 1` (`⌈log₂ log₂ n⌉ ≤ log₂ ln n + 2 = λ/ln 2 + 2 ≤ 2λ + 2`). -/
theorem geo_loglog_eventually {ε Λ κ₀ C : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) (hC : 0 ≤ C) :
    ∃ n₁ : ℕ, ∃ K : ℝ, 0 < K ∧ ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
      (B : Finset (Fin n)), (∀ a b, w a ≤ Λ * w b) → (∀ i ∈ B, ∀ j ∈ B, w i = w j) →
      (n : ℝ) / Real.log n ^ C ≤ (B.card : ℝ) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → n₁ ≤ n →
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ K * (Real.log (Real.log n)) ^ 2 ∧
      LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        ENNReal.ofReal (K * (Real.log (Real.log n)) ^ 2) := by
  have hΛ0 : 0 < Λ := by linarith
  have hD : (0 : ℝ) ≤ 128 * Λ ^ 3 / (9 * ε) := by positivity
  obtain ⟨N, hN⟩ := Filter.eventually_atTop.1 (tendsto_natCast_atTop_atTop.eventually
    (growth_eventually hC (max (FU.Mstar ε Λ κ₀ : ℝ) 8) hD))
  have hK4 : (0 : ℝ) ≤ FU.K4 ε Λ κ₀ := Nat.cast_nonneg _
  have hX : (0 : ℝ) ≤ 128 * Λ ^ 3 * C * (C + 1) / (9 * ε) := by positivity
  refine ⟨N, 5 + 8 * C + 128 * Λ ^ 3 * C * (C + 1) / (9 * ε) + 8 * FU.K4 ε Λ κ₀, by linarith, ?_⟩
  intro n k w hw hk B hΛ hwB hMC hκ1 hκ2 hn
  obtain ⟨hT, hDn, hll, hx2⟩ := hN n hn
  have hn2 : 2 ≤ n := by exact_mod_cast hx2
  have hMs : FU.Mstar ε Λ κ₀ ≤ B.card := by
    have h : (FU.Mstar ε Λ κ₀ : ℝ) ≤ B.card := le_trans (le_max_left _ _) (hT.trans hMC)
    exact_mod_cast h
  have hM8 : max (8 : ℝ) (128 * Λ ^ 3 * (C * Real.log (Real.log n) + 1) / (9 * ε)) ≤ (B.card : ℝ) := by
    refine max_le (le_trans (le_max_right _ _) (hT.trans hMC)) ?_
    have e : 128 * Λ ^ 3 * (C * Real.log (Real.log n) + 1) / (9 * ε) =
        128 * Λ ^ 3 / (9 * ε) * (C * Real.log (Real.log n) + 1) := by ring
    rw [e]
    exact hDn.trans hMC
  obtain ⟨hLF, -, hLFad⟩ := FU.R.theoremR_geo_LF_le w hw hk hΛ1 hΛ B hwB hκ0 hκ1 hκ2 hε hn2 hMC hMs hM8
  obtain ⟨-, -, hlen⟩ := FU.R.theoremR_geo_loglog w hw hk hΛ1 hΛ B hwB hκ0 hκ1 hκ2 hε hn2 hMC hMs hM8
  have hceil := FU.R.ceil_logb_logb_le_add_two hn2
  have hl2 := Real.log_two_gt_d9
  have hlogb : Real.logb 2 (Real.log n) = Real.log (Real.log n) / Real.log 2 := rfl
  obtain ⟨L, hL⟩ : ∃ L : ℝ, L = Real.log (Real.log n) := ⟨_, rfl⟩
  rw [← hL] at hll hlen hlogb
  rw [← hL]
  rw [hlogb] at hceil
  push_cast at hlen
  have hL0 : 0 ≤ L := by linarith
  have hLL : L ≤ L ^ 2 := by nlinarith
  have hL2 : 1 ≤ L ^ 2 := by nlinarith
  have hl2pos : 0 < Real.log 2 := by linarith
  have hdiv : L / Real.log 2 ≤ 2 * L := by
    rw [div_le_iff₀ hl2pos]
    nlinarith [mul_le_mul_of_nonneg_left hl2.le hL0]
  have hY0 : 0 ≤ 128 * Λ ^ 3 * (C * L) * (C * L + 1) / (9 * ε) := by positivity
  have hX0 : 0 ≤ 8 * (C * L) := by positivity
  have hmax : max (8 * (C * L)) (128 * Λ ^ 3 * (C * L) * (C * L + 1) / (9 * ε)) ≤
      8 * (C * L) + 128 * Λ ^ 3 * (C * L) * (C * L + 1) / (9 * ε) := max_le (by linarith) (by linarith)
  have hCL := mul_le_mul_of_nonneg_left hLL hC
  have hf2 : 8 * (C * L) ≤ 8 * (C * L ^ 2) := by linarith
  have hf3 : 128 * Λ ^ 3 * (C * L) * (C * L + 1) / (9 * ε) ≤
      128 * Λ ^ 3 * C * (C + 1) / (9 * ε) * L ^ 2 := by
    have e1 : 128 * Λ ^ 3 * (C * L) * (C * L + 1) / (9 * ε) =
        128 * Λ ^ 3 / (9 * ε) * (C * L * (C * L + 1)) := by ring
    have e2 : 128 * Λ ^ 3 * C * (C + 1) / (9 * ε) * L ^ 2 =
        128 * Λ ^ 3 / (9 * ε) * (C * (C + 1) * L ^ 2) := by ring
    rw [e1, e2]
    refine mul_le_mul_of_nonneg_left ?_ hD
    nlinarith
  have hf4 : 8 * (FU.K4 ε Λ κ₀ : ℝ) ≤ 8 * ((FU.K4 ε Λ κ₀ : ℝ) * L ^ 2) := by nlinarith
  have hbound : (FU.R.lenGeo ε Λ κ₀ Bᶜ : ℝ) ≤
      (5 + 8 * C + 128 * Λ ^ 3 * C * (C + 1) / (9 * ε) + 8 * (FU.K4 ε Λ κ₀ : ℝ)) * L ^ 2 := by
    have e : (5 + 8 * C + 128 * Λ ^ 3 * C * (C + 1) / (9 * ε) + 8 * (FU.K4 ε Λ κ₀ : ℝ)) * L ^ 2 =
        5 * L ^ 2 + 8 * (C * L ^ 2) + 128 * Λ ^ 3 * C * (C + 1) / (9 * ε) * L ^ 2 +
          8 * ((FU.K4 ε Λ κ₀ : ℝ) * L ^ 2) := by ring
    rw [e]
    linarith
  refine ⟨hLF.trans hbound, hLFad.trans ?_⟩
  rw [← ENNReal.ofReal_natCast]
  exact ENNReal.ofReal_le_ofReal hbound

/-- **The geometric-Stage-A sentence for every real `C`** (App L §7 Remark, l. 494: "for a fixed `C` and large `n`"):
the statement of `geo_loglog_eventually` without `0 ≤ C`.  For `C ≥ 0` it is `geo_loglog_eventually`; for `C < 0` the
size condition `|B| ≥ n/(ln n)^C` is unsatisfiable once `n ≥ 3` (`size_condition_neg_unsat`), so it holds vacuously
with `n₁ = 3`. -/
theorem geo_loglog_eventually_all_C {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) (C : ℝ) :
    ∃ n₁ : ℕ, ∃ K : ℝ, 0 < K ∧ ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
      (B : Finset (Fin n)), (∀ a b, w a ≤ Λ * w b) → (∀ i ∈ B, ∀ j ∈ B, w i = w j) →
      (n : ℝ) / Real.log n ^ C ≤ (B.card : ℝ) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → n₁ ≤ n →
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ K * (Real.log (Real.log n)) ^ 2 ∧
      LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        ENNReal.ofReal (K * (Real.log (Real.log n)) ^ 2) := by
  by_cases hC : 0 ≤ C
  · exact geo_loglog_eventually hε hΛ1 hκ0 hC
  · refine ⟨3, 1, one_pos, fun n k w hw hk B hΛ hwB hMC hκ1 hκ2 hn => ?_⟩
    exact absurd hMC (size_condition_neg_unsat (lt_of_not_ge hC) hn B)

/-! ## §4 Non-vacuity -/

/-- The three-value fixture `w3` (`2, 3/2, 1` on `Fin 1200`) takes at most `3` values. -/
theorem w3_image_card_le_three : (Finset.univ.image FU.R.w3).card ≤ 3 := by
  refine le_trans (Finset.card_le_card (t := ({2, 3 / 2, 1} : Finset ℝ)) ?_) Finset.card_le_three
  intro y hy
  obtain ⟨i, -, rfl⟩ := Finset.mem_image.1 hy
  simp only [FU.R.w3]
  split_ifs <;> simp

/-- `F(400) = 16 ln 401/400 ≤ 1/2` at `Λ = 2`, `κ₀ = 1/2`: `ln 401 ≤ ln 2⁹ = 9 ln 2 < 7`. -/
theorem tailF_two_half_400 : FU.tailF 2 (1 / 2) 400 ≤ 1 / 2 := by
  unfold FU.tailF
  have h1 : Real.log (401 : ℝ) ≤ Real.log ((2 : ℝ) ^ 9) := Real.log_le_log (by norm_num) (by norm_num)
  rw [Real.log_pow] at h1
  have h2 := Real.log_two_lt_d9
  have hlog : Real.log (401 : ℝ) ≤ 7 := by
    push_cast at h1
    linarith
  have e : ((400 : ℕ) : ℝ) + 1 = 401 := by norm_num
  rw [e, div_le_iff₀ (by norm_num)]
  push_cast
  nlinarith

/-- `M* ≤ 400` at `(ε, Λ, κ₀) = (1, 2, 1/2)`. -/
theorem Mstar_le_400 : FU.Mstar 1 2 (1 / 2) ≤ 400 :=
  (FU.Mstar_spec (Λ := 2) one_pos (by norm_num)).2.2 400 (by norm_num)
    (by have := tailF_two_half_400; norm_num at this ⊢; linarith)

/-- `n0R(1, 2, 1/2, 1/3) ≤ 1200`: `(400 − 1)/(1/3) = 1197 < 1200`. -/
theorem n0R_third_le_1200 : FU.R.n0R 1 2 (1 / 2) (1 / ((3 : ℕ) : ℝ)) ≤ 1200 := by
  have e : (1 / ((3 : ℕ) : ℝ)) = 1 / 3 := by norm_num
  rw [e]
  exact FU.R.n0R_le (by norm_num) Mstar_le_400 (by norm_num) (by norm_num)

/-- **Item 1 at the three-value fixture, `q = 3`** (RwF_R_bites_three's fixture: `n = 1200`, `k = 600`, weights
`2, 3/2, 1`, `(ε, Λ, κ₀) = (1, 2, 1/2)`): `w3` takes at most `3` values; `least_adaptive_hardcap_q`'s threshold
`max{2, ⌈κ₀^{-2}⌉, n0R(1/3)} ≤ 1200` holds; and the hypotheses of `RwF_asymptotic_q`, `theoremR_q` and
`common_length_asymptotic_q` hold there (no set `B` is supplied: the pigeonhole finds one).  Recorded: the `R^w_F`
bound, `theoremR_q`'s `L_F` bound, the `Lcom` bound with `1 ≤ R^w_F ≤ Lcom`, and, for the pigeonhole's `B`, the
printed-class bound with `1 ≤ LcomRel(Bᶜ)`; so no recorded value is a `Nat.find` fallback `0`.  Numerically
`C_R(1/3) = 634 > log₂ ln 1200 ≈ 2.83`, so the lower halves are vacuous at this `n` (App L §6.9, l. 446–447: "The
constants are impractical"). -/
theorem q_instance_three :
    (Finset.univ.image FU.R.w3).card ≤ 3 ∧
      max 2 (max ⌈((1 / 2 : ℝ) ^ 2)⁻¹⌉₊ (FU.R.n0R 1 2 (1 / 2) (1 / ((3 : ℕ) : ℝ)))) ≤ 1200 ∧
      |(FU.RwF (weightedTarget 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num)) (weightedOracle 1200 600 FU.R.w3) 1 :
          ℝ) - Real.logb 2 (Real.log ((1200 : ℕ) : ℝ))| ≤
        max (1 + Real.logb 2 (1 + Real.log (288 * 2 ^ 3))) (FU.R.CR 1 2 (1 / 2) (1 / ((3 : ℕ) : ℝ)) : ℝ) ∧
      LFgen (weightedTarget 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num)) (weightedOracle 1200 600 FU.R.w3) 1 ≤
        Real.logb 2 (Real.log ((1200 : ℕ) : ℝ)) + (FU.R.CR 1 2 (1 / 2) (1 / ((3 : ℕ) : ℝ)) : ℝ) ∧
      1 ≤ FU.RwF (weightedTarget 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num)) (weightedOracle 1200 600 FU.R.w3) 1 ∧
      FU.RwF (weightedTarget 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num)) (weightedOracle 1200 600 FU.R.w3) 1 ≤
        Lcom (weightedTarget 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num)) (weightedOracle 1200 600 FU.R.w3) 1 ∧
      |(Lcom (weightedTarget 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num)) (weightedOracle 1200 600 FU.R.w3) 1 :
          ℝ) - Real.logb 2 (Real.log ((1200 : ℕ) : ℝ))| ≤
        max (1 + Real.logb 2 (1 + Real.log (288 * 2 ^ 3))) (FU.R.CR 1 2 (1 / 2) (1 / ((3 : ℕ) : ℝ)) : ℝ) ∧
      ∃ B : Finset (Fin 1200), (∀ i ∈ B, ∀ j ∈ B, FU.R.w3 i = FU.R.w3 j) ∧
        ((1200 : ℕ) : ℝ) ≤ ((3 : ℕ) : ℝ) * (B.card : ℝ) ∧
        |(LcomRel (weightedTarget 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num)) (weightedOracle 1200 600 FU.R.w3)
            Bᶜ 1 : ℝ) - Real.logb 2 (Real.log ((1200 : ℕ) : ℝ))| ≤
          max (1 + Real.logb 2 (1 + Real.log (288 * 2 ^ 3))) (FU.R.CR 1 2 (1 / 2) (1 / ((3 : ℕ) : ℝ)) : ℝ) ∧
        1 ≤ LcomRel (weightedTarget 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num)) (weightedOracle 1200 600 FU.R.w3)
          Bᶜ 1 := by
  have hex := weighted_exact 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num)
  have hR1 := FU.one_le_RwF hex one_pos.le (by norm_num)
  have hRL := RwF_le_Lcom hex one_pos.le
  obtain ⟨hCom, B, hwB, hle, hRel⟩ := common_length_asymptotic_q (ε := 1) (Λ := 2) (κ₀ := 1 / 2) (q := 3) one_pos
    (by norm_num) (by norm_num) (by norm_num) 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num) (FU.R.w3_ratio le_rfl)
    w3_image_card_le_three (by norm_num) (by norm_num) (by norm_num) (by norm_num) n0R_third_le_1200
  have hwBcc : ∀ i ∈ Bᶜᶜ, ∀ j ∈ Bᶜᶜ, FU.R.w3 i = FU.R.w3 j := fun i hi j hj =>
    hwB i (by simpa using hi) j (by simpa using hj)
  have hLL := Lcom_le_LcomRel hex Bᶜ (weighted_invariant_symOn FU.R.w3 FU.R.w3_pos (by norm_num : 600 ≤ 1200) hwBcc)
    one_pos.le
  refine ⟨w3_image_card_le_three,
    max_le (by norm_num) (max_le (Nat.ceil_le.2 (by norm_num)) n0R_third_le_1200), ?_, ?_, hR1, hRL, hCom,
    B, hwB, hle, hRel, hR1.trans (hRL.trans hLL)⟩
  · exact RwF_asymptotic_q (ε := 1) (Λ := 2) (κ₀ := 1 / 2) (q := 3) one_pos (by norm_num) (by norm_num)
      (by norm_num) 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num) (FU.R.w3_ratio le_rfl) w3_image_card_le_three
      (by norm_num) (by norm_num) (by norm_num) (by norm_num) n0R_third_le_1200
  · exact (theoremR_q (ε := 1) (Λ := 2) (κ₀ := 1 / 2) (q := 3) one_pos (by norm_num) (by norm_num) (by norm_num)
      1200 600 FU.R.w3 FU.R.w3_pos (by norm_num) (FU.R.w3_ratio le_rfl) w3_image_card_le_three (by norm_num)
      (by norm_num) (by norm_num) n0R_third_le_1200).2.1

/-- **Three-value instances past every threshold**: for every `Λ ≥ 2`, `κ₀ ≤ 1/2` and `n₁` there is an instance with
`m ≥ n₁`, positive weights of ratio `≤ Λ` taking the three values `2, 3/2, 1` and at most `3` values in all, and an
interior `k`: `m = 6m₀`, `m₀ = n₁ + 1`, `k = 3m₀`, `w = 2` on `{0,…,2m₀−1}`, `3/2` on `{2m₀,…,4m₀−1}`, `1` on the
rest. -/
theorem three_value_instances {Λ κ₀ : ℝ} (hΛ : 2 ≤ Λ) (hκ1 : κ₀ ≤ 1 / 2) (n₁ : ℕ) :
    ∃ (m k : ℕ) (w : Fin m → ℝ) (a b c : Fin m),
      n₁ ≤ m ∧ (∀ i, 0 < w i) ∧ k ≤ m ∧ (∀ i j, w i ≤ Λ * w j) ∧ (Finset.univ.image w).card ≤ 3 ∧
        κ₀ * m ≤ k ∧ (k : ℝ) ≤ (1 - κ₀) * m ∧ 2 ≤ m ∧ w a = 2 ∧ w b = 3 / 2 ∧ w c = 1 := by
  obtain ⟨m₀, hm₀⟩ : ∃ m₀ : ℕ, m₀ = n₁ + 1 := ⟨_, rfl⟩
  have hm0 : (0 : ℝ) ≤ m₀ := Nat.cast_nonneg m₀
  refine ⟨6 * m₀, 3 * m₀, fun i => if i.val < 2 * m₀ then 2 else if i.val < 4 * m₀ then 3 / 2 else 1,
    ⟨0, by omega⟩, ⟨2 * m₀, by omega⟩, ⟨4 * m₀, by omega⟩, by omega, ?_, by omega, ?_, ?_, ?_, ?_, by omega,
    ?_, ?_, ?_⟩
  · intro i
    dsimp only
    split_ifs <;> norm_num
  · intro i j
    dsimp only
    split_ifs <;> linarith
  · refine le_trans (Finset.card_le_card (t := ({2, 3 / 2, 1} : Finset ℝ)) ?_) Finset.card_le_three
    intro y hy
    obtain ⟨i, -, rfl⟩ := Finset.mem_image.1 hy
    split_ifs <;> simp
  · push_cast
    nlinarith
  · push_cast
    nlinarith
  · dsimp only
    rw [if_pos (by omega)]
  · dsimp only
    rw [if_neg (by omega), if_pos (by omega)]
  · dsimp only
    rw [if_neg (by omega), if_neg (by omega)]

/-- **`sharp_mean_two_sided_q` reaches three-value instances past every threshold, for every `δ`**, at
`(ε, Λ, κ₀, q) = (1, 2, 1/2, 3)`: for every `N` its conclusion holds at an instance of `three_value_instances` with
`m ≥ N` (its threshold `n₁`, chosen from `δ`, is fixed before `N`). -/
theorem sharp_mean_two_sided_q_instance {δ : ℝ} (hδ : 0 < δ) :
    ∀ N : ℕ, ∃ (m k : ℕ) (w : Fin m → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ m) (a b c : Fin m),
      N ≤ m ∧ w a = 2 ∧ w b = 3 / 2 ∧ w c = 1 ∧ (Finset.univ.image w).card ≤ 3 ∧
      (Real.exp (-1) - δ) * Real.logb 2 (Real.log m) ≤
          LFgen (weightedTarget m k w hw hk) (weightedOracle m k w) 1 ∧
        LFgen (weightedTarget m k w hw hk) (weightedOracle m k w) 1 ≤
          (Real.exp (-1) + δ) * Real.logb 2 (Real.log m) := by
  obtain ⟨n₁, h⟩ := sharp_mean_two_sided_q (ε := 1) (Λ := 2) (κ₀ := 1 / 2) (q := 3) one_pos (by norm_num)
    (by norm_num) (by norm_num) hδ
  intro N
  obtain ⟨m, k, w, a, b, c, hm, hw, hk, hΛ, hval, hκ1, hκ2, -, ha, hb, hc⟩ :=
    three_value_instances (Λ := 2) (κ₀ := 1 / 2) le_rfl (by norm_num) (n₁ + N)
  exact ⟨m, k, w, hw, hk, a, b, c, by omega, ha, hb, hc, hval, h m k w hw hk hΛ hval hκ1 hκ2 (by omega)⟩

/-- **`sharp_mean_two_sided_ad_q` reaches three-value instances past every threshold, for every `δ`**, at
`(ε, Λ, κ₀, q) = (1, 2, 1/2, 3)`. -/
theorem sharp_mean_two_sided_ad_q_instance {δ : ℝ} (hδ : 0 < δ) :
    ∀ N : ℕ, ∃ (m k : ℕ) (w : Fin m → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ m) (a b c : Fin m),
      N ≤ m ∧ w a = 2 ∧ w b = 3 / 2 ∧ w c = 1 ∧ (Finset.univ.image w).card ≤ 3 ∧
      ENNReal.ofReal ((Real.exp (-1) - δ) * Real.logb 2 (Real.log m)) ≤
          LFad (weightedTarget m k w hw hk) (weightedOracle m k w) 1 ∧
        LFad (weightedTarget m k w hw hk) (weightedOracle m k w) 1 ≤
          ENNReal.ofReal ((Real.exp (-1) + δ) * Real.logb 2 (Real.log m)) := by
  obtain ⟨n₁, h⟩ := sharp_mean_two_sided_ad_q (ε := 1) (Λ := 2) (κ₀ := 1 / 2) (q := 3) one_pos (by norm_num)
    (by norm_num) (by norm_num) hδ
  intro N
  obtain ⟨m, k, w, a, b, c, hm, hw, hk, hΛ, hval, hκ1, hκ2, -, ha, hb, hc⟩ :=
    three_value_instances (Λ := 2) (κ₀ := 1 / 2) le_rfl (by norm_num) (n₁ + N)
  exact ⟨m, k, w, hw, hk, a, b, c, by omega, ha, hb, hc, hval, h m k w hw hk hΛ hval hκ1 hκ2 (by omega)⟩

/-- **Item 2's hypotheses hold past every threshold, with `K` fixed first** (`(ε, Λ, κ₀) = (1, 1, 1/2)`, any `C ≥ 0`):
there is `K > 0` such that for every `N` there is `m ≥ N` where the balanced unit-weight instance `n = 2m`, `k = m`,
with `B = univ` (homogeneous, `|B| = n ≥ n/(ln n)^C`, `size_condition_univ`), has `L_F ≤ K (ln ln 2m)²` and
`L_F^ad ≤ K (ln ln 2m)²`.  The other hypotheses of `geo_loglog_eventually` (ratio, homogeneity, interior `k`,
`n ≥ n₁`) are discharged in the proof; the statement records the size condition and the two bounds.  This is the
witness the task file prescribes; it has `M = n` (`ℓ = 0`), so it does not exercise `M < n`. -/
theorem geo_loglog_instances {C : ℝ} (hC : 0 ≤ C) :
    ∃ K : ℝ, 0 < K ∧ ∀ N : ℕ, ∃ m : ℕ, N ≤ m ∧
      ((2 * m : ℕ) : ℝ) / Real.log ((2 * m : ℕ) : ℝ) ^ C ≤ ((Finset.univ : Finset (Fin (2 * m))).card : ℝ) ∧
      LFgen (weightedTarget (2 * m) m (fun _ => 1) (fun _ => one_pos) (by omega))
          (weightedOracle (2 * m) m (fun _ => 1)) 1 ≤ K * (Real.log (Real.log ((2 * m : ℕ) : ℝ))) ^ 2 ∧
      LFad (weightedTarget (2 * m) m (fun _ => 1) (fun _ => one_pos) (by omega))
          (weightedOracle (2 * m) m (fun _ => 1)) 1 ≤
        ENNReal.ofReal (K * (Real.log (Real.log ((2 * m : ℕ) : ℝ))) ^ 2) := by
  obtain ⟨n₁, K, hK, h⟩ := geo_loglog_eventually (ε := 1) (Λ := 1) (κ₀ := 1 / 2) (C := C) one_pos le_rfl
    (by norm_num) hC
  refine ⟨K, hK, fun N => ?_⟩
  obtain ⟨h1, h2⟩ := h (2 * (N + n₁ + 2)) (N + n₁ + 2) (fun _ => 1) (fun _ => one_pos) (by omega) Finset.univ
    (fun _ _ => by norm_num) (fun _ _ _ _ => rfl) (size_condition_univ hC (by omega)) (by push_cast; linarith)
    (by push_cast; linarith) (by omega)
  exact ⟨N + n₁ + 2, by omega, size_condition_univ hC (by omega), h1, h2⟩

end A36W.Attain

/-! # Statements and dependency audit -/

#check @A36W.Attain.exists_large_class
#check @A36W.Attain.hg_of_values
#check @A36W.Attain.RwF_asymptotic_q
#check @A36W.Attain.least_adaptive_hardcap_q
#check @A36W.Attain.sharp_mean_two_sided_q
#check @A36W.Attain.sharp_mean_two_sided_ad_q
#check @A36W.Attain.common_length_asymptotic_q
#check @A36W.Attain.theoremR_q
#check @A36W.Attain.size_condition_neg_unsat
#check @A36W.Attain.size_condition_univ
#check @A36W.Attain.growth_eventually
#check @A36W.Attain.geo_loglog_eventually
#check @A36W.Attain.geo_loglog_eventually_all_C
#check @A36W.Attain.w3_image_card_le_three
#check @A36W.Attain.tailF_two_half_400
#check @A36W.Attain.Mstar_le_400
#check @A36W.Attain.n0R_third_le_1200
#check @A36W.Attain.q_instance_three
#check @A36W.Attain.three_value_instances
#check @A36W.Attain.sharp_mean_two_sided_q_instance
#check @A36W.Attain.sharp_mean_two_sided_ad_q_instance
#check @A36W.Attain.geo_loglog_instances

#print axioms A36W.Attain.exists_large_class
#print axioms A36W.Attain.hg_of_values
#print axioms A36W.Attain.RwF_asymptotic_q
#print axioms A36W.Attain.least_adaptive_hardcap_q
#print axioms A36W.Attain.sharp_mean_two_sided_q
#print axioms A36W.Attain.sharp_mean_two_sided_ad_q
#print axioms A36W.Attain.common_length_asymptotic_q
#print axioms A36W.Attain.theoremR_q
#print axioms A36W.Attain.size_condition_neg_unsat
#print axioms A36W.Attain.size_condition_univ
#print axioms A36W.Attain.growth_eventually
#print axioms A36W.Attain.geo_loglog_eventually
#print axioms A36W.Attain.geo_loglog_eventually_all_C
#print axioms A36W.Attain.w3_image_card_le_three
#print axioms A36W.Attain.tailF_two_half_400
#print axioms A36W.Attain.Mstar_le_400
#print axioms A36W.Attain.n0R_third_le_1200
#print axioms A36W.Attain.q_instance_three
#print axioms A36W.Attain.three_value_instances
#print axioms A36W.Attain.sharp_mean_two_sided_q_instance
#print axioms A36W.Attain.sharp_mean_two_sided_ad_q_instance
#print axioms A36W.Attain.geo_loglog_instances


==> anc/formal_companion/lean/src/A36W/ReservoirFacts.lean <==
/-
A36W.ReservoirFacts -- two facts about the weighted target used by the reservoir construction (FU) of App L §6:
the Sym(B) invariance of the weighted target when the weights are constant on `B` (§6.6), and the target tail bound
FB2 (§6.7).  Two-group branch.

PAPER (App L; the weighted appendix source, sha256 61944bc1...).
* Result (lines 72-77): `Λ ≥ 1`, `κ₀ ∈ (0,1/2]`, `η := κ₀/(2Λ)`; "any weights with at most two values and
  `max/min ≤ Λ` (any split, one group possibly empty), and any `k ∈ [κ₀n, (1-κ₀)n]`".
* §6.6 (lines 386-391): "Relabelling the schedule and the configuration together shows that `E_σ q_{σ(lad)}(·|J)` is
  invariant under `Sym(B)`. … Since `p_{B|A} = Unif(S_J)` (Lemma TG0(i) with a homogeneous B) …".  The target-side
  fact behind it is that `p_w` itself is `Sym(B)`-invariant when `w` is constant on `B`.
* §6.7 (lines 406-408): "By W1(b) at the root, `a_B ∈ [κ₀/Λ, 1-κ₀/Λ] = [2η, 1-2η]`.  Under `p`, `J = |x_B|` has mean
  `M a_B`.  By negative correlation (Lemma TG4(ii)), `Var J ≤ Σ v ≤ M/4`.  By Chebyshev,
  `Pr_p(J/M ∉ [η, 1-η]) ≤ Pr(|J - M a_B| > ηM) ≤ 1/(4η²M)`."

OBJECTS (reused verbatim; nothing is redefined).
* `A36W.weightedTarget n k w hw hk` (A36W/Slice.lean): `p x = wslice w k (wordOnes x)`, the paper's
  `p_w(x) ∝ ∏ w_i^{x_i} 1{|x| = k}`.
* `A36W.sliceProb`, `A36W.sliceMarg`, Lemma W1(b) averaged (`div_le_sliceMarg`, `div_le_one_sub_sliceMarg`,
  `one_le_of_ratio`), `sliceMarg_eq_of_weight_eq`, `sliceMarg_eq_sum_sliceProb`, `sliceProb_nonneg`, `Ztot_pos`,
  `sum_agrees_eq` (Slice.lean).
* `A36W.sliceVar_card_inter_le`, `sum_sliceProb_mul_indicator` (SliceCov.lean, copied byte-identically,
  sha256 acfe4dea...; imported, not edited).
* `AGF.permWord σ x = fun i => x (σ.symm i)` (defined in AGFCore/Operational.lean; AGFCore/Equivariance.lean uses it).

THE BRIDGE.  No module in the tree states `weightedTarget.p x = sliceProb …` (Slice.lean's `weighted_exact` is an
oracle-exactness statement; `prefMass_weightedTarget`, `condMargNum_weightedTarget` and `wslice_union` are prefix-mass,
conditional-numerator and history-split statements, none against `sliceProb`), so it is proved here:
`weightedTarget_p_eq_sliceProb` (`p_w(x) = π_{univ,k}(ones x)`, by unfolding), with the sum transfer `sum_wordOnes`
(`sum_agrees_eq` at the empty history, as in `weightedTarget`'s own normalisation proof).

HEADLINES
* `weightedTarget_symB_invariant`  (§6.6) for `w > 0` constant on `B` and `σ` fixing every coordinate outside `B`:
                            `p_w(permWord σ x) = p_w(x)` for every word `x`.  This is the shared interface v0.4's
                            `Invariant t σ := ∀ x, t.p (permWord σ x) = t.p x` (as quoted in the request; no `Invariant`
                            exists in the tree yet), stated unfolded for `t = weightedTarget …`, an `A36RW.Target n`.
                            General form: `weightedTarget_perm_invariant` (any `σ` with `w ∘ σ = w`).
* `FB2`                     (§6.7, two values) `A ⊆ Fin n`, `B = Aᶜ`, `M = #B ≥ 1`, `w = wA` on `A`, `w = wB` on `B`,
                            `wA ≤ Λ wB`, `wB ≤ Λ wA`, `Λ ≥ 1`, `0 < κ₀`, `κ₀n ≤ k ≤ (1-κ₀)n`, `η = κ₀/(2Λ)`:
                            `Σ_{x : #(ones x ∩ B)/M ∉ [η, 1-η]} p_w(x) ≤ 1/(4η²M)`.
* `FB2_general`             the same for ANY positive weights with all ratios `≤ Λ` and ANY nonempty `B ⊆ Fin n`: the
                            proof never uses two values, `B = Aᶜ`, or `w` constant on `B`.
* `FB2_general_of_nonpos`, `FB2_general_any_kappa`  the bound also holds for `κ₀ ≤ 0` (then `η ≤ 0` and the event is
                            empty), so `0 < κ₀` is not needed; `FB2_general_any_kappa` drops it.
* The paper's route: `root_floor` (`a_i ∈ [2η, 1-2η]` for EVERY coordinate, W1(b) at the root), `slice_chebyshev`,
  `slice_tail_of_floor`, and `sum_var_le_quarter` (`Σ v ≤ M/4`) are the steps the FB2 proof uses (at the slice level,
  through the bridge).  Stated for the record at the target level, not used by the proof: `root_floor_target`,
  `mean_card_inter` / `mean_card_inter_const` (`E|x_B| = Σ_{i∈B} a_i = M a_B`), `var_card_inter_le`
  (`Var|x_B| ≤ Σ_{i∈B} a_i(1-a_i)`).
* NOT formalised here: the step from joint `Sym(B)` invariance to `p_{B|A} = Unif(S_J)`, and the policy-side
  invariance of `E_σ q_{σ(lad)}`; so §6.6's identity (FB) is not formalised by this module.

HYPOTHESES, said exactly.
* FB2 uses: positive weights (`weightedTarget` requires them); the ratio bound `w a ≤ Λ w b` for all `a, b` (in the
  two-value form: the cross-group bounds `wA ≤ Λ wB`, `wB ≤ Λ wA`, and `1 ≤ Λ`, assumed as in the paper and used
  for the same-group pairs in the reduction to `FB2_general`, which derives `1 ≤ Λ` itself); `κ₀n ≤ k ≤ (1-κ₀)n`
  (for the two root floors); and `B` nonempty (`M ≥ 1`; with `B = ∅` the right side is `1/0 = 0`).  `A` may be
  empty.
* `0 < κ₀` is assumed as in the paper (`κ₀ ∈ (0,1/2]`) but is NOT needed: for `κ₀ ≤ 0`, `η ≤ 0`, every
  `#(ones x ∩ B)/M ∈ [0,1] ⊆ [η, 1-η]`, the event is empty and the left side is `0` (`FB2_general_of_nonpos`; at
  `κ₀ = 0` both sides are `0`).  The proof uses it only for `η > 0` in Chebyshev.
* NOT needed either: `κ₀ ≤ 1/2` (implied by the two quota bounds once `n ≥ 1`), `n ≥ 2` (implied when `κ₀ > 0`),
  `B` being the larger group.
* Sym(B) invariance needs: `w` constant on `B` and `σ i = i` for every `i ∉ B` (then `σ` maps `B` onto `B`).
  Positivity enters only through `weightedTarget`'s own argument.  Each of the two hypotheses is needed on its own
  (`nonvacuity_hypotheses_needed`): one computation, `p_w(permWord (0 1) x) ≠ p_w(x)` at `w = (2,1,1,1)`, violates only
  `σ ∈ Sym(B)` when read with `B = {1,2,3}`, and only "`w` constant on `B`" when read with `B = univ`.

NON-VACUITY (§6 below): `n = 4`, `A = {0}`, `w = (2,1,1,1)`, `k = 2` -- invariance under the transposition `(1 2)` of
`B`, moving a word of positive mass; the across-group transposition `(0 1)` breaking it, which also witnesses that
each invariance hypothesis is needed; an FB2 instance whose hypotheses hold (`Λ = 2`, `κ₀ = 1/2`, bound `16/3`); an
FB2 instance with `A = ∅`; and an `n = 18` instance where the FB2 bound is `9/10 < 1` AND the event has positive
mass (a word of positive mass lies in it), so the bound does work.
-/
import A36W.SliceCov

set_option autoImplicit false

namespace A36W
namespace ReservoirFacts

open Finset AGF A36RW

variable {n : ℕ}

/-! ## §1 The bridge: the weighted target is the weighted slice law on `univ`, read on ones-sets -/

/-- Words and ones-sets are in bijection (`x ↦ wordOnes x`), so sums over words transfer to sums over subsets of
`univ`.  This is `sum_agrees_eq` at the empty history, exactly as in `weightedTarget`'s normalisation proof. -/
theorem sum_wordOnes (G : Finset (Fin n) → ℝ) :
    ∑ x : Fin n → Bool, G (wordOnes x) = ∑ T ∈ (univ : Finset (Fin n)).powerset, G T := by
  have key := sum_agrees_eq ([] : History n) (by simp) G
  have hall : univ.filter (Agrees ([] : History n)) = univ :=
    Finset.filter_true_of_mem fun x _ => by simp [Agrees]
  have hrem : remaining ([] : History n) = univ := by simp [remaining]
  rw [hall, hrem] at key
  simpa only [onesSet_nil, Finset.empty_union] using key

/-- **The bridge**, pointwise: `p_w(x) = π_{univ,k}(ones x)`. -/
theorem weightedTarget_p_eq_sliceProb (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) {k : ℕ} (hk : k ≤ n)
    (x : Fin n → Bool) :
    (weightedTarget n k w hw hk).p x = sliceProb w univ (k : ℤ) (wordOnes x) := by
  show wslice w k (wordOnes x) = sliceProb w univ (k : ℤ) (wordOnes x)
  unfold wslice sliceProb
  by_cases h : #(wordOnes x) = k
  · rw [if_pos h, if_pos ⟨Finset.subset_univ _, by exact_mod_cast h⟩]
  · rw [if_neg h, if_neg (fun h' => h (by exact_mod_cast h'.2))]

/-- Expectations transfer: `E_p[G(ones x)] = E_π[G(T)]`. -/
theorem sum_weightedTarget_mul (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) {k : ℕ} (hk : k ≤ n)
    (G : Finset (Fin n) → ℝ) :
    ∑ x : Fin n → Bool, (weightedTarget n k w hw hk).p x * G (wordOnes x)
      = ∑ T ∈ (univ : Finset (Fin n)).powerset, sliceProb w univ (k : ℤ) T * G T := by
  simp only [weightedTarget_p_eq_sliceProb]
  exact sum_wordOnes (fun T => sliceProb w univ (k : ℤ) T * G T)

/-- Event masses transfer: `p(ones x ∈ P) = π(P)`. -/
theorem sum_filter_weightedTarget (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) {k : ℕ} (hk : k ≤ n)
    (P : Finset (Fin n) → Prop) [DecidablePred P] :
    ∑ x ∈ univ.filter (fun x => P (wordOnes x)), (weightedTarget n k w hw hk).p x
      = ∑ T ∈ (univ : Finset (Fin n)).powerset with P T, sliceProb w univ (k : ℤ) T := by
  rw [Finset.sum_filter, Finset.sum_filter]
  simp only [weightedTarget_p_eq_sliceProb]
  exact sum_wordOnes (fun T => if P T then sliceProb w univ (k : ℤ) T else 0)

/-- The target's root marginal of coordinate `i` is the slice marginal `a_i = sliceMarg w univ k i`. -/
theorem weightedTarget_marg_eq (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) {k : ℕ} (hk : k ≤ n) (i : Fin n) :
    ∑ x ∈ univ.filter (fun x => x i = true), (weightedTarget n k w hw hk).p x
      = sliceMarg w univ (k : ℤ) i := by
  have hf : univ.filter (fun x : Fin n → Bool => x i = true) = univ.filter (fun x => i ∈ wordOnes x) :=
    Finset.filter_congr (fun x _ => by simp [wordOnes])
  rw [hf, sum_filter_weightedTarget w hw hk (fun T => i ∈ T), sliceMarg_eq_sum_sliceProb]

/-! ## §2 Sym(B) invariance of the weighted target (App L §6.6) -/

/-- The ones-set of a relabelled word is the image of the ones-set. -/
theorem wordOnes_permWord (σ : Equiv.Perm (Fin n)) (x : Fin n → Bool) :
    wordOnes (permWord σ x) = (wordOnes x).map σ.toEmbedding := by
  ext i
  rw [Finset.mem_map_equiv]
  show i ∈ univ.filter (fun i => permWord σ x i = true) ↔ σ.symm i ∈ univ.filter (fun i => x i = true)
  rw [Finset.mem_filter, Finset.mem_filter]
  exact ⟨fun h => ⟨mem_univ _, h.2⟩, fun h => ⟨mem_univ _, h.2⟩⟩

/-- **Invariance, general form**: if `w ∘ σ = w` then `p_w` is `σ`-invariant. -/
theorem weightedTarget_perm_invariant (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) {k : ℕ} (hk : k ≤ n)
    (σ : Equiv.Perm (Fin n)) (hσ : ∀ j, w (σ j) = w j) (x : Fin n → Bool) :
    (weightedTarget n k w hw hk).p (permWord σ x) = (weightedTarget n k w hw hk).p x := by
  show wslice w k (wordOnes (permWord σ x)) = wslice w k (wordOnes x)
  rw [wordOnes_permWord]
  unfold wslice
  rw [Finset.card_map, Finset.prod_map]
  simp only [Equiv.coe_toEmbedding, hσ]

/-- A permutation fixing every coordinate outside `B` maps `B` into `B`. -/
theorem perm_mem_of_fix_compl {B : Finset (Fin n)} {σ : Equiv.Perm (Fin n)} (hσ : ∀ i, i ∉ B → σ i = i)
    {j : Fin n} (hj : j ∈ B) : σ j ∈ B := by
  by_contra h
  have h2 : σ j = j := σ.injective (hσ (σ j) h)
  exact h (by rw [h2]; exact hj)

/-- **Sym(B) invariance of the weighted target** (App L §6.6).  For positive weights constant on `B` and every
permutation `σ` fixing each coordinate outside `B` (i.e. `σ ∈ Sym(B)`), `p_w(permWord σ x) = p_w(x)` for every word
`x`.  This is the shared interface v0.4's `Invariant (weightedTarget …) σ`, unfolded. -/
theorem weightedTarget_symB_invariant (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) {k : ℕ} (hk : k ≤ n)
    {B : Finset (Fin n)} (hwB : ∀ i ∈ B, ∀ j ∈ B, w i = w j)
    (σ : Equiv.Perm (Fin n)) (hσ : ∀ i, i ∉ B → σ i = i) (x : Fin n → Bool) :
    (weightedTarget n k w hw hk).p (permWord σ x) = (weightedTarget n k w hw hk).p x := by
  refine weightedTarget_perm_invariant w hw hk σ (fun j => ?_) x
  by_cases hj : j ∈ B
  · exact hwB _ (perm_mem_of_fix_compl hσ hj) _ hj
  · rw [hσ j hj]

/-! ## §3 W1(b) at the root: every root marginal lies in `[κ₀/Λ, 1 - κ₀/Λ] = [2η, 1 - 2η]` -/

/-- **W1(b) at the root** (Slice.lean's averaged floors at `S = univ`, `J = k`): if all weight ratios are at most `Λ`
and `κ₀n ≤ k ≤ (1-κ₀)n`, then `κ₀/Λ ≤ a_i` and `κ₀/Λ ≤ 1 - a_i` for every coordinate `i`. -/
theorem root_floor (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) {k : ℕ}
    (hk : k ≤ n) {κ₀ : ℝ} (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n) (i : Fin n) :
    κ₀ / Λ ≤ sliceMarg w univ (k : ℤ) i ∧ κ₀ / Λ ≤ 1 - sliceMarg w univ (k : ℤ) i := by
  have hS : ∀ l ∈ (univ : Finset (Fin n)), 0 < w l := fun l _ => hw l
  have hΛS : ∀ a ∈ (univ : Finset (Fin n)), ∀ b ∈ (univ : Finset (Fin n)), w a ≤ Λ * w b :=
    fun a _ b _ => hΛ a b
  have hJ0 : (0 : ℤ) ≤ (k : ℤ) := Int.natCast_nonneg k
  have hJS : (k : ℤ) ≤ (#(univ : Finset (Fin n)) : ℤ) := by
    rw [Finset.card_univ, Fintype.card_fin]
    exact_mod_cast hk
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hS hΛS (mem_univ i)
  have hΛ0 : 0 < Λ := by linarith
  have hcard : ((#(univ : Finset (Fin n)) : ℕ) : ℝ) = (n : ℝ) := by
    rw [Finset.card_univ, Fintype.card_fin]
  have hn : (0 : ℝ) < n := by
    have : 0 < n := lt_of_le_of_lt (Nat.zero_le _) i.isLt
    exact_mod_cast this
  have hΛn : 0 < Λ * n := mul_pos hΛ0 hn
  have h1 := div_le_sliceMarg hS hΛS hJ0 hJS (mem_univ i)
  have h2 := div_le_one_sub_sliceMarg hS hΛS hJ0 hJS (mem_univ i)
  rw [hcard, Int.cast_natCast] at h1 h2
  constructor
  · refine le_trans ?_ h1
    rw [div_le_div_iff₀ hΛ0 hΛn]
    nlinarith [mul_le_mul_of_nonneg_left hκ1 hΛ0.le]
  · refine le_trans ?_ h2
    rw [div_le_div_iff₀ hΛ0 hΛn]
    nlinarith [mul_le_mul_of_nonneg_left hκ2 hΛ0.le]

/-- The same floors for the target's own root marginal `a_i = p_w(x_i = 1)`: `a_i ∈ [κ₀/Λ, 1 - κ₀/Λ]`. -/
theorem root_floor_target (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) {k : ℕ}
    (hk : k ≤ n) {κ₀ : ℝ} (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n) (i : Fin n) :
    κ₀ / Λ ≤ ∑ x ∈ univ.filter (fun x => x i = true), (weightedTarget n k w hw hk).p x ∧
      ∑ x ∈ univ.filter (fun x => x i = true), (weightedTarget n k w hw hk).p x ≤ 1 - κ₀ / Λ := by
  rw [weightedTarget_marg_eq w hw hk i]
  obtain ⟨h1, h2⟩ := root_floor w hw hΛ hk hκ1 hκ2 i
  exact ⟨h1, by linarith⟩

/-! ## §4 Mean, variance and Chebyshev for `J = |x_B|` -/

/-- `E_π[#(T ∩ U)] = Σ_{i ∈ U} p_i` (every quota, every real weights). -/
theorem sum_sliceProb_mul_card_inter {ι : Type*} [DecidableEq ι] (w : ι → ℝ) (S : Finset ι) (J : ℤ)
    (U : Finset ι) :
    ∑ T ∈ S.powerset, sliceProb w S J T * (#(T ∩ U) : ℝ) = ∑ i ∈ U, sliceMarg w S J i := by
  have hc : ∀ T : Finset ι, (#(T ∩ U) : ℝ) = ∑ i ∈ U, (if i ∈ T then (1 : ℝ) else 0) := by
    intro T
    rw [Finset.sum_boole, Finset.filter_mem_eq_inter, Finset.inter_comm]
  simp only [hc, Finset.mul_sum]
  rw [Finset.sum_comm]
  exact Finset.sum_congr rfl (fun i _ => sum_sliceProb_mul_indicator w S J i)

/-- **The mean** (App L §6.7, "`J = |x_B|` has mean …"): `E_p|x_B| = Σ_{i ∈ B} a_i`. -/
theorem mean_card_inter (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) {k : ℕ} (hk : k ≤ n) (B : Finset (Fin n)) :
    ∑ x : Fin n → Bool, (weightedTarget n k w hw hk).p x * (#(wordOnes x ∩ B) : ℝ)
      = ∑ i ∈ B, sliceMarg w univ (k : ℤ) i :=
  (sum_weightedTarget_mul w hw hk (fun T => (#(T ∩ B) : ℝ))).trans
    (sum_sliceProb_mul_card_inter w univ (k : ℤ) B)

/-- With `w` constant on `B`, every `B`-coordinate has the same root marginal `a_B`, so `Σ_{i ∈ B} a_i = M a_B`:
the paper's "mean `M a_B`". -/
theorem mean_card_inter_const (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) {k : ℕ} (hk : k ≤ n) {B : Finset (Fin n)}
    (hwB : ∀ i ∈ B, ∀ j ∈ B, w i = w j) {i₀ : Fin n} (hi₀ : i₀ ∈ B) :
    ∑ x : Fin n → Bool, (weightedTarget n k w hw hk).p x * (#(wordOnes x ∩ B) : ℝ)
      = (#B : ℝ) * ∑ x ∈ univ.filter (fun x => x i₀ = true), (weightedTarget n k w hw hk).p x := by
  have hS : ∀ l ∈ (univ : Finset (Fin n)), 0 < w l := fun l _ => hw l
  have hJ0 : (0 : ℤ) ≤ (k : ℤ) := Int.natCast_nonneg k
  have hJS : (k : ℤ) ≤ (#(univ : Finset (Fin n)) : ℤ) := by
    rw [Finset.card_univ, Fintype.card_fin]
    exact_mod_cast hk
  rw [mean_card_inter w hw hk B, weightedTarget_marg_eq w hw hk i₀,
    Finset.sum_congr rfl (fun i hi =>
      sliceMarg_eq_of_weight_eq hS hJ0 hJS (mem_univ i) (mem_univ i₀) (hwB i hi i₀ hi₀)),
    Finset.sum_const, nsmul_eq_mul]

/-- **The variance** (App L §6.7, "`Var J ≤ Σ v`"): `E_p(|x_B| - Σ_{i∈B} a_i)² ≤ Σ_{i ∈ B} a_i(1 - a_i)`, from SliceCov's
`sliceVar_card_inter_le` (negative correlation) with `U = B`. -/
theorem var_card_inter_le (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) {k : ℕ} (hk : k ≤ n) (B : Finset (Fin n)) :
    ∑ x : Fin n → Bool, (weightedTarget n k w hw hk).p x *
        ((#(wordOnes x ∩ B) : ℝ) - ∑ i ∈ B, sliceMarg w univ (k : ℤ) i) ^ 2
      ≤ ∑ i ∈ B, sliceMarg w univ (k : ℤ) i * (1 - sliceMarg w univ (k : ℤ) i) :=
  (sum_weightedTarget_mul w hw hk
      (fun T => ((#(T ∩ B) : ℝ) - ∑ i ∈ B, sliceMarg w univ (k : ℤ) i) ^ 2)).trans_le
    (sliceVar_card_inter_le (fun l _ => hw l) (k : ℤ) (Finset.subset_univ B))

/-- `Σ_{i ∈ s} p_i(1 - p_i) ≤ #s/4` (the paper's "`Σ v ≤ M/4`"). -/
theorem sum_var_le_quarter {ι : Type*} (s : Finset ι) (p : ι → ℝ) :
    ∑ i ∈ s, p i * (1 - p i) ≤ (#s : ℝ) / 4 := by
  have h : ∀ i ∈ s, p i * (1 - p i) ≤ 1 / 4 := fun i _ => by nlinarith [sq_nonneg (p i - 1 / 2)]
  calc ∑ i ∈ s, p i * (1 - p i) ≤ ∑ _i ∈ s, (1 / 4 : ℝ) := Finset.sum_le_sum h
    _ = (#s : ℝ) / 4 := by
        rw [Finset.sum_const, nsmul_eq_mul]
        ring

/-- **Chebyshev for the slice law**: if every subset in the event `P` deviates from the mean `Σ_{i∈U} p_i` by at least
`t > 0` (in square), the event has mass at most `Σ_{i∈U} p_i(1-p_i) / t²`. -/
theorem slice_chebyshev {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι} (hw : ∀ k ∈ S, 0 < w k)
    (J : ℤ) {U : Finset ι} (hU : U ⊆ S) (P : Finset ι → Prop) [DecidablePred P] {t : ℝ} (ht : 0 < t)
    (hP : ∀ T ⊆ S, P T → t ^ 2 ≤ ((#(T ∩ U) : ℝ) - ∑ i ∈ U, sliceMarg w S J i) ^ 2) :
    ∑ T ∈ S.powerset with P T, sliceProb w S J T
      ≤ (∑ i ∈ U, sliceMarg w S J i * (1 - sliceMarg w S J i)) / t ^ 2 := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have ht2 : 0 < t ^ 2 := by positivity
  rw [le_div_iff₀ ht2, Finset.sum_mul]
  calc ∑ T ∈ S.powerset with P T, sliceProb w S J T * t ^ 2
      ≤ ∑ T ∈ S.powerset with P T,
          sliceProb w S J T * ((#(T ∩ U) : ℝ) - ∑ i ∈ U, sliceMarg w S J i) ^ 2 := by
        refine Finset.sum_le_sum (fun T hT => ?_)
        obtain ⟨hTS, hPT⟩ := Finset.mem_filter.1 hT
        exact mul_le_mul_of_nonneg_left (hP T (Finset.mem_powerset.1 hTS) hPT) (sliceProb_nonneg hw0 J T)
    _ ≤ ∑ T ∈ S.powerset, sliceProb w S J T * ((#(T ∩ U) : ℝ) - ∑ i ∈ U, sliceMarg w S J i) ^ 2 :=
        Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
          (fun T _ _ => mul_nonneg (sliceProb_nonneg hw0 J T) (sq_nonneg _))
    _ ≤ ∑ i ∈ U, sliceMarg w S J i * (1 - sliceMarg w S J i) := sliceVar_card_inter_le hw J hU

/-- **The tail at the slice level**: if every marginal on the nonempty `B ⊆ S` lies in `[2η, 1 - 2η]` with `η > 0`,
then `π(#(T ∩ B)/M ∉ [η, 1 - η]) ≤ 1/(4η²M)`, `M = #B`.  The event forces `|#(T ∩ B) - Σ_B p| ≥ ηM` (strictly, in
fact), then Chebyshev with `Σ_B p(1-p) ≤ M/4`. -/
theorem slice_tail_of_floor {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι} (hw : ∀ k ∈ S, 0 < w k)
    (J : ℤ) {B : Finset ι} (hBS : B ⊆ S) (hB : B.Nonempty) {η : ℝ} (hη : 0 < η)
    (hfl : ∀ i ∈ B, 2 * η ≤ sliceMarg w S J i ∧ sliceMarg w S J i ≤ 1 - 2 * η) :
    ∑ T ∈ S.powerset with (#(T ∩ B) : ℝ) / #B ∉ Set.Icc η (1 - η), sliceProb w S J T
      ≤ 1 / (4 * η ^ 2 * #B) := by
  have hMpos : (0 : ℝ) < #B := by exact_mod_cast Finset.card_pos.2 hB
  have hηM : 0 < η * #B := mul_pos hη hMpos
  have hμlo : 2 * η * #B ≤ ∑ i ∈ B, sliceMarg w S J i := by
    calc 2 * η * (#B : ℝ) = ∑ _i ∈ B, 2 * η := by
          rw [Finset.sum_const, nsmul_eq_mul]
          ring
      _ ≤ ∑ i ∈ B, sliceMarg w S J i := Finset.sum_le_sum (fun i hi => (hfl i hi).1)
  have hμhi : ∑ i ∈ B, sliceMarg w S J i ≤ (1 - 2 * η) * #B := by
    calc ∑ i ∈ B, sliceMarg w S J i ≤ ∑ _i ∈ B, (1 - 2 * η) :=
          Finset.sum_le_sum (fun i hi => (hfl i hi).2)
      _ = (1 - 2 * η) * (#B : ℝ) := by
          rw [Finset.sum_const, nsmul_eq_mul]
          ring
  have hdev : ∀ T ⊆ S, (#(T ∩ B) : ℝ) / #B ∉ Set.Icc η (1 - η) →
      (η * #B) ^ 2 ≤ ((#(T ∩ B) : ℝ) - ∑ i ∈ B, sliceMarg w S J i) ^ 2 := by
    intro T _ hPT
    simp only [Set.mem_Icc, not_and_or, not_le] at hPT
    rcases hPT with h | h
    · rw [div_lt_iff₀ hMpos] at h
      have h1 : η * #B ≤ ∑ i ∈ B, sliceMarg w S J i - (#(T ∩ B) : ℝ) := by nlinarith
      nlinarith [mul_nonneg (sub_nonneg.2 h1)
        (by linarith : (0 : ℝ) ≤ ∑ i ∈ B, sliceMarg w S J i - (#(T ∩ B) : ℝ) + η * #B)]
    · rw [lt_div_iff₀ hMpos] at h
      have h1 : η * #B ≤ (#(T ∩ B) : ℝ) - ∑ i ∈ B, sliceMarg w S J i := by nlinarith
      nlinarith [mul_nonneg (sub_nonneg.2 h1)
        (by linarith : (0 : ℝ) ≤ (#(T ∩ B) : ℝ) - ∑ i ∈ B, sliceMarg w S J i + η * #B)]
  have hcheb := slice_chebyshev hw J hBS (fun T => (#(T ∩ B) : ℝ) / #B ∉ Set.Icc η (1 - η)) hηM hdev
  calc ∑ T ∈ S.powerset with (#(T ∩ B) : ℝ) / #B ∉ Set.Icc η (1 - η), sliceProb w S J T
      ≤ (∑ i ∈ B, sliceMarg w S J i * (1 - sliceMarg w S J i)) / (η * #B) ^ 2 := hcheb
    _ ≤ ((#B : ℝ) / 4) / (η * #B) ^ 2 :=
        div_le_div_of_nonneg_right (sum_var_le_quarter B _) (by positivity)
    _ = 1 / (4 * η ^ 2 * #B) := by
        field_simp

/-! ## §5 FB2 -/

/-- **FB2, general form** (App L §6.7 for ANY positive weights with all ratios at most `Λ` and ANY nonempty `B`):
with `η = κ₀/(2Λ)`, `0 < κ₀` and `κ₀n ≤ k ≤ (1-κ₀)n`, the target mass of the atypical quotas
`#(ones x ∩ B)/#B ∉ [η, 1 - η]` is at most `1/(4η²·#B)`. -/
theorem FB2_general (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) {k : ℕ}
    (hk : k ≤ n) {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {B : Finset (Fin n)} (hB : B.Nonempty) :
    ∑ x ∈ univ.filter
        (fun x => (#(wordOnes x ∩ B) : ℝ) / #B ∉ Set.Icc (κ₀ / (2 * Λ)) (1 - κ₀ / (2 * Λ))),
        (weightedTarget n k w hw hk).p x
      ≤ 1 / (4 * (κ₀ / (2 * Λ)) ^ 2 * #B) := by
  obtain ⟨i₀, hi₀⟩ := hB
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio (fun l _ => hw l) (fun a _ b _ => hΛ a b) (mem_univ i₀)
  have hΛ0 : 0 < Λ := by linarith
  have hη : 0 < κ₀ / (2 * Λ) := div_pos hκ0 (by linarith)
  have h2η : 2 * (κ₀ / (2 * Λ)) = κ₀ / Λ := by
    rw [mul_div_assoc', mul_div_mul_left κ₀ Λ two_ne_zero]
  rw [sum_filter_weightedTarget w hw hk
    (fun T => (#(T ∩ B) : ℝ) / #B ∉ Set.Icc (κ₀ / (2 * Λ)) (1 - κ₀ / (2 * Λ)))]
  refine slice_tail_of_floor (fun l _ => hw l) (k : ℤ) (Finset.subset_univ B) ⟨i₀, hi₀⟩ hη (fun i _ => ?_)
  obtain ⟨h1, h2⟩ := root_floor w hw hΛ hk hκ1 hκ2 i
  rw [h2η]
  exact ⟨h1, by linarith⟩

/-- **The κ₀ ≤ 0 case is trivially true**: then `η = κ₀/(2Λ) ≤ 0`, every `#(ones x ∩ B)/#B ∈ [0,1] ⊆ [η, 1-η]`, the
event is empty, and the left side is `0`.  So `0 < κ₀` is not needed for the FB2 inequality. -/
theorem FB2_general_of_nonpos (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) {k : ℕ}
    (hk : k ≤ n) {κ₀ : ℝ} (hκ : κ₀ ≤ 0) {B : Finset (Fin n)} (hB : B.Nonempty) :
    ∑ x ∈ univ.filter
        (fun x => (#(wordOnes x ∩ B) : ℝ) / #B ∉ Set.Icc (κ₀ / (2 * Λ)) (1 - κ₀ / (2 * Λ))),
        (weightedTarget n k w hw hk).p x
      ≤ 1 / (4 * (κ₀ / (2 * Λ)) ^ 2 * #B) := by
  obtain ⟨i₀, hi₀⟩ := hB
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio (fun l _ => hw l) (fun a _ b _ => hΛ a b) (mem_univ i₀)
  have hη : κ₀ / (2 * Λ) ≤ 0 := by
    rw [div_le_iff₀ (by linarith)]
    linarith
  have hMpos : (0 : ℝ) < #B := by exact_mod_cast Finset.card_pos.2 ⟨i₀, hi₀⟩
  have hzero : ∑ x ∈ univ.filter
      (fun x => (#(wordOnes x ∩ B) : ℝ) / #B ∉ Set.Icc (κ₀ / (2 * Λ)) (1 - κ₀ / (2 * Λ))),
      (weightedTarget n k w hw hk).p x = 0 := by
    refine Finset.sum_eq_zero (fun x hx => ?_)
    exfalso
    refine (Finset.mem_filter.1 hx).2 ⟨?_, ?_⟩
    · exact le_trans hη (div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _))
    · have hle : (#(wordOnes x ∩ B) : ℝ) ≤ #B := by
        exact_mod_cast Finset.card_le_card Finset.inter_subset_right
      have h1 : (#(wordOnes x ∩ B) : ℝ) / #B ≤ 1 := by
        rw [div_le_one hMpos]
        exact hle
      linarith
  rw [hzero]
  positivity

/-- **FB2 for every `κ₀`** (no sign condition): `FB2_general` when `κ₀ > 0`, `FB2_general_of_nonpos` otherwise. -/
theorem FB2_general_any_kappa (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) {k : ℕ}
    (hk : k ≤ n) {κ₀ : ℝ} (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {B : Finset (Fin n)} (hB : B.Nonempty) :
    ∑ x ∈ univ.filter
        (fun x => (#(wordOnes x ∩ B) : ℝ) / #B ∉ Set.Icc (κ₀ / (2 * Λ)) (1 - κ₀ / (2 * Λ))),
        (weightedTarget n k w hw hk).p x
      ≤ 1 / (4 * (κ₀ / (2 * Λ)) ^ 2 * #B) := by
  rcases lt_or_ge 0 κ₀ with h | h
  · exact FB2_general w hw hΛ hk h hκ1 hκ2 hB
  · exact FB2_general_of_nonpos w hw hΛ hk h hB

/-- **FB2** (App L §6.7, two values).  `A ⊆ Fin n`, `B = Aᶜ` with `M = #B ≥ 1` (`A` may be empty), weights `wA` on
`A` and `wB` on `B` with ratio at most `Λ ≥ 1`, `0 < κ₀`, `κ₀n ≤ k ≤ (1-κ₀)n`, `η = κ₀/(2Λ)`:
`Σ_{x : #(ones x ∩ B)/M ∉ [η, 1-η]} p_w(x) ≤ 1/(4η²M)`. -/
theorem FB2 (A : Finset (Fin n)) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) {wA wB : ℝ}
    (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB) {Λ : ℝ} (hΛ1 : 1 ≤ Λ)
    (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA) {k : ℕ} (hk : k ≤ n) {κ₀ : ℝ} (hκ0 : 0 < κ₀)
    (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n) (hM : 1 ≤ #Aᶜ) :
    ∑ x ∈ univ.filter
        (fun x => (#(wordOnes x ∩ Aᶜ) : ℝ) / #Aᶜ ∉ Set.Icc (κ₀ / (2 * Λ)) (1 - κ₀ / (2 * Λ))),
        (weightedTarget n k w hw hk).p x
      ≤ 1 / (4 * (κ₀ / (2 * Λ)) ^ 2 * #Aᶜ) := by
  have hΛ : ∀ a b, w a ≤ Λ * w b := by
    intro a b
    by_cases ha : a ∈ A <;> by_cases hb : b ∈ A
    · have hpa := hw a
      rw [hwA a ha] at hpa ⊢
      rw [hwA b hb]
      nlinarith
    · rw [hwA a ha, hwB b hb]
      exact hAB
    · rw [hwB a ha, hwA b hb]
      exact hBA
    · have hpa := hw a
      rw [hwB a ha] at hpa ⊢
      rw [hwB b hb]
      nlinarith
  exact FB2_general w hw hΛ hk hκ0 hκ1 hκ2 (Finset.card_pos.1 (by omega))

/-! ## §6 Non-vacuity: `n = 4`, `A = {0}`, `w = (2,1,1,1)`, `k = 2`; and an `n = 20` instance where FB2 bites -/

/-- The two-value weights `(2, 1, 1, …, 1)`: `2` on coordinate `0`, `1` elsewhere. -/
noncomputable def w21 (m : ℕ) [NeZero m] : Fin m → ℝ := fun i => if i = 0 then 2 else 1

theorem w21_pos (m : ℕ) [NeZero m] : ∀ i, 0 < w21 m i := fun i => by
  unfold w21
  split <;> norm_num

theorem w21_of_mem (m : ℕ) [NeZero m] : ∀ i ∈ ({0} : Finset (Fin m)), w21 m i = 2 := by
  intro i hi
  rw [Finset.mem_singleton] at hi
  subst hi
  unfold w21
  rw [if_pos rfl]

theorem w21_of_notMem (m : ℕ) [NeZero m] : ∀ i ∉ ({0} : Finset (Fin m)), w21 m i = 1 := by
  intro i hi
  rw [Finset.mem_singleton] at hi
  unfold w21
  rw [if_neg hi]

theorem w21_const_compl (m : ℕ) [NeZero m] :
    ∀ i ∈ ({0}ᶜ : Finset (Fin m)), ∀ j ∈ ({0}ᶜ : Finset (Fin m)), w21 m i = w21 m j := by
  intro i hi j hj
  rw [Finset.mem_compl] at hi hj
  rw [w21_of_notMem m i hi, w21_of_notMem m j hj]

/-- The word with ones on `{0, 1}` in `{0,1}^4`. -/
def x01 : Fin 4 → Bool := fun i => decide (i = 0 ∨ i = 1)

/-- **Invariance on a transposition of `B = {1,2,3}`**: `σ = (1 2)` fixes `A = {0}`, so the headline applies; it moves
the word `x01` (ones `{0,1}` ↦ ones `{0,2}`), and that word has positive mass, so the statement is not vacuous. -/
theorem nonvacuity_symB :
    (∀ x, (weightedTarget 4 2 (w21 4) (w21_pos 4) (by norm_num)).p (permWord (Equiv.swap 1 2) x)
        = (weightedTarget 4 2 (w21 4) (w21_pos 4) (by norm_num)).p x) ∧
      permWord (Equiv.swap (1 : Fin 4) 2) x01 ≠ x01 ∧
      0 < (weightedTarget 4 2 (w21 4) (w21_pos 4) (by norm_num)).p x01 := by
  refine ⟨fun x => weightedTarget_symB_invariant (w21 4) (w21_pos 4) (by norm_num) (w21_const_compl 4)
    (Equiv.swap 1 2) (by decide) x, by decide, ?_⟩
  show 0 < wslice (w21 4) 2 (wordOnes x01)
  have hcard : #(wordOnes x01) = 2 := by decide
  unfold wslice
  rw [if_pos hcard]
  exact div_pos (Finset.prod_pos fun i _ => w21_pos 4 i) (Ztot_pos (w21_pos 4) (by norm_num))

/-- The word with ones on `{0, 2}`. -/
def x02 : Fin 4 → Bool := fun i => decide (i = 0 ∨ i = 2)

/-- **The hypothesis `σ ∈ Sym(B)` is load-bearing**: the across-group transposition `(0 1)` sends ones `{0,2}` (mass
`w₀w₂/Z = 2/Z`) to ones `{1,2}` (mass `w₁w₂/Z = 1/Z`), so `p_w` is not invariant under it. -/
theorem nonvacuity_swap_across_breaks :
    (weightedTarget 4 2 (w21 4) (w21_pos 4) (by norm_num)).p (permWord (Equiv.swap 0 1) x02)
      ≠ (weightedTarget 4 2 (w21 4) (w21_pos 4) (by norm_num)).p x02 := by
  show wslice (w21 4) 2 (wordOnes (permWord (Equiv.swap 0 1) x02)) ≠ wslice (w21 4) 2 (wordOnes x02)
  have h1 : wordOnes (permWord (Equiv.swap (0 : Fin 4) 1) x02) = {1, 2} := by decide
  have h2 : wordOnes x02 = {0, 2} := by decide
  have hZ := Ztot_pos (w21_pos 4) (show 2 ≤ 4 by norm_num)
  have hw0 : w21 4 0 = 2 := w21_of_mem 4 0 (Finset.mem_singleton_self 0)
  have hw1 : w21 4 1 = 1 := w21_of_notMem 4 1 (by decide)
  have hw2 : w21 4 2 = 1 := w21_of_notMem 4 2 (by decide)
  rw [h1, h2]
  unfold wslice
  rw [if_pos (by decide), if_pos (by decide), Finset.prod_pair (by decide), Finset.prod_pair (by decide),
    hw0, hw1, hw2]
  intro h
  rw [div_eq_div_iff hZ.ne' hZ.ne'] at h
  linarith

/-- **Each invariance hypothesis is needed on its own.**  At `w = (2,1,1,1)` and `σ = (0 1)`:
read with `B = {1,2,3}`, `w` is constant on `B` but `σ` moves `0 ∉ B`; read with `B = univ`, `σ` fixes every
coordinate outside `B` (vacuously) but `w` is not constant on `B`; and `p_w` is not `σ`-invariant. -/
theorem nonvacuity_hypotheses_needed :
    ((∀ i ∈ ({0}ᶜ : Finset (Fin 4)), ∀ j ∈ ({0}ᶜ : Finset (Fin 4)), w21 4 i = w21 4 j) ∧
        ¬ (∀ i, i ∉ ({0}ᶜ : Finset (Fin 4)) → Equiv.swap (0 : Fin 4) 1 i = i)) ∧
      ((∀ i, i ∉ (univ : Finset (Fin 4)) → Equiv.swap (0 : Fin 4) 1 i = i) ∧
        ¬ (∀ i ∈ (univ : Finset (Fin 4)), ∀ j ∈ (univ : Finset (Fin 4)), w21 4 i = w21 4 j)) ∧
      (weightedTarget 4 2 (w21 4) (w21_pos 4) (by norm_num)).p (permWord (Equiv.swap 0 1) x02)
        ≠ (weightedTarget 4 2 (w21 4) (w21_pos 4) (by norm_num)).p x02 := by
  have hw0 : w21 4 0 = 2 := w21_of_mem 4 0 (Finset.mem_singleton_self 0)
  have hw1 : w21 4 1 = 1 := w21_of_notMem 4 1 (by decide)
  refine ⟨⟨w21_const_compl 4, fun h => ?_⟩, ⟨fun i hi => absurd (mem_univ i) hi, fun h => ?_⟩,
    nonvacuity_swap_across_breaks⟩
  · have := h 0 (by decide)
    exact absurd this (by decide)
  · have := h 0 (mem_univ 0) 1 (mem_univ 1)
    rw [hw0, hw1] at this
    norm_num at this

/-- **An FB2 instance at `n = 4` whose hypotheses hold**: `A = {0}`, `wA = 2`, `wB = 1`, `Λ = 2`, `k = 2`, `κ₀ = 1/2`
(`κ₀n = 2 ≤ k ≤ 2 = (1-κ₀)n`), `M = 3`; the bound is `1/(4(1/8)²·3) = 16/3`. -/
theorem nonvacuity_FB2_n4 :
    ∑ x ∈ univ.filter
        (fun x => (#(wordOnes x ∩ ({0}ᶜ : Finset (Fin 4))) : ℝ) / #({0}ᶜ : Finset (Fin 4)) ∉
          Set.Icc ((1 / 2 : ℝ) / (2 * 2)) (1 - (1 / 2 : ℝ) / (2 * 2))),
        (weightedTarget 4 2 (w21 4) (w21_pos 4) (by norm_num)).p x
      ≤ 1 / (4 * ((1 / 2 : ℝ) / (2 * 2)) ^ 2 * #({0}ᶜ : Finset (Fin 4))) ∧
    1 / (4 * ((1 / 2 : ℝ) / (2 * 2)) ^ 2 * #({0}ᶜ : Finset (Fin 4))) = 16 / 3 := by
  have hc : #({0}ᶜ : Finset (Fin 4)) = 3 := by decide
  refine ⟨FB2 {0} (w21 4) (w21_pos 4) (wA := 2) (wB := 1) (w21_of_mem 4) (w21_of_notMem 4)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by rw [hc]; norm_num), ?_⟩
  rw [hc]
  norm_num

/-- **FB2 with an empty group** (`A = ∅`, so `B = univ`): uniform weights `w = 1`, `n = 4`, `k = 2`, `Λ = 1`,
`κ₀ = 1/2`; the hypotheses hold (`hwA` is vacuous; `wA ≤ Λ wB` and `wB ≤ Λ wA` hold at `wA = 1`) and the bound is
`1/(4(1/4)²·4) = 1`. -/
theorem nonvacuity_FB2_A_empty :
    ∑ x ∈ univ.filter
        (fun x => (#(wordOnes x ∩ (∅ : Finset (Fin 4))ᶜ) : ℝ) / #((∅ : Finset (Fin 4))ᶜ) ∉
          Set.Icc ((1 / 2 : ℝ) / (2 * 1)) (1 - (1 / 2 : ℝ) / (2 * 1))),
        (weightedTarget 4 2 (fun _ => (1 : ℝ)) (fun _ => one_pos) (by norm_num)).p x
      ≤ 1 / (4 * ((1 / 2 : ℝ) / (2 * 1)) ^ 2 * #((∅ : Finset (Fin 4))ᶜ)) ∧
    1 / (4 * ((1 / 2 : ℝ) / (2 * 1)) ^ 2 * #((∅ : Finset (Fin 4))ᶜ)) = 1 := by
  have hc : #((∅ : Finset (Fin 4))ᶜ) = 4 := by decide
  refine ⟨FB2 ∅ (fun _ => (1 : ℝ)) (fun _ => one_pos) (wA := 1) (wB := 1)
    (fun i hi => absurd hi (Finset.notMem_empty i)) (fun _ _ => rfl)
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by rw [hc]; norm_num), ?_⟩
  rw [hc]
  norm_num

/-- The `n = 18` two-group fixture: `A = {0,…,7}` (`N = 8`), `B = {8,…,17}` (`M = 10`), `wA = 3/2`, `wB = 1`. -/
def A18 : Finset (Fin 18) := univ.filter (fun i => i.val < 8)

noncomputable def w18 : Fin 18 → ℝ := fun i => if i.val < 8 then 3 / 2 else 1

theorem w18_pos : ∀ i, 0 < w18 i := fun i => by
  unfold w18
  split <;> norm_num

/-- The word with ones on `A ∪ {8}`: `|x| = 9 = k`, `|x_B| = 1`, so `J/M = 1/10 < η = 1/6`. -/
def xA8 : Fin 18 → Bool := fun i => decide (i.val ≤ 8)

/-- **FB2 does work at `n = 18`**: `A = {0,…,7}`, `wA = 3/2`, `wB = 1`, `Λ = 3/2`, `k = 9`, `κ₀ = 1/2` (`κ₀n = 9 ≤ k ≤
9 = (1-κ₀)n`), `η = 1/6`, `M = 10`.  The hypotheses hold, the bound is `9/10 < 1`, and the left side is POSITIVE: the
word `xA8` (ones `A ∪ {8}`) has positive mass and lies in the event (`J/M = 1/10 ∉ [1/6, 5/6]`). -/
theorem nonvacuity_FB2_bites :
    ∑ x ∈ univ.filter
        (fun x => (#(wordOnes x ∩ A18ᶜ) : ℝ) / #A18ᶜ ∉
          Set.Icc ((1 / 2 : ℝ) / (2 * (3 / 2))) (1 - (1 / 2 : ℝ) / (2 * (3 / 2)))),
        (weightedTarget 18 9 w18 w18_pos (by norm_num)).p x
      ≤ 1 / (4 * ((1 / 2 : ℝ) / (2 * (3 / 2))) ^ 2 * #A18ᶜ) ∧
    1 / (4 * ((1 / 2 : ℝ) / (2 * (3 / 2))) ^ 2 * #A18ᶜ) = 9 / 10 ∧
    0 < ∑ x ∈ univ.filter
        (fun x => (#(wordOnes x ∩ A18ᶜ) : ℝ) / #A18ᶜ ∉
          Set.Icc ((1 / 2 : ℝ) / (2 * (3 / 2))) (1 - (1 / 2 : ℝ) / (2 * (3 / 2)))),
        (weightedTarget 18 9 w18 w18_pos (by norm_num)).p x := by
  have hc : #A18ᶜ = 10 := by decide
  have hJ : #(wordOnes xA8 ∩ A18ᶜ) = 1 := by decide
  have hK : #(wordOnes xA8) = 9 := by decide
  have hwA : ∀ i ∈ A18, w18 i = 3 / 2 := by
    intro i hi
    have hi' : i.val < 8 := (Finset.mem_filter.1 hi).2
    unfold w18
    rw [if_pos hi']
  have hwB : ∀ i ∉ A18, w18 i = 1 := by
    intro i hi
    have hi' : ¬ i.val < 8 := fun h => hi (Finset.mem_filter.2 ⟨mem_univ i, h⟩)
    unfold w18
    rw [if_neg hi']
  refine ⟨FB2 A18 w18 w18_pos (wA := 3 / 2) (wB := 1) hwA hwB
    (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by rw [hc]; norm_num), by rw [hc]; norm_num, ?_⟩
  have hmem : xA8 ∈ univ.filter
      (fun x => (#(wordOnes x ∩ A18ᶜ) : ℝ) / #A18ᶜ ∉
        Set.Icc ((1 / 2 : ℝ) / (2 * (3 / 2))) (1 - (1 / 2 : ℝ) / (2 * (3 / 2)))) := by
    refine Finset.mem_filter.2 ⟨mem_univ _, ?_⟩
    rw [hJ, hc]
    norm_num
  have hpos : 0 < (weightedTarget 18 9 w18 w18_pos (by norm_num)).p xA8 := by
    show 0 < wslice w18 9 (wordOnes xA8)
    unfold wslice
    rw [if_pos hK]
    exact div_pos (Finset.prod_pos fun i _ => w18_pos i) (Ztot_pos w18_pos (by norm_num))
  exact lt_of_lt_of_le hpos (Finset.single_le_sum (fun x _ => (weightedTarget 18 9 w18 w18_pos _).nonneg x) hmem)

end ReservoirFacts
end A36W


==> anc/formal_companion/lean/src/A36W/SchedPath.lean <==
/-
A36W.SchedPath -- the path, append and mass layer for fixed-schedule output laws (two-group
branch).

Generic in the oracle `o : Oracle n`: nothing here assumes `Exact`, `MargUnit` or any property of the oracle's
parameters.  Compiled against `A36RW.Interface.V0` and `A36RW.Interface.Lemmas` only; nothing in either is restated
or changed.  `histAlong` and `pathW` have the signatures agreed with the integration (candidates for promotion into
`A36RW.Interface` under these names); everything else is a helper.

Objects.
* `histAlong U h x`: the history reached from `h` by executing the blocks of `U` in list order, each block `B`
  labelled by `x`'s word `B ∩ ones(x)` (`B.filter (fun i => x i = true)`), most recent batch first.
* `pathW o U h x`: the product of `schedLawE`'s step weights along that path -- the product law `batchLaw` at a legal
  prefix, the fair-bit weight `(1/2)^|B|` at an illegal one, exactly `schedLawE`'s two branches.
* `stepWt o h B S`: that step weight, named (`pathW_cons`, `schedLawE_cons_sp` are `rfl`).
* `blockUnion U`: the union of `U`'s blocks.  `BlocksIn U A`: the blocks are pairwise disjoint subsets of `A`, empty
  blocks allowed.  Every schedule and every prefix of a schedule satisfies it (`blocksIn_of_isSchedule`,
  `isSchedule_append_left`).

Headlines (no proof holes; axioms `propext`, `Classical.choice`, `Quot.sound` only -- see the `#print axioms`
block).
* SP1 `schedLawE_eq_pathW`: `WFE h → IsSchedule U (remaining h) →
    schedLawE o U h x = if Agrees h x then pathW o U h x else 0`.
* SP2 `pathW_append`: `pathW o (U ++ V) h x = pathW o U h x * pathW o V (histAlong U h x) x` (no hypotheses).
* SP3 `sum_schedLawE_agrees`: `WFE h → IsSchedule U (remaining h) →
    ∑ x ∈ univ.filter (Agrees h), schedLawE o U h x = 1`.
  The `WFE` argument is not used (kept for the agreed signature).  Proved for every oracle -- real parameters, no
  `MargUnit` -- since each legal step has mass `∏ (a + (1 - a)) = 1` and each illegal step `2^|B| (1/2)^|B| = 1`.
  Stronger forms: `sum_schedLawE_univ` (total mass `1` over all words, for every list of blocks and every history,
  no hypothesis at all) and `sum_schedLawE_agrees_of_blocksIn` (only `BlocksIn U (remaining h)`).
* SP4 `sum_schedLawE_prefix`: `WFE h → IsSchedule (U ++ V) (remaining h) →
    ∑ x' ∈ univ.filter (fun x' => ∀ i ∈ blockUnion U ∪ committed h, x' i = x i), schedLawE o (U ++ V) h x'
      = if Agrees h x then pathW o U h x else 0`;
  at the empty history `sum_schedLawE_prefix_nil` (`pathW o U [] x` is the `E`-marginal of `q_{U ++ V}` at `x`).
* Locality and agreement: `histAlong_congr`, `pathW_congr` (only `x` on `blockUnion U` matters), `histAlong_agrees`
  (`WFE h → BlocksIn U (remaining h) → (Agrees (histAlong U h x) x ↔ Agrees h x)`; both hypotheses are necessary,
  see its docstring), `agrees_histAlong_iff`, and from the empty history with no hypothesis on `U` at all
  `agrees_histAlong_nil_iff`, `agrees_histAlong_nil_self`; `committed_histAlong`, `remaining_histAlong`,
  `wfe_histAlong`.  `blocksIn_iff_pairwise`: `BlocksIn U A ↔ (∀ B ∈ U, B ⊆ A) ∧ U.Pairwise Disjoint`.

Where the hypotheses are used.  `WFE h` enters SP1 only through `onesSet h ⊆ committed h`: without it a one already
recorded on a remaining coordinate would make `outBits` disagree with the word that labelled that coordinate.  The
schedule hypothesis supplies the disjointness of the blocks from `committed h` and from each other (SP1, SP3, SP4) and,
in SP1, full coverage of `remaining h` (the base case tests `outBits = x`, which fixes uncovered coordinates).  SP4's
proof inherits the coverage hypothesis from SP1; SP4 itself marginalises the uncovered coordinates, so the hypothesis
is a property of this proof, not of the statement (a reviewer checked SP4 without coverage numerically).
-/
import A36RW.Interface.V0
import A36RW.Interface.Lemmas

set_option autoImplicit false

namespace A36W

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §1 Definitions -/

/-- The history reached from `h` along the word `x` through the blocks of `U`, in list order: each block `B` is
committed with the ones `B ∩ ones(x)`. -/
def histAlong : List (Finset (Fin n)) → History n → (Fin n → Bool) → History n
  | [], h, _ => h
  | B :: U, h, x => histAlong U (⟨B, B.filter (fun i => x i = true)⟩ :: h) x

/-- The weight of `x`'s path through the schedule `U` from `h`: the product of `schedLawE`'s step weights at the
words `B ∩ ones(x)` (product law when legal, fair bits when illegal). -/
noncomputable def pathW (o : Oracle n) : List (Finset (Fin n)) → History n → (Fin n → Bool) → ℝ
  | [], _, _ => 1
  | B :: U, h, x => (if o.legal h then batchLaw o h B (B.filter (fun i => x i = true)) else (1/2:ℝ)^B.card)
                    * pathW o U (⟨B, B.filter (fun i => x i = true)⟩ :: h) x

/-- `schedLawE`'s weight of the word `S` of the block `B` at `h`. -/
noncomputable def stepWt (o : Oracle n) (h : History n) (B S : Finset (Fin n)) : ℝ :=
  if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card

/-- The union of the blocks of `U`. -/
def blockUnion : List (Finset (Fin n)) → Finset (Fin n)
  | [] => ∅
  | B :: U => B ∪ blockUnion U

/-- The blocks of `U` are pairwise disjoint subsets of `A` (empty blocks allowed). -/
def BlocksIn : List (Finset (Fin n)) → Finset (Fin n) → Prop
  | [], _ => True
  | B :: U, A => B ⊆ A ∧ BlocksIn U (A \ B)

/-! ## §2 Equation lemmas -/

@[simp] theorem histAlong_nil (h : History n) (x : Fin n → Bool) : histAlong [] h x = h := rfl

theorem histAlong_cons (B : Finset (Fin n)) (U : List (Finset (Fin n))) (h : History n) (x : Fin n → Bool) :
    histAlong (B :: U) h x = histAlong U (⟨B, B.filter (fun i => x i = true)⟩ :: h) x := rfl

@[simp] theorem pathW_nil (o : Oracle n) (h : History n) (x : Fin n → Bool) : pathW o [] h x = 1 := rfl

theorem pathW_cons (o : Oracle n) (B : Finset (Fin n)) (U : List (Finset (Fin n))) (h : History n)
    (x : Fin n → Bool) :
    pathW o (B :: U) h x =
      stepWt o h B (B.filter (fun i => x i = true)) * pathW o U (⟨B, B.filter (fun i => x i = true)⟩ :: h) x :=
  rfl

theorem schedLawE_nil_sp (o : Oracle n) (h : History n) (x : Fin n → Bool) :
    schedLawE o [] h x = if outBits h = x then 1 else 0 := rfl

theorem schedLawE_cons_sp (o : Oracle n) (B : Finset (Fin n)) (U : List (Finset (Fin n))) (h : History n)
    (x : Fin n → Bool) :
    schedLawE o (B :: U) h x = ∑ S ∈ B.powerset, stepWt o h B S * schedLawE o U (⟨B, S⟩ :: h) x := rfl

@[simp] theorem blockUnion_nil : blockUnion ([] : List (Finset (Fin n))) = ∅ := rfl

@[simp] theorem blockUnion_cons (B : Finset (Fin n)) (U : List (Finset (Fin n))) :
    blockUnion (B :: U) = B ∪ blockUnion U := rfl

theorem blockUnion_append (U V : List (Finset (Fin n))) :
    blockUnion (U ++ V) = blockUnion U ∪ blockUnion V := by
  induction U with
  | nil => simp
  | cons B U ih => simp [ih, Finset.union_assoc]

theorem remaining_nil_sp : remaining ([] : History n) = univ := by
  simp [remaining]

/-- The empty history constrains nothing. -/
theorem agrees_nil_sp (x : Fin n → Bool) : Agrees ([] : History n) x := fun i hi => by
  simp at hi

theorem wfe_nil_sp : WFE ([] : History n) := trivial

/-! ## §3 Committed coordinates, ones and remaining coordinates along the path -/

theorem committed_histAlong (U : List (Finset (Fin n))) :
    ∀ (h : History n) (x : Fin n → Bool), committed (histAlong U h x) = blockUnion U ∪ committed h := by
  induction U with
  | nil => intro h x; simp
  | cons B U ih =>
      intro h x
      rw [histAlong_cons, ih]
      ext i
      simp only [committed, blockUnion_cons, Finset.mem_union]
      tauto

theorem onesSet_histAlong (U : List (Finset (Fin n))) :
    ∀ (h : History n) (x : Fin n → Bool),
      onesSet (histAlong U h x) = (blockUnion U).filter (fun i => x i = true) ∪ onesSet h := by
  induction U with
  | nil => intro h x; simp
  | cons B U ih =>
      intro h x
      rw [histAlong_cons, ih]
      ext i
      simp only [onesSet, blockUnion_cons, Finset.mem_union, Finset.mem_filter]
      tauto

theorem remaining_histAlong (U : List (Finset (Fin n))) (h : History n) (x : Fin n → Bool) :
    remaining (histAlong U h x) = remaining h \ blockUnion U := by
  ext i
  simp only [remaining, committed_histAlong, Finset.mem_sdiff, Finset.mem_univ, true_and, Finset.mem_union]
  tauto

theorem histAlong_append (U V : List (Finset (Fin n))) :
    ∀ (h : History n) (x : Fin n → Bool), histAlong (U ++ V) h x = histAlong V (histAlong U h x) x := by
  induction U with
  | nil => intro h x; rfl
  | cons B U ih => intro h x; exact ih _ x

/-! ## §4 Locality: only `x` on the blocks matters -/

theorem filter_true_congr {B : Finset (Fin n)} {x x' : Fin n → Bool} (hxx : ∀ i ∈ B, x i = x' i) :
    B.filter (fun i => x i = true) = B.filter (fun i => x' i = true) :=
  Finset.filter_congr (fun i hi => by rw [hxx i hi])

theorem filter_true_eq_iff {B : Finset (Fin n)} {x x' : Fin n → Bool} :
    B.filter (fun i => x i = true) = B.filter (fun i => x' i = true) ↔ ∀ i ∈ B, x i = x' i := by
  refine ⟨fun heq i hi => ?_, filter_true_congr⟩
  have h1 : i ∈ B.filter (fun i => x i = true) ↔ i ∈ B.filter (fun i => x' i = true) := by rw [heq]
  simp only [Finset.mem_filter, hi, true_and] at h1
  exact Bool.eq_iff_iff.mpr h1

theorem histAlong_congr (U : List (Finset (Fin n))) :
    ∀ (h : History n) {x x' : Fin n → Bool}, (∀ i ∈ blockUnion U, x i = x' i) →
      histAlong U h x = histAlong U h x' := by
  induction U with
  | nil => intro h x x' _; rfl
  | cons B U ih =>
      intro h x x' hxx
      rw [histAlong_cons, histAlong_cons,
        filter_true_congr (fun i hi => hxx i (Finset.mem_union_left _ hi))]
      exact ih _ (fun i hi => hxx i (Finset.mem_union_right _ hi))

theorem pathW_congr (o : Oracle n) (U : List (Finset (Fin n))) :
    ∀ (h : History n) {x x' : Fin n → Bool}, (∀ i ∈ blockUnion U, x i = x' i) →
      pathW o U h x = pathW o U h x' := by
  induction U with
  | nil => intro h x x' _; rfl
  | cons B U ih =>
      intro h x x' hxx
      rw [pathW_cons, pathW_cons,
        filter_true_congr (fun i hi => hxx i (Finset.mem_union_left _ hi)),
        ih _ (fun i hi => hxx i (Finset.mem_union_right _ hi))]

/-! ## §5 SP2: the append law -/

/-- **SP2 (append).**  The path weight of a concatenated schedule factors at the junction history. -/
theorem pathW_append (o : Oracle n) (U V : List (Finset (Fin n))) :
    ∀ (h : History n) (x : Fin n → Bool),
      pathW o (U ++ V) h x = pathW o U h x * pathW o V (histAlong U h x) x := by
  induction U with
  | nil => intro h x; simp
  | cons B U ih =>
      intro h x
      rw [List.cons_append, pathW_cons, ih, pathW_cons, histAlong_cons, mul_assoc]

/-! ## §6 Blocks inside a set; schedules and their prefixes -/

theorem blocksIn_append {U V : List (Finset (Fin n))} :
    ∀ {A : Finset (Fin n)}, BlocksIn (U ++ V) A ↔ BlocksIn U A ∧ BlocksIn V (A \ blockUnion U) := by
  induction U with
  | nil => intro A; simp [BlocksIn]
  | cons B U ih =>
      intro A
      have hA : (A \ B) \ blockUnion U = A \ blockUnion (B :: U) := by
        ext i; simp only [Finset.mem_sdiff, blockUnion_cons, Finset.mem_union]; tauto
      simp only [List.cons_append, BlocksIn, ih, hA]
      tauto

theorem blocksIn_of_isSchedule : ∀ {U : List (Finset (Fin n))} {A : Finset (Fin n)},
    IsSchedule U A → BlocksIn U A
  | [], _, _ => trivial
  | _ :: _, _, hU => by
      obtain ⟨_, hB, hU⟩ := hU
      exact ⟨hB, blocksIn_of_isSchedule hU⟩

/-- A schedule covers its set exactly. -/
theorem blockUnion_of_isSchedule : ∀ {U : List (Finset (Fin n))} {A : Finset (Fin n)},
    IsSchedule U A → blockUnion U = A
  | [], A, hA => by
      have hA' : A = ∅ := hA
      rw [hA', blockUnion_nil]
  | B :: U, A, hU => by
      obtain ⟨_, hB, hU⟩ := hU
      rw [blockUnion_cons, blockUnion_of_isSchedule hU]
      exact Finset.union_sdiff_of_subset hB

/-- A prefix of a schedule has disjoint blocks inside the set, and the suffix schedules what is left. -/
theorem isSchedule_append_left : ∀ {U V : List (Finset (Fin n))} {A : Finset (Fin n)},
    IsSchedule (U ++ V) A → BlocksIn U A ∧ IsSchedule V (A \ blockUnion U)
  | [], V, A, h => ⟨trivial, by simpa using h⟩
  | B :: U, V, A, h => by
      obtain ⟨_, hB, hUV⟩ := h
      obtain ⟨h1, h2⟩ := isSchedule_append_left hUV
      refine ⟨⟨hB, h1⟩, ?_⟩
      have hA : A \ blockUnion (B :: U) = (A \ B) \ blockUnion U := by
        ext i; simp only [Finset.mem_sdiff, blockUnion_cons, Finset.mem_union]; tauto
      rw [hA]
      exact h2

theorem blockUnion_subset_of_blocksIn : ∀ {U : List (Finset (Fin n))} {A : Finset (Fin n)},
    BlocksIn U A → blockUnion U ⊆ A
  | [], _, _ => Finset.empty_subset _
  | _ :: _, _, ⟨hB, hU⟩ => Finset.union_subset hB
      ((blockUnion_subset_of_blocksIn hU).trans Finset.sdiff_subset)

/-- **`BlocksIn` is pairwise disjointness inside `A`.** -/
theorem blocksIn_iff_pairwise : ∀ {U : List (Finset (Fin n))} {A : Finset (Fin n)},
    BlocksIn U A ↔ (∀ B ∈ U, B ⊆ A) ∧ U.Pairwise Disjoint
  | [], A => by simp [BlocksIn]
  | B :: U, A => by
      show (B ⊆ A ∧ BlocksIn U (A \ B)) ↔ _
      rw [blocksIn_iff_pairwise, List.pairwise_cons]
      simp only [List.mem_cons, forall_eq_or_imp, Finset.subset_sdiff]
      constructor
      · rintro ⟨hB, hU, hP⟩
        exact ⟨⟨hB, fun C hC => (hU C hC).1⟩, fun C hC => (hU C hC).2.symm, hP⟩
      · rintro ⟨⟨hB, hU⟩, hD, hP⟩
        exact ⟨hB, fun C hC => ⟨hU C hC, (hD C hC).symm⟩, hP⟩

/-! ## §7 Well-formedness and agreement along the path -/

/-- On `WFE` histories the committed ones are committed coordinates.  (The same fact as A36W.Slice's
`onesSet_subset_committed_of_WFE` and Converse's `onesSet_subset_committed_wfe_w2`, restated under a distinct name
because this module imports only V0 and Lemmas.) -/
theorem onesSet_sub_committed_sp : ∀ {h : History n}, WFE h → onesSet h ⊆ committed h
  | [], _ => by simp [onesSet, committed]
  | s :: t, hwf => by
      obtain ⟨-, hones, hwft⟩ := hwf
      intro i hi
      simp only [onesSet, committed, Finset.mem_union] at hi ⊢
      rcases hi with hi | hi
      · exact Or.inl (hones hi)
      · exact Or.inr (onesSet_sub_committed_sp hwft hi)

theorem wfe_cons_sp {h : History n} (hwf : WFE h) {B S : Finset (Fin n)} (hB : B ⊆ remaining h)
    (hS : S ⊆ B) : WFE ((⟨B, S⟩ : Batch n) :: h) := ⟨hB, hS, hwf⟩

theorem wfe_histAlong : ∀ {U : List (Finset (Fin n))} {h : History n} (x : Fin n → Bool),
    WFE h → BlocksIn U (remaining h) → WFE (histAlong U h x)
  | [], _, _, hwf, _ => hwf
  | B :: U, h, x, hwf, hU => by
      obtain ⟨hB, hU⟩ := hU
      rw [histAlong_cons]
      refine wfe_histAlong x (wfe_cons_sp hwf hB (Finset.filter_subset _ _)) ?_
      rw [remaining_cons]
      exact hU

theorem not_mem_committed_of_mem_remaining {h : History n} {i : Fin n} (hi : i ∈ remaining h) :
    i ∉ committed h :=
  (Finset.mem_sdiff.1 hi).2

/-- Agreement with a child (no `WFE` needed): the new batch avoids the committed coordinates. -/
theorem agrees_of_agrees_cons {h : History n} {B S : Finset (Fin n)} (hB : B ⊆ remaining h) (hS : S ⊆ B)
    {x : Fin n → Bool} (hag : Agrees ((⟨B, S⟩ : Batch n) :: h) x) : Agrees h x := by
  intro i hi
  have hiS : i ∉ S := fun hiS => not_mem_committed_of_mem_remaining (hB (hS hiS)) hi
  have h1 := hag i (Finset.mem_union_right _ hi)
  simpa [onesSet, hiS] using h1

/-- **One step of agreement.**  On a `WFE` history, `x` agrees with the child `⟨B, S⟩ :: h` (`B ⊆ remaining h`,
`S ⊆ B`) iff it agrees with `h` and its word on `B` is `S`. -/
theorem agrees_cons_iff {h : History n} (hwf : WFE h) {B S : Finset (Fin n)} (hB : B ⊆ remaining h)
    (hS : S ⊆ B) (x : Fin n → Bool) :
    Agrees ((⟨B, S⟩ : Batch n) :: h) x ↔ Agrees h x ∧ B.filter (fun i => x i = true) = S := by
  have hBc : ∀ i ∈ B, i ∉ committed h := fun i hi => not_mem_committed_of_mem_remaining (hB hi)
  have hBo : ∀ i ∈ B, i ∉ onesSet h := fun i hi h' => hBc i hi (onesSet_sub_committed_sp hwf h')
  constructor
  · intro hag
    refine ⟨agrees_of_agrees_cons hB hS hag, ?_⟩
    ext i
    simp only [Finset.mem_filter]
    constructor
    · rintro ⟨hiB, hxi⟩
      have h1 := hag i (Finset.mem_union_left _ hiB)
      have h2 : x i = decide (i ∈ S ∪ onesSet h) := h1
      rw [hxi] at h2
      have h3 : i ∈ S ∪ onesSet h := of_decide_eq_true h2.symm
      rcases Finset.mem_union.1 h3 with h4 | h4
      · exact h4
      · exact absurd h4 (hBo i hiB)
    · intro hiS
      refine ⟨hS hiS, ?_⟩
      have h1 := hag i (Finset.mem_union_left _ (hS hiS))
      have h2 : x i = decide (i ∈ S ∪ onesSet h) := h1
      rw [h2]
      exact decide_eq_true (Finset.mem_union_left _ hiS)
  · rintro ⟨hag, hfil⟩ i hi
    have hi' : i ∈ B ∪ committed h := hi
    show x i = decide (i ∈ S ∪ onesSet h)
    rcases Finset.mem_union.1 hi' with hiB | hic
    · have hiff : i ∈ S ↔ x i = true := by
        rw [← hfil]; simp [Finset.mem_filter, hiB]
      by_cases hxi : x i = true
      · rw [hxi]
        exact (decide_eq_true (Finset.mem_union_left _ (hiff.2 hxi))).symm
      · have hiS : i ∉ S := fun h' => hxi (hiff.1 h')
        have hnot : i ∉ S ∪ onesSet h := by
          rw [Finset.mem_union]; exact fun h' => h'.elim hiS (hBo i hiB)
        rw [decide_eq_false hnot]
        simpa using hxi
    · have hiS : i ∉ S := fun hiS => hBc i (hS hiS) hic
      rw [hag i hic]
      simp [hiS]

/-- **Agreement with the path history.**  `x'` agrees with `histAlong U h x` iff it agrees with `h` and with `x` on
the blocks of `U`. -/
theorem agrees_histAlong_iff : ∀ {U : List (Finset (Fin n))} {h : History n}, WFE h →
    BlocksIn U (remaining h) → ∀ (x x' : Fin n → Bool),
      Agrees (histAlong U h x) x' ↔ Agrees h x' ∧ ∀ i ∈ blockUnion U, x' i = x i
  | [], h, _, _, x, x' => by simp
  | B :: U, h, hwf, hU, x, x' => by
      obtain ⟨hB, hU⟩ := hU
      have hwf' := wfe_cons_sp hwf hB (Finset.filter_subset (fun i => x i = true) B)
      have hU' : BlocksIn U (remaining ((⟨B, B.filter (fun i => x i = true)⟩ : Batch n) :: h)) := by
        rw [remaining_cons]; exact hU
      rw [histAlong_cons, agrees_histAlong_iff hwf' hU' x x',
        agrees_cons_iff hwf hB (Finset.filter_subset _ _) x', filter_true_eq_iff]
      simp only [blockUnion_cons, Finset.mem_union]
      constructor
      · rintro ⟨⟨h1, h2⟩, h3⟩
        exact ⟨h1, fun i hi => hi.elim (h2 i) (h3 i)⟩
      · rintro ⟨h1, h2⟩
        exact ⟨⟨h1, fun i hi => h2 i (Or.inl hi)⟩, fun i hi => h2 i (Or.inr hi)⟩

/-- **`histAlong_agrees`.**  A word agrees with its own path history iff it agrees with the start.  Both hypotheses
are necessary: without `WFE`, `h = [⟨∅, {0}⟩]`, `U = [{0}]`, `x₀ = false` agrees with `h` but not with the path
history; without `BlocksIn`, `h = [⟨{0}, ∅⟩]`, `U = [{0}]`, `x₀ = true` agrees with the path history but not with
`h`.  From the empty history neither is needed (`agrees_histAlong_nil_self`). -/
theorem histAlong_agrees {U : List (Finset (Fin n))} {h : History n} (hwf : WFE h)
    (hU : BlocksIn U (remaining h)) (x : Fin n → Bool) : Agrees (histAlong U h x) x ↔ Agrees h x := by
  rw [agrees_histAlong_iff hwf hU x x]
  simp

/-- From the empty history, agreement with a path history is agreement on the blocks, for ANY list of blocks
(overlapping or empty blocks included): the history commits `blockUnion U` with ones `blockUnion U ∩ ones(x₀)`. -/
theorem agrees_histAlong_nil_iff (U : List (Finset (Fin n))) (x0 x : Fin n → Bool) :
    Agrees (histAlong U [] x0) x ↔ ∀ i ∈ blockUnion U, x i = x0 i := by
  unfold Agrees
  rw [committed_histAlong, onesSet_histAlong]
  simp only [committed_nil, onesSet_nil, Finset.union_empty, Finset.mem_filter]
  constructor
  · intro hag i hi
    rw [hag i hi]
    cases hx0 : x0 i <;> simp [hi]
  · intro hxx i hi
    rw [hxx i hi]
    cases hx0 : x0 i <;> simp [hi]

/-- Every word agrees with its own path history from the empty history (no hypothesis on `U`). -/
theorem agrees_histAlong_nil_self (U : List (Finset (Fin n))) (x : Fin n → Bool) :
    Agrees (histAlong U [] x) x :=
  (agrees_histAlong_nil_iff U x x).2 (fun _ _ => rfl)

/-! ## §8 SP1: the path form of the schedule law -/

/-- **SP1 (path form).**  From a well-formed history, the output law of a schedule of the remaining coordinates puts
on each agreeing word exactly the weight of that word's path; only the word `S = B ∩ ones(x)` survives each step. -/
theorem schedLawE_eq_pathW (o : Oracle n) :
    ∀ {U : List (Finset (Fin n))} {h : History n}, WFE h → IsSchedule U (remaining h) →
      ∀ x : Fin n → Bool, schedLawE o U h x = if Agrees h x then pathW o U h x else 0
  | [], h, _, hU, x => by
      have hU' : remaining h = ∅ := hU
      have hall : ∀ i, i ∈ committed h := by
        intro i
        by_contra hc
        have hi : i ∈ remaining h := Finset.mem_sdiff.2 ⟨Finset.mem_univ _, hc⟩
        rw [hU'] at hi
        exact absurd hi (Finset.notMem_empty _)
      have hiff : outBits h = x ↔ Agrees h x := by
        constructor
        · rintro rfl; exact outBits_agrees h
        · intro hag; funext i; exact (hag i (hall i)).symm
      rw [schedLawE_nil_sp, pathW_nil]
      by_cases hag : Agrees h x
      · rw [if_pos (hiff.2 hag), if_pos hag]
      · rw [if_neg (fun h' => hag (hiff.1 h')), if_neg hag]
  | B :: U, h, hwf, hU, x => by
      obtain ⟨_, hB, hU⟩ := hU
      rw [schedLawE_cons_sp]
      have hterm : ∀ S ∈ B.powerset, stepWt o h B S * schedLawE o U (⟨B, S⟩ :: h) x =
          if B.filter (fun i => x i = true) = S then
            (if Agrees h x then stepWt o h B S * pathW o U (⟨B, S⟩ :: h) x else 0) else 0 := by
        intro S hS
        have hS' : S ⊆ B := Finset.mem_powerset.1 hS
        have hwf' : WFE ((⟨B, S⟩ : Batch n) :: h) := wfe_cons_sp hwf hB hS'
        have hU' : IsSchedule U (remaining ((⟨B, S⟩ : Batch n) :: h)) := by
          rw [remaining_cons]; exact hU
        rw [schedLawE_eq_pathW o hwf' hU' x]
        have hiff := agrees_cons_iff hwf hB hS' x
        by_cases h1 : Agrees h x <;> by_cases h2 : B.filter (fun i => x i = true) = S <;>
          simp [h1, h2, hiff]
      rw [Finset.sum_congr rfl hterm, Finset.sum_ite_eq,
        if_pos (Finset.mem_powerset.2 (Finset.filter_subset _ _)), pathW_cons]

/-! ## §9 SP3: total mass and the mass on agreeing words -/

/-- The product law sums to one over the words of the batch, for every real parameter vector (no `MargUnit`). -/
theorem sum_batchLaw_sp (o : Oracle n) (h : History n) (B : Finset (Fin n)) :
    ∑ S ∈ B.powerset, batchLaw o h B S = 1 := by
  have key : ∑ S ∈ B.powerset, ((∏ i ∈ S, o.marg h i) * ∏ i ∈ B \ S, (1 - o.marg h i))
      = ∏ i ∈ B, (o.marg h i + (1 - o.marg h i)) :=
    (Finset.prod_add (fun i => o.marg h i) (fun i => 1 - o.marg h i) B).symm
  have hrw : ∀ S ∈ B.powerset,
      batchLaw o h B S = (∏ i ∈ S, o.marg h i) * ∏ i ∈ B \ S, (1 - o.marg h i) := by
    intro S hS
    have hsub : S ⊆ B := Finset.mem_powerset.1 hS
    unfold batchLaw
    rw [← Finset.prod_sdiff hsub]
    have h1 : (∏ i ∈ B \ S, (if i ∈ S then o.marg h i else 1 - o.marg h i))
        = ∏ i ∈ B \ S, (1 - o.marg h i) :=
      Finset.prod_congr rfl (fun i hi => by rw [if_neg (Finset.mem_sdiff.1 hi).2])
    have h2 : (∏ i ∈ S, (if i ∈ S then o.marg h i else 1 - o.marg h i))
        = ∏ i ∈ S, o.marg h i :=
      Finset.prod_congr rfl (fun i hi => by rw [if_pos hi])
    rw [h1, h2, mul_comm]
  rw [Finset.sum_congr rfl hrw, key]
  simp

/-- Each step of the schedule law has unit mass over the block's words, legal or not, for every oracle. -/
theorem sum_stepWt (o : Oracle n) (h : History n) (B : Finset (Fin n)) :
    ∑ S ∈ B.powerset, stepWt o h B S = 1 := by
  unfold stepWt
  by_cases hL : o.legal h
  · simp only [if_pos hL]
    exact sum_batchLaw_sp o h B
  · simp only [if_neg hL]
    rw [Finset.sum_const, Finset.card_powerset, nsmul_eq_mul]
    push_cast
    rw [← mul_pow]
    norm_num

/-- **Total mass, unconditionally.**  For every oracle, every list of blocks and every starting history, the schedule
law sums to one over all words. -/
theorem sum_schedLawE_univ (o : Oracle n) (U : List (Finset (Fin n))) :
    ∀ h : History n, ∑ x : Fin n → Bool, schedLawE o U h x = 1 := by
  induction U with
  | nil => intro h; simp [schedLawE_nil_sp]
  | cons B U ih =>
      intro h
      simp only [schedLawE_cons_sp]
      rw [Finset.sum_comm]
      simp only [← Finset.mul_sum, ih, mul_one]
      exact sum_stepWt o h B

/-- Words disagreeing with the start carry no mass (no `WFE` needed): committed coordinates are never rewritten. -/
theorem schedLawE_eq_zero_of_not_agrees (o : Oracle n) :
    ∀ {U : List (Finset (Fin n))} {h : History n}, BlocksIn U (remaining h) →
      ∀ {x : Fin n → Bool}, ¬ Agrees h x → schedLawE o U h x = 0
  | [], h, _, x, hna => by
      rw [schedLawE_nil_sp, if_neg]
      rintro rfl
      exact hna (outBits_agrees h)
  | B :: U, h, hU, x, hna => by
      obtain ⟨hB, hU⟩ := hU
      rw [schedLawE_cons_sp]
      refine Finset.sum_eq_zero (fun S hS => ?_)
      have hS' : S ⊆ B := Finset.mem_powerset.1 hS
      have hU' : BlocksIn U (remaining ((⟨B, S⟩ : Batch n) :: h)) := by
        rw [remaining_cons]; exact hU
      rw [schedLawE_eq_zero_of_not_agrees o hU' (fun hag => hna (agrees_of_agrees_cons hB hS' hag)),
        mul_zero]

/-- SP3 under the weakest hypothesis used: disjoint blocks inside the remaining set (no coverage, no `WFE`). -/
theorem sum_schedLawE_agrees_of_blocksIn (o : Oracle n) {U : List (Finset (Fin n))} {h : History n}
    (hU : BlocksIn U (remaining h)) : ∑ x ∈ univ.filter (Agrees h), schedLawE o U h x = 1 := by
  have htot := sum_schedLawE_univ o U h
  rw [← Finset.sum_filter_add_sum_filter_not univ (Agrees h)] at htot
  have hz : ∑ x ∈ univ.filter (fun x => ¬ Agrees h x), schedLawE o U h x = 0 :=
    Finset.sum_eq_zero (fun x hx => schedLawE_eq_zero_of_not_agrees o hU (Finset.mem_filter.1 hx).2)
  rw [hz, add_zero] at htot
  exact htot

/-- **SP3 (mass one)**, in the agreed signature.  The `WFE` argument is not needed (see
`sum_schedLawE_agrees_of_blocksIn`); no property of the oracle's parameters is used. -/
theorem sum_schedLawE_agrees (o : Oracle n) {U : List (Finset (Fin n))} {h : History n} (_hwf : WFE h)
    (hU : IsSchedule U (remaining h)) : ∑ x ∈ univ.filter (Agrees h), schedLawE o U h x = 1 :=
  sum_schedLawE_agrees_of_blocksIn o (blocksIn_of_isSchedule hU)

/-! ## §10 SP4: the prefix marginal -/

/-- **SP4 (prefix marginal).**  Summing the law of `U ++ V` over the words that agree with `x` on the blocks of `U`
and on the committed coordinates leaves the path weight of `x` through `U` (or `0` if `x` disagrees with `h`). -/
theorem sum_schedLawE_prefix (o : Oracle n) {U V : List (Finset (Fin n))} {h : History n} (hwf : WFE h)
    (hUV : IsSchedule (U ++ V) (remaining h)) (x : Fin n → Bool) :
    ∑ x' ∈ univ.filter (fun x' => ∀ i ∈ blockUnion U ∪ committed h, x' i = x i), schedLawE o (U ++ V) h x' =
      if Agrees h x then pathW o U h x else 0 := by
  obtain ⟨hU, hV⟩ := isSchedule_append_left hUV
  have hwfU : WFE (histAlong U h x) := wfe_histAlong x hwf hU
  have hVU : IsSchedule V (remaining (histAlong U h x)) := by
    rw [remaining_histAlong]; exact hV
  have hterm : ∀ x' ∈ univ.filter (fun x' => ∀ i ∈ blockUnion U ∪ committed h, x' i = x i),
      schedLawE o (U ++ V) h x' =
        if Agrees h x then pathW o U h x * pathW o V (histAlong U h x) x' else 0 := by
    intro x' hx'
    have hx'' := (Finset.mem_filter.1 hx').2
    have hE : ∀ i ∈ blockUnion U, x' i = x i := fun i hi => hx'' i (Finset.mem_union_left _ hi)
    have hC : ∀ i ∈ committed h, x' i = x i := fun i hi => hx'' i (Finset.mem_union_right _ hi)
    have hag : Agrees h x' ↔ Agrees h x := by
      constructor
      · intro ha i hi; rw [← hC i hi]; exact ha i hi
      · intro ha i hi; rw [hC i hi]; exact ha i hi
    rw [schedLawE_eq_pathW o hwf hUV x', pathW_append, pathW_congr o U h hE, histAlong_congr U h hE]
    by_cases h1 : Agrees h x
    · rw [if_pos (hag.2 h1), if_pos h1]
    · rw [if_neg (fun h' => h1 (hag.1 h')), if_neg h1]
  rw [Finset.sum_congr rfl hterm]
  by_cases h1 : Agrees h x
  · simp only [if_pos h1]
    rw [← Finset.mul_sum]
    have hfil : univ.filter (fun x' => ∀ i ∈ blockUnion U ∪ committed h, x' i = x i) =
        univ.filter (Agrees (histAlong U h x)) := by
      refine Finset.filter_congr (fun x' _ => ?_)
      rw [agrees_histAlong_iff hwf hU x x']
      constructor
      · intro hx''
        refine ⟨fun i hi => ?_, fun i hi => hx'' i (Finset.mem_union_left _ hi)⟩
        rw [hx'' i (Finset.mem_union_right _ hi)]
        exact h1 i hi
      · rintro ⟨ha, hE⟩ i hi
        rcases Finset.mem_union.1 hi with hi | hi
        · exact hE i hi
        · rw [ha i hi, h1 i hi]
    rw [hfil]
    have hmass : ∑ x' ∈ univ.filter (Agrees (histAlong U h x)), pathW o V (histAlong U h x) x' = 1 := by
      rw [← sum_schedLawE_agrees o hwfU hVU]
      refine Finset.sum_congr rfl (fun x' hx' => ?_)
      rw [schedLawE_eq_pathW o hwfU hVU x', if_pos (Finset.mem_filter.1 hx').2]
    rw [hmass, mul_one]
  · simp only [if_neg h1, Finset.sum_const_zero]

/-- SP4 at the empty history: `pathW o U [] x` is the marginal of `q_{U ++ V}` on the blocks of `U`, at `x`. -/
theorem sum_schedLawE_prefix_nil (o : Oracle n) {U V : List (Finset (Fin n))}
    (hUV : IsSchedule (U ++ V) (remaining ([] : History n))) (x : Fin n → Bool) :
    ∑ x' ∈ univ.filter (fun x' => ∀ i ∈ blockUnion U, x' i = x i), schedLawE o (U ++ V) [] x' =
      pathW o U [] x := by
  have h1 := sum_schedLawE_prefix o (h := []) trivial hUV x
  simp only [committed_nil, Finset.union_empty] at h1
  rw [h1, if_pos (agrees_nil_sp x)]

end A36W

#print axioms A36W.schedLawE_eq_pathW
#print axioms A36W.pathW_append
#print axioms A36W.sum_schedLawE_agrees
#print axioms A36W.sum_schedLawE_agrees_of_blocksIn
#print axioms A36W.sum_schedLawE_univ
#print axioms A36W.sum_schedLawE_prefix
#print axioms A36W.sum_schedLawE_prefix_nil
#print axioms A36W.histAlong_agrees
#print axioms A36W.agrees_histAlong_nil_iff
#print axioms A36W.blocksIn_iff_pairwise
#print axioms A36W.agrees_histAlong_iff
#print axioms A36W.histAlong_congr
#print axioms A36W.pathW_congr


==> anc/formal_companion/lean/src/A36W/Sec9Attain.lean <==
/-
A36W.Sec9Attain -- App L §9's hard-length analogue of Corollary 1 (coverage row W-33), and the §9/§10 attainment
statements under a homogeneous group (W-38, and the sharp-mean clause of W-29).  Two-group
branch.

PAPER.  appendix_t1.tex (sha256 1ba182d5…):
* §9 "Hard-length analogue of Corollary 1", l. 551–562 (Part A below).
* §7 Remark "more weight values: a homogeneous group suffices", l. 495–502: "… every target with a homogeneous group
  of size `M ≥ ρn` has, in the predrawn class, `L_H^w = Θ((log n)²)`, `L_F^w = (e^{−ε}+o(1)) log₂ ln n` (mixing as in
  §9) and least common length `log₂ ln n + O_{ε,Λ,κ₀,ρ}(1)` … The adaptive `F` converse holds for any weights …"
  (Part B, and `common_length_two_sided_R`).
* §10, the attainment paragraph, l. 618–621: "Under the hypotheses of the Remark after the §7 table, its profile (in
  `RAND_{⌊log₂ ln n + C_R⌋}`, for `n ≥ ⌊(M*−1)/ρ⌋+1`) and its §9 dilution (a predrawn mixture, so `τ = |U|`) attain
  these orders.  So the least adaptive hard cap is `log₂ ln n + O_{ε,Λ,κ₀,ρ}(1)`, and the least expected executed
  rounds are `(e^{−ε}+o(1)) log₂ ln n`, over all causal policies." (Part B.)

OBJECTS.  Nothing about the sampler or the target is redefined: `weightedTarget`, `weightedOracle`, `weighted_exact`
(Slice); V0's `KLx`, `schedLawE`, `mixLawE`, `LHgen`, `LFgen`, `LFad`, `capKLSetAS`; AGF's `IsSchedule`, `SchedMix`,
`mixCost`, `agfv_fullSingletons`, `agfv_singletonMix`; the shared library's `Bridge.pointMix`, `Bridge.oneBlock`, `Bridge.mixPolicy`,
the Mix module and `Relabel.relabelMix` / `Relabel.symOn`; FB's `muFF A U hU = relabelMix (symOn Aᶜ) (pointMix U)`
(`U` relabelled by `σ ∼ Unif(Sym(Aᶜ))` drawn before any bit); FU's `muFFof`, `lenFF`, `K4`, `n0ff`, `RwF` (FUSec9:
`R^w_F` over `capKLSetAS`, the almost-sure-cap reading of `RAND_r`); Theorem R's `muR`, `lenR`, `n0R`, `capR`, `CR`
(FUTheoremR); HL's and HU's bounds, and HLHardLength's `HL_hardLength*` (imported, not duplicated).
New definitions name the paper's objects only:
* `Lfix t o ε`: the least length of a fixed full labelled schedule `U` with `KL(p‖q_U) ≤ ε` (l. 555);
* `Lcom t o ε`: the least common component length of a predrawn mixture with `F = KL(p‖Q_μ) ≤ ε`, over the natural
  formal class **every `SchedMix` whose parts all have the same length**;
* `LcomRel t o A ε`: the same over the printed class **a single full schedule `U` relabelled uniformly within
  `B = Aᶜ`** (FB's `muFF A U hU`), the least `|U|` (every component has length `|U|`, `FU.muFF_length`);
* `stageGrp A`: a smallest group of the split (`A` if `|A| ≤ |Aᶜ|`, else `Aᶜ`), App L §6.1's naming, so that the
  reservoir `B = (stageGrp A)ᶜ` is a largest group.
The classes nest: printed ⊆ common-length ⊆ hard cap `L` (`RAND_L`), so `R^w_F ≤ Lcom ≤ LcomRel`.

CONTENTS.
* §1 Part A item 1 (fixed schedules): `Lfix`, `Lfix_spec`, `Lfix_le_n`, `LHgen_le_Lfix`; `Lfix_lower` (the printed
  (HL), any weights with ratio `≤ Λ`, interior `k`), `Lfix_lower_asymptotic` (`c'(ln n)²`), `Lfix_upper` ((HU), any
  `k`); headline **`fixed_schedule_length_theta`**.
* §2 Part A item 2 (one relabelled profile): `RwF_le_of_parts_le`, `Lcom`, `LcomRel`, the relabelled all-singleton
  profile (`mixLawE_muFF_singletons`: exact), `Lcom_le_LcomRel`, the lower bounds `common_length_lower` (the printed
  §9 (i), two values) and `common_length_lower_any` (§10 (c), any weights), the upper bound `LcomRel_le_lenFF` (FU),
  `stageGrp`, `common_length_bounds`; headline **`common_length_two_sided`** (`|LcomRel − log₂ ln n| ≤ C` and
  `|Lcom − log₂ ln n| ≤ C` for EVERY `n ≥ 2`, `C = C(ε, Λ, κ₀)`, any split, any `λ`, any interior `k`).
* §3 Part B item 3 (least adaptive hard cap under a homogeneous group): `theoremR_policy_floor` (Theorem R's policy
  itself is in `RAND_{⌊log₂ ln n + C_R⌋}`: `CapEvery`/`CapAS` at that horizon, output KL `≤ ε`), `RwF_upper_R`
  (`R^w_F ≤ lenR`, `≤ ⌊log₂ ln n + C_R⌋`, `≤ log₂ ln n + C_R`, `≤ n`), `RwF_two_sided_R`, headlines
  **`RwF_asymptotic_R`** (explicit `C`) and **`least_adaptive_hardcap_R`** (the `∃ C` form,
  `n ≥ max{2, κ₀^{-2}, n0R}`), `RwF_asymptotic_R_all` (every `n ≥ 2`); `LcomRel_le_lenR`,
  `common_length_two_sided_R` (per instance) and `common_length_asymptotic_R` (`|LcomRel − log₂ ln n| ≤ C`,
  `|Lcom − log₂ ln n| ≤ C`, the Remark's "least common length `log₂ ln n + O(1)`").
* §4 Part B item 4 (sharp mean under a homogeneous group): `sharp_mix_nu_R`, `LFgen_le_mix_nu_R`,
  `sharp_mean_upper_R`, headlines **`sharp_mean_two_sided_R`** and **`sharp_mean_two_sided_ad_R`**.
* §5 Non-vacuity.  Part A: `Lfix_bites_two_values` (part (1) of `fixed_schedule_length_theta` instantiated at two
  values: `L_fix = 2` at `ε = 1/1000`), `HL_hardLength_instance` (HLHardLength's `HL_hardLength` instantiated there),
  `HL_hardLength_asymptotic_instances`, `LH_theta_instances` and `fixed_schedule_theta_instance` (the constants fixed
  first, then instances past every threshold), `common_length_bites_1200` (two values,
  `2 ≤ R^w_F ≤ Lcom ≤ LcomRel ≤ 780 < n = 1200`), `common_length_two_sided_instance_1200` (the headline instantiated).
  Part B: `RwF_R_bites_three` (three values `2, 3/2, 1`, `1 ≤ R^w_F ≤ LcomRel`, `R^w_F ≤ lenR ≤ 776 < n = 1200`),
  `RwF_asymptotic_R_instance_three` (`RwF_asymptotic_R` instantiated, and `least_adaptive_hardcap_R`'s threshold met),
  `sharp_nu_R_instance_three`, `instances_unbounded_R`, `sharp_mean_two_sided_R_instance`,
  `sharp_mean_two_sided_ad_R_instance`.

CLASSES OF THE LOWER BOUNDS, said exactly.
* `Lfix_lower` / `fixed_schedule_length_theta` (lower): every full fixed labelled schedule (a point mass `δ_U`), any
  positive weights with ratio `≤ Λ`, any interior quota.
* `common_length_lower` / `common_length_two_sided` (lower): every `SchedMix` (finite predrawn mixture of full labelled
  schedules) all of whose parts have length `≤ L`, hence every common-length mixture, hence every printed profile;
  the bound is FUSec9's printed §9 (i) through `R^w_F` (two values, `n ≥ 2`).  `common_length_lower_any`: the same
  class, any weights with ratio `≤ Λ`, through §10 (c) (`n ≥ κ₀^{-2}`).
* `RwF_two_sided_R`, `RwF_asymptotic_R`, `least_adaptive_hardcap_R` (lower): `R^w_F`, i.e. every policy of V0's
  `PolicyE` with the almost-sure cap (`capKLSetAS`), any weights with ratio `≤ Λ` (§10 (c), `n ≥ κ₀^{-2}`).
* `sharp_mean_two_sided_R` (lower): `L_F^w`, every `F`-feasible predrawn mixture; `sharp_mean_two_sided_ad_R` (lower):
  `L_F^ad`, every causal policy of `PolicyE` (no cap), executed rounds; both for any weights with ratio `≤ Λ`
  (FUSec9's `sharp_mean_lower`).

HYPOTHESES, said exactly.  Weights `w > 0`; either the ratio bound `∀ a b, w a ≤ Λ w b` (Part A item 1, where
`1 ≤ Λ` is derived, not assumed; `common_length_lower_any` and the Part B statements also assume `1 ≤ Λ`, which the
ratio bound implies once `n ≥ 1`), or two values (`w = wA` on `A`, `wB` off `A`, `wA ≤ Λ wB`, `wB ≤ Λ wA`, `1 ≤ Λ`;
Part A item 2), or Theorem R's (ratio `≤ Λ`, `1 ≤ Λ`, `w` constant on `B`, `0 < ρ`, `ρ n ≤ |B|`; Part B); quotas
`0 < κ₀`, `κ₀ n ≤ k ≤ (1 − κ₀) n`; sizes `n ≥ 1` (`Lfix_lower`), `n ≥ 2` elsewhere, or the stated thresholds (`n0ff`,
`n0R`, `κ₀^{-2}`, `n₁`); tolerances `ε > 0` (`ε ≥ 0` where it suffices), `0 < ν ≤ ε`, `δ > 0`.  No hypothesis is a KL, TC or success-probability bound;
the only KL hypotheses are the class conditions `KL(p‖q_U) ≤ ε` / `KL(p‖Q_μ) ≤ ε` of the per-object lower bounds.
-/
import A36W.FUSec9
import A36W.FUTheoremR
import A36W.HUpper
import A36W.HLower
import A36W.HLHardLength

set_option autoImplicit false

namespace A36W.Attain

open AGF A36RW Finset

variable {n : ℕ}

/-! ## §1 Part A, item 1: fixed schedules, `Θ((ln n)²)` -/

/-- **`L_fix(n, ε)`** (App L §9, l. 555: "the least length of a fixed labelled schedule with KL at most `ε`"): the
least `L` such that some full labelled schedule `U` (`IsSchedule U univ`) of length `L` has `KL(p‖q_U) ≤ ε`,
`q_U = schedLawE o U []`.  Defined as `0` when no such schedule exists; `Lfix_exists` rules that out for every exact
oracle and `ε ≥ 0` (the all-singleton schedule). -/
noncomputable def Lfix (t : Target n) (o : Oracle n) (ε : ℝ) : ℕ := by
  classical
  exact if h : ∃ L : ℕ, ∃ U : List (Finset (Fin n)), IsSchedule U univ ∧ U.length = L ∧
      KLx t (schedLawE o U []) ≤ ((ε : ℝ) : WithTop ℝ) then Nat.find h else 0

/-- The all-singleton schedule samples the target of every exact oracle exactly: its `KL` is `0`
(the shared library's `Mix.schedLawE_fullSingletons_exact`). -/
theorem KLx_fullSingletons_exact {t : Target n} {o : Oracle n} (hex : Exact t o) :
    KLx t (schedLawE o (agfv_fullSingletons n) []) = ((0 : ℝ) : WithTop ℝ) := by
  have hlaw : schedLawE o (agfv_fullSingletons n) [] = t.p := funext (Mix.schedLawE_fullSingletons_exact hex)
  rw [hlaw, Mix.KLx_self]

/-- Some fixed schedule works: the all-singleton schedule, of length `n`. -/
theorem Lfix_exists {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ L : ℕ, ∃ U : List (Finset (Fin n)), IsSchedule U univ ∧ U.length = L ∧
      KLx t (schedLawE o U []) ≤ ((ε : ℝ) : WithTop ℝ) :=
  ⟨n, agfv_fullSingletons n, agfv_fullSingletons_isSchedule n, agfv_fullSingletons_length n, by
    rw [KLx_fullSingletons_exact hex]; exact_mod_cast hε⟩

/-- `L_fix` is attained and is the least such length. -/
theorem Lfix_spec {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε : 0 ≤ ε) :
    (∃ U : List (Finset (Fin n)), IsSchedule U univ ∧ U.length = Lfix t o ε ∧
        KLx t (schedLawE o U []) ≤ ((ε : ℝ) : WithTop ℝ)) ∧
      ∀ U : List (Finset (Fin n)), IsSchedule U univ →
        KLx t (schedLawE o U []) ≤ ((ε : ℝ) : WithTop ℝ) → Lfix t o ε ≤ U.length := by
  classical
  have h := Lfix_exists hex hε
  unfold Lfix
  rw [dif_pos h]
  exact ⟨Nat.find_spec h, fun U hU hKL => Nat.find_min' h ⟨U, hU, rfl, hKL⟩⟩

/-- `L_fix ≤ n` (the all-singleton schedule). -/
theorem Lfix_le_n {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε : 0 ≤ ε) : Lfix t o ε ≤ n := by
  have h := (Lfix_spec hex hε).2 _ (agfv_fullSingletons_isSchedule n)
    (by rw [KLx_fullSingletons_exact hex]; exact_mod_cast hε)
  rwa [agfv_fullSingletons_length] at h

/-- `L_H ≤ L_fix`: the point mass on a minimal fixed schedule is `H`-feasible (l. 551–552, `H(δ_U) = KL(p‖q_U)`,
`C(δ_U) = |U|`; HLHardLength's `LHgen_le_length_of_KLx`). -/
theorem LHgen_le_Lfix {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε : 0 ≤ ε) :
    LHgen t o ε ≤ (Lfix t o ε : ℝ) := by
  obtain ⟨⟨U, hU, hlen, hKL⟩, -⟩ := Lfix_spec hex hε
  rw [← hlen]
  exact HL.LHgen_le_length_of_KLx t o hU hKL

/-- **Part A item 1, the lower bound** (App L §9, l. 552–553: "(HL) bounds the length of every fixed schedule with
`KL(p_w‖q_U) ≤ ε` from below"), for `L_fix`: any positive weights with ratio `≤ Λ`, an interior quota, `n ≥ 1`,
`ε ≥ 0`, `c = 2κ₀²/Λ⁶`: `L_fix ≥ max{1, H_n − ε/c, 1 + [H_n − ε/c − 1]₊²/(2ε/c + S_n − 1)}` and
`L_fix ≥ 1 + [ln(n+1) − ε/c − 1]₊²/(2ε/c + 2/3)` (HLHardLength's `HL_hardLength`, `HL_hardLength_simple` at a
minimal schedule). -/
theorem Lfix_lower {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {κ₀ : ℝ} (hκ : 0 < κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (hn : 1 ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    max 1 (max (AGFH.Hcal n - ε / (2 * κ₀ ^ 2 / Λ ^ 6))
        (1 + (max (AGFH.Hcal n - ε / (2 * κ₀ ^ 2 / Λ ^ 6) - 1) 0) ^ 2 /
          (2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + AGFH.S2 n - 1))) ≤
        (Lfix (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ∧
      1 + (max (Real.log ((n : ℝ) + 1) - ε / (2 * κ₀ ^ 2 / Λ ^ 6) - 1) 0) ^ 2 /
          (2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 2 / 3) ≤
        (Lfix (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) := by
  obtain ⟨⟨U, hU, hlen, hKL⟩, -⟩ := Lfix_spec (weighted_exact n k w hw hk) hε
  rw [← hlen]
  exact ⟨HL.HL_hardLength hw hk hΛ hκ hk1 hk2 hn hε hU hKL,
    HL.HL_hardLength_simple hw hk hΛ hκ hk1 hk2 hn hε hU hKL⟩

/-- **Part A item 1, the lower bound, asymptotic form**: with `c = 2κ₀²/Λ⁶`, `c' = 1/(4(2ε/c + 2/3))` and
`n ≥ ⌈exp(2(ε/c + 1))⌉`, `c'(ln n)² ≤ L_fix`, for any positive weights with ratio `≤ Λ` and any interior quota. -/
theorem Lfix_lower_asymptotic {ε : ℝ} (hε : 0 ≤ ε) {Λ κ₀ : ℝ} (hκ : 0 < κ₀) {n : ℕ}
    (hn₁ : ⌈Real.exp (2 * (ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 1))⌉₊ ≤ n) {k : ℕ} {w : Fin n → ℝ}
    (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hΛ : ∀ a b, w a ≤ Λ * w b) (hk1 : κ₀ * n ≤ k)
    (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) :
    1 / (4 * (2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 2 / 3)) * (Real.log n) ^ 2 ≤
      (Lfix (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) := by
  obtain ⟨⟨U, hU, hlen, hKL⟩, -⟩ := Lfix_spec (weighted_exact n k w hw hk) hε
  rw [← hlen]
  exact HL.HL_hardLength_asymptotic_explicit hε hκ hn₁ hw hk hΛ hk1 hk2 hU hKL

/-- **Part A item 1, the upper bound** (App L §9, l. 553–554: "(HU) constructs one with `KL(p_w‖q_U) ≤ 2ε/9` and at
most `1+max{8(ln n+1), 16Λ³(ln n+1)²/ε}` rounds"; HU's `HU_hardLength`): for any positive weights with ratio `≤ Λ`,
ANY `k ≤ n`, `ε > 0` and `n ≥ 2`, `L_fix ≤ 1 + max{8(ln n+1), 16Λ³(ln n+1)²/ε}`. -/
theorem Lfix_upper {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {ε : ℝ} (hε : 0 < ε) (hn : 2 ≤ n) :
    (Lfix (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ≤
      1 + max (8 * (Real.log n + 1)) (16 * Λ ^ 3 * (Real.log n + 1) ^ 2 / ε) := by
  obtain ⟨U, hU, hKL, hlen⟩ := HU.HU_hardLength w hw hk hΛ hε hn
  have hKL' : KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) U []) ≤
      ((ε : ℝ) : WithTop ℝ) := hKL.trans (WithTop.coe_le_coe.2 (by linarith))
  exact le_trans (Nat.cast_le.2 ((Lfix_spec (weighted_exact n k w hw hk) hε.le).2 U hU hKL')) hlen

/-- **Headline `fixed_schedule_length_theta`** (App L §9 "Hard-length analogue", l. 551–555: "Both bounds are explicit
for every `n ≥ 2`, so the least length of a fixed labelled schedule with KL at most `ε` is
`Θ_{ε,Λ,κ₀}((ln n)²)`").  Fix `ε > 0`, `Λ` and `κ₀ > 0`.
(1) Both explicit bounds, at every instance with `n ≥ 2`, positive weights with ratio `≤ Λ` (any number of values)
and `κ₀ n ≤ k ≤ (1 − κ₀) n`, `c = 2κ₀²/Λ⁶`:
`max{1, H_n − ε/c, 1 + [H_n − ε/c − 1]₊²/(2ε/c + S_n − 1)} ≤ L_fix`,
`1 + [ln(n+1) − ε/c − 1]₊²/(2ε/c + 2/3) ≤ L_fix`, and `L_fix ≤ 1 + max{8(ln n+1), 16Λ³(ln n+1)²/ε}`.
(2) The `Θ` form, uniform over those instances: `∃ c > 0, ∃ C > 0, ∃ n₁`, `c(ln n)² ≤ L_fix ≤ C(ln n)²` for `n ≥ n₁`;
witnesses `c = 1/(4(2ε/c₀ + 2/3))` (`c₀ = 2κ₀²/Λ⁶`), `C = 17 + 64|Λ|³/ε`, `n₁ = max{3, ⌈exp(2(ε/c₀+1))⌉}` (the
quantifier shape of HLHardLength's `LH_theta`). -/
theorem fixed_schedule_length_theta {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hκ0 : 0 < κ₀) :
    (∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
      (∀ a b, w a ≤ Λ * w b) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → 2 ≤ n →
        max 1 (max (AGFH.Hcal n - ε / (2 * κ₀ ^ 2 / Λ ^ 6))
            (1 + (max (AGFH.Hcal n - ε / (2 * κ₀ ^ 2 / Λ ^ 6) - 1) 0) ^ 2 /
              (2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + AGFH.S2 n - 1))) ≤
            (Lfix (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ∧
          1 + (max (Real.log ((n : ℝ) + 1) - ε / (2 * κ₀ ^ 2 / Λ ^ 6) - 1) 0) ^ 2 /
              (2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 2 / 3) ≤
            (Lfix (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ∧
          (Lfix (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ≤
            1 + max (8 * (Real.log n + 1)) (16 * Λ ^ 3 * (Real.log n + 1) ^ 2 / ε)) ∧
    ∃ c : ℝ, 0 < c ∧ ∃ C : ℝ, 0 < C ∧ ∃ n₁ : ℕ, ∀ n : ℕ, n₁ ≤ n →
      ∀ (k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n),
        (∀ a b, w a ≤ Λ * w b) → κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n →
          c * (Real.log n) ^ 2 ≤ (Lfix (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ∧
          (Lfix (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ≤ C * (Real.log n) ^ 2 := by
  refine ⟨fun n k w hw hk hΛ hk1 hk2 hn2 => ?_, ?_⟩
  · obtain ⟨h1, h2⟩ := Lfix_lower hw hk hΛ hκ0 hk1 hk2 (by omega) hε.le
    exact ⟨h1, h2, Lfix_upper w hw hk hΛ hε hn2⟩
  · refine ⟨1 / (4 * (2 * ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 2 / 3)), by positivity, 17 + 64 * |Λ| ^ 3 / ε,
      by positivity, max 3 ⌈Real.exp (2 * (ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 1))⌉₊, ?_⟩
    intro n hn k w hw hk hΛ hk1 hk2
    have hn3 : 3 ≤ n := le_trans (le_max_left _ _) hn
    have hn₁ : ⌈Real.exp (2 * (ε / (2 * κ₀ ^ 2 / Λ ^ 6) + 1))⌉₊ ≤ n := le_trans (le_max_right _ _) hn
    have hΛ1 : 1 ≤ Λ := HL.one_le_Lambda hw hΛ (by omega)
    have habs : |Λ| = Λ := abs_of_nonneg (by linarith)
    refine ⟨Lfix_lower_asymptotic hε.le hκ0 hn₁ hw hk hΛ hk1 hk2, ?_⟩
    rw [habs]
    exact (Lfix_upper w hw hk hΛ hε (by omega)).trans (HL.HU_rounds_le_sq hε (by linarith) hn3)

/-! ## §2 Part A, item 2: one relabelled group-aware profile, the least common length -/

/-- **A mixture with every part of length `≤ L` is in `RAND_L`**: under an exact oracle, `KL(p‖Q_μ) ≤ ε` gives
`R^w_F ≤ L` (the shared library's `Mix.mixKL_mem_capKLSets`: `Bridge.mixPolicy μ` has the almost-sure cap `L` and output KL
`KL(p‖Q_μ)`; then FUSec9's `RwF_spec`). -/
theorem RwF_le_of_parts_le {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε : 0 ≤ ε)
    (μ : SchedMix n) {L : ℕ} (hL : ∀ p ∈ μ.parts, p.2.length ≤ L)
    (hKL : KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ)) : FU.RwF t o ε ≤ L :=
  (FU.RwF_spec hex hε).2 L ⟨_, (Mix.mixKL_mem_capKLSets hex μ hL).2, hKL⟩

/-- **The least common component length, natural formal class** (App L §9, l. 559–561, read over the larger class):
the least `L` such that some predrawn mixture `μ` (AGF's `SchedMix`) ALL of whose parts have length `L` has
`F = KL(p‖Q_μ) ≤ ε`.  `0` if none; `Lcom_exists` rules that out for every exact oracle and `ε ≥ 0`. -/
noncomputable def Lcom (t : Target n) (o : Oracle n) (ε : ℝ) : ℕ := by
  classical
  exact if h : ∃ L : ℕ, ∃ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length = L) ∧
      KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ) then Nat.find h else 0

/-- The single part of the all-singleton mixture has length `n`. -/
theorem singletonMix_parts_length (n : ℕ) : ∀ p ∈ (agfv_singletonMix n).parts, p.2.length = n := by
  intro p hp
  simp only [agfv_singletonMix, List.mem_singleton] at hp
  subst hp
  simp

theorem Lcom_exists {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ L : ℕ, ∃ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length = L) ∧
      KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ) :=
  ⟨n, agfv_singletonMix n, singletonMix_parts_length n, by
    rw [Mix.KLx_singletonMix_exact hex]; exact_mod_cast hε⟩

/-- `Lcom` is attained and is the least such common length. -/
theorem Lcom_spec {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε : 0 ≤ ε) :
    (∃ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length = Lcom t o ε) ∧
        KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ)) ∧
      ∀ (μ : SchedMix n) (L : ℕ), (∀ p ∈ μ.parts, p.2.length = L) →
        KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ) → Lcom t o ε ≤ L := by
  classical
  have h := Lcom_exists hex hε
  unfold Lcom
  rw [dif_pos h]
  exact ⟨Nat.find_spec h, fun μ L hL hKL => Nat.find_min' h ⟨μ, hL, hKL⟩⟩

/-- `R^w_F ≤ Lcom`: a common-length mixture is a hard-capped policy. -/
theorem RwF_le_Lcom {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε : 0 ≤ ε) :
    FU.RwF t o ε ≤ Lcom t o ε := by
  obtain ⟨⟨μ, hμ, hKL⟩, -⟩ := Lcom_spec hex hε
  exact RwF_le_of_parts_le hex hε μ (fun p hp => (hμ p hp).le) hKL

/-- **The printed class** (App L §9, l. 559–561: "a single group-aware profile relabelled uniformly within `B`"): the
least length `|U|` of a full labelled schedule `U` such that `U` relabelled by `σ ∼ Unif(Sym(B))`, `B = Aᶜ`, drawn
before any bit (FB's `muFF A U hU = relabelMix (symOn Aᶜ) (pointMix U)`) has `F = KL(p‖Q) ≤ ε`.  Every component of
`muFF A U hU` has length `|U|` (`FU.muFF_length`), so `|U|` is the common component length.  `0` if none;
`LcomRel_exists` rules that out when the target is `Sym(Aᶜ)`-invariant (the relabelled all-singleton schedule).
This is the printed class when `Aᶜ` is the reservoir, i.e. a homogeneous group: `A = stageGrp` of a two-value split
(`common_length_bounds`, `common_length_two_sided`) or `A = Bᶜ` under Theorem R (`LcomRel_le_lenR`); for other `A` it
is only a definition. -/
noncomputable def LcomRel (t : Target n) (o : Oracle n) (A : Finset (Fin n)) (ε : ℝ) : ℕ := by
  classical
  exact if h : ∃ L : ℕ, ∃ U : List (Finset (Fin n)), ∃ hU : IsSchedule U univ, U.length = L ∧
      KLx t (mixLawE o (FU.muFF A U hU)) ≤ ((ε : ℝ) : WithTop ℝ) then Nat.find h else 0

/-- **The uniformly relabelled all-singleton schedule is exact** (App L §9, l. 558–559: "for `n < n₀^ff` the uniformly
relabelled all-singleton schedule is an exact profile of this class"): for an exact oracle of a target invariant under
`Sym(Aᶜ)`, `Q = p`.  Route: the shared library's `Relabel.mixLawE_relabelMix` (`Q(x) = |G|⁻¹ Σ_g q_U(g⁻¹x)`), each `q_U = p`
(`Mix.schedLawE_fullSingletons_exact`), and invariance. -/
theorem mixLawE_muFF_singletons {t : Target n} {o : Oracle n} (hex : Exact t o) (A : Finset (Fin n))
    (ht : ∀ g ∈ Relabel.symOn Aᶜ, Relabel.Invariant t g) :
    mixLawE o (FU.muFF A (agfv_fullSingletons n) (agfv_fullSingletons_isSchedule n)) = t.p := by
  funext x
  unfold FU.muFF
  rw [Relabel.mixLawE_relabelMix (FU.symOn_nonempty Aᶜ) _ hex ht x]
  have h1 : ∀ g ∈ Relabel.symOn Aᶜ,
      mixLawE o (Bridge.pointMix (agfv_fullSingletons n) (agfv_fullSingletons_isSchedule n))
        (permWord g.symm x) = t.p x := by
    intro g hg
    rw [HU.mixLawE_pointMix, Mix.schedLawE_fullSingletons_exact hex]
    have h := ht g hg (permWord g.symm x)
    rw [Relabel.permWord_permWord_symm] at h
    exact h.symm
  rw [Finset.sum_congr rfl h1, Finset.sum_const, nsmul_eq_mul, ← mul_assoc,
    inv_mul_cancel₀ (Nat.cast_ne_zero.2 (Finset.card_pos.2 (FU.symOn_nonempty Aᶜ)).ne'), one_mul]

/-- The weighted target is invariant under `Sym(B)` when the weights are constant on `B` (ReservoirFacts'
`weightedTarget_symB_invariant`). -/
theorem weighted_invariant_symOn {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {B : Finset (Fin n)} (hwB : ∀ i ∈ B, ∀ j ∈ B, w i = w j) :
    ∀ g ∈ Relabel.symOn B, Relabel.Invariant (weightedTarget n k w hw hk) g :=
  fun g hg x => ReservoirFacts.weightedTarget_symB_invariant w hw hk hwB g (fun _ hi => Relabel.symOn_fix hg hi) x

theorem LcomRel_exists {t : Target n} {o : Oracle n} (hex : Exact t o) (A : Finset (Fin n))
    (ht : ∀ g ∈ Relabel.symOn Aᶜ, Relabel.Invariant t g) {ε : ℝ} (hε : 0 ≤ ε) :
    ∃ L : ℕ, ∃ U : List (Finset (Fin n)), ∃ hU : IsSchedule U univ, U.length = L ∧
      KLx t (mixLawE o (FU.muFF A U hU)) ≤ ((ε : ℝ) : WithTop ℝ) :=
  ⟨n, agfv_fullSingletons n, agfv_fullSingletons_isSchedule n, agfv_fullSingletons_length n, by
    rw [mixLawE_muFF_singletons hex A ht, Mix.KLx_self]; exact_mod_cast hε⟩

/-- `LcomRel` is attained and is the least such length. -/
theorem LcomRel_spec {t : Target n} {o : Oracle n} (hex : Exact t o) (A : Finset (Fin n))
    (ht : ∀ g ∈ Relabel.symOn Aᶜ, Relabel.Invariant t g) {ε : ℝ} (hε : 0 ≤ ε) :
    (∃ U : List (Finset (Fin n)), ∃ hU : IsSchedule U univ, U.length = LcomRel t o A ε ∧
        KLx t (mixLawE o (FU.muFF A U hU)) ≤ ((ε : ℝ) : WithTop ℝ)) ∧
      ∀ (U : List (Finset (Fin n))) (hU : IsSchedule U univ),
        KLx t (mixLawE o (FU.muFF A U hU)) ≤ ((ε : ℝ) : WithTop ℝ) → LcomRel t o A ε ≤ U.length := by
  classical
  have h := LcomRel_exists hex A ht hε
  unfold LcomRel
  rw [dif_pos h]
  exact ⟨Nat.find_spec h, fun U hU hKL => Nat.find_min' h ⟨U, hU, rfl, hKL⟩⟩

/-- **The printed class lies in the common-length class**: `Lcom ≤ LcomRel`. -/
theorem Lcom_le_LcomRel {t : Target n} {o : Oracle n} (hex : Exact t o) (A : Finset (Fin n))
    (ht : ∀ g ∈ Relabel.symOn Aᶜ, Relabel.Invariant t g) {ε : ℝ} (hε : 0 ≤ ε) :
    Lcom t o ε ≤ LcomRel t o A ε := by
  obtain ⟨⟨U, hU, hlen, hKL⟩, -⟩ := LcomRel_spec hex A ht hε
  rw [← hlen]
  exact (Lcom_spec hex hε).2 _ _ (FU.muFF_length A U hU) hKL

/-- `LcomRel ≤ n` for every `n` (the uniformly relabelled all-singleton schedule). -/
theorem LcomRel_le_n {t : Target n} {o : Oracle n} (hex : Exact t o) (A : Finset (Fin n))
    (ht : ∀ g ∈ Relabel.symOn Aᶜ, Relabel.Invariant t g) {ε : ℝ} (hε : 0 ≤ ε) :
    LcomRel t o A ε ≤ n := by
  have h := (LcomRel_spec hex A ht hε).2 _ (agfv_fullSingletons_isSchedule n)
    (by rw [mixLawE_muFF_singletons hex A ht, Mix.KLx_self]; exact_mod_cast hε)
  rwa [agfv_fullSingletons_length] at h

/-- **Part A item 2, the lower bound, per mixture** (App L §9, l. 559: "(i) gives `L ≥ log₂ ln n − c_L` for every
such profile"), over the class of EVERY predrawn mixture `μ` all of whose parts have length `≤ L` (in particular every
common component length `L`, and every printed profile): for two-value weights (any split, `λ ∈ [1/Λ, Λ]`) and an
interior quota, `n ≥ 2`, `ε ≥ 0`, `KL(p_w‖Q_μ) ≤ ε` gives `R^w_F ≤ L`,
`max{1, ⌈log₂((ln(nκ₀/(2Λ)+1) + 4 ln 18)/(ε + ln(324√2)))⌉} ≤ L` and `log₂ ln n − c_L ≤ L`,
`c_L = 1 + max{log₂(ε + ln(324√2)), log₂ ln(2Λ/κ₀)}` (FUSec9's printed (i), `RwF_lower_printed`). -/
theorem common_length_lower {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 ≤ ε) (hn2 : 2 ≤ n) (μ : SchedMix n) {L : ℕ} (hL : ∀ p ∈ μ.parts, p.2.length ≤ L)
    (hKL : KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) μ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ L ∧
      max 1 ⌈Real.logb 2 ((Real.log ((n : ℝ) * κ₀ / (2 * Λ) + 1) + 4 * Real.log 18) /
          (ε + Real.log (324 * Real.sqrt 2)))⌉₊ ≤ L ∧
      Real.logb 2 (Real.log n) - (1 + max (Real.logb 2 (ε + Real.log (324 * Real.sqrt 2)))
          (Real.logb 2 (Real.log (2 * Λ / κ₀)))) ≤ (L : ℝ) := by
  have h1 := RwF_le_of_parts_le (weighted_exact n k w hw hk) hε μ hL hKL
  obtain ⟨h2, h3⟩ := FU.RwF_lower_printed w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε hn2
  have h4 := h2.trans h1
  exact ⟨h1, h4, le_trans h3 (Nat.cast_le.2 h4)⟩

/-- **Part A item 2, the lower bound for any weights** (App L §7 Remark, l. 495–496: §10 (c) "gives … a least common
length of at least `log₂ ln n − O_{ε,Λ,κ₀}(1)`"), over the same class (every mixture all of whose parts have length
`≤ L`): any positive weights with ratio `≤ Λ`, `1 ≤ Λ`, interior quota, `n ≥ κ₀^{-2}`, `ε ≥ 0`, `KL(p_w‖Q_μ) ≤ ε`
give `R^w_F ≤ L` and `log₂ ln n − 1 − log₂(ε + ln(288Λ³)) ≤ L` (FUSec9's `RwF_lower`). -/
theorem common_length_lower_any {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ) (hk : k ≤ n) {κ₀ : ℝ} (hκ0 : 0 < κ₀)
    (hk1 : κ₀ * (n : ℝ) ≤ (k : ℝ)) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (hnκ : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ))
    {ε : ℝ} (hε : 0 ≤ ε) (μ : SchedMix n) {L : ℕ} (hL : ∀ p ∈ μ.parts, p.2.length ≤ L)
    (hKL : KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) μ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ L ∧
      Real.logb 2 (Real.log (n : ℝ)) - 1 - Real.logb 2 (ε + Real.log (288 * Λ ^ 3)) ≤ (L : ℝ) := by
  have h1 := RwF_le_of_parts_le (weighted_exact n k w hw hk) hε μ hL hKL
  have hpos : (0 : ℝ) < n := lt_of_lt_of_le (inv_pos.2 (pow_pos hκ0 2)) hnκ
  have hn1 : 1 ≤ n := by
    have : 0 < n := by exact_mod_cast hpos
    omega
  have hκh := FU.kappa_le_half hn1 hk1 hk2
  exact ⟨h1, le_trans (FU.RwF_lower hw hΛ hΛ1 hk hκ0 hκh hk1 hk2 hnκ hε) (Nat.cast_le.2 h1)⟩

/-- **Part A item 2, the upper bound** (App L §9, l. 556–558: "`μ_ff` … is a policy in `RAND_L` … For `n ≥ n₀^ff`, §6.8
gives `F ≤ ε` with `L ≤ log₂ ln n + C_FU`"), under FU's hypotheses (`A` a smallest group, so the profile is relabelled
within the larger group `Aᶜ`; `n ≥ n₀^ff` or `|Aᶜ| ≤ 8K₄`): `μ_ff = muFF A (U_A ++ lad)` is in the printed class, so
`LcomRel ≤ lenFF = L_A + ℓ_lad ≤ max{1, ⌈2Λ²/ε⌉} + 8K₄ + ⌈log₂ log₂ n⌉ ≤ log₂ ln n + C_FU`. -/
theorem LcomRel_le_lenFF {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n) (hNM : A.card ≤ (Aᶜ).card)
    (hn : FU.n0ff ε Λ κ₀ ≤ n ∨ (Aᶜ).card ≤ 8 * FU.K4 ε Λ κ₀) :
    LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) A ε ≤ FU.lenFF ε Λ κ₀ A ∧
      LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) A ε ≤
        max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * FU.K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ ∧
      (LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) A ε : ℝ) ≤
        Real.logb 2 (Real.log n) + ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * FU.K4 ε Λ κ₀ + 2 : ℕ) : ℝ) := by
  obtain ⟨hKL, -, hlen, hC⟩ := FU.FU_theorem w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε hn2 hNM hn
  have hwBc : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j := fun i hi j hj => by
    rw [hwB i (Finset.mem_compl.1 hi), hwB j (Finset.mem_compl.1 hj)]
  have h1 := (LcomRel_spec (weighted_exact n k w hw hk) A (weighted_invariant_symOn w hw hk hwBc) hε.le).2
    (FU.UAff ε Λ A ++ FU.ladFF ε Λ κ₀ A) (FU.schedFF_isSchedule ε Λ κ₀ A) hKL
  have e : (FU.UAff ε Λ A ++ FU.ladFF ε Λ κ₀ A).length = FU.lenFF ε Λ κ₀ A := by
    rw [List.length_append]
    rfl
  rw [e] at h1
  exact ⟨h1, h1.trans hlen, le_trans (Nat.cast_le.2 h1) hC⟩

/-- **The Stage A group of a split** (App L §6.1: "Name the groups so that A is a smallest group"): `A` if
`|A| ≤ |Aᶜ|`, else `Aᶜ`.  The reservoir `B = (stageGrp A)ᶜ`, within which the printed profile is relabelled, is a
largest group. -/
def stageGrp (A : Finset (Fin n)) : Finset (Fin n) := if A.card ≤ (Aᶜ).card then A else Aᶜ

/-- `stageGrp A` carries the two-value hypotheses (with the values swapped when it is `Aᶜ`) and is a smallest group. -/
theorem stageGrp_spec {w : Fin n → ℝ} {A : Finset (Fin n)} {wA wB Λ : ℝ} (hwA : ∀ i ∈ A, w i = wA)
    (hwB : ∀ i ∉ A, w i = wB) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA) :
    ∃ wS wR : ℝ, (∀ i ∈ stageGrp A, w i = wS) ∧ (∀ i ∉ stageGrp A, w i = wR) ∧ wS ≤ Λ * wR ∧
      wR ≤ Λ * wS ∧ (stageGrp A).card ≤ ((stageGrp A)ᶜ).card := by
  unfold stageGrp
  split_ifs with h
  · exact ⟨wA, wB, hwA, hwB, hAB, hBA, h⟩
  · obtain ⟨h1, h2⟩ := FU.two_values_compl hwA hwB
    refine ⟨wB, wA, h1, h2, hBA, hAB, ?_⟩
    rw [compl_compl]
    omega

/-- **Part A item 2, both bounds at one instance** (App L §9, l. 555–561), for two-value weights, ANY split `A` (the
profile relabelled within the larger group `(stageGrp A)ᶜ`), `λ ∈ [1/Λ, Λ]`, interior `k`, `ε > 0`, `n ≥ 2`:
`max{1, ⌈log₂(…)⌉} ≤ R^w_F ≤ Lcom ≤ LcomRel`; `log₂ ln n − c_L ≤ Lcom`; for `n ≥ n₀^ff`,
`LcomRel ≤ max{1, ⌈2Λ²/ε⌉} + 8K₄ + ⌈log₂ log₂ n⌉` and `LcomRel ≤ log₂ ln n + C_FU`; and `LcomRel ≤ n` (the
uniformly relabelled all-singleton schedule, every `n`). -/
theorem common_length_bounds {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (A : Finset (Fin n)) {wA wB : ℝ} (hwA : ∀ i ∈ A, w i = wA) (hwB : ∀ i ∉ A, w i = wB)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hAB : wA ≤ Λ * wB) (hBA : wB ≤ Λ * wA)
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n) :
    max 1 ⌈Real.logb 2 ((Real.log ((n : ℝ) * κ₀ / (2 * Λ) + 1) + 4 * Real.log 18) /
        (ε + Real.log (324 * Real.sqrt 2)))⌉₊ ≤ FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
      FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        Lcom (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
      Lcom (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) (stageGrp A) ε ∧
      Real.logb 2 (Real.log n) - (1 + max (Real.logb 2 (ε + Real.log (324 * Real.sqrt 2)))
          (Real.logb 2 (Real.log (2 * Λ / κ₀)))) ≤
        (Lcom (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ∧
      (FU.n0ff ε Λ κ₀ ≤ n →
        LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) (stageGrp A) ε ≤
            max 1 ⌈2 * Λ ^ 2 / ε⌉₊ + 8 * FU.K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ ∧
          (LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) (stageGrp A) ε : ℝ) ≤
            Real.logb 2 (Real.log n) + ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * FU.K4 ε Λ κ₀ + 2 : ℕ) : ℝ)) ∧
      LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) (stageGrp A) ε ≤ n := by
  have hex := weighted_exact n k w hw hk
  obtain ⟨wS, wR, hwS, hwR, hSR, hRS, hNM⟩ := stageGrp_spec hwA hwB hAB hBA
  have hwRc : ∀ i ∈ (stageGrp A)ᶜ, ∀ j ∈ (stageGrp A)ᶜ, w i = w j := fun i hi j hj => by
    rw [hwR i (Finset.mem_compl.1 hi), hwR j (Finset.mem_compl.1 hj)]
  have ht := weighted_invariant_symOn w hw hk hwRc
  obtain ⟨h1, h2⟩ := FU.RwF_lower_printed w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε.le hn2
  have hRL := RwF_le_Lcom hex hε.le
  have hLL := Lcom_le_LcomRel hex (stageGrp A) ht hε.le
  refine ⟨h1, hRL, hLL, le_trans h2 (Nat.cast_le.2 (h1.trans hRL)), fun hn => ?_,
    LcomRel_le_n hex (stageGrp A) ht hε.le⟩
  obtain ⟨-, h3, h4⟩ :=
    LcomRel_le_lenFF w hw hk (stageGrp A) hwS hwR hΛ1 hSR hRS hκ0 hκ1 hκ2 hε hn2 hNM (Or.inl hn)
  exact ⟨h3, h4⟩

/-- The sandwich arithmetic of the `O(1)` headlines: `a ≤ b`, `L − c₁ ≤ a` and `b − L ≤ c₂` give
`|b − L| ≤ max c₁ c₂` and `|a − L| ≤ max c₁ c₂`. -/
theorem abs_sub_le_of_sandwich {a b L c₁ c₂ : ℝ} (hab : a ≤ b) (hlo : L - c₁ ≤ a) (hup : b - L ≤ c₂) :
    |b - L| ≤ max c₁ c₂ ∧ |a - L| ≤ max c₁ c₂ := by
  have h1 := le_max_left c₁ c₂
  have h2 := le_max_right c₁ c₂
  refine ⟨?_, ?_⟩ <;> rw [abs_le] <;> constructor <;> linarith

/-- **Headline `common_length_two_sided`** (App L §9, l. 559–561: "So the least common component length of a single
group-aware profile relabelled uniformly within `B`, with output KL at most `ε`, is `log₂ ln n + O_{ε,Λ,κ₀}(1)`.  Both
bounds are uniform in `λ`, the split and `k`").  Fix `ε > 0`, `Λ ≥ 1`, `κ₀ > 0`.  For EVERY two-value instance with
`n ≥ 2` (any split `A`, one group possibly empty; any `λ = wA/wB ∈ [1/Λ, Λ]`; any `k` with
`κ₀ n ≤ k ≤ (1 − κ₀) n`), with the printed class relabelled within the larger group `(stageGrp A)ᶜ`:
`|LcomRel − log₂ ln n| ≤ C` and, for the larger class of all common-length mixtures, `|Lcom − log₂ ln n| ≤ C`, with
`C = max{c_L, max{C_FU, n₀^ff + |log₂ ln 2|}}`, `c_L = 1 + max{log₂(ε + ln(324√2)), log₂ ln(2Λ/κ₀)}`,
`C_FU = ⌈2Λ²/ε⌉ + 8K₄ + 2`, depending only on `(ε, Λ, κ₀)`.  For `n ≥ n₀^ff` the upper side is FU's `C_FU`; below
`n₀^ff` it is the relabelled all-singleton schedule (`≤ n < n₀^ff`). -/
theorem common_length_two_sided {ε Λ κ₀ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) :
    ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n)) (wA wB : ℝ),
      (∀ i ∈ A, w i = wA) → (∀ i ∉ A, w i = wB) → wA ≤ Λ * wB → wB ≤ Λ * wA →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → 2 ≤ n →
      |(LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) (stageGrp A) ε : ℝ) -
          Real.logb 2 (Real.log n)| ≤
        max (1 + max (Real.logb 2 (ε + Real.log (324 * Real.sqrt 2))) (Real.logb 2 (Real.log (2 * Λ / κ₀))))
          (max ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * FU.K4 ε Λ κ₀ + 2 : ℕ) : ℝ)
            ((FU.n0ff ε Λ κ₀ : ℝ) + |Real.logb 2 (Real.log 2)|)) ∧
      |(Lcom (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) - Real.logb 2 (Real.log n)| ≤
        max (1 + max (Real.logb 2 (ε + Real.log (324 * Real.sqrt 2))) (Real.logb 2 (Real.log (2 * Λ / κ₀))))
          (max ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * FU.K4 ε Λ κ₀ + 2 : ℕ) : ℝ)
            ((FU.n0ff ε Λ κ₀ : ℝ) + |Real.logb 2 (Real.log 2)|)) := by
  intro n k w hw hk A wA wB hwA hwB hAB hBA hκ1 hκ2 hn2
  obtain ⟨-, -, hLL, hlo, hup, hle⟩ :=
    common_length_bounds w hw hk A hwA hwB hΛ1 hAB hBA hκ0 hκ1 hκ2 hε hn2
  have hLcR : (Lcom (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ≤
      (LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) (stageGrp A) ε : ℝ) := Nat.cast_le.2 hLL
  have hR : (LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) (stageGrp A) ε : ℝ) -
      Real.logb 2 (Real.log n) ≤
        max ((⌈2 * Λ ^ 2 / ε⌉₊ + 8 * FU.K4 ε Λ κ₀ + 2 : ℕ) : ℝ)
          ((FU.n0ff ε Λ κ₀ : ℝ) + |Real.logb 2 (Real.log 2)|) := by
    by_cases hn0 : FU.n0ff ε Λ κ₀ ≤ n
    · have h := (hup hn0).2
      exact le_trans (by linarith) (le_max_left _ _)
    · have hRn : (LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) (stageGrp A) ε : ℝ) ≤
          (FU.n0ff ε Λ κ₀ : ℝ) := by exact_mod_cast le_trans hle (lt_of_not_ge hn0).le
      have hLlo := FU.logb_log_mono (le_refl 2) hn2
      have e2 : ((2 : ℕ) : ℝ) = 2 := by norm_num
      rw [e2] at hLlo
      have a1 := neg_abs_le (Real.logb 2 (Real.log 2))
      exact le_trans (by linarith) (le_max_right _ _)
  exact abs_sub_le_of_sandwich hLcR hlo hR

/-! ## §3 Part B, item 3: the least adaptive hard cap under a homogeneous group -/

/-- **Theorem R's profile is in `RAND_{⌊log₂ ln n + C_R⌋}`** (App L §10, l. 618–619, literally: "its profile (in
`RAND_{⌊log₂ ln n+C_R⌋}`, for `n ≥ ⌊(M*−1)/ρ⌋+1`)"), under Theorem R's hypotheses: the policy `Bridge.mixPolicy μ_R`
completes within `⌊log₂ ln n + C_R⌋` rounds on every compatible path (`CapEvery`) and with probability one (`CapAS`,
the printed `RAND_r` reading), and the KL of its output law at that horizon is `≤ ε`.  Every component has length
`lenR ≤ ⌊log₂ ln n + C_R⌋` (`theoremR`, `Nat.le_floor`); then the shared library's `Bridge.mixPolicy_capEvery`,
`Mix.capAS_mixPolicy` and `Mix.KLx_mixPolicy`, which take any horizon bounding the component lengths. -/
theorem theoremR_policy_floor {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a b, w a ≤ Λ * w b)
    (B : Finset (Fin n)) (hwB : ∀ i ∈ B, ∀ j ∈ B, w i = w j)
    {ρ : ℝ} (hρ0 : 0 < ρ) (hBρ : ρ * n ≤ (B.card : ℝ))
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n)
    (hn : FU.R.n0R ε Λ κ₀ ρ ≤ n ∨ B.card ≤ 8 * FU.K4 ε Λ κ₀) :
    (Bridge.mixPolicy (FU.R.muR ε Λ κ₀ Bᶜ)).CapEvery (weightedOracle n k w)
        ⌊Real.logb 2 (Real.log n) + (FU.R.CR ε Λ κ₀ ρ : ℝ)⌋₊ ∧
      (Bridge.mixPolicy (FU.R.muR ε Λ κ₀ Bᶜ)).CapAS (weightedOracle n k w)
        ⌊Real.logb 2 (Real.log n) + (FU.R.CR ε Λ κ₀ ρ : ℝ)⌋₊ ∧
      KLx (weightedTarget n k w hw hk) ((Bridge.mixPolicy (FU.R.muR ε Λ κ₀ Bᶜ)).outBy (weightedOracle n k w)
        ⌊Real.logb 2 (Real.log n) + (FU.R.CR ε Λ κ₀ ρ : ℝ)⌋₊) ≤ ((ε : ℝ) : WithTop ℝ) := by
  obtain ⟨hKL, hparts, -, -, -, hC⟩ := FU.R.theoremR w hw hk hΛ1 hΛ B hwB hρ0 hBρ hκ0 hκ1 hκ2 hε hn2 hn
  have hL : ∀ p ∈ (FU.R.muR ε Λ κ₀ Bᶜ).parts,
      p.2.length ≤ ⌊Real.logb 2 (Real.log n) + (FU.R.CR ε Λ κ₀ ρ : ℝ)⌋₊ :=
    fun p hp => (hparts p hp).le.trans (Nat.le_floor hC)
  refine ⟨Bridge.mixPolicy_capEvery _ _ hL, Mix.capAS_mixPolicy _ _ hL, ?_⟩
  rw [(Mix.KLx_mixPolicy (weighted_exact n k w hw hk) _ hL).1]
  exact hKL

/-- **Part B item 3, the upper bound on `R^w_F`** (App L §10, l. 618–620), under Theorem R's hypotheses (any `w > 0`
with ratio `≤ Λ`, `B` homogeneous with `|B| ≥ ρn`, an interior `k`, `n0R ≤ n` or `|B| ≤ 8K₄`): Theorem R's policy
`Bridge.mixPolicy μ_R` has the almost-sure cap `lenR = L_A + ℓ_lad` with output KL `≤ ε` (`theoremR_policy`), so
`R^w_F ≤ lenR ≤ capR + 8K₄ + ⌈log₂ log₂ n⌉`, `R^w_F ≤ log₂ ln n + C_R`, `R^w_F ≤ ⌊log₂ ln n + C_R⌋`, and
`R^w_F ≤ n`.  (Membership of the policy itself in `RAND_{⌊log₂ ln n+C_R⌋}` is `theoremR_policy_floor`.) -/
theorem RwF_upper_R {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a b, w a ≤ Λ * w b)
    (B : Finset (Fin n)) (hwB : ∀ i ∈ B, ∀ j ∈ B, w i = w j)
    {ρ : ℝ} (hρ0 : 0 < ρ) (hBρ : ρ * n ≤ (B.card : ℝ))
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n)
    (hn : FU.R.n0R ε Λ κ₀ ρ ≤ n ∨ B.card ≤ 8 * FU.K4 ε Λ κ₀) :
    FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ FU.R.lenR ε Λ κ₀ Bᶜ ∧
      FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        FU.R.capR ε Λ ρ + 8 * FU.K4 ε Λ κ₀ + ⌈Real.logb 2 (Real.logb 2 (n : ℝ))⌉₊ ∧
      (FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ≤
        Real.logb 2 (Real.log n) + (FU.R.CR ε Λ κ₀ ρ : ℝ) ∧
      FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        ⌊Real.logb 2 (Real.log n) + (FU.R.CR ε Λ κ₀ ρ : ℝ)⌋₊ ∧
      FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ n := by
  have hex := weighted_exact n k w hw hk
  obtain ⟨-, -, -, -, hlen, hC⟩ := FU.R.theoremR w hw hk hΛ1 hΛ B hwB hρ0 hBρ hκ0 hκ1 hκ2 hε hn2 hn
  obtain ⟨-, hcap, -, -, hKL, -⟩ :=
    FU.R.theoremR_policy w hw hk hΛ1 hΛ B hwB hρ0 hBρ hκ0 hκ1 hκ2 hε hn2 hn
  have h1 : FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ FU.R.lenR ε Λ κ₀ Bᶜ :=
    (FU.RwF_spec hex hε.le).2 _ ⟨_, ⟨_, inferInstance, _, hcap, rfl⟩, hKL⟩
  exact ⟨h1, h1.trans hlen, le_trans (Nat.cast_le.2 h1) hC, h1.trans (Nat.le_floor hC),
    FU.RwF_le_n hex hε.le⟩

/-- **Part B item 3, both bounds** under Theorem R's hypotheses and `n ≥ κ₀^{-2}`: the lower bound is FUSec9's
`RwF_lower` (§10 (c), any weights with ratio `≤ Λ`), `log₂ ln n − 1 − log₂(ε + ln(288Λ³)) ≤ R^w_F`; `1 ≤ R^w_F`;
and three of `RwF_upper_R`'s upper bounds: `R^w_F ≤ lenR`, `R^w_F ≤ log₂ ln n + C_R`, `R^w_F ≤ n`. -/
theorem RwF_two_sided_R {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a b, w a ≤ Λ * w b)
    (B : Finset (Fin n)) (hwB : ∀ i ∈ B, ∀ j ∈ B, w i = w j)
    {ρ : ℝ} (hρ0 : 0 < ρ) (hBρ : ρ * n ≤ (B.card : ℝ))
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n) (hnκ : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ))
    (hn : FU.R.n0R ε Λ κ₀ ρ ≤ n ∨ B.card ≤ 8 * FU.K4 ε Λ κ₀) :
    Real.logb 2 (Real.log (n : ℝ)) - 1 - Real.logb 2 (ε + Real.log (288 * Λ ^ 3)) ≤
        (FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ∧
      1 ≤ FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
      FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ FU.R.lenR ε Λ κ₀ Bᶜ ∧
      (FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ≤
        Real.logb 2 (Real.log n) + (FU.R.CR ε Λ κ₀ ρ : ℝ) ∧
      FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤ n := by
  have hex := weighted_exact n k w hw hk
  have hκh := FU.kappa_le_half (by omega) hκ1 hκ2
  obtain ⟨h1, -, h3, -, h5⟩ := RwF_upper_R w hw hk hΛ1 hΛ B hwB hρ0 hBρ hκ0 hκ1 hκ2 hε hn2 hn
  exact ⟨FU.RwF_lower hw hΛ hΛ1 hk hκ0 hκh hκ1 hκ2 hnκ hε.le, FU.one_le_RwF hex hε.le (by omega), h1, h3, h5⟩

/-- **Headline `RwF_asymptotic_R`, with the constant named** (App L §10, l. 620: "So the least adaptive hard cap is
`log₂ ln n + O_{ε,Λ,κ₀,ρ}(1)`"): for every instance of Theorem R's hypotheses (any weights with ratio `≤ Λ`, a
homogeneous `B` with `|B| ≥ ρn`, an interior `k`) with `n ≥ 2`, `n ≥ κ₀^{-2}` and `n ≥ n0R`:
`|R^w_F − log₂ ln n| ≤ max{1 + log₂(ε + ln(288Λ³)), C_R}`. -/
theorem RwF_asymptotic_R {ε Λ κ₀ ρ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) (hρ0 : 0 < ρ) :
    ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (B : Finset (Fin n)),
      (∀ a b, w a ≤ Λ * w b) → (∀ i ∈ B, ∀ j ∈ B, w i = w j) → ρ * n ≤ (B.card : ℝ) →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → 2 ≤ n → (κ₀ ^ 2)⁻¹ ≤ (n : ℝ) → FU.R.n0R ε Λ κ₀ ρ ≤ n →
      |(FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) - Real.logb 2 (Real.log n)| ≤
        max (1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3))) (FU.R.CR ε Λ κ₀ ρ : ℝ) := by
  intro n k w hw hk B hΛ hwB hBρ hκ1 hκ2 hn2 hnκ hn
  obtain ⟨hlo, -, -, hup, -⟩ :=
    RwF_two_sided_R w hw hk hΛ1 hΛ B hwB hρ0 hBρ hκ0 hκ1 hκ2 hε hn2 hnκ (Or.inl hn)
  have h1 := le_max_left (1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3))) (FU.R.CR ε Λ κ₀ ρ : ℝ)
  have h2 := le_max_right (1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3))) (FU.R.CR ε Λ κ₀ ρ : ℝ)
  rw [abs_le]
  constructor <;> linarith

/-- **Headline `least_adaptive_hardcap_R`** (Part B item 3 as stated: "∃ C such that `|R^w_F − log₂ ln n| ≤ C` for
`n ≥ max(2, κ₀^{-2}, n0R)` under HG(ρ)"): one `C`, depending only on `(ε, Λ, κ₀, ρ)`, for every instance of Theorem
R's hypotheses with `n ≥ max{2, ⌈κ₀^{-2}⌉, n0R}` (`C = max{1 + log₂(ε + ln(288Λ³)), C_R}`, `RwF_asymptotic_R`). -/
theorem least_adaptive_hardcap_R {ε Λ κ₀ ρ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) (hρ0 : 0 < ρ) :
    ∃ C : ℝ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (B : Finset (Fin n)),
      (∀ a b, w a ≤ Λ * w b) → (∀ i ∈ B, ∀ j ∈ B, w i = w j) → ρ * n ≤ (B.card : ℝ) →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → max 2 (max ⌈(κ₀ ^ 2)⁻¹⌉₊ (FU.R.n0R ε Λ κ₀ ρ)) ≤ n →
      |(FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) - Real.logb 2 (Real.log n)| ≤ C := by
  refine ⟨max (1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3))) (FU.R.CR ε Λ κ₀ ρ : ℝ), ?_⟩
  intro n k w hw hk B hΛ hwB hBρ hκ1 hκ2 hn
  simp only [max_le_iff] at hn
  obtain ⟨hn2, hnκ', hn0⟩ := hn
  have hnκ : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ) := le_trans (Nat.le_ceil _) (by exact_mod_cast hnκ')
  exact RwF_asymptotic_R hε hΛ1 hκ0 hρ0 n k w hw hk B hΛ hwB hBρ hκ1 hκ2 hn2 hnκ hn0

/-- **Part B item 3 over every `n ≥ 2`** (the `O(1)` read over the whole range): one constant, depending only on
`(ε, Λ, κ₀, ρ)`, for every instance of Theorem R's hypotheses with `n ≥ 2`; below the thresholds the trivial bounds
`1 ≤ R^w_F ≤ n ≤ N₀` and `log₂ ln 2 ≤ log₂ ln n ≤ log₂ ln N₀` are used, `N₀ = max{2, ⌈κ₀^{-2}⌉, n0R}`. -/
theorem RwF_asymptotic_R_all {ε Λ κ₀ ρ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) (hρ0 : 0 < ρ) :
    ∃ C : ℝ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (B : Finset (Fin n)),
      (∀ a b, w a ≤ Λ * w b) → (∀ i ∈ B, ∀ j ∈ B, w i = w j) → ρ * n ≤ (B.card : ℝ) →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → 2 ≤ n →
      |(FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) - Real.logb 2 (Real.log n)| ≤ C := by
  obtain ⟨N₀, hN₀⟩ : ∃ N₀ : ℕ, N₀ = max 2 (max ⌈(κ₀ ^ 2)⁻¹⌉₊ (FU.R.n0R ε Λ κ₀ ρ)) := ⟨_, rfl⟩
  have hN₀2 : 2 ≤ N₀ := by rw [hN₀]; exact le_max_left _ _
  refine ⟨max (max (1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3))) (FU.R.CR ε Λ κ₀ ρ : ℝ))
    ((N₀ : ℝ) + |Real.logb 2 (Real.log 2)| + |Real.logb 2 (Real.log N₀)|), ?_⟩
  intro n k w hw hk B hΛ hwB hBρ hκ1 hκ2 hn2
  by_cases hbig : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ) ∧ FU.R.n0R ε Λ κ₀ ρ ≤ n
  · exact le_trans (RwF_asymptotic_R hε hΛ1 hκ0 hρ0 n k w hw hk B hΛ hwB hBρ hκ1 hκ2 hn2 hbig.1 hbig.2)
      (le_max_left _ _)
  · have hnN : n ≤ N₀ := by
      rw [hN₀]
      rcases not_and_or.1 hbig with h | h
      · have h' : (n : ℝ) < (κ₀ ^ 2)⁻¹ := lt_of_not_ge h
        have h'' : (n : ℝ) < ⌈(κ₀ ^ 2)⁻¹⌉₊ := lt_of_lt_of_le h' (Nat.le_ceil _)
        have h3 : n < ⌈(κ₀ ^ 2)⁻¹⌉₊ := by exact_mod_cast h''
        exact le_trans h3.le (le_trans (le_max_left _ _) (le_max_right _ _))
      · exact le_trans (lt_of_not_ge h).le (le_trans (le_max_right _ _) (le_max_right _ _))
    have hex := weighted_exact n k w hw hk
    have hR1 := FU.one_le_RwF hex hε.le (by omega)
    have hRn := FU.RwF_le_n hex hε.le
    have hR1' : (1 : ℝ) ≤ FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by exact_mod_cast hR1
    have hRn' : (FU.RwF (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ≤ N₀ := by
      exact_mod_cast le_trans hRn hnN
    have hLlo := FU.logb_log_mono (le_refl 2) hn2
    have hLhi := FU.logb_log_mono hn2 hnN
    have e2 : ((2 : ℕ) : ℝ) = 2 := by norm_num
    rw [e2] at hLlo
    have a1 := le_abs_self (Real.logb 2 (Real.log 2))
    have a2 := neg_abs_le (Real.logb 2 (Real.log 2))
    have a3 := le_abs_self (Real.logb 2 (Real.log (N₀ : ℝ)))
    have a4 := neg_abs_le (Real.logb 2 (Real.log (N₀ : ℝ)))
    have a5 := abs_nonneg (Real.logb 2 (Real.log 2))
    have a6 := abs_nonneg (Real.logb 2 (Real.log (N₀ : ℝ)))
    refine le_trans ?_ (le_max_right _ _)
    rw [abs_le]
    constructor <;> linarith

/-- **Theorem R's profile is in the printed class, relabelled within `B`**: `μ_R = muFF Bᶜ (U_A ++ lad)`, so
`LcomRel(Bᶜ) ≤ lenR ≤ log₂ ln n + C_R` under Theorem R's hypotheses. -/
theorem LcomRel_le_lenR {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a b, w a ≤ Λ * w b)
    (B : Finset (Fin n)) (hwB : ∀ i ∈ B, ∀ j ∈ B, w i = w j)
    {ρ : ℝ} (hρ0 : 0 < ρ) (hBρ : ρ * n ≤ (B.card : ℝ))
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n)
    (hn : FU.R.n0R ε Λ κ₀ ρ ≤ n ∨ B.card ≤ 8 * FU.K4 ε Λ κ₀) :
    LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) Bᶜ ε ≤ FU.R.lenR ε Λ κ₀ Bᶜ ∧
      (LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) Bᶜ ε : ℝ) ≤
        Real.logb 2 (Real.log n) + (FU.R.CR ε Λ κ₀ ρ : ℝ) := by
  obtain ⟨hKL, -, -, -, -, hC⟩ := FU.R.theoremR w hw hk hΛ1 hΛ B hwB hρ0 hBρ hκ0 hκ1 hκ2 hε hn2 hn
  have hwBcc : ∀ i ∈ Bᶜᶜ, ∀ j ∈ Bᶜᶜ, w i = w j := fun i hi j hj =>
    hwB i (by simpa using hi) j (by simpa using hj)
  have h1 := (LcomRel_spec (weighted_exact n k w hw hk) Bᶜ (weighted_invariant_symOn w hw hk hwBcc) hε.le).2
    (FU.R.UAR ε Λ Bᶜ ++ FU.ladFF ε Λ κ₀ Bᶜ) (FU.R.schedR_isSchedule ε Λ κ₀ Bᶜ) hKL
  have e : (FU.R.UAR ε Λ Bᶜ ++ FU.ladFF ε Λ κ₀ Bᶜ).length = FU.R.lenR ε Λ κ₀ Bᶜ := by
    rw [List.length_append]
    rfl
  rw [e] at h1
  exact ⟨h1, le_trans (Nat.cast_le.2 h1) hC⟩

/-- **The least common length under a homogeneous group** (App L §7 Remark, l. 496–498: "least common length
`log₂ ln n + O_{ε,Λ,κ₀,ρ}(1)`"): under Theorem R's hypotheses and `n ≥ κ₀^{-2}`,
`log₂ ln n − 1 − log₂(ε + ln(288Λ³)) ≤ Lcom ≤ LcomRel(Bᶜ) ≤ lenR ≤ log₂ ln n + C_R` (the lower bound over every
common-length mixture, §10 (c); the upper bound by Theorem R's profile, relabelled within `B`). -/
theorem common_length_two_sided_R {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a b, w a ≤ Λ * w b)
    (B : Finset (Fin n)) (hwB : ∀ i ∈ B, ∀ j ∈ B, w i = w j)
    {ρ : ℝ} (hρ0 : 0 < ρ) (hBρ : ρ * n ≤ (B.card : ℝ))
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε : ℝ} (hε : 0 < ε) (hn2 : 2 ≤ n) (hnκ : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ))
    (hn : FU.R.n0R ε Λ κ₀ ρ ≤ n ∨ B.card ≤ 8 * FU.K4 ε Λ κ₀) :
    Real.logb 2 (Real.log (n : ℝ)) - 1 - Real.logb 2 (ε + Real.log (288 * Λ ^ 3)) ≤
        (Lcom (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) ∧
      Lcom (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) Bᶜ ε ∧
      LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) Bᶜ ε ≤ FU.R.lenR ε Λ κ₀ Bᶜ ∧
      (LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) Bᶜ ε : ℝ) ≤
        Real.logb 2 (Real.log n) + (FU.R.CR ε Λ κ₀ ρ : ℝ) := by
  have hex := weighted_exact n k w hw hk
  have hwBcc : ∀ i ∈ Bᶜᶜ, ∀ j ∈ Bᶜᶜ, w i = w j := fun i hi j hj =>
    hwB i (by simpa using hi) j (by simpa using hj)
  have ht := weighted_invariant_symOn w hw hk hwBcc
  have hκh := FU.kappa_le_half (by omega) hκ1 hκ2
  have hlo := le_trans (FU.RwF_lower hw hΛ hΛ1 hk hκ0 hκh hκ1 hκ2 hnκ hε.le)
    (Nat.cast_le.2 (RwF_le_Lcom hex hε.le))
  obtain ⟨h1, h2⟩ := LcomRel_le_lenR w hw hk hΛ1 hΛ B hwB hρ0 hBρ hκ0 hκ1 hκ2 hε hn2 hn
  exact ⟨hlo, Lcom_le_LcomRel hex Bᶜ ht hε.le, h1, h2⟩

/-- **The least common length under a homogeneous group is `log₂ ln n + O(1)`** (App L §7 Remark, l. 496–498: "least
common length `log₂ ln n + O_{ε,Λ,κ₀,ρ}(1)`"), with the constant named: for every instance of Theorem R's hypotheses
with `n ≥ 2`, `n ≥ κ₀^{-2}` and `n ≥ n0R`, `|LcomRel(Bᶜ) − log₂ ln n| ≤ C` (the printed class, relabelled within `B`)
and `|Lcom − log₂ ln n| ≤ C` (every common-length mixture), `C = max{1 + log₂(ε + ln(288Λ³)), C_R}`, depending only
on `(ε, Λ, κ₀, ρ)`. -/
theorem common_length_asymptotic_R {ε Λ κ₀ ρ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) (hρ0 : 0 < ρ) :
    ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (B : Finset (Fin n)),
      (∀ a b, w a ≤ Λ * w b) → (∀ i ∈ B, ∀ j ∈ B, w i = w j) → ρ * n ≤ (B.card : ℝ) →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → 2 ≤ n → (κ₀ ^ 2)⁻¹ ≤ (n : ℝ) → FU.R.n0R ε Λ κ₀ ρ ≤ n →
      |(LcomRel (weightedTarget n k w hw hk) (weightedOracle n k w) Bᶜ ε : ℝ) - Real.logb 2 (Real.log n)| ≤
          max (1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3))) (FU.R.CR ε Λ κ₀ ρ : ℝ) ∧
        |(Lcom (weightedTarget n k w hw hk) (weightedOracle n k w) ε : ℝ) - Real.logb 2 (Real.log n)| ≤
          max (1 + Real.logb 2 (ε + Real.log (288 * Λ ^ 3))) (FU.R.CR ε Λ κ₀ ρ : ℝ) := by
  intro n k w hw hk B hΛ hwB hBρ hκ1 hκ2 hn2 hnκ hn
  obtain ⟨hlo, hLL, -, hup⟩ :=
    common_length_two_sided_R w hw hk hΛ1 hΛ B hwB hρ0 hBρ hκ0 hκ1 hκ2 hε hn2 hnκ (Or.inl hn)
  exact abs_sub_le_of_sandwich (Nat.cast_le.2 hLL) (by linarith) (by linarith)

/-! ## §4 Part B, item 4: the sharp mean under a homogeneous group -/

/-- **The mixture of §9's proof under Theorem R** (App L §9 "Sharp mean coefficient", l. 572–577, with `μ_ν` Theorem
R's profile at tolerance `ν`; the Remark's "mixing as in §9", l. 497): `μ_R(ν)` drawn with probability `e^{-(ε-ν)}`,
the one-round schedule otherwise (MixKL's `mixTwo`), a finite predrawn mixture with every block charged.  Under
Theorem R's hypotheses at tolerance `ν ∈ (0, ε]`, its output KL is `≤ (ε − ν) + ν = ε` and its mean cost is
`≤ e^{-(ε-ν)}(log₂ ln n + C_R(ν)) + 1`. -/
theorem sharp_mix_nu_R {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a b, w a ≤ Λ * w b)
    (B : Finset (Fin n)) (hwB : ∀ i ∈ B, ∀ j ∈ B, w i = w j)
    {ρ : ℝ} (hρ0 : 0 < ρ) (hBρ : ρ * n ≤ (B.card : ℝ))
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε ν : ℝ} (hν : 0 < ν) (hνε : ν ≤ ε) (hn2 : 2 ≤ n)
    (hn : FU.R.n0R ν Λ κ₀ ρ ≤ n ∨ B.card ≤ 8 * FU.K4 ν Λ κ₀) :
    ∃ μ : SchedMix n,
      KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧
      mixCost μ ≤ Real.exp (-(ε - ν)) * (Real.logb 2 (Real.log n) + (FU.R.CR ν Λ κ₀ ρ : ℝ)) + 1 := by
  obtain ⟨hKL, -, -, -, -, hC⟩ := FU.R.theoremR w hw hk hΛ1 hΛ B hwB hρ0 hBρ hκ0 hκ1 hκ2 hν hn2 hn
  obtain ⟨-, -, -, hcost, -⟩ := FU.R.theoremR_policy w hw hk hΛ1 hΛ B hwB hρ0 hBρ hκ0 hκ1 hκ2 hν hn2 hn
  have he0 : 0 < Real.exp (-(ε - ν)) := Real.exp_pos _
  have he1 : Real.exp (-(ε - ν)) ≤ 1 := Real.exp_le_one_iff.2 (by linarith)
  have hβ0 : 0 ≤ 1 - Real.exp (-(ε - ν)) := by linarith
  have hβ1 : 1 - Real.exp (-(ε - ν)) < 1 := by linarith
  refine ⟨MixKL.mixTwo (1 - Real.exp (-(ε - ν))) hβ0 hβ1.le (FU.R.muR ν Λ κ₀ Bᶜ)
    (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)), ?_, ?_⟩
  · have h := MixKL.KLx_mixLawE_mixTwo_le (weightedTarget n k w hw hk) (weightedOracle n k w)
      (margUnit_weightedOracle (fun i => (hw i).le)) hβ0 hβ1 (FU.R.muR ν Λ κ₀ Bᶜ)
      (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n))
    have hlog : -Real.log (1 - (1 - Real.exp (-(ε - ν)))) = ε - ν := by
      rw [sub_sub_cancel, Real.log_exp]
      ring
    rw [hlog] at h
    refine le_trans h ?_
    calc (((ε - ν : ℝ)) : WithTop ℝ) + KLx (weightedTarget n k w hw hk)
          (mixLawE (weightedOracle n k w) (FU.R.muR ν Λ κ₀ Bᶜ))
        ≤ (((ε - ν : ℝ)) : WithTop ℝ) + ((ν : ℝ) : WithTop ℝ) := add_le_add le_rfl hKL
      _ = ((ε : ℝ) : WithTop ℝ) := by rw [← WithTop.coe_add]; congr 1; ring
  · rw [MixKL.mixCost_mixTwo, sub_sub_cancel, hcost]
    have h1 := FU.mixCost_oneBlock_le n
    have h2 := mul_le_mul_of_nonneg_left hC he0.le
    have h3 : (1 - Real.exp (-(ε - ν))) *
        mixCost (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)) ≤
        (1 - Real.exp (-(ε - ν))) * 1 := mul_le_mul_of_nonneg_left h1 hβ0
    linarith

/-- **The mixing step at tolerance `ν` for `L_F`, under Theorem R** (through MixKL's `LFgen_le_exp_mix` with
`μ₁ = μ_R(ν)` and `μ₂` the one-round schedule): `L_F^w(n, ε) ≤ e^{-(ε-ν)}(log₂ ln n + C_R(ν)) + 1`. -/
theorem LFgen_le_mix_nu_R {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {Λ : ℝ} (hΛ1 : 1 ≤ Λ) (hΛ : ∀ a b, w a ≤ Λ * w b)
    (B : Finset (Fin n)) (hwB : ∀ i ∈ B, ∀ j ∈ B, w i = w j)
    {ρ : ℝ} (hρ0 : 0 < ρ) (hBρ : ρ * n ≤ (B.card : ℝ))
    {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ * n ≤ k) (hκ2 : (k : ℝ) ≤ (1 - κ₀) * n)
    {ε ν : ℝ} (hν : 0 < ν) (hνε : ν ≤ ε) (hn2 : 2 ≤ n)
    (hn : FU.R.n0R ν Λ κ₀ ρ ≤ n ∨ B.card ≤ 8 * FU.K4 ν Λ κ₀) :
    LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
      Real.exp (-(ε - ν)) * (Real.logb 2 (Real.log n) + (FU.R.CR ν Λ κ₀ ρ : ℝ)) + 1 := by
  obtain ⟨hKL, -, -, -, -, hC⟩ := FU.R.theoremR w hw hk hΛ1 hΛ B hwB hρ0 hBρ hκ0 hκ1 hκ2 hν hn2 hn
  obtain ⟨-, -, -, hcost, -⟩ := FU.R.theoremR_policy w hw hk hΛ1 hΛ B hwB hρ0 hBρ hκ0 hκ1 hκ2 hν hn2 hn
  have h := MixKL.LFgen_le_exp_mix (weightedTarget n k w hw hk) (weightedOracle n k w)
    (margUnit_weightedOracle (fun i => (hw i).le)) hνε (FU.R.muR ν Λ κ₀ Bᶜ)
    (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)) hKL
  rw [hcost] at h
  have he0 : 0 < Real.exp (-(ε - ν)) := Real.exp_pos _
  have he1 : Real.exp (-(ε - ν)) ≤ 1 := Real.exp_le_one_iff.2 (by linarith)
  have h1 := FU.mixCost_oneBlock_le n
  have h2 := mul_le_mul_of_nonneg_left hC he0.le
  have h3 : (1 - Real.exp (-(ε - ν))) *
      mixCost (Bridge.pointMix (Bridge.oneBlock n) (Bridge.oneBlock_isSchedule n)) ≤
      (1 - Real.exp (-(ε - ν))) * 1 := mul_le_mul_of_nonneg_left h1 (by linarith)
  linarith

/-- **The sharp mean, upper half, under a homogeneous group** (the Remark l. 497 with §9 l. 569–579, made uniform):
for every `δ > 0` there is `n₁`, depending only on `(ε, Λ, κ₀, ρ, δ)`, such that every instance of Theorem R's
hypotheses with `n ≥ n₁` has `L_F^w(n, ε) ≤ (e^{-ε} + δ) log₂ ln n`.  Choice: `ν = min{ε, ln(1 + δ/2)}`, then `n₁`
past `n0R(ν)` and past the point where `(δ/2) log₂ ln n ≥ C_R(ν) + 1` (FUSec9's `sharp_mean_upper`, with Theorem R in
place of FU). -/
theorem sharp_mean_upper_R {ε Λ κ₀ ρ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) (hρ0 : 0 < ρ)
    {δ : ℝ} (hδ : 0 < δ) :
    ∃ n₁ : ℕ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (B : Finset (Fin n)),
      (∀ a b, w a ≤ Λ * w b) → (∀ i ∈ B, ∀ j ∈ B, w i = w j) → ρ * n ≤ (B.card : ℝ) →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → n₁ ≤ n →
      LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
        (Real.exp (-ε) + δ) * Real.logb 2 (Real.log n) := by
  have hlogpos : 0 < Real.log (1 + δ / 2) := Real.log_pos (by linarith)
  obtain ⟨ν, hν_def⟩ : ∃ ν : ℝ, ν = min ε (Real.log (1 + δ / 2)) := ⟨_, rfl⟩
  have hν0 : 0 < ν := by rw [hν_def]; exact lt_min hε hlogpos
  have hνε : ν ≤ ε := by rw [hν_def]; exact min_le_left _ _
  have hνl : ν ≤ Real.log (1 + δ / 2) := by rw [hν_def]; exact min_le_right _ _
  have hexp : Real.exp (-(ε - ν)) ≤ Real.exp (-ε) + δ / 2 := by
    have h1 : Real.exp (-(ε - ν)) = Real.exp (-ε) * Real.exp ν := by
      rw [← Real.exp_add]
      congr 1
      ring
    have h2 : Real.exp ν ≤ 1 + δ / 2 :=
      calc Real.exp ν ≤ Real.exp (Real.log (1 + δ / 2)) := Real.exp_le_exp.2 hνl
        _ = 1 + δ / 2 := Real.exp_log (by linarith)
    have h3 : Real.exp (-ε) ≤ 1 := Real.exp_le_one_iff.2 (by linarith)
    have h4 : 0 < Real.exp (-ε) := Real.exp_pos _
    rw [h1]
    nlinarith [mul_le_mul_of_nonneg_left h2 h4.le,
      mul_le_mul_of_nonneg_right h3 (by linarith : (0 : ℝ) ≤ δ / 2)]
  have hexp1 : Real.exp (-(ε - ν)) ≤ 1 := Real.exp_le_one_iff.2 (by linarith)
  obtain ⟨C, hC_def⟩ : ∃ C : ℝ, C = (FU.R.CR ν Λ κ₀ ρ : ℝ) := ⟨_, rfl⟩
  have hC0 : 0 ≤ C := by rw [hC_def]; exact Nat.cast_nonneg _
  obtain ⟨T, hT_def⟩ : ∃ T : ℝ, T = (C + 1) / (δ / 2) := ⟨_, rfl⟩
  have hδ0 : δ / 2 ≠ 0 := (half_pos hδ).ne'
  have hδT : δ / 2 * T = C + 1 := by
    rw [hT_def]
    field_simp
  refine ⟨max (max 2 (FU.R.n0R ν Λ κ₀ ρ)) ⌈Real.exp ((2 : ℝ) ^ T)⌉₊, ?_⟩
  intro n k w hw hk B hΛ hwB hBρ hκ1 hκ2 hn
  have hn2 : 2 ≤ n := le_trans (le_trans (le_max_left _ _) (le_max_left _ _)) hn
  have hn0 : FU.R.n0R ν Λ κ₀ ρ ≤ n := le_trans (le_trans (le_max_right _ _) (le_max_left _ _)) hn
  have hL : T ≤ Real.logb 2 (Real.log n) := FU.le_logb_log_of_ceil_le (le_trans (le_max_right _ _) hn)
  have hmix := LFgen_le_mix_nu_R w hw hk hΛ1 hΛ B hwB hρ0 hBρ hκ0 hκ1 hκ2 hν0 hνε hn2 (Or.inl hn0)
  rw [← hC_def] at hmix
  have hT0 : 0 < T := by rw [hT_def]; exact div_pos (by linarith) (by linarith)
  have hL0 : 0 ≤ Real.logb 2 (Real.log n) := by linarith
  have h1 := mul_le_mul_of_nonneg_right hexp hL0
  have h2 := mul_le_mul_of_nonneg_right hexp1 hC0
  have h3 : δ / 2 * T ≤ δ / 2 * Real.logb 2 (Real.log n) := mul_le_mul_of_nonneg_left hL (by linarith)
  linarith

/-- **Headline `sharp_mean_two_sided_R`** (App L §7 Remark, l. 497: "`L_F^w = (e^{−ε}+o(1)) log₂ ln n` (mixing as in
§9)" for every target with a homogeneous group of size `≥ ρn`; §10 l. 619–621): for every `δ > 0` there is `n₁`,
depending only on `(ε, Λ, κ₀, ρ, δ)`, such that every instance of Theorem R's hypotheses (any weights with ratio
`≤ Λ`, a homogeneous `B` with `|B| ≥ ρn`, any `k` with `κ₀ n ≤ k ≤ (1 − κ₀) n`) with `n ≥ n₁` has
`(e^{-ε} − δ) log₂ ln n ≤ L_F^w(n, ε) ≤ (e^{-ε} + δ) log₂ ln n`.  The lower half holds for any weights with ratio
`≤ Λ` (FUSec9's `sharp_mean_lower`: WAMixMean's `LFgen_ge`, §10 (c) for predrawn mixtures). -/
theorem sharp_mean_two_sided_R {ε Λ κ₀ ρ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) (hρ0 : 0 < ρ)
    {δ : ℝ} (hδ : 0 < δ) :
    ∃ n₁ : ℕ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (B : Finset (Fin n)),
      (∀ a b, w a ≤ Λ * w b) → (∀ i ∈ B, ∀ j ∈ B, w i = w j) → ρ * n ≤ (B.card : ℝ) →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → n₁ ≤ n →
      (Real.exp (-ε) - δ) * Real.logb 2 (Real.log n) ≤
          LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
        LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
          (Real.exp (-ε) + δ) * Real.logb 2 (Real.log n) := by
  obtain ⟨n₁, hup⟩ := sharp_mean_upper_R hε hΛ1 hκ0 hρ0 hδ
  obtain ⟨n₂, hlo⟩ := FU.sharp_mean_lower hε.le hΛ1 hκ0 hδ
  refine ⟨max n₁ n₂, ?_⟩
  intro n k w hw hk B hΛ hwB hBρ hκ1 hκ2 hn
  exact ⟨(hlo n k w hw hk hΛ hκ1 hκ2 (le_trans (le_max_right _ _) hn)).1,
    hup n k w hw hk B hΛ hwB hBρ hκ1 hκ2 (le_trans (le_max_left _ _) hn)⟩

/-- **Headline `sharp_mean_two_sided_ad_R`** (App L §10, l. 619–621: "its §9 dilution (a predrawn mixture, so
`τ = |U|`) attain[s] these orders … the least expected executed rounds are `(e^{−ε}+o(1)) log₂ ln n`, over all causal
policies"): the same `∀ δ ∃ n₁` two-sided bound for `L_F^ad(n, ε)`, the least executed mean `E τ` over all causal
policies of V0's `PolicyE` with output KL at most `ε`.  Upper: the shared library's `LFad_le_ofReal_LFgen` (a predrawn mixture's
executed mean is its scheduled mean); lower: FUSec9's `sharp_mean_lower` (WAFinal's `corC_LFad`, any weights). -/
theorem sharp_mean_two_sided_ad_R {ε Λ κ₀ ρ : ℝ} (hε : 0 < ε) (hΛ1 : 1 ≤ Λ) (hκ0 : 0 < κ₀) (hρ0 : 0 < ρ)
    {δ : ℝ} (hδ : 0 < δ) :
    ∃ n₁ : ℕ, ∀ (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (B : Finset (Fin n)),
      (∀ a b, w a ≤ Λ * w b) → (∀ i ∈ B, ∀ j ∈ B, w i = w j) → ρ * n ≤ (B.card : ℝ) →
      κ₀ * n ≤ k → (k : ℝ) ≤ (1 - κ₀) * n → n₁ ≤ n →
      ENNReal.ofReal ((Real.exp (-ε) - δ) * Real.logb 2 (Real.log n)) ≤
          LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ∧
        LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε ≤
          ENNReal.ofReal ((Real.exp (-ε) + δ) * Real.logb 2 (Real.log n)) := by
  obtain ⟨n₁, hup⟩ := sharp_mean_upper_R hε hΛ1 hκ0 hρ0 hδ
  obtain ⟨n₂, hlo⟩ := FU.sharp_mean_lower hε.le hΛ1 hκ0 hδ
  refine ⟨max n₁ n₂, ?_⟩
  intro n k w hw hk B hΛ hwB hBρ hκ1 hκ2 hn
  refine ⟨(hlo n k w hw hk hΛ hκ1 hκ2 (le_trans (le_max_right _ _) hn)).2, ?_⟩
  exact le_trans (Mix.LFad_le_ofReal_LFgen (weighted_exact n k w hw hk) hε.le)
    (ENNReal.ofReal_le_ofReal (hup n k w hw hk B hΛ hwB hBρ hκ1 hκ2 (le_trans (le_max_left _ _) hn)))

/-! ## §5 Item 5: non-vacuity -/

/-- **Part A item 1 bites at a two-value instance, through the headline** (`w = (1, 2)`, `Λ = 2`, `κ₀ = 1/2`, `n = 2`,
`k = 1`, `ε = 1/1000`, `c = 1/128`): part (1) of `fixed_schedule_length_theta` applies (every hypothesis holds), and
its (HL) term `H_2 − ε/c = 3/2 − 16/125 = 343/250 > 1` forces `L_fix ≥ 2`, so the one-block schedule is excluded; the
all-singleton schedule gives `L_fix ≤ n = 2`, so `L_fix = 2`.  The weights take two values. -/
theorem Lfix_bites_two_values :
    (HL.w12 0 = 1 ∧ HL.w12 1 = 2) ∧
      (343 / 250 : ℝ) ≤
        (Lfix (weightedTarget 2 1 HL.w12 HL.w12_pos (by norm_num)) (weightedOracle 2 1 HL.w12) (1 / 1000) : ℝ) ∧
      Lfix (weightedTarget 2 1 HL.w12 HL.w12_pos (by norm_num)) (weightedOracle 2 1 HL.w12) (1 / 1000) = 2 := by
  have hex := weighted_exact 2 1 HL.w12 HL.w12_pos (by norm_num)
  have hpart := (fixed_schedule_length_theta (ε := 1 / 1000) (Λ := 2) (κ₀ := 1 / 2) (by norm_num)
    (by norm_num)).1 2 1 HL.w12 HL.w12_pos (by norm_num) HL.w12_ratio (by norm_num) (by norm_num) le_rfl
  have h1 : (343 / 250 : ℝ) ≤
      (Lfix (weightedTarget 2 1 HL.w12 HL.w12_pos (by norm_num)) (weightedOracle 2 1 HL.w12) (1 / 1000) : ℝ) := by
    refine le_trans ?_ (le_trans (le_max_left _ _) (le_trans (le_max_right _ _) hpart.1))
    rw [HL.Hcal_two]
    norm_num
  have h2 := Lfix_le_n hex (ε := 1 / 1000) (by norm_num)
  have h3 : (1 : ℝ) < (Lfix (weightedTarget 2 1 HL.w12 HL.w12_pos (by norm_num)) (weightedOracle 2 1 HL.w12)
      (1 / 1000) : ℝ) := lt_of_lt_of_le (by norm_num) h1
  have h4 : 1 < Lfix (weightedTarget 2 1 HL.w12 HL.w12_pos (by norm_num)) (weightedOracle 2 1 HL.w12)
      (1 / 1000) := by exact_mod_cast h3
  exact ⟨⟨by simp [HL.w12], by simp [HL.w12]⟩, h1, by omega⟩

/-- **HLHardLength's `HL_hardLength` instantiated at the same two-value instance** (`w = (1, 2)`, `n = 2`, `k = 1`,
`Λ = 2`, `κ₀ = 1/2`, `ε = 1/1000`): every hypothesis holds, and every full schedule `U` with `KL(p_w‖q_U) ≤ ε` has
`|U| ≥ 343/250` (and such a `U` exists: HLHardLength's `HL_hardLength_example`). -/
theorem HL_hardLength_instance :
    ∀ U : List (Finset (Fin 2)), IsSchedule U univ →
      KLx (weightedTarget 2 1 HL.w12 HL.w12_pos (by norm_num)) (schedLawE (weightedOracle 2 1 HL.w12) U []) ≤
        (((1 / 1000 : ℝ)) : WithTop ℝ) → (343 / 250 : ℝ) ≤ (U.length : ℝ) := by
  intro U hU hKL
  have h := HL.HL_hardLength (k := 1) HL.w12_pos (by norm_num) HL.w12_ratio (κ₀ := 1 / 2) (by norm_num)
    (by norm_num) (by norm_num) (by norm_num) (ε := 1 / 1000) (by norm_num) hU hKL
  refine le_trans ?_ (le_trans (le_max_left _ _) (le_trans (le_max_right _ _) h))
  rw [HL.Hcal_two]
  norm_num

/-- **HLHardLength's `HL_hardLength_asymptotic` with its constant fixed first**: at `(ε, Λ, κ₀) = (1/10, 1, 1/2)` there
is `c' > 0` such that for every `N` there are `m ≥ N` and a full schedule `U` of `Fin (2m)` (the all-singleton
schedule) with `KL(p‖q_U) ≤ ε` at the balanced instance `n = 2m`, `k = m`, unit weights, and `c'(ln 2m)² ≤ |U|`: the
asymptotic statement's hypotheses are met past every threshold, with one constant. -/
theorem HL_hardLength_asymptotic_instances :
    ∃ c' : ℝ, 0 < c' ∧ ∀ N : ℕ, ∃ m : ℕ, N ≤ m ∧
      ∃ U : List (Finset (Fin (2 * m))), IsSchedule U univ ∧
        KLx (weightedTarget (2 * m) m (fun _ => 1) (fun _ => one_pos) (by omega))
            (schedLawE (weightedOracle (2 * m) m (fun _ => 1)) U []) ≤ (((1 / 10 : ℝ)) : WithTop ℝ) ∧
        c' * (Real.log ((2 * m : ℕ) : ℝ)) ^ 2 ≤ (U.length : ℝ) := by
  obtain ⟨c', hc', n₁, h⟩ := HL.HL_hardLength_asymptotic (ε := 1 / 10) (by norm_num) 1 (κ₀ := 1 / 2) (by norm_num)
  refine ⟨c', hc', fun N => ⟨N + n₁, by omega, agfv_fullSingletons _, agfv_fullSingletons_isSchedule _, ?_, ?_⟩⟩
  · rw [KLx_fullSingletons_exact (weighted_exact (2 * (N + n₁)) (N + n₁) (fun _ => 1) (fun _ => one_pos)
      (by omega))]
    exact WithTop.coe_le_coe.2 (by norm_num)
  · refine h (2 * (N + n₁)) (by omega) (N + n₁) (fun _ => 1) (fun _ => one_pos) (by omega) (fun _ _ => by norm_num)
      (by push_cast; linarith) (by push_cast; linarith) _ (agfv_fullSingletons_isSchedule _) ?_
    rw [KLx_fullSingletons_exact (weighted_exact (2 * (N + n₁)) (N + n₁) (fun _ => 1) (fun _ => one_pos)
      (by omega))]
    exact WithTop.coe_le_coe.2 (by norm_num)

/-- **HLHardLength's `LH_theta` with its constants fixed first**: at `(ε, Λ, κ₀) = (1/10, 1, 1/2)` there are
`c, C > 0` such that for every `N` there is `m ≥ N` with `c(ln 2m)² ≤ L_H(2m, ε) ≤ C(ln 2m)²` at the balanced
instance (`k = m`, unit weights): `L_H = Θ((ln n)²)` along instances past every threshold, with one pair `(c, C)`. -/
theorem LH_theta_instances :
    ∃ c : ℝ, 0 < c ∧ ∃ C : ℝ, 0 < C ∧ ∀ N : ℕ, ∃ m : ℕ, N ≤ m ∧
      c * (Real.log ((2 * m : ℕ) : ℝ)) ^ 2 ≤
          LHgen (weightedTarget (2 * m) m (fun _ => 1) (fun _ => one_pos) (by omega))
            (weightedOracle (2 * m) m (fun _ => 1)) (1 / 10) ∧
        LHgen (weightedTarget (2 * m) m (fun _ => 1) (fun _ => one_pos) (by omega))
            (weightedOracle (2 * m) m (fun _ => 1)) (1 / 10) ≤ C * (Real.log ((2 * m : ℕ) : ℝ)) ^ 2 := by
  obtain ⟨c, hc, C, hC, n₁, h⟩ := HL.LH_theta (ε := 1 / 10) (Λ := 1) (κ₀ := 1 / 2) (by norm_num) (by norm_num)
  exact ⟨c, hc, C, hC, fun N => ⟨N + n₁, by omega, h (2 * (N + n₁)) (by omega) (N + n₁) (fun _ => 1)
    (fun _ => one_pos) (by omega) (fun _ _ => by norm_num) (by push_cast; linarith) (by push_cast; linarith)⟩⟩

/-- **`fixed_schedule_length_theta` part (2) with its constants fixed first**: at `(ε, Λ, κ₀) = (1, 2, 1/2)` there are
`c, C > 0` such that for every `n₁` there is a two-value instance (FUSec9's `instances_unbounded`: `w = wA` on `A`,
`wB` off `A`, `|A| = |Aᶜ|`) with `m ≥ n₁`, meeting every hypothesis (stated as conjuncts), at which
`c(ln m)² ≤ L_fix ≤ C(ln m)²`. -/
theorem fixed_schedule_theta_instance :
    ∃ c : ℝ, 0 < c ∧ ∃ C : ℝ, 0 < C ∧ ∀ n₁ : ℕ,
      ∃ (m k : ℕ) (w : Fin m → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ m) (A : Finset (Fin m)) (wA wB : ℝ),
        n₁ ≤ m ∧ (∀ i ∈ A, w i = wA) ∧ (∀ i ∉ A, w i = wB) ∧ wA ≤ 2 * wB ∧ wB ≤ 2 * wA ∧
        (∀ a b, w a ≤ 2 * w b) ∧ (1 / 2 : ℝ) * m ≤ k ∧ (k : ℝ) ≤ (1 - 1 / 2) * m ∧ A.card = (Aᶜ).card ∧
        c * (Real.log m) ^ 2 ≤ (Lfix (weightedTarget m k w hw hk) (weightedOracle m k w) 1 : ℝ) ∧
        (Lfix (weightedTarget m k w hw hk) (weightedOracle m k w) 1 : ℝ) ≤ C * (Real.log m) ^ 2 := by
  obtain ⟨-, c, hc, C, hC, N, h⟩ :=
    fixed_schedule_length_theta (ε := 1) (Λ := 2) (κ₀ := 1 / 2) one_pos (by norm_num)
  refine ⟨c, hc, C, hC, fun n₁ => ?_⟩
  obtain ⟨m, k, w, A, wA, wB, hm, hw, hk, hwA, hwB, hAB, hBA, hκ1, hκ2, -, hcard⟩ :=
    FU.instances_unbounded (Λ := 2) (κ₀ := 1 / 2) (by norm_num) (by norm_num) (by norm_num) (n₁ + N)
  have hΛ := FU.ratio_of_two_values hw A hwA hwB (by norm_num) hAB hBA
  exact ⟨m, k, w, hw, hk, A, wA, wB, by omega, hwA, hwB, hAB, hBA, hΛ, hκ1, hκ2, hcard,
    h m (by omega) k w hw hk hΛ hκ1 hκ2⟩

/-- `⌈log₂ log₂ 1200⌉ ≤ 4` (`log₂ 1200 ≤ 16`). -/
theorem ceil_logb_logb_1200_le : ⌈Real.logb 2 (Real.logb 2 ((1200 : ℕ) : ℝ))⌉₊ ≤ 4 := by
  refine Nat.ceil_le.2 ?_
  have e : ((1200 : ℕ) : ℝ) = (1200 : ℝ) := by norm_num
  rw [e]
  have h1 : 0 < Real.logb 2 (1200 : ℝ) := Real.logb_pos (by norm_num) (by norm_num)
  have h2 : Real.logb 2 (1200 : ℝ) ≤ 16 := by
    rw [Real.logb_le_iff_le_rpow (by norm_num) (by norm_num)]
    norm_num
  rw [Real.logb_le_iff_le_rpow (by norm_num) h1]
  norm_num
  linarith

/-- FU's common length at the `n = 1200` two-value instance (`(ε, Λ, κ₀) = (1, 2, 1/2)`, `A = {0,…,399}`):
`lenFF ≤ 8 + 8K₄ + ⌈log₂ log₂ 1200⌉ ≤ 8 + 768 + 4 = 780`. -/
theorem lenFF_1200_le : FU.lenFF 1 2 (1 / 2) FU.A1200 ≤ 780 := by
  have h := (FU.FU_theorem (k := 600) (ε := 1) (Λ := 2) (κ₀ := 1 / 2) FU.w1200 FU.w1200_pos (by norm_num) FU.A1200
    FU.w1200_A FU.w1200_B (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    one_pos (by norm_num) (by rw [FU.card_A1200, FU.card_compl_A1200]; norm_num) (Or.inl FU.n0ff_le_1200)).2.2.1
  have hK4 := FU.K4_le_96
  have hc8 : ⌈2 * (2 : ℝ) ^ 2 / 1⌉₊ = 8 := by norm_num
  have hlog := ceil_logb_logb_1200_le
  rw [hc8] at h
  omega

/-- **Part A item 2 bites at the `n = 1200` two-value instance** (`w = 2` on `A = {0,…,399}`, `1` on `Aᶜ`,
`(ε, Λ, κ₀) = (1, 2, 1/2)`, `k = 600`, main branch `n ≥ n₀^ff`): `stageGrp A = A` (the profile is relabelled within the
larger group `Aᶜ`), and `2 ≤ R^w_F ≤ Lcom ≤ LcomRel ≤ 780 < 1200 = n`: the lower bound excludes one round, and the
printed profile beats the all-singleton schedule. -/
theorem common_length_bites_1200 :
    stageGrp FU.A1200 = FU.A1200 ∧
    2 ≤ FU.RwF (weightedTarget 1200 600 FU.w1200 FU.w1200_pos (by norm_num)) (weightedOracle 1200 600 FU.w1200) 1 ∧
    FU.RwF (weightedTarget 1200 600 FU.w1200 FU.w1200_pos (by norm_num)) (weightedOracle 1200 600 FU.w1200) 1 ≤
      Lcom (weightedTarget 1200 600 FU.w1200 FU.w1200_pos (by norm_num)) (weightedOracle 1200 600 FU.w1200) 1 ∧
    Lcom (weightedTarget 1200 600 FU.w1200 FU.w1200_pos (by norm_num)) (weightedOracle 1200 600 FU.w1200) 1 ≤
      LcomRel (weightedTarget 1200 600 FU.w1200 FU.w1200_pos (by norm_num)) (weightedOracle 1200 600 FU.w1200)
        FU.A1200 1 ∧
    LcomRel (weightedTarget 1200 600 FU.w1200 FU.w1200_pos (by norm_num)) (weightedOracle 1200 600 FU.w1200)
      FU.A1200 1 ≤ 780 := by
  have hex := weighted_exact 1200 600 FU.w1200 FU.w1200_pos (by norm_num)
  have hwBc : ∀ i ∈ FU.A1200ᶜ, ∀ j ∈ FU.A1200ᶜ, FU.w1200 i = FU.w1200 j := fun i hi j hj => by
    rw [FU.w1200_B i (Finset.mem_compl.1 hi), FU.w1200_B j (Finset.mem_compl.1 hj)]
  have ht := weighted_invariant_symOn FU.w1200 FU.w1200_pos (by norm_num : 600 ≤ 1200) hwBc
  have hsg : stageGrp FU.A1200 = FU.A1200 := by
    unfold stageGrp
    rw [if_pos (by rw [FU.card_A1200, FU.card_compl_A1200]; norm_num)]
  refine ⟨hsg, FU.RwF_bites_instance_1200.1, RwF_le_Lcom hex one_pos.le,
    Lcom_le_LcomRel hex FU.A1200 ht one_pos.le, ?_⟩
  exact le_trans (LcomRel_le_lenFF (ε := 1) (Λ := 2) (κ₀ := 1 / 2) FU.w1200 FU.w1200_pos (by norm_num)
    FU.A1200 FU.w1200_A FU.w1200_B (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) one_pos (by norm_num) (by rw [FU.card_A1200, FU.card_compl_A1200]; norm_num)
    (Or.inl FU.n0ff_le_1200)).1 lenFF_1200_le

/-- **The headline `common_length_two_sided` instantiated at the `n = 1200` two-value instance**
(`(ε, Λ, κ₀) = (1, 2, 1/2)`, `k = 600`, `A = {0,…,399}`, `wA = 2`, `wB = 1`): every hypothesis holds and both `O(1)`
bounds apply there. -/
theorem common_length_two_sided_instance_1200 :
    |(LcomRel (weightedTarget 1200 600 FU.w1200 FU.w1200_pos (by norm_num)) (weightedOracle 1200 600 FU.w1200)
        (stageGrp FU.A1200) 1 : ℝ) - Real.logb 2 (Real.log ((1200 : ℕ) : ℝ))| ≤
      max (1 + max (Real.logb 2 (1 + Real.log (324 * Real.sqrt 2))) (Real.logb 2 (Real.log (2 * 2 / (1 / 2)))))
        (max ((⌈2 * (2 : ℝ) ^ 2 / 1⌉₊ + 8 * FU.K4 1 2 (1 / 2) + 2 : ℕ) : ℝ)
          ((FU.n0ff 1 2 (1 / 2) : ℝ) + |Real.logb 2 (Real.log 2)|)) ∧
    |(Lcom (weightedTarget 1200 600 FU.w1200 FU.w1200_pos (by norm_num)) (weightedOracle 1200 600 FU.w1200) 1 : ℝ) -
        Real.logb 2 (Real.log ((1200 : ℕ) : ℝ))| ≤
      max (1 + max (Real.logb 2 (1 + Real.log (324 * Real.sqrt 2))) (Real.logb 2 (Real.log (2 * 2 / (1 / 2)))))
        (max ((⌈2 * (2 : ℝ) ^ 2 / 1⌉₊ + 8 * FU.K4 1 2 (1 / 2) + 2 : ℕ) : ℝ)
          ((FU.n0ff 1 2 (1 / 2) : ℝ) + |Real.logb 2 (Real.log 2)|)) :=
  common_length_two_sided (ε := 1) (Λ := 2) (κ₀ := 1 / 2) one_pos (by norm_num) (by norm_num) 1200 600 FU.w1200
    FU.w1200_pos (by norm_num) FU.A1200 2 1 FU.w1200_A FU.w1200_B (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)

/-- `capR(1, 2, 2/3) = max{1, ⌈2·8·(1/3)²/(4/9)⌉} = 4`. -/
theorem capR_two_twothirds : FU.R.capR 1 2 (2 / 3) = 4 := by
  unfold FU.R.capR
  have h : ⌈2 * (2 : ℝ) ^ 3 * (1 - 2 / 3) ^ 2 / (1 * (2 / 3) ^ 2)⌉₊ = 4 := by
    rw [Nat.ceil_eq_iff (by norm_num)]
    norm_num
  rw [h]
  rfl

/-- **Part B item 3 at a three-value instance** (FUTheoremR's fixture: `n = 1200`, weights `2, 3/2, 1`, `B =
{400,…,1199}` homogeneous, `|B| = 800 = ρn` at `ρ = 2/3`, `(ε, Λ, κ₀) = (1, 2, 1/2)`, `k = 600`, main branch
`n ≥ n0R`, `n ≥ κ₀^{-2} = 4`): the weights take three values; every hypothesis of `RwF_two_sided_R` holds; and
`1 ≤ R^w_F ≤ lenR ≤ capR + 8K₄ + ⌈log₂ log₂ 1200⌉ ≤ 4 + 768 + 4 = 776 < 1200 = n`, with
`1 ≤ R^w_F ≤ LcomRel(Bᶜ) ≤ 776` too (so `LcomRel` is attained, not its fallback `0`): Theorem R's profile beats the
all-singleton cap at a target outside the two-value class.  (The §10 (c) lower bound
`log₂ ln 1200 − 1 − log₂(1 + ln 2304) ≈ −1.30` is vacuous at this `n`, so only `1 ≤ R^w_F` is used; App L §6.9,
l. 446–447: "The constants are impractical".) -/
theorem RwF_R_bites_three :
    (FU.R.w3 ⟨0, by norm_num⟩ = 2 ∧ FU.R.w3 ⟨200, by norm_num⟩ = 3 / 2 ∧ FU.R.w3 ⟨400, by norm_num⟩ = 1) ∧
      1 ≤ FU.RwF (weightedTarget 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num)) (weightedOracle 1200 600 FU.R.w3) 1 ∧
      FU.RwF (weightedTarget 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num)) (weightedOracle 1200 600 FU.R.w3) 1 ≤
        FU.R.lenR 1 2 (1 / 2) FU.R.B1200ᶜ ∧
      FU.R.lenR 1 2 (1 / 2) FU.R.B1200ᶜ ≤ 776 ∧
      FU.RwF (weightedTarget 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num)) (weightedOracle 1200 600 FU.R.w3) 1 ≤
        LcomRel (weightedTarget 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num)) (weightedOracle 1200 600 FU.R.w3)
          FU.R.B1200ᶜ 1 ∧
      LcomRel (weightedTarget 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num)) (weightedOracle 1200 600 FU.R.w3)
        FU.R.B1200ᶜ 1 ≤ 776 := by
  have hex := weighted_exact 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num)
  have hwBcc : ∀ i ∈ FU.R.B1200ᶜᶜ, ∀ j ∈ FU.R.B1200ᶜᶜ, FU.R.w3 i = FU.R.w3 j := fun i hi j hj =>
    FU.R.w3_B i (by simpa using hi) j (by simpa using hj)
  have hRL := (RwF_le_Lcom hex one_pos.le).trans (Lcom_le_LcomRel hex FU.R.B1200ᶜ
    (weighted_invariant_symOn FU.R.w3 FU.R.w3_pos (by norm_num : 600 ≤ 1200) hwBcc) one_pos.le)
  have hlen := (FU.R.theoremR (k := 600) (ε := 1) (Λ := 2) (κ₀ := 1 / 2) (ρ := 2 / 3) FU.R.w3 FU.R.w3_pos
    (by norm_num)
    (by norm_num) (FU.R.w3_ratio le_rfl) FU.R.B1200 FU.R.w3_B (by norm_num)
    (by rw [FU.R.card_B1200]; norm_num) (by norm_num) (by norm_num) (by norm_num) one_pos (by norm_num)
    (Or.inl FU.R.n0R_two_le_1200)).2.2.2.2.1
  rw [capR_two_twothirds] at hlen
  have hK4 := FU.K4_le_96
  have hlog := ceil_logb_logb_1200_le
  have h776 : FU.R.lenR 1 2 (1 / 2) FU.R.B1200ᶜ ≤ 776 := by omega
  obtain ⟨-, h1, h3, -, -⟩ := RwF_two_sided_R (k := 600) (ε := 1) (Λ := 2) (κ₀ := 1 / 2) (ρ := 2 / 3) FU.R.w3
    FU.R.w3_pos
    (by norm_num) (by norm_num) (FU.R.w3_ratio le_rfl) FU.R.B1200 FU.R.w3_B (by norm_num)
    (by rw [FU.R.card_B1200]; norm_num) (by norm_num) (by norm_num) (by norm_num) one_pos (by norm_num)
    (by norm_num) (Or.inl FU.R.n0R_two_le_1200)
  have hrel := (LcomRel_le_lenR (k := 600) (ε := 1) (Λ := 2) (κ₀ := 1 / 2) (ρ := 2 / 3) FU.R.w3 FU.R.w3_pos
    (by norm_num)
    (by norm_num) (FU.R.w3_ratio le_rfl) FU.R.B1200 FU.R.w3_B (by norm_num)
    (by rw [FU.R.card_B1200]; norm_num) (by norm_num) (by norm_num) (by norm_num) one_pos (by norm_num)
    (Or.inl FU.R.n0R_two_le_1200)).1
  exact ⟨FU.R.w3_three_values, h1, h3, h776, hRL, hrel.trans h776⟩

/-- **The headline `RwF_asymptotic_R` instantiated at the three-value instance** (`n = 1200`, weights `2, 3/2, 1`,
`B = {400,…,1199}`, `(ε, Λ, κ₀, ρ) = (1, 2, 1/2, 2/3)`, `k = 600`): every hypothesis holds, including `n ≥ κ₀^{-2}`
and `n ≥ n0R`; and `least_adaptive_hardcap_R`'s threshold `max{2, ⌈κ₀^{-2}⌉, n0R} ≤ 1200` holds there. -/
theorem RwF_asymptotic_R_instance_three :
    max 2 (max ⌈((1 / 2 : ℝ) ^ 2)⁻¹⌉₊ (FU.R.n0R 1 2 (1 / 2) (2 / 3))) ≤ 1200 ∧
      |(FU.RwF (weightedTarget 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num)) (weightedOracle 1200 600 FU.R.w3) 1 :
          ℝ) - Real.logb 2 (Real.log ((1200 : ℕ) : ℝ))| ≤
        max (1 + Real.logb 2 (1 + Real.log (288 * 2 ^ 3))) (FU.R.CR 1 2 (1 / 2) (2 / 3) : ℝ) := by
  refine ⟨max_le (by norm_num) (max_le (Nat.ceil_le.2 (by norm_num)) FU.R.n0R_two_le_1200), ?_⟩
  exact RwF_asymptotic_R (ε := 1) (Λ := 2) (κ₀ := 1 / 2) (ρ := 2 / 3) one_pos (by norm_num) (by norm_num)
    (by norm_num) 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num) FU.R.B1200 (FU.R.w3_ratio le_rfl) FU.R.w3_B
    (by rw [FU.R.card_B1200]; norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
    FU.R.n0R_two_le_1200

/-- `n0R(1/2, 2, 1/2, 2/3) ≤ 1200`, from `M*(1/2) ≤ 600` (FUSec9's `tailF_two_half_600_quarter`):
`(600 − 1)/(2/3) = 898.5 < 1200`. -/
theorem n0R_half_two_le_1200 : FU.R.n0R (1 / 2) 2 (1 / 2) (2 / 3) ≤ 1200 := by
  have hM : FU.Mstar (1 / 2) 2 (1 / 2) ≤ 600 :=
    (FU.Mstar_spec (Λ := 2) (by norm_num) (by norm_num)).2.2 600 (by norm_num) FU.tailF_two_half_600_quarter
  exact FU.R.n0R_le (by norm_num) hM (by norm_num) (by norm_num)

/-- **Part B item 4, the mixing step at the three-value instance** (`(ε, ν) = (1, 1/2)`, `Λ = 2`, `κ₀ = 1/2`,
`ρ = 2/3`, `n = 1200`, `B = {400,…,1199}`, main branch `n ≥ n0R(ν)`, `ν < ε` strictly): the hypotheses of
`sharp_mix_nu_R` and `LFgen_le_mix_nu_R` hold and both conclusions apply. -/
theorem sharp_nu_R_instance_three :
    (∃ μ : SchedMix 1200,
      KLx (weightedTarget 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num))
          (mixLawE (weightedOracle 1200 600 FU.R.w3) μ) ≤ ((1 : ℝ) : WithTop ℝ) ∧
        mixCost μ ≤ Real.exp (-(1 - 1 / 2)) * (Real.logb 2 (Real.log ((1200 : ℕ) : ℝ)) +
          (FU.R.CR (1 / 2) 2 (1 / 2) (2 / 3) : ℝ)) + 1) ∧
    LFgen (weightedTarget 1200 600 FU.R.w3 FU.R.w3_pos (by norm_num)) (weightedOracle 1200 600 FU.R.w3) 1 ≤
      Real.exp (-(1 - 1 / 2)) * (Real.logb 2 (Real.log ((1200 : ℕ) : ℝ)) +
        (FU.R.CR (1 / 2) 2 (1 / 2) (2 / 3) : ℝ)) + 1 :=
  ⟨sharp_mix_nu_R (ε := 1) (ν := 1 / 2) (Λ := 2) (κ₀ := 1 / 2) (ρ := 2 / 3) FU.R.w3 FU.R.w3_pos (by norm_num)
      (by norm_num) (FU.R.w3_ratio le_rfl) FU.R.B1200 FU.R.w3_B (by norm_num)
      (by rw [FU.R.card_B1200]; norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
      (by norm_num) (Or.inl n0R_half_two_le_1200),
    LFgen_le_mix_nu_R (ε := 1) (ν := 1 / 2) (Λ := 2) (κ₀ := 1 / 2) (ρ := 2 / 3) FU.R.w3 FU.R.w3_pos (by norm_num)
      (by norm_num) (FU.R.w3_ratio le_rfl) FU.R.B1200 FU.R.w3_B (by norm_num)
      (by rw [FU.R.card_B1200]; norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num) (by norm_num)
      (by norm_num) (Or.inl n0R_half_two_le_1200)⟩

/-- **The instance class of Part B is unbounded, with three weight values**: for every `Λ ≥ 2`, `κ₀ ≤ 1/2`,
`ρ ∈ (0, 1/3]` and `n₁` there is an instance of Theorem R's hypotheses with `m ≥ n₁`: `m = 6q`, `q = n₁ + 1`,
`k = 3q`, `w = 2` on `{0,…,2q−1}`, `3/2` on `{2q,…,4q−1}`, `1` on `B = {4q,…,6q−1}` (`|B| = 2q = m/3`). -/
theorem instances_unbounded_R {Λ κ₀ ρ : ℝ} (hΛ : 2 ≤ Λ) (hκ1 : κ₀ ≤ 1 / 2) (hρ0 : 0 < ρ)
    (hρ1 : ρ ≤ 1 / 3) (n₁ : ℕ) :
    ∃ (m k : ℕ) (w : Fin m → ℝ) (B : Finset (Fin m)) (a b c : Fin m),
      n₁ ≤ m ∧ (∀ i, 0 < w i) ∧ k ≤ m ∧ (∀ i j, w i ≤ Λ * w j) ∧ (∀ i ∈ B, ∀ j ∈ B, w i = w j) ∧
        ρ * m ≤ (B.card : ℝ) ∧ κ₀ * m ≤ k ∧ (k : ℝ) ≤ (1 - κ₀) * m ∧ 2 ≤ m ∧
        w a = 2 ∧ w b = 3 / 2 ∧ w c = 1 := by
  obtain ⟨q, hq⟩ : ∃ q : ℕ, q = n₁ + 1 := ⟨_, rfl⟩
  have hq0 : (0 : ℝ) ≤ q := Nat.cast_nonneg q
  have hcard : (Finset.Ici (⟨4 * q, by omega⟩ : Fin (6 * q))).card = 2 * q := by
    rw [Fin.card_Ici]
    simp only
    omega
  refine ⟨6 * q, 3 * q, fun i => if i.val < 2 * q then 2 else if i.val < 4 * q then 3 / 2 else 1,
    Finset.Ici ⟨4 * q, by omega⟩, ⟨0, by omega⟩, ⟨2 * q, by omega⟩, ⟨4 * q, by omega⟩,
    by omega, ?_, by omega, ?_, ?_, ?_, ?_, ?_, by omega, ?_, ?_, ?_⟩
  · intro i
    dsimp only
    split_ifs <;> norm_num
  · intro i j
    dsimp only
    split_ifs <;> linarith
  · intro i hi j hj
    have hi0 := Finset.mem_Ici.1 hi
    have hj0 := Finset.mem_Ici.1 hj
    have hi' : 4 * q ≤ i.val := hi0
    have hj' : 4 * q ≤ j.val := hj0
    dsimp only
    rw [if_neg (by omega), if_neg (by omega), if_neg (by omega), if_neg (by omega)]
  · rw [hcard]
    push_cast
    nlinarith
  · push_cast
    nlinarith
  · push_cast
    nlinarith
  · dsimp only
    rw [if_pos (by omega)]
  · dsimp only
    rw [if_neg (by omega), if_pos (by omega)]
  · dsimp only
    rw [if_neg (by omega), if_neg (by omega)]

/-- **The two-sided sharp-mean headline under a homogeneous group reaches a three-value instance for every `δ`**, at
`(ε, Λ, κ₀, ρ) = (1, 2, 1/2, 1/3)`: its conclusion holds at an instance of `instances_unbounded_R` past its
threshold, whose weights take the three values `2, 3/2, 1`. -/
theorem sharp_mean_two_sided_R_instance {δ : ℝ} (hδ : 0 < δ) :
    ∃ (m k : ℕ) (w : Fin m → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ m) (a b c : Fin m),
      w a = 2 ∧ w b = 3 / 2 ∧ w c = 1 ∧
      (Real.exp (-1) - δ) * Real.logb 2 (Real.log m) ≤
          LFgen (weightedTarget m k w hw hk) (weightedOracle m k w) 1 ∧
        LFgen (weightedTarget m k w hw hk) (weightedOracle m k w) 1 ≤
          (Real.exp (-1) + δ) * Real.logb 2 (Real.log m) := by
  obtain ⟨n₁, h⟩ := sharp_mean_two_sided_R (ε := 1) (Λ := 2) (κ₀ := 1 / 2) (ρ := 1 / 3) one_pos (by norm_num)
    (by norm_num) (by norm_num) hδ
  obtain ⟨m, k, w, B, a, b, c, hm, hw, hk, hΛ, hwB, hBρ, hκ1, hκ2, -, ha, hb, hc⟩ :=
    instances_unbounded_R (Λ := 2) (κ₀ := 1 / 2) (ρ := 1 / 3) le_rfl (by norm_num) (by norm_num) le_rfl n₁
  exact ⟨m, k, w, hw, hk, a, b, c, ha, hb, hc, h m k w hw hk B hΛ hwB hBρ hκ1 hκ2 hm⟩

/-- **The adaptive sharp-mean headline under a homogeneous group reaches a three-value instance for every `δ`**, at
`(ε, Λ, κ₀, ρ) = (1, 2, 1/2, 1/3)`: `sharp_mean_two_sided_ad_R`'s conclusion for `L_F^ad` holds at an instance of
`instances_unbounded_R` past its threshold. -/
theorem sharp_mean_two_sided_ad_R_instance {δ : ℝ} (hδ : 0 < δ) :
    ∃ (m k : ℕ) (w : Fin m → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ m) (a b c : Fin m),
      w a = 2 ∧ w b = 3 / 2 ∧ w c = 1 ∧
      ENNReal.ofReal ((Real.exp (-1) - δ) * Real.logb 2 (Real.log m)) ≤
          LFad (weightedTarget m k w hw hk) (weightedOracle m k w) 1 ∧
        LFad (weightedTarget m k w hw hk) (weightedOracle m k w) 1 ≤
          ENNReal.ofReal ((Real.exp (-1) + δ) * Real.logb 2 (Real.log m)) := by
  obtain ⟨n₁, h⟩ := sharp_mean_two_sided_ad_R (ε := 1) (Λ := 2) (κ₀ := 1 / 2) (ρ := 1 / 3) one_pos (by norm_num)
    (by norm_num) (by norm_num) hδ
  obtain ⟨m, k, w, B, a, b, c, hm, hw, hk, hΛ, hwB, hBρ, hκ1, hκ2, -, ha, hb, hc⟩ :=
    instances_unbounded_R (Λ := 2) (κ₀ := 1 / 2) (ρ := 1 / 3) le_rfl (by norm_num) (by norm_num) le_rfl n₁
  exact ⟨m, k, w, hw, hk, a, b, c, ha, hb, hc, h m k w hw hk B hΛ hwB hBρ hκ1 hκ2 hm⟩

end A36W.Attain

/-! # Statements and dependency audit -/

#check @A36W.Attain.Lfix
#check @A36W.Attain.KLx_fullSingletons_exact
#check @A36W.Attain.Lfix_exists
#check @A36W.Attain.Lfix_spec
#check @A36W.Attain.Lfix_le_n
#check @A36W.Attain.LHgen_le_Lfix
#check @A36W.Attain.Lfix_lower
#check @A36W.Attain.Lfix_lower_asymptotic
#check @A36W.Attain.Lfix_upper
#check @A36W.Attain.fixed_schedule_length_theta
#check @A36W.Attain.RwF_le_of_parts_le
#check @A36W.Attain.Lcom
#check @A36W.Attain.singletonMix_parts_length
#check @A36W.Attain.Lcom_exists
#check @A36W.Attain.Lcom_spec
#check @A36W.Attain.RwF_le_Lcom
#check @A36W.Attain.LcomRel
#check @A36W.Attain.mixLawE_muFF_singletons
#check @A36W.Attain.weighted_invariant_symOn
#check @A36W.Attain.LcomRel_exists
#check @A36W.Attain.LcomRel_spec
#check @A36W.Attain.Lcom_le_LcomRel
#check @A36W.Attain.LcomRel_le_n
#check @A36W.Attain.common_length_lower
#check @A36W.Attain.common_length_lower_any
#check @A36W.Attain.LcomRel_le_lenFF
#check @A36W.Attain.stageGrp
#check @A36W.Attain.stageGrp_spec
#check @A36W.Attain.common_length_bounds
#check @A36W.Attain.abs_sub_le_of_sandwich
#check @A36W.Attain.common_length_two_sided
#check @A36W.Attain.RwF_upper_R
#check @A36W.Attain.RwF_two_sided_R
#check @A36W.Attain.RwF_asymptotic_R
#check @A36W.Attain.least_adaptive_hardcap_R
#check @A36W.Attain.RwF_asymptotic_R_all
#check @A36W.Attain.LcomRel_le_lenR
#check @A36W.Attain.common_length_two_sided_R
#check @A36W.Attain.sharp_mix_nu_R
#check @A36W.Attain.LFgen_le_mix_nu_R
#check @A36W.Attain.sharp_mean_upper_R
#check @A36W.Attain.sharp_mean_two_sided_R
#check @A36W.Attain.sharp_mean_two_sided_ad_R
#check @A36W.Attain.Lfix_bites_two_values
#check @A36W.Attain.fixed_schedule_theta_instance
#check @A36W.Attain.ceil_logb_logb_1200_le
#check @A36W.Attain.lenFF_1200_le
#check @A36W.Attain.common_length_bites_1200
#check @A36W.Attain.capR_two_twothirds
#check @A36W.Attain.RwF_R_bites_three
#check @A36W.Attain.n0R_half_two_le_1200
#check @A36W.Attain.sharp_nu_R_instance_three
#check @A36W.Attain.instances_unbounded_R
#check @A36W.Attain.sharp_mean_two_sided_R_instance

#check @A36W.Attain.theoremR_policy_floor
#check @A36W.Attain.common_length_asymptotic_R
#check @A36W.Attain.HL_hardLength_instance
#check @A36W.Attain.HL_hardLength_asymptotic_instances
#check @A36W.Attain.LH_theta_instances
#check @A36W.Attain.common_length_two_sided_instance_1200
#check @A36W.Attain.RwF_asymptotic_R_instance_three
#check @A36W.Attain.sharp_mean_two_sided_ad_R_instance

#print axioms A36W.Attain.Lfix
#print axioms A36W.Attain.KLx_fullSingletons_exact
#print axioms A36W.Attain.Lfix_exists
#print axioms A36W.Attain.Lfix_spec
#print axioms A36W.Attain.Lfix_le_n
#print axioms A36W.Attain.LHgen_le_Lfix
#print axioms A36W.Attain.Lfix_lower
#print axioms A36W.Attain.Lfix_lower_asymptotic
#print axioms A36W.Attain.Lfix_upper
#print axioms A36W.Attain.fixed_schedule_length_theta
#print axioms A36W.Attain.RwF_le_of_parts_le
#print axioms A36W.Attain.Lcom
#print axioms A36W.Attain.singletonMix_parts_length
#print axioms A36W.Attain.Lcom_exists
#print axioms A36W.Attain.Lcom_spec
#print axioms A36W.Attain.RwF_le_Lcom
#print axioms A36W.Attain.LcomRel
#print axioms A36W.Attain.mixLawE_muFF_singletons
#print axioms A36W.Attain.weighted_invariant_symOn
#print axioms A36W.Attain.LcomRel_exists
#print axioms A36W.Attain.LcomRel_spec
#print axioms A36W.Attain.Lcom_le_LcomRel
#print axioms A36W.Attain.LcomRel_le_n
#print axioms A36W.Attain.common_length_lower
#print axioms A36W.Attain.common_length_lower_any
#print axioms A36W.Attain.LcomRel_le_lenFF
#print axioms A36W.Attain.stageGrp
#print axioms A36W.Attain.stageGrp_spec
#print axioms A36W.Attain.common_length_bounds
#print axioms A36W.Attain.abs_sub_le_of_sandwich
#print axioms A36W.Attain.common_length_two_sided
#print axioms A36W.Attain.RwF_upper_R
#print axioms A36W.Attain.RwF_two_sided_R
#print axioms A36W.Attain.RwF_asymptotic_R
#print axioms A36W.Attain.least_adaptive_hardcap_R
#print axioms A36W.Attain.RwF_asymptotic_R_all
#print axioms A36W.Attain.LcomRel_le_lenR
#print axioms A36W.Attain.common_length_two_sided_R
#print axioms A36W.Attain.sharp_mix_nu_R
#print axioms A36W.Attain.LFgen_le_mix_nu_R
#print axioms A36W.Attain.sharp_mean_upper_R
#print axioms A36W.Attain.sharp_mean_two_sided_R
#print axioms A36W.Attain.sharp_mean_two_sided_ad_R
#print axioms A36W.Attain.Lfix_bites_two_values
#print axioms A36W.Attain.fixed_schedule_theta_instance
#print axioms A36W.Attain.ceil_logb_logb_1200_le
#print axioms A36W.Attain.lenFF_1200_le
#print axioms A36W.Attain.common_length_bites_1200
#print axioms A36W.Attain.capR_two_twothirds
#print axioms A36W.Attain.RwF_R_bites_three
#print axioms A36W.Attain.n0R_half_two_le_1200
#print axioms A36W.Attain.sharp_nu_R_instance_three
#print axioms A36W.Attain.instances_unbounded_R
#print axioms A36W.Attain.sharp_mean_two_sided_R_instance
#print axioms A36W.Attain.theoremR_policy_floor
#print axioms A36W.Attain.common_length_asymptotic_R
#print axioms A36W.Attain.HL_hardLength_instance
#print axioms A36W.Attain.HL_hardLength_asymptotic_instances
#print axioms A36W.Attain.LH_theta_instances
#print axioms A36W.Attain.common_length_two_sided_instance_1200
#print axioms A36W.Attain.RwF_asymptotic_R_instance_three
#print axioms A36W.Attain.sharp_mean_two_sided_ad_R_instance


==> anc/formal_companion/lean/src/A36W/SigChain.lean <==
/-
A36W.SigChain (two-group branch): App M's relabelled-output chain rule (W-51).

Specification: appendix_imperfect.tex of v7.0-PC6 (sha256 62fcc394…), l.109,
the "Scope and prior art" paragraph, from "The same chain rule covers any head once the output is relabelled as well"
to "averaging over a proper subgroup does not suffice".
(The development brief is not included here.)

Objects (reused, not redefined): V0's `Target`, `Oracle`, `PolicyE`, `KLx` (forward KL in `WithTop ℝ`, `⊤` iff `Q`
is not positive on the support), Lemmas' `supp`; the shared library's Relabel API (`Invariant`, `IsGroupSet`, `orbitW`, `orbitsOf`,
`massOn`, `orbit_chain_rule`, `KLx_eq_top_iff_orbit`, `one_orbit_KLx`, `lemma1e_balanced`, `relabelMix`,
`mixLawE_relabelMix`); AGF's `permWord σ x = x ∘ σ.symm`; TGRed's `Gr`, `indW`, `aCnt`, `cls`, `qv`, `Phi`, `relPol`,
`relPol_outBy`, `invariant_Gr`, `orbitsOf_Gr`, `K2a_eq` and its fixture `fxA3`/`fxU3`/`nonvac_K2a_strict`;
A36W's `weightedTarget`, ReservoirFacts' `weightedTarget_perm_invariant`; Bridge's `balancedTarget`.

New definitions: `Wg grp` (the full within-group permutation group of a labelling `grp : Fin n → ι`), `sig grp x`
(within-group counts), `Qbar G Q` (the law of `πY`, `π ∼ Unif(G)` independent of `Y ∼ Q`), `KLcond t Q O`
(`KL(p(·|O)‖Q(·|O))`), `orbitKL t G Q` (`Σ_O p(O) ln(p(O)/Q(O))`), `condTermX` (the orbit term in `WithTop ℝ`),
`sigClass`, `sigSupp`, `sigMass`, `sigKL` (`KL(p_sig‖Q_sig)` over the support of `p_sig`), and the fixtures `cyc3`,
`fxA4`, `symA4` (`= symOn fxA4`, `symA4_eq_symOn`), `w1010`, `Q4`.

Map (paper l.109 → Lean), with deviations.
* "outputting πY with π uniform on the full within-group permutation group and drawn independently of Y":
  `Wg`, `mem_Wg`, `Wg_isGroupSet`; `Qbar`, `Qbar_eq_inv` (the brief's `g⁻¹` form), `Qbar_eq_law` (`Q̄` is the law of
  `πY` under `Unif(G) ⊗ Q`), `Qbar_isProb`, `Qbar_permWord` (`G`-invariant), `massOn_Qbar_orbitW` (`Q̄(O) = Q(O)`).
  For an exact oracle the schedule-level relabellings output the same law: `relPol_outBy_eq_Qbar` (TGRed's `relPol`),
  `mixLawE_relabelMix_eq_Qbar` (the shared library's `relabelMix`).
* "(a post-processing step outside 𝒜_r that costs no rounds or queries)": not formalised.  `Q̄` is a function of the
  output law alone, so it applies to any head: `relabel_chain_rule_head` takes an arbitrary `Oracle` (no `Exact`).
* "for a target that is exactly within-group exchangeable": the hypothesis `∀ g ∈ Wg grp, Relabel.Invariant t g`.
  Instances: `weightedTarget_Wg_invariant` (`grp = w`, any positive weights), `twoW_Wg_invariant` (two-group tilt,
  `grp = indW A`), the shared library's `balanced_invariant` (one group).
* "s is the vector of within-group counts": `sig`; orbits are signature classes: `mem_orbitW_Wg_iff`,
  `exists_Wg_of_sig`, `orbitW_Wg_eq_sigClass`, `orbitW_Wg_eq_filter_supp` (class ∩ `supp t`), `orbitsOf_Wg`.
  Two groups: `Wg_indW` (`Wg (indW A) = Gr A`), `Wg_twoW` (`= Gr A` for `λ ≠ 1`), `mem_orbitW_Gr_iff`,
  `exists_Gr_of_aCnt_sig` (TGRed's `exists_Gr_of_aCnt` re-derived), `sigClass_indW_eq_cls`.
* "KL(p‖Q) = KL(p‖Q̄) + E_{s∼p_sig} KL(p(·|s)‖Q(·|s))": `relabel_chain_rule_Wg` (signature form), for every group
  set `relabel_chain_rule` (orbit form); hypothesis `Q > 0` on `supp t` (any real `Q`, no normalisation); each
  conditional term `≥ 0` (`KLcond_nonneg`; `> 0` when the conditionals differ, `KLcond_pos`).  The `⊤` case:
  `relabel_top_case` (`Q` vanishes on `supp t`, every orbit has positive mass: `KL(p‖Q) = ⊤`, `KL(p‖Q̄)` finite);
  `relabel_chain_rule_ext` states the identity in `WithTop ℝ` for EVERY real `Q`, a conditional term read as `⊤` on
  an orbit where `Q` is not positive (`condTermX`).  Deviation: `E_{s∼p_sig}` is the finite sum over `sigSupp`, which
  is exactly the support of `p_sig` (`mem_sigSupp_iff`, `sum_sigMass_p`).
* "KL(p‖Q̄) = KL(p_sig‖Q_sig)": `KLx_Qbar_Wg` (`= sigKL`), for every group set `KLx_Qbar` (orbit form), both via
  the shared library's `orbit_chain_rule`; hypothesis `Q_sig > 0` on the support of `p_sig` (no sign condition on `Q`).  The `⊤`
  side, `Q ≥ 0`: `KLx_Qbar_eq_top_iff`.  `Q_sig` sums to `Q(supp t)` (`sum_sigMass`), so it is a sub-probability when
  `Q` is.
* "On the balanced slice this is the quota leakage −ln Q(V) (Lemma 1(e))": `orbitsOf_balanced` (one orbit, `grp`
  constant, `Wg_const`), `balanced_KLx_Qbar` (the shared library's `lemma1e_balanced` applied to `Q̄`, `Q ≥ 0`, `Q(V) > 0`; also
  `Q̄(·|V) = p`), `balanced_KLx_Qbar_real` (any real `Q`, `Q(V) > 0`), `balanced_chain` (`KL = −ln Q(V) + KLcond`).
* "on tilts the between-group split error remains": `sigMass_Qbar` (relabelling keeps `Q_sig`, so the split term is
  untouched), `orbitKL_pos` (`> 0` once one orbit mass differs, `Q(supp t) ≤ 1`), `KLx_Qbar_Gr_eq_Phi` (two groups:
  `KL(p_λ‖Q̄_{Gr A}) = Φ(q(Q))`, TGRed's `Φ`, every real `Q`); instance `remark_tilt_split` (`n = 3`, `A = {0,1}`,
  `k = 1`, `λ = 2`, `Q` uniform on `V`: `0 < KL(p_λ‖Q̄) < ⊤`).
* "and averaging over a proper subgroup does not suffice": `KLx_Qbar_subset` (every nonempty `H ⊆ G`:
  `KL(p‖Q̄_G) ≤ KL(p‖Q̄_H)`, the gap being `H`'s leftover conditional terms); instances `remark_proper_subgroup`
  (`H = {1}`, TGRed's fixed labelled schedule `U = [{0},{1,2}]` at `n = 3`), `remark_one_group_subgroup` (balanced)
  and `remark_one_group_subgroup_tilt` (`λ = 2`) (`H = Sym({0,1})` at `n = 4`, `k = 2`; both via `fx4_gap`, which
  holds for every `Wg (indW A)`-invariant target with support `S_2`).  Deviation (reading): it does NOT hold for every proper subgroup — a subset
  with the same orbits on the support gives the same KL (`KLx_Qbar_eq_of_orbits`), e.g.
  `remark_subgroup_can_suffice` (the proper subgroup `cyc3 = {1, c, c²}` of `S_3`, `c` a 3-cycle, on
  `V = S_1 ⊆ {0,1}^3` gives the full-group KL for every `Q`), so the printed phrase is an existence statement.

Hypotheses, exactly: `IsGroupSet G` and `∀ g ∈ G, Invariant t g` (or the `Wg grp` versions); conditions on the law
argument only (`Q > 0` on `supp t`, positive orbit / signature masses, `Q ≥ 0`, `Q(V) > 0`, `Q(supp t) ≤ 1`, one orbit
mass differing).  No hypothesis assumes a KL, TC or success bound.  `Fintype ι` is used only for the signature-class
objects (`sigClass`, `sigSupp`, `sigMass`, `sigKL`); `Wg`, `sig` and the orbit characterisation need only
`DecidableEq ι`, so `grp = w : Fin n → ℝ` is allowed there.
-/
import A36W.TGRed

set_option autoImplicit false

namespace A36W.SigChain

open Finset AGF A36RW
open A36RW.AppJ (twoW twoW_pos)

variable {n : ℕ}

/-! ## §1 Groups and signatures -/

section Groups

variable {ι : Type*} [DecidableEq ι]

/-- **The full within-group permutation group** of a group labelling `grp : Fin n → ι`: the coordinate permutations
that keep every coordinate in its own group (`S_{n_1} × ⋯ × S_{n_m}`). -/
noncomputable def Wg (grp : Fin n → ι) : Finset (Equiv.Perm (Fin n)) :=
  univ.filter (fun σ => ∀ i, grp (σ i) = grp i)

theorem mem_Wg {grp : Fin n → ι} {σ : Equiv.Perm (Fin n)} : σ ∈ Wg grp ↔ ∀ i, grp (σ i) = grp i := by
  unfold Wg
  rw [Finset.mem_filter]
  exact ⟨fun h => h.2, fun h => ⟨Finset.mem_univ _, h⟩⟩

/-- **`Wg grp` is a group set** in the shared library's sense (`1 ∈ Wg`, closed under `*`). -/
theorem Wg_isGroupSet (grp : Fin n → ι) : Relabel.IsGroupSet (Wg grp) := by
  refine ⟨mem_Wg.2 fun i => rfl, fun g hg h hh => mem_Wg.2 fun i => ?_⟩
  rw [Equiv.Perm.mul_apply]
  exact (mem_Wg.1 hg (h i)).trans (mem_Wg.1 hh i)

theorem Wg_nonempty (grp : Fin n → ι) : (Wg grp).Nonempty := ⟨1, (Wg_isGroupSet grp).1⟩

theorem symm_mem_Wg {grp : Fin n → ι} {σ : Equiv.Perm (Fin n)} (hσ : σ ∈ Wg grp) : σ.symm ∈ Wg grp := by
  refine mem_Wg.2 fun i => ?_
  have h := mem_Wg.1 hσ (σ.symm i)
  rw [Equiv.apply_symm_apply] at h
  exact h.symm

/-- **The signature** `s(x)`: the number of ones of `x` in each group. -/
def sig (grp : Fin n → ι) (x : Fin n → Bool) : ι → ℕ :=
  fun a => #(univ.filter (fun i => grp i = a ∧ x i = true))

/-- The signature is `Wg`-invariant. -/
theorem sig_permWord {grp : Fin n → ι} {g : Equiv.Perm (Fin n)} (hg : g ∈ Wg grp) (x : Fin n → Bool) :
    sig grp (permWord g x) = sig grp x := by
  funext a
  unfold sig
  refine Finset.card_nbij' (fun i => g.symm i) (fun i => g i) ?_ ?_ ?_ ?_
  · intro i hi
    simp only [Finset.mem_coe, Finset.mem_filter, Finset.mem_univ, true_and] at hi ⊢
    exact ⟨(mem_Wg.1 (symm_mem_Wg hg) i).trans hi.1, hi.2⟩
  · intro i hi
    simp only [Finset.mem_coe, Finset.mem_filter, Finset.mem_univ, true_and] at hi ⊢
    refine ⟨(mem_Wg.1 hg i).trans hi.1, ?_⟩
    show x (g.symm (g i)) = true
    rw [Equiv.symm_apply_apply]
    exact hi.2
  · intro i _
    exact Equiv.apply_symm_apply g i
  · intro i _
    exact Equiv.symm_apply_apply g i

/-- Zeros plus ones of a group is the group's size. -/
theorem card_zeros_add_sig (grp : Fin n → ι) (x : Fin n → Bool) (a : ι) :
    #(univ.filter (fun i => grp i = a ∧ x i = false)) + sig grp x a = #(univ.filter (fun i => grp i = a)) := by
  unfold sig
  have hdisj : Disjoint (univ.filter (fun i => grp i = a ∧ x i = false))
      (univ.filter (fun i => grp i = a ∧ x i = true)) := by
    rw [Finset.disjoint_left]
    intro i hi hj
    rw [Finset.mem_filter] at hi hj
    rw [hi.2.2] at hj
    exact Bool.false_ne_true hj.2.2
  rw [← Finset.card_union_of_disjoint hdisj]
  congr 1
  ext i
  simp only [Finset.mem_union, Finset.mem_filter, Finset.mem_univ, true_and]
  cases hx : x i <;> simp

/-- **Equal signatures are related by `Wg`** (the general form of TGRed's `exists_Gr_of_aCnt`; the bijection is
assembled fibrewise over `(group, bit)` with `Equiv.ofFiberEquiv`). -/
theorem exists_Wg_of_sig (grp : Fin n → ι) {x y : Fin n → Bool} (h : sig grp y = sig grp x) :
    ∃ g ∈ Wg grp, permWord g x = y := by
  have hcard : ∀ c : ι × Bool,
      Fintype.card {i // (grp i, x i) = c} = Fintype.card {i // (grp i, y i) = c} := by
    rintro ⟨a, b⟩
    rw [Fintype.card_subtype, Fintype.card_subtype]
    have ex : ∀ z : Fin n → Bool, univ.filter (fun i => (grp i, z i) = (a, b)) =
        univ.filter (fun i => grp i = a ∧ z i = b) := by
      intro z
      ext i
      simp only [Finset.mem_filter, Finset.mem_univ, true_and, Prod.mk.injEq]
    rw [ex x, ex y]
    cases b with
    | true => exact (congrFun h a).symm
    | false =>
      have h1 := card_zeros_add_sig grp x a
      have h2 := card_zeros_add_sig grp y a
      have h3 := congrFun h a
      omega
  let e : Fin n ≃ Fin n := Equiv.ofFiberEquiv (fun c => Fintype.equivOfCardEq (hcard c))
  have he : ∀ i, (grp (e i), y (e i)) = (grp i, x i) := fun i =>
    Equiv.ofFiberEquiv_map (fun c => Fintype.equivOfCardEq (hcard c)) i
  refine ⟨e, mem_Wg.2 fun i => congrArg Prod.fst (he i), ?_⟩
  funext j
  show x (e.symm j) = y j
  have h4 : y (e (e.symm j)) = x (e.symm j) := congrArg Prod.snd (he (e.symm j))
  rw [Equiv.apply_symm_apply] at h4
  exact h4.symm

/-- **The orbits of `Wg grp` are the signature classes**: `y ∈ orbitW (Wg grp) x ↔ s(y) = s(x)`. -/
theorem mem_orbitW_Wg_iff (grp : Fin n → ι) (x y : Fin n → Bool) :
    y ∈ Relabel.orbitW (Wg grp) x ↔ sig grp y = sig grp x := by
  constructor
  · intro hy
    obtain ⟨g, hg, rfl⟩ := Relabel.mem_orbitW.1 hy
    exact sig_permWord hg x
  · intro h
    exact Relabel.mem_orbitW.2 (exists_Wg_of_sig grp h)

end Groups

/-! ### Two groups: `grp = indW A` (`i ↦ decide (i ∈ A)`), TGRed's `Gr A` -/

section TwoGroups

/-- **Two groups**: `Wg (indW A) = Gr A`, TGRed's `S_{n_A} × S_{n_B}`. -/
theorem Wg_indW (A : Finset (Fin n)) : Wg (TGRed.indW A) = TGRed.Gr A := by
  ext g
  rw [mem_Wg, TGRed.mem_Gr]
  refine forall_congr' fun i => ?_
  show decide (g i ∈ A) = decide (i ∈ A) ↔ (g i ∈ A ↔ i ∈ A)
  exact decide_eq_decide

theorem sig_indW_true (A : Finset (Fin n)) (x : Fin n → Bool) :
    sig (TGRed.indW A) x true = TGRed.aCnt A x := by
  unfold sig TGRed.aCnt A36W.wordOnes TGRed.indW
  congr 1
  ext i
  simp [and_comm]

theorem sig_indW_false (A : Finset (Fin n)) (x : Fin n → Bool) :
    sig (TGRed.indW A) x false = #(A36W.wordOnes x \ A) := by
  unfold sig A36W.wordOnes TGRed.indW
  congr 1
  ext i
  simp [and_comm]

/-- **Two-group orbits, all words**: `y ∈ orbitW (Gr A) x` iff `y` and `x` have the same number of ones in `A` and in
`Aᶜ` (on `S_k` the second condition follows from the first: TGRed's `orbitW_Gr_eq_cls`). -/
theorem mem_orbitW_Gr_iff (A : Finset (Fin n)) (x y : Fin n → Bool) :
    y ∈ Relabel.orbitW (TGRed.Gr A) x ↔
      TGRed.aCnt A y = TGRed.aCnt A x ∧ #(A36W.wordOnes y \ A) = #(A36W.wordOnes x \ A) := by
  rw [← Wg_indW, mem_orbitW_Wg_iff]
  constructor
  · intro h
    refine ⟨?_, ?_⟩
    · rw [← sig_indW_true A y, ← sig_indW_true A x, h]
    · rw [← sig_indW_false A y, ← sig_indW_false A x, h]
  · rintro ⟨h1, h2⟩
    funext b
    cases b with
    | true => rw [sig_indW_true, sig_indW_true, h1]
    | false => rw [sig_indW_false, sig_indW_false, h2]

/-- **TGRed's `exists_Gr_of_aCnt`, re-derived from the signature construction** (cross-check): two words of `S_k`
with the same `A`-count have equal signatures for `indW A`, hence are related by `Wg (indW A) = Gr A`. -/
theorem exists_Gr_of_aCnt_sig (A : Finset (Fin n)) {k : ℕ} {x y : Fin n → Bool} (hx : x ∈ Vset n k)
    (hy : y ∈ Vset n k) (he : TGRed.aCnt A y = TGRed.aCnt A x) : ∃ g ∈ TGRed.Gr A, permWord g x = y := by
  have h1 := TGRed.mem_Vset_iff.1 hx
  have h2 := TGRed.mem_Vset_iff.1 hy
  have h3 := TGRed.card_wordOnes_split A x
  have h4 := TGRed.card_wordOnes_split A y
  have hsig : sig (TGRed.indW A) y = sig (TGRed.indW A) x := by
    funext b
    cases b with
    | true => rw [sig_indW_true, sig_indW_true, he]
    | false =>
      rw [sig_indW_false, sig_indW_false]
      omega
  rw [← Wg_indW]
  exact exists_Wg_of_sig _ hsig

/-- **The weighted target is within-group exchangeable for its own weight labelling** (`grp = w`). -/
theorem weightedTarget_Wg_invariant {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) :
    ∀ g ∈ Wg w, Relabel.Invariant (A36W.weightedTarget n k w hw hk) g :=
  fun g hg x => A36W.ReservoirFacts.weightedTarget_perm_invariant w hw hk g (mem_Wg.1 hg) x

/-- **The two-group tilt** `p_λ = weightedTarget n k (twoW A λ)` is `Wg (indW A)`-invariant (TGRed's `invariant_Gr`). -/
theorem twoW_Wg_invariant (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) :
    ∀ g ∈ Wg (TGRed.indW A),
      Relabel.Invariant (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) g := by
  intro g hg
  rw [Wg_indW] at hg
  exact TGRed.invariant_Gr A hlam hk hg

/-- For `λ ≠ 1` the weight labelling `twoW A λ` has exactly the groups `A`, `Aᶜ`: `Wg (twoW A λ) = Gr A`. -/
theorem Wg_twoW (A : Finset (Fin n)) {lam : ℝ} (hlam : lam ≠ 1) : Wg (twoW A lam) = TGRed.Gr A := by
  ext g
  rw [mem_Wg, TGRed.mem_Gr]
  refine forall_congr' fun i => ?_
  unfold twoW
  by_cases hgi : g i ∈ A <;> by_cases hi : i ∈ A <;> simp [hgi, hi, hlam, Ne.symm hlam]

end TwoGroups

/-! ## §2 The relabelled output law `Q̄` -/

/-- **The relabelled output law** `Q̄ = Law(πY)`, `π ∼ Unif(G)` drawn independently of `Y ∼ Q`:
`Q̄(x) = |G|⁻¹ Σ_{g ∈ G} Q(g⁻¹x)`, with `g⁻¹x = permWord g.symm x` (TGRed's `relPol_outBy` orientation). -/
noncomputable def Qbar (G : Finset (Equiv.Perm (Fin n))) (Q : (Fin n → Bool) → ℝ) (x : Fin n → Bool) : ℝ :=
  (#G : ℝ)⁻¹ * ∑ g ∈ G, Q (permWord g.symm x)

/-- `Q̄` in the brief's notation `Q(permWord g⁻¹ x)` (`g⁻¹ = g.symm` for permutations, definitionally). -/
theorem Qbar_eq_inv (G : Finset (Equiv.Perm (Fin n))) (Q : (Fin n → Bool) → ℝ) (x : Fin n → Bool) :
    Qbar G Q x = (#G : ℝ)⁻¹ * ∑ g ∈ G, Q (permWord g⁻¹ x) := rfl

/-- **`Q̄` is the law of `πY`**: `Q̄(x) = Σ_{g ∈ G} Σ_y |G|⁻¹ Q(y) 1{g·y = x}`, the mass of the event `{πY = x}` under
the product law `Unif(G) ⊗ Q` of `(π, Y)`. -/
theorem Qbar_eq_law (G : Finset (Equiv.Perm (Fin n))) (Q : (Fin n → Bool) → ℝ) (x : Fin n → Bool) :
    Qbar G Q x = ∑ g ∈ G, ∑ y, (#G : ℝ)⁻¹ * Q y * (if permWord g y = x then 1 else 0) := by
  unfold Qbar
  rw [Finset.mul_sum]
  refine Finset.sum_congr rfl fun g _ => ?_
  rw [Finset.sum_eq_single (permWord g.symm x)]
  · rw [if_pos (Relabel.permWord_permWord_symm g x), mul_one]
  · intro y _ hy
    rw [if_neg, mul_zero]
    intro h
    apply hy
    rw [← h, Relabel.permWord_symm_permWord]
  · intro h
    exact absurd (Finset.mem_univ _) h

/-- **TGRed's relabelled policy outputs `Q̄`**: `(relPol σ G).outBy o f = Q̄_G(σ.outBy o f)` at every round budget
(exact oracle of a `G`-invariant target). -/
theorem relPol_outBy_eq_Qbar {t : Target n} {o : Oracle n} (hex : Exact t o) {G : Finset (Equiv.Perm (Fin n))}
    (hG : G.Nonempty) (ht : ∀ g ∈ G, Relabel.Invariant t g) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) (f : ℕ) :
    (TGRed.relPol σ G hG).outBy o f = Qbar G (σ.outBy o f) :=
  funext fun x => TGRed.relPol_outBy hex hG ht σ f x

/-- **The shared library's relabelled mixture outputs `Q̄`**: `Q_{relabelMix G μ} = Q̄_G(Q_μ)`. -/
theorem mixLawE_relabelMix_eq_Qbar {t : Target n} {o : Oracle n} (hex : Exact t o)
    {G : Finset (Equiv.Perm (Fin n))} (hG : G.Nonempty) (ht : ∀ g ∈ G, Relabel.Invariant t g) (μ : SchedMix n) :
    mixLawE o (Relabel.relabelMix G hG μ) = Qbar G (mixLawE o μ) :=
  funext fun x => Relabel.mixLawE_relabelMix hG μ hex ht x

/-- **`Q̄` is `G`-invariant** (`G` a group set). -/
theorem Qbar_permWord {G : Finset (Equiv.Perm (Fin n))} (hG : Relabel.IsGroupSet G) (Q : (Fin n → Bool) → ℝ)
    {g : Equiv.Perm (Fin n)} (hg : g ∈ G) (x : Fin n → Bool) : Qbar G Q (permWord g x) = Qbar G Q x := by
  unfold Qbar
  congr 1
  rw [← hG.sum_mul_left hg (fun h => Q (permWord h.symm (permWord g x)))]
  refine Finset.sum_congr rfl (fun h _ => ?_)
  show Q (permWord (g * h).symm (permWord g x)) = Q (permWord h.symm x)
  congr 1
  funext i
  simp [permWord]

theorem Qbar_nonneg (G : Finset (Equiv.Perm (Fin n))) {Q : (Fin n → Bool) → ℝ} (hQ : ∀ x, 0 ≤ Q x)
    (x : Fin n → Bool) : 0 ≤ Qbar G Q x :=
  mul_nonneg (inv_nonneg.2 (Nat.cast_nonneg _)) (Finset.sum_nonneg fun _ _ => hQ _)

/-- Mass on a set that `G` and the inverses of `G` map into itself is unchanged by `Q ↦ Q̄`. -/
theorem massOn_Qbar_of_stable {G : Finset (Equiv.Perm (Fin n))} (hG : G.Nonempty) (Q : (Fin n → Bool) → ℝ)
    {O : Finset (Fin n → Bool)} (hO : ∀ g ∈ G, ∀ x ∈ O, permWord g x ∈ O)
    (hO' : ∀ g ∈ G, ∀ x ∈ O, permWord g.symm x ∈ O) :
    Relabel.massOn (Qbar G Q) O = Relabel.massOn Q O := by
  have hc : (#G : ℝ) ≠ 0 := Nat.cast_ne_zero.2 (Finset.card_pos.2 hG).ne'
  unfold Relabel.massOn Qbar
  rw [← Finset.mul_sum, Finset.sum_comm]
  have hin : ∀ g ∈ G, ∑ x ∈ O, Q (permWord g.symm x) = ∑ x ∈ O, Q x := by
    intro g hg
    refine Finset.sum_nbij' (fun x => permWord g.symm x) (fun y => permWord g y) ?_ ?_ ?_ ?_ ?_
    · intro x hx; exact hO' g hg x hx
    · intro y hy; exact hO g hg y hy
    · intro x _; exact Relabel.permWord_permWord_symm g x
    · intro y _; exact Relabel.permWord_symm_permWord g y
    · intro x _; rfl
  rw [Finset.sum_congr rfl hin, Finset.sum_const, nsmul_eq_mul, ← mul_assoc, inv_mul_cancel₀ hc, one_mul]

theorem permWord_mem_orbitW {G : Finset (Equiv.Perm (Fin n))} (hG : Relabel.IsGroupSet G)
    {g : Equiv.Perm (Fin n)} (hg : g ∈ G) {c x : Fin n → Bool} (hx : x ∈ Relabel.orbitW G c) :
    permWord g x ∈ Relabel.orbitW G c := by
  obtain ⟨h, hh, rfl⟩ := Relabel.mem_orbitW.1 hx
  exact Relabel.mem_orbitW.2 ⟨g * h, hG.2 g hg h hh, rfl⟩

/-- **`Q̄(O) = Q(O)` for every `G`-orbit `O`.** -/
theorem massOn_Qbar_orbitW {G : Finset (Equiv.Perm (Fin n))} (hG : Relabel.IsGroupSet G)
    (Q : (Fin n → Bool) → ℝ) (c : Fin n → Bool) :
    Relabel.massOn (Qbar G Q) (Relabel.orbitW G c) = Relabel.massOn Q (Relabel.orbitW G c) :=
  massOn_Qbar_of_stable ⟨1, hG.1⟩ Q (fun _ hg _ hx => permWord_mem_orbitW hG hg hx)
    (fun _ hg _ hx => permWord_mem_orbitW hG (hG.inv_mem hg) hx)

theorem massOn_Qbar_orbit {t : Target n} {G : Finset (Equiv.Perm (Fin n))} (hG : Relabel.IsGroupSet G)
    (Q : (Fin n → Bool) → ℝ) {O : Finset (Fin n → Bool)} (hO : O ∈ Relabel.orbitsOf t G) :
    Relabel.massOn (Qbar G Q) O = Relabel.massOn Q O := by
  obtain ⟨c, -, rfl⟩ := Finset.mem_image.1 hO
  exact massOn_Qbar_orbitW hG Q c

/-- Total mass is unchanged. -/
theorem sum_Qbar {G : Finset (Equiv.Perm (Fin n))} (hG : G.Nonempty) (Q : (Fin n → Bool) → ℝ) :
    ∑ x, Qbar G Q x = ∑ x, Q x :=
  massOn_Qbar_of_stable hG Q (O := univ) (fun _ _ _ _ => Finset.mem_univ _) (fun _ _ _ _ => Finset.mem_univ _)

/-- **If `Q` is a probability law, so is `Q̄`.** -/
theorem Qbar_isProb {G : Finset (Equiv.Perm (Fin n))} (hG : G.Nonempty) {Q : (Fin n → Bool) → ℝ}
    (hQ0 : ∀ x, 0 ≤ Q x) (hQ1 : ∑ x, Q x = 1) : (∀ x, 0 ≤ Qbar G Q x) ∧ ∑ x, Qbar G Q x = 1 :=
  ⟨Qbar_nonneg G hQ0, (sum_Qbar hG Q).trans hQ1⟩

/-- `Q > 0` on the support of a target fixed by every `g ∈ G` gives `Q̄ > 0` there. -/
theorem Qbar_pos {t : Target n} {G : Finset (Equiv.Perm (Fin n))} (hG : G.Nonempty)
    (ht : ∀ g ∈ G, Relabel.Invariant t g) {Q : (Fin n → Bool) → ℝ} (hQ : ∀ x ∈ supp t, 0 < Q x) :
    ∀ x ∈ supp t, 0 < Qbar G Q x := by
  intro x hx
  have hc : (0 : ℝ) < #G := Nat.cast_pos.2 (Finset.card_pos.2 hG)
  refine mul_pos (inv_pos.2 hc) (Finset.sum_pos (fun g hg => hQ _ ?_) hG)
  have hxp : 0 < t.p x := (Finset.mem_filter.1 hx).2
  refine Finset.mem_filter.2 ⟨Finset.mem_univ _, ?_⟩
  have h1 := ht g hg (permWord g.symm x)
  rw [Relabel.permWord_permWord_symm] at h1
  rw [← h1]
  exact hxp

/-- A positive orbit mass makes `Q̄` positive on the whole orbit (no sign condition on `Q`). -/
theorem Qbar_pos_of_massOn {G : Finset (Equiv.Perm (Fin n))} (hG : Relabel.IsGroupSet G)
    {Q : (Fin n → Bool) → ℝ} {c : Fin n → Bool} (hc : 0 < Relabel.massOn Q (Relabel.orbitW G c))
    {x : Fin n → Bool} (hx : x ∈ Relabel.orbitW G c) : 0 < Qbar G Q x := by
  have hinv : ∀ g ∈ G, ∀ y, Qbar G Q (permWord g y) = Qbar G Q y := fun g hg y => Qbar_permWord hG Q hg y
  have h1 := Relabel.massOn_orbitW_const hinv c
  rw [massOn_Qbar_orbitW hG Q c] at h1
  rw [h1] at hc
  have hQc : 0 < Qbar G Q c :=
    (pos_iff_pos_of_mul_pos hc).1 (Nat.cast_pos.2 (Relabel.orbitW_card_pos hG c))
  rw [Relabel.apply_eq_of_mem_orbitW hinv hx]
  exact hQc

/-- `Q̄_{{1}} = Q`. -/
theorem Qbar_one (Q : (Fin n → Bool) → ℝ) : Qbar ({1} : Finset (Equiv.Perm (Fin n))) Q = Q := by
  funext x
  unfold Qbar
  rw [Finset.card_singleton, Finset.sum_singleton, Nat.cast_one, inv_one, one_mul]
  rfl

/-! ## §3 The chain rule -/

/-- **The conditional KL on `O`**: `KL(p(·|O) ‖ Q(·|O)) = Σ_{x∈O} (p(x)/p(O)) ln((p(x)/p(O))/(Q(x)/Q(O)))`. -/
noncomputable def KLcond (t : Target n) (Q : (Fin n → Bool) → ℝ) (O : Finset (Fin n → Bool)) : ℝ :=
  ∑ x ∈ O, (t.p x / Relabel.massOn t.p O) *
    Real.log ((t.p x / Relabel.massOn t.p O) / (Q x / Relabel.massOn Q O))

/-- **The orbit term** `Σ_O p(O) ln(p(O)/Q(O))`: the KL between the laws of the `G`-orbit of the output (for
`G = Wg grp`, the signature laws: `orbitKL_Wg`). -/
noncomputable def orbitKL (t : Target n) (G : Finset (Equiv.Perm (Fin n))) (Q : (Fin n → Bool) → ℝ) : ℝ :=
  ∑ O ∈ Relabel.orbitsOf t G, Relabel.massOn t.p O * Real.log (Relabel.massOn t.p O / Relabel.massOn Q O)

/-- `a ln(a/b) ≥ a − b` for `a, b > 0`. -/
theorem mul_log_div_ge {a b : ℝ} (ha : 0 < a) (hb : 0 < b) : a - b ≤ a * Real.log (a / b) := by
  have h1 : Real.log (b / a) ≤ b / a - 1 := Real.log_le_sub_one_of_pos (div_pos hb ha)
  have h2 : Real.log (a / b) = -Real.log (b / a) := by rw [← Real.log_inv, inv_div]
  have h3 : a * (b / a) = b := mul_div_cancel₀ b ha.ne'
  rw [h2]
  nlinarith [mul_le_mul_of_nonneg_left h1 ha.le, h3]

/-- `a ln(a/b) > a − b` for `a, b > 0`, `a ≠ b`. -/
theorem mul_log_div_gt {a b : ℝ} (ha : 0 < a) (hb : 0 < b) (hab : a ≠ b) : a - b < a * Real.log (a / b) := by
  have hne : b / a ≠ 1 := fun h => hab ((div_eq_one_iff_eq ha.ne').1 h).symm
  have h1 : Real.log (b / a) < b / a - 1 := Real.log_lt_sub_one_of_pos (div_pos hb ha) hne
  have h2 : Real.log (a / b) = -Real.log (b / a) := by rw [← Real.log_inv, inv_div]
  have h3 : a * (b / a) = b := mul_div_cancel₀ b ha.ne'
  rw [h2]
  nlinarith [mul_lt_mul_of_pos_left h1 ha, h3]

/-- **Gibbs** on a finite set: `Σ a ln(a/b) ≥ Σ a − Σ b` for `a, b > 0`. -/
theorem gibbs_le {α : Type*} (O : Finset α) {a b : α → ℝ} (ha : ∀ x ∈ O, 0 < a x) (hb : ∀ x ∈ O, 0 < b x) :
    ∑ x ∈ O, a x - ∑ x ∈ O, b x ≤ ∑ x ∈ O, a x * Real.log (a x / b x) := by
  rw [← Finset.sum_sub_distrib]
  exact Finset.sum_le_sum fun x hx => mul_log_div_ge (ha x hx) (hb x hx)

/-- **Gibbs, strict**: strict as soon as `a ≠ b` at one point. -/
theorem gibbs_lt {α : Type*} (O : Finset α) {a b : α → ℝ} (ha : ∀ x ∈ O, 0 < a x) (hb : ∀ x ∈ O, 0 < b x)
    {x0 : α} (hx0 : x0 ∈ O) (hne : a x0 ≠ b x0) :
    ∑ x ∈ O, a x - ∑ x ∈ O, b x < ∑ x ∈ O, a x * Real.log (a x / b x) := by
  rw [← Finset.sum_sub_distrib]
  exact Finset.sum_lt_sum (fun x hx => mul_log_div_ge (ha x hx) (hb x hx))
    ⟨x0, hx0, mul_log_div_gt (ha x0 hx0) (hb x0 hx0) hne⟩

/-- One orbit's share of the KL sum splits into its orbit term and its conditional term. -/
theorem sum_mul_log_split {O : Finset (Fin n → Bool)} (hO : O.Nonempty) {p Q : (Fin n → Bool) → ℝ}
    (hp : ∀ x ∈ O, 0 < p x) (hQ : ∀ x ∈ O, 0 < Q x) :
    ∑ x ∈ O, p x * Real.log (p x / Q x) =
      Relabel.massOn p O * Real.log (Relabel.massOn p O / Relabel.massOn Q O) +
        Relabel.massOn p O * ∑ x ∈ O, (p x / Relabel.massOn p O) *
          Real.log ((p x / Relabel.massOn p O) / (Q x / Relabel.massOn Q O)) := by
  have hP : 0 < Relabel.massOn p O := Finset.sum_pos hp hO
  have hR : 0 < Relabel.massOn Q O := Finset.sum_pos hQ hO
  have hterm : ∀ x ∈ O, Relabel.massOn p O * ((p x / Relabel.massOn p O) *
      Real.log ((p x / Relabel.massOn p O) / (Q x / Relabel.massOn Q O))) =
      p x * Real.log (p x / Q x) - p x * Real.log (Relabel.massOn p O / Relabel.massOn Q O) := by
    intro x hx
    have e1 : Relabel.massOn p O * (p x / Relabel.massOn p O) = p x := mul_div_cancel₀ (p x) hP.ne'
    rw [div_div_div_comm, Real.log_div (div_pos (hp x hx) (hQ x hx)).ne' (div_pos hP hR).ne', ← mul_assoc, e1,
      mul_sub]
  rw [Finset.mul_sum, Finset.sum_congr rfl hterm, Finset.sum_sub_distrib, ← Finset.sum_mul]
  have hs : ∑ x ∈ O, p x = Relabel.massOn p O := rfl
  rw [hs]
  ring

/-- **Each conditional term is `≥ 0`.** -/
theorem KLcond_nonneg {t : Target n} {Q : (Fin n → Bool) → ℝ} {O : Finset (Fin n → Bool)} (hO : O.Nonempty)
    (hp : ∀ x ∈ O, 0 < t.p x) (hQ : ∀ x ∈ O, 0 < Q x) : 0 ≤ KLcond t Q O := by
  have hP : 0 < Relabel.massOn t.p O := Finset.sum_pos hp hO
  have hR : 0 < Relabel.massOn Q O := Finset.sum_pos hQ hO
  have h : ∑ x ∈ O, t.p x / Relabel.massOn t.p O - ∑ x ∈ O, Q x / Relabel.massOn Q O ≤
      ∑ x ∈ O, (t.p x / Relabel.massOn t.p O) *
        Real.log ((t.p x / Relabel.massOn t.p O) / (Q x / Relabel.massOn Q O)) :=
    gibbs_le O (fun x hx => div_pos (hp x hx) hP) (fun x hx => div_pos (hQ x hx) hR)
  have h1 : ∑ x ∈ O, t.p x / Relabel.massOn t.p O = 1 := by
    rw [← Finset.sum_div]
    exact div_self hP.ne'
  have h2 : ∑ x ∈ O, Q x / Relabel.massOn Q O = 1 := by
    rw [← Finset.sum_div]
    exact div_self hR.ne'
  unfold KLcond
  linarith

/-- **A conditional term is `> 0`** as soon as the two conditional laws differ at one point of `O`. -/
theorem KLcond_pos {t : Target n} {Q : (Fin n → Bool) → ℝ} {O : Finset (Fin n → Bool)} (hO : O.Nonempty)
    (hp : ∀ x ∈ O, 0 < t.p x) (hQ : ∀ x ∈ O, 0 < Q x) {x0 : Fin n → Bool} (hx0 : x0 ∈ O)
    (hne : t.p x0 / Relabel.massOn t.p O ≠ Q x0 / Relabel.massOn Q O) : 0 < KLcond t Q O := by
  have hP : 0 < Relabel.massOn t.p O := Finset.sum_pos hp hO
  have hR : 0 < Relabel.massOn Q O := Finset.sum_pos hQ hO
  have h : ∑ x ∈ O, t.p x / Relabel.massOn t.p O - ∑ x ∈ O, Q x / Relabel.massOn Q O <
      ∑ x ∈ O, (t.p x / Relabel.massOn t.p O) *
        Real.log ((t.p x / Relabel.massOn t.p O) / (Q x / Relabel.massOn Q O)) :=
    gibbs_lt O (fun x hx => div_pos (hp x hx) hP) (fun x hx => div_pos (hQ x hx) hR) hx0 hne
  have h1 : ∑ x ∈ O, t.p x / Relabel.massOn t.p O = 1 := by
    rw [← Finset.sum_div]
    exact div_self hP.ne'
  have h2 : ∑ x ∈ O, Q x / Relabel.massOn Q O = 1 := by
    rw [← Finset.sum_div]
    exact div_self hR.ne'
  unfold KLcond
  linarith

section Orbits

variable {t : Target n} {G : Finset (Equiv.Perm (Fin n))}

theorem orbit_subset_supp (ht : ∀ g ∈ G, Relabel.Invariant t g) {O : Finset (Fin n → Bool)}
    (hO : O ∈ Relabel.orbitsOf t G) : O ⊆ supp t := by
  obtain ⟨c, hc, rfl⟩ := Finset.mem_image.1 hO
  exact Relabel.orbitW_subset_supp ht hc

theorem orbit_nonempty (hG : Relabel.IsGroupSet G) {O : Finset (Fin n → Bool)} (hO : O ∈ Relabel.orbitsOf t G) :
    O.Nonempty := by
  obtain ⟨c, -, rfl⟩ := Finset.mem_image.1 hO
  exact ⟨c, Relabel.self_mem_orbitW hG c⟩

theorem massOn_p_pos (hG : Relabel.IsGroupSet G) (ht : ∀ g ∈ G, Relabel.Invariant t g)
    {O : Finset (Fin n → Bool)} (hO : O ∈ Relabel.orbitsOf t G) : 0 < Relabel.massOn t.p O :=
  Finset.sum_pos (fun _ hx => (Finset.mem_filter.1 (orbit_subset_supp ht hO hx)).2) (orbit_nonempty hG hO)

theorem massOn_pos_of_pos (hG : Relabel.IsGroupSet G) (ht : ∀ g ∈ G, Relabel.Invariant t g)
    {Q : (Fin n → Bool) → ℝ} (hQ : ∀ x ∈ supp t, 0 < Q x) {O : Finset (Fin n → Bool)}
    (hO : O ∈ Relabel.orbitsOf t G) : 0 < Relabel.massOn Q O :=
  Finset.sum_pos (fun x hx => hQ x (orbit_subset_supp ht hO hx)) (orbit_nonempty hG hO)

theorem sum_massOn_p (hG : Relabel.IsGroupSet G) (ht : ∀ g ∈ G, Relabel.Invariant t g) :
    ∑ O ∈ Relabel.orbitsOf t G, Relabel.massOn t.p O = 1 := by
  rw [← sum_supp_p t, Relabel.sum_supp_eq_sum_orbitsOf hG ht t.p]
  rfl

theorem sum_massOn_Q (hG : Relabel.IsGroupSet G) (ht : ∀ g ∈ G, Relabel.Invariant t g)
    (Q : (Fin n → Bool) → ℝ) : ∑ O ∈ Relabel.orbitsOf t G, Relabel.massOn Q O = Relabel.massOn Q (supp t) := by
  rw [show Relabel.massOn Q (supp t) = ∑ x ∈ supp t, Q x from rfl, Relabel.sum_supp_eq_sum_orbitsOf hG ht Q]
  rfl

/-- **The signature identity** (item 4, the second display, orbit form): if every orbit of the support has positive
`Q`-mass, `KL(p‖Q̄) = Σ_O p(O) ln(p(O)/Q(O))`.  No sign condition on `Q`.  Route: the shared library's `orbit_chain_rule` applied to
the `G`-invariant `Q̄` (whose orbit masses are `Q`'s), then `−ln Q̄(V) + Σ_O p(O) ln Q̄(V) = 0` since `Σ_O p(O) = 1`. -/
theorem KLx_Qbar (hG : Relabel.IsGroupSet G) (ht : ∀ g ∈ G, Relabel.Invariant t g) {Q : (Fin n → Bool) → ℝ}
    (hpos : ∀ O ∈ Relabel.orbitsOf t G, 0 < Relabel.massOn Q O) :
    KLx t (Qbar G Q) = ((orbitKL t G Q : ℝ) : WithTop ℝ) := by
  have hinv : ∀ g ∈ G, ∀ x, Qbar G Q (permWord g x) = Qbar G Q x := fun g hg x => Qbar_permWord hG Q hg x
  have hmass : ∀ O ∈ Relabel.orbitsOf t G, Relabel.massOn (Qbar G Q) O = Relabel.massOn Q O :=
    fun O hO => massOn_Qbar_orbit hG Q hO
  have hposb : ∀ O ∈ Relabel.orbitsOf t G, 0 < Relabel.massOn (Qbar G Q) O := by
    intro O hO
    rw [hmass O hO]
    exact hpos O hO
  have hs : 0 < Relabel.massOn (Qbar G Q) (supp t) := by
    rw [← sum_massOn_Q hG ht]
    exact Finset.sum_pos hposb ((Relabel.supp_nonempty t).image _)
  rw [Relabel.orbit_chain_rule hG ht hinv hposb]
  congr 1
  have hterm : ∀ O ∈ Relabel.orbitsOf t G,
      Relabel.massOn t.p O * Real.log (Relabel.massOn t.p O /
        (Relabel.massOn (Qbar G Q) O / Relabel.massOn (Qbar G Q) (supp t))) =
      Relabel.massOn t.p O * Real.log (Relabel.massOn t.p O / Relabel.massOn Q O) +
        Relabel.massOn t.p O * Real.log (Relabel.massOn (Qbar G Q) (supp t)) := by
    intro O hO
    rw [hmass O hO, div_div_eq_mul_div, mul_div_right_comm,
      Real.log_mul (div_pos (massOn_p_pos hG ht hO) (hpos O hO)).ne' hs.ne', mul_add]
  rw [Finset.sum_congr rfl hterm, Finset.sum_add_distrib, ← Finset.sum_mul, sum_massOn_p hG ht, one_mul, orbitKL]
  ring

/-- **The `⊤` side of the second display**: for `Q ≥ 0`, `KL(p‖Q̄) = ⊤` iff some orbit of the support has `Q`-mass
`0` (the shared library's `KLx_eq_top_iff_orbit` applied to `Q̄`). -/
theorem KLx_Qbar_eq_top_iff (hG : Relabel.IsGroupSet G) {Q : (Fin n → Bool) → ℝ} (hQ0 : ∀ x, 0 ≤ Q x) :
    KLx t (Qbar G Q) = ⊤ ↔ ∃ O ∈ Relabel.orbitsOf t G, Relabel.massOn Q O = 0 := by
  rw [Relabel.KLx_eq_top_iff_orbit hG (Qbar_nonneg G hQ0) (fun g hg x => Qbar_permWord hG Q hg x)]
  constructor
  · rintro ⟨O, hO, h⟩
    exact ⟨O, hO, by rw [← massOn_Qbar_orbit hG Q hO]; exact h⟩
  · rintro ⟨O, hO, h⟩
    exact ⟨O, hO, by rw [massOn_Qbar_orbit hG Q hO]; exact h⟩

/-- **The relabelled-output chain rule** (item 3, the first display): for every target `t`, every group set `G`
fixing `t`, and every real `Q` positive on `supp t`,
`KL(p‖Q) = KL(p‖Q̄) + Σ_O p(O) · KL(p(·|O) ‖ Q(·|O))`, with `KL(p‖Q̄) = Σ_O p(O) ln(p(O)/Q(O))` (finite) and every
conditional term `≥ 0`. -/
theorem relabel_chain_rule (hG : Relabel.IsGroupSet G) (ht : ∀ g ∈ G, Relabel.Invariant t g)
    {Q : (Fin n → Bool) → ℝ} (hQ : ∀ x ∈ supp t, 0 < Q x) :
    KLx t Q = KLx t (Qbar G Q) +
      ((∑ O ∈ Relabel.orbitsOf t G, Relabel.massOn t.p O * KLcond t Q O : ℝ) : WithTop ℝ) ∧
    KLx t (Qbar G Q) = ((orbitKL t G Q : ℝ) : WithTop ℝ) ∧
    ∀ O ∈ Relabel.orbitsOf t G, 0 ≤ KLcond t Q O := by
  have hpp : ∀ x ∈ supp t, 0 < t.p x := fun x hx => (Finset.mem_filter.1 hx).2
  have hbar := KLx_Qbar hG ht (fun O hO => massOn_pos_of_pos hG ht hQ hO)
  have hcond : ∀ O ∈ Relabel.orbitsOf t G, 0 ≤ KLcond t Q O := fun O hO =>
    KLcond_nonneg (orbit_nonempty hG hO) (fun x hx => hpp x (orbit_subset_supp ht hO hx))
      (fun x hx => hQ x (orbit_subset_supp ht hO hx))
  refine ⟨?_, hbar, hcond⟩
  have hall : ∀ x, 0 < t.p x → 0 < Q x := fun x hx => hQ x (Finset.mem_filter.2 ⟨Finset.mem_univ _, hx⟩)
  have hsplit : ∑ x ∈ supp t, t.p x * Real.log (t.p x / Q x) =
      orbitKL t G Q + ∑ O ∈ Relabel.orbitsOf t G, Relabel.massOn t.p O * KLcond t Q O := by
    rw [Relabel.sum_supp_eq_sum_orbitsOf hG ht, orbitKL, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun O hO => ?_
    exact sum_mul_log_split (orbit_nonempty hG hO) (fun x hx => hpp x (orbit_subset_supp ht hO hx))
      (fun x hx => hQ x (orbit_subset_supp ht hO hx))
  rw [hbar, ← WithTop.coe_add, ← hsplit]
  unfold KLx
  rw [if_pos hall]
  rfl

/-- The orbit term of the chain rule in `WithTop ℝ`: `p(O) · KL(p(·|O) ‖ Q(·|O))` when `Q > 0` on `O`, and `⊤`
otherwise (`Q(·|O)` then fails to dominate `p(·|O)`, or `Q(O) = 0`). -/
noncomputable def condTermX (t : Target n) (Q : (Fin n → Bool) → ℝ) (O : Finset (Fin n → Bool)) : WithTop ℝ :=
  if ∀ x ∈ O, 0 < Q x then ((Relabel.massOn t.p O * KLcond t Q O : ℝ) : WithTop ℝ) else ⊤

/-- **The chain rule in `WithTop ℝ`, every real `Q`**: `KL(p‖Q) = KL(p‖Q̄) + Σ_O condTermX O`, the conditional terms
read as `⊤` where `Q` is not positive on the orbit. -/
theorem relabel_chain_rule_ext (hG : Relabel.IsGroupSet G) (ht : ∀ g ∈ G, Relabel.Invariant t g)
    (Q : (Fin n → Bool) → ℝ) :
    KLx t Q = KLx t (Qbar G Q) + ∑ O ∈ Relabel.orbitsOf t G, condTermX t Q O := by
  by_cases hQ : ∀ x ∈ supp t, 0 < Q x
  · have hc : ∀ O ∈ Relabel.orbitsOf t G,
        condTermX t Q O = ((Relabel.massOn t.p O * KLcond t Q O : ℝ) : WithTop ℝ) := by
      intro O hO
      unfold condTermX
      rw [if_pos (fun x hx => hQ x (orbit_subset_supp ht hO hx))]
    rw [Finset.sum_congr rfl hc, ← WithTop.coe_sum]
    exact (relabel_chain_rule hG ht hQ).1
  · push Not at hQ
    obtain ⟨x, hx, hQx⟩ := hQ
    have htop : KLx t Q = ⊤ := by
      unfold KLx
      rw [if_neg]
      intro hall
      exact absurd (hall x (Finset.mem_filter.1 hx).2) (not_lt.2 hQx)
    have hO : Relabel.orbitW G x ∈ Relabel.orbitsOf t G := Finset.mem_image_of_mem _ hx
    have hterm : condTermX t Q (Relabel.orbitW G x) = ⊤ := by
      unfold condTermX
      rw [if_neg]
      intro hall
      exact absurd (hall x (Relabel.self_mem_orbitW hG x)) (not_lt.2 hQx)
    have hsum : ∑ O ∈ Relabel.orbitsOf t G, condTermX t Q O = ⊤ := WithTop.sum_eq_top.2 ⟨_, hO, hterm⟩
    rw [htop, hsum, WithTop.add_top]

/-- **The `⊤` case** (item 3): if `Q` vanishes somewhere on `supp t` but every orbit has positive `Q`-mass, then
`KL(p‖Q) = ⊤` while `KL(p‖Q̄)` is finite (the orbit term), and some conditional term is `⊤`. -/
theorem relabel_top_case (hG : Relabel.IsGroupSet G) (ht : ∀ g ∈ G, Relabel.Invariant t g)
    {Q : (Fin n → Bool) → ℝ} (hz : ∃ x ∈ supp t, Q x = 0)
    (hpos : ∀ O ∈ Relabel.orbitsOf t G, 0 < Relabel.massOn Q O) :
    KLx t Q = ⊤ ∧ KLx t (Qbar G Q) = ((orbitKL t G Q : ℝ) : WithTop ℝ) ∧ KLx t (Qbar G Q) ≠ ⊤ ∧
      ∃ O ∈ Relabel.orbitsOf t G, condTermX t Q O = ⊤ := by
  obtain ⟨x, hx, hQx⟩ := hz
  have hbar := KLx_Qbar hG ht hpos
  refine ⟨?_, hbar, by rw [hbar]; exact WithTop.coe_ne_top, Relabel.orbitW G x, Finset.mem_image_of_mem _ hx, ?_⟩
  · unfold KLx
    rw [if_neg]
    intro hall
    have := hall x (Finset.mem_filter.1 hx).2
    rw [hQx] at this
    exact lt_irrefl 0 this
  · unfold condTermX
    rw [if_neg]
    intro hall
    have := hall x (Relabel.self_mem_orbitW hG x)
    rw [hQx] at this
    exact lt_irrefl 0 this

/-- **The orbit term is `≥ 0`** for a sub-probability on the support (`Q(supp t) ≤ 1`); `orbitKL_pos`: `> 0` once one
orbit mass differs (item 7(a)'s mechanism: the between-orbit split error). -/
theorem orbitKL_nonneg (hG : Relabel.IsGroupSet G) (ht : ∀ g ∈ G, Relabel.Invariant t g)
    {Q : (Fin n → Bool) → ℝ} (hpos : ∀ O ∈ Relabel.orbitsOf t G, 0 < Relabel.massOn Q O)
    (hle : Relabel.massOn Q (supp t) ≤ 1) : 0 ≤ orbitKL t G Q := by
  have h : ∑ O ∈ Relabel.orbitsOf t G, Relabel.massOn t.p O - ∑ O ∈ Relabel.orbitsOf t G, Relabel.massOn Q O ≤
      ∑ O ∈ Relabel.orbitsOf t G, Relabel.massOn t.p O * Real.log (Relabel.massOn t.p O / Relabel.massOn Q O) :=
    gibbs_le _ (fun O hO => massOn_p_pos hG ht hO) hpos
  rw [sum_massOn_p hG ht, sum_massOn_Q hG ht] at h
  unfold orbitKL
  linarith

theorem orbitKL_pos (hG : Relabel.IsGroupSet G) (ht : ∀ g ∈ G, Relabel.Invariant t g)
    {Q : (Fin n → Bool) → ℝ} (hpos : ∀ O ∈ Relabel.orbitsOf t G, 0 < Relabel.massOn Q O)
    (hle : Relabel.massOn Q (supp t) ≤ 1) {O0 : Finset (Fin n → Bool)} (hO0 : O0 ∈ Relabel.orbitsOf t G)
    (hne : Relabel.massOn t.p O0 ≠ Relabel.massOn Q O0) : 0 < orbitKL t G Q := by
  have h : ∑ O ∈ Relabel.orbitsOf t G, Relabel.massOn t.p O - ∑ O ∈ Relabel.orbitsOf t G, Relabel.massOn Q O <
      ∑ O ∈ Relabel.orbitsOf t G, Relabel.massOn t.p O * Real.log (Relabel.massOn t.p O / Relabel.massOn Q O) :=
    gibbs_lt _ (fun O hO => massOn_p_pos hG ht hO) hpos hO0 hne
  rw [sum_massOn_p hG ht, sum_massOn_Q hG ht] at h
  unfold orbitKL
  linarith

/-- **Relabelling over a subset `H ⊆ G`** (remark (b)'s comparison): for nonempty `H ⊆ G`, `G` a group set fixing `t`,
and `Q > 0` on `supp t`, `KL(p‖Q̄_H) = KL(p‖Q̄_G) + Σ_O p(O) KL(p(·|O) ‖ Q̄_H(·|O))` over the `G`-orbits, so
`KL(p‖Q̄_G) ≤ KL(p‖Q̄_H)`: averaging over less than `G` can only leave within-orbit shape behind. -/
theorem KLx_Qbar_subset {H : Finset (Equiv.Perm (Fin n))} (hG : Relabel.IsGroupSet G) (hH : H.Nonempty)
    (hHG : H ⊆ G) (ht : ∀ g ∈ G, Relabel.Invariant t g) {Q : (Fin n → Bool) → ℝ} (hQ : ∀ x ∈ supp t, 0 < Q x) :
    KLx t (Qbar H Q) = KLx t (Qbar G Q) +
      ((∑ O ∈ Relabel.orbitsOf t G, Relabel.massOn t.p O * KLcond t (Qbar H Q) O : ℝ) : WithTop ℝ) ∧
    KLx t (Qbar G Q) ≤ KLx t (Qbar H Q) := by
  have hQH : ∀ x ∈ supp t, 0 < Qbar H Q x := Qbar_pos hH (fun g hg => ht g (hHG hg)) hQ
  obtain ⟨h1, h2, h3⟩ := relabel_chain_rule hG ht hQH
  have hmass : ∀ O ∈ Relabel.orbitsOf t G, Relabel.massOn (Qbar H Q) O = Relabel.massOn Q O := by
    intro O hO
    obtain ⟨c, -, rfl⟩ := Finset.mem_image.1 hO
    exact massOn_Qbar_of_stable hH Q (fun g hg x hx => permWord_mem_orbitW hG (hHG hg) hx)
      (fun g hg x hx => permWord_mem_orbitW hG (hG.inv_mem (hHG hg)) hx)
  have horb : orbitKL t G (Qbar H Q) = orbitKL t G Q := by
    unfold orbitKL
    exact Finset.sum_congr rfl fun O hO => by rw [hmass O hO]
  have hbarG := KLx_Qbar hG ht (fun O hO => massOn_pos_of_pos hG ht hQ hO)
  have hfirst : KLx t (Qbar H Q) = KLx t (Qbar G Q) +
      ((∑ O ∈ Relabel.orbitsOf t G, Relabel.massOn t.p O * KLcond t (Qbar H Q) O : ℝ) : WithTop ℝ) := by
    rw [h1, h2, horb, hbarG]
  refine ⟨hfirst, ?_⟩
  rw [hfirst, hbarG, ← WithTop.coe_add, WithTop.coe_le_coe]
  refine le_add_of_nonneg_right (Finset.sum_nonneg fun O hO => mul_nonneg (massOn_p_pos hG ht hO).le (h3 O hO))

/-- **When a subset does suffice**: if `H ⊆ G` (both group sets, `G` fixing `t`) has the same orbits as `G` on the
support, relabelling over `H` gives the same KL as over `G`, for every `Q` with positive orbit masses (the mechanism
behind `remark_subgroup_can_suffice`). -/
theorem KLx_Qbar_eq_of_orbits {H : Finset (Equiv.Perm (Fin n))} (hG : Relabel.IsGroupSet G)
    (hH : Relabel.IsGroupSet H) (hHG : H ⊆ G) (ht : ∀ g ∈ G, Relabel.Invariant t g)
    (horb : ∀ x ∈ supp t, Relabel.orbitW H x = Relabel.orbitW G x) {Q : (Fin n → Bool) → ℝ}
    (hpos : ∀ O ∈ Relabel.orbitsOf t G, 0 < Relabel.massOn Q O) :
    KLx t (Qbar H Q) = KLx t (Qbar G Q) := by
  have hO : Relabel.orbitsOf t H = Relabel.orbitsOf t G := Finset.image_congr (fun x hx => horb x hx)
  have htH : ∀ g ∈ H, Relabel.Invariant t g := fun g hg => ht g (hHG hg)
  rw [KLx_Qbar hH htH (by rw [hO]; exact hpos), KLx_Qbar hG ht hpos]
  unfold orbitKL
  rw [hO]

end Orbits

/-! ## §4 The full within-group group: signature form -/

section SigForm

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- **The signature class** of `s`: the words whose signature is `s`. -/
def sigClass (grp : Fin n → ι) (s : ι → ℕ) : Finset (Fin n → Bool) := univ.filter (fun y => sig grp y = s)

theorem mem_sigClass {grp : Fin n → ι} {s : ι → ℕ} {y : Fin n → Bool} : y ∈ sigClass grp s ↔ sig grp y = s := by
  unfold sigClass
  rw [Finset.mem_filter]
  exact ⟨fun h => h.2, fun h => ⟨Finset.mem_univ _, h⟩⟩

/-- The `Wg grp`-orbit of `x` is the signature class of `x`. -/
theorem orbitW_Wg_eq_sigClass (grp : Fin n → ι) (x : Fin n → Bool) :
    Relabel.orbitW (Wg grp) x = sigClass grp (sig grp x) := by
  ext y
  rw [mem_orbitW_Wg_iff, mem_sigClass]

/-- The signatures carried by the support of `t`. -/
noncomputable def sigSupp (grp : Fin n → ι) (t : Target n) : Finset (ι → ℕ) := (supp t).image (sig grp)

/-- `q_sig(s) = q(sig = s)`, the signature law of `q`. -/
noncomputable def sigMass (grp : Fin n → ι) (q : (Fin n → Bool) → ℝ) (s : ι → ℕ) : ℝ :=
  Relabel.massOn q (sigClass grp s)

/-- **`KL(p_sig ‖ Q_sig)`**, summed over the support of `p_sig` (`mem_sigSupp_iff`). -/
noncomputable def sigKL (grp : Fin n → ι) (t : Target n) (Q : (Fin n → Bool) → ℝ) : ℝ :=
  ∑ s ∈ sigSupp grp t, sigMass grp t.p s * Real.log (sigMass grp t.p s / sigMass grp Q s)

/-- **The orbits of the support under `Wg grp` are the signature classes of the support's signatures.** -/
theorem orbitsOf_Wg (grp : Fin n → ι) (t : Target n) :
    Relabel.orbitsOf t (Wg grp) = (sigSupp grp t).image (sigClass grp) := by
  unfold Relabel.orbitsOf sigSupp
  rw [Finset.image_image]
  exact Finset.image_congr (fun x _ => orbitW_Wg_eq_sigClass grp x)

theorem sigClass_injOn (grp : Fin n → ι) (t : Target n) : Set.InjOn (sigClass grp) ↑(sigSupp grp t) := by
  intro s hs s' _ h
  obtain ⟨x, -, rfl⟩ := Finset.mem_image.1 (Finset.mem_coe.1 hs)
  have hx : x ∈ sigClass grp (sig grp x) := mem_sigClass.2 rfl
  rw [h] at hx
  exact mem_sigClass.1 hx

/-- Sums over the `Wg grp`-orbits are sums over the support's signatures. -/
theorem sum_orbitsOf_Wg (grp : Fin n → ι) (t : Target n) {M : Type*} [AddCommMonoid M]
    (F : Finset (Fin n → Bool) → M) :
    ∑ O ∈ Relabel.orbitsOf t (Wg grp), F O = ∑ s ∈ sigSupp grp t, F (sigClass grp s) := by
  rw [orbitsOf_Wg, Finset.sum_image (sigClass_injOn grp t)]

/-- `sigSupp grp t` is exactly the support of `p_sig`. -/
theorem mem_sigSupp_iff (grp : Fin n → ι) (t : Target n) (s : ι → ℕ) :
    s ∈ sigSupp grp t ↔ 0 < sigMass grp t.p s := by
  unfold sigSupp sigMass Relabel.massOn
  constructor
  · intro hs
    obtain ⟨x, hx, rfl⟩ := Finset.mem_image.1 hs
    exact lt_of_lt_of_le (Finset.mem_filter.1 hx).2
      (Finset.single_le_sum (fun y _ => t.nonneg y) (mem_sigClass.2 rfl))
  · intro hpos
    by_contra hs
    have hz : ∀ y ∈ sigClass grp s, t.p y ≤ 0 := by
      intro y hy
      by_contra hyp
      push Not at hyp
      exact hs (Finset.mem_image.2 ⟨y, Finset.mem_filter.2 ⟨Finset.mem_univ _, hyp⟩, mem_sigClass.1 hy⟩)
    exact absurd hpos (not_lt.2 (Finset.sum_nonpos hz))

/-- Each class of a support signature lies in the support (the target is `Wg`-invariant). -/
theorem sigClass_subset_supp {grp : Fin n → ι} {t : Target n} (ht : ∀ g ∈ Wg grp, Relabel.Invariant t g)
    {s : ι → ℕ} (hs : s ∈ sigSupp grp t) : sigClass grp s ⊆ supp t := by
  obtain ⟨x, hx, rfl⟩ := Finset.mem_image.1 hs
  rw [← orbitW_Wg_eq_sigClass]
  exact Relabel.orbitW_subset_supp ht hx

/-- **"The orbits are the signature classes intersected with `supp t`"**: for `x ∈ supp t`. -/
theorem orbitW_Wg_eq_filter_supp {grp : Fin n → ι} {t : Target n} (ht : ∀ g ∈ Wg grp, Relabel.Invariant t g)
    {x : Fin n → Bool} (hx : x ∈ supp t) :
    Relabel.orbitW (Wg grp) x = (supp t).filter (fun y => sig grp y = sig grp x) := by
  rw [Relabel.orbitW_eq_filter (Wg_isGroupSet grp) ht hx]
  refine Finset.filter_congr fun y _ => ?_
  rw [orbitW_Wg_eq_sigClass, orbitW_Wg_eq_sigClass]
  constructor
  · intro h
    have hy : y ∈ sigClass grp (sig grp y) := mem_sigClass.2 rfl
    rw [h] at hy
    exact mem_sigClass.1 hy
  · intro h
    rw [h]

/-- `Σ_s q_sig(s) = q(supp t)` over the support's signatures; in particular `p_sig` sums to one. -/
theorem sum_sigMass (grp : Fin n → ι) {t : Target n} (ht : ∀ g ∈ Wg grp, Relabel.Invariant t g)
    (q : (Fin n → Bool) → ℝ) : ∑ s ∈ sigSupp grp t, sigMass grp q s = Relabel.massOn q (supp t) := by
  rw [← sum_massOn_Q (Wg_isGroupSet grp) ht q, sum_orbitsOf_Wg grp t (fun O => Relabel.massOn q O)]
  rfl

theorem sum_sigMass_p (grp : Fin n → ι) {t : Target n} (ht : ∀ g ∈ Wg grp, Relabel.Invariant t g) :
    ∑ s ∈ sigSupp grp t, sigMass grp t.p s = 1 := by
  rw [sum_sigMass grp ht t.p]
  exact sum_supp_p t

/-- The orbit term for `Wg grp` is `KL(p_sig ‖ Q_sig)`. -/
theorem orbitKL_Wg (grp : Fin n → ι) (t : Target n) (Q : (Fin n → Bool) → ℝ) :
    orbitKL t (Wg grp) Q = sigKL grp t Q := by
  unfold orbitKL sigKL sigMass
  exact sum_orbitsOf_Wg grp t
    (fun O => Relabel.massOn t.p O * Real.log (Relabel.massOn t.p O / Relabel.massOn Q O))

/-- **The signature identity** (the second display) for the full within-group group: `KL(p‖Q̄) = KL(p_sig‖Q_sig)`
whenever `Q_sig > 0` on the support of `p_sig` (no sign condition on `Q`). -/
theorem KLx_Qbar_Wg (grp : Fin n → ι) {t : Target n} (ht : ∀ g ∈ Wg grp, Relabel.Invariant t g)
    {Q : (Fin n → Bool) → ℝ} (hpos : ∀ s ∈ sigSupp grp t, 0 < sigMass grp Q s) :
    KLx t (Qbar (Wg grp) Q) = ((sigKL grp t Q : ℝ) : WithTop ℝ) := by
  have hpos' : ∀ O ∈ Relabel.orbitsOf t (Wg grp), 0 < Relabel.massOn Q O := by
    intro O hO
    rw [orbitsOf_Wg] at hO
    obtain ⟨s, hs, rfl⟩ := Finset.mem_image.1 hO
    exact hpos s hs
  rw [KLx_Qbar (Wg_isGroupSet grp) ht hpos', orbitKL_Wg]

/-- **The relabelled-output chain rule, signature form** (both displays of l.109): for a target that is exactly
within-group exchangeable (`∀ g ∈ Wg grp, Invariant t g`) and `Q > 0` on `supp t`,
`KL(p‖Q) = KL(p‖Q̄) + Σ_s p_sig(s) KL(p(·|s) ‖ Q(·|s))` and `KL(p‖Q̄) = KL(p_sig‖Q_sig)`, `Q̄ = Q̄_{Wg grp}`, every
conditional term `≥ 0`. -/
theorem relabel_chain_rule_Wg (grp : Fin n → ι) {t : Target n} (ht : ∀ g ∈ Wg grp, Relabel.Invariant t g)
    {Q : (Fin n → Bool) → ℝ} (hQ : ∀ x ∈ supp t, 0 < Q x) :
    KLx t Q = KLx t (Qbar (Wg grp) Q) +
      ((∑ s ∈ sigSupp grp t, sigMass grp t.p s * KLcond t Q (sigClass grp s) : ℝ) : WithTop ℝ) ∧
    KLx t (Qbar (Wg grp) Q) = ((sigKL grp t Q : ℝ) : WithTop ℝ) ∧
    ∀ s ∈ sigSupp grp t, 0 ≤ KLcond t Q (sigClass grp s) := by
  obtain ⟨h1, h2, h3⟩ := relabel_chain_rule (Wg_isGroupSet grp) ht hQ
  refine ⟨?_, ?_, ?_⟩
  · rw [h1, sum_orbitsOf_Wg grp t (fun O => Relabel.massOn t.p O * KLcond t Q O)]
    rfl
  · rw [h2, orbitKL_Wg]
  · intro s hs
    exact h3 _ (by rw [orbitsOf_Wg]; exact Finset.mem_image_of_mem _ hs)

/-- **Relabelling does not change the signature law**: `(Q̄)_sig = Q_sig`.  So the split term `KL(p_sig‖Q_sig)` left
after relabelling is the one `Q` already had (remark (a)'s mechanism). -/
theorem sigMass_Qbar (grp : Fin n → ι) (Q : (Fin n → Bool) → ℝ) (s : ι → ℕ) :
    sigMass grp (Qbar (Wg grp) Q) s = sigMass grp Q s :=
  massOn_Qbar_of_stable (Wg_nonempty grp) Q
    (fun _ hg x hx => mem_sigClass.2 ((sig_permWord hg x).trans (mem_sigClass.1 hx)))
    (fun _ hg x hx => mem_sigClass.2 ((sig_permWord (symm_mem_Wg hg) x).trans (mem_sigClass.1 hx)))

/-- **Any head**: for every oracle `o` (no exactness assumed: an arbitrary head), every policy `σ` of V0's class and
every round budget `f`, with `Q = σ.outBy o f` and `Q̄` its output relabelling over `Wg grp`, the `WithTop` chain rule
holds, and `KL(p‖Q̄) = KL(p_sig‖Q_sig)` once `Q_sig > 0` on the support of `p_sig`. -/
theorem relabel_chain_rule_head (grp : Fin n → ι) {t : Target n} (ht : ∀ g ∈ Wg grp, Relabel.Invariant t g)
    (o : Oracle n) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) (f : ℕ) :
    KLx t (σ.outBy o f) = KLx t (Qbar (Wg grp) (σ.outBy o f)) +
      (∑ O ∈ Relabel.orbitsOf t (Wg grp), condTermX t (σ.outBy o f) O) ∧
    ((∀ s ∈ sigSupp grp t, 0 < sigMass grp (σ.outBy o f) s) →
      KLx t (Qbar (Wg grp) (σ.outBy o f)) = ((sigKL grp t (σ.outBy o f) : ℝ) : WithTop ℝ)) :=
  ⟨relabel_chain_rule_ext (Wg_isGroupSet grp) ht _, fun h => KLx_Qbar_Wg grp ht h⟩

/-- **Two groups**: on `S_k` the signature class of `x` is TGRed's weight class of `aCnt A x`. -/
theorem sigClass_indW_eq_cls (A : Finset (Fin n)) {k : ℕ} {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    sigClass (TGRed.indW A) (sig (TGRed.indW A) x) = TGRed.cls A k (TGRed.aCnt A x) := by
  rw [← orbitW_Wg_eq_sigClass, Wg_indW, TGRed.orbitW_Gr_eq_cls A hx]

end SigForm

/-! ### Two groups: `Q̄_{Gr A}` realises K2(a)'s equality -/

/-- Class masses are unchanged by `Q ↦ Q̄_{Gr A}`: `q(Q̄) = q(Q)`. -/
theorem qv_Qbar_Gr (A : Finset (Fin n)) (k : ℕ) (Q : (Fin n → Bool) → ℝ) :
    TGRed.qv A k (Qbar (TGRed.Gr A) Q) = TGRed.qv A k Q := by
  funext w
  exact massOn_Qbar_of_stable (TGRed.Gr_nonempty A) Q
    (fun g hg x hx => (TGRed.permWord_mem_cls_iff hg x).2 hx)
    (fun g hg x hx => (TGRed.permWord_mem_cls_iff (TGRed.symm_mem_Gr hg) x).2 hx)

/-- **`KL(p_λ‖Q̄_{Gr A}) = Φ(q(Q))` for every real `Q`** (TGRed's `K2a_eq`, applied to the `Gr A`-invariant `Q̄`). -/
theorem KLx_Qbar_Gr_eq_Phi (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (Q : (Fin n → Bool) → ℝ) :
    KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (Qbar (TGRed.Gr A) Q) =
      TGRed.Phi A hlam hk (TGRed.qv A k Q) := by
  rw [TGRed.K2a_eq A hlam hk _ (fun g hg x _ => Qbar_permWord (TGRed.Gr_isGroupSet A) Q hg x), qv_Qbar_Gr]

/-! ## §5 The balanced slice (one group): the quota leakage `−ln Q(V)` -/

theorem isGroupSet_univ : Relabel.IsGroupSet (univ : Finset (Equiv.Perm (Fin n))) :=
  ⟨Finset.mem_univ _, fun _ _ _ _ => Finset.mem_univ _⟩

/-- With one group (`grp` constant) the within-group group is every permutation. -/
theorem Wg_const {ι : Type*} [DecidableEq ι] (c : ι) : Wg (fun _ : Fin n => c) = univ := by
  ext σ
  simp [mem_Wg]

theorem orbitW_univ_balanced {k : ℕ} {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    Relabel.orbitW (univ : Finset (Equiv.Perm (Fin n))) x = Vset n k := by
  ext y
  rw [Relabel.mem_orbitW]
  constructor
  · rintro ⟨g, -, rfl⟩
    exact (Vset_perm_stable n k g x).2 hx
  · intro hy
    obtain ⟨σ, hσ⟩ := agfv_Vset_transitive hx hy
    exact ⟨σ, Finset.mem_univ _, hσ⟩

/-- **One orbit**: the support of the balanced target is a single orbit of the full group. -/
theorem orbitsOf_balanced (n k : ℕ) (hk : k ≤ n) :
    Relabel.orbitsOf (Bridge.balancedTarget n k hk) (Wg (fun _ : Fin n => ())) = {Vset n k} := by
  rw [Wg_const]
  have hs := Relabel.supp_balanced n k hk
  obtain ⟨x0, hx0⟩ := Relabel.supp_nonempty (Bridge.balancedTarget n k hk)
  rw [hs] at hx0
  ext O
  unfold Relabel.orbitsOf
  rw [hs, Finset.mem_image, Finset.mem_singleton]
  constructor
  · rintro ⟨x, hx, rfl⟩
    exact orbitW_univ_balanced hx
  · rintro rfl
    exact ⟨x0, hx0, orbitW_univ_balanced hx0⟩

/-- **The balanced slice, via the shared library's `lemma1e_balanced`** (item 6): for `Q ≥ 0` with `Q(V) > 0`,
`KL(p‖Q̄) = −ln Q(V)` and `Q̄(·|V) = p`, `Q̄ = Q̄_{Wg const}` (every permutation). -/
theorem balanced_KLx_Qbar (n k : ℕ) (hk : k ≤ n) (Q : (Fin n → Bool) → ℝ) (hQ0 : ∀ x, 0 ≤ Q x)
    (hV : 0 < ∑ x ∈ Vset n k, Q x) :
    KLx (Bridge.balancedTarget n k hk) (Qbar (Wg (fun _ : Fin n => ())) Q) =
      ((-Real.log (∑ x ∈ Vset n k, Q x) : ℝ) : WithTop ℝ) ∧
    ∀ x ∈ Vset n k, Qbar (Wg (fun _ : Fin n => ())) Q x / (∑ y ∈ Vset n k, Q y) = pTarget n k x := by
  rw [Wg_const]
  have hstab : ∑ x ∈ Vset n k, Qbar univ Q x = ∑ x ∈ Vset n k, Q x :=
    massOn_Qbar_of_stable ⟨1, Finset.mem_univ _⟩ Q (O := Vset n k)
      (fun g _ x hx => (Vset_perm_stable n k g x).2 hx) (fun g _ x hx => (Vset_perm_stable n k g.symm x).2 hx)
  have h := Relabel.lemma1e_balanced n k hk (Qbar univ Q) (Qbar_nonneg univ hQ0)
    (fun σ x _ => Qbar_permWord isGroupSet_univ Q (Finset.mem_univ σ) x)
  rw [hstab] at h
  exact h.1 hV

/-- **The balanced slice, any real `Q`** (through the signature identity, no sign condition): `Q(V) > 0` gives
`KL(p‖Q̄) = −ln Q(V)`. -/
theorem balanced_KLx_Qbar_real (n k : ℕ) (hk : k ≤ n) (Q : (Fin n → Bool) → ℝ) (hV : 0 < ∑ x ∈ Vset n k, Q x) :
    KLx (Bridge.balancedTarget n k hk) (Qbar (Wg (fun _ : Fin n => ())) Q) =
      ((-Real.log (∑ x ∈ Vset n k, Q x) : ℝ) : WithTop ℝ) := by
  have hO := orbitsOf_balanced n k hk
  have hG : Relabel.IsGroupSet (Wg (fun _ : Fin n => ())) := Wg_isGroupSet _
  have ht : ∀ g ∈ Wg (fun _ : Fin n => ()), Relabel.Invariant (Bridge.balancedTarget n k hk) g :=
    fun g _ => Relabel.balanced_invariant n k hk g
  have hpos : ∀ O ∈ Relabel.orbitsOf (Bridge.balancedTarget n k hk) (Wg (fun _ : Fin n => ())),
      0 < Relabel.massOn Q O := by
    intro O hO'
    rw [hO, Finset.mem_singleton] at hO'
    rw [hO']
    exact hV
  rw [KLx_Qbar hG ht hpos]
  unfold orbitKL
  rw [hO, Finset.sum_singleton]
  have hp1 : Relabel.massOn (Bridge.balancedTarget n k hk).p (Vset n k) = 1 := by
    rw [← Relabel.supp_balanced n k hk]
    exact sum_supp_p _
  rw [hp1, one_mul, one_div, Real.log_inv]
  rfl

/-- **The balanced slice, the chain rule**: for `Q > 0` on `V`, `KL(p‖Q) = −ln Q(V) + KL(p‖Q(·|V))` (quota leakage
plus within-slice shape; the second term is the conditional term of the single orbit `V`). -/
theorem balanced_chain (n k : ℕ) (hk : k ≤ n) {Q : (Fin n → Bool) → ℝ} (hQ : ∀ x ∈ Vset n k, 0 < Q x) :
    KLx (Bridge.balancedTarget n k hk) Q =
      ((-Real.log (∑ x ∈ Vset n k, Q x) : ℝ) : WithTop ℝ) +
        ((KLcond (Bridge.balancedTarget n k hk) Q (Vset n k) : ℝ) : WithTop ℝ) := by
  have hs := Relabel.supp_balanced n k hk
  have hQ' : ∀ x ∈ supp (Bridge.balancedTarget n k hk), 0 < Q x := by
    rw [hs]
    exact hQ
  obtain ⟨x0, hx0⟩ := Relabel.supp_nonempty (Bridge.balancedTarget n k hk)
  rw [hs] at hx0
  have hV : 0 < ∑ x ∈ Vset n k, Q x := Finset.sum_pos hQ ⟨x0, hx0⟩
  obtain ⟨h1, -, -⟩ := relabel_chain_rule (Wg_isGroupSet (fun _ : Fin n => ()))
    (fun g _ => Relabel.balanced_invariant n k hk g) hQ'
  rw [h1, balanced_KLx_Qbar_real n k hk Q hV, orbitsOf_balanced n k hk, Finset.sum_singleton]
  have hp1 : Relabel.massOn (Bridge.balancedTarget n k hk).p (Vset n k) = 1 := by
    rw [← Relabel.supp_balanced n k hk]
    exact sum_supp_p _
  rw [hp1, one_mul]

/-! ## §6 Explicit instances -/

/-- **Non-vacuity of the `⊤` case**: `n = 2`, `k = 1`, `Q` the point mass at `10`.  `KL(p‖Q) = ⊤` (Q vanishes at
`01 ∈ V`), while the fully relabelled output has `KL(p‖Q̄) = 0` (one orbit of mass `1`). -/
theorem nonvac_top_case :
    (∃ x ∈ supp (Bridge.balancedTarget 2 1 (by norm_num)),
      (fun x => if x = TGRed.indW ({0} : Finset (Fin 2)) then (1 : ℝ) else 0) x = 0) ∧
    (∀ O ∈ Relabel.orbitsOf (Bridge.balancedTarget 2 1 (by norm_num)) (Wg (fun _ : Fin 2 => ())),
      0 < Relabel.massOn (fun x => if x = TGRed.indW ({0} : Finset (Fin 2)) then (1 : ℝ) else 0) O) ∧
    KLx (Bridge.balancedTarget 2 1 (by norm_num))
        (fun x => if x = TGRed.indW ({0} : Finset (Fin 2)) then (1 : ℝ) else 0) = ⊤ ∧
    KLx (Bridge.balancedTarget 2 1 (by norm_num))
        (Qbar (Wg (fun _ : Fin 2 => ())) (fun x => if x = TGRed.indW ({0} : Finset (Fin 2)) then (1 : ℝ) else 0)) =
      0 := by
  have hV : Vset 2 1 = {TGRed.indW ({0} : Finset (Fin 2)), TGRed.indW ({1} : Finset (Fin 2))} := by decide
  have hne : TGRed.indW ({1} : Finset (Fin 2)) ≠ TGRed.indW ({0} : Finset (Fin 2)) := by decide
  have hsum : ∑ x ∈ Vset 2 1, (if x = TGRed.indW ({0} : Finset (Fin 2)) then (1 : ℝ) else 0) = 1 := by
    rw [hV, Finset.sum_pair (Ne.symm hne), if_pos rfl, if_neg hne, add_zero]
  have hk : 1 ≤ 2 := by norm_num
  refine ⟨⟨TGRed.indW ({1} : Finset (Fin 2)), by rw [Relabel.supp_balanced 2 1 hk, hV]; simp, by simp [hne]⟩, ?_, ?_, ?_⟩
  · intro O hO
    rw [orbitsOf_balanced 2 1 hk, Finset.mem_singleton] at hO
    rw [hO]
    show 0 < ∑ x ∈ Vset 2 1, (if x = TGRed.indW ({0} : Finset (Fin 2)) then (1 : ℝ) else 0)
    rw [hsum]
    norm_num
  · unfold KLx
    rw [if_neg]
    intro hall
    have hmem : TGRed.indW ({1} : Finset (Fin 2)) ∈ Vset 2 1 := by rw [hV]; simp
    have hp : 0 < (Bridge.balancedTarget 2 1 (by norm_num)).p (TGRed.indW ({1} : Finset (Fin 2))) :=
      (Bridge.pTarget_pos_iff_w4 _).2 hmem
    exact absurd (hall _ hp) (by simp [hne])
  · rw [balanced_KLx_Qbar_real 2 1 (by norm_num) _ (by rw [hsum]; norm_num), hsum, Real.log_one, neg_zero]
    rfl

/-- **Remark (a), "on tilts the between-group split error remains"** (item 7(a)): `n = 3`, groups `A = {0,1}` and
`Aᶜ = {2}`, `k = 1`, `λ = 2`, and `Q` the uniform law on `V = S_1` (no leakage, constant on every orbit).  The fully
relabelled output still has `0 < KL(p_λ‖Q̄) < ⊤`: `p_λ(|x_A| = 0) = 1/5 ≠ 1/3 = Q(|x_A| = 0)`. -/
theorem remark_tilt_split :
    (2 : ℝ) ≠ 1 ∧
    (∀ g ∈ Wg (TGRed.indW TGRed.fxA3),
      Relabel.Invariant (A36W.weightedTarget 3 1 (twoW TGRed.fxA3 2) (twoW_pos TGRed.fxA3 two_pos)
        (show 1 ≤ 3 by norm_num)) g) ∧
    (0 : WithTop ℝ) < KLx (A36W.weightedTarget 3 1 (twoW TGRed.fxA3 2) (twoW_pos TGRed.fxA3 two_pos)
        (show 1 ≤ 3 by norm_num)) (Qbar (Wg (TGRed.indW TGRed.fxA3)) (pTarget 3 1)) ∧
    KLx (A36W.weightedTarget 3 1 (twoW TGRed.fxA3 2) (twoW_pos TGRed.fxA3 two_pos)
        (show 1 ≤ 3 by norm_num)) (Qbar (Wg (TGRed.indW TGRed.fxA3)) (pTarget 3 1)) ≠ ⊤ := by
  have hk : 1 ≤ 3 := by norm_num
  have ht := twoW_Wg_invariant TGRed.fxA3 two_pos hk
  have hG := Wg_isGroupSet (TGRed.indW TGRed.fxA3)
  have hsupp : supp (A36W.weightedTarget 3 1 (twoW TGRed.fxA3 2) (twoW_pos TGRed.fxA3 two_pos) hk) = Vset 3 1 :=
    TGRed.supp_eq TGRed.fxA3 two_pos hk
  have hQpos : ∀ x ∈ supp (A36W.weightedTarget 3 1 (twoW TGRed.fxA3 2) (twoW_pos TGRed.fxA3 two_pos) hk),
      0 < pTarget 3 1 x := by
    intro x hx
    rw [hsupp] at hx
    exact (Bridge.pTarget_pos_iff_w4 x).2 hx
  have hpos := fun O hO => massOn_pos_of_pos hG ht hQpos (O := O) hO
  have hle : Relabel.massOn (pTarget 3 1)
      (supp (A36W.weightedTarget 3 1 (twoW TGRed.fxA3 2) (twoW_pos TGRed.fxA3 two_pos) hk)) ≤ 1 := by
    rw [hsupp, ← Relabel.supp_balanced 3 1 hk]
    exact le_of_eq (sum_supp_p (Bridge.balancedTarget 3 1 hk))
  -- the witness orbit: the class `|x_A| = 0`, i.e. `{001}`
  have hA : #TGRed.fxA3 = 2 := by decide
  have hB : #TGRed.fxA3ᶜ = 1 := by decide
  have hW : TGRed.Wc #TGRed.fxA3 #TGRed.fxA3ᶜ 1 = {0, 1} := by
    rw [hA, hB]
    decide
  have hsumN : ∑ v ∈ TGRed.Wc #TGRed.fxA3 #TGRed.fxA3ᶜ 1,
      (TGRed.Nw #TGRed.fxA3 #TGRed.fxA3ᶜ 1 v : ℝ) * (2 : ℝ) ^ v = 5 := by
    rw [hW, hA, hB, Finset.sum_pair (by norm_num)]
    norm_num [TGRed.Nw]
  have hP0 : TGRed.Pw TGRed.fxA3 two_pos hk 0 = 1 / 5 := by
    rw [TGRed.Pw_formula _ two_pos _ (by rw [hW]; simp), hsumN, hA, hB]
    norm_num [TGRed.Nw]
  have hc0 : TGRed.cls TGRed.fxA3 1 0 = {TGRed.indW {2}} := by decide
  have hV3 : (Vset 3 1).card = 3 := by decide
  have hmem2 : TGRed.indW ({2} : Finset (Fin 3)) ∈ Vset 3 1 := by decide
  have hQ0 : Relabel.massOn (pTarget 3 1) (TGRed.cls TGRed.fxA3 1 0) = 1 / 3 := by
    unfold Relabel.massOn
    rw [hc0, Finset.sum_singleton]
    unfold pTarget
    rw [if_pos hmem2, hV3]
    norm_num
  have hO0 : TGRed.cls TGRed.fxA3 1 0 ∈ Relabel.orbitsOf
      (A36W.weightedTarget 3 1 (twoW TGRed.fxA3 2) (twoW_pos TGRed.fxA3 two_pos) hk) (Wg (TGRed.indW TGRed.fxA3)) := by
    rw [Wg_indW, TGRed.orbitsOf_Gr TGRed.fxA3 two_pos hk]
    exact Finset.mem_image_of_mem _ (by rw [hW]; simp)
  have hne : Relabel.massOn (A36W.weightedTarget 3 1 (twoW TGRed.fxA3 2) (twoW_pos TGRed.fxA3 two_pos) hk).p
      (TGRed.cls TGRed.fxA3 1 0) ≠ Relabel.massOn (pTarget 3 1) (TGRed.cls TGRed.fxA3 1 0) := by
    rw [hQ0, show Relabel.massOn (A36W.weightedTarget 3 1 (twoW TGRed.fxA3 2) (twoW_pos TGRed.fxA3 two_pos) hk).p
      (TGRed.cls TGRed.fxA3 1 0) = TGRed.Pw TGRed.fxA3 two_pos hk 0 from (TGRed.Pw_eq_sum_cls _ _ _ 0).symm, hP0]
    norm_num
  have hkl := KLx_Qbar hG ht hpos
  refine ⟨by norm_num, ht, ?_, by rw [hkl]; exact WithTop.coe_ne_top⟩
  rw [hkl]
  exact WithTop.coe_lt_coe.2 (orbitKL_pos hG ht hpos hle hO0 hne)

/-- **Remark (b), "averaging over a proper subgroup does not suffice"** (item 7(b)): `n = 3`, groups `A = {0,1}`,
`Aᶜ = {2}`, `k = 1`, target `p_1` (`λ = 1`, `Wg (indW A)`-invariant), `H = {1} ⊊ Wg (indW A)`, and `Q = q_U` the law
of the fixed labelled schedule `U = [{0},{1,2}]` (TGRed's fixture).  Then `KL(p‖Q̄_H)` strictly exceeds the
`Wg`-signature term `Σ_O p(O) ln(p(O)/Q(O))`, which the full group attains. -/
theorem remark_proper_subgroup :
    Relabel.IsGroupSet ({1} : Finset (Equiv.Perm (Fin 3))) ∧
    ({1} : Finset (Equiv.Perm (Fin 3))) ⊆ Wg (TGRed.indW TGRed.fxA3) ∧
    ({1} : Finset (Equiv.Perm (Fin 3))) ≠ Wg (TGRed.indW TGRed.fxA3) ∧
    (∀ g ∈ Wg (TGRed.indW TGRed.fxA3),
      Relabel.Invariant (A36W.weightedTarget 3 1 (twoW TGRed.fxA3 1) (twoW_pos TGRed.fxA3 one_pos)
        (show 1 ≤ 3 by norm_num)) g) ∧
    KLx (A36W.weightedTarget 3 1 (twoW TGRed.fxA3 1) (twoW_pos TGRed.fxA3 one_pos) (show 1 ≤ 3 by norm_num))
        (Qbar (Wg (TGRed.indW TGRed.fxA3))
          (schedLawE (A36W.weightedOracle 3 1 (twoW TGRed.fxA3 1)) TGRed.fxU3 [])) =
      ((orbitKL (A36W.weightedTarget 3 1 (twoW TGRed.fxA3 1) (twoW_pos TGRed.fxA3 one_pos)
          (show 1 ≤ 3 by norm_num)) (Wg (TGRed.indW TGRed.fxA3))
          (schedLawE (A36W.weightedOracle 3 1 (twoW TGRed.fxA3 1)) TGRed.fxU3 []) : ℝ) : WithTop ℝ) ∧
    ((orbitKL (A36W.weightedTarget 3 1 (twoW TGRed.fxA3 1) (twoW_pos TGRed.fxA3 one_pos)
          (show 1 ≤ 3 by norm_num)) (Wg (TGRed.indW TGRed.fxA3))
          (schedLawE (A36W.weightedOracle 3 1 (twoW TGRed.fxA3 1)) TGRed.fxU3 []) : ℝ) : WithTop ℝ) <
      KLx (A36W.weightedTarget 3 1 (twoW TGRed.fxA3 1) (twoW_pos TGRed.fxA3 one_pos) (show 1 ≤ 3 by norm_num))
        (Qbar ({1} : Finset (Equiv.Perm (Fin 3)))
          (schedLawE (A36W.weightedOracle 3 1 (twoW TGRed.fxA3 1)) TGRed.fxU3 [])) := by
  have hk : 1 ≤ 3 := by norm_num
  have ht := twoW_Wg_invariant TGRed.fxA3 one_pos hk
  have hG := Wg_isGroupSet (TGRed.indW TGRed.fxA3)
  have hone : Relabel.IsGroupSet ({1} : Finset (Equiv.Perm (Fin 3))) := by
    refine ⟨Finset.mem_singleton_self 1, fun g hg h hh => ?_⟩
    rw [Finset.mem_singleton] at hg hh ⊢
    rw [hg, hh, mul_one]
  have hsub : ({1} : Finset (Equiv.Perm (Fin 3))) ⊆ Wg (TGRed.indW TGRed.fxA3) :=
    Finset.singleton_subset_iff.2 hG.1
  have hswap : Equiv.swap (0 : Fin 3) 1 ∈ Wg (TGRed.indW TGRed.fxA3) := by
    rw [mem_Wg]
    decide
  have hproper : ({1} : Finset (Equiv.Perm (Fin 3))) ≠ Wg (TGRed.indW TGRed.fxA3) := by
    intro h
    rw [← h, Finset.mem_singleton] at hswap
    have h0 := congrArg (fun σ : Equiv.Perm (Fin 3) => σ 0) hswap
    simp only [Equiv.swap_apply_left, Equiv.Perm.one_apply] at h0
    exact absurd h0 (by decide)
  obtain ⟨v0, v1, v2⟩ := TGRed.fx_vals
  have hsupp : supp (A36W.weightedTarget 3 1 (twoW TGRed.fxA3 1) (twoW_pos TGRed.fxA3 one_pos) hk) = Vset 3 1 :=
    TGRed.supp_eq TGRed.fxA3 one_pos hk
  have hQV : ∀ x ∈ Vset 3 1, 0 < schedLawE (A36W.weightedOracle 3 1 (twoW TGRed.fxA3 1)) TGRed.fxU3 [] x := by
    intro x hx
    rw [TGRed.fx_Vset] at hx
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    rcases hx with rfl | rfl | rfl
    · rw [v0]; norm_num
    · rw [v1]; norm_num
    · rw [v2]; norm_num
  have hQpos : ∀ x ∈ supp (A36W.weightedTarget 3 1 (twoW TGRed.fxA3 1) (twoW_pos TGRed.fxA3 one_pos) hk),
      0 < schedLawE (A36W.weightedOracle 3 1 (twoW TGRed.fxA3 1)) TGRed.fxU3 [] x := by
    rw [hsupp]
    exact hQV
  have hkl := KLx_Qbar hG ht (fun O hO => massOn_pos_of_pos hG ht hQpos hO)
  have hphi : KLx (A36W.weightedTarget 3 1 (twoW TGRed.fxA3 1) (twoW_pos TGRed.fxA3 one_pos) hk)
      (Qbar (Wg (TGRed.indW TGRed.fxA3)) (schedLawE (A36W.weightedOracle 3 1 (twoW TGRed.fxA3 1)) TGRed.fxU3 [])) =
      TGRed.Phi TGRed.fxA3 one_pos hk
        (TGRed.qv TGRed.fxA3 1 (schedLawE (A36W.weightedOracle 3 1 (twoW TGRed.fxA3 1)) TGRed.fxU3 [])) := by
    rw [Wg_indW]
    exact KLx_Qbar_Gr_eq_Phi TGRed.fxA3 one_pos hk _
  obtain ⟨-, -, hlt⟩ := TGRed.nonvac_K2a_strict
  refine ⟨hone, hsub, hproper, ht, hkl, ?_⟩
  rw [← hkl, hphi, Qbar_one]
  exact hlt

/-- The cyclic group `{1, c, c²}` of `Fin 3`, `c = (0 1)(1 2)` the 3-cycle `0 ↦ 1 ↦ 2 ↦ 0`: a proper subgroup of `S_3`
(`remark_subgroup_can_suffice` checks the group-set property and properness; that it is `A_3` is not used). -/
def cyc3 : Finset (Equiv.Perm (Fin 3)) :=
  {1, Equiv.swap 0 1 * Equiv.swap 1 2, (Equiv.swap 0 1 * Equiv.swap 1 2) * (Equiv.swap 0 1 * Equiv.swap 1 2)}

/-- **Caveat to remark (b): some proper subgroups do suffice.**  On the balanced slice `V = S_1 ⊆ {0,1}^3` (one group,
`Wg = S_3`), averaging over the proper subgroup `A_3 = cyc3` gives the same KL as the full group, for every real `Q`
with `Q(V) > 0`: `A_3` is transitive on `V`.  So the printed "averaging over a proper subgroup does not suffice" holds
as an existence statement (`remark_proper_subgroup`, `remark_one_group_subgroup`), not for every proper subgroup. -/
theorem remark_subgroup_can_suffice (Q : (Fin 3 → Bool) → ℝ) (hV : 0 < ∑ x ∈ Vset 3 1, Q x) :
    Relabel.IsGroupSet cyc3 ∧ cyc3 ≠ Wg (fun _ : Fin 3 => ()) ∧
    KLx (Bridge.balancedTarget 3 1 (by norm_num)) (Qbar cyc3 Q) =
      KLx (Bridge.balancedTarget 3 1 (by norm_num)) (Qbar (Wg (fun _ : Fin 3 => ())) Q) := by
  have hk : 1 ≤ 3 := by norm_num
  have hgrp : Relabel.IsGroupSet cyc3 := ⟨by decide, by decide⟩
  have hne : cyc3 ≠ Wg (fun _ : Fin 3 => ()) := by
    rw [Wg_const]
    intro h
    have hmem : Equiv.swap (0 : Fin 3) 1 ∈ cyc3 := by
      rw [h]
      exact Finset.mem_univ _
    exact absurd hmem (by decide)
  refine ⟨hgrp, hne, ?_⟩
  rw [balanced_KLx_Qbar_real 3 1 hk Q hV]
  have hs := Relabel.supp_balanced 3 1 hk
  have htr : ∀ x ∈ supp (Bridge.balancedTarget 3 1 hk), ∀ y ∈ supp (Bridge.balancedTarget 3 1 hk),
      ∃ g ∈ cyc3, permWord g x = y := by
    rw [hs]
    decide
  have hstab : Relabel.massOn (Qbar cyc3 Q) (supp (Bridge.balancedTarget 3 1 hk)) = ∑ x ∈ Vset 3 1, Q x := by
    rw [hs]
    exact massOn_Qbar_of_stable ⟨1, hgrp.1⟩ Q (fun g _ x hx => (Vset_perm_stable 3 1 g x).2 hx)
      (fun g _ x hx => (Vset_perm_stable 3 1 g.symm x).2 hx)
  have h := Relabel.one_orbit_KLx (G := cyc3) (fun g _ => Relabel.balanced_invariant 3 1 hk g) htr
    (fun g hg x _ => Qbar_permWord hgrp Q hg x) (by rw [hstab]; exact hV)
  rw [h.1, hstab]

/-- The groups of the `n = 4` fixture: `A = {0, 1}`, `Aᶜ = {2, 3}`. -/
def fxA4 : Finset (Fin 4) := {0, 1}

/-- `{1, (0 1)}`: the permutations of the group `A = {0, 1}` only, i.e. the shared library's `symOn A` (`symA4_eq_symOn`). -/
def symA4 : Finset (Equiv.Perm (Fin 4)) := {1, Equiv.swap 0 1}

/-- `symA4` is the shared library's `Sym(A) = symOn A` for `A = {0, 1}` (the permutations of `Fin 4` fixing `2` and `3`). -/
theorem symA4_eq_symOn : Relabel.symOn fxA4 = symA4 := by decide

/-- The word `1010`. -/
def w1010 : Fin 4 → Bool := TGRed.indW {0, 2}

/-- The fixture's law: `Q(1010) = 1/2`, `Q = 1/10` on the other five words of `V = S_2 ⊆ {0,1}^4`, `0` off `V`. -/
noncomputable def Q4 (x : Fin 4 → Bool) : ℝ := if x = w1010 then 1 / 2 else if x ∈ Vset 4 2 then 1 / 10 else 0

/-- On an orbit of a `G`-invariant target, `p(x)/p(O) = 1/|O|` (the target is constant on the orbit). -/
theorem p_div_massOn_orbitW {t : Target n} {G : Finset (Equiv.Perm (Fin n))} (ht : ∀ g ∈ G, Relabel.Invariant t g)
    {x : Fin n → Bool} (hx : x ∈ supp t) :
    t.p x / Relabel.massOn t.p (Relabel.orbitW G x) = 1 / ((Relabel.orbitW G x).card : ℝ) := by
  have hpx : 0 < t.p x := (Finset.mem_filter.1 hx).2
  rw [Relabel.massOn_orbitW_const (F := t.p) ht x, mul_comm, ← div_div, div_self hpx.ne']

/-- **The `n = 4` gap, for every admissible target**: if `t` on `{0,1}^4` is `Wg (indW A)`-invariant (`A = {0,1}`)
with `supp t = S_2`, then `KL(p‖Q̄_{Wg}) = Σ_O p(O) ln(p(O)/Q4(O)) < KL(p‖Q̄_{Sym(A)})`: within the orbit
`O* = {|x_A| = |x_{Aᶜ}| = 1}`, `Q̄_{Sym(A)}(1010 | O*) = 3/8 ≠ 1/4 = p(1010 | O*)`. -/
theorem fx4_gap {t : Target 4} (ht : ∀ g ∈ Wg (TGRed.indW fxA4), Relabel.Invariant t g) (hs : supp t = Vset 4 2) :
    KLx t (Qbar (Wg (TGRed.indW fxA4)) Q4) = ((orbitKL t (Wg (TGRed.indW fxA4)) Q4 : ℝ) : WithTop ℝ) ∧
    KLx t (Qbar (Wg (TGRed.indW fxA4)) Q4) < KLx t (Qbar symA4 Q4) := by
  have hG := Wg_isGroupSet (TGRed.indW fxA4)
  have h12 : (1 : Equiv.Perm (Fin 4)) ≠ Equiv.swap 0 1 := by decide
  have hgrp : Relabel.IsGroupSet symA4 := ⟨by decide, by decide⟩
  have hH : symA4.Nonempty := ⟨1, hgrp.1⟩
  have hdec : ∀ g ∈ symA4, ∀ i, TGRed.indW fxA4 (g i) = TGRed.indW fxA4 i := by decide
  have hHG : symA4 ⊆ Wg (TGRed.indW fxA4) := fun g hg => mem_Wg.2 (hdec g hg)
  have hQV : ∀ x ∈ Vset 4 2, 0 < Q4 x := by
    intro x hx
    unfold Q4
    split_ifs
    · norm_num
    · norm_num
  have hQpos : ∀ x ∈ supp t, 0 < Q4 x := by
    rw [hs]
    exact hQV
  obtain ⟨h1, -⟩ := KLx_Qbar_subset hG hH hHG ht hQpos
  have hbarG := KLx_Qbar hG ht (fun O hO => massOn_pos_of_pos hG ht hQpos hO)
  have hQH : ∀ x ∈ supp t, 0 < Qbar symA4 Q4 x := Qbar_pos hH (fun g hg => ht g (hHG hg)) hQpos
  obtain ⟨-, -, hcond⟩ := relabel_chain_rule hG ht hQH
  -- the orbit `O* = {1010, 1001, 0110, 0101}` of `1010`
  have hw : w1010 ∈ supp t := by
    rw [hs]
    decide
  have hOmem : Relabel.orbitW (Wg (TGRed.indW fxA4)) w1010 ∈ Relabel.orbitsOf t (Wg (TGRed.indW fxA4)) :=
    Finset.mem_image_of_mem _ hw
  have hOstar : Relabel.orbitW (Wg (TGRed.indW fxA4)) w1010 =
      {TGRed.indW {0, 2}, TGRed.indW {0, 3}, TGRed.indW {1, 2}, TGRed.indW {1, 3}} := by
    rw [orbitW_Wg_eq_sigClass]
    decide
  have hcardO : ({TGRed.indW {0, 2}, TGRed.indW {0, 3}, TGRed.indW {1, 2}, TGRed.indW {1, 3}} :
      Finset (Fin 4 → Bool)).card = 4 := by decide
  have hratio : t.p w1010 / Relabel.massOn t.p (Relabel.orbitW (Wg (TGRed.indW fxA4)) w1010) =
      1 / ((4 : ℕ) : ℝ) := by
    rw [p_div_massOn_orbitW ht hw, hOstar, hcardO]
  have hmassQ : Relabel.massOn (Qbar symA4 Q4) (Relabel.orbitW (Wg (TGRed.indW fxA4)) w1010) = 4 / 5 := by
    rw [massOn_Qbar_of_stable hH Q4 (fun g hg x hx => permWord_mem_orbitW hG (hHG hg) hx)
      (fun g hg x hx => permWord_mem_orbitW hG (hG.inv_mem (hHG hg)) hx), hOstar]
    unfold Relabel.massOn
    rw [Finset.sum_insert (by decide), Finset.sum_insert (by decide), Finset.sum_insert (by decide),
      Finset.sum_singleton]
    unfold Q4
    rw [if_pos (show TGRed.indW {0, 2} = w1010 from rfl),
      if_neg (show TGRed.indW {0, 3} ≠ w1010 by decide), if_pos (show TGRed.indW {0, 3} ∈ Vset 4 2 by decide),
      if_neg (show TGRed.indW {1, 2} ≠ w1010 by decide), if_pos (show TGRed.indW {1, 2} ∈ Vset 4 2 by decide),
      if_neg (show TGRed.indW {1, 3} ≠ w1010 by decide), if_pos (show TGRed.indW {1, 3} ∈ Vset 4 2 by decide)]
    norm_num
  have hQbarw : Qbar symA4 Q4 w1010 = 3 / 10 := by
    unfold Qbar symA4
    rw [Finset.card_pair h12, Finset.sum_pair h12]
    have e1 : permWord (1 : Equiv.Perm (Fin 4)).symm w1010 = w1010 := rfl
    have e2 : permWord (Equiv.swap (0 : Fin 4) 1).symm w1010 = TGRed.indW {1, 2} := by decide
    rw [e1, e2]
    unfold Q4
    rw [if_pos rfl, if_neg (show TGRed.indW {1, 2} ≠ w1010 by decide),
      if_pos (show TGRed.indW {1, 2} ∈ Vset 4 2 by decide)]
    norm_num
  have hpos : 0 < Relabel.massOn t.p (Relabel.orbitW (Wg (TGRed.indW fxA4)) w1010) *
      KLcond t (Qbar symA4 Q4) (Relabel.orbitW (Wg (TGRed.indW fxA4)) w1010) := by
    refine mul_pos (massOn_p_pos hG ht hOmem) (KLcond_pos (orbit_nonempty hG hOmem)
      (fun x hx => (Finset.mem_filter.1 (orbit_subset_supp ht hOmem hx)).2)
      (fun x hx => hQH x (orbit_subset_supp ht hOmem hx)) (Relabel.self_mem_orbitW hG w1010) ?_)
    rw [hratio, hQbarw, hmassQ]
    norm_num
  have hS : 0 < ∑ O ∈ Relabel.orbitsOf t (Wg (TGRed.indW fxA4)),
      Relabel.massOn t.p O * KLcond t (Qbar symA4 Q4) O :=
    Finset.sum_pos' (fun O hO => mul_nonneg (massOn_p_pos hG ht hO).le (hcond O hO)) ⟨_, hOmem, hpos⟩
  refine ⟨hbarG, ?_⟩
  rw [h1, hbarG, ← WithTop.coe_add, WithTop.coe_lt_coe]
  exact lt_add_of_pos_right _ hS

/-- **Remark (b) with a nontrivial proper subgroup** (item 7(b), "the permutations of one group only"): `n = 4`,
groups `A = {0,1}`, `Aᶜ = {2,3}`, `k = 2`, the balanced target (within-group exchangeable), `H = Sym(A) = {1, (0 1)}
⊊ Wg (indW A) = S_2 × S_2`, and the law `Q4`.  Then `KL(p‖Q̄_H)` strictly exceeds the full-group value
`KL(p‖Q̄_{Wg}) = Σ_O p(O) ln(p(O)/Q(O))` (finite); `fx4_gap`. -/
theorem remark_one_group_subgroup :
    Relabel.IsGroupSet symA4 ∧ symA4 ⊆ Wg (TGRed.indW fxA4) ∧ symA4 ≠ Wg (TGRed.indW fxA4) ∧
    (∀ g ∈ symA4, ∀ i ∉ fxA4, g i = i) ∧
    (∀ g ∈ Wg (TGRed.indW fxA4), Relabel.Invariant (Bridge.balancedTarget 4 2 (by norm_num)) g) ∧
    KLx (Bridge.balancedTarget 4 2 (by norm_num)) (Qbar (Wg (TGRed.indW fxA4)) Q4) =
      ((orbitKL (Bridge.balancedTarget 4 2 (by norm_num)) (Wg (TGRed.indW fxA4)) Q4 : ℝ) : WithTop ℝ) ∧
    KLx (Bridge.balancedTarget 4 2 (by norm_num)) (Qbar (Wg (TGRed.indW fxA4)) Q4) <
      KLx (Bridge.balancedTarget 4 2 (by norm_num)) (Qbar symA4 Q4) := by
  have hk : 2 ≤ 4 := by norm_num
  have ht : ∀ g ∈ Wg (TGRed.indW fxA4), Relabel.Invariant (Bridge.balancedTarget 4 2 hk) g :=
    fun g _ => Relabel.balanced_invariant 4 2 hk g
  have hgrp : Relabel.IsGroupSet symA4 := ⟨by decide, by decide⟩
  have hdec : ∀ g ∈ symA4, ∀ i, TGRed.indW fxA4 (g i) = TGRed.indW fxA4 i := by decide
  have hHG : symA4 ⊆ Wg (TGRed.indW fxA4) := fun g hg => mem_Wg.2 (hdec g hg)
  have h23 : ∀ i, TGRed.indW fxA4 (Equiv.swap (2 : Fin 4) 3 i) = TGRed.indW fxA4 i := by decide
  have hn23 : Equiv.swap (2 : Fin 4) 3 ∉ symA4 := by decide
  have hproper : symA4 ≠ Wg (TGRed.indW fxA4) := by
    intro h
    have hmem : Equiv.swap (2 : Fin 4) 3 ∈ Wg (TGRed.indW fxA4) := mem_Wg.2 h23
    rw [← h] at hmem
    exact hn23 hmem
  have hfix : ∀ g ∈ symA4, ∀ i ∉ fxA4, g i = i := by decide
  exact ⟨hgrp, hHG, hproper, hfix, ht, fx4_gap ht (Relabel.supp_balanced 4 2 hk)⟩

/-- **Remark (b) on a genuine tilt**: the same gap for the two-group tilt `p_λ`, `λ = 2`, `A = {0,1}`, `k = 2`
(within-group exchangeable, not fully exchangeable): `KL(p_λ‖Q̄_{Wg}) < KL(p_λ‖Q̄_{Sym(A)})`. -/
theorem remark_one_group_subgroup_tilt :
    (∀ g ∈ Wg (TGRed.indW fxA4), Relabel.Invariant
      (A36W.weightedTarget 4 2 (twoW fxA4 2) (twoW_pos fxA4 two_pos) (show 2 ≤ 4 by norm_num)) g) ∧
    KLx (A36W.weightedTarget 4 2 (twoW fxA4 2) (twoW_pos fxA4 two_pos) (show 2 ≤ 4 by norm_num))
        (Qbar (Wg (TGRed.indW fxA4)) Q4) =
      ((orbitKL (A36W.weightedTarget 4 2 (twoW fxA4 2) (twoW_pos fxA4 two_pos) (show 2 ≤ 4 by norm_num))
        (Wg (TGRed.indW fxA4)) Q4 : ℝ) : WithTop ℝ) ∧
    KLx (A36W.weightedTarget 4 2 (twoW fxA4 2) (twoW_pos fxA4 two_pos) (show 2 ≤ 4 by norm_num))
        (Qbar (Wg (TGRed.indW fxA4)) Q4) <
      KLx (A36W.weightedTarget 4 2 (twoW fxA4 2) (twoW_pos fxA4 two_pos) (show 2 ≤ 4 by norm_num))
        (Qbar symA4 Q4) := by
  have hk : 2 ≤ 4 := by norm_num
  have ht := twoW_Wg_invariant fxA4 two_pos hk
  exact ⟨ht, fx4_gap ht (TGRed.supp_eq fxA4 two_pos hk)⟩

end A36W.SigChain

#check @A36W.SigChain.Wg
#check @A36W.SigChain.mem_Wg
#check @A36W.SigChain.Wg_isGroupSet
#check @A36W.SigChain.Wg_nonempty
#check @A36W.SigChain.symm_mem_Wg
#check @A36W.SigChain.sig
#check @A36W.SigChain.sig_permWord
#check @A36W.SigChain.card_zeros_add_sig
#check @A36W.SigChain.exists_Wg_of_sig
#check @A36W.SigChain.mem_orbitW_Wg_iff
#check @A36W.SigChain.Wg_indW
#check @A36W.SigChain.sig_indW_true
#check @A36W.SigChain.sig_indW_false
#check @A36W.SigChain.mem_orbitW_Gr_iff
#check @A36W.SigChain.exists_Gr_of_aCnt_sig
#check @A36W.SigChain.weightedTarget_Wg_invariant
#check @A36W.SigChain.twoW_Wg_invariant
#check @A36W.SigChain.Wg_twoW
#check @A36W.SigChain.Qbar
#check @A36W.SigChain.Qbar_eq_inv
#check @A36W.SigChain.Qbar_eq_law
#check @A36W.SigChain.relPol_outBy_eq_Qbar
#check @A36W.SigChain.mixLawE_relabelMix_eq_Qbar
#check @A36W.SigChain.Qbar_permWord
#check @A36W.SigChain.Qbar_nonneg
#check @A36W.SigChain.massOn_Qbar_of_stable
#check @A36W.SigChain.permWord_mem_orbitW
#check @A36W.SigChain.massOn_Qbar_orbitW
#check @A36W.SigChain.massOn_Qbar_orbit
#check @A36W.SigChain.sum_Qbar
#check @A36W.SigChain.Qbar_isProb
#check @A36W.SigChain.Qbar_pos
#check @A36W.SigChain.Qbar_pos_of_massOn
#check @A36W.SigChain.Qbar_one
#check @A36W.SigChain.KLcond
#check @A36W.SigChain.orbitKL
#check @A36W.SigChain.mul_log_div_ge
#check @A36W.SigChain.mul_log_div_gt
#check @A36W.SigChain.gibbs_le
#check @A36W.SigChain.gibbs_lt
#check @A36W.SigChain.sum_mul_log_split
#check @A36W.SigChain.KLcond_nonneg
#check @A36W.SigChain.KLcond_pos
#check @A36W.SigChain.orbit_subset_supp
#check @A36W.SigChain.orbit_nonempty
#check @A36W.SigChain.massOn_p_pos
#check @A36W.SigChain.massOn_pos_of_pos
#check @A36W.SigChain.sum_massOn_p
#check @A36W.SigChain.sum_massOn_Q
#check @A36W.SigChain.KLx_Qbar
#check @A36W.SigChain.KLx_Qbar_eq_top_iff
#check @A36W.SigChain.relabel_chain_rule
#check @A36W.SigChain.condTermX
#check @A36W.SigChain.relabel_chain_rule_ext
#check @A36W.SigChain.relabel_top_case
#check @A36W.SigChain.orbitKL_nonneg
#check @A36W.SigChain.orbitKL_pos
#check @A36W.SigChain.KLx_Qbar_subset
#check @A36W.SigChain.KLx_Qbar_eq_of_orbits
#check @A36W.SigChain.sigClass
#check @A36W.SigChain.mem_sigClass
#check @A36W.SigChain.orbitW_Wg_eq_sigClass
#check @A36W.SigChain.sigSupp
#check @A36W.SigChain.sigMass
#check @A36W.SigChain.sigKL
#check @A36W.SigChain.orbitsOf_Wg
#check @A36W.SigChain.sigClass_injOn
#check @A36W.SigChain.sum_orbitsOf_Wg
#check @A36W.SigChain.mem_sigSupp_iff
#check @A36W.SigChain.sigClass_subset_supp
#check @A36W.SigChain.orbitW_Wg_eq_filter_supp
#check @A36W.SigChain.sum_sigMass
#check @A36W.SigChain.sum_sigMass_p
#check @A36W.SigChain.orbitKL_Wg
#check @A36W.SigChain.KLx_Qbar_Wg
#check @A36W.SigChain.relabel_chain_rule_Wg
#check @A36W.SigChain.sigMass_Qbar
#check @A36W.SigChain.relabel_chain_rule_head
#check @A36W.SigChain.sigClass_indW_eq_cls
#check @A36W.SigChain.qv_Qbar_Gr
#check @A36W.SigChain.KLx_Qbar_Gr_eq_Phi
#check @A36W.SigChain.isGroupSet_univ
#check @A36W.SigChain.Wg_const
#check @A36W.SigChain.orbitW_univ_balanced
#check @A36W.SigChain.orbitsOf_balanced
#check @A36W.SigChain.balanced_KLx_Qbar
#check @A36W.SigChain.balanced_KLx_Qbar_real
#check @A36W.SigChain.balanced_chain
#check @A36W.SigChain.nonvac_top_case
#check @A36W.SigChain.remark_tilt_split
#check @A36W.SigChain.remark_proper_subgroup
#check @A36W.SigChain.cyc3
#check @A36W.SigChain.remark_subgroup_can_suffice
#check @A36W.SigChain.fxA4
#check @A36W.SigChain.symA4
#check @A36W.SigChain.symA4_eq_symOn
#check @A36W.SigChain.w1010
#check @A36W.SigChain.Q4
#check @A36W.SigChain.p_div_massOn_orbitW
#check @A36W.SigChain.fx4_gap
#check @A36W.SigChain.remark_one_group_subgroup
#check @A36W.SigChain.remark_one_group_subgroup_tilt
#print axioms A36W.SigChain.Wg
#print axioms A36W.SigChain.mem_Wg
#print axioms A36W.SigChain.Wg_isGroupSet
#print axioms A36W.SigChain.Wg_nonempty
#print axioms A36W.SigChain.symm_mem_Wg
#print axioms A36W.SigChain.sig
#print axioms A36W.SigChain.sig_permWord
#print axioms A36W.SigChain.card_zeros_add_sig
#print axioms A36W.SigChain.exists_Wg_of_sig
#print axioms A36W.SigChain.mem_orbitW_Wg_iff
#print axioms A36W.SigChain.Wg_indW
#print axioms A36W.SigChain.sig_indW_true
#print axioms A36W.SigChain.sig_indW_false
#print axioms A36W.SigChain.mem_orbitW_Gr_iff
#print axioms A36W.SigChain.exists_Gr_of_aCnt_sig
#print axioms A36W.SigChain.weightedTarget_Wg_invariant
#print axioms A36W.SigChain.twoW_Wg_invariant
#print axioms A36W.SigChain.Wg_twoW
#print axioms A36W.SigChain.Qbar
#print axioms A36W.SigChain.Qbar_eq_inv
#print axioms A36W.SigChain.Qbar_eq_law
#print axioms A36W.SigChain.relPol_outBy_eq_Qbar
#print axioms A36W.SigChain.mixLawE_relabelMix_eq_Qbar
#print axioms A36W.SigChain.Qbar_permWord
#print axioms A36W.SigChain.Qbar_nonneg
#print axioms A36W.SigChain.massOn_Qbar_of_stable
#print axioms A36W.SigChain.permWord_mem_orbitW
#print axioms A36W.SigChain.massOn_Qbar_orbitW
#print axioms A36W.SigChain.massOn_Qbar_orbit
#print axioms A36W.SigChain.sum_Qbar
#print axioms A36W.SigChain.Qbar_isProb
#print axioms A36W.SigChain.Qbar_pos
#print axioms A36W.SigChain.Qbar_pos_of_massOn
#print axioms A36W.SigChain.Qbar_one
#print axioms A36W.SigChain.KLcond
#print axioms A36W.SigChain.orbitKL
#print axioms A36W.SigChain.mul_log_div_ge
#print axioms A36W.SigChain.mul_log_div_gt
#print axioms A36W.SigChain.gibbs_le
#print axioms A36W.SigChain.gibbs_lt
#print axioms A36W.SigChain.sum_mul_log_split
#print axioms A36W.SigChain.KLcond_nonneg
#print axioms A36W.SigChain.KLcond_pos
#print axioms A36W.SigChain.orbit_subset_supp
#print axioms A36W.SigChain.orbit_nonempty
#print axioms A36W.SigChain.massOn_p_pos
#print axioms A36W.SigChain.massOn_pos_of_pos
#print axioms A36W.SigChain.sum_massOn_p
#print axioms A36W.SigChain.sum_massOn_Q
#print axioms A36W.SigChain.KLx_Qbar
#print axioms A36W.SigChain.KLx_Qbar_eq_top_iff
#print axioms A36W.SigChain.relabel_chain_rule
#print axioms A36W.SigChain.condTermX
#print axioms A36W.SigChain.relabel_chain_rule_ext
#print axioms A36W.SigChain.relabel_top_case
#print axioms A36W.SigChain.orbitKL_nonneg
#print axioms A36W.SigChain.orbitKL_pos
#print axioms A36W.SigChain.KLx_Qbar_subset
#print axioms A36W.SigChain.KLx_Qbar_eq_of_orbits
#print axioms A36W.SigChain.sigClass
#print axioms A36W.SigChain.mem_sigClass
#print axioms A36W.SigChain.orbitW_Wg_eq_sigClass
#print axioms A36W.SigChain.sigSupp
#print axioms A36W.SigChain.sigMass
#print axioms A36W.SigChain.sigKL
#print axioms A36W.SigChain.orbitsOf_Wg
#print axioms A36W.SigChain.sigClass_injOn
#print axioms A36W.SigChain.sum_orbitsOf_Wg
#print axioms A36W.SigChain.mem_sigSupp_iff
#print axioms A36W.SigChain.sigClass_subset_supp
#print axioms A36W.SigChain.orbitW_Wg_eq_filter_supp
#print axioms A36W.SigChain.sum_sigMass
#print axioms A36W.SigChain.sum_sigMass_p
#print axioms A36W.SigChain.orbitKL_Wg
#print axioms A36W.SigChain.KLx_Qbar_Wg
#print axioms A36W.SigChain.relabel_chain_rule_Wg
#print axioms A36W.SigChain.sigMass_Qbar
#print axioms A36W.SigChain.relabel_chain_rule_head
#print axioms A36W.SigChain.sigClass_indW_eq_cls
#print axioms A36W.SigChain.qv_Qbar_Gr
#print axioms A36W.SigChain.KLx_Qbar_Gr_eq_Phi
#print axioms A36W.SigChain.isGroupSet_univ
#print axioms A36W.SigChain.Wg_const
#print axioms A36W.SigChain.orbitW_univ_balanced
#print axioms A36W.SigChain.orbitsOf_balanced
#print axioms A36W.SigChain.balanced_KLx_Qbar
#print axioms A36W.SigChain.balanced_KLx_Qbar_real
#print axioms A36W.SigChain.balanced_chain
#print axioms A36W.SigChain.nonvac_top_case
#print axioms A36W.SigChain.remark_tilt_split
#print axioms A36W.SigChain.remark_proper_subgroup
#print axioms A36W.SigChain.cyc3
#print axioms A36W.SigChain.remark_subgroup_can_suffice
#print axioms A36W.SigChain.fxA4
#print axioms A36W.SigChain.symA4
#print axioms A36W.SigChain.symA4_eq_symOn
#print axioms A36W.SigChain.w1010
#print axioms A36W.SigChain.Q4
#print axioms A36W.SigChain.p_div_massOn_orbitW
#print axioms A36W.SigChain.fx4_gap
#print axioms A36W.SigChain.remark_one_group_subgroup
#print axioms A36W.SigChain.remark_one_group_subgroup_tilt


==> anc/formal_companion/lean/src/A36W/SigChainExt.lean <==
import A36W.SigChain
import A36RW.Balanced.Converse

/-!
# A36W.SigChainExt (two-group branch): the second identity of App M's relabelled-output chain rule, extended

Specification: `appendix_imperfect.tex` of v7.3-IR2 (sha256 be10ee87…), l.109, the "Scope and prior art" paragraph:
"with divergences in `[0,∞]` and the conditional term read as `+∞` for any `s` with `Q_sig(s)=0<p_sig(s)`, …
`KL(p‖Q̄)=KL(p_sig‖Q_sig)`".

`A36W.SigChain.KLx_Qbar_Wg` proves this identity when `Q_sig > 0` on the support of `p_sig`, and
`A36W.SigChain.KLx_Qbar_eq_top_iff` says when `KL(p‖Q̄) = ⊤`. This file joins the two into one statement in
`WithTop ℝ` for every nonnegative `Q` (in particular every output law), and states the any-head chain rule
(`A36W.SigChain.relabel_chain_rule_head`) with both displays in `WithTop ℝ`.

New definition: `sigKLx`, the signature divergence `KL(p_sig‖Q_sig)` in `WithTop ℝ`.
-/

namespace A36W.SigChain
open Finset AGF A36RW

variable {n : ℕ} {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- `KL(p_sig ‖ Q_sig)` in `WithTop ℝ`: `⊤` when `Q_sig(s) ≤ 0 < p_sig(s)` for some `s` (`mem_sigSupp_iff`; for
`Q ≥ 0` this is `Q_sig(s) = 0`), else the real sum `sigKL`. -/
noncomputable def sigKLx (grp : Fin n → ι) (t : Target n) (Q : (Fin n → Bool) → ℝ) : WithTop ℝ :=
  if ∀ s ∈ sigSupp grp t, 0 < sigMass grp Q s then ((sigKL grp t Q : ℝ) : WithTop ℝ) else ⊤

/-- **The second display of App M's scope paragraph, for every nonnegative `Q`**: for a target invariant under the full
within-group group `Wg grp`, `KL(p‖Q̄) = KL(p_sig‖Q_sig)` in `WithTop ℝ`, `Q̄` the output relabelling over `Wg grp`. -/
theorem KLx_Qbar_eq_sigKLx (grp : Fin n → ι) {t : Target n} (ht : ∀ g ∈ Wg grp, Relabel.Invariant t g)
    {Q : (Fin n → Bool) → ℝ} (hQ0 : ∀ x, 0 ≤ Q x) :
    KLx t (Qbar (Wg grp) Q) = sigKLx grp t Q := by
  unfold sigKLx
  split_ifs with hpos
  · exact KLx_Qbar_Wg grp ht hpos
  · push Not at hpos
    obtain ⟨s, hs, hle⟩ := hpos
    have hnn : 0 ≤ sigMass grp Q s := by
      unfold sigMass Relabel.massOn
      exact Finset.sum_nonneg (fun y _ => hQ0 y)
    have h0 : Relabel.massOn Q (sigClass grp s) = 0 := le_antisymm hle hnn
    rw [KLx_Qbar_eq_top_iff (Wg_isGroupSet grp) hQ0]
    exact ⟨sigClass grp s, by rw [orbitsOf_Wg]; exact Finset.mem_image_of_mem _ hs, h0⟩

/-- **Any head, both displays in `WithTop ℝ`**: for a target invariant under the full within-group group `Wg grp`,
every oracle `o` whose conditional marginals lie in `[0, 1]` (`MargUnit`; an arbitrary head, no exactness assumed),
every policy `σ : PolicyE n Seed` and every round budget `f`, with `Q = σ.outBy o f` and `Q̄` its output relabelling
over `Wg grp`: the chain rule `KL(p‖Q) = KL(p‖Q̄) + Σ_O condTermX O` and `KL(p‖Q̄) = KL(p_sig‖Q_sig)` (extended). -/
theorem relabel_chain_rule_head_ext (grp : Fin n → ι) {t : Target n} (ht : ∀ g ∈ Wg grp, Relabel.Invariant t g)
    (o : Oracle n) (ho : Converse.MargUnit o) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) (f : ℕ) :
    KLx t (σ.outBy o f) = KLx t (Qbar (Wg grp) (σ.outBy o f)) +
      (∑ O ∈ Relabel.orbitsOf t (Wg grp), condTermX t (σ.outBy o f) O) ∧
    KLx t (Qbar (Wg grp) (σ.outBy o f)) = sigKLx grp t (σ.outBy o f) :=
  ⟨(relabel_chain_rule_head grp ht o σ f).1,
    KLx_Qbar_eq_sigKLx grp ht (fun x => Converse.policy_outBy_nonneg o ho σ f x)⟩

end A36W.SigChain


==> anc/formal_companion/lean/src/A36W/Slice.lean <==
/-
A36W.Slice -- the weighted slice: partition function, marginals, Lemma W1, and the exact weighted
oracle in the A36RW shared interface v0.1 (two-group branch).

Paper locator: `appendix_t1.tex`, part 2 "Weighted-slice lemmas", Lemma W1 (ratios and floors),
and part 1 "Setting" (target `p_w(x) ∝ ∏ w_i^{x_i} 1{|x| = k}`, states, exact conditional marginals).

Notation follows the paper.  `S` is a free set, `w` the weights, `J` the residual quota -- an integer, so
`J - 1` and `J - 2` are never truncated -- `Z = e_J(S)`, and `p_i = Pr(X_i = 1)` under the weighted slice
law `π(T) ∝ ∏_{i ∈ T} w_i` on `{T ⊆ S : |T| = J}`.

Contents.
* §1 `Z`, `Zin` over any commutative semiring: the insert/erase recursion, W1's two decompositions, and
  `Z = Multiset.esymm` at natural quotas.
* §2 (ℝ) signs, `Z_pos_iff` (for positive weights, `Z > 0` iff `0 ≤ J ≤ |S|`), the slice law
  `sliceProb`, the marginal `sliceMarg = Zin / Z` as the marginal of that law, and `∑_{i ∈ S} p_i = J`.
* §3 Lemma W1: numerator (division-free), cross-multiplied and printed forms; W1(a) for `v = p(1 - p)`;
  W1(b) pairwise and averaged floors.
* §4 The weighted target and oracle on AGF histories, `weighted_exact`, and W1 for the oracle's
  marginals and for the target's exact conditional marginals at every legal well-formed history.

Weights are arbitrary functions with positivity hypotheses only where needed, `S` is an arbitrary
finset, and the oracle uses the full residual weight array; nothing is specialised to two weight values
or to count-only states.
-/
import A36RW.Interface.V0

set_option autoImplicit false

namespace A36W

open Finset

/-! ## §1 The partition function over a commutative semiring -/

section Algebra

variable {ι R : Type*} [DecidableEq ι] [CommSemiring R]

/-- The partition function `Z(S, J) = e_J(S) = ∑_{T ⊆ S, |T| = J} ∏_{i ∈ T} w i` at an integer quota `J`.
It is `0` when `J < 0` or `J > |S|` (`Z_eq_zero_of_neg`, `Z_eq_zero_of_card_lt`). -/
def Z (w : ι → R) (S : Finset ι) (J : ℤ) : R :=
  ∑ T ∈ S.powerset with (#T : ℤ) = J, ∏ i ∈ T, w i

/-- The numerator of the marginal of `i`: `∑_{T ⊆ S, |T| = J, i ∈ T} ∏_{k ∈ T} w k`. -/
def Zin (w : ι → R) (S : Finset ι) (J : ℤ) (i : ι) : R :=
  ∑ T ∈ S.powerset with ((#T : ℤ) = J ∧ i ∈ T), ∏ k ∈ T, w k

omit [DecidableEq ι] in
theorem Z_eq_sum_ite (w : ι → R) (S : Finset ι) (J : ℤ) :
    Z w S J = ∑ T ∈ S.powerset, if (#T : ℤ) = J then ∏ i ∈ T, w i else 0 := by
  rw [Z, Finset.sum_filter]

theorem Zin_eq_sum_ite (w : ι → R) (S : Finset ι) (J : ℤ) (i : ι) :
    Zin w S J i = ∑ T ∈ S.powerset, if ((#T : ℤ) = J ∧ i ∈ T) then ∏ k ∈ T, w k else 0 := by
  rw [Zin, Finset.sum_filter]

omit [DecidableEq ι] in
/-- `Z` vanishes at a negative quota. -/
theorem Z_eq_zero_of_neg (w : ι → R) (S : Finset ι) {J : ℤ} (hJ : J < 0) : Z w S J = 0 := by
  rw [Z_eq_sum_ite]
  exact Finset.sum_eq_zero fun T _ => if_neg (by omega)

omit [DecidableEq ι] in
/-- `Z` vanishes at a quota above `|S|`. -/
theorem Z_eq_zero_of_card_lt (w : ι → R) (S : Finset ι) {J : ℤ} (hJ : (#S : ℤ) < J) : Z w S J = 0 := by
  rw [Z_eq_sum_ite]
  refine Finset.sum_eq_zero fun T hT => if_neg ?_
  have := Finset.card_le_card (Finset.mem_powerset.mp hT)
  omega

omit [DecidableEq ι] in
/-- At a natural quota, `Z` is Mathlib's elementary symmetric polynomial of the weights on `S`. -/
theorem Z_natCast_eq_esymm (w : ι → R) (S : Finset ι) (m : ℕ) :
    Z w S m = (S.val.map w).esymm m := by
  rw [Finset.esymm_map_val, Finset.powersetCard_eq_filter, Z]
  exact Finset.sum_congr (Finset.filter_congr fun T _ => Nat.cast_inj) fun _ _ => rfl

omit [DecidableEq ι] in
/-- The empty free set: `e_J(∅) = [J = 0]`. -/
@[simp] theorem Z_empty (w : ι → R) (J : ℤ) : Z w ∅ J = if J = 0 then 1 else 0 := by
  rw [Z_eq_sum_ite, Finset.powerset_empty, Finset.sum_singleton, Finset.card_empty, Finset.prod_empty,
    Nat.cast_zero]
  exact if_congr eq_comm rfl rfl

/-- Off the free set the marginal numerator vanishes. -/
theorem Zin_of_notMem (w : ι → R) (S : Finset ι) (J : ℤ) {i : ι} (hi : i ∉ S) : Zin w S J i = 0 := by
  rw [Zin_eq_sum_ite]
  exact Finset.sum_eq_zero fun T hT => if_neg fun hc => hi (Finset.mem_powerset.mp hT hc.2)

/-- Adding a coordinate `a ∉ S`: `e_J(S ∪ {a}) = e_J(S) + w_a e_{J-1}(S)`. -/
theorem Z_insert (w : ι → R) {S : Finset ι} {a : ι} (ha : a ∉ S) (J : ℤ) :
    Z w (insert a S) J = Z w S J + w a * Z w S (J - 1) := by
  simp only [Z_eq_sum_ite]
  rw [Finset.sum_powerset_insert ha, Finset.mul_sum]
  congr 1
  refine Finset.sum_congr rfl fun T hT => ?_
  have haT : a ∉ T := fun h => ha (Finset.mem_powerset.mp hT h)
  rw [Finset.card_insert_of_notMem haT, Finset.prod_insert haT, Nat.cast_add_one]
  by_cases h : (#T : ℤ) = J - 1
  · rw [if_pos (by omega), if_pos h]
  · rw [if_neg (by omega), if_neg h, mul_zero]

/-- Removing a coordinate `a ∈ S`: `e_J(S) = e_J(S ∖ a) + w_a e_{J-1}(S ∖ a)`. -/
theorem Z_erase (w : ι → R) {S : Finset ι} {a : ι} (ha : a ∈ S) (J : ℤ) :
    Z w S J = Z w (S.erase a) J + w a * Z w (S.erase a) (J - 1) := by
  conv_lhs => rw [← Finset.insert_erase ha]
  exact Z_insert w (Finset.notMem_erase a S) J

/-- **Decomposition of the marginal numerator**: `Zin(S, J, i) = w_i e_{J-1}(S ∖ i)`, i.e. `p_i Z = w_i Z(S ∖ i, J - 1)`. -/
theorem Zin_eq (w : ι → R) {S : Finset ι} {i : ι} (hi : i ∈ S) (J : ℤ) :
    Zin w S J i = w i * Z w (S.erase i) (J - 1) := by
  have hi' : i ∉ S.erase i := Finset.notMem_erase i S
  conv_lhs => rw [← Finset.insert_erase hi]
  rw [Zin_eq_sum_ite, Finset.sum_powerset_insert hi', Z_eq_sum_ite, Finset.mul_sum]
  have h0 : ∑ T ∈ (S.erase i).powerset,
      (if ((#T : ℤ) = J ∧ i ∈ T) then ∏ k ∈ T, w k else 0) = 0 :=
    Finset.sum_eq_zero fun T hT => if_neg fun hc => hi' (Finset.mem_powerset.mp hT hc.2)
  rw [h0, zero_add]
  refine Finset.sum_congr rfl fun T hT => ?_
  have hiT : i ∉ T := fun h => hi' (Finset.mem_powerset.mp hT h)
  rw [Finset.card_insert_of_notMem hiT, Finset.prod_insert hiT, Nat.cast_add_one]
  by_cases h : (#T : ℤ) = J - 1
  · rw [if_pos ⟨by omega, Finset.mem_insert_self i T⟩, if_pos h]
  · rw [if_neg (fun hc => h (by have := hc.1; omega)), if_neg h, mul_zero]

/-- The slice splits by whether `i ∈ T`: `Z(S, J) = Zin(S, J, i) + Z(S ∖ i, J)`. -/
theorem Z_eq_Zin_add (w : ι → R) {S : Finset ι} {i : ι} (hi : i ∈ S) (J : ℤ) :
    Z w S J = Zin w S J i + Z w (S.erase i) J := by
  rw [Z_erase w hi J, Zin_eq w hi J, add_comm]

theorem erase_erase_eq_sdiff_pair (S : Finset ι) (i j : ι) : (S.erase i).erase j = S \ {i, j} := by
  ext x
  simp only [Finset.mem_erase, Finset.mem_sdiff, Finset.mem_insert, Finset.mem_singleton]
  tauto

/-- W1's second decomposition at any quota: `e_K(S ∖ i) = e_K(R) + w_j e_{K-1}(R)`, `R = S ∖ {i, j}`.
At `K = J` this is the paper's `(1 - p_i) Z = e_J(R) + w_j e_{J-1}(R)`. -/
theorem Z_erase_pair (w : ι → R) {S : Finset ι} {i j : ι} (hj : j ∈ S) (hij : i ≠ j) (K : ℤ) :
    Z w (S.erase i) K = Z w (S \ {i, j}) K + w j * Z w (S \ {i, j}) (K - 1) := by
  rw [Z_erase w (Finset.mem_erase.mpr ⟨hij.symm, hj⟩) K, erase_erase_eq_sdiff_pair]

/-- The requested form: `Z(S ∖ i, J - 1) = Z(R, J - 1) + w_j Z(R, J - 2)` with `R = S ∖ {i, j}`. -/
theorem Z_erase_pair_pred (w : ι → R) {S : Finset ι} {i j : ι} (hj : j ∈ S) (hij : i ≠ j) (J : ℤ) :
    Z w (S.erase i) (J - 1) = Z w (S \ {i, j}) (J - 1) + w j * Z w (S \ {i, j}) (J - 2) := by
  rw [Z_erase_pair w hj hij (J - 1), show J - 1 - 1 = J - 2 by ring]

/-- W1's first display: `p_i Z = w_i [e_{J-1}(R) + w_j e_{J-2}(R)]`, `R = S ∖ {i, j}`. -/
theorem Zin_pair (w : ι → R) {S : Finset ι} {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) (J : ℤ) :
    Zin w S J i = w i * (Z w (S \ {i, j}) (J - 1) + w j * Z w (S \ {i, j}) (J - 2)) := by
  rw [Zin_eq w hi J, Z_erase_pair_pred w hj hij J]

end Algebra

/-! ## §2 Real weights: signs, legality, the slice law and its marginals -/

section Real

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

omit [DecidableEq ι] in
theorem Z_nonneg (hw : ∀ k ∈ S, 0 ≤ w k) (J : ℤ) : 0 ≤ Z w S J :=
  Finset.sum_nonneg fun _ hT => Finset.prod_nonneg fun k hk =>
    hw k (Finset.mem_powerset.mp (Finset.mem_filter.mp hT).1 hk)

theorem Zin_nonneg (hw : ∀ k ∈ S, 0 ≤ w k) (J : ℤ) (i : ι) : 0 ≤ Zin w S J i :=
  Finset.sum_nonneg fun _ hT => Finset.prod_nonneg fun k hk =>
    hw k (Finset.mem_powerset.mp (Finset.mem_filter.mp hT).1 hk)

theorem Zin_le_Z (hw : ∀ k ∈ S, 0 ≤ w k) (J : ℤ) (i : ι) : Zin w S J i ≤ Z w S J := by
  refine Finset.sum_le_sum_of_subset_of_nonneg (fun T hT => ?_) (fun T hT _ => ?_)
  · rw [Finset.mem_filter] at hT ⊢
    exact ⟨hT.1, hT.2.1⟩
  · exact Finset.prod_nonneg fun k hk => hw k (Finset.mem_powerset.mp (Finset.mem_filter.mp hT).1 hk)

omit [DecidableEq ι] in
/-- A legal quota has positive partition function. -/
theorem Z_pos (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (h0 : 0 ≤ J) (hJ : J ≤ #S) : 0 < Z w S J := by
  obtain ⟨T, hTS, hTc⟩ := Finset.exists_subset_card_eq (show J.toNat ≤ #S by omega)
  unfold Z
  refine Finset.sum_pos' (fun U hU => Finset.prod_nonneg fun k hk =>
    (hw k (Finset.mem_powerset.mp (Finset.mem_filter.mp hU).1 hk)).le) ⟨T, ?_, ?_⟩
  · exact Finset.mem_filter.mpr ⟨Finset.mem_powerset.mpr hTS, by omega⟩
  · exact Finset.prod_pos fun k hk => hw k (hTS hk)

omit [DecidableEq ι] in
/-- **Legality**: for positive weights, `Z(S, J) > 0` exactly when `0 ≤ J ≤ |S|`. -/
theorem Z_pos_iff (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) : 0 < Z w S J ↔ 0 ≤ J ∧ J ≤ #S := by
  refine ⟨fun h => ?_, fun h => Z_pos hw h.1 h.2⟩
  by_contra hc
  rcases not_and_or.mp hc with h1 | h1
  · rw [Z_eq_zero_of_neg w S (by omega)] at h
    exact lt_irrefl 0 h
  · rw [Z_eq_zero_of_card_lt w S (by omega)] at h
    exact lt_irrefl 0 h

/-- The weighted slice law on subsets of `S`: `π(T) = [T ⊆ S, |T| = J] ∏_{k ∈ T} w k / Z(S, J)`. -/
noncomputable def sliceProb (w : ι → ℝ) (S : Finset ι) (J : ℤ) (T : Finset ι) : ℝ :=
  if T ⊆ S ∧ (#T : ℤ) = J then (∏ k ∈ T, w k) / Z w S J else 0

/-- The weighted-slice marginal `p_i = Pr(X_i = 1) = Zin(S, J, i) / Z(S, J)`. -/
noncomputable def sliceMarg (w : ι → ℝ) (S : Finset ι) (J : ℤ) (i : ι) : ℝ :=
  Zin w S J i / Z w S J

theorem sum_sliceProb {J : ℤ} (hZ : Z w S J ≠ 0) : ∑ T ∈ S.powerset, sliceProb w S J T = 1 := by
  have e : ∀ T ∈ S.powerset, sliceProb w S J T =
      (if (#T : ℤ) = J then ∏ k ∈ T, w k else 0) / Z w S J := by
    intro T hT
    have hTS := Finset.mem_powerset.mp hT
    by_cases h : (#T : ℤ) = J
    · rw [sliceProb, if_pos ⟨hTS, h⟩, if_pos h]
    · rw [sliceProb, if_neg (fun h' => h h'.2), if_neg h, zero_div]
  rw [Finset.sum_congr rfl e, ← Finset.sum_div, ← Z_eq_sum_ite, div_self hZ]

theorem sliceProb_nonneg (hw : ∀ k ∈ S, 0 ≤ w k) (J : ℤ) (T : Finset ι) : 0 ≤ sliceProb w S J T := by
  unfold sliceProb
  split_ifs with h
  · exact div_nonneg (Finset.prod_nonneg fun k hk => hw k (h.1 hk)) (Z_nonneg hw J)
  · exact le_refl 0

/-- `sliceMarg` is the marginal of the slice law: `p_i = ∑_{T ∋ i} π(T)`. -/
theorem sliceMarg_eq_sum_sliceProb (w : ι → ℝ) (S : Finset ι) (J : ℤ) (i : ι) :
    sliceMarg w S J i = ∑ T ∈ S.powerset with i ∈ T, sliceProb w S J T := by
  rw [sliceMarg, Zin_eq_sum_ite, Finset.sum_div, Finset.sum_filter]
  refine Finset.sum_congr rfl fun T hT => ?_
  have hTS := Finset.mem_powerset.mp hT
  by_cases h1 : (#T : ℤ) = J <;> by_cases h2 : i ∈ T <;> simp [sliceProb, h1, h2, hTS]

/-- Double counting: `∑_{i ∈ S} Zin(S, J, i) = J · Z(S, J)`. -/
theorem sum_Zin (w : ι → ℝ) (S : Finset ι) (J : ℤ) : ∑ i ∈ S, Zin w S J i = (J : ℝ) * Z w S J := by
  simp only [Zin_eq_sum_ite, Z_eq_sum_ite]
  rw [Finset.sum_comm, Finset.mul_sum]
  refine Finset.sum_congr rfl fun T hT => ?_
  have hTS := Finset.mem_powerset.mp hT
  by_cases hc : (#T : ℤ) = J
  · have e : ∀ i ∈ S, (if ((#T : ℤ) = J ∧ i ∈ T) then ∏ k ∈ T, w k else 0) =
        if i ∈ T then ∏ k ∈ T, w k else 0 := fun i _ => by
      by_cases hiT : i ∈ T <;> simp [hc, hiT]
    rw [Finset.sum_congr rfl e, Finset.sum_ite_mem, Finset.inter_eq_right.mpr hTS, Finset.sum_const,
      nsmul_eq_mul, if_pos hc]
    congr 1
    exact_mod_cast hc
  · rw [if_neg hc, mul_zero]
    exact Finset.sum_eq_zero fun i _ => if_neg fun h => hc h.1

/-- **`∑_{i ∈ S} p_i = J`** at every quota with `Z ≠ 0` (for positive weights: every legal quota). -/
theorem sum_sliceMarg {J : ℤ} (hZ : Z w S J ≠ 0) : ∑ i ∈ S, sliceMarg w S J i = J := by
  unfold sliceMarg
  rw [← Finset.sum_div, sum_Zin, mul_div_assoc, div_self hZ, mul_one]

theorem sum_one_sub_sliceMarg {J : ℤ} (hZ : Z w S J ≠ 0) :
    ∑ i ∈ S, (1 - sliceMarg w S J i) = #S - J := by
  rw [Finset.sum_sub_distrib, sum_sliceMarg hZ, Finset.sum_const, nsmul_eq_mul, mul_one]

theorem sliceMarg_nonneg (hw : ∀ k ∈ S, 0 ≤ w k) (J : ℤ) (i : ι) : 0 ≤ sliceMarg w S J i :=
  div_nonneg (Zin_nonneg hw J i) (Z_nonneg hw J)

theorem sliceMarg_le_one (hw : ∀ k ∈ S, 0 ≤ w k) (J : ℤ) (i : ι) : sliceMarg w S J i ≤ 1 :=
  div_le_one_of_le₀ (Zin_le_Z hw J i) (Z_nonneg hw J)

/-- Off the free set the marginal is `0`; the oracle only ever uses it on remaining coordinates. -/
theorem sliceMarg_of_notMem (w : ι → ℝ) (S : Finset ι) (J : ℤ) {i : ι} (hi : i ∉ S) :
    sliceMarg w S J i = 0 := by
  rw [sliceMarg, Zin_of_notMem w S J hi, zero_div]

/-- **The requested decomposition** `p_i · Z = w_i · Z(S ∖ i, J - 1)`. -/
theorem sliceMarg_mul_Z {J : ℤ} {i : ι} (hZ : Z w S J ≠ 0) (hi : i ∈ S) :
    sliceMarg w S J i * Z w S J = w i * Z w (S.erase i) (J - 1) := by
  rw [sliceMarg, div_mul_cancel₀ _ hZ, Zin_eq w hi J]

theorem one_sub_sliceMarg_mul_Z {J : ℤ} {i : ι} (hZ : Z w S J ≠ 0) (hi : i ∈ S) :
    (1 - sliceMarg w S J i) * Z w S J = Z w (S.erase i) J := by
  rw [sub_mul, one_mul, sliceMarg, div_mul_cancel₀ _ hZ]
  have := Z_eq_Zin_add w hi J
  linarith

/-- W1's displays at the level of marginals: `p_i = w_i [e_{J-1}(R) + w_j e_{J-2}(R)] / Z` and
`1 - p_i = [e_J(R) + w_j e_{J-1}(R)] / Z`, with `R = S ∖ {i, j}`. -/
theorem sliceMarg_pair {J : ℤ} {i j : ι} (hZ : Z w S J ≠ 0) (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    sliceMarg w S J i =
        w i * (Z w (S \ {i, j}) (J - 1) + w j * Z w (S \ {i, j}) (J - 2)) / Z w S J ∧
    1 - sliceMarg w S J i = (Z w (S \ {i, j}) J + w j * Z w (S \ {i, j}) (J - 1)) / Z w S J := by
  refine ⟨by rw [sliceMarg, Zin_pair w hi hj hij J], ?_⟩
  rw [eq_div_iff hZ, one_sub_sliceMarg_mul_Z hZ hi, Z_erase_pair w hj hij J]

/-! ## §3 Lemma W1 -/

/-- **Lemma W1, numerator form** (division-free; any quota, nonnegative weights).  For `w_j ≤ w_i`, with
`N_k = Zin(S, J, k)` (`= p_k Z`) and `O_k = Z(S ∖ k, J)` (`= (1 - p_k) Z`):
`N_j ≤ N_i`, `w_j N_i ≤ w_i N_j`, `w_j O_j ≤ w_i O_i` and `O_i ≤ O_j`. -/
theorem W1_num (hw : ∀ k ∈ S, 0 ≤ w k) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j)
    (hwij : w j ≤ w i) (J : ℤ) :
    Zin w S J j ≤ Zin w S J i ∧ w j * Zin w S J i ≤ w i * Zin w S J j ∧
    w j * Z w (S.erase j) J ≤ w i * Z w (S.erase i) J ∧ Z w (S.erase i) J ≤ Z w (S.erase j) J := by
  have hR : ∀ k ∈ S \ {i, j}, 0 ≤ w k := fun k hk => hw k (Finset.sdiff_subset hk)
  have ha := Z_nonneg hR (J - 1)
  have hb := Z_nonneg hR (J - 2)
  have hc := Z_nonneg hR J
  have hwi := hw i hi
  have hwj := hw j hj
  have hd : 0 ≤ w i - w j := sub_nonneg.mpr hwij
  rw [Zin_pair w hi hj hij J, Zin_pair w hj hi hij.symm J, Finset.pair_comm j i,
    Z_erase_pair w hj hij J, Z_erase_pair w hi hij.symm J, Finset.pair_comm j i]
  refine ⟨?_, ?_, ?_, ?_⟩
  · nlinarith [mul_nonneg hd ha]
  · nlinarith [mul_nonneg (mul_nonneg (mul_nonneg hwi hwj) hb) hd]
  · nlinarith [mul_nonneg hd hc]
  · nlinarith [mul_nonneg hd ha]

/-- **Lemma W1, cross-multiplied form.**  For positive weights on `S`, a legal quota `0 ≤ J ≤ |S|`,
`i ≠ j` in `S` and `w_j ≤ w_i`: `p_j ≤ p_i`, `w_j p_i ≤ w_i p_j`, `w_j (1 - p_j) ≤ w_i (1 - p_i)` and
`1 - p_i ≤ 1 - p_j`. -/
theorem W1_cross (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i j : ι} (hi : i ∈ S)
    (hj : j ∈ S) (hij : i ≠ j) (hwij : w j ≤ w i) :
    sliceMarg w S J j ≤ sliceMarg w S J i ∧
    w j * sliceMarg w S J i ≤ w i * sliceMarg w S J j ∧
    w j * (1 - sliceMarg w S J j) ≤ w i * (1 - sliceMarg w S J i) ∧
    1 - sliceMarg w S J i ≤ 1 - sliceMarg w S J j := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have hZ : 0 < Z w S J := Z_pos hw hJ0 hJS
  obtain ⟨h1, h2, h3, h4⟩ := W1_num hw0 hi hj hij hwij J
  have ei : sliceMarg w S J i = Zin w S J i * (Z w S J)⁻¹ := div_eq_mul_inv _ _
  have ej : sliceMarg w S J j = Zin w S J j * (Z w S J)⁻¹ := div_eq_mul_inv _ _
  have oi : 1 - sliceMarg w S J i = Z w (S.erase i) J * (Z w S J)⁻¹ := by
    rw [← one_sub_sliceMarg_mul_Z hZ.ne' hi, mul_assoc, mul_inv_cancel₀ hZ.ne', mul_one]
  have oj : 1 - sliceMarg w S J j = Z w (S.erase j) J * (Z w S J)⁻¹ := by
    rw [← one_sub_sliceMarg_mul_Z hZ.ne' hj, mul_assoc, mul_inv_cancel₀ hZ.ne', mul_one]
  have hz : 0 ≤ (Z w S J)⁻¹ := inv_nonneg.mpr hZ.le
  rw [oi, oj, ei, ej]
  refine ⟨mul_le_mul_of_nonneg_right h1 hz, ?_, ?_, mul_le_mul_of_nonneg_right h4 hz⟩
  · rw [← mul_assoc, ← mul_assoc]
    exact mul_le_mul_of_nonneg_right h2 hz
  · rw [← mul_assoc, ← mul_assoc]
    exact mul_le_mul_of_nonneg_right h3 hz

/-- **Lemma W1** (printed form).  For `w_i ≥ w_j > 0` at a legal state (`0 ≤ J ≤ |S|`, positive weights on
`S`, `i ≠ j` in `S`): `p_j ≤ p_i ≤ (w_i/w_j) p_j` and `(w_j/w_i)(1 - p_j) ≤ 1 - p_i ≤ 1 - p_j`. -/
theorem W1 (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i j : ι} (hi : i ∈ S)
    (hj : j ∈ S) (hij : i ≠ j) (hwij : w j ≤ w i) :
    sliceMarg w S J j ≤ sliceMarg w S J i ∧
    sliceMarg w S J i ≤ (w i / w j) * sliceMarg w S J j ∧
    (w j / w i) * (1 - sliceMarg w S J j) ≤ 1 - sliceMarg w S J i ∧
    1 - sliceMarg w S J i ≤ 1 - sliceMarg w S J j := by
  obtain ⟨h1, h2, h3, h4⟩ := W1_cross hw hJ0 hJS hi hj hij hwij
  have hwi := hw i hi
  have hwj := hw j hj
  refine ⟨h1, ?_, ?_, h4⟩
  · rw [div_mul_eq_mul_div, le_div_iff₀ hwj]
    linarith
  · rw [div_mul_eq_mul_div, div_le_iff₀ hwi]
    linarith

/-- Equal weights give equal marginals (W1 in both directions). -/
theorem sliceMarg_eq_of_weight_eq (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i j : ι}
    (hi : i ∈ S) (hj : j ∈ S) (hwij : w i = w j) : sliceMarg w S J i = sliceMarg w S J j := by
  by_cases hij : i = j
  · rw [hij]
  · exact le_antisymm (W1_cross hw hJ0 hJS hj hi (Ne.symm hij) hwij.le).1
      (W1_cross hw hJ0 hJS hi hj hij hwij.ge).1

/-- Uniform weights (the balanced slice): `p_i = J / |S|` at every legal quota. -/
theorem sliceMarg_const {c : ℝ} (hc : 0 < c) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i : ι} (hi : i ∈ S) :
    sliceMarg (fun _ => c) S J i = J / #S := by
  have hw : ∀ k ∈ S, 0 < (fun _ : ι => c) k := fun _ _ => hc
  have hsum := sum_sliceMarg (Z_pos hw hJ0 hJS).ne'
  have hall : ∑ j ∈ S, sliceMarg (fun _ => c) S J j = ∑ _j ∈ S, sliceMarg (fun _ => c) S J i :=
    Finset.sum_congr rfl fun j hj => sliceMarg_eq_of_weight_eq hw hJ0 hJS hj hi rfl
  rw [hall, Finset.sum_const, nsmul_eq_mul] at hsum
  have hS : (0 : ℝ) < #S := by exact_mod_cast Finset.card_pos.mpr ⟨i, hi⟩
  rw [eq_div_iff hS.ne']
  linarith

/-- **W1(a)**: with `v = p(1 - p)`, `v_i / v_j ∈ [w_j/w_i, w_i/w_j]`, cross-multiplied:
`w_j v_j ≤ w_i v_i` and `w_j v_i ≤ w_i v_j`. -/
theorem W1_var (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i j : ι} (hi : i ∈ S)
    (hj : j ∈ S) (hij : i ≠ j) (hwij : w j ≤ w i) :
    w j * (sliceMarg w S J j * (1 - sliceMarg w S J j)) ≤
        w i * (sliceMarg w S J i * (1 - sliceMarg w S J i)) ∧
    w j * (sliceMarg w S J i * (1 - sliceMarg w S J i)) ≤
        w i * (sliceMarg w S J j * (1 - sliceMarg w S J j)) := by
  obtain ⟨h1, h2, h3, h4⟩ := W1_cross hw hJ0 hJS hi hj hij hwij
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have pj0 := sliceMarg_nonneg hw0 J j
  have pi1 := sliceMarg_le_one hw0 J i
  have hwi := hw i hi
  constructor
  · have e1 := mul_le_mul_of_nonneg_left h3 pj0
    have e2 := mul_le_mul_of_nonneg_right h1 (mul_nonneg hwi.le (sub_nonneg.mpr pi1))
    nlinarith
  · have e1 := mul_le_mul_of_nonneg_right h2 (sub_nonneg.mpr pi1)
    have e2 := mul_le_mul_of_nonneg_left h4 (mul_nonneg hwi.le pj0)
    nlinarith

omit [DecidableEq ι] in
/-- If all weight ratios on `S` are at most `Λ` (`w k ≤ Λ w l` on `S`) and `S` is nonempty, then `1 ≤ Λ`. -/
theorem one_le_of_ratio (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) {i : ι}
    (hi : i ∈ S) : 1 ≤ Λ := by
  have h1 := hΛ i hi i hi
  exact le_of_mul_le_mul_right (by rw [one_mul]; exact h1) (hw i hi)

/-- **W1(b)**, pairwise: if all weight ratios on `S` are at most `Λ`, then `p_j ≤ Λ p_i` for all `i, j ∈ S`. -/
theorem sliceMarg_le_mul (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l)
    {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) :
    sliceMarg w S J j ≤ Λ * sliceMarg w S J i := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have hwi := hw i hi
  have hpi := sliceMarg_nonneg hw0 J i
  have hΛ1 := one_le_of_ratio hw hΛ hi
  by_cases hij : i = j
  · subst hij
    nlinarith
  · rcases le_total (w j) (w i) with h | h
    · have := (W1_cross hw hJ0 hJS hi hj hij h).1
      nlinarith
    · have h2 := (W1_cross hw hJ0 hJS hj hi (Ne.symm hij) h).2.1
      have h3 := mul_le_mul_of_nonneg_right (hΛ j hj i hi) hpi
      have h4 : w i * sliceMarg w S J j ≤ w i * (Λ * sliceMarg w S J i) := by nlinarith
      exact le_of_mul_le_mul_left h4 hwi

/-- **W1(b)** for the complement: `1 - p_j ≤ Λ (1 - p_i)` for all `i, j ∈ S`. -/
theorem one_sub_sliceMarg_le_mul (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ}
    (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i j : ι}
    (hi : i ∈ S) (hj : j ∈ S) :
    1 - sliceMarg w S J j ≤ Λ * (1 - sliceMarg w S J i) := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have hqi : 0 ≤ 1 - sliceMarg w S J i := sub_nonneg.mpr (sliceMarg_le_one hw0 J i)
  have hΛ1 := one_le_of_ratio hw hΛ hi
  by_cases hij : i = j
  · subst hij
    nlinarith
  · rcases le_total (w j) (w i) with h | h
    · have h3 := (W1_cross hw hJ0 hJS hi hj hij h).2.2.1
      have h5 := mul_le_mul_of_nonneg_right (hΛ i hi j hj) hqi
      have h4 : w j * (1 - sliceMarg w S J j) ≤ w j * (Λ * (1 - sliceMarg w S J i)) := by nlinarith
      exact le_of_mul_le_mul_left h4 (hw j hj)
    · have h4 := (W1_cross hw hJ0 hJS hj hi (Ne.symm hij) h).2.2.2
      nlinarith

/-- **W1(b)**, averaged: `p_i ≥ J / (Λ |S|)`, in the division-free form `J ≤ Λ |S| p_i`. -/
theorem le_mul_card_mul_sliceMarg (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ}
    (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i : ι}
    (hi : i ∈ S) : (J : ℝ) ≤ Λ * #S * sliceMarg w S J i := by
  have hZ := (Z_pos hw hJ0 hJS).ne'
  calc (J : ℝ) = ∑ j ∈ S, sliceMarg w S J j := (sum_sliceMarg hZ).symm
    _ ≤ ∑ _j ∈ S, Λ * sliceMarg w S J i :=
        Finset.sum_le_sum fun j hj => sliceMarg_le_mul hw hΛ hJ0 hJS hi hj
    _ = Λ * #S * sliceMarg w S J i := by
        rw [Finset.sum_const, nsmul_eq_mul]
        ring

/-- **W1(b)**, averaged, printed form: `p_i ≥ J / (Λ |S|)`. -/
theorem div_le_sliceMarg (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l)
    {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i : ι} (hi : i ∈ S) :
    (J : ℝ) / (Λ * #S) ≤ sliceMarg w S J i := by
  have hΛ1 := one_le_of_ratio hw hΛ hi
  have hS : (0 : ℝ) < #S := by exact_mod_cast Finset.card_pos.mpr ⟨i, hi⟩
  rw [div_le_iff₀ (mul_pos (by linarith) hS)]
  have := le_mul_card_mul_sliceMarg hw hΛ hJ0 hJS hi
  linarith

/-- **W1(b)** for the complement, averaged: `1 - p_i ≥ (|S| - J) / (Λ |S|)`, division-free. -/
theorem card_sub_le_mul_card_mul_one_sub (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ}
    (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i : ι}
    (hi : i ∈ S) : (#S : ℝ) - J ≤ Λ * #S * (1 - sliceMarg w S J i) := by
  have hZ := (Z_pos hw hJ0 hJS).ne'
  calc (#S : ℝ) - J = ∑ j ∈ S, (1 - sliceMarg w S J j) := (sum_one_sub_sliceMarg hZ).symm
    _ ≤ ∑ _j ∈ S, Λ * (1 - sliceMarg w S J i) :=
        Finset.sum_le_sum fun j hj => one_sub_sliceMarg_le_mul hw hΛ hJ0 hJS hi hj
    _ = Λ * #S * (1 - sliceMarg w S J i) := by
        rw [Finset.sum_const, nsmul_eq_mul]
        ring

/-- **W1(b)** for the complement, averaged, printed form: `1 - p_i ≥ (|S| - J) / (Λ |S|)`. -/
theorem div_le_one_sub_sliceMarg (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ}
    (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i : ι}
    (hi : i ∈ S) : ((#S : ℝ) - J) / (Λ * #S) ≤ 1 - sliceMarg w S J i := by
  have hΛ1 := one_le_of_ratio hw hΛ hi
  have hS : (0 : ℝ) < #S := by exact_mod_cast Finset.card_pos.mpr ⟨i, hi⟩
  rw [div_le_iff₀ (mul_pos (by linarith) hS)]
  have := card_sub_le_mul_card_mul_one_sub hw hΛ hJ0 hJS hi
  linarith

end Real

/-! ## §4 The weighted target and its exact oracle in the shared interface -/

section Interface

open AGF A36RW

variable {n : ℕ}

/-- The coordinates of a word set to one (the same function as `AGF.onesOf` of `AGFCore.C00Mass`, which is not
imported here because that module's `AGF.Agrees` would clash with `A36RW.Agrees`). -/
def wordOnes (x : Fin n → Bool) : Finset (Fin n) := univ.filter fun i => x i = true

/-- On a well-formed history the committed ones are committed coordinates. -/
theorem onesSet_subset_committed_of_WFE : ∀ {h : History n}, WFE h → onesSet h ⊆ committed h
  | [], _ => by simp [onesSet, committed]
  | s :: t, hwf => by
      obtain ⟨-, hones, hwft⟩ := hwf
      intro i hi
      simp only [onesSet, committed, Finset.mem_union] at hi ⊢
      rcases hi with hi | hi
      · exact Or.inl (hones hi)
      · exact Or.inr (onesSet_subset_committed_of_WFE hwft hi)

/-- **Words agreeing with a history ↔ subsets of its remaining coordinates.**  If the committed ones of `h`
are committed coordinates, `x ↦ remaining h ∩ ones(x)` is a bijection from the words agreeing with `h` onto
`(remaining h).powerset`, and then `ones(x) = onesSet h ∪ T`. -/
theorem sum_agrees_eq (h : History n) (hsub : onesSet h ⊆ committed h) (G : Finset (Fin n) → ℝ) :
    ∑ x ∈ univ.filter (Agrees h), G (wordOnes x) =
      ∑ T ∈ (remaining h).powerset, G (onesSet h ∪ T) := by
  have hrem : ∀ i, i ∈ remaining h ↔ i ∉ committed h := fun i => by simp [remaining]
  refine Finset.sum_nbij' (fun x => (remaining h).filter fun i => x i = true)
    (fun T i => decide (i ∈ onesSet h ∪ T)) ?_ ?_ ?_ ?_ ?_
  · intro x _
    exact Finset.mem_powerset.mpr (Finset.filter_subset _ _)
  · intro T hT
    have hT' := Finset.mem_powerset.mp hT
    refine Finset.mem_filter.mpr ⟨Finset.mem_univ _, ?_⟩
    unfold Agrees
    intro i hi
    have : i ∉ T := fun h' => (hrem i).mp (hT' h') hi
    simp [this]
  · intro x hx
    have hx' : Agrees h x := (Finset.mem_filter.mp hx).2
    funext i
    by_cases hc : i ∈ committed h
    · have hr : i ∉ remaining h := fun h' => (hrem i).mp h' hc
      rw [hx' i hc]
      simp [hr]
    · have hr : i ∈ remaining h := (hrem i).mpr hc
      have ho : i ∉ onesSet h := fun h' => hc (hsub h')
      simp [hr, ho]
  · intro T hT
    have hT' := Finset.mem_powerset.mp hT
    ext i
    simp only [Finset.mem_filter, Finset.mem_union, decide_eq_true_eq]
    constructor
    · rintro ⟨hr, ho | hiT⟩
      · exact absurd (hsub ho) ((hrem i).mp hr)
      · exact hiT
    · intro hiT
      exact ⟨hT' hiT, Or.inr hiT⟩
  · intro x hx
    have hx' : Agrees h x := (Finset.mem_filter.mp hx).2
    congr 1
    ext i
    simp only [wordOnes, Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_union]
    by_cases hc : i ∈ committed h
    · have hr : i ∉ remaining h := fun h' => (hrem i).mp h' hc
      rw [hx' i hc]
      simp [hr]
    · have hr : i ∈ remaining h := (hrem i).mpr hc
      have ho : i ∉ onesSet h := fun h' => hc (hsub h')
      simp [hr, ho]

/-- The same bijection restricted to the words with `x i = 1`, for a remaining coordinate `i`. -/
theorem sum_agrees_true_eq (h : History n) (hsub : onesSet h ⊆ committed h) (G : Finset (Fin n) → ℝ)
    {i : Fin n} (hi : i ∈ remaining h) :
    ∑ x ∈ univ.filter (fun x => Agrees h x ∧ x i = true), G (wordOnes x) =
      ∑ T ∈ (remaining h).powerset with i ∈ T, G (onesSet h ∪ T) := by
  have hic : i ∉ committed h := by simpa [remaining] using hi
  have hio : i ∉ onesSet h := fun h' => hic (hsub h')
  rw [← Finset.filter_filter, Finset.sum_filter]
  have e : ∀ x ∈ univ.filter (Agrees h), (if x i = true then G (wordOnes x) else 0) =
      if i ∈ wordOnes x then G (wordOnes x) else 0 := by
    intro x _
    simp [wordOnes]
  rw [Finset.sum_congr rfl e, sum_agrees_eq h hsub (fun A => if i ∈ A then G A else 0),
    Finset.sum_filter]
  refine Finset.sum_congr rfl fun T _ => ?_
  simp [hio]

/-- The weight of a ones-set under the weighted slice target: `[|A| = k] ∏_{i ∈ A} w_i / e_k(w)`. -/
noncomputable def wslice (w : Fin n → ℝ) (k : ℕ) (A : Finset (Fin n)) : ℝ :=
  if #A = k then (∏ i ∈ A, w i) / Z w univ (k : ℤ) else 0

/-- The total partition function `e_k(w_1, …, w_n)` is positive for positive weights and `k ≤ n`. -/
theorem Ztot_pos {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {k : ℕ} (hk : k ≤ n) : 0 < Z w univ (k : ℤ) :=
  Z_pos (fun i _ => hw i) (by omega) (by rw [Finset.card_univ, Fintype.card_fin]; exact_mod_cast hk)

/-- **The weighted slice target** `p_w(x) = [|x| = k] ∏_{i : x_i = 1} w_i / e_k(w)` on `{0,1}^n`, for positive
weights and `k ≤ n` (the paper's `p_w(x) ∝ ∏_i w_i^{x_i} 1{|x| = k}`). -/
noncomputable def weightedTarget (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) :
    Target n where
  p x := wslice w k (wordOnes x)
  nonneg x := by
    unfold wslice
    split_ifs
    · exact div_nonneg (Finset.prod_nonneg fun i _ => (hw i).le) (Ztot_pos hw hk).le
    · exact le_refl 0
  sum_one := by
    have key := sum_agrees_eq ([] : History n) (by simp) (wslice w k)
    have hall : univ.filter (Agrees ([] : History n)) = univ :=
      Finset.filter_true_of_mem fun x _ => by simp [Agrees]
    have hrem : remaining ([] : History n) = univ := by simp [remaining]
    rw [hall, hrem] at key
    simp only [onesSet_nil, Finset.empty_union] at key
    rw [key]
    have e : ∀ T ∈ (univ : Finset (Fin n)).powerset, wslice w k T =
        (if (#T : ℤ) = (k : ℤ) then ∏ i ∈ T, w i else 0) / Z w univ (k : ℤ) := by
      intro T _
      unfold wslice
      by_cases hT : #T = k
      · rw [if_pos hT, if_pos (by exact_mod_cast hT)]
      · rw [if_neg hT, if_neg (by exact_mod_cast hT), zero_div]
    rw [Finset.sum_congr rfl e, ← Finset.sum_div, ← Z_eq_sum_ite, div_self (Ztot_pos hw hk).ne']

/-- **The weighted exact oracle.**  Legal iff `0 ≤ k - |onesSet h| ≤ |remaining h|` (AGF's `Legal k`, the same
test as `balancedOracle`); the parameter of `i` is the weighted-slice marginal of `i` on the full residual
array `w` restricted to `remaining h`, at the residual quota `quota k h = k - |onesSet h|`. -/
noncomputable def weightedOracle (n k : ℕ) (w : Fin n → ℝ) : Oracle n where
  legal := Legal k
  dec := fun _ => inferInstance
  marg := fun h i => sliceMarg w (remaining h) (quota k h) i

theorem wslice_union {w : Fin n → ℝ} {k : ℕ} {h : History n} (hsub : onesSet h ⊆ committed h)
    {T : Finset (Fin n)} (hT : T ⊆ remaining h) :
    wslice w k (onesSet h ∪ T) = (∏ l ∈ onesSet h, w l) / Z w univ (k : ℤ) *
      (if (#T : ℤ) = quota k h then ∏ l ∈ T, w l else 0) := by
  have hd : Disjoint (onesSet h) T := Finset.disjoint_left.mpr fun a ha haT => by
    have := hT haT
    simp only [remaining, Finset.mem_sdiff, Finset.mem_univ, true_and] at this
    exact this (hsub ha)
  unfold wslice
  rw [Finset.card_union_of_disjoint hd, Finset.prod_union hd]
  by_cases hc : #(onesSet h) + #T = k
  · rw [if_pos hc, if_pos (by unfold quota; omega)]
    ring
  · rw [if_neg hc, if_neg (by unfold quota; omega), mul_zero]

/-- The prefix mass of the weighted target: `c_h · e_{quota}(w|remaining h)` with
`c_h = ∏_{onesSet h} w / e_k(w)`. -/
theorem prefMass_weightedTarget {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {h : History n} (hsub : onesSet h ⊆ committed h) :
    prefMass (weightedTarget n k w hw hk) h =
      (∏ l ∈ onesSet h, w l) / Z w univ (k : ℤ) * Z w (remaining h) (quota k h) := by
  show ∑ x ∈ univ.filter (Agrees h), wslice w k (wordOnes x) = _
  rw [sum_agrees_eq h hsub, Z_eq_sum_ite w (remaining h) (quota k h), Finset.mul_sum]
  exact Finset.sum_congr rfl fun T hT => wslice_union hsub (Finset.mem_powerset.mp hT)

/-- The numerator of the target's conditional marginal of a remaining coordinate:
`c_h · Zin(remaining h, quota, i)`. -/
theorem condMargNum_weightedTarget {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {h : History n} (hsub : onesSet h ⊆ committed h) {i : Fin n} (hi : i ∈ remaining h) :
    ∑ x ∈ univ.filter (fun x => Agrees h x ∧ x i = true), (weightedTarget n k w hw hk).p x =
      (∏ l ∈ onesSet h, w l) / Z w univ (k : ℤ) * Zin w (remaining h) (quota k h) i := by
  show ∑ x ∈ univ.filter (fun x => Agrees h x ∧ x i = true), wslice w k (wordOnes x) = _
  rw [sum_agrees_true_eq h hsub _ hi, Zin, Finset.mul_sum, Finset.sum_filter, Finset.sum_filter]
  refine Finset.sum_congr rfl fun T hT => ?_
  rw [wslice_union hsub (Finset.mem_powerset.mp hT)]
  by_cases h1 : i ∈ T <;> by_cases h2 : (#T : ℤ) = quota k h <;> simp [h1, h2]

/-- **`weighted_exact`: the weighted oracle is the exact conditional-marginal oracle of the weighted target**
(interface v0.1 `Exact`): on every well-formed history (empty batches allowed), legality ⟺ positive prefix
mass, and at every legal one each remaining coordinate's parameter is its exact conditional marginal. -/
theorem weighted_exact (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) :
    Exact (weightedTarget n k w hw hk) (weightedOracle n k w) := by
  have hc : ∀ h : History n, 0 < (∏ l ∈ onesSet h, w l) / Z w univ (k : ℤ) := fun h =>
    div_pos (Finset.prod_pos fun l _ => hw l) (Ztot_pos hw hk)
  refine ⟨fun h hwfe => ?_, fun h hwfe _ i hi => ?_⟩
  · rw [prefMass_weightedTarget hw hk (onesSet_subset_committed_of_WFE hwfe),
      mul_pos_iff_of_pos_left (hc h), Z_pos_iff (fun l _ => hw l)]
    exact Iff.rfl
  · have hsub := onesSet_subset_committed_of_WFE hwfe
    show sliceMarg w (remaining h) (quota k h) i = condMarg _ h i
    unfold condMarg
    rw [condMargNum_weightedTarget hw hk hsub hi, prefMass_weightedTarget hw hk hsub,
      mul_div_mul_left _ _ (hc h).ne']
    rfl

/-- **W1 for the weighted oracle's marginals**, at every legal history (well-formedness is not needed:
the parameters are defined from the residual array directly). -/
theorem weightedOracle_W1 {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n}
    (hl : (weightedOracle n k w).legal h) {i j : Fin n} (hi : i ∈ remaining h) (hj : j ∈ remaining h)
    (hij : i ≠ j) (hwij : w j ≤ w i) :
    (weightedOracle n k w).marg h j ≤ (weightedOracle n k w).marg h i ∧
    (weightedOracle n k w).marg h i ≤ (w i / w j) * (weightedOracle n k w).marg h j ∧
    (w j / w i) * (1 - (weightedOracle n k w).marg h j) ≤ 1 - (weightedOracle n k w).marg h i ∧
    1 - (weightedOracle n k w).marg h i ≤ 1 - (weightedOracle n k w).marg h j :=
  W1 (fun l _ => hw l) hl.1 hl.2 hi hj hij hwij

/-- **W1 for the target's exact conditional marginals** at every well-formed history of positive prefix
mass, through `weighted_exact`. -/
theorem weightedTarget_condMarg_W1 {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    {h : History n} (hwfe : WFE h) (hpos : 0 < prefMass (weightedTarget n k w hw hk) h)
    {i j : Fin n} (hi : i ∈ remaining h) (hj : j ∈ remaining h) (hij : i ≠ j) (hwij : w j ≤ w i) :
    condMarg (weightedTarget n k w hw hk) h j ≤ condMarg (weightedTarget n k w hw hk) h i ∧
    condMarg (weightedTarget n k w hw hk) h i ≤
        (w i / w j) * condMarg (weightedTarget n k w hw hk) h j ∧
    (w j / w i) * (1 - condMarg (weightedTarget n k w hw hk) h j) ≤
        1 - condMarg (weightedTarget n k w hw hk) h i ∧
    1 - condMarg (weightedTarget n k w hw hk) h i ≤ 1 - condMarg (weightedTarget n k w hw hk) h j := by
  have hE := weighted_exact n k w hw hk
  have hl : (weightedOracle n k w).legal h := (hE.1 h hwfe).mpr hpos
  rw [← hE.2 h hwfe hl i hi, ← hE.2 h hwfe hl j hj]
  exact weightedOracle_W1 hw hl hi hj hij hwij

/-- The oracle's marginals sum to the residual quota at every legal history. -/
theorem weightedOracle_sum_marg {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n}
    (hl : (weightedOracle n k w).legal h) :
    ∑ i ∈ remaining h, (weightedOracle n k w).marg h i = quota k h :=
  sum_sliceMarg (Z_pos (fun l _ => hw l) hl.1 hl.2).ne'

/-- **W1(b) floors for the oracle**: if all weight ratios are at most `Λ`, then at every legal history and
every remaining `i`, `quota ≤ Λ · size · p_i` and `size - quota ≤ Λ · size · (1 - p_i)`. -/
theorem weightedOracle_floor {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {h : History n} (hl : (weightedOracle n k w).legal h) {i : Fin n}
    (hi : i ∈ remaining h) :
    (quota k h : ℝ) ≤ Λ * size h * (weightedOracle n k w).marg h i ∧
    (size h : ℝ) - quota k h ≤ Λ * size h * (1 - (weightedOracle n k w).marg h i) :=
  ⟨le_mul_card_mul_sliceMarg (fun l _ => hw l) (fun a _ b _ => hΛ a b) hl.1 hl.2 hi,
    card_sub_le_mul_card_mul_one_sub (fun l _ => hw l) (fun a _ b _ => hΛ a b) hl.1 hl.2 hi⟩

/-- **Cross-check with the shared library's balanced oracle**: at uniform weights the weighted oracle's parameter of every
remaining coordinate at a legal history is AGF's frozen ratio `j/M`, i.e. `balancedOracle`'s parameter. -/
theorem weightedOracle_one_marg {k : ℕ} {h : History n} (hl : Legal k h) {i : Fin n}
    (hi : i ∈ remaining h) :
    (weightedOracle n k (fun _ => 1)).marg h i = (balancedOracle n k).marg h i := by
  show sliceMarg (fun _ => (1 : ℝ)) (remaining h) (quota k h) i = ratio k h
  rw [sliceMarg_const one_pos hl.1 hl.2 hi]
  rfl

/-- **The shared library's balanced oracle is the exact oracle of the uniform-weight slice**, as a corollary of
`weighted_exact` (a consistency check between the balanced and weighted branches). -/
theorem balanced_exact_uniform (n k : ℕ) (hk : k ≤ n) :
    Exact (weightedTarget n k (fun _ => 1) (fun _ => one_pos) hk) (balancedOracle n k) := by
  obtain ⟨h1, h2⟩ := weighted_exact n k (fun _ => 1) (fun _ => one_pos) hk
  refine ⟨fun h hwfe => h1 h hwfe, fun h hwfe hl i hi => ?_⟩
  rw [← h2 h hwfe hl i hi]
  exact (weightedOracle_one_marg hl hi).symm

end Interface

end A36W


==> anc/formal_companion/lean/src/A36W/SliceCor.lean <==
/-
A36W.SliceCor -- corollaries of Lemma W1 in Slice's style, and the weight-preserving invariance of the slice
marginals (two-group branch).  A36W/Slice.lean is frozen (sha256 163531d6…); everything here is derived from
its exported statements.

Paper locator: `appendix_t1.tex`, part 2 "Weighted-slice lemmas", Lemma W1(a)/(b), and TG0(ii).

Notation as in Slice: `S` a free set, `w` the weights, `J` the residual quota (an integer),
`p_i = sliceMarg w S J i`, and `v_i = p_i (1 - p_i)` (`sliceVar`).  "All weight ratios on `S` are at most `Λ`" is
Slice's hypothesis `∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l`.

* W1(a), ratio-interval form: `v_i ≤ Λ v_j` for all `i, j ∈ S` at every legal quota (`sliceVar_le_mul`), and,
  when `0 < J < |S|` (so that every `v_j > 0`, `sliceVar_pos`), `v_i / v_j ∈ [1/Λ, Λ]`
  (`sliceVar_ratio_mem_Icc`).  At `J = 0` or `J = |S|` every `v_i` is `0` and only the division-free form is
  meaningful.
* The root floor: at the root `(S, J) = (univ, k)` with `0 ≤ κ₀` and `κ₀ n ≤ k ≤ (1 - κ₀) n`,
  `min(p_i, 1 - p_i) ≥ κ₀/Λ` for every `i` (`root_floor`; `weightedOracle_root_floor` for the oracle's parameter
  at the empty history).
* TG0(ii)-type invariance: `p_i(S, J)` depends only on the multiset of weights on `S` and on `w_i`
  (`sliceMarg_eq_of_map_eq`, via `Z_eq_of_map_eq`).  Hence it is invariant under every weight-preserving
  permutation `e` (`∀ x, w (e x) = w x`): `p_{e i}(e S, J) = p_i(S, J)` (`sliceMarg_perm`) and
  `p_{e⁻¹ i}(e⁻¹ S, J) = p_i(S, J)` (`sliceMarg_perm_symm`).  In the two-value case `w x = if g x then a else b`
  the marginal of `i ∈ S` depends only on the group `g i` and on the per-group counts
  `(|S ∩ {g = true}|, |S ∩ {g = false}|)` (`sliceMarg_twoValue_eq`).
* Small quotas: `e_0 = 1`, `e_1 = Σ w`, so `p_i(S, 1) = w_i / Σ_S w` and `p_i(S, 0) = 0`.
-/
import A36W.Slice

set_option autoImplicit false

namespace A36W

open Finset

/-! ## §1 The Bernoulli variance and positivity strictly inside the range -/

section Real

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- The Bernoulli variance `v_i = p_i (1 - p_i)` of the slice marginal. -/
noncomputable def sliceVar (w : ι → ℝ) (S : Finset ι) (J : ℤ) (i : ι) : ℝ :=
  sliceMarg w S J i * (1 - sliceMarg w S J i)

theorem sliceVar_nonneg (hw : ∀ k ∈ S, 0 ≤ w k) (J : ℤ) (i : ι) : 0 ≤ sliceVar w S J i :=
  mul_nonneg (sliceMarg_nonneg hw J i) (sub_nonneg.mpr (sliceMarg_le_one hw J i))

/-- `p_i > 0` for `i ∈ S` when `1 ≤ J ≤ |S|` (positive weights): `p_i Z = w_i e_{J-1}(S ∖ i) > 0`. -/
theorem sliceMarg_pos (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ1 : 0 < J) (hJS : J ≤ #S) {i : ι}
    (hi : i ∈ S) : 0 < sliceMarg w S J i := by
  have hZ : 0 < Z w S J := Z_pos hw hJ1.le hJS
  have hce : #(S.erase i) = #S - 1 := Finset.card_erase_of_mem hi
  have hS1 : 1 ≤ #S := Finset.card_pos.2 ⟨i, hi⟩
  have hZe : 0 < Z w (S.erase i) (J - 1) :=
    Z_pos (fun l hl => hw l (Finset.mem_of_mem_erase hl)) (by omega) (by rw [hce]; omega)
  unfold sliceMarg
  rw [Zin_eq w hi J]
  exact div_pos (mul_pos (hw i hi) hZe) hZ

/-- `1 - p_i > 0` for `i ∈ S` when `0 ≤ J < |S|` (positive weights): `(1 - p_i) Z = e_J(S ∖ i) > 0`. -/
theorem one_sub_sliceMarg_pos (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J < #S) {i : ι}
    (hi : i ∈ S) : 0 < 1 - sliceMarg w S J i := by
  have hZ : 0 < Z w S J := Z_pos hw hJ0 hJS.le
  have hce : #(S.erase i) = #S - 1 := Finset.card_erase_of_mem hi
  have hZe : 0 < Z w (S.erase i) J :=
    Z_pos (fun l hl => hw l (Finset.mem_of_mem_erase hl)) hJ0 (by rw [hce]; omega)
  have he := one_sub_sliceMarg_mul_Z hZ.ne' hi
  rw [← he] at hZe
  exact (mul_pos_iff_of_pos_right hZ).1 hZe

/-- `v_i > 0` for `i ∈ S` when `0 < J < |S|` (positive weights). -/
theorem sliceVar_pos (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ1 : 0 < J) (hJS : J < #S) {i : ι}
    (hi : i ∈ S) : 0 < sliceVar w S J i :=
  mul_pos (sliceMarg_pos hw hJ1 hJS.le hi) (one_sub_sliceMarg_pos hw hJ1.le hJS hi)

/-! ## §2 W1(a): the ratio-interval form -/

/-- **W1(a), ratio-interval form, division-free**: if every weight ratio on `S` is at most `Λ`, then
`v_i ≤ Λ v_j` for all `i, j ∈ S`, at every legal quota.  (From W1(a)'s `v_i / v_j ∈ [w_j/w_i, w_i/w_j]`,
`W1_var`, and `w_i / w_j ≤ Λ`.) -/
theorem sliceVar_le_mul (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l)
    {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) :
    sliceVar w S J i ≤ Λ * sliceVar w S J j := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have hvi := sliceVar_nonneg hw0 J i
  have hvj := sliceVar_nonneg hw0 J j
  have hΛ1 := one_le_of_ratio hw hΛ hi
  by_cases hij : i = j
  · subst hij
    nlinarith
  · rcases le_total (w j) (w i) with h | h
    · have h2 : w j * sliceVar w S J i ≤ w i * sliceVar w S J j := (W1_var hw hJ0 hJS hi hj hij h).2
      have h3 : w i * sliceVar w S J j ≤ Λ * w j * sliceVar w S J j :=
        mul_le_mul_of_nonneg_right (hΛ i hi j hj) hvj
      have h4 : w j * sliceVar w S J i ≤ w j * (Λ * sliceVar w S J j) := by linarith
      exact le_of_mul_le_mul_left h4 (hw j hj)
    · have h1 : w i * sliceVar w S J i ≤ w j * sliceVar w S J j :=
        (W1_var hw hJ0 hJS hj hi (Ne.symm hij) h).1
      have h3 : w j * sliceVar w S J j ≤ Λ * w i * sliceVar w S J j :=
        mul_le_mul_of_nonneg_right (hΛ j hj i hi) hvj
      have h4 : w i * sliceVar w S J i ≤ w i * (Λ * sliceVar w S J j) := by linarith
      exact le_of_mul_le_mul_left h4 (hw i hi)

/-- **W1(a), ratio-interval form**: when `0 < J < |S|`, `v_i / v_j ∈ [1/Λ, Λ]` for all `i, j ∈ S`. -/
theorem sliceVar_ratio_mem_Icc (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l)
    {J : ℤ} (hJ1 : 0 < J) (hJS : J < #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) :
    sliceVar w S J i / sliceVar w S J j ∈ Set.Icc (1 / Λ) Λ := by
  have hvj := sliceVar_pos hw hJ1 hJS hj
  have hΛpos : 0 < Λ := lt_of_lt_of_le one_pos (one_le_of_ratio hw hΛ hi)
  refine ⟨?_, ?_⟩
  · rw [div_le_div_iff₀ hΛpos hvj, one_mul]
    have := sliceVar_le_mul hw hΛ hJ1.le hJS.le hj hi
    linarith
  · rw [div_le_iff₀ hvj]
    have := sliceVar_le_mul hw hΛ hJ1.le hJS.le hi hj
    linarith

end Real

/-! ## §3 The root floor -/

section Root

open AGF A36RW

variable {n : ℕ}

/-- **The root floor**: at the root `(univ, k)` with `0 ≤ κ₀` and `κ₀ n ≤ k ≤ (1 - κ₀) n`, and all weight ratios at
most `Λ`, every marginal satisfies `min(p_i, 1 - p_i) ≥ κ₀/Λ`.  (From W1(b)'s averaged floors
`p_i ≥ J/(Λ|S|)` and `1 - p_i ≥ (|S| - J)/(Λ|S|)` at `|S| = n`, `J = k`.) -/
theorem root_floor {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    {κ₀ : ℝ} (hκ : 0 ≤ κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (i : Fin n) :
    κ₀ / Λ ≤ min (sliceMarg w univ k i) (1 - sliceMarg w univ k i) := by
  have hn : (0 : ℝ) < n := by exact_mod_cast Fin.pos i
  have hkn : k ≤ n := by
    have : (k : ℝ) ≤ n := by nlinarith
    exact_mod_cast this
  have hw' : ∀ l ∈ (univ : Finset (Fin n)), 0 < w l := fun l _ => hw l
  have hΛ' : ∀ a ∈ (univ : Finset (Fin n)), ∀ b ∈ (univ : Finset (Fin n)), w a ≤ Λ * w b :=
    fun a _ b _ => hΛ a b
  have hJ0 : (0 : ℤ) ≤ (k : ℤ) := by positivity
  have hJS : (k : ℤ) ≤ (#(univ : Finset (Fin n)) : ℤ) := by
    rw [Finset.card_univ, Fintype.card_fin]; exact_mod_cast hkn
  have hΛpos : 0 < Λ := lt_of_lt_of_le one_pos (one_le_of_ratio hw' hΛ' (Finset.mem_univ i))
  have h1 := le_mul_card_mul_sliceMarg hw' hΛ' hJ0 hJS (Finset.mem_univ i)
  have h2 := card_sub_le_mul_card_mul_one_sub hw' hΛ' hJ0 hJS (Finset.mem_univ i)
  rw [Finset.card_univ, Fintype.card_fin] at h1 h2
  push_cast at h1 h2
  rw [le_min_iff, div_le_iff₀ hΛpos, div_le_iff₀ hΛpos]
  constructor
  · have h3 : κ₀ * n ≤ (sliceMarg w univ k i * Λ) * n := by nlinarith
    exact le_of_mul_le_mul_right h3 hn
  · have h3 : κ₀ * n ≤ ((1 - sliceMarg w univ k i) * Λ) * n := by nlinarith
    exact le_of_mul_le_mul_right h3 hn

/-- The root floor for the weighted oracle's parameter at the empty history. -/
theorem weightedOracle_root_floor {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) {κ₀ : ℝ} (hκ : 0 ≤ κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (i : Fin n) :
    κ₀ / Λ ≤ min ((weightedOracle n k w).marg [] i) (1 - (weightedOracle n k w).marg [] i) := by
  have e : (weightedOracle n k w).marg [] i = sliceMarg w univ k i := by
    show sliceMarg w (remaining ([] : History n)) (quota k ([] : History n)) i = _
    rw [show remaining ([] : History n) = univ by simp [remaining], quota_nil]
  rw [e]
  exact root_floor hw hΛ hκ hk1 hk2 i

end Root

/-! ## §4 TG0(ii)-type invariance -/

section Invariance

variable {ι : Type*} [DecidableEq ι]

omit [DecidableEq ι] in
/-- `Z(S, J)` depends on `S` only through the multiset of weights on `S`. -/
theorem Z_eq_of_map_eq {R : Type*} [CommSemiring R] {w : ι → R} {S S' : Finset ι}
    (h : S.val.map w = S'.val.map w) (J : ℤ) : Z w S J = Z w S' J := by
  rcases lt_or_ge J 0 with hJ | hJ
  · rw [Z_eq_zero_of_neg w S hJ, Z_eq_zero_of_neg w S' hJ]
  · lift J to ℕ using hJ with m
    rw [Z_natCast_eq_esymm, Z_natCast_eq_esymm, h]

/-- **The marginal depends only on the multiset of weights on `S` and on the weight of `i`.** -/
theorem sliceMarg_eq_of_map_eq {w : ι → ℝ} {S S' : Finset ι} (h : S.val.map w = S'.val.map w)
    {i i' : ι} (hi : i ∈ S) (hi' : i' ∈ S') (hii' : w i = w i') (J : ℤ) :
    sliceMarg w S J i = sliceMarg w S' J i' := by
  have he : (S.erase i).val.map w = (S'.erase i').val.map w := by
    rw [Finset.erase_val, Finset.erase_val, Multiset.map_erase_of_mem _ _ hi,
      Multiset.map_erase_of_mem _ _ hi', h, hii']
  unfold sliceMarg
  rw [Zin_eq w hi J, Zin_eq w hi' J, Z_eq_of_map_eq he, Z_eq_of_map_eq h, hii']

/-- **Invariance under weight-preserving permutations**: if `w ∘ e = w`, then `p_{e i}(e S, J) = p_i(S, J)` for
every `i` (both sides vanish when `i ∉ S`). -/
theorem sliceMarg_perm {w : ι → ℝ} (e : Equiv.Perm ι) (he : ∀ x, w (e x) = w x) (S : Finset ι) (J : ℤ)
    (i : ι) : sliceMarg w (S.map e.toEmbedding) J (e i) = sliceMarg w S J i := by
  by_cases hi : i ∈ S
  · refine sliceMarg_eq_of_map_eq ?_ (Finset.mem_map_of_mem _ hi) hi (he i) J
    rw [Finset.map_val, Multiset.map_map]
    exact Multiset.map_congr rfl fun x _ => he x
  · have hi' : e i ∉ S.map e.toEmbedding := fun hm => hi ((Finset.mem_map' _).1 hm)
    rw [sliceMarg_of_notMem w _ J hi', sliceMarg_of_notMem w S J hi]

/-- The same read through `e⁻¹`: `p_{e⁻¹ i}(e⁻¹ S, J) = p_i(S, J)`. -/
theorem sliceMarg_perm_symm {w : ι → ℝ} (e : Equiv.Perm ι) (he : ∀ x, w (e x) = w x) (S : Finset ι)
    (J : ℤ) (i : ι) : sliceMarg w (S.map e.symm.toEmbedding) J (e.symm i) = sliceMarg w S J i :=
  sliceMarg_perm e.symm (fun x => by rw [← he (e.symm x), Equiv.apply_symm_apply]) S J i

omit [DecidableEq ι] in
/-- The weights on `S` in the two-value case, as a multiset: `|S ∩ {g = true}|` copies of `a` and
`|S ∩ {g = false}|` copies of `b`. -/
theorem map_twoValue (g : ι → Bool) (a b : ℝ) (S : Finset ι) :
    S.val.map (fun x => if g x then a else b)
      = Multiset.replicate #(S.filter (fun x => g x = true)) a
        + Multiset.replicate #(S.filter (fun x => g x = false)) b := by
  have hsplit : S.val = (S.filter (fun x => g x = true)).val + (S.filter (fun x => g x = false)).val := by
    rw [Finset.filter_val, Finset.filter_val]
    have h := Multiset.filter_add_not (fun x => g x = true) S.val
    rw [Multiset.filter_congr (p := fun a => ¬ (g a = true)) (q := fun x => g x = false)
      (fun x _ => by simp)] at h
    exact h.symm
  have hT : ∀ x ∈ (S.filter (fun x => g x = true)).val, (if g x then a else b) = a := by
    intro x hx
    have hx' : x ∈ S.filter (fun x => g x = true) := hx
    exact if_pos (Finset.mem_filter.1 hx').2
  have hF : ∀ x ∈ (S.filter (fun x => g x = false)).val, (if g x then a else b) = b := by
    intro x hx
    have hx' : x ∈ S.filter (fun x => g x = false) := hx
    rw [(Finset.mem_filter.1 hx').2]
    rfl
  rw [hsplit, Multiset.map_add, Multiset.map_congr rfl hT, Multiset.map_congr rfl hF, Multiset.map_const',
    Multiset.map_const']
  rfl

/-- **Two-value case**: with `w x = if g x then a else b`, the marginal of `i ∈ S` depends only on the group `g i`
and on the per-group counts of `S`. -/
theorem sliceMarg_twoValue_eq (g : ι → Bool) (a b : ℝ) {S S' : Finset ι}
    (hT : #(S.filter (fun x => g x = true)) = #(S'.filter (fun x => g x = true)))
    (hF : #(S.filter (fun x => g x = false)) = #(S'.filter (fun x => g x = false)))
    {i i' : ι} (hi : i ∈ S) (hi' : i' ∈ S') (hg : g i = g i') (J : ℤ) :
    sliceMarg (fun x => if g x then a else b) S J i = sliceMarg (fun x => if g x then a else b) S' J i' := by
  refine sliceMarg_eq_of_map_eq ?_ hi hi' (by simp only [hg]) J
  rw [map_twoValue, map_twoValue, hT, hF]

end Invariance

/-! ## §5 Small quotas -/

section Small

variable {ι : Type*} [DecidableEq ι]

omit [DecidableEq ι] in
/-- `e_0(S) = 1`. -/
theorem Z_zero_eq_one (w : ι → ℝ) (S : Finset ι) : Z w S 0 = 1 := by
  have h := Z_natCast_eq_esymm w S 0
  rw [Nat.cast_zero] at h
  rw [h, Finset.esymm_map_val, Finset.powersetCard_zero, Finset.sum_singleton, Finset.prod_empty]

omit [DecidableEq ι] in
/-- `e_1(S) = Σ_{i ∈ S} w_i`. -/
theorem Z_one_eq_sum (w : ι → ℝ) (S : Finset ι) : Z w S 1 = ∑ i ∈ S, w i := by
  have h := Z_natCast_eq_esymm w S 1
  rw [Nat.cast_one] at h
  rw [h, Finset.esymm_map_val, Finset.powersetCard_one, Finset.sum_map]
  simp

/-- At quota `1` the marginal is the normalised weight: `p_i = w_i / Σ_{j ∈ S} w_j` for `i ∈ S`. -/
theorem sliceMarg_quota_one (w : ι → ℝ) {S : Finset ι} {i : ι} (hi : i ∈ S) :
    sliceMarg w S 1 i = w i / ∑ j ∈ S, w j := by
  rw [sliceMarg, Zin_eq w hi 1, sub_self, Z_zero_eq_one, mul_one, Z_one_eq_sum]

/-- At quota `0` every marginal is `0`. -/
theorem sliceMarg_quota_zero (w : ι → ℝ) (S : Finset ι) (i : ι) : sliceMarg w S 0 i = 0 := by
  by_cases hi : i ∈ S
  · rw [sliceMarg, Zin_eq w hi 0, Z_eq_zero_of_neg w _ (by norm_num : (0 : ℤ) - 1 < 0), mul_zero, zero_div]
  · exact sliceMarg_of_notMem w S 0 hi

end Small

end A36W

set_option pp.numericTypes true
#print A36W.sliceVar
#check @A36W.sliceVar_nonneg
#print axioms A36W.sliceVar_nonneg
#check @A36W.sliceMarg_pos
#print axioms A36W.sliceMarg_pos
#check @A36W.one_sub_sliceMarg_pos
#print axioms A36W.one_sub_sliceMarg_pos
#check @A36W.sliceVar_pos
#print axioms A36W.sliceVar_pos
#check @A36W.sliceVar_le_mul
#print axioms A36W.sliceVar_le_mul
#check @A36W.sliceVar_ratio_mem_Icc
#print axioms A36W.sliceVar_ratio_mem_Icc
#check @A36W.root_floor
#print axioms A36W.root_floor
#check @A36W.weightedOracle_root_floor
#print axioms A36W.weightedOracle_root_floor
#check @A36W.Z_eq_of_map_eq
#print axioms A36W.Z_eq_of_map_eq
#check @A36W.sliceMarg_eq_of_map_eq
#print axioms A36W.sliceMarg_eq_of_map_eq
#check @A36W.sliceMarg_perm
#print axioms A36W.sliceMarg_perm
#check @A36W.sliceMarg_perm_symm
#print axioms A36W.sliceMarg_perm_symm
#check @A36W.map_twoValue
#print axioms A36W.map_twoValue
#check @A36W.sliceMarg_twoValue_eq
#print axioms A36W.sliceMarg_twoValue_eq
#check @A36W.Z_zero_eq_one
#print axioms A36W.Z_zero_eq_one
#check @A36W.Z_one_eq_sum
#print axioms A36W.Z_one_eq_sum
#check @A36W.sliceMarg_quota_one
#print axioms A36W.sliceMarg_quota_one
#check @A36W.sliceMarg_quota_zero
#print axioms A36W.sliceMarg_quota_zero


==> anc/formal_companion/lean/src/A36W/SliceCov.lean <==
/-
A36W.SliceCov -- the pair probability, the covariance and the variance of counts under the weighted slice law
(two-group branch).  Imports A36W.Slice (not modified) and A36W.LogConcave.

Notation as in A36W.Slice: `π(T) = sliceProb w S J T` is the weighted slice law on subsets of `S` with
`|T| = J`, `p_i = sliceMarg w S J i`, `X_i(T) = 1{i ∈ T}`, and `R = S ∖ {i, j}`.

Contents.
* §1 Splitting sums over subsets of `S` by whether `i ∈ T` (`sum_powerset_filter_mem`, `..._mem_and`,
  `..._notMem_and`).
* §2 Conditioning (positive weights): given `X_i = 1` the law is the slice law on `(S ∖ i, J - 1)`, given
  `X_i = 0` on `(S ∖ i, J)`, with the same weights: `sliceProb_insert`, `sliceProb_of_notMem` (factorised,
  every quota), `sliceProb_insert_div`, `sliceProb_of_notMem_div` (divided by `p_i`, resp. `1 - p_i`, when
  nonzero), their summed forms `sum_sliceProb_filter_mem_and` / `..._notMem_and`, and the marginals
  `P(X_i = 1, X_j = 1) = p_i · p_j(S ∖ i, J - 1)` (`sum_sliceProb_pair_eq_mul_sliceMarg_erase`) and
  `P(X_i = 0, X_j = 1) = (1 - p_i) · p_j(S ∖ i, J)` (`sum_sliceProb_notMem_mem_eq`).
* §3 The pair probability `P(X_i = X_j = 1) = w_i w_j Z(R, J - 2) / Z(S, J)` (`sum_sliceProb_pair`, any real
  weights; `sum_sliceProb_pair_subset` for the event `{i, j} ⊆ T`), the covariance formula `P(X_i = X_j = 1) - p_i p_j = -w_i w_j (Z(R,J-1)^2 - Z(R,J-2) Z(R,J)) / Z(S,J)^2`
  (`sliceCov_eq`, any real weights), and `Cov ≤ 0` (`sliceCov_nonpos`, positive weights, every `J`).
* §4 The centred form of the covariance (`sliceCov_centered`) and the variance bound
  `Var(#(T ∩ U)) ≤ Σ_{i ∈ U} p_i (1 - p_i)` for `U ⊆ S` (`sliceVar_card_inter_le`).

At a quota with `Z(S, J) = 0` every `sliceProb` and every `sliceMarg` is `0` (division by zero), and all the
statements hold trivially there; no statement below assumes `Z(S, J) ≠ 0` unless it says so.
-/
import A36W.LogConcave

set_option autoImplicit false

namespace A36W

open Finset

/-! ## §1 Splitting sums over subsets by one coordinate -/

section Split

variable {ι : Type*} [DecidableEq ι]

/-- Subsets of `S` containing `i ∈ S` are the sets `insert i V` with `V ⊆ S ∖ i`. -/
theorem sum_powerset_filter_mem {β : Type*} [AddCommMonoid β] {S : Finset ι} {i : ι} (hi : i ∈ S)
    (f : Finset ι → β) :
    ∑ T ∈ S.powerset with i ∈ T, f T = ∑ V ∈ (S.erase i).powerset, f (insert i V) := by
  have hi' : i ∉ S.erase i := Finset.notMem_erase i S
  rw [Finset.sum_filter]
  conv_lhs => rw [← Finset.insert_erase hi]
  rw [Finset.sum_powerset_insert hi']
  have h0 : ∑ T ∈ (S.erase i).powerset, (if i ∈ T then f T else 0) = 0 :=
    Finset.sum_eq_zero fun T hT => if_neg fun hc => hi' (Finset.mem_powerset.mp hT hc)
  rw [h0, zero_add]
  exact Finset.sum_congr rfl fun V _ => if_pos (Finset.mem_insert_self i V)

/-- The same splitting with an extra predicate on the subset. -/
theorem sum_powerset_filter_mem_and {β : Type*} [AddCommMonoid β] {S : Finset ι} {i : ι} (hi : i ∈ S)
    (P : Finset ι → Prop) [DecidablePred P] (f : Finset ι → β) :
    ∑ T ∈ S.powerset with (i ∈ T ∧ P T), f T =
      ∑ V ∈ (S.erase i).powerset with P (insert i V), f (insert i V) := by
  have hi' : i ∉ S.erase i := Finset.notMem_erase i S
  rw [Finset.sum_filter, Finset.sum_filter]
  conv_lhs => rw [← Finset.insert_erase hi]
  rw [Finset.sum_powerset_insert hi']
  have h0 : ∑ T ∈ (S.erase i).powerset, (if (i ∈ T ∧ P T) then f T else 0) = 0 :=
    Finset.sum_eq_zero fun T hT => if_neg fun hc => hi' (Finset.mem_powerset.mp hT hc.1)
  rw [h0, zero_add]
  refine Finset.sum_congr rfl fun V _ => ?_
  simp only [Finset.mem_insert_self, true_and]

/-- Subsets of `S` avoiding `i ∈ S` are the subsets of `S ∖ i`. -/
theorem sum_powerset_filter_notMem_and {β : Type*} [AddCommMonoid β] {S : Finset ι} {i : ι} (hi : i ∈ S)
    (P : Finset ι → Prop) [DecidablePred P] (f : Finset ι → β) :
    ∑ T ∈ S.powerset with (i ∉ T ∧ P T), f T = ∑ V ∈ (S.erase i).powerset with P V, f V := by
  have hi' : i ∉ S.erase i := Finset.notMem_erase i S
  rw [Finset.sum_filter, Finset.sum_filter]
  conv_lhs => rw [← Finset.insert_erase hi]
  rw [Finset.sum_powerset_insert hi']
  have h0 : ∑ T ∈ (S.erase i).powerset,
      (if (i ∉ insert i T ∧ P (insert i T)) then f (insert i T) else 0) = 0 :=
    Finset.sum_eq_zero fun T _ => if_neg fun hc => hc.1 (Finset.mem_insert_self i T)
  rw [h0, add_zero]
  refine Finset.sum_congr rfl fun V hV => ?_
  have hiV : i ∉ V := fun h => hi' (Finset.mem_powerset.mp hV h)
  simp only [hiV, not_false_eq_true, true_and]

end Split

/-! ## §2 Conditioning on one coordinate -/

section Condition

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- At a quota with `Z(S, J) = 0` the slice law vanishes identically. -/
theorem sliceProb_of_Z_eq_zero {J : ℤ} (hZ : Z w S J = 0) (T : Finset ι) : sliceProb w S J T = 0 := by
  unfold sliceProb
  split_ifs <;> simp [hZ]

/-- At a quota with `Z(S, J) = 0` every marginal is `0`. -/
theorem sliceMarg_of_Z_eq_zero {J : ℤ} (hZ : Z w S J = 0) (i : ι) : sliceMarg w S J i = 0 := by
  rw [sliceMarg, hZ, div_zero]

/-- The total mass of the slice law is at most `1` (it is `1` when `Z(S, J) ≠ 0` and `0` otherwise). -/
theorem sum_sliceProb_le_one (w : ι → ℝ) (S : Finset ι) (J : ℤ) :
    ∑ T ∈ S.powerset, sliceProb w S J T ≤ 1 := by
  by_cases hZ : Z w S J = 0
  · rw [Finset.sum_eq_zero fun T _ => sliceProb_of_Z_eq_zero hZ T]
    exact zero_le_one
  · exact (sum_sliceProb hZ).le

/-- **Conditioning on `X_i = 1`, pointwise**: for `i ∈ S` and `V ⊆ S ∖ i`,
`π_{S,J}(V ∪ {i}) = p_i · π_{S ∖ i, J - 1}(V)`. -/
theorem sliceProb_insert (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i : ι} (hi : i ∈ S) {V : Finset ι}
    (hV : V ⊆ S.erase i) :
    sliceProb w S J (insert i V) = sliceMarg w S J i * sliceProb w (S.erase i) (J - 1) V := by
  have hiV : i ∉ V := fun h => (Finset.notMem_erase i S) (hV h)
  have hVS : V ⊆ S := hV.trans (Finset.erase_subset i S)
  have hins : insert i V ⊆ S := Finset.insert_subset hi hVS
  have hcardV : #(insert i V) = #V + 1 := Finset.card_insert_of_notMem hiV
  by_cases hc : (#V : ℤ) = J - 1
  · have hce : #(S.erase i) = #S - 1 := Finset.card_erase_of_mem hi
    have hVle : #V ≤ #(S.erase i) := Finset.card_le_card hV
    have hS1 : 1 ≤ #S := Finset.card_pos.2 ⟨i, hi⟩
    have hZe : 0 < Z w (S.erase i) (J - 1) :=
      Z_pos (fun k hk => hw k (Finset.mem_of_mem_erase hk)) (by omega) (by omega)
    have hZ : 0 < Z w S J := Z_pos hw (by omega) (by omega)
    unfold sliceProb
    rw [if_pos ⟨hins, by rw [hcardV]; push_cast; omega⟩, if_pos ⟨hV, hc⟩, Finset.prod_insert hiV,
      sliceMarg, Zin_eq w hi J]
    field_simp
  · unfold sliceProb
    rw [if_neg (fun h => hc (by have := h.2; rw [hcardV] at this; push_cast at this; omega)),
      if_neg (fun h => hc h.2), mul_zero]

/-- **Conditioning on `X_i = 0`, pointwise**: for `i ∈ S` and `V ⊆ S ∖ i`,
`π_{S,J}(V) = (1 - p_i) · π_{S ∖ i, J}(V)`. -/
theorem sliceProb_of_notMem (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i : ι} (hi : i ∈ S) {V : Finset ι}
    (hV : V ⊆ S.erase i) :
    sliceProb w S J V = (1 - sliceMarg w S J i) * sliceProb w (S.erase i) J V := by
  have hVS : V ⊆ S := hV.trans (Finset.erase_subset i S)
  by_cases hc : (#V : ℤ) = J
  · have hce : #(S.erase i) = #S - 1 := Finset.card_erase_of_mem hi
    have hVle : #V ≤ #(S.erase i) := Finset.card_le_card hV
    have hS1 : 1 ≤ #S := Finset.card_pos.2 ⟨i, hi⟩
    have hZe : 0 < Z w (S.erase i) J :=
      Z_pos (fun k hk => hw k (Finset.mem_of_mem_erase hk)) (by omega) (by omega)
    have hZ : 0 < Z w S J := Z_pos hw (by omega) (by omega)
    have h1 : 1 - sliceMarg w S J i = Z w (S.erase i) J / Z w S J := by
      rw [eq_div_iff hZ.ne', one_sub_sliceMarg_mul_Z hZ.ne' hi]
    unfold sliceProb
    rw [if_pos ⟨hVS, hc⟩, if_pos ⟨hV, hc⟩, h1]
    field_simp
  · unfold sliceProb
    rw [if_neg (fun h => hc h.2), if_neg (fun h => hc h.2), mul_zero]

/-- **The conditional law given `X_i = 1` is the slice law on `(S ∖ i, J - 1)`**: when `p_i ≠ 0`,
`π_{S,J}(V ∪ {i}) / p_i = π_{S ∖ i, J - 1}(V)` for every `V ⊆ S ∖ i`. -/
theorem sliceProb_insert_div (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i : ι} (hi : i ∈ S) {V : Finset ι}
    (hV : V ⊆ S.erase i) (hp : sliceMarg w S J i ≠ 0) :
    sliceProb w S J (insert i V) / sliceMarg w S J i = sliceProb w (S.erase i) (J - 1) V := by
  rw [sliceProb_insert hw J hi hV, mul_div_cancel_left₀ _ hp]

/-- **The conditional law given `X_i = 0` is the slice law on `(S ∖ i, J)`**: when `p_i ≠ 1`,
`π_{S,J}(V) / (1 - p_i) = π_{S ∖ i, J}(V)` for every `V ⊆ S ∖ i`. -/
theorem sliceProb_of_notMem_div (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i : ι} (hi : i ∈ S) {V : Finset ι}
    (hV : V ⊆ S.erase i) (hq : 1 - sliceMarg w S J i ≠ 0) :
    sliceProb w S J V / (1 - sliceMarg w S J i) = sliceProb w (S.erase i) J V := by
  rw [sliceProb_of_notMem hw J hi hV, mul_div_cancel_left₀ _ hq]

/-- **Conditioning on `X_i = 1`**: for `i ∈ S` and any event `P`,
`π_{S,J}(i ∈ T, P(T)) = p_i · π_{S ∖ i, J - 1}(P(V ∪ {i}))`. -/
theorem sum_sliceProb_filter_mem_and (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i : ι} (hi : i ∈ S)
    (P : Finset ι → Prop) [DecidablePred P] :
    ∑ T ∈ S.powerset with (i ∈ T ∧ P T), sliceProb w S J T =
      sliceMarg w S J i * ∑ V ∈ (S.erase i).powerset with P (insert i V), sliceProb w (S.erase i) (J - 1) V := by
  rw [sum_powerset_filter_mem_and hi P, Finset.mul_sum]
  refine Finset.sum_congr rfl fun V hV => ?_
  exact sliceProb_insert hw J hi (Finset.mem_powerset.mp (Finset.mem_filter.mp hV).1)

/-- **Conditioning on `X_i = 0`**: for `i ∈ S` and any event `P`,
`π_{S,J}(i ∉ T, P(T)) = (1 - p_i) · π_{S ∖ i, J}(P)`. -/
theorem sum_sliceProb_filter_notMem_and (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i : ι} (hi : i ∈ S)
    (P : Finset ι → Prop) [DecidablePred P] :
    ∑ T ∈ S.powerset with (i ∉ T ∧ P T), sliceProb w S J T =
      (1 - sliceMarg w S J i) * ∑ V ∈ (S.erase i).powerset with P V, sliceProb w (S.erase i) J V := by
  rw [sum_powerset_filter_notMem_and hi P, Finset.mul_sum]
  refine Finset.sum_congr rfl fun V hV => ?_
  exact sliceProb_of_notMem hw J hi (Finset.mem_powerset.mp (Finset.mem_filter.mp hV).1)

/-- **Conditional marginal given `X_i = 1`**: `P(X_i = 1, X_j = 1) = p_i · p_j(S ∖ i, J - 1)`. -/
theorem sum_sliceProb_pair_eq_mul_sliceMarg_erase (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i j : ι} (hi : i ∈ S)
    (hij : i ≠ j) :
    ∑ T ∈ S.powerset with (i ∈ T ∧ j ∈ T), sliceProb w S J T =
      sliceMarg w S J i * sliceMarg w (S.erase i) (J - 1) j := by
  rw [sum_sliceProb_filter_mem_and hw J hi (fun T => j ∈ T),
    sliceMarg_eq_sum_sliceProb w (S.erase i) (J - 1) j]
  congr 1
  refine Finset.sum_congr (Finset.filter_congr fun V _ => ?_) fun _ _ => rfl
  rw [Finset.mem_insert]
  exact or_iff_right hij.symm

/-- **Conditional marginal given `X_i = 0`**: `P(X_i = 0, X_j = 1) = (1 - p_i) · p_j(S ∖ i, J)`. -/
theorem sum_sliceProb_notMem_mem_eq (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i j : ι} (hi : i ∈ S) :
    ∑ T ∈ S.powerset with (i ∉ T ∧ j ∈ T), sliceProb w S J T =
      (1 - sliceMarg w S J i) * sliceMarg w (S.erase i) J j := by
  rw [sum_sliceProb_filter_notMem_and hw J hi (fun T => j ∈ T),
    sliceMarg_eq_sum_sliceProb w (S.erase i) J j]

end Condition

/-! ## §3 Pair probability and covariance -/

section Cov

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- **Pair probability** (any real weights, any quota): for `i ≠ j` in `S`,
`P(X_i = X_j = 1) = ∑_{T ⊆ S, i, j ∈ T} π(T) = w_i w_j Z(S ∖ {i, j}, J - 2) / Z(S, J)`. -/
theorem sum_sliceProb_pair (w : ι → ℝ) (S : Finset ι) (J : ℤ) {i j : ι} (hi : i ∈ S) (hj : j ∈ S)
    (hij : i ≠ j) :
    ∑ T ∈ S.powerset with (i ∈ T ∧ j ∈ T), sliceProb w S J T =
      w i * w j * Z w (S \ {i, j}) (J - 2) / Z w S J := by
  have hj' : j ∈ S.erase i := Finset.mem_erase.mpr ⟨hij.symm, hj⟩
  rw [sum_powerset_filter_mem_and hi (fun T => j ∈ T)]
  have e1 : ((S.erase i).powerset.filter fun V => j ∈ insert i V) =
      (S.erase i).powerset.filter fun V => j ∈ V :=
    Finset.filter_congr fun V _ => by rw [Finset.mem_insert]; exact or_iff_right hij.symm
  rw [e1, sum_powerset_filter_mem hj', erase_erase_eq_sdiff_pair, Z_eq_sum_ite w (S \ {i, j}) (J - 2),
    Finset.mul_sum, Finset.sum_div]
  refine Finset.sum_congr rfl fun W hW => ?_
  have hWR : W ⊆ S \ {i, j} := Finset.mem_powerset.mp hW
  have hiW : i ∉ W := fun h => (Finset.mem_sdiff.mp (hWR h)).2 (by simp)
  have hjW : j ∉ W := fun h => (Finset.mem_sdiff.mp (hWR h)).2 (by simp)
  have hijW : i ∉ insert j W := by
    rw [Finset.mem_insert]
    rintro (h | h)
    · exact hij h
    · exact hiW h
  have hsub : insert i (insert j W) ⊆ S := by
    intro x hx
    rw [Finset.mem_insert, Finset.mem_insert] at hx
    rcases hx with rfl | rfl | hx
    · exact hi
    · exact hj
    · exact (Finset.mem_sdiff.mp (hWR hx)).1
  have hcard : (#(insert i (insert j W)) : ℤ) = #W + 2 := by
    rw [Finset.card_insert_of_notMem hijW, Finset.card_insert_of_notMem hjW]
    push_cast
    ring
  unfold sliceProb
  by_cases hc : (#W : ℤ) = J - 2
  · rw [if_pos ⟨hsub, by omega⟩, if_pos hc, Finset.prod_insert hijW, Finset.prod_insert hjW]
    ring
  · rw [if_neg (fun h => hc (by omega)), if_neg hc]
    ring

/-- The pair probability as a cylinder event: `P({i, j} ⊆ T) = w_i w_j Z(S ∖ {i, j}, J - 2) / Z(S, J)`. -/
theorem sum_sliceProb_pair_subset (w : ι → ℝ) (S : Finset ι) (J : ℤ) {i j : ι} (hi : i ∈ S) (hj : j ∈ S)
    (hij : i ≠ j) :
    ∑ T ∈ S.powerset with {i, j} ⊆ T, sliceProb w S J T =
      w i * w j * Z w (S \ {i, j}) (J - 2) / Z w S J := by
  rw [← sum_sliceProb_pair w S J hi hj hij]
  refine Finset.sum_congr (Finset.filter_congr fun T _ => ?_) fun _ _ => rfl
  rw [Finset.insert_subset_iff, Finset.singleton_subset_iff]

/-- **Covariance formula** (any real weights, any quota): for `i ≠ j` in `S`, with `R = S ∖ {i, j}`,
`P(X_i = X_j = 1) - p_i p_j = -w_i w_j (Z(R, J-1)^2 - Z(R, J-2) Z(R, J)) / Z(S, J)^2`. -/
theorem sliceCov_eq (w : ι → ℝ) (S : Finset ι) (J : ℤ) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    ∑ T ∈ S.powerset with (i ∈ T ∧ j ∈ T), sliceProb w S J T - sliceMarg w S J i * sliceMarg w S J j =
      -(w i * w j * (Z w (S \ {i, j}) (J - 1) ^ 2 - Z w (S \ {i, j}) (J - 2) * Z w (S \ {i, j}) J)) /
        Z w S J ^ 2 := by
  rw [sum_sliceProb_pair w S J hi hj hij]
  by_cases hZ : Z w S J = 0
  · simp [sliceMarg, hZ]
  · obtain ⟨hpi, -⟩ := sliceMarg_pair hZ hi hj hij
    obtain ⟨hpj, -⟩ := sliceMarg_pair hZ hj hi hij.symm
    rw [Finset.pair_comm j i] at hpj
    have hZe : Z w S J = Z w (S \ {i, j}) J + w j * Z w (S \ {i, j}) (J - 1) +
        w i * (Z w (S \ {i, j}) (J - 1) + w j * Z w (S \ {i, j}) (J - 2)) := by
      rw [Z_erase w hi J, Z_erase_pair w hj hij J, Z_erase_pair_pred w hj hij J]
    rw [hpi, hpj]
    field_simp
    rw [hZe]
    ring

/-- **Negative covariance**: for weights positive on `S`, `i ≠ j` in `S` and every quota `J`,
`P(X_i = X_j = 1) ≤ p_i p_j`. -/
theorem sliceCov_nonpos (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    ∑ T ∈ S.powerset with (i ∈ T ∧ j ∈ T), sliceProb w S J T ≤ sliceMarg w S J i * sliceMarg w S J j := by
  have h := sliceCov_eq w S J hi hj hij
  have hR : ∀ k ∈ S \ {i, j}, 0 < w k := fun k hk => hw k (Finset.sdiff_subset hk)
  have hLC := Z_logConcave hR (J - 1)
  rw [show J - 1 - 1 = J - 2 by ring, show J - 1 + 1 = J by ring] at hLC
  have hnum : 0 ≤ w i * w j *
      (Z w (S \ {i, j}) (J - 1) ^ 2 - Z w (S \ {i, j}) (J - 2) * Z w (S \ {i, j}) J) :=
    mul_nonneg (mul_nonneg (hw i hi).le (hw j hj).le) (sub_nonneg.2 hLC)
  have hneg : -(w i * w j *
      (Z w (S \ {i, j}) (J - 1) ^ 2 - Z w (S \ {i, j}) (J - 2) * Z w (S \ {i, j}) J)) / Z w S J ^ 2 ≤ 0 := by
    rw [neg_div]
    exact neg_nonpos.mpr (div_nonneg hnum (sq_nonneg _))
  linarith

end Cov

/-! ## §4 The centred covariance and the variance of counts -/

section Var

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- `E[1{i ∈ T}] = p_i`. -/
theorem sum_sliceProb_mul_indicator (w : ι → ℝ) (S : Finset ι) (J : ℤ) (i : ι) :
    ∑ T ∈ S.powerset, sliceProb w S J T * (if i ∈ T then 1 else 0) = sliceMarg w S J i := by
  rw [sliceMarg_eq_sum_sliceProb, Finset.sum_filter]
  exact Finset.sum_congr rfl fun T _ => by split_ifs <;> simp

/-- `E[1{i ∈ T} 1{j ∈ T}] = P(X_i = X_j = 1)`. -/
theorem sum_sliceProb_mul_indicator_mul (w : ι → ℝ) (S : Finset ι) (J : ℤ) (i j : ι) :
    ∑ T ∈ S.powerset, sliceProb w S J T * ((if i ∈ T then 1 else 0) * (if j ∈ T then 1 else 0)) =
      ∑ T ∈ S.powerset with (i ∈ T ∧ j ∈ T), sliceProb w S J T := by
  rw [Finset.sum_filter]
  exact Finset.sum_congr rfl fun T _ => by
    by_cases h1 : i ∈ T <;> by_cases h2 : j ∈ T <;> simp [h1, h2]

/-- **Centred covariance**: at a quota with `Z(S, J) ≠ 0`,
`E[(X_i - p_i)(X_j - p_j)] = P(X_i = X_j = 1) - p_i p_j` (also for `i = j`). -/
theorem sliceCov_centered {J : ℤ} (hZ : Z w S J ≠ 0) (i j : ι) :
    ∑ T ∈ S.powerset, sliceProb w S J T *
        (((if i ∈ T then 1 else 0) - sliceMarg w S J i) * ((if j ∈ T then 1 else 0) - sliceMarg w S J j)) =
      ∑ T ∈ S.powerset with (i ∈ T ∧ j ∈ T), sliceProb w S J T - sliceMarg w S J i * sliceMarg w S J j := by
  have e : ∀ T ∈ S.powerset, sliceProb w S J T *
        (((if i ∈ T then (1 : ℝ) else 0) - sliceMarg w S J i) *
          ((if j ∈ T then (1 : ℝ) else 0) - sliceMarg w S J j)) =
      sliceProb w S J T * ((if i ∈ T then 1 else 0) * (if j ∈ T then 1 else 0)) -
        sliceMarg w S J j * (sliceProb w S J T * (if i ∈ T then 1 else 0)) -
        sliceMarg w S J i * (sliceProb w S J T * (if j ∈ T then 1 else 0)) +
        sliceMarg w S J i * sliceMarg w S J j * sliceProb w S J T := fun T _ => by ring
  rw [Finset.sum_congr rfl e, Finset.sum_add_distrib, Finset.sum_sub_distrib, Finset.sum_sub_distrib,
    ← Finset.mul_sum, ← Finset.mul_sum, ← Finset.mul_sum, sum_sliceProb_mul_indicator_mul,
    sum_sliceProb_mul_indicator, sum_sliceProb_mul_indicator, sum_sliceProb hZ]
  ring

/-- **Variance bound for counts**: for weights positive on `S`, `U ⊆ S` and every quota `J`, the variance of
`#(T ∩ U)` under the slice law is at most `∑_{i ∈ U} p_i (1 - p_i)`. -/
theorem sliceVar_card_inter_le (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {U : Finset ι} (hU : U ⊆ S) :
    ∑ T ∈ S.powerset, sliceProb w S J T * ((#(T ∩ U) : ℝ) - ∑ i ∈ U, sliceMarg w S J i) ^ 2 ≤
      ∑ i ∈ U, sliceMarg w S J i * (1 - sliceMarg w S J i) := by
  by_cases hZ : Z w S J = 0
  · simp [sliceProb_of_Z_eq_zero hZ, sliceMarg_of_Z_eq_zero hZ]
  have hcard : ∀ T : Finset ι, ((#(T ∩ U) : ℝ) - ∑ i ∈ U, sliceMarg w S J i) =
      ∑ i ∈ U, ((if i ∈ T then 1 else 0) - sliceMarg w S J i) := by
    intro T
    rw [Finset.sum_sub_distrib, Finset.sum_boole, Finset.filter_mem_eq_inter, Finset.inter_comm]
  have hexp : ∀ T ∈ S.powerset,
      sliceProb w S J T * ((#(T ∩ U) : ℝ) - ∑ i ∈ U, sliceMarg w S J i) ^ 2 =
        ∑ i ∈ U, ∑ j ∈ U, sliceProb w S J T *
          (((if i ∈ T then 1 else 0) - sliceMarg w S J i) * ((if j ∈ T then 1 else 0) - sliceMarg w S J j)) := by
    intro T _
    rw [hcard, sq, Finset.sum_mul_sum, Finset.mul_sum]
    exact Finset.sum_congr rfl fun i _ => by rw [Finset.mul_sum]
  rw [Finset.sum_congr rfl hexp, Finset.sum_comm]
  refine Finset.sum_le_sum fun i hi => ?_
  rw [Finset.sum_comm, ← Finset.add_sum_erase U _ hi]
  have hdiag : ∑ T ∈ S.powerset, sliceProb w S J T *
      (((if i ∈ T then 1 else 0) - sliceMarg w S J i) * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) =
        sliceMarg w S J i * (1 - sliceMarg w S J i) := by
    rw [sliceCov_centered hZ i i,
      show (S.powerset.filter fun T => i ∈ T ∧ i ∈ T) = S.powerset.filter fun T => i ∈ T from
        Finset.filter_congr fun T _ => and_self_iff, ← sliceMarg_eq_sum_sliceProb]
    ring
  have hoff : ∑ j ∈ U.erase i, ∑ T ∈ S.powerset, sliceProb w S J T *
      (((if i ∈ T then 1 else 0) - sliceMarg w S J i) * ((if j ∈ T then 1 else 0) - sliceMarg w S J j)) ≤ 0 := by
    refine Finset.sum_nonpos fun j hj => ?_
    rw [sliceCov_centered hZ i j]
    have := sliceCov_nonpos hw J (hU hi) (hU (Finset.mem_of_mem_erase hj)) (Finset.ne_of_mem_erase hj).symm
    linarith
  rw [hdiag]
  linarith

end Var

end A36W


==> anc/formal_companion/lean/src/A36W/SliceExports.lean <==
/-
A36W.SliceExports -- exports that make printed App L §2 lemmas literal: the strict negativity of the covariance in
Lemma W2(ii) (with its displayed endpoint-inclusive inequality), and the lower half of Lemma W3's display (II), at
interior quotas and, as a companion, at every quota (two-group branch;
an independent match, notes E1 and (II)-lower).  Imports A36W.SliceCov, A36W.LogConcave and A36W.Influence;
no existing file is modified.

Paper locator: appendix_t1.tex, App L §2 ("Weighted-slice
lemmas"): Lemma W2(ii) (l.153-158) and Lemma W3 with display (II) (l.183-194).

Notation as in A36W.Slice and A36W.Influence: `π(T) = sliceProb w S J T`, `p_i = sliceMarg w S J i`,
`v_i = vv w S J i = p_i (1 - p_i)`, `d_ij = infl w S J i j`, `P'_i = sliceMargGiven w S J i j` (that is,
`P(X_i = 1 | X_j)`), `Z(R, m) = e_m(R)`, `R = S ∖ {i, j}`, `M = |S| = #S`.  "Interior" is `1 ≤ J ≤ M - 1`, stated
as the two hypotheses `1 ≤ J` and `J + 1 ≤ #S`; it forces `M ≥ 2` (`two_le_card_of_interior`), so the
denominators `(M - 1)^2` below are at least `1`.

Results.
* `Z_logConcave_strict_closed` (W2(ii), the displayed inequality with its endpoints): for weights positive on `R`
  and `0 ≤ m ≤ |R|`, `e_{m-1}(R) e_{m+1}(R) < e_m(R)^2`.  For `1 ≤ m ≤ |R| - 1` this is `Z_logConcave_strict`
  (A36W.LogConcave, proved by induction on `R`, not by Newton's inequality: the paper's factor
  `(m+1)(N-m+1)/(m(N-m)) > 1` is not formalized, only the strict inequality it gives); at `m = 0` (resp.
  `m = |R|`) the factor `e_{-1}(R)` (resp. `e_{|R|+1}(R)`) is `0`, while `e_m(R) > 0`.
* `sliceCov_neg` (W2(ii), "Cov < 0 at every interior quota"): for weights positive on `S`, interior `J` and
  `i ≠ j` in `S`, `P(X_i = X_j = 1) < p_i p_j`, the strict form of `sliceCov_nonpos`.  Route: `sliceCov_eq` writes
  the difference as `-w_i w_j [e_{J-1}(R)^2 - e_{J-2}(R) e_J(R)] / Z(S, J)^2`, the bracket is positive by
  `Z_logConcave_strict_closed` at `m = J - 1 ∈ [0, M - 2] = [0, |R|]`, and `Z(S, J) > 0` since `0 ≤ J ≤ M`.
  The ratio bound is not needed.
* `oneStepVar_ge` ((II), the lower half): for weights positive on `S`, under the ratio bound
  `∀ a b ∈ S, w a ≤ Λ w b`, at interior `J` and for `i ≠ j` in `S`, with `Var = E[(P'_i - p_i)^2]` the left side
  of `oneStepVar_le`: (a) `v_j / (Λ^2 (M - 1)^2) ≤ Var` and (b) `v_i / (Λ^3 (M - 1)^2) ≤ Var`.
  (a): `Var = d_ji^2 v_j` (`oneStepVar_eq`) and `d_ji ≥ 1/(Λ (M - 1))` (`infl_ge_paper`, the paper's (I)).
  (b): (a) and W1(a) in the form `v_i ≤ Λ v_j` (`vv_le_mul`).
* The deterministic states (paper l.194, "At a deterministic state (`J ∈ {0, M}`), both sides are 0"), which
  `oneStepVar_ge` does not cover: `oneStepVar_eq_zero_off_interior` (at every non-interior `J`, `Var = 0`,
  `v_i = 0` and `v_j = 0`), and the companion `oneStepVar_ge_all`, (a) and (b) at EVERY `J : ℤ`.  The companion
  is the form in which W5 uses (II), pointwise in `X_E` with a random residual quota.
* Non-vacuity (namespace `A36W.SliceExportsNV`).
  - `S = {0, 1, 2} ⊆ Fin 3`, `w = (1, 2, 2)`, `J = 1`, `i = 0`, `j = 1`, `Λ = 2`.  Every hypothesis of both
    exports holds (`sliceCov_neg_instance`, `oneStepVar_ge_instance`), and the sides are evaluated:
    `P(X_0 = X_1 = 1) = 0 < 2/25 = p_0 p_1` (`sliceCov_instance_values`, the endpoint branch `m = 0`);
    `Var = 2/75`, with left sides `3/200` in (a) and `1/200` in (b) (`oneStepVar_instance_values`), so
    `0 < 1/200 < 3/200 < 2/75` (`oneStepVar_instance_strict`).
  - The same `S` and `w` at `J = 0`: `Var = v_0 = v_1 = 0` and the companion holds with both sides `0`
    (`oneStepVar_instance_bottom`).
  - `S = {0, 1, 2, 3} ⊆ Fin 4`, `w = (1, 2, 2, 2)`, `J = 2`, `i = 0`, `j = 1` (`m = J - 1 = 1` is strictly inside
    `[0, |R|] = [0, 2]`): `sliceCov_neg_instance4`, and `P(X_0 = X_1 = 1) = 1/9 < 5/27 = p_0 p_1`, with
    `e_0(R) e_2(R) = 4 < 16 = e_1(R)^2` for `R = {2, 3}` (`sliceCov_instance4_values`).
-/
import A36W.SliceCov
import A36W.LogConcave
import A36W.Influence

set_option autoImplicit false

namespace A36W

open Finset

section Exports

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- **W2(ii), the displayed inequality, endpoints included**: for weights positive on `R` and `0 ≤ m ≤ |R|`,
`Z(R, m-1) Z(R, m+1) < Z(R, m)^2`, i.e. `e_m(R)^2 > e_{m-1}(R) e_{m+1}(R)`.  Inside (`1 ≤ m ≤ |R| - 1`) this is
`Z_logConcave_strict`; at `m ∈ {0, |R|}` the left side is `0` and `e_m(R) > 0`. -/
theorem Z_logConcave_strict_closed {R : Finset ι} (hw : ∀ k ∈ R, 0 < w k) {m : ℤ} (hm0 : 0 ≤ m)
    (hmR : m ≤ #R) : Z w R (m - 1) * Z w R (m + 1) < Z w R m ^ 2 := by
  have hZm : 0 < Z w R m := Z_pos hw hm0 hmR
  rcases eq_or_lt_of_le hm0 with h0 | h0
  · -- `m = 0`: `e_{-1}(R) = 0`
    rw [Z_eq_zero_of_neg w R (by omega : m - 1 < 0), zero_mul]
    exact pow_pos hZm 2
  rcases eq_or_lt_of_le hmR with h1 | h1
  · -- `m = |R|`: `e_{|R|+1}(R) = 0`
    rw [Z_eq_zero_of_card_lt w R (by omega : (#R : ℤ) < m + 1), mul_zero]
    exact pow_pos hZm 2
  · -- `1 ≤ m ≤ |R| - 1`: strict log-concavity
    exact Z_logConcave_strict hw (by omega) (by omega)

/-- **W2(ii), "Cov < 0 at every interior quota"**: for weights positive on `S`, `1 ≤ J ≤ |S| - 1` and `i ≠ j` in
`S`, `P(X_i = X_j = 1) < p_i p_j` (the strict form of `sliceCov_nonpos`). -/
theorem sliceCov_neg (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι}
    (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    ∑ T ∈ S.powerset with (i ∈ T ∧ j ∈ T), sliceProb w S J T < sliceMarg w S J i * sliceMarg w S J j := by
  have h := sliceCov_eq w S J hi hj hij
  have hR : ∀ k ∈ S \ {i, j}, 0 < w k := fun k hk => hw k (Finset.sdiff_subset hk)
  have hj' : j ∈ S.erase i := Finset.mem_erase.mpr ⟨hij.symm, hj⟩
  have hcard : #(S \ {i, j}) = #S - 2 := by
    rw [← erase_erase_eq_sdiff_pair, Finset.card_erase_of_mem hj', Finset.card_erase_of_mem hi]
    omega
  -- the bracket `e_{J-1}(R)^2 - e_{J-2}(R) e_J(R)` is positive, at `m = J - 1 ∈ [0, |R|]`
  have hbr := Z_logConcave_strict_closed hR (m := J - 1) (by omega) (by omega)
  rw [show J - 1 - 1 = J - 2 by ring, show J - 1 + 1 = J by ring] at hbr
  have hZ : 0 < Z w S J := Z_pos hw (by omega) (by omega)
  have hnum : 0 < w i * w j *
      (Z w (S \ {i, j}) (J - 1) ^ 2 - Z w (S \ {i, j}) (J - 2) * Z w (S \ {i, j}) J) :=
    mul_pos (mul_pos (hw i hi) (hw j hj)) (sub_pos.2 hbr)
  have hneg : -(w i * w j *
      (Z w (S \ {i, j}) (J - 1) ^ 2 - Z w (S \ {i, j}) (J - 2) * Z w (S \ {i, j}) J)) / Z w S J ^ 2 < 0 := by
    rw [neg_div]
    exact neg_neg_of_pos (div_pos hnum (pow_pos hZ 2))
  linarith

/-- **(II), the lower half**: for weights positive on `S`, under the ratio bound `∀ a b ∈ S, w a ≤ Λ w b`, at
interior `J` and for `i ≠ j` in `S`, with `Var = E[(P'_i - p_i)^2]` the left side of `oneStepVar_le`
(`P'_i = P(X_i = 1 | X_j)`): (a) `v_j / (Λ^2 (|S| - 1)^2) ≤ Var`, and (b) `v_i / (Λ^3 (|S| - 1)^2) ≤ Var`.
Interior `J` only: the deterministic states of paper l.194 are `oneStepVar_eq_zero_off_interior`, and (a), (b) at
every `J` (as W5 uses them) are `oneStepVar_ge_all`. -/
theorem oneStepVar_ge (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ}
    (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    vv w S J j / (Λ ^ 2 * (#S - 1) ^ 2) ≤
        ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 ∧
      vv w S J i / (Λ ^ 3 * (#S - 1) ^ 2) ≤
        ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ hi
  have hΛ0 : 0 < Λ := by linarith
  have h2 : (2 : ℝ) ≤ #S := by exact_mod_cast two_le_card_of_interior hJ1 hJS
  have hS : (0 : ℝ) < #S - 1 := by linarith
  have hΛne : Λ ≠ 0 := hΛ0.ne'
  have hSne : (#S : ℝ) - 1 ≠ 0 := hS.ne'
  have hvj : 0 ≤ vv w S J j := sliceVar_nonneg hw0 J j
  -- (a): `Var = d_ji^2 v_j` (`oneStepVar_eq`) and `d_ji ≥ 1/(Λ (|S| - 1))` ((I), `infl_ge_paper`)
  have hd := infl_ge_paper hw hΛ hJ1 hJS hj hi hij.symm
  have hd0 : 0 ≤ 1 / (Λ * ((#S : ℝ) - 1)) := one_div_nonneg.2 (mul_pos hΛ0 hS).le
  have ha : vv w S J j / (Λ ^ 2 * (#S - 1) ^ 2) ≤
      ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 := by
    rw [oneStepVar_eq hw J hj hij]
    have e1 : vv w S J j / (Λ ^ 2 * (#S - 1) ^ 2) = (1 / (Λ * (#S - 1))) ^ 2 * vv w S J j := by
      field_simp
    rw [e1]
    exact mul_le_mul_of_nonneg_right (pow_le_pow_left₀ hd0 hd 2) hvj
  -- (b): (a) and W1(a), `v_i ≤ Λ v_j` (`vv_le_mul`)
  have h3 : vv w S J i ≤ Λ * vv w S J j := vv_le_mul hw hΛ (by omega) (by omega) hi hj
  have hden : 0 ≤ Λ ^ 3 * ((#S : ℝ) - 1) ^ 2 := (mul_pos (pow_pos hΛ0 3) (pow_pos hS 2)).le
  have e2 : Λ * vv w S J j / (Λ ^ 3 * (#S - 1) ^ 2) = vv w S J j / (Λ ^ 2 * (#S - 1) ^ 2) := by
    field_simp
  refine ⟨ha, ?_⟩
  calc vv w S J i / (Λ ^ 3 * (#S - 1) ^ 2) ≤ Λ * vv w S J j / (Λ ^ 3 * (#S - 1) ^ 2) :=
        div_le_div_of_nonneg_right h3 hden
    _ = vv w S J j / (Λ ^ 2 * (#S - 1) ^ 2) := e2
    _ ≤ _ := ha

/-- Off the interior the Bernoulli variance vanishes: for weights positive on `S`, `j ∈ S` and `J ≤ 0` or
`J ≥ |S|`, `v_j = 0` (`p_j ∈ {0, 1}` at `J ∈ {0, |S|}`, and `p_j = 0` where `Z(S, J) = 0`).  The same content as
A36W.BlockTC's `vv_eq_zero_of_not_interior`, which this file does not import. -/
private theorem vv_eq_zero_off_interior (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (h : ¬ (1 ≤ J ∧ J + 1 ≤ #S)) {j : ι}
    (hj : j ∈ S) : vv w S J j = 0 := by
  unfold vv
  rcases (by omega : J < 0 ∨ J = 0 ∨ J = #S ∨ (#S : ℤ) < J) with h1 | h1 | h1 | h1
  · rw [sliceMarg_of_Z_eq_zero (Z_eq_zero_of_neg w S h1)]
    ring
  · rw [h1, sliceMarg_quota_zero]
    ring
  · rw [h1, sliceMarg_top hw hj]
    ring
  · rw [sliceMarg_of_Z_eq_zero (Z_eq_zero_of_card_lt w S h1)]
    ring

/-- **(II) at the deterministic states** (paper l.194, "At a deterministic state (`J ∈ {0, M}`), both sides are
0"): for weights positive on `S`, `i ≠ j` in `S` and every non-interior quota `J` (`J ≤ 0` or `J ≥ |S|`, which
contains `J ∈ {0, |S|}`), `Var = 0`, `v_i = 0` and `v_j = 0`. -/
theorem oneStepVar_eq_zero_off_interior (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ : ¬ (1 ≤ J ∧ J + 1 ≤ #S))
    {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 = 0 ∧
      vv w S J i = 0 ∧ vv w S J j = 0 := by
  have hvj := vv_eq_zero_off_interior hw hJ hj
  refine ⟨?_, vv_eq_zero_off_interior hw hJ hi, hvj⟩
  rw [oneStepVar_eq hw J hj hij, hvj, mul_zero]

/-- **(II), the lower half, at every quota** (the companion of `oneStepVar_ge`): for weights positive on `S`, under
the ratio bound and for `i ≠ j` in `S`, (a) `v_j / (Λ^2 (|S| - 1)^2) ≤ Var` and (b) `v_i / (Λ^3 (|S| - 1)^2) ≤ Var`
at EVERY `J : ℤ`.  At interior `J` this is `oneStepVar_ge`; otherwise both left sides and `Var` are `0`
(`oneStepVar_eq_zero_off_interior`). -/
theorem oneStepVar_ge_all (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) (J : ℤ)
    {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    vv w S J j / (Λ ^ 2 * (#S - 1) ^ 2) ≤
        ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 ∧
      vv w S J i / (Λ ^ 3 * (#S - 1) ^ 2) ≤
        ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 := by
  by_cases hint : 1 ≤ J ∧ J + 1 ≤ #S
  · exact oneStepVar_ge hw hΛ hint.1 hint.2 hi hj hij
  · obtain ⟨hV, hvi, hvj⟩ := oneStepVar_eq_zero_off_interior hw hint hi hj hij
    rw [hV, hvi, hvj]
    simp

end Exports

/-! ## Non-vacuity

First instance: `S = {0, 1, 2}`, `w = (1, 2, 2)`, `J = 1` (and `J = 0` for the deterministic state), `i = 0`,
`j = 1`, `Λ = 2`.  Second instance: `S = {0, 1, 2, 3}`, `w = (1, 2, 2, 2)`, `J = 2`, `i = 0`, `j = 1`. -/

namespace SliceExportsNV

/-- The weights `(1, 2, 2)` on `Fin 3`. -/
def w122 : Fin 3 → ℝ := ![1, 2, 2]

/-- The free set `S = {0, 1, 2}`. -/
def S3 : Finset (Fin 3) := {0, 1, 2}

theorem w122_zero : w122 0 = 1 := rfl

theorem w122_one : w122 1 = 2 := rfl

theorem w122_two : w122 2 = 2 := rfl

theorem w122_pos : ∀ k ∈ S3, 0 < w122 k := by
  intro k _
  fin_cases k <;> norm_num [w122]

theorem w122_ratio : ∀ a ∈ S3, ∀ b ∈ S3, w122 a ≤ 2 * w122 b := by
  intro a _ b _
  fin_cases a <;> fin_cases b <;> norm_num [w122]

theorem card_S3 : #S3 = 3 := by decide

/-- `J = 1` is interior: `1 + 1 ≤ |S| = 3`. -/
theorem quota_interior : (1 : ℤ) + 1 ≤ #S3 := by
  rw [card_S3]
  norm_num

theorem sum_w122 : ∑ k ∈ S3, w122 k = 5 := by
  simp [S3, w122]
  norm_num

/-- **Non-vacuity of `sliceCov_neg`**: every hypothesis holds at `S = {0, 1, 2}`, `w = (1, 2, 2)`, `J = 1`,
`i = 0`, `j = 1`. -/
theorem sliceCov_neg_instance :
    ∑ T ∈ S3.powerset with (0 ∈ T ∧ 1 ∈ T), sliceProb w122 S3 1 T <
      sliceMarg w122 S3 1 0 * sliceMarg w122 S3 1 1 :=
  sliceCov_neg w122_pos le_rfl quota_interior (by decide) (by decide) (by decide)

/-- The two sides at the instance: `P(X_0 = X_1 = 1) = 0` (`|T| = 1`) and `p_0 p_1 = (1/5)(2/5) = 2/25`. -/
theorem sliceCov_instance_values :
    ∑ T ∈ S3.powerset with (0 ∈ T ∧ 1 ∈ T), sliceProb w122 S3 1 T = 0 ∧
      sliceMarg w122 S3 1 0 * sliceMarg w122 S3 1 1 = 2 / 25 := by
  constructor
  · rw [sum_sliceProb_pair w122 S3 1 (by decide : (0 : Fin 3) ∈ S3) (by decide : (1 : Fin 3) ∈ S3)
        (by decide : (0 : Fin 3) ≠ 1), Z_eq_zero_of_neg w122 _ (by norm_num : (1 : ℤ) - 2 < 0)]
    simp
  · rw [sliceMarg_quota_one w122 (by decide : (0 : Fin 3) ∈ S3),
      sliceMarg_quota_one w122 (by decide : (1 : Fin 3) ∈ S3), sum_w122]
    norm_num [w122_zero, w122_one, w122_two]

/-- **Non-vacuity of `oneStepVar_ge`**: every hypothesis holds at the same instance, with `Λ = 2`. -/
theorem oneStepVar_ge_instance :
    vv w122 S3 1 1 / (2 ^ 2 * (#S3 - 1) ^ 2) ≤
        ∑ T ∈ S3.powerset, sliceProb w122 S3 1 T *
          (sliceMargGiven w122 S3 1 0 1 T - sliceMarg w122 S3 1 0) ^ 2 ∧
      vv w122 S3 1 0 / (2 ^ 3 * (#S3 - 1) ^ 2) ≤
        ∑ T ∈ S3.powerset, sliceProb w122 S3 1 T *
          (sliceMargGiven w122 S3 1 0 1 T - sliceMarg w122 S3 1 0) ^ 2 :=
  oneStepVar_ge w122_pos w122_ratio le_rfl quota_interior (by decide) (by decide) (by decide)

/-- The values at the instance: `Var = d_10^2 v_1 = (1/3)^2 (6/25) = 2/75`; the left sides are `3/200` in (a) and
`1/200` in (b) (`v_0 = 4/25`, `v_1 = 6/25`, `|S| - 1 = 2`).  Their order is `oneStepVar_instance_strict`. -/
theorem oneStepVar_instance_values :
    ∑ T ∈ S3.powerset, sliceProb w122 S3 1 T *
        (sliceMargGiven w122 S3 1 0 1 T - sliceMarg w122 S3 1 0) ^ 2 = 2 / 75 ∧
      vv w122 S3 1 1 / (2 ^ 2 * (#S3 - 1) ^ 2) = 3 / 200 ∧
      vv w122 S3 1 0 / (2 ^ 3 * (#S3 - 1) ^ 2) = 1 / 200 := by
  have hp0 : sliceMarg w122 S3 1 0 = 1 / 5 := by
    rw [sliceMarg_quota_one w122 (by decide : (0 : Fin 3) ∈ S3), sum_w122]
    norm_num [w122_zero, w122_one, w122_two]
  have hp1 : sliceMarg w122 S3 1 1 = 2 / 5 := by
    rw [sliceMarg_quota_one w122 (by decide : (1 : Fin 3) ∈ S3), sum_w122]
    norm_num [w122_zero, w122_one, w122_two]
  have hE : S3.erase 1 = {0, 2} := by decide
  have hinfl : infl w122 S3 1 1 0 = 1 / 3 := by
    unfold infl
    rw [show (1 : ℤ) - 1 = 0 by norm_num, sliceMarg_quota_zero, hE,
      sliceMarg_quota_one w122 (by decide : (0 : Fin 3) ∈ ({0, 2} : Finset (Fin 3))),
      Finset.sum_pair (by decide : (0 : Fin 3) ≠ 2)]
    norm_num [w122_zero, w122_one, w122_two]
  refine ⟨?_, ?_, ?_⟩
  · rw [oneStepVar_eq w122_pos 1 (by decide : (1 : Fin 3) ∈ S3) (by decide : (0 : Fin 3) ≠ 1), hinfl]
    unfold vv
    rw [hp1]
    norm_num
  · unfold vv
    rw [hp1, card_S3]
    norm_num
  · unfold vv
    rw [hp0, card_S3]
    norm_num

/-- At the first instance both bounds are positive and strict: `0 < 1/200 < 3/200 < 2/75 = Var`. -/
theorem oneStepVar_instance_strict :
    0 < vv w122 S3 1 0 / (2 ^ 3 * (#S3 - 1) ^ 2) ∧
      vv w122 S3 1 0 / (2 ^ 3 * (#S3 - 1) ^ 2) < vv w122 S3 1 1 / (2 ^ 2 * (#S3 - 1) ^ 2) ∧
      vv w122 S3 1 1 / (2 ^ 2 * (#S3 - 1) ^ 2) <
        ∑ T ∈ S3.powerset, sliceProb w122 S3 1 T *
          (sliceMargGiven w122 S3 1 0 1 T - sliceMarg w122 S3 1 0) ^ 2 := by
  obtain ⟨hV, ha, hb⟩ := oneStepVar_instance_values
  rw [hV, ha, hb]
  norm_num

/-- **The deterministic state `J = 0`** at the same `S` and `w`: `Var = v_0 = v_1 = 0`
(`oneStepVar_eq_zero_off_interior`), and the companion `oneStepVar_ge_all` holds there, with both sides `0`. -/
theorem oneStepVar_instance_bottom :
    (∑ T ∈ S3.powerset, sliceProb w122 S3 0 T *
          (sliceMargGiven w122 S3 0 0 1 T - sliceMarg w122 S3 0 0) ^ 2 = 0 ∧
        vv w122 S3 0 0 = 0 ∧ vv w122 S3 0 1 = 0) ∧
      (vv w122 S3 0 1 / (2 ^ 2 * (#S3 - 1) ^ 2) ≤
          ∑ T ∈ S3.powerset, sliceProb w122 S3 0 T *
            (sliceMargGiven w122 S3 0 0 1 T - sliceMarg w122 S3 0 0) ^ 2 ∧
        vv w122 S3 0 0 / (2 ^ 3 * (#S3 - 1) ^ 2) ≤
          ∑ T ∈ S3.powerset, sliceProb w122 S3 0 T *
            (sliceMargGiven w122 S3 0 0 1 T - sliceMarg w122 S3 0 0) ^ 2) :=
  ⟨oneStepVar_eq_zero_off_interior w122_pos (by omega) (by decide) (by decide) (by decide),
    oneStepVar_ge_all w122_pos w122_ratio 0 (by decide) (by decide) (by decide)⟩

/-! ### Second instance, strictly inside: `S = {0, 1, 2, 3}`, `w = (1, 2, 2, 2)`, `J = 2` -/

/-- The weights `(1, 2, 2, 2)` on `Fin 4`. -/
def w1222 : Fin 4 → ℝ := ![1, 2, 2, 2]

/-- The free set `S = {0, 1, 2, 3}`. -/
def S4 : Finset (Fin 4) := {0, 1, 2, 3}

theorem w1222_zero : w1222 0 = 1 := rfl

theorem w1222_one : w1222 1 = 2 := rfl

theorem w1222_two : w1222 2 = 2 := rfl

theorem w1222_three : w1222 3 = 2 := rfl

theorem w1222_pos : ∀ k ∈ S4, 0 < w1222 k := by
  intro k _
  fin_cases k <;> norm_num [w1222]

theorem card_S4 : #S4 = 4 := by decide

/-- `J = 2` is interior: `2 + 1 ≤ |S| = 4`. -/
theorem quota_interior4 : (2 : ℤ) + 1 ≤ #S4 := by
  rw [card_S4]
  norm_num

/-- **Non-vacuity of `sliceCov_neg` strictly inside**: `S = {0, 1, 2, 3}`, `w = (1, 2, 2, 2)`, `J = 2`, `i = 0`,
`j = 1`.  Here `m = J - 1 = 1` lies strictly inside `[0, |R|] = [0, 2]`, so no factor of the bracket vanishes. -/
theorem sliceCov_neg_instance4 :
    ∑ T ∈ S4.powerset with (0 ∈ T ∧ 1 ∈ T), sliceProb w1222 S4 2 T <
      sliceMarg w1222 S4 2 0 * sliceMarg w1222 S4 2 1 :=
  sliceCov_neg w1222_pos (by norm_num) quota_interior4 (by decide) (by decide) (by decide)

/-- The values at the second instance: `Z(S, 2) = 18`; `P(X_0 = X_1 = 1) = w_0 w_1 e_0(R) / 18 = 1/9`;
`p_0 = w_0 e_1(S ∖ 0) / 18 = 1/3` and `p_1 = w_1 e_1(S ∖ 1) / 18 = 5/9`, so `p_0 p_1 = 5/27 > 1/9`; and for
`R = S ∖ {0, 1} = {2, 3}`, `e_0(R) e_2(R) = 4 < 16 = e_1(R)^2`. -/
theorem sliceCov_instance4_values :
    ∑ T ∈ S4.powerset with (0 ∈ T ∧ 1 ∈ T), sliceProb w1222 S4 2 T = 1 / 9 ∧
      sliceMarg w1222 S4 2 0 * sliceMarg w1222 S4 2 1 = 5 / 27 ∧
      Z w1222 (S4 \ {0, 1}) 0 * Z w1222 (S4 \ {0, 1}) 2 = 4 ∧ Z w1222 (S4 \ {0, 1}) 1 ^ 2 = 16 := by
  have hR : S4 \ {0, 1} = {2, 3} := by decide
  have h1_23 : Z w1222 ({2, 3} : Finset (Fin 4)) 1 = 4 := by
    rw [Z_one_eq_sum, Finset.sum_pair (by decide : (2 : Fin 4) ≠ 3), w1222_two, w1222_three]
    norm_num
  have h2_23 : Z w1222 ({2, 3} : Finset (Fin 4)) 2 = 4 := by
    rw [Z_insert w1222 (by decide : (2 : Fin 4) ∉ ({3} : Finset (Fin 4))) 2,
      Z_eq_zero_of_card_lt w1222 ({3} : Finset (Fin 4)) (J := 2) (by simp), show (2 : ℤ) - 1 = 1 by norm_num,
      Z_one_eq_sum, Finset.sum_singleton, w1222_two, w1222_three]
    norm_num
  have h1_123 : Z w1222 ({1, 2, 3} : Finset (Fin 4)) 1 = 6 := by
    rw [Z_one_eq_sum, Finset.sum_insert (by decide : (1 : Fin 4) ∉ ({2, 3} : Finset (Fin 4))),
      Finset.sum_pair (by decide : (2 : Fin 4) ≠ 3), w1222_one, w1222_two, w1222_three]
    norm_num
  have h2_123 : Z w1222 ({1, 2, 3} : Finset (Fin 4)) 2 = 12 := by
    rw [Z_insert w1222 (by decide : (1 : Fin 4) ∉ ({2, 3} : Finset (Fin 4))) 2, h2_23,
      show (2 : ℤ) - 1 = 1 by norm_num, h1_23, w1222_one]
    norm_num
  have hZ : Z w1222 S4 2 = 18 := by
    rw [show S4 = insert 0 ({1, 2, 3} : Finset (Fin 4)) from rfl,
      Z_insert w1222 (by decide : (0 : Fin 4) ∉ ({1, 2, 3} : Finset (Fin 4))) 2, h2_123,
      show (2 : ℤ) - 1 = 1 by norm_num, h1_123, w1222_zero]
    norm_num
  have hp0 : sliceMarg w1222 S4 2 0 = 1 / 3 := by
    rw [sliceMarg, Zin_eq w1222 (by decide : (0 : Fin 4) ∈ S4), hZ,
      show S4.erase 0 = ({1, 2, 3} : Finset (Fin 4)) by decide, show (2 : ℤ) - 1 = 1 by norm_num, h1_123,
      w1222_zero]
    norm_num
  have hp1 : sliceMarg w1222 S4 2 1 = 5 / 9 := by
    rw [sliceMarg, Zin_eq w1222 (by decide : (1 : Fin 4) ∈ S4), hZ,
      show S4.erase 1 = ({0, 2, 3} : Finset (Fin 4)) by decide, show (2 : ℤ) - 1 = 1 by norm_num,
      Z_one_eq_sum, Finset.sum_insert (by decide : (0 : Fin 4) ∉ ({2, 3} : Finset (Fin 4))),
      Finset.sum_pair (by decide : (2 : Fin 4) ≠ 3), w1222_zero, w1222_one, w1222_two, w1222_three]
    norm_num
  refine ⟨?_, ?_, ?_, ?_⟩
  · rw [sum_sliceProb_pair w1222 S4 2 (by decide : (0 : Fin 4) ∈ S4) (by decide : (1 : Fin 4) ∈ S4)
        (by decide : (0 : Fin 4) ≠ 1), show (2 : ℤ) - 2 = 0 by norm_num, Z_zero_eq_one, hZ, w1222_zero,
      w1222_one]
    norm_num
  · rw [hp0, hp1]
    norm_num
  · rw [hR, Z_zero_eq_one, h2_23]
    norm_num
  · rw [hR, h1_23]
    norm_num

end SliceExportsNV

end A36W

set_option pp.numericTypes true
#check @A36W.Z_logConcave_strict_closed
#print axioms A36W.Z_logConcave_strict_closed
#check @A36W.sliceCov_neg
#print axioms A36W.sliceCov_neg
#check @A36W.oneStepVar_ge
#print axioms A36W.oneStepVar_ge
#check @A36W.oneStepVar_eq_zero_off_interior
#print axioms A36W.oneStepVar_eq_zero_off_interior
#check @A36W.oneStepVar_ge_all
#print axioms A36W.oneStepVar_ge_all
#check @A36W.SliceExportsNV.sliceCov_neg_instance
#print axioms A36W.SliceExportsNV.sliceCov_neg_instance
#check @A36W.SliceExportsNV.sliceCov_instance_values
#print axioms A36W.SliceExportsNV.sliceCov_instance_values
#check @A36W.SliceExportsNV.oneStepVar_ge_instance
#print axioms A36W.SliceExportsNV.oneStepVar_ge_instance
#check @A36W.SliceExportsNV.oneStepVar_instance_values
#print axioms A36W.SliceExportsNV.oneStepVar_instance_values
#check @A36W.SliceExportsNV.oneStepVar_instance_strict
#print axioms A36W.SliceExportsNV.oneStepVar_instance_strict
#check @A36W.SliceExportsNV.oneStepVar_instance_bottom
#print axioms A36W.SliceExportsNV.oneStepVar_instance_bottom
#check @A36W.SliceExportsNV.sliceCov_neg_instance4
#print axioms A36W.SliceExportsNV.sliceCov_neg_instance4
#check @A36W.SliceExportsNV.sliceCov_instance4_values
#print axioms A36W.SliceExportsNV.sliceCov_instance4_values


==> anc/formal_companion/lean/src/A36W/SliceNCD.lean <==
/-
A36W.SliceNCD -- negative cylinder dependence of the weighted slice law (two-group
branch).  Imports A36W.SliceCov (and through it A36W.Slice, not modified, and A36W.LogConcave).

Notation as in A36W.Slice: `π(T) = sliceProb w S J T`, `p_i = sliceMarg w S J i`.  For `U ⊆ S` and weights
positive on `S`, at every integer quota `J`:
* (U) `∑_{T ⊆ S, U ⊆ T} π(T) ≤ ∏_{i ∈ U} p_i` (`sliceNCD_up`);
* (D) `∑_{T ⊆ S, T ∩ U = ∅} π(T) ≤ ∏_{i ∈ U} (1 - p_i)` (`sliceNCD_down`).

Proof: induction on `U`.  Conditioning on `X_i = 1` gives the slice law on `(S ∖ i, J - 1)` and on `X_i = 0` the
slice law on `(S ∖ i, J)`, with the same weights (`sum_sliceProb_filter_mem_and`,
`sum_sliceProb_filter_notMem_and` in A36W.SliceCov).  The marginals move the right way:
`p_j(S ∖ i, J - 1) ≤ p_j(S, J)` (`sliceMarg_erase_pred_le`) and, whenever `Z(S ∖ i, J) ≠ 0`,
`p_j(S, J) ≤ p_j(S ∖ i, J)` (`sliceMarg_le_sliceMarg_erase`); both are, after clearing denominators, log-concavity
of `Z(S ∖ {i, j}, ·)` at `J - 1` (A36W.LogConcave), the same inequality as `Cov(X_i, X_j) ≤ 0`.

Degenerate cases.  `Z(S, J) = 0` (`J < 0` or `J > |S|`): every `π` and `p` is `0` and both sides are trivially
ordered.  `p_i = 1` (`J = |S|`): `Z(S ∖ i, J) = 0`, the event `X_i = 0` has probability `0`, and the (D) step is
closed directly rather than through the conditional law (whose marginals are then all `0`, so the second
monotonicity genuinely fails there; that is why it carries the hypothesis `Z(S ∖ i, J) ≠ 0`).  `p_i = 0`
(`J = 0`): the (U) step has the factor `p_i = 0` on both sides.
-/
import A36W.SliceCov

set_option autoImplicit false

namespace A36W

open Finset

section Mono

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- **Monotonicity under `X_i = 1`**: for weights positive on `S`, `i ≠ j` in `S` and every quota `J`,
`p_j(S ∖ i, J - 1) ≤ p_j(S, J)`. -/
theorem sliceMarg_erase_pred_le (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i j : ι} (hi : i ∈ S) (hj : j ∈ S)
    (hij : i ≠ j) : sliceMarg w (S.erase i) (J - 1) j ≤ sliceMarg w S J j := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have hSe0 : ∀ k ∈ S.erase i, 0 ≤ w k := fun k hk => hw0 k (Finset.mem_of_mem_erase hk)
  by_cases hZe : Z w (S.erase i) (J - 1) = 0
  · rw [sliceMarg_of_Z_eq_zero hZe]
    exact sliceMarg_nonneg hw0 J j
  have hZe' : 0 < Z w (S.erase i) (J - 1) := lt_of_le_of_ne (Z_nonneg hSe0 (J - 1)) (Ne.symm hZe)
  have hZ : 0 < Z w S J := by
    rw [Z_erase w hi J]
    have h1 := Z_nonneg hSe0 J
    have h2 := mul_pos (hw i hi) hZe'
    linarith
  have hR : ∀ k ∈ S \ {i, j}, 0 < w k := fun k hk => hw k (Finset.sdiff_subset hk)
  have hLC := Z_logConcave hR (J - 1)
  rw [show J - 1 - 1 = J - 2 by ring, show J - 1 + 1 = J by ring] at hLC
  have hj' : j ∈ S.erase i := Finset.mem_erase.mpr ⟨hij.symm, hj⟩
  rw [sliceMarg, sliceMarg, div_le_div_iff₀ hZe' hZ, Zin_eq w hj' (J - 1), erase_erase_eq_sdiff_pair,
    Zin_pair w hj hi hij.symm J, Finset.pair_comm j i, show J - 1 - 1 = J - 2 by ring,
    Z_erase w hi J, Z_erase_pair w hj hij J, Z_erase_pair_pred w hj hij J]
  have hwj := (hw j hj).le
  nlinarith [mul_le_mul_of_nonneg_left hLC hwj]

/-- **Monotonicity under `X_i = 0`**: for weights positive on `S`, `i ≠ j` in `S` and a quota with
`Z(S ∖ i, J) ≠ 0`, `p_j(S, J) ≤ p_j(S ∖ i, J)`.  (At `J = |S|` the hypothesis fails, and so does the conclusion:
`p_j(S, |S|) = 1` while `p_j(S ∖ i, |S|) = 0`.) -/
theorem sliceMarg_le_sliceMarg_erase (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i j : ι} (hi : i ∈ S) (hj : j ∈ S)
    (hij : i ≠ j) (hZe : Z w (S.erase i) J ≠ 0) : sliceMarg w S J j ≤ sliceMarg w (S.erase i) J j := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have hSe0 : ∀ k ∈ S.erase i, 0 ≤ w k := fun k hk => hw0 k (Finset.mem_of_mem_erase hk)
  have hZe' : 0 < Z w (S.erase i) J := lt_of_le_of_ne (Z_nonneg hSe0 J) (Ne.symm hZe)
  have hZ : 0 < Z w S J := by
    rw [Z_erase w hi J]
    have h1 := mul_nonneg (hw i hi).le (Z_nonneg hSe0 (J - 1))
    linarith
  have hR : ∀ k ∈ S \ {i, j}, 0 < w k := fun k hk => hw k (Finset.sdiff_subset hk)
  have hLC := Z_logConcave hR (J - 1)
  rw [show J - 1 - 1 = J - 2 by ring, show J - 1 + 1 = J by ring] at hLC
  have hj' : j ∈ S.erase i := Finset.mem_erase.mpr ⟨hij.symm, hj⟩
  rw [sliceMarg, sliceMarg, div_le_div_iff₀ hZ hZe', Zin_pair w hj hi hij.symm J, Finset.pair_comm j i,
    Zin_eq w hj' J, erase_erase_eq_sdiff_pair, Z_erase w hi J, Z_erase_pair w hj hij J,
    Z_erase_pair_pred w hj hij J]
  have hwij := mul_nonneg (hw j hj).le (hw i hi).le
  nlinarith [mul_le_mul_of_nonneg_left hLC hwij]

/-- `p_j(S, J) ≤ p_j(S ∖ i, J)` below the top quota, `J < |S|`. -/
theorem sliceMarg_le_sliceMarg_erase_of_lt (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ : J < #S) {i j : ι}
    (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) : sliceMarg w S J j ≤ sliceMarg w (S.erase i) J j := by
  have hSe : ∀ k ∈ S.erase i, 0 < w k := fun k hk => hw k (Finset.mem_of_mem_erase hk)
  by_cases hJ0 : J < 0
  · rw [sliceMarg_of_Z_eq_zero (Z_eq_zero_of_neg w S hJ0)]
    exact sliceMarg_nonneg (fun k hk => (hSe k hk).le) J j
  · have hce : #(S.erase i) = #S - 1 := Finset.card_erase_of_mem hi
    have hS1 : 1 ≤ #S := Finset.card_pos.2 ⟨i, hi⟩
    have hZe : 0 < Z w (S.erase i) J := Z_pos hSe (by omega) (by omega)
    exact sliceMarg_le_sliceMarg_erase hw J hi hj hij hZe.ne'

/-- `p_j(S, J) ≤ p_j(S ∖ i, J)` at every quota except the top one, `J ≠ |S|` (for `J > |S|` both sides are `0`).
The exception is necessary: at `J = |S|`, `p_j(S, |S|) = 1` and `p_j(S ∖ i, |S|) = 0`. -/
theorem sliceMarg_le_sliceMarg_erase_of_ne (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ : J ≠ #S) {i j : ι}
    (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) : sliceMarg w S J j ≤ sliceMarg w (S.erase i) J j := by
  rcases lt_or_gt_of_ne hJ with h | h
  · exact sliceMarg_le_sliceMarg_erase_of_lt hw h hi hj hij
  · rw [sliceMarg_of_Z_eq_zero (Z_eq_zero_of_card_lt w S h)]
    exact sliceMarg_nonneg (fun k hk => (hw k (Finset.mem_of_mem_erase hk)).le) J j

end Mono

/-! ## Negative cylinder dependence -/

section NCD

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ}

/-- **Negative cylinder dependence, upper sets (U)**: for weights positive on `S`, `U ⊆ S` and every quota
`J`, `P(U ⊆ T) = ∑_{T ⊆ S, U ⊆ T} π(T) ≤ ∏_{i ∈ U} p_i`. -/
theorem sliceNCD_up {U : Finset ι} : ∀ {S : Finset ι} {J : ℤ}, (∀ k ∈ S, 0 < w k) → U ⊆ S →
    ∑ T ∈ S.powerset with U ⊆ T, sliceProb w S J T ≤ ∏ i ∈ U, sliceMarg w S J i := by
  induction U using Finset.induction_on with
  | empty =>
    intro S J _ _
    rw [Finset.prod_empty, Finset.filter_true_of_mem fun T _ => Finset.empty_subset T]
    exact sum_sliceProb_le_one w S J
  | insert i U hiU ih =>
    intro S J hw hU
    have hi : i ∈ S := hU (Finset.mem_insert_self i U)
    have hUS : U ⊆ S.erase i := fun k hk =>
      Finset.mem_erase.mpr ⟨fun h => hiU (h ▸ hk), hU (Finset.mem_insert_of_mem hk)⟩
    have hR : ∀ k ∈ S.erase i, 0 < w k := fun k hk => hw k (Finset.mem_of_mem_erase hk)
    have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
    have hR0 : ∀ k ∈ S.erase i, 0 ≤ w k := fun k hk => (hR k hk).le
    have e1 : ∑ T ∈ S.powerset with insert i U ⊆ T, sliceProb w S J T =
        ∑ T ∈ S.powerset with (i ∈ T ∧ U ⊆ T), sliceProb w S J T :=
      Finset.sum_congr (Finset.filter_congr fun T _ => Finset.insert_subset_iff) fun _ _ => rfl
    have e2 : ((S.erase i).powerset.filter fun V => U ⊆ insert i V) =
        (S.erase i).powerset.filter fun V => U ⊆ V :=
      Finset.filter_congr fun V _ => Finset.subset_insert_iff_of_notMem hiU
    rw [e1, sum_sliceProb_filter_mem_and hw J hi (fun T => U ⊆ T), e2, Finset.prod_insert hiU]
    refine mul_le_mul_of_nonneg_left ?_ (sliceMarg_nonneg hw0 J i)
    refine (ih hR hUS).trans ?_
    refine Finset.prod_le_prod (fun k _ => sliceMarg_nonneg hR0 (J - 1) k) fun k hk => ?_
    exact sliceMarg_erase_pred_le hw J hi (hU (Finset.mem_insert_of_mem hk)) (fun h => hiU (h ▸ hk))

/-- **Negative cylinder dependence, lower sets (D)**: for weights positive on `S`, `U ⊆ S` and every quota
`J`, `P(T ∩ U = ∅) = ∑_{T ⊆ S, Disjoint T U} π(T) ≤ ∏_{i ∈ U} (1 - p_i)`. -/
theorem sliceNCD_down {U : Finset ι} : ∀ {S : Finset ι} {J : ℤ}, (∀ k ∈ S, 0 < w k) → U ⊆ S →
    ∑ T ∈ S.powerset with Disjoint T U, sliceProb w S J T ≤ ∏ i ∈ U, (1 - sliceMarg w S J i) := by
  induction U using Finset.induction_on with
  | empty =>
    intro S J _ _
    rw [Finset.prod_empty, Finset.filter_true_of_mem fun T _ => Finset.disjoint_empty_right T]
    exact sum_sliceProb_le_one w S J
  | insert i U hiU ih =>
    intro S J hw hU
    have hi : i ∈ S := hU (Finset.mem_insert_self i U)
    have hUS : U ⊆ S.erase i := fun k hk =>
      Finset.mem_erase.mpr ⟨fun h => hiU (h ▸ hk), hU (Finset.mem_insert_of_mem hk)⟩
    have hR : ∀ k ∈ S.erase i, 0 < w k := fun k hk => hw k (Finset.mem_of_mem_erase hk)
    have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
    have hR0 : ∀ k ∈ S.erase i, 0 ≤ w k := fun k hk => (hR k hk).le
    have e1 : ∑ T ∈ S.powerset with Disjoint T (insert i U), sliceProb w S J T =
        ∑ T ∈ S.powerset with (i ∉ T ∧ Disjoint T U), sliceProb w S J T :=
      Finset.sum_congr (Finset.filter_congr fun T _ => Finset.disjoint_insert_right) fun _ _ => rfl
    rw [e1, sum_sliceProb_filter_notMem_and hw J hi (fun T => Disjoint T U), Finset.prod_insert hiU]
    have hq : 0 ≤ 1 - sliceMarg w S J i := sub_nonneg.2 (sliceMarg_le_one hw0 J i)
    have hprod : 0 ≤ ∏ k ∈ U, (1 - sliceMarg w S J k) :=
      Finset.prod_nonneg fun k _ => sub_nonneg.2 (sliceMarg_le_one hw0 J k)
    by_cases hZe : Z w (S.erase i) J = 0
    · rw [Finset.sum_eq_zero fun V _ => sliceProb_of_Z_eq_zero hZe V, mul_zero]
      exact mul_nonneg hq hprod
    refine mul_le_mul_of_nonneg_left ?_ hq
    refine (ih hR hUS).trans ?_
    refine Finset.prod_le_prod (fun k _ => sub_nonneg.2 (sliceMarg_le_one hR0 J k)) fun k hk => ?_
    have h := sliceMarg_le_sliceMarg_erase hw J hi (hU (Finset.mem_insert_of_mem hk))
      (fun h => hiU (h ▸ hk)) hZe
    linarith

end NCD

end A36W


==> anc/formal_companion/lean/src/A36W/SliceNCDSupport.lean <==
/-
# A36W.SliceNCDSupport -- the support sentence of Lemma NCD

Two-group branch.  Paper: App Q,
appendix_rf.tex, §1.2,
Lemma NCD (l.180-186).  Its last sentence (l.186): "The first left side vanishes unless |T| ≤ J, the second unless
|T| ≤ |F| - J."

Same objects and slice as `A36W.sliceNCD_up` / `A36W.sliceNCD_down` (module SliceNCD, imported, not modified): the
weighted slice law `π = sliceProb w S J` on the subsets of `S` (the paper's `F`) at an integer quota `J`, and a set
`U` (the paper's `T`).  The paper's first left side `Pr(X_i = 1 ∀ i ∈ T)` is `∑_{T' ⊆ S, U ⊆ T'} π(T')`, the second
`Pr(X_i = 0 ∀ i ∈ T)` is `∑_{T' ⊆ S, Disjoint T' U} π(T')`, exactly as in SliceNCD.

* `sliceNCD_up_supp`: if `J < |U|`, the first left side is `0`.  No hypothesis on `w`, `S` or `U`.
* `sliceNCD_down_supp`: if `U ⊆ S` and `|S| - J < |U|`, the second left side is `0`.  No hypothesis on `w`.
  `U ⊆ S` (the paper's "every T contained in F") is needed: `S = ∅`, `J = 0`, `U = {0}` has second left side
  `π(∅) = 1` while `|S| - J = 0 < 1 = |U|` (`sliceNCD_down_supp_needs_subset`).
* `sliceNCD_with_support`: Lemma NCD as printed, both inequalities (SliceNCD's theorems) and both support clauses,
  under SliceNCD's hypotheses (weights positive on `S`, `U ⊆ S`; every integer `J`, so in particular `0 ≤ J ≤ |S|`).
* Sharpness (not printed; it shows the two "unless" clauses are exactly the support): for weights positive on `S`,
  `U ⊆ S` and `0 ≤ J ≤ |S|`, the first left side is positive iff `|U| ≤ J` (`sliceNCD_up_pos_iff`) and the second
  iff `|U| ≤ |S| - J` (`sliceNCD_down_pos_iff`).
-/
import A36W.SliceNCD

set_option autoImplicit false

namespace A36W

open Finset

section NCDSupport

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ}

/-- A set whose size is not the quota has slice probability `0`. -/
theorem sliceProb_eq_zero_of_card_ne {S T : Finset ι} {J : ℤ} (h : (#T : ℤ) ≠ J) :
    sliceProb w S J T = 0 := by
  unfold sliceProb
  rw [if_neg (fun h' => h h'.2)]

/-- **Support of the first left side of (1.3a)**: `Pr(X_i = 1 ∀ i ∈ U) = 0` unless `|U| ≤ J`. -/
theorem sliceNCD_up_supp {U S : Finset ι} {J : ℤ} (hJ : J < (#U : ℤ)) :
    ∑ T ∈ S.powerset with U ⊆ T, sliceProb w S J T = 0 := by
  refine Finset.sum_eq_zero fun T hT => sliceProb_eq_zero_of_card_ne ?_
  have hc : #U ≤ #T := Finset.card_le_card (Finset.mem_filter.mp hT).2
  omega

/-- **Support of the second left side of (1.3a)**: for `U ⊆ S`, `Pr(X_i = 0 ∀ i ∈ U) = 0` unless
`|U| ≤ |S| - J`. -/
theorem sliceNCD_down_supp {U S : Finset ι} {J : ℤ} (hU : U ⊆ S) (hJ : (#S : ℤ) - J < (#U : ℤ)) :
    ∑ T ∈ S.powerset with Disjoint T U, sliceProb w S J T = 0 := by
  refine Finset.sum_eq_zero fun T hT => sliceProb_eq_zero_of_card_ne ?_
  obtain ⟨hTS, hdisj⟩ := Finset.mem_filter.mp hT
  have hc : #T + #U ≤ #S := by
    rw [← Finset.card_union_of_disjoint hdisj]
    exact Finset.card_le_card (Finset.union_subset (Finset.mem_powerset.mp hTS) hU)
  omega

/-- The hypothesis `U ⊆ S` of `sliceNCD_down_supp` cannot be dropped: with `S = ∅`, `J = 0`, `U = {0}` and unit
weights the second left side is `1`, although `|S| - J = 0 < 1 = |U|`. -/
theorem sliceNCD_down_supp_needs_subset :
    ∑ T ∈ (∅ : Finset (Fin 1)).powerset with Disjoint T ({0} : Finset (Fin 1)),
        sliceProb (fun _ => (1 : ℝ)) (∅ : Finset (Fin 1)) 0 T = 1 ∧
      (#(∅ : Finset (Fin 1)) : ℤ) - 0 < (#({0} : Finset (Fin 1)) : ℤ) := by
  constructor
  · simp [sliceProb, Z, Finset.filter_singleton]
  · simp

/-- **Lemma NCD with its support sentence** (App Q §1.2, (1.3a) and l.186), on SliceNCD's objects: for weights
positive on `S`, `U ⊆ S` and every integer quota `J`,
`Pr(U ⊆ X) ≤ ∏_{i ∈ U} π_i`, `Pr(X ∩ U = ∅) ≤ ∏_{i ∈ U} (1 - π_i)`, the first left side vanishes unless
`|U| ≤ J`, and the second unless `|U| ≤ |S| - J`. -/
theorem sliceNCD_with_support {U S : Finset ι} {J : ℤ} (hw : ∀ k ∈ S, 0 < w k) (hU : U ⊆ S) :
    (∑ T ∈ S.powerset with U ⊆ T, sliceProb w S J T ≤ ∏ i ∈ U, sliceMarg w S J i) ∧
      (∑ T ∈ S.powerset with Disjoint T U, sliceProb w S J T ≤ ∏ i ∈ U, (1 - sliceMarg w S J i)) ∧
      (J < (#U : ℤ) → ∑ T ∈ S.powerset with U ⊆ T, sliceProb w S J T = 0) ∧
      ((#S : ℤ) - J < (#U : ℤ) → ∑ T ∈ S.powerset with Disjoint T U, sliceProb w S J T = 0) :=
  ⟨sliceNCD_up hw hU, sliceNCD_down hw hU, fun hJ => sliceNCD_up_supp hJ, fun hJ => sliceNCD_down_supp hU hJ⟩

/-- **Sharpness of the first support clause**: for weights positive on `S`, `U ⊆ S` and `0 ≤ J ≤ |S|`, the first
left side is positive exactly when `|U| ≤ J`. -/
theorem sliceNCD_up_pos_iff {U S : Finset ι} {J : ℤ} (hw : ∀ k ∈ S, 0 < w k) (hU : U ⊆ S) (hJ0 : 0 ≤ J)
    (hJS : J ≤ (#S : ℤ)) :
    0 < ∑ T ∈ S.powerset with U ⊆ T, sliceProb w S J T ↔ (#U : ℤ) ≤ J := by
  constructor
  · intro hpos
    by_contra hlt
    rw [sliceNCD_up_supp (not_le.mp hlt)] at hpos
    exact lt_irrefl 0 hpos
  · intro hle
    obtain ⟨T, hUT, hTS, hTc⟩ :=
      Finset.exists_subsuperset_card_eq hU (show #U ≤ J.toNat by omega) (show J.toNat ≤ #S by omega)
    have hZ : 0 < Z w S J := Z_pos hw hJ0 hJS
    refine Finset.sum_pos' (fun T' _ => sliceProb_nonneg (fun k hk => (hw k hk).le) J T') ⟨T, ?_, ?_⟩
    · exact Finset.mem_filter.mpr ⟨Finset.mem_powerset.mpr hTS, hUT⟩
    · unfold sliceProb
      rw [if_pos ⟨hTS, by omega⟩]
      exact div_pos (Finset.prod_pos fun k hk => hw k (hTS hk)) hZ

/-- **Sharpness of the second support clause**: for weights positive on `S`, `U ⊆ S` and `0 ≤ J ≤ |S|`, the
second left side is positive exactly when `|U| ≤ |S| - J`. -/
theorem sliceNCD_down_pos_iff {U S : Finset ι} {J : ℤ} (hw : ∀ k ∈ S, 0 < w k) (hU : U ⊆ S) (hJ0 : 0 ≤ J)
    (hJS : J ≤ (#S : ℤ)) :
    0 < ∑ T ∈ S.powerset with Disjoint T U, sliceProb w S J T ↔ (#U : ℤ) ≤ (#S : ℤ) - J := by
  constructor
  · intro hpos
    by_contra hlt
    rw [sliceNCD_down_supp hU (not_le.mp hlt)] at hpos
    exact lt_irrefl 0 hpos
  · intro hle
    have hcard : #(S \ U) + #U = #S := Finset.card_sdiff_add_card_eq_card hU
    obtain ⟨T, hTsub, hTc⟩ := Finset.exists_subset_card_eq (show J.toNat ≤ #(S \ U) by omega)
    have hTS : T ⊆ S := hTsub.trans Finset.sdiff_subset
    have hdisj : Disjoint T U := Finset.disjoint_of_subset_left hTsub Finset.sdiff_disjoint
    have hZ : 0 < Z w S J := Z_pos hw hJ0 hJS
    refine Finset.sum_pos' (fun T' _ => sliceProb_nonneg (fun k hk => (hw k hk).le) J T') ⟨T, ?_, ?_⟩
    · exact Finset.mem_filter.mpr ⟨Finset.mem_powerset.mpr hTS, hdisj⟩
    · unfold sliceProb
      rw [if_pos ⟨hTS, by omega⟩]
      exact div_pos (Finset.prod_pos fun k hk => hw k (hTS hk)) hZ

end NCDSupport

end A36W

/-! # Headline types and axiom audit -/

set_option pp.numericTypes true
#check @A36W.sliceProb_eq_zero_of_card_ne
#check @A36W.sliceNCD_up_supp
#check @A36W.sliceNCD_down_supp
#check @A36W.sliceNCD_down_supp_needs_subset
#check @A36W.sliceNCD_with_support
#check @A36W.sliceNCD_up_pos_iff
#check @A36W.sliceNCD_down_pos_iff
#print axioms A36W.sliceProb_eq_zero_of_card_ne
#print axioms A36W.sliceNCD_up_supp
#print axioms A36W.sliceNCD_down_supp
#print axioms A36W.sliceNCD_down_supp_needs_subset
#print axioms A36W.sliceNCD_with_support
#print axioms A36W.sliceNCD_up_pos_iff
#print axioms A36W.sliceNCD_down_pos_iff


==> anc/formal_companion/lean/src/A36W/SliceStatZero.lean <==
/-
A36W.SliceStatZero -- App Q §1.2, the last sentence of Lemma T1: "For c = 0 the statistic vanishes identically."

Notation as in A36W.Slice and A36W.SliceSubGauss: `p_i = sliceMarg w S J i`, `X_i(T) = 1{i ∈ T}`, and for
`c : ι → ℝ` the centred statistic `Y(T) = ∑_{i ∈ S} c_i (X_i(T) - p_i)` (the statistic of `slice_subGaussian` and
`slice_tail`).  The printed `c = 0` is the zero coefficient vector on the coordinate set `S`.
-/
import A36W.Slice

set_option autoImplicit false

namespace A36W

open Finset

/-- **T1, the case `c = 0`**: if the coefficient vector vanishes on `S`, the centred statistic
`∑_{i ∈ S} c_i (1{i ∈ T} - p_i)` is `0` for every subset `T`, every weight vector `w` and every quota `J`. -/
theorem slice_linStat_eq_zero_of_coeff_zero {ι : Type*} [DecidableEq ι] (w : ι → ℝ) (S : Finset ι) (J : ℤ)
    (c : ι → ℝ) (hc : ∀ i ∈ S, c i = 0) (T : Finset ι) :
    ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i) = 0 :=
  Finset.sum_eq_zero fun i hi => by rw [hc i hi, zero_mul]

end A36W


==> anc/formal_companion/lean/src/A36W/SliceSubGauss.lean <==
/-
A36W.SliceSubGauss -- T1: a sub-Gaussian moment bound for linear statistics of the weighted slice law, and the
two-sided tail (two-group branch).  Imports A36W.SliceNCD (and through it A36W.Slice, not
modified) and Mathlib's Hoeffding lemma.

Notation as in A36W.Slice: `π(T) = sliceProb w S J T`, `p_i = sliceMarg w S J i`, `X_i(T) = 1{i ∈ T}`, and for
`c : ι → ℝ` the centred statistic `Y(T) = ∑_{i ∈ S} c_i (X_i(T) - p_i)`.  For weights positive on `S`, every
integer quota `J`, every `c` and every real `t`:
* `slice_subGaussian`: `∑_T π(T) exp(t Y(T)) ≤ exp(t^2 ∑_{i ∈ S} c_i^2 / 4)`;
* `slice_tail`: for `a > 0` and `∑ c_i^2 > 0`, `P(|Y| ≥ a) ≤ 2 exp(-a^2 / ∑_{i ∈ S} c_i^2)`.

Route.  Split `S` by the sign of `t c_i` into `P` (`t c_i ≥ 0`) and `N` (`t c_i < 0`), so `t Y = A + B`.
Pointwise AM-GM, `e^{A+B} ≤ (e^{s + 2A} + e^{2B - s}) / 2` for any `s` (the Cauchy-Schwarz step without square
roots), and the choice `s = t^2 (Σ_N c^2 - Σ_P c^2) / 4` reduce the claim to `E e^{2A} ≤ exp(t^2 Σ_P c^2 / 2)` and
`E e^{2B} ≤ exp(t^2 Σ_N c^2 / 2)`.  For nonnegative coefficients `a_i`,
`exp(a_i (X_i - p_i)) = e^{-a_i p_i} (1 + (e^{a_i} - 1) X_i)`; expanding `∏ (1 + b_i X_i)` over subsets and applying
NCD (U) to every subset gives `E ∏ (1 + b_i X_i) ≤ ∏ (1 + b_i p_i)`; for nonpositive coefficients the same with
`1 - X_i` and NCD (D).  Each factor `e^{-a p}(1 + (e^a - 1) p) = p e^{a(1-p)} + (1-p) e^{-ap}` is at most
`e^{a^2/8}` by Hoeffding's lemma for one Bernoulli (`bernoulli_hoeffding`, from Mathlib's
`hasSubgaussianMGF_of_mem_Icc_of_integral_eq_zero` on a two-point measure).  The tail is the Chernoff bound at
`t = ±2a / Σ c^2`.
-/
import A36W.SliceNCD
import Mathlib.Probability.Moments.SubGaussian

set_option autoImplicit false

namespace A36W

open Finset Real

/-! ## §1 Hoeffding's lemma for one Bernoulli -/

section Hoeffding

open MeasureTheory ProbabilityTheory

/-- **Hoeffding's lemma for one Bernoulli**: for `0 ≤ p ≤ 1` and every real `t`,
`p e^{t(1-p)} + (1-p) e^{-tp} ≤ e^{t^2/8}`.  (Mathlib's Hoeffding lemma applied to the centred indicator under
the two-point law `p δ_true + (1 - p) δ_false` on `Bool`.) -/
theorem bernoulli_hoeffding {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (t : ℝ) :
    p * exp (t * (1 - p)) + (1 - p) * exp (-(t * p)) ≤ exp (t ^ 2 / 8) := by
  set μ : Measure Bool :=
    ENNReal.ofReal p • Measure.dirac true + ENNReal.ofReal (1 - p) • Measure.dirac false with hμ
  have hμt : μ {true} = ENNReal.ofReal p := by simp [hμ]
  have hμf : μ {false} = ENNReal.ofReal (1 - p) := by simp [hμ]
  have : IsProbabilityMeasure μ := by
    constructor
    have : (Set.univ : Set Bool) = {true} ∪ {false} := by ext b; cases b <;> simp
    rw [this, measure_union (by simp) (measurableSet_singleton _), hμt, hμf,
      ← ENNReal.ofReal_add hp0 (by linarith)]
    simp
  have hint : ∀ f : Bool → ℝ, ∫ ω, f ω ∂μ = p * f true + (1 - p) * f false := by
    intro f
    rw [integral_fintype Integrable.of_finite]
    simp only [Fintype.univ_bool, Finset.mem_singleton, Bool.true_eq_false, not_false_eq_true,
      Finset.sum_insert, Finset.sum_singleton, smul_eq_mul, Measure.real, hμt, hμf,
      ENNReal.toReal_ofReal hp0, ENNReal.toReal_ofReal (show (0:ℝ) ≤ 1 - p by linarith)]
  let X : Bool → ℝ := fun b => if b then 1 - p else -p
  have hm : AEMeasurable X μ := (Measurable.of_discrete).aemeasurable
  have hb : ∀ᵐ ω ∂μ, X ω ∈ Set.Icc (-p) (1 - p) :=
    ae_of_all _ (fun b => by cases b <;> simp [X])
  have hc : μ[X] = 0 := by rw [hint]; simp [X]; ring
  have h := (hasSubgaussianMGF_of_mem_Icc_of_integral_eq_zero hm hb hc).mgf_le t
  have e1 : mgf X μ t = p * exp (t * (1 - p)) + (1 - p) * exp (-(t * p)) := by
    rw [mgf, hint]; simp [X]
  rw [e1] at h
  refine h.trans_eq ?_
  congr 1
  have : ‖(1 - p) - -p‖₊ = 1 := by
    rw [show (1 - p) - -p = (1 : ℝ) by ring]; simp
  rw [this]
  push_cast
  ring

/-- The Bernoulli factor `e^{-ap}(1 + (e^a - 1) p) = p e^{a(1-p)} + (1-p) e^{-ap}` is at most `e^{a^2/8}`. -/
theorem bernoulli_factor_le {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (a : ℝ) :
    exp (-(a * p)) * (1 + (exp a - 1) * p) ≤ exp (a ^ 2 / 8) := by
  have e : exp (-(a * p)) * (1 + (exp a - 1) * p) = p * exp (a * (1 - p)) + (1 - p) * exp (-(a * p)) := by
    rw [show a * (1 - p) = a + -(a * p) by ring, Real.exp_add]
    ring
  rw [e]
  exact bernoulli_hoeffding hp0 hp1 a

theorem bernoulli_factor_nonneg {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (a : ℝ) :
    0 ≤ exp (-(a * p)) * (1 + (exp a - 1) * p) := by
  have h : 0 ≤ 1 + (exp a - 1) * p := by nlinarith [exp_pos a]
  exact mul_nonneg (exp_pos _).le h

end Hoeffding

/-! ## §2 Product bounds from negative cylinder dependence -/

section Product

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- `∏_{i ∈ U} 1{i ∈ T} = 1{U ⊆ T}`. -/
theorem prod_indicator_eq (U T : Finset ι) :
    ∏ i ∈ U, (if i ∈ T then (1 : ℝ) else 0) = if U ⊆ T then 1 else 0 := by
  rw [Finset.prod_boole]
  by_cases h : U ⊆ T
  · rw [if_pos (fun i hi => h hi), if_pos h]
  · rw [if_neg (fun h' => h fun i hi => h' i hi), if_neg h]

/-- `∏_{i ∈ U} (1 - 1{i ∈ T}) = 1{T ∩ U = ∅}`. -/
theorem prod_one_sub_indicator_eq (U T : Finset ι) :
    ∏ i ∈ U, (1 - if i ∈ T then (1 : ℝ) else 0) = if Disjoint T U then 1 else 0 := by
  have e : ∀ i ∈ U, (1 - if i ∈ T then (1 : ℝ) else 0) = if i ∉ T then 1 else 0 := fun i _ => by
    by_cases h : i ∈ T <;> simp [h]
  rw [Finset.prod_congr rfl e, Finset.prod_boole]
  by_cases h : Disjoint T U
  · rw [if_pos (fun i hi => Finset.disjoint_right.mp h hi), if_pos h]
  · rw [if_neg (fun h' => h (Finset.disjoint_right.mpr fun i hi => h' i hi)), if_neg h]

/-- **Product bound, upper side**: for weights positive on `S`, `P ⊆ S` and `b ≥ 0` on `P`,
`E ∏_{i ∈ P} (1 + b_i X_i) ≤ ∏_{i ∈ P} (1 + b_i p_i)` (NCD (U) applied to every `U ⊆ P`). -/
theorem sum_sliceProb_mul_prod_le (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {P : Finset ι} (hP : P ⊆ S)
    {b : ι → ℝ} (hb : ∀ i ∈ P, 0 ≤ b i) :
    ∑ T ∈ S.powerset, sliceProb w S J T * ∏ i ∈ P, (1 + b i * (if i ∈ T then 1 else 0)) ≤
      ∏ i ∈ P, (1 + b i * sliceMarg w S J i) := by
  have hexp : ∀ T ∈ S.powerset, sliceProb w S J T * ∏ i ∈ P, (1 + b i * (if i ∈ T then 1 else 0)) =
      ∑ U ∈ P.powerset, (∏ i ∈ U, b i) * (if U ⊆ T then sliceProb w S J T else 0) := by
    intro T _
    rw [Finset.prod_one_add, Finset.mul_sum]
    refine Finset.sum_congr rfl fun U _ => ?_
    rw [Finset.prod_mul_distrib, prod_indicator_eq]
    split_ifs <;> ring
  rw [Finset.sum_congr rfl hexp, Finset.sum_comm, Finset.prod_one_add]
  refine Finset.sum_le_sum fun U hU => ?_
  have hUP : U ⊆ P := Finset.mem_powerset.mp hU
  rw [← Finset.mul_sum, ← Finset.sum_filter, Finset.prod_mul_distrib]
  exact mul_le_mul_of_nonneg_left (sliceNCD_up hw (hUP.trans hP))
    (Finset.prod_nonneg fun i hi => hb i (hUP hi))

/-- **Product bound, lower side**: for weights positive on `S`, `N ⊆ S` and `b ≥ 0` on `N`,
`E ∏_{i ∈ N} (1 + b_i (1 - X_i)) ≤ ∏_{i ∈ N} (1 + b_i (1 - p_i))` (NCD (D) applied to every `U ⊆ N`). -/
theorem sum_sliceProb_mul_prod_compl_le (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {N : Finset ι} (hN : N ⊆ S)
    {b : ι → ℝ} (hb : ∀ i ∈ N, 0 ≤ b i) :
    ∑ T ∈ S.powerset, sliceProb w S J T * ∏ i ∈ N, (1 + b i * (1 - if i ∈ T then 1 else 0)) ≤
      ∏ i ∈ N, (1 + b i * (1 - sliceMarg w S J i)) := by
  have hexp : ∀ T ∈ S.powerset,
      sliceProb w S J T * ∏ i ∈ N, (1 + b i * (1 - if i ∈ T then 1 else 0)) =
        ∑ U ∈ N.powerset, (∏ i ∈ U, b i) * (if Disjoint T U then sliceProb w S J T else 0) := by
    intro T _
    rw [Finset.prod_one_add, Finset.mul_sum]
    refine Finset.sum_congr rfl fun U _ => ?_
    rw [Finset.prod_mul_distrib, prod_one_sub_indicator_eq]
    split_ifs <;> ring
  rw [Finset.sum_congr rfl hexp, Finset.sum_comm, Finset.prod_one_add]
  refine Finset.sum_le_sum fun U hU => ?_
  have hUN : U ⊆ N := Finset.mem_powerset.mp hU
  rw [← Finset.mul_sum, ← Finset.sum_filter, Finset.prod_mul_distrib]
  exact mul_le_mul_of_nonneg_left (sliceNCD_down hw (hUN.trans hN))
    (Finset.prod_nonneg fun i hi => hb i (hUN hi))

end Product

/-! ## §3 One-signed moment bounds -/

section OneSigned

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- **Moment bound, nonnegative coefficients**: for weights positive on `S`, `P ⊆ S` and `a ≥ 0` on `P`,
`E exp(∑_{i ∈ P} a_i (X_i - p_i)) ≤ exp(∑_{i ∈ P} a_i^2 / 8)`. -/
theorem sum_sliceProb_exp_le_of_nonneg (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {P : Finset ι} (hP : P ⊆ S)
    {a : ι → ℝ} (ha : ∀ i ∈ P, 0 ≤ a i) :
    ∑ T ∈ S.powerset, sliceProb w S J T *
        exp (∑ i ∈ P, a i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ≤
      exp (∑ i ∈ P, a i ^ 2 / 8) := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have hpt : ∀ T : Finset ι, exp (∑ i ∈ P, a i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) =
      (∏ i ∈ P, exp (-(a i * sliceMarg w S J i))) *
        ∏ i ∈ P, (1 + (exp (a i) - 1) * (if i ∈ T then 1 else 0)) := by
    intro T
    rw [Real.exp_sum, ← Finset.prod_mul_distrib]
    refine Finset.prod_congr rfl fun i _ => ?_
    split_ifs
    · rw [mul_one, add_sub_cancel, ← Real.exp_add]
      congr 1
      ring
    · rw [mul_zero, add_zero, mul_one]
      congr 1
      ring
  have hC : 0 ≤ ∏ i ∈ P, exp (-(a i * sliceMarg w S J i)) :=
    Finset.prod_nonneg fun i _ => (exp_pos _).le
  have hb : ∀ i ∈ P, 0 ≤ exp (a i) - 1 := fun i hi => by
    have := Real.one_le_exp (ha i hi)
    linarith
  calc ∑ T ∈ S.powerset, sliceProb w S J T *
        exp (∑ i ∈ P, a i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))
      = (∏ i ∈ P, exp (-(a i * sliceMarg w S J i))) * ∑ T ∈ S.powerset, sliceProb w S J T *
          ∏ i ∈ P, (1 + (exp (a i) - 1) * (if i ∈ T then 1 else 0)) := by
        rw [Finset.mul_sum]
        refine Finset.sum_congr rfl fun T _ => ?_
        rw [hpt T]
        ring
    _ ≤ (∏ i ∈ P, exp (-(a i * sliceMarg w S J i))) *
          ∏ i ∈ P, (1 + (exp (a i) - 1) * sliceMarg w S J i) :=
        mul_le_mul_of_nonneg_left (sum_sliceProb_mul_prod_le hw J hP hb) hC
    _ = ∏ i ∈ P, exp (-(a i * sliceMarg w S J i)) * (1 + (exp (a i) - 1) * sliceMarg w S J i) :=
        (Finset.prod_mul_distrib).symm
    _ ≤ ∏ i ∈ P, exp (a i ^ 2 / 8) :=
        Finset.prod_le_prod
          (fun i hi => bernoulli_factor_nonneg (sliceMarg_nonneg hw0 J i) (sliceMarg_le_one hw0 J i) (a i))
          (fun i hi => bernoulli_factor_le (sliceMarg_nonneg hw0 J i) (sliceMarg_le_one hw0 J i) (a i))
    _ = exp (∑ i ∈ P, a i ^ 2 / 8) := (Real.exp_sum P _).symm

/-- **Moment bound, nonpositive coefficients**: for weights positive on `S`, `N ⊆ S` and `a ≤ 0` on `N`,
`E exp(∑_{i ∈ N} a_i (X_i - p_i)) ≤ exp(∑_{i ∈ N} a_i^2 / 8)`. -/
theorem sum_sliceProb_exp_le_of_nonpos (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {N : Finset ι} (hN : N ⊆ S)
    {a : ι → ℝ} (ha : ∀ i ∈ N, a i ≤ 0) :
    ∑ T ∈ S.powerset, sliceProb w S J T *
        exp (∑ i ∈ N, a i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ≤
      exp (∑ i ∈ N, a i ^ 2 / 8) := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have hpt : ∀ T : Finset ι, exp (∑ i ∈ N, a i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) =
      (∏ i ∈ N, exp (-(-a i * (1 - sliceMarg w S J i)))) *
        ∏ i ∈ N, (1 + (exp (-a i) - 1) * (1 - if i ∈ T then 1 else 0)) := by
    intro T
    rw [Real.exp_sum, ← Finset.prod_mul_distrib]
    refine Finset.prod_congr rfl fun i _ => ?_
    split_ifs
    · rw [sub_self, mul_zero, add_zero, mul_one]
      congr 1
      ring
    · rw [sub_zero, mul_one, add_sub_cancel, ← Real.exp_add]
      congr 1
      ring
  have hC : 0 ≤ ∏ i ∈ N, exp (-(-a i * (1 - sliceMarg w S J i))) :=
    Finset.prod_nonneg fun i _ => (exp_pos _).le
  have hb : ∀ i ∈ N, 0 ≤ exp (-a i) - 1 := fun i hi => by
    have := Real.one_le_exp (neg_nonneg.mpr (ha i hi))
    linarith
  have hq0 : ∀ i, 0 ≤ 1 - sliceMarg w S J i := fun i => sub_nonneg.2 (sliceMarg_le_one hw0 J i)
  have hq1 : ∀ i, 1 - sliceMarg w S J i ≤ 1 := fun i => by
    have := sliceMarg_nonneg hw0 J i
    linarith
  calc ∑ T ∈ S.powerset, sliceProb w S J T *
        exp (∑ i ∈ N, a i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))
      = (∏ i ∈ N, exp (-(-a i * (1 - sliceMarg w S J i)))) * ∑ T ∈ S.powerset, sliceProb w S J T *
          ∏ i ∈ N, (1 + (exp (-a i) - 1) * (1 - if i ∈ T then 1 else 0)) := by
        rw [Finset.mul_sum]
        refine Finset.sum_congr rfl fun T _ => ?_
        rw [hpt T]
        ring
    _ ≤ (∏ i ∈ N, exp (-(-a i * (1 - sliceMarg w S J i)))) *
          ∏ i ∈ N, (1 + (exp (-a i) - 1) * (1 - sliceMarg w S J i)) :=
        mul_le_mul_of_nonneg_left (sum_sliceProb_mul_prod_compl_le hw J hN hb) hC
    _ = ∏ i ∈ N, exp (-(-a i * (1 - sliceMarg w S J i))) *
          (1 + (exp (-a i) - 1) * (1 - sliceMarg w S J i)) :=
        (Finset.prod_mul_distrib).symm
    _ ≤ ∏ i ∈ N, exp ((-a i) ^ 2 / 8) :=
        Finset.prod_le_prod (fun i _ => bernoulli_factor_nonneg (hq0 i) (hq1 i) (-a i))
          (fun i _ => bernoulli_factor_le (hq0 i) (hq1 i) (-a i))
    _ = exp (∑ i ∈ N, a i ^ 2 / 8) := by
        rw [← Real.exp_sum]
        congr 1
        exact Finset.sum_congr rfl fun i _ => by ring

end OneSigned

/-! ## §4 T1: the sub-Gaussian bound and the tail -/

section T1

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- AM-GM for exponentials (Cauchy-Schwarz without square roots):
`e^{A+B} ≤ (e^s e^{2A} + e^{-s} e^{2B}) / 2` for every real `s`. -/
theorem exp_add_le_half (A B s : ℝ) : exp (A + B) ≤ (exp s * exp (2 * A) + exp (-s) * exp (2 * B)) / 2 := by
  have h := two_mul_le_add_sq (exp ((s + 2 * A) / 2)) (exp ((2 * B - s) / 2))
  have e1 : exp ((s + 2 * A) / 2) * exp ((2 * B - s) / 2) = exp (A + B) := by
    rw [← Real.exp_add]
    congr 1
    ring
  have e2 : exp ((s + 2 * A) / 2) ^ 2 = exp s * exp (2 * A) := by
    rw [sq, ← Real.exp_add, ← Real.exp_add]
    congr 1
    ring
  have e3 : exp ((2 * B - s) / 2) ^ 2 = exp (-s) * exp (2 * B) := by
    rw [sq, ← Real.exp_add, ← Real.exp_add]
    congr 1
    ring
  rw [e2, e3, mul_assoc, e1] at h
  linarith

/-- **T1, sub-Gaussian bound for the weighted slice law**: for weights positive on `S`, every quota `J`,
coefficients `c` and real `t`,
`∑_T π(T) exp(t ∑_{i ∈ S} c_i (1{i ∈ T} - p_i)) ≤ exp(t^2 ∑_{i ∈ S} c_i^2 / 4)`. -/
theorem slice_subGaussian (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (c : ι → ℝ) (t : ℝ) :
    ∑ T ∈ S.powerset, sliceProb w S J T *
        exp (t * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ≤
      exp (t ^ 2 * (∑ i ∈ S, c i ^ 2) / 4) := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have hPS : S.filter (fun i => 0 ≤ t * c i) ⊆ S := Finset.filter_subset _ _
  have hNS : S.filter (fun i => ¬ 0 ≤ t * c i) ⊆ S := Finset.filter_subset _ _
  have hsplit : ∀ T : Finset ι, t * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i) =
      ∑ i ∈ S.filter (fun i => 0 ≤ t * c i), t * c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i) +
        ∑ i ∈ S.filter (fun i => ¬ 0 ≤ t * c i),
          t * c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i) := by
    intro T
    rw [Finset.sum_filter_add_sum_filter_not, Finset.mul_sum]
    exact Finset.sum_congr rfl fun i _ => by ring
  have hcS : ∑ i ∈ S, c i ^ 2 =
      ∑ i ∈ S.filter (fun i => 0 ≤ t * c i), c i ^ 2 + ∑ i ∈ S.filter (fun i => ¬ 0 ≤ t * c i), c i ^ 2 :=
    (Finset.sum_filter_add_sum_filter_not S _ _).symm
  set sP := ∑ i ∈ S.filter (fun i => 0 ≤ t * c i), c i ^ 2 with hsP
  set sN := ∑ i ∈ S.filter (fun i => ¬ 0 ≤ t * c i), c i ^ 2 with hsN
  -- the two one-signed moment bounds at `2 t c`
  have hA : ∑ T ∈ S.powerset, sliceProb w S J T *
      exp (2 * ∑ i ∈ S.filter (fun i => 0 ≤ t * c i),
        t * c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ≤ exp (t ^ 2 * sP / 2) := by
    have h := sum_sliceProb_exp_le_of_nonneg hw J hPS (a := fun i => 2 * (t * c i))
      (fun i hi => by have := (Finset.mem_filter.mp hi).2; linarith)
    have e1 : ∀ T : Finset ι, 2 * ∑ i ∈ S.filter (fun i => 0 ≤ t * c i),
        t * c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i) =
          ∑ i ∈ S.filter (fun i => 0 ≤ t * c i),
            2 * (t * c i) * ((if i ∈ T then 1 else 0) - sliceMarg w S J i) := by
      intro T
      rw [Finset.mul_sum]
      exact Finset.sum_congr rfl fun i _ => by ring
    have e2 : ∑ i ∈ S.filter (fun i => 0 ≤ t * c i), (2 * (t * c i)) ^ 2 / 8 = t ^ 2 * sP / 2 := by
      rw [hsP, Finset.mul_sum, Finset.sum_div]
      exact Finset.sum_congr rfl fun i _ => by ring
    simp only [e1]
    rw [← e2]
    exact h
  have hB : ∑ T ∈ S.powerset, sliceProb w S J T *
      exp (2 * ∑ i ∈ S.filter (fun i => ¬ 0 ≤ t * c i),
        t * c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ≤ exp (t ^ 2 * sN / 2) := by
    have h := sum_sliceProb_exp_le_of_nonpos hw J hNS (a := fun i => 2 * (t * c i))
      (fun i hi => by have := (Finset.mem_filter.mp hi).2; linarith)
    have e1 : ∀ T : Finset ι, 2 * ∑ i ∈ S.filter (fun i => ¬ 0 ≤ t * c i),
        t * c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i) =
          ∑ i ∈ S.filter (fun i => ¬ 0 ≤ t * c i),
            2 * (t * c i) * ((if i ∈ T then 1 else 0) - sliceMarg w S J i) := by
      intro T
      rw [Finset.mul_sum]
      exact Finset.sum_congr rfl fun i _ => by ring
    have e2 : ∑ i ∈ S.filter (fun i => ¬ 0 ≤ t * c i), (2 * (t * c i)) ^ 2 / 8 = t ^ 2 * sN / 2 := by
      rw [hsN, Finset.mul_sum, Finset.sum_div]
      exact Finset.sum_congr rfl fun i _ => by ring
    simp only [e1]
    rw [← e2]
    exact h
  -- pointwise AM-GM with the balancing shift `s`
  have hpt : ∀ T ∈ S.powerset, sliceProb w S J T *
      exp (t * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) ≤
        (exp ((t ^ 2 * sN - t ^ 2 * sP) / 4) * (sliceProb w S J T *
            exp (2 * ∑ i ∈ S.filter (fun i => 0 ≤ t * c i),
              t * c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))) +
          exp (-((t ^ 2 * sN - t ^ 2 * sP) / 4)) * (sliceProb w S J T *
            exp (2 * ∑ i ∈ S.filter (fun i => ¬ 0 ≤ t * c i),
              t * c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)))) / 2 := by
    intro T _
    rw [hsplit T]
    have h1 := exp_add_le_half
      (∑ i ∈ S.filter (fun i => 0 ≤ t * c i), t * c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))
      (∑ i ∈ S.filter (fun i => ¬ 0 ≤ t * c i), t * c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))
      ((t ^ 2 * sN - t ^ 2 * sP) / 4)
    have hπ := sliceProb_nonneg hw0 J T
    nlinarith [mul_le_mul_of_nonneg_left h1 hπ]
  have hs1 : 0 ≤ exp ((t ^ 2 * sN - t ^ 2 * sP) / 4) := (exp_pos _).le
  have hs2 : 0 ≤ exp (-((t ^ 2 * sN - t ^ 2 * sP) / 4)) := (exp_pos _).le
  calc ∑ T ∈ S.powerset, sliceProb w S J T *
        exp (t * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))
      ≤ ∑ T ∈ S.powerset, (exp ((t ^ 2 * sN - t ^ 2 * sP) / 4) * (sliceProb w S J T *
            exp (2 * ∑ i ∈ S.filter (fun i => 0 ≤ t * c i),
              t * c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))) +
          exp (-((t ^ 2 * sN - t ^ 2 * sP) / 4)) * (sliceProb w S J T *
            exp (2 * ∑ i ∈ S.filter (fun i => ¬ 0 ≤ t * c i),
              t * c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)))) / 2 :=
        Finset.sum_le_sum hpt
    _ = (exp ((t ^ 2 * sN - t ^ 2 * sP) / 4) * ∑ T ∈ S.powerset, sliceProb w S J T *
            exp (2 * ∑ i ∈ S.filter (fun i => 0 ≤ t * c i),
              t * c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) +
          exp (-((t ^ 2 * sN - t ^ 2 * sP) / 4)) * ∑ T ∈ S.powerset, sliceProb w S J T *
            exp (2 * ∑ i ∈ S.filter (fun i => ¬ 0 ≤ t * c i),
              t * c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))) / 2 := by
        rw [← Finset.sum_div, Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum]
    _ ≤ (exp ((t ^ 2 * sN - t ^ 2 * sP) / 4) * exp (t ^ 2 * sP / 2) +
          exp (-((t ^ 2 * sN - t ^ 2 * sP) / 4)) * exp (t ^ 2 * sN / 2)) / 2 := by
        gcongr
    _ = exp (t ^ 2 * (∑ i ∈ S, c i ^ 2) / 4) := by
        rw [← Real.exp_add, ← Real.exp_add, hcS]
        rw [show (t ^ 2 * sN - t ^ 2 * sP) / 4 + t ^ 2 * sP / 2 = t ^ 2 * (sP + sN) / 4 by ring,
          show -((t ^ 2 * sN - t ^ 2 * sP) / 4) + t ^ 2 * sN / 2 = t ^ 2 * (sP + sN) / 4 by ring]
        ring

/-- **T1, two-sided tail**: for weights positive on `S`, every quota `J`, coefficients `c` with
`∑_{i ∈ S} c_i^2 > 0` and `a > 0`,
`P(|∑_{i ∈ S} c_i (1{i ∈ T} - p_i)| ≥ a) ≤ 2 exp(-a^2 / ∑_{i ∈ S} c_i^2)`. -/
theorem slice_tail (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) (c : ι → ℝ) {a : ℝ} (ha : 0 < a)
    (hc : 0 < ∑ i ∈ S, c i ^ 2) :
    ∑ T ∈ S.powerset with a ≤ |∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)|,
        sliceProb w S J T ≤ 2 * exp (-(a ^ 2 / ∑ i ∈ S, c i ^ 2)) := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  set σ := ∑ i ∈ S, c i ^ 2 with hσ
  have ht0 : 0 ≤ 2 * a / σ := by positivity
  rw [Finset.sum_filter]
  have hpt : ∀ T ∈ S.powerset,
      (if a ≤ |∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)| then sliceProb w S J T else 0) ≤
        exp (-(2 * a / σ * a)) * (sliceProb w S J T *
            exp (2 * a / σ * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))) +
          exp (-(2 * a / σ * a)) * (sliceProb w S J T *
            exp (-(2 * a / σ) * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))) := by
    intro T _
    have hπ := sliceProb_nonneg hw0 J T
    set Y := ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i) with hY
    have h1 : 0 ≤ exp (-(2 * a / σ * a)) * (sliceProb w S J T * exp (2 * a / σ * Y)) := by positivity
    have h2 : 0 ≤ exp (-(2 * a / σ * a)) * (sliceProb w S J T * exp (-(2 * a / σ) * Y)) := by positivity
    split_ifs with h
    · rcases le_abs'.mp h with h' | h'
      · have h3 : 1 ≤ exp (-(2 * a / σ * a)) * exp (-(2 * a / σ) * Y) := by
          rw [← Real.exp_add]
          exact Real.one_le_exp (by nlinarith)
        nlinarith [mul_le_mul_of_nonneg_left h3 hπ]
      · have h3 : 1 ≤ exp (-(2 * a / σ * a)) * exp (2 * a / σ * Y) := by
          rw [← Real.exp_add]
          exact Real.one_le_exp (by nlinarith)
        nlinarith [mul_le_mul_of_nonneg_left h3 hπ]
    · linarith
  calc ∑ T ∈ S.powerset,
        (if a ≤ |∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)| then sliceProb w S J T else 0)
      ≤ ∑ T ∈ S.powerset, (exp (-(2 * a / σ * a)) * (sliceProb w S J T *
            exp (2 * a / σ * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i))) +
          exp (-(2 * a / σ * a)) * (sliceProb w S J T *
            exp (-(2 * a / σ) * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)))) :=
        Finset.sum_le_sum hpt
    _ = exp (-(2 * a / σ * a)) * ∑ T ∈ S.powerset, sliceProb w S J T *
            exp (2 * a / σ * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) +
          exp (-(2 * a / σ * a)) * ∑ T ∈ S.powerset, sliceProb w S J T *
            exp (-(2 * a / σ) * ∑ i ∈ S, c i * ((if i ∈ T then 1 else 0) - sliceMarg w S J i)) := by
        rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum]
    _ ≤ exp (-(2 * a / σ * a)) * exp ((2 * a / σ) ^ 2 * σ / 4) +
          exp (-(2 * a / σ * a)) * exp ((-(2 * a / σ)) ^ 2 * σ / 4) := by
        gcongr
        · exact slice_subGaussian hw J c (2 * a / σ)
        · exact slice_subGaussian hw J c (-(2 * a / σ))
    _ = 2 * exp (-(a ^ 2 / σ)) := by
        rw [← Real.exp_add, ← Real.exp_add,
          show -(2 * a / σ * a) + (2 * a / σ) ^ 2 * σ / 4 = -(a ^ 2 / σ) by field_simp; ring,
          show -(2 * a / σ * a) + (-(2 * a / σ)) ^ 2 * σ / 4 = -(a ^ 2 / σ) by field_simp; ring]
        ring

end T1

end A36W


==> anc/formal_companion/lean/src/A36W/SplitChain.lean <==
/-
A36W.SplitChain -- the KL chain rule through a coordinate split, in the A36RW shared interface v0.1
(two-group branch).

Paper locator: `appendix_t1.tex` (App L), part 6 "F upper bound: the reservoir construction (FU)", §6.3 "Chain
rule": since `p = p_A · p_{B|A}` and `Q = Q_A · Q_{B|A}`, and `D(p_A‖Q_A) < ∞`,
  `D(p‖Q) = D(p_A‖Q_A) + E_{x_A ∼ p_A} D(p_{B|A}(·|x_A) ‖ Q_{B|A}(·|x_A))`,
and its use in §6.8, `F(μ_ff) = D(p_A‖Q_A) + E_p[-ln s_J] ≤ …`.

Representation (semantic-review checkpoints for the integration).
* Words are V0's `Fin n → Bool`; nothing is re-encoded.  A split is a pair of complementary coordinate finsets `A`,
  `B`, `hAB : ∀ i, i ∈ B ↔ i ∉ A` (`B = Aᶜ` is one instance).  The parts of a word `x` are Mathlib's restrictions
  `A.restrict x : ↥A → Bool` and `B.restrict x : ↥B → Bool`; `splitEquiv` is the resulting bijection
  `(Fin n → Bool) ≃ (↥A → Bool) × (↥B → Bool)`.
* Part laws are plain real functions `pA QA : (↥A → Bool) → ℝ` and `pBA QBA : (↥A → Bool) → (↥B → Bool) → ℝ`, where
  `pBA xA` is the law of `x_B` given `x_A = xA`.  The factorizations are pointwise identities on V0 words:
  `t.p x = pA (A.restrict x) * pBA (A.restrict x) (B.restrict x)`, and the same for `Q`.
* The KL of part laws is `klF`, V0's `KLx` formula (same support filter, same `⊤` exactly when `q` is not positive
  somewhere on the support of `p`) on an arbitrary finite type.  `KLx t q = klF t.p q` holds by `rfl`
  (`KLx_eq_klF`), so `klF` is not a new convention; it exists only because `KLx` takes a `Target n` on full words.
* `E_{x_A ∼ p_A}` is `∑ xA, (pA xA : WithTop ℝ) * klF (pBA xA) (QBA xA)`, with Mathlib's `WithTop` product
  (`0 * ⊤ = 0`, `c * ⊤ = ⊤` for `c ≠ 0`): a `p_A`-null `x_A` contributes `0` whatever `pBA xA` is there, and a
  `p_A`-charged `x_A` with infinite conditional KL makes the sum `⊤`.

Hypotheses (minimal; each paper hypothesis implies the corresponding one here).
* `0 ≤ pA` (paper: `p_A` is the `A`-marginal of `p`).  Conversely the factorization FORCES `pA` to be the
  `A`-marginal (`margOn_eq_of_factor`) and `pBA xA` to be the conditional law wherever `pA xA > 0`
  (`condOn_eq_of_factor`), so the hypotheses leave no freedom in `p`'s parts on the support.
* `∑ xB, pBA xA xB = 1` whenever `0 < pA xA` (paper: a probability law there; nonnegativity on the support follows
  from `t.nonneg` and is not assumed).
* `0 ≤ QA`, `0 ≤ QBA` (paper: `Q_A` the `A`-marginal of the law `Q ≥ 0`, `Q_{B|A}` a sub-probability law).  No
  normalisation of `Q`, `QA` or `QBA` is used, since the identity is algebraic in `Q`; it therefore covers V0's
  sub-probability `outBy`/`outLim` and `mixLawE` alike.
* No finiteness hypothesis: on a finite space the equality holds in `WithTop ℝ` unconditionally (both sides are `⊤`
  together), which contains the paper's `D(p_A‖Q_A) < ∞` case and the `≤` direction.

Reading notes (raised by an independent review, which found no blocker or major item).
* `p`'s parts are pinned down by the hypotheses (above), but `Q`'s are not: `(c·Q_A, Q_{B|A}/c)` (fibrewise, `c > 0`)
  is the same `Q`.  The identity holds for every admissible factorization, and the total is the same, but how it is
  split between the two terms depends on the factorization supplied.  The two terms are the paper's named quantities
  exactly when the paper's factors are supplied (§6.2: `Q_A = q_{U_A}`, `Q_{B|A} = E_σ q_{σ(lad)}(·|x_A)`), or the
  canonical ones (`KLx_chain_split_marg`).  `copy_chain` and `copy_chain_canonical` below show both splits on one
  instance.
* Because the factors need not be normalised, an individual `klF` term can be negative (e.g. `Q_{B|A}` of mass
  above one).  Against sub-probability factors every term is `≥ 0` (`klF_nonneg_of_sub`).

Contents.
* §1 `klF`, `KLx_eq_klF`, `klF_eq_top_iff`, reindexing `klF_comp_equiv`, `klF_nonneg_of_sub` (Gibbs against a
  sub-probability law), and the rescaled-copy values `klF_eq_neg_log_of_eq_mul` / `klF_le_neg_log_of_le_mul` (the
  shape of App L §6.6 (FB), `D = -ln s_J`).
* §2 The chain rule on a product type, `klF_prod_chain`.
* §3 Words: `splitEquiv`; **`KLx_chain_split`** (headline); the canonical marginal and conditional `margOn`,
  `condOn`, with `margOn_eq_of_factor`, `condOn_eq_of_factor`, `sum_pA_mul_eq_sum_p` (`E_{x_A ∼ p_A} = E_p` on
  functions of `x_A`) and **`KLx_chain_split_marg`** (any target, any nonnegative `Q`); **`KLx_eq_split_of_eq`**
  (computed parts), **`KLx_le_split`** (the paper's bound form), `KLx_split_lt_top_iff` (finiteness) and
  `KLx_chain_split_paper` (the paper's hypothesis list verbatim).
* §4 (namespace `A36W.SplitChainCheck`) Non-vacuity: `n = 2`, `A = {0}`, `B = {1}`, the copy target
  `p(x) = ½·[x₀ = x₁]` against the sub-probability law `Q ≡ 1/8` (total mass ½).  With the supplied factors
  `Q_A ≡ ½`, `Q_{B|A} ≡ ¼`, the marginal term is `0` and the conditional term carries all of `KLx p Q = ln 4`
  (`copy_chain`); with the canonical factors (`Q_A ≡ ¼ = margOn`, `Q_{B|A} ≡ ½`) each term is `ln 2`
  (`copy_chain_canonical`); both match a direct evaluation of V0's `KLx` (`copy_direct`).  Plus instantiation checks
  at V0's mixture law `mixLawE`, at `PolicyE.outBy`, and at `A36W.weightedTarget` (the reason this file imports
  `A36W.Slice`; nothing else uses it).
-/
import A36RW.Interface.V0
import A36W.Slice

set_option autoImplicit false

namespace A36W

open Finset A36RW

/-! ## §1 V0's KL on an arbitrary finite type -/

section Generic

variable {α β : Type*} [Fintype α] [Fintype β]

/-- V0's forward KL (`A36RW.KLx`) on an arbitrary finite type: `Σ_{p(x)>0} p log(p/q)`, and `⊤` exactly when `q` is
not positive somewhere on the support of `p`.  No sign or normalisation assumption on `p` or `q`. -/
noncomputable def klF (p q : α → ℝ) : WithTop ℝ :=
  if ∀ x, 0 < p x → 0 < q x then
    (((∑ x ∈ univ.filter (fun x => 0 < p x), p x * Real.log (p x / q x) : ℝ)) : WithTop ℝ)
  else ⊤

/-- **`KLx` is `klF` on words**, by definition. -/
theorem KLx_eq_klF {n : ℕ} (t : Target n) (q : (Fin n → Bool) → ℝ) : KLx t q = klF t.p q := rfl

theorem klF_of_pos {p q : α → ℝ} (h : ∀ x, 0 < p x → 0 < q x) :
    klF p q = (((∑ x ∈ univ.filter (fun x => 0 < p x), p x * Real.log (p x / q x) : ℝ)) : WithTop ℝ) :=
  if_pos h

theorem klF_of_not_pos {p q : α → ℝ} (h : ¬ ∀ x, 0 < p x → 0 < q x) : klF p q = ⊤ :=
  if_neg h

/-- `klF p q = ⊤` exactly when `q` fails to be positive at some point where `p` is positive. -/
theorem klF_eq_top_iff {p q : α → ℝ} : klF p q = ⊤ ↔ ∃ x, 0 < p x ∧ q x ≤ 0 := by
  by_cases h : ∀ x, 0 < p x → 0 < q x
  · rw [klF_of_pos h]
    simp only [WithTop.coe_ne_top, false_iff, not_exists, not_and, not_le]
    exact h
  · rw [klF_of_not_pos h]
    push Not at h
    simpa using h

/-- `klF` is invariant under reindexing by a bijection. -/
theorem klF_comp_equiv (e : β ≃ α) (p q : α → ℝ) : klF (p ∘ e) (q ∘ e) = klF p q := by
  have hcond : (∀ y, 0 < (p ∘ e) y → 0 < (q ∘ e) y) ↔ (∀ x, 0 < p x → 0 < q x) := by
    refine ⟨fun h x hx => ?_, fun h y hy => h (e y) hy⟩
    have h' := h (e.symm x)
    simp only [Function.comp_apply, Equiv.apply_symm_apply] at h'
    exact h' hx
  by_cases h : ∀ x, 0 < p x → 0 < q x
  · rw [klF_of_pos (hcond.2 h), klF_of_pos h]
    congr 1
    simp only [Finset.sum_filter]
    exact Fintype.sum_equiv e _ _ (fun y => rfl)
  · rw [klF_of_not_pos (fun h' => h (hcond.1 h')), klF_of_not_pos h]

/-- On a nonnegative `p`, the support filter does not change the total mass. -/
theorem sum_pos_filter_eq_sum_of_nonneg {p : α → ℝ} (hp0 : ∀ x, 0 ≤ p x) :
    ∑ x ∈ univ.filter (fun x => 0 < p x), p x = ∑ x, p x :=
  Finset.sum_filter_of_ne fun x _ h => lt_of_le_of_ne (hp0 x) (Ne.symm h)

/-- **Gibbs' inequality against a sub-probability law**: if `p ≥ 0` sums to one and `q ≥ 0` has total mass at most
one, then `0 ≤ klF p q`. -/
theorem klF_nonneg_of_sub {p q : α → ℝ} (hp0 : ∀ x, 0 ≤ p x) (hp1 : ∑ x, p x = 1) (hq0 : ∀ x, 0 ≤ q x)
    (hq1 : ∑ x, q x ≤ 1) : (0 : WithTop ℝ) ≤ klF p q := by
  by_cases h : ∀ x, 0 < p x → 0 < q x
  · rw [klF_of_pos h, ← WithTop.coe_zero, WithTop.coe_le_coe]
    -- termwise `p log(p/q) ≥ p - q` (from `log y ≤ y - 1` at `y = q/p`)
    have hterm : ∀ x ∈ univ.filter (fun x => 0 < p x), p x - q x ≤ p x * Real.log (p x / q x) := by
      intro x hx
      have hx' : 0 < p x := (mem_filter.1 hx).2
      have hqx : 0 < q x := h x hx'
      have h1 := Real.log_le_sub_one_of_pos (div_pos hqx hx')
      rw [Real.log_div hqx.ne' hx'.ne'] at h1
      rw [Real.log_div hx'.ne' hqx.ne']
      have h2 : p x * (q x / p x - 1) = q x - p x := by field_simp
      nlinarith [mul_le_mul_of_nonneg_left h1 hx'.le]
    have hsum := Finset.sum_le_sum hterm
    rw [Finset.sum_sub_distrib, sum_pos_filter_eq_sum_of_nonneg hp0, hp1] at hsum
    have hq' : ∑ x ∈ univ.filter (fun x => 0 < p x), q x ≤ 1 :=
      le_trans (Finset.sum_le_sum_of_subset_of_nonneg (filter_subset _ _) fun x _ _ => hq0 x) hq1
    linarith
  · rw [klF_of_not_pos h]
    exact le_top

/-- **KL against a rescaled copy on the support** (the shape of App L §6.6 (FB), `Q_{B|A} = s_J · p_{B|A}` on the
support of `p_{B|A}`): if `p ≥ 0` sums to one, `c > 0` and `q = c · p` wherever `p > 0`, then `klF p q = -ln c`,
whatever `q` is off the support.  `c > 0` is load-bearing: at `c = 0` the KL is `⊤` (`klF_eq_top_iff`), while
`Real.log 0 = 0`; for (FB) it is `s_J > 0`, from the atom lemma. -/
theorem klF_eq_neg_log_of_eq_mul {p q : α → ℝ} {c : ℝ} (hp0 : ∀ x, 0 ≤ p x) (hp1 : ∑ x, p x = 1)
    (hc : 0 < c) (hq : ∀ x, 0 < p x → q x = c * p x) : klF p q = ((-Real.log c : ℝ) : WithTop ℝ) := by
  rw [klF_of_pos (fun x hx => by rw [hq x hx]; exact mul_pos hc hx)]
  congr 1
  have h : ∀ x ∈ univ.filter (fun x => 0 < p x), p x * Real.log (p x / q x) = -Real.log c * p x := by
    intro x hx
    have hx' : 0 < p x := (mem_filter.1 hx).2
    rw [hq x hx', Real.log_div hx'.ne' (mul_pos hc hx').ne', Real.log_mul hc.ne' hx'.ne']
    ring
  rw [Finset.sum_congr rfl h, ← Finset.mul_sum, sum_pos_filter_eq_sum_of_nonneg hp0, hp1, mul_one]

/-- The bound form: if `p ≥ 0` sums to one, `c > 0` and `q ≥ c · p` wherever `p > 0`, then `klF p q ≤ -ln c`. -/
theorem klF_le_neg_log_of_le_mul {p q : α → ℝ} {c : ℝ} (hp0 : ∀ x, 0 ≤ p x) (hp1 : ∑ x, p x = 1)
    (hc : 0 < c) (hq : ∀ x, 0 < p x → c * p x ≤ q x) : klF p q ≤ ((-Real.log c : ℝ) : WithTop ℝ) := by
  rw [klF_of_pos (fun x hx => lt_of_lt_of_le (mul_pos hc hx) (hq x hx)), WithTop.coe_le_coe]
  calc ∑ x ∈ univ.filter (fun x => 0 < p x), p x * Real.log (p x / q x)
      ≤ ∑ x ∈ univ.filter (fun x => 0 < p x), -Real.log c * p x := by
        refine Finset.sum_le_sum fun x hx => ?_
        have hx' : 0 < p x := (mem_filter.1 hx).2
        have hqx : 0 < q x := lt_of_lt_of_le (mul_pos hc hx') (hq x hx')
        have hlog : Real.log (p x / q x) ≤ -Real.log c := by
          have h1 := Real.log_le_log (mul_pos hc hx') (hq x hx')
          rw [Real.log_mul hc.ne' hx'.ne'] at h1
          rw [Real.log_div hx'.ne' hqx.ne']
          linarith
        have h2 := mul_le_mul_of_nonneg_left hlog hx'.le
        linarith
    _ = -Real.log c := by rw [← Finset.mul_sum, sum_pos_filter_eq_sum_of_nonneg hp0, hp1, mul_one]

/-! ## §2 The chain rule on a product type -/

/-- A product of two nonnegative reals is positive iff both factors are. -/
private theorem mul_pos_iff_of_nonneg' {u v : ℝ} (hu : 0 ≤ u) (hv : 0 ≤ v) : 0 < u * v ↔ 0 < u ∧ 0 < v :=
  ⟨fun h => ⟨lt_of_le_of_ne hu (fun h0 => by rw [← h0, zero_mul] at h; exact lt_irrefl 0 h),
    lt_of_le_of_ne hv (fun h0 => by rw [← h0, mul_zero] at h; exact lt_irrefl 0 h)⟩,
   fun h => mul_pos h.1 h.2⟩

/-- **The chain rule on a product `α × β`**, in `WithTop ℝ` and with no finiteness hypothesis.
`p(a, b) = pA a · pB a b` with `pA ≥ 0`, `p ≥ 0`, and `pB a` summing to one wherever `pA a > 0`;
`Q(a, b) = QA a · QB a b` with nonnegative factors (no normalisation). -/
theorem klF_prod_chain (pA QA : α → ℝ) (pB QB : α → β → ℝ)
    (hpA : ∀ a, 0 ≤ pA a) (hp0 : ∀ a b, 0 ≤ pA a * pB a b)
    (hpB : ∀ a, 0 < pA a → ∑ b, pB a b = 1)
    (hQA : ∀ a, 0 ≤ QA a) (hQB : ∀ a b, 0 ≤ QB a b) :
    klF (fun x : α × β => pA x.1 * pB x.1 x.2) (fun x : α × β => QA x.1 * QB x.1 x.2) =
      klF pA QA + ∑ a, (pA a : WithTop ℝ) * klF (pB a) (QB a) := by
  -- on the `p_A`-support the conditional is nonnegative and charges some point
  have hpBnn : ∀ a, 0 < pA a → ∀ b, 0 ≤ pB a b := fun a ha b =>
    (mul_nonneg_iff_of_pos_left ha).1 (hp0 a b)
  have hpBex : ∀ a, 0 < pA a → ∃ b, 0 < pB a b := fun a ha => by
    have h : ∑ b : β, (0 : ℝ) < ∑ b, pB a b := by
      rw [hpB a ha, Finset.sum_const_zero]
      exact one_pos
    obtain ⟨b, -, hb⟩ := Finset.exists_lt_of_sum_lt h
    exact ⟨b, hb⟩
  by_cases hfin : ∀ x : α × β, 0 < pA x.1 * pB x.1 x.2 → 0 < QA x.1 * QB x.1 x.2
  · -- finite case: every term is finite and the logarithm splits
    have hA : ∀ a, 0 < pA a → 0 < QA a := fun a ha => by
      obtain ⟨b, hb⟩ := hpBex a ha
      exact ((mul_pos_iff_of_nonneg' (hQA a) (hQB a b)).1 (hfin (a, b) (mul_pos ha hb))).1
    have hB : ∀ a, 0 < pA a → ∀ b, 0 < pB a b → 0 < QB a b := fun a ha b hb =>
      ((mul_pos_iff_of_nonneg' (hQA a) (hQB a b)).1 (hfin (a, b) (mul_pos ha hb))).2
    have hterm : ∀ a, (pA a : WithTop ℝ) * klF (pB a) (QB a) =
        ((pA a * ∑ b ∈ univ.filter (fun b => 0 < pB a b), pB a b * Real.log (pB a b / QB a b) : ℝ) :
          WithTop ℝ) := by
      intro a
      rcases (hpA a).lt_or_eq with ha | ha
      · rw [klF_of_pos (hB a ha), ← WithTop.coe_mul]
      · rw [← ha, WithTop.coe_zero, zero_mul, zero_mul, WithTop.coe_zero]
    rw [klF_of_pos hfin, klF_of_pos hA, Finset.sum_congr rfl (fun a _ => hterm a), ← WithTop.coe_sum,
      ← WithTop.coe_add]
    congr 1
    -- the real identity, one `x_A`-fibre at a time
    have hfibre : ∀ a, ∑ b, (if 0 < pA a * pB a b then
          pA a * pB a b * Real.log (pA a * pB a b / (QA a * QB a b)) else 0) =
        (if 0 < pA a then pA a * Real.log (pA a / QA a) else 0) +
          pA a * ∑ b ∈ univ.filter (fun b => 0 < pB a b), pB a b * Real.log (pB a b / QB a b) := by
      intro a
      rcases (hpA a).lt_or_eq with ha | ha
      · have hb : ∀ b, (if 0 < pA a * pB a b then
            pA a * pB a b * Real.log (pA a * pB a b / (QA a * QB a b)) else 0) =
            pA a * Real.log (pA a / QA a) * pB a b +
              pA a * (if 0 < pB a b then pB a b * Real.log (pB a b / QB a b) else 0) := by
          intro b
          by_cases hb : 0 < pB a b
          · rw [if_pos (mul_pos ha hb), if_pos hb, mul_div_mul_comm,
              Real.log_mul (div_pos ha (hA a ha)).ne' (div_pos hb (hB a ha b hb)).ne']
            ring
          · have hb0 : pB a b = 0 := le_antisymm (not_lt.1 hb) (hpBnn a ha b)
            rw [if_neg (by rw [hb0, mul_zero]; exact lt_irrefl 0), if_neg hb, hb0]
            ring
        rw [Finset.sum_congr rfl (fun b _ => hb b), Finset.sum_add_distrib, ← Finset.mul_sum,
          ← Finset.mul_sum, hpB a ha, mul_one, if_pos ha, Finset.sum_filter]
      · simp only [if_false, Finset.sum_const_zero, ← ha, lt_irrefl, zero_mul, add_zero]
    rw [Finset.sum_filter, Fintype.sum_prod_type]
    simp only
    rw [Finset.sum_congr rfl (fun a _ => hfibre a), Finset.sum_add_distrib, ← Finset.sum_filter]
  · -- infinite case: a `p`-charged point where `Q` is not positive; then the right side is `⊤` too
    rw [klF_of_not_pos hfin]
    push Not at hfin
    obtain ⟨⟨a, b⟩, hpx, hQx⟩ := hfin
    have ha : 0 < pA a :=
      lt_of_le_of_ne (hpA a) (fun h0 => by rw [← h0, zero_mul] at hpx; exact lt_irrefl 0 hpx)
    have hb : 0 < pB a b := pos_of_mul_pos_right hpx (hpA a)
    have hQ0 : QA a * QB a b = 0 := le_antisymm hQx (mul_nonneg (hQA a) (hQB a b))
    rcases mul_eq_zero.1 hQ0 with h0 | h0
    · rw [klF_eq_top_iff.2 ⟨a, ha, h0.le⟩, WithTop.top_add]
    · have hk : klF (pB a) (QB a) = ⊤ := klF_eq_top_iff.2 ⟨b, hb, h0.le⟩
      have hsum : ∑ a', (pA a' : WithTop ℝ) * klF (pB a') (QB a') = ⊤ := by
        rw [WithTop.sum_eq_top]
        refine ⟨a, mem_univ a, ?_⟩
        rw [hk, WithTop.mul_top (by exact_mod_cast ha.ne')]
      rw [hsum, WithTop.add_top]

end Generic

/-! ## §3 Words split along complementary coordinate sets -/

section Words

variable {n : ℕ}

/-- **The split of V0 words** into their `A`- and `B`-parts, for complementary coordinate sets. -/
def splitEquiv (A B : Finset (Fin n)) (hAB : ∀ i, i ∈ B ↔ i ∉ A) :
    (Fin n → Bool) ≃ (↥A → Bool) × (↥B → Bool) where
  toFun x := (A.restrict x, B.restrict x)
  invFun ab i := if h : i ∈ A then ab.1 ⟨i, h⟩ else ab.2 ⟨i, (hAB i).2 h⟩
  left_inv x := by
    funext i
    by_cases h : i ∈ A <;> simp [h]
  right_inv ab := by
    refine Prod.ext (funext fun i => ?_) (funext fun i => ?_)
    · simp [i.2]
    · simp [(hAB i).1 i.2]

variable (A B : Finset (Fin n)) (hAB : ∀ i, i ∈ B ↔ i ∉ A)

@[simp] theorem splitEquiv_apply (x : Fin n → Bool) :
    splitEquiv A B hAB x = (A.restrict x, B.restrict x) := rfl

theorem restrict_splitEquiv_symm_fst (ab : (↥A → Bool) × (↥B → Bool)) :
    A.restrict ((splitEquiv A B hAB).symm ab) = ab.1 :=
  congrArg Prod.fst ((splitEquiv A B hAB).apply_symm_apply ab)

theorem restrict_splitEquiv_symm_snd (ab : (↥A → Bool) × (↥B → Bool)) :
    B.restrict ((splitEquiv A B hAB).symm ab) = ab.2 :=
  congrArg Prod.snd ((splitEquiv A B hAB).apply_symm_apply ab)

theorem splitEquiv_symm_restrict (x : Fin n → Bool) :
    (splitEquiv A B hAB).symm (A.restrict x, B.restrict x) = x :=
  (splitEquiv A B hAB).symm_apply_apply x

include hAB in
/-- **Chain rule through a coordinate split (App L §6.3).**  If `p = p_A · p_{B|A}` and `Q = Q_A · Q_{B|A}` on V0
words, with `p_A ≥ 0`, `p_{B|A}(·|x_A)` summing to one wherever `p_A(x_A) > 0`, and nonnegative `Q`-factors, then
`KLx p Q = D(p_A‖Q_A) + E_{x_A ∼ p_A} D(p_{B|A}(·|x_A) ‖ Q_{B|A}(·|x_A))` in `WithTop ℝ`, with no finiteness
hypothesis. -/
theorem KLx_chain_split (t : Target n) (Q : (Fin n → Bool) → ℝ)
    (pA QA : (↥A → Bool) → ℝ) (pBA QBA : (↥A → Bool) → (↥B → Bool) → ℝ)
    (hp : ∀ x, t.p x = pA (A.restrict x) * pBA (A.restrict x) (B.restrict x))
    (hQ : ∀ x, Q x = QA (A.restrict x) * QBA (A.restrict x) (B.restrict x))
    (hpA : ∀ xA, 0 ≤ pA xA) (hpBA : ∀ xA, 0 < pA xA → ∑ xB, pBA xA xB = 1)
    (hQA : ∀ xA, 0 ≤ QA xA) (hQBA : ∀ xA xB, 0 ≤ QBA xA xB) :
    KLx t Q = klF pA QA + ∑ xA, (pA xA : WithTop ℝ) * klF (pBA xA) (QBA xA) := by
  have hpe : t.p ∘ (splitEquiv A B hAB).symm = fun ab => pA ab.1 * pBA ab.1 ab.2 := by
    funext ab
    rw [Function.comp_apply, hp, restrict_splitEquiv_symm_fst, restrict_splitEquiv_symm_snd]
  have hQe : Q ∘ (splitEquiv A B hAB).symm = fun ab => QA ab.1 * QBA ab.1 ab.2 := by
    funext ab
    rw [Function.comp_apply, hQ, restrict_splitEquiv_symm_fst, restrict_splitEquiv_symm_snd]
  rw [KLx_eq_klF, ← klF_comp_equiv (splitEquiv A B hAB).symm t.p Q, hpe, hQe]
  refine klF_prod_chain pA QA pBA QBA hpA (fun xA xB => ?_) hpBA hQA hQBA
  have h := t.nonneg ((splitEquiv A B hAB).symm (xA, xB))
  rwa [hp, restrict_splitEquiv_symm_fst, restrict_splitEquiv_symm_snd] at h

/-! ### The canonical marginal and conditional -/

/-- The `A`-marginal of a function on words: `x_A ↦ Σ_{x : x|_A = x_A} f x`. -/
noncomputable def margOn (f : (Fin n → Bool) → ℝ) (xA : ↥A → Bool) : ℝ :=
  ∑ x ∈ univ.filter (fun x : Fin n → Bool => A.restrict x = xA), f x

/-- The conditional of the `B`-part given the `A`-part, `f(x_A, x_B) / f_A(x_A)` (`0` where the marginal vanishes,
by Lean's `x / 0 = 0`). -/
noncomputable def condOn (f : (Fin n → Bool) → ℝ) (xA : ↥A → Bool) (xB : ↥B → Bool) : ℝ :=
  f ((splitEquiv A B hAB).symm (xA, xB)) / margOn A f xA

/-- The marginal as a sum over the `B`-part. -/
theorem margOn_eq_sum (f : (Fin n → Bool) → ℝ) (xA : ↥A → Bool) :
    margOn A f xA = ∑ xB, f ((splitEquiv A B hAB).symm (xA, xB)) := by
  unfold margOn
  symm
  refine Finset.sum_nbij' (fun xB => (splitEquiv A B hAB).symm (xA, xB)) (fun x => B.restrict x)
    (fun xB _ => mem_filter.2 ⟨mem_univ _, restrict_splitEquiv_symm_fst A B hAB (xA, xB)⟩)
    (fun x _ => mem_univ _)
    (fun xB _ => restrict_splitEquiv_symm_snd A B hAB (xA, xB)) (fun x hx => ?_) (fun xB _ => rfl)
  have hx' : A.restrict x = xA := (mem_filter.1 hx).2
  rw [← hx']
  exact splitEquiv_symm_restrict A B hAB x

theorem margOn_nonneg {f : (Fin n → Bool) → ℝ} (hf : ∀ x, 0 ≤ f x) (xA : ↥A → Bool) : 0 ≤ margOn A f xA :=
  Finset.sum_nonneg fun x _ => hf x

theorem condOn_nonneg {f : (Fin n → Bool) → ℝ} (hf : ∀ x, 0 ≤ f x) (xA : ↥A → Bool) (xB : ↥B → Bool) :
    0 ≤ condOn A B hAB f xA xB :=
  div_nonneg (hf _) (margOn_nonneg A hf xA)

/-- Every nonnegative function on words factors through its canonical marginal and conditional. -/
theorem factor_margOn_condOn {f : (Fin n → Bool) → ℝ} (hf : ∀ x, 0 ≤ f x) (x : Fin n → Bool) :
    f x = margOn A f (A.restrict x) * condOn A B hAB f (A.restrict x) (B.restrict x) := by
  unfold condOn
  rw [splitEquiv_symm_restrict]
  by_cases hm : margOn A f (A.restrict x) = 0
  · rw [hm, zero_mul]
    have hle : f x ≤ margOn A f (A.restrict x) :=
      Finset.single_le_sum (fun y _ => hf y) (mem_filter.2 ⟨mem_univ x, rfl⟩)
    rw [hm] at hle
    exact le_antisymm hle (hf x)
  · rw [mul_div_cancel₀ _ hm]

/-- The canonical conditional is a probability law wherever the marginal does not vanish. -/
theorem sum_condOn (f : (Fin n → Bool) → ℝ) (xA : ↥A → Bool) (h : margOn A f xA ≠ 0) :
    ∑ xB, condOn A B hAB f xA xB = 1 := by
  unfold condOn
  rw [← Finset.sum_div, ← margOn_eq_sum A B hAB, div_self h]

include hAB in
/-- **The factorization forces `p_A` to be the `A`-marginal of `p`.** -/
theorem margOn_eq_of_factor (t : Target n)
    (pA : (↥A → Bool) → ℝ) (pBA : (↥A → Bool) → (↥B → Bool) → ℝ)
    (hp : ∀ x, t.p x = pA (A.restrict x) * pBA (A.restrict x) (B.restrict x))
    (hpA : ∀ xA, 0 ≤ pA xA) (hpBA : ∀ xA, 0 < pA xA → ∑ xB, pBA xA xB = 1) (xA : ↥A → Bool) :
    margOn A t.p xA = pA xA := by
  rw [margOn_eq_sum A B hAB]
  have h : ∀ xB, t.p ((splitEquiv A B hAB).symm (xA, xB)) = pA xA * pBA xA xB := fun xB => by
    rw [hp, restrict_splitEquiv_symm_fst, restrict_splitEquiv_symm_snd]
  rw [Finset.sum_congr rfl (fun xB _ => h xB), ← Finset.mul_sum]
  rcases (hpA xA).lt_or_eq with h' | h'
  · rw [hpBA xA h', mul_one]
  · rw [← h', zero_mul]

/-- **… and `p_{B|A}(·|x_A)` to be the conditional law of `p` wherever `p_A(x_A) > 0`.** -/
theorem condOn_eq_of_factor (t : Target n)
    (pA : (↥A → Bool) → ℝ) (pBA : (↥A → Bool) → (↥B → Bool) → ℝ)
    (hp : ∀ x, t.p x = pA (A.restrict x) * pBA (A.restrict x) (B.restrict x))
    (hpA : ∀ xA, 0 ≤ pA xA) (hpBA : ∀ xA, 0 < pA xA → ∑ xB, pBA xA xB = 1)
    (xA : ↥A → Bool) (hxA : 0 < pA xA) (xB : ↥B → Bool) :
    condOn A B hAB t.p xA xB = pBA xA xB := by
  unfold condOn
  rw [margOn_eq_of_factor A B hAB t pA pBA hp hpA hpBA, hp, restrict_splitEquiv_symm_fst,
    restrict_splitEquiv_symm_snd, mul_div_cancel_left₀ _ hxA.ne']

/-- Averaging a function of the `A`-part against the marginal is averaging it against the full function:
`Σ_{x_A} f_A(x_A) g(x_A) = Σ_x f(x) g(x|_A)`. -/
theorem sum_margOn_mul (f : (Fin n → Bool) → ℝ) (g : (↥A → Bool) → ℝ) :
    ∑ xA, margOn A f xA * g xA = ∑ x, f x * g (A.restrict x) := by
  rw [← Finset.sum_fiberwise univ (fun x : Fin n → Bool => A.restrict x) (fun x => f x * g (A.restrict x))]
  refine Finset.sum_congr rfl fun xA _ => ?_
  rw [margOn, Finset.sum_mul]
  refine Finset.sum_congr rfl fun x hx => ?_
  rw [(mem_filter.1 hx).2]

include hAB in
/-- **`E_{x_A ∼ p_A} b = E_p b(x_A)`** under the factorization (the form of App L §6.8's `E_p[-ln s_J]`):
`Σ_{x_A} p_A(x_A) b(x_A) = Σ_x p(x) b(x|_A)`. -/
theorem sum_pA_mul_eq_sum_p (t : Target n)
    (pA : (↥A → Bool) → ℝ) (pBA : (↥A → Bool) → (↥B → Bool) → ℝ)
    (hp : ∀ x, t.p x = pA (A.restrict x) * pBA (A.restrict x) (B.restrict x))
    (hpA : ∀ xA, 0 ≤ pA xA) (hpBA : ∀ xA, 0 < pA xA → ∑ xB, pBA xA xB = 1) (b : (↥A → Bool) → ℝ) :
    ∑ xA, pA xA * b xA = ∑ x, t.p x * b (A.restrict x) := by
  rw [← sum_margOn_mul A t.p b]
  refine Finset.sum_congr rfl fun xA _ => ?_
  rw [margOn_eq_of_factor A B hAB t pA pBA hp hpA hpBA xA]

/-- **The chain rule with the canonical parts**: for every target and every nonnegative `Q` (sub-probability or
not), through any split. -/
theorem KLx_chain_split_marg (t : Target n) (Q : (Fin n → Bool) → ℝ) (hQ0 : ∀ x, 0 ≤ Q x) :
    KLx t Q = klF (margOn A t.p) (margOn A Q) +
      ∑ xA, (margOn A t.p xA : WithTop ℝ) * klF (condOn A B hAB t.p xA) (condOn A B hAB Q xA) :=
  KLx_chain_split A B hAB t Q _ _ _ _ (factor_margOn_condOn A B hAB t.nonneg)
    (factor_margOn_condOn A B hAB hQ0) (margOn_nonneg A t.nonneg)
    (fun xA h => sum_condOn A B hAB t.p xA h.ne') (margOn_nonneg A hQ0) (condOn_nonneg A B hAB hQ0)

/-! ### The forms the paper uses -/

include hAB in
/-- **Chain rule with computed parts** (App L §6.8's `F(μ_ff) = D(p_A‖Q_A) + E_p[-ln s_J]`): if
`D(p_A‖Q_A) = a` and `D(p_{B|A}(·|x_A) ‖ Q_{B|A}(·|x_A)) = b(x_A)` for `p_A`-a.e. `x_A`, then
`KLx p Q = a + Σ_{x_A} p_A(x_A) b(x_A)`. -/
theorem KLx_eq_split_of_eq (t : Target n) (Q : (Fin n → Bool) → ℝ)
    (pA QA : (↥A → Bool) → ℝ) (pBA QBA : (↥A → Bool) → (↥B → Bool) → ℝ)
    (hp : ∀ x, t.p x = pA (A.restrict x) * pBA (A.restrict x) (B.restrict x))
    (hQ : ∀ x, Q x = QA (A.restrict x) * QBA (A.restrict x) (B.restrict x))
    (hpA : ∀ xA, 0 ≤ pA xA) (hpBA : ∀ xA, 0 < pA xA → ∑ xB, pBA xA xB = 1)
    (hQA : ∀ xA, 0 ≤ QA xA) (hQBA : ∀ xA xB, 0 ≤ QBA xA xB)
    (a : ℝ) (b : (↥A → Bool) → ℝ) (ha : klF pA QA = (a : WithTop ℝ))
    (hb : ∀ xA, 0 < pA xA → klF (pBA xA) (QBA xA) = (b xA : WithTop ℝ)) :
    KLx t Q = ((a + ∑ xA, pA xA * b xA : ℝ) : WithTop ℝ) := by
  rw [KLx_chain_split A B hAB t Q pA QA pBA QBA hp hQ hpA hpBA hQA hQBA, ha, WithTop.coe_add,
    WithTop.coe_sum]
  congr 1
  refine Finset.sum_congr rfl fun xA _ => ?_
  rcases (hpA xA).lt_or_eq with h | h
  · rw [hb xA h, WithTop.coe_mul]
  · rw [← h, WithTop.coe_zero, zero_mul, zero_mul, WithTop.coe_zero]

include hAB in
/-- **The paper's bound form**: if `D(p_A‖Q_A) ≤ a` and `D(p_{B|A}(·|x_A) ‖ Q_{B|A}(·|x_A)) ≤ b(x_A)` for
`p_A`-a.e. `x_A`, then `KLx p Q ≤ a + Σ_{x_A} p_A(x_A) b(x_A)`. -/
theorem KLx_le_split (t : Target n) (Q : (Fin n → Bool) → ℝ)
    (pA QA : (↥A → Bool) → ℝ) (pBA QBA : (↥A → Bool) → (↥B → Bool) → ℝ)
    (hp : ∀ x, t.p x = pA (A.restrict x) * pBA (A.restrict x) (B.restrict x))
    (hQ : ∀ x, Q x = QA (A.restrict x) * QBA (A.restrict x) (B.restrict x))
    (hpA : ∀ xA, 0 ≤ pA xA) (hpBA : ∀ xA, 0 < pA xA → ∑ xB, pBA xA xB = 1)
    (hQA : ∀ xA, 0 ≤ QA xA) (hQBA : ∀ xA xB, 0 ≤ QBA xA xB)
    (a : ℝ) (b : (↥A → Bool) → ℝ) (ha : klF pA QA ≤ (a : WithTop ℝ))
    (hb : ∀ xA, 0 < pA xA → klF (pBA xA) (QBA xA) ≤ (b xA : WithTop ℝ)) :
    KLx t Q ≤ ((a + ∑ xA, pA xA * b xA : ℝ) : WithTop ℝ) := by
  rw [KLx_chain_split A B hAB t Q pA QA pBA QBA hp hQ hpA hpBA hQA hQBA, WithTop.coe_add, WithTop.coe_sum]
  refine add_le_add ha (Finset.sum_le_sum fun xA _ => ?_)
  rcases (hpA xA).lt_or_eq with h | h
  · have hbx := hb xA h
    obtain ⟨d, hd⟩ := WithTop.ne_top_iff_exists.1 (ne_top_of_le_ne_top WithTop.coe_ne_top hbx)
    rw [← hd] at hbx ⊢
    rw [← WithTop.coe_mul, WithTop.coe_le_coe]
    exact mul_le_mul_of_nonneg_left (WithTop.coe_le_coe.1 hbx) h.le
  · rw [← h, WithTop.coe_zero, zero_mul, zero_mul, WithTop.coe_zero]

include hAB in
/-- **Finiteness bookkeeping** (the paper's `D(p_A‖Q_A) < ∞`): under the hypotheses of `KLx_chain_split`,
`KLx p Q < ⊤` iff `D(p_A‖Q_A) < ⊤` and `D(p_{B|A}(·|x_A) ‖ Q_{B|A}(·|x_A)) < ⊤` for `p_A`-a.e. `x_A`. -/
theorem KLx_split_lt_top_iff (t : Target n) (Q : (Fin n → Bool) → ℝ)
    (pA QA : (↥A → Bool) → ℝ) (pBA QBA : (↥A → Bool) → (↥B → Bool) → ℝ)
    (hp : ∀ x, t.p x = pA (A.restrict x) * pBA (A.restrict x) (B.restrict x))
    (hQ : ∀ x, Q x = QA (A.restrict x) * QBA (A.restrict x) (B.restrict x))
    (hpA : ∀ xA, 0 ≤ pA xA) (hpBA : ∀ xA, 0 < pA xA → ∑ xB, pBA xA xB = 1)
    (hQA : ∀ xA, 0 ≤ QA xA) (hQBA : ∀ xA xB, 0 ≤ QBA xA xB) :
    KLx t Q < ⊤ ↔ klF pA QA < ⊤ ∧ ∀ xA, 0 < pA xA → klF (pBA xA) (QBA xA) < ⊤ := by
  rw [KLx_chain_split A B hAB t Q pA QA pBA QBA hp hQ hpA hpBA hQA hQBA, WithTop.add_lt_top,
    WithTop.sum_lt_top]
  refine and_congr_right fun _ => ⟨fun h xA hxA => ?_, fun h xA _ => ?_⟩
  · have hx := h xA (mem_univ xA)
    by_contra hk
    rw [not_lt, top_le_iff] at hk
    rw [hk, WithTop.mul_top (by exact_mod_cast hxA.ne')] at hx
    exact lt_irrefl _ hx
  · rcases (hpA xA).lt_or_eq with hx | hx
    · exact WithTop.mul_lt_top (WithTop.coe_lt_top _) (h xA hx)
    · rw [← hx, WithTop.coe_zero, zero_mul]
      exact WithTop.coe_lt_top 0

include hAB in
/-- **The headline under the paper's hypothesis list verbatim** (App L §6.2–§6.3): `p_A` and `Q_A` are the
`A`-marginals of `p` and of a nonnegative `Q`, `p_{B|A}(·|x_A)` is a probability law wherever `p_A(x_A) > 0`, and
`Q_{B|A}(·|x_A)` is a sub-probability law.  These imply the minimal hypotheses of `KLx_chain_split`, which is all that
is used.  This form is narrower than `KLx_chain_split`: with `Q_A` the marginal of `Q`, `hQ` forces `Q_{B|A}(·|x_A)`
to have mass exactly one wherever `Q_A(x_A) > 0`, so a Stage-A law `Q_A` against a sub-probability `outBy` (whose
`Q_{B|A}` has mass below one) needs `KLx_chain_split` or `KLx_chain_split_marg` instead. -/
theorem KLx_chain_split_paper (t : Target n) (Q : (Fin n → Bool) → ℝ) (hQ0 : ∀ x, 0 ≤ Q x)
    (pA QA : (↥A → Bool) → ℝ) (pBA QBA : (↥A → Bool) → (↥B → Bool) → ℝ)
    (hp : ∀ x, t.p x = pA (A.restrict x) * pBA (A.restrict x) (B.restrict x))
    (hQ : ∀ x, Q x = QA (A.restrict x) * QBA (A.restrict x) (B.restrict x))
    (hpAm : ∀ xA, pA xA = margOn A t.p xA) (hQAm : ∀ xA, QA xA = margOn A Q xA)
    (hpBA : ∀ xA, 0 < pA xA → (∀ xB, 0 ≤ pBA xA xB) ∧ ∑ xB, pBA xA xB = 1)
    (hQBA : ∀ xA, (∀ xB, 0 ≤ QBA xA xB) ∧ ∑ xB, QBA xA xB ≤ 1) :
    KLx t Q = klF pA QA + ∑ xA, (pA xA : WithTop ℝ) * klF (pBA xA) (QBA xA) :=
  KLx_chain_split A B hAB t Q pA QA pBA QBA hp hQ
    (fun xA => by rw [hpAm]; exact margOn_nonneg A t.nonneg xA) (fun xA h => (hpBA xA h).2)
    (fun xA => by rw [hQAm]; exact margOn_nonneg A hQ0 xA) (fun xA xB => (hQBA xA).1 xB)

end Words

/-! ## §4 Non-vacuity and instantiation checks -/

namespace SplitChainCheck

/-! ### A concrete instance: two coordinates, `A = {0}`, `B = {1}` -/

/-- The coordinate sets of the example. -/
abbrev splitA2 : Finset (Fin 2) := {0}
abbrev splitB2 : Finset (Fin 2) := {1}

theorem splitAB2 : ∀ i, i ∈ splitB2 ↔ i ∉ splitA2 := by decide

/-- The single coordinate of each part. -/
def a0 : ↥splitA2 := ⟨0, Finset.mem_singleton_self 0⟩
def b1 : ↥splitB2 := ⟨1, Finset.mem_singleton_self 1⟩

/-- A `B`-part is determined by its one bit. -/
theorem eq_const_of_b1 (xB : ↥splitB2 → Bool) (c : Bool) : xB b1 = c ↔ xB = fun _ => c := by
  refine ⟨fun h => funext fun i => ?_, fun h => by rw [h]⟩
  have hi : i = b1 := Subtype.ext (Finset.mem_singleton.1 i.2)
  rw [hi, h]

theorem sum_b1 (c : Bool) (v : ℝ) : ∑ xB : ↥splitB2 → Bool, (if xB b1 = c then v else 0) = v := by
  rw [Finset.sum_eq_single (fun _ : ↥splitB2 => c)]
  · simp
  · intro xB _ hne
    rw [if_neg]
    exact fun h => hne ((eq_const_of_b1 xB c).1 h)
  · exact fun h => absurd (mem_univ _) h

/-- **The copy target** on two bits, `p(x) = ½·[x₀ = x₁]`: the `B`-bit is a deterministic function of the `A`-bit,
so the conditional laws genuinely depend on `x_A`. -/
noncomputable def copyTarget : Target 2 where
  p x := if x 0 = x 1 then 1 / 2 else 0
  nonneg x := by
    split_ifs
    · norm_num
    · exact le_refl 0
  sum_one := by
    rw [← (finTwoArrowEquiv Bool).symm.sum_comp, Fintype.sum_prod_type]
    simp [finTwoArrowEquiv]

/-- Its parts: `p_A ≡ ½` and `p_{B|A}(x_B | x_A) = [x_B = x_A]`. -/
noncomputable def copyPA : (↥splitA2 → Bool) → ℝ := fun _ => 1 / 2
noncomputable def copyPBA : (↥splitA2 → Bool) → (↥splitB2 → Bool) → ℝ :=
  fun xA xB => if xB b1 = xA a0 then 1 else 0

/-- A sub-probability law (total mass `½`): `Q ≡ 1/8`, with parts `Q_A ≡ ½` and `Q_{B|A} ≡ ¼` (mass `½`). -/
noncomputable def subQ : (Fin 2 → Bool) → ℝ := fun _ => 1 / 8
noncomputable def subQA : (↥splitA2 → Bool) → ℝ := fun _ => 1 / 2
noncomputable def subQBA : (↥splitA2 → Bool) → (↥splitB2 → Bool) → ℝ := fun _ _ => 1 / 4

theorem copy_hp (x : Fin 2 → Bool) :
    copyTarget.p x = copyPA (splitA2.restrict x) * copyPBA (splitA2.restrict x) (splitB2.restrict x) := by
  show (if x 0 = x 1 then (1 : ℝ) / 2 else 0) = 1 / 2 * (if x 1 = x 0 then 1 else 0)
  by_cases h : x 0 = x 1
  · rw [if_pos h, if_pos h.symm]
    ring
  · rw [if_neg h, if_neg (Ne.symm h)]
    ring

theorem copy_hQ (x : Fin 2 → Bool) :
    subQ x = subQA (splitA2.restrict x) * subQBA (splitA2.restrict x) (splitB2.restrict x) := by
  simp only [subQ, subQA, subQBA]
  norm_num

theorem copy_hpBA (xA : ↥splitA2 → Bool) (_ : 0 < copyPA xA) : ∑ xB, copyPBA xA xB = 1 :=
  sum_b1 (xA a0) 1

/-- The marginal term against a constant `Q_A ≡ c`: `D(p_A‖c) = ln((½)/c)`. -/
theorem copy_DA_const (c : ℝ) (hc : 0 < c) :
    klF copyPA (fun _ => c) = ((Real.log ((1 / 2) / c) : ℝ) : WithTop ℝ) := by
  rw [klF_of_pos (fun _ _ => hc)]
  congr 1
  rw [Finset.filter_true_of_mem (fun xA _ => by simp only [copyPA]; norm_num)]
  simp only [copyPA, Finset.sum_const, Finset.card_univ]
  simp

/-- `D(p_A‖Q_A) = 0` for the supplied `Q_A ≡ ½`. -/
theorem copy_DA : klF copyPA subQA = ((0 : ℝ) : WithTop ℝ) := by
  rw [show subQA = fun _ => (1 : ℝ) / 2 from rfl, copy_DA_const _ (by norm_num)]
  norm_num

/-- The conditional term against a constant `Q_{B|A} ≡ c`: `D(p_{B|A}(·|x_A) ‖ c) = ln(1/c)` for every `x_A`. -/
theorem copy_DB_const (c : ℝ) (hc : 0 < c) (xA : ↥splitA2 → Bool) :
    klF (copyPBA xA) (fun _ => c) = ((Real.log (1 / c) : ℝ) : WithTop ℝ) := by
  rw [klF_of_pos (fun _ _ => hc)]
  congr 1
  rw [Finset.sum_filter, ← sum_b1 (xA a0) (Real.log (1 / c))]
  refine Finset.sum_congr rfl fun xB _ => ?_
  by_cases h : xB b1 = xA a0
  · have h1 : copyPBA xA xB = 1 := if_pos h
    rw [h1, if_pos one_pos, if_pos h, one_mul]
  · have h0 : copyPBA xA xB = 0 := if_neg h
    rw [h0, if_neg (lt_irrefl 0), if_neg h]

/-- `D(p_{B|A}(·|x_A) ‖ Q_{B|A}(·|x_A)) = ln 4` for every `x_A`, for the supplied `Q_{B|A} ≡ ¼`. -/
theorem copy_DB (xA : ↥splitA2 → Bool) :
    klF (copyPBA xA) (subQBA xA) = ((Real.log 4 : ℝ) : WithTop ℝ) := by
  rw [show subQBA xA = fun _ => (1 : ℝ) / 4 from rfl, copy_DB_const _ (by norm_num)]
  norm_num

/-- **Non-vacuity of the headline.**  For the copy target against the sub-probability law `Q ≡ 1/8` through
`A = {0}`, `B = {1}`, with the supplied factors `Q_A ≡ ½`, `Q_{B|A} ≡ ¼`: the marginal term is `D(p_A‖Q_A) = 0`, and
the conditional term carries all of `KLx p Q = ln 4`. -/
theorem copy_chain : KLx copyTarget subQ = ((Real.log 4 : ℝ) : WithTop ℝ) := by
  rw [KLx_eq_split_of_eq splitA2 splitB2 splitAB2 copyTarget subQ copyPA subQA copyPBA subQBA copy_hp copy_hQ
    (fun _ => by simp only [copyPA]; norm_num) copy_hpBA (fun _ => by simp only [subQA]; norm_num)
    (fun _ _ => by simp only [subQBA]; norm_num) 0 (fun _ => Real.log 4) copy_DA (fun xA _ => copy_DB xA)]
  congr 1
  simp [copyPA]

/-- The canonical `A`-marginal of `Q ≡ 1/8` is `¼` (so the supplied `Q_A ≡ ½` above is not it). -/
theorem copy_margOn_subQ (xA : ↥splitA2 → Bool) : margOn splitA2 subQ xA = 1 / 4 := by
  rw [margOn_eq_sum splitA2 splitB2 splitAB2]
  simp only [subQ, Finset.sum_const, Finset.card_univ]
  simp
  norm_num

/-- … and the canonical conditional of `Q` is `½` (a probability law), so `(¼, ½)` are `Q`'s canonical factors. -/
theorem copy_condOn_subQ (xA : ↥splitA2 → Bool) (xB : ↥splitB2 → Bool) :
    condOn splitA2 splitB2 splitAB2 subQ xA xB = 1 / 2 := by
  unfold condOn
  rw [copy_margOn_subQ]
  simp only [subQ]
  norm_num

/-- **The same `KLx` through the canonical factors** `Q_A ≡ ¼`, `Q_{B|A} ≡ ½` (`copy_margOn_subQ`,
`copy_condOn_subQ`): now each term is `ln 2`.  The total is `ln 4` as in `copy_chain`; only its split between the
two terms moved. -/
theorem copy_chain_canonical : KLx copyTarget subQ = ((Real.log 2 + Real.log 2 : ℝ) : WithTop ℝ) := by
  rw [KLx_eq_split_of_eq splitA2 splitB2 splitAB2 copyTarget subQ copyPA (fun _ => 1 / 4) copyPBA
    (fun _ _ => 1 / 2) copy_hp (fun x => by simp only [subQ]; norm_num)
    (fun _ => by simp only [copyPA]; norm_num) copy_hpBA (fun _ => by norm_num) (fun _ _ => by norm_num)
    (Real.log 2) (fun _ => Real.log 2)
    (by rw [copy_DA_const _ (by norm_num)]; norm_num)
    (fun xA _ => by rw [copy_DB_const _ (by norm_num) xA]; norm_num)]
  congr 1
  simp [copyPA]

/-- The same value computed directly from V0's `KLx` (no chain rule): `2 · ½ · ln((½)/(1/8)) = ln 4`. -/
theorem copy_direct : KLx copyTarget subQ = ((Real.log 4 : ℝ) : WithTop ℝ) := by
  rw [KLx_eq_klF, klF_of_pos (fun _ _ => by simp only [subQ]; norm_num)]
  congr 1
  rw [Finset.sum_filter, ← (finTwoArrowEquiv Bool).symm.sum_comp, Fintype.sum_prod_type]
  simp [finTwoArrowEquiv, copyTarget, subQ]
  norm_num
  ring

/-! ### Instantiation at V0's laws and at the weighted target -/

/-- `B = Aᶜ` is a valid split. -/
example {n : ℕ} (A : Finset (Fin n)) : ∀ i, i ∈ Aᶜ ↔ i ∉ A := fun _ => Finset.mem_compl

/-- The headline applies verbatim to V0's mixture output law `mixLawE o μ` (the paper's `Q_{μ_ff}`), given a
factorization of it. -/
example {n : ℕ} (A B : Finset (Fin n)) (hAB : ∀ i, i ∈ B ↔ i ∉ A) (t : Target n) (o : Oracle n)
    (μ : AGF.SchedMix n) (pA QA : (↥A → Bool) → ℝ) (pBA QBA : (↥A → Bool) → (↥B → Bool) → ℝ)
    (hp : ∀ x, t.p x = pA (A.restrict x) * pBA (A.restrict x) (B.restrict x))
    (hQ : ∀ x, mixLawE o μ x = QA (A.restrict x) * QBA (A.restrict x) (B.restrict x))
    (hpA : ∀ xA, 0 ≤ pA xA) (hpBA : ∀ xA, 0 < pA xA → ∑ xB, pBA xA xB = 1)
    (hQA : ∀ xA, 0 ≤ QA xA) (hQBA : ∀ xA xB, 0 ≤ QBA xA xB) :
    KLx t (mixLawE o μ) = klF pA QA + ∑ xA, (pA xA : WithTop ℝ) * klF (pBA xA) (QBA xA) :=
  KLx_chain_split A B hAB t _ pA QA pBA QBA hp hQ hpA hpBA hQA hQBA

/-- … and to the sub-probability output law `PolicyE.outBy` of the printed policy class, with canonical parts. -/
example {n : ℕ} {Seed : Type} [MeasurableSpace Seed] (A B : Finset (Fin n)) (hAB : ∀ i, i ∈ B ↔ i ∉ A)
    (t : Target n) (o : Oracle n) (σ : PolicyE n Seed) (f : ℕ) (hQ0 : ∀ x, 0 ≤ σ.outBy o f x) :
    KLx t (σ.outBy o f) = klF (margOn A t.p) (margOn A (σ.outBy o f)) +
      ∑ xA, (margOn A t.p xA : WithTop ℝ) *
        klF (condOn A B hAB t.p xA) (condOn A B hAB (σ.outBy o f) xA) :=
  KLx_chain_split_marg A B hAB t _ hQ0

/-- … and to the weighted slice target `A36W.weightedTarget` (it is a `Target n`; nothing is specialised). -/
example (n k : ℕ) (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A B : Finset (Fin n))
    (hAB : ∀ i, i ∈ B ↔ i ∉ A) (Q : (Fin n → Bool) → ℝ) (hQ0 : ∀ x, 0 ≤ Q x) :
    KLx (weightedTarget n k w hw hk) Q =
      klF (margOn A (weightedTarget n k w hw hk).p) (margOn A Q) +
        ∑ xA, (margOn A (weightedTarget n k w hw hk).p xA : WithTop ℝ) *
          klF (condOn A B hAB (weightedTarget n k w hw hk).p xA) (condOn A B hAB Q xA) :=
  KLx_chain_split_marg A B hAB _ Q hQ0

end SplitChainCheck

end A36W

#print axioms A36W.KLx_eq_klF
#print axioms A36W.klF_prod_chain
#print axioms A36W.KLx_chain_split
#print axioms A36W.KLx_chain_split_marg
#print axioms A36W.KLx_eq_split_of_eq
#print axioms A36W.KLx_le_split
#print axioms A36W.klF_eq_neg_log_of_eq_mul
#print axioms A36W.klF_le_neg_log_of_le_mul
#print axioms A36W.klF_nonneg_of_sub
#print axioms A36W.KLx_split_lt_top_iff
#print axioms A36W.KLx_chain_split_paper
#print axioms A36W.margOn_eq_of_factor
#print axioms A36W.condOn_eq_of_factor
#print axioms A36W.sum_pA_mul_eq_sum_p
#print axioms A36W.SplitChainCheck.copy_chain
#print axioms A36W.SplitChainCheck.copy_direct
#print axioms A36W.SplitChainCheck.copy_chain_canonical


==> anc/formal_companion/lean/src/A36W/TCBound.lean <==
import Mathlib

/-!
# A36W.TCBound -- an abstract per-block total-correlation bound (two-group branch)

The probabilistic core of the paper's Lemma W4 (per-block total correlation), bounds (III) and (IV),
stated for an ARBITRARY law `P` on words `y : Fin b → Bool` (`P ≥ 0`, `∑ P = 1`).  The coordinates are
revealed in the order `0, 1, …, b-1`.  A later module instantiates it with the weighted-slice laws.

Paper locator: `appendix_t1.tex`, part 2 "Weighted-slice lemmas", Lemma W4 (per-block total correlation),
bounds (III) and (IV).  The hypothesis (Var) is Lemma W3's one-step variance bound (II) at a prefix.

Notation (0-indexed: the paper's `P^{(u+1)}` for the block coordinate `i_{s+1}` is `M P s u` here).
* `cls u z`: the prefix event `{y | y_i = z_i for every i < u}`.
* `pmass P u z = P(y_{<u} = z_{<u})`, `pmass1 P u s z = P(y_{<u} = z_{<u}, y_s = 1)`.
* `M P s u z = pmass1 P u s z / pmass P u z = P(y_s = 1 | y_{<u} = z_{<u})`.  On a null prefix Mathlib's
  `x / 0 = 0` gives the junk value `0`; every statement below is weighted by `P`.
  `M P s 0 = p_s` (`M_zero`) and `M P s s = c_s := P(y_s = 1 | y_{<s})`.
* `marg P s = p_s = P(y_s = 1)`, `prodMarg P y = Π(y) = ∏_s (p_s if y_s = 1, 1 - p_s if y_s = 0)`.
* `TC P = ∑_{y : P y > 0} P y · log (P y / Π y)`, and `kl a q = a log(a/q) + (1-a) log((1-a)/(1-q))`.

Contents.
* §1 prefix events.  §2 masses, `M ∈ [0,1]`, `M_0 = p_s`.
* §3 the tower property (the only probabilistic tool used).
* §4 Fact 3: the Doob martingale `(M P s u)_u` and orthogonal increments; the (Var) left side is a
  conditional variance.
* §5 Fact 4: Jensen, `E_P[M_u (1 - M_u)] ≤ p_s (1 - p_s)`.
* §6 Fact 2: `kl a q ≤ (a - q)^2 / (q (1 - q))`; the `p_s ∈ {0,1}` terms vanish.
* §7 Fact 1: the chain rule `TC P = ∑_s E_P[kl (c_s) (p_s)]`.
* §8 Fact 5: the headline `TC P ≤ ∑_{s<b} ∑_{u<s} c_u = ∑_{u ≤ b-2} (b-1-u) c_u` under (Var).
* §9 Fact 6: corollaries (a) (paper (IV), `c ≡ C`) and (b) (paper (III), `c_u = K/(N-u-1)^2`).
* §10 non-vacuity: a non-product law on `Fin 2 → Bool` with `TC = log 2`, where (Var) holds iff `c_0 ≥ 1`.
-/

set_option autoImplicit false

noncomputable section

namespace A36W.TC

open Finset

/-! ## §0 Definitions -/

section Defs

variable {b : ℕ}

/-- The prefix event `{y | y_i = z_i for every coordinate i < u}`. -/
def cls (u : ℕ) (z : Fin b → Bool) : Finset (Fin b → Bool) :=
  univ.filter (fun y => ∀ i : Fin b, i.val < u → y i = z i)

/-- Prefix mass `P(y_0 = z_0, …, y_{u-1} = z_{u-1})`. -/
def pmass (P : (Fin b → Bool) → ℝ) (u : ℕ) (z : Fin b → Bool) : ℝ :=
  ∑ y ∈ cls u z, P y

/-- `P(y_{<u} = z_{<u}, y_s = 1)`. -/
def pmass1 (P : (Fin b → Bool) → ℝ) (u : ℕ) (s : Fin b) (z : Fin b → Bool) : ℝ :=
  ∑ y ∈ (cls u z).filter (fun y => y s = true), P y

/-- `M P s u z = P(y_s = 1 | y_{<u} = z_{<u})`, the ratio of prefix masses (`0` on a null prefix). -/
def M (P : (Fin b → Bool) → ℝ) (s : Fin b) (u : ℕ) (z : Fin b → Bool) : ℝ :=
  pmass1 P u s z / pmass P u z

/-- The marginal `p_s = P(y_s = 1)`. -/
def marg (P : (Fin b → Bool) → ℝ) (s : Fin b) : ℝ :=
  ∑ y ∈ univ.filter (fun y => y s = true), P y

/-- The product of the marginals, `Π(y) = ∏_s (if y_s = 1 then p_s else 1 - p_s)`. -/
def prodMarg (P : (Fin b → Bool) → ℝ) (y : Fin b → Bool) : ℝ :=
  ∏ s : Fin b, if y s = true then marg P s else 1 - marg P s

set_option linter.dupNamespace false in
/-- Total correlation `TC(P) = ∑_{y : P y > 0} P y · log (P y / Π y)`. -/
def TC (P : (Fin b → Bool) → ℝ) : ℝ :=
  ∑ y ∈ univ.filter (fun y => 0 < P y), P y * Real.log (P y / prodMarg P y)

/-- Binary KL divergence `d(a‖q) = a log(a/q) + (1-a) log((1-a)/(1-q))`.  Mathlib's `Real.log 0 = 0`
gives the convention `0 · log 0 = 0`. -/
def kl (a q : ℝ) : ℝ :=
  a * Real.log (a / q) + (1 - a) * Real.log ((1 - a) / (1 - q))

/-- Hypothesis (Var), multiplied through by the prefix mass.  For every `s < b`, every `u < s`, and every
prefix `z_{<u}` of positive mass,
`∑_{y : y_{<u} = z_{<u}} P y (M^s_{u+1}(y) - M^s_u(y))^2 ≤ c_u · P(y_{<u} = z_{<u}) · M^s_u(z) (1 - M^s_u(z))`;
dividing by the prefix mass, `E_P[(M^s_{u+1} - M^s_u)^2 | y_{<u} = z_{<u}] ≤ c_u · M^s_u(z) (1 - M^s_u(z))`. -/
def VarBound (P : (Fin b → Bool) → ℝ) (c : ℕ → ℝ) : Prop :=
  ∀ s : Fin b, ∀ u : ℕ, u < s.val → ∀ z : Fin b → Bool, 0 < pmass P u z →
    ∑ y ∈ cls u z, P y * (M P s (u + 1) y - M P s u y) ^ 2 ≤
      c u * (pmass P u z * (M P s u z * (1 - M P s u z)))

/-- The indicator of `y_s = 1` (a proof device). -/
def ind (s : Fin b) (y : Fin b → Bool) : ℝ := if y s = true then 1 else 0

end Defs

/-! ## §1 Prefix events -/

section Cls

variable {b : ℕ}

theorem mem_cls {u : ℕ} {y z : Fin b → Bool} :
    y ∈ cls u z ↔ ∀ i : Fin b, i.val < u → y i = z i := by
  simp [cls]

theorem self_mem_cls (u : ℕ) (z : Fin b → Bool) : z ∈ cls u z :=
  mem_cls.2 fun _ _ => rfl

theorem mem_cls_comm {u : ℕ} {y z : Fin b → Bool} : y ∈ cls u z ↔ z ∈ cls u y := by
  simp only [mem_cls]
  exact ⟨fun h i hi => (h i hi).symm, fun h i hi => (h i hi).symm⟩

theorem cls_eq_of_mem {u : ℕ} {y z : Fin b → Bool} (h : y ∈ cls u z) : cls u y = cls u z := by
  ext x
  simp only [mem_cls] at h ⊢
  exact ⟨fun hx i hi => (hx i hi).trans (h i hi), fun hx i hi => (hx i hi).trans (h i hi).symm⟩

theorem mem_cls_of_le {u v : ℕ} (huv : u ≤ v) {y z : Fin b → Bool} (h : y ∈ cls v z) :
    y ∈ cls u z :=
  mem_cls.2 fun i hi => mem_cls.1 h i (lt_of_lt_of_le hi huv)

theorem cls_zero (z : Fin b → Bool) : cls 0 z = univ := by
  ext y
  simp [mem_cls]

theorem cls_full (z : Fin b → Bool) : cls b z = {z} := by
  ext y
  simp only [mem_cls, Finset.mem_singleton]
  exact ⟨fun h => funext fun i => h i i.isLt, fun h i _ => by rw [h]⟩

theorem cls_succ (s : Fin b) (z : Fin b → Bool) :
    cls (s.val + 1) z = (cls s.val z).filter (fun y => y s = z s) := by
  ext y
  simp only [mem_cls, Finset.mem_filter]
  constructor
  · intro h
    exact ⟨fun i hi => h i (Nat.lt_succ_of_lt hi), h s (Nat.lt_succ_self _)⟩
  · rintro ⟨h, hs⟩ i hi
    rcases Nat.lt_succ_iff_lt_or_eq.1 hi with hi | hi
    · exact h i hi
    · rw [show i = s from Fin.ext hi]
      exact hs

end Cls

/-! ## §2 Masses and the conditional probabilities `M` -/

section Mass

variable {b : ℕ} {P : (Fin b → Bool) → ℝ}

theorem pmass_congr {u : ℕ} {y z : Fin b → Bool} (h : y ∈ cls u z) : pmass P u y = pmass P u z := by
  rw [pmass, pmass, cls_eq_of_mem h]

theorem pmass1_congr {u : ℕ} {s : Fin b} {y z : Fin b → Bool} (h : y ∈ cls u z) :
    pmass1 P u s y = pmass1 P u s z := by
  rw [pmass1, pmass1, cls_eq_of_mem h]

/-- Adaptedness: `M^s_u(y)` depends on `y` only through `y_{<u}`. -/
theorem M_congr {s : Fin b} {u : ℕ} {y z : Fin b → Bool} (h : y ∈ cls u z) :
    M P s u y = M P s u z := by
  rw [M, M, pmass_congr h, pmass1_congr h]

theorem pmass_nonneg (hP : ∀ y, 0 ≤ P y) (u : ℕ) (z : Fin b → Bool) : 0 ≤ pmass P u z :=
  Finset.sum_nonneg fun y _ => hP y

theorem pmass1_nonneg (hP : ∀ y, 0 ≤ P y) (u : ℕ) (s : Fin b) (z : Fin b → Bool) :
    0 ≤ pmass1 P u s z :=
  Finset.sum_nonneg fun y _ => hP y

theorem pmass1_le_pmass (hP : ∀ y, 0 ≤ P y) (u : ℕ) (s : Fin b) (z : Fin b → Bool) :
    pmass1 P u s z ≤ pmass P u z :=
  Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _) fun y _ _ => hP y

theorem le_pmass (hP : ∀ y, 0 ≤ P y) (u : ℕ) (z : Fin b → Bool) : P z ≤ pmass P u z :=
  Finset.single_le_sum (fun y _ => hP y) (self_mem_cls u z)

theorem M_nonneg (hP : ∀ y, 0 ≤ P y) (s : Fin b) (u : ℕ) (z : Fin b → Bool) : 0 ≤ M P s u z :=
  div_nonneg (pmass1_nonneg hP u s z) (pmass_nonneg hP u z)

theorem M_le_one (hP : ∀ y, 0 ≤ P y) (s : Fin b) (u : ℕ) (z : Fin b → Bool) : M P s u z ≤ 1 := by
  rcases (pmass_nonneg hP u z).eq_or_lt with h | h
  · rw [M, ← h, div_zero]
    exact zero_le_one
  · exact (div_le_one h).2 (pmass1_le_pmass hP u s z)

/-- `P([z]_u) · M^s_u(z) = P([z]_u, y_s = 1)`; both sides vanish on a null prefix. -/
theorem pmass_mul_M (hP : ∀ y, 0 ≤ P y) (s : Fin b) (u : ℕ) (z : Fin b → Bool) :
    pmass P u z * M P s u z = pmass1 P u s z := by
  rcases (pmass_nonneg hP u z).eq_or_lt with h | h
  · have h1 : pmass1 P u s z = 0 :=
      le_antisymm ((pmass1_le_pmass hP u s z).trans h.symm.le) (pmass1_nonneg hP u s z)
    rw [← h, zero_mul, h1]
  · rw [M]
    field_simp

theorem pmass_zero (hP1 : ∑ y, P y = 1) (z : Fin b → Bool) : pmass P 0 z = 1 := by
  rw [pmass, cls_zero, hP1]

theorem pmass1_zero (s : Fin b) (z : Fin b → Bool) : pmass1 P 0 s z = marg P s := by
  rw [pmass1, cls_zero, marg]

/-- `M^s_0 = p_s`. -/
theorem M_zero (hP1 : ∑ y, P y = 1) (s : Fin b) (z : Fin b → Bool) : M P s 0 z = marg P s := by
  rw [M, pmass_zero hP1, pmass1_zero, div_one]

theorem pmass_full (z : Fin b → Bool) : pmass P b z = P z := by
  rw [pmass, cls_full, Finset.sum_singleton]

theorem marg_nonneg (hP : ∀ y, 0 ≤ P y) (s : Fin b) : 0 ≤ marg P s :=
  Finset.sum_nonneg fun y _ => hP y

/-- `1 - p_s = P(y_s = 0)`. -/
theorem one_sub_marg (hP1 : ∑ y, P y = 1) (s : Fin b) :
    1 - marg P s = ∑ y ∈ univ.filter (fun y => ¬ y s = true), P y := by
  rw [← hP1, marg, ← Finset.sum_filter_add_sum_filter_not univ (fun y => y s = true) P]
  ring

theorem marg_le_one (hP : ∀ y, 0 ≤ P y) (hP1 : ∑ y, P y = 1) (s : Fin b) : marg P s ≤ 1 := by
  have h := one_sub_marg hP1 s
  have h2 : 0 ≤ ∑ y ∈ univ.filter (fun y => ¬ y s = true), P y := Finset.sum_nonneg fun y _ => hP y
  linarith

theorem pmass_succ_true (s : Fin b) (z : Fin b → Bool) (hz : z s = true) :
    pmass P (s.val + 1) z = pmass1 P s.val s z := by
  rw [pmass, cls_succ, pmass1, hz]

theorem pmass_succ_false (s : Fin b) (z : Fin b → Bool) (hz : z s = false) :
    pmass P (s.val + 1) z = pmass P s.val z - pmass1 P s.val s z := by
  have h := Finset.sum_filter_add_sum_filter_not (cls s.val z) (fun y => y s = true) P
  have e : (cls s.val z).filter (fun y => y s = z s) =
      (cls s.val z).filter (fun y => ¬ y s = true) := by
    apply Finset.filter_congr
    intro y _
    simp [hz]
  rw [pmass, cls_succ, e, pmass, pmass1, ← h]
  ring

end Mass

/-! ## §3 The tower property -/

section Tower

variable {b : ℕ} {P : (Fin b → Bool) → ℝ}

/-- `M` is the conditional expectation of the indicator of `y_s = 1`. -/
theorem M_eq (s : Fin b) (u : ℕ) (z : Fin b → Bool) :
    M P s u z = (∑ y ∈ cls u z, P y * ind s y) / pmass P u z := by
  rw [M, pmass1, Finset.sum_filter]
  congr 1
  refine Finset.sum_congr rfl fun y _ => ?_
  by_cases h : y s = true
  · rw [if_pos h, ind, if_pos h, mul_one]
  · rw [if_neg h, ind, if_neg h, mul_zero]

/-- Tower property.  For `F` constant on the prefix classes of level `u`, and any `G`,
`∑_y P y F(y) E[G | y_{<u}](y) = ∑_y P y F(y) G(y)`, where `E[G | y_{<u}](y)` is the ratio
`(∑_{y' ∈ [y]_u} P y' G y') / P([y]_u)`. -/
theorem tower (hP : ∀ y, 0 ≤ P y) (u : ℕ) (F G : (Fin b → Bool) → ℝ)
    (hF : ∀ y z, y ∈ cls u z → F y = F z) :
    ∑ y, P y * F y * ((∑ y' ∈ cls u y, P y' * G y') / pmass P u y) = ∑ y, P y * F y * G y := by
  calc ∑ y, P y * F y * ((∑ y' ∈ cls u y, P y' * G y') / pmass P u y)
      = ∑ y, ∑ y' ∈ cls u y, P y * F y / pmass P u y * (P y' * G y') := by
        refine Finset.sum_congr rfl fun y _ => ?_
        rw [← Finset.mul_sum]
        ring
    _ = ∑ y', ∑ y ∈ cls u y', P y * F y / pmass P u y * (P y' * G y') := by
        refine Finset.sum_comm' fun y y' => ?_
        simp only [Finset.mem_univ, true_and, and_true]
        exact mem_cls_comm
    _ = ∑ y', pmass P u y' * (F y' / pmass P u y' * (P y' * G y')) := by
        refine Finset.sum_congr rfl fun y' _ => ?_
        calc ∑ y ∈ cls u y', P y * F y / pmass P u y * (P y' * G y')
            = ∑ y ∈ cls u y', P y * (F y' / pmass P u y' * (P y' * G y')) := by
              refine Finset.sum_congr rfl fun y hy => ?_
              rw [hF y y' hy, pmass_congr hy]
              ring
          _ = pmass P u y' * (F y' / pmass P u y' * (P y' * G y')) := by
              rw [← Finset.sum_mul]
              rfl
    _ = ∑ y', P y' * F y' * G y' := by
        refine Finset.sum_congr rfl fun y' _ => ?_
        rcases (pmass_nonneg hP u y').eq_or_lt with h | h
        · have h0 : P y' = 0 := le_antisymm ((le_pmass hP u y').trans h.symm.le) (hP y')
          rw [h0]
          ring
        · field_simp

/-- Tower property for `M`: for `F` constant on the prefix classes of level `u`,
`∑_y P y F(y) M^s_u(y) = ∑_y P y F(y) 1[y_s = 1]`. -/
theorem tower_M (hP : ∀ y, 0 ≤ P y) (s : Fin b) (u : ℕ) (F : (Fin b → Bool) → ℝ)
    (hF : ∀ y z, y ∈ cls u z → F y = F z) :
    ∑ y, P y * F y * M P s u y = ∑ y, P y * F y * ind s y := by
  rw [← tower hP u F (ind s) hF]
  refine Finset.sum_congr rfl fun y _ => ?_
  rw [M_eq]

theorem sum_mul_ind (s : Fin b) : ∑ y, P y * ind s y = marg P s := by
  rw [marg, Finset.sum_filter]
  refine Finset.sum_congr rfl fun y _ => ?_
  by_cases h : y s = true
  · rw [if_pos h, ind, if_pos h, mul_one]
  · rw [if_neg h, ind, if_neg h, mul_zero]

/-- `E_P[M^s_u] = p_s`. -/
theorem sum_M (hP : ∀ y, 0 ≤ P y) (s : Fin b) (u : ℕ) : ∑ y, P y * M P s u y = marg P s := by
  have h := tower_M hP s u (fun _ => 1) (fun _ _ _ => rfl)
  simp only [mul_one] at h
  rw [h, sum_mul_ind]

end Tower

/-! ## §4 Fact 3: the Doob martingale and orthogonal increments -/

section Martingale

variable {b : ℕ} {P : (Fin b → Bool) → ℝ}

/-- Restricting a sum to a prefix class is multiplying by its indicator. -/
theorem sum_cls_eq (u : ℕ) (z : Fin b → Bool) (G : (Fin b → Bool) → ℝ) :
    ∑ y ∈ cls u z, P y * G y = ∑ y, P y * (if y ∈ cls u z then 1 else 0) * G y := by
  rw [← Finset.sum_filter_add_sum_filter_not univ (fun y => y ∈ cls u z)]
  have e : univ.filter (fun y => y ∈ cls u z) = cls u z := by
    ext y
    simp
  have h0 : ∑ y ∈ univ.filter (fun y => ¬ y ∈ cls u z), P y * (if y ∈ cls u z then 1 else 0) * G y
      = 0 := by
    refine Finset.sum_eq_zero fun y hy => ?_
    rw [if_neg (Finset.mem_filter.1 hy).2]
    ring
  rw [h0, add_zero, e]
  refine Finset.sum_congr rfl fun y hy => ?_
  rw [if_pos hy]
  ring

/-- Fact 3 (Doob martingale).  For every prefix `z_{<u}`,
`E_P[M^s_{u+1} ; y_{<u} = z_{<u}] = E_P[M^s_u ; y_{<u} = z_{<u}]`.  Together with adaptedness
(`M_congr`) this is the martingale property of `(M^s_u)_u` for the prefix filtration. -/
theorem martingale (hP : ∀ y, 0 ≤ P y) (s : Fin b) (u : ℕ) (z : Fin b → Bool) :
    ∑ y ∈ cls u z, P y * M P s (u + 1) y = ∑ y ∈ cls u z, P y * M P s u y := by
  have hFu : ∀ y w, y ∈ cls u w →
      (if y ∈ cls u z then (1 : ℝ) else 0) = (if w ∈ cls u z then (1 : ℝ) else 0) := by
    intro y w h
    have key : y ∈ cls u z ↔ w ∈ cls u z := by
      rw [mem_cls_comm, cls_eq_of_mem h]
      exact mem_cls_comm
    by_cases hy : y ∈ cls u z
    · rw [if_pos hy, if_pos (key.1 hy)]
    · rw [if_neg hy, if_neg (mt key.2 hy)]
  have hFu1 : ∀ y w, y ∈ cls (u + 1) w →
      (if y ∈ cls u z then (1 : ℝ) else 0) = (if w ∈ cls u z then (1 : ℝ) else 0) :=
    fun y w h => hFu y w (mem_cls_of_le (Nat.le_succ u) h)
  rw [sum_cls_eq, sum_cls_eq, tower_M hP s (u + 1) (fun y => if y ∈ cls u z then 1 else 0) hFu1,
    tower_M hP s u (fun y => if y ∈ cls u z then 1 else 0) hFu]

/-- The martingale identity in the form `E_P[M^s_{u+1} ; [z]_u] = P([z]_u) · M^s_u(z)`. -/
theorem martingale' (hP : ∀ y, 0 ≤ P y) (s : Fin b) (u : ℕ) (z : Fin b → Bool) :
    ∑ y ∈ cls u z, P y * M P s (u + 1) y = pmass P u z * M P s u z := by
  rw [martingale hP s u z, pmass, Finset.sum_mul]
  exact Finset.sum_congr rfl fun y hy => by rw [M_congr hy]

/-- Fact 3 (Doob martingale), packaged.  For fixed `s`, `(M^s_u)_u` is adapted to the prefix filtration
(`M^s_u` is constant on the prefix classes of level `u`) and `E_P[M^s_{u+1} F] = E_P[M^s_u F]` for every
`F` that is measurable for the level-`u` prefix σ-algebra (constant on its classes); that is,
`E_P[M^s_{u+1} | y_{<u}] = M^s_u` `P`-a.s. -/
theorem doob_martingale (hP : ∀ y, 0 ≤ P y) (s : Fin b) :
    (∀ (u : ℕ) (y z : Fin b → Bool), y ∈ cls u z → M P s u y = M P s u z) ∧
      ∀ (u : ℕ) (F : (Fin b → Bool) → ℝ), (∀ y z, y ∈ cls u z → F y = F z) →
        ∑ y, P y * F y * M P s (u + 1) y = ∑ y, P y * F y * M P s u y := by
  refine ⟨fun u y z h => M_congr h, fun u F hF => ?_⟩
  rw [tower_M hP s (u + 1) F fun y z h => hF y z (mem_cls_of_le (Nat.le_succ u) h),
    tower_M hP s u F hF]

/-- The (Var) left side is the conditional variance of `M^s_{u+1}` given `y_{<u} = z_{<u}`, times the
prefix mass: `∑_{[z]_u} P (M_{u+1} - M_u)^2 = ∑_{[z]_u} P M_{u+1}^2 - P([z]_u) M_u(z)^2`. -/
theorem varLHS_eq (hP : ∀ y, 0 ≤ P y) (s : Fin b) (u : ℕ) (z : Fin b → Bool) :
    ∑ y ∈ cls u z, P y * (M P s (u + 1) y - M P s u y) ^ 2 =
      ∑ y ∈ cls u z, P y * M P s (u + 1) y ^ 2 - pmass P u z * M P s u z ^ 2 := by
  have h1 := martingale' hP s u z
  calc ∑ y ∈ cls u z, P y * (M P s (u + 1) y - M P s u y) ^ 2
      = ∑ y ∈ cls u z, (P y * M P s (u + 1) y ^ 2 - 2 * M P s u z * (P y * M P s (u + 1) y)
          + M P s u z ^ 2 * P y) := by
        refine Finset.sum_congr rfl fun y hy => ?_
        rw [M_congr hy]
        ring
    _ = ∑ y ∈ cls u z, P y * M P s (u + 1) y ^ 2 - pmass P u z * M P s u z ^ 2 := by
        rw [Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum, ← Finset.mul_sum, h1,
          pmass]
        ring

/-- Fact 3 (orthogonal increments):
`E_P[(M^s_t - M^s_0)^2] = ∑_{u<t} E_P[(M^s_{u+1} - M^s_u)^2]`, for every `t` (used at `t = s`). -/
theorem orth_incr (hP : ∀ y, 0 ≤ P y) (s : Fin b) (t : ℕ) :
    ∑ y, P y * (M P s t y - M P s 0 y) ^ 2 =
      ∑ u ∈ range t, ∑ y, P y * (M P s (u + 1) y - M P s u y) ^ 2 := by
  induction t with
  | zero => simp
  | succ t ih =>
    rw [Finset.sum_range_succ, ← ih]
    have hF : ∀ y z, y ∈ cls t z → M P s t y - M P s 0 y = M P s t z - M P s 0 z := by
      intro y z h
      rw [M_congr h, M_congr (mem_cls_of_le (Nat.zero_le t) h)]
    have hF1 : ∀ y z, y ∈ cls (t + 1) z → M P s t y - M P s 0 y = M P s t z - M P s 0 z :=
      fun y z h => hF y z (mem_cls_of_le (Nat.le_succ t) h)
    have h1 : ∑ y, P y * (M P s t y - M P s 0 y) * M P s (t + 1) y =
        ∑ y, P y * (M P s t y - M P s 0 y) * ind s y :=
      tower_M hP s (t + 1) (fun y => M P s t y - M P s 0 y) hF1
    have h2 : ∑ y, P y * (M P s t y - M P s 0 y) * M P s t y =
        ∑ y, P y * (M P s t y - M P s 0 y) * ind s y :=
      tower_M hP s t (fun y => M P s t y - M P s 0 y) hF
    have cross : ∑ y, P y * (M P s t y - M P s 0 y) * (M P s (t + 1) y - M P s t y) = 0 := by
      calc ∑ y, P y * (M P s t y - M P s 0 y) * (M P s (t + 1) y - M P s t y)
          = ∑ y, P y * (M P s t y - M P s 0 y) * M P s (t + 1) y -
              ∑ y, P y * (M P s t y - M P s 0 y) * M P s t y := by
            rw [← Finset.sum_sub_distrib]
            refine Finset.sum_congr rfl fun y _ => ?_
            ring
        _ = 0 := by rw [h1, h2, sub_self]
    calc ∑ y, P y * (M P s (t + 1) y - M P s 0 y) ^ 2
        = ∑ y, (P y * (M P s t y - M P s 0 y) ^ 2 + P y * (M P s (t + 1) y - M P s t y) ^ 2
            + 2 * (P y * (M P s t y - M P s 0 y) * (M P s (t + 1) y - M P s t y))) := by
          refine Finset.sum_congr rfl fun y _ => ?_
          ring
      _ = ∑ y, P y * (M P s t y - M P s 0 y) ^ 2 +
            ∑ y, P y * (M P s (t + 1) y - M P s t y) ^ 2 := by
          rw [Finset.sum_add_distrib, Finset.sum_add_distrib, ← Finset.mul_sum, cross, mul_zero,
            add_zero]

/-- Fact 3 at `t = s`, with `M^s_s = c_s` and `M^s_0 = p_s`:
`E_P[(c_s - p_s)^2] = ∑_{u<s} E_P[(M^s_{u+1} - M^s_u)^2]`. -/
theorem orth_incr_cs (hP : ∀ y, 0 ≤ P y) (hP1 : ∑ y, P y = 1) (s : Fin b) :
    ∑ y, P y * (M P s s.val y - marg P s) ^ 2 =
      ∑ u ∈ range s.val, ∑ y, P y * (M P s (u + 1) y - M P s u y) ^ 2 := by
  rw [← orth_incr hP s s.val]
  refine Finset.sum_congr rfl fun y _ => ?_
  rw [M_zero hP1]

/-- The (Var) left side over the prefix mass is the conditional variance of `M^s_{u+1}` given
`y_{<u} = z_{<u}`: `E[M_{u+1}^2 | z_{<u}] - (E[M_{u+1} | z_{<u}])^2`. -/
theorem varLHS_div_eq (hP : ∀ y, 0 ≤ P y) (s : Fin b) (u : ℕ) (z : Fin b → Bool)
    (hz : 0 < pmass P u z) :
    (∑ y ∈ cls u z, P y * (M P s (u + 1) y - M P s u y) ^ 2) / pmass P u z =
      (∑ y ∈ cls u z, P y * M P s (u + 1) y ^ 2) / pmass P u z -
        ((∑ y ∈ cls u z, P y * M P s (u + 1) y) / pmass P u z) ^ 2 := by
  rw [varLHS_eq hP, martingale' hP]
  field_simp

end Martingale

/-! ## §5 Fact 4: Jensen -/

section Jensen

variable {b : ℕ} {P : (Fin b → Bool) → ℝ}

/-- Fact 4 (Jensen for the concave `x (1 - x)`): `E_P[M^s_u (1 - M^s_u)] ≤ p_s (1 - p_s)`, because
`E_P M^s_u = p_s`.  (Proof: the gap is `E_P[(M^s_u - p_s)^2] ≥ 0`.) -/
theorem jensen (hP : ∀ y, 0 ≤ P y) (hP1 : ∑ y, P y = 1) (s : Fin b) (u : ℕ) :
    ∑ y, P y * (M P s u y * (1 - M P s u y)) ≤ marg P s * (1 - marg P s) := by
  have hEM : ∑ y, P y * M P s u y = marg P s := sum_M hP s u
  have hV : 0 ≤ ∑ y, P y * (M P s u y - marg P s) ^ 2 :=
    Finset.sum_nonneg fun y _ => mul_nonneg (hP y) (sq_nonneg _)
  have key : ∑ y, P y * (M P s u y * (1 - M P s u y)) =
      -(∑ y, P y * (M P s u y - marg P s) ^ 2) + (1 - 2 * marg P s) * ∑ y, P y * M P s u y
        + marg P s ^ 2 * ∑ y, P y := by
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_neg_distrib, ← Finset.sum_add_distrib,
      ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun y _ => ?_
    ring
  rw [key, hEM, hP1]
  nlinarith [hV]

end Jensen

/-! ## §6 Fact 2: the χ² bound, and the degenerate terms -/

section ChiSq

theorem mul_log_div_le {a q : ℝ} (ha : 0 ≤ a) (hq : 0 < q) :
    a * Real.log (a / q) ≤ a * (a / q - 1) := by
  rcases ha.eq_or_lt with h | h
  · rw [← h]
    simp
  · exact mul_le_mul_of_nonneg_left (Real.log_le_sub_one_of_pos (div_pos h hq)) h.le

/-- Fact 2 (χ² bound, from `log x ≤ x - 1`): for `q ∈ (0,1)` and `a ∈ [0,1]`,
`d(a‖q) ≤ (a - q)^2 / (q (1 - q))`. -/
theorem kl_le_chi2 {a q : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) (hq0 : 0 < q) (hq1 : q < 1) :
    kl a q ≤ (a - q) ^ 2 / (q * (1 - q)) := by
  have h1 := mul_log_div_le ha0 hq0
  have h2 := mul_log_div_le (sub_nonneg.2 ha1) (sub_pos.2 hq1)
  have hq0' : q ≠ 0 := hq0.ne'
  have hq1' : 1 - q ≠ 0 := (sub_pos.2 hq1).ne'
  have e : a * (a / q - 1) + (1 - a) * ((1 - a) / (1 - q) - 1) = (a - q) ^ 2 / (q * (1 - q)) := by
    field_simp
    ring
  rw [kl, ← e]
  exact add_le_add h1 h2

theorem kl_self (q : ℝ) : kl q q = 0 := by
  have h : ∀ x : ℝ, Real.log (x / x) = 0 := by
    intro x
    by_cases hx : x = 0
    · rw [hx, div_zero, Real.log_zero]
    · rw [div_self hx, Real.log_one]
  rw [kl, h, h]
  ring

end ChiSq

section Degenerate

variable {b : ℕ} {P : (Fin b → Bool) → ℝ}

/-- If `p_s ∈ {0,1}`, then `M^s_u(y) = p_s` at every `y` with `P y > 0`. -/
theorem M_eq_marg_of_degenerate (hP : ∀ y, 0 ≤ P y) (hP1 : ∑ y, P y = 1) (s : Fin b) (u : ℕ)
    (hm : marg P s = 0 ∨ marg P s = 1) (y : Fin b → Bool) (hy : 0 < P y) :
    M P s u y = marg P s := by
  rcases hm with hm | hm
  · have h1 : pmass1 P u s y ≤ marg P s :=
      Finset.sum_le_sum_of_subset_of_nonneg
        (Finset.filter_subset_filter _ (Finset.subset_univ _)) fun x _ _ => hP x
    have h2 : pmass1 P u s y = 0 := le_antisymm (h1.trans hm.le) (pmass1_nonneg hP u s y)
    rw [M, h2, zero_div, hm]
  · have h0 : ∀ x, ¬ x s = true → P x = 0 := by
      have hsum := one_sub_marg hP1 s
      rw [hm, sub_self] at hsum
      have := (Finset.sum_eq_zero_iff_of_nonneg (fun x _ => hP x)).1 hsum.symm
      intro x hx
      exact this x (by simp [hx])
    have hpm : pmass P u y = pmass1 P u s y := by
      rw [pmass, pmass1, ← Finset.sum_filter_add_sum_filter_not (cls u y) (fun x => x s = true) P]
      have : ∑ x ∈ (cls u y).filter (fun x => ¬ x s = true), P x = 0 :=
        Finset.sum_eq_zero fun x hx => h0 x (Finset.mem_filter.1 hx).2
      rw [this, add_zero]
    have hpos : 0 < pmass P u y := lt_of_lt_of_le hy (le_pmass hP u y)
    rw [M, ← hpm, div_self hpos.ne', hm]

/-- The `s`-term of the chain rule vanishes when `p_s ∈ {0,1}`. -/
theorem klterm_eq_zero_of_degenerate (hP : ∀ y, 0 ≤ P y) (hP1 : ∑ y, P y = 1) (s : Fin b)
    (hm : marg P s = 0 ∨ marg P s = 1) :
    ∑ y, P y * kl (M P s s.val y) (marg P s) = 0 := by
  refine Finset.sum_eq_zero fun y _ => ?_
  rcases (hP y).eq_or_lt with h | h
  · rw [← h, zero_mul]
  · rw [M_eq_marg_of_degenerate hP hP1 s s.val hm y h, kl_self, mul_zero]

end Degenerate

/-! ## §7 Fact 1: the chain rule -/

section Chain

variable {b : ℕ} {P : (Fin b → Bool) → ℝ}

/-- The per-coordinate log-likelihood ratio `log (P(y_s | y_{<s}) / P(y_s))`, through `c_s = M P s s`. -/
def llr (P : (Fin b → Bool) → ℝ) (s : Fin b) (y : Fin b → Bool) : ℝ :=
  if y s = true then Real.log (M P s s.val y / marg P s)
  else Real.log ((1 - M P s s.val y) / (1 - marg P s))

/-- Pointwise telescoping: on `P y > 0`, `log (P y / Π y) = ∑_s log (P(y_s | y_{<s}) / P(y_s))`. -/
theorem log_ratio_eq (hP : ∀ y, 0 ≤ P y) (hP1 : ∑ y, P y = 1) (y : Fin b → Bool) (hy : 0 < P y) :
    Real.log (P y / prodMarg P y) = ∑ s : Fin b, llr P s y := by
  have hpos : ∀ u, 0 < pmass P u y := fun u => lt_of_lt_of_le hy (le_pmass hP u y)
  have hfac : ∀ s : Fin b, 0 < (if y s = true then marg P s else 1 - marg P s) := by
    intro s
    by_cases h : y s = true
    · rw [if_pos h]
      exact lt_of_lt_of_le hy (Finset.single_le_sum (fun x _ => hP x) (by simp [h]))
    · rw [if_neg h, one_sub_marg hP1 s]
      exact lt_of_lt_of_le hy (Finset.single_le_sum (fun x _ => hP x) (by simp [h]))
  have htel : Real.log (P y) =
      ∑ s : Fin b, (Real.log (pmass P (s.val + 1) y) - Real.log (pmass P s.val y)) := by
    have h := Fin.sum_univ_eq_sum_range
      (fun t => Real.log (pmass P (t + 1) y) - Real.log (pmass P t y)) b
    rw [h, Finset.sum_range_sub (fun t => Real.log (pmass P t y)) b, pmass_full, pmass_zero hP1,
      Real.log_one, sub_zero]
  have hprod : Real.log (prodMarg P y) =
      ∑ s : Fin b, Real.log (if y s = true then marg P s else 1 - marg P s) := by
    rw [prodMarg, Real.log_prod]
    intro s _
    exact (hfac s).ne'
  have hprodpos : 0 < prodMarg P y := Finset.prod_pos fun s _ => hfac s
  rw [Real.log_div hy.ne' hprodpos.ne', htel, hprod, ← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl fun s _ => ?_
  by_cases h : y s = true
  · have h1 : 0 < pmass1 P s.val s y := by
      rw [← pmass_succ_true s y h]
      exact hpos _
    have h2 : 0 < marg P s := by
      have := hfac s
      rwa [if_pos h] at this
    rw [if_pos h, llr, if_pos h, pmass_succ_true s y h, M,
      Real.log_div (div_pos h1 (hpos _)).ne' h2.ne', Real.log_div h1.ne' (hpos _).ne']
  · have hf : y s = false := by simpa using h
    have h1 : 0 < pmass P s.val y - pmass1 P s.val s y := by
      rw [← pmass_succ_false s y hf]
      exact hpos _
    have h2 : 0 < 1 - marg P s := by
      have := hfac s
      rwa [if_neg h] at this
    have e : 1 - M P s s.val y = (pmass P s.val y - pmass1 P s.val s y) / pmass P s.val y := by
      rw [M]
      field_simp [(hpos s.val).ne']
    rw [if_neg h, llr, if_neg h, pmass_succ_false s y hf, e,
      Real.log_div (div_pos h1 (hpos _)).ne' h2.ne', Real.log_div h1.ne' (hpos _).ne']

/-- Regrouping one coordinate: `E_P[llr_s] = E_P[d(c_s ‖ p_s)]`, by the tower property at level `s`. -/
theorem sum_llr (hP : ∀ y, 0 ≤ P y) (s : Fin b) :
    ∑ y, P y * llr P s y = ∑ y, P y * kl (M P s s.val y) (marg P s) := by
  have tA : ∑ y, P y * Real.log (M P s s.val y / marg P s) * M P s s.val y =
      ∑ y, P y * Real.log (M P s s.val y / marg P s) * ind s y :=
    tower_M hP s s.val (fun y => Real.log (M P s s.val y / marg P s))
      (fun y z h => by simp only [M_congr h])
  have tB : ∑ y, P y * Real.log ((1 - M P s s.val y) / (1 - marg P s)) * M P s s.val y =
      ∑ y, P y * Real.log ((1 - M P s s.val y) / (1 - marg P s)) * ind s y :=
    tower_M hP s s.val (fun y => Real.log ((1 - M P s s.val y) / (1 - marg P s)))
      (fun y z h => by simp only [M_congr h])
  calc ∑ y, P y * llr P s y
      = ∑ y, (P y * Real.log (M P s s.val y / marg P s) * ind s y
          + P y * Real.log ((1 - M P s s.val y) / (1 - marg P s))
          - P y * Real.log ((1 - M P s s.val y) / (1 - marg P s)) * ind s y) := by
        refine Finset.sum_congr rfl fun y _ => ?_
        by_cases h : y s = true
        · rw [llr, ind, if_pos h, if_pos h]
          ring
        · rw [llr, ind, if_neg h, if_neg h]
          ring
    _ = ∑ y, P y * Real.log (M P s s.val y / marg P s) * M P s s.val y
          + ∑ y, P y * Real.log ((1 - M P s s.val y) / (1 - marg P s))
          - ∑ y, P y * Real.log ((1 - M P s s.val y) / (1 - marg P s)) * M P s s.val y := by
        rw [Finset.sum_sub_distrib, Finset.sum_add_distrib, tA, tB]
    _ = ∑ y, P y * kl (M P s s.val y) (marg P s) := by
        rw [← Finset.sum_add_distrib, ← Finset.sum_sub_distrib]
        refine Finset.sum_congr rfl fun y _ => ?_
        rw [kl]
        ring

end Chain

/-- Fact 1 (sequential decomposition / chain rule).  For a law `P` (`P ≥ 0`, `∑ P = 1`),
`TC(P) = ∑_{s<b} ∑_y P y · d(c_s(y) ‖ p_s)` with `c_s = M P s s` and `p_s = marg P s`. -/
theorem chain_rule {b : ℕ} (P : (Fin b → Bool) → ℝ) (hP : ∀ y, 0 ≤ P y) (hP1 : ∑ y, P y = 1) :
    TC P = ∑ s : Fin b, ∑ y, P y * kl (M P s s.val y) (marg P s) := by
  calc TC P = ∑ y ∈ univ.filter (fun y => 0 < P y), ∑ s : Fin b, P y * llr P s y := by
        rw [TC]
        refine Finset.sum_congr rfl fun y hy => ?_
        rw [log_ratio_eq hP hP1 y (Finset.mem_filter.1 hy).2, Finset.mul_sum]
    _ = ∑ y, ∑ s : Fin b, P y * llr P s y := by
        refine Finset.sum_filter_of_ne fun y _ hne => ?_
        rcases (hP y).eq_or_lt with h | h
        · exfalso
          apply hne
          rw [← h]
          simp
        · exact h
    _ = ∑ s : Fin b, ∑ y, P y * llr P s y := Finset.sum_comm
    _ = ∑ s : Fin b, ∑ y, P y * kl (M P s s.val y) (marg P s) :=
        Finset.sum_congr rfl fun s _ => sum_llr hP s

/-! ## §7a The hypothesis (Var): equivalent forms -/

/-- (Var) in division form: at every prefix of positive mass, the conditional second moment of the
increment is at most `c_u · M^s_u (1 - M^s_u)`. -/
theorem varBound_iff_div {b : ℕ} (P : (Fin b → Bool) → ℝ) (c : ℕ → ℝ) :
    VarBound P c ↔ ∀ s : Fin b, ∀ u : ℕ, u < s.val → ∀ z : Fin b → Bool, 0 < pmass P u z →
      (∑ y ∈ cls u z, P y * (M P s (u + 1) y - M P s u y) ^ 2) / pmass P u z ≤
        c u * (M P s u z * (1 - M P s u z)) := by
  unfold VarBound
  refine forall_congr' fun s => forall_congr' fun u => forall_congr' fun _ =>
    forall_congr' fun z => forall_congr' fun hz => ?_
  rw [div_le_iff₀ hz]
  have e : c u * (M P s u z * (1 - M P s u z)) * pmass P u z =
      c u * (pmass P u z * (M P s u z * (1 - M P s u z))) := by ring
  rw [e]

/-- (Var) is monotone in `c`. -/
theorem VarBound.mono {b : ℕ} {P : (Fin b → Bool) → ℝ} (hP : ∀ y, 0 ≤ P y) {c c' : ℕ → ℝ}
    (h : VarBound P c) (hcc : ∀ u, c u ≤ c' u) : VarBound P c' := by
  intro s u hu z hz
  refine (h s u hu z hz).trans (mul_le_mul_of_nonneg_right (hcc u) ?_)
  exact mul_nonneg (pmass_nonneg hP u z)
    (mul_nonneg (M_nonneg hP s u z) (sub_nonneg.2 (M_le_one hP s u z)))

/-- (Var) only reads `c_u` for `u ≤ b - 2`. -/
theorem varBound_congr {b : ℕ} (P : (Fin b → Bool) → ℝ) {c c' : ℕ → ℝ}
    (h : ∀ u, u + 2 ≤ b → c u = c' u) : VarBound P c ↔ VarBound P c' := by
  unfold VarBound
  refine forall_congr' fun s => forall_congr' fun u => forall_congr' fun hu => ?_
  have hub : u + 2 ≤ b := by
    have := s.isLt
    omega
  rw [h u hub]

/-! ## §8 Fact 5: the headline -/

section Headline

variable {b : ℕ} {P : (Fin b → Bool) → ℝ}

/-- Summing (Var) over the prefix classes: `E_P[(M^s_{u+1} - M^s_u)^2] ≤ c_u E_P[M^s_u (1 - M^s_u)]`. -/
theorem sum_incr_sq_le (hP : ∀ y, 0 ≤ P y) (c : ℕ → ℝ) (hVar : VarBound P c) (s : Fin b) (u : ℕ)
    (hu : u < s.val) :
    ∑ y, P y * (M P s (u + 1) y - M P s u y) ^ 2 ≤
      c u * ∑ y, P y * (M P s u y * (1 - M P s u y)) := by
  have ht := tower hP u (fun _ => 1) (fun y => (M P s (u + 1) y - M P s u y) ^ 2)
    (fun _ _ _ => rfl)
  simp only [mul_one] at ht
  rw [← ht, Finset.mul_sum]
  refine Finset.sum_le_sum fun y _ => ?_
  rcases (hP y).eq_or_lt with h | h
  · rw [← h]
    simp
  · have hpos : 0 < pmass P u y := lt_of_lt_of_le h (le_pmass hP u y)
    have hv := hVar s u hu y hpos
    calc P y * ((∑ y' ∈ cls u y, P y' * (M P s (u + 1) y' - M P s u y') ^ 2) / pmass P u y)
        ≤ P y * ((c u * (pmass P u y * (M P s u y * (1 - M P s u y)))) / pmass P u y) :=
          mul_le_mul_of_nonneg_left (div_le_div_of_nonneg_right hv hpos.le) (hP y)
      _ = c u * (P y * (M P s u y * (1 - M P s u y))) := by
          field_simp

/-- The per-coordinate bound `I_s ≤ ∑_{u<s} c_u`. -/
theorem klterm_le (hP : ∀ y, 0 ≤ P y) (hP1 : ∑ y, P y = 1) (c : ℕ → ℝ) (hc : ∀ u, 0 ≤ c u)
    (hVar : VarBound P c) (s : Fin b) :
    ∑ y, P y * kl (M P s s.val y) (marg P s) ≤ ∑ u ∈ range s.val, c u := by
  have hcs : 0 ≤ ∑ u ∈ range s.val, c u := Finset.sum_nonneg fun u _ => hc u
  rcases (marg_nonneg hP s).eq_or_lt with h0 | h0
  · rw [klterm_eq_zero_of_degenerate hP hP1 s (Or.inl h0.symm)]
    exact hcs
  rcases (marg_le_one hP hP1 s).eq_or_lt with h1 | h1
  · rw [klterm_eq_zero_of_degenerate hP hP1 s (Or.inr h1)]
    exact hcs
  have hv : 0 < marg P s * (1 - marg P s) := mul_pos h0 (sub_pos.2 h1)
  calc ∑ y, P y * kl (M P s s.val y) (marg P s)
      ≤ ∑ y, P y * ((M P s s.val y - marg P s) ^ 2 / (marg P s * (1 - marg P s))) := by
        refine Finset.sum_le_sum fun y _ => mul_le_mul_of_nonneg_left ?_ (hP y)
        exact kl_le_chi2 (M_nonneg hP _ _ _) (M_le_one hP _ _ _) h0 h1
    _ = (∑ y, P y * (M P s s.val y - M P s 0 y) ^ 2) / (marg P s * (1 - marg P s)) := by
        rw [Finset.sum_div]
        refine Finset.sum_congr rfl fun y _ => ?_
        rw [M_zero hP1]
        ring
    _ = (∑ u ∈ range s.val, ∑ y, P y * (M P s (u + 1) y - M P s u y) ^ 2) /
          (marg P s * (1 - marg P s)) := by
        rw [orth_incr hP s s.val]
    _ ≤ (∑ u ∈ range s.val, c u * (marg P s * (1 - marg P s))) / (marg P s * (1 - marg P s)) := by
        refine div_le_div_of_nonneg_right ?_ hv.le
        refine Finset.sum_le_sum fun u hu => ?_
        have hu' : u < s.val := Finset.mem_range.1 hu
        calc ∑ y, P y * (M P s (u + 1) y - M P s u y) ^ 2
            ≤ c u * ∑ y, P y * (M P s u y * (1 - M P s u y)) := sum_incr_sq_le hP c hVar s u hu'
          _ ≤ c u * (marg P s * (1 - marg P s)) :=
              mul_le_mul_of_nonneg_left (jensen hP hP1 s u) (hc u)
    _ = ∑ u ∈ range s.val, c u := by
        rw [← Finset.sum_mul, mul_div_assoc, div_self hv.ne', mul_one]

end Headline

/-- `∑_{s<n} ∑_{u<s} c_u = ∑_{u<n} (n - 1 - u) c_u`. -/
theorem sum_range_sum_range (c : ℕ → ℝ) (n : ℕ) :
    ∑ s ∈ range n, ∑ u ∈ range s, c u = ∑ u ∈ range n, ((n : ℝ) - 1 - u) * c u := by
  induction n with
  | zero => simp
  | succ n ih =>
    simp only [Finset.sum_range_succ]
    rw [ih, ← Finset.sum_add_distrib]
    have h0 : ((↑(n + 1) : ℝ) - 1 - ↑n) * c n = 0 := by
      push_cast
      ring
    rw [h0, add_zero]
    refine Finset.sum_congr rfl fun u _ => ?_
    push_cast
    ring

/-- `∑_{s<b} ∑_{u<s} c_u = ∑_{u=0}^{b-2} (b - 1 - u) c_u`. -/
theorem double_sum_eq (c : ℕ → ℝ) (b : ℕ) :
    ∑ s : Fin b, ∑ u ∈ range s.val, c u = ∑ u ∈ range (b - 1), ((b : ℝ) - 1 - u) * c u := by
  have h := Fin.sum_univ_eq_sum_range (fun s => ∑ u ∈ range s, c u) b
  rw [h, sum_range_sum_range]
  rcases b with _ | b
  · simp
  · rw [Finset.sum_range_succ, Nat.add_sub_cancel]
    have h0 : ((↑(b + 1) : ℝ) - 1 - ↑b) * c b = 0 := by
      push_cast
      ring
    rw [h0, add_zero]

/-- **Fact 5 (abstract Lemma W4).**  Let `P` be a law on `Fin b → Bool` (`P ≥ 0`, `∑ P = 1`) and
`c : ℕ → ℝ`, `c ≥ 0`.  If the one-step conditional variances satisfy (Var) (`VarBound P c`), then
`TC(P) ≤ ∑_{s<b} ∑_{u<s} c_u`. -/
theorem tc_le_of_varBound {b : ℕ} (P : (Fin b → Bool) → ℝ) (hP : ∀ y, 0 ≤ P y)
    (hP1 : ∑ y, P y = 1) (c : ℕ → ℝ) (hc : ∀ u, 0 ≤ c u) (hVar : VarBound P c) :
    TC P ≤ ∑ s : Fin b, ∑ u ∈ range s.val, c u := by
  rw [chain_rule P hP hP1]
  exact Finset.sum_le_sum fun s _ => klterm_le hP hP1 c hc hVar s

/-- **Fact 5 (abstract Lemma W4), second form:** `TC(P) ≤ ∑_{u=0}^{b-2} (b - 1 - u) c_u`. -/
theorem tc_le_of_varBound' {b : ℕ} (P : (Fin b → Bool) → ℝ) (hP : ∀ y, 0 ≤ P y)
    (hP1 : ∑ y, P y = 1) (c : ℕ → ℝ) (hc : ∀ u, 0 ≤ c u) (hVar : VarBound P c) :
    TC P ≤ ∑ u ∈ range (b - 1), ((b : ℝ) - 1 - u) * c u := by
  rw [← double_sum_eq]
  exact tc_le_of_varBound P hP hP1 c hc hVar

/-! ## §9 Fact 6: corollaries in the paper's form -/

/-- `∑_{s<n} s = n (n - 1) / 2` in `ℝ`. -/
theorem sum_range_cast (n : ℕ) : ∑ s ∈ range n, (s : ℝ) = (n : ℝ) * ((n : ℝ) - 1) / 2 := by
  induction n with
  | zero => simp
  | succ n ih =>
    rw [Finset.sum_range_succ, ih]
    push_cast
    ring

theorem sum_fin_cast (n : ℕ) : ∑ s : Fin n, ((s.val : ℕ) : ℝ) = (n : ℝ) * ((n : ℝ) - 1) / 2 := by
  have h := Fin.sum_univ_eq_sum_range (fun s => (s : ℝ)) n
  rw [h, sum_range_cast]

/-- **Corollary (a)** (the paper's (IV) with `C = Λ²/M²`): if (Var) holds with `c_u ≡ C ≥ 0`, then
`TC(P) ≤ C · b (b - 1) / 2`. -/
theorem tc_le_const {b : ℕ} (P : (Fin b → Bool) → ℝ) (hP : ∀ y, 0 ≤ P y) (hP1 : ∑ y, P y = 1)
    (C : ℝ) (hC : 0 ≤ C) (hVar : VarBound P (fun _ => C)) :
    TC P ≤ C * ((b : ℝ) * ((b : ℝ) - 1) / 2) := by
  refine (tc_le_of_varBound P hP hP1 (fun _ => C) (fun _ => hC) hVar).trans (le_of_eq ?_)
  simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul]
  rw [← Finset.sum_mul, sum_fin_cast]
  ring

/-- The double sum of `K/(N - u - 1)^2`, reindexed: `= K · ∑_{u=1}^{b-1} (b - u)/(N - u)^2`. -/
theorem dsum_inv_sq_eq (K : ℝ) (N b : ℕ) :
    ∑ s : Fin b, ∑ u ∈ range s.val, K / ((N : ℝ) - u - 1) ^ 2 =
      K * ∑ u ∈ Ico 1 b, ((b : ℝ) - u) / ((N : ℝ) - u) ^ 2 := by
  rw [double_sum_eq, Finset.sum_Ico_eq_sum_range, Finset.mul_sum]
  refine Finset.sum_congr rfl fun u _ => ?_
  push_cast
  ring

/-- The double sum of `K/(N - u - 1)^2` is at most `K b (b - 1) / (2 (N - b + 1)^2)` when `b ≤ N`. -/
theorem dsum_inv_sq_le (K : ℝ) (hK : 0 ≤ K) (N b : ℕ) (hbN : b ≤ N) :
    ∑ s : Fin b, ∑ u ∈ range s.val, K / ((N : ℝ) - u - 1) ^ 2 ≤
      K * ((b : ℝ) * ((b : ℝ) - 1)) / (2 * ((N : ℝ) - b + 1) ^ 2) := by
  have hNb : (b : ℝ) ≤ N := by exact_mod_cast hbN
  have hpos : 0 < (N : ℝ) - b + 1 := by linarith
  calc ∑ s : Fin b, ∑ u ∈ range s.val, K / ((N : ℝ) - u - 1) ^ 2
      ≤ ∑ s : Fin b, ∑ u ∈ range s.val, K / ((N : ℝ) - b + 1) ^ 2 := by
        refine Finset.sum_le_sum fun s _ => Finset.sum_le_sum fun u hu => ?_
        have hus : u < s.val := Finset.mem_range.1 hu
        have hub : (u : ℝ) + 2 ≤ b := by
          have : u + 2 ≤ b := by omega
          exact_mod_cast this
        refine div_le_div_of_nonneg_left hK (pow_pos hpos 2) ?_
        exact pow_le_pow_left₀ hpos.le (by linarith) 2
    _ = K * ((b : ℝ) * ((b : ℝ) - 1)) / (2 * ((N : ℝ) - b + 1) ^ 2) := by
        simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul]
        rw [← Finset.sum_mul, sum_fin_cast]
        field_simp

/-- **Corollary (b)**, first inequality (the paper's (III) with `K = Λ³` and `N` the free count): if (Var)
holds with `c_u = K/(N - u - 1)^2`, `K ≥ 0`, then `TC(P) ≤ K · ∑_{u=1}^{b-1} (b - u)/(N - u)^2`. -/
theorem tc_le_inv_sq_sum {b : ℕ} (P : (Fin b → Bool) → ℝ) (hP : ∀ y, 0 ≤ P y)
    (hP1 : ∑ y, P y = 1) (K : ℝ) (hK : 0 ≤ K) (N : ℕ)
    (hVar : VarBound P (fun u => K / ((N : ℝ) - u - 1) ^ 2)) :
    TC P ≤ K * ∑ u ∈ Ico 1 b, ((b : ℝ) - u) / ((N : ℝ) - u) ^ 2 := by
  rw [← dsum_inv_sq_eq]
  exact tc_le_of_varBound P hP hP1 _ (fun u => div_nonneg hK (sq_nonneg _)) hVar

/-- **Corollary (b)**, second inequality: for `b ≤ N` and `K ≥ 0`,
`K · ∑_{u=1}^{b-1} (b - u)/(N - u)^2 ≤ K · b (b - 1) / (2 (N - b + 1)^2)`. -/
theorem inv_sq_sum_le (K : ℝ) (hK : 0 ≤ K) (N b : ℕ) (hbN : b ≤ N) :
    K * ∑ u ∈ Ico 1 b, ((b : ℝ) - u) / ((N : ℝ) - u) ^ 2 ≤
      K * ((b : ℝ) * ((b : ℝ) - 1)) / (2 * ((N : ℝ) - b + 1) ^ 2) := by
  rw [← dsum_inv_sq_eq]
  exact dsum_inv_sq_le K hK N b hbN

/-- **Corollary (b)**, combined: `TC(P) ≤ K · b (b - 1) / (2 (N - b + 1)^2)` for `b ≤ N`. -/
theorem tc_le_inv_sq {b : ℕ} (P : (Fin b → Bool) → ℝ) (hP : ∀ y, 0 ≤ P y) (hP1 : ∑ y, P y = 1)
    (K : ℝ) (hK : 0 ≤ K) (N : ℕ) (hbN : b ≤ N)
    (hVar : VarBound P (fun u => K / ((N : ℝ) - u - 1) ^ 2)) :
    TC P ≤ K * ((b : ℝ) * ((b : ℝ) - 1)) / (2 * ((N : ℝ) - b + 1) ^ 2) :=
  (tc_le_inv_sq_sum P hP hP1 K hK N hVar).trans (inv_sq_sum_le K hK N b hbN)

/-- **Corollary (b)** in the paper's form (III): if (Var) holds with some `c`
such that `c_u = K/(N - u - 1)^2` for `u ≤ b - 2`, where `K ≥ 0` and `b ≤ N`, then
`TC(P) ≤ K · ∑_{u=1}^{b-1} (b - u)/(N - u)^2 ≤ K · b (b - 1) / (2 (N - b + 1)^2)`. -/
theorem tc_le_inv_sq_of_eq {b : ℕ} (P : (Fin b → Bool) → ℝ) (hP : ∀ y, 0 ≤ P y)
    (hP1 : ∑ y, P y = 1) (K : ℝ) (hK : 0 ≤ K) (N : ℕ) (hbN : b ≤ N) (c : ℕ → ℝ)
    (hcK : ∀ u, u + 2 ≤ b → c u = K / ((N : ℝ) - u - 1) ^ 2) (hVar : VarBound P c) :
    TC P ≤ K * ∑ u ∈ Ico 1 b, ((b : ℝ) - u) / ((N : ℝ) - u) ^ 2 ∧
      K * ∑ u ∈ Ico 1 b, ((b : ℝ) - u) / ((N : ℝ) - u) ^ 2 ≤
        K * ((b : ℝ) * ((b : ℝ) - 1)) / (2 * ((N : ℝ) - b + 1) ^ 2) := by
  have hVar' : VarBound P (fun u => K / ((N : ℝ) - u - 1) ^ 2) := (varBound_congr P hcK).1 hVar
  exact ⟨tc_le_inv_sq_sum P hP hP1 K hK N hVar', inv_sq_sum_le K hK N b hbN⟩

/-! ## §10 Non-vacuity: a non-product law on `Fin 2 → Bool` -/

section Example

/-- The uniform law on the two words of `Fin 2 → Bool` with exactly one `1`. -/
def Pex : (Fin 2 → Bool) → ℝ := fun y => if y 0 = y 1 then 0 else 1 / 2

theorem sum_fin2 (f : (Fin 2 → Bool) → ℝ) :
    ∑ y, f y = f ![true, true] + f ![true, false] + (f ![false, true] + f ![false, false]) := by
  rw [← (piFinTwoEquiv fun _ => Bool).symm.sum_comp, Fintype.sum_prod_type, Fintype.sum_bool,
    Fintype.sum_bool, Fintype.sum_bool]
  rfl

theorem Pex_nonneg : ∀ y, 0 ≤ Pex y := by
  intro y
  unfold Pex
  split_ifs <;> norm_num

theorem Pex_sum : ∑ y, Pex y = 1 := by
  rw [sum_fin2]
  simp [Pex]
  norm_num

theorem Pex_marg (s : Fin 2) : marg Pex s = 1 / 2 := by
  rw [marg, Finset.sum_filter, sum_fin2]
  fin_cases s <;> simp [Pex]

theorem Pex_prodMarg (y : Fin 2 → Bool) : prodMarg Pex y = 1 / 4 := by
  rw [prodMarg, Fin.prod_univ_two, Pex_marg, Pex_marg]
  split_ifs <;> norm_num

/-- The example has total correlation `log 2`. -/
theorem Pex_TC : TC Pex = Real.log 2 := by
  rw [TC, Finset.sum_filter, sum_fin2]
  simp only [Pex_prodMarg]
  simp [Pex]
  have h : (2⁻¹ : ℝ) * 4 = 2 := by norm_num
  rw [h]
  ring

/-- The example is not a product law. -/
theorem Pex_not_product : Pex ![true, true] ≠ prodMarg Pex ![true, true] := by
  rw [Pex_prodMarg]
  simp [Pex]

theorem Pex_M_1_0 (y : Fin 2 → Bool) : M Pex 1 0 y = 1 / 2 := by
  rw [M_zero Pex_sum, Pex_marg]

theorem Pex_M_1_1 (y : Fin 2 → Bool) : M Pex 1 1 y = if y 0 = true then 0 else 1 := by
  rw [M, pmass1, pmass, Finset.sum_filter]
  simp only [cls, Finset.sum_filter]
  rw [sum_fin2, sum_fin2]
  cases h : y 0 <;> simp [Pex, h]

/-- (Var) for the example holds iff `c_0 ≥ 1`: the increment variance is `1/4 = c_0 · p_1 (1 - p_1)`
exactly at `c_0 = 1`. -/
theorem Pex_varBound_iff (c : ℕ → ℝ) : VarBound Pex c ↔ 1 ≤ c 0 := by
  have hpm : ∀ z, pmass Pex 0 z = 1 := fun z => pmass_zero Pex_sum z
  have hlhs : ∀ z, ∑ y ∈ cls 0 z, Pex y * (M Pex 1 (0 + 1) y - M Pex 1 0 y) ^ 2 = 1 / 4 := by
    intro z
    rw [cls_zero, sum_fin2]
    simp only [zero_add, Pex_M_1_1, Pex_M_1_0]
    simp [Pex]
    norm_num
  constructor
  · intro h
    have := h 1 0 (by decide) ![true, true] (by rw [hpm]; norm_num)
    rw [hlhs, hpm, Pex_M_1_0] at this
    linarith
  · intro hc s u hu z _
    fin_cases s
    · exact absurd hu (Nat.not_lt_zero u)
    · have hu0 : u = 0 := by simp at hu; omega
      subst hu0
      show ∑ y ∈ cls 0 z, Pex y * (M Pex 1 (0 + 1) y - M Pex 1 0 y) ^ 2 ≤
        c 0 * (pmass Pex 0 z * (M Pex 1 0 z * (1 - M Pex 1 0 z)))
      rw [hlhs, hpm, Pex_M_1_0]
      linarith

/-- (Var) holds for the example with `c ≡ 1`, so the headline applies to it. -/
theorem Pex_varBound_one : VarBound Pex (fun _ => 1) :=
  (Pex_varBound_iff _).2 le_rfl

/-- The headline applied to the example: for every valid `c ≥ 0`, `log 2 = TC ≤ c_0`. -/
theorem Pex_headline (c : ℕ → ℝ) (hc : ∀ u, 0 ≤ c u) (hVar : VarBound Pex c) :
    Real.log 2 ≤ c 0 := by
  have h := tc_le_of_varBound Pex Pex_nonneg Pex_sum c hc hVar
  rw [Pex_TC, Fin.sum_univ_two] at h
  simpa using h

/-- Instance check: with the valid `c ≡ 1`, the headline gives `TC(Pex) = log 2 ≤ 1`, and `TC > 0`. -/
theorem Pex_headline_one : 0 < TC Pex ∧ TC Pex ≤ 1 := by
  refine ⟨?_, ?_⟩
  · rw [Pex_TC]
    exact Real.log_pos one_lt_two
  · rw [Pex_TC]
    exact Pex_headline (fun _ => 1) (fun _ => zero_le_one) Pex_varBound_one

/-- The example's law differs from the product of its marginals. -/
theorem Pex_ne_prodMarg : Pex ≠ prodMarg Pex := fun h => Pex_not_product (congrFun h _)

/-- The example's only increment (`s = 1`, `u = 0`): `E[(M^1_1 - M^1_0)^2] = 1/4 = p_1 (1 - p_1)`. -/
theorem Pex_incr_var :
    ∑ y, Pex y * (M Pex 1 1 y - M Pex 1 0 y) ^ 2 = 1 / 4 ∧ marg Pex 1 * (1 - marg Pex 1) = 1 / 4 := by
  refine ⟨?_, ?_⟩
  · rw [sum_fin2]
    simp only [Pex_M_1_1, Pex_M_1_0]
    simp [Pex]
    norm_num
  · rw [Pex_marg]
    norm_num

/-- (Var) is not automatic: it fails for the example at `c ≡ 0`. -/
theorem Pex_not_varBound_zero : ¬ VarBound Pex (fun _ => 0) := by
  rw [Pex_varBound_iff]
  norm_num

end Example

end A36W.TC

end


==> anc/formal_companion/lean/src/A36W/TGCert.lean <==
/-
A36W.TGCert (two-group branch): exact, kernel-checked certificates for App L §8's warning
example (W-31) and App H's adaptive-gain witness (W-49), from App K's reductions (`A36W.TGRed`, `A36W.TGRed2`, imported
unchanged) and App J's survival recursion (`A36RW.AppJ.G`).

Specification, in v7.0-PC6 (line numbers are those files'):
* W-31, appendix_t1.tex (sha256 cd80e13f…) l.507–508: "(n_A,n_B,k)=(2,2,2), λ=2, r=3 has G^λ_3=1 but
  F*_3=5.01857·10⁻⁴.  (3,3,3), λ=2, r=3 has −ln G^λ_3=0.05518<F*_3=0.05881"; App O, appendix_alt.tex (32046a17…)
  l.42: "a certified case (n=4, λ=2, r=3) has G^λ_r=1 yet F*_r=5.0·10⁻⁴".
* W-49, paper_v1.tex (f4b689b9…) l.1207 (App H, "Two groups"): "Choosing each block's group composition from the
  committed counts beats every predrawn mixture by a factor of at least 2.35 in a six-coordinate witness (λ=4, r=3)",
  i.e. (n_A,n_B,k) = (3,3,3).
* Method, appendix_tgred.tex (f40c53d2…, the file TGRed/TGRed2 cite) l.150–152 and l.413–426: the lower end of F*_r is
  K4(a) with c = 1/q̂ (l.203–208), the upper end Φ of an explicitly realised hull point, K4(c) (l.211); F^NA_r from
  K6(c) (l.223–225); the hull is K3 (l.197–201), its realisation K3(5) (l.337–340).

Frame (TGRed/TGRed2's): p_λ = A36W.weightedTarget n k (twoW A λ), o = A36W.weightedOracle n k (twoW A λ),
F*_r = sInf (capKLSetAS p_λ o r) (RAND_r: PolicyE with CapAS r), F^NA_r = sInf (naKLSet p_λ o r) (NA_r: SchedMix with
every schedule of length ≤ r), G^λ_r(root) = A36RW.AppJ.G λ r #A #Aᶜ k.  Every headline holds for EVERY group
A : Finset (Fin n) of the printed size (n = n_A + n_B, #A = n_A).

How the numbers are checked (no floating point in any proof; no native code; every headline depends only on
propext, Classical.choice and Quot.sound):
* §1–§2 ℚ mirrors.  App J's count functions (`wtQ`, `ZQ`, `aAQ`, `aBQ`, `binQ`, `EprodQ`, `GQ`) and App K's extended
  count chain in ℕ-coordinates (`dec`, `nextN`, `stepQ`; the K4(b) recursion `recQ`, the evaluation of a count table
  `polQ`, the fixed-action chain `chainQ`), each proved equal after the cast ℚ → ℝ to the real definition it mirrors:
  `GQ_cast` (App J's `G`), `recV_cast` (TGMdp's `recV` with TGRed2's kernel `KC`), `polE_cast` with `lawD_eq_polE`
  (TGMdp's forward law `lawD`), `chainE_cast` (TGRed2's `chainE`).  The closed ℚ terms are evaluated by the kernel
  (`decide +kernel`, kernel reduction with GMP-backed `Nat` arithmetic).
* §3 certified logarithms: `le_log_of`/`log_le_of` from Mathlib's `Real.exp_bound`
  (`|exp x − Σ_{m<N} x^m/m!| ≤ |x|^N (N+1)/(N!·N)` for `|x| ≤ 1`), the Taylor sums evaluated in ℚ.
* §4 count tables: `tabOf r f` (rule `f t` at rounds `t+1 < r`, clamped to the available compositions; the full batch
  at the last round); `tabOf_mem_Dr` (EVERY such table is in TGRed2's `𝒟_r`: available compositions, and the
  realisation satisfies the hard cap `r`); `qD_tabOf` (its realised terminal vector `q(δ)` is `polQ`); `hullPt` (a
  convex combination with ℚ weights) and `hullPt_mem` (it lies in `conv 𝒱_r`); `mix_capAS_qv` (the predrawn mixture of
  the realised tables is in `RAND_r` and has terminal vector `hullPt`: K3(5)'s realisation).
* §5 generic certificates: `Fstar_ge_of_cert` (TGRed2's `K4a_hat_Mstar` with `K4b`), `Fstar_le_of_cert`
  (`K4c_hull`), `FNA_ge_of_cert` (`K6c`, the max over `Σ_3` by the structural case split `forall_SigR3`),
  `FNA_le_of_cert` (`K6c`'s second half at an explicit predrawn hull point).
* §6 data and §7 headlines.  The data (count tables, convex weights, dual points, log brackets) were computed on the
  box by `tgcert_data.py` (exact Fractions; mpmath at 80 digits only to locate the optimum and to choose the rational
  brackets); every literal is re-checked here by the kernel.

No hypothesis of a headline restates a conclusion or assumes a KL, TC or success bound: headlines assume only the
instance (`#A`).  The generic lemmas' extra hypotheses are closed decidable ℚ statements about the explicit data,
discharged by `decide +kernel` at each use.
-/
import A36W.TGRed2

set_option autoImplicit false

namespace A36W.TGCert

open Finset AGF A36RW A36RW.AppJ A36W.TGRed MeasureTheory

/-! ## §1 ℚ mirrors of App J's count functions (A36RW/AppJ/Defs.lean) -/

/-- ℚ mirror of `A36RW.AppJ.wt`. -/
def wtQ (lam : ℚ) (mA mB j u : ℕ) : ℚ :=
  if u ≤ j then (mA.choose u : ℚ) * (mB.choose (j - u) : ℚ) * lam ^ u else 0

/-- ℚ mirror of `A36RW.AppJ.Z`. -/
def ZQ (lam : ℚ) (mA mB j : ℕ) : ℚ := ∑ u ∈ range (j + 1), wtQ lam mA mB j u

/-- ℚ mirror of `A36RW.AppJ.aA`. -/
def aAQ (lam : ℚ) (mA mB j : ℕ) : ℚ :=
  (∑ u ∈ range (j + 1), (u : ℚ) * wtQ lam mA mB j u) / ((mA : ℚ) * ZQ lam mA mB j)

/-- ℚ mirror of `A36RW.AppJ.aB`. -/
def aBQ (lam : ℚ) (mA mB j : ℕ) : ℚ :=
  (∑ u ∈ range (j + 1), ((j - u : ℕ) : ℚ) * wtQ lam mA mB j u) / ((mB : ℚ) * ZQ lam mA mB j)

/-- ℚ mirror of `A36RW.AppJ.bin`. -/
def binQ (b : ℕ) (a : ℚ) (h : ℕ) : ℚ := (b.choose h : ℚ) * a ^ h * (1 - a) ^ (b - h)

/-- ℚ mirror of `A36RW.AppJ.Eprod`. -/
def EprodQ (lam : ℚ) (mA mB j bA bB : ℕ) (g : ℕ → ℕ → ℕ → ℚ) : ℚ :=
  ∑ hA ∈ range (bA + 1), ∑ hB ∈ range (bB + 1),
    binQ bA (aAQ lam mA mB j) hA * binQ bB (aBQ lam mA mB j) hB *
      (if A36RW.AppJ.alive mA mB j bA bB hA hB then g (mA - bA) (mB - bB) (j - (hA + hB)) else 0)

/-- ℚ mirror of App J's survival recursion `A36RW.AppJ.G`. -/
def GQ (lam : ℚ) : ℕ → ℕ → ℕ → ℕ → ℚ
  | 0, mA, mB, _ => if mA + mB = 0 then 1 else 0
  | (r + 1), mA, mB, j =>
      if hM : mA + mB = 0 then 1
      else (A36RW.AppJ.batches mA mB).sup' (A36RW.AppJ.batches_nonempty hM)
        (fun b => EprodQ lam mA mB j b.1 b.2 (fun mA' mB' j' => GQ lam r mA' mB' j'))

theorem wtQ_cast (lam : ℚ) (mA mB j u : ℕ) :
    ((wtQ lam mA mB j u : ℚ) : ℝ) = A36RW.AppJ.wt (lam : ℝ) mA mB j u := by
  unfold wtQ A36RW.AppJ.wt
  split_ifs <;> simp

theorem ZQ_cast (lam : ℚ) (mA mB j : ℕ) :
    ((ZQ lam mA mB j : ℚ) : ℝ) = A36RW.AppJ.Z (lam : ℝ) mA mB j := by
  simp only [ZQ, A36RW.AppJ.Z, Rat.cast_sum, wtQ_cast]

theorem aAQ_cast (lam : ℚ) (mA mB j : ℕ) :
    ((aAQ lam mA mB j : ℚ) : ℝ) = A36RW.AppJ.aA (lam : ℝ) mA mB j := by
  simp only [aAQ, A36RW.AppJ.aA, Rat.cast_div, Rat.cast_mul, Rat.cast_sum, Rat.cast_natCast, wtQ_cast, ZQ_cast]

theorem aBQ_cast (lam : ℚ) (mA mB j : ℕ) :
    ((aBQ lam mA mB j : ℚ) : ℝ) = A36RW.AppJ.aB (lam : ℝ) mA mB j := by
  simp only [aBQ, A36RW.AppJ.aB, Rat.cast_div, Rat.cast_mul, Rat.cast_sum, Rat.cast_natCast, wtQ_cast, ZQ_cast]

theorem binQ_cast (b : ℕ) (a : ℚ) (h : ℕ) : ((binQ b a h : ℚ) : ℝ) = A36RW.AppJ.bin b (a : ℝ) h := by
  simp only [binQ, A36RW.AppJ.bin, Rat.cast_mul, Rat.cast_pow, Rat.cast_sub, Rat.cast_one, Rat.cast_natCast]

theorem EprodQ_cast (lam : ℚ) (mA mB j bA bB : ℕ) (g : ℕ → ℕ → ℕ → ℚ) :
    ((EprodQ lam mA mB j bA bB g : ℚ) : ℝ) =
      A36RW.AppJ.Eprod (lam : ℝ) mA mB j bA bB (fun a b c => ((g a b c : ℚ) : ℝ)) := by
  simp only [EprodQ, A36RW.AppJ.Eprod, Rat.cast_sum]
  refine Finset.sum_congr rfl fun hA _ => Finset.sum_congr rfl fun hB _ => ?_
  split_ifs <;> simp [binQ_cast, aAQ_cast, aBQ_cast]

theorem sup_cast_rat (x y : ℚ) : (((x ⊔ y : ℚ)) : ℝ) = ((x : ℚ) : ℝ) ⊔ ((y : ℚ) : ℝ) := Rat.cast_max x y

/-- **`GQ` is App J's `G`**: `G^λ_r(m_A, m_B, j) = GQ λ r m_A m_B j` for rational `λ`, at every state. -/
theorem GQ_cast (lam : ℚ) : ∀ (r mA mB j : ℕ),
    ((GQ lam r mA mB j : ℚ) : ℝ) = A36RW.AppJ.G (lam : ℝ) r mA mB j
  | 0, mA, mB, j => by
      simp only [GQ, A36RW.AppJ.G]
      split_ifs <;> simp
  | r + 1, mA, mB, j => by
      simp only [GQ, A36RW.AppJ.G]
      split_ifs with hM
      · simp
      · rw [Finset.apply_sup'_eq_sup'_comp _ _ sup_cast_rat]
        refine Finset.sup'_congr _ rfl fun b _ => ?_
        simp only [Function.comp_apply]
        rw [EprodQ_cast]
        congr 1
        funext a c d
        exact GQ_cast lam r a c d

/-! ## §2 The extended count chain in ℕ-coordinates (TGRed2 §B1, App K l.128–139) -/

/-- ℕ-coordinates of an extended count state: `(m_A, m_B, some (j, u_A))` (legal) or `(m_A, m_B, none)` (`⊥`). -/
abbrev NS := ℕ × ℕ × Option (ℕ × ℕ)

/-- The ℕ-coordinates of `s̄ : XS n`. -/
def dec {n : ℕ} (y : XS n) : NS := (y.1.val, y.2.1.val, y.2.2.map (fun p => (p.1.val, p.2.val)))

theorem dec_inj {n : ℕ} {y y' : XS n} (h : dec y = dec y') : y = y' := by
  obtain ⟨a, b, o⟩ := y
  obtain ⟨a', b', o'⟩ := y'
  simp only [dec, Prod.mk.injEq] at h
  obtain ⟨h1, h2, h3⟩ := h
  have e3 : o = o' := by
    cases o <;> cases o' <;> simp_all [Prod.ext_iff, Fin.ext_iff]
  exact Prod.ext (Fin.ext h1) (Prod.ext (Fin.ext h2) e3)

theorem dec_termX {n : ℕ} (w : ℕ) : dec (termX w : XS n) = (0, 0, some (0, min w n)) := by
  simp [dec, termX, legX, cl]

/-- The root `(n_A, n_B, k, 0)` in ℕ-coordinates (with TGRed2's clamp `cl n`, which does not bind there). -/
def rootN (n nA nB k : ℕ) : NS := (min nA n, min nB n, some (min k n, min 0 n))

theorem dec_rootX {n : ℕ} (A : Finset (Fin n)) (k : ℕ) : dec (rootX A k : XS n) = rootN n #A #Aᶜ k := rfl

/-- ℕ-coordinates of TGRed2's `nextX` (the same clamp `cl n` is mirrored by `min · n`). -/
def nextN (n : ℕ) (s : NS) (bA bB hA hB : ℕ) : NS :=
  match s.2.2 with
  | none => (min (s.1 - bA) n, min (s.2.1 - bB) n, none)
  | some p => if A36RW.AppJ.alive s.1 s.2.1 p.1 bA bB hA hB then
        (min (s.1 - bA) n, min (s.2.1 - bB) n, some (min (p.1 - (hA + hB)) n, min (p.2 + hA) n))
      else (min (s.1 - bA) n, min (s.2.1 - bB) n, none)

theorem dec_nextX {n : ℕ} (y : XS n) (bA bB hA hB : ℕ) :
    dec (nextX y bA bB hA hB) = nextN n (dec y) bA bB hA hB := by
  obtain ⟨a, b, o⟩ := y
  cases o with
  | none => rfl
  | some p =>
    have e : nextN n (dec ((a, b, some p) : XS n)) bA bB hA hB =
        if A36RW.AppJ.alive a.val b.val p.1.val bA bB hA hB then
          (min (a.val - bA) n, min (b.val - bB) n, some (min (p.1.val - (hA + hB)) n, min (p.2.val + hA) n))
        else (min (a.val - bA) n, min (b.val - bB) n, none) := rfl
    rw [e]
    show dec (if A36RW.AppJ.alive a.val b.val p.1.val bA bB hA hB then
        legX (a.val - bA) (b.val - bB) (p.1.val - (hA + hB)) (p.2.val + hA)
      else botX (a.val - bA) (b.val - bB) : XS n) = _
    split_ifs <;> rfl

/-- ℚ mirror of TGRed2's `aX` (App J's `a_A` at a legal state, `0` at `⊥`). -/
def aXQ (lam : ℚ) (s : NS) : ℚ := match s.2.2 with
  | none => 0
  | some p => aAQ lam s.1 s.2.1 p.1

/-- ℚ mirror of TGRed2's `bX`. -/
def bXQ (lam : ℚ) (s : NS) : ℚ := match s.2.2 with
  | none => 0
  | some p => aBQ lam s.1 s.2.1 p.1

theorem aX_cast {n : ℕ} (lam : ℚ) (y : XS n) : aX (lam : ℝ) y = ((aXQ lam (dec y) : ℚ) : ℝ) := by
  obtain ⟨a, b, o⟩ := y
  cases o with
  | none => simp [aX, aXQ, dec]
  | some p => simp [aX, aXQ, dec, aAQ_cast]

theorem bX_cast {n : ℕ} (lam : ℚ) (y : XS n) : bX (lam : ℝ) y = ((bXQ lam (dec y) : ℚ) : ℝ) := by
  obtain ⟨a, b, o⟩ := y
  cases o with
  | none => simp [bX, bXQ, dec]
  | some p => simp [bX, bXQ, dec, aBQ_cast]

/-- One step of the controlled count kernel in ℕ-coordinates: `Σ_{h_A ≤ b_A} Σ_{h_B ≤ b_B} bin·bin·V(next)`. -/
def stepQ (n : ℕ) (lam : ℚ) (s : NS) (bA bB : ℕ) (V : NS → ℚ) : ℚ :=
  ∑ hA ∈ range (bA + 1), ∑ hB ∈ range (bB + 1),
    binQ bA (aXQ lam s) hA * binQ bB (bXQ lam s) hB * V (nextN n s bA bB hA hB)

/-- **The kernel step**: `Σ_{y'} K(y' | s̄, b) V(y') = stepQ` (TGRed2's `sum_KX_mul`, then the casts). -/
theorem sum_KX_cast {n : ℕ} (lam : ℚ) (y : XS n) (bA bB : ℕ) (VR : XS n → ℝ) (V : NS → ℚ)
    (hV : ∀ z, VR z = ((V (dec z) : ℚ) : ℝ)) :
    ∑ y', KX (lam : ℝ) y bA bB y' * VR y' = ((stepQ n lam (dec y) bA bB V : ℚ) : ℝ) := by
  rw [sum_KX_mul]
  simp only [stepQ, Rat.cast_sum, Rat.cast_mul]
  refine Finset.sum_congr rfl fun hA _ => Finset.sum_congr rfl fun hB _ => ?_
  rw [binQ_cast, binQ_cast, ← aX_cast, ← bX_cast, hV, dec_nextX]

theorem rr_nonempty (a b : ℕ) : ((range (a + 1)) ×ˢ (range (b + 1))).Nonempty :=
  ⟨(0, 0), Finset.mem_product.2 ⟨Finset.mem_range.2 (Nat.succ_pos _), Finset.mem_range.2 (Nat.succ_pos _)⟩⟩

/-- ℚ mirror of TGMdp's backward recursion `recV` for TGRed2's kernel `KC` and available compositions `actsX`. -/
def recQ (n : ℕ) (lam : ℚ) (R : NS → ℚ) : ℕ → NS → ℚ
  | 0, s => R s
  | t + 1, s => ((range (s.1 + 1)) ×ˢ (range (s.2.1 + 1))).sup' (rr_nonempty s.1 s.2.1)
      (fun b => stepQ n lam s b.1 b.2 (recQ n lam R t))

theorem actsX_image {n : ℕ} (y : XS n) :
    (actsX y).image (fun b : Cmp n => (b.1.val, b.2.val)) = (range ((dec y).1 + 1)) ×ˢ (range ((dec y).2.1 + 1)) := by
  ext ⟨a, c⟩
  have h1 := y.1.isLt
  have h2 := y.2.1.isLt
  simp only [Finset.mem_image, mem_actsX, Finset.mem_product, Finset.mem_range, Prod.mk.injEq, dec]
  constructor
  · rintro ⟨⟨a', c'⟩, ⟨ha, hc⟩, rfl, rfl⟩
    exact ⟨by omega, by omega⟩
  · rintro ⟨ha, hc⟩
    exact ⟨(⟨a, by omega⟩, ⟨c, by omega⟩), ⟨by simp only; omega, by simp only; omega⟩, rfl, rfl⟩

theorem sup'_actsX_eq {n : ℕ} (y : XS n) (g : ℕ × ℕ → ℝ)
    (H : ((range ((dec y).1 + 1)) ×ˢ (range ((dec y).2.1 + 1))).Nonempty) :
    (actsX y).sup' (actsX_nonempty y) (fun b => g (b.1.val, b.2.val)) =
      ((range ((dec y).1 + 1)) ×ˢ (range ((dec y).2.1 + 1))).sup' H g := by
  have hs : ((actsX y).image (fun b : Cmp n => (b.1.val, b.2.val))).Nonempty := (actsX_nonempty y).image _
  calc (actsX y).sup' (actsX_nonempty y) (fun b => g (b.1.val, b.2.val))
      = ((actsX y).image (fun b : Cmp n => (b.1.val, b.2.val))).sup' hs g := (Finset.sup'_image hs g).symm
    _ = _ := Finset.sup'_congr hs (actsX_image y) (fun _ _ => rfl)

/-- **`recQ` is TGMdp's `recV`** for TGRed2's kernel `KC (λ)` (rational `λ`), at every state and depth, for any
terminal reward with a ℚ mirror. -/
theorem recV_cast {n : ℕ} (lamQ : ℚ) (RR : XS n → ℝ) (R : NS → ℚ) (hR : ∀ y, RR y = ((R (dec y) : ℚ) : ℝ)) :
    ∀ (t : ℕ) (y : XS n),
      TGMdp.recV (KC (lamQ : ℝ)) actsX actsX_nonempty RR t y = ((recQ n lamQ R t (dec y) : ℚ) : ℝ)
  | 0, y => by rw [TGMdp.recV_zero, hR]; rfl
  | t + 1, y => by
      rw [TGMdp.recV_succ]
      have key : ∀ b : Cmp n, ∑ y', KC (lamQ : ℝ) y b y' * TGMdp.recV (KC (lamQ : ℝ)) actsX actsX_nonempty RR t y' =
          ((stepQ n lamQ (dec y) b.1.val b.2.val (recQ n lamQ R t) : ℚ) : ℝ) :=
        fun b => sum_KX_cast lamQ y b.1.val b.2.val _ _ (fun z => recV_cast lamQ RR R hR t z)
      simp only [key]
      rw [recQ, Finset.apply_sup'_eq_sup'_comp _ _ sup_cast_rat]
      exact sup'_actsX_eq y (Rat.cast ∘ fun b => stepQ n lamQ (dec y) b.1 b.2 (recQ n lamQ R t)) _

/-- ℚ mirror of TGRed2's terminal reward `Rc` (`P_w c_w` at `(0,0,0,w)`, `w ∈ 𝒲`; `0` elsewhere). -/
def RcQ (n : ℕ) (W : Finset ℕ) (PQ cQ : ℕ → ℚ) (s : NS) : ℚ :=
  ∑ w ∈ W, if s = (0, 0, some (0, min w n)) then PQ w * cQ w else 0

theorem Rc_cast {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (c : ℕ → ℝ)
    (PQ cQ : ℕ → ℚ) (hP : ∀ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w = ((PQ w : ℚ) : ℝ))
    (hc : ∀ w ∈ Wc #A #Aᶜ k, c w = ((cQ w : ℚ) : ℝ)) (y : XS n) :
    Rc A hlam hk c y = ((RcQ n (Wc #A #Aᶜ k) PQ cQ (dec y) : ℚ) : ℝ) := by
  unfold Rc RcQ
  rw [Rat.cast_sum]
  refine Finset.sum_congr rfl fun w hw => ?_
  by_cases h : y = termX w
  · have h' : dec y = (0, 0, some (0, min w n)) := by rw [h, dec_termX]
    rw [if_pos h, if_pos h', hP w hw, hc w hw, Rat.cast_mul]
  · have h' : ¬ dec y = (0, 0, some (0, min w n)) := fun h' => h (dec_inj (by rw [h', dec_termX]))
    rw [if_neg h, if_neg h', Rat.cast_zero]

/-- The indicator of the terminal state `(0,0,0,w)` in ℕ-coordinates. -/
def indQ (n w : ℕ) (s : NS) : ℚ := if s = (0, 0, some (0, min w n)) then 1 else 0

theorem ind_cast {n : ℕ} (w : ℕ) (y : XS n) :
    (if y = termX w then (1 : ℝ) else 0) = ((indQ n w (dec y) : ℚ) : ℝ) := by
  unfold indQ
  by_cases h : y = termX w
  · rw [if_pos h, if_pos (by rw [h, dec_termX]), Rat.cast_one]
  · rw [if_neg h, if_neg (fun h' => h (dec_inj (by rw [h', dec_termX]))), Rat.cast_zero]

/-- **Backward evaluation of a fixed table**: `polE K δ G t m y = E[G(s̄_{t+m}) | s̄_t = y]` under `δ`. -/
noncomputable def polE {S Act : Type} [Fintype S] (K : S → Act → S → ℝ) (δ : ℕ → S → Act) (G : S → ℝ) :
    ℕ → ℕ → S → ℝ
  | _, 0, y => G y
  | t, m + 1, y => ∑ y', K y (δ t y) y' * polE K δ G (t + 1) m y'

theorem sum_lawD_polE {S Act : Type} [Fintype S] [DecidableEq S] [Fintype Act] [DecidableEq Act]
    (K : S → Act → S → ℝ) (s0 : S) (δ : ℕ → S → Act) (G : S → ℝ) :
    ∀ (m t : ℕ), ∑ y, TGMdp.lawD K s0 δ t y * polE K δ G t m y = ∑ y, TGMdp.lawD K s0 δ (t + m) y * G y
  | 0, t => by simp [polE]
  | m + 1, t => by
      rw [show t + (m + 1) = t + 1 + m by omega, ← sum_lawD_polE K s0 δ G m (t + 1)]
      simp only [polE, TGMdp.lawD_succ, Finset.mul_sum, Finset.sum_mul]
      rw [Finset.sum_comm]
      exact Finset.sum_congr rfl fun y' _ => Finset.sum_congr rfl fun y _ => by ring

/-- **The forward law at a state is the backward evaluation of its indicator.** -/
theorem lawD_eq_polE {S Act : Type} [Fintype S] [DecidableEq S] [Fintype Act] [DecidableEq Act]
    (K : S → Act → S → ℝ) (s0 : S) (δ : ℕ → S → Act) (r : ℕ) (y0 : S) :
    TGMdp.lawD K s0 δ r y0 = polE K δ (fun y => if y = y0 then 1 else 0) 0 r s0 := by
  have h := sum_lawD_polE K s0 δ (fun y => if y = y0 then 1 else 0) r 0
  simp only [TGMdp.lawD_zero, zero_add, mul_ite, mul_one, mul_zero, ite_mul, one_mul, zero_mul,
    Finset.sum_ite_eq', Finset.mem_univ, if_true] at h
  exact h.symm

/-- ℚ mirror of `polE` for TGRed2's kernel, with the actions given in ℕ-coordinates. -/
def polQ (n : ℕ) (lam : ℚ) (act : ℕ → NS → ℕ × ℕ) (V : NS → ℚ) : ℕ → ℕ → NS → ℚ
  | _, 0, s => V s
  | t, m + 1, s => stepQ n lam s (act t s).1 (act t s).2 (polQ n lam act V (t + 1) m)

theorem polE_cast {n : ℕ} (lamQ : ℚ) (δ : ℕ → XS n → Cmp n) (act : ℕ → NS → ℕ × ℕ)
    (hact : ∀ t y, ((δ t y).1.val, (δ t y).2.val) = act t (dec y)) (GR : XS n → ℝ) (V : NS → ℚ)
    (hV : ∀ y, GR y = ((V (dec y) : ℚ) : ℝ)) :
    ∀ (m t : ℕ) (y : XS n), polE (KC (lamQ : ℝ)) δ GR t m y = ((polQ n lamQ act V t m (dec y) : ℚ) : ℝ)
  | 0, t, y => by simp only [polE, polQ]; exact hV y
  | m + 1, t, y => by
      simp only [polE, polQ, KC]
      have h1 : (δ t y).1.val = (act t (dec y)).1 := by rw [← hact t y]
      have h2 : (δ t y).2.val = (act t (dec y)).2 := by rw [← hact t y]
      rw [← h1, ← h2]
      exact sum_KX_cast lamQ y _ _ _ _ (fun z => polE_cast lamQ δ act hact GR V hV m (t + 1) z)

/-- ℚ mirror of TGRed2's `chainE` (the kernel run with the fixed actions `σ`). -/
def chainQ (n : ℕ) (lam : ℚ) : List (ℕ × ℕ) → NS → (NS → ℚ) → ℚ
  | [], s, V => V s
  | b :: σ, s, V => stepQ n lam s b.1 b.2 (fun z => chainQ n lam σ z V)

theorem chainE_cast {n : ℕ} (lamQ : ℚ) (GR : XS n → ℝ) (V : NS → ℚ) (hV : ∀ y, GR y = ((V (dec y) : ℚ) : ℝ)) :
    ∀ (σ : List (ℕ × ℕ)) (y : XS n), chainE (lamQ : ℝ) σ y GR = ((chainQ n lamQ σ (dec y) V : ℚ) : ℝ)
  | [], y => hV y
  | b :: σ, y => by
      show ∑ z, KX (lamQ : ℝ) y b.1 b.2 z * chainE (lamQ : ℝ) σ z GR = _
      exact sum_KX_cast lamQ y b.1 b.2 _ _ (fun z => chainE_cast lamQ GR V hV σ z)

/-! ## §3 Certified logarithms (Mathlib's `Real.exp_bound`, Taylor sums in ℚ) -/

/-- `Σ_{m<N} x^m/m!`. -/
def taylorQ (x : ℚ) (N : ℕ) : ℚ := ∑ m ∈ range N, x ^ m / (m.factorial : ℚ)

/-- The remainder bound of `Real.exp_bound`: `|x|^N (N+1)/(N!·N)`. -/
def errQ (x : ℚ) (N : ℕ) : ℚ := |x| ^ N * (((N + 1 : ℕ) : ℚ) / ((N.factorial : ℚ) * N))

theorem exp_mem_taylor (x : ℚ) (hx : |x| ≤ 1) {N : ℕ} (hN : 0 < N) :
    ((taylorQ x N - errQ x N : ℚ) : ℝ) ≤ Real.exp (x : ℝ) ∧ Real.exp (x : ℝ) ≤ ((taylorQ x N + errQ x N : ℚ) : ℝ) := by
  have hx' : |(x : ℝ)| ≤ 1 := by exact_mod_cast hx
  have h := Real.exp_bound hx' hN
  have e1 : ((taylorQ x N : ℚ) : ℝ) = ∑ m ∈ range N, (x : ℝ) ^ m / (m.factorial : ℝ) := by
    simp only [taylorQ, Rat.cast_sum, Rat.cast_div, Rat.cast_pow, Rat.cast_natCast]
  have e2 : ((errQ x N : ℚ) : ℝ) = |(x : ℝ)| ^ N * ((N.succ : ℝ) / ((N.factorial : ℝ) * N)) := by
    simp only [errQ, Rat.cast_mul, Rat.cast_pow, Rat.cast_abs, Rat.cast_div, Rat.cast_natCast, Nat.succ_eq_add_one]
  rw [Rat.cast_sub, Rat.cast_add, e1, e2]
  rw [abs_le] at h
  constructor <;> linarith [h.1, h.2]

/-- **Certified lower bound** `l ≤ ln y` from `Σ_{m<N} l^m/m! + err ≤ y` (a ℚ check). -/
theorem le_log_of {l y : ℚ} (hy : 0 < y) (hl : |l| ≤ 1) {N : ℕ} (hN : 0 < N)
    (h : taylorQ l N + errQ l N ≤ y) : (l : ℝ) ≤ Real.log (y : ℝ) := by
  rw [Real.le_log_iff_exp_le (by exact_mod_cast hy)]
  exact (exp_mem_taylor l hl hN).2.trans (by exact_mod_cast h)

/-- **Certified upper bound** `ln y ≤ u` from `y ≤ Σ_{m<N} u^m/m! − err` (a ℚ check). -/
theorem log_le_of {u y : ℚ} (hy : 0 < y) (hu : |u| ≤ 1) {N : ℕ} (hN : 0 < N)
    (h : y ≤ taylorQ u N - errQ u N) : Real.log (y : ℝ) ≤ (u : ℝ) := by
  rw [Real.log_le_iff_le_exp (by exact_mod_cast hy)]
  exact (show (y : ℝ) ≤ ((taylorQ u N - errQ u N : ℚ) : ℝ) by exact_mod_cast h).trans (exp_mem_taylor u hu hN).1

/-! ## §4 Count tables, their membership in `𝒟_r`, realised terminal vectors, and hull points -/

/-- The composition `b` clamped to the available ones at `s̄` (`min` with `(m_A, m_B)`). -/
def clampC {n : ℕ} (y : XS n) (b : ℕ × ℕ) : Cmp n := (cl n (min b.1 y.1.val), cl n (min b.2 y.2.1.val))

theorem clampC_mem {n : ℕ} (y : XS n) (b : ℕ × ℕ) : clampC y b ∈ actsX y := by
  rw [mem_actsX]
  exact ⟨le_trans (min_le_left _ _) (min_le_right _ _), le_trans (min_le_left _ _) (min_le_right _ _)⟩

/-- **The horizon-`r` count table of a rule `f`** (an element of TGRed2's table type `Fin r → XS n → Cmp n`): at
round `t + 1 < r` the composition `f t (s̄)` (clamped to `b ≤ (m_A, m_B)`), at the last round the full batch. -/
def tabOf {n : ℕ} (r : ℕ) (f : ℕ → NS → ℕ × ℕ) : Fin r → XS n → Cmp n :=
  fun t y => if t.val + 1 = r then fullX y else clampC y (f t.val (dec y))

theorem tabOf_avail {n : ℕ} (r : ℕ) (f : ℕ → NS → ℕ × ℕ) : ∀ t (y : XS n), tabOf r f t y ∈ actsX y := by
  intro t y
  unfold tabOf
  split_ifs
  · exact fullX_mem y
  · exact clampC_mem y _

/-- The actions of `extF (tabOf r f)` in ℕ-coordinates. -/
def actOf (n r : ℕ) (f : ℕ → NS → ℕ × ℕ) (t : ℕ) (s : NS) : ℕ × ℕ :=
  if t + 1 < r then (min (min (f t s).1 s.1) n, min (min (f t s).2 s.2.1) n) else (s.1, s.2.1)

theorem extF_tabOf_act {n : ℕ} (r : ℕ) (f : ℕ → NS → ℕ × ℕ) (t : ℕ) (y : XS n) :
    (((extF (tabOf r f)) t y).1.val, ((extF (tabOf r f)) t y).2.val) = actOf n r f t (dec y) := by
  unfold extF TGMdp.extD actOf
  by_cases ht : t < r
  · rw [dif_pos ht]
    show ((tabOf r f ⟨t, ht⟩ y).1.val, (tabOf r f ⟨t, ht⟩ y).2.val) = _
    unfold tabOf
    by_cases h1 : t + 1 = r
    · have h2 : ¬ t + 1 < r := by omega
      rw [if_pos (show (⟨t, ht⟩ : Fin r).val + 1 = r from h1), if_neg h2]
      rfl
    · have h2 : t + 1 < r := by omega
      rw [if_neg (show ¬ (⟨t, ht⟩ : Fin r).val + 1 = r from h1), if_pos h2]
      rfl
  · have h2 : ¬ t + 1 < r := by omega
    rw [dif_neg ht, if_neg h2]
    rfl

theorem extF_tabOf_last {n : ℕ} {r : ℕ} (hr : 1 ≤ r) (f : ℕ → NS → ℕ × ℕ) :
    extF (tabOf r f : Fin r → XS n → Cmp n) (r - 1) = fullX := by
  funext y
  unfold extF TGMdp.extD tabOf
  rw [dif_pos (by omega : r - 1 < r)]
  have h : r - 1 + 1 = r := by omega
  simp only [h, if_true]

/-- **Every count table `tabOf r f` is in `𝒟_r`** (TGRed2's `Dr`: available compositions, and the realisation has the
hard cap `r`, App K l.129–132). -/
theorem tabOf_mem_Dr {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) (f : ℕ → NS → ℕ × ℕ) : tabOf r f ∈ Dr A lam k r := by
  refine mem_Dr.2 ⟨tabOf_avail r f, ?_⟩
  rw [capAS_realP_iff A hlam hk (avail_extF (tabOf_avail r f)) r]
  obtain ⟨t, rfl⟩ := Nat.exists_eq_add_of_le' hr
  refine sum_lawD_last_full _ _ t ?_
  have h := extF_tabOf_last (n := n) hr f
  simpa using h

/-- **The realised terminal vector of a count table** (TGRed2's `qD`, App K l.132) is the kernel evaluation `polQ`. -/
theorem qD_tabOf {n : ℕ} (A : Finset (Fin n)) (lamQ : ℚ) (hlam : 0 < (lamQ : ℝ)) {k : ℕ} (hk : k ≤ n) (r : ℕ)
    (f : ℕ → NS → ℕ × ℕ) {w : ℕ} (hw : w ≤ n) :
    qD A (lamQ : ℝ) k (tabOf r f) w = ((polQ n lamQ (actOf n r f) (indQ n w) 0 r (rootN n #A #Aᶜ k) : ℚ) : ℝ) := by
  unfold qD
  rw [qv_realP A hlam hk (avail_extF (tabOf_avail r f)) r hw, lawD_eq_polE, ← dec_rootX]
  exact polE_cast lamQ _ (actOf n r f) (extF_tabOf_act r f) _ (indQ n w) (ind_cast w) r 0 (rootX A k)

/-- **The hull point** `Σ_i θ_i q(δ_i)` of the count tables `δ_i = tabOf r (f i)` with ℚ weights `θ`. -/
noncomputable def hullPt {n : ℕ} (A : Finset (Fin n)) (lam : ℝ) (k r : ℕ) {m : ℕ} (θ : Fin m → ℚ)
    (f : Fin m → ℕ → NS → ℕ × ℕ) : ℕ → ℝ :=
  fun w => ∑ i, ((θ i : ℚ) : ℝ) * qD A lam k (tabOf r (f i)) w

/-- **`hullPt ∈ conv 𝒱_r`** for convex weights. -/
theorem hullPt_mem {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) {m : ℕ} (θ : Fin m → ℚ) (hθ0 : ∀ i, 0 ≤ θ i) (hθ1 : ∑ i, θ i = 1) (f : Fin m → ℕ → NS → ℕ × ℕ) :
    hullPt A lam k r θ f ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ)) := by
  have h := (convex_convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ))).sum_mem (t := univ)
    (w := fun i => ((θ i : ℚ) : ℝ)) (z := fun i => qD A lam k (tabOf r (f i)))
    (fun i _ => by exact_mod_cast hθ0 i) (by exact_mod_cast hθ1)
    (fun i _ => subset_convexHull ℝ _ (Finset.mem_coe.2 (qD_mem_Vr A (tabOf_mem_Dr A hlam hk hr (f i)))))
  convert h using 1
  funext w
  simp [hullPt, Finset.sum_apply]

/-- The hull point's coordinates, in ℚ. -/
def qcombQ (n nA nB k r : ℕ) (lamQ : ℚ) {m : ℕ} (θ : Fin m → ℚ) (f : Fin m → ℕ → NS → ℕ × ℕ) (w : ℕ) : ℚ :=
  ∑ i, θ i * polQ n lamQ (actOf n r (f i)) (indQ n w) 0 r (rootN n nA nB k)

theorem hullPt_cast {n : ℕ} (A : Finset (Fin n)) (lamQ : ℚ) (hlam : 0 < (lamQ : ℝ)) {k : ℕ} (hk : k ≤ n) (r : ℕ)
    {m : ℕ} (θ : Fin m → ℚ) (f : Fin m → ℕ → NS → ℕ × ℕ) {w : ℕ} (hw : w ≤ n) :
    hullPt A (lamQ : ℝ) k r θ f w = ((qcombQ n #A #Aᶜ k r lamQ θ f w : ℚ) : ℝ) := by
  simp only [hullPt, qcombQ, Rat.cast_sum, Rat.cast_mul]
  exact Finset.sum_congr rfl fun i _ => by rw [qD_tabOf A lamQ hlam hk r (f i) hw]

/-- **K3(5)'s realisation of the hull point**: the predrawn mixture (seed `i ∼ θ`) of the realised count tables is in
`RAND_r` (`CapAS r`) and its terminal vector is `hullPt`. -/
theorem mix_capAS_qv {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) {m : ℕ} (θ : Fin m → ℚ) (hθ0 : ∀ i, 0 ≤ ((θ i : ℚ) : ℝ)) (hθ1 : ∑ i, ((θ i : ℚ) : ℝ) = 1)
    (f : Fin m → ℕ → NS → ℕ × ℕ) :
    (mixTrees m (fun i => ((θ i : ℚ) : ℝ)) hθ0 hθ1 (fun i => realT A k (extF (tabOf r (f i))))).CapAS
        (A36W.weightedOracle n k (twoW A lam)) r ∧
      qv A k ((mixTrees m (fun i => ((θ i : ℚ) : ℝ)) hθ0 hθ1 (fun i => realT A k (extF (tabOf r (f i))))).outBy
        (A36W.weightedOracle n k (twoW A lam)) r) = hullPt A lam k r θ f := by
  constructor
  · unfold PolicyE.CapAS PolicyE.doneBy
    simp only [mixTrees_outBy]
    rw [Finset.sum_comm]
    have h1 : ∀ i, ∑ x, ((θ i : ℚ) : ℝ) * (realT A k (extF (tabOf r (f i)))).outBy
        (A36W.weightedOracle n k (twoW A lam)) r [] x = ((θ i : ℚ) : ℝ) := by
      intro i
      rw [← Finset.mul_sum]
      have hc := (mem_Dr.1 (tabOf_mem_Dr A hlam hk hr (f i))).2
      unfold PolicyE.CapAS PolicyE.doneBy at hc
      simp only [realP, W21.ofTree_outBy] at hc
      rw [hc, mul_one]
    simp only [h1]
    exact hθ1
  · funext w
    unfold qv hullPt qD qv
    simp only [mixTrees_outBy]
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [← Finset.mul_sum]
    simp only [realP, W21.ofTree_outBy]

/-! ## §5 Generic certificates -/

/-- `P_w = N_w λ^w / Σ_v N_v λ^v` in ℚ (TGRed's `Pw_formula`, App K l.89). -/
def PwQ (nA nB k : ℕ) (lam : ℚ) (w : ℕ) : ℚ :=
  (Nw nA nB k w : ℚ) * lam ^ w / ∑ v ∈ Wc nA nB k, (Nw nA nB k v : ℚ) * lam ^ v

theorem Pw_cast {n : ℕ} (A : Finset (Fin n)) (lamQ : ℚ) (hlam : 0 < (lamQ : ℝ)) {k : ℕ} (hk : k ≤ n) {w : ℕ}
    (hw : w ∈ Wc #A #Aᶜ k) : Pw A hlam hk w = ((PwQ #A #Aᶜ k lamQ w : ℚ) : ℝ) := by
  rw [Pw_formula A hlam hk hw]
  simp only [PwQ, Rat.cast_div, Rat.cast_mul, Rat.cast_pow, Rat.cast_natCast, Rat.cast_sum]

theorem PwQ_pos {n : ℕ} (A : Finset (Fin n)) (lamQ : ℚ) (hlam : 0 < (lamQ : ℝ)) {k : ℕ} (hk : k ≤ n) {w : ℕ}
    (hw : w ∈ Wc #A #Aᶜ k) : 0 < PwQ #A #Aᶜ k lamQ w := by
  have h := Pw_pos A hlam hk hw
  rw [Pw_cast A lamQ hlam hk hw] at h
  exact_mod_cast h

theorem recR_cast {n : ℕ} (A : Finset (Fin n)) (lamQ : ℚ) (hlam : 0 < (lamQ : ℝ)) {k : ℕ} (hk : k ≤ n) (r : ℕ)
    (qh : ℕ → ℚ) :
    recR A hlam hk (fun w => 1 / ((qh w : ℚ) : ℝ)) r =
      ((recQ n lamQ (RcQ n (Wc #A #Aᶜ k) (PwQ #A #Aᶜ k lamQ) (fun w => 1 / qh w)) r (rootN n #A #Aᶜ k) : ℚ) : ℝ) := by
  unfold recR
  rw [recV_cast lamQ _ _ (Rc_cast A hlam hk _ (PwQ #A #Aᶜ k lamQ) (fun w => 1 / qh w)
    (fun w hw => Pw_cast A lamQ hlam hk hw) (fun w _ => by rw [Rat.cast_div, Rat.cast_one])), dec_rootX]

/-- **Lower end of `F*_r`** (App K l.151: "K4(a) with `c = 1/q̂`"; TGRed2's `K4a_hat_Mstar` and `K4b`): if `q̂ > 0`
on `𝒲`, `ℓ_w ≤ ln(P_w/q̂_w)` (certified), and `L ≤ Σ_w P_w ℓ_w + 1 − 𝓡_r(s̄_0)` at `c = 1/q̂` (the recursion
evaluated in ℚ), then `L ≤ F*_r`. -/
theorem Fstar_ge_of_cert {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) {lamQ : ℚ} (hl : lam = (lamQ : ℝ)) {nA nB : ℕ} (hA : #A = nA) (hB : #Aᶜ = nB) {N : ℕ}
    (hN : 0 < N) (qh lo : ℕ → ℚ) (L : ℚ)
    (hw : ∀ w ∈ Wc nA nB k, 0 < qh w ∧ |lo w| ≤ 1 ∧ taylorQ (lo w) N + errQ (lo w) N ≤ PwQ nA nB k lamQ w / qh w)
    (hL : L ≤ ∑ w ∈ Wc nA nB k, PwQ nA nB k lamQ w * lo w + 1 -
      recQ n lamQ (RcQ n (Wc nA nB k) (PwQ nA nB k lamQ) (fun w => 1 / qh w)) r (rootN n nA nB k)) :
    ((L : ℝ) : WithTop ℝ) ≤ sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r) := by
  subst hl hA hB
  have hq : ∀ w ∈ Wc #A #Aᶜ k, 0 < ((qh w : ℚ) : ℝ) := fun w h => by exact_mod_cast (hw w h).1
  refine le_trans ?_ (K4a_hat_Mstar A hlam hk hr (fun w => ((qh w : ℚ) : ℝ)) hq)
  rw [WithTop.coe_le_coe, K4b A hlam hk hr (fun w h => (one_div_pos.2 (hq w h)).le), recR_cast A lamQ hlam hk r qh]
  have hphi : ((∑ w ∈ Wc #A #Aᶜ k, PwQ #A #Aᶜ k lamQ w * lo w : ℚ) : ℝ) ≤
      TGMdp.phiR (Wc #A #Aᶜ k) (Pw A hlam hk) (fun w => ((qh w : ℚ) : ℝ)) := by
    unfold TGMdp.phiR
    rw [Rat.cast_sum]
    refine Finset.sum_le_sum fun w h => ?_
    obtain ⟨h0, h1, h2⟩ := hw w h
    rw [Pw_cast A lamQ hlam hk h, Rat.cast_mul]
    refine mul_le_mul_of_nonneg_left ?_ (by exact_mod_cast (PwQ_pos A lamQ hlam hk h).le)
    rw [← Rat.cast_div]
    exact le_log_of (div_pos (PwQ_pos A lamQ hlam hk h) h0) h1 hN h2
  have hL' : (L : ℝ) ≤ ((∑ w ∈ Wc #A #Aᶜ k, PwQ #A #Aᶜ k lamQ w * lo w : ℚ) : ℝ) + 1 -
      ((recQ n lamQ (RcQ n (Wc #A #Aᶜ k) (PwQ #A #Aᶜ k lamQ) (fun w => 1 / qh w)) r (rootN n #A #Aᶜ k) : ℚ) : ℝ) := by
    have := (Rat.cast_le (K := ℝ)).2 hL
    rwa [Rat.cast_sub, Rat.cast_add, Rat.cast_one] at this
  linarith

/-- **Upper end of `F*_r`** (App K l.151–152: "`Φ` of an explicitly realised mixture, K4(c)"; TGRed2's `K4c_hull`):
for convex ℚ weights `θ` over count tables `tabOf r (f i)` (each in `𝒟_r`), if `ln(P_w/q_w) ≤ u_w` (certified) at the
hull point `q`, then `q ∈ conv 𝒱_r`, `Φ(q) ≤ Σ_w P_w u_w ≤ U`, and `F*_r ≤ U`. -/
theorem Fstar_le_of_cert {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) {lamQ : ℚ} (hl : lam = (lamQ : ℝ)) {nA nB : ℕ} (hA : #A = nA) (hB : #Aᶜ = nB) {N : ℕ}
    (hN : 0 < N) {m : ℕ} (θ : Fin m → ℚ) (f : Fin m → ℕ → NS → ℕ × ℕ) (up : ℕ → ℚ) (U : ℚ)
    (hθ : (∀ i, 0 ≤ θ i) ∧ ∑ i, θ i = 1)
    (hw : ∀ w ∈ Wc nA nB k, 0 < qcombQ n nA nB k r lamQ θ f w ∧ |up w| ≤ 1 ∧
      PwQ nA nB k lamQ w / qcombQ n nA nB k r lamQ θ f w ≤ taylorQ (up w) N - errQ (up w) N)
    (hU : ∑ w ∈ Wc nA nB k, PwQ nA nB k lamQ w * up w ≤ U) :
    hullPt A lam k r θ f ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ)) ∧
    Phi A hlam hk (hullPt A lam k r θ f) ≤ ((U : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r) ≤ ((U : ℝ) : WithTop ℝ) := by
  subst hl hA hB
  have hmem := hullPt_mem A hlam hk hr θ hθ.1 hθ.2 f
  have hval : ∀ w ∈ Wc #A #Aᶜ k, hullPt A (lamQ : ℝ) k r θ f w = ((qcombQ n #A #Aᶜ k r lamQ θ f w : ℚ) : ℝ) :=
    fun w h => hullPt_cast A lamQ hlam hk r θ f (le_n_of_mem_Wc A h)
  have hpos : ∀ w ∈ Wc #A #Aᶜ k, 0 < hullPt A (lamQ : ℝ) k r θ f w := fun w h => by
    rw [hval w h]; exact_mod_cast (hw w h).1
  have hphi : Phi A hlam hk (hullPt A (lamQ : ℝ) k r θ f) ≤ ((U : ℝ) : WithTop ℝ) := by
    rw [Phi_of_pos A hlam hk hpos, WithTop.coe_le_coe]
    have hs : ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w / hullPt A (lamQ : ℝ) k r θ f w) ≤
        ((∑ w ∈ Wc #A #Aᶜ k, PwQ #A #Aᶜ k lamQ w * up w : ℚ) : ℝ) := by
      rw [Rat.cast_sum]
      refine Finset.sum_le_sum fun w h => ?_
      obtain ⟨h0, h1, h2⟩ := hw w h
      rw [Pw_cast A lamQ hlam hk h, hval w h, Rat.cast_mul, ← Rat.cast_div]
      exact mul_le_mul_of_nonneg_left (log_le_of (div_pos (PwQ_pos A lamQ hlam hk h) h0) h1 hN h2)
        (by exact_mod_cast (PwQ_pos A lamQ hlam hk h).le)
    exact hs.trans (by exact_mod_cast hU)
  exact ⟨hmem, hphi, (K4c_hull A hlam hk hmem).trans hphi⟩

/-- The K6(c) objective `Σ_w P_w c_w q_w(σ)` at `c = 1/q̂`, in ℚ. -/
def objNA (n nA nB k : ℕ) (lamQ : ℚ) (qh : ℕ → ℚ) (σ : List (ℕ × ℕ)) : ℚ :=
  ∑ w ∈ Wc nA nB k, PwQ nA nB k lamQ w * (1 / qh w) * chainQ n lamQ σ (rootN n nA nB k) (indQ n w)

theorem qS_cast {n : ℕ} (A : Finset (Fin n)) (lamQ : ℚ) {k : ℕ} (σ : List (ℕ × ℕ)) {w : ℕ}
    (hw : w ∈ Wc #A #Aᶜ k) :
    qS A (lamQ : ℝ) k σ w = ((chainQ n lamQ σ (rootN n #A #Aᶜ k) (indQ n w) : ℚ) : ℝ) := by
  unfold qS
  rw [if_pos hw, chainE_cast lamQ _ (indQ n w) (ind_cast w) σ (rootX A k), dec_rootX]

/-- The finite check behind `max_{σ ∈ Σ_3} obj σ ≤ B`, by the length of `σ` (one, two or three nonzero compositions
summing to `(n_A, n_B)`, App K l.219–220; the last composition is determined by the sum). -/
def sigOK3 (nA nB : ℕ) (obj : List (ℕ × ℕ) → ℚ) (B : ℚ) : Prop :=
  obj [(nA, nB)] ≤ B ∧
  (∀ b1 ∈ range (nA + 1) ×ˢ range (nB + 1), b1 ≠ (0, 0) → b1 ≠ (nA, nB) →
      obj [b1, (nA - b1.1, nB - b1.2)] ≤ B) ∧
  (∀ b1 ∈ range (nA + 1) ×ˢ range (nB + 1), ∀ b2 ∈ range (nA + 1) ×ˢ range (nB + 1),
      b1 ≠ (0, 0) → b2 ≠ (0, 0) → b1.1 + b2.1 ≤ nA → b1.2 + b2.2 ≤ nB →
      (nA - b1.1 - b2.1, nB - b1.2 - b2.2) ≠ (0, 0) →
      obj [b1, b2, (nA - b1.1 - b2.1, nB - b1.2 - b2.2)] ≤ B)

instance sigOK3_decidable (nA nB : ℕ) (obj : List (ℕ × ℕ) → ℚ) (B : ℚ) : Decidable (sigOK3 nA nB obj B) := by
  change Decidable (_ ∧ _ ∧ _)
  infer_instance

theorem forall_SigR3 {n : ℕ} (A : Finset (Fin n)) (hn : 0 < n) (obj : List (ℕ × ℕ) → ℚ) (B : ℚ)
    (h : sigOK3 #A #Aᶜ obj B) : ∀ σ ∈ SigR A 3, obj σ ≤ B := by
  intro σ hσ
  obtain ⟨hlen, hnz, hsum⟩ := mem_SigR.1 hσ
  have hR : ∀ b ∈ σ, b ∈ range (#A + 1) ×ˢ range (#Aᶜ + 1) := fun b hb => by
    have := le_sum_of_mem_pair hb
    rw [hsum] at this
    simp only [Finset.mem_product, Finset.mem_range]
    omega
  obtain ⟨h1, h2, h3⟩ := h
  rcases σ with _ | ⟨b1, _ | ⟨b2, _ | ⟨b3, _ | ⟨b4, σ⟩⟩⟩⟩
  · exfalso
    have hc := Finset.card_add_card_compl A
    rw [Fintype.card_fin] at hc
    simp only [List.sum_nil, Prod.ext_iff, Prod.fst_zero, Prod.snd_zero] at hsum
    omega
  · simp only [List.sum_cons, List.sum_nil, add_zero] at hsum
    rw [hsum]
    exact h1
  · simp only [List.sum_cons, List.sum_nil, add_zero] at hsum
    have hz1 := hnz b1 (by simp)
    have hz2 := hnz b2 (by simp)
    have hr1 := hR b1 (by simp)
    obtain ⟨x1, y1⟩ := b1
    obtain ⟨x2, y2⟩ := b2
    simp only [Prod.mk_add_mk, Prod.mk.injEq] at hsum
    have e2 : ((x2, y2) : ℕ × ℕ) = (#A - (x1, y1).1, #Aᶜ - (x1, y1).2) := by
      simp only [Prod.mk.injEq]; omega
    have hne : ((x1, y1) : ℕ × ℕ) ≠ (#A, #Aᶜ) := by
      intro he
      simp only [Prod.mk.injEq] at he
      apply hz2
      simp only [Prod.mk.injEq]
      omega
    rw [e2]
    exact h2 (x1, y1) hr1 hz1 hne
  · simp only [List.sum_cons, List.sum_nil, add_zero] at hsum
    have hz1 := hnz b1 (by simp)
    have hz2 := hnz b2 (by simp)
    have hz3 := hnz b3 (by simp)
    have hr1 := hR b1 (by simp)
    have hr2 := hR b2 (by simp)
    obtain ⟨x1, y1⟩ := b1
    obtain ⟨x2, y2⟩ := b2
    obtain ⟨x3, y3⟩ := b3
    simp only [Prod.mk_add_mk, Prod.mk.injEq] at hsum
    have e3 : ((x3, y3) : ℕ × ℕ) = (#A - (x1, y1).1 - (x2, y2).1, #Aᶜ - (x1, y1).2 - (x2, y2).2) := by
      simp only [Prod.mk.injEq]; omega
    rw [e3] at hz3
    rw [e3]
    exact h3 (x1, y1) hr1 (x2, y2) hr2 hz1 hz2 (show x1 + x2 ≤ #A by omega) (show y1 + y2 ≤ #Aᶜ by omega) hz3
  · simp only [List.length_cons] at hlen
    omega

/-- **Lower end of `F^NA_3`** (App K l.223–224, TGRed2's `K6c`): with `c = 1/q̂`, certified `ℓ_w ≤ ln(P_w/q̂_w)`, every
`σ ∈ Σ_3` having `Σ_w P_w q_w(σ)/q̂_w ≤ B` (evaluated in ℚ), and `L ≤ Σ_w P_w ℓ_w + 1 − B`: `L ≤ F^NA_3`. -/
theorem FNA_ge_of_cert {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n)
    {lamQ : ℚ} (hl : lam = (lamQ : ℝ)) {nA nB : ℕ} (hA : #A = nA) (hB : #Aᶜ = nB) {N : ℕ} (hN : 0 < N)
    (qh lo : ℕ → ℚ) (B L : ℚ)
    (hw : ∀ w ∈ Wc nA nB k, 0 < qh w ∧ |lo w| ≤ 1 ∧ taylorQ (lo w) N + errQ (lo w) N ≤ PwQ nA nB k lamQ w / qh w)
    (hS : sigOK3 nA nB (objNA n nA nB k lamQ qh) B)
    (hL : L ≤ ∑ w ∈ Wc nA nB k, PwQ nA nB k lamQ w * lo w + 1 - B) :
    ((L : ℝ) : WithTop ℝ) ≤ sInf (naKLSet (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) 3) := by
  subst hl hA hB
  have hq : ∀ w ∈ Wc #A #Aᶜ k, 0 < ((qh w : ℚ) : ℝ) := fun w h => by exact_mod_cast (hw w h).1
  have hK := (K6c A hlam hk hn (r := 3) (by norm_num)).1 (fun w => 1 / ((qh w : ℚ) : ℝ))
    (fun w h => one_div_pos.2 (hq w h))
  refine le_trans ?_ hK
  rw [WithTop.coe_le_coe]
  have hM : MNA A hlam hk hn (r := 3) (by norm_num) (fun w => 1 / ((qh w : ℚ) : ℝ)) ≤ ((B : ℚ) : ℝ) := by
    refine Finset.sup'_le _ _ fun σ hσ => ?_
    have hobj : ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * (1 / ((qh w : ℚ) : ℝ)) * qS A (lamQ : ℝ) k σ w =
        ((objNA n #A #Aᶜ k lamQ qh σ : ℚ) : ℝ) := by
      simp only [objNA, Rat.cast_sum, Rat.cast_mul, Rat.cast_div, Rat.cast_one]
      refine Finset.sum_congr rfl fun w h => ?_
      rw [Pw_cast A lamQ hlam hk h, qS_cast A lamQ σ h]
    rw [hobj]
    exact_mod_cast forall_SigR3 A hn _ B hS σ hσ
  have hphi : ((∑ w ∈ Wc #A #Aᶜ k, PwQ #A #Aᶜ k lamQ w * lo w : ℚ) : ℝ) ≤
      ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w * (1 / ((qh w : ℚ) : ℝ))) := by
    rw [Rat.cast_sum]
    refine Finset.sum_le_sum fun w h => ?_
    obtain ⟨h0, h1, h2⟩ := hw w h
    rw [Pw_cast A lamQ hlam hk h, Rat.cast_mul, mul_one_div, ← Rat.cast_div]
    exact mul_le_mul_of_nonneg_left (le_log_of (div_pos (PwQ_pos A lamQ hlam hk h) h0) h1 hN h2)
      (by exact_mod_cast (PwQ_pos A lamQ hlam hk h).le)
  have hL' : (L : ℝ) ≤ ((∑ w ∈ Wc #A #Aᶜ k, PwQ #A #Aᶜ k lamQ w * lo w : ℚ) : ℝ) + 1 - ((B : ℚ) : ℝ) := by
    have := (Rat.cast_le (K := ℝ)).2 hL
    rwa [Rat.cast_sub, Rat.cast_add, Rat.cast_one] at this
  linarith

/-- **An explicit predrawn hull point** `Σ_i θ_i q(σ_i)` (App K l.222). -/
noncomputable def hullNA {n : ℕ} (A : Finset (Fin n)) (lam : ℝ) (k : ℕ) {m : ℕ} (θ : Fin m → ℚ)
    (σs : Fin m → List (ℕ × ℕ)) : ℕ → ℝ :=
  fun w => ∑ i, ((θ i : ℚ) : ℝ) * qS A lam k (σs i) w

/-- Its coordinates in ℚ. -/
def qcombNA (n nA nB k : ℕ) (lamQ : ℚ) {m : ℕ} (θ : Fin m → ℚ) (σs : Fin m → List (ℕ × ℕ)) (w : ℕ) : ℚ :=
  ∑ i, θ i * chainQ n lamQ (σs i) (rootN n nA nB k) (indQ n w)

/-- **Upper end of `F^NA_r`** (TGRed2's `K6c`, second half): for convex ℚ weights over `σ_i ∈ Σ_r` and certified
`ln(P_w/q_w) ≤ u_w` at the hull point `q`, `F^NA_r ≤ Σ_w P_w u_w ≤ U`. -/
theorem FNA_le_of_cert {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n)
    {r : ℕ} (hr : 1 ≤ r) {lamQ : ℚ} (hl : lam = (lamQ : ℝ)) {nA nB : ℕ} (hA : #A = nA) (hB : #Aᶜ = nB) {N : ℕ}
    (hN : 0 < N) {m : ℕ} (θ : Fin m → ℚ) (σs : Fin m → List (ℕ × ℕ)) (up : ℕ → ℚ) (U : ℚ)
    (hθ : (∀ i, 0 ≤ θ i) ∧ ∑ i, θ i = 1)
    (hσ : ∀ i, (σs i).length ≤ r ∧ (∀ b ∈ σs i, b ≠ (0, 0)) ∧ (σs i).sum = (nA, nB))
    (hw : ∀ w ∈ Wc nA nB k, 0 < qcombNA n nA nB k lamQ θ σs w ∧ |up w| ≤ 1 ∧
      PwQ nA nB k lamQ w / qcombNA n nA nB k lamQ θ σs w ≤ taylorQ (up w) N - errQ (up w) N)
    (hU : ∑ w ∈ Wc nA nB k, PwQ nA nB k lamQ w * up w ≤ U) :
    sInf (naKLSet (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r) ≤ ((U : ℝ) : WithTop ℝ) := by
  subst hl hA hB
  have hmem : hullNA A (lamQ : ℝ) k θ σs ∈ convexHull ℝ (↑(VS A (lamQ : ℝ) k r) : Set (ℕ → ℝ)) := by
    have h := (convex_convexHull ℝ (↑(VS A (lamQ : ℝ) k r) : Set (ℕ → ℝ))).sum_mem (t := univ)
      (w := fun i => ((θ i : ℚ) : ℝ)) (z := fun i => qS A (lamQ : ℝ) k (σs i))
      (fun i _ => by exact_mod_cast hθ.1 i) (by exact_mod_cast hθ.2)
      (fun i _ => subset_convexHull ℝ _ (Finset.mem_coe.2 ((mem_VS A).2 ⟨σs i, mem_SigR.2 (hσ i), rfl⟩)))
    convert h using 1
    funext w
    simp [hullNA, Finset.sum_apply]
  have hval : ∀ w ∈ Wc #A #Aᶜ k, hullNA A (lamQ : ℝ) k θ σs w = ((qcombNA n #A #Aᶜ k lamQ θ σs w : ℚ) : ℝ) := by
    intro w h
    simp only [hullNA, qcombNA, Rat.cast_sum, Rat.cast_mul]
    exact Finset.sum_congr rfl fun i _ => by rw [qS_cast A lamQ (σs i) h]
  have hpos : ∀ w ∈ Wc #A #Aᶜ k, 0 < hullNA A (lamQ : ℝ) k θ σs w := fun w h => by
    rw [hval w h]; exact_mod_cast (hw w h).1
  refine ((K6c A hlam hk hn hr).2 _ hmem).trans ?_
  rw [Phi_of_pos A hlam hk hpos, WithTop.coe_le_coe]
  have hs : ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w / hullNA A (lamQ : ℝ) k θ σs w) ≤
      ((∑ w ∈ Wc #A #Aᶜ k, PwQ #A #Aᶜ k lamQ w * up w : ℚ) : ℝ) := by
    rw [Rat.cast_sum]
    refine Finset.sum_le_sum fun w h => ?_
    obtain ⟨h0, h1, h2⟩ := hw w h
    rw [Pw_cast A lamQ hlam hk h, hval w h, Rat.cast_mul, ← Rat.cast_div]
    exact mul_le_mul_of_nonneg_left (log_le_of (div_pos (PwQ_pos A lamQ hlam hk h) h0) h1 hN h2)
      (by exact_mod_cast (PwQ_pos A lamQ hlam hk h).le)
  exact hs.trans (by exact_mod_cast hU)

theorem obj_cast {n : ℕ} (A : Finset (Fin n)) (lamQ : ℚ) (hlam : 0 < (lamQ : ℝ)) {k : ℕ} (hk : k ≤ n) (qh : ℕ → ℚ)
    (σ : List (ℕ × ℕ)) :
    ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * (1 / ((qh w : ℚ) : ℝ)) * qS A (lamQ : ℝ) k σ w =
      ((objNA n #A #Aᶜ k lamQ qh σ : ℚ) : ℝ) := by
  simp only [objNA, Rat.cast_sum, Rat.cast_mul, Rat.cast_div, Rat.cast_one]
  refine Finset.sum_congr rfl fun w h => ?_
  rw [Pw_cast A lamQ hlam hk h, qS_cast A lamQ σ h]

/-- **Exact `M*(1/q̂)`** (K4(b), App K l.208–210): if the ℚ recursion evaluates to `M`, then
`M*(1/q̂) = 𝓡_r(s̄_0) = M`. -/
theorem Mstar_eq_of_cert {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) {lamQ : ℚ} (hl : lam = (lamQ : ℝ)) {nA nB : ℕ} (hA : #A = nA) (hB : #Aᶜ = nB) (qh : ℕ → ℚ)
    (M : ℚ) (hpos : ∀ w ∈ Wc nA nB k, 0 < qh w)
    (hM : recQ n lamQ (RcQ n (Wc nA nB k) (PwQ nA nB k lamQ) (fun w => 1 / qh w)) r (rootN n nA nB k) = M) :
    Mstar A hlam hk hr (fun w => 1 / ((qh w : ℚ) : ℝ)) = ((M : ℚ) : ℝ) ∧
      recR A hlam hk (fun w => 1 / ((qh w : ℚ) : ℝ)) r = ((M : ℚ) : ℝ) := by
  subst hl hA hB
  have hq : ∀ w ∈ Wc #A #Aᶜ k, 0 < ((qh w : ℚ) : ℝ) := fun w h => by exact_mod_cast hpos w h
  have hrec := recR_cast A lamQ hlam hk r qh
  rw [hM] at hrec
  refine ⟨?_, hrec⟩
  rw [K4b A hlam hk hr (fun w h => (one_div_pos.2 (hq w h)).le), hrec]

/-- **Exact `max_{σ ∈ Σ_3} Σ_w P_w q_w(σ)/q̂_w`** (TGRed2's `MNA`, App K l.224): every `σ ∈ Σ_3` is at most `M`, and a
given `σ₀ ∈ Σ_3` attains it. -/
theorem MNA_eq_of_cert {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n)
    {lamQ : ℚ} (hl : lam = (lamQ : ℝ)) {nA nB : ℕ} (hA : #A = nA) (hB : #Aᶜ = nB) (qh : ℕ → ℚ) (M : ℚ)
    (σ0 : List (ℕ × ℕ)) (hσ0 : σ0.length ≤ 3 ∧ (∀ b ∈ σ0, b ≠ (0, 0)) ∧ σ0.sum = (nA, nB))
    (hS : sigOK3 nA nB (objNA n nA nB k lamQ qh) M) (h0 : objNA n nA nB k lamQ qh σ0 = M) :
    MNA A hlam hk hn (r := 3) (by norm_num) (fun w => 1 / ((qh w : ℚ) : ℝ)) = ((M : ℚ) : ℝ) := by
  subst hl hA hB
  apply le_antisymm
  · refine Finset.sup'_le _ _ fun σ hσ => ?_
    rw [obj_cast A lamQ hlam hk qh σ]
    exact_mod_cast forall_SigR3 A hn _ M hS σ hσ
  · have hmem : σ0 ∈ SigR A 3 := mem_SigR.2 hσ0
    have h := Finset.le_sup' (fun σ => ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * (1 / ((qh w : ℚ) : ℝ)) *
      qS A (lamQ : ℝ) k σ w) hmem
    rw [obj_cast A lamQ hlam hk qh σ0, h0] at h
    exact h

/-- The hull point's exact coordinates on `𝒲`. -/
theorem hullPt_eq_of {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    {lamQ : ℚ} (hl : lam = (lamQ : ℝ)) {nA nB : ℕ} (hA : #A = nA) (hB : #Aᶜ = nB) {m : ℕ} (θ : Fin m → ℚ)
    (f : Fin m → ℕ → NS → ℕ × ℕ) (qx : ℕ → ℚ) (h : ∀ w ∈ Wc nA nB k, qcombQ n nA nB k r lamQ θ f w = qx w) :
    ∀ w ∈ Wc #A #Aᶜ k, hullPt A lam k r θ f w = ((qx w : ℚ) : ℝ) := by
  subst hl hA hB
  intro w hw
  rw [hullPt_cast A lamQ hlam hk r θ f (le_n_of_mem_Wc A hw), h w hw]

/-- `q(σ)` (TGRed2's `qS`) exactly on `𝒲`. -/
theorem qS_eq_of {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} {k : ℕ} {lamQ : ℚ} (hl : lam = (lamQ : ℝ)) {nA nB : ℕ}
    (hA : #A = nA) (hB : #Aᶜ = nB) (σ : List (ℕ × ℕ)) (qx : ℕ → ℚ)
    (h : ∀ w ∈ Wc nA nB k, chainQ n lamQ σ (rootN n nA nB k) (indQ n w) = qx w) :
    ∀ w ∈ Wc #A #Aᶜ k, qS A lam k σ w = ((qx w : ℚ) : ℝ) := by
  subst hl hA hB
  intro w hw
  rw [qS_cast A lamQ σ hw, h w hw]

/-- The predrawn hull point's exact coordinates on `𝒲`. -/
theorem hullNA_eq_of {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} {k : ℕ} {lamQ : ℚ} (hl : lam = (lamQ : ℝ))
    {nA nB : ℕ} (hA : #A = nA) (hB : #Aᶜ = nB) {m : ℕ} (θ : Fin m → ℚ) (σs : Fin m → List (ℕ × ℕ)) (qx : ℕ → ℚ)
    (h : ∀ w ∈ Wc nA nB k, qcombNA n nA nB k lamQ θ σs w = qx w) :
    ∀ w ∈ Wc #A #Aᶜ k, hullNA A lam k θ σs w = ((qx w : ℚ) : ℝ) := by
  subst hl hA hB
  intro w hw
  have e : hullNA A (lamQ : ℝ) k θ σs w = ((qcombNA n #A #Aᶜ k lamQ θ σs w : ℚ) : ℝ) := by
    simp only [hullNA, qcombNA, Rat.cast_sum, Rat.cast_mul]
    exact Finset.sum_congr rfl fun i _ => by rw [qS_cast A lamQ (σs i) hw]
  rw [e, h w hw]

theorem card_compl_eq {n : ℕ} (A : Finset (Fin n)) {a b : ℕ} (hA : #A = a) (h : a + b = n) : #Aᶜ = b := by
  rw [Finset.card_compl, Fintype.card_fin, hA]
  omega

/-! ## §6 Data (generated by tgcert_data.py; every literal is checked by the kernel in §7) -/

/-- W31a: count table 1 of 2 (a Frank–Wolfe support vertex of 𝒱_3): round 1 at the root, round 2 by the extended state `(m_A, m_B, some (j, u_A))` reached, round 3 the full batch (`tabOf`).  Its realised terminal vector is q = (25/507, 118/169, 128/507) on 𝒲 = [0, 1, 2]. -/
def tabW31a_1 : ℕ → NS → ℕ × ℕ := fun t s =>
  if t = 0 then (1, 1)
  else if s = (1, 1, some (0, 1)) then (0, 0)
  else if s = (1, 1, some (1, 0)) then (0, 1)
  else if s = (1, 1, some (1, 1)) then (0, 1)
  else if s = (1, 1, some (2, 0)) then (0, 0)
  else (0, 0)

/-- W31a: count table 2 of 2 (a Frank–Wolfe support vertex of 𝒱_3): round 1 at the root, round 2 by the extended state `(m_A, m_B, some (j, u_A))` reached, round 3 the full batch (`tabOf`).  Its realised terminal vector is q = (25/169, 80/169, 64/169) on 𝒲 = [0, 1, 2]. -/
def tabW31a_2 : ℕ → NS → ℕ × ℕ := fun t s =>
  if t = 0 then (0, 2)
  else if s = (2, 0, some (0, 0)) then (0, 0)
  else if s = (2, 0, some (1, 0)) then (1, 0)
  else if s = (2, 0, some (2, 0)) then (0, 0)
  else (0, 0)

/-- W31a: the 2 count tables. -/
def fW31a : Fin 2 → ℕ → NS → ℕ × ℕ := ![tabW31a_1, tabW31a_2]

/-- W31a: exact convex weights (rationalised Frank–Wolfe weights, 30 digits; they sum to 1). -/
def thW31a : Fin 2 → ℚ := ![(328927432811844344042930603441 / 500000000000000000000000000000 : ℚ), (171072567188155655957069396559 / 500000000000000000000000000000 : ℚ)]

/-- W31a: q̂ = Σ_i θ_i q(δ_i) on 𝒲, exactly (the hull point; also the K4(a) dual point). -/
def qhW31a : ℕ → ℚ := fun w =>
  if w = 0 then (421072567188155655957069396559 / 5070000000000000000000000000000 : ℚ) else
  if w = 1 then (26249621223425042536815681465379 / 42250000000000000000000000000000 : ℚ) else
  (90082505168319665842851492043 / 304687500000000000000000000000 : ℚ)

/-- W31a: certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w). -/
def loW31a : ℕ → ℚ := fun w =>
  if w = 0 then (-19164612080718215794781 / 250000000000000000000000 : ℚ) else
  if w = 1 then (-9555021328235357516171 / 1000000000000000000000000 : ℚ) else
  (39905690362721860309467 / 1000000000000000000000000 : ℚ)

/-- W31a: certified upper log brackets ln(P_w/q̂_w) ≤ u_w. -/
def upW31a : ℕ → ℚ := fun w =>
  if w = 0 then (-76658448322872863179121 / 1000000000000000000000000 : ℚ) else
  if w = 1 then (-1194377666029419689521 / 125000000000000000000000 : ℚ) else
  (3990569036272186030947 / 100000000000000000000000 : ℚ)

/-- W31a: the exact value of M*(1/q̂) = 𝓡_3(s̄_0) at the dual point q̂ (K4(b)). -/
def MW31a : ℚ := (168270176019686958380893825858914845947913773434803916733035271750000000000000000000000000000 / 168270176019686958380893825858914179796148417884603573643074266730383806446651995854927094887 : ℚ)

/-- W31b: count table 1 of 3 (a Frank–Wolfe support vertex of 𝒱_3): round 1 at the root, round 2 by the extended state `(m_A, m_B, some (j, u_A))` reached, round 3 the full batch (`tabOf`).  Its realised terminal vector is q = (625/83349, 125453/500094, 564623/1000188, 6859/55566) on 𝒲 = [0, 1, 2, 3]. -/
def tabW31b_1 : ℕ → NS → ℕ × ℕ := fun t s =>
  if t = 0 then (1, 2)
  else if s = (2, 1, some (0, 1)) then (0, 0)
  else if s = (2, 1, some (1, 0)) then (1, 1)
  else if s = (2, 1, some (1, 1)) then (1, 1)
  else if s = (2, 1, some (2, 0)) then (2, 0)
  else if s = (2, 1, some (2, 1)) then (2, 0)
  else if s = (2, 1, some (3, 0)) then (0, 0)
  else (0, 0)

/-- W31b: count table 2 of 3 (a Frank–Wolfe support vertex of 𝒱_3): round 1 at the root, round 2 by the extended state `(m_A, m_B, some (j, u_A))` reached, round 3 the full batch (`tabOf`).  Its realised terminal vector is q = (15625/250047, 190000/750141, 288800/750141, 54872/250047) on 𝒲 = [0, 1, 2, 3]. -/
def tabW31b_2 : ℕ → NS → ℕ × ℕ := fun t s =>
  if t = 0 then (0, 3)
  else if s = (3, 0, some (0, 0)) then (0, 0)
  else if s = (3, 0, some (1, 0)) then (2, 0)
  else if s = (3, 0, some (2, 0)) then (2, 0)
  else if s = (3, 0, some (3, 0)) then (0, 0)
  else (0, 0)

/-- W31b: count table 3 of 3 (a Frank–Wolfe support vertex of 𝒱_3): round 1 at the root, round 2 by the extended state `(m_A, m_B, some (j, u_A))` reached, round 3 the full batch (`tabOf`).  Its realised terminal vector is q = (625/27783, 115453/500094, 564623/1000188, 6859/55566) on 𝒲 = [0, 1, 2, 3]. -/
def tabW31b_3 : ℕ → NS → ℕ × ℕ := fun t s =>
  if t = 0 then (1, 2)
  else if s = (2, 1, some (0, 1)) then (0, 0)
  else if s = (2, 1, some (1, 0)) then (2, 0)
  else if s = (2, 1, some (1, 1)) then (1, 1)
  else if s = (2, 1, some (2, 0)) then (2, 0)
  else if s = (2, 1, some (2, 1)) then (2, 0)
  else if s = (2, 1, some (3, 0)) then (0, 0)
  else (0, 0)

/-- W31b: the 3 count tables. -/
def fW31b : Fin 3 → ℕ → NS → ℕ × ℕ := ![tabW31b_1, tabW31b_2, tabW31b_3]

/-- W31b: exact convex weights (rationalised Frank–Wolfe weights, 30 digits; they sum to 1). -/
def thW31b : Fin 3 → ℚ := ![(88522379156303717617822941879 / 100000000000000000000000000000 : ℚ), (14554093652805290264289121309 / 500000000000000000000000000000 : ℚ), (2677125660354757602912260581 / 31250000000000000000000000000 : ℚ)]

/-- W31b: q̂ = Σ_i θ_i q(δ_i) on 𝒲, exactly (the hull point; also the K4(a) dual point). -/
def qhW31b : ℕ → ℚ := fun w =>
  if w = 0 then (1038597061877886557846968842287 / 100018800000000000000000000000000 : ℚ) else
  if w = 1 then (186947471138019580412454391611806069 / 750141000000000000000000000000000000 : ℚ) else
  if w = 2 then (839094660926137027098625643313602279 / 1500282000000000000000000000000000000 : ℚ) else
  (31564285698552140401459313581409017 / 250047000000000000000000000000000000 : ℚ)

/-- W31b: certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w). -/
def loW31b : ℕ → ℚ := fun w =>
  if w = 0 then (424352618428278987621329 / 1000000000000000000000000 : ℚ) else
  if w = 1 then (13667054597649806018211 / 100000000000000000000000 : ℚ) else
  if w = 2 then (1341815967935825877663 / 62500000000000000000000 : ℚ) else
  (2964716728894928621759 / 500000000000000000000000 : ℚ)

/-- W31b: certified upper log brackets ln(P_w/q̂_w) ≤ u_w. -/
def upW31b : ℕ → ℚ := fun w =>
  if w = 0 then (106088154607069746905333 / 250000000000000000000000 : ℚ) else
  if w = 1 then (136670545976498060182113 / 1000000000000000000000000 : ℚ) else
  if w = 2 then (21469055486973214042611 / 1000000000000000000000000 : ℚ) else
  (5929433457789857243521 / 1000000000000000000000000 : ℚ)

/-- W31b: the exact value of M*(1/q̂) = 𝓡_3(s̄_0) at the dual point q̂ (K4(b)). -/
def MW31b : ℚ := (21247796180436034421253308318010403758830252822496524580448389931853384810366842094329285469108289609750000000000000000000000000000 / 21247796180436034421253308318009112924028941014016680850363749016723672128489513931289246953757150518183844273388868352247858014511 : ℚ)

/-- W49: count table 1 of 2 (a Frank–Wolfe support vertex of 𝒱_3): round 1 at the root, round 2 by the extended state `(m_A, m_B, some (j, u_A))` reached, round 3 the full batch (`tabOf`).  Its realised terminal vector is q = (389017/238239225, 165095632/1191196125, 15633854/26471025, 1272112/5294205) on 𝒲 = [0, 1, 2, 3]. -/
def tabW49_1 : ℕ → NS → ℕ × ℕ := fun t s =>
  if t = 0 then (1, 2)
  else if s = (2, 1, some (0, 1)) then (0, 0)
  else if s = (2, 1, some (1, 0)) then (1, 1)
  else if s = (2, 1, some (1, 1)) then (1, 1)
  else if s = (2, 1, some (2, 0)) then (2, 0)
  else if s = (2, 1, some (2, 1)) then (2, 0)
  else if s = (2, 1, some (3, 0)) then (0, 0)
  else (0, 0)

/-- W49: count table 2 of 2 (a Frank–Wolfe support vertex of 𝒱_3): round 1 at the root, round 2 by the extended state `(m_A, m_B, some (j, u_A))` reached, round 3 the full batch (`tabOf`).  Its realised terminal vector is q = (389017/47647845, 152647088/1191196125, 15633854/26471025, 1272112/5294205) on 𝒲 = [0, 1, 2, 3]. -/
def tabW49_2 : ℕ → NS → ℕ × ℕ := fun t s =>
  if t = 0 then (1, 2)
  else if s = (2, 1, some (0, 1)) then (0, 0)
  else if s = (2, 1, some (1, 0)) then (2, 0)
  else if s = (2, 1, some (1, 1)) then (1, 1)
  else if s = (2, 1, some (2, 0)) then (2, 0)
  else if s = (2, 1, some (2, 1)) then (2, 0)
  else if s = (2, 1, some (3, 0)) then (0, 0)
  else (0, 0)

/-- W49: the 2 count tables. -/
def fW49 : Fin 2 → ℕ → NS → ℕ × ℕ := ![tabW49_1, tabW49_2]

/-- W49: exact convex weights (rationalised Frank–Wolfe weights, 30 digits; they sum to 1). -/
def thW49 : Fin 2 → ℚ := ![(442402103736312781161720925279 / 500000000000000000000000000000 : ℚ), (57597896263687218838279074721 / 500000000000000000000000000000 : ℚ)]

/-- W49: q̂ = Σ_i θ_i q(δ_i) on 𝒲, exactly (the hull point; also the K4(a) dual point). -/
def qhW49 : ℕ → ℚ := fun w =>
  if w = 0 then (23677895270270270270270270270246419 / 9926634375000000000000000000000000000 : ℚ) else
  if w = 1 then (852404229729729729729729729729753581 / 6204146484375000000000000000000000000 : ℚ) else
  if w = 2 then (15633854 / 26471025 : ℚ) else
  (1272112 / 5294205 : ℚ)

/-- W49: certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w). -/
def loW49 : ℕ → ℚ := fun w =>
  if w = 0 then (537176630099799305055843 / 1000000000000000000000000 : ℚ) else
  if w = 1 then (33586500427031875702453 / 500000000000000000000000 : ℚ) else
  if w = 2 then (-483286353027966478731 / 100000000000000000000000 : ℚ) else
  (83559187596675951627837 / 1000000000000000000000000 : ℚ)

/-- W49: certified upper log brackets ln(P_w/q̂_w) ≤ u_w. -/
def upW49 : ℕ → ℚ := fun w =>
  if w = 0 then (268588315049899652527923 / 500000000000000000000000 : ℚ) else
  if w = 1 then (67173000854063751404909 / 1000000000000000000000000 : ℚ) else
  if w = 2 then (-4832863530279664787307 / 1000000000000000000000000 : ℚ) else
  (261122461239612348837 / 3125000000000000000000 : ℚ)

/-- W49: the exact value of M*(1/q̂) = 𝓡_3(s̄_0) at the dual point q̂ (K4(b)). -/
def MW49 : ℚ := (74625379027700122309931969469460609363808223153189248952867702128 / 74625379027700122309931969469459845335375070541016182660829745295 : ℚ)

/-- W49NA: the K6(c) dual point q̂ (the rounded predrawn optimum, 30 digits). -/
def qhW49NA : ℕ → ℚ := fun w =>
  if w = 0 then (6790123988678591908862296463 / 1000000000000000000000000000000 : ℚ) else
  if w = 1 then (149819492100096494055110576717 / 1000000000000000000000000000000 : ℚ) else
  if w = 2 then (550766650370851250534493215981 / 1000000000000000000000000000000 : ℚ) else
  (44836184627458101134399007103 / 200000000000000000000000000000 : ℚ)

/-- W49NA: certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w). -/
def loW49NA : ℕ → ℚ := fun w =>
  if w = 0 then (-127243033362332513926191 / 250000000000000000000000 : ℚ) else
  if w = 1 then (-970758827651642996231 / 50000000000000000000000 : ℚ) else
  if w = 2 then (32499575306043909172573 / 500000000000000000000000 : ℚ) else
  (30585346674594171295317 / 200000000000000000000000 : ℚ)

/-- W49NA: an upper bound on max_(σ ∈ Σ_3) Σ_w P_w q_w(σ)/q̂_w (the exact max, rounded up at 30 digits). -/
def BW49NA : ℚ := (1 : ℚ)

/-- W49NA: the 4 schedules' composition sequences σ_i ∈ Σ_3 spanning the predrawn optimum. -/
def sigW49NA : Fin 4 → List (ℕ × ℕ) := ![[(0, 3), (2, 0), (1, 0)], [(1, 2), (1, 1), (1, 0)], [(2, 1), (1, 1), (0, 1)], [(3, 0), (0, 2), (0, 1)]]

/-- W49NA: exact convex weights on them (rationalised, 30 digits). -/
def thW49NA : Fin 4 → ℚ := ![(51946758919068705226157758773 / 500000000000000000000000000000 : ℚ), (198053241080931294773842241227 / 500000000000000000000000000000 : ℚ), (198053241080931294773842241227 / 500000000000000000000000000000 : ℚ), (51946758919068705226157758773 / 500000000000000000000000000000 : ℚ)]

/-- W49NA: certified upper log brackets ln(P_w/q_w) ≤ u_w at the predrawn hull point q. -/
def upW49NA : ℕ → ℚ := fun w =>
  if w = 0 then (-508972133449330055704761 / 1000000000000000000000000 : ℚ) else
  if w = 1 then (-19415176553032859924617 / 1000000000000000000000000 : ℚ) else
  if w = 2 then (64999150612087818345149 / 1000000000000000000000000 : ℚ) else
  (38231683343242714119147 / 250000000000000000000000 : ℚ)

/-- W49NA: a maximiser σ₀ ∈ Σ_3 of Σ_w P_w q_w(σ)/q̂_w, and the exact maximum MNA(1/q̂). -/
def sig0W49NA : List (ℕ × ℕ) := [(1, 2), (1, 1), (1, 0)]
def MNAW49NA : ℚ := (11730368307412960263352138833044873637803814112986735355136154144673452656602883097764001212375057600000000000000000000000000 / 11730368307412960263352138833051805235986675406684620393671126238374818416239746022506501804046253698801063708359371591224393 : ℚ)

/-- W49NA: q(σ_1) on 𝒲, exactly (K6's fixed-action chain). -/
def qSW49NA_1 : ℕ → ℚ := fun w =>
  if w = 0 then (389017 / 14706125 : ℚ) else
  if w = 1 then (7332704 / 44118375 : ℚ) else
  if w = 2 then (17277056 / 44118375 : ℚ) else
  (5088448 / 14706125 : ℚ)

/-- W49NA: q(σ_2) on 𝒲, exactly (K6's fixed-action chain). -/
def qSW49NA_2 : ℕ → ℚ := fun w =>
  if w = 0 then (389017 / 238239225 : ℚ) else
  if w = 1 then (173344924 / 1191196125 : ℚ) else
  if w = 2 then (78422024 / 132355125 : ℚ) else
  (5088448 / 26471025 : ℚ)

/-- W49NA: q(σ_3) on 𝒲, exactly (K6's fixed-action chain). -/
def qSW49NA_3 : ℕ → ℚ := fun w =>
  if w = 0 then (389017 / 238239225 : ℚ) else
  if w = 1 then (173344924 / 1191196125 : ℚ) else
  if w = 2 then (78422024 / 132355125 : ℚ) else
  (5088448 / 26471025 : ℚ)

/-- W49NA: q(σ_4) on 𝒲, exactly (K6's fixed-action chain). -/
def qSW49NA_4 : ℕ → ℚ := fun w =>
  if w = 0 then (389017 / 14706125 : ℚ) else
  if w = 1 then (7332704 / 44118375 : ℚ) else
  if w = 2 then (17277056 / 44118375 : ℚ) else
  (5088448 / 14706125 : ℚ)

/-- W49NA: the predrawn hull point Σ_i θ_i q(σ_i) on 𝒲, exactly. -/
def qNW49NA : ℕ → ℚ := fun w =>
  if w = 0 then (505523086473967659518320044047326679 / 74449757812500000000000000000000000000 : ℚ) else
  if w = 1 then (11154024902443940990283328464475227733 / 74449757812500000000000000000000000000 : ℚ) else
  if w = 2 then (2278024651739541050653098950398052539 / 4136097656250000000000000000000000000 : ℚ) else
  (4139438351625485078059446418109273 / 18464721679687500000000000000000000 : ℚ)

/-- G31b: G = 45071/47628 exactly, and certified bounds -5518179942450551721/100000000000000000000 ≤ ln G ≤ -137954498561263793/2500000000000000000. -/
def GG31b : ℚ := (45071 / 47628 : ℚ)
def lnGloG31b : ℚ := (-5518179942450551721 / 100000000000000000000 : ℚ)
def lnGhiG31b : ℚ := (-137954498561263793 / 2500000000000000000 : ℚ)

/-- W31a: the certified bracket's endpoints. -/
def LW31a : ℚ := (1254642788871484217 / 2500000000000000000000 : ℚ)
def UW31a : ℚ := (5018571155485936869 / 10000000000000000000000 : ℚ)

/-- W31b: the certified bracket's endpoints. -/
def LW31b : ℚ := (5880545890791426403 / 100000000000000000000 : ℚ)
def UW31b : ℚ := (1470136472697856601 / 25000000000000000000 : ℚ)

/-- W49: the certified bracket's endpoints. -/
def LW49 : ℚ := (15525021058516497 / 500000000000000000 : ℚ)
def UW49 : ℚ := (3105004211703299401 / 100000000000000000000 : ℚ)

/-- W49NA: the certified bracket's endpoints. -/
def LW49NA : ℚ := (7322151075368272507 / 100000000000000000000 : ℚ)
def UW49NA : ℚ := (1830537768842068127 / 25000000000000000000 : ℚ)

/-! ## §7 Headlines -/

theorem lam2_pos : (0 : ℝ) < 2 := by norm_num

theorem lam4_pos : (0 : ℝ) < 4 := by norm_num

theorem hk_222 : (2 : ℕ) ≤ 4 := by norm_num

theorem hk_333 : (3 : ℕ) ≤ 6 := by norm_num

theorem exists_coe_of_bracket {x : WithTop ℝ} {lo hi : ℝ} (h1 : (lo : WithTop ℝ) ≤ x) (h2 : x ≤ (hi : WithTop ℝ)) :
    ∃ a : ℝ, x = (a : WithTop ℝ) ∧ lo ≤ a ∧ a ≤ hi := by
  induction x using WithTop.recTopCoe with
  | top => simp at h2
  | coe a => exact ⟨a, rfl, WithTop.coe_le_coe.1 h1, WithTop.coe_le_coe.1 h2⟩

/-! ### W-31(a): `(n_A, n_B, k) = (2, 2, 2)`, `λ = 2`, `r = 3` (appendix_t1.tex l.507; appendix_alt.tex l.42) -/

/-- **W-31(a), survival** (appendix_t1.tex l.507, "`G^λ_3 = 1`"): App J's survival optimum at the root is exactly `1`. -/
theorem W31a_G (A : Finset (Fin 4)) (hA : #A = 2) : A36RW.AppJ.G 2 3 #A #Aᶜ 2 = 1 := by
  have hB : #Aᶜ = 2 := card_compl_eq A hA (by norm_num)
  have h := GQ_cast 2 3 2 2 2
  have hv : GQ 2 3 2 2 2 = 1 := by decide +kernel
  rw [hv, Rat.cast_one] at h
  have e : ((2 : ℚ) : ℝ) = 2 := by norm_num
  rw [e] at h
  rw [hA, hB]
  exact h.symm

/-- **W-31(a), certified bracket**: `F*_3 ∈ [5.018571155485936868·10⁻⁴, 5.018571155485936869·10⁻⁴]`.  Lower end:
K4(a) at `c = 1/q̂` (`Fstar_ge_of_cert`); upper end: `Φ` of the explicit hull point `hullPt A 2 2 3 thW31a fW31a`
(`Fstar_le_of_cert`, K4(c)). -/
theorem W31a_bracket (A : Finset (Fin 4)) (hA : #A = 2) :
    ((5018571155485936868 / 10 ^ 22 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 4 2 (twoW A 2) (twoW_pos A lam2_pos) hk_222)
        (A36W.weightedOracle 4 2 (twoW A 2)) 3) ∧
    sInf (capKLSetAS (A36W.weightedTarget 4 2 (twoW A 2) (twoW_pos A lam2_pos) hk_222)
        (A36W.weightedOracle 4 2 (twoW A 2)) 3) ≤ ((5018571155485936869 / 10 ^ 22 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 2 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h1 := Fstar_ge_of_cert A lam2_pos hk_222 (r := 3) (by norm_num) hl hA hB (N := 22) (by norm_num)
    qhW31a loW31a (5018571155485936868 / 10 ^ 22) (by decide +kernel) (by decide +kernel)
  have h2 := (Fstar_le_of_cert A lam2_pos hk_222 (r := 3) (by norm_num) hl hA hB (N := 22) (by norm_num)
    thW31a fW31a upW31a (5018571155485936869 / 10 ^ 22) (by decide +kernel) (by decide +kernel)
    (by decide +kernel)).2.2
  have e1 : ((5018571155485936868 / 10 ^ 22 : ℚ) : ℝ) = (5018571155485936868 / 10 ^ 22 : ℝ) := by norm_num
  have e2 : ((5018571155485936869 / 10 ^ 22 : ℚ) : ℝ) = (5018571155485936869 / 10 ^ 22 : ℝ) := by norm_num
  rw [e1] at h1
  rw [e2] at h2
  exact ⟨h1, h2⟩

/-- **W-31(a)** (appendix_t1.tex l.507; App O, appendix_alt.tex l.42): at `(n_A, n_B, k) = (2, 2, 2)`, `λ = 2`,
`r = 3`, survival is certain, `G^λ_3 = 1`, but `F*_3 > 0`: `F*_3` lies in `[5.018565·10⁻⁴, 5.018575·10⁻⁴]`, the
rounding interval of the printed `5.01857·10⁻⁴` (App O's `5.0·10⁻⁴` included). -/
theorem W31a (A : Finset (Fin 4)) (hA : #A = 2) :
    A36RW.AppJ.G 2 3 #A #Aᶜ 2 = 1 ∧
    (0 : WithTop ℝ) < sInf (capKLSetAS (A36W.weightedTarget 4 2 (twoW A 2) (twoW_pos A lam2_pos) hk_222)
        (A36W.weightedOracle 4 2 (twoW A 2)) 3) ∧
    ((5018565 / 10 ^ 10 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 4 2 (twoW A 2) (twoW_pos A lam2_pos) hk_222)
        (A36W.weightedOracle 4 2 (twoW A 2)) 3) ∧
    sInf (capKLSetAS (A36W.weightedTarget 4 2 (twoW A 2) (twoW_pos A lam2_pos) hk_222)
        (A36W.weightedOracle 4 2 (twoW A 2)) 3) ≤ ((5018575 / 10 ^ 10 : ℝ) : WithTop ℝ) := by
  obtain ⟨h1, h2⟩ := W31a_bracket A hA
  have hlo : ((5018565 / 10 ^ 10 : ℝ) : WithTop ℝ) ≤ ((5018571155485936868 / 10 ^ 22 : ℝ) : WithTop ℝ) := by
    rw [WithTop.coe_le_coe]; norm_num
  have hhi : ((5018571155485936869 / 10 ^ 22 : ℝ) : WithTop ℝ) ≤ ((5018575 / 10 ^ 10 : ℝ) : WithTop ℝ) := by
    rw [WithTop.coe_le_coe]; norm_num
  have h0 : (0 : WithTop ℝ) < ((5018565 / 10 ^ 10 : ℝ) : WithTop ℝ) := by
    rw [← WithTop.coe_zero, WithTop.coe_lt_coe]; norm_num
  exact ⟨W31a_G A hA, lt_of_lt_of_le h0 (hlo.trans h1), hlo.trans h1, h2.trans hhi⟩

/-! ### W-31(b): `(n_A, n_B, k) = (3, 3, 3)`, `λ = 2`, `r = 3` (appendix_t1.tex l.508) -/

/-- **W-31(b), survival**: `G^2_3(3, 3, 3) = 45071/47628` exactly, and
`−ln G^λ_3 ∈ [0.05518179942450551720, 0.05518179942450551721]`. -/
theorem W31b_G (A : Finset (Fin 6)) (hA : #A = 3) :
    A36RW.AppJ.G 2 3 #A #Aᶜ 3 = 45071 / 47628 ∧
    (5518179942450551720 / 10 ^ 20 : ℝ) ≤ -Real.log (A36RW.AppJ.G 2 3 #A #Aᶜ 3) ∧
    -Real.log (A36RW.AppJ.G 2 3 #A #Aᶜ 3) ≤ 5518179942450551721 / 10 ^ 20 := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have h := GQ_cast 2 3 3 3 3
  have hv : GQ 2 3 3 3 3 = 45071 / 47628 := by decide +kernel
  have e : ((2 : ℚ) : ℝ) = 2 := by norm_num
  rw [hv, e] at h
  rw [hA, hB, ← h]
  have hlo := le_log_of (l := lnGloG31b) (y := 45071 / 47628) (by norm_num) (by decide +kernel) (N := 14)
    (by norm_num) (by decide +kernel)
  have hhi := log_le_of (u := lnGhiG31b) (y := 45071 / 47628) (by norm_num) (by decide +kernel) (N := 14)
    (by norm_num) (by decide +kernel)
  have e1 : ((lnGloG31b : ℚ) : ℝ) = -(5518179942450551721 / 10 ^ 20 : ℝ) := by norm_num [lnGloG31b]
  have e2 : ((lnGhiG31b : ℚ) : ℝ) = -(5518179942450551720 / 10 ^ 20 : ℝ) := by norm_num [lnGhiG31b]
  rw [e1] at hlo
  rw [e2] at hhi
  refine ⟨by push_cast; ring, by linarith, by linarith⟩

/-- **W-31(b), certified bracket**: `F*_3 ∈ [0.05880545890791426403, 0.05880545890791426404]`. -/
theorem W31b_bracket (A : Finset (Fin 6)) (hA : #A = 3) :
    ((5880545890791426403 / 10 ^ 20 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam2_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 2)) 3) ∧
    sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam2_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 2)) 3) ≤ ((5880545890791426404 / 10 ^ 20 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h1 := Fstar_ge_of_cert A lam2_pos hk_333 (r := 3) (by norm_num) hl hA hB (N := 22) (by norm_num)
    qhW31b loW31b (5880545890791426403 / 10 ^ 20) (by decide +kernel) (by decide +kernel)
  have h2 := (Fstar_le_of_cert A lam2_pos hk_333 (r := 3) (by norm_num) hl hA hB (N := 22) (by norm_num)
    thW31b fW31b upW31b (5880545890791426404 / 10 ^ 20) (by decide +kernel) (by decide +kernel)
    (by decide +kernel)).2.2
  have e1 : ((5880545890791426403 / 10 ^ 20 : ℚ) : ℝ) = (5880545890791426403 / 10 ^ 20 : ℝ) := by norm_num
  have e2 : ((5880545890791426404 / 10 ^ 20 : ℚ) : ℝ) = (5880545890791426404 / 10 ^ 20 : ℝ) := by norm_num
  rw [e1] at h1
  rw [e2] at h2
  exact ⟨h1, h2⟩

/-- **W-31(b)** (appendix_t1.tex l.508): at `(3, 3, 3)`, `λ = 2`, `r = 3`, `−ln G^λ_3 ∈ [0.055175, 0.055185]` and
`F*_3 ∈ [0.058805, 0.058815]` (the rounding intervals of the printed `0.05518` and `0.05881`), and
`−ln G^λ_3 < F*_3`. -/
theorem W31b (A : Finset (Fin 6)) (hA : #A = 3) :
    (55175 / 10 ^ 6 : ℝ) ≤ -Real.log (A36RW.AppJ.G 2 3 #A #Aᶜ 3) ∧
    -Real.log (A36RW.AppJ.G 2 3 #A #Aᶜ 3) ≤ 55185 / 10 ^ 6 ∧
    ((58805 / 10 ^ 6 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam2_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 2)) 3) ∧
    sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam2_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 2)) 3) ≤ ((58815 / 10 ^ 6 : ℝ) : WithTop ℝ) ∧
    ((-Real.log (A36RW.AppJ.G 2 3 #A #Aᶜ 3) : ℝ) : WithTop ℝ) <
      sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam2_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 2)) 3) := by
  obtain ⟨-, g1, g2⟩ := W31b_G A hA
  obtain ⟨h1, h2⟩ := W31b_bracket A hA
  have hlo : ((58805 / 10 ^ 6 : ℝ) : WithTop ℝ) ≤ ((5880545890791426403 / 10 ^ 20 : ℝ) : WithTop ℝ) := by
    rw [WithTop.coe_le_coe]; norm_num
  have hhi : ((5880545890791426404 / 10 ^ 20 : ℝ) : WithTop ℝ) ≤ ((58815 / 10 ^ 6 : ℝ) : WithTop ℝ) := by
    rw [WithTop.coe_le_coe]; norm_num
  have hlt : ((-Real.log (A36RW.AppJ.G 2 3 #A #Aᶜ 3) : ℝ) : WithTop ℝ) <
      ((5880545890791426403 / 10 ^ 20 : ℝ) : WithTop ℝ) := by
    rw [WithTop.coe_lt_coe]
    have : (5518179942450551721 / 10 ^ 20 : ℝ) < 5880545890791426403 / 10 ^ 20 := by norm_num
    linarith
  refine ⟨by linarith [show (55175 / 10 ^ 6 : ℝ) ≤ 5518179942450551720 / 10 ^ 20 by norm_num],
    by linarith [show (5518179942450551721 / 10 ^ 20 : ℝ) ≤ 55185 / 10 ^ 6 by norm_num],
    hlo.trans h1, h2.trans hhi, lt_of_lt_of_le hlt h1⟩

/-! ### W-49: `(n_A, n_B, k) = (3, 3, 3)`, `λ = 4`, `r = 3` (paper_v1.tex l.1207) -/

/-- **W-49, adaptive frontier**: `F*_3 ∈ [0.031050042117032994, 0.03105004211703299401]`. -/
theorem W49_Fstar_bracket (A : Finset (Fin 6)) (hA : #A = 3) :
    ((3105004211703299400 / 10 ^ 20 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 4)) 3) ∧
    sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 4)) 3) ≤ ((3105004211703299401 / 10 ^ 20 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have hl : (4 : ℝ) = ((4 : ℚ) : ℝ) := by norm_num
  have h1 := Fstar_ge_of_cert A lam4_pos hk_333 (r := 3) (by norm_num) hl hA hB (N := 22) (by norm_num)
    qhW49 loW49 (3105004211703299400 / 10 ^ 20) (by decide +kernel) (by decide +kernel)
  have h2 := (Fstar_le_of_cert A lam4_pos hk_333 (r := 3) (by norm_num) hl hA hB (N := 22) (by norm_num)
    thW49 fW49 upW49 (3105004211703299401 / 10 ^ 20) (by decide +kernel) (by decide +kernel)
    (by decide +kernel)).2.2
  have e1 : ((3105004211703299400 / 10 ^ 20 : ℚ) : ℝ) = (3105004211703299400 / 10 ^ 20 : ℝ) := by norm_num
  have e2 : ((3105004211703299401 / 10 ^ 20 : ℚ) : ℝ) = (3105004211703299401 / 10 ^ 20 : ℝ) := by norm_num
  rw [e1] at h1
  rw [e2] at h2
  exact ⟨h1, h2⟩

/-- **W-49, predrawn frontier**: `F^NA_3 ∈ [0.07322151075368272507, 0.07322151075368272508]`.  Lower end: K6(c) at
`c = 1/q̂` with the max over `Σ_3` checked exhaustively (`FNA_ge_of_cert`); upper end: `Φ` of an explicit predrawn hull
point over four composition sequences (`FNA_le_of_cert`). -/
theorem W49_FNA_bracket (A : Finset (Fin 6)) (hA : #A = 3) :
    ((7322151075368272507 / 10 ^ 20 : ℝ) : WithTop ℝ) ≤
      sInf (naKLSet (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 4)) 3) ∧
    sInf (naKLSet (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 4)) 3) ≤ ((7322151075368272508 / 10 ^ 20 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have hl : (4 : ℝ) = ((4 : ℚ) : ℝ) := by norm_num
  have h1 := FNA_ge_of_cert A lam4_pos hk_333 (by norm_num) hl hA hB (N := 22) (by norm_num)
    qhW49NA loW49NA BW49NA (7322151075368272507 / 10 ^ 20) (by decide +kernel) (by decide +kernel)
    (by decide +kernel)
  have h2 := FNA_le_of_cert A lam4_pos hk_333 (by norm_num) (r := 3) (by norm_num) hl hA hB (N := 22) (by norm_num)
    thW49NA sigW49NA upW49NA (7322151075368272508 / 10 ^ 20) (by decide +kernel) (by decide +kernel)
    (by decide +kernel) (by decide +kernel)
  have e1 : ((7322151075368272507 / 10 ^ 20 : ℚ) : ℝ) = (7322151075368272507 / 10 ^ 20 : ℝ) := by norm_num
  have e2 : ((7322151075368272508 / 10 ^ 20 : ℚ) : ℝ) = (7322151075368272508 / 10 ^ 20 : ℝ) := by norm_num
  rw [e1] at h1
  rw [e2] at h2
  exact ⟨h1, h2⟩

/-- **W-49** (paper_v1.tex l.1207, "beats every predrawn mixture by a factor of at least 2.35 in a six-coordinate
witness (λ=4, r=3)"): at `(n_A, n_B, k) = (3, 3, 3)`, `λ = 4`, `r = 3`, `F*_3` and `F^NA_3` are finite, `F*_3 > 0`,
and `F^NA_3 ≥ 2.35 · F*_3`. -/
theorem W49 (A : Finset (Fin 6)) (hA : #A = 3) :
    ∃ a b : ℝ,
      sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 4)) 3) = (a : WithTop ℝ) ∧
      sInf (naKLSet (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 4)) 3) = (b : WithTop ℝ) ∧
      0 < a ∧ (47 / 20 : ℝ) * a ≤ b := by
  obtain ⟨h1, h2⟩ := W49_Fstar_bracket A hA
  obtain ⟨g1, g2⟩ := W49_FNA_bracket A hA
  obtain ⟨a, ha, ha1, ha2⟩ := exists_coe_of_bracket h1 h2
  obtain ⟨b, hb, hb1, hb2⟩ := exists_coe_of_bracket g1 g2
  refine ⟨a, b, ha, hb, by linarith [show (0 : ℝ) < 3105004211703299400 / 10 ^ 20 by norm_num], ?_⟩
  have : (47 / 20 : ℝ) * (3105004211703299401 / 10 ^ 20) ≤ 7322151075368272507 / 10 ^ 20 := by norm_num
  nlinarith

/-- **W-49, sharper**: the certified factor is at least `2.358`. -/
theorem W49_factor_2358 (A : Finset (Fin 6)) (hA : #A = 3) :
    ∃ a b : ℝ,
      sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 4)) 3) = (a : WithTop ℝ) ∧
      sInf (naKLSet (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 4)) 3) = (b : WithTop ℝ) ∧
      0 < a ∧ (2358 / 1000 : ℝ) * a ≤ b := by
  obtain ⟨h1, h2⟩ := W49_Fstar_bracket A hA
  obtain ⟨g1, g2⟩ := W49_FNA_bracket A hA
  obtain ⟨a, ha, ha1, ha2⟩ := exists_coe_of_bracket h1 h2
  obtain ⟨b, hb, hb1, hb2⟩ := exists_coe_of_bracket g1 g2
  refine ⟨a, b, ha, hb, by linarith [show (0 : ℝ) < 3105004211703299400 / 10 ^ 20 by norm_num], ?_⟩
  have : (2358 / 1000 : ℝ) * (3105004211703299401 / 10 ^ 20) ≤ 7322151075368272507 / 10 ^ 20 := by norm_num
  nlinarith

theorem thW49_nonneg : ∀ i, 0 ≤ ((thW49 i : ℚ) : ℝ) := by
  have h : ∀ i, 0 ≤ thW49 i := by decide +kernel
  exact fun i => by exact_mod_cast h i

theorem thW49_sum : ∑ i, ((thW49 i : ℚ) : ℝ) = 1 := by
  have h : ∑ i, thW49 i = 1 := by decide +kernel
  exact_mod_cast h

/-- **W-49, the witness is in `RAND_3`** (K3(5)'s realisation, App K l.337–340): the predrawn mixture (seed
`i ∈ Fin 2` drawn with the exact weights `thW49`) of the two realised count-adaptive tables `tabOf 3 (fW49 i)` (each in
`𝒟_3`) has the hard cap `3`, and its terminal vector is the hull point `q = hullPt A 4 3 3 thW49 fW49`, which lies in
`conv 𝒱_3` with `Φ(q) ≤ 0.03105004211703299401`; its within-group relabelling (K2(b)) is again in `RAND_3` and its
output KL is `Φ(q)`. -/
theorem W49_witness (A : Finset (Fin 6)) (hA : #A = 3) :
    ∃ σ : PolicyE 6 (Fin 2),
      σ.CapAS (A36W.weightedOracle 6 3 (twoW A 4)) 3 ∧
      qv A 3 (σ.outBy (A36W.weightedOracle 6 3 (twoW A 4)) 3) = hullPt A 4 3 3 thW49 fW49 ∧
      hullPt A 4 3 3 thW49 fW49 ∈ convexHull ℝ (↑(Vr A 4 3 3) : Set (ℕ → ℝ)) ∧
      Phi A lam4_pos hk_333 (hullPt A 4 3 3 thW49 fW49) ≤ ((3105004211703299401 / 10 ^ 20 : ℝ) : WithTop ℝ) ∧
      (relPol σ (Gr A) (Gr_nonempty A)).CapAS (A36W.weightedOracle 6 3 (twoW A 4)) 3 ∧
      KLx (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
          ((relPol σ (Gr A) (Gr_nonempty A)).outBy (A36W.weightedOracle 6 3 (twoW A 4)) 3) =
        Phi A lam4_pos hk_333 (hullPt A 4 3 3 thW49 fW49) := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have hl : (4 : ℝ) = ((4 : ℚ) : ℝ) := by norm_num
  obtain ⟨hmem, hphi, -⟩ := Fstar_le_of_cert A lam4_pos hk_333 (r := 3) (by norm_num) hl hA hB (N := 22)
    (by norm_num) thW49 fW49 upW49 (3105004211703299401 / 10 ^ 20) (by decide +kernel) (by decide +kernel)
    (by decide +kernel)
  have e2 : ((3105004211703299401 / 10 ^ 20 : ℚ) : ℝ) = (3105004211703299401 / 10 ^ 20 : ℝ) := by norm_num
  rw [e2] at hphi
  obtain ⟨hcap, hq⟩ := mix_capAS_qv A lam4_pos hk_333 (r := 3) (by norm_num) thW49 thW49_nonneg thW49_sum fW49
  refine ⟨_, hcap, hq, hmem, hphi, (K2b_RAND A lam4_pos hk_333 _ hcap).1, ?_⟩
  rw [(K2b_RAND A lam4_pos hk_333 _ hcap).2.2.2.2, hq]

/-! ### Item 1: exact values at the three instances (App K's `M*`, `MNA`, `qS`, and the hull points) -/

/-- **W-31(a), exact values**: at the dual point `q̂ = qhW31a`, `M*(1/q̂) = 𝓡_3(s̄_0) = MW31a` (K4(b)), and the hull
point of the two count tables has exactly the coordinates `q̂` on `𝒲`. -/
theorem W31a_exact (A : Finset (Fin 4)) (hA : #A = 2) :
    Mstar A lam2_pos hk_222 (r := 3) (by norm_num) (fun w => 1 / ((qhW31a w : ℚ) : ℝ)) = ((MW31a : ℚ) : ℝ) ∧
    recR A lam2_pos hk_222 (fun w => 1 / ((qhW31a w : ℚ) : ℝ)) 3 = ((MW31a : ℚ) : ℝ) ∧
    ∀ w ∈ Wc #A #Aᶜ 2, hullPt A 2 2 3 thW31a fW31a w = ((qhW31a w : ℚ) : ℝ) := by
  have hB : #Aᶜ = 2 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  obtain ⟨h1, h2⟩ := Mstar_eq_of_cert A lam2_pos hk_222 (r := 3) (by norm_num) hl hA hB qhW31a MW31a
    (by decide +kernel) (by decide +kernel)
  exact ⟨h1, h2, hullPt_eq_of A lam2_pos hk_222 (r := 3) hl hA hB thW31a fW31a qhW31a (by decide +kernel)⟩

/-- **W-31(b), exact values** (as `W31a_exact`). -/
theorem W31b_exact (A : Finset (Fin 6)) (hA : #A = 3) :
    Mstar A lam2_pos hk_333 (r := 3) (by norm_num) (fun w => 1 / ((qhW31b w : ℚ) : ℝ)) = ((MW31b : ℚ) : ℝ) ∧
    recR A lam2_pos hk_333 (fun w => 1 / ((qhW31b w : ℚ) : ℝ)) 3 = ((MW31b : ℚ) : ℝ) ∧
    ∀ w ∈ Wc #A #Aᶜ 3, hullPt A 2 3 3 thW31b fW31b w = ((qhW31b w : ℚ) : ℝ) := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  obtain ⟨h1, h2⟩ := Mstar_eq_of_cert A lam2_pos hk_333 (r := 3) (by norm_num) hl hA hB qhW31b MW31b
    (by decide +kernel) (by decide +kernel)
  exact ⟨h1, h2, hullPt_eq_of A lam2_pos hk_333 (r := 3) hl hA hB thW31b fW31b qhW31b (by decide +kernel)⟩

/-- **W-49, exact values, adaptive side** (as `W31a_exact`). -/
theorem W49_exact (A : Finset (Fin 6)) (hA : #A = 3) :
    Mstar A lam4_pos hk_333 (r := 3) (by norm_num) (fun w => 1 / ((qhW49 w : ℚ) : ℝ)) = ((MW49 : ℚ) : ℝ) ∧
    recR A lam4_pos hk_333 (fun w => 1 / ((qhW49 w : ℚ) : ℝ)) 3 = ((MW49 : ℚ) : ℝ) ∧
    ∀ w ∈ Wc #A #Aᶜ 3, hullPt A 4 3 3 thW49 fW49 w = ((qhW49 w : ℚ) : ℝ) := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have hl : (4 : ℝ) = ((4 : ℚ) : ℝ) := by norm_num
  obtain ⟨h1, h2⟩ := Mstar_eq_of_cert A lam4_pos hk_333 (r := 3) (by norm_num) hl hA hB qhW49 MW49
    (by decide +kernel) (by decide +kernel)
  exact ⟨h1, h2, hullPt_eq_of A lam4_pos hk_333 (r := 3) hl hA hB thW49 fW49 qhW49 (by decide +kernel)⟩

/-- **W-49, exact values, predrawn side** (K6(c)): at `q̂ = qhW49NA`, `max_{σ ∈ Σ_3} Σ_w P_w q_w(σ)/q̂_w = MNAW49NA`
exactly (attained at `σ₀ = sig0W49NA`); the four support vectors `q(σ_i)` and the predrawn hull point exactly. -/
theorem W49NA_exact (A : Finset (Fin 6)) (hA : #A = 3) :
    MNA A lam4_pos hk_333 (by norm_num) (r := 3) (by norm_num) (fun w => 1 / ((qhW49NA w : ℚ) : ℝ)) =
      ((MNAW49NA : ℚ) : ℝ) ∧
    (∀ w ∈ Wc #A #Aᶜ 3, qS A 4 3 (sigW49NA 0) w = ((qSW49NA_1 w : ℚ) : ℝ)) ∧
    (∀ w ∈ Wc #A #Aᶜ 3, qS A 4 3 (sigW49NA 1) w = ((qSW49NA_2 w : ℚ) : ℝ)) ∧
    (∀ w ∈ Wc #A #Aᶜ 3, qS A 4 3 (sigW49NA 2) w = ((qSW49NA_3 w : ℚ) : ℝ)) ∧
    (∀ w ∈ Wc #A #Aᶜ 3, qS A 4 3 (sigW49NA 3) w = ((qSW49NA_4 w : ℚ) : ℝ)) ∧
    (∀ w ∈ Wc #A #Aᶜ 3, hullNA A 4 3 thW49NA sigW49NA w = ((qNW49NA w : ℚ) : ℝ)) := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have hl : (4 : ℝ) = ((4 : ℚ) : ℝ) := by norm_num
  exact ⟨MNA_eq_of_cert A lam4_pos hk_333 (by norm_num) hl hA hB qhW49NA MNAW49NA sig0W49NA
      (by decide +kernel) (by decide +kernel) (by decide +kernel),
    qS_eq_of A hl hA hB _ qSW49NA_1 (by decide +kernel), qS_eq_of A hl hA hB _ qSW49NA_2 (by decide +kernel),
    qS_eq_of A hl hA hB _ qSW49NA_3 (by decide +kernel), qS_eq_of A hl hA hB _ qSW49NA_4 (by decide +kernel),
    hullNA_eq_of A hl hA hB thW49NA sigW49NA qNW49NA (by decide +kernel)⟩

theorem exists_coe_of_le {x : WithTop ℝ} {hi : ℝ} (h2 : x ≤ (hi : WithTop ℝ)) :
    ∃ a : ℝ, x = (a : WithTop ℝ) ∧ a ≤ hi := by
  induction x using WithTop.recTopCoe with
  | top => simp at h2
  | coe a => exact ⟨a, rfl, WithTop.coe_le_coe.1 h2⟩

/-- **W-49, as printed** (paper_v1.tex l.1207: "Choosing each block's group composition from the committed counts beats
every predrawn mixture by a factor of at least 2.35 in a six-coordinate witness (λ=4, r=3)"): there is a policy `π` in
`RAND_3` (the within-group relabelling of `W49_witness`'s mixture of two count-adaptive tables) with finite output KL
`a`, such that EVERY predrawn mixture `μ ∈ NA_3` has `KL(p_λ‖Q_μ) ≥ 2.35 · a`. -/
theorem W49_beats_every_predrawn (A : Finset (Fin 6)) (hA : #A = 3) :
    ∃ (Seed : Type) (_ : MeasurableSpace Seed) (π : PolicyE 6 Seed),
      π.CapAS (A36W.weightedOracle 6 3 (twoW A 4)) 3 ∧
      ∃ a : ℝ, KLx (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
          (π.outBy (A36W.weightedOracle 6 3 (twoW A 4)) 3) = (a : WithTop ℝ) ∧
        ∀ D ∈ naKLSet (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
            (A36W.weightedOracle 6 3 (twoW A 4)) 3, (((47 / 20 : ℝ) * a : ℝ) : WithTop ℝ) ≤ D := by
  obtain ⟨σ, -, -, -, hphi, hcap', hKL⟩ := W49_witness A hA
  refine ⟨_, _, relPol σ (Gr A) (Gr_nonempty A), hcap', ?_⟩
  rw [hKL]
  obtain ⟨a, ha, haU⟩ := exists_coe_of_le hphi
  refine ⟨a, ha, fun D hD => ?_⟩
  have hinf : sInf (naKLSet (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
      (A36W.weightedOracle 6 3 (twoW A 4)) 3) ≤ D :=
    csInf_le (BddBelow.mono (naKLSet_sub (exact_twoW A lam4_pos hk_333) 3) (capKLSetAS_bdd A lam4_pos hk_333 3)) hD
  have hlo := (W49_FNA_bracket A hA).1
  have hnum : (47 / 20 : ℝ) * a ≤ 7322151075368272507 / 10 ^ 20 := by
    have : (47 / 20 : ℝ) * (3105004211703299401 / 10 ^ 20) ≤ 7322151075368272507 / 10 ^ 20 := by norm_num
    nlinarith
  exact ((WithTop.coe_le_coe.2 hnum).trans hlo).trans hinf

end A36W.TGCert

#print axioms A36W.TGCert.W31a_G
#print axioms A36W.TGCert.W31a_bracket
#print axioms A36W.TGCert.W31a
#print axioms A36W.TGCert.W31b_G
#print axioms A36W.TGCert.W31b_bracket
#print axioms A36W.TGCert.W31b
#print axioms A36W.TGCert.W49_Fstar_bracket
#print axioms A36W.TGCert.W49_FNA_bracket
#print axioms A36W.TGCert.W49
#print axioms A36W.TGCert.W49_factor_2358
#print axioms A36W.TGCert.W49_witness
#print axioms A36W.TGCert.W49_beats_every_predrawn
#print axioms A36W.TGCert.W31a_exact
#print axioms A36W.TGCert.W31b_exact
#print axioms A36W.TGCert.W49_exact
#print axioms A36W.TGCert.W49NA_exact
#print axioms A36W.TGCert.tabOf_mem_Dr
#print axioms A36W.TGCert.hullPt_mem
#print axioms A36W.TGCert.mix_capAS_qv
#print axioms A36W.TGCert.GQ_cast
#print axioms A36W.TGCert.recV_cast
#print axioms A36W.TGCert.Fstar_ge_of_cert
#print axioms A36W.TGCert.Fstar_le_of_cert
#print axioms A36W.TGCert.FNA_ge_of_cert
#print axioms A36W.TGCert.FNA_le_of_cert


==> anc/formal_companion/lean/src/A36W/TGCert2.lean <==
/-
A36W.TGCert2: an exact, kernel-checked certificate for App K's u_A
Remark (W-43(i)), from App K's reductions (`A36W.TGRed`, `A36W.TGRed2`) and the certificates of `A36W.TGCert`,
all imported unchanged.

Specification, in v7.0-PC6: appendix_tgred.tex (sha256 f40c53d2…) l.351–355:
"The count policies may depend on u_A.  The target ignores u_A, but Φ does not, so an optimal policy may need to be
value-adaptive in the committed A-count.  In an exact check it must be at n_A=n_B=k=3, r=3, λ∈{2,4} (the best
u_A-independent count policy is worse by 3.5·10⁻⁵ and 2.3·10⁻⁴ nats); …".  (The rest of the sentence, the class-N
report "in the other instances tested … attain F*_r", is not formalized here.)

Frame (TGRed/TGRed2's): p_λ = A36W.weightedTarget n k (twoW A λ), o = A36W.weightedOracle n k (twoW A λ),
F*_r = sInf (capKLSetAS p_λ o r); deterministic Markov count policies are TGRed2's tables `Fin r → XS n → Cmp n`
(`𝒟_r = Dr`, `𝒱_r = Vr`, `q(δ) = qD`), and `Φ = Phi`.  Every headline holds for EVERY group `A : Finset (Fin 6)` with
`#A = 3`.

Map (paper → Lean), with deviations.
* "u_A-independent count policy" (l.351–353): `UAIndep δ` — at every round `t` the action of `δ` at a legal state
  `legX m_A m_B j u_A` does not depend on `u_A`.  `𝒟_sub = Dsub` (the members of `𝒟_r` with `UAIndep`),
  `𝒱_sub = Vsub = q(𝒟_sub) ⊆ 𝒱_r`, and the best u_A-independent RAND_r policy is `F_sub = Fsub = inf_{conv 𝒱_sub} Φ`
  (K2's frame).  The policy-level class is `subKLSet`: the output KLs of the policies in RAND_r whose terminal vector
  lies in `conv 𝒱_sub`; `subKLSet_sInf` proves `sInf subKLSet = F_sub`, and `mix_sub_mem` puts every predrawn
  mixture of realised u_A-independent tables (K3(5)'s realisation) in it.  Deviation: u_A-independent randomized
  Markov count policies (`d_t(·|m_A,m_B,j)`) are covered only through their terminal vectors, which lie in
  `conv 𝒱_sub` by K3(3)'s derandomization with one draw per `(t, m_A, m_B, j)`; that derandomization is not
  formalized (no headline needs it).
* The lower end (brief item 2): `sub_lower` (K4(a) restricted to `conv 𝒱_sub`), `sep_bound` (the separable bound:
  for every u_A-independent `δ ∈ 𝒟_{m+2}`, `Σ_w P_w c_w q_w(δ) ≤ sepR c m`, the max over root actions of the sum over
  round-1 count keys of the max over round-2 actions of the key-restricted expectation of `𝓡_m`; at `r = 3`,
  `𝓡_1` is the full-batch value, `full_isMax`), `Msub_le_sepR`, and its exact ℚ mirror `sepQ` (`sepR_cast`).
* The upper end: TGCert's `W31b_bracket` (λ = 2) and `W49_Fstar_bracket` (λ = 4), unchanged.
* The size: `Fsub_le_of_cert` (an explicit u_A-independent hull point) gives also `F_sub ≤ U_sub`, so the gap
  `F_sub − F*_3` is bracketed on both sides (`W43_gap_lam2`, `W43_gap_lam4`): it lies in the rounding intervals of
  the printed `3.5·10⁻⁵` and `2.3·10⁻⁴`.  `W43_witness_lam2`/`_lam4` exhibit the best u_A-independent policy: a
  member of `RAND_3` (the relabelled predrawn mixture of two realised u_A-independent count tables) whose output KL
  is within `10⁻²⁰` of the subclass lower bound.
* Reading of "the best u_A-independent count policy" (l.353): the best u_A-independent RAND_3 policy, i.e. `F_sub`
  over `conv 𝒱_sub` (the definition adopted here).  The printed sizes are those of this reading; the best single
  deterministic u_A-independent table is worse (exhaustive check of all 5288 tables by `det_check.py`, not
  certified: gaps `8.2·10⁻⁴` at λ = 2 and `2.6·10⁻⁴` at λ = 4), so it is not what the Remark prints.

How the numbers are checked (no floating point in any proof; no native code; every headline depends only on
propext, Classical.choice and Quot.sound): as in TGCert — ℚ mirrors proved equal to the real definitions after the
cast (`sepR_cast`, TGCert's `qD_tabOf`, `hullPt_cast`, `Pw_cast`), evaluated by the kernel (`decide +kernel`), and
certified logarithms from Mathlib's `Real.exp_bound` (TGCert's `le_log_of`/`log_le_of`, here with `N = 26`).  The
data (u_A-independent count rules, convex weights, dual points, log brackets) were computed on the box by
`tgcert2_data.py` (exact Fractions only); every literal is re-checked here by the kernel.

No hypothesis of a headline restates a conclusion or assumes a KL, TC or success bound: headlines assume only the
instance (`#A = 3`).  The generic lemmas' extra hypotheses are closed decidable ℚ statements about the explicit data,
discharged by `decide +kernel` at each use.
-/
import A36W.TGCert

set_option autoImplicit false

namespace A36W.TGCert2

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert MeasureTheory

/-! ## §1 u_A-independent count tables: `𝒟_sub`, `𝒱_sub`, `F_sub` (brief item 1) -/

/-- **u_A-independence** (App K l.351–353; W-43(i) item 1): a horizon-`r` count table `δ` (TGRed2's encoding
`Fin r → XS n → Cmp n` of a deterministic Markov count policy, l.129–131) is u_A-independent if, at every round,
its action at a legal state `(m_A, m_B, j, u_A)` (`legX m_A m_B j u_A`) depends on `(round, m_A, m_B, j)` only. -/
def UAIndep {n r : ℕ} (δ : Fin r → XS n → Cmp n) : Prop :=
  ∀ (t : Fin r) (mA mB j uA uA' : ℕ), δ t (legX mA mB j uA) = δ t (legX mA mB j uA')

open Classical in
/-- **`𝒟_sub`**: the u_A-independent members of TGRed2's `𝒟_r`. -/
noncomputable def Dsub {n : ℕ} (A : Finset (Fin n)) (lam : ℝ) (k r : ℕ) : Finset (Fin r → XS n → Cmp n) :=
  (Dr A lam k r).filter (fun δ => UAIndep δ)

theorem mem_Dsub {n : ℕ} {A : Finset (Fin n)} {lam : ℝ} {k r : ℕ} {δ : Fin r → XS n → Cmp n} :
    δ ∈ Dsub A lam k r ↔ δ ∈ Dr A lam k r ∧ UAIndep δ := by
  classical
  unfold Dsub
  exact Finset.mem_filter

open Classical in
/-- **`𝒱_sub = {q(δ) : δ ∈ 𝒟_sub}`**, the terminal vectors of the u_A-independent count policies. -/
noncomputable def Vsub {n : ℕ} (A : Finset (Fin n)) (lam : ℝ) (k r : ℕ) : Finset (ℕ → ℝ) :=
  (Dsub A lam k r).image (qD A lam k)

theorem mem_Vsub {n : ℕ} {A : Finset (Fin n)} {lam : ℝ} {k r : ℕ} {v : ℕ → ℝ} :
    v ∈ Vsub A lam k r ↔ ∃ δ ∈ Dsub A lam k r, qD A lam k δ = v := by
  classical
  unfold Vsub
  exact Finset.mem_image

theorem Vsub_sub_Vr {n : ℕ} (A : Finset (Fin n)) (lam : ℝ) (k r : ℕ) : Vsub A lam k r ⊆ Vr A lam k r := by
  intro v hv
  obtain ⟨δ, hδ, rfl⟩ := mem_Vsub.1 hv
  exact qD_mem_Vr A (mem_Dsub.1 hδ).1

theorem hullSub_sub {n : ℕ} (A : Finset (Fin n)) (lam : ℝ) (k r : ℕ) :
    convexHull ℝ (↑(Vsub A lam k r) : Set (ℕ → ℝ)) ⊆ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ)) :=
  convexHull_mono (by exact_mod_cast Vsub_sub_Vr A lam k r)

/-- **`F_sub = inf_{q ∈ conv 𝒱_sub} Φ(q)`** (K2's frame): the best u_A-independent RAND_r policy. -/
noncomputable def Fsub {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ) :
    WithTop ℝ :=
  sInf (Phi A hlam hk '' convexHull ℝ (↑(Vsub A lam k r) : Set (ℕ → ℝ)))

/-- **The u_A-independent RAND_r KL set**: the output KLs `KL(p_λ‖Q_π)` of the policies `π ∈ RAND_r` whose terminal
vector `q(π)` is that of a u_A-independent randomized count policy (a point of `conv 𝒱_sub`). -/
def subKLSet {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ) :
    Set (WithTop ℝ) :=
  {D | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
        σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
        qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) ∈
          convexHull ℝ (↑(Vsub A lam k r) : Set (ℕ → ℝ)) ∧
        D = KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
          (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r)}

theorem fullTab_UAIndep {n r : ℕ} : UAIndep (fullTab r : Fin r → XS n → Cmp n) := fun _ _ _ _ _ _ => rfl

theorem fullTab_mem_Dsub {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) : fullTab r ∈ Dsub A lam k r :=
  mem_Dsub.2 ⟨fullTab_mem_Dr A hlam hk hr, fullTab_UAIndep⟩

theorem Dsub_nonempty {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) : (Dsub A lam k r).Nonempty := ⟨fullTab r, fullTab_mem_Dsub A hlam hk hr⟩

open Classical in
/-- **`M_sub(c) = max_{δ ∈ 𝒟_sub} Σ_w P_w c_w q_w(δ)`**, the K4(b) maximum restricted to the subclass. -/
noncomputable def Msub {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) (c : ℕ → ℝ) : ℝ :=
  (Dsub A lam k r).sup' (Dsub_nonempty A hlam hk hr)
    (fun δ => ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w * qD A lam k δ w)

/-- Points of `conv 𝒱_sub` are nonnegative sub-probability vectors, so `Φ ≥ 0` there. -/
theorem Phi_nonneg_hullSub {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    {q : ℕ → ℝ} (hq : q ∈ convexHull ℝ (↑(Vsub A lam k r) : Set (ℕ → ℝ))) :
    ((0 : ℝ) : WithTop ℝ) ≤ Phi A hlam hk q := by
  have hq' := hullSub_sub A lam k r hq
  exact Phi_nonneg A hlam hk (fun w _ => hull_nonneg A hlam hq' w) (hull_sOf_le_one A hlam hk hq').1

theorem Fsub_bdd {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ) :
    BddBelow (Phi A hlam hk '' convexHull ℝ (↑(Vsub A lam k r) : Set (ℕ → ℝ))) := by
  refine ⟨((0 : ℝ) : WithTop ℝ), ?_⟩
  rintro E ⟨q, hq, rfl⟩
  exact Phi_nonneg_hullSub A hlam hk hq

theorem Fsub_le_Phi {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    {q : ℕ → ℝ} (hq : q ∈ convexHull ℝ (↑(Vsub A lam k r) : Set (ℕ → ℝ))) : Fsub A hlam hk r ≤ Phi A hlam hk q :=
  csInf_le (Fsub_bdd A hlam hk r) ⟨q, hq, rfl⟩

/-- `F*_r ≤ F_sub` (`𝒱_sub ⊆ 𝒱_r`, K4(c)). -/
theorem Fstar_le_Fsub {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ) :
    sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r) ≤ Fsub A hlam hk r := by
  rcases (convexHull ℝ (↑(Vsub A lam k r) : Set (ℕ → ℝ))).eq_empty_or_nonempty with h | h
  · unfold Fsub
    rw [h, Set.image_empty, WithTop.sInf_empty]
    exact le_top
  · refine le_csInf (h.image _) ?_
    rintro E ⟨q, hq, rfl⟩
    exact K4c_hull A hlam hk (hullSub_sub A lam k r hq)

/-- **The two formulations of the subclass infimum agree**: `sInf subKLSet = F_sub` (K2(a) gives `KL ≥ Φ(q(π))`;
K3(5) realises every point of `conv 𝒱_sub ⊆ conv 𝒱_r` by a predrawn mixture, whose relabelling (K2(b)) has
`KL = Φ(q)`). -/
theorem subKLSet_sInf {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ) :
    sInf (subKLSet A hlam hk r) = Fsub A hlam hk r := by
  have hbdd : BddBelow (subKLSet A hlam hk r) := by
    refine ⟨((0 : ℝ) : WithTop ℝ), ?_⟩
    rintro D ⟨Seed, _, σ, -, hq, rfl⟩
    exact (Phi_nonneg_hullSub A hlam hk hq).trans (K2a_le A hlam hk _)
  apply le_antisymm
  · rcases (convexHull ℝ (↑(Vsub A lam k r) : Set (ℕ → ℝ))).eq_empty_or_nonempty with h | h
    · unfold Fsub
      rw [h, Set.image_empty, WithTop.sInf_empty]
      exact le_top
    · refine le_csInf (h.image _) ?_
      rintro E ⟨q, hq, rfl⟩
      obtain ⟨m, θ, hθ0, hθ1, T, hcap, hqq⟩ := hull_realised A (hullSub_sub A lam k r hq)
      have hK := K2b_RAND A hlam hk (mixTrees m θ hθ0 hθ1 T) hcap
      refine csInf_le hbdd ⟨Fin m × Gr A, inferInstance, relPol (mixTrees m θ hθ0 hθ1 T) (Gr A) (Gr_nonempty A),
        hK.1, ?_, ?_⟩
      · rw [hK.2.2.2.1 r, hqq]
        exact hq
      · rw [hK.2.2.2.2, hqq]
  · rcases (subKLSet A hlam hk r).eq_empty_or_nonempty with h | h
    · rw [h, WithTop.sInf_empty]
      exact le_top
    · refine le_csInf h ?_
      rintro D ⟨Seed, _, σ, -, hq, rfl⟩
      exact (Fsub_le_Phi A hlam hk hq).trans (K2a_le A hlam hk _)

/-- **Predrawn mixtures of realised u_A-independent tables are u_A-independent RAND_r policies** (K3(5)'s
realisation): for tables `δ_i ∈ 𝒟_sub` and convex weights `θ`, the mixture has the hard cap `r`, its terminal vector
`Σ_i θ_i q(δ_i)` lies in `conv 𝒱_sub`, and its output KL is in `subKLSet`; so is its relabelling (K2(b)). -/
theorem mix_sub_mem {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    {m : ℕ} (θ : Fin m → ℝ) (hθ0 : ∀ i, 0 ≤ θ i) (hθ1 : ∑ i, θ i = 1) (δ : Fin m → Fin r → XS n → Cmp n)
    (hδ : ∀ i, δ i ∈ Dsub A lam k r) :
    (mixTrees m θ hθ0 hθ1 (fun i => realT A k (extF (δ i)))).CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
    qv A k ((mixTrees m θ hθ0 hθ1 (fun i => realT A k (extF (δ i)))).outBy
        (A36W.weightedOracle n k (twoW A lam)) r) = (fun w => ∑ i, θ i * qD A lam k (δ i) w) ∧
    (fun w => ∑ i, θ i * qD A lam k (δ i) w) ∈ convexHull ℝ (↑(Vsub A lam k r) : Set (ℕ → ℝ)) ∧
    KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        ((mixTrees m θ hθ0 hθ1 (fun i => realT A k (extF (δ i)))).outBy
          (A36W.weightedOracle n k (twoW A lam)) r) ∈ subKLSet A hlam hk r ∧
    KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        ((relPol (mixTrees m θ hθ0 hθ1 (fun i => realT A k (extF (δ i)))) (Gr A) (Gr_nonempty A)).outBy
          (A36W.weightedOracle n k (twoW A lam)) r) ∈ subKLSet A hlam hk r := by
  have hcap : (mixTrees m θ hθ0 hθ1 (fun i => realT A k (extF (δ i)))).CapAS
      (A36W.weightedOracle n k (twoW A lam)) r := by
    unfold PolicyE.CapAS PolicyE.doneBy
    simp only [mixTrees_outBy]
    rw [Finset.sum_comm]
    have h1 : ∀ i, ∑ x, θ i * (realT A k (extF (δ i))).outBy (A36W.weightedOracle n k (twoW A lam)) r [] x =
        θ i := by
      intro i
      rw [← Finset.mul_sum]
      have hc := (mem_Dr.1 (mem_Dsub.1 (hδ i)).1).2
      unfold PolicyE.CapAS PolicyE.doneBy at hc
      simp only [realP, W21.ofTree_outBy] at hc
      rw [hc, mul_one]
    simp only [h1]
    exact hθ1
  have hq : qv A k ((mixTrees m θ hθ0 hθ1 (fun i => realT A k (extF (δ i)))).outBy
      (A36W.weightedOracle n k (twoW A lam)) r) = (fun w => ∑ i, θ i * qD A lam k (δ i) w) := by
    funext w
    unfold qv qD qv
    simp only [mixTrees_outBy]
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [← Finset.mul_sum]
    simp only [realP, W21.ofTree_outBy]
  have hmem : (fun w => ∑ i, θ i * qD A lam k (δ i) w) ∈ convexHull ℝ (↑(Vsub A lam k r) : Set (ℕ → ℝ)) := by
    have h := (convex_convexHull ℝ (↑(Vsub A lam k r) : Set (ℕ → ℝ))).sum_mem (t := univ)
      (w := θ) (z := fun i => qD A lam k (δ i)) (fun i _ => hθ0 i) hθ1
      (fun i _ => subset_convexHull ℝ _ (Finset.mem_coe.2 (mem_Vsub.2 ⟨δ i, hδ i, rfl⟩)))
    convert h using 1
    funext w
    simp [Finset.sum_apply]
  have hK := K2b_RAND A hlam hk _ hcap
  refine ⟨hcap, hq, hmem, ⟨Fin m, inferInstance, _, hcap, by rw [hq]; exact hmem, rfl⟩,
    ⟨Fin m × Gr A, inferInstance, _, hK.1, by rw [hK.2.2.2.1 r, hq]; exact hmem, rfl⟩⟩

/-! ## §2 The lower end: K4(a) on the subclass and the separable bound (brief item 2) -/

/-- **K4(a) restricted to the subclass** (App K l.203–206, proof l.357–365, with `𝒱_sub` in place of `𝒱_r`): for
`c ∈ (0,∞)^𝒲` and any `B` with `Σ_w P_w c_w q_w(δ) ≤ B` for every `δ ∈ 𝒟_sub`,
`Φ(q) ≥ Σ_w P_w ln(P_w c_w) + 1 − B` at every `q ∈ conv 𝒱_sub`. -/
theorem sub_lower {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (c : ℕ → ℝ) (hc : ∀ w ∈ Wc #A #Aᶜ k, 0 < c w) (B : ℝ)
    (hB : ∀ δ ∈ Dsub A lam k r, ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w * qD A lam k δ w ≤ B)
    {q : ℕ → ℝ} (hq : q ∈ convexHull ℝ (↑(Vsub A lam k r) : Set (ℕ → ℝ))) :
    ((∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w * c w) + 1 - B : ℝ) : WithTop ℝ) ≤
      Phi A hlam hk q := by
  by_cases hpos : ∀ w ∈ Wc #A #Aᶜ k, 0 < q w
  · rw [Phi, PhiG_of_pos hpos, WithTop.coe_le_coe]
    have h1 := sum_log_ge_tangent (sum_Pw A hlam hk) (fun w hw => Pw_pos A hlam hk hw) hpos hc
    have h2 : ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w * q w ≤ B := by
      refine convexHull_min (t := {q : ℕ → ℝ | ∑ w ∈ Wc #A #Aᶜ k, (Pw A hlam hk w * c w) * q w ≤ B}) ?_
        (convex_lin_le _ _ _) hq
      intro v hv
      obtain ⟨δ, hδ, rfl⟩ := mem_Vsub.1 hv
      exact hB δ hδ
    linarith
  · rw [Phi, PhiG_of_not_pos hpos]
    exact le_top

/-- The same bound for `F_sub`. -/
theorem Fsub_ge_of_bound {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (c : ℕ → ℝ) (hc : ∀ w ∈ Wc #A #Aᶜ k, 0 < c w) (B : ℝ)
    (hB : ∀ δ ∈ Dsub A lam k r, ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w * qD A lam k δ w ≤ B) :
    ((∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w * c w) + 1 - B : ℝ) : WithTop ℝ) ≤
      Fsub A hlam hk r := by
  rcases (convexHull ℝ (↑(Vsub A lam k r) : Set (ℕ → ℝ))).eq_empty_or_nonempty with h | h
  · unfold Fsub
    rw [h, Set.image_empty, WithTop.sInf_empty]
    exact le_top
  · refine le_csInf (h.image _) ?_
    rintro E ⟨q, hq, rfl⟩
    exact sub_lower A hlam hk c hc B hB hq

/-- The `j`-key of an extended state: `some j` at a legal state `(m_A, m_B, j, u_A)`, `none` at `⊥`. -/
def jkey {n : ℕ} (y : XS n) : Option (Fin (n + 1)) := y.2.2.map Prod.fst

/-- The compositions `β ≤ (a, b)`. -/
def actsAt {n : ℕ} (a b : ℕ) : Finset (Cmp n) := univ.filter (fun β => β.1.val ≤ a ∧ β.2.val ≤ b)

theorem mem_actsAt {n : ℕ} {a b : ℕ} {β : Cmp n} : β ∈ actsAt a b ↔ β.1.val ≤ a ∧ β.2.val ≤ b := by
  unfold actsAt
  simp

theorem actsAt_nonempty {n : ℕ} (a b : ℕ) : (actsAt (n := n) a b).Nonempty :=
  ⟨zeroC, mem_actsAt.2 ⟨Nat.zero_le _, Nat.zero_le _⟩⟩

/-- **The separable bound** at horizon `r = m + 2` (W-43(i) item 2; App K l.203–210 for the subclass): the max over
root actions `b₀` of the sum over the round-1 count keys `o` (`some j` for the legal states `(m_A', m_B', j, ·)`,
`none` for `⊥`) of the max over round-2 compositions `β ≤ (m_A', m_B')` of the key-restricted expectation
`Σ_{y₁ : jkey y₁ = o} K(y₁ | s̄₀, b₀) Σ_{y₂} K(y₂ | y₁, β) 𝓡_m(y₂)`, where `(m_A', m_B') = (n_A, n_B) − b₀` and `𝓡_m` is
TGMdp's `recV` for TGRed2's reward `R_c` (the max over the last `m` rounds).  A u_A-independent table uses one `β`
per key at round 2, so this bounds its value (`sep_bound`); at `r = 3` round 3 is the full batch (`full_isMax`). -/
noncomputable def sepR {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (c : ℕ → ℝ)
    (m : ℕ) : ℝ :=
  (actsX (rootX A k : XS n)).sup' (actsX_nonempty _) (fun b0 =>
    ∑ o : Option (Fin (n + 1)),
      (actsAt (n := n) ((rootX A k : XS n).1.val - b0.1.val) ((rootX A k : XS n).2.1.val - b0.2.val)).sup'
        (actsAt_nonempty _ _) (fun β =>
          ∑ y1, KC lam (rootX A k) b0 y1 *
            (if jkey y1 = o then ∑ y2, KC lam y1 β y2 *
              TGMdp.recV (KC lam) actsX actsX_nonempty (Rc A hlam hk c) m y2 else 0)))

/-- The backward evaluation of a table with available actions is at most the recursion `𝓡` (`K ≥ 0`). -/
theorem polE_le_recV {S Act : Type} [Fintype S] [DecidableEq S] [Fintype Act] [DecidableEq Act]
    (K : S → Act → S → ℝ) (hK : ∀ y b y', 0 ≤ K y b y') (acts : S → Finset Act) (hacts : ∀ y, (acts y).Nonempty)
    (δ : ℕ → S → Act) (hδ : ∀ t y, δ t y ∈ acts y) (G : S → ℝ) :
    ∀ (m t : ℕ) (y : S), polE K δ G t m y ≤ TGMdp.recV K acts hacts G m y
  | 0, t, y => by
      show G y ≤ TGMdp.recV K acts hacts G 0 y
      rw [TGMdp.recV_zero]
  | m + 1, t, y => by
      rw [TGMdp.recV_succ]
      show ∑ y', K y (δ t y) y' * polE K δ G (t + 1) m y' ≤ _
      calc ∑ y', K y (δ t y) y' * polE K δ G (t + 1) m y'
          ≤ ∑ y', K y (δ t y) y' * TGMdp.recV K acts hacts G m y' :=
            Finset.sum_le_sum fun y' _ =>
              mul_le_mul_of_nonneg_left (polE_le_recV K hK acts hacts δ hδ G m (t + 1) y') (hK _ _ _)
        _ ≤ (acts y).sup' (hacts y) (fun b => ∑ y', K y b y' * TGMdp.recV K acts hacts G m y') :=
            Finset.le_sup' (fun b => ∑ y', K y b y' * TGMdp.recV K acts hacts G m y') (hδ t y)

/-- A u_A-independent table acts at a state as at the key representative `(m_A, m_B, j, 0)` (or `⊥`). -/
theorem ua_rep {n r : ℕ} {δ : Fin r → XS n → Cmp n} (hU : UAIndep δ) (t : Fin r) {y : XS n} {a b : ℕ}
    (ha : y.1.val = a) (hb : y.2.1.val = b) :
    δ t y = δ t ((cl n a, cl n b, (jkey y).map (fun j => (j, cl n 0))) : XS n) := by
  obtain ⟨ya, yb, yo⟩ := y
  have e1 : cl n a = ya := by rw [← ha]; exact cl_fin_val ya
  have e2 : cl n b = yb := by rw [← hb]; exact cl_fin_val yb
  rw [e1, e2]
  cases yo with
  | none => rfl
  | some p =>
    obtain ⟨j, u⟩ := p
    have h := hU t ya.val yb.val j.val u.val 0
    have l1 : (legX ya.val yb.val j.val u.val : XS n) = (ya, yb, some (j, u)) := by
      simp only [legX, cl_fin_val]
    have l2 : (legX ya.val yb.val j.val 0 : XS n) = (ya, yb, some (j, cl n 0)) := by
      simp only [legX, cl_fin_val]
    rw [l1, l2] at h
    exact h

/-- **The separable lemma** (W-43(i) item 2): for every u_A-independent `δ ∈ 𝒟_{m+2}` and every `c`,
`Σ_w P_w c_w q_w(δ) ≤ sepR c m`.  Round 1 has one root action; at round 2 each count key picks its action
independently (the policy cannot see `u_A`), so the round-2 action is at most the best one per key; rounds `3, …`
are at most `𝓡_m`. -/
theorem sep_bound {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (c : ℕ → ℝ)
    (m : ℕ) {δ : Fin (m + 2) → XS n → Cmp n} (hδ : δ ∈ Dr A lam k (m + 2)) (hU : UAIndep δ) :
    ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w * qD A lam k δ w ≤ sepR A hlam hk c m := by
  have hav := (mem_Dr.1 hδ).1
  have havE : Avail (extF δ) := avail_extF hav
  have hK0 : ∀ (y : XS n) (b : Cmp n) (y' : XS n), 0 ≤ KC lam y b y' := fun y b y' => KC_nonneg hlam.le y b y'
  -- (1) the value is the backward evaluation of the table from the root
  have h1 : ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w * qD A lam k δ w =
      ∑ y1, KC lam (rootX A k) (extF δ 0 (rootX A k)) y1 * ∑ y2, KC lam y1 (extF δ 1 y1) y2 *
        polE (KC lam) (extF δ) (Rc A hlam hk c) 2 m y2 := by
    rw [value_qD A hlam hk hav c]
    have h := sum_lawD_polE (KC lam) (rootX A k) (extF δ) (Rc A hlam hk c) (m + 2) 0
    simp only [TGMdp.lawD_zero, zero_add, ite_mul, one_mul, zero_mul, Finset.sum_ite_eq', Finset.mem_univ,
      if_true] at h
    rw [← h]
    rfl
  -- (2) rounds 3, … are at most `𝓡_m`
  have h2 : ∀ y2, polE (KC lam) (extF δ) (Rc A hlam hk c) 2 m y2 ≤
      TGMdp.recV (KC lam) actsX actsX_nonempty (Rc A hlam hk c) m y2 :=
    fun y2 => polE_le_recV (KC lam) hK0 actsX actsX_nonempty (extF δ) havE (Rc A hlam hk c) m 2 y2
  -- the round-2 table is `δ 1`
  have hd1 : extF δ 1 = δ ⟨1, by omega⟩ := by unfold extF; exact TGMdp.extD_lt fullX δ (by omega)
  have hb0 : extF δ 0 (rootX A k) ∈ actsX (rootX A k : XS n) := havE 0 (rootX A k)
  -- (3) group the round-1 states by their count key, and use one action per key
  have h3 : ∀ o : Option (Fin (n + 1)),
      ∑ y1, KC lam (rootX A k) (extF δ 0 (rootX A k)) y1 *
          (if jkey y1 = o then ∑ y2, KC lam y1 (extF δ 1 y1) y2 *
            TGMdp.recV (KC lam) actsX actsX_nonempty (Rc A hlam hk c) m y2 else 0) ≤
        (actsAt (n := n) ((rootX A k : XS n).1.val - (extF δ 0 (rootX A k)).1.val)
            ((rootX A k : XS n).2.1.val - (extF δ 0 (rootX A k)).2.val)).sup' (actsAt_nonempty _ _) (fun β =>
          ∑ y1, KC lam (rootX A k) (extF δ 0 (rootX A k)) y1 *
            (if jkey y1 = o then ∑ y2, KC lam y1 β y2 *
              TGMdp.recV (KC lam) actsX actsX_nonempty (Rc A hlam hk c) m y2 else 0)) := by
    intro o
    set a' := (rootX A k : XS n).1.val - (extF δ 0 (rootX A k)).1.val with ha'
    set b' := (rootX A k : XS n).2.1.val - (extF δ 0 (rootX A k)).2.val with hb'
    have ha'n : a' ≤ n := le_trans (Nat.sub_le _ _) (Nat.lt_succ_iff.1 (rootX A k : XS n).1.isLt)
    have hb'n : b' ≤ n := le_trans (Nat.sub_le _ _) (Nat.lt_succ_iff.1 (rootX A k : XS n).2.1.isLt)
    set yo : XS n := (cl n a', cl n b', o.map (fun j => (j, cl n 0))) with hyo
    have hβ : extF δ 1 yo ∈ actsAt (n := n) a' b' := by
      have h := mem_actsX.1 (havE 1 yo)
      refine mem_actsAt.2 ⟨?_, ?_⟩
      · have e : yo.1.val = a' := cl_val_of_le ha'n
        omega
      · have e : yo.2.1.val = b' := cl_val_of_le hb'n
        omega
    refine le_trans (le_of_eq ?_) (Finset.le_sup' (fun β =>
      ∑ y1, KC lam (rootX A k) (extF δ 0 (rootX A k)) y1 *
        (if jkey y1 = o then ∑ y2, KC lam y1 β y2 *
          TGMdp.recV (KC lam) actsX actsX_nonempty (Rc A hlam hk c) m y2 else 0)) hβ)
    refine Finset.sum_congr rfl fun y1 _ => ?_
    by_cases hK : KC lam (rootX A k) (extF δ 0 (rootX A k)) y1 = 0
    · rw [hK, zero_mul, zero_mul]
    · by_cases ho : jkey y1 = o
      · rw [if_pos ho, if_pos ho]
        obtain ⟨e1, e2⟩ := KX_ne_zero_m (lam := lam) (y := rootX A k) hK
        have hrep := ua_rep hU ⟨1, by omega⟩ e1 e2
        rw [ho] at hrep
        rw [hd1, hrep]
      · rw [if_neg ho, if_neg ho]
  calc ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w * qD A lam k δ w
      ≤ ∑ y1, KC lam (rootX A k) (extF δ 0 (rootX A k)) y1 * ∑ y2, KC lam y1 (extF δ 1 y1) y2 *
          TGMdp.recV (KC lam) actsX actsX_nonempty (Rc A hlam hk c) m y2 := by
        rw [h1]
        exact Finset.sum_le_sum fun y1 _ => mul_le_mul_of_nonneg_left
          (Finset.sum_le_sum fun y2 _ => mul_le_mul_of_nonneg_left (h2 y2) (hK0 _ _ _)) (hK0 _ _ _)
    _ = ∑ o : Option (Fin (n + 1)), ∑ y1, KC lam (rootX A k) (extF δ 0 (rootX A k)) y1 *
          (if jkey y1 = o then ∑ y2, KC lam y1 (extF δ 1 y1) y2 *
            TGMdp.recV (KC lam) actsX actsX_nonempty (Rc A hlam hk c) m y2 else 0) := by
        rw [Finset.sum_comm]
        refine Finset.sum_congr rfl fun y1 _ => ?_
        rw [← Finset.mul_sum]
        congr 1
        simp only [Finset.sum_ite_eq, Finset.mem_univ, if_true]
    _ ≤ ∑ o : Option (Fin (n + 1)),
          (actsAt (n := n) ((rootX A k : XS n).1.val - (extF δ 0 (rootX A k)).1.val)
              ((rootX A k : XS n).2.1.val - (extF δ 0 (rootX A k)).2.val)).sup' (actsAt_nonempty _ _) (fun β =>
            ∑ y1, KC lam (rootX A k) (extF δ 0 (rootX A k)) y1 *
              (if jkey y1 = o then ∑ y2, KC lam y1 β y2 *
                TGMdp.recV (KC lam) actsX actsX_nonempty (Rc A hlam hk c) m y2 else 0)) :=
        Finset.sum_le_sum fun o _ => h3 o
    _ ≤ sepR A hlam hk c m := by
        unfold sepR
        exact Finset.le_sup' (fun b0 => ∑ o : Option (Fin (n + 1)),
          (actsAt (n := n) ((rootX A k : XS n).1.val - b0.1.val) ((rootX A k : XS n).2.1.val - b0.2.val)).sup'
            (actsAt_nonempty _ _) (fun β =>
              ∑ y1, KC lam (rootX A k) b0 y1 *
                (if jkey y1 = o then ∑ y2, KC lam y1 β y2 *
                  TGMdp.recV (KC lam) actsX actsX_nonempty (Rc A hlam hk c) m y2 else 0))) hb0

/-- `M_sub(c) ≤ sepR c m` at `r = m + 2`. -/
theorem Msub_le_sepR {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (c : ℕ → ℝ)
    (m : ℕ) : Msub A hlam hk (r := m + 2) (by omega) c ≤ sepR A hlam hk c m :=
  Finset.sup'_le _ _ fun _ hδ => sep_bound A hlam hk c m (mem_Dsub.1 hδ).1 (mem_Dsub.1 hδ).2

/-! ## §3 The separable bound in ℚ at `r = 3` -/

/-- ℕ-coordinates of `jkey`. -/
def jkeyN (s : NS) : Option ℕ := s.2.2.map Prod.fst

theorem jkeyN_dec {n : ℕ} (y : XS n) : jkeyN (dec y) = (jkey y).map Fin.val := by
  obtain ⟨a, b, o⟩ := y
  cases o <;> rfl

/-- The full-batch (last-round) value in ℕ-coordinates. -/
def fullQ (n : ℕ) (lam : ℚ) (R : NS → ℚ) (s : NS) : ℚ := stepQ n lam s s.1 s.2.1 R

/-- The key-`o`-restricted round-2 expectation from `s0` under root action `b0` and round-2 action `β`. -/
def secQ (n : ℕ) (lam : ℚ) (V : NS → ℚ) (s0 : NS) (b0 β : ℕ × ℕ) (o : Option ℕ) : ℚ :=
  stepQ n lam s0 b0.1 b0.2 (fun s => if jkeyN s = o then stepQ n lam s β.1 β.2 V else 0)

/-- Its max over `β ≤ (m_A', m_B')`. -/
def secMaxQ (n : ℕ) (lam : ℚ) (V : NS → ℚ) (s0 : NS) (b0 : ℕ × ℕ) (o : Option ℕ) : ℚ :=
  ((range (s0.1 - b0.1 + 1)) ×ˢ (range (s0.2.1 - b0.2 + 1))).sup' (rr_nonempty _ _)
    (fun β => secQ n lam V s0 b0 β o)

/-- **ℚ mirror of the separable bound**: `max_{b₀} (secMax(⊥) + Σ_{j ≤ n} secMax(j))`. -/
def sepQ (n : ℕ) (lam : ℚ) (V : NS → ℚ) (s0 : NS) : ℚ :=
  ((range (s0.1 + 1)) ×ˢ (range (s0.2.1 + 1))).sup' (rr_nonempty _ _) (fun b0 =>
    secMaxQ n lam V s0 b0 none + ∑ j ∈ range (n + 1), secMaxQ n lam V s0 b0 (some j))

theorem actsAt_image {n : ℕ} {a b : ℕ} (ha : a ≤ n) (hb : b ≤ n) :
    (actsAt (n := n) a b).image (fun β : Cmp n => (β.1.val, β.2.val)) = (range (a + 1)) ×ˢ (range (b + 1)) := by
  ext ⟨x, z⟩
  simp only [Finset.mem_image, mem_actsAt, Finset.mem_product, Finset.mem_range, Prod.mk.injEq]
  constructor
  · rintro ⟨⟨x', z'⟩, ⟨hx, hz⟩, rfl, rfl⟩
    exact ⟨by omega, by omega⟩
  · rintro ⟨hx, hz⟩
    exact ⟨(⟨x, by omega⟩, ⟨z, by omega⟩), ⟨by simp only; omega, by simp only; omega⟩, rfl, rfl⟩

theorem sup'_actsAt_eq {n : ℕ} {a b : ℕ} (ha : a ≤ n) (hb : b ≤ n) (g : ℕ × ℕ → ℝ) :
    (actsAt (n := n) a b).sup' (actsAt_nonempty a b) (fun β => g (β.1.val, β.2.val)) =
      ((range (a + 1)) ×ˢ (range (b + 1))).sup' (rr_nonempty a b) g := by
  have hs : ((actsAt (n := n) a b).image (fun β : Cmp n => (β.1.val, β.2.val))).Nonempty :=
    (actsAt_nonempty a b).image _
  calc (actsAt (n := n) a b).sup' (actsAt_nonempty a b) (fun β => g (β.1.val, β.2.val))
      = ((actsAt (n := n) a b).image (fun β : Cmp n => (β.1.val, β.2.val))).sup' hs g :=
        (Finset.sup'_image hs g).symm
    _ = _ := Finset.sup'_congr hs (actsAt_image ha hb) (fun _ _ => rfl)

/-- **`sepR` at `r = 3` is the ℚ recursion `sepQ`** (rational `λ`, `c = cQ ≥ 0` on `𝒲`): `𝓡_1` is the full-batch
value (`full_isMax`), and every kernel expectation is `stepQ` (TGCert's `sum_KX_cast`). -/
theorem sepR_cast {n : ℕ} (A : Finset (Fin n)) (lamQ : ℚ) (hlam : 0 < (lamQ : ℝ)) {k : ℕ} (hk : k ≤ n)
    (cQ : ℕ → ℚ) (hc : ∀ w ∈ Wc #A #Aᶜ k, 0 ≤ ((cQ w : ℚ) : ℝ)) :
    sepR A hlam hk (fun w => ((cQ w : ℚ) : ℝ)) 1 =
      ((sepQ n lamQ (fullQ n lamQ (RcQ n (Wc #A #Aᶜ k) (PwQ #A #Aᶜ k lamQ) cQ)) (rootN n #A #Aᶜ k) : ℚ) : ℝ) := by
  -- the last-round value
  have hV : ∀ y : XS n, TGMdp.recV (KC (lamQ : ℝ)) actsX actsX_nonempty
      (Rc A hlam hk (fun w => ((cQ w : ℚ) : ℝ))) 1 y =
        ((fullQ n lamQ (RcQ n (Wc #A #Aᶜ k) (PwQ #A #Aᶜ k lamQ) cQ) (dec y) : ℚ) : ℝ) := by
    intro y
    rw [← full_isMax A hlam hk hc y]
    exact sum_KX_cast lamQ y _ _ _ _ (Rc_cast A hlam hk _ (PwQ #A #Aᶜ k lamQ) cQ
      (fun w hw => Pw_cast A lamQ hlam hk hw) (fun w _ => rfl))
  -- the round-2 expectation
  have hH : ∀ (y1 : XS n) (β : Cmp n), ∑ y2, KC (lamQ : ℝ) y1 β y2 * TGMdp.recV (KC (lamQ : ℝ)) actsX
      actsX_nonempty (Rc A hlam hk (fun w => ((cQ w : ℚ) : ℝ))) 1 y2 =
        ((stepQ n lamQ (dec y1) β.1.val β.2.val (fullQ n lamQ (RcQ n (Wc #A #Aᶜ k) (PwQ #A #Aᶜ k lamQ) cQ)) :
          ℚ) : ℝ) :=
    fun y1 β => sum_KX_cast lamQ y1 β.1.val β.2.val _ _ hV
  -- the key-restricted expectation
  have hS : ∀ (b0 β : Cmp n) (o : Option (Fin (n + 1))),
      ∑ y1, KC (lamQ : ℝ) (rootX A k) b0 y1 * (if jkey y1 = o then ∑ y2, KC (lamQ : ℝ) y1 β y2 *
        TGMdp.recV (KC (lamQ : ℝ)) actsX actsX_nonempty (Rc A hlam hk (fun w => ((cQ w : ℚ) : ℝ))) 1 y2 else 0) =
      ((secQ n lamQ (fullQ n lamQ (RcQ n (Wc #A #Aᶜ k) (PwQ #A #Aᶜ k lamQ) cQ)) (rootN n #A #Aᶜ k)
        (b0.1.val, b0.2.val) (β.1.val, β.2.val) (o.map Fin.val) : ℚ) : ℝ) := by
    intro b0 β o
    unfold secQ
    rw [← dec_rootX]
    refine sum_KX_cast lamQ (rootX A k) b0.1.val b0.2.val _ _ (fun z => ?_)
    by_cases hz : jkey z = o
    · rw [if_pos hz, if_pos (by rw [jkeyN_dec, hz]), hH]
    · have hz' : ¬ jkeyN (dec z) = o.map Fin.val := by
        rw [jkeyN_dec]
        exact fun h => hz (Option.map_injective Fin.val_injective h)
      rw [if_neg hz, if_neg hz', Rat.cast_zero]
  -- the max over round-2 actions
  have hB : ∀ (b0 : Cmp n) (o : Option (Fin (n + 1))),
      (actsAt (n := n) ((rootX A k : XS n).1.val - b0.1.val) ((rootX A k : XS n).2.1.val - b0.2.val)).sup'
        (actsAt_nonempty _ _) (fun β =>
          ∑ y1, KC (lamQ : ℝ) (rootX A k) b0 y1 * (if jkey y1 = o then ∑ y2, KC (lamQ : ℝ) y1 β y2 *
            TGMdp.recV (KC (lamQ : ℝ)) actsX actsX_nonempty (Rc A hlam hk (fun w => ((cQ w : ℚ) : ℝ))) 1 y2
              else 0)) =
      ((secMaxQ n lamQ (fullQ n lamQ (RcQ n (Wc #A #Aᶜ k) (PwQ #A #Aᶜ k lamQ) cQ)) (rootN n #A #Aᶜ k)
        (b0.1.val, b0.2.val) (o.map Fin.val) : ℚ) : ℝ) := by
    intro b0 o
    simp only [hS]
    unfold secMaxQ
    rw [Finset.apply_sup'_eq_sup'_comp _ _ sup_cast_rat]
    have ha : (rootX A k : XS n).1.val - b0.1.val ≤ n :=
      le_trans (Nat.sub_le _ _) (Nat.lt_succ_iff.1 (rootX A k : XS n).1.isLt)
    have hb : (rootX A k : XS n).2.1.val - b0.2.val ≤ n :=
      le_trans (Nat.sub_le _ _) (Nat.lt_succ_iff.1 (rootX A k : XS n).2.1.isLt)
    exact sup'_actsAt_eq ha hb (Rat.cast ∘ fun β => secQ n lamQ
      (fullQ n lamQ (RcQ n (Wc #A #Aᶜ k) (PwQ #A #Aᶜ k lamQ) cQ)) (rootN n #A #Aᶜ k) (b0.1.val, b0.2.val) β
        (o.map Fin.val))
  -- the sum over keys
  have hO : ∀ b0 : Cmp n,
      ∑ o : Option (Fin (n + 1)), ((secMaxQ n lamQ (fullQ n lamQ (RcQ n (Wc #A #Aᶜ k) (PwQ #A #Aᶜ k lamQ) cQ))
        (rootN n #A #Aᶜ k) (b0.1.val, b0.2.val) (o.map Fin.val) : ℚ) : ℝ) =
      ((secMaxQ n lamQ (fullQ n lamQ (RcQ n (Wc #A #Aᶜ k) (PwQ #A #Aᶜ k lamQ) cQ)) (rootN n #A #Aᶜ k)
          (b0.1.val, b0.2.val) none +
        ∑ j ∈ range (n + 1), secMaxQ n lamQ (fullQ n lamQ (RcQ n (Wc #A #Aᶜ k) (PwQ #A #Aᶜ k lamQ) cQ))
          (rootN n #A #Aᶜ k) (b0.1.val, b0.2.val) (some j) : ℚ) : ℝ) := by
    intro b0
    rw [Fintype.sum_option, Rat.cast_add, Rat.cast_sum]
    congr 1
    exact Fin.sum_univ_eq_sum_range (fun j => ((secMaxQ n lamQ
      (fullQ n lamQ (RcQ n (Wc #A #Aᶜ k) (PwQ #A #Aᶜ k lamQ) cQ)) (rootN n #A #Aᶜ k) (b0.1.val, b0.2.val)
        (some j) : ℚ) : ℝ)) (n + 1)
  unfold sepR sepQ
  simp only [hB, hO]
  rw [Finset.apply_sup'_eq_sup'_comp _ _ sup_cast_rat, ← dec_rootX]
  exact sup'_actsX_eq (rootX A k) (Rat.cast ∘ fun b0 => secMaxQ n lamQ
    (fullQ n lamQ (RcQ n (Wc #A #Aᶜ k) (PwQ #A #Aᶜ k lamQ) cQ)) (dec (rootX A k)) b0 none +
      ∑ j ∈ range (n + 1), secMaxQ n lamQ (fullQ n lamQ (RcQ n (Wc #A #Aᶜ k) (PwQ #A #Aᶜ k lamQ) cQ))
        (dec (rootX A k)) b0 (some j)) _

/-! ## §4 Generic certificates for `F_sub` -/

/-- **Lower end of `F_sub`** (W-43(i) item 2): with `c = 1/q̂`, certified `ℓ_w ≤ ln(P_w/q̂_w)`, and
`L ≤ Σ_w P_w ℓ_w + 1 − sepQ(1/q̂)` (the separable bound at `r = 3`, evaluated in ℚ): `L ≤ Φ(q)` at every
`q ∈ conv 𝒱_sub`, and `L ≤ F_sub`. -/
theorem Fsub_ge_of_cert {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {lamQ : ℚ} (hl : lam = (lamQ : ℝ)) {nA nB : ℕ} (hA : #A = nA) (hB : #Aᶜ = nB) {N : ℕ} (hN : 0 < N)
    (qh lo : ℕ → ℚ) (L : ℚ)
    (hw : ∀ w ∈ Wc nA nB k, 0 < qh w ∧ |lo w| ≤ 1 ∧ taylorQ (lo w) N + errQ (lo w) N ≤ PwQ nA nB k lamQ w / qh w)
    (hL : L ≤ ∑ w ∈ Wc nA nB k, PwQ nA nB k lamQ w * lo w + 1 -
      sepQ n lamQ (fullQ n lamQ (RcQ n (Wc nA nB k) (PwQ nA nB k lamQ) (fun w => 1 / qh w))) (rootN n nA nB k)) :
    (∀ q ∈ convexHull ℝ (↑(Vsub A lam k 3) : Set (ℕ → ℝ)), ((L : ℝ) : WithTop ℝ) ≤ Phi A hlam hk q) ∧
    ((L : ℝ) : WithTop ℝ) ≤ Fsub A hlam hk 3 := by
  subst hl hA hB
  have hq : ∀ w ∈ Wc #A #Aᶜ k, 0 < ((qh w : ℚ) : ℝ) := fun w h => by exact_mod_cast (hw w h).1
  have hc : ∀ w ∈ Wc #A #Aᶜ k, 0 < (fun w => ((1 / qh w : ℚ) : ℝ)) w := fun w h => by
    show 0 < ((1 / qh w : ℚ) : ℝ)
    exact_mod_cast one_div_pos.2 (hw w h).1
  have hsep := sepR_cast A lamQ hlam hk (fun w => 1 / qh w) (fun w h => (hc w h).le)
  have hBd : ∀ δ ∈ Dsub A (lamQ : ℝ) k 3, ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * (fun w => ((1 / qh w : ℚ) : ℝ)) w *
      qD A (lamQ : ℝ) k δ w ≤ sepR A hlam hk (fun w => ((1 / qh w : ℚ) : ℝ)) 1 :=
    fun δ hδ => sep_bound A hlam hk _ 1 (mem_Dsub.1 hδ).1 (mem_Dsub.1 hδ).2
  have hphi : ((∑ w ∈ Wc #A #Aᶜ k, PwQ #A #Aᶜ k lamQ w * lo w : ℚ) : ℝ) ≤
      ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w * (fun w => ((1 / qh w : ℚ) : ℝ)) w) := by
    rw [Rat.cast_sum]
    refine Finset.sum_le_sum fun w h => ?_
    obtain ⟨h0, h1, h2⟩ := hw w h
    rw [Pw_cast A lamQ hlam hk h]
    have e : ((PwQ #A #Aᶜ k lamQ w : ℚ) : ℝ) * (fun w => ((1 / qh w : ℚ) : ℝ)) w =
        ((PwQ #A #Aᶜ k lamQ w / qh w : ℚ) : ℝ) := by
      show ((PwQ #A #Aᶜ k lamQ w : ℚ) : ℝ) * ((1 / qh w : ℚ) : ℝ) = _
      rw [← Rat.cast_mul, mul_one_div]
    rw [e, Rat.cast_mul]
    exact mul_le_mul_of_nonneg_left (le_log_of (div_pos (PwQ_pos A lamQ hlam hk h) h0) h1 hN h2)
      (by exact_mod_cast (PwQ_pos A lamQ hlam hk h).le)
  have hL' : (L : ℝ) ≤ ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w *
      (fun w => ((1 / qh w : ℚ) : ℝ)) w) + 1 - sepR A hlam hk (fun w => ((1 / qh w : ℚ) : ℝ)) 1 := by
    have := (Rat.cast_le (K := ℝ)).2 hL
    rw [Rat.cast_sub, Rat.cast_add, Rat.cast_one] at this
    rw [hsep]
    linarith
  refine ⟨fun q hqm => le_trans (WithTop.coe_le_coe.2 hL') (sub_lower A hlam hk _ hc _ hBd hqm),
    le_trans (WithTop.coe_le_coe.2 hL') (Fsub_ge_of_bound A hlam hk _ hc _ hBd)⟩

/-- A u_A-independent count rule: a rule on count keys `(m_A, m_B, j?)`, lifted to ℕ-coordinates of extended
states (it ignores `u_A`). -/
def uaF (g : ℕ → ℕ × ℕ × Option ℕ → ℕ × ℕ) : ℕ → NS → ℕ × ℕ := fun t s => g t (s.1, s.2.1, jkeyN s)

/-- **Every table `tabOf r (uaF g)` is u_A-independent** (TGCert's `tabOf`: the clamped rule before the last round,
the full batch at the last round; both depend on `(m_A, m_B, j)` only). -/
theorem tabOf_uaF_UAIndep {n : ℕ} (r : ℕ) (g : ℕ → ℕ × ℕ × Option ℕ → ℕ × ℕ) :
    UAIndep (tabOf r (uaF g) : Fin r → XS n → Cmp n) := by
  intro t mA mB j u u'
  unfold tabOf
  split_ifs
  · rfl
  · rfl

theorem tabOf_uaF_mem_Dsub {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) (g : ℕ → ℕ × ℕ × Option ℕ → ℕ × ℕ) : tabOf r (uaF g) ∈ Dsub A lam k r :=
  mem_Dsub.2 ⟨tabOf_mem_Dr A hlam hk hr _, tabOf_uaF_UAIndep r g⟩

/-- **Upper end of `F_sub`**: for convex ℚ weights `θ` over u_A-independent tables `tabOf r (uaF (g i))` (each in
`𝒟_sub`), if `ln(P_w/q_w) ≤ u_w` (certified) at the hull point `q`, then `q ∈ conv 𝒱_sub`, `Φ(q) ≤ U` and
`F_sub ≤ U`. -/
theorem Fsub_le_of_cert {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) {lamQ : ℚ} (hl : lam = (lamQ : ℝ)) {nA nB : ℕ} (hA : #A = nA) (hB : #Aᶜ = nB) {N : ℕ}
    (hN : 0 < N) {m : ℕ} (θ : Fin m → ℚ) (g : Fin m → ℕ → ℕ × ℕ × Option ℕ → ℕ × ℕ) (up : ℕ → ℚ) (U : ℚ)
    (hθ : (∀ i, 0 ≤ θ i) ∧ ∑ i, θ i = 1)
    (hw : ∀ w ∈ Wc nA nB k, 0 < qcombQ n nA nB k r lamQ θ (fun i => uaF (g i)) w ∧ |up w| ≤ 1 ∧
      PwQ nA nB k lamQ w / qcombQ n nA nB k r lamQ θ (fun i => uaF (g i)) w ≤ taylorQ (up w) N - errQ (up w) N)
    (hU : ∑ w ∈ Wc nA nB k, PwQ nA nB k lamQ w * up w ≤ U) :
    hullPt A lam k r θ (fun i => uaF (g i)) ∈ convexHull ℝ (↑(Vsub A lam k r) : Set (ℕ → ℝ)) ∧
    Phi A hlam hk (hullPt A lam k r θ (fun i => uaF (g i))) ≤ ((U : ℝ) : WithTop ℝ) ∧
    Fsub A hlam hk r ≤ ((U : ℝ) : WithTop ℝ) := by
  subst hl hA hB
  have hmem : hullPt A (lamQ : ℝ) k r θ (fun i => uaF (g i)) ∈
      convexHull ℝ (↑(Vsub A (lamQ : ℝ) k r) : Set (ℕ → ℝ)) := by
    have h := (convex_convexHull ℝ (↑(Vsub A (lamQ : ℝ) k r) : Set (ℕ → ℝ))).sum_mem (t := univ)
      (w := fun i => ((θ i : ℚ) : ℝ)) (z := fun i => qD A (lamQ : ℝ) k (tabOf r (uaF (g i))))
      (fun i _ => by exact_mod_cast hθ.1 i) (by exact_mod_cast hθ.2)
      (fun i _ => subset_convexHull ℝ _ (Finset.mem_coe.2 (mem_Vsub.2
        ⟨_, tabOf_uaF_mem_Dsub A hlam hk hr (g i), rfl⟩)))
    convert h using 1
    funext w
    simp [hullPt, Finset.sum_apply]
  have hval : ∀ w ∈ Wc #A #Aᶜ k, hullPt A (lamQ : ℝ) k r θ (fun i => uaF (g i)) w =
      ((qcombQ n #A #Aᶜ k r lamQ θ (fun i => uaF (g i)) w : ℚ) : ℝ) :=
    fun w h => hullPt_cast A lamQ hlam hk r θ _ (le_n_of_mem_Wc A h)
  have hpos : ∀ w ∈ Wc #A #Aᶜ k, 0 < hullPt A (lamQ : ℝ) k r θ (fun i => uaF (g i)) w := fun w h => by
    rw [hval w h]; exact_mod_cast (hw w h).1
  have hphi : Phi A hlam hk (hullPt A (lamQ : ℝ) k r θ (fun i => uaF (g i))) ≤ ((U : ℝ) : WithTop ℝ) := by
    rw [Phi_of_pos A hlam hk hpos, WithTop.coe_le_coe]
    have hs : ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w *
        Real.log (Pw A hlam hk w / hullPt A (lamQ : ℝ) k r θ (fun i => uaF (g i)) w) ≤
        ((∑ w ∈ Wc #A #Aᶜ k, PwQ #A #Aᶜ k lamQ w * up w : ℚ) : ℝ) := by
      rw [Rat.cast_sum]
      refine Finset.sum_le_sum fun w h => ?_
      obtain ⟨h0, h1, h2⟩ := hw w h
      rw [Pw_cast A lamQ hlam hk h, hval w h, Rat.cast_mul, ← Rat.cast_div]
      exact mul_le_mul_of_nonneg_left (log_le_of (div_pos (PwQ_pos A lamQ hlam hk h) h0) h1 hN h2)
        (by exact_mod_cast (PwQ_pos A lamQ hlam hk h).le)
    exact hs.trans (by exact_mod_cast hU)
  exact ⟨hmem, hphi, (Fsub_le_Phi A hlam hk hmem).trans hphi⟩

/-- **The value of a u_A-independent table at `c = cQ`, exactly** (TGCert's `qD_tabOf`). -/
theorem value_tab_cast {n : ℕ} (A : Finset (Fin n)) (lamQ : ℚ) (hlam : 0 < (lamQ : ℝ)) {k : ℕ} (hk : k ≤ n)
    (r : ℕ) (f : ℕ → NS → ℕ × ℕ) (cQ : ℕ → ℚ) :
    ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * ((cQ w : ℚ) : ℝ) * qD A (lamQ : ℝ) k (tabOf r f) w =
      ((∑ w ∈ Wc #A #Aᶜ k, PwQ #A #Aᶜ k lamQ w * cQ w *
        polQ n lamQ (actOf n r f) (indQ n w) 0 r (rootN n #A #Aᶜ k) : ℚ) : ℝ) := by
  rw [Rat.cast_sum]
  refine Finset.sum_congr rfl fun w hw => ?_
  rw [Pw_cast A lamQ hlam hk hw, qD_tabOf A lamQ hlam hk r f (le_n_of_mem_Wc A hw), Rat.cast_mul, Rat.cast_mul]

/-- **`M_sub(1/q̂)` exactly**: if the separable bound evaluates to `M` and a u_A-independent table attains `M`,
then `M_sub(1/q̂) = sepR(1/q̂) = M`. -/
theorem Msub_eq_of_cert {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {lamQ : ℚ} (hl : lam = (lamQ : ℝ)) {nA nB : ℕ} (hA : #A = nA) (hB : #Aᶜ = nB) (qh : ℕ → ℚ) (M : ℚ)
    (g0 : ℕ → ℕ × ℕ × Option ℕ → ℕ × ℕ) (hpos : ∀ w ∈ Wc nA nB k, 0 < qh w)
    (hM : sepQ n lamQ (fullQ n lamQ (RcQ n (Wc nA nB k) (PwQ nA nB k lamQ) (fun w => 1 / qh w)))
      (rootN n nA nB k) = M)
    (h0 : ∑ w ∈ Wc nA nB k, PwQ nA nB k lamQ w * (1 / qh w) *
      polQ n lamQ (actOf n 3 (uaF g0)) (indQ n w) 0 3 (rootN n nA nB k) = M) :
    Msub A hlam hk (r := 3) (by norm_num) (fun w => ((1 / qh w : ℚ) : ℝ)) = ((M : ℚ) : ℝ) ∧
      sepR A hlam hk (fun w => ((1 / qh w : ℚ) : ℝ)) 1 = ((M : ℚ) : ℝ) := by
  subst hl hA hB
  have hsep : sepR A hlam hk (fun w => ((1 / qh w : ℚ) : ℝ)) 1 = ((M : ℚ) : ℝ) := by
    rw [sepR_cast A lamQ hlam hk (fun w => 1 / qh w) (fun w h => by exact_mod_cast (one_div_pos.2 (hpos w h)).le),
      hM]
  refine ⟨le_antisymm ((Msub_le_sepR A hlam hk _ 1).trans hsep.le) ?_, hsep⟩
  have hmem : tabOf 3 (uaF g0) ∈ Dsub A (lamQ : ℝ) k 3 := tabOf_uaF_mem_Dsub A hlam hk (by norm_num) g0
  have h := Finset.le_sup' (fun δ => ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * ((1 / qh w : ℚ) : ℝ) *
    qD A (lamQ : ℝ) k δ w) hmem
  rw [value_tab_cast A lamQ hlam hk 3 (uaF g0) (fun w => 1 / qh w), h0] at h
  exact h

/-- **An explicit u_A-independent RAND_r policy at a hull point** (K3(5)'s realisation, K2(b)): for convex weights
`θ` and u_A-independent rules `g i`, the within-group relabelling of the predrawn mixture of the realised tables
`tabOf r (uaF (g i))` is in `RAND_r`; its terminal vector is the hull point, which lies in `conv 𝒱_sub`; its output
KL is in `subKLSet` and equals `Φ` of the hull point.  (Stated for every `n`; the membership of the tables in
`𝒟_sub` is discharged here, generically.) -/
theorem ua_witness {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) {m : ℕ} (θ : Fin m → ℚ) (hθ0 : ∀ i, 0 ≤ ((θ i : ℚ) : ℝ)) (hθ1 : ∑ i, ((θ i : ℚ) : ℝ) = 1)
    (g : Fin m → ℕ → ℕ × ℕ × Option ℕ → ℕ × ℕ) :
    ∃ (Seed : Type) (_ : MeasurableSpace Seed) (π : PolicyE n Seed),
      π.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
      qv A k (π.outBy (A36W.weightedOracle n k (twoW A lam)) r) = hullPt A lam k r θ (fun i => uaF (g i)) ∧
      hullPt A lam k r θ (fun i => uaF (g i)) ∈ convexHull ℝ (↑(Vsub A lam k r) : Set (ℕ → ℝ)) ∧
      KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (π.outBy (A36W.weightedOracle n k (twoW A lam)) r) ∈ subKLSet A hlam hk r ∧
      KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
          (π.outBy (A36W.weightedOracle n k (twoW A lam)) r) =
        Phi A hlam hk (hullPt A lam k r θ (fun i => uaF (g i))) := by
  obtain ⟨hcap, hq, hm, -, hKL2⟩ := mix_sub_mem A hlam hk (r := r) (fun i => ((θ i : ℚ) : ℝ)) hθ0 hθ1
    (fun i => tabOf r (uaF (g i))) (fun i => tabOf_uaF_mem_Dsub A hlam hk hr (g i))
  have hK := K2b_RAND A hlam hk _ hcap
  refine ⟨_, _, relPol (mixTrees m (fun i => ((θ i : ℚ) : ℝ)) hθ0 hθ1
    (fun i => realT A k (extF (tabOf r (uaF (g i)))))) (Gr A) (Gr_nonempty A), hK.1, ?_, hm, hKL2, ?_⟩
  · rw [hK.2.2.2.1 r, hq]
    rfl
  · rw [hK.2.2.2.2, hq]
    rfl

/-! ## §5 Data (generated by tgcert2_data.py; every literal is checked by the kernel in §6) -/

/-- L2: u_A-independent count rule 1 of 2 (a Frank–Wolfe support vertex of 𝒱_sub): round 1 at the root; round 2 by the count key `(m_A, m_B, some j)` only; round 3 the full batch (`tabOf`).  Its realised terminal vector is q = (625/83349, 125453/500094, 564623/1000188, 6859/55566) on 𝒲 = [0, 1, 2, 3]. -/
def uaL2_1 : ℕ → ℕ × ℕ × Option ℕ → ℕ × ℕ := fun t κ =>
  if t = 0 then (1, 2)
  else if κ = (2, 1, some 0) then (0, 0)
  else if κ = (2, 1, some 1) then (1, 1)
  else if κ = (2, 1, some 2) then (2, 0)
  else if κ = (2, 1, some 3) then (0, 0)
  else (0, 0)

/-- L2: u_A-independent count rule 2 of 2 (a Frank–Wolfe support vertex of 𝒱_sub): round 1 at the root; round 2 by the count key `(m_A, m_B, some j)` only; round 3 the full batch (`tabOf`).  Its realised terminal vector is q = (15625/250047, 190000/750141, 288800/750141, 54872/250047) on 𝒲 = [0, 1, 2, 3]. -/
def uaL2_2 : ℕ → ℕ × ℕ × Option ℕ → ℕ × ℕ := fun t κ =>
  if t = 0 then (0, 3)
  else if κ = (3, 0, some 0) then (0, 0)
  else if κ = (3, 0, some 1) then (2, 0)
  else if κ = (3, 0, some 2) then (2, 0)
  else if κ = (3, 0, some 3) then (0, 0)
  else (0, 0)

/-- L2: the 2 u_A-independent rules. -/
def gL2 : Fin 2 → ℕ → ℕ × ℕ × Option ℕ → ℕ × ℕ := ![uaL2_1, uaL2_2]

/-- L2: exact convex weights (rationalised Frank–Wolfe weights, 30 digits; they sum to 1). -/
def thL2 : Fin 2 → ℚ := ![(952779204450488886976384176009 / 1000000000000000000000000000000 : ℚ), (47220795549511113023615823991 / 1000000000000000000000000000000 : ℚ)]

/-- L2: the dual point q̂ (the u_A-independent optimum, rounded to 30 digits). -/
def qhL2 : ℕ → ℚ := fun w =>
  if w = 0 then (5047622924501749279284929593 / 500000000000000000000000000000 : ℚ) else
  if w = 1 then (31371679700599268167794370093 / 125000000000000000000000000000 : ℚ) else
  if w = 2 then (556039671635779272916252373789 / 1000000000000000000000000000000 : ℚ) else
  (15996545663594913423677065351 / 125000000000000000000000000000 : ℚ)

/-- L2: certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w). -/
def loL2 : ℕ → ℚ := fun w =>
  if w = 0 then (28284746723790159802759 / 62500000000000000000000 : ℚ) else
  if w = 1 then (129645203230701110994267 / 1000000000000000000000000 : ℚ) else
  if w = 2 then (6824961869660679799709 / 250000000000000000000000 : ℚ) else
  (-3876125157478580960129 / 500000000000000000000000 : ℚ)

/-- L2: the exact separable bound SEP(1/q̂) (≥ max over 𝒟_sub of Σ_w P_w q_w(δ)/q̂_w). -/
def SL2 : ℚ := (1305178590124076079208099664621831452782319769327440973484562943124815724873951831837245663500000000000000000000000000000 / 1305178590124076079208099664620893017276039373254129469268099178626864635814898305850717163434553118276154730914070688263 : ℚ)

/-- L2: certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point. -/
def upL2 : ℕ → ℚ := fun w =>
  if w = 0 then (452555947580642556844147 / 1000000000000000000000000 : ℚ) else
  if w = 1 then (12964520323070111099427 / 100000000000000000000000 : ℚ) else
  if w = 2 then (27299847478642719198839 / 1000000000000000000000000 : ℚ) else
  (-1550450062991432384051 / 200000000000000000000000 : ℚ)

/-- L4: u_A-independent count rule 1 of 2 (a Frank–Wolfe support vertex of 𝒱_sub): round 1 at the root; round 2 by the count key `(m_A, m_B, some j)` only; round 3 the full batch (`tabOf`).  Its realised terminal vector is q = (389017/238239225, 165095632/1191196125, 15633854/26471025, 1272112/5294205) on 𝒲 = [0, 1, 2, 3]. -/
def uaL4_1 : ℕ → ℕ × ℕ × Option ℕ → ℕ × ℕ := fun t κ =>
  if t = 0 then (1, 2)
  else if κ = (2, 1, some 0) then (0, 0)
  else if κ = (2, 1, some 1) then (1, 1)
  else if κ = (2, 1, some 2) then (2, 0)
  else if κ = (2, 1, some 3) then (0, 0)
  else (0, 0)

/-- L4: u_A-independent count rule 2 of 2 (a Frank–Wolfe support vertex of 𝒱_sub): round 1 at the root; round 2 by the count key `(m_A, m_B, some j)` only; round 3 the full batch (`tabOf`).  Its realised terminal vector is q = (389017/14706125, 7332704/44118375, 17277056/44118375, 5088448/14706125) on 𝒲 = [0, 1, 2, 3]. -/
def uaL4_2 : ℕ → ℕ × ℕ × Option ℕ → ℕ × ℕ := fun t κ =>
  if t = 0 then (0, 3)
  else if κ = (3, 0, some 0) then (0, 0)
  else if κ = (3, 0, some 1) then (2, 0)
  else if κ = (3, 0, some 2) then (2, 0)
  else if κ = (3, 0, some 3) then (0, 0)
  else (0, 0)

/-- L4: the 2 u_A-independent rules. -/
def gL4 : Fin 2 → ℕ → ℕ × ℕ × Option ℕ → ℕ × ℕ := ![uaL4_1, uaL4_2]

/-- L4: exact convex weights (rationalised Frank–Wolfe weights, 30 digits; they sum to 1). -/
def thL4 : Fin 2 → ℚ := ![(495710152141798024146054756581 / 500000000000000000000000000000 : ℚ), (4289847858201975853945243419 / 500000000000000000000000000000 : ℚ)]

/-- L4: the dual point q̂ (the u_A-independent optimum, rounded to 30 digits). -/
def qhL4 : ℕ → ℚ := fun w =>
  if w = 0 then (461457639716262513487793823 / 250000000000000000000000000000 : ℚ) else
  if w = 1 then (27766677914435117244476133031 / 200000000000000000000000000000 : ℚ) else
  if w = 2 then (588895194644653084999273780693 / 1000000000000000000000000000000 : ℚ) else
  (15074434061700031780959231751 / 62500000000000000000000000000 : ℚ)

/-- L4: certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w). -/
def loL4 : ℕ → ℚ := fun w =>
  if w = 0 then (793567724833336665690411 / 1000000000000000000000000 : ℚ) else
  if w = 1 then (1418535721827938130679 / 25000000000000000000000 : ℚ) else
  if w = 2 then (-1937862020400865474307 / 1000000000000000000000000 : ℚ) else
  (39895614580593732133793 / 500000000000000000000000 : ℚ)

/-- L4: the exact separable bound SEP(1/q̂) (≥ max over 𝒟_sub of Σ_w P_w q_w(δ)/q̂_w). -/
def SL4 : ℚ := (93674432355710341890273725864508527301850891783898512683180145045368052002928474801608483945520000000000000000000000000 / 93674432355710341890273725863605250041694381650073027893943634442017050724541741707915529790784003804286008546141438637 : ℚ)

/-- L4: certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point. -/
def upL4 : ℕ → ℚ := fun w =>
  if w = 0 then (396783862416668332845207 / 500000000000000000000000 : ℚ) else
  if w = 1 then (56741428873117525227163 / 1000000000000000000000000 : ℚ) else
  if w = 2 then (-7569773517190880759 / 3906250000000000000000 : ℚ) else
  (79791229161187464267589 / 1000000000000000000000000 : ℚ)

/-! ## §6 Headlines -/

/-! ### λ = 2: `(n_A, n_B, k) = (3, 3, 3)`, `r = 3` (appendix_tgred.tex l.352–353) -/

theorem thL2_nonneg : ∀ i, 0 ≤ ((thL2 i : ℚ) : ℝ) := by
  have h : ∀ i, 0 ≤ thL2 i := by decide +kernel
  exact fun i => by exact_mod_cast h i

theorem thL2_sum : ∑ i, ((thL2 i : ℚ) : ℝ) = 1 := by
  have h : ∑ i, thL2 i = 1 := by decide +kernel
  exact_mod_cast h

/-- **Lower end at λ = 2** (W-43(i) item 2): every `q ∈ conv 𝒱_sub` has `Φ(q) ≥ L = 5884041448324989127·10⁻²⁰`, hence
`F_sub ≥ L`.  K4(a) on the subclass at `c = 1/q̂` (`q̂ = qhL2`), with the separable bound evaluated exactly in the
kernel and certified logarithms (`Fsub_ge_of_cert`). -/
theorem W43_lower_lam2 (A : Finset (Fin 6)) (hA : #A = 3) :
    (∀ q ∈ convexHull ℝ (↑(Vsub A 2 3 3) : Set (ℕ → ℝ)),
      ((5884041448324989127 / 10 ^ 20 : ℝ) : WithTop ℝ) ≤ Phi A lam2_pos hk_333 q) ∧
    ((5884041448324989127 / 10 ^ 20 : ℝ) : WithTop ℝ) ≤ Fsub A lam2_pos hk_333 3 := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := Fsub_ge_of_cert A lam2_pos hk_333 hl hA hB (N := 26) (by norm_num) qhL2 loL2
    (5884041448324989127 / 10 ^ 20) (by decide +kernel) (by decide +kernel)
  have e1 : ((5884041448324989127 / 10 ^ 20 : ℚ) : ℝ) = (5884041448324989127 / 10 ^ 20 : ℝ) := by norm_num
  rw [e1] at h
  exact h

/-- **Upper end at λ = 2**: the explicit u_A-independent hull point `hullPt A 2 3 3 thL2 (uaF ∘ gL2)` (two
realised u_A-independent count tables, exact weights) lies in `conv 𝒱_sub` and has `Φ ≤ 5884041448324989128·10⁻²⁰`, hence
`F_sub ≤ 5884041448324989128·10⁻²⁰` (`Fsub_le_of_cert`). -/
theorem W43_upper_lam2 (A : Finset (Fin 6)) (hA : #A = 3) :
    hullPt A 2 3 3 thL2 (fun i => uaF (gL2 i)) ∈ convexHull ℝ (↑(Vsub A 2 3 3) : Set (ℕ → ℝ)) ∧
    Phi A lam2_pos hk_333 (hullPt A 2 3 3 thL2 (fun i => uaF (gL2 i))) ≤
      ((5884041448324989128 / 10 ^ 20 : ℝ) : WithTop ℝ) ∧
    Fsub A lam2_pos hk_333 3 ≤ ((5884041448324989128 / 10 ^ 20 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := Fsub_le_of_cert A lam2_pos hk_333 (r := 3) (by norm_num) hl hA hB (N := 26) (by norm_num)
    thL2 gL2 upL2 (5884041448324989128 / 10 ^ 20) (by decide +kernel) (by decide +kernel) (by decide +kernel)
  have e2 : ((5884041448324989128 / 10 ^ 20 : ℚ) : ℝ) = (5884041448324989128 / 10 ^ 20 : ℝ) := by norm_num
  rw [e2] at h
  exact h

/-- **`F_sub` at λ = 2, certified bracket**: `F_sub ∈ [0.05884041448324989127, 0.05884041448324989128]`. -/
theorem W43_Fsub_bracket_lam2 (A : Finset (Fin 6)) (hA : #A = 3) :
    ((5884041448324989127 / 10 ^ 20 : ℝ) : WithTop ℝ) ≤ Fsub A lam2_pos hk_333 3 ∧
    Fsub A lam2_pos hk_333 3 ≤ ((5884041448324989128 / 10 ^ 20 : ℝ) : WithTop ℝ) :=
  ⟨(W43_lower_lam2 A hA).2, (W43_upper_lam2 A hA).2.2⟩

/-- **W-43(i) at λ = 2** (appendix_tgred.tex l.351–353): at `(n_A, n_B, k) = (3, 3, 3)`, `r = 3`, `λ = 2`,
`F*_3 ≤ U < L ≤ F_sub` with `U = 0.05880545890791426404` (TGCert's `W31b_bracket`), `L = 0.05884041448324989127` (K4(a) on `conv 𝒱_sub` at
`c = 1/q̂` with the separable bound), and `L − U ≥ 3·10⁻⁵`; the same `L` bounds the policy-level subclass infimum
`sInf subKLSet` (`= F_sub`, `subKLSet_sInf`). -/
theorem W43_uA_needed_lam2 (A : Finset (Fin 6)) (hA : #A = 3) :
    sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam2_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 2)) 3) ≤ ((5880545890791426404 / 10 ^ 20 : ℝ) : WithTop ℝ) ∧
    (5880545890791426404 / 10 ^ 20 : ℝ) < 5884041448324989127 / 10 ^ 20 ∧
    ((5884041448324989127 / 10 ^ 20 : ℝ) : WithTop ℝ) ≤ Fsub A lam2_pos hk_333 3 ∧
    ((5884041448324989127 / 10 ^ 20 : ℝ) : WithTop ℝ) ≤ sInf (subKLSet A lam2_pos hk_333 3) ∧
    (3 / 10 ^ 5 : ℝ) ≤ 5884041448324989127 / 10 ^ 20 - 5880545890791426404 / 10 ^ 20 := by
  have h1 := (W31b_bracket A hA).2
  have h2 := (W43_lower_lam2 A hA).2
  refine ⟨h1, by norm_num, h2, by rw [subKLSet_sInf]; exact h2, by norm_num⟩

/-- **The best u_A-independent RAND_3 policy, explicitly** (λ = 2): the within-group relabelling (K2(b)) of the
predrawn mixture, with the exact weights `thL2`, of the two realised u_A-independent count tables
`tabOf 3 (uaF (gL2 i))` (K3(5)'s realisation) is in `RAND_3`, its terminal vector lies in `conv 𝒱_sub`, its output
KL is in `subKLSet`, and that KL lies in `[0.05884041448324989127, 0.05884041448324989128]`. -/
theorem W43_witness_lam2 (A : Finset (Fin 6)) (hA : #A = 3) :
    ∃ (Seed : Type) (_ : MeasurableSpace Seed) (π : PolicyE 6 Seed),
      π.CapAS (A36W.weightedOracle 6 3 (twoW A 2)) 3 ∧
      qv A 3 (π.outBy (A36W.weightedOracle 6 3 (twoW A 2)) 3) ∈
        convexHull ℝ (↑(Vsub A 2 3 3) : Set (ℕ → ℝ)) ∧
      KLx (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam2_pos) hk_333)
        (π.outBy (A36W.weightedOracle 6 3 (twoW A 2)) 3) ∈ subKLSet A lam2_pos hk_333 3 ∧
      ((5884041448324989127 / 10 ^ 20 : ℝ) : WithTop ℝ) ≤ KLx (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam2_pos) hk_333)
        (π.outBy (A36W.weightedOracle 6 3 (twoW A 2)) 3) ∧
      KLx (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam2_pos) hk_333)
        (π.outBy (A36W.weightedOracle 6 3 (twoW A 2)) 3) ≤ ((5884041448324989128 / 10 ^ 20 : ℝ) : WithTop ℝ) := by
  obtain ⟨Seed, hms, π, hcap, hq, hm, hKLs, hKL⟩ := ua_witness A lam2_pos hk_333 (r := 3) (by norm_num)
    thL2 thL2_nonneg thL2_sum gL2
  refine ⟨Seed, hms, π, hcap, by rw [hq]; exact hm, hKLs, ?_, ?_⟩
  · rw [hKL]
    exact (W43_lower_lam2 A hA).1 _ hm
  · rw [hKL]
    exact (W43_upper_lam2 A hA).2.1

/-! ### λ = 4: `(n_A, n_B, k) = (3, 3, 3)`, `r = 3` (appendix_tgred.tex l.352–353) -/

theorem thL4_nonneg : ∀ i, 0 ≤ ((thL4 i : ℚ) : ℝ) := by
  have h : ∀ i, 0 ≤ thL4 i := by decide +kernel
  exact fun i => by exact_mod_cast h i

theorem thL4_sum : ∑ i, ((thL4 i : ℚ) : ℝ) = 1 := by
  have h : ∑ i, thL4 i = 1 := by decide +kernel
  exact_mod_cast h

/-- **Lower end at λ = 4** (W-43(i) item 2): every `q ∈ conv 𝒱_sub` has `Φ(q) ≥ L = 3128100285568914554·10⁻²⁰`, hence
`F_sub ≥ L`.  K4(a) on the subclass at `c = 1/q̂` (`q̂ = qhL4`), with the separable bound evaluated exactly in the
kernel and certified logarithms (`Fsub_ge_of_cert`). -/
theorem W43_lower_lam4 (A : Finset (Fin 6)) (hA : #A = 3) :
    (∀ q ∈ convexHull ℝ (↑(Vsub A 4 3 3) : Set (ℕ → ℝ)),
      ((3128100285568914554 / 10 ^ 20 : ℝ) : WithTop ℝ) ≤ Phi A lam4_pos hk_333 q) ∧
    ((3128100285568914554 / 10 ^ 20 : ℝ) : WithTop ℝ) ≤ Fsub A lam4_pos hk_333 3 := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have hl : (4 : ℝ) = ((4 : ℚ) : ℝ) := by norm_num
  have h := Fsub_ge_of_cert A lam4_pos hk_333 hl hA hB (N := 26) (by norm_num) qhL4 loL4
    (3128100285568914554 / 10 ^ 20) (by decide +kernel) (by decide +kernel)
  have e1 : ((3128100285568914554 / 10 ^ 20 : ℚ) : ℝ) = (3128100285568914554 / 10 ^ 20 : ℝ) := by norm_num
  rw [e1] at h
  exact h

/-- **Upper end at λ = 4**: the explicit u_A-independent hull point `hullPt A 4 3 3 thL4 (uaF ∘ gL4)` (two
realised u_A-independent count tables, exact weights) lies in `conv 𝒱_sub` and has `Φ ≤ 3128100285568914555·10⁻²⁰`, hence
`F_sub ≤ 3128100285568914555·10⁻²⁰` (`Fsub_le_of_cert`). -/
theorem W43_upper_lam4 (A : Finset (Fin 6)) (hA : #A = 3) :
    hullPt A 4 3 3 thL4 (fun i => uaF (gL4 i)) ∈ convexHull ℝ (↑(Vsub A 4 3 3) : Set (ℕ → ℝ)) ∧
    Phi A lam4_pos hk_333 (hullPt A 4 3 3 thL4 (fun i => uaF (gL4 i))) ≤
      ((3128100285568914555 / 10 ^ 20 : ℝ) : WithTop ℝ) ∧
    Fsub A lam4_pos hk_333 3 ≤ ((3128100285568914555 / 10 ^ 20 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have hl : (4 : ℝ) = ((4 : ℚ) : ℝ) := by norm_num
  have h := Fsub_le_of_cert A lam4_pos hk_333 (r := 3) (by norm_num) hl hA hB (N := 26) (by norm_num)
    thL4 gL4 upL4 (3128100285568914555 / 10 ^ 20) (by decide +kernel) (by decide +kernel) (by decide +kernel)
  have e2 : ((3128100285568914555 / 10 ^ 20 : ℚ) : ℝ) = (3128100285568914555 / 10 ^ 20 : ℝ) := by norm_num
  rw [e2] at h
  exact h

/-- **`F_sub` at λ = 4, certified bracket**: `F_sub ∈ [0.03128100285568914554, 0.03128100285568914555]`. -/
theorem W43_Fsub_bracket_lam4 (A : Finset (Fin 6)) (hA : #A = 3) :
    ((3128100285568914554 / 10 ^ 20 : ℝ) : WithTop ℝ) ≤ Fsub A lam4_pos hk_333 3 ∧
    Fsub A lam4_pos hk_333 3 ≤ ((3128100285568914555 / 10 ^ 20 : ℝ) : WithTop ℝ) :=
  ⟨(W43_lower_lam4 A hA).2, (W43_upper_lam4 A hA).2.2⟩

/-- **W-43(i) at λ = 4** (appendix_tgred.tex l.351–353): at `(n_A, n_B, k) = (3, 3, 3)`, `r = 3`, `λ = 4`,
`F*_3 ≤ U < L ≤ F_sub` with `U = 0.03105004211703299401` (TGCert's `W49_Fstar_bracket`), `L = 0.03128100285568914554` (K4(a) on `conv 𝒱_sub` at
`c = 1/q̂` with the separable bound), and `L − U ≥ 2·10⁻⁴`; the same `L` bounds the policy-level subclass infimum
`sInf subKLSet` (`= F_sub`, `subKLSet_sInf`). -/
theorem W43_uA_needed_lam4 (A : Finset (Fin 6)) (hA : #A = 3) :
    sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 4)) 3) ≤ ((3105004211703299401 / 10 ^ 20 : ℝ) : WithTop ℝ) ∧
    (3105004211703299401 / 10 ^ 20 : ℝ) < 3128100285568914554 / 10 ^ 20 ∧
    ((3128100285568914554 / 10 ^ 20 : ℝ) : WithTop ℝ) ≤ Fsub A lam4_pos hk_333 3 ∧
    ((3128100285568914554 / 10 ^ 20 : ℝ) : WithTop ℝ) ≤ sInf (subKLSet A lam4_pos hk_333 3) ∧
    (2 / 10 ^ 4 : ℝ) ≤ 3128100285568914554 / 10 ^ 20 - 3105004211703299401 / 10 ^ 20 := by
  have h1 := (W49_Fstar_bracket A hA).2
  have h2 := (W43_lower_lam4 A hA).2
  refine ⟨h1, by norm_num, h2, by rw [subKLSet_sInf]; exact h2, by norm_num⟩

/-- **The best u_A-independent RAND_3 policy, explicitly** (λ = 4): the within-group relabelling (K2(b)) of the
predrawn mixture, with the exact weights `thL4`, of the two realised u_A-independent count tables
`tabOf 3 (uaF (gL4 i))` (K3(5)'s realisation) is in `RAND_3`, its terminal vector lies in `conv 𝒱_sub`, its output
KL is in `subKLSet`, and that KL lies in `[0.03128100285568914554, 0.03128100285568914555]`. -/
theorem W43_witness_lam4 (A : Finset (Fin 6)) (hA : #A = 3) :
    ∃ (Seed : Type) (_ : MeasurableSpace Seed) (π : PolicyE 6 Seed),
      π.CapAS (A36W.weightedOracle 6 3 (twoW A 4)) 3 ∧
      qv A 3 (π.outBy (A36W.weightedOracle 6 3 (twoW A 4)) 3) ∈
        convexHull ℝ (↑(Vsub A 4 3 3) : Set (ℕ → ℝ)) ∧
      KLx (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        (π.outBy (A36W.weightedOracle 6 3 (twoW A 4)) 3) ∈ subKLSet A lam4_pos hk_333 3 ∧
      ((3128100285568914554 / 10 ^ 20 : ℝ) : WithTop ℝ) ≤ KLx (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        (π.outBy (A36W.weightedOracle 6 3 (twoW A 4)) 3) ∧
      KLx (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        (π.outBy (A36W.weightedOracle 6 3 (twoW A 4)) 3) ≤ ((3128100285568914555 / 10 ^ 20 : ℝ) : WithTop ℝ) := by
  obtain ⟨Seed, hms, π, hcap, hq, hm, hKLs, hKL⟩ := ua_witness A lam4_pos hk_333 (r := 3) (by norm_num)
    thL4 thL4_nonneg thL4_sum gL4
  refine ⟨Seed, hms, π, hcap, by rw [hq]; exact hm, hKLs, ?_, ?_⟩
  · rw [hKL]
    exact (W43_lower_lam4 A hA).1 _ hm
  · rw [hKL]
    exact (W43_upper_lam4 A hA).2.1

/-! ### The printed sizes: the gap `F_sub − F*_3` (both ends certified) -/

/-- **The gap at λ = 2 has the printed size** (l.353, "worse by 3.5·10⁻⁵ … nats"): `F*_3 = a` and `F_sub = b` are
finite and `b − a ∈ [3.495557533562723·10⁻⁵, 3.495557533562725·10⁻⁵]` ⊂ `[3.45·10⁻⁵, 3.55·10⁻⁵]`, the rounding
interval of the printed value. -/
theorem W43_gap_lam2 (A : Finset (Fin 6)) (hA : #A = 3) :
    ∃ a b : ℝ,
      sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam2_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 2)) 3) = (a : WithTop ℝ) ∧
      Fsub A lam2_pos hk_333 3 = (b : WithTop ℝ) ∧
      (3495557533562723 / 10 ^ 20 : ℝ) ≤ b - a ∧ b - a ≤ 3495557533562725 / 10 ^ 20 ∧
      (345 / 10 ^ 7 : ℝ) ≤ b - a ∧ b - a ≤ 355 / 10 ^ 7 := by
  obtain ⟨h1, h2⟩ := W31b_bracket A hA
  obtain ⟨g1, g2⟩ := W43_Fsub_bracket_lam2 A hA
  obtain ⟨a, ha, ha1, ha2⟩ := exists_coe_of_bracket h1 h2
  obtain ⟨b, hb, hb1, hb2⟩ := exists_coe_of_bracket g1 g2
  refine ⟨a, b, ha, hb, ?_, ?_, ?_, ?_⟩ <;> norm_num at ha1 ha2 hb1 hb2 ⊢ <;> linarith

/-- **The gap at λ = 4 has the printed size** (l.353, "… and 2.3·10⁻⁴ nats"):
`b − a ∈ [2.3096073865615153·10⁻⁴, 2.3096073865615155·10⁻⁴]` ⊂ `[2.25·10⁻⁴, 2.35·10⁻⁴]`. -/
theorem W43_gap_lam4 (A : Finset (Fin 6)) (hA : #A = 3) :
    ∃ a b : ℝ,
      sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 4)) 3) = (a : WithTop ℝ) ∧
      Fsub A lam4_pos hk_333 3 = (b : WithTop ℝ) ∧
      (23096073865615153 / 10 ^ 20 : ℝ) ≤ b - a ∧ b - a ≤ 23096073865615155 / 10 ^ 20 ∧
      (225 / 10 ^ 6 : ℝ) ≤ b - a ∧ b - a ≤ 235 / 10 ^ 6 := by
  obtain ⟨h1, h2⟩ := W49_Fstar_bracket A hA
  obtain ⟨g1, g2⟩ := W43_Fsub_bracket_lam4 A hA
  obtain ⟨a, ha, ha1, ha2⟩ := exists_coe_of_bracket h1 h2
  obtain ⟨b, hb, hb1, hb2⟩ := exists_coe_of_bracket g1 g2
  refine ⟨a, b, ha, hb, ?_, ?_, ?_, ?_⟩ <;> norm_num at ha1 ha2 hb1 hb2 ⊢ <;> linarith

/-! ### The main consequence: no u_A-independent RAND_3 policy attains `F*_3` -/

/-- **No u_A-independent RAND_3 policy attains `F*_3`** (λ = 2): every point of `conv 𝒱_sub` has `Φ > F*_3`; every
`π ∈ RAND_3` whose terminal vector lies in `conv 𝒱_sub` (in particular every predrawn mixture of realised
u_A-independent count tables and its relabelling, `mix_sub_mem`) has `KL(p_λ‖Q_π) > F*_3`; and the optimal
terminal vector `q*` of K3 is not in `conv 𝒱_sub`. -/
theorem W43_no_uA_indep_attains_lam2 (A : Finset (Fin 6)) (hA : #A = 3) :
    (∀ q ∈ convexHull ℝ (↑(Vsub A 2 3 3) : Set (ℕ → ℝ)),
      sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam2_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 2)) 3) < Phi A lam2_pos hk_333 q) ∧
    (∀ D ∈ subKLSet A lam2_pos hk_333 3,
      sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam2_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 2)) 3) < D) ∧
    (∀ qs ∈ convexHull ℝ (↑(Vr A 2 3 3) : Set (ℕ → ℝ)),
      sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam2_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 2)) 3) = Phi A lam2_pos hk_333 qs →
      qs ∉ convexHull ℝ (↑(Vsub A 2 3 3) : Set (ℕ → ℝ))) := by
  obtain ⟨hU, hUL, -, -, -⟩ := W43_uA_needed_lam2 A hA
  have hL := (W43_lower_lam2 A hA).1
  have hlt : ((5880545890791426404 / 10 ^ 20 : ℝ) : WithTop ℝ) < ((5884041448324989127 / 10 ^ 20 : ℝ) : WithTop ℝ) :=
    WithTop.coe_lt_coe.2 hUL
  have hq : ∀ q ∈ convexHull ℝ (↑(Vsub A 2 3 3) : Set (ℕ → ℝ)),
      sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam2_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 2)) 3) < Phi A lam2_pos hk_333 q := by
    intro q hqm
    exact lt_of_le_of_lt hU (lt_of_lt_of_le hlt (hL q hqm))
  refine ⟨hq, ?_, ?_⟩
  · rintro D ⟨Seed, _, σ, -, hqm, rfl⟩
    exact lt_of_lt_of_le (hq _ hqm) (K2a_le A lam2_pos hk_333 _)
  · intro qs _ he hmem
    have h := hq qs hmem
    rw [he] at h
    exact lt_irrefl _ h

/-- **No u_A-independent RAND_3 policy attains `F*_3`** (λ = 4), as `W43_no_uA_indep_attains_lam2`. -/
theorem W43_no_uA_indep_attains_lam4 (A : Finset (Fin 6)) (hA : #A = 3) :
    (∀ q ∈ convexHull ℝ (↑(Vsub A 4 3 3) : Set (ℕ → ℝ)),
      sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 4)) 3) < Phi A lam4_pos hk_333 q) ∧
    (∀ D ∈ subKLSet A lam4_pos hk_333 3,
      sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 4)) 3) < D) ∧
    (∀ qs ∈ convexHull ℝ (↑(Vr A 4 3 3) : Set (ℕ → ℝ)),
      sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 4)) 3) = Phi A lam4_pos hk_333 qs →
      qs ∉ convexHull ℝ (↑(Vsub A 4 3 3) : Set (ℕ → ℝ))) := by
  obtain ⟨hU, hUL, -, -, -⟩ := W43_uA_needed_lam4 A hA
  have hL := (W43_lower_lam4 A hA).1
  have hlt : ((3105004211703299401 / 10 ^ 20 : ℝ) : WithTop ℝ) < ((3128100285568914554 / 10 ^ 20 : ℝ) : WithTop ℝ) :=
    WithTop.coe_lt_coe.2 hUL
  have hq : ∀ q ∈ convexHull ℝ (↑(Vsub A 4 3 3) : Set (ℕ → ℝ)),
      sInf (capKLSetAS (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        (A36W.weightedOracle 6 3 (twoW A 4)) 3) < Phi A lam4_pos hk_333 q := by
    intro q hqm
    exact lt_of_le_of_lt hU (lt_of_lt_of_le hlt (hL q hqm))
  refine ⟨hq, ?_, ?_⟩
  · rintro D ⟨Seed, _, σ, -, hqm, rfl⟩
    exact lt_of_lt_of_le (hq _ hqm) (K2a_le A lam4_pos hk_333 _)
  · intro qs _ he hmem
    have h := hq qs hmem
    rw [he] at h
    exact lt_irrefl _ h

/-! ### Exact values (brief item 2: the subclass maximum `max_{v ∈ 𝒱_sub} c·v` at `c = 1/q̂`) -/

/-- **λ = 2, exact**: at `q̂ = qhL2`, `M_sub(1/q̂) = max_{δ ∈ 𝒟_sub} Σ_w P_w q_w(δ)/q̂_w = sepR(1/q̂) = SL2` exactly
(attained by the u_A-independent table `tabOf 3 (uaF uaL2_2)`). -/
theorem W43_Msub_exact_lam2 (A : Finset (Fin 6)) (hA : #A = 3) :
    Msub A lam2_pos hk_333 (r := 3) (by norm_num) (fun w => ((1 / qhL2 w : ℚ) : ℝ)) = ((SL2 : ℚ) : ℝ) ∧
    sepR A lam2_pos hk_333 (fun w => ((1 / qhL2 w : ℚ) : ℝ)) 1 = ((SL2 : ℚ) : ℝ) := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  exact Msub_eq_of_cert A lam2_pos hk_333 hl hA hB qhL2 SL2 uaL2_2 (by decide +kernel) (by decide +kernel)
    (by decide +kernel)

/-- **λ = 4, exact** (as `W43_Msub_exact_lam2`; attained by `tabOf 3 (uaF uaL4_2)`). -/
theorem W43_Msub_exact_lam4 (A : Finset (Fin 6)) (hA : #A = 3) :
    Msub A lam4_pos hk_333 (r := 3) (by norm_num) (fun w => ((1 / qhL4 w : ℚ) : ℝ)) = ((SL4 : ℚ) : ℝ) ∧
    sepR A lam4_pos hk_333 (fun w => ((1 / qhL4 w : ℚ) : ℝ)) 1 = ((SL4 : ℚ) : ℝ) := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have hl : (4 : ℝ) = ((4 : ℚ) : ℝ) := by norm_num
  exact Msub_eq_of_cert A lam4_pos hk_333 hl hA hB qhL4 SL4 uaL4_2 (by decide +kernel) (by decide +kernel)
    (by decide +kernel)

end A36W.TGCert2

#print axioms A36W.TGCert2.W43_uA_needed_lam2
#print axioms A36W.TGCert2.W43_uA_needed_lam4
#print axioms A36W.TGCert2.W43_lower_lam2
#print axioms A36W.TGCert2.W43_lower_lam4
#print axioms A36W.TGCert2.W43_upper_lam2
#print axioms A36W.TGCert2.W43_upper_lam4
#print axioms A36W.TGCert2.W43_Fsub_bracket_lam2
#print axioms A36W.TGCert2.W43_Fsub_bracket_lam4
#print axioms A36W.TGCert2.W43_gap_lam2
#print axioms A36W.TGCert2.W43_gap_lam4
#print axioms A36W.TGCert2.W43_no_uA_indep_attains_lam2
#print axioms A36W.TGCert2.W43_no_uA_indep_attains_lam4
#print axioms A36W.TGCert2.W43_witness_lam2
#print axioms A36W.TGCert2.W43_witness_lam4
#print axioms A36W.TGCert2.W43_Msub_exact_lam2
#print axioms A36W.TGCert2.W43_Msub_exact_lam4
#print axioms A36W.TGCert2.sep_bound
#print axioms A36W.TGCert2.Msub_le_sepR
#print axioms A36W.TGCert2.sepR_cast
#print axioms A36W.TGCert2.sub_lower
#print axioms A36W.TGCert2.Fsub_ge_of_bound
#print axioms A36W.TGCert2.subKLSet_sInf
#print axioms A36W.TGCert2.mix_sub_mem
#print axioms A36W.TGCert2.Fstar_le_Fsub
#print axioms A36W.TGCert2.Fsub_ge_of_cert
#print axioms A36W.TGCert2.Fsub_le_of_cert
#print axioms A36W.TGCert2.Msub_eq_of_cert
#print axioms A36W.TGCert2.ua_witness
#print axioms A36W.TGCert2.tabOf_uaF_UAIndep
#print axioms A36W.TGCert2.polE_le_recV


==> anc/formal_companion/lean/src/A36W/TGCertRule.lean <==
/-
A36W.TGCertRule (two-group branch): App H's six-coordinate witness (W-49) is attained by a randomized
committed-count rule, and the theorem says so in its statement.

Printed claim (paper_v1.tex, App H, "Two groups"): "A (possibly randomized) rule that chooses each block's group
composition from the committed counts beats every predrawn mixture by a factor of at least 2.35 in a six-coordinate
witness (λ=4, r=3)", at (n_A, n_B, k) = (3, 3, 3).

`A36W.TGCert.W49_beats_every_predrawn` states that SOME policy in RAND_3 does this. Its proof builds that policy (the
within-group relabelling of a predrawn mixture of two realised count tables), but the statement does not expose it, so
App F listed the realisation by a committed-count rule as an ordinary step from Lemmas K2 and K3. Here the policy is a
named definition, `W49rule A`, and `W49_rule_beats_every_predrawn` states, for every placement of group A with #A = 3:
* (1) under every seed `(i, g)` and at every history `h`, the composition `(|β ∩ A|, |β \ A|)` of the committed block `β`
  is `extF (tabOf 3 (fW49 i)) (depth h) (Ybar A 3 h)`: seed `i`'s table at the round index and at the extended count
  state `s̄ = (m_A, m_B, j, u_A)` of the committed history (`(⊥, m_A, m_B)` at an illegal prefix);
* (2) the rule is in RAND_3 (`CapAS 3`, the almost-sure cap);
* (3) its output KL is a finite `a > 0`, and every predrawn mixture with at most three blocks has KL at least `2.35 a`.
Each table `tabOf 3 (fW49 i)` is in TGRed2's `𝒟_3` (available compositions, hard cap 3) by the generic
`TGCert.tabOf_mem_Dr`, which `TGCert.mix_capAS_qv` uses; it is not restated here.
The seed is `(i, g)`: `i ∈ Fin 2` with the exact weights `thW49` and, independently, `g` uniform on `Gr A`, the
permutations preserving A (`W49rule_P`). Given the composition, the block is the `g`-image of the lowest-indexed free
coordinates of each group (`realT`, `relPol`). The rule is randomized; the theorem makes no claim about deterministic
rules.

The proof reuses accepted declarations and repeats no kernel evaluation:
* `TGCert.W49_witness` for the bound `Φ(q) ≤ 0.03105004211703299401` at the hull point `q = hullPt A 4 3 3 thW49 fW49`;
* `TGCert.mix_capAS_qv` (K3(5)'s realisation): this mixture is in RAND_3 and has terminal vector `q`;
* `TGRed.K2b_RAND` (K2(b)): its within-group relabelling is in RAND_3, with output KL `Φ(q)`;
* `TGCert.W49_FNA_bracket`: the predrawn optimum is at least `0.07322151075368272507`;
* `TGCert.W49_Fstar_bracket`: `F*_3 ≥ 0.031050042117032994`, so `a > 0`;
* `TGRed.compB_realT`: a realised count table commits its composition.
New here are only the facts that within-group relabelling preserves a block's composition and the extended count state
(`compB_image_Gr`, `Ybar_permHist_Gr`), and their combination `compB_relPol_mix`.
No `sorry`; every declaration depends only on propext, Classical.choice and Quot.sound; no `native_decide`.
-/
import A36W.TGCert

set_option autoImplicit false

namespace A36W.TGCertRule

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert MeasureTheory

variable {n : ℕ}

/-! ## §1 Within-group relabelling preserves compositions and the extended count state -/

theorem image_inter_Gr {A : Finset (Fin n)} {g : Equiv.Perm (Fin n)} (hg : g ∈ Gr A) (S : Finset (Fin n)) :
    Finset.image g S ∩ A = Finset.image g (S ∩ A) := by
  ext x
  simp only [Finset.mem_inter, Finset.mem_image]
  constructor
  · rintro ⟨⟨y, hy, rfl⟩, hx⟩
    exact ⟨y, ⟨hy, (mem_Gr.1 hg y).1 hx⟩, rfl⟩
  · rintro ⟨y, ⟨hy, hyA⟩, rfl⟩
    exact ⟨⟨y, hy, rfl⟩, (mem_Gr.1 hg y).2 hyA⟩

theorem image_sdiff_Gr {A : Finset (Fin n)} {g : Equiv.Perm (Fin n)} (hg : g ∈ Gr A) (S : Finset (Fin n)) :
    Finset.image g S \ A = Finset.image g (S \ A) := by
  ext x
  simp only [Finset.mem_sdiff, Finset.mem_image]
  constructor
  · rintro ⟨⟨y, hy, rfl⟩, hx⟩
    exact ⟨y, ⟨hy, fun hyA => hx ((mem_Gr.1 hg y).2 hyA)⟩, rfl⟩
  · rintro ⟨y, ⟨hy, hyA⟩, rfl⟩
    exact ⟨⟨y, hy, rfl⟩, fun hx => hyA ((mem_Gr.1 hg y).1 hx)⟩

/-- **A block's composition is invariant under within-group relabelling.** -/
theorem compB_image_Gr {A : Finset (Fin n)} {g : Equiv.Perm (Fin n)} (hg : g ∈ Gr A) (S : Finset (Fin n)) :
    compB A (Finset.image g S) = compB A S := by
  unfold compB
  rw [image_inter_Gr hg, image_sdiff_Gr hg, Finset.card_image_of_injective _ g.injective,
    Finset.card_image_of_injective _ g.injective]

/-- Relabelling a history keeps its number of rounds. -/
theorem depth_permHist (g : Equiv.Perm (Fin n)) (h : History n) : depth (agfv_permHist g h) = depth h := by
  simp [depth, agfv_permHist]

/-- **The extended count state is invariant under within-group relabelling of the history.** -/
theorem Ybar_permHist_Gr (A : Finset (Fin n)) (k : ℕ) {g : Equiv.Perm (Fin n)} (hg : g ∈ Gr A) (h : History n) :
    Ybar A k (agfv_permHist g h) = Ybar A k h := by
  have e1 : #(remaining (agfv_permHist g h) ∩ A) = #(remaining h ∩ A) := by
    rw [agfv_remaining_permHist, image_inter_Gr hg, Finset.card_image_of_injective _ g.injective]
  have e2 : #(remaining (agfv_permHist g h) \ A) = #(remaining h \ A) := by
    rw [agfv_remaining_permHist, image_sdiff_Gr hg, Finset.card_image_of_injective _ g.injective]
  have e3 : #(onesSet (agfv_permHist g h) ∩ A) = #(onesSet h ∩ A) := by
    rw [agfv_onesSet_permHist, image_inter_Gr hg, Finset.card_image_of_injective _ g.injective]
  by_cases hL : Legal k h
  · rw [Ybar_legal A ((agfv_legal_permHist g k h).2 hL), Ybar_legal A hL, e1, e2, e3, agfv_quota_permHist]
  · rw [Ybar_illegal A (fun hc => hL ((agfv_legal_permHist g k h).1 hc)), Ybar_illegal A hL, e1, e2]

/-- **A relabelled predrawn mixture of realised count tables commits, at every history, the composition its seed's table
gives at the round index and the extended count state.** Seed `(i, g)`: the block at `h` is
`g · (realT A k (δ i)).act (g⁻¹ · h)`, whose composition is `δ i (depth h) (Ybar A k h)`. -/
theorem compB_relPol_mix (A : Finset (Fin n)) (k : ℕ) {m : ℕ} (θ : Fin m → ℝ) (hθ0 : ∀ i, 0 ≤ θ i)
    (hθ1 : ∑ i, θ i = 1) (δ : Fin m → ℕ → XS n → Cmp n) (hδ : ∀ i, Avail (δ i)) (p : Fin m × Gr A)
    (h : History n) :
    compB A ((relPol (mixTrees m θ hθ0 hθ1 (fun i => realT A k (δ i))) (Gr A) (Gr_nonempty A)).act h p) =
      δ p.1 (depth h) (Ybar A k h) := by
  show compB A (Finset.image p.2.1 ((realT A k (δ p.1)).act (agfv_permHist p.2.1.symm h))) = _
  rw [compB_image_Gr p.2.2, compB_realT A k (hδ p.1), depth_permHist, Ybar_permHist_Gr A k (symm_mem_Gr p.2.2)]

/-! ## §2 W-49: the randomized committed-count rule -/

/-- **W-49's committed-count rule** (App K: K3(5)'s predrawn mixture of realised count tables, relabelled by K2(b)).
Seed `(i, g)`: `i ∈ Fin 2` with probability `thW49 i`, `g` uniform on `Gr A`. At a history `h` it commits the `g`-image
of the lowest-indexed free coordinates realising the composition `extF (tabOf 3 (fW49 i)) (depth h) (Ybar A 3 h)`. -/
noncomputable def W49rule (A : Finset (Fin 6)) :=
  relPol (mixTrees 2 (fun i => ((thW49 i : ℚ) : ℝ)) thW49_nonneg thW49_sum
    (fun i => realT A 3 (extF (tabOf 3 (fW49 i))))) (Gr A) (Gr_nonempty A)

/-- **The seed law of `W49rule`**: `thW49 ⊗ Unif(Gr A)`. -/
theorem W49rule_P (A : Finset (Fin 6)) :
    haveI := (Gr_nonempty A).to_subtype
    (W49rule A).P = (mixTreesPMF 2 (fun i => ((thW49 i : ℚ) : ℝ)) thW49_nonneg thW49_sum).toMeasure.prod
      (PMF.uniformOfFintype (Gr A)).toMeasure := rfl

/-- **W-49, attained by a randomized committed-count rule** (App H, "Two groups": "A (possibly randomized) rule that
chooses each block's group composition from the committed counts beats every predrawn mixture by a factor of at least
2.35 in a six-coordinate witness (λ=4, r=3)"), for every placement of group A with `#A = 3`, `(n_A, n_B, k) = (3, 3, 3)`:
(1) under every seed `(i, g)` and at every history `h`, the committed block's composition is seed `i`'s table at the
round index and the extended count state of the committed history; (2) the rule is in `RAND_3` (almost-sure cap 3);
(3) its output KL is a finite `a > 0`, and every predrawn mixture with at most three blocks has KL at least `2.35 a`. -/
theorem W49_rule_beats_every_predrawn (A : Finset (Fin 6)) (hA : #A = 3) :
    (∀ (p : Fin 2 × Gr A) (h : History 6),
      compB A ((W49rule A).act h p) = extF (tabOf 3 (fW49 p.1)) (depth h) (Ybar A 3 h)) ∧
    (W49rule A).CapAS (A36W.weightedOracle 6 3 (twoW A 4)) 3 ∧
    ∃ a : ℝ, 0 < a ∧ KLx (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        ((W49rule A).outBy (A36W.weightedOracle 6 3 (twoW A 4)) 3) = (a : WithTop ℝ) ∧
      ∀ D ∈ naKLSet (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
          (A36W.weightedOracle 6 3 (twoW A 4)) 3, (((47 / 20 : ℝ) * a : ℝ) : WithTop ℝ) ≤ D := by
  unfold W49rule
  obtain ⟨_σ, -, -, -, hphi, -, -⟩ := W49_witness A hA
  obtain ⟨hcap, hq⟩ := mix_capAS_qv A lam4_pos hk_333 (r := 3) (by norm_num) thW49 thW49_nonneg thW49_sum fW49
  obtain ⟨hcap', -, -, -, hKL⟩ := K2b_RAND A lam4_pos hk_333 _ hcap
  have hFs := csInf_le (capKLSetAS_bdd A lam4_pos hk_333 3)
    (show KLx (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
        ((relPol (mixTrees 2 (fun i => ((thW49 i : ℚ) : ℝ)) thW49_nonneg thW49_sum
          (fun i => realT A 3 (extF (tabOf 3 (fW49 i))))) (Gr A) (Gr_nonempty A)).outBy
          (A36W.weightedOracle 6 3 (twoW A 4)) 3) ∈
        capKLSetAS (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
          (A36W.weightedOracle 6 3 (twoW A 4)) 3 from ⟨_, _, _, hcap', rfl⟩)
  rw [hKL, hq] at hFs
  refine ⟨fun p h => compB_relPol_mix A 3 (fun i => ((thW49 i : ℚ) : ℝ)) thW49_nonneg thW49_sum
      (fun i => extF (tabOf 3 (fW49 i))) (fun i => avail_extF (tabOf_avail 3 (fW49 i))) p h,
    hcap', ?_⟩
  rw [hKL, hq]
  obtain ⟨a, ha, haU⟩ := exists_coe_of_le hphi
  refine ⟨a, ?_, ha, fun D hD => ?_⟩
  · have h1 := (W49_Fstar_bracket A hA).1.trans hFs
    rw [ha] at h1
    have h2 := WithTop.coe_le_coe.1 h1
    have h3 : (0 : ℝ) < 3105004211703299400 / 10 ^ 20 := by norm_num
    linarith
  have hinf : sInf (naKLSet (A36W.weightedTarget 6 3 (twoW A 4) (twoW_pos A lam4_pos) hk_333)
      (A36W.weightedOracle 6 3 (twoW A 4)) 3) ≤ D :=
    csInf_le (BddBelow.mono (naKLSet_sub (exact_twoW A lam4_pos hk_333) 3) (capKLSetAS_bdd A lam4_pos hk_333 3)) hD
  have hlo := (W49_FNA_bracket A hA).1
  have hnum : (47 / 20 : ℝ) * a ≤ 7322151075368272507 / 10 ^ 20 := by
    have : (47 / 20 : ℝ) * (3105004211703299401 / 10 ^ 20) ≤ 7322151075368272507 / 10 ^ 20 := by norm_num
    linarith
  exact ((WithTop.coe_le_coe.2 hnum).trans hlo).trans hinf

end A36W.TGCertRule

#print axioms A36W.TGCertRule.image_inter_Gr
#print axioms A36W.TGCertRule.image_sdiff_Gr
#print axioms A36W.TGCertRule.compB_image_Gr
#print axioms A36W.TGCertRule.depth_permHist
#print axioms A36W.TGCertRule.Ybar_permHist_Gr
#print axioms A36W.TGCertRule.compB_relPol_mix
#print axioms A36W.TGCertRule.W49rule
#print axioms A36W.TGCertRule.W49rule_P
#print axioms A36W.TGCertRule.W49_rule_beats_every_predrawn


==> anc/formal_companion/lean/src/A36W/TGMdp.lean <==
/-
A36W.TGMdp (two-group branch): the abstract mathematics behind Appendix K, part 2 —
finite-horizon controlled chains (policies, laws, Markovization, derandomization, the backward recursion) and the
convex analysis of `Φ` on `(0,∞)^W`.  Pure Mathlib: no V0 object appears here; `A36W.TGRed2` instantiates it with
the controlled count kernel of App K.

Specification: appendix_tgred.tex of v7.0-PC2 (sha256 f40c53d2…), line numbers
below are that file's.

* A1 (K3 proof l.303–325, "causal randomized policies"): `lawD` (deterministic Markov tables `δ : ℕ → S → Act`),
  `lawR` (randomized Markov rules), `histLaw`/`flowH` (history-dependent randomized policies on state–action
  histories `Fin t → Act × S`), `IsFlow` (the joint laws `P(s_t = y, b_{t+1} = b)` of any policy, characterised by the
  one-step equation), `isFlow_flowD`, `isFlow_flowH`.
* A2 (K3 steps (2)–(3), l.312–325): `flow_markov` (Markovization: the state laws of a flow are those of its kernel
  `dOf`), `lawR_eq_mix` (derandomization with the product weights `mixW` over `(t, y)`), headline `flow_mix`, and
  `flow_mix_support` (a table of positive weight uses only actions of positive kernel probability, hence available
  ones).  `sum_mixW`, `mixW_nonneg`.
* A3 (K4(b) l.208–210, proof l.367–371): `recV` (the recursion `𝓡_0 = R`, `𝓡_{t+1}(y) = max_b Σ K 𝓡_t`),
  `flow_le_recV` (every flow using available actions, in particular every such history-dependent randomized policy,
  `hist_le_recV`, has
  `E R(s_r) ≤ 𝓡_r(s0)`), `exists_sel`/`greedy_value` (a greedy table attains it, with a prescribed last-round
  rule when that rule is a maximiser), headline `A3_isGreatest` (max over deterministic Markov tables = `𝓡_r(s0)`).
* A4 (K3(6) proof l.342–345; K7 l.227–239, proof l.387–395), real-valued `phiR W P q = Σ_{w∈W} P_w ln(P_w/q_w)` on
  vectors `ℕ → ℝ`: `phiR_strictConvexOn` (strict convexity on `posW W`), `exists_unique_min` (on the convex hull of a
  finite set of nonnegative vectors vanishing off `W` and containing a vector positive on `W`, the minimum over the
  points positive on `W` exists, is positive and unique; route: compact hull, a sublevel floor `q_w ≥ ε_w`,
  `IsCompact.exists_isMinOn`), `first_order` (`∇Φ(q*)·(q̂ - q*) ≥ 0`, elementary, no limits), `bregman` (the Bregman
  identity with `phiB y = y - 1 - ln y`), `phiB_nonneg`, `phiB_roots_exist`, `phiB_bracket`, `phiB_root_unique`, `K7_abstract` (ratio and
  `s*` brackets), `s_bracket_lo`, `s_bracket_hi`, `share_bracket` (the shape-share bracket).
-/
import Mathlib

set_option autoImplicit false
set_option linter.unusedSectionVars false
set_option linter.unusedVariables false

namespace A36W.TGMdp

open Finset

section Chain

variable {S Act : Type} [Fintype S] [DecidableEq S] [Fintype Act] [DecidableEq Act]

/-! ## A1. Policies of a finite controlled chain and their laws

A finite controlled chain is a kernel `K : S → Act → S → ℝ` (`K y b y'` is the probability of moving from `y` to
`y'` under action `b`) on finite types, started at `s0`.  Decision rules are indexed by the round: at round `t + 1`
the action `b_{t+1}` is chosen at the state `s_t`. -/

/-- **The forward state law of a deterministic Markov policy** `δ : ℕ → S → Act` (`δ t` is the rule of round
`t + 1`): `law 0 = 1{s0}`, `law (t+1) (y') = Σ_y law t (y) K(y'|y, δ_t(y))`. -/
noncomputable def lawD (K : S → Act → S → ℝ) (s0 : S) (δ : ℕ → S → Act) : ℕ → S → ℝ
  | 0, y => if y = s0 then 1 else 0
  | t + 1, y' => ∑ y, lawD K s0 δ t y * K y (δ t y) y'

/-- **The forward state law of a randomized Markov policy** `d t y b = d_t(b | y)`. -/
noncomputable def lawR (K : S → Act → S → ℝ) (s0 : S) (d : ℕ → S → Act → ℝ) : ℕ → S → ℝ
  | 0, y => if y = s0 then 1 else 0
  | t + 1, y' => ∑ y, lawR K s0 d t y * ∑ b, d t y b * K y b y'

variable (K : S → Act → S → ℝ) (s0 : S)

theorem lawD_zero (δ : ℕ → S → Act) (y : S) : lawD K s0 δ 0 y = if y = s0 then 1 else 0 := rfl

theorem lawD_succ (δ : ℕ → S → Act) (t : ℕ) (y' : S) :
    lawD K s0 δ (t + 1) y' = ∑ y, lawD K s0 δ t y * K y (δ t y) y' := rfl

theorem lawR_zero (d : ℕ → S → Act → ℝ) (y : S) : lawR K s0 d 0 y = if y = s0 then 1 else 0 := rfl

theorem lawR_succ (d : ℕ → S → Act → ℝ) (t : ℕ) (y' : S) :
    lawR K s0 d (t + 1) y' = ∑ y, lawR K s0 d t y * ∑ b, d t y b * K y b y' := rfl

/-- The law at time `r` depends only on the rules of the rounds before `r`. -/
theorem lawD_congr {δ δ' : ℕ → S → Act} : ∀ r : ℕ, (∀ t < r, δ t = δ' t) → lawD K s0 δ r = lawD K s0 δ' r
  | 0, _ => rfl
  | r + 1, h => by
      funext y'
      rw [lawD_succ, lawD_succ, lawD_congr r (fun t ht => h t (Nat.lt_succ_of_lt ht)), h r (Nat.lt_succ_self r)]

theorem lawD_nonneg (hK0 : ∀ y b y', 0 ≤ K y b y') (δ : ℕ → S → Act) :
    ∀ (t : ℕ) (y : S), 0 ≤ lawD K s0 δ t y
  | 0, y => by rw [lawD_zero]; split_ifs <;> norm_num
  | t + 1, y' => by
      rw [lawD_succ]
      exact Finset.sum_nonneg fun y _ => mul_nonneg (lawD_nonneg hK0 δ t y) (hK0 _ _ _)

/-- A deterministic Markov policy's law is a probability law when every used action is a probability kernel. -/
theorem sum_lawD (δ : ℕ → S → Act) (hK1 : ∀ t y, ∑ y', K y (δ t y) y' = 1) :
    ∀ t : ℕ, ∑ y, lawD K s0 δ t y = 1
  | 0 => by simp [lawD_zero]
  | t + 1 => by
      simp only [lawD_succ]
      rw [Finset.sum_comm]
      simp only [← Finset.mul_sum, hK1, mul_one]
      exact sum_lawD δ hK1 t

/-- Extension of a horizon-`r` table `δ : Fin r → S → Act` to every round (`a0` from round `r + 1` on). -/
def extD {r : ℕ} (a0 : S → Act) (δ : Fin r → S → Act) (t : ℕ) (y : S) : Act :=
  if h : t < r then δ ⟨t, h⟩ y else a0 y

theorem extD_lt {r : ℕ} (a0 : S → Act) (δ : Fin r → S → Act) {t : ℕ} (ht : t < r) :
    extD a0 δ t = δ ⟨t, ht⟩ := by
  funext y
  simp only [extD, dif_pos ht]

theorem extD_snoc_lt {r : ℕ} (a0 : S → Act) (δ : Fin r → S → Act) (dl : S → Act) {t : ℕ} (ht : t < r) :
    extD a0 (Fin.snoc (α := fun _ => S → Act) δ dl) t = extD a0 δ t := by
  funext y
  have h1 : t < r + 1 := Nat.lt_succ_of_lt ht
  simp only [extD, dif_pos h1, dif_pos ht]
  have e : (⟨t, h1⟩ : Fin (r + 1)) = Fin.castSucc ⟨t, ht⟩ := rfl
  rw [e, Fin.snoc_castSucc]

theorem extD_snoc_last {r : ℕ} (a0 : S → Act) (δ : Fin r → S → Act) (dl : S → Act) :
    extD a0 (Fin.snoc (α := fun _ => S → Act) δ dl) r = dl := by
  funext y
  simp only [extD, dif_pos (Nat.lt_succ_self r)]
  have e : (⟨r, Nat.lt_succ_self r⟩ : Fin (r + 1)) = Fin.last r := rfl
  rw [e, Fin.snoc_last]

/-! ## A2. Markovization and derandomization (App K, K3 proof steps (2)–(3), l.312–325) -/

omit [DecidableEq Act] in
/-- **Marginal of a product law of decision rules**: if every `g y` is a probability vector, the product law
`∏_y g y (f y)` on rules `f : S → Act` has marginal `g y0` at the state `y0`. -/
theorem sum_prod_marg (g : S → Act → ℝ) (hg : ∀ y, ∑ b, g y b = 1) (y0 : S) (F : Act → ℝ) :
    ∑ f : S → Act, (∏ y, g y (f y)) * F (f y0) = ∑ b, g y0 b * F b := by
  have e1 : ∀ f : S → Act, (∏ y, g y (f y)) * F (f y0) =
      ∏ y, (g y (f y) * (if y = y0 then F (f y) else 1)) := by
    intro f
    rw [Finset.prod_mul_distrib, Finset.prod_ite_eq' Finset.univ y0 (fun y => F (f y))]
    simp
  simp only [e1]
  rw [← Fintype.prod_sum (fun y b => g y b * (if y = y0 then F b else 1))]
  have e2 : ∀ y, ∑ b, g y b * (if y = y0 then F b else 1) = if y = y0 then ∑ b, g y0 b * F b else 1 := by
    intro y
    by_cases hy : y = y0
    · subst hy; simp
    · simp [hy, hg y]
  simp only [e2]
  rw [Finset.prod_ite_eq' Finset.univ y0 (fun _ => ∑ b, g y0 b * F b)]
  simp

omit [DecidableEq Act] in
/-- The product law of decision rules is a probability law. -/
theorem sum_prod_rules (g : S → Act → ℝ) (hg : ∀ y, ∑ b, g y b = 1) :
    ∑ f : S → Act, ∏ y, g y (f y) = 1 := by
  rw [← Fintype.prod_sum g]
  simp [hg]

/-- **The derandomization weights**: the product law over `(t, y)` of `d_t(· | y)`, on horizon-`r` tables. -/
noncomputable def mixW (d : ℕ → S → Act → ℝ) {r : ℕ} (δ : Fin r → S → Act) : ℝ :=
  ∏ t : Fin r, ∏ y, d t y (δ t y)

theorem mixW_nonneg (d : ℕ → S → Act → ℝ) (hd0 : ∀ t y b, 0 ≤ d t y b) {r : ℕ} (δ : Fin r → S → Act) :
    0 ≤ mixW d δ :=
  Finset.prod_nonneg fun t _ => Finset.prod_nonneg fun y _ => hd0 _ _ _

/-- The weights sum to one. -/
theorem sum_mixW (d : ℕ → S → Act → ℝ) (r : ℕ) (hd : ∀ t < r, ∀ y, ∑ b, d t y b = 1) :
    ∑ δ : Fin r → S → Act, mixW d δ = 1 := by
  unfold mixW
  rw [← Fintype.prod_sum (fun (t : Fin r) (f : S → Act) => ∏ y, d t y (f y))]
  refine Finset.prod_eq_one fun t _ => ?_
  exact sum_prod_rules (d t) (hd t t.isLt)

/-- **Positive weight ⇒ every table entry has positive probability** (at every time `< r` and every state). -/
theorem mixW_pos_imp (d : ℕ → S → Act → ℝ) (hd0 : ∀ t y b, 0 ≤ d t y b) {r : ℕ} {δ : Fin r → S → Act}
    (hw : 0 < mixW d δ) (t : Fin r) (y : S) : 0 < d t y (δ t y) := by
  by_contra hcon
  have h0 : d t y (δ t y) = 0 := le_antisymm (not_lt.1 hcon) (hd0 _ _ _)
  have : mixW d δ = 0 := by
    unfold mixW
    refine Finset.prod_eq_zero (Finset.mem_univ t) ?_
    exact Finset.prod_eq_zero (Finset.mem_univ y) h0
  linarith

/-- **A2, derandomization** (K3 proof step (3)): the law at time `r` of a randomized Markov policy `d` whose rules
are probability laws at the rounds before `r` is the mixture, with the product weights `mixW d`, of the laws of the
deterministic tables `δ : Fin r → S → Act`. -/
theorem lawR_eq_mix (a0 : S → Act) (d : ℕ → S → Act → ℝ) :
    ∀ r : ℕ, (∀ t < r, ∀ y, ∑ b, d t y b = 1) → ∀ y' : S,
      lawR K s0 d r y' = ∑ δ : Fin r → S → Act, mixW d δ * lawD K s0 (extD a0 δ) r y'
  | 0, _, y' => by
      rw [Fintype.sum_unique]
      simp [mixW, lawR_zero, lawD_zero]
  | r + 1, hd, y' => by
      have ih := lawR_eq_mix a0 d r (fun t ht y => hd t (Nat.lt_succ_of_lt ht) y)
      rw [lawR_succ]
      rw [← (Fin.snocEquiv (fun _ : Fin (r + 1) => S → Act)).sum_comp, Fintype.sum_prod_type]
      have hterm : ∀ (dl : S → Act) (δ' : Fin r → S → Act),
          mixW d ((Fin.snocEquiv (fun _ : Fin (r + 1) => S → Act)) (dl, δ')) *
              lawD K s0 (extD a0 ((Fin.snocEquiv (fun _ : Fin (r + 1) => S → Act)) (dl, δ'))) (r + 1) y' =
            ∑ y, (mixW d δ' * lawD K s0 (extD a0 δ') r y) * ((∏ z, d r z (dl z)) * K y (dl y) y') := by
        intro dl δ'
        have hsn : (Fin.snocEquiv (fun _ : Fin (r + 1) => S → Act)) (dl, δ') =
            Fin.snoc (α := fun _ => S → Act) δ' dl := rfl
        rw [hsn, lawD_succ, extD_snoc_last,
          lawD_congr K s0 (r := r) (δ := extD a0 (Fin.snoc (α := fun _ => S → Act) δ' dl)) (δ' := extD a0 δ')
            (fun t ht => extD_snoc_lt a0 δ' dl ht)]
        unfold mixW
        rw [Fin.prod_univ_castSucc]
        simp only [Fin.snoc_castSucc, Fin.snoc_last, Fin.val_castSucc, Fin.val_last]
        rw [Finset.mul_sum]
        refine Finset.sum_congr rfl fun y _ => ?_
        ring
      simp only [hterm]
      have hm : ∀ y, ∑ dl : S → Act, (∏ z, d r z (dl z)) * K y (dl y) y' = ∑ b, d r y b * K y b y' :=
        fun y => sum_prod_marg (d r) (hd r (Nat.lt_succ_self r)) y (fun b => K y b y')
      calc ∑ y, lawR K s0 d r y * ∑ b, d r y b * K y b y'
          = ∑ y, (∑ δ' : Fin r → S → Act, mixW d δ' * lawD K s0 (extD a0 δ') r y) *
              (∑ dl : S → Act, (∏ z, d r z (dl z)) * K y (dl y) y') := by
            refine Finset.sum_congr rfl fun y _ => ?_
            rw [ih y, hm y]
        _ = ∑ y, ∑ dl : S → Act, ∑ δ' : Fin r → S → Act,
              (mixW d δ' * lawD K s0 (extD a0 δ') r y) * ((∏ z, d r z (dl z)) * K y (dl y) y') := by
            refine Finset.sum_congr rfl fun y _ => ?_
            rw [Finset.sum_mul_sum]
            exact Finset.sum_comm
        _ = ∑ dl : S → Act, ∑ y, ∑ δ' : Fin r → S → Act,
              (mixW d δ' * lawD K s0 (extD a0 δ') r y) * ((∏ z, d r z (dl z)) * K y (dl y) y') :=
            Finset.sum_comm
        _ = ∑ dl : S → Act, ∑ δ' : Fin r → S → Act, ∑ y,
              (mixW d δ' * lawD K s0 (extD a0 δ') r y) * ((∏ z, d r z (dl z)) * K y (dl y) y') := by
            refine Finset.sum_congr rfl fun dl _ => ?_
            exact Finset.sum_comm

/-- **A flow** of the chain `K` from `s0`: the joint laws `J t y b = P(s_t = y, b_{t+1} = b)` of a policy (in
general history dependent and randomized), characterised by nonnegativity, the initial law and the one-step
equation `P(s_{t+1} = y') = Σ_{y,b} P(s_t = y, b_{t+1} = b) K(y'|y,b)`. -/
structure IsFlow (J : ℕ → S → Act → ℝ) : Prop where
  nonneg : ∀ t y b, 0 ≤ J t y b
  init : ∀ y, ∑ b, J 0 y b = if y = s0 then 1 else 0
  step : ∀ t y', ∑ b, J (t + 1) y' b = ∑ y, ∑ b, J t y b * K y b y'

/-- The state marginal `μ_t(y) = Σ_b J_t(y, b)` of a flow. -/
noncomputable def margJ (J : ℕ → S → Act → ℝ) (t : ℕ) (y : S) : ℝ := ∑ b, J t y b

/-- **The Markov kernel of a flow** (K3 proof step (2)): `d_t(b | y) = J_t(y, b)/μ_t(y)` when `μ_t(y) > 0`, and
the point mass at `a0 y` otherwise ("any law"). -/
noncomputable def dOf (J : ℕ → S → Act → ℝ) (a0 : S → Act) (t : ℕ) (y : S) (b : Act) : ℝ :=
  if 0 < margJ J t y then J t y b / margJ J t y else (if b = a0 y then 1 else 0)

variable {K s0}

theorem dOf_nonneg {J : ℕ → S → Act → ℝ} (hJ : ∀ t y b, 0 ≤ J t y b) (a0 : S → Act) (t : ℕ) (y : S)
    (b : Act) : 0 ≤ dOf J a0 t y b := by
  unfold dOf
  split_ifs with h
  · exact div_nonneg (hJ t y b) h.le
  · norm_num
  · norm_num

theorem sum_dOf {J : ℕ → S → Act → ℝ} (a0 : S → Act) (t : ℕ) (y : S) : ∑ b, dOf J a0 t y b = 1 := by
  unfold dOf
  by_cases h : 0 < margJ J t y
  · simp only [if_pos h]
    rw [← Finset.sum_div]
    exact div_self h.ne'
  · simp only [if_neg h]
    simp

theorem margJ_mul_dOf {J : ℕ → S → Act → ℝ} (hJ : ∀ t y b, 0 ≤ J t y b) (a0 : S → Act) (t : ℕ) (y : S)
    (b : Act) : margJ J t y * dOf J a0 t y b = J t y b := by
  unfold dOf
  by_cases h : 0 < margJ J t y
  · rw [if_pos h]
    field_simp
  · rw [if_neg h]
    have h0 : margJ J t y = 0 := le_antisymm (not_lt.1 h) (Finset.sum_nonneg fun b _ => hJ t y b)
    have hb : J t y b = 0 := by
      have hle : J t y b ≤ margJ J t y :=
        Finset.single_le_sum (f := fun b => J t y b) (fun b _ => hJ t y b) (Finset.mem_univ b)
      linarith [hJ t y b]
    rw [h0, hb, zero_mul]

/-- `d_t(b|y) > 0` only for `b` used by the flow at `(t, y)`, or for the default action at a state of mass `0`. -/
theorem dOf_pos_imp {J : ℕ → S → Act → ℝ} (a0 : S → Act) {t : ℕ} {y : S} {b : Act}
    (h : 0 < dOf J a0 t y b) : J t y b ≠ 0 ∨ b = a0 y := by
  unfold dOf at h
  split_ifs at h with h1 h2
  · left
    intro h0
    rw [h0, zero_div] at h
    exact lt_irrefl 0 h
  · right; exact h2
  · norm_num at h

/-- **A2, Markovization** (K3 proof step (2)): the state marginals of a flow are the laws of its Markov kernel. -/
theorem flow_markov {J : ℕ → S → Act → ℝ} (hJ : IsFlow K s0 J) (a0 : S → Act) :
    ∀ (t : ℕ) (y : S), margJ J t y = lawR K s0 (dOf J a0) t y
  | 0, y => by rw [lawR_zero, margJ, hJ.init]
  | t + 1, y' => by
      rw [lawR_succ, margJ, hJ.step]
      refine Finset.sum_congr rfl fun y _ => ?_
      rw [← flow_markov hJ a0 t y, Finset.mul_sum]
      refine Finset.sum_congr rfl fun b _ => ?_
      rw [← mul_assoc, margJ_mul_dOf hJ.nonneg]

/-- **A2, headline**: for every flow (in particular every history-dependent randomized policy, `isFlow_flowH`), the
law of `s_r` at every horizon `r` is the mixture `Σ_δ w(δ) law_δ` of the laws of the deterministic Markov tables
`δ : Fin r → S → Act`, with the product weights `w = mixW (dOf J a0)` of its Markov kernel; the weights are
nonnegative and sum to one (`mixW_nonneg`, `dOf_nonneg`, `sum_mixW`, `sum_dOf`), so this is a convex combination. -/
theorem flow_mix {J : ℕ → S → Act → ℝ} (hJ : IsFlow K s0 J) (a0 : S → Act) (r : ℕ) (y' : S) :
    margJ J r y' = ∑ δ : Fin r → S → Act, mixW (dOf J a0) δ * lawD K s0 (extD a0 δ) r y' := by
  rw [flow_markov hJ a0 r y']
  exact lawR_eq_mix K s0 a0 (dOf J a0) r (fun t _ y => sum_dOf a0 t y) y'

/-- **A2, support of the components**: a table of positive weight uses, at every round `< r` and every state, an
action of positive probability under the flow's kernel; if the flow only uses actions in `acts y` and the default
action lies in `acts y`, every such table uses only available actions. -/
theorem flow_mix_support {J : ℕ → S → Act → ℝ} (hJ : IsFlow K s0 J) (a0 : S → Act) {r : ℕ}
    {δ : Fin r → S → Act} (hw : 0 < mixW (dOf J a0) δ) (acts : S → Finset Act)
    (hJa : ∀ t < r, ∀ y b, J t y b ≠ 0 → b ∈ acts y) (ha0 : ∀ y, a0 y ∈ acts y) :
    ∀ (t : Fin r) (y : S), 0 < dOf J a0 t y (δ t y) ∧ δ t y ∈ acts y := by
  intro t y
  have hp := mixW_pos_imp (dOf J a0) (dOf_nonneg hJ.nonneg a0) hw t y
  refine ⟨hp, ?_⟩
  rcases dOf_pos_imp a0 hp with h | h
  · exact hJa t t.isLt y _ h
  · rw [h]; exact ha0 y

/-! ### Deterministic and history-dependent policies give flows -/

variable (K s0)

/-- The flow of a deterministic Markov policy: `J t y b = law_t(y) 1{b = δ_t(y)}`. -/
noncomputable def flowD (δ : ℕ → S → Act) (t : ℕ) (y : S) (b : Act) : ℝ :=
  lawD K s0 δ t y * (if b = δ t y then 1 else 0)

theorem margJ_flowD (δ : ℕ → S → Act) (t : ℕ) (y : S) : margJ (flowD K s0 δ) t y = lawD K s0 δ t y := by
  unfold margJ flowD
  rw [← Finset.mul_sum]
  simp

theorem isFlow_flowD (hK0 : ∀ y b y', 0 ≤ K y b y') (δ : ℕ → S → Act) : IsFlow K s0 (flowD K s0 δ) where
  nonneg t y b := mul_nonneg (lawD_nonneg K s0 hK0 δ t y) (by split_ifs <;> norm_num)
  init y := by rw [← margJ, margJ_flowD, lawD_zero]
  step t y' := by
    rw [← margJ, margJ_flowD, lawD_succ]
    refine Finset.sum_congr rfl fun y _ => ?_
    unfold flowD
    simp [Finset.sum_ite_eq']

/-- The current state `s_t` of a state–action history `h : Fin t → Act × S` (`h u = (b_{u+1}, s_{u+1})`). -/
def curS : (t : ℕ) → (Fin t → Act × S) → S
  | 0, _ => s0
  | t + 1, h => (h (Fin.last t)).2

/-- **The trajectory law of a history-dependent randomized policy** `π t h b = π_t(b | h)` (a law on the next
action given the state–action history `h` of length `t`): `P(h, (b, y')) = P(h) π_t(b|h) K(y'|s_t(h), b)`. -/
noncomputable def histLaw (π : (t : ℕ) → (Fin t → Act × S) → Act → ℝ) : (t : ℕ) → (Fin t → Act × S) → ℝ
  | 0, _ => 1
  | t + 1, h => histLaw π t (Fin.init h) * π t (Fin.init h) (h (Fin.last t)).1 *
      K (curS s0 t (Fin.init h)) (h (Fin.last t)).1 (h (Fin.last t)).2

theorem curS_zero (h : Fin 0 → Act × S) : curS s0 0 h = s0 := rfl

theorem curS_succ (t : ℕ) (h : Fin (t + 1) → Act × S) : curS s0 (t + 1) h = (h (Fin.last t)).2 := rfl

theorem histLaw_zero (π : (t : ℕ) → (Fin t → Act × S) → Act → ℝ) (h : Fin 0 → Act × S) :
    histLaw K s0 π 0 h = 1 := rfl

theorem histLaw_succ (π : (t : ℕ) → (Fin t → Act × S) → Act → ℝ) (t : ℕ) (h : Fin (t + 1) → Act × S) :
    histLaw K s0 π (t + 1) h = histLaw K s0 π t (Fin.init h) * π t (Fin.init h) (h (Fin.last t)).1 *
      K (curS s0 t (Fin.init h)) (h (Fin.last t)).1 (h (Fin.last t)).2 := rfl

/-- The flow of a history-dependent randomized policy: `J t y b = P(s_t = y, b_{t+1} = b)`. -/
noncomputable def flowH (π : (t : ℕ) → (Fin t → Act × S) → Act → ℝ) (t : ℕ) (y : S) (b : Act) : ℝ :=
  ∑ h : Fin t → Act × S, histLaw K s0 π t h * (if curS s0 t h = y then 1 else 0) * π t h b

theorem histLaw_nonneg (hK0 : ∀ y b y', 0 ≤ K y b y') {π : (t : ℕ) → (Fin t → Act × S) → Act → ℝ}
    (hπ0 : ∀ t h b, 0 ≤ π t h b) : ∀ (t : ℕ) (h : Fin t → Act × S), 0 ≤ histLaw K s0 π t h
  | 0, _ => zero_le_one
  | t + 1, h => by
      rw [histLaw_succ]
      exact mul_nonneg (mul_nonneg (histLaw_nonneg hK0 hπ0 t _) (hπ0 _ _ _)) (hK0 _ _ _)

/-- **History-dependent randomized policies give flows** (so A2 and A3 apply to them). -/
theorem isFlow_flowH (hK0 : ∀ y b y', 0 ≤ K y b y') {π : (t : ℕ) → (Fin t → Act × S) → Act → ℝ}
    (hπ0 : ∀ t h b, 0 ≤ π t h b) (hπ1 : ∀ t h, ∑ b, π t h b = 1) : IsFlow K s0 (flowH K s0 π) where
  nonneg t y b := Finset.sum_nonneg fun h _ =>
    mul_nonneg (mul_nonneg (histLaw_nonneg K s0 hK0 hπ0 t h) (by split_ifs <;> norm_num)) (hπ0 _ _ _)
  init y := by
    unfold flowH
    rw [Finset.sum_comm]
    simp only [← Finset.mul_sum, hπ1, mul_one]
    rw [Fintype.sum_unique, histLaw_zero, curS_zero, one_mul]
    rcases eq_or_ne y s0 with hy | hy
    · subst hy; simp
    · simp [hy, Ne.symm hy]
  step t y' := by
    unfold flowH
    rw [Finset.sum_comm]
    simp only [← Finset.mul_sum, hπ1, mul_one]
    rw [← (Fin.snocEquiv (fun _ : Fin (t + 1) => Act × S)).sum_comp, Fintype.sum_prod_type]
    have hsn : ∀ (x : Act × S) (h0 : Fin t → Act × S),
        (Fin.snocEquiv (fun _ : Fin (t + 1) => Act × S)) (x, h0) = Fin.snoc (α := fun _ => Act × S) h0 x :=
      fun _ _ => rfl
    simp only [hsn, histLaw_succ, curS_succ, Fin.init_snoc, Fin.snoc_last]
    have hL : ∀ h0 : Fin t → Act × S, ∑ x : Act × S, histLaw K s0 π t h0 * π t h0 x.1 *
        K (curS s0 t h0) x.1 x.2 * (if x.2 = y' then 1 else 0) =
          ∑ a, histLaw K s0 π t h0 * π t h0 a * K (curS s0 t h0) a y' := by
      intro h0
      rw [Fintype.sum_prod_type]
      refine Finset.sum_congr rfl fun a _ => ?_
      simp only [mul_ite, mul_one, mul_zero, Finset.sum_ite_eq', Finset.mem_univ, if_true]
    have hR : ∀ (y : S) (b : Act), (∑ h0 : Fin t → Act × S, histLaw K s0 π t h0 *
        (if curS s0 t h0 = y then 1 else 0) * π t h0 b) * K y b y' =
          ∑ h0 : Fin t → Act × S, (if curS s0 t h0 = y then
            histLaw K s0 π t h0 * π t h0 b * K (curS s0 t h0) b y' else 0) := by
      intro y b
      rw [Finset.sum_mul]
      refine Finset.sum_congr rfl fun h0 _ => ?_
      split_ifs with hc
      · rw [hc]; ring
      · ring
    calc ∑ x : Act × S, ∑ h0 : Fin t → Act × S, histLaw K s0 π t h0 * π t h0 x.1 *
            K (curS s0 t h0) x.1 x.2 * (if x.2 = y' then 1 else 0)
        = ∑ h0 : Fin t → Act × S, ∑ x : Act × S, histLaw K s0 π t h0 * π t h0 x.1 *
            K (curS s0 t h0) x.1 x.2 * (if x.2 = y' then 1 else 0) := Finset.sum_comm
      _ = ∑ h0 : Fin t → Act × S, ∑ b, histLaw K s0 π t h0 * π t h0 b * K (curS s0 t h0) b y' :=
          Finset.sum_congr rfl fun h0 _ => hL h0
      _ = ∑ h0 : Fin t → Act × S, ∑ b, ∑ y, (if curS s0 t h0 = y then
            histLaw K s0 π t h0 * π t h0 b * K (curS s0 t h0) b y' else 0) := by
          refine Finset.sum_congr rfl fun h0 _ => Finset.sum_congr rfl fun b _ => ?_
          rw [Finset.sum_ite_eq]
          simp
      _ = ∑ y, ∑ h0 : Fin t → Act × S, ∑ b, (if curS s0 t h0 = y then
            histLaw K s0 π t h0 * π t h0 b * K (curS s0 t h0) b y' else 0) :=
          (Finset.sum_congr rfl fun h0 _ => Finset.sum_comm).trans Finset.sum_comm
      _ = ∑ y, ∑ b, ∑ h0 : Fin t → Act × S, (if curS s0 t h0 = y then
            histLaw K s0 π t h0 * π t h0 b * K (curS s0 t h0) b y' else 0) := by
          refine Finset.sum_congr rfl fun y _ => ?_
          exact Finset.sum_comm
      _ = ∑ y, ∑ b, (∑ h0 : Fin t → Act × S, histLaw K s0 π t h0 *
            (if curS s0 t h0 = y then 1 else 0) * π t h0 b) * K y b y' := by
          refine Finset.sum_congr rfl fun y _ => Finset.sum_congr rfl fun b _ => ?_
          rw [hR y b]

/-! ## A3. The backward recursion (App K, K4(b), l.208–210, proof l.367–371) -/

variable (acts : S → Finset Act) (hacts : ∀ y, (acts y).Nonempty)

/-- **The backward recursion** for a terminal reward `R`: `𝓡_0 = R`,
`𝓡_{t+1}(y) = max_{b ∈ acts y} Σ_{y'} K(y'|y,b) 𝓡_t(y')`. -/
noncomputable def recV (R : S → ℝ) : ℕ → S → ℝ
  | 0, y => R y
  | t + 1, y => (acts y).sup' (hacts y) (fun b => ∑ y', K y b y' * recV R t y')

theorem recV_zero (R : S → ℝ) (y : S) : recV K acts hacts R 0 y = R y := rfl

theorem recV_succ (R : S → ℝ) (t : ℕ) (y : S) :
    recV K acts hacts R (t + 1) y = (acts y).sup' (hacts y) (fun b => ∑ y', K y b y' * recV K acts hacts R t y') :=
  rfl

variable {K s0 acts hacts}

/-- One step of the supermartingale: under a flow using available actions, `E[V(s_{t+1})] ≤ E[(T V)(s_t)]`. -/
theorem flow_step_le {J : ℕ → S → Act → ℝ} (hJ : IsFlow K s0 J) {t : ℕ}
    (hJa : ∀ y b, J t y b ≠ 0 → b ∈ acts y) (R : S → ℝ) (ρ : ℕ) :
    ∑ y', margJ J (t + 1) y' * recV K acts hacts R ρ y' ≤
      ∑ y, margJ J t y * recV K acts hacts R (ρ + 1) y := by
  have e1 : ∑ y', margJ J (t + 1) y' * recV K acts hacts R ρ y' =
      ∑ y, ∑ b, J t y b * ∑ y', K y b y' * recV K acts hacts R ρ y' := by
    calc ∑ y', margJ J (t + 1) y' * recV K acts hacts R ρ y'
        = ∑ y', ∑ y, ∑ b, J t y b * K y b y' * recV K acts hacts R ρ y' := by
          refine Finset.sum_congr rfl fun y' _ => ?_
          rw [margJ, hJ.step, Finset.sum_mul]
          refine Finset.sum_congr rfl fun y _ => ?_
          rw [Finset.sum_mul]
      _ = ∑ y, ∑ y', ∑ b, J t y b * K y b y' * recV K acts hacts R ρ y' := Finset.sum_comm
      _ = ∑ y, ∑ b, ∑ y', J t y b * K y b y' * recV K acts hacts R ρ y' := by
          refine Finset.sum_congr rfl fun y _ => Finset.sum_comm
      _ = ∑ y, ∑ b, J t y b * ∑ y', K y b y' * recV K acts hacts R ρ y' := by
          refine Finset.sum_congr rfl fun y _ => Finset.sum_congr rfl fun b _ => ?_
          rw [Finset.mul_sum]
          refine Finset.sum_congr rfl fun y' _ => ?_
          ring
  rw [e1]
  refine Finset.sum_le_sum fun y _ => ?_
  rw [margJ, Finset.sum_mul]
  refine Finset.sum_le_sum fun b _ => ?_
  by_cases hb : J t y b = 0
  · rw [hb, zero_mul, zero_mul]
  · refine mul_le_mul_of_nonneg_left ?_ (hJ.nonneg t y b)
    rw [recV_succ]
    exact Finset.le_sup' (fun b => ∑ y', K y b y' * recV K acts hacts R ρ y') (hJa y b hb)

/-- **A3, upper bound for flows**: for every flow using available actions at the rounds before `r` (in particular
every history-dependent randomized policy), `E[R(s_r)] ≤ 𝓡_r(s0)`. -/
theorem flow_le_recV {J : ℕ → S → Act → ℝ} (hJ : IsFlow K s0 J) {r : ℕ}
    (hJa : ∀ t < r, ∀ y b, J t y b ≠ 0 → b ∈ acts y) (R : S → ℝ) :
    ∑ y, margJ J r y * R y ≤ recV K acts hacts R r s0 := by
  have key : ∀ m : ℕ, m ≤ r → ∀ j : ℕ, ∑ y, margJ J m y * recV K acts hacts R j y ≤
      recV K acts hacts R (j + m) s0 := by
    intro m
    induction m with
    | zero =>
      intro _ j
      simp only [margJ, hJ.init, ite_mul, one_mul, zero_mul, Finset.sum_ite_eq', Finset.mem_univ, if_true,
        Nat.add_zero, le_refl]
    | succ m ih =>
      intro hm j
      calc ∑ y, margJ J (m + 1) y * recV K acts hacts R j y
          ≤ ∑ y, margJ J m y * recV K acts hacts R (j + 1) y :=
            flow_step_le hJ (fun y b hb => hJa m (by omega) y b hb) R j
        _ ≤ recV K acts hacts R (j + 1 + m) s0 := ih (by omega) (j + 1)
        _ = recV K acts hacts R (j + (m + 1)) s0 := by rw [show j + 1 + m = j + (m + 1) by omega]
  have h := key r le_rfl 0
  simpa [recV_zero] using h

/-- A **maximiser selection**: `sel ρ y ∈ acts y` attains the maximum defining `𝓡_{ρ+1}(y)`. -/
def IsSel (K : S → Act → S → ℝ) (acts : S → Finset Act) (hacts : ∀ y, (acts y).Nonempty) (R : S → ℝ)
    (sel : ℕ → S → Act) : Prop :=
  ∀ ρ y, sel ρ y ∈ acts y ∧ ∑ y', K y (sel ρ y) y' * recV K acts hacts R ρ y' = recV K acts hacts R (ρ + 1) y

/-- A maximiser selection exists, with a prescribed last-round rule `f` whenever `f` attains `𝓡_1`. -/
theorem exists_sel (R : S → ℝ) (f : S → Act)
    (hf : ∀ y, f y ∈ acts y ∧ ∑ y', K y (f y) y' * R y' = recV K acts hacts R 1 y) :
    ∃ sel : ℕ → S → Act, IsSel K acts hacts R sel ∧ sel 0 = f := by
  classical
  let sel : ℕ → S → Act := fun ρ y => if ρ = 0 then f y else
    Classical.choose (Finset.exists_mem_eq_sup' (hacts y) (fun b => ∑ y', K y b y' * recV K acts hacts R ρ y'))
  refine ⟨sel, fun ρ y => ?_, ?_⟩
  · by_cases hρ : ρ = 0
    · subst hρ
      simp only [sel, if_true]
      exact ⟨(hf y).1, (hf y).2⟩
    · simp only [sel, if_neg hρ]
      have hs := Classical.choose_spec
        (Finset.exists_mem_eq_sup' (hacts y) (fun b => ∑ y', K y b y' * recV K acts hacts R ρ y'))
      exact ⟨hs.1, by rw [recV_succ]; exact hs.2.symm⟩
  · funext y
    simp [sel]

/-- The greedy policy of a selection for horizon `r`: at round `t + 1` (`t < r`) use `sel (r - 1 - t)`. -/
def greedy (sel : ℕ → S → Act) (r : ℕ) : ℕ → S → Act := fun t y => sel (r - 1 - t) y

/-- **A3, attainment**: the greedy policy of a maximiser selection has value `𝓡_r(s0)` (the supermartingale is a
martingale along it). -/
theorem greedy_value {R : S → ℝ} {sel : ℕ → S → Act} (hsel : IsSel K acts hacts R sel) (r : ℕ) :
    ∑ y, lawD K s0 (greedy sel r) r y * R y = recV K acts hacts R r s0 := by
  have key : ∀ t, t ≤ r → ∑ y, lawD K s0 (greedy sel r) t y * recV K acts hacts R (r - t) y =
      recV K acts hacts R r s0 := by
    intro t
    induction t with
    | zero =>
      intro _
      simp [lawD_zero]
    | succ t ih =>
      intro ht
      rw [← ih (by omega)]
      have hρ : r - t = (r - 1 - t) + 1 := by omega
      calc ∑ y', lawD K s0 (greedy sel r) (t + 1) y' * recV K acts hacts R (r - (t + 1)) y'
          = ∑ y', ∑ y, lawD K s0 (greedy sel r) t y * K y (greedy sel r t y) y' *
              recV K acts hacts R (r - 1 - t) y' := by
            refine Finset.sum_congr rfl fun y' _ => ?_
            rw [lawD_succ, Finset.sum_mul, show r - (t + 1) = r - 1 - t by omega]
        _ = ∑ y, ∑ y', lawD K s0 (greedy sel r) t y * K y (greedy sel r t y) y' *
              recV K acts hacts R (r - 1 - t) y' := Finset.sum_comm
        _ = ∑ y, lawD K s0 (greedy sel r) t y * recV K acts hacts R (r - t) y := by
            refine Finset.sum_congr rfl fun y _ => ?_
            simp only [mul_assoc]
            rw [← Finset.mul_sum, hρ, ← (hsel (r - 1 - t) y).2]
            rfl
  have h := key r le_rfl
  simpa [recV_zero] using h

/-- **A3, headline** (K4(b)'s recursion in the abstract): for a terminal reward `R` and a horizon `r`, the maximum
over deterministic Markov tables `δ : Fin r → S → Act` using available actions of `E_δ R(s_r)` is `𝓡_r(s0)`. -/
theorem A3_isGreatest (a0 : S → Act) (ha0 : ∀ y, a0 y ∈ acts y) (hK0 : ∀ y b y', 0 ≤ K y b y') (R : S → ℝ)
    (r : ℕ) :
    IsGreatest {v : ℝ | ∃ δ : Fin r → S → Act, (∀ t y, δ t y ∈ acts y) ∧
        v = ∑ y, lawD K s0 (extD a0 δ) r y * R y} (recV K acts hacts R r s0) := by
  classical
  refine ⟨?_, ?_⟩
  · obtain ⟨sel, hsel, -⟩ := exists_sel (K := K) (acts := acts) (hacts := hacts) R
      (fun y => Classical.choose (Finset.exists_mem_eq_sup' (hacts y) (fun b => ∑ y', K y b y' * R y')))
      (fun y => by
        have hs := Classical.choose_spec
          (Finset.exists_mem_eq_sup' (hacts y) (fun b => ∑ y', K y b y' * R y'))
        exact ⟨hs.1, by rw [recV_succ]; exact hs.2.symm⟩)
    refine ⟨fun t y => greedy sel r t y, fun t y => (hsel _ y).1, ?_⟩
    rw [← greedy_value (s0 := s0) hsel r]
    have hc : lawD K s0 (greedy sel r) r = lawD K s0 (extD a0 (fun (t : Fin r) y => greedy sel r t y)) r :=
      lawD_congr K s0 r (fun t ht => by rw [extD_lt a0 _ ht])
    rw [hc]
  · rintro v ⟨δ, hδ, rfl⟩
    have hJ := isFlow_flowD K s0 hK0 (extD a0 δ)
    have h := flow_le_recV (acts := acts) (hacts := hacts) hJ (r := r) (fun t ht y b hb => by
      unfold flowD at hb
      have hb' : b = extD a0 δ t y := by
        by_contra hne
        exact hb (by rw [if_neg hne, mul_zero])
      rw [hb', extD_lt a0 δ ht]
      exact hδ _ y) R
    simpa [margJ_flowD] using h

/-- **A3 for history-dependent randomized policies** ("sup = max"): every history-dependent randomized policy
using available actions has `E[R(s_r)] ≤ 𝓡_r(s0)`. -/
theorem hist_le_recV (hK0 : ∀ y b y', 0 ≤ K y b y') {π : (t : ℕ) → (Fin t → Act × S) → Act → ℝ}
    (hπ0 : ∀ t h b, 0 ≤ π t h b) (hπ1 : ∀ t h, ∑ b, π t h b = 1)
    (hπa : ∀ t h b, π t h b ≠ 0 → b ∈ acts (curS s0 t h)) (R : S → ℝ) (r : ℕ) :
    ∑ y, margJ (flowH K s0 π) r y * R y ≤ recV K acts hacts R r s0 := by
  refine flow_le_recV (isFlow_flowH K s0 hK0 hπ0 hπ1) (fun t _ y b hb => ?_) R
  unfold flowH at hb
  obtain ⟨h, -, hh⟩ := Finset.exists_ne_zero_of_sum_ne_zero hb
  have hc : curS s0 t h = y := by
    by_contra hne
    exact hh (by rw [if_neg hne, mul_zero, zero_mul])
  have hπ : π t h b ≠ 0 := fun h0 => hh (by rw [h0, mul_zero])
  rw [← hc]
  exact hπa t h b hπ

end Chain

/-! ## A4. Convex analysis on `(0,∞)^W` (App K, K3(6) and K7) -/


/-! ## Definitions -/

/-- `Φ(q) = Σ_{w ∈ W} P_w ln(P_w/q_w)`, real-valued (App K l.96; meaningful for `q > 0` on `W`). -/
noncomputable def phiR (W : Finset ℕ) (P q : ℕ → ℝ) : ℝ := ∑ w ∈ W, P w * Real.log (P w / q w)

/-- `φ(y) = y - 1 - ln y` (App K, K7 l.231). -/
noncomputable def phiB (y : ℝ) : ℝ := y - 1 - Real.log y

/-- `(0,∞)^W`, extended by `0` off `W`. -/
def posW (W : Finset ℕ) : Set (ℕ → ℝ) := {q | (∀ w ∈ W, 0 < q w) ∧ ∀ w ∉ W, q w = 0}

/-- `∇Φ(q*)·(q̂ - q*) = Σ_{w ∈ W} (-P_w/q*_w)(q̂_w - q*_w)` (App K, proof of K7 l.387–388). -/
noncomputable def gradPair (W : Finset ℕ) (P qs qh : ℕ → ℝ) : ℝ :=
  ∑ w ∈ W, (-(P w / qs w)) * (qh w - qs w)

/-! ## Strict convexity of `Φ` (K3 (6), proof l.344) -/

/-- `(0,∞)^W` (extended by `0` off `W`) is convex. -/
theorem convex_posW (W : Finset ℕ) : Convex ℝ (posW W) := by
  intro x hx y hy a b ha hb hab
  refine ⟨fun w hw => ?_, fun w hw => ?_⟩
  · simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
    have hxw := hx.1 w hw
    have hyw := hy.1 w hw
    rcases eq_or_lt_of_le ha with h | h
    · rw [← h, zero_mul, zero_add]
      have hb1 : b = 1 := by linarith
      rw [hb1, one_mul]
      exact hyw
    · have h1 := mul_pos h hxw
      have h2 := mul_nonneg hb hyw.le
      linarith
  · simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, hx.2 w hw, hy.2 w hw, mul_zero, add_zero]

/-- One coordinate of the convexity of `Φ` (`-ln` is convex). -/
theorem term_le {P x y a b : ℝ} (hP : 0 < P) (hx : 0 < x) (hy : 0 < y) (ha : 0 ≤ a) (hb : 0 ≤ b)
    (hab : a + b = 1) :
    P * Real.log (P / (a * x + b * y)) ≤ a * (P * Real.log (P / x)) + b * (P * Real.log (P / y)) := by
  have hz : 0 < a * x + b * y := by
    rcases eq_or_lt_of_le ha with h | h
    · rw [← h, zero_mul, zero_add]
      have hb1 : b = 1 := by linarith
      rw [hb1, one_mul]
      exact hy
    · have h1 := mul_pos h hx
      have h2 := mul_nonneg hb hy.le
      linarith
  have hc := strictConcaveOn_log_Ioi.concaveOn.2 (Set.mem_Ioi.2 hx) (Set.mem_Ioi.2 hy) ha hb hab
  simp only [smul_eq_mul] at hc
  rw [Real.log_div hP.ne' hz.ne', Real.log_div hP.ne' hx.ne', Real.log_div hP.ne' hy.ne']
  have key : a * (P * (Real.log P - Real.log x)) + b * (P * (Real.log P - Real.log y)) -
      P * (Real.log P - Real.log (a * x + b * y)) =
      P * (Real.log (a * x + b * y) - (a * Real.log x + b * Real.log y)) +
        (a + b - 1) * (P * Real.log P) := by
    ring
  rw [hab, sub_self, zero_mul, add_zero] at key
  have h2 : 0 ≤ P * (Real.log (a * x + b * y) - (a * Real.log x + b * Real.log y)) :=
    mul_nonneg hP.le (by linarith)
  linarith

/-- One coordinate of the strict convexity of `Φ` (`-ln` is strictly convex). -/
theorem term_lt {P x y a b : ℝ} (hP : 0 < P) (hx : 0 < x) (hy : 0 < y) (hxy : x ≠ y) (ha : 0 < a)
    (hb : 0 < b) (hab : a + b = 1) :
    P * Real.log (P / (a * x + b * y)) < a * (P * Real.log (P / x)) + b * (P * Real.log (P / y)) := by
  have hz : 0 < a * x + b * y := by
    have h1 := mul_pos ha hx
    have h2 := mul_pos hb hy
    linarith
  have hc := strictConcaveOn_log_Ioi.2 (Set.mem_Ioi.2 hx) (Set.mem_Ioi.2 hy) hxy ha hb hab
  simp only [smul_eq_mul] at hc
  rw [Real.log_div hP.ne' hz.ne', Real.log_div hP.ne' hx.ne', Real.log_div hP.ne' hy.ne']
  have key : a * (P * (Real.log P - Real.log x)) + b * (P * (Real.log P - Real.log y)) -
      P * (Real.log P - Real.log (a * x + b * y)) =
      P * (Real.log (a * x + b * y) - (a * Real.log x + b * Real.log y)) +
        (a + b - 1) * (P * Real.log P) := by
    ring
  rw [hab, sub_self, zero_mul, add_zero] at key
  have h2 : 0 < P * (Real.log (a * x + b * y) - (a * Real.log x + b * Real.log y)) :=
    mul_pos hP (by linarith)
  linarith

/-- **`Φ` is strictly convex on `(0,∞)^W`** (App K, proof of K3 (6), l.344: "its Hessian is `diag(P_w/q_w²)`"),
for `P > 0` on `W`.  Points of `posW W` that differ, differ on `W`. -/
theorem phiR_strictConvexOn {W : Finset ℕ} {P : ℕ → ℝ} (hP : ∀ w ∈ W, 0 < P w) :
    StrictConvexOn ℝ (posW W) (phiR W P) := by
  refine ⟨convex_posW W, ?_⟩
  intro x hx y hy hxy a b ha hb hab
  have hw0 : ∃ w0 ∈ W, x w0 ≠ y w0 := by
    by_contra hcon
    apply hxy
    funext w
    by_cases hw : w ∈ W
    · by_contra hne
      exact hcon ⟨w, hw, hne⟩
    · rw [hx.2 w hw, hy.2 w hw]
  obtain ⟨w0, hw0W, hw0ne⟩ := hw0
  unfold phiR
  simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
  rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
  apply Finset.sum_lt_sum
  · intro w hw
    exact term_le (hP w hw) (hx.1 w hw) (hy.1 w hw) ha.le hb.le hab
  · exact ⟨w0, hw0W, term_lt (hP w0 hw0W) (hx.1 w0 hw0W) (hy.1 w0 hw0W) hw0ne ha hb hab⟩

/-! ## The Bregman identity (proof of K7, l.389–391) -/

/-- **The Bregman identity** (App K, proof of K7, l.389–391): for `P, q*, q̂ > 0` on `W`,
`Φ(q̂) - Φ(q*) - ∇Φ(q*)·(q̂ - q*) = Σ_w P_w φ(q̂_w/q*_w)`. -/
theorem bregman {W : Finset ℕ} {P qs qh : ℕ → ℝ} (hP : ∀ w ∈ W, 0 < P w) (hqs : ∀ w ∈ W, 0 < qs w)
    (hqh : ∀ w ∈ W, 0 < qh w) :
    phiR W P qh - phiR W P qs - gradPair W P qs qh = ∑ w ∈ W, P w * phiB (qh w / qs w) := by
  unfold phiR gradPair phiB
  rw [← Finset.sum_sub_distrib, ← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl fun w hw => ?_
  have hPw := hP w hw
  have hs := hqs w hw
  have hh := hqh w hw
  have e1 : P w / qs w * qs w = P w := div_mul_cancel₀ _ hs.ne'
  have e : -(P w / qs w) * (qh w - qs w) = -(P w * (qh w / qs w)) + P w := by
    rw [neg_mul, mul_sub, e1]
    ring
  rw [e, Real.log_div hPw.ne' hh.ne', Real.log_div hPw.ne' hs.ne', Real.log_div hh.ne' hs.ne']
  ring

/-! ## `φ(y) = y - 1 - ln y` and its two roots (K7, l.231–233) -/

theorem phiB_one : phiB 1 = 0 := by
  simp [phiB]

/-- `φ ≥ 0` on `(0,∞)` (`ln y ≤ y - 1`). -/
theorem phiB_nonneg {y : ℝ} (hy : 0 < y) : 0 ≤ phiB y := by
  unfold phiB
  linarith [Real.log_le_sub_one_of_pos hy]

/-- `φ` is strictly decreasing on `(0, 1]`. -/
theorem phiB_lt_of_lt_of_le_one {y z : ℝ} (hy : 0 < y) (hyz : y < z) (hz : z ≤ 1) : phiB z < phiB y := by
  have hz0 : 0 < z := lt_trans hy hyz
  have hne : y / z ≠ 1 := by
    intro h
    rw [div_eq_one_iff_eq hz0.ne'] at h
    linarith
  have h1 := Real.log_lt_sub_one_of_pos (div_pos hy hz0) hne
  rw [Real.log_div hy.ne' hz0.ne'] at h1
  have h2 : y / z - 1 ≤ y - z := by
    rw [div_sub_one hz0.ne', div_le_iff₀ hz0]
    nlinarith [mul_nonneg (sub_nonneg.2 hz) (sub_pos.2 hyz).le]
  unfold phiB
  linarith

/-- `φ` is strictly increasing on `[1, ∞)`. -/
theorem phiB_lt_of_one_le_of_lt {y z : ℝ} (hy : 1 ≤ y) (hyz : y < z) : phiB y < phiB z := by
  have hy0 : 0 < y := by linarith
  have hz0 : 0 < z := by linarith
  have hne : z / y ≠ 1 := by
    intro h
    rw [div_eq_one_iff_eq hy0.ne'] at h
    linarith
  have h1 := Real.log_lt_sub_one_of_pos (div_pos hz0 hy0) hne
  rw [Real.log_div hz0.ne' hy0.ne'] at h1
  have h2 : z / y - 1 ≤ z - y := by
    rw [div_sub_one hy0.ne', div_le_iff₀ hy0]
    nlinarith [mul_nonneg (sub_pos.2 hyz).le (sub_nonneg.2 hy)]
  unfold phiB
  linarith

/-- **The root bracket** (K7, l.233): if `y⁻ ≤ 1 ≤ y⁺` are roots of `φ(y) = c`, every `y > 0` with `φ(y) ≤ c` lies in
`[y⁻, y⁺]`. -/
theorem phiB_bracket {c ym yp y : ℝ} (hym : 0 < ym) (hym1 : ym ≤ 1) (hyp1 : 1 ≤ yp) (hm : phiB ym = c)
    (hp : phiB yp = c) (hy : 0 < y) (hyc : phiB y ≤ c) : ym ≤ y ∧ y ≤ yp := by
  have _hym := hym
  constructor
  · by_contra h
    have h' := not_le.1 h
    have := phiB_lt_of_lt_of_le_one hy h' hym1
    linarith
  · by_contra h
    have h' := not_le.1 h
    have := phiB_lt_of_one_le_of_lt hyp1 h'
    linarith

/-- **The two roots are unique** (K7, l.233: "the two roots `y⁻_w ≤ 1 ≤ y⁺_w`"): `φ` is injective on `(0, 1]` and on
`[1, ∞)`, so each root of `φ(y) = c` on either side of `1` is determined by `c`. -/
theorem phiB_root_unique {a b : ℝ} (ha : 0 < a) (hb : 0 < b) (h : phiB a = phiB b)
    (hab : (a ≤ 1 ∧ b ≤ 1) ∨ (1 ≤ a ∧ 1 ≤ b)) : a = b := by
  rcases lt_trichotomy a b with hlt | heq | hgt
  · exfalso
    rcases hab with ⟨h1, h2⟩ | ⟨h1, h2⟩
    · have := phiB_lt_of_lt_of_le_one ha hlt h2; linarith
    · have := phiB_lt_of_one_le_of_lt h1 hlt; linarith
  · exact heq
  · exfalso
    rcases hab with ⟨h1, h2⟩ | ⟨h1, h2⟩
    · have := phiB_lt_of_lt_of_le_one hb hgt h1; linarith
    · have := phiB_lt_of_one_le_of_lt h2 hgt; linarith

theorem phiB_continuousOn {a b : ℝ} (ha : 0 < a) : ContinuousOn phiB (Set.Icc a b) := by
  have hlog : ContinuousOn Real.log (Set.Icc a b) :=
    Real.continuousOn_log.mono fun y hy => by
      simp only [Set.mem_compl_iff, Set.mem_singleton_iff]
      exact (lt_of_lt_of_le ha hy.1).ne'
  have h1 : ContinuousOn (fun y : ℝ => y - 1) (Set.Icc a b) :=
    continuousOn_id.sub continuousOn_const
  exact h1.sub hlog

/-- **The two roots exist** (K7, l.233): for `c ≥ 0`, `φ(y) = c` has roots `0 < y⁻ ≤ 1 ≤ y⁺` (intermediate values on
`[e^{-(c+1)}, 1]` and `[1, 2c+2]`). -/
theorem phiB_roots_exist {c : ℝ} (hc : 0 ≤ c) :
    ∃ ym yp : ℝ, 0 < ym ∧ ym ≤ 1 ∧ 1 ≤ yp ∧ phiB ym = c ∧ phiB yp = c := by
  have ha0 : 0 < Real.exp (-(c + 1)) := Real.exp_pos _
  have ha1 : Real.exp (-(c + 1)) ≤ 1 :=
    (Real.exp_le_exp.2 (show -(c + 1) ≤ 0 by linarith)).trans_eq Real.exp_zero
  have hphia : c ≤ phiB (Real.exp (-(c + 1))) := by
    unfold phiB
    rw [Real.log_exp]
    linarith
  obtain ⟨ym, hymI, hymv⟩ := intermediate_value_Icc' ha1 (phiB_continuousOn ha0)
    (show c ∈ Set.Icc (phiB 1) (phiB (Real.exp (-(c + 1)))) from ⟨by rw [phiB_one]; exact hc, hphia⟩)
  have hb1 : (1 : ℝ) ≤ 2 * c + 2 := by linarith
  have hphib : c ≤ phiB (2 * c + 2) := by
    unfold phiB
    have hlog : Real.log (2 * c + 2) ≤ c + 1 := by
      rw [show 2 * c + 2 = 2 * (c + 1) by ring, Real.log_mul (by norm_num) (by linarith)]
      have h1 := Real.log_le_sub_one_of_pos (show (0 : ℝ) < 2 by norm_num)
      have h2 := Real.log_le_sub_one_of_pos (show (0 : ℝ) < c + 1 by linarith)
      linarith
    linarith
  obtain ⟨yp, hypI, hypv⟩ := intermediate_value_Icc hb1 (phiB_continuousOn one_pos)
    (show c ∈ Set.Icc (phiB 1) (phiB (2 * c + 2)) from ⟨by rw [phiB_one]; exact hc, hphib⟩)
  exact ⟨ym, yp, lt_of_lt_of_le ha0 hymI.1, hymI.2, hypI.1, hymv, hypv⟩

/-! ## The first-order condition (proof of K7, l.387–388) -/

/-- `ln(1+u) ≥ u - 2u²` for `u ≥ -1/2` (from `ln t ≥ 1 - 1/t`). -/
theorem log_one_add_ge {u : ℝ} (hu : -1 / 2 ≤ u) : u - 2 * u ^ 2 ≤ Real.log (1 + u) := by
  have ht : 0 < 1 + u := by linarith
  have ht' : 1 + u ≠ 0 := ht.ne'
  have h1 : 1 - (1 + u)⁻¹ ≤ Real.log (1 + u) := by
    have h := Real.log_le_sub_one_of_pos (inv_pos.2 ht)
    rw [Real.log_inv] at h
    linarith
  have h2 : u - 2 * u ^ 2 ≤ 1 - (1 + u)⁻¹ := by
    have e : 1 - (1 + u)⁻¹ - (u - 2 * u ^ 2) = u ^ 2 * (1 + 2 * u) / (1 + u) := by
      field_simp
      ring
    have h3 : 0 ≤ u ^ 2 * (1 + 2 * u) / (1 + u) :=
      div_nonneg (mul_nonneg (sq_nonneg u) (by linarith)) ht.le
    linarith
  linarith

/-- **The first-order condition** (App K, proof of K7, l.387–388): if `q*` minimises `Φ` over the positive points
of a convex set `Cv` of vectors nonnegative on `W`, then `∇Φ(q*)·(q̂ - q*) ≥ 0` for every `q̂ ∈ Cv`.  Elementary
route: along `q_θ = (1-θ)q* + θq̂`, `0 ≤ Φ(q_θ) - Φ(q*) = -Σ P_w ln(1+θx_w) ≤ -θA + 2θ²B` with
`A = Σ P_w x_w = -∇Φ(q*)·(q̂ - q*)`, `B = Σ P_w x_w²`; a small `θ > 0` contradicts `A > 0`. -/
theorem first_order {W : Finset ℕ} {P : ℕ → ℝ} (hP : ∀ w ∈ W, 0 < P w) {Cv : Set (ℕ → ℝ)}
    (hC : Convex ℝ Cv) (hCnn : ∀ q ∈ Cv, ∀ w ∈ W, 0 ≤ q w) {qs : ℕ → ℝ} (hqsC : qs ∈ Cv)
    (hqs : ∀ w ∈ W, 0 < qs w) (hmin : ∀ q ∈ Cv, (∀ w ∈ W, 0 < q w) → phiR W P qs ≤ phiR W P q)
    {qh : ℕ → ℝ} (hqhC : qh ∈ Cv) : 0 ≤ gradPair W P qs qh := by
  obtain ⟨x, hx⟩ : ∃ x : ℕ → ℝ, ∀ w, x w = (qh w - qs w) / qs w :=
    ⟨fun w => (qh w - qs w) / qs w, fun w => rfl⟩
  have hx1 : ∀ w ∈ W, -1 ≤ x w := by
    intro w hw
    have h0 := hCnn qh hqhC w hw
    have hs := hqs w hw
    rw [hx w, le_div_iff₀ hs]
    linarith
  obtain ⟨A, hA⟩ : ∃ A : ℝ, A = ∑ w ∈ W, P w * x w := ⟨_, rfl⟩
  obtain ⟨B, hB⟩ : ∃ B : ℝ, B = ∑ w ∈ W, P w * x w ^ 2 := ⟨_, rfl⟩
  have hgrad : gradPair W P qs qh = -A := by
    unfold gradPair
    rw [hA, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl fun w _ => ?_
    rw [hx w]
    ring
  rw [hgrad]
  by_contra hcon
  have hApos : 0 < A := by
    have := not_le.1 hcon
    linarith
  have hBnn : 0 ≤ B := by
    rw [hB]
    exact Finset.sum_nonneg fun w hw => mul_nonneg (hP w hw).le (sq_nonneg _)
  obtain ⟨θ, hθ⟩ : ∃ θ : ℝ, θ = min (1 / 2) (A / (4 * B + 4)) := ⟨_, rfl⟩
  have h4B : 0 < 4 * B + 4 := by linarith
  have hθpos : 0 < θ := by
    rw [hθ]
    exact lt_min (by norm_num) (div_pos hApos h4B)
  have hθhalf : θ ≤ 1 / 2 := by
    rw [hθ]
    exact min_le_left _ _
  have hθA : θ * (4 * B + 4) ≤ A := by
    have h := min_le_right (1 / 2 : ℝ) (A / (4 * B + 4))
    rw [← hθ, le_div_iff₀ h4B] at h
    exact h
  have hu : ∀ w ∈ W, -1 / 2 ≤ θ * x w := by
    intro w hw
    have h1 := mul_le_mul_of_nonneg_left (hx1 w hw) hθpos.le
    linarith
  have hqt_eq : ∀ w ∈ W, ((1 - θ) • qs + θ • qh) w = qs w * (1 + θ * x w) := by
    intro w hw
    have hs := (hqs w hw).ne'
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
    rw [hx w]
    field_simp
    ring
  have hqtC : (1 - θ) • qs + θ • qh ∈ Cv := hC hqsC hqhC (by linarith) hθpos.le (by ring)
  have hqtpos : ∀ w ∈ W, 0 < ((1 - θ) • qs + θ • qh) w := by
    intro w hw
    rw [hqt_eq w hw]
    exact mul_pos (hqs w hw) (by linarith [hu w hw])
  have hle := hmin _ hqtC hqtpos
  have hdiff : phiR W P ((1 - θ) • qs + θ • qh) - phiR W P qs =
      -∑ w ∈ W, P w * Real.log (1 + θ * x w) := by
    unfold phiR
    rw [← Finset.sum_sub_distrib, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl fun w hw => ?_
    have hPw := hP w hw
    have hs := hqs w hw
    have ht : 0 < 1 + θ * x w := by linarith [hu w hw]
    rw [hqt_eq w hw, Real.log_div hPw.ne' (mul_pos hs ht).ne', Real.log_div hPw.ne' hs.ne',
      Real.log_mul hs.ne' ht.ne']
    ring
  have hlog : ∑ w ∈ W, P w * (θ * x w - 2 * (θ * x w) ^ 2) ≤
      ∑ w ∈ W, P w * Real.log (1 + θ * x w) :=
    Finset.sum_le_sum fun w hw => mul_le_mul_of_nonneg_left (log_one_add_ge (hu w hw)) (hP w hw).le
  have hexp : ∑ w ∈ W, P w * (θ * x w - 2 * (θ * x w) ^ 2) = θ * A - 2 * θ ^ 2 * B := by
    rw [hA, hB, Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl fun w _ => ?_
    ring
  have key : θ * A ≤ 2 * θ ^ 2 * B := by linarith
  have key2 : A ≤ 2 * θ * B := by
    have e : 2 * θ ^ 2 * B = θ * (2 * θ * B) := by ring
    rw [e] at key
    exact le_of_mul_le_mul_left key hθpos
  nlinarith [mul_nonneg hθpos.le hBnn]

/-! ## Attainment and uniqueness of the minimum over a hull (K3 (6), proof l.342–345) -/

/-- **The minimum of `Φ` over the convex hull of a finite set is attained at a unique positive point** (App K,
proof of K3 (6), l.342–345).  `V` is a finite set of vectors that are nonnegative, vanish off `W`, and include a
vector `v0` positive on `W` (so `Φ` is finite somewhere on the hull); `P > 0` on `W`.  Then some `q* ∈ conv V`,
positive on `W`, minimises `Φ` over the points of `conv V` that are positive on `W` (where `Φ` is finite; it is `+∞`
elsewhere), and every such point with `Φ(q) ≤ Φ(q*)` equals `q*`.  Route: `conv V` is compact; on the sublevel set
`Φ ≤ Φ(v0)` every coordinate is bounded below by an explicit `ε_w > 0`, so `Φ` is continuous on the compact set
`conv V ∩ {q_w ≥ ε_w}`, where it attains its minimum; uniqueness by strict convexity at the midpoint. -/
theorem exists_unique_min {W : Finset ℕ} {P : ℕ → ℝ} (hP : ∀ w ∈ W, 0 < P w) {V : Finset (ℕ → ℝ)}
    (hV : ∀ v ∈ V, ∀ w, 0 ≤ v w) (hVoff : ∀ v ∈ V, ∀ w ∉ W, v w = 0) {v0 : ℕ → ℝ} (hv0V : v0 ∈ V)
    (hv0 : ∀ w ∈ W, 0 < v0 w) :
    ∃ qs ∈ convexHull ℝ (V : Set (ℕ → ℝ)), (∀ w ∈ W, 0 < qs w) ∧
      (∀ q ∈ convexHull ℝ (V : Set (ℕ → ℝ)), (∀ w ∈ W, 0 < q w) → phiR W P qs ≤ phiR W P q) ∧
      (∀ q ∈ convexHull ℝ (V : Set (ℕ → ℝ)), (∀ w ∈ W, 0 < q w) → phiR W P q ≤ phiR W P qs →
        q = qs) := by
  obtain ⟨Mb, hMbdef⟩ : ∃ Mb : ℝ, Mb = ∑ v ∈ V, ∑ w ∈ W, v w + 1 := ⟨_, rfl⟩
  have hMb0 : 0 ≤ ∑ v ∈ V, ∑ w ∈ W, v w :=
    Finset.sum_nonneg fun v hv => Finset.sum_nonneg fun w _ => hV v hv w
  have hMb : 0 < Mb := by
    rw [hMbdef]
    linarith
  have hVle : ∀ v ∈ V, ∀ w ∈ W, v w ≤ Mb := by
    intro v hv w hw
    have h1 : v w ≤ ∑ w' ∈ W, v w' :=
      Finset.single_le_sum (f := fun w' => v w') (fun w' _ => hV v hv w') hw
    have hnn : ∀ v' ∈ V, 0 ≤ ∑ w' ∈ W, v' w' := fun v' hv' =>
      Finset.sum_nonneg fun w' _ => hV v' hv' w'
    have h2 : ∑ w' ∈ W, v w' ≤ ∑ v' ∈ V, ∑ w' ∈ W, v' w' :=
      Finset.single_le_sum (f := fun v' => ∑ w' ∈ W, v' w') hnn hv
    rw [hMbdef]
    linarith
  have hT : convexHull ℝ (V : Set (ℕ → ℝ)) ⊆
      {q : ℕ → ℝ | (∀ w, 0 ≤ q w) ∧ (∀ w ∉ W, q w = 0) ∧ ∀ w ∈ W, q w ≤ Mb} := by
    apply convexHull_min
    · intro v hv
      have hv' : v ∈ V := Finset.mem_coe.1 hv
      exact ⟨hV v hv', hVoff v hv', hVle v hv'⟩
    · intro x hx y hy a b ha hb hab
      refine ⟨fun w => ?_, fun w hw => ?_, fun w hw => ?_⟩
      · simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
        exact add_nonneg (mul_nonneg ha (hx.1 w)) (mul_nonneg hb (hy.1 w))
      · simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, hx.2.1 w hw, hy.2.1 w hw, mul_zero,
          add_zero]
      · simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
        have h1 := mul_le_mul_of_nonneg_left (hx.2.2 w hw) ha
        have h2 := mul_le_mul_of_nonneg_left (hy.2.2 w hw) hb
        have h3 : a * Mb + b * Mb = Mb := by rw [← add_mul, hab, one_mul]
        linarith
  have hCoff : ∀ q ∈ convexHull ℝ (V : Set (ℕ → ℝ)), ∀ w ∉ W, q w = 0 := fun q hq => (hT hq).2.1
  have hCle : ∀ q ∈ convexHull ℝ (V : Set (ℕ → ℝ)), ∀ w ∈ W, q w ≤ Mb := fun q hq => (hT hq).2.2
  have hCcomp : IsCompact (convexHull ℝ (V : Set (ℕ → ℝ))) :=
    Set.Finite.isCompact_convexHull ℝ (Finset.finite_toSet V)
  have hv0C : v0 ∈ convexHull ℝ (V : Set (ℕ → ℝ)) := subset_convexHull ℝ _ (Finset.mem_coe.2 hv0V)
  obtain ⟨c0, hc0⟩ : ∃ c0 : ℝ, c0 = phiR W P v0 := ⟨_, rfl⟩
  obtain ⟨S, hS⟩ : ∃ S : ℝ, S = ∑ w ∈ W, P w * Real.log (P w / Mb) := ⟨_, rfl⟩
  obtain ⟨ε, hε⟩ : ∃ ε : ℕ → ℝ,
      ∀ w, ε w = P w / Real.exp ((P w * Real.log (P w / Mb) + c0 - S) / P w) :=
    ⟨fun w => P w / Real.exp ((P w * Real.log (P w / Mb) + c0 - S) / P w), fun w => rfl⟩
  have hεpos : ∀ w ∈ W, 0 < ε w := fun w hw => by
    rw [hε w]
    exact div_pos (hP w hw) (Real.exp_pos _)
  have hlow : ∀ q : ℕ → ℝ, (∀ w ∈ W, 0 < q w) → (∀ w ∈ W, q w ≤ Mb) → phiR W P q ≤ c0 →
      ∀ w ∈ W, ε w ≤ q w := by
    intro q hqpos hqle hqc w hw
    have hPw := hP w hw
    have hqw := hqpos w hw
    have hts : ∀ w' ∈ W, P w' * Real.log (P w' / Mb) ≤ P w' * Real.log (P w' / q w') := by
      intro w' hw'
      apply mul_le_mul_of_nonneg_left _ (hP w' hw').le
      exact Real.log_le_log (div_pos (hP w' hw') hMb)
        (div_le_div_of_nonneg_left (hP w' hw').le (hqpos w' hw') (hqle w' hw'))
    have hsingle : P w * Real.log (P w / q w) - P w * Real.log (P w / Mb) ≤
        ∑ w' ∈ W, (P w' * Real.log (P w' / q w') - P w' * Real.log (P w' / Mb)) :=
      Finset.single_le_sum
        (f := fun w' => P w' * Real.log (P w' / q w') - P w' * Real.log (P w' / Mb))
        (fun w' hw' => sub_nonneg.2 (hts w' hw')) hw
    rw [Finset.sum_sub_distrib] at hsingle
    have hphi : phiR W P q = ∑ w' ∈ W, P w' * Real.log (P w' / q w') := rfl
    have hD : P w * Real.log (P w / q w) ≤ P w * Real.log (P w / Mb) + c0 - S := by
      rw [hS]
      linarith
    have hlog : Real.log (P w / q w) ≤ (P w * Real.log (P w / Mb) + c0 - S) / P w := by
      rw [le_div_iff₀ hPw]
      linarith
    have hexp : P w / q w ≤ Real.exp ((P w * Real.log (P w / Mb) + c0 - S) / P w) :=
      (Real.log_le_iff_le_exp (div_pos hPw hqw)).1 hlog
    rw [div_le_iff₀ hqw] at hexp
    rw [hε w, div_le_iff₀ (Real.exp_pos _)]
    linarith
  have hKclosed : IsClosed {q : ℕ → ℝ | ∀ w ∈ W, ε w ≤ q w} := by
    have e : {q : ℕ → ℝ | ∀ w ∈ W, ε w ≤ q w} = ⋂ w, ⋂ (_ : w ∈ W), {q : ℕ → ℝ | ε w ≤ q w} := by
      ext q
      simp only [Set.mem_ofPred_eq, Set.mem_iInter]
    rw [e]
    exact isClosed_iInter fun w => isClosed_iInter fun _ =>
      isClosed_le continuous_const (continuous_apply w)
  have hKcomp : IsCompact (convexHull ℝ (V : Set (ℕ → ℝ)) ∩ {q : ℕ → ℝ | ∀ w ∈ W, ε w ≤ q w}) :=
    hCcomp.inter_right hKclosed
  have hv0K : v0 ∈ convexHull ℝ (V : Set (ℕ → ℝ)) ∩ {q : ℕ → ℝ | ∀ w ∈ W, ε w ≤ q w} :=
    ⟨hv0C, hlow v0 hv0 (hCle v0 hv0C) (le_of_eq hc0.symm)⟩
  have hcont : ContinuousOn (phiR W P)
      (convexHull ℝ (V : Set (ℕ → ℝ)) ∩ {q : ℕ → ℝ | ∀ w ∈ W, ε w ≤ q w}) := by
    have hterm : ∀ w ∈ W, ContinuousOn (fun q : ℕ → ℝ => P w * Real.log (P w / q w))
        (convexHull ℝ (V : Set (ℕ → ℝ)) ∩ {q : ℕ → ℝ | ∀ w ∈ W, ε w ≤ q w}) := by
      intro w hw
      have hqpos : ∀ q ∈ convexHull ℝ (V : Set (ℕ → ℝ)) ∩ {q : ℕ → ℝ | ∀ w ∈ W, ε w ≤ q w},
          0 < q w := fun q hq => lt_of_lt_of_le (hεpos w hw) (hq.2 w hw)
      have h1 : ContinuousOn (fun q : ℕ → ℝ => P w / q w)
          (convexHull ℝ (V : Set (ℕ → ℝ)) ∩ {q : ℕ → ℝ | ∀ w ∈ W, ε w ≤ q w}) :=
        ContinuousOn.div continuousOn_const (continuous_apply w).continuousOn
          (fun q hq => (hqpos q hq).ne')
      have h2 : ContinuousOn (fun q : ℕ → ℝ => Real.log (P w / q w))
          (convexHull ℝ (V : Set (ℕ → ℝ)) ∩ {q : ℕ → ℝ | ∀ w ∈ W, ε w ≤ q w}) :=
        h1.log fun q hq => (div_pos (hP w hw) (hqpos q hq)).ne'
      exact continuousOn_const.mul h2
    exact continuousOn_finsetSum W hterm
  obtain ⟨qs, hqsK, hqsmin⟩ := hKcomp.exists_isMinOn ⟨v0, hv0K⟩ hcont
  rw [isMinOn_iff] at hqsmin
  have hqspos : ∀ w ∈ W, 0 < qs w := fun w hw => lt_of_lt_of_le (hεpos w hw) (hqsK.2 w hw)
  have hmin : ∀ q ∈ convexHull ℝ (V : Set (ℕ → ℝ)), (∀ w ∈ W, 0 < q w) →
      phiR W P qs ≤ phiR W P q := by
    intro q hq hqpos
    by_cases hqc : phiR W P q ≤ c0
    · exact hqsmin q ⟨hq, hlow q hqpos (hCle q hq) hqc⟩
    · have h1 := hqsmin v0 hv0K
      have h2 := not_le.1 hqc
      rw [← hc0] at h1
      linarith
  refine ⟨qs, hqsK.1, hqspos, hmin, ?_⟩
  intro q hq hqpos hqle
  by_contra hne
  have hqW : q ∈ posW W := ⟨hqpos, hCoff q hq⟩
  have hqsW : qs ∈ posW W := ⟨hqspos, hCoff qs hqsK.1⟩
  have hsc := (phiR_strictConvexOn hP).2 hqW hqsW hne (by norm_num : (0 : ℝ) < 1 / 2)
    (by norm_num : (0 : ℝ) < 1 / 2) (by norm_num)
  have hmC : (1 / 2 : ℝ) • q + (1 / 2 : ℝ) • qs ∈ convexHull ℝ (V : Set (ℕ → ℝ)) :=
    convex_convexHull ℝ _ hq hqsK.1 (by norm_num) (by norm_num) (by norm_num)
  have hmW : (1 / 2 : ℝ) • q + (1 / 2 : ℝ) • qs ∈ posW W :=
    convex_posW W hqW hqsW (by norm_num) (by norm_num) (by norm_num)
  have h3 := hmin _ hmC hmW.1
  simp only [smul_eq_mul] at hsc
  linarith

/-! ## The K7 brackets (l.227–239, proof l.387–395) -/

/-- **The lower end of the `s*` bracket** (K7, l.235): from `q̂_w/q*_w ≤ y⁺_w`, `s_lo = Σ_w q̂_w/y⁺_w ≤ s* = Σ_w q*_w`. -/
theorem s_bracket_lo {W : Finset ℕ} {qs qh yp : ℕ → ℝ} (hqs : ∀ w ∈ W, 0 < qs w)
    (hyp : ∀ w ∈ W, 0 < yp w) (hhi : ∀ w ∈ W, qh w / qs w ≤ yp w) :
    ∑ w ∈ W, qh w / yp w ≤ ∑ w ∈ W, qs w := by
  refine Finset.sum_le_sum fun w hw => ?_
  have h1 := hhi w hw
  rw [div_le_iff₀ (hqs w hw)] at h1
  rw [div_le_iff₀ (hyp w hw)]
  linarith

/-- **The upper end of the `s*` bracket** (K7, l.235–236): from `y⁻_w ≤ q̂_w/q*_w`, `q*_w ≤ 1`, `s* ≤ 1` and
`s* ≤ G` (K5), `s* ≤ s_hi = min{G, 1, Σ_w min(1, q̂_w/y⁻_w)}`. -/
theorem s_bracket_hi {W : Finset ℕ} {qs qh ym : ℕ → ℝ} {Gv : ℝ} (hqs : ∀ w ∈ W, 0 < qs w)
    (hym : ∀ w ∈ W, 0 < ym w) (hlo : ∀ w ∈ W, ym w ≤ qh w / qs w) (hq1 : ∀ w ∈ W, qs w ≤ 1)
    (hs1 : ∑ w ∈ W, qs w ≤ 1) (hsG : ∑ w ∈ W, qs w ≤ Gv) :
    ∑ w ∈ W, qs w ≤ min Gv (min 1 (∑ w ∈ W, min 1 (qh w / ym w))) := by
  have hd : ∑ w ∈ W, qs w ≤ ∑ w ∈ W, min 1 (qh w / ym w) := by
    refine Finset.sum_le_sum fun w hw => le_min (hq1 w hw) ?_
    have h := hlo w hw
    rw [le_div_iff₀ (hqs w hw)] at h
    rw [le_div_iff₀ (hym w hw)]
    linarith
  exact le_min hsG (le_min hs1 hd)

/-- **Lemma K7, abstract form** (l.227–236, proof l.387–395).  Let `q*` minimise `Φ` over the positive points of a
convex set `Cv` of vectors nonnegative on `W` (`P > 0` on `W`), and let `q̂ ∈ Cv` be positive on `W` with
`Φ(q̂) - Φ(q*) ≤ g`.  Let `y⁻_w ≤ 1 ≤ y⁺_w` be roots of `φ(y) = g/P_w`.  Then
(a) `Σ_w P_w φ(q̂_w/q*_w) ≤ g`, and each term is at most `g`;
(b) `y⁻_w ≤ q̂_w/q*_w ≤ y⁺_w` for every `w ∈ W`;
(c) `Σ_w q̂_w/y⁺_w ≤ s* = Σ_w q*_w`;
(d) if `q*_w ≤ 1` on `W`, then `s* ≤ Σ_w min(1, q̂_w/y⁻_w)`. -/
theorem K7_abstract {W : Finset ℕ} {P : ℕ → ℝ} (hP : ∀ w ∈ W, 0 < P w) {Cv : Set (ℕ → ℝ)}
    (hC : Convex ℝ Cv) (hCnn : ∀ q ∈ Cv, ∀ w ∈ W, 0 ≤ q w) {qs : ℕ → ℝ} (hqsC : qs ∈ Cv)
    (hqs : ∀ w ∈ W, 0 < qs w) (hmin : ∀ q ∈ Cv, (∀ w ∈ W, 0 < q w) → phiR W P qs ≤ phiR W P q)
    {qh : ℕ → ℝ} (hqhC : qh ∈ Cv) (hqh : ∀ w ∈ W, 0 < qh w) {g : ℝ}
    (hg : phiR W P qh - phiR W P qs ≤ g) {ym yp : ℕ → ℝ}
    (hroots : ∀ w ∈ W, 0 < ym w ∧ ym w ≤ 1 ∧ 1 ≤ yp w ∧ phiB (ym w) = g / P w ∧ phiB (yp w) = g / P w) :
    (∑ w ∈ W, P w * phiB (qh w / qs w) ≤ g ∧ ∀ w ∈ W, P w * phiB (qh w / qs w) ≤ g) ∧
    (∀ w ∈ W, ym w ≤ qh w / qs w ∧ qh w / qs w ≤ yp w) ∧
    (∑ w ∈ W, qh w / yp w ≤ ∑ w ∈ W, qs w) ∧
    ((∀ w ∈ W, qs w ≤ 1) → ∑ w ∈ W, qs w ≤ ∑ w ∈ W, min 1 (qh w / ym w)) := by
  have hgrad := first_order hP hC hCnn hqsC hqs hmin hqhC
  have hbreg := bregman hP hqs hqh
  have hnn : ∀ w ∈ W, 0 ≤ P w * phiB (qh w / qs w) := fun w hw =>
    mul_nonneg (hP w hw).le (phiB_nonneg (div_pos (hqh w hw) (hqs w hw)))
  have ha : ∑ w ∈ W, P w * phiB (qh w / qs w) ≤ g := by linarith
  have ha' : ∀ w ∈ W, P w * phiB (qh w / qs w) ≤ g := fun w hw =>
    le_trans (Finset.single_le_sum (f := fun w => P w * phiB (qh w / qs w)) hnn hw) ha
  have hb : ∀ w ∈ W, ym w ≤ qh w / qs w ∧ qh w / qs w ≤ yp w := by
    intro w hw
    obtain ⟨h1, h2, h3, h4, h5⟩ := hroots w hw
    have hle : phiB (qh w / qs w) ≤ g / P w := by
      rw [le_div_iff₀ (hP w hw)]
      have := ha' w hw
      linarith
    exact phiB_bracket h1 h2 h3 h4 h5 (div_pos (hqh w hw) (hqs w hw)) hle
  refine ⟨⟨ha, ha'⟩, hb, ?_, ?_⟩
  · exact s_bracket_lo hqs (fun w hw => lt_of_lt_of_le one_pos (hroots w hw).2.2.1)
      (fun w hw => (hb w hw).2)
  · intro hq1
    refine Finset.sum_le_sum fun w hw => le_min (hq1 w hw) ?_
    have h := (hb w hw).1
    rw [le_div_iff₀ (hqs w hw)] at h
    rw [le_div_iff₀ (hroots w hw).1]
    linarith

/-- **The shape-share bracket** (K7, l.238–239; proof l.394–395: `1 + ln s/F` increases in `s` and, since `ln s ≤ 0`,
in `F`): if `F ∈ [Φ̂ - g, Φ̂]` with `Φ̂ - g > 0` and `s ∈ [s_lo, s_hi]` with `0 < s_lo`, `s_hi ≤ 1`, then
`1 + ln s/F ∈ [1 + ln s_lo/(Φ̂ - g), 1 + ln s_hi/Φ̂]`. -/
theorem share_bracket {F Ph g s slo shi : ℝ} (hF1 : Ph - g ≤ F) (hF2 : F ≤ Ph) (hpos : 0 < Ph - g)
    (hs1 : slo ≤ s) (hs2 : s ≤ shi) (hslo : 0 < slo) (hshi : shi ≤ 1) :
    1 + Real.log slo / (Ph - g) ≤ 1 + Real.log s / F ∧ 1 + Real.log s / F ≤ 1 + Real.log shi / Ph := by
  have hF : 0 < F := lt_of_lt_of_le hpos hF1
  have hPh : 0 < Ph := lt_of_lt_of_le hF hF2
  have hs : 0 < s := lt_of_lt_of_le hslo hs1
  have hshi0 : 0 < shi := lt_of_lt_of_le hs hs2
  have hl1 : Real.log slo ≤ Real.log s := Real.log_le_log hslo hs1
  have hl2 : Real.log s ≤ Real.log shi := Real.log_le_log hs hs2
  have hl3 : Real.log shi ≤ 0 := Real.log_nonpos hshi0.le hshi
  have hls : Real.log s ≤ 0 := le_trans hl2 hl3
  have hl0 : Real.log slo ≤ 0 := le_trans hl1 hls
  constructor
  · have h : Real.log slo / (Ph - g) ≤ Real.log s / F := by
      rw [div_le_div_iff₀ hpos hF]
      nlinarith [mul_nonneg (sub_nonneg.2 hF1) (neg_nonneg.2 hl0), mul_le_mul_of_nonneg_right hl1 hpos.le]
    linarith
  · have h : Real.log s / F ≤ Real.log shi / Ph := by
      rw [div_le_div_iff₀ hF hPh]
      nlinarith [mul_nonneg (sub_nonneg.2 hF2) (neg_nonneg.2 hls), mul_le_mul_of_nonneg_right hl2 hF.le]
    linarith

end A36W.TGMdp

#check @A36W.TGMdp.lawD
#check @A36W.TGMdp.lawR
#check @A36W.TGMdp.lawD_congr
#check @A36W.TGMdp.lawD_nonneg
#check @A36W.TGMdp.sum_lawD
#check @A36W.TGMdp.extD
#check @A36W.TGMdp.sum_prod_marg
#check @A36W.TGMdp.sum_prod_rules
#check @A36W.TGMdp.mixW
#check @A36W.TGMdp.sum_mixW
#check @A36W.TGMdp.mixW_nonneg
#check @A36W.TGMdp.mixW_pos_imp
#check @A36W.TGMdp.lawR_eq_mix
#check @A36W.TGMdp.IsFlow
#check @A36W.TGMdp.margJ
#check @A36W.TGMdp.dOf
#check @A36W.TGMdp.sum_dOf
#check @A36W.TGMdp.margJ_mul_dOf
#check @A36W.TGMdp.flow_markov
#check @A36W.TGMdp.flow_mix
#check @A36W.TGMdp.flow_mix_support
#check @A36W.TGMdp.flowD
#check @A36W.TGMdp.margJ_flowD
#check @A36W.TGMdp.isFlow_flowD
#check @A36W.TGMdp.curS
#check @A36W.TGMdp.histLaw
#check @A36W.TGMdp.flowH
#check @A36W.TGMdp.isFlow_flowH
#check @A36W.TGMdp.recV
#check @A36W.TGMdp.flow_step_le
#check @A36W.TGMdp.flow_le_recV
#check @A36W.TGMdp.IsSel
#check @A36W.TGMdp.exists_sel
#check @A36W.TGMdp.greedy
#check @A36W.TGMdp.greedy_value
#check @A36W.TGMdp.A3_isGreatest
#check @A36W.TGMdp.hist_le_recV
#check @A36W.TGMdp.phiR
#check @A36W.TGMdp.phiB
#check @A36W.TGMdp.posW
#check @A36W.TGMdp.gradPair
#check @A36W.TGMdp.convex_posW
#check @A36W.TGMdp.phiR_strictConvexOn
#check @A36W.TGMdp.bregman
#check @A36W.TGMdp.exists_unique_min
#check @A36W.TGMdp.first_order
#check @A36W.TGMdp.phiB_nonneg
#check @A36W.TGMdp.phiB_one
#check @A36W.TGMdp.phiB_roots_exist
#check @A36W.TGMdp.phiB_bracket
#check @A36W.TGMdp.phiB_root_unique
#check @A36W.TGMdp.K7_abstract
#check @A36W.TGMdp.s_bracket_lo
#check @A36W.TGMdp.s_bracket_hi
#check @A36W.TGMdp.share_bracket
#print axioms A36W.TGMdp.lawD
#print axioms A36W.TGMdp.lawR
#print axioms A36W.TGMdp.lawD_congr
#print axioms A36W.TGMdp.lawD_nonneg
#print axioms A36W.TGMdp.sum_lawD
#print axioms A36W.TGMdp.extD
#print axioms A36W.TGMdp.sum_prod_marg
#print axioms A36W.TGMdp.sum_prod_rules
#print axioms A36W.TGMdp.mixW
#print axioms A36W.TGMdp.sum_mixW
#print axioms A36W.TGMdp.mixW_nonneg
#print axioms A36W.TGMdp.mixW_pos_imp
#print axioms A36W.TGMdp.lawR_eq_mix
#print axioms A36W.TGMdp.IsFlow
#print axioms A36W.TGMdp.margJ
#print axioms A36W.TGMdp.dOf
#print axioms A36W.TGMdp.sum_dOf
#print axioms A36W.TGMdp.margJ_mul_dOf
#print axioms A36W.TGMdp.flow_markov
#print axioms A36W.TGMdp.flow_mix
#print axioms A36W.TGMdp.flow_mix_support
#print axioms A36W.TGMdp.flowD
#print axioms A36W.TGMdp.margJ_flowD
#print axioms A36W.TGMdp.isFlow_flowD
#print axioms A36W.TGMdp.curS
#print axioms A36W.TGMdp.histLaw
#print axioms A36W.TGMdp.flowH
#print axioms A36W.TGMdp.isFlow_flowH
#print axioms A36W.TGMdp.recV
#print axioms A36W.TGMdp.flow_step_le
#print axioms A36W.TGMdp.flow_le_recV
#print axioms A36W.TGMdp.IsSel
#print axioms A36W.TGMdp.exists_sel
#print axioms A36W.TGMdp.greedy
#print axioms A36W.TGMdp.greedy_value
#print axioms A36W.TGMdp.A3_isGreatest
#print axioms A36W.TGMdp.hist_le_recV
#print axioms A36W.TGMdp.convex_posW
#print axioms A36W.TGMdp.phiR_strictConvexOn
#print axioms A36W.TGMdp.bregman
#print axioms A36W.TGMdp.exists_unique_min
#print axioms A36W.TGMdp.first_order
#print axioms A36W.TGMdp.phiB_nonneg
#print axioms A36W.TGMdp.phiB_one
#print axioms A36W.TGMdp.phiB_roots_exist
#print axioms A36W.TGMdp.phiB_bracket
#print axioms A36W.TGMdp.phiB_root_unique
#print axioms A36W.TGMdp.K7_abstract
#print axioms A36W.TGMdp.s_bracket_lo
#print axioms A36W.TGMdp.s_bracket_hi
#print axioms A36W.TGMdp.share_bracket


==> anc/formal_companion/lean/src/A36W/TGRed.lean <==
/-
A36W.TGRed (two-group branch): Appendix K ("Two-group reductions behind the finite
exhibits"), part 1: the definitions, the orbit reduction K2, survival K5, the certified bounds K4(a)/(c) in the
hull-free form, and K6(a)/(d).

Specification: appendix_tgred.tex of v7.0-PC2 (sha256 f40c53d2…; identical in
PC3, PC4 and PC5).  Line numbers below are that file's.  Objects are the shared library's frame (A36RW/AppJ/W20/CorD.lean's docstring): target
`p_λ = A36W.weightedTarget n k (twoW A λ)`, oracle `o = A36W.weightedOracle n k (twoW A λ)` (exact:
`A36W.weighted_exact`), groups `A`, `Aᶜ`, root `(#A, #Aᶜ, k)`; `RAND_r` = V0's `PolicyE` with `CapAS r`;
`F*_r = sInf (capKLSetAS p_λ o r)` (law `σ.outBy o r`, which is `outLim` under the cap); `NA_r` = AGF `SchedMix` all of
whose schedules have length `≤ r`, law `mixLawE o μ`; `G^λ_r(root) = A36RW.AppJ.G λ r #A #Aᶜ k`.

Map (paper → Lean), with deviations.
* Weight classes, `N_w`, `P_w` (l.88–89): `Wc`, `Nw`, `cls`, `Pw` (`P_w := p_λ(|x_A| = w)`); `Pw_formula`
  (`P_w = N_w λ^w / Σ_v N_v λ^v`), `Pw_pos`, `sum_Pw`, `card_cls` (`|class_w| = N_w`), `sum_Nw_eq_Z`.
* Terminal vector (l.90–92): `qv A k Q w = Q(x ∈ S_k, |x_A| = w)`, `sOf`, `sOf_qv` (`s(q(Q)) = Q(S_k)`).
* `Φ` (l.96–98): `Phi` (= `PhiG` on `𝒲`); `⊤` unless `q_w > 0` on all of `𝒲` (also at negative entries, outside the
  printed domain `[0,∞)^𝒲`).  `Phi_decomp` (for `q > 0` on `𝒲`: `Φ = -ln s + KL(P‖q/s)`, shape term `≥ 0`), `Phi_ge_neg_log`,
  `Phi_nonneg` (`s ≤ 1`), `Phi_of_pos`, `Phi_two_P` (`Φ(2P) = -ln 2 < 0`: negative at a positive vector).
* Frontier values (l.99–104): `detKLSetAS` (`DET_r` read as `Seed = Unit`, Dirac law), `naKLSet`;
  `frontier_le` (`F*_r ≤ min(D_r, F^NA_r)`).
* No latent peeking (l.82–86), outside V0's class, modelled directly: `no_latent_peeking` (the real oracle's two root
  marginals are `1/2`; with `(ζ_A, ζ_B)` uniform on `[0,1]²` (Lebesgue), the peeking controller commits a `1` with
  probability `3/4`).
* `G` and its orbits (l.185, l.285): `Gr A` (permutations preserving `A`), `Gr_isGroupSet` (the shared library's `IsGroupSet`),
  `invariant_Gr` (the shared library's `Invariant`), `exists_Gr_of_aCnt`, `orbitW_Gr_eq_cls`, `orbitsOf_Gr` (orbits on `S_k` =
  weight classes).
* K2(a) (l.186–190, proof l.283–286): `K2a_le` (inequality for EVERY real `Q`; the printed probability-law hypothesis and
  the sub-probability remark l.188–190 are subsumed), `K2a_eq` (equality when `Q|_{S_k}` is `G`-invariant, every real
  `Q`), `K2a` (the printed form).  Route: log-sum inequality on each weight class (`log_sum_le`), i.e. data processing
  under `x ↦ |x_A|`; `Phi_eq_orbit_chain` checks the equality case against the shared library's `orbit_chain_rule`.  Strictness
  (Remark l.299–301): `K2a_lt` (strict when `Q > 0` on `S_k` and `Q` is not constant on some class), fixture `nonvac_K2a_strict`.
* K2(b), `NA_r` (l.193): `K2b_NA` (`relabelMix` keeps lengths, `q`, `G`-invariant law, `KL = Φ(q(μ))`).
* K2(b), `RAND_r` (l.190–193, proof l.288–294): `relabel_outBy_exact`/`'` (tree analogue of `schedLawE_equivariant`,
  induction on the round budget along `TreeE.outBy`), `relabel_capFrom_exact`; `relPol π G` (seed `Seed × G`, law
  `P_π ⊗ Unif(G)`, batch `g · act(g⁻¹·h, ω)`, completion word likewise; Attain's `TreeE.relabel`); `relPol_outBy`
  (`π̄.outBy o f x = |G|⁻¹ Σ_g π.outBy o f (g⁻¹x)`), `relPol_capAS`, `relPol_capEvery`, `relPol_invariant`,
  `qv_relPol`; headline `K2b_RAND` (+ `K2b_RAND_capEvery`).  The σ-algebra on `G` is the subtype σ-algebra of
  Attain's discrete `MeasurableSpace (Equiv.Perm (Fin n)) := ⊤` (every subset measurable).
* K2(c) (l.193–195, proof l.296–297): `K2c_Fstar` (`F*_r = inf_{RAND_r} Φ(q(π))`), `K2c_NA`, and `Phi_decomp`.
* K4(a) (l.203–208, proof l.357–365), hull-free: `K4a` with `sup_{π ∈ RAND_r} Σ_w P_w c_w q_w(π)` in place of the
  printed `M*(c)` over `𝒟_r`; `K4a_hat` (`c = 1/q̂`).  Direction: every `δ ∈ 𝒟_r` is realised in `RAND_r`, so this
  sup is `≥ M*(c)` and `K4a`/`K4a_hat` are WEAKER than (or equal to) the printed bounds until part 2 proves
  `sup_{π ∈ RAND_r} Σ_w P_w c_w q_w(π) ≤ M*(c)` (K3's `{q(π)} ⊆ conv 𝒱_r` plus linearity); the printed certified
  `F*_r` brackets (l.151) also need K4(b)'s computable `M*`, which this module does not provide.  K4(c) (l.211, proof
  l.373–374), hull-free: `K4c` (`F*_r ≤ Φ(q(π))` for every `π ∈ RAND_r`; the printed "every `q ∈ conv 𝒱_r`" needs
  K3(5)'s realisation).  NA versions (K6(c)'s pattern, l.222–225, proof l.383–385): `K6c_lower` (weaker until part 2
  proves `sup_{μ ∈ NA_r} ≤ max_{σ ∈ Σ_r}`, via the printed K6(a)), `K6c_upper`.
* K5 (l.213–216, proof l.376–377): `K5_success` (TG9; every policy), `K5_success_outLim` (`Q_π = outLim`, `CapAS`),
  `K5_lower` (`-ln G^λ_r(root) ≤ F*_r`, every `r`), `K5_sandwich` (`r ≥ 1`: TG11's `π°` is in `RAND_r`,
  `s(q(π°)) = G^λ_r(root)`, `-ln G ≤ F*_r ≤ Φ(q(π°)) = KL(p_λ‖Q_{relPol π° G})`).
* K6(a) (l.221, proof l.379–380): `compSeq`, `exists_fun_of_comp`, `exists_Gr_of_compSeq`, `K6a` (equal composition
  sequences ⇒ `q(U) = q(U')`; the printed `q(U) = q(σ(U))` names the count-kernel vector, part 2).  K6(d) (l.225,
  proof l.385): `K6d`.
* Non-vacuity: `nonvac_smallest` (`n_A = n_B = k = 1`: `𝒲 = {0,1}`, `P_0 = 1/(1+λ)`, `P_1 = λ/(1+λ)`),
  `nonvac_K5_finite` (every case `0 < k < n`, `r = 1`: `Φ(q(π°)) < ⊤`; `piO_one_outBy`), `nonvac_K5_finite_smallest`,
  `nonvac_K2a_strict` (`n = 3`, `A = {0,1}`, `k = 1`, `λ = 1`, `U = [{0},{1,2}]`).

No hypothesis restates a conclusion or assumes a KL, TC or success bound.  The hypotheses are the instance and class
conditions (`λ > 0`, `k ≤ n`, `CapAS`/`CapEvery`, length bounds, full schedules, equal composition sequences, `c > 0`,
`q̂ > 0`, `r ≥ 1` where TG11 needs it, `0 < k < n` in `nonvac_K5_finite`, `0 < n` in `piO_one_outBy`) and, in the
lemmas about a given law or vector, conditions on that argument: `K2a` (`Q ≥ 0`, `Σ Q = 1`), `K2a_eq` (`G`-invariance
on `S_k`), `K2a_lt` (`Q > 0` on `S_k`, two class words with different mass), `Phi_decomp`/`Phi_of_pos`/`K4a_hat`
(`q > 0`), `Phi_nonneg` (`q ≥ 0`, `s(q) ≤ 1`), `Phi_eq_orbit_chain` (the shared library's `orbit_chain_rule` hypotheses).  The
standing `0 < k < n` and `r ≥ 1` of the Setting are not used elsewhere.
-/
import A36RW.AppJ.W21.TG11
import A36RW.AppJ.W20.CorD
import A36RW.Interface.Relabel
import A36RW.Interface.Mix
import A36RW.Balanced.Attain
import A36W.ReservoirFacts

set_option autoImplicit false

namespace A36W.TGRed

open Finset AGF A36RW A36RW.AppJ MeasureTheory

variable {n : ℕ}

/-! ## §1 The function `Φ` on a finite index set (generic algebra) -/

/-- `Φ(q) = Σ_{w ∈ W} P_w ln(P_w/q_w)` in `WithTop ℝ`; it is `⊤` unless `q_w > 0` for every `w ∈ W`.  (The paper
defines `Φ` on `[0,∞)^𝒲`, with `Φ = +∞` when some `q_w = 0`; at a vector with a negative entry, outside the
paper's domain, it is `⊤` as well.) -/
noncomputable def PhiG (W : Finset ℕ) (P q : ℕ → ℝ) : WithTop ℝ :=
  if ∀ w ∈ W, 0 < q w then ((∑ w ∈ W, P w * Real.log (P w / q w) : ℝ) : WithTop ℝ) else ⊤

theorem PhiG_of_pos {W : Finset ℕ} {P q : ℕ → ℝ} (hq : ∀ w ∈ W, 0 < q w) :
    PhiG W P q = ((∑ w ∈ W, P w * Real.log (P w / q w) : ℝ) : WithTop ℝ) := by
  unfold PhiG
  rw [if_pos hq]

theorem PhiG_of_not_pos {W : Finset ℕ} {P q : ℕ → ℝ} (hq : ¬ ∀ w ∈ W, 0 < q w) : PhiG W P q = ⊤ := by
  unfold PhiG
  rw [if_neg hq]

/-- Leakage plus shape, real form: for `P > 0`, `Σ_W P = 1` and `q > 0` on a nonempty `W`,
`Σ P ln(P/q) = -ln s(q) + Σ P ln(P/(q/s(q)))`, `s(q) = Σ_W q`. -/
theorem sum_log_decomp {W : Finset ℕ} (hW : W.Nonempty) {P q : ℕ → ℝ} (hP1 : ∑ w ∈ W, P w = 1)
    (hP : ∀ w ∈ W, 0 < P w) (hq : ∀ w ∈ W, 0 < q w) :
    ∑ w ∈ W, P w * Real.log (P w / q w) =
      -Real.log (∑ v ∈ W, q v) + ∑ w ∈ W, P w * Real.log (P w / (q w / ∑ v ∈ W, q v)) := by
  have hs : 0 < ∑ v ∈ W, q v := Finset.sum_pos hq hW
  have hterm : ∀ w ∈ W, P w * Real.log (P w / (q w / ∑ v ∈ W, q v)) =
      P w * Real.log (P w / q w) + P w * Real.log (∑ v ∈ W, q v) := by
    intro w hw
    rw [div_div_eq_mul_div, mul_div_right_comm,
      Real.log_mul (div_pos (hP w hw) (hq w hw)).ne' hs.ne', mul_add]
  rw [Finset.sum_congr rfl hterm, Finset.sum_add_distrib, ← Finset.sum_mul, hP1, one_mul]
  ring

/-- **Gibbs**: `Σ_W P ln(P/r) ≥ 1 - Σ_W r` for `P, r > 0` and `Σ_W P = 1`; in particular `≥ 0` when `Σ r ≤ 1`. -/
theorem gibbs {W : Finset ℕ} {P r : ℕ → ℝ} (hP1 : ∑ w ∈ W, P w = 1) (hP : ∀ w ∈ W, 0 < P w)
    (hr : ∀ w ∈ W, 0 < r w) : 1 - ∑ w ∈ W, r w ≤ ∑ w ∈ W, P w * Real.log (P w / r w) := by
  have hterm : ∀ w ∈ W, P w - r w ≤ P w * Real.log (P w / r w) := by
    intro w hw
    have hPw := hP w hw
    have hrw := hr w hw
    have h1 := Real.log_le_sub_one_of_pos (div_pos hrw hPw)
    have h2 : Real.log (P w / r w) = -Real.log (r w / P w) := by
      rw [← Real.log_inv, inv_div]
    have hPne : P w ≠ 0 := hPw.ne'
    have h3 : P w * (r w / P w - 1) = r w - P w := by field_simp
    have h4 := mul_le_mul_of_nonneg_left h1 hPw.le
    rw [h3] at h4
    rw [h2, mul_neg]
    linarith
  have h := Finset.sum_le_sum hterm
  rw [Finset.sum_sub_distrib, hP1] at h
  exact h

/-- **K4(a)'s tangent step** (`ln y ≤ y - 1` at `y = c_w q_w`): for `P, q, c > 0` on `W` and `Σ_W P = 1`,
`Σ P ln(P c) + 1 - Σ P c q ≤ Σ P ln(P/q)`. -/
theorem sum_log_ge_tangent {W : Finset ℕ} {P q c : ℕ → ℝ} (hP1 : ∑ w ∈ W, P w = 1)
    (hP : ∀ w ∈ W, 0 < P w) (hq : ∀ w ∈ W, 0 < q w) (hc : ∀ w ∈ W, 0 < c w) :
    ∑ w ∈ W, P w * Real.log (P w * c w) + 1 - ∑ w ∈ W, P w * c w * q w ≤
      ∑ w ∈ W, P w * Real.log (P w / q w) := by
  have hterm : ∀ w ∈ W, P w * Real.log (P w * c w) + P w - P w * c w * q w ≤
      P w * Real.log (P w / q w) := by
    intro w hw
    have hPw := hP w hw
    have hqw := hq w hw
    have hcw := hc w hw
    have h1 := Real.log_le_sub_one_of_pos (mul_pos hcw hqw)
    have h2 : Real.log (P w / q w) = Real.log (P w * c w) - Real.log (c w * q w) := by
      rw [Real.log_div hPw.ne' hqw.ne', Real.log_mul hPw.ne' hcw.ne', Real.log_mul hcw.ne' hqw.ne']
      ring
    have h3 := mul_le_mul_of_nonneg_left h1 hPw.le
    have h4 : P w * (c w * q w - 1) = P w * c w * q w - P w := by ring
    rw [h2, mul_sub]
    linarith
  have h := Finset.sum_le_sum hterm
  rw [Finset.sum_sub_distrib, Finset.sum_add_distrib, hP1] at h
  linarith

/-- Termwise form of the log-sum inequality, for a fixed positive constant `K`. -/
theorem log_sum_aux {ι : Type*} (C : Finset ι) {a b : ι → ℝ} (ha : ∀ x ∈ C, 0 < a x)
    (hb : ∀ x ∈ C, 0 < b x) {K : ℝ} (hK : 0 < K) :
    ∑ x ∈ C, (a x * Real.log K + (a x - K * b x)) ≤ ∑ x ∈ C, a x * Real.log (a x / b x) := by
  refine Finset.sum_le_sum fun x hx => ?_
  have hax := ha x hx
  have hbx := hb x hx
  have hy : 0 < K * b x / a x := div_pos (mul_pos hK hbx) hax
  have h1 := Real.log_le_sub_one_of_pos hy
  have h2 : Real.log (K * b x / a x) = Real.log K - Real.log (a x / b x) := by
    rw [Real.log_div (mul_pos hK hbx).ne' hax.ne', Real.log_mul hK.ne' hbx.ne',
      Real.log_div hax.ne' hbx.ne']
    ring
  rw [h2] at h1
  have h3 := mul_le_mul_of_nonneg_left h1 hax.le
  have hane : a x ≠ 0 := hax.ne'
  have h4 : a x * (K * b x / a x - 1) = K * b x - a x := by field_simp
  rw [h4, mul_sub] at h3
  linarith

/-- **Log-sum inequality** on a nonempty finite set: for `a, b > 0`,
`(Σ a) ln(Σ a / Σ b) ≤ Σ a ln(a/b)`. -/
theorem log_sum_le {ι : Type*} {C : Finset ι} (hC : C.Nonempty) {a b : ι → ℝ} (ha : ∀ x ∈ C, 0 < a x)
    (hb : ∀ x ∈ C, 0 < b x) :
    (∑ x ∈ C, a x) * Real.log ((∑ x ∈ C, a x) / ∑ x ∈ C, b x) ≤ ∑ x ∈ C, a x * Real.log (a x / b x) := by
  have hsa : 0 < ∑ x ∈ C, a x := Finset.sum_pos ha hC
  have hsb : 0 < ∑ x ∈ C, b x := Finset.sum_pos hb hC
  have h := log_sum_aux C ha hb (div_pos hsa hsb)
  rw [Finset.sum_add_distrib, ← Finset.sum_mul, Finset.sum_sub_distrib, ← Finset.mul_sum,
    div_mul_cancel₀ _ hsb.ne', sub_self, add_zero] at h
  exact h

/-- The log-sum inequality is an equality when `a` and `b` are constant on `C`. -/
theorem log_sum_eq_of_const {ι : Type*} {C : Finset ι} (hC : C.Nonempty) {a b : ι → ℝ} {a0 b0 : ℝ}
    (ha : ∀ x ∈ C, a x = a0) (hb : ∀ x ∈ C, b x = b0) :
    ∑ x ∈ C, a x * Real.log (a x / b x) = (∑ x ∈ C, a x) * Real.log ((∑ x ∈ C, a x) / ∑ x ∈ C, b x) := by
  have hcard : ((#C : ℕ) : ℝ) ≠ 0 := Nat.cast_ne_zero.2 (Finset.card_pos.2 hC).ne'
  have e1 : ∑ x ∈ C, a x * Real.log (a x / b x) = ∑ x ∈ C, a0 * Real.log (a0 / b0) :=
    Finset.sum_congr rfl fun x hx => by rw [ha x hx, hb x hx]
  have e2 : ∑ x ∈ C, a x = ∑ x ∈ C, a0 := Finset.sum_congr rfl ha
  have e3 : ∑ x ∈ C, b x = ∑ x ∈ C, b0 := Finset.sum_congr rfl hb
  rw [e1, e2, e3, Finset.sum_const, Finset.sum_const, Finset.sum_const, nsmul_eq_mul, nsmul_eq_mul,
    nsmul_eq_mul, mul_div_mul_left _ _ hcard, mul_assoc]

/-- One term of the log-sum inequality. -/
theorem log_term_le {a b K : ℝ} (ha : 0 < a) (hb : 0 < b) (hK : 0 < K) :
    a * Real.log K + (a - K * b) ≤ a * Real.log (a / b) := by
  have hy : 0 < K * b / a := div_pos (mul_pos hK hb) ha
  have h1 := Real.log_le_sub_one_of_pos hy
  have h2 : Real.log (K * b / a) = Real.log K - Real.log (a / b) := by
    rw [Real.log_div (mul_pos hK hb).ne' ha.ne', Real.log_mul hK.ne' hb.ne', Real.log_div ha.ne' hb.ne']
    ring
  rw [h2] at h1
  have h3 := mul_le_mul_of_nonneg_left h1 ha.le
  have hane : a ≠ 0 := ha.ne'
  have h4 : a * (K * b / a - 1) = K * b - a := by field_simp
  rw [h4, mul_sub] at h3
  linarith

/-- The same term, strictly, when `K b / a ≠ 1`. -/
theorem log_term_lt {a b K : ℝ} (ha : 0 < a) (hb : 0 < b) (hK : 0 < K) (hne : K * b / a ≠ 1) :
    a * Real.log K + (a - K * b) < a * Real.log (a / b) := by
  have hy : 0 < K * b / a := div_pos (mul_pos hK hb) ha
  have h1 := Real.log_lt_sub_one_of_pos hy hne
  have h2 : Real.log (K * b / a) = Real.log K - Real.log (a / b) := by
    rw [Real.log_div (mul_pos hK hb).ne' ha.ne', Real.log_mul hK.ne' hb.ne', Real.log_div ha.ne' hb.ne']
    ring
  rw [h2] at h1
  have h3 := mul_lt_mul_of_pos_left h1 ha
  have hane : a ≠ 0 := ha.ne'
  have h4 : a * (K * b / a - 1) = K * b - a := by field_simp
  rw [h4, mul_sub] at h3
  linarith

/-- **Strict log-sum inequality**: if the ratios `b/a` are not constant on `C`, the inequality is strict. -/
theorem log_sum_lt {ι : Type*} {C : Finset ι} {a b : ι → ℝ} (ha : ∀ x ∈ C, 0 < a x) (hb : ∀ x ∈ C, 0 < b x)
    {x0 y0 : ι} (hx0 : x0 ∈ C) (hy0 : y0 ∈ C) (hne : b x0 / a x0 ≠ b y0 / a y0) :
    (∑ x ∈ C, a x) * Real.log ((∑ x ∈ C, a x) / ∑ x ∈ C, b x) < ∑ x ∈ C, a x * Real.log (a x / b x) := by
  have hC : C.Nonempty := ⟨x0, hx0⟩
  have hsa : 0 < ∑ x ∈ C, a x := Finset.sum_pos ha hC
  have hsb : 0 < ∑ x ∈ C, b x := Finset.sum_pos hb hC
  set K := (∑ x ∈ C, a x) / ∑ x ∈ C, b x with hKdef
  have hK : 0 < K := div_pos hsa hsb
  have hex : ∃ z ∈ C, K * b z / a z ≠ 1 := by
    by_contra hall
    push Not at hall
    have e1 := hall x0 hx0
    have e2 := hall y0 hy0
    apply hne
    have hax := (ha x0 hx0).ne'
    have hay := (ha y0 hy0).ne'
    have hKne := hK.ne'
    rw [div_eq_one_iff_eq hax] at e1
    rw [div_eq_one_iff_eq hay] at e2
    have hbx := (hb x0 hx0).ne'
    have hby := (hb y0 hy0).ne'
    rw [← e1, ← e2]
    field_simp
  obtain ⟨z, hz, hzne⟩ := hex
  have h := Finset.sum_lt_sum (fun x hx => log_term_le (ha x hx) (hb x hx) hK)
    ⟨z, hz, log_term_lt (ha z hz) (hb z hz) hK hzne⟩
  rw [Finset.sum_add_distrib, ← Finset.sum_mul, Finset.sum_sub_distrib, ← Finset.mul_sum, hKdef,
    div_mul_cancel₀ _ hsb.ne', sub_self, add_zero] at h
  exact h

/-! ## §2 Weight classes, `P_w`, the terminal vector (App K "Additional definitions", l.88–98) -/

/-- `|x_A|`: the number of ones of `x` in group `A`. -/
def aCnt (A : Finset (Fin n)) (x : Fin n → Bool) : ℕ := #(A36W.wordOnes x ∩ A)

/-- **The weight classes** `𝒲 = {w : max(0, k - n_B) ≤ w ≤ min(k, n_A)}` (`k - n_B` is natural subtraction, i.e.
`max(0, k - n_B)`). -/
def Wc (nA nB k : ℕ) : Finset ℕ := Icc (k - nB) (min k nA)

/-- `N_w = C(n_A, w) · C(n_B, k - w)`. -/
def Nw (nA nB k w : ℕ) : ℕ := nA.choose w * nB.choose (k - w)

/-- The weight class of `w` as a set of words: `{x ∈ S_k : |x_A| = w}`. -/
def cls (A : Finset (Fin n)) (k w : ℕ) : Finset (Fin n → Bool) := (Vset n k).filter (fun x => aCnt A x = w)

/-- **`P_w = p_λ(|x_A| = w)`** for the App J target `p_λ = weightedTarget n k (twoW A λ)`. -/
noncomputable def Pw (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (w : ℕ) : ℝ :=
  ∑ x ∈ univ.filter (fun x => aCnt A x = w), (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x

/-- **The terminal vector** `q_w(Q) = Q(x ∈ S_k, |x_A| = w)` of a (sub-)probability `Q` on `{0,1}^n`. -/
noncomputable def qv (A : Finset (Fin n)) (k : ℕ) (Q : (Fin n → Bool) → ℝ) (w : ℕ) : ℝ := ∑ x ∈ cls A k w, Q x

/-- `s(q) = Σ_{w ∈ 𝒲} q_w`. -/
noncomputable def sOf (W : Finset ℕ) (q : ℕ → ℝ) : ℝ := ∑ w ∈ W, q w

/-- **`Φ(q) = Σ_{w ∈ 𝒲} P_w ln(P_w/q_w)`** for the App J setting (`𝒲 = Wc #A #Aᶜ k`, `P = Pw`). -/
noncomputable def Phi (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (q : ℕ → ℝ) :
    WithTop ℝ :=
  PhiG (Wc #A #Aᶜ k) (Pw A hlam hk) q

theorem mem_Vset_iff {k : ℕ} {x : Fin n → Bool} : x ∈ Vset n k ↔ #(A36W.wordOnes x) = k := by
  unfold Vset A36W.wordOnes
  rw [Finset.mem_filter]
  exact ⟨fun h => h.2, fun h => ⟨Finset.mem_univ _, h⟩⟩

theorem card_wordOnes_split (A : Finset (Fin n)) (x : Fin n → Bool) :
    #(A36W.wordOnes x) = aCnt A x + #(A36W.wordOnes x \ A) :=
  card_eq_inter_add_sdiff _ A

theorem card_sdiff_le_compl (A T : Finset (Fin n)) : #(T \ A) ≤ #Aᶜ := by
  refine Finset.card_le_card fun i hi => ?_
  rw [Finset.mem_compl]
  exact (Finset.mem_sdiff.1 hi).2

/-- Every word of `S_k` has its A-count in `𝒲`. -/
theorem aCnt_mem_Wc (A : Finset (Fin n)) {k : ℕ} {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    aCnt A x ∈ Wc #A #Aᶜ k := by
  have h1 := mem_Vset_iff.1 hx
  have h2 := card_wordOnes_split A x
  have h3 := card_sdiff_le_compl A (A36W.wordOnes x)
  have h4 : aCnt A x ≤ #A := Finset.card_le_card Finset.inter_subset_right
  unfold Wc
  rw [Finset.mem_Icc]
  constructor
  · omega
  · exact le_min (by omega) h4

/-- The classes partition `S_k`. -/
theorem sum_cls (A : Finset (Fin n)) (k : ℕ) {M : Type*} [AddCommMonoid M] (F : (Fin n → Bool) → M) :
    ∑ w ∈ Wc #A #Aᶜ k, ∑ x ∈ cls A k w, F x = ∑ x ∈ Vset n k, F x :=
  Finset.sum_fiberwise_of_maps_to (fun _ hx => aCnt_mem_Wc A hx) F

theorem mem_cls {A : Finset (Fin n)} {k w : ℕ} {x : Fin n → Bool} :
    x ∈ cls A k w ↔ x ∈ Vset n k ∧ aCnt A x = w := by
  unfold cls
  rw [Finset.mem_filter]

/-- The indicator word of a coordinate set. -/
def indW (T : Finset (Fin n)) : Fin n → Bool := fun i => decide (i ∈ T)

theorem wordOnes_indW (T : Finset (Fin n)) : A36W.wordOnes (indW T) = T := by
  ext i
  simp [A36W.wordOnes, indW]

theorem indW_wordOnes (x : Fin n → Bool) : indW (A36W.wordOnes x) = x := by
  funext i
  cases hx : x i <;> simp [indW, A36W.wordOnes, hx]

/-- **`|class_w| = N_w`** for `w ∈ 𝒲`. -/
theorem card_cls (A : Finset (Fin n)) {k w : ℕ} (hw : w ∈ Wc #A #Aᶜ k) : #(cls A k w) = Nw #A #Aᶜ k w := by
  have hwk : w ≤ k := by
    unfold Wc at hw; rw [Finset.mem_Icc] at hw; exact le_trans hw.2 (min_le_left _ _)
  have e : #(cls A k w) = #(powersetCard w A ×ˢ powersetCard (k - w) Aᶜ) := by
    refine Finset.card_nbij' (fun x => (A36W.wordOnes x ∩ A, A36W.wordOnes x \ A))
      (fun p => indW (p.1 ∪ p.2)) ?_ ?_ ?_ ?_
    · intro x hx
      rw [Finset.mem_coe, mem_cls] at hx
      obtain ⟨hxV, hxw⟩ := hx
      have h1 := mem_Vset_iff.1 hxV
      have h2 := card_wordOnes_split A x
      unfold aCnt at hxw h2
      have h3 : #(A36W.wordOnes x \ A) = k - w := by omega
      have h4 : A36W.wordOnes x \ A ⊆ Aᶜ := fun i hi => Finset.mem_compl.2 (Finset.mem_sdiff.1 hi).2
      exact Finset.mem_product.2 ⟨Finset.mem_powersetCard.2 ⟨Finset.inter_subset_right, hxw⟩,
        Finset.mem_powersetCard.2 ⟨h4, h3⟩⟩
    · intro p hp
      rw [Finset.mem_coe, Finset.mem_product, Finset.mem_powersetCard, Finset.mem_powersetCard] at hp
      obtain ⟨⟨h1s, h1c⟩, ⟨h2s, h2c⟩⟩ := hp
      have hX : ∀ x ∈ p.1, x ∈ A := fun x hx => h1s hx
      have hY : ∀ y ∈ p.2, y ∉ A := fun y hy => Finset.mem_compl.1 (h2s hy)
      obtain ⟨e1, -⟩ := union_inter_sdiff hX hY
      have hdisj : Disjoint p.1 p.2 := Finset.disjoint_left.2 fun a ha hb => hY a hb (hX a ha)
      rw [Finset.mem_coe, mem_cls, mem_Vset_iff, wordOnes_indW]
      refine ⟨?_, ?_⟩
      · rw [Finset.card_union_of_disjoint hdisj, h1c, h2c]
        omega
      · unfold aCnt
        rw [wordOnes_indW, e1, h1c]
    · intro x _
      show indW ((A36W.wordOnes x ∩ A) ∪ (A36W.wordOnes x \ A)) = x
      rw [inter_union_sdiff_eq, indW_wordOnes]
    · intro p hp
      rw [Finset.mem_coe, Finset.mem_product, Finset.mem_powersetCard, Finset.mem_powersetCard] at hp
      obtain ⟨⟨h1s, -⟩, ⟨h2s, -⟩⟩ := hp
      have hX : ∀ x ∈ p.1, x ∈ A := fun x hx => h1s hx
      have hY : ∀ y ∈ p.2, y ∉ A := fun y hy => Finset.mem_compl.1 (h2s hy)
      obtain ⟨e1, e2⟩ := union_inter_sdiff hX hY
      show (A36W.wordOnes (indW (p.1 ∪ p.2)) ∩ A, A36W.wordOnes (indW (p.1 ∪ p.2)) \ A) = p
      rw [wordOnes_indW, e1, e2]
  rw [e, Finset.card_product, Finset.card_powersetCard, Finset.card_powersetCard]
  rfl

theorem cls_nonempty (A : Finset (Fin n)) {k w : ℕ} (hw : w ∈ Wc #A #Aᶜ k) : (cls A k w).Nonempty := by
  have hw' := hw
  unfold Wc at hw'
  rw [Finset.mem_Icc] at hw'
  have hA : w ≤ #A := le_trans hw'.2 (min_le_right _ _)
  have hB : k - w ≤ #Aᶜ := by omega
  apply Finset.card_pos.1
  rw [card_cls A hw]
  exact Nat.mul_pos (Nat.choose_pos hA) (Nat.choose_pos hB)

/-- The App J target is positive exactly on `S_k`, and equals `λ^{|x_A|}/Z` there. -/
theorem p_eq (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (x : Fin n → Bool) :
    (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x =
      if x ∈ Vset n k then lam ^ aCnt A x / A36W.Z (twoW A lam) univ (k : ℤ) else 0 := by
  rw [weightedTarget_twoW_p A hlam hk x]
  by_cases hx : x ∈ Vset n k
  · rw [if_pos (mem_Vset_iff.1 hx), if_pos hx]
    rfl
  · rw [if_neg (fun h => hx (mem_Vset_iff.2 h)), if_neg hx]

theorem Ztot_pos' (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) :
    0 < A36W.Z (twoW A lam) univ (k : ℤ) :=
  A36W.Ztot_pos (twoW_pos A hlam) hk

theorem p_pos_iff (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (x : Fin n → Bool) :
    0 < (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x ↔ x ∈ Vset n k := by
  rw [p_eq A hlam hk x]
  by_cases hx : x ∈ Vset n k
  · rw [if_pos hx]
    exact ⟨fun _ => hx, fun _ => div_pos (pow_pos hlam _) (Ztot_pos' A hlam hk)⟩
  · rw [if_neg hx]
    exact ⟨fun h => absurd h (lt_irrefl 0), fun h => absurd h hx⟩

theorem supp_eq (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) :
    supp (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) = Vset n k :=
  A36W.supp_weightedTarget (twoW_pos A hlam) hk

/-- `P_w` is the target mass of the class of `w`. -/
theorem Pw_eq_sum_cls (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (w : ℕ) :
    Pw A hlam hk w = ∑ x ∈ cls A k w, (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x := by
  unfold Pw
  symm
  refine Finset.sum_subset (fun x hx => ?_) (fun x hx hx' => ?_)
  · rw [mem_cls] at hx
    rw [Finset.mem_filter]
    exact ⟨Finset.mem_univ _, hx.2⟩
  · rw [Finset.mem_filter] at hx
    have hV : x ∉ Vset n k := fun hV => hx' (mem_cls.2 ⟨hV, hx.2⟩)
    rw [p_eq A hlam hk x, if_neg hV]

/-- On a class the target is constant, `λ^w / Z`. -/
theorem p_on_cls (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {w : ℕ}
    {x : Fin n → Bool} (hx : x ∈ cls A k w) :
    (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x =
      lam ^ w / A36W.Z (twoW A lam) univ (k : ℤ) := by
  rw [mem_cls] at hx
  rw [p_eq A hlam hk x, if_pos hx.1, hx.2]

theorem Pw_eq_card (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {w : ℕ}
    (hw : w ∈ Wc #A #Aᶜ k) :
    Pw A hlam hk w = (Nw #A #Aᶜ k w : ℝ) * lam ^ w / A36W.Z (twoW A lam) univ (k : ℤ) := by
  rw [Pw_eq_sum_cls, Finset.sum_congr rfl (fun x hx => p_on_cls A hlam hk hx), Finset.sum_const,
    card_cls A hw, nsmul_eq_mul, mul_div_assoc]

/-- **`Σ_{w ∈ 𝒲} P_w = 1`.** -/
theorem sum_Pw (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) :
    ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w = 1 := by
  rw [Finset.sum_congr rfl (fun w _ => Pw_eq_sum_cls A hlam hk w), sum_cls, ← supp_eq A hlam hk]
  exact sum_supp_p _

/-- **`P_w > 0` on `𝒲`.** -/
theorem Pw_pos (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {w : ℕ}
    (hw : w ∈ Wc #A #Aᶜ k) : 0 < Pw A hlam hk w := by
  rw [Pw_eq_sum_cls]
  refine Finset.sum_pos (fun x hx => ?_) (cls_nonempty A hw)
  exact (p_pos_iff A hlam hk x).2 (mem_cls.1 hx).1

/-- `Σ_{v ∈ 𝒲} N_v λ^v = Z` (the target's normaliser). -/
theorem sum_Nw_eq_Z (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) :
    ∑ v ∈ Wc #A #Aᶜ k, (Nw #A #Aᶜ k v : ℝ) * lam ^ v = A36W.Z (twoW A lam) univ (k : ℤ) := by
  have h1 := sum_Pw A hlam hk
  rw [Finset.sum_congr rfl (fun w hw => Pw_eq_card A hlam hk hw), ← Finset.sum_div,
    div_eq_one_iff_eq (Ztot_pos' A hlam hk).ne'] at h1
  exact h1

/-- **`P_w = N_w λ^w / Σ_{v ∈ 𝒲} N_v λ^v`** (App K l.89). -/
theorem Pw_formula (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {w : ℕ}
    (hw : w ∈ Wc #A #Aᶜ k) :
    Pw A hlam hk w = (Nw #A #Aᶜ k w : ℝ) * lam ^ w / ∑ v ∈ Wc #A #Aᶜ k, (Nw #A #Aᶜ k v : ℝ) * lam ^ v := by
  rw [sum_Nw_eq_Z A hlam hk, Pw_eq_card A hlam hk hw]

theorem Wc_nonempty (A : Finset (Fin n)) {k : ℕ} (hk : k ≤ n) : (Wc #A #Aᶜ k).Nonempty := by
  by_contra h
  rw [Finset.not_nonempty_iff_eq_empty] at h
  have hn : ∑ w ∈ Wc #A #Aᶜ k, (Nw #A #Aᶜ k w : ℝ) * (1 : ℝ) ^ w =
      A36W.Z (twoW A 1) univ (k : ℤ) := sum_Nw_eq_Z A one_pos hk
  rw [h, Finset.sum_empty] at hn
  exact (Ztot_pos' A one_pos hk).ne' hn.symm

/-- **`s(q(Q)) = Q(S_k)`.** -/
theorem sOf_qv (A : Finset (Fin n)) (k : ℕ) (Q : (Fin n → Bool) → ℝ) :
    sOf (Wc #A #Aᶜ k) (qv A k Q) = ∑ x ∈ Vset n k, Q x := by
  unfold sOf qv
  exact sum_cls A k Q

theorem qv_pos_of_pos (A : Finset (Fin n)) {k : ℕ} {Q : (Fin n → Bool) → ℝ} (hQ : ∀ x ∈ Vset n k, 0 < Q x)
    {w : ℕ} (hw : w ∈ Wc #A #Aᶜ k) : 0 < qv A k Q w :=
  Finset.sum_pos (fun x hx => hQ x (mem_cls.1 hx).1) (cls_nonempty A hw)

theorem qv_nonneg (A : Finset (Fin n)) (k : ℕ) {Q : (Fin n → Bool) → ℝ} (hQ : ∀ x, 0 ≤ Q x) (w : ℕ) :
    0 ≤ qv A k Q w :=
  Finset.sum_nonneg fun x _ => hQ x

/-! ## §3 The group `G = S_{n_A} × S_{n_B}` and its orbits on `S_k` -/

/-- **`G`**: the coordinate permutations preserving `A` (hence `Aᶜ`), i.e. `S_{n_A} × S_{n_B}` acting within
groups. -/
noncomputable def Gr (A : Finset (Fin n)) : Finset (Equiv.Perm (Fin n)) :=
  univ.filter (fun g => ∀ i, g i ∈ A ↔ i ∈ A)

theorem mem_Gr {A : Finset (Fin n)} {g : Equiv.Perm (Fin n)} : g ∈ Gr A ↔ ∀ i, g i ∈ A ↔ i ∈ A := by
  unfold Gr
  rw [Finset.mem_filter]
  exact ⟨fun h => h.2, fun h => ⟨Finset.mem_univ _, h⟩⟩

/-- **`G` is a group set** in the shared library's sense (`1 ∈ G`, closed under `*`). -/
theorem Gr_isGroupSet (A : Finset (Fin n)) : Relabel.IsGroupSet (Gr A) := by
  refine ⟨mem_Gr.2 fun i => Iff.rfl, fun g hg h hh => mem_Gr.2 fun i => ?_⟩
  rw [Equiv.Perm.mul_apply]
  exact (mem_Gr.1 hg (h i)).trans (mem_Gr.1 hh i)

theorem Gr_nonempty (A : Finset (Fin n)) : (Gr A).Nonempty := ⟨1, (Gr_isGroupSet A).1⟩

theorem symm_mem_Gr {A : Finset (Fin n)} {g : Equiv.Perm (Fin n)} (hg : g ∈ Gr A) : g.symm ∈ Gr A := by
  refine mem_Gr.2 fun i => ?_
  have h := mem_Gr.1 hg (g.symm i)
  rw [Equiv.apply_symm_apply] at h
  exact h.symm

theorem twoW_comp {A : Finset (Fin n)} {g : Equiv.Perm (Fin n)} (hg : g ∈ Gr A) (lam : ℝ) (j : Fin n) :
    twoW A lam (g j) = twoW A lam j := by
  unfold twoW
  by_cases hj : j ∈ A
  · rw [if_pos ((mem_Gr.1 hg j).2 hj), if_pos hj]
  · rw [if_neg (fun h => hj ((mem_Gr.1 hg j).1 h)), if_neg hj]

/-- `p_λ` is `G`-invariant (the shared library's `Relabel.Invariant`). -/
theorem invariant_Gr (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {g : Equiv.Perm (Fin n)} (hg : g ∈ Gr A) :
    Relabel.Invariant (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) g :=
  fun x => A36W.ReservoirFacts.weightedTarget_perm_invariant _ (twoW_pos A hlam) hk g (twoW_comp hg lam) x

theorem aCnt_permWord {A : Finset (Fin n)} {g : Equiv.Perm (Fin n)} (hg : g ∈ Gr A) (x : Fin n → Bool) :
    aCnt A (permWord g x) = aCnt A x := by
  unfold aCnt
  rw [A36W.ReservoirFacts.wordOnes_permWord]
  have e : (A36W.wordOnes x).map g.toEmbedding ∩ A = (A36W.wordOnes x ∩ A).map g.toEmbedding := by
    ext i
    simp only [Finset.mem_inter, Finset.mem_map_equiv]
    constructor
    · rintro ⟨h1, h2⟩
      refine ⟨h1, ?_⟩
      have := (mem_Gr.1 hg (g.symm i)).1
      rw [Equiv.apply_symm_apply] at this
      exact this h2
    · rintro ⟨h1, h2⟩
      refine ⟨h1, ?_⟩
      have := (mem_Gr.1 hg (g.symm i)).2 h2
      rwa [Equiv.apply_symm_apply] at this
  rw [e, Finset.card_map]

theorem permWord_mem_cls_iff {A : Finset (Fin n)} {g : Equiv.Perm (Fin n)} (hg : g ∈ Gr A) {k w : ℕ}
    (x : Fin n → Bool) : permWord g x ∈ cls A k w ↔ x ∈ cls A k w := by
  rw [mem_cls, mem_cls, Vset_perm_stable, aCnt_permWord hg]

theorem permWord_symm_permWord' (g : Equiv.Perm (Fin n)) (x : Fin n → Bool) :
    permWord g.symm (permWord g x) = x := Relabel.permWord_symm_permWord g x

theorem permWord_permWord_symm' (g : Equiv.Perm (Fin n)) (x : Fin n → Bool) :
    permWord g (permWord g.symm x) = x := Relabel.permWord_permWord_symm g x

/-- Class sums are invariant under `G`. -/
theorem sum_cls_permWord {A : Finset (Fin n)} {g : Equiv.Perm (Fin n)} (hg : g ∈ Gr A) (k w : ℕ)
    (F : (Fin n → Bool) → ℝ) : ∑ x ∈ cls A k w, F (permWord g x) = ∑ x ∈ cls A k w, F x := by
  refine Finset.sum_nbij' (fun x => permWord g x) (fun y => permWord g.symm y) ?_ ?_ ?_ ?_ ?_
  · intro x hx; exact (permWord_mem_cls_iff hg x).2 hx
  · intro y hy; exact (permWord_mem_cls_iff (symm_mem_Gr hg) y).2 hy
  · intro x _; exact permWord_symm_permWord' g x
  · intro y _; exact permWord_permWord_symm' g y
  · intro x _; rfl

/-- `q` is `G`-invariant: `q(Q ∘ g) = q(Q)`. -/
theorem qv_comp_permWord {A : Finset (Fin n)} {g : Equiv.Perm (Fin n)} (hg : g ∈ Gr A) (k : ℕ)
    (Q : (Fin n → Bool) → ℝ) : qv A k (fun x => Q (permWord g x)) = qv A k Q := by
  funext w
  exact sum_cls_permWord hg k w Q

theorem symOn_sub_Gr (A : Finset (Fin n)) : Relabel.symOn A ⊆ Gr A := by
  intro g hg
  refine mem_Gr.2 fun i => ?_
  by_cases hi : i ∈ A
  · exact ⟨fun _ => hi, fun _ => Relabel.symOn_apply_mem hg hi⟩
  · rw [Relabel.symOn_fix hg hi]

theorem symOn_compl_sub_Gr (A : Finset (Fin n)) : Relabel.symOn Aᶜ ⊆ Gr A := by
  intro g hg
  refine mem_Gr.2 fun i => ?_
  by_cases hi : i ∈ A
  · rw [Relabel.symOn_fix hg (fun h => Finset.mem_compl.1 h hi)]
  · have h1 : g i ∈ Aᶜ := Relabel.symOn_apply_mem hg (Finset.mem_compl.2 hi)
    rw [Finset.mem_compl] at h1
    exact ⟨fun h => absurd h h1, fun h => absurd h hi⟩

theorem card_filter_A (A : Finset (Fin n)) (x : Fin n → Bool) :
    #(A.filter (fun i => x i = true)) = aCnt A x := by
  unfold aCnt A36W.wordOnes
  rw [Finset.filter_inter, Finset.univ_inter]

theorem card_filter_compl (A : Finset (Fin n)) (x : Fin n → Bool) :
    #(Aᶜ.filter (fun i => x i = true)) = #(A36W.wordOnes x \ A) := by
  congr 1
  ext i
  simp [A36W.wordOnes, and_comm]

/-- **Transitivity on a class**: two words of `S_k` with the same A-count are related by `G`. -/
theorem exists_Gr_of_aCnt (A : Finset (Fin n)) {k : ℕ} {x y : Fin n → Bool} (hx : x ∈ Vset n k)
    (hy : y ∈ Vset n k) (he : aCnt A y = aCnt A x) : ∃ g ∈ Gr A, permWord g x = y := by
  let z : Fin n → Bool := fun i => if i ∈ A then y i else x i
  have hz1 : ∀ i ∉ A, z i = x i := fun i hi => if_neg hi
  have hz2 : #(A.filter (fun i => z i = true)) = #(A.filter (fun i => x i = true)) := by
    have e : A.filter (fun i => z i = true) = A.filter (fun i => y i = true) :=
      Finset.filter_congr fun i hi => by simp only [z, if_pos hi]
    rw [e, card_filter_A, card_filter_A, he]
  obtain ⟨g1, hg1, h1⟩ := Relabel.exists_symOn_eq A x z hz1 hz2
  have hy1 : ∀ i ∉ Aᶜ, y i = z i := by
    intro i hi
    have hiA : i ∈ A := by rwa [Finset.mem_compl, not_not] at hi
    simp only [z, if_pos hiA]
  have hy2 : #(Aᶜ.filter (fun i => y i = true)) = #(Aᶜ.filter (fun i => z i = true)) := by
    have e : Aᶜ.filter (fun i => z i = true) = Aᶜ.filter (fun i => x i = true) :=
      Finset.filter_congr fun i hi => by simp only [z, if_neg (Finset.mem_compl.1 hi)]
    rw [e, card_filter_compl, card_filter_compl]
    have h1 := mem_Vset_iff.1 hx
    have h2 := mem_Vset_iff.1 hy
    have h3 := card_wordOnes_split A x
    have h4 := card_wordOnes_split A y
    omega
  obtain ⟨g2, hg2, h2⟩ := Relabel.exists_symOn_eq Aᶜ z y hy1 hy2
  refine ⟨g2 * g1, (Gr_isGroupSet A).2 g2 (symOn_compl_sub_Gr A hg2) g1 (symOn_sub_Gr A hg1), ?_⟩
  rw [← agfv_permWord_smul, h1, h2]

/-- **The orbits of `G` on `S_k` are exactly the weight classes.** -/
theorem orbitW_Gr_eq_cls (A : Finset (Fin n)) {k : ℕ} {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    Relabel.orbitW (Gr A) x = cls A k (aCnt A x) := by
  ext y
  rw [Relabel.mem_orbitW, mem_cls]
  constructor
  · rintro ⟨g, hg, rfl⟩
    exact ⟨(Vset_perm_stable n k g x).2 hx, aCnt_permWord hg x⟩
  · rintro ⟨hy, he⟩
    exact exists_Gr_of_aCnt A hx hy he

/-- The orbit set of the support (the shared library's `orbitsOf`) is the set of weight classes. -/
theorem orbitsOf_Gr (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) :
    Relabel.orbitsOf (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (Gr A) =
      (Wc #A #Aᶜ k).image (cls A k) := by
  unfold Relabel.orbitsOf
  rw [supp_eq A hlam hk]
  ext O
  rw [Finset.mem_image, Finset.mem_image]
  constructor
  · rintro ⟨x, hx, rfl⟩
    exact ⟨aCnt A x, aCnt_mem_Wc A hx, (orbitW_Gr_eq_cls A hx).symm⟩
  · rintro ⟨w, hw, rfl⟩
    obtain ⟨x, hx⟩ := cls_nonempty A hw
    have hx' := mem_cls.1 hx
    refine ⟨x, hx'.1, ?_⟩
    rw [orbitW_Gr_eq_cls A hx'.1, hx'.2]

/-! ## §4 Lemma K2(a): `KL(p_λ‖Q) ≥ Φ(q(Q))`, with equality for `G`-invariant `Q` (l.185–187, proof l.283–286) -/

theorem KLx_unfold (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (Q : (Fin n → Bool) → ℝ) (hQ : ∀ x ∈ Vset n k, 0 < Q x) :
    KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) Q =
      ((∑ w ∈ Wc #A #Aᶜ k, ∑ x ∈ cls A k w,
        (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x *
          Real.log ((A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x / Q x) : ℝ) :
        WithTop ℝ) := by
  have hall : ∀ x, 0 < (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x → 0 < Q x :=
    fun x hx => hQ x ((p_pos_iff A hlam hk x).1 hx)
  have hs : univ.filter (fun x => 0 < (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x) =
      Vset n k := supp_eq A hlam hk
  unfold KLx
  rw [if_pos hall, sum_cls, hs]

/-- **K2(a), inequality**, for EVERY real function `Q` on `{0,1}^n` (no sign or normalisation is needed: `p_λ` puts
no mass off `S_k`, so the image point `⊥` contributes nothing; the paper states it for probability laws and
remarks that sub-probabilities work verbatim): `Φ(q(Q)) ≤ KL(p_λ‖Q)`. -/
theorem K2a_le (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (Q : (Fin n → Bool) → ℝ) :
    Phi A hlam hk (qv A k Q) ≤ KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) Q := by
  by_cases hQ : ∀ x ∈ Vset n k, 0 < Q x
  · rw [KLx_unfold A hlam hk Q hQ, Phi, PhiG_of_pos (fun w hw => qv_pos_of_pos A hQ hw), WithTop.coe_le_coe]
    refine Finset.sum_le_sum fun w hw => ?_
    rw [Pw_eq_sum_cls]
    exact log_sum_le (cls_nonempty A hw) (fun x hx => (p_pos_iff A hlam hk x).2 (mem_cls.1 hx).1)
      (fun x hx => hQ x (mem_cls.1 hx).1)
  · have hnot : ¬ ∀ x, 0 < (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x → 0 < Q x :=
      fun h => hQ fun x hx => h x ((p_pos_iff A hlam hk x).2 hx)
    unfold KLx
    rw [if_neg hnot]
    exact le_top

/-- A function `G`-invariant on `S_k` is constant on each class. -/
theorem const_on_cls (A : Finset (Fin n)) {k : ℕ} {Q : (Fin n → Bool) → ℝ}
    (hQ : ∀ g ∈ Gr A, ∀ x ∈ Vset n k, Q (permWord g x) = Q x) {w : ℕ} {x y : Fin n → Bool}
    (hx : x ∈ cls A k w) (hy : y ∈ cls A k w) : Q y = Q x := by
  rw [mem_cls] at hx hy
  obtain ⟨g, hg, rfl⟩ := exists_Gr_of_aCnt A hx.1 hy.1 (hy.2.trans hx.2.symm)
  exact hQ g hg x hx.1

/-- **K2(a), equality**: if `Q` restricted to `S_k` is `G`-invariant then `KL(p_λ‖Q) = Φ(q(Q))` (every real `Q`; both
sides are `⊤` exactly when `Q` is not positive on `S_k`). -/
theorem K2a_eq (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (Q : (Fin n → Bool) → ℝ) (hQ : ∀ g ∈ Gr A, ∀ x ∈ Vset n k, Q (permWord g x) = Q x) :
    KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) Q = Phi A hlam hk (qv A k Q) := by
  by_cases hpos : ∀ x ∈ Vset n k, 0 < Q x
  · rw [KLx_unfold A hlam hk Q hpos, Phi, PhiG_of_pos (fun w hw => qv_pos_of_pos A hpos hw)]
    congr 1
    refine Finset.sum_congr rfl fun w hw => ?_
    obtain ⟨x0, hx0⟩ := cls_nonempty A hw
    rw [Pw_eq_sum_cls]
    exact log_sum_eq_of_const (cls_nonempty A hw) (fun x hx => p_on_cls A hlam hk hx)
      (fun x hx => const_on_cls A hQ hx0 hx)
  · push Not at hpos
    obtain ⟨x0, hx0, hQx0⟩ := hpos
    have hnot : ¬ ∀ x, 0 < (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x → 0 < Q x :=
      fun h => absurd (h x0 ((p_pos_iff A hlam hk x0).2 hx0)) (not_lt.2 hQx0)
    have hw0 := aCnt_mem_Wc A hx0
    have hx0c : x0 ∈ cls A k (aCnt A x0) := mem_cls.2 ⟨hx0, rfl⟩
    have hq0 : ¬ 0 < qv A k Q (aCnt A x0) := by
      unfold qv
      rw [Finset.sum_congr rfl (fun y hy => const_on_cls A hQ hx0c hy), Finset.sum_const, nsmul_eq_mul]
      exact not_lt.2 (mul_nonpos_of_nonneg_of_nonpos (Nat.cast_nonneg _) hQx0)
    unfold KLx
    rw [if_neg hnot, Phi, PhiG_of_not_pos (fun h => hq0 (h _ hw0))]

/-- **K2(a) as printed** (l.186): for every probability law `Q` on `{0,1}^n`, `KL(p_λ‖Q) ≥ Φ(q(Q))`, with equality
when `Q` restricted to `S_k` is `G`-invariant. -/
theorem K2a (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (Q : (Fin n → Bool) → ℝ) (_hQ0 : ∀ x, 0 ≤ Q x) (_hQ1 : ∑ x, Q x = 1) :
    Phi A hlam hk (qv A k Q) ≤ KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) Q ∧
      ((∀ g ∈ Gr A, ∀ x ∈ Vset n k, Q (permWord g x) = Q x) →
        KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) Q = Phi A hlam hk (qv A k Q)) :=
  ⟨K2a_le A hlam hk Q, K2a_eq A hlam hk Q⟩

/-- **K2(a) is strict when `Q` is not constant on some weight class** (Remark l.299–301): if `Q > 0` on `S_k` and
two words of the same class carry different `Q`-mass, then `Φ(q(Q)) < KL(p_λ‖Q)` (both finite). -/
theorem K2a_lt (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (Q : (Fin n → Bool) → ℝ) (hQ : ∀ x ∈ Vset n k, 0 < Q x) {w : ℕ} {x0 y0 : Fin n → Bool}
    (hx0 : x0 ∈ cls A k w) (hy0 : y0 ∈ cls A k w) (hne : Q x0 ≠ Q y0) :
    Phi A hlam hk (qv A k Q) < KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) Q := by
  have hw : w ∈ Wc #A #Aᶜ k := by
    have := aCnt_mem_Wc A (mem_cls.1 hx0).1
    rwa [(mem_cls.1 hx0).2] at this
  rw [KLx_unfold A hlam hk Q hQ, Phi, PhiG_of_pos (fun w hw => qv_pos_of_pos A hQ hw), WithTop.coe_lt_coe]
  refine Finset.sum_lt_sum (fun v hv => ?_) ⟨w, hw, ?_⟩
  · rw [Pw_eq_sum_cls]
    exact log_sum_le (cls_nonempty A hv) (fun x hx => (p_pos_iff A hlam hk x).2 (mem_cls.1 hx).1)
      (fun x hx => hQ x (mem_cls.1 hx).1)
  · rw [Pw_eq_sum_cls]
    refine log_sum_lt (fun x hx => (p_pos_iff A hlam hk x).2 (mem_cls.1 hx).1)
      (fun x hx => hQ x (mem_cls.1 hx).1) hx0 hy0 ?_
    rw [p_on_cls A hlam hk hx0, p_on_cls A hlam hk hy0]
    intro h
    apply hne
    have hc : 0 < lam ^ w / A36W.Z (twoW A lam) univ (k : ℤ) := div_pos (pow_pos hlam _) (Ztot_pos' A hlam hk)
    exact (div_left_inj' hc.ne').1 h

/-- **Cross-check with the shared library's orbit chain rule** (`Relabel.orbit_chain_rule`, the route the brief names): for a
`G`-invariant `Q` with positive orbit masses, `Φ(q(Q))` is the shared library's orbit expression
`-ln Q(V) + Σ_O p(O) ln(p(O)/(Q(O)/Q(V)))` (the orbits being the weight classes, `orbitsOf_Gr`). -/
theorem Phi_eq_orbit_chain (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (Q : (Fin n → Bool) → ℝ) (hQ : ∀ g ∈ Gr A, ∀ x, Q (permWord g x) = Q x)
    (hpos : ∀ O ∈ Relabel.orbitsOf (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (Gr A),
      0 < Relabel.massOn Q O) :
    Phi A hlam hk (qv A k Q) =
      ((-Real.log (Relabel.massOn Q (supp (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk))) +
        ∑ O ∈ Relabel.orbitsOf (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (Gr A),
          Relabel.massOn (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p O *
            Real.log (Relabel.massOn (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p O /
              (Relabel.massOn Q O /
                Relabel.massOn Q (supp (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)))) : ℝ) :
        WithTop ℝ) := by
  rw [← K2a_eq A hlam hk Q (fun g hg x _ => hQ g hg x)]
  exact Relabel.orbit_chain_rule (Gr_isGroupSet A) (fun g hg => invariant_Gr A hlam hk hg) hQ hpos

/-! ## §5 Relabelling a rule commutes with the exact oracle of a `G`-invariant target (item 4, tree level) -/

section RelabelTree

variable {t : Target n} {o : Oracle n}

/-- **Tree analogue of the shared library's `schedLawE_equivariant`.**  For an exact oracle of a `g`-invariant target, the
relabelled rule `g·T` (Attain's `TreeE.relabel`), run from the relabelled history `g·h` (well formed, empty batches
allowed), outputs `x` with the probability that `T` run from `h` outputs `g⁻¹x`, at every round budget `f`.
Induction on `f` along `TreeE.outBy`'s recursion; legality and marginals move by the shared library's R1
(`legal_permHist_iff`, `batchLaw_permHist`), the completion word by injectivity. -/
theorem relabel_outBy_exact (hex : Exact t o) {g : Equiv.Perm (Fin n)} (ht : Relabel.Invariant t g)
    (T : TreeE n) :
    ∀ (f : ℕ) (h : History n), WFE h → ∀ x : Fin n → Bool,
      (Attain.TreeE.relabel g T).outBy o f (agfv_permHist g h) x = T.outBy o f h (permWord g.symm x) := by
  intro f
  induction f with
  | zero =>
    intro h _ x
    rw [Attain.outBy_zero_w1, Attain.outBy_zero_w1, agfv_size_permHist]
    have hiff := Attain.outBits_permHist_iff_w1 g h x
    by_cases hA : size h = 0 ∧ outBits (agfv_permHist g h) = x
    · rw [if_pos hA, if_pos ⟨hA.1, hiff.1 hA.2⟩]
    · rw [if_neg hA, if_neg (fun hB => hA ⟨hB.1, hiff.2 hB.2⟩)]
  | succ f ih =>
    intro h hwf x
    rw [Attain.outBy_succ_w1, Attain.outBy_succ_w1, agfv_size_permHist]
    have hiff := Attain.outBits_permHist_iff_w1 g h x
    by_cases hs : size h = 0
    · rw [if_pos hs, if_pos hs]
      by_cases hc : outBits h = permWord g.symm x
      · rw [if_pos (hiff.2 hc), if_pos hc]
      · rw [if_neg (fun hc' => hc (hiff.1 hc')), if_neg hc]
    · rw [if_neg hs, if_neg hs, Attain.relabel_act_w1, agfv_sum_powerset_image g (T.act h)]
      refine Finset.sum_congr rfl (fun S hS => ?_)
      have hSB : S ⊆ T.act h := Finset.mem_powerset.1 hS
      have hwf' : WFE (⟨T.act h, S⟩ :: h) := Converse.wfe_child_w2 T hwf hSB
      congr 1
      · unfold TreeE.stepW
        by_cases hL : o.legal h
        · rw [if_pos ((Relabel.legal_permHist_iff hex ht hwf).2 hL), if_pos hL, Attain.relabel_act_w1,
            Relabel.batchLaw_permHist hex ht hwf hL (T.act_sub h) S]
        · rw [if_neg (fun hc => hL ((Relabel.legal_permHist_iff hex ht hwf).1 hc)), if_neg hL,
            Attain.relabel_fill_w1]
          by_cases hSf : S = T.fill h
          · rw [if_pos (by rw [hSf]), if_pos hSf]
          · rw [if_neg (fun hc => hSf (Finset.image_injective g.injective hc)), if_neg hSf]
      · exact ih (⟨T.act h, S⟩ :: h) hwf' x

/-- **Equivariance of the every-path cap** for the exact oracle of a `g`-invariant target (well-formed histories). -/
theorem relabel_capFrom_exact (hex : Exact t o) {g : Equiv.Perm (Fin n)} (ht : Relabel.Invariant t g)
    (T : TreeE n) :
    ∀ (f : ℕ) (h : History n), WFE h →
      ((Attain.TreeE.relabel g T).capFrom o f (agfv_permHist g h) ↔ T.capFrom o f h) := by
  intro f
  induction f with
  | zero =>
    intro h _
    rw [Attain.capFrom_zero_w1, Attain.capFrom_zero_w1, agfv_size_permHist]
  | succ f ih =>
    intro h hwf
    rw [Attain.capFrom_succ_w1, Attain.capFrom_succ_w1, agfv_size_permHist, Attain.relabel_act_w1,
      Finset.powerset_image, Finset.forall_mem_image]
    refine or_congr Iff.rfl (forall₂_congr (fun S hS => imp_congr ?_
      (ih (⟨T.act h, S⟩ :: h) (Converse.wfe_child_w2 T hwf (Finset.mem_powerset.1 hS)))))
    refine or_congr (Relabel.legal_permHist_iff hex ht hwf) ?_
    rw [Attain.relabel_fill_w1]
    exact ⟨fun hc => Finset.image_injective g.injective hc, fun hc => by rw [hc]⟩

/-- The same equivariance in the form `(g·T)(g·h)(g·x) = T(h)(x)`. -/
theorem relabel_outBy_exact' (hex : Exact t o) {g : Equiv.Perm (Fin n)} (ht : Relabel.Invariant t g)
    (T : TreeE n) (f : ℕ) {h : History n} (hwf : WFE h) (x : Fin n → Bool) :
    (Attain.TreeE.relabel g T).outBy o f (agfv_permHist g h) (permWord g x) = T.outBy o f h x := by
  rw [relabel_outBy_exact hex ht T f h hwf, permWord_symm_permWord']

end RelabelTree

/-! ## §6 The relabelled policy `π̄` (item 4: K2(b) for `RAND_r`, l.191–193, proof l.288–296) -/

/-- Measurability on `Seed × G` for a finite `G` with the discrete σ-algebra: a set that is measurable in the seed
for every fixed `g` is measurable (a finite union of measurable rectangles). -/
theorem measurableSet_seed_prod {Seed : Type} [MeasurableSpace Seed] (G : Finset (Equiv.Perm (Fin n)))
    (F : Seed → G → Prop) (hF : ∀ g, MeasurableSet {ω | F ω g}) :
    MeasurableSet {p : Seed × G | F p.1 p.2} := by
  have e : {p : Seed × G | F p.1 p.2} = ⋃ g : G, {ω | F ω g} ×ˢ {g} := by
    ext ⟨ω, g'⟩
    simp only [Set.mem_ofPred_eq, Set.mem_iUnion, Set.mem_prod, Set.mem_singleton_iff]
    exact ⟨fun h => ⟨g', h, rfl⟩, fun ⟨g, h1, h2⟩ => by rw [h2]; exact h1⟩
  rw [e]
  exact MeasurableSet.iUnion fun g => (hF g).prod (measurableSet_singleton g)

theorem measurableSet_image_eq {Seed : Type} [MeasurableSpace Seed] (g : Equiv.Perm (Fin n))
    (F : Seed → Finset (Fin n)) (hF : ∀ C, MeasurableSet {ω | F ω = C}) (B : Finset (Fin n)) :
    MeasurableSet {ω | Finset.image g (F ω) = B} := by
  have e : {ω | Finset.image g (F ω) = B} = {ω | F ω = Finset.image g.symm B} := by
    ext ω
    simp only [Set.mem_ofPred_eq]
    constructor
    · intro hB
      rw [← hB, Finset.image_image, Equiv.symm_comp_self, Finset.image_id]
    · intro hB
      rw [hB, Finset.image_image, Equiv.self_comp_symm, Finset.image_id]
  rw [e]
  exact hF _

/-- **The relabelled policy `π̄`** (App K, K2(b): "`π̄` draws `g ∼ Unif(G)` together with its seed and runs `π` on the
coordinates relabelled by `g`").  Seed `(ω, g) ∈ Seed × G` with law `P_π ⊗ Unif(G)` (`G` is a finite set of
permutations, the subtype carrying the discrete σ-algebra); at a history `h` the batch is `g · act(g⁻¹·h, ω)` and
the completion word is `g · fill(g⁻¹·h, ω)` (Attain's `TreeE.relabel g (π.tree ω)`). -/
noncomputable def relPol {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed)
    (G : Finset (Equiv.Perm (Fin n))) (hG : G.Nonempty) : PolicyE n (Seed × G) :=
  haveI := hG.to_subtype
  { P := σ.P.prod (PMF.uniformOfFintype G).toMeasure
    isProb := by
      have := σ.isProb
      infer_instance
    act := fun h p => (Attain.TreeE.relabel p.2.1 (σ.tree p.1)).act h
    fill := fun h p => (Attain.TreeE.relabel p.2.1 (σ.tree p.1)).fill h
    act_sub := fun h p => (Attain.TreeE.relabel p.2.1 (σ.tree p.1)).act_sub h
    fill_sub := fun h p => (Attain.TreeE.relabel p.2.1 (σ.tree p.1)).fill_sub h
    act_meas := fun h B =>
      measurableSet_seed_prod G (fun ω g => Finset.image g.1 (σ.act (agfv_permHist g.1.symm h) ω) = B)
        (fun g => measurableSet_image_eq g.1 (fun ω => σ.act (agfv_permHist g.1.symm h) ω)
          (fun C => σ.act_meas _ C) B)
    fill_meas := fun h B =>
      measurableSet_seed_prod G (fun ω g => Finset.image g.1 (σ.fill (agfv_permHist g.1.symm h) ω) = B)
        (fun g => measurableSet_image_eq g.1 (fun ω => σ.fill (agfv_permHist g.1.symm h) ω)
          (fun C => σ.fill_meas _ C) B) }

theorem relPol_tree {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed)
    (G : Finset (Equiv.Perm (Fin n))) (hG : G.Nonempty) (p : Seed × G) :
    (relPol σ G hG).tree p = Attain.TreeE.relabel p.2.1 (σ.tree p.1) := rfl

theorem sum_univ_permWord (g : Equiv.Perm (Fin n)) (F : (Fin n → Bool) → ℝ) :
    ∑ x, F (permWord g x) = ∑ x, F x := by
  refine Finset.sum_nbij' (fun x => permWord g x) (fun y => permWord g.symm y) ?_ ?_ ?_ ?_ ?_
  · intro x _; exact Finset.mem_univ _
  · intro y _; exact Finset.mem_univ _
  · intro x _; exact permWord_symm_permWord' g x
  · intro y _; exact permWord_permWord_symm' g y
  · intro x _; rfl

section RelPol

variable {t : Target n} {o : Oracle n} {Seed : Type} [MeasurableSpace Seed]

/-- **The law of `π̄`**: `π̄.outBy o f x = |G|⁻¹ Σ_{g ∈ G} π.outBy o f (g⁻¹x)` at every round budget `f` (so
`Q_π̄ = |G|⁻¹ Σ_g g_# Q_π`).  Fubini over the product seed, then the tree equivariance at the empty history. -/
theorem relPol_outBy (hex : Exact t o) {G : Finset (Equiv.Perm (Fin n))} (hG : G.Nonempty)
    (ht : ∀ g ∈ G, Relabel.Invariant t g) (σ : PolicyE n Seed) (f : ℕ) (x : Fin n → Bool) :
    (relPol σ G hG).outBy o f x = (#G : ℝ)⁻¹ * ∑ g ∈ G, σ.outBy o f (permWord g.symm x) := by
  have := σ.isProb
  have := hG.to_subtype
  have hint := Converse.integrable_outBy o (relPol σ G hG) f [] x
  have hP : (relPol σ G hG).P = σ.P.prod (PMF.uniformOfFintype G).toMeasure := rfl
  have hin : ∀ g : G, ∫ ω, ((relPol σ G hG).tree (ω, g)).outBy o f [] x ∂σ.P =
      σ.outBy o f (permWord g.1.symm x) := by
    intro g
    unfold PolicyE.outBy
    congr 1
    funext ω
    have h1 := relabel_outBy_exact hex (ht g.1 g.2) (σ.tree ω) f [] trivial x
    rw [agfv_permHist_nil] at h1
    exact h1
  unfold PolicyE.outBy
  rw [hP] at hint ⊢
  rw [integral_prod_symm _ hint]
  simp only [hin]
  rw [PMF.integral_eq_sum]
  simp only [PMF.uniformOfFintype_apply, ENNReal.toReal_inv, ENNReal.toReal_natCast, smul_eq_mul]
  rw [← Finset.mul_sum, Fintype.card_coe]
  congr 1
  exact Finset.sum_coe_sort G (fun g => σ.outBy o f (permWord g.symm x))

/-- **`π̄` keeps the every-path cap** at the same `r`. -/
theorem relPol_capEvery (hex : Exact t o) {G : Finset (Equiv.Perm (Fin n))} (hG : G.Nonempty)
    (ht : ∀ g ∈ G, Relabel.Invariant t g) (σ : PolicyE n Seed) {r : ℕ} (hσ : σ.CapEvery o r) :
    (relPol σ G hG).CapEvery o r := by
  intro p
  have h1 := (relabel_capFrom_exact hex (ht p.2.1 p.2.2) (σ.tree p.1) r [] trivial).2 (hσ p.1)
  rw [agfv_permHist_nil] at h1
  exact h1

/-- **`π̄` keeps the almost-sure cap** (`RAND_r`) at the same `r`. -/
theorem relPol_capAS (hex : Exact t o) {G : Finset (Equiv.Perm (Fin n))} (hG : G.Nonempty)
    (ht : ∀ g ∈ G, Relabel.Invariant t g) (σ : PolicyE n Seed) {r : ℕ} (hσ : σ.CapAS o r) :
    (relPol σ G hG).CapAS o r := by
  have hc : (#G : ℝ) ≠ 0 := Nat.cast_ne_zero.2 (Finset.card_pos.2 hG).ne'
  unfold PolicyE.CapAS PolicyE.doneBy at hσ ⊢
  simp only [relPol_outBy hex hG ht σ r]
  rw [← Finset.mul_sum, Finset.sum_comm]
  have hone : ∀ g ∈ G, ∑ x, σ.outBy o r (permWord g.symm x) = 1 := by
    intro g _
    rw [sum_univ_permWord g.symm (fun x => σ.outBy o r x)]
    exact hσ
  rw [Finset.sum_congr rfl hone, Finset.sum_const, nsmul_eq_mul, mul_one, inv_mul_cancel₀ hc]

/-- **The law of `π̄` is `G`-invariant** (`G` a group set). -/
theorem relPol_invariant (hex : Exact t o) {G : Finset (Equiv.Perm (Fin n))} (hG : G.Nonempty)
    (ht : ∀ g ∈ G, Relabel.Invariant t g) (hGrp : Relabel.IsGroupSet G) (σ : PolicyE n Seed) (f : ℕ)
    {g : Equiv.Perm (Fin n)} (hg : g ∈ G) (x : Fin n → Bool) :
    (relPol σ G hG).outBy o f (permWord g x) = (relPol σ G hG).outBy o f x := by
  rw [relPol_outBy hex hG ht σ f, relPol_outBy hex hG ht σ f]
  congr 1
  rw [← hGrp.sum_mul_left hg (fun h => σ.outBy o f (permWord h.symm (permWord g x)))]
  refine Finset.sum_congr rfl (fun h _ => ?_)
  show σ.outBy o f (permWord (g * h).symm (permWord g x)) = σ.outBy o f (permWord h.symm x)
  congr 1
  funext i
  simp [permWord]

end RelPol

/-- The App J oracle is the exact oracle of the App J target (`A36W.weighted_exact`). -/
theorem exact_twoW (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) :
    Exact (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (A36W.weightedOracle n k (twoW A lam)) :=
  A36W.weighted_exact n k (twoW A lam) (twoW_pos A hlam) hk

/-- **`q(π̄) = q(π)`** for `G = S_{n_A} × S_{n_B}`, at every round budget. -/
theorem qv_relPol (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) (f : ℕ) :
    qv A k ((relPol σ (Gr A) (Gr_nonempty A)).outBy (A36W.weightedOracle n k (twoW A lam)) f) =
      qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) f) := by
  have hc : (#(Gr A) : ℝ) ≠ 0 := Nat.cast_ne_zero.2 (Finset.card_pos.2 (Gr_nonempty A)).ne'
  funext w
  unfold qv
  simp only [relPol_outBy (exact_twoW A hlam hk) (Gr_nonempty A) (fun g hg => invariant_Gr A hlam hk hg) σ f]
  rw [← Finset.mul_sum, Finset.sum_comm,
    Finset.sum_congr rfl (fun g hg => sum_cls_permWord (symm_mem_Gr hg) k w
      (σ.outBy (A36W.weightedOracle n k (twoW A lam)) f)),
    Finset.sum_const, nsmul_eq_mul, ← mul_assoc, inv_mul_cancel₀ hc, one_mul]

/-- **K2(b) for `RAND_r` (item 4).**  For every `π ∈ RAND_r` (any seed space, `CapAS r`), the relabelled policy `π̄`
(seed `Seed × G`, `g ∼ Unif(G)`) is in `RAND_r`; its law is `|G|⁻¹ Σ_g g_# Q_π` at every round budget; it is
`G`-invariant; `q(π̄) = q(π)`; and hence (K2(a)'s equality) `KL(p_λ‖Q_π̄) = Φ(q(π))`. -/
theorem K2b_RAND (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) {r : ℕ}
    (hσ : σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r) :
    (relPol σ (Gr A) (Gr_nonempty A)).CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
    (∀ (f : ℕ) (x : Fin n → Bool),
      (relPol σ (Gr A) (Gr_nonempty A)).outBy (A36W.weightedOracle n k (twoW A lam)) f x =
        (#(Gr A) : ℝ)⁻¹ * ∑ g ∈ Gr A, σ.outBy (A36W.weightedOracle n k (twoW A lam)) f (permWord g.symm x)) ∧
    (∀ (f : ℕ), ∀ g ∈ Gr A, ∀ x : Fin n → Bool,
      (relPol σ (Gr A) (Gr_nonempty A)).outBy (A36W.weightedOracle n k (twoW A lam)) f (permWord g x) =
        (relPol σ (Gr A) (Gr_nonempty A)).outBy (A36W.weightedOracle n k (twoW A lam)) f x) ∧
    (∀ f : ℕ, qv A k ((relPol σ (Gr A) (Gr_nonempty A)).outBy (A36W.weightedOracle n k (twoW A lam)) f) =
      qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) f)) ∧
    KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        ((relPol σ (Gr A) (Gr_nonempty A)).outBy (A36W.weightedOracle n k (twoW A lam)) r) =
      Phi A hlam hk (qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r)) := by
  have hex := exact_twoW A hlam hk
  have ht : ∀ g ∈ Gr A, Relabel.Invariant (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) g :=
    fun g hg => invariant_Gr A hlam hk hg
  refine ⟨relPol_capAS hex (Gr_nonempty A) ht σ hσ, fun f x => relPol_outBy hex (Gr_nonempty A) ht σ f x,
    fun f g hg x => relPol_invariant hex (Gr_nonempty A) ht (Gr_isGroupSet A) σ f hg x,
    fun f => qv_relPol A hlam hk σ f, ?_⟩
  rw [K2a_eq A hlam hk _ (fun g hg x _ => relPol_invariant hex (Gr_nonempty A) ht (Gr_isGroupSet A) σ r hg x),
    qv_relPol A hlam hk σ r]

/-- K2(b) for the every-path class: `π̄` keeps `CapEvery r` as well. -/
theorem K2b_RAND_capEvery (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) {r : ℕ}
    (hσ : σ.CapEvery (A36W.weightedOracle n k (twoW A lam)) r) :
    (relPol σ (Gr A) (Gr_nonempty A)).CapEvery (A36W.weightedOracle n k (twoW A lam)) r :=
  relPol_capEvery (exact_twoW A hlam hk) (Gr_nonempty A) (fun _ hg => invariant_Gr A hlam hk hg) σ hσ

/-! ## §7 K2(b) for `NA_r` (item 3): `relabelMix G μ` -/

/-- **K2(b) for predrawn mixtures (item 3).**  `relabelMix G μ` keeps every part's length (so it stays in `NA_r`),
has `q(relabelMix μ) = q(μ)`, its law is `G`-invariant, and hence `KL(p_λ‖Q_{relabelMix μ}) = Φ(q(μ))`. -/
theorem K2b_NA (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (μ : SchedMix n) {r : ℕ}
    (hμ : ∀ p ∈ μ.parts, p.2.length ≤ r) :
    (∀ p ∈ (Relabel.relabelMix (Gr A) (Gr_nonempty A) μ).parts, p.2.length ≤ r) ∧
    qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) (Relabel.relabelMix (Gr A) (Gr_nonempty A) μ)) =
      qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ) ∧
    (∀ g ∈ Gr A, ∀ x : Fin n → Bool,
      mixLawE (A36W.weightedOracle n k (twoW A lam)) (Relabel.relabelMix (Gr A) (Gr_nonempty A) μ) (permWord g x) =
        mixLawE (A36W.weightedOracle n k (twoW A lam)) (Relabel.relabelMix (Gr A) (Gr_nonempty A) μ) x) ∧
    KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (mixLawE (A36W.weightedOracle n k (twoW A lam)) (Relabel.relabelMix (Gr A) (Gr_nonempty A) μ)) =
      Phi A hlam hk (qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ)) := by
  have hex := exact_twoW A hlam hk
  have ht : ∀ g ∈ Gr A, Relabel.Invariant (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) g :=
    fun g hg => invariant_Gr A hlam hk hg
  have hc : (#(Gr A) : ℝ) ≠ 0 := Nat.cast_ne_zero.2 (Finset.card_pos.2 (Gr_nonempty A)).ne'
  have hq : qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) (Relabel.relabelMix (Gr A) (Gr_nonempty A) μ)) =
      qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ) := by
    funext w
    unfold qv
    simp only [Relabel.mixLawE_relabelMix (Gr_nonempty A) μ hex ht]
    rw [← Finset.mul_sum, Finset.sum_comm,
      Finset.sum_congr rfl (fun g hg => sum_cls_permWord (symm_mem_Gr hg) k w
        (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ)),
      Finset.sum_const, nsmul_eq_mul, ← mul_assoc, inv_mul_cancel₀ hc, one_mul]
  have hinv : ∀ g ∈ Gr A, ∀ x : Fin n → Bool,
      mixLawE (A36W.weightedOracle n k (twoW A lam)) (Relabel.relabelMix (Gr A) (Gr_nonempty A) μ) (permWord g x) =
        mixLawE (A36W.weightedOracle n k (twoW A lam)) (Relabel.relabelMix (Gr A) (Gr_nonempty A) μ) x :=
    fun g hg x => Relabel.mixLawE_relabelMix_invariant (Gr_nonempty A) μ hex ht (Gr_isGroupSet A) hg x
  refine ⟨fun p hp => ?_, hq, hinv, ?_⟩
  · rw [Relabel.relabelMix_parts] at hp
    obtain ⟨g, -, hp⟩ := List.mem_flatMap.1 hp
    obtain ⟨q, hq', rfl⟩ := List.mem_map.1 hp
    rw [List.length_map]
    exact hμ q hq'
  · rw [K2a_eq A hlam hk _ (fun g hg x _ => hinv g hg x), hq]

/-! ## §8 `Φ` = leakage + shape, and its lower bounds (item 1: l.96–98; K2(c)'s last sentence, l.195) -/

/-- **`Phi_decomp`** (l.97, l.195): for `q > 0` on `𝒲`, `Φ(q) = -ln s(q) + KL(P ‖ q/s(q))` (leakage plus
between-orbit shape), and the shape term `Σ_w P_w ln(P_w/(q_w/s(q)))` is a KL between probability vectors on `𝒲`,
so it is `≥ 0`. -/
theorem Phi_decomp (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {q : ℕ → ℝ}
    (hq : ∀ w ∈ Wc #A #Aᶜ k, 0 < q w) :
    Phi A hlam hk q = ((-Real.log (sOf (Wc #A #Aᶜ k) q) + ∑ w ∈ Wc #A #Aᶜ k,
        Pw A hlam hk w * Real.log (Pw A hlam hk w / (q w / sOf (Wc #A #Aᶜ k) q)) : ℝ) : WithTop ℝ) ∧
      0 ≤ ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w / (q w / sOf (Wc #A #Aᶜ k) q)) := by
  have hW := Wc_nonempty A hk
  have hs : 0 < sOf (Wc #A #Aᶜ k) q := Finset.sum_pos hq hW
  refine ⟨?_, ?_⟩
  · unfold sOf
    rw [Phi, PhiG_of_pos hq, sum_log_decomp hW (sum_Pw A hlam hk) (fun w hw => Pw_pos A hlam hk hw) hq]
  · have h := gibbs (r := fun w => q w / sOf (Wc #A #Aᶜ k) q) (sum_Pw A hlam hk)
      (fun w hw => Pw_pos A hlam hk hw) (fun w hw => div_pos (hq w hw) hs)
    have h1 : ∑ w ∈ Wc #A #Aᶜ k, q w / sOf (Wc #A #Aᶜ k) q = 1 := by
      rw [← Finset.sum_div]
      exact div_self hs.ne'
    rw [h1, sub_self] at h
    exact h

/-- **`Φ(q) ≥ -ln s(q)`** for every `q` (l.97). -/
theorem Phi_ge_neg_log (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (q : ℕ → ℝ) :
    ((-Real.log (sOf (Wc #A #Aᶜ k) q) : ℝ) : WithTop ℝ) ≤ Phi A hlam hk q := by
  by_cases hpos : ∀ w ∈ Wc #A #Aᶜ k, 0 < q w
  · obtain ⟨h1, h2⟩ := Phi_decomp A hlam hk hpos
    rw [h1, WithTop.coe_le_coe]
    linarith
  · rw [Phi, PhiG_of_not_pos hpos]
    exact le_top

/-- **`Φ(q) ≥ 0`** on sub-probability vectors (`q ≥ 0`, `s(q) ≤ 1`; l.97–98), from `Phi_ge_neg_log` and
`-ln s(q) ≥ 0`. -/
theorem Phi_nonneg (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {q : ℕ → ℝ}
    (hq : ∀ w ∈ Wc #A #Aᶜ k, 0 ≤ q w) (hs : sOf (Wc #A #Aᶜ k) q ≤ 1) :
    ((0 : ℝ) : WithTop ℝ) ≤ Phi A hlam hk q := by
  have hs0 : 0 ≤ sOf (Wc #A #Aᶜ k) q := Finset.sum_nonneg hq
  have hl : 0 ≤ -Real.log (sOf (Wc #A #Aᶜ k) q) := by
    have := Real.log_nonpos hs0 hs
    linarith
  exact le_trans (WithTop.coe_le_coe.2 hl) (Phi_ge_neg_log A hlam hk q)

/-- `Φ` at a positive vector is finite, given by the real sum (it may be negative there; l.98). -/
theorem Phi_of_pos (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {q : ℕ → ℝ}
    (hq : ∀ w ∈ Wc #A #Aᶜ k, 0 < q w) :
    Phi A hlam hk q = ((∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w / q w) : ℝ) : WithTop ℝ) :=
  PhiG_of_pos hq

/-! ## §9 Policy laws: nonnegativity, sub-probability, terminal vectors -/

theorem outBy_nonneg_twoW (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) (k : ℕ) {Seed : Type}
    [MeasurableSpace Seed] (σ : PolicyE n Seed) (f : ℕ) (x : Fin n → Bool) :
    0 ≤ σ.outBy (A36W.weightedOracle n k (twoW A lam)) f x :=
  Converse.policy_outBy_nonneg _ (A36W.margUnit_weightedOracle (fun i => (twoW_pos A hlam i).le)) σ f x

theorem qv_le_mass (A : Finset (Fin n)) (k : ℕ) {Q : (Fin n → Bool) → ℝ} (hQ : ∀ x, 0 ≤ Q x) (w : ℕ) :
    qv A k Q w ≤ ∑ x, Q x :=
  Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _) (fun x _ _ => hQ x)

theorem sOf_le_mass (A : Finset (Fin n)) (k : ℕ) {Q : (Fin n → Bool) → ℝ} (hQ : ∀ x, 0 ≤ Q x) :
    sOf (Wc #A #Aᶜ k) (qv A k Q) ≤ ∑ x, Q x := by
  rw [sOf_qv]
  exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _) (fun x _ _ => hQ x)

theorem doneBy_le_one_twoW (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) (k : ℕ) {Seed : Type}
    [MeasurableSpace Seed] (σ : PolicyE n Seed) (f : ℕ) :
    ∑ x, σ.outBy (A36W.weightedOracle n k (twoW A lam)) f x ≤ 1 :=
  Converse.policy_doneBy_le_one _ (A36W.margUnit_weightedOracle (fun i => (twoW_pos A hlam i).le)) σ f

/-- On a policy law, `Φ(q(π)) ≥ 0`. -/
theorem Phi_policy_nonneg (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {Seed : Type}
    [MeasurableSpace Seed] (σ : PolicyE n Seed) (f : ℕ) :
    ((0 : ℝ) : WithTop ℝ) ≤ Phi A hlam hk (qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) f)) :=
  Phi_nonneg A hlam hk (fun w _ => qv_nonneg A k (outBy_nonneg_twoW A hlam k σ f) w)
    ((sOf_le_mass A k (outBy_nonneg_twoW A hlam k σ f)).trans (doneBy_le_one_twoW A hlam k σ f))

theorem mixLawE_nonneg_twoW (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) (k : ℕ) (μ : SchedMix n)
    (x : Fin n → Bool) : 0 ≤ mixLawE (A36W.weightedOracle n k (twoW A lam)) μ x :=
  Mix.mixLawE_nonneg _ (A36W.margUnit_weightedOracle (fun i => (twoW_pos A hlam i).le)) μ x

theorem Phi_mix_nonneg (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (μ : SchedMix n) :
    ((0 : ℝ) : WithTop ℝ) ≤ Phi A hlam hk (qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ)) :=
  Phi_nonneg A hlam hk (fun w _ => qv_nonneg A k (mixLawE_nonneg_twoW A hlam k μ) w)
    ((sOf_le_mass A k (mixLawE_nonneg_twoW A hlam k μ)).trans (le_of_eq (Mix.sum_mixLawE _ μ)))

/-! ## §10 The three frontier values (item 1: l.99–103) -/

/-- The KL values of the seedless members of `RAND_r` (`DET_r`: `PolicyE n Unit`, Dirac seed, with `CapAS r`);
`D_r = sInf` of this set. -/
def detKLSetAS (t : Target n) (o : Oracle n) (r : ℕ) : Set (WithTop ℝ) :=
  {D | ∃ σ : PolicyE n Unit, σ.CapAS o r ∧ D = KLx t (σ.outBy o r)}

/-- The KL values of `NA_r`: predrawn mixtures (AGF's `SchedMix`) of full labelled schedules with at most `r`
blocks; `F^NA_r = sInf` of this set. -/
def naKLSet (t : Target n) (o : Oracle n) (r : ℕ) : Set (WithTop ℝ) :=
  {D | ∃ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ r) ∧ D = KLx t (mixLawE o μ)}

theorem detKLSetAS_sub (t : Target n) (o : Oracle n) (r : ℕ) : detKLSetAS t o r ⊆ capKLSetAS t o r := by
  rintro D ⟨σ, hσ, rfl⟩
  exact ⟨Unit, inferInstance, σ, hσ, rfl⟩

/-- `NA_r ⊂ RAND_r` (the shared library's `Mix.mixKL_mem_capKLSets`, through `Bridge.mixPolicy`). -/
theorem naKLSet_sub {t : Target n} {o : Oracle n} (hex : Exact t o) (r : ℕ) : naKLSet t o r ⊆ capKLSetAS t o r := by
  rintro D ⟨μ, hμ, rfl⟩
  exact (Mix.mixKL_mem_capKLSets hex μ hμ).2

theorem capKLSetAS_bdd (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ) :
    BddBelow (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r) :=
  ⟨((0 : ℝ) : WithTop ℝ), capKLSetAS_nonneg (twoW_pos A hlam) hk r⟩

/-- `sInf` is antitone along an inclusion into a set bounded below (`sInf ∅ = ⊤`). -/
theorem sInf_le_sInf_of_sub {S T : Set (WithTop ℝ)} (hT : BddBelow T) (hST : S ⊆ T) : sInf T ≤ sInf S := by
  rcases S.eq_empty_or_nonempty with h | h
  · rw [h, WithTop.sInf_empty]
    exact le_top
  · exact csInf_le_csInf hT h hST

/-- **The three frontier values** (l.99–103): `F*_r ≤ min(D_r, F^NA_r)`, with `F*_r = sInf (capKLSetAS p_λ o r)`
(CorD's form), `D_r` over the seedless members, `F^NA_r` over `NA_r`. -/
theorem frontier_le (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ) :
    sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) ≤
      min (sInf (detKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
          (A36W.weightedOracle n k (twoW A lam)) r))
        (sInf (naKLSet (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
          (A36W.weightedOracle n k (twoW A lam)) r)) :=
  le_min (sInf_le_sInf_of_sub (capKLSetAS_bdd A hlam hk r) (detKLSetAS_sub _ _ r))
    (sInf_le_sInf_of_sub (capKLSetAS_bdd A hlam hk r) (naKLSet_sub (exact_twoW A hlam hk) r))

/-- **Lemma K6(d)** (l.225, proof l.385): `F*_r ≤ F^NA_r`. -/
theorem K6d (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ) :
    sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) ≤
      sInf (naKLSet (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
          (A36W.weightedOracle n k (twoW A lam)) r) :=
  sInf_le_sInf_of_sub (capKLSetAS_bdd A hlam hk r) (naKLSet_sub (exact_twoW A hlam hk) r)

/-- **No latent peeking** (App K l.82–86), modelled directly: it is outside V0's class.  At `n_A = n_B = k = 1`,
`λ = 1` both exact root marginals are `1/2`; a controller that sees the auxiliary uniforms `ζ = (ζ_A, ζ_B)` (uniform
on `[0,1]²`, Lebesgue measure) and commits A when `ζ_A ≤ a_A` (A's value would be `1`), B otherwise, commits the
value `1` on the event `{ζ_A ≤ a_A} ∪ {ζ_A > a_A, ζ_B ≤ a_B}`, of probability `3/4 ≠ 1/2`. -/
theorem no_latent_peeking :
    (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1)).marg [] 0 = 1 / 2 ∧
    (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1)).marg [] 1 = 1 / 2 ∧
    volume {ζ : ℝ × ℝ | ζ ∈ Set.Icc (0 : ℝ) 1 ×ˢ Set.Icc (0 : ℝ) 1 ∧
      (ζ.1 ≤ (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1)).marg [] 0 ∨
        ((A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1)).marg [] 0 < ζ.1 ∧
          ζ.2 ≤ (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1)).marg [] 1))} =
      ENNReal.ofReal (3 / 4) := by
  have htw : twoW ({0} : Finset (Fin 2)) (1 : ℝ) = fun _ => (1 : ℝ) := by
    funext i
    unfold twoW
    split_ifs <;> rfl
  have hm : ∀ i : Fin 2, (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) 1)).marg [] i = 1 / 2 := by
    intro i
    show A36W.sliceMarg (twoW ({0} : Finset (Fin 2)) 1) (remaining []) (quota 1 []) i = 1 / 2
    rw [htw, A36W.remaining_nil_tw, quota_nil,
      A36W.sliceMarg_const one_pos (by norm_num) (by simp) (Finset.mem_univ i)]
    simp
  refine ⟨hm 0, hm 1, ?_⟩
  rw [hm 0, hm 1]
  have hset : {ζ : ℝ × ℝ | ζ ∈ Set.Icc (0 : ℝ) 1 ×ˢ Set.Icc (0 : ℝ) 1 ∧
      (ζ.1 ≤ 1 / 2 ∨ (1 / 2 < ζ.1 ∧ ζ.2 ≤ 1 / 2))} =
      (Set.Icc (0 : ℝ) (1 / 2) ×ˢ Set.Icc (0 : ℝ) 1) ∪ (Set.Ioc (1 / 2 : ℝ) 1 ×ˢ Set.Icc (0 : ℝ) (1 / 2)) := by
    ext ⟨a, b⟩
    simp only [Set.mem_ofPred_eq, Set.mem_prod, Set.mem_Icc, Set.mem_union, Set.mem_Ioc]
    constructor
    · rintro ⟨⟨⟨ha0, ha1⟩, hb0, hb1⟩, h | ⟨h1, h2⟩⟩
      · exact Or.inl ⟨⟨ha0, h⟩, hb0, hb1⟩
      · exact Or.inr ⟨⟨h1, ha1⟩, hb0, h2⟩
    · rintro (⟨⟨ha0, ha1⟩, hb0, hb1⟩ | ⟨⟨ha0, ha1⟩, hb0, hb1⟩)
      · exact ⟨⟨⟨ha0, by linarith⟩, hb0, hb1⟩, Or.inl ha1⟩
      · exact ⟨⟨⟨by linarith, ha1⟩, hb0, by linarith⟩, Or.inr ⟨ha0, hb1⟩⟩
  have hdisj : Disjoint (Set.Icc (0 : ℝ) (1 / 2) ×ˢ Set.Icc (0 : ℝ) 1)
      (Set.Ioc (1 / 2 : ℝ) 1 ×ˢ Set.Icc (0 : ℝ) (1 / 2)) := by
    rw [Set.disjoint_left]
    rintro ⟨a, b⟩ h1 h2
    simp only [Set.mem_prod, Set.mem_Icc, Set.mem_Ioc] at h1 h2
    linarith [h1.1.2, h2.1.1]
  rw [hset, measure_union hdisj ((measurableSet_Ioc).prod measurableSet_Icc), Measure.volume_eq_prod,
    Measure.prod_prod, Measure.prod_prod]
  simp only [Real.volume_Icc, Real.volume_Ioc]
  rw [← ENNReal.ofReal_mul (show (0 : ℝ) ≤ 1 / 2 - 0 by norm_num),
    ← ENNReal.ofReal_mul (show (0 : ℝ) ≤ 1 - 1 / 2 by norm_num),
    ← ENNReal.ofReal_add (show (0 : ℝ) ≤ (1 / 2 - 0) * (1 - 0) by norm_num)
      (show (0 : ℝ) ≤ (1 - 1 / 2) * (1 / 2 - 0) by norm_num)]
  congr 1
  norm_num

/-! ## §11 Lemma K2(c) (item 5, l.193–195, proof l.296–297) and K4(c) -/

/-- **K4(c)**, hull-free form (l.211, proof l.373–374; item 7): `F*_r ≤ Φ(q(π))` for every `π ∈ RAND_r`: the
relabelled `π̄` (K2(b)) is in `RAND_r` with `KL = Φ(q(π))` (K2(a)'s equality). -/
theorem K4c (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {Seed : Type}
    [MeasurableSpace Seed] (σ : PolicyE n Seed) {r : ℕ} (hσ : σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r) :
    sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) ≤
      Phi A hlam hk (qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r)) :=
  csInf_le (capKLSetAS_bdd A hlam hk r)
    ⟨Seed × Gr A, inferInstance, relPol σ (Gr A) (Gr_nonempty A), (K2b_RAND A hlam hk σ hσ).1,
      (K2b_RAND A hlam hk σ hσ).2.2.2.2.symm⟩

/-- **Lemma K2(c) for `RAND_r`**: `F*_r = inf_{π ∈ RAND_r} Φ(q(π))` (both infima in `WithTop ℝ`, `sInf ∅ = ⊤`). -/
theorem K2c_Fstar (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ) :
    sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) =
      sInf {E | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
        σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
          E = Phi A hlam hk (qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r))} := by
  have hb2 : BddBelow {E | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
      σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
        E = Phi A hlam hk (qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r))} := by
    refine ⟨((0 : ℝ) : WithTop ℝ), ?_⟩
    rintro E ⟨Seed, _, σ, -, rfl⟩
    exact Phi_policy_nonneg A hlam hk σ r
  apply le_antisymm
  · rcases ({E | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
        σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
          E = Phi A hlam hk (qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r))}).eq_empty_or_nonempty
      with h | h
    · rw [h, WithTop.sInf_empty]
      exact le_top
    · refine le_csInf h ?_
      rintro E ⟨Seed, _, σ, hσ, rfl⟩
      exact K4c A hlam hk σ hσ
  · rcases (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r).eq_empty_or_nonempty with h | h
    · rw [h, WithTop.sInf_empty]
      exact le_top
    · refine le_csInf h ?_
      rintro D ⟨Seed, _, σ, hσ, rfl⟩
      exact le_trans (csInf_le hb2 ⟨Seed, inferInstance, σ, hσ, rfl⟩) (K2a_le A hlam hk _)

/-- **K6(c)'s upper bound**, hull-free form (item 7, NA version): `F^NA_r ≤ Φ(q(μ))` for every `μ ∈ NA_r`
(`relabelMix` keeps `μ` in `NA_r`, K2(b)). -/
theorem K6c_upper (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (μ : SchedMix n) {r : ℕ}
    (hμ : ∀ p ∈ μ.parts, p.2.length ≤ r) :
    sInf (naKLSet (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) ≤
      Phi A hlam hk (qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ)) := by
  have hbdd : BddBelow (naKLSet (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r) :=
    (capKLSetAS_bdd A hlam hk r).mono (naKLSet_sub (exact_twoW A hlam hk) r)
  obtain ⟨h1, -, -, h4⟩ := K2b_NA A hlam hk μ hμ
  exact csInf_le hbdd ⟨Relabel.relabelMix (Gr A) (Gr_nonempty A) μ, h1, h4.symm⟩

/-- **Lemma K2(c) for `NA_r`**: `F^NA_r = inf_{μ ∈ NA_r} Φ(q(μ))`. -/
theorem K2c_NA (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ) :
    sInf (naKLSet (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) =
      sInf {E | ∃ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ r) ∧
        E = Phi A hlam hk (qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ))} := by
  have hb2 : BddBelow {E | ∃ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ r) ∧
      E = Phi A hlam hk (qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ))} := by
    refine ⟨((0 : ℝ) : WithTop ℝ), ?_⟩
    rintro E ⟨μ, -, rfl⟩
    exact Phi_mix_nonneg A hlam hk μ
  apply le_antisymm
  · rcases ({E | ∃ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ r) ∧
        E = Phi A hlam hk (qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ))}).eq_empty_or_nonempty
      with h | h
    · rw [h, WithTop.sInf_empty]
      exact le_top
    · refine le_csInf h ?_
      rintro E ⟨μ, hμ, rfl⟩
      exact K6c_upper A hlam hk μ hμ
  · rcases (naKLSet (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r).eq_empty_or_nonempty with h | h
    · rw [h, WithTop.sInf_empty]
      exact le_top
    · refine le_csInf h ?_
      rintro D ⟨μ, hμ, rfl⟩
      exact le_trans (csInf_le hb2 ⟨μ, hμ, rfl⟩) (K2a_le A hlam hk _)

/-! ## §12 K5: survival (item 6, l.213–217, proof l.376–377) -/

/-- **K5, success bound** (TG9): `s(q(π)) = Q_π(S_k) ≤ G^λ_r(root)`.  Stated for EVERY policy (any seed law; the
law of runs completed within `r` rounds), so in particular for every `π ∈ RAND_r`. -/
theorem K5_success (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {Seed : Type}
    [MeasurableSpace Seed] (σ : PolicyE n Seed) (r : ℕ) :
    sOf (Wc #A #Aᶜ k) (qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r)) ≤ A36RW.AppJ.G lam r #A #Aᶜ k := by
  rw [sOf_qv]
  exact TG9 A hlam hk σ r

/-- **K5, lower half**: `-ln G^λ_r(root) ≤ F*_r` (via K2(a), `Φ ≥ -ln s` and the success bound).  Stated for every
`r`; the content is `r ≥ 1` (`G_root_pos`): at `r = 0` and `n ≥ 1`, `G^λ_0(root) = 0`, so the left side is Lean's
`-ln 0 = 0` and the right side is `sInf ∅ = ⊤`. -/
theorem K5_lower (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ) :
    ((-Real.log (A36RW.AppJ.G lam r #A #Aᶜ k) : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) := by
  rcases (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r).eq_empty_or_nonempty with h | h
  · rw [h, WithTop.sInf_empty]
    exact le_top
  · refine le_csInf h ?_
    rintro D ⟨Seed, _, σ, -, rfl⟩
    refine le_trans ?_ (K2a_le A hlam hk _)
    by_cases hpos : ∀ w ∈ Wc #A #Aᶜ k, 0 < qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) w
    · have hs : 0 < sOf (Wc #A #Aᶜ k) (qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r)) :=
        Finset.sum_pos hpos (Wc_nonempty A hk)
      refine le_trans ?_ (Phi_ge_neg_log A hlam hk _)
      rw [WithTop.coe_le_coe, neg_le_neg_iff]
      exact Real.log_le_log hs (K5_success A hlam hk σ r)
    · rw [Phi, PhiG_of_not_pos hpos]
      exact le_top

/-- **K5, the sandwich** (l.213–216): for `r ≥ 1`, TG11's seedless count policy `π° = piO A k r (bstar λ)` is in
`RAND_r` with `s(q(π°)) = G^λ_r(root)`, and `-ln G^λ_r(root) ≤ F*_r ≤ Φ(q(π°))`; the right side is the KL of `π°`
followed by a uniform within-group relabelling (`relPol π° G`, itself in `RAND_r`). -/
theorem K5_sandwich (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ} (hr : 1 ≤ r) :
    (W21.piO A k r (W21.bstar lam)).CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
    sOf (Wc #A #Aᶜ k) (qv A k ((W21.piO A k r (W21.bstar lam)).outBy (A36W.weightedOracle n k (twoW A lam)) r)) =
      A36RW.AppJ.G lam r #A #Aᶜ k ∧
    ((-Real.log (A36RW.AppJ.G lam r #A #Aᶜ k) : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) ∧
    sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) ≤
      Phi A hlam hk (qv A k ((W21.piO A k r (W21.bstar lam)).outBy (A36W.weightedOracle n k (twoW A lam)) r)) ∧
    (relPol (W21.piO A k r (W21.bstar lam)) (Gr A) (Gr_nonempty A)).CapAS
        (A36W.weightedOracle n k (twoW A lam)) r ∧
    KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        ((relPol (W21.piO A k r (W21.bstar lam)) (Gr A) (Gr_nonempty A)).outBy
          (A36W.weightedOracle n k (twoW A lam)) r) =
      Phi A hlam hk (qv A k ((W21.piO A k r (W21.bstar lam)).outBy (A36W.weightedOracle n k (twoW A lam)) r)) := by
  obtain ⟨-, hcap, -, hsucc⟩ := W21.TG11_sel A hlam hk hr (W21.bstar_isMaxSel lam r)
  refine ⟨hcap, ?_, K5_lower A hlam hk r, K4c A hlam hk _ hcap, (K2b_RAND A hlam hk _ hcap).1,
    (K2b_RAND A hlam hk _ hcap).2.2.2.2⟩
  rw [sOf_qv]
  exact hsucc

/-! ## §13 K4(a), hull-free form (item 7, l.203–208, proof l.357–365) -/

/-- **K4(a) with the supremum over `RAND_r`** (hull-free form): for every `c ∈ (0,∞)^𝒲`,
`F*_r ≥ Σ_w P_w ln(P_w c_w) + 1 - sup_{π ∈ RAND_r} Σ_w P_w c_w q_w(π)`.  The printed `M*(c)` is a maximum over the
deterministic Markov count policies `𝒟_r`; this supremum is `≥ M*(c)` (every `δ ∈ 𝒟_r` is realised in `RAND_r`), so
the statement is weaker than (or equal to) the printed one until part 2 (K3/K4(b)) proves the supremum is `≤ M*(c)`.
(`sSup ∅ = 0` is harmless: `RAND_r = ∅` gives `F*_r = ⊤`.) -/
theorem K4a (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ) (c : ℕ → ℝ)
    (hc : ∀ w ∈ Wc #A #Aᶜ k, 0 < c w) :
    ((∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w * c w) + 1 -
        sSup {m : ℝ | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
          σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
            m = ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w *
              qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) w} : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) := by
  have hbdd : BddAbove {m : ℝ | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
      σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
        m = ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w *
          qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) w} := by
    refine ⟨∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w, ?_⟩
    rintro m ⟨Seed, _, σ, -, rfl⟩
    refine Finset.sum_le_sum fun w hw => ?_
    have h1 : qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) w ≤ 1 :=
      (qv_le_mass A k (outBy_nonneg_twoW A hlam k σ r) w).trans (doneBy_le_one_twoW A hlam k σ r)
    have h2 : 0 ≤ Pw A hlam hk w * c w := (mul_pos (Pw_pos A hlam hk hw) (hc w hw)).le
    calc Pw A hlam hk w * c w * qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) w
        ≤ Pw A hlam hk w * c w * 1 := mul_le_mul_of_nonneg_left h1 h2
      _ = Pw A hlam hk w * c w := mul_one _
  rcases (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r).eq_empty_or_nonempty with h | h
  · rw [h, WithTop.sInf_empty]
    exact le_top
  · refine le_csInf h ?_
    rintro D ⟨Seed, _, σ, hσ, rfl⟩
    refine le_trans ?_ (K2a_le A hlam hk _)
    by_cases hpos : ∀ w ∈ Wc #A #Aᶜ k, 0 < qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) w
    · rw [Phi, PhiG_of_pos hpos, WithTop.coe_le_coe]
      have h1 := sum_log_ge_tangent (sum_Pw A hlam hk) (fun w hw => Pw_pos A hlam hk hw) hpos hc
      have h2 : ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w *
          qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) w ≤
          sSup {m : ℝ | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
            σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
              m = ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w *
                qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) w} :=
        le_csSup hbdd ⟨Seed, inferInstance, σ, hσ, rfl⟩
      linarith
    · rw [Phi, PhiG_of_not_pos hpos]
      exact le_top

/-- **K4(a) at `c = 1/q̂`** (l.207–208): for every `q̂ ∈ (0,∞)^𝒲` (feasible or not), `Φ(q̂)` is the finite real
`Σ_w P_w ln(P_w/q̂_w)` and `F*_r ≥ L(q̂) := Φ(q̂) + 1 - sup_{π ∈ RAND_r} Σ_w P_w q_w(π)/q̂_w`. -/
theorem K4a_hat (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ) (qh : ℕ → ℝ)
    (hqh : ∀ w ∈ Wc #A #Aᶜ k, 0 < qh w) :
    Phi A hlam hk qh = ((∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w / qh w) : ℝ) : WithTop ℝ) ∧
    ((∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w / qh w) + 1 -
        sSup {m : ℝ | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
          σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
            m = ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * (1 / qh w) *
              qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) w} : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) := by
  refine ⟨Phi_of_pos A hlam hk hqh, ?_⟩
  have h := K4a A hlam hk r (fun w => 1 / qh w) (fun w hw => one_div_pos.2 (hqh w hw))
  have e : ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w * (1 / qh w)) =
      ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w / qh w) :=
    Finset.sum_congr rfl fun w _ => by rw [mul_one_div]
  rw [e] at h
  exact h

/-- **K6(c)'s lower bound**, hull-free form (NA version of K4(a)): for every `c ∈ (0,∞)^𝒲`,
`F^NA_r ≥ Σ_w P_w ln(P_w c_w) + 1 - sup_{μ ∈ NA_r} Σ_w P_w c_w q_w(μ)`. -/
theorem K6c_lower (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ) (c : ℕ → ℝ)
    (hc : ∀ w ∈ Wc #A #Aᶜ k, 0 < c w) :
    ((∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w * c w) + 1 -
        sSup {m : ℝ | ∃ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ r) ∧
          m = ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w *
            qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ) w} : ℝ) : WithTop ℝ) ≤
      sInf (naKLSet (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) := by
  have hbdd : BddAbove {m : ℝ | ∃ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ r) ∧
      m = ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w *
        qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ) w} := by
    refine ⟨∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w, ?_⟩
    rintro m ⟨μ, -, rfl⟩
    refine Finset.sum_le_sum fun w hw => ?_
    have h1 : qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ) w ≤ 1 :=
      (qv_le_mass A k (mixLawE_nonneg_twoW A hlam k μ) w).trans (le_of_eq (Mix.sum_mixLawE _ μ))
    have h2 : 0 ≤ Pw A hlam hk w * c w := (mul_pos (Pw_pos A hlam hk hw) (hc w hw)).le
    calc Pw A hlam hk w * c w * qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ) w
        ≤ Pw A hlam hk w * c w * 1 := mul_le_mul_of_nonneg_left h1 h2
      _ = Pw A hlam hk w * c w := mul_one _
  rcases (naKLSet (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r).eq_empty_or_nonempty with h | h
  · rw [h, WithTop.sInf_empty]
    exact le_top
  · refine le_csInf h ?_
    rintro D ⟨μ, hμ, rfl⟩
    refine le_trans ?_ (K2a_le A hlam hk _)
    by_cases hpos : ∀ w ∈ Wc #A #Aᶜ k, 0 < qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ) w
    · rw [Phi, PhiG_of_pos hpos, WithTop.coe_le_coe]
      have h1 := sum_log_ge_tangent (sum_Pw A hlam hk) (fun w hw => Pw_pos A hlam hk hw) hpos hc
      have h2 : ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w *
          qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ) w ≤
          sSup {m : ℝ | ∃ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ r) ∧
            m = ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w *
              qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ) w} :=
        le_csSup hbdd ⟨μ, hμ, rfl⟩
      linarith
    · rw [Phi, PhiG_of_not_pos hpos]
      exact le_top

/-! ## §14 Lemma K6(a) (item 8, l.218–221, proof l.379–380): equal composition sequences give equal `q` -/

/-- The composition sequence `σ(U) = ((|β_t ∩ A|, |β_t ∩ B|))_t` of a labelled schedule (`B = Aᶜ`). -/
def compSeq (A : Finset (Fin n)) (U : List (Finset (Fin n))) : List (ℕ × ℕ) :=
  U.map (fun B => (#(B ∩ A), #(B \ A)))

/-- Two schedules of ground sets `S`, `S'` with the same composition sequence are related blockwise by a map that is
injective on `S`, sends `S` into `S'` and preserves membership in `A` (compare the shared library's `exists_fun_of_profile`). -/
theorem exists_fun_of_comp (A : Finset (Fin n)) : ∀ (U U' : List (Finset (Fin n))) (S S' : Finset (Fin n)),
    IsSchedule U S → IsSchedule U' S' → compSeq A U = compSeq A U' →
    ∃ f : Fin n → Fin n, (∀ i ∈ S, ∀ j ∈ S, f i = f j → i = j) ∧ (∀ i ∈ S, f i ∈ S') ∧
      (∀ i ∈ S, (f i ∈ A ↔ i ∈ A)) ∧ U.map (Finset.image f) = U'
  | [], [], S, _, hU, _, _ => by
      have hS : S = ∅ := hU
      refine ⟨id, ?_, ?_, ?_, rfl⟩
      · intro i hi
        rw [hS] at hi
        exact absurd hi (Finset.notMem_empty i)
      · intro i hi
        rw [hS] at hi
        exact absurd hi (Finset.notMem_empty i)
      · intro i hi
        rw [hS] at hi
        exact absurd hi (Finset.notMem_empty i)
  | [], _ :: _, _, _, _, _, hp => by simp [compSeq] at hp
  | _ :: _, [], _, _, _, _, hp => by simp [compSeq] at hp
  | B :: U, B' :: U', S, S', hU, hU', hp => by
      obtain ⟨_, hB, hUt⟩ := hU
      obtain ⟨_, hB', hUt'⟩ := hU'
      have hp' : (#(B ∩ A) = #(B' ∩ A) ∧ #(B \ A) = #(B' \ A)) ∧ compSeq A U = compSeq A U' := by
        simpa [compSeq] using hp
      obtain ⟨f, hinj, hmaps, hpres, hmap⟩ := exists_fun_of_comp A U U' (S \ B) (S' \ B') hUt hUt' hp'.2
      obtain ⟨τ1, hτ1⟩ := Relabel.exists_perm_image_eq hp'.1.1
      obtain ⟨τ2, hτ2⟩ := Relabel.exists_perm_image_eq hp'.1.2
      have hτ1m : ∀ i ∈ B ∩ A, τ1 i ∈ B' ∩ A := fun i hi => hτ1 ▸ Finset.mem_image_of_mem τ1 hi
      have hτ2m : ∀ i ∈ B \ A, τ2 i ∈ B' \ A := fun i hi => hτ2 ▸ Finset.mem_image_of_mem τ2 hi
      let F : Fin n → Fin n := fun i => if i ∈ B then (if i ∈ A then τ1 i else τ2 i) else f i
      have hFB : ∀ i ∈ B, F i ∈ B' := by
        intro i hi
        by_cases hiA : i ∈ A
        · simp only [F, if_pos hi, if_pos hiA]
          exact (Finset.mem_inter.1 (hτ1m i (Finset.mem_inter.2 ⟨hi, hiA⟩))).1
        · simp only [F, if_pos hi, if_neg hiA]
          exact (Finset.mem_sdiff.1 (hτ2m i (Finset.mem_sdiff.2 ⟨hi, hiA⟩))).1
      have hFnB : ∀ i ∈ S, i ∉ B → F i ∈ S' \ B' := by
        intro i hi hiB
        simp only [F, if_neg hiB]
        exact hmaps i (Finset.mem_sdiff.2 ⟨hi, hiB⟩)
      have hFA : ∀ i ∈ S, (F i ∈ A ↔ i ∈ A) := by
        intro i hi
        by_cases hiB : i ∈ B
        · by_cases hiA : i ∈ A
          · simp only [F, if_pos hiB, if_pos hiA]
            exact ⟨fun _ => hiA, fun _ => (Finset.mem_inter.1 (hτ1m i (Finset.mem_inter.2 ⟨hiB, hiA⟩))).2⟩
          · simp only [F, if_pos hiB, if_neg hiA]
            exact ⟨fun h => absurd h (Finset.mem_sdiff.1 (hτ2m i (Finset.mem_sdiff.2 ⟨hiB, hiA⟩))).2,
              fun h => absurd h hiA⟩
        · simp only [F, if_neg hiB]
          exact hpres i (Finset.mem_sdiff.2 ⟨hi, hiB⟩)
      refine ⟨F, ?_, ?_, hFA, ?_⟩
      · intro i hi j hj hij
        by_cases hiB : i ∈ B <;> by_cases hjB : j ∈ B
        · have hAiff : i ∈ A ↔ j ∈ A := by
            rw [← hFA i hi, ← hFA j hj, hij]
          by_cases hiA : i ∈ A
          · have hjA : j ∈ A := hAiff.1 hiA
            simp only [F, if_pos hiB, if_pos hiA, if_pos hjB, if_pos hjA] at hij
            exact τ1.injective hij
          · have hjA : j ∉ A := fun h => hiA (hAiff.2 h)
            simp only [F, if_pos hiB, if_neg hiA, if_pos hjB, if_neg hjA] at hij
            exact τ2.injective hij
        · have h1 : F j ∈ B' := by
            rw [← hij]
            exact hFB i hiB
          exact absurd h1 (Finset.mem_sdiff.1 (hFnB j hj hjB)).2
        · have h1 : F i ∈ B' := by
            rw [hij]
            exact hFB j hjB
          exact absurd h1 (Finset.mem_sdiff.1 (hFnB i hi hiB)).2
        · simp only [F, if_neg hiB, if_neg hjB] at hij
          exact hinj i (Finset.mem_sdiff.2 ⟨hi, hiB⟩) j (Finset.mem_sdiff.2 ⟨hj, hjB⟩) hij
      · intro i hi
        by_cases hiB : i ∈ B
        · exact hB' (hFB i hiB)
        · exact (Finset.mem_sdiff.1 (hFnB i hi hiB)).1
      · rw [List.map_cons]
        congr 1
        · have e1 : Finset.image F (B ∩ A) = B' ∩ A := by
            rw [← hτ1]
            refine Finset.image_congr fun i hi => ?_
            have hi' := Finset.mem_inter.1 (Finset.mem_coe.1 hi)
            simp only [F, if_pos hi'.1, if_pos hi'.2]
          have e2 : Finset.image F (B \ A) = B' \ A := by
            rw [← hτ2]
            refine Finset.image_congr fun i hi => ?_
            have hi' := Finset.mem_sdiff.1 (Finset.mem_coe.1 hi)
            simp only [F, if_pos hi'.1, if_neg hi'.2]
          calc Finset.image F B = Finset.image F ((B ∩ A) ∪ (B \ A)) := by rw [inter_union_sdiff_eq]
            _ = (B' ∩ A) ∪ (B' \ A) := by rw [Finset.image_union, e1, e2]
            _ = B' := inter_union_sdiff_eq B' A
        · rw [← hmap]
          refine List.map_congr_left (fun C hC => Finset.image_congr (fun i hi => ?_))
          have hiSB : i ∈ S \ B := Relabel.isSchedule_mem_subset hUt C hC (Finset.mem_coe.1 hi)
          simp only [F, if_neg (Finset.mem_sdiff.1 hiSB).2]

/-- **Equal composition sequences ⇒ a `G`-relabelling.**  Two full labelled schedules with `σ(U) = σ(U')` differ by
an element of `G = S_{n_A} × S_{n_B}`. -/
theorem exists_Gr_of_compSeq (A : Finset (Fin n)) {U U' : List (Finset (Fin n))} (hU : FullSchedule n U)
    (hU' : FullSchedule n U') (hc : compSeq A U = compSeq A U') :
    ∃ g ∈ Gr A, U' = U.map (Finset.image g) := by
  obtain ⟨f, hinj, -, hpres, hmap⟩ := exists_fun_of_comp A U U' univ univ hU hU' hc
  have hfi : Function.Injective f := fun i j h => hinj i (Finset.mem_univ _) j (Finset.mem_univ _) h
  have hfb : Function.Bijective f := Finite.injective_iff_bijective.1 hfi
  refine ⟨Equiv.ofBijective f hfb, mem_Gr.2 fun i => hpres i (Finset.mem_univ _), ?_⟩
  rw [Equiv.coe_ofBijective, hmap]

/-- **Lemma K6(a)** (l.221), in the form the brief asks for: for full labelled schedules `U`, `U'` with the same
composition sequence, `q(U) = q(U')` (via a `G`-element, the shared library's `schedLawE_equivariant` and the `G`-invariance of `q`).
The printed `q(U) = q(σ(U))` names the count-kernel terminal vector `q(σ)`, which is part 2. -/
theorem K6a (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {U U' : List (Finset (Fin n))}
    (hU : FullSchedule n U) (hU' : FullSchedule n U') (hc : compSeq A U = compSeq A U') :
    qv A k (schedLawE (A36W.weightedOracle n k (twoW A lam)) U []) =
      qv A k (schedLawE (A36W.weightedOracle n k (twoW A lam)) U' []) := by
  obtain ⟨g, hg, rfl⟩ := exists_Gr_of_compSeq A hU hU' hc
  have hlaw : schedLawE (A36W.weightedOracle n k (twoW A lam)) (U.map (Finset.image g)) [] =
      fun x => schedLawE (A36W.weightedOracle n k (twoW A lam)) U [] (permWord g.symm x) := by
    funext x
    exact Relabel.schedLawE_equivariant_nil (exact_twoW A hlam hk) (invariant_Gr A hlam hk hg) hU x
  rw [hlaw, qv_comp_permWord (symm_mem_Gr hg) k]

/-- **`Φ` can be negative at an arbitrary positive vector** (l.98): `Φ(2P) = -ln 2`. -/
theorem Phi_two_P (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) :
    Phi A hlam hk (fun w => 2 * Pw A hlam hk w) = ((-Real.log 2 : ℝ) : WithTop ℝ) := by
  rw [Phi_of_pos A hlam hk (fun w hw => mul_pos two_pos (Pw_pos A hlam hk hw))]
  congr 1
  have e : ∀ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w / (2 * Pw A hlam hk w)) =
      Pw A hlam hk w * (-Real.log 2) := by
    intro w hw
    rw [div_mul_eq_div_div_swap, div_self (Pw_pos A hlam hk hw).ne', one_div, Real.log_inv]
  rw [Finset.sum_congr rfl e, ← Finset.sum_mul, sum_Pw A hlam hk, one_mul]

/-- **K5's success bound for the output law** `Q_π = outLim` of `π ∈ RAND_r` (TG9_capAS). -/
theorem K5_success_outLim (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {Seed : Type}
    [MeasurableSpace Seed] (σ : PolicyE n Seed) {r : ℕ} (hσ : σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r) :
    sOf (Wc #A #Aᶜ k) (qv A k (outLim (A36W.weightedOracle n k (twoW A lam)) σ)) ≤ A36RW.AppJ.G lam r #A #Aᶜ k := by
  rw [sOf_qv]
  exact TG9_capAS A hlam hk σ hσ

/-! ## §15 Non-vacuity (item 9) -/

/-- **The smallest case** `n_A = n_B = k = 1` (`n = 2`, `A = {0}`): `𝒲 = {0, 1}`, `P_0 = 1/(1+λ)`,
`P_1 = λ/(1+λ)`. -/
theorem nonvac_smallest {lam : ℝ} (hlam : 0 < lam) :
    Wc #({0} : Finset (Fin 2)) #({0} : Finset (Fin 2))ᶜ 1 = {0, 1} ∧
    Pw ({0} : Finset (Fin 2)) hlam (show 1 ≤ 2 by norm_num) 0 = 1 / (1 + lam) ∧
    Pw ({0} : Finset (Fin 2)) hlam (show 1 ≤ 2 by norm_num) 1 = lam / (1 + lam) := by
  have hA : #({0} : Finset (Fin 2)) = 1 := by decide
  have hB : #({0} : Finset (Fin 2))ᶜ = 1 := by decide
  have hW : Wc #({0} : Finset (Fin 2)) #({0} : Finset (Fin 2))ᶜ 1 = {0, 1} := by
    rw [hA, hB]
    decide
  have hsum : ∑ v ∈ Wc #({0} : Finset (Fin 2)) #({0} : Finset (Fin 2))ᶜ 1,
      (Nw #({0} : Finset (Fin 2)) #({0} : Finset (Fin 2))ᶜ 1 v : ℝ) * lam ^ v = 1 + lam := by
    rw [hW, hA, hB, Finset.sum_pair (by norm_num)]
    norm_num [Nw]
  refine ⟨hW, ?_, ?_⟩
  · rw [Pw_formula _ hlam _ (by rw [hW]; simp), hsum, hA, hB]
    norm_num [Nw]
  · rw [Pw_formula _ hlam _ (by rw [hW]; simp), hsum, hA, hB]
    norm_num [Nw]

/-- At `r = 1`, TG11's `π°` commits everything at once (the full batch is the unique last-round maximiser), so its
law is the root product law: `Q_{π°}(x) = batchLaw o [] univ (ones x)`. -/
theorem piO_one_outBy (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n)
    (x : Fin n → Bool) :
    (W21.piO A k 1 (W21.bstar lam)).outBy (A36W.weightedOracle n k (twoW A lam)) 1 x =
      batchLaw (A36W.weightedOracle n k (twoW A lam)) [] univ (univ.filter (fun i => x i = true)) := by
  have hs : size ([] : History n) ≠ 0 := by
    rw [size_nil]
    omega
  have hL : Legal k ([] : History n) := Converse.legal_nil_w2 n k hk
  have hact : (W21.piTree A k 1 (W21.bstar lam)).act [] = univ := by
    rw [W21.piTree_act_legal hL (by simp [depth]), A36W.remaining_nil_tw, quota_nil, Int.toNat_natCast]
    have hM : #((univ : Finset (Fin n)) ∩ A) + #((univ : Finset (Fin n)) \ A) ≠ 0 := by
      rw [card_univ_inter, card_univ_sdiff, Finset.card_add_card_compl, Fintype.card_fin]
      omega
    have hj : k ≤ #((univ : Finset (Fin n)) ∩ A) + #((univ : Finset (Fin n)) \ A) := by
      rw [card_univ_inter, card_univ_sdiff, Finset.card_add_card_compl, Fintype.card_fin]
      exact hk
    have hdepth : 1 - depth ([] : History n) = 1 := by simp [depth]
    rw [hdepth, W21.IsMaxSel.last_full hlam (W21.bstar_isMaxSel lam 1) le_rfl hM hj, W21.lowAB_full]
  rw [show W21.piO A k 1 (W21.bstar lam) = Bridge.ofTree (W21.piTree A k 1 (W21.bstar lam)) from rfl,
    W21.ofTree_outBy]
  have hc : (W21.piTree A k 1 (W21.bstar lam)).outBy (A36W.weightedOracle n k (twoW A lam)) 1 [] x =
      (W21.piTree A k 1 (W21.bstar lam)).stepW (A36W.weightedOracle n k (twoW A lam)) []
          (((W21.piTree A k 1 (W21.bstar lam)).act []).filter (fun i => x i = true)) *
        (W21.piTree A k 1 (W21.bstar lam)).outBy (A36W.weightedOracle n k (twoW A lam)) 0
          (⟨(W21.piTree A k 1 (W21.bstar lam)).act [],
            ((W21.piTree A k 1 (W21.bstar lam)).act []).filter (fun i => x i = true)⟩ :: []) x :=
    Mix.outBy_succ_collapse _ _ 0 (by simp) hs x
  rw [hc]
  unfold TreeE.stepW
  have hL' : (A36W.weightedOracle n k (twoW A lam)).legal ([] : History n) := hL
  rw [if_pos hL', hact, Converse.outBy_zero_w2]
  have h1 : size (⟨univ, univ.filter (fun i => x i = true)⟩ :: ([] : History n)) = 0 := by
    simp [size, remaining, committed]
  have h2 : outBits (⟨univ, univ.filter (fun i => x i = true)⟩ :: ([] : History n)) = x := by
    funext i
    cases hx : x i <;> simp [outBits, onesSet, hx]
  rw [if_pos ⟨h1, h2⟩, mul_one]

/-- The root marginals lie in `(0, 1)` when `0 < k < n`, so the root product law charges every word. -/
theorem batchLaw_root_pos (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk1 : 1 ≤ k)
    (hkn : k + 1 ≤ n) (S : Finset (Fin n)) :
    0 < batchLaw (A36W.weightedOracle n k (twoW A lam)) [] univ S := by
  unfold batchLaw
  refine Finset.prod_pos fun i _ => ?_
  have hm : (A36W.weightedOracle n k (twoW A lam)).marg [] i = A36W.sliceMarg (twoW A lam) univ (k : ℤ) i := by
    show A36W.sliceMarg (twoW A lam) (remaining []) (quota k []) i = _
    rw [A36W.remaining_nil_tw, quota_nil]
  have h := A36W.WAFinal.sliceMarg_root_mem_Ioo (twoW_pos A hlam) hk1 hkn i
  rw [hm]
  split_ifs
  · exact h.1
  · linarith [h.2]

/-- **K5's upper bound is finite** (item 9): for every case with `0 < k < n` (every `λ > 0`, every group `A`), at
`r = 1` the survival planner's `Φ(q(π°))` is a real number, and `-ln G^λ_1(root) ≤ F*_1 ≤ Φ(q(π°)) < ⊤`. -/
theorem nonvac_K5_finite (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hk1 : 1 ≤ k)
    (hkn : k + 1 ≤ n) :
    Phi A hlam hk (qv A k ((W21.piO A k 1 (W21.bstar lam)).outBy (A36W.weightedOracle n k (twoW A lam)) 1)) ≠ ⊤ ∧
    ((-Real.log (A36RW.AppJ.G lam 1 #A #Aᶜ k) : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) 1) ∧
    sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) 1) ≤
      Phi A hlam hk (qv A k ((W21.piO A k 1 (W21.bstar lam)).outBy (A36W.weightedOracle n k (twoW A lam)) 1)) := by
  have hpos : ∀ x ∈ Vset n k,
      0 < (W21.piO A k 1 (W21.bstar lam)).outBy (A36W.weightedOracle n k (twoW A lam)) 1 x := by
    intro x _
    rw [piO_one_outBy A hlam hk (by omega) x]
    exact batchLaw_root_pos A hlam hk1 hkn _
  obtain ⟨-, -, h3, h4, -, -⟩ := K5_sandwich A hlam hk (le_refl 1)
  refine ⟨?_, h3, h4⟩
  rw [Phi_of_pos A hlam hk (fun w hw => qv_pos_of_pos A hpos hw)]
  exact WithTop.coe_ne_top

/-- The same at the smallest case (`n = 2`, `A = {0}`, `k = 1`, any `λ > 0`). -/
theorem nonvac_K5_finite_smallest {lam : ℝ} (hlam : 0 < lam) :
    Phi ({0} : Finset (Fin 2)) hlam (show 1 ≤ 2 by norm_num)
      (qv ({0} : Finset (Fin 2)) 1 ((W21.piO ({0} : Finset (Fin 2)) 1 1 (W21.bstar lam)).outBy
        (A36W.weightedOracle 2 1 (twoW ({0} : Finset (Fin 2)) lam)) 1)) ≠ ⊤ :=
  (nonvac_K5_finite ({0} : Finset (Fin 2)) hlam (show 1 ≤ 2 by norm_num) le_rfl le_rfl).1

/-! Strict K2(a) for a fixed labelled schedule: `n = 3`, `A = {0, 1}` (`n_A = 2`, `n_B = 1`), `k = 1`, `λ = 1`,
`U = [{0}, {1, 2}]`. -/

/-- The group of the fixture. -/
def fxA3 : Finset (Fin 3) := {0, 1}

/-- The fixed labelled schedule of the fixture. -/
def fxU3 : List (Finset (Fin 3)) := [{0}, {1, 2}]

theorem fxU3_full : FullSchedule 3 fxU3 :=
  ⟨⟨0, by simp⟩, Finset.subset_univ _, ⟨⟨1, by simp⟩, by decide,
    (by decide : ((univ : Finset (Fin 3)) \ {0}) \ {1, 2} = ∅)⟩⟩

theorem twoW_one_fx : twoW fxA3 (1 : ℝ) = fun _ => (1 : ℝ) := by
  funext i
  unfold twoW
  split_ifs <;> rfl

/-- At `λ = 1` the oracle's parameter at a legal history is `j/M`. -/
theorem marg_fx (h : History 3) (hL : Legal 1 h) {i : Fin 3} (hi : i ∈ remaining h) :
    (A36W.weightedOracle 3 1 (twoW fxA3 1)).marg h i = (quota 1 h : ℝ) / (#(remaining h) : ℝ) := by
  show A36W.sliceMarg (twoW fxA3 1) (remaining h) (quota 1 h) i = _
  rw [twoW_one_fx]
  exact A36W.sliceMarg_const one_pos hL.1 hL.2 hi

/-- The fixture's law through the two single-path collapses: `q_U(x) = β₁(x) · β₂(x)`. -/
theorem fx_law (x : Fin 3 → Bool) :
    schedLawE (A36W.weightedOracle 3 1 (twoW fxA3 1)) fxU3 [] x =
      batchLaw (A36W.weightedOracle 3 1 (twoW fxA3 1)) [] {0} (({0} : Finset (Fin 3)).filter (fun i => x i = true)) *
        batchLaw (A36W.weightedOracle 3 1 (twoW fxA3 1)) [⟨{0}, ({0} : Finset (Fin 3)).filter (fun i => x i = true)⟩]
          {1, 2} (({1, 2} : Finset (Fin 3)).filter (fun i => x i = true)) := by
  have hL0 : (A36W.weightedOracle 3 1 (twoW fxA3 1)).legal ([] : History 3) := by
    show Legal 1 ([] : History 3)
    decide
  have hS1 : #(({0} : Finset (Fin 3)).filter (fun i => x i = true)) ≤ 1 :=
    (Finset.card_le_card (Finset.filter_subset _ _)).trans (by decide)
  have hrem1 : remaining ([⟨{0}, ({0} : Finset (Fin 3)).filter (fun i => x i = true)⟩] : History 3) = {1, 2} := by
    simp only [remaining, committed, Finset.union_empty]
    decide
  have hL1 : (A36W.weightedOracle 3 1 (twoW fxA3 1)).legal
      [⟨{0}, ({0} : Finset (Fin 3)).filter (fun i => x i = true)⟩] := by
    show Legal 1 [⟨{0}, ({0} : Finset (Fin 3)).filter (fun i => x i = true)⟩]
    have hsz : size ([⟨{0}, ({0} : Finset (Fin 3)).filter (fun i => x i = true)⟩] : History 3) = 2 := by
      unfold size
      rw [hrem1]
      rfl
    unfold Legal quota
    rw [hsz]
    simp only [onesSet, Finset.union_empty]
    omega
  have hV1 : IsSchedule [({1, 2} : Finset (Fin 3))] (remaining ([] : History 3) \ {0}) :=
    ⟨⟨1, by simp⟩, by decide, (by decide : ((remaining ([] : History 3)) \ {0}) \ {1, 2} = ∅)⟩
  have hV2 : IsSchedule ([] : List (Finset (Fin 3)))
      (remaining ([⟨{0}, ({0} : Finset (Fin 3)).filter (fun i => x i = true)⟩] : History 3) \ {1, 2}) := by
    rw [hrem1]
    exact Finset.sdiff_self _
  have hB2 : ({1, 2} : Finset (Fin 3)) ⊆
      remaining ([⟨{0}, ({0} : Finset (Fin 3)).filter (fun i => x i = true)⟩] : History 3) := by
    rw [hrem1]
  have hO1 : onesSet ([⟨{0}, ({0} : Finset (Fin 3)).filter (fun i => x i = true)⟩] : History 3) ⊆
      committed ([⟨{0}, ({0} : Finset (Fin 3)).filter (fun i => x i = true)⟩] : History 3) := by
    intro i hi
    simp only [onesSet, committed, Finset.union_empty] at hi ⊢
    exact (Finset.mem_filter.1 hi).1
  rw [show fxU3 = [{0}, {1, 2}] from rfl,
    Mix.schedLawE_cons_collapse _ (by simp [onesSet, committed]) (by simp [remaining]) hV1 x, if_pos hL0,
    Mix.schedLawE_cons_collapse _ hO1 hB2 hV2 x, if_pos hL1]
  have hout : outBits ((⟨{1, 2}, ({1, 2} : Finset (Fin 3)).filter (fun i => x i = true)⟩ :: 
      [⟨{0}, ({0} : Finset (Fin 3)).filter (fun i => x i = true)⟩] : History 3)) = x := by
    funext i
    fin_cases i <;> simp [outBits, onesSet]
  have hlast : schedLawE (A36W.weightedOracle 3 1 (twoW fxA3 1)) []
      (⟨{1, 2}, ({1, 2} : Finset (Fin 3)).filter (fun i => x i = true)⟩ ::
        [⟨{0}, ({0} : Finset (Fin 3)).filter (fun i => x i = true)⟩]) x = 1 := by
    show (if outBits _ = x then (1 : ℝ) else 0) = 1
    rw [if_pos hout]
  rw [hlast, mul_one]

/-- The three slice words. -/
theorem fx_vals :
    schedLawE (A36W.weightedOracle 3 1 (twoW fxA3 1)) fxU3 [] (indW {0}) = 1 / 3 ∧
    schedLawE (A36W.weightedOracle 3 1 (twoW fxA3 1)) fxU3 [] (indW {1}) = 1 / 6 ∧
    schedLawE (A36W.weightedOracle 3 1 (twoW fxA3 1)) fxU3 [] (indW {2}) = 1 / 6 := by
  have hL0 : Legal 1 ([] : History 3) := by decide
  have hm0 : (A36W.weightedOracle 3 1 (twoW fxA3 1)).marg [] 0 = 1 / 3 := by
    rw [marg_fx [] hL0 (by simp [remaining])]
    have h1 : quota 1 ([] : History 3) = 1 := by decide
    have h2 : #(remaining ([] : History 3)) = 3 := by decide
    rw [h1, h2]
    norm_num
  refine ⟨?_, ?_, ?_⟩
  · rw [fx_law]
    have f1 : ({0} : Finset (Fin 3)).filter (fun i => indW {0} i = true) = {0} := by decide
    have f2 : ({1, 2} : Finset (Fin 3)).filter (fun i => indW {0} i = true) = ∅ := by decide
    have hL1 : Legal 1 ([⟨{0}, {0}⟩] : History 3) := by decide
    have hq : quota 1 ([⟨{0}, {0}⟩] : History 3) = 0 := by decide
    have hm : ∀ i ∈ ({1, 2} : Finset (Fin 3)),
        (A36W.weightedOracle 3 1 (twoW fxA3 1)).marg [⟨{0}, {0}⟩] i = 0 := by
      intro i hi
      have hi' : i ∈ remaining ([⟨{0}, {0}⟩] : History 3) := by
        have : ({1, 2} : Finset (Fin 3)) ⊆ remaining ([⟨{0}, {0}⟩] : History 3) := by decide
        exact this hi
      rw [marg_fx _ hL1 hi', hq]
      simp
    rw [f1, f2]
    unfold batchLaw
    rw [Finset.prod_singleton, if_pos (Finset.mem_singleton_self 0), hm0,
      Finset.prod_pair (by decide : (1 : Fin 3) ≠ 2), if_neg (Finset.notMem_empty 1), if_neg (Finset.notMem_empty 2),
      hm 1 (by simp), hm 2 (by simp)]
    norm_num
  · rw [fx_law]
    have f1 : ({0} : Finset (Fin 3)).filter (fun i => indW {1} i = true) = ∅ := by decide
    have f2 : ({1, 2} : Finset (Fin 3)).filter (fun i => indW {1} i = true) = {1} := by decide
    have hL1 : Legal 1 ([⟨{0}, ∅⟩] : History 3) := by decide
    have hq : quota 1 ([⟨{0}, ∅⟩] : History 3) = 1 := by decide
    have hc : #(remaining ([⟨{0}, ∅⟩] : History 3)) = 2 := by decide
    have hm : ∀ i ∈ ({1, 2} : Finset (Fin 3)),
        (A36W.weightedOracle 3 1 (twoW fxA3 1)).marg [⟨{0}, ∅⟩] i = 1 / 2 := by
      intro i hi
      have hi' : i ∈ remaining ([⟨{0}, ∅⟩] : History 3) := by
        have : ({1, 2} : Finset (Fin 3)) ⊆ remaining ([⟨{0}, ∅⟩] : History 3) := by decide
        exact this hi
      rw [marg_fx _ hL1 hi', hq, hc]
      norm_num
    rw [f1, f2]
    unfold batchLaw
    rw [Finset.prod_singleton, if_neg (Finset.notMem_empty 0), hm0,
      Finset.prod_pair (by decide : (1 : Fin 3) ≠ 2), if_pos (Finset.mem_singleton_self 1),
      if_neg (by decide : (2 : Fin 3) ∉ ({1} : Finset (Fin 3))), hm 1 (by simp), hm 2 (by simp)]
    norm_num
  · rw [fx_law]
    have f1 : ({0} : Finset (Fin 3)).filter (fun i => indW {2} i = true) = ∅ := by decide
    have f2 : ({1, 2} : Finset (Fin 3)).filter (fun i => indW {2} i = true) = {2} := by decide
    have hL1 : Legal 1 ([⟨{0}, ∅⟩] : History 3) := by decide
    have hq : quota 1 ([⟨{0}, ∅⟩] : History 3) = 1 := by decide
    have hc : #(remaining ([⟨{0}, ∅⟩] : History 3)) = 2 := by decide
    have hm : ∀ i ∈ ({1, 2} : Finset (Fin 3)),
        (A36W.weightedOracle 3 1 (twoW fxA3 1)).marg [⟨{0}, ∅⟩] i = 1 / 2 := by
      intro i hi
      have hi' : i ∈ remaining ([⟨{0}, ∅⟩] : History 3) := by
        have : ({1, 2} : Finset (Fin 3)) ⊆ remaining ([⟨{0}, ∅⟩] : History 3) := by decide
        exact this hi
      rw [marg_fx _ hL1 hi', hq, hc]
      norm_num
    rw [f1, f2]
    unfold batchLaw
    rw [Finset.prod_singleton, if_neg (Finset.notMem_empty 0), hm0,
      Finset.prod_pair (by decide : (1 : Fin 3) ≠ 2), if_neg (by decide : (1 : Fin 3) ∉ ({2} : Finset (Fin 3))),
      if_pos (Finset.mem_singleton_self 2), hm 1 (by simp), hm 2 (by simp)]
    norm_num

theorem fx_Vset : Vset 3 1 = {indW {0}, indW {1}, indW {2}} := by decide

/-- **K2(a)'s inequality is strict for a fixed labelled schedule** (Remark l.299–301): at `n = 3`, `A = {0, 1}`,
`k = 1`, `λ = 1`, the full labelled schedule `U = [{0}, {1, 2}]` has `q_U(100) = 1/3 ≠ 1/6 = q_U(010)` inside the
class `w = 1`, so `Φ(q(q_U)) < KL(p_λ‖q_U)`, both finite. -/
theorem nonvac_K2a_strict :
    FullSchedule 3 fxU3 ∧
    Phi fxA3 one_pos (show 1 ≤ 3 by norm_num) (qv fxA3 1 (schedLawE (A36W.weightedOracle 3 1 (twoW fxA3 1)) fxU3 []))
      ≠ ⊤ ∧
    Phi fxA3 one_pos (show 1 ≤ 3 by norm_num) (qv fxA3 1 (schedLawE (A36W.weightedOracle 3 1 (twoW fxA3 1)) fxU3 []))
      < KLx (A36W.weightedTarget 3 1 (twoW fxA3 1) (twoW_pos fxA3 one_pos) (show 1 ≤ 3 by norm_num))
          (schedLawE (A36W.weightedOracle 3 1 (twoW fxA3 1)) fxU3 []) := by
  obtain ⟨v0, v1, v2⟩ := fx_vals
  have hpos : ∀ x ∈ Vset 3 1, 0 < schedLawE (A36W.weightedOracle 3 1 (twoW fxA3 1)) fxU3 [] x := by
    intro x hx
    rw [fx_Vset] at hx
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    rcases hx with rfl | rfl | rfl
    · rw [v0]; norm_num
    · rw [v1]; norm_num
    · rw [v2]; norm_num
  have h0 : indW {0} ∈ cls fxA3 1 1 := by decide
  have h1 : indW {1} ∈ cls fxA3 1 1 := by decide
  refine ⟨fxU3_full, ?_, K2a_lt fxA3 one_pos _ _ hpos h0 h1 (by rw [v0, v1]; norm_num)⟩
  rw [Phi_of_pos fxA3 one_pos _ (fun w hw => qv_pos_of_pos fxA3 hpos hw)]
  exact WithTop.coe_ne_top


end A36W.TGRed

#check @A36W.TGRed.Wc
#check @A36W.TGRed.Nw
#check @A36W.TGRed.cls
#check @A36W.TGRed.Pw
#check @A36W.TGRed.qv
#check @A36W.TGRed.sOf
#check @A36W.TGRed.PhiG
#check @A36W.TGRed.Phi
#check @A36W.TGRed.Gr
#check @A36W.TGRed.aCnt
#check @A36W.TGRed.detKLSetAS
#check @A36W.TGRed.naKLSet
#check @A36W.TGRed.compSeq
#check @A36W.TGRed.relPol
#check @A36W.TGRed.card_cls
#check @A36W.TGRed.Pw_eq_sum_cls
#check @A36W.TGRed.Pw_formula
#check @A36W.TGRed.Pw_pos
#check @A36W.TGRed.sum_Pw
#check @A36W.TGRed.sum_Nw_eq_Z
#check @A36W.TGRed.sOf_qv
#check @A36W.TGRed.Phi_decomp
#check @A36W.TGRed.Phi_ge_neg_log
#check @A36W.TGRed.Phi_nonneg
#check @A36W.TGRed.Phi_of_pos
#check @A36W.TGRed.Phi_two_P
#check @A36W.TGRed.frontier_le
#check @A36W.TGRed.Gr_isGroupSet
#check @A36W.TGRed.invariant_Gr
#check @A36W.TGRed.orbitW_Gr_eq_cls
#check @A36W.TGRed.orbitsOf_Gr
#check @A36W.TGRed.K2a_le
#check @A36W.TGRed.K2a_eq
#check @A36W.TGRed.K2a
#check @A36W.TGRed.K2b_NA
#check @A36W.TGRed.relabel_outBy_exact
#check @A36W.TGRed.relabel_outBy_exact'
#check @A36W.TGRed.relabel_capFrom_exact
#check @A36W.TGRed.relPol_outBy
#check @A36W.TGRed.relPol_capEvery
#check @A36W.TGRed.relPol_capAS
#check @A36W.TGRed.relPol_invariant
#check @A36W.TGRed.qv_relPol
#check @A36W.TGRed.K2b_RAND
#check @A36W.TGRed.K2b_RAND_capEvery
#check @A36W.TGRed.K2c_Fstar
#check @A36W.TGRed.K2c_NA
#check @A36W.TGRed.K5_success
#check @A36W.TGRed.K5_success_outLim
#check @A36W.TGRed.K5_lower
#check @A36W.TGRed.K5_sandwich
#check @A36W.TGRed.K4a
#check @A36W.TGRed.K4a_hat
#check @A36W.TGRed.K4c
#check @A36W.TGRed.K6c_lower
#check @A36W.TGRed.K6c_upper
#check @A36W.TGRed.exists_Gr_of_compSeq
#check @A36W.TGRed.K6a
#check @A36W.TGRed.K6d
#check @A36W.TGRed.nonvac_smallest
#check @A36W.TGRed.piO_one_outBy
#check @A36W.TGRed.nonvac_K5_finite
#check @A36W.TGRed.nonvac_K5_finite_smallest
#check @A36W.TGRed.log_sum_lt
#check @A36W.TGRed.K2a_lt
#check @A36W.TGRed.Phi_eq_orbit_chain
#check @A36W.TGRed.no_latent_peeking
#check @A36W.TGRed.fxU3_full
#check @A36W.TGRed.fx_law
#check @A36W.TGRed.fx_vals
#check @A36W.TGRed.nonvac_K2a_strict
#check @A36W.TGRed.exists_Gr_of_aCnt
#check @A36W.TGRed.exists_fun_of_comp
#check @A36W.TGRed.log_sum_le
#print axioms A36W.TGRed.Wc
#print axioms A36W.TGRed.Nw
#print axioms A36W.TGRed.cls
#print axioms A36W.TGRed.Pw
#print axioms A36W.TGRed.qv
#print axioms A36W.TGRed.sOf
#print axioms A36W.TGRed.PhiG
#print axioms A36W.TGRed.Phi
#print axioms A36W.TGRed.Gr
#print axioms A36W.TGRed.aCnt
#print axioms A36W.TGRed.detKLSetAS
#print axioms A36W.TGRed.naKLSet
#print axioms A36W.TGRed.compSeq
#print axioms A36W.TGRed.relPol
#print axioms A36W.TGRed.card_cls
#print axioms A36W.TGRed.Pw_eq_sum_cls
#print axioms A36W.TGRed.Pw_formula
#print axioms A36W.TGRed.Pw_pos
#print axioms A36W.TGRed.sum_Pw
#print axioms A36W.TGRed.sum_Nw_eq_Z
#print axioms A36W.TGRed.sOf_qv
#print axioms A36W.TGRed.Phi_decomp
#print axioms A36W.TGRed.Phi_ge_neg_log
#print axioms A36W.TGRed.Phi_nonneg
#print axioms A36W.TGRed.Phi_of_pos
#print axioms A36W.TGRed.Phi_two_P
#print axioms A36W.TGRed.frontier_le
#print axioms A36W.TGRed.Gr_isGroupSet
#print axioms A36W.TGRed.invariant_Gr
#print axioms A36W.TGRed.orbitW_Gr_eq_cls
#print axioms A36W.TGRed.orbitsOf_Gr
#print axioms A36W.TGRed.K2a_le
#print axioms A36W.TGRed.K2a_eq
#print axioms A36W.TGRed.K2a
#print axioms A36W.TGRed.K2b_NA
#print axioms A36W.TGRed.relabel_outBy_exact
#print axioms A36W.TGRed.relabel_outBy_exact'
#print axioms A36W.TGRed.relabel_capFrom_exact
#print axioms A36W.TGRed.relPol_outBy
#print axioms A36W.TGRed.relPol_capEvery
#print axioms A36W.TGRed.relPol_capAS
#print axioms A36W.TGRed.relPol_invariant
#print axioms A36W.TGRed.qv_relPol
#print axioms A36W.TGRed.K2b_RAND
#print axioms A36W.TGRed.K2b_RAND_capEvery
#print axioms A36W.TGRed.K2c_Fstar
#print axioms A36W.TGRed.K2c_NA
#print axioms A36W.TGRed.K5_success
#print axioms A36W.TGRed.K5_success_outLim
#print axioms A36W.TGRed.K5_lower
#print axioms A36W.TGRed.K5_sandwich
#print axioms A36W.TGRed.K4a
#print axioms A36W.TGRed.K4a_hat
#print axioms A36W.TGRed.K4c
#print axioms A36W.TGRed.K6c_lower
#print axioms A36W.TGRed.K6c_upper
#print axioms A36W.TGRed.exists_Gr_of_compSeq
#print axioms A36W.TGRed.K6a
#print axioms A36W.TGRed.K6d
#print axioms A36W.TGRed.nonvac_smallest
#print axioms A36W.TGRed.piO_one_outBy
#print axioms A36W.TGRed.nonvac_K5_finite
#print axioms A36W.TGRed.nonvac_K5_finite_smallest
#print axioms A36W.TGRed.log_sum_lt
#print axioms A36W.TGRed.K2a_lt
#print axioms A36W.TGRed.Phi_eq_orbit_chain
#print axioms A36W.TGRed.no_latent_peeking
#print axioms A36W.TGRed.fxU3_full
#print axioms A36W.TGRed.fx_law
#print axioms A36W.TGRed.fx_vals
#print axioms A36W.TGRed.nonvac_K2a_strict
#print axioms A36W.TGRed.exists_Gr_of_aCnt
#print axioms A36W.TGRed.exists_fun_of_comp
#print axioms A36W.TGRed.log_sum_le


==> anc/formal_companion/lean/src/A36W/TGRed2.lean <==
/-
A36W.TGRed2 (two-group branch): Appendix K ("Two-group reductions behind the finite
exhibits"), part 2: the controlled count kernel and the bridge from the paper's policies to it, the hull of count
policies (K3), the `M*` recursion (K4(b)) with the printed K4(a)/(c), the predrawn frontier's hull form (K6(a)–(c)),
the leakage–shape split (K7), and deterministic policies (K1).  Namespace `A36W.TGRed`; part 1 (`A36W.TGRed`, 31f3d28d…) is imported and
reused unchanged; the abstract mathematics (finite controlled chains, convex analysis) is `A36W.TGMdp`.

Specification: appendix_tgred.tex of v7.0-PC2 (sha256 f40c53d2…; identical in
PC2–PC5); line numbers below are that file's.  Objects are the shared library's App J frame, as in part 1: `p_λ =
A36W.weightedTarget n k (twoW A λ)`, `o = A36W.weightedOracle n k (twoW A λ)`, `RAND_r` = `PolicyE` with `CapAS r`,
`F*_r = sInf (capKLSetAS p_λ o r)`, `NA_r` = AGF `SchedMix` with all lengths `≤ r`, `F^NA_r = sInf (naKLSet p_λ o r)`.

Map (paper → Lean), with deviations.
* Extended count state and controlled count kernel (l.128–139, "B1"): `XS n` (`(m_A, m_B, some (j, u_A))` legal,
  `(m_A, m_B, none)` = `(⊥, m_A, m_B)`), `legX`, `botX`, `termX w = (0,0,0,w)`, `rootX = (n_A, n_B, k, 0)`, `MX`,
  `Ybar` (the state of a history, l.128–129), `compB` (a batch's composition), `actsX` (compositions `b ≤ (m_A,m_B)`),
  `nextX`/`KX`/`KC` (l.134–139: `h_A ∼ Bin(b_A, a_A)`, `h_B ∼ Bin(b_B, a_B)` with App J's `aA`/`aB`, legal child if
  App J's `alive`, `⊥` otherwise; `⊥` absorbing), `sum_KX_mul`, `sum_KC`, `KC_nonneg` (a probability kernel at every
  state and composition).  Deviations: entries are bounded by `n` through the clamp `cl`, which never binds on
  histories (`cl_val_of_le`, `card_le_n`); at `⊥` the draw parameters are `0` (the state does not depend on the
  draws, as printed); the kernel is also defined at unreachable states (`j > M`), where it is still a probability
  kernel, and at compositions `b ≰ (m_A, m_B)` (natural subtraction), which no statement uses: policies and tables use
  `actsX` (`flowP_support`, `Avail`, `Dr`), and along `σ ∈ Σ_r` the remaining counts dominate the next composition.
* K3 (1), the controlled kernel (l.303–311, "B2"): `Ybar_child`, `row_legal` (TG0(iv): W14's
  `weightedOracle_marg_twoW` and `sum_prod_twoValue`), `row_illegal` (illegality absorbing: `illegal_cons`),
  `row_tree`, `row_done`; `expA o T F t h` (`E[F(H_t, β_{t+1})]` along a rule, absorbing at completion exactly as
  `TreeE.outBy`), `expA_markov` (the Markov property `E G(s̄_{t+1}) = E Σ_{y'} K(y'|s̄_t, b_{t+1}) G(y')`),
  `measurable_expA`, `integrable_expA` (level sets of `act`/`fill`, a rule-independent bound), `flowP` (the joint law
  of `(s̄_t, b_{t+1})` under a policy), `isFlow_flowP` (for EVERY `PolicyE`, any seed law, no cap), `flowP_support`,
  `qv_eq_margJ` (`q_w(π) = P_π(s̄_f = (0,0,0,w))`; with the law of runs completed within `f` rounds no cap is needed),
  `doneBy_eq_margJ`, headlines `K3_step1` and `K3_step1_cond` (the conditional law `P(s̄_{t+1} = y' | 𝓕_t) =
  K(y' | s̄_t, b_{t+1})` at every well-formed prefix of every seed-fixed rule, l.304–308).
* K3 (2)–(4) (l.312–336): `A36W.TGMdp.flow_mix` applied to `flowP`; headline `K3_mixture` (product weights
  `mixW (dOf …)`, a probability law; every table of positive weight is in `𝒟_r`, by convexity: `Σ_δ w(δ) P_δ(M_r=0)
  = 1` with `P_δ(M_r = 0) ≤ 1`; `q(π) = Σ_δ w(δ) q(δ)`).
* K3 (5), realisation (l.337–340, "B3"): `realT`/`realP` (the seedless policy committing the lowest-indexed free
  coordinates of each group, App J's `lowAB`, at `b = δ_{depth h}(s̄(h))`), `compB_realT`, `margJ_realP`, `qv_realP`,
  `capAS_realP_iff`, headline `K3_step5`; `mixTrees` (a predrawn choice), `hull_realised`.
* `𝒟_r`, `𝒱_r` (l.129–133, "B4"): `Dr` (tables `Fin r → XS n → Cmp n` with available compositions whose
  realisation satisfies the hard cap `r`; extended by the full batch after round `r`, `extF`), `mem_Dr`, `qD`,
  `Vr`, `mem_Vr`.  Deviation: the "every-path hard cap" of `𝒟_r` is read as `RAND_r`'s almost-sure cap `CapAS r`
  (l.327–328: an execution path has positive probability), as in part 1.
* Lemma K3 (l.197–201, proof (6) l.342–346, "B5"): `K3_hull` (`{q(π) : π ∈ RAND_r} = convexHull ℝ 𝒱_r`, every
  `r`), headline `K3` (with `0 < k < n` and `r ≥ 1`, the Setting's standing assumptions used at l.343–344:
  `F*_r = Φ(q*) = min_{conv 𝒱_r} Φ`, `q* > 0` on `𝒲`, unique; route: `A36W.TGMdp.exists_unique_min`).
* Lemma K4 (l.203–211, proofs l.357–374, "C1"): `Rc` (the reward of l.209), `Mstar` (`M*(c)`, max over `𝒟_r`),
  `recR` (`𝓡_r(s̄_0)`), `full_isMax` (the full batch attains the last-round maximum, l.369–371), headline `K4b`
  (`M*(c) = 𝓡_r(s̄_0)`; stated for `c ≥ 0` on `𝒲`, which contains the printed `c ∈ (0,∞)^𝒲`), `lin_le_Mstar`,
  `K4a_Mstar` (printed K4(a)), `K4a_hat_Mstar` (printed `F*_r ≥ L(q̂)`), `K4c_hull` (printed K4(c)),
  `sup_RAND_eq_Mstar` (part 1's hull-free supremum equals `M*(c)`).
* Lemma K7 (l.227–239, proof l.387–395, "C4"): headline `K7` (the gap bound, existence of the roots of
  `φ(y) = g/P_w`, the ratio brackets for any roots, `s* ∈ [s_lo, s_hi]` with `s_hi = min{G^λ_r(root), 1,
  Σ_w min(1, q̂_w/y⁻_w)}`, the shape-share bracket), from `A36W.TGMdp.K7_abstract`, `bregman`, `first_order`,
  `share_bracket`, K3 and K5.
* Lemma K6 (l.218–226, proofs l.379–385, "C3"): `chainE` (the kernel run with fixed actions), `qS` (`q(σ)`),
  `schedE`/`schedE_markov`, `K6a_printed` (`q(U) = q(σ(U))`, part 1's `compSeq`), `listsLE`, `nzComp`, `SigR`
  (`Σ_r`), `mem_SigR`, `schedOf`/`SigR_realised` ("take the lowest indices first"), `VS`, `K6_hull`
  (`{q(μ) : μ ∈ NA_r} = conv{q(σ) : σ ∈ Σ_r}`), headline `K6b` (min attained, unique, positive), `MNA`, `K6c`.
* Lemma K1 (l.171–183, proofs l.244–280, "C2"): `Ttgt` (the target count kernel `T^tgt_b(s)`, l.114–124, guarded
  `u + v ≤ j` for the paper's `Z = 0` at a negative quota), `cKL` (`c(s,b)`, l.125–127), `blockTC_twoW` (the count
  reduction of the TC terms, l.250–256: `TC(h,B) = c(s(h), b(B))` at legal well-formed prefixes, from TG0(i)),
  `sum_blockLaw_counts`, `sum_Ttgt`, `counts_child` (under `p_λ` the state moves to `(m_A − b_A, m_B − b_B, j − u − v)`
  with `(u, v) ∼ T^tgt`, l.173–174), `histT`/`histFrom` (the path of a deterministic rule along `x`), `pathH`
  (`H(π)`, l.105–107, with ChainIdentity's `blockTC`), `klFrom_eq_pathFrom` (the tree chain rule, l.244–251),
  `outBy_pos_of_capAS` (l.266–267), headline `K1a` (`KL(p_λ‖Q_π) = H(π) = E_p Σ_t c(s_t, b_{t+1})` for every seedless
  rule in `DET_r`), `K1a_det`; `Crec` (`𝒞_t`, `ℝ≥0∞`-valued, l.174–179), `Crec_le_pathFrom` (the lower bound,
  l.257–268), `bmin`/`greedyT`/`greedyT_value` (attainment, l.270–276), `Crec_one_eq_full`, headline `K1b`
  (`𝒞_r(root) < ∞`, `D_r = 𝒞_r(root)`, attained in `DET_r`); `ae_capAS`, `integrable_pathH`, headline `K1c`
  (`H(π) = ∫ H(π_ω) ≥ D_r` for every `π ∈ RAND_r`, almost every seed-fixed rule in `DET_r`, equality at the
  minimiser of (b)).  Deviations: `H(π)` of a randomized policy is the seed average `∫ pathH (π.tree ω) dP`, i.e. the
  average over the seed pushforward of l.108–112, and that almost every `π_ω` is in `DET_r` is proved (`ae_capAS`);
  the attaining rule commits the full batch at one round left by definition (the paper derives it, l.273–274;
  `Crec_one_eq_full` proves the full batch is a minimiser at every legal prefix of positive mass); `Crec` is defined
  on all count states (junk values at illegal ones carry weight `T^tgt = 0`).
* Not formalized: the Remark on `u_A` dependence (l.351–355, optional in the brief), the Remark (order) (l.398–403),
  and the completion normalisation of l.334–335 ("after an illegal prefix, commit all remaining coordinates"), which no
  headline needs (both sides of `K3_hull` use `CapAS`).  Proof-route deviations in K3: the Markov policy `π^d` of
  step (2) is not built as a member of `RAND_r`; Markovization acts on the flows (`A36W.TGMdp.flow_markov`), and
  derandomization is the identity of the law of `s̄_t` at every `t` (`lawR_eq_mix`), not of the trajectory law
  (l.323–324); this is what `q(π)` needs.
Vectors `q : ℕ → ℝ` vanish off `𝒲` (part 1's `qv` convention), so uniqueness in `K3`/`K6b` is in `ℕ → ℝ`.
No hypothesis restates a conclusion or assumes a KL, TC or success bound: the hypotheses are the instance and class
conditions (`λ > 0`, `k ≤ n`, `0 < k < n` where the positivity of the one-round vector is needed, `0 < n` in `K6c`,
`r ≥ 1`, `CapAS r`, available tables, full schedules, `c ≥ 0`/`c > 0`) and, in lemmas about a given point, conditions
on it (`q̂ > 0`, `q̂ ∈ conv 𝒱_r`, `g ≥ Φ(q̂) − F*_r`, K7's minimiser premise and root-pair premise, `w ≤ n`,
`WFE h`, `Legal k h`, `B ⊆ remaining h`).
-/
import A36W.TGRed
import A36W.TGMdp
import A36W.ChainIdentity

set_option autoImplicit false
set_option linter.unusedSectionVars false
set_option linter.unusedVariables false

namespace A36W.TGRed

open Finset AGF A36RW A36RW.AppJ MeasureTheory

variable {n : ℕ}

/-! ## §B1 The extended count state and the controlled count kernel (App K l.126–145) -/

/-- `x` clamped into `Fin (n + 1)`; every count below is `≤ n`, so the clamp never binds on histories. -/
def cl (n x : ℕ) : Fin (n + 1) := ⟨min x n, Nat.lt_succ_of_le (min_le_right x n)⟩

theorem cl_val_of_le {x : ℕ} (h : x ≤ n) : (cl n x).val = x := min_eq_left h

theorem cl_inj {x y : ℕ} (hx : x ≤ n) (hy : y ≤ n) (h : cl n x = cl n y) : x = y := by
  have := congrArg Fin.val h
  rwa [cl_val_of_le hx, cl_val_of_le hy] at this

theorem card_le_n (X : Finset (Fin n)) : #X ≤ n := by
  have h := Finset.card_le_univ X
  rwa [Fintype.card_fin] at h

/-- **Extended count states** `s̄` (l.128–129): `(m_A, m_B, some (j, u_A))` is the legal state `(m_A, m_B, j, u_A)`
and `(m_A, m_B, none)` the illegal state `(⊥, m_A, m_B)`; entries are bounded by `n`. -/
abbrev XS (n : ℕ) := Fin (n + 1) × Fin (n + 1) × Option (Fin (n + 1) × Fin (n + 1))

/-- Compositions `b = (b_A, b_B)`. -/
abbrev Cmp (n : ℕ) := Fin (n + 1) × Fin (n + 1)

/-- The legal state `(m_A, m_B, j, u_A)`. -/
def legX (mA mB j uA : ℕ) : XS n := (cl n mA, cl n mB, some (cl n j, cl n uA))

/-- The illegal state `(⊥, m_A, m_B)`. -/
def botX (mA mB : ℕ) : XS n := (cl n mA, cl n mB, none)

/-- The terminal state `(0, 0, 0, w)`. -/
def termX (w : ℕ) : XS n := legX 0 0 0 w

/-- The root `s̄_0 = (n_A, n_B, k, 0)`. -/
def rootX (A : Finset (Fin n)) (k : ℕ) : XS n := legX #A #Aᶜ k 0

/-- `M(s̄) = m_A + m_B`. -/
def MX (y : XS n) : ℕ := y.1.val + y.2.1.val

/-- The available compositions at `s̄`: `b ≤ (m_A, m_B)`. -/
def actsX (y : XS n) : Finset (Cmp n) := univ.filter (fun b => b.1.val ≤ y.1.val ∧ b.2.val ≤ y.2.1.val)

theorem mem_actsX {y : XS n} {b : Cmp n} : b ∈ actsX y ↔ b.1.val ≤ y.1.val ∧ b.2.val ≤ y.2.1.val := by
  unfold actsX
  simp

/-- The empty composition `(0, 0)`. -/
def zeroC : Cmp n := (0, 0)

theorem zeroC_mem (y : XS n) : (zeroC : Cmp n) ∈ actsX y := mem_actsX.2 ⟨Nat.zero_le _, Nat.zero_le _⟩

theorem actsX_nonempty (y : XS n) : (actsX y).Nonempty := ⟨zeroC, zeroC_mem y⟩

/-- The full batch `(m_A, m_B)` at `s̄`. -/
def fullX (y : XS n) : Cmp n := (y.1, y.2.1)

theorem fullX_mem (y : XS n) : fullX y ∈ actsX y := mem_actsX.2 ⟨le_rfl, le_rfl⟩

/-- The next extended state after `h_A`, `h_B` ones in a batch of composition `(b_A, b_B)` (l.136–138): the child
`(m_A - b_A, m_B - b_B, j - h_A - h_B, u_A + h_A)` if it is legal (App J's `alive`), `(⊥, m_A - b_A, m_B - b_B)`
otherwise, and `(⊥, m_A - b_A, m_B - b_B)` from an illegal state. -/
def nextX (y : XS n) (bA bB hA hB : ℕ) : XS n :=
  match y.2.2 with
  | none => botX (y.1.val - bA) (y.2.1.val - bB)
  | some p => if alive y.1.val y.2.1.val p.1.val bA bB hA hB then
        legX (y.1.val - bA) (y.2.1.val - bB) (p.1.val - (hA + hB)) (p.2.val + hA)
      else botX (y.1.val - bA) (y.2.1.val - bB)

/-- The group-A parameter of the kernel: App J's `a_A(m_A, m_B, j)` at a legal state, `0` at `⊥` (where the drawn
values do not move the state). -/
noncomputable def aX (lam : ℝ) (y : XS n) : ℝ :=
  match y.2.2 with
  | none => 0
  | some p => aA lam y.1.val y.2.1.val p.1.val

/-- The group-B parameter of the kernel. -/
noncomputable def bX (lam : ℝ) (y : XS n) : ℝ :=
  match y.2.2 with
  | none => 0
  | some p => aB lam y.1.val y.2.1.val p.1.val

/-- **The controlled count kernel** `K(y' | s̄, b)` (l.134–139), for a composition given by two naturals: draw
`h_A ∼ Bin(b_A, a_A(s))`, `h_B ∼ Bin(b_B, a_B(s))` and move to `nextX`. -/
noncomputable def KX (lam : ℝ) (y : XS n) (bA bB : ℕ) (y' : XS n) : ℝ :=
  ∑ hA ∈ range (bA + 1), ∑ hB ∈ range (bB + 1),
    bin bA (aX lam y) hA * bin bB (bX lam y) hB * (if y' = nextX y bA bB hA hB then 1 else 0)

/-- The controlled count kernel on compositions `b ∈ Cmp n` (the instance of `A36W.TGMdp`). -/
noncomputable def KC (lam : ℝ) (y : XS n) (b : Cmp n) (y' : XS n) : ℝ := KX lam y b.1.val b.2.val y'

theorem aX_bot (lam : ℝ) (mA mB : ℕ) : aX lam (botX mA mB : XS n) = 0 := rfl

theorem bX_bot (lam : ℝ) (mA mB : ℕ) : bX lam (botX mA mB : XS n) = 0 := rfl

theorem aX_leg (lam : ℝ) {mA mB j uA : ℕ} (hA : mA ≤ n) (hB : mB ≤ n) (hj : j ≤ n) :
    aX lam (legX mA mB j uA : XS n) = aA lam mA mB j := by
  show aA lam (cl n mA).val (cl n mB).val (cl n j).val = _
  rw [cl_val_of_le hA, cl_val_of_le hB, cl_val_of_le hj]

theorem bX_leg (lam : ℝ) {mA mB j uA : ℕ} (hA : mA ≤ n) (hB : mB ≤ n) (hj : j ≤ n) :
    bX lam (legX mA mB j uA : XS n) = aB lam mA mB j := by
  show aB lam (cl n mA).val (cl n mB).val (cl n j).val = _
  rw [cl_val_of_le hA, cl_val_of_le hB, cl_val_of_le hj]

theorem nextX_bot (mA mB bA bB hA hB : ℕ) (hmA : mA ≤ n) (hmB : mB ≤ n) :
    nextX (botX mA mB : XS n) bA bB hA hB = botX (mA - bA) (mB - bB) := by
  show botX ((cl n mA).val - bA) ((cl n mB).val - bB) = _
  rw [cl_val_of_le hmA, cl_val_of_le hmB]

theorem nextX_leg {mA mB j uA : ℕ} (bA bB hA hB : ℕ) (hmA : mA ≤ n) (hmB : mB ≤ n) (hj : j ≤ n) (hu : uA ≤ n) :
    nextX (legX mA mB j uA : XS n) bA bB hA hB =
      if alive mA mB j bA bB hA hB then legX (mA - bA) (mB - bB) (j - (hA + hB)) (uA + hA)
      else botX (mA - bA) (mB - bB) := by
  show (if alive (cl n mA).val (cl n mB).val (cl n j).val bA bB hA hB then
      legX ((cl n mA).val - bA) ((cl n mB).val - bB) ((cl n j).val - (hA + hB)) ((cl n uA).val + hA)
    else botX ((cl n mA).val - bA) ((cl n mB).val - bB)) = _
  rw [cl_val_of_le hmA, cl_val_of_le hmB, cl_val_of_le hj, cl_val_of_le hu]

theorem aX_mem (lam : ℝ) (hlam : 0 ≤ lam) (y : XS n) : 0 ≤ aX lam y ∧ aX lam y ≤ 1 := by
  unfold aX
  split
  · exact ⟨le_refl 0, zero_le_one⟩
  · exact ⟨aA_nonneg hlam _ _ _, aA_le_one hlam _ _ _⟩

theorem bX_mem (lam : ℝ) (hlam : 0 ≤ lam) (y : XS n) : 0 ≤ bX lam y ∧ bX lam y ≤ 1 := by
  unfold bX
  split
  · exact ⟨le_refl 0, zero_le_one⟩
  · exact ⟨aB_nonneg hlam _ _ _, aB_le_one hlam _ _ _⟩

/-- **Kernel expectations**: `Σ_{y'} K(y'|s̄, b) G(y') = E_{h_A, h_B}[G(next)]`. -/
theorem sum_KX_mul (lam : ℝ) (y : XS n) (bA bB : ℕ) (G : XS n → ℝ) :
    ∑ y', KX lam y bA bB y' * G y' = ∑ hA ∈ range (bA + 1), ∑ hB ∈ range (bB + 1),
      bin bA (aX lam y) hA * bin bB (bX lam y) hB * G (nextX y bA bB hA hB) := by
  unfold KX
  calc ∑ y', (∑ hA ∈ range (bA + 1), ∑ hB ∈ range (bB + 1),
          bin bA (aX lam y) hA * bin bB (bX lam y) hB * (if y' = nextX y bA bB hA hB then 1 else 0)) * G y'
      = ∑ y', ∑ hA ∈ range (bA + 1), ∑ hB ∈ range (bB + 1),
          (if y' = nextX y bA bB hA hB then bin bA (aX lam y) hA * bin bB (bX lam y) hB * G y' else 0) := by
        refine Finset.sum_congr rfl fun y' _ => ?_
        rw [Finset.sum_mul]
        refine Finset.sum_congr rfl fun hA _ => ?_
        rw [Finset.sum_mul]
        refine Finset.sum_congr rfl fun hB _ => ?_
        split_ifs <;> ring
    _ = ∑ hA ∈ range (bA + 1), ∑ y', ∑ hB ∈ range (bB + 1),
          (if y' = nextX y bA bB hA hB then bin bA (aX lam y) hA * bin bB (bX lam y) hB * G y' else 0) :=
        Finset.sum_comm
    _ = ∑ hA ∈ range (bA + 1), ∑ hB ∈ range (bB + 1), ∑ y',
          (if y' = nextX y bA bB hA hB then bin bA (aX lam y) hA * bin bB (bX lam y) hB * G y' else 0) := by
        refine Finset.sum_congr rfl fun hA _ => ?_
        exact Finset.sum_comm
    _ = _ := by
        refine Finset.sum_congr rfl fun hA _ => Finset.sum_congr rfl fun hB _ => ?_
        rw [Finset.sum_ite_eq']
        simp

theorem KX_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (y : XS n) (bA bB : ℕ) (y' : XS n) : 0 ≤ KX lam y bA bB y' := by
  unfold KX
  refine Finset.sum_nonneg fun hA _ => Finset.sum_nonneg fun hB _ => ?_
  refine mul_nonneg (mul_nonneg ?_ ?_) (by split_ifs <;> norm_num)
  · exact bin_nonneg (aX_mem lam hlam y).1 (aX_mem lam hlam y).2 _ _
  · exact bin_nonneg (bX_mem lam hlam y).1 (bX_mem lam hlam y).2 _ _

/-- The kernel is a probability law at every state and every composition. -/
theorem sum_KX (lam : ℝ) (y : XS n) (bA bB : ℕ) : ∑ y', KX lam y bA bB y' = 1 := by
  have h := sum_KX_mul lam y bA bB (fun _ => 1)
  simp only [mul_one] at h
  rw [h, ← Finset.sum_mul_sum, sum_bin, sum_bin, one_mul]

theorem KC_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (y : XS n) (b : Cmp n) (y' : XS n) : 0 ≤ KC lam y b y' :=
  KX_nonneg hlam y _ _ y'

theorem sum_KC (lam : ℝ) (y : XS n) (b : Cmp n) : ∑ y', KC lam y b y' = 1 := sum_KX lam y _ _

/-- Every successor of `s̄` under `b` has `m = (m_A - b_A, m_B - b_B)`. -/
theorem nextX_m (y : XS n) (bA bB hA hB : ℕ) :
    ((nextX y bA bB hA hB).1.val = y.1.val - bA ∧ (nextX y bA bB hA hB).2.1.val = y.2.1.val - bB) := by
  have h1 : y.1.val - bA ≤ n := le_trans (Nat.sub_le _ _) (Nat.lt_succ_iff.1 y.1.isLt)
  have h2 : y.2.1.val - bB ≤ n := le_trans (Nat.sub_le _ _) (Nat.lt_succ_iff.1 y.2.1.isLt)
  unfold nextX
  split
  · exact ⟨cl_val_of_le h1, cl_val_of_le h2⟩
  · split_ifs
    · exact ⟨cl_val_of_le h1, cl_val_of_le h2⟩
    · exact ⟨cl_val_of_le h1, cl_val_of_le h2⟩

theorem KX_ne_zero_m {lam : ℝ} {y : XS n} {bA bB : ℕ} {y' : XS n} (h : KX lam y bA bB y' ≠ 0) :
    y'.1.val = y.1.val - bA ∧ y'.2.1.val = y.2.1.val - bB := by
  unfold KX at h
  obtain ⟨hA, -, h1⟩ := Finset.exists_ne_zero_of_sum_ne_zero h
  obtain ⟨hB, -, h2⟩ := Finset.exists_ne_zero_of_sum_ne_zero h1
  have h3 : y' = nextX y bA bB hA hB := by
    by_contra hne
    exact h2 (by rw [if_neg hne, mul_zero])
  rw [h3]
  exact nextX_m y bA bB hA hB

/-! ## §B2 The extended count state of a history, and the one-step kernel identity (K3 (1), l.303–311) -/

/-- **The extended count state of a history** `h` (l.128–129): `(#(rem ∩ A), #(rem \ A), j, #(ones ∩ A))` at a legal
prefix, `(⊥, #(rem ∩ A), #(rem \ A))` at an illegal one. -/
noncomputable def Ybar (A : Finset (Fin n)) (k : ℕ) (h : History n) : XS n :=
  if Legal k h then legX #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(onesSet h ∩ A)
  else botX #(remaining h ∩ A) #(remaining h \ A)

/-- The composition `(|β ∩ A|, |β ∩ B|)` of a batch. -/
def compB (A : Finset (Fin n)) (B : Finset (Fin n)) : Cmp n := (cl n #(B ∩ A), cl n #(B \ A))

theorem compB_val (A B : Finset (Fin n)) : (compB A B).1.val = #(B ∩ A) ∧ (compB A B).2.val = #(B \ A) :=
  ⟨cl_val_of_le (card_le_n _), cl_val_of_le (card_le_n _)⟩

theorem quota_toNat_le_k (k : ℕ) (h : History n) : (quota k h).toNat ≤ k := by
  unfold quota
  omega

theorem Ybar_legal (A : Finset (Fin n)) {k : ℕ} {h : History n} (hL : Legal k h) :
    Ybar A k h = legX #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(onesSet h ∩ A) := by
  unfold Ybar; rw [if_pos hL]

theorem Ybar_illegal (A : Finset (Fin n)) {k : ℕ} {h : History n} (hL : ¬ Legal k h) :
    Ybar A k h = botX #(remaining h ∩ A) #(remaining h \ A) := by
  unfold Ybar; rw [if_neg hL]

theorem Ybar_m (A : Finset (Fin n)) (k : ℕ) (h : History n) :
    (Ybar A k h).1.val = #(remaining h ∩ A) ∧ (Ybar A k h).2.1.val = #(remaining h \ A) := by
  unfold Ybar
  split_ifs
  · exact ⟨cl_val_of_le (card_le_n _), cl_val_of_le (card_le_n _)⟩
  · exact ⟨cl_val_of_le (card_le_n _), cl_val_of_le (card_le_n _)⟩

theorem MX_Ybar (A : Finset (Fin n)) (k : ℕ) (h : History n) : MX (Ybar A k h) = size h := by
  unfold MX size
  rw [(Ybar_m A k h).1, (Ybar_m A k h).2]
  exact (card_eq_inter_add_sdiff (remaining h) A).symm

/-- The root history has the root state. -/
theorem Ybar_nil (A : Finset (Fin n)) {k : ℕ} (hk : k ≤ n) : Ybar A k ([] : History n) = rootX A k := by
  rw [Ybar_legal A (Converse.legal_nil_w2 n k hk), A36W.remaining_nil_tw, quota_nil, Int.toNat_natCast,
    card_univ_inter, card_univ_sdiff]
  rfl

/-- The ones of a well-formed child: `#((S ∪ ones h) ∩ A) = #(S ∩ A) + #(ones h ∩ A)`. -/
theorem card_onesSet_child_A (A : Finset (Fin n)) {h : History n} (hwf : WFE h) {B S : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hS : S ⊆ B) :
    #(onesSet ((⟨B, S⟩ : Batch n) :: h) ∩ A) = #(S ∩ A) + #(onesSet h ∩ A) := by
  have hd : Disjoint (S ∩ A) (onesSet h ∩ A) := by
    rw [Finset.disjoint_left]
    intro i hi hi'
    have h1 : i ∈ remaining h := hB (hS (Finset.mem_inter.1 hi).1)
    have h2 : i ∈ committed h := Converse.onesSet_subset_committed_wfe_w2 hwf (Finset.mem_inter.1 hi').1
    simp only [remaining, Finset.mem_sdiff] at h1
    exact h1.2 h2
  have e : onesSet ((⟨B, S⟩ : Batch n) :: h) ∩ A = (S ∩ A) ∪ (onesSet h ∩ A) := by
    show (S ∪ onesSet h) ∩ A = _
    exact Finset.union_inter_distrib_right _ _ _
  rw [e, Finset.card_union_of_disjoint hd]

/-- **The child's extended state** at a legal well-formed prefix is `nextX` of the parent's, at the batch's
composition and the counts of ones of the outcome in each group. -/
theorem Ybar_child (A : Finset (Fin n)) {k : ℕ} (hk : k ≤ n) {h : History n} (hwf : WFE h) (hL : Legal k h)
    {B S : Finset (Fin n)} (hB : B ⊆ remaining h) (hS : S ⊆ B) :
    Ybar A k ((⟨B, S⟩ : Batch n) :: h) = nextX (Ybar A k h) #(B ∩ A) #(B \ A) #(S ∩ A) #(S \ A) := by
  have hq0 : 0 ≤ quota k h := hL.1
  have hjq : ((quota k h).toNat : ℤ) = quota k h := Int.toNat_of_nonneg hq0
  have hrA := card_child_A A hB
  have hrB := card_child_B A hB
  have hqc : quota k ((⟨B, S⟩ : Batch n) :: h) = quota k h - #S :=
    Converse.quota_cons_eq_wfe_w2 (s := ⟨B, S⟩) k hwf hB hS
  have hrc : remaining ((⟨B, S⟩ : Batch n) :: h) = remaining h \ B := remaining_cons _ _
  have hS2 : #S = #(S ∩ A) + #(S \ A) := card_eq_inter_add_sdiff S A
  have hB2 : #B = #(B ∩ A) + #(B \ A) := card_eq_inter_add_sdiff B A
  have hBA : #(B ∩ A) ≤ #(remaining h ∩ A) := Finset.card_le_card (inter_subset_inter_of_subset A hB)
  have hBB : #(B \ A) ≤ #(remaining h \ A) := Finset.card_le_card (sdiff_subset_sdiff_of_subset A hB)
  have hR2 := card_eq_inter_add_sdiff (remaining h) A
  have hsz : size ((⟨B, S⟩ : Batch n) :: h) = #(remaining h \ B) := by rw [size, hrc]
  have hRB : #(remaining h \ B) = #(remaining h) - #B := Finset.card_sdiff_of_subset hB
  have hBr : #B ≤ #(remaining h) := Finset.card_le_card hB
  rw [Ybar_legal A hL, nextX_leg _ _ _ _ (card_le_n _) (card_le_n _) (le_trans (quota_toNat_le_k k h) hk)
    (card_le_n _)]
  have halive : Legal k ((⟨B, S⟩ : Batch n) :: h) ↔
      alive #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A) #(S ∩ A) #(S \ A) := by
    unfold Legal alive
    rw [hqc, hsz, hRB]
    omega
  by_cases hal : alive #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A) #(S ∩ A) #(S \ A)
  · rw [if_pos hal, Ybar_legal A (halive.2 hal), hrc, hrA, hrB, card_onesSet_child_A A hwf hB hS, hqc]
    have e : (quota k h - (#S : ℤ)).toNat = (quota k h).toNat - (#(S ∩ A) + #(S \ A)) := by
      unfold alive at hal
      omega
    rw [e, Nat.add_comm #(S ∩ A) #(onesSet h ∩ A)]
  · rw [if_neg hal, Ybar_illegal A (fun hc => hal (halive.1 hc)), hrc, hrA, hrB]

/-- **The one-step kernel identity at a legal prefix** (K3 (1), first case): the exact product law of a batch,
pushed to the child's extended state, is the controlled count kernel at the batch's composition. -/
theorem row_legal (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {h : History n}
    (hwf : WFE h) (hL : Legal k h) {B : Finset (Fin n)} (hB : B ⊆ remaining h) (G : XS n → ℝ) :
    ∑ S ∈ B.powerset, batchLaw (A36W.weightedOracle n k (twoW A lam)) h B S * G (Ybar A k (⟨B, S⟩ :: h)) =
      ∑ y', KC lam (Ybar A k h) (compB A B) y' * G y' := by
  have hp : ∀ i ∈ B, (A36W.weightedOracle n k (twoW A lam)).marg h i =
      if i ∈ A then aA lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat
      else aB lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat :=
    fun i hi => weightedOracle_marg_twoW A hlam k hL (hB hi)
  have hj : (quota k h).toNat ≤ n := le_trans (quota_toNat_le_k k h) hk
  calc ∑ S ∈ B.powerset, batchLaw (A36W.weightedOracle n k (twoW A lam)) h B S * G (Ybar A k (⟨B, S⟩ :: h))
      = ∑ S ∈ B.powerset, (∏ i ∈ B, (if i ∈ S then (A36W.weightedOracle n k (twoW A lam)).marg h i
          else 1 - (A36W.weightedOracle n k (twoW A lam)).marg h i)) *
          (fun hA hB => G (nextX (Ybar A k h) #(B ∩ A) #(B \ A) hA hB)) #(S ∩ A) #(S \ A) := by
        refine Finset.sum_congr rfl fun S hS => ?_
        rw [Ybar_child A hk hwf hL hB (Finset.mem_powerset.1 hS)]
        rfl
    _ = ∑ hA ∈ range (#(B ∩ A) + 1), ∑ hB ∈ range (#(B \ A) + 1),
          bin #(B ∩ A) (aA lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat) hA *
            bin #(B \ A) (aB lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat) hB *
              G (nextX (Ybar A k h) #(B ∩ A) #(B \ A) hA hB) :=
        sum_prod_twoValue A B _ _ _ hp (fun hA hB => G (nextX (Ybar A k h) #(B ∩ A) #(B \ A) hA hB))
    _ = ∑ y', KC lam (Ybar A k h) (compB A B) y' * G y' := by
        unfold KC
        rw [(compB_val A B).1, (compB_val A B).2, sum_KX_mul]
        rw [Ybar_legal A hL, aX_leg lam (card_le_n _) (card_le_n _) hj, bX_leg lam (card_le_n _) (card_le_n _) hj]

/-- **The one-step kernel identity at an illegal prefix** (K3 (1), second case: illegality is absorbing): for any
weights on the outcomes summing to one, the child's extended state is `(⊥, m - b)`. -/
theorem row_illegal (A : Finset (Fin n)) (lam : ℝ) {k : ℕ} {h : History n} (hL : ¬ Legal k h)
    {B : Finset (Fin n)} (hB : B ⊆ remaining h) (wt : Finset (Fin n) → ℝ) (hwt : ∑ S ∈ B.powerset, wt S = 1)
    (G : XS n → ℝ) :
    ∑ S ∈ B.powerset, wt S * G (Ybar A k (⟨B, S⟩ :: h)) = ∑ y', KC lam (Ybar A k h) (compB A B) y' * G y' := by
  have hc : ∀ S ∈ B.powerset, Ybar A k ((⟨B, S⟩ : Batch n) :: h) =
      botX (#(remaining h ∩ A) - #(B ∩ A)) (#(remaining h \ A) - #(B \ A)) := by
    intro S hS
    rw [Ybar_illegal A (illegal_cons k hB (Finset.mem_powerset.1 hS) hL), remaining_cons,
      card_child_A A hB, card_child_B A hB]
  rw [Finset.sum_congr rfl (fun S hS => by rw [hc S hS]), ← Finset.sum_mul, hwt, one_mul]
  unfold KC
  have hnb : ∀ hA hB : ℕ, nextX (botX #(remaining h ∩ A) #(remaining h \ A) : XS n) #(B ∩ A) #(B \ A) hA hB =
      botX (#(remaining h ∩ A) - #(B ∩ A)) (#(remaining h \ A) - #(B \ A)) :=
    fun hA hB => nextX_bot _ _ _ _ hA hB (card_le_n _) (card_le_n _)
  rw [(compB_val A B).1, (compB_val A B).2, sum_KX_mul, Ybar_illegal A hL, aX_bot, bX_bot]
  simp only [hnb]
  have e : ∀ hA ∈ range (#(B ∩ A) + 1), ∑ hB ∈ range (#(B \ A) + 1),
      bin #(B ∩ A) 0 hA * bin #(B \ A) 0 hB *
        G (botX (#(remaining h ∩ A) - #(B ∩ A)) (#(remaining h \ A) - #(B \ A))) =
      bin #(B ∩ A) 0 hA * G (botX (#(remaining h ∩ A) - #(B ∩ A)) (#(remaining h \ A) - #(B \ A))) := by
    intro hA _
    rw [← Finset.sum_mul, ← Finset.mul_sum, sum_bin, mul_one]
  rw [Finset.sum_congr rfl e, ← Finset.sum_mul, sum_bin, one_mul]


/-! ## §B2' The expectation functional of a rule and the Markov property of `s̄_t` -/

/-- **`E[F(H_t, β_{t+1})]` along the rule `T` from `h`**: `H_t` is the history after `t` further rounds (absorbed at
completion, as in `TreeE.outBy`) and `β_{t+1} = T.act H_t` the batch the rule commits next. -/
noncomputable def expA (o : Oracle n) (T : TreeE n) (F : History n → Finset (Fin n) → ℝ) : ℕ → History n → ℝ
  | 0, h => F h (T.act h)
  | t + 1, h => if size h = 0 then F h (T.act h)
      else ∑ S ∈ (T.act h).powerset, T.stepW o h S * expA o T F t (⟨T.act h, S⟩ :: h)

section ExpA

variable (o : Oracle n) (T : TreeE n)

theorem expA_zero (F : History n → Finset (Fin n) → ℝ) (h : History n) : expA o T F 0 h = F h (T.act h) := rfl

theorem expA_succ_of_size_zero (F : History n → Finset (Fin n) → ℝ) (t : ℕ) {h : History n} (hs : size h = 0) :
    expA o T F (t + 1) h = F h (T.act h) := by
  show (if size h = 0 then _ else _) = _
  rw [if_pos hs]

theorem expA_succ_step (F : History n → Finset (Fin n) → ℝ) (t : ℕ) {h : History n} (hs : size h ≠ 0) :
    expA o T F (t + 1) h = ∑ S ∈ (T.act h).powerset, T.stepW o h S * expA o T F t (⟨T.act h, S⟩ :: h) := by
  show (if size h = 0 then _ else _) = _
  rw [if_neg hs]

theorem expA_sum {ι : Type*} (I : Finset ι) (F : ι → History n → Finset (Fin n) → ℝ) :
    ∀ (t : ℕ) (h : History n), expA o T (fun h B => ∑ i ∈ I, F i h B) t h = ∑ i ∈ I, expA o T (F i) t h
  | 0, h => rfl
  | t + 1, h => by
      by_cases hs : size h = 0
      · simp only [expA_succ_of_size_zero o T _ t hs]
      · simp only [expA_succ_step o T _ t hs, expA_sum I F t, Finset.mul_sum]
        exact Finset.sum_comm

theorem expA_const_mul (c : ℝ) (F : History n → Finset (Fin n) → ℝ) :
    ∀ (t : ℕ) (h : History n), expA o T (fun h B => c * F h B) t h = c * expA o T F t h
  | 0, h => rfl
  | t + 1, h => by
      by_cases hs : size h = 0
      · simp only [expA_succ_of_size_zero o T _ t hs]
      · simp only [expA_succ_step o T _ t hs, expA_const_mul c F t, Finset.mul_sum]
        refine Finset.sum_congr rfl fun S _ => by ring

/-- **Only the visited histories matter**: from a well-formed `h`, `expA … t h` reads `F` only at well-formed
histories of depth `depth h + t` or complete ones. -/
theorem expA_congr (F F' : History n → Finset (Fin n) → ℝ) :
    ∀ (t : ℕ) (h : History n), WFE h →
      (∀ h', WFE h' → (depth h' = depth h + t ∨ size h' = 0) → F h' (T.act h') = F' h' (T.act h')) →
        expA o T F t h = expA o T F' t h
  | 0, h, hwf, hF => hF h hwf (Or.inl rfl)
  | t + 1, h, hwf, hF => by
      by_cases hs : size h = 0
      · rw [expA_succ_of_size_zero o T F t hs, expA_succ_of_size_zero o T F' t hs]
        exact hF h hwf (Or.inr hs)
      · rw [expA_succ_step o T F t hs, expA_succ_step o T F' t hs]
        refine Finset.sum_congr rfl fun S hS => ?_
        congr 1
        refine expA_congr F F' t _ (Converse.wfe_child_w2 T hwf (Finset.mem_powerset.1 hS)) ?_
        intro h' hwf' hd
        refine hF h' hwf' ?_
        rcases hd with hd | hd
        · left
          simp only [depth, List.length_cons] at hd ⊢
          omega
        · exact Or.inr hd

theorem expA_nonneg (ho : Converse.MargUnit o) (F : History n → Finset (Fin n) → ℝ) (hF : ∀ h B, 0 ≤ F h B) :
    ∀ (t : ℕ) (h : History n), WFE h → 0 ≤ expA o T F t h
  | 0, h, _ => hF _ _
  | t + 1, h, hwf => by
      by_cases hs : size h = 0
      · rw [expA_succ_of_size_zero o T F t hs]; exact hF _ _
      · rw [expA_succ_step o T F t hs]
        exact Finset.sum_nonneg fun S hS => mul_nonneg (Converse.stepW_nonneg_w2 o ho T hwf S)
          (expA_nonneg ho F hF t _ (Converse.wfe_child_w2 T hwf (Finset.mem_powerset.1 hS)))

theorem expA_zero_fun : ∀ (t : ℕ) (h : History n), expA o T (fun _ _ => 0) t h = 0
  | 0, h => rfl
  | t + 1, h => by
      by_cases hs : size h = 0
      · rw [expA_succ_of_size_zero o T _ t hs]
      · rw [expA_succ_step o T _ t hs]
        exact Finset.sum_eq_zero fun S _ => by rw [expA_zero_fun t, mul_zero]

/-- **`outBy` is the expectation of the completion indicator.** -/
theorem outBy_eq_expA (x : Fin n → Bool) : ∀ (f : ℕ) (h : History n),
    T.outBy o f h x = expA o T (fun h' _ => if size h' = 0 ∧ outBits h' = x then 1 else 0) f h
  | 0, h => by rw [Converse.outBy_zero_w2, expA_zero]
  | f + 1, h => by
      by_cases hs : size h = 0
      · rw [Converse.outBy_terminal_w2 o T f hs, expA_succ_of_size_zero o T _ f hs]
        simp [hs]
      · rw [Converse.outBy_step_w2 o T f hs x, expA_succ_step o T _ f hs]
        refine Finset.sum_congr rfl fun S _ => by rw [outBy_eq_expA x f]

/-- One round as a sum over the finitely many possible batches (the seed enters through level sets only). -/
theorem expA_zero_expand (F : History n → Finset (Fin n) → ℝ) (h : History n) :
    F h (T.act h) = ∑ B ∈ (remaining h).powerset, (if T.act h = B then (1 : ℝ) else 0) * F h B := by
  have hmem : T.act h ∈ (remaining h).powerset := Finset.mem_powerset.2 (T.act_sub h)
  rw [Finset.sum_eq_single_of_mem _ hmem (by intro b _ hb; rw [if_neg (fun he => hb he.symm), zero_mul]),
    if_pos rfl, one_mul]

theorem expA_succ_expand (F : History n → Finset (Fin n) → ℝ) (t : ℕ) {h : History n} (hs : size h ≠ 0) :
    expA o T F (t + 1) h = ∑ B ∈ (remaining h).powerset, (if T.act h = B then (1 : ℝ) else 0) *
      ∑ S ∈ B.powerset, (if o.legal h then batchLaw o h B S else (if S = T.fill h then 1 else 0)) *
        expA o T F t (⟨B, S⟩ :: h) := by
  have hmem : T.act h ∈ (remaining h).powerset := Finset.mem_powerset.2 (T.act_sub h)
  rw [Finset.sum_eq_single_of_mem _ hmem (by intro b _ hb; rw [if_neg (fun he => hb he.symm), zero_mul]),
    if_pos rfl, one_mul, expA_succ_step o T F t hs]
  rfl

end ExpA

section Seeded

variable {Seed : Type} [MeasurableSpace Seed]

theorem measurable_expA (o : Oracle n) (σ : PolicyE n Seed) (F : History n → Finset (Fin n) → ℝ) :
    ∀ (t : ℕ) (h : History n), Measurable (fun ω => expA o (σ.tree ω) F t h)
  | 0, h => by
      have e : (fun ω => expA o (σ.tree ω) F 0 h) =
          fun ω => ∑ B ∈ (remaining h).powerset, (if σ.act h ω = B then (1 : ℝ) else 0) * F h B :=
        funext fun ω => expA_zero_expand (σ.tree ω) F h
      rw [e]
      exact Finset.measurable_sum _ fun B _ =>
        (Measurable.ite (σ.act_meas h B) measurable_const measurable_const).mul measurable_const
  | t + 1, h => by
      by_cases hs : size h = 0
      · have e : (fun ω => expA o (σ.tree ω) F (t + 1) h) =
            fun ω => ∑ B ∈ (remaining h).powerset, (if σ.act h ω = B then (1 : ℝ) else 0) * F h B := by
          funext ω
          rw [expA_succ_of_size_zero o (σ.tree ω) F t hs]
          exact expA_zero_expand (σ.tree ω) F h
        rw [e]
        exact Finset.measurable_sum _ fun B _ =>
          (Measurable.ite (σ.act_meas h B) measurable_const measurable_const).mul measurable_const
      · have e : (fun ω => expA o (σ.tree ω) F (t + 1) h) =
            fun ω => ∑ B ∈ (remaining h).powerset, (if σ.act h ω = B then (1 : ℝ) else 0) *
              ∑ S ∈ B.powerset, (if o.legal h then batchLaw o h B S else (if S = σ.fill h ω then 1 else 0)) *
                expA o (σ.tree ω) F t (⟨B, S⟩ :: h) :=
          funext fun ω => expA_succ_expand o (σ.tree ω) F t hs
        rw [e]
        refine Finset.measurable_sum _ fun B _ => ?_
        refine (Measurable.ite (σ.act_meas h B) measurable_const measurable_const).mul ?_
        refine Finset.measurable_sum _ fun S _ => ?_
        refine Measurable.mul ?_ (measurable_expA o σ F t _)
        by_cases hL : o.legal h
        · simp only [if_pos hL]; exact measurable_const
        · simp only [if_neg hL]
          have hset : {ω : Seed | S = σ.fill h ω} = {ω : Seed | σ.fill h ω = S} := by
            ext ω; exact eq_comm
          exact Measurable.ite (by rw [hset]; exact σ.fill_meas h S) measurable_const measurable_const

/-- A rule-independent bound on `|expA|`. -/
noncomputable def expBnd (o : Oracle n) (F : History n → Finset (Fin n) → ℝ) : ℕ → History n → ℝ
  | 0, h => ∑ B ∈ (remaining h).powerset, |F h B|
  | t + 1, h => ∑ B ∈ (remaining h).powerset, |F h B| +
      ∑ B ∈ (remaining h).powerset, ∑ S ∈ B.powerset, (|batchLaw o h B S| + 1) * expBnd o F t (⟨B, S⟩ :: h)

theorem expBnd_nonneg (o : Oracle n) (F : History n → Finset (Fin n) → ℝ) :
    ∀ (t : ℕ) (h : History n), 0 ≤ expBnd o F t h
  | 0, h => Finset.sum_nonneg fun B _ => abs_nonneg _
  | t + 1, h => add_nonneg (Finset.sum_nonneg fun B _ => abs_nonneg _)
      (Finset.sum_nonneg fun B _ => Finset.sum_nonneg fun S _ =>
        mul_nonneg (by positivity) (expBnd_nonneg o F t _))

theorem abs_expA_le (o : Oracle n) (T : TreeE n) (F : History n → Finset (Fin n) → ℝ) :
    ∀ (t : ℕ) (h : History n), |expA o T F t h| ≤ expBnd o F t h
  | 0, h => by
      have hmem : T.act h ∈ (remaining h).powerset := Finset.mem_powerset.2 (T.act_sub h)
      exact Finset.single_le_sum (f := fun B => |F h B|) (fun B _ => abs_nonneg _) hmem
  | t + 1, h => by
      have hmem : T.act h ∈ (remaining h).powerset := Finset.mem_powerset.2 (T.act_sub h)
      have h0 : |F h (T.act h)| ≤ ∑ B ∈ (remaining h).powerset, |F h B| :=
        Finset.single_le_sum (f := fun B => |F h B|) (fun B _ => abs_nonneg _) hmem
      have h2 : 0 ≤ ∑ B ∈ (remaining h).powerset, ∑ S ∈ B.powerset,
          (|batchLaw o h B S| + 1) * expBnd o F t (⟨B, S⟩ :: h) :=
        Finset.sum_nonneg fun B _ => Finset.sum_nonneg fun S _ =>
          mul_nonneg (by positivity) (expBnd_nonneg o F t _)
      by_cases hs : size h = 0
      · rw [expA_succ_of_size_zero o T F t hs, expBnd]
        linarith
      · rw [expA_succ_step o T F t hs, expBnd]
        have h1 : |∑ S ∈ (T.act h).powerset, T.stepW o h S * expA o T F t (⟨T.act h, S⟩ :: h)|
            ≤ ∑ S ∈ (T.act h).powerset, (|batchLaw o h (T.act h) S| + 1) * expBnd o F t (⟨T.act h, S⟩ :: h) := by
          refine le_trans (Finset.abs_sum_le_sum_abs _ _) (Finset.sum_le_sum fun S _ => ?_)
          rw [abs_mul]
          exact mul_le_mul (Converse.abs_stepW_le_w2 o T h S) (abs_expA_le o T F t _) (abs_nonneg _)
            (by positivity)
        have h3 : ∑ S ∈ (T.act h).powerset, (|batchLaw o h (T.act h) S| + 1) * expBnd o F t (⟨T.act h, S⟩ :: h)
            ≤ ∑ B ∈ (remaining h).powerset, ∑ S ∈ B.powerset,
              (|batchLaw o h B S| + 1) * expBnd o F t (⟨B, S⟩ :: h) :=
          Finset.single_le_sum (f := fun B => ∑ S ∈ B.powerset, (|batchLaw o h B S| + 1) *
              expBnd o F t (⟨B, S⟩ :: h))
            (fun B _ => Finset.sum_nonneg fun S _ => mul_nonneg (by positivity) (expBnd_nonneg o F t _)) hmem
        have h4 : 0 ≤ ∑ B ∈ (remaining h).powerset, |F h B| := Finset.sum_nonneg fun B _ => abs_nonneg _
        linarith

theorem integrable_expA (o : Oracle n) (σ : PolicyE n Seed) (F : History n → Finset (Fin n) → ℝ) (t : ℕ)
    (h : History n) : Integrable (fun ω => expA o (σ.tree ω) F t h) σ.P := by
  have := σ.isProb
  refine Integrable.mono' (integrable_const (expBnd o F t h)) (measurable_expA o σ F t h).aestronglyMeasurable ?_
  filter_upwards with ω
  rw [Real.norm_eq_abs]
  exact abs_expA_le o (σ.tree ω) F t h

/-- The seed average `∫ expA`. -/
noncomputable def intExpA (o : Oracle n) (σ : PolicyE n Seed) (F : History n → Finset (Fin n) → ℝ) (t : ℕ) : ℝ :=
  ∫ ω, expA o (σ.tree ω) F t [] ∂σ.P

theorem intExpA_sum (o : Oracle n) (σ : PolicyE n Seed) {ι : Type*} (I : Finset ι)
    (F : ι → History n → Finset (Fin n) → ℝ) (t : ℕ) :
    intExpA o σ (fun h B => ∑ i ∈ I, F i h B) t = ∑ i ∈ I, intExpA o σ (F i) t := by
  unfold intExpA
  simp only [expA_sum o _ I F t]
  exact integral_finsetSum I (fun i _ => integrable_expA o σ (F i) t [])

theorem intExpA_const_mul (o : Oracle n) (σ : PolicyE n Seed) (c : ℝ) (F : History n → Finset (Fin n) → ℝ)
    (t : ℕ) : intExpA o σ (fun h B => c * F h B) t = c * intExpA o σ F t := by
  unfold intExpA
  simp only [expA_const_mul o _ c F t]
  exact integral_const_mul c _

theorem intExpA_congr (o : Oracle n) (σ : PolicyE n Seed) {F F' : History n → Finset (Fin n) → ℝ} (t : ℕ)
    (hF : ∀ h', WFE h' → (depth h' = t ∨ size h' = 0) → ∀ B, F h' B = F' h' B) :
    intExpA o σ F t = intExpA o σ F' t := by
  unfold intExpA
  congr 1
  funext ω
  exact expA_congr o (σ.tree ω) F F' t [] trivial (fun h' hwf hd => hF h' hwf (by simpa [depth] using hd) _)

end Seeded

/-! ### The Markov property of the extended count state (K3 (1)) -/

section Markov

variable (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)

theorem Ybar_cons_empty (h : History n) : Ybar A k ((⟨∅, ∅⟩ : Batch n) :: h) = Ybar A k h := by
  have hr : remaining ((⟨∅, ∅⟩ : Batch n) :: h) = remaining h := by rw [remaining_cons]; simp
  have ho : onesSet ((⟨∅, ∅⟩ : Batch n) :: h) = onesSet h := by simp [onesSet]
  have hq : quota k ((⟨∅, ∅⟩ : Batch n) :: h) = quota k h := by unfold quota; rw [ho]
  have hs : size ((⟨∅, ∅⟩ : Batch n) :: h) = size h := by unfold size; rw [hr]
  have hL : Legal k ((⟨∅, ∅⟩ : Batch n) :: h) ↔ Legal k h := by unfold Legal; rw [hq, hs]
  by_cases h1 : Legal k h
  · rw [Ybar_legal A (hL.2 h1), Ybar_legal A h1, hr, ho, hq]
  · rw [Ybar_illegal A (fun h2 => h1 (hL.1 h2)), Ybar_illegal A h1, hr]

include hlam hk in
/-- **The rule's own batch moves `s̄` by the controlled count kernel** (K3 (1), tree level): at every well-formed
prefix, legal or not. -/
theorem row_tree (T : TreeE n) {h : History n} (hwf : WFE h) (G : XS n → ℝ) :
    ∑ S ∈ (T.act h).powerset, T.stepW (A36W.weightedOracle n k (twoW A lam)) h S *
        G (Ybar A k (⟨T.act h, S⟩ :: h)) =
      ∑ y', KC lam (Ybar A k h) (compB A (T.act h)) y' * G y' := by
  by_cases hL : Legal k h
  · have hL' : (A36W.weightedOracle n k (twoW A lam)).legal h := hL
    simp only [TreeE.stepW, if_pos hL']
    exact row_legal A hlam hk hwf hL (T.act_sub h) G
  · have hL' : ¬ (A36W.weightedOracle n k (twoW A lam)).legal h := hL
    simp only [TreeE.stepW, if_neg hL']
    exact row_illegal A lam hL (T.act_sub h) _
      (by rw [Finset.sum_ite_eq', if_pos (Finset.mem_powerset.2 (T.fill_sub h))]) G

include hlam hk in
/-- At a complete prefix the batch is empty and the kernel does not move `s̄`. -/
theorem row_done (T : TreeE n) {h : History n} (hwf : WFE h) (hs : size h = 0) (G : XS n → ℝ) :
    G (Ybar A k h) = ∑ y', KC lam (Ybar A k h) (compB A (T.act h)) y' * G y' := by
  have hrem : remaining h = ∅ := Finset.card_eq_zero.1 hs
  have hact : T.act h = ∅ := Finset.subset_empty.1 (hrem ▸ T.act_sub h)
  rw [← row_tree A hlam hk T hwf G, hact, Finset.powerset_empty, Finset.sum_singleton]
  have h1 : T.stepW (A36W.weightedOracle n k (twoW A lam)) h ∅ = 1 := by
    have := Converse.sum_stepW_w2 (A36W.weightedOracle n k (twoW A lam)) T h
    rwa [hact, Finset.powerset_empty, Finset.sum_singleton] at this
  rw [h1, one_mul, Ybar_cons_empty]

include hlam hk in
/-- **The Markov property** (K3 (1)): `E[G(s̄_{t+1})] = E[Σ_{y'} K(y' | s̄_t, b_{t+1}) G(y')]` along every rule,
from every well-formed prefix. -/
theorem expA_markov (T : TreeE n) (G : XS n → ℝ) :
    ∀ (t : ℕ) (h : History n), WFE h →
      expA (A36W.weightedOracle n k (twoW A lam)) T (fun h' _ => G (Ybar A k h')) (t + 1) h =
        expA (A36W.weightedOracle n k (twoW A lam)) T
          (fun h' B => ∑ y', KC lam (Ybar A k h') (compB A B) y' * G y') t h
  | 0, h, hwf => by
      by_cases hs : size h = 0
      · rw [expA_succ_of_size_zero _ T _ 0 hs, expA_zero]
        exact row_done A hlam hk T hwf hs G
      · rw [expA_succ_step _ T _ 0 hs, expA_zero]
        exact row_tree A hlam hk T hwf G
  | t + 1, h, hwf => by
      by_cases hs : size h = 0
      · rw [expA_succ_of_size_zero _ T _ (t + 1) hs, expA_succ_of_size_zero _ T _ t hs]
        exact row_done A hlam hk T hwf hs G
      · rw [expA_succ_step _ T _ (t + 1) hs, expA_succ_step _ T _ t hs]
        refine Finset.sum_congr rfl fun S hS => ?_
        rw [expA_markov T G t _ (Converse.wfe_child_w2 T hwf (Finset.mem_powerset.1 hS))]

end Markov

/-! ### The policy-level flow of `(s̄_t, b_{t+1})` -/

section Flow

variable (A : Finset (Fin n)) (lam : ℝ) (k : ℕ) {Seed : Type} [MeasurableSpace Seed]

/-- **The joint law `P_σ(s̄_t = y, b_{t+1} = b)`** of a policy `σ` of the printed class under the App J oracle. -/
noncomputable def flowP (σ : PolicyE n Seed) (t : ℕ) (y : XS n) (b : Cmp n) : ℝ :=
  intExpA (A36W.weightedOracle n k (twoW A lam)) σ (fun h B => if Ybar A k h = y ∧ compB A B = b then 1 else 0) t

/-- `P_σ(s̄_t = y)`. -/
theorem margJ_flowP (σ : PolicyE n Seed) (t : ℕ) (y : XS n) :
    TGMdp.margJ (flowP A lam k σ) t y =
      intExpA (A36W.weightedOracle n k (twoW A lam)) σ (fun h _ => if Ybar A k h = y then 1 else 0) t := by
  unfold TGMdp.margJ flowP
  rw [← intExpA_sum]
  congr 1
  funext h B
  by_cases hy : Ybar A k h = y
  · simp only [hy, true_and]
    rw [Finset.sum_ite_eq]
    simp
  · simp [hy]

variable {A lam k}

/-- **K3 (1): the joint laws of every policy form a flow of the controlled count kernel from the root.** -/
theorem isFlow_flowP (hlam : 0 < lam) (hk : k ≤ n) (σ : PolicyE n Seed) :
    TGMdp.IsFlow (KC lam) (rootX A k) (flowP A lam k σ) where
  nonneg t y b := by
    unfold flowP intExpA
    exact integral_nonneg fun ω => expA_nonneg _ _
      (A36W.margUnit_weightedOracle (fun i => (twoW_pos A hlam i).le)) _ (fun h B => by split_ifs <;> norm_num)
      t [] trivial
  init y := by
    rw [← TGMdp.margJ, margJ_flowP]
    unfold intExpA
    simp only [expA_zero]
    rw [Ybar_nil A hk]
    have := σ.isProb
    rw [integral_const]
    simp [eq_comm]
  step t y' := by
    rw [← TGMdp.margJ, margJ_flowP]
    unfold intExpA
    have e1 : ∀ ω, expA (A36W.weightedOracle n k (twoW A lam)) (σ.tree ω)
        (fun h _ => if Ybar A k h = y' then 1 else 0) (t + 1) [] =
          expA (A36W.weightedOracle n k (twoW A lam)) (σ.tree ω)
            (fun h B => ∑ y, ∑ b, (if Ybar A k h = y ∧ compB A B = b then 1 else 0) * KC lam y b y') t [] := by
      intro ω
      rw [expA_markov A hlam hk (σ.tree ω) (fun y => if y = y' then 1 else 0) t [] trivial]
      congr 1
      funext h B
      have l1 : ∑ y'', KC lam (Ybar A k h) (compB A B) y'' * (if y'' = y' then (1 : ℝ) else 0) =
          KC lam (Ybar A k h) (compB A B) y' := by
        simp only [mul_ite, mul_one, mul_zero, Finset.sum_ite_eq', Finset.mem_univ, if_true]
      have l2 : ∑ y, ∑ b, (if Ybar A k h = y ∧ compB A B = b then (1 : ℝ) else 0) * KC lam y b y' =
          KC lam (Ybar A k h) (compB A B) y' := by
        rw [Finset.sum_eq_single (Ybar A k h) (fun y _ hy => Finset.sum_eq_zero fun b _ => by
            rw [if_neg (fun hc => hy hc.1.symm), zero_mul]) (fun hn => absurd (Finset.mem_univ _) hn)]
        rw [Finset.sum_eq_single (compB A B) (fun b _ hb => by rw [if_neg (fun hc => hb hc.2.symm), zero_mul])
          (fun hn => absurd (Finset.mem_univ _) hn)]
        simp
      rw [l1, l2]
    simp only [e1]
    have e2 := intExpA_sum (A36W.weightedOracle n k (twoW A lam)) σ (univ : Finset (XS n))
      (fun y h B => ∑ b, (if Ybar A k h = y ∧ compB A B = b then 1 else 0) * KC lam y b y') t
    unfold intExpA at e2
    rw [e2]
    refine Finset.sum_congr rfl fun y _ => ?_
    have e3 := intExpA_sum (A36W.weightedOracle n k (twoW A lam)) σ (univ : Finset (Cmp n))
      (fun b h B => (if Ybar A k h = y ∧ compB A B = b then 1 else 0) * KC lam y b y') t
    unfold intExpA at e3
    rw [e3]
    refine Finset.sum_congr rfl fun b _ => ?_
    have e4 := intExpA_const_mul (A36W.weightedOracle n k (twoW A lam)) σ (KC lam y b y')
      (fun h B => if Ybar A k h = y ∧ compB A B = b then 1 else 0) t
    unfold intExpA at e4
    rw [mul_comm]
    unfold flowP intExpA
    rw [← e4]
    congr 1
    funext ω
    congr 1
    funext h B
    ring

/-- A flow step uses only available compositions: `b_{t+1} ≤ (m_A, m_B)`. -/
theorem flowP_support (hlam : 0 < lam) (σ : PolicyE n Seed) (t : ℕ) (y : XS n) (b : Cmp n)
    (hb : flowP A lam k σ t y b ≠ 0) : b ∈ actsX y := by
  by_contra hna
  apply hb
  unfold flowP
  have h0 : intExpA (A36W.weightedOracle n k (twoW A lam)) σ
      (fun h B => if Ybar A k h = y ∧ compB A B = b then 1 else 0) t =
        intExpA (A36W.weightedOracle n k (twoW A lam)) σ (fun _ _ => 0) t := by
    unfold intExpA
    congr 1
    funext ω
    refine expA_congr _ (σ.tree ω) _ _ t [] trivial fun h' hwf' _ => ?_
    rw [if_neg]
    rintro ⟨hy, hc⟩
    apply hna
    rw [← hy, ← hc, mem_actsX, (compB_val A _).1, (compB_val A _).2, (Ybar_m A k h').1, (Ybar_m A k h').2]
    exact ⟨Finset.card_le_card (inter_subset_inter_of_subset A ((σ.tree ω).act_sub h')),
      Finset.card_le_card (sdiff_subset_sdiff_of_subset A ((σ.tree ω).act_sub h'))⟩
  rw [h0]
  unfold intExpA
  simp only [expA_zero_fun]
  simp

end Flow

/-! ### The terminal vector and the completion probability through `s̄_t` -/

theorem wordOnes_outBits (h : History n) : A36W.wordOnes (outBits h) = onesSet h := by
  ext i
  simp [A36W.wordOnes, outBits]

theorem legX_inj {a b c d a' b' c' d' : ℕ} (ha : a ≤ n) (hb : b ≤ n) (hc : c ≤ n) (hd : d ≤ n) (ha' : a' ≤ n)
    (hb' : b' ≤ n) (hc' : c' ≤ n) (hd' : d' ≤ n) (h : (legX a b c d : XS n) = legX a' b' c' d') :
    a = a' ∧ b = b' ∧ c = c' ∧ d = d' := by
  simp only [legX, Prod.mk.injEq, Option.some.injEq] at h
  exact ⟨cl_inj ha ha' h.1, cl_inj hb hb' h.2.1, cl_inj hc hc' h.2.2.1, cl_inj hd hd' h.2.2.2⟩

/-- **`s̄ = (0,0,0,w)` iff complete with output in the class of `w`** (K3 (1), last sentence), on well-formed
histories, for `w ≤ n`. -/
theorem Ybar_eq_termX_iff (A : Finset (Fin n)) {k : ℕ} (hk : k ≤ n) {w : ℕ} (hw : w ≤ n) {h : History n} :
    Ybar A k h = termX w ↔ size h = 0 ∧ outBits h ∈ cls A k w := by
  constructor
  · intro he
    by_cases hL : Legal k h
    · rw [Ybar_legal A hL, termX] at he
      obtain ⟨h1, h2, h3, h4⟩ := legX_inj (card_le_n _) (card_le_n _) (le_trans (quota_toNat_le_k k h) hk)
        (card_le_n _) (Nat.zero_le n) (Nat.zero_le n) (Nat.zero_le n) hw he
      have hs : size h = 0 := by
        unfold size
        rw [card_eq_inter_add_sdiff (remaining h) A, h1, h2]
      refine ⟨hs, mem_cls.2 ⟨(Converse.outBits_mem_Vset_iff_w2 k h).2 ?_, ?_⟩⟩
      · have hq := hL.1
        unfold quota at hq h3
        omega
      · unfold aCnt
        rw [wordOnes_outBits, h4]
    · rw [Ybar_illegal A hL, termX] at he
      simp [legX, botX] at he
  · rintro ⟨hs, hc⟩
    obtain ⟨hV, ha⟩ := mem_cls.1 hc
    have hcard := (Converse.outBits_mem_Vset_iff_w2 k h).1 hV
    have hq : quota k h = 0 := by unfold quota; rw [hcard]; ring
    have hL : Legal k h := ⟨by rw [hq], by rw [hq]; exact Int.natCast_nonneg _⟩
    have hrem : remaining h = ∅ := Finset.card_eq_zero.1 hs
    rw [Ybar_legal A hL, hrem, hq, termX]
    unfold aCnt at ha
    rw [wordOnes_outBits] at ha
    rw [ha]
    simp

section Terminal

variable (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {Seed : Type} [MeasurableSpace Seed]

include hk in
/-- **The terminal vector is a terminal law of `s̄`**: `q_w(π) = P_π(s̄_f = (0,0,0,w))` for every policy, every round
budget `f` and every `w ≤ n` (no cap is needed with the law of runs completed within `f` rounds). -/
theorem qv_eq_margJ (σ : PolicyE n Seed) (f : ℕ) {w : ℕ} (hw : w ≤ n) :
    qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) f) w =
      TGMdp.margJ (flowP A lam k σ) f (termX w) := by
  rw [margJ_flowP]
  unfold qv PolicyE.outBy
  have e1 : ∀ x, ∫ ω, (σ.tree ω).outBy (A36W.weightedOracle n k (twoW A lam)) f [] x ∂σ.P =
      intExpA (A36W.weightedOracle n k (twoW A lam)) σ
        (fun h' _ => if size h' = 0 ∧ outBits h' = x then 1 else 0) f := by
    intro x
    unfold intExpA
    congr 1
    funext ω
    exact outBy_eq_expA _ (σ.tree ω) x f []
  simp only [e1]
  rw [← intExpA_sum]
  refine intExpA_congr _ σ f fun h' _ _ B => ?_
  show (∑ x ∈ cls A k w, if size h' = 0 ∧ outBits h' = x then (1 : ℝ) else 0) =
    if Ybar A k h' = termX w then 1 else 0
  have e : (if Ybar A k h' = termX w then (1 : ℝ) else 0) =
      if size h' = 0 ∧ outBits h' ∈ cls A k w then 1 else 0 := by
    by_cases hc : Ybar A k h' = termX w
    · rw [if_pos hc, if_pos ((Ybar_eq_termX_iff A hk hw).1 hc)]
    · rw [if_neg hc, if_neg (fun h2 => hc ((Ybar_eq_termX_iff A hk hw).2 h2))]
  rw [e]
  by_cases hs : size h' = 0
  · have e2 : ∀ x, (if size h' = 0 ∧ outBits h' = x then (1 : ℝ) else 0) = if outBits h' = x then 1 else 0 :=
      fun x => by simp [hs]
    simp only [e2]
    rw [Finset.sum_ite_eq]
    simp [hs]
  · exact (Finset.sum_eq_zero fun x _ => by simp [hs]).trans (by simp [hs])

/-- **The completion probability is the mass of `{M(s̄_f) = 0}`.** -/
theorem doneBy_eq_margJ (σ : PolicyE n Seed) (f : ℕ) :
    σ.doneBy (A36W.weightedOracle n k (twoW A lam)) f =
      ∑ y ∈ univ.filter (fun y : XS n => MX y = 0), TGMdp.margJ (flowP A lam k σ) f y := by
  simp only [margJ_flowP]
  rw [← intExpA_sum]
  unfold PolicyE.doneBy PolicyE.outBy
  have e1 : ∀ x, ∫ ω, (σ.tree ω).outBy (A36W.weightedOracle n k (twoW A lam)) f [] x ∂σ.P =
      intExpA (A36W.weightedOracle n k (twoW A lam)) σ
        (fun h' _ => if size h' = 0 ∧ outBits h' = x then 1 else 0) f := by
    intro x
    unfold intExpA
    congr 1
    funext ω
    exact outBy_eq_expA _ (σ.tree ω) x f []
  simp only [e1]
  rw [← intExpA_sum]
  refine intExpA_congr _ σ f fun h' _ _ B => ?_
  show (∑ x, if size h' = 0 ∧ outBits h' = x then (1 : ℝ) else 0) =
    ∑ y ∈ univ.filter (fun y : XS n => MX y = 0), if Ybar A k h' = y then 1 else 0
  have hM : MX (Ybar A k h') = size h' := MX_Ybar A k h'
  rw [Finset.sum_ite_eq (univ.filter (fun y : XS n => MX y = 0)) (Ybar A k h') (fun _ => (1 : ℝ))]
  by_cases hs : size h' = 0
  · have e2 : ∀ x, (if size h' = 0 ∧ outBits h' = x then (1 : ℝ) else 0) = if outBits h' = x then 1 else 0 :=
      fun x => by simp [hs]
    simp only [e2]
    rw [Finset.sum_ite_eq univ (outBits h') (fun _ => (1 : ℝ)), if_pos (Finset.mem_univ _),
      if_pos (Finset.mem_filter.2 ⟨Finset.mem_univ _, by rw [hM, hs]⟩)]
  · rw [if_neg (fun hm => hs (by rw [← hM]; exact (Finset.mem_filter.1 hm).2))]
    exact Finset.sum_eq_zero fun x _ => by simp [hs]

end Terminal


/-! ## §B3 Realisation of deterministic Markov count tables (K3 (5), l.337–340) -/

/-- A count table uses only available compositions. -/
def Avail (δ : ℕ → XS n → Cmp n) : Prop := ∀ t y, δ t y ∈ actsX y

/-- **The realisation of a count table** `δ : ℕ → XS n → Cmp n` (l.130–131): at `h`, with
`b = δ_{depth h}(s̄(h))`, commit the lowest-indexed `b_A` free coordinates of group A and `b_B` of group B
(App J's `lowAB`); completion word `∅`. -/
noncomputable def realT (A : Finset (Fin n)) (k : ℕ) (δ : ℕ → XS n → Cmp n) : TreeE n where
  act h := W21.lowAB A (remaining h) ((δ (depth h) (Ybar A k h)).1.val, (δ (depth h) (Ybar A k h)).2.val)
  fill _ := ∅
  act_sub h := W21.lowAB_sub _ _ _
  fill_sub _ := Finset.empty_subset _

/-- The realisation as a seedless policy (`Seed = Unit`, Dirac law). -/
noncomputable def realP (A : Finset (Fin n)) (k : ℕ) (δ : ℕ → XS n → Cmp n) : PolicyE n Unit :=
  Bridge.ofTree (realT A k δ)

theorem cl_fin_val (x : Fin (n + 1)) : cl n x.val = x := Fin.ext (cl_val_of_le (Nat.lt_succ_iff.1 x.isLt))

theorem compB_realT (A : Finset (Fin n)) (k : ℕ) {δ : ℕ → XS n → Cmp n} (hδ : Avail δ) (h : History n) :
    compB A ((realT A k δ).act h) = δ (depth h) (Ybar A k h) := by
  have hb := mem_actsX.1 (hδ (depth h) (Ybar A k h))
  rw [(Ybar_m A k h).1, (Ybar_m A k h).2] at hb
  obtain ⟨c1, c2⟩ := W21.lowAB_cards A (remaining h) (b := ((δ (depth h) (Ybar A k h)).1.val,
    (δ (depth h) (Ybar A k h)).2.val)) hb.1 hb.2
  show (cl n #(W21.lowAB A (remaining h) _ ∩ A), cl n #(W21.lowAB A (remaining h) _ \ A)) = _
  rw [c1, c2, cl_fin_val, cl_fin_val]

theorem avail_zero {δ : ℕ → XS n → Cmp n} (hδ : Avail δ) (t : ℕ) {y : XS n} (hy : MX y = 0) : δ t y = zeroC := by
  have hb := mem_actsX.1 (hδ t y)
  unfold MX at hy
  ext
  · show (δ t y).1.val = 0; omega
  · show (δ t y).2.val = 0; omega

theorem intExpA_ofTree (o : Oracle n) (T : TreeE n) (F : History n → Finset (Fin n) → ℝ) (t : ℕ) :
    intExpA o (Bridge.ofTree T) F t = expA o T F t [] := by
  unfold intExpA
  show ∫ ω, expA o ((Bridge.ofTree T).tree ω) F t [] ∂(Measure.dirac ()) = _
  rw [integral_dirac]
  rfl

section Real

variable (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)

include hlam hk in
/-- **K3 (5), realisation**: the extended count state of the realisation of an available table is the controlled
count chain driven by the table: `P(s̄_t = ·) = lawD K s̄_0 δ t`. -/
theorem margJ_realP {δ : ℕ → XS n → Cmp n} (hδ : Avail δ) :
    ∀ (t : ℕ) (y : XS n), TGMdp.margJ (flowP A lam k (realP A k δ)) t y = TGMdp.lawD (KC lam) (rootX A k) δ t y := by
  have hJ := isFlow_flowP (A := A) (k := k) hlam hk (realP A k δ)
  have hfl : ∀ t y b, flowP A lam k (realP A k δ) t y b =
      (if b = δ t y then 1 else 0) * TGMdp.margJ (flowP A lam k (realP A k δ)) t y := by
    intro t y b
    rw [margJ_flowP]
    unfold flowP realP
    rw [intExpA_ofTree, intExpA_ofTree, ← expA_const_mul]
    refine expA_congr _ _ _ _ t [] trivial fun h' hwf' hd => ?_
    have hc : compB A ((realT A k δ).act h') = δ t (Ybar A k h') := by
      rw [compB_realT A k hδ h']
      rcases hd with hd | hd
      · simp only [depth, List.length_nil, Nat.zero_add] at hd
        rw [show depth h' = t from hd]
      · rw [avail_zero hδ _ (by rw [MX_Ybar]; exact hd), avail_zero hδ _ (by rw [MX_Ybar]; exact hd)]
    rw [hc]
    by_cases hy : Ybar A k h' = y
    · rw [hy]
      by_cases hb : b = δ t y
      · simp [hb]
      · simp [hb, Ne.symm hb]
    · simp [hy]
  intro t
  induction t with
  | zero =>
    intro y
    rw [show TGMdp.margJ (flowP A lam k (realP A k δ)) 0 y = ∑ b, flowP A lam k (realP A k δ) 0 y b from rfl,
      hJ.init, TGMdp.lawD_zero]
  | succ t ih =>
    intro y'
    rw [show TGMdp.margJ (flowP A lam k (realP A k δ)) (t + 1) y' =
      ∑ b, flowP A lam k (realP A k δ) (t + 1) y' b from rfl, hJ.step, TGMdp.lawD_succ]
    refine Finset.sum_congr rfl fun y _ => ?_
    simp only [hfl, ih y]
    rw [Finset.sum_eq_single (δ t y) (fun b _ hb => by rw [if_neg hb, zero_mul, zero_mul])
      (fun hn => absurd (Finset.mem_univ _) hn)]
    simp

include hlam hk in
/-- **The realisation's terminal vector is `q(δ)`** of the count chain: `q_w = P_δ(s̄_f = (0,0,0,w))`. -/
theorem qv_realP {δ : ℕ → XS n → Cmp n} (hδ : Avail δ) (f : ℕ) {w : ℕ} (hw : w ≤ n) :
    qv A k ((realP A k δ).outBy (A36W.weightedOracle n k (twoW A lam)) f) w =
      TGMdp.lawD (KC lam) (rootX A k) δ f (termX w) := by
  rw [qv_eq_margJ A hk _ f hw, margJ_realP A hlam hk hδ]

include hlam hk in
/-- **The realisation's hard cap is the count chain's**: `CapAS r ⟺ P_δ(M(s̄_r) = 0) = 1`. -/
theorem capAS_realP_iff {δ : ℕ → XS n → Cmp n} (hδ : Avail δ) (r : ℕ) :
    (realP A k δ).CapAS (A36W.weightedOracle n k (twoW A lam)) r ↔
      ∑ y ∈ univ.filter (fun y : XS n => MX y = 0), TGMdp.lawD (KC lam) (rootX A k) δ r y = 1 := by
  unfold PolicyE.CapAS
  rw [doneBy_eq_margJ A]
  simp only [margJ_realP A hlam hk hδ]

end Real

/-! ## §B4–B5 The hull of count policies: Lemma K3 (l.197–201, proof l.303–346) -/

/-- A horizon-`r` table extended by the full batch after round `r`. -/
def extF {r : ℕ} (δ : Fin r → XS n → Cmp n) : ℕ → XS n → Cmp n := TGMdp.extD fullX δ

theorem avail_extF {r : ℕ} {δ : Fin r → XS n → Cmp n} (hδ : ∀ t y, δ t y ∈ actsX y) : Avail (extF δ) := by
  intro t y
  unfold extF TGMdp.extD
  split_ifs
  · exact hδ _ y
  · exact fullX_mem y

open Classical in
/-- **`𝒟_r`** (l.129–132): the deterministic Markov count tables of horizon `r` with available compositions whose
realisation satisfies the hard cap `r` (the almost-sure cap of `RAND_r`). -/
noncomputable def Dr (A : Finset (Fin n)) (lam : ℝ) (k r : ℕ) : Finset (Fin r → XS n → Cmp n) :=
  univ.filter (fun δ => (∀ t y, δ t y ∈ actsX y) ∧
    (realP A k (extF δ)).CapAS (A36W.weightedOracle n k (twoW A lam)) r)

/-- **`q(δ)`**, the terminal vector of the realisation of `δ`. -/
noncomputable def qD (A : Finset (Fin n)) (lam : ℝ) (k : ℕ) {r : ℕ} (δ : Fin r → XS n → Cmp n) : ℕ → ℝ :=
  qv A k ((realP A k (extF δ)).outBy (A36W.weightedOracle n k (twoW A lam)) r)

open Classical in
/-- **`𝒱_r = {q(δ) : δ ∈ 𝒟_r}`** (l.132). -/
noncomputable def Vr (A : Finset (Fin n)) (lam : ℝ) (k r : ℕ) : Finset (ℕ → ℝ) := (Dr A lam k r).image (qD A lam k)

theorem mem_Dr {A : Finset (Fin n)} {lam : ℝ} {k r : ℕ} {δ : Fin r → XS n → Cmp n} :
    δ ∈ Dr A lam k r ↔ (∀ t y, δ t y ∈ actsX y) ∧
      (realP A k (extF δ)).CapAS (A36W.weightedOracle n k (twoW A lam)) r := by
  classical
  unfold Dr
  simp

theorem cls_eq_empty_of_not_mem (A : Finset (Fin n)) {k w : ℕ} (hw : w ∉ Wc #A #Aᶜ k) : cls A k w = ∅ := by
  ext x
  simp only [Finset.notMem_empty, iff_false]
  intro hx
  obtain ⟨hV, ha⟩ := mem_cls.1 hx
  exact hw (ha ▸ aCnt_mem_Wc A hV)

theorem qv_eq_zero_of_not_mem (A : Finset (Fin n)) {k w : ℕ} (hw : w ∉ Wc #A #Aᶜ k) (Q : (Fin n → Bool) → ℝ) :
    qv A k Q w = 0 := by
  unfold qv
  rw [cls_eq_empty_of_not_mem A hw, Finset.sum_empty]

theorem le_n_of_mem_Wc (A : Finset (Fin n)) {k w : ℕ} (hw : w ∈ Wc #A #Aᶜ k) : w ≤ n := by
  unfold Wc at hw
  rw [Finset.mem_Icc] at hw
  exact le_trans hw.2 (le_trans (min_le_right _ _) (card_le_n A))

/-- A predrawn mixture of rules: seed `i ∈ Fin m` drawn with weights `θ`, then rule `T i`. -/
noncomputable def mixTreesPMF (m : ℕ) (θ : Fin m → ℝ) (hθ0 : ∀ i, 0 ≤ θ i) (hθ1 : ∑ i, θ i = 1) : PMF (Fin m) :=
  PMF.ofFintype (fun i => ENNReal.ofReal (θ i)) (by
    rw [← ENNReal.ofReal_sum_of_nonneg (fun i _ => hθ0 i), hθ1, ENNReal.ofReal_one])

/-- **The predrawn mixture policy** (K3 (5): "a predrawn choice of `δ` realises any convex combination"). -/
noncomputable def mixTrees (m : ℕ) (θ : Fin m → ℝ) (hθ0 : ∀ i, 0 ≤ θ i) (hθ1 : ∑ i, θ i = 1)
    (T : Fin m → TreeE n) : PolicyE n (Fin m) where
  P := (mixTreesPMF m θ hθ0 hθ1).toMeasure
  isProb := PMF.toMeasure.isProbabilityMeasure _
  act h i := (T i).act h
  fill h i := (T i).fill h
  act_sub h i := (T i).act_sub h
  fill_sub h i := (T i).fill_sub h
  act_meas _ _ := MeasurableSet.of_discrete
  fill_meas _ _ := MeasurableSet.of_discrete

theorem mixTrees_outBy (o : Oracle n) (m : ℕ) (θ : Fin m → ℝ) (hθ0 : ∀ i, 0 ≤ θ i) (hθ1 : ∑ i, θ i = 1)
    (T : Fin m → TreeE n) (f : ℕ) (x : Fin n → Bool) :
    (mixTrees m θ hθ0 hθ1 T).outBy o f x = ∑ i, θ i * (T i).outBy o f [] x := by
  unfold PolicyE.outBy
  show ∫ ω, ((mixTrees m θ hθ0 hθ1 T).tree ω).outBy o f [] x ∂(mixTreesPMF m θ hθ0 hθ1).toMeasure = _
  rw [PMF.integral_eq_sum]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [mixTreesPMF, PMF.ofFintype_apply, ENNReal.toReal_ofReal (hθ0 i), smul_eq_mul]
  rfl

section K3

variable (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)

include hlam hk in
/-- **K3 (2)–(4)**: the terminal vector of every `π ∈ RAND_r` is a convex combination of the vectors `q(δ)`,
`δ ∈ 𝒟_r` (Markovization, derandomization with product weights, and the hard cap of the components). -/
theorem qv_mem_hull {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) {r : ℕ}
    (hσ : σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r) :
    qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ)) := by
  classical
  have hJ := isFlow_flowP (A := A) (k := k) hlam hk σ
  set J := flowP A lam k σ with hJdef
  set wt : (Fin r → XS n → Cmp n) → ℝ := fun δ => TGMdp.mixW (TGMdp.dOf J fullX) δ with hwt
  have hw0 : ∀ δ, 0 ≤ wt δ := fun δ => TGMdp.mixW_nonneg _ (TGMdp.dOf_nonneg hJ.nonneg fullX) δ
  have hw1 : ∑ δ, wt δ = 1 := TGMdp.sum_mixW _ r (fun t _ y => TGMdp.sum_dOf fullX t y)
  have hsupp : ∀ δ, 0 < wt δ → ∀ t y, δ t y ∈ actsX y := fun δ hδ t y =>
    (TGMdp.flow_mix_support hJ fullX hδ actsX
      (fun t _ y b hb => flowP_support hlam σ t y b hb) fullX_mem t y).2
  -- the law of `s̄_r` as a mixture of table laws
  have hmix : ∀ y, TGMdp.margJ J r y = ∑ δ, wt δ * TGMdp.lawD (KC lam) (rootX A k) (extF δ) r y :=
    fun y => TGMdp.flow_mix hJ fullX r y
  -- the cap: every table of positive weight is in `𝒟_r`
  have hcap1 : ∑ δ, wt δ * ∑ y ∈ univ.filter (fun y : XS n => MX y = 0),
      TGMdp.lawD (KC lam) (rootX A k) (extF δ) r y = 1 := by
    have h1 := hσ
    unfold PolicyE.CapAS at h1
    rw [doneBy_eq_margJ A, ← hJdef] at h1
    simp only [hmix] at h1
    rw [← h1, Finset.sum_comm]
    refine Finset.sum_congr rfl fun δ _ => ?_
    rw [Finset.mul_sum]
  have hle1 : ∀ δ : Fin r → XS n → Cmp n, ∑ y ∈ univ.filter (fun y : XS n => MX y = 0),
      TGMdp.lawD (KC lam) (rootX A k) (extF δ) r y ≤ 1 := by
    intro δ
    calc ∑ y ∈ univ.filter (fun y : XS n => MX y = 0), TGMdp.lawD (KC lam) (rootX A k) (extF δ) r y
        ≤ ∑ y, TGMdp.lawD (KC lam) (rootX A k) (extF δ) r y :=
          Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
            (fun y _ _ => TGMdp.lawD_nonneg _ _ (KC_nonneg hlam.le) _ r y)
      _ = 1 := TGMdp.sum_lawD _ _ _ (fun t y => sum_KC lam y _) r
  have hcapδ : ∀ δ : Fin r → XS n → Cmp n, 0 < wt δ → ∑ y ∈ univ.filter (fun y : XS n => MX y = 0),
      TGMdp.lawD (KC lam) (rootX A k) (extF δ) r y = 1 := by
    intro δ hδ
    have hz : ∑ δ', wt δ' * (1 - ∑ y ∈ univ.filter (fun y : XS n => MX y = 0),
        TGMdp.lawD (KC lam) (rootX A k) (extF δ') r y) = 0 := by
      simp only [mul_sub, mul_one, Finset.sum_sub_distrib, hw1, hcap1, sub_self]
    have hnn : ∀ δ' ∈ (univ : Finset (Fin r → XS n → Cmp n)), 0 ≤ wt δ' * (1 - ∑ y ∈ univ.filter
        (fun y : XS n => MX y = 0), TGMdp.lawD (KC lam) (rootX A k) (extF δ') r y) :=
      fun δ' _ => mul_nonneg (hw0 δ') (by linarith [hle1 δ'])
    have h0 := (Finset.sum_eq_zero_iff_of_nonneg hnn).1 hz δ (Finset.mem_univ _)
    rcases mul_eq_zero.1 h0 with h | h
    · linarith
    · linarith
  have hDr : ∀ δ, 0 < wt δ → δ ∈ Dr A lam k r := fun δ hδ =>
    mem_Dr.2 ⟨hsupp δ hδ, (capAS_realP_iff A hlam hk (avail_extF (hsupp δ hδ)) r).2 (hcapδ δ hδ)⟩
  -- the terminal vector as a mixture
  set S := (univ : Finset (Fin r → XS n → Cmp n)).filter (fun δ => 0 < wt δ) with hS
  have hSsum : ∑ δ ∈ S, wt δ = 1 := by
    rw [← hw1, hS, Finset.sum_filter]
    refine Finset.sum_congr rfl fun δ _ => ?_
    split_ifs with h
    · rfl
    · exact (le_antisymm (not_lt.1 h) (hw0 δ)).symm
  have hq : qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) = S.centerMass wt (qD A lam k) := by
    rw [Finset.centerMass_eq_of_sum_1 _ _ hSsum]
    funext w
    rw [Finset.sum_apply]
    by_cases hwW : w ∈ Wc #A #Aᶜ k
    · have hwn := le_n_of_mem_Wc A hwW
      rw [qv_eq_margJ A hk σ r hwn, hmix]
      rw [hS, Finset.sum_filter]
      refine Finset.sum_congr rfl fun δ _ => ?_
      split_ifs with h
      · rw [Pi.smul_apply, smul_eq_mul, qD, qv_realP A hlam hk (avail_extF (hsupp δ h)) r hwn]
      · rw [le_antisymm (not_lt.1 h) (hw0 δ), zero_mul]
    · rw [qv_eq_zero_of_not_mem A hwW]
      symm
      refine Finset.sum_eq_zero fun δ _ => ?_
      rw [Pi.smul_apply, qD, qv_eq_zero_of_not_mem A hwW, smul_zero]
  rw [hq]
  refine Finset.centerMass_mem_convexHull S (fun δ _ => hw0 δ) (by rw [hSsum]; exact one_pos) ?_
  intro δ hδ
  have hδ' : 0 < wt δ := (Finset.mem_filter.1 hδ).2
  exact Finset.mem_coe.2 (Finset.mem_image.2 ⟨δ, hDr δ hδ', rfl⟩)

/-- **K3 (5)**: every point of `conv 𝒱_r` is the terminal vector of a predrawn mixture of realised tables, a
member of `RAND_r`. -/
theorem hull_realised {r : ℕ} {q : ℕ → ℝ} (hq : q ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ))) :
    ∃ (m : ℕ) (θ : Fin m → ℝ) (hθ0 : ∀ i, 0 ≤ θ i) (hθ1 : ∑ i, θ i = 1) (T : Fin m → TreeE n),
      (mixTrees m θ hθ0 hθ1 T).CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
      qv A k ((mixTrees m θ hθ0 hθ1 T).outBy (A36W.weightedOracle n k (twoW A lam)) r) = q := by
  classical
  obtain ⟨θ, hθ0, hθ1, hθq⟩ := Finset.mem_convexHull.1 hq
  set V := Vr A lam k r
  have hch : ∀ v ∈ V, ∃ δ ∈ Dr A lam k r, qD A lam k δ = v := fun v hv => Finset.mem_image.1 hv
  let δv : V → Fin r → XS n → Cmp n := fun v => Classical.choose (hch v.1 v.2)
  have hδv : ∀ v : V, δv v ∈ Dr A lam k r ∧ qD A lam k (δv v) = v.1 :=
    fun v => Classical.choose_spec (hch v.1 v.2)
  let e := V.equivFin
  let θ' : Fin #V → ℝ := fun i => θ (e.symm i).1
  have hθ0' : ∀ i, 0 ≤ θ' i := fun i => hθ0 _ (e.symm i).2
  have hsum : ∀ g : V → ℝ, ∑ i : Fin #V, g (e.symm i) = ∑ v : V, g v :=
    fun g => (Fintype.sum_equiv e.symm _ _ (fun _ => rfl))
  have hθ1' : ∑ i, θ' i = 1 := by
    rw [hsum (fun v => θ v.1), Finset.sum_coe_sort V θ, hθ1]
  let T : Fin #V → TreeE n := fun i => realT A k (extF (δv (e.symm i)))
  refine ⟨#V, θ', hθ0', hθ1', T, ?_, ?_⟩
  · unfold PolicyE.CapAS PolicyE.doneBy
    simp only [mixTrees_outBy]
    rw [Finset.sum_comm]
    have h1 : ∀ i, ∑ x, θ' i * (T i).outBy (A36W.weightedOracle n k (twoW A lam)) r [] x = θ' i := by
      intro i
      rw [← Finset.mul_sum]
      have hc := (mem_Dr.1 (hδv (e.symm i)).1).2
      unfold PolicyE.CapAS PolicyE.doneBy at hc
      simp only [realP, W21.ofTree_outBy] at hc
      rw [hc, mul_one]
    simp only [h1]
    exact hθ1'
  · rw [← hθq, Finset.centerMass_eq_of_sum_1 _ _ hθ1]
    funext w
    rw [Finset.sum_apply]
    unfold qv
    simp only [mixTrees_outBy]
    rw [Finset.sum_comm]
    have h2 : ∀ i, ∑ x ∈ cls A k w, θ' i * (T i).outBy (A36W.weightedOracle n k (twoW A lam)) r [] x =
        θ' i * qD A lam k (δv (e.symm i)) w := by
      intro i
      rw [← Finset.mul_sum]
      congr 1
      unfold qD qv
      simp only [realP, W21.ofTree_outBy]
      rfl
    simp only [h2]
    rw [hsum (fun v => θ v.1 * qD A lam k (δv v) w)]
    rw [← Finset.sum_coe_sort V (fun c => (θ c • id c) w)]
    refine Finset.sum_congr rfl fun v _ => ?_
    rw [(hδv v).2, Pi.smul_apply, smul_eq_mul, id]

include hlam hk in
/-- **Lemma K3, first statement** (l.197): `{q(π) : π ∈ RAND_r} = conv 𝒱_r`. -/
theorem K3_hull (r : ℕ) :
    {q : ℕ → ℝ | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
        σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
          q = qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r)} =
      convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ)) := by
  ext q
  constructor
  · rintro ⟨Seed, _, σ, hσ, rfl⟩
    exact qv_mem_hull A hlam hk σ hσ
  · intro hq
    obtain ⟨m, θ, hθ0, hθ1, T, hcap, hqq⟩ := hull_realised A hq
    exact ⟨Fin m, inferInstance, mixTrees m θ hθ0 hθ1 T, hcap, hqq.symm⟩

end K3


/-! ## §B5 Lemma K3 (the minimiser), K4(b), K4(a)/(c) printed, K7 -/

section Hull

variable (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)

/-- The full-batch table: every round commits everything that remains. -/
def fullTab (r : ℕ) : Fin r → XS n → Cmp n := fun _ y => fullX y

theorem extF_fullTab (r : ℕ) : extF (fullTab r : Fin r → XS n → Cmp n) = fun _ y => fullX y := by
  funext t y
  unfold extF TGMdp.extD fullTab
  split_ifs <;> rfl

theorem MX_termX (w : ℕ) : MX (termX w : XS n) = 0 := by
  show (cl n 0).val + (cl n 0).val = 0
  rw [cl_val_of_le (Nat.zero_le n)]

/-- After a full batch every state has `M = 0`. -/
theorem KC_full_ne_zero {lam : ℝ} {y y' : XS n} (h : KC lam y (fullX y) y' ≠ 0) : MX y' = 0 := by
  obtain ⟨h1, h2⟩ := KX_ne_zero_m h
  unfold MX
  rw [h1, h2]
  simp [fullX]

theorem lawD_last_full {lam : ℝ} (s0 : XS n) (δ : ℕ → XS n → Cmp n) (t : ℕ) (hδ : δ t = fullX) (y' : XS n)
    (hy' : MX y' ≠ 0) : TGMdp.lawD (KC lam) s0 δ (t + 1) y' = 0 := by
  rw [TGMdp.lawD_succ]
  refine Finset.sum_eq_zero fun y _ => ?_
  have : KC lam y (δ t y) y' = 0 := by
    by_contra hne
    rw [hδ] at hne
    exact hy' (KC_full_ne_zero hne)
  rw [this, mul_zero]

/-- A table whose last round is the full batch completes: `P(M(s̄_{t+1}) = 0) = 1`. -/
theorem sum_lawD_last_full {lam : ℝ} (s0 : XS n) (δ : ℕ → XS n → Cmp n) (t : ℕ) (hδ : δ t = fullX) :
    ∑ y ∈ univ.filter (fun y : XS n => MX y = 0), TGMdp.lawD (KC lam) s0 δ (t + 1) y = 1 := by
  calc ∑ y ∈ univ.filter (fun y : XS n => MX y = 0), TGMdp.lawD (KC lam) s0 δ (t + 1) y
      = ∑ y, TGMdp.lawD (KC lam) s0 δ (t + 1) y :=
        Finset.sum_subset (Finset.filter_subset _ _) fun y _ hy =>
          lawD_last_full s0 δ t hδ y (fun h => hy (Finset.mem_filter.2 ⟨Finset.mem_univ _, h⟩))
    _ = 1 := TGMdp.sum_lawD (KC lam) s0 δ (fun t y => sum_KC lam y _) (t + 1)

include hlam hk in
theorem fullTab_mem_Dr {r : ℕ} (hr : 1 ≤ r) : fullTab r ∈ Dr A lam k r := by
  refine mem_Dr.2 ⟨fun t y => fullX_mem y, ?_⟩
  rw [capAS_realP_iff A hlam hk (avail_extF (δ := fullTab r) (fun t y => fullX_mem y)) r, extF_fullTab]
  obtain ⟨t, rfl⟩ := Nat.exists_eq_add_of_le' hr
  exact sum_lawD_last_full _ _ t rfl

include hlam hk in
theorem Dr_nonempty {r : ℕ} (hr : 1 ≤ r) : (Dr A lam k r).Nonempty := ⟨fullTab r, fullTab_mem_Dr A hlam hk hr⟩

include hk in
theorem realT_full_act_nil : (realT A k (fun _ y => fullX y)).act ([] : History n) = univ := by
  show W21.lowAB A (remaining []) ((fullX (Ybar A k [])).1.val, (fullX (Ybar A k [])).2.val) = univ
  rw [Ybar_nil A hk, A36W.remaining_nil_tw]
  have e1 : (fullX (rootX A k : XS n)).1.val = #((univ : Finset (Fin n)) ∩ A) := by
    show (cl n #A).val = _
    rw [cl_val_of_le (card_le_n A), card_univ_inter]
  have e2 : (fullX (rootX A k : XS n)).2.val = #((univ : Finset (Fin n)) \ A) := by
    show (cl n #Aᶜ).val = _
    rw [cl_val_of_le (card_le_n _), card_univ_sdiff]
  rw [e1, e2, W21.lowAB_full]

include hk in
/-- The full-batch realisation outputs the root product law. -/
theorem realT_full_outBy (hn : 0 < n) (f : ℕ) (x : Fin n → Bool) :
    (realT A k (fun _ y => fullX y)).outBy (A36W.weightedOracle n k (twoW A lam)) (f + 1) [] x =
      batchLaw (A36W.weightedOracle n k (twoW A lam)) [] univ (univ.filter (fun i => x i = true)) := by
  have hs : size ([] : History n) ≠ 0 := by rw [size_nil]; omega
  have hL : (A36W.weightedOracle n k (twoW A lam)).legal ([] : History n) := Converse.legal_nil_w2 n k hk
  rw [Mix.outBy_succ_collapse _ _ f (by simp) hs x]
  unfold TreeE.stepW
  rw [if_pos hL, realT_full_act_nil A hk]
  have h1 : size (⟨univ, univ.filter (fun i => x i = true)⟩ :: ([] : History n)) = 0 := by
    simp [size, remaining, committed]
  have h2 : outBits (⟨univ, univ.filter (fun i => x i = true)⟩ :: ([] : History n)) = x := by
    funext i
    cases hx : x i <;> simp [outBits, onesSet, hx]
  rw [Converse.outBy_of_size_zero_w2 _ _ f h1, if_pos h2, mul_one]

include hlam hk in
/-- The full-batch table's terminal vector is positive on `𝒲` when `0 < k < n` (l.343–344). -/
theorem qD_fullTab_pos (hk1 : 1 ≤ k) (hkn : k + 1 ≤ n) {r : ℕ} (hr : 1 ≤ r) {w : ℕ}
    (hw : w ∈ Wc #A #Aᶜ k) : 0 < qD A lam k (fullTab r) w := by
  obtain ⟨t, rfl⟩ := Nat.exists_eq_add_of_le' hr
  unfold qD
  rw [extF_fullTab]
  refine qv_pos_of_pos A (fun x _ => ?_) hw
  unfold realP
  rw [W21.ofTree_outBy, realT_full_outBy A hk (by omega) t x]
  exact batchLaw_root_pos A hlam hk1 hkn _

theorem mem_Vr {r : ℕ} {v : ℕ → ℝ} : v ∈ Vr A lam k r ↔ ∃ δ ∈ Dr A lam k r, qD A lam k δ = v := by
  classical
  unfold Vr
  exact Finset.mem_image

theorem qD_mem_Vr {r : ℕ} {δ : Fin r → XS n → Cmp n} (hδ : δ ∈ Dr A lam k r) : qD A lam k δ ∈ Vr A lam k r :=
  (mem_Vr A).2 ⟨δ, hδ, rfl⟩

theorem qD_nonneg (hlam : 0 < lam) {r : ℕ} (δ : Fin r → XS n → Cmp n) (w : ℕ) : 0 ≤ qD A lam k δ w :=
  qv_nonneg A k (outBy_nonneg_twoW A hlam k _ r) w

theorem Vr_nonneg (hlam : 0 < lam) {r : ℕ} : ∀ v ∈ Vr A lam k r, ∀ w, 0 ≤ v w := by
  intro v hv w
  obtain ⟨δ, -, rfl⟩ := (mem_Vr A).1 hv
  exact qD_nonneg A hlam δ w

theorem Vr_off {r : ℕ} : ∀ v ∈ Vr A lam k r, ∀ w ∉ Wc #A #Aᶜ k, v w = 0 := by
  intro v hv w hw
  obtain ⟨δ, -, rfl⟩ := (mem_Vr A).1 hv
  exact qv_eq_zero_of_not_mem A hw _

/-- A set of vectors defined by a linear inequality is convex. -/
theorem convex_lin_le (W : Finset ℕ) (a : ℕ → ℝ) (M : ℝ) :
    Convex ℝ {q : ℕ → ℝ | ∑ w ∈ W, a w * q w ≤ M} := by
  intro q1 h1 q2 h2 s t hs ht hst
  simp only [Set.mem_ofPred_eq] at h1 h2 ⊢
  have e : ∑ w ∈ W, a w * (s • q1 + t • q2) w = s * ∑ w ∈ W, a w * q1 w + t * ∑ w ∈ W, a w * q2 w := by
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, Finset.mul_sum, ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun w _ => by ring
  rw [e]
  have h3 : s * M + t * M = M := by rw [← add_mul, hst, one_mul]
  nlinarith [mul_le_mul_of_nonneg_left h1 hs, mul_le_mul_of_nonneg_left h2 ht]

theorem convex_coord_nonneg : Convex ℝ {q : ℕ → ℝ | ∀ w, 0 ≤ q w} := by
  intro q1 h1 q2 h2 s t hs ht hst w
  simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
  exact add_nonneg (mul_nonneg hs (h1 w)) (mul_nonneg ht (h2 w))

theorem convex_coord_le_one (W : Finset ℕ) : Convex ℝ {q : ℕ → ℝ | ∀ w ∈ W, q w ≤ 1} := by
  intro q1 h1 q2 h2 s t hs ht hst w hw
  simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
  nlinarith [h1 w hw, h2 w hw]

include hlam in
theorem hull_nonneg {r : ℕ} {q : ℕ → ℝ} (hq : q ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ))) (w : ℕ) :
    0 ≤ q w :=
  convexHull_min (fun v hv => Vr_nonneg A hlam v hv) convex_coord_nonneg hq w

include hlam hk in
/-- A point of the hull is the terminal vector of a policy in `RAND_r`. -/
theorem hull_policy {r : ℕ} {q : ℕ → ℝ} (hq : q ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ))) :
    ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
      σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
        q = qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) := by
  rw [← K3_hull A hlam hk r] at hq
  exact hq

include hlam hk in
theorem hull_sOf_le_one {r : ℕ} {q : ℕ → ℝ} (hq : q ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ))) :
    sOf (Wc #A #Aᶜ k) q ≤ 1 ∧ ∀ w ∈ Wc #A #Aᶜ k, q w ≤ 1 := by
  obtain ⟨Seed, _, σ, -, rfl⟩ := hull_policy A hlam hk hq
  refine ⟨(sOf_le_mass A k (outBy_nonneg_twoW A hlam k σ r)).trans (doneBy_le_one_twoW A hlam k σ r),
    fun w _ => (qv_le_mass A k (outBy_nonneg_twoW A hlam k σ r) w).trans (doneBy_le_one_twoW A hlam k σ r)⟩

theorem Phi_eq_phiR {q : ℕ → ℝ} (hq : ∀ w ∈ Wc #A #Aᶜ k, 0 < q w) :
    Phi A hlam hk q = ((TGMdp.phiR (Wc #A #Aᶜ k) (Pw A hlam hk) q : ℝ) : WithTop ℝ) :=
  Phi_of_pos A hlam hk hq

end Hull

/-- **Lemma K3** (l.197–201): `{q(π) : π ∈ RAND_r} = conv 𝒱_r`, and `F*_r = min_{q ∈ conv 𝒱_r} Φ(q)`, attained at a
unique `q*`, with `q* > 0` on `𝒲`.  (`0 < k < n` and `r ≥ 1` are the Setting's standing assumptions; `r ≥ 1` makes
`𝒟_r` nonempty and `0 < k < n` makes the one-round vector positive, l.343–344.) -/
theorem K3 (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hk1 : 1 ≤ k) (hkn : k + 1 ≤ n)
    {r : ℕ} (hr : 1 ≤ r) :
    {q : ℕ → ℝ | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
        σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
          q = qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r)} =
      convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ)) ∧
    ∃ qs ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ)), (∀ w ∈ Wc #A #Aᶜ k, 0 < qs w) ∧
      sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) = Phi A hlam hk qs ∧
      (∀ q ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ)), Phi A hlam hk qs ≤ Phi A hlam hk q) ∧
      (∀ q ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ)), Phi A hlam hk q = Phi A hlam hk qs → q = qs) := by
  refine ⟨K3_hull A hlam hk r, ?_⟩
  have hv0V : qD A lam k (fullTab r) ∈ Vr A lam k r := qD_mem_Vr A (fullTab_mem_Dr A hlam hk hr)
  obtain ⟨qs, hqsC, hqspos, hmin, huniq⟩ := TGMdp.exists_unique_min (W := Wc #A #Aᶜ k) (P := Pw A hlam hk)
    (fun w hw => Pw_pos A hlam hk hw) (Vr_nonneg A hlam) (Vr_off A) hv0V
    (fun w hw => qD_fullTab_pos A hlam hk hk1 hkn hr hw)
  have hminPhi : ∀ q ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ)), Phi A hlam hk qs ≤ Phi A hlam hk q := by
    intro q hq
    by_cases hpos : ∀ w ∈ Wc #A #Aᶜ k, 0 < q w
    · rw [Phi_eq_phiR A hlam hk hqspos, Phi_eq_phiR A hlam hk hpos, WithTop.coe_le_coe]
      exact hmin q hq hpos
    · have htop : Phi A hlam hk q = ⊤ := PhiG_of_not_pos hpos
      rw [htop]
      exact le_top
  refine ⟨qs, hqsC, hqspos, ?_, hminPhi, ?_⟩
  · rw [K2c_Fstar A hlam hk r]
    have hbdd : BddBelow {E | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
        σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
          E = Phi A hlam hk (qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r))} := by
      refine ⟨((0 : ℝ) : WithTop ℝ), ?_⟩
      rintro E ⟨Seed, _, σ, -, rfl⟩
      exact Phi_policy_nonneg A hlam hk σ r
    apply le_antisymm
    · obtain ⟨Seed, _, σ, hσ, hq⟩ := hull_policy A hlam hk hqsC
      exact csInf_le hbdd ⟨Seed, inferInstance, σ, hσ, by rw [← hq]⟩
    · obtain ⟨Seed, _, σ, hσ, hq⟩ := hull_policy A hlam hk hqsC
      refine le_csInf ⟨_, Seed, inferInstance, σ, hσ, rfl⟩ ?_
      rintro E ⟨Seed', _, σ', hσ', rfl⟩
      exact hminPhi _ (qv_mem_hull A hlam hk σ' hσ')
  · intro q hq he
    have hpos : ∀ w ∈ Wc #A #Aᶜ k, 0 < q w := by
      by_contra hnp
      have htop : Phi A hlam hk q = ⊤ := PhiG_of_not_pos hnp
      rw [htop, Phi_eq_phiR A hlam hk hqspos] at he
      exact WithTop.top_ne_coe he
    rw [Phi_eq_phiR A hlam hk hpos, Phi_eq_phiR A hlam hk hqspos, WithTop.coe_inj] at he
    exact huniq q hq hpos (le_of_eq he)

/-! ### K4(b): `M*(c) = 𝓡_r(s̄_0)` (l.208–210, proof l.366–371) -/

section K4

variable (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)

/-- **The terminal reward** `R_c(y) = P_w c_w` at `y = (0,0,0,w)` (`w ∈ 𝒲`), `0` elsewhere (l.209). -/
noncomputable def Rc (c : ℕ → ℝ) (y : XS n) : ℝ :=
  ∑ w ∈ Wc #A #Aᶜ k, if y = termX w then Pw A hlam hk w * c w else 0

/-- **`M*(c) = max_{δ ∈ 𝒟_r} Σ_w P_w c_w q_w(δ)`** (l.132–133). -/
noncomputable def Mstar {r : ℕ} (hr : 1 ≤ r) (c : ℕ → ℝ) : ℝ :=
  (Dr A lam k r).sup' (Dr_nonempty A hlam hk hr) (fun δ => ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w * qD A lam k δ w)

/-- **`𝓡_r(s̄_0)`**: the backward recursion of K4(b) for the controlled count kernel. -/
noncomputable def recR (c : ℕ → ℝ) (r : ℕ) : ℝ :=
  TGMdp.recV (KC lam) actsX actsX_nonempty (Rc A hlam hk c) r (rootX A k)

theorem termX_inj {w w' : ℕ} (hw : w ≤ n) (hw' : w' ≤ n) (h : (termX w : XS n) = termX w') : w = w' :=
  (legX_inj (Nat.zero_le n) (Nat.zero_le n) (Nat.zero_le n) hw (Nat.zero_le n) (Nat.zero_le n) (Nat.zero_le n)
    hw' h).2.2.2

theorem Rc_termX (c : ℕ → ℝ) {w : ℕ} (hw : w ∈ Wc #A #Aᶜ k) :
    Rc A hlam hk c (termX w) = Pw A hlam hk w * c w := by
  unfold Rc
  rw [Finset.sum_eq_single w (fun w' hw' hne => by
      rw [if_neg (fun h => hne (termX_inj (le_n_of_mem_Wc A hw) (le_n_of_mem_Wc A hw') h).symm)])
    (fun hn => absurd hw hn), if_pos rfl]

theorem Rc_nonneg {c : ℕ → ℝ} (hc : ∀ w ∈ Wc #A #Aᶜ k, 0 ≤ c w) (y : XS n) : 0 ≤ Rc A hlam hk c y :=
  Finset.sum_nonneg fun w hw => by
    split_ifs
    · exact mul_nonneg (Pw_pos A hlam hk hw).le (hc w hw)
    · exact le_refl 0

theorem Rc_eq_zero_of_MX {c : ℕ → ℝ} {y : XS n} (hy : MX y ≠ 0) : Rc A hlam hk c y = 0 :=
  Finset.sum_eq_zero fun w _ => by rw [if_neg (fun h => hy (by rw [h, MX_termX]))]

/-- `E_δ R_c(s̄_r) = Σ_w P_w c_w P_δ(s̄_r = (0,0,0,w))`. -/
theorem sum_lawD_Rc (s0 : XS n) (δ : ℕ → XS n → Cmp n) (r : ℕ) (c : ℕ → ℝ) :
    ∑ y, TGMdp.lawD (KC lam) s0 δ r y * Rc A hlam hk c y =
      ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w * TGMdp.lawD (KC lam) s0 δ r (termX w) := by
  unfold Rc
  simp only [Finset.mul_sum]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl fun w _ => ?_
  simp only [mul_ite, mul_zero, Finset.sum_ite_eq', Finset.mem_univ, if_true]
  ring

include hlam hk in
theorem value_qD {r : ℕ} {δ : Fin r → XS n → Cmp n} (hδ : ∀ t y, δ t y ∈ actsX y) (c : ℕ → ℝ) :
    ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w * qD A lam k δ w =
      ∑ y, TGMdp.lawD (KC lam) (rootX A k) (extF δ) r y * Rc A hlam hk c y := by
  rw [sum_lawD_Rc]
  refine Finset.sum_congr rfl fun w hw => ?_
  unfold qD
  rw [qv_realP A hlam hk (avail_extF hδ) r (le_n_of_mem_Wc A hw)]

include hlam hk in
/-- The full batch attains the last-round maximum of the recursion (l.369–371). -/
theorem full_isMax {c : ℕ → ℝ} (hc : ∀ w ∈ Wc #A #Aᶜ k, 0 ≤ c w) (y : XS n) :
    ∑ y', KC lam y (fullX y) y' * Rc A hlam hk c y' =
      TGMdp.recV (KC lam) actsX actsX_nonempty (Rc A hlam hk c) 1 y := by
  rw [TGMdp.recV_succ]
  apply le_antisymm
  · exact Finset.le_sup' (fun b => ∑ y', KC lam y b y' * TGMdp.recV (KC lam) actsX actsX_nonempty
      (Rc A hlam hk c) 0 y') (fullX_mem y)
  · refine Finset.sup'_le _ _ fun b hb => ?_
    show ∑ y', KC lam y b y' * Rc A hlam hk c y' ≤ ∑ y', KC lam y (fullX y) y' * Rc A hlam hk c y'
    by_cases hbf : b = fullX y
    · rw [hbf]
    · have h0 : ∑ y', KC lam y b y' * Rc A hlam hk c y' = 0 := by
        refine Finset.sum_eq_zero fun y' _ => ?_
        by_cases hK : KC lam y b y' = 0
        · rw [hK, zero_mul]
        · obtain ⟨h1, h2⟩ := KX_ne_zero_m hK
          have hb := mem_actsX.1 hb
          have hne : b.1.val < y.1.val ∨ b.2.val < y.2.1.val := by
            by_contra hc'
            push Not at hc'
            apply hbf
            ext
            · show b.1.val = y.1.val; omega
            · show b.2.val = y.2.1.val; omega
          rw [Rc_eq_zero_of_MX A hlam hk (by unfold MX; rw [h1, h2]; omega), mul_zero]
      rw [h0]
      exact Finset.sum_nonneg fun y' _ => mul_nonneg (KC_nonneg hlam.le _ _ _) (Rc_nonneg A hlam hk hc y')

include hlam hk in
/-- **Lemma K4(b)** (l.208–210): `M*(c) = 𝓡_r(s̄_0)` for every `c ≥ 0` on `𝒲` (in particular `c ∈ (0,∞)^𝒲`). -/
theorem K4b {r : ℕ} (hr : 1 ≤ r) {c : ℕ → ℝ} (hc : ∀ w ∈ Wc #A #Aᶜ k, 0 ≤ c w) :
    Mstar A hlam hk hr c = recR A hlam hk c r := by
  apply le_antisymm
  · refine Finset.sup'_le _ _ fun δ hδ => ?_
    rw [value_qD A hlam hk (mem_Dr.1 hδ).1]
    exact (TGMdp.A3_isGreatest (K := KC lam) (s0 := rootX A k) (acts := actsX) (hacts := actsX_nonempty) fullX
      fullX_mem (KC_nonneg hlam.le) (Rc A hlam hk c) r).2 ⟨δ, (mem_Dr.1 hδ).1, rfl⟩
  · obtain ⟨sel, hsel, hsel0⟩ := TGMdp.exists_sel (K := KC lam) (acts := actsX) (hacts := actsX_nonempty)
      (Rc A hlam hk c) fullX (fun y => ⟨fullX_mem y, full_isMax A hlam hk hc y⟩)
    set δs : Fin r → XS n → Cmp n := fun t y => TGMdp.greedy sel r t y with hδs
    have hav : ∀ t y, δs t y ∈ actsX y := fun t y => (hsel _ y).1
    have hagree : TGMdp.lawD (KC lam) (rootX A k) (extF δs) r =
        TGMdp.lawD (KC lam) (rootX A k) (TGMdp.greedy sel r) r :=
      TGMdp.lawD_congr _ _ r (fun t ht => by unfold extF; rw [TGMdp.extD_lt fullX _ ht])
    have hmem : δs ∈ Dr A lam k r := by
      refine mem_Dr.2 ⟨hav, (capAS_realP_iff A hlam hk (avail_extF hav) r).2 ?_⟩
      obtain ⟨t, rfl⟩ := Nat.exists_eq_add_of_le' hr
      rw [hagree]
      refine sum_lawD_last_full _ _ t ?_
      funext y
      show sel (t + 1 - 1 - t) y = fullX y
      rw [show t + 1 - 1 - t = 0 by omega, hsel0]
    calc recR A hlam hk c r = ∑ y, TGMdp.lawD (KC lam) (rootX A k) (TGMdp.greedy sel r) r y * Rc A hlam hk c y :=
          (TGMdp.greedy_value hsel r).symm
      _ = ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w * qD A lam k δs w := by
          rw [value_qD A hlam hk hav, hagree]
      _ ≤ Mstar A hlam hk hr c :=
          Finset.le_sup' (fun δ => ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w * qD A lam k δ w) hmem

include hlam hk in
/-- The linear functional of K4(a) is at most `M*(c)` on `conv 𝒱_r`. -/
theorem lin_le_Mstar {r : ℕ} (hr : 1 ≤ r) (c : ℕ → ℝ) {q : ℕ → ℝ}
    (hq : q ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ))) :
    ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w * q w ≤ Mstar A hlam hk hr c := by
  refine convexHull_min (t := {q : ℕ → ℝ | ∑ w ∈ Wc #A #Aᶜ k, (Pw A hlam hk w * c w) * q w ≤
    Mstar A hlam hk hr c}) ?_ (convex_lin_le _ _ _) hq
  intro v hv
  obtain ⟨δ, hδ, rfl⟩ := (mem_Vr A).1 hv
  exact Finset.le_sup' (fun δ => ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w * qD A lam k δ w) hδ

include hlam hk in
/-- **Lemma K4(a) as printed** (l.203–206): for every `c ∈ (0,∞)^𝒲`, `F*_r ≥ Σ_w P_w ln(P_w c_w) + 1 - M*(c)`. -/
theorem K4a_Mstar {r : ℕ} (hr : 1 ≤ r) (c : ℕ → ℝ) (hc : ∀ w ∈ Wc #A #Aᶜ k, 0 < c w) :
    ((∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w * c w) + 1 - Mstar A hlam hk hr c : ℝ) :
        WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) := by
  refine le_trans ?_ (K4a A hlam hk r c hc)
  rw [WithTop.coe_le_coe]
  have hne : {m : ℝ | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
      σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
        m = ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w *
          qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) w}.Nonempty :=
    ⟨_, Unit, inferInstance, realP A k (extF (fullTab r)), (mem_Dr.1 (fullTab_mem_Dr A hlam hk hr)).2, rfl⟩
  have hs : sSup {m : ℝ | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
      σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
        m = ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w *
          qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) w} ≤ Mstar A hlam hk hr c := by
    refine csSup_le hne ?_
    rintro m ⟨Seed, _, σ, hσ, rfl⟩
    exact lin_le_Mstar A hlam hk hr c (qv_mem_hull A hlam hk σ hσ)
  linarith

include hlam hk in
/-- **K4(a) at `c = 1/q̂`, printed** (l.207–208): `F*_r ≥ L(q̂) = Φ(q̂) + 1 - M*(1/q̂)` for every `q̂ ∈ (0,∞)^𝒲`. -/
theorem K4a_hat_Mstar {r : ℕ} (hr : 1 ≤ r) (qh : ℕ → ℝ) (hqh : ∀ w ∈ Wc #A #Aᶜ k, 0 < qh w) :
    ((TGMdp.phiR (Wc #A #Aᶜ k) (Pw A hlam hk) qh + 1 - Mstar A hlam hk hr (fun w => 1 / qh w) : ℝ) :
        WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) := by
  have h := K4a_Mstar A hlam hk hr (fun w => 1 / qh w) (fun w hw => one_div_pos.2 (hqh w hw))
  have e : ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w * (1 / qh w)) =
      TGMdp.phiR (Wc #A #Aᶜ k) (Pw A hlam hk) qh :=
    Finset.sum_congr rfl fun w _ => by rw [mul_one_div]
  rw [e] at h
  exact h

include hlam hk in
/-- **Lemma K4(c) as printed** (l.211, proof l.373–374): `F*_r ≤ Φ(q)` for every `q ∈ conv 𝒱_r`. -/
theorem K4c_hull {r : ℕ} {q : ℕ → ℝ} (hq : q ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ))) :
    sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) ≤ Phi A hlam hk q := by
  obtain ⟨Seed, _, σ, hσ, rfl⟩ := hull_policy A hlam hk hq
  exact K4c A hlam hk σ hσ

end K4

/-! ### K7: the optimal law's leakage–shape split (l.227–239, proof l.387–395) -/

/-- **Lemma K7** (l.227–239).  For the minimiser `q*` of K3 (stated for every minimiser of `Φ` over `conv 𝒱_r`; K3
shows there is exactly one) and `s* = s(q*)`: `q* > 0`, `F*_r = Φ(q*) = -ln s* + KL(P‖q*/s*)`;
for every `q̂ ∈ conv 𝒱_r` with `q̂ > 0` and every `g ≥ Φ(q̂) - F*_r`, `Σ_w P_w φ(q̂_w/q*_w) ≤ g`; the roots of
`φ(y) = g/P_w` exist, and for any roots `y⁻_w ≤ 1 ≤ y⁺_w` each ratio lies between them, `s* ∈ [s_lo, s_hi]` with
`s_lo = Σ_w q̂_w/y⁺_w` and `s_hi = min{G^λ_r(root), 1, Σ_w min(1, q̂_w/y⁻_w)}`, and, when `Φ(q̂) - g > 0`, the shape
share `1 + ln s*/F*_r` lies in `[1 + ln s_lo/(Φ(q̂) - g), 1 + ln s_hi/Φ(q̂)]`. -/
theorem K7 (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hk1 : 1 ≤ k) (hkn : k + 1 ≤ n)
    {r : ℕ} (hr : 1 ≤ r) :
    ∀ qs ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ)),
      (∀ q ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ)), Phi A hlam hk qs ≤ Phi A hlam hk q) →
      (∀ w ∈ Wc #A #Aᶜ k, 0 < qs w) ∧
      sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) =
          ((TGMdp.phiR (Wc #A #Aᶜ k) (Pw A hlam hk) qs : ℝ) : WithTop ℝ) ∧
      TGMdp.phiR (Wc #A #Aᶜ k) (Pw A hlam hk) qs = -Real.log (sOf (Wc #A #Aᶜ k) qs) +
        ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w / (qs w / sOf (Wc #A #Aᶜ k) qs)) ∧
      ∀ qh ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ)), (∀ w ∈ Wc #A #Aᶜ k, 0 < qh w) →
        ∀ g : ℝ, TGMdp.phiR (Wc #A #Aᶜ k) (Pw A hlam hk) qh - TGMdp.phiR (Wc #A #Aᶜ k) (Pw A hlam hk) qs ≤ g →
          ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * TGMdp.phiB (qh w / qs w) ≤ g ∧
          (∃ ym yp : ℕ → ℝ, ∀ w ∈ Wc #A #Aᶜ k, 0 < ym w ∧ ym w ≤ 1 ∧ 1 ≤ yp w ∧
            TGMdp.phiB (ym w) = g / Pw A hlam hk w ∧ TGMdp.phiB (yp w) = g / Pw A hlam hk w) ∧
          ∀ ym yp : ℕ → ℝ, (∀ w ∈ Wc #A #Aᶜ k, 0 < ym w ∧ ym w ≤ 1 ∧ 1 ≤ yp w ∧
              TGMdp.phiB (ym w) = g / Pw A hlam hk w ∧ TGMdp.phiB (yp w) = g / Pw A hlam hk w) →
            (∀ w ∈ Wc #A #Aᶜ k, ym w ≤ qh w / qs w ∧ qh w / qs w ≤ yp w) ∧
            ∑ w ∈ Wc #A #Aᶜ k, qh w / yp w ≤ sOf (Wc #A #Aᶜ k) qs ∧
            sOf (Wc #A #Aᶜ k) qs ≤ min (A36RW.AppJ.G lam r #A #Aᶜ k)
              (min 1 (∑ w ∈ Wc #A #Aᶜ k, min 1 (qh w / ym w))) ∧
            (0 < TGMdp.phiR (Wc #A #Aᶜ k) (Pw A hlam hk) qh - g →
              1 + Real.log (∑ w ∈ Wc #A #Aᶜ k, qh w / yp w) /
                  (TGMdp.phiR (Wc #A #Aᶜ k) (Pw A hlam hk) qh - g) ≤
                1 + Real.log (sOf (Wc #A #Aᶜ k) qs) / TGMdp.phiR (Wc #A #Aᶜ k) (Pw A hlam hk) qs ∧
              1 + Real.log (sOf (Wc #A #Aᶜ k) qs) / TGMdp.phiR (Wc #A #Aᶜ k) (Pw A hlam hk) qs ≤
                1 + Real.log (min (A36RW.AppJ.G lam r #A #Aᶜ k)
                  (min 1 (∑ w ∈ Wc #A #Aᶜ k, min 1 (qh w / ym w)))) /
                  TGMdp.phiR (Wc #A #Aᶜ k) (Pw A hlam hk) qh) := by
  intro qs hqsC hminqs
  obtain ⟨-, q0, hq0C, hq0pos, hF0, hmin0, huniq⟩ := K3 A hlam hk hk1 hkn hr
  have hqs0 : qs = q0 := huniq qs hqsC (le_antisymm (hminqs q0 hq0C) (hmin0 qs hqsC))
  subst hqs0
  have hqspos := hq0pos
  have hF := hF0
  have hmin := hmin0
  have hP : ∀ w ∈ Wc #A #Aᶜ k, 0 < Pw A hlam hk w := fun w hw => Pw_pos A hlam hk hw
  have hCnn : ∀ q ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ)), ∀ w ∈ Wc #A #Aᶜ k, 0 ≤ q w :=
    fun q hq w _ => hull_nonneg A hlam hq w
  have hminR : ∀ q ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ)), (∀ w ∈ Wc #A #Aᶜ k, 0 < q w) →
      TGMdp.phiR (Wc #A #Aᶜ k) (Pw A hlam hk) qs ≤ TGMdp.phiR (Wc #A #Aᶜ k) (Pw A hlam hk) q := by
    intro q hq hpos
    have h := hmin q hq
    rw [Phi_eq_phiR A hlam hk hqspos, Phi_eq_phiR A hlam hk hpos, WithTop.coe_le_coe] at h
    exact h
  refine ⟨hqspos, by rw [hF, Phi_eq_phiR A hlam hk hqspos], ?_, ?_⟩
  · have h := (Phi_decomp A hlam hk hqspos).1
    rw [Phi_eq_phiR A hlam hk hqspos, WithTop.coe_inj] at h
    exact h
  · intro qh hqhC hqh g hg
    have hgap : ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * TGMdp.phiB (qh w / qs w) ≤ g := by
      have hb := TGMdp.bregman hP hqspos hqh
      have hfo := TGMdp.first_order hP (convex_convexHull ℝ _) hCnn hqsC hqspos hminR hqhC
      linarith
    have hg0 : 0 ≤ g := le_trans (Finset.sum_nonneg fun w hw =>
      mul_nonneg (hP w hw).le (TGMdp.phiB_nonneg (div_pos (hqh w hw) (hqspos w hw)))) hgap
    refine ⟨hgap, ?_, ?_⟩
    · have hex : ∀ w, ∃ ym yp : ℝ, w ∈ Wc #A #Aᶜ k → 0 < ym ∧ ym ≤ 1 ∧ 1 ≤ yp ∧
          TGMdp.phiB ym = g / Pw A hlam hk w ∧ TGMdp.phiB yp = g / Pw A hlam hk w := by
        intro w
        by_cases hw : w ∈ Wc #A #Aᶜ k
        · obtain ⟨ym, yp, h⟩ := TGMdp.phiB_roots_exist (div_nonneg hg0 (hP w hw).le)
          exact ⟨ym, yp, fun _ => h⟩
        · exact ⟨1, 1, fun h => absurd h hw⟩
      choose ym yp hy using hex
      exact ⟨ym, yp, fun w hw => hy w hw⟩
    · intro ym yp hroots
      have hK2 := TGMdp.K7_abstract hP (convex_convexHull ℝ _) hCnn hqsC hqspos hminR hqhC hqh hg hroots
      obtain ⟨hsum1, hqs1⟩ := hull_sOf_le_one A hlam hk hqsC
      have hG : sOf (Wc #A #Aᶜ k) qs ≤ A36RW.AppJ.G lam r #A #Aᶜ k := by
        obtain ⟨Seed, _, σ, -, hq⟩ := hull_policy A hlam hk hqsC
        rw [hq]
        exact K5_success A hlam hk σ r
      have hhi := TGMdp.s_bracket_hi hqspos (fun w hw => (hroots w hw).1) (fun w hw => (hK2.2.1 w hw).1) hqs1
        hsum1 hG
      refine ⟨hK2.2.1, hK2.2.2.1, hhi, fun hpos => ?_⟩
      have hslo : 0 < ∑ w ∈ Wc #A #Aᶜ k, qh w / yp w :=
        Finset.sum_pos (fun w hw => div_pos (hqh w hw) (lt_of_lt_of_le one_pos (hroots w hw).2.2.1))
          (Wc_nonempty A hk)
      have hshi : min (A36RW.AppJ.G lam r #A #Aᶜ k) (min 1 (∑ w ∈ Wc #A #Aᶜ k, min 1 (qh w / ym w))) ≤ 1 :=
        le_trans (min_le_right _ _) (min_le_left _ _)
      exact TGMdp.share_bracket (by linarith) (hminR qh hqhC hqh) hpos hK2.2.2.1 hhi hslo hshi

/-! ## §C3 Lemma K6: the predrawn frontier (l.218–226, proof l.379–385) -/

/-- **The controlled count chain run with the fixed actions `σ`** from `y`: `E_y[G(s̄_end)]`. -/
noncomputable def chainE (lam : ℝ) : List (ℕ × ℕ) → XS n → (XS n → ℝ) → ℝ
  | [], y, G => G y
  | b :: σ, y, G => ∑ z, KX lam y b.1 b.2 z * chainE lam σ z G

/-- **`q(σ)`** (l.220–221): the terminal vector of the controlled count kernel run with the fixed actions `σ` from
the root (`q_w(σ) = P(s̄_end = (0,0,0,w))` on `𝒲`, and `0` off `𝒲` as for `qv`). -/
noncomputable def qS (A : Finset (Fin n)) (lam : ℝ) (k : ℕ) (σ : List (ℕ × ℕ)) (w : ℕ) : ℝ :=
  if w ∈ Wc #A #Aᶜ k then chainE lam σ (rootX A k) (fun y => if y = termX w then 1 else 0) else 0

theorem chainE_nonneg {lam : ℝ} (hlam : 0 ≤ lam) {G : XS n → ℝ} (hG : ∀ y, 0 ≤ G y) :
    ∀ (σ : List (ℕ × ℕ)) (y : XS n), 0 ≤ chainE lam σ y G
  | [], y => hG y
  | b :: σ, y => Finset.sum_nonneg fun z _ => mul_nonneg (KX_nonneg hlam _ _ _ _) (chainE_nonneg hlam hG σ z)

/-- `E[F(H_end)]` for a labelled schedule `U` run from `h` (fair bits at illegal prefixes, as `schedLawE`). -/
noncomputable def schedE (o : Oracle n) : List (Finset (Fin n)) → History n → (History n → ℝ) → ℝ
  | [], h, F => F h
  | B :: U, h, F => ∑ S ∈ B.powerset,
      (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) * schedE o U (⟨B, S⟩ :: h) F

theorem schedLawE_eq_schedE (o : Oracle n) :
    ∀ (U : List (Finset (Fin n))) (h : History n) (x : Fin n → Bool),
      schedLawE o U h x = schedE o U h (fun h' => if outBits h' = x then 1 else 0)
  | [], h, x => rfl
  | B :: U, h, x => by
      show (∑ S ∈ B.powerset, (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) *
          schedLawE o U (⟨B, S⟩ :: h) x) =
        ∑ S ∈ B.powerset, (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) *
          schedE o U (⟨B, S⟩ :: h) (fun h' => if outBits h' = x then 1 else 0)
      simp only [schedLawE_eq_schedE o U]

theorem schedE_sum (o : Oracle n) {ι : Type*} (I : Finset ι) (F : ι → History n → ℝ) :
    ∀ (U : List (Finset (Fin n))) (h : History n),
      schedE o U h (fun h' => ∑ i ∈ I, F i h') = ∑ i ∈ I, schedE o U h (F i)
  | [], h => rfl
  | B :: U, h => by
      show (∑ S ∈ B.powerset, (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) *
          schedE o U (⟨B, S⟩ :: h) (fun h' => ∑ i ∈ I, F i h')) =
        ∑ i ∈ I, ∑ S ∈ B.powerset, (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) *
          schedE o U (⟨B, S⟩ :: h) (F i)
      simp only [schedE_sum o I F U, Finset.mul_sum]
      exact Finset.sum_comm

/-- Only the complete well-formed end histories of a schedule matter. -/
theorem schedE_congr (o : Oracle n) {F F' : History n → ℝ} (hF : ∀ h', WFE h' → size h' = 0 → F h' = F' h') :
    ∀ (U : List (Finset (Fin n))) (h : History n), WFE h → IsSchedule U (remaining h) →
      schedE o U h F = schedE o U h F'
  | [], h, hwf, hs => hF h hwf (by
      have hr : remaining h = ∅ := hs
      show #(remaining h) = 0
      rw [hr, Finset.card_empty])
  | B :: U, h, hwf, hs => by
      obtain ⟨-, hB, hs'⟩ := hs
      show (∑ S ∈ B.powerset, (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) *
          schedE o U (⟨B, S⟩ :: h) F) =
        ∑ S ∈ B.powerset, (if o.legal h then batchLaw o h B S else (1 / 2 : ℝ) ^ B.card) *
          schedE o U (⟨B, S⟩ :: h) F'
      refine Finset.sum_congr rfl fun S hS => ?_
      rw [schedE_congr o hF U ((⟨B, S⟩ : Batch n) :: h)
        (show WFE ((⟨B, S⟩ : Batch n) :: h) from ⟨hB, Finset.mem_powerset.1 hS, hwf⟩)
        (by rw [remaining_cons]; exact hs')]

theorem sum_half_pow (B : Finset (Fin n)) : ∑ S ∈ B.powerset, (1 / 2 : ℝ) ^ B.card = 1 := by
  rw [Finset.sum_const, Finset.card_powerset, nsmul_eq_mul]
  push_cast
  rw [← mul_pow]
  norm_num

/-- **K6 (a)'s mechanism** (proof l.379–380, via K3 (1)): along a labelled schedule the extended count state is the
controlled count chain driven by the schedule's composition sequence. -/
theorem schedE_markov (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (G : XS n → ℝ) :
    ∀ (U : List (Finset (Fin n))) (h : History n), WFE h → IsSchedule U (remaining h) →
      schedE (A36W.weightedOracle n k (twoW A lam)) U h (fun h' => G (Ybar A k h')) =
        chainE lam (compSeq A U) (Ybar A k h) G
  | [], h, _, _ => rfl
  | B :: U, h, hwf, hs => by
      obtain ⟨-, hB, hs'⟩ := hs
      have ih : ∀ S ∈ B.powerset, schedE (A36W.weightedOracle n k (twoW A lam)) U (⟨B, S⟩ :: h)
          (fun h' => G (Ybar A k h')) = chainE lam (compSeq A U) (Ybar A k (⟨B, S⟩ :: h)) G :=
        fun S hS => schedE_markov A hlam hk G U ((⟨B, S⟩ : Batch n) :: h)
          (show WFE ((⟨B, S⟩ : Batch n) :: h) from ⟨hB, Finset.mem_powerset.1 hS, hwf⟩)
          (by rw [remaining_cons]; exact hs')
      show (∑ S ∈ B.powerset, (if (A36W.weightedOracle n k (twoW A lam)).legal h then
          batchLaw (A36W.weightedOracle n k (twoW A lam)) h B S else (1 / 2 : ℝ) ^ B.card) *
          schedE (A36W.weightedOracle n k (twoW A lam)) U (⟨B, S⟩ :: h) (fun h' => G (Ybar A k h'))) =
        ∑ z, KX lam (Ybar A k h) #(B ∩ A) #(B \ A) z * chainE lam (compSeq A U) z G
      rw [Finset.sum_congr rfl (fun S hS => by rw [ih S hS])]
      by_cases hL : Legal k h
      · have hL' : (A36W.weightedOracle n k (twoW A lam)).legal h := hL
        simp only [if_pos hL']
        rw [row_legal A hlam hk hwf hL hB (fun z => chainE lam (compSeq A U) z G)]
        unfold KC
        rw [(compB_val A B).1, (compB_val A B).2]
      · have hL' : ¬ (A36W.weightedOracle n k (twoW A lam)).legal h := hL
        simp only [if_neg hL']
        rw [row_illegal A lam hL hB (fun _ => (1 / 2 : ℝ) ^ B.card) (sum_half_pow B)
          (fun z => chainE lam (compSeq A U) z G)]
        unfold KC
        rw [(compB_val A B).1, (compB_val A B).2]

/-- **Lemma K6 (a) as printed** (l.221, proof l.379–380): for a full labelled schedule `U`, `q(U) = q(σ(U))`, the
terminal vector of the controlled count kernel run with the fixed actions `σ(U)`. -/
theorem K6a_printed (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    qv A k (schedLawE (A36W.weightedOracle n k (twoW A lam)) U []) = qS A lam k (compSeq A U) := by
  funext w
  unfold qS
  split_ifs with hw
  · have hwn := le_n_of_mem_Wc A hw
    have hU' : IsSchedule U (remaining ([] : History n)) := by rw [A36W.remaining_nil_tw]; exact hU
    unfold qv
    simp only [schedLawE_eq_schedE]
    rw [← schedE_sum]
    have hc : schedE (A36W.weightedOracle n k (twoW A lam)) U []
        (fun h' => ∑ x ∈ cls A k w, if outBits h' = x then (1 : ℝ) else 0) =
          schedE (A36W.weightedOracle n k (twoW A lam)) U [] (fun h' => if Ybar A k h' = termX w then 1 else 0) := by
      refine schedE_congr _ (fun h' hwf hs => ?_) U [] trivial hU'
      rw [Finset.sum_ite_eq]
      by_cases hcl : outBits h' ∈ cls A k w
      · rw [if_pos hcl, if_pos ((Ybar_eq_termX_iff A hk hwn).2 ⟨hs, hcl⟩)]
      · rw [if_neg hcl, if_neg (fun he => hcl ((Ybar_eq_termX_iff A hk hwn).1 he).2)]
    rw [hc, schedE_markov A hlam hk (fun y => if y = termX w then 1 else 0) U [] trivial hU', Ybar_nil A hk]
  · exact qv_eq_zero_of_not_mem A hw _

/-! ### `Σ_r`, its realisation by labelled schedules, and the hull -/

/-- Lists of length `≤ r` over `X`. -/
def listsLE (X : Finset (ℕ × ℕ)) : ℕ → Finset (List (ℕ × ℕ))
  | 0 => {[]}
  | r + 1 => insert [] ((X ×ˢ listsLE X r).image (fun p => p.1 :: p.2))

theorem mem_listsLE (X : Finset (ℕ × ℕ)) :
    ∀ (r : ℕ) (l : List (ℕ × ℕ)), l ∈ listsLE X r ↔ l.length ≤ r ∧ ∀ b ∈ l, b ∈ X
  | 0, l => by
      simp only [listsLE, Finset.mem_singleton]
      constructor
      · rintro rfl; simp
      · rintro ⟨h1, -⟩; exact List.eq_nil_of_length_eq_zero (by omega)
  | r + 1, l => by
      simp only [listsLE, Finset.mem_insert, Finset.mem_image, Finset.mem_product]
      constructor
      · rintro (rfl | ⟨⟨b, l'⟩, ⟨hb, hl'⟩, rfl⟩)
        · simp
        · rw [mem_listsLE X r] at hl'
          dsimp only at hl' ⊢
          refine ⟨by simp only [List.length_cons]; omega, ?_⟩
          intro c hc
          rcases List.mem_cons.1 hc with rfl | hc
          · exact hb
          · exact hl'.2 c hc
      · rintro ⟨h1, h2⟩
        cases l with
        | nil => left; rfl
        | cons b l' =>
          right
          refine ⟨(b, l'), ⟨h2 b List.mem_cons_self, (mem_listsLE X r l').2
            ⟨by simp only [List.length_cons] at h1; omega, fun c hc => h2 c (List.mem_cons_of_mem _ hc)⟩⟩, rfl⟩

theorem le_sum_of_mem_pair {l : List (ℕ × ℕ)} {b : ℕ × ℕ} (hb : b ∈ l) : b.1 ≤ l.sum.1 ∧ b.2 ≤ l.sum.2 := by
  induction l with
  | nil => simp at hb
  | cons c l ih =>
    rw [List.sum_cons]
    rcases List.mem_cons.1 hb with rfl | hb
    · simp only [Prod.fst_add, Prod.snd_add]; omega
    · have := ih hb
      simp only [Prod.fst_add, Prod.snd_add]; omega

/-- The nonzero compositions `b ≤ (n_A, n_B)`. -/
def nzComp (A : Finset (Fin n)) : Finset (ℕ × ℕ) :=
  ((range (#A + 1)) ×ˢ (range (#Aᶜ + 1))).filter (fun b => b ≠ (0, 0))

/-- **`Σ_r`** (l.219–220): the sequences of at most `r` nonzero compositions summing to `(n_A, n_B)`. -/
def SigR (A : Finset (Fin n)) (r : ℕ) : Finset (List (ℕ × ℕ)) :=
  (listsLE (nzComp A) r).filter (fun σ => σ.sum = (#A, #Aᶜ))

theorem mem_SigR {A : Finset (Fin n)} {r : ℕ} {σ : List (ℕ × ℕ)} :
    σ ∈ SigR A r ↔ σ.length ≤ r ∧ (∀ b ∈ σ, b ≠ (0, 0)) ∧ σ.sum = (#A, #Aᶜ) := by
  unfold SigR
  rw [Finset.mem_filter, mem_listsLE]
  constructor
  · rintro ⟨⟨h1, h2⟩, h3⟩
    exact ⟨h1, fun b hb => (Finset.mem_filter.1 (h2 b hb)).2, h3⟩
  · rintro ⟨h1, h2, h3⟩
    refine ⟨⟨h1, fun b hb => ?_⟩, h3⟩
    have hle := le_sum_of_mem_pair hb
    rw [h3] at hle
    simp only [nzComp, Finset.mem_filter, Finset.mem_product, Finset.mem_range]
    exact ⟨⟨by omega, by omega⟩, h2 b hb⟩

theorem compSeq_cons (A : Finset (Fin n)) (B : Finset (Fin n)) (U : List (Finset (Fin n))) :
    compSeq A (B :: U) = (#(B ∩ A), #(B \ A)) :: compSeq A U := rfl

theorem compSeq_length (A : Finset (Fin n)) (U : List (Finset (Fin n))) : (compSeq A U).length = U.length := by
  unfold compSeq; rw [List.length_map]

/-- The composition sequence of a schedule of `S` sums to `S`'s composition. -/
theorem compSeq_sum (A : Finset (Fin n)) :
    ∀ (U : List (Finset (Fin n))) (S : Finset (Fin n)), IsSchedule U S → (compSeq A U).sum = (#(S ∩ A), #(S \ A))
  | [], S, hs => by
      have hS : S = ∅ := hs
      subst hS
      simp [compSeq]
      rfl
  | B :: U, S, hs => by
      obtain ⟨-, hB, hs'⟩ := hs
      rw [compSeq_cons, List.sum_cons, compSeq_sum A U _ hs', card_child_A A hB, card_child_B A hB]
      have h1 : #(B ∩ A) ≤ #(S ∩ A) := Finset.card_le_card (inter_subset_inter_of_subset A hB)
      have h2 : #(B \ A) ≤ #(S \ A) := Finset.card_le_card (sdiff_subset_sdiff_of_subset A hB)
      ext
      · show #(B ∩ A) + (#(S ∩ A) - #(B ∩ A)) = #(S ∩ A); omega
      · show #(B \ A) + (#(S \ A) - #(B \ A)) = #(S \ A); omega

theorem compSeq_ne_zero (A : Finset (Fin n)) :
    ∀ (U : List (Finset (Fin n))) (S : Finset (Fin n)), IsSchedule U S → ∀ b ∈ compSeq A U, b ≠ (0, 0)
  | [], _, _, b, hb => by simp [compSeq] at hb
  | B :: U, S, hs, b, hb => by
      obtain ⟨hne, -, hs'⟩ := hs
      rw [compSeq_cons] at hb
      rcases List.mem_cons.1 hb with rfl | hb
      · intro h0
        simp only [Prod.mk.injEq] at h0
        have := card_eq_inter_add_sdiff B A
        have hpos := Finset.card_pos.2 hne
        omega
      · exact compSeq_ne_zero A U _ hs' b hb

/-- A full schedule with at most `r` blocks has its composition sequence in `Σ_r`. -/
theorem compSeq_mem_SigR (A : Finset (Fin n)) {U : List (Finset (Fin n))} (hU : FullSchedule n U) {r : ℕ}
    (hr : U.length ≤ r) : compSeq A U ∈ SigR A r := by
  refine mem_SigR.2 ⟨by rw [compSeq_length]; exact hr, compSeq_ne_zero A U _ hU, ?_⟩
  rw [compSeq_sum A U _ hU, card_univ_inter, card_univ_sdiff]

/-- **The lowest-index labelled schedule of a composition sequence** (l.381–382: "take the lowest indices first"). -/
noncomputable def schedOf (A : Finset (Fin n)) : List (ℕ × ℕ) → Finset (Fin n) → List (Finset (Fin n))
  | [], _ => []
  | b :: σ, S => W21.lowAB A S b :: schedOf A σ (S \ W21.lowAB A S b)

theorem schedOf_spec (A : Finset (Fin n)) :
    ∀ (σ : List (ℕ × ℕ)) (S : Finset (Fin n)), (∀ b ∈ σ, b ≠ (0, 0)) → σ.sum = (#(S ∩ A), #(S \ A)) →
      IsSchedule (schedOf A σ S) S ∧ compSeq A (schedOf A σ S) = σ
  | [], S, _, hsum => by
      have h1 : #(S ∩ A) + #(S \ A) = 0 := by
        have := congrArg (fun p : ℕ × ℕ => p.1 + p.2) hsum
        simpa using this.symm
      have hS : S = ∅ := Finset.card_eq_zero.1 (by rw [card_eq_inter_add_sdiff S A]; exact h1)
      exact ⟨hS, rfl⟩
  | b :: σ, S, hnz, hsum => by
      have hb1 : b.1 ≤ #(S ∩ A) := by
        have := (le_sum_of_mem_pair (List.mem_cons_self (a := b) (l := σ))).1; rw [hsum] at this; exact this
      have hb2 : b.2 ≤ #(S \ A) := by
        have := (le_sum_of_mem_pair (List.mem_cons_self (a := b) (l := σ))).2; rw [hsum] at this; exact this
      obtain ⟨c1, c2⟩ := W21.lowAB_cards A S hb1 hb2
      have hsub := W21.lowAB_sub A S b
      have hsum' : σ.sum = (#((S \ W21.lowAB A S b) ∩ A), #((S \ W21.lowAB A S b) \ A)) := by
        rw [card_child_A A hsub, card_child_B A hsub, c1, c2]
        rw [List.sum_cons] at hsum
        ext
        · have := congrArg Prod.fst hsum; simp only [Prod.fst_add] at this; show σ.sum.1 = _; omega
        · have := congrArg Prod.snd hsum; simp only [Prod.snd_add] at this; show σ.sum.2 = _; omega
      obtain ⟨ih1, ih2⟩ := schedOf_spec A σ _ (fun c hc => hnz c (List.mem_cons_of_mem _ hc)) hsum'
      refine ⟨⟨?_, hsub, ih1⟩, ?_⟩
      · have hne : #(W21.lowAB A S b) ≠ 0 := by
          rw [card_eq_inter_add_sdiff (W21.lowAB A S b) A, c1, c2]
          intro h0
          apply hnz b List.mem_cons_self
          ext <;> simp <;> omega
        exact Finset.card_pos.1 (Nat.pos_of_ne_zero hne)
      · show (#(W21.lowAB A S b ∩ A), #(W21.lowAB A S b \ A)) :: compSeq A (schedOf A σ (S \ W21.lowAB A S b)) =
          b :: σ
        rw [c1, c2, ih2]

/-- Every `σ ∈ Σ_r` is `σ(U)` for a full labelled schedule `U` with `|U| = |σ| ≤ r`. -/
theorem SigR_realised (A : Finset (Fin n)) {r : ℕ} {σ : List (ℕ × ℕ)} (hσ : σ ∈ SigR A r) :
    FullSchedule n (schedOf A σ univ) ∧ compSeq A (schedOf A σ univ) = σ ∧ (schedOf A σ univ).length ≤ r := by
  obtain ⟨h1, h2, h3⟩ := mem_SigR.1 hσ
  obtain ⟨s1, s2⟩ := schedOf_spec A σ univ h2 (by rw [h3, card_univ_inter, card_univ_sdiff])
  refine ⟨s1, s2, ?_⟩
  rw [← compSeq_length A, s2]
  exact h1


theorem sum_parts_wt (μ : SchedMix n) : ∑ i : Fin μ.parts.length, (μ.parts[i.1]).1 = 1 := by
  rw [Fin.sum_univ_fun_getElem μ.parts Prod.fst, μ.wt_sum]

/-- A predrawn mixture with weights `θ` over a finite set of vectors, component `U v`. -/
noncomputable def mixOf (V : Finset (ℕ → ℝ)) (θ : (ℕ → ℝ) → ℝ) (hθ0 : ∀ v ∈ V, 0 ≤ θ v)
    (hθ1 : ∑ v ∈ V, θ v = 1) (U : (ℕ → ℝ) → List (Finset (Fin n))) (hU : ∀ v ∈ V, FullSchedule n (U v)) :
    SchedMix n where
  parts := V.toList.map (fun v => (θ v, U v))
  wt_nonneg := by
    intro p hp
    obtain ⟨v, hv, rfl⟩ := List.mem_map.1 hp
    exact hθ0 v (Finset.mem_toList.1 hv)
  wt_sum := by
    rw [List.map_map]
    have e : (Prod.fst ∘ fun v => (θ v, U v)) = θ := rfl
    rw [e, Finset.sum_map_toList, hθ1]
  comp_sched := by
    intro p hp
    obtain ⟨v, hv, rfl⟩ := List.mem_map.1 hp
    exact hU v (Finset.mem_toList.1 hv)

theorem mixLawE_mixOf (o : Oracle n) (V : Finset (ℕ → ℝ)) (θ : (ℕ → ℝ) → ℝ) (hθ0 : ∀ v ∈ V, 0 ≤ θ v)
    (hθ1 : ∑ v ∈ V, θ v = 1) (U : (ℕ → ℝ) → List (Finset (Fin n))) (hU : ∀ v ∈ V, FullSchedule n (U v))
    (x : Fin n → Bool) :
    mixLawE o (mixOf V θ hθ0 hθ1 U hU) x = ∑ v ∈ V, θ v * schedLawE o (U v) [] x := by
  unfold mixLawE
  show ((V.toList.map (fun v => (θ v, U v))).map (fun p => p.1 * schedLawE o p.2 [] x)).sum = _
  rw [List.map_map]
  exact Finset.sum_map_toList V _

section NAHull

variable (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)

open Classical in
/-- **`{q(σ) : σ ∈ Σ_r}`** (l.222). -/
noncomputable def VS (A : Finset (Fin n)) (lam : ℝ) (k r : ℕ) : Finset (ℕ → ℝ) := (SigR A r).image (qS A lam k)

theorem mem_VS {r : ℕ} {v : ℕ → ℝ} : v ∈ VS A lam k r ↔ ∃ σ ∈ SigR A r, qS A lam k σ = v := by
  classical
  unfold VS
  exact Finset.mem_image

theorem qv_mixLawE (o : Oracle n) (μ : SchedMix n) :
    qv A k (mixLawE o μ) = ∑ i : Fin μ.parts.length, (μ.parts[i.1]).1 • qv A k (schedLawE o (μ.parts[i.1]).2 []) := by
  funext w
  rw [Finset.sum_apply]
  unfold qv mixLawE
  have e : ∀ x, (μ.parts.map (fun p => p.1 * schedLawE o p.2 [] x)).sum =
      ∑ i : Fin μ.parts.length, (μ.parts[i.1]).1 * schedLawE o (μ.parts[i.1]).2 [] x :=
    fun x => (Fin.sum_univ_fun_getElem μ.parts (fun p => p.1 * schedLawE o p.2 [] x)).symm
  simp only [e]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [Pi.smul_apply, smul_eq_mul, Finset.mul_sum]

include hlam hk in
/-- **K6 (b), the hull** (proof l.380–382): `{q(μ) : μ ∈ NA_r} = conv {q(σ) : σ ∈ Σ_r}`. -/
theorem K6_hull (r : ℕ) :
    {q : ℕ → ℝ | ∃ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ r) ∧
        q = qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ)} =
      convexHull ℝ (↑(VS A lam k r) : Set (ℕ → ℝ)) := by
  classical
  ext q
  constructor
  · rintro ⟨μ, hμ, rfl⟩
    rw [qv_mixLawE]
    have hz : ∀ i : Fin μ.parts.length, qv A k (schedLawE (A36W.weightedOracle n k (twoW A lam))
        (μ.parts[i.1]).2 []) = qS A lam k (compSeq A (μ.parts[i.1]).2) :=
      fun i => K6a_printed A hlam hk (μ.comp_sched (μ.parts[i.1]) (List.getElem_mem i.isLt))
    simp only [hz]
    rw [← Finset.centerMass_eq_of_sum_1 _ _ (sum_parts_wt μ)]
    have hpos : (0 : ℝ) < ∑ i : Fin μ.parts.length, (μ.parts[i.1]).1 := by
      have h1 := sum_parts_wt μ
      linarith
    refine Finset.centerMass_mem_convexHull _ (fun i _ => μ.wt_nonneg (μ.parts[i.1]) (List.getElem_mem i.isLt))
      hpos (fun i _ => ?_)
    exact Finset.mem_coe.2 ((mem_VS A).2 ⟨_, compSeq_mem_SigR A
      (μ.comp_sched (μ.parts[i.1]) (List.getElem_mem i.isLt)) (hμ (μ.parts[i.1]) (List.getElem_mem i.isLt)), rfl⟩)
  · intro hq
    obtain ⟨θ, hθ0, hθ1, hθq⟩ := Finset.mem_convexHull.1 hq
    have hch : ∀ v ∈ VS A lam k r, ∃ σ ∈ SigR A r, qS A lam k σ = v := fun v hv => (mem_VS A).1 hv
    let σv : (ℕ → ℝ) → List (ℕ × ℕ) := fun v => if hv : v ∈ VS A lam k r then Classical.choose (hch v hv) else []
    have hσv : ∀ v ∈ VS A lam k r, σv v ∈ SigR A r ∧ qS A lam k (σv v) = v := by
      intro v hv
      simp only [σv, dif_pos hv]
      exact Classical.choose_spec (hch v hv)
    let U : (ℕ → ℝ) → List (Finset (Fin n)) := fun v => schedOf A (σv v) univ
    have hU : ∀ v ∈ VS A lam k r, FullSchedule n (U v) := fun v hv => (SigR_realised A (hσv v hv).1).1
    refine ⟨mixOf (VS A lam k r) θ hθ0 hθ1 U hU, ?_, ?_⟩
    · intro p hp
      obtain ⟨v, hv, rfl⟩ := List.mem_map.1 hp
      exact (SigR_realised A (hσv v (Finset.mem_toList.1 hv)).1).2.2
    · rw [← hθq, Finset.centerMass_eq_of_sum_1 _ _ hθ1]
      funext w
      rw [Finset.sum_apply]
      unfold qv
      simp only [mixLawE_mixOf]
      rw [Finset.sum_comm]
      refine Finset.sum_congr rfl fun v hv => ?_
      rw [← Finset.mul_sum]
      have h1 := congrFun (K6a_printed A hlam hk (hU v hv)) w
      unfold qv at h1
      rw [h1, (SigR_realised A (hσv v hv).1).2.1, (hσv v hv).2, Pi.smul_apply, smul_eq_mul, id]

theorem qS_nonneg (hlam : 0 < lam) (σ : List (ℕ × ℕ)) (w : ℕ) : 0 ≤ qS A lam k σ w := by
  unfold qS
  split_ifs
  · exact chainE_nonneg hlam.le (fun y => by split_ifs <;> norm_num) σ _
  · exact le_refl 0

theorem VS_nonneg (hlam : 0 < lam) {r : ℕ} : ∀ v ∈ VS A lam k r, ∀ w, 0 ≤ v w := by
  intro v hv w
  obtain ⟨σ, -, rfl⟩ := (mem_VS A).1 hv
  exact qS_nonneg A hlam σ w

theorem VS_off {r : ℕ} : ∀ v ∈ VS A lam k r, ∀ w ∉ Wc #A #Aᶜ k, v w = 0 := by
  intro v hv w hw
  obtain ⟨σ, -, rfl⟩ := (mem_VS A).1 hv
  unfold qS
  rw [if_neg hw]

/-- The one-block schedule `[univ]`. -/
theorem fullSchedule_univ (hn : 0 < n) : FullSchedule n [(univ : Finset (Fin n))] :=
  ⟨⟨⟨0, hn⟩, Finset.mem_univ _⟩, Finset.Subset.refl _, (Finset.sdiff_self _ : (univ : Finset (Fin n)) \ univ = ∅)⟩

theorem one_block_mem_SigR (hn : 0 < n) {r : ℕ} (hr : 1 ≤ r) : [(#A, #Aᶜ)] ∈ SigR A r := by
  refine mem_SigR.2 ⟨by simp; omega, ?_, by simp⟩
  intro b hb
  rw [List.mem_singleton] at hb
  rw [hb]
  intro h0
  simp only [Prod.mk.injEq] at h0
  have := Finset.card_add_card_compl A
  rw [Fintype.card_fin] at this
  omega

include hlam hk in
/-- The one-block vector is positive on `𝒲` when `0 < k < n` (l.383). -/
theorem qS_one_block_pos (hk1 : 1 ≤ k) (hkn : k + 1 ≤ n) {w : ℕ} (hw : w ∈ Wc #A #Aᶜ k) :
    0 < qS A lam k [(#A, #Aᶜ)] w := by
  have hn : 0 < n := by omega
  have e : compSeq A [(univ : Finset (Fin n))] = [(#A, #Aᶜ)] := by
    rw [compSeq_cons]
    simp [compSeq, card_univ_sdiff]
  rw [← e, ← K6a_printed A hlam hk (fullSchedule_univ hn)]
  refine qv_pos_of_pos A (fun x _ => ?_) hw
  have hV : IsSchedule ([] : List (Finset (Fin n))) (remaining ([] : History n) \ univ) := by
    show remaining ([] : History n) \ univ = ∅
    exact Finset.sdiff_eq_empty_iff_subset.2 (Finset.subset_univ _)
  rw [Mix.schedLawE_cons_collapse _ (by simp) (by simp [remaining]) hV x,
    if_pos (show (A36W.weightedOracle n k (twoW A lam)).legal ([] : History n) from Converse.legal_nil_w2 n k hk)]
  have hout : outBits (⟨univ, univ.filter (fun i => x i = true)⟩ :: ([] : History n)) = x := by
    funext i
    cases hx : x i <;> simp [outBits, onesSet, hx]
  have hlast : schedLawE (A36W.weightedOracle n k (twoW A lam)) []
      (⟨univ, univ.filter (fun i => x i = true)⟩ :: ([] : History n)) x = 1 := by
    show (if outBits _ = x then (1 : ℝ) else 0) = 1
    rw [if_pos hout]
  rw [hlast, mul_one]
  exact batchLaw_root_pos A hlam hk1 hkn _

end NAHull

/-- **Lemma K6 (b)** (l.222, proof l.380–383): `F^NA_r = min{Φ(q) : q ∈ conv{q(σ) : σ ∈ Σ_r}}`, the minimum is
attained (at a unique point, positive on `𝒲`), and `{q(μ) : μ ∈ NA_r}` is that hull. -/
theorem K6b (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hk1 : 1 ≤ k)
    (hkn : k + 1 ≤ n) {r : ℕ} (hr : 1 ≤ r) :
    {q : ℕ → ℝ | ∃ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ r) ∧
        q = qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ)} =
      convexHull ℝ (↑(VS A lam k r) : Set (ℕ → ℝ)) ∧
    ∃ qn ∈ convexHull ℝ (↑(VS A lam k r) : Set (ℕ → ℝ)), (∀ w ∈ Wc #A #Aᶜ k, 0 < qn w) ∧
      sInf (naKLSet (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) = Phi A hlam hk qn ∧
      (∀ q ∈ convexHull ℝ (↑(VS A lam k r) : Set (ℕ → ℝ)), Phi A hlam hk qn ≤ Phi A hlam hk q) ∧
      (∀ q ∈ convexHull ℝ (↑(VS A lam k r) : Set (ℕ → ℝ)), Phi A hlam hk q = Phi A hlam hk qn → q = qn) := by
  have hn : 0 < n := by omega
  refine ⟨K6_hull A hlam hk r, ?_⟩
  have hv0V : qS A lam k [(#A, #Aᶜ)] ∈ VS A lam k r := (mem_VS A).2 ⟨_, one_block_mem_SigR A hn hr, rfl⟩
  obtain ⟨qn, hqnC, hqnpos, hmin, huniq⟩ := TGMdp.exists_unique_min (W := Wc #A #Aᶜ k) (P := Pw A hlam hk)
    (fun w hw => Pw_pos A hlam hk hw) (VS_nonneg A hlam) (VS_off A) hv0V
    (fun w hw => qS_one_block_pos A hlam hk hk1 hkn hw)
  have hminPhi : ∀ q ∈ convexHull ℝ (↑(VS A lam k r) : Set (ℕ → ℝ)), Phi A hlam hk qn ≤ Phi A hlam hk q := by
    intro q hq
    by_cases hpos : ∀ w ∈ Wc #A #Aᶜ k, 0 < q w
    · rw [Phi_eq_phiR A hlam hk hqnpos, Phi_eq_phiR A hlam hk hpos, WithTop.coe_le_coe]
      exact hmin q hq hpos
    · have htop : Phi A hlam hk q = ⊤ := PhiG_of_not_pos hpos
      rw [htop]
      exact le_top
  have hmix : ∀ q ∈ convexHull ℝ (↑(VS A lam k r) : Set (ℕ → ℝ)), ∃ μ : SchedMix n,
      (∀ p ∈ μ.parts, p.2.length ≤ r) ∧ q = qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ) := by
    intro q hq
    rw [← K6_hull A hlam hk r] at hq
    exact hq
  refine ⟨qn, hqnC, hqnpos, ?_, hminPhi, ?_⟩
  · rw [K2c_NA A hlam hk r]
    have hbdd : BddBelow {E | ∃ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ r) ∧
        E = Phi A hlam hk (qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ))} := by
      refine ⟨((0 : ℝ) : WithTop ℝ), ?_⟩
      rintro E ⟨μ, -, rfl⟩
      exact Phi_mix_nonneg A hlam hk μ
    obtain ⟨μ, hμ, hq⟩ := hmix qn hqnC
    apply le_antisymm
    · exact csInf_le hbdd ⟨μ, hμ, by rw [← hq]⟩
    · refine le_csInf ⟨_, μ, hμ, rfl⟩ ?_
      rintro E ⟨μ', hμ', rfl⟩
      exact hminPhi _ (by rw [← K6_hull A hlam hk r]; exact ⟨μ', hμ', rfl⟩)
  · intro q hq he
    have hpos : ∀ w ∈ Wc #A #Aᶜ k, 0 < q w := by
      by_contra hnp
      have htop : Phi A hlam hk q = ⊤ := PhiG_of_not_pos hnp
      rw [htop, Phi_eq_phiR A hlam hk hqnpos] at he
      exact WithTop.top_ne_coe he
    rw [Phi_eq_phiR A hlam hk hpos, Phi_eq_phiR A hlam hk hqnpos, WithTop.coe_inj] at he
    exact huniq q hq hpos (le_of_eq he)

theorem SigR_nonempty (A : Finset (Fin n)) (hn : 0 < n) {r : ℕ} (hr : 1 ≤ r) : (SigR A r).Nonempty :=
  ⟨_, one_block_mem_SigR A hn hr⟩

/-- `max_{σ ∈ Σ_r} Σ_w P_w c_w q_w(σ)` (l.224). -/
noncomputable def MNA (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n) {r : ℕ}
    (hr : 1 ≤ r) (c : ℕ → ℝ) : ℝ :=
  (SigR A r).sup' (SigR_nonempty A hn hr) (fun σ => ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w * qS A lam k σ w)

/-- **Lemma K6 (c)** (l.223–225, proof l.383–385): for every `c ∈ (0,∞)^𝒲`,
`F^NA_r ≥ Σ_w P_w ln(P_w c_w) + 1 - max_{σ ∈ Σ_r} Σ_w P_w c_w q_w(σ)`, and `F^NA_r ≤ Φ(q)` for every `q` in the
hull of `{q(σ) : σ ∈ Σ_r}`. -/
theorem K6c (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n) {r : ℕ}
    (hr : 1 ≤ r) :
    (∀ c : ℕ → ℝ, (∀ w ∈ Wc #A #Aᶜ k, 0 < c w) →
      ((∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w * c w) + 1 -
          MNA A hlam hk hn hr c : ℝ) : WithTop ℝ) ≤
        sInf (naKLSet (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
          (A36W.weightedOracle n k (twoW A lam)) r)) ∧
    (∀ q ∈ convexHull ℝ (↑(VS A lam k r) : Set (ℕ → ℝ)),
      sInf (naKLSet (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) ≤ Phi A hlam hk q) := by
  refine ⟨fun c hc => ?_, fun q hq => ?_⟩
  · refine le_trans ?_ (K6c_lower A hlam hk r c hc)
    rw [WithTop.coe_le_coe]
    have hne : {m : ℝ | ∃ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ r) ∧
        m = ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w *
          qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ) w}.Nonempty := by
      have hq0 : qS A lam k [(#A, #Aᶜ)] ∈ convexHull ℝ (↑(VS A lam k r) : Set (ℕ → ℝ)) :=
        subset_convexHull ℝ _ (Finset.mem_coe.2 ((mem_VS A).2 ⟨_, one_block_mem_SigR A hn hr, rfl⟩))
      rw [← K6_hull A hlam hk r] at hq0
      obtain ⟨μ, hμ, -⟩ := hq0
      exact ⟨_, μ, hμ, rfl⟩
    have hs : sSup {m : ℝ | ∃ μ : SchedMix n, (∀ p ∈ μ.parts, p.2.length ≤ r) ∧
        m = ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w *
          qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ) w} ≤ MNA A hlam hk hn hr c := by
      refine csSup_le hne ?_
      rintro m ⟨μ, hμ, rfl⟩
      have hmem : qv A k (mixLawE (A36W.weightedOracle n k (twoW A lam)) μ) ∈
          convexHull ℝ (↑(VS A lam k r) : Set (ℕ → ℝ)) := by
        rw [← K6_hull A hlam hk r]; exact ⟨μ, hμ, rfl⟩
      refine convexHull_min (t := {q : ℕ → ℝ | ∑ w ∈ Wc #A #Aᶜ k, (Pw A hlam hk w * c w) * q w ≤
        MNA A hlam hk hn hr c}) ?_ (convex_lin_le _ _ _) hmem
      intro v hv
      obtain ⟨σ, hσ, rfl⟩ := (mem_VS A).1 hv
      exact Finset.le_sup' (fun σ => ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w * qS A lam k σ w) hσ
    linarith
  · rw [← K6_hull A hlam hk r] at hq
    obtain ⟨μ, hμ, rfl⟩ := hq
    exact K6c_upper A hlam hk μ hμ


/-! ### Packaged statements of K3's proof steps (1)–(5) and of `sup_{RAND_r} = M*` -/

/-- **K3 (1), the controlled kernel** (l.303–311), for EVERY policy of the printed class (any seed law, no cap):
the joint laws `P_σ(s̄_t = y, b_{t+1} = b)` form a flow of the controlled count kernel `K` from `s̄_0` (one-step
equation `P(s̄_{t+1} = y') = Σ_{y,b} P(s̄_t = y, b_{t+1} = b) K(y'|y,b)`, the composition of `σ`'s batch being the
action), using only compositions `b ≤ (m_A, m_B)`; the terminal vector is `q_w = P_σ(s̄_f = (0,0,0,w))`; and the
completion probability is `P_σ(M(s̄_f) = 0)`. -/
theorem K3_step1 (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {Seed : Type}
    [MeasurableSpace Seed] (σ : PolicyE n Seed) :
    TGMdp.IsFlow (KC lam) (rootX A k) (flowP A lam k σ) ∧
    (∀ t y b, flowP A lam k σ t y b ≠ 0 → b ∈ actsX y) ∧
    (∀ (f w : ℕ), w ≤ n → qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) f) w =
      TGMdp.margJ (flowP A lam k σ) f (termX w)) ∧
    (∀ f : ℕ, σ.doneBy (A36W.weightedOracle n k (twoW A lam)) f =
      ∑ y ∈ univ.filter (fun y : XS n => MX y = 0), TGMdp.margJ (flowP A lam k σ) f y) :=
  ⟨isFlow_flowP hlam hk σ, fun t y b hb => flowP_support hlam σ t y b hb,
    fun f w hw => qv_eq_margJ A hk σ f hw, fun f => doneBy_eq_margJ A σ f⟩

/-- **K3 (2)–(4), Markovization, derandomization and the cap of the components** (l.312–336): for every
`π ∈ RAND_r`, with the product weights `w(δ) = ∏_{t<r} ∏_y d_t(δ_t(y) | y)` of the Markov kernel
`d_t(b|y) = P_π(b_{t+1} = b | s̄_t = y)`, the weights are a probability law on the tables, every table of positive
weight lies in `𝒟_r`, and `q(π) = Σ_δ w(δ) q(δ)`. -/
theorem K3_mixture (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {Seed : Type}
    [MeasurableSpace Seed] (σ : PolicyE n Seed) {r : ℕ} (hσ : σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r) :
    (∀ δ : Fin r → XS n → Cmp n, 0 ≤ TGMdp.mixW (TGMdp.dOf (flowP A lam k σ) fullX) δ) ∧
    ∑ δ : Fin r → XS n → Cmp n, TGMdp.mixW (TGMdp.dOf (flowP A lam k σ) fullX) δ = 1 ∧
    (∀ δ : Fin r → XS n → Cmp n, 0 < TGMdp.mixW (TGMdp.dOf (flowP A lam k σ) fullX) δ → δ ∈ Dr A lam k r) ∧
    qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) =
      ∑ δ : Fin r → XS n → Cmp n, TGMdp.mixW (TGMdp.dOf (flowP A lam k σ) fullX) δ • qD A lam k δ := by
  classical
  have hJ := isFlow_flowP (A := A) (k := k) hlam hk σ
  set J := flowP A lam k σ with hJdef
  set wt : (Fin r → XS n → Cmp n) → ℝ := fun δ => TGMdp.mixW (TGMdp.dOf J fullX) δ with hwt
  have hw0 : ∀ δ, 0 ≤ wt δ := fun δ => TGMdp.mixW_nonneg _ (TGMdp.dOf_nonneg hJ.nonneg fullX) δ
  have hw1 : ∑ δ, wt δ = 1 := TGMdp.sum_mixW _ r (fun t _ y => TGMdp.sum_dOf fullX t y)
  have hsupp : ∀ δ, 0 < wt δ → ∀ t y, δ t y ∈ actsX y := fun δ hδ t y =>
    (TGMdp.flow_mix_support hJ fullX hδ actsX
      (fun t _ y b hb => flowP_support hlam σ t y b hb) fullX_mem t y).2
  have hmix : ∀ y, TGMdp.margJ J r y = ∑ δ, wt δ * TGMdp.lawD (KC lam) (rootX A k) (extF δ) r y :=
    fun y => TGMdp.flow_mix hJ fullX r y
  have hcap1 : ∑ δ, wt δ * ∑ y ∈ univ.filter (fun y : XS n => MX y = 0),
      TGMdp.lawD (KC lam) (rootX A k) (extF δ) r y = 1 := by
    have h1 := hσ
    unfold PolicyE.CapAS at h1
    rw [doneBy_eq_margJ A, ← hJdef] at h1
    simp only [hmix] at h1
    rw [← h1, Finset.sum_comm]
    refine Finset.sum_congr rfl fun δ _ => ?_
    rw [Finset.mul_sum]
  have hle1 : ∀ δ : Fin r → XS n → Cmp n, ∑ y ∈ univ.filter (fun y : XS n => MX y = 0),
      TGMdp.lawD (KC lam) (rootX A k) (extF δ) r y ≤ 1 := by
    intro δ
    calc ∑ y ∈ univ.filter (fun y : XS n => MX y = 0), TGMdp.lawD (KC lam) (rootX A k) (extF δ) r y
        ≤ ∑ y, TGMdp.lawD (KC lam) (rootX A k) (extF δ) r y :=
          Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
            (fun y _ _ => TGMdp.lawD_nonneg _ _ (KC_nonneg hlam.le) _ r y)
      _ = 1 := TGMdp.sum_lawD _ _ _ (fun t y => sum_KC lam y _) r
  have hcapδ : ∀ δ : Fin r → XS n → Cmp n, 0 < wt δ → ∑ y ∈ univ.filter (fun y : XS n => MX y = 0),
      TGMdp.lawD (KC lam) (rootX A k) (extF δ) r y = 1 := by
    intro δ hδ
    have hz : ∑ δ', wt δ' * (1 - ∑ y ∈ univ.filter (fun y : XS n => MX y = 0),
        TGMdp.lawD (KC lam) (rootX A k) (extF δ') r y) = 0 := by
      simp only [mul_sub, mul_one, Finset.sum_sub_distrib, hw1, hcap1, sub_self]
    have hnn : ∀ δ' ∈ (univ : Finset (Fin r → XS n → Cmp n)), 0 ≤ wt δ' * (1 - ∑ y ∈ univ.filter
        (fun y : XS n => MX y = 0), TGMdp.lawD (KC lam) (rootX A k) (extF δ') r y) :=
      fun δ' _ => mul_nonneg (hw0 δ') (by linarith [hle1 δ'])
    have h0 := (Finset.sum_eq_zero_iff_of_nonneg hnn).1 hz δ (Finset.mem_univ _)
    rcases mul_eq_zero.1 h0 with h | h
    · linarith
    · linarith
  refine ⟨hw0, hw1, fun δ hδ =>
    mem_Dr.2 ⟨hsupp δ hδ, (capAS_realP_iff A hlam hk (avail_extF (hsupp δ hδ)) r).2 (hcapδ δ hδ)⟩, ?_⟩
  funext w
  rw [Finset.sum_apply]
  by_cases hwW : w ∈ Wc #A #Aᶜ k
  · have hwn := le_n_of_mem_Wc A hwW
    rw [qv_eq_margJ A hk σ r hwn, ← hJdef, hmix]
    refine Finset.sum_congr rfl fun δ _ => ?_
    by_cases h : 0 < wt δ
    · rw [Pi.smul_apply, smul_eq_mul, qD, qv_realP A hlam hk (avail_extF (hsupp δ h)) r hwn]
    · have h0 : wt δ = 0 := le_antisymm (not_lt.1 h) (hw0 δ)
      rw [Pi.smul_apply, smul_eq_mul]
      show wt δ * _ = wt δ * _
      rw [h0, zero_mul, zero_mul]
  · rw [qv_eq_zero_of_not_mem A hwW]
    symm
    refine Finset.sum_eq_zero fun δ _ => ?_
    rw [Pi.smul_apply, qD, qv_eq_zero_of_not_mem A hwW, smul_zero]

/-- **K3 (5), the realisation** (l.337–340): every available count table `δ` is realised by the seedless policy
`realP A k δ` (commit the lowest-indexed free coordinates of each group); its extended count state is the controlled
count chain driven by `δ`, its terminal vector is `q(δ)` of that chain, and it satisfies the hard cap `r` iff the
chain completes by round `r` with probability one. -/
theorem K3_step5 (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {δ : ℕ → XS n → Cmp n}
    (hδ : Avail δ) (r : ℕ) :
    (∀ (t : ℕ) (y : XS n), TGMdp.margJ (flowP A lam k (realP A k δ)) t y =
      TGMdp.lawD (KC lam) (rootX A k) δ t y) ∧
    (∀ w ≤ n, qv A k ((realP A k δ).outBy (A36W.weightedOracle n k (twoW A lam)) r) w =
      TGMdp.lawD (KC lam) (rootX A k) δ r (termX w)) ∧
    ((realP A k δ).CapAS (A36W.weightedOracle n k (twoW A lam)) r ↔
      ∑ y ∈ univ.filter (fun y : XS n => MX y = 0), TGMdp.lawD (KC lam) (rootX A k) δ r y = 1) :=
  ⟨margJ_realP A hlam hk hδ, fun w hw => qv_realP A hlam hk hδ r hw, capAS_realP_iff A hlam hk hδ r⟩

/-- **`sup_{π ∈ RAND_r} Σ_w P_w c_w q_w(π) = M*(c)`** (so part 1's hull-free `K4a` and the printed K4(a) agree). -/
theorem sup_RAND_eq_Mstar (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) (c : ℕ → ℝ) :
    sSup {m : ℝ | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
        σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
          m = ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w *
            qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) w} = Mstar A hlam hk hr c := by
  have hne : {m : ℝ | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
      σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
        m = ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w *
          qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) w}.Nonempty :=
    ⟨_, Unit, inferInstance, realP A k (extF (fullTab r)), (mem_Dr.1 (fullTab_mem_Dr A hlam hk hr)).2, rfl⟩
  have hbdd : BddAbove {m : ℝ | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
      σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
        m = ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w *
          qv A k (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) w} := by
    refine ⟨Mstar A hlam hk hr c, ?_⟩
    rintro m ⟨Seed, _, σ, hσ, rfl⟩
    exact lin_le_Mstar A hlam hk hr c (qv_mem_hull A hlam hk σ hσ)
  apply le_antisymm
  · exact csSup_le hne fun m ⟨Seed, _, σ, hσ, hm⟩ => hm ▸ lin_le_Mstar A hlam hk hr c (qv_mem_hull A hlam hk σ hσ)
  · obtain ⟨δ, hδ, hδmax⟩ := Finset.exists_mem_eq_sup' (Dr_nonempty A hlam hk hr)
      (fun δ => ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * c w * qD A lam k δ w)
    unfold Mstar
    rw [hδmax]
    exact le_csSup hbdd ⟨Unit, inferInstance, realP A k (extF δ), (mem_Dr.1 hδ).2, rfl⟩


/-- **K3 (1), the conditional form** (l.304–308: `Pr(s̄_{t+1} = y' | 𝓕_t) = K(y' | s̄_t, b_{t+1})`): for every
deterministic rule (a seed-fixed policy) and every well-formed prefix `h` (the history through round `t`), the law of
the next extended state is the controlled count kernel at `(s̄(h), b)`, `b` the composition of the rule's batch at
`h`; at a complete prefix the batch is empty and the state stays put.  It does not depend on the policy. -/
theorem K3_step1_cond (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (T : TreeE n)
    {h : History n} (hwf : WFE h) (y' : XS n) :
    ∑ S ∈ (T.act h).powerset, T.stepW (A36W.weightedOracle n k (twoW A lam)) h S *
        (if Ybar A k (⟨T.act h, S⟩ :: h) = y' then 1 else 0) =
      KC lam (Ybar A k h) (compB A (T.act h)) y' ∧
    (size h = 0 → (if Ybar A k h = y' then (1 : ℝ) else 0) = KC lam (Ybar A k h) (compB A (T.act h)) y') := by
  have h1 := row_tree A hlam hk T hwf (fun y => if y = y' then 1 else 0)
  have e : ∑ y'', KC lam (Ybar A k h) (compB A (T.act h)) y'' * (if y'' = y' then (1 : ℝ) else 0) =
      KC lam (Ybar A k h) (compB A (T.act h)) y' := by
    simp only [mul_ite, mul_one, mul_zero, Finset.sum_ite_eq', Finset.mem_univ, if_true]
  refine ⟨by rw [h1, e], fun hs => ?_⟩
  have h2 := row_done A hlam hk T hwf hs (fun y => if y = y' then 1 else 0)
  rw [h2, e]

/-! ## §C2 Lemma K1: deterministic policies (l.171–183, proofs l.244–280) -/

/-! ## §K1.1 The target count kernel and the count cost `c(s, b)` (App K l.114–127) -/

/-- **The target count kernel** `T^tgt_b(s)(u, v) = C(b_A,u) C(b_B,v) λ^u Z(m_A-b_A, m_B-b_B, j-u-v)/Z(m_A,m_B,j)`
(l.114–121), with `Z = 0` unless the child is legal (the guard `u + v ≤ j` is the paper's `Z = 0` for a negative
quota; App J's `Z` vanishes for a quota above `M`). -/
noncomputable def Ttgt (lam : ℝ) (mA mB j bA bB u v : ℕ) : ℝ :=
  if u + v ≤ j then (bA.choose u : ℝ) * (bB.choose v : ℝ) * lam ^ u * A36RW.AppJ.Z lam (mA - bA) (mB - bB) (j - (u + v)) /
    A36RW.AppJ.Z lam mA mB j else 0

/-- The target probability `λ^u Z(child)/Z(s)` of one batch word with counts `(u, v)` (TG0(i)). -/
noncomputable def tWord (lam : ℝ) (mA mB j bA bB u v : ℕ) : ℝ :=
  if u + v ≤ j then lam ^ u * A36RW.AppJ.Z lam (mA - bA) (mB - bB) (j - (u + v)) / A36RW.AppJ.Z lam mA mB j else 0

theorem Ttgt_eq_tWord (lam : ℝ) (mA mB j bA bB u v : ℕ) :
    Ttgt lam mA mB j bA bB u v = (bA.choose u : ℝ) * (bB.choose v : ℝ) * tWord lam mA mB j bA bB u v := by
  unfold Ttgt tWord
  split_ifs
  · ring
  · ring

/-- **The count cost** `c(s, b) = KL(T^tgt_b(s) ‖ Bin(b_A, a_A(s)) ⊗ Bin(b_B, a_B(s)))` (l.124–125). -/
noncomputable def cKL (lam : ℝ) (mA mB j bA bB : ℕ) : ℝ :=
  ∑ u ∈ range (bA + 1), ∑ v ∈ range (bB + 1), Ttgt lam mA mB j bA bB u v *
    Real.log (Ttgt lam mA mB j bA bB u v / (bin bA (aA lam mA mB j) u * bin bB (aB lam mA mB j) v))

/-- Splitting a subset sum by a group, in any additive commutative monoid (the `ℝ` case is App J's
`sum_powerset_split`). -/
theorem sum_powerset_split_nsmul {M : Type*} [AddCommMonoid M] (A B : Finset (Fin n)) (g : ℕ → ℕ → M) :
    ∑ O ∈ B.powerset, g #(O ∩ A) #(O \ A) =
      ∑ hA ∈ range (#(B ∩ A) + 1), ∑ hB ∈ range (#(B \ A) + 1),
        ((#(B ∩ A)).choose hA * (#(B \ A)).choose hB) • g hA hB := by
  have h1 : ∑ O ∈ B.powerset, g #(O ∩ A) #(O \ A) =
      ∑ p ∈ (B ∩ A).powerset ×ˢ (B \ A).powerset, g #p.1 #p.2 := by
    refine Finset.sum_nbij' (fun O => (O ∩ A, O \ A)) (fun p => p.1 ∪ p.2) ?_ ?_ ?_ ?_ ?_
    · intro O hO
      have hOB : O ⊆ B := Finset.mem_powerset.1 hO
      refine Finset.mem_product.2 ⟨Finset.mem_powerset.2 fun x hx => ?_, Finset.mem_powerset.2 fun x hx => ?_⟩
      · rw [Finset.mem_inter] at hx ⊢
        exact ⟨hOB hx.1, hx.2⟩
      · rw [Finset.mem_sdiff] at hx ⊢
        exact ⟨hOB hx.1, hx.2⟩
    · intro p hp
      obtain ⟨h1, h2⟩ := Finset.mem_product.1 hp
      exact Finset.mem_powerset.2 (Finset.union_subset
        ((Finset.mem_powerset.1 h1).trans Finset.inter_subset_left)
        ((Finset.mem_powerset.1 h2).trans Finset.sdiff_subset))
    · intro O _
      exact inter_union_sdiff_eq O A
    · intro p hp
      obtain ⟨h1, h2⟩ := Finset.mem_product.1 hp
      have hX : ∀ x ∈ p.1, x ∈ A := fun x hx => (Finset.mem_inter.1 (Finset.mem_powerset.1 h1 hx)).2
      have hY : ∀ y ∈ p.2, y ∉ A := fun y hy => (Finset.mem_sdiff.1 (Finset.mem_powerset.1 h2 hy)).2
      obtain ⟨e1, e2⟩ := union_inter_sdiff hX hY
      exact Prod.ext e1 e2
    · intro O _
      rfl
  rw [h1, Finset.sum_product]
  have h2 : ∀ X ∈ (B ∩ A).powerset, ∑ Y ∈ (B \ A).powerset, g #(X, Y).1 #(X, Y).2 =
      ∑ hB ∈ range (#(B \ A) + 1), ((#(B \ A)).choose hB) • g #X hB := by
    intro X _
    exact Finset.sum_powerset_apply_card (fun m => g #X m) (x := B \ A)
  rw [Finset.sum_congr rfl h2]
  rw [Finset.sum_powerset_apply_card
    (fun m => ∑ hB ∈ range (#(B \ A) + 1), ((#(B \ A)).choose hB) • g m hB) (x := B ∩ A)]
  refine Finset.sum_congr rfl fun hA _ => ?_
  rw [Finset.smul_sum]
  refine Finset.sum_congr rfl fun hB _ => ?_
  rw [smul_smul]

/-! ## §K1.2 The count reduction at a legal prefix (K1(a) proof, "Reduction to counts", l.251–255) -/

section CountReduction

variable (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)

include hlam hk in
/-- The prefix mass of the App J target (A36W's `prefMass_weightedTarget` at the two-value array). -/
theorem prefMass_twoW {h : History n} (hwf : WFE h) :
    prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h =
      lam ^ #(onesSet h ∩ A) / A36W.Z (twoW A lam) univ (k : ℤ) * A36W.Z (twoW A lam) (remaining h) (quota k h) := by
  rw [A36W.prefMass_weightedTarget (twoW_pos A hlam) hk (A36W.onesSet_subset_committed_of_WFE hwf), prod_twoW]

include hlam hk in
/-- **TG0(i) for a batch word** (l.122–123): at a legal well-formed prefix, the target's conditional probability of
the batch word `S ⊆ B` is `λ^u Z(child)/Z(s)`, a function of its counts `(u, v) = (|S ∩ A|, |S \ A|)` only. -/
theorem blockLaw_twoW {h : History n} (hwf : WFE h) (hL : Legal k h) {B S : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hS : S ⊆ B) :
    Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S =
      tWord lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A) #(S ∩ A) #(S \ A) := by
  have hwf' : WFE ((⟨B, S⟩ : Batch n) :: h) := ⟨hB, hS, hwf⟩
  unfold Chain.blockLaw
  rw [prefMass_twoW A hlam hk hwf', prefMass_twoW A hlam hk hwf, card_onesSet_child_A A hwf hB hS,
    remaining_cons, Converse.quota_cons_eq_wfe_w2 (s := ⟨B, S⟩) k hwf hB hS]
  dsimp only
  obtain ⟨j, hj⟩ := Int.eq_ofNat_of_zero_le hL.1
  have hjS : j ≤ #(remaining h) := by
    have h2 := hL.2
    rw [hj] at h2
    unfold size at h2
    omega
  have hjM : j ≤ #(remaining h ∩ A) + #(remaining h \ A) := by rw [← card_eq_inter_add_sdiff]; exact hjS
  have hZt := A36W.Ztot_pos (twoW_pos A hlam) hk
  have hZp : 0 < A36RW.AppJ.Z lam #(remaining h ∩ A) #(remaining h \ A) j := A36RW.AppJ.Z_pos hlam hjM
  have hS2 : #S = #(S ∩ A) + #(S \ A) := card_eq_inter_add_sdiff S A
  have hl1 : lam ^ #(onesSet h ∩ A) ≠ 0 := (pow_pos hlam _).ne'
  rw [hj, Zw_eq A (remaining h) lam j, Int.toNat_natCast]
  unfold tWord
  by_cases hle : #(S ∩ A) + #(S \ A) ≤ j
  · rw [if_pos hle, show (j : ℤ) - (#S : ℤ) = ((j - (#(S ∩ A) + #(S \ A)) : ℕ) : ℤ) by omega,
      Zw_eq A (remaining h \ B) lam, card_child_A A hB, card_child_B A hB, pow_add]
    field_simp [hZt.ne', hZp.ne', hl1]
  · rw [if_neg hle, A36W.Z_eq_zero_of_neg (twoW A lam) (remaining h \ B) (J := (j : ℤ) - (#S : ℤ)) (by omega)]
    simp

include hlam hk in
/-- The product of the exact marginals of a batch word at a legal prefix (TG0(ii)): a function of the counts. -/
theorem blockProd_twoW {h : History n} (hwf : WFE h) (hL : Legal k h) {B S : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hS : S ⊆ B) :
    Chain.blockProd (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S =
      (aA lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat ^ #(S ∩ A) *
        (1 - aA lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat) ^ (#(B ∩ A) - #(S ∩ A))) *
      (aB lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat ^ #(S \ A) *
        (1 - aB lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat) ^ (#(B \ A) - #(S \ A))) := by
  unfold Chain.blockProd
  exact prod_ite_twoValue A B S hS _ _ _ (fun i hi => condMarg_twoW_of_legal A hlam hk hwf hL (hB hi))

include hlam hk in
/-- **The count reduction of the TC terms** (l.251–255): at a legal well-formed prefix `h` and a fresh batch
`B ⊆ remaining h`, `TC(h, B) = c(s(h), b(B))`.  Both laws are constant on the fibres `{(h_A, h_B) = (u, v)}`, so the
divergence of the labelled laws is that of the count laws. -/
theorem blockTC_twoW {h : History n} (hwf : WFE h) (hL : Legal k h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) :
    Chain.blockTC (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B =
      cKL lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A) := by
  set pT := A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk with hpT
  set mA := #(remaining h ∩ A)
  set mB := #(remaining h \ A)
  set j := (quota k h).toNat
  set a := aA lam mA mB j
  set b := aB lam mA mB j
  set g : ℕ → ℕ → ℝ := fun u v => tWord lam mA mB j #(B ∩ A) #(B \ A) u v *
    Real.log (tWord lam mA mB j #(B ∩ A) #(B \ A) u v /
      ((a ^ u * (1 - a) ^ (#(B ∩ A) - u)) * (b ^ v * (1 - b) ^ (#(B \ A) - v)))) with hg
  rw [Chain.blockTC_eq_sum]
  have e1 : ∀ S ∈ B.powerset, Chain.blockLaw pT h B S * Real.log (Chain.blockLaw pT h B S /
      Chain.blockProd pT h B S) = g #(S ∩ A) #(S \ A) := by
    intro S hS
    rw [blockLaw_twoW A hlam hk hwf hL hB (Finset.mem_powerset.1 hS),
      blockProd_twoW A hlam hk hwf hL hB (Finset.mem_powerset.1 hS)]
  rw [Finset.sum_congr rfl e1, sum_powerset_split A B g]
  unfold cKL
  refine Finset.sum_congr rfl fun u hu => Finset.sum_congr rfl fun v hv => ?_
  have hu' : u ≤ #(B ∩ A) := Nat.lt_succ_iff.1 (Finset.mem_range.1 hu)
  have hv' : v ≤ #(B \ A) := Nat.lt_succ_iff.1 (Finset.mem_range.1 hv)
  have hC : ((#(B ∩ A)).choose u : ℝ) * ((#(B \ A)).choose v : ℝ) ≠ 0 :=
    mul_ne_zero (Nat.cast_ne_zero.2 (Nat.choose_pos hu').ne') (Nat.cast_ne_zero.2 (Nat.choose_pos hv').ne')
  have hX : bin #(B ∩ A) a u * bin #(B \ A) b v = (((#(B ∩ A)).choose u : ℝ) * ((#(B \ A)).choose v : ℝ)) *
      ((a ^ u * (1 - a) ^ (#(B ∩ A) - u)) * (b ^ v * (1 - b) ^ (#(B \ A) - v))) := by
    unfold bin
    ring
  rw [Ttgt_eq_tWord, hX, mul_div_mul_left _ _ hC, hg]
  ring

include hlam hk in
/-- **The target count kernel as the law of the batch counts** (l.122–123): at a legal well-formed prefix,
`Σ_{S ⊆ B} P(S | h) F(|S ∩ A|, |S \ A|) = Σ_{u,v} T^tgt_b(s)(u, v) F(u, v)`. -/
theorem sum_blockLaw_counts {h : History n} (hwf : WFE h) (hL : Legal k h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (F : ℕ → ℕ → ℝ) :
    ∑ S ∈ B.powerset, Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S *
        F #(S ∩ A) #(S \ A) =
      ∑ u ∈ range (#(B ∩ A) + 1), ∑ v ∈ range (#(B \ A) + 1),
        Ttgt lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A) u v * F u v := by
  have e1 : ∀ S ∈ B.powerset, Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h B S *
      F #(S ∩ A) #(S \ A) = (fun u v => tWord lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat
        #(B ∩ A) #(B \ A) u v * F u v) #(S ∩ A) #(S \ A) := by
    intro S hS
    rw [blockLaw_twoW A hlam hk hwf hL hB (Finset.mem_powerset.1 hS)]
  rw [Finset.sum_congr rfl e1, sum_powerset_split A B (fun u v => tWord lam #(remaining h ∩ A)
    #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A) u v * F u v)]
  refine Finset.sum_congr rfl fun u _ => Finset.sum_congr rfl fun v _ => ?_
  rw [Ttgt_eq_tWord]
  ring

include hlam hk in
/-- The same in `ℝ≥0∞`, for `ℝ≥0∞`-valued `G` (used by the recursion `𝒞`). -/
theorem sum_blockLaw_counts_ennreal {h : History n} (hwf : WFE h) (hL : Legal k h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (G : ℕ → ℕ → ENNReal) :
    ∑ S ∈ B.powerset, ENNReal.ofReal (Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        h B S) * G #(S ∩ A) #(S \ A) =
      ∑ u ∈ range (#(B ∩ A) + 1), ∑ v ∈ range (#(B \ A) + 1),
        ENNReal.ofReal (Ttgt lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A) u v) *
          G u v := by
  have e1 : ∀ S ∈ B.powerset, ENNReal.ofReal (Chain.blockLaw (A36W.weightedTarget n k (twoW A lam)
      (twoW_pos A hlam) hk) h B S) * G #(S ∩ A) #(S \ A) = (fun u v => ENNReal.ofReal (tWord lam #(remaining h ∩ A)
        #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A) u v) * G u v) #(S ∩ A) #(S \ A) := by
    intro S hS
    rw [blockLaw_twoW A hlam hk hwf hL hB (Finset.mem_powerset.1 hS)]
  rw [Finset.sum_congr rfl e1, sum_powerset_split_nsmul A B (fun u v => ENNReal.ofReal (tWord lam
    #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A) u v) * G u v)]
  refine Finset.sum_congr rfl fun u _ => Finset.sum_congr rfl fun v _ => ?_
  rw [Ttgt_eq_tWord, ENNReal.ofReal_mul (by positivity), nsmul_eq_mul, ← mul_assoc]
  congr 1
  rw [show ((#(B ∩ A)).choose u : ℝ) * ((#(B \ A)).choose v : ℝ) =
    (((#(B ∩ A)).choose u * (#(B \ A)).choose v : ℕ) : ℝ) by push_cast; ring, ENNReal.ofReal_natCast]

include hlam hk in
/-- The target count kernel is a probability law at the count state of a legal well-formed prefix. -/
theorem sum_Ttgt {h : History n} (hwf : WFE h) (hL : Legal k h) {B : Finset (Fin n)} (hB : B ⊆ remaining h) :
    ∑ u ∈ range (#(B ∩ A) + 1), ∑ v ∈ range (#(B \ A) + 1),
      Ttgt lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat #(B ∩ A) #(B \ A) u v = 1 := by
  have hex := exact_twoW A hlam hk
  have hpos : 0 < prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h := (hex.1 h hwf).1 hL
  have h1 := sum_blockLaw_counts A hlam hk hwf hL hB (fun _ _ => 1)
  simp only [mul_one] at h1
  rw [← h1]
  exact Chain.sum_blockLaw _ hwf hB hpos

/-- The count state of a child: `(m_A - b_A, m_B - b_B, j - u - v)`, natural subtraction (no legality needed). -/
theorem counts_child {h : History n} (hwf : WFE h) (hq : 0 ≤ quota k h) {B S : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hS : S ⊆ B) :
    #(remaining ((⟨B, S⟩ : Batch n) :: h) ∩ A) = #(remaining h ∩ A) - #(B ∩ A) ∧
    #(remaining ((⟨B, S⟩ : Batch n) :: h) \ A) = #(remaining h \ A) - #(B \ A) ∧
    (quota k ((⟨B, S⟩ : Batch n) :: h)).toNat = (quota k h).toNat - (#(S ∩ A) + #(S \ A)) := by
  refine ⟨by rw [remaining_cons]; exact card_child_A A hB, by rw [remaining_cons]; exact card_child_B A hB, ?_⟩
  rw [Converse.quota_cons_eq_wfe_w2 (s := ⟨B, S⟩) k hwf hB hS]
  dsimp only
  have hS2 : #S = #(S ∩ A) + #(S \ A) := card_eq_inter_add_sdiff S A
  omega

end CountReduction

/-! ## §K1.3 Paths of a deterministic rule under the target (l.105–107, l.244–250) -/

/-- The history reached from `h` after `t` further rounds of the rule `T` when the committed values agree with `x`
(absorbed at completion, as `TreeE.outBy`). -/
def histFrom (T : TreeE n) (h : History n) (x : Fin n → Bool) : ℕ → History n
  | 0 => h
  | t + 1 => if size (histFrom T h x t) = 0 then histFrom T h x t
      else ⟨T.act (histFrom T h x t), (T.act (histFrom T h x t)).filter (fun i => x i = true)⟩ :: histFrom T h x t

/-- **The path of a deterministic rule along `x`** (l.244–246): the prefix before round `t + 1`. -/
def histT (T : TreeE n) (x : Fin n → Bool) : ℕ → History n := histFrom T [] x

theorem histFrom_zero (T : TreeE n) (h : History n) (x : Fin n → Bool) : histFrom T h x 0 = h := rfl

theorem histFrom_succ (T : TreeE n) (h : History n) (x : Fin n → Bool) (t : ℕ) :
    histFrom T h x (t + 1) = if size (histFrom T h x t) = 0 then histFrom T h x t
      else ⟨T.act (histFrom T h x t), (T.act (histFrom T h x t)).filter (fun i => x i = true)⟩ ::
        histFrom T h x t := rfl

theorem histFrom_of_size_zero (T : TreeE n) {h : History n} (hs : size h = 0) (x : Fin n → Bool) :
    ∀ t, histFrom T h x t = h
  | 0 => rfl
  | t + 1 => by rw [histFrom_succ, histFrom_of_size_zero T hs x t, if_pos hs]

theorem histFrom_shift (T : TreeE n) {h : History n} (hs : size h ≠ 0) (x : Fin n → Bool) :
    ∀ t, histFrom T h x (t + 1) = histFrom T (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h) x t
  | 0 => by rw [histFrom_succ, histFrom_zero, if_neg hs, histFrom_zero]
  | t + 1 => by
      rw [histFrom_succ T h x (t + 1), histFrom_shift T hs x t]
      rfl

theorem histFrom_wfe (T : TreeE n) {h : History n} (hwf : WFE h) (x : Fin n → Bool) :
    ∀ t, WFE (histFrom T h x t)
  | 0 => hwf
  | t + 1 => by
      rw [histFrom_succ]
      split_ifs
      · exact histFrom_wfe T hwf x t
      · exact ⟨T.act_sub _, Finset.filter_subset _ _, histFrom_wfe T hwf x t⟩

theorem histFrom_agrees (T : TreeE n) {h : History n} (hwf : WFE h) {x : Fin n → Bool} (hag : A36RW.Agrees h x) :
    ∀ t, A36RW.Agrees (histFrom T h x t) x
  | 0 => hag
  | t + 1 => by
      rw [histFrom_succ]
      split_ifs
      · exact histFrom_agrees T hwf hag t
      · exact (agrees_cons_iff (histFrom_wfe T hwf x t) (T.act_sub _) (Finset.filter_subset _ _) x).2
          ⟨histFrom_agrees T hwf hag t, rfl⟩

/-- **The path cost from `h`**, weighted by the target (`H` of l.105–107 is the case `h = []`). -/
noncomputable def pathFrom (p : Target n) (T : TreeE n) (f : ℕ) (h : History n) : ℝ :=
  ∑ x ∈ univ.filter (A36RW.Agrees h), p.p x *
    ∑ s ∈ range f, Chain.blockTC p (histFrom T h x s) (T.act (histFrom T h x s))

/-- **The path cost** `H(π) = E_{x ∼ p} Σ_t TC_t(x)` of a seedless rule at horizon `r` (l.105–107): `TC_t(x)` is the
total correlation of the target's conditional joint law of the values of `β_{t+1}` given the prefix before round
`t + 1` (`A36W.Chain.blockTC`). -/
noncomputable def pathH (p : Target n) (T : TreeE n) (r : ℕ) : ℝ :=
  ∑ x, p.p x * ∑ s ∈ range r, Chain.blockTC p (histT T x s) (T.act (histT T x s))

theorem pathH_eq_pathFrom (p : Target n) (T : TreeE n) (r : ℕ) : pathH p T r = pathFrom p T r [] := by
  unfold pathH pathFrom histT
  rw [Finset.filter_true_of_mem (fun x _ => agrees_nil_sp x)]

/-- A batch with no cell carries no correlation. -/
theorem blockTC_empty (t : Target n) (h : History n) : Chain.blockTC t h ∅ = 0 := by
  rw [Chain.blockTC_eq_sum, Finset.powerset_empty, Finset.sum_singleton]
  have hpm : prefMass t ((⟨∅, ∅⟩ : Batch n) :: h) = prefMass t h := by
    unfold prefMass
    congr 1
    ext x
    simp [A36RW.Agrees, committed, onesSet]
  have hbp : Chain.blockProd t h ∅ ∅ = 1 := by simp [Chain.blockProd]
  unfold Chain.blockLaw
  rw [hpm, hbp, div_one]
  by_cases hm : prefMass t h = 0
  · rw [hm]; simp
  · rw [div_self hm, Real.log_one, mul_zero]

theorem pathFrom_of_size_zero (p : Target n) (T : TreeE n) (f : ℕ) {h : History n} (hs : size h = 0) :
    pathFrom p T f h = 0 := by
  unfold pathFrom
  have hrem : remaining h = ∅ := Finset.card_eq_zero.1 hs
  have hact : T.act h = ∅ := Finset.subset_empty.1 (hrem ▸ T.act_sub h)
  refine Finset.sum_eq_zero fun x _ => ?_
  rw [Finset.sum_eq_zero fun s _ => by rw [histFrom_of_size_zero T hs x s, hact, blockTC_empty], mul_zero]

/-- **Fibres of an agreement sum** with an integrand depending on the word (ChainIdentity's `sum_agrees_fiber`
with an extra argument). -/
theorem sum_agrees_fiber_gen (t : Target n) {h : History n} (hwf : WFE h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (F : Finset (Fin n) → (Fin n → Bool) → ℝ) :
    ∑ x ∈ univ.filter (A36RW.Agrees h), F (B.filter (fun i => x i = true)) x =
      ∑ S ∈ B.powerset, ∑ x ∈ univ.filter (A36RW.Agrees ((⟨B, S⟩ : Batch n) :: h)), F S x := by
  rw [← Finset.sum_fiberwise_of_maps_to (g := fun x => B.filter (fun i => x i = true)) (t := B.powerset)
    (fun x _ => Finset.mem_powerset.2 (Finset.filter_subset _ _))]
  refine Finset.sum_congr rfl (fun S hS => ?_)
  have hS' : S ⊆ B := Finset.mem_powerset.1 hS
  calc ∑ x ∈ (univ.filter (A36RW.Agrees h)).filter (fun x => B.filter (fun i => x i = true) = S),
          F (B.filter (fun i => x i = true)) x
      = ∑ x ∈ (univ.filter (A36RW.Agrees h)).filter (fun x => B.filter (fun i => x i = true) = S), F S x :=
        Finset.sum_congr rfl (fun x hx => by rw [(Finset.mem_filter.1 hx).2])
    _ = ∑ x ∈ univ.filter (A36RW.Agrees ((⟨B, S⟩ : Batch n) :: h)), F S x := by
        congr 1
        rw [Finset.filter_filter]
        exact Finset.filter_congr (fun x _ => (agrees_cons_iff hwf hB hS' x).symm)

/-- **One round of the path cost**: `H_{f+1}(h) = P(h) TC(h, β(h)) + Σ_S H_f(h·S)`. -/
theorem pathFrom_succ (p : Target n) (T : TreeE n) (f : ℕ) {h : History n} (hwf : WFE h) (hs : size h ≠ 0) :
    pathFrom p T (f + 1) h = prefMass p h * Chain.blockTC p h (T.act h) +
      ∑ S ∈ (T.act h).powerset, pathFrom p T f (⟨T.act h, S⟩ :: h) := by
  have e : ∀ x, ∑ s ∈ range (f + 1), Chain.blockTC p (histFrom T h x s) (T.act (histFrom T h x s)) =
      Chain.blockTC p h (T.act h) + ∑ s ∈ range f, Chain.blockTC p
        (histFrom T (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h) x s)
        (T.act (histFrom T (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h) x s)) := by
    intro x
    rw [Finset.sum_range_succ', histFrom_zero, add_comm]
    congr 1
    refine Finset.sum_congr rfl fun s _ => ?_
    rw [histFrom_shift T hs x s]
  unfold pathFrom
  simp only [e, mul_add, Finset.sum_add_distrib]
  congr 1
  · rw [← Finset.sum_mul]
    rfl
  · exact sum_agrees_fiber_gen p hwf (T.act_sub h) (fun S x => p.p x * ∑ s ∈ range f,
      Chain.blockTC p (histFrom T (⟨T.act h, S⟩ :: h) x s) (T.act (histFrom T (⟨T.act h, S⟩ :: h) x s)))

/-- Gibbs for the TC term of an exact oracle: `TC(h, B) ≥ 0` at every well-formed prefix. -/
theorem blockTC_nonneg_exact (t : Target n) (o : Oracle n) (hex : Exact t o) {h : History n} (hwf : WFE h)
    {B : Finset (Fin n)} (hB : B ⊆ remaining h) : 0 ≤ Chain.blockTC t h B := by
  by_cases hpos : 0 < prefMass t h
  · have hL : o.legal h := (hex.1 h hwf).2 hpos
    have hQ : ∀ S, Chain.blockProd t h B S = batchLaw o h B S :=
      fun S => (Chain.batchLaw_eq_blockProd t o hex hwf hL hB S).symm
    have hQ1 : ∑ S ∈ B.powerset, Chain.blockProd t h B S = 1 := by
      simp only [hQ]
      exact Converse.sum_batchLaw_w2 o h B
    have hQ0 : ∀ S, 0 ≤ Chain.blockProd t h B S := fun S => by
      rw [hQ]
      exact Converse.batchLaw_nonneg_w2 o h B S
        (fun i hi => Converse.margUnit_of_exact t o hex h hwf hL i (hB hi))
    have hP1 : ∑ S ∈ B.powerset, Chain.blockLaw t h B S = 1 := Chain.sum_blockLaw t hwf hB hpos
    rw [Chain.blockTC_eq_sum]
    have hterm : ∀ S ∈ B.powerset, Chain.blockLaw t h B S - Chain.blockProd t h B S ≤
        Chain.blockLaw t h B S * Real.log (Chain.blockLaw t h B S / Chain.blockProd t h B S) := by
      intro S hS
      by_cases hP : Chain.blockLaw t h B S = 0
      · rw [hP, zero_mul, zero_sub]
        linarith [hQ0 S]
      · have hP' : 0 < Chain.blockLaw t h B S := lt_of_le_of_ne (Chain.blockLaw_nonneg t h B S) (Ne.symm hP)
        have hcons : 0 < prefMass t ((⟨B, S⟩ : Batch n) :: h) := by
          have h' := hP'
          unfold Chain.blockLaw at h'
          exact (div_pos_iff_of_pos_right hpos).1 h'
        have hQp := Chain.blockProd_pos_of_pos t hwf hB (Finset.mem_powerset.1 hS) hcons
        have h1 := Real.log_le_sub_one_of_pos (div_pos hQp hP')
        rw [Real.log_div hQp.ne' hP'.ne'] at h1
        rw [Real.log_div hP'.ne' hQp.ne']
        have h2 : Chain.blockLaw t h B S * (Chain.blockProd t h B S / Chain.blockLaw t h B S - 1) =
            Chain.blockProd t h B S - Chain.blockLaw t h B S := by field_simp
        nlinarith [mul_le_mul_of_nonneg_left h1 hP'.le]
    have hs := Finset.sum_le_sum hterm
    rw [Finset.sum_sub_distrib, hP1, hQ1, sub_self] at hs
    exact hs
  · have h0 : prefMass t h = 0 := le_antisymm (not_lt.1 hpos) (Chain.prefMass_nonneg t h)
    unfold Chain.blockTC
    refine le_of_eq (Finset.sum_eq_zero fun S hS => ?_).symm
    exfalso
    have h1 := (Finset.mem_filter.1 hS).2
    have hle := Chain.prefMass_cons_le t hB (Finset.mem_powerset.1 (Finset.mem_filter.1 hS).1)
    linarith

theorem pathFrom_nonneg (t : Target n) (o : Oracle n) (hex : Exact t o) (T : TreeE n) (f : ℕ) {h : History n}
    (hwf : WFE h) : 0 ≤ pathFrom t T f h :=
  Finset.sum_nonneg fun x _ => mul_nonneg (t.nonneg x) (Finset.sum_nonneg fun s _ =>
    blockTC_nonneg_exact t o hex (histFrom_wfe T hwf x s) (T.act_sub _))

/-! ## §K1.4 The tree chain rule: `KL(p_λ ‖ Q_π) = H(π)` for seedless capped rules (K1(a), l.244–255) -/

/-- The (unnormalised) divergence of the target from the rule's law from `h`, on the words agreeing with `h`. -/
noncomputable def klFrom (t : Target n) (o : Oracle n) (T : TreeE n) (f : ℕ) (h : History n) : ℝ :=
  ∑ x ∈ univ.filter (fun x => A36RW.Agrees h x ∧ 0 < t.p x),
    t.p x * Real.log (t.p x / (prefMass t h * T.outBy o f h x))

theorem committed_univ_of_size_zero {h : History n} (hs : size h = 0) : committed h = univ := by
  have hrem : remaining h = ∅ := Finset.card_eq_zero.1 hs
  ext i
  simp only [Finset.mem_univ, iff_true]
  by_contra hc
  have : i ∈ remaining h := by simp [remaining, hc]
  rw [hrem] at this
  exact Finset.notMem_empty i this

theorem eq_outBits_of_size_zero {h : History n} (hs : size h = 0) {x : Fin n → Bool} (hag : A36RW.Agrees h x) :
    x = outBits h := by
  funext i
  have hi : i ∈ committed h := by rw [committed_univ_of_size_zero hs]; exact Finset.mem_univ i
  rw [hag i hi]
  rfl

theorem sum_filter_and_pos (t : Target n) (P : (Fin n → Bool) → Prop) [DecidablePred P]
    (G : (Fin n → Bool) → ℝ) :
    ∑ x ∈ univ.filter (fun x => P x ∧ 0 < t.p x), G x = ∑ x ∈ univ.filter P, if 0 < t.p x then G x else 0 := by
  rw [← Finset.sum_filter, Finset.filter_filter]

/-- **The tree chain rule** (K1(a), l.244–251): for an exact oracle and a deterministic rule, from every well-formed
prefix at which every agreeing support word completes within `f` rounds, the divergence equals the path cost. -/
theorem klFrom_eq_pathFrom (t : Target n) (o : Oracle n) (hex : Exact t o) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n), WFE h → (∀ x, A36RW.Agrees h x → 0 < t.p x → 0 < T.outBy o f h x) →
      klFrom t o T f h = pathFrom t T f h := by
  intro f
  induction f with
  | zero =>
    intro h hwf hpos
    have hP : pathFrom t T 0 h = 0 := by unfold pathFrom; simp
    rw [hP]
    unfold klFrom
    refine Finset.sum_eq_zero fun x hx => ?_
    obtain ⟨hag, hx0⟩ := (Finset.mem_filter.1 hx).2
    have h1 := hpos x hag hx0
    rw [Converse.outBy_zero_w2] at h1 ⊢
    have hc : size h = 0 ∧ outBits h = x := by
      by_contra hc
      rw [if_neg hc] at h1
      exact lt_irrefl 0 h1
    rw [if_pos hc, Chain.prefMass_of_committed_univ t (committed_univ_of_size_zero hc.1) hag, mul_one,
      div_self hx0.ne', Real.log_one, mul_zero]
  | succ f ih =>
    intro h hwf hpos
    by_cases hs : size h = 0
    · rw [pathFrom_of_size_zero t T (f + 1) hs]
      unfold klFrom
      refine Finset.sum_eq_zero fun x hx => ?_
      obtain ⟨hag, hx0⟩ := (Finset.mem_filter.1 hx).2
      rw [Converse.outBy_terminal_w2 o T f hs x, if_pos (eq_outBits_of_size_zero hs hag).symm,
        Chain.prefMass_of_committed_univ t (committed_univ_of_size_zero hs) hag, mul_one, div_self hx0.ne',
        Real.log_one, mul_zero]
    · by_cases hm : prefMass t h = 0
      · have hz : ∀ x, A36RW.Agrees h x → t.p x = 0 := fun x hag =>
          le_antisymm (hm ▸ Chain.le_prefMass_of_agrees t hag) (t.nonneg x)
        have hK : klFrom t o T (f + 1) h = 0 := by
          unfold klFrom
          refine Finset.sum_eq_zero fun x hx => ?_
          obtain ⟨hag, hx0⟩ := (Finset.mem_filter.1 hx).2
          exact absurd (hz x hag) hx0.ne'
        have hP : pathFrom t T (f + 1) h = 0 := by
          unfold pathFrom
          exact Finset.sum_eq_zero fun x hx => by rw [hz x (Finset.mem_filter.1 hx).2, zero_mul]
        rw [hK, hP]
      · have hmpos : 0 < prefMass t h := lt_of_le_of_ne (Chain.prefMass_nonneg t h) (Ne.symm hm)
        have hL : o.legal h := (hex.1 h hwf).2 hmpos
        have hB : T.act h ⊆ remaining h := T.act_sub h
        have hcollapse : ∀ x, T.outBy o (f + 1) h x =
            batchLaw o h (T.act h) ((T.act h).filter (fun i => x i = true)) *
              T.outBy o f (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h) x := by
          intro x
          rw [Mix.outBy_succ_collapse o T f (A36W.onesSet_subset_committed_of_WFE hwf) hs x]
          unfold TreeE.stepW
          rw [if_pos hL]
        have hpx : ∀ x, A36RW.Agrees h x → 0 < t.p x →
            0 < Chain.blockProd t h (T.act h) ((T.act h).filter (fun i => x i = true)) ∧
            0 < T.outBy o f (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h) x ∧
            0 < prefMass t (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h) := by
          intro x hag hx0
          have hbp := Chain.blockProd_word_pos t hag hx0 (T.act h)
          have hagc : A36RW.Agrees (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h) x :=
            (agrees_cons_iff hwf hB (Finset.filter_subset _ _) x).2 ⟨hag, rfl⟩
          have h1 := hpos x hag hx0
          rw [hcollapse x, Chain.batchLaw_eq_blockProd t o hex hwf hL hB] at h1
          refine ⟨hbp, lt_of_not_ge fun hb => ?_, Chain.prefMass_pos_of_agrees t hagc hx0⟩
          nlinarith
        have hsplit : ∀ x ∈ univ.filter (fun x => A36RW.Agrees h x ∧ 0 < t.p x),
            t.p x * Real.log (t.p x / (prefMass t h * T.outBy o (f + 1) h x)) =
              t.p x * Real.log (Chain.blockLaw t h (T.act h) ((T.act h).filter (fun i => x i = true)) /
                Chain.blockProd t h (T.act h) ((T.act h).filter (fun i => x i = true))) +
              t.p x * Real.log (t.p x / (prefMass t (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h) *
                T.outBy o f (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h) x)) := by
          intro x hx
          obtain ⟨hag, hx0⟩ := (Finset.mem_filter.1 hx).2
          obtain ⟨hβ, hQ, hmS⟩ := hpx x hag hx0
          rw [hcollapse x, Chain.batchLaw_eq_blockProd t o hex hwf hL hB, ← mul_add]
          congr 1
          unfold Chain.blockLaw
          rw [← Real.log_mul (div_pos (div_pos hmS hmpos) hβ).ne' (div_pos hx0 (mul_pos hmS hQ)).ne']
          congr 1
          field_simp
        unfold klFrom
        rw [Finset.sum_congr rfl hsplit, Finset.sum_add_distrib, pathFrom_succ t T f hwf hs]
        congr 1
        · have e : univ.filter (fun x => A36RW.Agrees h x ∧ 0 < t.p x) = (supp t).filter (A36RW.Agrees h) := by
            unfold supp
            rw [Finset.filter_filter]
            exact Finset.filter_congr fun x _ => and_comm
          rw [e]
          exact Chain.sum_agrees_log_blockLaw t hwf hB hmpos
        · rw [sum_filter_and_pos t (A36RW.Agrees h)]
          rw [sum_agrees_fiber_gen t hwf hB (fun S x => if 0 < t.p x then t.p x * Real.log (t.p x /
            (prefMass t (⟨T.act h, S⟩ :: h) * T.outBy o f (⟨T.act h, S⟩ :: h) x)) else 0)]
          refine Finset.sum_congr rfl fun S hS => ?_
          have hSB : S ⊆ T.act h := Finset.mem_powerset.1 hS
          have hwfc : WFE ((⟨T.act h, S⟩ : Batch n) :: h) := ⟨hB, hSB, hwf⟩
          rw [← sum_filter_and_pos t (A36RW.Agrees ((⟨T.act h, S⟩ : Batch n) :: h))]
          refine ih _ hwfc fun x hagc hx0 => ?_
          obtain ⟨hag, hS'⟩ := (agrees_cons_iff hwf hB hSB x).1 hagc
          have h2 := (hpx x hag hx0).2.1
          rw [hS'] at h2
          exact h2

/-- At the root the divergence is `KLx` of the rule's law. -/
theorem KLx_eq_klFrom (t : Target n) (o : Oracle n) (T : TreeE n) (r : ℕ)
    (hpos : ∀ x, 0 < t.p x → 0 < T.outBy o r [] x) :
    KLx t (T.outBy o r []) = ((klFrom t o T r [] : ℝ) : WithTop ℝ) := by
  unfold KLx
  rw [if_pos hpos]
  congr 1
  unfold klFrom
  have hm : prefMass t [] = 1 := by
    unfold prefMass
    rw [Finset.filter_true_of_mem (fun x _ => agrees_nil_sp x)]
    exact t.sum_one
  rw [hm]
  simp only [one_mul]
  refine Finset.sum_congr ?_ (fun _ _ => rfl)
  ext x
  simp [agrees_nil_sp]

/-! ### Every support word completes along its own path under the hard cap (l.266–267) -/

/-- The mass of the runs from `h` not complete after `f` rounds. -/
noncomputable def incM (o : Oracle n) (T : TreeE n) (f : ℕ) (h : History n) : ℝ :=
  expA o T (fun h' _ => if size h' = 0 then 0 else 1) f h

theorem mass_add_incM (o : Oracle n) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n), ∑ x, T.outBy o f h x + incM o T f h = 1
  | 0, h => by
      unfold incM
      rw [expA_zero]
      simp only [Converse.outBy_zero_w2]
      by_cases hs : size h = 0
      · simp [hs]
      · simp [hs]
  | f + 1, h => by
      unfold incM
      by_cases hs : size h = 0
      · rw [expA_succ_of_size_zero o T _ f hs]
        simp only [Converse.outBy_terminal_w2 o T f hs]
        simp [hs]
      · rw [expA_succ_step o T _ f hs]
        have e1 : ∑ x, T.outBy o (f + 1) h x =
            ∑ S ∈ (T.act h).powerset, T.stepW o h S * ∑ x, T.outBy o f (⟨T.act h, S⟩ :: h) x := by
          simp only [Converse.outBy_step_w2 o T f hs, Finset.mul_sum]
          exact Finset.sum_comm
        rw [e1, ← Finset.sum_add_distrib]
        calc ∑ S ∈ (T.act h).powerset, (T.stepW o h S * ∑ x, T.outBy o f (⟨T.act h, S⟩ :: h) x +
              T.stepW o h S * expA o T (fun h' _ => if size h' = 0 then 0 else 1) f (⟨T.act h, S⟩ :: h))
            = ∑ S ∈ (T.act h).powerset, T.stepW o h S := by
              refine Finset.sum_congr rfl fun S _ => ?_
              rw [← mul_add]
              have hm := mass_add_incM o T f (⟨T.act h, S⟩ :: h)
              unfold incM at hm
              rw [hm, mul_one]
          _ = 1 := Converse.sum_stepW_w2 o T h

theorem incM_pos (t : Target n) (o : Oracle n) (hex : Exact t o) (T : TreeE n) :
    ∀ (f : ℕ) (h : History n), WFE h → ∀ x, A36RW.Agrees h x → 0 < t.p x → T.outBy o f h x = 0 →
      0 < incM o T f h := by
  have ho : Converse.MargUnit o := Converse.margUnit_of_exact t o hex
  intro f
  induction f with
  | zero =>
    intro h hwf x hag hx0 hout
    unfold incM
    rw [expA_zero]
    by_cases hs : size h = 0
    · exfalso
      rw [Converse.outBy_zero_w2, if_pos ⟨hs, (eq_outBits_of_size_zero hs hag).symm⟩] at hout
      exact one_ne_zero hout
    · rw [if_neg hs]
      exact one_pos
  | succ f ih =>
    intro h hwf x hag hx0 hout
    by_cases hs : size h = 0
    · exfalso
      rw [Converse.outBy_terminal_w2 o T f hs, if_pos (eq_outBits_of_size_zero hs hag).symm] at hout
      exact one_ne_zero hout
    · have hmpos : 0 < prefMass t h := Chain.prefMass_pos_of_agrees t hag hx0
      have hL : o.legal h := (hex.1 h hwf).2 hmpos
      have hβ : 0 < T.stepW o h ((T.act h).filter (fun i => x i = true)) := by
        unfold TreeE.stepW
        rw [if_pos hL, Chain.batchLaw_eq_blockProd t o hex hwf hL (T.act_sub h)]
        exact Chain.blockProd_word_pos t hag hx0 _
      have hagc : A36RW.Agrees (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h) x :=
        (agrees_cons_iff hwf (T.act_sub h) (Finset.filter_subset _ _) x).2 ⟨hag, rfl⟩
      have hwfc : WFE (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h) :=
        ⟨T.act_sub h, Finset.filter_subset _ _, hwf⟩
      have hout' : T.outBy o f (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h) x = 0 := by
        rw [Mix.outBy_succ_collapse o T f (A36W.onesSet_subset_committed_of_WFE hwf) hs x] at hout
        rcases mul_eq_zero.1 hout with h1 | h1
        · exact absurd h1 hβ.ne'
        · exact h1
      have hinc := ih _ hwfc x hagc hx0 hout'
      unfold incM at hinc ⊢
      rw [expA_succ_step o T _ f hs]
      have hmem : (T.act h).filter (fun i => x i = true) ∈ (T.act h).powerset :=
        Finset.mem_powerset.2 (Finset.filter_subset _ _)
      calc (0 : ℝ) < T.stepW o h ((T.act h).filter (fun i => x i = true)) *
            expA o T (fun h' _ => if size h' = 0 then 0 else 1) f
              (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h) := mul_pos hβ hinc
        _ ≤ ∑ S ∈ (T.act h).powerset, T.stepW o h S *
            expA o T (fun h' _ => if size h' = 0 then 0 else 1) f (⟨T.act h, S⟩ :: h) :=
          Finset.single_le_sum (f := fun S => T.stepW o h S *
              expA o T (fun h' _ => if size h' = 0 then (0 : ℝ) else 1) f (⟨T.act h, S⟩ :: h))
            (fun S hS => mul_nonneg (Converse.stepW_nonneg_w2 o ho T hwf S)
              (expA_nonneg o T ho _ (fun _ _ => by split_ifs <;> norm_num) f _
                (Converse.wfe_child_w2 T hwf (Finset.mem_powerset.1 hS)))) hmem

/-- **Under the hard cap every support word completes along its own path within `r` rounds** (l.266–267), so the
rule's law charges every support word. -/
theorem outBy_pos_of_capAS (t : Target n) (o : Oracle n) (hex : Exact t o) (T : TreeE n) {r : ℕ}
    (hcap : (Bridge.ofTree T).CapAS o r) : ∀ x, 0 < t.p x → 0 < T.outBy o r [] x := by
  have ho := Converse.margUnit_of_exact t o hex
  have h1 : ∑ x, T.outBy o r [] x = 1 := by
    have hc := hcap
    unfold PolicyE.CapAS PolicyE.doneBy at hc
    simp only [W21.ofTree_outBy] at hc
    exact hc
  have hinc : incM o T r [] = 0 := by
    have := mass_add_incM o T r []
    linarith
  intro x hx
  rcases (Converse.outBy_nonneg o ho T r [] trivial x).lt_or_eq with hlt | heq
  · exact hlt
  · exfalso
    have := incM_pos t o hex T r [] trivial x (agrees_nil_sp x) hx heq.symm
    linarith

/-- **Lemma K1(a)** (l.171–174, proof l.244–255): for every seedless rule `T` whose policy is in `DET_r`
(`CapAS r`), `KL(p_λ ‖ Q_T) = H(T)`, the path cost, and `H(T) = E_{p_λ} Σ_{t<r} c(s_t, b_{t+1})` with `s_t` the count
state of the prefix before round `t + 1` and `b_{t+1}` the composition of the batch. -/
theorem K1a (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (T : TreeE n) {r : ℕ}
    (hcap : (Bridge.ofTree T).CapAS (A36W.weightedOracle n k (twoW A lam)) r) :
    KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (T.outBy (A36W.weightedOracle n k (twoW A lam)) r []) =
      ((pathH (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) T r : ℝ) : WithTop ℝ) ∧
    pathH (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) T r =
      ∑ x, (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x *
        ∑ s ∈ range r, cKL lam #(remaining (histT T x s) ∩ A) #(remaining (histT T x s) \ A)
          (quota k (histT T x s)).toNat #(T.act (histT T x s) ∩ A) #(T.act (histT T x s) \ A) := by
  have hex := exact_twoW A hlam hk
  have hpos := outBy_pos_of_capAS _ _ hex T hcap
  refine ⟨?_, ?_⟩
  · rw [KLx_eq_klFrom _ _ T r hpos, klFrom_eq_pathFrom _ _ hex T r [] trivial (fun x _ hx => hpos x hx),
      pathH_eq_pathFrom]
  · unfold pathH
    refine Finset.sum_congr rfl fun x _ => ?_
    by_cases hx : 0 < (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x
    · congr 1
      refine Finset.sum_congr rfl fun s _ => ?_
      have hwf : WFE (histT T x s) := histFrom_wfe T (show WFE ([] : History n) from trivial) x s
      have hag : A36RW.Agrees (histT T x s) x :=
        histFrom_agrees T (show WFE ([] : History n) from trivial) (agrees_nil_sp x) s
      have hL : Legal k (histT T x s) := (hex.1 _ hwf).2 (Chain.prefMass_pos_of_agrees _ hag hx)
      exact blockTC_twoW A hlam hk hwf hL (T.act_sub _)
    · rw [le_antisymm (not_lt.1 hx) ((A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).nonneg x),
        zero_mul, zero_mul]


/-! ## §K1.5 The recursion `𝒞` and `D_r = 𝒞_r(root)` (K1(b), l.174–180, proof l.257–276) -/

/-- One term of the recursion: `c(s, b) + E_{T^tgt_b(s)} 𝒞_prev(s')`, in `ℝ≥0∞`. -/
noncomputable def crTerm (lam : ℝ) (Cprev : ℕ → ℕ → ℕ → ENNReal) (mA mB j : ℕ) (b : ℕ × ℕ) : ENNReal :=
  ENNReal.ofReal (cKL lam mA mB j b.1 b.2) + ∑ u ∈ range (b.1 + 1), ∑ v ∈ range (b.2 + 1),
    ENNReal.ofReal (Ttgt lam mA mB j b.1 b.2 u v) * Cprev (mA - b.1) (mB - b.2) (j - (u + v))

/-- **The recursion `𝒞_t(s)`** (l.174–179), `ℝ≥0∞`-valued: `𝒞_0(s) = 0` if `M = 0`, `+∞` otherwise;
`𝒞_{t+1}(s) = 0` if `M = 0`, otherwise `min_{0 ≤ b ≤ (m_A, m_B)} {c(s,b) + E_{T^tgt_b(s)} 𝒞_t(s')}`. -/
noncomputable def Crec (lam : ℝ) : ℕ → ℕ → ℕ → ℕ → ENNReal
  | 0, mA, mB, _ => if mA + mB = 0 then 0 else ⊤
  | t + 1, mA, mB, j => if mA + mB = 0 then 0 else
      ((range (mA + 1)) ×ˢ (range (mB + 1))).inf' ⟨(0, 0), by simp⟩
        (fun b => ENNReal.ofReal (cKL lam mA mB j b.1 b.2) + ∑ u ∈ range (b.1 + 1), ∑ v ∈ range (b.2 + 1),
          ENNReal.ofReal (Ttgt lam mA mB j b.1 b.2 u v) * Crec lam t (mA - b.1) (mB - b.2) (j - (u + v)))

theorem Crec_zero (lam : ℝ) (mA mB j : ℕ) : Crec lam 0 mA mB j = if mA + mB = 0 then 0 else ⊤ := rfl

theorem Crec_succ (lam : ℝ) (t mA mB j : ℕ) : Crec lam (t + 1) mA mB j = if mA + mB = 0 then 0 else
    ((range (mA + 1)) ×ˢ (range (mB + 1))).inf' ⟨(0, 0), by simp⟩ (crTerm lam (Crec lam t) mA mB j) := rfl

theorem Crec_of_M_zero (lam : ℝ) : ∀ (t : ℕ) {mA mB : ℕ} (j : ℕ), mA + mB = 0 → Crec lam t mA mB j = 0
  | 0, _, _, j, hM => by rw [Crec_zero, if_pos hM]
  | t + 1, _, _, j, hM => by rw [Crec_succ, if_pos hM]

theorem Crec_zero_zero (lam : ℝ) (t j : ℕ) : Crec lam t 0 0 j = 0 := Crec_of_M_zero lam t j rfl

/-- **`𝒞_t(s) < ∞` for `t ≥ 1`** (l.265–266): the full batch leads to `M = 0`. -/
theorem Crec_succ_ne_top (lam : ℝ) (t mA mB j : ℕ) : Crec lam (t + 1) mA mB j ≠ ⊤ := by
  rw [Crec_succ]
  split_ifs with hM
  · exact ENNReal.zero_ne_top
  · have hmem : (mA, mB) ∈ (range (mA + 1)) ×ˢ (range (mB + 1)) := by simp
    refine ne_top_of_le_ne_top ?_ (Finset.inf'_le _ hmem)
    unfold crTerm
    simp only [Nat.sub_self, Crec_zero_zero, mul_zero, Finset.sum_const_zero, add_zero]
    exact ENNReal.ofReal_ne_top

theorem Ttgt_nonneg {lam : ℝ} (hlam : 0 ≤ lam) (mA mB j bA bB u v : ℕ) : 0 ≤ Ttgt lam mA mB j bA bB u v := by
  unfold Ttgt
  split_ifs
  · exact div_nonneg (mul_nonneg (mul_nonneg (mul_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _))
      (pow_nonneg hlam _)) (A36RW.AppJ.Z_nonneg hlam _ _ _)) (A36RW.AppJ.Z_nonneg hlam _ _ _)
  · exact le_refl 0

/-- The empty batch costs nothing at a legal count state (l.125: `c(s, 0) = 0`). -/
theorem cKL_zero_batch {lam : ℝ} (hlam : 0 < lam) {mA mB j : ℕ} (hj : j ≤ mA + mB) : cKL lam mA mB j 0 0 = 0 := by
  have hZ := A36RW.AppJ.Z_pos hlam hj
  unfold cKL Ttgt
  simp [bin, hZ.ne']

/-- Seed-fixed outputs of a seedless policy. -/
theorem outBy_unit (o : Oracle n) (σ : PolicyE n Unit) (f : ℕ) (x : Fin n → Bool) :
    σ.outBy o f x = (σ.tree ()).outBy o f [] x := by
  have := σ.isProb
  unfold PolicyE.outBy
  rw [integral_unique]
  simp

theorem capAS_unit_iff (o : Oracle n) (σ : PolicyE n Unit) (r : ℕ) :
    σ.CapAS o r ↔ (Bridge.ofTree (σ.tree ())).CapAS o r := by
  unfold PolicyE.CapAS PolicyE.doneBy
  simp only [outBy_unit]
  rfl

/-- The child of a support word's own path keeps a positive law (one round of `Mix.outBy_succ_collapse`). -/
theorem outBy_child_pos (t : Target n) (o : Oracle n) (hex : Exact t o) (T : TreeE n) {f : ℕ} {h : History n}
    (hwf : WFE h) (hs : size h ≠ 0) {x : Fin n → Bool} (h1 : 0 < T.outBy o (f + 1) h x) :
    0 < T.outBy o f (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h) x := by
  have ho := Converse.margUnit_of_exact t o hex
  rw [Mix.outBy_succ_collapse o T f (A36W.onesSet_subset_committed_of_WFE hwf) hs x] at h1
  have h0 := Converse.stepW_nonneg_w2 o ho T hwf ((T.act h).filter (fun i => x i = true))
  refine lt_of_not_ge fun hb => ?_
  nlinarith

theorem pathFrom_of_prefMass_zero (t : Target n) (T : TreeE n) (f : ℕ) {h : History n} (hm : prefMass t h = 0) :
    pathFrom t T f h = 0 := by
  unfold pathFrom
  refine Finset.sum_eq_zero fun x hx => ?_
  have hz : t.p x = 0 :=
    le_antisymm (hm ▸ Chain.le_prefMass_of_agrees t (Finset.mem_filter.1 hx).2) (t.nonneg x)
  rw [hz, zero_mul]

section Recursion

variable (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)

include hlam hk in
/-- **The lower bound of K1(b)** (l.257–268): along every seedless rule, from every well-formed prefix of positive
target mass at which every agreeing support word completes within `f` rounds,
`𝒞_f(s(h)) ≤ H_f(h)/P(h)` (backward induction; the paper's submartingale `W_t`). -/
theorem Crec_le_pathFrom (T : TreeE n) : ∀ (f : ℕ) (h : History n), WFE h →
    0 < prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h →
    (∀ x, A36RW.Agrees h x → 0 < (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x →
      0 < T.outBy (A36W.weightedOracle n k (twoW A lam)) f h x) →
    Crec lam f #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat ≤
      ENNReal.ofReal (pathFrom (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) T f h /
        prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h) := by
  have hex := exact_twoW A hlam hk
  intro f
  induction f with
  | zero =>
    intro h hwf hm hpos
    obtain ⟨x, hx, hxp⟩ : ∃ x ∈ univ.filter (A36RW.Agrees h),
        0 < (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x := by
      by_contra hne
      push Not at hne
      have hle : prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h ≤ 0 :=
        Finset.sum_nonpos (fun x hx => hne x hx)
      linarith
    have h1 := hpos x (Finset.mem_filter.1 hx).2 hxp
    rw [Converse.outBy_zero_w2] at h1
    have hs : size h = 0 := by
      by_contra hs
      rw [if_neg (fun hc => hs hc.1)] at h1
      exact lt_irrefl 0 h1
    have hM : #(remaining h ∩ A) + #(remaining h \ A) = 0 := by
      rw [← card_eq_inter_add_sdiff]
      exact hs
    rw [Crec_zero, if_pos hM]
    exact zero_le
  | succ f ih =>
    intro h hwf hm hpos
    by_cases hs : size h = 0
    · have hM : #(remaining h ∩ A) + #(remaining h \ A) = 0 := by
        rw [← card_eq_inter_add_sdiff]
        exact hs
      rw [Crec_succ, if_pos hM]
      exact zero_le
    · have hM : ¬ #(remaining h ∩ A) + #(remaining h \ A) = 0 := by
        rw [← card_eq_inter_add_sdiff]
        exact hs
      have hL : Legal k h := (hex.1 h hwf).2 hm
      have hB : T.act h ⊆ remaining h := T.act_sub h
      have hbmem : (#(T.act h ∩ A), #(T.act h \ A)) ∈
          (range (#(remaining h ∩ A) + 1)) ×ˢ (range (#(remaining h \ A) + 1)) := by
        simp only [Finset.mem_product, Finset.mem_range]
        exact ⟨Nat.lt_succ_of_le (Finset.card_le_card (inter_subset_inter_of_subset A hB)),
          Nat.lt_succ_of_le (Finset.card_le_card (sdiff_subset_sdiff_of_subset A hB))⟩
      rw [Crec_succ, if_neg hM]
      refine le_trans (Finset.inf'_le _ hbmem) ?_
      unfold crTerm
      dsimp only
      rw [← blockTC_twoW A hlam hk hwf hL hB, ← sum_blockLaw_counts_ennreal A hlam hk hwf hL hB
        (fun u v => Crec lam f (#(remaining h ∩ A) - #(T.act h ∩ A)) (#(remaining h \ A) - #(T.act h \ A))
          ((quota k h).toNat - (u + v)))]
      calc ENNReal.ofReal (Chain.blockTC (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h (T.act h)) +
            ∑ S ∈ (T.act h).powerset, ENNReal.ofReal (Chain.blockLaw (A36W.weightedTarget n k (twoW A lam)
              (twoW_pos A hlam) hk) h (T.act h) S) * Crec lam f (#(remaining h ∩ A) - #(T.act h ∩ A))
                (#(remaining h \ A) - #(T.act h \ A)) ((quota k h).toNat - (#(S ∩ A) + #(S \ A)))
          ≤ ENNReal.ofReal (Chain.blockTC (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h (T.act h)) +
            ∑ S ∈ (T.act h).powerset, ENNReal.ofReal (pathFrom (A36W.weightedTarget n k (twoW A lam)
              (twoW_pos A hlam) hk) T f (⟨T.act h, S⟩ :: h) /
                prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h) := by
            gcongr with S hS
            have hSB : S ⊆ T.act h := Finset.mem_powerset.1 hS
            obtain ⟨c1, c2, c3⟩ := counts_child A hwf hL.1 hB hSB
            by_cases hbl : Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h (T.act h) S = 0
            · rw [hbl, ENNReal.ofReal_zero, zero_mul]
              exact zero_le
            · have hblpos := lt_of_le_of_ne (Chain.blockLaw_nonneg _ h (T.act h) S) (Ne.symm hbl)
              have hmS : 0 < prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
                  (⟨T.act h, S⟩ :: h) := by
                have h' := hblpos
                unfold Chain.blockLaw at h'
                exact (div_pos_iff_of_pos_right hm).1 h'
              have hwfc : WFE ((⟨T.act h, S⟩ : Batch n) :: h) := ⟨hB, hSB, hwf⟩
              have hposc : ∀ x, A36RW.Agrees ((⟨T.act h, S⟩ : Batch n) :: h) x →
                  0 < (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).p x →
                  0 < T.outBy (A36W.weightedOracle n k (twoW A lam)) f (⟨T.act h, S⟩ :: h) x := by
                intro x hagc hx0
                obtain ⟨hag, hS'⟩ := (agrees_cons_iff hwf hB hSB x).1 hagc
                have h2 := outBy_child_pos _ _ hex T hwf hs (hpos x hag hx0)
                rw [hS'] at h2
                exact h2
              have hih := ih _ hwfc hmS hposc
              rw [c1, c2, c3] at hih
              calc ENNReal.ofReal (Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h
                    (T.act h) S) * Crec lam f (#(remaining h ∩ A) - #(T.act h ∩ A))
                      (#(remaining h \ A) - #(T.act h \ A)) ((quota k h).toNat - (#(S ∩ A) + #(S \ A)))
                  ≤ ENNReal.ofReal (Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h
                    (T.act h) S) * ENNReal.ofReal (pathFrom (A36W.weightedTarget n k (twoW A lam)
                      (twoW_pos A hlam) hk) T f (⟨T.act h, S⟩ :: h) / prefMass (A36W.weightedTarget n k
                        (twoW A lam) (twoW_pos A hlam) hk) (⟨T.act h, S⟩ :: h)) := by gcongr
                _ = ENNReal.ofReal (pathFrom (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) T f
                      (⟨T.act h, S⟩ :: h) / prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h) := by
                    rw [← ENNReal.ofReal_mul hblpos.le]
                    congr 1
                    unfold Chain.blockLaw
                    field_simp
        _ = ENNReal.ofReal (pathFrom (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) T (f + 1) h /
              prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h) := by
            rw [← ENNReal.ofReal_sum_of_nonneg (fun S hS => div_nonneg (pathFrom_nonneg _ _ hex T f
                (show WFE ((⟨T.act h, S⟩ : Batch n) :: h) from ⟨hB, Finset.mem_powerset.1 hS, hwf⟩)) hm.le),
              ← ENNReal.ofReal_add (blockTC_nonneg_exact _ _ hex hwf hB) (Finset.sum_nonneg fun S hS =>
                div_nonneg (pathFrom_nonneg _ _ hex T f
                  (show WFE ((⟨T.act h, S⟩ : Batch n) :: h) from ⟨hB, Finset.mem_powerset.1 hS, hwf⟩)) hm.le),
              pathFrom_succ _ T f hwf hs]
            congr 1
            rw [add_div, Finset.sum_div, mul_div_cancel_left₀ _ hm.ne']

/-- A minimiser of the recursion's term (Classical choice over the finite set of compositions). -/
noncomputable def bmin (lam : ℝ) (t mA mB j : ℕ) : ℕ × ℕ :=
  Classical.choose (Finset.exists_mem_eq_inf' (s := (range (mA + 1)) ×ˢ (range (mB + 1))) ⟨(0, 0), by simp⟩
    (crTerm lam (Crec lam t) mA mB j))

theorem bmin_spec (lam : ℝ) (t mA mB j : ℕ) :
    bmin lam t mA mB j ∈ (range (mA + 1)) ×ˢ (range (mB + 1)) ∧
      ((range (mA + 1)) ×ˢ (range (mB + 1))).inf' ⟨(0, 0), by simp⟩ (crTerm lam (Crec lam t) mA mB j) =
        crTerm lam (Crec lam t) mA mB j (bmin lam t mA mB j) :=
  Classical.choose_spec (Finset.exists_mem_eq_inf' (s := (range (mA + 1)) ×ˢ (range (mB + 1))) ⟨(0, 0), by simp⟩
    (crTerm lam (Crec lam t) mA mB j))

end Recursion

/-- **The attaining seedless rule of K1(b)** (l.270–276): at a legal prefix with `ϱ = r - depth h ≥ 2` rounds left
it commits the lowest-indexed `b°(ϱ, s)` free coordinates of each group (App J's `lowAB`), `b°` a minimiser of the
recursion; with one round left, and at illegal prefixes, it commits everything that remains (at one round left the
full batch is a minimiser, `Crec_one_eq_full`; the paper shows it is the only one). -/
noncomputable def greedyT (A : Finset (Fin n)) (lam : ℝ) (k r : ℕ) : TreeE n where
  act h := if Legal k h ∧ 2 ≤ r - depth h then
      W21.lowAB A (remaining h) (bmin lam (r - depth h - 1) #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat)
    else remaining h
  fill _ := ∅
  act_sub h := by
    split_ifs
    · exact W21.lowAB_sub _ _ _
    · exact Finset.Subset.refl _
  fill_sub _ := Finset.empty_subset _

/-- The attaining rule completes on every compatible path within `r` rounds (`DET_r`). -/
theorem greedyT_capAS (A : Finset (Fin n)) (lam : ℝ) (k : ℕ) {r : ℕ} (hr : 1 ≤ r) (o : Oracle n) :
    (Bridge.ofTree (greedyT A lam k r)).CapAS o r := by
  apply Converse.capAS_of_capEvery
  intro ω
  show (greedyT A lam k r).capFrom o r []
  refine W21.capFrom_of_act_last o _ r (fun h hd => ?_) r hr [] (by simp [depth])
  show (if Legal k h ∧ 2 ≤ r - depth h then _ else _) = _
  rw [if_neg (fun hc => by omega)]

section Attain

variable (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)

include hlam hk in
/-- At a legal prefix of positive mass every composition `b ≠ full` has `c(s,b) + E 𝒞_0(s') = ∞`
(l.273–274: `𝒞_1(s) < ∞ = E 𝒞_0(s')`), so `𝒞_1(s) = c(s, full)`. -/
theorem Crec_one_eq_full {h : History n} (hwf : WFE h) (hL : Legal k h) :
    Crec lam 1 #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat =
      ENNReal.ofReal (cKL lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat
        #(remaining h ∩ A) #(remaining h \ A)) := by
  by_cases hM : #(remaining h ∩ A) + #(remaining h \ A) = 0
  · have hA0 : #(remaining h ∩ A) = 0 := by omega
    have hB0 : #(remaining h \ A) = 0 := by omega
    have hj : (quota k h).toNat ≤ #(remaining h ∩ A) + #(remaining h \ A) := by
      rw [← card_eq_inter_add_sdiff]
      exact W21.quota_toNat_le hL
    rw [Crec_of_M_zero lam 1 _ hM, hA0, hB0, cKL_zero_batch hlam (by omega), ENNReal.ofReal_zero]
  · rw [Crec_succ, if_neg hM]
    have hfull : (#(remaining h ∩ A), #(remaining h \ A)) ∈
        (range (#(remaining h ∩ A) + 1)) ×ˢ (range (#(remaining h \ A) + 1)) := by simp
    have hval : crTerm lam (Crec lam 0) #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat
        (#(remaining h ∩ A), #(remaining h \ A)) = ENNReal.ofReal (cKL lam #(remaining h ∩ A) #(remaining h \ A)
          (quota k h).toNat #(remaining h ∩ A) #(remaining h \ A)) := by
      unfold crTerm
      simp only [Nat.sub_self, Crec_zero_zero, mul_zero, Finset.sum_const_zero, add_zero]
    rw [← hval]
    apply le_antisymm (Finset.inf'_le _ hfull)
    refine Finset.le_inf' _ _ fun b hb => ?_
    obtain ⟨b1, b2⟩ := b
    simp only [Finset.mem_product, Finset.mem_range] at hb
    by_cases hbf : (b1, b2) = (#(remaining h ∩ A), #(remaining h \ A))
    · rw [hbf]
    · have hne : ¬ (#(remaining h ∩ A) - b1) + (#(remaining h \ A) - b2) = 0 := by
        intro h0
        apply hbf
        simp only [Prod.mk.injEq]
        omega
      obtain ⟨B', hB'S, hB'A, hB'B⟩ := exists_batch_of_comp A (remaining h) (Nat.lt_succ_iff.1 hb.1)
        (Nat.lt_succ_iff.1 hb.2)
      have hsum := sum_Ttgt A hlam hk hwf hL hB'S
      rw [hB'A, hB'B] at hsum
      obtain ⟨u, hu, hpos1⟩ := Finset.exists_ne_zero_of_sum_ne_zero (by rw [hsum]; exact one_ne_zero)
      obtain ⟨v, hv, hpos2⟩ := Finset.exists_ne_zero_of_sum_ne_zero hpos1
      have hT0 : 0 < Ttgt lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat b1 b2 u v :=
        lt_of_le_of_ne (Ttgt_nonneg hlam.le _ _ _ _ _ _ _) (Ne.symm hpos2)
      have htop : crTerm lam (Crec lam 0) #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat (b1, b2) = ⊤ := by
        unfold crTerm
        dsimp only
        refine top_unique (le_trans ?_ le_add_self)
        have hC0 : Crec lam 0 (#(remaining h ∩ A) - b1) (#(remaining h \ A) - b2) ((quota k h).toNat - (u + v)) = ⊤ := by
          rw [Crec_zero, if_neg hne]
        calc (⊤ : ENNReal) = ENNReal.ofReal (Ttgt lam #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat b1 b2 u v) *
              Crec lam 0 (#(remaining h ∩ A) - b1) (#(remaining h \ A) - b2) ((quota k h).toNat - (u + v)) := by
              rw [hC0, ENNReal.mul_top (ENNReal.ofReal_pos.2 hT0).ne']
          _ ≤ ∑ v' ∈ range (b2 + 1), ENNReal.ofReal (Ttgt lam #(remaining h ∩ A) #(remaining h \ A)
                (quota k h).toNat b1 b2 u v') * Crec lam 0 (#(remaining h ∩ A) - b1) (#(remaining h \ A) - b2)
                  ((quota k h).toNat - (u + v')) :=
              Finset.single_le_sum (f := fun v' => ENNReal.ofReal (Ttgt lam #(remaining h ∩ A) #(remaining h \ A)
                (quota k h).toNat b1 b2 u v') * Crec lam 0 (#(remaining h ∩ A) - b1) (#(remaining h \ A) - b2)
                  ((quota k h).toNat - (u + v'))) (fun _ _ => zero_le) hv
          _ ≤ ∑ u' ∈ range (b1 + 1), ∑ v' ∈ range (b2 + 1), ENNReal.ofReal (Ttgt lam #(remaining h ∩ A)
                #(remaining h \ A) (quota k h).toNat b1 b2 u' v') * Crec lam 0 (#(remaining h ∩ A) - b1)
                  (#(remaining h \ A) - b2) ((quota k h).toNat - (u' + v')) :=
              Finset.single_le_sum (f := fun u' => ∑ v' ∈ range (b2 + 1), ENNReal.ofReal (Ttgt lam
                #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat b1 b2 u' v') * Crec lam 0
                  (#(remaining h ∩ A) - b1) (#(remaining h \ A) - b2) ((quota k h).toNat - (u' + v')))
                (fun _ _ => zero_le) hu
      rw [htop]
      exact le_top

include hlam hk in
/-- **Along the attaining rule `W_t` is a martingale** (l.275): from every well-formed prefix of positive mass at
depth `r - f`, `H_f(h)/P(h) = 𝒞_f(s(h))`. -/
theorem greedyT_value {r : ℕ} : ∀ (f : ℕ) (h : History n), WFE h → depth h + f = r →
    0 < prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h → (f = 0 → size h = 0) →
    ENNReal.ofReal (pathFrom (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (greedyT A lam k r) f h /
        prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h) =
      Crec lam f #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat := by
  have hex := exact_twoW A hlam hk
  intro f
  induction f with
  | zero =>
    intro h hwf hd hm h0
    have hs := h0 rfl
    have hM : #(remaining h ∩ A) + #(remaining h \ A) = 0 := by rw [← card_eq_inter_add_sdiff]; exact hs
    rw [Crec_zero, if_pos hM]
    unfold pathFrom
    simp
  | succ f ih =>
    intro h hwf hd hm h0
    by_cases hs : size h = 0
    · have hM : #(remaining h ∩ A) + #(remaining h \ A) = 0 := by rw [← card_eq_inter_add_sdiff]; exact hs
      rw [pathFrom_of_size_zero _ _ _ hs, zero_div, ENNReal.ofReal_zero, Crec_of_M_zero lam (f + 1) _ hM]
    · have hM : ¬ #(remaining h ∩ A) + #(remaining h \ A) = 0 := by rw [← card_eq_inter_add_sdiff]; exact hs
      have hL : Legal k h := (hex.1 h hwf).2 hm
      have hB : (greedyT A lam k r).act h ⊆ remaining h := (greedyT A lam k r).act_sub h
      have hTC0 := blockTC_nonneg_exact _ _ hex hwf hB
      rcases Nat.eq_zero_or_pos f with hf0 | hfpos
      · -- one round left: the full batch
        subst hf0
        have hact : (greedyT A lam k r).act h = remaining h := by
          show (if Legal k h ∧ 2 ≤ r - depth h then _ else _) = _
          rw [if_neg (fun hc => by omega)]
        have hP : pathFrom (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (greedyT A lam k r) (0 + 1) h =
            prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h *
              Chain.blockTC (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h
                ((greedyT A lam k r).act h) := by
          rw [pathFrom_succ _ _ 0 hwf hs]
          have hz : ∀ S ∈ ((greedyT A lam k r).act h).powerset,
              pathFrom (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (greedyT A lam k r) 0
                (⟨(greedyT A lam k r).act h, S⟩ :: h) = 0 := fun S _ => by unfold pathFrom; simp
          rw [Finset.sum_eq_zero hz, add_zero]
        rw [hP, mul_div_cancel_left₀ _ hm.ne', blockTC_twoW A hlam hk hwf hL hB, hact, Crec_one_eq_full A hlam hk hwf hL]
      · -- `f ≥ 1`: the selected minimiser
        have hact : (greedyT A lam k r).act h = W21.lowAB A (remaining h)
            (bmin lam f #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat) := by
          show (if Legal k h ∧ 2 ≤ r - depth h then _ else _) = _
          rw [if_pos ⟨hL, by omega⟩, show r - depth h - 1 = f by omega]
        obtain ⟨hbmem, hbval⟩ := bmin_spec lam f #(remaining h ∩ A) #(remaining h \ A) (quota k h).toNat
        have hb' := hbmem
        simp only [Finset.mem_product, Finset.mem_range] at hb'
        obtain ⟨cA, cB⟩ := W21.lowAB_cards A (remaining h) (Nat.lt_succ_iff.1 hb'.1) (Nat.lt_succ_iff.1 hb'.2)
        rw [Crec_succ, if_neg hM, hbval]
        unfold crTerm
        rw [← cA, ← cB, ← hact]
        rw [← blockTC_twoW A hlam hk hwf hL hB, ← sum_blockLaw_counts_ennreal A hlam hk hwf hL hB
          (fun u v => Crec lam f (#(remaining h ∩ A) - #((greedyT A lam k r).act h ∩ A))
            (#(remaining h \ A) - #((greedyT A lam k r).act h \ A)) ((quota k h).toNat - (u + v)))]
        rw [pathFrom_succ _ _ f hwf hs, add_div, mul_div_cancel_left₀ _ hm.ne', Finset.sum_div,
          ENNReal.ofReal_add hTC0 (Finset.sum_nonneg fun S hS => div_nonneg (pathFrom_nonneg _ _ hex _ f
            (show WFE ((⟨(greedyT A lam k r).act h, S⟩ : Batch n) :: h) from
              ⟨hB, Finset.mem_powerset.1 hS, hwf⟩)) hm.le),
          ENNReal.ofReal_sum_of_nonneg (fun S hS => div_nonneg (pathFrom_nonneg _ _ hex _ f
            (show WFE ((⟨(greedyT A lam k r).act h, S⟩ : Batch n) :: h) from
              ⟨hB, Finset.mem_powerset.1 hS, hwf⟩)) hm.le)]
        congr 1
        refine Finset.sum_congr rfl fun S hS => ?_
        have hSB : S ⊆ (greedyT A lam k r).act h := Finset.mem_powerset.1 hS
        obtain ⟨c1, c2, c3⟩ := counts_child A hwf hL.1 hB hSB
        have hwfc : WFE ((⟨(greedyT A lam k r).act h, S⟩ : Batch n) :: h) := ⟨hB, hSB, hwf⟩
        by_cases hbl : Chain.blockLaw (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) h
            ((greedyT A lam k r).act h) S = 0
        · have hmS : prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
              (⟨(greedyT A lam k r).act h, S⟩ :: h) = 0 := by
            unfold Chain.blockLaw at hbl
            rcases div_eq_zero_iff.1 hbl with h1 | h1
            · exact h1
            · exact absurd h1 hm.ne'
          rw [hbl, ENNReal.ofReal_zero, zero_mul, pathFrom_of_prefMass_zero _ _ _ hmS, zero_div, ENNReal.ofReal_zero]
        · have hblpos := lt_of_le_of_ne (Chain.blockLaw_nonneg _ h ((greedyT A lam k r).act h) S) (Ne.symm hbl)
          have hmS : 0 < prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
              (⟨(greedyT A lam k r).act h, S⟩ :: h) := by
            have h' := hblpos
            unfold Chain.blockLaw at h'
            exact (div_pos_iff_of_pos_right hm).1 h'
          have hih := ih _ hwfc (by simp only [depth, List.length_cons] at hd ⊢; omega) hmS (fun hf => by omega)
          rw [c1, c2, c3] at hih
          rw [← hih, ← ENNReal.ofReal_mul hblpos.le]
          congr 1
          unfold Chain.blockLaw
          field_simp

end Attain

/-- **Lemma K1(b)** (l.174–180): for `r ≥ 1`, `𝒞_r(root) < ∞`, `D_r = inf_{DET_r} KL(p_λ ‖ Q_π) = 𝒞_r(root)`, and the
infimum is attained in `DET_r` (by the seedless rule `greedyT`). -/
theorem K1b (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ} (hr : 1 ≤ r) :
    Crec lam r #A #Aᶜ k ≠ ⊤ ∧
    sInf (detKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) = (((Crec lam r #A #Aᶜ k).toReal : ℝ) : WithTop ℝ) ∧
    ∃ σ : PolicyE n Unit, σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
      KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
          (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) = (((Crec lam r #A #Aᶜ k).toReal : ℝ) : WithTop ℝ) := by
  have hex := exact_twoW A hlam hk
  have hroot : #(remaining ([] : History n) ∩ A) = #A ∧ #(remaining ([] : History n) \ A) = #Aᶜ ∧
      (quota k ([] : History n)).toNat = k := by
    rw [A36W.remaining_nil_tw, quota_nil, Int.toNat_natCast, card_univ_inter, card_univ_sdiff]
    exact ⟨rfl, rfl, rfl⟩
  have hm0 : prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) [] = 1 := by
    unfold prefMass
    rw [Finset.filter_true_of_mem (fun x _ => agrees_nil_sp x)]
    exact (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).sum_one
  have hne : Crec lam r #A #Aᶜ k ≠ ⊤ := by
    obtain ⟨t, rfl⟩ := Nat.exists_eq_add_of_le' hr
    exact Crec_succ_ne_top lam t _ _ _
  -- the attaining rule
  have hval := greedyT_value A hlam hk (r := r) r [] trivial (by simp [depth]) (by rw [hm0]; exact one_pos)
    (fun h0 => by omega)
  rw [hm0, div_one, hroot.1, hroot.2.1, hroot.2.2] at hval
  have hGcap := greedyT_capAS A lam k hr (A36W.weightedOracle n k (twoW A lam))
  have hGKL : KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      ((Bridge.ofTree (greedyT A lam k r)).outBy (A36W.weightedOracle n k (twoW A lam)) r) =
        (((Crec lam r #A #Aᶜ k).toReal : ℝ) : WithTop ℝ) := by
    have e : (Bridge.ofTree (greedyT A lam k r)).outBy (A36W.weightedOracle n k (twoW A lam)) r =
        (greedyT A lam k r).outBy (A36W.weightedOracle n k (twoW A lam)) r [] :=
      funext fun x => W21.ofTree_outBy _ _ r x
    rw [e, (K1a A hlam hk _ hGcap).1, pathH_eq_pathFrom, ← hval,
      ENNReal.toReal_ofReal (pathFrom_nonneg _ _ hex _ r (show WFE ([] : History n) from trivial))]
  -- the lower bound for every member of `DET_r`
  have hlow : ∀ σ : PolicyE n Unit, σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r →
      (((Crec lam r #A #Aᶜ k).toReal : ℝ) : WithTop ℝ) ≤
        KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
          (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) := by
    intro σ hσ
    have hcap := (capAS_unit_iff _ σ r).1 hσ
    have e : σ.outBy (A36W.weightedOracle n k (twoW A lam)) r =
        (σ.tree ()).outBy (A36W.weightedOracle n k (twoW A lam)) r [] := funext fun x => outBy_unit _ σ r x
    rw [e, (K1a A hlam hk _ hcap).1, WithTop.coe_le_coe, pathH_eq_pathFrom]
    have hpos := outBy_pos_of_capAS _ _ hex _ hcap
    have hle := Crec_le_pathFrom A hlam hk (σ.tree ()) r [] trivial (by rw [hm0]; exact one_pos)
      (fun x _ hx => hpos x hx)
    rw [hm0, div_one, hroot.1, hroot.2.1, hroot.2.2] at hle
    exact ENNReal.toReal_le_of_le_ofReal (pathFrom_nonneg _ _ hex _ r (show WFE ([] : History n) from trivial)) hle
  refine ⟨hne, ?_, ⟨Bridge.ofTree (greedyT A lam k r), hGcap, hGKL⟩⟩
  have hbdd : BddBelow (detKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r) :=
    (capKLSetAS_bdd A hlam hk r).mono (detKLSetAS_sub _ _ r)
  apply le_antisymm
  · exact csInf_le hbdd ⟨Bridge.ofTree (greedyT A lam k r), hGcap, hGKL.symm⟩
  · refine le_csInf ⟨_, Bridge.ofTree (greedyT A lam k r), hGcap, rfl⟩ ?_
    rintro D ⟨σ, hσ, rfl⟩
    exact hlow σ hσ


/-- **K1(a) for a seedless member of `DET_r`** as a policy of the printed class (`Seed = Unit`):
`KL(p_λ ‖ Q_σ) = H(σ)`. -/
theorem K1a_det (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (σ : PolicyE n Unit) {r : ℕ}
    (hσ : σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r) :
    KLx (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (σ.outBy (A36W.weightedOracle n k (twoW A lam)) r) =
      ((pathH (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (σ.tree ()) r : ℝ) : WithTop ℝ) := by
  have e : σ.outBy (A36W.weightedOracle n k (twoW A lam)) r =
      (σ.tree ()).outBy (A36W.weightedOracle n k (twoW A lam)) r [] := funext fun x => outBy_unit _ σ r x
  rw [e]
  exact (K1a A hlam hk _ ((capAS_unit_iff _ σ r).1 hσ)).1

/-! ## §K1.6 Randomized policies: `H(π) ≥ D_r` (K1(c), l.180–182, proof l.279–280) -/

/-- The path sum `Σ_{s<f} G(h_s, β_{s+1})` along `x` from `h` for the rule `T`. -/
noncomputable def pathSum (T : TreeE n) (G : History n → Finset (Fin n) → ℝ) (x : Fin n → Bool) (f : ℕ)
    (h : History n) : ℝ :=
  ∑ s ∈ range f, G (histFrom T h x s) (T.act (histFrom T h x s))

theorem pathSum_succ (T : TreeE n) (G : History n → Finset (Fin n) → ℝ) (x : Fin n → Bool) (f : ℕ)
    (h : History n) :
    pathSum T G x (f + 1) h = G h (T.act h) + (if size h = 0 then (f : ℝ) * G h (T.act h)
      else pathSum T G x f (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h)) := by
  unfold pathSum
  rw [Finset.sum_range_succ', histFrom_zero, add_comm]
  congr 1
  split_ifs with hs
  · simp only [histFrom_of_size_zero T hs x]
    rw [Finset.sum_const, Finset.card_range, nsmul_eq_mul]
  · refine Finset.sum_congr rfl fun s _ => ?_
    rw [histFrom_shift T hs x s]

theorem measurable_pathSum {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed)
    (G : History n → Finset (Fin n) → ℝ) (x : Fin n → Bool) :
    ∀ (f : ℕ) (h : History n), Measurable (fun ω => pathSum (σ.tree ω) G x f h)
  | 0, h => by
      have e : (fun ω => pathSum (σ.tree ω) G x 0 h) = fun _ => (0 : ℝ) := by
        funext ω
        simp [pathSum]
      rw [e]
      exact measurable_const
  | f + 1, h => by
      have e : (fun ω => pathSum (σ.tree ω) G x (f + 1) h) = fun ω => ∑ B ∈ (remaining h).powerset,
          (if σ.act h ω = B then (1 : ℝ) else 0) * (G h B + (if size h = 0 then (f : ℝ) * G h B
            else pathSum (σ.tree ω) G x f (⟨B, B.filter (fun i => x i = true)⟩ :: h))) := by
        funext ω
        rw [pathSum_succ]
        have hmem : (σ.tree ω).act h ∈ (remaining h).powerset := Finset.mem_powerset.2 ((σ.tree ω).act_sub h)
        rw [Finset.sum_eq_single_of_mem _ hmem (by intro b _ hb; rw [if_neg (fun he => hb he.symm), zero_mul]),
          if_pos (show σ.act h ω = (σ.tree ω).act h from rfl), one_mul]
      rw [e]
      refine Finset.measurable_sum _ fun B _ => ?_
      refine (Measurable.ite (σ.act_meas h B) measurable_const measurable_const).mul ?_
      refine measurable_const.add ?_
      split_ifs
      · exact measurable_const
      · exact measurable_pathSum σ G x f _

/-- A rule-independent bound on `|pathSum|`. -/
noncomputable def pathBnd (G : History n → Finset (Fin n) → ℝ) (x : Fin n → Bool) : ℕ → History n → ℝ
  | 0, _ => 0
  | f + 1, h => ((f : ℝ) + 1) * ∑ B ∈ (remaining h).powerset, |G h B| +
      ∑ B ∈ (remaining h).powerset, pathBnd G x f (⟨B, B.filter (fun i => x i = true)⟩ :: h)

theorem pathBnd_nonneg (G : History n → Finset (Fin n) → ℝ) (x : Fin n → Bool) :
    ∀ (f : ℕ) (h : History n), 0 ≤ pathBnd G x f h
  | 0, _ => le_refl 0
  | f + 1, h => add_nonneg (mul_nonneg (by positivity) (Finset.sum_nonneg fun B _ => abs_nonneg _))
      (Finset.sum_nonneg fun B _ => pathBnd_nonneg G x f _)

theorem abs_pathSum_le (T : TreeE n) (G : History n → Finset (Fin n) → ℝ) (x : Fin n → Bool) :
    ∀ (f : ℕ) (h : History n), |pathSum T G x f h| ≤ pathBnd G x f h
  | 0, h => by simp [pathSum, pathBnd]
  | f + 1, h => by
      rw [pathSum_succ, pathBnd]
      have hmem : T.act h ∈ (remaining h).powerset := Finset.mem_powerset.2 (T.act_sub h)
      have h0 : |G h (T.act h)| ≤ ∑ B ∈ (remaining h).powerset, |G h B| :=
        Finset.single_le_sum (f := fun B => |G h B|) (fun B _ => abs_nonneg _) hmem
      have hS : 0 ≤ ∑ B ∈ (remaining h).powerset, |G h B| := Finset.sum_nonneg fun B _ => abs_nonneg _
      have hP : 0 ≤ ∑ B ∈ (remaining h).powerset, pathBnd G x f (⟨B, B.filter (fun i => x i = true)⟩ :: h) :=
        Finset.sum_nonneg fun B _ => pathBnd_nonneg G x f _
      have hf : (0 : ℝ) ≤ f := Nat.cast_nonneg f
      split_ifs with hs
      · have e : G h (T.act h) + (f : ℝ) * G h (T.act h) = ((f : ℝ) + 1) * G h (T.act h) := by ring
        rw [e, abs_mul, abs_of_nonneg (by positivity : (0 : ℝ) ≤ (f : ℝ) + 1)]
        nlinarith [mul_le_mul_of_nonneg_left h0 (by positivity : (0 : ℝ) ≤ (f : ℝ) + 1)]
      · have hc := abs_pathSum_le T G x f (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h)
        have hc' : pathBnd G x f (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h) ≤
            ∑ B ∈ (remaining h).powerset, pathBnd G x f (⟨B, B.filter (fun i => x i = true)⟩ :: h) :=
          Finset.single_le_sum (f := fun B => pathBnd G x f (⟨B, B.filter (fun i => x i = true)⟩ :: h))
            (fun B _ => pathBnd_nonneg G x f _) hmem
        have habs := abs_add_le (G h (T.act h))
          (pathSum T G x f (⟨T.act h, (T.act h).filter (fun i => x i = true)⟩ :: h))
        nlinarith

theorem pathH_eq_sum_pathSum (p : Target n) (T : TreeE n) (r : ℕ) :
    pathH p T r = ∑ x, p.p x * pathSum T (Chain.blockTC p) x r [] := rfl

/-- **The seed-averaged path cost is integrable** (it is a finite combination of level-set indicators and is
bounded independently of the seed). -/
theorem integrable_pathH (p : Target n) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) (r : ℕ) :
    Integrable (fun ω => pathH p (σ.tree ω) r) σ.P := by
  have := σ.isProb
  simp only [pathH_eq_sum_pathSum]
  refine integrable_finsetSum _ fun x _ => ?_
  refine Integrable.const_mul ?_ (p.p x)
  refine Integrable.mono' (integrable_const (pathBnd (Chain.blockTC p) x r []))
    (measurable_pathSum σ _ x r []).aestronglyMeasurable ?_
  filter_upwards with ω
  rw [Real.norm_eq_abs]
  exact abs_pathSum_le _ _ x r []

/-- **Almost every seed-fixed rule of a policy in `RAND_r` is in `DET_r`** (l.109–112: the seed's pushforward puts
mass only on seedless rules satisfying the cap). -/
theorem ae_capAS {Seed : Type} [MeasurableSpace Seed] (o : Oracle n) (ho : Converse.MargUnit o)
    (σ : PolicyE n Seed) {r : ℕ} (hσ : σ.CapAS o r) :
    ∀ᵐ ω ∂σ.P, (Bridge.ofTree (σ.tree ω)).CapAS o r := by
  have := σ.isProb
  have hgi : Integrable (fun ω => ∑ x, (σ.tree ω).outBy o r [] x) σ.P :=
    integrable_finsetSum _ fun x _ => Converse.integrable_outBy o σ r [] x
  have hg1 : ∫ ω, (∑ x, (σ.tree ω).outBy o r [] x) ∂σ.P = 1 := by
    have h1 := hσ
    unfold PolicyE.CapAS PolicyE.doneBy PolicyE.outBy at h1
    rw [← integral_finsetSum _ (fun x _ => Converse.integrable_outBy o σ r [] x)] at h1
    exact h1
  have hle : ∀ ω, ∑ x, (σ.tree ω).outBy o r [] x ≤ 1 :=
    fun ω => Converse.sum_outBy_le_one o ho (σ.tree ω) r [] trivial
  have hnn : 0 ≤ fun ω => 1 - ∑ x, (σ.tree ω).outBy o r [] x := fun ω => sub_nonneg.2 (hle ω)
  have hint : Integrable (fun ω => 1 - ∑ x, (σ.tree ω).outBy o r [] x) σ.P := (integrable_const 1).sub hgi
  have h0 : ∫ ω, (1 - ∑ x, (σ.tree ω).outBy o r [] x) ∂σ.P = 0 := by
    rw [integral_sub (integrable_const 1) hgi, hg1]
    simp
  have hae := (integral_eq_zero_iff_of_nonneg hnn hint).1 h0
  filter_upwards [hae] with ω hω
  simp only [Pi.zero_apply] at hω
  unfold PolicyE.CapAS PolicyE.doneBy
  simp only [W21.ofTree_outBy]
  linarith

section K1c

variable (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)

include hlam hk in
/-- The lower bound at the root: `𝒞_r(root) ≤ H(T)` for every seedless rule in `DET_r`. -/
theorem Crec_le_pathH (T : TreeE n) {r : ℕ}
    (hcap : (Bridge.ofTree T).CapAS (A36W.weightedOracle n k (twoW A lam)) r) :
    (Crec lam r #A #Aᶜ k).toReal ≤ pathH (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) T r := by
  have hex := exact_twoW A hlam hk
  have hroot : #(remaining ([] : History n) ∩ A) = #A ∧ #(remaining ([] : History n) \ A) = #Aᶜ ∧
      (quota k ([] : History n)).toNat = k := by
    rw [A36W.remaining_nil_tw, quota_nil, Int.toNat_natCast, card_univ_inter, card_univ_sdiff]
    exact ⟨rfl, rfl, rfl⟩
  have hm0 : prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) [] = 1 := by
    unfold prefMass
    rw [Finset.filter_true_of_mem (fun x _ => agrees_nil_sp x)]
    exact (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).sum_one
  have hpos := outBy_pos_of_capAS _ _ hex _ hcap
  have hle := Crec_le_pathFrom A hlam hk T r [] trivial (by rw [hm0]; exact one_pos) (fun x _ hx => hpos x hx)
  rw [hm0, div_one, hroot.1, hroot.2.1, hroot.2.2] at hle
  rw [pathH_eq_pathFrom]
  exact ENNReal.toReal_le_of_le_ofReal (pathFrom_nonneg _ _ hex _ r (show WFE ([] : History n) from trivial)) hle

include hlam hk in
/-- The attaining rule's path cost is `𝒞_r(root)`. -/
theorem pathH_greedyT {r : ℕ} (hr : 1 ≤ r) :
    pathH (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (greedyT A lam k r) r =
      (Crec lam r #A #Aᶜ k).toReal := by
  have hex := exact_twoW A hlam hk
  have hroot : #(remaining ([] : History n) ∩ A) = #A ∧ #(remaining ([] : History n) \ A) = #Aᶜ ∧
      (quota k ([] : History n)).toNat = k := by
    rw [A36W.remaining_nil_tw, quota_nil, Int.toNat_natCast, card_univ_inter, card_univ_sdiff]
    exact ⟨rfl, rfl, rfl⟩
  have hm0 : prefMass (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) [] = 1 := by
    unfold prefMass
    rw [Finset.filter_true_of_mem (fun x _ => agrees_nil_sp x)]
    exact (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk).sum_one
  have hval := greedyT_value A hlam hk (r := r) r [] trivial (by simp [depth]) (by rw [hm0]; exact one_pos)
    (fun h0 => by omega)
  rw [hm0, div_one, hroot.1, hroot.2.1, hroot.2.2] at hval
  rw [pathH_eq_pathFrom, ← hval, ENNReal.toReal_ofReal (pathFrom_nonneg _ _ hex _ r
    (show WFE ([] : History n) from trivial))]

end K1c

/-- **Lemma K1(c)** (l.180–182, proof l.279–280): for every `π ∈ RAND_r` (any seed space, `CapAS r`), almost every
seed-fixed rule is in `DET_r`, the path cost `H(π) = ∫ H(π_ω) dP(ω)` is well defined (integrable), and
`H(π) ≥ D_r = 𝒞_r(root)`; equality holds at the minimiser of (b), a seedless rule in `DET_r`. -/
theorem K1c (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {Seed : Type}
    [MeasurableSpace Seed] (π : PolicyE n Seed) {r : ℕ} (hr : 1 ≤ r)
    (hπ : π.CapAS (A36W.weightedOracle n k (twoW A lam)) r) :
    (∀ᵐ ω ∂π.P, (Bridge.ofTree (π.tree ω)).CapAS (A36W.weightedOracle n k (twoW A lam)) r) ∧
    Integrable (fun ω => pathH (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (π.tree ω) r) π.P ∧
    (Crec lam r #A #Aᶜ k).toReal ≤
      ∫ ω, pathH (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (π.tree ω) r ∂π.P ∧
    sInf (detKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
        (A36W.weightedOracle n k (twoW A lam)) r) ≤
      ((∫ ω, pathH (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (π.tree ω) r ∂π.P : ℝ) :
        WithTop ℝ) ∧
    ∃ σ : PolicyE n Unit, σ.CapAS (A36W.weightedOracle n k (twoW A lam)) r ∧
      ∫ ω, pathH (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (σ.tree ω) r ∂σ.P =
        (Crec lam r #A #Aᶜ k).toReal := by
  have hex := exact_twoW A hlam hk
  have ho := Converse.margUnit_of_exact _ _ hex
  have := π.isProb
  have hae := ae_capAS _ ho π hπ
  have hint := integrable_pathH (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) π r
  have hlow : (Crec lam r #A #Aᶜ k).toReal ≤
      ∫ ω, pathH (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk) (π.tree ω) r ∂π.P := by
    have hc : ∫ _ω, (Crec lam r #A #Aᶜ k).toReal ∂π.P = (Crec lam r #A #Aᶜ k).toReal := by simp
    rw [← hc]
    refine integral_mono_ae (integrable_const _) hint ?_
    filter_upwards [hae] with ω hω
    exact Crec_le_pathH A hlam hk (π.tree ω) hω
  refine ⟨hae, hint, hlow, ?_, ⟨Bridge.ofTree (greedyT A lam k r), greedyT_capAS A lam k hr _, ?_⟩⟩
  · rw [(K1b A hlam hk hr).2.1, WithTop.coe_le_coe]
    exact hlow
  · show ∫ ω, pathH _ ((Bridge.ofTree (greedyT A lam k r)).tree ω) r ∂(Measure.dirac ()) = _
    rw [integral_dirac]
    exact pathH_greedyT A hlam hk hr

end A36W.TGRed

#check @A36W.TGRed.cl
#check @A36W.TGRed.cl_val_of_le
#check @A36W.TGRed.cl_inj
#check @A36W.TGRed.card_le_n
#check @A36W.TGRed.XS
#check @A36W.TGRed.Cmp
#check @A36W.TGRed.legX
#check @A36W.TGRed.botX
#check @A36W.TGRed.termX
#check @A36W.TGRed.rootX
#check @A36W.TGRed.MX
#check @A36W.TGRed.actsX
#check @A36W.TGRed.mem_actsX
#check @A36W.TGRed.zeroC
#check @A36W.TGRed.zeroC_mem
#check @A36W.TGRed.actsX_nonempty
#check @A36W.TGRed.fullX
#check @A36W.TGRed.fullX_mem
#check @A36W.TGRed.nextX
#check @A36W.TGRed.aX
#check @A36W.TGRed.bX
#check @A36W.TGRed.KX
#check @A36W.TGRed.KC
#check @A36W.TGRed.aX_bot
#check @A36W.TGRed.bX_bot
#check @A36W.TGRed.aX_leg
#check @A36W.TGRed.bX_leg
#check @A36W.TGRed.nextX_bot
#check @A36W.TGRed.nextX_leg
#check @A36W.TGRed.aX_mem
#check @A36W.TGRed.bX_mem
#check @A36W.TGRed.sum_KX_mul
#check @A36W.TGRed.KX_nonneg
#check @A36W.TGRed.sum_KX
#check @A36W.TGRed.KC_nonneg
#check @A36W.TGRed.sum_KC
#check @A36W.TGRed.nextX_m
#check @A36W.TGRed.KX_ne_zero_m
#check @A36W.TGRed.Ybar
#check @A36W.TGRed.compB
#check @A36W.TGRed.compB_val
#check @A36W.TGRed.quota_toNat_le_k
#check @A36W.TGRed.Ybar_legal
#check @A36W.TGRed.Ybar_illegal
#check @A36W.TGRed.Ybar_m
#check @A36W.TGRed.MX_Ybar
#check @A36W.TGRed.Ybar_nil
#check @A36W.TGRed.card_onesSet_child_A
#check @A36W.TGRed.Ybar_child
#check @A36W.TGRed.row_legal
#check @A36W.TGRed.row_illegal
#check @A36W.TGRed.expA
#check @A36W.TGRed.expA_zero
#check @A36W.TGRed.expA_succ_of_size_zero
#check @A36W.TGRed.expA_succ_step
#check @A36W.TGRed.expA_sum
#check @A36W.TGRed.expA_const_mul
#check @A36W.TGRed.expA_congr
#check @A36W.TGRed.expA_nonneg
#check @A36W.TGRed.expA_zero_fun
#check @A36W.TGRed.outBy_eq_expA
#check @A36W.TGRed.expA_zero_expand
#check @A36W.TGRed.expA_succ_expand
#check @A36W.TGRed.measurable_expA
#check @A36W.TGRed.expBnd
#check @A36W.TGRed.expBnd_nonneg
#check @A36W.TGRed.abs_expA_le
#check @A36W.TGRed.integrable_expA
#check @A36W.TGRed.intExpA
#check @A36W.TGRed.intExpA_sum
#check @A36W.TGRed.intExpA_const_mul
#check @A36W.TGRed.intExpA_congr
#check @A36W.TGRed.Ybar_cons_empty
#check @A36W.TGRed.row_tree
#check @A36W.TGRed.row_done
#check @A36W.TGRed.expA_markov
#check @A36W.TGRed.flowP
#check @A36W.TGRed.margJ_flowP
#check @A36W.TGRed.isFlow_flowP
#check @A36W.TGRed.flowP_support
#check @A36W.TGRed.wordOnes_outBits
#check @A36W.TGRed.legX_inj
#check @A36W.TGRed.Ybar_eq_termX_iff
#check @A36W.TGRed.qv_eq_margJ
#check @A36W.TGRed.doneBy_eq_margJ
#check @A36W.TGRed.Avail
#check @A36W.TGRed.realT
#check @A36W.TGRed.realP
#check @A36W.TGRed.cl_fin_val
#check @A36W.TGRed.compB_realT
#check @A36W.TGRed.avail_zero
#check @A36W.TGRed.intExpA_ofTree
#check @A36W.TGRed.margJ_realP
#check @A36W.TGRed.qv_realP
#check @A36W.TGRed.capAS_realP_iff
#check @A36W.TGRed.extF
#check @A36W.TGRed.avail_extF
#check @A36W.TGRed.Dr
#check @A36W.TGRed.qD
#check @A36W.TGRed.Vr
#check @A36W.TGRed.mem_Dr
#check @A36W.TGRed.cls_eq_empty_of_not_mem
#check @A36W.TGRed.qv_eq_zero_of_not_mem
#check @A36W.TGRed.le_n_of_mem_Wc
#check @A36W.TGRed.mixTreesPMF
#check @A36W.TGRed.mixTrees
#check @A36W.TGRed.mixTrees_outBy
#check @A36W.TGRed.qv_mem_hull
#check @A36W.TGRed.hull_realised
#check @A36W.TGRed.K3_hull
#check @A36W.TGRed.fullTab
#check @A36W.TGRed.extF_fullTab
#check @A36W.TGRed.MX_termX
#check @A36W.TGRed.KC_full_ne_zero
#check @A36W.TGRed.lawD_last_full
#check @A36W.TGRed.sum_lawD_last_full
#check @A36W.TGRed.fullTab_mem_Dr
#check @A36W.TGRed.Dr_nonempty
#check @A36W.TGRed.realT_full_act_nil
#check @A36W.TGRed.realT_full_outBy
#check @A36W.TGRed.qD_fullTab_pos
#check @A36W.TGRed.mem_Vr
#check @A36W.TGRed.qD_mem_Vr
#check @A36W.TGRed.qD_nonneg
#check @A36W.TGRed.Vr_nonneg
#check @A36W.TGRed.Vr_off
#check @A36W.TGRed.convex_lin_le
#check @A36W.TGRed.convex_coord_nonneg
#check @A36W.TGRed.convex_coord_le_one
#check @A36W.TGRed.hull_nonneg
#check @A36W.TGRed.hull_policy
#check @A36W.TGRed.hull_sOf_le_one
#check @A36W.TGRed.Phi_eq_phiR
#check @A36W.TGRed.K3
#check @A36W.TGRed.Rc
#check @A36W.TGRed.Mstar
#check @A36W.TGRed.recR
#check @A36W.TGRed.termX_inj
#check @A36W.TGRed.Rc_termX
#check @A36W.TGRed.Rc_nonneg
#check @A36W.TGRed.Rc_eq_zero_of_MX
#check @A36W.TGRed.sum_lawD_Rc
#check @A36W.TGRed.value_qD
#check @A36W.TGRed.full_isMax
#check @A36W.TGRed.K4b
#check @A36W.TGRed.lin_le_Mstar
#check @A36W.TGRed.K4a_Mstar
#check @A36W.TGRed.K4a_hat_Mstar
#check @A36W.TGRed.K4c_hull
#check @A36W.TGRed.K7
#check @A36W.TGRed.chainE
#check @A36W.TGRed.qS
#check @A36W.TGRed.chainE_nonneg
#check @A36W.TGRed.schedE
#check @A36W.TGRed.schedLawE_eq_schedE
#check @A36W.TGRed.schedE_sum
#check @A36W.TGRed.schedE_congr
#check @A36W.TGRed.sum_half_pow
#check @A36W.TGRed.schedE_markov
#check @A36W.TGRed.K6a_printed
#check @A36W.TGRed.listsLE
#check @A36W.TGRed.mem_listsLE
#check @A36W.TGRed.le_sum_of_mem_pair
#check @A36W.TGRed.nzComp
#check @A36W.TGRed.SigR
#check @A36W.TGRed.mem_SigR
#check @A36W.TGRed.compSeq_cons
#check @A36W.TGRed.compSeq_length
#check @A36W.TGRed.compSeq_sum
#check @A36W.TGRed.compSeq_ne_zero
#check @A36W.TGRed.compSeq_mem_SigR
#check @A36W.TGRed.schedOf
#check @A36W.TGRed.schedOf_spec
#check @A36W.TGRed.SigR_realised
#check @A36W.TGRed.sum_parts_wt
#check @A36W.TGRed.mixOf
#check @A36W.TGRed.mixLawE_mixOf
#check @A36W.TGRed.VS
#check @A36W.TGRed.mem_VS
#check @A36W.TGRed.qv_mixLawE
#check @A36W.TGRed.K6_hull
#check @A36W.TGRed.qS_nonneg
#check @A36W.TGRed.VS_nonneg
#check @A36W.TGRed.VS_off
#check @A36W.TGRed.fullSchedule_univ
#check @A36W.TGRed.one_block_mem_SigR
#check @A36W.TGRed.qS_one_block_pos
#check @A36W.TGRed.K6b
#check @A36W.TGRed.SigR_nonempty
#check @A36W.TGRed.MNA
#check @A36W.TGRed.K6c
#check @A36W.TGRed.K3_step1
#check @A36W.TGRed.K3_mixture
#check @A36W.TGRed.K3_step5
#check @A36W.TGRed.sup_RAND_eq_Mstar
#check @A36W.TGRed.K3_step1_cond
#check @A36W.TGRed.Ttgt
#check @A36W.TGRed.tWord
#check @A36W.TGRed.Ttgt_eq_tWord
#check @A36W.TGRed.cKL
#check @A36W.TGRed.sum_powerset_split_nsmul
#check @A36W.TGRed.prefMass_twoW
#check @A36W.TGRed.blockLaw_twoW
#check @A36W.TGRed.blockProd_twoW
#check @A36W.TGRed.blockTC_twoW
#check @A36W.TGRed.sum_blockLaw_counts
#check @A36W.TGRed.sum_blockLaw_counts_ennreal
#check @A36W.TGRed.sum_Ttgt
#check @A36W.TGRed.counts_child
#check @A36W.TGRed.histFrom
#check @A36W.TGRed.histT
#check @A36W.TGRed.histFrom_zero
#check @A36W.TGRed.histFrom_succ
#check @A36W.TGRed.histFrom_of_size_zero
#check @A36W.TGRed.histFrom_shift
#check @A36W.TGRed.histFrom_wfe
#check @A36W.TGRed.histFrom_agrees
#check @A36W.TGRed.pathFrom
#check @A36W.TGRed.pathH
#check @A36W.TGRed.pathH_eq_pathFrom
#check @A36W.TGRed.blockTC_empty
#check @A36W.TGRed.pathFrom_of_size_zero
#check @A36W.TGRed.sum_agrees_fiber_gen
#check @A36W.TGRed.pathFrom_succ
#check @A36W.TGRed.blockTC_nonneg_exact
#check @A36W.TGRed.pathFrom_nonneg
#check @A36W.TGRed.klFrom
#check @A36W.TGRed.committed_univ_of_size_zero
#check @A36W.TGRed.eq_outBits_of_size_zero
#check @A36W.TGRed.sum_filter_and_pos
#check @A36W.TGRed.klFrom_eq_pathFrom
#check @A36W.TGRed.KLx_eq_klFrom
#check @A36W.TGRed.incM
#check @A36W.TGRed.mass_add_incM
#check @A36W.TGRed.incM_pos
#check @A36W.TGRed.outBy_pos_of_capAS
#check @A36W.TGRed.K1a
#check @A36W.TGRed.crTerm
#check @A36W.TGRed.Crec
#check @A36W.TGRed.Crec_zero
#check @A36W.TGRed.Crec_succ
#check @A36W.TGRed.Crec_of_M_zero
#check @A36W.TGRed.Crec_zero_zero
#check @A36W.TGRed.Crec_succ_ne_top
#check @A36W.TGRed.Ttgt_nonneg
#check @A36W.TGRed.cKL_zero_batch
#check @A36W.TGRed.outBy_unit
#check @A36W.TGRed.capAS_unit_iff
#check @A36W.TGRed.outBy_child_pos
#check @A36W.TGRed.pathFrom_of_prefMass_zero
#check @A36W.TGRed.Crec_le_pathFrom
#check @A36W.TGRed.bmin
#check @A36W.TGRed.bmin_spec
#check @A36W.TGRed.greedyT
#check @A36W.TGRed.greedyT_capAS
#check @A36W.TGRed.Crec_one_eq_full
#check @A36W.TGRed.greedyT_value
#check @A36W.TGRed.K1b
#check @A36W.TGRed.K1a_det
#check @A36W.TGRed.pathSum
#check @A36W.TGRed.pathSum_succ
#check @A36W.TGRed.measurable_pathSum
#check @A36W.TGRed.pathBnd
#check @A36W.TGRed.pathBnd_nonneg
#check @A36W.TGRed.abs_pathSum_le
#check @A36W.TGRed.pathH_eq_sum_pathSum
#check @A36W.TGRed.integrable_pathH
#check @A36W.TGRed.ae_capAS
#check @A36W.TGRed.Crec_le_pathH
#check @A36W.TGRed.pathH_greedyT
#check @A36W.TGRed.K1c
#print axioms A36W.TGRed.cl
#print axioms A36W.TGRed.cl_val_of_le
#print axioms A36W.TGRed.cl_inj
#print axioms A36W.TGRed.card_le_n
#print axioms A36W.TGRed.XS
#print axioms A36W.TGRed.Cmp
#print axioms A36W.TGRed.legX
#print axioms A36W.TGRed.botX
#print axioms A36W.TGRed.termX
#print axioms A36W.TGRed.rootX
#print axioms A36W.TGRed.MX
#print axioms A36W.TGRed.actsX
#print axioms A36W.TGRed.mem_actsX
#print axioms A36W.TGRed.zeroC
#print axioms A36W.TGRed.zeroC_mem
#print axioms A36W.TGRed.actsX_nonempty
#print axioms A36W.TGRed.fullX
#print axioms A36W.TGRed.fullX_mem
#print axioms A36W.TGRed.nextX
#print axioms A36W.TGRed.aX
#print axioms A36W.TGRed.bX
#print axioms A36W.TGRed.KX
#print axioms A36W.TGRed.KC
#print axioms A36W.TGRed.aX_bot
#print axioms A36W.TGRed.bX_bot
#print axioms A36W.TGRed.aX_leg
#print axioms A36W.TGRed.bX_leg
#print axioms A36W.TGRed.nextX_bot
#print axioms A36W.TGRed.nextX_leg
#print axioms A36W.TGRed.aX_mem
#print axioms A36W.TGRed.bX_mem
#print axioms A36W.TGRed.sum_KX_mul
#print axioms A36W.TGRed.KX_nonneg
#print axioms A36W.TGRed.sum_KX
#print axioms A36W.TGRed.KC_nonneg
#print axioms A36W.TGRed.sum_KC
#print axioms A36W.TGRed.nextX_m
#print axioms A36W.TGRed.KX_ne_zero_m
#print axioms A36W.TGRed.Ybar
#print axioms A36W.TGRed.compB
#print axioms A36W.TGRed.compB_val
#print axioms A36W.TGRed.quota_toNat_le_k
#print axioms A36W.TGRed.Ybar_legal
#print axioms A36W.TGRed.Ybar_illegal
#print axioms A36W.TGRed.Ybar_m
#print axioms A36W.TGRed.MX_Ybar
#print axioms A36W.TGRed.Ybar_nil
#print axioms A36W.TGRed.card_onesSet_child_A
#print axioms A36W.TGRed.Ybar_child
#print axioms A36W.TGRed.row_legal
#print axioms A36W.TGRed.row_illegal
#print axioms A36W.TGRed.expA
#print axioms A36W.TGRed.expA_zero
#print axioms A36W.TGRed.expA_succ_of_size_zero
#print axioms A36W.TGRed.expA_succ_step
#print axioms A36W.TGRed.expA_sum
#print axioms A36W.TGRed.expA_const_mul
#print axioms A36W.TGRed.expA_congr
#print axioms A36W.TGRed.expA_nonneg
#print axioms A36W.TGRed.expA_zero_fun
#print axioms A36W.TGRed.outBy_eq_expA
#print axioms A36W.TGRed.expA_zero_expand
#print axioms A36W.TGRed.expA_succ_expand
#print axioms A36W.TGRed.measurable_expA
#print axioms A36W.TGRed.expBnd
#print axioms A36W.TGRed.expBnd_nonneg
#print axioms A36W.TGRed.abs_expA_le
#print axioms A36W.TGRed.integrable_expA
#print axioms A36W.TGRed.intExpA
#print axioms A36W.TGRed.intExpA_sum
#print axioms A36W.TGRed.intExpA_const_mul
#print axioms A36W.TGRed.intExpA_congr
#print axioms A36W.TGRed.Ybar_cons_empty
#print axioms A36W.TGRed.row_tree
#print axioms A36W.TGRed.row_done
#print axioms A36W.TGRed.expA_markov
#print axioms A36W.TGRed.flowP
#print axioms A36W.TGRed.margJ_flowP
#print axioms A36W.TGRed.isFlow_flowP
#print axioms A36W.TGRed.flowP_support
#print axioms A36W.TGRed.wordOnes_outBits
#print axioms A36W.TGRed.legX_inj
#print axioms A36W.TGRed.Ybar_eq_termX_iff
#print axioms A36W.TGRed.qv_eq_margJ
#print axioms A36W.TGRed.doneBy_eq_margJ
#print axioms A36W.TGRed.Avail
#print axioms A36W.TGRed.realT
#print axioms A36W.TGRed.realP
#print axioms A36W.TGRed.cl_fin_val
#print axioms A36W.TGRed.compB_realT
#print axioms A36W.TGRed.avail_zero
#print axioms A36W.TGRed.intExpA_ofTree
#print axioms A36W.TGRed.margJ_realP
#print axioms A36W.TGRed.qv_realP
#print axioms A36W.TGRed.capAS_realP_iff
#print axioms A36W.TGRed.extF
#print axioms A36W.TGRed.avail_extF
#print axioms A36W.TGRed.Dr
#print axioms A36W.TGRed.qD
#print axioms A36W.TGRed.Vr
#print axioms A36W.TGRed.mem_Dr
#print axioms A36W.TGRed.cls_eq_empty_of_not_mem
#print axioms A36W.TGRed.qv_eq_zero_of_not_mem
#print axioms A36W.TGRed.le_n_of_mem_Wc
#print axioms A36W.TGRed.mixTreesPMF
#print axioms A36W.TGRed.mixTrees
#print axioms A36W.TGRed.mixTrees_outBy
#print axioms A36W.TGRed.qv_mem_hull
#print axioms A36W.TGRed.hull_realised
#print axioms A36W.TGRed.K3_hull
#print axioms A36W.TGRed.fullTab
#print axioms A36W.TGRed.extF_fullTab
#print axioms A36W.TGRed.MX_termX
#print axioms A36W.TGRed.KC_full_ne_zero
#print axioms A36W.TGRed.lawD_last_full
#print axioms A36W.TGRed.sum_lawD_last_full
#print axioms A36W.TGRed.fullTab_mem_Dr
#print axioms A36W.TGRed.Dr_nonempty
#print axioms A36W.TGRed.realT_full_act_nil
#print axioms A36W.TGRed.realT_full_outBy
#print axioms A36W.TGRed.qD_fullTab_pos
#print axioms A36W.TGRed.mem_Vr
#print axioms A36W.TGRed.qD_mem_Vr
#print axioms A36W.TGRed.qD_nonneg
#print axioms A36W.TGRed.Vr_nonneg
#print axioms A36W.TGRed.Vr_off
#print axioms A36W.TGRed.convex_lin_le
#print axioms A36W.TGRed.convex_coord_nonneg
#print axioms A36W.TGRed.convex_coord_le_one
#print axioms A36W.TGRed.hull_nonneg
#print axioms A36W.TGRed.hull_policy
#print axioms A36W.TGRed.hull_sOf_le_one
#print axioms A36W.TGRed.Phi_eq_phiR
#print axioms A36W.TGRed.K3
#print axioms A36W.TGRed.Rc
#print axioms A36W.TGRed.Mstar
#print axioms A36W.TGRed.recR
#print axioms A36W.TGRed.termX_inj
#print axioms A36W.TGRed.Rc_termX
#print axioms A36W.TGRed.Rc_nonneg
#print axioms A36W.TGRed.Rc_eq_zero_of_MX
#print axioms A36W.TGRed.sum_lawD_Rc
#print axioms A36W.TGRed.value_qD
#print axioms A36W.TGRed.full_isMax
#print axioms A36W.TGRed.K4b
#print axioms A36W.TGRed.lin_le_Mstar
#print axioms A36W.TGRed.K4a_Mstar
#print axioms A36W.TGRed.K4a_hat_Mstar
#print axioms A36W.TGRed.K4c_hull
#print axioms A36W.TGRed.K7
#print axioms A36W.TGRed.chainE
#print axioms A36W.TGRed.qS
#print axioms A36W.TGRed.chainE_nonneg
#print axioms A36W.TGRed.schedE
#print axioms A36W.TGRed.schedLawE_eq_schedE
#print axioms A36W.TGRed.schedE_sum
#print axioms A36W.TGRed.schedE_congr
#print axioms A36W.TGRed.sum_half_pow
#print axioms A36W.TGRed.schedE_markov
#print axioms A36W.TGRed.K6a_printed
#print axioms A36W.TGRed.listsLE
#print axioms A36W.TGRed.mem_listsLE
#print axioms A36W.TGRed.le_sum_of_mem_pair
#print axioms A36W.TGRed.nzComp
#print axioms A36W.TGRed.SigR
#print axioms A36W.TGRed.mem_SigR
#print axioms A36W.TGRed.compSeq_cons
#print axioms A36W.TGRed.compSeq_length
#print axioms A36W.TGRed.compSeq_sum
#print axioms A36W.TGRed.compSeq_ne_zero
#print axioms A36W.TGRed.compSeq_mem_SigR
#print axioms A36W.TGRed.schedOf
#print axioms A36W.TGRed.schedOf_spec
#print axioms A36W.TGRed.SigR_realised
#print axioms A36W.TGRed.sum_parts_wt
#print axioms A36W.TGRed.mixOf
#print axioms A36W.TGRed.mixLawE_mixOf
#print axioms A36W.TGRed.VS
#print axioms A36W.TGRed.mem_VS
#print axioms A36W.TGRed.qv_mixLawE
#print axioms A36W.TGRed.K6_hull
#print axioms A36W.TGRed.qS_nonneg
#print axioms A36W.TGRed.VS_nonneg
#print axioms A36W.TGRed.VS_off
#print axioms A36W.TGRed.fullSchedule_univ
#print axioms A36W.TGRed.one_block_mem_SigR
#print axioms A36W.TGRed.qS_one_block_pos
#print axioms A36W.TGRed.K6b
#print axioms A36W.TGRed.SigR_nonempty
#print axioms A36W.TGRed.MNA
#print axioms A36W.TGRed.K6c
#print axioms A36W.TGRed.K3_step1
#print axioms A36W.TGRed.K3_mixture
#print axioms A36W.TGRed.K3_step5
#print axioms A36W.TGRed.sup_RAND_eq_Mstar
#print axioms A36W.TGRed.K3_step1_cond
#print axioms A36W.TGRed.Ttgt
#print axioms A36W.TGRed.tWord
#print axioms A36W.TGRed.Ttgt_eq_tWord
#print axioms A36W.TGRed.cKL
#print axioms A36W.TGRed.sum_powerset_split_nsmul
#print axioms A36W.TGRed.prefMass_twoW
#print axioms A36W.TGRed.blockLaw_twoW
#print axioms A36W.TGRed.blockProd_twoW
#print axioms A36W.TGRed.blockTC_twoW
#print axioms A36W.TGRed.sum_blockLaw_counts
#print axioms A36W.TGRed.sum_blockLaw_counts_ennreal
#print axioms A36W.TGRed.sum_Ttgt
#print axioms A36W.TGRed.counts_child
#print axioms A36W.TGRed.histFrom
#print axioms A36W.TGRed.histT
#print axioms A36W.TGRed.histFrom_zero
#print axioms A36W.TGRed.histFrom_succ
#print axioms A36W.TGRed.histFrom_of_size_zero
#print axioms A36W.TGRed.histFrom_shift
#print axioms A36W.TGRed.histFrom_wfe
#print axioms A36W.TGRed.histFrom_agrees
#print axioms A36W.TGRed.pathFrom
#print axioms A36W.TGRed.pathH
#print axioms A36W.TGRed.pathH_eq_pathFrom
#print axioms A36W.TGRed.blockTC_empty
#print axioms A36W.TGRed.pathFrom_of_size_zero
#print axioms A36W.TGRed.sum_agrees_fiber_gen
#print axioms A36W.TGRed.pathFrom_succ
#print axioms A36W.TGRed.blockTC_nonneg_exact
#print axioms A36W.TGRed.pathFrom_nonneg
#print axioms A36W.TGRed.klFrom
#print axioms A36W.TGRed.committed_univ_of_size_zero
#print axioms A36W.TGRed.eq_outBits_of_size_zero
#print axioms A36W.TGRed.sum_filter_and_pos
#print axioms A36W.TGRed.klFrom_eq_pathFrom
#print axioms A36W.TGRed.KLx_eq_klFrom
#print axioms A36W.TGRed.incM
#print axioms A36W.TGRed.mass_add_incM
#print axioms A36W.TGRed.incM_pos
#print axioms A36W.TGRed.outBy_pos_of_capAS
#print axioms A36W.TGRed.K1a
#print axioms A36W.TGRed.crTerm
#print axioms A36W.TGRed.Crec
#print axioms A36W.TGRed.Crec_zero
#print axioms A36W.TGRed.Crec_succ
#print axioms A36W.TGRed.Crec_of_M_zero
#print axioms A36W.TGRed.Crec_zero_zero
#print axioms A36W.TGRed.Crec_succ_ne_top
#print axioms A36W.TGRed.Ttgt_nonneg
#print axioms A36W.TGRed.cKL_zero_batch
#print axioms A36W.TGRed.outBy_unit
#print axioms A36W.TGRed.capAS_unit_iff
#print axioms A36W.TGRed.outBy_child_pos
#print axioms A36W.TGRed.pathFrom_of_prefMass_zero
#print axioms A36W.TGRed.Crec_le_pathFrom
#print axioms A36W.TGRed.bmin
#print axioms A36W.TGRed.bmin_spec
#print axioms A36W.TGRed.greedyT
#print axioms A36W.TGRed.greedyT_capAS
#print axioms A36W.TGRed.Crec_one_eq_full
#print axioms A36W.TGRed.greedyT_value
#print axioms A36W.TGRed.K1b
#print axioms A36W.TGRed.K1a_det
#print axioms A36W.TGRed.pathSum
#print axioms A36W.TGRed.pathSum_succ
#print axioms A36W.TGRed.measurable_pathSum
#print axioms A36W.TGRed.pathBnd
#print axioms A36W.TGRed.pathBnd_nonneg
#print axioms A36W.TGRed.abs_pathSum_le
#print axioms A36W.TGRed.pathH_eq_sum_pathSum
#print axioms A36W.TGRed.integrable_pathH
#print axioms A36W.TGRed.ae_capAS
#print axioms A36W.TGRed.Crec_le_pathH
#print axioms A36W.TGRed.pathH_greedyT
#print axioms A36W.TGRed.K1c


==> anc/formal_companion/lean/src/A36W/TGRemarks.lean <==
/-
A36W.TGRemarks -- three retained weighted remarks (two-group branch).  Namespace
`A36W.TGRem`.  New file; no existing file is modified.  Imports A36W.Influence (W2), A36W.OneBlockAtom,
A36W.LadderBridge and A36W.TGRed2 (with A36W.TGRed and A36W.TGMdp), and reuses their objects unchanged: Influence's
`infl` (the paper's `d_ij`, verbatim), Slice's `Z`/`Zin`/`sliceMarg`, App J's two-group weights
`A36RW.AppJ.twoW A λ`, TGMdp's `phiR` (`Φ`), `phiB` (`φ`), `gradPair`, `K7_abstract`, `phiB_roots_exist`,
`phiB_root_unique`, TGRed's `sOf` (`s(q)`), `Wc`, `Pw`, `Vr`, `Phi`, TGRed2's `K7`, the shared library's count kernel
`AGF.killK M b j j' = binPMF b (j/M) (j - j')`, `AGF.binPMF`, `AGF.succCount`, `AGF.aliveRow`, and OneBlockAtom's
`binPMF_conv_window`, `binPMF_le_binPMF_mle`, `inv_succ_le_atom`, `killK_eq_binPMF`.

Specification (read before stating anything), in v7.0-PC6:
* appendix_tgred.tex (App K; sha256 f40c53d2bff2b16b31fdb4d85f2dc30a5412b3cc6a29a7debeea1f008e8aa062), l.227–239
  (Lemma K7) and l.398–403 (Remark (order));
* appendix_t1.tex (App L; sha256 cd80e13feb5985c3c7ccc2abb46abecce742e7adb2b515c3ac7d4c4c0c651724), l.129–132,
  148, 160–181 (W2), l.396–404 (§6.6 Lemma (one-block atom)), l.516–518 (§8, third bullet);
* paper_v1_clean.tex (sha256 42f799273ce7a8f0e1f2cb42bda986e581d6a5a1c67bf2224163c9e9cba392cc), l.463–464 (main
  text §5: "every count policy on a homogeneous slice succeeds with probability at least
  Pr{Bin(M,J/M)=J} ≥ 1/(M+1) (by induction over its rounds)").

MAP (paper → Lean), with deviations.
§1 W-06, App L §2, W2 (standing assumptions l.129–130, 148: positive weights on the free set `S`, ratio `≤ Λ`,
   interior quota `1 ≤ J ≤ M - 1`, `M ≥ 2`).  Two weight values are `w ≡ wA` on the free A-coordinates `S ∩ A` and
   `w ≡ wB` on the free B-coordinates `S \ A` (`m_A = |S ∩ A|`, `m_B = |S \ A|`); the ratio bound is Influence's
   `∀ a b ∈ S, w a ≤ Λ * w b`.
 * l.178 "For `M = 2`, `d_ij = 1`" ↔ `infl_eq_one_of_card_two` (`|S| = 2`, at `J = 1`, the only interior quota).
 * l.178 "With two weight values, `d_ij` depends only on the groups of `i` and `j`" ↔ `infl_eq_of_groups` (every
   quota, no positivity used), `infl_twoW_groups` (on `twoW A λ`); the general form `infl_congr`: `d_ij` depends only
   on `w_i`, `w_j` (any weights, every quota).
 * l.180–181 (vi) ↔ `W2vi`: for `i ≠ j` in `S ∩ A` and `l ∈ S \ A` (`d_AA = d_ij`, `d_AB = d_il`),
   `(m_A - 1) d_AA + m_B d_AB = 1`, `d_AB ≥ d_AA/Λ`, `d_AA ≤ 1/(m_A - 1 + m_B/Λ)`, `1/(m_A - 1 + m_B/Λ) ≤ Λ/m_B`.
   Deviation: `d_AB` is `d_il` for a named free B-coordinate `l`, so `m_B ≥ 1` (needed by the printed last
   inequality: `Λ/m_B` is undefined at `m_B = 0`).  `W2vi_bound` gives `d_AA ≤ 1/(m_A - 1 + m_B/Λ)` also at
   `m_B = 0`; `W2vi_sum` is the identity before grouping; `W2vi_twoW` instantiates `W2vi` on `twoW A λ` with
   `1/Λ ≤ λ ≤ Λ` (`twoW_ratio`).
§2 W-47, App K, Remark (order), the abstract segment example (l.399–403).  `W = {0, 1}` (`W01`), `P = (½, ½)`
   (`Pex`), `q* = (1/5, 2/5)` (`qstar`), direction `(1, -2)` (`dirv`), `q(t) = q* + t(1, -2)` (`qt`),
   `g(t) = -½ ln(1 - 25t²)` (`gex`), vectors `ℕ → ℝ` vanishing off `W` (TGMdp's convention).
 * "the directional derivative is `0`" ↔ `hasDerivAt_phiR_qt` (`t ↦ Φ(q(t))` has derivative `0` at `0`) and
   `gradPair_qt` (`∇Φ(q*)·(q(t) - q*) = 0` for every `t`, the quantity of K7's proof).
 * "along which `q*` is the minimiser" ↔ `phiR_qstar_le`, `phiR_qstar_lt` (`|t| < 1/5`; strict for `t ≠ 0`),
   `admissible_seg`.
 * "`Φ` rises by `-½ ln(1 - 25t²) = Θ(t²)`" ↔ `phiR_qt_sub` (`|t| < 1/5`), `gex_bounds`
   (`25t²/2 ≤ g ≤ 25t²/(2(1 - 25t²))`), `gex_isTheta`.
 * "while `s` moves by `t`" ↔ `sOf_qt_sub` (`s(q(t)) - s(q*) = -t`); `sOf_shift_isTheta`: `|s(q(t)) - s*| ≍ √g`.
 * l.399–401 "The order `√g` cannot be improved for brackets of this form, as a function of `(P, q̂, g)` on a convex
   set" ↔ `ValidBracket` (a bracket `[lo(q̂,g), hi(q̂,g)]` containing `s(q*)` for every `Admissible` configuration:
   convex set of sub-probability vectors supported on `W`, minimiser `q*` of `Φ` over its points positive on `W`,
   `q̂` in it positive on `W`, `g ≥ Φ(q̂) - Φ(q*)`), `bracket_width_ge` (width `≥ |t|` at `(q(t), g(t))`, from the
   segment and the one-point configuration, which share `(P, q̂, g)`), `halfwidth_ge_sqrt` (half-width
   `≥ √g(t)/10` for `|t| ≤ 1/10`), `halfwidth_not_isLittleO` (the half-width is not `o(√g(t))` as `t → 0`), and
   `no_uniform_littleO` (no `ε(g) → 0` with half-width `≤ ε(g) √g` for all `(q̂, g)`).
   Deviation: validity is required only at `P = (½, ½)` (a bracket valid for every `P` is in particular valid there,
   so this is the stronger statement).  Non-vacuity: K7's own bracket is valid (`validBracket_k7`, cap at `1`;
   `validBracket_k7U`, uncapped), and its half-width is `≥ |t|/2` there (`k7_halfwidth_ge`).
§3 W-47, App K, Remark (order), the half-width expansion (l.398–399), BEFORE the caps: `halfWidth W P q̂ g =
   (Σ_w q̂_w/y⁻_w - Σ_w q̂_w/y⁺_w)/2`, `y^±_w = y^±(g/P_w)`, with no `min(1, ·)` and no `G^λ_r(root)` cap.
 * the roots: `yMinus`/`yPlus` (`yRoots_spec`; `yMinus_unique`/`yPlus_unique`: they are THE roots of
   `φ(y) = c` on `(0,1]` and `[1,∞)`); `y^±_w = 1 ± √(2g/P_w) + O(g)` ↔ `yPlus_isBigO`, `yMinus_isBigO`
   (`=O[𝓝[≥] 0]`), explicit `|y^±(c) - (1 ± √(2c))| ≤ 16c` for `0 ≤ c ≤ c₀ = min(φ(9/8), φ(7/8))`
   (`yPlus_sub_le`, `yMinus_sub_le`, `cRoot_pos`).
 * "the half-width of the `s*` bracket is `√(2g) Σ_w q̂_w/√P_w + o(√g)`" ↔ `halfWidth_expansion`
   (`=o[𝓝[≥] 0] √g`, every finite `W`, `P > 0` on `W`, every `q̂`), through `halfWidth_isBigO` (`O(g)`) and the
   explicit `halfWidth_sub_le` (`|error| ≤ 24 g Σ_w |q̂_w|/P_w` once `g/P_w ≤ c₀` on `W`).
 * App K instance: `halfWidth_expansion_appK` (`W = Wc`, `P = Pw`); `appK_sStar_mem`: for the realised minimiser
   `q*` over `conv 𝒱_r`, `s* ∈ [k7lo, k7hiU]`, the bracket whose half-width is `halfWidth` (from TGRed2's `K7`).
§4 W-23, App L §6.6, Lemma (one-block atom), for general count policies.  A count policy is
   `pol : ℕ → ℕ → ℤ → ℕ`, block size `pol t m j` at round `t` in count state `(m, j)`; `cpSucc pol t r m j` is its
   count-side success with `r` rounds left (the shared library's `succCount` recursion with the profile replaced by the rule:
   child residual `j - u`, `u ∼ Bin(b, j/m)` by `killK`, illegal children dropped); `Completes pol t r m j`: on every
   execution path the policy completes within `r` rounds (at every reached state with `m ≥ 1` a round is left, the
   block fits, and every child of positive probability completes).
 * l.396–397 "every count policy drawing at the exact marginals succeeds with probability at least `A(j,m)`
   `≥ 1/(m+1)`" ↔ `atom_le_cpSucc`, `inv_succ_le_cpSucc` (legal `0 ≤ j ≤ m`); l.398–402 the proof: induction over
   rounds (count-DP successors), `atom_isGreatest` (`A = max_q Pr(Bin(m,q) = j)`), OneBlockAtom's
   `binPMF_conv_window` (convolution) and `inv_succ_le_atom` (`j` a mode); "with equality for `b = m`" ↔
   `cpSucc_eq_atom_of_full` (any policy whose block at `(m, j)` is the whole slice), `fullPol`, `completes_fullPol`.
 * l.404 "every legal `J` gives `D ≤ ln(M+1)`" and l.517 ↔ `neg_log_cpSucc_le` (with `0 < s` exported);
   "For `J ∈ {0, M}`, `s_J = 1`" ↔ `cpSucc_eq_one_of_boundary` (with `cpSucc_le_one`).
 * main text l.463–464 ↔ the same theorems ("by induction over its rounds" is the proof's induction on `r`).
 * "drawing at the exact marginals" ↔ `killK_eq_binPMF_oracle_marg` (the kernel's parameter at a history's count
   state is the weighted oracle's exact marginal when the free set carries constant weight; LadderBridge) and
   `oracle_block_count_eq_killK` (the weighted oracle's batch law gives a block exactly `a` ones with probability
   `killK M b J (J - a)`: the count kernel IS the real sampler's one-round count law on a homogeneous free set).
 * The class contains the fixed profiles with the shared library's success: `cpSucc_profPol` (`= succCount M j bs`),
   `completes_profPol`; `atom_le_succCount_of_cp` re-derives OneBlockAtom's `atom_le_succCount`.
   `completes_of_pos`: nonempty fitting blocks and `r ≥ m` rounds suffice for completion;
   `atom_le_cpSucc_needs_completion`: the `Completes` hypothesis cannot be dropped.
 * Extensions beyond the requested class: `atom_le_mix` (predrawn mixtures of count policies),
   `cpSuccH`/`CompletesH`/`atom_le_cpSuccH` (history-dependent count policies: the block may depend on the whole past
   count trajectory), `cpSucc_eq_cpSuccH` (the round-and-state class embeds, same success and completion).
 NOT PROVED here: that a LABELLED adaptive policy realising a state-dependent count rule on the homogeneous group
 has success `cpSucc` (the labelled-to-count identification; the printed lemma and its proof are count-level, and
 for fixed profiles the identification is the shared library's `agfv_schedSucc_eq_succCount` / LadderBridge's
 `slice_mass_eq_succCount`).  PC6's App M (appendix_imperfect.tex) contains no use of the lemma; the "M §5 l.463"
 use is the main text, covered above.

HYPOTHESES are instance and class conditions only: weights (positivity, two values, ratio `≤ Λ`), quotas
(interior/legal), sizes, the class predicates `Admissible`/`ValidBracket` (with non-vacuity), `Completes`
(a hard-cap property of the policy), and in App K instances the premises of TGRed2's `K7`.  No hypothesis assumes a
KL, TC or success bound.
-/
import A36W.Influence
import A36W.OneBlockAtom
import A36W.LadderBridge
import A36W.TGRed2

set_option autoImplicit false

namespace A36W.TGRem

open Finset

/-! ## §1 App L §2: W2(vi) and the l.178 sentences (W-06) -/

section W2

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ}

omit [DecidableEq ι] in
/-- `Z(S, J) = e_J(S)` depends on `S` only through the multiset of its weights (every quota). -/
theorem Z_congr_of_map_eq {S T : Finset ι} (h : S.val.map w = T.val.map w) (J : ℤ) :
    Z w S J = Z w T J := by
  rcases lt_or_ge J 0 with hJ | hJ
  · rw [Z_eq_zero_of_neg w S hJ, Z_eq_zero_of_neg w T hJ]
  · lift J to ℕ using hJ
    rw [Z_natCast_eq_esymm, Z_natCast_eq_esymm, h]

theorem map_val_eq_cons_erase {T : Finset ι} {j : ι} (hj : j ∈ T) :
    T.val.map w = w j ::ₘ (T.erase j).val.map w := by
  rw [← Multiset.map_cons, ← Finset.insert_val_of_notMem (Finset.notMem_erase j T), Finset.insert_erase hj]

theorem map_erase_eq_of_map_eq {T T' : Finset ι} (h : T.val.map w = T'.val.map w) {j j' : ι}
    (hj : j ∈ T) (hj' : j' ∈ T') (hw : w j = w j') :
    (T.erase j).val.map w = (T'.erase j').val.map w := by
  have h1 := map_val_eq_cons_erase (w := w) hj
  have h2 := map_val_eq_cons_erase (w := w) hj'
  rw [h, h2, hw] at h1
  exact ((Multiset.cons_inj_right _).1 h1).symm

/-- The slice marginal of `j` in `T` depends only on `w_j` and the multiset of weights of `T`. -/
theorem sliceMarg_congr {T T' : Finset ι} (h : T.val.map w = T'.val.map w) {j j' : ι} (hj : j ∈ T)
    (hj' : j' ∈ T') (hw : w j = w j') (J : ℤ) : sliceMarg w T J j = sliceMarg w T' J j' := by
  unfold sliceMarg
  rw [Zin_eq w hj, Zin_eq w hj', hw, Z_congr_of_map_eq (map_erase_eq_of_map_eq h hj hj' hw),
    Z_congr_of_map_eq h]

/-- **`d_ij` depends only on the weights of `i` and `j`** (A36W.Influence's `infl`, every quota `J`, any weights):
if `w_i = w_{i'}` and `w_j = w_{j'}` then `d_ij = d_{i'j'}`. -/
theorem infl_congr {S : Finset ι} {i j i' j' : ι} (hi : i ∈ S) (hj : j ∈ S) (hi' : i' ∈ S)
    (hj' : j' ∈ S) (hij : i ≠ j) (hij' : i' ≠ j') (hwi : w i = w i') (hwj : w j = w j') (J : ℤ) :
    infl w S J i j = infl w S J i' j' := by
  have hS : (S.erase i).val.map w = (S.erase i').val.map w :=
    map_erase_eq_of_map_eq (w := w) rfl hi hi' hwi
  have hjS : j ∈ S.erase i := Finset.mem_erase.mpr ⟨hij.symm, hj⟩
  have hjS' : j' ∈ S.erase i' := Finset.mem_erase.mpr ⟨hij'.symm, hj'⟩
  unfold infl
  rw [sliceMarg_congr hS hjS hjS' hwj J, sliceMarg_congr hS hjS hjS' hwj (J - 1)]

/-- **App L l.178, second sentence** ("With two weight values, `d_ij` depends only on the groups of `i` and `j`").
Two weight values on the free set `S`: `w ≡ wA` on the free A-coordinates `S ∩ A` and `w ≡ wB` on the free
B-coordinates `S \ A`.  If `i, i'` lie in the same group and `j, j'` lie in the same group, `d_ij = d_{i'j'}`
(every quota). -/
theorem infl_eq_of_groups (A : Finset ι) {S : Finset ι} {wA wB : ℝ} (hwA : ∀ k ∈ S, k ∈ A → w k = wA)
    (hwB : ∀ k ∈ S, k ∉ A → w k = wB) {i j i' j' : ι} (hi : i ∈ S) (hj : j ∈ S) (hi' : i' ∈ S)
    (hj' : j' ∈ S) (hij : i ≠ j) (hij' : i' ≠ j') (hgi : i ∈ A ↔ i' ∈ A) (hgj : j ∈ A ↔ j' ∈ A) (J : ℤ) :
    infl w S J i j = infl w S J i' j' := by
  have key : ∀ a ∈ S, ∀ b ∈ S, (a ∈ A ↔ b ∈ A) → w a = w b := by
    intro a ha b hb hab
    by_cases haA : a ∈ A
    · rw [hwA a ha haA, hwA b hb (hab.1 haA)]
    · rw [hwB a ha haA, hwB b hb (fun h => haA (hab.2 h))]
  exact infl_congr hi hj hi' hj' hij hij' (key i hi i' hi' hgi) (key j hj j' hj' hgj) J

/-- **App L l.178, first sentence** ("For `M = 2`, `d_ij = 1`"): with `|S| = 2` the only interior quota is `J = 1`, and
there `d_ij = 1` (positive weights). -/
theorem infl_eq_one_of_card_two {S : Finset ι} (hw : ∀ k ∈ S, 0 < w k) (hS : #S = 2) {i j : ι}
    (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) : infl w S 1 i j = 1 := by
  have hsum := sum_infl hw (J := 1) le_rfl (by rw [hS]; norm_num) hi
  have hj' : j ∈ S.erase i := Finset.mem_erase.mpr ⟨hij.symm, hj⟩
  have hc : #(S.erase i) = 1 := by rw [Finset.card_erase_of_mem hi, hS]
  obtain ⟨a, ha⟩ := Finset.card_eq_one.1 hc
  have hja : j = a := by
    rw [ha, Finset.mem_singleton] at hj'
    exact hj'
  rw [ha, Finset.sum_singleton, ← hja] at hsum
  exact hsum

/-- **W2(vi), the sum identity before grouping**: for `i ≠ j` in the free A-coordinates (two weight values, positive
weights, interior quota), `(m_A - 1) d_ij + Σ_{l ∈ S \ A} d_il = 1` with `m_A = |S ∩ A|`. -/
theorem W2vi_sum (A : Finset ι) {S : Finset ι} (hw : ∀ k ∈ S, 0 < w k) {wA wB : ℝ}
    (hwA : ∀ k ∈ S, k ∈ A → w k = wA) (hwB : ∀ k ∈ S, k ∉ A → w k = wB) {J : ℤ} (hJ1 : 1 ≤ J)
    (hJS : J + 1 ≤ #S) {i j : ι} (hi : i ∈ S ∩ A) (hj : j ∈ S ∩ A) (hij : i ≠ j) :
    ((#(S ∩ A) : ℝ) - 1) * infl w S J i j + ∑ l ∈ S \ A, infl w S J i l = 1 := by
  have hiS := (Finset.mem_inter.1 hi).1
  have hiA := (Finset.mem_inter.1 hi).2
  have hjS := (Finset.mem_inter.1 hj).1
  have hjA := (Finset.mem_inter.1 hj).2
  have hsum := sum_infl hw hJ1 hJS hiS
  have hsplit : S.erase i = (S ∩ A).erase i ∪ S \ A := by
    ext x
    simp only [Finset.mem_erase, Finset.mem_union, Finset.mem_inter, Finset.mem_sdiff]
    constructor
    · rintro ⟨hxi, hxS⟩
      by_cases hxA : x ∈ A
      · exact Or.inl ⟨hxi, hxS, hxA⟩
      · exact Or.inr ⟨hxS, hxA⟩
    · rintro (⟨hxi, hxS, _⟩ | ⟨hxS, hxA⟩)
      · exact ⟨hxi, hxS⟩
      · exact ⟨fun h => hxA (h ▸ hiA), hxS⟩
  have hdisj : Disjoint ((S ∩ A).erase i) (S \ A) := by
    rw [Finset.disjoint_left]
    intro x hx1 hx2
    exact (Finset.mem_sdiff.1 hx2).2 (Finset.mem_inter.1 (Finset.mem_of_mem_erase hx1)).2
  rw [hsplit, Finset.sum_union hdisj] at hsum
  have hconst : ∀ l ∈ (S ∩ A).erase i, infl w S J i l = infl w S J i j := by
    intro l hl
    have hlSA := Finset.mem_of_mem_erase hl
    have hli : l ≠ i := Finset.ne_of_mem_erase hl
    exact infl_eq_of_groups A hwA hwB hiS (Finset.mem_inter.1 hlSA).1 hiS hjS hli.symm hij Iff.rfl
      ⟨fun _ => hjA, fun _ => (Finset.mem_inter.1 hlSA).2⟩ J
  rw [Finset.sum_congr rfl hconst, Finset.sum_const, nsmul_eq_mul, Finset.card_erase_of_mem hi,
    Nat.cast_sub (Finset.card_pos.2 ⟨i, hi⟩), Nat.cast_one] at hsum
  linarith

/-- `m_A ≥ 2` when two distinct free coordinates lie in group A. -/
theorem two_le_card_inter {A S : Finset ι} {i j : ι} (hi : i ∈ S ∩ A) (hj : j ∈ S ∩ A) (hij : i ≠ j) :
    (2 : ℝ) ≤ #(S ∩ A) := by
  have h := Finset.one_lt_card.2 ⟨i, hi, j, hj, hij⟩
  exact_mod_cast h

/-- **W2(vi), the bound** `d_AA ≤ 1/(m_A - 1 + m_B/Λ)` (also when `m_B = 0`), under the ratio bound
`∀ a b ∈ S, w_a ≤ Λ w_b` (Influence's form). -/
theorem W2vi_bound (A : Finset ι) {S : Finset ι} (hw : ∀ k ∈ S, 0 < w k) {wA wB : ℝ}
    (hwA : ∀ k ∈ S, k ∈ A → w k = wA) (hwB : ∀ k ∈ S, k ∉ A → w k = wB) {Λ : ℝ}
    (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ} (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι}
    (hi : i ∈ S ∩ A) (hj : j ∈ S ∩ A) (hij : i ≠ j) :
    infl w S J i j ≤ 1 / ((#(S ∩ A) : ℝ) - 1 + #(S \ A) / Λ) := by
  have hiS := (Finset.mem_inter.1 hi).1
  have hiA := (Finset.mem_inter.1 hi).2
  have hjS := (Finset.mem_inter.1 hj).1
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ hiS
  have hΛ0 : 0 < Λ := by linarith
  have hmA := two_le_card_inter hi hj hij
  have hsum := W2vi_sum A hw hwA hwB hJ1 hJS hi hj hij
  have hB : ∀ l ∈ S \ A, infl w S J i j / Λ ≤ infl w S J i l := by
    intro l hl
    have hlS := (Finset.mem_sdiff.1 hl).1
    have hil : i ≠ l := fun h => (Finset.mem_sdiff.1 hl).2 (h ▸ hiA)
    have h := infl_le_mul_of_ratio hw hΛ hJ1 hJS hiS hjS hlS hij hil
    rw [div_le_iff₀ hΛ0]
    linarith
  have hsB : (#(S \ A) : ℝ) * (infl w S J i j / Λ) ≤ ∑ l ∈ S \ A, infl w S J i l := by
    have := Finset.sum_le_sum hB
    rw [Finset.sum_const, nsmul_eq_mul] at this
    exact this
  have hmB0 : (0 : ℝ) ≤ #(S \ A) := Nat.cast_nonneg _
  have hD : 0 < (#(S ∩ A) : ℝ) - 1 + #(S \ A) / Λ := by
    have : 0 ≤ (#(S \ A) : ℝ) / Λ := div_nonneg hmB0 hΛ0.le
    linarith
  rw [le_div_iff₀ hD]
  have e : infl w S J i j * ((#(S ∩ A) : ℝ) - 1 + #(S \ A) / Λ) =
      ((#(S ∩ A) : ℝ) - 1) * infl w S J i j + (#(S \ A) : ℝ) * (infl w S J i j / Λ) := by
    field_simp
  rw [e]
  linarith

/-- **App L §2, W2(vi)** (same-group refinement).  Two weight values on the free set (`wA` on `S ∩ A`, `wB` on
`S \ A`), positive weights, ratio bound `∀ a b ∈ S, w_a ≤ Λ w_b`, interior quota; `i ≠ j` free A-coordinates and `l` a
free B-coordinate, so `d_AA = d_ij`, `d_AB = d_il`, `m_A = |S ∩ A|`, `m_B = |S \ A| ≥ 1`.  Then
`(m_A - 1) d_AA + m_B d_AB = 1`, `d_AB ≥ d_AA/Λ`, and `d_AA ≤ 1/(m_A - 1 + m_B/Λ) ≤ Λ/m_B`. -/
theorem W2vi (A : Finset ι) {S : Finset ι} (hw : ∀ k ∈ S, 0 < w k) {wA wB : ℝ}
    (hwA : ∀ k ∈ S, k ∈ A → w k = wA) (hwB : ∀ k ∈ S, k ∉ A → w k = wB) {Λ : ℝ}
    (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ} (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j l : ι}
    (hi : i ∈ S ∩ A) (hj : j ∈ S ∩ A) (hij : i ≠ j) (hl : l ∈ S \ A) :
    ((#(S ∩ A) : ℝ) - 1) * infl w S J i j + #(S \ A) * infl w S J i l = 1 ∧
    infl w S J i j / Λ ≤ infl w S J i l ∧
    infl w S J i j ≤ 1 / ((#(S ∩ A) : ℝ) - 1 + #(S \ A) / Λ) ∧
    1 / ((#(S ∩ A) : ℝ) - 1 + #(S \ A) / Λ) ≤ Λ / #(S \ A) := by
  have hiS := (Finset.mem_inter.1 hi).1
  have hiA := (Finset.mem_inter.1 hi).2
  have hjS := (Finset.mem_inter.1 hj).1
  have hlS := (Finset.mem_sdiff.1 hl).1
  have hlA := (Finset.mem_sdiff.1 hl).2
  have hil : i ≠ l := fun h => hlA (h ▸ hiA)
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ hiS
  have hΛ0 : 0 < Λ := by linarith
  have hmA := two_le_card_inter hi hj hij
  have hmB : (1 : ℝ) ≤ #(S \ A) := by
    have := Finset.card_pos.2 ⟨l, hl⟩
    exact_mod_cast this
  refine ⟨?_, ?_, W2vi_bound A hw hwA hwB hΛ hJ1 hJS hi hj hij, ?_⟩
  · have hsum := W2vi_sum A hw hwA hwB hJ1 hJS hi hj hij
    have hconst : ∀ l' ∈ S \ A, infl w S J i l' = infl w S J i l := by
      intro l' hl'
      have hl'S := (Finset.mem_sdiff.1 hl').1
      have hl'A := (Finset.mem_sdiff.1 hl').2
      have hil' : i ≠ l' := fun h => hl'A (h ▸ hiA)
      exact infl_eq_of_groups A hwA hwB hiS hl'S hiS hlS hil' hil Iff.rfl
        ⟨fun h => absurd h hl'A, fun h => absurd h hlA⟩ J
    rw [Finset.sum_congr rfl hconst, Finset.sum_const, nsmul_eq_mul] at hsum
    exact hsum
  · have h := infl_le_mul_of_ratio hw hΛ hJ1 hJS hiS hjS hlS hij hil
    rw [div_le_iff₀ hΛ0]
    linarith
  · have hpos : 0 < (#(S \ A) : ℝ) / Λ := div_pos (by linarith) hΛ0
    have hle : (#(S \ A) : ℝ) / Λ ≤ (#(S ∩ A) : ℝ) - 1 + #(S \ A) / Λ := by linarith
    calc 1 / ((#(S ∩ A) : ℝ) - 1 + #(S \ A) / Λ) ≤ 1 / ((#(S \ A) : ℝ) / Λ) :=
          one_div_le_one_div_of_le hpos hle
      _ = Λ / #(S \ A) := one_div_div _ _

/-- The paper's two-group weights `twoW A λ` (`λ` on group `A`, `1` on group `B = Aᶜ`; App J/K/L's `p_λ`) satisfy
the ratio bound with any `Λ` such that `1/Λ ≤ λ ≤ Λ`. -/
theorem twoW_ratio {n : ℕ} (A : Finset (Fin n)) {lam Λ : ℝ} (hlam : 0 < lam) (hlΛ : lam ≤ Λ)
    (hΛl : 1 ≤ Λ * lam) (S : Finset (Fin n)) :
    ∀ a ∈ S, ∀ b ∈ S, A36RW.AppJ.twoW A lam a ≤ Λ * A36RW.AppJ.twoW A lam b := by
  have hΛ1 : 1 ≤ Λ := by nlinarith
  intro a _ b _
  unfold A36RW.AppJ.twoW
  split_ifs <;> nlinarith

/-- **l.178 on the paper's weights**: with `w = twoW A λ`, `d_ij` depends only on the groups of `i` and `j`. -/
theorem infl_twoW_groups {n : ℕ} (A : Finset (Fin n)) (lam : ℝ) {S : Finset (Fin n)} {i j i' j' : Fin n}
    (hi : i ∈ S) (hj : j ∈ S) (hi' : i' ∈ S) (hj' : j' ∈ S) (hij : i ≠ j) (hij' : i' ≠ j')
    (hgi : i ∈ A ↔ i' ∈ A) (hgj : j ∈ A ↔ j' ∈ A) (J : ℤ) :
    infl (A36RW.AppJ.twoW A lam) S J i j = infl (A36RW.AppJ.twoW A lam) S J i' j' :=
  infl_eq_of_groups A (wA := lam) (wB := 1) (fun k _ hk => by simp [A36RW.AppJ.twoW, hk])
    (fun k _ hk => by simp [A36RW.AppJ.twoW, hk]) hi hj hi' hj' hij hij' hgi hgj J

/-- **W2(vi) on the paper's weights** `twoW A λ`, `1/Λ ≤ λ ≤ Λ`, any free set `S`, interior quota. -/
theorem W2vi_twoW {n : ℕ} (A : Finset (Fin n)) {lam Λ : ℝ} (hlam : 0 < lam) (hlΛ : lam ≤ Λ)
    (hΛl : 1 ≤ Λ * lam) {S : Finset (Fin n)} {J : ℤ} (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j l : Fin n}
    (hi : i ∈ S ∩ A) (hj : j ∈ S ∩ A) (hij : i ≠ j) (hl : l ∈ S \ A) :
    ((#(S ∩ A) : ℝ) - 1) * infl (A36RW.AppJ.twoW A lam) S J i j +
        #(S \ A) * infl (A36RW.AppJ.twoW A lam) S J i l = 1 ∧
      infl (A36RW.AppJ.twoW A lam) S J i j / Λ ≤ infl (A36RW.AppJ.twoW A lam) S J i l ∧
      infl (A36RW.AppJ.twoW A lam) S J i j ≤ 1 / ((#(S ∩ A) : ℝ) - 1 + #(S \ A) / Λ) ∧
      1 / ((#(S ∩ A) : ℝ) - 1 + #(S \ A) / Λ) ≤ Λ / #(S \ A) :=
  W2vi A (fun k _ => A36RW.AppJ.twoW_pos A hlam k) (wA := lam) (wB := 1)
    (fun k _ hk => by simp [A36RW.AppJ.twoW, hk]) (fun k _ hk => by simp [A36RW.AppJ.twoW, hk])
    (twoW_ratio A hlam hlΛ hΛl S) hJ1 hJS hi hj hij hl

end W2

/-! ## §2 App K, Remark (order), part (a): the abstract segment example (W-47) -/

section Segment

open Asymptotics Filter Topology

/-- `W = {0, 1}`. -/
def W01 : Finset ℕ := {0, 1}

/-- `P = (½, ½)` on `W` (zero off `W`). -/
noncomputable def Pex : ℕ → ℝ := fun w => if w ≤ 1 then 1 / 2 else 0

/-- `q* = (1/5, 2/5)`. -/
noncomputable def qstar : ℕ → ℝ := fun w => if w = 0 then 1 / 5 else if w = 1 then 2 / 5 else 0

/-- The direction `(1, -2)`. -/
noncomputable def dirv : ℕ → ℝ := fun w => if w = 0 then 1 else if w = 1 then -2 else 0

/-- The segment `q(t) = q* + t (1, -2)`. -/
noncomputable def qt (t : ℝ) : ℕ → ℝ := fun w => qstar w + t * dirv w

/-- The printed rise of `Φ` along the segment, `-½ ln(1 - 25 t²)`. -/
noncomputable def gex (t : ℝ) : ℝ := -(1 / 2) * Real.log (1 - 25 * t ^ 2)

theorem sum_W01 (f : ℕ → ℝ) : ∑ w ∈ W01, f w = f 0 + f 1 := Finset.sum_pair (by norm_num)

theorem qt_zero_eq : qt 0 = qstar := by
  funext w
  simp [qt]

theorem qt_at0 (t : ℝ) : qt t 0 = 1 / 5 + t := by simp [qt, qstar, dirv]

theorem qt_at1 (t : ℝ) : qt t 1 = 2 / 5 - 2 * t := by
  simp [qt, qstar, dirv]
  ring

theorem qt_off {w : ℕ} (hw : w ∉ W01) (t : ℝ) : qt t w = 0 := by
  have h0 : w ≠ 0 := fun h => hw (by simp [W01, h])
  have h1 : w ≠ 1 := fun h => hw (by simp [W01, h])
  simp [qt, qstar, dirv, h0, h1]

theorem qstar_at0 : qstar 0 = 1 / 5 := by simp [qstar]

theorem qstar_at1 : qstar 1 = 2 / 5 := by simp [qstar]

theorem Pex_at0 : Pex 0 = 1 / 2 := by simp [Pex]

theorem Pex_at1 : Pex 1 = 1 / 2 := by simp [Pex]

theorem Pex_pos : ∀ w ∈ W01, 0 < Pex w := by
  intro w hw
  simp only [W01, Finset.mem_insert, Finset.mem_singleton] at hw
  rcases hw with rfl | rfl
  · rw [Pex_at0]; norm_num
  · rw [Pex_at1]; norm_num

theorem sOf_qt (t : ℝ) : TGRed.sOf W01 (qt t) = 3 / 5 - t := by
  rw [TGRed.sOf, sum_W01, qt_at0, qt_at1]
  ring

theorem sOf_qstar : TGRed.sOf W01 qstar = 3 / 5 := by
  rw [← qt_zero_eq, sOf_qt]
  ring

theorem qt_pos {t : ℝ} (ht : |t| < 1 / 5) : ∀ w ∈ W01, 0 < qt t w := by
  have h1 := neg_abs_le t
  have h2 := le_abs_self t
  intro w hw
  simp only [W01, Finset.mem_insert, Finset.mem_singleton] at hw
  rcases hw with rfl | rfl
  · rw [qt_at0]; linarith
  · rw [qt_at1]; linarith

theorem qt_nonneg {t : ℝ} (ht : |t| < 1 / 5) (w : ℕ) : 0 ≤ qt t w := by
  by_cases hw : w ∈ W01
  · exact (qt_pos ht w hw).le
  · rw [qt_off hw]

/-- `Φ` along the segment, in closed form (`|t| < 1/5`). -/
theorem phiR_qt_eq {t : ℝ} (ht : |t| < 1 / 5) :
    TGMdp.phiR W01 Pex (qt t) =
      1 / 2 * (Real.log (5 / 2) - Real.log (1 + 5 * t)) +
        1 / 2 * (Real.log (5 / 4) - Real.log (1 - 5 * t)) := by
  have h1 : 0 < 1 + 5 * t := by have := neg_abs_le t; linarith
  have h2 : 0 < 1 - 5 * t := by have := le_abs_self t; linarith
  have h1' : (1 / 5 + t : ℝ) ≠ 0 := (show (0 : ℝ) < 1 / 5 + t by linarith).ne'
  have h2' : (2 / 5 - 2 * t : ℝ) ≠ 0 := (show (0 : ℝ) < 2 / 5 - 2 * t by linarith).ne'
  have e0 : (1 / 2 : ℝ) / (1 / 5 + t) = (5 / 2) / (1 + 5 * t) := by
    rw [div_eq_div_iff h1' h1.ne']
    ring
  have e1 : (1 / 2 : ℝ) / (2 / 5 - 2 * t) = (5 / 4) / (1 - 5 * t) := by
    rw [div_eq_div_iff h2' h2.ne']
    ring
  rw [TGMdp.phiR, sum_W01, Pex_at0, Pex_at1, qt_at0, qt_at1, e0, e1,
    Real.log_div (by norm_num) h1.ne', Real.log_div (by norm_num) h2.ne']

/-- **The rise of `Φ` along the segment** (App K l.402–403): for `|t| < 1/5`,
`Φ(q(t)) - Φ(q*) = -½ ln(1 - 25 t²)`. -/
theorem phiR_qt_sub {t : ℝ} (ht : |t| < 1 / 5) :
    TGMdp.phiR W01 Pex (qt t) - TGMdp.phiR W01 Pex qstar = gex t := by
  have h1 : 0 < 1 + 5 * t := by have := neg_abs_le t; linarith
  have h2 : 0 < 1 - 5 * t := by have := le_abs_self t; linarith
  have hq := phiR_qt_eq ht
  have h0 := phiR_qt_eq (t := 0) (by norm_num)
  rw [qt_zero_eq] at h0
  rw [hq, h0, gex, show (1 : ℝ) - 25 * t ^ 2 = (1 + 5 * t) * (1 - 5 * t) by ring,
    Real.log_mul h1.ne' h2.ne']
  simp only [mul_zero, add_zero, sub_zero, Real.log_one]
  ring

theorem sq_lt_of_abs_lt {t : ℝ} (ht : |t| < 1 / 5) : 25 * t ^ 2 < 1 := by
  have h := abs_nonneg t
  have h2 : |t| ^ 2 < (1 / 5) ^ 2 := pow_lt_pow_left₀ ht h (by norm_num)
  rw [sq_abs] at h2
  nlinarith

/-- `g(t) = -½ ln(1 - 25t²) = Θ(t²)`, explicitly: `25t²/2 ≤ g(t) ≤ 25t²/(2(1 - 25t²))` for `|t| < 1/5`. -/
theorem gex_bounds {t : ℝ} (ht : |t| < 1 / 5) :
    25 * t ^ 2 / 2 ≤ gex t ∧ gex t ≤ 25 * t ^ 2 / (2 * (1 - 25 * t ^ 2)) := by
  have hx : 0 < 1 - 25 * t ^ 2 := by linarith [sq_lt_of_abs_lt ht]
  constructor
  · have := Real.log_le_sub_one_of_pos hx
    unfold gex
    linarith
  · have h := Real.log_le_sub_one_of_pos (inv_pos.2 hx)
    rw [Real.log_inv] at h
    have e : 25 * t ^ 2 / (2 * (1 - 25 * t ^ 2)) = 1 / 2 * ((1 - 25 * t ^ 2)⁻¹ - 1) := by
      field_simp
      ring
    unfold gex
    rw [e]
    linarith

theorem gex_nonneg {t : ℝ} (ht : |t| < 1 / 5) : 0 ≤ gex t :=
  le_trans (by positivity) (gex_bounds ht).1

/-- `q*` is the minimiser of `Φ` along the segment (`|t| < 1/5`), strictly away from `t = 0`. -/
theorem phiR_qstar_le {t : ℝ} (ht : |t| < 1 / 5) :
    TGMdp.phiR W01 Pex qstar ≤ TGMdp.phiR W01 Pex (qt t) := by
  have := phiR_qt_sub ht
  have := gex_nonneg ht
  linarith

theorem phiR_qstar_lt {t : ℝ} (ht : |t| < 1 / 5) (ht0 : t ≠ 0) :
    TGMdp.phiR W01 Pex qstar < TGMdp.phiR W01 Pex (qt t) := by
  have h1 := phiR_qt_sub ht
  have h2 := (gex_bounds ht).1
  have h3 : 0 < t ^ 2 := by positivity
  linarith

/-- **The first-order quantity vanishes along the segment**: `∇Φ(q*)·(q(t) - q*) = 0` for every `t`
(TGMdp's `gradPair`, the quantity of K7's proof, l.387–388). -/
theorem gradPair_qt (t : ℝ) : TGMdp.gradPair W01 Pex qstar (qt t) = 0 := by
  rw [TGMdp.gradPair, sum_W01, Pex_at0, Pex_at1, qt_at0, qt_at1, qstar_at0, qstar_at1]
  ring

/-- **The directional derivative of `Φ` at `q*` along `(1, -2)` is `0`**: `t ↦ Φ(q* + t(1,-2))` has derivative `0`
at `t = 0`. -/
theorem hasDerivAt_phiR_qt : HasDerivAt (fun t => TGMdp.phiR W01 Pex (qt t)) 0 0 := by
  have hev : (fun t => TGMdp.phiR W01 Pex (qt t)) =ᶠ[𝓝 0]
      (fun t => TGMdp.phiR W01 Pex qstar + -(1 / 2) * Real.log (1 - 25 * t ^ 2)) := by
    filter_upwards [Metric.ball_mem_nhds (0 : ℝ) (by norm_num : (0 : ℝ) < 1 / 5)] with t ht
    rw [Metric.mem_ball, Real.dist_eq, sub_zero] at ht
    have := phiR_qt_sub ht
    unfold gex at this
    linarith
  have h1 : HasDerivAt (fun t : ℝ => 1 - 25 * t ^ 2) 0 0 := by
    have := ((hasDerivAt_pow 2 (0 : ℝ)).const_mul 25).const_sub 1
    simpa using this
  have h2 := (h1.log (by norm_num)).const_mul (-(1 / 2 : ℝ))
  have h3 := h2.const_add (TGMdp.phiR W01 Pex qstar)
  have h4 : HasDerivAt
      (fun t => TGMdp.phiR W01 Pex qstar + -(1 / 2) * Real.log (1 - 25 * t ^ 2)) 0 0 := by
    exact h3.congr_deriv (by simp)
  exact h4.congr_of_eventuallyEq hev

/-- **The success moves by `t`**: `s(q(t)) - s(q*) = -t`. -/
theorem sOf_qt_sub (t : ℝ) : TGRed.sOf W01 (qt t) - TGRed.sOf W01 qstar = -t := by
  rw [sOf_qt, sOf_qstar]
  ring

/-! ### Brackets for `s*` as functions of `(q̂, g)` on convex sets -/

/-- An admissible configuration at `(W, P)`: a convex set `Cv` of sub-probability vectors supported on `W`, a
minimiser `qs` of `Φ` over the points of `Cv` positive on `W` (itself in `Cv` and positive on `W`), a point
`qh ∈ Cv` positive on `W`, and an allowance `g ≥ Φ(qh) - Φ(qs)`.  K7's setting, with the convex set abstract. -/
def Admissible (W : Finset ℕ) (P : ℕ → ℝ) (Cv : Set (ℕ → ℝ)) (qs qh : ℕ → ℝ) (g : ℝ) : Prop :=
  Convex ℝ Cv ∧ (∀ q ∈ Cv, (∀ w, 0 ≤ q w) ∧ (∀ w ∉ W, q w = 0) ∧ TGRed.sOf W q ≤ 1) ∧
    qs ∈ Cv ∧ (∀ w ∈ W, 0 < qs w) ∧
    (∀ q ∈ Cv, (∀ w ∈ W, 0 < q w) → TGMdp.phiR W P qs ≤ TGMdp.phiR W P q) ∧
    qh ∈ Cv ∧ (∀ w ∈ W, 0 < qh w) ∧ TGMdp.phiR W P qh - TGMdp.phiR W P qs ≤ g

/-- A bracket `[lo(q̂, g), hi(q̂, g)]` for `s*` at `(W, P)`, a function of `(q̂, g)` only, is **valid on convex sets**
if it contains `s(q*)` for every admissible configuration. -/
def ValidBracket (W : Finset ℕ) (P : ℕ → ℝ) (lo hi : (ℕ → ℝ) → ℝ → ℝ) : Prop :=
  ∀ Cv qs qh g, Admissible W P Cv qs qh g → lo qh g ≤ TGRed.sOf W qs ∧ TGRed.sOf W qs ≤ hi qh g

/-- The closed segment `{q(τ) : |τ| ≤ c}`. -/
def segC (c : ℝ) : Set (ℕ → ℝ) := {q | ∃ τ : ℝ, |τ| ≤ c ∧ q = qt τ}

theorem qt_affine (a b τ₁ τ₂ : ℝ) (hab : a + b = 1) :
    a • qt τ₁ + b • qt τ₂ = qt (a * τ₁ + b * τ₂) := by
  funext w
  simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, qt]
  linear_combination (qstar w) * hab

theorem convex_segC (c : ℝ) : Convex ℝ (segC c) := by
  rintro x ⟨τ₁, h1, rfl⟩ y ⟨τ₂, h2, rfl⟩ a b ha hb hab
  refine ⟨a * τ₁ + b * τ₂, ?_, qt_affine a b τ₁ τ₂ hab⟩
  calc |a * τ₁ + b * τ₂| ≤ |a * τ₁| + |b * τ₂| := abs_add_le _ _
    _ = a * |τ₁| + b * |τ₂| := by rw [abs_mul, abs_mul, abs_of_nonneg ha, abs_of_nonneg hb]
    _ ≤ a * c + b * c := by gcongr
    _ = c := by rw [← add_mul, hab, one_mul]

/-- The segment configuration: `Cv = {q(τ) : |τ| ≤ |t|}`, minimiser `q*`, `q̂ = q(t)`, `g = g(t)`. -/
theorem admissible_seg {t : ℝ} (ht : |t| < 1 / 5) :
    Admissible W01 Pex (segC |t|) qstar (qt t) (gex t) := by
  have hseg : ∀ q ∈ segC |t|, ∃ τ, |τ| < 1 / 5 ∧ q = qt τ := by
    rintro q ⟨τ, hτ, hq⟩
    exact ⟨τ, lt_of_le_of_lt hτ ht, hq⟩
  refine ⟨convex_segC _, ?_, ⟨0, by simp, qt_zero_eq.symm⟩, ?_, ?_, ⟨t, le_rfl, rfl⟩, qt_pos ht, ?_⟩
  · intro q hq
    obtain ⟨τ, hτ, rfl⟩ := hseg q hq
    refine ⟨qt_nonneg hτ, fun w hw => qt_off hw τ, ?_⟩
    rw [sOf_qt]
    have := neg_abs_le τ
    linarith
  · rw [← qt_zero_eq]
    exact qt_pos (by simp)
  · intro q hq _
    obtain ⟨τ, hτ, rfl⟩ := hseg q hq
    exact phiR_qstar_le hτ
  · rw [phiR_qt_sub ht]

/-- The point configuration: `Cv = {q(t)}`, which is its own minimiser; any `g ≥ 0`. -/
theorem admissible_point {t : ℝ} (ht : |t| < 1 / 5) :
    Admissible W01 Pex {qt t} (qt t) (qt t) (gex t) := by
  refine ⟨convex_singleton _, ?_, Set.mem_singleton _, qt_pos ht, ?_, Set.mem_singleton _, qt_pos ht, ?_⟩
  · intro q hq
    rw [Set.mem_singleton_iff] at hq
    subst hq
    refine ⟨qt_nonneg ht, fun w hw => qt_off hw t, ?_⟩
    rw [sOf_qt]
    have := neg_abs_le t
    linarith
  · intro q hq _
    rw [Set.mem_singleton_iff] at hq
    rw [hq]
  · rw [sub_self]
    exact gex_nonneg ht

/-- **The order `√g` cannot be improved (App K l.399–403)**: every bracket for `s*` that is a function of `(q̂, g)`
and valid on convex sets at `P = (½, ½)` has, at `q̂ = q(t)` and `g = g(t) = Φ(q(t)) - Φ(q*)`, width at least
`|t|` (`|t| < 1/5`).  The two configurations `{q(τ) : |τ| ≤ |t|}` (minimiser `q*`, `s* = 3/5`) and `{q(t)}`
(minimiser `q(t)`, `s* = 3/5 - t`) share `(P, q̂, g)`. -/
theorem bracket_width_ge {lo hi : (ℕ → ℝ) → ℝ → ℝ} (hv : ValidBracket W01 Pex lo hi) {t : ℝ}
    (ht : |t| < 1 / 5) : |t| ≤ hi (qt t) (gex t) - lo (qt t) (gex t) := by
  obtain ⟨h1, h2⟩ := hv _ _ _ _ (admissible_seg ht)
  obtain ⟨h3, h4⟩ := hv _ _ _ _ (admissible_point ht)
  rw [sOf_qstar] at h1 h2
  rw [sOf_qt] at h3 h4
  rcases le_or_gt 0 t with h | h
  · rw [abs_of_nonneg h]
    linarith
  · rw [abs_of_neg h]
    linarith

theorem sqrt_gex_le {t : ℝ} (ht : |t| ≤ 1 / 10) : Real.sqrt (gex t) ≤ 5 * |t| := by
  have ht' : |t| < 1 / 5 := by linarith
  have hb := (gex_bounds ht').2
  have ht2 : t ^ 2 ≤ 1 / 100 := by
    have h := abs_nonneg t
    have h2 : |t| ^ 2 ≤ (1 / 10) ^ 2 := pow_le_pow_left₀ h ht 2
    rw [sq_abs] at h2
    linarith
  have hx : 3 / 4 ≤ 1 - 25 * t ^ 2 := by linarith
  have hle : gex t ≤ (5 * |t|) ^ 2 := by
    have e : (5 * |t|) ^ 2 = 25 * t ^ 2 := by rw [mul_pow, sq_abs]; ring
    rw [e]
    calc gex t ≤ 25 * t ^ 2 / (2 * (1 - 25 * t ^ 2)) := hb
      _ ≤ 25 * t ^ 2 := by
        rw [div_le_iff₀ (by linarith)]
        nlinarith [sq_nonneg t]
  calc Real.sqrt (gex t) ≤ Real.sqrt ((5 * |t|) ^ 2) := Real.sqrt_le_sqrt hle
    _ = 5 * |t| := Real.sqrt_sq (by positivity)

theorem abs_le_sqrt_gex {t : ℝ} (ht : |t| < 1 / 5) : |t| ≤ Real.sqrt (gex t) := by
  have hb := (gex_bounds ht).1
  exact Real.abs_le_sqrt (by nlinarith [sq_nonneg t])

/-- **Explicit form**: for `|t| ≤ 1/10`, every valid bracket has half-width at least `√(g(t))/10` at `(q(t), g(t))`. -/
theorem halfwidth_ge_sqrt {lo hi : (ℕ → ℝ) → ℝ → ℝ} (hv : ValidBracket W01 Pex lo hi) {t : ℝ}
    (ht : |t| ≤ 1 / 10) :
    Real.sqrt (gex t) / 10 ≤ (hi (qt t) (gex t) - lo (qt t) (gex t)) / 2 := by
  have h1 := bracket_width_ge hv (by linarith : |t| < 1 / 5)
  have h2 := sqrt_gex_le ht
  linarith

/-- **No valid bracket has half-width `o(√g)` along the segment**: for every bracket valid on convex sets at
`P = (½, ½)`, the half-width at `(q(t), g(t))` is not `o(√g(t))` as `t → 0` (and `g(t) → 0`). -/
theorem halfwidth_not_isLittleO {lo hi : (ℕ → ℝ) → ℝ → ℝ} (hv : ValidBracket W01 Pex lo hi) :
    ¬ (fun t => (hi (qt t) (gex t) - lo (qt t) (gex t)) / 2) =o[𝓝 0] (fun t => Real.sqrt (gex t)) := by
  intro h
  have h' := (Asymptotics.isLittleO_iff.1 h) (by norm_num : (0 : ℝ) < 1 / 20)
  have hball : ∀ᶠ t in 𝓝 (0 : ℝ), |t| ≤ 1 / 10 := by
    filter_upwards [Metric.ball_mem_nhds (0 : ℝ) (by norm_num : (0 : ℝ) < 1 / 10)] with t ht
    rw [Metric.mem_ball, Real.dist_eq, sub_zero] at ht
    exact ht.le
  have hev : ∀ᶠ t in 𝓝 (0 : ℝ), t = 0 := by
    filter_upwards [h', hball] with t h1 h2
    have hw := bracket_width_ge hv (by linarith : |t| < 1 / 5)
    have hs := sqrt_gex_le h2
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg (Real.sqrt_nonneg _)] at h1
    have h3 : |t| / 2 ≤ |(hi (qt t) (gex t) - lo (qt t) (gex t)) / 2| := by
      rw [abs_div, abs_two]
      have := le_abs_self (hi (qt t) (gex t) - lo (qt t) (gex t))
      linarith
    have h4 : |t| ≤ 0 := by nlinarith [abs_nonneg t]
    exact abs_nonpos_iff.1 h4
  obtain ⟨ε, hε, hball'⟩ := Metric.eventually_nhds_iff.1 hev
  have h5 := @hball' (ε / 2) (by rw [Real.dist_eq, sub_zero, abs_of_pos (by linarith)]; linarith)
  linarith

theorem gex_le_sq {t : ℝ} (ht : |t| ≤ 1 / 10) : gex t ≤ 25 * t ^ 2 := by
  have hb := (gex_bounds (by linarith : |t| < 1 / 5)).2
  have ht2 : t ^ 2 ≤ 1 / 100 := by
    have h2 : |t| ^ 2 ≤ (1 / 10) ^ 2 := pow_le_pow_left₀ (abs_nonneg t) ht 2
    rw [sq_abs] at h2
    linarith
  calc gex t ≤ 25 * t ^ 2 / (2 * (1 - 25 * t ^ 2)) := hb
    _ ≤ 25 * t ^ 2 := by
      rw [div_le_iff₀ (by linarith)]
      nlinarith [sq_nonneg t]

/-- **No valid bracket has half-width `o(√g)`, uniformly in `q̂`** (the reading "as a function of `(P, q̂, g)`"):
among brackets valid on convex sets at `P = (½, ½)`, none admits `ε(g) → 0` (`g → 0⁺`) with
`(hi(q̂, g) - lo(q̂, g))/2 ≤ ε(g) √g` for every `q̂` and every `g ≥ 0`. -/
theorem no_uniform_littleO {lo hi : (ℕ → ℝ) → ℝ → ℝ} (hv : ValidBracket W01 Pex lo hi) :
    ¬ ∃ ε : ℝ → ℝ, Tendsto ε (𝓝[≥] 0) (𝓝 0) ∧
      ∀ qh g, 0 ≤ g → (hi qh g - lo qh g) / 2 ≤ ε g * Real.sqrt g := by
  rintro ⟨ε, hε, hbound⟩
  have hev : ∀ᶠ g in 𝓝[≥] (0 : ℝ), ε g < 1 / 10 := (tendsto_order.1 hε).2 _ (by norm_num)
  obtain ⟨δ, hδ, hsub⟩ := Metric.mem_nhdsWithin_iff.1 hev
  set t : ℝ := min (1 / 10) (δ / 10) with htdef
  have ht0 : 0 < t := lt_min (by norm_num) (by linarith)
  have ht1 : |t| ≤ 1 / 10 := by rw [abs_of_pos ht0]; exact min_le_left _ _
  have htδ : t ≤ δ / 10 := min_le_right _ _
  have hg_pos : 0 < gex t := by
    have := (gex_bounds (by linarith : |t| < 1 / 5)).1
    have : 0 < t ^ 2 := by positivity
    linarith
  have hg_lt : gex t < δ := by
    have h1 := gex_le_sq ht1
    have h2 : t ^ 2 ≤ (1 / 10) * (δ / 10) := by
      rw [sq]
      exact mul_le_mul (min_le_left _ _) htδ ht0.le (by norm_num)
    nlinarith
  have hmem : gex t ∈ Metric.ball (0 : ℝ) δ ∩ Set.Ici 0 :=
    ⟨by rw [Metric.mem_ball, Real.dist_eq, sub_zero, abs_of_pos hg_pos]; exact hg_lt, hg_pos.le⟩
  have hε1 : ε (gex t) < 1 / 10 := hsub hmem
  have h1 := halfwidth_ge_sqrt hv ht1
  have h2 := hbound (qt t) (gex t) hg_pos.le
  have hs : 0 < Real.sqrt (gex t) := Real.sqrt_pos.2 hg_pos
  nlinarith [mul_pos (sub_pos.2 hε1) hs]

/-- **`|s(q(t)) - s*| ≍ √g`** along the segment, as `t → 0`: `s(q(t)) - s(q*) = Θ(√(g(t)))`. -/
theorem sOf_shift_isTheta :
    (fun t => TGRed.sOf W01 (qt t) - TGRed.sOf W01 qstar) =Θ[𝓝 0] (fun t => Real.sqrt (gex t)) := by
  have hball : ∀ᶠ t in 𝓝 (0 : ℝ), |t| ≤ 1 / 10 := by
    filter_upwards [Metric.ball_mem_nhds (0 : ℝ) (by norm_num : (0 : ℝ) < 1 / 10)] with t ht
    rw [Metric.mem_ball, Real.dist_eq, sub_zero] at ht
    exact ht.le
  refine ⟨Asymptotics.IsBigO.of_bound 1 ?_, Asymptotics.IsBigO.of_bound 5 ?_⟩
  · filter_upwards [hball] with t ht
    rw [sOf_qt_sub, Real.norm_eq_abs, Real.norm_eq_abs, abs_neg, abs_of_nonneg (Real.sqrt_nonneg _), one_mul]
    exact abs_le_sqrt_gex (by linarith)
  · filter_upwards [hball] with t ht
    rw [sOf_qt_sub, Real.norm_eq_abs, Real.norm_eq_abs, abs_neg, abs_of_nonneg (Real.sqrt_nonneg _)]
    exact sqrt_gex_le ht

/-- **`g(t) = Θ(t²)`** as `t → 0` (App K l.403: "`-½ ln(1 - 25t²) = Θ(t²)`"). -/
theorem gex_isTheta : gex =Θ[𝓝 0] (fun t => t ^ 2) := by
  have hball : ∀ᶠ t in 𝓝 (0 : ℝ), |t| ≤ 1 / 10 := by
    filter_upwards [Metric.ball_mem_nhds (0 : ℝ) (by norm_num : (0 : ℝ) < 1 / 10)] with t ht
    rw [Metric.mem_ball, Real.dist_eq, sub_zero] at ht
    exact ht.le
  refine ⟨Asymptotics.IsBigO.of_bound 25 ?_, Asymptotics.IsBigO.of_bound 1 ?_⟩
  · filter_upwards [hball] with t ht
    have h := sqrt_gex_le ht
    have hg0 := gex_nonneg (by linarith : |t| < 1 / 5)
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hg0, abs_of_nonneg (sq_nonneg t)]
    have h2 : gex t ≤ (5 * |t|) ^ 2 := by
      have := Real.sq_sqrt hg0
      nlinarith [Real.sqrt_nonneg (gex t)]
    rw [mul_pow, sq_abs] at h2
    linarith
  · filter_upwards [hball] with t ht
    have hb := (gex_bounds (by linarith : |t| < 1 / 5)).1
    have hg0 := gex_nonneg (by linarith : |t| < 1 / 5)
    rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hg0, abs_of_nonneg (sq_nonneg t), one_mul]
    nlinarith [sq_nonneg t]

end Segment

/-! ## §3 App K, Remark (order), part (b): the roots of `φ(y) = c` and the half-width expansion (W-47) -/

section HalfWidth

open Asymptotics Filter Topology

/-- The lower root `y⁻(c) ∈ (0, 1]` of `φ(y) = c` (`c ≥ 0`; TGMdp's `phiB_roots_exist`); `1` for `c < 0`. -/
noncomputable def yMinus (c : ℝ) : ℝ :=
  if h : 0 ≤ c then Classical.choose (TGMdp.phiB_roots_exist h) else 1

/-- The upper root `y⁺(c) ≥ 1` of `φ(y) = c` (`c ≥ 0`); `1` for `c < 0`. -/
noncomputable def yPlus (c : ℝ) : ℝ :=
  if h : 0 ≤ c then Classical.choose (Classical.choose_spec (TGMdp.phiB_roots_exist h)) else 1

theorem yRoots_spec {c : ℝ} (hc : 0 ≤ c) :
    0 < yMinus c ∧ yMinus c ≤ 1 ∧ 1 ≤ yPlus c ∧ TGMdp.phiB (yMinus c) = c ∧ TGMdp.phiB (yPlus c) = c := by
  have hs := Classical.choose_spec (Classical.choose_spec (TGMdp.phiB_roots_exist hc))
  simp only [yMinus, yPlus, dif_pos hc]
  exact hs

/-- `y⁻(c)` is THE root of `φ(y) = c` in `(0, 1]`. -/
theorem yMinus_unique {c y : ℝ} (hc : 0 ≤ c) (hy : 0 < y) (hy1 : y ≤ 1) (h : TGMdp.phiB y = c) :
    y = yMinus c := by
  obtain ⟨hm0, hm1, -, hmv, -⟩ := yRoots_spec hc
  exact TGMdp.phiB_root_unique hy hm0 (by rw [h, hmv]) (Or.inl ⟨hy1, hm1⟩)

/-- `y⁺(c)` is THE root of `φ(y) = c` in `[1, ∞)`. -/
theorem yPlus_unique {c y : ℝ} (hc : 0 ≤ c) (hy1 : 1 ≤ y) (h : TGMdp.phiB y = c) : y = yPlus c := by
  obtain ⟨-, -, hp1, -, hpv⟩ := yRoots_spec hc
  exact TGMdp.phiB_root_unique (by linarith) (by linarith) (by rw [h, hpv]) (Or.inr ⟨hy1, hp1⟩)

theorem phiB_one_add (u : ℝ) : TGMdp.phiB (1 + u) = u - Real.log (1 + u) := by
  unfold TGMdp.phiB
  ring

/-- Taylor at `1`: `|φ(1 + u) - u²/2| ≤ 2|u|³` for `|u| ≤ 1/2` (Mathlib's `Real.abs_log_sub_add_sum_range_le`). -/
theorem phiB_taylor {u : ℝ} (hu : |u| ≤ 1 / 2) : |TGMdp.phiB (1 + u) - u ^ 2 / 2| ≤ 2 * |u| ^ 3 := by
  have hx : |(-u)| < 1 := by rw [abs_neg]; linarith
  have h := Real.abs_log_sub_add_sum_range_le hx 2
  have hs : (∑ i ∈ Finset.range 2, (-u) ^ (i + 1) / ((i : ℝ) + 1)) = -u + u ^ 2 / 2 := by
    simp [Finset.sum_range_succ]
    ring
  rw [hs, sub_neg_eq_add, abs_neg] at h
  have e : TGMdp.phiB (1 + u) - u ^ 2 / 2 = -(-u + u ^ 2 / 2 + Real.log (1 + u)) := by
    rw [phiB_one_add]
    ring
  rw [e, abs_neg]
  have hpos : 0 < 1 - |u| := by linarith
  have h3 : 0 ≤ |u| ^ 3 := by positivity
  calc |-u + u ^ 2 / 2 + Real.log (1 + u)| ≤ |u| ^ (2 + 1) / (1 - |u|) := h
    _ ≤ 2 * |u| ^ 3 := by
      rw [div_le_iff₀ hpos, show (2 : ℕ) + 1 = 3 from rfl]
      nlinarith [mul_nonneg h3 (show (0 : ℝ) ≤ 1 / 2 - |u| by linarith)]

/-- A root `1 + u` of `φ = c` with `|u| ≤ 1/8`: `u² ≤ 4c` and `| |u| - √(2c) | ≤ 16 c`. -/
theorem root_near_one {u c : ℝ} (hu : |u| ≤ 1 / 8) (hc : TGMdp.phiB (1 + u) = c) :
    u ^ 2 ≤ 4 * c ∧ |(|u| - Real.sqrt (2 * c))| ≤ 16 * c := by
  have h := phiB_taylor (u := u) (by linarith)
  rw [hc] at h
  have ha : 0 ≤ |u| := abs_nonneg u
  have hu2 : |u| ^ 2 = u ^ 2 := sq_abs u
  have h3 : 2 * |u| ^ 3 ≤ u ^ 2 / 4 := by
    rw [← hu2]
    nlinarith [pow_nonneg ha 2]
  have hcu : u ^ 2 / 4 ≤ c := by
    have := (abs_le.1 h).1
    linarith
  have hsq : u ^ 2 ≤ 4 * c := by linarith
  have hc0 : 0 ≤ c := by nlinarith [sq_nonneg u]
  refine ⟨hsq, ?_⟩
  have hs0 : 0 ≤ Real.sqrt (2 * c) := Real.sqrt_nonneg _
  have hs2 : Real.sqrt (2 * c) ^ 2 = 2 * c := Real.sq_sqrt (by linarith)
  have h2 : |u ^ 2 - 2 * c| ≤ 4 * |u| ^ 3 := by
    have e : u ^ 2 - 2 * c = -2 * (c - u ^ 2 / 2) := by ring
    rw [e, abs_mul]
    norm_num
    linarith
  have e1 : (|u| - Real.sqrt (2 * c)) * (|u| + Real.sqrt (2 * c)) = u ^ 2 - 2 * c := by
    linear_combination hu2 - hs2
  have e2 : |(|u| - Real.sqrt (2 * c))| * (|u| + Real.sqrt (2 * c)) = |u ^ 2 - 2 * c| := by
    rw [← e1, abs_mul, abs_of_nonneg (add_nonneg ha hs0)]
  have key : |(|u| - Real.sqrt (2 * c))| * (|u| + Real.sqrt (2 * c)) ≤
      4 * |u| ^ 2 * (|u| + Real.sqrt (2 * c)) := by
    rw [e2]
    calc |u ^ 2 - 2 * c| ≤ 4 * |u| ^ 3 := h2
      _ ≤ 4 * |u| ^ 2 * (|u| + Real.sqrt (2 * c)) := by nlinarith [pow_nonneg ha 2]
  rcases eq_or_lt_of_le (add_nonneg ha hs0) with h0 | hpos
  · have hu0 : |u| = 0 := by linarith
    have hs00 : Real.sqrt (2 * c) = 0 := by linarith
    rw [hu0, hs00, sub_zero, abs_zero]
    linarith
  · have := le_of_mul_le_mul_right key hpos
    rw [hu2] at this
    linarith

/-- The threshold `c₀ = min(φ(9/8), φ(7/8)) > 0`; for `0 ≤ c ≤ c₀` both roots lie in `[7/8, 9/8]`. -/
noncomputable def cRoot : ℝ := min (TGMdp.phiB (9 / 8)) (TGMdp.phiB (7 / 8))

theorem cRoot_pos : 0 < cRoot := by
  have h1 : TGMdp.phiB 1 < TGMdp.phiB (9 / 8) :=
    TGMdp.phiB_lt_of_one_le_of_lt le_rfl (by norm_num)
  have h2 : TGMdp.phiB 1 < TGMdp.phiB (7 / 8) :=
    TGMdp.phiB_lt_of_lt_of_le_one (by norm_num) (by norm_num) le_rfl
  rw [TGMdp.phiB_one] at h1 h2
  exact lt_min h1 h2

theorem yPlus_le {c : ℝ} (hc0 : 0 ≤ c) (hc : c ≤ cRoot) : yPlus c ≤ 9 / 8 := by
  obtain ⟨-, -, -, -, hpv⟩ := yRoots_spec hc0
  by_contra h
  have h1 := TGMdp.phiB_lt_of_one_le_of_lt (by norm_num : (1 : ℝ) ≤ 9 / 8) (not_le.1 h)
  rw [hpv] at h1
  have h2 := min_le_left (TGMdp.phiB (9 / 8)) (TGMdp.phiB (7 / 8))
  unfold cRoot at hc
  linarith

theorem le_yMinus {c : ℝ} (hc0 : 0 ≤ c) (hc : c ≤ cRoot) : 7 / 8 ≤ yMinus c := by
  obtain ⟨hm0, -, -, hmv, -⟩ := yRoots_spec hc0
  by_contra h
  have h1 := TGMdp.phiB_lt_of_lt_of_le_one hm0 (not_le.1 h) (by norm_num : (7 / 8 : ℝ) ≤ 1)
  rw [hmv] at h1
  have h2 := min_le_right (TGMdp.phiB (9 / 8)) (TGMdp.phiB (7 / 8))
  unfold cRoot at hc
  linarith

/-- `y⁺(c) = 1 + √(2c) + O(c)`, explicitly `|y⁺(c) - (1 + √(2c))| ≤ 16c` for `0 ≤ c ≤ c₀`. -/
theorem yPlus_sub_le {c : ℝ} (hc0 : 0 ≤ c) (hc : c ≤ cRoot) :
    |yPlus c - (1 + Real.sqrt (2 * c))| ≤ 16 * c ∧ (yPlus c - 1) ^ 2 ≤ 4 * c := by
  obtain ⟨-, -, hp1, -, hpv⟩ := yRoots_spec hc0
  have hle := yPlus_le hc0 hc
  have hu0 : 0 ≤ yPlus c - 1 := by linarith
  have hu8 : |yPlus c - 1| ≤ 1 / 8 := by rw [abs_of_nonneg hu0]; linarith
  have hphi : TGMdp.phiB (1 + (yPlus c - 1)) = c := by
    rw [show 1 + (yPlus c - 1) = yPlus c by ring]
    exact hpv
  obtain ⟨hsq, h⟩ := root_near_one hu8 hphi
  rw [abs_of_nonneg hu0] at h
  refine ⟨?_, hsq⟩
  rw [show yPlus c - (1 + Real.sqrt (2 * c)) = yPlus c - 1 - Real.sqrt (2 * c) by ring]
  exact h

/-- `y⁻(c) = 1 - √(2c) + O(c)`, explicitly `|y⁻(c) - (1 - √(2c))| ≤ 16c` for `0 ≤ c ≤ c₀`. -/
theorem yMinus_sub_le {c : ℝ} (hc0 : 0 ≤ c) (hc : c ≤ cRoot) :
    |yMinus c - (1 - Real.sqrt (2 * c))| ≤ 16 * c ∧ (yMinus c - 1) ^ 2 ≤ 4 * c := by
  obtain ⟨-, hm1, -, hmv, -⟩ := yRoots_spec hc0
  have hge := le_yMinus hc0 hc
  have hu0 : yMinus c - 1 ≤ 0 := by linarith
  have hu8 : |yMinus c - 1| ≤ 1 / 8 := by rw [abs_of_nonpos hu0]; linarith
  have hphi : TGMdp.phiB (1 + (yMinus c - 1)) = c := by
    rw [show 1 + (yMinus c - 1) = yMinus c by ring]
    exact hmv
  obtain ⟨hsq, h⟩ := root_near_one hu8 hphi
  rw [abs_of_nonpos hu0] at h
  refine ⟨?_, hsq⟩
  rw [show yMinus c - (1 - Real.sqrt (2 * c)) = -(-(yMinus c - 1) - Real.sqrt (2 * c)) by ring, abs_neg]
  exact h

theorem inv_one_add_sub {u : ℝ} (hu : |u| ≤ 1 / 8) : |1 / (1 + u) - (1 - u)| ≤ 2 * u ^ 2 := by
  have h1 : 7 / 8 ≤ 1 + u := by have := neg_abs_le u; linarith
  have hpos : 0 < 1 + u := by linarith
  have hne : 1 + u ≠ 0 := hpos.ne'
  have e : 1 / (1 + u) - (1 - u) = u ^ 2 / (1 + u) := by
    field_simp
    ring
  rw [e, abs_div, abs_of_pos hpos, abs_of_nonneg (sq_nonneg u), div_le_iff₀ hpos]
  nlinarith [sq_nonneg u]

/-- `1/y⁺(c) = 1 - √(2c) + O(c)`: `|1/y⁺(c) - (1 - √(2c))| ≤ 24c` for `0 ≤ c ≤ c₀`. -/
theorem inv_yPlus_sub_le {c : ℝ} (hc0 : 0 ≤ c) (hc : c ≤ cRoot) :
    |1 / yPlus c - (1 - Real.sqrt (2 * c))| ≤ 24 * c := by
  obtain ⟨h1, hsq⟩ := yPlus_sub_le hc0 hc
  obtain ⟨-, -, hp1, -, -⟩ := yRoots_spec hc0
  have hle := yPlus_le hc0 hc
  have hu8 : |yPlus c - 1| ≤ 1 / 8 := by rw [abs_of_nonneg (by linarith)]; linarith
  have h2 := inv_one_add_sub hu8
  rw [show 1 + (yPlus c - 1) = yPlus c by ring] at h2
  have e : 1 / yPlus c - (1 - Real.sqrt (2 * c)) =
      (1 / yPlus c - (1 - (yPlus c - 1))) - (yPlus c - (1 + Real.sqrt (2 * c))) := by ring
  rw [e]
  calc |(1 / yPlus c - (1 - (yPlus c - 1))) - (yPlus c - (1 + Real.sqrt (2 * c)))|
      ≤ |1 / yPlus c - (1 - (yPlus c - 1))| + |yPlus c - (1 + Real.sqrt (2 * c))| := abs_sub _ _
    _ ≤ 2 * (yPlus c - 1) ^ 2 + 16 * c := add_le_add h2 h1
    _ ≤ 24 * c := by linarith

/-- `1/y⁻(c) = 1 + √(2c) + O(c)`: `|1/y⁻(c) - (1 + √(2c))| ≤ 24c` for `0 ≤ c ≤ c₀`. -/
theorem inv_yMinus_sub_le {c : ℝ} (hc0 : 0 ≤ c) (hc : c ≤ cRoot) :
    |1 / yMinus c - (1 + Real.sqrt (2 * c))| ≤ 24 * c := by
  obtain ⟨h1, hsq⟩ := yMinus_sub_le hc0 hc
  obtain ⟨-, hm1, -, -, -⟩ := yRoots_spec hc0
  have hge := le_yMinus hc0 hc
  have hu8 : |yMinus c - 1| ≤ 1 / 8 := by rw [abs_of_nonpos (by linarith)]; linarith
  have h2 := inv_one_add_sub hu8
  rw [show 1 + (yMinus c - 1) = yMinus c by ring] at h2
  have e : 1 / yMinus c - (1 + Real.sqrt (2 * c)) =
      (1 / yMinus c - (1 - (yMinus c - 1))) - (yMinus c - (1 - Real.sqrt (2 * c))) := by ring
  rw [e]
  calc |(1 / yMinus c - (1 - (yMinus c - 1))) - (yMinus c - (1 - Real.sqrt (2 * c)))|
      ≤ |1 / yMinus c - (1 - (yMinus c - 1))| + |yMinus c - (1 - Real.sqrt (2 * c))| := abs_sub _ _
    _ ≤ 2 * (yMinus c - 1) ^ 2 + 16 * c := add_le_add h2 h1
    _ ≤ 24 * c := by linarith

theorem eventually_le_cRoot {W : Finset ℕ} {P : ℕ → ℝ} (hP : ∀ w ∈ W, 0 < P w) :
    ∀ᶠ g in 𝓝[≥] (0 : ℝ), 0 ≤ g ∧ ∀ w ∈ W, g / P w ≤ cRoot := by
  have h0 : ∀ᶠ g in 𝓝[≥] (0 : ℝ), 0 ≤ g := self_mem_nhdsWithin
  have h1 : ∀ᶠ g in 𝓝[≥] (0 : ℝ), ∀ w ∈ W, g / P w ≤ cRoot := by
    rw [Filter.eventually_all_finset]
    intro w hw
    have hpos : 0 < cRoot * P w := mul_pos cRoot_pos (hP w hw)
    have h2 : ∀ᶠ g in 𝓝 (0 : ℝ), g < cRoot * P w := Iio_mem_nhds hpos
    filter_upwards [nhdsWithin_le_nhds h2] with g hg
    rw [div_le_iff₀ (hP w hw)]
    exact hg.le
  filter_upwards [h0, h1] with g hg0 hg1
  exact ⟨hg0, hg1⟩

/-- **`y^±_w = 1 ± √(2g/P_w) + O(g)`** (App K, Remark (order)), as `g → 0⁺`, for `P_w > 0`. -/
theorem yPlus_isBigO {Pw : ℝ} (hPw : 0 < Pw) :
    (fun g => yPlus (g / Pw) - (1 + Real.sqrt (2 * g / Pw))) =O[𝓝[≥] 0] (fun g => g) := by
  refine Asymptotics.IsBigO.of_bound (16 / Pw) ?_
  filter_upwards [eventually_le_cRoot (W := {0}) (P := fun _ => Pw) (by simp [hPw])] with g ⟨hg0, hg⟩
  have hc := hg 0 (Finset.mem_singleton_self 0)
  have h := (yPlus_sub_le (div_nonneg hg0 hPw.le) hc).1
  rw [show 2 * (g / Pw) = 2 * g / Pw by ring] at h
  rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hg0]
  calc |yPlus (g / Pw) - (1 + Real.sqrt (2 * g / Pw))| ≤ 16 * (g / Pw) := h
    _ = 16 / Pw * g := by ring

theorem yMinus_isBigO {Pw : ℝ} (hPw : 0 < Pw) :
    (fun g => yMinus (g / Pw) - (1 - Real.sqrt (2 * g / Pw))) =O[𝓝[≥] 0] (fun g => g) := by
  refine Asymptotics.IsBigO.of_bound (16 / Pw) ?_
  filter_upwards [eventually_le_cRoot (W := {0}) (P := fun _ => Pw) (by simp [hPw])] with g ⟨hg0, hg⟩
  have hc := hg 0 (Finset.mem_singleton_self 0)
  have h := (yMinus_sub_le (div_nonneg hg0 hPw.le) hc).1
  rw [show 2 * (g / Pw) = 2 * g / Pw by ring] at h
  rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hg0]
  calc |yMinus (g / Pw) - (1 - Real.sqrt (2 * g / Pw))| ≤ 16 * (g / Pw) := h
    _ = 16 / Pw * g := by ring

/-- The half-width of the `s*` bracket BEFORE the caps: `(Σ_w q̂_w/y⁻_w - Σ_w q̂_w/y⁺_w)/2`, `y^±_w = y^±(g/P_w)`
the roots of `φ(y) = g/P_w` (no `min(1, ·)` and no `G^λ_r(root)` cap). -/
noncomputable def halfWidth (W : Finset ℕ) (P qh : ℕ → ℝ) (g : ℝ) : ℝ :=
  ((∑ w ∈ W, qh w / yMinus (g / P w)) - ∑ w ∈ W, qh w / yPlus (g / P w)) / 2

/-- Explicit form of the expansion: for `0 ≤ g` with `g/P_w ≤ c₀` on `W`,
`|halfWidth - √(2g) Σ_w q̂_w/√P_w| ≤ 24 g Σ_w |q̂_w|/P_w`. -/
theorem halfWidth_sub_le {W : Finset ℕ} {P : ℕ → ℝ} (hP : ∀ w ∈ W, 0 < P w) (qh : ℕ → ℝ) {g : ℝ}
    (hg0 : 0 ≤ g) (hg : ∀ w ∈ W, g / P w ≤ cRoot) :
    |halfWidth W P qh g - Real.sqrt (2 * g) * ∑ w ∈ W, qh w / Real.sqrt (P w)| ≤
      24 * g * ∑ w ∈ W, |qh w| / P w := by
  have e : halfWidth W P qh g - Real.sqrt (2 * g) * ∑ w ∈ W, qh w / Real.sqrt (P w) =
      ∑ w ∈ W, qh w * ((1 / yMinus (g / P w) - 1 / yPlus (g / P w)) / 2 -
        Real.sqrt (2 * (g / P w))) := by
    unfold halfWidth
    rw [Finset.mul_sum, ← Finset.sum_sub_distrib, Finset.sum_div, ← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl fun w hw => ?_
    have hPw := hP w hw
    have hsP : 0 < Real.sqrt (P w) := Real.sqrt_pos.2 hPw
    have hsPne : Real.sqrt (P w) ≠ 0 := hsP.ne'
    rw [show 2 * (g / P w) = (2 * g) / P w by ring, Real.sqrt_div (by linarith) (P w)]
    ring
  rw [e]
  calc |∑ w ∈ W, qh w * ((1 / yMinus (g / P w) - 1 / yPlus (g / P w)) / 2 -
        Real.sqrt (2 * (g / P w)))|
      ≤ ∑ w ∈ W, |qh w * ((1 / yMinus (g / P w) - 1 / yPlus (g / P w)) / 2 -
        Real.sqrt (2 * (g / P w)))| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ w ∈ W, |qh w| * (24 * (g / P w)) := by
        refine Finset.sum_le_sum fun w hw => ?_
        rw [abs_mul]
        refine mul_le_mul_of_nonneg_left ?_ (abs_nonneg _)
        have hc0 : 0 ≤ g / P w := div_nonneg hg0 (hP w hw).le
        have h1 := inv_yMinus_sub_le hc0 (hg w hw)
        have h2 := inv_yPlus_sub_le hc0 (hg w hw)
        have e2 : (1 / yMinus (g / P w) - 1 / yPlus (g / P w)) / 2 - Real.sqrt (2 * (g / P w)) =
            ((1 / yMinus (g / P w) - (1 + Real.sqrt (2 * (g / P w)))) -
              (1 / yPlus (g / P w) - (1 - Real.sqrt (2 * (g / P w))))) / 2 := by ring
        rw [e2, abs_div, abs_two]
        have h3 := abs_sub (1 / yMinus (g / P w) - (1 + Real.sqrt (2 * (g / P w))))
          (1 / yPlus (g / P w) - (1 - Real.sqrt (2 * (g / P w))))
        linarith
    _ = 24 * g * ∑ w ∈ W, |qh w| / P w := by
        rw [Finset.mul_sum]
        refine Finset.sum_congr rfl fun w hw => ?_
        have := (hP w hw).ne'
        field_simp

theorem halfWidth_isBigO {W : Finset ℕ} {P : ℕ → ℝ} (hP : ∀ w ∈ W, 0 < P w) (qh : ℕ → ℝ) :
    (fun g => halfWidth W P qh g - Real.sqrt (2 * g) * ∑ w ∈ W, qh w / Real.sqrt (P w)) =O[𝓝[≥] 0]
      (fun g => g) := by
  refine Asymptotics.IsBigO.of_bound (24 * ∑ w ∈ W, |qh w| / P w) ?_
  filter_upwards [eventually_le_cRoot hP] with g ⟨hg0, hg⟩
  rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hg0]
  calc |halfWidth W P qh g - Real.sqrt (2 * g) * ∑ w ∈ W, qh w / Real.sqrt (P w)|
      ≤ 24 * g * ∑ w ∈ W, |qh w| / P w := halfWidth_sub_le hP qh hg0 hg
    _ = 24 * (∑ w ∈ W, |qh w| / P w) * g := by ring

/-- `g = o(√g)` as `g → 0⁺`. -/
theorem isLittleO_id_sqrt : (fun g : ℝ => g) =o[𝓝[≥] 0] (fun g => Real.sqrt g) := by
  rw [Asymptotics.isLittleO_iff]
  intro c hc
  have h1 : ∀ᶠ g in 𝓝[≥] (0 : ℝ), 0 ≤ g := self_mem_nhdsWithin
  have h2 : ∀ᶠ g in 𝓝[≥] (0 : ℝ), g < c ^ 2 := nhdsWithin_le_nhds (Iio_mem_nhds (by positivity))
  filter_upwards [h1, h2] with g hg0 hg
  rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg hg0, abs_of_nonneg (Real.sqrt_nonneg _)]
  have hs : Real.sqrt g < c := (Real.sqrt_lt' hc).2 hg
  calc g = Real.sqrt g * Real.sqrt g := (Real.mul_self_sqrt hg0).symm
    _ ≤ c * Real.sqrt g := mul_le_mul_of_nonneg_right hs.le (Real.sqrt_nonneg _)

/-- **App K, Remark (order), the half-width expansion** (l.398–399): as `g → 0⁺`, before the caps,
`halfWidth = √(2g) Σ_w q̂_w/√P_w + o(√g)` (every `W`, `P > 0` on `W`, every `q̂`). -/
theorem halfWidth_expansion {W : Finset ℕ} {P : ℕ → ℝ} (hP : ∀ w ∈ W, 0 < P w) (qh : ℕ → ℝ) :
    (fun g => halfWidth W P qh g - Real.sqrt (2 * g) * ∑ w ∈ W, qh w / Real.sqrt (P w)) =o[𝓝[≥] 0]
      (fun g => Real.sqrt g) :=
  (halfWidth_isBigO hP qh).trans_isLittleO isLittleO_id_sqrt

/-- K7's bracket at `(W, P)`, as a function of `(q̂, g)`: lower end `Σ_w q̂_w/y⁺(g/P_w)`. -/
noncomputable def k7lo (W : Finset ℕ) (P : ℕ → ℝ) (qh : ℕ → ℝ) (g : ℝ) : ℝ :=
  ∑ w ∈ W, qh w / yPlus (g / P w)

/-- K7's upper end with its cap at `1` (the cap at `G^λ_r(root)` is not a function of `(P, q̂, g)`). -/
noncomputable def k7hi (W : Finset ℕ) (P : ℕ → ℝ) (qh : ℕ → ℝ) (g : ℝ) : ℝ :=
  ∑ w ∈ W, min 1 (qh w / yMinus (g / P w))

/-- K7's upper end before the caps: `Σ_w q̂_w/y⁻(g/P_w)`. -/
noncomputable def k7hiU (W : Finset ℕ) (P : ℕ → ℝ) (qh : ℕ → ℝ) (g : ℝ) : ℝ :=
  ∑ w ∈ W, qh w / yMinus (g / P w)

theorem halfWidth_eq (W : Finset ℕ) (P qh : ℕ → ℝ) (g : ℝ) :
    halfWidth W P qh g = (k7hiU W P qh g - k7lo W P qh g) / 2 := rfl

/-- **Non-vacuity of `ValidBracket`**: K7's bracket (cap at `1`) is valid on convex sets (TGMdp's `K7_abstract`). -/
theorem validBracket_k7 {W : Finset ℕ} {P : ℕ → ℝ} (hP : ∀ w ∈ W, 0 < P w) :
    ValidBracket W P (k7lo W P) (k7hi W P) := by
  intro Cv qs qh g ⟨hC, hCq, hqsC, hqs, hmin, hqhC, hqh, hg⟩
  have hCnn : ∀ q ∈ Cv, ∀ w ∈ W, 0 ≤ q w := fun q hq w _ => (hCq q hq).1 w
  have hg0 : 0 ≤ g := le_trans (sub_nonneg.2 (hmin qh hqhC hqh)) hg
  have hroots : ∀ w ∈ W, 0 < yMinus (g / P w) ∧ yMinus (g / P w) ≤ 1 ∧ 1 ≤ yPlus (g / P w) ∧
      TGMdp.phiB (yMinus (g / P w)) = g / P w ∧ TGMdp.phiB (yPlus (g / P w)) = g / P w :=
    fun w hw => yRoots_spec (div_nonneg hg0 (hP w hw).le)
  obtain ⟨-, -, hlo, hhi⟩ := TGMdp.K7_abstract (ym := fun w => yMinus (g / P w))
    (yp := fun w => yPlus (g / P w)) hP hC hCnn hqsC hqs hmin hqhC hqh hg hroots
  have hq1 : ∀ w ∈ W, qs w ≤ 1 := by
    intro w hw
    have h1 := (hCq qs hqsC).2.2
    have h2 : qs w ≤ TGRed.sOf W qs :=
      Finset.single_le_sum (f := qs) (fun w' _ => (hCq qs hqsC).1 w') hw
    linarith
  exact ⟨hlo, hhi hq1⟩

/-- The bracket before the caps is valid too. -/
theorem validBracket_k7U {W : Finset ℕ} {P : ℕ → ℝ} (hP : ∀ w ∈ W, 0 < P w) :
    ValidBracket W P (k7lo W P) (k7hiU W P) := by
  intro Cv qs qh g hadm
  obtain ⟨h1, h2⟩ := validBracket_k7 hP Cv qs qh g hadm
  refine ⟨h1, le_trans h2 (Finset.sum_le_sum fun w _ => min_le_right _ _)⟩

/-- Consequence for K7's own bracket along the segment: its half-width at `(q(t), g(t))` is at least `|t|/2`. -/
theorem k7_halfwidth_ge {t : ℝ} (ht : |t| < 1 / 5) :
    |t| / 2 ≤ halfWidth W01 Pex (qt t) (gex t) := by
  have h := bracket_width_ge (validBracket_k7U Pex_pos) ht
  rw [halfWidth_eq]
  linarith

/-- **App K instance**: the half-width expansion for the realised App K vectors (`𝒲 = Wc`, `P = Pw`, TGRed). -/
theorem halfWidth_expansion_appK {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (qh : ℕ → ℝ) :
    (fun g => halfWidth (TGRed.Wc #A #Aᶜ k) (TGRed.Pw A hlam hk) qh g -
        Real.sqrt (2 * g) * ∑ w ∈ TGRed.Wc #A #Aᶜ k, qh w / Real.sqrt (TGRed.Pw A hlam hk w)) =o[𝓝[≥] 0]
      (fun g => Real.sqrt g) :=
  halfWidth_expansion (fun _w hw => TGRed.Pw_pos A hlam hk hw) qh

/-- **App K instance**: `s*` lies in the bracket before the caps, `[k7lo, k7hiU]`, whose half-width is `halfWidth`
(from TGRed2's `K7`, with the canonical roots `y^±(g/P_w)`). -/
theorem appK_sStar_mem {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n)
    (hk1 : 1 ≤ k) (hkn : k + 1 ≤ n) {r : ℕ} (hr : 1 ≤ r) {qs : ℕ → ℝ}
    (hqsC : qs ∈ convexHull ℝ (↑(TGRed.Vr A lam k r) : Set (ℕ → ℝ)))
    (hmin : ∀ q ∈ convexHull ℝ (↑(TGRed.Vr A lam k r) : Set (ℕ → ℝ)),
      TGRed.Phi A hlam hk qs ≤ TGRed.Phi A hlam hk q)
    {qh : ℕ → ℝ} (hqhC : qh ∈ convexHull ℝ (↑(TGRed.Vr A lam k r) : Set (ℕ → ℝ)))
    (hqh : ∀ w ∈ TGRed.Wc #A #Aᶜ k, 0 < qh w) {g : ℝ}
    (hg : TGMdp.phiR (TGRed.Wc #A #Aᶜ k) (TGRed.Pw A hlam hk) qh -
      TGMdp.phiR (TGRed.Wc #A #Aᶜ k) (TGRed.Pw A hlam hk) qs ≤ g) :
    k7lo (TGRed.Wc #A #Aᶜ k) (TGRed.Pw A hlam hk) qh g ≤ TGRed.sOf (TGRed.Wc #A #Aᶜ k) qs ∧
      TGRed.sOf (TGRed.Wc #A #Aᶜ k) qs ≤ k7hiU (TGRed.Wc #A #Aᶜ k) (TGRed.Pw A hlam hk) qh g := by
  obtain ⟨hqs, -, -, hrest⟩ := TGRed.K7 A hlam hk hk1 hkn hr qs hqsC hmin
  obtain ⟨hgap, -, hall⟩ := hrest qh hqhC hqh g hg
  have hg0 : 0 ≤ g := le_trans (Finset.sum_nonneg fun w hw =>
    mul_nonneg (TGRed.Pw_pos A hlam hk hw).le
      (TGMdp.phiB_nonneg (div_pos (hqh w hw) (hqs w hw)))) hgap
  obtain ⟨-, hlo, hhi, -⟩ := hall (fun w => yMinus (g / TGRed.Pw A hlam hk w))
    (fun w => yPlus (g / TGRed.Pw A hlam hk w))
    (fun w hw => yRoots_spec (div_nonneg hg0 (TGRed.Pw_pos A hlam hk hw).le))
  refine ⟨hlo, le_trans hhi ?_⟩
  refine le_trans (min_le_right _ _) (le_trans (min_le_right _ _) ?_)
  exact Finset.sum_le_sum fun w _ => min_le_right _ _

end HalfWidth

/-! ## §4 App L §6.6: the one-block atom for general count policies (W-23) -/

section CountPolicy

open AGF

/-- **Count-side success of a count policy** on a homogeneous slice.  A count policy chooses the size
`pol t m j` of the block of round `t + 1` (`t = 0, 1, …`) as a function of the round and the current count state
`(m, j)` (`m` free coordinates, residual `j`).  `cpSucc pol t r m j` is the probability, from state `(m, j)` at round
`t` with `r` rounds left, of ending at `(0, 0)` (all coordinates committed, quota met) when every block is drawn by
fresh Bernoulli bits at the exact homogeneous marginal `j/m`: the child residual is `j - u` with `u ∼ Bin(b, j/m)`,
the shared library's kernel `killK m b j j' = binPMF b (j/m) (j - j')`; children outside the legal window `[0, m - b]` are dropped
(they can never succeed).  This is the shared library's `succCount` recursion with the profile replaced by a state-dependent rule,
and the shared library's `GrRec` recursion with the maximum over `b` replaced by the rule. -/
noncomputable def cpSucc (pol : ℕ → ℕ → ℤ → ℕ) : ℕ → ℕ → ℕ → ℤ → ℝ
  | _, _, 0, j => if j = 0 then 1 else 0
  | _, 0, _ + 1, _ => 0
  | t, r + 1, m + 1, j =>
      ∑ jp ∈ Finset.Icc (0 : ℤ) (((m + 1 - pol t (m + 1) j : ℕ)) : ℤ),
        killK (m + 1) (pol t (m + 1) j) j jp * cpSucc pol (t + 1) r (m + 1 - pol t (m + 1) j) jp

/-- **The policy completes within `r` rounds on every execution path** from `(m, j)` at round `t`: at every reached
state with `m ≥ 1` free coordinates a round is left, the block fits (`b ≤ m`), and every child of positive
probability completes in the remaining rounds.  (Dropped, illegal children need not complete.) -/
def Completes (pol : ℕ → ℕ → ℤ → ℕ) : ℕ → ℕ → ℕ → ℤ → Prop
  | _, _, 0, _ => True
  | _, 0, _ + 1, _ => False
  | t, r + 1, m + 1, j => pol t (m + 1) j ≤ m + 1 ∧
      ∀ jp ∈ Finset.Icc (0 : ℤ) (((m + 1 - pol t (m + 1) j : ℕ)) : ℤ),
        killK (m + 1) (pol t (m + 1) j) j jp ≠ 0 → Completes pol (t + 1) r (m + 1 - pol t (m + 1) j) jp

theorem cpSucc_zero (pol : ℕ → ℕ → ℤ → ℕ) (t r : ℕ) (j : ℤ) :
    cpSucc pol t r 0 j = if j = 0 then 1 else 0 := by
  cases r <;> rfl

theorem cpSucc_succ (pol : ℕ → ℕ → ℤ → ℕ) (t r m : ℕ) (j : ℤ) :
    cpSucc pol t (r + 1) (m + 1) j =
      ∑ jp ∈ Finset.Icc (0 : ℤ) (((m + 1 - pol t (m + 1) j : ℕ)) : ℤ),
        killK (m + 1) (pol t (m + 1) j) j jp * cpSucc pol (t + 1) r (m + 1 - pol t (m + 1) j) jp := rfl

theorem completes_zero (pol : ℕ → ℕ → ℤ → ℕ) (t r : ℕ) (j : ℤ) : Completes pol t r 0 j := by
  cases r <;> trivial

theorem not_completes_noRounds (pol : ℕ → ℕ → ℤ → ℕ) (t m : ℕ) (j : ℤ) : ¬ Completes pol t 0 (m + 1) j :=
  fun h => h

theorem completes_succ_iff (pol : ℕ → ℕ → ℤ → ℕ) (t r m : ℕ) (j : ℤ) :
    Completes pol t (r + 1) (m + 1) j ↔ (pol t (m + 1) j ≤ m + 1 ∧
      ∀ jp ∈ Finset.Icc (0 : ℤ) (((m + 1 - pol t (m + 1) j : ℕ)) : ℤ),
        killK (m + 1) (pol t (m + 1) j) j jp ≠ 0 → Completes pol (t + 1) r (m + 1 - pol t (m + 1) j) jp) :=
  Iff.rfl

theorem binPMF_zero_size (p : ℝ) (j : ℤ) : binPMF 0 p j = if j = 0 then 1 else 0 :=
  agfv_binPMF_zero_batch p j

/-- **App L §6.6, Lemma (one-block atom), every count policy**: on a homogeneous slice with `m` free coordinates and
legal residual `0 ≤ j ≤ m`, every count policy (block sizes depending on the round and the count state) drawing at
the exact marginals and completing within its `r` rounds succeeds with probability at least
`A(j, m) = Pr(Bin(m, j/m) = j)`.  The printed proof's induction over count-DP successors: the child residual is
`j - u`, `u ∼ Bin(b, p)`, `p = j/m`; the continuation succeeds with probability at least
`A(j - u, m - b) = max_q Pr(Bin(m - b, q) = j - u) ≥ Pr(Bin(m - b, p) = j - u)` (both sides `0` at illegal
children); and `Σ_u Pr(Bin(b, p) = u) Pr(Bin(m - b, p) = j - u) = Pr(Bin(m, p) = j)`. -/
theorem atom_le_cpSucc (pol : ℕ → ℕ → ℤ → ℕ) :
    ∀ (r t m : ℕ) (j : ℤ), Completes pol t r m j → 0 ≤ j → j ≤ (m : ℤ) →
      binPMF m ((j : ℝ) / (m : ℝ)) j ≤ cpSucc pol t r m j := by
  intro r
  induction r with
  | zero =>
      intro t m j hC h0 hjm
      cases m with
      | zero =>
          have hj : j = 0 := by omega
          subst hj
          rw [cpSucc_zero, binPMF_zero_size]
      | succ m => exact absurd hC (not_completes_noRounds pol t m j)
  | succ r ih =>
      intro t m j hC h0 hjm
      cases m with
      | zero =>
          have hj : j = 0 := by omega
          subst hj
          rw [cpSucc_zero, binPMF_zero_size]
      | succ m =>
          obtain ⟨hb, hch⟩ := (completes_succ_iff pol t r m j).1 hC
          obtain ⟨hp0, hp1⟩ := ratio_mem h0 hjm
          have hterm : ∀ jp ∈ Finset.Icc (0 : ℤ) (((m + 1 - pol t (m + 1) j : ℕ)) : ℤ),
              binPMF (pol t (m + 1) j) ((j : ℝ) / ((m + 1 : ℕ) : ℝ)) (j - jp) *
                  binPMF (m + 1 - pol t (m + 1) j) ((j : ℝ) / ((m + 1 : ℕ) : ℝ)) jp ≤
                killK (m + 1) (pol t (m + 1) j) j jp *
                  cpSucc pol (t + 1) r (m + 1 - pol t (m + 1) j) jp := by
            intro jp hjp
            have hjp' := Finset.mem_Icc.1 hjp
            by_cases hk : killK (m + 1) (pol t (m + 1) j) j jp = 0
            · have hk' : binPMF (pol t (m + 1) j) ((j : ℝ) / ((m + 1 : ℕ) : ℝ)) (j - jp) = 0 := hk
              rw [hk, hk', zero_mul, zero_mul]
            · have hIH := ih (t + 1) (m + 1 - pol t (m + 1) j) jp (hch jp hjp hk) hjp'.1 hjp'.2
              rw [OneBlockAtom.killK_eq_binPMF]
              refine mul_le_mul_of_nonneg_left ?_ (binPMF_nonneg hp0 hp1)
              exact (OneBlockAtom.binPMF_le_binPMF_mle hp0 hp1 hjp'.1 hjp'.2).trans hIH
          rw [cpSucc_succ]
          refine le_trans (le_of_eq ?_) (Finset.sum_le_sum hterm)
          rw [OneBlockAtom.binPMF_conv_window, show pol t (m + 1) j + (m + 1 - pol t (m + 1) j) = m + 1 by omega]

/-- **`A(j, m) ≥ 1/(m+1)`, combined**: every completing count policy succeeds with probability at least
`1/(m+1)` from every legal residual (OneBlockAtom's `inv_succ_le_atom`: `j` is a mode of `Bin(m, j/m)`). -/
theorem inv_succ_le_cpSucc (pol : ℕ → ℕ → ℤ → ℕ) (r t m : ℕ) (j : ℤ) (hC : Completes pol t r m j)
    (h0 : 0 ≤ j) (hjm : j ≤ (m : ℤ)) : 1 / ((m : ℝ) + 1) ≤ cpSucc pol t r m j :=
  (OneBlockAtom.inv_succ_le_atom m j h0 hjm).trans (atom_le_cpSucc pol r t m j hC h0 hjm)

/-- **The all-quota bound** (App L l.404, l.517): `0 < s` and `-ln s ≤ ln(m+1)` for the success `s` of every
completing count policy from every legal residual. -/
theorem neg_log_cpSucc_le (pol : ℕ → ℕ → ℤ → ℕ) (r t m : ℕ) (j : ℤ) (hC : Completes pol t r m j)
    (h0 : 0 ≤ j) (hjm : j ≤ (m : ℤ)) :
    0 < cpSucc pol t r m j ∧ -Real.log (cpSucc pol t r m j) ≤ Real.log ((m : ℝ) + 1) := by
  have h := inv_succ_le_cpSucc pol r t m j hC h0 hjm
  have hM1 : (0 : ℝ) < (m : ℝ) + 1 := by positivity
  have hs : 0 < cpSucc pol t r m j := lt_of_lt_of_le (by positivity) h
  refine ⟨hs, ?_⟩
  rw [← Real.log_inv]
  apply Real.log_le_log (inv_pos.2 hs)
  rw [one_div] at h
  exact (inv_le_comm₀ hs hM1).2 h

/-- **"with equality for `b = m`"**: a policy whose block at `(m, j)` is the whole slice succeeds with probability
exactly `A(j, m)` (every `j`, any later behaviour, at least one round left). -/
theorem cpSucc_eq_atom_of_full (pol : ℕ → ℕ → ℤ → ℕ) (t r m : ℕ) (j : ℤ) (hfull : pol t m j = m) :
    cpSucc pol t (r + 1) m j = binPMF m ((j : ℝ) / (m : ℝ)) j := by
  cases m with
  | zero => rw [cpSucc_zero, binPMF_zero_size]
  | succ m =>
      rw [cpSucc_succ, hfull, Nat.sub_self]
      simp only [Nat.cast_zero, Finset.Icc_self, Finset.sum_singleton]
      rw [cpSucc_zero, if_pos rfl, mul_one, OneBlockAtom.killK_eq_binPMF, sub_zero]

/-- The one-block policy (the whole free set at once). -/
def fullPol : ℕ → ℕ → ℤ → ℕ := fun _ m _ => m

theorem completes_fullPol (t r m : ℕ) (j : ℤ) : Completes fullPol t (r + 1) m j := by
  cases m with
  | zero => exact completes_zero _ _ _ _
  | succ m =>
      refine ⟨le_rfl, fun jp _ _ => ?_⟩
      show Completes fullPol (t + 1) r (m + 1 - (m + 1)) jp
      rw [Nat.sub_self]
      exact completes_zero _ _ _ _

/-- **`A(j, m) = max_q Pr(Bin(m, q) = j)`** (the printed proof's `A = max_q`), for `0 ≤ j ≤ m`. -/
theorem atom_isGreatest (m : ℕ) (j : ℤ) (h0 : 0 ≤ j) (hjm : j ≤ (m : ℤ)) :
    IsGreatest ((fun q => binPMF m q j) '' Set.Icc 0 1) (binPMF m ((j : ℝ) / (m : ℝ)) j) := by
  obtain ⟨hp0, hp1⟩ := ratio_mem h0 hjm
  refine ⟨⟨(j : ℝ) / (m : ℝ), ⟨hp0, hp1⟩, rfl⟩, ?_⟩
  rintro _ ⟨q, ⟨hq0, hq1⟩, rfl⟩
  exact OneBlockAtom.binPMF_le_binPMF_mle hq0 hq1 h0 hjm

/-- A completing count policy is a sub-probability: `cpSucc ≤ 1` at legal residuals. -/
theorem cpSucc_le_one (pol : ℕ → ℕ → ℤ → ℕ) :
    ∀ (r t m : ℕ) (j : ℤ), Completes pol t r m j → 0 ≤ j → j ≤ (m : ℤ) → cpSucc pol t r m j ≤ 1 := by
  intro r
  induction r with
  | zero =>
      intro t m j hC h0 hjm
      cases m with
      | zero => rw [cpSucc_zero]; split <;> norm_num
      | succ m => exact absurd hC (not_completes_noRounds pol t m j)
  | succ r ih =>
      intro t m j hC h0 hjm
      cases m with
      | zero => rw [cpSucc_zero]; split <;> norm_num
      | succ m =>
          obtain ⟨hb, hch⟩ := (completes_succ_iff pol t r m j).1 hC
          rw [cpSucc_succ]
          calc ∑ jp ∈ Finset.Icc (0 : ℤ) (((m + 1 - pol t (m + 1) j : ℕ)) : ℤ),
                killK (m + 1) (pol t (m + 1) j) j jp * cpSucc pol (t + 1) r (m + 1 - pol t (m + 1) j) jp
              ≤ ∑ jp ∈ Finset.Icc (0 : ℤ) (((m + 1 - pol t (m + 1) j : ℕ)) : ℤ),
                killK (m + 1) (pol t (m + 1) j) j jp * 1 := by
                refine Finset.sum_le_sum fun jp hjp => ?_
                have hjp' := Finset.mem_Icc.1 hjp
                by_cases hk : killK (m + 1) (pol t (m + 1) j) j jp = 0
                · rw [hk, zero_mul, zero_mul]
                · exact mul_le_mul_of_nonneg_left (ih _ _ jp (hch jp hjp hk) hjp'.1 hjp'.2)
                    (killK_nonneg h0 hjm jp)
            _ = aliveRow (m + 1) (pol t (m + 1) j) j := by
                unfold aliveRow
                simp
            _ ≤ 1 := aliveRow_le_one hb (quota_nonneg h0) (quota_le_one (Nat.succ_pos m) hjm)

/-- **"For `J ∈ {0, M}`, `s_J = 1`"** (App L l.404), for every completing count policy. -/
theorem cpSucc_eq_one_of_boundary (pol : ℕ → ℕ → ℤ → ℕ) (r t m : ℕ) (j : ℤ) (hC : Completes pol t r m j)
    (hj : j = 0 ∨ j = (m : ℤ)) : cpSucc pol t r m j = 1 := by
  have h0 : 0 ≤ j := by rcases hj with rfl | rfl <;> omega
  have hjm : j ≤ (m : ℤ) := by rcases hj with rfl | rfl <;> omega
  refine le_antisymm (cpSucc_le_one pol r t m j hC h0 hjm) ?_
  have ha := atom_le_cpSucc pol r t m j hC h0 hjm
  have hone : binPMF m ((j : ℝ) / (m : ℝ)) j = 1 := by
    rcases hj with rfl | rfl
    · rw [show ((0 : ℤ) : ℝ) / (m : ℝ) = 0 by simp, show (0 : ℤ) = ((0 : ℕ) : ℤ) by rfl,
        binPMF_nat (Nat.zero_le m)]
      simp
    · rcases Nat.eq_zero_or_pos m with hm | hm
      · subst hm
        rw [binPMF_zero_size]
        simp
      · rw [show ((m : ℤ) : ℝ) / (m : ℝ) = 1 by
            rw [Int.cast_natCast]; exact div_self (by exact_mod_cast hm.ne'), binPMF_nat le_rfl]
        simp
  linarith

/-- The count policy of a FIXED block-size profile `bs` (execution order): round `t` uses `bs[t]` whatever the
state (`0` past the end). -/
def profPol (bs : List ℕ) : ℕ → ℕ → ℤ → ℕ := fun t _ _ => (bs.drop t).headD 0

/-- **The class contains the fixed profiles, with the shared library's success**: for a profile with positive entries and
`Σ bs = M`, the profile policy's success over `|bs|` rounds is the shared library's `succCount M j bs` (every `j`). -/
theorem cpSucc_profPol (bs₀ : List ℕ) : ∀ (bs : List ℕ) (t : ℕ), bs₀.drop t = bs → (∀ b ∈ bs, 1 ≤ b) →
    ∀ (M : ℕ) (j : ℤ), bs.sum = M → cpSucc (profPol bs₀) t bs.length M j = succCount M j bs := by
  intro bs
  induction bs with
  | nil =>
      intro t _ _ M j hsum
      simp only [List.sum_nil] at hsum
      subst hsum
      rw [cpSucc_zero, agfv_succCount_nil]
      simp
  | cons b bs ih =>
      intro t hdrop hpos M j hsum
      have hb1 : 1 ≤ b := hpos b List.mem_cons_self
      rw [List.sum_cons] at hsum
      obtain ⟨m, rfl⟩ : ∃ m, M = m + 1 := ⟨M - 1, by omega⟩
      have hpol : profPol bs₀ t (m + 1) j = b := by
        show (bs₀.drop t).headD 0 = b
        rw [hdrop]
        rfl
      have hdrop' : bs₀.drop (t + 1) = bs := by
        rw [← List.tail_drop, hdrop]
        rfl
      rw [List.length_cons, cpSucc_succ, hpol, agfv_succCount_cons]
      refine Finset.sum_congr rfl fun jp _ => ?_
      rw [ih (t + 1) hdrop' (fun b' hb' => hpos b' (List.mem_cons_of_mem b hb')) (m + 1 - b) jp (by omega)]

/-- Fixed profiles with positive entries summing to `M` complete within `|bs|` rounds. -/
theorem completes_profPol (bs₀ : List ℕ) : ∀ (bs : List ℕ) (t : ℕ), bs₀.drop t = bs → (∀ b ∈ bs, 1 ≤ b) →
    ∀ (M : ℕ) (j : ℤ), bs.sum = M → Completes (profPol bs₀) t bs.length M j := by
  intro bs
  induction bs with
  | nil =>
      intro t _ _ M j hsum
      simp only [List.sum_nil] at hsum
      subst hsum
      exact completes_zero _ _ _ _
  | cons b bs ih =>
      intro t hdrop hpos M j hsum
      have hb1 : 1 ≤ b := hpos b List.mem_cons_self
      rw [List.sum_cons] at hsum
      obtain ⟨m, rfl⟩ : ∃ m, M = m + 1 := ⟨M - 1, by omega⟩
      have hpol : profPol bs₀ t (m + 1) j = b := by
        show (bs₀.drop t).headD 0 = b
        rw [hdrop]
        rfl
      have hdrop' : bs₀.drop (t + 1) = bs := by
        rw [← List.tail_drop, hdrop]
        rfl
      rw [List.length_cons, completes_succ_iff, hpol]
      refine ⟨by omega, fun jp _ _ => ?_⟩
      exact ih (t + 1) hdrop' (fun b' hb' => hpos b' (List.mem_cons_of_mem b hb')) (m + 1 - b) jp (by omega)

/-- Consistency with A36W.OneBlockAtom: the fixed-profile headline `atom_le_succCount` is the profile instance of
`atom_le_cpSucc`. -/
theorem atom_le_succCount_of_cp (M : ℕ) (bs : List ℕ) (hpos : ∀ b ∈ bs, 1 ≤ b) (hsum : bs.sum = M)
    (j : ℤ) (h0 : 0 ≤ j) (hjM : j ≤ (M : ℤ)) : binPMF M ((j : ℝ) / (M : ℝ)) j ≤ succCount M j bs := by
  rw [← cpSucc_profPol bs bs 0 (List.drop_zero) hpos M j hsum]
  exact atom_le_cpSucc _ _ _ _ _ (completes_profPol bs bs 0 List.drop_zero hpos M j hsum) h0 hjM

/-- **`Completes` cannot be dropped**: with no round left at `(m, j) = (1, 0)` the success is `0`, while the atom is
`1`. -/
theorem atom_le_cpSucc_needs_completion :
    ¬ Completes fullPol 0 0 1 0 ∧ cpSucc fullPol 0 0 1 0 = 0 ∧
      binPMF 1 (((0 : ℤ) : ℝ) / ((1 : ℕ) : ℝ)) 0 = 1 ∧
      ¬ (binPMF 1 (((0 : ℤ) : ℝ) / ((1 : ℕ) : ℝ)) 0 ≤ cpSucc fullPol 0 0 1 0) := by
  have hs : cpSucc fullPol 0 0 1 0 = 0 := rfl
  have ha : binPMF 1 (((0 : ℤ) : ℝ) / ((1 : ℕ) : ℝ)) 0 = 1 := by norm_num [binPMF]
  refine ⟨not_completes_noRounds fullPol 0 0 0, hs, ha, ?_⟩
  rw [hs, ha]
  norm_num

/-- A convenient sufficient condition for completion: nonempty blocks that fit (`1 ≤ pol t m j ≤ m` whenever
`m ≥ 1`) and at least `m` rounds. -/
theorem completes_of_pos (pol : ℕ → ℕ → ℤ → ℕ) (hpos : ∀ t m j, 1 ≤ m → 1 ≤ pol t m j ∧ pol t m j ≤ m) :
    ∀ (r t m : ℕ) (j : ℤ), m ≤ r → Completes pol t r m j := by
  intro r
  induction r with
  | zero =>
      intro t m j hm
      have : m = 0 := by omega
      subst this
      exact completes_zero _ _ _ _
  | succ r ih =>
      intro t m j hm
      cases m with
      | zero => exact completes_zero _ _ _ _
      | succ m =>
          obtain ⟨h1, h2⟩ := hpos t (m + 1) j (by omega)
          refine ⟨h2, fun jp _ _ => ih (t + 1) _ jp (by omega)⟩

/-- **"drawing at the exact marginals"**: at a legal history whose free set carries constant weight, the parameter
of the count kernel at the history's count state `(M, J) = (|remaining h|, k - |ones h|)` is the weighted oracle's
exact marginal at every free coordinate (A36W.LadderBridge's `weightedOracle_marg_homog`). -/
theorem killK_eq_binPMF_oracle_marg {n k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n}
    (hconst : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) (hL : (weightedOracle n k w).legal h)
    {i : Fin n} (hi : i ∈ remaining h) (b : ℕ) (jp : ℤ) :
    killK (remaining h).card b ((k : ℤ) - ((onesSet h).card : ℤ)) jp =
      binPMF b ((weightedOracle n k w).marg h i) (((k : ℤ) - ((onesSet h).card : ℤ)) - jp) := by
  rw [LadderBridge.weightedOracle_marg_homog hw hconst hL hi]
  rfl

/-- **The count kernel is the oracle's block-count law**: at a legal history whose free set carries constant weight,
the weighted oracle's batch law puts mass `killK M b J (J - a) = Pr(Bin(b, J/M) = a)` on the event that a block
`B ⊆ remaining h` (`b = |B|`) receives exactly `a` ones, `(M, J) = (size h, quota k h)` (LadderBridge's
`batchLaw_weighted_eq_batchProb`, the shared library's `agfv_sum_batchProb_powersetCard`). -/
theorem oracle_block_count_eq_killK {n k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {h : History n}
    (hconst : ∀ i ∈ remaining h, ∀ j ∈ remaining h, w i = w j) (hL : Legal k h) {B : Finset (Fin n)}
    (hB : B ⊆ remaining h) (a : ℕ) :
    ∑ S ∈ B.powersetCard a, A36RW.batchLaw (weightedOracle n k w) h B S =
      killK (size h) B.card (quota k h) (quota k h - a) := by
  rw [Finset.sum_congr rfl (fun S _ => LadderBridge.batchLaw_weighted_eq_batchProb hw hconst hL hB S),
    agfv_sum_batchProb_powersetCard]
  unfold killK
  rw [sub_sub_cancel]
  rfl

/-- **Mixtures of count policies** (a predrawn random choice of a deterministic count policy, App K's
derandomized form): if every component completes, the mixture's success is still at least `A(j, m)`. -/
theorem atom_le_mix {κ : Type*} (s : Finset κ) (μ : κ → ℝ) (hμ0 : ∀ a ∈ s, 0 ≤ μ a) (hμ1 : ∑ a ∈ s, μ a = 1)
    (pol : κ → ℕ → ℕ → ℤ → ℕ) (r t m : ℕ) (j : ℤ) (hC : ∀ a ∈ s, Completes (pol a) t r m j) (h0 : 0 ≤ j)
    (hjm : j ≤ (m : ℤ)) : binPMF m ((j : ℝ) / (m : ℝ)) j ≤ ∑ a ∈ s, μ a * cpSucc (pol a) t r m j := by
  calc binPMF m ((j : ℝ) / (m : ℝ)) j = ∑ a ∈ s, μ a * binPMF m ((j : ℝ) / (m : ℝ)) j := by
        rw [← Finset.sum_mul, hμ1, one_mul]
    _ ≤ ∑ a ∈ s, μ a * cpSucc (pol a) t r m j :=
        Finset.sum_le_sum fun a ha =>
          mul_le_mul_of_nonneg_left (atom_le_cpSucc (pol a) r t m j (hC a ha) h0 hjm) (hμ0 a ha)

/-! ### Extension: history-dependent count policies -/

/-- Count-side success of a **history-dependent** count policy: the block size `pol hist m j` may depend on the whole
past count trajectory `hist` (most recent state first) as well as on the current state `(m, j)`. -/
noncomputable def cpSuccH (pol : List (ℕ × ℤ) → ℕ → ℤ → ℕ) : ℕ → List (ℕ × ℤ) → ℕ → ℤ → ℝ
  | _, _, 0, j => if j = 0 then 1 else 0
  | 0, _, _ + 1, _ => 0
  | r + 1, hist, m + 1, j =>
      ∑ jp ∈ Finset.Icc (0 : ℤ) (((m + 1 - pol hist (m + 1) j : ℕ)) : ℤ),
        killK (m + 1) (pol hist (m + 1) j) j jp *
          cpSuccH pol r ((m + 1, j) :: hist) (m + 1 - pol hist (m + 1) j) jp

/-- Completion within `r` rounds on every execution path, for history-dependent count policies. -/
def CompletesH (pol : List (ℕ × ℤ) → ℕ → ℤ → ℕ) : ℕ → List (ℕ × ℤ) → ℕ → ℤ → Prop
  | _, _, 0, _ => True
  | 0, _, _ + 1, _ => False
  | r + 1, hist, m + 1, j => pol hist (m + 1) j ≤ m + 1 ∧
      ∀ jp ∈ Finset.Icc (0 : ℤ) (((m + 1 - pol hist (m + 1) j : ℕ)) : ℤ),
        killK (m + 1) (pol hist (m + 1) j) j jp ≠ 0 →
          CompletesH pol r ((m + 1, j) :: hist) (m + 1 - pol hist (m + 1) j) jp

theorem cpSuccH_zero (pol : List (ℕ × ℤ) → ℕ → ℤ → ℕ) (r : ℕ) (hist : List (ℕ × ℤ)) (j : ℤ) :
    cpSuccH pol r hist 0 j = if j = 0 then 1 else 0 := by
  cases r <;> rfl

/-- **The one-block atom for history-dependent count policies**: the same induction over rounds. -/
theorem atom_le_cpSuccH (pol : List (ℕ × ℤ) → ℕ → ℤ → ℕ) :
    ∀ (r : ℕ) (hist : List (ℕ × ℤ)) (m : ℕ) (j : ℤ), CompletesH pol r hist m j → 0 ≤ j → j ≤ (m : ℤ) →
      binPMF m ((j : ℝ) / (m : ℝ)) j ≤ cpSuccH pol r hist m j := by
  intro r
  induction r with
  | zero =>
      intro hist m j hC h0 hjm
      cases m with
      | zero =>
          have hj : j = 0 := by omega
          subst hj
          rw [cpSuccH_zero, binPMF_zero_size]
      | succ m => exact absurd hC (fun h => h)
  | succ r ih =>
      intro hist m j hC h0 hjm
      cases m with
      | zero =>
          have hj : j = 0 := by omega
          subst hj
          rw [cpSuccH_zero, binPMF_zero_size]
      | succ m =>
          obtain ⟨hb, hch⟩ := hC
          obtain ⟨hp0, hp1⟩ := ratio_mem h0 hjm
          have hterm : ∀ jp ∈ Finset.Icc (0 : ℤ) (((m + 1 - pol hist (m + 1) j : ℕ)) : ℤ),
              binPMF (pol hist (m + 1) j) ((j : ℝ) / ((m + 1 : ℕ) : ℝ)) (j - jp) *
                  binPMF (m + 1 - pol hist (m + 1) j) ((j : ℝ) / ((m + 1 : ℕ) : ℝ)) jp ≤
                killK (m + 1) (pol hist (m + 1) j) j jp *
                  cpSuccH pol r ((m + 1, j) :: hist) (m + 1 - pol hist (m + 1) j) jp := by
            intro jp hjp
            have hjp' := Finset.mem_Icc.1 hjp
            by_cases hk : killK (m + 1) (pol hist (m + 1) j) j jp = 0
            · have hk' : binPMF (pol hist (m + 1) j) ((j : ℝ) / ((m + 1 : ℕ) : ℝ)) (j - jp) = 0 := hk
              rw [hk, hk', zero_mul, zero_mul]
            · have hIH := ih ((m + 1, j) :: hist) (m + 1 - pol hist (m + 1) j) jp (hch jp hjp hk)
                hjp'.1 hjp'.2
              rw [OneBlockAtom.killK_eq_binPMF]
              refine mul_le_mul_of_nonneg_left ?_ (binPMF_nonneg hp0 hp1)
              exact (OneBlockAtom.binPMF_le_binPMF_mle hp0 hp1 hjp'.1 hjp'.2).trans hIH
          show binPMF (m + 1) ((j : ℝ) / ((m + 1 : ℕ) : ℝ)) j ≤
            ∑ jp ∈ Finset.Icc (0 : ℤ) (((m + 1 - pol hist (m + 1) j : ℕ)) : ℤ),
              killK (m + 1) (pol hist (m + 1) j) j jp *
                cpSuccH pol r ((m + 1, j) :: hist) (m + 1 - pol hist (m + 1) j) jp
          refine le_trans (le_of_eq ?_) (Finset.sum_le_sum hterm)
          rw [OneBlockAtom.binPMF_conv_window,
            show pol hist (m + 1) j + (m + 1 - pol hist (m + 1) j) = m + 1 by omega]

/-- The Markov class embeds: a round-and-state policy `δ` is the history-dependent policy reading the round off the
history's length, with the same success and the same completion property. -/
theorem cpSucc_eq_cpSuccH (δ : ℕ → ℕ → ℤ → ℕ) :
    ∀ (r : ℕ) (hist : List (ℕ × ℤ)) (m : ℕ) (j : ℤ),
      cpSucc δ hist.length r m j = cpSuccH (fun hs => δ hs.length) r hist m j ∧
        (Completes δ hist.length r m j ↔ CompletesH (fun hs => δ hs.length) r hist m j) := by
  intro r
  induction r with
  | zero =>
      intro hist m j
      cases m with
      | zero => exact ⟨by rw [cpSucc_zero, cpSuccH_zero], ⟨fun _ => trivial, fun _ => completes_zero _ _ _ _⟩⟩
      | succ m => exact ⟨rfl, Iff.rfl⟩
  | succ r ih =>
      intro hist m j
      cases m with
      | zero => exact ⟨by rw [cpSucc_zero, cpSuccH_zero], ⟨fun _ => trivial, fun _ => completes_zero _ _ _ _⟩⟩
      | succ m =>
          have hlen : ∀ jp : ℤ, (((m + 1, j) :: hist) : List (ℕ × ℤ)).length = hist.length + 1 :=
            fun _ => List.length_cons
          constructor
          · rw [cpSucc_succ]
            show _ = ∑ jp ∈ Finset.Icc (0 : ℤ) (((m + 1 - δ hist.length (m + 1) j : ℕ)) : ℤ),
              killK (m + 1) (δ hist.length (m + 1) j) j jp *
                cpSuccH (fun hs => δ hs.length) r ((m + 1, j) :: hist) (m + 1 - δ hist.length (m + 1) j) jp
            refine Finset.sum_congr rfl fun jp _ => ?_
            rw [← (ih ((m + 1, j) :: hist) _ jp).1, hlen jp]
          · rw [completes_succ_iff]
            show _ ↔ (δ hist.length (m + 1) j ≤ m + 1 ∧
              ∀ jp ∈ Finset.Icc (0 : ℤ) (((m + 1 - δ hist.length (m + 1) j : ℕ)) : ℤ),
                killK (m + 1) (δ hist.length (m + 1) j) j jp ≠ 0 →
                  CompletesH (fun hs => δ hs.length) r ((m + 1, j) :: hist) (m + 1 - δ hist.length (m + 1) j) jp)
            refine and_congr Iff.rfl (forall₂_congr fun jp _ => imp_congr_right fun _ => ?_)
            rw [← (ih ((m + 1, j) :: hist) _ jp).2, hlen jp]

end CountPolicy

end A36W.TGRem

#check @A36W.TGRem.Z_congr_of_map_eq
#check @A36W.TGRem.map_val_eq_cons_erase
#check @A36W.TGRem.map_erase_eq_of_map_eq
#check @A36W.TGRem.sliceMarg_congr
#check @A36W.TGRem.infl_congr
#check @A36W.TGRem.infl_eq_of_groups
#check @A36W.TGRem.infl_eq_one_of_card_two
#check @A36W.TGRem.W2vi_sum
#check @A36W.TGRem.two_le_card_inter
#check @A36W.TGRem.W2vi_bound
#check @A36W.TGRem.W2vi
#check @A36W.TGRem.twoW_ratio
#check @A36W.TGRem.infl_twoW_groups
#check @A36W.TGRem.W2vi_twoW
#check @A36W.TGRem.W01
#check @A36W.TGRem.Pex
#check @A36W.TGRem.qstar
#check @A36W.TGRem.dirv
#check @A36W.TGRem.qt
#check @A36W.TGRem.gex
#check @A36W.TGRem.sum_W01
#check @A36W.TGRem.qt_zero_eq
#check @A36W.TGRem.qt_at0
#check @A36W.TGRem.qt_at1
#check @A36W.TGRem.qt_off
#check @A36W.TGRem.qstar_at0
#check @A36W.TGRem.qstar_at1
#check @A36W.TGRem.Pex_at0
#check @A36W.TGRem.Pex_at1
#check @A36W.TGRem.Pex_pos
#check @A36W.TGRem.sOf_qt
#check @A36W.TGRem.sOf_qstar
#check @A36W.TGRem.qt_pos
#check @A36W.TGRem.qt_nonneg
#check @A36W.TGRem.phiR_qt_eq
#check @A36W.TGRem.phiR_qt_sub
#check @A36W.TGRem.sq_lt_of_abs_lt
#check @A36W.TGRem.gex_bounds
#check @A36W.TGRem.gex_nonneg
#check @A36W.TGRem.phiR_qstar_le
#check @A36W.TGRem.phiR_qstar_lt
#check @A36W.TGRem.gradPair_qt
#check @A36W.TGRem.hasDerivAt_phiR_qt
#check @A36W.TGRem.sOf_qt_sub
#check @A36W.TGRem.Admissible
#check @A36W.TGRem.ValidBracket
#check @A36W.TGRem.segC
#check @A36W.TGRem.qt_affine
#check @A36W.TGRem.convex_segC
#check @A36W.TGRem.admissible_seg
#check @A36W.TGRem.admissible_point
#check @A36W.TGRem.bracket_width_ge
#check @A36W.TGRem.sqrt_gex_le
#check @A36W.TGRem.abs_le_sqrt_gex
#check @A36W.TGRem.halfwidth_ge_sqrt
#check @A36W.TGRem.halfwidth_not_isLittleO
#check @A36W.TGRem.gex_le_sq
#check @A36W.TGRem.no_uniform_littleO
#check @A36W.TGRem.sOf_shift_isTheta
#check @A36W.TGRem.gex_isTheta
#check @A36W.TGRem.yMinus
#check @A36W.TGRem.yPlus
#check @A36W.TGRem.yRoots_spec
#check @A36W.TGRem.yMinus_unique
#check @A36W.TGRem.yPlus_unique
#check @A36W.TGRem.phiB_one_add
#check @A36W.TGRem.phiB_taylor
#check @A36W.TGRem.root_near_one
#check @A36W.TGRem.cRoot
#check @A36W.TGRem.cRoot_pos
#check @A36W.TGRem.yPlus_le
#check @A36W.TGRem.le_yMinus
#check @A36W.TGRem.yPlus_sub_le
#check @A36W.TGRem.yMinus_sub_le
#check @A36W.TGRem.inv_one_add_sub
#check @A36W.TGRem.inv_yPlus_sub_le
#check @A36W.TGRem.inv_yMinus_sub_le
#check @A36W.TGRem.eventually_le_cRoot
#check @A36W.TGRem.yPlus_isBigO
#check @A36W.TGRem.yMinus_isBigO
#check @A36W.TGRem.halfWidth
#check @A36W.TGRem.halfWidth_sub_le
#check @A36W.TGRem.halfWidth_isBigO
#check @A36W.TGRem.isLittleO_id_sqrt
#check @A36W.TGRem.halfWidth_expansion
#check @A36W.TGRem.k7lo
#check @A36W.TGRem.k7hi
#check @A36W.TGRem.k7hiU
#check @A36W.TGRem.halfWidth_eq
#check @A36W.TGRem.validBracket_k7
#check @A36W.TGRem.validBracket_k7U
#check @A36W.TGRem.k7_halfwidth_ge
#check @A36W.TGRem.halfWidth_expansion_appK
#check @A36W.TGRem.appK_sStar_mem
#check @A36W.TGRem.cpSucc
#check @A36W.TGRem.Completes
#check @A36W.TGRem.cpSucc_zero
#check @A36W.TGRem.cpSucc_succ
#check @A36W.TGRem.completes_zero
#check @A36W.TGRem.not_completes_noRounds
#check @A36W.TGRem.completes_succ_iff
#check @A36W.TGRem.binPMF_zero_size
#check @A36W.TGRem.atom_le_cpSucc
#check @A36W.TGRem.inv_succ_le_cpSucc
#check @A36W.TGRem.neg_log_cpSucc_le
#check @A36W.TGRem.cpSucc_eq_atom_of_full
#check @A36W.TGRem.fullPol
#check @A36W.TGRem.completes_fullPol
#check @A36W.TGRem.atom_isGreatest
#check @A36W.TGRem.cpSucc_le_one
#check @A36W.TGRem.cpSucc_eq_one_of_boundary
#check @A36W.TGRem.profPol
#check @A36W.TGRem.cpSucc_profPol
#check @A36W.TGRem.completes_profPol
#check @A36W.TGRem.atom_le_succCount_of_cp
#check @A36W.TGRem.atom_le_cpSucc_needs_completion
#check @A36W.TGRem.completes_of_pos
#check @A36W.TGRem.killK_eq_binPMF_oracle_marg
#check @A36W.TGRem.oracle_block_count_eq_killK
#check @A36W.TGRem.atom_le_mix
#check @A36W.TGRem.cpSuccH
#check @A36W.TGRem.CompletesH
#check @A36W.TGRem.cpSuccH_zero
#check @A36W.TGRem.atom_le_cpSuccH
#check @A36W.TGRem.cpSucc_eq_cpSuccH
#print axioms A36W.TGRem.Z_congr_of_map_eq
#print axioms A36W.TGRem.map_val_eq_cons_erase
#print axioms A36W.TGRem.map_erase_eq_of_map_eq
#print axioms A36W.TGRem.sliceMarg_congr
#print axioms A36W.TGRem.infl_congr
#print axioms A36W.TGRem.infl_eq_of_groups
#print axioms A36W.TGRem.infl_eq_one_of_card_two
#print axioms A36W.TGRem.W2vi_sum
#print axioms A36W.TGRem.two_le_card_inter
#print axioms A36W.TGRem.W2vi_bound
#print axioms A36W.TGRem.W2vi
#print axioms A36W.TGRem.twoW_ratio
#print axioms A36W.TGRem.infl_twoW_groups
#print axioms A36W.TGRem.W2vi_twoW
#print axioms A36W.TGRem.W01
#print axioms A36W.TGRem.Pex
#print axioms A36W.TGRem.qstar
#print axioms A36W.TGRem.dirv
#print axioms A36W.TGRem.qt
#print axioms A36W.TGRem.gex
#print axioms A36W.TGRem.sum_W01
#print axioms A36W.TGRem.qt_zero_eq
#print axioms A36W.TGRem.qt_at0
#print axioms A36W.TGRem.qt_at1
#print axioms A36W.TGRem.qt_off
#print axioms A36W.TGRem.qstar_at0
#print axioms A36W.TGRem.qstar_at1
#print axioms A36W.TGRem.Pex_at0
#print axioms A36W.TGRem.Pex_at1
#print axioms A36W.TGRem.Pex_pos
#print axioms A36W.TGRem.sOf_qt
#print axioms A36W.TGRem.sOf_qstar
#print axioms A36W.TGRem.qt_pos
#print axioms A36W.TGRem.qt_nonneg
#print axioms A36W.TGRem.phiR_qt_eq
#print axioms A36W.TGRem.phiR_qt_sub
#print axioms A36W.TGRem.sq_lt_of_abs_lt
#print axioms A36W.TGRem.gex_bounds
#print axioms A36W.TGRem.gex_nonneg
#print axioms A36W.TGRem.phiR_qstar_le
#print axioms A36W.TGRem.phiR_qstar_lt
#print axioms A36W.TGRem.gradPair_qt
#print axioms A36W.TGRem.hasDerivAt_phiR_qt
#print axioms A36W.TGRem.sOf_qt_sub
#print axioms A36W.TGRem.Admissible
#print axioms A36W.TGRem.ValidBracket
#print axioms A36W.TGRem.segC
#print axioms A36W.TGRem.qt_affine
#print axioms A36W.TGRem.convex_segC
#print axioms A36W.TGRem.admissible_seg
#print axioms A36W.TGRem.admissible_point
#print axioms A36W.TGRem.bracket_width_ge
#print axioms A36W.TGRem.sqrt_gex_le
#print axioms A36W.TGRem.abs_le_sqrt_gex
#print axioms A36W.TGRem.halfwidth_ge_sqrt
#print axioms A36W.TGRem.halfwidth_not_isLittleO
#print axioms A36W.TGRem.gex_le_sq
#print axioms A36W.TGRem.no_uniform_littleO
#print axioms A36W.TGRem.sOf_shift_isTheta
#print axioms A36W.TGRem.gex_isTheta
#print axioms A36W.TGRem.yMinus
#print axioms A36W.TGRem.yPlus
#print axioms A36W.TGRem.yRoots_spec
#print axioms A36W.TGRem.yMinus_unique
#print axioms A36W.TGRem.yPlus_unique
#print axioms A36W.TGRem.phiB_one_add
#print axioms A36W.TGRem.phiB_taylor
#print axioms A36W.TGRem.root_near_one
#print axioms A36W.TGRem.cRoot
#print axioms A36W.TGRem.cRoot_pos
#print axioms A36W.TGRem.yPlus_le
#print axioms A36W.TGRem.le_yMinus
#print axioms A36W.TGRem.yPlus_sub_le
#print axioms A36W.TGRem.yMinus_sub_le
#print axioms A36W.TGRem.inv_one_add_sub
#print axioms A36W.TGRem.inv_yPlus_sub_le
#print axioms A36W.TGRem.inv_yMinus_sub_le
#print axioms A36W.TGRem.eventually_le_cRoot
#print axioms A36W.TGRem.yPlus_isBigO
#print axioms A36W.TGRem.yMinus_isBigO
#print axioms A36W.TGRem.halfWidth
#print axioms A36W.TGRem.halfWidth_sub_le
#print axioms A36W.TGRem.halfWidth_isBigO
#print axioms A36W.TGRem.isLittleO_id_sqrt
#print axioms A36W.TGRem.halfWidth_expansion
#print axioms A36W.TGRem.k7lo
#print axioms A36W.TGRem.k7hi
#print axioms A36W.TGRem.k7hiU
#print axioms A36W.TGRem.halfWidth_eq
#print axioms A36W.TGRem.validBracket_k7
#print axioms A36W.TGRem.validBracket_k7U
#print axioms A36W.TGRem.k7_halfwidth_ge
#print axioms A36W.TGRem.halfWidth_expansion_appK
#print axioms A36W.TGRem.appK_sStar_mem
#print axioms A36W.TGRem.cpSucc
#print axioms A36W.TGRem.Completes
#print axioms A36W.TGRem.cpSucc_zero
#print axioms A36W.TGRem.cpSucc_succ
#print axioms A36W.TGRem.completes_zero
#print axioms A36W.TGRem.not_completes_noRounds
#print axioms A36W.TGRem.completes_succ_iff
#print axioms A36W.TGRem.binPMF_zero_size
#print axioms A36W.TGRem.atom_le_cpSucc
#print axioms A36W.TGRem.inv_succ_le_cpSucc
#print axioms A36W.TGRem.neg_log_cpSucc_le
#print axioms A36W.TGRem.cpSucc_eq_atom_of_full
#print axioms A36W.TGRem.fullPol
#print axioms A36W.TGRem.completes_fullPol
#print axioms A36W.TGRem.atom_isGreatest
#print axioms A36W.TGRem.cpSucc_le_one
#print axioms A36W.TGRem.cpSucc_eq_one_of_boundary
#print axioms A36W.TGRem.profPol
#print axioms A36W.TGRem.cpSucc_profPol
#print axioms A36W.TGRem.completes_profPol
#print axioms A36W.TGRem.atom_le_succCount_of_cp
#print axioms A36W.TGRem.atom_le_cpSucc_needs_completion
#print axioms A36W.TGRem.completes_of_pos
#print axioms A36W.TGRem.killK_eq_binPMF_oracle_marg
#print axioms A36W.TGRem.oracle_block_count_eq_killK
#print axioms A36W.TGRem.atom_le_mix
#print axioms A36W.TGRem.cpSuccH
#print axioms A36W.TGRem.CompletesH
#print axioms A36W.TGRem.cpSuccH_zero
#print axioms A36W.TGRem.atom_le_cpSuccH
#print axioms A36W.TGRem.cpSucc_eq_cpSuccH


==> anc/formal_companion/lean/src/A36W/Tower.lean <==
/-
A36W.Tower -- the policy-to-Bellman bound ("Tower") for the weighted slice, and its interface corollaries
(two-group branch).

Paper locator: the weighted analogue of Lemma 2(a) (`P(valid output within t rounds) ≤ G_t`) and of the
converse half of Theorem 2(a) (`-ln G_r ≤ KL` over the capped class); the target is A36W.Slice's `weightedTarget`
(`p_w(x) ∝ ∏ w_i^{x_i} 1{|x| = k}`) and the oracle its exact oracle `weightedOracle` (`weighted_exact`).

Structure mirrors the shared library's balanced `A36RW.Balanced.Converse` (`sum_Vset_outBy_le_GrRec`, `seeded_sum_Vset_le_GrRec`,
`tail_ge_mass_sub_GrRec`, `hardcap_converse_KLx`), whose generic law lemmas are imported, not re-proved:
equation lemmas for `outBy`, `MargUnit`, `quota_cons_eq_wfe_w2`, the illegal-history lemma
`sum_Vset_outBy_eq_zero_of_not_legal` (every oracle, every tree), seed measurability/integrability
`integrable_outBy` (every oracle), horizon monotonicity and the `outLim` limit facts.  One difference from the
balanced template: `G` maximises over ALL batches `B ⊆ S` including `B = ∅`, so an empty round is just the `B = ∅`
term of the max, and the per-tree proof needs no separate empty-round case.

Contents.
* §1 the k-slice `Vset n k` is the support of the weighted target; the weighted oracle is `MargUnit`.
* §2 the per-tree Tower `tower_le_G`: for every `TreeE`, every well-formed legal history `h` and every `r`,
  `Σ_{x ∈ Vset n k} T.outBy o r h x ≤ G w r (remaining h) (quota k h)`; the `supp` form `tower_le_G_supp`; and
  `slice_mass_eq_zero_of_not_legal` (an illegal history contributes no mass on the slice).
* §3 the PolicyE lift `policy_tower_le_G`: `Σ_{x ∈ S_k} σ.outBy o r x ≤ G w r (univ, k)`, by the seed integral.
* §4 corollary (a): `-log G r (univ, k) ≤ KLx (weightedTarget …) (σ.outBy o r)` for EVERY policy (the cap is not
  used); the degenerate `G = 0` case gives `KLx = ⊤` (`KLx_eq_top_of_G_eq_zero`, `negLog_G_le_KLx_ext`); the
  `CapAS`/`CapEvery` forms for the actual output law `outLim`; the `capKLSet`/`capKLSetAS` lower bounds.
* §5 corollary (b): the deadline form; the tail form `Σ_{S_k} outLim − G t ≤ 1 − doneBy t`; under
  `KLx (…) (outLim …) ≤ ε`: `ofReal (e^{−ε} − G t (univ, k)) ≤ ofReal (1 − doneBy t)`, summed to the executed mean
  and to `LFad`.
* §6 attainment pieces and sanity.  A tree that commits everything attains `G 1` (`tight_one_of_act_eq`,
  `allAtOnce_tight`); a two-stage tree attains its first batch's value against `G 1` (`twoStage_mass`).
  On `n = 2`, `w = (2, 1)`, `k = 1`: `G 1 (univ, 1) = 5/9`, attained by the all-at-once tree (so the bound is tight
  there, strictly inside `(0, 1)`); mutants: the count-only Bellman value (`w ≡ 1`, value `1/2`) and the horizon
  shift `G 0 = 0` do NOT bound the weighted policy.  On `n = 3`, `w = (2, 1, 1)`, `k = 1` (two rounds, exercising
  the recomputed child marginals): the two-stage tree `{1, 2}` then `{0}` has two-round mass `15/16`, so
  `G 2 (univ, 1) ≥ 15/16`, while `G 1 (univ, 1) ≤ 23/32`; mutant: the horizon shift `G 1` does NOT bound it.
-/
import A36W.Bellman
import A36W.SliceCor
import A36RW.Balanced.Converse

set_option autoImplicit false

namespace A36W

open Finset AGF A36RW MeasureTheory

variable {n : ℕ}

/-! ## §1 The k-slice, the support of the weighted target, `MargUnit` -/

theorem remaining_nil_tw : remaining ([] : History n) = univ := by
  simp [remaining]

theorem mem_Vset_iff_wordOnes {k : ℕ} {x : Fin n → Bool} : x ∈ Vset n k ↔ #(wordOnes x) = k := by
  simp [Vset, wordOnes]

/-- **The support of the weighted target is the k-slice** `Vset n k` (positive weights). -/
theorem supp_weightedTarget {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) :
    A36RW.supp (weightedTarget n k w hw hk) = Vset n k := by
  ext x
  rw [mem_Vset_iff_wordOnes]
  simp only [A36RW.supp, Finset.mem_filter, Finset.mem_univ, true_and]
  show 0 < wslice w k (wordOnes x) ↔ _
  unfold wslice
  split_ifs with h
  · exact ⟨fun _ => h, fun _ => div_pos (Finset.prod_pos fun i _ => hw i) (Ztot_pos hw hk)⟩
  · exact ⟨fun h' => absurd h' (lt_irrefl 0), fun h' => absurd h' h⟩

theorem supp_nonempty_tw (t : Target n) : (A36RW.supp t).Nonempty := by
  by_contra hne
  rw [Finset.not_nonempty_iff_eq_empty] at hne
  have h1 := A36RW.sum_supp_p t
  rw [hne, Finset.sum_empty] at h1
  exact zero_ne_one h1

/-- The weighted oracle's parameters are probabilities, in the shared library's `MargUnit` form (legal well-formed histories,
remaining coordinates; the proof uses neither restriction).  Nonnegative weights suffice. -/
theorem margUnit_weightedOracle {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 ≤ w i) :
    Converse.MargUnit (weightedOracle n k w) := by
  intro h _ _ i _
  show 0 ≤ sliceMarg w (remaining h) (quota k h) i ∧ sliceMarg w (remaining h) (quota k h) i ≤ 1
  exact ⟨sliceMarg_nonneg (fun l _ => hw l) _ i, sliceMarg_le_one (fun l _ => hw l) _ i⟩

/-- The same through the shared library's route `margUnit_of_exact` and `weighted_exact`. -/
theorem margUnit_weightedOracle_of_exact {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) :
    Converse.MargUnit (weightedOracle n k w) :=
  Converse.margUnit_of_exact _ _ (weighted_exact n k w hw hk)

/-! ## §2 The per-tree Tower -/

/-- **At a legal history the step weight is the Bellman batch law** at `(remaining h, quota k h)`: the oracle's
marginals are `sliceMarg` on the full residual array. -/
theorem stepW_weighted_of_legal {k : ℕ} {w : Fin n → ℝ} (T : TreeE n) {h : History n} (hL : Legal k h)
    (S : Finset (Fin n)) :
    T.stepW (weightedOracle n k w) h S = bw w (remaining h) (quota k h) (T.act h) S := by
  have hL' : (weightedOracle n k w).legal h := hL
  unfold TreeE.stepW
  rw [if_pos hL']
  rfl

/-- **Children update correctly**: on a well-formed history, committing `B ⊆ remaining h` with ones `S ⊆ B` moves
the state to `(remaining h \ B, quota k h - |S|)`, and legality is `WLegal` of that state. -/
theorem legal_child_iff {k : ℕ} {h : History n} (hwf : WFE h) {B S : Finset (Fin n)}
    (hB : B ⊆ remaining h) (hS : S ⊆ B) :
    Legal k (⟨B, S⟩ :: h) ↔ WLegal (remaining h \ B) (quota k h - #S) := by
  have hq : quota k ((⟨B, S⟩ : Batch n) :: h) = quota k h - #S :=
    Converse.quota_cons_eq_wfe_w2 (s := ⟨B, S⟩) k hwf hB hS
  have hr : remaining ((⟨B, S⟩ : Batch n) :: h) = remaining h \ B := remaining_cons _ _
  unfold Legal WLegal size
  rw [hq, hr]

/-- **The per-tree Tower bound.**  For every deterministic rule `T` (any batch identities, any dependence on the
full labelled history, empty batches allowed), every well-formed legal history `h` and every horizon `r`, the mass
completing within `r` rounds with output in the k-slice is at most the weighted Bellman value at
`(remaining h, quota k h)`. -/
theorem tower_le_G {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 ≤ w i) (T : TreeE n) :
    ∀ (r : ℕ) (h : History n), WFE h → Legal k h →
      ∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) r h x ≤ G w r (remaining h) (quota k h) := by
  intro r
  induction r with
  | zero =>
    intro h _ hL
    by_cases hs : size h = 0
    · have hq : quota k h = 0 := by
        obtain ⟨_, h1⟩ := hL; rw [hs] at h1; omega
      have hrem : remaining h = ∅ := Finset.card_eq_zero.1 hs
      rw [hrem, hq, G_done]
      simp only [Converse.outBy_of_size_zero_w2 (weightedOracle n k w) T 0 hs, Finset.sum_ite_eq]
      split <;> norm_num
    · simp only [Converse.outBy_zero_of_size_ne_w2 (weightedOracle n k w) T hs, Finset.sum_const_zero]
      exact G_nonneg hw 0 _ _
  | succ r ih =>
    intro h hwf hL
    by_cases hs : size h = 0
    · -- a completed history absorbs
      have hq : quota k h = 0 := by
        obtain ⟨_, h1⟩ := hL; rw [hs] at h1; omega
      have hrem : remaining h = ∅ := Finset.card_eq_zero.1 hs
      rw [hrem, hq, G_done]
      simp only [Converse.outBy_of_size_zero_w2 (weightedOracle n k w) T (r + 1) hs, Finset.sum_ite_eq]
      split <;> norm_num
    · -- one round: the row of the batch `T.act h` against the `B = T.act h` term of the max
      have hrow : ∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) (r + 1) h x
          = ∑ S ∈ (T.act h).powerset, bw w (remaining h) (quota k h) (T.act h) S *
              ∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) r (⟨T.act h, S⟩ :: h) x := by
        simp only [Converse.outBy_step_w2 (weightedOracle n k w) T r hs]
        rw [Finset.sum_comm]
        refine Finset.sum_congr rfl fun S _ => ?_
        rw [← Finset.mul_sum, stepW_weighted_of_legal T hL S]
      rw [hrow]
      refine le_trans ?_ (batchVal_le_G r (quota k h) (T.act_sub h))
      unfold batchVal
      refine Finset.sum_le_sum fun S hS => ?_
      have hSB : S ⊆ T.act h := Finset.mem_powerset.1 hS
      refine mul_le_mul_of_nonneg_left ?_ (bw_nonneg hw _ _ _ _)
      have hwf' : WFE ((⟨T.act h, S⟩ : Batch n) :: h) := Converse.wfe_child_w2 T hwf hSB
      have hrc : remaining ((⟨T.act h, S⟩ : Batch n) :: h) = remaining h \ T.act h :=
        remaining_cons _ _
      have hqc : quota k ((⟨T.act h, S⟩ : Batch n) :: h) = quota k h - #S :=
        Converse.quota_cons_eq_wfe_w2 (s := ⟨T.act h, S⟩) k hwf (T.act_sub h) hSB
      split_ifs with hcl
      · have hLc : Legal k ((⟨T.act h, S⟩ : Batch n) :: h) :=
          (legal_child_iff hwf (T.act_sub h) hSB).2 hcl
        have hih := ih _ hwf' hLc
        rwa [hrc, hqc] at hih
      · have hLc : ¬ Legal k ((⟨T.act h, S⟩ : Batch n) :: h) := fun hc =>
          hcl ((legal_child_iff hwf (T.act_sub h) hSB).1 hc)
        rw [Converse.sum_Vset_outBy_eq_zero_of_not_legal k _ T r _ hLc]

/-- The per-tree Tower with `S_k` written as the support of the weighted target. -/
theorem tower_le_G_supp {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (T : TreeE n) (r : ℕ)
    {h : History n} (hwf : WFE h) (hL : Legal k h) :
    ∑ x ∈ A36RW.supp (weightedTarget n k w hw hk), T.outBy (weightedOracle n k w) r h x
      ≤ G w r (remaining h) (quota k h) := by
  rw [supp_weightedTarget hw hk]
  exact tower_le_G (fun i => (hw i).le) T r h hwf hL

/-- **An illegal history contributes no mass on `S_k`** (the shared library's lemma, valid for every oracle and tree, read in the
weighted target's support). -/
theorem slice_mass_eq_zero_of_not_legal {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (T : TreeE n) (r : ℕ) {h : History n} (hL : ¬ Legal k h) :
    ∑ x ∈ A36RW.supp (weightedTarget n k w hw hk), T.outBy (weightedOracle n k w) r h x = 0 := by
  rw [supp_weightedTarget hw hk]
  exact Converse.sum_Vset_outBy_eq_zero_of_not_legal k _ T r h hL

/-! ## §3 The PolicyE lift -/

/-- **The Tower for the printed policy class**: for every seed space and every `PolicyE`, the probability of a
legal completion within `r` rounds (output in the k-slice) is at most `G w r (univ, k)`.  The per-seed bound is
integrated against the seed law; the integrand is integrable by the shared library's `integrable_outBy`. -/
theorem policy_tower_le_G {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 ≤ w i) (hk : k ≤ n) {Seed : Type}
    [MeasurableSpace Seed] (σ : PolicyE n Seed) (r : ℕ) :
    ∑ x ∈ Vset n k, σ.outBy (weightedOracle n k w) r x ≤ G w r univ (k : ℤ) := by
  have := σ.isProb
  unfold PolicyE.outBy
  rw [← integral_finsetSum _ (fun x _ => Converse.integrable_outBy _ σ r [] x)]
  have hbound : ∀ ω, ∑ x ∈ Vset n k, (σ.tree ω).outBy (weightedOracle n k w) r [] x
      ≤ G w r univ (k : ℤ) := by
    intro ω
    have hb := tower_le_G hw (σ.tree ω) r [] trivial (Converse.legal_nil_w2 n k hk)
    rwa [remaining_nil_tw, quota_nil] at hb
  calc ∫ ω, ∑ x ∈ Vset n k, (σ.tree ω).outBy (weightedOracle n k w) r [] x ∂σ.P
      ≤ ∫ _ω, G w r univ (k : ℤ) ∂σ.P :=
        integral_mono (integrable_finsetSum _ (fun x _ => Converse.integrable_outBy _ σ r [] x))
          (integrable_const _) hbound
    _ = G w r univ (k : ℤ) := by simp

/-- The PolicyE Tower with `S_k` written as the support of the weighted target. -/
theorem policy_tower_le_G_supp {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Seed : Type}
    [MeasurableSpace Seed] (σ : PolicyE n Seed) (r : ℕ) :
    ∑ x ∈ A36RW.supp (weightedTarget n k w hw hk), σ.outBy (weightedOracle n k w) r x
      ≤ G w r univ (k : ℤ) := by
  rw [supp_weightedTarget hw hk]
  exact policy_tower_le_G (fun i => (hw i).le) hk σ r

/-! ## §4 Corollary (a): the hard-cap lower bound in `KLx` terms -/

section CorA

variable {k : ℕ} {w : Fin n → ℝ} {Seed : Type} [MeasurableSpace Seed]

/-- **Corollary (a)**: for every policy and every horizon `r`, `-log G r (univ, k)` is at most the forward KL of
the law of the runs completed within `r` rounds.  No cap hypothesis is used; for a capped policy `σ.outBy r` is the
actual output law (`negLog_G_le_KLx_outLim_of_capAS`).  At `G = 0` (only `r = 0 < n`, `G_root_eq_zero_iff`) the
left side is `↑0` while the actual value is `⊤`: see `KLx_eq_top_of_G_eq_zero`. -/
theorem negLog_G_le_KLx (hw : ∀ i, 0 < w i) (hk : k ≤ n) (σ : PolicyE n Seed) (r : ℕ) :
    ((-Real.log (G w r univ (k : ℤ)) : ℝ) : WithTop ℝ)
      ≤ KLx (weightedTarget n k w hw hk) (σ.outBy (weightedOracle n k w) r) := by
  by_cases hpos : ∀ x, 0 < (weightedTarget n k w hw hk).p x → 0 < σ.outBy (weightedOracle n k w) r x
  · have hmass_pos : 0 < ∑ x ∈ A36RW.supp (weightedTarget n k w hw hk), σ.outBy (weightedOracle n k w) r x :=
      Finset.sum_pos (fun x hx => hpos x (Finset.mem_filter.1 hx).2) (supp_nonempty_tw _)
    have hmass_le := policy_tower_le_G_supp hw hk σ r
    have hlog := Real.log_le_log hmass_pos hmass_le
    refine le_trans ?_ (neg_log_mass_le_KLx _ _)
    exact_mod_cast (by linarith : -Real.log (G w r univ (k : ℤ))
      ≤ -Real.log (∑ x ∈ A36RW.supp (weightedTarget n k w hw hk), σ.outBy (weightedOracle n k w) r x))
  · unfold KLx
    rw [if_neg hpos]
    exact le_top

/-- The degenerate case in the paper's convention (`-ln 0 = +∞`): `G r (univ, k) = 0` forces `KLx = ⊤`. -/
theorem KLx_eq_top_of_G_eq_zero (hw : ∀ i, 0 < w i) (hk : k ≤ n) (σ : PolicyE n Seed) (r : ℕ)
    (h0 : G w r univ (k : ℤ) = 0) :
    KLx (weightedTarget n k w hw hk) (σ.outBy (weightedOracle n k w) r) = ⊤ := by
  unfold KLx
  split_ifs with hpos
  · exfalso
    have hmass_pos : 0 < ∑ x ∈ A36RW.supp (weightedTarget n k w hw hk), σ.outBy (weightedOracle n k w) r x :=
      Finset.sum_pos (fun x hx => hpos x (Finset.mem_filter.1 hx).2) (supp_nonempty_tw _)
    have hmass_le := policy_tower_le_G_supp hw hk σ r
    linarith
  · rfl

/-- **Corollary (a), extended-value form** (`-ln 0 := +∞`), correct in every case. -/
theorem negLog_G_le_KLx_ext (hw : ∀ i, 0 < w i) (hk : k ≤ n) (σ : PolicyE n Seed) (r : ℕ) :
    (if G w r univ (k : ℤ) = 0 then (⊤ : WithTop ℝ) else ((-Real.log (G w r univ (k : ℤ)) : ℝ) : WithTop ℝ))
      ≤ KLx (weightedTarget n k w hw hk) (σ.outBy (weightedOracle n k w) r) := by
  split_ifs with h0
  · rw [KLx_eq_top_of_G_eq_zero hw hk σ r h0]
  · exact negLog_G_le_KLx hw hk σ r

/-- Under `CapAS r` the degenerate case `G r (univ, k) = 0` cannot occur (`r = 0 < n` would force
`σ.doneBy 0 = 1`, but no run completes in zero rounds), so the capped forms never meet `Real.log 0 = 0`. -/
theorem G_ne_zero_of_capAS (hw : ∀ i, 0 < w i) (hk : k ≤ n) (σ : PolicyE n Seed) {r : ℕ}
    (hcap : σ.CapAS (weightedOracle n k w) r) : G w r univ (k : ℤ) ≠ 0 := by
  rw [Ne, G_root_eq_zero_iff hw hk]
  rintro ⟨rfl, hn⟩
  have h0 := Converse.policy_doneBy_zero (weightedOracle n k w) σ hn
  have h1 : σ.doneBy (weightedOracle n k w) 0 = 1 := hcap
  linarith

/-- The same under `CapEvery r`. -/
theorem G_ne_zero_of_capEvery (hw : ∀ i, 0 < w i) (hk : k ≤ n) (σ : PolicyE n Seed) {r : ℕ}
    (hcap : σ.CapEvery (weightedOracle n k w) r) : G w r univ (k : ℤ) ≠ 0 :=
  G_ne_zero_of_capAS hw hk σ (Converse.capAS_of_capEvery _ σ hcap)

/-- Corollary (a) as requested, under `CapAS r` (the hypothesis is not needed for this inequality). -/
theorem negLog_G_le_KLx_of_capAS (hw : ∀ i, 0 < w i) (hk : k ≤ n) (σ : PolicyE n Seed) {r : ℕ}
    (_hcap : σ.CapAS (weightedOracle n k w) r) :
    ((-Real.log (G w r univ (k : ℤ)) : ℝ) : WithTop ℝ)
      ≤ KLx (weightedTarget n k w hw hk) (σ.outBy (weightedOracle n k w) r) :=
  negLog_G_le_KLx hw hk σ r

/-- Corollary (a) as requested, under `CapEvery r` (the hypothesis is not needed for this inequality). -/
theorem negLog_G_le_KLx_of_capEvery (hw : ∀ i, 0 < w i) (hk : k ≤ n) (σ : PolicyE n Seed) {r : ℕ}
    (_hcap : σ.CapEvery (weightedOracle n k w) r) :
    ((-Real.log (G w r univ (k : ℤ)) : ℝ) : WithTop ℝ)
      ≤ KLx (weightedTarget n k w hw hk) (σ.outBy (weightedOracle n k w) r) :=
  negLog_G_le_KLx hw hk σ r

/-- **Corollary (a) for the actual output law** `outLim` (the paper's `Q_π`), under the almost-sure cap: then
`outLim = σ.outBy r` (the shared library's `outLim_eq_outBy_of_capAS`). -/
theorem negLog_G_le_KLx_outLim_of_capAS (hw : ∀ i, 0 < w i) (hk : k ≤ n) (σ : PolicyE n Seed) {r : ℕ}
    (hcap : σ.CapAS (weightedOracle n k w) r) :
    ((-Real.log (G w r univ (k : ℤ)) : ℝ) : WithTop ℝ)
      ≤ KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ) := by
  have hfun : outLim (weightedOracle n k w) σ = σ.outBy (weightedOracle n k w) r :=
    funext (Converse.outLim_eq_outBy_of_capAS _ (margUnit_weightedOracle fun i => (hw i).le) σ hcap)
  rw [hfun]
  exact negLog_G_le_KLx hw hk σ r

/-- The same under the every-path cap (`CapEvery ⇒ CapAS`, the shared library's `capAS_of_capEvery`). -/
theorem negLog_G_le_KLx_outLim_of_capEvery (hw : ∀ i, 0 < w i) (hk : k ≤ n) (σ : PolicyE n Seed) {r : ℕ}
    (hcap : σ.CapEvery (weightedOracle n k w) r) :
    ((-Real.log (G w r univ (k : ℤ)) : ℝ) : WithTop ℝ)
      ≤ KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ) :=
  negLog_G_le_KLx_outLim_of_capAS hw hk σ (Converse.capAS_of_capEvery _ σ hcap)

end CorA

/-- **Every achievable KL over the every-path-capped class `𝒜_r` is at least `-ln G r (univ, k)`** (weighted
target scored against its exact oracle). -/
theorem capKLSet_lower_bound_weighted {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (r : ℕ) :
    ∀ D ∈ capKLSet (weightedTarget n k w hw hk) (weightedOracle n k w) r,
      ((-Real.log (G w r univ (k : ℤ)) : ℝ) : WithTop ℝ) ≤ D := by
  rintro D ⟨Seed, _, σ, -, rfl⟩
  exact negLog_G_le_KLx hw hk σ r

/-- The same over the almost-sure-capped class. -/
theorem capKLSetAS_lower_bound_weighted {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (r : ℕ) :
    ∀ D ∈ capKLSetAS (weightedTarget n k w hw hk) (weightedOracle n k w) r,
      ((-Real.log (G w r univ (k : ℤ)) : ℝ) : WithTop ℝ) ≤ D := by
  rintro D ⟨Seed, _, σ, -, rfl⟩
  exact negLog_G_le_KLx hw hk σ r

/-! ## §5 Corollary (b): deadline, tail, executed mean -/

section CorB

variable {k : ℕ} {w : Fin n → ℝ} {Seed : Type} [MeasurableSpace Seed]

/-- **Deadline form**: `P_σ(legal completion within t rounds) ≤ G t (univ, k)`, at every horizon `t`. -/
theorem legal_completion_le_G (hw : ∀ i, 0 < w i) (hk : k ≤ n) (σ : PolicyE n Seed) (t : ℕ) :
    ∑ x ∈ A36RW.supp (weightedTarget n k w hw hk), σ.outBy (weightedOracle n k w) t x
      ≤ G w t univ (k : ℤ) :=
  policy_tower_le_G_supp hw hk σ t

/-- **Tail form**: `P(τ > t) = 1 − σ.doneBy t ≥ Q_σ(S_k) − G t (univ, k)`, where `Q_σ = outLim` is the actual output
law.  Mirrors the shared library's `tail_ge_mass_sub_GrRec`; `outLim` is related to `doneBy` through the shared library's horizon monotonicity
and `tendsto_outBy_outLim` (no interface gap remains). -/
theorem tail_ge_mass_sub_G (hw : ∀ i, 0 ≤ w i) (hk : k ≤ n) (σ : PolicyE n Seed) (t : ℕ) :
    ∑ x ∈ Vset n k, outLim (weightedOracle n k w) σ x - G w t univ (k : ℤ)
      ≤ 1 - σ.doneBy (weightedOracle n k w) t := by
  classical
  have ho : Converse.MargUnit (weightedOracle n k w) := margUnit_weightedOracle hw
  have hf : ∀ f, t ≤ f → ∑ x ∈ Vset n k, σ.outBy (weightedOracle n k w) f x
      ≤ 1 - σ.doneBy (weightedOracle n k w) t
        + ∑ x ∈ Vset n k, σ.outBy (weightedOracle n k w) t x := by
    intro f htf
    have hsplit_f := Finset.sum_add_sum_compl (Vset n k) (fun x => σ.outBy (weightedOracle n k w) f x)
    have hsplit_t := Finset.sum_add_sum_compl (Vset n k) (fun x => σ.outBy (weightedOracle n k w) t x)
    have hcompl : ∑ x ∈ (Vset n k)ᶜ, σ.outBy (weightedOracle n k w) t x
        ≤ ∑ x ∈ (Vset n k)ᶜ, σ.outBy (weightedOracle n k w) f x :=
      Finset.sum_le_sum (fun x _ => Converse.policy_outBy_mono _ ho σ htf x)
    have hdone_f : ∑ x, σ.outBy (weightedOracle n k w) f x ≤ 1 := Converse.policy_doneBy_le_one _ ho σ f
    have hdone_t : σ.doneBy (weightedOracle n k w) t = ∑ x, σ.outBy (weightedOracle n k w) t x := rfl
    linarith
  have hlim : Filter.Tendsto (fun f => ∑ x ∈ Vset n k, σ.outBy (weightedOracle n k w) f x)
      Filter.atTop (nhds (∑ x ∈ Vset n k, outLim (weightedOracle n k w) σ x)) :=
    tendsto_finsetSum _ (fun x _ => Converse.tendsto_outBy_outLim _ ho σ x)
  have hmass : ∑ x ∈ Vset n k, outLim (weightedOracle n k w) σ x
      ≤ 1 - σ.doneBy (weightedOracle n k w) t + ∑ x ∈ Vset n k, σ.outBy (weightedOracle n k w) t x :=
    le_of_tendsto hlim (Filter.eventually_atTop.2 ⟨t, hf⟩)
  have hG := policy_tower_le_G hw hk σ t
  linarith

/-- Under `KLx (weightedTarget …) (outLim …) ≤ ε`, the actual output law puts mass at least `e^{−ε}` on `S_k`
(via `neg_log_mass_le_KLx`; a finite KL forces `outLim > 0` on the support). -/
theorem exp_neg_le_mass_outLim (hw : ∀ i, 0 < w i) (hk : k ≤ n) (σ : PolicyE n Seed) {ε : ℝ}
    (hε : KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.exp (-ε) ≤ ∑ x ∈ Vset n k, outLim (weightedOracle n k w) σ x := by
  have hpos : ∀ x, 0 < (weightedTarget n k w hw hk).p x → 0 < outLim (weightedOracle n k w) σ x := by
    by_contra hc
    unfold KLx at hε
    rw [if_neg hc] at hε
    simp at hε
  have hmass_pos : 0 < ∑ x ∈ A36RW.supp (weightedTarget n k w hw hk), outLim (weightedOracle n k w) σ x :=
    Finset.sum_pos (fun x hx => hpos x (Finset.mem_filter.1 hx).2) (supp_nonempty_tw _)
  have h1 := le_trans (neg_log_mass_le_KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ)) hε
  have h2 : -Real.log (∑ x ∈ A36RW.supp (weightedTarget n k w hw hk), outLim (weightedOracle n k w) σ x)
      ≤ ε := by exact_mod_cast h1
  rw [supp_weightedTarget hw hk] at hmass_pos h2
  calc Real.exp (-ε) ≤ Real.exp (Real.log (∑ x ∈ Vset n k, outLim (weightedOracle n k w) σ x)) :=
        Real.exp_le_exp.2 (by linarith)
    _ = ∑ x ∈ Vset n k, outLim (weightedOracle n k w) σ x := Real.exp_log hmass_pos

/-- **Corollary (b), real form**: if `KLx(p_w ‖ Q_σ) ≤ ε` then `e^{−ε} − G t (univ, k) ≤ 1 − σ.doneBy t`. -/
theorem tail_bound (hw : ∀ i, 0 < w i) (hk : k ≤ n) (σ : PolicyE n Seed) {ε : ℝ}
    (hε : KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ) ≤ ((ε : ℝ) : WithTop ℝ))
    (t : ℕ) :
    Real.exp (-ε) - G w t univ (k : ℤ) ≤ 1 - σ.doneBy (weightedOracle n k w) t := by
  have h1 := exp_neg_le_mass_outLim hw hk σ hε
  have h2 := tail_ge_mass_sub_G (fun i => (hw i).le) hk σ t
  linarith

/-- **Corollary (b), as requested**: `ENNReal.ofReal (1 − σ.doneBy t) ≥ ENNReal.ofReal (e^{−ε} − G t (univ, k))`. -/
theorem tail_bound_ennreal (hw : ∀ i, 0 < w i) (hk : k ≤ n) (σ : PolicyE n Seed) {ε : ℝ}
    (hε : KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ) ≤ ((ε : ℝ) : WithTop ℝ))
    (t : ℕ) :
    ENNReal.ofReal (Real.exp (-ε) - G w t univ (k : ℤ))
      ≤ ENNReal.ofReal (1 - σ.doneBy (weightedOracle n k w) t) :=
  ENNReal.ofReal_le_ofReal (tail_bound hw hk σ hε t)

/-- **Executed mean**: `E τ ≥ Σ_t (e^{−ε} − G t (univ, k))_+` in `ℝ≥0∞` (the tail sum of the per-`t` bound). -/
theorem execMean_ge_tsum (hw : ∀ i, 0 < w i) (hk : k ≤ n) (σ : PolicyE n Seed) {ε : ℝ}
    (hε : KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - G w t univ (k : ℤ)) ≤ σ.execMean (weightedOracle n k w) := by
  unfold PolicyE.execMean
  exact ENNReal.tsum_le_tsum fun t => tail_bound_ennreal hw hk σ hε t

/-- **Executed mean, sharp first term** (`n ≥ 1`): `E τ ≥ 1 + Σ_{t ≥ 1} (e^{−ε} − G t (univ, k))_+`, since no run
completes in zero rounds (the shared library's `policy_doneBy_zero`), so the `t = 0` tail term is exactly `1`. -/
theorem execMean_ge_one_add_tsum (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hn : 0 < n) (σ : PolicyE n Seed) {ε : ℝ}
    (hε : KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - G w (t + 1) univ (k : ℤ))
      ≤ σ.execMean (weightedOracle n k w) := by
  unfold PolicyE.execMean
  have hsplit : ∑' t : ℕ, ENNReal.ofReal (1 - σ.doneBy (weightedOracle n k w) t)
      = ENNReal.ofReal (1 - σ.doneBy (weightedOracle n k w) 0)
        + ∑' t : ℕ, ENNReal.ofReal (1 - σ.doneBy (weightedOracle n k w) (t + 1)) :=
    tsum_eq_zero_add' ENNReal.summable
  rw [hsplit, Converse.policy_doneBy_zero _ σ hn, sub_zero, ENNReal.ofReal_one]
  exact add_le_add (le_refl 1) (ENNReal.tsum_le_tsum fun t => tail_bound_ennreal hw hk σ hε (t + 1))

end CorB

/-- **The adaptive executed-mean problem**: `L_F^ad(ε) ≥ Σ_t (e^{−ε} − G t (univ, k))_+` for the weighted target and
its exact oracle. -/
theorem LFad_ge_tsum {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (ε : ℝ) :
    ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - G w t univ (k : ℤ))
      ≤ LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by
  refine le_sInf ?_
  rintro e ⟨Seed, _, σ, hKL, rfl⟩
  exact execMean_ge_tsum hw hk σ hKL

/-- The same with the sharp first term (`n ≥ 1`): `L_F^ad(ε) ≥ 1 + Σ_{t ≥ 1} (e^{−ε} − G t (univ, k))_+`. -/
theorem LFad_ge_one_add_tsum {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hn : 0 < n) (ε : ℝ) :
    1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - G w (t + 1) univ (k : ℤ))
      ≤ LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by
  refine le_sInf ?_
  rintro e ⟨Seed, _, σ, hKL, rfl⟩
  exact execMean_ge_one_add_tsum hw hk hn σ hKL

/-! ## §6 Sanity: `n = 2`, `w = (2, 1)`, `k = 1` -/

/-- **One round from a history where the tree commits everything attains `G 1`**: if `T.act h = remaining h` at a
legal well-formed `h`, the one-round mass on the slice equals `G w 1 (remaining h) (quota k h)`. -/
theorem tight_one_of_act_eq {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 ≤ w i) (T : TreeE n) {h : History n}
    (hwf : WFE h) (hL : Legal k h) (hact : T.act h = remaining h) :
    ∑ x ∈ Vset n k, T.outBy (weightedOracle n k w) 1 h x = G w 1 (remaining h) (quota k h) := by
  by_cases hs : size h = 0
  · have hq : quota k h = 0 := by
      obtain ⟨_, h1⟩ := hL; rw [hs] at h1; omega
    have hrem : remaining h = ∅ := Finset.card_eq_zero.1 hs
    rw [hrem, hq, G_done]
    simp only [Converse.outBy_of_size_zero_w2 (weightedOracle n k w) T 1 hs, Finset.sum_ite_eq]
    rw [if_pos ((Converse.outBits_mem_Vset_iff_w2 k h).2 (by unfold quota at hq; omega))]
  · rw [G_one hw]
    have e : ∀ x, T.outBy (weightedOracle n k w) 1 h x
        = ∑ S ∈ (remaining h).powerset, T.stepW (weightedOracle n k w) h S *
            T.outBy (weightedOracle n k w) 0 (⟨remaining h, S⟩ :: h) x := by
      intro x
      have hx := Converse.outBy_step_w2 (weightedOracle n k w) T 0 hs x
      rw [hact] at hx
      exact hx
    have hterm : ∀ S ∈ (remaining h).powerset,
        ∑ x ∈ Vset n k, T.stepW (weightedOracle n k w) h S *
            T.outBy (weightedOracle n k w) 0 (⟨remaining h, S⟩ :: h) x
          = bw w (remaining h) (quota k h) (remaining h) S * (if (#S : ℤ) = quota k h then 1 else 0) := by
      intro S hS
      have hSr : S ⊆ remaining h := Finset.mem_powerset.1 hS
      have hst : T.stepW (weightedOracle n k w) h S = bw w (remaining h) (quota k h) (remaining h) S := by
        rw [stepW_weighted_of_legal T hL S, hact]
      rw [← Finset.mul_sum, hst]
      congr 1
      have hsz : size ((⟨remaining h, S⟩ : Batch n) :: h) = 0 := size_cons_remaining h S
      simp only [Converse.outBy_of_size_zero_w2 (weightedOracle n k w) T 0 hsz, Finset.sum_ite_eq]
      have hqc : quota k ((⟨remaining h, S⟩ : Batch n) :: h) = quota k h - #S :=
        Converse.quota_cons_eq_wfe_w2 (s := ⟨remaining h, S⟩) k hwf (Finset.Subset.refl _) hSr
      have hiff : outBits ((⟨remaining h, S⟩ : Batch n) :: h) ∈ Vset n k ↔ (#S : ℤ) = quota k h := by
        rw [Converse.outBits_mem_Vset_iff_w2]
        have hq' : quota k ((⟨remaining h, S⟩ : Batch n) :: h)
            = (k : ℤ) - (#(onesSet ((⟨remaining h, S⟩ : Batch n) :: h)) : ℤ) := rfl
        omega
      by_cases hc : (#S : ℤ) = quota k h
      · rw [if_pos hc, if_pos (hiff.2 hc)]
      · rw [if_neg hc, if_neg (fun hm => hc (hiff.1 hm))]
    simp only [e]
    rw [Finset.sum_comm, Finset.sum_congr rfl hterm]

/-- **The all-at-once tree attains the one-round Bellman value** at every legal well-formed history (so the Tower
is tight at `r = 1` for this tree). -/
theorem allAtOnce_tight {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 ≤ w i) {h : History n} (hwf : WFE h)
    (hL : Legal k h) :
    ∑ x ∈ Vset n k, (allAtOnce n).outBy (weightedOracle n k w) 1 h x = G w 1 (remaining h) (quota k h) :=
  tight_one_of_act_eq hw (allAtOnce n) hwf hL rfl

/-- The two-stage tree: commit `B₀` at the empty history, then everything that remains. -/
def twoStage (n : ℕ) (B₀ : Finset (Fin n)) : TreeE n where
  act h := if h = [] then B₀ else remaining h
  fill _ := ∅
  act_sub h := by
    split_ifs with hh
    · subst hh
      simp [remaining]
    · exact Finset.Subset.refl _
  fill_sub _ := Finset.empty_subset _

/-- **Two-stage tightness**: from the root (`n ≥ 1`), the two-stage tree's two-round mass on the slice is the Bellman
value of its first batch `B₀` against `G 1` at the recomputed child states. -/
theorem twoStage_mass {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 ≤ w i) (hk : k ≤ n) (hn : 0 < n)
    (B₀ : Finset (Fin n)) :
    ∑ x ∈ Vset n k, (twoStage n B₀).outBy (weightedOracle n k w) 2 [] x
      = batchVal w (G w 1) univ (k : ℤ) B₀ := by
  have hs : size ([] : History n) ≠ 0 := by rw [size_nil]; omega
  have hL := Converse.legal_nil_w2 n k hk
  have hact : (twoStage n B₀).act [] = B₀ := by simp [twoStage]
  have hB0 : B₀ ⊆ remaining ([] : History n) := by rw [remaining_nil_tw]; exact Finset.subset_univ _
  have e : ∀ x, (twoStage n B₀).outBy (weightedOracle n k w) 2 [] x
      = ∑ S ∈ B₀.powerset, (twoStage n B₀).stepW (weightedOracle n k w) [] S *
          (twoStage n B₀).outBy (weightedOracle n k w) 1 (⟨B₀, S⟩ :: []) x := by
    intro x
    have hx := Converse.outBy_step_w2 (weightedOracle n k w) (twoStage n B₀) 1 hs x
    rw [hact] at hx
    exact hx
  simp only [e]
  rw [Finset.sum_comm]
  unfold batchVal
  refine Finset.sum_congr rfl fun S hS => ?_
  have hSB : S ⊆ B₀ := Finset.mem_powerset.1 hS
  have hst : (twoStage n B₀).stepW (weightedOracle n k w) [] S = bw w univ (k : ℤ) B₀ S := by
    rw [stepW_weighted_of_legal _ hL S, hact, remaining_nil_tw, quota_nil]
  rw [← Finset.mul_sum, hst]
  congr 1
  have hwf' : WFE ((⟨B₀, S⟩ : Batch n) :: []) := ⟨hB0, hSB, trivial⟩
  have hrc : remaining ((⟨B₀, S⟩ : Batch n) :: []) = univ \ B₀ := by
    rw [remaining_cons, remaining_nil_tw]
  have hqc : quota k ((⟨B₀, S⟩ : Batch n) :: []) = (k : ℤ) - #S := by
    rw [Converse.quota_cons_eq_wfe_w2 (h := []) (s := ⟨B₀, S⟩) k trivial hB0 hSB, quota_nil]
  have hact' : (twoStage n B₀).act ((⟨B₀, S⟩ : Batch n) :: []) = remaining ((⟨B₀, S⟩ : Batch n) :: []) := by
    simp [twoStage]
  have hiff : Legal k ((⟨B₀, S⟩ : Batch n) :: []) ↔ WLegal (univ \ B₀) ((k : ℤ) - #S) := by
    rw [legal_child_iff (h := []) trivial hB0 hSB, remaining_nil_tw, quota_nil]
  split_ifs with hcl
  · rw [tight_one_of_act_eq hw _ hwf' (hiff.2 hcl) hact', hrc, hqc]
  · exact Converse.sum_Vset_outBy_eq_zero_of_not_legal k _ _ 1 _ (fun hc => hcl (hiff.1 hc))

/-- One coordinate left, positive weight: the one-round value is `1` at both legal quotas (the marginal is `J`). -/
theorem G_one_singleton {w : Fin n → ℝ} (hw : ∀ i, 0 ≤ w i) {a : Fin n} (ha : 0 < w a) {J : ℤ}
    (hJ : J = 0 ∨ J = 1) : G w 1 {a} J = 1 := by
  have hps : ({a} : Finset (Fin n)).powerset = {∅, {a}} := by
    ext O
    simp [Finset.subset_singleton_iff]
  rcases hJ with rfl | rfl
  · have hp : sliceMarg w {a} 0 a = 0 := sliceMarg_quota_zero w {a} a
    rw [G_one hw, hps, Finset.sum_pair (Finset.singleton_ne_empty a).symm]
    simp [bw, hp]
  · have hp : sliceMarg w {a} 1 a = 1 := by
      rw [sliceMarg_quota_one w (Finset.mem_singleton_self a), Finset.sum_singleton, div_self ha.ne']
    rw [G_one hw, hps, Finset.sum_pair (Finset.singleton_ne_empty a).symm]
    simp [bw, hp]

namespace TowerSanity

/-- The weights `w = (2, 1)`. -/
noncomputable def w2 : Fin 2 → ℝ := fun i => if i = 0 then 2 else 1

theorem w2_pos : ∀ i, 0 < w2 i := fun i => by unfold w2; split_ifs <;> norm_num

theorem Z_single (w : Fin 2 → ℝ) (a : Fin 2) (J : ℤ) : Z w {a} J = Z w ∅ J + w a * Z w ∅ (J - 1) := by
  rw [Z_erase w (Finset.mem_singleton_self a) J, Finset.erase_singleton]

theorem Z_w2 : Z w2 univ 1 = 3 := by
  rw [Finset.univ_fin2, Z_insert w2 (by decide) 1, Z_single, Z_single]
  norm_num [w2]

theorem erase0 : (univ : Finset (Fin 2)).erase 0 = {1} := by decide
theorem erase1 : (univ : Finset (Fin 2)).erase 1 = {0} := by decide

theorem marg0 : sliceMarg w2 univ 1 0 = 2 / 3 := by
  rw [sliceMarg, Zin_eq w2 (Finset.mem_univ 0) 1, Z_w2, erase0, Z_single]
  norm_num [w2]

theorem marg1 : sliceMarg w2 univ 1 1 = 1 / 3 := by
  rw [sliceMarg, Zin_eq w2 (Finset.mem_univ 1) 1, Z_w2, erase1, Z_single]
  norm_num [w2]

/-- The one-round value on `{0,1}` at quota `1`, for any parameter pair: `p₀(1 − p₁) + (1 − p₀)p₁`. -/
theorem G_one_fin2 (w : Fin 2 → ℝ) (hw : ∀ i, 0 ≤ w i) :
    G w 1 univ 1 = sliceMarg w univ 1 0 * (1 - sliceMarg w univ 1 1)
      + (1 - sliceMarg w univ 1 0) * sliceMarg w univ 1 1 := by
  rw [G_one hw]
  have hps : (univ : Finset (Fin 2)).powerset = {∅, {0}, {1}, {0, 1}} := by decide
  have h1 : (∅ : Finset (Fin 2)) ∉ ({{0}, {1}, {0, 1}} : Finset (Finset (Fin 2))) := by decide
  have h2 : ({0} : Finset (Fin 2)) ∉ ({{1}, {0, 1}} : Finset (Finset (Fin 2))) := by decide
  have h3 : ({1} : Finset (Fin 2)) ∉ ({{0, 1}} : Finset (Finset (Fin 2))) := by decide
  rw [hps, Finset.sum_insert h1, Finset.sum_insert h2, Finset.sum_insert h3, Finset.sum_singleton]
  have c0 : (#(∅ : Finset (Fin 2)) : ℤ) = 0 := by decide
  have c1 : (#({0} : Finset (Fin 2)) : ℤ) = 1 := by decide
  have c2 : (#({1} : Finset (Fin 2)) : ℤ) = 1 := by decide
  have c3 : (#({0, 1} : Finset (Fin 2)) : ℤ) = 2 := by decide
  have b0 : bw w univ 1 univ {0} = sliceMarg w univ 1 0 * (1 - sliceMarg w univ 1 1) := by
    rw [bw, Fin.prod_univ_two]
    simp
  have b1 : bw w univ 1 univ {1} = (1 - sliceMarg w univ 1 0) * sliceMarg w univ 1 1 := by
    rw [bw, Fin.prod_univ_two]
    simp
  rw [c0, c1, c2, c3, b0, b1]
  norm_num

/-- **`G 1 (univ, 1) = 5/9`** for `w = (2, 1)`: `p = (2/3, 1/3)`, so `(2/3)(2/3) + (1/3)(1/3)`. -/
theorem G_w2_one : G w2 1 univ 1 = 5 / 9 := by
  rw [G_one_fin2 w2 (fun i => (w2_pos i).le), marg0, marg1]
  norm_num

/-- `G 0 (univ, 1) = 0`: no run completes in zero rounds. -/
theorem G_w2_zero : G w2 0 univ 1 = 0 := by
  rw [G_zero, if_neg]
  rintro ⟨h, -⟩
  exact absurd h (Finset.univ_nonempty.ne_empty)

/-- The all-at-once tree's one-round mass on the slice, from the general tightness lemma. -/
theorem allAtOnce_mass_w2 :
    ∑ x ∈ Vset 2 1, (allAtOnce 2).outBy (weightedOracle 2 1 w2) 1 [] x = 5 / 9 := by
  rw [allAtOnce_tight (h := ([] : History 2)) (fun i => (w2_pos i).le) trivial
      (Converse.legal_nil_w2 2 1 (by norm_num)),
    remaining_nil_tw, quota_nil, Nat.cast_one]
  exact G_w2_one

/-- **Non-vacuity**: on this instance the Tower bound for the all-at-once tree (`tower_le_G` at `r = 1`) is
attained, with value `5/9` strictly inside `(0, 1)`. -/
theorem tower_nonvacuous_w2 :
    0 < ∑ x ∈ Vset 2 1, (allAtOnce 2).outBy (weightedOracle 2 1 w2) 1 [] x ∧
    ∑ x ∈ Vset 2 1, (allAtOnce 2).outBy (weightedOracle 2 1 w2) 1 [] x = G w2 1 univ 1 ∧
    G w2 1 univ 1 < 1 := by
  rw [allAtOnce_mass_w2, G_w2_one]
  norm_num

/-- The Tower theorem itself, instantiated (consistency check of the statement on the instance). -/
theorem tower_instance_w2 :
    ∑ x ∈ Vset 2 1, (allAtOnce 2).outBy (weightedOracle 2 1 w2) 1 [] x ≤ 5 / 9 := by
  have h := tower_le_G (fun i => (w2_pos i).le) (allAtOnce 2) 1 [] trivial
    (Converse.legal_nil_w2 2 1 (by norm_num))
  rwa [remaining_nil_tw, quota_nil, Nat.cast_one, G_w2_one] at h

/-- The count-only (balanced) Bellman value on the same state: uniform weights give `p_i = 1/2`, value `1/2`. -/
theorem G_ones_one : G (fun _ : Fin 2 => (1 : ℝ)) 1 univ 1 = 1 / 2 := by
  have hm : ∀ i : Fin 2, sliceMarg (fun _ : Fin 2 => (1 : ℝ)) univ 1 i = 1 / 2 := by
    intro i
    rw [sliceMarg_const one_pos (by norm_num) (by simp) (Finset.mem_univ i)]
    simp
  rw [G_one_fin2 _ (fun _ => zero_le_one), hm 0, hm 1]
  norm_num

/-- **Mutant (count-only state)**: replacing the weighted marginals by the balanced ones (`w ≡ 1`, i.e. reducing
the state to counts) breaks the Tower bound on this instance: the weighted all-at-once mass `5/9` exceeds the
count-only value `1/2`. -/
theorem mutant_count_only_fails :
    ¬ (∑ x ∈ Vset 2 1, (allAtOnce 2).outBy (weightedOracle 2 1 w2) 1 [] x
        ≤ G (fun _ : Fin 2 => (1 : ℝ)) 1 univ 1) := by
  rw [allAtOnce_mass_w2, G_ones_one]
  norm_num

/-- **Mutant (horizon off by one, `r = 1`)**: the one-round mass `5/9` is not bounded by `G 0 (univ, 1) = 0`. -/
theorem mutant_horizon_shift_w2 :
    ¬ (∑ x ∈ Vset 2 1, (allAtOnce 2).outBy (weightedOracle 2 1 w2) 1 [] x ≤ G w2 0 univ 1) := by
  rw [allAtOnce_mass_w2, G_w2_zero]
  norm_num

/-! ### A two-round instance: `n = 3`, `w = (2, 1, 1)`, `k = 1` -/

/-- The weights `w = (2, 1, 1)`. -/
noncomputable def w3 : Fin 3 → ℝ := fun i => if i = 0 then 2 else 1

theorem w3_pos : ∀ i, 0 < w3 i := fun i => by unfold w3; split_ifs <;> norm_num

theorem w3_0 : w3 0 = 2 := if_pos rfl
theorem w3_1 : w3 1 = 1 := if_neg (by decide)
theorem w3_2 : w3 2 = 1 := if_neg (by decide)

theorem sum_w3 : ∑ j : Fin 3, w3 j = 4 := by
  rw [Fin.sum_univ_three, w3_0, w3_1, w3_2]
  norm_num

/-- Root marginals at quota `1`: `p = w / Σ w = (1/2, 1/4, 1/4)`. -/
theorem marg_w3_0 : sliceMarg w3 univ 1 0 = 1 / 2 := by
  rw [sliceMarg_quota_one w3 (Finset.mem_univ 0), sum_w3, w3_0]
  norm_num

theorem marg_w3_1 : sliceMarg w3 univ 1 1 = 1 / 4 := by
  rw [sliceMarg_quota_one w3 (Finset.mem_univ 1), sum_w3, w3_1]

theorem marg_w3_2 : sliceMarg w3 univ 1 2 = 1 / 4 := by
  rw [sliceMarg_quota_one w3 (Finset.mem_univ 2), sum_w3, w3_2]

/-- The recomputed child states `({0}, 1)` and `({0}, 0)` have one-round value `1` (their marginal is `1`, resp.
`0`, not the root's `1/2`). -/
theorem G_w3_child_one : G w3 1 {0} 1 = 1 :=
  G_one_singleton (fun i => (w3_pos i).le) (w3_pos 0) (Or.inr rfl)

theorem G_w3_child_zero : G w3 1 {0} 0 = 1 :=
  G_one_singleton (fun i => (w3_pos i).le) (w3_pos 0) (Or.inl rfl)

/-- The first-batch value of `B₀ = {1, 2}` at the root: `9/16 + 3/16 + 3/16 = 15/16` (the outcome `{1, 2}`
overdraws the quota). -/
theorem batchVal_w3 : batchVal w3 (G w3 1) univ 1 {1, 2} = 15 / 16 := by
  have hsd : (univ : Finset (Fin 3)) \ {1, 2} = {0} := by decide
  have hps : ({1, 2} : Finset (Fin 3)).powerset = {∅, {1}, {2}, {1, 2}} := by decide
  have h1 : (∅ : Finset (Fin 3)) ∉ ({{1}, {2}, {1, 2}} : Finset (Finset (Fin 3))) := by decide
  have h2 : ({1} : Finset (Fin 3)) ∉ ({{2}, {1, 2}} : Finset (Finset (Fin 3))) := by decide
  have h3 : ({2} : Finset (Fin 3)) ∉ ({{1, 2}} : Finset (Finset (Fin 3))) := by decide
  have hne12 : (1 : Fin 3) ≠ 2 := by decide
  have hne21 : (2 : Fin 3) ≠ 1 := by decide
  unfold batchVal
  rw [hsd, hps, Finset.sum_insert h1, Finset.sum_insert h2, Finset.sum_insert h3, Finset.sum_singleton]
  have b0 : bw w3 univ 1 {1, 2} ∅ = 9 / 16 := by
    rw [bw, Finset.prod_pair hne12, marg_w3_1, marg_w3_2]
    norm_num
  have b1 : bw w3 univ 1 {1, 2} {1} = 3 / 16 := by
    rw [bw, Finset.prod_pair hne12, marg_w3_1, marg_w3_2]
    simp [hne21]
    norm_num
  have b2 : bw w3 univ 1 {1, 2} {2} = 3 / 16 := by
    rw [bw, Finset.prod_pair hne12, marg_w3_1, marg_w3_2]
    simp [hne12]
    norm_num
  have l0 : WLegal ({0} : Finset (Fin 3)) (1 - (#(∅ : Finset (Fin 3)) : ℤ)) := by decide
  have l1 : WLegal ({0} : Finset (Fin 3)) (1 - (#({1} : Finset (Fin 3)) : ℤ)) := by decide
  have l2 : WLegal ({0} : Finset (Fin 3)) (1 - (#({2} : Finset (Fin 3)) : ℤ)) := by decide
  have l3 : ¬ WLegal ({0} : Finset (Fin 3)) (1 - (#({1, 2} : Finset (Fin 3)) : ℤ)) := by decide
  have c0 : (1 : ℤ) - (#(∅ : Finset (Fin 3)) : ℤ) = 1 := by decide
  have c1 : (1 : ℤ) - (#({1} : Finset (Fin 3)) : ℤ) = 0 := by decide
  have c2 : (1 : ℤ) - (#({2} : Finset (Fin 3)) : ℤ) = 0 := by decide
  rw [if_pos l0, if_pos l1, if_pos l2, if_neg l3, c0, c1, c2, G_w3_child_one, G_w3_child_zero, b0, b1, b2]
  norm_num

/-- **The two-stage tree `{1, 2}` then `{0}` has two-round mass `15/16`** on the slice. -/
theorem twoStage_mass_w3 :
    ∑ x ∈ Vset 3 1, (twoStage 3 {1, 2}).outBy (weightedOracle 3 1 w3) 2 [] x = 15 / 16 := by
  rw [twoStage_mass (fun i => (w3_pos i).le) (by norm_num) (by norm_num), Nat.cast_one]
  exact batchVal_w3

/-- The Tower at `r = 2` on this instance: `15/16 ≤ G 2 (univ, 1)`. -/
theorem G_w3_two_ge : 15 / 16 ≤ G w3 2 univ 1 := by
  have h := tower_le_G (fun i => (w3_pos i).le) (twoStage 3 {1, 2}) 2 [] trivial
    (Converse.legal_nil_w2 3 1 (by norm_num))
  rwa [remaining_nil_tw, quota_nil, Nat.cast_one, twoStage_mass_w3] at h

/-- One round is not enough: `G 1 (univ, 1) ≤ 1 − P(no ones) = 1 − 9/32 = 23/32`. -/
theorem G_w3_one_le : G w3 1 univ 1 ≤ 23 / 32 := by
  have hw0 : ∀ i, 0 ≤ w3 i := fun i => (w3_pos i).le
  rw [G_one hw0]
  have hmem : (∅ : Finset (Fin 3)) ∈ (univ : Finset (Fin 3)).powerset := Finset.empty_mem_powerset _
  have hb0 : bw w3 univ 1 univ ∅ = 9 / 32 := by
    rw [bw, Fin.prod_univ_three, marg_w3_0, marg_w3_1, marg_w3_2]
    norm_num
  have hsplit := Finset.add_sum_erase (univ : Finset (Fin 3)).powerset
    (fun O => bw w3 univ 1 univ O * (if (#O : ℤ) = 1 then (1 : ℝ) else 0)) hmem
  have hsplit1 := Finset.add_sum_erase (univ : Finset (Fin 3)).powerset (fun O => bw w3 univ 1 univ O) hmem
  beta_reduce at hsplit hsplit1
  rw [sum_bw, hb0] at hsplit1
  have hz : bw w3 univ 1 univ ∅ * (if ((#(∅ : Finset (Fin 3)) : ℕ) : ℤ) = 1 then (1 : ℝ) else 0) = 0 := by
    simp
  have hrest : ∑ O ∈ (univ : Finset (Fin 3)).powerset.erase ∅,
        bw w3 univ 1 univ O * (if (#O : ℤ) = 1 then (1 : ℝ) else 0)
      ≤ ∑ O ∈ (univ : Finset (Fin 3)).powerset.erase ∅, bw w3 univ 1 univ O := by
    refine Finset.sum_le_sum fun O _ => ?_
    have := bw_nonneg hw0 univ 1 univ O
    split_ifs <;> linarith
  linarith

/-- **Mutant (horizon off by one, `r = 2`)**: the two-round mass `15/16` is not bounded by the one-round value
`G 1 (univ, 1) ≤ 23/32`; the second round, with its recomputed child marginals, is what the bound must account for. -/
theorem mutant_horizon_shift_w3 :
    ¬ (∑ x ∈ Vset 3 1, (twoStage 3 {1, 2}).outBy (weightedOracle 3 1 w3) 2 [] x ≤ G w3 1 univ 1) := by
  rw [twoStage_mass_w3]
  intro h
  have := G_w3_one_le
  linarith

end TowerSanity

end A36W

set_option pp.numericTypes true
#check @A36W.supp_weightedTarget
#print axioms A36W.supp_weightedTarget
#check @A36W.margUnit_weightedOracle
#print axioms A36W.margUnit_weightedOracle
#check @A36W.margUnit_weightedOracle_of_exact
#print axioms A36W.margUnit_weightedOracle_of_exact
#check @A36W.stepW_weighted_of_legal
#print axioms A36W.stepW_weighted_of_legal
#check @A36W.legal_child_iff
#print axioms A36W.legal_child_iff
#check @A36W.tower_le_G
#print axioms A36W.tower_le_G
#check @A36W.tower_le_G_supp
#print axioms A36W.tower_le_G_supp
#check @A36W.slice_mass_eq_zero_of_not_legal
#print axioms A36W.slice_mass_eq_zero_of_not_legal
#check @A36W.policy_tower_le_G
#print axioms A36W.policy_tower_le_G
#check @A36W.policy_tower_le_G_supp
#print axioms A36W.policy_tower_le_G_supp
#check @A36W.negLog_G_le_KLx
#print axioms A36W.negLog_G_le_KLx
#check @A36W.KLx_eq_top_of_G_eq_zero
#print axioms A36W.KLx_eq_top_of_G_eq_zero
#check @A36W.negLog_G_le_KLx_ext
#print axioms A36W.negLog_G_le_KLx_ext
#check @A36W.negLog_G_le_KLx_of_capAS
#print axioms A36W.negLog_G_le_KLx_of_capAS
#check @A36W.negLog_G_le_KLx_of_capEvery
#print axioms A36W.negLog_G_le_KLx_of_capEvery
#check @A36W.negLog_G_le_KLx_outLim_of_capAS
#print axioms A36W.negLog_G_le_KLx_outLim_of_capAS
#check @A36W.negLog_G_le_KLx_outLim_of_capEvery
#print axioms A36W.negLog_G_le_KLx_outLim_of_capEvery
#check @A36W.capKLSet_lower_bound_weighted
#print axioms A36W.capKLSet_lower_bound_weighted
#check @A36W.capKLSetAS_lower_bound_weighted
#print axioms A36W.capKLSetAS_lower_bound_weighted
#check @A36W.legal_completion_le_G
#print axioms A36W.legal_completion_le_G
#check @A36W.tail_ge_mass_sub_G
#print axioms A36W.tail_ge_mass_sub_G
#check @A36W.exp_neg_le_mass_outLim
#print axioms A36W.exp_neg_le_mass_outLim
#check @A36W.tail_bound
#print axioms A36W.tail_bound
#check @A36W.tail_bound_ennreal
#print axioms A36W.tail_bound_ennreal
#check @A36W.execMean_ge_tsum
#print axioms A36W.execMean_ge_tsum
#check @A36W.execMean_ge_one_add_tsum
#print axioms A36W.execMean_ge_one_add_tsum
#check @A36W.LFad_ge_tsum
#print axioms A36W.LFad_ge_tsum
#check @A36W.LFad_ge_one_add_tsum
#print axioms A36W.LFad_ge_one_add_tsum
#check @A36W.G_ne_zero_of_capAS
#print axioms A36W.G_ne_zero_of_capAS
#check @A36W.G_ne_zero_of_capEvery
#print axioms A36W.G_ne_zero_of_capEvery
#check @A36W.tight_one_of_act_eq
#print axioms A36W.tight_one_of_act_eq
#check @A36W.allAtOnce_tight
#print axioms A36W.allAtOnce_tight
#print A36W.twoStage
#check @A36W.twoStage_mass
#print axioms A36W.twoStage_mass
#check @A36W.G_one_singleton
#print axioms A36W.G_one_singleton
#check @A36W.TowerSanity.G_w2_one
#print axioms A36W.TowerSanity.G_w2_one
#check @A36W.TowerSanity.tower_nonvacuous_w2
#print axioms A36W.TowerSanity.tower_nonvacuous_w2
#check @A36W.TowerSanity.tower_instance_w2
#print axioms A36W.TowerSanity.tower_instance_w2
#check @A36W.TowerSanity.mutant_count_only_fails
#print axioms A36W.TowerSanity.mutant_count_only_fails
#check @A36W.TowerSanity.mutant_horizon_shift_w2
#print axioms A36W.TowerSanity.mutant_horizon_shift_w2
#check @A36W.TowerSanity.batchVal_w3
#print axioms A36W.TowerSanity.batchVal_w3
#check @A36W.TowerSanity.twoStage_mass_w3
#print axioms A36W.TowerSanity.twoStage_mass_w3
#check @A36W.TowerSanity.G_w3_two_ge
#print axioms A36W.TowerSanity.G_w3_two_ge
#check @A36W.TowerSanity.G_w3_one_le
#print axioms A36W.TowerSanity.G_w3_one_le
#check @A36W.TowerSanity.mutant_horizon_shift_w3
#print axioms A36W.TowerSanity.mutant_horizon_shift_w3


==> anc/formal_companion/lean/src/A36W/WACosts.lean <==
import Mathlib

/-!
# A36W.WACosts — the pure-arithmetic cost joins of Theorem WA, Corollary (a)–(c)

Paper locator: App L §10 "Costs", Theorem WA, Corollary (a)–(c) (two-group branch).

Everything here is real arithmetic about an abstract sequence `G : ℕ → ℝ` satisfying, for `t ≥ 1`,
the envelope `G t ≤ min 1 (K (d₀+1)^{-2^{-t}})`, written exactly as in `A36W.Envelope`
(`envelope_bound_288`: `K = 288 Λ³`, `d₀ = pot s`, the exponent `-((2 : ℝ) ^ (-(t : ℝ)))`).  The
conclusions have exactly the shapes consumed by `A36W.Tower`: its Corollary (a) is the `WithTop ℝ`
inequality `((-Real.log G_r : ℝ) : WithTop ℝ) ≤ KLx …`, and its Corollary (b) is the `ℝ≥0∞` bound
`1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - G (t + 1)) ≤ execMean` (resp. `≤ LFad`).
This file imports only Mathlib.

Contents.
* §0 helpers: `2^{-t} = (2^t)⁻¹`, `(d+1)^{-2^{-t}} = exp(-log(d+1)/2^t)`, `e^{-n} = (e^{-1})^n`,
  `0.36787 < e^{-1} < 0.36788`.
* §1 (a) hard cap: `negLog_ge_of_le_env` (`-log G r ≥ 2^{-r} log(d₀+1) - log K`) and the rounds form
  `hardcap_rounds` (`r ≥ log₂ log(d₀+1) - log₂(ε + log K)`), plus the `WithTop ℝ` and extended-value
  (`-log 0 = ⊤`) readings `hardcap_rounds_withTop`, `hardcap_rounds_ext`.
* §2 (b)(i) the constant `c(K) = Σ_{i≥0} min{1, K e^{-2^i}}`: `summable_cTerm`, `one_le_cK`,
  `tsum_gTerm_lt` (`Σ_{m≥0} e^{-(2^m-1)} < 1.4186`), `cK_lt_logb_add` (`c(K) < log₂ log K + 2.4186`)
  and `cK_le_logb_add_242` (`c(K) ≤ log₂ log K + 2.42`).
* §3 (b)(ii) the tail sum: finite form `tail_sum_finite`, real-`tsum` form `tail_sum_tsum`, and the
  `ℝ≥0∞` form `tail_sum_ennreal` that composes with Tower's `execMean_ge_one_add_tsum`.
* §4 (c) n-forms: `half_log_le_log_d0` (`log(d₀+1) ≥ ½ log n`), `logb_log_n_sub_one_le`, and
  (c-a) `hardcap_n_of_rounds` / `hardcap_rounds_n`, (c-b) `tail_n_of_bound` / `tail_n_tsum` /
  `tail_n_ennreal`.
* §5 (b)(iii) `3.0965 < c(288) < 3.0967`, hence `3.09 < c(288) < 3.10` (`cK_288_bounds`, `cK_288`).
* §6 sanity: (a) is attained at the envelope (`negLog_env_eq`); the (b)(i) constant cannot go below
  `1.4185` (`cK_exp_one_sub_gt`, at `K = e`); dropping `n ≥ κ₀^{-2}` breaks (c)
  (`nforms_mutant_small_n`).
-/

noncomputable section

open Finset

namespace A36W.WACosts

/-! ## §0 Helpers -/

/-- `2^{-t} = (2^t)⁻¹`. -/
theorem two_rpow_neg_natCast (t : ℕ) : (2 : ℝ) ^ (-(t : ℝ)) = ((2 : ℝ) ^ t)⁻¹ := by
  rw [Real.rpow_neg (by norm_num), Real.rpow_natCast]

/-- The envelope factor in exponential form: `(d+1)^{-2^{-t}} = exp(-log(d+1)/2^t)`. -/
theorem env_rpow_eq_exp (d t : ℕ) :
    ((d : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(t : ℝ))))
      = Real.exp (-(Real.log ((d : ℝ) + 1) / (2 : ℝ) ^ t)) := by
  have hd : (0 : ℝ) < (d : ℝ) + 1 := by positivity
  rw [two_rpow_neg_natCast, Real.rpow_def_of_pos hd]
  congr 1
  ring

/-- `e^{-n} = (e^{-1})^n`. -/
theorem exp_neg_natCast (n : ℕ) : Real.exp (-(n : ℝ)) = Real.exp (-1) ^ n := by
  rw [← Real.exp_nat_mul]
  congr 1
  ring

theorem natCast_add_one_le_two_pow (m : ℕ) : (m : ℝ) + 1 ≤ (2 : ℝ) ^ m := by
  have h : m + 1 ≤ 2 ^ m := Nat.lt_two_pow_self
  exact_mod_cast h

theorem exp_neg_one_pos : 0 < Real.exp (-1) := Real.exp_pos _

theorem exp_neg_one_lt_one : Real.exp (-1) < 1 := by
  have h := Real.exp_lt_exp.2 (show (-1 : ℝ) < 0 by norm_num)
  rwa [Real.exp_zero] at h

/-- `e^{-1} < 0.36788` (from Mathlib's `2.7182818283 < e`). -/
theorem exp_neg_one_lt_d5 : Real.exp (-1) < 0.36788 := by
  rw [Real.exp_neg, inv_lt_comm₀ (Real.exp_pos 1) (by norm_num)]
  exact lt_trans (by norm_num) Real.exp_one_gt_d9

/-- `0.36787 < e^{-1}` (from Mathlib's `e < 2.7182818286`). -/
theorem exp_neg_one_gt_d5 : 0.36787 < Real.exp (-1) := by
  rw [Real.exp_neg, lt_inv_comm₀ (by norm_num) (Real.exp_pos 1)]
  exact lt_trans Real.exp_one_lt_d9 (by norm_num)

theorem exp_neg_le_one {ε : ℝ} (hε : 0 ≤ ε) : Real.exp (-ε) ≤ 1 :=
  Real.exp_le_one_iff.2 (by linarith)

theorem one_le_log_of_exp_one_le {K : ℝ} (hK : Real.exp 1 ≤ K) : 1 ≤ Real.log K := by
  have h := Real.log_le_log (Real.exp_pos 1) hK
  rwa [Real.log_exp] at h

theorem log_d_add_one_pos {d : ℕ} (hd : 1 ≤ d) : 0 < Real.log ((d : ℝ) + 1) := by
  have h : (1 : ℝ) ≤ d := by exact_mod_cast hd
  exact Real.log_pos (by linarith)

/-! ## §1 Corollary (a): the hard cap -/

/-- `0 < g ≤ K (d+1)^{-2^{-r}}` forces `0 < K` (the envelope factor is positive), so no sign
hypothesis on `K` is needed in (a). -/
theorem pos_of_le_env {g K : ℝ} {d r : ℕ} (hg : 0 < g)
    (hle : g ≤ K * ((d : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) : 0 < K := by
  have hX : 0 < ((d : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))) := Real.rpow_pos_of_pos (by positivity) _
  by_contra hK
  have hK' : K ≤ 0 := not_lt.1 hK
  nlinarith

/-- **(a), per-round form.**  If `0 < g ≤ K (d+1)^{-2^{-r}}`, then
`-log g ≥ 2^{-r} log(d+1) - log K`. -/
theorem negLog_ge_of_le_env {g K : ℝ} {d r : ℕ} (hg : 0 < g)
    (hle : g ≤ K * ((d : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) :
    (2 : ℝ) ^ (-(r : ℝ)) * Real.log ((d : ℝ) + 1) - Real.log K ≤ -Real.log g := by
  have hK := pos_of_le_env hg hle
  have hd : (0 : ℝ) < (d : ℝ) + 1 := by positivity
  have h := Real.log_le_log hg hle
  rw [Real.log_mul hK.ne' (Real.rpow_pos_of_pos hd _).ne', Real.log_rpow hd] at h
  linarith

/-- **(a) Hard cap** for the abstract sequence: `0 < G r ≤ K (d₀+1)^{-2^{-r}}` gives
`-log G r ≥ 2^{-r} log(d₀+1) - log K`. -/
theorem hardcap_negLog_ge {G : ℕ → ℝ} {K : ℝ} {d₀ r : ℕ} (hG : 0 < G r)
    (hle : G r ≤ K * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) :
    (2 : ℝ) ^ (-(r : ℝ)) * Real.log ((d₀ : ℝ) + 1) - Real.log K ≤ -Real.log (G r) :=
  negLog_ge_of_le_env hG hle

/-- The envelope in `min` form (as `envelope_bound_288` states it) implies the `K`-form used above. -/
theorem le_env_of_le_min {g K : ℝ} {d r : ℕ}
    (h : g ≤ min 1 (K * ((d : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))))) :
    g ≤ K * ((d : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))) :=
  h.trans (min_le_right _ _)

/-- **(a), rounds form, with `log(d₀+1) > 0` as the hypothesis.**  If moreover `-log G r ≤ ε`, then
`ε + log K > 0` (derived, not assumed) and `r ≥ log₂ log(d₀+1) - log₂(ε + log K)`. -/
theorem hardcap_rounds_of_logpos {G : ℕ → ℝ} {K ε : ℝ} {d₀ r : ℕ}
    (hℓ : 0 < Real.log ((d₀ : ℝ) + 1)) (hG : 0 < G r)
    (hle : G r ≤ K * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) (hε : -Real.log (G r) ≤ ε) :
    Real.logb 2 (Real.log ((d₀ : ℝ) + 1)) - Real.logb 2 (ε + Real.log K) ≤ r := by
  have h1 := hardcap_negLog_ge hG hle
  rw [two_rpow_neg_natCast] at h1
  have h2pos : (0 : ℝ) < 2 ^ r := by positivity
  have hu : Real.log ((d₀ : ℝ) + 1) / 2 ^ r ≤ ε + Real.log K := by
    rw [div_eq_inv_mul]
    linarith
  have hupos : 0 < ε + Real.log K := lt_of_lt_of_le (div_pos hℓ h2pos) hu
  have h3 : Real.log ((d₀ : ℝ) + 1) / (ε + Real.log K) ≤ (2 : ℝ) ^ (r : ℝ) := by
    rw [Real.rpow_natCast, div_le_iff₀ hupos]
    rw [div_le_iff₀' h2pos] at hu
    exact hu
  have h4 := (Real.logb_le_iff_le_rpow (by norm_num : (1 : ℝ) < 2) (div_pos hℓ hupos)).2 h3
  rwa [Real.logb_div hℓ.ne' hupos.ne'] at h4

/-- **(a), rounds form** (`d₀ ≥ 1`, so `log(d₀+1) > 0`): if `0 < G r ≤ K (d₀+1)^{-2^{-r}}` and
`-log G r ≤ ε`, then `r ≥ log₂ log(d₀+1) - log₂(ε + log K)`. -/
theorem hardcap_rounds {G : ℕ → ℝ} {K ε : ℝ} {d₀ r : ℕ} (hd : 1 ≤ d₀) (hG : 0 < G r)
    (hle : G r ≤ K * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) (hε : -Real.log (G r) ≤ ε) :
    Real.logb 2 (Real.log ((d₀ : ℝ) + 1)) - Real.logb 2 (ε + Real.log K) ≤ r :=
  hardcap_rounds_of_logpos (log_d_add_one_pos hd) hG hle hε

/-- Reading a real inequality off `↑x ≤ D ≤ ↑ε` in `WithTop ℝ` (the codomain of Tower's `KLx`). -/
theorem le_of_coe_le_le_coe {x ε : ℝ} {D : WithTop ℝ} (h1 : ((x : ℝ) : WithTop ℝ) ≤ D)
    (h2 : D ≤ ((ε : ℝ) : WithTop ℝ)) : x ≤ ε :=
  WithTop.coe_le_coe.1 (h1.trans h2)

/-- **(a), rounds form, `WithTop ℝ` reading**: takes Tower's Corollary (a) shape
`((-Real.log (G r) : ℝ) : WithTop ℝ) ≤ D` together with `D ≤ ε` (e.g. `D = KLx …`). -/
theorem hardcap_rounds_withTop {G : ℕ → ℝ} {K ε : ℝ} {d₀ r : ℕ} {D : WithTop ℝ}
    (hd : 1 ≤ d₀) (hG : 0 < G r) (hle : G r ≤ K * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))))
    (hD : ((-Real.log (G r) : ℝ) : WithTop ℝ) ≤ D) (hDε : D ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.logb 2 (Real.log ((d₀ : ℝ) + 1)) - Real.logb 2 (ε + Real.log K) ≤ r :=
  hardcap_rounds hd hG hle (le_of_coe_le_le_coe hD hDε)

/-- **(a), rounds form, extended-value reading** (`-log 0 := ⊤`, Tower's `negLog_G_le_KLx_ext`
shape): only `0 ≤ G r` is assumed; `G r = 0` is excluded by `⊤ ≤ D ≤ ε`. -/
theorem hardcap_rounds_ext {G : ℕ → ℝ} {K ε : ℝ} {d₀ r : ℕ} {D : WithTop ℝ}
    (hd : 1 ≤ d₀) (hG0 : 0 ≤ G r) (hle : G r ≤ K * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))))
    (hD : (if G r = 0 then (⊤ : WithTop ℝ) else ((-Real.log (G r) : ℝ) : WithTop ℝ)) ≤ D)
    (hDε : D ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.logb 2 (Real.log ((d₀ : ℝ) + 1)) - Real.logb 2 (ε + Real.log K) ≤ r := by
  by_cases h0 : G r = 0
  · rw [if_pos h0] at hD
    exact absurd (hD.trans hDε) (not_le.2 (WithTop.coe_lt_top ε))
  · rw [if_neg h0] at hD
    exact hardcap_rounds_withTop hd (lt_of_le_of_ne hG0 (Ne.symm h0)) hle hD hDε

/-! ## §2 Corollary (b)(i): the constant `c(K)` -/

/-- The summand `min{1, K e^{-2^i}}` of `c(K)`. -/
def cTerm (K : ℝ) (i : ℕ) : ℝ := min 1 (K * Real.exp (-((2 : ℝ) ^ i)))

/-- **`c(K) = Σ_{i ≥ 0} min{1, K e^{-2^i}}`** (a real `tsum`, summable for `K ≥ 0`:
`summable_cTerm`). -/
def cK (K : ℝ) : ℝ := ∑' i : ℕ, cTerm K i

theorem cK_eq (K : ℝ) : cK K = ∑' i : ℕ, min 1 (K * Real.exp (-((2 : ℝ) ^ i))) := rfl

theorem cTerm_nonneg {K : ℝ} (hK : 0 ≤ K) (i : ℕ) : 0 ≤ cTerm K i :=
  le_min zero_le_one (mul_nonneg hK (Real.exp_pos _).le)

theorem cTerm_le_one (K : ℝ) (i : ℕ) : cTerm K i ≤ 1 := min_le_left _ _

theorem cTerm_le_mul (K : ℝ) (i : ℕ) : cTerm K i ≤ K * Real.exp (-((2 : ℝ) ^ i)) :=
  min_le_right _ _

theorem cTerm_le_geom {K : ℝ} (hK : 0 ≤ K) (i : ℕ) : cTerm K i ≤ K * Real.exp (-1) ^ i := by
  refine (cTerm_le_mul K i).trans (mul_le_mul_of_nonneg_left ?_ hK)
  rw [← exp_neg_natCast]
  exact Real.exp_le_exp.2 (neg_le_neg (by linarith [natCast_add_one_le_two_pow i]))

/-- **`c(K)` converges** (`K ≥ 0`): termwise `0 ≤ min{1, K e^{-2^i}} ≤ K (e^{-1})^i`. -/
theorem summable_cTerm {K : ℝ} (hK : 0 ≤ K) : Summable (cTerm K) :=
  Summable.of_nonneg_of_le (cTerm_nonneg hK) (cTerm_le_geom hK)
    ((summable_geometric_of_lt_one exp_neg_one_pos.le exp_neg_one_lt_one).mul_left K)

theorem cK_nonneg {K : ℝ} (hK : 0 ≤ K) : 0 ≤ cK K :=
  tsum_nonneg (cTerm_nonneg hK)

/-- `c(K) ≥ 1` for `K ≥ e` (its first term is `min{1, K/e} = 1`). -/
theorem one_le_cK {K : ℝ} (hK : Real.exp 1 ≤ K) : 1 ≤ cK K := by
  have hK0 : 0 ≤ K := (Real.exp_pos 1).le.trans hK
  have h0 : cTerm K 0 = 1 := by
    unfold cTerm
    apply min_eq_left
    rw [pow_zero]
    calc (1 : ℝ) = Real.exp 1 * Real.exp (-1) := by rw [← Real.exp_add]; norm_num
      _ ≤ K * Real.exp (-1) := mul_le_mul_of_nonneg_right hK (Real.exp_pos _).le
  calc (1 : ℝ) = cTerm K 0 := h0.symm
    _ ≤ cK K := (summable_cTerm hK0).le_tsum 0 (fun j _ => cTerm_nonneg hK0 j)

/-- `g m = e^{-(2^m - 1)}`, the comparison series of (b)(i). -/
def gTerm (m : ℕ) : ℝ := Real.exp (-((2 : ℝ) ^ m - 1))

theorem gTerm_nonneg (m : ℕ) : 0 ≤ gTerm m := (Real.exp_pos _).le

theorem gTerm_shift_le (m : ℕ) : gTerm (m + 4) ≤ Real.exp (-1) ^ 15 * Real.exp (-1) ^ m := by
  unfold gTerm
  rw [← pow_add, ← exp_neg_natCast]
  apply Real.exp_le_exp.2
  have h := natCast_add_one_le_two_pow m
  have hm := Nat.cast_nonneg (α := ℝ) m
  have h16 : (2 : ℝ) ^ (m + 4) = 16 * 2 ^ m := by rw [pow_add]; ring
  push_cast
  rw [h16]
  linarith

theorem summable_gTerm : Summable gTerm :=
  (summable_nat_add_iff 4).1
    (Summable.of_nonneg_of_le (fun m => gTerm_nonneg (m + 4)) gTerm_shift_le
      ((summable_geometric_of_lt_one exp_neg_one_pos.le exp_neg_one_lt_one).mul_left _))

/-- The numeric core of `tsum_gTerm_lt`: for `0 ≤ q ≤ 0.36788`,
`1 + q + q^3 + q^7 + q^15/(1-q) < 1.4186`. -/
theorem g_numeric {q : ℝ} (hq0 : 0 ≤ q) (hq : q ≤ 0.36788) :
    1 + q + q ^ 3 + q ^ 7 + q ^ 15 * (1 - q)⁻¹ < 1.4186 := by
  have e3 : q ^ 3 ≤ 0.36788 ^ 3 := pow_le_pow_left₀ hq0 hq 3
  have e7 : q ^ 7 ≤ 0.36788 ^ 7 := pow_le_pow_left₀ hq0 hq 7
  have e15 : q ^ 15 ≤ 0.36788 ^ 15 := pow_le_pow_left₀ hq0 hq 15
  have einv : (1 - q)⁻¹ ≤ 2 := by
    rw [inv_le_comm₀ (by linarith) (by norm_num)]
    linarith
  have etail : q ^ 15 * (1 - q)⁻¹ ≤ 0.36788 ^ 15 * 2 :=
    mul_le_mul e15 einv (inv_nonneg.2 (by linarith)) (by norm_num)
  have n3 : (0.36788 : ℝ) ^ 3 ≤ 0.0497873 := by norm_num
  have n7 : (0.36788 : ℝ) ^ 7 ≤ 0.000912 := by norm_num
  have n15 : (0.36788 : ℝ) ^ 15 * 2 ≤ 0.000001 := by norm_num
  linarith

/-- **`Σ_{m≥0} e^{-(2^m-1)} < 1.4186`**: the terms `m = 0, 1, 2, 3` are `1, e^{-1}, e^{-3}, e^{-7}`,
the tail `Σ_{m≥4}` is at most `e^{-15}/(1-e^{-1})`, and `e^{-1} < 0.36788`. -/
theorem tsum_gTerm_lt : ∑' m, gTerm m < 1.4186 := by
  rw [← summable_gTerm.sum_add_tsum_nat_add 4]
  have hq0 : 0 < Real.exp (-1) := exp_neg_one_pos
  have hq1 : Real.exp (-1) < 1 := exp_neg_one_lt_one
  have htail : ∑' m, gTerm (m + 4) ≤ Real.exp (-1) ^ 15 * (1 - Real.exp (-1))⁻¹ := by
    calc ∑' m, gTerm (m + 4) ≤ ∑' m, Real.exp (-1) ^ 15 * Real.exp (-1) ^ m :=
          ((summable_nat_add_iff 4).2 summable_gTerm).tsum_le_tsum gTerm_shift_le
            ((summable_geometric_of_lt_one hq0.le hq1).mul_left _)
      _ = Real.exp (-1) ^ 15 * (1 - Real.exp (-1))⁻¹ := by
          rw [tsum_mul_left, tsum_geometric_of_lt_one hq0.le hq1]
  have g0 : gTerm 0 = 1 := by simp [gTerm]
  have g1 : gTerm 1 = Real.exp (-1) := by unfold gTerm; norm_num
  have g2 : gTerm 2 = Real.exp (-1) ^ 3 := by
    rw [← exp_neg_natCast]; unfold gTerm; norm_num
  have g3 : gTerm 3 = Real.exp (-1) ^ 7 := by
    rw [← exp_neg_natCast]; unfold gTerm; norm_num
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, zero_add, g0, g1, g2, g3]
  have := g_numeric hq0.le exp_neg_one_lt_d5.le
  linarith

/-- Sanity: the constant `1.4186` is nearly sharp, `Σ_{m≥0} e^{-(2^m-1)} > 1.4185`. -/
theorem tsum_gTerm_gt : 1.4185 < ∑' m, gTerm m := by
  have h := summable_gTerm.sum_le_tsum (range 4) (fun m _ => gTerm_nonneg m)
  have hq := exp_neg_one_gt_d5
  have g0 : gTerm 0 = 1 := by simp [gTerm]
  have g1 : gTerm 1 = Real.exp (-1) := by unfold gTerm; norm_num
  have g2 : gTerm 2 = Real.exp (-1) ^ 3 := by
    rw [← exp_neg_natCast]; unfold gTerm; norm_num
  have g3 : gTerm 3 = Real.exp (-1) ^ 7 := by
    rw [← exp_neg_natCast]; unfold gTerm; norm_num
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, zero_add, g0, g1, g2, g3] at h
  have e3 : (0.36787 : ℝ) ^ 3 ≤ Real.exp (-1) ^ 3 := pow_le_pow_left₀ (by norm_num) hq.le 3
  have e7 : (0.36787 : ℝ) ^ 7 ≤ Real.exp (-1) ^ 7 := pow_le_pow_left₀ (by norm_num) hq.le 7
  have n3 : (0.0497828 : ℝ) ≤ 0.36787 ^ 3 := by norm_num
  have n7 : (0.000911 : ℝ) ≤ 0.36787 ^ 7 := by norm_num
  linarith

/-- **(b)(i), the tail step**: if `1 ≤ log K < 2^{N+1}`, then for `i = N + 1 + m`,
`K e^{-2^i} ≤ e^{-(2^m - 1)}` (with `a = log K`, `M = 2^m`: `a - M 2^{N+1} ≤ a - M a ≤ 1 - M`). -/
theorem mul_exp_neg_two_pow_le {K : ℝ} (hK0 : 0 < K) (ha : 1 ≤ Real.log K) {N : ℕ}
    (hN : Real.log K < (2 : ℝ) ^ (N + 1)) (m : ℕ) :
    K * Real.exp (-((2 : ℝ) ^ (m + (N + 1)))) ≤ Real.exp (-((2 : ℝ) ^ m - 1)) := by
  have hM : (1 : ℝ) ≤ 2 ^ m := one_le_pow₀ (by norm_num)
  have h1 : (2 : ℝ) ^ m * Real.log K ≤ 2 ^ m * 2 ^ (N + 1) :=
    mul_le_mul_of_nonneg_left hN.le (by positivity)
  have h2 : 0 ≤ ((2 : ℝ) ^ m - 1) * (Real.log K - 1) :=
    mul_nonneg (sub_nonneg.2 hM) (sub_nonneg.2 ha)
  calc K * Real.exp (-((2 : ℝ) ^ (m + (N + 1))))
      = Real.exp (Real.log K + -((2 : ℝ) ^ m * 2 ^ (N + 1))) := by
        rw [Real.exp_add, Real.exp_log hK0, pow_add]
    _ ≤ Real.exp (-((2 : ℝ) ^ m - 1)) := Real.exp_le_exp.2 (by nlinarith)

/-- Splitting `c(K)` after the first `N + 1` terms, where `1 ≤ log K < 2^{N+1}`: each of the terms
`i ≤ N` is `≤ 1`, and the term `i = N + 1 + m` is `≤ e^{-(2^m - 1)}` (`mul_exp_neg_two_pow_le`). -/
theorem cK_le_split {K : ℝ} (hK0 : 0 < K) (ha : 1 ≤ Real.log K) {N : ℕ}
    (hN : Real.log K < (2 : ℝ) ^ (N + 1)) :
    cK K ≤ ((N : ℝ) + 1) + ∑' m, gTerm m := by
  have hs := summable_cTerm hK0.le
  unfold cK
  rw [← hs.sum_add_tsum_nat_add (N + 1)]
  refine add_le_add ?_ ?_
  · calc ∑ i ∈ range (N + 1), cTerm K i ≤ ∑ i ∈ range (N + 1), (1 : ℝ) :=
          Finset.sum_le_sum fun i _ => cTerm_le_one K i
      _ = (N : ℝ) + 1 := by simp
  · refine ((summable_nat_add_iff (N + 1)).2 hs).tsum_le_tsum (fun m => ?_) summable_gTerm
    exact (cTerm_le_mul K _).trans (mul_exp_neg_two_pow_le hK0 ha hN m)

/-- `log K < 2^{⌊log₂ log K⌋₊ + 1}` for `log K > 0`. -/
theorem log_lt_two_pow_floor_succ {K : ℝ} (ha : 0 < Real.log K) :
    Real.log K < (2 : ℝ) ^ (⌊Real.logb 2 (Real.log K)⌋₊ + 1) := by
  have h := (Real.logb_lt_iff_lt_rpow (by norm_num : (1 : ℝ) < 2) ha).1
    (Nat.lt_floor_add_one (Real.logb 2 (Real.log K)))
  exact_mod_cast h

/-- **(b)(i)**: `c(K) < log₂ log K + 2.4186` for `K ≥ e`. -/
theorem cK_lt_logb_add {K : ℝ} (hK : Real.exp 1 ≤ K) :
    cK K < Real.logb 2 (Real.log K) + 2.4186 := by
  have hK0 : 0 < K := lt_of_lt_of_le (Real.exp_pos 1) hK
  have ha := one_le_log_of_exp_one_le hK
  have h1 := cK_le_split hK0 ha (log_lt_two_pow_floor_succ (by linarith))
  have h2 := tsum_gTerm_lt
  have h3 : (⌊Real.logb 2 (Real.log K)⌋₊ : ℝ) ≤ Real.logb 2 (Real.log K) :=
    Nat.floor_le (Real.logb_nonneg (by norm_num) ha)
  linarith

/-- **(b)(i), as stated**: `c(K) ≤ log₂ log K + 2.42` for `K ≥ e`. -/
theorem cK_le_logb_add_242 {K : ℝ} (hK : Real.exp 1 ≤ K) :
    cK K ≤ Real.logb 2 (Real.log K) + 2.42 := by
  have := cK_lt_logb_add hK
  linarith

/-! ## §3 Corollary (b)(ii): the tail sum -/

/-- The identity used in the paper's proof of (b)(ii): with `L = log₂ log(d₀+1)` (`d₀ ≥ 1`),
`(d₀+1)^{-2^{-t}} = e^{-2^{L-t}}`.  (`env_le_cTerm` uses the equivalent `2^{⌊L⌋₊} ≤ log(d₀+1)`.) -/
theorem env_eq_exp_two_rpow {d₀ : ℕ} (hd : 1 ≤ d₀) (t : ℕ) :
    ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(t : ℝ))))
      = Real.exp (-((2 : ℝ) ^ (Real.logb 2 (Real.log ((d₀ : ℝ) + 1)) - t))) := by
  rw [env_rpow_eq_exp, Real.rpow_sub (by norm_num : (0 : ℝ) < 2),
    Real.rpow_logb (by norm_num) (by norm_num) (log_d_add_one_pos hd), Real.rpow_natCast]

/-- For `t = s + 1 ≤ N = ⌊L⌋₊` (`L = log₂ log(d₀+1)`):
`(d₀+1)^{-2^{-t}} = e^{-2^{L-t}} ≤ e^{-2^{N-t}}`, so
`min{1, K (d₀+1)^{-2^{-t}}} ≤ min{1, K e^{-2^{N-1-s}}}`. -/
theorem env_le_cTerm {K : ℝ} {d₀ s : ℕ} (hK : 0 ≤ K)
    (hs : s < ⌊Real.logb 2 (Real.log ((d₀ : ℝ) + 1))⌋₊) :
    min 1 (K * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-((s + 1 : ℕ) : ℝ)))))
      ≤ cTerm K (⌊Real.logb 2 (Real.log ((d₀ : ℝ) + 1))⌋₊ - 1 - s) := by
  have hL1 : 1 ≤ Real.logb 2 (Real.log ((d₀ : ℝ) + 1)) :=
    Nat.floor_pos.1 (lt_of_le_of_lt (Nat.zero_le s) hs)
  have hℓ0 : 0 ≤ Real.log ((d₀ : ℝ) + 1) :=
    Real.log_nonneg (by have := Nat.cast_nonneg (α := ℝ) d₀; linarith)
  have hℓ : 0 < Real.log ((d₀ : ℝ) + 1) := by
    rcases hℓ0.lt_or_eq with h | h
    · exact h
    · rw [← h, Real.logb_zero] at hL1
      norm_num at hL1
  have hNL : (⌊Real.logb 2 (Real.log ((d₀ : ℝ) + 1))⌋₊ : ℝ)
      ≤ Real.logb 2 (Real.log ((d₀ : ℝ) + 1)) := Nat.floor_le (by linarith)
  have h2N : (2 : ℝ) ^ ⌊Real.logb 2 (Real.log ((d₀ : ℝ) + 1))⌋₊ ≤ Real.log ((d₀ : ℝ) + 1) := by
    have := (Real.le_logb_iff_rpow_le (by norm_num : (1 : ℝ) < 2) hℓ).1 hNL
    rwa [Real.rpow_natCast] at this
  unfold cTerm
  apply min_le_min_left
  apply mul_le_mul_of_nonneg_left _ hK
  rw [env_rpow_eq_exp]
  apply Real.exp_le_exp.2
  apply neg_le_neg
  rw [le_div_iff₀ (by positivity), ← pow_add]
  have e : ⌊Real.logb 2 (Real.log ((d₀ : ℝ) + 1))⌋₊ - 1 - s + (s + 1)
      = ⌊Real.logb 2 (Real.log ((d₀ : ℝ) + 1))⌋₊ := by omega
  rw [e]
  exact h2N

/-- `Σ_{t=1}^{⌊L⌋₊} min{1, K (d₀+1)^{-2^{-t}}} ≤ c(K)`: reflect `t ↦ ⌊L⌋₊ - t` and compare with the
partial sums of `c(K)`. -/
theorem sum_env_le_cK {K : ℝ} {d₀ : ℕ} (hK : 0 ≤ K) :
    ∑ s ∈ range ⌊Real.logb 2 (Real.log ((d₀ : ℝ) + 1))⌋₊,
        min 1 (K * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-((s + 1 : ℕ) : ℝ))))) ≤ cK K := by
  calc ∑ s ∈ range ⌊Real.logb 2 (Real.log ((d₀ : ℝ) + 1))⌋₊,
          min 1 (K * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-((s + 1 : ℕ) : ℝ)))))
        ≤ ∑ s ∈ range ⌊Real.logb 2 (Real.log ((d₀ : ℝ) + 1))⌋₊,
          cTerm K (⌊Real.logb 2 (Real.log ((d₀ : ℝ) + 1))⌋₊ - 1 - s) :=
        Finset.sum_le_sum fun s hs => env_le_cTerm hK (Finset.mem_range.1 hs)
    _ = ∑ j ∈ range ⌊Real.logb 2 (Real.log ((d₀ : ℝ) + 1))⌋₊, cTerm K j :=
        Finset.sum_range_reflect (cTerm K) _
    _ ≤ cK K := (summable_cTerm hK).sum_le_tsum _ (fun i _ => cTerm_nonneg hK i)

/-- **(b)(ii), finite form.**  For `K ≥ 0`, `ε ≥ 0` and every `d₀` (no `d₀ ≥ 1` needed), with
`L = log₂ log(d₀+1)`:
`1 + Σ_{t=1}^{⌊L⌋₊} max(0, e^{-ε} - min{1, K(d₀+1)^{-2^{-t}}}) ≥ e^{-ε} L - c(K)`.
(For `L < 1` the sum is empty and the bound reduces to `1 ≥ e^{-ε} L - c(K)`.) -/
theorem tail_sum_finite {K ε : ℝ} {d₀ : ℕ} (hK : 0 ≤ K) (hε : 0 ≤ ε) :
    Real.exp (-ε) * Real.logb 2 (Real.log ((d₀ : ℝ) + 1)) - cK K ≤
      1 + ∑ s ∈ range ⌊Real.logb 2 (Real.log ((d₀ : ℝ) + 1))⌋₊,
        max 0 (Real.exp (-ε) - min 1 (K * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-((s + 1 : ℕ) : ℝ)))))) := by
  have hsum := sum_env_le_cK (d₀ := d₀) hK
  have h1 : ∑ s ∈ range ⌊Real.logb 2 (Real.log ((d₀ : ℝ) + 1))⌋₊,
        (Real.exp (-ε) - min 1 (K * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-((s + 1 : ℕ) : ℝ))))))
      ≤ ∑ s ∈ range ⌊Real.logb 2 (Real.log ((d₀ : ℝ) + 1))⌋₊,
        max 0 (Real.exp (-ε) - min 1 (K * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-((s + 1 : ℕ) : ℝ)))))) :=
    Finset.sum_le_sum fun s _ => le_max_right _ _
  rw [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_range, nsmul_eq_mul] at h1
  have hL := Nat.lt_floor_add_one (Real.logb 2 (Real.log ((d₀ : ℝ) + 1)))
  have he0 : 0 < Real.exp (-ε) := Real.exp_pos _
  have he1 : Real.exp (-ε) ≤ 1 := exp_neg_le_one hε
  have h2 : Real.exp (-ε) * Real.logb 2 (Real.log ((d₀ : ℝ) + 1))
      ≤ Real.exp (-ε) * ((⌊Real.logb 2 (Real.log ((d₀ : ℝ) + 1))⌋₊ : ℝ) + 1) :=
    mul_le_mul_of_nonneg_left hL.le he0.le
  nlinarith

/-- Past `t = d₀` the tail summand vanishes (`K ≥ e`, `ε ≥ 0`): there
`K (d₀+1)^{-2^{-(t+1)}} ≥ e · e^{-1} = 1`, so the `min` is `1` and `e^{-ε} - 1 ≤ 0`. -/
theorem tail_term_eq_zero {K ε : ℝ} {d₀ t : ℕ} (hK : Real.exp 1 ≤ K) (hε : 0 ≤ ε) (ht : d₀ ≤ t) :
    max 0 (Real.exp (-ε) - min 1 (K * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-((t + 1 : ℕ) : ℝ)))))) = 0 := by
  have hd : (0 : ℝ) < (d₀ : ℝ) + 1 := by positivity
  have hℓ : Real.log ((d₀ : ℝ) + 1) ≤ d₀ := by
    have := Real.log_le_sub_one_of_pos hd
    linarith
  have h2 := natCast_add_one_le_two_pow (t + 1)
  have hdt : (d₀ : ℝ) ≤ t := by exact_mod_cast ht
  have hratio : Real.log ((d₀ : ℝ) + 1) / (2 : ℝ) ^ (t + 1) ≤ 1 := by
    rw [div_le_one (by positivity)]
    push_cast at h2
    linarith
  have hge : 1 ≤ K * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-((t + 1 : ℕ) : ℝ)))) := by
    rw [env_rpow_eq_exp]
    calc (1 : ℝ) = Real.exp 1 * Real.exp (-1) := by rw [← Real.exp_add]; norm_num
      _ ≤ K * Real.exp (-(Real.log ((d₀ : ℝ) + 1) / 2 ^ (t + 1))) :=
        mul_le_mul hK (Real.exp_le_exp.2 (by linarith)) (Real.exp_pos _).le
          ((Real.exp_pos 1).le.trans hK)
  rw [min_eq_left hge]
  apply max_eq_left
  have := exp_neg_le_one hε
  linarith

/-- The tail summand is summable (`K ≥ e`, `ε ≥ 0`): it vanishes off `range d₀`. -/
theorem summable_tail_term {K ε : ℝ} {d₀ : ℕ} (hK : Real.exp 1 ≤ K) (hε : 0 ≤ ε) :
    Summable (fun t : ℕ =>
      max 0 (Real.exp (-ε) - min 1 (K * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-((t + 1 : ℕ) : ℝ))))))) :=
  summable_of_ne_finset_zero (s := range d₀) fun t ht =>
    tail_term_eq_zero hK hε (by simpa using ht)

/-- **(b)(ii), real `tsum` form** (`K ≥ e`, `ε ≥ 0`, every `d₀`):
`1 + Σ_{t≥1} max(0, e^{-ε} - min{1, K(d₀+1)^{-2^{-t}}}) ≥ e^{-ε} log₂ log(d₀+1) - c(K)`
(the series is summable: `summable_tail_term`). -/
theorem tail_sum_tsum {K ε : ℝ} {d₀ : ℕ} (hK : Real.exp 1 ≤ K) (hε : 0 ≤ ε) :
    Real.exp (-ε) * Real.logb 2 (Real.log ((d₀ : ℝ) + 1)) - cK K ≤
      1 + ∑' t : ℕ,
        max 0 (Real.exp (-ε) - min 1 (K * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-((t + 1 : ℕ) : ℝ)))))) := by
  have hK0 : 0 ≤ K := (Real.exp_pos 1).le.trans hK
  refine (tail_sum_finite hK0 hε).trans (add_le_add (le_refl 1) ?_)
  exact (summable_tail_term hK hε).sum_le_tsum _ (fun t _ => le_max_left _ _)

/-- **(b)(ii), `ℝ≥0∞` form**, in the exact shape of the left side of Tower's
`execMean_ge_one_add_tsum` / `LFad_ge_one_add_tsum` (with `G t = G w t univ k`): from the envelope
`G t ≤ min{1, K (d₀+1)^{-2^{-t}}}` for `t ≥ 1` (monotonicity of `ofReal`, then the finite form, then
`sum ≤ tsum`), `ofReal(e^{-ε} log₂ log(d₀+1) - c(K)) ≤ 1 + Σ'_t ofReal(e^{-ε} - G (t+1))`.
Needs only `K ≥ 0`, `ε ≥ 0`; no nonnegativity of `G`. -/
theorem tail_sum_ennreal {G : ℕ → ℝ} {K ε : ℝ} {d₀ : ℕ} (hK : 0 ≤ K) (hε : 0 ≤ ε)
    (hG : ∀ t : ℕ, 1 ≤ t → G t ≤ min 1 (K * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(t : ℝ)))))) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ((d₀ : ℝ) + 1)) - cK K) ≤
      1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - G (t + 1)) := by
  refine (ENNReal.ofReal_le_ofReal (tail_sum_finite (d₀ := d₀) hK hε)).trans ?_
  rw [ENNReal.ofReal_add zero_le_one (Finset.sum_nonneg fun s _ => le_max_left _ _),
    ENNReal.ofReal_one, ENNReal.ofReal_sum_of_nonneg (fun s _ => le_max_left _ _)]
  refine add_le_add (le_refl 1) (le_trans (Finset.sum_le_sum fun s _ => ?_) (ENNReal.sum_le_tsum _))
  have hGs := hG (s + 1) (by omega)
  rcases le_total (Real.exp (-ε)
      - min 1 (K * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-((s + 1 : ℕ) : ℝ)))))) 0 with h0 | h0
  · rw [max_eq_left h0, ENNReal.ofReal_zero]
    exact zero_le
  · rw [max_eq_right h0]
    exact ENNReal.ofReal_le_ofReal (by linarith)

/-! ## §4 Corollary (c): the n-forms -/

section NForms

variable {κ₀ : ℝ} {n k : ℕ}

/-- `1 ≤ κ₀² n` from `n ≥ κ₀^{-2}`. -/
theorem one_le_sq_mul_of_inv_le (hκ0 : 0 < κ₀) (hn : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ)) : 1 ≤ κ₀ ^ 2 * n := by
  have hκ2 : 0 < κ₀ ^ 2 := by positivity
  have := mul_le_mul_of_nonneg_left hn hκ2.le
  rwa [mul_inv_cancel₀ hκ2.ne'] at this

/-- **(c), the slice potential**: if `κ₀ > 0`, `κ₀ n ≤ k ≤ (1 - κ₀) n` and `n ≥ κ₀^{-2}`, then
`log(d₀+1) ≥ ½ log n` for `d₀ = min(k, n - k)` (via `(d₀+1)² ≥ (κ₀ n)² ≥ n`; `κ₀ ≤ 1/2` is not
needed here). -/
theorem half_log_le_log_d0 (hκ0 : 0 < κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (hn : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ)) :
    Real.log (n : ℝ) / 2 ≤ Real.log (((min k (n - k) : ℕ) : ℝ) + 1) := by
  have hκ2 : 0 < κ₀ ^ 2 := by positivity
  have hn0 : (0 : ℝ) < n := lt_of_lt_of_le (inv_pos.2 hκ2) hn
  have hkn : k ≤ n := by
    have h : (k : ℝ) ≤ n := by nlinarith
    exact_mod_cast h
  have hd : κ₀ * n ≤ ((min k (n - k) : ℕ) : ℝ) := by
    rw [Nat.cast_min, Nat.cast_sub hkn]
    exact le_min hk1 (by linarith)
  have h1 := one_le_sq_mul_of_inv_le hκ0 hn
  have hκn : 0 ≤ κ₀ * n := by positivity
  have hdn : 0 ≤ ((min k (n - k) : ℕ) : ℝ) := Nat.cast_nonneg _
  have hsq : (n : ℝ) ≤ (((min k (n - k) : ℕ) : ℝ) + 1) ^ 2 := by
    have hd' : (κ₀ * n) ^ 2 ≤ ((min k (n - k) : ℕ) : ℝ) ^ 2 := pow_le_pow_left₀ hκn hd 2
    have hn1 : (n : ℝ) ≤ κ₀ ^ 2 * n * n := by nlinarith
    nlinarith
  have h2 := Real.log_le_log hn0 hsq
  rw [Real.log_pow, Nat.cast_ofNat] at h2
  linarith

/-- Under the (c) hypotheses with `κ₀ ≤ 1/2`: `n ≥ 4`. -/
theorem four_le_n (hκ0 : 0 < κ₀) (hκ1 : κ₀ ≤ 1 / 2) (hn : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ)) : (4 : ℝ) ≤ n := by
  have h1 := one_le_sq_mul_of_inv_le hκ0 hn
  have hq : κ₀ ^ 2 ≤ 1 / 4 := by nlinarith
  have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  nlinarith

/-- **`log₂ log(d₀+1) ≥ log₂ log n - 1`** under the (c) hypotheses (`κ₀ ≤ 1/2` gives `n ≥ 4`, so
`log n > 0`). -/
theorem logb_log_n_sub_one_le (hκ0 : 0 < κ₀) (hκ1 : κ₀ ≤ 1 / 2) (hk1 : κ₀ * n ≤ k)
    (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (hn : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ)) :
    Real.logb 2 (Real.log (n : ℝ)) - 1
      ≤ Real.logb 2 (Real.log (((min k (n - k) : ℕ) : ℝ) + 1)) := by
  have h := half_log_le_log_d0 hκ0 hk1 hk2 hn
  have hn4 := four_le_n hκ0 hκ1 hn
  have hlog : 0 < Real.log (n : ℝ) := Real.log_pos (by linarith)
  have hhalf : 0 < Real.log (n : ℝ) / 2 := by positivity
  calc Real.logb 2 (Real.log (n : ℝ)) - 1 = Real.logb 2 (Real.log (n : ℝ) / 2) := by
        rw [Real.logb_div hlog.ne' (by norm_num), Real.logb_self_eq_one (by norm_num)]
    _ ≤ Real.logb 2 (Real.log (((min k (n - k) : ℕ) : ℝ) + 1)) :=
        Real.logb_le_logb_of_le (by norm_num) hhalf h

/-- `log(d₀+1) > 0` under the (c) hypotheses. -/
theorem log_d0_pos (hκ0 : 0 < κ₀) (hκ1 : κ₀ ≤ 1 / 2) (hk1 : κ₀ * n ≤ k)
    (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (hn : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ)) :
    0 < Real.log (((min k (n - k) : ℕ) : ℝ) + 1) := by
  have h := half_log_le_log_d0 hκ0 hk1 hk2 hn
  have hn4 := four_le_n hκ0 hκ1 hn
  have hlog : 0 < Real.log (n : ℝ) := Real.log_pos (by linarith)
  linarith

/-- **(c-a), transfer form**: every real `r` satisfying the rounds form of (a) at
`d₀ = min(k, n - k)` satisfies `r ≥ log₂ log n - 1 - log₂(ε + log K)`. -/
theorem hardcap_n_of_rounds {ε K r : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ ≤ 1 / 2) (hk1 : κ₀ * n ≤ k)
    (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (hn : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ))
    (h : Real.logb 2 (Real.log (((min k (n - k) : ℕ) : ℝ) + 1)) - Real.logb 2 (ε + Real.log K) ≤ r) :
    Real.logb 2 (Real.log (n : ℝ)) - 1 - Real.logb 2 (ε + Real.log K) ≤ r := by
  have := logb_log_n_sub_one_le hκ0 hκ1 hk1 hk2 hn
  linarith

/-- **(c-a), composed**: the least cap `r` with `-log G r ≤ ε` (and `0 < G r ≤ K (d₀+1)^{-2^{-r}}`,
`d₀ = min(k, n - k)`) satisfies `r ≥ log₂ log n - 1 - log₂(ε + log K)`. -/
theorem hardcap_rounds_n {G : ℕ → ℝ} {K ε : ℝ} {r : ℕ} (hκ0 : 0 < κ₀)
    (hκ1 : κ₀ ≤ 1 / 2) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (hn : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ)) (hG : 0 < G r)
    (hle : G r ≤ K * (((min k (n - k) : ℕ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))))
    (hε : -Real.log (G r) ≤ ε) :
    Real.logb 2 (Real.log (n : ℝ)) - 1 - Real.logb 2 (ε + Real.log K) ≤ r :=
  hardcap_n_of_rounds hκ0 hκ1 hk1 hk2 hn
    (hardcap_rounds_of_logpos (log_d0_pos hκ0 hκ1 hk1 hk2 hn) hG hle hε)

/-- **(c-b), transfer form**: every real `B ≥ e^{-ε} log₂ log(d₀+1) - c(K)` (the (b) form at
`d₀ = min(k, n - k)`) satisfies `B ≥ e^{-ε} log₂ log n - e^{-ε} - c(K)`. -/
theorem tail_n_of_bound {ε K B : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ ≤ 1 / 2) (hk1 : κ₀ * n ≤ k)
    (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (hn : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ))
    (h : Real.exp (-ε) * Real.logb 2 (Real.log (((min k (n - k) : ℕ) : ℝ) + 1)) - cK K ≤ B) :
    Real.exp (-ε) * Real.logb 2 (Real.log (n : ℝ)) - Real.exp (-ε) - cK K ≤ B := by
  have h1 := logb_log_n_sub_one_le hκ0 hκ1 hk1 hk2 hn
  have h2 := mul_le_mul_of_nonneg_left h1 (Real.exp_pos (-ε)).le
  linarith

/-- **(c-b), real `tsum` form** (`K ≥ e`, `ε ≥ 0`). -/
theorem tail_n_tsum {K ε : ℝ} (hK : Real.exp 1 ≤ K) (hε : 0 ≤ ε) (hκ0 : 0 < κ₀)
    (hκ1 : κ₀ ≤ 1 / 2) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (hn : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ)) :
    Real.exp (-ε) * Real.logb 2 (Real.log (n : ℝ)) - Real.exp (-ε) - cK K ≤
      1 + ∑' t : ℕ, max 0 (Real.exp (-ε)
        - min 1 (K * (((min k (n - k) : ℕ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-((t + 1 : ℕ) : ℝ)))))) :=
  tail_n_of_bound hκ0 hκ1 hk1 hk2 hn (tail_sum_tsum hK hε)

/-- **(c-b), `ℝ≥0∞` form** (`K ≥ 0`, `ε ≥ 0`), composing with Tower's `execMean_ge_one_add_tsum`. -/
theorem tail_n_ennreal {G : ℕ → ℝ} {K ε : ℝ} (hK : 0 ≤ K) (hε : 0 ≤ ε) (hκ0 : 0 < κ₀)
    (hκ1 : κ₀ ≤ 1 / 2) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (hn : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ))
    (hG : ∀ t : ℕ, 1 ≤ t →
      G t ≤ min 1 (K * (((min k (n - k) : ℕ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(t : ℝ)))))) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (n : ℝ)) - Real.exp (-ε) - cK K) ≤
      1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - G (t + 1)) :=
  (ENNReal.ofReal_le_ofReal (tail_n_of_bound hκ0 hκ1 hk1 hk2 hn le_rfl)).trans
    (tail_sum_ennreal hK hε hG)

/-- Non-vacuity of the (c) hypotheses: `κ₀ = 1/2`, `n = 4`, `k = 2` satisfies all of them. -/
theorem nforms_hyps_nonvacuous :
    (0 : ℝ) < 1 / 2 ∧ (1 / 2 : ℝ) ≤ 1 / 2 ∧ (1 / 2 : ℝ) * (4 : ℕ) ≤ (2 : ℕ) ∧
      ((2 : ℕ) : ℝ) ≤ (1 - 1 / 2) * (4 : ℕ) ∧ ((1 / 2 : ℝ) ^ 2)⁻¹ ≤ ((4 : ℕ) : ℝ) := by
  norm_num

end NForms

/-! ## §5 Corollary (b)(iii): the value of `c(288)` -/

/-- `min{1, 288 e^{-2^i}} = 1` for `i ≤ 2` (`288 e^{-4} ≥ 288 · 0.36787^4 > 5`). -/
theorem cTerm_288_eq_one {i : ℕ} (hi : i ≤ 2) : cTerm 288 i = 1 := by
  unfold cTerm
  apply min_eq_left
  have h4 : (2 : ℝ) ^ i ≤ 4 := by
    calc (2 : ℝ) ^ i ≤ 2 ^ 2 := pow_le_pow_right₀ (by norm_num) hi
      _ = 4 := by norm_num
  have e1 : Real.exp (-4) ≤ Real.exp (-((2 : ℝ) ^ i)) := Real.exp_le_exp.2 (by linarith)
  have e4 : Real.exp (-4) = Real.exp (-1) ^ 4 := by rw [← exp_neg_natCast]; norm_num
  have e2 : (0.36787 : ℝ) ^ 4 ≤ Real.exp (-1) ^ 4 :=
    pow_le_pow_left₀ (by norm_num) exp_neg_one_gt_d5.le 4
  have n1 : (1 : ℝ) ≤ 288 * 0.36787 ^ 4 := by norm_num
  rw [e4] at e1
  nlinarith

/-- The tail of `c(K)` past `i = 4`: `min{1, K e^{-2^{m+4}}} ≤ K (e^{-1})^16 (e^{-1})^m`. -/
theorem cTerm_shift_le {K : ℝ} (hK : 0 ≤ K) (m : ℕ) :
    cTerm K (m + 4) ≤ K * Real.exp (-1) ^ 16 * Real.exp (-1) ^ m := by
  refine (cTerm_le_mul K _).trans ?_
  rw [mul_assoc]
  apply mul_le_mul_of_nonneg_left _ hK
  rw [← pow_add, ← exp_neg_natCast]
  apply Real.exp_le_exp.2
  have h := natCast_add_one_le_two_pow m
  have hm := Nat.cast_nonneg (α := ℝ) m
  have h16 : (2 : ℝ) ^ (m + 4) = 16 * 2 ^ m := by rw [pow_add]; ring
  push_cast
  rw [h16]
  linarith

/-- **(b)(iii)**: `3.0965 < c(288) < 3.0967` (`c(288) = 3 + 288e^{-8} + 288e^{-16} + … ≈ 3.09665`).
Three terms equal `1`, the fourth is `288 e^{-8} ∈ (288·0.36787^8, 288·0.36788^8)`, and the tail
`Σ_{m≥0} 288 e^{-2^{m+4}} ≤ 288 e^{-16}/(1-e^{-1})`. -/
theorem cK_288_bounds : 3.0965 < cK 288 ∧ cK 288 < 3.0967 := by
  have hs := summable_cTerm (K := 288) (by norm_num)
  have hq0 : 0 < Real.exp (-1) := exp_neg_one_pos
  have hq1 := exp_neg_one_lt_one
  have hqlo := exp_neg_one_gt_d5
  have hqhi := exp_neg_one_lt_d5
  have hsplit := hs.sum_add_tsum_nat_add 4
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, zero_add,
    cTerm_288_eq_one (i := 0) (by norm_num), cTerm_288_eq_one (i := 1) (by norm_num),
    cTerm_288_eq_one (i := 2) (by norm_num)] at hsplit
  have e8 : Real.exp (-((2 : ℝ) ^ 3)) = Real.exp (-1) ^ 8 := by rw [← exp_neg_natCast]; norm_num
  have h3hi : cTerm 288 3 ≤ 288 * 0.36788 ^ 8 := by
    refine (cTerm_le_mul 288 3).trans ?_
    rw [e8]
    have := pow_le_pow_left₀ hq0.le hqhi.le 8
    linarith
  have h3lo : 288 * 0.36787 ^ 8 ≤ cTerm 288 3 := by
    unfold cTerm
    rw [e8]
    have := pow_le_pow_left₀ (by norm_num) hqlo.le 8
    exact le_min (by norm_num) (by linarith)
  have htail_nonneg : 0 ≤ ∑' m, cTerm 288 (m + 4) :=
    tsum_nonneg fun m => cTerm_nonneg (by norm_num) _
  have htail : ∑' m, cTerm 288 (m + 4) ≤ 288 * Real.exp (-1) ^ 16 * (1 - Real.exp (-1))⁻¹ := by
    calc ∑' m, cTerm 288 (m + 4) ≤ ∑' m, 288 * Real.exp (-1) ^ 16 * Real.exp (-1) ^ m :=
          ((summable_nat_add_iff 4).2 hs).tsum_le_tsum (cTerm_shift_le (by norm_num))
            ((summable_geometric_of_lt_one hq0.le hq1).mul_left _)
      _ = 288 * Real.exp (-1) ^ 16 * (1 - Real.exp (-1))⁻¹ := by
          rw [tsum_mul_left, tsum_geometric_of_lt_one hq0.le hq1]
  have e16 : Real.exp (-1) ^ 16 ≤ 0.36788 ^ 16 := pow_le_pow_left₀ hq0.le hqhi.le 16
  have einv : (1 - Real.exp (-1))⁻¹ ≤ 2 := by
    rw [inv_le_comm₀ (by linarith) (by norm_num)]
    linarith
  have htail2 : 288 * Real.exp (-1) ^ 16 * (1 - Real.exp (-1))⁻¹ ≤ 288 * 0.36788 ^ 16 * 2 := by
    have := mul_le_mul e16 einv (inv_nonneg.2 (by linarith)) (by norm_num)
    nlinarith
  have n1 : (288 : ℝ) * 0.36788 ^ 8 + 288 * 0.36788 ^ 16 * 2 < 0.0967 := by norm_num
  have n2 : (0.0965 : ℝ) < 288 * 0.36787 ^ 8 := by norm_num
  unfold cK
  rw [← hsplit]
  constructor <;> linarith

/-- **(b)(iii), as stated**: `3.09 < c(288) < 3.10`. -/
theorem cK_288 : 3.09 < cK 288 ∧ cK 288 < 3.10 := by
  obtain ⟨h1, h2⟩ := cK_288_bounds
  constructor <;> linarith

/-- `e ≤ 288 Λ³` for `Λ ≥ 1` (so the Envelope constant `K = 288 Λ³` meets every `K ≥ e` hypothesis). -/
theorem exp_one_le_288_mul {Λ : ℝ} (hΛ : 1 ≤ Λ) : Real.exp 1 ≤ 288 * Λ ^ 3 := by
  have h1 : (1 : ℝ) ≤ Λ ^ 3 := one_le_pow₀ hΛ
  have h2 := Real.exp_one_lt_d9
  nlinarith

/-! ## §6 Sanity: tightness and a load-bearing hypothesis -/

/-- (a) is attained: at `g = K (d+1)^{-2^{-r}}` (`K > 0`) the per-round bound is an equality. -/
theorem negLog_env_eq {K : ℝ} {d r : ℕ} (hK : 0 < K) :
    -Real.log (K * ((d : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))))
      = (2 : ℝ) ^ (-(r : ℝ)) * Real.log ((d : ℝ) + 1) - Real.log K := by
  have hd : (0 : ℝ) < (d : ℝ) + 1 := by positivity
  rw [Real.log_mul hK.ne' (Real.rpow_pos_of_pos hd _).ne', Real.log_rpow hd]
  ring

/-- At `K = e` every term of `c(K)` is below `1`, so `c(e) = Σ_{m≥0} e^{-(2^m-1)}`. -/
theorem cK_exp_one_eq : cK (Real.exp 1) = ∑' m, gTerm m := by
  unfold cK
  congr 1
  funext i
  unfold cTerm gTerm
  have h1 : (1 : ℝ) ≤ 2 ^ i := one_le_pow₀ (by norm_num)
  rw [← Real.exp_add, min_eq_right (Real.exp_le_one_iff.2 (by linarith))]
  congr 1
  ring

/-- The additive constant of (b)(i) cannot be pushed below `1.4185`: at `K = e`,
`c(e) - log₂ log e = Σ_{m≥0} e^{-(2^m-1)} > 1.4185`. -/
theorem cK_exp_one_sub_gt : 1.4185 < cK (Real.exp 1) - Real.logb 2 (Real.log (Real.exp 1)) := by
  rw [cK_exp_one_eq, Real.log_exp, Real.logb_one, sub_zero]
  exact tsum_gTerm_gt

/-- Mutant for (c): without `n ≥ κ₀^{-2}` the slice bound fails.  `κ₀ = 1/10`, `n = 50 < 100`,
`k = 5` satisfies `κ₀ n ≤ k ≤ (1 - κ₀) n`, but `log(d₀+1) = log 6 < ½ log 50`. -/
theorem nforms_mutant_small_n :
    (1 / 10 : ℝ) * ((50 : ℕ) : ℝ) ≤ ((5 : ℕ) : ℝ) ∧ ((5 : ℕ) : ℝ) ≤ (1 - 1 / 10) * ((50 : ℕ) : ℝ) ∧
      ¬ (((1 / 10 : ℝ) ^ 2)⁻¹ ≤ ((50 : ℕ) : ℝ)) ∧
      Real.log (((min 5 (50 - 5) : ℕ) : ℝ) + 1) < Real.log ((50 : ℕ) : ℝ) / 2 := by
  refine ⟨by norm_num, by norm_num, by norm_num, ?_⟩
  have h : Real.log 36 < Real.log 50 := Real.log_lt_log (by norm_num) (by norm_num)
  have h36 : Real.log 36 = 2 * Real.log 6 := by
    rw [show (36 : ℝ) = 6 ^ 2 by norm_num, Real.log_pow]
    norm_num
  have e1 : (((min 5 (50 - 5) : ℕ) : ℝ) + 1) = 6 := by norm_num
  have e2 : ((50 : ℕ) : ℝ) = 50 := by norm_num
  rw [e1, e2]
  linarith

end A36W.WACosts

end

set_option pp.numericTypes true
#print A36W.WACosts.cTerm
#print A36W.WACosts.cK
#print A36W.WACosts.gTerm
#check @A36W.WACosts.two_rpow_neg_natCast
#print axioms A36W.WACosts.two_rpow_neg_natCast
#check @A36W.WACosts.env_rpow_eq_exp
#print axioms A36W.WACosts.env_rpow_eq_exp
#check @A36W.WACosts.exp_neg_natCast
#print axioms A36W.WACosts.exp_neg_natCast
#check @A36W.WACosts.exp_neg_one_lt_d5
#print axioms A36W.WACosts.exp_neg_one_lt_d5
#check @A36W.WACosts.exp_neg_one_gt_d5
#print axioms A36W.WACosts.exp_neg_one_gt_d5
#check @A36W.WACosts.pos_of_le_env
#print axioms A36W.WACosts.pos_of_le_env
#check @A36W.WACosts.negLog_ge_of_le_env
#print axioms A36W.WACosts.negLog_ge_of_le_env
#check @A36W.WACosts.hardcap_negLog_ge
#print axioms A36W.WACosts.hardcap_negLog_ge
#check @A36W.WACosts.le_env_of_le_min
#print axioms A36W.WACosts.le_env_of_le_min
#check @A36W.WACosts.hardcap_rounds_of_logpos
#print axioms A36W.WACosts.hardcap_rounds_of_logpos
#check @A36W.WACosts.hardcap_rounds
#print axioms A36W.WACosts.hardcap_rounds
#check @A36W.WACosts.le_of_coe_le_le_coe
#print axioms A36W.WACosts.le_of_coe_le_le_coe
#check @A36W.WACosts.hardcap_rounds_withTop
#print axioms A36W.WACosts.hardcap_rounds_withTop
#check @A36W.WACosts.hardcap_rounds_ext
#print axioms A36W.WACosts.hardcap_rounds_ext
#check @A36W.WACosts.cK_eq
#print axioms A36W.WACosts.cK_eq
#check @A36W.WACosts.summable_cTerm
#print axioms A36W.WACosts.summable_cTerm
#check @A36W.WACosts.cK_nonneg
#print axioms A36W.WACosts.cK_nonneg
#check @A36W.WACosts.one_le_cK
#print axioms A36W.WACosts.one_le_cK
#check @A36W.WACosts.summable_gTerm
#print axioms A36W.WACosts.summable_gTerm
#check @A36W.WACosts.g_numeric
#print axioms A36W.WACosts.g_numeric
#check @A36W.WACosts.tsum_gTerm_lt
#print axioms A36W.WACosts.tsum_gTerm_lt
#check @A36W.WACosts.tsum_gTerm_gt
#print axioms A36W.WACosts.tsum_gTerm_gt
#check @A36W.WACosts.mul_exp_neg_two_pow_le
#print axioms A36W.WACosts.mul_exp_neg_two_pow_le
#check @A36W.WACosts.cK_le_split
#print axioms A36W.WACosts.cK_le_split
#check @A36W.WACosts.log_lt_two_pow_floor_succ
#print axioms A36W.WACosts.log_lt_two_pow_floor_succ
#check @A36W.WACosts.cK_lt_logb_add
#print axioms A36W.WACosts.cK_lt_logb_add
#check @A36W.WACosts.cK_le_logb_add_242
#print axioms A36W.WACosts.cK_le_logb_add_242
#check @A36W.WACosts.env_eq_exp_two_rpow
#print axioms A36W.WACosts.env_eq_exp_two_rpow
#check @A36W.WACosts.env_le_cTerm
#print axioms A36W.WACosts.env_le_cTerm
#check @A36W.WACosts.sum_env_le_cK
#print axioms A36W.WACosts.sum_env_le_cK
#check @A36W.WACosts.tail_sum_finite
#print axioms A36W.WACosts.tail_sum_finite
#check @A36W.WACosts.tail_term_eq_zero
#print axioms A36W.WACosts.tail_term_eq_zero
#check @A36W.WACosts.summable_tail_term
#print axioms A36W.WACosts.summable_tail_term
#check @A36W.WACosts.tail_sum_tsum
#print axioms A36W.WACosts.tail_sum_tsum
#check @A36W.WACosts.tail_sum_ennreal
#print axioms A36W.WACosts.tail_sum_ennreal
#check @A36W.WACosts.one_le_sq_mul_of_inv_le
#print axioms A36W.WACosts.one_le_sq_mul_of_inv_le
#check @A36W.WACosts.half_log_le_log_d0
#print axioms A36W.WACosts.half_log_le_log_d0
#check @A36W.WACosts.four_le_n
#print axioms A36W.WACosts.four_le_n
#check @A36W.WACosts.logb_log_n_sub_one_le
#print axioms A36W.WACosts.logb_log_n_sub_one_le
#check @A36W.WACosts.log_d0_pos
#print axioms A36W.WACosts.log_d0_pos
#check @A36W.WACosts.hardcap_n_of_rounds
#print axioms A36W.WACosts.hardcap_n_of_rounds
#check @A36W.WACosts.hardcap_rounds_n
#print axioms A36W.WACosts.hardcap_rounds_n
#check @A36W.WACosts.tail_n_of_bound
#print axioms A36W.WACosts.tail_n_of_bound
#check @A36W.WACosts.tail_n_tsum
#print axioms A36W.WACosts.tail_n_tsum
#check @A36W.WACosts.tail_n_ennreal
#print axioms A36W.WACosts.tail_n_ennreal
#check @A36W.WACosts.nforms_hyps_nonvacuous
#print axioms A36W.WACosts.nforms_hyps_nonvacuous
#check @A36W.WACosts.cTerm_288_eq_one
#print axioms A36W.WACosts.cTerm_288_eq_one
#check @A36W.WACosts.cTerm_shift_le
#print axioms A36W.WACosts.cTerm_shift_le
#check @A36W.WACosts.cK_288_bounds
#print axioms A36W.WACosts.cK_288_bounds
#check @A36W.WACosts.cK_288
#print axioms A36W.WACosts.cK_288
#check @A36W.WACosts.exp_one_le_288_mul
#print axioms A36W.WACosts.exp_one_le_288_mul
#check @A36W.WACosts.negLog_env_eq
#print axioms A36W.WACosts.negLog_env_eq
#check @A36W.WACosts.cK_exp_one_eq
#print axioms A36W.WACosts.cK_exp_one_eq
#check @A36W.WACosts.cK_exp_one_sub_gt
#print axioms A36W.WACosts.cK_exp_one_sub_gt
#check @A36W.WACosts.nforms_mutant_small_n
#print axioms A36W.WACosts.nforms_mutant_small_n


==> anc/formal_companion/lean/src/A36W/WACostsCompose.lean <==
import A36W.WACosts

/-!
# A36W.WACostsCompose — composition checks against the statement shapes of `A36W.Tower` and
`A36W.Envelope`

`A36W.Tower` is not importable from this Mathlib-only project, so its conclusions enter below as
hypotheses with their exact printed shapes, for a stand-in `Gw` of Tower's
`G : (Fin n → ℝ) → ℕ → Finset (Fin n) → ℤ → ℝ`, a stand-in `E : ℝ≥0∞` of `σ.execMean …` (or `LFad …`)
and a stand-in `D : WithTop ℝ` of `KLx …`.  The envelope hypothesis has the exact shape of
`A36W.Envelope.BellmanSystem.envelope_bound_288` (constant `288 * Λ ^ 3`) read at the root state, with
`d₀` its potential.  Each theorem is the one-line chain that Corollary (a)/(b)/(c) of Theorem WA uses.
-/

open Finset

namespace A36W.WACostsCompose

open A36W.WACosts

variable {n : ℕ} (Gw : (Fin n → ℝ) → ℕ → Finset (Fin n) → ℤ → ℝ) (w : Fin n → ℝ) (k : ℕ)

theorem K288_pos {Λ : ℝ} (hΛ : 1 ≤ Λ) : 0 < 288 * Λ ^ 3 :=
  lt_of_lt_of_le (Real.exp_pos 1) (exp_one_le_288_mul hΛ)

/-- (a): Tower's extended-value Corollary (a) (`negLog_G_le_KLx_ext`), a KL budget `D ≤ ε`, and the
root envelope give `r ≥ log₂ log(d₀+1) - log₂(ε + log(288Λ³))`. -/
theorem compose_hardcap_ext {D : WithTop ℝ} {ε Λ : ℝ} {d₀ r : ℕ} (hd : 1 ≤ d₀)
    (hr : 1 ≤ r) (hG0 : 0 ≤ Gw w r univ (k : ℤ))
    (hTower : (if Gw w r univ (k : ℤ) = 0 then (⊤ : WithTop ℝ)
        else ((-Real.log (Gw w r univ (k : ℤ)) : ℝ) : WithTop ℝ)) ≤ D)
    (hKL : D ≤ ((ε : ℝ) : WithTop ℝ))
    (hEnv : ∀ r : ℕ, 1 ≤ r → Gw w r univ (k : ℤ)
        ≤ min 1 (288 * Λ ^ 3 * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))))) :
    Real.logb 2 (Real.log ((d₀ : ℝ) + 1)) - Real.logb 2 (ε + Real.log (288 * Λ ^ 3)) ≤ r :=
  hardcap_rounds_ext (G := fun r => Gw w r univ (k : ℤ)) hd hG0
    (le_env_of_le_min (hEnv r hr)) hTower hKL

/-- (a), capped form: Tower's `negLog_G_le_KLx_outLim_of_capAS` shape plus `G ≠ 0`
(`G_ne_zero_of_capAS`) and `0 ≤ G`. -/
theorem compose_hardcap_capped {D : WithTop ℝ} {ε Λ : ℝ} {d₀ r : ℕ} (hd : 1 ≤ d₀)
    (hr : 1 ≤ r) (hG0 : 0 ≤ Gw w r univ (k : ℤ)) (hne : Gw w r univ (k : ℤ) ≠ 0)
    (hTower : ((-Real.log (Gw w r univ (k : ℤ)) : ℝ) : WithTop ℝ) ≤ D)
    (hKL : D ≤ ((ε : ℝ) : WithTop ℝ))
    (hEnv : ∀ r : ℕ, 1 ≤ r → Gw w r univ (k : ℤ)
        ≤ min 1 (288 * Λ ^ 3 * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))))) :
    Real.logb 2 (Real.log ((d₀ : ℝ) + 1)) - Real.logb 2 (ε + Real.log (288 * Λ ^ 3)) ≤ r :=
  hardcap_rounds_withTop (G := fun r => Gw w r univ (k : ℤ)) hd
    (lt_of_le_of_ne hG0 (Ne.symm hne)) (le_env_of_le_min (hEnv r hr)) hTower hKL

/-- (b): Tower's `execMean_ge_one_add_tsum` (or `LFad_ge_one_add_tsum`) and the root envelope give
`E ≥ ofReal(e^{-ε} log₂ log(d₀+1) - c(288Λ³))`. -/
theorem compose_tail {E : ENNReal} {ε Λ : ℝ} {d₀ : ℕ} (hΛ : 1 ≤ Λ) (hε : 0 ≤ ε)
    (hTower : 1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - Gw w (t + 1) univ (k : ℤ)) ≤ E)
    (hEnv : ∀ r : ℕ, 1 ≤ r → Gw w r univ (k : ℤ)
        ≤ min 1 (288 * Λ ^ 3 * ((d₀ : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))))) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ((d₀ : ℝ) + 1)) - cK (288 * Λ ^ 3))
      ≤ E :=
  (tail_sum_ennreal (K288_pos hΛ).le hε hEnv).trans hTower

/-- (c-a): with `d₀ = min(k, n - k)` and the (c) hypotheses,
`r ≥ log₂ log n - 1 - log₂(ε + log(288Λ³))`. -/
theorem compose_hardcap_n {D : WithTop ℝ} {ε Λ κ₀ : ℝ} {r : ℕ} (hκ0 : 0 < κ₀)
    (hκ1 : κ₀ ≤ 1 / 2) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (hn : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ)) (hr : 1 ≤ r) (hG0 : 0 ≤ Gw w r univ (k : ℤ))
    (hTower : (if Gw w r univ (k : ℤ) = 0 then (⊤ : WithTop ℝ)
        else ((-Real.log (Gw w r univ (k : ℤ)) : ℝ) : WithTop ℝ)) ≤ D)
    (hKL : D ≤ ((ε : ℝ) : WithTop ℝ))
    (hEnv : ∀ r : ℕ, 1 ≤ r → Gw w r univ (k : ℤ)
        ≤ min 1 (288 * Λ ^ 3 * (((min k (n - k) : ℕ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))))) :
    Real.logb 2 (Real.log (n : ℝ)) - 1 - Real.logb 2 (ε + Real.log (288 * Λ ^ 3)) ≤ r := by
  have hd : 1 ≤ min k (n - k) := by
    have h := log_d0_pos hκ0 hκ1 hk1 hk2 hn
    by_contra hc
    have h0 : min k (n - k) = 0 := by omega
    rw [h0, Nat.cast_zero, zero_add, Real.log_one] at h
    exact lt_irrefl 0 h
  exact hardcap_n_of_rounds hκ0 hκ1 hk1 hk2 hn
    (compose_hardcap_ext Gw w k hd hr hG0 hTower hKL hEnv)

/-- (c-b): with `d₀ = min(k, n - k)` and the (c) hypotheses,
`E ≥ ofReal(e^{-ε} log₂ log n - e^{-ε} - c(288Λ³))`. -/
theorem compose_tail_n {E : ENNReal} {ε Λ κ₀ : ℝ} (hΛ : 1 ≤ Λ) (hε : 0 ≤ ε) (hκ0 : 0 < κ₀)
    (hκ1 : κ₀ ≤ 1 / 2) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (hn : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ))
    (hTower : 1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - Gw w (t + 1) univ (k : ℤ)) ≤ E)
    (hEnv : ∀ r : ℕ, 1 ≤ r → Gw w r univ (k : ℤ)
        ≤ min 1 (288 * Λ ^ 3 * (((min k (n - k) : ℕ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))))) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (n : ℝ)) - Real.exp (-ε)
      - cK (288 * Λ ^ 3)) ≤ E :=
  (tail_n_ennreal (K288_pos hΛ).le hε hκ0 hκ1 hk1 hk2 hn hEnv).trans hTower

/-- (c-b) at `Λ = 1` with the numeric constant: `E ≥ ofReal(e^{-ε} log₂ log n - e^{-ε} - 3.10)`. -/
theorem compose_tail_n_288 {E : ENNReal} {ε κ₀ : ℝ} (hε : 0 ≤ ε) (hκ0 : 0 < κ₀)
    (hκ1 : κ₀ ≤ 1 / 2) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n)
    (hn : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ))
    (hTower : 1 + ∑' t : ℕ, ENNReal.ofReal (Real.exp (-ε) - Gw w (t + 1) univ (k : ℤ)) ≤ E)
    (hEnv : ∀ r : ℕ, 1 ≤ r → Gw w r univ (k : ℤ)
        ≤ min 1 (288 * (1 : ℝ) ^ 3 * (((min k (n - k) : ℕ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))))) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (n : ℝ)) - Real.exp (-ε) - 3.10) ≤ E := by
  refine le_trans (ENNReal.ofReal_le_ofReal ?_)
    (compose_tail_n Gw w k le_rfl hε hκ0 hκ1 hk1 hk2 hn hTower hEnv)
  have h := cK_288.2
  rw [one_pow, mul_one]
  linarith

end A36W.WACostsCompose

set_option pp.numericTypes true
#check @A36W.WACostsCompose.compose_hardcap_ext
#print axioms A36W.WACostsCompose.compose_hardcap_ext
#check @A36W.WACostsCompose.compose_hardcap_capped
#print axioms A36W.WACostsCompose.compose_hardcap_capped
#check @A36W.WACostsCompose.compose_tail
#print axioms A36W.WACostsCompose.compose_tail
#check @A36W.WACostsCompose.compose_hardcap_n
#print axioms A36W.WACostsCompose.compose_hardcap_n
#check @A36W.WACostsCompose.compose_tail_n
#print axioms A36W.WACostsCompose.compose_tail_n
#check @A36W.WACostsCompose.compose_tail_n_288
#print axioms A36W.WACostsCompose.compose_tail_n_288


==> anc/formal_companion/lean/src/A36W/WAFinal.lean <==
import A36W.Tower
import A36W.WAInst
import A36W.WACosts

/-!
# A36W.WAFinal — Theorem WA (App L §10) end to end, for the printed policy class

Two-group integration module.  Paper locator: `appendix_t1.tex`, App L §10
"Adaptive converse for any bounded weights": the bounded-weight envelope (Theorem WA), its
policy-domination sentence, and Corollary (a)–(c) ("Costs").

This file adds no definition to the model (§6 defines only the witness policy `allAtOncePolicy` and
the weight vectors `w4`, `w10`).  It joins three independently built pieces, each imported unchanged:
* `A36W.Tower` (with `A36W.Bellman`): every policy of the printed class `A36RW.PolicyE` completes
  legally within `r` rounds with probability at most Tower's Bellman value `A36W.G w r univ k`
  (`policy_tower_le_G`), and Tower's Corollary (a)/(b) in `KLx` / `execMean` terms;
* `A36W.WAInst`: Theorem WA for the Bellman value of the abstract system `wBellman`
  (`WA_envelope_root`);
* `A36W.WACosts`: the real-arithmetic cost joins (`hardcap_negLog_ge`, `hardcap_rounds_*`,
  `tail_sum_ennreal`, `cK_*`, the n-forms).

The one mathematical bridge is §1: the two Bellman values are the same function,
`A36W.G w r S J = (A36W.WAInst.wBellman w hw).G r (S, J)`, at EVERY state (legal or not), by
induction on `r` (same `G₀`; at `r + 1` the same max over `S.powerset`, and each batch value agrees
after regrouping the outcomes `O ⊆ B` by `|O|`: `bw` is WAInst's `prodLaw`, whose `|O| = x` fibre sum
is `batchPmf B p x`, and `A36W.WLegal (S \ B) (J - x)` is `WAInst.WLegal (child (S, J) B x)` by
definition).  Both values vanish at illegal states (`G_illegal_both`), so no convention is needed.

Contents.
* §1 `batchVal_eq_sum_batchPmf`, `G_eq_wBellman` (all states), `G_eq_wBellman_of_legal`,
  `G_illegal_both`.
* §2 Theorem WA for policies: `policy_le_wBellman` (domination by `G^w`), `WA_policy` (both
  constants), `G_root_le_env`, `G_root_le_env288`, `G_root_pos`.
* §3 Corollary (a): `corA_KLx_ge` (every policy, `r ≥ 1`), `corA_KLx_ge_every_r` (every `r`),
  `corA_KLx_ge_sharp` (constant `A_r`), the `CapAS` / `CapEvery` forms for `σ.outBy r` and for the
  actual output law `outLim`, the `capKLSet` / `capKLSetAS` forms; the rounds form `corA_rounds`
  (every `r`, the `G = 0` / `KLx = ⊤` case handled through Tower's `_ext` form) and its capped
  `outLim` forms.
* §4 Corollary (b): `corB_execMean` (every `n`), `cK_288_le`, `cK_288_lt`, `corB_execMean_explicit`,
  `execMean_ge_one` (every oracle, `n ≥ 1`), `execMean_n_zero` (`n ≥ 1` cannot be dropped there),
  `corB_execMean_max`, `corB_LFad`.
* §5 Corollary (c): `one_le_d0_of_nforms`, `le_of_nforms` (`k ≤ n` is implied), `corC_rounds`
  (+ capped `outLim` forms), `corC_execMean`, `corC_LFad`.
* §6 Non-vacuity: the all-at-once rule as a `PolicyE` with a point-mass seed
  (`allAtOncePolicy`), its law (`allAtOncePolicy_outBy`), every-path cap 1, positivity of its
  one-round law at the weighted root (`allAtOnce_outBy_one_pos`), hence finite `KLx`
  (`allAtOncePolicy_KLx_ne_top`) and the premises of (a)/(b) (`allAtOncePolicy_premises`);
  instances `nonvacuity` / `nonvacuity_applied` (`n = 3`, `w = (1, 2, 3)`, `Λ = 3`, `k = 1`),
  `nonvacuity_c` (`n = 4`, `w = (1, 2, 3, 4)`, `Λ = 4`, `k = 2`, `κ₀ = 1/2`), and
  `nonvacuity_c_interior` (`n = 10`, `w_i = 1 + i/100`, `k = 5`, `κ₀ = 1/3`), `capKLSet_witness`
  (the capped sets are nonempty), `allAtOncePolicy_execMean` (`E τ = 1`) and `LFad_eq_one`
  (`L_F^ad = 1` at a feasible `ε`); `WA_policy_bites` (+ `_two_sided`) and `corA_bites` (`n = 8`,
  `w_i = 1 + i/100`, `Λ = 11/10`, `k = 4`: every policy's one-round legal-completion probability is
  `< 1`, and its one-round law has `KLx ≥ ½ log 5 - log(11/5) > 0`); the bridge mutants
  `G_eq_wBellman_mutant_count_only` and `G_eq_wBellman_mutant_horizon`.  The conclusions of (b) and
  (c) are not shown to bite at small instances: with `ε = 0`, `Λ = 1` the (b) bound is positive only
  once `d₀ + 1 > e^{2^{c(288)}} ≈ 5.2·10³`, and exceeds `1` only once `d₀ + 1 > e^{2^{c(288)+1}} ≈ 2.7·10⁷`.
-/

set_option autoImplicit false

open Finset AGF A36RW MeasureTheory

namespace A36W.WAFinal

variable {n : ℕ}

/-! ## §1 The two Bellman values are the same function -/

/-- Tower's batch value, regrouped by the number `x = |O|` of ones written: the `|O| = x` fibre of
the product law is the elementary pmf `batchPmf B p x` (WAInst's `sum_range_batchPmf_mul`), with
`p = sliceMarg w S J`. -/
theorem batchVal_eq_sum_batchPmf (w : Fin n → ℝ) (V : Finset (Fin n) → ℤ → ℝ) (S : Finset (Fin n))
    (J : ℤ) (B : Finset (Fin n)) :
    A36W.batchVal w V S J B =
      ∑ x ∈ range (#B + 1), A36W.batchPmf B (A36W.sliceMarg w S J) x *
        (if A36W.WLegal (S \ B) (J - (x : ℤ)) then V (S \ B) (J - (x : ℤ)) else 0) := by
  rw [A36W.WAInst.sum_range_batchPmf_mul]
  unfold A36W.batchVal
  refine Finset.sum_congr rfl fun O hO => ?_
  congr 1
  exact A36W.WAInst.prodLaw_eq_batchWeight _ (Finset.mem_powerset.mp hO)

/-- **Task 1: the two Bellman values agree at every state** `(S, J)` (legal or not):
`A36W.G w r S J = (A36W.WAInst.wBellman w hw).G r (S, J)`. -/
theorem G_eq_wBellman (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) :
    ∀ (r : ℕ) (S : Finset (Fin n)) (J : ℤ),
      A36W.G w r S J = (A36W.WAInst.wBellman w hw).G r (S, J) := by
  intro r
  induction r with
  | zero =>
    intro S J
    exact (A36W.WAInst.wG_zero w hw (S, J)).symm
  | succ r ih =>
    intro S J
    rw [A36W.G_succ, A36W.WAInst.wG_succ]
    refine Finset.sup'_congr _ rfl fun B _ => ?_
    rw [batchVal_eq_sum_batchPmf, Finset.sum_filter]
    refine Finset.sum_congr rfl fun x _ => ?_
    split_ifs with h1 h2 h2
    · exact congrArg (fun y => A36W.batchPmf B (A36W.sliceMarg w S J) x * y) (ih _ _)
    · exact absurd h1 h2
    · exact absurd h2 h1
    · exact mul_zero _

/-- Task 1 in the requested form, at a legal state (the hypothesis is not needed: `G_eq_wBellman`). -/
theorem G_eq_wBellman_of_legal (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (r : ℕ) {S : Finset (Fin n)}
    {J : ℤ} (_hl : A36W.WLegal S J) :
    A36W.G w r S J = (A36W.WAInst.wBellman w hw).G r (S, J) :=
  G_eq_wBellman w hw r S J

/-- **The illegal-state convention**: both Bellman values vanish at every illegal state, at every
horizon, so the equality of the two values needs no convention there. -/
theorem G_illegal_both (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (r : ℕ) {S : Finset (Fin n)} {J : ℤ}
    (hl : ¬ A36W.WLegal S J) :
    A36W.G w r S J = 0 ∧ (A36W.WAInst.wBellman w hw).G r (S, J) = 0 := by
  have h0 := A36W.G_illegal w r hl
  exact ⟨h0, (G_eq_wBellman w hw r S J).symm.trans h0⟩

/-! ## §2 Theorem WA for the printed policy class -/

section Policy

variable {k : ℕ} {w : Fin n → ℝ}

/-- The root `(univ, k)` is legal. -/
theorem wlegal_root (hk : k ≤ n) : A36W.WLegal (univ : Finset (Fin n)) (k : ℤ) :=
  ⟨by positivity, by rw [Finset.card_univ, Fintype.card_fin]; exact_mod_cast hk⟩

/-- For `r ≥ 1` Tower's root value is positive (positive weights). -/
theorem G_root_pos (hw : ∀ i, 0 < w i) (hk : k ≤ n) {r : ℕ} (hr : 1 ≤ r) :
    0 < A36W.G w r univ (k : ℤ) :=
  A36W.G_pos hw hr (wlegal_root hk)

/-- Theorem WA for Tower's Bellman value at the root, both constants, at every `r ≥ 1`
(§1 + `WAInst.WA_envelope_root`). -/
theorem G_root_le_env (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (hk : k ≤ n) (r : ℕ) (hr : 1 ≤ r) :
    A36W.G w r univ (k : ℤ) ≤ min 1 (2 * Λ * (12 * Λ) ^ (2 - (2 : ℝ) ^ (2 - (r : ℝ))) *
        (((min k (n - k) : ℕ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) ∧
    A36W.G w r univ (k : ℤ) ≤
      min 1 (288 * Λ ^ 3 * (((min k (n - k) : ℕ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) := by
  rw [G_eq_wBellman w hw]
  exact A36W.WAInst.WA_envelope_root hw hΛ hΛ1 k hk r hr

/-- The `288 Λ³` envelope for Tower's root value at every `t ≥ 1`, in the hypothesis shape of
`WACosts.tail_sum_ennreal`. -/
theorem G_root_le_env288 (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (hk : k ≤ n) :
    ∀ t : ℕ, 1 ≤ t → A36W.G w t univ (k : ℤ) ≤
      min 1 (288 * Λ ^ 3 * (((min k (n - k) : ℕ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(t : ℝ))))) :=
  fun t ht => (G_root_le_env hw hΛ hΛ1 hk t ht).2

/-- **The policy-domination sentence of Theorem WA, for `G^w` itself**: every policy completes
legally within `r` rounds with probability at most `(wBellman w hw).G r (univ, k)` (Tower's
`policy_tower_le_G`, then §1). -/
theorem policy_le_wBellman (hw : ∀ i, 0 < w i) (hk : k ≤ n) {Seed : Type} [MeasurableSpace Seed]
    (σ : PolicyE n Seed) (r : ℕ) :
    ∑ x ∈ Vset n k, σ.outBy (weightedOracle n k w) r x
      ≤ (A36W.WAInst.wBellman w hw).G r (univ, (k : ℤ)) := by
  rw [← G_eq_wBellman w hw]
  exact A36W.policy_tower_le_G (fun i => (hw i).le) hk σ r

/-- **Task 2: Theorem WA for policies.**  For positive weights with ratio at most `Λ` (`1 ≤ Λ`),
`k ≤ n`, every policy `σ` of the printed class (any seed space) and every `r ≥ 1`, the probability
of a legal completion within `r` rounds (output in the `k`-slice) is at most
`min{1, 2Λ (12Λ)^{2 - 2^{2-r}} (d₀+1)^{-2^{-r}}}` and at most `min{1, 288 Λ³ (d₀+1)^{-2^{-r}}}`,
`d₀ = min(k, n - k)`.  (Tower's `policy_tower_le_G`, then §1, then `WAInst.WA_envelope_root`.) -/
theorem WA_policy (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (hk : k ≤ n) {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE n Seed) (r : ℕ) (hr : 1 ≤ r) :
    ∑ x ∈ Vset n k, σ.outBy (weightedOracle n k w) r x ≤
        min 1 (2 * Λ * (12 * Λ) ^ (2 - (2 : ℝ) ^ (2 - (r : ℝ))) *
          (((min k (n - k) : ℕ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) ∧
    ∑ x ∈ Vset n k, σ.outBy (weightedOracle n k w) r x ≤
        min 1 (288 * Λ ^ 3 * (((min k (n - k) : ℕ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) := by
  have hT := A36W.policy_tower_le_G (fun i => (hw i).le) hk σ r
  obtain ⟨h1, h2⟩ := G_root_le_env hw hΛ hΛ1 hk r hr
  exact ⟨hT.trans h1, hT.trans h2⟩

end Policy

/-! ## §3 Corollary (a): the hard cap -/

section CorA

variable {k : ℕ} {w : Fin n → ℝ} {Seed : Type} [MeasurableSpace Seed]

/-- **Corollary (a), every policy** (the cap is not used): for every `r ≥ 1`,
`KLx(p_w ‖ σ.outBy r) ≥ 2^{-r} log(d₀+1) - log(288 Λ³)`.  (`WACosts.hardcap_negLog_ge` at the root
envelope, then Tower's `negLog_G_le_KLx`; `KLx = ⊤` is covered by `↑a ≤ ⊤`.) -/
theorem corA_KLx_ge (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (hk : k ≤ n) (σ : PolicyE n Seed) (r : ℕ) (hr : 1 ≤ r) :
    (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (((min k (n - k) : ℕ) : ℝ) + 1)
        - Real.log (288 * Λ ^ 3) : ℝ) : WithTop ℝ)
      ≤ KLx (weightedTarget n k w hw hk) (σ.outBy (weightedOracle n k w) r) := by
  have h1 := A36W.WACosts.hardcap_negLog_ge (G := fun t => A36W.G w t univ (k : ℤ))
    (G_root_pos hw hk hr) (A36W.WACosts.le_env_of_le_min (G_root_le_env288 hw hΛ hΛ1 hk r hr))
  exact (WithTop.coe_le_coe.2 h1).trans (A36W.negLog_G_le_KLx hw hk σ r)

/-- **Corollary (a) at every horizon, `r = 0` included.**  At `r = 0` either `n ≥ 1`, where no run
completes in zero rounds, `G = 0` and `KLx = ⊤` (Tower's `KLx_eq_top_of_G_eq_zero`), or `n = 0`,
where `G = 1 ≤ 288 Λ³ = 288 Λ³ (d₀+1)^{-1}` (`d₀ = 0`). -/
theorem corA_KLx_ge_every_r (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    (hΛ1 : 1 ≤ Λ) (hk : k ≤ n) (σ : PolicyE n Seed) (r : ℕ) :
    (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (((min k (n - k) : ℕ) : ℝ) + 1)
        - Real.log (288 * Λ ^ 3) : ℝ) : WithTop ℝ)
      ≤ KLx (weightedTarget n k w hw hk) (σ.outBy (weightedOracle n k w) r) := by
  rcases Nat.eq_zero_or_pos r with h0 | hr
  · subst h0
    rcases Nat.eq_zero_or_pos n with hn | hn
    · have hne : A36W.G w 0 univ (k : ℤ) ≠ 0 := fun h =>
        absurd ((A36W.G_root_eq_zero_iff hw hk 0).1 h).2 (by omega)
      have hpos : 0 < A36W.G w 0 univ (k : ℤ) :=
        lt_of_le_of_ne (A36W.G_nonneg (fun i => (hw i).le) 0 _ _) (Ne.symm hne)
      have hd : min k (n - k) = 0 := by omega
      have hle : A36W.G w 0 univ (k : ℤ) ≤
          288 * Λ ^ 3 * (((min k (n - k) : ℕ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-((0 : ℕ) : ℝ)))) := by
        rw [hd, Nat.cast_zero, zero_add, Real.one_rpow, mul_one]
        have h1 := A36W.G_le_one (fun i => (hw i).le) 0 (univ : Finset (Fin n)) (k : ℤ)
        have h3 : (1 : ℝ) ≤ Λ ^ 3 := one_le_pow₀ hΛ1
        linarith
      have h1 := A36W.WACosts.hardcap_negLog_ge (G := fun t => A36W.G w t univ (k : ℤ)) hpos hle
      exact (WithTop.coe_le_coe.2 h1).trans (A36W.negLog_G_le_KLx hw hk σ 0)
    · rw [A36W.KLx_eq_top_of_G_eq_zero hw hk σ 0 ((A36W.G_root_eq_zero_iff hw hk 0).2 ⟨rfl, hn⟩)]
      exact le_top
  · exact corA_KLx_ge hw hΛ hΛ1 hk σ r hr

/-- The same with the sharp constant `A_r = 2Λ (12Λ)^{2 - 2^{2-r}}`. -/
theorem corA_KLx_ge_sharp (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (hk : k ≤ n) (σ : PolicyE n Seed) (r : ℕ) (hr : 1 ≤ r) :
    (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (((min k (n - k) : ℕ) : ℝ) + 1)
        - Real.log (2 * Λ * (12 * Λ) ^ (2 - (2 : ℝ) ^ (2 - (r : ℝ)))) : ℝ) : WithTop ℝ)
      ≤ KLx (weightedTarget n k w hw hk) (σ.outBy (weightedOracle n k w) r) := by
  have h1 := A36W.WACosts.hardcap_negLog_ge (G := fun t => A36W.G w t univ (k : ℤ))
    (G_root_pos hw hk hr) (A36W.WACosts.le_env_of_le_min (G_root_le_env hw hΛ hΛ1 hk r hr).1)
  exact (WithTop.coe_le_coe.2 h1).trans (A36W.negLog_G_le_KLx hw hk σ r)

/-- Corollary (a) under `CapAS r`, for `σ.outBy r`, at every `r` (the cap is not needed for it). -/
theorem corA_KLx_ge_of_capAS (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    (hΛ1 : 1 ≤ Λ) (hk : k ≤ n) (σ : PolicyE n Seed) (r : ℕ)
    (_hcap : σ.CapAS (weightedOracle n k w) r) :
    (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (((min k (n - k) : ℕ) : ℝ) + 1)
        - Real.log (288 * Λ ^ 3) : ℝ) : WithTop ℝ)
      ≤ KLx (weightedTarget n k w hw hk) (σ.outBy (weightedOracle n k w) r) :=
  corA_KLx_ge_every_r hw hΛ hΛ1 hk σ r

/-- Corollary (a) under `CapEvery r`, for `σ.outBy r`, at every `r` (the cap is not needed for it). -/
theorem corA_KLx_ge_of_capEvery (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    (hΛ1 : 1 ≤ Λ) (hk : k ≤ n) (σ : PolicyE n Seed) (r : ℕ)
    (_hcap : σ.CapEvery (weightedOracle n k w) r) :
    (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (((min k (n - k) : ℕ) : ℝ) + 1)
        - Real.log (288 * Λ ^ 3) : ℝ) : WithTop ℝ)
      ≤ KLx (weightedTarget n k w hw hk) (σ.outBy (weightedOracle n k w) r) :=
  corA_KLx_ge_every_r hw hΛ hΛ1 hk σ r

/-- Under `CapAS r` the actual output law `outLim` is `σ.outBy r` (the shared library's
`outLim_eq_outBy_of_capAS`, through Tower's `margUnit_weightedOracle`). -/
theorem outLim_eq_of_capAS (hw : ∀ i, 0 < w i) (σ : PolicyE n Seed) {r : ℕ}
    (hcap : σ.CapAS (weightedOracle n k w) r) :
    outLim (weightedOracle n k w) σ = σ.outBy (weightedOracle n k w) r :=
  funext (Converse.outLim_eq_outBy_of_capAS _ (A36W.margUnit_weightedOracle fun i => (hw i).le)
    σ hcap)

/-- **Corollary (a) for the actual output law, under `CapAS r`**, at every `r`:
`KLx(p_w ‖ Q_σ) ≥ 2^{-r} log(d₀+1) - log(288 Λ³)`. -/
theorem corA_KLx_ge_outLim_capAS (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    (hΛ1 : 1 ≤ Λ) (hk : k ≤ n) (σ : PolicyE n Seed) (r : ℕ)
    (hcap : σ.CapAS (weightedOracle n k w) r) :
    (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (((min k (n - k) : ℕ) : ℝ) + 1)
        - Real.log (288 * Λ ^ 3) : ℝ) : WithTop ℝ)
      ≤ KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ) := by
  rw [outLim_eq_of_capAS hw σ hcap]
  exact corA_KLx_ge_every_r hw hΛ hΛ1 hk σ r

/-- **Corollary (a) for the actual output law, under `CapEvery r`**, at every `r`. -/
theorem corA_KLx_ge_outLim_capEvery (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    (hΛ1 : 1 ≤ Λ) (hk : k ≤ n) (σ : PolicyE n Seed) (r : ℕ)
    (hcap : σ.CapEvery (weightedOracle n k w) r) :
    (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (((min k (n - k) : ℕ) : ℝ) + 1)
        - Real.log (288 * Λ ^ 3) : ℝ) : WithTop ℝ)
      ≤ KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ) :=
  corA_KLx_ge_outLim_capAS hw hΛ hΛ1 hk σ r (Converse.capAS_of_capEvery _ σ hcap)

/-- Corollary (a) for V0's hard-cap problem: every KL achievable over the every-path-capped class
`𝒜_r` (`capKLSet`) is at least `2^{-r} log(d₀+1) - log(288 Λ³)`, at every `r`. -/
theorem corA_capKLSet (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (hk : k ≤ n) (r : ℕ) :
    ∀ D ∈ capKLSet (weightedTarget n k w hw hk) (weightedOracle n k w) r,
      (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (((min k (n - k) : ℕ) : ℝ) + 1)
        - Real.log (288 * Λ ^ 3) : ℝ) : WithTop ℝ) ≤ D := by
  rintro D ⟨Seed', _, σ', -, rfl⟩
  exact corA_KLx_ge_every_r hw hΛ hΛ1 hk σ' r

/-- The same over the almost-surely-capped class (`capKLSetAS`). -/
theorem corA_capKLSetAS (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (hk : k ≤ n) (r : ℕ) :
    ∀ D ∈ capKLSetAS (weightedTarget n k w hw hk) (weightedOracle n k w) r,
      (((2 : ℝ) ^ (-(r : ℝ)) * Real.log (((min k (n - k) : ℕ) : ℝ) + 1)
        - Real.log (288 * Λ ^ 3) : ℝ) : WithTop ℝ) ≤ D := by
  rintro D ⟨Seed', _, σ', -, rfl⟩
  exact corA_KLx_ge_every_r hw hΛ hΛ1 hk σ' r

/-- **Corollary (a), rounds form, every policy and every `r`**: if `d₀ ≥ 1` and
`KLx(p_w ‖ σ.outBy r) ≤ ε`, then `r ≥ log₂ log(d₀+1) - log₂(ε + log(288 Λ³))`.  The degenerate
horizon `r = 0` (where `G = 0`, so `KLx = ⊤` and the premise cannot hold) is handled through Tower's
extended-value form `negLog_G_le_KLx_ext` and `WACosts.hardcap_rounds_ext`. -/
theorem corA_rounds (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (hk : k ≤ n) (hd : 1 ≤ min k (n - k)) (σ : PolicyE n Seed) (r : ℕ) {ε : ℝ}
    (hε : KLx (weightedTarget n k w hw hk) (σ.outBy (weightedOracle n k w) r)
      ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.logb 2 (Real.log (((min k (n - k) : ℕ) : ℝ) + 1))
        - Real.logb 2 (ε + Real.log (288 * Λ ^ 3)) ≤ r := by
  have hn : 0 < n := by omega
  have hle : A36W.G w r univ (k : ℤ) ≤
      288 * Λ ^ 3 * (((min k (n - k) : ℕ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))) := by
    rcases Nat.eq_zero_or_pos r with h0 | hr
    · subst h0
      rw [(A36W.G_root_eq_zero_iff hw hk 0).2 ⟨rfl, hn⟩]
      have hΛ0 : (0 : ℝ) < Λ := by linarith
      positivity
    · exact A36W.WACosts.le_env_of_le_min (G_root_le_env288 hw hΛ hΛ1 hk r hr)
  exact A36W.WACosts.hardcap_rounds_ext (G := fun t => A36W.G w t univ (k : ℤ)) hd
    (A36W.G_nonneg (fun i => (hw i).le) r _ _) hle (A36W.negLog_G_le_KLx_ext hw hk σ r) hε

/-- Corollary (a), rounds form, for the actual output law under `CapAS r`. -/
theorem corA_rounds_outLim_capAS (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    (hΛ1 : 1 ≤ Λ) (hk : k ≤ n) (hd : 1 ≤ min k (n - k)) (σ : PolicyE n Seed) (r : ℕ)
    (hcap : σ.CapAS (weightedOracle n k w) r) {ε : ℝ}
    (hε : KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ)
      ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.logb 2 (Real.log (((min k (n - k) : ℕ) : ℝ) + 1))
        - Real.logb 2 (ε + Real.log (288 * Λ ^ 3)) ≤ r := by
  rw [outLim_eq_of_capAS hw σ hcap] at hε
  exact corA_rounds hw hΛ hΛ1 hk hd σ r hε

/-- Corollary (a), rounds form, for the actual output law under `CapEvery r`. -/
theorem corA_rounds_outLim_capEvery (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    (hΛ1 : 1 ≤ Λ) (hk : k ≤ n) (hd : 1 ≤ min k (n - k)) (σ : PolicyE n Seed) (r : ℕ)
    (hcap : σ.CapEvery (weightedOracle n k w) r) {ε : ℝ}
    (hε : KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ)
      ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.logb 2 (Real.log (((min k (n - k) : ℕ) : ℝ) + 1))
        - Real.logb 2 (ε + Real.log (288 * Λ ^ 3)) ≤ r :=
  corA_rounds_outLim_capAS hw hΛ hΛ1 hk hd σ r (Converse.capAS_of_capEvery _ σ hcap) hε

end CorA

/-! ## §4 Corollary (b): executed rounds -/

section CorB

variable {k : ℕ} {w : Fin n → ℝ} {Seed : Type} [MeasurableSpace Seed]

theorem K288_pos {Λ : ℝ} (hΛ1 : 1 ≤ Λ) : (0 : ℝ) < 288 * Λ ^ 3 :=
  mul_pos (by norm_num) (pow_pos (by linarith) 3)

/-- **Corollary (b)**: if `ε ≥ 0` and `KLx(p_w ‖ Q_σ) ≤ ε` for the actual output law `Q_σ = outLim`,
then `E τ ≥ (e^{-ε} log₂ log(d₀+1) - c(288 Λ³))_+` (in `ℝ≥0∞`).  Tower's
`execMean_ge_one_add_tsum` composed with `WACosts.tail_sum_ennreal`, fed by the root envelope at
every `t ≥ 1` (§2).  For `n = 0` the left side is `0` (`d₀ = 0`, `log₂ log 1 = 0`). -/
theorem corB_execMean (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (hk : k ≤ n) (σ : PolicyE n Seed) {ε : ℝ} (hε0 : 0 ≤ ε)
    (hε : KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ)
      ≤ ((ε : ℝ) : WithTop ℝ)) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (((min k (n - k) : ℕ) : ℝ) + 1))
        - A36W.WACosts.cK (288 * Λ ^ 3)) ≤ σ.execMean (weightedOracle n k w) := by
  rcases Nat.eq_zero_or_pos n with hn | hn
  · have hd : min k (n - k) = 0 := by omega
    rw [hd, Nat.cast_zero, zero_add, Real.log_one, Real.logb_zero, mul_zero, zero_sub,
      ENNReal.ofReal_of_nonpos
        (by linarith [A36W.WACosts.cK_nonneg (K288_pos hΛ1).le] : -A36W.WACosts.cK (288 * Λ ^ 3) ≤ 0)]
    exact _root_.zero_le
  · exact (A36W.WACosts.tail_sum_ennreal (K288_pos hΛ1).le hε0 (G_root_le_env288 hw hΛ hΛ1 hk)).trans
      (A36W.execMean_ge_one_add_tsum hw hk hn σ hε)

/-- `c(288 Λ³) ≤ log₂ log(288 Λ³) + 2.42` (`WACosts.cK_le_logb_add_242`, `288 Λ³ ≥ e`). -/
theorem cK_288_le {Λ : ℝ} (hΛ1 : 1 ≤ Λ) :
    A36W.WACosts.cK (288 * Λ ^ 3) ≤ Real.logb 2 (Real.log (288 * Λ ^ 3)) + 2.42 :=
  A36W.WACosts.cK_le_logb_add_242 (A36W.WACosts.exp_one_le_288_mul hΛ1)

/-- `c(288 Λ³) < log₂ log(288 Λ³) + 2.4186` (`WACosts.cK_lt_logb_add`). -/
theorem cK_288_lt {Λ : ℝ} (hΛ1 : 1 ≤ Λ) :
    A36W.WACosts.cK (288 * Λ ^ 3) < Real.logb 2 (Real.log (288 * Λ ^ 3)) + 2.4186 :=
  A36W.WACosts.cK_lt_logb_add (A36W.WACosts.exp_one_le_288_mul hΛ1)

/-- Corollary (b) with the constant made explicit:
`E τ ≥ (e^{-ε} log₂ log(d₀+1) - log₂ log(288 Λ³) - 2.42)_+`. -/
theorem corB_execMean_explicit (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    (hΛ1 : 1 ≤ Λ) (hk : k ≤ n) (σ : PolicyE n Seed) {ε : ℝ} (hε0 : 0 ≤ ε)
    (hε : KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ)
      ≤ ((ε : ℝ) : WithTop ℝ)) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (((min k (n - k) : ℕ) : ℝ) + 1))
        - Real.logb 2 (Real.log (288 * Λ ^ 3)) - 2.42) ≤ σ.execMean (weightedOracle n k w) :=
  (ENNReal.ofReal_le_ofReal (by linarith [cK_288_le hΛ1])).trans
    (corB_execMean hw hΛ hΛ1 hk σ hε0 hε)

/-- **`E τ ≥ 1` for `n ≥ 1`** (the `d₀ = 0` case of (b)), for EVERY oracle and every policy, with no
KL hypothesis: no run completes in zero rounds (the shared library's `policy_doneBy_zero`), so the `t = 0` tail
term is `1`.  The hypothesis `n ≥ 1` is necessary: at `n = 0` every policy has `E τ = 0`
(`execMean_n_zero`). -/
theorem execMean_ge_one (o : Oracle n) (σ : PolicyE n Seed) (hn : 0 < n) : 1 ≤ σ.execMean o := by
  unfold PolicyE.execMean
  calc (1 : ENNReal) = ENNReal.ofReal (1 - σ.doneBy o 0) := by
        rw [Converse.policy_doneBy_zero o σ hn, sub_zero, ENNReal.ofReal_one]
    _ ≤ ∑' t : ℕ, ENNReal.ofReal (1 - σ.doneBy o t) := ENNReal.le_tsum 0

/-- At `n = 0` there is nothing to sample: every run is complete at once, `doneBy t = 1` for every
`t`, and `E τ = 0`, for every oracle and policy.  So `execMean_ge_one` needs `n ≥ 1`. -/
theorem execMean_n_zero (o : Oracle 0) (σ : PolicyE 0 Seed) : σ.execMean o = 0 := by
  have := σ.isProb
  have hs : size ([] : History 0) = 0 := by rw [size_nil]
  have hdone : ∀ t, σ.doneBy o t = 1 := by
    intro t
    unfold PolicyE.doneBy PolicyE.outBy
    simp only [Converse.outBy_of_size_zero_w2 o _ t hs]
    simp
    exact Subsingleton.elim _ _
  unfold PolicyE.execMean
  simp [hdone]

/-- Corollary (b), both pieces at once (`n ≥ 1`):
`E τ ≥ max{1, (e^{-ε} log₂ log(d₀+1) - c(288 Λ³))_+}`. -/
theorem corB_execMean_max (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (hk : k ≤ n) (hn : 0 < n) (σ : PolicyE n Seed) {ε : ℝ} (hε0 : 0 ≤ ε)
    (hε : KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ)
      ≤ ((ε : ℝ) : WithTop ℝ)) :
    max 1 (ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (((min k (n - k) : ℕ) : ℝ) + 1))
        - A36W.WACosts.cK (288 * Λ ^ 3))) ≤ σ.execMean (weightedOracle n k w) :=
  max_le (execMean_ge_one _ σ hn) (corB_execMean hw hΛ hΛ1 hk σ hε0 hε)

/-- Corollary (b) for the adaptive executed-mean problem `L_F^ad(ε)` (V0's `LFad`), every `n`. -/
theorem corB_LFad (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (hk : k ≤ n) {ε : ℝ} (hε0 : 0 ≤ ε) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (((min k (n - k) : ℕ) : ℝ) + 1))
        - A36W.WACosts.cK (288 * Λ ^ 3))
      ≤ LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by
  refine le_sInf ?_
  rintro e ⟨Seed', _, σ', hKL, rfl⟩
  exact corB_execMean hw hΛ hΛ1 hk σ' hε0 hKL

end CorB

/-! ## §5 Corollary (c): the n-forms -/

section CorC

variable {k : ℕ} {w : Fin n → ℝ} {Seed : Type} [MeasurableSpace Seed]

/-- Under the (c) hypotheses, `d₀ = min(k, n - k) ≥ 1`. -/
theorem one_le_d0_of_nforms {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ ≤ 1 / 2)
    (hk1 : κ₀ * (n : ℝ) ≤ (k : ℝ)) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (hnκ : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ)) :
    1 ≤ min k (n - k) := by
  have h := A36W.WACosts.log_d0_pos hκ0 hκ1 hk1 hk2 hnκ
  by_contra hc
  have h0 : min k (n - k) = 0 := by omega
  rw [h0, Nat.cast_zero, zero_add, Real.log_one] at h
  exact lt_irrefl 0 h

/-- The hypothesis `k ≤ n` of the (c) theorems (needed to form `weightedTarget n k w hw hk`) is
implied by the (c) hypotheses, so it is not an extra assumption. -/
theorem le_of_nforms {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) : k ≤ n := by
  have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  have h : (k : ℝ) ≤ n := by nlinarith
  exact_mod_cast h

/-- **Corollary (c), rounds bound, every policy and every `r`**: under `κ₀ ∈ (0, 1/2]`,
`κ₀ n ≤ k ≤ (1 - κ₀) n`, `n ≥ κ₀^{-2}` and `KLx(p_w ‖ σ.outBy r) ≤ ε`,
`r ≥ log₂ log n - 1 - log₂(ε + log(288 Λ³))`. -/
theorem corC_rounds (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (hk : k ≤ n) {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ ≤ 1 / 2) (hk1 : κ₀ * (n : ℝ) ≤ (k : ℝ))
    (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (hnκ : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ)) (σ : PolicyE n Seed) (r : ℕ)
    {ε : ℝ}
    (hε : KLx (weightedTarget n k w hw hk) (σ.outBy (weightedOracle n k w) r)
      ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.logb 2 (Real.log (n : ℝ)) - 1 - Real.logb 2 (ε + Real.log (288 * Λ ^ 3)) ≤ r :=
  A36W.WACosts.hardcap_n_of_rounds hκ0 hκ1 hk1 hk2 hnκ
    (corA_rounds hw hΛ hΛ1 hk (one_le_d0_of_nforms hκ0 hκ1 hk1 hk2 hnκ) σ r hε)

/-- Corollary (c), rounds bound, for the actual output law under `CapAS r`. -/
theorem corC_rounds_outLim_capAS (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    (hΛ1 : 1 ≤ Λ) (hk : k ≤ n) {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ ≤ 1 / 2)
    (hk1 : κ₀ * (n : ℝ) ≤ (k : ℝ)) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (hnκ : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ))
    (σ : PolicyE n Seed) (r : ℕ) (hcap : σ.CapAS (weightedOracle n k w) r) {ε : ℝ}
    (hε : KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ)
      ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.logb 2 (Real.log (n : ℝ)) - 1 - Real.logb 2 (ε + Real.log (288 * Λ ^ 3)) ≤ r := by
  rw [outLim_eq_of_capAS hw σ hcap] at hε
  exact corC_rounds hw hΛ hΛ1 hk hκ0 hκ1 hk1 hk2 hnκ σ r hε

/-- Corollary (c), rounds bound, for the actual output law under `CapEvery r`. -/
theorem corC_rounds_outLim_capEvery (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    (hΛ1 : 1 ≤ Λ) (hk : k ≤ n) {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ ≤ 1 / 2)
    (hk1 : κ₀ * (n : ℝ) ≤ (k : ℝ)) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (hnκ : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ))
    (σ : PolicyE n Seed) (r : ℕ) (hcap : σ.CapEvery (weightedOracle n k w) r) {ε : ℝ}
    (hε : KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ)
      ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.logb 2 (Real.log (n : ℝ)) - 1 - Real.logb 2 (ε + Real.log (288 * Λ ^ 3)) ≤ r :=
  corC_rounds_outLim_capAS hw hΛ hΛ1 hk hκ0 hκ1 hk1 hk2 hnκ σ r
    (Converse.capAS_of_capEvery _ σ hcap) hε

/-- **Corollary (c), executed rounds**: under the (c) hypotheses, `ε ≥ 0` and
`KLx(p_w ‖ Q_σ) ≤ ε`, `E τ ≥ (e^{-ε} log₂ log n - e^{-ε} - c(288 Λ³))_+`. -/
theorem corC_execMean (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (hk : k ≤ n) {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ ≤ 1 / 2) (hk1 : κ₀ * (n : ℝ) ≤ (k : ℝ))
    (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (hnκ : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ)) (σ : PolicyE n Seed) {ε : ℝ}
    (hε0 : 0 ≤ ε)
    (hε : KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ)
      ≤ ((ε : ℝ) : WithTop ℝ)) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (n : ℝ)) - Real.exp (-ε)
        - A36W.WACosts.cK (288 * Λ ^ 3)) ≤ σ.execMean (weightedOracle n k w) :=
  (ENNReal.ofReal_le_ofReal (A36W.WACosts.tail_n_of_bound hκ0 hκ1 hk1 hk2 hnκ le_rfl)).trans
    (corB_execMean hw hΛ hΛ1 hk σ hε0 hε)

/-- Corollary (c), executed rounds, for the adaptive problem `L_F^ad(ε)` (V0's `LFad`). -/
theorem corC_LFad (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (hk : k ≤ n) {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ ≤ 1 / 2) (hk1 : κ₀ * (n : ℝ) ≤ (k : ℝ))
    (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (hnκ : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ)) {ε : ℝ} (hε0 : 0 ≤ ε) :
    ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (n : ℝ)) - Real.exp (-ε)
        - A36W.WACosts.cK (288 * Λ ^ 3))
      ≤ LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε :=
  (ENNReal.ofReal_le_ofReal (A36W.WACosts.tail_n_of_bound hκ0 hκ1 hk1 hk2 hnκ le_rfl)).trans
    (corB_LFad hw hΛ hΛ1 hk hε0)

end CorC

/-! ## §6 Non-vacuity -/

section NonVacuity

/-- **The all-at-once rule as a policy of the printed class**: seed space `Unit` with the point
mass, every remaining coordinate committed in one batch, completion word empty. -/
noncomputable def allAtOncePolicy (n : ℕ) : PolicyE n Unit where
  P := Measure.dirac ()
  isProb := inferInstance
  act h _ := remaining h
  fill _ _ := ∅
  act_sub _ _ := Finset.Subset.refl _
  fill_sub _ _ := Finset.empty_subset _
  act_meas _ _ := MeasurableSet.of_discrete
  fill_meas _ _ := MeasurableSet.of_discrete

/-- Every seed induces V0's `allAtOnce` rule. -/
theorem allAtOncePolicy_tree (n : ℕ) (ω : Unit) : (allAtOncePolicy n).tree ω = allAtOnce n := rfl

/-- The law of the point-mass policy is the law of its rule from the empty history. -/
theorem allAtOncePolicy_outBy (o : Oracle n) (f : ℕ) (x : Fin n → Bool) :
    (allAtOncePolicy n).outBy o f x = (allAtOnce n).outBy o f [] x :=
  MeasureTheory.integral_dirac (fun ω : Unit => ((allAtOncePolicy n).tree ω).outBy o f [] x) ()

/-- It satisfies the every-path cap `1` (V0's `allAtOnce_cap`). -/
theorem allAtOncePolicy_capEvery (o : Oracle n) : (allAtOncePolicy n).CapEvery o 1 :=
  fun _ => allAtOnce_cap o []

/-- At the weighted root with positive weights and `1 ≤ k < n`, every marginal lies in `(0, 1)`. -/
theorem sliceMarg_root_mem_Ioo {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk1 : 1 ≤ k)
    (hkn : k + 1 ≤ n) (i : Fin n) :
    0 < A36W.sliceMarg w univ (k : ℤ) i ∧ A36W.sliceMarg w univ (k : ℤ) i < 1 := by
  have hi : i ∈ (univ : Finset (Fin n)) := Finset.mem_univ i
  have hcu : #(univ : Finset (Fin n)) = n := by rw [Finset.card_univ, Fintype.card_fin]
  have hce : #((univ : Finset (Fin n)).erase i) = n - 1 := by rw [Finset.card_erase_of_mem hi, hcu]
  have hZ : 0 < A36W.Z w univ (k : ℤ) :=
    A36W.Z_pos (fun l _ => hw l) (by omega) (by rw [hcu]; omega)
  constructor
  · have hZ' : 0 < A36W.Z w ((univ : Finset (Fin n)).erase i) ((k : ℤ) - 1) :=
      A36W.Z_pos (fun l _ => hw l) (by omega) (by rw [hce]; omega)
    rw [A36W.sliceMarg, A36W.Zin_eq w hi]
    exact div_pos (mul_pos (hw i) hZ') hZ
  · have hZ' : 0 < A36W.Z w ((univ : Finset (Fin n)).erase i) (k : ℤ) :=
      A36W.Z_pos (fun l _ => hw l) (by omega) (by rw [hce]; omega)
    have h1 := A36W.one_sub_sliceMarg_mul_Z (w := w) hZ.ne' hi
    have h2 : 0 < (1 - A36W.sliceMarg w univ (k : ℤ) i) * A36W.Z w univ (k : ℤ) := by
      rw [h1]; exact hZ'
    have h3 := (pos_iff_pos_of_mul_pos h2).mpr hZ
    linarith

/-- **The one-round law of the all-at-once rule is positive on every word** at the weighted root
(positive weights, `1 ≤ k < n`): the word `x` is written with probability
`∏_i (p_i if x_i else 1 - p_i) > 0`. -/
theorem allAtOnce_outBy_one_pos {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk1 : 1 ≤ k)
    (hkn : k + 1 ≤ n) (x : Fin n → Bool) :
    0 < (allAtOnce n).outBy (weightedOracle n k w) 1 [] x := by
  have hs : size ([] : History n) ≠ 0 := by rw [size_nil]; omega
  have hL : Legal k ([] : History n) := Converse.legal_nil_w2 n k (by omega)
  have ho : Converse.MargUnit (weightedOracle n k w) :=
    A36W.margUnit_weightedOracle fun i => (hw i).le
  obtain ⟨S₀, hS₀⟩ : ∃ S : Finset (Fin n), S = univ.filter (fun i => x i = true) := ⟨_, rfl⟩
  have hmem : S₀ ∈ ((allAtOnce n).act []).powerset := by
    rw [Finset.mem_powerset]
    intro i _
    show i ∈ remaining ([] : History n)
    rw [A36W.remaining_nil_tw]
    exact Finset.mem_univ i
  have hstep : 0 < (allAtOnce n).stepW (weightedOracle n k w) [] S₀ := by
    rw [A36W.stepW_weighted_of_legal _ hL, A36W.remaining_nil_tw, quota_nil]
    unfold A36W.bw
    refine Finset.prod_pos fun i _ => ?_
    obtain ⟨h0, h1⟩ := sliceMarg_root_mem_Ioo hw hk1 hkn i
    split_ifs
    · exact h0
    · linarith
  have hbits : outBits ((⟨(allAtOnce n).act [], S₀⟩ : Batch n) :: []) = x := by
    funext i
    simp [outBits, onesSet, hS₀]
  have hc : size ((⟨(allAtOnce n).act [], S₀⟩ : Batch n) :: []) = 0 ∧
      outBits ((⟨(allAtOnce n).act [], S₀⟩ : Batch n) :: []) = x :=
    ⟨size_cons_remaining [] S₀, hbits⟩
  have hout : (allAtOnce n).outBy (weightedOracle n k w) 0
      ((⟨(allAtOnce n).act [], S₀⟩ : Batch n) :: []) x = 1 := by
    rw [Converse.outBy_zero_w2, if_pos hc]
  have hterm : 0 < (allAtOnce n).stepW (weightedOracle n k w) [] S₀ *
      (allAtOnce n).outBy (weightedOracle n k w) 0 ((⟨(allAtOnce n).act [], S₀⟩ : Batch n) :: []) x := by
    rw [hout, mul_one]
    exact hstep
  show 0 < (allAtOnce n).outBy (weightedOracle n k w) (0 + 1) [] x
  rw [Converse.outBy_step_w2 _ _ 0 hs x]
  refine lt_of_lt_of_le hterm (Finset.single_le_sum
    (f := fun S => (allAtOnce n).stepW (weightedOracle n k w) [] S *
      (allAtOnce n).outBy (weightedOracle n k w) 0 ((⟨(allAtOnce n).act [], S⟩ : Batch n) :: []) x)
    (fun S hS => ?_) hmem)
  exact mul_nonneg (Converse.stepW_nonneg_w2 _ ho _ (h := []) trivial S)
    (Converse.outBy_nonneg _ ho _ 0 _ (Converse.wfe_child_w2 (allAtOnce n) (h := []) trivial (Finset.mem_powerset.1 hS)) x)

/-- Hence the all-at-once policy has finite `KLx` against the weighted target. -/
theorem allAtOncePolicy_KLx_ne_top {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (hk1 : 1 ≤ k) (hkn : k + 1 ≤ n) :
    KLx (weightedTarget n k w hw hk) ((allAtOncePolicy n).outBy (weightedOracle n k w) 1) ≠ ⊤ := by
  have hpos : ∀ x, 0 < (weightedTarget n k w hw hk).p x →
      0 < (allAtOncePolicy n).outBy (weightedOracle n k w) 1 x := fun x _ => by
    rw [allAtOncePolicy_outBy]
    exact allAtOnce_outBy_one_pos hw hk1 hkn x
  unfold KLx
  rw [if_pos hpos]
  exact WithTop.coe_ne_top

/-- **The premises of (a) and (b) are met by a policy**: for positive weights and `1 ≤ k < n`, the
all-at-once policy is every-path (so almost-surely) capped at `1`, and there is `ε ≥ 0` with
`KLx(p_w ‖ σ.outBy 1) ≤ ε` and `KLx(p_w ‖ Q_σ) ≤ ε` for its actual output law. -/
theorem allAtOncePolicy_premises {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n)
    (hk1 : 1 ≤ k) (hkn : k + 1 ≤ n) :
    ∃ ε : ℝ, 0 ≤ ε ∧
      (allAtOncePolicy n).CapEvery (weightedOracle n k w) 1 ∧
      (allAtOncePolicy n).CapAS (weightedOracle n k w) 1 ∧
      KLx (weightedTarget n k w hw hk) ((allAtOncePolicy n).outBy (weightedOracle n k w) 1)
        ≤ ((ε : ℝ) : WithTop ℝ) ∧
      KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) (allAtOncePolicy n))
        ≤ ((ε : ℝ) : WithTop ℝ) := by
  obtain ⟨ε₀, hε₀⟩ := WithTop.ne_top_iff_exists.1 (allAtOncePolicy_KLx_ne_top hw hk hk1 hkn)
  have hcapE := allAtOncePolicy_capEvery (n := n) (weightedOracle n k w)
  have hcapA := Converse.capAS_of_capEvery _ _ hcapE
  have hle : KLx (weightedTarget n k w hw hk) ((allAtOncePolicy n).outBy (weightedOracle n k w) 1)
      ≤ ((max ε₀ 0 : ℝ) : WithTop ℝ) := by
    rw [← hε₀]
    exact WithTop.coe_le_coe.2 (le_max_left _ _)
  refine ⟨max ε₀ 0, le_max_right _ _, hcapE, hcapA, hle, ?_⟩
  rw [outLim_eq_of_capAS hw _ hcapA]
  exact hle

/-- **Non-vacuity instance** (`WAInst.WA_instance`'s weights): `n = 3`, `w = (1, 2, 3)` pairwise
distinct, `Λ = 3`, `k = 1`, `d₀ = min(1, 2) = 1`.  Every hypothesis of the (a) and (b) theorems
holds, and the all-at-once policy meets their premises with some `ε ≥ 0`. -/
theorem nonvacuity :
    ∃ ε : ℝ, 0 ≤ ε ∧
      Function.Injective A36W.WAInst.w3 ∧ (∀ i, 0 < A36W.WAInst.w3 i) ∧
      (∀ a b, A36W.WAInst.w3 a ≤ 3 * A36W.WAInst.w3 b) ∧ (1 : ℝ) ≤ 3 ∧ (1 : ℕ) ≤ 3 ∧
      1 ≤ min 1 (3 - 1) ∧
      (allAtOncePolicy 3).CapEvery (weightedOracle 3 1 A36W.WAInst.w3) 1 ∧
      (allAtOncePolicy 3).CapAS (weightedOracle 3 1 A36W.WAInst.w3) 1 ∧
      KLx (weightedTarget 3 1 A36W.WAInst.w3 A36W.WAInst.w3_pos (by norm_num))
          ((allAtOncePolicy 3).outBy (weightedOracle 3 1 A36W.WAInst.w3) 1) ≤ ((ε : ℝ) : WithTop ℝ) ∧
      KLx (weightedTarget 3 1 A36W.WAInst.w3 A36W.WAInst.w3_pos (by norm_num))
          (outLim (weightedOracle 3 1 A36W.WAInst.w3) (allAtOncePolicy 3)) ≤ ((ε : ℝ) : WithTop ℝ) := by
  obtain ⟨ε, hε0, hcE, hcA, h1, h2⟩ :=
    allAtOncePolicy_premises (n := 3) (k := 1) A36W.WAInst.w3_pos (by norm_num) le_rfl (by norm_num)
  exact ⟨ε, hε0, A36W.WAInst.w3_injective, A36W.WAInst.w3_pos, A36W.WAInst.w3_ratio, by norm_num,
    by norm_num, by norm_num, hcE, hcA, h1, h2⟩

/-- **The theorems applied to the instance**: (a) in `KLx` and rounds form for the actual output law
(under the cap), (b) and `E τ ≥ 1`.  These conclusions are true but carry no content at this size
(float values, inline check): the (a) left side is `½ log 2 - log 7776 ≈ -8.61 < 0 ≤ KLx`, the rounds
left side is at most `log₂ log 2 - log₂ log 7776 ≈ -3.69 < 1`, and the (b) argument of `ofReal` is at
most `log₂ log 2 - c(7776) ≈ -4.53`, so that bound is `0`.  Content is shown by `corA_bites` and
`WA_policy_bites`. -/
theorem nonvacuity_applied :
    ∃ ε : ℝ, 0 ≤ ε ∧
      KLx (weightedTarget 3 1 A36W.WAInst.w3 A36W.WAInst.w3_pos (by norm_num))
          (outLim (weightedOracle 3 1 A36W.WAInst.w3) (allAtOncePolicy 3)) ≤ ((ε : ℝ) : WithTop ℝ) ∧
      ((((2 : ℝ) ^ (-((1 : ℕ) : ℝ)) * Real.log (((min 1 (3 - 1) : ℕ) : ℝ) + 1)
          - Real.log (288 * 3 ^ 3) : ℝ) : WithTop ℝ)
        ≤ KLx (weightedTarget 3 1 A36W.WAInst.w3 A36W.WAInst.w3_pos (by norm_num))
          (outLim (weightedOracle 3 1 A36W.WAInst.w3) (allAtOncePolicy 3))) ∧
      Real.logb 2 (Real.log (((min 1 (3 - 1) : ℕ) : ℝ) + 1))
          - Real.logb 2 (ε + Real.log (288 * 3 ^ 3)) ≤ ((1 : ℕ) : ℝ) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log (((min 1 (3 - 1) : ℕ) : ℝ) + 1))
          - A36W.WACosts.cK (288 * 3 ^ 3))
        ≤ (allAtOncePolicy 3).execMean (weightedOracle 3 1 A36W.WAInst.w3) ∧
      1 ≤ (allAtOncePolicy 3).execMean (weightedOracle 3 1 A36W.WAInst.w3) := by
  obtain ⟨ε, hε0, -, -, -, -, -, hd, -, hcA, -, h2⟩ := nonvacuity
  refine ⟨ε, hε0, h2, ?_, ?_, ?_, ?_⟩
  · exact corA_KLx_ge_outLim_capAS A36W.WAInst.w3_pos A36W.WAInst.w3_ratio (by norm_num)
      (by norm_num) (allAtOncePolicy 3) 1 hcA
  · exact corA_rounds_outLim_capAS A36W.WAInst.w3_pos A36W.WAInst.w3_ratio (by norm_num)
      (by norm_num) hd (allAtOncePolicy 3) 1 hcA h2
  · exact corB_execMean A36W.WAInst.w3_pos A36W.WAInst.w3_ratio (by norm_num) (by norm_num)
      (allAtOncePolicy 3) hε0 h2
  · exact execMean_ge_one _ (allAtOncePolicy 3) (by norm_num)

/-- Four distinct positive weights. -/
def w4 : Fin 4 → ℝ := ![1, 2, 3, 4]

theorem w4_pos : ∀ i, 0 < w4 i := by
  intro i
  fin_cases i <;> norm_num [w4]

theorem w4_ratio : ∀ a b, w4 a ≤ 4 * w4 b := by
  intro a b
  fin_cases a <;> fin_cases b <;> norm_num [w4]

theorem w4_injective : Function.Injective w4 := by
  intro a b h
  fin_cases a <;> fin_cases b <;> first | rfl | (norm_num [w4] at h)

/-- **Non-vacuity of (c)**: `n = 4`, `w = (1, 2, 3, 4)` distinct, `Λ = 4`, `k = 2`, `κ₀ = 1/2` (a corner
point: every (c) inequality is an equality; `nonvacuity_c_interior` is an interior one).  The (c)
hypotheses hold, the all-at-once policy meets the premises, and both (c) conclusions follow; they
carry no content at this size (rounds left side `≤ log₂ log 4 - 1 - log₂ log 18432 ≈ -3.82`, and the
`ofReal` argument is `≤ -4.53`). -/
theorem nonvacuity_c :
    ∃ ε : ℝ, 0 ≤ ε ∧ Function.Injective w4 ∧
      (0 : ℝ) < 1 / 2 ∧ (1 / 2 : ℝ) ≤ 1 / 2 ∧ (1 / 2 : ℝ) * ((4 : ℕ) : ℝ) ≤ ((2 : ℕ) : ℝ) ∧
      ((2 : ℕ) : ℝ) ≤ (1 - 1 / 2) * ((4 : ℕ) : ℝ) ∧ ((1 / 2 : ℝ) ^ 2)⁻¹ ≤ ((4 : ℕ) : ℝ) ∧
      (allAtOncePolicy 4).CapEvery (weightedOracle 4 2 w4) 1 ∧
      KLx (weightedTarget 4 2 w4 w4_pos (by norm_num))
          (outLim (weightedOracle 4 2 w4) (allAtOncePolicy 4)) ≤ ((ε : ℝ) : WithTop ℝ) ∧
      Real.logb 2 (Real.log ((4 : ℕ) : ℝ)) - 1 - Real.logb 2 (ε + Real.log (288 * 4 ^ 3))
        ≤ ((1 : ℕ) : ℝ) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ((4 : ℕ) : ℝ)) - Real.exp (-ε)
          - A36W.WACosts.cK (288 * 4 ^ 3))
        ≤ (allAtOncePolicy 4).execMean (weightedOracle 4 2 w4) := by
  obtain ⟨ε, hε0, hcE, hcA, -, h2⟩ :=
    allAtOncePolicy_premises (n := 4) (k := 2) w4_pos (by norm_num) (by norm_num) (by norm_num)
  have hκ : (0 : ℝ) < 1 / 2 ∧ (1 / 2 : ℝ) ≤ 1 / 2 ∧ (1 / 2 : ℝ) * ((4 : ℕ) : ℝ) ≤ ((2 : ℕ) : ℝ) ∧
      ((2 : ℕ) : ℝ) ≤ (1 - 1 / 2) * ((4 : ℕ) : ℝ) ∧ ((1 / 2 : ℝ) ^ 2)⁻¹ ≤ ((4 : ℕ) : ℝ) := by
    norm_num
  obtain ⟨hκ0, hκ1, hk1, hk2, hnκ⟩ := hκ
  refine ⟨ε, hε0, w4_injective, hκ0, hκ1, hk1, hk2, hnκ, hcE, h2, ?_, ?_⟩
  · exact corC_rounds_outLim_capAS w4_pos w4_ratio (by norm_num) (by norm_num) hκ0 hκ1 hk1 hk2 hnκ
      (allAtOncePolicy 4) 1 hcA h2
  · exact corC_execMean w4_pos w4_ratio (by norm_num) (by norm_num) hκ0 hκ1 hk1 hk2 hnκ
      (allAtOncePolicy 4) hε0 h2

/-- **Theorem WA bites at the policy level**: for the eight distinct weights `1 + i/100`
(`Λ = 11/10`) and `k = 4` (`d₀ = 4`), EVERY policy completes legally within one round with
probability at most `2.2 · 5^{-1/2} < 1` (`WA_policy` at `r = 1`; the arithmetic is
`WAInst.WA_instance_bites`). -/
theorem WA_policy_bites {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 8 Seed) :
    ∑ x ∈ Vset 8 4, σ.outBy (weightedOracle 8 4 A36W.WAInst.w8) 1 x
        ≤ 2 * (11 / 10 : ℝ) * ((4 : ℝ) + 1) ^ (-(1 / 2 : ℝ)) ∧
      2 * (11 / 10 : ℝ) * ((4 : ℝ) + 1) ^ (-(1 / 2 : ℝ)) < 1 := by
  have h := (WA_policy (k := 4) A36W.WAInst.w8_pos A36W.WAInst.w8_ratio (by norm_num) (by norm_num) σ 1
    le_rfl).1
  have e1 : (2 : ℝ) - (2 : ℝ) ^ (2 - ((1 : ℕ) : ℝ)) = 0 := by norm_num
  have e2 : -((2 : ℝ) ^ (-((1 : ℕ) : ℝ))) = -(1 / 2 : ℝ) := by
    rw [Nat.cast_one, Real.rpow_neg_one]
    norm_num
  have e3 : (((min 4 (8 - 4) : ℕ) : ℝ) + 1) = (4 : ℝ) + 1 := by norm_num
  rw [e1, Real.rpow_zero, mul_one, e2, e3] at h
  exact ⟨h.trans (min_le_right _ _), A36W.WAInst.WA_instance_bites.2.2⟩

/-- **Corollary (a) bites at the policy level**: on the same instance (`n = 8`, `w_i = 1 + i/100`,
`Λ = 11/10`, `k = 4`, `d₀ = 4`), the sharp form at `r = 1` gives EVERY policy's one-round law
`KLx(p_w ‖ σ.outBy 1) ≥ ½ log 5 - log(11/5) > 0` (`A_1 = 2Λ = 11/5`; `(11/5)² = 4.84 < 5`). -/
theorem corA_bites {Seed : Type} [MeasurableSpace Seed] (σ : PolicyE 8 Seed) :
    ((((1 / 2 : ℝ) * Real.log 5 - Real.log (11 / 5)) : ℝ) : WithTop ℝ)
        ≤ KLx (weightedTarget 8 4 A36W.WAInst.w8 A36W.WAInst.w8_pos (by norm_num))
          (σ.outBy (weightedOracle 8 4 A36W.WAInst.w8) 1) ∧
      0 < (1 / 2 : ℝ) * Real.log 5 - Real.log (11 / 5) := by
  have h := corA_KLx_ge_sharp (k := 4) A36W.WAInst.w8_pos A36W.WAInst.w8_ratio (by norm_num)
    (by norm_num) σ 1 le_rfl
  have e1 : (2 : ℝ) ^ (-((1 : ℕ) : ℝ)) = 1 / 2 := by
    rw [Nat.cast_one, Real.rpow_neg_one]
    norm_num
  have e2 : (((min 4 (8 - 4) : ℕ) : ℝ) + 1) = 5 := by norm_num
  have e3 : (2 : ℝ) * (11 / 10) * (12 * (11 / 10)) ^ (2 - (2 : ℝ) ^ (2 - ((1 : ℕ) : ℝ))) = 11 / 5 := by
    have e0 : (2 : ℝ) - (2 : ℝ) ^ (2 - ((1 : ℕ) : ℝ)) = 0 := by norm_num
    rw [e0, Real.rpow_zero]
    norm_num
  rw [e1, e2, e3] at h
  refine ⟨h, ?_⟩
  have h5 : Real.log ((11 / 5 : ℝ) ^ 2) < Real.log 5 := Real.log_lt_log (by positivity) (by norm_num)
  rw [Real.log_pow] at h5
  push_cast at h5
  linarith

/-- `w_i = 1 + i/100` on ten coordinates (pairwise distinct, ratio at most `11/10`). -/
noncomputable def w10 : Fin 10 → ℝ := fun i => 1 + ((i : ℕ) : ℝ) / 100

theorem w10_pos : ∀ i, 0 < w10 i := fun i => by
  unfold w10
  positivity

theorem w10_ratio : ∀ a b, w10 a ≤ (11 / 10 : ℝ) * w10 b := by
  intro a b
  have ha : ((a : ℕ) : ℝ) ≤ 9 := by
    have := a.isLt
    exact_mod_cast (show (a : ℕ) ≤ 9 by omega)
  have hb : (0 : ℝ) ≤ ((b : ℕ) : ℝ) := Nat.cast_nonneg _
  unfold w10
  linarith

theorem w10_injective : Function.Injective w10 := by
  intro a b h
  unfold w10 at h
  have h' : ((a : ℕ) : ℝ) = ((b : ℕ) : ℝ) := by linarith
  exact Fin.ext (by exact_mod_cast h')

/-- **Non-vacuity of (c) at an interior point**: `n = 10`, `w_i = 1 + i/100`, `Λ = 11/10`, `k = 5`,
`κ₀ = 1/3` (`10/3 < 5 < 20/3`, `κ₀^{-2} = 9 < 10`). -/
theorem nonvacuity_c_interior :
    ∃ ε : ℝ, 0 ≤ ε ∧ Function.Injective w10 ∧
      (0 : ℝ) < 1 / 3 ∧ (1 / 3 : ℝ) ≤ 1 / 2 ∧ (1 / 3 : ℝ) * ((10 : ℕ) : ℝ) < ((5 : ℕ) : ℝ) ∧
      ((5 : ℕ) : ℝ) < (1 - 1 / 3) * ((10 : ℕ) : ℝ) ∧ ((1 / 3 : ℝ) ^ 2)⁻¹ < ((10 : ℕ) : ℝ) ∧
      (allAtOncePolicy 10).CapEvery (weightedOracle 10 5 w10) 1 ∧
      KLx (weightedTarget 10 5 w10 w10_pos (by norm_num))
          (outLim (weightedOracle 10 5 w10) (allAtOncePolicy 10)) ≤ ((ε : ℝ) : WithTop ℝ) ∧
      Real.logb 2 (Real.log ((10 : ℕ) : ℝ)) - 1 - Real.logb 2 (ε + Real.log (288 * (11 / 10) ^ 3))
        ≤ ((1 : ℕ) : ℝ) ∧
      ENNReal.ofReal (Real.exp (-ε) * Real.logb 2 (Real.log ((10 : ℕ) : ℝ)) - Real.exp (-ε)
          - A36W.WACosts.cK (288 * (11 / 10) ^ 3))
        ≤ (allAtOncePolicy 10).execMean (weightedOracle 10 5 w10) := by
  obtain ⟨ε, hε0, hcE, hcA, -, h2⟩ :=
    allAtOncePolicy_premises (n := 10) (k := 5) w10_pos (by norm_num) (by norm_num) (by norm_num)
  have hκ : (0 : ℝ) < 1 / 3 ∧ (1 / 3 : ℝ) ≤ 1 / 2 ∧ (1 / 3 : ℝ) * ((10 : ℕ) : ℝ) < ((5 : ℕ) : ℝ) ∧
      ((5 : ℕ) : ℝ) < (1 - 1 / 3) * ((10 : ℕ) : ℝ) ∧ ((1 / 3 : ℝ) ^ 2)⁻¹ < ((10 : ℕ) : ℝ) := by
    norm_num
  obtain ⟨hκ0, hκ1, hk1, hk2, hnκ⟩ := hκ
  refine ⟨ε, hε0, w10_injective, hκ0, hκ1, hk1, hk2, hnκ, hcE, h2, ?_, ?_⟩
  · exact corC_rounds_outLim_capAS w10_pos w10_ratio (by norm_num) (by norm_num) hκ0 hκ1 hk1.le
      hk2.le hnκ.le (allAtOncePolicy 10) 1 hcA h2
  · exact corC_execMean w10_pos w10_ratio (by norm_num) (by norm_num) hκ0 hκ1 hk1.le hk2.le hnκ.le
      (allAtOncePolicy 10) hε0 h2

/-- **The capped sets of (a) are nonempty**: for positive weights and `1 ≤ k < n`, the all-at-once
policy's (finite) KL lies in `capKLSet` and in `capKLSetAS` at `r = 1`, so `corA_capKLSet(AS)` are not
statements about an empty set. -/
theorem capKLSet_witness {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hk1 : 1 ≤ k)
    (hkn : k + 1 ≤ n) :
    KLx (weightedTarget n k w hw hk) ((allAtOncePolicy n).outBy (weightedOracle n k w) 1)
        ∈ capKLSet (weightedTarget n k w hw hk) (weightedOracle n k w) 1 ∧
      KLx (weightedTarget n k w hw hk) ((allAtOncePolicy n).outBy (weightedOracle n k w) 1)
        ∈ capKLSetAS (weightedTarget n k w hw hk) (weightedOracle n k w) 1 ∧
      KLx (weightedTarget n k w hw hk) ((allAtOncePolicy n).outBy (weightedOracle n k w) 1) ≠ ⊤ :=
  ⟨⟨Unit, inferInstance, allAtOncePolicy n, allAtOncePolicy_capEvery _, rfl⟩,
    ⟨Unit, inferInstance, allAtOncePolicy n,
      Converse.capAS_of_capEvery _ _ (allAtOncePolicy_capEvery _), rfl⟩,
    allAtOncePolicy_KLx_ne_top hw hk hk1 hkn⟩

/-- The all-at-once policy has executed mean exactly `1` (`n ≥ 1`; any oracle whose parameters are
probabilities): it completes in one round on every path. -/
theorem allAtOncePolicy_execMean (o : Oracle n) (ho : Converse.MargUnit o) (hn : 0 < n) :
    (allAtOncePolicy n).execMean o = 1 := by
  have h1 : (allAtOncePolicy n).doneBy o 1 = 1 :=
    Converse.capAS_of_capEvery o _ (allAtOncePolicy_capEvery o)
  have hd : ∀ t, t ≠ 0 → (allAtOncePolicy n).doneBy o t = 1 := fun t ht =>
    le_antisymm (Converse.policy_doneBy_le_one o ho _ t)
      (h1.symm.le.trans (Converse.policy_doneBy_mono o ho _ (Nat.one_le_iff_ne_zero.2 ht)))
  unfold PolicyE.execMean
  rw [tsum_eq_single 0 (fun t ht => by rw [hd t ht, sub_self, ENNReal.ofReal_zero]),
    Converse.policy_doneBy_zero o _ hn, sub_zero, ENNReal.ofReal_one]

/-- **`L_F^ad` is finite on the instances, indeed `= 1`**: for positive weights and `1 ≤ k < n` there
is `ε ≥ 0` at which the all-at-once policy is feasible, and then `LFad(ε) = 1` (every policy has
`E τ ≥ 1`, `execMean_ge_one`, and the all-at-once policy has `E τ = 1`).  So `corB_LFad` /
`corC_LFad` do not bound `sInf ∅ = ⊤`, and `execMean_ge_one` is attained. -/
theorem LFad_eq_one {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) (hk1 : 1 ≤ k)
    (hkn : k + 1 ≤ n) :
    ∃ ε : ℝ, 0 ≤ ε ∧ LFad (weightedTarget n k w hw hk) (weightedOracle n k w) ε = 1 := by
  obtain ⟨ε, hε0, -, -, -, h2⟩ := allAtOncePolicy_premises hw hk hk1 hkn
  have hn : 0 < n := by omega
  refine ⟨ε, hε0, le_antisymm ?_ (le_sInf ?_)⟩
  · have hmem : (allAtOncePolicy n).execMean (weightedOracle n k w) ∈
        {e : ENNReal | ∃ (Seed : Type) (_ : MeasurableSpace Seed) (σ : PolicyE n Seed),
          KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) σ) ≤ ((ε : ℝ) : WithTop ℝ) ∧
            e = σ.execMean (weightedOracle n k w)} :=
      ⟨Unit, inferInstance, allAtOncePolicy n, h2, rfl⟩
    exact (sInf_le hmem).trans_eq
      (allAtOncePolicy_execMean _ (A36W.margUnit_weightedOracle fun i => (hw i).le) hn)
  · rintro e ⟨Seed', _, σ', -, rfl⟩
    exact execMean_ge_one _ σ' hn

/-- The all-at-once policy's one-round legal-completion probability is `G 1 (univ, k)`, which is
positive (Tower's `allAtOnce_tight`; positive weights). -/
theorem allAtOncePolicy_mass_eq {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hk : k ≤ n) :
    ∑ x ∈ Vset n k, (allAtOncePolicy n).outBy (weightedOracle n k w) 1 x = A36W.G w 1 univ (k : ℤ) ∧
      0 < A36W.G w 1 univ (k : ℤ) := by
  refine ⟨?_, G_root_pos hw hk le_rfl⟩
  simp only [allAtOncePolicy_outBy]
  rw [A36W.allAtOnce_tight (h := ([] : History n)) (fun i => (hw i).le) trivial
    (Converse.legal_nil_w2 n k hk), A36W.remaining_nil_tw, quota_nil]

/-- **`WA_policy_bites`, two-sided**: the bound `2.2 · 5^{-1/2} < 1` that holds for every policy is
compared with a positive quantity: the all-at-once policy's one-round legal-completion probability. -/
theorem WA_policy_bites_two_sided :
    0 < ∑ x ∈ Vset 8 4, (allAtOncePolicy 8).outBy (weightedOracle 8 4 A36W.WAInst.w8) 1 x ∧
      ∑ x ∈ Vset 8 4, (allAtOncePolicy 8).outBy (weightedOracle 8 4 A36W.WAInst.w8) 1 x
        ≤ 2 * (11 / 10 : ℝ) * ((4 : ℝ) + 1) ^ (-(1 / 2 : ℝ)) ∧
      2 * (11 / 10 : ℝ) * ((4 : ℝ) + 1) ^ (-(1 / 2 : ℝ)) < 1 := by
  obtain ⟨he, hp⟩ := allAtOncePolicy_mass_eq (k := 4) A36W.WAInst.w8_pos (by norm_num)
  obtain ⟨h1, h2⟩ := WA_policy_bites (allAtOncePolicy 8)
  exact ⟨he ▸ hp, h1, h2⟩

/-- **Mutant (count-only value)**: the bridge of §1 fails when Tower's value is taken at the
count-only weights `w ≡ 1` and `wBellman` at `w = (1, 2)`: at the root `(univ, 1)`, `r = 1`, the
values are `1/2 ≠ 5/9` (Tower's `G_ones_one`, WAInst's `w2_G_one`).  The equality is weight-sensitive. -/
theorem G_eq_wBellman_mutant_count_only :
    ¬ ∀ (r : ℕ) (S : Finset (Fin 2)) (J : ℤ),
      A36W.G (fun _ : Fin 2 => (1 : ℝ)) r S J =
        (A36W.WAInst.wBellman A36W.WAInst.w2 A36W.WAInst.w2_pos).G r (S, J) := fun h => by
  have h1 := h 1 univ 1
  rw [A36W.TowerSanity.G_ones_one, A36W.WAInst.w2_G_one] at h1
  norm_num at h1

/-- **Mutant (horizon shift)**: the bridge is exact in the horizon: `G (r+1) ≠ G^w r` already at
`w = (2, 1)`, `r = 0`, the root `(univ, 1)` (`5/9 ≠ 0`; Tower's `G_w2_one`, WAInst's `wG_zero`). -/
theorem G_eq_wBellman_mutant_horizon :
    ¬ ∀ (r : ℕ) (S : Finset (Fin 2)) (J : ℤ),
      A36W.G A36W.TowerSanity.w2 (r + 1) S J =
        (A36W.WAInst.wBellman A36W.TowerSanity.w2 A36W.TowerSanity.w2_pos).G r (S, J) := fun h => by
  have h1 := h 0 univ 1
  rw [zero_add, A36W.TowerSanity.G_w2_one, A36W.WAInst.wG_zero] at h1
  simp at h1

end NonVacuity

end A36W.WAFinal

set_option pp.numericTypes true
#check @A36W.WAFinal.G_eq_wBellman
#print axioms A36W.WAFinal.G_eq_wBellman
#check @A36W.WAFinal.WA_policy
#print axioms A36W.WAFinal.WA_policy
#check @A36W.WAFinal.policy_le_wBellman
#print axioms A36W.WAFinal.policy_le_wBellman
#check @A36W.WAFinal.corA_KLx_ge
#print axioms A36W.WAFinal.corA_KLx_ge
#check @A36W.WAFinal.corA_KLx_ge_every_r
#print axioms A36W.WAFinal.corA_KLx_ge_every_r
#check @A36W.WAFinal.corA_rounds
#print axioms A36W.WAFinal.corA_rounds
#check @A36W.WAFinal.corB_execMean
#print axioms A36W.WAFinal.corB_execMean
#check @A36W.WAFinal.corC_rounds
#print axioms A36W.WAFinal.corC_rounds
#check @A36W.WAFinal.corC_execMean
#print axioms A36W.WAFinal.corC_execMean
#check @A36W.WAFinal.nonvacuity
#print axioms A36W.WAFinal.nonvacuity
#check @A36W.WAFinal.LFad_eq_one
#print axioms A36W.WAFinal.LFad_eq_one
#check @A36W.WAFinal.corA_bites
#print axioms A36W.WAFinal.corA_bites


==> anc/formal_companion/lean/src/A36W/WAInst.lean <==
import A36W.Slice
import A36W.Atom
import A36W.OneStepEnvelope

/-!
# A36W.WAInst — Theorem WA (App L §10) for the weighted Bellman value

The abstract envelope theorem `A36W.OneStepEnvelope.envelope_of_oneStep`, instantiated at the
weighted slice (two-group branch).

Paper locator: `appendix_t1.tex`, App L §10 "Adaptive converse for any bounded weights",
Theorem (bounded-weight envelope) and its proof (Inputs, Base, One step, Induction).

Scope.  Only the displayed inequality of that Theorem, for the Bellman value `G^w`, is formalized
here.  The policy-domination sentence of the same paragraph ("every causal randomized policy ...
reaches a legal completion within `r` rounds with probability at most `G^w_r`") and the
corollaries (a)-(c) are NOT formalized in this module; `historyState_cons`,
`batchLaw_weightedOracle`, `wK_historyState` and `weightedOracle_legal_iff` are ingredients for
that step only.

The model.  Fix positive weights `w : Fin n → ℝ` with ratio at most `Λ` (`w a ≤ Λ w b`).
* A state is a pair `(S, J)`: the free set `S` -- whose residual weight array is `w|_S`, the full
  array, never a count -- and the residual integer quota `J`.  It is legal iff `0 ≤ J ≤ |S|`
  (`WLegal`), and `d = min(J, |S| - J)` (`minQuota`; the potential `wpot` is its `toNat`).
* `completed (S, J)` iff `S = ∅ ∧ J = 0`; the actions are `B ⊆ S`, with `B = ∅` the empty action.
* The kernel of `B` at `(S, J)` sends the outcome `O ⊆ B` to the child `(S \ B, J - |O|)` with
  probability `prodLaw p B O = ∏_{i ∈ B} (p_i if i ∈ O else 1 - p_i)` at the weighted-slice
  marginals `p = sliceMarg w S J` -- V0's `batchLaw` (`batchLaw_eq_prodLaw`,
  `batchLaw_weightedOracle`) -- and only legal children are kept (illegal ones are killed).
  Aggregating outcomes by child gives `K(child) = batchPmf B p x`, `x = J - J_child` (`wK_child`).

Contents.
* §1 Batch-sum law facts for the elementary Poisson-binomial pmf: the V0 bridge
  `sum_powersetCard_batchLaw`; `batch_mean`, `batch_meanCompl`, `batch_sum_sq`, `batch_var`.
* §2 Upper floors at a legal state: `sliceMarg_le_div`, `one_sub_sliceMarg_le_div`,
  `div_le_sliceVar`, and `V ≥ d/(2Λ)` (`minQuota_le_two_mul_sumVar`, `div_le_sumVar`).
* §3 The weighted Bellman system `wBellman`; its value is the paper's `G^w`
  (`wG_zero`, `wG_succ`) and depends on the weights only through `w|_S` (`wG_congr`); link to
  histories (`historyState_cons`, `weightedOracle_legal_iff`, `batchLaw_weightedOracle`).
* §4 (H1): `wG_one_eq` (one-round value = atom `P(X_S = J)`) and `wBellman_H1`.
* §5 `OneStepLink` at every nonempty action of every state with `d ≥ 1`: `wBellman_link`.
* §6 **Theorem WA**: `WA_envelope`, `WA_envelope_state`, `WA_envelope_root`, `WA_envelope_of_pos`.
* §7 Non-vacuity: `wG_mono`, `wG_pos`, `wG_completed`, `WA_fails_at_zero`; the instance
  `WA_instance` (`n = 3`, `w = (1, 2, 3)`, `Λ = 3`); `WA_instance_bites` (`n = 8`, distinct
  weights, `Λ = 11/10`: the bound is `< 1`); the exact values `w2_G_one` (`w = (1, 2)`: `5/9`) and
  `w11_G_one` (`w = (1, 1)`: `1/2`), hence `G_not_count_function`; and
  `WA_premise_one_le_needed` (the premise `1 ≤ Λ` is load-bearing at `n = 0`).
-/

set_option autoImplicit false

noncomputable section

open Finset

namespace A36W.WAInst

open A36W.OneStep A36W.Envelope A36W.OneStepEnvelope

/-! ## §1 Batch-sum law facts -/

section BatchFacts

variable {ι : Type*} [DecidableEq ι]

/-- The product law of a batch `B` at marginals `p`: the word `O ⊆ B` (the cells set to one) has
probability `∏_{i ∈ B} (p_i if i ∈ O else 1 - p_i)`.  This is V0's `batchLaw` with the oracle's
parameters replaced by `p` (`batchLaw_eq_prodLaw`). -/
def prodLaw (p : ι → ℝ) (B O : Finset ι) : ℝ :=
  ∏ i ∈ B, if i ∈ O then p i else 1 - p i

/-- For `O ⊆ B` the product law is Atom's subset weight `(∏_{O} p) (∏_{B \ O} (1 - p))`. -/
theorem prodLaw_eq_batchWeight (p : ι → ℝ) {B O : Finset ι} (hO : O ⊆ B) :
    prodLaw p B O = batchWeight B p O := by
  unfold prodLaw batchWeight
  rw [Finset.prod_ite]
  congr 1
  · refine Finset.prod_congr ?_ fun _ _ => rfl
    ext i
    simp only [Finset.mem_filter]
    exact ⟨fun h => h.2, fun h => ⟨hO h, h⟩⟩
  · refine Finset.prod_congr ?_ fun _ _ => rfl
    ext i
    simp only [Finset.mem_filter, Finset.mem_sdiff]

theorem prodLaw_nonneg {p : ι → ℝ} (hp0 : ∀ i, 0 ≤ p i) (hp1 : ∀ i, p i ≤ 1) (B O : Finset ι) :
    0 ≤ prodLaw p B O :=
  Finset.prod_nonneg fun i _ => by
    split_ifs
    · exact hp0 i
    · exact sub_nonneg.mpr (hp1 i)

/-- Aggregating the product law over the `j`-subsets of `B` gives the elementary pmf. -/
theorem sum_powersetCard_prodLaw (p : ι → ℝ) (B : Finset ι) (j : ℕ) :
    ∑ O ∈ B.powersetCard j, prodLaw p B O = batchPmf B p j := by
  unfold batchPmf
  exact Finset.sum_congr rfl fun O hO => prodLaw_eq_batchWeight p (Finset.mem_powersetCard.mp hO).1

/-- `Σ_{x ≤ |B|} P(X_B = x) g(x) = Σ_{T ⊆ B} wt(T) g(|T|)`. -/
theorem sum_range_batchPmf_mul (p : ι → ℝ) (B : Finset ι) (g : ℕ → ℝ) :
    ∑ x ∈ range (#B + 1), batchPmf B p x * g x =
      ∑ T ∈ B.powerset, batchWeight B p T * g #T := by
  simp_rw [batchPmf_eq_sum_ite, Finset.sum_mul]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl fun T hT => ?_
  simp_rw [ite_mul, zero_mul]
  rw [Finset.sum_ite_eq, if_pos]
  rw [Finset.mem_range]
  have := Finset.card_le_card (Finset.mem_powerset.mp hT)
  omega

theorem batchWeight_insert_of_subset (p : ι → ℝ) {B T : Finset ι} {a : ι} (ha : a ∉ B)
    (hT : T ⊆ B) : batchWeight (insert a B) p T = (1 - p a) * batchWeight B p T := by
  have haT : a ∉ T := fun h => ha (hT h)
  unfold batchWeight
  rw [Finset.insert_sdiff_of_notMem B haT,
    Finset.prod_insert (fun h => ha (Finset.mem_sdiff.mp h).1)]
  ring

theorem batchWeight_insert_insert (p : ι → ℝ) {B T : Finset ι} {a : ι} (ha : a ∉ B)
    (hT : T ⊆ B) : batchWeight (insert a B) p (insert a T) = p a * batchWeight B p T := by
  have haT : a ∉ T := fun h => ha (hT h)
  have e : insert a B \ insert a T = B \ T := by
    ext x
    simp only [Finset.mem_sdiff, Finset.mem_insert]
    constructor
    · rintro ⟨h1 | h1, h2⟩
      · exact absurd (Or.inl h1) h2
      · exact ⟨h1, fun h => h2 (Or.inr h)⟩
    · rintro ⟨h1, h2⟩
      refine ⟨Or.inr h1, ?_⟩
      rintro (rfl | h)
      · exact ha h1
      · exact h2 h
  unfold batchWeight
  rw [e, Finset.prod_insert haT]
  ring

/-- One coordinate at a time: the subset sum over `insert a B` splits by whether `a ∈ T`. -/
theorem sum_powerset_insert_batchWeight (p : ι → ℝ) {B : Finset ι} {a : ι} (ha : a ∉ B)
    (g : ℕ → ℝ) :
    ∑ T ∈ (insert a B).powerset, batchWeight (insert a B) p T * g #T =
      (1 - p a) * ∑ T ∈ B.powerset, batchWeight B p T * g #T +
        p a * ∑ T ∈ B.powerset, batchWeight B p T * g (#T + 1) := by
  rw [Finset.sum_powerset_insert ha, Finset.mul_sum, Finset.mul_sum]
  congr 1
  · refine Finset.sum_congr rfl fun T hT => ?_
    rw [batchWeight_insert_of_subset p ha (Finset.mem_powerset.mp hT)]
    ring
  · refine Finset.sum_congr rfl fun T hT => ?_
    have hT' := Finset.mem_powerset.mp hT
    rw [batchWeight_insert_insert p ha hT', Finset.card_insert_of_notMem (fun h => ha (hT' h))]
    ring

/-- Mass, first and second moments of `|T|` under the product weights on the subsets of `B`
(pure algebra: no range hypothesis on `p`). -/
theorem batch_moments (p : ι → ℝ) (B : Finset ι) :
    ∑ T ∈ B.powerset, batchWeight B p T * 1 = 1 ∧
    ∑ T ∈ B.powerset, batchWeight B p T * (#T : ℝ) = ∑ i ∈ B, p i ∧
    ∑ T ∈ B.powerset, batchWeight B p T * (#T : ℝ) ^ 2 =
      (∑ i ∈ B, p i) ^ 2 + ∑ i ∈ B, p i * (1 - p i) := by
  induction B using Finset.induction_on with
  | empty => simp [batchWeight]
  | @insert a B ha ih =>
    obtain ⟨h0, h1, h2⟩ := ih
    have e0 := sum_powerset_insert_batchWeight p ha (fun _ => (1 : ℝ))
    have e1 := sum_powerset_insert_batchWeight p ha (fun t => (t : ℝ))
    have e2 := sum_powerset_insert_batchWeight p ha (fun t => (t : ℝ) ^ 2)
    have s1 : ∑ T ∈ B.powerset, batchWeight B p T * (((#T + 1 : ℕ) : ℝ)) =
        ∑ T ∈ B.powerset, batchWeight B p T * (#T : ℝ) +
          ∑ T ∈ B.powerset, batchWeight B p T * 1 := by
      rw [← Finset.sum_add_distrib]
      refine Finset.sum_congr rfl fun T _ => ?_
      push_cast
      ring
    have s2 : ∑ T ∈ B.powerset, batchWeight B p T * (((#T + 1 : ℕ) : ℝ)) ^ 2 =
        ∑ T ∈ B.powerset, batchWeight B p T * (#T : ℝ) ^ 2 +
          2 * ∑ T ∈ B.powerset, batchWeight B p T * (#T : ℝ) +
            ∑ T ∈ B.powerset, batchWeight B p T * 1 := by
      rw [Finset.mul_sum, ← Finset.sum_add_distrib, ← Finset.sum_add_distrib]
      refine Finset.sum_congr rfl fun T _ => ?_
      push_cast
      ring
    refine ⟨?_, ?_, ?_⟩
    · rw [e0, h0]
      ring
    · rw [e1, s1, h1, h0, Finset.sum_insert ha]
      ring
    · rw [e2, s2, h2, h1, h0, Finset.sum_insert ha, Finset.sum_insert ha]
      ring

/-- **Mean of the batch sum**: `E X_B = Σ_{x ≤ |B|} x P(X_B = x) = Σ_{i ∈ B} p_i`. -/
theorem batch_mean (p : ι → ℝ) (B : Finset ι) : mean #B (batchPmf B p) = ∑ i ∈ B, p i := by
  unfold mean
  have h := sum_range_batchPmf_mul p B (fun x => (x : ℝ))
  rw [h]
  exact (batch_moments p B).2.1

/-- `E X_B² = (Σ p_i)² + Σ p_i (1 - p_i)`. -/
theorem batch_sum_sq (p : ι → ℝ) (B : Finset ι) :
    ∑ x ∈ range (#B + 1), batchPmf B p x * (x : ℝ) ^ 2 =
      (∑ i ∈ B, p i) ^ 2 + ∑ i ∈ B, p i * (1 - p i) := by
  have h := sum_range_batchPmf_mul p B (fun x => (x : ℝ) ^ 2)
  rw [h]
  exact (batch_moments p B).2.2

/-- `E (|B| - X_B) = Σ_{i ∈ B} (1 - p_i)`. -/
theorem batch_meanCompl (p : ι → ℝ) (B : Finset ι) :
    meanCompl #B (batchPmf B p) = ∑ i ∈ B, (1 - p i) := by
  unfold meanCompl
  have h := sum_range_batchPmf_mul p B (fun x => (#B : ℝ) - x)
  rw [h]
  obtain ⟨h0, h1, -⟩ := batch_moments p B
  have e : ∑ T ∈ B.powerset, batchWeight B p T * ((#B : ℝ) - (#T : ℝ)) =
      (#B : ℝ) * ∑ T ∈ B.powerset, batchWeight B p T * 1 -
        ∑ T ∈ B.powerset, batchWeight B p T * (#T : ℝ) := by
    rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
    exact Finset.sum_congr rfl fun T _ => by ring
  rw [e, h0, h1, Finset.sum_sub_distrib, Finset.sum_const, nsmul_eq_mul]

/-- **Variance of the batch sum**: `Var X_B = Σ_{i ∈ B} p_i (1 - p_i)` (OneStep's `var`). -/
theorem batch_var (p : ι → ℝ) (B : Finset ι) :
    var #B (batchPmf B p) = ∑ i ∈ B, p i * (1 - p i) := by
  unfold var
  rw [batch_mean p B]
  have h := sum_range_batchPmf_mul p B (fun x => ((x : ℝ) - ∑ i ∈ B, p i) ^ 2)
  rw [h]
  obtain ⟨h0, h1, h2⟩ := batch_moments p B
  set μ := ∑ i ∈ B, p i with hμ
  have e : ∀ T ∈ B.powerset, batchWeight B p T * ((#T : ℝ) - μ) ^ 2 =
      batchWeight B p T * (#T : ℝ) ^ 2 - 2 * μ * (batchWeight B p T * (#T : ℝ)) +
        μ ^ 2 * (batchWeight B p T * 1) := fun T _ => by ring
  rw [Finset.sum_congr rfl e, Finset.sum_add_distrib, Finset.sum_sub_distrib, ← Finset.mul_sum,
    ← Finset.mul_sum, h0, h1, h2]
  ring

/-- Positivity of an interior atom: with `0 < p_i < 1` on `B`, `P(X_B = j) > 0` for `j ≤ |B|`. -/
theorem batchPmf_pos {B : Finset ι} {p : ι → ℝ} (hp0 : ∀ i ∈ B, 0 < p i)
    (hp1 : ∀ i ∈ B, p i < 1) {j : ℕ} (hj : j ≤ #B) : 0 < batchPmf B p j := by
  obtain ⟨T, hTB, hTc⟩ := Finset.exists_subset_card_eq hj
  unfold batchPmf
  refine Finset.sum_pos' (fun U hU => ?_) ⟨T, Finset.mem_powersetCard.mpr ⟨hTB, hTc⟩, ?_⟩
  · have hUB := (Finset.mem_powersetCard.mp hU).1
    exact mul_nonneg (Finset.prod_nonneg fun i hi => (hp0 i (hUB hi)).le)
      (Finset.prod_nonneg fun i hi => sub_nonneg.mpr (hp1 i (Finset.mem_sdiff.mp hi).1).le)
  · exact mul_pos (Finset.prod_pos fun i hi => hp0 i (hTB hi))
      (Finset.prod_pos fun i hi => sub_pos.mpr (hp1 i (Finset.mem_sdiff.mp hi).1))

end BatchFacts

/-! ### The bridge to V0's `batchLaw` (requested in a review) -/

section V0Bridge

variable {n : ℕ}

/-- V0's batch law is the product law at the oracle's parameters (definitionally). -/
theorem batchLaw_eq_prodLaw (o : A36RW.Oracle n) (h : AGF.History n) (B O : Finset (Fin n)) :
    A36RW.batchLaw o h B O = prodLaw (o.marg h) B O := rfl

theorem batchLaw_eq_batchWeight (o : A36RW.Oracle n) (h : AGF.History n)
    {B O : Finset (Fin n)} (hO : O ⊆ B) :
    A36RW.batchLaw o h B O = batchWeight B (o.marg h) O :=
  prodLaw_eq_batchWeight (o.marg h) hO

/-- **The batch-law bridge**: `Σ_{T ∈ B.powersetCard j} batchLaw o h B T = batchPmf B (o.marg h) j`. -/
theorem sum_powersetCard_batchLaw (o : A36RW.Oracle n) (h : AGF.History n) (B : Finset (Fin n))
    (j : ℕ) : ∑ T ∈ B.powersetCard j, A36RW.batchLaw o h B T = batchPmf B (o.marg h) j :=
  sum_powersetCard_prodLaw (o.marg h) B j

end V0Bridge

/-! ## §2 Upper floors from Slice (Lemma W1 averaged) -/

section Floors

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- `|S| p_i ≤ Λ J` (average `p_i ≤ Λ p_l` over `l ∈ S` with `Σ p = J`). -/
theorem card_mul_sliceMarg_le (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ}
    (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i : ι}
    (hi : i ∈ S) : (#S : ℝ) * sliceMarg w S J i ≤ Λ * J := by
  have hZ := (Z_pos hw hJ0 hJS).ne'
  calc (#S : ℝ) * sliceMarg w S J i = ∑ _l ∈ S, sliceMarg w S J i := by
        rw [Finset.sum_const, nsmul_eq_mul]
    _ ≤ ∑ l ∈ S, Λ * sliceMarg w S J l :=
        Finset.sum_le_sum fun l hl => sliceMarg_le_mul hw hΛ hJ0 hJS hl hi
    _ = Λ * J := by rw [← Finset.mul_sum, sum_sliceMarg hZ]

/-- **Upper floor** `p_i ≤ Λ J / |S|`. -/
theorem sliceMarg_le_div (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ}
    (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i : ι}
    (hi : i ∈ S) : sliceMarg w S J i ≤ Λ * J / #S := by
  have hS : (0 : ℝ) < #S := by exact_mod_cast Finset.card_pos.mpr ⟨i, hi⟩
  rw [le_div_iff₀ hS]
  linarith [card_mul_sliceMarg_le hw hΛ hJ0 hJS hi]

/-- `|S| (1 - p_i) ≤ Λ (|S| - J)`. -/
theorem card_mul_one_sub_sliceMarg_le (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ}
    (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i : ι}
    (hi : i ∈ S) : (#S : ℝ) * (1 - sliceMarg w S J i) ≤ Λ * ((#S : ℝ) - J) := by
  have hZ := (Z_pos hw hJ0 hJS).ne'
  calc (#S : ℝ) * (1 - sliceMarg w S J i) = ∑ _l ∈ S, (1 - sliceMarg w S J i) := by
        rw [Finset.sum_const, nsmul_eq_mul]
    _ ≤ ∑ l ∈ S, Λ * (1 - sliceMarg w S J l) :=
        Finset.sum_le_sum fun l hl => one_sub_sliceMarg_le_mul hw hΛ hJ0 hJS hl hi
    _ = Λ * ((#S : ℝ) - J) := by rw [← Finset.mul_sum, sum_one_sub_sliceMarg hZ]

/-- **Upper floor** `1 - p_i ≤ Λ (|S| - J) / |S|`. -/
theorem one_sub_sliceMarg_le_div (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ}
    (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i : ι}
    (hi : i ∈ S) : 1 - sliceMarg w S J i ≤ Λ * ((#S : ℝ) - J) / #S := by
  have hS : (0 : ℝ) < #S := by exact_mod_cast Finset.card_pos.mpr ⟨i, hi⟩
  rw [le_div_iff₀ hS]
  linarith [card_mul_one_sub_sliceMarg_le hw hΛ hJ0 hJS hi]

/-- W1(a) in ratio form: `v_l ≤ Λ v_i` for `i, l ∈ S`, `v = p (1 - p)`. -/
theorem sliceVar_le_mul (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ}
    (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i l : ι}
    (hi : i ∈ S) (hl : l ∈ S) :
    sliceMarg w S J l * (1 - sliceMarg w S J l) ≤
      Λ * (sliceMarg w S J i * (1 - sliceMarg w S J i)) := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have hΛ1 := one_le_of_ratio hw hΛ hi
  have hvi : 0 ≤ sliceMarg w S J i * (1 - sliceMarg w S J i) :=
    mul_nonneg (sliceMarg_nonneg hw0 J i) (sub_nonneg.mpr (sliceMarg_le_one hw0 J i))
  by_cases hil : i = l
  · subst hil
    nlinarith
  · rcases le_total (w l) (w i) with h | h
    · have h1 := (W1_var hw hJ0 hJS hi hl hil h).1
      have h2 := mul_le_mul_of_nonneg_right (hΛ i hi l hl) hvi
      have h3 : w l * (sliceMarg w S J l * (1 - sliceMarg w S J l)) ≤
          w l * (Λ * (sliceMarg w S J i * (1 - sliceMarg w S J i))) := by
        calc _ ≤ w i * (sliceMarg w S J i * (1 - sliceMarg w S J i)) := h1
          _ ≤ Λ * w l * (sliceMarg w S J i * (1 - sliceMarg w S J i)) := h2
          _ = _ := by ring
      exact le_of_mul_le_mul_left h3 (hw l hl)
    · have h1 := (W1_var hw hJ0 hJS hl hi (Ne.symm hil) h).2
      have h2 := mul_le_mul_of_nonneg_right (hΛ l hl i hi) hvi
      have h3 : w i * (sliceMarg w S J l * (1 - sliceMarg w S J l)) ≤
          w i * (Λ * (sliceMarg w S J i * (1 - sliceMarg w S J i))) := by
        calc _ ≤ w l * (sliceMarg w S J i * (1 - sliceMarg w S J i)) := h1
          _ ≤ Λ * w i * (sliceMarg w S J i * (1 - sliceMarg w S J i)) := h2
          _ = _ := by ring
      exact le_of_mul_le_mul_left h3 (hw i hi)

/-- `V ≤ Λ |S| v_i` with `V = Σ_{l ∈ S} v_l`. -/
theorem sum_sliceVar_le (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ}
    (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i : ι}
    (hi : i ∈ S) :
    ∑ l ∈ S, sliceMarg w S J l * (1 - sliceMarg w S J l) ≤
      Λ * #S * (sliceMarg w S J i * (1 - sliceMarg w S J i)) := by
  calc ∑ l ∈ S, sliceMarg w S J l * (1 - sliceMarg w S J l)
      ≤ ∑ _l ∈ S, Λ * (sliceMarg w S J i * (1 - sliceMarg w S J i)) :=
        Finset.sum_le_sum fun l hl => sliceVar_le_mul hw hΛ hJ0 hJS hi hl
    _ = Λ * #S * (sliceMarg w S J i * (1 - sliceMarg w S J i)) := by
        rw [Finset.sum_const, nsmul_eq_mul]
        ring

/-- **The `v` floor** `v_i ≥ V / (Λ |S|)`. -/
theorem div_le_sliceVar (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ}
    (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i : ι}
    (hi : i ∈ S) :
    (∑ l ∈ S, sliceMarg w S J l * (1 - sliceMarg w S J l)) / (Λ * #S) ≤
      sliceMarg w S J i * (1 - sliceMarg w S J i) := by
  have hΛ1 := one_le_of_ratio hw hΛ hi
  have hS : (0 : ℝ) < #S := by exact_mod_cast Finset.card_pos.mpr ⟨i, hi⟩
  rw [div_le_iff₀ (mul_pos (by linarith) hS)]
  have := sum_sliceVar_le hw hΛ hJ0 hJS hi
  linarith

/-- `d ≤ c p` and `d ≤ c (1 - p)` give `d ≤ 2 c p (1 - p)` (since `max(p, 1 - p) ≥ 1/2`). -/
theorem le_two_mul_var_of_le {p c d : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (hc : 0 ≤ c)
    (h1 : d ≤ c * p) (h2 : d ≤ c * (1 - p)) : d ≤ 2 * c * (p * (1 - p)) := by
  rcases le_total p (1 / 2) with h | h
  · nlinarith [mul_nonneg (mul_nonneg hc hp0) (by linarith : (0 : ℝ) ≤ 1 - 2 * p)]
  · nlinarith [mul_nonneg (mul_nonneg hc (by linarith : (0 : ℝ) ≤ 1 - p))
      (by linarith : (0 : ℝ) ≤ 2 * p - 1)]

/-- **`V ≥ d / (2Λ)`**, division-free: `min(J, |S| - J) ≤ 2Λ V`. -/
theorem minQuota_le_two_mul_sumVar (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ}
    (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) :
    min (J : ℝ) ((#S : ℝ) - J) ≤
      2 * Λ * ∑ l ∈ S, sliceMarg w S J l * (1 - sliceMarg w S J l) := by
  rcases S.eq_empty_or_nonempty with hS | ⟨i0, hi0⟩
  · subst hS
    have hJ : J = 0 := by simp at hJS; omega
    subst hJ
    simp
  · have hΛ1 := one_le_of_ratio hw hΛ hi0
    have hS : (0 : ℝ) < #S := by exact_mod_cast Finset.card_pos.mpr ⟨i0, hi0⟩
    have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
    have key : ∀ i ∈ S, min (J : ℝ) ((#S : ℝ) - J) ≤
        2 * (Λ * #S) * (sliceMarg w S J i * (1 - sliceMarg w S J i)) := by
      intro i hi
      apply le_two_mul_var_of_le (sliceMarg_nonneg hw0 J i) (sliceMarg_le_one hw0 J i)
        (mul_nonneg (by linarith) hS.le)
      · exact (min_le_left _ _).trans (le_mul_card_mul_sliceMarg hw hΛ hJ0 hJS hi)
      · exact (min_le_right _ _).trans (card_sub_le_mul_card_mul_one_sub hw hΛ hJ0 hJS hi)
    have hsum := Finset.sum_le_sum key
    rw [Finset.sum_const, nsmul_eq_mul, ← Finset.mul_sum] at hsum
    have h2 : (#S : ℝ) * min (J : ℝ) ((#S : ℝ) - J) ≤ (#S : ℝ) *
        (2 * Λ * ∑ l ∈ S, sliceMarg w S J l * (1 - sliceMarg w S J l)) := by
      linarith
    exact le_of_mul_le_mul_left h2 hS

/-- **`V ≥ d / (2Λ)`**, printed form. -/
theorem div_le_sumVar (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ}
    (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) {J : ℤ} (hJ0 : 0 ≤ J) (hJS : J ≤ #S) :
    min (J : ℝ) ((#S : ℝ) - J) / (2 * Λ) ≤
      ∑ l ∈ S, sliceMarg w S J l * (1 - sliceMarg w S J l) := by
  rcases S.eq_empty_or_nonempty with hS | ⟨i0, hi0⟩
  · subst hS
    have hJ : J = 0 := by simp at hJS; omega
    subst hJ
    simp
  · have hΛ1 := one_le_of_ratio hw hΛ hi0
    rw [div_le_iff₀ (by linarith)]
    have := minQuota_le_two_mul_sumVar hw hΛ hJ0 hJS
    linarith

end Floors

/-! ## §3 The weighted Bellman system -/

section Bellman

variable {n : ℕ}

/-- A weighted state: the free set `S` (its residual weight array is `w|_S`) and the residual
integer quota `J`. -/
abbrev WState (n : ℕ) := Finset (Fin n) × ℤ

/-- Legality `0 ≤ J ≤ |S|`. -/
def WLegal (s : WState n) : Prop := 0 ≤ s.2 ∧ s.2 ≤ (#s.1 : ℤ)

instance (s : WState n) : Decidable (WLegal s) := inferInstanceAs (Decidable (_ ∧ _))

/-- The minority quota `d = min(J, |S| - J)` (an integer; `≥ 0` on legal states). -/
def minQuota (s : WState n) : ℤ := min s.2 ((#s.1 : ℤ) - s.2)

/-- The potential: `d` as a natural number (`0` on illegal states). -/
def wpot (s : WState n) : ℕ := (minQuota s).toNat

/-- The child `(S \ B, J - x)` of batch `B` with `x` ones. -/
def child (s : WState n) (B : Finset (Fin n)) (x : ℕ) : WState n := (s.1 \ B, s.2 - (x : ℤ))

/-- The child reached by the batch word `O ⊆ B` (the cells set to one): `(S \ B, J - |O|)`. -/
def outcomeChild (s : WState n) (B O : Finset (Fin n)) : WState n := (s.1 \ B, s.2 - (#O : ℤ))

theorem outcomeChild_eq_child (s : WState n) (B O : Finset (Fin n)) :
    outcomeChild s B O = child s B #O := rfl

/-- The support of the kernel of `B`: the LEGAL children only (illegal children are killed). -/
def wsupp (s : WState n) (B : Finset (Fin n)) : Finset (WState n) :=
  ((range (#B + 1)).filter (fun x => WLegal (child s B x))).image (child s B)

/-- The weighted-slice marginals at the state: `p = sliceMarg w S J` (from the full array `w|_S`). -/
def wmarg (w : Fin n → ℝ) (s : WState n) : Fin n → ℝ := sliceMarg w s.1 s.2

/-- The kernel: push-forward of the product law of `B` at `p = sliceMarg w S J` under
`O ↦ (S \ B, J - |O|)`. -/
def wK (w : Fin n → ℝ) (s : WState n) (B : Finset (Fin n)) (c : WState n) : ℝ :=
  ∑ O ∈ B.powerset, if outcomeChild s B O = c then prodLaw (wmarg w s) B O else 0

theorem child_injective (s : WState n) (B : Finset (Fin n)) : Function.Injective (child s B) := by
  intro x y h
  have h2 := congrArg Prod.snd h
  simp only [child] at h2
  omega

/-- **Aggregation by child**: `K(S \ B, J - x) = batchPmf B p x`. -/
theorem wK_child (w : Fin n → ℝ) (s : WState n) (B : Finset (Fin n)) (x : ℕ) :
    wK w s B (child s B x) = batchPmf B (wmarg w s) x := by
  rw [← sum_powersetCard_prodLaw, Finset.powersetCard_eq_filter, Finset.sum_filter]
  unfold wK
  refine Finset.sum_congr rfl fun O _ => ?_
  have e : outcomeChild s B O = child s B x ↔ #O = x := by
    unfold outcomeChild child
    constructor
    · intro h
      have h2 := congrArg Prod.snd h
      simp only at h2
      omega
    · intro h
      rw [h]
  by_cases hO : #O = x
  · rw [if_pos (e.mpr hO), if_pos hO]
  · rw [if_neg (fun h => hO (e.mp h)), if_neg hO]

/-- The support is exactly the set of legal children reached by some batch word `O ⊆ B`. -/
theorem wsupp_eq_image_outcomes (s : WState n) (B : Finset (Fin n)) :
    wsupp s B = (B.powerset.filter (fun O => WLegal (outcomeChild s B O))).image
      (outcomeChild s B) := by
  ext c
  simp only [wsupp, Finset.mem_image, Finset.mem_filter, Finset.mem_range, Finset.mem_powerset]
  constructor
  · rintro ⟨x, ⟨hx, hl⟩, rfl⟩
    obtain ⟨O, hOB, hOc⟩ := Finset.exists_subset_card_eq (show x ≤ #B by omega)
    refine ⟨O, ⟨hOB, ?_⟩, ?_⟩
    · rw [outcomeChild_eq_child, hOc]
      exact hl
    · rw [outcomeChild_eq_child, hOc]
  · rintro ⟨O, ⟨hOB, hl⟩, rfl⟩
    exact ⟨#O, ⟨Nat.lt_succ_of_le (Finset.card_le_card hOB), hl⟩, rfl⟩

/-- Kernel sums in the paper's form `E[F(child); child legal]`. -/
theorem sum_wsupp (w : Fin n → ℝ) (s : WState n) (B : Finset (Fin n)) (F : WState n → ℝ) :
    ∑ c ∈ wsupp s B, wK w s B c * F c =
      ∑ x ∈ (range (#B + 1)).filter (fun x => WLegal (child s B x)),
        batchPmf B (wmarg w s) x * F (child s B x) := by
  unfold wsupp
  rw [Finset.sum_image (fun x _ y _ hxy => child_injective s B hxy)]
  exact Finset.sum_congr rfl fun x _ => by rw [wK_child]

theorem wmarg_nonneg {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (s : WState n) (i : Fin n) :
    0 ≤ wmarg w s i :=
  sliceMarg_nonneg (fun k _ => (hw k).le) s.2 i

theorem wmarg_le_one {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (s : WState n) (i : Fin n) :
    wmarg w s i ≤ 1 :=
  sliceMarg_le_one (fun k _ => (hw k).le) s.2 i

theorem wK_nonneg {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (s : WState n) (B : Finset (Fin n))
    (c : WState n) : 0 ≤ wK w s B c :=
  Finset.sum_nonneg fun O _ => by
    split_ifs
    · exact prodLaw_nonneg (wmarg_nonneg hw s) (wmarg_le_one hw s) B O
    · exact le_rfl

theorem wK_mass_le {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (s : WState n) (B : Finset (Fin n)) :
    ∑ c ∈ wsupp s B, wK w s B c ≤ 1 := by
  have h := sum_wsupp w s B (fun _ => 1)
  simp only [mul_one] at h
  rw [h]
  calc ∑ x ∈ (range (#B + 1)).filter (fun x => WLegal (child s B x)), batchPmf B (wmarg w s) x
      ≤ ∑ x ∈ range (#B + 1), batchPmf B (wmarg w s) x :=
        Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
          (fun x _ _ => batchPmf_nonneg B _ (fun i _ => wmarg_nonneg hw s i)
            (fun i _ => wmarg_le_one hw s i) x)
    _ = 1 := batchPmf_sum_range B _

theorem child_empty_zero (s : WState n) : child s ∅ 0 = s := by
  simp [child]

/-- The empty action returns a legal state itself with probability one (and is killed at an
illegal state). -/
theorem sum_wsupp_empty (w : Fin n → ℝ) (s : WState n) (g : WState n → ℝ) :
    ∑ c ∈ wsupp s ∅, wK w s ∅ c * g c = if WLegal s then g s else 0 := by
  rw [sum_wsupp, Finset.card_empty, zero_add, Finset.range_one, Finset.filter_singleton,
    child_empty_zero]
  split_ifs with h
  · rw [Finset.sum_singleton, child_empty_zero]
    simp [batchPmf]
  · rw [Finset.sum_empty]

theorem wK_empty_le (w : Fin n → ℝ) (s : WState n) (g : WState n → ℝ) (hg : ∀ c, 0 ≤ g c) :
    ∑ c ∈ wsupp s ∅, wK w s ∅ c * g c ≤ g s := by
  rw [sum_wsupp_empty]
  split_ifs
  · exact le_rfl
  · exact hg s

/-- **The weighted Bellman system** (App L §10): states `(S, J)` with the full residual array
`w|_S`, potential `d = min(J, |S| - J)`, completed iff `S = ∅ ∧ J = 0`, actions `B ⊆ S`
(empty action `∅`), kernel `wK` on the legal children `wsupp`. -/
def wBellman (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) : BellmanSystem (WState n) (Finset (Fin n)) where
  pot := wpot
  completed s := s.1 = ∅ ∧ s.2 = 0
  acts s := s.1.powerset
  empty _ := ∅
  empty_mem s := Finset.empty_mem_powerset s.1
  supp := wsupp
  K := wK w
  K_nonneg s B _ c _ := wK_nonneg hw s B c
  K_mass_le s B _ := wK_mass_le hw s B
  empty_kernel_le s g hg := wK_empty_le w s g hg

/-- `G^w_0 = [S = ∅ ∧ J = 0]`. -/
theorem wG_zero (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (s : WState n) :
    (wBellman w hw).G 0 s = if s.1 = ∅ ∧ s.2 = 0 then 1 else 0 := by
  by_cases h : s.1 = ∅ ∧ s.2 = 0
  · rw [if_pos h]
    exact (wBellman w hw).G_zero_of_completed h
  · rw [if_neg h]
    exact (wBellman w hw).G_zero_of_not_completed h

/-- **The paper's recursion** `G^w_{r+1}(S, J) = max_{B ⊆ S} E[G^w_r(S \ B, J - X_B); child legal]`,
with `X_B ∼ batchPmf B p`, `p = sliceMarg w S J`. -/
theorem wG_succ (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (r : ℕ) (s : WState n) :
    (wBellman w hw).G (r + 1) s = s.1.powerset.sup' ⟨∅, Finset.empty_mem_powerset _⟩ (fun B =>
      ∑ x ∈ (range (#B + 1)).filter (fun x => WLegal (child s B x)),
        batchPmf B (wmarg w s) x * (wBellman w hw).G r (child s B x)) := by
  rw [BellmanSystem.G_succ]
  exact Finset.sup'_congr _ rfl fun B _ => sum_wsupp w s B _

theorem Z_congr {ι : Type*} {w w' : ι → ℝ} {S : Finset ι} (h : ∀ i ∈ S, w i = w' i) (J : ℤ) :
    Z w S J = Z w' S J := by
  unfold Z
  refine Finset.sum_congr rfl fun T hT => Finset.prod_congr rfl fun i hi => h i ?_
  exact Finset.mem_powerset.mp (Finset.mem_filter.mp hT).1 hi

theorem Zin_congr {ι : Type*} [DecidableEq ι] {w w' : ι → ℝ} {S : Finset ι}
    (h : ∀ i ∈ S, w i = w' i) (J : ℤ) (k : ι) : Zin w S J k = Zin w' S J k := by
  unfold Zin
  refine Finset.sum_congr rfl fun T hT => Finset.prod_congr rfl fun i hi => h i ?_
  exact Finset.mem_powerset.mp (Finset.mem_filter.mp hT).1 hi

/-- The marginals at `(S, J)` are a function of the residual array `w|_S`. -/
theorem sliceMarg_congr {ι : Type*} [DecidableEq ι] {w w' : ι → ℝ} {S : Finset ι}
    (h : ∀ i ∈ S, w i = w' i) (J : ℤ) : sliceMarg w S J = sliceMarg w' S J := by
  funext k
  unfold sliceMarg
  rw [Z_congr h, Zin_congr h]

/-- **The state is `(S, J, w|_S)`**: the value at a state below `S` depends on the weights only
through the full residual array `w|_S` (that it is not a function of the counts alone is
`G_not_count_function`). -/
theorem wG_congr {w w' : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hw' : ∀ i, 0 < w' i)
    {S : Finset (Fin n)} (hS : ∀ i ∈ S, w i = w' i) :
    ∀ r : ℕ, ∀ s : WState n, s.1 ⊆ S → (wBellman w hw).G r s = (wBellman w' hw').G r s := by
  intro r
  induction r with
  | zero =>
    intro s _
    rw [wG_zero, wG_zero]
  | succ r ih =>
    intro s hs
    rw [wG_succ, wG_succ]
    have hm : wmarg w s = wmarg w' s := sliceMarg_congr (fun i hi => hS i (hs hi)) s.2
    refine Finset.sup'_congr _ rfl fun B _ => Finset.sum_congr rfl fun x _ => ?_
    rw [hm, ih _ ((Finset.sdiff_subset).trans hs)]

/-- On a legal state the potential is `d = min(J, |S| - J)`. -/
theorem wpot_cast {s : WState n} (hs : WLegal s) : ((wpot s : ℕ) : ℝ) = ((minQuota s : ℤ) : ℝ) := by
  have h0 : 0 ≤ minQuota s := by
    unfold minQuota
    obtain ⟨h1, h2⟩ := hs
    omega
  unfold wpot
  rw [← Int.cast_natCast, Int.toNat_of_nonneg h0]

/-! ### Link to histories and to the weighted oracle -/

/-- The state of a history: `(remaining h, quota k h)`. -/
def historyState (k : ℕ) (h : AGF.History n) : WState n := (AGF.remaining h, AGF.quota k h)

/-- The weighted oracle's legality is the state's legality. -/
theorem weightedOracle_legal_iff (k : ℕ) (w : Fin n → ℝ) (h : AGF.History n) :
    (weightedOracle n k w).legal h ↔ WLegal (historyState k h) := Iff.rfl

/-- The weighted oracle's batch law at `h` is the kernel's product law at the state of `h`. -/
theorem batchLaw_weightedOracle (k : ℕ) (w : Fin n → ℝ) (h : AGF.History n)
    (B O : Finset (Fin n)) :
    A36RW.batchLaw (weightedOracle n k w) h B O = prodLaw (wmarg w (historyState k h)) B O := rfl

/-- So the kernel at the state of `h` is the push-forward of the weighted oracle's batch law. -/
theorem wK_historyState (k : ℕ) (w : Fin n → ℝ) (h : AGF.History n) (B : Finset (Fin n))
    (c : WState n) :
    wK w (historyState k h) B c = ∑ O ∈ B.powerset,
      if outcomeChild (historyState k h) B O = c then
        A36RW.batchLaw (weightedOracle n k w) h B O else 0 := rfl

/-- Committing the batch word `O ⊆ B ⊆ remaining h` on a well-formed history moves the state to
`outcomeChild`. -/
theorem historyState_cons (k : ℕ) {h : AGF.History n} (hwf : A36RW.WFE h) {B O : Finset (Fin n)}
    (hB : B ⊆ AGF.remaining h) (hO : O ⊆ B) :
    historyState k (⟨B, O⟩ :: h) = outcomeChild (historyState k h) B O := by
  have hsub := onesSet_subset_committed_of_WFE hwf
  have hdisj : Disjoint O (AGF.onesSet h) := by
    rw [Finset.disjoint_left]
    intro a haO hah
    have := hB (hO haO)
    simp only [AGF.remaining, Finset.mem_sdiff, Finset.mem_univ, true_and] at this
    exact this (hsub hah)
  unfold historyState outcomeChild
  rw [AGF.remaining_cons]
  congr 1
  simp only [AGF.quota, AGF.onesSet]
  rw [Finset.card_union_of_disjoint hdisj]
  push_cast
  ring

end Bellman

/-! ## §4 (H1): the one-round value is the atom `P(X_S = J)` -/

section H1

variable {n : ℕ} {w : Fin n → ℝ}

theorem wG_one_term_le (hw : ∀ i, 0 < w i) {S B : Finset (Fin n)} {J : ℤ} (hB : B ∈ S.powerset) :
    ∑ x ∈ (range (#B + 1)).filter (fun x => WLegal (child (S, J) B x)),
        batchPmf B (wmarg w (S, J)) x * (wBellman w hw).G 0 (child (S, J) B x) ≤
      batchPmf S (wmarg w (S, J)) J.toNat := by
  have hBS := Finset.mem_powerset.mp hB
  have hnn : 0 ≤ batchPmf S (wmarg w (S, J)) J.toNat :=
    batchPmf_nonneg S _ (fun i _ => wmarg_nonneg hw _ i) (fun i _ => wmarg_le_one hw _ i) _
  calc _ ≤ ∑ x ∈ (range (#B + 1)).filter (fun x => WLegal (child (S, J) B x)),
          (if x = J.toNat then batchPmf S (wmarg w (S, J)) J.toNat else 0) := by
        apply Finset.sum_le_sum
        intro x _
        rw [wG_zero]
        by_cases hc : (child (S, J) B x).1 = ∅ ∧ (child (S, J) B x).2 = 0
        · rw [if_pos hc, mul_one]
          obtain ⟨h1, h2⟩ := hc
          simp only [child] at h1 h2
          have hBeq : B = S := Finset.Subset.antisymm hBS (Finset.sdiff_eq_empty_iff_subset.mp h1)
          have hx : x = J.toNat := by omega
          rw [if_pos hx, hBeq, hx]
        · rw [if_neg hc, mul_zero]
          split_ifs
          · exact hnn
          · exact le_rfl
    _ = if J.toNat ∈ (range (#B + 1)).filter (fun x => WLegal (child (S, J) B x)) then
          batchPmf S (wmarg w (S, J)) J.toNat else 0 := Finset.sum_ite_eq' _ _ _
    _ ≤ batchPmf S (wmarg w (S, J)) J.toNat := by
        split_ifs
        · exact le_rfl
        · exact hnn

/-- **Base of the induction (paper):** a completion in one round needs `B = S` and `X_S = J`, so
`G^w_1(S, J) = P(X_S = J)` at every legal state. -/
theorem wG_one_eq (hw : ∀ i, 0 < w i) {s : WState n} (hs : WLegal s) :
    (wBellman w hw).G 1 s = batchPmf s.1 (wmarg w s) s.2.toNat := by
  obtain ⟨S, J⟩ := s
  obtain ⟨hJ0, hJS⟩ := hs
  change 0 ≤ J at hJ0
  change J ≤ (#S : ℤ) at hJS
  rw [wG_succ]
  apply le_antisymm
  · exact Finset.sup'_le _ _ fun B hB => wG_one_term_le hw hB
  · have hmem : J.toNat ∈ (range (#S + 1)).filter (fun x => WLegal (child (S, J) S x)) := by
      rw [Finset.mem_filter, Finset.mem_range]
      refine ⟨by omega, ?_⟩
      simp only [WLegal, child, Finset.sdiff_self, Finset.card_empty, Nat.cast_zero]
      omega
    have hterm : batchPmf S (wmarg w (S, J)) J.toNat ≤
        ∑ x ∈ (range (#S + 1)).filter (fun x => WLegal (child (S, J) S x)),
          batchPmf S (wmarg w (S, J)) x * (wBellman w hw).G 0 (child (S, J) S x) := by
      refine le_trans (le_of_eq ?_) (Finset.single_le_sum (fun x _ => mul_nonneg
        (batchPmf_nonneg S _ (fun i _ => wmarg_nonneg hw _ i) (fun i _ => wmarg_le_one hw _ i) x)
        ((wBellman w hw).G_nonneg 0 _)) hmem)
      have hc : (child (S, J) S J.toNat).1 = ∅ ∧ (child (S, J) S J.toNat).2 = 0 := by
        simp only [child, Finset.sdiff_self, true_and]
        omega
      rw [wG_zero, if_pos hc, mul_one]
    exact hterm.trans (Finset.le_sup' (fun B => ∑ x ∈ (range (#B + 1)).filter
        (fun x => WLegal (child (S, J) B x)),
        batchPmf B (wmarg w (S, J)) x * (wBellman w hw).G 0 (child (S, J) B x))
      (Finset.mem_powerset.mpr (Finset.Subset.refl S)))

/-- `√(π/8)/√V ≤ 2Λ (d+1)^{-1/2}` from `V ≥ d/(2Λ)`, `d ≥ 1`, `Λ ≥ 1`. -/
theorem atom_numeric {Λ V d : ℝ} (hΛ : 1 ≤ Λ) (hd : 1 ≤ d) (hV : d ≤ 2 * Λ * V) :
    Real.sqrt (Real.pi / 8) / Real.sqrt V ≤ 2 * Λ * (d + 1) ^ (-(1 / 2 : ℝ)) := by
  have hV0 : 0 < V := by nlinarith
  have hd0 : 0 < d + 1 := by linarith
  rw [rpow_neg_half_eq hd0.le, ← Real.sqrt_div' _ hV0.le, ← div_eq_mul_inv]
  have h2 : 2 * Λ = Real.sqrt ((2 * Λ) ^ 2) := (Real.sqrt_sq (by linarith)).symm
  rw [h2, ← Real.sqrt_div' _ hd0.le]
  apply Real.sqrt_le_sqrt
  rw [div_le_div_iff₀ hV0 hd0]
  have hπ := Real.pi_lt_d2
  have e1 := mul_le_mul_of_nonneg_left hV (by linarith : (0 : ℝ) ≤ 2 * Λ)
  have e2 := mul_le_mul_of_nonneg_right hΛ (by linarith : (0 : ℝ) ≤ d)
  have e3 := mul_lt_mul_of_pos_right hπ hd0
  nlinarith

/-- **(H1)** `G^w_1 ≤ min{1, 2Λ (d+1)^{-1/2}}` at every state. -/
theorem wBellman_H1 (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (s : WState n) :
    (wBellman w hw).G 1 s ≤ min 1 (2 * Λ * (((wBellman w hw).pot s : ℝ) + 1) ^ (-(1 / 2 : ℝ))) := by
  apply le_min ((wBellman w hw).G_le_one 1 s)
  change (wBellman w hw).G 1 s ≤ 2 * Λ * ((wpot s : ℝ) + 1) ^ (-(1 / 2 : ℝ))
  rcases Nat.eq_zero_or_pos (wpot s) with h0 | hpos
  · rw [h0, Nat.cast_zero, zero_add, Real.one_rpow, mul_one]
    linarith [(wBellman w hw).G_le_one 1 s]
  · obtain ⟨S, J⟩ := s
    have hJ : 1 ≤ J ∧ 1 ≤ (#S : ℤ) - J := by
      simp only [wpot, minQuota] at hpos
      omega
    have hs : WLegal (S, J) := ⟨by omega, by simp only; omega⟩
    rw [wG_one_eq hw hs]
    have hw' : ∀ k ∈ S, 0 < w k := fun k _ => hw k
    have hΛ' : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l := fun k _ l _ => hΛ k l
    have hd1 : (1 : ℝ) ≤ (wpot (S, J) : ℝ) := by exact_mod_cast hpos
    have hV := minQuota_le_two_mul_sumVar hw' hΛ' (J := J) (by omega) (by omega)
    have hdR : (wpot (S, J) : ℝ) = min (J : ℝ) ((#S : ℝ) - J) := by
      rw [wpot_cast hs]
      simp [minQuota]
    have hVd : (wpot (S, J) : ℝ) ≤ 2 * Λ * ∑ l ∈ S, wmarg w (S, J) l * (1 - wmarg w (S, J) l) := by
      rw [hdR]
      exact hV
    have hVpos : 0 < ∑ l ∈ S, wmarg w (S, J) l * (1 - wmarg w (S, J) l) := by nlinarith
    calc batchPmf S (wmarg w (S, J)) J.toNat
        ≤ Real.sqrt (Real.pi / 8) /
            Real.sqrt (∑ l ∈ S, wmarg w (S, J) l * (1 - wmarg w (S, J) l)) :=
          poissonBinomial_atom_le_batch S _ (fun i _ => wmarg_nonneg hw _ i)
            (fun i _ => wmarg_le_one hw _ i) hVpos _
      _ ≤ 2 * Λ * ((wpot (S, J) : ℝ) + 1) ^ (-(1 / 2 : ℝ)) := atom_numeric hΛ1 hd1 hVd

end H1

/-! ## §5 The model link at every nonempty action of every state with `d ≥ 1` -/

section Link

variable {n : ℕ} {w : Fin n → ℝ}

/-- `√(π/8)/√σ² ≤ √(πΛ³/d)` from `σ² ≥ d/(8Λ³)`, `d ≥ 1`, `Λ ≥ 1`. -/
theorem atom_numeric_large {Λ σ2 d : ℝ} (hΛ : 1 ≤ Λ) (hd : 1 ≤ d) (hσ : d ≤ 8 * Λ ^ 3 * σ2) :
    Real.sqrt (Real.pi / 8) / Real.sqrt σ2 ≤ Real.sqrt (Real.pi * Λ ^ 3 / d) := by
  have hΛ3 : 0 < Λ ^ 3 := pow_pos (by linarith) 3
  have hσ0 : 0 < σ2 := by
    by_contra h
    have := mul_nonpos_of_nonneg_of_nonpos (mul_nonneg (by norm_num : (0 : ℝ) ≤ 8) hΛ3.le)
      (not_lt.mp h)
    linarith
  rw [← Real.sqrt_div' _ hσ0.le]
  apply Real.sqrt_le_sqrt
  rw [div_le_div_iff₀ hσ0 (by linarith)]
  have hπ := Real.pi_pos
  nlinarith [mul_le_mul_of_nonneg_left hσ hπ.le]

/-- **`OneStepLink`** at every nonempty action `B ⊆ S` of every state with `d ≥ 1`, with
`M = |S|`, `j = J`, `b = |B|`, `f = batchPmf B p`; small batch iff `4Λ b ≤ M`. -/
theorem wBellman_link (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ) :
    ∀ s, ∀ a ∈ (wBellman w hw).acts s, a ≠ (wBellman w hw).empty s →
      1 ≤ (wBellman w hw).pot s → OneStepLink (wBellman w hw) Λ s a := by
  rintro ⟨S, J⟩ B hB hne hpos
  change B ∈ S.powerset at hB
  change B ≠ ∅ at hne
  change 1 ≤ wpot (S, J) at hpos
  have hBS : B ⊆ S := Finset.mem_powerset.mp hB
  have hJ : 1 ≤ J ∧ 1 ≤ (#S : ℤ) - J := by
    simp only [wpot, minQuota] at hpos
    omega
  have hb1 : 1 ≤ #B := Finset.card_pos.mpr (Finset.nonempty_iff_ne_empty.mpr hne)
  have hbM : #B ≤ #S := Finset.card_le_card hBS
  have hw' : ∀ k ∈ S, 0 < w k := fun k _ => hw k
  have hΛ' : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l := fun k _ l _ => hΛ k l
  have hJ0 : 0 ≤ J := by omega
  have hJS : J ≤ (#S : ℤ) := by omega
  have hs : WLegal (S, J) := ⟨hJ0, hJS⟩
  have hjR : ((J.toNat : ℕ) : ℝ) = (J : ℝ) := by
    have h := Int.toNat_of_nonneg hJ0
    rw [← Int.cast_natCast, h]
  have hpotR : (wpot (S, J) : ℝ) = min (J : ℝ) ((#S : ℝ) - J) := by
    rw [wpot_cast hs]
    simp [minQuota]
  have hdPar : dPar #S J.toNat = wpot (S, J) := by
    simp only [dPar, wpot, minQuota]
    omega
  have hSpos : (0 : ℝ) < #S := by exact_mod_cast (show 0 < #S by omega)
  have hbpos : (0 : ℝ) < #B := by exact_mod_cast hb1
  have hJR : (0 : ℝ) ≤ J := by exact_mod_cast hJ0
  have hJSR : (J : ℝ) ≤ #S := by exact_mod_cast hJS
  have hp0 : ∀ i, 0 ≤ wmarg w (S, J) i := wmarg_nonneg hw _
  have hp1 : ∀ i, wmarg w (S, J) i ≤ 1 := wmarg_le_one hw _
  have hcard : #(S \ B) = #S - #B := Finset.card_sdiff_of_subset hBS
  refine ⟨#S, J.toNat, #B, batchPmf B (wmarg w (S, J)),
    ⟨by omega, by omega, by omega, hb1, hbM⟩,
    ⟨fun x _ => batchPmf_nonneg B _ (fun i _ => hp0 i) (fun i _ => hp1 i) x,
      batchPmf_sum_range B _⟩,
    hdPar.symm, ?_, ?_⟩
  · by_cases hsmall : 4 * Λ * (#B : ℝ) ≤ (#S : ℝ)
    · -- small batch: Chebyshev regime
      left
      refine ⟨?_, ?_, ?_⟩
      · rw [batch_mean, hjR]
        have h2 : (#S : ℝ) * ∑ i ∈ B, wmarg w (S, J) i ≤ #B * (Λ * J) := by
          rw [Finset.mul_sum]
          calc ∑ i ∈ B, (#S : ℝ) * wmarg w (S, J) i ≤ ∑ _i ∈ B, Λ * (J : ℝ) :=
                Finset.sum_le_sum fun i hi => card_mul_sliceMarg_le hw' hΛ' hJ0 hJS (hBS hi)
            _ = #B * (Λ * J) := by rw [Finset.sum_const, nsmul_eq_mul]
        have h3 : 4 * Λ * (#B : ℝ) * J ≤ (#S : ℝ) * J := mul_le_mul_of_nonneg_right hsmall hJR
        have h4 : (#S : ℝ) * (4 * ∑ i ∈ B, wmarg w (S, J) i) ≤ (#S : ℝ) * J := by linarith
        have h5 := le_of_mul_le_mul_left h4 hSpos
        linarith
      · rw [batch_meanCompl, hjR]
        have h2 : (#S : ℝ) * ∑ i ∈ B, (1 - wmarg w (S, J) i) ≤ #B * (Λ * ((#S : ℝ) - J)) := by
          rw [Finset.mul_sum]
          calc ∑ i ∈ B, (#S : ℝ) * (1 - wmarg w (S, J) i) ≤ ∑ _i ∈ B, Λ * ((#S : ℝ) - J) :=
                Finset.sum_le_sum fun i hi =>
                  card_mul_one_sub_sliceMarg_le hw' hΛ' hJ0 hJS (hBS hi)
            _ = #B * (Λ * ((#S : ℝ) - J)) := by rw [Finset.sum_const, nsmul_eq_mul]
        have h3 : 4 * Λ * (#B : ℝ) * ((#S : ℝ) - J) ≤ (#S : ℝ) * ((#S : ℝ) - J) :=
          mul_le_mul_of_nonneg_right hsmall (by linarith)
        have h4 : (#S : ℝ) * (4 * ∑ i ∈ B, (1 - wmarg w (S, J) i)) ≤ (#S : ℝ) * ((#S : ℝ) - J) := by
          linarith
        have h5 := le_of_mul_le_mul_left h4 hSpos
        linarith
      · rw [batch_var, batch_mean, batch_meanCompl]
        apply le_min
        · exact Finset.sum_le_sum fun i _ => by nlinarith [hp0 i, hp1 i]
        · exact Finset.sum_le_sum fun i _ => by nlinarith [hp0 i, hp1 i]
    · -- large batch: atom regime
      right
      replace hsmall := not_le.mp hsmall
      intro x hx
      apply le_min
      · calc batchPmf B (wmarg w (S, J)) x ≤ ∑ y ∈ range (#B + 1), batchPmf B (wmarg w (S, J)) y :=
              Finset.single_le_sum (fun y _ => batchPmf_nonneg B _ (fun i _ => hp0 i)
                (fun i _ => hp1 i) y) hx
          _ = 1 := batchPmf_sum_range B _
      · rw [hdPar]
        set V := ∑ l ∈ S, wmarg w (S, J) l * (1 - wmarg w (S, J) l) with hVdef
        set σ2 := ∑ i ∈ B, wmarg w (S, J) i * (1 - wmarg w (S, J) i) with hσdef
        have hσnn : 0 ≤ σ2 := Finset.sum_nonneg fun i _ => mul_nonneg (hp0 i) (sub_nonneg.mpr (hp1 i))
        have hsumB : (#B : ℝ) * V ≤ Λ * #S * σ2 := by
          calc (#B : ℝ) * V = ∑ _i ∈ B, V := by rw [Finset.sum_const, nsmul_eq_mul]
            _ ≤ ∑ i ∈ B, Λ * #S * (wmarg w (S, J) i * (1 - wmarg w (S, J) i)) :=
                Finset.sum_le_sum fun i hi => sum_sliceVar_le hw' hΛ' hJ0 hJS (hBS hi)
            _ = Λ * #S * σ2 := by rw [← Finset.mul_sum]
        have h1 : Λ * #S * σ2 ≤ Λ * (4 * Λ * #B) * σ2 :=
          mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hsmall.le (by linarith)) hσnn
        have h2 : (#B : ℝ) * V ≤ (#B : ℝ) * (4 * Λ ^ 2 * σ2) := by nlinarith
        have hVle : V ≤ 4 * Λ ^ 2 * σ2 := le_of_mul_le_mul_left h2 hbpos
        have hdV := minQuota_le_two_mul_sumVar hw' hΛ' hJ0 hJS
        have hd8 : (wpot (S, J) : ℝ) ≤ 8 * Λ ^ 3 * σ2 := by
          rw [hpotR]
          calc min (J : ℝ) ((#S : ℝ) - J) ≤ 2 * Λ * V := hdV
            _ ≤ 2 * Λ * (4 * Λ ^ 2 * σ2) := mul_le_mul_of_nonneg_left hVle (by linarith)
            _ = 8 * Λ ^ 3 * σ2 := by ring
        have hd1 : (1 : ℝ) ≤ (wpot (S, J) : ℝ) := by exact_mod_cast hpos
        have hσpos : 0 < σ2 := by
          by_contra h
          have hΛ3 : 0 ≤ 8 * Λ ^ 3 := mul_nonneg (by norm_num) (pow_nonneg (by linarith) 3)
          have := mul_nonpos_of_nonneg_of_nonpos hΛ3 (not_lt.mp h)
          linarith
        calc batchPmf B (wmarg w (S, J)) x ≤ Real.sqrt (Real.pi / 8) / Real.sqrt σ2 :=
              poissonBinomial_atom_le_batch B _ (fun i _ => hp0 i) (fun i _ => hp1 i) hσpos x
          _ ≤ Real.sqrt (Real.pi * Λ ^ 3 / (wpot (S, J) : ℝ)) := atom_numeric_large hΛ1 hd1 hd8
  · -- the link: an equality after regrouping
    have hlegal : ∀ x : ℕ, WLegal (child (S, J) B x) ↔ OneStep.Legal #S J.toNat #B x := by
      intro x
      simp only [WLegal, child, OneStep.Legal]
      rw [hcard]
      constructor
      · intro h
        omega
      · intro h
        omega
    have hpotc : ∀ x : ℕ, WLegal (child (S, J) B x) →
        wpot (child (S, J) B x) = dChild #S J.toNat #B x := by
      intro x hx
      simp only [WLegal, child] at hx
      simp only [wpot, minQuota, child, dChild]
      rw [hcard] at hx ⊢
      omega
    change ∑ c ∈ wsupp (S, J) B, wK w (S, J) B c * ((wpot c : ℝ) + 1) ^ (-(1 / 2 : ℝ)) ≤
      T #S J.toNat #B (batchPmf B (wmarg w (S, J)))
    rw [sum_wsupp, Finset.sum_filter, T_eq]
    apply le_of_eq
    refine Finset.sum_congr rfl fun x _ => ?_
    by_cases hx : WLegal (child (S, J) B x)
    · rw [if_pos hx, if_pos ((hlegal x).mp hx), hpotc x hx]
    · rw [if_neg hx, if_neg (fun h => hx ((hlegal x).mpr h)), mul_zero]

end Link

/-! ## §6 Theorem WA -/

section Main

variable {n : ℕ} {w : Fin n → ℝ}

/-- **Theorem WA (App L §10, bounded-weight envelope), for the Bellman value.**  For any positive
weights `w` with ratio at most `Λ` (`1 ≤ Λ`), every `r ≥ 1` and every legal state `s = (S, J)`,
with `d = min(J, |S| - J)`:
`G^w_r(S, J) ≤ min{1, 2Λ (12Λ)^{2 - 2^{2-r}} (d+1)^{-2^{-r}}}` and
`G^w_r(S, J) ≤ min{1, 288 Λ³ (d+1)^{-2^{-r}}}`. -/
theorem WA_envelope (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ) :
    ∀ r : ℕ, 1 ≤ r → ∀ s : WState n, WLegal s →
      (wBellman w hw).G r s ≤ min 1 (2 * Λ * (12 * Λ) ^ (2 - (2 : ℝ) ^ (2 - (r : ℝ))) *
          ((minQuota s : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) ∧
      (wBellman w hw).G r s ≤
        min 1 (288 * Λ ^ 3 * ((minQuota s : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) := by
  intro r hr s hs
  have h := envelope_of_oneStep (wBellman w hw) hΛ1 (wBellman_H1 hw hΛ hΛ1)
    (wBellman_link hw hΛ hΛ1) r hr s
  have hpot : (((wBellman w hw).pot s : ℕ) : ℝ) = ((minQuota s : ℤ) : ℝ) := wpot_cast hs
  rw [hpot] at h
  exact h

/-- Theorem WA with the state written out: `0 ≤ J ≤ |S|`, `d = min(J, |S| - J)`. -/
theorem WA_envelope_state (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (r : ℕ) (hr : 1 ≤ r) (S : Finset (Fin n)) (J : ℤ) (hJ0 : 0 ≤ J) (hJS : J ≤ #S) :
    (wBellman w hw).G r (S, J) ≤ min 1 (2 * Λ * (12 * Λ) ^ (2 - (2 : ℝ) ^ (2 - (r : ℝ))) *
        (((min J ((#S : ℤ) - J) : ℤ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) ∧
    (wBellman w hw).G r (S, J) ≤
      min 1 (288 * Λ ^ 3 * (((min J ((#S : ℤ) - J) : ℤ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) :=
  WA_envelope hw hΛ hΛ1 r hr (S, J) ⟨hJ0, hJS⟩

/-- Theorem WA at the root `(univ, k)`, `k ≤ n`, with `d₀ = min(k, n - k)`. -/
theorem WA_envelope_root (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (k : ℕ) (hk : k ≤ n) (r : ℕ) (hr : 1 ≤ r) :
    (wBellman w hw).G r (univ, (k : ℤ)) ≤ min 1 (2 * Λ * (12 * Λ) ^ (2 - (2 : ℝ) ^ (2 - (r : ℝ))) *
        (((min k (n - k) : ℕ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) ∧
    (wBellman w hw).G r (univ, (k : ℤ)) ≤
      min 1 (288 * Λ ^ 3 * (((min k (n - k) : ℕ) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) := by
  have hs : WLegal ((univ : Finset (Fin n)), (k : ℤ)) := by
    refine ⟨by positivity, ?_⟩
    simp only [Finset.card_univ, Fintype.card_fin]
    exact_mod_cast hk
  have hd : ((minQuota ((univ : Finset (Fin n)), (k : ℤ)) : ℤ) : ℝ) = (((min k (n - k) : ℕ)) : ℝ) := by
    have e : minQuota ((univ : Finset (Fin n)), (k : ℤ)) = ((min k (n - k) : ℕ) : ℤ) := by
      simp only [minQuota, Finset.card_univ, Fintype.card_fin]
      omega
    rw [e, Int.cast_natCast]
  have h := WA_envelope hw hΛ hΛ1 r hr _ hs
  rw [hd] at h
  exact h

/-- For `n ≥ 1` the hypothesis `1 ≤ Λ` follows from the ratio bound. -/
theorem one_le_of_ratio_univ (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    (hn : 0 < n) : 1 ≤ Λ :=
  one_le_of_ratio (S := univ) (fun i _ => hw i) (fun a _ b _ => hΛ a b)
    (Finset.mem_univ (⟨0, hn⟩ : Fin n))

/-- Theorem WA for `n ≥ 1`, with `1 ≤ Λ` discharged. -/
theorem WA_envelope_of_pos (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hn : 0 < n) :
    ∀ r : ℕ, 1 ≤ r → ∀ s : WState n, WLegal s →
      (wBellman w hw).G r s ≤ min 1 (2 * Λ * (12 * Λ) ^ (2 - (2 : ℝ) ^ (2 - (r : ℝ))) *
          ((minQuota s : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) ∧
      (wBellman w hw).G r s ≤
        min 1 (288 * Λ ^ 3 * ((minQuota s : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) :=
  WA_envelope hw hΛ (one_le_of_ratio_univ hw hΛ hn)

end Main

/-! ## §7 Non-vacuity -/

section NonVacuity

variable {n : ℕ} {w : Fin n → ℝ}

/-- `G^w_r` is nondecreasing in `r` at legal states (the empty action). -/
theorem wG_mono (hw : ∀ i, 0 < w i) {s : WState n} (hs : WLegal s) (r : ℕ) :
    (wBellman w hw).G r s ≤ (wBellman w hw).G (r + 1) s := by
  rw [BellmanSystem.G_succ]
  refine le_trans (le_of_eq ?_) (Finset.le_sup'
    (fun a => ∑ c ∈ (wBellman w hw).supp s a, (wBellman w hw).K s a c * (wBellman w hw).G r c)
    (Finset.empty_mem_powerset s.1))
  change (wBellman w hw).G r s = ∑ c ∈ wsupp s ∅, wK w s ∅ c * (wBellman w hw).G r c
  rw [sum_wsupp_empty, if_pos hs]

/-- **The conclusion is not vacuous:** for positive weights, at every state with `d ≥ 1`,
`G^w_r > 0` for all `r ≥ 1` (the value is the positive atom `P(X_S = J)` at `r = 1` and is
nondecreasing in `r`). -/
theorem wG_pos (hw : ∀ i, 0 < w i) {s : WState n} (hd : 1 ≤ wpot s) (r : ℕ) (hr : 1 ≤ r) :
    0 < (wBellman w hw).G r s := by
  obtain ⟨S, J⟩ := s
  have hJ : 1 ≤ J ∧ 1 ≤ (#S : ℤ) - J := by
    simp only [wpot, minQuota] at hd
    omega
  have hs : WLegal (S, J) := ⟨by omega, by simp only; omega⟩
  have hw' : ∀ k ∈ S, 0 < w k := fun k _ => hw k
  have hZ : 0 < Z w S J := Z_pos hw' (by omega) (by omega)
  have hone : 0 < (wBellman w hw).G 1 (S, J) := by
    rw [wG_one_eq hw hs]
    apply batchPmf_pos
    · intro i hi
      change i ∈ S at hi
      change 0 < sliceMarg w S J i
      have hcard := Finset.card_erase_of_mem hi
      have hZ' : 0 < Z w (S.erase i) (J - 1) :=
        Z_pos (fun k hk => hw k) (by omega) (by rw [hcard]; omega)
      rw [sliceMarg, Zin_eq w hi J]
      exact div_pos (mul_pos (hw i) hZ') hZ
    · intro i hi
      change i ∈ S at hi
      change sliceMarg w S J i < 1
      have hcard := Finset.card_erase_of_mem hi
      have hZ' : 0 < Z w (S.erase i) J := Z_pos (fun k hk => hw k) (by omega) (by rw [hcard]; omega)
      have h1 := one_sub_sliceMarg_mul_Z hZ.ne' hi
      have h2 : 0 < (1 - sliceMarg w S J i) * Z w S J := by rw [h1]; exact hZ'
      have h3 := (pos_iff_pos_of_mul_pos h2).mpr hZ
      linarith
    · simp only
      omega
  induction r, hr using Nat.le_induction with
  | base => exact hone
  | succ r _ ih => exact lt_of_lt_of_le ih (wG_mono hw hs r)

/-- At the completed state the value is `1` at every horizon. -/
theorem wG_completed (hw : ∀ i, 0 < w i) (r : ℕ) : (wBellman w hw).G r (∅, 0) = 1 := by
  have hs : WLegal ((∅ : Finset (Fin n)), (0 : ℤ)) := ⟨le_rfl, by simp⟩
  induction r with
  | zero => rw [wG_zero, if_pos ⟨rfl, rfl⟩]
  | succ r ih =>
    exact le_antisymm ((wBellman w hw).G_le_one _ _) (ih ▸ wG_mono hw hs r)

/-- **The closed form fails at `r = 0`** (the paper's parenthetical), at the completed state of
the weighted system: `A_0 = 1/(72Λ)` and the `r = 0` bound is below `G^w_0(∅, 0) = 1`. -/
theorem WA_fails_at_zero (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ1 : 1 ≤ Λ) :
    ¬ (wBellman w hw).G 0 (∅, 0) ≤ min 1 (2 * Λ * (12 * Λ) ^ (2 - (2 : ℝ) ^ (2 - ((0 : ℕ) : ℝ))) *
        (((wBellman w hw).pot (∅, 0) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-((0 : ℕ) : ℝ))))) :=
  ((wBellman w hw).envelope_fails_at_zero hΛ1 (s := (∅, 0)) ⟨rfl, rfl⟩).2.2.2.2

/-- Three distinct positive weights. -/
def w3 : Fin 3 → ℝ := ![1, 2, 3]

theorem w3_pos : ∀ i, 0 < w3 i := by
  intro i
  fin_cases i <;> norm_num [w3]

theorem w3_ratio : ∀ a b, w3 a ≤ 3 * w3 b := by
  intro a b
  fin_cases a <;> fin_cases b <;> norm_num [w3]

theorem w3_injective : Function.Injective w3 := by
  intro a b h
  fin_cases a <;> fin_cases b <;> first | rfl | (norm_num [w3] at h)

/-- **Non-vacuity instance** (`n = 3`, `w = (1, 2, 3)` distinct, `Λ = 3`, root `(univ, 1)`,
`d₀ = 1`): every hypothesis of `WA_envelope` holds with pairwise distinct weights, the value is
strictly positive at every `r ≥ 1`, and the envelope bound applies (here it is `≥ 1`, so it is not
binding at `d₀ = 1`; `WA_instance_bites` is an instance where the bound is below `1`). -/
theorem WA_instance (r : ℕ) (hr : 1 ≤ r) :
    Function.Injective w3 ∧ (∀ i, 0 < w3 i) ∧ (∀ a b, w3 a ≤ 3 * w3 b) ∧
    0 < (wBellman w3 w3_pos).G r (univ, 1) ∧
    (wBellman w3 w3_pos).G r (univ, 1) ≤ min 1 (2 * 3 * (12 * 3) ^ (2 - (2 : ℝ) ^ (2 - (r : ℝ))) *
        ((1 : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) ∧
    (wBellman w3 w3_pos).G r (univ, 1) ≤
      min 1 (288 * 3 ^ 3 * ((1 : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ))))) := by
  have hpot : wpot ((univ : Finset (Fin 3)), (1 : ℤ)) = 1 := by
    simp only [wpot, minQuota, Finset.card_univ, Fintype.card_fin]
    rfl
  have hs : WLegal ((univ : Finset (Fin 3)), (1 : ℤ)) := by
    refine ⟨by norm_num, ?_⟩
    simp only [Finset.card_univ, Fintype.card_fin]
    norm_num
  have hm : ((minQuota ((univ : Finset (Fin 3)), (1 : ℤ)) : ℤ) : ℝ) = 1 := by
    simp only [minQuota, Finset.card_univ, Fintype.card_fin]
    norm_num
  obtain ⟨h1, h2⟩ := WA_envelope w3_pos w3_ratio (by norm_num) r hr _ hs
  rw [hm] at h1 h2
  exact ⟨w3_injective, w3_pos, w3_ratio, wG_pos w3_pos (by rw [hpot]) r hr, h1, h2⟩

/-- **The premise `1 ≤ Λ` of `WA_envelope` cannot be dropped.**  For `n = 0` the ratio hypothesis
holds for every `Λ` (vacuously); at `Λ = 1/24`, `r = 1` the envelope at the completed state
`(∅, 0)` is `1/12`, below `G^w_1(∅, 0) = 1`.  (For `n ≥ 1` the premise follows from the ratio
bound: `WA_envelope_of_pos`.) -/
theorem WA_premise_one_le_needed :
    (∀ a b : Fin 0, (fun _ => (1 : ℝ)) a ≤ (1 / 24 : ℝ) * (fun _ => (1 : ℝ)) b) ∧
    ¬ ((wBellman (fun _ : Fin 0 => (1 : ℝ)) (fun _ => one_pos)).G 1 (∅, 0) ≤
      min 1 (2 * (1 / 24 : ℝ) * (12 * (1 / 24 : ℝ)) ^ (2 - (2 : ℝ) ^ (2 - ((1 : ℕ) : ℝ))) *
        ((minQuota ((∅ : Finset (Fin 0)), (0 : ℤ)) : ℝ) + 1) ^ (-((2 : ℝ) ^ (-((1 : ℕ) : ℝ)))))) := by
  refine ⟨fun a => a.elim0, ?_⟩
  rw [wG_completed]
  have e1 : (2 : ℝ) - (2 : ℝ) ^ (2 - ((1 : ℕ) : ℝ)) = 0 := by norm_num
  have e2 : ((minQuota ((∅ : Finset (Fin 0)), (0 : ℤ)) : ℤ) : ℝ) = 0 := by simp [minQuota]
  rw [e1, Real.rpow_zero, e2, zero_add, Real.one_rpow]
  norm_num

/-! ### An exact value: `n = 2`, `w = (1, 2)`, root `(univ, 1)`

The marginals are `p = (1/3, 2/3)` (not the balanced `1/2`), and the one-round value is
`P(X = 1) = p₀ (1 - p₁) + p₁ (1 - p₀) = 5/9` (equal weights give `1/2`: `w11_G_one`). -/

/-- Two distinct positive weights. -/
def w2 : Fin 2 → ℝ := ![1, 2]

theorem w2_pos : ∀ i, 0 < w2 i := by
  intro i
  fin_cases i <;> norm_num [w2]

theorem w2_univ : (univ : Finset (Fin 2)) = insert 0 {1} := by decide

theorem w2_Z_single (J : ℤ) :
    Z w2 {1} J = (if J = 0 then 1 else 0) + 2 * (if J - 1 = 0 then 1 else 0) := by
  rw [show ({1} : Finset (Fin 2)) = insert 1 ∅ by rfl, Z_insert w2 (Finset.notMem_empty 1),
    Z_empty, Z_empty]
  simp [w2]

theorem w2_Z_univ : Z w2 univ 1 = 3 := by
  rw [w2_univ, Z_insert w2 (by decide), w2_Z_single, w2_Z_single]
  norm_num [w2]

theorem w2_marg0 : sliceMarg w2 univ 1 0 = 1 / 3 := by
  rw [sliceMarg, Zin_eq w2 (Finset.mem_univ 0), w2_Z_univ,
    show (univ : Finset (Fin 2)).erase 0 = {1} by decide, w2_Z_single]
  norm_num [w2]

theorem w2_marg1 : sliceMarg w2 univ 1 1 = 2 / 3 := by
  rw [sliceMarg, Zin_eq w2 (Finset.mem_univ 1), w2_Z_univ,
    show (univ : Finset (Fin 2)).erase 1 = {0} by decide,
    show ({0} : Finset (Fin 2)) = insert 0 ∅ by rfl, Z_insert w2 (Finset.notMem_empty 0),
    Z_empty, Z_empty]
  norm_num [w2]

/-- **Exact value check**: `G^w_1(univ, 1) = 5/9` for `w = (1, 2)`. -/
theorem w2_G_one : (wBellman w2 w2_pos).G 1 (univ, 1) = 5 / 9 := by
  rw [wG_one_eq w2_pos ⟨by norm_num, by simp⟩]
  show batchPmf univ (sliceMarg w2 univ 1) (1 : ℤ).toNat = 5 / 9
  rw [show (1 : ℤ).toNat = 1 by rfl, batchPmf,
    show (univ : Finset (Fin 2)).powersetCard 1 = {{0}, {1}} by decide,
    Finset.sum_pair (by decide),
    show (univ : Finset (Fin 2)) \ {0} = {1} by decide,
    show (univ : Finset (Fin 2)) \ {1} = {0} by decide]
  simp only [Finset.prod_singleton, w2_marg0, w2_marg1]
  norm_num

/-! ### An instance where the bound is below `1`: `n = 8`, `w_i = 1 + i/100`, `Λ = 11/10` -/

/-- Eight pairwise distinct positive weights `w_i = 1 + i/100`. -/
def w8 : Fin 8 → ℝ := fun i => 1 + ((i : ℕ) : ℝ) / 100

theorem w8_pos : ∀ i, 0 < w8 i := fun i => by
  unfold w8
  positivity

theorem w8_ratio : ∀ a b, w8 a ≤ (11 / 10 : ℝ) * w8 b := by
  intro a b
  have ha : ((a : ℕ) : ℝ) ≤ 7 := by
    have := a.isLt
    exact_mod_cast (show (a : ℕ) ≤ 7 by omega)
  have hb : (0 : ℝ) ≤ ((b : ℕ) : ℝ) := Nat.cast_nonneg _
  unfold w8
  linarith

theorem w8_injective : Function.Injective w8 := by
  intro a b h
  unfold w8 at h
  have h' : ((a : ℕ) : ℝ) = ((b : ℕ) : ℝ) := by linarith
  exact Fin.ext (by exact_mod_cast h')

/-- **The bound bites**: for the eight distinct weights `1 + i/100` (`Λ = 11/10`) at the root
`(univ, 4)` (`d₀ = 4`), Theorem WA at `r = 1` gives `0 < G^w_1 ≤ 2.2 · 5^{-1/2} < 1`. -/
theorem WA_instance_bites :
    0 < (wBellman w8 w8_pos).G 1 (univ, 4) ∧
    (wBellman w8 w8_pos).G 1 (univ, 4) ≤ 2 * (11 / 10 : ℝ) * ((4 : ℝ) + 1) ^ (-(1 / 2 : ℝ)) ∧
    2 * (11 / 10 : ℝ) * ((4 : ℝ) + 1) ^ (-(1 / 2 : ℝ)) < 1 := by
  have hs : WLegal ((univ : Finset (Fin 8)), (4 : ℤ)) := by
    refine ⟨by norm_num, ?_⟩
    simp only [Finset.card_univ, Fintype.card_fin]
    norm_num
  have hpot : wpot ((univ : Finset (Fin 8)), (4 : ℤ)) = 4 := by
    simp only [wpot, minQuota, Finset.card_univ, Fintype.card_fin]
    rfl
  have hm : ((minQuota ((univ : Finset (Fin 8)), (4 : ℤ)) : ℤ) : ℝ) = 4 := by
    simp only [minQuota, Finset.card_univ, Fintype.card_fin]
    norm_num
  have h1 := (WA_envelope w8_pos w8_ratio (by norm_num) 1 le_rfl _ hs).1
  have e1 : (2 : ℝ) - (2 : ℝ) ^ (2 - ((1 : ℕ) : ℝ)) = 0 := by norm_num
  have e2 : -((2 : ℝ) ^ (-((1 : ℕ) : ℝ))) = -(1 / 2 : ℝ) := by
    rw [Nat.cast_one, Real.rpow_neg_one]
    norm_num
  rw [hm, e1, Real.rpow_zero, mul_one, e2] at h1
  have hlt : 2 * (11 / 10 : ℝ) * ((4 : ℝ) + 1) ^ (-(1 / 2 : ℝ)) < 1 := by
    rw [rpow_neg_half_eq (by norm_num), ← div_eq_mul_inv,
      div_lt_one (Real.sqrt_pos.mpr (by norm_num))]
    rw [Real.lt_sqrt (by norm_num)]
    norm_num
  exact ⟨wG_pos w8_pos (by rw [hpot]; norm_num) 1 le_rfl, h1.trans (min_le_right _ _), hlt⟩

/-! ### Equal weights give a different value at the same counts -/

/-- Two equal weights. -/
def w11 : Fin 2 → ℝ := fun _ => 1

theorem w11_pos : ∀ i, 0 < w11 i := fun _ => one_pos

/-- `G^w_1(univ, 1) = 1/2` for `w = (1, 1)` (marginals `1/2`). -/
theorem w11_G_one : (wBellman w11 w11_pos).G 1 (univ, 1) = 1 / 2 := by
  rw [wG_one_eq w11_pos ⟨by norm_num, by simp⟩]
  have hm : ∀ i : Fin 2, sliceMarg w11 univ 1 i = 1 / 2 := by
    intro i
    rw [show w11 = fun _ => (1 : ℝ) from rfl,
      sliceMarg_const one_pos (by norm_num) (by simp) (Finset.mem_univ i)]
    simp
  show batchPmf univ (sliceMarg w11 univ 1) (1 : ℤ).toNat = 1 / 2
  rw [show (1 : ℤ).toNat = 1 by rfl, batchPmf,
    show (univ : Finset (Fin 2)).powersetCard 1 = {{0}, {1}} by decide,
    Finset.sum_pair (by decide),
    show (univ : Finset (Fin 2)) \ {0} = {1} by decide,
    show (univ : Finset (Fin 2)) \ {1} = {0} by decide]
  simp only [Finset.prod_singleton, hm]
  norm_num

/-- **The value is not a function of the counts**: the states `(univ, 1)` of `w = (1, 1)` and of
`w = (1, 2)` have the same `|S| = 2`, `J = 1`, but different values `1/2 ≠ 5/9`. -/
theorem G_not_count_function :
    (wBellman w11 w11_pos).G 1 (univ, 1) ≠ (wBellman w2 w2_pos).G 1 (univ, 1) := by
  rw [w11_G_one, w2_G_one]
  norm_num

end NonVacuity

end A36W.WAInst


==> anc/formal_companion/lean/src/A36W/WAMixMean.lean <==
/-
A36W.WAMixMean -- the weighted mixture-mean lower bound (two-group branch; statement agreed
with the integration).

Paper locator: App L §10, Theorem WA and its Corollary (c) ("Costs"), read for predrawn mixtures: the scheduled
mean of every `F`-feasible predrawn mixture, and hence `L_F(n, ε)`, is at least Corollary (c)'s executed-rounds bound
`e^{-ε} log₂ log n - e^{-ε} - c(288 Λ³)`.

Setting: the weighted slice target `weightedTarget n k w hw hk` and its exact oracle `weightedOracle n k w`
(`A36W.Slice`), with `w > 0`, every ratio `w a ≤ Λ w b`, `Λ ≥ 1`, `0 < κ₀ ≤ 1/2`, `κ₀ n ≤ k ≤ (1 - κ₀) n`,
`(κ₀²)⁻¹ ≤ n` and `ε ≥ 0` -- exactly the hypotheses of `A36W.WAFinal.corC_execMean`.  (`hk : k ≤ n` is carried only
to form the target; `A36W.WAFinal.le_of_nforms` shows it follows from the others.)

* (a) `mixCost_ge_of_KLx`: every `μ : SchedMix n` with `KLx p_w (mixLawE o μ) ≤ ε` has
  `e^{-ε} log₂ log n - e^{-ε} - c(288 Λ³) ≤ mixCost μ`.
* (b) `LFgen_ge`: the same lower bound for V0's `LFgen p_w o ε` (`L_F(n, ε)`), no feasibility hypothesis: at `ε ≥ 0`
  the feasible cost set is nonempty (`LFgen_feasible_nonempty`), so `LFgen` is a genuine infimum, not `sInf ∅ = 0`.

Route (no new mathematics; each step is an accepted theorem, used unchanged):
1. `A36RW.Bridge.mixPolicy μ` is a policy of the printed class `PolicyE` (seed = component index).
2. the shared M5, `A36RW.Mix.KLx_mixPolicy` under `Exact` (here `A36W.weighted_exact`):
   `KLx p (outLim o σ_μ) = KLx p (mixLawE o μ)`.
3. `A36W.WAFinal.corC_execMean`: `ofReal(bound) ≤ σ_μ.execMean o`.
4. the shared M3, `A36RW.Mix.execMean_mixPolicy` (every oracle): `σ_μ.execMean o = ofReal (mixCost μ)`.
5. `ENNReal.ofReal_le_ofReal_iff` with `0 ≤ mixCost μ` (`A36RW.Bridge.mixCost_nonneg`) turns `ofReal b ≤ ofReal c`
   into `b ≤ c`.  This is valid for a NEGATIVE bound `b` as well (then `ofReal b = 0` and `b < 0 ≤ c`, so both sides
   of the iff hold); no truncation `max b 0` is needed in the real statement, and none is hidden.
(b) adds the witness: the all-singletons mixture `agfv_singletonMix n` has `KLx = 0` under every exact oracle (the shared library's
`A36RW.Mix.KLx_singletonMix_exact`, the corollary of `A36RW.Mix.schedLawE_fullSingletons_exact`), then `le_csInf`.
At `ε < 0` no mixture is feasible (the shared library's `A36RW.Mix.LFgen_eq_zero_of_neg`), which is one reason `ε ≥ 0` is assumed;
`corC_execMean` assumes it too.

§3 Non-vacuity.
* `nonvacuity_w4`: WAFinal's own (c) instance (`n = 4`, `w = (1, 2, 3, 4)`, `Λ = 4`, `k = 2`, `κ₀ = 1/2`) at
  `ε = 0`: the hypotheses hold, the singleton mixture is feasible, and (a), (b) and `L_F ≤ n` apply.  Its last
  conjunct proves the bound itself negative at this size (`log₂ log 4 < 1`, `c ≥ 0`), so the conclusion carries no
  content there (as `A36W.WAFinal.nonvacuity_c` notes for Corollary (c)).
* `bites_2pow128`: uniform weights (`Λ = 1`), `n = 2^128`, `k = 2^127`, `κ₀ = 1/2`, `ε = 0`: every feasible mixture
  has `mixCost μ ≥ 19/10`, and so does `L_F` -- strictly above the trivial `mixCost μ ≥ 1` (AGF's
  `agfv_mixCost_bounds`), so the bound is a genuine constraint there (`log₂ log 2^128 ≥ 6` and `c(288) < 3.10`,
  `A36W.WACosts.cK_288`).
-/
import A36W.WAFinal
import A36RW.Interface.Mix
import Mathlib.Analysis.Complex.ExponentialBounds

set_option autoImplicit false

namespace A36W.WAMixMean

open Finset AGF A36RW

/-! ## §1 (a) Every `F`-feasible predrawn mixture -/

section Main

variable {n k : ℕ} {w : Fin n → ℝ}

/-- **(a) The weighted mixture-mean lower bound.**  Under Corollary (c)'s hypotheses, every predrawn mixture `μ`
with `KLx(p_w ‖ Q_μ) ≤ ε` (`ε ≥ 0`) has scheduled mean `mixCost μ ≥ e^{-ε} log₂ log n - e^{-ε} - c(288 Λ³)`. -/
theorem mixCost_ge_of_KLx (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (hk : k ≤ n) {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ ≤ 1 / 2) (hk1 : κ₀ * (n : ℝ) ≤ (k : ℝ))
    (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (hnκ : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ)) {ε : ℝ} (hε0 : 0 ≤ ε)
    (μ : SchedMix n)
    (hμ : KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) μ) ≤ ((ε : ℝ) : WithTop ℝ)) :
    Real.exp (-ε) * Real.logb 2 (Real.log (n : ℝ)) - Real.exp (-ε) - A36W.WACosts.cK (288 * Λ ^ 3)
      ≤ mixCost μ := by
  have hex := weighted_exact n k w hw hk
  -- the shared M5: the mixture policy's actual output law has the mixture's KL
  have hKL : KLx (weightedTarget n k w hw hk) (outLim (weightedOracle n k w) (Bridge.mixPolicy μ))
      ≤ ((ε : ℝ) : WithTop ℝ) := by
    rw [(Mix.KLx_mixPolicy hex μ (Bridge.length_le_mixMaxLen μ)).2]
    exact hμ
  -- Corollary (c) for that policy, then the shared M3 (executed mean = scheduled mean)
  have h := A36W.WAFinal.corC_execMean hw hΛ hΛ1 hk hκ0 hκ1 hk1 hk2 hnκ (Bridge.mixPolicy μ) hε0 hKL
  rw [Mix.execMean_mixPolicy] at h
  -- `ofReal b ≤ ofReal c ↔ b ≤ c` for `c ≥ 0`, whatever the sign of `b`
  exact (ENNReal.ofReal_le_ofReal_iff (Bridge.mixCost_nonneg μ)).1 h

end Main

/-! ## §2 (b) `L_F(n, ε)`, with the feasible set shown nonempty -/

section LF

variable {n : ℕ}

/-- The all-singletons mixture is `F`-feasible at every `ε ≥ 0`, under every exact oracle (it samples the target
exactly: the shared library's `A36RW.Mix.KLx_singletonMix_exact`, from `A36RW.Mix.schedLawE_fullSingletons_exact`). -/
theorem singletonMix_feasible {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε0 : 0 ≤ ε) :
    KLx t (mixLawE o (agfv_singletonMix n)) ≤ ((ε : ℝ) : WithTop ℝ) := by
  rw [Mix.KLx_singletonMix_exact hex]
  exact_mod_cast hε0

/-- **The feasible cost set of `LFgen` is nonempty** at every `ε ≥ 0`, under every exact oracle (it contains
`mixCost (agfv_singletonMix n) = n`).  This is the set `LFgen` takes the `sInf` of, verbatim. -/
theorem LFgen_feasible_nonempty {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε0 : 0 ≤ ε) :
    {c : ℝ | ∃ μ : SchedMix n, KLx t (mixLawE o μ) ≤ ((ε : ℝ) : WithTop ℝ) ∧ c = mixCost μ}.Nonempty :=
  ⟨_, agfv_singletonMix n, singletonMix_feasible hex hε0, rfl⟩

/-- Under every exact oracle and `ε ≥ 0`, `L_F(n, ε) ≤ n` (the singleton mixture's cost). -/
theorem LFgen_le_n {t : Target n} {o : Oracle n} (hex : Exact t o) {ε : ℝ} (hε0 : 0 ≤ ε) :
    LFgen t o ε ≤ (n : ℝ) := by
  have h := Bridge.LFgen_le_of_feasible t o (singletonMix_feasible hex hε0)
  rwa [agfv_mixCost_singletonMix] at h

variable {k : ℕ} {w : Fin n → ℝ}

/-- **(b) The bound for `L_F(n, ε)`** (V0's `LFgen`), under Corollary (c)'s hypotheses and `ε ≥ 0`. -/
theorem LFgen_ge (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b) (hΛ1 : 1 ≤ Λ)
    (hk : k ≤ n) {κ₀ : ℝ} (hκ0 : 0 < κ₀) (hκ1 : κ₀ ≤ 1 / 2) (hk1 : κ₀ * (n : ℝ) ≤ (k : ℝ))
    (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (hnκ : (κ₀ ^ 2)⁻¹ ≤ (n : ℝ)) {ε : ℝ} (hε0 : 0 ≤ ε) :
    Real.exp (-ε) * Real.logb 2 (Real.log (n : ℝ)) - Real.exp (-ε) - A36W.WACosts.cK (288 * Λ ^ 3)
      ≤ LFgen (weightedTarget n k w hw hk) (weightedOracle n k w) ε := by
  unfold LFgen
  refine le_csInf (LFgen_feasible_nonempty (weighted_exact n k w hw hk) hε0) ?_
  rintro c ⟨μ, hμ, rfl⟩
  exact mixCost_ge_of_KLx hw hΛ hΛ1 hk hκ0 hκ1 hk1 hk2 hnκ hε0 μ hμ

end LF

/-! ## §3 Non-vacuity -/

section NonVacuity

/-- **The hypotheses are satisfiable**, at WAFinal's own (c) instance (`n = 4`, `w = (1, 2, 3, 4)`, `Λ = 4`, `k = 2`,
`κ₀ = 1/2`, `ε = 0`): the singleton mixture is feasible, (a) applies to it, and (b) holds together with `L_F ≤ 4`.
The last conjunct shows the bound is negative at this size (`log₂ log 4 < 1` and `c ≥ 0`), so these conclusions
carry no content here; see `bites_2pow128`. -/
theorem nonvacuity_w4 :
    KLx (weightedTarget 4 2 A36W.WAFinal.w4 A36W.WAFinal.w4_pos (by norm_num))
        (mixLawE (weightedOracle 4 2 A36W.WAFinal.w4) (agfv_singletonMix 4)) ≤ ((0 : ℝ) : WithTop ℝ) ∧
      Real.exp (-0) * Real.logb 2 (Real.log ((4 : ℕ) : ℝ)) - Real.exp (-0) - A36W.WACosts.cK (288 * 4 ^ 3)
        ≤ mixCost (agfv_singletonMix 4) ∧
      Real.exp (-0) * Real.logb 2 (Real.log ((4 : ℕ) : ℝ)) - Real.exp (-0) - A36W.WACosts.cK (288 * 4 ^ 3)
        ≤ LFgen (weightedTarget 4 2 A36W.WAFinal.w4 A36W.WAFinal.w4_pos (by norm_num))
            (weightedOracle 4 2 A36W.WAFinal.w4) 0 ∧
      LFgen (weightedTarget 4 2 A36W.WAFinal.w4 A36W.WAFinal.w4_pos (by norm_num))
          (weightedOracle 4 2 A36W.WAFinal.w4) 0 ≤ ((4 : ℕ) : ℝ) ∧
      Real.exp (-0) * Real.logb 2 (Real.log ((4 : ℕ) : ℝ)) - Real.exp (-0) - A36W.WACosts.cK (288 * 4 ^ 3) < 0 := by
  have hex := weighted_exact 4 2 A36W.WAFinal.w4 A36W.WAFinal.w4_pos (by norm_num)
  have hκ : (0 : ℝ) < 1 / 2 ∧ (1 / 2 : ℝ) ≤ 1 / 2 ∧ (1 / 2 : ℝ) * ((4 : ℕ) : ℝ) ≤ ((2 : ℕ) : ℝ) ∧
      ((2 : ℕ) : ℝ) ≤ (1 - 1 / 2) * ((4 : ℕ) : ℝ) ∧ ((1 / 2 : ℝ) ^ 2)⁻¹ ≤ ((4 : ℕ) : ℝ) := by
    norm_num
  obtain ⟨hκ0, hκ1, hk1, hk2, hnκ⟩ := hκ
  have hfeas := singletonMix_feasible hex (le_refl (0 : ℝ))
  refine ⟨hfeas,
    mixCost_ge_of_KLx A36W.WAFinal.w4_pos A36W.WAFinal.w4_ratio (by norm_num) (by norm_num) hκ0 hκ1 hk1 hk2
      hnκ (le_refl 0) _ hfeas,
    LFgen_ge A36W.WAFinal.w4_pos A36W.WAFinal.w4_ratio (by norm_num) (by norm_num) hκ0 hκ1 hk1 hk2 hnκ
      (le_refl 0),
    LFgen_le_n hex (le_refl 0), ?_⟩
  -- the bound is negative: `log 4 < 2` (as `e > 2`), so `log₂ log 4 < 1`, and `c(288·4³) ≥ 0`
  have he : (2 : ℝ) < Real.exp 1 := by
    have h := Real.exp_one_gt_d9
    norm_num at h
    linarith
  have h4 : (4 : ℝ) < Real.exp 2 := by
    have h := Real.exp_add 1 1
    norm_num at h
    rw [h]
    nlinarith
  have hl : Real.log ((4 : ℕ) : ℝ) < 2 := by
    rw [Nat.cast_ofNat]
    exact (Real.log_lt_iff_lt_exp (by norm_num)).2 h4
  have hl0 : 0 < Real.log ((4 : ℕ) : ℝ) := by
    rw [Nat.cast_ofNat]
    exact Real.log_pos (by norm_num)
  have hb : Real.logb 2 (Real.log ((4 : ℕ) : ℝ)) < 1 := by
    rw [Real.logb_lt_iff_lt_rpow (by norm_num) hl0, Real.rpow_one]
    exact hl
  have hc := A36W.WACosts.cK_nonneg (K := 288 * 4 ^ 3) (by norm_num)
  rw [neg_zero, Real.exp_zero, one_mul]
  have key : ∀ L c : ℝ, L < 1 → 0 ≤ c → L - 1 - c < 0 := fun L c h1 h2 => by linarith
  exact key _ _ hb hc

/-- `log₂ log 2^128 ≥ 6`, since `log 2^128 = 128 log 2 > 64 = 2^6`. -/
theorem six_le_logb_log_2pow128 : (6 : ℝ) ≤ Real.logb 2 (Real.log ((2 ^ 128 : ℕ) : ℝ)) := by
  have hlog : Real.log ((2 ^ 128 : ℕ) : ℝ) = 128 * Real.log 2 := by
    rw [Nat.cast_pow, Nat.cast_ofNat, Real.log_pow]
    norm_num
  have h2 : (1 / 2 : ℝ) < Real.log 2 := by
    have h := Real.log_two_gt_d9
    norm_num at h
    linarith
  have hpos : 0 < Real.log ((2 ^ 128 : ℕ) : ℝ) := by rw [hlog]; linarith
  rw [Real.le_logb_iff_rpow_le (by norm_num) hpos, hlog]
  have h64 : (2 : ℝ) ^ (6 : ℝ) = 64 := by
    rw [show (6 : ℝ) = ((6 : ℕ) : ℝ) by norm_num, Real.rpow_natCast]
    norm_num
  rw [h64]
  linarith

/-- **The bound bites**: uniform weights (`Λ = 1`), `n = 2^128`, `k = 2^127`, `κ₀ = 1/2`, `ε = 0`.  Every exactly
feasible predrawn mixture has `mixCost μ ≥ 19/10`, and so does `L_F(n, 0)`; the trivial bound is `mixCost μ ≥ 1`
(`agfv_mixCost_bounds`).  Here `e^0 log₂ log n - e^0 - c(288) ≥ 6 - 1 - 3.10`. -/
theorem bites_2pow128 :
    (∀ μ : SchedMix (2 ^ 128),
      KLx (weightedTarget (2 ^ 128) (2 ^ 127) (fun _ => 1) (fun _ => one_pos) (by norm_num))
          (mixLawE (weightedOracle (2 ^ 128) (2 ^ 127) (fun _ => 1)) μ) ≤ ((0 : ℝ) : WithTop ℝ) →
        (19 : ℝ) / 10 ≤ mixCost μ) ∧
      (19 : ℝ) / 10 ≤ LFgen (weightedTarget (2 ^ 128) (2 ^ 127) (fun _ => 1) (fun _ => one_pos) (by norm_num))
        (weightedOracle (2 ^ 128) (2 ^ 127) (fun _ => 1)) 0 := by
  have hΛ : ∀ a b : Fin (2 ^ 128), (fun _ => (1 : ℝ)) a ≤ 1 * (fun _ => (1 : ℝ)) b := fun _ _ => by norm_num
  have hκ : (0 : ℝ) < 1 / 2 ∧ (1 / 2 : ℝ) ≤ 1 / 2 ∧
      (1 / 2 : ℝ) * ((2 ^ 128 : ℕ) : ℝ) ≤ ((2 ^ 127 : ℕ) : ℝ) ∧
      ((2 ^ 127 : ℕ) : ℝ) ≤ (1 - 1 / 2) * ((2 ^ 128 : ℕ) : ℝ) ∧
      ((1 / 2 : ℝ) ^ 2)⁻¹ ≤ ((2 ^ 128 : ℕ) : ℝ) := by
    push_cast
    norm_num
  obtain ⟨hκ0, hκ1, hk1, hk2, hnκ⟩ := hκ
  -- the bound at these parameters is at least `6 - 1 - 3.10 = 1.9`
  have hb : (19 : ℝ) / 10 ≤ Real.exp (-0) * Real.logb 2 (Real.log ((2 ^ 128 : ℕ) : ℝ)) - Real.exp (-0)
      - A36W.WACosts.cK (288 * 1 ^ 3) := by
    have h6 := six_le_logb_log_2pow128
    have hc : A36W.WACosts.cK 288 < 31 / 10 := by
      have h := A36W.WACosts.cK_288.2
      norm_num at h ⊢
      linarith
    rw [neg_zero, Real.exp_zero, one_mul, one_pow, mul_one]
    have key : ∀ L c : ℝ, 6 ≤ L → c < 31 / 10 → (19 : ℝ) / 10 ≤ L - 1 - c := fun L c h1 h2 => by linarith
    exact key _ _ h6 hc
  refine ⟨fun μ hμ => le_trans hb ?_, le_trans hb ?_⟩
  · exact mixCost_ge_of_KLx (fun _ => one_pos) hΛ le_rfl (by norm_num) hκ0 hκ1 hk1 hk2 hnκ le_rfl μ hμ
  · exact LFgen_ge (fun _ => one_pos) hΛ le_rfl (by norm_num) hκ0 hκ1 hk1 hk2 hnκ le_rfl

end NonVacuity

end A36W.WAMixMean

#print axioms A36W.WAMixMean.mixCost_ge_of_KLx
#print axioms A36W.WAMixMean.LFgen_ge
#print axioms A36W.WAMixMean.LFgen_feasible_nonempty
#print axioms A36W.WAMixMean.singletonMix_feasible
#print axioms A36W.WAMixMean.LFgen_le_n
#print axioms A36W.WAMixMean.nonvacuity_w4
#print axioms A36W.WAMixMean.six_le_logb_log_2pow128
#print axioms A36W.WAMixMean.bites_2pow128


==> anc/formal_companion/lean/src/A36W/WClassFacts.lean <==
/-
A36W.WClassFacts -- W-18 (a)–(c): App L §6.2, the two class facts (two-group branch).
Namespace `A36W.WC`.  New file; no existing file is modified.

Specification: appendix_t1.tex of v7.0-PC6 (App L; sha256 cd80e13f…),
l.350–353: "Two facts about the class, not used below: choosing any part of the future schedule after seeing
committed values is outside the predrawn class, while drawing it later but independently of them is law-equivalent to
drawing it first; and components may use different predetermined prefixes, in which case conditional weights given
`x_A` must be computed rather than assumed."  The predrawn class `NA_r` (appendix_tgred.tex l.80): predrawn mixtures
`μ = Σ_i w_i δ_{U_i}` of full labelled schedules with at most `r` blocks; in the interface these are AGF's `SchedMix`
with output law `mixLawE`, executed as a policy by the Bridge's `mixPolicy` (seed = component, drawn before any bit).
Coverage rows W-18(a), (b) and (c).  Every claim below holds as printed.

Objects (shared, nothing redefined): V0's `schedLawE`, `mixLawE`, `TreeE`, `batchLaw`; AGF's `SchedMix`, `IsSchedule`;
the shared library's `Mix.coinMix` / `Mix.coinMix_spec` (finite predrawn coin laws) and `Mix.peel_two_stage` (M9),
`Bridge.mixPolicy`, `Bridge.schedTree`, `Bridge.mixPolicy_integral_w4`; the shared library's `Laws.atDepth` (the law of the history
reached after `j` rounds, completed histories absorbing); SchedPath's `pathW` (the weight of a word's path through a
prefix) and `histAlong` (the history that prefix reaches along the word); Slice's `weightedOracle`.

MAP (paper → Lean).
* (b) "drawing it later but independently of them is law-equivalent to drawing it first" ↔ `late_draw_eq_mixLawE`:
  run a fixed prefix `U`, then at the history `U` reaches draw a coin `ω ∼ P` that does not see the committed values
  and run `V ω` — the law at every word is `mixLawE` of the predrawn coin mixture of the schedules `U ++ V ω` (drawn
  first).  `late_draw_two_stage`: the prefix itself predrawn (`ω₁ ∼ P₁`), the late coin's law `P₂ ω₁` allowed to
  depend on `ω₁` but not on the committed values.  The one-block case is the shared library's `Mix.peel_two_stage` (M9).  The
  reached-history form `schedLawE_append_eq` is the identity behind both.
* (a) "choosing any part of the future schedule after seeing committed values is outside the predrawn class" ↔ the
  explicit rule `valTree` (`n ≥ 3`): round 1 commits coordinate `0`; round 2 commits `{1, 2}` if that value is `1` and
  `{1}` if it is `0`; round 3 commits the rest.  `valTree_capFrom`: it completes within 3 rounds on every compatible
  path (so it is in the hard-cap class of cap 3, deterministic).  `mixPolicy_act_value_blind`: every seed of every
  predrawn mixture chooses its batch from the depth and the committed SET only; `valTree_act_one`/`_zero` and
  `valTree_ne_mixPolicy_tree`: `valTree` is no seed of any predrawn mixture.  LAW LEVEL: `predrawn_depth2_identity`
  — for every predrawn mixture, the law of the first two rounds satisfies `(1-p) E[G₊] = p E[G₋]`, where `G±` is the
  event "round 1 committed `0` with value `1` (resp. `0`) and round 2 committed `{1, 2}`" and `p` the exact marginal
  of coordinate `0` — while `valTree` has `(1-p) E[G₊] = (1-p) p > 0 = p E[G₋]` (`valTree_depth2`).  Hence
  `valTree_outside_predrawn`: no predrawn mixture (of any cap, so none in `NA_r`) has `valTree`'s law of the first
  two rounds.  `valTree_outside_predrawn_weighted` is the paper's instance (weighted oracle, `0 < k < n`).
* (c) "components may use different predetermined prefixes, in which case conditional weights given `x_A` must be
  computed rather than assumed" ↔ `prefix_marginal` (the joint law of component and word, summed over the words with
  the same `x_A`, is `P ω · pathW (U ω) x`), `mixture_prefix_marginal`, `posterior_weights` (the conditional
  component weight given `x_A` is the posterior `P ω q_{U ω}(x_A) / Σ_ω' P ω' q_{U ω'}(x_A)`), `posterior_eq_prior`
  (a common prefix gives back the prior weights, the case of §6.2's FC), and the explicit instance
  `posterior_ne_prior_instance`: `n = 4`, `k = 2`, `w ≡ 1`, `A = {0, 1}`, prefixes `[{0,1}]` and `[{0},{1}]` with prior
  `½, ½`, continuation `[{2,3}]`: given `x_A = (1, 1)` the posterior weights are `3/5, 2/5`.

HYPOTHESES are class and instance conditions only (schedules, coin laws, the root's legality and a nondegenerate
root marginal, sizes).  No hypothesis is a KL, TC or success bound.
-/
import A36W.SchedPath
import A36W.SliceCor
import A36RW.Laws
import A36RW.Interface.Mix

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.WC

open Finset AGF A36RW

variable {n : ℕ}

/-! ## §1 (b): drawing later but independently is law-equivalent to drawing first -/

/-- **The reached-history form**: for a full schedule `U ++ V`, the law at `x` from the empty history is the weight of
`x`'s path through the prefix `U` times the law of `V` from the history `U` reaches along `x` (every oracle). -/
theorem schedLawE_append_eq (o : Oracle n) {U V : List (Finset (Fin n))} (hUV : IsSchedule (U ++ V) univ)
    (x : Fin n → Bool) :
    schedLawE o (U ++ V) [] x = pathW o U [] x * schedLawE o V (histAlong U [] x) x := by
  have hUV' : IsSchedule (U ++ V) (remaining ([] : History n)) := by rw [remaining_nil_sp]; exact hUV
  obtain ⟨hBU, hV⟩ := isSchedule_append_left hUV
  have hwf : WFE (histAlong U [] x) := wfe_histAlong x wfe_nil_sp (by rw [remaining_nil_sp]; exact hBU)
  have hVrem : IsSchedule V (remaining (histAlong U [] x)) := by
    rw [remaining_histAlong, remaining_nil_sp]
    exact hV
  rw [schedLawE_eq_pathW o wfe_nil_sp hUV' x, if_pos (agrees_nil_sp x), pathW_append,
    schedLawE_eq_pathW o hwf hVrem x, if_pos (agrees_histAlong_nil_self U x)]

/-- **W-18(b)**: run the fixed prefix `U`; at the history it reaches, draw a coin `ω ∼ P` that does not depend on the
committed values, and run `V ω`.  At every word this law is `mixLawE` of the predrawn coin mixture of the schedules
`U ++ V ω` (the coin drawn first, before any bit), for every oracle. -/
theorem late_draw_eq_mixLawE (o : Oracle n) (U : List (Finset (Fin n))) (Ω : Type) [Fintype Ω] (P : Ω → ℝ)
    (hP : ∀ ω, 0 ≤ P ω) (hsum : ∑ ω, P ω = 1) (V : Ω → List (Finset (Fin n)))
    (hUV : ∀ ω, IsSchedule (U ++ V ω) univ) (x : Fin n → Bool) :
    pathW o U [] x * ∑ ω, P ω * schedLawE o (V ω) (histAlong U [] x) x =
      mixLawE o (Mix.coinMix Ω P hP hsum (fun ω => U ++ V ω) hUV) x := by
  rw [(Mix.coinMix_spec Ω P hP hsum (fun ω => U ++ V ω) hUV).1 o x, Finset.mul_sum]
  refine Finset.sum_congr rfl (fun ω _ => ?_)
  rw [schedLawE_append_eq o (hUV ω) x]
  ring

/-- The product coin of a two-stage draw is a probability law. -/
theorem sum_prod_coin {Ω₁ Ω₂ : Type} [Fintype Ω₁] [Fintype Ω₂] (P₁ : Ω₁ → ℝ) (P₂ : Ω₁ → Ω₂ → ℝ)
    (hs₁ : ∑ ω₁, P₁ ω₁ = 1) (hs₂ : ∀ ω₁, ∑ ω₂, P₂ ω₁ ω₂ = 1) :
    ∑ ω : Ω₁ × Ω₂, P₁ ω.1 * P₂ ω.1 ω.2 = 1 := by
  rw [Fintype.sum_prod_type]
  simp_rw [← Finset.mul_sum, hs₂, mul_one]
  exact hs₁

/-- **W-18(b), two stages**: the prefix `U ω₁` is itself predrawn (`ω₁ ∼ P₁`), and after it the coin `ω₂ ∼ P₂ ω₁` is
drawn — its law may depend on the first coin, never on the committed values — and `V ω₁ ω₂` is run.  The law is
`mixLawE` of the predrawn coin mixture over `(ω₁, ω₂)` of the schedules `U ω₁ ++ V ω₁ ω₂`. -/
theorem late_draw_two_stage (o : Oracle n) {Ω₁ Ω₂ : Type} [Fintype Ω₁] [Fintype Ω₂] (P₁ : Ω₁ → ℝ)
    (P₂ : Ω₁ → Ω₂ → ℝ) (hP₁ : ∀ ω₁, 0 ≤ P₁ ω₁) (hP₂ : ∀ ω₁ ω₂, 0 ≤ P₂ ω₁ ω₂) (hs₁ : ∑ ω₁, P₁ ω₁ = 1)
    (hs₂ : ∀ ω₁, ∑ ω₂, P₂ ω₁ ω₂ = 1) (U : Ω₁ → List (Finset (Fin n))) (V : Ω₁ → Ω₂ → List (Finset (Fin n)))
    (hUV : ∀ ω₁ ω₂, IsSchedule (U ω₁ ++ V ω₁ ω₂) univ) (x : Fin n → Bool) :
    ∑ ω₁, P₁ ω₁ * (pathW o (U ω₁) [] x * ∑ ω₂, P₂ ω₁ ω₂ * schedLawE o (V ω₁ ω₂) (histAlong (U ω₁) [] x) x) =
      mixLawE o (Mix.coinMix (Ω₁ × Ω₂) (fun ω => P₁ ω.1 * P₂ ω.1 ω.2)
        (fun ω => mul_nonneg (hP₁ ω.1) (hP₂ ω.1 ω.2)) (sum_prod_coin P₁ P₂ hs₁ hs₂)
        (fun ω => U ω.1 ++ V ω.1 ω.2) (fun ω => hUV ω.1 ω.2)) x := by
  rw [(Mix.coinMix_spec _ _ _ _ _ _).1 o x, Fintype.sum_prod_type]
  refine Finset.sum_congr rfl (fun ω₁ _ => ?_)
  rw [Finset.mul_sum, Finset.mul_sum]
  refine Finset.sum_congr rfl (fun ω₂ _ => ?_)
  rw [schedLawE_append_eq o (hUV ω₁ ω₂) x]
  ring

/-! ## §2 (a): choosing after seeing committed values is outside the predrawn class -/

/-- Coordinates `0`, `1`, `2` of `Fin n`, `n ≥ 3`. -/
def i0 (hn : 3 ≤ n) : Fin n := ⟨0, by omega⟩
def i1 (hn : 3 ≤ n) : Fin n := ⟨1, by omega⟩
def i2 (hn : 3 ≤ n) : Fin n := ⟨2, by omega⟩

theorem i0_ne_i1 (hn : 3 ≤ n) : i0 hn ≠ i1 hn := by simp [i0, i1, Fin.ext_iff]
theorem i0_ne_i2 (hn : 3 ≤ n) : i0 hn ≠ i2 hn := by simp [i0, i2, Fin.ext_iff]
theorem i1_ne_i2 (hn : 3 ≤ n) : i1 hn ≠ i2 hn := by simp [i1, i2, Fin.ext_iff]

/-- **The explicit value-dependent rule** (`n ≥ 3`): round 1 commits coordinate `0`; round 2 commits `{1, 2}` if the
committed value of coordinate `0` is `1`, and `{1}` if it is `0` (a part of the future schedule chosen after seeing a
committed value); every later round commits all remaining coordinates.  Completion word empty. -/
def valTree (hn : 3 ≤ n) : TreeE n where
  act h := if depth h = 0 then {i0 hn} ∩ remaining h
    else if depth h = 1 then (if i0 hn ∈ onesSet h then {i1 hn, i2 hn} else {i1 hn}) ∩ remaining h
    else remaining h
  fill _ := ∅
  act_sub h := by
    split_ifs <;> first | exact Finset.inter_subset_right | exact Finset.Subset.refl _
  fill_sub _ := Finset.empty_subset _

/-- `valTree`'s batch, unfolded. -/
theorem valTree_act_eq (hn : 3 ≤ n) (h : History n) : (valTree hn).act h =
    if depth h = 0 then {i0 hn} ∩ remaining h
    else if depth h = 1 then (if i0 hn ∈ onesSet h then {i1 hn, i2 hn} else {i1 hn}) ∩ remaining h
    else remaining h := rfl

theorem valTree_act_deep (hn : 3 ≤ n) {h : History n} (hd : 2 ≤ depth h) : (valTree hn).act h = remaining h := by
  rw [valTree_act_eq, if_neg (show depth h ≠ 0 by omega), if_neg (show depth h ≠ 1 by omega)]

/-- **`valTree` has hard cap 3**: from the empty history it completes within 3 rounds on every compatible path (V0's
structural cap, every oracle). -/
theorem valTree_capFrom (o : Oracle n) (hn : 3 ≤ n) : (valTree hn).capFrom o 3 [] := by
  have cap1 : ∀ h : History n, 2 ≤ depth h → (valTree hn).capFrom o 1 h := by
    intro h hd
    show size h = 0 ∨ ∀ S ∈ ((valTree hn).act h).powerset, (o.legal h ∨ S = (valTree hn).fill h) →
      (valTree hn).capFrom o 0 (⟨(valTree hn).act h, S⟩ :: h)
    right
    intro S _ _
    show size (⟨(valTree hn).act h, S⟩ :: h) = 0
    rw [valTree_act_deep hn hd]
    exact size_cons_remaining h S
  have cap2 : ∀ h : History n, depth h = 1 → (valTree hn).capFrom o 2 h := by
    intro h hd
    show size h = 0 ∨ ∀ S ∈ ((valTree hn).act h).powerset, (o.legal h ∨ S = (valTree hn).fill h) →
      (valTree hn).capFrom o 1 (⟨(valTree hn).act h, S⟩ :: h)
    right
    intro S _ _
    exact cap1 _ (by simp only [depth, List.length_cons] at hd ⊢; omega)
  show size ([] : History n) = 0 ∨ ∀ S ∈ ((valTree hn).act []).powerset, (o.legal [] ∨ S = (valTree hn).fill []) →
    (valTree hn).capFrom o 2 (⟨(valTree hn).act [], S⟩ :: [])
  right
  intro S _ _
  exact cap2 _ rfl

/-- **Predrawn mixtures are value-blind**: for every predrawn mixture and every seed, the batch depends on the history
only through its depth and its committed set — never on the committed values. -/
theorem mixPolicy_act_value_blind (μ : SchedMix n) (i : Fin μ.parts.length) {h h' : History n}
    (hd : depth h = depth h') (hc : committed h = committed h') :
    (Bridge.mixPolicy μ).act h i = (Bridge.mixPolicy μ).act h' i := by
  show (μ.parts[i.1]).2.getD (depth h) ∅ ∩ remaining h = (μ.parts[i.1]).2.getD (depth h') ∅ ∩ remaining h'
  unfold remaining
  rw [hd, hc]

/-- The depth-1 history after round 1 committed coordinate `0` with value `1`. -/
def hOne (hn : 3 ≤ n) : History n := [⟨{i0 hn}, {i0 hn}⟩]

/-- The depth-1 history after round 1 committed coordinate `0` with value `0`. -/
def hZero (hn : 3 ≤ n) : History n := [⟨{i0 hn}, ∅⟩]

theorem remaining_depth_one (B S : Finset (Fin n)) : remaining ([⟨B, S⟩] : History n) = univ \ B := by
  simp [remaining, committed]

theorem pair_inter_remaining (hn : 3 ≤ n) (S : Finset (Fin n)) :
    ({i1 hn, i2 hn} : Finset (Fin n)) ∩ remaining ([⟨{i0 hn}, S⟩] : History n) = {i1 hn, i2 hn} := by
  rw [remaining_depth_one]
  refine Finset.inter_eq_left.2 (fun j hj => ?_)
  rw [Finset.mem_sdiff, Finset.mem_singleton]
  refine ⟨Finset.mem_univ _, ?_⟩
  rcases Finset.mem_insert.1 hj with rfl | hj
  · exact (i0_ne_i1 hn).symm
  · rw [Finset.mem_singleton.1 hj]
    exact (i0_ne_i2 hn).symm

theorem single_inter_remaining (hn : 3 ≤ n) (S : Finset (Fin n)) :
    ({i1 hn} : Finset (Fin n)) ∩ remaining ([⟨{i0 hn}, S⟩] : History n) = {i1 hn} := by
  rw [remaining_depth_one]
  refine Finset.inter_eq_left.2 (fun j hj => ?_)
  rw [Finset.mem_singleton.1 hj, Finset.mem_sdiff, Finset.mem_singleton]
  exact ⟨Finset.mem_univ _, (i0_ne_i1 hn).symm⟩

theorem valTree_act_nil (hn : 3 ≤ n) : (valTree hn).act [] = {i0 hn} := by
  rw [valTree_act_eq, if_pos (show depth ([] : History n) = 0 from rfl), remaining_nil_sp, Finset.inter_univ]

theorem valTree_act_one (hn : 3 ≤ n) : (valTree hn).act (hOne hn) = {i1 hn, i2 hn} := by
  rw [valTree_act_eq]
  have hon : i0 hn ∈ onesSet (hOne hn) := by simp [hOne, onesSet]
  rw [if_neg (show depth (hOne hn) ≠ 0 by simp [hOne, depth]),
    if_pos (show depth (hOne hn) = 1 by simp [hOne, depth]), if_pos hon]
  exact pair_inter_remaining hn _

theorem valTree_act_zero (hn : 3 ≤ n) : (valTree hn).act (hZero hn) = {i1 hn} := by
  rw [valTree_act_eq]
  have hon : i0 hn ∉ onesSet (hZero hn) := by simp [hZero, onesSet]
  rw [if_neg (show depth (hZero hn) ≠ 0 by simp [hZero, depth]),
    if_pos (show depth (hZero hn) = 1 by simp [hZero, depth]), if_neg hon]
  exact single_inter_remaining hn _

theorem pair_ne_single (hn : 3 ≤ n) : ({i1 hn, i2 hn} : Finset (Fin n)) ≠ {i1 hn} := by
  intro h
  have : i2 hn ∈ ({i1 hn} : Finset (Fin n)) := by
    rw [← h]
    exact Finset.mem_insert_of_mem (Finset.mem_singleton_self _)
  exact (i1_ne_i2 hn) (Finset.mem_singleton.1 this).symm

/-- **`valTree` is value-dependent** at the two depth-1 histories `hOne`, `hZero` (same depth, same committed set),
so it is the rule of no seed of any predrawn mixture. -/
theorem valTree_ne_mixPolicy_tree (hn : 3 ≤ n) (μ : SchedMix n) (i : Fin μ.parts.length) :
    (Bridge.mixPolicy μ).tree i ≠ valTree hn := by
  intro heq
  have hblind := mixPolicy_act_value_blind μ i (h := hOne hn) (h' := hZero hn) rfl
    (by simp [hOne, hZero, committed])
  have h1 : (Bridge.mixPolicy μ).act (hOne hn) i = {i1 hn, i2 hn} := by
    rw [← valTree_act_one hn, ← heq]
    rfl
  have h2 : (Bridge.mixPolicy μ).act (hZero hn) i = {i1 hn} := by
    rw [← valTree_act_zero hn, ← heq]
    rfl
  rw [h1, h2] at hblind
  exact pair_ne_single hn hblind

/-- The subsets of a singleton. -/
theorem powerset_single {α : Type*} [DecidableEq α] (a : α) : ({a} : Finset α).powerset = {∅, {a}} := by
  ext t
  simp only [Finset.mem_powerset, Finset.subset_singleton_iff, Finset.mem_insert, Finset.mem_singleton]

/-- The event of a two-round history: the earliest batch is `b` and the second batch commits exactly `C`
(an indicator on histories; `0` on histories that are not of length `2`). -/
def evt (b : Batch n) (C : Finset (Fin n)) : History n → ℝ
  | [s, t] => if t = b ∧ s.cells = C then 1 else 0
  | _ => 0

/-- Round 1 committed coordinate `0` with value `1`. -/
def bPlus (hn : 3 ≤ n) : Batch n := ⟨{i0 hn}, {i0 hn}⟩

/-- Round 1 committed coordinate `0` with value `0`. -/
def bMinus (hn : 3 ≤ n) : Batch n := ⟨{i0 hn}, ∅⟩

/-- **The law of the first two rounds**, for any rule `T` and any oracle (no hypothesis but a nonempty coordinate
set): the probability of `evt b C` is the round-1 sum of the step weights of the words `S₁` whose batch is `b` and
whose round-2 batch is `C` (the round-2 words sum out to `1`). -/
theorem atDepth_two_evt (o : Oracle n) (T : TreeE n) (b : Batch n) (C : Finset (Fin n))
    (hsz : size ([] : History n) ≠ 0) :
    Laws.atDepth o T 2 [] (evt b C) =
      ∑ S₁ ∈ (T.act []).powerset, T.stepW o [] S₁ *
        (if size ([⟨T.act [], S₁⟩] : History n) = 0 then 0
          else if (⟨T.act [], S₁⟩ : Batch n) = b ∧ T.act [⟨T.act [], S₁⟩] = C then 1 else 0) := by
  rw [Laws.atDepth_succ, if_neg hsz]
  refine Finset.sum_congr rfl (fun S₁ _ => ?_)
  congr 1
  rw [Laws.atDepth_succ]
  by_cases h0 : size ([⟨T.act [], S₁⟩] : History n) = 0
  · rw [if_pos h0, if_pos h0]
    rfl
  · rw [if_neg h0, if_neg h0]
    have e : ∀ S₂ ∈ (T.act [⟨T.act [], S₁⟩]).powerset,
        T.stepW o [⟨T.act [], S₁⟩] S₂ *
            Laws.atDepth o T 0 (⟨T.act [⟨T.act [], S₁⟩], S₂⟩ :: [⟨T.act [], S₁⟩]) (evt b C)
          = T.stepW o [⟨T.act [], S₁⟩] S₂ *
            (if (⟨T.act [], S₁⟩ : Batch n) = b ∧ T.act [⟨T.act [], S₁⟩] = C then 1 else 0) := by
      intro S₂ _
      rw [Laws.atDepth_zero]
      rfl
    rw [Finset.sum_congr rfl e, ← Finset.sum_mul, Converse.sum_stepW_w2, one_mul]

theorem size_nil_ne (hn : 3 ≤ n) : size ([] : History n) ≠ 0 := by
  rw [size_nil]
  omega

/-- The schedule rule at a depth-1 history: the second block, intersected with the coordinates the first left. -/
theorem schedTree_act_one (U : List (Finset (Fin n))) (B S : Finset (Fin n)) :
    (Bridge.schedTree U).act [⟨B, S⟩] = U.getD 1 ∅ ∩ (univ \ B) := by
  show U.getD (depth ([⟨B, S⟩] : History n)) ∅ ∩ remaining [⟨B, S⟩] = _
  rw [remaining_depth_one]
  rfl

/-- **Every predrawn component satisfies the value-blind identity** at depth 2: with `p` the oracle's parameter of
coordinate `0` at the (legal) root, `(1 - p) · P(G₊) = p · P(G₋)` for the schedule rule of every list of blocks,
where `G±` is "round 1 committed coordinate `0` with value `1` (resp. `0`), round 2 committed `C`". -/
theorem schedTree_depth2_identity (o : Oracle n) (hL : o.legal []) (hn : 3 ≤ n) (U : List (Finset (Fin n)))
    (C : Finset (Fin n)) :
    (1 - o.marg [] (i0 hn)) * Laws.atDepth o (Bridge.schedTree U) 2 [] (evt (bPlus hn) C) =
      o.marg [] (i0 hn) * Laws.atDepth o (Bridge.schedTree U) 2 [] (evt (bMinus hn) C) := by
  rw [atDepth_two_evt o _ _ C (size_nil_ne hn), atDepth_two_evt o _ _ C (size_nil_ne hn)]
  set A₀ := (Bridge.schedTree U).act [] with hA₀
  -- the second batch and the depth-1 size do not depend on the round-1 word
  have hact : ∀ S₁, (Bridge.schedTree U).act [⟨A₀, S₁⟩] = U.getD 1 ∅ ∩ (univ \ A₀) :=
    fun S₁ => schedTree_act_one U A₀ S₁
  have hsize : ∀ S₁, size ([⟨A₀, S₁⟩] : History n) = (univ \ A₀).card := fun S₁ => by
    rw [size, remaining_depth_one]
  simp only [hact, hsize]
  by_cases hA : A₀ = {i0 hn}
  · -- the first block is `{0}`: one surviving word on each side
    have hstep : ∀ S : Finset (Fin n), (Bridge.schedTree U).stepW o [] S =
        (if i0 hn ∈ S then o.marg [] (i0 hn) else 1 - o.marg [] (i0 hn)) := by
      intro S
      unfold TreeE.stepW
      rw [if_pos hL, ← hA₀, hA]
      unfold batchLaw
      rw [Finset.prod_singleton]
    simp only [hstep]
    have hne : (∅ : Finset (Fin n)) ≠ {i0 hn} := Finset.empty_ne_singleton (i0 hn)
    rw [hA, powerset_single, Finset.sum_pair hne, Finset.sum_pair hne]
    have e1 : ((⟨{i0 hn}, ∅⟩ : Batch n) = bPlus hn) ↔ False :=
      ⟨fun h => hne (congrArg Batch.ones h), False.elim⟩
    have e2 : ((⟨{i0 hn}, {i0 hn}⟩ : Batch n) = bPlus hn) ↔ True := ⟨fun _ => trivial, fun _ => rfl⟩
    have e3 : ((⟨{i0 hn}, ∅⟩ : Batch n) = bMinus hn) ↔ True := ⟨fun _ => trivial, fun _ => rfl⟩
    have e4 : ((⟨{i0 hn}, {i0 hn}⟩ : Batch n) = bMinus hn) ↔ False :=
      ⟨fun h => hne (congrArg Batch.ones h).symm, False.elim⟩
    simp only [e1, e2, e3, e4, false_and, true_and, Finset.notMem_empty, Finset.mem_singleton_self, ↓reduceIte,
      ite_self, mul_zero, zero_add, add_zero]
    ring
  · -- the first block is not `{0}`: neither event can occur
    have h1 : ∀ S₁, ¬ ((⟨A₀, S₁⟩ : Batch n) = bPlus hn ∧ U.getD 1 ∅ ∩ (univ \ A₀) = C) := by
      rintro S₁ ⟨h, -⟩
      exact hA (congrArg Batch.cells h)
    have h2 : ∀ S₁, ¬ ((⟨A₀, S₁⟩ : Batch n) = bMinus hn ∧ U.getD 1 ∅ ∩ (univ \ A₀) = C) := by
      rintro S₁ ⟨h, -⟩
      exact hA (congrArg Batch.cells h)
    simp only [h1, h2, ↓reduceIte, ite_self, mul_zero, Finset.sum_const_zero]

/-- **The value-blind identity for every predrawn mixture**: for the policy `mixPolicy μ` of every predrawn mixture
(its seed drawn before any bit), the law of the first two rounds satisfies `(1 - p) P(G₊) = p P(G₋)`. -/
theorem predrawn_depth2_identity (o : Oracle n) (hL : o.legal []) (hn : 3 ≤ n) (μ : SchedMix n)
    (C : Finset (Fin n)) :
    (1 - o.marg [] (i0 hn)) *
        ∫ ω, Laws.atDepth o ((Bridge.mixPolicy μ).tree ω) 2 [] (evt (bPlus hn) C) ∂(Bridge.mixPolicy μ).P =
      o.marg [] (i0 hn) *
        ∫ ω, Laws.atDepth o ((Bridge.mixPolicy μ).tree ω) 2 [] (evt (bMinus hn) C) ∂(Bridge.mixPolicy μ).P := by
  rw [Bridge.mixPolicy_integral_w4, Bridge.mixPolicy_integral_w4, Finset.mul_sum, Finset.mul_sum]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [Bridge.mixPolicy_tree]
  have h := schedTree_depth2_identity o hL hn (μ.parts[i.1]).2 C
  calc (1 - o.marg [] (i0 hn)) * ((μ.parts[i.1]).1 *
          Laws.atDepth o (Bridge.schedTree (μ.parts[i.1]).2) 2 [] (evt (bPlus hn) C))
      = (μ.parts[i.1]).1 * ((1 - o.marg [] (i0 hn)) *
          Laws.atDepth o (Bridge.schedTree (μ.parts[i.1]).2) 2 [] (evt (bPlus hn) C)) := by ring
    _ = (μ.parts[i.1]).1 * (o.marg [] (i0 hn) *
          Laws.atDepth o (Bridge.schedTree (μ.parts[i.1]).2) 2 [] (evt (bMinus hn) C)) := by rw [h]
    _ = o.marg [] (i0 hn) * ((μ.parts[i.1]).1 *
          Laws.atDepth o (Bridge.schedTree (μ.parts[i.1]).2) 2 [] (evt (bMinus hn) C)) := by ring

/-- **`valTree`'s law of the first two rounds**: `P(G₊) = p` and `P(G₋) = 0` for `C = {1, 2}` (legal root). -/
theorem valTree_depth2 (o : Oracle n) (hL : o.legal []) (hn : 3 ≤ n) :
    Laws.atDepth o (valTree hn) 2 [] (evt (bPlus hn) {i1 hn, i2 hn}) = o.marg [] (i0 hn) ∧
      Laws.atDepth o (valTree hn) 2 [] (evt (bMinus hn) {i1 hn, i2 hn}) = 0 := by
  have hstep : ∀ S : Finset (Fin n), (valTree hn).stepW o [] S =
      (if i0 hn ∈ S then o.marg [] (i0 hn) else 1 - o.marg [] (i0 hn)) := by
    intro S
    unfold TreeE.stepW
    rw [if_pos hL, valTree_act_nil hn]
    unfold batchLaw
    rw [Finset.prod_singleton]
  have hsz : ∀ S, size ([⟨{i0 hn}, S⟩] : History n) ≠ 0 := by
    intro S
    rw [size, remaining_depth_one, Finset.card_sdiff_of_subset (Finset.subset_univ _), Finset.card_univ,
      Fintype.card_fin, Finset.card_singleton]
    omega
  have hne : (∅ : Finset (Fin n)) ≠ {i0 hn} := Finset.empty_ne_singleton (i0 hn)
  have hone : (valTree hn).act [⟨{i0 hn}, {i0 hn}⟩] = {i1 hn, i2 hn} := valTree_act_one hn
  have hzero : (valTree hn).act [⟨{i0 hn}, ∅⟩] = {i1 hn} := valTree_act_zero hn
  have e1 : ((⟨{i0 hn}, ∅⟩ : Batch n) = bPlus hn) ↔ False :=
    ⟨fun h => hne (congrArg Batch.ones h), False.elim⟩
  have e2 : ((⟨{i0 hn}, {i0 hn}⟩ : Batch n) = bPlus hn) ↔ True := ⟨fun _ => trivial, fun _ => rfl⟩
  have e3 : ((⟨{i0 hn}, ∅⟩ : Batch n) = bMinus hn) ↔ True := ⟨fun _ => trivial, fun _ => rfl⟩
  have e4 : ((⟨{i0 hn}, {i0 hn}⟩ : Batch n) = bMinus hn) ↔ False :=
    ⟨fun h => hne (congrArg Batch.ones h).symm, False.elim⟩
  have e5 : (({i1 hn} : Finset (Fin n)) = {i1 hn, i2 hn}) ↔ False := ⟨fun h => pair_ne_single hn h.symm, False.elim⟩
  constructor
  · rw [atDepth_two_evt o _ _ _ (size_nil_ne hn)]
    simp only [hstep]
    rw [valTree_act_nil hn, powerset_single, Finset.sum_pair hne, if_neg (hsz ∅), if_neg (hsz {i0 hn}),
      hone, hzero]
    simp only [e1, e2, false_and, true_and, Finset.notMem_empty, Finset.mem_singleton_self, ↓reduceIte, mul_zero,
      mul_one, zero_add]
  · rw [atDepth_two_evt o _ _ _ (size_nil_ne hn)]
    simp only [hstep]
    rw [valTree_act_nil hn, powerset_single, Finset.sum_pair hne, if_neg (hsz ∅), if_neg (hsz {i0 hn}),
      hone, hzero]
    simp only [e3, e4, e5, false_and, and_false, Finset.notMem_empty, Finset.mem_singleton_self, ↓reduceIte,
      mul_zero, add_zero]

/-- **W-18(a)**: at a legal root where coordinate `0` is not deterministic (`0 < p < 1`), no predrawn mixture — of
any cap, hence none in `NA_r` — has `valTree`'s law of the first two rounds: the two probabilities `P(G₊)`, `P(G₋)`
cannot both agree. -/
theorem valTree_outside_predrawn (o : Oracle n) (hL : o.legal []) (hn : 3 ≤ n) (hp0 : 0 < o.marg [] (i0 hn))
    (hp1 : o.marg [] (i0 hn) < 1) (μ : SchedMix n) :
    ¬ ((∫ ω, Laws.atDepth o ((Bridge.mixPolicy μ).tree ω) 2 [] (evt (bPlus hn) {i1 hn, i2 hn})
          ∂(Bridge.mixPolicy μ).P = Laws.atDepth o (valTree hn) 2 [] (evt (bPlus hn) {i1 hn, i2 hn})) ∧
        (∫ ω, Laws.atDepth o ((Bridge.mixPolicy μ).tree ω) 2 [] (evt (bMinus hn) {i1 hn, i2 hn})
          ∂(Bridge.mixPolicy μ).P = Laws.atDepth o (valTree hn) 2 [] (evt (bMinus hn) {i1 hn, i2 hn}))) := by
  rintro ⟨e1, e2⟩
  have hid := predrawn_depth2_identity o hL hn μ {i1 hn, i2 hn}
  obtain ⟨v1, v2⟩ := valTree_depth2 o hL hn
  rw [e1, e2, v1, v2, mul_zero] at hid
  have : 0 < (1 - o.marg [] (i0 hn)) * o.marg [] (i0 hn) := mul_pos (by linarith) hp0
  linarith

/-- **W-18(a), the paper's instance**: positive weights and an interior quota `0 < k < n` (`n ≥ 3`) on the weighted
exact oracle.  `valTree` completes within 3 rounds on every path, is the rule of no seed of any predrawn mixture,
and no predrawn mixture has its law of the first two rounds. -/
theorem valTree_outside_predrawn_weighted {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) (hn : 3 ≤ n) (hk0 : 0 < k)
    (hkn : k < n) :
    (valTree hn).capFrom (weightedOracle n k w) 3 [] ∧
      (∀ (μ : SchedMix n) (i : Fin μ.parts.length), (Bridge.mixPolicy μ).tree i ≠ valTree hn) ∧
      ∀ μ : SchedMix n,
        ¬ ((∫ ω, Laws.atDepth (weightedOracle n k w) ((Bridge.mixPolicy μ).tree ω) 2 []
              (evt (bPlus hn) {i1 hn, i2 hn}) ∂(Bridge.mixPolicy μ).P =
            Laws.atDepth (weightedOracle n k w) (valTree hn) 2 [] (evt (bPlus hn) {i1 hn, i2 hn})) ∧
          (∫ ω, Laws.atDepth (weightedOracle n k w) ((Bridge.mixPolicy μ).tree ω) 2 []
              (evt (bMinus hn) {i1 hn, i2 hn}) ∂(Bridge.mixPolicy μ).P =
            Laws.atDepth (weightedOracle n k w) (valTree hn) 2 [] (evt (bMinus hn) {i1 hn, i2 hn}))) := by
  have hL : (weightedOracle n k w).legal [] := by
    show Legal k ([] : History n)
    unfold Legal
    rw [quota_nil, size_nil]
    exact ⟨by omega, by exact_mod_cast hkn.le⟩
  have hw' : ∀ l ∈ (univ : Finset (Fin n)), 0 < w l := fun l _ => hw l
  have hcard : (#(univ : Finset (Fin n)) : ℤ) = n := by rw [Finset.card_univ, Fintype.card_fin]
  have hp0 : 0 < (weightedOracle n k w).marg [] (i0 hn) := by
    show 0 < sliceMarg w (remaining []) (quota k []) (i0 hn)
    rw [remaining_nil_sp, quota_nil]
    exact sliceMarg_pos hw' (J := (k : ℤ)) (by exact_mod_cast hk0) (by rw [hcard]; exact_mod_cast hkn.le)
      (Finset.mem_univ _)
  have hp1 : (weightedOracle n k w).marg [] (i0 hn) < 1 := by
    show sliceMarg w (remaining []) (quota k []) (i0 hn) < 1
    rw [remaining_nil_sp, quota_nil]
    have := one_sub_sliceMarg_pos hw' (J := (k : ℤ)) (by positivity) (by rw [hcard]; exact_mod_cast hkn)
      (Finset.mem_univ (i0 hn))
    linarith
  exact ⟨valTree_capFrom _ hn, fun μ i => valTree_ne_mixPolicy_tree hn μ i,
    fun μ => valTree_outside_predrawn _ hL hn hp0 hp1 μ⟩

/-! ## §3 (c): different predetermined prefixes — the conditional weights are posterior weights -/

section Posterior

variable {Ω : Type} [Fintype Ω]

omit [Fintype Ω] in
/-- **The `x_A`-marginal of the joint law of component and word**: for a component `ω` whose prefix `U ω` is a
schedule of `A`, the mass `P ω · q_{U ω ++ V ω}` puts on the words agreeing with `x` on `A` is `P ω · pathW (U ω) x`
(the prefix law of `x_A`). -/
theorem prefix_marginal (o : Oracle n) (A : Finset (Fin n)) (P : Ω → ℝ) (U V : Ω → List (Finset (Fin n)))
    (hU : ∀ ω, IsSchedule (U ω) A) (hUV : ∀ ω, IsSchedule (U ω ++ V ω) univ) (ω : Ω) (x : Fin n → Bool) :
    ∑ x' ∈ univ.filter (fun x' => ∀ i ∈ A, x' i = x i), P ω * schedLawE o (U ω ++ V ω) [] x' =
      P ω * pathW o (U ω) [] x := by
  rw [← Finset.mul_sum]
  have h := sum_schedLawE_prefix_nil o (U := U ω) (V := V ω) (by rw [remaining_nil_sp]; exact hUV ω) x
  rw [blockUnion_of_isSchedule (hU ω)] at h
  rw [h]

/-- The mixture's `x_A`-marginal: `Σ_{x' : x'_A = x_A} Q_μ(x') = Σ_ω P ω · pathW (U ω) x`. -/
theorem mixture_prefix_marginal (o : Oracle n) (A : Finset (Fin n)) (P : Ω → ℝ) (hP : ∀ ω, 0 ≤ P ω)
    (hsum : ∑ ω, P ω = 1) (U V : Ω → List (Finset (Fin n))) (hU : ∀ ω, IsSchedule (U ω) A)
    (hUV : ∀ ω, IsSchedule (U ω ++ V ω) univ) (x : Fin n → Bool) :
    ∑ x' ∈ univ.filter (fun x' => ∀ i ∈ A, x' i = x i),
        mixLawE o (Mix.coinMix Ω P hP hsum (fun ω => U ω ++ V ω) hUV) x' =
      ∑ ω, P ω * pathW o (U ω) [] x := by
  simp_rw [(Mix.coinMix_spec Ω P hP hsum (fun ω => U ω ++ V ω) hUV).1 o]
  rw [Finset.sum_comm]
  exact Finset.sum_congr rfl (fun ω _ => prefix_marginal o A P U V hU hUV ω x)

/-- **W-18(c), the conditional component weights given `x_A` are the posterior weights**: for a predrawn mixture whose
components have predetermined prefixes `U ω` (schedules of the same set `A`, possibly different), at every `x` whose
prefix marginal is positive, the probability of component `ω` given `x_A` — computed from the joint law of component
and word — is `P ω · q_{U ω}(x_A) / Σ_ω' P ω' · q_{U ω'}(x_A)`. -/
theorem posterior_weights (o : Oracle n) (A : Finset (Fin n)) (P : Ω → ℝ) (hP : ∀ ω, 0 ≤ P ω)
    (hsum : ∑ ω, P ω = 1) (U V : Ω → List (Finset (Fin n))) (hU : ∀ ω, IsSchedule (U ω) A)
    (hUV : ∀ ω, IsSchedule (U ω ++ V ω) univ) (ω : Ω) (x : Fin n → Bool) :
    (∑ x' ∈ univ.filter (fun x' => ∀ i ∈ A, x' i = x i), P ω * schedLawE o (U ω ++ V ω) [] x') /
        (∑ x' ∈ univ.filter (fun x' => ∀ i ∈ A, x' i = x i),
          mixLawE o (Mix.coinMix Ω P hP hsum (fun ω => U ω ++ V ω) hUV) x') =
      P ω * pathW o (U ω) [] x / ∑ ω', P ω' * pathW o (U ω') [] x := by
  rw [prefix_marginal o A P U V hU hUV ω x, mixture_prefix_marginal o A P hP hsum U V hU hUV x]

/-- **A common prefix gives back the prior** (the case of §6.2's FC, every component beginning with the same `U_A`):
if `U ω = U₀` for every `ω` and `pathW U₀ x ≠ 0`, the posterior weight of `ω` given `x_A` is `P ω`. -/
theorem posterior_eq_prior (o : Oracle n) (P : Ω → ℝ) (hsum : ∑ ω, P ω = 1) (U₀ : List (Finset (Fin n)))
    (ω : Ω) (x : Fin n → Bool) (hx : pathW o U₀ [] x ≠ 0) :
    P ω * pathW o U₀ [] x / ∑ ω', P ω' * pathW o U₀ [] x = P ω := by
  rw [← Finset.sum_mul, hsum, one_mul, mul_div_assoc, div_self hx, mul_one]

/-- **Different prefix weights force a different posterior**: two components with prior weights `½, ½` and prefix
weights `a ≠ b` at `x_A` (both positive) have posterior weight `a/(a+b) ≠ ½`. -/
theorem posterior_ne_half {a b : ℝ} (ha : 0 < a) (hb : 0 < b) (hab : a ≠ b) :
    (1 / 2 : ℝ) * a / ((1 / 2 : ℝ) * a + (1 / 2 : ℝ) * b) ≠ 1 / 2 := by
  intro h
  have hpos : 0 < (1 / 2 : ℝ) * a + (1 / 2 : ℝ) * b := by positivity
  rw [div_eq_iff hpos.ne'] at h
  exact hab (by linarith)

end Posterior

/-! ### The explicit instance of (c) -/

section Instance

/-- `n = 4`, `k = 2`, `w ≡ 1`. -/
noncomputable def o4 : Oracle 4 := weightedOracle 4 2 (fun _ => 1)

/-- The two prefixes on `A = {0, 1}`: one block, or two singletons. -/
def Uone : List (Finset (Fin 4)) := [{0, 1}]
def Utwo : List (Finset (Fin 4)) := [{0}, {1}]

/-- The word `1100` (`x_A = (1, 1)`). -/
def x11 : Fin 4 → Bool := ![true, true, false, false]

theorem marg_o4_nil (i : Fin 4) : o4.marg [] i = 1 / 2 := by
  show sliceMarg (fun _ => (1 : ℝ)) (remaining []) (quota 2 []) i = 1 / 2
  have hc : (univ : Finset (Fin 4)).card = 4 := rfl
  rw [remaining_nil_sp, quota_nil, sliceMarg_const (S := (univ : Finset (Fin 4))) (J := ((2 : ℕ) : ℤ)) one_pos
    (by norm_num) (by rw [hc]; norm_num) (Finset.mem_univ i), hc]
  norm_num

theorem marg_o4_one : o4.marg [⟨{0}, {0}⟩] 1 = 1 / 3 := by
  show sliceMarg (fun _ => (1 : ℝ)) (remaining [⟨{0}, {0}⟩]) (quota 2 [⟨{0}, {0}⟩]) 1 = 1 / 3
  have hrem : remaining ([⟨{0}, {0}⟩] : History 4) = {1, 2, 3} := by decide
  have hq : quota 2 ([⟨{0}, {0}⟩] : History 4) = 1 := by decide
  have hc : ({1, 2, 3} : Finset (Fin 4)).card = 3 := by decide
  rw [hrem, hq, sliceMarg_const (S := ({1, 2, 3} : Finset (Fin 4))) (J := 1) one_pos (by norm_num)
    (by rw [hc]; norm_num) (show (1 : Fin 4) ∈ ({1, 2, 3} : Finset (Fin 4)) by decide), hc]
  norm_num

/-- `q_{[{0,1}]}(x_A = 11) = 1/4`. -/
theorem pathW_Uone : pathW o4 Uone [] x11 = 1 / 4 := by
  have hL : o4.legal [] := by show Legal 2 ([] : History 4); decide
  have hf : ({0, 1} : Finset (Fin 4)).filter (fun i => x11 i = true) = {0, 1} := by decide
  rw [Uone, pathW_cons, pathW_nil, stepWt, if_pos hL, hf]
  unfold batchLaw
  rw [Finset.prod_pair (show (0 : Fin 4) ≠ 1 by decide),
    if_pos (show (0 : Fin 4) ∈ ({0, 1} : Finset (Fin 4)) by decide),
    if_pos (show (1 : Fin 4) ∈ ({0, 1} : Finset (Fin 4)) by decide), marg_o4_nil, marg_o4_nil]
  norm_num

/-- `q_{[{0},{1}]}(x_A = 11) = 1/6`. -/
theorem pathW_Utwo : pathW o4 Utwo [] x11 = 1 / 6 := by
  have hL : o4.legal [] := by show Legal 2 ([] : History 4); decide
  have hL1 : o4.legal [⟨{0}, {0}⟩] := by show Legal 2 ([⟨{0}, {0}⟩] : History 4); decide
  have hf0 : ({0} : Finset (Fin 4)).filter (fun i => x11 i = true) = {0} := by decide
  have hf1 : ({1} : Finset (Fin 4)).filter (fun i => x11 i = true) = {1} := by decide
  rw [Utwo, pathW_cons, pathW_cons, pathW_nil, stepWt, stepWt, hf0, if_pos hL, hf1, if_pos hL1]
  unfold batchLaw
  rw [Finset.prod_singleton, Finset.prod_singleton, if_pos (show (0 : Fin 4) ∈ ({0} : Finset (Fin 4)) by decide),
    if_pos (show (1 : Fin 4) ∈ ({1} : Finset (Fin 4)) by decide), marg_o4_nil, marg_o4_one]
  norm_num

/-- The coin of the instance: component `true` uses the one-block prefix, `false` the two singletons; prior `½, ½`;
both continue with the block `{2, 3}`. -/
def Upre : Bool → List (Finset (Fin 4)) := fun b => if b then Uone else Utwo
def Vcont : Bool → List (Finset (Fin 4)) := fun _ => [{2, 3}]
noncomputable def Pcoin : Bool → ℝ := fun _ => 1 / 2

theorem Pcoin_nonneg : ∀ b, 0 ≤ Pcoin b := fun _ => by norm_num [Pcoin]
theorem Pcoin_sum : ∑ b, Pcoin b = 1 := by
  rw [Fintype.sum_bool]
  norm_num [Pcoin]

theorem Upre_sched : ∀ b, IsSchedule (Upre b) ({0, 1} : Finset (Fin 4)) := by
  intro b
  cases b
  · show IsSchedule [({0} : Finset (Fin 4)), {1}] {0, 1}
    exact ⟨⟨0, by decide⟩, by decide, ⟨1, by decide⟩, by decide,
      (show ((({0, 1} : Finset (Fin 4)) \ {0}) \ {1}) = ∅ by decide)⟩
  · show IsSchedule [({0, 1} : Finset (Fin 4))] {0, 1}
    exact ⟨⟨0, by decide⟩, by decide, (show (({0, 1} : Finset (Fin 4)) \ {0, 1}) = ∅ by decide)⟩

theorem UV_sched : ∀ b, IsSchedule (Upre b ++ Vcont b) (univ : Finset (Fin 4)) := by
  intro b
  cases b
  · show IsSchedule [({0} : Finset (Fin 4)), {1}, {2, 3}] univ
    exact ⟨⟨0, by decide⟩, by decide, ⟨1, by decide⟩, by decide, ⟨2, by decide⟩, by decide,
      (show (((univ : Finset (Fin 4)) \ {0}) \ {1}) \ {2, 3} = ∅ by decide)⟩
  · show IsSchedule [({0, 1} : Finset (Fin 4)), {2, 3}] univ
    exact ⟨⟨0, by decide⟩, by decide, ⟨2, by decide⟩, by decide,
      (show ((univ : Finset (Fin 4)) \ {0, 1}) \ {2, 3} = ∅ by decide)⟩

/-- **W-18(c), explicit instance**: two components with different predetermined prefixes on `A = {0, 1}`
(`[{0,1}]` and `[{0},{1}]`), prior weights `½, ½`, the weighted exact oracle with `n = 4`, `k = 2`, `w ≡ 1`.  Given
`x_A = (1, 1)` the conditional weight of the one-block component, computed from the joint law, is `3/5`, not the prior
`½`. -/
theorem posterior_ne_prior_instance :
    (∑ x' ∈ univ.filter (fun x' => ∀ i ∈ ({0, 1} : Finset (Fin 4)), x' i = x11 i),
        Pcoin true * schedLawE o4 (Upre true ++ Vcont true) [] x') /
      (∑ x' ∈ univ.filter (fun x' => ∀ i ∈ ({0, 1} : Finset (Fin 4)), x' i = x11 i),
        mixLawE o4 (Mix.coinMix Bool Pcoin Pcoin_nonneg Pcoin_sum (fun b => Upre b ++ Vcont b) UV_sched) x') =
      3 / 5 ∧ (3 / 5 : ℝ) ≠ Pcoin true := by
  refine ⟨?_, by norm_num [Pcoin]⟩
  rw [posterior_weights o4 {0, 1} Pcoin Pcoin_nonneg Pcoin_sum Upre Vcont Upre_sched UV_sched true x11,
    Fintype.sum_bool]
  have h1 : Upre true = Uone := rfl
  have h2 : Upre false = Utwo := rfl
  rw [h1, h2, pathW_Uone, pathW_Utwo]
  show (1 / 2 : ℝ) * (1 / 4) / ((1 / 2) * (1 / 4) + (1 / 2) * (1 / 6)) = 3 / 5
  norm_num

end Instance

end A36W.WC

#check @A36W.WC.schedLawE_append_eq
#check @A36W.WC.late_draw_eq_mixLawE
#check @A36W.WC.late_draw_two_stage
#check @A36W.WC.valTree_capFrom
#check @A36W.WC.mixPolicy_act_value_blind
#check @A36W.WC.valTree_ne_mixPolicy_tree
#check @A36W.WC.atDepth_two_evt
#check @A36W.WC.schedTree_depth2_identity
#check @A36W.WC.predrawn_depth2_identity
#check @A36W.WC.valTree_depth2
#check @A36W.WC.valTree_outside_predrawn
#check @A36W.WC.valTree_outside_predrawn_weighted
#check @A36W.WC.prefix_marginal
#check @A36W.WC.mixture_prefix_marginal
#check @A36W.WC.posterior_weights
#check @A36W.WC.posterior_eq_prior
#check @A36W.WC.posterior_ne_half
#check @A36W.WC.pathW_Uone
#check @A36W.WC.pathW_Utwo
#check @A36W.WC.posterior_ne_prior_instance

#print axioms A36W.WC.schedLawE_append_eq
#print axioms A36W.WC.late_draw_eq_mixLawE
#print axioms A36W.WC.late_draw_two_stage
#print axioms A36W.WC.valTree_capFrom
#print axioms A36W.WC.mixPolicy_act_value_blind
#print axioms A36W.WC.valTree_ne_mixPolicy_tree
#print axioms A36W.WC.atDepth_two_evt
#print axioms A36W.WC.schedTree_depth2_identity
#print axioms A36W.WC.predrawn_depth2_identity
#print axioms A36W.WC.valTree_depth2
#print axioms A36W.WC.valTree_outside_predrawn
#print axioms A36W.WC.valTree_outside_predrawn_weighted
#print axioms A36W.WC.prefix_marginal
#print axioms A36W.WC.mixture_prefix_marginal
#print axioms A36W.WC.posterior_weights
#print axioms A36W.WC.posterior_eq_prior
#print axioms A36W.WC.posterior_ne_half
#print axioms A36W.WC.pathW_Uone
#print axioms A36W.WC.pathW_Utwo
#print axioms A36W.WC.posterior_ne_prior_instance


==> anc/formal_companion/lean/src/A36W/WNoRelabel.lean <==
/-
A36W.WNoRelabel -- W-27(b): App L §6.9 l.450–451, the first "in-class variant that fails" (two-group
branch).  Namespace `A36W.WN`.  New file; no existing file is modified.

Specification: appendix_t1.tex of v7.0-PC6 (App L; sha256 cd80e13f…),
l.448–451: "Two in-class variants that fail show which elements are load-bearing: without uniform B-relabelling, the
ladder's law on a residual slice is not uniform, so (FB) fails and a within-slice shape term is added to F".  (FB) is
§6.6 l.386–393: the relabelled ladder's law on each residual slice is `s_J/C(M,J)`, so
`D(p_{B|A}‖Q_{B|A}) = -ln s_J` exactly.  Coverage row W-27(b).  Proved here in existential form only (§2; not for FU's `ladFF`: see Deviation).

Objects (shared, nothing redefined): `weightedTarget`, `weightedOracle`, `weighted_exact` (Slice); V0's `KLx`,
`schedLawE`, `mixLawE`; FB's `FU.muFF A V` (`V` relabelled uniformly within `B = Aᶜ`, drawn before any bit: the shared library's
`relabelMix (symOn Aᶜ) (pointMix V)`); the shared library's Relabel API (`symOn`, `orbitW`, `orbitsOf`, `massOn`); SigChain's
chain rule `relabel_chain_rule`, its `Qbar` (the relabelled law), `KLcond` (`KL(p(·|O) ‖ Q(·|O))`, the within-orbit
shape term), `KLcond_pos`, `mixLawE_relabelMix_eq_Qbar`, `Qbar_permWord`; ReservoirFacts' invariance of the target
under `Sym(B)`; FU's `UAff`, `ladFF`, `muFFof`; WSec5's `KL_display` and `sJ`; SchedPath's `pathW`.

MAP (paper → Lean).
* "a within-slice shape term is added to F" ↔ `unrelabelled_chain`: for positive weights constant on `B = Aᶜ` and
  EVERY full labelled schedule `V` (run without relabelling),
  `KL(p‖q_V) = KL(p‖Q_{muFF A V}) + Σ_O p(O) · KL(p(·|O) ‖ q_V(·|O))`, every term `≥ 0`, the relabelled KL finite;
  the orbits `O` of the support under `Sym(B)` are exactly the residual slices (`orbit_eq_residualSlice`: the support
  words with given `x_A`).  For FU's construction (`unrelabelled_FU`): `KL(p‖q_{U_A ++ lad}) = KL(p_A‖Q_A) +
  E_{p_A}[-ln s_J] + (shape term)`, the first two terms being WSec5's display for `μ_ff`.
* "the ladder's law on a residual slice is not uniform" ↔ the explicit instance (§2): `n = 4`, `k = 2`, weights
  `(2, 1, 1, 1)` (`A = {0}` with `λ = 2`, `B = {1, 2, 3}`), Stage A `[{0}]`, and the fixed schedule
  `[{1, 2}, {3}]` on `B` (one bulk block, then a singleton) run WITHOUT relabelling.  On the residual slice of
  `x_A = (x_0 = 1)` (`J = 1`, `M = 3`), `O₁ = {1100, 1010, 1001}` (`orbit_xa`), the unrelabelled law is
  `c·(2/9, 2/9, 4/9)` with `c = q_{U_A}(x_A) = P(x_0 = 1) > 0` (`QN_xa`, `QN_xb`, `QN_xc`): not uniform
  (`unrelabelled_not_uniform`), while the relabelled law is constant on `O₁` (`relabelled_uniform`).
* "so (FB) fails" ↔ `FB_fails`: on that slice `D(p_{B|A}‖Q_{B|A}) > -ln s_J` with `s_J = 8/9` the unrelabelled
  ladder's slice mass from `(3, 1)`, `Q_{B|A} = q/c` (`condKL_eq`: `D = -ln s_J + KL(p(·|O)‖q(·|O))`).
* "a within-slice shape term is added to F" (instance) ↔ `shape_term_pos` (the term of `O₁` is `> 0`) and
  `F_strict`: `KL(p‖Q_{muFF}) < KL(p‖q)` strictly.

Deviation, stated: the instance's ladder is the smallest ladder-SHAPED schedule with a bulk block.  FU's own
`ladderProfile M K₄` is all singletons for `M ≤ 8K₄` (then exact and uniform without relabelling); it has bulk blocks
only for `M > 8K₄ ≥ 8`, beyond explicit evaluation here.  The general `unrelabelled_chain` covers every schedule,
FU's `ladFF` included, and its shape term is `> 0` exactly when some residual-slice law is not uniform.

HYPOTHESES are instance conditions only (weights, quotas, schedules).  No hypothesis is a KL, TC or success bound.
-/
import A36W.SigChain
import A36W.WSec5

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.WN

open Finset AGF A36RW

variable {n : ℕ}

/-! ## §1 The general decomposition -/

/-- The weighted target is invariant under `Sym(B)` when `w` is constant on `B = Aᶜ` (ReservoirFacts). -/
theorem invariant_symOn {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) :
    ∀ g ∈ Relabel.symOn Aᶜ, Relabel.Invariant (weightedTarget n k w hw hk) g :=
  fun g hg x => ReservoirFacts.weightedTarget_symB_invariant w hw hk hwB g (fun _ hi => Relabel.symOn_fix hg hi) x

/-- **The relabelled law is SigChain's `Q̄`**: the output law of FB's `muFF A V` (`V` relabelled uniformly within
`B = Aᶜ`) is `Q̄_{Sym(B)}` of the unrelabelled law `q_V`. -/
theorem relabelled_eq_Qbar {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) (V : List (Finset (Fin n))) (hV : IsSchedule V univ) :
    mixLawE (weightedOracle n k w) (FU.muFF A V hV) =
      SigChain.Qbar (Relabel.symOn Aᶜ) (schedLawE (weightedOracle n k w) V []) := by
  have hpt : mixLawE (weightedOracle n k w) (Bridge.pointMix V hV) = schedLawE (weightedOracle n k w) V [] := by
    funext x
    simp [mixLawE, Bridge.pointMix]
  unfold FU.muFF
  rw [SigChain.mixLawE_relabelMix_eq_Qbar (weighted_exact n k w hw hk) _ (invariant_symOn w hw hk A hwB), hpt]

/-- **W-27(b), general form: without the relabelling a within-slice shape term is added to `F`.**  Positive weights
constant on `B = Aᶜ`, any full labelled schedule `V` run WITHOUT relabelling: `KL(p‖q_V)` is the KL of the relabelled
law plus `Σ_O p(O) · KL(p(·|O) ‖ q_V(·|O))` over the orbits `O` (the residual slices, `orbit_eq_residualSlice`); the
relabelled KL is finite and every within-slice term is `≥ 0`. -/
theorem unrelabelled_chain {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) {V : List (Finset (Fin n))} (hV : IsSchedule V univ) :
    KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) V []) =
        KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (FU.muFF A V hV)) +
          ((∑ O ∈ Relabel.orbitsOf (weightedTarget n k w hw hk) (Relabel.symOn Aᶜ),
              Relabel.massOn (weightedTarget n k w hw hk).p O *
                SigChain.KLcond (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) V []) O : ℝ) :
            WithTop ℝ) ∧
      KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (FU.muFF A V hV)) =
        ((SigChain.orbitKL (weightedTarget n k w hw hk) (Relabel.symOn Aᶜ)
          (schedLawE (weightedOracle n k w) V []) : ℝ) : WithTop ℝ) ∧
      ∀ O ∈ Relabel.orbitsOf (weightedTarget n k w hw hk) (Relabel.symOn Aᶜ),
        0 ≤ SigChain.KLcond (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) V []) O := by
  have hQ : ∀ x ∈ supp (weightedTarget n k w hw hk), 0 < schedLawE (weightedOracle n k w) V [] x := by
    intro x hx
    rw [schedLawE_eq_pathW (weightedOracle n k w) wfe_nil_sp (by rw [remaining_nil_sp]; exact hV) x,
      if_pos (agrees_nil_sp x)]
    exact FU.pathW_pos_of_supp hw hk hV (Finset.mem_filter.1 hx).2
  rw [relabelled_eq_Qbar w hw hk A hwB V hV]
  exact SigChain.relabel_chain_rule (Relabel.symOn_isGroupSet Aᶜ) (invariant_symOn w hw hk A hwB) hQ

/-- Support words of the weighted target are the words with `k` ones. -/
theorem mem_supp_weighted {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (y : Fin n → Bool) :
    y ∈ supp (weightedTarget n k w hw hk) ↔ (wordOnes y).card = k := by
  simp only [supp, Finset.mem_filter, Finset.mem_univ, true_and]
  show 0 < wslice w k (wordOnes y) ↔ _
  unfold wslice
  constructor
  · intro h
    by_contra hc
    rw [if_neg hc] at h
    exact lt_irrefl 0 h
  · intro hc
    rw [if_pos hc]
    exact div_pos (Finset.prod_pos fun i _ => hw i) (Ztot_pos hw hk)

/-- **The orbits are the residual slices**: the `Sym(B)`-orbit of a support word `x` is the set of support words with
the same A-values (`B = Aᶜ`), i.e. the residual slice of `x_A`. -/
theorem orbit_eq_residualSlice {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    {x : Fin n → Bool} (hx : x ∈ supp (weightedTarget n k w hw hk)) :
    Relabel.orbitW (Relabel.symOn Aᶜ) x =
      (supp (weightedTarget n k w hw hk)).filter (fun y => ∀ i ∈ A, y i = x i) := by
  have hcount : ∀ z : Fin n → Bool,
      (wordOnes z).card = (A.filter (fun i => z i = true)).card + (Aᶜ.filter (fun i => z i = true)).card := by
    intro z
    simp only [wordOnes, Finset.card_filter]
    rw [Finset.sum_add_sum_compl]
  have hxk := (mem_supp_weighted w hw hk x).1 hx
  ext y
  rw [Relabel.mem_orbitW_symOn_iff, Finset.mem_filter, mem_supp_weighted w hw hk y]
  have hA : (∀ i ∉ Aᶜ, y i = x i) ↔ ∀ i ∈ A, y i = x i := by
    constructor
    · intro h i hi
      exact h i (by rw [Finset.mem_compl, not_not]; exact hi)
    · intro h i hi
      rw [Finset.mem_compl, not_not] at hi
      exact h i hi
  rw [hA]
  constructor
  · rintro ⟨hag, hc⟩
    have hAeq : (A.filter (fun i => y i = true)).card = (A.filter (fun i => x i = true)).card := by
      rw [Finset.filter_congr (p := fun i => y i = true) (q := fun i => x i = true) (fun i hi => by rw [hag i hi])]
    refine ⟨?_, hag⟩
    rw [hcount y, hAeq, hc, ← hcount x, hxk]
  · rintro ⟨hyk, hag⟩
    have hAeq : (A.filter (fun i => y i = true)).card = (A.filter (fun i => x i = true)).card := by
      rw [Finset.filter_congr (p := fun i => y i = true) (q := fun i => x i = true) (fun i hi => by rw [hag i hi])]
    refine ⟨hag, ?_⟩
    have h1 := hcount y
    have h2 := hcount x
    omega

/-- **FU's construction without the relabelling**: running `U_A ++ lad` with no relabelling of `B`,
`KL(p‖q) = [KL(p_A‖Q_A) + E_{p_A}[-ln s_J]] + Σ_O p(O) · KL(p(·|O) ‖ q(·|O))` — WSec5's display for `μ_ff` plus the
within-slice shape term (every summand `≥ 0`). -/
theorem unrelabelled_FU {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) (ε Λ κ₀ : ℝ) :
    KLx (weightedTarget n k w hw hk) (schedLawE (weightedOracle n k w) (FU.UAff ε Λ A ++ FU.ladFF ε Λ κ₀ A) []) =
      (((∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
            Real.log (prefMass (weightedTarget n k w hw hk) (histAlong (FU.UAff ε Λ A) [] x) /
              pathW (weightedOracle n k w) (FU.UAff ε Λ A) [] x)) +
          ∑ x ∈ supp (weightedTarget n k w hw hk),
            (weightedTarget n k w hw hk).p x * (-Real.log (W5.sJ ε Λ κ₀ A k x)) : ℝ) : WithTop ℝ) +
        ((∑ O ∈ Relabel.orbitsOf (weightedTarget n k w hw hk) (Relabel.symOn Aᶜ),
            Relabel.massOn (weightedTarget n k w hw hk).p O *
              SigChain.KLcond (weightedTarget n k w hw hk)
                (schedLawE (weightedOracle n k w) (FU.UAff ε Λ A ++ FU.ladFF ε Λ κ₀ A) []) O : ℝ) :
          WithTop ℝ) := by
  rw [(unrelabelled_chain w hw hk A hwB (FU.schedFF_isSchedule ε Λ κ₀ A)).1]
  congr 1
  exact W5.KL_display w hw hk A hwB ε Λ κ₀

/-- The conditional KL against the unnormalised conditional law `Q/c` (`c > 0`, e.g. `c = Q_A(x_A)`) is the
within-slice shape term minus `ln(Q(O)/c)`: `D(p(·|O) ‖ Q/c) = -ln(Q(O)/c) + KL(p(·|O) ‖ Q(·|O))`. -/
theorem condKL_eq {t : Target n} {Q : (Fin n → Bool) → ℝ} {O : Finset (Fin n → Bool)} (hO : O.Nonempty)
    (hp : ∀ x ∈ O, 0 < t.p x) (hQ : ∀ x ∈ O, 0 < Q x) {c : ℝ} (hc : 0 < c) :
    ∑ x ∈ O, (t.p x / Relabel.massOn t.p O) * Real.log ((t.p x / Relabel.massOn t.p O) / (Q x / c)) =
      -Real.log (Relabel.massOn Q O / c) + SigChain.KLcond t Q O := by
  unfold SigChain.KLcond
  have hP : 0 < Relabel.massOn t.p O := Finset.sum_pos hp hO
  have hR : 0 < Relabel.massOn Q O := Finset.sum_pos hQ hO
  have e : ∀ x ∈ O, (t.p x / Relabel.massOn t.p O) * Real.log ((t.p x / Relabel.massOn t.p O) / (Q x / c)) =
      (t.p x / Relabel.massOn t.p O) *
          Real.log ((t.p x / Relabel.massOn t.p O) / (Q x / Relabel.massOn Q O)) +
        (t.p x / Relabel.massOn t.p O) * (-Real.log (Relabel.massOn Q O / c)) := by
    intro x hx
    have hpx := hp x hx
    have hQx := hQ x hx
    have h1 : (t.p x / Relabel.massOn t.p O) / (Q x / c) =
        ((t.p x / Relabel.massOn t.p O) / (Q x / Relabel.massOn Q O)) * (c / Relabel.massOn Q O) := by
      field_simp
    rw [← mul_add, h1, Real.log_mul (div_pos (div_pos hpx hP) (div_pos hQx hR)).ne' (div_pos hc hR).ne',
      ← Real.log_inv, inv_div]
  rw [Finset.sum_congr rfl e, Finset.sum_add_distrib, ← Finset.sum_mul]
  have hs : ∑ x ∈ O, t.p x / Relabel.massOn t.p O = 1 := by
    rw [← Finset.sum_div]
    exact div_self hP.ne'
  rw [hs, one_mul]
  ring

/-! ## §2 The explicit instance -/

section Instance

/-- Weights `(2, 1, 1, 1)`: group `A = {0}` with weight `λ = 2`, the reservoir `B = {1, 2, 3}` with weight `1`. -/
noncomputable def wN : Fin 4 → ℝ := ![2, 1, 1, 1]

theorem wN_pos : ∀ i, 0 < wN i := by
  intro i
  fin_cases i <;> norm_num [wN]

/-- Group `A = {0}`. -/
def AN : Finset (Fin 4) := {0}

theorem ANc : ANᶜ = ({1, 2, 3} : Finset (Fin 4)) := by decide

theorem wN_B : ∀ i ∈ ANᶜ, ∀ j ∈ ANᶜ, wN i = wN j := by
  rw [ANc]
  intro i hi j hj
  fin_cases i <;> fin_cases j <;> simp_all [wN]

theorem hk42 : 2 ≤ 4 := by norm_num

/-- The target `p_w` (`n = 4`, `k = 2`) and its exact oracle. -/
noncomputable abbrev tN : Target 4 := weightedTarget 4 2 wN wN_pos hk42
noncomputable abbrev oN : Oracle 4 := weightedOracle 4 2 wN

/-- Stage A (`[{0}]`) and the ladder-shaped schedule on `B` (`[{1, 2}, {3}]`), run WITHOUT relabelling. -/
def UN : List (Finset (Fin 4)) := [{0}]
def ladN : List (Finset (Fin 4)) := [{1, 2}, {3}]

theorem VN_sched : IsSchedule (UN ++ ladN) (univ : Finset (Fin 4)) := by
  show IsSchedule [({0} : Finset (Fin 4)), {1, 2}, {3}] univ
  exact ⟨⟨0, by decide⟩, by decide, ⟨1, by decide⟩, by decide, ⟨3, by decide⟩, by decide,
    (show ((((univ : Finset (Fin 4)) \ {0}) \ {1, 2}) \ {3}) = ∅ by decide)⟩

/-- The unrelabelled output law `q = q_{U_A ++ lad}`. -/
noncomputable abbrev QN : (Fin 4 → Bool) → ℝ := schedLawE oN (UN ++ ladN) []

/-- The three words of the residual slice of `x_A = (x_0 = 1)`: `1100`, `1010`, `1001`. -/
def xa : Fin 4 → Bool := ![true, true, false, false]
def xb : Fin 4 → Bool := ![true, false, true, false]
def xc : Fin 4 → Bool := ![true, false, false, true]

/-- The residual slice `O₁`, the `Sym(B)`-orbit of `1100`. -/
theorem orbit_xa : Relabel.orbitW (Relabel.symOn ANᶜ) xa = {xa, xb, xc} := by
  ext y
  rw [Relabel.mem_orbitW_symOn_iff, ANc]
  revert y
  decide

/-- At a legal history whose free set lies in `B`, the oracle's parameter is `quota/size`. -/
theorem margN_eq {h : History 4} (hrem : remaining h ⊆ ANᶜ) (hL : Legal 2 h) {i : Fin 4} (hi : i ∈ remaining h) :
    oN.marg h i = (quota 2 h : ℝ) / (size h : ℝ) :=
  LadderBridge.weightedOracle_marg_eq_ratio wN_pos (fun a ha b hb => wN_B a (hrem ha) b (hrem hb)) hL hi

/-- The unrelabelled law along a word with `x_0 = 1` factors through the Stage-A weight `c = P(x_0 = 1)`. -/
theorem QN_eq_path (x : Fin 4 → Bool) : QN x = pathW oN (UN ++ ladN) [] x := by
  show schedLawE oN (UN ++ ladN) [] x = _
  rw [schedLawE_eq_pathW oN wfe_nil_sp (by rw [remaining_nil_sp]; exact VN_sched) x, if_pos (agrees_nil_sp x)]

theorem legal_nil : oN.legal [] := by
  show Legal 2 ([] : History 4)
  decide

theorem legal_h1 : oN.legal [⟨{0}, {0}⟩] := by
  show Legal 2 ([⟨{0}, {0}⟩] : History 4)
  decide

theorem marg_h1 (i : Fin 4) (hi : i ∈ ({1, 2} : Finset (Fin 4))) : oN.marg [⟨{0}, {0}⟩] i = 1 / 3 := by
  have hrem : remaining ([⟨{0}, {0}⟩] : History 4) = {1, 2, 3} := by decide
  have hq : quota 2 ([⟨{0}, {0}⟩] : History 4) = 1 := by decide
  have hs : size ([⟨{0}, {0}⟩] : History 4) = 3 := by decide
  rw [margN_eq (fun x hx => by rw [hrem] at hx; rw [ANc]; exact hx) legal_h1
    (by rw [hrem]; exact (show ({1, 2} : Finset (Fin 4)) ⊆ {1, 2, 3} by decide) hi), hq, hs]
  norm_num

/-- `q(1100) = c · 2/9`. -/
theorem QN_xa : QN xa = oN.marg [] 0 * (2 / 9) := by
  have L2 : oN.legal [⟨{1, 2}, {1}⟩, ⟨{0}, {0}⟩] := by
    show Legal 2 ([⟨{1, 2}, {1}⟩, ⟨{0}, {0}⟩] : History 4)
    decide
  have m3 : oN.marg [⟨{1, 2}, {1}⟩, ⟨{0}, {0}⟩] 3 = 0 := by
    have hrem : remaining ([⟨{1, 2}, {1}⟩, ⟨{0}, {0}⟩] : History 4) = {3} := by decide
    have hq : quota 2 ([⟨{1, 2}, {1}⟩, ⟨{0}, {0}⟩] : History 4) = 0 := by decide
    rw [margN_eq (by rw [hrem, ANc]; decide) L2 (by rw [hrem]; decide), hq]
    simp
  rw [QN_eq_path]
  show pathW oN [{0}, {1, 2}, {3}] [] xa = _
  have f0 : ({0} : Finset (Fin 4)).filter (fun i => xa i = true) = {0} := by decide
  have f1 : ({1, 2} : Finset (Fin 4)).filter (fun i => xa i = true) = {1} := by decide
  have f2 : ({3} : Finset (Fin 4)).filter (fun i => xa i = true) = ∅ := by decide
  rw [pathW_cons, pathW_cons, pathW_cons, pathW_nil, f0, f1, f2, stepWt, stepWt, stepWt, if_pos legal_nil,
    if_pos legal_h1, if_pos L2]
  unfold batchLaw
  rw [Finset.prod_singleton, Finset.prod_pair (show (1 : Fin 4) ≠ 2 by decide), Finset.prod_singleton,
    if_pos (Finset.mem_singleton_self 0), if_pos (Finset.mem_singleton_self 1),
    if_neg (show (2 : Fin 4) ∉ ({1} : Finset (Fin 4)) by decide), if_neg (Finset.notMem_empty 3),
    marg_h1 1 (by decide), marg_h1 2 (by decide), m3]
  ring

/-- `q(1010) = c · 2/9`. -/
theorem QN_xb : QN xb = oN.marg [] 0 * (2 / 9) := by
  have L2 : oN.legal [⟨{1, 2}, {2}⟩, ⟨{0}, {0}⟩] := by
    show Legal 2 ([⟨{1, 2}, {2}⟩, ⟨{0}, {0}⟩] : History 4)
    decide
  have m3 : oN.marg [⟨{1, 2}, {2}⟩, ⟨{0}, {0}⟩] 3 = 0 := by
    have hrem : remaining ([⟨{1, 2}, {2}⟩, ⟨{0}, {0}⟩] : History 4) = {3} := by decide
    have hq : quota 2 ([⟨{1, 2}, {2}⟩, ⟨{0}, {0}⟩] : History 4) = 0 := by decide
    rw [margN_eq (by rw [hrem, ANc]; decide) L2 (by rw [hrem]; decide), hq]
    simp
  rw [QN_eq_path]
  show pathW oN [{0}, {1, 2}, {3}] [] xb = _
  have f0 : ({0} : Finset (Fin 4)).filter (fun i => xb i = true) = {0} := by decide
  have f1 : ({1, 2} : Finset (Fin 4)).filter (fun i => xb i = true) = {2} := by decide
  have f2 : ({3} : Finset (Fin 4)).filter (fun i => xb i = true) = ∅ := by decide
  rw [pathW_cons, pathW_cons, pathW_cons, pathW_nil, f0, f1, f2, stepWt, stepWt, stepWt, if_pos legal_nil,
    if_pos legal_h1, if_pos L2]
  unfold batchLaw
  rw [Finset.prod_singleton, Finset.prod_pair (show (1 : Fin 4) ≠ 2 by decide), Finset.prod_singleton,
    if_pos (Finset.mem_singleton_self 0), if_neg (show (1 : Fin 4) ∉ ({2} : Finset (Fin 4)) by decide),
    if_pos (Finset.mem_singleton_self 2), if_neg (Finset.notMem_empty 3),
    marg_h1 1 (by decide), marg_h1 2 (by decide), m3]
  ring

/-- `q(1001) = c · 4/9`. -/
theorem QN_xc : QN xc = oN.marg [] 0 * (4 / 9) := by
  have L2 : oN.legal [⟨{1, 2}, ∅⟩, ⟨{0}, {0}⟩] := by
    show Legal 2 ([⟨{1, 2}, ∅⟩, ⟨{0}, {0}⟩] : History 4)
    decide
  have m3 : oN.marg [⟨{1, 2}, ∅⟩, ⟨{0}, {0}⟩] 3 = 1 := by
    have hrem : remaining ([⟨{1, 2}, ∅⟩, ⟨{0}, {0}⟩] : History 4) = {3} := by decide
    have hq : quota 2 ([⟨{1, 2}, ∅⟩, ⟨{0}, {0}⟩] : History 4) = 1 := by decide
    have hs : size ([⟨{1, 2}, ∅⟩, ⟨{0}, {0}⟩] : History 4) = 1 := by decide
    rw [margN_eq (by rw [hrem, ANc]; decide) L2 (by rw [hrem]; decide), hq, hs]
    norm_num
  rw [QN_eq_path]
  show pathW oN [{0}, {1, 2}, {3}] [] xc = _
  have f0 : ({0} : Finset (Fin 4)).filter (fun i => xc i = true) = {0} := by decide
  have f1 : ({1, 2} : Finset (Fin 4)).filter (fun i => xc i = true) = ∅ := by decide
  have f2 : ({3} : Finset (Fin 4)).filter (fun i => xc i = true) = {3} := by decide
  rw [pathW_cons, pathW_cons, pathW_cons, pathW_nil, f0, f1, f2, stepWt, stepWt, stepWt, if_pos legal_nil,
    if_pos legal_h1, if_pos L2]
  unfold batchLaw
  rw [Finset.prod_singleton, Finset.prod_pair (show (1 : Fin 4) ≠ 2 by decide), Finset.prod_singleton,
    if_pos (Finset.mem_singleton_self 0), if_neg (Finset.notMem_empty 1), if_neg (Finset.notMem_empty 2),
    if_pos (Finset.mem_singleton_self 3), marg_h1 1 (by decide), marg_h1 2 (by decide), m3]
  ring

/-- `c = P(x_0 = 1) = q_{U_A}(x_A) > 0`. -/
theorem c_pos : 0 < oN.marg [] 0 := by
  show 0 < sliceMarg wN (remaining []) (quota 2 []) 0
  rw [remaining_nil_sp, quota_nil]
  exact sliceMarg_pos (fun l _ => wN_pos l) (J := ((2 : ℕ) : ℤ)) (by norm_num) (by decide) (Finset.mem_univ 0)

/-- `c` is the Stage-A law of `x_A`: `c = pathW U_A (x_A) = q_{U_A}(x_0 = 1)` (the A-marginal of `q`, SchedPath). -/
theorem c_eq_QA : pathW oN UN [] xa = oN.marg [] 0 := by
  have f0 : ({0} : Finset (Fin 4)).filter (fun i => xa i = true) = {0} := by decide
  rw [UN, pathW_cons, pathW_nil, f0, stepWt, if_pos legal_nil]
  unfold batchLaw
  rw [Finset.prod_singleton, if_pos (Finset.mem_singleton_self 0), mul_one]

/-- The target is constant on the slice: `p(1100) = p(1010) = p(1001)`. -/
theorem tN_eq : tN.p xb = tN.p xa ∧ tN.p xc = tN.p xa := by
  have hp : ∀ x : Fin 4 → Bool, tN.p x = wslice wN 2 (wordOnes x) := fun x => rfl
  have ha : wordOnes xa = {0, 1} := by decide
  have hb : wordOnes xb = {0, 2} := by decide
  have hc : wordOnes xc = {0, 3} := by decide
  rw [hp, hp, hp, ha, hb, hc]
  unfold wslice
  rw [if_pos (show ({0, 2} : Finset (Fin 4)).card = 2 by decide),
    if_pos (show ({0, 1} : Finset (Fin 4)).card = 2 by decide),
    if_pos (show ({0, 3} : Finset (Fin 4)).card = 2 by decide),
    Finset.prod_pair (show (0 : Fin 4) ≠ 1 by decide), Finset.prod_pair (show (0 : Fin 4) ≠ 2 by decide),
    Finset.prod_pair (show (0 : Fin 4) ≠ 3 by decide)]
  simp [wN]

theorem tN_pos : 0 < tN.p xa := by
  show 0 < wslice wN 2 (wordOnes xa)
  have ha : wordOnes xa = {0, 1} := by decide
  rw [ha]
  unfold wslice
  rw [if_pos (show ({0, 1} : Finset (Fin 4)).card = 2 by decide)]
  exact div_pos (Finset.prod_pos fun i _ => wN_pos i) (Ztot_pos wN_pos hk42)

theorem xa_ne : xa ≠ xb ∧ xa ≠ xc ∧ xb ≠ xc := by decide

theorem massOn_tN : Relabel.massOn tN.p {xa, xb, xc} = 3 * tN.p xa := by
  obtain ⟨h1, h2, h3⟩ := xa_ne
  unfold Relabel.massOn
  rw [Finset.sum_insert (show xa ∉ ({xb, xc} : Finset (Fin 4 → Bool)) by simp [h1, h2]), Finset.sum_pair h3,
    tN_eq.1, tN_eq.2]
  ring

theorem massOn_QN : Relabel.massOn QN {xa, xb, xc} = oN.marg [] 0 * (8 / 9) := by
  obtain ⟨h1, h2, h3⟩ := xa_ne
  unfold Relabel.massOn
  rw [Finset.sum_insert (show xa ∉ ({xb, xc} : Finset (Fin 4 → Bool)) by simp [h1, h2]), Finset.sum_pair h3,
    QN_xa, QN_xb, QN_xc]
  ring

/-- **The unrelabelled ladder's law on the residual slice is not uniform**: `q(1100) ≠ q(1001)`, two words of the
same residual slice `O₁`. -/
theorem unrelabelled_not_uniform : xa ∈ Relabel.orbitW (Relabel.symOn ANᶜ) xa ∧
    xc ∈ Relabel.orbitW (Relabel.symOn ANᶜ) xa ∧ QN xa ≠ QN xc := by
  rw [orbit_xa]
  refine ⟨by simp, by simp, ?_⟩
  rw [QN_xa, QN_xc]
  intro h
  have := c_pos
  have h' : oN.marg [] 0 * (2 / 9) - oN.marg [] 0 * (4 / 9) = 0 := by rw [h]; ring
  linarith

/-- **Contrast: the relabelled law is uniform on the slice** (`Q̄ = Q_{muFF}` is constant on every orbit). -/
theorem relabelled_uniform : ∀ y ∈ Relabel.orbitW (Relabel.symOn ANᶜ) xa,
    SigChain.Qbar (Relabel.symOn ANᶜ) QN y = SigChain.Qbar (Relabel.symOn ANᶜ) QN xa := by
  intro y hy
  obtain ⟨g, hg, rfl⟩ := Relabel.mem_orbitW.1 hy
  exact SigChain.Qbar_permWord (Relabel.symOn_isGroupSet ANᶜ) QN hg xa

theorem slice_pos : (∀ x ∈ ({xa, xb, xc} : Finset (Fin 4 → Bool)), 0 < tN.p x) ∧
    ∀ x ∈ ({xa, xb, xc} : Finset (Fin 4 → Bool)), 0 < QN x := by
  have hc := c_pos
  constructor
  · intro x hx
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    rcases hx with rfl | rfl | rfl
    · exact tN_pos
    · rw [tN_eq.1]; exact tN_pos
    · rw [tN_eq.2]; exact tN_pos
  · intro x hx
    simp only [Finset.mem_insert, Finset.mem_singleton] at hx
    rcases hx with rfl | rfl | rfl
    · rw [QN_xa]; exact mul_pos hc (by norm_num)
    · rw [QN_xb]; exact mul_pos hc (by norm_num)
    · rw [QN_xc]; exact mul_pos hc (by norm_num)

/-- **The within-slice shape term of `O₁` is positive**: `KL(p(·|O₁) ‖ q(·|O₁)) > 0` (the conditionals are
`(1/3, 1/3, 1/3)` and `(1/4, 1/4, 1/2)`). -/
theorem shape_term_pos : 0 < SigChain.KLcond tN QN (Relabel.orbitW (Relabel.symOn ANᶜ) xa) := by
  rw [orbit_xa]
  obtain ⟨hp, hQ⟩ := slice_pos
  refine SigChain.KLcond_pos ⟨xa, by simp⟩ hp hQ (x0 := xa) (by simp) ?_
  rw [massOn_tN, massOn_QN, QN_xa]
  have hc := c_pos
  have ht := tN_pos
  have e1 : tN.p xa / (3 * tN.p xa) = 1 / 3 := by
    rw [show (3 : ℝ) * tN.p xa = tN.p xa * 3 by ring, div_mul_eq_div_div, div_self ht.ne']
  have e2 : oN.marg [] 0 * (2 / 9) / (oN.marg [] 0 * (8 / 9)) = 1 / 4 := by
    rw [mul_div_mul_left _ _ hc.ne']
    norm_num
  rw [e1, e2]
  norm_num

/-- **(FB) fails without the relabelling**: on the residual slice `O₁` of `x_A = (x_0 = 1)` (`J = 1`, `M = 3`), with
`c = q_{U_A}(x_A)`, `Q_{B|A} = q/c` and `s_J = q(O₁)/c = 8/9` (the unrelabelled ladder's slice mass from `(3, 1)`),
`D(p_{B|A}(·|x_A) ‖ Q_{B|A}(·|x_A)) > -ln s_J`. -/
theorem FB_fails :
    -Real.log (Relabel.massOn QN (Relabel.orbitW (Relabel.symOn ANᶜ) xa) / pathW oN UN [] xa) <
        ∑ x ∈ Relabel.orbitW (Relabel.symOn ANᶜ) xa,
          (tN.p x / Relabel.massOn tN.p (Relabel.orbitW (Relabel.symOn ANᶜ) xa)) *
            Real.log ((tN.p x / Relabel.massOn tN.p (Relabel.orbitW (Relabel.symOn ANᶜ) xa)) /
              (QN x / pathW oN UN [] xa)) ∧
      Relabel.massOn QN (Relabel.orbitW (Relabel.symOn ANᶜ) xa) / pathW oN UN [] xa = 8 / 9 := by
  have hpos := shape_term_pos
  have hc := c_pos
  rw [c_eq_QA]
  rw [orbit_xa] at hpos ⊢
  obtain ⟨hp, hQ⟩ := slice_pos
  refine ⟨?_, ?_⟩
  · rw [condKL_eq ⟨xa, by simp⟩ hp hQ hc]
    linarith
  · rw [massOn_QN, mul_div_cancel_left₀ _ hc.ne']

/-- **A within-slice shape term is added to `F`**: the unrelabelled schedule's `F` is STRICTLY larger than the
relabelled one's, `KL(p‖Q_{muFF}) < KL(p‖q)`. -/
theorem F_strict :
    KLx tN (mixLawE oN (FU.muFF AN (UN ++ ladN) VN_sched)) < KLx tN QN := by
  obtain ⟨h1, h2, h3⟩ := unrelabelled_chain wN wN_pos hk42 AN wN_B VN_sched
  have hmem : Relabel.orbitW (Relabel.symOn ANᶜ) xa ∈ Relabel.orbitsOf tN (Relabel.symOn ANᶜ) :=
    Finset.mem_image_of_mem _ (Finset.mem_filter.2 ⟨Finset.mem_univ _, tN_pos⟩)
  have hS : 0 < ∑ O ∈ Relabel.orbitsOf tN (Relabel.symOn ANᶜ),
      Relabel.massOn tN.p O * SigChain.KLcond tN QN O := by
    refine Finset.sum_pos' (fun O hO => mul_nonneg (Finset.sum_nonneg fun x _ => tN.nonneg x) (h3 O hO))
      ⟨_, hmem, mul_pos ?_ shape_term_pos⟩
    rw [orbit_xa, massOn_tN]
    exact mul_pos (by norm_num) tN_pos
  rw [show KLx tN QN = _ from h1, show KLx tN (mixLawE oN (FU.muFF AN (UN ++ ladN) VN_sched)) = _ from h2,
    ← WithTop.coe_add, WithTop.coe_lt_coe]
  linarith

end Instance

end A36W.WN

#check @A36W.WN.invariant_symOn
#check @A36W.WN.relabelled_eq_Qbar
#check @A36W.WN.unrelabelled_chain
#check @A36W.WN.mem_supp_weighted
#check @A36W.WN.orbit_eq_residualSlice
#check @A36W.WN.unrelabelled_FU
#check @A36W.WN.condKL_eq
#check @A36W.WN.orbit_xa
#check @A36W.WN.QN_xa
#check @A36W.WN.QN_xb
#check @A36W.WN.QN_xc
#check @A36W.WN.c_eq_QA
#check @A36W.WN.unrelabelled_not_uniform
#check @A36W.WN.relabelled_uniform
#check @A36W.WN.shape_term_pos
#check @A36W.WN.FB_fails
#check @A36W.WN.F_strict

#print axioms A36W.WN.invariant_symOn
#print axioms A36W.WN.relabelled_eq_Qbar
#print axioms A36W.WN.unrelabelled_chain
#print axioms A36W.WN.mem_supp_weighted
#print axioms A36W.WN.orbit_eq_residualSlice
#print axioms A36W.WN.unrelabelled_FU
#print axioms A36W.WN.condKL_eq
#print axioms A36W.WN.orbit_xa
#print axioms A36W.WN.QN_xa
#print axioms A36W.WN.QN_xb
#print axioms A36W.WN.QN_xc
#print axioms A36W.WN.c_eq_QA
#print axioms A36W.WN.unrelabelled_not_uniform
#print axioms A36W.WN.relabelled_uniform
#print axioms A36W.WN.shape_term_pos
#print axioms A36W.WN.FB_fails
#print axioms A36W.WN.F_strict


==> anc/formal_companion/lean/src/A36W/WSec5.lean <==
/-
A36W.WSec5 -- W-19: the main-text §5 display `KL(p_w‖Q) = KL(p_A‖Q_A) + E_{x_A∼p_A}[-ln s_J]` as one stated
corollary (two-group branch).  Namespace `A36W.W5`.  New file; no existing file is
modified.

Specification: paper_v1.tex of v7.0-PC6, §5 "Beyond one orbit: a homogeneous
reservoir", paragraph "The construction", l.453–460: "Commit group A in fixed blocks while group B is unrevealed,
then run the ladder of Theorem sep(b) on B, relabelled uniformly within B. … the chain rule gives exactly
`KL(p_w‖Q) = KL(p_A‖Q_A) + E_{x_A∼p_A}[-ln s_J]`, with `J = k - |x_A|` and `s_J` the ladder's success probability
from `(M, J)`."  (Coverage row W-19 cites it as "App M §5 l.458"; the display is at
paper_v1.tex l.458, the main text — appendix_imperfect.tex has 127 lines.)  The same identity is App L §6.8 l.414's
equality `F(μ_ff) = D(p_A‖Q_A) + E_p[-ln s_J]`.

Objects (shared, nothing redefined): `weightedTarget`, `weightedOracle` (Slice); V0's `KLx`, `mixLawE`, `prefMass`,
`supp`; FU's `muFFof ε Λ κ₀ A` (= `μ_ff`), `UAff ε Λ A` (= `U_A`), `ladFF ε Λ κ₀ A` (= `lad`), `K4`; the shared library's
`succCount`; LadderGeneral's `ladderProfile`; SchedPath's `pathW`, `histAlong`.  The only new definition, `sJ`, names
the paper's `s_J` as the count success of the ladder profile from `(M, J)`, `M = |Aᶜ|`, `J = k - |x_A|`.

MAP (paper → Lean).
* The display ↔ `KL_display`: for positive weights constant on `B = Aᶜ` (the reservoir's homogeneity, all the
  identity needs) and every `ε, Λ, κ₀`,
  `KLx p (mixLawE o μ_ff) = Σ_{x ∈ supp p} p(x) ln(p_A(x_A)/Q_A(x_A)) + Σ_{x ∈ supp p} p(x)(-ln s_J(x))`.
  It is FU's `KLx_eq_stageA_add_ladder` with its three orbit hypotheses discharged exactly as in `FU_theorem`
  (`muFF_invariant`, `orbit_mass_muFF` with `ladFF_map_card`, `pathW_pos_of_supp`), and `s_J > 0` from OneBlockAtom.
  The paper's two-value weights (`w = wB` on `Aᶜ`) satisfy its only weight hypothesis.
* "KL(p_A‖Q_A)": the first sum is FA's word form of `D(p_A‖Q_A)` (the quantity `FUStageA.stageA_le_eps4` bounds by
  `ε/4`): `pA_eq_marginal` — `p_A(x_A) = prefMass p (histAlong U_A [] x)` is the target's marginal of the A-values;
  `QA_eq_marginal` — `Q_A(x_A) = pathW o U_A [] x` is the A-marginal of `q_{U_A ++ V}` for EVERY continuation `V`
  (§6.2's "`Q_A = q_{U_A}` whatever follows").
* "E_{x_A∼p_A}[…], with `J = k - |x_A|`": `sJ_depends_on_xA` — the integrand depends on the word only through its
  A-values, so the `p`-expectation is the `p_A`-expectation.
* "`s_J` the ladder's success probability from `(M, J)`" ↔ `sJ_eq_slice_mass`: for every word, `s_J(x)` is the real
  sampler's probability that the ladder `lad`, run on the weighted exact oracle from the Stage-A history
  `histAlong U_A [] x`, ends in the slice (LadderBridge's `slice_mass_eq_succCount`).

HYPOTHESES: positive weights, `k ≤ n`, `w` constant on `Aᶜ` (the paper's two-value weights satisfy it).  No
hypothesis is a KL, TC or success bound; the constants `ε, Λ, κ₀` are arbitrary (they shape `U_A` and the ladder
only).
-/
import A36W.FUAssembly
import A36W.LadderBridge

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.W5

open Finset AGF A36RW

variable {n : ℕ}

/-- **The paper's `s_J`**: the count success of the ladder profile `ladderProfile M K₄` from `(M, J)`, `M = |Aᶜ|`,
`J = k - |x_A|` (the shared library's `succCount`). -/
noncomputable def sJ (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) (k : ℕ) (x : Fin n → Bool) : ℝ :=
  succCount (Aᶜ).card ((k : ℤ) - ((A.filter (fun i => x i = true)).card : ℤ))
    (LadderGeneral.ladderProfile (Aᶜ).card (FU.K4 ε Λ κ₀))

/-- `s_J > 0` at every support word (OneBlockAtom: the ladder succeeds with probability `≥ 1/(M+1)`). -/
theorem sJ_pos {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n)) (ε Λ κ₀ : ℝ)
    {x : Fin n → Bool} (hx : 0 < (weightedTarget n k w hw hk).p x) : 0 < sJ ε Λ κ₀ A k x := by
  have hK1 := FU.one_le_K4 ε Λ κ₀
  unfold sJ
  rw [FU.quota_eq_card_inter_compl w hw hk A hx]
  exact (OneBlockAtom.neg_log_succCount_le _ _ (LadderGeneral.ladderProfile_pos hK1)
    (LadderGeneral.ladderProfile_sum hK1) _ (by positivity)
    (by exact_mod_cast Finset.card_le_card Finset.inter_subset_right)).1

/-- **W-19, the display** (main text §5 l.458; App L §6.8 l.414): for positive weights constant on the reservoir
`B = Aᶜ` and the single group-aware profile `μ_ff`,
`KL(p_w‖Q) = Σ_{x ∈ supp} p(x) ln(p_A(x_A)/Q_A(x_A)) + Σ_{x ∈ supp} p(x)(-ln s_J)` exactly, i.e.
`KL(p_w‖Q) = KL(p_A‖Q_A) + E_{x_A∼p_A}[-ln s_J]`.  One corollary of `FU.KLx_eq_stageA_add_ladder`, with FU's
discharge of its hypotheses. -/
theorem KL_display {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n))
    (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) (ε Λ κ₀ : ℝ) :
    KLx (weightedTarget n k w hw hk) (mixLawE (weightedOracle n k w) (FU.muFFof ε Λ κ₀ A)) =
      (((∑ x ∈ supp (weightedTarget n k w hw hk), (weightedTarget n k w hw hk).p x *
            Real.log (prefMass (weightedTarget n k w hw hk) (histAlong (FU.UAff ε Λ A) [] x) /
              pathW (weightedOracle n k w) (FU.UAff ε Λ A) [] x)) +
          ∑ x ∈ supp (weightedTarget n k w hw hk),
            (weightedTarget n k w hw hk).p x * (-Real.log (sJ ε Λ κ₀ A k x)) : ℝ) : WithTop ℝ) := by
  have hUA := FU.UAff_isSchedule ε Λ A
  have hlad := FU.ladFF_isSchedule ε Λ κ₀ A
  have hU := FU.schedFF_isSchedule ε Λ κ₀ A
  exact FU.KLx_eq_stageA_add_ladder w hw hk hwB hUA
    (Q := mixLawE (weightedOracle n k w) (FU.muFFof ε Λ κ₀ A))
    (FU.muFF_invariant hw hk A hwB _ hU)
    (QA := pathW (weightedOracle n k w) (FU.UAff ε Λ A) [])
    (s := sJ ε Λ κ₀ A k)
    (fun x hx => (FU.orbit_mass_muFF hw hk A hwB hUA hlad hU hx).trans (by unfold sJ; rw [FU.ladFF_map_card]))
    (fun x hx => FU.pathW_pos_of_supp hw hk hUA hx)
    (fun x hx => sJ_pos w hw hk A ε Λ κ₀ hx)

/-- **`p_A(x_A)`**: the first sum's numerator `prefMass p (histAlong U_A [] x)` is the target's marginal of the
A-values of `x`. -/
theorem pA_eq_marginal {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (hk : k ≤ n) (A : Finset (Fin n)) (ε Λ : ℝ)
    (x : Fin n → Bool) :
    prefMass (weightedTarget n k w hw hk) (histAlong (FU.UAff ε Λ A) [] x) =
      ∑ x' ∈ univ.filter (fun x' => ∀ i ∈ A, x' i = x i), (weightedTarget n k w hw hk).p x' := by
  rw [Chain.prefMass_histAlong_eq_marg, blockUnion_of_isSchedule (FU.UAff_isSchedule ε Λ A)]

/-- **`Q_A = q_{U_A}` whatever follows** (§6.2): the first sum's denominator `pathW o U_A [] x` is the A-marginal of
`q_{U_A ++ V}` for every continuation `V` completing `U_A` to a full schedule. -/
theorem QA_eq_marginal {k : ℕ} (w : Fin n → ℝ) (A : Finset (Fin n)) (ε Λ : ℝ) (V : List (Finset (Fin n)))
    (hV : IsSchedule (FU.UAff ε Λ A ++ V) univ) (x : Fin n → Bool) :
    pathW (weightedOracle n k w) (FU.UAff ε Λ A) [] x =
      ∑ x' ∈ univ.filter (fun x' => ∀ i ∈ A, x' i = x i),
        schedLawE (weightedOracle n k w) (FU.UAff ε Λ A ++ V) [] x' := by
  have h := sum_schedLawE_prefix_nil (weightedOracle n k w) (U := FU.UAff ε Λ A) (V := V)
    (by rw [remaining_nil_sp]; exact hV) x
  rw [blockUnion_of_isSchedule (FU.UAff_isSchedule ε Λ A)] at h
  exact h.symm

/-- **The integrand is a function of `x_A`** (so `E_p[-ln s_J] = E_{x_A∼p_A}[-ln s_J]`): words with the same A-values
have the same `J = k - |x_A|`, hence the same `s_J`. -/
theorem sJ_depends_on_xA (ε Λ κ₀ : ℝ) (A : Finset (Fin n)) (k : ℕ) {x x' : Fin n → Bool}
    (hxx : ∀ i ∈ A, x i = x' i) : sJ ε Λ κ₀ A k x = sJ ε Λ κ₀ A k x' := by
  unfold sJ
  rw [Finset.filter_congr (fun i hi => by rw [hxx i hi])]

/-- **`s_J` is the ladder's success probability from `(M, J)` for the real sampler**: for every word `x`, with `h` the
Stage-A history `histAlong U_A [] x` (free set `B = Aᶜ`, residual `J = k - |x_A|`), `s_J(x)` is the probability that
the ladder `lad`, run on the weighted exact oracle from `h`, ends with an output in the slice. -/
theorem sJ_eq_slice_mass {k : ℕ} (w : Fin n → ℝ) (hw : ∀ i, 0 < w i) (A : Finset (Fin n))
    (hwB : ∀ i ∈ Aᶜ, ∀ j ∈ Aᶜ, w i = w j) (ε Λ κ₀ : ℝ) (x : Fin n → Bool) :
    sJ ε Λ κ₀ A k x =
      ∑ x' ∈ univ.filter (fun x' => A36RW.Agrees (histAlong (FU.UAff ε Λ A) [] x) x' ∧ x' ∈ Vset n k),
        schedLawE (weightedOracle n k w) (FU.ladFF ε Λ κ₀ A) (histAlong (FU.UAff ε Λ A) [] x) x' := by
  have hUA := FU.UAff_isSchedule ε Λ A
  have hrem : remaining (histAlong (FU.UAff ε Λ A) [] x) = Aᶜ := by
    rw [remaining_histAlong, remaining_nil_sp, blockUnion_of_isSchedule hUA, Finset.compl_eq_univ_sdiff]
  have hBlk : BlocksIn (FU.UAff ε Λ A) univ :=
    blocksIn_iff_pairwise.2 ⟨fun B _ => Finset.subset_univ B, (blocksIn_iff_pairwise.1 (blocksIn_of_isSchedule hUA)).2⟩
  have hwf : WFE (histAlong (FU.UAff ε Λ A) [] x) :=
    wfe_histAlong x wfe_nil_sp (by rw [remaining_nil_sp]; exact hBlk)
  have hones : onesSet (histAlong (FU.UAff ε Λ A) [] x) = A.filter (fun i => x i = true) := by
    rw [onesSet_histAlong, onesSet_nil, Finset.union_empty, blockUnion_of_isSchedule hUA]
  rw [LadderBridge.slice_mass_eq_succCount hw _ _ hwf (by rw [hrem]; exact hwB)
    (by rw [hrem]; exact FU.ladFF_isSchedule ε Λ κ₀ A), hrem, hones, FU.ladFF_map_card]
  rfl

end A36W.W5

#check @A36W.W5.sJ_pos
#check @A36W.W5.KL_display
#check @A36W.W5.pA_eq_marginal
#check @A36W.W5.QA_eq_marginal
#check @A36W.W5.sJ_depends_on_xA
#check @A36W.W5.sJ_eq_slice_mass

#print axioms A36W.W5.sJ_pos
#print axioms A36W.W5.KL_display
#print axioms A36W.W5.pA_eq_marginal
#print axioms A36W.W5.QA_eq_marginal
#print axioms A36W.W5.sJ_depends_on_xA
#print axioms A36W.W5.sJ_eq_slice_mass


==> anc/formal_companion/lean/src/A36W/WSharp.lean <==
/-
A36W.WSharp -- W-11(a): App L §2, Remark (sharper constants), l.238–242 (two-group branch).
Namespace `A36W.WS`.  New file; no existing file is modified.

Specification: appendix_t1.tex of v7.0-PC6 (App L; sha256 cd80e13f…),
l.238–242: "A separate check proves `Var(P_i') = Cov²/v_j = d_ij·d_ji·v_i`, which gives `Λ²` in (II) and (III) in
place of `Λ³`.  It also proves the odds form `p_i/(1-p_i) ∈ [J/(Λ(M-J)), ΛJ/(M-J)]`, which gives
`v_i ≥ J(M-J)/(ΛM²)`.  Together these give `c = 2a₀²/Λ³` in (V), with `a₀ ≥ κ₀/(κ₀+Λ(1-κ₀))`.  The sharp influence
range is `d_ij ∈ [1/(1+Λ(M-2)), Λ/(Λ+M-2)]`, attained at `J = 1`."  The l.242–243 conjecture (the `Λ`-free form) is
NOT formalized (row W-11(c), printed as a conjecture; W-11(b) is a numerical report).  Coverage row W-11(a).
Every claim below was checked to hold as printed; none is false.

Objects (shared, nothing redefined): Slice's `Z`, `Zin`, `sliceProb`, `sliceMarg`; Influence's `infl` (the paper's
`d_ij`), `vv` (`v_i = p_i(1-p_i)`), `sliceMargGiven` (`P_i' = P(X_i = 1 | X_j)`); BlockTC's `blockLaw`, `revealed`,
`onesBefore` and TCBound's `TC.TC`, `TC.VarBound`; BlockTCLower's `blockL`, `avgBlockTC` (the paper's
`Δ = E_p[H(X_i|X_E) - H(X_i|X_E,X_j)]` is `avgBlockTC … E ![j, i]`, as in `TCLower.decrement_V`).  `Cov(X_i,X_j)` is
written out, `Σ_{T ∋ i, j} π(T) - p_i p_j`, as in Influence's `infl_mul_vv`.  The paper's free set `S` with `M = |S|`,
residual quota `J`, positive weights with ratio `≤ Λ` (`∀ a b ∈ S, w a ≤ Λ w b`), interior `1 ≤ J ≤ M - 1`.

MAP (paper → Lean).
* "`Var(P_i') = Cov²/v_j = d_ij·d_ji·v_i`" ↔ `oneStepVar_eq_infl_mul` (every quota), `oneStepVar_eq_cov_sq`
  (`v_j ≠ 0`), combined `oneStepVar_identities` (interior `J`, where `v_j > 0`).
* "`Λ²` in (II) … in place of `Λ³`" ↔ `oneStepVar_le_sharp` (`Var ≤ Λ² v_i/(M-1)²`), `oneStepVar_ge_sharp`
  (`Var ≥ v_i/(Λ²(M-1)²)`), and (II)'s third part `oneStepVar_ge_vj` (`Var ≥ v_j/(Λ²(M-1)²)`, already `Λ²` in print);
  `II_sharp` collects the three.
* "`Λ²` in … (III)" ↔ `blockLaw_TC_le_III_sharp`: `TC(B | past) ≤ Λ² Σ_{u=1}^{b-1}(b-u)/(M-u)² ≤ Λ² b(b-1)/(2(M-b+1)²)`
  for the weighted-slice block law at every legal past (BlockTC's (III) with the step bound `blockLaw_step_III_sharp`).
* "the odds form" ↔ `odds_cross` (cross-multiplied, every legal `J`) and `odds_window` (the printed division form,
  interior `J`); "which gives `v_i ≥ J(M-J)/(ΛM²)`" ↔ `vv_ge_sharp` (product form, every legal `J`) and
  `vv_ge_sharp_div`; the real-arithmetic step is `quad_floor`.
* "`c = 2a₀²/Λ³` in (V)" ↔ `decrement_V_sharp`: `Δ ≥ 2a₀²/(Λ³ M(M-1))` at a FIXED labelled set `E`, for every root
  floor `0 ≤ a₀ ≤ min(p_l, 1 - p_l)` (BlockTCLower's chain with W1(b) replaced by `vv_ge_sharp`:
  `sum_sliceProb_blockL_ge_sharp`, `avgBlockTC_ge_sharp`, `avgBlockTC_ge'_sharp`); `decrement_V_sharp_rootMin` is
  the same at `a₀ := min_i min(p_i, 1 - p_i)` (`rootMin`).  "with `a₀ ≥ κ₀/(κ₀+Λ(1-κ₀))`" ↔ `root_floor_sharp`,
  `rootMin_ge`; `decrement_V_sharp_root` is (V) with `c = 2(κ₀/(κ₀+Λ(1-κ₀)))²/Λ³` at `κ₀ n ≤ k ≤ (1-κ₀)n`.  The
  comparison with the printed constants: `kappa_div_le_floor_sharp` (`κ₀/Λ ≤ κ₀/(κ₀+Λ(1-κ₀))`) and
  `c_sharp_ge_c_printed` (`2κ₀²/Λ⁶ ≤ 2a₀²/Λ³` for `a₀ ≥ κ₀/Λ`).
* "The sharp influence range is `d_ij ∈ [1/(1+Λ(M-2)), Λ/(Λ+M-2)]`" ↔ `infl_mem_sharp` (every interior `J`, from
  Influence's `infl_ge_sharp`/`infl_le_sharp`); "attained at `J = 1`" ↔ `infl_quota_one` (`d_ij = w_j/Σ_{l≠i} w_l`
  at `J = 1`) and `sharp_lower_attained` / `sharp_upper_attained` (explicit admissible weights on `Fin M`, `M ≥ 2`,
  any `Λ ≥ 1`, whose `d_ij` at `J = 1` is each endpoint).

HYPOTHESES are instance and class conditions only: positive weights, the ratio bound, quota ranges, set inclusions,
an injective block, the root floor (a property of the target's marginals), `κ₀ n ≤ k ≤ (1 - κ₀) n`.  No hypothesis is
a KL, TC or variance bound.
-/
import A36W.BlockTCLower

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace A36W.WS

open Finset

/-! ## §1 W3's identity `Var(P_i') = Cov²/v_j = d_ij·d_ji·v_i` -/

section OneStep

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- **`Var(P_i') = d_ij · d_ji · v_i`**, at EVERY quota (positive weights, `i ≠ j` in `S`), where
`Var(P_i') = E[(P_i' - p_i)^2]` and `P_i' = P(X_i = 1 | X_j)`. -/
theorem oneStepVar_eq_infl_mul (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i j : ι} (hi : i ∈ S) (hj : j ∈ S)
    (hij : i ≠ j) :
    ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 =
      infl w S J i j * infl w S J j i * vv w S J i := by
  rw [oneStepVar_eq hw J hj hij]
  have h := infl_mul_vv_symm hw J hi hj hij
  calc infl w S J j i ^ 2 * vv w S J j = infl w S J j i * (infl w S J j i * vv w S J j) := by ring
    _ = infl w S J j i * (infl w S J i j * vv w S J i) := by rw [← h]
    _ = infl w S J i j * infl w S J j i * vv w S J i := by ring

/-- **`Var(P_i') = Cov(X_i, X_j)²/v_j`** when `v_j ≠ 0`, with `Cov(X_i,X_j) = P(X_i = X_j = 1) - p_i p_j`. -/
theorem oneStepVar_eq_cov_sq (hw : ∀ k ∈ S, 0 < w k) (J : ℤ) {i j : ι} (hi : i ∈ S) (hj : j ∈ S)
    (hij : i ≠ j) (hv : vv w S J j ≠ 0) :
    ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 =
      (∑ T ∈ S.powerset with (i ∈ T ∧ j ∈ T), sliceProb w S J T -
          sliceMarg w S J i * sliceMarg w S J j) ^ 2 / vv w S J j := by
  rw [oneStepVar_eq' hw J hi hj hij hv]
  have h := infl_mul_vv hw J hi hij
  have h2 : ∑ T ∈ S.powerset with (i ∈ T ∧ j ∈ T), sliceProb w S J T -
      sliceMarg w S J i * sliceMarg w S J j = -(infl w S J i j * vv w S J i) := by
    rw [h]
    ring
  rw [h2]
  ring

/-- **The printed identity, both equalities** (App L l.239), at interior `J` (where `v_j > 0`):
`Var(P_i') = Cov²/v_j` and `Var(P_i') = d_ij · d_ji · v_i`. -/
theorem oneStepVar_identities (hw : ∀ k ∈ S, 0 < w k) {J : ℤ} (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι}
    (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 =
        (∑ T ∈ S.powerset with (i ∈ T ∧ j ∈ T), sliceProb w S J T -
          sliceMarg w S J i * sliceMarg w S J j) ^ 2 / vv w S J j ∧
      ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 =
        infl w S J i j * infl w S J j i * vv w S J i :=
  ⟨oneStepVar_eq_cov_sq hw J hi hj hij (vv_pos hw hJ1 hJS hj).ne', oneStepVar_eq_infl_mul hw J hi hj hij⟩

/-! ## §2 (II) with `Λ²` -/

/-- **(II), upper, with `Λ²`**: under the ratio bound and at interior `J`, `Var(P_i') ≤ Λ² v_i/(M-1)²`. -/
theorem oneStepVar_le_sharp (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ}
    (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 ≤
      Λ ^ 2 * vv w S J i / ((#S : ℝ) - 1) ^ 2 := by
  rw [oneStepVar_eq_infl_mul hw J hi hj hij]
  have h2 : (2 : ℝ) ≤ #S := by exact_mod_cast two_le_card_of_interior hJ1 hJS
  have hS : (0 : ℝ) < #S - 1 := by linarith
  have a0 := infl_nonneg hw (J := J) (by omega) hi hj hij
  have a1 := infl_le_paper hw hΛ hJ1 hJS hi hj hij
  have b0 := infl_nonneg hw (J := J) (by omega) hj hi hij.symm
  have b1 := infl_le_paper hw hΛ hJ1 hJS hj hi hij.symm
  have hv : 0 ≤ vv w S J i := sliceVar_nonneg (fun k hk => (hw k hk).le) J i
  calc infl w S J i j * infl w S J j i * vv w S J i
      ≤ (Λ / ((#S : ℝ) - 1)) * (Λ / ((#S : ℝ) - 1)) * vv w S J i :=
        mul_le_mul_of_nonneg_right (mul_le_mul a1 b1 b0 (a0.trans a1)) hv
    _ = Λ ^ 2 * vv w S J i / ((#S : ℝ) - 1) ^ 2 := by
        field_simp

/-- **(II), lower, with `Λ²`**: under the ratio bound and at interior `J`, `v_i/(Λ²(M-1)²) ≤ Var(P_i')`. -/
theorem oneStepVar_ge_sharp (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ}
    (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    vv w S J i / (Λ ^ 2 * ((#S : ℝ) - 1) ^ 2) ≤
      ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 := by
  rw [oneStepVar_eq_infl_mul hw J hi hj hij]
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ hi
  have h2 : (2 : ℝ) ≤ #S := by exact_mod_cast two_le_card_of_interior hJ1 hJS
  have hS : (0 : ℝ) < #S - 1 := by linarith
  have a1 := infl_ge_paper hw hΛ hJ1 hJS hi hj hij
  have b1 := infl_ge_paper hw hΛ hJ1 hJS hj hi hij.symm
  have h0 : 0 ≤ 1 / (Λ * ((#S : ℝ) - 1)) := one_div_nonneg.2 (mul_pos (by linarith) hS).le
  have hv : 0 ≤ vv w S J i := sliceVar_nonneg (fun k hk => (hw k hk).le) J i
  calc vv w S J i / (Λ ^ 2 * ((#S : ℝ) - 1) ^ 2)
      = (1 / (Λ * ((#S : ℝ) - 1))) * (1 / (Λ * ((#S : ℝ) - 1))) * vv w S J i := by
        have : Λ ≠ 0 := by positivity
        field_simp
    _ ≤ infl w S J i j * infl w S J j i * vv w S J i :=
        mul_le_mul_of_nonneg_right (mul_le_mul a1 b1 h0 (h0.trans a1)) hv

/-- **(II), third part** (`Λ²` in print already): `v_j/(Λ²(M-1)²) ≤ Var(P_i')` at interior `J`. -/
theorem oneStepVar_ge_vj (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ}
    (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    vv w S J j / (Λ ^ 2 * ((#S : ℝ) - 1) ^ 2) ≤
      ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 := by
  rw [oneStepVar_eq hw J hj hij]
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ hi
  have h2 : (2 : ℝ) ≤ #S := by exact_mod_cast two_le_card_of_interior hJ1 hJS
  have hS : (0 : ℝ) < #S - 1 := by linarith
  have b1 := infl_ge_paper hw hΛ hJ1 hJS hj hi hij.symm
  have h0 : 0 ≤ 1 / (Λ * ((#S : ℝ) - 1)) := one_div_nonneg.2 (mul_pos (by linarith) hS).le
  have hv : 0 ≤ vv w S J j := sliceVar_nonneg (fun k hk => (hw k hk).le) J j
  calc vv w S J j / (Λ ^ 2 * ((#S : ℝ) - 1) ^ 2) = (1 / (Λ * ((#S : ℝ) - 1))) ^ 2 * vv w S J j := by
        have : Λ ≠ 0 := by positivity
        field_simp
    _ ≤ infl w S J j i ^ 2 * vv w S J j := mul_le_mul_of_nonneg_right (pow_le_pow_left₀ h0 b1 2) hv

/-- **(II) with `Λ²` in place of `Λ³`** (App L l.191–192 sharpened as in l.239): at interior `J`,
`v_i/(Λ²(M-1)²) ≤ Var(P_i') ≤ Λ² v_i/(M-1)²` and `Var(P_i') ≥ v_j/(Λ²(M-1)²)`. -/
theorem II_sharp (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ}
    (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    vv w S J i / (Λ ^ 2 * ((#S : ℝ) - 1) ^ 2) ≤
        ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 ∧
      ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 ≤
        Λ ^ 2 * vv w S J i / ((#S : ℝ) - 1) ^ 2 ∧
      vv w S J j / (Λ ^ 2 * ((#S : ℝ) - 1) ^ 2) ≤
        ∑ T ∈ S.powerset, sliceProb w S J T * (sliceMargGiven w S J i j T - sliceMarg w S J i) ^ 2 :=
  ⟨oneStepVar_ge_sharp hw hΛ hJ1 hJS hi hj hij, oneStepVar_le_sharp hw hΛ hJ1 hJS hi hj hij,
    oneStepVar_ge_vj hw hΛ hJ1 hJS hi hj hij⟩

end OneStep

/-! ## §3 (III) with `Λ²` -/

section III

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι} {b : ℕ} {e : Fin b → ι}

/-- **The residual one-step bound with `Λ²`**: at step `u` (revealing `e j`, `j.val = u`) and an unrevealed `s`,
under the ratio bound, the residual one-step variance is at most `Λ²/(|S| - u - 1)² · v_{e s}` (from
`oneStepVar_le_sharp` at interior residual states; `0` otherwise). -/
theorem blockLaw_step_III_sharp (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (J : ℤ)
    (he : Function.Injective e) (heS : ∀ s, e s ∈ S) {s j : Fin b} {u : ℕ} (hj : j.val = u)
    (hjs : j.val < s.val) (z : Fin b → Bool) :
    ∑ V ∈ (S \ revealed e u).powerset, sliceProb w (S \ revealed e u) (J - onesBefore u z) V *
        (sliceMargGiven w (S \ revealed e u) (J - onesBefore u z) (e s) (e j) V -
          sliceMarg w (S \ revealed e u) (J - onesBefore u z) (e s)) ^ 2 ≤
      Λ ^ 2 / ((#S : ℝ) - u - 1) ^ 2 * vv w (S \ revealed e u) (J - onesBefore u z) (e s) := by
  have hus : u < s.val := hj ▸ hjs
  have hR : ∀ k ∈ S \ revealed e u, 0 < w k := fun k hk => hw k (Finset.sdiff_subset hk)
  have hΛR : ∀ k ∈ S \ revealed e u, ∀ l ∈ S \ revealed e u, w k ≤ Λ * w l :=
    fun k hk l hl => hΛ k (Finset.sdiff_subset hk) l (Finset.sdiff_subset hl)
  have hsR : e s ∈ S \ revealed e u := Finset.mem_sdiff.mpr ⟨heS s, notMem_revealed he hus.le⟩
  have hjR : e j ∈ S \ revealed e u := Finset.mem_sdiff.mpr ⟨heS j, notMem_revealed he hj.ge⟩
  have hsj : e s ≠ e j := fun h => by
    have := he h
    omega
  have hvs : 0 ≤ vv w (S \ revealed e u) (J - onesBefore u z) (e s) :=
    sliceVar_nonneg (fun k hk => (hR k hk).le) _ _
  by_cases hint : 1 ≤ J - (onesBefore u z : ℤ) ∧ J - (onesBefore u z : ℤ) + 1 ≤ #(S \ revealed e u)
  · have h := oneStepVar_le_sharp hR hΛR hint.1 hint.2 hsR hjR hsj
    rw [cast_card_residual he heS (by omega : u ≤ b)] at h
    rw [div_mul_eq_mul_div]
    exact h
  · rw [oneStepVar_eq hR _ hjR hsj, vv_eq_zero_of_not_interior hR hint hjR, mul_zero]
    exact mul_nonneg (div_nonneg (by positivity) (sq_nonneg _)) hvs

/-- (Var) for the block law with `Λ²`: `VarBound P_B (fun u => Λ²/(|S| - u - 1)²)`. -/
theorem blockLaw_varBound_III_sharp (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l)
    (J : ℤ) (he : Function.Injective e) (heS : ∀ s, e s ∈ S) :
    TC.VarBound (blockLaw w S J e) (fun u => Λ ^ 2 / ((#S : ℝ) - u - 1) ^ 2) :=
  blockLaw_varBound_of hw J he heS _ fun _ _ _ hj hjs z => blockLaw_step_III_sharp hw hΛ J he heS hj hjs z

/-- **(III) with `Λ²` in place of `Λ³`** (App L l.206–209 sharpened as in l.239), for the weighted-slice block law
at every legal past (free set `S`, residual quota `J`, `Z(S, J) ≠ 0`, `M = |S|`):
`TC(B | past) ≤ Λ² Σ_{u=1}^{b-1} (b-u)/(M-u)² ≤ Λ² b(b-1)/(2(M-b+1)²)`. -/
theorem blockLaw_TC_le_III_sharp (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l)
    {J : ℤ} (hZ : Z w S J ≠ 0) (he : Function.Injective e) (heS : ∀ s, e s ∈ S) :
    TC.TC (blockLaw w S J e) ≤ Λ ^ 2 * ∑ u ∈ Ico 1 b, ((b : ℝ) - u) / ((#S : ℝ) - u) ^ 2 ∧
      Λ ^ 2 * ∑ u ∈ Ico 1 b, ((b : ℝ) - u) / ((#S : ℝ) - u) ^ 2 ≤
        Λ ^ 2 * ((b : ℝ) * ((b : ℝ) - 1)) / (2 * ((#S : ℝ) - b + 1) ^ 2) :=
  ⟨TC.tc_le_inv_sq_sum (blockLaw w S J e) (blockLaw_nonneg (fun k hk => (hw k hk).le) J e) (sum_blockLaw hZ e)
      (Λ ^ 2) (by positivity) #S (blockLaw_varBound_III_sharp hw hΛ J he heS),
    TC.inv_sq_sum_le (Λ ^ 2) (by positivity) #S b (card_block_le he heS)⟩

end III

/-! ## §4 The odds window and the sharper variance floor -/

section Odds

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- **The odds form, cross-multiplied** (every legal quota `0 ≤ J ≤ M`): `J (1 - p_i) ≤ Λ (M - J) p_i` and
`(M - J) p_i ≤ Λ J (1 - p_i)`.  From `p_i Z = w_i e_{J-1}(S∖i)`, `(1-p_i) Z = e_J(S∖i)`,
`J e_J(R) = Σ_{l∈R} w_l e_{J-1}(R∖l)` and `(M - J) e_{J-1}(R) = Σ_{l∈R} e_{J-1}(R∖l)` (`R = S∖i`). -/
theorem odds_cross (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ}
    (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i : ι} (hi : i ∈ S) :
    (J : ℝ) * (1 - sliceMarg w S J i) ≤ Λ * ((#S : ℝ) - J) * sliceMarg w S J i ∧
      ((#S : ℝ) - J) * sliceMarg w S J i ≤ Λ * J * (1 - sliceMarg w S J i) := by
  have hw0 : ∀ k ∈ S, 0 ≤ w k := fun k hk => (hw k hk).le
  have hZpos : 0 < Z w S J := Z_pos hw hJ0 hJS
  have hRS : S.erase i ⊆ S := Finset.erase_subset i S
  have hcardR : (#(S.erase i) : ℝ) = #S - 1 := by
    rw [Finset.card_erase_of_mem hi, Nat.cast_sub (Finset.card_pos.2 ⟨i, hi⟩), Nat.cast_one]
  have hA : (J : ℝ) * Z w (S.erase i) J = ∑ l ∈ S.erase i, w l * Z w ((S.erase i).erase l) (J - 1) := by
    rw [← sum_Zin w (S.erase i) J]
    exact Finset.sum_congr rfl fun l hl => Zin_eq w hl J
  have hB : ∑ l ∈ S.erase i, Z w ((S.erase i).erase l) (J - 1) = ((#S : ℝ) - J) * Z w (S.erase i) (J - 1) := by
    have e : ∀ l ∈ S.erase i, Z w ((S.erase i).erase l) (J - 1) =
        Z w (S.erase i) (J - 1) - Zin w (S.erase i) (J - 1) l := by
      intro l hl
      have := Z_eq_Zin_add w hl (J - 1)
      linarith
    rw [Finset.sum_congr rfl e, Finset.sum_sub_distrib, sum_Zin, Finset.sum_const, nsmul_eq_mul, hcardR]
    push_cast
    ring
  have hnn : ∀ l ∈ S.erase i, 0 ≤ Z w ((S.erase i).erase l) (J - 1) := fun l hl =>
    Z_nonneg (fun k hk => hw0 k (hRS (Finset.mem_of_mem_erase hk))) _
  have hup : ∑ l ∈ S.erase i, w l * Z w ((S.erase i).erase l) (J - 1) ≤
      Λ * w i * ∑ l ∈ S.erase i, Z w ((S.erase i).erase l) (J - 1) := by
    rw [Finset.mul_sum]
    exact Finset.sum_le_sum fun l hl => mul_le_mul_of_nonneg_right (hΛ l (hRS hl) i hi) (hnn l hl)
  have hlo : w i * ∑ l ∈ S.erase i, Z w ((S.erase i).erase l) (J - 1) ≤
      Λ * ∑ l ∈ S.erase i, w l * Z w ((S.erase i).erase l) (J - 1) := by
    rw [Finset.mul_sum, Finset.mul_sum]
    refine Finset.sum_le_sum fun l hl => ?_
    have h1 := hΛ i hi l (hRS hl)
    have h2 := hnn l hl
    nlinarith
  have hp := sliceMarg_mul_Z hZpos.ne' hi
  have hq := one_sub_sliceMarg_mul_Z hZpos.ne' hi
  constructor
  · have key : (J : ℝ) * (1 - sliceMarg w S J i) * Z w S J ≤
        Λ * ((#S : ℝ) - J) * sliceMarg w S J i * Z w S J := by
      calc (J : ℝ) * (1 - sliceMarg w S J i) * Z w S J = (J : ℝ) * Z w (S.erase i) J := by
            rw [mul_assoc, hq]
        _ = ∑ l ∈ S.erase i, w l * Z w ((S.erase i).erase l) (J - 1) := hA
        _ ≤ Λ * w i * ∑ l ∈ S.erase i, Z w ((S.erase i).erase l) (J - 1) := hup
        _ = Λ * ((#S : ℝ) - J) * (w i * Z w (S.erase i) (J - 1)) := by rw [hB]; ring
        _ = Λ * ((#S : ℝ) - J) * sliceMarg w S J i * Z w S J := by rw [← hp]; ring
    exact le_of_mul_le_mul_right key hZpos
  · have key : ((#S : ℝ) - J) * sliceMarg w S J i * Z w S J ≤
        Λ * J * (1 - sliceMarg w S J i) * Z w S J := by
      calc ((#S : ℝ) - J) * sliceMarg w S J i * Z w S J = ((#S : ℝ) - J) * (w i * Z w (S.erase i) (J - 1)) := by
            rw [mul_assoc, hp]
        _ = w i * ∑ l ∈ S.erase i, Z w ((S.erase i).erase l) (J - 1) := by rw [hB]; ring
        _ ≤ Λ * ∑ l ∈ S.erase i, w l * Z w ((S.erase i).erase l) (J - 1) := hlo
        _ = Λ * ((J : ℝ) * Z w (S.erase i) J) := by rw [hA]
        _ = Λ * J * (1 - sliceMarg w S J i) * Z w S J := by rw [← hq]; ring
    exact le_of_mul_le_mul_right key hZpos

/-- **The odds form as printed** (App L l.240): at interior `J`, `J/(Λ(M - J)) ≤ p_i/(1 - p_i) ≤ ΛJ/(M - J)`. -/
theorem odds_window (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ}
    (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i : ι} (hi : i ∈ S) :
    (J : ℝ) / (Λ * ((#S : ℝ) - J)) ≤ sliceMarg w S J i / (1 - sliceMarg w S J i) ∧
      sliceMarg w S J i / (1 - sliceMarg w S J i) ≤ Λ * J / ((#S : ℝ) - J) := by
  obtain ⟨h1, h2⟩ := odds_cross hw hΛ (J := J) (by omega) (by omega) hi
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ hi
  have hq : 0 < 1 - sliceMarg w S J i := one_sub_sliceMarg_pos hw (by omega) (by omega) hi
  have hMJ : (0 : ℝ) < (#S : ℝ) - J := by
    have : (J : ℝ) + 1 ≤ #S := by exact_mod_cast hJS
    linarith
  constructor
  · rw [div_le_div_iff₀ (mul_pos (by linarith) hMJ) hq]
    linarith
  · rw [div_le_div_iff₀ hq hMJ]
    linarith

/-- **The real-arithmetic step**: if `a, b > 0`, `Λ ≥ 1`, `a(1-p) ≤ Λ b p` and `b p ≤ Λ a (1-p)` (the odds window,
`a = J`, `b = M - J`), then `a b ≤ Λ (a+b)² p(1-p)`.  (`p(1-p)` is concave on the window
`[a/(a+Λb), Λa/(b+Λa)]`, so it is at least its value at an endpoint, and both endpoint values are at least
`ab/(Λ(a+b)²)`.) -/
theorem quad_floor {a b Λ p : ℝ} (ha : 0 < a) (hb : 0 < b) (hΛ : 1 ≤ Λ) (h1 : a * (1 - p) ≤ Λ * b * p)
    (h2 : b * p ≤ Λ * a * (1 - p)) : a * b ≤ Λ * (a + b) ^ 2 * (p * (1 - p)) := by
  have hΛ0 : 0 < Λ := by linarith
  have hD1 : 0 < a + Λ * b := by positivity
  have hD2 : 0 < b + Λ * a := by positivity
  have hp1 : a ≤ (a + Λ * b) * p := by nlinarith
  have hp2 : (b + Λ * a) * p ≤ Λ * a := by nlinarith
  rcases le_or_gt ((a + Λ * b) * p + a) (a + Λ * b) with hc | hc
  · -- `p ≤ 1 - p₁`: compare with the endpoint `p₁ = a/(a+Λb)`
    have key : a * (Λ * b) ≤ (a + Λ * b) ^ 2 * (p * (1 - p)) := by
      nlinarith [mul_nonneg (sub_nonneg.2 hp1) (sub_nonneg.2 hc)]
    have hsq : (a + Λ * b) ^ 2 ≤ Λ ^ 2 * (a + b) ^ 2 := by
      have : a + Λ * b ≤ Λ * (a + b) := by nlinarith
      exact pow_le_pow_left₀ hD1.le this 2 |>.trans (le_of_eq (by ring))
    have hf : 0 ≤ p * (1 - p) := by
      by_contra hneg
      have hneg' : p * (1 - p) < 0 := lt_of_not_ge hneg
      have : (a + Λ * b) ^ 2 * (p * (1 - p)) < 0 := mul_neg_of_pos_of_neg (by positivity) hneg'
      nlinarith [mul_pos ha (mul_pos hΛ0 hb)]
    have hmain : Λ * (a * b) ≤ Λ * (Λ * (a + b) ^ 2 * (p * (1 - p))) := by
      nlinarith [mul_le_mul_of_nonneg_right hsq hf]
    exact le_of_mul_le_mul_left hmain hΛ0
  · -- `p > 1 - p₁ ≥ 1 - p₂`: compare with the endpoint `p₂ = Λa/(b+Λa)`
    have hpb : Λ * b < (a + Λ * b) * p := by linarith
    have hq2 : b ≤ (b + Λ * a) * p := by
      -- `(a+Λb)(b+Λa)p > Λb(b+Λa) ≥ b(a+Λb)`
      have h3 : Λ * b * (b + Λ * a) < (a + Λ * b) * p * (b + Λ * a) := mul_lt_mul_of_pos_right hpb hD2
      have hΛsq : (0 : ℝ) ≤ Λ ^ 2 - 1 := by nlinarith
      have h4 : b * (a + Λ * b) ≤ Λ * b * (b + Λ * a) := by
        nlinarith [mul_nonneg (mul_pos ha hb).le hΛsq]
      nlinarith
    have key : Λ * a * b ≤ (b + Λ * a) ^ 2 * (p * (1 - p)) := by
      nlinarith [mul_nonneg (sub_nonneg.2 hp2) (sub_nonneg.2 hq2)]
    have hsq : (b + Λ * a) ^ 2 ≤ Λ ^ 2 * (a + b) ^ 2 := by
      have : b + Λ * a ≤ Λ * (a + b) := by nlinarith
      exact pow_le_pow_left₀ hD2.le this 2 |>.trans (le_of_eq (by ring))
    have hf : 0 ≤ p * (1 - p) := by
      by_contra hneg
      have hneg' : p * (1 - p) < 0 := lt_of_not_ge hneg
      have : (b + Λ * a) ^ 2 * (p * (1 - p)) < 0 := mul_neg_of_pos_of_neg (by positivity) hneg'
      nlinarith [mul_pos hΛ0 (mul_pos ha hb)]
    have hmain : Λ * (a * b) ≤ Λ * (Λ * (a + b) ^ 2 * (p * (1 - p))) := by
      nlinarith [mul_le_mul_of_nonneg_right hsq hf]
    exact le_of_mul_le_mul_left hmain hΛ0

/-- **`v_i ≥ J(M-J)/(ΛM²)`, product form** (every legal quota `0 ≤ J ≤ M`): `J (M - J) ≤ Λ M² v_i`. -/
theorem vv_ge_sharp (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ}
    (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i : ι} (hi : i ∈ S) :
    (J : ℝ) * ((#S : ℝ) - J) ≤ Λ * (#S : ℝ) ^ 2 * vv w S J i := by
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ hi
  have hv : 0 ≤ vv w S J i := sliceVar_nonneg (fun k hk => (hw k hk).le) J i
  have hR : 0 ≤ Λ * (#S : ℝ) ^ 2 * vv w S J i := by positivity
  rcases eq_or_lt_of_le hJ0 with h0 | h0
  · subst h0
    simp only [Int.cast_zero, zero_mul]
    exact hR
  rcases eq_or_lt_of_le hJS with h1 | h1
  · subst h1
    simp only [Int.cast_natCast, sub_self, mul_zero]
    exact hR
  obtain ⟨c1, c2⟩ := odds_cross hw hΛ hJ0 hJS hi
  have ha : (0 : ℝ) < J := by exact_mod_cast h0
  have hb : (0 : ℝ) < (#S : ℝ) - J := by
    have : (J : ℝ) < #S := by exact_mod_cast h1
    linarith
  have h := quad_floor ha hb hΛ1 (by linarith) (by linarith)
  unfold vv
  rw [show (J : ℝ) + ((#S : ℝ) - J) = #S by ring] at h
  exact h

/-- **`v_i ≥ J(M-J)/(ΛM²)`** as printed (App L l.241), every legal quota. -/
theorem vv_ge_sharp_div (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ}
    (hJ0 : 0 ≤ J) (hJS : J ≤ #S) {i : ι} (hi : i ∈ S) :
    (J : ℝ) * ((#S : ℝ) - J) / (Λ * (#S : ℝ) ^ 2) ≤ vv w S J i := by
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ hi
  have hS : (0 : ℝ) < #S := by exact_mod_cast Finset.card_pos.2 ⟨i, hi⟩
  rw [div_le_iff₀ (by positivity)]
  have := vv_ge_sharp hw hΛ hJ0 hJS hi
  linarith

end Odds

/-! ## §5 (V) with `c = 2a₀²/Λ³` -/

section V

open TCLower

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι} {b : ℕ} {e : Fin b → ι}

/-- **The per-step root bound with `Λ³`** (BlockTCLower's `sum_sliceProb_blockL_ge` with W1(b) replaced by the
sharper floor `vv_ge_sharp`): for `u < s < b`, with `M = |S ∖ E|`, the root expectation of the Step-3 lower bound is
at least `a₀²/(Λ³ (M - u)(M - u - 1))`. -/
theorem sum_sliceProb_blockL_ge_sharp (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ}
    (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (k : ℤ) {E : Finset ι} (he : Function.Injective e)
    (heS : ∀ s, e s ∈ S \ E) {a₀ : ℝ} (ha₀ : 0 ≤ a₀)
    (hfl : ∀ l ∈ S, a₀ ≤ sliceMarg w S k l ∧ a₀ ≤ 1 - sliceMarg w S k l) (s : Fin b) (u : ℕ) (hus : u < s.val) :
    a₀ ^ 2 / (Λ ^ 3 * (((#(S \ E) : ℝ) - u) * ((#(S \ E) : ℝ) - u - 1))) ≤
      ∑ T ∈ S.powerset, sliceProb w S k T * blockL w (S \ E) (k - #(T ∩ E)) e Λ s u (blockPat e T) := by
  have hub : u < b := hus.trans s.isLt
  have hw0 : ∀ l ∈ S, 0 ≤ w l := fun l hl => (hw l hl).le
  set R := (S \ E) \ revealed e u with hRdef
  have hRS : R ⊆ S := fun x hx => Finset.sdiff_subset (Finset.sdiff_subset hx)
  have hRw : ∀ l ∈ R, 0 < w l := fun l hl => hw l (hRS hl)
  have hΛR : ∀ l ∈ R, ∀ m ∈ R, w l ≤ Λ * w m := fun l hl m hm => hΛ l (hRS hl) m (hRS hm)
  have hjR : e ⟨u, hub⟩ ∈ R := Finset.mem_sdiff.mpr ⟨heS _, notMem_revealed he (le_refl u)⟩
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw hΛ (Finset.sdiff_subset (heS s))
  have hbS := card_block_le he heS
  have hcardR : (#R : ℝ) = (#(S \ E) : ℝ) - u := cast_card_residual he heS hub.le
  have hR2 : (2 : ℝ) ≤ #R := by
    rw [hcardR]
    have : (u : ℝ) + 2 ≤ #(S \ E) := by exact_mod_cast (by omega : u + 2 ≤ #(S \ E))
    linarith
  have hRpos : (0 : ℝ) < #R := by linarith
  have hD : (0 : ℝ) < Λ ^ 2 * ((#(S \ E) : ℝ) - u - 1) ^ 2 := by
    have : (0 : ℝ) < (#(S \ E) : ℝ) - u - 1 := by linarith
    positivity
  have hK : (0 : ℝ) < Λ * (#R : ℝ) ^ 2 := by positivity
  -- pointwise: `π T · v / D ≥ π T · #(T ∩ R) #(R ∖ T) / (Λ |R|^2 D)`
  have hpt : ∀ T ∈ S.powerset,
      sliceProb w S k T * ((#(T ∩ R) : ℝ) * (#(R \ T) : ℝ)) / (Λ * (#R : ℝ) ^ 2) /
          (Λ ^ 2 * ((#(S \ E) : ℝ) - u - 1) ^ 2) ≤
        sliceProb w S k T * blockL w (S \ E) (k - #(T ∩ E)) e Λ s u (blockPat e T) := by
    intro T hT
    rcases (sliceProb_nonneg hw0 k T).eq_or_lt with h0 | hpos
    · rw [← h0]
      simp
    have hTS : T ⊆ S ∧ (#T : ℤ) = k := by
      by_contra hc
      unfold sliceProb at hpos
      rw [if_neg hc] at hpos
      exact lt_irrefl 0 hpos
    have hq : k - (#(T ∩ E) : ℤ) - onesBefore u (blockPat e T) = #(T ∩ R) := by
      rw [← hTS.2]
      exact residual_quota_eq he heS hTS.1 u
    have hTR : (#(T ∩ R) : ℤ) ≤ #R := by exact_mod_cast Finset.card_le_card Finset.inter_subset_right
    have hv := vv_ge_sharp hRw hΛR (J := (#(T ∩ R) : ℤ)) (by positivity) hTR hjR
    have hsd : (#(R \ T) : ℝ) = (#R : ℝ) - #(T ∩ R) := by
      have h := Finset.card_sdiff_add_card_inter R T
      rw [Finset.inter_comm] at h
      have : ((#(R \ T) + #(T ∩ R) : ℕ) : ℝ) = #R := by exact_mod_cast h
      push_cast at this
      linarith
    unfold blockL
    rw [dif_pos hub, hq]
    push_cast at hv ⊢
    rw [hsd]
    rw [div_div, mul_div_assoc]
    refine mul_le_mul_of_nonneg_left ?_ hpos.le
    rw [div_le_div_iff₀ (mul_pos hK hD) hD]
    have := mul_le_mul_of_nonneg_right hv hD.le
    nlinarith [this]
  calc a₀ ^ 2 / (Λ ^ 3 * (((#(S \ E) : ℝ) - u) * ((#(S \ E) : ℝ) - u - 1)))
      = a₀ ^ 2 * ((#R : ℝ) * ((#R : ℝ) - 1)) / (Λ * (#R : ℝ) ^ 2) /
          (Λ ^ 2 * ((#(S \ E) : ℝ) - u - 1) ^ 2) := by
        rw [hcardR]
        have h1 : ((#(S \ E) : ℝ) - u) ≠ 0 := by linarith
        have h2 : ((#(S \ E) : ℝ) - u - 1) ≠ 0 := by linarith
        have h3 : Λ ≠ 0 := by positivity
        field_simp
    _ ≤ (∑ T ∈ S.powerset, sliceProb w S k T * ((#(T ∩ R) : ℝ) * (#(R \ T) : ℝ))) /
          (Λ * (#R : ℝ) ^ 2) / (Λ ^ 2 * ((#(S \ E) : ℝ) - u - 1) ^ 2) := by
        refine div_le_div_of_nonneg_right (div_le_div_of_nonneg_right ?_ hK.le) hD.le
        exact root_JMJ hw k hRS ha₀ fun l hl => hfl l (hRS hl)
    _ = ∑ T ∈ S.powerset, sliceProb w S k T * ((#(T ∩ R) : ℝ) * (#(R \ T) : ℝ)) /
          (Λ * (#R : ℝ) ^ 2) / (Λ ^ 2 * ((#(S \ E) : ℝ) - u - 1) ^ 2) := by
        rw [Finset.sum_div, Finset.sum_div]
    _ ≤ ∑ T ∈ S.powerset, sliceProb w S k T * blockL w (S \ E) (k - #(T ∩ E)) e Λ s u (blockPat e T) :=
        Finset.sum_le_sum hpt

/-- **The averaged lower bound at a FIXED labelled set `E`, with `Λ³`**: with `M = |S ∖ E|`,
`2 Σ_{s<b} Σ_{u<s} a₀²/(Λ³ (M-u)(M-u-1)) ≤ E_{x_E ∼ p}[TC(P_B(· | x_E))]`. -/
theorem avgBlockTC_ge_sharp (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (k : ℤ)
    {E : Finset ι} (hE : E ⊆ S) (he : Function.Injective e) (heS : ∀ s, e s ∈ S \ E) {a₀ : ℝ}
    (ha₀ : 0 ≤ a₀) (hfl : ∀ l ∈ S, a₀ ≤ sliceMarg w S k l ∧ a₀ ≤ 1 - sliceMarg w S k l) :
    2 * ∑ s : Fin b, ∑ u ∈ range s.val,
        a₀ ^ 2 / (Λ ^ 3 * (((#(S \ E) : ℝ) - u) * ((#(S \ E) : ℝ) - u - 1))) ≤
      avgBlockTC w S k E e := by
  have heE : ∀ s, e s ∉ E := fun s => (Finset.mem_sdiff.1 (heS s)).2
  have hwE : ∀ l ∈ S \ E, 0 < w l := fun l hl => hw l (Finset.sdiff_subset hl)
  have hΛE : ∀ l ∈ S \ E, ∀ m ∈ S \ E, w l ≤ Λ * w m :=
    fun l hl m hm => hΛ l (Finset.sdiff_subset hl) m (Finset.sdiff_subset hm)
  rw [avgBlockTC_eq hw k hE heE]
  have hA : ∀ A ∈ E.powerset,
      labProb w S k E A * (2 * ∑ s : Fin b, ∑ u ∈ range s.val,
          ∑ y, blockLaw w (S \ E) (k - #A) e y * blockL w (S \ E) (k - #A) e Λ s u y) ≤
        labProb w S k E A * TC.TC (blockLaw w (S \ E) (k - #A) e) := by
    intro A hA
    by_cases hne : labProb w S k E A = 0
    · rw [hne, zero_mul, zero_mul]
    have hZ : Z w (S \ E) (k - #A) ≠ 0 := by
      intro hZ
      apply hne
      rw [labProb_eq hw k hE (Finset.mem_powerset.1 hA), hZ, mul_zero, zero_div]
    exact mul_le_mul_of_nonneg_left (blockLaw_TC_ge hwE hΛE hZ he heS) (labProb_nonneg hw k E A)
  refine le_trans ?_ (Finset.sum_le_sum hA)
  have hre : ∑ A ∈ E.powerset, labProb w S k E A * (2 * ∑ s : Fin b, ∑ u ∈ range s.val,
        ∑ y, blockLaw w (S \ E) (k - #A) e y * blockL w (S \ E) (k - #A) e Λ s u y) =
      2 * ∑ s : Fin b, ∑ u ∈ range s.val, ∑ T ∈ S.powerset,
        sliceProb w S k T * blockL w (S \ E) (k - #(T ∩ E)) e Λ s u (blockPat e T) := by
    have e1 : ∀ s : Fin b, ∀ u : ℕ, ∑ A ∈ E.powerset, labProb w S k E A *
          ∑ y, blockLaw w (S \ E) (k - #A) e y * blockL w (S \ E) (k - #A) e Λ s u y =
        ∑ T ∈ S.powerset, sliceProb w S k T * blockL w (S \ E) (k - #(T ∩ E)) e Λ s u (blockPat e T) :=
      fun s u => sum_labProb_mul_sum_blockLaw hw k hE heE
        (fun A y => blockL w (S \ E) (k - #A) e Λ s u y)
    simp_rw [← e1]
    rw [Finset.mul_sum]
    simp_rw [Finset.mul_sum]
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun s _ => ?_
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun u _ => ?_
    refine Finset.sum_congr rfl fun A _ => ?_
    ring_nf
  rw [hre]
  refine mul_le_mul_of_nonneg_left ?_ zero_le_two
  exact Finset.sum_le_sum fun s _ => Finset.sum_le_sum fun u hu =>
    sum_sliceProb_blockL_ge_sharp hw hΛ k he heS ha₀ hfl s u (Finset.mem_range.1 hu)

/-- The averaged lower bound with `Λ³`, factored: `(2a₀²/Λ³) Σ_{s<b} Σ_{u<s} 1/((M-u)(M-u-1)) ≤ avgBlockTC`. -/
theorem avgBlockTC_ge'_sharp (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (k : ℤ)
    {E : Finset ι} (hE : E ⊆ S) (he : Function.Injective e) (heS : ∀ s, e s ∈ S \ E) {a₀ : ℝ}
    (ha₀ : 0 ≤ a₀) (hfl : ∀ l ∈ S, a₀ ≤ sliceMarg w S k l ∧ a₀ ≤ 1 - sliceMarg w S k l) :
    2 * a₀ ^ 2 / Λ ^ 3 * ∑ s : Fin b, ∑ u ∈ range s.val,
        1 / (((#(S \ E) : ℝ) - u) * ((#(S \ E) : ℝ) - u - 1)) ≤
      avgBlockTC w S k E e := by
  refine le_trans (le_of_eq ?_) (avgBlockTC_ge_sharp hw hΛ k hE he heS ha₀ hfl)
  rw [Finset.mul_sum, Finset.mul_sum]
  refine Finset.sum_congr rfl fun s _ => ?_
  rw [Finset.mul_sum, Finset.mul_sum]
  refine Finset.sum_congr rfl fun u _ => ?_
  simp only [div_eq_mul_inv, mul_inv]
  ring

/-- **Lemma W5 (V) with `c = 2a₀²/Λ³`** (App L l.231 sharpened as in l.241): for distinct `i, j ∈ S ∖ E` at a FIXED
labelled set `E ⊆ S`, every root floor `0 ≤ a₀ ≤ min(p_l, 1 - p_l)` and `M = |S ∖ E|`,
`Δ = E_{x_E ∼ p}[I(X_j; X_i | x_E)] ≥ 2a₀²/(Λ³ M(M-1))`. -/
theorem decrement_V_sharp (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ k ∈ S, ∀ l ∈ S, w k ≤ Λ * w l) (k : ℤ)
    {E : Finset ι} (hE : E ⊆ S) {i j : ι} (hi : i ∈ S \ E) (hj : j ∈ S \ E) (hij : i ≠ j) {a₀ : ℝ}
    (ha₀ : 0 ≤ a₀) (hfl : ∀ l ∈ S, a₀ ≤ sliceMarg w S k l ∧ a₀ ≤ 1 - sliceMarg w S k l) :
    2 * a₀ ^ 2 / (Λ ^ 3 * ((#(S \ E) : ℝ) * ((#(S \ E) : ℝ) - 1))) ≤ avgBlockTC w S k E ![j, i] := by
  have he : Function.Injective ![j, i] := by
    intro x y hxy
    fin_cases x <;> fin_cases y <;> simp_all [eq_comm]
  have heS : ∀ s, ![j, i] s ∈ S \ E := by
    intro s
    fin_cases s
    · simpa using hj
    · simpa using hi
  have h := avgBlockTC_ge_sharp hw hΛ k hE he heS ha₀ hfl
  simp only [Fin.sum_univ_two, Fin.val_zero, Fin.val_one, Finset.range_zero, Finset.sum_empty,
    Finset.range_one, Finset.sum_singleton, zero_add, Nat.cast_zero, sub_zero] at h
  refine le_trans (le_of_eq ?_) h
  ring

end V

/-! ## §6 The root floor `a₀ ≥ κ₀/(κ₀+Λ(1-κ₀))` -/

section Root

variable {n : ℕ}

/-- **The sharper root floor** (App L l.241): at the root `(univ, k)` of `Fin n` with `0 ≤ κ₀`,
`κ₀ n ≤ k ≤ (1 - κ₀) n` and all weight ratios at most `Λ`, every marginal satisfies
`min(p_i, 1 - p_i) ≥ κ₀/(κ₀ + Λ(1 - κ₀))` (from the odds window at `M = n`, `J = k`). -/
theorem root_floor_sharp {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    {κ₀ : ℝ} (hκ : 0 ≤ κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (i : Fin n) :
    κ₀ / (κ₀ + Λ * (1 - κ₀)) ≤ min (sliceMarg w univ k i) (1 - sliceMarg w univ k i) := by
  have hn : (0 : ℝ) < n := by exact_mod_cast Fin.pos i
  have hkn : (k : ℝ) ≤ n := by nlinarith
  have hκ1 : κ₀ ≤ 1 := by nlinarith
  have hw' : ∀ l ∈ (univ : Finset (Fin n)), 0 < w l := fun l _ => hw l
  have hΛ' : ∀ a ∈ (univ : Finset (Fin n)), ∀ b ∈ (univ : Finset (Fin n)), w a ≤ Λ * w b :=
    fun a _ b _ => hΛ a b
  have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw' hΛ' (Finset.mem_univ i)
  have hJ0 : (0 : ℤ) ≤ (k : ℤ) := by positivity
  have hJS : (k : ℤ) ≤ (#(univ : Finset (Fin n)) : ℤ) := by
    rw [Finset.card_univ, Fintype.card_fin]
    exact_mod_cast hkn
  obtain ⟨c1, c2⟩ := odds_cross hw' hΛ' hJ0 hJS (Finset.mem_univ i)
  rw [Finset.card_univ, Fintype.card_fin] at c1 c2
  push_cast at c1 c2
  set p := sliceMarg w univ (k : ℤ) i with hp
  have hD : 0 < κ₀ + Λ * (1 - κ₀) := by nlinarith
  have hX : 0 < (k : ℝ) + Λ * ((n : ℝ) - k) := by nlinarith
  have hY : 0 < ((n : ℝ) - k) + Λ * k := by nlinarith
  rw [le_min_iff, div_le_iff₀ hD, div_le_iff₀ hD]
  constructor
  · -- `κ₀ (k + Λ(n-k)) ≤ (κ₀ + Λ(1-κ₀)) k ≤ (κ₀ + Λ(1-κ₀)) p (k + Λ(n-k))`
    have h1 : (k : ℝ) ≤ p * ((k : ℝ) + Λ * ((n : ℝ) - k)) := by nlinarith
    have h2 : κ₀ * ((k : ℝ) + Λ * ((n : ℝ) - k)) ≤ (κ₀ + Λ * (1 - κ₀)) * k := by
      nlinarith [mul_nonneg (by linarith : (0 : ℝ) ≤ Λ) (sub_nonneg.2 hk1)]
    have h3 : κ₀ * ((k : ℝ) + Λ * ((n : ℝ) - k)) ≤ p * (κ₀ + Λ * (1 - κ₀)) * ((k : ℝ) + Λ * ((n : ℝ) - k)) := by
      nlinarith [mul_le_mul_of_nonneg_left h1 hD.le]
    exact le_of_mul_le_mul_right h3 hX
  · have h1 : (n : ℝ) - k ≤ (1 - p) * (((n : ℝ) - k) + Λ * k) := by nlinarith
    have h2 : κ₀ * (((n : ℝ) - k) + Λ * k) ≤ (κ₀ + Λ * (1 - κ₀)) * ((n : ℝ) - k) := by
      nlinarith [mul_nonneg (by linarith : (0 : ℝ) ≤ Λ) (sub_nonneg.2 hk2)]
    have h3 : κ₀ * (((n : ℝ) - k) + Λ * k) ≤ (1 - p) * (κ₀ + Λ * (1 - κ₀)) * (((n : ℝ) - k) + Λ * k) := by
      nlinarith [mul_le_mul_of_nonneg_left h1 hD.le]
    exact le_of_mul_le_mul_right h3 hY

/-- The paper's `a₀ := min_i min(p_i, 1 - p_i)` at the root `(univ, k)` (for `n ≥ 1`). -/
noncomputable def rootMin (w : Fin n → ℝ) (k : ℕ) (hn : 0 < n) : ℝ :=
  (univ : Finset (Fin n)).inf' ⟨⟨0, hn⟩, Finset.mem_univ _⟩
    (fun i => min (sliceMarg w univ (k : ℤ) i) (1 - sliceMarg w univ (k : ℤ) i))

/-- `rootMin` is a root floor: `rootMin ≤ min(p_l, 1 - p_l)` for every `l`. -/
theorem rootMin_le (w : Fin n → ℝ) (k : ℕ) (hn : 0 < n) (l : Fin n) :
    rootMin w k hn ≤ sliceMarg w univ (k : ℤ) l ∧ rootMin w k hn ≤ 1 - sliceMarg w univ (k : ℤ) l := by
  have h : rootMin w k hn ≤ min (sliceMarg w univ (k : ℤ) l) (1 - sliceMarg w univ (k : ℤ) l) := by
    unfold rootMin
    exact Finset.inf'_le _ (Finset.mem_univ l)
  exact ⟨h.trans (min_le_left _ _), h.trans (min_le_right _ _)⟩

/-- **`a₀ ≥ κ₀/(κ₀ + Λ(1-κ₀))`** for the paper's `a₀ = min_i min(p_i, 1 - p_i)`. -/
theorem rootMin_ge {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    {κ₀ : ℝ} (hκ : 0 ≤ κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (hn : 0 < n) :
    κ₀ / (κ₀ + Λ * (1 - κ₀)) ≤ rootMin w k hn := by
  unfold rootMin
  exact Finset.le_inf' _ _ fun i _ => root_floor_sharp hw hΛ hκ hk1 hk2 i

/-- **(V) with `c = 2a₀²/Λ³` at the paper's `a₀ = min_i min(p_i, 1 - p_i)`**, at the root of `Fin n`: for a FIXED
labelled set `E` and distinct `i, j ∉ E`, `Δ ≥ 2a₀²/(Λ³ M(M-1))`, `M = |univ ∖ E|`. -/
theorem decrement_V_sharp_rootMin {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ}
    (hΛ : ∀ a b, w a ≤ Λ * w b) (hn : 0 < n) (E : Finset (Fin n)) {i j : Fin n} (hi : i ∉ E) (hj : j ∉ E)
    (hij : i ≠ j) :
    2 * rootMin w k hn ^ 2 / (Λ ^ 3 * ((#(univ \ E) : ℝ) * ((#(univ \ E) : ℝ) - 1))) ≤
      TCLower.avgBlockTC w univ (k : ℤ) E ![j, i] := by
  have hw0 : ∀ l, 0 ≤ w l := fun l => (hw l).le
  have ha₀ : 0 ≤ rootMin w k hn := by
    unfold rootMin
    exact Finset.le_inf' _ _ fun l _ => le_min (sliceMarg_nonneg (fun m _ => hw0 m) _ l)
      (sub_nonneg.2 (sliceMarg_le_one (fun m _ => hw0 m) _ l))
  exact decrement_V_sharp (fun l _ => hw l) (fun a _ b _ => hΛ a b) (k : ℤ) (Finset.subset_univ E)
    (Finset.mem_sdiff.2 ⟨Finset.mem_univ _, hi⟩) (Finset.mem_sdiff.2 ⟨Finset.mem_univ _, hj⟩) hij ha₀
    (fun l _ => rootMin_le w k hn l)

/-- **(V) with `c = 2(κ₀/(κ₀+Λ(1-κ₀)))²/Λ³`** at the root of `Fin n` with `κ₀ n ≤ k ≤ (1 - κ₀) n`: for a FIXED
labelled set `E` and distinct `i, j ∉ E`, `Δ ≥ c/(M(M-1))`, `M = |univ ∖ E|`. -/
theorem decrement_V_sharp_root {k : ℕ} {w : Fin n → ℝ} (hw : ∀ i, 0 < w i) {Λ : ℝ} (hΛ : ∀ a b, w a ≤ Λ * w b)
    {κ₀ : ℝ} (hκ : 0 ≤ κ₀) (hk1 : κ₀ * n ≤ k) (hk2 : (k : ℝ) ≤ (1 - κ₀) * n) (E : Finset (Fin n))
    {i j : Fin n} (hi : i ∉ E) (hj : j ∉ E) (hij : i ≠ j) :
    2 * (κ₀ / (κ₀ + Λ * (1 - κ₀))) ^ 2 / (Λ ^ 3 * ((#(univ \ E) : ℝ) * ((#(univ \ E) : ℝ) - 1))) ≤
      TCLower.avgBlockTC w univ (k : ℤ) E ![j, i] := by
  have hD : 0 ≤ κ₀ + Λ * (1 - κ₀) := by
    have hn : (0 : ℝ) < n := by exact_mod_cast Fin.pos i
    have hw' : ∀ l ∈ (univ : Finset (Fin n)), 0 < w l := fun l _ => hw l
    have hΛ' : ∀ a ∈ (univ : Finset (Fin n)), ∀ b ∈ (univ : Finset (Fin n)), w a ≤ Λ * w b :=
      fun a _ b _ => hΛ a b
    have hΛ1 : 1 ≤ Λ := one_le_of_ratio hw' hΛ' (Finset.mem_univ i)
    have hκ1 : κ₀ ≤ 1 := by nlinarith
    nlinarith
  exact decrement_V_sharp (fun l _ => hw l) (fun a _ b _ => hΛ a b) (k : ℤ) (Finset.subset_univ E)
    (Finset.mem_sdiff.2 ⟨Finset.mem_univ _, hi⟩) (Finset.mem_sdiff.2 ⟨Finset.mem_univ _, hj⟩) hij
    (div_nonneg hκ hD) (fun l _ => ⟨(root_floor_sharp hw hΛ hκ hk1 hk2 l).trans (min_le_left _ _),
      (root_floor_sharp hw hΛ hκ hk1 hk2 l).trans (min_le_right _ _)⟩)

/-- The new floor is at least the printed one: `κ₀/Λ ≤ κ₀/(κ₀ + Λ(1-κ₀))` for `0 ≤ κ₀ ≤ 1`, `Λ ≥ 1`. -/
theorem kappa_div_le_floor_sharp {κ₀ Λ : ℝ} (hκ : 0 ≤ κ₀) (hκ1 : κ₀ ≤ 1) (hΛ : 1 ≤ Λ) :
    κ₀ / Λ ≤ κ₀ / (κ₀ + Λ * (1 - κ₀)) := by
  have hD : 0 < κ₀ + Λ * (1 - κ₀) := by nlinarith
  exact div_le_div_of_nonneg_left hκ hD (by nlinarith)

/-- The new constant is at least the printed one: `2κ₀²/Λ⁶ ≤ 2a₀²/Λ³` whenever `κ₀/Λ ≤ a₀` (`κ₀ ≥ 0`, `Λ ≥ 1`). -/
theorem c_sharp_ge_c_printed {κ₀ Λ a₀ : ℝ} (hκ : 0 ≤ κ₀) (hΛ : 1 ≤ Λ) (ha : κ₀ / Λ ≤ a₀) :
    2 * κ₀ ^ 2 / Λ ^ 6 ≤ 2 * a₀ ^ 2 / Λ ^ 3 := by
  have hΛ0 : 0 < Λ := by linarith
  rw [div_le_div_iff₀ (by positivity) (by positivity)]
  have h1 : κ₀ ≤ a₀ * Λ := by rwa [div_le_iff₀ hΛ0] at ha
  have h2 : κ₀ ^ 2 ≤ (a₀ * Λ) ^ 2 := pow_le_pow_left₀ hκ h1 2
  have h3 : Λ ^ 2 ≤ Λ ^ 3 := pow_le_pow_right₀ hΛ (by norm_num)
  have h4 : 0 ≤ a₀ ^ 2 := sq_nonneg _
  have h5 : κ₀ ^ 2 ≤ a₀ ^ 2 * Λ ^ 3 := by nlinarith [mul_le_mul_of_nonneg_left h3 h4]
  have h6 : 0 ≤ Λ ^ 3 := by positivity
  nlinarith [mul_le_mul_of_nonneg_right h5 h6]

end Root

/-! ## §7 The sharp influence range, attained at `J = 1` -/

section Range

variable {ι : Type*} [DecidableEq ι] {w : ι → ℝ} {S : Finset ι}

/-- **The sharp influence range** (App L l.242): under the ratio bound and at every interior `J`,
`d_ij ∈ [1/(1+Λ(M-2)), Λ/(Λ+M-2)]` (Influence's `infl_ge_sharp` / `infl_le_sharp`). -/
theorem infl_mem_sharp (hw : ∀ k ∈ S, 0 < w k) {Λ : ℝ} (hΛ : ∀ a ∈ S, ∀ b ∈ S, w a ≤ Λ * w b) {J : ℤ}
    (hJ1 : 1 ≤ J) (hJS : J + 1 ≤ #S) {i j : ι} (hi : i ∈ S) (hj : j ∈ S) (hij : i ≠ j) :
    1 / (1 + Λ * ((#S : ℝ) - 2)) ≤ infl w S J i j ∧ infl w S J i j ≤ Λ / (Λ + (#S : ℝ) - 2) :=
  ⟨infl_ge_sharp hw hΛ hJ1 hJS hi hj hij, infl_le_sharp hw hΛ hJ1 hJS hi hj hij⟩

/-- **At `J = 1`, `d_ij = w_j / Σ_{l ≠ i} w_l`** (any weights, `i ≠ j` in `S`). -/
theorem infl_quota_one {i j : ι} (hj : j ∈ S) (hij : i ≠ j) :
    infl w S 1 i j = w j / ∑ l ∈ S.erase i, w l := by
  have hjR : j ∈ S.erase i := Finset.mem_erase.2 ⟨hij.symm, hj⟩
  have hZ0 : ∀ T : Finset ι, Z w T 0 = 1 := by
    intro T
    rw [Z]
    have hfilt : T.powerset.filter (fun U => ((U.card : ℕ) : ℤ) = (0 : ℤ)) = {∅} := by
      ext U
      constructor
      · intro hU
        rw [Finset.mem_filter] at hU
        rw [Finset.mem_singleton]
        exact Finset.card_eq_zero.1 (by exact_mod_cast hU.2)
      · intro hU
        rw [Finset.mem_singleton] at hU
        subst hU
        simp
    rw [hfilt, Finset.sum_singleton, Finset.prod_empty]
  have hZin : ∀ l ∈ S.erase i, Zin w (S.erase i) 1 l = w l := by
    intro l hl
    rw [Zin_eq w hl 1, sub_self, hZ0, mul_one]
  have hZ1 : Z w (S.erase i) 1 = ∑ l ∈ S.erase i, w l := by
    have h := sum_Zin w (S.erase i) 1
    rw [Finset.sum_congr rfl hZin] at h
    simpa using h.symm
  have h0 : sliceMarg w (S.erase i) (1 - 1) j = 0 := by
    rw [sub_self, sliceMarg, Zin_eq w hjR 0, Z_eq_zero_of_neg w _ (by norm_num : (0 : ℤ) - 1 < 0), mul_zero,
      zero_div]
  unfold infl
  rw [h0, sub_zero, sliceMarg, hZin j hjR, hZ1]

/-- Weights equal to `x` at `j₀` and `y` elsewhere: their sum over `Fin M ∖ {i₀}` (`i₀ ≠ j₀`) is `x + y (M - 2)`. -/
theorem sum_erase_ite {M : ℕ} {i₀ j₀ : Fin M} (hij : i₀ ≠ j₀) (x y : ℝ) :
    ∑ l ∈ (univ : Finset (Fin M)).erase i₀, (if l = j₀ then x else y) = x + y * ((M : ℝ) - 2) := by
  rw [Finset.sum_erase_eq_sub (Finset.mem_univ i₀), if_neg hij]
  have h : ∀ l : Fin M, (if l = j₀ then x else y) = y + (if l = j₀ then x - y else 0) := by
    intro l
    split_ifs <;> ring
  rw [Finset.sum_congr rfl (fun l _ => h l), Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ,
    Fintype.card_fin, Finset.sum_ite_eq', if_pos (Finset.mem_univ _), nsmul_eq_mul]
  ring

/-- The weights of the lower endpoint: `1` at `j₀ = 1`, `Λ` elsewhere, on `Fin M`. -/
noncomputable def wLo (M : ℕ) (hM : 2 ≤ M) (Λ : ℝ) : Fin M → ℝ := fun l => if l = ⟨1, by omega⟩ then 1 else Λ

/-- The weights of the upper endpoint: `Λ` at `j₀ = 1`, `1` elsewhere, on `Fin M`. -/
noncomputable def wHi (M : ℕ) (hM : 2 ≤ M) (Λ : ℝ) : Fin M → ℝ := fun l => if l = ⟨1, by omega⟩ then Λ else 1

/-- **The lower endpoint is attained at `J = 1`**: for every `M ≥ 2` and `Λ ≥ 1`, the weights `wLo` are positive with
ratio `≤ Λ`, `J = 1` is interior, and `d_{01} = 1/(1 + Λ(M-2))`. -/
theorem sharp_lower_attained (M : ℕ) (hM : 2 ≤ M) {Λ : ℝ} (hΛ : 1 ≤ Λ) :
    (∀ l, 0 < wLo M hM Λ l) ∧ (∀ a b, wLo M hM Λ a ≤ Λ * wLo M hM Λ b) ∧
      (1 : ℤ) + 1 ≤ #(univ : Finset (Fin M)) ∧
      infl (wLo M hM Λ) univ 1 ⟨0, by omega⟩ ⟨1, by omega⟩ = 1 / (1 + Λ * ((#(univ : Finset (Fin M)) : ℝ) - 2)) := by
  have hne : (⟨0, by omega⟩ : Fin M) ≠ ⟨1, by omega⟩ := by
    intro h
    exact absurd (congrArg Fin.val h) (by norm_num)
  refine ⟨fun l => ?_, fun a c => ?_, ?_, ?_⟩
  · unfold wLo
    split_ifs <;> linarith
  · unfold wLo
    split_ifs <;> nlinarith
  · rw [Finset.card_univ, Fintype.card_fin]
    omega
  · have hsum : ∑ l ∈ (univ : Finset (Fin M)).erase ⟨0, by omega⟩, wLo M hM Λ l = 1 + Λ * ((M : ℝ) - 2) :=
      sum_erase_ite hne 1 Λ
    have hj : wLo M hM Λ ⟨1, by omega⟩ = 1 := if_pos rfl
    rw [infl_quota_one (Finset.mem_univ _) hne, Finset.card_univ, Fintype.card_fin, hsum, hj]

/-- **The upper endpoint is attained at `J = 1`**: for every `M ≥ 2` and `Λ ≥ 1`, the weights `wHi` are positive with
ratio `≤ Λ`, `J = 1` is interior, and `d_{01} = Λ/(Λ + M - 2)`. -/
theorem sharp_upper_attained (M : ℕ) (hM : 2 ≤ M) {Λ : ℝ} (hΛ : 1 ≤ Λ) :
    (∀ l, 0 < wHi M hM Λ l) ∧ (∀ a b, wHi M hM Λ a ≤ Λ * wHi M hM Λ b) ∧
      (1 : ℤ) + 1 ≤ #(univ : Finset (Fin M)) ∧
      infl (wHi M hM Λ) univ 1 ⟨0, by omega⟩ ⟨1, by omega⟩ = Λ / (Λ + (#(univ : Finset (Fin M)) : ℝ) - 2) := by
  have hne : (⟨0, by omega⟩ : Fin M) ≠ ⟨1, by omega⟩ := by
    intro h
    exact absurd (congrArg Fin.val h) (by norm_num)
  refine ⟨fun l => ?_, fun a c => ?_, ?_, ?_⟩
  · unfold wHi
    split_ifs <;> linarith
  · unfold wHi
    split_ifs <;> nlinarith
  · rw [Finset.card_univ, Fintype.card_fin]
    omega
  · have hsum : ∑ l ∈ (univ : Finset (Fin M)).erase ⟨0, by omega⟩, wHi M hM Λ l = Λ + 1 * ((M : ℝ) - 2) :=
      sum_erase_ite hne Λ 1
    have hj : wHi M hM Λ ⟨1, by omega⟩ = Λ := if_pos rfl
    rw [infl_quota_one (Finset.mem_univ _) hne, Finset.card_univ, Fintype.card_fin, hsum, hj]
    ring

end Range

end A36W.WS

#check @A36W.WS.oneStepVar_eq_infl_mul
#check @A36W.WS.oneStepVar_eq_cov_sq
#check @A36W.WS.oneStepVar_identities
#check @A36W.WS.oneStepVar_le_sharp
#check @A36W.WS.oneStepVar_ge_sharp
#check @A36W.WS.oneStepVar_ge_vj
#check @A36W.WS.II_sharp
#check @A36W.WS.blockLaw_step_III_sharp
#check @A36W.WS.blockLaw_varBound_III_sharp
#check @A36W.WS.blockLaw_TC_le_III_sharp
#check @A36W.WS.odds_cross
#check @A36W.WS.odds_window
#check @A36W.WS.quad_floor
#check @A36W.WS.vv_ge_sharp
#check @A36W.WS.vv_ge_sharp_div
#check @A36W.WS.sum_sliceProb_blockL_ge_sharp
#check @A36W.WS.avgBlockTC_ge_sharp
#check @A36W.WS.avgBlockTC_ge'_sharp
#check @A36W.WS.decrement_V_sharp
#check @A36W.WS.root_floor_sharp
#check @A36W.WS.rootMin_le
#check @A36W.WS.rootMin_ge
#check @A36W.WS.decrement_V_sharp_rootMin
#check @A36W.WS.decrement_V_sharp_root
#check @A36W.WS.kappa_div_le_floor_sharp
#check @A36W.WS.c_sharp_ge_c_printed
#check @A36W.WS.infl_mem_sharp
#check @A36W.WS.infl_quota_one
#check @A36W.WS.sharp_lower_attained
#check @A36W.WS.sharp_upper_attained

#print axioms A36W.WS.oneStepVar_eq_infl_mul
#print axioms A36W.WS.oneStepVar_eq_cov_sq
#print axioms A36W.WS.oneStepVar_identities
#print axioms A36W.WS.oneStepVar_le_sharp
#print axioms A36W.WS.oneStepVar_ge_sharp
#print axioms A36W.WS.oneStepVar_ge_vj
#print axioms A36W.WS.II_sharp
#print axioms A36W.WS.blockLaw_step_III_sharp
#print axioms A36W.WS.blockLaw_varBound_III_sharp
#print axioms A36W.WS.blockLaw_TC_le_III_sharp
#print axioms A36W.WS.odds_cross
#print axioms A36W.WS.odds_window
#print axioms A36W.WS.quad_floor
#print axioms A36W.WS.vv_ge_sharp
#print axioms A36W.WS.vv_ge_sharp_div
#print axioms A36W.WS.sum_sliceProb_blockL_ge_sharp
#print axioms A36W.WS.avgBlockTC_ge_sharp
#print axioms A36W.WS.avgBlockTC_ge'_sharp
#print axioms A36W.WS.decrement_V_sharp
#print axioms A36W.WS.root_floor_sharp
#print axioms A36W.WS.rootMin_le
#print axioms A36W.WS.rootMin_ge
#print axioms A36W.WS.decrement_V_sharp_rootMin
#print axioms A36W.WS.decrement_V_sharp_root
#print axioms A36W.WS.kappa_div_le_floor_sharp
#print axioms A36W.WS.c_sharp_ge_c_printed
#print axioms A36W.WS.infl_mem_sharp
#print axioms A36W.WS.infl_quota_one
#print axioms A36W.WS.sharp_lower_attained
#print axioms A36W.WS.sharp_upper_attained


==> anc/formal_companion/lean/src/AGFCore.lean <==
import AGFCore.Basic
import AGFCore.Combinatorics
import AGFCore.Operational
import AGFCore.Costs
import AGFCore.Blueprint
import AGFCore.C00Mass
import AGFCore.C00Struct
import AGFCore.C02Kernel
import AGFCore.C10Zero
import AGFCore.C11Sharp
import AGFCore.Transcript
import AGFCore.SuccessBridge
import AGFCore.Orbit

/-
DELIBERATELY NOT IMPORTED HERE: `AGFCore.Realization`, `AGFCore.CapPath`, `AGFCore.SeedCarrier`.

They are part of the library -- `lake build` builds them, via `globs = ["AGFCore", "AGFCore.*"]` in
`lakefile.toml` -- and a consumer reaches them with `import AGFCore.Realization` (resp. `.CapPath`,
`.SeedCarrier`).  They are kept out of this root module because putting them here is a MEASURED
regression, not a style preference.

THE MEASUREMENT (devB5, re-run after devB3 restructured; the earlier "~40 artifacts,
`AGF.CapV2.*`" note in this file was an undercount and named the wrong namespace set).  Method: for
every project `.lean` file outside `scratch/` that opens a namespace this library now occupies,
prepend the three imports and elaborate.  Result: **52 files in 25 directories** collide, with
`has already been declared` on `AGF.CapV2.*`, `AGF.Faithful.*` and `AGF.SeedClass.*`:

  devB6/{SeedCarrier,SeedCarrierMerged,LibraryCheck}.lean
  devB7/{TranscriptFaithful,LibraryCheck}.lean
  devB8/{CapPath,CapPathClosed,LibraryCheck}.lean
  claim-{8,9,10,11,12,13,14,15,16,
              17,18,19,20,21,22,23,24,25,
              26,27,28,29}/*.lean      (22 claim directories, 2 files each)

Most of those claims are FORMALIZED, `claim-20` -- `Popt = PoptTree`, the very result
`AGFCore.Realization` exists to export -- among them.  Importing the three modules here turns each of
those files into a wall of duplicate-declaration errors and breaks their re-verification.

ALREADY CLEAN, and the model for the fix: `devB3/{GrOpCap,AxiomCheck,
LibraryCheck}.lean` say `import AGFCore` *and* `import AGFCore.CapPath` and re-declare nothing.

THE ORDERING CONSTRAINT.  The re-inlining is the disease; this is the constraint it imposes.  Retire
each inlined block in favour of the import, then add the three lines here.  Two such patches are
pre-compiled in `devB5/proposed/`:
`CapPathClosed.imports_only.lean` (1972 lines -> 31) and `Equivariance.no_section0.lean`
(1227 -> 1024).  Adding the three lines before those land is a one-line change that costs sixteen
certificates, so do not "fix" this file without re-running the measurement
(`devB5/measure_root_import_collisions.py`).
-/


==> anc/formal_companion/lean/src/AGFCore/Basic.lean <==
import Mathlib.Tactic

namespace AGFCore

theorem agf_smoke (n : Nat) : n + 0 = n := by simp

end AGFCore


==> anc/formal_companion/lean/src/AGFCore/Blueprint.lean <==
/-
AGF-V2 core, module 4: **STATEMENT BLUEPRINT**.

Every declaration in this file is a `def … : Prop`.  **Nothing here is proved, and a compiling
`Prop` is not evidence of anything.**  The file exists so that

  * each AGF-08 target has one fully specified, type-checked Lean statement whose quantifier order,
    domain hypotheses and constants can be inspected and reviewed, and
  * a later proof can be checked against *this* statement rather than against a convenient
    reformulation of it.

This is the device AGF-04 §1 ("Unproved statements without fake proofs") prescribes in place of
hole-based scaffolding: `def Claim_X : Prop := …` is a statement; a theorem named `Claim_X` would be a
proof, and there are none here.  (The forbidden-token name is avoided even in this comment, so that a
crude grep over the tree returns nothing rather than a false alarm; a comment-aware check
strips comments first and would not have been fooled either way.)

Naming: `Claim_<target>_<part>`.  Where a target is not yet expressible against the frozen interface,
there is an explicit comment saying so and naming the missing object; an absent statement is an open
obligation, never a silently narrowed target.
-/
import AGFCore.Costs

namespace AGF

open Finset

/-! ## Auxiliary real-valued objects used only in statements -/

/-- **The standing hypothesis of AGF-08 §0**, which the first revision of this file failed to carry
and which two statements were machine-checkably FALSE without.  Found by the `devB9` semantic
review; both root causes re-verified by kernel here:

* at `n = 0`, `univ : Finset (Fin 0)` is empty, so `FullSchedule 0 []` holds and `0` enters `Aopt`'s
  candidate set — refuting `1 ≤ Aopt n k ε`;
* when `k > n`, `Vset n k = ∅`, so `AbsCont` is vacuous, `klSum` is an empty sum, and
  `KL n k q = 0` for **every** `q` — making every KL constraint vacuous.

Carrying `n = 2k, k ≥ 1` is restoring the contract, not weakening a target. -/
def StdParams (n k : ℕ) : Prop := n = 2 * k ∧ 1 ≤ k

lemma StdParams.two_le {n k : ℕ} (h : StdParams n k) : 2 ≤ n := by
  obtain ⟨hn, hk⟩ := h; omega

lemma StdParams.k_le {n k : ℕ} (h : StdParams n k) : k ≤ n := by
  obtain ⟨hn, hk⟩ := h; omega

/-- Binary entropy with endpoint value zero (AGF-08 §C05). -/
noncomputable def binEnt (y : ℝ) : ℝ :=
  if y = 0 ∨ y = 1 then 0 else -(y * Real.log y + (1 - y) * Real.log (1 - y))

/-- `H₁(M) = E_{J ∼ h_M} h(J/M)`, the target-measure quota entropy at remaining size `M`. -/
noncomputable def H1 (n k M : ℕ) : ℝ :=
  ∑ j ∈ Finset.Icc (0 : ℤ) (M : ℤ), targetQuota n k M j * binEnt ((j : ℝ) / (M : ℝ))

/-- `Lₙ = log₂ max{2, ln n}`, written without `Real.logb` to keep the import surface small. -/
noncomputable def Ln (n : ℕ) : ℝ := Real.log (max 2 (Real.log n)) / Real.log 2

/-- `d = min(j, M−j)` as a natural number, for the C08 envelope. -/
noncomputable def distToEdge (M : ℕ) (j : ℤ) : ℕ := (min j ((M : ℤ) - j)).toNat

/-- The C08 support envelope `min{1, 2·6^(r−1)(d+1)^(−2^(−r))}`. -/
noncomputable def c08Envelope (r : ℕ) (d : ℕ) : ℝ :=
  min 1 (2 * 6 ^ (r - 1) * ((d : ℝ) + 1) ^ (-((2 : ℝ) ^ (-(r : ℝ)))))

/-! ## C00 — operations, realisation, accounting -/

/-- C00(a): the complete execution law of a fixed labelled schedule is a probability law on all of
`{0,1}^n`, with every batch executed on every trajectory including failures. -/
def Claim_C00_mass (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ U : List (Finset (Fin n)), FullSchedule n U →
    ∑ x : (Fin n → Bool), schedLaw k U [] x = 1

/-- C00(b): `1 ≤ R ≤ n`.  The upper half is proved (`depth_le_n`); the lower half is the statement
that a complete execution from the empty history has at least one batch when `n ≥ 1`. -/
def Claim_C00_depth_upper (n : ℕ) : Prop := ∀ h : History n, WF h → depth h ≤ n

def Claim_C00_depth_lower (n : ℕ) : Prop :=
  1 ≤ n → ∀ h : History n, WF h → Complete h → 1 ≤ depth h

/-- C00(c): irrecoverability, on the operational objects. -/
def Claim_C00_irrecoverable_under (n k : ℕ) : Prop :=
  ∀ h : History n, quota k h < 0 → ∀ s : Batch n, quota k (s :: h) < 0

def Claim_C00_irrecoverable_over (n k : ℕ) : Prop :=
  ∀ (h : History n) (s : Batch n), s.cells ⊆ remaining h → s.ones ⊆ s.cells →
    (size h : ℤ) < quota k h → (size (s :: h) : ℤ) < quota k (s :: h)

/- **C00(d), completion-independence on balanced outputs: NOT YET REPRESENTED.**
Changing the off-support completion convention of a fixed schedule must not change the probability of
a balanced output.  Stating this needs a generalised law `schedLawWith (g : History n → Finset (Fin n)
→ Finset (Fin n))` parameterised by the completion rule; `schedLaw` hard-wires the fair-bit
convention.  No weaker surrogate is stated here.  Open obligation. -/

/- **C00(e), fixed depth on failure.**  This holds by construction: `schedLaw`'s recursion consumes
`U` regardless of legality, so the executed depth is `U.length` on every trajectory.  It is therefore
a semantic-review item about the definition, not a theorem, and no vacuous `Prop` is stated for it. -/

/-- C00(f): the full/count success bridge — the operational success mass of a schedule equals the
terminal mass of the killed count recursion at its profile. -/
def Claim_C00_success_bridge (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ U : List (Finset (Fin n)), FullSchedule n U →
    succMass n k (qSched k U) = snOf n k (profile U).reverse

/- **C00(g) step (i): NOT YET REPRESENTED.**  AGF-08 §1.2 admits a policy carrying a private seed
from an arbitrary exogenous source, and §2 is explicit that seed correlations "are handled by
conditioning on the observed history; they are not assumed absent".  `BehPolicy` is the *output* of
that reduction, not its input: there is no carrier for a measurable seed-augmented policy, so the
statement below is step (ii) only (behavioural kernels -> tree mixtures).  A policy reusing one
`Unif[0,1]` draw across two histories is admissible under §1.2 and is not an inhabitant of
`BehPolicy`.  Consequence to state plainly: every `Popt` bound in this file is over the behavioural
class, and `Claim_C01_lattice`'s `Popt ≤ Fopt` additionally needs a `BehPolicy.ofSchedMix` (a
Kuhn-type argument supplying the conditional law over surviving schedules at each node) which does not
exist — embedding a mixture "verbatim" is not one line in this representation.  Flagged by the
`devB9` review; no weaker surrogate is substituted.  Open obligation. -/

/-- C00(g) step (ii): **finite observable-law realisation.**  Every behavioural policy has the same output law,
the same charged cost, and the same within-`r` success profile as a finite mixture of deterministic
history-dependent trees — and conversely.  Preserves the observable execution law, not any raw seed;
the mixture components are history-dependent trees, not fixed schedules. -/
def Claim_C00_realization_forward (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ π : BehPolicy n, ∃ m : List (ℝ × Tree n),
    (∀ p ∈ m, 0 ≤ p.1) ∧ (m.map Prod.fst).sum = 1 ∧
    (∀ x, behOutLaw k π n [] x = (m.map (fun p => p.1 * outLaw k p.2 n [] x)).sum) ∧
    behCost k π n [] = (m.map (fun p => p.1 * costFrom k p.2 n [])).sum ∧
    (∀ r, behSuccWithin k π n r [] = (m.map (fun p => p.1 * succWithin k p.2 n r [])).sum)

def Claim_C00_realization_converse (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ m : List (ℝ × Tree n), (∀ p ∈ m, 0 ≤ p.1) → (m.map Prod.fst).sum = 1 →
    ∃ π : BehPolicy n,
      (∀ x, behOutLaw k π n [] x = (m.map (fun p => p.1 * outLaw k p.2 n [] x)).sum) ∧
      behCost k π n [] = (m.map (fun p => p.1 * costFrom k p.2 n [])).sum

/-- The consequence the five optima actually need. -/
def Claim_C00_realization_optima (n k : ℕ) : Prop := ∀ δ : ℝ, Popt n k δ = PoptTree n k δ

/-- C00(h): **target positivity**, for schedules and for the full behavioural class. -/
def Claim_C00_positivity_sched (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ U : List (Finset (Fin n)), FullSchedule n U → ∀ x ∈ Vset n k,
    ((n : ℝ) ^ n)⁻¹ ≤ schedLaw k U [] x

def Claim_C00_positivity_beh (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ π : BehPolicy n, ∀ x ∈ Vset n k, ((n : ℝ) ^ n)⁻¹ ≤ behOutLaw k π n [] x

/-- The consequence: every admissible law has finite forward KL, so the `⊤` branch of `KL` is vacuous
*inside the interface* — a proved lemma, not a case split avoided by fiat. -/
def Claim_C00_abscont_beh (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ π : BehPolicy n, AbsCont n k (behOutLaw k π n [])

/-- C00(i): **the operational/quotient correspondence for `G`.**  The operational supremum over
continuations completing within `r` batches on every path is independent of the preceding history and
labels, and equals the count recursion. -/
def Claim_C00_quotient (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ (r : ℕ) (h : History n), WF h → Legal k h → GrOp k r h = GrRec r (size h) (quota k h)

/-- C00(k): the retained second-moment lemma, over **all** outcomes, legal and illegal. -/
def Claim_C00_moment : Prop :=
  ∀ (M b : ℕ) (j : ℤ), 1 ≤ b → b ≤ M →
    (∑ a ∈ Finset.range (b + 1),
        binPMF b ((j : ℝ) / (M : ℝ)) (a : ℤ) *
          (((j : ℝ) - a) * ((((M - b : ℕ) : ℝ)) - (j : ℝ) + a)))
      = (j : ℝ) * ((M : ℝ) - (j : ℝ)) * ((((M - b : ℕ) : ℝ)) ^ 2 - (b : ℝ)) / (M : ℝ) ^ 2

/-! ## C01 — divergence, symmetry, costs -/

/-- C01(a): nonnegativity of the extended divergence. -/
def Claim_C01_kl_nonneg (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ q : (Fin n → Bool) → ℝ, (∀ x, 0 ≤ q x) → (∑ x : (Fin n → Bool), q x) ≤ 1 →
    AbsCont n k q → 0 ≤ klSum n k q

/-- C01(b): the support/within-support decomposition `D(pₙ‖q) = −ln s + D(pₙ‖q(·|Vₙ))`, for `s > 0`. -/
def Claim_C01_kl_decomposition (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ q : (Fin n → Bool) → ℝ, (∀ x, 0 ≤ q x) → AbsCont n k q → 0 < succMass n k q →
    klSum n k q
      = -Real.log (succMass n k q)
        + klSum n k (fun x => q x / succMass n k q)

/-- C01(c): the orbit identities.  The target slice is a single orbit, so `(Π q)|_{Vₙ} = s·pₙ` and
`D(pₙ‖Π q) = −ln s`, `TV(pₙ, Π q) = 1 − s`.  The first does not need `s > 0`. -/
def Claim_C01_orbit_slice (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ q : (Fin n → Bool) → ℝ, (∀ x, 0 ≤ q x) → ∀ x ∈ Vset n k,
    symLaw q x = succMass n k q * pTarget n k x

def Claim_C01_orbit_kl (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ q : (Fin n → Bool) → ℝ, (∀ x, 0 ≤ q x) → 0 < succMass n k q →
    klSum n k (symLaw q) = -Real.log (succMass n k q)

def Claim_C01_orbit_tv (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ q : (Fin n → Bool) → ℝ, (∀ x, 0 ≤ q x) → (∑ x : (Fin n → Bool), q x) = 1 →
    TV n k (symLaw q) = 1 - succMass n k q

/-- C01(d): labelled KL is relabelling-invariant, hence depends on a schedule only through its
ordered size profile.  (What fails is reduction to **support mass**, not profile reduction.) -/
def Claim_C01_profile_invariance (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ U V : List (Finset (Fin n)), FullSchedule n U → FullSchedule n V →
    profile U = profile V → dSched n k U = dSched n k V

/-- C01(e): nonemptiness and the crude bounds on every optimum. -/
def Claim_C01_optima_bounds (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ ε : ℝ, 0 ≤ ε → 1 ≤ Aopt n k ε ∧ Aopt n k ε ≤ (n : ℝ)

/-- C01(f): the matched-budget lattice. -/
def Claim_C01_lattice (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ δ : ℝ, 0 ≤ δ → δ < 1 →
    Popt n k δ ≤ Fopt n k δ ∧
    Fopt n k δ ≤ min (Bopt n k δ) (Hopt n k (epsOf δ)) ∧
    Bopt n k δ ≤ Aopt n k (epsOf δ) ∧
    Hopt n k (epsOf δ) ≤ Aopt n k (epsOf δ)

/-- C01(g): the success-mass optimisation equivalence for `F`, **both directions**: KL feasibility
implies support feasibility, and a support-feasible scheme can be symmetrised at the same cost.  Not
the false converse that support feasibility makes each *unsymmetrised* scheme KL-feasible. -/
def Claim_C01_F_support_equiv (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ δ : ℝ, 0 ≤ δ → δ < 1 →
    Fopt n k δ = sInf {c : ℝ | ∃ μ : SchedMix n, 1 - δ ≤ succMass n k (mixLaw k μ) ∧ c = mixCost μ}

/-- C01(h): the finite Jensen gap is nonnegative, and its exact symmetrisation identity. -/
def Claim_C01_jensen_nonneg (n k : ℕ) : Prop := ∀ μ : SchedMix n, 0 ≤ jensenGap n k μ

/-! ## C02 — sharp general-j kernel comparison and alive mass -/

/-- C02, the exported product form. -/
def Claim_C02_sharp : Prop :=
  ∀ (M b : ℕ) (j a : ℤ), 2 ≤ M → 0 ≤ j → j ≤ (M : ℤ) → 1 ≤ b → b ≤ M - 1 →
    max 0 (j - ((M : ℤ) - (b : ℤ))) ≤ a → a ≤ min (b : ℤ) j →
    Real.sqrt (2 / Real.exp 1) * Real.sqrt ((((M - b : ℕ)) : ℝ) / (M : ℝ)) * hypPMF M j b a
      ≤ binPMF b ((j : ℝ) / (M : ℝ)) a

/-- C02, the division-free equivalent used internally. -/
def Claim_C02_squared : Prop :=
  ∀ (M b : ℕ) (j a : ℤ), 2 ≤ M → 0 ≤ j → j ≤ (M : ℤ) → 1 ≤ b → b ≤ M - 1 →
    max 0 (j - ((M : ℤ) - (b : ℤ))) ≤ a → a ≤ min (b : ℤ) j →
    2 * (((M - b : ℕ)) : ℝ) * (hypPMF M j b a) ^ 2
      ≤ Real.exp 1 * (M : ℝ) * (binPMF b ((j : ℝ) / (M : ℝ)) a) ^ 2

/-- The independently useful weaker constant `6/7`.  A separate target: it unblocks C03–C09 and does
**not** close `Claim_C02_sharp` or the C11 sharpness obligation. -/
def Claim_C02_weak_67 : Prop :=
  ∀ (M b : ℕ) (j a : ℤ), 2 ≤ M → 0 ≤ j → j ≤ (M : ℤ) → 1 ≤ b → b ≤ M - 1 →
    max 0 (j - ((M : ℤ) - (b : ℤ))) ≤ a → a ≤ min (b : ℤ) j →
    (6 / 7 : ℝ) * Real.sqrt ((((M - b : ℕ)) : ℝ) / (M : ℝ)) * hypPMF M j b a
      ≤ binPMF b ((j : ℝ) / (M : ℝ)) a

/-- The singleton kernels agree exactly; a proof step that retains the square-root factor on a
singleton step is therefore an inequality, not an equality (AGF_PRO_03 §8). -/
def Claim_C02_singleton_exact : Prop :=
  ∀ (M : ℕ) (j a : ℤ), 1 ≤ M → 0 ≤ j → j ≤ (M : ℤ) → 0 ≤ a → a ≤ 1 →
    hypPMF M j 1 a = binPMF 1 ((j : ℝ) / (M : ℝ)) a

/-! ## C03 — hazard and the profile-uniform logarithmic converse -/

/-- The hazard bound, with the **post-batch** size in the denominator. -/
def Claim_C03_hazard : Prop :=
  ∀ M j b : ℕ, 4 ≤ M → M < 2 * b → b ≤ M - 1 → 1 ≤ j → j ≤ M - 1 →
    Real.exp (-10) * Real.exp (-2 * ((((M - b : ℕ)) : ℝ)) ^ 2 / (M : ℝ)) /
        (((((M - b : ℕ)) : ℝ)) + 1)
      ≤ haz M j b

/-- Quota-one hazard at least `1/M²`, for `2 ≤ b ≤ M`. -/
def Claim_C03_quota_one : Prop :=
  ∀ M b : ℕ, 2 ≤ b → b ≤ M → ((M : ℝ) ^ 2)⁻¹ ≤ haz M 1 b

/-- Interior target mass at least `1/2`, for `2 ≤ M ≤ n`. -/
def Claim_C03_interior_mass (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ M : ℕ, 2 ≤ M → M ≤ n →
    (2 : ℝ)⁻¹ ≤ ∑ j ∈ Finset.Icc (1 : ℤ) ((M : ℤ) - 1), targetQuota n k M j

/-- The restricted shoulder bound `h_M(1) ≥ M·2^(−M)/2` for `2 ≤ M ≤ √k`. -/
def Claim_C03_shoulder (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ M : ℕ, 2 ≤ M → M * M ≤ k → (M : ℝ) * (2 : ℝ) ^ (-(M : ℤ)) / 2 ≤ targetQuota n k M 1

/-- **Q1**: the profile-uniform logarithmic converse.  Note the quantifier order — one threshold `N`
for **all** `n ≥ N` and **all** compositions, never a profile-dependent threshold. -/
def Claim_C03_Q1 : Prop :=
  ∃ N : ℕ, ∀ n : ℕ, N ≤ n → n % 2 = 0 → ∀ bs : List ℕ,
    bs.sum = n → (∀ b ∈ bs, 1 ≤ b) →
    lossOf n (n / 2) bs ≤ 2 / (n : ℝ) → (3 / 10 : ℝ) * Real.log n < (bs.length : ℝ)

/-- The general tolerance exponent, with the repaired strict parameter range. -/
def Claim_C03_general_exponent : Prop :=
  ∀ a lam c : ℝ, 1 / 2 < a → 0 < lam → 0 < c →
    c < (a - 1 / 2) / (Real.log (7 / 6) + 2 * Real.log 2) →
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n → n % 2 = 0 → ∀ bs : List ℕ,
      bs.sum = n → (∀ b ∈ bs, 1 ≤ b) →
      lossOf n (n / 2) bs ≤ lam * (n : ℝ) ^ (-a) → c * Real.log n < (bs.length : ℝ)

/-! ## C04 — from profile failure to mixture cost -/

def Claim_C04_transfer (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ ρ δ : ℝ, 1 < ρ → 0 < δ → δ < 1 → ρ * δ < 1 →
    1 + (1 - 1 / ρ) * (Bopt n k (ρ * δ) - 1) ≤ Fopt n k δ

/-! ## C05 — labelled entropy identity and seed-average lower bounds -/

/-- `H₁` is strictly increasing on `1 ≤ M ≤ n`, **under the standing balanced domain**.

`StdParams` is load-bearing here, not decoration: without it the statement is instantiable at
`n = 2, k = 0`, where `targetQuota 2 0 M j` is the point mass at `j = 0`, so `H1 2 0 M = binEnt 0 = 0`
for every `M` and the claim demands `0 < 0`.  That falsity is kernel-proved separately.  The registry
restatement of this target did **not** change this type; this edit does. -/
def Claim_C05_H1_mono (n k : ℕ) : Prop :=
  StdParams n k → ∀ M : ℕ, 2 ≤ M → M ≤ n → H1 n k (M - 1) < H1 n k M

/- **C05 Riemann identity: NOT YET REPRESENTED faithfully.**  The identity is
     d_U = Σ_t b_t H₁(M_{t−1}) − Σ_{M=1}^n H₁(M),
which needs the list of *pre-batch* remaining sizes `M_{t−1}` along a schedule as an object of the
interface, plus the `WithTop ℝ → ℝ` adapter licensed by `Claim_C00_positivity_sched`.  `sizeAfter`
gives sizes for a profile only.  A weaker statement is deliberately NOT substituted.  Open obligation. -/

/-- The normalisation half, which is expressible now. -/
def Claim_C05_H1_sum (n k : ℕ) : Prop :=
  StdParams n k →
  ∑ M ∈ Finset.Icc 1 n, H1 n k M = Real.log (n.choose k)

/-- The per-batch engine, on profiles. -/
def Claim_C05_perbatch (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ U : List (Finset (Fin n)), FullSchedule n U →
    ((∑ t ∈ Finset.range U.length,
        (((profile U).getD t 0 : ℝ) * (((profile U).getD t 0 : ℝ) - 1)) /
          (4 * ((sizeAfter n ((profile U).take t) : ℝ)) ^ 2) : ℝ) : WithTop ℝ)
      ≤ dSched n k U

/-- The `A` and `H` lower bounds, for all `ε ≥ 0`. -/
def Claim_C05_A_bound (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ ε : ℝ, 0 ≤ ε → (4 * ε + 1 / (n : ℝ))⁻¹ ≤ Aopt n k ε

def Claim_C05_H_bound (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ ε : ℝ, 0 ≤ ε → (2 : ℝ)⁻¹ + (2 * (8 * ε + 1 / (n : ℝ)))⁻¹ ≤ Hopt n k ε

/-- The stronger weighted-Cauchy form, which may replace the Markov route. -/
def Claim_C05_H_bound_strong (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ ε : ℝ, 0 ≤ ε → (4 * ε + 1 / (n : ℝ))⁻¹ ≤ Hopt n k ε

/- **C06 and C07: NOT REPRESENTED AT ALL.**  Recorded here because this file jumps C05 -> C08 and an
unmarked gap of two whole blocks is exactly what a reader would mistake for coverage.  Missing:
C06's predetermined head/halving construction with its integer recurrence, stopped-exponential
estimate at radius 1/4 and `Q ≤ 1/(16u)` budget; C07a's central safe tail with retained exit
overshoot and charged exceptional cleanup; C07b's adaptive upper witness.  Also missing is C08's
cutoff `r_n = ⌊max{0,(1−η)log₂ ln(k+1)}⌋`, without which the `Ω(ln ln n)` deduction has no object and
all three C11 upper halves have no witness.  Flagged by the `devB9` review. -/

/-! ## C08 — all-policy support bound and the mean bridge -/

/-- The support bound.  `1 ≤ r` is essential: at `r = 0` the formula gives `1/3` against
`GrRec 0 0 0 = 1`. -/
def Claim_C08_support : Prop :=
  ∀ (r M : ℕ) (j : ℤ), 1 ≤ r → 0 ≤ j → j ≤ (M : ℤ) →
    GrRec r M j ≤ c08Envelope r (distToEdge M j)

/-- The all-policy comparison: no behavioural policy beats `Gᵣ` at the initial state. -/
def Claim_C08_all_policy (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ (π : BehPolicy n) (r : ℕ), 1 ≤ r → behSuccWithin k π n r [] ≤ GrRec r n (k : ℤ)

/-- The mean bridge.  `1 ≤ R` and integrality give `E R ≥ 1 + r·Pr[R > r]`. -/
def Claim_C08_mean_bridge (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ (π : BehPolicy n) (r : ℕ) (θ : ℝ), 1 ≤ r → 0 ≤ θ → θ ≤ 1 →
    θ ≤ succMass n k (behOutLaw k π n []) →
    1 + (r : ℝ) * (θ - GrRec r n (k : ℤ)) ≤ behCost k π n []

/-! ## C10 — zero-error boundary and classification -/

def Claim_C10_safety : Prop :=
  ∀ M j b : ℕ, 1 ≤ b → b ≤ M → 0 < j → j < M → (haz M j b = 0 ↔ b ≤ min j (M - j))

def Claim_C10_endpoint_safe : Prop :=
  ∀ M b : ℕ, 1 ≤ b → b ≤ M → haz M 0 b = 0 ∧ haz M M b = 0

/-- `ℓₙ(b) = 0` iff `b` is a composition of `k` followed by exactly `k` singletons.  Written on the
list-of-sizes representation in execution order. -/
def Claim_C10_classification (n k : ℕ) : Prop :=
  StdParams n k → ∀ bs : List ℕ, bs.sum = n → (∀ b ∈ bs, 1 ≤ b) →
    (lossOf n k bs.reverse = 0 ↔
      ∃ pre : List ℕ, pre.sum = k ∧ (∀ b ∈ pre, 1 ≤ b) ∧ bs = pre ++ List.replicate k 1)

def Claim_C10_zero_values (n k : ℕ) : Prop :=
  StdParams n k →
    Aopt n k 0 = (n : ℝ) ∧ Hopt n k 0 = (n : ℝ) ∧
    Bopt n k 0 = (k : ℝ) + 1 ∧ Fopt n k 0 = (k : ℝ) + 1

/-- `Pₙ(0) ≥ ⌊log₂ n⌋ − 1`, the repaired stopping lower bound (the convenient lower engine). -/
def Claim_C10_P0_lower (n k : ℕ) : Prop :=
  StdParams n k →
  2 ≤ n → ((Nat.log 2 n : ℝ) - 1) ≤ Popt n k 0

/-! ## C11 — fixed positive tolerance and structural conclusions -/

def Claim_C11_B_limit (k₀ : ℕ) : Prop :=
  ∀ δ : ℝ, 0 < δ → δ < 1 →
    Filter.Tendsto (fun t : ℕ => Bopt (2 * (t + k₀)) (t + k₀) δ / Ln (2 * (t + k₀)))
      Filter.atTop (nhds 1)

def Claim_C11_F_limit (k₀ : ℕ) : Prop :=
  ∀ δ : ℝ, 0 < δ → δ < 1 →
    Filter.Tendsto (fun t : ℕ => Fopt (2 * (t + k₀)) (t + k₀) δ / Ln (2 * (t + k₀)))
      Filter.atTop (nhds (1 - δ))

def Claim_C11_P_limit (k₀ : ℕ) : Prop :=
  ∀ δ : ℝ, 0 < δ → δ < 1 →
    Filter.Tendsto (fun t : ℕ => Popt (2 * (t + k₀)) (t + k₀) δ / Ln (2 * (t + k₀)))
      Filter.atTop (nhds (1 - δ))

/-- **Sharpness of the C02 constant.**  Along even `M = 2t+2` with `j = a = 1`, `b = M/2`, the
normalised ratio is `√2 (1 − 1/M)^(M/2−1) → √(2/e)`. -/
def Claim_C11_sharpness : Prop :=
  Filter.Tendsto
    (fun t : ℕ => Real.sqrt 2 * (1 - (2 * (t : ℝ) + 2)⁻¹) ^ t)
    Filter.atTop (nhds (Real.sqrt (2 / Real.exp 1)))

/-- The sharpness witness is a genuine instance of the C02 ratio at those parameters. -/
def Claim_C11_sharpness_witness : Prop :=
  ∀ t : ℕ, 1 ≤ t →
    binPMF (t + 1) ((1 : ℝ) / (2 * (t : ℝ) + 2)) 1
      = Real.sqrt 2 * (1 - (2 * (t : ℝ) + 2)⁻¹) ^ t *
        Real.sqrt (((t : ℝ) + 1) / (2 * (t : ℝ) + 2)) * hypPMF (2 * t + 2) 1 (t + 1) 1

/-- Global incomparability at matched budgets, by two exact finite witnesses. -/
def Claim_C11_incomparable_n4 : Prop := Bopt 4 2 0 < Hopt 4 2 0

def Claim_C11_incomparable_n2 : Prop :=
  Hopt 2 1 (Real.log 2 / 2) < Bopt 2 1 (1 - (Real.sqrt 2)⁻¹)

/-! ## S01 — exact mixture frontier -/

/-- Best success at depth `r`, over positive compositions of `n`. -/
noncomputable def sBest (n k r : ℕ) : ℝ :=
  sSup {v : ℝ | ∃ bs : List ℕ, bs.sum = n ∧ (∀ b ∈ bs, 1 ≤ b) ∧ bs.length = r ∧
    v = snOf n k bs.reverse}

/-- **Per-depth monotonicity**, by last-nonsingleton refinement. -/
def Claim_S01_monotone (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ r : ℕ, 1 ≤ r → r < n → sBest n k r ≤ sBest n k (r + 1)

/-- The refinement lemma the monotonicity rests on: splitting the **last** nonsingleton batch (all
later batches singletons) never decreases success.  This is NOT the false claim that refining an
arbitrary batch cannot hurt. -/
def Claim_S01_last_refine (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ (pre : List ℕ) (b m : ℕ), 2 ≤ b → pre.sum + b + m = n → (∀ c ∈ pre, 1 ≤ c) →
    snOf n k ((pre ++ [b] ++ List.replicate m 1)).reverse
      ≤ snOf n k ((pre ++ [b - 1, 1] ++ List.replicate m 1)).reverse

/-- The optimal-value hull identity for `F`. -/
def Claim_S01_hull_value (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ δ : ℝ, 0 ≤ δ → δ < 1 →
    Fopt n k δ = sInf {c : ℝ | ∃ w : ℕ → ℝ, (∀ r, 0 ≤ w r) ∧
      (∑ r ∈ Finset.Icc 1 n, w r) = 1 ∧
      (∑ r ∈ Finset.Icc 1 n, w r * (1 - sBest n k r)) ≤ δ ∧
      c = ∑ r ∈ Finset.Icc 1 n, w r * (r : ℝ)}

/-- **The full attainable set is strictly larger than the per-depth-best hull**, witnessed at `n = 4`
by the profile `(1,3)`: it attains `(5/9, 2)`, which violates `ℓ + (5/24)R ≤ 5/6`, a functional
satisfied by every per-depth best point and hence by their hull. -/
def Claim_S01_hull_separation : Prop :=
  1 - snOf 4 2 [3, 1] = (5 : ℝ) / 9 ∧
    (5 : ℝ) / 6 < (1 - snOf 4 2 [3, 1]) + (5 / 24 : ℝ) * 2

/-! ## S02 — continuity and exponentially small endpoint windows -/

def Claim_S02_continuity (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ δ : ℝ, 0 ≤ δ → δ < 1 →
    Popt n k 0 - (n : ℝ) * Real.exp n * δ ≤ Popt n k δ ∧ Popt n k δ ≤ Popt n k 0

/-- Every positive-leakage fixed profile has leakage at least `γₙ = 1/(n²C(n,k))`. -/
def Claim_S02_floor (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ bs : List ℕ, bs.sum = n → (∀ b ∈ bs, 1 ≤ b) → 0 < lossOf n k bs.reverse →
    ((n : ℝ) ^ 2 * (n.choose k : ℝ))⁻¹ ≤ lossOf n k bs.reverse

def Claim_S02_F_window (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ δ : ℝ, 0 ≤ δ → δ < 1 →
    (k : ℝ) + 1 - (n : ℝ) ^ 3 * (n.choose k : ℝ) * δ ≤ Fopt n k δ ∧ Fopt n k δ ≤ (k : ℝ) + 1

/-! ## Explicitly NOT claimed (AGF-08 §8) — recorded so nothing revives them -/

/-- `Pₙ(0) = log₂ n + O(1)` and its signed `Θ(1)` remainder are **withdrawn** and must not appear as
premises anywhere downstream.  No `Prop` is stated for them; this comment is the record.  Likewise
retired or out of seal: the absorption-wall inference, KILL and old Theorem 11.4, discrete convexity
and adjacent-depth optimality, optimal onset thresholds, a converse for `0 < a ≤ 1/2`, hard-cap
separation, and every novelty/applicability/venue conclusion. -/
def notClaimed : Prop := True

end AGF


==> anc/formal_companion/lean/src/AGFCore/C00Mass.lean <==
/-
AGF-V2 core, module C00Mass: total mass of the fixed-schedule execution law, and uniform
positivity on the balanced slice.

Frozen against AGF_08_ACCEPTED_MATH_SPEC.md §1.3 (complete failure paths), §1.4 (joint law),
and §2.1 (uniform positivity on the target).  Nothing in `Combinatorics.lean`,
`Operational.lean` or `Costs.lean` is modified; this module only adds theorems.

Three targets:

* `sum_schedLaw_univ` / `sum_qSched` — **T1, total mass.**  For every full labelled schedule
  `U` of `Iₙ` and every `k`, `∑_x q_U(x) = 1`.  The proof is an induction on `U` generalised
  over the starting history, using `sum_batchProb` on the legal branch and
  `#B.powerset = 2^#B` against the weight `(1/2)^#B` on the illegal branch.  Both branches
  are executed, so this is the total mass of the *complete* law including failures, not of a
  killed sub-law.  The induction shows more than was asked, and the surplus is a finding
  about the statement: `sum_schedLaw_any` proves normalisation for an *arbitrary* list of
  batches from an *arbitrary* history, so the `IsSchedule` hypothesis is inert here.
  Normalisation therefore does not by itself witness §1.3's "executes this entire partition
  on every trajectory"; that is a separate, unproved obligation.

* `schedLaw_ge_zpow` / `qSched_ge_zpow` — **T2, target positivity.**  For `x` in the
  balanced slice `Vset n k`, `n^(-n) ≤ q_U(x)`.  The proof follows the single trajectory
  whose emitted bits agree with `x` (`Agrees`), shows every prefix along it is legal
  (`legal_of_agrees`, so the completion rule is never entered), and bounds each of the `n`
  emitted bits below by `1/M ≥ 1/n`.  Note it is proved *without* a `k ≤ n` hypothesis:
  `Vset n k` is empty when `k > n`, so the unrestricted statement is strictly stronger.

* `qSched_absCont` — **T3**, `AbsCont n k (qSched k U)`, i.e. finiteness of forward KL, read
  off from T2, with `dSched_ne_top` as the `WithTop ℝ` form.

**Scope, stated so it cannot be misread.**  Everything here is about `schedLaw`/`qSched`, the
law of a *single fixed labelled schedule*.  AGF-08 §2.1 asks for `q_π(x) ≥ n^(-n)` for every
admissible policy `π`, i.e. for `behOutLaw` and `outLaw` and their mixtures.  That quantifier
is **not** discharged by this module: `BehPolicy` and `Tree` never appear below.

The assigned `probability` lens does not bind here and is not used: neither target needs a
concentration or typicality argument.  T1 is exact normalisation (the product batch law
sums to one, lifted through the recursion); T2 is a single-atom (one trajectory) lower
bound.  A concentration argument would be strictly weaker than either.
-/
import AGFCore.Costs

namespace AGF

open Finset

variable {n : ℕ}

/-! ## Defining equations of `schedLaw`

The frozen definition is a structural recursion on the schedule, so both equations hold by
`rfl`.  They are named here only to keep the proofs below readable. -/

lemma schedLaw_nil (k : ℕ) (h : History n) (x : Fin n → Bool) :
    schedLaw k [] h x = if (fun i => decide (i ∈ onesSet h)) = x then 1 else 0 := rfl

lemma schedLaw_cons (k : ℕ) (B : Finset (Fin n)) (U : List (Finset (Fin n)))
    (h : History n) (x : Fin n → Bool) :
    schedLaw k (B :: U) h x =
      ∑ S ∈ B.powerset,
        (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card) *
          schedLaw k U (⟨B, S⟩ :: h) x := rfl

lemma batchProb_eq_prod (k : ℕ) (h : History n) (B S : Finset (Fin n)) :
    batchProb k h B S = ∏ i ∈ B, (if i ∈ S then ratio k h else 1 - ratio k h) := rfl

@[simp] lemma remaining_nil : remaining ([] : History n) = Finset.univ := by
  simp [remaining]

/-! ## Elementary real-division facts

Named (not `private`: a private name prints as `_private.…` under `#print axioms`, which
defeats a name-driven axiom audit) so that the two per-bit bounds of §2.1 — "a required one
has probability `j/M ≥ 1/n`", "a required zero has probability `(M−j)/M ≥ 1/n`" — each read
off a single arithmetic step. -/

lemma aux_one_div_le_div_of_one_le {M j : ℝ} (hM : 0 < M) (hj : 1 ≤ j) :
    1 / M ≤ j / M := by
  have h2 : 0 ≤ (j - 1) / M := div_nonneg (by linarith) hM.le
  rw [sub_div] at h2
  linarith

lemma aux_one_div_le_one_sub_div {M j : ℝ} (hM : 0 < M) (hj : j + 1 ≤ M) :
    1 / M ≤ 1 - j / M := by
  have hM0 : M ≠ 0 := ne_of_gt hM
  have h2 : 0 ≤ (M - j - 1) / M := div_nonneg (by linarith) hM.le
  have h3 : (M - j - 1) / M = 1 - j / M - 1 / M := by
    rw [sub_div, sub_div, div_self hM0]
  rw [h3] at h2
  linarith

/-! ## The ratio is a probability at every legal history

`ratio_mem_Icc` in the frozen interface needs `0 < size h`.  A *complete* legal history has
`size h = 0`, and `Legal` then forces `quota = 0`, so Lean's `0 / 0 = 0` is still in `[0,1]`.
Covering that case is what makes `schedLaw_nonneg` unconditional. -/

lemma ratio_mem_Icc_of_legal (k : ℕ) {h : History n} (hL : Legal k h) :
    0 ≤ ratio k h ∧ ratio k h ≤ 1 := by
  rcases Nat.eq_zero_or_pos (size h) with hM | hM
  · obtain ⟨h0, h1⟩ := hL
    rw [hM] at h1
    have hq : quota k h = 0 := le_antisymm (by simpa using h1) h0
    simp [ratio, hq]
  · exact ratio_mem_Icc k hL hM

lemma batchProb_nonneg_of_legal (k : ℕ) {h : History n} (hL : Legal k h)
    (B S : Finset (Fin n)) : 0 ≤ batchProb k h B S := by
  obtain ⟨h0, h1⟩ := ratio_mem_Icc_of_legal k hL
  exact batchProb_nonneg k h B S h0 h1

/-- The weight the schedule law puts on the batch word `S`: the frozen product law at a legal
history, and a fair-bit weight after the first illegal prefix.  It is nonnegative either
way — which is the only property the mass and positivity arguments need of it. -/
lemma schedStepWeight_nonneg (k : ℕ) (h : History n) (B S : Finset (Fin n)) :
    0 ≤ (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card) := by
  by_cases hL : Legal k h
  · rw [if_pos hL]; exact batchProb_nonneg_of_legal k hL B S
  · rw [if_neg hL]; positivity

/-- The complete execution law of a fixed schedule is nonnegative from **any** starting
history, legal or not. -/
theorem schedLaw_nonneg (k : ℕ) (U : List (Finset (Fin n))) (h : History n)
    (x : Fin n → Bool) : 0 ≤ schedLaw k U h x := by
  induction U generalizing h with
  | nil => rw [schedLaw_nil]; split <;> norm_num
  | cons B U ih =>
      rw [schedLaw_cons]
      exact Finset.sum_nonneg fun S _ =>
        mul_nonneg (schedStepWeight_nonneg k h B S) (ih _)

/-! ## T1 — total mass

`∑_x q_U(x) = 1` for every full labelled schedule.

The proof records a fact about the frozen definition that is worth stating explicitly: the
`IsSchedule` hypothesis is **inert** for total mass.  The recursion of `schedLaw` descends on
the list structure alone, with no legality test and no early termination, and both step
weights already sum to one over `B.powerset` — `sum_batchProb` on the legal branch, and
`#B.powerset = 2^#B` against `(1/2)^#B` on the illegal branch.  So normalisation holds for an
arbitrary list of batches from an arbitrary (possibly illegal, possibly complete) starting
history.  `sum_schedLaw_any` is that unconditional statement; `sum_schedLaw` and
`sum_schedLaw_univ` are the charged instances.

Consequence for statement fidelity, recorded here rather than hidden: normalisation alone does
**not** witness AGF-08 §1.3's "executes this entire partition on every trajectory, including
failures".  That content is a separate obligation about depth and about the terminal history
being complete, and it is not proved in this module. -/

theorem sum_schedLaw_any (k : ℕ) (U : List (Finset (Fin n))) :
    ∀ h : History n, ∑ x : (Fin n → Bool), schedLaw k U h x = 1 := by
  induction U with
  | nil =>
      intro h
      simp only [schedLaw_nil]
      simp
  | cons B U ih =>
      intro h
      simp only [schedLaw_cons]
      rw [Finset.sum_comm]
      have hinner : ∀ S ∈ B.powerset,
          ∑ x : (Fin n → Bool),
              (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card) *
                schedLaw k U (⟨B, S⟩ :: h) x
            = (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card) := by
        intro S _
        rw [← Finset.mul_sum, ih (⟨B, S⟩ :: h), mul_one]
      rw [Finset.sum_congr rfl hinner]
      by_cases hL : Legal k h
      · simp only [if_pos hL]
        exact sum_batchProb k h B
      · simp only [if_neg hL]
        rw [Finset.sum_const, Finset.card_powerset, nsmul_eq_mul]
        push_cast
        rw [← mul_pow]
        norm_num

/-- **T1, induction form** as charged: total mass from a history whose residual coordinate set
is scheduled by `U`.  The hypothesis is not used — see `sum_schedLaw_any`. -/
theorem sum_schedLaw (k : ℕ) (U : List (Finset (Fin n))) (h : History n)
    (_hU : IsSchedule U (remaining h)) : ∑ x : (Fin n → Bool), schedLaw k U h x = 1 :=
  sum_schedLaw_any k U h

/-- **T1.**  Total mass of the complete execution law of a full labelled schedule is one:
`q_U` is a probability law on `{0,1}^n`, failed outputs included. -/
theorem sum_schedLaw_univ (k : ℕ) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) :
    ∑ x : (Fin n → Bool), schedLaw k U [] x = 1 :=
  sum_schedLaw k U [] (by rwa [remaining_nil])

/-- **T1**, in the `qSched` notation of `Costs.lean`. -/
theorem sum_qSched (k : ℕ) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) :
    ∑ x : (Fin n → Bool), qSched k U x = 1 :=
  sum_schedLaw_univ k hU

/-! ## Accounting corollaries of T1

Success mass is a genuine probability and leakage lives in `[0,1]`.  These are the
`s + ℓ = 1` bookkeeping facts of §3.2 at the level of the full law. -/

theorem qSched_nonneg (k : ℕ) (U : List (Finset (Fin n))) (x : Fin n → Bool) :
    0 ≤ qSched k U x := schedLaw_nonneg k U [] x

theorem succMass_qSched_le_one (k : ℕ) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) :
    succMass n k (qSched k U) ≤ 1 := by
  rw [← sum_qSched k hU]
  exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _)
    (fun x _ _ => qSched_nonneg k U x)

theorem succMass_qSched_nonneg (k : ℕ) (U : List (Finset (Fin n))) :
    0 ≤ succMass n k (qSched k U) :=
  Finset.sum_nonneg fun x _ => qSched_nonneg k U x

theorem lossSched_nonneg (k : ℕ) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) : 0 ≤ lossSched n k U := by
  have := succMass_qSched_le_one k hU
  simp only [lossSched]
  linarith

theorem lossSched_le_one (k : ℕ) (U : List (Finset (Fin n))) : lossSched n k U ≤ 1 := by
  have := succMass_qSched_nonneg k U
  simp only [lossSched]
  linarith

/-! ## T2 — uniform positivity on the balanced slice (§2.1)

The trajectory that emits exactly `x` is followed.  `Agrees x h` says the history has emitted
`x` so far; `legal_of_agrees` says such a history is automatically legal, which is the formal
content of "along a transcript compatible with a balanced `x`, every prefix is legal" — so
the fair-bit completion rule is never entered on this trajectory and the bound does not
depend on it. -/

/-- The coordinates on which `x` is one. -/
def onesOf (x : Fin n → Bool) : Finset (Fin n) := Finset.univ.filter (fun i => x i = true)

@[simp] lemma mem_onesOf {x : Fin n → Bool} {i : Fin n} : i ∈ onesOf x ↔ x i = true := by
  simp [onesOf]

lemma card_onesOf_of_mem_Vset {k : ℕ} {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    (onesOf x).card = k := by
  simpa [Vset, onesOf] using hx

/-- `Agrees x h`: the ones the history has committed are exactly the committed coordinates
where `x` is one.  This is the "transcript compatible with `x`" predicate of §2.1. -/
def Agrees (x : Fin n → Bool) (h : History n) : Prop := onesSet h = committed h ∩ onesOf x

lemma agrees_nil (x : Fin n → Bool) : Agrees x ([] : History n) := by
  simp [Agrees]

/-- The one-step extension of an agreeing history by the batch word `B ∩ onesOf x`, i.e. by
the bits of `x` on the batch, again agrees with `x`. -/
lemma agrees_cons {x : Fin n → Bool} {h : History n} (ha : Agrees x h) (B : Finset (Fin n)) :
    Agrees x ((⟨B, B ∩ onesOf x⟩ : Batch n) :: h) := by
  have h1 : ∀ i, i ∈ onesSet h ↔ (i ∈ committed h ∧ i ∈ onesOf x) := by
    intro i; rw [ha]; simp
  ext i
  simp only [onesSet, committed, Finset.mem_union, Finset.mem_inter, h1]
  tauto

/-- Along a trajectory agreeing with a balanced `x`, the owed quota equals the number of ones
of `x` still to be written.  This is the identity that makes legality automatic. -/
lemma quota_eq_card_remaining_inter {k : ℕ} {x : Fin n → Bool} (hx : x ∈ Vset n k)
    {h : History n} (ha : Agrees x h) :
    quota k h = ((remaining h ∩ onesOf x).card : ℤ) := by
  have ha' : onesSet h = committed h ∩ onesOf x := ha
  have hcard : (onesOf x).card = k := card_onesOf_of_mem_Vset hx
  have hun : onesOf x = (committed h ∩ onesOf x) ∪ (remaining h ∩ onesOf x) := by
    ext i
    simp only [Finset.mem_union, Finset.mem_inter, remaining, Finset.mem_sdiff,
      Finset.mem_univ, true_and]
    tauto
  have hdis : Disjoint (committed h ∩ onesOf x) (remaining h ∩ onesOf x) := by
    rw [Finset.disjoint_left]
    intro a ha1 ha2
    simp only [Finset.mem_inter, remaining, Finset.mem_sdiff] at ha1 ha2
    exact ha2.1.2 ha1.1
  have hsplit : (committed h ∩ onesOf x).card + (remaining h ∩ onesOf x).card
      = (onesOf x).card := by
    rw [← Finset.card_union_of_disjoint hdis, ← hun]
  simp only [quota, ha']
  omega

/-- **Every prefix of a trajectory agreeing with a balanced `x` is legal** (§2.1).  Hence the
declared completion rule is never entered along it, and the positivity bound below is
independent of that rule. -/
theorem legal_of_agrees {k : ℕ} {x : Fin n → Bool} (hx : x ∈ Vset n k)
    {h : History n} (ha : Agrees x h) : Legal k h := by
  constructor
  · rw [quota_eq_card_remaining_inter hx ha]; exact Int.natCast_nonneg _
  · rw [quota_eq_card_remaining_inter hx ha]
    have hle : (remaining h ∩ onesOf x).card ≤ size h :=
      Finset.card_le_card Finset.inter_subset_left
    exact_mod_cast hle

/-- **Each emitted bit of the agreeing trajectory has probability at least `1/n`.**  A
required one has probability `j/M` with `j ≥ 1`; a required zero has probability `(M−j)/M`
with `M − j ≥ 1`; a forced bit is the case `j = M` or `j = 0` of the same estimate, with
probability one.  All three are the single inequality `1/M ≤ ·`, and `M ≤ n`. -/
lemma batchProb_agree_ge {k : ℕ} {x : Fin n → Bool} (hx : x ∈ Vset n k)
    {h : History n} (ha : Agrees x h) {B : Finset (Fin n)} (hne : B.Nonempty)
    (hsub : B ⊆ remaining h) :
    (1 / (n : ℝ)) ^ B.card ≤ batchProb k h B (B ∩ onesOf x) := by
  -- `M = size h` satisfies `1 ≤ M ≤ n`.
  have hM1 : 0 < size h := by
    obtain ⟨i, hi⟩ := hne
    exact Finset.card_pos.2 ⟨i, hsub hi⟩
  have hMn : size h ≤ n := by simpa [size] using Finset.card_le_univ (remaining h)
  have hu0 : (0 : ℝ) < (size h : ℝ) := by exact_mod_cast hM1
  have hun : (size h : ℝ) ≤ (n : ℝ) := by exact_mod_cast hMn
  have hbase : (1 : ℝ) / (n : ℝ) ≤ 1 / (size h : ℝ) := one_div_le_one_div_of_le hu0 hun
  -- the frozen product parameter is `j/M` with `j` the ones of `x` still owed
  have hratio : ratio k h = ((remaining h ∩ onesOf x).card : ℝ) / (size h : ℝ) := by
    rw [ratio, quota_eq_card_remaining_inter hx ha]
    push_cast
    ring
  have hfac : ∀ i ∈ B,
      (1 : ℝ) / (n : ℝ) ≤ (if i ∈ B ∩ onesOf x then ratio k h else 1 - ratio k h) := by
    intro i hi
    by_cases hxi : i ∈ onesOf x
    · -- a required one: `j ≥ 1` because `i` itself is an unwritten one of `x`
      rw [if_pos (Finset.mem_inter.2 ⟨hi, hxi⟩), hratio]
      have h1 : 1 ≤ (remaining h ∩ onesOf x).card :=
        Finset.card_pos.2 ⟨i, Finset.mem_inter.2 ⟨hsub hi, hxi⟩⟩
      have h1' : (1 : ℝ) ≤ ((remaining h ∩ onesOf x).card : ℝ) := by exact_mod_cast h1
      exact le_trans hbase (aux_one_div_le_div_of_one_le hu0 h1')
    · -- a required zero: `j < M` because `i` itself is an unwritten zero of `x`
      rw [if_neg (by simp [Finset.mem_inter, hxi]), hratio]
      have hlt : (remaining h ∩ onesOf x).card < size h := by
        refine Finset.card_lt_card ?_
        exact (Finset.ssubset_iff_of_subset Finset.inter_subset_left).2
          ⟨i, hsub hi, by simp [Finset.mem_inter, hxi]⟩
      have hlt' : ((remaining h ∩ onesOf x).card : ℝ) + 1 ≤ (size h : ℝ) := by
        have : (remaining h ∩ onesOf x).card + 1 ≤ size h := hlt
        exact_mod_cast this
      exact le_trans hbase (aux_one_div_le_one_sub_div hu0 hlt')
  calc (1 / (n : ℝ)) ^ B.card = ∏ _i ∈ B, (1 / (n : ℝ)) := by rw [Finset.prod_const]
    _ ≤ ∏ i ∈ B, (if i ∈ B ∩ onesOf x then ratio k h else 1 - ratio k h) :=
        Finset.prod_le_prod (fun i _ => by positivity) hfac
    _ = batchProb k h B (B ∩ onesOf x) := (batchProb_eq_prod k h B _).symm

/-- **T2, induction form.**  From any history agreeing with a balanced `x`, the residual
schedule emits `x` with probability at least `(1/n)^M`, `M` the number of unfilled
coordinates. -/
theorem schedLaw_ge_pow_of_agrees (k : ℕ) (U : List (Finset (Fin n))) :
    ∀ (x : Fin n → Bool) (h : History n), x ∈ Vset n k → IsSchedule U (remaining h) →
      Agrees x h → (1 / (n : ℝ)) ^ size h ≤ schedLaw k U h x := by
  induction U with
  | nil =>
      intro x h hx hU ha
      have hrem : remaining h = ∅ := hU
      have hsize : size h = 0 := by simp [size, hrem]
      have hout : (fun i => decide (i ∈ onesSet h)) = x := by
        funext i
        have hi : i ∈ committed h := by
          by_contra hc
          have hmem : i ∈ remaining h := by simp [remaining, hc]
          rw [hrem] at hmem
          simp at hmem
        by_cases hxi : x i = true
        · have hmem : i ∈ onesSet h := by
            rw [ha]; exact Finset.mem_inter.2 ⟨hi, by simpa using hxi⟩
          simp [hmem, hxi]
        · have hxi' : x i = false := by simpa using hxi
          have hmem : i ∉ onesSet h := by
            rw [ha]
            intro hc
            have := (Finset.mem_inter.1 hc).2
            simp [hxi'] at this
          simp [hmem, hxi']
      rw [schedLaw_nil, hsize, if_pos hout]
      norm_num
  | cons B U ih =>
      intro x h hx hU ha
      obtain ⟨hne, hsub, htail⟩ := hU
      have hL : Legal k h := legal_of_agrees hx ha
      have hsz : size ((⟨B, B ∩ onesOf x⟩ : Batch n) :: h) + B.card = size h :=
        size_cons (s := (⟨B, B ∩ onesOf x⟩ : Batch n)) (t := h) hsub
      have hbp : (1 / (n : ℝ)) ^ B.card ≤ batchProb k h B (B ∩ onesOf x) :=
        batchProb_agree_ge hx ha hne hsub
      have hih : (1 / (n : ℝ)) ^ size ((⟨B, B ∩ onesOf x⟩ : Batch n) :: h)
          ≤ schedLaw k U ((⟨B, B ∩ onesOf x⟩ : Batch n) :: h) x :=
        ih x _ hx (by rw [remaining_cons]; exact htail) (agrees_cons ha B)
      have hpow0 : (0 : ℝ) ≤ (1 / (n : ℝ)) ^ size ((⟨B, B ∩ onesOf x⟩ : Batch n) :: h) := by
        positivity
      rw [schedLaw_cons]
      calc (1 / (n : ℝ)) ^ size h
          = (1 / (n : ℝ)) ^ B.card *
              (1 / (n : ℝ)) ^ size ((⟨B, B ∩ onesOf x⟩ : Batch n) :: h) := by
            rw [← pow_add]
            congr 1
            omega
        _ ≤ batchProb k h B (B ∩ onesOf x) *
              schedLaw k U ((⟨B, B ∩ onesOf x⟩ : Batch n) :: h) x :=
            mul_le_mul hbp hih hpow0 (le_trans (by positivity) hbp)
        _ = (if Legal k h then batchProb k h B (B ∩ onesOf x) else (1 / 2 : ℝ) ^ B.card) *
              schedLaw k U ((⟨B, B ∩ onesOf x⟩ : Batch n) :: h) x := by
            rw [if_pos hL]
        _ ≤ ∑ S ∈ B.powerset,
              (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card) *
                schedLaw k U (⟨B, S⟩ :: h) x :=
            Finset.single_le_sum
              (f := fun S => (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card) *
                schedLaw k U (⟨B, S⟩ :: h) x)
              (fun S _ => mul_nonneg (schedStepWeight_nonneg k h B S)
                (schedLaw_nonneg k U _ x))
              (Finset.mem_powerset.2 Finset.inter_subset_left)

/-- **T2, clean form.**  `(1/n)^n ≤ q_U(x)` for every full labelled schedule `U` and every
balanced `x`.  No `k ≤ n` hypothesis: `Vset n k = ∅` when `k > n`. -/
theorem schedLaw_ge_pow (k : ℕ) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) {x : Fin n → Bool}
    (hx : x ∈ Vset n k) : (1 / (n : ℝ)) ^ n ≤ schedLaw k U [] x := by
  have h := schedLaw_ge_pow_of_agrees k U x [] hx (by rwa [remaining_nil]) (agrees_nil x)
  simpa using h

lemma zpow_neg_natCast_eq (N : ℕ) : (N : ℝ) ^ (-(N : ℤ)) = (1 / (N : ℝ)) ^ N := by
  rw [zpow_neg, zpow_natCast, one_div, inv_pow]

/-- **T2, the quantitative §2.1 form**: `n^(−n) ≤ q_U(x)` for every balanced `x`. -/
theorem schedLaw_ge_zpow (k : ℕ) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) {x : Fin n → Bool}
    (hx : x ∈ Vset n k) : (n : ℝ) ^ (-(n : ℤ)) ≤ schedLaw k U [] x := by
  rw [zpow_neg_natCast_eq]
  exact schedLaw_ge_pow k hU hx

/-- **T2** in the `qSched` notation of `Costs.lean`. -/
theorem qSched_ge_zpow (k : ℕ) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) {x : Fin n → Bool}
    (hx : x ∈ Vset n k) : (n : ℝ) ^ (-(n : ℤ)) ≤ qSched k U x :=
  schedLaw_ge_zpow k hU hx

lemma pow_one_div_natCast_pos (N : ℕ) : (0 : ℝ) < (1 / (N : ℝ)) ^ N := by
  rcases N with _ | m
  · norm_num
  · have : (0 : ℝ) < 1 / ((m + 1 : ℕ) : ℝ) := by positivity
    exact pow_pos this _

/-- **T2, strict form.** -/
theorem schedLaw_pos (k : ℕ) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) {x : Fin n → Bool}
    (hx : x ∈ Vset n k) : 0 < schedLaw k U [] x :=
  lt_of_lt_of_le (pow_one_div_natCast_pos n) (schedLaw_ge_pow k hU hx)

/-! ## T3 — absolute continuity of the target

`AbsCont n k q` is exactly the condition under which forward KL `D(pₙ‖q)` is finite
(§4.1), so T2 gives finiteness of the labelled divergence of every full labelled schedule. -/

/-- **T3.**  Every full labelled schedule law dominates the target, hence has finite forward
KL from `pₙ` in the sense of `KL`/`AbsCont`. -/
theorem qSched_absCont (k : ℕ) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) : AbsCont n k (qSched k U) :=
  fun _ hx => schedLaw_pos k hU hx

/-- **T3**, in the form that discharges the finite-value branch of `KL`: the extended
divergence of a full labelled schedule is the real number `klSum`, never `⊤`. -/
theorem dSched_eq_coe_klSum (k : ℕ) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) :
    dSched n k U = ((klSum n k (qSched k U) : ℝ) : WithTop ℝ) := by
  have hac : AbsCont n k (qSched k U) := qSched_absCont k hU
  simp only [dSched, KL]
  rw [if_pos hac]

/-- `d_U ≠ ⊤`: the §4.3 statement "`d_U = D(pₙ‖q_U)`, finite by Section 2.1". -/
theorem dSched_ne_top (k : ℕ) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) : dSched n k U ≠ ⊤ := by
  rw [dSched_eq_coe_klSum k hU]
  exact WithTop.coe_ne_top

end AGF


==> anc/formal_companion/lean/src/AGFCore/C00Struct.lean <==
/-
AGF-V2: C00 structural accounting — the quota transition on histories, and over-quota
irrecoverability as an operational statement rather than as arithmetic on abstract integers.

`Operational.lean` proves `over_quota_irrecoverable` on the integer state transition
`(M,j) ↦ (M−b, j−X)`.  That is the *arithmetic* of AGF-08 §1.3.  This module supplies the
missing half: that the arithmetic is what actually happens to a well-formed history, i.e.
that committing a batch subtracts exactly `|s.ones|` from the owed quota and exactly
`|s.cells|` from the remaining size.  Without this bridge the integer lemma is about nothing.
-/
import AGFCore.Operational

namespace AGF

open Finset

variable {n : ℕ}

/-- On a well-formed history the committed ones are among the committed coordinates. -/
lemma onesSet_subset_committed : ∀ {h : History n}, WF h → onesSet h ⊆ committed h
  | [], _ => by simp [onesSet, committed]
  | s :: t, hwf => by
      obtain ⟨-, -, hones, hwft⟩ := hwf
      intro i hi
      simp only [onesSet, committed, Finset.mem_union] at hi ⊢
      rcases hi with hi | hi
      · exact Or.inl (hones hi)
      · exact Or.inr (onesSet_subset_committed hwft hi)

/-- A new batch's ones are disjoint from the previously committed ones: the batch lies in the
remaining set, and the previously committed ones lie in the committed set. -/
lemma disjoint_ones_onesSet {h : History n} {s : Batch n} (hwf : WF h)
    (hsub : s.cells ⊆ remaining h) (hones : s.ones ⊆ s.cells) :
    Disjoint s.ones (onesSet h) := by
  rw [Finset.disjoint_left]
  intro i hi hi'
  have h1 : i ∈ remaining h := hsub (hones hi)
  have h2 : i ∈ committed h := onesSet_subset_committed hwf hi'
  simp only [remaining, Finset.mem_sdiff] at h1
  exact h1.2 h2

/-- **The quota transition.**  Committing a batch subtracts exactly the number of ones it writes:
`j' = j − X` with `X = |s.ones|`.  Signed, so an overdraw produces a negative quota rather than a
truncated zero. -/
theorem quota_cons_eq (k : ℕ) {h : History n} {s : Batch n} (hwf : WF h)
    (hsub : s.cells ⊆ remaining h) (hones : s.ones ⊆ s.cells) :
    quota k (s :: h) = quota k h - (s.ones.card : ℤ) := by
  have hd : Disjoint s.ones (onesSet h) := disjoint_ones_onesSet hwf hsub hones
  have hcard : (onesSet (s :: h)).card = s.ones.card + (onesSet h).card := by
    show (s.ones ∪ onesSet h).card = s.ones.card + (onesSet h).card
    exact Finset.card_union_of_disjoint hd
  simp only [quota, hcard]
  push_cast
  ring

/-- **Over-quota is irrecoverable, operationally.**  If the owed quota already exceeds the remaining
size, it still does after committing any admissible batch — because the quota drops by `|s.ones|` and
the size by `|s.cells| ≥ |s.ones|`.  This is AGF-08 §1.3's `(j−X) − (M−b) = (j−M) + (b−X) > 0`, now
about actual histories. -/
theorem over_quota_irrecoverable_hist (k : ℕ) {h : History n} {s : Batch n} (hwf : WF h)
    (hsub : s.cells ⊆ remaining h) (hones : s.ones ⊆ s.cells)
    (hover : (size h : ℤ) < quota k h) :
    (size (s :: h) : ℤ) < quota k (s :: h) := by
  have hq : quota k (s :: h) = quota k h - (s.ones.card : ℤ) := quota_cons_eq k hwf hsub hones
  have hsz : size (s :: h) + s.cells.card = size h := size_cons hsub
  have hX : s.ones.card ≤ s.cells.card := Finset.card_le_card hones
  omega

/-- The two irrecoverability statements together: once illegal, always illegal.  Stated on the
disjunction `j < 0 ∨ M < j` that `¬ Legal` unfolds to. -/
theorem illegal_irrecoverable (k : ℕ) {h : History n} {s : Batch n} (hwf : WF h)
    (hsub : s.cells ⊆ remaining h) (hones : s.ones ⊆ s.cells) (hbad : ¬ Legal k h) :
    ¬ Legal k (s :: h) := by
  simp only [Legal, not_and_or, not_le] at hbad ⊢
  rcases hbad with hneg | hover
  · exact Or.inl (under_quota_irrecoverable k hneg s)
  · exact Or.inr (over_quota_irrecoverable_hist k hwf hsub hones hover)

/-! ## One place the guards do not do the work

Finding from the `devB10` review of the frozen interface, recorded as a named theorem rather
than left implicit. -/

/-- For `b > M` the denominator `C(M,b)` is zero, so `hypPMF M j b a = 0` by Lean's `x / 0 = 0`
convention and **not** by the support guards `chooseZ`.  The value is harmless — a hypergeometric law
whose batch exceeds the population is not an object of AGF-08 §3.1, whose domain is `1 ≤ b ≤ M` — but
any lemma about `hypPMF` at `b > M` is a statement about a division convention, not about a
probability.  Every C02/C03 use is inside `b ≤ M`. -/
theorem hypPMF_of_batch_gt_pop {M : ℕ} {j : ℤ} {b : ℕ} {a : ℤ} (h : M < b) :
    hypPMF M j b a = 0 := by
  unfold hypPMF
  rw [Nat.choose_eq_zero_of_lt h]
  simp

end AGF


==> anc/formal_companion/lean/src/AGFCore/C01Support.lean <==
/-
**AGF-08 C01 / §4.1: the generic support–KL inequality.**

`D(pₙ‖q) ≤ ε_δ = −ln(1−δ)` with `0 ≤ δ < 1` implies `q(Vₙ) ≥ 1 − δ`.

This is the direction that converts a *divergence* budget into a *success-mass* threshold,
and it is a dependency of `C04`, of the `C08` mean bridge and of every adaptive lower bound
that turns `P_n(δ)`'s KL constraint into `θ = 1 − δ`.  Two obligations recorded that no
declaration in the tree states it (`obligation-6`, `obligation-7`, both saying "No claim id in
the registry states it separately"); `AGFCore.Orbit` has only the converse
`agfv_symLaw_KL_le_epsOf`, which goes *from* a leakage guarantee *to* a KL guarantee and is
about `Π q`, not `q`.

Everything here is additive: no frozen definition is restated or modified.  The whole content
is one composition, because the hard half is already a library fact:

* `agfv_klzero_neg_log_le_klSum` : `−ln s ≤ klSum` (the tangent-line bound, `KLEquality`);
* `AbsCont` is *not* hypothesised — when it fails `KL = ⊤`, which the hypothesis excludes,
  exactly as `agfv_klzero_absCont_of_KL_nonpos` does at `ε = 0`.

**Direction discipline.**  This is a lower bound on `q(Vₙ)` derived from an upper bound on
`D`.  It does not run backwards: a large `q(Vₙ)` does not bound `D`, and
`agfv_leakage_zero_not_KL_zero` is the standing witness that it cannot
(`succMass = 1` with `KL = ⊤`).
-/
import AGFCore.KLEquality

namespace AGF

variable {n k : ℕ}

/-- `KL ≤ (c : WithTop ℝ)` forces absolute continuity, for *any* real `c`: the failing branch
is `⊤`, which no coercion of a real dominates.  The `ε = 0` special case is
`agfv_klzero_absCont_of_KL_nonpos`. -/
lemma agfv_c01_absCont_of_KL_le_coe {q : (Fin n → Bool) → ℝ} {c : ℝ}
    (hKL : KL n k q ≤ ((c : ℝ) : WithTop ℝ)) : AbsCont n k q := by
  classical
  by_contra hac
  have hKL' : KL n k q = ⊤ := by simp only [KL]; rw [if_neg hac]
  rw [hKL'] at hKL
  exact (WithTop.coe_ne_top (a := c)) (top_le_iff.1 hKL)

/-- The real form of the same hypothesis: under a finite KL bound the extended value is the
coercion of `klSum`, so the bound transfers to `klSum`. -/
lemma agfv_c01_klSum_le_of_KL_le_coe {q : (Fin n → Bool) → ℝ} {c : ℝ}
    (hKL : KL n k q ≤ ((c : ℝ) : WithTop ℝ)) : klSum n k q ≤ c := by
  classical
  have hac : AbsCont n k q := agfv_c01_absCont_of_KL_le_coe hKL
  have hKL' : KL n k q = ((klSum n k q : ℝ) : WithTop ℝ) := by
    simp only [KL]; rw [if_pos hac]
  rw [hKL'] at hKL
  exact_mod_cast hKL

/-- **AGF-08 C01, real form.**  `klSum ≤ ε_δ` with `δ < 1` gives `1 − δ ≤ s`.

The `0 < s` needed to take the logarithm comes from `AbsCont` together with `Vₙ ≠ ∅`, which
is why `k ≤ n` appears; it is not a smallness assumption on `δ`. -/
theorem agfv_c01_succMass_ge_of_klSum_le (hk : k ≤ n) {q : (Fin n → Bool) → ℝ}
    (hac : AbsCont n k q) {δ : ℝ} (hδ : δ < 1) (hkl : klSum n k q ≤ epsOf δ) :
    1 - δ ≤ succMass n k q := by
  have h0 : (0:ℝ) < 1 - δ := by linarith
  have hs : 0 < succMass n k q := agfv_klzero_succMass_pos hk hac
  have hchain : -Real.log (succMass n k q) ≤ -Real.log (1 - δ) := by
    have := agfv_klzero_neg_log_le_klSum hk hac
    rw [epsOf] at hkl
    linarith
  have hlog : Real.log (1 - δ) ≤ Real.log (succMass n k q) := by linarith
  exact (Real.log_le_log_iff h0 hs).1 hlog

/-- **AGF-08 C01, the form every budget constraint actually presents.**  `D(pₙ‖q) ≤ ε_δ` in
`WithTop ℝ` with `0 ≤ δ < 1` gives `q(Vₙ) ≥ 1 − δ`, with **no** absolute-continuity
hypothesis: the extended value discharges it. -/
theorem agfv_c01_succMass_ge_of_KL_le_epsOf (hk : k ≤ n) {q : (Fin n → Bool) → ℝ}
    {δ : ℝ} (hδ : δ < 1) (hKL : KL n k q ≤ ((epsOf δ : ℝ) : WithTop ℝ)) :
    1 - δ ≤ succMass n k q :=
  agfv_c01_succMass_ge_of_klSum_le hk (agfv_c01_absCont_of_KL_le_coe hKL) hδ
    (agfv_c01_klSum_le_of_KL_le_coe hKL)

end AGF


==> anc/formal_companion/lean/src/AGFCore/C02Kernel.lean <==
/-
AGF-V2 core, module C02Kernel: kernel facts for the C02 comparison.
-/
import AGFCore.Combinatorics

namespace AGF

/-! ## Elementary constants -/

lemma two_le_exp_one : (2 : ℝ) ≤ Real.exp 1 := by
  have h := Real.add_one_le_exp (1 : ℝ)
  linarith

lemma sqrt_two_div_exp_one_le_one : Real.sqrt (2 / Real.exp 1) ≤ 1 := by
  have h : (2 : ℝ) / Real.exp 1 ≤ 1 := by
    rw [div_le_one (Real.exp_pos 1)]; exact two_le_exp_one
  calc Real.sqrt (2 / Real.exp 1) ≤ Real.sqrt 1 := Real.sqrt_le_sqrt h
    _ = 1 := Real.sqrt_one

/-! ## T1: the squared form of the C02 comparison -/

/-- **Abstract squared-form equivalence.**  For nonnegative `H`, `B`, nonnegative `mR`
and positive `MR`, the product-form comparison
`√(2/e)·√(mR/MR)·H ≤ B` is equivalent to the division-free, `Real.sqrt`-free form
`2·mR·H² ≤ e·MR·B²`.  Nonnegativity of both sides and `MR > 0` are exactly what makes
the squaring reversible. -/
theorem sqrt_scale_le_iff_sq {H B mR MR : ℝ}
    (hH : 0 ≤ H) (hB : 0 ≤ B) (hmR : 0 ≤ mR) (hMR : 0 < MR) :
    (Real.sqrt (2 / Real.exp 1) * Real.sqrt (mR / MR) * H ≤ B)
      ↔ (2 * mR * H ^ 2 ≤ Real.exp 1 * MR * B ^ 2) := by
  have he : (0 : ℝ) < Real.exp 1 := Real.exp_pos 1
  set c : ℝ := Real.sqrt (2 / Real.exp 1) * Real.sqrt (mR / MR) with hcdef
  have hc0 : 0 ≤ c := mul_nonneg (Real.sqrt_nonneg _) (Real.sqrt_nonneg _)
  have hcH : 0 ≤ c * H := mul_nonneg hc0 hH
  have hcsq : Real.exp 1 * MR * c ^ 2 = 2 * mR := by
    rw [hcdef, mul_pow, Real.sq_sqrt (by positivity), Real.sq_sqrt (by positivity)]
    field_simp
  constructor
  · intro h
    have hsq : (c * H) ^ 2 ≤ B ^ 2 := by nlinarith
    have hmul : Real.exp 1 * MR * (c * H) ^ 2 ≤ Real.exp 1 * MR * B ^ 2 := by
      have : (0 : ℝ) < Real.exp 1 * MR := by positivity
      exact mul_le_mul_of_nonneg_left hsq this.le
    nlinarith [hmul, hcsq]
  · intro h
    have hmul : Real.exp 1 * MR * (c * H) ^ 2 ≤ Real.exp 1 * MR * B ^ 2 := by
      nlinarith [hcsq]
    have hpos : (0 : ℝ) < Real.exp 1 * MR := by positivity
    have hsq : (c * H) ^ 2 ≤ B ^ 2 := le_of_mul_le_mul_left (by linarith) hpos
    nlinarith [hsq, hcH, hB]

/-- The success parameter `j/M` of a legal state lies in `[0,1]`. -/
lemma quota_nonneg {M : ℕ} {j : ℤ} (hj0 : 0 ≤ j) : 0 ≤ (j : ℝ) / (M : ℝ) := by
  have : (0 : ℝ) ≤ (j : ℝ) := by exact_mod_cast hj0
  positivity

lemma quota_le_one {M : ℕ} {j : ℤ} (hM : 0 < M) (hjM : j ≤ (M : ℤ)) :
    (j : ℝ) / (M : ℝ) ≤ 1 := by
  have hMR : (0 : ℝ) < (M : ℝ) := by exact_mod_cast hM
  rw [div_le_one hMR]
  exact_mod_cast hjM

/-- **T1 (`c02_squared_equiv`).**  The C02 kernel comparison at a legal state
`(M, j)` with batch size `b` and post-batch size `m = M − b` is equivalent to its
division-free squared form.  `M ≥ 2` follows from `1 ≤ b` and `1 ≤ m`; only `0 < M`
is used.  Both forms are stated at arbitrary integer `a`: the equivalence needs no
support hypothesis, because it rests only on nonnegativity of the two masses — which
is also why it is true as stated at the endpoint quotas `j = 0` and `j = M`, where
the ratio form is `0/0`. -/
theorem c02_squared_equiv (M b m : ℕ) (j a : ℤ)
    (hb1 : 1 ≤ b) (hm1 : 1 ≤ m) (hbm : b + m = M)
    (hj0 : 0 ≤ j) (hjM : j ≤ (M : ℤ)) :
    (Real.sqrt (2 / Real.exp 1) * Real.sqrt ((m : ℝ) / (M : ℝ)) * hypPMF M j b a
        ≤ binPMF b ((j : ℝ) / (M : ℝ)) a)
      ↔ (2 * (m : ℝ) * hypPMF M j b a ^ 2
        ≤ Real.exp 1 * (M : ℝ) * binPMF b ((j : ℝ) / (M : ℝ)) a ^ 2) := by
  have hM : 0 < M := by omega
  exact sqrt_scale_le_iff_sq hypPMF_nonneg
    (binPMF_nonneg (quota_nonneg hj0) (quota_le_one hM hjM))
    (by positivity) (by exact_mod_cast hM)

/-! ## T2: the endpoint quotas `j = 0` and `j = M`

At an endpoint quota the legal support degenerates to a single atom, both masses are
`1` there, and the C02 comparison holds because `√(2/e)·√(m/M) ≤ 1`.  This is the
formal content of "review N1 does not refute C02": the *product* form is endpoint-safe,
and the squared form of T1 is the same proposition. -/

/-- The C02 normalising constant is at most one whenever `m ≤ M`. -/
lemma c02_const_le_one {M m : ℕ} (hmM : m ≤ M) :
    Real.sqrt (2 / Real.exp 1) * Real.sqrt ((m : ℝ) / (M : ℝ)) ≤ 1 := by
  have h1 : Real.sqrt ((m : ℝ) / (M : ℝ)) ≤ 1 := by
    rcases Nat.eq_zero_or_pos M with hM | hM
    · simp [hM]
    · have hMR : (0 : ℝ) < (M : ℝ) := by exact_mod_cast hM
      have : (m : ℝ) / (M : ℝ) ≤ 1 := by
        rw [div_le_one hMR]; exact_mod_cast hmM
      calc Real.sqrt ((m : ℝ) / (M : ℝ)) ≤ Real.sqrt 1 := Real.sqrt_le_sqrt this
        _ = 1 := Real.sqrt_one
  have h2 := sqrt_two_div_exp_one_le_one
  have h3 : 0 ≤ Real.sqrt ((m : ℝ) / (M : ℝ)) := Real.sqrt_nonneg _
  have h4 : 0 ≤ Real.sqrt (2 / Real.exp 1) := Real.sqrt_nonneg _
  nlinarith

/-- **Endpoint support atom at `j = 0`.**  The legal support
`max(0, j − (M − b)) ≤ a ≤ min(b, j)` collapses to `a = 0`. -/
theorem support_atom_of_j_zero {M b : ℕ} {a : ℤ}
    (hlo : max 0 ((0 : ℤ) - ((M : ℤ) - (b : ℤ))) ≤ a) (hhi : a ≤ min (b : ℤ) 0) :
    a = 0 :=
  le_antisymm (le_min_iff.1 hhi).2 (max_le_iff.1 hlo).1

/-- **Endpoint support atom at `j = M`.**  The legal support collapses to `a = b`. -/
theorem support_atom_of_j_top {M b : ℕ} {a : ℤ}
    (hlo : max 0 ((M : ℤ) - ((M : ℤ) - (b : ℤ))) ≤ a) (hhi : a ≤ min (b : ℤ) (M : ℤ)) :
    a = (b : ℤ) :=
  le_antisymm (le_min_iff.1 hhi).1 (by
    have := (max_le_iff.1 hlo).2
    omega)

/-- At `j = 0` the hypergeometric atom carries all the mass. -/
theorem hypPMF_j_zero_atom {M b : ℕ} (hbM : b ≤ M) : hypPMF M 0 b 0 = 1 := by
  have hpos : (0 : ℝ) < (M.choose b : ℝ) := by
    exact_mod_cast Nat.choose_pos hbM
  unfold hypPMF
  rw [chooseZ_zero 0 le_rfl]
  have h2 : chooseZ ((M : ℤ) - 0) ((b : ℤ) - 0) = M.choose b := by
    simp only [sub_zero]
    rw [chooseZ_nat]
    simp [hbM]
  rw [h2]
  field_simp
  norm_num

/-- At `j = M` the hypergeometric atom carries all the mass. -/
theorem hypPMF_j_top_atom {M b : ℕ} (hbM : b ≤ M) :
    hypPMF M (M : ℤ) b (b : ℤ) = 1 := by
  have hpos : (0 : ℝ) < (M.choose b : ℝ) := by
    exact_mod_cast Nat.choose_pos hbM
  unfold hypPMF
  have h1 : chooseZ (M : ℤ) (b : ℤ) = M.choose b := by
    rw [chooseZ_nat]; simp [hbM]
  have h2 : chooseZ ((M : ℤ) - (M : ℤ)) ((b : ℤ) - (b : ℤ)) = 1 := by
    simp only [sub_self]
    exact chooseZ_zero 0 le_rfl
  rw [h1, h2]
  field_simp
  norm_num

/-- At `j = 0` the operational batch law is the deterministic all-zero law. -/
theorem binPMF_j_zero_atom {M b : ℕ} : binPMF b (((0 : ℤ) : ℝ) / (M : ℝ)) 0 = 1 := by
  norm_num

/-- At `j = M` the operational batch law is the deterministic all-one law. -/
theorem binPMF_j_top_atom {M b : ℕ} (hM : 0 < M) :
    binPMF b (((M : ℤ) : ℝ) / (M : ℝ)) (b : ℤ) = 1 := by
  have hMR : ((M : ℝ)) ≠ 0 := by
    have : (0 : ℝ) < (M : ℝ) := by exact_mod_cast hM
    exact ne_of_gt this
  have : (((M : ℤ) : ℝ) / (M : ℝ)) = 1 := by
    push_cast
    field_simp
  rw [this]
  exact binPMF_one_top

/-- **T2a.**  The C02 product-form comparison holds at the endpoint quota `j = 0`,
directly, on the whole legal support. -/
theorem c02_at_j_zero (M b m : ℕ) (a : ℤ)
    (hb1 : 1 ≤ b) (hm1 : 1 ≤ m) (hbm : b + m = M)
    (hlo : max 0 ((0 : ℤ) - ((M : ℤ) - (b : ℤ))) ≤ a) (hhi : a ≤ min (b : ℤ) 0) :
    Real.sqrt (2 / Real.exp 1) * Real.sqrt ((m : ℝ) / (M : ℝ)) * hypPMF M 0 b a
      ≤ binPMF b (((0 : ℤ) : ℝ) / (M : ℝ)) a := by
  have ha : a = 0 := support_atom_of_j_zero (M := M) (b := b) hlo hhi
  subst ha
  rw [hypPMF_j_zero_atom (by omega : b ≤ M), binPMF_j_zero_atom (M := M) (b := b)]
  rw [mul_one]
  exact c02_const_le_one (by omega)

/-- **T2b.**  The C02 product-form comparison holds at the endpoint quota `j = M`,
directly, on the whole legal support. -/
theorem c02_at_j_top (M b m : ℕ) (a : ℤ)
    (hb1 : 1 ≤ b) (hm1 : 1 ≤ m) (hbm : b + m = M)
    (hlo : max 0 ((M : ℤ) - ((M : ℤ) - (b : ℤ))) ≤ a)
    (hhi : a ≤ min (b : ℤ) (M : ℤ)) :
    Real.sqrt (2 / Real.exp 1) * Real.sqrt ((m : ℝ) / (M : ℝ)) * hypPMF M (M : ℤ) b a
      ≤ binPMF b (((M : ℤ) : ℝ) / (M : ℝ)) a := by
  have hbM : b ≤ M := by omega
  have ha : a = (b : ℤ) := support_atom_of_j_top hlo hhi
  subst ha
  rw [hypPMF_j_top_atom hbM, binPMF_j_top_atom (by omega : 0 < M)]
  rw [mul_one]
  exact c02_const_le_one (by omega)

/-- **T2a, squared form.**  The division-free squared C02 form at the endpoint quota
`j = 0`, obtained from `c02_at_j_zero` through the T1 equivalence. -/
theorem c02_squared_at_j_zero (M b m : ℕ) (a : ℤ)
    (hb1 : 1 ≤ b) (hm1 : 1 ≤ m) (hbm : b + m = M)
    (hlo : max 0 ((0 : ℤ) - ((M : ℤ) - (b : ℤ))) ≤ a) (hhi : a ≤ min (b : ℤ) 0) :
    2 * (m : ℝ) * hypPMF M 0 b a ^ 2
      ≤ Real.exp 1 * (M : ℝ) * binPMF b (((0 : ℤ) : ℝ) / (M : ℝ)) a ^ 2 :=
  (c02_squared_equiv M b m 0 a hb1 hm1 hbm le_rfl (by omega)).1
    (c02_at_j_zero M b m a hb1 hm1 hbm hlo hhi)

/-- **T2b, squared form.**  The division-free squared C02 form at the endpoint quota
`j = M`. -/
theorem c02_squared_at_j_top (M b m : ℕ) (a : ℤ)
    (hb1 : 1 ≤ b) (hm1 : 1 ≤ m) (hbm : b + m = M)
    (hlo : max 0 ((M : ℤ) - ((M : ℤ) - (b : ℤ))) ≤ a)
    (hhi : a ≤ min (b : ℤ) (M : ℤ)) :
    2 * (m : ℝ) * hypPMF M (M : ℤ) b a ^ 2
      ≤ Real.exp 1 * (M : ℝ) * binPMF b (((M : ℤ) : ℝ) / (M : ℝ)) a ^ 2 :=
  (c02_squared_equiv M b m (M : ℤ) a hb1 hm1 hbm (by omega) le_rfl).1
    (c02_at_j_top M b m a hb1 hm1 hbm hlo hhi)

/-! ## T3: the exact ratio identity `Hyp/Bin = P(j,a)·P(M−j,b−a)/P(M,b)`

`P x i = ∏_{l<i}(1 − l/x)` is the ratio factor of `AGF_PRO_03 §8`.  The exported
theorem is the division-free product form. -/

/-- `P x i = ∏_{l = 0}^{i−1} (1 − l/x)`. -/
noncomputable def Pfun (x : ℝ) (i : ℕ) : ℝ := ∏ l ∈ Finset.range i, (1 - (l : ℝ) / x)

@[simp] lemma Pfun_zero (x : ℝ) : Pfun x 0 = 1 := by simp [Pfun]

lemma Pfun_succ (x : ℝ) (i : ℕ) : Pfun x (i + 1) = Pfun x i * (1 - (i : ℝ) / x) := by
  simp [Pfun, Finset.prod_range_succ]

/-- **Falling-factorial bridge.**  For `0 < x` and `i ≤ x`,
`x^i · P(x,i) = ∏_{l<i}(x − l) = C(x,i) · i!`.  This is the only nontrivial input to
the ratio identity. -/
lemma pow_mul_Pfun (x : ℕ) (hx : 0 < x) :
    ∀ i : ℕ, i ≤ x →
      (x : ℝ) ^ i * Pfun (x : ℝ) i = (x.choose i : ℝ) * (Nat.factorial i : ℝ) := by
  have hxR : (0 : ℝ) < (x : ℝ) := by exact_mod_cast hx
  intro i
  induction i with
  | zero => intro _; simp
  | succ n ih =>
    intro hn
    have hnx : n ≤ x := by omega
    have ihn := ih hnx
    have hstep : (x : ℝ) * (1 - (n : ℝ) / (x : ℝ)) = (x : ℝ) - (n : ℝ) := by
      field_simp
    have hch : (x.choose (n + 1) : ℝ) * ((n : ℝ) + 1)
        = (x.choose n : ℝ) * ((x : ℝ) - (n : ℝ)) := by
      have h0 := Nat.choose_succ_right_eq x n
      have hcast : ((x.choose (n + 1) * (n + 1) : ℕ) : ℝ)
          = ((x.choose n * (x - n) : ℕ) : ℝ) := by exact_mod_cast h0
      push_cast [Nat.cast_sub hnx] at hcast
      linarith [hcast]
    calc (x : ℝ) ^ (n + 1) * Pfun (x : ℝ) (n + 1)
        = ((x : ℝ) ^ n * Pfun (x : ℝ) n) * ((x : ℝ) * (1 - (n : ℝ) / (x : ℝ))) := by
          rw [Pfun_succ]; ring
      _ = ((x.choose n : ℝ) * (Nat.factorial n : ℝ)) * ((x : ℝ) - (n : ℝ)) := by
          rw [ihn, hstep]
      _ = (x.choose (n + 1) : ℝ) * (Nat.factorial (n + 1) : ℝ) := by
          rw [Nat.factorial_succ]
          push_cast
          linear_combination (-(Nat.factorial n : ℝ)) * hch

/-- **Unguarded core of T3.**  Purely combinatorial statement in natural-number
indices: `jn` and `mjn` are the two colour counts, `an` and `ban` the two parts of the
batch.  No `Nat.sub` appears; the two splittings are additive hypotheses. -/
theorem hyp_mul_Pfun_eq_core (M b jn an mjn ban : ℕ)
    (hjn : 0 < jn) (hmjn : 0 < mjn) (hjsum : jn + mjn = M)
    (hsum : an + ban = b) (hanj : an ≤ jn) (hbanm : ban ≤ mjn) :
    ((jn.choose an : ℝ) * (mjn.choose ban : ℝ)) / (M.choose b : ℝ) * Pfun (M : ℝ) b
      = ((b.choose an : ℝ) * ((jn : ℝ) / (M : ℝ)) ^ an * ((mjn : ℝ) / (M : ℝ)) ^ ban)
          * Pfun (jn : ℝ) an * Pfun (mjn : ℝ) ban := by
  subst hsum
  subst hjsum
  have hM : 0 < jn + mjn := by omega
  have hbM : an + ban ≤ jn + mjn := by omega
  have hMR : (((jn + mjn : ℕ)) : ℝ) ≠ 0 := by
    have h : (0 : ℝ) < ((jn + mjn : ℕ) : ℝ) := by exact_mod_cast hM
    exact ne_of_gt h
  have hCne : (((jn + mjn).choose (an + ban) : ℕ) : ℝ) ≠ 0 := by
    have h : (0 : ℝ) < (((jn + mjn).choose (an + ban) : ℕ) : ℝ) := by
      exact_mod_cast Nat.choose_pos hbM
    exact ne_of_gt h
  have hPM := pow_mul_Pfun (jn + mjn) hM (an + ban) hbM
  have hPj := pow_mul_Pfun jn hjn an hanj
  have hPm := pow_mul_Pfun mjn hmjn ban hbanm
  have hf : (((an + ban).choose an : ℕ) : ℝ) * (Nat.factorial an : ℝ)
      * (Nat.factorial ban : ℝ) = ((Nat.factorial (an + ban) : ℕ) : ℝ) := by
    have h0 := Nat.choose_mul_factorial_mul_factorial (Nat.le_add_right an ban)
    have hsub : (an + ban) - an = ban := by omega
    rw [hsub] at h0
    exact_mod_cast h0
  refine mul_left_cancel₀ (pow_ne_zero (an + ban) hMR) ?_
  have hL : ((jn + mjn : ℕ) : ℝ) ^ (an + ban) *
      (((jn.choose an : ℝ) * (mjn.choose ban : ℝ))
          / (((jn + mjn).choose (an + ban) : ℕ) : ℝ)
        * Pfun ((jn + mjn : ℕ) : ℝ) (an + ban))
      = (jn.choose an : ℝ) * (mjn.choose ban : ℝ)
          * ((Nat.factorial (an + ban) : ℕ) : ℝ) := by
    calc ((jn + mjn : ℕ) : ℝ) ^ (an + ban) *
        (((jn.choose an : ℝ) * (mjn.choose ban : ℝ))
            / (((jn + mjn).choose (an + ban) : ℕ) : ℝ)
          * Pfun ((jn + mjn : ℕ) : ℝ) (an + ban))
        = ((jn.choose an : ℝ) * (mjn.choose ban : ℝ))
            / (((jn + mjn).choose (an + ban) : ℕ) : ℝ)
          * (((jn + mjn : ℕ) : ℝ) ^ (an + ban)
              * Pfun ((jn + mjn : ℕ) : ℝ) (an + ban)) := by ring
      _ = ((jn.choose an : ℝ) * (mjn.choose ban : ℝ))
            / (((jn + mjn).choose (an + ban) : ℕ) : ℝ)
          * ((((jn + mjn).choose (an + ban) : ℕ) : ℝ)
              * ((Nat.factorial (an + ban) : ℕ) : ℝ)) := by rw [hPM]
      _ = (jn.choose an : ℝ) * (mjn.choose ban : ℝ)
            * ((Nat.factorial (an + ban) : ℕ) : ℝ) := by field_simp
  have hclear : ((jn + mjn : ℕ) : ℝ) ^ (an + ban) *
      ((((an + ban).choose an : ℝ) * ((jn : ℝ) / ((jn + mjn : ℕ) : ℝ)) ^ an
          * ((mjn : ℝ) / ((jn + mjn : ℕ) : ℝ)) ^ ban)
        * Pfun (jn : ℝ) an * Pfun (mjn : ℝ) ban)
      = (((an + ban).choose an : ℝ))
          * ((jn : ℝ) ^ an * Pfun (jn : ℝ) an)
          * ((mjn : ℝ) ^ ban * Pfun (mjn : ℝ) ban) := by
    rw [div_pow, div_pow, pow_add]
    field_simp
  rw [hL, hclear, hPj, hPm]
  linear_combination (-((jn.choose an : ℝ) * (mjn.choose ban : ℝ))) * hf

/-- **T3 (`c02_ratio_identity`).**  On the interior quotas `0 < j < M` and the legal
support, the guarded hypergeometric and binomial masses satisfy the division-free
identity
`Hyp_{M,j,b}(a) · P(M,b) = Bin_{b,j/M}(a) · P(j,a) · P(M−j, b−a)`,
i.e. `Hyp/Bin = P(j,a)·P(M−j,b−a)/P(M,b)`.  This is the bridge of `AGF_PRO_03 §8`. -/
theorem c02_ratio_identity (M b : ℕ) (j a : ℤ)
    (hj0 : 0 < j) (hjM : j < (M : ℤ)) (hb1 : 1 ≤ b)
    (hlo : max 0 (j - ((M : ℤ) - (b : ℤ))) ≤ a) (hhi : a ≤ min (b : ℤ) j) :
    hypPMF M j b a * Pfun (M : ℝ) b
      = binPMF b ((j : ℝ) / (M : ℝ)) a * Pfun (j : ℝ) a.toNat
          * Pfun ((M : ℝ) - (j : ℝ)) ((b : ℤ) - a).toNat := by
  have ha0 : 0 ≤ a := (max_le_iff.1 hlo).1
  have hcompl : j - ((M : ℤ) - (b : ℤ)) ≤ a := (max_le_iff.1 hlo).2
  have hab : a ≤ (b : ℤ) := (le_min_iff.1 hhi).1
  have haj : a ≤ j := (le_min_iff.1 hhi).2
  obtain ⟨an, rfl⟩ : ∃ n : ℕ, a = (n : ℤ) := ⟨a.toNat, by omega⟩
  obtain ⟨jn, rfl⟩ : ∃ n : ℕ, j = (n : ℤ) := ⟨j.toNat, by omega⟩
  have hjn0 : 0 < jn := by omega
  have hjnM : jn < M := by omega
  have hanb : an ≤ b := by omega
  have hanj : an ≤ jn := by omega
  have hbanm : b - an ≤ M - jn := by omega
  have hbM : b ≤ M := by omega
  have hMpos : 0 < M := by omega
  have hMR : ((M : ℝ)) ≠ 0 := by
    have h : (0 : ℝ) < (M : ℝ) := by exact_mod_cast hMpos
    exact ne_of_gt h
  -- integer-to-natural bookkeeping in the `toNat` slots
  have ht1 : ((an : ℤ)).toNat = an := by omega
  have ht2 : ((b : ℤ) - (an : ℤ)).toNat = b - an := by omega
  rw [ht1, ht2]
  -- casts: `↑↑jn = ↑jn` and `↑M − ↑↑jn = ↑(M − jn)`
  have hcast2 : (M : ℝ) - (((jn : ℕ) : ℤ) : ℝ) = (((M - jn : ℕ)) : ℝ) := by
    rw [Nat.cast_sub (le_of_lt hjnM)]
    push_cast
    ring
  have hcast1 : (((jn : ℕ) : ℤ) : ℝ) = ((jn : ℕ) : ℝ) := by push_cast; ring
  rw [hcast2, hcast1]
  -- the guarded hypergeometric mass on the support
  have e1 : (M : ℤ) - ((jn : ℕ) : ℤ) = (((M - jn : ℕ)) : ℤ) := by omega
  have e2 : (b : ℤ) - ((an : ℕ) : ℤ) = (((b - an : ℕ)) : ℤ) := by omega
  have hH : hypPMF M ((jn : ℕ) : ℤ) b ((an : ℕ) : ℤ)
      = ((jn.choose an : ℝ) * ((M - jn).choose (b - an) : ℝ)) / (M.choose b : ℝ) := by
    unfold hypPMF
    rw [e1, e2, chooseZ_nat, chooseZ_nat, if_pos hanj, if_pos hbanm]
  have hB : binPMF b (((jn : ℕ) : ℝ) / (M : ℝ)) ((an : ℕ) : ℤ)
      = (b.choose an : ℝ) * (((jn : ℕ) : ℝ) / (M : ℝ)) ^ an
          * ((((M - jn : ℕ)) : ℝ) / (M : ℝ)) ^ (b - an) := by
    rw [binPMF_nat hanb]
    have hone : 1 - ((jn : ℕ) : ℝ) / (M : ℝ) = (((M - jn : ℕ)) : ℝ) / (M : ℝ) := by
      rw [Nat.cast_sub (le_of_lt hjnM)]
      field_simp
    rw [hone]
  rw [hH, hB]
  exact hyp_mul_Pfun_eq_core M b jn an (M - jn) (b - an) hjn0 (by omega) (by omega)
    (by omega) hanj hbanm

/-! ### The quotient form of T3

The spec displays the identity as a quotient, `Hyp/Bin = P(j,a)·P(M−j,b−a)/P(M,b)`.
On the interior quotas both denominators are strictly positive, so the quotient form
is a corollary of the division-free one rather than a separate obligation. -/

lemma Pfun_pos {M i : ℕ} (hM : 0 < M) (hi : i ≤ M) : 0 < Pfun (M : ℝ) i := by
  have hMR : (0 : ℝ) < (M : ℝ) := by exact_mod_cast hM
  refine Finset.prod_pos ?_
  intro l hl
  have hlM : (l : ℝ) < (M : ℝ) := by
    have : l < M := lt_of_lt_of_le (Finset.mem_range.1 hl) hi
    exact_mod_cast this
  have : (l : ℝ) / (M : ℝ) < 1 := by rw [div_lt_one hMR]; exact hlM
  linarith

lemma binPMF_pos_of_interior {M b an : ℕ} {jn : ℕ}
    (hjn : 0 < jn) (hjnM : jn < M) (hanb : an ≤ b) :
    0 < binPMF b ((jn : ℝ) / (M : ℝ)) ((an : ℕ) : ℤ) := by
  have hM : 0 < M := by omega
  have hMR : (0 : ℝ) < (M : ℝ) := by exact_mod_cast hM
  have hjR : (0 : ℝ) < (jn : ℝ) := by exact_mod_cast hjn
  have hjlt : (jn : ℝ) < (M : ℝ) := by exact_mod_cast hjnM
  have hp : (0 : ℝ) < (jn : ℝ) / (M : ℝ) := div_pos hjR hMR
  have hq : (0 : ℝ) < 1 - (jn : ℝ) / (M : ℝ) := by
    have : (jn : ℝ) / (M : ℝ) < 1 := by rw [div_lt_one hMR]; exact hjlt
    linarith
  have hc : (0 : ℝ) < (b.choose an : ℝ) := by
    exact_mod_cast Nat.choose_pos hanb
  rw [binPMF_nat hanb]
  positivity

/-- **T3, quotient form.**  `Hyp/Bin = P(j,a)·P(M−j,b−a)/P(M,b)` on the interior
quotas and the legal support. -/
theorem c02_ratio_identity_div (M b : ℕ) (j a : ℤ)
    (hj0 : 0 < j) (hjM : j < (M : ℤ)) (hb1 : 1 ≤ b)
    (hlo : max 0 (j - ((M : ℤ) - (b : ℤ))) ≤ a) (hhi : a ≤ min (b : ℤ) j) :
    hypPMF M j b a / binPMF b ((j : ℝ) / (M : ℝ)) a
      = Pfun (j : ℝ) a.toNat * Pfun ((M : ℝ) - (j : ℝ)) ((b : ℤ) - a).toNat
          / Pfun (M : ℝ) b := by
  have hid := c02_ratio_identity M b j a hj0 hjM hb1 hlo hhi
  have ha0 : 0 ≤ a := (max_le_iff.1 hlo).1
  have hcompl : j - ((M : ℤ) - (b : ℤ)) ≤ a := (max_le_iff.1 hlo).2
  have hab : a ≤ (b : ℤ) := (le_min_iff.1 hhi).1
  have haj : a ≤ j := (le_min_iff.1 hhi).2
  have hbM : b ≤ M := by omega
  have hMpos : 0 < M := by omega
  have hPMpos : 0 < Pfun (M : ℝ) b := Pfun_pos hMpos hbM
  have hBpos : 0 < binPMF b ((j : ℝ) / (M : ℝ)) a := by
    obtain ⟨an, han⟩ : ∃ n : ℕ, a = (n : ℤ) := ⟨a.toNat, by omega⟩
    obtain ⟨jn, hjn⟩ : ∃ n : ℕ, j = (n : ℤ) := ⟨j.toNat, by omega⟩
    have hcast : ((j : ℝ)) = ((jn : ℕ) : ℝ) := by rw [hjn]; push_cast; ring
    rw [han, hcast]
    exact binPMF_pos_of_interior (by omega) (by omega) (by omega)
  rw [div_eq_div_iff (ne_of_gt hBpos) (ne_of_gt hPMpos)]
  linear_combination hid

/-! ## T4: the `m = 2` corner of regime B

`AGF_PRO_03 §8`: at `m = 2` both residual colour counts are `1`, so
`Φ = Σ_{i=1,2}(r_i + 1/2)·log(μ_i/r_i) = (3/2)·log(μ₁μ₂)` with `μ₁ = j·m/M`,
`μ₂ = (M−j)·m/M`, hence `μ₁μ₂ = 4j(M−j)/M² ≤ 1` and `Φ ≤ 0`.  This is *only* the
regime-B `m = 2` corner; it is not the general-`j` Stirling assembly. -/

/-- The two residual colour counts of a legal batch sum to the post-batch size `m`
(`AGF_PRO_03 §8`: `r₁ = j − a`, `r₂ = (M − j) − (b − a)`, `r₁ + r₂ = m`). -/
lemma residual_counts_sum (M b m : ℕ) (j a : ℤ) (hbm : b + m = M) :
    (j - a) + (((M : ℤ) - j) - ((b : ℤ) - a)) = (m : ℤ) := by omega

/-- At `m = 2` two positive residual counts summing to `2` are both equal to `1`.
This is what licenses the substitution `r₁ = r₂ = 1` in `Φ` below. -/
lemma residual_counts_at_m_two {r₁ r₂ : ℤ} (hsum : r₁ + r₂ = 2)
    (h1 : 0 < r₁) (h2 : 0 < r₂) : r₁ = 1 ∧ r₂ = 1 := by omega

/-- **T4.**  `Φ ≤ 0` at `m = 2`, both residual colour counts equal to `1`. -/
theorem regimeB_Phi_m_two_nonpos (M : ℕ) (j : ℤ) (hj0 : 0 < j) (hjM : j < (M : ℤ)) :
    ((1 : ℝ) + 1 / 2) * Real.log (((j : ℝ) * 2 / (M : ℝ)) / 1)
      + ((1 : ℝ) + 1 / 2) * Real.log ((((M : ℝ) - (j : ℝ)) * 2 / (M : ℝ)) / 1) ≤ 0 := by
  have hM : 0 < M := by omega
  have hMR : (0 : ℝ) < (M : ℝ) := by exact_mod_cast hM
  have hjR : (0 : ℝ) < (j : ℝ) := by exact_mod_cast hj0
  have hjlt : (j : ℝ) < (M : ℝ) := by exact_mod_cast hjM
  have h1 : (0 : ℝ) < (j : ℝ) * 2 / (M : ℝ) := div_pos (by linarith) hMR
  have h2 : (0 : ℝ) < ((M : ℝ) - (j : ℝ)) * 2 / (M : ℝ) := div_pos (by linarith) hMR
  have hprod : ((j : ℝ) * 2 / (M : ℝ)) * (((M : ℝ) - (j : ℝ)) * 2 / (M : ℝ)) ≤ 1 := by
    rw [div_mul_div_comm, div_le_one (by positivity)]
    nlinarith [sq_nonneg ((M : ℝ) - 2 * (j : ℝ))]
  have hlog : Real.log ((j : ℝ) * 2 / (M : ℝ))
      + Real.log (((M : ℝ) - (j : ℝ)) * 2 / (M : ℝ)) ≤ 0 := by
    rw [← Real.log_mul (ne_of_gt h1) (ne_of_gt h2)]
    exact Real.log_nonpos (le_of_lt (mul_pos h1 h2)) hprod
  simp only [div_one]
  linarith

end AGF


==> anc/formal_companion/lean/src/AGFCore/C08Support.lean <==
/-
ADOPTION NOTE (branch `devB11`).  This module is a **relocation**, byte-for-byte below this
comment, of `devB12/C08Support.lean` (claim `claim-30`, FORMALIZED:
24 declarations kernel-checked, axiom basis {propext, Classical.choice, Quot.sound}).  Nothing in
it was re-proved, renamed, reordered or re-optioned; only this comment was added.

WHY IT MOVED.  `obligation-4`: `claim-31` is FORMALIZED as a *conditional* theorem taking
`Claim_C08_support` as an explicit Lean hypothesis, and `agfv_c08s_claim_C08_support` discharges
that hypothesis -- but the two facts lived in two different branch artifacts, and a branch
artifact cannot import another branch's artifact, so **they had never been elaborated in one
environment**.  With this file under `AGFCore/`, they can be.

WHAT THE RELOCATION DOES NOT DO.  It does not make the *unconditional* C11 B-row threshold bound
a theorem.  That is the composition, and it is a separate, separately named step
(`devB11/C08Compose.lean`).  It also changes no CLASS status: this is a
theorem about `GrRec`, the count recursion, and the bridge to the operational supremum
(`Claim_GrOp_eq_GrRec`) and the all-policy form (`Claim_C08_all_policy`) are untouched, exactly
as the original header says.

NOT IMPORTED BY THE ROOT `AGFCore.lean`, by the tree's adoption convention: built by the
`globs = ["AGFCore", "AGFCore.*"]` entry, reached by an explicit `import AGFCore.C08Support`.
Five files under this project declare `agfv_c08s_*` names verbatim (the devB12 artifact, its
LibraryCheck copy, and three claim-directory copies), which is the same hazard the root module's
own header documents.

A NOTE WORTH KEEPING: Mathlib v4.33.1 has BOTH the binomial mean and the binomial variance as
`proof_wanted` (`Mathlib/Probability/Distributions/Binomial.lean`).  `agfv_c08s_mom_id` and
`agfv_c08s_mom_var` below prove them here via a Pascal-recursion transfer lemma, so anything in
this tree needing `Var Bin(b,p) = b p q` should take it from this module rather than from Mathlib.
-/
/-
AGF-V2, branch `devB12`: **the C08 support bound on the count recursion, unconditionally.**

TOP-LEVEL RESULT

  `agfv_c08s_claim_C08_support : Claim_C08_support`

i.e. the frozen Blueprint statement `forall r M j, 1 <= r -> 0 <= j -> j <= M ->
GrRec r M j <= c08Envelope r (distToEdge M j)`, with no hypotheses beyond the frozen ones and
no locally declared axiom.  The type is the Blueprint `def`, so no restatement can have crept in.

THE STRUCTURAL SIMPLIFICATION THAT MAKES IT FIT

The received C08 argument needs a negative-moment step inequality at EVERY exponent
`alpha = 2^-(r-1)` in `(0,1/2]`, an `alpha`-monotonicity argument for the constants, and an
`alpha`-dependent non-vacuity threshold.  `agfv_c08s_T_cs` replaces all of that by one
Cauchy-Schwarz against the killed row, `T(alpha)^2 <= aliveRow * T(2*alpha) <= T(2*alpha)`,
iterated `r-1` times in `agfv_c08s_T_chain` to give `T(2^-r)^(2^(r-1)) <= T(1/2)`.  Only the
SINGLE instance `alpha = 1/2` of the estimate is ever needed, and the `2^(r-1)`-th root is never
taken: the final comparison is made after raising both sides to the `2^(r-1)`-th power, so the
whole induction is polynomial identities plus one `rpow` bookkeeping step.

THE PIECES, each stated and proved here

* `agfv_c08s_atom_bound` — the central binomial atom bound `Bin_{M,j/M}(j) <= (d+1)^(-1/2)`,
  from Mathlib's antitone Stirling sequence (`Stirling.stirlingSeq'_antitone`,
  `Stirling.sqrt_pi_le_stirlingSeq`) squared, so no `Real.sqrt` and no Robbins remainder.
* `agfv_c08s_mom_id`, `agfv_c08s_mom_var`, `agfv_c08s_cheb` — the guarded binomial law's mean,
  variance and Chebyshev inequality, by a Pascal-recursion transfer lemma
  (`agfv_c08s_binPMF_succ`, `agfv_c08s_mom_succ`).  Mathlib v4.33.1 has BOTH the binomial mean
  and the binomial variance as `proof_wanted`
  (`Mathlib/Probability/Distributions/Binomial.lean:191,196`), so this is an obligation
  discharged here, not a library citation.
* `agfv_c08s_mle` — `p |-> Bin_{b,p}(z)` is maximised at `p = z/b`, by two applications of
  `log x <= x - 1`.
* `agfv_c08s_uniform_atom` — the UNIFORM atom bound `(Bin_{b,p}(z))^2 * b*min(p,1-p) <= 49/16`,
  for every integer `z`: MLE + Stirling in the bulk, Chebyshev within `(16/49) b min(p,1-p)` of
  an edge.  No mode-localisation argument is used anywhere.  The constant `7/4` is forced by the
  two cases jointly (`kappa^2 >= (3+sqrt 5)/2` is the exact threshold).
* `agfv_c08s_harm_half`, `agfv_c08s_cutoff` — the `alpha = 1/2` cutoff bound
  `T <= 4 A sqrt V + (V+1)^(-1/2)`.  The two-sided distance costs nothing: `[0,m]` splits at
  `m/2` into halves on which `d'` is `j'` and `m-j'`, and the two tail events are disjoint, so
  one `(V+1)^(-1/2)` suffices.  No "at most two indices per level" counting lemma is needed.
* `agfv_c08s_step_regimeF` (batch `>= 7/8` of the remaining coordinates) and
  `agfv_c08s_step_regimeS` (batch `< 7/8`) — the two regimes, with `V = Nat.sqrt d / 8`.
* `agfv_c08s_step` — the single analytic input `T(M,b,j;1/2) <= min{1, 6 (d+1)^(-1/4)}`.
  Below `d = 1295` the clamp `min{1, .}` bites and the statement is the sub-probability bound.

WHAT IS NOT CLAIMED HERE

This is a theorem about `GrRec`, the count recursion of `AGFCore.Costs`.  It says nothing by
itself about any policy class.  The bridge from `GrRec` to the operational supremum is
`Claim_GrOp_eq_GrRec` / `grOp_eq_grCap` and is a separate obligation; the all-policy statement
is `Claim_C08_all_policy`.  Neither is touched here.

Nothing under `AGFCore/` is touched; every exported name is `agfv_c08s_*`.
-/
import AGFCore.Blueprint
import AGFCore.C10Zero
import AGFCore.C02Kernel
import Mathlib.Analysis.SpecialFunctions.Stirling
import Mathlib.Analysis.Complex.ExponentialBounds
import Mathlib.Analysis.Real.Pi.Bounds

namespace AGF

open Finset


/-- `T(M,j,b;α) = Σ_{j'=0}^{M−b} K_{M,b}(j,j') (d'+1)^(−α)`, the negative-moment functional
of the post-batch distance.  Killed mass is dropped and never renormalised. -/
noncomputable def agfv_c08s_T (M b : ℕ) (j : ℤ) (α : ℝ) : ℝ :=
  ∑ jp ∈ Finset.Icc (0 : ℤ) ((M - b : ℕ) : ℤ),
    killK M b j jp * (((distToEdge (M - b) jp : ℕ) : ℝ) + 1) ^ (-α)

lemma agfv_c08s_weight_pos (m : ℕ) (jp : ℤ) (α : ℝ) :
    0 < (((distToEdge m jp : ℕ) : ℝ) + 1) ^ (-α) := by
  have h1 : (0:ℝ) < ((distToEdge m jp : ℕ) : ℝ) + 1 := by positivity
  exact Real.rpow_pos_of_pos h1 _

lemma agfv_c08s_weight_le_one {m : ℕ} {jp : ℤ} {α : ℝ} (hα : 0 ≤ α) :
    (((distToEdge m jp : ℕ) : ℝ) + 1) ^ (-α) ≤ 1 := by
  have h1 : (1:ℝ) ≤ ((distToEdge m jp : ℕ) : ℝ) + 1 := by
    have : (0:ℝ) ≤ ((distToEdge m jp : ℕ) : ℝ) := Nat.cast_nonneg _
    linarith
  exact Real.rpow_le_one_of_one_le_of_nonpos h1 (by linarith)

lemma agfv_c08s_alive_le_one {M b : ℕ} {j : ℤ} (hbM : b ≤ M) (h0 : 0 ≤ j) (hjM : j ≤ (M:ℤ)) :
    aliveRow M b j ≤ 1 := by
  rcases Nat.eq_zero_or_pos M with rfl | hM
  · have hj : j = 0 := by omega
    subst hj
    simpa using (aliveRow_le_one (M := 0) (b := b) (j := 0) hbM (by norm_num) (by norm_num))
  · exact aliveRow_le_one hbM (quota_nonneg h0) (quota_le_one hM hjM)

lemma agfv_c08s_T_nonneg {M b : ℕ} {j : ℤ} (h0 : 0 ≤ j) (hjM : j ≤ (M:ℤ)) (α : ℝ) :
    0 ≤ agfv_c08s_T M b j α := by
  refine Finset.sum_nonneg (fun jp _ => ?_)
  exact mul_nonneg (killK_nonneg h0 hjM jp) (agfv_c08s_weight_pos _ _ _).le

/-- `T ≤ aliveRow ≤ 1` for a nonnegative exponent: the weights are at most one. -/
lemma agfv_c08s_T_le_one {M b : ℕ} {j : ℤ} (hbM : b ≤ M) (h0 : 0 ≤ j) (hjM : j ≤ (M:ℤ))
    {α : ℝ} (hα : 0 ≤ α) : agfv_c08s_T M b j α ≤ 1 := by
  have hstep : agfv_c08s_T M b j α ≤ aliveRow M b j := by
    unfold agfv_c08s_T aliveRow
    refine Finset.sum_le_sum (fun jp _ => ?_)
    have hk : 0 ≤ killK M b j jp := killK_nonneg h0 hjM jp
    calc killK M b j jp * (((distToEdge (M - b) jp : ℕ) : ℝ) + 1) ^ (-α)
        ≤ killK M b j jp * 1 :=
          mul_le_mul_of_nonneg_left (agfv_c08s_weight_le_one hα) hk
      _ = killK M b j jp := by ring
  exact hstep.trans (agfv_c08s_alive_le_one hbM h0 hjM)

/-- **Cauchy–Schwarz against the killed row.**  `T(α)² ≤ aliveRow · T(2α) ≤ T(2α)`.
This is the step that removes the whole `α`-indexed family of step inequalities: only the
`α = 1/2` instance of the negative-moment estimate is ever needed. -/
lemma agfv_c08s_T_cs {M b : ℕ} {j : ℤ} (hbM : b ≤ M) (h0 : 0 ≤ j) (hjM : j ≤ (M:ℤ)) (α : ℝ) :
    (agfv_c08s_T M b j α) ^ 2 ≤ agfv_c08s_T M b j (2 * α) := by
  classical
  set s := Finset.Icc (0 : ℤ) ((M - b : ℕ) : ℤ) with hs
  set f : ℤ → ℝ := fun jp => killK M b j jp with hf
  set g : ℤ → ℝ := fun jp =>
    killK M b j jp * ((((distToEdge (M - b) jp : ℕ) : ℝ) + 1) ^ (-α)) ^ 2 with hg
  have hfnn : ∀ jp ∈ s, 0 ≤ f jp := fun jp _ => killK_nonneg h0 hjM jp
  have hgnn : ∀ jp ∈ s, 0 ≤ g jp := by
    intro jp _
    exact mul_nonneg (killK_nonneg h0 hjM jp) (by positivity)
  have hcs : (∑ jp ∈ s, killK M b j jp * (((distToEdge (M - b) jp : ℕ) : ℝ) + 1) ^ (-α)) ^ 2
      ≤ (∑ jp ∈ s, f jp) * (∑ jp ∈ s, g jp) :=
    Finset.sum_sq_le_sum_mul_sum_of_sq_le_mul s hfnn hgnn
      (fun jp _ => le_of_eq (by simp only [hf, hg]; ring))
  have hgT : ∑ jp ∈ s, g jp = agfv_c08s_T M b j (2 * α) := by
    unfold agfv_c08s_T
    refine Finset.sum_congr rfl (fun jp _ => ?_)
    simp only [hg]
    congr 1
    have hb : (0:ℝ) < ((distToEdge (M - b) jp : ℕ) : ℝ) + 1 := by positivity
    rw [← Real.rpow_natCast ((((distToEdge (M - b) jp : ℕ) : ℝ) + 1) ^ (-α)) 2,
      ← Real.rpow_mul hb.le]
    congr 1
    push_cast
    ring
  have hfa : ∑ jp ∈ s, f jp = aliveRow M b j := rfl
  have hTnn : 0 ≤ agfv_c08s_T M b j (2 * α) := agfv_c08s_T_nonneg h0 hjM _
  calc (agfv_c08s_T M b j α) ^ 2 ≤ (∑ jp ∈ s, f jp) * (∑ jp ∈ s, g jp) := hcs
    _ = aliveRow M b j * agfv_c08s_T M b j (2 * α) := by rw [hfa, hgT]
    _ ≤ 1 * agfv_c08s_T M b j (2 * α) :=
          mul_le_mul_of_nonneg_right (agfv_c08s_alive_le_one hbM h0 hjM) hTnn
    _ = agfv_c08s_T M b j (2 * α) := by ring

/-- **The exponent-halving chain.**  Iterating Cauchy–Schwarz `t` times:
`T((1/2)^(t+1))^(2^t) ≤ T(1/2)`.  All powers are natural; no root is taken. -/
lemma agfv_c08s_T_chain {M b : ℕ} {j : ℤ} (hbM : b ≤ M) (h0 : 0 ≤ j) (hjM : j ≤ (M:ℤ)) :
    ∀ t : ℕ, (agfv_c08s_T M b j (((1:ℝ)/2) ^ (t+1))) ^ (2 ^ t)
      ≤ agfv_c08s_T M b j ((1:ℝ)/2) := by
  intro t
  induction t with
  | zero => norm_num
  | succ t ih =>
      have hdouble : (2:ℝ) * ((1:ℝ)/2) ^ (t+2) = ((1:ℝ)/2) ^ (t+1) := by
        rw [pow_succ]
        ring
      have hcs := agfv_c08s_T_cs hbM h0 hjM (((1:ℝ)/2) ^ (t+2))
      rw [hdouble] at hcs
      have hTnn : 0 ≤ agfv_c08s_T M b j (((1:ℝ)/2) ^ (t+2)) := agfv_c08s_T_nonneg h0 hjM _
      calc (agfv_c08s_T M b j (((1:ℝ)/2) ^ (t+1+1))) ^ (2 ^ (t+1))
          = ((agfv_c08s_T M b j (((1:ℝ)/2) ^ (t+2))) ^ 2) ^ (2 ^ t) := by
            rw [← pow_mul]
            congr 2
            rw [pow_succ]
            ring
        _ ≤ (agfv_c08s_T M b j (((1:ℝ)/2) ^ (t+1))) ^ (2 ^ t) :=
            pow_le_pow_left₀ (by positivity) hcs _
        _ ≤ agfv_c08s_T M b j ((1:ℝ)/2) := ih



/-! ### Envelope algebra -/

noncomputable def agfv_c08s_kap (r : ℕ) : ℝ := 2 * 6 ^ (r - 1)

noncomputable def agfv_c08s_al (r : ℕ) : ℝ := ((1:ℝ)/2) ^ r

lemma agfv_c08s_alpha_eq (r : ℕ) : (2:ℝ) ^ (-(r:ℝ)) = agfv_c08s_al r := by
  unfold agfv_c08s_al
  rw [Real.rpow_neg (by norm_num), Real.rpow_natCast]
  rw [one_div, inv_pow]

lemma agfv_c08s_env_eq (r d : ℕ) :
    c08Envelope r d = min 1 (agfv_c08s_kap r * (((d:ℕ):ℝ) + 1) ^ (-(agfv_c08s_al r))) := by
  unfold c08Envelope agfv_c08s_kap
  rw [agfv_c08s_alpha_eq]

lemma agfv_c08s_kap_succ {r : ℕ} (hr : 1 ≤ r) :
    agfv_c08s_kap (r + 1) = 6 * agfv_c08s_kap r := by
  unfold agfv_c08s_kap
  obtain ⟨t, rfl⟩ : ∃ t, r = t + 1 := ⟨r - 1, by omega⟩
  simp only [Nat.add_sub_cancel]
  ring

lemma agfv_c08s_kap_pos (r : ℕ) : 0 < agfv_c08s_kap r := by
  unfold agfv_c08s_kap; positivity

lemma agfv_c08s_one_le_kap (r : ℕ) : 1 ≤ agfv_c08s_kap r := by
  unfold agfv_c08s_kap
  have h : (1:ℝ) ≤ 6 ^ (r - 1) := one_le_pow₀ (by norm_num : (1:ℝ) ≤ 6)
  linarith

lemma agfv_c08s_env_zero_d (r : ℕ) : c08Envelope r 0 = 1 := by
  rw [agfv_c08s_env_eq]
  simp only [Nat.cast_zero, zero_add, Real.one_rpow, mul_one]
  exact min_eq_left (agfv_c08s_one_le_kap r)

/-! ### `GrRec` basics -/

lemma agfv_c08s_GrRec_zero_size (r : ℕ) (j : ℤ) : GrRec r 0 j = if j = 0 then 1 else 0 := by
  cases r with
  | zero => rfl
  | succ r => rfl

lemma agfv_c08s_GrRec_step_le {M b : ℕ} (hb1 : 1 ≤ b) (hbM : b ≤ M) (r : ℕ) (j : ℤ) :
    ∑ jp ∈ Finset.Icc (0 : ℤ) ((M - b : ℕ) : ℤ), killK M b j jp * GrRec r (M - b) jp
      ≤ GrRec (r + 1) M j := by
  obtain ⟨M', rfl⟩ : ∃ M', M = M' + 1 := ⟨M - 1, by omega⟩
  have hmem : b ∈ Finset.Icc 1 (M' + 1) := Finset.mem_Icc.mpr ⟨hb1, hbM⟩
  exact Finset.le_sup'
    (fun c => ∑ jp ∈ Finset.Icc (0 : ℤ) (((M' + 1) - c : ℕ) : ℤ),
      killK (M' + 1) c j jp * GrRec r ((M' + 1) - c) jp) hmem

theorem agfv_c08s_GrRec_nonneg (r M : ℕ) {j : ℤ} (h0 : 0 ≤ j) (hjM : j ≤ (M : ℤ)) :
    0 ≤ GrRec r M j := by
  rcases Nat.eq_zero_or_pos M with rfl | hM
  · rw [agfv_c08s_GrRec_zero_size]; split <;> norm_num
  · rcases Nat.eq_zero_or_pos r with rfl | hr
    · obtain ⟨M', rfl⟩ : ∃ M', M = M' + 1 := ⟨M - 1, by omega⟩
      exact le_of_eq (by rfl)
    · obtain ⟨r', rfl⟩ : ∃ r', r = r' + 1 := ⟨r - 1, by omega⟩
      refine le_trans ?_ (agfv_c08s_GrRec_step_le (b := M) hM (le_refl M) r' j)
      rw [Nat.sub_self]
      simp only [Nat.cast_zero, Finset.Icc_self, Finset.sum_singleton]
      rw [agfv_c08s_GrRec_zero_size, if_pos rfl, mul_one]
      exact killK_nonneg h0 hjM 0

/-- The hard-cap optimum is a (sub)probability: `GrRec r M j ≤ 1` at every legal quota. -/
theorem agfv_c08s_GrRec_le_one : ∀ (r M : ℕ) (j : ℤ), 0 ≤ j → j ≤ (M : ℤ) → GrRec r M j ≤ 1 := by
  intro r
  induction r with
  | zero =>
      intro M j h0 hjM
      rcases Nat.eq_zero_or_pos M with rfl | hM
      · rw [agfv_c08s_GrRec_zero_size]; split <;> norm_num
      · obtain ⟨M', rfl⟩ : ∃ M', M = M' + 1 := ⟨M - 1, by omega⟩
        have hz : GrRec 0 (M' + 1) j = 0 := rfl
        rw [hz]; norm_num
  | succ r ih =>
      intro M j h0 hjM
      rcases Nat.eq_zero_or_pos M with rfl | hM
      · rw [agfv_c08s_GrRec_zero_size]; split <;> norm_num
      · obtain ⟨M', rfl⟩ : ∃ M', M = M' + 1 := ⟨M - 1, by omega⟩
        refine Finset.sup'_le _ _ (fun b hb => ?_)
        have hb1 : 1 ≤ b := (Finset.mem_Icc.1 hb).1
        have hbM : b ≤ M' + 1 := (Finset.mem_Icc.1 hb).2
        calc ∑ jp ∈ Finset.Icc (0 : ℤ) (((M' + 1) - b : ℕ) : ℤ),
                killK (M' + 1) b j jp * GrRec r ((M' + 1) - b) jp
            ≤ ∑ jp ∈ Finset.Icc (0 : ℤ) (((M' + 1) - b : ℕ) : ℤ), killK (M' + 1) b j jp * 1 := by
              refine Finset.sum_le_sum (fun jp hjp => ?_)
              have hjp' := Finset.mem_Icc.1 hjp
              exact mul_le_mul_of_nonneg_left (ih _ jp hjp'.1 hjp'.2) (killK_nonneg h0 hjM jp)
          _ = aliveRow (M' + 1) b j := by unfold aliveRow; simp
          _ ≤ 1 := aliveRow_le_one hbM (quota_nonneg h0) (quota_le_one hM hjM)

/-- At horizon one only the full batch contributes: every shorter batch leaves a positive
size, where the empty-horizon convention gives value zero. -/
theorem agfv_c08s_GrRec_one_le_atom {M : ℕ} (hM : 1 ≤ M) {j : ℤ}
    (h0 : 0 ≤ j) (hjM : j ≤ (M : ℤ)) :
    GrRec 1 M j ≤ binPMF M ((j : ℝ) / (M : ℝ)) j := by
  obtain ⟨M', rfl⟩ : ∃ M', M = M' + 1 := ⟨M - 1, by omega⟩
  refine Finset.sup'_le _ _ (fun b hb => ?_)
  have hb1 : 1 ≤ b := (Finset.mem_Icc.1 hb).1
  have hbM : b ≤ M' + 1 := (Finset.mem_Icc.1 hb).2
  rcases eq_or_lt_of_le hbM with hfull | hpart
  · -- `b = M`: the single terminal atom
    subst hfull
    rw [Nat.sub_self]
    simp only [Nat.cast_zero, Finset.Icc_self, Finset.sum_singleton]
    rw [agfv_c08s_GrRec_zero_size, if_pos rfl, mul_one]
    unfold killK
    simp
  · -- `b < M`: the remaining size is positive, so `GrRec 0 · = 0`
    have hpos : 0 < (M' + 1) - b := by omega
    have hzero : ∀ jp : ℤ, GrRec 0 ((M' + 1) - b) jp = 0 := by
      intro jp
      obtain ⟨c, hc⟩ : ∃ c, (M' + 1) - b = c + 1 := ⟨(M' + 1) - b - 1, by omega⟩
      rw [hc]
      rfl
    have : ∑ jp ∈ Finset.Icc (0 : ℤ) (((M' + 1) - b : ℕ) : ℤ),
        killK (M' + 1) b j jp * GrRec 0 ((M' + 1) - b) jp = 0 := by
      refine Finset.sum_eq_zero (fun jp _ => ?_)
      rw [hzero jp, mul_zero]
    rw [this]
    exact binPMF_nonneg (quota_nonneg h0) (quota_le_one (by omega) hjM)


/-! ### The squared Stirling sequence -/

/-- `S n = stirlingSeq n ^ 2`.  Squaring removes every square root: `S n = (n!)² e^{2n}/(2n·n^{2n})`,
so the whole atom bound can be run without a single `Real.sqrt`. -/
noncomputable def agfv_c08s_S (n : ℕ) : ℝ := Stirling.stirlingSeq n ^ 2

lemma agfv_c08s_stirling_two : Stirling.stirlingSeq 2 = Real.exp 1 ^ 2 / 4 := by
  rw [Stirling.stirlingSeq]
  norm_num [Nat.factorial]
  have he : Real.exp 1 ≠ 0 := Real.exp_ne_zero 1
  field_simp
  rw [Real.exp_one_pow]
  push_cast
  ring

lemma agfv_c08s_S_ge_pi {n : ℕ} (hn : n ≠ 0) : Real.pi ≤ agfv_c08s_S n := by
  have h := Stirling.sqrt_pi_le_stirlingSeq hn
  have hsq : Real.sqrt Real.pi ^ 2 = Real.pi := Real.sq_sqrt Real.pi_nonneg
  unfold agfv_c08s_S
  calc Real.pi = Real.sqrt Real.pi ^ 2 := hsq.symm
    _ ≤ Stirling.stirlingSeq n ^ 2 := pow_le_pow_left₀ (Real.sqrt_nonneg _) h 2

lemma agfv_c08s_S_le {n : ℕ} (hn : 2 ≤ n) : agfv_c08s_S n ≤ Real.exp 1 ^ 4 / 16 := by
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
  have hm : 1 ≤ m := by omega
  have hanti : Stirling.stirlingSeq (m + 1) ≤ Stirling.stirlingSeq 2 :=
    Stirling.stirlingSeq'_antitone hm
  have hnn : 0 ≤ Stirling.stirlingSeq (m + 1) := by
    have := Stirling.sqrt_pi_le_stirlingSeq (n := m + 1) (by omega)
    have h2 := Real.sqrt_nonneg Real.pi
    linarith
  unfold agfv_c08s_S
  calc Stirling.stirlingSeq (m + 1) ^ 2 ≤ Stirling.stirlingSeq 2 ^ 2 :=
        pow_le_pow_left₀ hnn hanti 2
    _ = Real.exp 1 ^ 4 / 16 := by rw [agfv_c08s_stirling_two]; ring

/-- `(n!)² = S n · (2n) · ((n/e)^n)²` for `n ≥ 1`. -/
lemma agfv_c08s_fac_sq {n : ℕ} (hn : 1 ≤ n) :
    ((n.factorial : ℕ) : ℝ) ^ 2 = agfv_c08s_S n * (2 * (n:ℝ)) * (((n:ℝ) / Real.exp 1) ^ n) ^ 2 := by
  have hnpos : (0:ℝ) < (n:ℝ) := by positivity
  have h2n : (0:ℝ) ≤ 2 * (n:ℝ) := by positivity
  have hsq : Real.sqrt (2 * (n:ℝ)) ^ 2 = 2 * (n:ℝ) := Real.sq_sqrt h2n
  have hne : Real.sqrt (2 * (n:ℝ)) ≠ 0 := by
    have : (0:ℝ) < 2 * (n:ℝ) := by positivity
    exact ne_of_gt (Real.sqrt_pos.mpr this)
  have hpow : ((n:ℝ) / Real.exp 1) ^ n ≠ 0 := by
    have : (0:ℝ) < (n:ℝ) / Real.exp 1 := by positivity
    positivity
  have hdef : Stirling.stirlingSeq n = ((n.factorial : ℕ) : ℝ) / (Real.sqrt (2 * (n:ℝ)) * ((n:ℝ)/Real.exp 1) ^ n) := by
    rw [Stirling.stirlingSeq]
  unfold agfv_c08s_S
  rw [hdef]
  field_simp
  rw [hsq]


/-- `S n` in closed form. -/
lemma agfv_c08s_S_val {n : ℕ} (hn : 1 ≤ n) :
    agfv_c08s_S n
      = ((n.factorial : ℕ) : ℝ) ^ 2 * (Real.exp 1 ^ n) ^ 2 / (2 * (n:ℝ) * ((n:ℝ) ^ n) ^ 2) := by
  have hnpos : (0:ℝ) < (n:ℝ) := by positivity
  have hden : (0:ℝ) < 2 * (n:ℝ) * ((n:ℝ) ^ n) ^ 2 := by positivity
  have hfs := agfv_c08s_fac_sq hn
  have hepos : (0:ℝ) < Real.exp 1 := Real.exp_pos 1
  rw [eq_div_iff (ne_of_gt hden)]
  have hpowsplit : (((n:ℝ) / Real.exp 1) ^ n) ^ 2 = ((n:ℝ) ^ n) ^ 2 / (Real.exp 1 ^ n) ^ 2 := by
    rw [div_pow, div_pow]
  rw [hpowsplit] at hfs
  have hene : (Real.exp 1 ^ n) ^ 2 ≠ 0 := by positivity
  field_simp at hfs
  linarith [hfs]

/-- **The Stirling identity for the central atom, squared.**  No `Real.sqrt` appears. -/
lemma agfv_c08s_atom_sq_id {M a c : ℕ} (ha : 1 ≤ a) (hc : 1 ≤ c) (hM : M = a + c) :
    ((((M.choose a : ℕ) : ℝ) * ((a:ℝ)/(M:ℝ)) ^ a * ((c:ℝ)/(M:ℝ)) ^ c)) ^ 2
      = agfv_c08s_S M * (M:ℝ)
          / (2 * agfv_c08s_S a * agfv_c08s_S c * (a:ℝ) * (c:ℝ)) := by
  have hM1 : 1 ≤ M := by omega
  have hapos : (0:ℝ) < (a:ℝ) := by positivity
  have hcpos : (0:ℝ) < (c:ℝ) := by positivity
  have hMpos : (0:ℝ) < (M:ℝ) := by
    have : 0 < M := hM1
    positivity
  have hepos : (0:ℝ) < Real.exp 1 := Real.exp_pos 1
  have hchoose : ((M.choose a : ℕ) : ℝ) * ((a.factorial : ℕ) : ℝ) * ((c.factorial : ℕ) : ℝ)
      = ((M.factorial : ℕ) : ℝ) := by
    have hle : a ≤ M := by omega
    have hsub : M - a = c := by omega
    have := Nat.choose_mul_factorial_mul_factorial hle
    rw [hsub] at this
    exact_mod_cast congrArg (fun x : ℕ => (x : ℝ)) this
  have hane : (a:ℝ) ≠ 0 := ne_of_gt hapos
  have hcne : (c:ℝ) ≠ 0 := ne_of_gt hcpos
  have hMne : (M:ℝ) ≠ 0 := ne_of_gt hMpos
  have hene : Real.exp 1 ≠ 0 := ne_of_gt hepos
  rw [agfv_c08s_S_val ha, agfv_c08s_S_val hc, agfv_c08s_S_val hM1]
  rw [← hchoose, div_pow, div_pow]
  subst hM
  field_simp
  ring


/-! ### From a squared bound to the `rpow` form -/

lemma agfv_c08s_le_rpow_neg_half {x : ℝ} {d : ℕ} (hx : 0 ≤ x)
    (h : x ^ 2 * (((d:ℕ):ℝ) + 1) ≤ 1) :
    x ≤ (((d:ℕ):ℝ) + 1) ^ (-(1/2 : ℝ)) := by
  have hb : (0:ℝ) < ((d:ℕ):ℝ) + 1 := by positivity
  have hynn : (0:ℝ) ≤ (((d:ℕ):ℝ) + 1) ^ (-(1/2 : ℝ)) := (Real.rpow_pos_of_pos hb _).le
  have hsq : ((((d:ℕ):ℝ) + 1) ^ (-(1/2 : ℝ))) ^ 2 = (((d:ℕ):ℝ) + 1)⁻¹ := by
    rw [← Real.rpow_natCast ((((d:ℕ):ℝ) + 1) ^ (-(1/2 : ℝ))) 2, ← Real.rpow_mul hb.le]
    norm_num
    rw [Real.rpow_neg_one]
  refine le_of_pow_le_pow_left₀ (n := 2) (by norm_num) hynn ?_
  rw [hsq, show (((d:ℕ):ℝ) + 1)⁻¹ = 1/(((d:ℕ):ℝ) + 1) from (one_div _).symm,
    le_div_iff₀ hb]
  linarith [h]

/-! ### `e⁴ ≤ 8π²` -/

lemma agfv_c08s_exp4_le : Real.exp 1 ^ 4 ≤ 8 * Real.pi ^ 2 := by
  have he : Real.exp 1 < 2.7182818286 := Real.exp_one_lt_d9
  have he0 : (0:ℝ) < Real.exp 1 := Real.exp_pos 1
  have hpi : (3 : ℝ) < Real.pi := Real.pi_gt_three
  have hsplit : Real.exp 1 ^ 4 = (Real.exp 1 ^ 2) ^ 2 := by ring
  have he2 : Real.exp 1 ^ 2 < 7.39 := by nlinarith [he, he0]
  have he2nn : (0:ℝ) ≤ Real.exp 1 ^ 2 := by positivity
  have he4 : Real.exp 1 ^ 4 < 54.62 := by rw [hsplit]; nlinarith [he2, he2nn]
  have hpi2 : (72:ℝ) < 8 * Real.pi ^ 2 := by nlinarith [hpi, Real.pi_pos]
  linarith

/-! ### The central binomial atom bound -/

/-- `2·a·c ≥ min(a,c)·(a+c)`: the only combinatorial input of the atom bound. -/
lemma agfv_c08s_two_mul_ge {a c : ℕ} :
    ((min a c : ℕ) : ℝ) * ((a:ℝ) + (c:ℝ)) ≤ 2 * (a:ℝ) * (c:ℝ) := by
  rcases le_total a c with h | h
  · have hmin : (min a c : ℕ) = a := min_eq_left h
    rw [hmin]
    have : (a:ℝ) ≤ (c:ℝ) := by exact_mod_cast h
    nlinarith [Nat.cast_nonneg (α := ℝ) a, Nat.cast_nonneg (α := ℝ) c]
  · have hmin : (min a c : ℕ) = c := min_eq_right h
    rw [hmin]
    have : (c:ℝ) ≤ (a:ℝ) := by exact_mod_cast h
    nlinarith [Nat.cast_nonneg (α := ℝ) a, Nat.cast_nonneg (α := ℝ) c]

/-- **L1, the central binomial atom bound.**  `Bin_{M,j/M}(j) ≤ (d+1)^(−1/2)` with
`d = min(j, M−j)`, with equality at the endpoint atoms. -/
theorem agfv_c08s_atom_bound {M : ℕ} (hM : 1 ≤ M) {j : ℤ} (h0 : 0 ≤ j) (hjM : j ≤ (M:ℤ)) :
    binPMF M ((j:ℝ)/(M:ℝ)) j ≤ (((distToEdge M j : ℕ) : ℝ) + 1) ^ (-(1/2 : ℝ)) := by
  have hMpos : (0:ℝ) < (M:ℝ) := by
    have : 0 < M := hM
    positivity
  have hMne : (M:ℝ) ≠ 0 := ne_of_gt hMpos
  have hp0 : 0 ≤ (j:ℝ)/(M:ℝ) := quota_nonneg h0
  have hp1 : (j:ℝ)/(M:ℝ) ≤ 1 := quota_le_one hM hjM
  have hnn : 0 ≤ binPMF M ((j:ℝ)/(M:ℝ)) j := binPMF_nonneg hp0 hp1
  -- endpoints
  rcases eq_or_lt_of_le h0 with hj0 | hj0
  · -- j = 0
    have hjz : j = 0 := hj0.symm
    subst hjz
    have hd : distToEdge M (0:ℤ) = 0 := by
      unfold distToEdge
      have : min (0:ℤ) ((M:ℤ) - 0) = 0 := by omega
      rw [this]; rfl
    rw [hd]
    have hval : binPMF M (((0:ℤ):ℝ)/(M:ℝ)) 0 = 1 := by
      have : ((0:ℤ):ℝ)/(M:ℝ) = 0 := by norm_num
      rw [this]
      exact binPMF_zero_left
    rw [hval]
    norm_num
  rcases eq_or_lt_of_le hjM with hjt | hjt
  · -- j = M
    subst hjt
    have hd : distToEdge M ((M:ℕ):ℤ) = 0 := by
      unfold distToEdge
      have : min ((M:ℕ):ℤ) ((M:ℤ) - ((M:ℕ):ℤ)) = 0 := by omega
      rw [this]; rfl
    rw [hd]
    have hval : binPMF M ((((M:ℕ):ℤ):ℝ)/(M:ℝ)) ((M:ℕ):ℤ) = 1 := by
      have hone : ((((M:ℕ):ℤ)):ℝ)/(M:ℝ) = 1 := by
        push_cast
        field_simp
      rw [hone]
      exact binPMF_one_top
    rw [hval]
    norm_num
  -- interior
  set a : ℕ := j.toNat with ha
  have haj : (a:ℤ) = j := by omega
  have ha1 : 1 ≤ a := by omega
  have haM : a < M := by omega
  set c : ℕ := M - a with hc
  have hc1 : 1 ≤ c := by omega
  have hMac : M = a + c := by omega
  have hd : distToEdge M j = min a c := by
    unfold distToEdge
    have : min j ((M:ℤ) - j) = ((min a c : ℕ) : ℤ) := by
      rw [← haj]
      push_cast
      omega
    rw [this]
    omega
  -- the atom as a product
  have hval : binPMF M ((j:ℝ)/(M:ℝ)) j
      = ((M.choose a : ℕ) : ℝ) * ((a:ℝ)/(M:ℝ)) ^ a * ((c:ℝ)/(M:ℝ)) ^ c := by
    rw [← haj, binPMF_nat (le_of_lt haM)]
    have h1 : (1:ℝ) - ((a:ℕ):ℝ)/(M:ℝ) = ((c:ℕ):ℝ)/(M:ℝ) := by
      rw [hMac]
      push_cast
      field_simp
      ring
    have h2 : M - a = c := by omega
    rw [h2]
    push_cast
    rw [h1]
  -- the Stirling bound on the square
  have hapos : (0:ℝ) < (a:ℝ) := by positivity
  have hcpos : (0:ℝ) < (c:ℝ) := by positivity
  have hSa : Real.pi ≤ agfv_c08s_S a := agfv_c08s_S_ge_pi (by omega)
  have hSc : Real.pi ≤ agfv_c08s_S c := agfv_c08s_S_ge_pi (by omega)
  have hSM : agfv_c08s_S M ≤ Real.exp 1 ^ 4 / 16 := agfv_c08s_S_le (by omega)
  have hid := agfv_c08s_atom_sq_id (M := M) (a := a) (c := c) ha1 hc1 hMac
  have hdle : ((min a c : ℕ) : ℝ) * (M:ℝ) ≤ 2 * (a:ℝ) * (c:ℝ) := by
    have := agfv_c08s_two_mul_ge (a := a) (c := c)
    have hcast : (M:ℝ) = (a:ℝ) + (c:ℝ) := by rw [hMac]; push_cast; ring
    rw [hcast]
    exact this
  have hpi2 : (0:ℝ) < Real.pi ^ 2 := by positivity
  have hdenpos : (0:ℝ) < 2 * agfv_c08s_S a * agfv_c08s_S c * (a:ℝ) * (c:ℝ) := by
    have h1 : (0:ℝ) < agfv_c08s_S a := lt_of_lt_of_le Real.pi_pos hSa
    have h2 : (0:ℝ) < agfv_c08s_S c := lt_of_lt_of_le Real.pi_pos hSc
    positivity
  refine agfv_c08s_le_rpow_neg_half hnn ?_
  rw [hd, hval]
  -- reduce to the arithmetic fact
  rw [hid]
  rw [div_mul_eq_mul_div, div_le_one hdenpos]
  have hdpos : (1:ℝ) ≤ ((min a c : ℕ) : ℝ) := by
    have : 1 ≤ min a c := le_min ha1 hc1
    exact_mod_cast this
  have hSMpos : (0:ℝ) < agfv_c08s_S M := lt_of_lt_of_le Real.pi_pos (agfv_c08s_S_ge_pi (by omega))
  have he4 := agfv_c08s_exp4_le
  have hSMle : agfv_c08s_S M ≤ Real.pi ^ 2 / 2 := by linarith [hSM, he4]
  have hd2 : ((min a c : ℕ) : ℝ) + 1 ≤ 2 * ((min a c : ℕ) : ℝ) := by linarith [hdpos]
  have hprod : Real.pi ^ 2 ≤ agfv_c08s_S a * agfv_c08s_S c := by
    nlinarith [hSa, hSc, Real.pi_pos]
  have hacnn : (0:ℝ) ≤ 2 * (a:ℝ) * (c:ℝ) := by positivity
  have hpi2nn : (0:ℝ) ≤ Real.pi ^ 2 := by positivity
  calc agfv_c08s_S M * (M:ℝ) * (((min a c : ℕ) : ℝ) + 1)
      ≤ (Real.pi ^ 2 / 2) * (M:ℝ) * (2 * ((min a c : ℕ) : ℝ)) := by
        refine mul_le_mul (mul_le_mul_of_nonneg_right hSMle hMpos.le) hd2 (by linarith) ?_
        positivity
    _ = Real.pi ^ 2 * (((min a c : ℕ) : ℝ) * (M:ℝ)) := by ring
    _ ≤ Real.pi ^ 2 * (2 * (a:ℝ) * (c:ℝ)) := mul_le_mul_of_nonneg_left hdle hpi2nn
    _ ≤ (agfv_c08s_S a * agfv_c08s_S c) * (2 * (a:ℝ) * (c:ℝ)) :=
        mul_le_mul_of_nonneg_right hprod hacnn
    _ = 2 * agfv_c08s_S a * agfv_c08s_S c * (a:ℝ) * (c:ℝ) := by ring


/-- **Pascal recursion for the guarded binomial mass.**  Holds for every real `p` and every
integer `a`, guards included. -/
lemma agfv_c08s_binPMF_succ (b : ℕ) (p : ℝ) (a : ℤ) :
    binPMF (b + 1) p a = (1 - p) * binPMF b p a + p * binPMF b p (a - 1) := by
  rcases lt_or_ge a 0 with hneg | ha0
  · rw [binPMF_of_neg hneg, binPMF_of_neg hneg, binPMF_of_neg (by omega : a - 1 < 0)]
    ring
  rcases lt_or_ge ((b:ℤ) + 1) a with hbig | hale
  · rw [binPMF_of_gt (by omega : ((b:ℕ):ℤ) + 1 < a),
      binPMF_of_gt (by omega : ((b:ℕ):ℤ) < a),
      binPMF_of_gt (by omega : ((b:ℕ):ℤ) < a - 1)]
    ring
  -- `0 ≤ a ≤ b+1`
  obtain ⟨t, rfl⟩ : ∃ t : ℕ, a = (t : ℤ) := ⟨a.toNat, by omega⟩
  have htb : t ≤ b + 1 := by omega
  rcases Nat.eq_zero_or_pos t with rfl | ht1
  · -- `a = 0`
    have hz : ((0:ℕ):ℤ) = (0:ℤ) := by norm_num
    have h1 : binPMF (b + 1) p 0 = (1 - p) ^ (b + 1) := by
      rw [← hz, binPMF_nat (Nat.zero_le (b+1))]; simp
    have h2 : binPMF b p 0 = (1 - p) ^ b := by
      rw [← hz, binPMF_nat (Nat.zero_le b)]; simp
    push_cast
    rw [h1, h2, binPMF_of_neg (by norm_num : (-1:ℤ) < 0)]
    ring
  · obtain ⟨u, rfl⟩ : ∃ u, t = u + 1 := ⟨t - 1, by omega⟩
    have hub : u ≤ b := by omega
    have hcast : ((u + 1 : ℕ) : ℤ) - 1 = ((u : ℕ) : ℤ) := by push_cast; ring
    rw [binPMF_nat (show u + 1 ≤ b + 1 by omega), hcast, binPMF_nat hub]
    rcases Nat.lt_or_ge u b with hlt | hge
    · -- `u < b`, so `u + 1 ≤ b` and both terms are on the support
      rw [binPMF_nat (show u + 1 ≤ b by omega)]
      have hch : ((b + 1).choose (u + 1) : ℝ) = (b.choose (u + 1) : ℝ) + (b.choose u : ℝ) := by
        rw [Nat.choose_succ_succ]
        push_cast
        ring
      have he1 : b + 1 - (u + 1) = b - u := by omega
      have he2 : b - (u + 1) + 1 = b - u := by omega
      have he3 : b - u = (b - (u+1)) + 1 := by omega
      rw [hch, he1]
      rw [he3]
      ring
    · -- `u = b`, the top atom
      have hub' : u = b := by omega
      subst hub'
      rw [binPMF_of_gt (by omega : ((u:ℕ):ℤ) < ((u + 1 : ℕ) : ℤ))]
      have h1 : u + 1 - (u + 1) = 0 := by omega
      have h2 : u - u = 0 := by omega
      rw [h1, h2]
      simp [Nat.choose_self]
      ring

/-- The moment functional of the guarded binomial law at size `b`. -/
noncomputable def agfv_c08s_mom (b : ℕ) (p : ℝ) (f : ℤ → ℝ) : ℝ :=
  ∑ a ∈ Finset.Icc (0 : ℤ) (b : ℤ), binPMF b p a * f a

/-- **The transfer lemma.**  One more Bernoulli trial: `E_{b+1}[f] = (1−p)E_b[f] + p E_b[f(·+1)]`. -/
lemma agfv_c08s_mom_succ (b : ℕ) (p : ℝ) (f : ℤ → ℝ) :
    agfv_c08s_mom (b + 1) p f
      = (1 - p) * agfv_c08s_mom b p f + p * agfv_c08s_mom b p (fun a => f (a + 1)) := by
  classical
  unfold agfv_c08s_mom
  have hsplit : ∑ a ∈ Finset.Icc (0 : ℤ) ((b:ℤ) + 1), binPMF (b + 1) p a * f a
      = ∑ a ∈ Finset.Icc (0 : ℤ) ((b:ℤ) + 1), ((1 - p) * binPMF b p a) * f a
        + ∑ a ∈ Finset.Icc (0 : ℤ) ((b:ℤ) + 1), (p * binPMF b p (a - 1)) * f a := by
    rw [← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl (fun a _ => ?_)
    rw [agfv_c08s_binPMF_succ b p a]
    ring
  have hcast : ((b + 1 : ℕ) : ℤ) = (b:ℤ) + 1 := by push_cast; ring
  rw [hcast, hsplit]
  -- first sum: the top index contributes nothing
  have hA : ∑ a ∈ Finset.Icc (0 : ℤ) ((b:ℤ) + 1), ((1 - p) * binPMF b p a) * f a
      = (1 - p) * ∑ a ∈ Finset.Icc (0 : ℤ) (b:ℤ), binPMF b p a * f a := by
    rw [Finset.mul_sum]
    have hins : Finset.Icc (0 : ℤ) ((b:ℤ) + 1)
        = insert ((b:ℤ) + 1) (Finset.Icc (0 : ℤ) (b:ℤ)) := by
      ext x
      simp only [Finset.mem_Icc, Finset.mem_insert]
      omega
    rw [hins, Finset.sum_insert (by simp)]
    rw [binPMF_of_gt (by omega : ((b:ℕ):ℤ) < (b:ℤ) + 1)]
    rw [mul_zero, zero_mul, zero_add]
    refine Finset.sum_congr rfl (fun a _ => by ring)
  -- second sum: drop the bottom index, then translate
  have hB : ∑ a ∈ Finset.Icc (0 : ℤ) ((b:ℤ) + 1), (p * binPMF b p (a - 1)) * f a
      = p * ∑ a ∈ Finset.Icc (0 : ℤ) (b:ℤ), binPMF b p a * f (a + 1) := by
    have hins : Finset.Icc (0 : ℤ) ((b:ℤ) + 1)
        = insert (0 : ℤ) (Finset.Icc (1 : ℤ) ((b:ℤ) + 1)) := by
      ext x
      simp only [Finset.mem_Icc, Finset.mem_insert]
      omega
    rw [hins, Finset.sum_insert (by simp)]
    rw [binPMF_of_neg (by norm_num : (0:ℤ) - 1 < 0), mul_zero, zero_mul, zero_add]
    have htrans : Finset.Icc (1 : ℤ) ((b:ℤ) + 1)
        = (Finset.Icc (0 : ℤ) (b:ℤ)).map (addRightEmbedding (1:ℤ)) := by
      rw [Finset.map_add_right_Icc]
      norm_num
    rw [htrans, Finset.sum_map]
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl (fun a _ => ?_)
    simp only [addRightEmbedding, Function.Embedding.coeFn_mk]
    have : a + 1 - 1 = a := by ring
    rw [this]
    ring
  rw [hA, hB]


/-! ### Linearity and the three moments -/

lemma agfv_c08s_mom_congr (b : ℕ) (p : ℝ) {f g : ℤ → ℝ} (h : ∀ a, f a = g a) :
    agfv_c08s_mom b p f = agfv_c08s_mom b p g := by
  unfold agfv_c08s_mom
  exact Finset.sum_congr rfl (fun a _ => by rw [h a])

lemma agfv_c08s_mom_add (b : ℕ) (p : ℝ) (f g : ℤ → ℝ) :
    agfv_c08s_mom b p (fun a => f a + g a)
      = agfv_c08s_mom b p f + agfv_c08s_mom b p g := by
  unfold agfv_c08s_mom
  rw [← Finset.sum_add_distrib]
  exact Finset.sum_congr rfl (fun a _ => by ring)

lemma agfv_c08s_mom_const_mul (b : ℕ) (p c : ℝ) (f : ℤ → ℝ) :
    agfv_c08s_mom b p (fun a => c * f a) = c * agfv_c08s_mom b p f := by
  unfold agfv_c08s_mom
  rw [Finset.mul_sum]
  exact Finset.sum_congr rfl (fun a _ => by ring)

lemma agfv_c08s_mom_zero (p : ℝ) (f : ℤ → ℝ) : agfv_c08s_mom 0 p f = f 0 := by
  unfold agfv_c08s_mom
  have hz : ((0:ℕ):ℤ) = (0:ℤ) := by norm_num
  simp only [hz, Finset.Icc_self, Finset.sum_singleton]
  have : binPMF 0 p 0 = 1 := by
    rw [← hz, binPMF_nat (Nat.zero_le 0)]; simp
  rw [this, one_mul]

lemma agfv_c08s_mom_one (b : ℕ) (p : ℝ) : agfv_c08s_mom b p (fun _ => (1:ℝ)) = 1 := by
  induction b with
  | zero => rw [agfv_c08s_mom_zero]
  | succ b ih =>
      rw [agfv_c08s_mom_succ, ih]
      ring

lemma agfv_c08s_mom_id (b : ℕ) (p : ℝ) :
    agfv_c08s_mom b p (fun a => ((a:ℤ):ℝ)) = (b:ℝ) * p := by
  induction b with
  | zero => rw [agfv_c08s_mom_zero]; norm_num
  | succ b ih =>
      rw [agfv_c08s_mom_succ, ih]
      have hsplit : agfv_c08s_mom b p (fun a => (((a + 1 : ℤ)):ℝ))
          = agfv_c08s_mom b p (fun a => ((a:ℤ):ℝ)) + agfv_c08s_mom b p (fun _ => (1:ℝ)) := by
        rw [← agfv_c08s_mom_add]
        exact agfv_c08s_mom_congr b p (fun a => by push_cast; ring)
      rw [hsplit, ih, agfv_c08s_mom_one]
      push_cast
      ring

lemma agfv_c08s_mom_sq (b : ℕ) (p : ℝ) :
    agfv_c08s_mom b p (fun a => ((a:ℤ):ℝ) ^ 2) = (b:ℝ) * ((b:ℝ) - 1) * p ^ 2 + (b:ℝ) * p := by
  induction b with
  | zero => rw [agfv_c08s_mom_zero]; norm_num
  | succ b ih =>
      rw [agfv_c08s_mom_succ, ih]
      have hsplit : agfv_c08s_mom b p (fun a => (((a + 1 : ℤ)):ℝ) ^ 2)
          = agfv_c08s_mom b p (fun a => ((a:ℤ):ℝ) ^ 2)
            + (agfv_c08s_mom b p (fun a => 2 * ((a:ℤ):ℝ))
              + agfv_c08s_mom b p (fun _ => (1:ℝ))) := by
        rw [← agfv_c08s_mom_add, ← agfv_c08s_mom_add]
        exact agfv_c08s_mom_congr b p (fun a => by push_cast; ring)
      rw [hsplit, ih, agfv_c08s_mom_const_mul, agfv_c08s_mom_id, agfv_c08s_mom_one]
      push_cast
      ring

/-- **The variance of the guarded binomial law.**  Not available in Mathlib v4.33.1. -/
lemma agfv_c08s_mom_var (b : ℕ) (p : ℝ) :
    agfv_c08s_mom b p (fun a => (((a:ℤ):ℝ) - (b:ℝ) * p) ^ 2) = (b:ℝ) * p * (1 - p) := by
  have hsplit : agfv_c08s_mom b p (fun a => (((a:ℤ):ℝ) - (b:ℝ) * p) ^ 2)
      = agfv_c08s_mom b p (fun a => ((a:ℤ):ℝ) ^ 2)
        + (agfv_c08s_mom b p (fun a => (-(2 * (b:ℝ) * p)) * ((a:ℤ):ℝ))
          + agfv_c08s_mom b p (fun _ => ((b:ℝ) * p) ^ 2)) := by
    rw [← agfv_c08s_mom_add, ← agfv_c08s_mom_add]
    exact agfv_c08s_mom_congr b p (fun a => by ring)
  have hconst : agfv_c08s_mom b p (fun _ => ((b:ℝ) * p) ^ 2)
      = ((b:ℝ) * p) ^ 2 * agfv_c08s_mom b p (fun _ => (1:ℝ)) := by
    rw [← agfv_c08s_mom_const_mul]
    exact agfv_c08s_mom_congr b p (fun a => by ring)
  rw [hsplit, agfv_c08s_mom_sq, agfv_c08s_mom_const_mul, agfv_c08s_mom_id, hconst,
    agfv_c08s_mom_one]
  ring

/-! ### Chebyshev for the guarded binomial law -/

/-- Chebyshev's inequality on any subset of the binomial support. -/
lemma agfv_c08s_cheb {b : ℕ} {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) {t : ℝ} (ht : 0 < t)
    {S : Finset ℤ} (hS : S ⊆ Finset.Icc (0:ℤ) (b:ℤ))
    (hdist : ∀ a ∈ S, t ≤ |((a:ℤ):ℝ) - (b:ℝ) * p|) :
    ∑ a ∈ S, binPMF b p a ≤ (b:ℝ) * p * (1 - p) / t ^ 2 := by
  classical
  have hnn : ∀ a : ℤ, 0 ≤ binPMF b p a := fun a => binPMF_nonneg hp0 hp1
  have hstep : t ^ 2 * ∑ a ∈ S, binPMF b p a
      ≤ ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ), binPMF b p a * (((a:ℤ):ℝ) - (b:ℝ) * p) ^ 2 := by
    calc t ^ 2 * ∑ a ∈ S, binPMF b p a
        = ∑ a ∈ S, binPMF b p a * t ^ 2 := by rw [Finset.mul_sum]; exact Finset.sum_congr rfl (fun a _ => by ring)
      _ ≤ ∑ a ∈ S, binPMF b p a * (((a:ℤ):ℝ) - (b:ℝ) * p) ^ 2 := by
          refine Finset.sum_le_sum (fun a haS => ?_)
          refine mul_le_mul_of_nonneg_left ?_ (hnn a)
          have h := hdist a haS
          have habs : |((a:ℤ):ℝ) - (b:ℝ) * p| ^ 2 = (((a:ℤ):ℝ) - (b:ℝ) * p) ^ 2 := sq_abs _
          calc t ^ 2 ≤ |((a:ℤ):ℝ) - (b:ℝ) * p| ^ 2 := by
                exact pow_le_pow_left₀ ht.le h 2
            _ = (((a:ℤ):ℝ) - (b:ℝ) * p) ^ 2 := habs
      _ ≤ ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ), binPMF b p a * (((a:ℤ):ℝ) - (b:ℝ) * p) ^ 2 := by
          refine Finset.sum_le_sum_of_subset_of_nonneg hS (fun a _ _ => ?_)
          exact mul_nonneg (hnn a) (sq_nonneg _)
  have hvar : ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ), binPMF b p a * (((a:ℤ):ℝ) - (b:ℝ) * p) ^ 2
      = (b:ℝ) * p * (1 - p) := agfv_c08s_mom_var b p
  rw [hvar] at hstep
  rw [le_div_iff₀ (by positivity : (0:ℝ) < t ^ 2)]
  linarith [hstep]


/-- Two applications of `log x ≤ x − 1`: the weighted AM–GM needed for the MLE step. -/
lemma agfv_c08s_geom_le_one (u v : ℕ) {x y : ℝ}
    (hx : 0 < x) (hy : 0 < y) (hsum : (u:ℝ) * x + (v:ℝ) * y = (u:ℝ) + (v:ℝ)) :
    x ^ u * y ^ v ≤ 1 := by
  have hwpos : (0:ℝ) < x ^ u * y ^ v := by positivity
  have hlx : Real.log x ≤ x - 1 := Real.log_le_sub_one_of_pos hx
  have hly : Real.log y ≤ y - 1 := Real.log_le_sub_one_of_pos hy
  have hunn : (0:ℝ) ≤ (u:ℝ) := Nat.cast_nonneg _
  have hvnn : (0:ℝ) ≤ (v:ℝ) := Nat.cast_nonneg _
  have hlog : Real.log (x ^ u * y ^ v) ≤ 0 := by
    rw [Real.log_mul (by positivity) (by positivity), Real.log_pow, Real.log_pow]
    have h1 : (u:ℝ) * Real.log x ≤ (u:ℝ) * (x - 1) :=
      mul_le_mul_of_nonneg_left hlx hunn
    have h2 : (v:ℝ) * Real.log y ≤ (v:ℝ) * (y - 1) :=
      mul_le_mul_of_nonneg_left hly hvnn
    nlinarith [h1, h2, hsum]
  have h := Real.exp_le_exp.mpr hlog
  rwa [Real.exp_log hwpos, Real.exp_zero] at h

/-- The MLE inequality on the exponential factors. -/
lemma agfv_c08s_mle_core {u v : ℕ} (huv : 1 ≤ u + v) {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) :
    p ^ u * (1 - p) ^ v
      ≤ ((u:ℝ)/((u:ℝ) + (v:ℝ))) ^ u * ((v:ℝ)/((u:ℝ) + (v:ℝ))) ^ v := by
  have hbpos : (0:ℝ) < (u:ℝ) + (v:ℝ) := by
    have : 0 < u + v := huv
    have : (0:ℝ) < ((u + v : ℕ) : ℝ) := by positivity
    push_cast at this
    linarith
  rcases Nat.eq_zero_or_pos u with rfl | hu1
  · -- `u = 0`
    have hvp : (0:ℝ) < (v:ℝ) := by
      have hv : 0 < v := by omega
      positivity
    have hvb : ((v:ℝ))/((0:ℝ) + (v:ℝ)) = 1 := by
      rw [zero_add]; exact div_self (ne_of_gt hvp)
    simp only [pow_zero, one_mul, Nat.cast_zero]
    rw [hvb, one_pow]
    exact pow_le_one₀ (by linarith) (by linarith)
  rcases Nat.eq_zero_or_pos v with rfl | hv1
  · -- `v = 0`
    have hup : (0:ℝ) < (u:ℝ) := by positivity
    have hub : ((u:ℝ))/((u:ℝ) + (0:ℝ)) = 1 := by
      rw [add_zero]; exact div_self (ne_of_gt hup)
    simp only [pow_zero, mul_one, Nat.cast_zero]
    rw [hub, one_pow]
    exact pow_le_one₀ hp0 hp1
  -- both positive
  rcases eq_or_lt_of_le hp0 with hp0e | hp0l
  · rw [← hp0e]
    have : (0:ℝ) ^ u = 0 := zero_pow (by omega)
    rw [this, zero_mul]
    positivity
  rcases eq_or_lt_of_le hp1 with hp1e | hp1l
  · rw [hp1e]
    have : (1:ℝ) - 1 = 0 := by ring
    rw [this, zero_pow (by omega : v ≠ 0), mul_zero]
    positivity
  -- `0 < p < 1`, `u, v ≥ 1`
  set B : ℝ := (u:ℝ) + (v:ℝ) with hB
  have hupos : (0:ℝ) < (u:ℝ) := by positivity
  have hvpos : (0:ℝ) < (v:ℝ) := by positivity
  set x : ℝ := p * B / (u:ℝ) with hxd
  set y : ℝ := (1 - p) * B / (v:ℝ) with hyd
  have hxpos : 0 < x := by
    rw [hxd]; positivity
  have hypos : 0 < y := by
    rw [hyd]
    have : (0:ℝ) < 1 - p := by linarith
    positivity
  have hsum : (u:ℝ) * x + (v:ℝ) * y = (u:ℝ) + (v:ℝ) := by
    rw [hxd, hyd, hB]
    field_simp
    ring
  have hgeom := agfv_c08s_geom_le_one u v hxpos hypos hsum
  have hnn : (0:ℝ) ≤ ((u:ℝ)/B) ^ u * ((v:ℝ)/B) ^ v := by positivity
  calc p ^ u * (1 - p) ^ v
      = (x ^ u * y ^ v) * (((u:ℝ)/B) ^ u * ((v:ℝ)/B) ^ v) := by
        rw [hxd, hyd, div_pow, div_pow, div_pow, div_pow, mul_pow, mul_pow]
        field_simp
    _ ≤ 1 * (((u:ℝ)/B) ^ u * ((v:ℝ)/B) ^ v) := mul_le_mul_of_nonneg_right hgeom hnn
    _ = ((u:ℝ)/B) ^ u * ((v:ℝ)/B) ^ v := by ring

/-- `p ↦ Bin_{b,p}(z)` is maximised at `p = z/b`. -/
lemma agfv_c08s_mle {b : ℕ} (hb : 1 ≤ b) {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1)
    {z : ℤ} (hz0 : 0 ≤ z) (hzb : z ≤ (b:ℤ)) :
    binPMF b p z ≤ binPMF b ((z:ℝ)/(b:ℝ)) z := by
  obtain ⟨u, rfl⟩ : ∃ u : ℕ, z = (u:ℤ) := ⟨z.toNat, by omega⟩
  have hub : u ≤ b := by omega
  set v : ℕ := b - u with hv
  have huv : u + v = b := by omega
  have hbR : (b:ℝ) = (u:ℝ) + (v:ℝ) := by rw [← huv]; push_cast; ring
  have hbpos : (0:ℝ) < (b:ℝ) := by
    have : 0 < b := hb
    positivity
  have hq : (1:ℝ) - (u:ℝ)/(b:ℝ) = (v:ℝ)/(b:ℝ) := by
    have hbne : (b:ℝ) ≠ 0 := ne_of_gt hbpos
    field_simp
    rw [hbR]
    ring
  rw [binPMF_nat hub, binPMF_nat hub]
  have hbu : b - u = v := by omega
  rw [hbu]
  push_cast
  rw [hq]
  have hchoose : (0:ℝ) ≤ (b.choose u : ℝ) := Nat.cast_nonneg _
  have hcore := agfv_c08s_mle_core (u := u) (v := v) (by omega) hp0 hp1
  rw [← hbR] at hcore
  calc (b.choose u : ℝ) * p ^ u * (1 - p) ^ v
      = (b.choose u : ℝ) * (p ^ u * (1 - p) ^ v) := by ring
    _ ≤ (b.choose u : ℝ) * (((u:ℝ)/(b:ℝ)) ^ u * ((v:ℝ)/(b:ℝ)) ^ v) :=
        mul_le_mul_of_nonneg_left hcore hchoose
    _ = (b.choose u : ℝ) * ((u:ℝ)/(b:ℝ)) ^ u * ((v:ℝ)/(b:ℝ)) ^ v := by ring

/-! ### The step arithmetic and the main induction -/

/-- `α_{r+1} · 2^{r−1} = 1/4` for `r ≥ 1`: the exponent bookkeeping of the halving chain. -/
lemma agfv_c08s_exp_arith {r : ℕ} (hr : 1 ≤ r) :
    agfv_c08s_al (r + 1) * ((2 ^ (r - 1) : ℕ) : ℝ) = 1/4 := by
  obtain ⟨t, rfl⟩ : ∃ t, r = t + 1 := ⟨r - 1, by omega⟩
  unfold agfv_c08s_al
  simp only [Nat.add_sub_cancel, Nat.cast_pow, Nat.cast_ofNat]
  have h : ((1:ℝ)/2) ^ t * (2:ℝ) ^ t = 1 := by
    rw [← mul_pow]; norm_num
  calc ((1:ℝ)/2) ^ (t + 1 + 1) * (2:ℝ) ^ t
      = (((1:ℝ)/2) ^ t * (2:ℝ) ^ t) * (1/4) := by rw [pow_succ, pow_succ]; ring
    _ = 1/4 := by rw [h]; ring

/-- **From the `α = 1/2` estimate to the level-`r+1` envelope factor.**  Raising to the
power `2^{r−1}` removes every root; the only slack used is `6 ≤ 6^(2^{r−1})`. -/
lemma agfv_c08s_step_arith {r d : ℕ} (hr : 1 ≤ r) {T : ℝ}
    (hchain : T ^ (2 ^ (r - 1)) ≤ min 1 (6 * (((d:ℕ):ℝ) + 1) ^ (-(1/4 : ℝ)))) :
    T ≤ 6 * (((d:ℕ):ℝ) + 1) ^ (-(agfv_c08s_al (r + 1))) := by
  set N : ℕ := 2 ^ (r - 1) with hN
  have hN1 : 1 ≤ N := Nat.one_le_two_pow
  have hNne : N ≠ 0 := by omega
  have hbase : (0:ℝ) < ((d:ℕ):ℝ) + 1 := by positivity
  have hw : (0:ℝ) ≤ (((d:ℕ):ℝ) + 1) ^ (-(1/4 : ℝ)) := (Real.rpow_pos_of_pos hbase _).le
  have hrhsnn : (0:ℝ) ≤ 6 * (((d:ℕ):ℝ) + 1) ^ (-(agfv_c08s_al (r + 1))) := by
    have := (Real.rpow_pos_of_pos hbase (-(agfv_c08s_al (r + 1)))).le
    linarith
  have hpowid : ((((d:ℕ):ℝ) + 1) ^ (-(agfv_c08s_al (r + 1)))) ^ N
      = (((d:ℕ):ℝ) + 1) ^ (-(1/4 : ℝ)) := by
    rw [← Real.rpow_natCast ((((d:ℕ):ℝ) + 1) ^ (-(agfv_c08s_al (r + 1)))) N,
      ← Real.rpow_mul hbase.le]
    congr 1
    rw [hN]
    have := agfv_c08s_exp_arith (r := r) hr
    push_cast at this ⊢
    linarith [this]
  have hsix : (6:ℝ) ≤ 6 ^ N := by
    calc (6:ℝ) = 6 ^ 1 := by norm_num
      _ ≤ 6 ^ N := pow_le_pow_right₀ (by norm_num) hN1
  have hkey : T ^ N ≤ (6 * (((d:ℕ):ℝ) + 1) ^ (-(agfv_c08s_al (r + 1)))) ^ N := by
    refine hchain.trans ?_
    calc min 1 (6 * (((d:ℕ):ℝ) + 1) ^ (-(1/4 : ℝ)))
        ≤ 6 * (((d:ℕ):ℝ) + 1) ^ (-(1/4 : ℝ)) := min_le_right _ _
      _ ≤ 6 ^ N * (((d:ℕ):ℝ) + 1) ^ (-(1/4 : ℝ)) := by
          exact mul_le_mul_of_nonneg_right hsix hw
      _ = (6 * (((d:ℕ):ℝ) + 1) ^ (-(agfv_c08s_al (r + 1)))) ^ N := by
          rw [mul_pow, hpowid]
  exact le_of_pow_le_pow_left₀ hNne hrhsnn hkey

/-- **The C08 support bound, from two analytic inputs.**

`hatom` is the binomial atom bound at the central parameter (`L1`); `hstep` is the single
`α = 1/2` negative-moment estimate.  Everything else — the whole `α`-indexed family of step
inequalities of the original argument — is replaced by Cauchy–Schwarz.  No hypothesis here
contains the conclusion, the horizon induction, or any rate. -/
theorem agfv_c08s_support_aux
    (hatom : ∀ (M : ℕ) (j : ℤ), 1 ≤ M → 0 ≤ j → j ≤ (M:ℤ) →
        binPMF M ((j:ℝ)/(M:ℝ)) j ≤ (((distToEdge M j : ℕ) : ℝ) + 1) ^ (-(1/2 : ℝ)))
    (hstep : ∀ (M b : ℕ) (j : ℤ), 1 ≤ b → b ≤ M → 0 ≤ j → j ≤ (M:ℤ) →
        agfv_c08s_T M b j (1/2)
          ≤ min 1 (6 * (((distToEdge M j : ℕ) : ℝ) + 1) ^ (-(1/4 : ℝ)))) :
    ∀ (r : ℕ), 1 ≤ r → ∀ (M : ℕ) (j : ℤ), 0 ≤ j → j ≤ (M:ℤ) →
      GrRec r M j ≤ c08Envelope r (distToEdge M j) := by
  intro r hrr
  induction r, hrr using Nat.le_induction with
  | base =>
      intro M j h0 hjM
      rcases Nat.eq_zero_or_pos M with rfl | hM
      · have hj : j = 0 := by omega
        subst hj
        rw [agfv_c08s_GrRec_zero_size, if_pos rfl]
        have hd : distToEdge 0 (0:ℤ) = 0 := by unfold distToEdge; norm_num
        rw [hd, agfv_c08s_env_zero_d]
      · have hatomv := hatom M j hM h0 hjM
        have hGr := agfv_c08s_GrRec_one_le_atom hM h0 hjM
        have hbase : (0:ℝ) < ((distToEdge M j : ℕ) : ℝ) + 1 := by positivity
        have hone : (1:ℝ) ≤ ((distToEdge M j : ℕ) : ℝ) + 1 := by
          have : (0:ℝ) ≤ ((distToEdge M j : ℕ) : ℝ) := Nat.cast_nonneg _
          linarith
        have hwle : (((distToEdge M j : ℕ) : ℝ) + 1) ^ (-(1/2 : ℝ)) ≤ 1 :=
          Real.rpow_le_one_of_one_le_of_nonpos hone (by norm_num)
        have hwnn : (0:ℝ) ≤ (((distToEdge M j : ℕ) : ℝ) + 1) ^ (-(1/2 : ℝ)) :=
          (Real.rpow_pos_of_pos hbase _).le
        rw [agfv_c08s_env_eq]
        refine le_min ?_ ?_
        · exact (hGr.trans hatomv).trans hwle
        · refine (hGr.trans hatomv).trans ?_
          have hal : agfv_c08s_al 1 = 1/2 := by unfold agfv_c08s_al; norm_num
          have hkap : agfv_c08s_kap 1 = 2 := by unfold agfv_c08s_kap; norm_num
          rw [hal, hkap]
          linarith
  | succ r hr ih =>
      intro M j h0 hjM
      rcases Nat.eq_zero_or_pos M with rfl | hM
      · have hj : j = 0 := by omega
        subst hj
        rw [agfv_c08s_GrRec_zero_size, if_pos rfl]
        have hd : distToEdge 0 (0:ℤ) = 0 := by unfold distToEdge; norm_num
        rw [hd, agfv_c08s_env_zero_d]
      · obtain ⟨M', rfl⟩ : ∃ M', M = M' + 1 := ⟨M - 1, by omega⟩
        rw [agfv_c08s_env_eq]
        refine Finset.sup'_le _ _ (fun b hb => ?_)
        have hb1 : 1 ≤ b := (Finset.mem_Icc.1 hb).1
        have hbM : b ≤ M' + 1 := (Finset.mem_Icc.1 hb).2
        refine le_min ?_ ?_
        · -- the trivial half of the clamp
          calc ∑ jp ∈ Finset.Icc (0 : ℤ) (((M' + 1) - b : ℕ) : ℤ),
                  killK (M' + 1) b j jp * GrRec r ((M' + 1) - b) jp
              ≤ ∑ jp ∈ Finset.Icc (0 : ℤ) (((M' + 1) - b : ℕ) : ℤ),
                  killK (M' + 1) b j jp * 1 := by
                refine Finset.sum_le_sum (fun jp hjp => ?_)
                have hjp' := Finset.mem_Icc.1 hjp
                exact mul_le_mul_of_nonneg_left
                  (agfv_c08s_GrRec_le_one r _ jp hjp'.1 hjp'.2) (killK_nonneg h0 hjM jp)
            _ = aliveRow (M' + 1) b j := by unfold aliveRow; simp
            _ ≤ 1 := aliveRow_le_one hbM (quota_nonneg h0) (quota_le_one hM hjM)
        · -- the analytic half
          have hIH : ∀ jp ∈ Finset.Icc (0 : ℤ) (((M' + 1) - b : ℕ) : ℤ),
              killK (M' + 1) b j jp * GrRec r ((M' + 1) - b) jp
                ≤ killK (M' + 1) b j jp *
                  (agfv_c08s_kap r *
                    (((distToEdge ((M' + 1) - b) jp : ℕ) : ℝ) + 1) ^ (-(agfv_c08s_al r))) := by
            intro jp hjp
            have hjp' := Finset.mem_Icc.1 hjp
            have := ih ((M' + 1) - b) jp hjp'.1 hjp'.2
            rw [agfv_c08s_env_eq] at this
            exact mul_le_mul_of_nonneg_left (this.trans (min_le_right _ _))
              (killK_nonneg h0 hjM jp)
          have hTle : ∑ jp ∈ Finset.Icc (0 : ℤ) (((M' + 1) - b : ℕ) : ℤ),
              killK (M' + 1) b j jp * GrRec r ((M' + 1) - b) jp
                ≤ agfv_c08s_kap r * agfv_c08s_T (M' + 1) b j (agfv_c08s_al r) := by
            refine (Finset.sum_le_sum hIH).trans ?_
            unfold agfv_c08s_T
            rw [Finset.mul_sum]
            refine Finset.sum_le_sum (fun jp _ => ?_)
            ring_nf
            exact le_refl _
          refine hTle.trans ?_
          -- the step arithmetic
          have hchain0 := agfv_c08s_T_chain (M := M' + 1) (b := b) (j := j) hbM h0 hjM (r - 1)
          have halr : ((1:ℝ)/2) ^ ((r - 1) + 1) = agfv_c08s_al r := by
            unfold agfv_c08s_al
            congr 1
            omega
          rw [halr] at hchain0
          have hchain : (agfv_c08s_T (M' + 1) b j (agfv_c08s_al r)) ^ (2 ^ (r - 1))
              ≤ min 1 (6 * (((distToEdge (M' + 1) j : ℕ) : ℝ) + 1) ^ (-(1/4 : ℝ))) :=
            hchain0.trans (hstep (M' + 1) b j hb1 hbM h0 hjM)
          have hTnn : 0 ≤ agfv_c08s_T (M' + 1) b j (agfv_c08s_al r) :=
            agfv_c08s_T_nonneg h0 hjM _
          have harith := agfv_c08s_step_arith (r := r) (d := distToEdge (M' + 1) j) hr hchain
          have hkapnn : 0 ≤ agfv_c08s_kap r := (agfv_c08s_kap_pos r).le
          calc agfv_c08s_kap r * agfv_c08s_T (M' + 1) b j (agfv_c08s_al r)
              ≤ agfv_c08s_kap r *
                  (6 * (((distToEdge (M' + 1) j : ℕ) : ℝ) + 1) ^ (-(agfv_c08s_al (r + 1)))) :=
                mul_le_mul_of_nonneg_left harith hkapnn
            _ = agfv_c08s_kap (r + 1) *
                  (((distToEdge (M' + 1) j : ℕ) : ℝ) + 1) ^ (-(agfv_c08s_al (r + 1))) := by
                rw [agfv_c08s_kap_succ hr]; ring

/-- The frozen `Claim_C08_support` quantifier order, from the auxiliary form. -/
theorem agfv_c08s_support_of_inputs
    (hatom : ∀ (M : ℕ) (j : ℤ), 1 ≤ M → 0 ≤ j → j ≤ (M:ℤ) →
        binPMF M ((j:ℝ)/(M:ℝ)) j ≤ (((distToEdge M j : ℕ) : ℝ) + 1) ^ (-(1/2 : ℝ)))
    (hstep : ∀ (M b : ℕ) (j : ℤ), 1 ≤ b → b ≤ M → 0 ≤ j → j ≤ (M:ℤ) →
        agfv_c08s_T M b j (1/2)
          ≤ min 1 (6 * (((distToEdge M j : ℕ) : ℝ) + 1) ^ (-(1/4 : ℝ)))) :
    ∀ (r M : ℕ) (j : ℤ), 1 ≤ r → 0 ≤ j → j ≤ (M:ℤ) →
      GrRec r M j ≤ c08Envelope r (distToEdge M j) :=
  fun r M j hr h0 hjM => agfv_c08s_support_aux hatom hstep r hr M j h0 hjM

/-! ### The atom hypothesis is discharged -/

/-- **`Claim_C08_support` from the single `alpha = 1/2` negative-moment estimate.**  The atom
input is discharged by `agfv_c08s_atom_bound`; `hstep` is the only remaining hypothesis. -/
theorem agfv_c08s_support_of_step
    (hstep : ∀ (M b : ℕ) (j : ℤ), 1 ≤ b → b ≤ M → 0 ≤ j → j ≤ (M:ℤ) →
        agfv_c08s_T M b j (1/2)
          ≤ min 1 (6 * (((distToEdge M j : ℕ) : ℝ) + 1) ^ (-(1/4 : ℝ)))) :
    ∀ (r M : ℕ) (j : ℤ), 1 ≤ r → 0 ≤ j → j ≤ (M:ℤ) →
      GrRec r M j ≤ c08Envelope r (distToEdge M j) :=
  agfv_c08s_support_of_inputs
    (fun M j hM h0 hjM => agfv_c08s_atom_bound hM h0 hjM) hstep

/-- The same statement with `Claim_C08_support` named. -/
theorem agfv_c08s_claim_of_step
    (hstep : ∀ (M b : ℕ) (j : ℤ), 1 ≤ b → b ≤ M → 0 ≤ j → j ≤ (M:ℤ) →
        agfv_c08s_T M b j (1/2)
          ≤ min 1 (6 * (((distToEdge M j : ℕ) : ℝ) + 1) ^ (-(1/4 : ℝ)))) :
    Claim_C08_support :=
  fun r M j hr h0 hjM => agfv_c08s_support_of_step hstep r M j hr h0 hjM


/-! ### The uniform atom bound -/

lemma agfv_c08s_dist_eq {b : ℕ} {z : ℤ} (hz0 : 0 ≤ z) (hzb : z ≤ (b:ℤ)) :
    distToEdge b z = min z.toNat (b - z.toNat) := by
  unfold distToEdge
  omega

lemma agfv_c08s_rpow_half_sq {x : ℝ} (hx : 0 < x) :
    (x ^ (-(1/2 : ℝ))) ^ 2 = x⁻¹ := by
  rw [← Real.rpow_natCast (x ^ (-(1/2 : ℝ))) 2, ← Real.rpow_mul hx.le]
  norm_num
  rw [Real.rpow_neg_one]

/-- Chebyshev at a single atom. -/
lemma agfv_c08s_cheb_atom {b : ℕ} {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) {z : ℤ}
    (hz0 : 0 ≤ z) (hzb : z ≤ (b:ℤ)) {t : ℝ} (ht : 0 < t)
    (hdist : t ≤ |(z:ℝ) - (b:ℝ) * p|) :
    binPMF b p z ≤ (b:ℝ) * p * (1 - p) / t ^ 2 := by
  classical
  have hsub : ({z} : Finset ℤ) ⊆ Finset.Icc (0:ℤ) (b:ℤ) := by
    intro a ha
    simp only [Finset.mem_singleton] at ha
    subst ha
    exact Finset.mem_Icc.mpr ⟨hz0, hzb⟩
  have h := agfv_c08s_cheb (b := b) (p := p) hp0 hp1 ht hsub
    (by intro a ha; simp only [Finset.mem_singleton] at ha; subst ha; exact hdist)
  rwa [Finset.sum_singleton] at h

/-- **The uniform atom bound.**  `(Bin_{b,p}(z))² · b·min(p,1−p) ≤ 49/16` for every integer `z`:
the Stirling atom bound in the bulk, Chebyshev within `(16/49)·b·min(p,1−p)` of an edge.  The
constant `7/4` is what the two cases jointly force (`κ² ≥ (3+√5)/2` is the exact threshold). -/
theorem agfv_c08s_uniform_atom {b : ℕ} (hb : 1 ≤ b) {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (z : ℤ) :
    (binPMF b p z) ^ 2 * ((b:ℝ) * min p (1 - p)) ≤ 49/16 := by
  have hbpos : (0:ℝ) < (b:ℝ) := by
    have : 0 < b := hb
    positivity
  have hminnn : (0:ℝ) ≤ min p (1 - p) := le_min hp0 (by linarith)
  set s : ℝ := (b:ℝ) * min p (1 - p) with hs
  have hsnn : (0:ℝ) ≤ s := by rw [hs]; positivity
  have hAnn : (0:ℝ) ≤ binPMF b p z := binPMF_nonneg hp0 hp1
  by_cases hrange : 0 ≤ z ∧ z ≤ (b:ℤ)
  case neg =>
    have hzero : binPMF b p z = 0 := by
      rcases lt_or_ge z 0 with h | h
      · exact binPMF_of_neg h
      · exact binPMF_of_gt (by omega)
    rw [hzero]
    norm_num
  case pos =>
  obtain ⟨hz0, hzb⟩ := hrange
  set D : ℝ := ((distToEdge b z : ℕ) : ℝ) + 1 with hD
  have hD1 : (1:ℝ) ≤ D := by
    rw [hD]
    have : (0:ℝ) ≤ ((distToEdge b z : ℕ) : ℝ) := Nat.cast_nonneg _
    linarith
  have hDpos : (0:ℝ) < D := by linarith
  have hA1 : binPMF b p z ≤ D ^ (-(1/2 : ℝ)) :=
    (agfv_c08s_mle hb hp0 hp1 hz0 hzb).trans (agfv_c08s_atom_bound hb hz0 hzb)
  have hA2 : (binPMF b p z) ^ 2 ≤ D⁻¹ := by
    calc (binPMF b p z) ^ 2 ≤ (D ^ (-(1/2 : ℝ))) ^ 2 := pow_le_pow_left₀ hAnn hA1 2
      _ = D⁻¹ := agfv_c08s_rpow_half_sq hDpos
  rcases le_or_gt s ((49/16) * D) with hcase | hcase
  · -- bulk
    calc (binPMF b p z) ^ 2 * s ≤ D⁻¹ * ((49/16) * D) := by
          refine mul_le_mul hA2 hcase hsnn ?_
          positivity
      _ = 49/16 := by field_simp
  · -- edge: Chebyshev at distance `(33/49)·s`
    have hsbig : (49:ℝ)/16 < s := by nlinarith [hD1, hcase]
    have hspos : (0:ℝ) < s := by linarith
    set z' : ℕ := z.toNat with hz'
    have hz'int : ((z' : ℕ) : ℤ) = z := by rw [hz']; omega
    have hz'z : ((z' : ℕ) : ℝ) = (z:ℝ) := by
      rw [← hz'int]; push_cast; ring
    have hz'b : z' ≤ b := by omega
    have hdist : distToEdge b z = min z' (b - z') := agfv_c08s_dist_eq hz0 hzb
    have hsp : s ≤ (b:ℝ) * p := by
      rw [hs]
      exact mul_le_mul_of_nonneg_left (min_le_left _ _) hbpos.le
    have hsq : s ≤ (b:ℝ) * (1 - p) := by
      rw [hs]
      exact mul_le_mul_of_nonneg_left (min_le_right _ _) hbpos.le
    have hvarle : (b:ℝ) * p * (1 - p) ≤ s := by
      rw [hs]
      rcases le_total p (1 - p) with h | h
      · rw [min_eq_left h]
        nlinarith [hbpos, hp0, hp1]
      · rw [min_eq_right h]
        nlinarith [hbpos, hp0, hp1]
    set t : ℝ := (33/49) * s with ht
    have htpos : (0:ℝ) < t := by rw [ht]; linarith
    have hkey : t ≤ |(z:ℝ) - (b:ℝ) * p| := by
      rcases le_total z' (b - z') with hle | hle
      · -- the lower edge
        have hDz : D = ((z' : ℕ) : ℝ) + 1 := by
          rw [hD, hdist, min_eq_left hle]
        have hlt : ((z' : ℕ) : ℝ) + 1 < (16/49) * s := by
          rw [← hDz]
          nlinarith [hcase]
        have : (z:ℝ) - (b:ℝ) * p ≤ -t := by
          rw [← hz'z, ht]
          nlinarith [hsp, hlt]
        rw [abs_sub_comm, abs_of_nonneg (by linarith : (0:ℝ) ≤ (b:ℝ) * p - (z:ℝ))]
        linarith
      · -- the upper edge
        have hcast : ((b - z' : ℕ) : ℝ) = (b:ℝ) - ((z' : ℕ) : ℝ) := by
          push_cast [hz'b]
          rfl
        have hDz : D = ((b:ℝ) - ((z' : ℕ) : ℝ)) + 1 := by
          rw [hD, hdist, min_eq_right hle, hcast]
        have hlt : ((b:ℝ) - ((z' : ℕ) : ℝ)) + 1 < (16/49) * s := by
          rw [← hDz]
          nlinarith [hcase]
        have : t ≤ (z:ℝ) - (b:ℝ) * p := by
          rw [← hz'z, ht]
          nlinarith [hsq, hlt]
        rw [abs_of_nonneg (by linarith : (0:ℝ) ≤ (z:ℝ) - (b:ℝ) * p)]
        linarith
    have hcheb := agfv_c08s_cheb_atom hp0 hp1 hz0 hzb htpos hkey
    have hAle : binPMF b p z ≤ (2401/1089) / s := by
      refine hcheb.trans ?_
      rw [ht]
      rw [div_le_div_iff₀ (by positivity) hspos]
      nlinarith [hvarle, hspos, sq_nonneg s]
    -- close numerically
    have hCpos : (0:ℝ) < (2401:ℝ)/1089 := by norm_num
    calc (binPMF b p z) ^ 2 * s ≤ ((2401/1089) / s) ^ 2 * s :=
          mul_le_mul_of_nonneg_right (pow_le_pow_left₀ hAnn hAle 2) hsnn
      _ = (2401/1089) ^ 2 / s := by field_simp
      _ ≤ (2401/1089) ^ 2 / (49/16) := by
          refine div_le_div_of_nonneg_left (by positivity) (by norm_num) (le_of_lt hsbig)
      _ ≤ 49/16 := by norm_num


/-! ### The `α = 1/2` sum–integral comparison and the cutoff bound -/

lemma agfv_c08s_rpow_half (x : ℝ) (hx : 0 ≤ x) : x ^ (-(1/2:ℝ)) = 1 / Real.sqrt x := by
  rw [Real.rpow_neg hx, ← Real.sqrt_eq_rpow, one_div]

/-- `Σ_{v=1}^{V} v^(−1/2) ≤ 2√V`, by induction; no integral. -/
lemma agfv_c08s_harm_half (V : ℕ) :
    ∑ i ∈ Finset.range V, 1 / Real.sqrt ((i:ℝ) + 1) ≤ 2 * Real.sqrt (V:ℝ) := by
  induction V with
  | zero => simp
  | succ V ih =>
      rw [Finset.sum_range_succ]
      have hVnn : (0:ℝ) ≤ (V:ℝ) := Nat.cast_nonneg _
      have hs1 : (0:ℝ) < Real.sqrt ((V:ℝ) + 1) := Real.sqrt_pos.mpr (by linarith)
      have hsq1 : Real.sqrt ((V:ℝ) + 1) ^ 2 = (V:ℝ) + 1 := Real.sq_sqrt (by linarith)
      have hsq0 : Real.sqrt (V:ℝ) ^ 2 = (V:ℝ) := Real.sq_sqrt hVnn
      have hmono : Real.sqrt (V:ℝ) ≤ Real.sqrt ((V:ℝ) + 1) :=
        Real.sqrt_le_sqrt (by linarith)
      have hstep : 1 / Real.sqrt ((V:ℝ) + 1)
          ≤ 2 * Real.sqrt ((V:ℝ) + 1) - 2 * Real.sqrt (V:ℝ) := by
        rw [div_le_iff₀ hs1]
        nlinarith [hsq1, hsq0, hmono, Real.sqrt_nonneg (V:ℝ), hs1]
      have hcast : ((V + 1 : ℕ) : ℝ) = (V:ℝ) + 1 := by push_cast; ring
      rw [hcast]
      linarith [ih, hstep]

/-- Reflection of a `Σ` over an integer interval: `Σ_{jp ∈ [m−V+1, m]} f(m−jp) = Σ_{i ∈ [0,V−1]} f i`
in the form actually needed. -/
lemma agfv_c08s_sum_reflect (m : ℤ) (V : ℕ) (f : ℤ → ℝ) :
    ∑ jp ∈ Finset.Icc (m - ((V:ℤ) - 1)) m, f (m - jp)
      = ∑ i ∈ Finset.Icc (0:ℤ) ((V:ℤ) - 1), f i := by
  classical
  refine Finset.sum_nbij' (fun jp => m - jp) (fun i => m - i) ?_ ?_ ?_ ?_ ?_
  · intro a ha
    simp only [Finset.mem_Icc] at ha ⊢
    omega
  · intro a ha
    simp only [Finset.mem_Icc] at ha ⊢
    omega
  · intro a _; omega
  · intro a _; omega
  · intro a _; rfl


/-! ### The cutoff bound -/

lemma agfv_c08s_dist_left {m : ℕ} {jp : ℤ} (h0 : 0 ≤ jp) (hh : 2 * jp ≤ (m:ℤ)) :
    ((distToEdge m jp : ℕ) : ℝ) = (jp:ℝ) := by
  have hint : ((distToEdge m jp : ℕ) : ℤ) = jp := by
    unfold distToEdge
    omega
  calc ((distToEdge m jp : ℕ) : ℝ) = (((distToEdge m jp : ℕ) : ℤ) : ℝ) := by norm_cast
    _ = (jp : ℝ) := by rw [hint]

lemma agfv_c08s_dist_right {m : ℕ} {jp : ℤ} (hm : jp ≤ (m:ℤ)) (hh : (m:ℤ) ≤ 2 * jp) :
    ((distToEdge m jp : ℕ) : ℝ) = (m:ℝ) - (jp:ℝ) := by
  have hint : ((distToEdge m jp : ℕ) : ℤ) = (m:ℤ) - jp := by
    unfold distToEdge
    omega
  calc ((distToEdge m jp : ℕ) : ℝ) = (((distToEdge m jp : ℕ) : ℤ) : ℝ) := by norm_cast
    _ = (((m:ℤ) - jp : ℤ) : ℝ) := by rw [hint]
    _ = (m:ℝ) - (jp:ℝ) := by push_cast; ring

/-- `Σ_{jp ∈ [0,m]} 1{jp < V} (jp+1)^(−1/2) ≤ 2√V`. -/
lemma agfv_c08s_headL (m V : ℕ) (hV : 1 ≤ V) :
    ∑ jp ∈ Finset.Icc (0:ℤ) (m:ℤ),
        (if jp < (V:ℤ) then 1 / Real.sqrt ((jp:ℝ) + 1) else 0)
      ≤ 2 * Real.sqrt (V:ℝ) := by
  classical
  have hsub : ∑ jp ∈ Finset.Icc (0:ℤ) (m:ℤ),
        (if jp < (V:ℤ) then 1 / Real.sqrt ((jp:ℝ) + 1) else 0)
      ≤ ∑ jp ∈ Finset.Icc (0:ℤ) ((V:ℤ) - 1), 1 / Real.sqrt ((jp:ℝ) + 1) := by
    refine (Finset.sum_le_sum (f := fun jp => (if jp < (V:ℤ) then 1 / Real.sqrt ((jp:ℝ) + 1) else 0))
      (g := fun jp => if (0:ℤ) ≤ jp ∧ jp ≤ (V:ℤ) - 1 then 1 / Real.sqrt ((jp:ℝ) + 1) else 0)
      (fun jp hjp => ?_)).trans ?_
    · have hjp' := Finset.mem_Icc.1 hjp
      by_cases hlt : jp < (V:ℤ)
      · rw [if_pos hlt, if_pos ⟨hjp'.1, by omega⟩]
      · rw [if_neg hlt]
        split
        · positivity
        · exact le_refl 0
    · rw [← Finset.sum_filter]
      refine (Finset.sum_le_sum_of_subset_of_nonneg ?_ (fun jp _ _ => by positivity)).trans_eq rfl
      intro jp hjp
      simp only [Finset.mem_filter, Finset.mem_Icc] at hjp
      exact Finset.mem_Icc.2 hjp.2
  refine hsub.trans ?_
  have hcast : ((V - 1 : ℕ) : ℤ) = (V:ℤ) - 1 := by omega
  rw [← hcast, IccZ_eq_image (V - 1)]
  have hinj : Set.InjOn (fun i : ℕ => (i:ℤ)) ↑(Finset.range ((V-1)+1)) := by
    intro x _ y _ h
    dsimp only at h
    omega
  rw [Finset.sum_image hinj]
  have hVeq : (V - 1) + 1 = V := by omega
  rw [hVeq]
  have := agfv_c08s_harm_half V
  refine le_trans (le_of_eq ?_) this
  refine Finset.sum_congr rfl (fun i _ => ?_)
  push_cast
  ring

/-- The reflected head sum. -/
lemma agfv_c08s_headR (m V : ℕ) (hV : 1 ≤ V) :
    ∑ jp ∈ Finset.Icc (0:ℤ) (m:ℤ),
        (if (m:ℤ) - jp < (V:ℤ) then 1 / Real.sqrt (((m:ℝ) - (jp:ℝ)) + 1) else 0)
      ≤ 2 * Real.sqrt (V:ℝ) := by
  classical
  set f : ℤ → ℝ := fun i => 1 / Real.sqrt ((i:ℝ) + 1) with hf
  have hstep : ∑ jp ∈ Finset.Icc (0:ℤ) (m:ℤ),
        (if (m:ℤ) - jp < (V:ℤ) then 1 / Real.sqrt (((m:ℝ) - (jp:ℝ)) + 1) else 0)
      ≤ ∑ jp ∈ Finset.Icc ((m:ℤ) - ((V:ℤ) - 1)) (m:ℤ), f ((m:ℤ) - jp) := by
    refine (Finset.sum_le_sum
      (g := fun jp => if ((m:ℤ) - ((V:ℤ) - 1) ≤ jp ∧ jp ≤ (m:ℤ)) then f ((m:ℤ) - jp) else 0)
      (fun jp hjp => ?_)).trans ?_
    · have hjp' := Finset.mem_Icc.1 hjp
      by_cases hlt : (m:ℤ) - jp < (V:ℤ)
      · rw [if_pos hlt, if_pos ⟨by omega, hjp'.2⟩]
        simp only [hf]
        have hcc : (((m:ℤ) - jp : ℤ) : ℝ) = (m:ℝ) - (jp:ℝ) := by push_cast; ring
        rw [hcc]
      · rw [if_neg hlt]
        split
        · rw [hf]; positivity
        · exact le_refl 0
    · rw [← Finset.sum_filter]
      refine Finset.sum_le_sum_of_subset_of_nonneg ?_ (fun jp _ _ => by rw [hf]; positivity)
      intro jp hjp
      simp only [Finset.mem_filter, Finset.mem_Icc] at hjp
      exact Finset.mem_Icc.2 hjp.2
  refine hstep.trans ?_
  rw [agfv_c08s_sum_reflect (m:ℤ) V f]
  have := agfv_c08s_headL 0 V hV
  refine le_trans (le_of_eq ?_) (agfv_c08s_harm_half V)
  have hcast : ((V - 1 : ℕ) : ℤ) = (V:ℤ) - 1 := by omega
  rw [← hcast, IccZ_eq_image (V - 1)]
  have hinj : Set.InjOn (fun i : ℕ => (i:ℤ)) ↑(Finset.range ((V-1)+1)) := by
    intro x _ y _ h
    dsimp only at h
    omega
  rw [Finset.sum_image hinj]
  have hVeq : (V - 1) + 1 = V := by omega
  rw [hVeq]
  refine Finset.sum_congr rfl (fun i _ => ?_)
  rw [hf]
  push_cast
  ring

/-- **The cutoff bound.**  For every integer `V ≥ 1` and every uniform atom bound `A` on the
killed row, `T(M,b,j;1/2) ≤ 4A√V + (V+1)^(−1/2)`.  The two-sided structure costs nothing: the
interval `[0,m]` splits at `m/2` into a left and a right half on which `d'` is `j'` and `m−j'`
respectively, and the two tail events are disjoint. -/
theorem agfv_c08s_cutoff {M b : ℕ} (hbM : b ≤ M) {j : ℤ} (h0 : 0 ≤ j) (hjM : j ≤ (M:ℤ))
    {V : ℕ} (hV : 1 ≤ V) {A : ℝ} (hAnn : 0 ≤ A) (hA : ∀ jp : ℤ, killK M b j jp ≤ A) :
    agfv_c08s_T M b j (1/2) ≤ 4 * A * Real.sqrt (V:ℝ) + 1 / Real.sqrt ((V:ℝ) + 1) := by
  classical
  set m : ℕ := M - b with hm
  set c : ℝ := 1 / Real.sqrt ((V:ℝ) + 1) with hc
  have hcnn : 0 ≤ c := by rw [hc]; positivity
  have hVR : (0:ℝ) ≤ (V:ℝ) := Nat.cast_nonneg _
  -- the pointwise inequality
  have hpt : ∀ jp ∈ Finset.Icc (0:ℤ) (m:ℤ),
      killK M b j jp * (((distToEdge m jp : ℕ) : ℝ) + 1) ^ (-(1/2:ℝ))
        ≤ A * ((if jp < (V:ℤ) then 1 / Real.sqrt ((jp:ℝ) + 1) else 0)
              + (if (m:ℤ) - jp < (V:ℤ) then 1 / Real.sqrt (((m:ℝ) - (jp:ℝ)) + 1) else 0))
          + c * killK M b j jp := by
    intro jp hjp
    have hjp' := Finset.mem_Icc.1 hjp
    have hKnn : 0 ≤ killK M b j jp := killK_nonneg h0 hjM jp
    have hKA : killK M b j jp ≤ A := hA jp
    have hDnn : (0:ℝ) ≤ ((distToEdge m jp : ℕ) : ℝ) := Nat.cast_nonneg _
    have hrw : (((distToEdge m jp : ℕ) : ℝ) + 1) ^ (-(1/2:ℝ))
        = 1 / Real.sqrt (((distToEdge m jp : ℕ) : ℝ) + 1) :=
      agfv_c08s_rpow_half _ (by linarith)
    rw [hrw]
    rcases le_or_gt (2 * jp) (m:ℤ) with hside | hside
    · -- left half: `d' = j'`
      rw [agfv_c08s_dist_left hjp'.1 hside]
      by_cases hlt : jp < (V:ℤ)
      · rw [if_pos hlt]
        have hgnn : (0:ℝ) ≤ (if (m:ℤ) - jp < (V:ℤ) then 1 / Real.sqrt (((m:ℝ) - (jp:ℝ)) + 1) else 0) := by
          split
          · positivity
          · exact le_refl 0
        have h1 : killK M b j jp * (1 / Real.sqrt ((jp:ℝ) + 1))
            ≤ A * (1 / Real.sqrt ((jp:ℝ) + 1)) := by
          refine mul_le_mul_of_nonneg_right hKA ?_
          positivity
        nlinarith [mul_nonneg hAnn hgnn, mul_nonneg hcnn hKnn, h1]
      · rw [if_neg hlt]
        have hmono : 1 / Real.sqrt ((jp:ℝ) + 1) ≤ c := by
          rw [hc]
          have hjV : (V:ℝ) ≤ (jp:ℝ) := by
            have : (V:ℤ) ≤ jp := by omega
            exact_mod_cast this
          refine one_div_le_one_div_of_le (by positivity) ?_
          exact Real.sqrt_le_sqrt (by linarith)
        have h1 : killK M b j jp * (1 / Real.sqrt ((jp:ℝ) + 1)) ≤ killK M b j jp * c :=
          mul_le_mul_of_nonneg_left hmono hKnn
        have hgnn : (0:ℝ) ≤ (0:ℝ)
            + (if (m:ℤ) - jp < (V:ℤ) then 1 / Real.sqrt (((m:ℝ) - (jp:ℝ)) + 1) else 0) := by
          split
          · positivity
          · norm_num
        nlinarith [mul_nonneg hAnn hgnn, h1]
    · -- right half: `d' = m − j'`
      rw [agfv_c08s_dist_right hjp'.2 (by omega)]
      have hmjnn : (0:ℝ) ≤ (m:ℝ) - (jp:ℝ) := by
        have : (jp:ℝ) ≤ (m:ℝ) := by exact_mod_cast hjp'.2
        linarith
      by_cases hlt : (m:ℤ) - jp < (V:ℤ)
      · rw [if_pos hlt]
        have hgnn : (0:ℝ) ≤ (if jp < (V:ℤ) then 1 / Real.sqrt ((jp:ℝ) + 1) else 0) := by
          split
          · positivity
          · exact le_refl 0
        have h1 : killK M b j jp * (1 / Real.sqrt (((m:ℝ) - (jp:ℝ)) + 1))
            ≤ A * (1 / Real.sqrt (((m:ℝ) - (jp:ℝ)) + 1)) := by
          refine mul_le_mul_of_nonneg_right hKA ?_
          positivity
        nlinarith [mul_nonneg hAnn hgnn, mul_nonneg hcnn hKnn, h1]
      · rw [if_neg hlt]
        have hmono : 1 / Real.sqrt (((m:ℝ) - (jp:ℝ)) + 1) ≤ c := by
          rw [hc]
          have hjV : (V:ℝ) ≤ (m:ℝ) - (jp:ℝ) := by
            have hz : (V:ℤ) ≤ (m:ℤ) - jp := by omega
            have hcast : (((V:ℤ)) : ℝ) ≤ (((m:ℤ) - jp : ℤ) : ℝ) := by exact_mod_cast hz
            push_cast at hcast
            linarith
          refine one_div_le_one_div_of_le (by positivity) ?_
          exact Real.sqrt_le_sqrt (by linarith)
        have h1 : killK M b j jp * (1 / Real.sqrt (((m:ℝ) - (jp:ℝ)) + 1)) ≤ killK M b j jp * c :=
          mul_le_mul_of_nonneg_left hmono hKnn
        have hgnn : (0:ℝ) ≤ (if jp < (V:ℤ) then 1 / Real.sqrt ((jp:ℝ) + 1) else 0) + (0:ℝ) := by
          split
          · positivity
          · norm_num
        nlinarith [mul_nonneg hAnn hgnn, h1]
  -- sum it
  have hsum := Finset.sum_le_sum hpt
  unfold agfv_c08s_T
  refine hsum.trans ?_
  rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum, Finset.sum_add_distrib]
  have hL := agfv_c08s_headL m V hV
  have hR := agfv_c08s_headR m V hV
  have halive : ∑ jp ∈ Finset.Icc (0:ℤ) (m:ℤ), killK M b j jp ≤ 1 := by
    have : aliveRow M b j = ∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ), killK M b j jp := rfl
    rw [hm]
    rw [← this]
    exact agfv_c08s_alive_le_one hbM h0 hjM
  have h1 : A * ((∑ jp ∈ Finset.Icc (0:ℤ) (m:ℤ),
        (if jp < (V:ℤ) then 1 / Real.sqrt ((jp:ℝ) + 1) else 0))
      + ∑ jp ∈ Finset.Icc (0:ℤ) (m:ℤ),
        (if (m:ℤ) - jp < (V:ℤ) then 1 / Real.sqrt (((m:ℝ) - (jp:ℝ)) + 1) else 0))
      ≤ A * (4 * Real.sqrt (V:ℝ)) := by
    refine mul_le_mul_of_nonneg_left ?_ hAnn
    linarith [hL, hR]
  have h2 : c * ∑ jp ∈ Finset.Icc (0:ℤ) (m:ℤ), killK M b j jp ≤ c * 1 :=
    mul_le_mul_of_nonneg_left halive hcnn
  calc A * ((∑ jp ∈ Finset.Icc (0:ℤ) (m:ℤ),
          (if jp < (V:ℤ) then 1 / Real.sqrt ((jp:ℝ) + 1) else 0))
        + ∑ jp ∈ Finset.Icc (0:ℤ) (m:ℤ),
          (if (m:ℤ) - jp < (V:ℤ) then 1 / Real.sqrt (((m:ℝ) - (jp:ℝ)) + 1) else 0))
      + c * ∑ jp ∈ Finset.Icc (0:ℤ) (m:ℤ), killK M b j jp
      ≤ A * (4 * Real.sqrt (V:ℝ)) + c * 1 := by linarith [h1, h2]
    _ = 4 * A * Real.sqrt (V:ℝ) + c := by ring

/-! ### Regime F: the batch takes at least `7/8` of the remaining coordinates -/

lemma agfv_c08s_rpow_quarter (x : ℝ) (hx : 0 ≤ x) :
    x ^ (-(1/4:ℝ)) = 1 / Real.sqrt (Real.sqrt x) := by
  have h1 : Real.sqrt (Real.sqrt x) = x ^ ((1:ℝ)/4) := by
    rw [Real.sqrt_eq_rpow, Real.sqrt_eq_rpow, ← Real.rpow_mul hx]
    norm_num
  rw [Real.rpow_neg hx, h1, inv_eq_one_div]

/-- The numeric core of regime F: `4A√V + (V+1)^(−1/2) ≤ 6/√E` whenever `A² s ≤ 49/16`,
`s ≥ 56V²`, `E ≤ 8(V+1)` and `V ≥ 4`.  Every irrational is `√2`, `√V`, `√(V+1)`. -/
lemma agfv_c08s_F_numeric {V : ℕ} (hV : 4 ≤ V) {s A E : ℝ}
    (hs : 56 * (V:ℝ) ^ 2 ≤ s) (hAnn : 0 ≤ A) (hA2 : A ^ 2 * s ≤ 49/16)
    (hEpos : 0 < E) (hEle : E ≤ 8 * ((V:ℝ) + 1)) :
    4 * A * Real.sqrt (V:ℝ) + 1 / Real.sqrt ((V:ℝ) + 1) ≤ 6 / Real.sqrt E := by
  have hV4 : (4:ℝ) ≤ (V:ℝ) := by exact_mod_cast hV
  set x : ℝ := Real.sqrt (V:ℝ) with hxd
  set y : ℝ := Real.sqrt ((V:ℝ) + 1) with hyd
  have hx2 : x ^ 2 = (V:ℝ) := Real.sq_sqrt (by linarith)
  have hy2 : y ^ 2 = (V:ℝ) + 1 := Real.sq_sqrt (by linarith)
  have hxpos : 0 < x := Real.sqrt_pos.mpr (by linarith)
  have hypos : 0 < y := Real.sqrt_pos.mpr (by linarith)
  set r2 : ℝ := Real.sqrt 2 with hr2d
  have hr2sq : r2 ^ 2 = 2 := Real.sq_sqrt (by norm_num)
  have hr2pos : 0 < r2 := Real.sqrt_pos.mpr (by norm_num)
  have hr2le : r2 ≤ 1.415 := by nlinarith [hr2sq, hr2pos]
  have hr2ge : (1:ℝ) ≤ r2 := by nlinarith [hr2sq, hr2pos]
  -- `E ≤ 8(V+1)` gives `6/√E ≥ 3/(r2 y)`
  have h8eq : (8:ℝ) * ((V:ℝ) + 1) = (2 * r2) ^ 2 * ((V:ℝ) + 1) := by
    rw [mul_pow, hr2sq]; ring
  have hEy : Real.sqrt E ≤ 2 * r2 * y := by
    have h8 : Real.sqrt (8 * ((V:ℝ) + 1)) = 2 * r2 * y := by
      rw [h8eq, Real.sqrt_mul (by positivity), Real.sqrt_sq (by positivity), hyd]
    calc Real.sqrt E ≤ Real.sqrt (8 * ((V:ℝ) + 1)) := Real.sqrt_le_sqrt hEle
      _ = 2 * r2 * y := h8
  have hEsqpos : 0 < Real.sqrt E := Real.sqrt_pos.mpr hEpos
  have hbudget : 3 / (r2 * y) ≤ 6 / Real.sqrt E := by
    rw [div_le_div_iff₀ (by positivity) hEsqpos]
    nlinarith [hEy, hr2pos, hypos]
  refine le_trans ?_ hbudget
  -- `4Ax ≤ (3 − r2)/(r2 y)`
  have hkey : 4 * A * x ≤ (3 - r2) / (r2 * y) := by
    have hrhsnn : (0:ℝ) ≤ (3 - r2) / (r2 * y) := by
      have h3 : r2 ≤ 3 := by linarith
      have : (0:ℝ) ≤ 3 - r2 := by linarith
      positivity
    refine le_of_pow_le_pow_left₀ (n := 2) (by norm_num) hrhsnn ?_
    have hnum : (3 - r2) ^ 2 = 11 - 6 * r2 := by linear_combination hr2sq
    have hsq : ((3 - r2) / (r2 * y)) ^ 2 = (11 - 6 * r2) / (2 * y ^ 2) := by
      rw [div_pow, mul_pow, hr2sq, hnum]
    rw [hsq]
    have hA2x : (4 * A * x) ^ 2 ≤ 7 / (8 * x ^ 2) := by
      have h1 : A ^ 2 * (56 * (V:ℝ) ^ 2) ≤ 49/16 := le_trans (by nlinarith [sq_nonneg A, hs]) hA2
      rw [show (4 * A * x) ^ 2 = 16 * A ^ 2 * x ^ 2 by ring, le_div_iff₀ (by positivity)]
      have hgoal : 16 * A ^ 2 * x ^ 2 * (8 * x ^ 2) = (16/7) * (A ^ 2 * (56 * (V:ℝ) ^ 2)) := by
        rw [← hx2]; ring
      rw [hgoal]
      linarith [h1]
    refine hA2x.trans ?_
    rw [div_le_div_iff₀ (by positivity) (by positivity)]
    have hyx : y ^ 2 = x ^ 2 + 1 := by rw [hy2, hx2]
    rw [hyx]
    nlinarith [hr2le, hx2, hV4, mul_le_mul_of_nonneg_right hr2le (sq_nonneg x)]
  have hcalc : (3 - r2) / (r2 * y) + 1 / y = 3 / (r2 * y) := by
    field_simp
    ring
  calc 4 * A * x + 1 / y ≤ (3 - r2) / (r2 * y) + 1 / y := by linarith [hkey]
    _ = 3 / (r2 * y) := hcalc


lemma agfv_c08s_dist_real {M : ℕ} {j : ℤ} (h0 : 0 ≤ j) (hjM : j ≤ (M:ℤ)) :
    ((distToEdge M j : ℕ) : ℝ) = min (j:ℝ) ((M:ℝ) - (j:ℝ)) := by
  have hint : ((distToEdge M j : ℕ) : ℤ) = min j ((M:ℤ) - j) := by
    unfold distToEdge; omega
  have hcast : ((distToEdge M j : ℕ) : ℝ) = (((distToEdge M j : ℕ) : ℤ) : ℝ) := by norm_cast
  rcases le_total j ((M:ℤ) - j) with h | h
  · have hc : (j:ℝ) ≤ (M:ℝ) - (j:ℝ) := by exact_mod_cast h
    rw [min_eq_left h] at hint
    rw [hcast, hint, min_eq_left hc]
  · have hc : (M:ℝ) - (j:ℝ) ≤ (j:ℝ) := by exact_mod_cast h
    rw [min_eq_right h] at hint
    rw [hcast, hint, min_eq_right hc]
    push_cast
    ring

lemma agfv_c08s_min_p {M : ℕ} (hM : 0 < M) {j : ℤ} (h0 : 0 ≤ j) (hjM : j ≤ (M:ℤ)) :
    min ((j:ℝ)/(M:ℝ)) (1 - (j:ℝ)/(M:ℝ)) = ((distToEdge M j : ℕ):ℝ)/(M:ℝ) := by
  have hMpos : (0:ℝ) < (M:ℝ) := by positivity
  have hq : (1:ℝ) - (j:ℝ)/(M:ℝ) = ((M:ℝ) - (j:ℝ))/(M:ℝ) := by field_simp
  rw [hq, agfv_c08s_dist_real h0 hjM]
  rcases le_total (j:ℝ) ((M:ℝ) - (j:ℝ)) with h | h
  · rw [min_eq_left h, min_eq_left (div_le_div_of_nonneg_right h hMpos.le)]
  · rw [min_eq_right h, min_eq_right (div_le_div_of_nonneg_right h hMpos.le)]

/-- **Regime F.**  If the batch takes at least `7/8` of the remaining coordinates and the
distance is past the clamp threshold, the `α = 1/2` estimate holds with constant `6`. -/
theorem agfv_c08s_step_regimeF {M b : ℕ} (hb1 : 1 ≤ b) (hbM : b ≤ M) {j : ℤ}
    (h0 : 0 ≤ j) (hjM : j ≤ (M:ℤ)) (hrho : 7 * M ≤ 8 * b) (hd : 1295 ≤ distToEdge M j) :
    agfv_c08s_T M b j (1/2) ≤ 6 * (((distToEdge M j : ℕ):ℝ) + 1) ^ (-(1/4:ℝ)) := by
  set d : ℕ := distToEdge M j with hdd
  have h2d : 2 * (d:ℤ) ≤ (M:ℤ) := by
    rw [hdd]; unfold distToEdge; omega
  have hMpos : 0 < M := by
    rcases Nat.eq_zero_or_pos M with hM0 | hM
    · exfalso
      rw [hM0] at h2d
      have : (1295:ℤ) ≤ (d:ℤ) := by exact_mod_cast hd
      omega
    · exact hM
  have hMR : (0:ℝ) < (M:ℝ) := by positivity
  have hdR : (1295:ℝ) ≤ (d:ℝ) := by exact_mod_cast hd
  set p : ℝ := (j:ℝ)/(M:ℝ) with hp
  have hp0 : 0 ≤ p := quota_nonneg h0
  have hp1 : p ≤ 1 := quota_le_one hMpos hjM
  set s : ℝ := (b:ℝ) * min p (1 - p) with hsd
  have hsval : s = (b:ℝ) * (d:ℝ) / (M:ℝ) := by
    rw [hsd, hp, agfv_c08s_min_p hMpos h0 hjM, mul_div_assoc]
  have hbR : (7:ℝ) * (M:ℝ) ≤ 8 * (b:ℝ) := by exact_mod_cast hrho
  have hdnn : (0:ℝ) ≤ (d:ℝ) := by linarith
  have hs78 : (7/8) * (d:ℝ) ≤ s := by
    rw [hsval, le_div_iff₀ hMR]
    nlinarith [mul_le_mul_of_nonneg_right hbR hdnn]
  -- the cutoff scale
  set V : ℕ := Nat.sqrt d / 8 with hVd
  have hsq35 : 35 ≤ Nat.sqrt d := by
    rw [Nat.le_sqrt]
    omega
  have hV4 : 4 ≤ V := by
    rw [hVd]; omega
  have h8V : 8 * V ≤ Nat.sqrt d := by rw [hVd]; omega
  have hsqle : Nat.sqrt d * Nat.sqrt d ≤ d := by
    have := Nat.sqrt_le' d
    nlinarith [this]
  have h64 : 64 * V ^ 2 ≤ d := by
    calc 64 * V ^ 2 = (8 * V) * (8 * V) := by ring
      _ ≤ Nat.sqrt d * Nat.sqrt d := Nat.mul_le_mul h8V h8V
      _ ≤ d := hsqle
  have hd1 : d + 1 ≤ 64 * (V + 1) ^ 2 := by
    have hlt : d < (Nat.sqrt d + 1) * (Nat.sqrt d + 1) := by
      have := Nat.lt_succ_sqrt' d
      nlinarith [this]
    have hle : Nat.sqrt d + 1 ≤ 8 * (V + 1) := by rw [hVd]; omega
    calc d + 1 ≤ (Nat.sqrt d + 1) * (Nat.sqrt d + 1) := by omega
      _ ≤ (8 * (V + 1)) * (8 * (V + 1)) := Nat.mul_le_mul hle hle
      _ = 64 * (V + 1) ^ 2 := by ring
  have h64R : (64:ℝ) * (V:ℝ) ^ 2 ≤ (d:ℝ) := by exact_mod_cast h64
  have hsV : (56:ℝ) * (V:ℝ) ^ 2 ≤ s := by nlinarith [hs78, h64R]
  have hVR4 : (4:ℝ) ≤ (V:ℝ) := by exact_mod_cast hV4
  have hspos : (0:ℝ) < s := by nlinarith [hsV, hVR4]
  -- the uniform atom bound
  set A : ℝ := (7/4) / Real.sqrt s with hAd
  have hsqspos : (0:ℝ) < Real.sqrt s := Real.sqrt_pos.mpr hspos
  have hAnn : 0 ≤ A := by rw [hAd]; positivity
  have hA2 : A ^ 2 * s = 49/16 := by
    rw [hAd, div_pow, Real.sq_sqrt hspos.le]
    field_simp
    ring
  have hKA : ∀ jp : ℤ, killK M b j jp ≤ A := by
    intro jp
    have hub := agfv_c08s_uniform_atom hb1 hp0 hp1 (j - jp)
    have hK : killK M b j jp = binPMF b p (j - jp) := rfl
    rw [hK]
    have hnn : 0 ≤ binPMF b p (j - jp) := binPMF_nonneg hp0 hp1
    refine le_of_pow_le_pow_left₀ (n := 2) (by norm_num) hAnn ?_
    rw [← hsd] at hub
    nlinarith [hub, hA2, hspos]
  have hV1 : 1 ≤ V := by omega
  have hcut := agfv_c08s_cutoff hbM h0 hjM hV1 hAnn hKA
  -- convert the target and apply the numeric core
  rw [agfv_c08s_rpow_quarter ((d:ℝ) + 1) (by positivity), mul_one_div]
  set E : ℝ := Real.sqrt ((d:ℝ) + 1) with hEd
  have hEpos : 0 < E := by rw [hEd]; exact Real.sqrt_pos.mpr (by linarith)
  have hEle : E ≤ 8 * ((V:ℝ) + 1) := by
    rw [hEd]
    have hd1R : (d:ℝ) + 1 ≤ 64 * ((V:ℝ) + 1) ^ 2 := by exact_mod_cast hd1
    have heq : (64:ℝ) * ((V:ℝ) + 1) ^ 2 = (8 * ((V:ℝ) + 1)) ^ 2 := by ring
    calc Real.sqrt ((d:ℝ) + 1) ≤ Real.sqrt ((8 * ((V:ℝ) + 1)) ^ 2) := by
          rw [← heq]; exact Real.sqrt_le_sqrt hd1R
      _ = 8 * ((V:ℝ) + 1) := Real.sqrt_sq (by positivity)
  exact hcut.trans (agfv_c08s_F_numeric hV4 hsV hAnn (le_of_eq hA2) hEpos hEle)


/-! ### Regime S: Chebyshev on the killed row -/

/-- Chebyshev transported to the killed row: the index change `a = j − j'` is a bijection and the
off-support indices contribute nothing. -/
lemma agfv_c08s_cheb_row {M b : ℕ} (hM : 0 < M) {j : ℤ} (h0 : 0 ≤ j) (hjM : j ≤ (M:ℤ))
    {t : ℝ} (ht : 0 < t) (I : Finset ℤ)
    (hdist : ∀ jp ∈ I, t ≤ |(j:ℝ) - (jp:ℝ) - (b:ℝ) * ((j:ℝ)/(M:ℝ))|) :
    ∑ jp ∈ I, killK M b j jp
      ≤ (b:ℝ) * ((j:ℝ)/(M:ℝ)) * (1 - (j:ℝ)/(M:ℝ)) / t ^ 2 := by
  classical
  set p : ℝ := (j:ℝ)/(M:ℝ) with hp
  have hp0 : 0 ≤ p := quota_nonneg h0
  have hp1 : p ≤ 1 := quota_le_one hM hjM
  set I' : Finset ℤ := I.filter (fun jp => 0 ≤ j - jp ∧ j - jp ≤ (b:ℤ)) with hI'
  have hrestrict : ∑ jp ∈ I, killK M b j jp = ∑ jp ∈ I', killK M b j jp := by
    refine (Finset.sum_subset (Finset.filter_subset _ _) ?_).symm
    intro jp hjp hnot
    have : ¬ (0 ≤ j - jp ∧ j - jp ≤ (b:ℤ)) := by
      intro hc
      exact hnot (Finset.mem_filter.2 ⟨hjp, hc⟩)
    unfold killK binPMF
    rw [if_neg this]
  rw [hrestrict]
  have hinj : Set.InjOn (fun jp => j - jp) ↑I' := by
    intro x _ y _ h
    dsimp only at h
    omega
  have himg : ∑ jp ∈ I', killK M b j jp
      = ∑ a ∈ I'.image (fun jp => j - jp), binPMF b p a := by
    rw [Finset.sum_image hinj]
    exact Finset.sum_congr rfl (fun jp _ => rfl)
  rw [himg]
  refine agfv_c08s_cheb hp0 hp1 ht ?_ ?_
  · intro a ha
    simp only [Finset.mem_image, hI', Finset.mem_filter] at ha
    obtain ⟨jp, ⟨_, hguard⟩, rfl⟩ := ha
    exact Finset.mem_Icc.2 hguard
  · intro a ha
    simp only [Finset.mem_image, hI', Finset.mem_filter] at ha
    obtain ⟨jp, ⟨hjpI, _⟩, rfl⟩ := ha
    have hcast : ((j - jp : ℤ) : ℝ) = (j:ℝ) - (jp:ℝ) := by push_cast; ring
    rw [hcast]
    exact hdist jp hjpI

/-- The numeric core of regime S. -/
lemma agfv_c08s_S_numeric {d : ℕ} (hd : 1295 ≤ d) :
    4 / Real.sqrt (d:ℝ) + 256 / (d:ℝ) ≤ 6 * (((d:ℕ):ℝ) + 1) ^ (-(1/4:ℝ)) := by
  have hdR : (1295:ℝ) ≤ (d:ℝ) := by exact_mod_cast hd
  have hdpos : (0:ℝ) < (d:ℝ) := by linarith
  set z : ℝ := Real.sqrt (Real.sqrt (d:ℝ)) with hzd
  have hsd : Real.sqrt (d:ℝ) = z ^ 2 := (Real.sq_sqrt (Real.sqrt_nonneg _)).symm
  have hzpos : 0 < z := Real.sqrt_pos.mpr (Real.sqrt_pos.mpr hdpos)
  have hsdsq : Real.sqrt (d:ℝ) ^ 2 = (d:ℝ) := Real.sq_sqrt hdpos.le
  have hz4 : z ^ 4 = (d:ℝ) := by
    calc z ^ 4 = (z ^ 2) ^ 2 := by ring
      _ = Real.sqrt (d:ℝ) ^ 2 := by rw [← hsd]
      _ = (d:ℝ) := hsdsq
  have hsdge : (35.9:ℝ) ≤ Real.sqrt (d:ℝ) := by
    nlinarith [hsdsq, Real.sqrt_nonneg (d:ℝ), hdR]
  have hzge : (5.9:ℝ) ≤ z := by nlinarith [hsd, hsdge, hzpos]
  -- the fourth root of `d+1`
  set Y : ℝ := Real.sqrt (Real.sqrt ((d:ℝ) + 1)) with hYd
  have hYpos : 0 < Y := Real.sqrt_pos.mpr (Real.sqrt_pos.mpr (by linarith))
  have hY2 : Y ^ 2 = Real.sqrt ((d:ℝ) + 1) := Real.sq_sqrt (Real.sqrt_nonneg _)
  have hY4 : Real.sqrt ((d:ℝ) + 1) ^ 2 = (d:ℝ) + 1 := Real.sq_sqrt (by linarith)
  have hYle : Y ≤ (119/100) * z := by
    have hstep : Real.sqrt ((d:ℝ) + 1) ≤ (14161/10000) * Real.sqrt (d:ℝ) := by
      nlinarith [hY4, hsdsq, Real.sqrt_nonneg ((d:ℝ)+1), Real.sqrt_nonneg (d:ℝ), hdR,
        hsdge]
    nlinarith [hY2, hstep, hsd, hYpos, hzpos, hzge]
  rw [agfv_c08s_rpow_quarter ((d:ℝ) + 1) (by linarith), mul_one_div, ← hYd]
  have hbud : 600 / (119 * z) ≤ 6 / Y := by
    rw [div_le_div_iff₀ (by positivity) hYpos]
    nlinarith [hYle, hzpos, hYpos]
  refine le_trans ?_ hbud
  rw [hsd, ← hz4]
  rw [div_add_div _ _ (by positivity) (by positivity), div_le_div_iff₀ (by positivity) (by positivity)]
  nlinarith [hzge, hzpos, sq_nonneg z, pow_pos hzpos 3, pow_pos hzpos 4, pow_pos hzpos 5,
    pow_pos hzpos 6]


/-- **Regime S.**  If the batch takes less than `7/8` of the remaining coordinates, the post-batch
distance stays at least `ρd/2` except on a Chebyshev event of probability `O(1/d)`. -/
theorem agfv_c08s_step_regimeS {M b : ℕ} (hb1 : 1 ≤ b) (hbM : b ≤ M) {j : ℤ}
    (h0 : 0 ≤ j) (hjM : j ≤ (M:ℤ)) (hrho : 8 * b < 7 * M) (hd : 1295 ≤ distToEdge M j) :
    agfv_c08s_T M b j (1/2) ≤ 6 * (((distToEdge M j : ℕ):ℝ) + 1) ^ (-(1/4:ℝ)) := by
  classical
  set d : ℕ := distToEdge M j with hdd
  have hdle : (d:ℤ) ≤ j ∧ (d:ℤ) ≤ (M:ℤ) - j := by
    rw [hdd]; unfold distToEdge; omega
  have h2d : 2 * (d:ℤ) ≤ (M:ℤ) := by omega
  have hMpos : 0 < M := by
    rcases Nat.eq_zero_or_pos M with hM0 | hM
    · exfalso
      have : (1295:ℤ) ≤ (d:ℤ) := by exact_mod_cast hd
      rw [hM0] at h2d
      omega
    · exact hM
  have hMR : (0:ℝ) < (M:ℝ) := by positivity
  have hdR : (1295:ℝ) ≤ (d:ℝ) := by exact_mod_cast hd
  have hdjR : (d:ℝ) ≤ (j:ℝ) := by exact_mod_cast hdle.1
  have hdMjR : (d:ℝ) ≤ (M:ℝ) - (j:ℝ) := by
    have := hdle.2
    have hc : ((d:ℕ):ℝ) ≤ (((M:ℤ) - j : ℤ) : ℝ) := by exact_mod_cast this
    push_cast at hc
    linarith
  set m : ℕ := M - b with hmd
  have hmR : (m:ℝ) = (M:ℝ) - (b:ℝ) := by rw [hmd]; push_cast [hbM]; ring
  have hmM : (M:ℝ) < 8 * (m:ℝ) := by
    rw [hmR]
    have : (8:ℝ) * (b:ℝ) < 7 * (M:ℝ) := by exact_mod_cast hrho
    linarith
  set p : ℝ := (j:ℝ)/(M:ℝ) with hp
  have hp0 : 0 ≤ p := quota_nonneg h0
  have hp1 : p ≤ 1 := quota_le_one hMpos hjM
  set W : ℕ := d / 16 with hWd
  have hW16 : 16 * W ≤ d := by rw [hWd]; omega
  have hW16b : d ≤ 16 * W + 15 := by rw [hWd]; omega
  have hWR : (W:ℝ) ≤ (d:ℝ)/16 := by
    have : (16:ℝ) * (W:ℝ) ≤ (d:ℝ) := by exact_mod_cast hW16
    linarith
  have hWR2 : (d:ℝ)/16 ≤ (W:ℝ) + 1 := by
    have : (d:ℝ) ≤ 16 * (W:ℝ) + 15 := by exact_mod_cast hW16b
    linarith
  have htpos : (0:ℝ) < (d:ℝ)/16 := by linarith
  -- the pointwise split
  set c : ℝ := 1 / Real.sqrt ((W:ℝ) + 1) with hc
  have hcnn : 0 ≤ c := by rw [hc]; positivity
  have hpt : ∀ jp ∈ Finset.Icc (0:ℤ) (m:ℤ),
      killK M b j jp * (((distToEdge m jp : ℕ) : ℝ) + 1) ^ (-(1/2:ℝ))
        ≤ c * killK M b j jp
          + (if distToEdge m jp < W then killK M b j jp else 0) := by
    intro jp hjp
    have hKnn : 0 ≤ killK M b j jp := killK_nonneg h0 hjM jp
    by_cases hsmall : distToEdge m jp < W
    · rw [if_pos hsmall]
      have hw1 : (((distToEdge m jp : ℕ) : ℝ) + 1) ^ (-(1/2:ℝ)) ≤ 1 :=
        agfv_c08s_weight_le_one (by norm_num)
      nlinarith [mul_le_mul_of_nonneg_left hw1 hKnn, mul_nonneg hcnn hKnn]
    · rw [if_neg hsmall]
      have hge : (W:ℝ) ≤ ((distToEdge m jp : ℕ) : ℝ) := by
        have : W ≤ distToEdge m jp := by omega
        exact_mod_cast this
      have hrw : (((distToEdge m jp : ℕ) : ℝ) + 1) ^ (-(1/2:ℝ))
          = 1 / Real.sqrt (((distToEdge m jp : ℕ) : ℝ) + 1) :=
        agfv_c08s_rpow_half _ (by positivity)
      rw [hrw]
      have hmono : 1 / Real.sqrt (((distToEdge m jp : ℕ) : ℝ) + 1) ≤ c := by
        rw [hc]
        refine one_div_le_one_div_of_le (by positivity) ?_
        exact Real.sqrt_le_sqrt (by linarith)
      nlinarith [mul_le_mul_of_nonneg_left hmono hKnn]
  have hsum := Finset.sum_le_sum hpt
  -- the Chebyshev event
  set I : Finset ℤ := (Finset.Icc (0:ℤ) (m:ℤ)).filter (fun jp => distToEdge m jp < W) with hId
  have hbad : ∑ jp ∈ I, killK M b j jp ≤ 256 / (d:ℝ) := by
    have hdist : ∀ jp ∈ I, (d:ℝ)/16 ≤ |(j:ℝ) - (jp:ℝ) - (b:ℝ) * p| := by
      intro jp hjp
      rw [hId, Finset.mem_filter, Finset.mem_Icc] at hjp
      obtain ⟨⟨hjp0, hjpm⟩, hsmall⟩ := hjp
      have hjpR0 : (0:ℝ) ≤ (jp:ℝ) := by exact_mod_cast hjp0
      have hjpRm : (jp:ℝ) ≤ (m:ℝ) := by exact_mod_cast hjpm
      have hbpval : (b:ℝ) * p = (b:ℝ) * (j:ℝ) / (M:ℝ) := by rw [hp]; ring
      have hmid : (j:ℝ) - (jp:ℝ) - (b:ℝ) * p
          = ((j:ℝ) * (m:ℝ) - (jp:ℝ) * (M:ℝ)) / (M:ℝ) := by
        rw [hbpval, hmR]
        field_simp
        ring
      have hcase : (jp:ℤ) < (W:ℤ) ∨ (m:ℤ) - jp < (W:ℤ) := by
        unfold distToEdge at hsmall
        omega
      have hmnn : (0:ℝ) ≤ (m:ℝ) := Nat.cast_nonneg _
      have hdm : (d:ℝ) * (M:ℝ) / 8 < (d:ℝ) * (m:ℝ) := by
        have h8 : (d:ℝ) * (M:ℝ) < (d:ℝ) * (8 * (m:ℝ)) :=
          mul_lt_mul_of_pos_left hmM (by linarith)
        linarith
      rcases hcase with hlow | hhigh
      · have hjpW : (jp:ℝ) < (d:ℝ)/16 := by
          have h1 : (jp:ℝ) < (W:ℝ) := by exact_mod_cast hlow
          linarith
        have hjm : (d:ℝ) * (m:ℝ) ≤ (j:ℝ) * (m:ℝ) :=
          mul_le_mul_of_nonneg_right hdjR hmnn
        have hjpM : (jp:ℝ) * (M:ℝ) < ((d:ℝ)/16) * (M:ℝ) :=
          mul_lt_mul_of_pos_right hjpW hMR
        have hpos : (d:ℝ)/16 ≤ (j:ℝ) - (jp:ℝ) - (b:ℝ) * p := by
          rw [hmid, le_div_iff₀ hMR]
          linarith [hjm, hdm, hjpM]
        rw [abs_of_nonneg (by linarith)]
        linarith
      · have hjpW : (m:ℝ) - (d:ℝ)/16 < (jp:ℝ) := by
          have h1 : (m:ℝ) - (jp:ℝ) < (W:ℝ) := by
            have : ((m:ℤ) - jp : ℤ) < (W:ℤ) := hhigh
            have hc2 : (((m:ℤ) - jp : ℤ) : ℝ) < ((W:ℕ):ℝ) := by exact_mod_cast this
            push_cast at hc2
            linarith
          linarith
        have hmj : (d:ℝ) * (m:ℝ) ≤ ((M:ℝ) - (j:ℝ)) * (m:ℝ) :=
          mul_le_mul_of_nonneg_right hdMjR hmnn
        have hjpM : ((m:ℝ) - (d:ℝ)/16) * (M:ℝ) < (jp:ℝ) * (M:ℝ) :=
          mul_lt_mul_of_pos_right hjpW hMR
        have hneg : (j:ℝ) - (jp:ℝ) - (b:ℝ) * p ≤ -((d:ℝ)/16) := by
          rw [hmid, div_le_iff₀ hMR]
          linarith [hmj, hdm, hjpM]
        rw [abs_of_nonpos (by linarith)]
        linarith
    have hch := agfv_c08s_cheb_row hMpos h0 hjM htpos I hdist
    have hvar : (b:ℝ) * p * (1 - p) ≤ (d:ℝ) := by
      have hbnn : (0:ℝ) ≤ (b:ℝ) := Nat.cast_nonneg _
      have h1p : (0:ℝ) ≤ 1 - p := by linarith
      have h1 : (b:ℝ) * p * (1 - p) ≤ (b:ℝ) * min p (1 - p) := by
        rcases le_total p (1 - p) with h | h
        · rw [min_eq_left h]
          nlinarith [mul_nonneg (mul_nonneg hbnn hp0) hp0]
        · rw [min_eq_right h]
          nlinarith [mul_nonneg (mul_nonneg hbnn h1p) h1p]
      have h2 : (b:ℝ) * min p (1 - p) = (b:ℝ) * (d:ℝ) / (M:ℝ) := by
        rw [hp, agfv_c08s_min_p hMpos h0 hjM, mul_div_assoc]
      have h3 : (b:ℝ) * (d:ℝ) / (M:ℝ) ≤ (d:ℝ) := by
        rw [div_le_iff₀ hMR]
        have hbM' : (b:ℝ) ≤ (M:ℝ) := by exact_mod_cast hbM
        nlinarith [hbM', hdR]
      linarith [h1, h2.le, h3]
    refine hch.trans ?_
    rw [div_le_div_iff₀ (by positivity) (by positivity)]
    nlinarith [hvar, hdR]
  -- assemble
  have halive : ∑ jp ∈ Finset.Icc (0:ℤ) (m:ℤ), killK M b j jp ≤ 1 := by
    have heq : aliveRow M b j = ∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ), killK M b j jp := rfl
    rw [hmd, ← heq]
    exact agfv_c08s_alive_le_one hbM h0 hjM
  have hfilter : ∑ jp ∈ Finset.Icc (0:ℤ) (m:ℤ),
      (if distToEdge m jp < W then killK M b j jp else 0) = ∑ jp ∈ I, killK M b j jp := by
    rw [hId, Finset.sum_filter]
  have hstep : agfv_c08s_T M b j (1/2) ≤ c + 256 / (d:ℝ) := by
    unfold agfv_c08s_T
    rw [← hmd]
    refine hsum.trans ?_
    rw [Finset.sum_add_distrib, ← Finset.mul_sum, hfilter]
    have h1 : c * ∑ jp ∈ Finset.Icc (0:ℤ) (m:ℤ), killK M b j jp ≤ c * 1 :=
      mul_le_mul_of_nonneg_left halive hcnn
    linarith [h1, hbad]
  refine hstep.trans ?_
  have hcle : c ≤ 4 / Real.sqrt (d:ℝ) := by
    rw [hc]
    have hdpos : (0:ℝ) < (d:ℝ) := by linarith
    have h16 : Real.sqrt ((d:ℝ)/16) = Real.sqrt (d:ℝ) / 4 := by
      rw [show (d:ℝ)/16 = (d:ℝ) * (1/4:ℝ)^2 by ring, Real.sqrt_mul hdpos.le,
        Real.sqrt_sq (by norm_num)]
      ring
    have hsd : Real.sqrt (d:ℝ) / 4 ≤ Real.sqrt ((W:ℝ) + 1) := by
      rw [← h16]
      exact Real.sqrt_le_sqrt hWR2
    have hsdpos : 0 < Real.sqrt (d:ℝ) := Real.sqrt_pos.mpr hdpos
    rw [div_le_div_iff₀ (by positivity) hsdpos]
    linarith [hsd]
  have hSnum := agfv_c08s_S_numeric hd
  linarith [hcle, hSnum]


/-! ### The `α = 1/2` step inequality, and `Claim_C08_support` unconditionally -/

/-- **The single analytic input, discharged.**  `T(M,b,j;1/2) ≤ min{1, 6(d+1)^(−1/4)}` for every
legal state and every action.  Below the clamp threshold `d = 1295` the right-hand side is `1`
and the statement is the sub-probability bound; above it, regime F or regime S applies. -/
theorem agfv_c08s_step : ∀ (M b : ℕ) (j : ℤ), 1 ≤ b → b ≤ M → 0 ≤ j → j ≤ (M:ℤ) →
    agfv_c08s_T M b j (1/2)
      ≤ min 1 (6 * (((distToEdge M j : ℕ) : ℝ) + 1) ^ (-(1/4:ℝ))) := by
  intro M b j hb1 hbM h0 hjM
  refine le_min (agfv_c08s_T_le_one hbM h0 hjM (by norm_num)) ?_
  rcases lt_or_ge (distToEdge M j) 1295 with hsmall | hbig
  · -- the clamp bites
    have hdle : ((distToEdge M j : ℕ) : ℝ) + 1 ≤ 1296 := by
      have h1 : distToEdge M j ≤ 1295 := by omega
      have h2 : ((distToEdge M j : ℕ) : ℝ) ≤ 1295 := by exact_mod_cast h1
      linarith
    rw [agfv_c08s_rpow_quarter _ (by positivity), mul_one_div]
    have h36 : Real.sqrt (((distToEdge M j : ℕ) : ℝ) + 1) ≤ 36 := by
      have hle : Real.sqrt (((distToEdge M j : ℕ) : ℝ) + 1) ≤ Real.sqrt 1296 :=
        Real.sqrt_le_sqrt hdle
      have heq : Real.sqrt (1296:ℝ) = 36 := by
        rw [show (1296:ℝ) = 36^2 by norm_num, Real.sqrt_sq (by norm_num)]
      linarith [hle, heq.le, heq.ge]
    have h6 : Real.sqrt (Real.sqrt (((distToEdge M j : ℕ) : ℝ) + 1)) ≤ 6 := by
      have hle : Real.sqrt (Real.sqrt (((distToEdge M j : ℕ) : ℝ) + 1)) ≤ Real.sqrt 36 :=
        Real.sqrt_le_sqrt h36
      have heq : Real.sqrt (36:ℝ) = 6 := by
        rw [show (36:ℝ) = 6^2 by norm_num, Real.sqrt_sq (by norm_num)]
      linarith [hle, heq.le, heq.ge]
    have hXpos : 0 < Real.sqrt (Real.sqrt (((distToEdge M j : ℕ) : ℝ) + 1)) :=
      Real.sqrt_pos.mpr (Real.sqrt_pos.mpr (by positivity))
    have hone : (1:ℝ) ≤ 6 / Real.sqrt (Real.sqrt (((distToEdge M j : ℕ) : ℝ) + 1)) := by
      rw [le_div_iff₀ hXpos]
      linarith [h6]
    exact (agfv_c08s_T_le_one hbM h0 hjM (by norm_num)).trans hone
  · rcases le_or_gt (7 * M) (8 * b) with hF | hS
    · exact agfv_c08s_step_regimeF hb1 hbM h0 hjM hF hbig
    · exact agfv_c08s_step_regimeS hb1 hbM h0 hjM hS hbig

/-- **`Claim_C08_support`, unconditionally.**  `GrRec r M j ≤ min{1, 2·6^(r−1)(d+1)^(−2^(−r))}`
for every `r ≥ 1` and every legal `(M,j)`. -/
theorem agfv_c08s_claim_C08_support : Claim_C08_support :=
  agfv_c08s_claim_of_step agfv_c08s_step

/-- The same, spelled out. -/
theorem agfv_c08s_support : ∀ (r M : ℕ) (j : ℤ), 1 ≤ r → 0 ≤ j → j ≤ (M:ℤ) →
    GrRec r M j ≤ c08Envelope r (distToEdge M j) :=
  agfv_c08s_claim_C08_support

end AGF


==> anc/formal_companion/lean/src/AGFCore/C10Adapt.lean <==
/-
ADOPTION NOTE (devB13).

This module is the branch artifact
`devB14/C10Adapt.lean`
brought into the library so that `AGF.C10Adapt.FinFiltr` is an importable type.  It has to be
importable for `AGFCore.C10BehFiltr` to build a `FinFiltr` out of an `AGF.BehPolicy`
(`OB-behpolicy-to-finfiltr`): without that, the Lean object of `claim-32` is a finite
filtered space and nothing connects it to `AGF.Popt`.

EXACTLY ONE LINE DIFFERS from the artifact: `import Mathlib` became `import AGFCore.Basic`.
The narrowing is deliberate -- `import Mathlib` in a library module puts all 8311 Mathlib
modules into this project's `lake build` graph, which would take the reported job count from
~3400 to ~11700 and slow every other consumer's build.  The body below is byte-identical to
the artifact (verified by `diff` on the non-import lines), and the file uses nothing outside
`Finset`/`Nat`/`ℝ` basics, so the narrowing does not change any elaborated type.

WHAT IS STILL NOT CLOSED BY THIS ADOPTION.  `stopped_engine` remains a theorem about a
*finite* filtered space.  `OB-general-space-orthogonality` (`obligation-8`) -- the tower
property, increment orthogonality and the layer cake on a general filtered probability space,
which is what AGF-08 1.2's arbitrary exogenous source actually requires -- is untouched here
and remains ordinary-proof-only.
-/
/-
devB14 : the second-moment stopped-proportion engine behind AGF-08 C10's convenient
adaptive zero-error estimate `P_n(0) >= floor(log2 n) - 1`, formalised on faithful objects.

WHAT IS AND IS NOT HERE.  Three layers, kept separate on purpose.

  Part A/B  (`proxy_step`, `sizes_halve`, `proxy_telescope`)
            The DETERMINISTIC engine.  Input: a path of remaining sizes and batch widths
            satisfying only interior safety `2 * b_t <= M_t` -- which is AGF-08 C10's safety
            characterisation `b <= min(j, M-j)` read in integers.  Output: the halving bound
            and the variance-proxy telescope `sum b_t/m_t^2 <= 2(1/M_s - 1/M_0)`.
            No probability, no rate, nothing assumed.

  Part C    (`sharp_split`, `two_pow_le_bound`)
            The CLOSING arithmetic.  `1 + h - (2/n)(2^h - 1 - h)` is split EXACTLY as
            `(h - 1) + 2(h+1)/n + 2(1 - 2^h/n)`, so no rounding step appears anywhere and
            `floor(log2 n)` enters only through the exact integer fact `2^h <= n`.

  Part D/E  (`FinFiltr`, `exp_mul_of_condZero`, `secondMoment_le`, `tail_le_of_sq`,
            `expect_ge_of_tail_bounds`, `stopped_engine`)
            The PROBABILISTIC engine on a FINITE filtered space.  The hypotheses are the
            class axioms in discrete form -- cellwise conditional mean zero, cellwise
            conditional second moment at most an `F_t`-measurable bound, adaptedness -- and
            the conclusion carries the rate.  The rate is NOT a hypothesis anywhere.

  NOT HERE, and stated as such in the proposal: (i) the same engine on a general (non-finite)
  probability space, which is what AGF-08 1.2's arbitrary exogenous seed actually requires;
  (ii) any bridge from `AGF.BehPolicy` / `AGF.Popt` of `AGFCore/Costs.lean` to `FinFiltr`.
  So `stopped_engine` is a theorem about a finite filtered space, NOT a theorem about `Popt`.
-/
import AGFCore.Basic

namespace AGF
namespace C10Adapt

open Finset

/-! ## Part A: safety turns the one-step variance proxy into a telescoping increment -/

/-- **The step that uses `b <= M/2`.**  `b/m^2 = (M/m)(1/m - 1/M) <= 2(1/m - 1/M)` when
`2b <= M`, with `m = M - b`.  Stated over `ℕ` sizes cast to `ℝ`, as the sizes are integers. -/
lemma proxy_step {M b : ℕ} (hb : 1 ≤ b) (h2b : 2 * b ≤ M) :
    (b : ℝ) / ((M - b : ℕ) : ℝ) ^ 2 ≤ 2 * (1 / ((M - b : ℕ) : ℝ) - 1 / (M : ℝ)) := by
  have hbM : b ≤ M := by omega
  have hm : (M - b : ℕ) = M - b := rfl
  have hmpos : 0 < (M - b : ℕ) := by omega
  set m : ℕ := M - b with hmdef
  have hmr : (0 : ℝ) < (m : ℝ) := by exact_mod_cast hmpos
  have hMr : (0 : ℝ) < (M : ℝ) := by
    have : 0 < M := by omega
    exact_mod_cast this
  have hsum : (b : ℝ) + (m : ℝ) = (M : ℝ) := by
    have : b + m = M := by omega
    exact_mod_cast this
  have h2m : (M : ℝ) ≤ 2 * (m : ℝ) := by
    have : M ≤ 2 * m := by omega
    exact_mod_cast this
  have hbr : (0 : ℝ) ≤ (b : ℝ) := Nat.cast_nonneg _
  rw [div_le_iff₀ (by positivity)]
  have hrw : 2 * (1 / (m : ℝ) - 1 / (M : ℝ)) * (m : ℝ) ^ 2
      = 2 * (m : ℝ) * ((M : ℝ) - (m : ℝ)) / (M : ℝ) := by
    field_simp
  rw [hrw, le_div_iff₀ hMr]
  have hbe : (M : ℝ) - (m : ℝ) = (b : ℝ) := by linarith
  rw [hbe]
  nlinarith [hbr, hmr, hMr]

/-! ## Part B: the deterministic path engine

A path is carried as two functions of the batch index: `Msz t` (remaining size after `t`
committed batches) and `bat t` (the width of batch `t+1`).  `hstep` is the size bookkeeping
and `hsafe` is interior safety.  Both are only assumed BELOW the stopping index `s`, which is
what makes the statement usable for a stopped process. -/

/-- Sizes at most halve at each safe interior step: `M_0 <= 2^s * M_s`. -/
lemma sizes_halve (Msz bat : ℕ → ℕ) :
    ∀ s : ℕ, (∀ t, t < s → Msz (t + 1) + bat t = Msz t) →
      (∀ t, t < s → 2 * bat t ≤ Msz t) → Msz 0 ≤ 2 ^ s * Msz s := by
  intro s
  induction s with
  | zero => intro _ _; simp
  | succ s ih =>
    intro hstep hsafe
    have h1 : Msz 0 ≤ 2 ^ s * Msz s :=
      ih (fun t ht => hstep t (by omega)) (fun t ht => hsafe t (by omega))
    have h2 : Msz s ≤ 2 * Msz (s + 1) := by
      have e := hstep s (by omega)
      have f := hsafe s (by omega)
      omega
    calc Msz 0 ≤ 2 ^ s * Msz s := h1
      _ ≤ 2 ^ s * (2 * Msz (s + 1)) := Nat.mul_le_mul_left _ h2
      _ = 2 ^ (s + 1) * Msz (s + 1) := by ring

/-- Sizes are antitone along the path. -/
lemma sizes_antitone (Msz bat : ℕ → ℕ) (s : ℕ)
    (hstep : ∀ t, t < s → Msz (t + 1) + bat t = Msz t) :
    ∀ u, u ≤ s → Msz s ≤ Msz u := by
  intro u hu
  have key : ∀ d, ∀ u, u + d ≤ s → Msz (u + d) ≤ Msz u := by
    intro d
    induction d with
    | zero => intro u _; simp
    | succ d ih =>
      intro u hu
      have h1 : Msz (u + d) ≤ Msz u := ih u (by omega)
      have h2 : Msz (u + d + 1) ≤ Msz (u + d) := by
        have := hstep (u + d) (by omega); omega
      have : u + (d + 1) = u + d + 1 := by omega
      rw [this]; omega
  have := key (s - u) u (by omega)
  have he : u + (s - u) = s := by omega
  rwa [he] at this

/-- Interior safety together with positive batch widths already forces every intermediate size
to stay positive: `m = M - b >= M/2 >= b >= 1`.  This is the brief's "positive endpoint quota
versus `M = 0`" point, proved rather than assumed. -/
lemma sizes_pos (Msz bat : ℕ → ℕ) :
    ∀ s : ℕ, (∀ t, t < s → Msz (t + 1) + bat t = Msz t) →
      (∀ t, t < s → 2 * bat t ≤ Msz t) → (∀ t, t < s → 1 ≤ bat t) →
      1 ≤ Msz 0 → 1 ≤ Msz s := by
  intro s
  induction s with
  | zero => intro _ _ _ h0; exact h0
  | succ s ih =>
    intro hstep hsafe hb h0
    have := hstep s (by omega)
    have := hsafe s (by omega)
    have := hb s (by omega)
    omega

/-- **The variance-proxy telescope.**  Under interior safety below `s`, the accumulated proxy
`sum_{t<s} b_t / m_t^2` (with `m_t = M_{t+1}`) is at most `2(1/M_s - 1/M_0)`. -/
lemma proxy_telescope (Msz bat : ℕ → ℕ) (s : ℕ)
    (hstep : ∀ t, t < s → Msz (t + 1) + bat t = Msz t)
    (hsafe : ∀ t, t < s → 2 * bat t ≤ Msz t)
    (hb : ∀ t, t < s → 1 ≤ bat t) :
    ∑ t ∈ range s, (bat t : ℝ) / ((Msz (t + 1) : ℝ)) ^ 2
      ≤ 2 * (1 / (Msz s : ℝ) - 1 / (Msz 0 : ℝ)) := by
  have hterm : ∀ t ∈ range s,
      (bat t : ℝ) / ((Msz (t + 1) : ℝ)) ^ 2
        ≤ (fun u => 2 * (1 / (Msz u : ℝ))) (t + 1) - (fun u => 2 * (1 / (Msz u : ℝ))) t := by
    intro t ht
    have hts : t < s := mem_range.mp ht
    have hMs : Msz (t + 1) = Msz t - bat t := by have := hstep t hts; omega
    have hstepbd := proxy_step (M := Msz t) (b := bat t) (hb t hts) (hsafe t hts)
    rw [← hMs] at hstepbd
    show (bat t : ℝ) / ((Msz (t + 1) : ℝ)) ^ 2
        ≤ 2 * (1 / (Msz (t + 1) : ℝ)) - 2 * (1 / (Msz t : ℝ))
    linarith
  calc ∑ t ∈ range s, (bat t : ℝ) / ((Msz (t + 1) : ℝ)) ^ 2
      ≤ ∑ t ∈ range s,
          ((fun u => 2 * (1 / (Msz u : ℝ))) (t + 1) - (fun u => 2 * (1 / (Msz u : ℝ))) t) :=
        Finset.sum_le_sum hterm
    _ = 2 * (1 / (Msz s : ℝ)) - 2 * (1 / (Msz 0 : ℝ)) :=
        Finset.sum_range_sub (fun u => 2 * (1 / (Msz u : ℝ))) s
    _ = 2 * (1 / (Msz s : ℝ) - 1 / (Msz 0 : ℝ)) := by ring

/-! ## Part C: the closing arithmetic, with no rounding step -/

/-- The geometric sum that the layer cake produces. -/
lemma tail_sum_eq (n h : ℕ) :
    ∑ r ∈ range h, (2 * ((2 : ℝ) ^ r - 1) / (n : ℝ))
      = (2 / (n : ℝ)) * ((2 : ℝ) ^ h - 1 - (h : ℝ)) := by
  have hg : ∑ r ∈ range h, (2 : ℝ) ^ r = (2 : ℝ) ^ h - 1 := by
    rw [geom_sum_eq (by norm_num)]; norm_num
  have hpull : ∑ r ∈ range h, (2 * ((2 : ℝ) ^ r - 1) / (n : ℝ))
      = (2 / (n : ℝ)) * ∑ r ∈ range h, ((2 : ℝ) ^ r - 1) := by
    rw [Finset.mul_sum]
    exact Finset.sum_congr rfl (fun r _ => by ring)
  rw [hpull, Finset.sum_sub_distrib, hg]
  simp [Finset.card_range]

/-- **The exact split.**  `1 + h - (2/n)(2^h - 1 - h) = (h - 1) + 2(h+1)/n + 2(1 - 2^h/n)`.
An identity, so the passage to `floor(log2 n) - 1` discards a nonnegative remainder and never
rounds. -/
lemma sharp_split (n h : ℕ) (hn : 0 < n) :
    1 + (h : ℝ) - (2 / (n : ℝ)) * ((2 : ℝ) ^ h - 1 - (h : ℝ))
      = ((h : ℝ) - 1) + 2 * ((h : ℝ) + 1) / (n : ℝ) + 2 * (1 - (2 : ℝ) ^ h / (n : ℝ)) := by
  have hnr : (n : ℝ) ≠ 0 := by positivity
  field_simp
  ring

/-- `2^h <= n` makes the discarded remainder nonnegative.  This is the only place `h` is tied
to `log2 n`, and it is tied by an integer inequality, not by a real logarithm. -/
lemma two_pow_le_bound (n h : ℕ) (hn : 0 < n) (hpow : 2 ^ h ≤ n) :
    0 ≤ 2 * (1 - (2 : ℝ) ^ h / (n : ℝ)) := by
  have hnr : (0 : ℝ) < (n : ℝ) := by exact_mod_cast hn
  have : ((2 : ℝ) ^ h) ≤ (n : ℝ) := by
    have : ((2 ^ h : ℕ) : ℝ) ≤ (n : ℝ) := by exact_mod_cast hpow
    simpa using this
  have := div_le_one_of_le₀ this (le_of_lt hnr)
  linarith

/-- Consequence of the two previous lemmas, in the form the final chain uses. -/
lemma floor_form (n h : ℕ) (hn : 0 < n) (hpow : 2 ^ h ≤ n) :
    ((h : ℝ) - 1) + 2 * ((h : ℝ) + 1) / (n : ℝ)
      ≤ 1 + (h : ℝ) - (2 / (n : ℝ)) * ((2 : ℝ) ^ h - 1 - (h : ℝ)) := by
  rw [sharp_split n h hn]
  linarith [two_pow_le_bound n h hn hpow]

/-! ## Part D: the stopped-process bookkeeping, as an identity

This is the step the brief calls the formal risk.  Freezing the increment at the stopping index
`T` makes the partial sums EQUAL the stopped process `p_{min r T}`, with no convention needed at
indices above the execution length: `min r T <= T`, so `p` is never evaluated past `T`. -/

/-- The frozen increments sum to the stopped process. -/
lemma stopped_sum (p : ℕ → ℝ) (T : ℕ) :
    ∀ r : ℕ, ∑ t ∈ range r, (if t < T then p (t + 1) - p t else 0) = p (min r T) - p 0 := by
  intro r
  induction r with
  | zero => simp
  | succ r ih =>
    rw [Finset.sum_range_succ, ih]
    by_cases hr : r < T
    · have h1 : min r T = r := by omega
      have h2 : min (r + 1) T = r + 1 := by omega
      rw [h1, h2, if_pos hr]; ring
    · have h1 : min r T = T := by omega
      have h2 : min (r + 1) T = T := by omega
      rw [h1, h2, if_neg hr]; ring

/-- Only the stopped indices are ever visited: `min r T ≤ T`. -/
lemma stopped_index_le (r T : ℕ) : min r T ≤ T := min_le_right _ _

/-- A frozen sum over `range r` is the honest sum over `range (min r T)`. -/
lemma sum_indicator_range (f : ℕ → ℝ) (T : ℕ) :
    ∀ r : ℕ, ∑ t ∈ range r, (if t < T then f t else 0) = ∑ t ∈ range (min r T), f t := by
  intro r
  induction r with
  | zero => simp
  | succ r ih =>
    rw [Finset.sum_range_succ, ih]
    by_cases hr : r < T
    · have h1 : min r T = r := by omega
      have h2 : min (r + 1) T = r + 1 := by omega
      rw [h1, h2, if_pos hr, Finset.sum_range_succ]
    · have h1 : min r T = T := by omega
      have h2 : min (r + 1) T = T := by omega
      rw [h1, h2, if_neg hr, add_zero]

/-! ## Part E: a finite filtered probability space, increment orthogonality, and the engine

`FinFiltr` carries a finite outcome set, a probability weight and a filtration presented by cell
labels.  `cell_mono` is exactly `F_t ⊆ F_{t+1}`.  Nothing here is specific to this problem; the
problem enters only through the hypotheses of `stopped_engine`. -/

variable {Ω : Type} [Fintype Ω] [DecidableEq Ω]

/-- A finite filtered probability space. -/
structure FinFiltr (Ω : Type) [Fintype Ω] where
  w : Ω → ℝ
  w_nonneg : ∀ ω, 0 ≤ w ω
  w_sum : ∑ ω, w ω = 1
  cell : ℕ → Ω → ℕ
  cell_mono : ∀ t ω ω', cell (t + 1) ω = cell (t + 1) ω' → cell t ω = cell t ω'

namespace FinFiltr

/-- Expectation. -/
noncomputable def Exp (F : FinFiltr Ω) (f : Ω → ℝ) : ℝ := ∑ ω, F.w ω * f ω

/-- The `F_t`-cell of `ω`. -/
def Fib (F : FinFiltr Ω) (t : ℕ) (ω : Ω) : Finset Ω :=
  Finset.univ.filter (fun ω' => F.cell t ω' = F.cell t ω)

/-- `F_t`-measurability: constant on cells. -/
def Meas (F : FinFiltr Ω) (t : ℕ) (f : Ω → ℝ) : Prop :=
  ∀ ω ω', F.cell t ω = F.cell t ω' → f ω = f ω'

/-- Conditional mean zero, cellwise.  This is the martingale property of the increment. -/
def CondZero (F : FinFiltr Ω) (t : ℕ) (Δ : Ω → ℝ) : Prop :=
  ∀ ω, ∑ ω' ∈ F.Fib t ω, F.w ω' * Δ ω' = 0

/-- Conditional second moment at most `V`, cellwise, with `V` an arbitrary function.  In the
application `V` is the frozen product law's conditional variance bound `b/(4 m²)`. -/
def CondSqLe (F : FinFiltr Ω) (t : ℕ) (Δ V : Ω → ℝ) : Prop :=
  ∀ ω, ∑ ω' ∈ F.Fib t ω, F.w ω' * (Δ ω') ^ 2 ≤ ∑ ω' ∈ F.Fib t ω, F.w ω' * V ω'

lemma exp_add (F : FinFiltr Ω) (f g : Ω → ℝ) :
    F.Exp (fun ω => f ω + g ω) = F.Exp f + F.Exp g := by
  simp only [Exp, mul_add]; exact Finset.sum_add_distrib

lemma exp_mono (F : FinFiltr Ω) {f g : Ω → ℝ} (h : ∀ ω, f ω ≤ g ω) : F.Exp f ≤ F.Exp g :=
  Finset.sum_le_sum (fun ω _ => mul_le_mul_of_nonneg_left (h ω) (F.w_nonneg ω))

lemma exp_one (F : FinFiltr Ω) : F.Exp (fun _ => (1 : ℝ)) = 1 := by
  simp only [Exp, mul_one]; exact F.w_sum

lemma exp_const (F : FinFiltr Ω) (c : ℝ) : F.Exp (fun _ => c) = c := by
  simp only [Exp, ← Finset.sum_mul, F.w_sum, one_mul]

lemma exp_sum (F : FinFiltr Ω) {ι : Type} (s : Finset ι) (f : ι → Ω → ℝ) :
    F.Exp (fun ω => ∑ i ∈ s, f i ω) = ∑ i ∈ s, F.Exp (f i) := by
  simp only [Exp, Finset.mul_sum]
  exact Finset.sum_comm

/-- Splitting a total sum over the cells of `F_t`. -/
lemma sum_over_cells (F : FinFiltr Ω) (t : ℕ) (f : Ω → ℝ) :
    ∑ ω, f ω = ∑ c ∈ Finset.univ.image (F.cell t),
        ∑ ω ∈ Finset.univ.filter (fun ω' => F.cell t ω' = c), f ω :=
  (Finset.sum_fiberwise_of_maps_to
    (fun i _ => Finset.mem_image_of_mem _ (Finset.mem_univ i)) f).symm

/-- `F_t`-measurability is inherited upward along the filtration. -/
lemma meas_mono (F : FinFiltr Ω) {t t' : ℕ} (htt : t ≤ t') {f : Ω → ℝ}
    (hf : F.Meas t f) : F.Meas t' f := by
  have key : ∀ d t ω ω', F.cell (t + d) ω = F.cell (t + d) ω' → F.cell t ω = F.cell t ω' := by
    intro d
    induction d with
    | zero => intro t ω ω' h; simpa using h
    | succ d ih =>
      intro t ω ω' h
      refine ih t ω ω' (F.cell_mono (t + d) ω ω' ?_)
      have : t + (d + 1) = t + d + 1 := by omega
      rwa [this] at h
  intro ω ω' hc
  refine hf ω ω' (key (t' - t) t ω ω' ?_)
  have he : t + (t' - t) = t' := by omega
  rwa [he]

/-- **Increment orthogonality.**  An `F_t`-measurable factor against a conditionally centred
increment integrates to zero. -/
lemma exp_mul_of_condZero (F : FinFiltr Ω) (t : ℕ) (g Δ : Ω → ℝ)
    (hg : F.Meas t g) (hΔ : F.CondZero t Δ) : F.Exp (fun ω => g ω * Δ ω) = 0 := by
  classical
  rw [Exp, F.sum_over_cells t]
  refine Finset.sum_eq_zero ?_
  intro c hc
  obtain ⟨ω₀, -, hω₀⟩ := Finset.mem_image.mp hc
  have hfilt : Finset.univ.filter (fun ω' => F.cell t ω' = c) = F.Fib t ω₀ := by
    unfold Fib; rw [hω₀]
  rw [hfilt]
  have : ∀ ω ∈ F.Fib t ω₀, F.w ω * (g ω * Δ ω) = g ω₀ * (F.w ω * Δ ω) := by
    intro ω hω
    have hcell : F.cell t ω₀ = F.cell t ω := by
      have := Finset.mem_filter.mp hω
      exact this.2.symm
    rw [hg ω₀ ω hcell]; ring
  rw [Finset.sum_congr rfl this, ← Finset.mul_sum, hΔ ω₀, mul_zero]

/-- The cellwise conditional second-moment bound integrates to the global one. -/
lemma exp_sq_le_of_condSqLe (F : FinFiltr Ω) (t : ℕ) (Δ V : Ω → ℝ)
    (h : F.CondSqLe t Δ V) : F.Exp (fun ω => (Δ ω) ^ 2) ≤ F.Exp V := by
  classical
  rw [Exp, Exp, F.sum_over_cells t (fun ω => F.w ω * (Δ ω) ^ 2),
    F.sum_over_cells t (fun ω => F.w ω * V ω)]
  refine Finset.sum_le_sum ?_
  intro c hc
  obtain ⟨ω₀, -, hω₀⟩ := Finset.mem_image.mp hc
  have hfilt : Finset.univ.filter (fun ω' => F.cell t ω' = c) = F.Fib t ω₀ := by
    unfold Fib; rw [hω₀]
  rw [hfilt]
  exact h ω₀

/-- **The second moment of a stopped martingale, bounded by its accumulated proxy.** -/
theorem secondMoment_le (F : FinFiltr Ω) (Δ V : ℕ → Ω → ℝ)
    (hmeas : ∀ t, F.Meas (t + 1) (Δ t))
    (hzero : ∀ t, F.CondZero t (Δ t))
    (hsq : ∀ t, F.CondSqLe t (Δ t) (V t)) :
    ∀ r : ℕ, F.Exp (fun ω => (∑ t ∈ range r, Δ t ω) ^ 2)
      ≤ F.Exp (fun ω => ∑ t ∈ range r, V t ω) := by
  intro r
  induction r with
  | zero => simp [Exp]
  | succ r ih =>
    have hDmeas : F.Meas r (fun ω => ∑ t ∈ range r, Δ t ω) := by
      intro ω ω' hc
      refine Finset.sum_congr rfl ?_
      intro t ht
      exact F.meas_mono (t := t + 1) (t' := r) (by have := mem_range.mp ht; omega)
        (hmeas t) ω ω' hc
    have hexpand : ∀ ω, (∑ t ∈ range (r + 1), Δ t ω) ^ 2
        = (∑ t ∈ range r, Δ t ω) ^ 2
          + (2 * ((∑ t ∈ range r, Δ t ω) * Δ r ω) + (Δ r ω) ^ 2) := by
      intro ω; rw [Finset.sum_range_succ]; ring
    have hcross : F.Exp (fun ω => (∑ t ∈ range r, Δ t ω) * Δ r ω) = 0 :=
      F.exp_mul_of_condZero r _ _ hDmeas (hzero r)
    have hstep : F.Exp (fun ω => (∑ t ∈ range (r + 1), Δ t ω) ^ 2)
        = F.Exp (fun ω => (∑ t ∈ range r, Δ t ω) ^ 2) + F.Exp (fun ω => (Δ r ω) ^ 2) := by
      calc F.Exp (fun ω => (∑ t ∈ range (r + 1), Δ t ω) ^ 2)
          = F.Exp (fun ω => (∑ t ∈ range r, Δ t ω) ^ 2
              + (2 * ((∑ t ∈ range r, Δ t ω) * Δ r ω) + (Δ r ω) ^ 2)) := by
            simp only [Exp]; exact Finset.sum_congr rfl (fun ω _ => by rw [hexpand ω])
        _ = F.Exp (fun ω => (∑ t ∈ range r, Δ t ω) ^ 2)
              + F.Exp (fun ω => 2 * ((∑ t ∈ range r, Δ t ω) * Δ r ω) + (Δ r ω) ^ 2) :=
            F.exp_add _ _
        _ = F.Exp (fun ω => (∑ t ∈ range r, Δ t ω) ^ 2)
              + (F.Exp (fun ω => 2 * ((∑ t ∈ range r, Δ t ω) * Δ r ω))
                 + F.Exp (fun ω => (Δ r ω) ^ 2)) := by rw [F.exp_add]
        _ = _ := by
            have h2 : F.Exp (fun ω => 2 * ((∑ t ∈ range r, Δ t ω) * Δ r ω)) = 0 := by
              have : F.Exp (fun ω => 2 * ((∑ t ∈ range r, Δ t ω) * Δ r ω))
                  = 2 * F.Exp (fun ω => (∑ t ∈ range r, Δ t ω) * Δ r ω) := by
                simp only [Exp, Finset.mul_sum]
                exact Finset.sum_congr rfl (fun ω _ => by ring)
              rw [this, hcross, mul_zero]
            rw [h2]; ring
    have hVsplit : F.Exp (fun ω => ∑ t ∈ range (r + 1), V t ω)
        = F.Exp (fun ω => ∑ t ∈ range r, V t ω) + F.Exp (V r) := by
      rw [F.exp_sum, F.exp_sum, Finset.sum_range_succ]
    rw [hstep, hVsplit]
    exact add_le_add ih (F.exp_sq_le_of_condSqLe r _ _ (hsq r))

/-- **Chebyshev at the frozen endpoint.**  A set on which the square is at least `1/4` has
probability at most four times the second moment. -/
lemma tail_le_of_sq (F : FinFiltr Ω) (D : Ω → ℝ) (A : Finset Ω)
    (hA : ∀ ω ∈ A, (1 : ℝ) / 4 ≤ (D ω) ^ 2) :
    ∑ ω ∈ A, F.w ω ≤ 4 * F.Exp (fun ω => (D ω) ^ 2) := by
  classical
  have hstep1 : ∑ ω ∈ A, F.w ω ≤ ∑ ω ∈ A, 4 * (F.w ω * (D ω) ^ 2) := by
    refine Finset.sum_le_sum ?_
    intro ω hω
    have := hA ω hω
    nlinarith [F.w_nonneg ω]
  have hstep2 : ∑ ω ∈ A, 4 * (F.w ω * (D ω) ^ 2) ≤ ∑ ω, 4 * (F.w ω * (D ω) ^ 2) := by
    refine Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ A) ?_
    intro ω _ _
    have := F.w_nonneg ω
    positivity
  have hstep3 : ∑ ω, 4 * (F.w ω * (D ω) ^ 2) = 4 * F.Exp (fun ω => (D ω) ^ 2) := by
    rw [Exp, Finset.mul_sum]
  linarith

/-- **The layer cake, from below.**  Upper bounds on the tails `P(τ ≤ r)` for `r < h` give a
lower bound on `E τ`. -/
theorem expect_ge_of_tail_bounds (F : FinFiltr Ω) (τ : Ω → ℕ) (h : ℕ) (q : ℕ → ℝ)
    (hq : ∀ r, r < h → ∑ ω ∈ Finset.univ.filter (fun ω => τ ω ≤ r), F.w ω ≤ q r) :
    ∑ r ∈ range h, (1 - q r) ≤ F.Exp (fun ω => (τ ω : ℝ)) := by
  classical
  have hsplit : ∀ r : ℕ, ∑ ω ∈ Finset.univ.filter (fun ω => r < τ ω), F.w ω
      = 1 - ∑ ω ∈ Finset.univ.filter (fun ω => τ ω ≤ r), F.w ω := by
    intro r
    have : ∑ ω ∈ Finset.univ.filter (fun ω => τ ω ≤ r), F.w ω
        + ∑ ω ∈ Finset.univ.filter (fun ω => r < τ ω), F.w ω = 1 := by
      rw [← F.w_sum]
      rw [← Finset.sum_filter_add_sum_filter_not Finset.univ (fun ω => τ ω ≤ r) F.w]
      congr 1
      refine Finset.sum_congr ?_ (fun _ _ => rfl)
      apply Finset.filter_congr
      intro ω _
      simp [Nat.not_le]
    linarith
  have hstep1 : ∑ r ∈ range h, (1 - q r)
      ≤ ∑ r ∈ range h, ∑ ω ∈ Finset.univ.filter (fun ω => r < τ ω), F.w ω := by
    refine Finset.sum_le_sum ?_
    intro r hr
    rw [hsplit r]
    linarith [hq r (mem_range.mp hr)]
  have hstep2 : ∑ r ∈ range h, ∑ ω ∈ Finset.univ.filter (fun ω => r < τ ω), F.w ω
      = ∑ ω, F.w ω * (((range h).filter (fun r => r < τ ω)).card : ℝ) := by
    have e1 : ∀ r : ℕ, ∑ ω ∈ Finset.univ.filter (fun ω => r < τ ω), F.w ω
        = ∑ ω, (if r < τ ω then F.w ω else 0) := fun r => Finset.sum_filter _ _
    simp only [e1]
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl ?_
    intro ω _
    rw [← Finset.sum_filter, Finset.sum_const, nsmul_eq_mul, mul_comm]
  have hstep3 : ∑ ω, F.w ω * (((range h).filter (fun r => r < τ ω)).card : ℝ)
      ≤ F.Exp (fun ω => (τ ω : ℝ)) := by
    rw [Exp]
    refine Finset.sum_le_sum ?_
    intro ω _
    have hsub : (range h).filter (fun r => r < τ ω) ⊆ range (τ ω) := by
      intro r hr
      have := Finset.mem_filter.mp hr
      exact mem_range.mpr this.2
    have hcard : (((range h).filter (fun r => r < τ ω)).card : ℝ) ≤ (τ ω : ℝ) := by
      have : ((range h).filter (fun r => r < τ ω)).card ≤ τ ω := by
        simpa using Finset.card_le_card hsub
      exact_mod_cast this
    exact mul_le_mul_of_nonneg_left hcard (F.w_nonneg ω)
  linarith

/-! ### The engine -/

/-- **`stopped_engine`: the whole second-moment route, on a finite filtered space.**

The hypotheses are exactly the class facts of AGF-08 §1.2 / C10 in discrete form:

* `hM0` the initial size; `hstep` size bookkeeping; `hsafe` interior safety `2b ≤ M`
  (i.e. `b ≤ min(j, M-j)`); `hbpos` nonempty batches -- all only BELOW `τ`;
* `hp0` the balanced start `p_0 = 1/2`; `hpend` the endpoint quota at `τ`;
* `hΔ` the frozen increment; `hmeas` adaptedness; `hzero` the conditional mean of the frozen
  product law; `hsq` its conditional variance bound `b p(1-p)/m² ≤ b/(4m²)`;
* `hR` the charge `R ≥ τ + 1`.

Nothing about the rate is assumed.  The conclusion is `E R ≥ 1 + h - (2/n)(2^h - 1 - h)` for any
`h` with `2^h ≤ n`. -/
theorem stopped_engine (F : FinFiltr Ω) (n h : ℕ) (hn : 0 < n) (hpow : 2 ^ h ≤ n)
    (Msz bat : ℕ → Ω → ℕ) (τ R : Ω → ℕ) (p Δ : ℕ → Ω → ℝ)
    (hM0 : ∀ ω, Msz 0 ω = n)
    (hstep : ∀ ω t, t < τ ω → Msz (t + 1) ω + bat t ω = Msz t ω)
    (hsafe : ∀ ω t, t < τ ω → 2 * bat t ω ≤ Msz t ω)
    (hbpos : ∀ ω t, t < τ ω → 1 ≤ bat t ω)
    (hp0 : ∀ ω, p 0 ω = 1 / 2)
    (hpend : ∀ ω, p (τ ω) ω = 0 ∨ p (τ ω) ω = 1)
    (hΔ : ∀ t ω, Δ t ω = if t < τ ω then p (t + 1) ω - p t ω else 0)
    (hmeas : ∀ t, F.Meas (t + 1) (Δ t))
    (hzero : ∀ t, F.CondZero t (Δ t))
    (hsq : ∀ t, F.CondSqLe t (Δ t)
        (fun ω => if t < τ ω then (bat t ω : ℝ) / (4 * ((Msz (t + 1) ω : ℝ)) ^ 2) else 0))
    (hR : ∀ ω, τ ω + 1 ≤ R ω) :
    1 + (h : ℝ) - (2 / (n : ℝ)) * ((2 : ℝ) ^ h - 1 - (h : ℝ))
      ≤ F.Exp (fun ω => (R ω : ℝ)) := by
  classical
  have hnr : (0 : ℝ) < (n : ℝ) := by exact_mod_cast hn
  -- (1) the accumulated proxy, pathwise
  have hVbound : ∀ (r : ℕ) (ω : Ω),
      ∑ t ∈ range r, (if t < τ ω then (bat t ω : ℝ) / (4 * ((Msz (t + 1) ω : ℝ)) ^ 2) else 0)
        ≤ ((2 : ℝ) ^ r - 1) / (2 * (n : ℝ)) := by
    intro r ω
    set s : ℕ := min r (τ ω) with hs
    have hsr : s ≤ r := min_le_left _ _
    have hsτ : s ≤ τ ω := min_le_right _ _
    have hstep' : ∀ t, t < s → Msz (t + 1) ω + bat t ω = Msz t ω :=
      fun t ht => hstep ω t (lt_of_lt_of_le ht hsτ)
    have hsafe' : ∀ t, t < s → 2 * bat t ω ≤ Msz t ω :=
      fun t ht => hsafe ω t (lt_of_lt_of_le ht hsτ)
    have hbpos' : ∀ t, t < s → 1 ≤ bat t ω :=
      fun t ht => hbpos ω t (lt_of_lt_of_le ht hsτ)
    have hMs1 : 1 ≤ Msz s ω :=
      sizes_pos (fun t => Msz t ω) (fun t => bat t ω) s hstep' hsafe' hbpos'
        (by rw [hM0 ω]; omega)
    have hhalve : Msz 0 ω ≤ 2 ^ s * Msz s ω :=
      sizes_halve (fun t => Msz t ω) (fun t => bat t ω) s hstep' hsafe'
    have htel : ∑ t ∈ range s, (bat t ω : ℝ) / ((Msz (t + 1) ω : ℝ)) ^ 2
        ≤ 2 * (1 / (Msz s ω : ℝ) - 1 / (Msz 0 ω : ℝ)) :=
      proxy_telescope (fun t => Msz t ω) (fun t => bat t ω) s hstep' hsafe' hbpos'
    -- rewrite the frozen sum of quarters
    have hrw : ∑ t ∈ range r,
          (if t < τ ω then (bat t ω : ℝ) / (4 * ((Msz (t + 1) ω : ℝ)) ^ 2) else 0)
        = (1 / 4) * ∑ t ∈ range s, (bat t ω : ℝ) / ((Msz (t + 1) ω : ℝ)) ^ 2 := by
      have e0 : ∀ t : ℕ,
          (if t < τ ω then (bat t ω : ℝ) / (4 * ((Msz (t + 1) ω : ℝ)) ^ 2) else 0)
            = (if t < τ ω then (1 / 4) * ((bat t ω : ℝ) / ((Msz (t + 1) ω : ℝ)) ^ 2) else 0) := by
        intro t; by_cases ht : t < τ ω
        · rw [if_pos ht, if_pos ht]; ring
        · rw [if_neg ht, if_neg ht]
      simp only [e0]
      rw [sum_indicator_range (fun t => (1 / 4) * ((bat t ω : ℝ) / ((Msz (t + 1) ω : ℝ)) ^ 2))
        (τ ω) r, ← hs, Finset.mul_sum]
    rw [hrw]
    -- 1 / M_s ≤ 2^s / n
    have hMs1r : (1 : ℝ) ≤ (Msz s ω : ℝ) := by exact_mod_cast hMs1
    have hMspos : (0 : ℝ) < (Msz s ω : ℝ) := lt_of_lt_of_le zero_lt_one hMs1r
    have hnle : (n : ℝ) ≤ 2 ^ s * (Msz s ω : ℝ) := by
      have : ((Msz 0 ω : ℕ) : ℝ) ≤ ((2 ^ s * Msz s ω : ℕ) : ℝ) := by exact_mod_cast hhalve
      rw [hM0 ω] at this
      push_cast at this
      exact this
    have hinv : 1 / (Msz s ω : ℝ) ≤ (2 : ℝ) ^ s / (n : ℝ) := by
      rw [div_le_div_iff₀ hMspos hnr]
      nlinarith [hnle, hMspos]
    have hM0r : (Msz 0 ω : ℝ) = (n : ℝ) := by rw [hM0 ω]
    have hpowle : (2 : ℝ) ^ s ≤ (2 : ℝ) ^ r := by
      exact pow_le_pow_right₀ (by norm_num) hsr
    rw [hM0r] at htel
    have : (1 / 4 : ℝ) * ∑ t ∈ range s, (bat t ω : ℝ) / ((Msz (t + 1) ω : ℝ)) ^ 2
        ≤ (1 / 4 : ℝ) * (2 * ((2 : ℝ) ^ s / (n : ℝ) - 1 / (n : ℝ))) := by
      have h1 : 2 * (1 / (Msz s ω : ℝ) - 1 / (n : ℝ))
          ≤ 2 * ((2 : ℝ) ^ s / (n : ℝ) - 1 / (n : ℝ)) := by linarith
      nlinarith [htel, h1]
    refine le_trans this ?_
    have key : (1 / 4 : ℝ) * (2 * ((2 : ℝ) ^ s / (n : ℝ) - 1 / (n : ℝ)))
        = ((2 : ℝ) ^ s - 1) / (2 * (n : ℝ)) := by
      field_simp
      ring
    rw [key]
    have h2n : (0 : ℝ) < 2 * (n : ℝ) := by positivity
    rw [div_le_div_iff₀ h2n h2n]
    nlinarith [hpowle, h2n]
  -- (2) the second moment
  have hsm : ∀ r : ℕ, F.Exp (fun ω => (∑ t ∈ range r, Δ t ω) ^ 2)
      ≤ ((2 : ℝ) ^ r - 1) / (2 * (n : ℝ)) := by
    intro r
    refine le_trans (F.secondMoment_le Δ _ hmeas hzero hsq r) ?_
    calc F.Exp (fun ω => ∑ t ∈ range r,
            (if t < τ ω then (bat t ω : ℝ) / (4 * ((Msz (t + 1) ω : ℝ)) ^ 2) else 0))
        ≤ F.Exp (fun _ => ((2 : ℝ) ^ r - 1) / (2 * (n : ℝ))) :=
          F.exp_mono (fun ω => hVbound r ω)
      _ = ((2 : ℝ) ^ r - 1) / (2 * (n : ℝ)) := F.exp_const _
  -- (3) the tail bound at the frozen endpoint
  have htail : ∀ r : ℕ, ∑ ω ∈ Finset.univ.filter (fun ω => τ ω ≤ r), F.w ω
      ≤ 2 * ((2 : ℝ) ^ r - 1) / (n : ℝ) := by
    intro r
    have hsqval : ∀ ω ∈ Finset.univ.filter (fun ω => τ ω ≤ r),
        (1 : ℝ) / 4 ≤ (∑ t ∈ range r, Δ t ω) ^ 2 := by
      intro ω hω
      have hτr : τ ω ≤ r := (Finset.mem_filter.mp hω).2
      have hsum : ∑ t ∈ range r, Δ t ω = p (min r (τ ω)) ω - p 0 ω := by
        have e : ∀ t : ℕ, Δ t ω = (if t < τ ω then (fun u => p u ω) (t + 1) - (fun u => p u ω) t
            else 0) := fun t => hΔ t ω
        simp only [e]
        exact stopped_sum (fun u => p u ω) (τ ω) r
      have hmin : min r (τ ω) = τ ω := by omega
      rw [hmin, hp0 ω] at hsum
      rcases hpend ω with hz | ho
      · rw [hsum, hz]; norm_num
      · rw [hsum, ho]; norm_num
    have := F.tail_le_of_sq (fun ω => ∑ t ∈ range r, Δ t ω)
      (Finset.univ.filter (fun ω => τ ω ≤ r)) hsqval
    have h2 := hsm r
    have : ∑ ω ∈ Finset.univ.filter (fun ω => τ ω ≤ r), F.w ω
        ≤ 4 * (((2 : ℝ) ^ r - 1) / (2 * (n : ℝ))) := by linarith
    calc ∑ ω ∈ Finset.univ.filter (fun ω => τ ω ≤ r), F.w ω
        ≤ 4 * (((2 : ℝ) ^ r - 1) / (2 * (n : ℝ))) := this
      _ = 2 * ((2 : ℝ) ^ r - 1) / (n : ℝ) := by field_simp; ring
  -- (4) the layer cake
  have hlc : ∑ r ∈ range h, (1 - 2 * ((2 : ℝ) ^ r - 1) / (n : ℝ))
      ≤ F.Exp (fun ω => (τ ω : ℝ)) :=
    F.expect_ge_of_tail_bounds τ h (fun r => 2 * ((2 : ℝ) ^ r - 1) / (n : ℝ))
      (fun r _ => htail r)
  have hlcval : ∑ r ∈ range h, (1 - 2 * ((2 : ℝ) ^ r - 1) / (n : ℝ))
      = (h : ℝ) - (2 / (n : ℝ)) * ((2 : ℝ) ^ h - 1 - (h : ℝ)) := by
    rw [Finset.sum_sub_distrib, tail_sum_eq n h]
    simp [Finset.card_range]
  -- (5) the charge
  have hcharge : F.Exp (fun ω => (τ ω : ℝ)) + 1 ≤ F.Exp (fun ω => (R ω : ℝ)) := by
    have h1 : F.Exp (fun ω => (τ ω : ℝ) + 1) ≤ F.Exp (fun ω => (R ω : ℝ)) := by
      refine F.exp_mono ?_
      intro ω
      have := hR ω
      have : ((τ ω + 1 : ℕ) : ℝ) ≤ ((R ω : ℕ) : ℝ) := by exact_mod_cast this
      push_cast at this
      linarith
    have h2 : F.Exp (fun ω => (τ ω : ℝ) + 1) = F.Exp (fun ω => (τ ω : ℝ)) + 1 := by
      rw [F.exp_add (fun ω => (τ ω : ℝ)) (fun _ => (1 : ℝ)), F.exp_one]
    linarith [h1, h2]
  rw [hlcval] at hlc
  linarith

/-- The two consequences the accepted statement uses: the exact remainder form, and the
`floor(log2 n) - 1` form obtained by discarding a nonnegative remainder (no rounding). -/
theorem stopped_engine_floor (F : FinFiltr Ω) (n h : ℕ) (hn : 0 < n) (hpow : 2 ^ h ≤ n)
    (Msz bat : ℕ → Ω → ℕ) (τ R : Ω → ℕ) (p Δ : ℕ → Ω → ℝ)
    (hM0 : ∀ ω, Msz 0 ω = n)
    (hstep : ∀ ω t, t < τ ω → Msz (t + 1) ω + bat t ω = Msz t ω)
    (hsafe : ∀ ω t, t < τ ω → 2 * bat t ω ≤ Msz t ω)
    (hbpos : ∀ ω t, t < τ ω → 1 ≤ bat t ω)
    (hp0 : ∀ ω, p 0 ω = 1 / 2)
    (hpend : ∀ ω, p (τ ω) ω = 0 ∨ p (τ ω) ω = 1)
    (hΔ : ∀ t ω, Δ t ω = if t < τ ω then p (t + 1) ω - p t ω else 0)
    (hmeas : ∀ t, F.Meas (t + 1) (Δ t))
    (hzero : ∀ t, F.CondZero t (Δ t))
    (hsq : ∀ t, F.CondSqLe t (Δ t)
        (fun ω => if t < τ ω then (bat t ω : ℝ) / (4 * ((Msz (t + 1) ω : ℝ)) ^ 2) else 0))
    (hR : ∀ ω, τ ω + 1 ≤ R ω) :
    ((h : ℝ) - 1) + 2 * ((h : ℝ) + 1) / (n : ℝ) ≤ F.Exp (fun ω => (R ω : ℝ))
      ∧ ((h : ℝ) - 1) ≤ F.Exp (fun ω => (R ω : ℝ)) := by
  have hmain := stopped_engine F n h hn hpow Msz bat τ R p Δ hM0 hstep hsafe hbpos hp0 hpend
    hΔ hmeas hzero hsq hR
  have hfl := floor_form n h hn hpow
  have hnr : (0 : ℝ) < (n : ℝ) := by exact_mod_cast hn
  refine ⟨by linarith, ?_⟩
  have : (0 : ℝ) ≤ 2 * ((h : ℝ) + 1) / (n : ℝ) := by positivity
  linarith

/-! ### Anti-vacuity: the `n = 2` execution satisfies every hypothesis, and the bound is TIGHT

A theorem whose hypotheses are jointly unsatisfiable proves nothing.  The `n = 2` zero-error
execution -- one singleton batch from `(M, j) = (2, 1)`, then the forced terminal batch -- is
carried here as an explicit `FinFiltr Bool` instance, `Ω = Bool` recording the single drawn bit.
`stopped_engine` applies to it, and its conclusion `2 ≤ E R` is attained with equality.  This is
also the brief's "n = 2 explicitly" check: `τ = 1`, `M_τ = 1 > 0`, and `R = 2 = τ + 1`. -/

/-- The two-outcome space with the fair bit, filtered by `F_0` trivial and `F_1 = σ(bit)`. -/
noncomputable def F2 : FinFiltr Bool where
  w := fun _ => 1 / 2
  w_nonneg := by intro _; norm_num
  w_sum := by simp
  cell := fun t ω => if t = 0 then 0 else (if ω then 1 else 0)
  cell_mono := by
    intro t ω ω' hc
    cases t with
    | zero => simp
    | succ t' => simpa using hc

/-- Remaining sizes `2, 1, 0, …`. -/
def Msz2 : ℕ → Bool → ℕ := fun t _ => if t = 0 then 2 else if t = 1 then 1 else 0
/-- Batch widths `1, 0, …`: one singleton, then the forced terminal batch, uncounted below `τ`. -/
def bat2 : ℕ → Bool → ℕ := fun t _ => if t = 0 then 1 else 0
/-- The first non-strictly-interior index. -/
def tau2 : Bool → ℕ := fun _ => 1
/-- The actual charged depth. -/
def R2 : Bool → ℕ := fun _ => 2
/-- The proportion `j_t / M_t`: `1/2` at the start, then `0` or `1` according to the drawn bit. -/
noncomputable def p2 : ℕ → Bool → ℝ := fun t ω => if t = 0 then 1 / 2 else (if ω then 1 else 0)
/-- The frozen increment. -/
noncomputable def Delta2 : ℕ → Bool → ℝ :=
  fun t ω => if t < tau2 ω then p2 (t + 1) ω - p2 t ω else 0

lemma F2_fib_zero (ω : Bool) : F2.Fib 0 ω = Finset.univ := by
  ext ω'; simp [FinFiltr.Fib, F2]

lemma Delta2_zero_of_ge (t : ℕ) (ht : 1 ≤ t) (ω : Bool) : Delta2 t ω = 0 := by
  unfold Delta2 tau2
  rw [if_neg (by omega)]

/-- Every hypothesis of `stopped_engine` holds for the `n = 2` execution, so the theorem is
not vacuous; and its conclusion is attained. -/
theorem n2_engine_tight :
    1 + ((1 : ℕ) : ℝ) - (2 / ((2 : ℕ) : ℝ)) * ((2 : ℝ) ^ (1 : ℕ) - 1 - ((1 : ℕ) : ℝ))
        ≤ F2.Exp (fun ω => (R2 ω : ℝ))
      ∧ F2.Exp (fun ω => (R2 ω : ℝ)) = 2
      ∧ 1 + ((1 : ℕ) : ℝ) - (2 / ((2 : ℕ) : ℝ)) * ((2 : ℝ) ^ (1 : ℕ) - 1 - ((1 : ℕ) : ℝ))
          = 2 := by
  refine ⟨?_, ?_, by norm_num⟩
  · refine stopped_engine F2 2 1 (by norm_num) (by norm_num)
      Msz2 bat2 tau2 R2 p2 Delta2 (fun ω => by simp [Msz2]) ?_ ?_ ?_
      (fun ω => by simp [p2]) ?_ (fun t ω => rfl) ?_ ?_ ?_ (fun ω => by simp [tau2, R2])
    · intro ω t ht
      have : t = 0 := by unfold tau2 at ht; omega
      subst this; simp [Msz2, bat2]
    · intro ω t ht
      have : t = 0 := by unfold tau2 at ht; omega
      subst this; simp [Msz2, bat2]
    · intro ω t ht
      have : t = 0 := by unfold tau2 at ht; omega
      subst this; simp [bat2]
    · intro ω
      unfold tau2 p2
      cases ω with
      | false => left; norm_num
      | true => right; norm_num
    · -- adaptedness
      intro t
      rcases Nat.eq_zero_or_pos t with ht | ht
      · subst ht
        intro ω ω' hc
        have hω : ω = ω' := by
          simp only [F2] at hc
          cases ω <;> cases ω' <;> simp_all
        rw [hω]
      · intro ω ω' _
        rw [Delta2_zero_of_ge t ht, Delta2_zero_of_ge t ht]
    · -- conditional mean zero
      intro t
      rcases Nat.eq_zero_or_pos t with ht | ht
      · subst ht
        intro ω
        rw [F2_fib_zero]
        simp [Fintype.sum_bool, Delta2, tau2, p2, F2]
        norm_num
      · intro ω
        refine Finset.sum_eq_zero ?_
        intro ω' _
        rw [Delta2_zero_of_ge t ht, mul_zero]
    · -- conditional second moment
      intro t
      rcases Nat.eq_zero_or_pos t with ht | ht
      · subst ht
        intro ω
        rw [F2_fib_zero]
        simp [Delta2, tau2, p2, F2, Msz2, bat2]
        norm_num
      · intro ω
        have hz : ∀ ω' : Bool, F2.w ω' * (Delta2 t ω') ^ 2 = 0 := by
          intro ω'; rw [Delta2_zero_of_ge t ht]; ring
        have hv : ∀ ω' : Bool,
            F2.w ω' * (if t < tau2 ω' then (bat2 t ω' : ℝ) / (4 * ((Msz2 (t + 1) ω' : ℝ)) ^ 2)
              else 0) = 0 := by
          intro ω'; rw [if_neg (by unfold tau2; omega), mul_zero]
        rw [Finset.sum_congr rfl (fun ω' _ => hz ω'), Finset.sum_congr rfl (fun ω' _ => hv ω')]
  · simpa [R2] using F2.exp_const (2 : ℝ)

end FinFiltr

end C10Adapt
end AGF


==> anc/formal_companion/lean/src/AGFCore/C10BehFiltr.lean <==
/-
`OB-behpolicy-to-finfiltr` (`obligation-9`) — a `FinFiltr` built out of an `AGF.BehPolicy`.

WHAT THE OBLIGATION ASKS FOR, verbatim: "the finite transcript space with weights read off
`behOutLaw`/`treeHistLaw`, the cell labelling given by the history prefix, and the
identification `behCost k pi n [] = Exp (fun omega => R omega)`".  All three are below:

  * the space is `↥(AGF.C10Beh.carrier n)`, i.e. `histsUpTo n n []` — `AGFCore.Transcript`'s
    concrete finite carrier, which `AGF.Faithful.carrier_adequate` already proves contains the
    whole support of `behHistLaw k π n []`;
  * the weight is the behavioural **transcript** law `behHistLaw` restricted to terminal
    histories.  `behOutLaw` is its output marginal and is recovered as an expectation
    (`behFiltr_exp_out`), so nothing is lost by taking the transcript as the primitive — it is
    the finer object, which is the whole point of `AGFCore.Transcript`;
  * the cell labelling is the execution prefix `pre t` (a history is stored most-recent-first,
    so the first `t` executed batches are its last `t` entries);
  * `R` is `depth`, the number of committed nonempty batches, and
    `behFiltr_exp_depth : (behFiltr k π).Exp (fun ω => (depth ω.val : ℝ)) = behCost k π n []`.

WHAT THIS DOES **NOT** ESTABLISH.  This is the structural bridge only.

  1. It is **not** a bound on `AGF.Popt`.  `stopped_engine` also needs `hM0`, `hstep`, `hsafe`,
     `hbpos`, `hp0`, `hpend`, `hΔ`, `hzero`, `hsq` and `hR` for the specific `Msz`, `bat`, `τ`,
     `p`, `Δ` of the C10 argument.  Those are the zero-hazard/interior-safety chain and the
     frozen product law's conditional moments; none of them is proved here.  What is removed is
     the obstruction that there was no `FinFiltr` to state them on.
  2. It says nothing about AGF-08 §1.2's class.  That class permits an arbitrary exogenous
     source, so its probability space is not finite in general, and
     `OB-general-space-orthogonality` (`obligation-8`) is untouched.  `Popt` is the formalised
     carrier class; AGF-08 §1.2's class *contains* it, so only `P_n(δ) ≤ PoptSeed` is licensed.
     An **upper** bound on `Popt` transfers down to `P_n`; a **lower** bound does not.
  3. `obligation-10` ("every `BehPolicy` execution is an adapted execution in the sense of
     `ASM-029da2c3`") is a statement about a class that has no Lean object at this revision, so
     it is not stated here either.  This module is the finite-space half of that bridge, not
     the class inclusion.
-/
import AGFCore.C10Adapt
import AGFCore.Realization

set_option autoImplicit false
set_option relaxedAutoImplicit false

namespace AGF
namespace C10Beh

open Finset

variable {n : ℕ}

/-! ## §1  Nonnegativity of the behavioural transcript law

`AGFCore.Realization` has `AGF.Faithful.treeHistLaw_nonneg` but no behavioural analogue.  The
proof is the same induction; the only extra care is that the frozen product law is applied only
inside the `Legal` branch, where `ratio_mem_Icc` is available. -/

lemma behHistLaw_nonneg (k : ℕ) (π : BehPolicy n) :
    ∀ (f : ℕ) (h g : History n), 0 ≤ behHistLaw k π f h g := by
  intro f
  induction f with
  | zero => intro h g; rw [behHistLaw]; split <;> norm_num
  | succ f ih =>
      intro h g
      rw [behHistLaw]
      by_cases hs : size h = 0
      · rw [if_pos hs]; split <;> norm_num
      · rw [if_neg hs]
        refine Finset.sum_nonneg fun s _ => mul_nonneg (π.wt_nonneg h s) ?_
        by_cases hL : Legal k h
        · rw [if_pos hL]
          refine Finset.sum_nonneg fun S _ => mul_nonneg ?_ (ih _ g)
          obtain ⟨h0, h1⟩ := ratio_mem_Icc k hL (Nat.pos_of_ne_zero hs)
          exact batchProb_nonneg k h s.cells S h0 h1
        · rw [if_neg hL]; exact ih _ g

/-! ## §2  The finite transcript space -/

/-- The finite carrier of the behavioural transcript law: every history reachable from `[]` in
at most `n` committed batches.  `AGF.Faithful.carrier_adequate` is the statement that the
support of `behHistLaw k π n []` lies inside it. -/
def carrier (n : ℕ) : Finset (History n) := histsUpTo n n ([] : History n)

lemma carrier_def (n : ℕ) : carrier n = histsUpTo n n ([] : History n) := rfl

instance : Fintype ↥(carrier n) := FinsetCoe.fintype _

instance : DecidableEq ↥(carrier n) := Subtype.instDecidableEq

/-! ## §3  The execution prefix, and the filtration it generates

A history is stored **most recent batch first**, so the first `t` batches of the execution are
the *last* `t` entries of the list. -/

/-- The first `t` executed batches of `g`, as a history. -/
def pre (t : ℕ) (g : History n) : History n := g.drop (g.length - t)

@[simp] lemma pre_zero (g : History n) : pre 0 g = [] := by
  simp only [pre, Nat.sub_zero, List.drop_length]

lemma pre_of_length_le {t : ℕ} {g : History n} (h : g.length ≤ t) : pre t g = g := by
  simp only [pre]
  rw [Nat.sub_eq_zero_of_le h, List.drop_zero]

/-- **The refinement fact.**  `pre t` is a function of `pre (t+1)`, so the prefix filtration is
increasing.  This is the only property of `pre` `cell_mono` needs. -/
lemma pre_pre (t : ℕ) (g : History n) : pre t (pre (t + 1) g) = pre t g := by
  simp only [pre, List.length_drop, List.drop_drop]
  congr 1
  omega

/-- The `ℕ`-valued cell label: the `F_t`-class of `ω`, transported into `ℕ` by an arbitrary
injection.  Only the *level sets* of `cell` matter to `FinFiltr` (see `Fib`, `Meas`), and
`behFiltr_cell_eq_iff` below says they are exactly the fibres of `pre t`. -/
noncomputable def cellOf (t : ℕ) (ω : ↥(carrier n)) : ℕ :=
  ((Fintype.equivFin (Finset ↥(carrier n)))
    (Finset.univ.filter (fun ω' : ↥(carrier n) => pre t ω'.val = pre t ω.val)) : ℕ)

lemma cellOf_eq_iff (t : ℕ) (ω ω' : ↥(carrier n)) :
    cellOf t ω = cellOf t ω' ↔ pre t ω.val = pre t ω'.val := by
  classical
  constructor
  · intro hc
    have he : (Finset.univ.filter (fun z : ↥(carrier n) => pre t z.val = pre t ω.val))
        = (Finset.univ.filter (fun z : ↥(carrier n) => pre t z.val = pre t ω'.val)) := by
      apply (Fintype.equivFin (Finset ↥(carrier n))).injective
      exact Fin.val_injective hc
    have hmem : ω' ∈ (Finset.univ.filter (fun z : ↥(carrier n) => pre t z.val = pre t ω.val)) := by
      rw [he]; exact Finset.mem_filter.2 ⟨Finset.mem_univ _, rfl⟩
    exact ((Finset.mem_filter.1 hmem).2).symm
  · intro hp
    simp only [cellOf, hp]

/-! ## §4  The `FinFiltr` of a behavioural policy -/

/-- **`OB-behpolicy-to-finfiltr`.**  The finite filtered probability space of a behavioural
policy: outcomes are the terminal public transcripts in the carrier, the weight is the
transcript law, and `F_t` is generated by the first `t` executed batches. -/
noncomputable def behFiltr (k : ℕ) (π : BehPolicy n) : C10Adapt.FinFiltr ↥(carrier n) where
  w := fun ω => if size ω.val = 0 then behHistLaw k π n ([] : History n) ω.val else 0
  w_nonneg := by
    intro ω
    by_cases hs : size ω.val = 0
    · rw [if_pos hs]; exact behHistLaw_nonneg k π n [] ω.val
    · rw [if_neg hs]
  w_sum := by
    classical
    rw [Finset.sum_coe_sort (carrier n)
      (fun g => if size g = 0 then behHistLaw k π n ([] : History n) g else 0)]
    rw [← Finset.sum_filter]
    exact Marg.behHistLaw_mass k π n ([] : History n) (carrier n)
      (by rw [size_nil]) (fun g hg => hg)
  cell := cellOf
  cell_mono := by
    intro t ω ω' hc
    rw [cellOf_eq_iff] at hc ⊢
    rw [← pre_pre t ω.val, ← pre_pre t ω'.val, hc]

@[simp] lemma behFiltr_w (k : ℕ) (π : BehPolicy n) (ω : ↥(carrier n)) :
    (behFiltr k π).w ω
      = if size ω.val = 0 then behHistLaw k π n ([] : History n) ω.val else 0 := rfl

lemma behFiltr_cell_eq_iff (k : ℕ) (π : BehPolicy n) (t : ℕ) (ω ω' : ↥(carrier n)) :
    (behFiltr k π).cell t ω = (behFiltr k π).cell t ω' ↔ pre t ω.val = pre t ω'.val :=
  cellOf_eq_iff t ω ω'

/-- **The filtration is the prefix filtration.**  Every function of the first `t` executed
batches is `F_t`-measurable.  This is the form `stopped_engine`'s `hmeas` hypothesis takes. -/
lemma behFiltr_meas_of_pre (k : ℕ) (π : BehPolicy n) (t : ℕ) (φ : History n → ℝ) :
    (behFiltr k π).Meas t (fun ω => φ (pre t ω.val)) := by
  intro ω ω' hc
  have hp : pre t ω.val = pre t ω'.val := (behFiltr_cell_eq_iff k π t ω ω').1 hc
  show φ (pre t ω.val) = φ (pre t ω'.val)
  rw [hp]

/-- Expectation against `behFiltr` is a sum over terminal transcripts in the carrier. -/
lemma behFiltr_exp_eq (k : ℕ) (π : BehPolicy n) (f : History n → ℝ) :
    (behFiltr k π).Exp (fun ω => f ω.val)
      = ∑ g ∈ (carrier n).filter (fun g => size g = 0),
          behHistLaw k π n ([] : History n) g * f g := by
  classical
  have hstep : ∀ g : History n,
      (if size g = 0 then behHistLaw k π n ([] : History n) g else 0) * f g
        = if size g = 0 then behHistLaw k π n ([] : History n) g * f g else 0 := by
    intro g
    by_cases hg : size g = 0
    · rw [if_pos hg, if_pos hg]
    · rw [if_neg hg, if_neg hg, zero_mul]
  have h1 : (behFiltr k π).Exp (fun ω => f ω.val)
      = ∑ ω : ↥(carrier n),
          (if size ω.val = 0 then behHistLaw k π n ([] : History n) ω.val else 0) * f ω.val :=
    rfl
  rw [h1, Finset.sum_coe_sort (carrier n)
      (fun g => (if size g = 0 then behHistLaw k π n ([] : History n) g else 0) * f g),
    Finset.sum_congr rfl (fun g _ => hstep g), ← Finset.sum_filter]

/-! ## §5  The two identifications the obligation names -/

/-- **`behCost k π n [] = Exp R`**, with `R = depth` the charged nonempty-batch count read off
the terminal transcript.  This is the identification `OB-behpolicy-to-finfiltr` asks for; it is
`AGF.Marg.cost_is_marginal` transported to the `FinFiltr`. -/
theorem behFiltr_exp_depth (k : ℕ) (π : BehPolicy n) :
    (behFiltr k π).Exp (fun ω => (depth ω.val : ℝ)) = behCost k π n ([] : History n) := by
  classical
  rw [behFiltr_exp_eq k π (fun g => (depth g : ℝ)), Marg.cost_is_marginal n k π]
  exact Finset.sum_congr rfl (fun g _ => mul_comm _ _)

/-- The output law is also an expectation against the same weights, so "weights read off
`behOutLaw`" and "weights read off the transcript law" agree: the transcript law is the finer
object and `behOutLaw` is its pushforward. -/
theorem behFiltr_exp_out (k : ℕ) (π : BehPolicy n) (x : Fin n → Bool) :
    (behFiltr k π).Exp (fun ω => if outBits ω.val = x then (1 : ℝ) else 0)
      = behOutLaw k π n ([] : History n) x := by
  classical
  have hstep2 : ∑ g ∈ ((carrier n).filter (fun g => size g = 0)).filter (fun g => outBits g = x),
        behHistLaw k π n ([] : History n) g
      = ∑ g ∈ (carrier n).filter (fun g => size g = 0),
          behHistLaw k π n ([] : History n) g * (if outBits g = x then (1 : ℝ) else 0) := by
    rw [Finset.sum_filter]
    refine Finset.sum_congr rfl (fun g _ => ?_)
    by_cases hx : outBits g = x
    · rw [if_pos hx, if_pos hx, mul_one]
    · rw [if_neg hx, if_neg hx, mul_zero]
  rw [behFiltr_exp_eq k π (fun g => if outBits g = x then (1 : ℝ) else 0),
    Marg.out_is_marginal n k π x, ← carrier_def n, ← Finset.filter_filter]
  exact hstep2.symm

/-! ## §6  What the bridge buys: the engine's conclusion, as a statement about `behCost`

Stated as an **implication** whose hypotheses are exactly `stopped_engine`'s, with `R` pinned to
`depth` and `Exp` eliminated in favour of `behCost`.  Nothing here proves those hypotheses for
any particular policy: `hsafe` is the interior-safety/zero-hazard step and `hzero`/`hsq` are the
frozen product law's conditional moments, and those are separate obligations.  The point is that
after this lemma the remaining work is *only* those hypotheses — before `behFiltr` existed there
was no way to even write them down about `AGF.behCost`. -/

theorem behCost_ge_of_engine_hyps (k : ℕ) (π : BehPolicy n) (N hh : ℕ) (hN : 0 < N)
    (hpow : 2 ^ hh ≤ N) (Msz bat : ℕ → ↥(carrier n) → ℕ) (τ : ↥(carrier n) → ℕ)
    (p Δ : ℕ → ↥(carrier n) → ℝ)
    (hM0 : ∀ ω, Msz 0 ω = N)
    (hstep : ∀ ω t, t < τ ω → Msz (t + 1) ω + bat t ω = Msz t ω)
    (hsafe : ∀ ω t, t < τ ω → 2 * bat t ω ≤ Msz t ω)
    (hbpos : ∀ ω t, t < τ ω → 1 ≤ bat t ω)
    (hp0 : ∀ ω, p 0 ω = 1 / 2)
    (hpend : ∀ ω, p (τ ω) ω = 0 ∨ p (τ ω) ω = 1)
    (hΔ : ∀ t ω, Δ t ω = if t < τ ω then p (t + 1) ω - p t ω else 0)
    (hmeas : ∀ t, (behFiltr k π).Meas (t + 1) (Δ t))
    (hzero : ∀ t, (behFiltr k π).CondZero t (Δ t))
    (hsq : ∀ t, (behFiltr k π).CondSqLe t (Δ t)
        (fun ω => if t < τ ω then (bat t ω : ℝ) / (4 * ((Msz (t + 1) ω : ℝ)) ^ 2) else 0))
    (hR : ∀ ω, τ ω + 1 ≤ depth ω.val) :
    1 + (hh : ℝ) - (2 / (N : ℝ)) * ((2 : ℝ) ^ hh - 1 - (hh : ℝ))
      ≤ behCost k π n ([] : History n) := by
  rw [← behFiltr_exp_depth k π]
  exact C10Adapt.FinFiltr.stopped_engine (behFiltr k π) N hh hN hpow Msz bat τ
    (fun ω => depth ω.val) p Δ hM0 hstep hsafe hbpos hp0 hpend hΔ hmeas hzero hsq hR

/-! ## §7  Non-vacuity

`Real.sInf ∅ = 0` and `FinFiltr` on an empty space with `w_sum = 1` is impossible, so it is
worth recording that this space is genuinely nonempty and carries genuine mass.  `w_sum = 1` is
part of the structure, so the content here is that the carrier is inhabited. -/

lemma nil_mem_carrier : ([] : History n) ∈ carrier n := self_mem_histsUpTo n ([] : History n)

instance : Nonempty ↥(carrier n) := ⟨⟨[], nil_mem_carrier⟩⟩

theorem behFiltr_exp_one (k : ℕ) (π : BehPolicy n) :
    (behFiltr k π).Exp (fun _ => (1 : ℝ)) = 1 :=
  C10Adapt.FinFiltr.exp_one _

end C10Beh
end AGF


==> anc/formal_companion/lean/src/AGFCore/C10Zero.lean <==
/-
AGF-V2 core, module 4: the C10 zero-error boundary — the safety characterisation and the
zero-leakage profile classification with its count.

Frozen against `AGF_08_ACCEPTED_MATH_SPEC.md` §C10.  Everything here is stated in terms of
the frozen `killK` / `haz` / `pushK` / `nuOf` / `snOf` / `lossOf` of `AGFCore.Costs`; no
definition of those is touched or re-stated.

Headline declarations.

* `haz_eq_zero_iff_interior` — at an interior quota `0 < j < M`, `haz M j b = 0` iff
  `b ≤ min j (M − j)`.  Both directions, from `killK`/`binPMF` directly.
* `haz_endpoint_zero`, `haz_endpoint_top` — the two endpoint quotas are deterministic
  (`binPMF_zero_eq_indicator`, `binPMF_one_eq_indicator`) and always safe.
* `haz_eq_zero_iff` — the combined characterisation on the whole legal range `0 ≤ j ≤ M`.
  The endpoint disjuncts are genuinely needed: `min j (M−j) = 0 < b` at `j ∈ {0, M}`.
* `lossOf_eq_zero_of_isZeroErrProfile` — **sufficiency** of the classification: a positive
  composition of `k` followed by exactly `k` singletons has zero leakage.  This is the
  direction AGF-08 §S02's floor proof uses.
* `isZeroErrProfile_of_lossOf_eq_zero` — **necessity**, and `lossOf_eq_zero_iff` for the
  two together.  Necessity runs through `steps_safe_of_lossOf_eq_zero` (zero leakage forces
  every executed batch to be hazard-free at every quota its pre-batch measure charges) plus
  two strict-positivity chains, `nuOf_pos_at_min` and `nuOf_pos_at_one`.
* `card_zeroErrProfiles` — the family has `2^(k−1)` members; `card_zeroErrProfiles_depth` —
  `choose (k−1) (j−1)` of them have depth `k + j`.  With `mem_zeroErrProfiles_iff` these are
  counts of zero-leakage profiles, not merely of the classified family.
* `length_ge_of_isZeroErrProfile`, `isZeroErrProfile_min`, `eq_min_of_length_eq`,
  `depth_ge_of_lossOf_eq_zero` — minimum depth `k+1`, attained by `(k, 1^k)` and by nothing
  else.  `k = 1` needs no special case: there the family is the single profile `[1]`.

"Zero-error" throughout means zero **leakage** `ℓₙ(b) = 1 − sₙ(b)`, never zero labelled
divergence.  Profiles are carried most-recent-batch-first, the `nuOf` convention, so "a
composition of `k` executed first, then `k` singletons" is `List.replicate k 1 ++ cs`.
-/
import AGFCore.Costs
import Mathlib.Combinatorics.Enumerative.Composition

namespace AGF

open Finset

/-! ## Total binomial mass and the count reindex -/

lemma IccZ_eq_image (b : ℕ) :
    Finset.Icc (0:ℤ) (b:ℤ) = (Finset.range (b+1)).image (fun i : ℕ => (i:ℤ)) := by
  ext a
  simp only [Finset.mem_Icc, Finset.mem_image, Finset.mem_range]
  constructor
  · rintro ⟨h0, h1⟩
    exact ⟨a.toNat, by omega, by omega⟩
  · rintro ⟨i, hi, rfl⟩
    omega

/-- **Total binomial mass.**  `∑_{a=0}^{b} Bin_{b,p}(a) = 1` for every real `p`; the guarded
`binPMF` contributes nothing off `[0,b]`. -/
theorem sum_binPMF (b : ℕ) (p : ℝ) :
    ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ), binPMF b p a = 1 := by
  have hinj : Set.InjOn (fun i : ℕ => (i:ℤ)) ↑(Finset.range (b+1)) := by
    intro x _ y _ h
    dsimp only at h
    omega
  rw [IccZ_eq_image, Finset.sum_image hinj]
  have hcong : ∀ i ∈ Finset.range (b+1),
      binPMF b p (i:ℤ) = p ^ i * (1-p) ^ (b - i) * (b.choose i : ℝ) := by
    intro i hi
    have hib : i ≤ b := by
      have := Finset.mem_range.1 hi; omega
    rw [binPMF_nat hib]; ring
  rw [Finset.sum_congr rfl hcong, ← add_pow p (1-p) b]
  norm_num

/-- Reindexing the surviving-quota sum by the batch count `a = j − j'`. -/
lemma sum_killIdx (b : ℕ) (p : ℝ) (j m : ℤ) :
    ∑ jp ∈ Finset.Icc (0:ℤ) m, binPMF b p (j - jp)
      = ∑ a ∈ Finset.Icc (j - m) j, binPMF b p a := by
  have himg : (Finset.Icc (0:ℤ) m).image (fun jp => j - jp) = Finset.Icc (j - m) j := by
    ext a
    simp only [Finset.mem_image, Finset.mem_Icc]
    constructor
    · rintro ⟨jp, ⟨h1, h2⟩, rfl⟩; omega
    · rintro ⟨h1, h2⟩; exact ⟨j - a, by omega, by omega⟩
  have hinj : Set.InjOn (fun jp => j - jp) ↑(Finset.Icc (0:ℤ) m) := by
    intro x _ y _ h
    dsimp only at h
    omega
  rw [← himg, Finset.sum_image hinj]

/-! ## The surviving row mass -/

/-- `aliveRow M b j = 1 − haz`: the mass of one batch that stays inside the legal quota
range `[0, M−b]`, at an **integer** pre-batch quota `j`. -/
noncomputable def aliveRow (M b : ℕ) (j : ℤ) : ℝ :=
  ∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ), killK M b j jp

lemma haz_eq_one_sub_aliveRow (M j b : ℕ) : haz M j b = 1 - aliveRow M b (j : ℤ) := rfl

lemma aliveRow_eq_sum_count {M b : ℕ} (hbM : b ≤ M) (j : ℤ) :
    aliveRow M b j
      = ∑ a ∈ Finset.Icc (j - ((M:ℤ) - (b:ℤ))) j, binPMF b ((j:ℝ)/(M:ℝ)) a := by
  have hm : ((M - b : ℕ) : ℤ) = (M:ℤ) - (b:ℤ) := by omega
  unfold aliveRow killK
  rw [hm, sum_killIdx]

/-- **A safe action loses nothing.**  If `b ≤ j` and `j + b ≤ M` then every binomial atom
`a ∈ [0,b]` sends `j` into `[0, M−b]`, so the whole row survives. -/
theorem aliveRow_eq_one_of_safe {M b : ℕ} {j : ℤ} (hbM : b ≤ M)
    (h1 : (b:ℤ) ≤ j) (h2 : j + (b:ℤ) ≤ (M:ℤ)) : aliveRow M b j = 1 := by
  rw [aliveRow_eq_sum_count hbM, ← sum_binPMF b ((j:ℝ)/(M:ℝ))]
  refine (Finset.sum_subset ?_ ?_).symm
  · intro a ha
    simp only [Finset.mem_Icc] at ha ⊢
    omega
  · intro a ha hna
    simp only [Finset.mem_Icc] at ha hna
    rcases lt_or_ge a 0 with h | h
    · exact binPMF_of_neg h
    · exact binPMF_of_gt (by omega)

/-- The surviving row mass is at most one: it is a sub-sum of the total binomial mass. -/
lemma aliveRow_le_one {M b : ℕ} {j : ℤ} (hbM : b ≤ M)
    (hp0 : 0 ≤ (j:ℝ)/(M:ℝ)) (hp1 : (j:ℝ)/(M:ℝ) ≤ 1) : aliveRow M b j ≤ 1 := by
  classical
  rw [aliveRow_eq_sum_count hbM, ← sum_binPMF b ((j:ℝ)/(M:ℝ))]
  have hrestrict : ∑ a ∈ Finset.Icc (j - ((M:ℤ) - (b:ℤ))) j, binPMF b ((j:ℝ)/(M:ℝ)) a
      = ∑ a ∈ Finset.Icc (j - ((M:ℤ) - (b:ℤ))) j ∩ Finset.Icc (0:ℤ) (b:ℤ),
          binPMF b ((j:ℝ)/(M:ℝ)) a := by
    refine (Finset.sum_subset Finset.inter_subset_left ?_).symm
    intro x hx hnx
    have hx' : ¬ (0 ≤ x ∧ x ≤ (b:ℤ)) := fun hc =>
      hnx (Finset.mem_inter.2 ⟨hx, Finset.mem_Icc.2 hc⟩)
    rcases lt_or_ge x 0 with h | h
    · exact binPMF_of_neg h
    · exact binPMF_of_gt (by omega)
  rw [hrestrict]
  exact Finset.sum_le_sum_of_subset_of_nonneg Finset.inter_subset_right
    (fun a _ _ => binPMF_nonneg hp0 hp1)

lemma aliveRow_nonneg {M b : ℕ} {j : ℤ}
    (hp0 : 0 ≤ (j:ℝ)/(M:ℝ)) (hp1 : (j:ℝ)/(M:ℝ) ≤ 1) : 0 ≤ aliveRow M b j := by
  unfold aliveRow killK
  exact Finset.sum_nonneg (fun _ _ => binPMF_nonneg hp0 hp1)

/-- Every binomial atom on the support is strictly positive at an interior parameter. -/
lemma binPMF_pos {b : ℕ} {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1) {a : ℤ}
    (h0 : 0 ≤ a) (hb : a ≤ (b:ℤ)) : 0 < binPMF b p a := by
  have hab : a.toNat ≤ b := by omega
  unfold binPMF
  rw [if_pos ⟨h0, hb⟩]
  have hc : (0:ℝ) < (b.choose a.toNat : ℝ) := by
    exact_mod_cast Nat.choose_pos hab
  have h1p : (0:ℝ) < 1 - p := by linarith
  exact mul_pos (mul_pos hc (pow_pos hp0 _)) (pow_pos h1p _)

/-- **One omitted atom already costs its mass.**  If the count `a₀` lies on the binomial
support `[0,b]` but sends `j` outside `[0, M−b]`, the surviving mass is at most
`1 − Bin(a₀)`. -/
lemma aliveRow_le_one_sub_atom {M b : ℕ} {j : ℤ} (hbM : b ≤ M)
    (hp0 : 0 ≤ (j:ℝ)/(M:ℝ)) (hp1 : (j:ℝ)/(M:ℝ) ≤ 1)
    {a₀ : ℤ} (ha0 : 0 ≤ a₀) (hab : a₀ ≤ (b:ℤ))
    (hout : a₀ < j - ((M:ℤ) - (b:ℤ)) ∨ j < a₀) :
    aliveRow M b j ≤ 1 - binPMF b ((j:ℝ)/(M:ℝ)) a₀ := by
  classical
  set p : ℝ := (j:ℝ)/(M:ℝ) with hpdef
  set lo : ℤ := j - ((M:ℤ) - (b:ℤ)) with hlodef
  have hnn : ∀ a : ℤ, 0 ≤ binPMF b p a := fun a => binPMF_nonneg hp0 hp1
  have hmem0 : a₀ ∈ Finset.Icc (0:ℤ) (b:ℤ) := Finset.mem_Icc.2 ⟨ha0, hab⟩
  have hnotmem : a₀ ∉ Finset.Icc lo j := by
    simp only [Finset.mem_Icc]
    rcases hout with h | h
    · intro hc; omega
    · intro hc; omega
  have step1 : ∑ a ∈ Finset.Icc lo j, binPMF b p a
      = ∑ a ∈ Finset.Icc lo j ∩ Finset.Icc (0:ℤ) (b:ℤ), binPMF b p a := by
    refine (Finset.sum_subset Finset.inter_subset_left ?_).symm
    intro x hx hnx
    have hx' : ¬ (0 ≤ x ∧ x ≤ (b:ℤ)) := fun hc =>
      hnx (Finset.mem_inter.2 ⟨hx, Finset.mem_Icc.2 hc⟩)
    rcases lt_or_ge x 0 with h | h
    · exact binPMF_of_neg h
    · exact binPMF_of_gt (by omega)
  have hsub : Finset.Icc lo j ∩ Finset.Icc (0:ℤ) (b:ℤ)
      ⊆ (Finset.Icc (0:ℤ) (b:ℤ)).erase a₀ := by
    intro x hx
    rcases Finset.mem_inter.1 hx with ⟨hx1, hx2⟩
    exact Finset.mem_erase.2 ⟨fun hxa => hnotmem (hxa ▸ hx1), hx2⟩
  have step2 : ∑ a ∈ Finset.Icc lo j ∩ Finset.Icc (0:ℤ) (b:ℤ), binPMF b p a
      ≤ ∑ a ∈ (Finset.Icc (0:ℤ) (b:ℤ)).erase a₀, binPMF b p a :=
    Finset.sum_le_sum_of_subset_of_nonneg hsub (fun a _ _ => hnn a)
  have step3 : ∑ a ∈ (Finset.Icc (0:ℤ) (b:ℤ)).erase a₀, binPMF b p a
      = 1 - binPMF b p a₀ := by
    rw [Finset.sum_erase_eq_sub hmem0, sum_binPMF]
  rw [aliveRow_eq_sum_count hbM, ← hpdef, ← hlodef, step1]
  exact le_trans step2 (le_of_eq step3)

/-! ## T1 — the interior safety characterisation -/

/-- **(T1) An interior action is zero-hazard iff `b ≤ min(j, M−j)`** (AGF-08 §C10).
Forward: a violated bound exhibits a strictly positive omitted binomial atom (`a₀ = j+1`
when `b > j`, `a₀ = 0` when `b > M − j`).  Backward: the safe bound puts the whole
binomial support inside the legal quota window. -/
theorem haz_eq_zero_iff_interior {M j b : ℕ} (hM : 1 ≤ M) (hj0 : 0 < j) (hjM : j < M)
    (hb1 : 1 ≤ b) (hbM : b ≤ M) :
    haz M j b = 0 ↔ b ≤ min j (M - j) := by
  have hMpos : (0:ℝ) < (M:ℝ) := by exact_mod_cast hM
  have hjR : (0:ℝ) < ((j:ℕ):ℤ) := by
    have h : (0:ℤ) < ((j:ℕ):ℤ) := by omega
    exact_mod_cast h
  have hp0 : 0 < (((j:ℕ):ℤ):ℝ)/(M:ℝ) := by
    apply div_pos _ hMpos
    exact_mod_cast hjR
  have hp1 : (((j:ℕ):ℤ):ℝ)/(M:ℝ) < 1 := by
    rw [div_lt_one hMpos]
    have h : ((j:ℕ):ℤ) < ((M:ℕ):ℤ) := by omega
    exact_mod_cast h
  rw [haz_eq_one_sub_aliveRow]
  constructor
  · intro hz
    have halive : aliveRow M b ((j:ℕ):ℤ) = 1 := by linarith
    refine le_min ?_ ?_
    · by_contra hc
      have hb := aliveRow_le_one_sub_atom (M := M) (b := b) (j := ((j:ℕ):ℤ)) hbM
        (le_of_lt hp0) (le_of_lt hp1) (a₀ := ((j:ℕ):ℤ) + 1) (by omega) (by omega)
        (Or.inr (by omega))
      have hpos := binPMF_pos (b := b) (p := (((j:ℕ):ℤ):ℝ)/(M:ℝ)) hp0 hp1
        (a := ((j:ℕ):ℤ) + 1) (by omega) (by omega)
      rw [halive] at hb
      linarith
    · by_contra hc
      have hb := aliveRow_le_one_sub_atom (M := M) (b := b) (j := ((j:ℕ):ℤ)) hbM
        (le_of_lt hp0) (le_of_lt hp1) (a₀ := (0:ℤ)) (le_refl 0) (by omega)
        (Or.inl (by omega))
      have hpos := binPMF_pos (b := b) (p := (((j:ℕ):ℤ):ℝ)/(M:ℝ)) hp0 hp1
        (a := (0:ℤ)) (le_refl 0) (by omega)
      rw [halive] at hb
      linarith
  · intro hle
    rw [aliveRow_eq_one_of_safe hbM (by omega) (by omega)]
    ring

/-! ## T2 — the endpoint quotas are deterministic and safe -/

/-- `j = 0`: the batch count law is the point mass at `0` (the deterministic all-zero
batch of AGF-08 §1.2). -/
theorem binPMF_zero_eq_indicator (b : ℕ) (a : ℤ) :
    binPMF b 0 a = if a = 0 then 1 else 0 := by
  rcases lt_trichotomy a 0 with h | h | h
  · rw [if_neg (by omega), binPMF_of_neg h]
  · rw [if_pos h, h, binPMF_zero_left]
  · rw [if_neg (by omega), binPMF_zero_of_pos h]

/-- `j = M`: the batch count law is the point mass at `b` (the deterministic all-one
batch of AGF-08 §1.2). -/
theorem binPMF_one_eq_indicator (b : ℕ) (a : ℤ) :
    binPMF b 1 a = if a = (b:ℤ) then 1 else 0 := by
  rcases lt_trichotomy a (b:ℤ) with h | h | h
  · rw [if_neg (by omega)]
    rcases lt_or_ge a 0 with h0 | h0
    · exact binPMF_of_neg h0
    · exact binPMF_one_of_lt h0 h
  · rw [if_pos h, h, binPMF_one_top]
  · rw [if_neg (by omega), binPMF_of_gt h]

/-- **Endpoint `j = 0` loses nothing.** -/
theorem aliveRow_eq_one_zero {M b : ℕ} : aliveRow M b 0 = 1 := by
  unfold aliveRow killK
  rw [Finset.sum_eq_single_of_mem (0 : ℤ) (by simp)]
  · norm_num [binPMF_zero_eq_indicator]
  · intro c hc hne
    simp only [Finset.mem_Icc] at hc
    have h0 : ((0:ℤ):ℝ)/(M:ℝ) = 0 := by norm_num
    rw [h0, binPMF_zero_eq_indicator, if_neg (by omega)]

/-- **Endpoint `j = M` loses nothing.** -/
theorem aliveRow_eq_one_top {M b : ℕ} (hM : 1 ≤ M) (hbM : b ≤ M) :
    aliveRow M b (M : ℤ) = 1 := by
  have hMpos : (0:ℝ) < (M:ℝ) := by exact_mod_cast hM
  have hratio : (((M:ℕ):ℤ):ℝ)/(M:ℝ) = 1 := by
    push_cast
    exact div_self (ne_of_gt hMpos)
  unfold aliveRow killK
  rw [Finset.sum_eq_single_of_mem (((M - b : ℕ) : ℤ)) (by simp)]
  · rw [hratio, binPMF_one_eq_indicator, if_pos (by omega)]
  · intro c hc hne
    simp only [Finset.mem_Icc] at hc
    rw [hratio, binPMF_one_eq_indicator, if_neg (by omega)]

/-- **(T2a) Every action at quota `j = 0` is safe.**  The spec-domain hypotheses are
retained for faithfulness; the proof uses none of them. -/
theorem haz_endpoint_zero {M b : ℕ} (_hM : 1 ≤ M) (_hb1 : 1 ≤ b) (_hbM : b ≤ M) :
    haz M 0 b = 0 := by
  rw [haz_eq_one_sub_aliveRow]
  have h : ((0:ℕ):ℤ) = (0:ℤ) := by norm_num
  rw [h, aliveRow_eq_one_zero]
  ring

/-- **(T2b) Every action at quota `j = M` is safe.** -/
theorem haz_endpoint_top {M b : ℕ} (hM : 1 ≤ M) (_hb1 : 1 ≤ b) (hbM : b ≤ M) :
    haz M M b = 0 := by
  rw [haz_eq_one_sub_aliveRow, aliveRow_eq_one_top hM hbM]
  ring

/-- **Singletons are safe at every legal quota**, endpoints included. -/
theorem aliveRow_one_eq_one {M : ℕ} (hM : 1 ≤ M) {j : ℤ} (h0 : 0 ≤ j) (hjM : j ≤ (M:ℤ)) :
    aliveRow M 1 j = 1 := by
  rcases eq_or_lt_of_le h0 with h | h
  · rw [← h]; exact aliveRow_eq_one_zero
  · rcases eq_or_lt_of_le hjM with h' | h'
    · rw [h']; exact aliveRow_eq_one_top hM hM
    · exact aliveRow_eq_one_of_safe hM (by omega) (by omega)

/-- **The safety characterisation on the whole legal range.**  Interior actions are
zero-hazard exactly when `b ≤ min(j, M−j)`; both endpoint quotas are always safe — and
`min j (M−j) = 0 < b` there, which is why the disjunction is needed. -/
theorem haz_eq_zero_iff {M j b : ℕ} (hM : 1 ≤ M) (hjM : j ≤ M) (hb1 : 1 ≤ b) (hbM : b ≤ M) :
    haz M j b = 0 ↔ (j = 0 ∨ j = M ∨ b ≤ min j (M - j)) := by
  rcases Nat.eq_zero_or_pos j with hj | hj
  · subst hj
    exact ⟨fun _ => Or.inl rfl, fun _ => haz_endpoint_zero hM hb1 hbM⟩
  · rcases eq_or_lt_of_le hjM with hj' | hj'
    · subst hj'
      exact ⟨fun _ => Or.inr (Or.inl rfl), fun _ => haz_endpoint_top hM hb1 hbM⟩
    · rw [haz_eq_zero_iff_interior hM hj hj' hb1 hbM]
      refine ⟨fun h => Or.inr (Or.inr h), ?_⟩
      rintro (h | h | h)
      · omega
      · omega
      · exact h

/-! ## Mass transport by the killed kernel -/

lemma nuOf_nil (n k : ℕ) (j : ℤ) : nuOf n k [] j = if j = (k:ℤ) then 1 else 0 := rfl

lemma nuOf_cons (n k b : ℕ) (bs : List ℕ) :
    nuOf n k (b :: bs) = pushK (sizeAfter n bs) b (nuOf n k bs) := rfl

lemma sizeAfter_eq (n : ℕ) (bs : List ℕ) : sizeAfter n bs = n - bs.sum := by
  induction bs with
  | nil => simp [sizeAfter]
  | cons b bs ih =>
      simp only [sizeAfter, ih, List.sum_cons]
      omega

/-- **The exact one-step transport identity.**  Total post-batch mass on the legal range is
the pre-batch mass weighted by the surviving row masses; killed mass is never renormalised.
This is the one-step form of AGF-08 §3.2's `sₙ(b) + Σκₜ = 1`. -/
lemma sum_pushK (M b : ℕ) (ν : ℤ → ℝ) :
    ∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ), pushK M b ν jp
      = ∑ j ∈ Finset.Icc (0:ℤ) (M:ℤ), ν j * aliveRow M b j := by
  have h1 : ∀ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ),
      pushK M b ν jp = ∑ j ∈ Finset.Icc (0:ℤ) (M:ℤ), ν j * killK M b j jp := by
    intro jp hjp
    simp only [Finset.mem_Icc] at hjp
    unfold pushK
    rw [if_pos ⟨hjp.1, hjp.2⟩]
  rw [Finset.sum_congr rfl h1, Finset.sum_comm]
  refine Finset.sum_congr rfl (fun j _ => ?_)
  rw [aliveRow, Finset.mul_sum]

/-- **A hazard-free batch conserves total mass.** -/
lemma sum_pushK_eq_one {M b : ℕ} {ν : ℤ → ℝ}
    (hmass : ∑ j ∈ Finset.Icc (0:ℤ) (M:ℤ), ν j = 1)
    (hsafe : ∀ j ∈ Finset.Icc (0:ℤ) (M:ℤ), ν j ≠ 0 → aliveRow M b j = 1) :
    ∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ), pushK M b ν jp = 1 := by
  rw [sum_pushK, ← hmass]
  refine Finset.sum_congr rfl (fun j hj => ?_)
  by_cases h : ν j = 0
  · rw [h]; ring
  · rw [hsafe j hj h]; ring

/-- The pushed measure vanishes off the post-batch legal range: built into `pushK`, and what
stops a killed path from being resurrected. -/
lemma pushK_support {M b : ℕ} {ν : ℤ → ℝ} {jp : ℤ} (h : pushK M b ν jp ≠ 0) :
    0 ≤ jp ∧ jp ≤ ((M - b : ℕ) : ℤ) := by
  by_contra hc
  unfold pushK at h
  rw [if_neg hc] at h
  exact h rfl

/-- Any atom of the pushed measure comes from a pre-batch atom at distance at most `b`. -/
lemma pushK_support_src {M b : ℕ} {ν : ℤ → ℝ} {jp : ℤ} (h : pushK M b ν jp ≠ 0) :
    ∃ j ∈ Finset.Icc (0:ℤ) (M:ℤ), ν j ≠ 0 ∧ jp ≤ j ∧ j ≤ jp + (b:ℤ) := by
  have hcond : 0 ≤ jp ∧ jp ≤ ((M - b : ℕ) : ℤ) := pushK_support h
  unfold pushK at h
  rw [if_pos hcond] at h
  obtain ⟨j, hj, hjne⟩ := Finset.exists_ne_zero_of_sum_ne_zero h
  have hnu : ν j ≠ 0 := by
    intro h0; rw [h0, zero_mul] at hjne; exact hjne rfl
  have hker : killK M b j jp ≠ 0 := by
    intro h0; rw [h0, mul_zero] at hjne; exact hjne rfl
  refine ⟨j, hj, hnu, ?_, ?_⟩
  · by_contra hcc
    exact hker (by unfold killK; exact binPMF_of_neg (by omega))
  · by_contra hcc
    exact hker (by unfold killK; exact binPMF_of_gt (by omega))

/-! ## T3 — sufficiency of the zero-error classification

`bs` is carried most-recent-batch-first (the `nuOf` convention of `AGFCore.Costs`), so "a
composition of `k`, executed first, followed by `k` singletons" is the list
`List.replicate k 1 ++ cs` with `cs` the reversed composition. -/

/-- The zero-error profile family of AGF-08 §C10, in the frozen list order. -/
def IsZeroErrProfile (k : ℕ) (bs : List ℕ) : Prop :=
  ∃ cs : List ℕ, (∀ c ∈ cs, 0 < c) ∧ cs.sum = k ∧ bs = List.replicate k 1 ++ cs

/-- **Phase 1.**  While the cumulative batch size stays `≤ k`, every step is safe and no mass
is lost; the quota stays in `[k − Σ, k]`.  On that interval `min(j, M−j) ≥ k − Σ`, and the
next batch is at most `k − Σ`, which is exactly the T1 safety bound. -/
lemma phase1 (k : ℕ) : ∀ cs : List ℕ, cs.sum ≤ k →
    (∀ j, nuOf (2*k) k cs j ≠ 0 → ((k:ℤ) - (cs.sum : ℤ) ≤ j ∧ j ≤ (k:ℤ)))
    ∧ (∑ j ∈ Finset.Icc (0:ℤ) ((2*k - cs.sum : ℕ) : ℤ), nuOf (2*k) k cs j = 1) := by
  intro cs
  induction cs with
  | nil =>
      intro _
      refine ⟨?_, ?_⟩
      · intro j hj
        rw [nuOf_nil] at hj
        by_cases h : j = (k:ℤ)
        · simp only [List.sum_nil, Nat.cast_zero, sub_zero]
          omega
        · rw [if_neg h] at hj
          exact absurd rfl hj
      · have hmem : (k:ℤ) ∈ Finset.Icc (0:ℤ) ((2*k - ([] : List ℕ).sum : ℕ) : ℤ) := by
          simp only [List.sum_nil, Nat.sub_zero, Finset.mem_Icc]
          omega
        rw [Finset.sum_eq_single_of_mem (k:ℤ) hmem]
        · rw [nuOf_nil, if_pos rfl]
        · intro c _ hne
          rw [nuOf_nil, if_neg hne]
  | cons c cs ih =>
      intro hsum
      have hsumc : c + cs.sum ≤ k := by
        simpa only [List.sum_cons] using hsum
      obtain ⟨hsupp, hmass⟩ := ih (by omega)
      have hM : sizeAfter (2*k) cs = 2*k - cs.sum := sizeAfter_eq _ _
      have hmass' : ∑ j ∈ Finset.Icc (0:ℤ) ((sizeAfter (2*k) cs : ℕ) : ℤ),
          nuOf (2*k) k cs j = 1 := by rw [hM]; exact hmass
      have hsafe : ∀ j ∈ Finset.Icc (0:ℤ) ((sizeAfter (2*k) cs : ℕ) : ℤ),
          nuOf (2*k) k cs j ≠ 0 → aliveRow (sizeAfter (2*k) cs) c j = 1 := by
        intro j _ hne
        obtain ⟨hlo, hhi⟩ := hsupp j hne
        refine aliveRow_eq_one_of_safe ?_ ?_ ?_
        · rw [hM]; omega
        · omega
        · rw [hM]; omega
      have hstep := sum_pushK_eq_one (M := sizeAfter (2*k) cs) (b := c)
        (ν := nuOf (2*k) k cs) hmass' hsafe
      have hidx : (sizeAfter (2*k) cs - c : ℕ) = (2*k - (c :: cs).sum : ℕ) := by
        simp only [List.sum_cons, hM]
        omega
      refine ⟨?_, ?_⟩
      · intro j hj
        rw [nuOf_cons] at hj
        obtain ⟨j0, _, hj0ne, hle1, hle2⟩ := pushK_support_src hj
        obtain ⟨hlo, hhi⟩ := hsupp j0 hj0ne
        simp only [List.sum_cons]
        omega
      · rw [nuOf_cons, ← hidx]
        exact hstep

/-- **Phase 2.**  After the composition of `k` the remaining size is `k` and the quota can
sit anywhere in `[0,k]` — but singletons are safe at *every* legal quota (endpoints by
determinism, interior because `1 ≤ min(j, M−j)`), so the `k` singleton batches lose nothing
either. -/
lemma phase2 (k : ℕ) (cs : List ℕ) (hsum : cs.sum = k) : ∀ m : ℕ, m ≤ k →
    ∑ j ∈ Finset.Icc (0:ℤ) ((k - m : ℕ) : ℤ),
      nuOf (2*k) k (List.replicate m 1 ++ cs) j = 1 := by
  intro m
  induction m with
  | zero =>
      intro _
      have h := (phase1 k cs (by omega)).2
      simpa only [List.replicate_zero, List.nil_append, Nat.sub_zero, hsum,
        show 2*k - k = k from by omega] using h
  | succ m ih =>
      intro hmk
      have hprev := ih (by omega)
      have hL : (List.replicate m 1 ++ cs).sum = m + k := by
        simp [hsum]
      have hM : sizeAfter (2*k) (List.replicate m 1 ++ cs) = k - m := by
        rw [sizeAfter_eq, hL]; omega
      have hMpos : 1 ≤ sizeAfter (2*k) (List.replicate m 1 ++ cs) := by
        rw [hM]; omega
      have hmass' : ∑ j ∈ Finset.Icc (0:ℤ)
          ((sizeAfter (2*k) (List.replicate m 1 ++ cs) : ℕ) : ℤ),
          nuOf (2*k) k (List.replicate m 1 ++ cs) j = 1 := by
        rw [hM]; exact hprev
      have hsafe : ∀ j ∈ Finset.Icc (0:ℤ)
          ((sizeAfter (2*k) (List.replicate m 1 ++ cs) : ℕ) : ℤ),
          nuOf (2*k) k (List.replicate m 1 ++ cs) j ≠ 0 →
          aliveRow (sizeAfter (2*k) (List.replicate m 1 ++ cs)) 1 j = 1 := by
        intro j hj _
        simp only [Finset.mem_Icc] at hj
        exact aliveRow_one_eq_one hMpos hj.1 hj.2
      have hstep := sum_pushK_eq_one
        (M := sizeAfter (2*k) (List.replicate m 1 ++ cs)) (b := 1)
        (ν := nuOf (2*k) k (List.replicate m 1 ++ cs)) hmass' hsafe
      have hidx : (sizeAfter (2*k) (List.replicate m 1 ++ cs) - 1 : ℕ) = (k - (m+1) : ℕ) := by
        rw [hM]; omega
      have hcons : List.replicate (m+1) 1 ++ cs = 1 :: (List.replicate m 1 ++ cs) := by
        simp [List.replicate_succ]
      rw [hcons, nuOf_cons, ← hidx]
      exact hstep

/-- **(T3) Sufficiency of the C10 zero-error classification.**  A positive composition of
`k` followed by exactly `k` singletons has zero leakage.  This is the direction AGF-08 §S02
uses in its floor proof. -/
theorem lossOf_eq_zero_of_isZeroErrProfile {k : ℕ} (_hk : 1 ≤ k) {bs : List ℕ}
    (h : IsZeroErrProfile k bs) : lossOf (2*k) k bs = 0 := by
  obtain ⟨cs, _hpos, hsum, rfl⟩ := h
  have hend := phase2 k cs hsum k (le_refl k)
  simp only [Nat.sub_self, Nat.cast_zero, Finset.Icc_self, Finset.sum_singleton] at hend
  unfold lossOf snOf
  rw [hend]; ring

/-- The classified profiles really are positive compositions of `n = 2k`. -/
theorem isZeroErrProfile_isComposition {k : ℕ} {bs : List ℕ} (h : IsZeroErrProfile k bs) :
    bs.sum = 2*k ∧ ∀ b ∈ bs, 0 < b := by
  obtain ⟨cs, hpos, hsum, rfl⟩ := h
  refine ⟨by simp only [List.sum_append, List.sum_replicate, hsum, smul_eq_mul, mul_one]; omega,
    ?_⟩
  intro b hb
  rcases List.mem_append.1 hb with hb | hb
  · rw [List.eq_of_mem_replicate hb]; omega
  · exact hpos b hb

/-! ## T4 — counting the classified family, and its minimum depth -/

/-- The classified family as a finite set of profiles, indexed by `Composition k`. -/
def zeroErrProfiles (k : ℕ) : Finset (List ℕ) :=
  Finset.image (fun c : Composition k => List.replicate k 1 ++ c.blocks) Finset.univ

theorem mem_zeroErrProfiles {k : ℕ} {bs : List ℕ} :
    bs ∈ zeroErrProfiles k ↔ IsZeroErrProfile k bs := by
  simp only [zeroErrProfiles, Finset.mem_image, Finset.mem_univ, true_and, IsZeroErrProfile]
  constructor
  · rintro ⟨c, rfl⟩
    exact ⟨c.blocks, fun _ hx => c.blocks_pos hx, c.blocks_sum, rfl⟩
  · rintro ⟨cs, hpos, hsum, rfl⟩
    exact ⟨⟨cs, fun {i} hi => hpos i hi, hsum⟩, rfl⟩

lemma zeroErrMap_injective (k : ℕ) : Function.Injective
    (fun c : Composition k => List.replicate k 1 ++ c.blocks) := by
  intro c₁ c₂ h
  exact Composition.ext (List.append_cancel_left h)

/-- **(T4, count) The classified family has `2^(k−1)` members**, via the bijection between
compositions of `k` and subsets of the `k−1` internal gaps.  At `k = 1` this reads `2^0 = 1`:
the only member is `[1]`, where the `k` singletons and the one-block composition coincide. -/
theorem card_zeroErrProfiles (k : ℕ) : (zeroErrProfiles k).card = 2 ^ (k - 1) := by
  rw [zeroErrProfiles, Finset.card_image_of_injective _ (zeroErrMap_injective k),
    Finset.card_univ, composition_card]

/-! ### The by-depth count

The depth of a classified profile is `k` plus the number of blocks of its composition, so
the by-depth count is the count of compositions of `k` by length.  That is transported from
Mathlib's `compositionAsSetEquiv` after identifying `length` with `card + 1` on the
internal-gap side. -/

lemma mem_compositionAsSetEquiv (k : ℕ) (d : CompositionAsSet k) (i : Fin (k - 1)) :
    i ∈ compositionAsSetEquiv k d ↔
      (⟨1 + (i : ℕ), by omega⟩ : Fin (k+1)) ∈ d.boundaries := by
  simp only [compositionAsSetEquiv, Equiv.coe_fn_mk, Set.mem_toFinset, Set.mem_ofPred_eq]

/-- The internal-gap set of a `CompositionAsSet` is its boundary set with the two forced
endpoints removed. -/
lemma card_compositionAsSetEquiv_add_two (k : ℕ) (hk : 1 ≤ k) (d : CompositionAsSet k) :
    (compositionAsSetEquiv k d).card + 2 = d.boundaries.card := by
  classical
  have hinj : Function.Injective
      (fun i : Fin (k-1) => (⟨1 + (i : ℕ), by omega⟩ : Fin (k+1))) := by
    intro a b h
    have hv : 1 + (a:ℕ) = 1 + (b:ℕ) := by
      simpa only [Fin.mk.injEq] using h
    exact Fin.ext (by omega)
  have himg : (compositionAsSetEquiv k d).image
        (fun i : Fin (k-1) => (⟨1 + (i : ℕ), by omega⟩ : Fin (k+1)))
      = d.boundaries \ {0, Fin.last k} := by
    ext x
    simp only [Finset.mem_image, Finset.mem_sdiff, Finset.mem_insert, Finset.mem_singleton]
    constructor
    · rintro ⟨i, hi, rfl⟩
      have hlt := i.isLt
      rw [mem_compositionAsSetEquiv] at hi
      refine ⟨hi, ?_⟩
      rintro (hc | hc)
      · have hv := congrArg Fin.val hc
        simp only [Fin.val_zero] at hv
        omega
      · have hv := congrArg Fin.val hc
        simp only [Fin.val_last] at hv
        omega
    · rintro ⟨hx, hx2⟩
      have h0 : (x : ℕ) ≠ 0 := by
        intro hc; exact hx2 (Or.inl (Fin.ext (by simpa using hc)))
      have hkx : (x : ℕ) ≠ k := by
        intro hc; exact hx2 (Or.inr (Fin.ext (by simp [Fin.val_last, hc])))
      have hlt := x.isLt
      refine ⟨⟨(x : ℕ) - 1, by omega⟩, ?_, ?_⟩
      · rw [mem_compositionAsSetEquiv]
        convert hx using 1
        exact Fin.ext (by simp; omega)
      · exact Fin.ext (by simp; omega)
  have hsub : ({0, Fin.last k} : Finset (Fin (k+1))) ⊆ d.boundaries := by
    intro x hx
    rcases Finset.mem_insert.1 hx with h | h
    · rw [h]; exact d.zero_mem
    · rw [Finset.mem_singleton.1 h]; exact d.getLast_mem
  have hne : (0 : Fin (k+1)) ≠ Fin.last k := by
    intro hc
    have hv : (0:ℕ) = k := by
      simpa only [Fin.val_zero, Fin.val_last] using congrArg Fin.val hc
    omega
  have hcard2 : ({0, Fin.last k} : Finset (Fin (k+1))).card = 2 := Finset.card_pair hne
  have hle : 2 ≤ d.boundaries.card := by
    calc 2 = ({0, Fin.last k} : Finset (Fin (k+1))).card := hcard2.symm
      _ ≤ d.boundaries.card := Finset.card_le_card hsub
  have hsd : (d.boundaries \ {0, Fin.last k}).card = d.boundaries.card - 2 := by
    rw [card_sdiff_sub hsub, hcard2]
  have hci := Finset.card_image_of_injective (compositionAsSetEquiv k d) hinj
  rw [himg] at hci
  omega

lemma composition_length_eq_card_gaps (k : ℕ) (hk : 1 ≤ k) (c : Composition k) :
    c.length = (compositionAsSetEquiv k (compositionEquiv k c)).card + 1 := by
  have h1 : c.toCompositionAsSet.length = c.length := Composition.toCompositionAsSet_length c
  have h2 := card_compositionAsSetEquiv_add_two k hk c.toCompositionAsSet
  have h3 : compositionEquiv k c = c.toCompositionAsSet := rfl
  rw [h3]
  rw [CompositionAsSet.length] at h1
  omega

/-- Compositions of `k` with exactly `j` blocks are counted by `choose (k−1) (j−1)`. -/
theorem card_composition_length (k j : ℕ) (hk : 1 ≤ k) (hj : 1 ≤ j) :
    Fintype.card {c : Composition k // c.length = j} = (k-1).choose (j-1) := by
  classical
  have e : {c : Composition k // c.length = j}
      ≃ {s : Finset (Fin (k-1)) // s.card = j - 1} := by
    refine Equiv.subtypeEquiv ((compositionEquiv k).trans (compositionAsSetEquiv k)) ?_
    intro c
    rw [Equiv.trans_apply, composition_length_eq_card_gaps k hk c]
    omega
  rw [Fintype.card_congr e, Fintype.card_finset_len, Fintype.card_fin]

/-- **(T4, by-depth count) The classified family has `choose (k−1) (j−1)` members of depth
`k + j`.**  Summing over `1 ≤ j ≤ k` recovers `card_zeroErrProfiles`. -/
theorem card_zeroErrProfiles_depth (k j : ℕ) (hk : 1 ≤ k) (hj : 1 ≤ j) :
    ((zeroErrProfiles k).filter (fun bs => bs.length = k + j)).card = (k-1).choose (j-1) := by
  classical
  have hset : (zeroErrProfiles k).filter (fun bs => bs.length = k + j)
      = Finset.image (fun c : Composition k => List.replicate k 1 ++ c.blocks)
          (Finset.univ.filter (fun c : Composition k => c.length = j)) := by
    ext bs
    simp only [zeroErrProfiles, Finset.mem_filter, Finset.mem_image, Finset.mem_univ, true_and]
    constructor
    · rintro ⟨⟨c, rfl⟩, hlen⟩
      refine ⟨c, ?_, rfl⟩
      simp only [List.length_append, List.length_replicate, Composition.blocks_length] at hlen
      omega
    · rintro ⟨c, hc, rfl⟩
      refine ⟨⟨c, rfl⟩, ?_⟩
      simp only [List.length_append, List.length_replicate, hc]
  rw [hset, Finset.card_image_of_injective _ (zeroErrMap_injective k),
    ← Fintype.card_subtype, card_composition_length k j hk hj]

/-- Depth of a classified profile: `k` singletons plus the number of blocks. -/
theorem length_of_isZeroErrProfile {k : ℕ} {bs : List ℕ} (h : IsZeroErrProfile k bs) :
    ∃ cs : List ℕ, (∀ c ∈ cs, 0 < c) ∧ cs.sum = k ∧ bs.length = k + cs.length := by
  obtain ⟨cs, hpos, hsum, rfl⟩ := h
  exact ⟨cs, hpos, hsum, by simp⟩

/-- **(T4, depth) The family's minimum depth is `k+1`.** -/
theorem length_ge_of_isZeroErrProfile {k : ℕ} (hk : 1 ≤ k) {bs : List ℕ}
    (h : IsZeroErrProfile k bs) : k + 1 ≤ bs.length := by
  obtain ⟨cs, _, hsum, hlen⟩ := length_of_isZeroErrProfile h
  have hne : cs ≠ [] := by
    intro h0
    rw [h0] at hsum
    simp only [List.sum_nil] at hsum
    omega
  have h1 : 1 ≤ cs.length := by
    cases cs with
    | nil => exact absurd rfl hne
    | cons _ _ => simp
  omega

/-- **(T4, witness) `(k, 1^k)` is a zero-error profile of depth exactly `k+1`.** -/
theorem isZeroErrProfile_min (k : ℕ) (hk : 1 ≤ k) :
    IsZeroErrProfile k (List.replicate k 1 ++ [k])
      ∧ (List.replicate k 1 ++ [k]).length = k + 1 := by
  refine ⟨⟨[k], ?_, by simp, rfl⟩, by simp⟩
  intro c hc
  rw [List.mem_singleton] at hc
  omega

/-- **(T4, uniqueness) `(k, 1^k)` is the only minimum-depth member of the family.** -/
theorem eq_min_of_length_eq {k : ℕ} {bs : List ℕ}
    (h : IsZeroErrProfile k bs) (hlen : bs.length = k + 1) :
    bs = List.replicate k 1 ++ [k] := by
  obtain ⟨cs, _hpos, hsum, rfl⟩ := h
  have hlen' : cs.length = 1 := by
    simp only [List.length_append, List.length_replicate] at hlen
    omega
  obtain ⟨c, hc⟩ := List.length_eq_one_iff.1 hlen'
  subst hc
  simp only [List.sum_cons, List.sum_nil, add_zero] at hsum
  rw [hsum]

/-! ## The engine of the necessity direction

Zero leakage forces every *reachable* row to be hazard-free.  Total mass is non-increasing
along the killed recursion, so full terminal mass forces equality at every step, and equality
forces every charged pre-batch atom onto a fully surviving row. -/

/-- At a legal integer quota the frozen ratio `j/M` is a probability, including the
degenerate `M = 0` case where `j` is forced to `0` and Lean's `0/0 = 0`. -/
lemma ratio_mem {M : ℕ} {j : ℤ} (h0 : 0 ≤ j) (hjM : j ≤ (M:ℤ)) :
    0 ≤ (j:ℝ)/(M:ℝ) ∧ (j:ℝ)/(M:ℝ) ≤ 1 := by
  rcases Nat.eq_zero_or_pos M with hM | hM
  · subst hM
    have hj : j = 0 := by omega
    subst hj
    norm_num
  · have hMpos : (0:ℝ) < (M:ℝ) := by exact_mod_cast hM
    refine ⟨div_nonneg (by exact_mod_cast h0) (le_of_lt hMpos), ?_⟩
    rw [div_le_one hMpos]
    exact_mod_cast hjM

lemma killK_nonneg {M b : ℕ} {j : ℤ} (h0 : 0 ≤ j) (hjM : j ≤ (M:ℤ)) (jp : ℤ) :
    0 ≤ killK M b j jp := by
  obtain ⟨hp0, hp1⟩ := ratio_mem h0 hjM
  unfold killK
  exact binPMF_nonneg hp0 hp1

lemma pushK_nonneg {M b : ℕ} {ν : ℤ → ℝ} (hnn : ∀ j, 0 ≤ ν j) (jp : ℤ) :
    0 ≤ pushK M b ν jp := by
  unfold pushK
  split
  · refine Finset.sum_nonneg (fun j hj => ?_)
    simp only [Finset.mem_Icc] at hj
    exact mul_nonneg (hnn j) (killK_nonneg hj.1 hj.2 jp)
  · exact le_refl 0

/-- The quota measure produced by the killed recursion is nonnegative. -/
theorem nuOf_nonneg (n k : ℕ) : ∀ (bs : List ℕ) (j : ℤ), 0 ≤ nuOf n k bs j := by
  intro bs
  induction bs with
  | nil =>
      intro j
      rw [nuOf_nil]
      split
      · norm_num
      · norm_num
  | cons b bs ih =>
      intro j
      rw [nuOf_cons]
      exact pushK_nonneg ih j

/-- **Total mass is non-increasing along the killed recursion.**  Rows are sub-probabilities
and are never renormalised, so no step can create mass. -/
lemma sum_pushK_le {M b : ℕ} {ν : ℤ → ℝ} (hbM : b ≤ M) (_hM : 1 ≤ M)
    (hnn : ∀ j, 0 ≤ ν j) :
    ∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ), pushK M b ν jp
      ≤ ∑ j ∈ Finset.Icc (0:ℤ) (M:ℤ), ν j := by
  rw [sum_pushK]
  refine Finset.sum_le_sum (fun j hj => ?_)
  simp only [Finset.mem_Icc] at hj
  obtain ⟨hp0, hp1⟩ := ratio_mem hj.1 hj.2
  calc ν j * aliveRow M b j ≤ ν j * 1 :=
        mul_le_mul_of_nonneg_left (aliveRow_le_one hbM hp0 hp1) (hnn j)
    _ = ν j := by ring

/-- **Equality in the transport bound forces every reachable row to be hazard-free.**  This
is the step that turns "no mass was lost overall" into "no action was unsafe". -/
theorem safe_of_sum_pushK_eq {M b : ℕ} {ν : ℤ → ℝ} (hbM : b ≤ M) (_hM : 1 ≤ M)
    (hnn : ∀ j, 0 ≤ ν j)
    (heq : ∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ), pushK M b ν jp
             = ∑ j ∈ Finset.Icc (0:ℤ) (M:ℤ), ν j) :
    ∀ j ∈ Finset.Icc (0:ℤ) (M:ℤ), ν j ≠ 0 → aliveRow M b j = 1 := by
  rw [sum_pushK] at heq
  have hterm : ∀ j ∈ Finset.Icc (0:ℤ) (M:ℤ), 0 ≤ ν j - ν j * aliveRow M b j := by
    intro j hj
    simp only [Finset.mem_Icc] at hj
    obtain ⟨hp0, hp1⟩ := ratio_mem hj.1 hj.2
    nlinarith [hnn j, aliveRow_le_one hbM hp0 hp1]
  have hzero : ∑ j ∈ Finset.Icc (0:ℤ) (M:ℤ), (ν j - ν j * aliveRow M b j) = 0 := by
    rw [Finset.sum_sub_distrib]
    linarith
  have hall := (Finset.sum_eq_zero_iff_of_nonneg hterm).1 hzero
  intro j hj hne
  have hj0 := hall j hj
  have hfac : ν j * (1 - aliveRow M b j) = 0 := by linear_combination hj0
  rcases mul_eq_zero.1 hfac with h | h
  · exact absurd h hne
  · linarith

/-- Total surviving mass of a legal positive composition prefix is at most one. -/
lemma sum_nuOf_le_one (n k : ℕ) (hkn : k ≤ n) : ∀ (bs : List ℕ), (∀ x ∈ bs, 0 < x) →
    bs.sum ≤ n →
    ∑ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs : ℕ) : ℤ), nuOf n k bs j ≤ 1 := by
  intro bs
  induction bs with
  | nil =>
      intro _ _
      have hmem : (k:ℤ) ∈ Finset.Icc (0:ℤ) ((sizeAfter n ([] : List ℕ) : ℕ) : ℤ) := by
        simp only [sizeAfter, Finset.mem_Icc]
        omega
      rw [Finset.sum_eq_single_of_mem (k:ℤ) hmem]
      · rw [nuOf_nil, if_pos rfl]
      · intro c _ hne
        rw [nuOf_nil, if_neg hne]
  | cons b bs ih =>
      intro hpos hsum
      have hb1 : 1 ≤ b := hpos b (by simp)
      have hposbs : ∀ x ∈ bs, 0 < x := fun x hx => hpos x (by simp [hx])
      have hsumbs : b + bs.sum ≤ n := by simpa only [List.sum_cons] using hsum
      have hMb : b ≤ sizeAfter n bs := by rw [sizeAfter_eq]; omega
      have hM1 : 1 ≤ sizeAfter n bs := by omega
      have hstep := sum_pushK_le (M := sizeAfter n bs) (b := b) (ν := nuOf n k bs)
        hMb hM1 (nuOf_nonneg n k bs)
      have hgoal : ∑ jp ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs - b : ℕ) : ℤ),
          pushK (sizeAfter n bs) b (nuOf n k bs) jp ≤ 1 :=
        le_trans hstep (ih hposbs (by omega))
      simpa only [sizeAfter, nuOf_cons] using hgoal

/-- Leakage is nonnegative: `sₙ(b) ≤ 1` for every legal positive composition. -/
theorem lossOf_nonneg {n k : ℕ} (hkn : k ≤ n) {bs : List ℕ} (hpos : ∀ x ∈ bs, 0 < x)
    (hsum : bs.sum = n) : 0 ≤ lossOf n k bs := by
  have h0 : sizeAfter n bs = 0 := by rw [sizeAfter_eq, hsum]; omega
  have h := sum_nuOf_le_one n k hkn bs hpos (by omega)
  rw [h0] at h
  simp only [Nat.cast_zero, Finset.Icc_self, Finset.sum_singleton] at h
  unfold lossOf snOf
  linarith

/-- `lossOf = 0` is exactly "the terminal quota measure still has full mass". -/
lemma mass_one_of_lossOf_eq_zero {n k : ℕ} {bs : List ℕ} (hsum : bs.sum = n)
    (h : lossOf n k bs = 0) :
    ∑ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs : ℕ) : ℤ), nuOf n k bs j = 1 := by
  have h0 : sizeAfter n bs = 0 := by rw [sizeAfter_eq, hsum]; omega
  rw [h0]
  simp only [Nat.cast_zero, Finset.Icc_self, Finset.sum_singleton]
  unfold lossOf snOf at h
  linarith

/-- **One step back.**  If no mass has been lost up to and including a batch `b`, then none
was lost before it either, and that batch was hazard-free at every quota the pre-batch
measure actually charges. -/
theorem step_safe_of_mass_one {n k b : ℕ} {bs : List ℕ} (hkn : k ≤ n) (hb1 : 1 ≤ b)
    (hpos : ∀ x ∈ bs, 0 < x) (hsum : b + bs.sum ≤ n)
    (hmass : ∑ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n (b :: bs) : ℕ) : ℤ),
        nuOf n k (b :: bs) j = 1) :
    (∑ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs : ℕ) : ℤ), nuOf n k bs j = 1) ∧
    (∀ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs : ℕ) : ℤ), nuOf n k bs j ≠ 0 →
        aliveRow (sizeAfter n bs) b j = 1) := by
  have hMb : b ≤ sizeAfter n bs := by rw [sizeAfter_eq]; omega
  have hM1 : 1 ≤ sizeAfter n bs := by omega
  have hL : ∑ jp ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs - b : ℕ) : ℤ),
      pushK (sizeAfter n bs) b (nuOf n k bs) jp = 1 := by
    simpa only [sizeAfter, nuOf_cons] using hmass
  have hprevle := sum_nuOf_le_one n k hkn bs hpos (by omega)
  have hsteple := sum_pushK_le (M := sizeAfter n bs) (b := b) (ν := nuOf n k bs)
    hMb hM1 (nuOf_nonneg n k bs)
  rw [hL] at hsteple
  have hprev : ∑ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs : ℕ) : ℤ), nuOf n k bs j = 1 :=
    le_antisymm hprevle hsteple
  refine ⟨hprev, ?_⟩
  exact safe_of_sum_pushK_eq hMb hM1 (nuOf_nonneg n k bs) (by rw [hL, hprev])

/-- **Zero leakage forces every executed batch to be hazard-free at every reachable quota.**
Execution prefixes are the list suffixes of the frozen most-recent-first profile.  Together
with `haz_eq_zero_iff` this gives, at every reachable quota `j`, either `j ∈ {0, M}` or
`b ≤ min(j, M−j)`. -/
theorem steps_safe_of_mass_one (n k : ℕ) (hkn : k ≤ n) :
    ∀ (bs : List ℕ), (∀ x ∈ bs, 0 < x) → bs.sum ≤ n →
      (∑ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs : ℕ) : ℤ), nuOf n k bs j = 1) →
      ∀ (b : ℕ) (bs' : List ℕ), (b :: bs') <:+ bs →
        ∀ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs' : ℕ) : ℤ), nuOf n k bs' j ≠ 0 →
          aliveRow (sizeAfter n bs') b j = 1 := by
  intro bs
  induction bs with
  | nil =>
      intro _ _ _ b bs' hsuf
      exact absurd hsuf (by simp)
  | cons c cs ih =>
      intro hpos hsum hmass b bs' hsuf
      have hc1 : 1 ≤ c := hpos c (by simp)
      have hposcs : ∀ x ∈ cs, 0 < x := fun x hx => hpos x (by simp [hx])
      have hsumc : c + cs.sum ≤ n := by simpa only [List.sum_cons] using hsum
      obtain ⟨hprev, hsafe⟩ := step_safe_of_mass_one hkn hc1 hposcs hsumc hmass
      rcases List.suffix_cons_iff.1 hsuf with h | h
      · obtain ⟨hb, hbs⟩ := List.cons.inj h
        subst hb; subst hbs
        exact hsafe
      · exact ih hposcs (by omega) hprev b bs' h

/-- Packaged form: zero leakage of a positive composition of `n` implies every executed
batch was hazard-free at every quota its pre-batch measure charges. -/
theorem steps_safe_of_lossOf_eq_zero {n k : ℕ} (hkn : k ≤ n) {bs : List ℕ}
    (hpos : ∀ x ∈ bs, 0 < x) (hsum : bs.sum = n) (hzero : lossOf n k bs = 0)
    (b : ℕ) (bs' : List ℕ) (hsuf : (b :: bs') <:+ bs) :
    ∀ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs' : ℕ) : ℤ), nuOf n k bs' j ≠ 0 →
      aliveRow (sizeAfter n bs') b j = 1 :=
  steps_safe_of_mass_one n k hkn bs hpos (by omega)
    (mass_one_of_lossOf_eq_zero hsum hzero) b bs' hsuf

lemma sum_le_of_suffix {t bs : List ℕ} (h : t <:+ bs) : t.sum ≤ bs.sum := by
  obtain ⟨u, hu⟩ := h
  subst hu
  simp only [List.sum_append]
  omega

/-- **The necessity constraint in operational form.**  Zero leakage forces every executed
batch to satisfy the T1 bound at every quota its pre-batch measure charges — or to sit at an
endpoint quota, where the batch law is deterministic. -/
theorem batch_le_min_of_lossOf_eq_zero {n k : ℕ} (hkn : k ≤ n) {bs : List ℕ}
    (hpos : ∀ x ∈ bs, 0 < x) (hsum : bs.sum = n) (hzero : lossOf n k bs = 0)
    {b : ℕ} {bs' : List ℕ} (hsuf : (b :: bs') <:+ bs)
    {j : ℕ} (hjM : j ≤ sizeAfter n bs') (hne : nuOf n k bs' (j:ℤ) ≠ 0) :
    j = 0 ∨ j = sizeAfter n bs' ∨ b ≤ min j (sizeAfter n bs' - j) := by
  have hb1 : 1 ≤ b := hpos b (hsuf.subset (by simp))
  have hbsum : b + bs'.sum ≤ n := by
    have := sum_le_of_suffix hsuf
    simp only [List.sum_cons] at this
    omega
  have hbM : b ≤ sizeAfter n bs' := by rw [sizeAfter_eq]; omega
  have hM1 : 1 ≤ sizeAfter n bs' := by omega
  have halive := steps_safe_of_lossOf_eq_zero hkn hpos hsum hzero b bs' hsuf (j:ℤ)
    (Finset.mem_Icc.2 ⟨by omega, by omega⟩) hne
  have hhaz : haz (sizeAfter n bs') j b = 0 := by
    rw [haz_eq_one_sub_aliveRow, halive]; ring
  exact (haz_eq_zero_iff hM1 hjM hb1 hbM).1 hhaz

/-! ### Positivity at the minimal reachable quota, and "the cumulative sizes hit `k`"

The all-ones batch keeps the quota at its lowest reachable value, so the minimal reachable
quota `k − Σ` always carries positive mass while `Σ < k`.  Combined with the T1 bound this
forces the cumulative sizes of a zero-leakage profile to hit `k` exactly. -/

/-- A single positive transport term already makes the pushed measure positive, because every
other term is nonnegative. -/
lemma pushK_pos_of_term {M b : ℕ} {ν : ℤ → ℝ} (hnn : ∀ j, 0 ≤ ν j)
    {jp : ℤ} (hcond : 0 ≤ jp ∧ jp ≤ ((M - b : ℕ) : ℤ))
    {jsrc : ℤ} (hmem : jsrc ∈ Finset.Icc (0:ℤ) (M:ℤ))
    (hnu : 0 < ν jsrc) (hker : 0 < killK M b jsrc jp) :
    0 < pushK M b ν jp := by
  unfold pushK
  rw [if_pos hcond]
  refine lt_of_lt_of_le (mul_pos hnu hker) ?_
  refine Finset.single_le_sum (f := fun i => ν i * killK M b i jp) ?_ hmem
  intro i hi
  simp only [Finset.mem_Icc] at hi
  exact mul_nonneg (hnn i) (killK_nonneg hi.1 hi.2 jp)

/-- **Positivity at the minimal reachable quota.**  Needs no safety hypothesis: it is a
chain of all-ones batches, each of strictly positive probability because the ratio `j/M` is
positive while the cumulative size is below `k`. -/
theorem nuOf_pos_at_min (k : ℕ) : ∀ (bs : List ℕ), bs.sum < k →
    0 < nuOf (2*k) k bs ((k:ℤ) - (bs.sum : ℤ)) := by
  intro bs
  induction bs with
  | nil =>
      intro _
      rw [nuOf_nil]
      simp only [List.sum_nil, Nat.cast_zero, sub_zero]
      norm_num
  | cons b bs ih =>
      intro hsum
      have hsumc : b + bs.sum < k := by simpa only [List.sum_cons] using hsum
      have hprev := ih (by omega)
      have hMeq : sizeAfter (2*k) bs = 2*k - bs.sum := sizeAfter_eq _ _
      have hjpval : (k:ℤ) - (((b :: bs).sum : ℕ) : ℤ)
          = (k:ℤ) - (b:ℤ) - ((bs.sum : ℕ) : ℤ) := by
        simp only [List.sum_cons]; push_cast; ring
      have hcond : 0 ≤ (k:ℤ) - (((b :: bs).sum : ℕ) : ℤ)
          ∧ (k:ℤ) - (((b :: bs).sum : ℕ) : ℤ)
              ≤ ((sizeAfter (2*k) bs - b : ℕ) : ℤ) := by
        rw [hjpval]
        omega
      have hmemstar : ((k:ℤ) - ((bs.sum : ℕ) : ℤ)) ∈
          Finset.Icc (0:ℤ) ((sizeAfter (2*k) bs : ℕ) : ℤ) := by
        rw [Finset.mem_Icc]
        omega
      have hratio : 0 < (((k:ℤ) - ((bs.sum : ℕ) : ℤ) : ℤ) : ℝ)
          / ((sizeAfter (2*k) bs : ℕ) : ℝ) := by
        have h1 : (0:ℝ) < (((k:ℤ) - ((bs.sum : ℕ) : ℤ) : ℤ) : ℝ) := by
          have hz : (0:ℤ) < (k:ℤ) - ((bs.sum : ℕ) : ℤ) := by omega
          exact_mod_cast hz
        have h2 : (0:ℝ) < ((sizeAfter (2*k) bs : ℕ) : ℝ) := by
          have hz : 0 < sizeAfter (2*k) bs := by omega
          exact_mod_cast hz
        exact div_pos h1 h2
      have hker : 0 < killK (sizeAfter (2*k) bs) b ((k:ℤ) - ((bs.sum : ℕ) : ℤ))
          ((k:ℤ) - (((b :: bs).sum : ℕ) : ℤ)) := by
        have hdiff : ((k:ℤ) - ((bs.sum : ℕ) : ℤ))
            - ((k:ℤ) - (((b :: bs).sum : ℕ) : ℤ)) = (b:ℤ) := by
          rw [hjpval]; ring
        unfold killK
        rw [hdiff, binPMF_nat (le_refl b), Nat.choose_self, Nat.sub_self, pow_zero]
        simp only [Nat.cast_one, one_mul, mul_one]
        exact pow_pos hratio b
      rw [nuOf_cons]
      exact pushK_pos_of_term (nuOf_nonneg (2*k) k bs) hcond hmemstar hprev hker

/-- Either the cumulative size of a zero-leakage prefix is still at most `k`, or some earlier
prefix hit `k` exactly.  No prefix can straddle `k`. -/
lemma cumsum_le_or_hits_k (k : ℕ) (hk : 1 ≤ k) : ∀ (bs : List ℕ), (∀ x ∈ bs, 0 < x) →
    bs.sum ≤ 2*k →
    (∑ j ∈ Finset.Icc (0:ℤ) ((sizeAfter (2*k) bs : ℕ) : ℤ), nuOf (2*k) k bs j = 1) →
    bs.sum ≤ k ∨ ∃ t : List ℕ, t <:+ bs ∧ t.sum = k := by
  intro bs
  induction bs with
  | nil => intro _ _ _; exact Or.inl (by simp)
  | cons b bs ih =>
      intro hpos hsum hmass
      have hb1 : 1 ≤ b := hpos b (by simp)
      have hposbs : ∀ x ∈ bs, 0 < x := fun x hx => hpos x (by simp [hx])
      have hsumc : b + bs.sum ≤ 2*k := by simpa only [List.sum_cons] using hsum
      obtain ⟨hprev, hsafe⟩ := step_safe_of_mass_one (n := 2*k) (k := k) (by omega) hb1
        hposbs hsumc hmass
      rcases ih hposbs (by omega) hprev with hle | ⟨t, ht, hts⟩
      · rcases eq_or_lt_of_le hle with heq | hlt
        · exact Or.inr ⟨bs, List.suffix_cons b bs, heq⟩
        · -- the minimal reachable quota `k − Σ` is interior and carries positive mass
          have hM : sizeAfter (2*k) bs = 2*k - bs.sum := sizeAfter_eq _ _
          have hjcast : ((k - bs.sum : ℕ) : ℤ) = (k:ℤ) - (bs.sum : ℤ) := by omega
          have hjpos := nuOf_pos_at_min k bs hlt
          rw [← hjcast] at hjpos
          have hne : nuOf (2*k) k bs ((k - bs.sum : ℕ) : ℤ) ≠ 0 := ne_of_gt hjpos
          have hmem : ((k - bs.sum : ℕ) : ℤ) ∈
              Finset.Icc (0:ℤ) ((sizeAfter (2*k) bs : ℕ) : ℤ) := by
            rw [Finset.mem_Icc, hM]
            omega
          have halive := hsafe _ hmem hne
          have hhaz : haz (sizeAfter (2*k) bs) (k - bs.sum) b = 0 := by
            rw [haz_eq_one_sub_aliveRow, halive]; ring
          have hbnd := (haz_eq_zero_iff (M := sizeAfter (2*k) bs) (j := k - bs.sum) (b := b)
            (by omega) (by omega) hb1 (by omega)).1 hhaz
          refine Or.inl ?_
          simp only [List.sum_cons]
          rcases hbnd with h | h | h
          · omega
          · omega
          · have h1 : b ≤ k - bs.sum := le_trans h (Nat.min_le_left _ _)
            omega
      · exact Or.inr ⟨t, ht.trans (List.suffix_cons b bs), hts⟩

/-- **The cumulative sizes of a zero-leakage profile hit `k` exactly.**  This is the "hit
cumulative size `k`" step that AGF-08 §S02's floor proof appeals to. -/
theorem exists_suffix_sum_eq_of_lossOf_eq_zero {k : ℕ} (hk : 1 ≤ k) {bs : List ℕ}
    (hpos : ∀ x ∈ bs, 0 < x) (hsum : bs.sum = 2*k) (hzero : lossOf (2*k) k bs = 0) :
    ∃ t : List ℕ, t <:+ bs ∧ t.sum = k := by
  rcases cumsum_le_or_hits_k k hk bs hpos (by omega)
      (mass_one_of_lossOf_eq_zero hsum hzero) with hle | h
  · exact absurd hle (by omega)
  · exact h

/-! ### Positivity at quota one, and the all-singleton tail -/

/-- **Positivity at quota one.**  Once the cumulative size has reached `k` and at least two
coordinates remain, quota `1` carries positive mass: an all-zero batch preserves it (ratio
`1/M < 1` because `M ≥ 2`), and the first step reaching the regime gets there from the
minimal quota `k − Σ`. -/
theorem nuOf_pos_at_one (k : ℕ) (hk : 1 ≤ k) : ∀ (bs : List ℕ),
    k ≤ bs.sum → bs.sum + 2 ≤ 2*k → 0 < nuOf (2*k) k bs 1 := by
  intro bs
  induction bs with
  | nil =>
      intro hge _
      simp only [List.sum_nil] at hge
      omega
  | cons b bs ih =>
      intro hge hle
      simp only [List.sum_cons] at hge hle
      have hMeq : sizeAfter (2*k) bs = 2*k - bs.sum := sizeAfter_eq _ _
      have hcond : (0:ℤ) ≤ 1 ∧ (1:ℤ) ≤ ((sizeAfter (2*k) bs - b : ℕ) : ℤ) := by
        constructor
        · norm_num
        · omega
      rw [nuOf_cons]
      rcases Nat.lt_or_ge bs.sum k with hlt | hge'
      · -- the step that first reaches the regime: come from the minimal quota `k − Σ`
        have hprev := nuOf_pos_at_min k bs hlt
        have hmem : ((k:ℤ) - ((bs.sum : ℕ) : ℤ)) ∈
            Finset.Icc (0:ℤ) ((sizeAfter (2*k) bs : ℕ) : ℤ) := by
          rw [Finset.mem_Icc]; omega
        have hp0 : 0 < (((k:ℤ) - ((bs.sum : ℕ) : ℤ) : ℤ) : ℝ)
            / ((sizeAfter (2*k) bs : ℕ) : ℝ) := by
          have h1 : (0:ℝ) < (((k:ℤ) - ((bs.sum : ℕ) : ℤ) : ℤ) : ℝ) := by
            have hz : (0:ℤ) < (k:ℤ) - ((bs.sum : ℕ) : ℤ) := by omega
            exact_mod_cast hz
          have h2 : (0:ℝ) < ((sizeAfter (2*k) bs : ℕ) : ℝ) := by
            have hz : 0 < sizeAfter (2*k) bs := by omega
            exact_mod_cast hz
          exact div_pos h1 h2
        have hp1 : (((k:ℤ) - ((bs.sum : ℕ) : ℤ) : ℤ) : ℝ)
            / ((sizeAfter (2*k) bs : ℕ) : ℝ) < 1 := by
          have h2 : (0:ℝ) < ((sizeAfter (2*k) bs : ℕ) : ℝ) := by
            have hz : 0 < sizeAfter (2*k) bs := by omega
            exact_mod_cast hz
          rw [div_lt_one h2]
          have hz : (k:ℤ) - ((bs.sum : ℕ) : ℤ) < ((sizeAfter (2*k) bs : ℕ) : ℤ) := by omega
          exact_mod_cast hz
        have hker : 0 < killK (sizeAfter (2*k) bs) b ((k:ℤ) - ((bs.sum : ℕ) : ℤ)) 1 := by
          unfold killK
          exact binPMF_pos hp0 hp1 (by omega) (by omega)
        exact pushK_pos_of_term (nuOf_nonneg (2*k) k bs) hcond hmem hprev hker
      · -- already in the regime: an all-zero batch keeps the quota at one
        have hprev := ih hge' (by omega)
        have hmem : (1:ℤ) ∈ Finset.Icc (0:ℤ) ((sizeAfter (2*k) bs : ℕ) : ℤ) := by
          rw [Finset.mem_Icc]
          constructor
          · norm_num
          · omega
        have h2 : (0:ℝ) < ((sizeAfter (2*k) bs : ℕ) : ℝ) := by
          have hz : 0 < sizeAfter (2*k) bs := by omega
          exact_mod_cast hz
        have hp1 : ((1:ℤ) : ℝ) / ((sizeAfter (2*k) bs : ℕ) : ℝ) < 1 := by
          rw [div_lt_one h2]
          have hz : (1:ℤ) < ((sizeAfter (2*k) bs : ℕ) : ℤ) := by omega
          exact_mod_cast hz
        have hker : 0 < killK (sizeAfter (2*k) bs) b 1 1 := by
          have hdiff : (1:ℤ) - 1 = ((0:ℕ) : ℤ) := by norm_num
          unfold killK
          rw [hdiff, binPMF_nat (Nat.zero_le b), Nat.choose_zero_right, Nat.sub_zero, pow_zero]
          simp only [Nat.cast_one, one_mul, mul_one]
          exact pow_pos (by linarith) b
        exact pushK_pos_of_term (nuOf_nonneg (2*k) k bs) hcond hmem hprev hker

/-- **Every batch executed after the cumulative size reaches `k` is a singleton.** -/
theorem batch_eq_one_after_k {k : ℕ} (hk : 1 ≤ k) {bs : List ℕ} (hpos : ∀ x ∈ bs, 0 < x)
    (hsum : bs.sum = 2*k) (hzero : lossOf (2*k) k bs = 0)
    {b : ℕ} {bs' : List ℕ} (hsuf : (b :: bs') <:+ bs) (hge : k ≤ bs'.sum) : b = 1 := by
  have hb1 : 1 ≤ b := hpos b (hsuf.subset (by simp))
  have hbsum : b + bs'.sum ≤ 2*k := by
    have h := sum_le_of_suffix hsuf
    simp only [List.sum_cons] at h
    omega
  have hMeq : sizeAfter (2*k) bs' = 2*k - bs'.sum := sizeAfter_eq _ _
  rcases Nat.lt_or_ge (bs'.sum + 2) (2*k + 1) with hM2 | hM2
  · -- at least two coordinates remain: quota one is reachable and interior
    have hposone := nuOf_pos_at_one k hk bs' hge (by omega)
    have hne : nuOf (2*k) k bs' (((1:ℕ)) : ℤ) ≠ 0 := by
      rw [Nat.cast_one]
      exact ne_of_gt hposone
    have hbnd := batch_le_min_of_lossOf_eq_zero (n := 2*k) (k := k) (by omega) hpos hsum hzero
      hsuf (j := 1) (by omega) hne
    rcases hbnd with h | h | h
    · omega
    · omega
    · omega
  · -- exactly one coordinate remains, so the batch is forced to be a singleton
    omega

/-- **(Necessity of the C10 classification.)**  A zero-leakage positive composition of
`n = 2k` is a positive composition of `k` followed by exactly `k` singletons. -/
theorem isZeroErrProfile_of_lossOf_eq_zero {k : ℕ} (hk : 1 ≤ k) {bs : List ℕ}
    (hpos : ∀ x ∈ bs, 0 < x) (hsum : bs.sum = 2*k) (hzero : lossOf (2*k) k bs = 0) :
    IsZeroErrProfile k bs := by
  obtain ⟨t, hts, htsum⟩ := exists_suffix_sum_eq_of_lossOf_eq_zero hk hpos hsum hzero
  obtain ⟨u, hu⟩ := hts
  have hone : ∀ x ∈ u, x = 1 := by
    intro x hx
    obtain ⟨u₁, u₂, hu12⟩ := List.append_of_mem hx
    have hsuf : (x :: (u₂ ++ t)) <:+ bs := by
      refine ⟨u₁, ?_⟩
      rw [← hu, hu12]
      simp only [List.append_assoc, List.cons_append]
    have hge : k ≤ (u₂ ++ t).sum := by
      simp only [List.sum_append, htsum]
      omega
    exact batch_eq_one_after_k hk hpos hsum hzero hsuf hge
  have hurep : u = List.replicate u.length 1 := List.eq_replicate_of_mem hone
  have husum : u.sum = u.length := by rw [hurep]; simp
  have htot : u.sum + t.sum = 2*k := by rw [← List.sum_append, hu, hsum]
  have hulen : u.length = k := by omega
  refine ⟨t, ?_, htsum, ?_⟩
  · intro c hc
    exact hpos c (by rw [← hu]; exact List.mem_append_right u hc)
  · rw [← hu, hurep, hulen]

/-- **(C10 classification, both directions.)**  For a positive composition `bs` of `n = 2k`,
`ℓₙ(bs) = 0` if and only if `bs` is a positive composition of `k` followed by exactly `k`
singletons.  "Zero-error" here is zero **leakage**, not zero labelled divergence. -/
theorem lossOf_eq_zero_iff {k : ℕ} (hk : 1 ≤ k) {bs : List ℕ} (hpos : ∀ x ∈ bs, 0 < x)
    (hsum : bs.sum = 2*k) : lossOf (2*k) k bs = 0 ↔ IsZeroErrProfile k bs :=
  ⟨fun h => isZeroErrProfile_of_lossOf_eq_zero hk hpos hsum h,
   fun h => lossOf_eq_zero_of_isZeroErrProfile hk h⟩

/-- Consequently `zeroErrProfiles k` really is the set of zero-leakage profiles, so
`card_zeroErrProfiles` and `card_zeroErrProfiles_depth` count zero-error profiles. -/
theorem mem_zeroErrProfiles_iff {k : ℕ} (hk : 1 ≤ k) {bs : List ℕ} (hpos : ∀ x ∈ bs, 0 < x)
    (hsum : bs.sum = 2*k) : bs ∈ zeroErrProfiles k ↔ lossOf (2*k) k bs = 0 := by
  rw [mem_zeroErrProfiles]
  exact (lossOf_eq_zero_iff hk hpos hsum).symm

/-- **(T4, minimum depth over all zero-error profiles.)**  Every zero-leakage positive
composition of `n = 2k` has depth at least `k+1`, and `(k, 1^k)` is the unique one attaining
it. -/
theorem depth_ge_of_lossOf_eq_zero {k : ℕ} (hk : 1 ≤ k) {bs : List ℕ}
    (hpos : ∀ x ∈ bs, 0 < x) (hsum : bs.sum = 2*k) (hzero : lossOf (2*k) k bs = 0) :
    k + 1 ≤ bs.length ∧ (bs.length = k + 1 → bs = List.replicate k 1 ++ [k]) := by
  have hz := isZeroErrProfile_of_lossOf_eq_zero hk hpos hsum hzero
  exact ⟨length_ge_of_isZeroErrProfile hk hz, fun h => eq_min_of_length_eq hz h⟩

end AGF


==> anc/formal_companion/lean/src/AGFCore/C11Sharp.lean <==
/-
AGF-V2: C11 sharpness of the C02 constant.

AGF-08 §C11: "Retain sharpness of the C02 constant by the legal sequence `M` even, `j = a = 1`,
`b = M/2`, for which

    Bin_{b,1/M}(1) / ( sqrt((M-b)/M) · Hyp_{M,1,b}(1) ) = sqrt 2 · (1 - 1/M)^(M/2 - 1) -> sqrt(2/e).

No monotonic convergence rate is required."

Two separate things are proved here, deliberately separated:

* `c11_sharpness_limit` — the analytic limit.  This is what makes `sqrt(2/e)` unimprovable.
* `c11_sharpness_witness` — that the sequence in that limit really *is* the normalised C02 ratio at
  those parameters.  Without it the limit is a statement about an unrelated sequence.  AGF-05's
  checklist is explicit that a bound about a free variable is not a bound about the object.

Parameterisation: `M = 2t+2`, `b = t+1`, so `M/2 - 1 = t` and `m = M - b = t+1`.
-/
import AGFCore.Combinatorics
import Mathlib.Analysis.SpecialFunctions.Complex.LogBounds
import Mathlib.Analysis.SpecificLimits.Basic

namespace AGF

open Filter Topology

/-! ## The exponent limit -/

/-- `(2n+2)⁻¹ → 0`. -/
private lemma tendsto_inv_two_mul_add_two :
    Tendsto (fun n : ℕ => (2 * (n : ℝ) + 2)⁻¹) atTop (𝓝 0) := by
  have h : Tendsto (fun n : ℕ => (1 / 2 : ℝ) * (1 / ((n : ℝ) + 1))) atTop (𝓝 ((1 / 2 : ℝ) * 0)) :=
    tendsto_const_nhds.mul tendsto_one_div_add_atTop_nhds_zero_nat
  rw [mul_zero] at h
  have key : ∀ n : ℕ, (1 / 2 : ℝ) * (1 / ((n : ℝ) + 1)) = (2 * (n : ℝ) + 2)⁻¹ := by
    intro n
    rw [one_div, one_div, ← mul_inv]
    congr 1
    ring
  exact Filter.Tendsto.congr key h

/-- `n · (−(2n+2)⁻¹) → −1/2`.  The algebra is `−n/(2n+2) = −1/2 + (2n+2)⁻¹`. -/
private lemma tendsto_nat_mul_neg_inv :
    Tendsto (fun n : ℕ => (n : ℝ) * (-(2 * (n : ℝ) + 2)⁻¹)) atTop (𝓝 (-(1 / 2))) := by
  have h : Tendsto (fun n : ℕ => -(1 / 2 : ℝ) + (2 * (n : ℝ) + 2)⁻¹) atTop
      (𝓝 (-(1 / 2 : ℝ) + 0)) :=
    tendsto_const_nhds.add tendsto_inv_two_mul_add_two
  rw [add_zero] at h
  have key : ∀ n : ℕ, -(1 / 2 : ℝ) + (2 * (n : ℝ) + 2)⁻¹ = (n : ℝ) * (-(2 * (n : ℝ) + 2)⁻¹) := by
    intro n
    have hp : (2 * (n : ℝ) + 2) ≠ 0 := by positivity
    field_simp
    try ring
  exact Filter.Tendsto.congr key h

/-- `√(2/e) = √2 · exp(−1/2)`. -/
theorem sqrt_two_div_exp_one_eq :
    Real.sqrt (2 / Real.exp 1) = Real.sqrt 2 * Real.exp (-(1 / 2)) := by
  have hsq : Real.exp (-(1 / 2 : ℝ)) ^ 2 = Real.exp (-1) := by
    rw [sq, ← Real.exp_add]; norm_num
  have h2 : (2 : ℝ) / Real.exp 1 = 2 * Real.exp (-(1 / 2 : ℝ)) ^ 2 := by
    rw [hsq, Real.exp_neg]; ring
  rw [h2, Real.sqrt_mul (by norm_num : (0 : ℝ) ≤ 2),
    Real.sqrt_sq (Real.exp_pos (-(1 / 2 : ℝ))).le]

/-- **C11 sharpness, analytic half.**  `√2 · (1 − 1/M)^(M/2−1) → √(2/e)` along even `M = 2t+2`. -/
theorem c11_sharpness_limit :
    Tendsto (fun t : ℕ => Real.sqrt 2 * (1 - (2 * (t : ℝ) + 2)⁻¹) ^ t) atTop
      (𝓝 (Real.sqrt (2 / Real.exp 1))) := by
  have hbase : Tendsto (fun t : ℕ => (1 + -(2 * (t : ℝ) + 2)⁻¹) ^ t) atTop
      (𝓝 (Real.exp (-(1 / 2)))) :=
    Real.tendsto_one_add_pow_exp_of_tendsto tendsto_nat_mul_neg_inv
  have hb : Tendsto (fun t : ℕ => (1 - (2 * (t : ℝ) + 2)⁻¹) ^ t) atTop
      (𝓝 (Real.exp (-(1 / 2)))) := by
    simpa [sub_eq_add_neg] using hbase
  rw [sqrt_two_div_exp_one_eq]
  exact tendsto_const_nhds.mul hb

/-! ## The witness: the sequence above IS the normalised C02 ratio

At `M = 2t+2`, `b = t+1`, `j = a = 1`:
`Hyp_{M,1,b}(1) = C(M−1,b−1)/C(M,b) = b/M = 1/2`, and
`Bin_{b,1/M}(1) = C(b,1)(1/M)(1−1/M)^(b−1) = (b/M)(1−1/M)^t = (1/2)(1−1/M)^t`, while
`√(m/M) = √((t+1)/(2t+2)) = 1/√2`.  So `Bin = √2 · (1−1/M)^t · √(m/M) · Hyp`. -/

/-- `Hyp_{2t+2, 1, t+1}(1) = 1/2`: the hypergeometric atom at quota one and a half batch. -/
theorem hypPMF_half_batch_quota_one (t : ℕ) :
    hypPMF (2 * t + 2) 1 (t + 1) 1 = 1 / 2 := by
  have hpos : 0 < (2 * t + 2).choose (t + 1) := Nat.choose_pos (by omega)
  have h1 : chooseZ (1 : ℤ) (1 : ℤ) = 1 := by unfold chooseZ; norm_num
  have hcast1 : ((2 * t + 2 : ℕ) : ℤ) - 1 = ((2 * t + 1 : ℕ) : ℤ) := by push_cast; ring
  have hcast2 : ((t + 1 : ℕ) : ℤ) - 1 = ((t : ℕ) : ℤ) := by push_cast; ring
  have h2 : chooseZ (((2 * t + 2 : ℕ) : ℤ) - 1) (((t + 1 : ℕ) : ℤ) - 1)
      = (2 * t + 1).choose t := by
    rw [hcast1, hcast2, chooseZ_nat]
    simp [show t ≤ 2 * t + 1 by omega]
  have hsymm : (2 * t + 1).choose (t + 1) = (2 * t + 1).choose t := by
    have e2 : (2 * t + 1) - t = t + 1 := by omega
    calc (2 * t + 1).choose (t + 1) = (2 * t + 1).choose ((2 * t + 1) - t) := by rw [e2]
      _ = (2 * t + 1).choose t := Nat.choose_symm (by omega)
  have hkey : 2 * (2 * t + 1).choose t = (2 * t + 2).choose (t + 1) := by
    have e : 2 * t + 2 = (2 * t + 1) + 1 := by omega
    have hsucc : (2 * t + 2).choose (t + 1)
        = (2 * t + 1).choose t + (2 * t + 1).choose (t + 1) := by
      rw [e, Nat.choose_succ_succ]
    omega
  have hkeyR : (2 : ℝ) * ((2 * t + 1).choose t : ℝ) = ((2 * t + 2).choose (t + 1) : ℝ) := by
    exact_mod_cast hkey
  have hden : (((2 * t + 2).choose (t + 1) : ℕ) : ℝ) ≠ 0 := Nat.cast_ne_zero.2 hpos.ne'
  unfold hypPMF
  rw [h1, h2]
  simp only [Nat.cast_one, one_mul]
  rw [div_eq_div_iff hden (by norm_num : (2 : ℝ) ≠ 0)]
  linarith [hkeyR]

/-- `Bin_{t+1, 1/(2t+2)}(1) = (1/2)(1 − 1/(2t+2))^t`. -/
theorem binPMF_half_batch_quota_one (t : ℕ) :
    binPMF (t + 1) ((2 * (t : ℝ) + 2)⁻¹) 1
      = (1 / 2 : ℝ) * (1 - (2 * (t : ℝ) + 2)⁻¹) ^ t := by
  have h := binPMF_nat (b := t + 1) (p := (2 * (t : ℝ) + 2)⁻¹) (a := 1)
    (show (1 : ℕ) ≤ t + 1 by omega)
  rw [Nat.cast_one] at h
  rw [h]
  have hc : (((t + 1).choose 1 : ℕ) : ℝ) = (t : ℝ) + 1 := by
    simp [Nat.choose_one_right]
  have he : t + 1 - 1 = t := by omega
  rw [hc, he, pow_one]
  have hcoef : ((t : ℝ) + 1) * (2 * (t : ℝ) + 2)⁻¹ = 1 / 2 := by
    have hp : (2 * (t : ℝ) + 2) ≠ 0 := by positivity
    field_simp
  rw [hcoef]

/-- **C11 sharpness, the witness half.**  The sequence in `c11_sharpness_limit` really is the
normalised C02 ratio at `M = 2t+2`, `j = a = 1`, `b = M/2`: this is the identity

    Bin_{b,1/M}(1) = sqrt 2 · (1 − 1/M)^(M/2−1) · sqrt(m/M) · Hyp_{M,1,b}(1).

Without it, the limit would be about an unrelated sequence. -/
theorem c11_sharpness_witness (t : ℕ) :
    binPMF (t + 1) ((2 * (t : ℝ) + 2)⁻¹) 1
      = Real.sqrt 2 * (1 - (2 * (t : ℝ) + 2)⁻¹) ^ t *
        Real.sqrt (((t : ℝ) + 1) / (2 * (t : ℝ) + 2)) * hypPMF (2 * t + 2) 1 (t + 1) 1 := by
  have hp : (2 * (t : ℝ) + 2) ≠ 0 := by positivity
  have hhalf : ((t : ℝ) + 1) / (2 * (t : ℝ) + 2) = 1 / 2 := by
    field_simp
  have hs : Real.sqrt 2 * Real.sqrt (1 / 2 : ℝ) = 1 := by
    rw [← Real.sqrt_mul (by norm_num : (0 : ℝ) ≤ 2)]
    norm_num
  rw [binPMF_half_batch_quota_one, hypPMF_half_batch_quota_one, hhalf]
  linear_combination (-((1 - (2 * (t : ℝ) + 2)⁻¹) ^ t / 2)) * hs

end AGF


==> anc/formal_companion/lean/src/AGFCore/CapPath.lean <==
/-
AGFCore module: **the structural every-path cap** (`AGF.CapV2`), adopted into the library.

PROVENANCE.  Copied from the FORMALIZED branch artifact

  devB8/CapPath.lean

with exactly two deltas, **no statement changed and no proof edited**:

  (1) `import AGFCore` becomes `import AGFCore.Realization`, because the library's root module now
      imports this file and a cycle is not allowed.  `AGFCore.Realization` transitively supplies
      `Transcript`, `Costs`, `Operational`, `Blueprint`, `Combinatorics` and `C00Mass`, which is
      everything this file used;
  (2) DEDUPLICATION (`O-dedup-subprobability-lemmas`): the three lemmas this file re-proved --
      `stepWeight_nonneg`, `sum_stepWeight`, `treeHistLaw_nonneg` -- are deleted, and their five call
      sites now name `AGF.Faithful.stepWeight_nonneg`, `AGF.Faithful.sum_stepWeight`,
      `AGF.Faithful.treeHistLaw_nonneg` from `AGFCore/Realization.lean`.  The deleted statements were
      character-for-character identical to the `Faithful` ones, so this is a name change at the call
      site and nothing else.  `exists_pos_word` is NOT a duplicate and is kept.

The original artifact header follows verbatim.
-/

/-
devB8 -- the cap repair.

THE DEFECT.  `AGFCore/Transcript.lean:191-197`'s `Claim_C00_cap_preserving_realization`
constrains, on both sides of the implication, only the *probability support* of the transcript
law.  AGF-08 §2's last paragraph asks for an every-path cap and says in terms that
"[p]reservation merely almost surely is not, by itself, the every-path condition defining `G`".

THIS FILE supplies the missing structural path relation and the theorems that relate it to the
support condition.  Nothing here is imported by the project; it is a proposed interface.

THE PATH RELATION, stated once (AGF-08 §1.1-§1.3, §2):
  * a history with `size = 0` is TERMINAL and takes no further action -- this covers a complete
    *illegal* history (`M = 0, j ≠ 0`), which is terminal and a failed output, not a state
    awaiting an empty action;
  * at a LEGAL unfinished history the controller chooses the action and the *tokens* supply the
    word, so EVERY word `S ⊆ act h` is a compatible successor, including the zero-probability
    words at an endpoint quota `j ∈ {0, M}`;
  * at an ILLEGAL unfinished history the word is the controller's own declared completion
    (`Tree.fill`, resp. the chosen `Batch`), so there is exactly ONE compatible successor.  A
    history carrying some other word on the illegal segment is inconsistent with the
    controller's own choices, hence unreachable, and the cap does not bind there.

That asymmetry is the boundary AGF-08 warns about: a compatible null history binds, an
inconsistent one does not.
-/
import AGFCore.Realization

namespace AGF
namespace CapV2

open Finset

variable {n : ℕ}

/-! ## 0. Small facts about histories -/

@[simp] lemma depth_cons (s : Batch n) (h : History n) : depth (s :: h) = depth h + 1 := rfl

lemma size_le_card (h : History n) : size h ≤ n := by
  have h1 := Finset.card_le_univ (remaining h)
  simpa [size, Finset.card_univ] using h1

lemma remaining_nonempty_of_size {h : History n} (hne : size h ≠ 0) : (remaining h).Nonempty :=
  Finset.card_pos.mp (Nat.pos_of_ne_zero hne)

lemma remaining_eq_empty_of_size {h : History n} (hs : size h = 0) : remaining h = ∅ :=
  Finset.card_eq_zero.mp hs

lemma act_nonempty (T : Tree n) {h : History n} (hne : size h ≠ 0) : (T.act h).Nonempty :=
  T.act_ne h (remaining_nonempty_of_size hne)

lemma size_cons_lt (T : Tree n) {h : History n} (hne : size h ≠ 0) (S : Finset (Fin n)) :
    size ((⟨T.act h, S⟩ : Batch n) :: h) < size h :=
  size_lt_of_cons (T.act_sub h) (act_nonempty T hne)

/-- Committing the entire remaining set terminates. -/
lemma size_cons_full (h : History n) (S : Finset (Fin n)) :
    size ((⟨remaining h, S⟩ : Batch n) :: h) = 0 := by
  simp [size, remaining_cons]

/-! ## 1. The structural path relation for a deterministic tree -/

/-- **One compatible step.**  `draw`: at a legal unfinished history every batch word on the
chosen action is compatible, the zero-probability ones included.  `fill`: at an illegal
unfinished history the only compatible word is the tree's own declared completion word. -/
inductive Step (k : ℕ) (T : Tree n) : History n → History n → Prop where
  | draw {h : History n} (hne : size h ≠ 0) (hL : Legal k h) {S : Finset (Fin n)}
      (hS : S ⊆ T.act h) : Step k T h (⟨T.act h, S⟩ :: h)
  | fill {h : History n} (hne : size h ≠ 0) (hL : ¬ Legal k h) :
      Step k T h (⟨T.act h, T.fill h⟩ :: h)

/-- **One positive-weight step**: the same relation with the word restricted to the support of
the one-batch law.  At a legal history that drops exactly the endpoint-quota null words; at an
illegal history it drops nothing, because the word there is a choice, not a draw. -/
inductive PStep (k : ℕ) (T : Tree n) : History n → History n → Prop where
  | mk {h : History n} (hne : size h ≠ 0) (S : Finset (Fin n)) (hS : S ⊆ T.act h)
      (hw : T.stepWeight k h S ≠ 0) : PStep k T h (⟨T.act h, S⟩ :: h)

lemma PStep.toStep {k : ℕ} {T : Tree n} {h g : History n} (hp : PStep k T h g) :
    Step k T h g := by
  cases hp with
  | mk hne S hS hw =>
    by_cases hL : Legal k h
    · exact Step.draw hne hL hS
    · have hfill : S = T.fill h := by
        by_contra hne'
        rw [Tree.stepWeight, if_neg hL, if_neg hne'] at hw
        exact hw rfl
      rw [hfill]
      exact Step.fill hne hL

lemma Step.size_ne {k : ℕ} {T : Tree n} {h g : History n} (hs : Step k T h g) : size h ≠ 0 := by
  cases hs with
  | draw hne _ _ => exact hne
  | fill hne _ => exact hne

lemma Step.depth_eq {k : ℕ} {T : Tree n} {h g : History n} (hs : Step k T h g) :
    depth g = depth h + 1 := by
  cases hs with
  | draw _ _ _ => rfl
  | fill _ _ => rfl

lemma PStep.size_lt {k : ℕ} {T : Tree n} {h g : History n} (hp : PStep k T h g) :
    size g < size h := by
  cases hp with
  | mk hne S hS hw => exact size_cons_lt T hne _

lemma PStep.size_ne {k : ℕ} {T : Tree n} {h g : History n} (hp : PStep k T h g) :
    size h ≠ 0 := by
  cases hp with
  | mk hne S hS hw => exact hne

lemma PStep.depth_eq {k : ℕ} {T : Tree n} {h g : History n} (hp : PStep k T h g) :
    depth g = depth h + 1 := by
  cases hp with
  | mk _ _ _ _ => rfl

/-- Reachability in at most `t` compatible steps.  A budget is carried rather than using a
transitive closure, because every quantitative statement below needs one anyway. -/
def ReachIn (k : ℕ) (T : Tree n) : ℕ → History n → History n → Prop
  | 0, h, g => g = h
  | (t + 1), h, g => g = h ∨ ∃ h', Step k T h h' ∧ ReachIn k T t h' g

/-- Reachability in at most `t` positive-weight steps. -/
def PReachIn (k : ℕ) (T : Tree n) : ℕ → History n → History n → Prop
  | 0, h, g => g = h
  | (t + 1), h, g => g = h ∨ ∃ h', PStep k T h h' ∧ PReachIn k T t h' g

/-- `g` is **compatible with `T`'s own choices** and reachable from `h₀`. -/
def Compat (k : ℕ) (T : Tree n) (h₀ g : History n) : Prop := ∃ t, ReachIn k T t h₀ g

/-- `g` is reachable from `h₀` with positive probability. -/
def PCompat (k : ℕ) (T : Tree n) (h₀ g : History n) : Prop := ∃ t, PReachIn k T t h₀ g

lemma Compat.refl (k : ℕ) (T : Tree n) (h : History n) : Compat k T h h := ⟨0, rfl⟩
lemma PCompat.refl (k : ℕ) (T : Tree n) (h : History n) : PCompat k T h h := ⟨0, rfl⟩

lemma ReachIn.mono (k : ℕ) (T : Tree n) : ∀ (t : ℕ) (h g : History n), ReachIn k T t h g →
    ∀ t', t ≤ t' → ReachIn k T t' h g := by
  intro t
  induction t with
  | zero =>
    intro h g hr t' _
    simp only [ReachIn] at hr
    cases t' with
    | zero => simpa [ReachIn] using hr
    | succ t'' => exact Or.inl hr
  | succ t ih =>
    intro h g hr t' hle
    simp only [ReachIn] at hr
    cases t' with
    | zero => omega
    | succ t'' =>
      rcases hr with h1 | ⟨h', hs, hrest⟩
      · exact Or.inl h1
      · exact Or.inr ⟨h', hs, ih h' g hrest t'' (by omega)⟩

lemma PReachIn.mono (k : ℕ) (T : Tree n) : ∀ (t : ℕ) (h g : History n), PReachIn k T t h g →
    ∀ t', t ≤ t' → PReachIn k T t' h g := by
  intro t
  induction t with
  | zero =>
    intro h g hr t' _
    simp only [PReachIn] at hr
    cases t' with
    | zero => simpa [PReachIn] using hr
    | succ t'' => exact Or.inl hr
  | succ t ih =>
    intro h g hr t' hle
    simp only [PReachIn] at hr
    cases t' with
    | zero => omega
    | succ t'' =>
      rcases hr with h1 | ⟨h', hs, hrest⟩
      · exact Or.inl h1
      · exact Or.inr ⟨h', hs, ih h' g hrest t'' (by omega)⟩

lemma PReachIn.of_step (k : ℕ) (T : Tree n) {h h' : History n} (hs : PStep k T h h') :
    PReachIn k T 1 h h' := Or.inr ⟨h', hs, rfl⟩

lemma PReachIn.trans (k : ℕ) (T : Tree n) : ∀ (t₁ : ℕ) (h h' g : History n),
    PReachIn k T t₁ h h' → ∀ t₂, PReachIn k T t₂ h' g → PReachIn k T (t₁ + t₂) h g := by
  intro t₁
  induction t₁ with
  | zero =>
    intro h h' g hr t₂ hr2
    simp only [PReachIn] at hr
    rw [hr] at hr2
    simpa using hr2
  | succ t ih =>
    intro h h' g hr t₂ hr2
    simp only [PReachIn] at hr
    have harith : t + 1 + t₂ = (t + t₂) + 1 := by omega
    rw [harith]
    rcases hr with h1 | ⟨h'', hs, hrest⟩
    · rw [h1] at hr2
      exact PReachIn.mono k T t₂ h g hr2 ((t + t₂) + 1) (by omega)
    · exact Or.inr ⟨h'', hs, ih h'' h' g hrest t₂ hr2⟩

/-- A positive-weight chain is no longer than the remaining size, so a budget of `n` is always
enough.  This is the quantitative form of "`size` strictly decreases". -/
lemma PReachIn.trim (k : ℕ) (T : Tree n) : ∀ (t : ℕ) (h g : History n), PReachIn k T t h g →
    ∃ t', t' ≤ size h ∧ PReachIn k T t' h g := by
  intro t
  induction t with
  | zero => intro h g hr; exact ⟨0, Nat.zero_le _, hr⟩
  | succ t ih =>
    intro h g hr
    simp only [PReachIn] at hr
    rcases hr with h1 | ⟨h', hs, hrest⟩
    · exact ⟨0, Nat.zero_le _, h1⟩
    · obtain ⟨t', hle, hr'⟩ := ih h' g hrest
      exact ⟨t' + 1, by have := hs.size_lt; omega, Or.inr ⟨h', hs, hr'⟩⟩

lemma PReachIn.depth_le (k : ℕ) (T : Tree n) : ∀ (t : ℕ) (h g : History n),
    PReachIn k T t h g → depth h ≤ depth g := by
  intro t
  induction t with
  | zero => intro h g hr; simp only [PReachIn] at hr; rw [hr]
  | succ t ih =>
    intro h g hr
    simp only [PReachIn] at hr
    rcases hr with h1 | ⟨h', hs, hrest⟩
    · rw [h1]
    · have := ih h' g hrest
      rw [hs.depth_eq] at this
      omega

lemma ReachIn.of_pReachIn (k : ℕ) (T : Tree n) : ∀ (t : ℕ) (h g : History n),
    PReachIn k T t h g → ReachIn k T t h g := by
  intro t
  induction t with
  | zero => intro h g hr; exact hr
  | succ t ih =>
    intro h g hr
    simp only [PReachIn] at hr
    rcases hr with h1 | ⟨h', hs, hrest⟩
    · exact Or.inl h1
    · exact Or.inr ⟨h', PStep.toStep hs, ih h' g hrest⟩

lemma Compat.of_pCompat {k : ℕ} {T : Tree n} {h g : History n} (hp : PCompat k T h g) :
    Compat k T h g := by
  obtain ⟨t, ht⟩ := hp
  exact ⟨t, ReachIn.of_pReachIn k T t h g ht⟩

/-! ## 2. The one-batch law: nonnegativity, normalisation, and a positive word -/
/-! Deduplicated: `stepWeight_nonneg`, `sum_stepWeight` and `treeHistLaw_nonneg` were re-proved here
verbatim and now come from `AGF.Faithful` in `AGFCore/Realization.lean`; only the genuinely new
`exists_pos_word` remains. -/

/-- Some word has positive weight, at every history.  Used to continue a positive-probability
path; this is where "the one-batch law is a probability law" earns its keep. -/
lemma exists_pos_word (k : ℕ) (T : Tree n) (h : History n) :
    ∃ S, S ⊆ T.act h ∧ T.stepWeight k h S ≠ 0 := by
  have h1 : ∑ S ∈ (T.act h).powerset, T.stepWeight k h S ≠ 0 := by
    rw [Faithful.sum_stepWeight]; norm_num
  obtain ⟨S, hS, hne⟩ := Finset.exists_ne_zero_of_sum_ne_zero h1
  exact ⟨S, Finset.mem_powerset.1 hS, hne⟩

/-! ## 3. The support of the transcript law IS the positive-weight relation -/

/-- Nonzero transcript law forces a positive-weight compatible path.  The extraction is what
shows the support condition cannot see an endpoint-quota null word. -/
theorem pReachIn_of_law_ne_zero (k : ℕ) (T : Tree n) : ∀ (f : ℕ) (h g : History n),
    treeHistLaw k T f h g ≠ 0 → PReachIn k T f h g := by
  intro f
  induction f with
  | zero =>
    intro h g hne
    rw [treeHistLaw] at hne
    by_cases hg : g = h
    · simpa [PReachIn] using hg
    · rw [if_neg hg] at hne; exact absurd rfl hne
  | succ f ih =>
    intro h g hne
    rw [treeHistLaw] at hne
    by_cases hs : size h = 0
    · rw [if_pos hs] at hne
      by_cases hg : g = h
      · exact Or.inl hg
      · rw [if_neg hg] at hne; exact absurd rfl hne
    · rw [if_neg hs] at hne
      obtain ⟨S, hS, hterm⟩ := Finset.exists_ne_zero_of_sum_ne_zero hne
      have hw : T.stepWeight k h S ≠ 0 := fun h0 => hterm (by rw [h0, zero_mul])
      have hlaw : treeHistLaw k T f (⟨T.act h, S⟩ :: h) g ≠ 0 := fun h0 => hterm (by rw [h0, mul_zero])
      exact Or.inr ⟨_, PStep.mk hs S (Finset.mem_powerset.1 hS) hw, ih _ g hlaw⟩

/-- Conversely a positive-weight path to a TERMINAL history has nonzero transcript law, at any
fuel that covers it.  Terminality is what makes surplus fuel harmless. -/
theorem law_ne_zero_of_pReachIn (k : ℕ) (T : Tree n) : ∀ (f t : ℕ), t ≤ f →
    ∀ (h g : History n), PReachIn k T t h g → size g = 0 → treeHistLaw k T f h g ≠ 0 := by
  intro f
  induction f with
  | zero =>
    intro t hle h g hr _
    have ht : t = 0 := by omega
    subst ht
    simp only [PReachIn] at hr
    rw [treeHistLaw, if_pos hr]
    norm_num
  | succ f ih =>
    intro t hle h g hr hg
    rw [treeHistLaw]
    by_cases hs : size h = 0
    · rw [if_pos hs]
      have hgh : g = h := by
        cases t with
        | zero => simpa [PReachIn] using hr
        | succ t' =>
          simp only [PReachIn] at hr
          rcases hr with h1 | ⟨h', hst, _⟩
          · exact h1
          · exact absurd hs hst.size_ne
      rw [if_pos hgh]; norm_num
    · rw [if_neg hs]
      cases t with
      | zero =>
        simp only [PReachIn] at hr
        rw [hr] at hg; exact absurd hg hs
      | succ t' =>
        simp only [PReachIn] at hr
        rcases hr with h1 | ⟨h', hst, hrest⟩
        · rw [h1] at hg; exact absurd hg hs
        · cases hst with
          | mk hne S hS hw =>
            have hpos : 0 < T.stepWeight k h S *
                treeHistLaw k T f ((⟨T.act h, S⟩ : Batch n) :: h) g := by
              refine mul_pos (lt_of_le_of_ne (Faithful.stepWeight_nonneg k T h S) (Ne.symm hw)) ?_
              exact lt_of_le_of_ne (Faithful.treeHistLaw_nonneg k T f _ g)
                (Ne.symm (ih t' (by omega) _ g hrest hg))
            have hsum : 0 < ∑ S ∈ (T.act h).powerset,
                T.stepWeight k h S * treeHistLaw k T f (⟨T.act h, S⟩ :: h) g := by
              refine Finset.sum_pos' (fun S _ =>
                mul_nonneg (Faithful.stepWeight_nonneg k T h S)
                  (Faithful.treeHistLaw_nonneg k T f _ g)) ?_
              exact ⟨_, Finset.mem_powerset.2 hS, hpos⟩
            exact ne_of_gt hsum

/-! ## 4. The three cap conditions -/

/-- **The structural every-path cap** (AGF-08 §2, §3.4): every history compatible with `T`'s own
choices completes within `r` further batches.  Zero-probability batch words at endpoint quotas
bind here; words inconsistent with `T`'s declared illegal completion do not exist. -/
def CapPath (k : ℕ) (T : Tree n) (r : ℕ) (h₀ : History n) : Prop :=
  ∀ g, Compat k T h₀ g → depth g ≤ depth h₀ + r

/-- The **positive-weight** cap: the same bound along paths of positive probability only. -/
def CapPos (k : ℕ) (T : Tree n) (r : ℕ) (h₀ : History n) : Prop :=
  ∀ g, PCompat k T h₀ g → depth g ≤ depth h₀ + r

/-- The **support** cap: exactly the condition `Transcript.lean`'s cap Prop uses on both sides. -/
def CapSupp (k : ℕ) (T : Tree n) (r : ℕ) (h₀ : History n) : Prop :=
  ∀ g, treeHistLaw k T n h₀ g ≠ 0 → depth g ≤ depth h₀ + r

theorem capPath_imp_capPos {k : ℕ} {T : Tree n} {r : ℕ} {h₀ : History n}
    (hc : CapPath k T r h₀) : CapPos k T r h₀ :=
  fun g hg => hc g (Compat.of_pCompat hg)

theorem capPos_imp_capSupp {k : ℕ} {T : Tree n} {r : ℕ} {h₀ : History n}
    (hc : CapPos k T r h₀) : CapSupp k T r h₀ :=
  fun g hg => hc g ⟨n, pReachIn_of_law_ne_zero k T n h₀ g hg⟩

/-- Every history has a positive-probability terminal descendant, reached within `M` steps for
any `M ≥ size h`.  Needed because the support condition only constrains terminal histories. -/
lemma exists_terminal_pReachIn (k : ℕ) (T : Tree n) : ∀ (M : ℕ) (h : History n), size h ≤ M →
    ∃ g, PReachIn k T M h g ∧ size g = 0 := by
  intro M
  induction M with
  | zero => intro h hle; exact ⟨h, rfl, by omega⟩
  | succ M ih =>
    intro h hle
    by_cases hs : size h = 0
    · exact ⟨h, Or.inl rfl, hs⟩
    · obtain ⟨S, hS, hw⟩ := exists_pos_word k T h
      have hstep : PStep k T h (⟨T.act h, S⟩ :: h) := PStep.mk hs S hS hw
      have hlt : size ((⟨T.act h, S⟩ : Batch n) :: h) ≤ M := by have := hstep.size_lt; omega
      obtain ⟨g, hg, hgt⟩ := ih _ hlt
      exact ⟨g, Or.inr ⟨_, hstep, hg⟩, hgt⟩

/-- The support cap is **equivalent** to the positive-weight structural cap.  So the gap between
`Transcript.lean`'s Prop and AGF-08 §2's condition is located precisely at zero-probability
*token* words -- not at unreachable actions, and not at zero-weight mixture components. -/
theorem capSupp_imp_capPos {k : ℕ} {T : Tree n} {r : ℕ} {h₀ : History n}
    (hc : CapSupp k T r h₀) : CapPos k T r h₀ := by
  intro h hh
  obtain ⟨t, ht⟩ := hh
  obtain ⟨g, hg, hgterm⟩ := exists_terminal_pReachIn k T n h (size_le_card h)
  have hcomp : PReachIn k T (t + n) h₀ g := PReachIn.trans k T t h₀ h g ht n hg
  obtain ⟨t', hle', hr'⟩ := PReachIn.trim k T (t + n) h₀ g hcomp
  have hn : PReachIn k T n h₀ g :=
    PReachIn.mono k T t' h₀ g hr' n (le_trans hle' (size_le_card h₀))
  have hlaw : treeHistLaw k T n h₀ g ≠ 0 := law_ne_zero_of_pReachIn k T n n le_rfl h₀ g hn hgterm
  have hdg := hc g hlaw
  have hdh := PReachIn.depth_le k T n h g hg
  omega

/-! ## 4a. The distinction is non-vacuous at the level of paths

No separating witness is authored here -- that is `devB15`'s charge -- but the following is
weaker, cheap, and already decides that the two relations are different *as relations* for every
admissible parameter: at a legal history with quota `0` and a nonempty action, the all-ones word is a
compatible successor of step weight zero.  It is a compatible null history in the exact sense AGF-08
§2 names, and the support condition cannot see it. -/

/-- At a legal history with quota `0`, writing ones into the whole chosen action is compatible and
has probability zero. -/
theorem null_step_of_quota_zero (k : ℕ) (T : Tree n) {h : History n} (hne : size h ≠ 0)
    (hL : Legal k h) (hq : quota k h = 0) :
    Step k T h ((⟨T.act h, T.act h⟩ : Batch n) :: h) ∧ T.stepWeight k h (T.act h) = 0 := by
  refine ⟨Step.draw hne hL (Finset.Subset.refl _), ?_⟩
  have hr : ratio k h = 0 := by simp [ratio, hq]
  have hb : (T.act h).card ≠ 0 := by
    simpa using Finset.card_ne_zero_of_mem (act_nonempty T hne).choose_spec
  rw [Tree.stepWeight, if_pos hL, batchProb_eq_pow k h (Finset.Subset.refl (T.act h)), hr]
  simp [zero_pow hb]

/-- For the actual parameters there is such a history: commit `k` ones in `k` cells. -/
theorem exists_legal_quota_zero_history (n k : ℕ) (hstd : StdParams n k) :
    ∃ h : History n, Legal k h ∧ size h ≠ 0 ∧ quota k h = 0 := by
  obtain ⟨B, -, hBcard⟩ := Finset.exists_subset_card_eq
    (s := (Finset.univ : Finset (Fin n))) (n := k)
    (by simpa [Finset.card_univ] using hstd.k_le)
  have hcomm : committed ([⟨B, B⟩] : History n) = B := by simp [committed]
  have hones : onesSet ([⟨B, B⟩] : History n) = B := by simp [onesSet]
  have hsz : size ([⟨B, B⟩] : History n) = n - k := by
    rw [size, remaining, hcomm, card_sdiff_sub (Finset.subset_univ B), Finset.card_univ,
      Fintype.card_fin, hBcard]
  have hq : quota k ([⟨B, B⟩] : History n) = 0 := by
    rw [quota, hones, hBcard]; omega
  refine ⟨[⟨B, B⟩], ⟨by rw [hq], by rw [hq]; positivity⟩, ?_, hq⟩
  rw [hsz]
  obtain ⟨hn, hk⟩ := hstd
  omega

/-- **Non-vacuity, for every `n = 2k ≥ 2` and every tree.**  There is a legal unfinished history at
which the tree has a compatible successor of step weight zero.  So `CapPath` quantifies over strictly
more paths than `CapSupp` can see, always.  Whether that ever changes the cap VALUE is the separation
(`Claim_support_cap_does_not_imply_path_cap`), which is not proved here and which by the hand argument
in `notes/01` §7 needs `n ≥ 6`. -/
theorem exists_compatible_null_step (n k : ℕ) (hstd : StdParams n k) (T : Tree n) :
    ∃ h : History n, Legal k h ∧ size h ≠ 0 ∧
      Step k T h ((⟨T.act h, T.act h⟩ : Batch n) :: h) ∧ T.stepWeight k h (T.act h) = 0 := by
  obtain ⟨h, hL, hne, hq⟩ := exists_legal_quota_zero_history n k hstd
  obtain ⟨h1, h2⟩ := null_step_of_quota_zero k T hne hL hq
  exact ⟨h, hL, hne, h1, h2⟩

/-! ## 5. Normal forms at the empty history, and monotonicity in the horizon -/

@[simp] lemma capPath_nil (k : ℕ) (T : Tree n) (r : ℕ) :
    CapPath k T r ([] : History n) ↔ ∀ g : History n, Compat k T [] g → depth g ≤ r := by
  simp [CapPath]

@[simp] lemma capPos_nil (k : ℕ) (T : Tree n) (r : ℕ) :
    CapPos k T r ([] : History n) ↔ ∀ g : History n, PCompat k T [] g → depth g ≤ r := by
  simp [CapPos]

@[simp] lemma capSupp_nil (k : ℕ) (T : Tree n) (r : ℕ) :
    CapSupp k T r ([] : History n) ↔
      ∀ g : History n, treeHistLaw k T n [] g ≠ 0 → depth g ≤ r := by
  simp [CapSupp]

lemma CapPath.mono {k : ℕ} {T : Tree n} {r r' : ℕ} {h₀ : History n} (hc : CapPath k T r h₀)
    (hr : r ≤ r') : CapPath k T r' h₀ := fun g hg => le_trans (hc g hg) (by omega)

lemma CapPos.mono {k : ℕ} {T : Tree n} {r r' : ℕ} {h₀ : History n} (hc : CapPos k T r h₀)
    (hr : r ≤ r') : CapPos k T r' h₀ := fun g hg => le_trans (hc g hg) (by omega)

/-! ## 6. The horizon boundary `r = 0`

AGF-08 §3.4's `G₀(M,j) = 0` for `M > 0` is called the *empty-horizon convention*, explicitly not
an assertion that a completing continuation exists.  Under the structural reading that is a
theorem, not a convention: no unfinished history is capped at `0`, because a step out of it always
exists (some batch word carries positive weight, and at an illegal history the declared completion
is taken).  This is the `r = 0` case the repair has to handle explicitly. -/

lemma reachIn_eq_of_terminal (k : ℕ) (T : Tree n) {h₀ : History n} (hs : size h₀ = 0) :
    ∀ (t : ℕ) (g : History n), ReachIn k T t h₀ g → g = h₀ := by
  intro t
  induction t with
  | zero => intro g hr; exact hr
  | succ t ih =>
    intro g hr
    simp only [ReachIn] at hr
    rcases hr with h1 | ⟨h', hst, _⟩
    · exact h1
    · exact absurd hs (Step.size_ne hst)

theorem capPath_zero_iff (k : ℕ) (T : Tree n) (h₀ : History n) :
    CapPath k T 0 h₀ ↔ size h₀ = 0 := by
  constructor
  · intro hc
    by_contra hne
    obtain ⟨g, hst⟩ : ∃ g, Step k T h₀ g := by
      by_cases hL : Legal k h₀
      · exact ⟨_, Step.draw hne hL (Finset.empty_subset (T.act h₀))⟩
      · exact ⟨_, Step.fill hne hL⟩
    have h1 : depth g ≤ depth h₀ + 0 := hc g ⟨1, Or.inr ⟨g, hst, rfl⟩⟩
    rw [Step.depth_eq hst] at h1
    omega
  · intro hs g hg
    obtain ⟨t, ht⟩ := hg
    rw [reachIn_eq_of_terminal k T hs t g ht]
    omega

/-! ## 7. The repair: last-slot completion, and its invisibility to the observable law -/

/-- The action of the truncated tree: unchanged below the last slot, the whole remaining set at
and after it. -/
def truncAct (D : ℕ) (T : Tree n) (h : History n) : Finset (Fin n) :=
  if D ≤ depth h + 1 then remaining h else T.act h

lemma truncAct_sub (D : ℕ) (T : Tree n) (h : History n) : truncAct D T h ⊆ remaining h := by
  unfold truncAct
  split
  · exact Finset.Subset.refl _
  · exact T.act_sub h

lemma truncAct_ne (D : ℕ) (T : Tree n) (h : History n) (hr : (remaining h).Nonempty) :
    (truncAct D T h).Nonempty := by
  unfold truncAct
  split
  · exact hr
  · exact T.act_ne h hr

/-- **Last-slot completion at absolute depth `D`.**  Agrees with `T` at every history of depth
`< D − 1`; at every history of depth `≥ D − 1` that is still unfinished -- legal, illegal,
positive-probability or null alike -- it commits the whole remaining set.  No `(D+1)`-st round is
appended anywhere: the construction *replaces the last available action*, which is what AGF-08
§3.4 and C08's mean bridge require.  The declared completion word is kept verbatim, which is
legitimate because `fill ⊆ act ⊆ remaining`. -/
def truncAt (D : ℕ) (T : Tree n) : Tree n where
  act := truncAct D T
  fill := T.fill
  act_sub := truncAct_sub D T
  act_ne := truncAct_ne D T
  fill_sub h := by
    unfold truncAct
    split
    · exact (T.fill_sub h).trans (T.act_sub h)
    · exact T.fill_sub h

@[simp] lemma truncAt_act (D : ℕ) (T : Tree n) (h : History n) :
    (truncAt D T).act h = truncAct D T h := rfl

@[simp] lemma truncAt_fill (D : ℕ) (T : Tree n) (h : History n) :
    (truncAt D T).fill h = T.fill h := rfl

lemma Step.eq_cons {k : ℕ} {T : Tree n} {h g : History n} (hs : Step k T h g) :
    ∃ S, g = (⟨T.act h, S⟩ : Batch n) :: h := by
  cases hs with
  | draw hne hL hS => exact ⟨_, rfl⟩
  | fill hne hL => exact ⟨_, rfl⟩

/-- **The repaired tree is capped on every compatible path.**  Unconditional in `T`: this is why
*repairing* the null paths succeeds where *filtering* zero-weight mixture components cannot. -/
theorem truncAt_capped (k D r : ℕ) (T : Tree n) (h₀ : History n) (hD : D = depth h₀ + r)
    (hr : 1 ≤ r) : CapPath k (truncAt D T) r h₀ := by
  have key : ∀ (t : ℕ) (h g : History n), ReachIn k (truncAt D T) t h g →
      depth h ≤ D → (size h ≠ 0 → depth h < D) → depth g ≤ D := by
    intro t
    induction t with
    | zero => intro h g hreach hd _; rw [hreach]; exact hd
    | succ t ih =>
      intro h g hreach hd hlt
      simp only [ReachIn] at hreach
      rcases hreach with h1 | ⟨h', hst, hrest⟩
      · rw [h1]; exact hd
      · have hsne := Step.size_ne hst
        have hdeq := Step.depth_eq hst
        have hdh := hlt hsne
        refine ih h' g hrest (by omega) ?_
        intro hs'
        by_contra hcon
        have hD' : D ≤ depth h + 1 := by omega
        obtain ⟨S, hS⟩ := Step.eq_cons hst
        have hact : (truncAt D T).act h = remaining h := by
          simp only [truncAt_act, truncAct, if_pos hD']
        rw [hact] at hS
        rw [hS] at hs'
        exact hs' (size_cons_full h S)
  intro g hg
  obtain ⟨t, ht⟩ := hg
  have h1 : depth g ≤ D := key t h₀ g ht (by omega) (fun _ => by omega)
  omega

/-- **Locality of the transcript law along positive-probability paths.**  Two trees that agree at
every history reachable from `h` with positive probability have the same transcript law from `h`.
This is the precise sense in which AGF-08 §2's "assign arbitrary valid actions at null histories"
is legitimate: only observable-law equality is promised, so a repair off the support is free. -/
theorem law_congr_pos (k : ℕ) (T T' : Tree n) : ∀ (f : ℕ) (h : History n),
    (∀ h', PCompat k T h h' → T.act h' = T'.act h' ∧ T.fill h' = T'.fill h') →
    ∀ g, treeHistLaw k T f h g = treeHistLaw k T' f h g := by
  intro f
  induction f with
  | zero => intro h _ g; rw [treeHistLaw, treeHistLaw]
  | succ f ih =>
    intro h hag g
    obtain ⟨hact, hfill⟩ := hag h (PCompat.refl k T h)
    rw [treeHistLaw, treeHistLaw]
    by_cases hs : size h = 0
    · rw [if_pos hs, if_pos hs]
    · rw [if_neg hs, if_neg hs, ← hact]
      refine Finset.sum_congr rfl (fun S hS => ?_)
      have hsw : T'.stepWeight k h S = T.stepWeight k h S := by
        simp only [Tree.stepWeight, hact, hfill]
      rw [hsw]
      by_cases hw : T.stepWeight k h S = 0
      · rw [hw, zero_mul, zero_mul]
      · congr 1
        refine ih _ (fun h'' hh'' => hag h'' ?_) g
        obtain ⟨t, ht⟩ := hh''
        exact ⟨1 + t, PReachIn.trans k T 1 h _ h''
          (PReachIn.of_step k T (PStep.mk hs S (Finset.mem_powerset.1 hS) hw)) t ht⟩

lemma pCompat_step {k : ℕ} {T : Tree n} {h₀ h h' : History n} (hh : PCompat k T h₀ h)
    (hst : PStep k T h h') : PCompat k T h₀ h' := by
  obtain ⟨t, ht⟩ := hh
  exact ⟨t + 1, PReachIn.trans k T t h₀ h h' ht 1 (PReachIn.of_step k T hst)⟩

/-- Under a positive-weight cap, an unfinished positively-reachable history has depth strictly
below the cap: it still owes a batch. -/
lemma depth_lt_of_unfinished {k : ℕ} {T : Tree n} {r : ℕ} {h₀ : History n}
    (hcap : CapPos k T r h₀) {h : History n} (hh : PCompat k T h₀ h) (hne : size h ≠ 0) :
    depth h < depth h₀ + r := by
  obtain ⟨S, hS, hw⟩ := exists_pos_word k T h
  have hstep : PStep k T h ((⟨T.act h, S⟩ : Batch n) :: h) := PStep.mk hne S hS hw
  have h1 := hcap _ (pCompat_step hh hstep)
  simp only [depth_cons] at h1
  omega

/-- **At the last slot the capped tree already completes.**  This is the step that makes the
repair a no-op on the support, and it is where the cap hypothesis is actually consumed. -/
lemma act_eq_remaining_of_cap {k : ℕ} {T : Tree n} {r : ℕ} {h₀ : History n}
    (hcap : CapPos k T r h₀) {h : History n} (hh : PCompat k T h₀ h)
    (hc : depth h₀ + r ≤ depth h + 1) : T.act h = remaining h := by
  by_cases hterm : size h = 0
  · have h1 : remaining h = ∅ := remaining_eq_empty_of_size hterm
    have h2 : T.act h ⊆ (∅ : Finset (Fin n)) := by rw [← h1]; exact T.act_sub h
    rw [Finset.subset_empty.mp h2, h1]
  · obtain ⟨S, hS, hw⟩ := exists_pos_word k T h
    have hstep : PStep k T h ((⟨T.act h, S⟩ : Batch n) :: h) := PStep.mk hterm S hS hw
    have hsucc := pCompat_step hh hstep
    by_cases hterm2 : size ((⟨T.act h, S⟩ : Batch n) :: h) = 0
    · have h2 : remaining h \ T.act h = ∅ := by
        have h3 := remaining_eq_empty_of_size hterm2
        rwa [remaining_cons] at h3
      exact Finset.Subset.antisymm (T.act_sub h) (Finset.sdiff_eq_empty_iff_subset.mp h2)
    · have hlt2 := depth_lt_of_unfinished hcap hsucc hterm2
      simp only [depth_cons] at hlt2
      omega

/-- **The repair changes no transcript probability.**  If `T` is capped along its
positive-probability paths then last-slot completion at `D = depth h₀ + r` has exactly the same
transcript law from `h₀`. -/
theorem truncAt_law_eq (k : ℕ) (T : Tree n) (r D : ℕ) (h₀ : History n)
    (hD : D = depth h₀ + r) (hcap : CapPos k T r h₀) :
    ∀ (f : ℕ) (g : History n), treeHistLaw k (truncAt D T) f h₀ g = treeHistLaw k T f h₀ g := by
  intro f g
  refine (law_congr_pos k T (truncAt D T) f h₀ ?_ g).symm
  intro h' hh'
  refine ⟨?_, rfl⟩
  show T.act h' = truncAct D T h'
  unfold truncAct
  by_cases hc : D ≤ depth h' + 1
  · rw [if_pos hc]
    exact act_eq_remaining_of_cap hcap hh' (by omega)
  · rw [if_neg hc]

/-- **The repair, packaged for the separating witness.**  For every tree that passes the old
support test at `r ≥ 1`, last-slot completion at `r` produces a tree that passes BOTH tests and has
the same transcript law.  So a separating witness does not refute the realisation *target*; it
refutes the old *statement* of it, and the repair is uniform in the witness. -/
theorem repair_of_capSupp (k r : ℕ) (T : Tree n) (hr : 1 ≤ r) (hcap : CapSupp k T r []) :
    CapPath k (truncAt r T) r [] ∧
      ∀ g : History n, treeHistLaw k (truncAt r T) n [] g = treeHistLaw k T n [] g :=
  ⟨truncAt_capped k r r T [] (by simp) hr,
    truncAt_law_eq k T r r [] (by simp) (capSupp_imp_capPos hcap) n⟩

/-! ## 8. Cap transfer through a mixture: nonnegativity alone does it -/

lemma eq_zero_of_mem_of_sum_eq_zero {L : List ℝ} (hnn : ∀ x ∈ L, 0 ≤ x) (hsum : L.sum = 0)
    {x : ℝ} (hx : x ∈ L) : x = 0 :=
  le_antisymm (by rw [← hsum]; exact List.single_le_sum hnn x hx) (hnn x hx)

/-- **Every positive-weight component of a law-matching mixture inherits the support cap.**  The
proof is nonnegativity and nothing else -- no induction over the realisation construction, and no
appeal to how the mixture was built.  Consequence for the route recorded at an earlier stage: an induction
over the pinned node list is unnecessary, and *filtering* the zero-weight components is neither
necessary nor sufficient, since a positive-weight component's own null paths are still
unconstrained by this argument. -/
theorem component_capSupp {k r : ℕ} {π : BehPolicy n} {m : List (ℝ × Tree n)}
    (hnn : ∀ p ∈ m, 0 ≤ p.1)
    (hlaw : ∀ g : History n,
      behHistLaw k π n [] g = (m.map (fun p => p.1 * treeHistLaw k p.2 n [] g)).sum)
    (hcap : ∀ g : History n, behHistLaw k π n [] g ≠ 0 → depth g ≤ r)
    {p : ℝ × Tree n} (hp : p ∈ m) (hpos : 0 < p.1) :
    ∀ g : History n, treeHistLaw k p.2 n [] g ≠ 0 → depth g ≤ r := by
  intro g hg
  by_contra hd
  have h0 : behHistLaw k π n [] g = 0 := by
    by_contra h1
    exact hd (hcap g h1)
  have hsum : (m.map (fun q => q.1 * treeHistLaw k q.2 n [] g)).sum = 0 := by
    rw [← hlaw g]; exact h0
  have hnn' : ∀ x ∈ m.map (fun q => q.1 * treeHistLaw k q.2 n [] g), 0 ≤ x := by
    intro x hx
    obtain ⟨q, hq, rfl⟩ := List.mem_map.mp hx
    exact mul_nonneg (hnn q hq) (Faithful.treeHistLaw_nonneg k q.2 n [] g)
  have hterm : p.1 * treeHistLaw k p.2 n [] g = 0 :=
    eq_zero_of_mem_of_sum_eq_zero hnn' hsum (List.mem_map.mpr ⟨p, hp, rfl⟩)
  rcases mul_eq_zero.mp hterm with h1 | h1
  · exact absurd h1 (ne_of_gt hpos)
  · exact hg h1

/-! ## 9. The versioned cap-preserving realisation

`Transcript.lean`'s Prop is kept verbatim as **v1** under a name that says what it constrains, and
is *not* rewritten in place: it is true, useful, and implied by v2.  **v2** keeps v1's hypothesis --
the support cap on the policy -- and strengthens the conclusion to the structural every-path cap on
every component.  So the repair does not need a stronger hypothesis; the defect was in the
conclusion alone. -/

/-- **v1, recorded as explicitly weaker.**  `AGFCore.Claim_C00_cap_preserving_realization`
verbatim: both sides constrain only the probability support. -/
def Claim_cap_preserving_realization_support (n k : ℕ) : Prop :=
  ∀ (π : BehPolicy n) (r : ℕ), 1 ≤ r →
    (∀ g : History n, behHistLaw k π n [] g ≠ 0 → depth g ≤ r) →
    ∃ m : List (ℝ × Tree n), (∀ p ∈ m, 0 ≤ p.1) ∧ (m.map Prod.fst).sum = 1 ∧
      (∀ p ∈ m, ∀ g : History n, treeHistLaw k p.2 n [] g ≠ 0 → depth g ≤ r) ∧
      ∀ g : History n, behHistLaw k π n [] g
        = (m.map (fun p => p.1 * treeHistLaw k p.2 n [] g)).sum

/-- **v2: the every-path conclusion AGF-08 §2's last paragraph asks for.**  Same hypothesis as v1.
The cap is demanded of EVERY listed component, zero-weight ones included, so the statement cannot
be satisfied by dropping components. -/
def Claim_cap_preserving_realization_path (n k : ℕ) : Prop :=
  ∀ (π : BehPolicy n) (r : ℕ), 1 ≤ r →
    (∀ g : History n, behHistLaw k π n [] g ≠ 0 → depth g ≤ r) →
    ∃ m : List (ℝ × Tree n), (∀ p ∈ m, 0 ≤ p.1) ∧ (m.map Prod.fst).sum = 1 ∧
      (∀ p ∈ m, CapPath k p.2 r []) ∧
      ∀ g : History n, behHistLaw k π n [] g
        = (m.map (fun p => p.1 * treeHistLaw k p.2 n [] g)).sum

/-- **v2 implies v1**, so nothing is lost by versioning: every consumer of the old Prop is served. -/
theorem support_of_path (n k : ℕ) (h : Claim_cap_preserving_realization_path n k) :
    Claim_cap_preserving_realization_support n k := by
  intro π r hr hcap
  obtain ⟨m, hnn, hsum, hcp, hlaw⟩ := h π r hr hcap
  refine ⟨m, hnn, hsum, ?_, hlaw⟩
  intro p hp g hg
  have h1 := capPos_imp_capSupp (capPath_imp_capPos (hcp p hp)) g (by simpa using hg)
  simpa using h1

/-- **THE REPAIR.**  Given the (separately tracked) faithful forward realisation, the every-path
cap-preserving realisation follows: realise, then apply last-slot completion at depth `r` to every
component.  Each component is then capped on every compatible path by `truncAt_capped`, which is
unconditional; and the transcript law is unchanged, because a positive-weight component inherits
the support cap (`component_capSupp`), hence the positive-weight cap
(`capSupp_imp_capPos`), hence `truncAt` is a no-op on its support (`truncAt_law_eq`).  A
zero-weight component contributes nothing either way.

`r = 0` is excluded by the hypothesis `1 ≤ r`, and that exclusion is not cosmetic: by
`capPath_zero_iff` no unfinished history is capped at `0`, so the conclusion is false at `r = 0`
whenever `n ≥ 1`. -/
theorem cap_preserving_path_of_realization (n k : ℕ) (hstd : StdParams n k)
    (hreal : Claim_C00_realization_forward_transcript n k) :
    Claim_cap_preserving_realization_path n k := by
  intro π r hr hcap
  obtain ⟨m, hnn, hsum, hlaw⟩ := hreal hstd π
  refine ⟨m.map (fun q => (q.1, truncAt r q.2)), ?_, ?_, ?_, ?_⟩
  · intro p hp
    obtain ⟨q, hq, rfl⟩ := List.mem_map.mp hp
    exact hnn q hq
  · rw [List.map_map]
    have hcomp : (Prod.fst ∘ fun q : ℝ × Tree n => (q.1, truncAt r q.2)) = Prod.fst := by
      funext x; rfl
    rw [hcomp]; exact hsum
  · intro p hp
    obtain ⟨q, hq, rfl⟩ := List.mem_map.mp hp
    exact truncAt_capped k r r q.2 [] (by simp) hr
  · intro g
    rw [hlaw g, List.map_map]
    refine congrArg List.sum (List.map_congr_left ?_)
    intro q hq
    simp only [Function.comp_apply]
    by_cases hq0 : q.1 = 0
    · rw [hq0, zero_mul, zero_mul]
    · have hpos : 0 < q.1 := lt_of_le_of_ne (hnn q hq) (Ne.symm hq0)
      have hcs := component_capSupp hnn hlaw hcap hq hpos
      have hcp : CapPos k q.2 r [] := capSupp_imp_capPos (by simpa using hcs)
      rw [truncAt_law_eq k q.2 r r [] (by simp) hcp n g]

/-- **The separation the adversary is to witness** (`devB15`, deliberately independent): a
tree the support test accepts and the every-path predicate rejects.  NOT proved here.

Recorded with its domain, which is a finding in itself: a witness needs `n ≥ 6`.  A compatible
step that is not a positive-weight step exists only at a LEGAL history with an endpoint quota
`j ∈ {0, M}` (at an interior quota every word has positive probability; at an illegal history the
word is the controller's own choice), and for the deviation to cost extra batches it must leave at
least two coordinates unfilled, i.e. `M ≥ b + 2 ≥ 3`.  An endpoint quota with `M ≥ 3` forces
`k ≥ 3`: `j = 0` needs `k` committed ones hence `M ≤ n − k = k`, and `j = M` needs `k` committed
zeros hence again `M ≤ k`; the initial history is an endpoint only if `k = 0`. -/
def Claim_support_cap_does_not_imply_path_cap (n k : ℕ) : Prop :=
  ∃ (T : Tree n) (r : ℕ), 1 ≤ r ∧ CapSupp k T r [] ∧ ¬ CapPath k T r []

/-! ## 10. The behavioural side: the cap on the policy itself

AGF-08 §2 says "when a policy has an every-path cap `r`", and §3.4 defines `G_r` by a supremum
over continuations capped on every path.  Both need the cap as a predicate on a `BehPolicy`, which
does not exist anywhere in the project.  Here it is.  The action randomisation is the controller's,
so only actions in the support of its kernel are compatible; the batch word is the tokens', so at a
legal history every word is compatible.  At an illegal history the chosen `Batch` carries its own
word, which is again the controller's choice -- so there the successor is that batch verbatim. -/

inductive BStep (k : ℕ) (π : BehPolicy n) : History n → History n → Prop where
  | draw {h : History n} (hne : size h ≠ 0) (hL : Legal k h) (s : Batch n) (hw : π.wt h s ≠ 0)
      (S : Finset (Fin n)) (hS : S ⊆ s.cells) : BStep k π h (⟨s.cells, S⟩ :: h)
  | fill {h : History n} (hne : size h ≠ 0) (hL : ¬ Legal k h) (s : Batch n)
      (hw : π.wt h s ≠ 0) : BStep k π h (s :: h)

lemma BStep.size_ne {k : ℕ} {π : BehPolicy n} {h g : History n} (hs : BStep k π h g) :
    size h ≠ 0 := by
  cases hs with
  | draw hne _ _ _ _ _ => exact hne
  | fill hne _ _ _ => exact hne

lemma BStep.depth_eq {k : ℕ} {π : BehPolicy n} {h g : History n} (hs : BStep k π h g) :
    depth g = depth h + 1 := by
  cases hs with
  | draw _ _ _ _ _ _ => rfl
  | fill _ _ _ _ => rfl

def BReachIn (k : ℕ) (π : BehPolicy n) : ℕ → History n → History n → Prop
  | 0, h, g => g = h
  | (t + 1), h, g => g = h ∨ ∃ h', BStep k π h h' ∧ BReachIn k π t h' g

def BCompat (k : ℕ) (π : BehPolicy n) (h₀ g : History n) : Prop := ∃ t, BReachIn k π t h₀ g

/-- **The structural every-path cap on a behavioural policy.** -/
def BCapPath (k : ℕ) (π : BehPolicy n) (r : ℕ) (h₀ : History n) : Prop :=
  ∀ g, BCompat k π h₀ g → depth g ≤ depth h₀ + r

/-- The support cap on a behavioural policy: the hypothesis `Transcript.lean`'s cap Prop uses. -/
def BCapSupp (k : ℕ) (π : BehPolicy n) (r : ℕ) (h₀ : History n) : Prop :=
  ∀ g, behHistLaw k π n h₀ g ≠ 0 → depth g ≤ depth h₀ + r

lemma BCapPath.mono {k : ℕ} {π : BehPolicy n} {r r' : ℕ} {h₀ : History n}
    (hc : BCapPath k π r h₀) (hr : r ≤ r') : BCapPath k π r' h₀ :=
  fun g hg => le_trans (hc g hg) (by omega)

theorem bReachIn_of_law_ne_zero (k : ℕ) (π : BehPolicy n) : ∀ (f : ℕ) (h g : History n),
    behHistLaw k π f h g ≠ 0 → BReachIn k π f h g := by
  intro f
  induction f with
  | zero =>
    intro h g hne
    rw [behHistLaw] at hne
    by_cases hg : g = h
    · simpa [BReachIn] using hg
    · rw [if_neg hg] at hne; exact absurd rfl hne
  | succ f ih =>
    intro h g hne
    rw [behHistLaw] at hne
    by_cases hs : size h = 0
    · rw [if_pos hs] at hne
      by_cases hg : g = h
      · exact Or.inl hg
      · rw [if_neg hg] at hne; exact absurd rfl hne
    · rw [if_neg hs] at hne
      obtain ⟨s, hsmem, hterm⟩ := Finset.exists_ne_zero_of_sum_ne_zero hne
      have hw : π.wt h s ≠ 0 := fun h0 => hterm (by rw [h0, zero_mul])
      have hrest : (if Legal k h then
            ∑ S ∈ s.cells.powerset,
              batchProb k h s.cells S * behHistLaw k π f (⟨s.cells, S⟩ :: h) g
          else behHistLaw k π f (s :: h) g) ≠ 0 := fun h0 => hterm (by rw [h0, mul_zero])
      by_cases hL : Legal k h
      · rw [if_pos hL] at hrest
        obtain ⟨S, hS, hterm2⟩ := Finset.exists_ne_zero_of_sum_ne_zero hrest
        have hlaw : behHistLaw k π f (⟨s.cells, S⟩ :: h) g ≠ 0 :=
          fun h0 => hterm2 (by rw [h0, mul_zero])
        exact Or.inr ⟨_, BStep.draw hs hL s hw S (Finset.mem_powerset.1 hS), ih _ g hlaw⟩
      · rw [if_neg hL] at hrest
        exact Or.inr ⟨_, BStep.fill hs hL s hw, ih _ g hrest⟩

/-- **The every-path cap implies the support cap, for a policy.**  The converse is the whole
question, and it is false for the *all-words* relation: see
`Claim_support_cap_does_not_imply_path_cap`. -/
theorem bCapPath_imp_bCapSupp {k : ℕ} {π : BehPolicy n} {r : ℕ} {h₀ : History n}
    (hc : BCapPath k π r h₀) : BCapSupp k π r h₀ :=
  fun g hg => hc g ⟨n, bReachIn_of_law_ne_zero k π n h₀ g hg⟩

lemma exists_pos_action (_k : ℕ) (π : BehPolicy n) (h : History n) :
    ∃ s ∈ batchesOn h, π.wt h s ≠ 0 := by
  have h1 : ∑ s ∈ batchesOn h, π.wt h s ≠ 0 := by rw [π.wt_sum h]; norm_num
  exact Finset.exists_ne_zero_of_sum_ne_zero h1

lemma bReachIn_eq_of_terminal (k : ℕ) (π : BehPolicy n) {h₀ : History n} (hs : size h₀ = 0) :
    ∀ (t : ℕ) (g : History n), BReachIn k π t h₀ g → g = h₀ := by
  intro t
  induction t with
  | zero => intro g hr; exact hr
  | succ t ih =>
    intro g hr
    simp only [BReachIn] at hr
    rcases hr with h1 | ⟨h', hst, _⟩
    · exact h1
    · exact absurd hs (BStep.size_ne hst)

/-- **The empty-horizon boundary, behavioural side.**  No unfinished history is capped at `0`.  So
AGF-08 §3.4's `G₀(M,j) = 0` for `M > 0` is not merely a convention under the every-path reading:
the feasible set is literally empty there, and `sSup ∅ = 0` in `ℝ`.  Under the success-by-`r`
reading (`GrOp`) the value is `0` as well, for the different reason that no history with `M > 0` is
complete.  The two readings agree at the boundary; they are not thereby equal in general. -/
theorem bCapPath_zero_iff (k : ℕ) (π : BehPolicy n) (h₀ : History n) :
    BCapPath k π 0 h₀ ↔ size h₀ = 0 := by
  constructor
  · intro hc
    by_contra hne
    obtain ⟨s, -, hw⟩ := exists_pos_action k π h₀
    obtain ⟨g, hst⟩ : ∃ g, BStep k π h₀ g := by
      by_cases hL : Legal k h₀
      · exact ⟨_, BStep.draw hne hL s hw ∅ (Finset.empty_subset _)⟩
      · exact ⟨_, BStep.fill hne hL s hw⟩
    have h1 : depth g ≤ depth h₀ + 0 := hc g ⟨1, Or.inr ⟨g, hst, rfl⟩⟩
    rw [BStep.depth_eq hst] at h1
    omega
  · intro hs g hg
    obtain ⟨t, ht⟩ := hg
    rw [bReachIn_eq_of_terminal k π hs t g ht]
    omega

/-! ## 11. A capped witness, so that the cap-constrained supremum is not over an empty set -/

/-- The policy that always commits the entire remaining set with all-zero bits. -/
def fullPolicy (n : ℕ) : BehPolicy n where
  wt h s := if s = ⟨remaining h, ∅⟩ then 1 else 0
  wt_nonneg h s := by split <;> norm_num
  wt_supp h s hne := by
    by_cases hc : s = (⟨remaining h, ∅⟩ : Batch n)
    · rw [hc]; exact mem_batchesOn.2 ⟨Finset.Subset.refl _, Finset.empty_subset _⟩
    · rw [if_neg hc] at hne; exact absurd rfl hne
  wt_ne h s hne hr := by
    by_cases hc : s = (⟨remaining h, ∅⟩ : Batch n)
    · rw [hc]; exact hr
    · rw [if_neg hc] at hne; exact absurd rfl hne
  wt_sum h := by
    rw [Finset.sum_ite_eq' (batchesOn h) (⟨remaining h, ∅⟩ : Batch n) (fun _ => (1 : ℝ))]
    exact if_pos (mem_batchesOn.2 ⟨Finset.Subset.refl _, Finset.empty_subset _⟩)

lemma fullPolicy_wt_ne {h : History n} {s : Batch n} (hw : (fullPolicy n).wt h s ≠ 0) :
    s = (⟨remaining h, ∅⟩ : Batch n) := by
  by_contra hc
  exact hw (if_neg hc)

lemma fullPolicy_step_terminal {k : ℕ} {h h' : History n} (hst : BStep k (fullPolicy n) h h') :
    size h' = 0 := by
  cases hst with
  | draw hne hL s hw S hS =>
    have hs := fullPolicy_wt_ne hw
    subst hs
    exact size_cons_full h S
  | fill hne hL s hw =>
    have hs := fullPolicy_wt_ne hw
    subst hs
    exact size_cons_full h ∅

/-- The full-batch policy completes within one charged batch on **every** compatible path, from
every history: the nonempty witness the cap-constrained supremum needs at every horizon `r ≥ 1`. -/
theorem fullPolicy_capped (k : ℕ) (h₀ : History n) : BCapPath k (fullPolicy n) 1 h₀ := by
  have key : ∀ (t : ℕ) (h g : History n), BReachIn k (fullPolicy n) t h g →
      depth g ≤ depth h + 1 := by
    intro t
    induction t with
    | zero => intro h g hr; rw [hr]; omega
    | succ t ih =>
      intro h g hr
      simp only [BReachIn] at hr
      rcases hr with h1 | ⟨h', hst, hrest⟩
      · rw [h1]; omega
      · have hterm := fullPolicy_step_terminal hst
        have hgh := bReachIn_eq_of_terminal k (fullPolicy n) hterm t g hrest
        have h2 := BStep.depth_eq hst
        rw [hgh]; omega
  intro g hg
  obtain ⟨t, ht⟩ := hg
  exact key t h₀ g ht

/-! ## 12. Success-by-`r` is a probability, and the two suprema -/

lemma behSuccWithin_nonneg (k : ℕ) (π : BehPolicy n) : ∀ (f r : ℕ) (h : History n),
    0 ≤ behSuccWithin k π f r h := by
  intro f
  induction f with
  | zero =>
    intro r h
    cases r with
    | zero => rw [behSuccWithin]; split <;> norm_num
    | succ r =>
      rw [behSuccWithin]
      · split <;> norm_num
      · omega
  | succ f ih =>
    intro r h
    cases r with
    | zero => rw [behSuccWithin]; split <;> norm_num
    | succ r =>
      rw [behSuccWithin]
      by_cases hs : size h = 0
      · rw [if_pos hs]; split <;> norm_num
      · rw [if_neg hs]
        refine Finset.sum_nonneg (fun s _ => mul_nonneg (π.wt_nonneg h s) ?_)
        by_cases hL : Legal k h
        · rw [if_pos hL]
          exact Finset.sum_nonneg fun S _ =>
            mul_nonneg (batchProb_nonneg_of_legal k hL _ _) (ih r _)
        · rw [if_neg hL]; exact ih r _

lemma behSuccWithin_le_one (k : ℕ) (π : BehPolicy n) : ∀ (f r : ℕ) (h : History n),
    behSuccWithin k π f r h ≤ 1 := by
  intro f
  induction f with
  | zero =>
    intro r h
    cases r with
    | zero => rw [behSuccWithin]; split <;> norm_num
    | succ r =>
      rw [behSuccWithin]
      · split <;> norm_num
      · omega
  | succ f ih =>
    intro r h
    cases r with
    | zero => rw [behSuccWithin]; split <;> norm_num
    | succ r =>
      rw [behSuccWithin]
      by_cases hs : size h = 0
      · rw [if_pos hs]; split <;> norm_num
      · rw [if_neg hs]
        have hb : ∀ s ∈ batchesOn h, π.wt h s *
            (if Legal k h then
                ∑ S ∈ s.cells.powerset,
                  batchProb k h s.cells S * behSuccWithin k π f r (⟨s.cells, S⟩ :: h)
              else behSuccWithin k π f r (s :: h)) ≤ π.wt h s * 1 := by
          intro s _
          refine mul_le_mul_of_nonneg_left ?_ (π.wt_nonneg h s)
          by_cases hL : Legal k h
          · rw [if_pos hL]
            refine le_trans (Finset.sum_le_sum (fun S _ =>
              mul_le_mul_of_nonneg_left (ih r _) (batchProb_nonneg_of_legal k hL _ _))) ?_
            rw [Finset.sum_congr rfl (fun S _ => mul_one (batchProb k h s.cells S))]
            exact le_of_eq (sum_batchProb k h s.cells)
          · rw [if_neg hL]; exact ih r _
        refine le_trans (Finset.sum_le_sum hb) ?_
        rw [Finset.sum_congr rfl (fun s _ => mul_one (π.wt h s))]
        exact le_of_eq (π.wt_sum h)

/-- **The cap-constrained optimum of AGF-08 §3.4, named separately from `Costs.GrOp`.**  `GrOp` is
the supremum of the success-by-`r` probability over the UNRESTRICTED behavioural class; this is the
supremum of the same quantity over the policies capped at `r` on every compatible path.  They are
different index sets by construction, and their equality is `claim-33`, an obligation -- not
something a shared name or a docstring can supply. -/
noncomputable def GrCap (k r : ℕ) (h₀ : History n) : ℝ :=
  sSup {v : ℝ | ∃ π : BehPolicy n, BCapPath k π r h₀ ∧ v = behSuccWithin k π n r h₀}

lemma grOp_set_bddAbove (k r : ℕ) (h₀ : History n) :
    BddAbove {v : ℝ | ∃ π : BehPolicy n, v = behSuccWithin k π n r h₀} := by
  refine ⟨1, ?_⟩
  intro v hv
  obtain ⟨π, rfl⟩ := hv
  exact behSuccWithin_le_one k π n r h₀

lemma grCap_set_nonempty (k r : ℕ) (h₀ : History n) (hr : 1 ≤ r) :
    {v : ℝ | ∃ π : BehPolicy n, BCapPath k π r h₀ ∧ v = behSuccWithin k π n r h₀}.Nonempty :=
  ⟨_, fullPolicy n, (fullPolicy_capped k h₀).mono hr, rfl⟩

/-- **The free half of the `GrOp` correspondence.**  Every capped policy is a competitor in
`GrOp`'s supremum, so `GrCap ≤ GrOp` needs no coupling at all -- only that success-by-`r` is a
probability, which is `behSuccWithin_le_one`, and a capped witness, which is `fullPolicy`.

Consequence for C08, and this is the point: an upper bound proved for `GrOp` transfers to `GrCap`
for free, but a bound proved only for the capped class does NOT give C08's all-policy statement.
So the C08 supersolution induction must be run against `GrOp`, the object `Costs.lean` already
defines, and the unproved direction (`GrOp ≤ GrCap`, i.e. last-slot completion) is needed only for
the every-path *interpretation* of `G_r`, not for C08's upper bound. -/
theorem grCap_le_grOp (k r : ℕ) (h₀ : History n) (hr : 1 ≤ r) :
    GrCap k r h₀ ≤ GrOp k r h₀ := by
  refine csSup_le_csSup (grOp_set_bddAbove k r h₀) (grCap_set_nonempty k r h₀ hr) ?_
  intro v hv
  obtain ⟨π, -, rfl⟩ := hv
  exact ⟨π, rfl⟩

/-- The remaining half, stated so that it cannot be supplied by a shared name: this is the
last-available-action completion of `claim-33`, still PROVISIONAL.  It is NOT proved here. -/
def Claim_GrOp_le_GrCap (n k : ℕ) : Prop :=
  ∀ (r : ℕ), 1 ≤ r → ∀ h₀ : History n, GrOp k r h₀ ≤ GrCap k r h₀

/-! ## 13. AGF-08 §2's literal requirement, and why v2 is not weaker than it

AGF-08 §2 phrases the obligation as "**when a policy has an every-path cap `r`**, prove a
cap-preserving version of the realization".  That hypothesis is `BCapPath`, which is STRONGER than
v2's support hypothesis (`bCapPath_imp_bCapSupp`).  So v2 implies the literal requirement, and the
repair is not obtained by weakening the target: it has a weaker hypothesis and the asked-for
conclusion. -/

/-- AGF-08 §2's literal cap-preserving realisation: hypothesis = the every-path cap on the
policy. -/
def Claim_cap_preserving_realization_agf08 (n k : ℕ) : Prop :=
  ∀ (π : BehPolicy n) (r : ℕ), 1 ≤ r → BCapPath k π r [] →
    ∃ m : List (ℝ × Tree n), (∀ p ∈ m, 0 ≤ p.1) ∧ (m.map Prod.fst).sum = 1 ∧
      (∀ p ∈ m, CapPath k p.2 r []) ∧
      ∀ g : History n, behHistLaw k π n [] g
        = (m.map (fun p => p.1 * treeHistLaw k p.2 n [] g)).sum

theorem agf08_of_path (n k : ℕ) (h : Claim_cap_preserving_realization_path n k) :
    Claim_cap_preserving_realization_agf08 n k := by
  intro π r hr hc
  refine h π r hr ?_
  intro g hg
  have h1 := bCapPath_imp_bCapSupp hc g hg
  simpa using h1

end CapV2
end AGF



==> anc/formal_companion/lean/src/AGFCore/Certificate.lean <==
/-
`AGFCore/Certificate.lean` — the rational certificate for

    AGF.Hopt 65536 32768 (Real.log 2) > 26.20            (`Hopt_65536_gt`)
    AGF.Hopt 65536 32768 (AGF.epsOf (1/2))
        > 2 * AGF.Fopt 65536 32768 (1/2)                  (`Hopt_65536_gt_two_Fopt`)

Everything is stated on the frozen objects: `AGFH.Hcal`, `AGFH.S2`,
`AGFH.Hopt_ge_three_unfolded` (promoted from `devB16`), `AGFPot.Fopt_le_eleven`
(promoted from `devB17`), and the library's `AGF.Hopt`, `AGF.Fopt`, `AGF.epsOf`.

DIRECTION DISCIPLINE.  `Hopt_ge_three_unfolded` is a *lower* bound on `H`; `Fopt_le_eleven`
is an *upper* bound on `F`.  Nothing here is a lower bound on `F`, and no number here may be
advertised as one.

ROUTE (CERT_DESIGN_V1 §2–§3).
  L1  `log (1+u) ≤ u − u²/(2(1+u))`            for `u > 0`, via `Real.quadratic_le_exp_of_nonneg`
  L2  `Hcal n ≥ Hcal N + (log(n+1) − log(N+1)) + ½(1/(N+1) − 1/(n+1))`   by telescoping L1
  L3  `S2 n ≤ S2 N + 2/(2N+1) − 2/(2n+1)`                                by telescoping `1/M² ≤ 1/(M²−¼)`
  L4  `A ↦ 1 + ((A−1)₊)²/(B−1)` increasing in `A`, decreasing in `B`
  anchor `N = 15`: `Hcal 15 = 1195757/360360`, `S2 15 = 205234915681/129859329600`

No `sorry`, no `axiom`, no `native_decide`, no `maxHeartbeats` bump.
-/
import AGFCore.HChain
import AGFCore.RCProbability

namespace AGFCert

/-! ## §1  L1 — the sharp per-term logarithm bound

`log (1+u) ≤ u − u²/(2(1+u))` for every `u > 0`.  **No upper bound on `u` is needed.**
The deficit is `O(u³)`, which is what makes the anchor `N = 15` sufficient; the classical
`log x ≤ x − 1` route has deficit `Θ(1/N)` and would force `N ≥ 443`. -/

theorem log_one_add_le_sub (u : ℝ) (hu : 0 < u) :
    Real.log (1 + u) ≤ u - u ^ 2 / (2 * (1 + u)) := by
  have h1u : (0 : ℝ) < 1 + u := by linarith
  have hne : (1 : ℝ) + u ≠ 0 := ne_of_gt h1u
  -- the defining relation `v * (1+u) = u²/2`
  have hvmul : u ^ 2 / (2 * (1 + u)) * (1 + u) = u ^ 2 / 2 := by
    field_simp
  -- `t = u − v = u(2+u)/(2(1+u)) ≥ 0`
  have ht : 0 ≤ u - u ^ 2 / (2 * (1 + u)) := by
    have h : u - u ^ 2 / (2 * (1 + u)) = u * (2 + u) / (2 * (1 + u)) := by
      field_simp; ring
    rw [h]
    exact div_nonneg (by nlinarith) (by linarith)
  have hq := Real.quadratic_le_exp_of_nonneg ht
  -- the algebraic collapse: `−v + u²/2 − u·v + v²/2 = v²/2`
  have hcollapse :
      1 + (u - u ^ 2 / (2 * (1 + u))) + (u - u ^ 2 / (2 * (1 + u))) ^ 2 / 2 - (1 + u)
        = (u ^ 2 / (2 * (1 + u))) ^ 2 / 2 := by
    linear_combination (-1 : ℝ) * hvmul
  have hstep : 1 + u ≤ Real.exp (u - u ^ 2 / (2 * (1 + u))) := by
    have hsq : (0 : ℝ) ≤ (u ^ 2 / (2 * (1 + u))) ^ 2 / 2 := by positivity
    linarith
  exact (Real.log_le_iff_le_exp h1u).mpr hstep

/-- L1 in the shape the telescope consumes: `log(x+1) − log x ≤ 1/x − 1/(2x(x+1))`. -/
theorem log_step (x : ℝ) (hx : 0 < x) :
    Real.log (x + 1) - Real.log x ≤ 1 / x - 1 / (2 * x * (x + 1)) := by
  have hx1 : (0 : ℝ) < x + 1 := by linarith
  have hxne : x ≠ 0 := ne_of_gt hx
  have hx1ne : x + 1 ≠ 0 := ne_of_gt hx1
  have hu : (0 : ℝ) < 1 / x := one_div_pos.mpr hx
  have hL := log_one_add_le_sub (1 / x) hu
  have harg : (1 : ℝ) + 1 / x = (x + 1) / x := by field_simp
  have hlog : Real.log (1 + 1 / x) = Real.log (x + 1) - Real.log x := by
    rw [harg, Real.log_div hx1ne hxne]
  have hne4 : (1 : ℝ) + 1 / x ≠ 0 := by rw [harg]; exact div_ne_zero hx1ne hxne
  have hdef : (1 / x) ^ 2 / (2 * (1 + 1 / x)) = 1 / (2 * x * (x + 1)) := by
    field_simp
  rw [hlog, hdef] at hL
  exact hL

/-! ## §2  L2 — the `Hcal` lower bound by telescoping -/

/-- Telescoped L1: for `N ≤ n`,
`Hcal n ≥ Hcal N + (log(n+1) − log(N+1)) + ½(1/(N+1) − 1/(n+1))`. -/
theorem Hcal_telescope (N : ℕ) :
    ∀ n : ℕ, N ≤ n →
      AGFH.Hcal N + (Real.log ((n : ℝ) + 1) - Real.log ((N : ℝ) + 1))
          + (1 / 2) * (1 / ((N : ℝ) + 1) - 1 / ((n : ℝ) + 1)) ≤ AGFH.Hcal n := by
  intro n hn
  induction n, hn using Nat.le_induction with
  | base => simp
  | succ m hm ih =>
    have hm0 : (0 : ℝ) < (m : ℝ) + 1 := by positivity
    have hm1 : (0 : ℝ) < (m : ℝ) + 1 + 1 := by positivity
    have hstep := log_step ((m : ℝ) + 1) hm0
    have hne0 : ((m : ℝ) + 1) ≠ 0 := ne_of_gt hm0
    have hne1 : ((m : ℝ) + 1 + 1) ≠ 0 := ne_of_gt hm1
    have hd : (1 / 2 : ℝ) * (1 / ((m : ℝ) + 1) - 1 / ((m : ℝ) + 1 + 1))
        = 1 / (2 * ((m : ℝ) + 1) * (((m : ℝ) + 1) + 1)) := by
      field_simp; ring
    rw [AGFH.Hcal_succ]
    push_cast
    linarith [ih, hstep, hd]

/-- `Hcal 65536 ≥ Hcal 15 + 12 log 2 + 65521/2097184`.
`(65536+1)/(15+1) = 65537/16 ≥ 4096 = 2¹²` is what licenses the `12 log 2`. -/
theorem Hcal_65536_lb :
    AGFH.Hcal 15 + 12 * Real.log 2 + 65521 / 2097184 ≤ AGFH.Hcal 65536 := by
  have h := Hcal_telescope 15 65536 (by norm_num)
  norm_num at h
  have h16 : Real.log 16 = 4 * Real.log 2 := by
    rw [show (16 : ℝ) = 2 ^ 4 by norm_num, Real.log_pow]; norm_num
  have h65536 : Real.log 65536 = 16 * Real.log 2 := by
    rw [show (65536 : ℝ) = 2 ^ 16 by norm_num, Real.log_pow]; norm_num
  have hle : Real.log 65536 ≤ Real.log 65537 :=
    Real.log_le_log (by norm_num) (by norm_num)
  linarith

/-! ## §3  L3 — the `S2` upper bound by telescoping

`1/M² ≤ 1/(M²−¼) = 1/(M−½) − 1/(M+½)`, valid for `M ≥ 1`.  The index `M = 0` is excluded by
`Finset.Icc 1 n`, which is exactly the convention `AGFH.S2` uses. -/

theorem S2_telescope (N : ℕ) :
    ∀ n : ℕ, N ≤ n →
      AGFH.S2 n ≤ AGFH.S2 N + 2 / (2 * (N : ℝ) + 1) - 2 / (2 * (n : ℝ) + 1) := by
  intro n hn
  induction n, hn using Nat.le_induction with
  | base => simp
  | succ m hm ih =>
    have hc : (0 : ℝ) ≤ (m : ℝ) := Nat.cast_nonneg m
    have h1 : (0 : ℝ) < 2 * (m : ℝ) + 1 := by linarith
    have h2 : (0 : ℝ) < 2 * ((m : ℝ) + 1) + 1 := by linarith
    have h3 : (0 : ℝ) < ((m : ℝ) + 1) := by linarith
    have hne1 : (2 * (m : ℝ) + 1) ≠ 0 := ne_of_gt h1
    have hne2 : (2 * ((m : ℝ) + 1) + 1) ≠ 0 := ne_of_gt h2
    have hne3 : ((m : ℝ) + 1) ≠ 0 := ne_of_gt h3
    have hid : 2 / (2 * (m : ℝ) + 1) - 2 / (2 * ((m : ℝ) + 1) + 1) - 1 / ((m : ℝ) + 1) ^ 2
        = 1 / ((2 * (m : ℝ) + 1) * (2 * ((m : ℝ) + 1) + 1) * ((m : ℝ) + 1) ^ 2) := by
      field_simp; ring
    have hp : (0 : ℝ)
        < 1 / ((2 * (m : ℝ) + 1) * (2 * ((m : ℝ) + 1) + 1) * ((m : ℝ) + 1) ^ 2) := by
      positivity
    have key : 1 / ((m : ℝ) + 1) ^ 2
        ≤ 2 / (2 * (m : ℝ) + 1) - 2 / (2 * ((m : ℝ) + 1) + 1) := by linarith
    rw [AGFH.S2_succ]
    push_cast
    linarith [ih, key]

/-- `S2 65536 ≤ S2 15 + 262084/4063263`  (`= 2/31 − 2/131073`). -/
theorem S2_65536_ub : AGFH.S2 65536 ≤ AGFH.S2 15 + 262084 / 4063263 := by
  have h := S2_telescope 15 65536 (by norm_num)
  norm_num at h
  linarith

/-! ## §4  L4 — monotonicity of the peel term

`A ↦ 1 + ((A−1)₊)²/(B−1)` is increasing in `A` on `A ≥ 1` and decreasing in `B` on `B > 1`.
This is what licenses replacing `A` by a lower bound and `B` by an upper bound.  The positive
part `(·)₊` is kept on the outside exactly as `Hopt_ge_three_unfolded` states it, so nothing
silently assumes `A > 1`. -/

theorem peel_mono {A₀ A B B₀ : ℝ} (hA₀ : 1 ≤ A₀) (hA : A₀ ≤ A) (hB : 1 < B) (hBB : B ≤ B₀) :
    1 + (A₀ - 1) ^ 2 / (B₀ - 1) ≤ 1 + (max (A - 1) 0) ^ 2 / (B - 1) := by
  have hB1 : (0 : ℝ) < B - 1 := by linarith
  have hB01 : (0 : ℝ) < B₀ - 1 := by linarith
  have h0 : (0 : ℝ) ≤ A₀ - 1 := by linarith
  have h2 : A₀ - 1 ≤ max (A - 1) 0 := le_max_of_le_left (by linarith)
  have hmax0 : (0 : ℝ) ≤ max (A - 1) 0 := le_max_right _ _
  have hsq : (A₀ - 1) ^ 2 ≤ (max (A - 1) 0) ^ 2 := by nlinarith
  have e1 : (0 : ℝ) ≤ ((max (A - 1) 0) ^ 2 - (A₀ - 1) ^ 2) * (B - 1) :=
    mul_nonneg (by linarith) (le_of_lt hB1)
  have e2 : (0 : ℝ) ≤ (max (A - 1) 0) ^ 2 * ((B₀ - 1) - (B - 1)) :=
    mul_nonneg (sq_nonneg _) (by linarith)
  have hdiv : (A₀ - 1) ^ 2 / (B₀ - 1) ≤ (max (A - 1) 0) ^ 2 / (B - 1) := by
    rw [div_le_div_iff₀ hB01 hB1]
    nlinarith [e1, e2]
  linarith

/-! ## §5  The anchor values, exactly

`AGFH.Hcal` / `AGFH.S2` are sums over `Finset.Icc 1 n` — **1 to n inclusive**.  The Finset is
enumerated explicitly below, so the index convention is checked by the kernel rather than
assumed. -/

theorem Hcal_15 : AGFH.Hcal 15 = 1195757 / 360360 := by
  unfold AGFH.Hcal
  rw [show Finset.Icc 1 15 = ({1,2,3,4,5,6,7,8,9,10,11,12,13,14,15} : Finset ℕ) from by decide]
  norm_num

theorem S2_15 : AGFH.S2 15 = 205234915681 / 129859329600 := by
  unfold AGFH.S2
  rw [show Finset.Icc 1 15 = ({1,2,3,4,5,6,7,8,9,10,11,12,13,14,15} : Finset ℕ) from by decide]
  norm_num

/-! ## §6  The certificate

`A_lo = Hcal 15 + 12·log2_lo + tail_h − 2·log2_hi`,
`B_hi = 4·log2_hi + S2 15 + tail_s`, with the Mathlib enclosure
`0.6931471803 < log 2 < 0.6931471808`.  The rationals are exactly those of
CERT_DESIGN_V1 §3. -/

/-- `A_lo`, the certificate's lower bound on `(Hcal 65536 − 2 log 2)₊`. -/
noncomputable def Alo : ℝ := 3035051794976352533 / 295211416500000000

/-- `B_hi`, the certificate's upper bound on `4 log 2 + S2 65536`. -/
noncomputable def Bhi : ℝ := 303505360114741066186277 / 68704766818813125000000

theorem Alo_le : Alo ≤ max (AGFH.Hcal 65536 - 2 * Real.log 2) 0 := by
  have hlo := Real.log_two_gt_d9
  have hhi := Real.log_two_lt_d9
  have h1 := Hcal_65536_lb
  rw [Hcal_15] at h1
  refine le_max_of_le_left ?_
  unfold Alo
  norm_num at hlo hhi h1 ⊢
  linarith

theorem le_Bhi : 4 * Real.log 2 + AGFH.S2 65536 ≤ Bhi := by
  have hhi := Real.log_two_lt_d9
  have h2 := S2_65536_ub
  rw [S2_15] at h2
  unfold Bhi
  norm_num at hhi h2 ⊢
  linarith

theorem one_lt_B : (1 : ℝ) < 4 * Real.log 2 + AGFH.S2 65536 := by
  have hlo := Real.log_two_gt_d9
  have hS := AGFH.one_le_S2 (show 1 ≤ 65536 by norm_num)
  norm_num at hlo
  linarith

theorem one_le_Alo : (1 : ℝ) ≤ Alo := by unfold Alo; norm_num

/-- The certificate's lower bound on the peel term, transported onto `AGF.Hopt` through the
frozen `AGFH.Hopt_ge_three_unfolded`.  `2 * 32768 = 65536`, so the instance really is
`n = 65536`, `k = 32768`, `ε = log 2`. -/
theorem Hopt_65536_ge_peel :
    1 + (Alo - 1) ^ 2 / (Bhi - 1) ≤ AGF.Hopt 65536 32768 (Real.log 2) := by
  have hlo := Real.log_two_gt_d9
  have hε : (0 : ℝ) ≤ Real.log 2 := by norm_num at hlo; linarith
  have hmain := AGFH.Hopt_ge_three_unfolded 32768 (by norm_num) (Real.log 2) hε
  rw [show (2 : ℕ) * 32768 = 65536 from by norm_num] at hmain
  have hpeel := peel_mono one_le_Alo Alo_le one_lt_B le_Bhi
  have hmax :
      1 + (max (max (AGFH.Hcal 65536 - 2 * Real.log 2) 0 - 1) 0) ^ 2
            / (4 * Real.log 2 + AGFH.S2 65536 - 1)
        ≤ max 1 (max (max (AGFH.Hcal 65536 - 2 * Real.log 2) 0)
            (1 + (max (max (AGFH.Hcal 65536 - 2 * Real.log 2) 0 - 1) 0) ^ 2
              / (4 * Real.log 2 + AGFH.S2 65536 - 1))) :=
    le_trans (le_max_right _ _) (le_max_right _ _)
  linarith

/-- The exact rational value of the certificate's peel bound. -/
theorem peel_value :
    1 + (Alo - 1) ^ 2 / (Bhi - 1)
      = 10570663045036196274666759499750449796779469
          / 403396658122228973812282507152885200000000 := by
  unfold Alo Bhi
  norm_num

/-! ## §7  The two exported theorems -/

/-- The literal `26.20` in the exported statement is the exact rational `131/5`, not a float:
`OfScientific` on `ℝ` produces `2620 / 10 ^ 2`.  Pinned so the threshold cannot be misread. -/
theorem target_numeral : (26.20 : ℝ) = 131 / 5 := by norm_num

/-- **(f)** `H_65536(ln 2) > 26.20`.  A *lower* bound on `H`; nothing is claimed about `F`. -/
theorem Hopt_65536_gt : AGF.Hopt 65536 32768 (Real.log 2) > 26.20 := by
  have h := Hopt_65536_ge_peel
  have hnum : (26.20 : ℝ) < 1 + (Alo - 1) ^ 2 / (Bhi - 1) := by
    unfold Alo Bhi; norm_num
  linarith

/-- The same certificate, read at the threshold `22`. -/
theorem Hopt_65536_gt_22 : (22 : ℝ) < AGF.Hopt 65536 32768 (Real.log 2) := by
  have h := Hopt_65536_ge_peel
  have hnum : (22 : ℝ) < 1 + (Alo - 1) ^ 2 / (Bhi - 1) := by
    unfold Alo Bhi; norm_num
  linarith

/-- `epsOf (1/2) = −log(1 − 1/2) = log 2`. -/
theorem epsOf_half : AGF.epsOf (1 / 2) = Real.log 2 := by
  unfold AGF.epsOf
  rw [show (1 : ℝ) - 1 / 2 = (2 : ℝ)⁻¹ by norm_num, Real.log_inv]
  ring

/-- **(g)** `H_65536(ε_{1/2}) > 2 · F_65536(1/2)`.

Composed from a *lower* bound on `H` (`> 22`) and the *upper* bound `Fopt ≤ 11`.  This does
**not** identify `Fopt`, and gives no lower bound on it. -/
theorem Hopt_65536_gt_two_Fopt :
    AGF.Hopt 65536 32768 (AGF.epsOf (1 / 2)) > 2 * AGF.Fopt 65536 32768 (1 / 2) := by
  rw [epsOf_half]
  have hF := AGFPot.Fopt_le_eleven
  have hH := Hopt_65536_gt_22
  linarith

end AGFCert

/-! ## §8  Axiom audit

Admissible basis is exactly `{propext, Classical.choice, Quot.sound}`.  Anything else — in
particular `Lean.ofReduceBool` (which `native_decide` would introduce) or `sorryAx` — is a
rejection. -/

#print axioms AGFCert.log_one_add_le_sub
#print axioms AGFCert.log_step
#print axioms AGFCert.Hcal_telescope
#print axioms AGFCert.Hcal_65536_lb
#print axioms AGFCert.S2_telescope
#print axioms AGFCert.S2_65536_ub
#print axioms AGFCert.peel_mono
#print axioms AGFCert.Hcal_15
#print axioms AGFCert.S2_15
#print axioms AGFCert.Alo_le
#print axioms AGFCert.le_Bhi
#print axioms AGFCert.one_lt_B
#print axioms AGFCert.Hopt_65536_ge_peel
#print axioms AGFCert.peel_value
#print axioms AGFCert.target_numeral
#print axioms AGFCert.epsOf_half
#print axioms AGFCert.Hopt_65536_gt
#print axioms AGFCert.Hopt_65536_gt_22
#print axioms AGFCert.Hopt_65536_gt_two_Fopt

/-! ## §9  Headline types, printed so the statements cannot drift from what is reported. -/

section Audit
set_option pp.numericTypes true in
#check @AGFCert.log_one_add_le_sub
set_option pp.numericTypes true in
#check @AGFCert.Hcal_65536_lb
set_option pp.numericTypes true in
#check @AGFCert.S2_65536_ub
set_option pp.numericTypes true in
#check @AGFCert.peel_mono
set_option pp.numericTypes true in
#check @AGFCert.Hcal_15
set_option pp.numericTypes true in
#check @AGFCert.S2_15
set_option pp.numericTypes true in
#check @AGFCert.Hopt_65536_gt
set_option pp.numericTypes true in
#check @AGFCert.Hopt_65536_gt_two_Fopt
end Audit


==> anc/formal_companion/lean/src/AGFCore/Combinatorics.lean <==
/-
AGF-V2 core, module 1: supported combinatorics.

Frozen against AGF_08_ACCEPTED_MATH_SPEC.md §3.1 and §3.3.

The whole point of this module is that every count is indexed by an *integer* and
guarded, so that the `Nat.sub` truncation defect (AGF-03 D-guard; AGF_CLAUDE_00 N2;
AGF_PRO_03 §6) cannot produce a spurious nonzero mass off the support.  The two
named witnesses that must evaluate to zero are
`hypPMF 4 2 1 2 = 0` and `targetQuota 4 2 3 3 = 0`.
-/
import Mathlib.Tactic

namespace AGF

/-! ## Guarded binomial coefficient -/

/-- `chooseZ N z` is `N.choose z` when `0 ≤ z ≤ N`, and `0` otherwise, with **both**
arguments integers.  Unlike `Nat.choose (N - j) (b - a)` with truncating `Nat.sub`,
this is correct off the support: it is the `choose*` of AGF-08 §3.1. -/
def chooseZ (N z : ℤ) : ℕ :=
  if 0 ≤ z ∧ z ≤ N then N.toNat.choose z.toNat else 0

@[simp] lemma chooseZ_of_neg {N z : ℤ} (h : z < 0) : chooseZ N z = 0 := by
  unfold chooseZ; simp [not_le.2 h]

@[simp] lemma chooseZ_of_gt {N z : ℤ} (h : N < z) : chooseZ N z = 0 := by
  unfold chooseZ
  by_cases h0 : 0 ≤ z
  · simp [h0, not_le.2 h]
  · simp [h0]

lemma chooseZ_eq_zero_iff_aux {N z : ℤ} (h0 : 0 ≤ z) (h1 : z ≤ N) :
    chooseZ N z = N.toNat.choose z.toNat := by
  unfold chooseZ; simp [h0, h1]

lemma chooseZ_nat (N z : ℕ) : chooseZ (N : ℤ) (z : ℤ) = if z ≤ N then N.choose z else 0 := by
  unfold chooseZ
  by_cases h : z ≤ N
  · simp [h, Int.ofNat_le.2 h]
  · simp [h, not_le.2 (Int.ofNat_lt.2 (not_le.1 h))]

lemma chooseZ_self (N : ℤ) (h : 0 ≤ N) : chooseZ N N = 1 := by
  unfold chooseZ; simp [h]

lemma chooseZ_zero (N : ℤ) (h : 0 ≤ N) : chooseZ N 0 = 1 := by
  unfold chooseZ; simp [h]

/-- `chooseZ 0 z` is the Kronecker delta at `z = 0`: the engine of `targetQuota_full`. -/
lemma chooseZ_zero_top {z : ℤ} (h : z ≠ 0) : chooseZ 0 z = 0 := by
  unfold chooseZ
  rcases lt_or_gt_of_ne h with h' | h'
  · simp [not_le.2 h']
  · simp [not_le.2 h']

/-! ## Guarded hypergeometric mass

`Hyp_{M,j,b}(a) = choose*(j,a) · choose*(M−j, b−a) / C(M,b)` (AGF-08 §3.1).
`j` and `a` are integers; the guards are part of the definition. -/

/-- The hypergeometric count law of a designated batch of size `b` drawn from `M`
coordinates of which `j` carry the minority colour. -/
noncomputable def hypPMF (M : ℕ) (j : ℤ) (b : ℕ) (a : ℤ) : ℝ :=
  ((chooseZ j a : ℝ) * (chooseZ ((M : ℤ) - j) ((b : ℤ) - a) : ℝ)) / (M.choose b : ℝ)

/-- **Guard witness (AGF-05 V2 positive check).**  `a = 2 > b = 1`, so the true mass is
zero; the `Nat.sub` expression `C(j,a)·C(M−j, b−a)/C(M,b)` would return `1/4`. -/
theorem hypPMF_guard_witness : hypPMF 4 2 1 2 = 0 := by
  unfold hypPMF chooseZ; norm_num

/-- Off-support above `b`. -/
lemma hypPMF_of_gt_b {M : ℕ} {j : ℤ} {b : ℕ} {a : ℤ} (h : (b : ℤ) < a) :
    hypPMF M j b a = 0 := by
  unfold hypPMF
  have : ((b : ℤ) - a) < 0 := by omega
  simp [chooseZ_of_neg this]

/-- Off-support below `0`. -/
lemma hypPMF_of_neg {M : ℕ} {j : ℤ} {b : ℕ} {a : ℤ} (h : a < 0) :
    hypPMF M j b a = 0 := by
  unfold hypPMF; simp [chooseZ_of_neg h]

/-- Off-support above `j`. -/
lemma hypPMF_of_gt_j {M : ℕ} {j : ℤ} {b : ℕ} {a : ℤ} (h : j < a) :
    hypPMF M j b a = 0 := by
  unfold hypPMF; simp [chooseZ_of_gt h]

/-- Off-support when the complementary colour is overdrawn: `b − a > M − j`. -/
lemma hypPMF_of_compl_gt {M : ℕ} {j : ℤ} {b : ℕ} {a : ℤ}
    (h : (M : ℤ) - j < (b : ℤ) - a) : hypPMF M j b a = 0 := by
  unfold hypPMF; simp [chooseZ_of_gt h]

/-- **AGF-08 §3.1: the legal hypergeometric support.**  Outside
`max(0, j − (M − b)) ≤ a ≤ min(b, j)` the guarded mass is zero. -/
theorem hypPMF_eq_zero_off_support {M : ℕ} {j : ℤ} {b : ℕ} {a : ℤ}
    (h : ¬ (max 0 (j - ((M : ℤ) - (b : ℤ))) ≤ a ∧ a ≤ min (b : ℤ) j)) :
    hypPMF M j b a = 0 := by
  rcases not_and_or.1 h with h | h
  · -- a < max 0 (j - (M - b)) : either a < 0, or M - j < b - a
    rcases lt_max_iff.1 (not_le.1 h) with h' | h'
    · exact hypPMF_of_neg h'
    · exact hypPMF_of_compl_gt (by omega)
  · rcases min_lt_iff.1 (not_le.1 h) with h' | h'
    · exact hypPMF_of_gt_b h'
    · exact hypPMF_of_gt_j h'

lemma hypPMF_nonneg {M : ℕ} {j : ℤ} {b : ℕ} {a : ℤ} : 0 ≤ hypPMF M j b a := by
  unfold hypPMF
  positivity

/-! ## Guarded binomial mass

`Bin_{b,p}(a)` for integer `a` (AGF-08 §3.1).  At `p = 0` and `p = 1` this reduces to
the deterministic all-zero / all-one batch laws of AGF-08 §1.2 with no side condition,
because `0 ^ 0 = 1` in `ℝ`. -/

/-- The binomial mass on an *integer* index, zero off `{0,…,b}`. -/
noncomputable def binPMF (b : ℕ) (p : ℝ) (a : ℤ) : ℝ :=
  if 0 ≤ a ∧ a ≤ (b : ℤ) then
    (b.choose a.toNat : ℝ) * p ^ a.toNat * (1 - p) ^ (b - a.toNat)
  else 0

@[simp] lemma binPMF_of_neg {b : ℕ} {p : ℝ} {a : ℤ} (h : a < 0) : binPMF b p a = 0 := by
  unfold binPMF; simp [not_le.2 h]

@[simp] lemma binPMF_of_gt {b : ℕ} {p : ℝ} {a : ℤ} (h : (b : ℤ) < a) : binPMF b p a = 0 := by
  unfold binPMF
  by_cases h0 : 0 ≤ a
  · simp [h0, not_le.2 h]
  · simp [h0]

lemma binPMF_nat {b : ℕ} {p : ℝ} {a : ℕ} (h : a ≤ b) :
    binPMF b p (a : ℤ) = (b.choose a : ℝ) * p ^ a * (1 - p) ^ (b - a) := by
  unfold binPMF
  simp [Int.ofNat_le.2 h]

lemma binPMF_nonneg {b : ℕ} {p : ℝ} {a : ℤ} (hp : 0 ≤ p) (hp1 : p ≤ 1) :
    0 ≤ binPMF b p a := by
  unfold binPMF
  split
  · have h1 : (0:ℝ) ≤ 1 - p := by linarith
    positivity
  · exact le_refl 0

/-- **Endpoint quota `j = 0`: the deterministic all-zero batch law.** -/
@[simp] lemma binPMF_zero_left {b : ℕ} : binPMF b 0 0 = 1 := by
  unfold binPMF; norm_num

lemma binPMF_zero_of_pos {b : ℕ} {a : ℤ} (h : 0 < a) : binPMF b 0 a = 0 := by
  unfold binPMF
  by_cases hb : a ≤ (b : ℤ)
  · have h0 : 0 ≤ a := le_of_lt h
    have : a.toNat ≠ 0 := by omega
    simp [h0, hb, zero_pow this]
  · simp [hb]

/-- **Endpoint quota `j = M`: the deterministic all-one batch law.** -/
@[simp] lemma binPMF_one_top {b : ℕ} : binPMF b 1 (b : ℤ) = 1 := by
  unfold binPMF; simp

lemma binPMF_one_of_lt {b : ℕ} {a : ℤ} (h0 : 0 ≤ a) (h : a < (b : ℤ)) :
    binPMF b 1 a = 0 := by
  unfold binPMF
  have hle : a ≤ (b : ℤ) := le_of_lt h
  have : b - a.toNat ≠ 0 := by omega
  simp [h0, hle, zero_pow this]

/-! ## Target quota marginals

`h_M(j) = choose*(M,j) · choose*(n−M, k−j) / C(n,k)` (AGF-08 §3.3): the law of the
quota owed on a *predetermined* set of `M` unfilled coordinates under the target.  The
`k − j` subtraction is exactly the second place `Nat.sub` would manufacture a
pseudo-probability. -/

/-- Target quota marginal at a predetermined remaining set of size `M`. -/
noncomputable def targetQuota (n k M : ℕ) (j : ℤ) : ℝ :=
  ((chooseZ (M : ℤ) j : ℝ) * (chooseZ ((n : ℤ) - (M : ℤ)) ((k : ℤ) - j) : ℝ)) / (n.choose k : ℝ)

/-- **Guard witness (AGF-05 V2 positive check).**  At `n = 4, k = 2, M = 3, j = 3` only
two ones exist, so the true mass is zero; replacing `k − j = −1` by `Nat` zero returns
`1/6`. -/
theorem targetQuota_guard_witness : targetQuota 4 2 3 3 = 0 := by
  unfold targetQuota chooseZ; norm_num

lemma targetQuota_nonneg {n k M : ℕ} {j : ℤ} : 0 ≤ targetQuota n k M j := by
  unfold targetQuota; positivity

lemma targetQuota_of_neg {n k M : ℕ} {j : ℤ} (h : j < 0) : targetQuota n k M j = 0 := by
  unfold targetQuota; simp [chooseZ_of_neg h]

lemma targetQuota_of_gt {n k M : ℕ} {j : ℤ} (h : (M : ℤ) < j) : targetQuota n k M j = 0 := by
  unfold targetQuota; simp [chooseZ_of_gt h]

lemma targetQuota_of_gt_k {n k M : ℕ} {j : ℤ} (h : (k : ℤ) < j) : targetQuota n k M j = 0 := by
  unfold targetQuota
  have : (k : ℤ) - j < 0 := by omega
  simp [chooseZ_of_neg this]

/-- `h_n = δ_k`: at full remaining size the owed quota is deterministically `k`. -/
theorem targetQuota_full {n k : ℕ} (hk : k ≤ n) (j : ℤ) :
    targetQuota n k n j = if j = (k : ℤ) then 1 else 0 := by
  have hn : (0:ℝ) < (n.choose k : ℝ) := by exact_mod_cast Nat.choose_pos hk
  unfold targetQuota
  have hzero : ((n : ℤ) - (n : ℤ)) = 0 := by ring
  rw [hzero]
  by_cases hj : j = (k : ℤ)
  · have h1 : chooseZ (n : ℤ) j = n.choose k := by
      rw [hj, chooseZ_nat]; simp [hk]
    have h2 : chooseZ 0 ((k : ℤ) - j) = 1 := by
      rw [hj]; simp [chooseZ]
    rw [h1, h2, if_pos hj]
    field_simp
    norm_num
  · have h2 : chooseZ 0 ((k : ℤ) - j) = 0 :=
      chooseZ_zero_top (by omega)
    rw [h2, if_neg hj]
    simp

end AGF


==> anc/formal_companion/lean/src/AGFCore/Costs.lean <==
/-
AGF-V2 core, module 3: policy classes, the killed count recursion, the hard-cap optimum,
and the five optimisation problems.

Frozen against AGF_08_ACCEPTED_MATH_SPEC.md §3 and §4.3.  Semantic commitments:

* `Aopt`/`Bopt` range over **single labelled schedules**; `Hopt`/`Fopt` over finitely
  supported mixtures with **arbitrary real** weights (`SchedMix`), not a rational grid.
* `Hopt`'s constraint is the **mean of component labelled divergences**; `Fopt`'s is the
  divergence of the **mixed law**.  They are different functionals and are defined
  separately here on purpose (AGF-05 question 6).
* `Popt` ranges over `BehPolicy`, the full history-dependent behavioural class with
  arbitrary real choice probabilities.  `PoptTree` ranges over finite mixtures of
  deterministic history-dependent trees.  They are *not* identified here: that is the C00
  realisation obligation, stated in `Blueprint.lean`.  Defining `Popt` over trees alone
  would be the policy-class restriction AGF-05's negative fixture list forbids.
* `GrRec` is the count recursion; `GrOp` is the operational supremum over continuations
  completing within `r` batches **on every path**.  Their equality is the C00 quotient
  obligation, not a definition.
* Killed kernel rows are sub-probabilities and are **never** renormalised.
-/
import AGFCore.Operational

namespace AGF

open Finset

variable {n : ℕ}

/-! ## Killed count recursion (AGF-08 §3.2) -/

/-- `K_{M,b}(j,j') = Bin_{b,j/M}(j − j')`: the surviving count kernel.  Rows are
sub-probabilities; no renormalisation is applied anywhere. -/
noncomputable def killK (M b : ℕ) (j j' : ℤ) : ℝ := binPMF b ((j : ℝ) / (M : ℝ)) (j - j')

/-- `haz(M,j,b) = Pr[j − X ∉ [0, M−b]]`, the omitted (killed) mass of one batch. -/
noncomputable def haz (M j b : ℕ) : ℝ :=
  1 - ∑ jp ∈ Finset.Icc (0 : ℤ) ((M - b : ℕ) : ℤ), killK M b (j : ℤ) jp

/-- One step of quota-measure propagation by the killed kernel, on the integer quota
lattice `[0, M−b]`.  `ν` is carried as a function on `ℤ`, zero off the legal range. -/
noncomputable def pushK (M b : ℕ) (ν : ℤ → ℝ) : ℤ → ℝ :=
  fun jp => if 0 ≤ jp ∧ jp ≤ ((M - b : ℕ) : ℤ)
            then ∑ j ∈ Finset.Icc (0 : ℤ) (M : ℤ), ν j * killK M b j jp else 0

/-- Remaining size after the first `t` batches of a composition. -/
def sizeAfter (n : ℕ) : List ℕ → ℕ
  | [] => n
  | b :: bs => sizeAfter n bs - b

/-- `ν_t` for a positive composition, most-recent-batch-first list order. -/
noncomputable def nuOf (n k : ℕ) : List ℕ → ℤ → ℝ
  | [] => fun j => if j = (k : ℤ) then 1 else 0
  | b :: bs => pushK (sizeAfter n bs) b (nuOf n k bs)

/-- `sₙ(b) = ν_r(0)`: the surviving (success) mass of a positive composition. -/
noncomputable def snOf (n k : ℕ) (bs : List ℕ) : ℝ := nuOf n k bs 0

/-- `ℓₙ(b) = 1 − sₙ(b)`. -/
noncomputable def lossOf (n k : ℕ) (bs : List ℕ) : ℝ := 1 - snOf n k bs

/-! ## The hard-cap optimum (AGF-08 §3.4) -/

/-- The count recursion for the hard-cap optimum.  `GrRec r M j`: at `M = 0` success is
`j = 0`; at `r = 0, M > 0` the value is the **empty-horizon convention** `0`, which does
not assert that a completing continuation exists. -/
noncomputable def GrRec : ℕ → ℕ → ℤ → ℝ
  | _, 0, j => if j = 0 then 1 else 0
  | 0, (_ + 1), _ => 0
  | (r + 1), (M + 1), j =>
      (Finset.Icc 1 (M + 1)).sup' (Finset.nonempty_Icc.mpr (by omega))
        (fun b => ∑ jp ∈ Finset.Icc (0 : ℤ) (((M + 1) - b : ℕ) : ℤ),
          killK (M + 1) b j jp * GrRec r ((M + 1) - b) jp)

/-! ## Behavioural randomised policies (the full class) -/

/-- The finite set of batches admissible at a history: a nonempty subset of the remaining
coordinates together with the bits written into it. -/
def batchesOn (h : History n) : Finset (Batch n) :=
  (remaining h).powerset.biUnion (fun B => B.powerset.image (fun S => ⟨B, S⟩))

lemma mem_batchesOn {h : History n} {s : Batch n} :
    s ∈ batchesOn h ↔ s.cells ⊆ remaining h ∧ s.ones ⊆ s.cells := by
  classical
  simp only [batchesOn, Finset.mem_biUnion, Finset.mem_powerset, Finset.mem_image]
  constructor
  · rintro ⟨B, hB, S, hS, rfl⟩; exact ⟨hB, hS⟩
  · rintro ⟨h1, h2⟩; exact ⟨s.cells, h1, s.ones, h2, rfl⟩

/-- **A behavioural randomised policy**: at each public history, a probability kernel over
the admissible (action, completion-word) pairs, with **arbitrary real** probabilities.  The
action may depend on the entire public history.  Because the admissible set at a history is
finite, this is the general behavioural class, not a finite-support restriction. -/
structure BehPolicy (n : ℕ) where
  wt : History n → Batch n → ℝ
  wt_nonneg : ∀ h s, 0 ≤ wt h s
  wt_supp : ∀ h s, wt h s ≠ 0 → s ∈ batchesOn h
  wt_ne : ∀ h s, wt h s ≠ 0 → (remaining h).Nonempty → s.cells.Nonempty
  wt_sum : ∀ h, ∑ s ∈ batchesOn h, wt h s = 1

/-- The output law of a behavioural policy.  At a legal history the frozen product law is
applied to the chosen action; at an illegal history the chosen completion word is used
verbatim.  Either way the batch is taken, hence charged by `behCost`. -/
noncomputable def behOutLaw (k : ℕ) (π : BehPolicy n) :
    ℕ → History n → (Fin n → Bool) → ℝ
  | 0, h, x => if outBits h = x then 1 else 0
  | (f + 1), h, x =>
      if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ s ∈ batchesOn h, π.wt h s *
        (if Legal k h then
            ∑ S ∈ s.cells.powerset,
              batchProb k h s.cells S * behOutLaw k π f (⟨s.cells, S⟩ :: h) x
          else behOutLaw k π f (s :: h) x)

/-- **Charged cost of a behavioural policy**: one unit per committed nonempty batch,
charged at every unfinished state with no legality test, so failed paths pay in full. -/
noncomputable def behCost (k : ℕ) (π : BehPolicy n) : ℕ → History n → ℝ
  | 0, _ => 0
  | (f + 1), h =>
      if size h = 0 then 0
      else 1 + ∑ s ∈ batchesOn h, π.wt h s *
        (if Legal k h then
            ∑ S ∈ s.cells.powerset, batchProb k h s.cells S * behCost k π f (⟨s.cells, S⟩ :: h)
          else behCost k π f (s :: h))

/-- Probability that a behavioural policy finishes legally within `r` further batches. -/
noncomputable def behSuccWithin (k : ℕ) (π : BehPolicy n) : ℕ → ℕ → History n → ℝ
  | _, 0, h => if Legal k h ∧ Complete h then 1 else 0
  | 0, _, h => if Legal k h ∧ Complete h then 1 else 0
  | (f + 1), (r + 1), h =>
      if size h = 0 then (if Legal k h then 1 else 0)
      else ∑ s ∈ batchesOn h, π.wt h s *
        (if Legal k h then
            ∑ S ∈ s.cells.powerset,
              batchProb k h s.cells S * behSuccWithin k π f r (⟨s.cells, S⟩ :: h)
          else behSuccWithin k π f r (s :: h))

/-- **`Gᵣ` operationally**: the supremum of the success probability over behavioural
continuations that complete within `r` batches on every path, started from a history `h₀`.
Stated as a supremum over the full class, so that the recursion `GrRec` is a theorem. -/
noncomputable def GrOp (k : ℕ) (r : ℕ) (h₀ : History n) : ℝ :=
  sSup {v : ℝ | ∃ π : BehPolicy n, v = behSuccWithin k π n r h₀}

/-! ## Schedule mixtures with arbitrary real weights -/

/-- A finitely supported mixture of full labelled schedules with **arbitrary real**
nonnegative weights summing to one.  No rational restriction (AGF-08 §2). -/
structure SchedMix (n : ℕ) where
  parts : List (ℝ × List (Finset (Fin n)))
  wt_nonneg : ∀ p ∈ parts, 0 ≤ p.1
  wt_sum : (parts.map Prod.fst).sum = 1
  comp_sched : ∀ p ∈ parts, IsSchedule p.2 Finset.univ

/-- The mixed output law `q̄_μ`. -/
noncomputable def mixLaw (k : ℕ) (μ : SchedMix n) : (Fin n → Bool) → ℝ :=
  fun x => (μ.parts.map (fun p => p.1 * schedLaw k p.2 [] x)).sum

/-- The mean charged cost of a mixture.  A component's depth is its schedule's length, so
depth is constant along each component but not across the mixture seed. -/
noncomputable def mixCost (μ : SchedMix n) : ℝ :=
  (μ.parts.map (fun p => p.1 * (p.2.length : ℝ))).sum

/-- A full labelled schedule of the whole coordinate set. -/
def FullSchedule (n : ℕ) (U : List (Finset (Fin n))) : Prop := IsSchedule U Finset.univ

/-- `q_U`: the full output law of one labelled schedule. -/
noncomputable def qSched (k : ℕ) (U : List (Finset (Fin n))) : (Fin n → Bool) → ℝ :=
  schedLaw k U []

/-- `d_U = D(pₙ‖q_U)`, the genuine **labelled** divergence — never `−ln s`. -/
noncomputable def dSched (n k : ℕ) (U : List (Finset (Fin n))) : WithTop ℝ :=
  KL n k (qSched k U)

/-- `ℓₙ(U) = 1 − q_U(Vₙ)`: actual leakage. -/
noncomputable def lossSched (n k : ℕ) (U : List (Finset (Fin n))) : ℝ :=
  1 - succMass n k (qSched k U)

/-- `ε_δ = −ln(1 − δ)`: the matched-budget conversion, not `ε = δ`. -/
noncomputable def epsOf (δ : ℝ) : ℝ := -Real.log (1 - δ)

/-! ## The five optimisation problems (AGF-08 §4.3) -/

/-- `Aₙ(ε)`: cheapest single labelled schedule with labelled divergence at most `ε`. -/
noncomputable def Aopt (n k : ℕ) (ε : ℝ) : ℝ :=
  sInf {c : ℝ | ∃ U : List (Finset (Fin n)),
    FullSchedule n U ∧ dSched n k U ≤ ((ε : ℝ) : WithTop ℝ) ∧ c = (U.length : ℝ)}

/-- `Bₙ(δ)`: cheapest single predetermined profile with leakage at most `δ`.

**The uniform relabelling AGF-08 §4.3 prescribes for `B` is NOT part of this definition** — the
`sInf` ranges over labelled schedules and their leakage only.  The relabelling is what converts a
leakage guarantee into an actual KL guarantee, and it needs the execution-level symmetrisation that
does not yet exist (see `symLaw`).  Flagged by the `devB9` semantic review. -/
noncomputable def Bopt (n k : ℕ) (δ : ℝ) : ℝ :=
  sInf {c : ℝ | ∃ U : List (Finset (Fin n)),
    FullSchedule n U ∧ lossSched n k U ≤ δ ∧ c = (U.length : ℝ)}

/-- `Hₙ(ε)`'s feasibility: the **mean of component labelled divergences** is at most `ε`.
Absolute continuity of every positively weighted component is required, which is exactly
the finite-value case of the extended divergence: an inabsolutely-continuous component has
`d_U = ⊤` and is therefore infeasible. -/
def Hfeasible (n k : ℕ) (μ : SchedMix n) (ε : ℝ) : Prop :=
  (∀ p ∈ μ.parts, 0 < p.1 → AbsCont n k (schedLaw k p.2 [])) ∧
    (μ.parts.map (fun p => p.1 * klSum n k (schedLaw k p.2 []))).sum ≤ ε

/-- `Hₙ(ε)`. -/
noncomputable def Hopt (n k : ℕ) (ε : ℝ) : ℝ :=
  sInf {c : ℝ | ∃ μ : SchedMix n, Hfeasible n k μ ε ∧ c = mixCost μ}

/-- `Fₙ(δ)`: the constraint is taken **after mixing**. -/
noncomputable def Fopt (n k : ℕ) (δ : ℝ) : ℝ :=
  sInf {c : ℝ | ∃ μ : SchedMix n,
    KL n k (mixLaw k μ) ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧ c = mixCost μ}

/-- `Pₙ(δ)`: the infimum of charged cost over the **full behavioural class**. -/
noncomputable def Popt (n k : ℕ) (δ : ℝ) : ℝ :=
  sInf {c : ℝ | ∃ π : BehPolicy n,
    KL n k (behOutLaw k π n []) ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧ c = behCost k π n []}

/-- The same infimum restricted to finite mixtures of deterministic trees.  Equality with
`Popt` is the realisation obligation, **not** a definition. -/
noncomputable def PoptTree (n k : ℕ) (δ : ℝ) : ℝ :=
  sInf {c : ℝ | ∃ (m : List (ℝ × Tree n)),
    (∀ p ∈ m, 0 ≤ p.1) ∧ (m.map Prod.fst).sum = 1 ∧
    KL n k (fun x => (m.map (fun p => p.1 * outLaw k p.2 n [] x)).sum)
      ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧
    c = (m.map (fun p => p.1 * costFrom k p.2 n [])).sum}

/-! ## The finite Jensen gap (AGF-08 §4.3) -/

/-- `J(μ) = Σ μ_U d_U − D(pₙ‖q̄_μ)`, on the finite actual laws where both terms are real. -/
noncomputable def jensenGap (n k : ℕ) (μ : SchedMix n) : ℝ :=
  (μ.parts.map (fun p => p.1 * klSum n k (schedLaw k p.2 []))).sum - klSum n k (mixLaw k μ)

end AGF


==> anc/formal_companion/lean/src/AGFCore/Equivariance.lean <==
/-
AGF-V2, branch `devB18`: **schedule-level permutation equivariance**, the **actual uniformly
relabelled `SchedMix`**, and the unconditional upper half `Fₙ(0) ≤ k+1`.

WHY THIS FILE EXISTS.  An earlier stage proved the *law-level* half of AGF-08 §4.2 (`Sₙ` transitivity on
`Vₙ`, the orbit count, `(Π q)|_{Vₙ} = s·pₙ`, `D(pₙ‖Π q) = −ln s`).  That is not enough for
`Fₙ(0) ≤ k+1`.  `symLaw` averages pushforwards of a *law*; `Fopt` is an infimum over `SchedMix n`.
Without schedule-level equivariance the law `symLaw (qSched k U)` has **no exhibited preimage in
`SchedMix n`**, so `csInf_le` has nothing to point at and the upper bound cannot be taken.  An
earlier stage therefore had to carry the existence of a cost-`≤ k+1` zero-KL mixture as a
*hypothesis* (`AGFV_ZeroKLMixWitness`).  That hypothesis is the missing theorem, not a bound.  It
is proved here.

WHAT IS PROVED, and nothing more.

§0  A verbatim re-inclusion of the minimal cone of the already-FORMALIZED earlier-stage `Orbit.lean`
    (`Sₙ` transitivity, the orbit count, `(Π q)|_{Vₙ} = s·pₙ`, `D(pₙ‖Π q) = −ln s`).  A submitted
    artifact cannot import a sibling artifact, so this is a copy, not new work.  When merged into
    the project tree, delete §0 and `import` the Orbit module instead.

§A  `agfv_permHist`: the relabelling of a *public history* (cells and written ones), and the
    invariance of `committed`, `onesSet`, `remaining`, `size`, `quota`, `Legal`, `ratio` and
    `batchProb` under it.

§B  `agfv_schedLaw_equivariant` / `agfv_qSched_equivariant`:
      `q_{σU} = σ_* q_U`,   i.e.  `qSched k (U.map (Finset.image σ)) = permLaw σ (qSched k U)`.
    This includes AGF-08 §1.3's **fair-bit completion branch after the first illegal prefix**.
    That convention is *claimed* permutation-equivariant by the spec; here it is proved, and the
    reason it holds is exhibited: `Legal` is relabelling-invariant, so the two branches of the
    `schedLaw` recursion are taken at exactly the same histories, and the fair-bit weight
    `2^(−b)` depends on the batch only through `|B|`, which `Finset.image σ` preserves.

§C  `agfv_relabelMix`: the uniform relabelling **as an inhabitant of `SchedMix n`** — one
    component per `σ ∈ Sₙ`, weight `1/n!` each — with
      `mixLaw k (agfv_relabelMix hU) = symLaw (qSched k U)`   (kernel preservation) and
      `mixCost (agfv_relabelMix hU) = U.length`               (cost preservation).
    Cost preservation is what makes the bound free: every component has the same depth.

§D  `agfv_succMass_singletons`: an all-singleton tail is zero-hazard, **proved on the labelled
    `schedLaw`** — at quota `j = 0` the one-bit has weight `0` and at `j = M` the zero-bit has
    weight `0`, so only legal continuations carry mass.  No count recursion, no `snOf = succMass`
    bridge.

§E  `agfv_succMass_headSingletons` / `agfv_succMass_zeroErrSched`: the `(k,1^k)` schedule has
    `succMass = 1`, i.e. `lossSched = 0`, at the labelled level.

§F  `agfv_zeroKL_mix_witness`: an actual `μ : SchedMix (2k)` with `D(pₙ‖q̄_μ) = 0` **exactly** and
    `mixCost μ = k+1` **exactly**; and `agfv_Fopt_zero_le : Fopt (2k) k 0 ≤ k+1`, unconditional.

§G  Two guards, because both traps are real and recorded:
    * `agfv_orbit_identity_fails_before_symmetrisation`: an **admissible fixed schedule** at
      `n = 4, k = 2` with zero leakage whose own law is *not* `s·pₙ` on the slice, so
      `(Π q)|_{Vₙ} = s·pₙ` genuinely needs the relabelling.
    * `agfv_relabelMix_wt_pos`: every component of the constructed mixture has strictly positive
      weight, so it is not an instance of the zero-weight loophole (`Costs.lean:148-152`).

§H  `agfv_klSum_pos_of_not_flat` and `agfv_dSched_pos_zero_leakage_witness`: **zero leakage is not
    zero labelled KL**, as a kernel theorem at an admissible fixed schedule —
    `lossSched (2*2) 2 U = 0` and `0 < dSched (2*2) 2 U` for `U = ({0,1},{2},{3})`.  This is the
    fact the project record carried only as a bounded computation (`D = 0.0566…`), and the case
    the earlier-stage `agfv_leakage_zero_not_KL_zero` does **not** cover: that theorem's witness is a point
    mass, which AGF-08 §2.1 excludes as an output law (`q_π ≥ n^(−n) > 0` on `Vₙ` forces finite KL,
    while the point mass has `KL = ⊤`).  No numeric value of `dSched` is asserted — only strict
    positivity, which is all the argument uses.

WHAT IS **NOT** PROVED HERE.  The lower half `k+1 ≤ Fₙ(0)`: that is already FORMALIZED elsewhere
(`agfv_Fopt_zero_ge_unconditional`, `claim-34`), and the two halves are composed in the
companion file `F0Closure.lean`.  Also not here: execution-level conjugation of an *adaptive*
policy (`Tree.perm` / `BehPolicy.perm`).  A mixture over relabelled schedules is not a conjugated
adaptive tree.
-/
import AGFCore.Costs
import AGFCore.C00Mass
import AGFCore.Orbit

open Finset AGF

set_option autoImplicit false
set_option relaxedAutoImplicit false

variable {n k : ℕ}

/-! # §0 DELETED by devB5's proposed patch.

The 212 lines that stood here were a verbatim copy of `AGFCore/Orbit.lean` §1-§6, included only
because a submitted artifact cannot import a sibling artifact.  All 22 declarations it contained --
`agfv_pTarget_of_mem` among them -- are exported by `AGFCore.Orbit`, which is now imported above.
That closes the blocker recorded on claim-35 ("section 0 cannot simply be deleted, because it
contains agfv_pTarget_of_mem which the Orbit module does not export"): the Orbit module does export
it, at `Orbit.lean:255`.  No edit to `Orbit.lean` is needed. -/

/-! # §A  Relabelling a public history -/

/-- Relabelling one committed batch: both its cells and its written ones move by `σ`. -/
def agfv_permBatch (σ : Equiv.Perm (Fin n)) (s : Batch n) : Batch n :=
  ⟨Finset.image σ s.cells, Finset.image σ s.ones⟩

/-- Relabelling a whole public history, batch by batch, order preserved.  Note this moves the
*recorded bit assignments* too, not merely the cells: AGF-08 §1.1's history retains past actions
and their words, and the relabelling coupling must move both. -/
def agfv_permHist (σ : Equiv.Perm (Fin n)) (h : History n) : History n :=
  h.map (agfv_permBatch σ)

@[simp] lemma agfv_permHist_nil (σ : Equiv.Perm (Fin n)) :
    agfv_permHist σ ([] : History n) = [] := rfl

@[simp] lemma agfv_permHist_cons (σ : Equiv.Perm (Fin n)) (s : Batch n) (h : History n) :
    agfv_permHist σ (s :: h) = agfv_permBatch σ s :: agfv_permHist σ h := rfl

lemma agfv_committed_permHist (σ : Equiv.Perm (Fin n)) :
    ∀ h : History n, committed (agfv_permHist σ h) = Finset.image σ (committed h)
  | [] => by simp [committed]
  | s :: t => by
      rw [agfv_permHist_cons]
      show (agfv_permBatch σ s).cells ∪ committed (agfv_permHist σ t)
          = Finset.image σ (s.cells ∪ committed t)
      rw [agfv_committed_permHist σ t, Finset.image_union]
      rfl

lemma agfv_onesSet_permHist (σ : Equiv.Perm (Fin n)) :
    ∀ h : History n, onesSet (agfv_permHist σ h) = Finset.image σ (onesSet h)
  | [] => by simp [onesSet]
  | s :: t => by
      rw [agfv_permHist_cons]
      show (agfv_permBatch σ s).ones ∪ onesSet (agfv_permHist σ t)
          = Finset.image σ (s.ones ∪ onesSet t)
      rw [agfv_onesSet_permHist σ t, Finset.image_union]
      rfl

lemma agfv_remaining_permHist (σ : Equiv.Perm (Fin n)) (h : History n) :
    remaining (agfv_permHist σ h) = Finset.image σ (remaining h) := by
  rw [remaining, remaining, agfv_committed_permHist,
    Finset.image_sdiff _ _ σ.injective, Finset.image_univ_equiv]

@[simp] lemma agfv_size_permHist (σ : Equiv.Perm (Fin n)) (h : History n) :
    size (agfv_permHist σ h) = size h := by
  rw [size, size, agfv_remaining_permHist, Finset.card_image_of_injective _ σ.injective]

@[simp] lemma agfv_quota_permHist (σ : Equiv.Perm (Fin n)) (k : ℕ) (h : History n) :
    quota k (agfv_permHist σ h) = quota k h := by
  rw [quota, quota, agfv_onesSet_permHist, Finset.card_image_of_injective _ σ.injective]

/-- **Legality is relabelling-invariant.**  This is what makes the two branches of the `schedLaw`
recursion — frozen product law, and AGF-08 §1.3's fair-bit completion — be taken at exactly the
same histories on the two sides of the equivariance identity. -/
lemma agfv_legal_permHist (σ : Equiv.Perm (Fin n)) (k : ℕ) (h : History n) :
    Legal k (agfv_permHist σ h) ↔ Legal k h := by
  simp [Legal]

@[simp] lemma agfv_ratio_permHist (σ : Equiv.Perm (Fin n)) (k : ℕ) (h : History n) :
    ratio k (agfv_permHist σ h) = ratio k h := by
  rw [ratio, ratio, agfv_quota_permHist, agfv_size_permHist]

/-- The frozen product batch law is relabelling-invariant: the pre-batch ratio is unchanged and
the per-coordinate factors are permuted. -/
lemma agfv_batchProb_permHist (σ : Equiv.Perm (Fin n)) (k : ℕ) (h : History n)
    (B S : Finset (Fin n)) :
    batchProb k (agfv_permHist σ h) (Finset.image σ B) (Finset.image σ S)
      = batchProb k h B S := by
  classical
  rw [batchProb, batchProb, agfv_ratio_permHist,
    Finset.prod_image (fun a _ b _ hab => σ.injective hab)]
  refine Finset.prod_congr rfl (fun i _ => ?_)
  by_cases hi : i ∈ S
  · rw [if_pos hi, if_pos (Finset.mem_image_of_mem _ hi)]
  · rw [if_neg hi, if_neg ?_]
    intro hc
    obtain ⟨j, hj, hji⟩ := Finset.mem_image.1 hc
    exact hi (by rwa [σ.injective hji] at hj)

/-- Reindexing a sum over the powerset of a relabelled batch. -/
lemma agfv_sum_powerset_image {M : Type*} [AddCommMonoid M] (σ : Equiv.Perm (Fin n))
    (B : Finset (Fin n)) (f : Finset (Fin n) → M) :
    ∑ S ∈ (Finset.image σ B).powerset, f S = ∑ S ∈ B.powerset, f (Finset.image σ S) := by
  classical
  rw [Finset.powerset_image, Finset.sum_image]
  intro S _ T _ hST
  exact Finset.image_injective σ.injective hST

/-- The base-case predicate of `schedLaw` transported across the relabelling. -/
lemma agfv_outBits_permHist_iff (σ : Equiv.Perm (Fin n)) (h : History n) (x : Fin n → Bool) :
    ((fun i => decide (i ∈ onesSet (agfv_permHist σ h))) = x)
      ↔ ((fun i => decide (i ∈ onesSet h)) = permWord σ.symm x) := by
  classical
  rw [funext_iff, funext_iff]
  constructor
  · intro hL i
    have h1 := hL (σ i)
    rw [agfv_onesSet_permHist] at h1
    have h2 : (σ i ∈ Finset.image σ (onesSet h)) ↔ i ∈ onesSet h := by
      constructor
      · intro hc
        obtain ⟨j, hj, hji⟩ := Finset.mem_image.1 hc
        rwa [σ.injective hji] at hj
      · exact fun hc => Finset.mem_image_of_mem _ hc
    show decide (i ∈ onesSet h) = x (σ i)
    rw [← h1]
    exact decide_eq_decide.2 h2.symm
  · intro hR i
    have h1 := hR (σ.symm i)
    show decide (i ∈ onesSet (agfv_permHist σ h)) = x i
    rw [agfv_onesSet_permHist]
    have h2 : (i ∈ Finset.image σ (onesSet h)) ↔ σ.symm i ∈ onesSet h := by
      constructor
      · intro hc
        obtain ⟨j, hj, hji⟩ := Finset.mem_image.1 hc
        rwa [← hji, Equiv.symm_apply_apply]
      · intro hc
        have := Finset.mem_image_of_mem σ hc
        rwa [Equiv.apply_symm_apply] at this
    rw [decide_eq_decide.2 h2, h1]
    show x (σ.symm.symm (σ.symm i)) = x i
    rw [Equiv.symm_symm, Equiv.apply_symm_apply]

/-! # §B  Equivariance of `schedLaw`, including the fair-bit completion branch -/

/-- **Schedule-level permutation equivariance of the full output law**, from an arbitrary
starting history — which is what the induction needs, since the recursion threads a history.

AGF-08 §1.3 *asserts* that the independent-fair-bit completion convention after the first
illegal prefix "is permutation-equivariant".  Here that is a theorem.  Both branches are
handled: `Legal` is relabelling-invariant (`agfv_legal_permHist`), so the `if` is taken the same
way on both sides, and on the `else` branch the weight `2^(−b)` depends on the batch only
through `|B|`, which `Finset.image σ` preserves. -/
theorem agfv_schedLaw_equivariant (σ : Equiv.Perm (Fin n)) (k : ℕ) :
    ∀ (U : List (Finset (Fin n))) (h : History n) (x : Fin n → Bool),
      schedLaw k (U.map (Finset.image σ)) (agfv_permHist σ h) x
        = schedLaw k U h (permWord σ.symm x)
  | [], h, x => by
      classical
      show (if (fun i => decide (i ∈ onesSet (agfv_permHist σ h))) = x then (1:ℝ) else 0)
          = if (fun i => decide (i ∈ onesSet h)) = permWord σ.symm x then (1:ℝ) else 0
      by_cases hc : (fun i => decide (i ∈ onesSet (agfv_permHist σ h))) = x
      · rw [if_pos hc, if_pos ((agfv_outBits_permHist_iff σ h x).1 hc)]
      · rw [if_neg hc, if_neg (fun hd => hc ((agfv_outBits_permHist_iff σ h x).2 hd))]
  | B :: U, h, x => by
      classical
      show ∑ S ∈ (Finset.image σ B).powerset,
            (if Legal k (agfv_permHist σ h) then batchProb k (agfv_permHist σ h)
                (Finset.image σ B) S else (1/2 : ℝ) ^ (Finset.image σ B).card) *
              schedLaw k (U.map (Finset.image σ)) (⟨Finset.image σ B, S⟩ :: agfv_permHist σ h) x
          = ∑ S ∈ B.powerset,
            (if Legal k h then batchProb k h B S else (1/2 : ℝ) ^ B.card) *
              schedLaw k U (⟨B, S⟩ :: h) (permWord σ.symm x)
      rw [agfv_sum_powerset_image σ B]
      refine Finset.sum_congr rfl (fun S _ => ?_)
      have hcard : (Finset.image σ B).card = B.card :=
        Finset.card_image_of_injective _ σ.injective
      have hhist : (⟨Finset.image σ B, Finset.image σ S⟩ : Batch n) :: agfv_permHist σ h
          = agfv_permHist σ (⟨B, S⟩ :: h) := rfl
      have hwt : (if Legal k (agfv_permHist σ h) then batchProb k (agfv_permHist σ h)
            (Finset.image σ B) (Finset.image σ S) else (1/2 : ℝ) ^ (Finset.image σ B).card)
          = (if Legal k h then batchProb k h B S else (1/2 : ℝ) ^ B.card) := by
        by_cases hL : Legal k h
        · rw [if_pos ((agfv_legal_permHist σ k h).2 hL), if_pos hL, agfv_batchProb_permHist]
        · rw [if_neg (fun hc => hL ((agfv_legal_permHist σ k h).1 hc)), if_neg hL, hcard]
      rw [hwt, hhist, agfv_schedLaw_equivariant σ k U (⟨B, S⟩ :: h) x]

/-- **`q_{σU} = σ_* q_U`.**  The missing equivariance statement of AGF-08 §4.2: relabelling the
schedule pushes its output law forward by the same relabelling. -/
theorem agfv_qSched_equivariant (k : ℕ) (σ : Equiv.Perm (Fin n)) (U : List (Finset (Fin n))) :
    qSched k (U.map (Finset.image σ)) = permLaw σ (qSched k U) := by
  funext x
  have h := agfv_schedLaw_equivariant σ k U [] x
  rw [agfv_permHist_nil] at h
  exact h

/-- Relabelling preserves the ordered-partition property, with the ground set relabelled. -/
lemma agfv_isSchedule_image (σ : Equiv.Perm (Fin n)) :
    ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)),
      IsSchedule U A → IsSchedule (U.map (Finset.image σ)) (Finset.image σ A)
  | [], A, hU => by
      show Finset.image σ A = ∅
      rw [show A = ∅ from hU, Finset.image_empty]
  | B :: U, A, hU => by
      obtain ⟨hne, hsub, htail⟩ := hU
      refine ⟨hne.image _, Finset.image_subset_image hsub, ?_⟩
      have h := agfv_isSchedule_image σ U (A \ B) htail
      rwa [Finset.image_sdiff _ _ σ.injective] at h

/-- A relabelled full schedule is a full schedule: the relabelling maps the class of labelled
schedules onto itself, so the mixture below stays inside `SchedMix n`. -/
lemma agfv_fullSchedule_image (σ : Equiv.Perm (Fin n)) {U : List (Finset (Fin n))}
    (hU : FullSchedule n U) : FullSchedule n (U.map (Finset.image σ)) := by
  have h := agfv_isSchedule_image σ U Finset.univ hU
  rwa [Finset.image_univ_equiv] at h

/-! # §C  The uniform relabelling as an inhabitant of `SchedMix n` -/

lemma agfv_factorial_cast_ne_zero (n : ℕ) : ((Nat.factorial n : ℕ) : ℝ) ≠ 0 :=
  Nat.cast_ne_zero.2 (Nat.factorial_ne_zero n)

/-- **The uniform relabelling of one labelled schedule, as an actual schedule mixture.**  One
component per element of `Sₙ`, each of weight `1/n!`.  `SchedMix` permits arbitrary real weights
(AGF-08 §2), so no rational-grid restriction is involved, and `1/n!` is used literally rather
than approximated. -/
noncomputable def agfv_relabelMix {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    SchedMix n where
  parts := (Finset.univ : Finset (Equiv.Perm (Fin n))).toList.map
    (fun σ : Equiv.Perm (Fin n) =>
      ((((Nat.factorial n : ℕ) : ℝ)⁻¹, U.map (Finset.image σ)) : ℝ × List (Finset (Fin n))))
  wt_nonneg := by
    intro p hp
    obtain ⟨σ, -, rfl⟩ := List.mem_map.1 hp
    exact inv_nonneg.2 (Nat.cast_nonneg _)
  wt_sum := by
    have h1 : (((Finset.univ : Finset (Equiv.Perm (Fin n))).toList.map
        (fun σ : Equiv.Perm (Fin n) =>
          ((((Nat.factorial n : ℕ) : ℝ)⁻¹, U.map (Finset.image σ)) :
            ℝ × List (Finset (Fin n))))).map Prod.fst)
        = (Finset.univ : Finset (Equiv.Perm (Fin n))).toList.map
            (fun _ => ((Nat.factorial n : ℕ) : ℝ)⁻¹) := by
      rw [List.map_map]; rfl
    rw [h1, Finset.sum_map_toList, Finset.sum_const, nsmul_eq_mul, Finset.card_univ,
      agfv_card_perm_fin]
    field_simp
  comp_sched := by
    intro p hp
    obtain ⟨σ, -, rfl⟩ := List.mem_map.1 hp
    exact agfv_fullSchedule_image σ hU

/-- **Kernel preservation: the relabelled mixture realises `Π q_U` exactly.**  This is the object
`symLaw` had no preimage for.  `symLaw (qSched k U)` is now the `mixLaw` of an *exhibited* member
of `SchedMix n`, which is exactly what `csInf_le` needs. -/
theorem agfv_mixLaw_relabelMix (k : ℕ) {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    mixLaw k (agfv_relabelMix hU) = symLaw (qSched k U) := by
  funext x
  have h1 : ((agfv_relabelMix hU).parts.map (fun p => p.1 * schedLaw k p.2 [] x))
      = (Finset.univ : Finset (Equiv.Perm (Fin n))).toList.map
          (fun σ => ((Nat.factorial n : ℕ) : ℝ)⁻¹ * permLaw σ (qSched k U) x) := by
    show (((Finset.univ : Finset (Equiv.Perm (Fin n))).toList.map
        (fun σ : Equiv.Perm (Fin n) =>
          ((((Nat.factorial n : ℕ) : ℝ)⁻¹, U.map (Finset.image σ)) :
            ℝ × List (Finset (Fin n))))).map
          (fun p => p.1 * schedLaw k p.2 [] x)) = _
    rw [List.map_map]
    refine List.map_congr_left (fun σ _ => ?_)
    show ((Nat.factorial n : ℕ) : ℝ)⁻¹ * schedLaw k (U.map (Finset.image σ)) [] x
        = ((Nat.factorial n : ℕ) : ℝ)⁻¹ * permLaw σ (qSched k U) x
    rw [show schedLaw k (U.map (Finset.image σ)) [] x
          = qSched k (U.map (Finset.image σ)) x from rfl,
      agfv_qSched_equivariant k σ U]
  show ((agfv_relabelMix hU).parts.map (fun p => p.1 * schedLaw k p.2 [] x)).sum = _
  rw [h1, Finset.sum_map_toList, ← Finset.mul_sum]
  show _ = ((Fintype.card (Equiv.Perm (Fin n)) : ℝ))⁻¹ * ∑ σ : Equiv.Perm (Fin n),
      permLaw σ (qSched k U) x
  rw [agfv_card_perm_fin]

/-- **Cost preservation: the relabelling is free.**  Every component of the mixture is a
relabelling of the same schedule and so has the same depth `|U|`; hence the mean charged cost is
exactly `|U|`.  This is the mixture-level form of AGF-08 §4.2's "pathwise preservation of charged
cost under the relabelling coupling", and it is the step that makes the `Fₙ(0)` upper bound free
rather than merely finite. -/
theorem agfv_mixCost_relabelMix {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    mixCost (agfv_relabelMix hU) = (U.length : ℝ) := by
  have h1 : ((agfv_relabelMix hU).parts.map (fun p => p.1 * (p.2.length : ℝ)))
      = (Finset.univ : Finset (Equiv.Perm (Fin n))).toList.map
          (fun _ => ((Nat.factorial n : ℕ) : ℝ)⁻¹ * (U.length : ℝ)) := by
    show (((Finset.univ : Finset (Equiv.Perm (Fin n))).toList.map
        (fun σ : Equiv.Perm (Fin n) =>
          ((((Nat.factorial n : ℕ) : ℝ)⁻¹, U.map (Finset.image σ)) :
            ℝ × List (Finset (Fin n))))).map
          (fun p => p.1 * (p.2.length : ℝ))) = _
    rw [List.map_map]
    refine List.map_congr_left (fun σ _ => ?_)
    show ((Nat.factorial n : ℕ) : ℝ)⁻¹ * ((U.map (Finset.image σ)).length : ℝ) = _
    rw [List.length_map]
  show ((agfv_relabelMix hU).parts.map (fun p => p.1 * (p.2.length : ℝ))).sum = _
  rw [h1, Finset.sum_map_toList, Finset.sum_const, nsmul_eq_mul, Finset.card_univ,
    agfv_card_perm_fin]
  field_simp

/-- **Guard.**  `SchedMix` admits zero-weight components whose schedules are arbitrary
(`Costs.lean:148-152`), so no per-component consequence of mixture feasibility is available
without a `0 < p.1` guard.  The constructed mixture does not rely on that loophole: *every*
component has strictly positive weight `1/n!`. -/
theorem agfv_relabelMix_wt_pos {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    ∀ p ∈ (agfv_relabelMix hU).parts, 0 < p.1 := by
  intro p hp
  obtain ⟨σ, -, rfl⟩ := List.mem_map.1 hp
  exact inv_pos.2 (Nat.cast_pos.2 (Nat.factorial_pos n))

/-! # §D  The all-singleton tail is zero-hazard, on the labelled law -/

/-- The all-singleton labelled schedule on an ordered list of coordinates. -/
def eqv_agfv_singletons (L : List (Fin n)) : List (Finset (Fin n)) :=
  L.map (fun i => ({i} : Finset (Fin n)))

@[simp] lemma eqv_agfv_singletons_length (L : List (Fin n)) :
    (eqv_agfv_singletons L).length = L.length := by simp [eqv_agfv_singletons]

lemma agfv_powerset_singleton {α : Type*} [DecidableEq α] (a : α) :
    ({a} : Finset α).powerset = {∅, {a}} := by
  ext S
  simp [Finset.subset_singleton_iff]

lemma eqv_agfv_isSchedule_singletons : ∀ (L : List (Fin n)) (A : Finset (Fin n)),
    L.Nodup → L.toFinset = A → IsSchedule (eqv_agfv_singletons L) A := by
  intro L
  induction L with
  | nil => intro A _ hA; simpa [eqv_agfv_singletons, IsSchedule] using hA.symm
  | cons i t ih =>
      intro A hnd hA
      have hit : i ∉ t := (List.nodup_cons.1 hnd).1
      have hsub : ({i} : Finset (Fin n)) ⊆ A := by rw [← hA]; simp
      refine ⟨Finset.singleton_nonempty i, hsub, ?_⟩
      refine ih (A \ {i}) (List.nodup_cons.1 hnd).2 ?_
      rw [← hA, List.toFinset_cons]
      ext j
      simp only [Finset.mem_sdiff, Finset.mem_insert, Finset.mem_singleton, List.mem_toFinset]
      constructor
      · intro hj; exact ⟨Or.inr hj, fun hc => hit (hc ▸ hj)⟩
      · rintro ⟨hj | hj, hne⟩
        · exact absurd hj hne
        · exact hj

/-- **One singleton batch of the `schedLaw` recursion, at a legal history.**  The zero-bit branch
carries weight `1 − j/M` and the one-bit branch `j/M`; there are no other words. -/
lemma agfv_schedLaw_singleton_cons (k : ℕ) (i : Fin n) (T : List (Fin n)) {h : History n}
    (hL : Legal k h) (x : Fin n → Bool) :
    schedLaw k (eqv_agfv_singletons (i :: T)) h x
      = (1 - ratio k h) * schedLaw k (eqv_agfv_singletons T)
            (⟨({i} : Finset (Fin n)), (∅ : Finset (Fin n))⟩ :: h) x
        + ratio k h * schedLaw k (eqv_agfv_singletons T)
            (⟨({i} : Finset (Fin n)), ({i} : Finset (Fin n))⟩ :: h) x := by
  classical
  show ∑ S ∈ ({i} : Finset (Fin n)).powerset,
        (if Legal k h then batchProb k h {i} S
          else (1/2 : ℝ) ^ ({i} : Finset (Fin n)).card) *
          schedLaw k (eqv_agfv_singletons T) (⟨({i} : Finset (Fin n)), S⟩ :: h) x = _
  rw [agfv_powerset_singleton, Finset.sum_pair (by simp), if_pos hL, if_pos hL]
  have e0 : batchProb k h ({i} : Finset (Fin n)) ∅ = 1 - ratio k h := by
    rw [batchProb, Finset.prod_singleton, if_neg (by simp)]
  have e1 : batchProb k h ({i} : Finset (Fin n)) {i} = ratio k h := by
    rw [batchProb, Finset.prod_singleton, if_pos (by simp)]
  rw [e0, e1]

/-- A terminal output is balanced exactly when `k` ones were committed. -/
lemma agfv_outBits_mem_Vset_of_card {h : History n} (hcard : (onesSet h).card = k) :
    (fun i => decide (i ∈ onesSet h)) ∈ Vset n k := by
  classical
  have hset : (Finset.univ.filter (fun i => (decide (i ∈ onesSet h)) = true)) = onesSet h := by
    ext i; simp
  simp only [Vset, Finset.mem_filter, Finset.mem_univ, true_and]
  rw [hset, hcard]

/-- **The all-singleton tail is zero-hazard.**  From any legal history, singletons over exactly the
remaining coordinates put **all** mass on the balanced slice.  The mechanism is exhibited rather
than asserted: at quota `j = 0` the ratio is `0` so the one-bit carries weight `0`, and at `j = M`
the ratio is `1` so the zero-bit carries weight `0`; the only continuations with positive weight
are therefore the legal ones.  Proved on the labelled `schedLaw` — no count recursion and no
`snOf = succMass` bridge. -/
theorem agfv_succMass_singletons (k : ℕ) (L : List (Fin n)) :
    ∀ h : History n, Legal k h → onesSet h ⊆ committed h → L.Nodup →
      L.toFinset = remaining h →
      ∑ x ∈ Vset n k, schedLaw k (eqv_agfv_singletons L) h x = 1 := by
  classical
  induction L with
  | nil =>
      intro h hL _ _ hT
      have hrem : remaining h = ∅ := by simpa using hT.symm
      have hsize : size h = 0 := by rw [size, hrem, Finset.card_empty]
      obtain ⟨hq0, hq1⟩ := hL
      rw [hsize] at hq1
      have hcard : (onesSet h).card = k := by
        have : quota k h = 0 := le_antisymm (by exact_mod_cast hq1) hq0
        rw [quota] at this; omega
      have hmem := agfv_outBits_mem_Vset_of_card (k := k) hcard
      show ∑ x ∈ Vset n k, (if (fun i => decide (i ∈ onesSet h)) = x then (1:ℝ) else 0) = 1
      rw [Finset.sum_ite_eq (Vset n k) (fun i => decide (i ∈ onesSet h)) (fun _ => (1:ℝ)),
        if_pos hmem]
  | cons i T ih =>
      intro h hL hones hnd hT
      have hiR : i ∈ remaining h := by rw [← hT]; simp
      have hiT : i ∉ T := (List.nodup_cons.1 hnd).1
      have hsub : ({i} : Finset (Fin n)) ⊆ remaining h := by simpa using hiR
      have hiC : i ∉ committed h := by
        have := hiR; rw [remaining, Finset.mem_sdiff] at this; exact this.2
      have hiO : i ∉ onesSet h := fun hc => hiC (hones hc)
      have hMpos : 0 < size h := Finset.card_pos.2 ⟨i, hiR⟩
      have hsz0 : size (⟨({i} : Finset (Fin n)), (∅ : Finset (Fin n))⟩ :: h) + 1 = size h := by
        have := size_cons (s := ⟨({i} : Finset (Fin n)), (∅ : Finset (Fin n))⟩) (t := h) hsub
        simpa using this
      have hsz1 : size (⟨({i} : Finset (Fin n)), ({i} : Finset (Fin n))⟩ :: h) + 1 = size h := by
        have := size_cons (s := ⟨({i} : Finset (Fin n)), ({i} : Finset (Fin n))⟩) (t := h) hsub
        simpa using this
      have hq0 : quota k (⟨({i} : Finset (Fin n)), (∅ : Finset (Fin n))⟩ :: h) = quota k h := by
        show (k : ℤ) - ((onesSet (⟨({i} : Finset (Fin n)), (∅ : Finset (Fin n))⟩ :: h)).card : ℤ)
            = (k : ℤ) - ((onesSet h).card : ℤ)
        congr 2
        show ((∅ : Finset (Fin n)) ∪ onesSet h).card = (onesSet h).card
        rw [Finset.empty_union]
      have hq1 : quota k (⟨({i} : Finset (Fin n)), ({i} : Finset (Fin n))⟩ :: h)
          = quota k h - 1 := by
        show (k : ℤ) - ((onesSet (⟨({i} : Finset (Fin n)), ({i} : Finset (Fin n))⟩ :: h)).card : ℤ)
            = (k : ℤ) - ((onesSet h).card : ℤ) - 1
        have hc : (onesSet (⟨({i} : Finset (Fin n)), ({i} : Finset (Fin n))⟩ :: h)).card
            = (onesSet h).card + 1 := by
          show (({i} : Finset (Fin n)) ∪ onesSet h).card = (onesSet h).card + 1
          rw [Finset.singleton_union, Finset.card_insert_of_notMem hiO]
        rw [hc]
        push_cast
        ring
      have hrem0 : remaining (⟨({i} : Finset (Fin n)), (∅ : Finset (Fin n))⟩ :: h)
          = remaining h \ {i} := remaining_cons _ _
      have hrem1 : remaining (⟨({i} : Finset (Fin n)), ({i} : Finset (Fin n))⟩ :: h)
          = remaining h \ {i} := remaining_cons _ _
      have hTfin : T.toFinset = remaining h \ {i} := by
        rw [← hT, List.toFinset_cons]
        ext j
        simp only [Finset.mem_sdiff, Finset.mem_insert, Finset.mem_singleton, List.mem_toFinset]
        constructor
        · intro hj; exact ⟨Or.inr hj, fun hc => hiT (hc ▸ hj)⟩
        · rintro ⟨hj | hj, hne⟩
          · exact absurd hj hne
          · exact hj
      have hones0 : onesSet (⟨({i} : Finset (Fin n)), (∅ : Finset (Fin n))⟩ :: h)
          ⊆ committed (⟨({i} : Finset (Fin n)), (∅ : Finset (Fin n))⟩ :: h) := by
        show ((∅ : Finset (Fin n)) ∪ onesSet h) ⊆ (({i} : Finset (Fin n)) ∪ committed h)
        rw [Finset.empty_union]
        exact hones.trans Finset.subset_union_right
      have hones1 : onesSet (⟨({i} : Finset (Fin n)), ({i} : Finset (Fin n))⟩ :: h)
          ⊆ committed (⟨({i} : Finset (Fin n)), ({i} : Finset (Fin n))⟩ :: h) := by
        show (({i} : Finset (Fin n)) ∪ onesSet h) ⊆ (({i} : Finset (Fin n)) ∪ committed h)
        exact Finset.union_subset_union_right hones
      have hMR : (0:ℝ) < (size h : ℝ) := by exact_mod_cast hMpos
      have hunfold : ∀ x : Fin n → Bool, schedLaw k (eqv_agfv_singletons (i :: T)) h x
          = (1 - ratio k h)
              * schedLaw k (eqv_agfv_singletons T)
                  (⟨({i} : Finset (Fin n)), (∅ : Finset (Fin n))⟩ :: h) x
            + ratio k h
              * schedLaw k (eqv_agfv_singletons T)
                  (⟨({i} : Finset (Fin n)), ({i} : Finset (Fin n))⟩ :: h) x :=
        fun x => agfv_schedLaw_singleton_cons k i T hL x
      rw [Finset.sum_congr rfl (fun x _ => hunfold x), Finset.sum_add_distrib,
        ← Finset.mul_sum, ← Finset.mul_sum]
      have hbr0 : (1 - ratio k h) * (∑ x ∈ Vset n k, schedLaw k (eqv_agfv_singletons T)
          (⟨({i} : Finset (Fin n)), (∅ : Finset (Fin n))⟩ :: h) x) = 1 - ratio k h := by
        by_cases hz : (1 : ℝ) - ratio k h = 0
        · rw [hz, zero_mul]
        · have hne : ratio k h ≠ 1 := fun hc => hz (by rw [hc]; ring)
          have hlt : quota k h < (size h : ℤ) := by
            rcases lt_or_eq_of_le hL.2 with hc | hc
            · exact hc
            · exact absurd (by rw [ratio, hc]; exact div_self (ne_of_gt hMR)) hne
          have hLeg : Legal k (⟨({i} : Finset (Fin n)), (∅ : Finset (Fin n))⟩ :: h) := by
            refine ⟨by rw [hq0]; exact hL.1, ?_⟩
            rw [hq0]
            have hcast : ((size (⟨({i} : Finset (Fin n)), (∅ : Finset (Fin n))⟩ :: h) : ℕ) : ℤ)
                = (size h : ℤ) - 1 := by
              have := hsz0; omega
            rw [hcast]; omega
          rw [ih _ hLeg hones0 (List.nodup_cons.1 hnd).2 (by rw [hrem0]; exact hTfin), mul_one]
      have hbr1 : ratio k h * (∑ x ∈ Vset n k, schedLaw k (eqv_agfv_singletons T)
          (⟨({i} : Finset (Fin n)), ({i} : Finset (Fin n))⟩ :: h) x) = ratio k h := by
        by_cases hz : ratio k h = 0
        · rw [hz, zero_mul]
        · have hpos : 0 < quota k h := by
            rcases lt_or_eq_of_le hL.1 with hc | hc
            · exact hc
            · exact absurd (by rw [ratio, ← hc]; simp) hz
          have hLeg : Legal k (⟨({i} : Finset (Fin n)), ({i} : Finset (Fin n))⟩ :: h) := by
            refine ⟨by rw [hq1]; omega, ?_⟩
            rw [hq1]
            have hcast : ((size (⟨({i} : Finset (Fin n)), ({i} : Finset (Fin n))⟩ :: h) : ℕ) : ℤ)
                = (size h : ℤ) - 1 := by
              have := hsz1; omega
            rw [hcast]
            have := hL.2; omega
          rw [ih _ hLeg hones1 (List.nodup_cons.1 hnd).2 (by rw [hrem1]; exact hTfin), mul_one]
      rw [hbr0, hbr1]
      ring

/-! # §E  The `(k, 1^k)` labelled schedule has zero leakage -/

/-- One designated batch of `k` coordinates, then singletons in a prescribed order on the rest. -/
def agfv_headSingletons (B : Finset (Fin n)) (L : List (Fin n)) : List (Finset (Fin n)) :=
  B :: eqv_agfv_singletons L

/-- **`lossSched = 0` for the minimum-depth zero-error schedule, on the labelled law.**  The head
batch is a frozen-product draw at ratio `k/2k = 1/2` on `k` designated coordinates; whatever word
`S ⊆ B` it writes, the resulting state has `M = k` and `j = k − |S| ∈ [0,k]` and is therefore
legal — and the singleton tail is then zero-hazard by `agfv_succMass_singletons`.  Note this is a
*labelled* statement: the count-level classification of AGF-08 §C10 is not used. -/
theorem agfv_succMass_headSingletons (k : ℕ) {B : Finset (Fin (2 * k))} (hB : B.card = k)
    (L : List (Fin (2 * k))) (hnd : L.Nodup)
    (hL : L.toFinset = (Finset.univ : Finset (Fin (2 * k))) \ B) :
    succMass (2 * k) k (qSched k (agfv_headSingletons B L)) = 1 := by
  classical
  have hLnil : Legal k ([] : History (2 * k)) := by
    constructor
    · rw [quota_nil]; positivity
    · rw [quota_nil, size_nil]; push_cast; omega
  have htail : ∀ S ∈ B.powerset,
      ∑ x ∈ Vset (2 * k) k,
        schedLaw k (eqv_agfv_singletons L) (⟨B, S⟩ :: ([] : History (2 * k))) x = 1 := by
    intro S hS
    have hSB : S ⊆ B := Finset.mem_powerset.1 hS
    have hScard : S.card ≤ k := le_trans (Finset.card_le_card hSB) (le_of_eq hB)
    have hones : onesSet ((⟨B, S⟩ : Batch (2 * k)) :: []) = S := by
      show S ∪ onesSet ([] : History (2 * k)) = S
      rw [onesSet_nil, Finset.union_empty]
    have hcomm : committed ((⟨B, S⟩ : Batch (2 * k)) :: []) = B := by
      show B ∪ committed ([] : History (2 * k)) = B
      rw [committed_nil, Finset.union_empty]
    have hsize : size ((⟨B, S⟩ : Batch (2 * k)) :: []) = k := by
      have h := size_cons (s := (⟨B, S⟩ : Batch (2 * k))) (t := ([] : History (2 * k)))
        (by rw [remaining, committed_nil]; simp)
      rw [size_nil] at h
      simp only at h
      omega
    have hq : quota k ((⟨B, S⟩ : Batch (2 * k)) :: []) = (k : ℤ) - (S.card : ℤ) := by
      rw [quota, hones]
    have hLeg : Legal k ((⟨B, S⟩ : Batch (2 * k)) :: []) := by
      refine ⟨by rw [hq]; omega, by rw [hq, hsize]; omega⟩
    refine agfv_succMass_singletons k _ _ hLeg ?_ hnd ?_
    · rw [hones, hcomm]; exact hSB
    · rw [hL, remaining, hcomm]
  show ∑ x ∈ Vset (2 * k) k, schedLaw k (agfv_headSingletons B L) [] x = 1
  have hunfold : ∀ x : Fin (2 * k) → Bool, schedLaw k (agfv_headSingletons B L) [] x
      = ∑ S ∈ B.powerset, batchProb k ([] : History (2 * k)) B S *
          schedLaw k (eqv_agfv_singletons L) (⟨B, S⟩ :: ([] : History (2 * k))) x := by
    intro x
    show ∑ S ∈ B.powerset,
        (if Legal k ([] : History (2 * k)) then batchProb k [] B S
          else (1/2 : ℝ) ^ B.card) * _ = _
    exact Finset.sum_congr rfl (fun S _ => by rw [if_pos hLnil])
  rw [Finset.sum_congr rfl (fun x _ => hunfold x), Finset.sum_comm]
  rw [Finset.sum_congr rfl (fun S hS => by rw [← Finset.mul_sum, htail S hS, mul_one])]
  exact sum_batchProb k ([] : History (2 * k)) B

theorem agfv_headSingletons_isSchedule (k : ℕ) (hk : 1 ≤ k) {B : Finset (Fin (2 * k))}
    (hB : B.card = k) (L : List (Fin (2 * k))) (hnd : L.Nodup)
    (hL : L.toFinset = (Finset.univ : Finset (Fin (2 * k))) \ B) :
    FullSchedule (2 * k) (agfv_headSingletons B L) :=
  ⟨Finset.card_pos.1 (by omega), Finset.subset_univ _, eqv_agfv_isSchedule_singletons L _ hnd hL⟩

lemma agfv_sdiff_card (k : ℕ) {B : Finset (Fin (2 * k))} (hB : B.card = k) :
    ((Finset.univ : Finset (Fin (2 * k))) \ B).card = k := by
  have h : ((Finset.univ : Finset (Fin (2 * k))) \ B).card + B.card
      = (Finset.univ : Finset (Fin (2 * k))).card :=
    Finset.card_sdiff_add_card_eq_card (Finset.subset_univ B)
  rw [Finset.card_univ, Fintype.card_fin] at h
  omega

theorem agfv_headSingletons_length (k : ℕ) {B : Finset (Fin (2 * k))} (hB : B.card = k)
    (L : List (Fin (2 * k))) (hL : L.toFinset = (Finset.univ : Finset (Fin (2 * k))) \ B)
    (hnd : L.Nodup) : (agfv_headSingletons B L).length = k + 1 := by
  have hlen : L.length = k := by
    have h := congrArg Finset.card hL
    rw [List.toFinset_card_of_nodup hnd, agfv_sdiff_card k hB] at h
    exact h
  show (eqv_agfv_singletons L).length + 1 = k + 1
  rw [eqv_agfv_singletons_length, hlen]

/-- The canonical `(k,1^k)` witness: a designated `k`-set, then singletons on its complement. -/
noncomputable def agfv_zeroErrSched (k : ℕ) (B : Finset (Fin (2 * k))) :
    List (Finset (Fin (2 * k))) :=
  agfv_headSingletons B ((Finset.univ \ B).toList)

theorem agfv_zeroErrSched_length (k : ℕ) {B : Finset (Fin (2 * k))} (hB : B.card = k) :
    (agfv_zeroErrSched k B).length = k + 1 :=
  agfv_headSingletons_length k hB _ (Finset.toList_toFinset _) (Finset.nodup_toList _)

theorem agfv_lossSched_zeroErrSched (k : ℕ) {B : Finset (Fin (2 * k))} (hB : B.card = k) :
    lossSched (2 * k) k (agfv_zeroErrSched k B) = 0 := by
  have h : succMass (2 * k) k (qSched k (agfv_zeroErrSched k B)) = 1 :=
    agfv_succMass_headSingletons k hB _ (Finset.nodup_toList _) (Finset.toList_toFinset _)
  rw [lossSched, h, sub_self]

/-! # §F  The zero-KL mixture witness, and `Fₙ(0) ≤ k+1` -/

lemma agfv_epsOf_zero : epsOf 0 = 0 := by simp [epsOf]

lemma agfv_mixCost_nonneg (μ : SchedMix n) : 0 ≤ mixCost μ := by
  refine List.sum_nonneg ?_
  intro y hy
  obtain ⟨p, hp, rfl⟩ := List.mem_map.1 hy
  exact mul_nonneg (μ.wt_nonneg p hp) (Nat.cast_nonneg _)

/-- **The missing theorem, proved.**  An actual `μ : SchedMix (2k)` with forward KL of the mixed
law exactly `0` and mean charged cost exactly `k+1`: the uniform relabelling of `(k,1^k)`.

Every ingredient is exhibited: `agfv_succMass_headSingletons` gives zero *leakage*,
`agfv_mixLaw_relabelMix` (which needs `agfv_qSched_equivariant`) turns the relabelling into an
inhabitant of `SchedMix`, and only then does the earlier-stage orbit identity
`D(pₙ‖Π q) = −ln s = −ln 1 = 0` apply.  Zero leakage alone does **not** give zero KL — see
`agfv_orbit_identity_fails_before_symmetrisation`. -/
theorem agfv_zeroKL_mix_witness (k : ℕ) (hk : 1 ≤ k) :
    ∃ μ : SchedMix (2 * k),
      KL (2 * k) k (mixLaw k μ) = ((0 : ℝ) : WithTop ℝ) ∧ mixCost μ = (k : ℝ) + 1 := by
  classical
  obtain ⟨B, -, hBcard⟩ :=
    Finset.exists_subset_card_eq
      (s := (Finset.univ : Finset (Fin (2 * k)))) (n := k)
      (by rw [Finset.card_univ, Fintype.card_fin]; omega)
  have hnd : ((Finset.univ : Finset (Fin (2 * k))) \ B).toList.Nodup := Finset.nodup_toList _
  have hLt : ((Finset.univ : Finset (Fin (2 * k))) \ B).toList.toFinset
      = (Finset.univ : Finset (Fin (2 * k))) \ B := Finset.toList_toFinset _
  have hU : FullSchedule (2 * k) (agfv_zeroErrSched k B) :=
    agfv_headSingletons_isSchedule k hk hBcard _ hnd hLt
  have hs : succMass (2 * k) k (qSched k (agfv_zeroErrSched k B)) = 1 :=
    agfv_succMass_headSingletons k hBcard _ hnd hLt
  refine ⟨agfv_relabelMix hU, ?_, ?_⟩
  · rw [agfv_mixLaw_relabelMix k hU, agfv_symLaw_KL_pos _ (by rw [hs]; norm_num), hs,
      Real.log_one, neg_zero]
  · rw [agfv_mixCost_relabelMix hU, agfv_zeroErrSched_length k hBcard]
    push_cast
    ring

/-- **`Fₙ(0) ≤ k+1`, unconditionally**, on the frozen `Fopt` of `Costs.lean` — an `sInf` over
`SchedMix n` with the divergence constraint taken **after** mixing.  No witness hypothesis. -/
theorem agfv_Fopt_zero_le (k : ℕ) (hk : 1 ≤ k) : Fopt (2 * k) k 0 ≤ (k : ℝ) + 1 := by
  classical
  obtain ⟨μ, hKL, hcost⟩ := agfv_zeroKL_mix_witness k hk
  have hmem : mixCost μ ∈ {c : ℝ | ∃ μ' : SchedMix (2 * k),
      KL (2 * k) k (mixLaw k μ') ≤ ((epsOf 0 : ℝ) : WithTop ℝ) ∧ c = mixCost μ'} :=
    ⟨μ, by rw [agfv_epsOf_zero, hKL], rfl⟩
  have hbdd : BddBelow {c : ℝ | ∃ μ' : SchedMix (2 * k),
      KL (2 * k) k (mixLaw k μ') ≤ ((epsOf 0 : ℝ) : WithTop ℝ) ∧ c = mixCost μ'} := by
    refine ⟨0, ?_⟩
    rintro c ⟨μ', -, rfl⟩
    exact agfv_mixCost_nonneg μ'
  have h := csInf_le hbdd hmem
  rw [hcost] at h
  exact h

/-- **Statement-fidelity guard.**  The `Fopt` bounded above is the frozen one of
`Costs.lean:211-213`: an `sInf` of `mixCost` over `SchedMix n` — arbitrary real weights, finitely
many components — with the extended-`WithTop` divergence of the **mixed** law constrained by
`ε_δ = −ln(1−δ)`.  Not a surrogate scalar with the same name.  `rfl`, so it cannot drift. -/
theorem agfv_Fopt_is_frozen_mixture_sInf (n k : ℕ) (δ : ℝ) :
    Fopt n k δ = sInf {c : ℝ | ∃ μ : SchedMix n,
      KL n k (mixLaw k μ) ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧ c = mixCost μ} := rfl

/-- Corollary, in the shape `Fopt` is quoted in: the feasible set at `δ = 0` is nonempty, so the
bound is not the vacuous `Real.sInf ∅ = 0`. -/
theorem agfv_Fopt_zero_feasible_nonempty (k : ℕ) (hk : 1 ≤ k) :
    {c : ℝ | ∃ μ : SchedMix (2 * k),
      KL (2 * k) k (mixLaw k μ) ≤ ((epsOf 0 : ℝ) : WithTop ℝ) ∧ c = mixCost μ}.Nonempty := by
  obtain ⟨μ, hKL, -⟩ := agfv_zeroKL_mix_witness k hk
  exact ⟨mixCost μ, μ, by rw [agfv_epsOf_zero, hKL], rfl⟩

/-- **Any leakage-feasible labelled schedule bounds `Fₙ(δ)` by its own depth, for every `δ < 1`.**
This is AGF-08 §4.3's "a support-feasible scheme can be **symmetrised at the same cost**" direction,
at general tolerance — and it needs exactly the two new objects: the relabelled mixture, so that
`Π q_U` has a preimage in `SchedMix n`, and cost preservation, so the depth does not grow.  It is
*not* the forbidden converse: nothing here asserts that the unsymmetrised `q_U` is KL-feasible. -/
theorem agfv_Fopt_le_of_leakage (n k : ℕ) {δ : ℝ} (hδ : δ < 1) {U : List (Finset (Fin n))}
    (hU : FullSchedule n U) (hloss : lossSched n k U ≤ δ) :
    Fopt n k δ ≤ (U.length : ℝ) := by
  classical
  have hlk : 1 - δ ≤ succMass n k (qSched k U) := by
    have hl : lossSched n k U = 1 - succMass n k (qSched k U) := rfl
    rw [hl] at hloss
    linarith
  have hKL : KL n k (mixLaw k (agfv_relabelMix hU)) ≤ ((epsOf δ : ℝ) : WithTop ℝ) := by
    rw [agfv_mixLaw_relabelMix k hU]
    exact agfv_symLaw_KL_le_epsOf _ hδ hlk
  have hmem : mixCost (agfv_relabelMix hU) ∈ {c : ℝ | ∃ μ : SchedMix n,
      KL n k (mixLaw k μ) ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧ c = mixCost μ} :=
    ⟨agfv_relabelMix hU, hKL, rfl⟩
  have hbdd : BddBelow {c : ℝ | ∃ μ : SchedMix n,
      KL n k (mixLaw k μ) ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧ c = mixCost μ} := by
    refine ⟨0, ?_⟩
    rintro c ⟨μ', -, rfl⟩
    exact agfv_mixCost_nonneg μ'
  have h := csInf_le hbdd hmem
  rwa [agfv_mixCost_relabelMix hU] at h

/-- **`Fₙ(δ) ≤ Bₙ(δ)` at matched budgets**, the mixture/profile half of AGF-08 §4.3's lattice
`Pₙ(δ) ≤ Fₙ(δ) ≤ min{Bₙ(δ), Hₙ(ε_δ)}`, for every `0 ≤ δ < 1` at the balanced parameters.  A free
corollary of the construction: the uniform relabelling of any `B`-feasible profile is an
`F`-feasible mixture of the same mean cost.  `Bopt`'s feasible set is nonempty because `(k,1^k)`
has zero leakage, so this is not `Real.sInf ∅ = 0` on either side. -/
theorem agfv_Fopt_le_Bopt (k : ℕ) (hk : 1 ≤ k) {δ : ℝ} (h0 : 0 ≤ δ) (hδ : δ < 1) :
    Fopt (2 * k) k δ ≤ Bopt (2 * k) k δ := by
  classical
  obtain ⟨B, -, hBcard⟩ :=
    Finset.exists_subset_card_eq
      (s := (Finset.univ : Finset (Fin (2 * k)))) (n := k)
      (by rw [Finset.card_univ, Fintype.card_fin]; omega)
  have hnd : ((Finset.univ : Finset (Fin (2 * k))) \ B).toList.Nodup := Finset.nodup_toList _
  have hLt : ((Finset.univ : Finset (Fin (2 * k))) \ B).toList.toFinset
      = (Finset.univ : Finset (Fin (2 * k))) \ B := Finset.toList_toFinset _
  have hU : FullSchedule (2 * k) (agfv_zeroErrSched k B) :=
    agfv_headSingletons_isSchedule k hk hBcard _ hnd hLt
  have hloss : lossSched (2 * k) k (agfv_zeroErrSched k B) = 0 :=
    agfv_lossSched_zeroErrSched k hBcard
  refine le_csInf ⟨((agfv_zeroErrSched k B).length : ℝ),
    agfv_zeroErrSched k B, hU, by rw [hloss]; exact h0, rfl⟩ ?_
  rintro c ⟨U, hU', hloss', rfl⟩
  exact agfv_Fopt_le_of_leakage (2 * k) k hδ hU' hloss'

/-! # §G  Guard: the relabelling is load-bearing, at an **admissible** schedule law

The earlier-stage `agfv_leakage_zero_not_KL_zero` showed that zero leakage does not give the orbit
identity for a *general* law, but its witness was a point mass — and AGF-08 §2.1 gives
`q_π ≥ n^(−n) > 0` on all of `Vₙ`, so a point mass is not an admissible output law.  The caveat
is stated in that theorem's own docstring.  It is closed here with a fixed labelled schedule. -/

/-- At quota `0` every singleton bit is forced to zero: the ratio is `0`, so the one-bit branch
carries weight `0` and the remaining coordinates are filled deterministically.  The output is then
exactly the history's committed word, with probability one.  No hypothesis beyond `quota = 0` —
in particular no relation between `L` and `remaining h`, because the forced-zero branch never
consults it. -/
theorem agfv_schedLaw_singletons_forced_zero (k : ℕ) :
    ∀ (L : List (Fin n)) (h : History n), quota k h = 0 →
      schedLaw k (eqv_agfv_singletons L) h (fun i => decide (i ∈ onesSet h)) = 1
  | [], h, _ => by
      show (if (fun i => decide (i ∈ onesSet h)) = (fun i => decide (i ∈ onesSet h))
        then (1:ℝ) else 0) = 1
      rw [if_pos rfl]
  | i :: T, h, hq => by
      have hL : Legal k h := ⟨le_of_eq hq.symm, by rw [hq]; positivity⟩
      have hr : ratio k h = 0 := by rw [ratio, hq]; simp
      have hones : onesSet ((⟨({i} : Finset (Fin n)), (∅ : Finset (Fin n))⟩ : Batch n) :: h)
          = onesSet h := by
        show ((∅ : Finset (Fin n)) ∪ onesSet h) = onesSet h
        rw [Finset.empty_union]
      have hq' : quota k ((⟨({i} : Finset (Fin n)), (∅ : Finset (Fin n))⟩ : Batch n) :: h)
          = 0 := by simpa [quota, hones] using hq
      have hrec := agfv_schedLaw_singletons_forced_zero k T
        ((⟨({i} : Finset (Fin n)), (∅ : Finset (Fin n))⟩ : Batch n) :: h) hq'
      rw [hones] at hrec
      rw [agfv_schedLaw_singleton_cons k i T hL, hr, zero_mul, add_zero, sub_zero, one_mul, hrec]

/-- **The `(k,1^k)` law is not flat on the slice.**  It puts mass at least `2^(−k)` on the single
word whose ones are exactly the head batch `B`: the head writes all of `B` with weight
`(1/2)^k`, after which the quota is `0` and the singleton tail is forced.  Every other head word
contributes nonnegatively (`schedLaw_nonneg`), so no cancellation argument is needed. -/
theorem agfv_qSched_headSingletons_ge_at_B (k : ℕ) (hk : 1 ≤ k) {B : Finset (Fin (2 * k))}
    (hB : B.card = k) (L : List (Fin (2 * k))) :
    (1/2 : ℝ) ^ k ≤ qSched k (agfv_headSingletons B L) (fun i => decide (i ∈ B)) := by
  classical
  have hkR : (0:ℝ) < (k:ℝ) := by exact_mod_cast hk
  have hkne : (k:ℝ) ≠ 0 := ne_of_gt hkR
  have hr : ratio k ([] : History (2 * k)) = 1/2 := by
    rw [ratio, quota_nil, size_nil]
    push_cast
    field_simp
  have hLnil : Legal k ([] : History (2 * k)) := by
    refine ⟨by rw [quota_nil]; positivity, ?_⟩
    rw [quota_nil, size_nil]; push_cast; omega
  have hones : onesSet ((⟨B, B⟩ : Batch (2 * k)) :: ([] : History (2 * k))) = B := by
    show B ∪ onesSet ([] : History (2 * k)) = B
    rw [onesSet_nil, Finset.union_empty]
  have hq : quota k ((⟨B, B⟩ : Batch (2 * k)) :: ([] : History (2 * k))) = 0 := by
    show (k : ℤ) - ((onesSet ((⟨B, B⟩ : Batch (2 * k)) :: [])).card : ℤ) = 0
    rw [hones, hB]; ring
  have htail : schedLaw k (eqv_agfv_singletons L) ((⟨B, B⟩ : Batch (2 * k)) :: [])
      (fun i => decide (i ∈ B)) = 1 := by
    have h := agfv_schedLaw_singletons_forced_zero k L
      ((⟨B, B⟩ : Batch (2 * k)) :: ([] : History (2 * k))) hq
    rwa [hones] at h
  have hbp : batchProb k ([] : History (2 * k)) B B = (1/2 : ℝ) ^ k := by
    rw [batchProb, Finset.prod_congr rfl (fun i hi => if_pos hi), Finset.prod_const, hr, hB]
  have hmemP : B ∈ B.powerset := Finset.mem_powerset.2 (le_refl B)
  have hsum : (if Legal k ([] : History (2 * k)) then batchProb k [] B B
        else (1/2 : ℝ) ^ B.card) *
        schedLaw k (eqv_agfv_singletons L) (⟨B, B⟩ :: ([] : History (2 * k)))
          (fun i => decide (i ∈ B))
      ≤ qSched k (agfv_headSingletons B L) (fun i => decide (i ∈ B)) := by
    show _ ≤ ∑ S ∈ B.powerset, (if Legal k ([] : History (2 * k)) then batchProb k [] B S
        else (1/2 : ℝ) ^ B.card) *
        schedLaw k (eqv_agfv_singletons L) (⟨B, S⟩ :: ([] : History (2 * k)))
          (fun i => decide (i ∈ B))
    refine Finset.single_le_sum (f := fun S => (if Legal k ([] : History (2 * k))
        then batchProb k [] B S else (1/2 : ℝ) ^ B.card) *
        schedLaw k (eqv_agfv_singletons L) (⟨B, S⟩ :: ([] : History (2 * k)))
          (fun i => decide (i ∈ B))) ?_ hmemP
    intro S _
    exact mul_nonneg (schedStepWeight_nonneg k [] B S) (schedLaw_nonneg k _ _ _)
  rw [if_pos hLnil, hbp, htail, mul_one] at hsum
  exact hsum

/-- **Guard: `(Π q)|_{Vₙ} = s·pₙ` genuinely needs the relabelling, and the witness is an
*admissible* schedule law.**  At `n = 4, k = 2` the fixed labelled schedule `({0,1},{2},{3})` has
**zero leakage** — all of its mass lies on `V₄` — and yet its own law is not `s·pₙ` there: it puts
at least `1/4` on the word whose ones are `{0,1}`, while `s·pₙ = 1·(1/6)`.

Two consequences, both load-bearing for this branch:
* `Fₙ(0) ≤ k+1` cannot be obtained by handing `(k,1^k)` to `Fopt` directly, because `Fopt`'s
  constraint is a divergence, not a leakage;
* The earlier-stage orbit identity is therefore consumed *after* the mixture is built, not before, which is
  exactly why `agfv_relabelMix` (and hence `agfv_qSched_equivariant`) is needed. -/
theorem agfv_orbit_identity_fails_before_symmetrisation :
    ∃ U : List (Finset (Fin (2 * 2))),
      FullSchedule (2 * 2) U ∧ U.length = 2 + 1 ∧ lossSched (2 * 2) 2 U = 0 ∧
      ∃ x ∈ Vset (2 * 2) 2,
        qSched 2 U x ≠ succMass (2 * 2) 2 (qSched 2 U) * pTarget (2 * 2) 2 x := by
  classical
  have hB : ({0, 1} : Finset (Fin (2 * 2))).card = 2 := by decide
  have hnd : ([2, 3] : List (Fin (2 * 2))).Nodup := by decide
  have hLt : ([2, 3] : List (Fin (2 * 2))).toFinset
      = (Finset.univ : Finset (Fin (2 * 2))) \ ({0, 1} : Finset (Fin (2 * 2))) := by decide
  have hmem : (fun i => decide (i ∈ ({0, 1} : Finset (Fin (2 * 2))))) ∈ Vset (2 * 2) 2 := by
    decide
  have hcard : (Vset (2 * 2) 2).card = 6 := by decide
  refine ⟨agfv_headSingletons ({0, 1} : Finset (Fin (2 * 2))) [2, 3],
    agfv_headSingletons_isSchedule 2 (by norm_num) hB _ hnd hLt,
    agfv_headSingletons_length 2 hB _ hLt hnd, ?_,
    (fun i => decide (i ∈ ({0, 1} : Finset (Fin (2 * 2))))), hmem, ?_⟩
  · rw [lossSched, agfv_succMass_headSingletons 2 hB _ hnd hLt, sub_self]
  · rw [agfv_succMass_headSingletons 2 hB _ hnd hLt, one_mul,
      agfv_pTarget_of_mem hmem, hcard]
    have hlow :=
      agfv_qSched_headSingletons_ge_at_B 2 (by norm_num) hB ([2, 3] : List (Fin (2 * 2)))
    intro hcon
    rw [hcon] at hlow
    norm_num at hlow

/-! # §H  Zero leakage is not zero labelled KL — as a kernel theorem, not a computation

AGF-08 §4.2/§4.3 forbid asserting that support feasibility makes an *unsymmetrised* scheme
KL-feasible, and the project record carries the exact rational values `D = 0.0566…` at
`n = 4, k = 2` as a **bounded computation**.  Below the consequence that the argument actually
needs is proved in the kernel: `lossSched = 0` and `0 < dSched` simultaneously, at an admissible
fixed labelled schedule.  No numeric value is claimed. -/

lemma agfv_sum_pTarget_of_nonempty {x₀ : Fin n → Bool} (hx₀ : x₀ ∈ Vset n k) :
    ∑ x ∈ Vset n k, pTarget n k x = 1 := by
  have hc := agfv_card_Vset_ne_zero hx₀
  rw [Finset.sum_congr rfl (fun x hx => agfv_pTarget_of_mem hx), Finset.sum_const, nsmul_eq_mul]
  field_simp

lemma agfv_pTarget_pos_of_mem {x : Fin n → Bool} (hx : x ∈ Vset n k) : 0 < pTarget n k x := by
  rw [agfv_pTarget_of_mem hx]
  have h : 0 < (Vset n k).card := Finset.card_pos.2 ⟨x, hx⟩
  have h' : (0:ℝ) < ((Vset n k).card : ℝ) := by exact_mod_cast h
  positivity

/-- **Strict Gibbs on the slice.**  A law whose slice mass is *all* of its mass, but which differs
from the uniform target at even one point of the slice, has **strictly** positive forward KL.  The
strictness comes from `log t < t − 1` at `t ≠ 1`, used at that one point; every other point uses
the nonstrict tangent-line bound.  Summands are not truncated anywhere (AGF-08 §4.1). -/
theorem agfv_klSum_pos_of_not_flat (n k : ℕ) (q : (Fin n → Bool) → ℝ)
    (hac : AbsCont n k q) (hs : succMass n k q = 1)
    {x₀ : Fin n → Bool} (hx₀ : x₀ ∈ Vset n k) (hne : q x₀ ≠ pTarget n k x₀) :
    0 < klSum n k q := by
  have hp1 : ∑ x ∈ Vset n k, pTarget n k x = 1 := agfv_sum_pTarget_of_nonempty hx₀
  have hle : ∀ x ∈ Vset n k,
      pTarget n k x * Real.log (q x / pTarget n k x) ≤ q x - pTarget n k x := by
    intro x hx
    have hqx : 0 < q x := hac x hx
    have hpx : 0 < pTarget n k x := agfv_pTarget_pos_of_mem hx
    have ht : 0 < q x / pTarget n k x := div_pos hqx hpx
    have h1 : Real.log (q x / pTarget n k x) ≤ q x / pTarget n k x - 1 :=
      Real.log_le_sub_one_of_pos ht
    have h2 := mul_le_mul_of_nonneg_left h1 (le_of_lt hpx)
    have h3 : pTarget n k x * (q x / pTarget n k x - 1) = q x - pTarget n k x := by field_simp
    linarith [h2, h3.le, h3.ge]
  have hlt : pTarget n k x₀ * Real.log (q x₀ / pTarget n k x₀) < q x₀ - pTarget n k x₀ := by
    have hqx : 0 < q x₀ := hac x₀ hx₀
    have hpx : 0 < pTarget n k x₀ := agfv_pTarget_pos_of_mem hx₀
    have ht : 0 < q x₀ / pTarget n k x₀ := div_pos hqx hpx
    have htne : q x₀ / pTarget n k x₀ ≠ 1 := by
      intro hc
      rw [div_eq_one_iff_eq (ne_of_gt hpx)] at hc
      exact hne hc
    have h1 : Real.log (q x₀ / pTarget n k x₀) < q x₀ / pTarget n k x₀ - 1 :=
      Real.log_lt_sub_one_of_pos ht htne
    have h2 := mul_lt_mul_of_pos_left h1 hpx
    have h3 : pTarget n k x₀ * (q x₀ / pTarget n k x₀ - 1) = q x₀ - pTarget n k x₀ := by field_simp
    linarith [h2, h3.le, h3.ge]
  have hsum : ∑ x ∈ Vset n k, pTarget n k x * Real.log (q x / pTarget n k x)
      < ∑ x ∈ Vset n k, (q x - pTarget n k x) :=
    Finset.sum_lt_sum hle ⟨x₀, hx₀, hlt⟩
  have hqsum : ∑ x ∈ Vset n k, q x = 1 := hs
  have hrhs : ∑ x ∈ Vset n k, (q x - pTarget n k x) = 0 := by
    rw [Finset.sum_sub_distrib, hp1, hqsum]; ring
  have hkl : ∑ x ∈ Vset n k, pTarget n k x * Real.log (q x / pTarget n k x)
      = -klSum n k q := by
    rw [klSum, ← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl (fun x hx => ?_)
    have hqx : 0 < q x := hac x hx
    have hpx : 0 < pTarget n k x := agfv_pTarget_pos_of_mem hx
    rw [show pTarget n k x / q x = (q x / pTarget n k x)⁻¹ from (inv_div _ _).symm, Real.log_inv]
    ring
  rw [hkl, hrhs] at hsum
  linarith

/-- **`lossSched = 0` and `0 < dSched` at the same admissible fixed schedule.**  `n = 4, k = 2`,
`U = ({0,1},{2},{3})`, depth `3 = k+1`.  Hence AGF-08 §4.3's prohibition — "do not assert that
support feasibility makes each *unsymmetrised* scheme KL-feasible" — has a kernel-checked witness
inside the admissible class, not merely for a general law.

The earlier-stage `agfv_leakage_zero_not_KL_zero` does **not** cover this case: its witness is a point
mass, which AGF-08 §2.1 excludes (`q_π ≥ n^(−n) > 0` on `Vₙ`, so every admissible law has finite
KL, whereas that witness has `KL = ⊤`).  No numeric value of `dSched` is asserted here; only its
strict positivity, which is what the argument uses. -/
theorem agfv_dSched_pos_zero_leakage_witness :
    ∃ U : List (Finset (Fin (2 * 2))),
      FullSchedule (2 * 2) U ∧ U.length = 2 + 1 ∧ lossSched (2 * 2) 2 U = 0 ∧
      ((0 : ℝ) : WithTop ℝ) < dSched (2 * 2) 2 U := by
  classical
  have hB : ({0, 1} : Finset (Fin (2 * 2))).card = 2 := by decide
  have hnd : ([2, 3] : List (Fin (2 * 2))).Nodup := by decide
  have hLt : ([2, 3] : List (Fin (2 * 2))).toFinset
      = (Finset.univ : Finset (Fin (2 * 2))) \ ({0, 1} : Finset (Fin (2 * 2))) := by decide
  have hmem : (fun i => decide (i ∈ ({0, 1} : Finset (Fin (2 * 2))))) ∈ Vset (2 * 2) 2 := by
    decide
  have hcard : (Vset (2 * 2) 2).card = 6 := by decide
  have hU :=
    agfv_headSingletons_isSchedule 2 (by norm_num) hB ([2, 3] : List (Fin (2 * 2))) hnd hLt
  have hs := agfv_succMass_headSingletons 2 hB ([2, 3] : List (Fin (2 * 2))) hnd hLt
  refine ⟨agfv_headSingletons ({0, 1} : Finset (Fin (2 * 2))) [2, 3], hU,
    agfv_headSingletons_length 2 hB _ hLt hnd, by rw [lossSched, hs, sub_self], ?_⟩
  have hac : AbsCont (2 * 2) 2
      (qSched 2 (agfv_headSingletons ({0, 1} : Finset (Fin (2 * 2))) [2, 3])) :=
    qSched_absCont 2 hU
  have hne : qSched 2 (agfv_headSingletons ({0, 1} : Finset (Fin (2 * 2))) [2, 3])
      (fun i => decide (i ∈ ({0, 1} : Finset (Fin (2 * 2)))))
      ≠ pTarget (2 * 2) 2 (fun i => decide (i ∈ ({0, 1} : Finset (Fin (2 * 2))))) := by
    have hlow :=
      agfv_qSched_headSingletons_ge_at_B 2 (by norm_num) hB ([2, 3] : List (Fin (2 * 2)))
    rw [agfv_pTarget_of_mem hmem, hcard]
    intro hcon
    rw [hcon] at hlow
    norm_num at hlow
  have hpos := agfv_klSum_pos_of_not_flat (2 * 2) 2 _ hac hs hmem hne
  rw [dSched_eq_coe_klSum 2 hU]
  exact WithTop.coe_lt_coe.2 hpos



==> anc/formal_companion/lean/src/AGFCore/Family.lean <==
/-
`AGFCore/Family.lean` — (FAM), the **anchor-free** uniform lower bound on `H`.

    ∀ k ≥ 1, ∀ ε ≥ 0 :
      1 + ((log (2k+1) − 2ε − 1)₊)² / (4ε + 2/3)  ≤  AGF.Hopt (2k) k ε

WHY THIS FILE EXISTS, next to `AGFCore.Certificate`.

`Certificate.lean` proves a *point* result at `n = 65536`, `ε = log 2`, and pays for its sharpness
with a 41-digit rational and an arbitrary-looking anchor `N = 15`.  Two things follow that the point
certificate cannot supply:

  (1) **Export (ii) does not need the anchor at all.**  `Hopt_65536_gt_22_anchor_free` below
      re-derives `H > 22` — hence `H > 2·Fopt` — from this family bound, using only
      `log 2 ∈ (0.6931471803, 0.6931471808)` and the rational constant `2/3`.  No `N = 15`, no
      `Hcal 15 = 1195757/360360`, no `S2 15 = 205234915681/129859329600`, no 41-digit numeral.  The
      anchored certificate remains necessary for `> 26.20`; it is *not* necessary for `> 2·Fopt`.
  (2) **A growth rate, not a number.**  The bound is `Ω((log n)²)` in `n = 2k`, uniformly in `k`.
      The point certificate says nothing at any other `n`.

INGREDIENTS.  Both are the *weak* ends of lemmas `Certificate.lean` already proves, so this file adds
no new Mathlib surface:

  (H-lo)  `Hcal m ≥ log (m+1)`          = `Hcal_telescope` at anchor `N = 0` (and strictly weaker
                                          than what that lemma gives, by `½(1 − 1/(m+1))`)
  (S-hi)  `S2 m ≤ 5/3`                  = `S2_telescope` at anchor `N = 1`, since `S2 1 = 1` and
                                          `2/(2·1+1) = 2/3`.  **Rational: no `π²/6`.**

The cost of being uniform is sharpness: at `k = 32768` this gives `≈ 23.03`, against the anchored
certificate's `26.204141338804…`.  That is the expected direction — a bound valid at every `k`
cannot match one tuned to a single `k` — and it is why both files exist.

DIRECTION DISCIPLINE, unchanged.  Everything here is a *lower* bound on `H`.  Nothing here is a
lower bound on `F`, and no number here may be advertised as one.

SCOPE.  `n = 2 * k` literally: the balanced slice, exactly as `AGFH.Hopt_ge_three_unfolded` states
it.  Nothing is licensed for odd `n` or for `n ≠ 2k`.

No `sorry`, no `axiom`, no `native_decide`, no `maxHeartbeats` bump.
-/
import AGFCore.Certificate

namespace AGFCert

/-! ## §1  (H-lo) — `Hcal m ≥ log (m+1)`, with no anchor

`Hcal_telescope` at `N = 0`.  `Hcal 0 = 0` and `log 1 = 0`, so the telescope degenerates to exactly
the classical integral comparison — plus a `½(1 − 1/(m+1))` surplus that is discarded here because
the family statement does not need it. -/

theorem log_le_Hcal (m : ℕ) : Real.log ((m : ℝ) + 1) ≤ AGFH.Hcal m := by
  have h := Hcal_telescope 0 m (Nat.zero_le m)
  rw [AGFH.Hcal_zero] at h
  rw [show ((0 : ℕ) : ℝ) = 0 from Nat.cast_zero] at h
  rw [show (0 : ℝ) + 1 = 1 from by norm_num, Real.log_one] at h
  have hm : (0 : ℝ) ≤ (m : ℝ) := Nat.cast_nonneg m
  have hpos : (0 : ℝ) < (m : ℝ) + 1 := by linarith
  have hinv : 1 / ((m : ℝ) + 1) ≤ 1 := by
    rw [div_le_one hpos]; linarith
  have hinv0 : (0 : ℝ) < 1 / ((m : ℝ) + 1) := by positivity
  linarith

/-! ## §2  (S-hi) — `S2 m ≤ 5/3`, rationally

`S2_telescope` at `N = 1`.  `S2 1 = 1`, `2/(2·1+1) = 2/3`, and the `−2/(2m+1)` term is discarded.
The sharp constant is `π²/6 = 1.6449…`; `5/3 = 1.6667` costs `0.0217` and keeps the whole file
inside the rationals. -/

theorem S2_one : AGFH.S2 1 = 1 := by
  rw [show (1 : ℕ) = 0 + 1 from rfl, AGFH.S2_succ, AGFH.S2_zero]
  norm_num

theorem S2_le_five_thirds (m : ℕ) (hm : 1 ≤ m) : AGFH.S2 m ≤ 5 / 3 := by
  have h := S2_telescope 1 m hm
  rw [S2_one] at h
  have hm0 : (0 : ℝ) ≤ (m : ℝ) := Nat.cast_nonneg m
  have hpos : (0 : ℝ) < 2 * (m : ℝ) + 1 := by linarith
  have hd : (0 : ℝ) < 2 / (2 * (m : ℝ) + 1) := by positivity
  norm_num at h
  linarith

/-! ## §3  (FAM) — the family bound

Stated with the positive part `(·)₊` on the outside, so it holds for **every** `k ≥ 1` and **every**
`ε ≥ 0` with no side condition: when `log (2k+1) − 2ε ≤ 1` the left side collapses to `1`, which is
the first term of `AGFH.Hopt_ge_three_unfolded`'s own `max`.  The side condition `2k+1 ≥ 4e` that an
`A₀ > 1` formulation would need is thereby absorbed rather than assumed. -/

theorem Hopt_family_lb (k : ℕ) (hk : 1 ≤ k) (ε : ℝ) (hε : 0 ≤ ε) :
    1 + (max (Real.log (2 * (k : ℝ) + 1) - 2 * ε - 1) 0) ^ 2 / (4 * ε + 2 / 3)
      ≤ AGF.Hopt (2 * k) k ε := by
  have hmain := AGFH.Hopt_ge_three_unfolded k hk ε hε
  -- the two consequences of the frozen `max` that are used below
  have hone : (1 : ℝ) ≤ AGF.Hopt (2 * k) k ε := le_trans (le_max_left _ _) hmain
  have hpeel :
      1 + (max (max (AGFH.Hcal (2 * k) - 2 * ε) 0 - 1) 0) ^ 2
            / (4 * ε + AGFH.S2 (2 * k) - 1)
        ≤ AGF.Hopt (2 * k) k ε :=
    le_trans (le_trans (le_max_right _ _) (le_max_right _ _)) hmain
  have hden : (0 : ℝ) < 4 * ε + 2 / 3 := by linarith
  rcases le_or_gt (Real.log (2 * (k : ℝ) + 1) - 2 * ε - 1) 0 with hneg | hposA
  · -- collapsed case: the left side is exactly `1`
    rw [max_eq_right hneg]
    simpa using hone
  · -- active case: `peel_mono` with `A₀ = log (2k+1) − 2ε`, `B₀ = 4ε + 5/3`
    have hk2 : 2 ≤ 2 * k := by omega
    have hk1 : 1 ≤ 2 * k := by omega
    have hA₀ : (1 : ℝ) ≤ Real.log (2 * (k : ℝ) + 1) - 2 * ε := by linarith
    have hcast : ((2 * k : ℕ) : ℝ) = 2 * (k : ℝ) := by push_cast; ring
    have hHlo : Real.log (2 * (k : ℝ) + 1) ≤ AGFH.Hcal (2 * k) := by
      have := log_le_Hcal (2 * k)
      rwa [hcast] at this
    have hA : Real.log (2 * (k : ℝ) + 1) - 2 * ε ≤ max (AGFH.Hcal (2 * k) - 2 * ε) 0 :=
      le_max_of_le_left (by linarith)
    have hS54 : (5 : ℝ) / 4 ≤ AGFH.S2 (2 * k) := AGFH.five_four_le_S2 hk2
    have hB : (1 : ℝ) < 4 * ε + AGFH.S2 (2 * k) := by linarith
    have hS53 : AGFH.S2 (2 * k) ≤ 5 / 3 := S2_le_five_thirds (2 * k) hk1
    have hBB : 4 * ε + AGFH.S2 (2 * k) ≤ 4 * ε + 5 / 3 := by linarith
    have hmono := peel_mono hA₀ hA hB hBB
    rw [max_eq_left (le_of_lt hposA)]
    have hrw : 4 * ε + 5 / 3 - 1 = 4 * ε + 2 / 3 := by ring
    rw [hrw] at hmono
    linarith

/-! ## §4  Export (ii), with the anchor removed

The frozen consumer statement `H_65536(ε_{1/2}) > 2·F_65536(1/2)` needs only `H > 22`, and (FAM)
already delivers that.  Constants used: `log 65537 ≥ log 65536 = 16 log 2`, the Mathlib enclosure
`0.6931471803 < log 2 < 0.6931471808`, and `2/3`.

Arithmetic, so the margin is auditable rather than tactic-internal:
  `A₀ − 1 ≥ 14·log 2 − 1 ≥ 14(0.6931471803) − 1 = 8.7040605242 ≥ 8.704`
  `4·log 2 + 2/3 ≤ 4(0.6931471808) + 2/3 = 3.4392553899 ≤ 3.44`
  `21 · 3.44 = 72.24  <  75.759616 = 8.704²`, so `21 < (A₀−1)²/(4 log 2 + 2/3)`. -/

theorem Hopt_65536_gt_22_anchor_free : (22 : ℝ) < AGF.Hopt 65536 32768 (Real.log 2) := by
  have hlo := Real.log_two_gt_d9
  have hhi := Real.log_two_lt_d9
  norm_num at hlo hhi
  have hε : (0 : ℝ) ≤ Real.log 2 := by linarith
  have h := Hopt_family_lb 32768 (by norm_num) (Real.log 2) hε
  rw [show (2 : ℕ) * 32768 = 65536 from by norm_num] at h
  rw [show 2 * ((32768 : ℕ) : ℝ) + 1 = 65537 from by norm_num] at h
  -- `log 65537 ≥ 16 log 2`
  have h16 : (16 : ℝ) * Real.log 2 ≤ Real.log 65537 := by
    have hle : Real.log 65536 ≤ Real.log 65537 :=
      Real.log_le_log (by norm_num) (by norm_num)
    rw [show (65536 : ℝ) = 2 ^ 16 from by norm_num, Real.log_pow] at hle
    push_cast at hle
    linarith
  set q : ℝ := max (Real.log 65537 - 2 * Real.log 2 - 1) 0 with hqdef
  have hq : (8.704 : ℝ) ≤ q := by
    rw [hqdef]; exact le_max_of_le_left (by linarith)
  have hd : (0 : ℝ) < 4 * Real.log 2 + 2 / 3 := by linarith
  have hdu : 4 * Real.log 2 + 2 / 3 ≤ 3.44 := by linarith
  have hsq : (21 : ℝ) * (4 * Real.log 2 + 2 / 3) < q ^ 2 := by nlinarith [hq, hdu]
  have hdiv : (21 : ℝ) < q ^ 2 / (4 * Real.log 2 + 2 / 3) := by
    rw [lt_div_iff₀ hd]; linarith
  linarith

/-- Export (ii) again, now with the anchored certificate replaced by (FAM) throughout.
Identical statement to `AGFCert.Hopt_65536_gt_two_Fopt`, different proof: no anchor, no 41-digit
rational.  Both routes still compose a *lower* bound on `H` with the *upper* bound `Fopt ≤ 11`, and
neither identifies `Fopt`. -/
theorem Hopt_65536_gt_two_Fopt_anchor_free :
    AGF.Hopt 65536 32768 (AGF.epsOf (1 / 2)) > 2 * AGF.Fopt 65536 32768 (1 / 2) := by
  rw [epsOf_half]
  have hF := AGFPot.Fopt_le_eleven
  have hH := Hopt_65536_gt_22_anchor_free
  linarith

/-! ## §5  The growth rate the family bound carries

`(FAM)` at `ε = log 2` reads `1 + ((log(2k+1) − 2 log 2 − 1)₊)² / (4 log 2 + 2/3)`, so `H` on the
balanced slice grows at least like `(log n)² / (4 log 2 + 2/3)`.  Stated here in the one form the
library can check without asymptotic machinery: the bound **diverges**, i.e. it exceeds any given
threshold once `k` is large enough.  A genuine `Ω((log n)²)` statement is left as an open
obligation rather than asserted. -/

theorem Hopt_family_unbounded (T : ℝ) :
    ∃ k : ℕ, 1 ≤ k ∧ T < AGF.Hopt (2 * k) k (Real.log 2) := by
  have hlo := Real.log_two_gt_d9
  have hhi := Real.log_two_lt_d9
  norm_num at hlo hhi
  have hε : (0 : ℝ) ≤ Real.log 2 := by linarith
  have hd : (0 : ℝ) < 4 * Real.log 2 + 2 / 3 := by linarith
  -- `C` is the quadratic's target; `hCnn` is what makes `y ≥ 1 → y² ≥ y` usable below
  set C : ℝ := max T 0 * (4 * Real.log 2 + 2 / 3) with hC
  have hCnn : (0 : ℝ) ≤ C := mul_nonneg (le_max_right _ _) (le_of_lt hd)
  -- `j > 2C + 8` suffices: with `log 2 > 1/2`, `y := (j−2) log 2 − 1 > C + 1 ≥ 1`, so `y² ≥ y > C`.
  obtain ⟨j, hj⟩ := exists_nat_gt (2 * C + 8)
  refine ⟨2 ^ j, Nat.one_le_two_pow, ?_⟩
  have h := Hopt_family_lb (2 ^ j) Nat.one_le_two_pow (Real.log 2) hε
  have hcast : ((2 ^ j : ℕ) : ℝ) = 2 ^ j := by push_cast; ring
  have h2jpos : (0 : ℝ) < (2 : ℝ) ^ j := by positivity
  have hge : (2 : ℝ) ^ j ≤ 2 * ((2 ^ j : ℕ) : ℝ) + 1 := by rw [hcast]; linarith
  have hlogle : Real.log ((2 : ℝ) ^ j) ≤ Real.log (2 * ((2 ^ j : ℕ) : ℝ) + 1) :=
    Real.log_le_log h2jpos hge
  have hlogpow : Real.log ((2 : ℝ) ^ j) = (j : ℝ) * Real.log 2 := by rw [Real.log_pow]
  set A := Real.log (2 * ((2 ^ j : ℕ) : ℝ) + 1) - 2 * Real.log 2 - 1 with hA
  set y : ℝ := (j : ℝ) * Real.log 2 - 2 * Real.log 2 - 1 with hy
  have hAge : y ≤ A := by rw [hA, hy]; rw [hlogpow] at hlogle; linarith
  -- `y > C + 1`, using only `log 2 > 1/2` and `2 log 2 < 1.4`
  have hyC : C + 1 < y := by
    rw [hy]
    have h1 : (1 : ℝ) / 2 < Real.log 2 := by linarith
    have hjpos : (0 : ℝ) < (j : ℝ) := by linarith
    nlinarith [hj, h1, hhi, hCnn, hjpos]
  have hqnn : (0 : ℝ) ≤ max A 0 := le_max_right _ _
  have hmaxA : A ≤ max A 0 := le_max_left _ _
  have hbig : C < (max A 0) ^ 2 := by nlinarith [hyC, hAge, hmaxA, hCnn]
  have hdiv : max T 0 < (max A 0) ^ 2 / (4 * Real.log 2 + 2 / 3) := by
    rw [lt_div_iff₀ hd]; rw [hC] at hbig; linarith
  have hTle : T ≤ max T 0 := le_max_left _ _
  linarith

end AGFCert

/-! ## §6  Axiom audit

Admissible basis is exactly `{propext, Classical.choice, Quot.sound}`.  Anything else — in
particular `Lean.ofReduceBool` (`native_decide`) or `sorryAx` — is a rejection. -/

#print axioms AGFCert.log_le_Hcal
#print axioms AGFCert.S2_one
#print axioms AGFCert.S2_le_five_thirds
#print axioms AGFCert.Hopt_family_lb
#print axioms AGFCert.Hopt_65536_gt_22_anchor_free
#print axioms AGFCert.Hopt_65536_gt_two_Fopt_anchor_free
#print axioms AGFCert.Hopt_family_unbounded

/-! ## §7  Headline types, printed so the statements cannot drift from what is reported. -/

section FamilyAudit
set_option pp.numericTypes true in
#check @AGFCert.Hopt_family_lb
set_option pp.numericTypes true in
#check @AGFCert.S2_le_five_thirds
set_option pp.numericTypes true in
#check @AGFCert.Hopt_65536_gt_22_anchor_free
set_option pp.numericTypes true in
#check @AGFCert.Hopt_65536_gt_two_Fopt_anchor_free
set_option pp.numericTypes true in
#check @AGFCert.Hopt_family_unbounded
end FamilyAudit


==> anc/formal_companion/lean/src/AGFCore/HChain.lean <==
/-
`devB16` — the **H chain**, closed: from the C05 chain identity and increment bound to an
**unconditional** three-term lower bound on the library's own `AGF.Hopt`.

WHAT IS PROVED HERE, AND AGAINST WHAT.

Everything is stated on the frozen objects of `AGFCore`: `AGF.H1` (`Blueprint.lean:53`),
`AGF.targetQuota`, `AGF.binEnt`, `AGF.schedLaw`, `AGF.klSum`, `AGF.IsSchedule`, `AGF.SchedMix`,
`AGF.Hfeasible`, `AGF.Hopt`.  No parallel `𝓗₁`, no reformulated optimum, no new sampler.

* §A  brief fact 3, the **divergence-free** per-batch inequality
  `(b/M)² + 2(b/M) ≤ Σ_{m=M−b+1}^M (2/m + 1/m²)`, telescoped to `𝔟_U + 2a_U ≤ 2𝓗_n + S2_n`,
  with equality exhibited at the all-singleton schedule.
* §B  **(SI-2) from (SI-1)**: `𝔟_U ≤ 4d_U + S2_n` is (fact 3) minus twice (SI-1), no second
  divergence argument.
* §C  the **`AbsCont` bridge**: `AGF.Hfeasible`'s extra conjunct is vacuous, so
  `AGF.Hopt = HoptPaper` — the feasible sets are *equal*, not nested, and the kernel statement is
  not weaker than the ordinary one.  (Independently settled by the statement-review branch
  `devB19`; this is a re-derivation, not a new result.)
* §D  the **two new terms**: `ρ_t ≤ 1` giving `a_U ≤ |U|` (linear), and the **peel** of the last
  block (`ρ_R = 1` exactly) giving `(a_U − 1)² ≤ (|U| − 1)(𝔟_U − 1)`.  Brief fact 4
  (`basic_le_peel`) shows the old `A²/B` term is dominated by the peeled term, so it is
  **redundant** rather than dropped; `Hopt_ge_basic` restates it anyway.
* §E  the three-term bound on `AGF.Hopt`, still conditional on (SI-1)/(SI-2).
* §F  **binary Pinsker** `d(a‖b) ≥ 2(a−b)²`, proved from scratch: Mathlib v4.33.1 has no Pinsker
  inequality.  `b` is taken as the reference point precisely so that `a ∈ {0,1}` — the cases the
  increment bound actually hits, `j = 1` and `j = M−1` — need no separate treatment.
* §G  **brief fact 2**, the increment bound `𝓗₁(M) − 𝓗₁(M−1) ≥ n/(2(n−1)M(M−1))` with the sharp
  constant: the consistency relation for `AGF.targetQuota`, the sharp Pinsker minorant
  `2j(M−j)/(M²(M−1)²)` (which vanishes exactly where the true gap vanishes), and the exact
  Vandermonde second moment `E[J(M−J)] = M(M−1)k(n−k)/(n(n−1))`.  The retired interior bound
  `1/(2(M−1)²)` is not used.  **`AGF.Claim_C05_H1_mono` is discharged.**
* §H  **(SI-1)** by telescoping §G over each block's residual-size interval.
* §J–§L  **the chain identity** `d_U = Σ_t b_t 𝓗₁(M_{t−1}) − Σ_{M=1}^n 𝓗₁(M)` on the literal
  `AGF.schedLaw`, including the fair-bit branch (which contributes nothing because
  `legal_of_agrees` makes every path to a balanced word legal throughout).  **`AGF.Claim_C05_H1_sum`
  is discharged** as the same identity at the all-singleton schedule, where `d_U = 0`.
* §M  `AGF.Hopt (2k) k ε ≥ max{1, A, 1 + ((A−1)₊)²/(B−1)}` for `k ≥ 1`, `ε ≥ 0`, with
  `A = (𝓗_n − 2ε)₊` and `B = 4ε + S2_n`, **unconditionally**.
* §O  the same identity in the `AGF.dSched` / `AGF.profile` / `AGF.sizeAfter` shape, so that it is
  matchable against `devB20`'s registered `Claim_C05_riemann` and not only against the
  `klSum` form.  It needs only `k ≤ n`, not `StdParams`.

WHAT IS A RE-DERIVATION RATHER THAN NEW, said plainly so the report is not read as wider than it
is.  `devB20/C05Entropy.lean` already proves in Lean: the reveal/consistency
relation (`agfv_targetQuota_reveal`), `AGF.binEnt`'s unconditional expanded form
(`agfv_binEnt_eq`), the increment-as-average-of-Jensen-gaps identity (`agfv_H1_sub_eq`),
`Claim_C05_H1_mono` and `Claim_C05_H1_sum`.  So §G.5's `targetQuota_consist`, §G.7's
`binEnt_expand`, `claim_C05_H1_mono` and `claim_C05_H1_sum` here are **independent
re-derivations** (different routes: the sum comes out of the chain identity at the all-singleton
schedule rather than from a `logChooseAvg` telescope), not first proofs.  The `AbsCont` bridge of
§C was settled by `devB19`.  What is new is everything that branch explicitly left open:
sharp binary Pinsker, the quantitative increment bound, the exact second moment with its
Vandermonde, the product formula for `AGF.schedLaw` on the balanced slice, the chain identity
itself, (SI-1)/(SI-2), the peel, and the unconditional three-term bound.

REUSE, NOT DUPLICATION.  §1–§7 below are the body of `devB21/HoptCauchySchwarz.lean`
**verbatim** (its own audit block removed), because `AGFH.Hcal`, `AGFH.S2`, `AGFH.aSched`,
`AGFH.bbSched`, `AGFH.wsum_cs` and `AGFH.Hopt_ge_of_schedIneq_even` live in a branch artifact and
not in the library, so the only way to build on them without creating a second set of definitions is
to carry them.  The names are unchanged, so `AGFH.Hopt_ge_of_schedIneq_even` is discharged
*literally* and not in a re-spelling.

WHAT IS STILL OPEN, stated plainly.  `B > 1` is a genuine side condition on the peeled term, not
decoration: at `n = 1, ε = 0` one has `B − 1 = S2₁ − 1 = 0` and the expression silently collapses to
`1` rather than erroring.  `one_lt_Bden` therefore carries `2 ≤ n`, which the standing `n = 2k ≥ 2`
supplies.  Nothing here bounds `H` from above, and nothing here concerns `AGF.Fopt`; note that
`AGF.Fopt` takes a leakage tolerance and applies `epsOf` internally, so any comparison must be
written `Fopt n k δ ≤ Hopt n k (epsOf δ)`.

NOTHING IS WRITTEN INTO THE LIBRARY.  Checked with `lake env lean` from the project root.
-/
import AGFCore.OptNonempty
import AGFCore.C10Zero
import Mathlib.Analysis.SpecialFunctions.Log.NegMulLog
import Mathlib.Analysis.Calculus.Deriv.MeanValue

namespace AGFH

open Finset AGF

variable {n : ℕ}

/-! ## §1  The two harmonic constants

`Hcal n = Σ_{M=1}^n 1/M` and `S2 n = Σ_{M=1}^n 1/M²`, written over `Finset.Icc 1 n` so that
the index range is the one in the statement, not a re-indexed `range`. -/

/-- `Hcal n = Σ_{M=1}^{n} 1/M`. -/
noncomputable def Hcal (n : ℕ) : ℝ := ∑ M ∈ Finset.Icc 1 n, (1 : ℝ) / (M : ℝ)

/-- `S2 n = Σ_{M=1}^{n} 1/M²`. -/
noncomputable def S2 (n : ℕ) : ℝ := ∑ M ∈ Finset.Icc 1 n, (1 : ℝ) / (M : ℝ) ^ 2

@[simp] lemma Hcal_zero : Hcal 0 = 0 := by simp [Hcal]

@[simp] lemma S2_zero : S2 0 = 0 := by simp [S2]

lemma Hcal_succ (m : ℕ) : Hcal (m + 1) = Hcal m + 1 / ((m : ℝ) + 1) := by
  unfold Hcal
  rw [Finset.sum_Icc_succ_top (by omega : 1 ≤ m + 1)]
  push_cast
  ring

lemma S2_succ (m : ℕ) : S2 (m + 1) = S2 m + 1 / ((m : ℝ) + 1) ^ 2 := by
  unfold S2
  rw [Finset.sum_Icc_succ_top (by omega : 1 ≤ m + 1)]
  push_cast
  ring

lemma S2_nonneg (n : ℕ) : 0 ≤ S2 n := by
  unfold S2
  refine Finset.sum_nonneg ?_
  intro M _
  positivity

/-- `1 ≤ S2 n` for `n ≥ 1`: the `M = 1` term alone is `1`.  This is what makes the
denominator `4ε + S2 n` strictly positive for every `ε ≥ 0`. -/
lemma one_le_S2 (hn : 1 ≤ n) : (1 : ℝ) ≤ S2 n := by
  unfold S2
  have hmem : (1 : ℕ) ∈ Finset.Icc 1 n := Finset.mem_Icc.mpr ⟨le_refl 1, hn⟩
  have h := Finset.single_le_sum
    (f := fun M : ℕ => (1 : ℝ) / (M : ℝ) ^ 2) (fun M _ => by positivity) hmem
  simpa using h

/-! ## §2  `a` and `bb` on the library's own schedule representation

`AGF.IsSchedule` is the residual-set recursion

    IsSchedule [] A       ↔ A = ∅
    IsSchedule (B :: U) A ↔ B.Nonempty ∧ B ⊆ A ∧ IsSchedule U (A \ B),

so a schedule's block sizes are `B.card` and its residual sizes are `A.card`.  `aFrom` and
`bbFrom` are therefore accumulated along *that* recursion: the head block `B` contributes
`|B| / |A|` with `A` the residual set **before** the block is committed.  No `(b_t, M_t)`
shorthand is assumed; §4 proves the two agree. -/

/-- `a U = Σ_t ρ_t` accumulated along the `IsSchedule` residual recursion. -/
noncomputable def aFrom : List (Finset (Fin n)) → Finset (Fin n) → ℝ
  | [], _ => 0
  | B :: U, A => (B.card : ℝ) / (A.card : ℝ) + aFrom U (A \ B)

/-- `bb U = Σ_t ρ_t²` accumulated along the `IsSchedule` residual recursion. -/
noncomputable def bbFrom : List (Finset (Fin n)) → Finset (Fin n) → ℝ
  | [], _ => 0
  | B :: U, A => ((B.card : ℝ) / (A.card : ℝ)) ^ 2 + bbFrom U (A \ B)

@[simp] lemma aFrom_nil (A : Finset (Fin n)) : aFrom ([] : List (Finset (Fin n))) A = 0 := rfl

@[simp] lemma aFrom_cons (B : Finset (Fin n)) (U : List (Finset (Fin n)))
    (A : Finset (Fin n)) :
    aFrom (B :: U) A = (B.card : ℝ) / (A.card : ℝ) + aFrom U (A \ B) := rfl

@[simp] lemma bbFrom_nil (A : Finset (Fin n)) : bbFrom ([] : List (Finset (Fin n))) A = 0 := rfl

@[simp] lemma bbFrom_cons (B : Finset (Fin n)) (U : List (Finset (Fin n)))
    (A : Finset (Fin n)) :
    bbFrom (B :: U) A = ((B.card : ℝ) / (A.card : ℝ)) ^ 2 + bbFrom U (A \ B) := rfl

/-- `a U` for a schedule of the whole coordinate set. -/
noncomputable def aSched (U : List (Finset (Fin n))) : ℝ := aFrom U (Finset.univ : Finset (Fin n))

/-- `bb U` for a schedule of the whole coordinate set. -/
noncomputable def bbSched (U : List (Finset (Fin n))) : ℝ := bbFrom U (Finset.univ : Finset (Fin n))

lemma aFrom_nonneg : ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)), 0 ≤ aFrom U A := by
  intro U
  induction U with
  | nil => intro A; simp
  | cons B U ih =>
      intro A
      have h1 : (0 : ℝ) ≤ (B.card : ℝ) / (A.card : ℝ) := by positivity
      have h2 := ih (A \ B)
      rw [aFrom_cons]
      linarith

lemma bbFrom_nonneg : ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)), 0 ≤ bbFrom U A := by
  intro U
  induction U with
  | nil => intro A; simp
  | cons B U ih =>
      intro A
      have h1 : (0 : ℝ) ≤ ((B.card : ℝ) / (A.card : ℝ)) ^ 2 := by positivity
      have h2 := ih (A \ B)
      rw [bbFrom_cons]
      linarith

lemma aSched_nonneg (U : List (Finset (Fin n))) : 0 ≤ aSched U := aFrom_nonneg U _

lemma bbSched_nonneg (U : List (Finset (Fin n))) : 0 ≤ bbSched U := bbFrom_nonneg U _

/-! ## §3  Cauchy–Schwarz, twice

`two_mul_le_of_sq_le` is the single AM–GM step both applications need: from `x² ≤ p q` and
`y² ≤ r t` with all four of `p, q, r, t` nonnegative, `2xy ≤ p t + q r`.  (Proof:
`(2xy)² = 4x²y² ≤ 4(pt)(qr) ≤ (pt + qr)²`, then take the nonnegative square root.) -/

lemma le_of_sq_le_sq_of_nonneg {u X : ℝ} (h : u ^ 2 ≤ X ^ 2) (hX : 0 ≤ X) : u ≤ X := by
  nlinarith [h, hX]

lemma two_mul_le_of_sq_le {x y p q r t : ℝ} (hp : 0 ≤ p) (hq : 0 ≤ q) (hr : 0 ≤ r)
    (ht : 0 ≤ t) (hx : x ^ 2 ≤ p * q) (hy : y ^ 2 ≤ r * t) :
    2 * (x * y) ≤ p * t + q * r := by
  have hxy : (x * y) ^ 2 ≤ (p * t) * (q * r) := by
    have h : x ^ 2 * y ^ 2 ≤ (p * q) * (r * t) :=
      mul_le_mul hx hy (sq_nonneg _) (mul_nonneg hp hq)
    calc (x * y) ^ 2 = x ^ 2 * y ^ 2 := by ring
      _ ≤ (p * q) * (r * t) := h
      _ = (p * t) * (q * r) := by ring
  have hX : 0 ≤ p * t + q * r := by
    have h1 := mul_nonneg hp ht
    have h2 := mul_nonneg hq hr
    linarith
  have hsq : (2 * (x * y)) ^ 2 ≤ (p * t + q * r) ^ 2 := by
    nlinarith [sq_nonneg (p * t - q * r), hxy]
  exact le_of_sq_le_sq_of_nonneg hsq hX

/-- **Per-schedule Cauchy–Schwarz**: `(Σ_t ρ_t)² ≤ |U| · Σ_t ρ_t²`.  Unconditional — no
`IsSchedule` hypothesis is used, so it holds for every list and every residual set. -/
theorem sq_aFrom_le_length_mul_bbFrom :
    ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)),
      (aFrom U A) ^ 2 ≤ (U.length : ℝ) * bbFrom U A := by
  intro U
  induction U with
  | nil => intro A; simp
  | cons B U ih =>
      intro A
      set ρ : ℝ := (B.card : ℝ) / (A.card : ℝ) with hρdef
      have hρ : 0 ≤ ρ := by rw [hρdef]; positivity
      have hIH := ih (A \ B)
      have hβ : 0 ≤ bbFrom U (A \ B) := bbFrom_nonneg U (A \ B)
      have hm : (0 : ℝ) ≤ (U.length : ℝ) := Nat.cast_nonneg _
      -- `2 ρ α ≤ 1 · β + ρ² · |U|` by the AM–GM step, with `x = ρ, y = α`.
      have hcross : 2 * (ρ * aFrom U (A \ B)) ≤ 1 * bbFrom U (A \ B) + ρ ^ 2 * (U.length : ℝ) :=
        two_mul_le_of_sq_le (p := 1) (q := ρ ^ 2) (r := (U.length : ℝ))
          (t := bbFrom U (A \ B)) zero_le_one (sq_nonneg _) hm hβ (by rw [one_mul]) hIH
      rw [aFrom_cons, bbFrom_cons, List.length_cons]
      push_cast
      nlinarith [hcross, hIH, hβ, hm, sq_nonneg ρ]

/-- **Per-schedule Cauchy–Schwarz** for full schedules. -/
theorem sq_aSched_le (U : List (Finset (Fin n))) :
    (aSched U) ^ 2 ≤ (U.length : ℝ) * bbSched U :=
  sq_aFrom_le_length_mul_bbFrom U _

/-! ### Weighted sums over `SchedMix.parts`

`SchedMix.parts : List (ℝ × List (Finset (Fin n)))`, and every functional of a mixture in
`AGFCore.Costs` is `(parts.map (fun p => p.1 * f p.2)).sum`.  These four lemmas are the
linear algebra of that shape. -/

lemma wsum_nonneg {α : Type*} (l : List (ℝ × α)) (f : α → ℝ)
    (hw : ∀ p ∈ l, 0 ≤ p.1) (hf : ∀ p ∈ l, 0 ≤ f p.2) :
    0 ≤ (l.map (fun p => p.1 * f p.2)).sum := by
  induction l with
  | nil => simp
  | cons p t ih =>
      have hwt : ∀ q ∈ t, 0 ≤ q.1 := fun q hq => hw q (List.mem_cons_of_mem p hq)
      have hft : ∀ q ∈ t, 0 ≤ f q.2 := fun q hq => hf q (List.mem_cons_of_mem p hq)
      have h0 : 0 ≤ p.1 * f p.2 := mul_nonneg (hw p (by simp)) (hf p (by simp))
      have h1 := ih hwt hft
      simp only [List.map_cons, List.sum_cons]
      linarith

lemma wsum_mono {α : Type*} (l : List (ℝ × α)) (f g : α → ℝ)
    (hw : ∀ p ∈ l, 0 ≤ p.1) (h : ∀ p ∈ l, f p.2 ≤ g p.2) :
    (l.map (fun p => p.1 * f p.2)).sum ≤ (l.map (fun p => p.1 * g p.2)).sum := by
  induction l with
  | nil => simp
  | cons p t ih =>
      have hwt : ∀ q ∈ t, 0 ≤ q.1 := fun q hq => hw q (List.mem_cons_of_mem p hq)
      have hht : ∀ q ∈ t, f q.2 ≤ g q.2 := fun q hq => h q (List.mem_cons_of_mem p hq)
      have h0 : p.1 * f p.2 ≤ p.1 * g p.2 :=
        mul_le_mul_of_nonneg_left (h p (by simp)) (hw p (by simp))
      have h1 := ih hwt hht
      simp only [List.map_cons, List.sum_cons]
      linarith

lemma wsum_affine {α : Type*} (l : List (ℝ × α)) (f : α → ℝ) (c r : ℝ) :
    (l.map (fun p => p.1 * (c + r * f p.2))).sum
      = c * (l.map Prod.fst).sum + r * (l.map (fun p => p.1 * f p.2)).sum := by
  induction l with
  | nil => simp
  | cons p t ih =>
      simp only [List.map_cons, List.sum_cons, ih]
      ring

/-- **Mixture-level Cauchy–Schwarz.**  This is the Cauchy–Schwarz on the measure that puts
mass `p.1` on each *pair* `(p, t)` of a part and one of its blocks: its total mass is
`Σ_p p.1 · |U_p|`, the first factor on the right.  The per-part hypothesis `hcs` is exactly
the per-schedule Cauchy–Schwarz, so no selection or Markov step appears anywhere. -/
lemma wsum_cs {α : Type*} (l : List (ℝ × α)) (A L Q : α → ℝ)
    (hw : ∀ p ∈ l, 0 ≤ p.1) (hL : ∀ p ∈ l, 0 ≤ L p.2) (hQ : ∀ p ∈ l, 0 ≤ Q p.2)
    (hcs : ∀ p ∈ l, (A p.2) ^ 2 ≤ L p.2 * Q p.2) :
    ((l.map (fun p => p.1 * A p.2)).sum) ^ 2
      ≤ ((l.map (fun p => p.1 * L p.2)).sum) * ((l.map (fun p => p.1 * Q p.2)).sum) := by
  induction l with
  | nil => simp
  | cons p t ih =>
      have hwt : ∀ q ∈ t, 0 ≤ q.1 := fun q hq => hw q (List.mem_cons_of_mem p hq)
      have hLt : ∀ q ∈ t, 0 ≤ L q.2 := fun q hq => hL q (List.mem_cons_of_mem p hq)
      have hQt : ∀ q ∈ t, 0 ≤ Q q.2 := fun q hq => hQ q (List.mem_cons_of_mem p hq)
      have hct : ∀ q ∈ t, (A q.2) ^ 2 ≤ L q.2 * Q q.2 :=
        fun q hq => hcs q (List.mem_cons_of_mem p hq)
      have hIH := ih hwt hLt hQt hct
      have hw0 : 0 ≤ p.1 := hw p (by simp)
      have hL0 : 0 ≤ L p.2 := hL p (by simp)
      have hQ0 : 0 ≤ Q p.2 := hQ p (by simp)
      have hc0 : (A p.2) ^ 2 ≤ L p.2 * Q p.2 := hcs p (by simp)
      have hSL : 0 ≤ (t.map (fun q => q.1 * L q.2)).sum := wsum_nonneg t L hwt hLt
      have hSQ : 0 ≤ (t.map (fun q => q.1 * Q q.2)).sum := wsum_nonneg t Q hwt hQt
      have hhead : (p.1 * A p.2) ^ 2 ≤ (p.1 * L p.2) * (p.1 * Q p.2) := by
        have h : p.1 ^ 2 * (A p.2) ^ 2 ≤ p.1 ^ 2 * (L p.2 * Q p.2) :=
          mul_le_mul_of_nonneg_left hc0 (sq_nonneg _)
        nlinarith [h]
      have hcross := two_mul_le_of_sq_le (mul_nonneg hw0 hL0) (mul_nonneg hw0 hQ0) hSL hSQ
        hhead hIH
      simp only [List.map_cons, List.sum_cons]
      nlinarith [hhead, hIH, hcross]

/-! ## §4  Faithfulness: the residual recursion *is* the `(b_t, M_{t−1})` shorthand

`aProf`/`bbProf` are the shorthand written directly on a size profile `(b_1, …, b_R)` with
`M_0 = A.card` and `M_t = M_{t−1} − b_t` (truncated ℕ subtraction, which agrees with the
real thing because `IsSchedule` forces `b_t ≤ M_{t−1}`).  The two theorems below say the
`Finset`-level definitions of §2 compute exactly these sums, for every schedule. -/

/-- `Σ_t b_t / M_{t−1}` written on the profile. -/
noncomputable def aProf : List ℕ → ℕ → ℝ
  | [], _ => 0
  | b :: bs, M => (b : ℝ) / (M : ℝ) + aProf bs (M - b)

/-- `Σ_t (b_t / M_{t−1})²` written on the profile. -/
noncomputable def bbProf : List ℕ → ℕ → ℝ
  | [], _ => 0
  | b :: bs, M => ((b : ℝ) / (M : ℝ)) ^ 2 + bbProf bs (M - b)

@[simp] lemma aProf_nil (M : ℕ) : aProf [] M = 0 := rfl

@[simp] lemma aProf_cons (b : ℕ) (bs : List ℕ) (M : ℕ) :
    aProf (b :: bs) M = (b : ℝ) / (M : ℝ) + aProf bs (M - b) := rfl

@[simp] lemma bbProf_nil (M : ℕ) : bbProf [] M = 0 := rfl

@[simp] lemma bbProf_cons (b : ℕ) (bs : List ℕ) (M : ℕ) :
    bbProf (b :: bs) M = ((b : ℝ) / (M : ℝ)) ^ 2 + bbProf bs (M - b) := rfl

theorem aFrom_eq_aProf : ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)),
    IsSchedule U A → aFrom U A = aProf (profile U) A.card := by
  intro U
  induction U with
  | nil => intro A _; simp [profile]
  | cons B U ih =>
      intro A hU
      obtain ⟨-, hsub, htail⟩ := hU
      have hcard : (A \ B).card = A.card - B.card := by
        have h := Finset.card_sdiff_add_card_eq_card hsub
        omega
      rw [aFrom_cons, ih (A \ B) htail, hcard]
      simp [profile]

theorem bbFrom_eq_bbProf : ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)),
    IsSchedule U A → bbFrom U A = bbProf (profile U) A.card := by
  intro U
  induction U with
  | nil => intro A _; simp [profile]
  | cons B U ih =>
      intro A hU
      obtain ⟨-, hsub, htail⟩ := hU
      have hcard : (A \ B).card = A.card - B.card := by
        have h := Finset.card_sdiff_add_card_eq_card hsub
        omega
      rw [bbFrom_cons, ih (A \ B) htail, hcard]
      simp [profile]

theorem aSched_eq_aProf {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) : aSched U = aProf (profile U) n := by
  rw [aSched, aFrom_eq_aProf U _ hU, Finset.card_univ, Fintype.card_fin]

theorem bbSched_eq_bbProf {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) : bbSched U = bbProf (profile U) n := by
  rw [bbSched, bbFrom_eq_bbProf U _ hU, Finset.card_univ, Fintype.card_fin]

/-! ## §5  The reduction

This is the deliverable.  (SI-1) and (SI-2) enter as explicit hypotheses quantified over
*every* schedule of `Finset.univ`, phrased with the same `klSum n k (schedLaw k U [])` that
`AGF.Hfeasible` itself uses.  The conclusion is about the actual `AGF.Hopt`. -/

/-- **The Cauchy–Schwarz reduction.**  Given the two schedule inequalities

  (SI-1) `Hcal n − 2 d_U ≤ a U`   and   (SI-2) `bb U ≤ 4 d_U + S2 n`

for every labelled schedule `U` of `Finset.univ`, where `d_U = klSum n k (schedLaw k U [])`,
the target lower bound holds for `AGF.Hopt`:

  `((Hcal n − 2ε)⁺)² / (4ε + S2 n) ≤ Hopt n k ε`.

Both hypotheses are **affine in `d_U`**, which is why they average under the mixture with no
selection step.  `1 ≤ n` is used twice: for `0 < 4ε + S2 n` and for `0 ≤ mixCost μ`;
`k ≤ n` is used only for the library's nonemptiness witness, without which
`Real.sInf ∅ = 0` would make the statement false rather than vacuous. -/
theorem Hopt_ge_of_schedIneq (n k : ℕ) (hn : 1 ≤ n) (hk : k ≤ n) (ε : ℝ) (hε : 0 ≤ ε)
    (hSI1 : ∀ U : List (Finset (Fin n)), IsSchedule U (Finset.univ : Finset (Fin n)) →
      Hcal n - 2 * klSum n k (schedLaw k U []) ≤ aSched U)
    (hSI2 : ∀ U : List (Finset (Fin n)), IsSchedule U (Finset.univ : Finset (Fin n)) →
      bbSched U ≤ 4 * klSum n k (schedLaw k U []) + S2 n) :
    (max (Hcal n - 2 * ε) 0) ^ 2 / (4 * ε + S2 n) ≤ Hopt n k ε := by
  have hS2 : (1 : ℝ) ≤ S2 n := one_le_S2 hn
  have hD : (0 : ℝ) < 4 * ε + S2 n := by linarith
  refine le_csInf (agfv_Hopt_set_nonempty n k hk hε) ?_
  rintro c ⟨μ, hfeas, rfl⟩
  -- the three mixture averages
  set Ed : ℝ := (μ.parts.map (fun p => p.1 * klSum n k (schedLaw k p.2 []))).sum with hEddef
  set Ea : ℝ := (μ.parts.map (fun p => p.1 * aSched p.2)).sum with hEadef
  set Eb : ℝ := (μ.parts.map (fun p => p.1 * bbSched p.2)).sum with hEbdef
  have hEd : Ed ≤ ε := hfeas.2
  have hsched : ∀ p ∈ μ.parts, IsSchedule p.2 (Finset.univ : Finset (Fin n)) := μ.comp_sched
  -- Step A: averaging (SI-1).  `Hcal n - 2 d = Hcal n + (-2) * d`.
  have hA : Hcal n - 2 * ε ≤ Ea := by
    have h1 : (μ.parts.map
        (fun p => p.1 * (Hcal n + (-2) * klSum n k (schedLaw k p.2 [])))).sum ≤ Ea := by
      rw [hEadef]
      refine wsum_mono μ.parts (fun U => Hcal n + (-2) * klSum n k (schedLaw k U []))
        (fun U => aSched U) μ.wt_nonneg ?_
      intro p hp
      have h := hSI1 p.2 (hsched p hp)
      linarith
    rw [wsum_affine μ.parts (fun U => klSum n k (schedLaw k U [])) (Hcal n) (-2),
      μ.wt_sum] at h1
    rw [← hEddef] at h1
    linarith
  -- Step B: averaging (SI-2).
  have hB : Eb ≤ 4 * ε + S2 n := by
    have h1 : Eb ≤ (μ.parts.map
        (fun p => p.1 * (S2 n + 4 * klSum n k (schedLaw k p.2 [])))).sum := by
      rw [hEbdef]
      refine wsum_mono μ.parts (fun U => bbSched U)
        (fun U => S2 n + 4 * klSum n k (schedLaw k U [])) μ.wt_nonneg ?_
      intro p hp
      have h := hSI2 p.2 (hsched p hp)
      linarith
    rw [wsum_affine μ.parts (fun U => klSum n k (schedLaw k U [])) (S2 n) 4, μ.wt_sum] at h1
    rw [← hEddef] at h1
    linarith
  -- Step C: Cauchy–Schwarz on the pair measure.
  have hC : Ea ^ 2 ≤ mixCost μ * Eb := by
    have h := wsum_cs μ.parts (fun U => aSched U) (fun U : List (Finset (Fin n)) =>
        (U.length : ℝ)) (fun U => bbSched U) μ.wt_nonneg
      (fun p _ => Nat.cast_nonneg _) (fun p _ => bbSched_nonneg p.2)
      (fun p _ => sq_aSched_le p.2)
    rw [hEadef, hEbdef]
    simpa [mixCost] using h
  -- Step D: assemble.
  have hcost : 1 ≤ mixCost μ := (agfv_mixCost_bounds hn μ).1
  have hEb0 : 0 ≤ Eb := by
    rw [hEbdef]
    exact wsum_nonneg μ.parts (fun U => bbSched U) μ.wt_nonneg (fun p _ => bbSched_nonneg p.2)
  by_cases hT : Hcal n - 2 * ε ≤ 0
  · rw [max_eq_right hT]
    have h0 : (0 : ℝ) ^ 2 / (4 * ε + S2 n) = 0 := by simp
    rw [h0]
    linarith
  · have hT : 0 < Hcal n - 2 * ε := not_le.mp hT
    rw [max_eq_left hT.le, div_le_iff₀ hD]
    have h1 : (Hcal n - 2 * ε) ^ 2 ≤ Ea ^ 2 := by nlinarith [hA, hT]
    have h2 : mixCost μ * Eb ≤ mixCost μ * (4 * ε + S2 n) :=
      mul_le_mul_of_nonneg_left hB (by linarith)
    linarith

/-- The reduction specialised to the balanced even case `n = 2k ≥ 2` of the target (H*). -/
theorem Hopt_ge_of_schedIneq_even (k : ℕ) (hk : 1 ≤ k) (ε : ℝ) (hε : 0 ≤ ε)
    (hSI1 : ∀ U : List (Finset (Fin (2 * k))), IsSchedule U (Finset.univ : Finset (Fin (2 * k))) →
      Hcal (2 * k) - 2 * klSum (2 * k) k (schedLaw k U []) ≤ aSched U)
    (hSI2 : ∀ U : List (Finset (Fin (2 * k))), IsSchedule U (Finset.univ : Finset (Fin (2 * k))) →
      bbSched U ≤ 4 * klSum (2 * k) k (schedLaw k U []) + S2 (2 * k)) :
    (max (Hcal (2 * k) - 2 * ε) 0) ^ 2 / (4 * ε + S2 (2 * k)) ≤ Hopt (2 * k) k ε :=
  Hopt_ge_of_schedIneq (2 * k) k (by omega) (by omega) ε hε hSI1 hSI2

/-! ## §6  Non-vacuity at the library's witness

If (SI-1) and (SI-2) were jointly contradictory, `Hopt_ge_of_schedIneq` would be vacuous.
The following shows they are simultaneously **equalities** at the all-singleton schedule,
the very point `AGFCore.OptNonempty` uses as its witness for every optimum.  This does not
prove (SI-1)/(SI-2) — it rules out the cheapest way for them to be unsatisfiable, and
it identifies both slacks as zero there. -/

lemma aProf_replicate_one (m : ℕ) : aProf (List.replicate m 1) m = Hcal m := by
  induction m with
  | zero => simp
  | succ m ih =>
      have hc : (((m + 1 : ℕ)) : ℝ) = (m : ℝ) + 1 := by push_cast; ring
      rw [List.replicate_succ, aProf_cons, Nat.add_sub_cancel, ih, Hcal_succ, hc, Nat.cast_one]
      ring

lemma bbProf_replicate_one (m : ℕ) : bbProf (List.replicate m 1) m = S2 m := by
  induction m with
  | zero => simp
  | succ m ih =>
      have hc : (((m + 1 : ℕ)) : ℝ) = (m : ℝ) + 1 := by push_cast; ring
      rw [List.replicate_succ, bbProf_cons, Nat.add_sub_cancel, ih, S2_succ, hc, Nat.cast_one,
        div_pow, one_pow]
      exact add_comm _ _

lemma profile_singletons : ∀ L : List (Fin n),
    profile (agfv_singletons L) = List.replicate L.length 1 := by
  intro L
  induction L with
  | nil => rfl
  | cons i t ih =>
      show (1 : ℕ) :: profile (agfv_singletons t) = List.replicate (t.length + 1) 1
      rw [ih, List.replicate_succ]

lemma profile_fullSingletons (n : ℕ) :
    profile (agfv_fullSingletons n) = List.replicate n 1 := by
  rw [agfv_fullSingletons, profile_singletons, Finset.length_toList, Finset.card_univ,
    Fintype.card_fin]

theorem aSched_fullSingletons (n : ℕ) : aSched (agfv_fullSingletons n) = Hcal n := by
  rw [aSched_eq_aProf (agfv_fullSingletons_isSchedule n), profile_fullSingletons,
    aProf_replicate_one]

theorem bbSched_fullSingletons (n : ℕ) : bbSched (agfv_fullSingletons n) = S2 n := by
  rw [bbSched_eq_bbProf (agfv_fullSingletons_isSchedule n), profile_fullSingletons,
    bbProf_replicate_one]

lemma klSum_fullSingletons (n k : ℕ) (hk : k ≤ n) :
    klSum n k (schedLaw k (agfv_fullSingletons n) ([] : History n)) = 0 := by
  have h : klSum n k (qSched k (agfv_fullSingletons n)) = 0 := by
    rw [agfv_qSched_fullSingletons k hk, agfv_klzero_klSum_pTarget]
  simpa [qSched] using h

/-- Both schedule inequalities hold with **equality** at the all-singleton schedule:
`a = Hcal n`, `bb = S2 n`, `d = 0`.  Hence neither is contradicted there, and both slacks
vanish at that point. -/
theorem SI_eq_at_fullSingletons (n k : ℕ) (hk : k ≤ n) :
    Hcal n - 2 * klSum n k (schedLaw k (agfv_fullSingletons n) ([] : History n))
        = aSched (agfv_fullSingletons n) ∧
      bbSched (agfv_fullSingletons n)
        = 4 * klSum n k (schedLaw k (agfv_fullSingletons n) ([] : History n)) + S2 n := by
  rw [klSum_fullSingletons n k hk, aSched_fullSingletons, bbSched_fullSingletons]
  constructor <;> ring

/-! ## §7  Locating the residual content: the coarsest schedule `[univ]`

At the single-block schedule `U = [Finset.univ]` both functionals are `1`.  There
(SI-2) is **free** — it reduces to `1 ≤ 4 d + S2 n`, which follows from `d ≥ 0` and
`1 ≤ S2 n` — while (SI-1) is **equivalent to a divergence lower bound**
`(Hcal n − 1)/2 ≤ d_[univ]`, which nothing in `AGFCore` supplies.  So the two schedule
inequalities are not equally hard, and the obligation that blocks (SI-1) is a Pinsker-type
lower bound on `klSum`, not a combinatorial identity. -/

/-- `0 ≤ d_U` for every full labelled schedule: the schedule law is a genuine probability
law absolutely continuous on the slice, so the library's `klSum` nonnegativity applies. -/
lemma klSum_sched_nonneg (n k : ℕ) (hk : k ≤ n) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) :
    0 ≤ klSum n k (schedLaw k U ([] : History n)) := by
  have hac : AbsCont n k (qSched k U) := qSched_absCont k hU
  have h := agfv_klzero_klSum_nonneg hk (q := qSched k U) (fun x => qSched_nonneg k U x)
    (le_of_eq (sum_qSched k hU)) hac
  simpa [qSched] using h

lemma isSchedule_single_block (hn : 1 ≤ n) :
    IsSchedule [(Finset.univ : Finset (Fin n))] (Finset.univ : Finset (Fin n)) :=
  ⟨agfv_univ_nonempty hn, Finset.Subset.refl _, by simp [IsSchedule]⟩

lemma cast_card_univ_ne_zero (hn : 1 ≤ n) :
    (((Finset.univ : Finset (Fin n)).card : ℝ)) ≠ 0 := by
  rw [Finset.card_univ, Fintype.card_fin]
  have : (0 : ℝ) < (n : ℝ) := by exact_mod_cast hn
  exact ne_of_gt this

@[simp] lemma aSched_single_block (hn : 1 ≤ n) :
    aSched [(Finset.univ : Finset (Fin n))] = 1 := by
  rw [aSched, aFrom_cons, aFrom_nil, add_zero, div_self (cast_card_univ_ne_zero hn)]

@[simp] lemma bbSched_single_block (hn : 1 ≤ n) :
    bbSched [(Finset.univ : Finset (Fin n))] = 1 := by
  rw [bbSched, bbFrom_cons, bbFrom_nil, add_zero, div_self (cast_card_univ_ne_zero hn),
    one_pow]

/-- **(SI-2) holds outright at the coarsest schedule.**  No new mathematics is needed. -/
theorem SI2_at_single_block (n k : ℕ) (hn : 1 ≤ n) (hk : k ≤ n) :
    bbSched [(Finset.univ : Finset (Fin n))]
      ≤ 4 * klSum n k (schedLaw k [(Finset.univ : Finset (Fin n))] ([] : History n)) + S2 n := by
  have hd := klSum_sched_nonneg n k hk (isSchedule_single_block hn)
  have hS := one_le_S2 (n := n) hn
  rw [bbSched_single_block hn]
  linarith

/-- **(SI-1) at the coarsest schedule is exactly a divergence lower bound.**  Stated as an
iff so that no slack is hidden: the hypothesis (SI-1) demands, at this one schedule,
`(Hcal n − 1)/2 ≤ d_[univ]`, and that is the obligation this branch does not discharge. -/
theorem SI1_at_single_block_iff (n k : ℕ) (hn : 1 ≤ n) :
    (Hcal n - 2 * klSum n k (schedLaw k [(Finset.univ : Finset (Fin n))] ([] : History n))
        ≤ aSched [(Finset.univ : Finset (Fin n))])
      ↔ (Hcal n - 1) / 2
          ≤ klSum n k (schedLaw k [(Finset.univ : Finset (Fin n))] ([] : History n)) := by
  rw [aSched_single_block hn]
  constructor <;> intro h <;> linarith
/-! ## §A  The divergence-free per-batch inequality (brief fact 3)

`(b/M)² + 2(b/M) ≤ Σ_{m=M−b+1}^{M} (2/m + 1/m²)`, equality exactly at `b = 1`.  No divergence
appears: this is pure arithmetic on the residual sizes.  The proof is an induction on `b` whose
increment is

  `2/m + 1/m² − 2/M − (2(M−m)+1)/M² = 2(M−m)²/(mM²) + (M−m)(M+m)/(m²M²) ≥ 0`,  `m = M − b`,

i.e. after clearing denominators `0 ≤ 2mb² + 2mb + b²`. -/

/-- The single increment of the `b`-induction, with `M = m + b`, `m ≥ 1`. -/
lemma perBatch_step (m b : ℕ) (hm : 1 ≤ m) :
    (2 * (b : ℝ) + 1) / ((m : ℝ) + (b : ℝ)) ^ 2 + 2 / ((m : ℝ) + (b : ℝ))
      ≤ 2 / (m : ℝ) + 1 / (m : ℝ) ^ 2 := by
  have hm0 : (0 : ℝ) < (m : ℝ) := by exact_mod_cast hm
  have hb0 : (0 : ℝ) ≤ (b : ℝ) := Nat.cast_nonneg _
  have hM0 : (0 : ℝ) < (m : ℝ) + (b : ℝ) := by linarith
  have h1 : (2 * (b : ℝ) + 1) / ((m : ℝ) + (b : ℝ)) ^ 2 + 2 / ((m : ℝ) + (b : ℝ))
      = ((2 * (b : ℝ) + 1) + 2 * ((m : ℝ) + (b : ℝ))) / ((m : ℝ) + (b : ℝ)) ^ 2 := by
    field_simp
  have h2 : 2 / (m : ℝ) + 1 / (m : ℝ) ^ 2 = (2 * (m : ℝ) + 1) / (m : ℝ) ^ 2 := by
    field_simp
  rw [h1, h2, div_le_div_iff₀ (by positivity) (by positivity)]
  nlinarith [sq_nonneg (b : ℝ), mul_nonneg hm0.le (mul_nonneg hb0 hb0), mul_nonneg hm0.le hb0]

/-- **Brief fact 3, per batch.**  For `b ≤ M`,
`(b/M)² + 2(b/M) + 2𝓗_{M−b} + S2_{M−b} ≤ 2𝓗_M + S2_M`, which is the stated
`(b/M)² + 2(b/M) ≤ Σ_{m=M−b+1}^{M}(2/m + 1/m²)` with the two partial sums written out. -/
theorem perBatch_ineq : ∀ (M b : ℕ), b ≤ M →
    ((b : ℝ) / (M : ℝ)) ^ 2 + 2 * ((b : ℝ) / (M : ℝ)) + 2 * Hcal (M - b) + S2 (M - b)
      ≤ 2 * Hcal M + S2 M := by
  intro M b
  induction b with
  | zero => intro _; simp
  | succ b ih =>
      intro hb
      have hbM : b ≤ M := by omega
      have hIH := ih hbM
      -- `m = M − b ≥ 1`, and `M − (b+1) = m − 1`.
      obtain ⟨mm, hmm⟩ : ∃ mm : ℕ, M - b = mm + 1 := ⟨M - b - 1, by omega⟩
      have hMsub : M - (b + 1) = mm := by omega
      have hm1 : (1 : ℕ) ≤ mm + 1 := by omega
      have hMeq : (M : ℝ) = ((mm : ℝ) + 1) + (b : ℝ) := by
        have : M = (mm + 1) + b := by omega
        rw [this]; push_cast; ring
      have hM0 : (0 : ℝ) < (M : ℝ) := by
        have : 0 < M := by omega
        exact_mod_cast this
      have hmR : (0 : ℝ) < (mm : ℝ) + 1 := by positivity
      -- unfold one harmonic term
      have hH : Hcal (M - b) = Hcal mm + 1 / ((mm : ℝ) + 1) := by rw [hmm]; exact Hcal_succ mm
      have hS : S2 (M - b) = S2 mm + 1 / ((mm : ℝ) + 1) ^ 2 := by rw [hmm]; exact S2_succ mm
      -- the step inequality
      have hstep : (2 * (b : ℝ) + 1) / (M : ℝ) ^ 2 + 2 / (M : ℝ)
          ≤ 2 / ((mm : ℝ) + 1) + 1 / ((mm : ℝ) + 1) ^ 2 := by
        have h := perBatch_step (mm + 1) b hm1
        push_cast at h
        rw [hMeq]
        exact h
      -- assemble
      have hsq : (((b : ℕ) + 1 : ℕ) : ℝ) = (b : ℝ) + 1 := by push_cast; ring
      rw [hMsub]
      rw [hH, hS] at hIH
      have hexp : (((b + 1 : ℕ)) : ℝ) / (M : ℝ) = ((b : ℝ) + 1) / (M : ℝ) := by
        rw [hsq]
      rw [hexp]
      have hkey : (((b : ℝ) + 1) / (M : ℝ)) ^ 2 + 2 * (((b : ℝ) + 1) / (M : ℝ))
          ≤ ((b : ℝ) / (M : ℝ)) ^ 2 + 2 * ((b : ℝ) / (M : ℝ))
            + (2 / ((mm : ℝ) + 1) + 1 / ((mm : ℝ) + 1) ^ 2) := by
        have hd : (((b : ℝ) + 1) / (M : ℝ)) ^ 2 - ((b : ℝ) / (M : ℝ)) ^ 2
            + 2 * (((b : ℝ) + 1) / (M : ℝ)) - 2 * ((b : ℝ) / (M : ℝ))
            = (2 * (b : ℝ) + 1) / (M : ℝ) ^ 2 + 2 / (M : ℝ) := by
          field_simp
          ring
        linarith [hstep, hd]
      have he1 : (2 : ℝ) / ((mm : ℝ) + 1) = 2 * (1 / ((mm : ℝ) + 1)) := by ring
      rw [he1] at hkey
      linarith [hIH, hkey]

/-- **Brief fact 3, telescoped, on the library's own schedule recursion.**
`𝔟_U + 2a_U ≤ 2𝓗_n + S2_n` for every labelled schedule, with no divergence anywhere. -/
theorem bbFrom_add_two_aFrom_le : ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)),
    IsSchedule U A → bbFrom U A + 2 * aFrom U A ≤ 2 * Hcal A.card + S2 A.card := by
  intro U
  induction U with
  | nil =>
      intro A hU
      have hA : A = ∅ := hU
      simp [hA]
  | cons B U ih =>
      intro A hU
      obtain ⟨-, hsub, htail⟩ := hU
      have hcard : (A \ B).card = A.card - B.card := by
        have h := Finset.card_sdiff_add_card_eq_card hsub
        omega
      have hbA : B.card ≤ A.card := Finset.card_le_card hsub
      have hIH := ih (A \ B) htail
      rw [hcard] at hIH
      have hpb := perBatch_ineq A.card B.card hbA
      rw [bbFrom_cons, aFrom_cons]
      linarith [hIH, hpb]

/-- `𝔟_U + 2a_U ≤ 2𝓗_n + S2_n` for a full schedule of the coordinate set. -/
theorem bbSched_add_two_aSched_le {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) :
    bbSched U + 2 * aSched U ≤ 2 * Hcal n + S2 n := by
  have h := bbFrom_add_two_aFrom_le U _ hU
  rwa [Finset.card_univ, Fintype.card_fin] at h

/-- **Equality at `b = 1` throughout**: at the all-singleton schedule brief fact 3 is an
identity, `S2 n + 2𝓗_n = 2𝓗_n + S2 n`.  This pins the inequality as sharp, not merely true. -/
theorem bbSched_add_two_aSched_eq_fullSingletons (n : ℕ) :
    bbSched (agfv_fullSingletons n) + 2 * aSched (agfv_fullSingletons n) = 2 * Hcal n + S2 n := by
  rw [aSched_fullSingletons, bbSched_fullSingletons]
  ring

/-! ## §B  (SI-2) is (fact 3) minus twice (SI-1)

This is the cheap half of the pair.  It needs **no** second divergence argument: the two
statements are both affine in `d_U`, and `𝔟_U ≤ (2𝓗_n + S2_n − 2a_U) ≤ 4d_U + S2_n` the moment
`a_U ≥ 𝓗_n − 2d_U` is available. -/

/-- **(SI-2) from (SI-1).**  Per schedule, so it composes with the mixture averaging unchanged. -/
theorem SI2_of_SI1 (n k : ℕ) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n)))
    (hSI1 : Hcal n - 2 * klSum n k (schedLaw k U []) ≤ aSched U) :
    bbSched U ≤ 4 * klSum n k (schedLaw k U []) + S2 n := by
  have h3 := bbSched_add_two_aSched_le hU
  linarith

/-! ## §C  The `AbsCont` bridge: the extra conjunct in `Hfeasible` is vacuous

`AGF.Hfeasible` is the conjunction of an `AbsCont` requirement on every positively weighted part
and the mean-divergence constraint.  The paper's `H_n(ε)` carries only the second.  An extra
conjunct *shrinks* the feasible set, so a priori `Hopt ≥ paper-H` and a kernel bound on `Hopt`
could be **weaker** than the advertised bound on `H_n(ε)`.

It is not weaker.  `SchedMix.comp_sched` already forces every part to be a full labelled schedule,
and `AGF.schedLaw_pos` (library `C00Mass`, T2-strict) gives `0 < schedLaw k U [] x` for every
`x ∈ Vset n k` whenever `U` is a full schedule — every path to a balanced word is legal
throughout, and the endpoint ratios contribute factor `1`.  So the `AbsCont` conjunct holds for
*every* mixture and the two feasible sets are **equal**, not merely nested.  Consequence:
`AGF.Hopt` *is* the paper's `H_n(ε)`, and every lower bound proved here transfers verbatim. -/

/-- The paper's feasibility predicate: the mean component divergence only. -/
def HfeasiblePaper (n k : ℕ) (μ : SchedMix n) (ε : ℝ) : Prop :=
  (μ.parts.map (fun p => p.1 * klSum n k (schedLaw k p.2 []))).sum ≤ ε

/-- The paper's `H_n(ε)`: the infimum with **no** absolute-continuity conjunct. -/
noncomputable def HoptPaper (n k : ℕ) (ε : ℝ) : ℝ :=
  sInf {c : ℝ | ∃ μ : SchedMix n, HfeasiblePaper n k μ ε ∧ c = mixCost μ}

/-- **The `AbsCont` conjunct is vacuous.**  Every part of a `SchedMix` is a full labelled
schedule, and every full labelled schedule law is strictly positive on the balanced slice. -/
theorem absCont_of_mem_parts (n k : ℕ) (μ : SchedMix n)
    (p : ℝ × List (Finset (Fin n))) (hp : p ∈ μ.parts) :
    AbsCont n k (schedLaw k p.2 []) := by
  intro x hx
  exact schedLaw_pos k (μ.comp_sched p hp) hx

/-- **The two feasibility predicates coincide.** -/
theorem Hfeasible_iff_paper (n k : ℕ) (μ : SchedMix n) (ε : ℝ) :
    Hfeasible n k μ ε ↔ HfeasiblePaper n k μ ε := by
  constructor
  · intro h; exact h.2
  · intro h
    exact ⟨fun p hp _ => absCont_of_mem_parts n k μ p hp, h⟩

/-- **The feasible sets coincide**, hence so do the infima: `AGF.Hopt = H_n(ε)`.  The Lean
optimum is not a shrunken variant of the paper's, so no bound proved about `AGF.Hopt` is weaker
than advertised. -/
theorem Hopt_eq_HoptPaper (n k : ℕ) (ε : ℝ) : Hopt n k ε = HoptPaper n k ε := by
  have hset : {c : ℝ | ∃ μ : SchedMix n, Hfeasible n k μ ε ∧ c = mixCost μ}
      = {c : ℝ | ∃ μ : SchedMix n, HfeasiblePaper n k μ ε ∧ c = mixCost μ} := by
    ext c
    simp only [Set.mem_setOf_eq]
    constructor
    · rintro ⟨μ, hfeas, rfl⟩
      exact ⟨μ, (Hfeasible_iff_paper n k μ ε).1 hfeas, rfl⟩
    · rintro ⟨μ, hfeas, rfl⟩
      exact ⟨μ, (Hfeasible_iff_paper n k μ ε).2 hfeas, rfl⟩
  rw [Hopt, HoptPaper, hset]
/-! ## §D  The two new terms

Notation for the statements: `A = (𝓗_n − 2ε)₊` and `B = 4ε + S2_n`, with `B > 1` whenever
`n ≥ 2` because `S2_n ≥ 1 + 1/4`. -/

/-- `A = (𝓗_n − 2ε)₊`. -/
noncomputable def Apos (n : ℕ) (ε : ℝ) : ℝ := max (Hcal n - 2 * ε) 0

/-- `B = 4ε + S2_n`. -/
noncomputable def Bden (n : ℕ) (ε : ℝ) : ℝ := 4 * ε + S2 n

lemma Apos_nonneg (n : ℕ) (ε : ℝ) : 0 ≤ Apos n ε := le_max_right _ _

/-- `5/4 ≤ S2 n` for `n ≥ 2`: the `M = 1` and `M = 2` terms alone.  This is what makes
`B − 1 > 0` for every `ε ≥ 0`, so the peeled term never divides by zero. -/
lemma five_four_le_S2 (hn : 2 ≤ n) : (5 : ℝ) / 4 ≤ S2 n := by
  have hsub : ({1, 2} : Finset ℕ) ⊆ Finset.Icc 1 n := by
    intro m hm
    simp only [Finset.mem_insert, Finset.mem_singleton] at hm
    rcases hm with h | h <;> subst h <;> simp only [Finset.mem_Icc] <;> omega
  have h := Finset.sum_le_sum_of_subset_of_nonneg (f := fun M : ℕ => (1 : ℝ) / (M : ℝ) ^ 2) hsub
    (fun M _ _ => by positivity)
  have hpair : ∑ M ∈ ({1, 2} : Finset ℕ), (1 : ℝ) / (M : ℝ) ^ 2 = 5 / 4 := by norm_num
  rw [hpair] at h
  exact h

lemma one_lt_Bden (hn : 2 ≤ n) {ε : ℝ} (hε : 0 ≤ ε) : (1 : ℝ) < Bden n ε := by
  have h := five_four_le_S2 (n := n) hn
  unfold Bden
  linarith

/-! ### §D.1  `ρ_t ≤ 1`, hence `a_U ≤ |U|`: the linear term -/

/-- Every block ratio is at most one, so `a_U ≤ |U|`. -/
theorem aFrom_le_length : ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)),
    IsSchedule U A → aFrom U A ≤ (U.length : ℝ) := by
  intro U
  induction U with
  | nil => intro A _; simp
  | cons B U ih =>
      intro A hU
      obtain ⟨hne, hsub, htail⟩ := hU
      have hAne : A.Nonempty := hne.mono hsub
      have hA0 : (0 : ℝ) < (A.card : ℝ) := by
        have : 0 < A.card := Finset.card_pos.2 hAne
        exact_mod_cast this
      have hρ : (B.card : ℝ) / (A.card : ℝ) ≤ 1 := by
        rw [div_le_one hA0]
        exact_mod_cast Finset.card_le_card hsub
      have hIH := ih (A \ B) htail
      rw [aFrom_cons, List.length_cons]
      push_cast
      linarith

theorem aSched_le_length {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) : aSched U ≤ (U.length : ℝ) :=
  aFrom_le_length U _ hU

/-! ### §D.2  Peeling the last block

A **complete** schedule's last block exhausts the residual set, so its ratio is `ρ_R = 1`
exactly.  Peeling it leaves `|U| − 1` pairs of total `a'_U = a_U − 1` and `𝔟'_U = 𝔟_U − 1`, and
Cauchy–Schwarz applies to those.  All four facts are proved in one induction because the
inductive step needs the previous three. -/

/-- `IsSchedule U ∅ → U = []`: a nonempty block cannot sit inside the empty set. -/
lemma isSchedule_empty_nil : ∀ {U : List (Finset (Fin n))}, IsSchedule U (∅ : Finset (Fin n)) →
    U = [] := by
  intro U hU
  cases U with
  | nil => rfl
  | cons B U =>
      obtain ⟨hne, hsub, -⟩ := hU
      exact absurd (Finset.subset_empty.1 hsub) hne.ne_empty

/-- **The peel.**  For every schedule of a nonempty set: `1 ≤ |U|`, `1 ≤ a_U`, `1 ≤ 𝔟_U`, and
the peeled Cauchy–Schwarz `(a_U − 1)² ≤ (|U| − 1)(𝔟_U − 1)`.  The last block contributes exactly
`1` to both `a` and `𝔟`, which is the source of all four. -/
theorem peel_bundle : ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)), IsSchedule U A →
    A.Nonempty →
    (1 : ℝ) ≤ (U.length : ℝ) ∧ (1 : ℝ) ≤ aFrom U A ∧ (1 : ℝ) ≤ bbFrom U A ∧
      (aFrom U A - 1) ^ 2 ≤ ((U.length : ℝ) - 1) * (bbFrom U A - 1) := by
  intro U
  induction U with
  | nil =>
      intro A hU hAne
      exact absurd (hU : A = ∅) hAne.ne_empty
  | cons B U ih =>
      intro A hU hAne
      obtain ⟨hBne, hsub, htail⟩ := hU
      have hA0 : (0 : ℝ) < (A.card : ℝ) := by
        have : 0 < A.card := Finset.card_pos.2 hAne
        exact_mod_cast this
      set ρ : ℝ := (B.card : ℝ) / (A.card : ℝ) with hρdef
      have hρ0 : 0 ≤ ρ := by rw [hρdef]; positivity
      have hρ1 : ρ ≤ 1 := by
        rw [hρdef, div_le_one hA0]
        exact_mod_cast Finset.card_le_card hsub
      by_cases hAB : (A \ B).Nonempty
      · obtain ⟨hm, ha', hb', hcs'⟩ := ih (A \ B) htail hAB
        set m : ℝ := (U.length : ℝ) with hmdef
        set α : ℝ := aFrom U (A \ B) - 1 with hαdef
        set β : ℝ := bbFrom U (A \ B) - 1 with hβdef
        have hα0 : 0 ≤ α := by rw [hαdef]; linarith
        have hβ0 : 0 ≤ β := by rw [hβdef]; linarith
        have hm1 : 0 ≤ m - 1 := by linarith
        -- the AM–GM step: `2ρα ≤ β + ρ²(m−1)`
        have hcross : 2 * (ρ * α) ≤ 1 * β + ρ ^ 2 * (m - 1) :=
          two_mul_le_of_sq_le (p := 1) (q := ρ ^ 2) (r := m - 1) (t := β)
            zero_le_one (sq_nonneg _) hm1 hβ0 (by rw [one_mul]) hcs'
        refine ⟨?_, ?_, ?_, ?_⟩
        · rw [List.length_cons]; push_cast; linarith
        · rw [aFrom_cons, ← hρdef]
          have : aFrom U (A \ B) = α + 1 := by rw [hαdef]; ring
          rw [this]; linarith
        · rw [bbFrom_cons, ← hρdef]
          have : bbFrom U (A \ B) = β + 1 := by rw [hβdef]; ring
          rw [this]; nlinarith [sq_nonneg ρ]
        · rw [aFrom_cons, bbFrom_cons, List.length_cons, ← hρdef]
          have hae : aFrom U (A \ B) = α + 1 := by rw [hαdef]; ring
          have hbe : bbFrom U (A \ B) = β + 1 := by rw [hβdef]; ring
          rw [hae, hbe]
          push_cast
          rw [← hmdef]
          nlinarith [hcross, hα0, hβ0, hm1, sq_nonneg ρ]
      · -- the last block: `B = A`, `ρ = 1`, and the tail is empty
        have hABe : A \ B = ∅ := Finset.not_nonempty_iff_eq_empty.1 hAB
        have hUnil : U = [] := isSchedule_empty_nil (by rw [← hABe]; exact htail)
        have hBA : B = A := Finset.Subset.antisymm hsub (by
          intro i hi
          by_contra hiB
          exact absurd (Finset.mem_sdiff.2 ⟨hi, hiB⟩) (by rw [hABe]; simp))
        have hρ1' : ρ = 1 := by
          rw [hρdef, hBA, div_self (ne_of_gt hA0)]
        subst hUnil
        refine ⟨by simp, ?_, ?_, ?_⟩
        · rw [aFrom_cons, aFrom_nil, add_zero, ← hρdef, hρ1']
        · rw [bbFrom_cons, bbFrom_nil, add_zero, ← hρdef, hρ1']; norm_num
        · rw [aFrom_cons, aFrom_nil, bbFrom_cons, bbFrom_nil, add_zero, add_zero, ← hρdef, hρ1']
          norm_num

theorem one_le_aSched (hn : 1 ≤ n) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) : (1 : ℝ) ≤ aSched U :=
  (peel_bundle U _ hU (agfv_univ_nonempty hn)).2.1

theorem one_le_bbSched (hn : 1 ≤ n) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) : (1 : ℝ) ≤ bbSched U :=
  (peel_bundle U _ hU (agfv_univ_nonempty hn)).2.2.1

theorem one_le_length (hn : 1 ≤ n) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) : (1 : ℝ) ≤ (U.length : ℝ) :=
  (peel_bundle U _ hU (agfv_univ_nonempty hn)).1

/-- **Peeled Cauchy–Schwarz, per schedule.** -/
theorem sq_aSched_sub_one_le (hn : 1 ≤ n) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) :
    (aSched U - 1) ^ 2 ≤ ((U.length : ℝ) - 1) * (bbSched U - 1) :=
  (peel_bundle U _ hU (agfv_univ_nonempty hn)).2.2.2

/-! ### §D.3  Brief fact 4: the peeled term dominates the old basic term

`1 + ((A−1)₊)²/(B−1) − A²/B = (A−B)²/(B(B−1)) ≥ 0` when `A > 1`, and `A²/B ≤ 1` when
`0 ≤ A ≤ 1 < B`.  So the `A²/B` term of `AGFH.Hopt_ge_of_schedIneq` is **redundant** in the
three-term max and is deliberately not carried in the statements below; it is recovered from the
peeled term by this lemma rather than dropped silently. -/
theorem basic_le_peel (A Bv : ℝ) (hA : 0 ≤ A) (hB : 1 < Bv) :
    A ^ 2 / Bv ≤ 1 + (max (A - 1) 0) ^ 2 / (Bv - 1) := by
  have hB0 : (0 : ℝ) < Bv := by linarith
  have hB1 : (0 : ℝ) < Bv - 1 := by linarith
  by_cases hA1 : 1 ≤ A
  · rw [max_eq_left (by linarith : (0:ℝ) ≤ A - 1)]
    have hid : 1 + (A - 1) ^ 2 / (Bv - 1) - A ^ 2 / Bv = (A - Bv) ^ 2 / (Bv * (Bv - 1)) := by
      field_simp
      ring
    have hpos : (0 : ℝ) ≤ (A - Bv) ^ 2 / (Bv * (Bv - 1)) := by positivity
    linarith [hid, hpos]
  · have hA1' : A ≤ 1 := le_of_lt (not_le.1 hA1)
    rw [max_eq_right (by linarith : A - 1 ≤ (0:ℝ))]
    have h1 : A ^ 2 ≤ 1 := by nlinarith
    have h2 : A ^ 2 / Bv ≤ 1 := by
      rw [div_le_one hB0]; linarith
    simpa using h2

/-! ## §E  The three-term lower bound on the actual `AGF.Hopt`

Still **conditional on (SI-1)/(SI-2)**, exactly as `AGFH.Hopt_ge_of_schedIneq` is; §H discharges
them.  Three separate mechanisms, each binding somewhere:

* `1 ≤ Hopt` — every complete schedule has at least one block (`agfv_mixCost_bounds`);
* `A ≤ Hopt` — `ρ_t ≤ 1` pointwise, so `a_U ≤ |U|`, and (SI-1) averaged bounds `E a` below;
* `1 + ((A−1)₊)²/(B−1) ≤ Hopt` — peel the last block (`ρ_R = 1`) and apply Cauchy–Schwarz to
  the remaining pairs, whose total mass is `C − 1`.

The `C = 1` case needs no separate argument: it forces `E a' = 0`, and the chain
`((A−1)₊)² ≤ (E a')² ≤ (C−1)(E 𝔟') ≤ (C−1)(B−1)` then gives `(A−1)₊ = 0` on its own. -/

theorem Hopt_ge_three_of_schedIneq (n k : ℕ) (hn : 2 ≤ n) (hk : k ≤ n) (ε : ℝ) (hε : 0 ≤ ε)
    (hSI1 : ∀ U : List (Finset (Fin n)), IsSchedule U (Finset.univ : Finset (Fin n)) →
      Hcal n - 2 * klSum n k (schedLaw k U []) ≤ aSched U)
    (hSI2 : ∀ U : List (Finset (Fin n)), IsSchedule U (Finset.univ : Finset (Fin n)) →
      bbSched U ≤ 4 * klSum n k (schedLaw k U []) + S2 n) :
    max 1 (max (Apos n ε) (1 + (max (Apos n ε - 1) 0) ^ 2 / (Bden n ε - 1)))
      ≤ Hopt n k ε := by
  have hn1 : 1 ≤ n := by omega
  have hBd : (1 : ℝ) < Bden n ε := one_lt_Bden (n := n) hn hε
  have hBd1 : (0 : ℝ) < Bden n ε - 1 := by linarith
  refine le_csInf (agfv_Hopt_set_nonempty n k hk hε) ?_
  rintro c ⟨μ, hfeas, rfl⟩
  set Ed : ℝ := (μ.parts.map (fun p => p.1 * klSum n k (schedLaw k p.2 []))).sum with hEddef
  set Ea : ℝ := (μ.parts.map (fun p => p.1 * aSched p.2)).sum with hEadef
  set Eb : ℝ := (μ.parts.map (fun p => p.1 * bbSched p.2)).sum with hEbdef
  have hEd : Ed ≤ ε := hfeas.2
  have hsched : ∀ p ∈ μ.parts, IsSchedule p.2 (Finset.univ : Finset (Fin n)) := μ.comp_sched
  -- Step A: averaging (SI-1)
  have hA : Hcal n - 2 * ε ≤ Ea := by
    have h1 : (μ.parts.map
        (fun p => p.1 * (Hcal n + (-2) * klSum n k (schedLaw k p.2 [])))).sum ≤ Ea := by
      rw [hEadef]
      refine wsum_mono μ.parts (fun U => Hcal n + (-2) * klSum n k (schedLaw k U []))
        (fun U => aSched U) μ.wt_nonneg ?_
      intro p hp
      have h := hSI1 p.2 (hsched p hp)
      linarith
    rw [wsum_affine μ.parts (fun U => klSum n k (schedLaw k U [])) (Hcal n) (-2),
      μ.wt_sum] at h1
    rw [← hEddef] at h1
    linarith
  -- Step B: averaging (SI-2)
  have hB : Eb ≤ 4 * ε + S2 n := by
    have h1 : Eb ≤ (μ.parts.map
        (fun p => p.1 * (S2 n + 4 * klSum n k (schedLaw k p.2 [])))).sum := by
      rw [hEbdef]
      refine wsum_mono μ.parts (fun U => bbSched U)
        (fun U => S2 n + 4 * klSum n k (schedLaw k U [])) μ.wt_nonneg ?_
      intro p hp
      have h := hSI2 p.2 (hsched p hp)
      linarith
    rw [wsum_affine μ.parts (fun U => klSum n k (schedLaw k U [])) (S2 n) 4, μ.wt_sum] at h1
    rw [← hEddef] at h1
    linarith
  have hcost : 1 ≤ mixCost μ := (agfv_mixCost_bounds hn1 μ).1
  -- `E a ≥ 1` and `E 𝔟 ≥ 1`, from the per-schedule peel
  have hEa1 : (1 : ℝ) ≤ Ea := by
    have h1 : (μ.parts.map (fun p => p.1 * (1 + 0 * aSched p.2))).sum ≤ Ea := by
      rw [hEadef]
      refine wsum_mono μ.parts (fun U => 1 + 0 * aSched U) (fun U => aSched U) μ.wt_nonneg ?_
      intro p hp
      have h := one_le_aSched hn1 (hsched p hp)
      linarith
    rw [wsum_affine μ.parts (fun U => aSched U) 1 0, μ.wt_sum] at h1
    linarith
  have hEb1 : (1 : ℝ) ≤ Eb := by
    have h1 : (μ.parts.map (fun p => p.1 * (1 + 0 * bbSched p.2))).sum ≤ Eb := by
      rw [hEbdef]
      refine wsum_mono μ.parts (fun U => 1 + 0 * bbSched U) (fun U => bbSched U) μ.wt_nonneg ?_
      intro p hp
      have h := one_le_bbSched hn1 (hsched p hp)
      linarith
    rw [wsum_affine μ.parts (fun U => bbSched U) 1 0, μ.wt_sum] at h1
    linarith
  -- the linear term: `E a ≤ mixCost μ`
  have hlin : Ea ≤ mixCost μ := by
    have h1 : Ea ≤ (μ.parts.map (fun p => p.1 * ((p.2.length : ℝ)))).sum := by
      rw [hEadef]
      refine wsum_mono μ.parts (fun U => aSched U) (fun U : List (Finset (Fin n)) =>
        (U.length : ℝ)) μ.wt_nonneg ?_
      intro p hp
      exact aSched_le_length (hsched p hp)
    simpa [mixCost] using h1
  -- the peeled Cauchy–Schwarz on the mixture
  have hpeel : (Ea - 1) ^ 2 ≤ (mixCost μ - 1) * (Eb - 1) := by
    have h := wsum_cs μ.parts (fun U => aSched U - 1)
      (fun U : List (Finset (Fin n)) => (U.length : ℝ) - 1) (fun U => bbSched U - 1)
      μ.wt_nonneg
      (fun p hp => by have := one_le_length hn1 (hsched p hp); linarith)
      (fun p hp => by have := one_le_bbSched hn1 (hsched p hp); linarith)
      (fun p hp => sq_aSched_sub_one_le hn1 (hsched p hp))
    have e1 : (μ.parts.map (fun p => p.1 * (aSched p.2 - 1))).sum = Ea - 1 := by
      have := wsum_affine μ.parts (fun U => aSched U) (-1) 1
      simp only [neg_mul, one_mul] at this
      rw [hEadef]
      have h2 : (μ.parts.map (fun p => p.1 * (aSched p.2 - 1))).sum
          = (μ.parts.map (fun p => p.1 * ((-1 : ℝ) + 1 * aSched p.2))).sum := by
        congr 1
        apply List.map_congr_left
        intro p _
        ring
      rw [h2, wsum_affine μ.parts (fun U => aSched U) (-1) 1, μ.wt_sum]
      ring
    have e2 : (μ.parts.map (fun p => p.1 * (bbSched p.2 - 1))).sum = Eb - 1 := by
      rw [hEbdef]
      have h2 : (μ.parts.map (fun p => p.1 * (bbSched p.2 - 1))).sum
          = (μ.parts.map (fun p => p.1 * ((-1 : ℝ) + 1 * bbSched p.2))).sum := by
        congr 1
        apply List.map_congr_left
        intro p _
        ring
      rw [h2, wsum_affine μ.parts (fun U => bbSched U) (-1) 1, μ.wt_sum]
      ring
    have e3 : (μ.parts.map (fun p => p.1 * ((p.2.length : ℝ) - 1))).sum = mixCost μ - 1 := by
      have h2 : (μ.parts.map (fun p => p.1 * ((p.2.length : ℝ) - 1))).sum
          = (μ.parts.map (fun p => p.1 * ((-1 : ℝ) + 1 * (p.2.length : ℝ)))).sum := by
        congr 1
        apply List.map_congr_left
        intro p _
        ring
      rw [h2, wsum_affine μ.parts (fun U : List (Finset (Fin n)) => (U.length : ℝ)) (-1) 1,
        μ.wt_sum, mixCost]
      ring
    rw [e1, e2, e3] at h
    exact h
  -- assemble the three terms
  refine max_le hcost (max_le ?_ ?_)
  · -- `A ≤ mixCost μ`
    unfold Apos
    refine max_le (by linarith) (by linarith)
  · -- `1 + ((A−1)₊)²/(B−1) ≤ mixCost μ`
    have hApos : Apos n ε ≤ Ea := by
      unfold Apos
      exact max_le (by linarith) (by linarith)
    have hα : max (Apos n ε - 1) 0 ≤ Ea - 1 := max_le (by linarith) (by linarith)
    have hα0 : (0 : ℝ) ≤ max (Apos n ε - 1) 0 := le_max_right _ _
    have hsq : (max (Apos n ε - 1) 0) ^ 2 ≤ (Ea - 1) ^ 2 := by nlinarith [hα, hα0]
    have hEbB : Eb - 1 ≤ Bden n ε - 1 := by unfold Bden; linarith
    have hchain : (max (Apos n ε - 1) 0) ^ 2 ≤ (mixCost μ - 1) * (Bden n ε - 1) := by
      have h1 : (mixCost μ - 1) * (Eb - 1) ≤ (mixCost μ - 1) * (Bden n ε - 1) :=
        mul_le_mul_of_nonneg_left hEbB (by linarith)
      linarith [hsq, hpeel, h1]
    have hfin : (max (Apos n ε - 1) 0) ^ 2 / (Bden n ε - 1) ≤ mixCost μ - 1 := by
      rw [div_le_iff₀ hBd1]
      exact hchain
    linarith [hfin]
/-! ## §F  Binary Pinsker, `d(a‖b) ≥ 2(a−b)²`

Mathlib (v4.33.1) has no Pinsker inequality — `Mathlib/InformationTheory/` contains `Hamming`,
`Coding` and `KullbackLeibler` with no such bound — so it is proved here from scratch, in the
binary case, which is all the increment bound needs.

The proof is the standard one-variable argument, arranged so that `a ∈ {0,1}` needs no separate
treatment: **`b` is the reference point and it is interior**.  With `b ∈ (0,1)` fixed,

  `F(a) = d(a‖b) − 2(a−b)²`,  `F(b) = 0`,  `F'(a) = log(a/b) − log((1−a)/(1−b)) − 4(a−b) = G(a)`,
  `G(b) = 0`,  `G'(a) = 1/a + 1/(1−a) − 4 = (1−2a)²/(a(1−a)) ≥ 0`.

So `G` is monotone on `(0,1)` with a zero at `b`, hence `G ≥ 0` right of `b` and `G ≤ 0` left of
it, hence `F` is monotone right of `b` and antitone left of it, hence `F ≥ F(b) = 0` on `[0,1]`.
`F` is continuous at `a = 0` and `a = 1` because `a·log a` is (`Real.continuous_mul_log`), which
is exactly why the endpoints come for free; taking `a` as the reference point instead would put
the reference outside the domain when `a ∈ {0,1}`. -/

/-- Binary KL divergence in nats, `d(a‖b)`, written in the expanded form.  `klb_eq_log_div`
below is the recognisable `a log(a/b) + (1−a) log((1−a)/(1−b))` form; the two agree for
`0 ≤ a ≤ 1` and `0 < b < 1` **including** the endpoints `a ∈ {0,1}`, where Lean's
`Real.log 0 = 0` convention makes the vanishing coefficient do the work. -/
noncomputable def klb (a b : ℝ) : ℝ :=
  a * Real.log a - a * Real.log b + (1 - a) * Real.log (1 - a) - (1 - a) * Real.log (1 - b)

lemma klb_eq_log_div {a b : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) (hb0 : 0 < b) (hb1 : b < 1) :
    klb a b = a * Real.log (a / b) + (1 - a) * Real.log ((1 - a) / (1 - b)) := by
  have h1 : a * Real.log (a / b) = a * Real.log a - a * Real.log b := by
    rcases eq_or_lt_of_le ha0 with h | h
    · rw [← h]; simp
    · rw [Real.log_div (ne_of_gt h) (ne_of_gt hb0)]; ring
  have h2 : (1 - a) * Real.log ((1 - a) / (1 - b))
      = (1 - a) * Real.log (1 - a) - (1 - a) * Real.log (1 - b) := by
    rcases eq_or_lt_of_le ha1 with h | h
    · rw [h]; simp
    · have h' : (0 : ℝ) < 1 - a := by linarith
      rw [Real.log_div (ne_of_gt h') (by linarith)]; ring
  rw [h1, h2, klb]
  ring

/-- `F(a) = d(a‖b) − 2(a−b)²`. -/
noncomputable def pinF (b t : ℝ) : ℝ := klb t b - 2 * (t - b) ^ 2

/-- `G = F'`. -/
noncomputable def pinG (b t : ℝ) : ℝ :=
  Real.log t - Real.log b - Real.log (1 - t) + Real.log (1 - b) - 4 * (t - b)

@[simp] lemma pinF_self (b : ℝ) : pinF b b = 0 := by unfold pinF klb; ring

@[simp] lemma pinG_self (b : ℝ) : pinG b b = 0 := by unfold pinG; ring

lemma continuous_pinF (b : ℝ) : Continuous (pinF b) := by
  have h1 : Continuous fun t : ℝ => t * Real.log t := Real.continuous_mul_log
  have h2 : Continuous fun t : ℝ => (1 - t) * Real.log (1 - t) :=
    Real.continuous_mul_log.comp (continuous_const.sub continuous_id)
  show Continuous fun t : ℝ =>
    (t * Real.log t - t * Real.log b + (1 - t) * Real.log (1 - t)
      - (1 - t) * Real.log (1 - b)) - 2 * (t - b) ^ 2
  exact (((h1.sub (by continuity)).add h2).sub (by continuity)).sub (by continuity)

lemma hasDerivAt_pinF (b : ℝ) {t : ℝ} (ht0 : t ≠ 0) (ht1 : (1 : ℝ) - t ≠ 0) :
    HasDerivAt (pinF b) (pinG b t) t := by
  have hu : HasDerivAt (fun s : ℝ => 1 - s) (-1) t := by
    simpa using (hasDerivAt_id' t).const_sub (1 : ℝ)
  have d1 : HasDerivAt (fun s : ℝ => s * Real.log s) (Real.log t + 1) t :=
    Real.hasDerivAt_mul_log ht0
  have d2 : HasDerivAt (fun s : ℝ => s * Real.log b) (1 * Real.log b) t :=
    (hasDerivAt_id' t).mul_const (Real.log b)
  have d3 : HasDerivAt (fun s : ℝ => (1 - s) * Real.log (1 - s))
      ((Real.log (1 - t) + 1) * (-1)) t := by
    have h := (Real.hasDerivAt_mul_log ht1).comp t hu
    simpa [Function.comp_def] using h
  have d4 : HasDerivAt (fun s : ℝ => (1 - s) * Real.log (1 - b)) (-1 * Real.log (1 - b)) t :=
    hu.mul_const (Real.log (1 - b))
  have d5 : HasDerivAt (fun s : ℝ => 2 * (s - b) ^ 2) (4 * (t - b)) t := by
    have h0 : HasDerivAt (fun s : ℝ => s - b) 1 t := (hasDerivAt_id' t).sub_const b
    have h1 : HasDerivAt (fun s : ℝ => (s - b) ^ 2) ((2 : ℕ) * (t - b) ^ (2 - 1) * 1) t :=
      HasDerivAt.fun_pow h0 2
    have h2 : HasDerivAt (fun s : ℝ => 2 * (s - b) ^ 2)
        (2 * ((2 : ℕ) * (t - b) ^ (2 - 1) * 1)) t := HasDerivAt.const_mul (2 : ℝ) h1
    convert h2 using 1
    push_cast
    ring
  have hsum := (((d1.fun_sub d2).fun_add d3).fun_sub d4).fun_sub d5
  have hfun : pinF b = (fun s : ℝ =>
      s * Real.log s - s * Real.log b + (1 - s) * Real.log (1 - s)
        - (1 - s) * Real.log (1 - b) - 2 * (s - b) ^ 2) := by
    funext s; unfold pinF klb; ring
  have hval : Real.log t + 1 - 1 * Real.log b + (Real.log (1 - t) + 1) * (-1)
      - -1 * Real.log (1 - b) - 4 * (t - b) = pinG b t := by
    unfold pinG; ring
  rw [hfun, ← hval]
  exact hsum

lemma hasDerivAt_pinG (b : ℝ) {t : ℝ} (ht0 : t ≠ 0) (ht1 : (1 : ℝ) - t ≠ 0) :
    HasDerivAt (pinG b) (1 / t + 1 / (1 - t) - 4) t := by
  have hu : HasDerivAt (fun s : ℝ => 1 - s) (-1) t := by
    simpa using (hasDerivAt_id' t).const_sub (1 : ℝ)
  have d1 : HasDerivAt (fun s : ℝ => Real.log s) t⁻¹ t := Real.hasDerivAt_log ht0
  have d2 : HasDerivAt (fun _ : ℝ => Real.log b) 0 t := hasDerivAt_const t _
  have d3 : HasDerivAt (fun s : ℝ => Real.log (1 - s)) ((1 - t)⁻¹ * (-1)) t := by
    have h := (Real.hasDerivAt_log ht1).comp t hu
    simpa [Function.comp_def] using h
  have d4 : HasDerivAt (fun _ : ℝ => Real.log (1 - b)) 0 t := hasDerivAt_const t _
  have d5 : HasDerivAt (fun s : ℝ => 4 * (s - b)) (4 * 1) t :=
    ((hasDerivAt_id' t).sub_const b).const_mul (4 : ℝ)
  have hsum := (((d1.fun_sub d2).fun_sub d3).fun_add d4).fun_sub d5
  have hfun : pinG b = (fun s : ℝ =>
      Real.log s - Real.log b - Real.log (1 - s) + Real.log (1 - b) - 4 * (s - b)) := by
    funext s; unfold pinG; ring
  have hval : t⁻¹ - 0 - (1 - t)⁻¹ * (-1) + 0 - 4 * 1 = 1 / t + 1 / (1 - t) - 4 := by
    have h1 : (1 : ℝ) - t ≠ 0 := ht1
    field_simp
    ring
  rw [hfun, ← hval]
  exact hsum

lemma continuousOn_pinG (b : ℝ) : ContinuousOn (pinG b) (Set.Ioo (0 : ℝ) 1) := by
  intro t ht
  have ht0 : t ≠ 0 := ne_of_gt ht.1
  have ht1 : (1 : ℝ) - t ≠ 0 := by
    have := ht.2
    intro h
    linarith
  exact ((hasDerivAt_pinG b ht0 ht1).continuousAt).continuousWithinAt

/-- `G' = (1−2t)²/(t(1−t)) ≥ 0`: the second-order fact behind Pinsker, and the only place the
constant `2` in `2(a−b)²` is used.  `t(1−t) ≤ 1/4` is what makes `1/(t(1−t)) − 4` nonnegative. -/
lemma pinG_deriv_nonneg {t : ℝ} (ht0 : 0 < t) (ht1 : t < 1) : 0 ≤ 1 / t + 1 / (1 - t) - 4 := by
  have h3 : (0 : ℝ) < 1 - t := by linarith
  have key : 1 / t + 1 / (1 - t) - 4 = (1 - 2 * t) ^ 2 / (t * (1 - t)) := by
    field_simp
    ring
  rw [key]
  positivity

lemma monotoneOn_pinG (b : ℝ) : MonotoneOn (pinG b) (Set.Ioo (0 : ℝ) 1) := by
  refine monotoneOn_of_hasDerivWithinAt_nonneg (convex_Ioo _ _) (continuousOn_pinG b)
    (f' := fun t => 1 / t + 1 / (1 - t) - 4) ?_ ?_
  · intro t ht
    rw [interior_Ioo] at ht
    refine (hasDerivAt_pinG b (ne_of_gt ht.1) ?_).hasDerivWithinAt
    have := ht.2
    intro h
    linarith
  · intro t ht
    rw [interior_Ioo] at ht
    exact pinG_deriv_nonneg ht.1 ht.2

lemma pinG_nonneg_of_ge {b : ℝ} (hb0 : 0 < b) (hb1 : b < 1) {t : ℝ} (hbt : b ≤ t) (ht1 : t < 1) :
    0 ≤ pinG b t := by
  have h := monotoneOn_pinG b ⟨hb0, hb1⟩ ⟨lt_of_lt_of_le hb0 hbt, ht1⟩ hbt
  rwa [pinG_self] at h

lemma pinG_nonpos_of_le {b : ℝ} (hb0 : 0 < b) (hb1 : b < 1) {t : ℝ} (ht0 : 0 < t) (htb : t ≤ b) :
    pinG b t ≤ 0 := by
  have h := monotoneOn_pinG b ⟨ht0, lt_of_le_of_lt htb hb1⟩ ⟨hb0, hb1⟩ htb
  rwa [pinG_self] at h

lemma pinF_nonneg_right {b : ℝ} (hb0 : 0 < b) (hb1 : b < 1) {a : ℝ} (hba : b ≤ a) (ha1 : a ≤ 1) :
    0 ≤ pinF b a := by
  have hmono : MonotoneOn (pinF b) (Set.Icc b 1) := by
    refine monotoneOn_of_hasDerivWithinAt_nonneg (convex_Icc _ _)
      (continuous_pinF b).continuousOn (f' := pinG b) ?_ ?_
    · intro t ht
      rw [interior_Icc] at ht
      refine (hasDerivAt_pinF b (ne_of_gt (lt_trans hb0 ht.1)) ?_).hasDerivWithinAt
      have := ht.2
      intro h
      linarith
    · intro t ht
      rw [interior_Icc] at ht
      exact pinG_nonneg_of_ge hb0 hb1 (le_of_lt ht.1) ht.2
  have h := hmono ⟨le_refl b, le_of_lt hb1⟩ ⟨hba, ha1⟩ hba
  rwa [pinF_self] at h

lemma pinF_nonneg_left {b : ℝ} (hb0 : 0 < b) (hb1 : b < 1) {a : ℝ} (ha0 : 0 ≤ a) (hab : a ≤ b) :
    0 ≤ pinF b a := by
  have hanti : AntitoneOn (pinF b) (Set.Icc 0 b) := by
    refine antitoneOn_of_hasDerivWithinAt_nonpos (convex_Icc _ _)
      (continuous_pinF b).continuousOn (f' := pinG b) ?_ ?_
    · intro t ht
      rw [interior_Icc] at ht
      refine (hasDerivAt_pinF b (ne_of_gt ht.1) ?_).hasDerivWithinAt
      have h2 : t < b := ht.2
      intro h
      linarith
    · intro t ht
      rw [interior_Icc] at ht
      exact pinG_nonpos_of_le hb0 hb1 ht.1 (le_of_lt ht.2)
  have h := hanti ⟨ha0, hab⟩ ⟨le_of_lt hb0, le_refl b⟩ hab
  rwa [pinF_self] at h

/-- **Binary Pinsker.**  `2(a−b)² ≤ d(a‖b)` for `0 ≤ a ≤ 1` and `0 < b < 1`.  The endpoints
`a = 0` and `a = 1` are included, and they are the ones the increment bound actually hits
(`j = 1` and `j = M−1`). -/
theorem pinsker_binary {a b : ℝ} (ha0 : 0 ≤ a) (ha1 : a ≤ 1) (hb0 : 0 < b) (hb1 : b < 1) :
    2 * (a - b) ^ 2 ≤ klb a b := by
  have h : 0 ≤ pinF b a := by
    by_cases hab : b ≤ a
    · exact pinF_nonneg_right hb0 hb1 hab ha1
    · exact pinF_nonneg_left hb0 hb1 ha0 (le_of_lt (not_le.1 hab))
  unfold pinF at h
  linarith
/-! ## §G  The increment bound `𝓗₁(M) − 𝓗₁(M−1) ≥ n/(2(n−1)M(M−1))` (brief fact 2)

Four ingredients, in dependency order:

* §G.1 index plumbing: `AGF.H1` sums over `Finset.Icc (0 : ℤ) M`, and every manipulation below
  (drop the top term, shift by one) is a `Finset.range` fact in disguise.  `chooseZ_nat'` is the
  observation that the `chooseZ` guard is *only* needed for a **negative** index: at nonnegative
  indices `Nat.choose` already returns `0` above the top, so `chooseZ (N:ℤ) (i:ℤ) = N.choose i`
  with no side condition.  That removes the guard case-split from everything downstream except
  the one place it is real, `k − i < 0`.
* §G.2 Vandermonde, in the guarded form the target marginal needs.
* §G.3 the consistency relation `h_{M−1} = Σ_j h_M(j)[(j/M)δ_{j−1} + ((M−j)/M)δ_j]`, i.e. the
  statement that revealing one coordinate of a uniform balanced word takes `h_M` to `h_{M−1}`.
* §G.4 the pointwise Jensen gap, closed by Pinsker, plus the exact second moment. -/

/-! ### §G.1  Index plumbing -/

/-- **The `chooseZ` guard is only about negative indices.**  At a nonnegative index the `if` is
redundant, because `Nat.choose` is already `0` above the top. -/
lemma chooseZ_nat' (N z : ℕ) : chooseZ (N : ℤ) (z : ℤ) = N.choose z := by
  rw [chooseZ_nat]
  split
  · rfl
  · rw [Nat.choose_eq_zero_of_lt (by omega)]

lemma Icc_zero_succ_top (N : ℕ) :
    Finset.Icc (0 : ℤ) ((N : ℤ) + 1) = insert ((N : ℤ) + 1) (Finset.Icc (0 : ℤ) (N : ℤ)) := by
  ext j
  simp only [Finset.mem_Icc, Finset.mem_insert]
  omega

lemma sum_Icc_zero_succ_top (N : ℕ) (g : ℤ → ℝ) :
    ∑ j ∈ Finset.Icc (0 : ℤ) ((N : ℤ) + 1), g j
      = (∑ j ∈ Finset.Icc (0 : ℤ) (N : ℤ), g j) + g ((N : ℤ) + 1) := by
  rw [Icc_zero_succ_top, Finset.sum_insert (by simp only [Finset.mem_Icc]; omega)]
  ring

lemma sum_Icc_zero_eq_range (N : ℕ) (g : ℤ → ℝ) :
    ∑ j ∈ Finset.Icc (0 : ℤ) (N : ℤ), g j = ∑ i ∈ Finset.range (N + 1), g (i : ℤ) := by
  induction N with
  | zero => simp
  | succ N ih =>
      have hc : ((N + 1 : ℕ) : ℤ) = (N : ℤ) + 1 := by push_cast; ring
      rw [Finset.sum_range_succ (fun i => g (i : ℤ)) (N + 1), ← ih, hc, sum_Icc_zero_succ_top]

lemma sum_Icc_zero_shift (N : ℕ) (g : ℤ → ℝ) :
    ∑ j ∈ Finset.Icc (0 : ℤ) ((N : ℤ) + 1), g j
      = g 0 + ∑ j ∈ Finset.Icc (0 : ℤ) (N : ℤ), g (j + 1) := by
  have h1 : ((N + 1 : ℕ) : ℤ) = (N : ℤ) + 1 := by push_cast; ring
  have hL : ∑ j ∈ Finset.Icc (0 : ℤ) ((N : ℤ) + 1), g j
      = ∑ i ∈ Finset.range (N + 1 + 1), g (i : ℤ) := by
    rw [← h1, sum_Icc_zero_eq_range]
  have hR : ∑ j ∈ Finset.Icc (0 : ℤ) (N : ℤ), g (j + 1)
      = ∑ i ∈ Finset.range (N + 1), g ((i : ℤ) + 1) :=
    sum_Icc_zero_eq_range N (fun j => g (j + 1))
  have hc2 : ∑ i ∈ Finset.range (N + 1), g (((i + 1 : ℕ)) : ℤ)
      = ∑ i ∈ Finset.range (N + 1), g ((i : ℤ) + 1) := by
    refine Finset.sum_congr rfl fun i _ => ?_
    simp only [Nat.cast_add, Nat.cast_one]
  rw [hL, hR, Finset.sum_range_succ' (fun i => g (i : ℤ)) (N + 1), hc2]
  ring

/-! ### §G.2  Vandermonde, in the guarded form

`Σ_{i≤a} C(a,i)·C(b,r−i)` with the `i > r` terms zeroed is `C(a+b,r)`, for **every** `r`,
including `r > a+b` where both sides are `0`. -/

/-- The guarded convolution term. -/
def vterm (a b r i : ℕ) : ℕ := if i ≤ r then a.choose i * b.choose (r - i) else 0

lemma vterm_eq_zero_of_gt {a b r i : ℕ} (h : a < i) : vterm a b r i = 0 := by
  unfold vterm
  split
  · rw [Nat.choose_eq_zero_of_lt h, zero_mul]
  · rfl

/-- **Vandermonde**, guarded. -/
theorem vand (a b r : ℕ) :
    ∑ i ∈ Finset.range (a + 1), (vterm a b r i : ℝ) = ((a + b).choose r : ℝ) := by
  have hbase : ((a + b).choose r : ℝ) = ∑ i ∈ Finset.range (r + 1), (vterm a b r i : ℝ) := by
    have h := Nat.add_choose_eq a b r
    rw [Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk
      (fun ij => a.choose ij.1 * b.choose ij.2) r] at h
    simp only [Nat.succ_eq_add_one] at h
    have h2 : ∑ i ∈ Finset.range (r + 1), (vterm a b r i : ℝ)
        = ((∑ i ∈ Finset.range (r + 1), a.choose i * b.choose (r - i) : ℕ) : ℝ) := by
      push_cast
      refine Finset.sum_congr rfl fun i hi => ?_
      have hir : i ≤ r := by
        have := Finset.mem_range.1 hi
        omega
      unfold vterm
      rw [if_pos hir]
      push_cast
      ring
    rw [h2, ← h]
  have hA : ∑ i ∈ Finset.range (a + 1), (vterm a b r i : ℝ)
      = ∑ i ∈ Finset.range (max a r + 1), (vterm a b r i : ℝ) := by
    refine Finset.sum_subset ?_ ?_
    · intro i hi
      have := Finset.mem_range.1 hi
      exact Finset.mem_range.2 (by omega)
    · intro i _ hnot
      have hgt : a < i := by
        by_contra hle
        exact hnot (Finset.mem_range.2 (by omega))
      rw [vterm_eq_zero_of_gt hgt]
      simp
  have hR : ∑ i ∈ Finset.range (r + 1), (vterm a b r i : ℝ)
      = ∑ i ∈ Finset.range (max a r + 1), (vterm a b r i : ℝ) := by
    refine Finset.sum_subset ?_ ?_
    · intro i hi
      have := Finset.mem_range.1 hi
      exact Finset.mem_range.2 (by omega)
    · intro i _ hnot
      have hgt : r < i := by
        by_contra hle
        exact hnot (Finset.mem_range.2 (by omega))
      unfold vterm
      rw [if_neg (by omega)]
      simp
  rw [hbase, hA, hR]

/-! ### §G.3  The target marginal at a ℕ index

`AGF.targetQuota n k M (i : ℤ)` with `M ≤ n` is `vterm M (n−M) k i / C(n,k)`: the `chooseZ` on
the first factor loses its guard by `chooseZ_nat'`, and the guard on the second factor is exactly
the `i ≤ k` test in `vterm`. -/

lemma targetQuota_nat (n k M i : ℕ) (hM : M ≤ n) :
    targetQuota n k M (i : ℤ) = (vterm M (n - M) k i : ℝ) / (n.choose k : ℝ) := by
  unfold targetQuota vterm
  have h1 : chooseZ (M : ℤ) (i : ℤ) = M.choose i := chooseZ_nat' M i
  have h2 : ((n : ℤ) - (M : ℤ)) = ((n - M : ℕ) : ℤ) := by omega
  rw [h1, h2]
  by_cases hik : i ≤ k
  · have h3 : ((k : ℤ) - (i : ℤ)) = ((k - i : ℕ) : ℤ) := by omega
    rw [h3, chooseZ_nat', if_pos hik]
    push_cast
    ring
  · have h3 : ((k : ℤ) - (i : ℤ)) < 0 := by omega
    rw [chooseZ_of_neg h3, if_neg hik]
    simp

/-- **Total mass**, as a `vterm` sum: `Σ_i C(M,i)C(n−M,k−i) = C(n,k)`. -/
theorem sum_vterm_total (n k M : ℕ) (hM : M ≤ n) :
    ∑ i ∈ Finset.range (M + 1), (vterm M (n - M) k i : ℝ) = (n.choose k : ℝ) := by
  have hMn : M + (n - M) = n := by omega
  rw [vand M (n - M) k, hMn]

/-! ### §G.4  Two `Nat.choose` identities and the `C(n−2,k−1)` ratio -/

/-- `(i+1)·C(M,i+1) = M·C(M−1,i)` for `M ≥ 1`. -/
lemma succ_mul_choose (M i : ℕ) (hM : 1 ≤ M) :
    (i + 1) * M.choose (i + 1) = M * (M - 1).choose i := by
  have h := Nat.add_one_mul_choose_eq (M - 1) i
  have hM1 : M - 1 + 1 = M := by omega
  rw [hM1] at h
  rw [h]
  ring

/-- `(M−(i+1))·(i+1)·C(M,i+1) = M·(M−1)·C(M−2,i)` for `M ≥ 2`: the engine of the exact second
moment. -/
lemma pair_mul_choose (M i : ℕ) (hM : 2 ≤ M) :
    (i + 1) * (M - (i + 1)) * M.choose (i + 1) = M * (M - 1) * (M - 2).choose i := by
  have h1 : (i + 1) * M.choose (i + 1) = M * (M - 1).choose i := succ_mul_choose M i (by omega)
  have h2 : (M - 1).choose (i + 1) * (i + 1) = (M - 1).choose i * ((M - 1) - i) :=
    Nat.choose_succ_right_eq (M - 1) i
  have h3 : (i + 1) * (M - 1).choose (i + 1) = (M - 1) * (M - 2).choose i := by
    have h := Nat.add_one_mul_choose_eq (M - 2) i
    have hM2 : M - 2 + 1 = M - 1 := by omega
    rw [hM2] at h
    rw [h]
    ring
  have h4 : (M - 1).choose i * ((M - 1) - i) = (M - 1) * (M - 2).choose i := by
    rw [← h2, Nat.mul_comm ((M - 1).choose (i + 1)) (i + 1)]
    exact h3
  have h5 : M - (i + 1) = (M - 1) - i := by omega
  calc (i + 1) * (M - (i + 1)) * M.choose (i + 1)
      = (M - (i + 1)) * ((i + 1) * M.choose (i + 1)) := by ring
    _ = ((M - 1) - i) * (M * (M - 1).choose i) := by rw [h1, h5]
    _ = M * ((M - 1).choose i * ((M - 1) - i)) := by ring
    _ = M * ((M - 1) * (M - 2).choose i) := by rw [h4]
    _ = M * (M - 1) * (M - 2).choose i := by ring

/-- **The `C(n−2,k−1)` ratio identity**: `C(n,k)·k·(n−k) = n·(n−1)·C(n−2,k−1)`, for `1 ≤ k` and
`k + 1 ≤ n`. -/
lemma choose_ratio (n k : ℕ) (hk : 1 ≤ k) (hkn : k + 1 ≤ n) :
    n.choose k * k * (n - k) = n * (n - 1) * (n - 2).choose (k - 1) := by
  obtain ⟨k', rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
  have hA : (k' + 1) * n.choose (k' + 1) = n * (n - 1).choose k' :=
    succ_mul_choose n k' (by omega)
  have hB : (n - 1).choose (k' + 1) * (k' + 1) = (n - 1).choose k' * ((n - 1) - k') :=
    Nat.choose_succ_right_eq (n - 1) k'
  have hC : (k' + 1) * (n - 1).choose (k' + 1) = (n - 1) * (n - 2).choose k' := by
    have h := Nat.add_one_mul_choose_eq (n - 2) k'
    have hn2 : n - 2 + 1 = n - 1 := by omega
    rw [hn2] at h
    rw [h]
    ring
  have hD : (n - 1).choose k' * ((n - 1) - k') = (n - 1) * (n - 2).choose k' := by
    rw [← hB, Nat.mul_comm ((n - 1).choose (k' + 1)) (k' + 1)]
    exact hC
  have hE : n - (k' + 1) = (n - 1) - k' := by omega
  have hF : k' + 1 - 1 = k' := by omega
  rw [hF, hE]
  calc n.choose (k' + 1) * (k' + 1) * ((n - 1) - k')
      = ((k' + 1) * n.choose (k' + 1)) * ((n - 1) - k') := by ring
    _ = (n * (n - 1).choose k') * ((n - 1) - k') := by rw [hA]
    _ = n * ((n - 1).choose k' * ((n - 1) - k')) := by ring
    _ = n * ((n - 1) * (n - 2).choose k') := by rw [hD]
    _ = n * (n - 1) * (n - 2).choose k' := by ring
/-! ### §G.5  The consistency relation

Revealing one coordinate of a uniform balanced word takes the quota marginal `h_M` to `h_{M−1}`:

  `h_{M−1}(j) = (j+1)/M · h_M(j+1) + (M−j)/M · h_M(j)`.

Operationally this is "conditional on the quota `j` at residual size `M`, the revealed coordinate
carries a one with probability `j/M`".  Combinatorially it is
`(i+1)C(M,i+1) = M·C(M−1,i)`, `(M−i)C(M,i) = M·C(M−1,i)` and Pascal, and nothing else. -/

/-- `(M−i)·C(M,i) = M·C(M−1,i)` for `M ≥ 1`.  True for every `i`, including `i > M` where both
sides vanish and `i = M` where the left factor does. -/
lemma sub_mul_choose (M i : ℕ) (hM : 1 ≤ M) :
    (M - i) * M.choose i = M * (M - 1).choose i := by
  have h1 := succ_mul_choose M i hM
  have h2 := Nat.choose_succ_right_eq M i
  rw [Nat.mul_comm (M - i) (M.choose i), ← h2, Nat.mul_comm (M.choose (i + 1)) (i + 1), h1]

/-- **The consistency relation, on the unnormalised weights.**  No hypothesis on `i`. -/
theorem vterm_consist_nat (n k m i : ℕ) (hmn : m + 1 ≤ n) :
    (m + 1) * vterm m (n - m) k i
      = (i + 1) * vterm (m + 1) (n - (m + 1)) k (i + 1)
        + ((m + 1) - i) * vterm (m + 1) (n - (m + 1)) k i := by
  have hnm : n - m = (n - (m + 1)) + 1 := by omega
  have hsucc : (i + 1) * (m + 1).choose (i + 1) = (m + 1) * m.choose i := by
    have h := succ_mul_choose (m + 1) i (by omega)
    simpa using h
  have hsub : ((m + 1) - i) * (m + 1).choose i = (m + 1) * m.choose i := by
    have h := sub_mul_choose (m + 1) i (by omega)
    simpa using h
  by_cases hik : i ≤ k
  · rcases eq_or_lt_of_le hik with heq | hlt
    · -- `i = k`: the shifted term is killed by its own guard
      subst heq
      unfold vterm
      rw [if_pos (le_refl i), if_neg (by omega : ¬ (i + 1 ≤ i)), if_pos (le_refl i)]
      simp only [Nat.sub_self, Nat.choose_zero_right, mul_one]
      omega
    · -- `i < k`: Pascal on the second factor
      obtain ⟨r, hr⟩ : ∃ r, k - i = r + 1 := ⟨k - i - 1, by omega⟩
      have hr2 : k - (i + 1) = r := by omega
      unfold vterm
      rw [if_pos hik, if_pos (by omega : i + 1 ≤ k), if_pos hik, hr, hr2, hnm,
        Nat.choose_succ_succ (n - (m + 1)) r]
      calc (m + 1) * (m.choose i * ((n - (m + 1)).choose r + (n - (m + 1)).choose (r + 1)))
          = ((m + 1) * m.choose i) * (n - (m + 1)).choose r
            + ((m + 1) * m.choose i) * (n - (m + 1)).choose (r + 1) := by ring
        _ = ((i + 1) * (m + 1).choose (i + 1)) * (n - (m + 1)).choose r
            + (((m + 1) - i) * (m + 1).choose i) * (n - (m + 1)).choose (r + 1) := by
              rw [hsucc, hsub]
        _ = (i + 1) * ((m + 1).choose (i + 1) * (n - (m + 1)).choose r)
            + ((m + 1) - i) * ((m + 1).choose i * (n - (m + 1)).choose (r + 1)) := by ring
  · -- `i > k`: every guard is false
    unfold vterm
    rw [if_neg hik, if_neg (by omega : ¬ (i + 1 ≤ k)), if_neg hik]
    ring

/-- **The consistency relation** for `AGF.targetQuota`, at a ℤ index in `[0, m]`. -/
theorem targetQuota_consist (n k m : ℕ) (hmn : m + 1 ≤ n) (hk : k ≤ n)
    (j : ℤ) (hj0 : 0 ≤ j) (hjm : j ≤ (m : ℤ)) :
    targetQuota n k m j
      = ((j : ℝ) + 1) / ((m : ℝ) + 1) * targetQuota n k (m + 1) (j + 1)
        + (((m : ℝ) + 1) - (j : ℝ)) / ((m : ℝ) + 1) * targetQuota n k (m + 1) j := by
  obtain ⟨i, rfl⟩ : ∃ i : ℕ, j = (i : ℤ) := ⟨j.toNat, by omega⟩
  have him : i ≤ m := by omega
  have hCn : (0 : ℝ) < (n.choose k : ℝ) := by exact_mod_cast Nat.choose_pos hk
  have hm1 : (0 : ℝ) < (m : ℝ) + 1 := by positivity
  have hcast : ((i : ℤ) + 1) = ((i + 1 : ℕ) : ℤ) := by push_cast; ring
  have e1 : targetQuota n k m (i : ℤ) = (vterm m (n - m) k i : ℝ) / (n.choose k : ℝ) :=
    targetQuota_nat n k m i (by omega)
  have e2 : targetQuota n k (m + 1) ((i : ℤ) + 1)
      = (vterm (m + 1) (n - (m + 1)) k (i + 1) : ℝ) / (n.choose k : ℝ) := by
    rw [hcast]
    exact targetQuota_nat n k (m + 1) (i + 1) (by omega)
  have e3 : targetQuota n k (m + 1) (i : ℤ)
      = (vterm (m + 1) (n - (m + 1)) k i : ℝ) / (n.choose k : ℝ) :=
    targetQuota_nat n k (m + 1) i (by omega)
  have hnat := vterm_consist_nat n k m i hmn
  have hsubcast : (((m + 1 - i : ℕ)) : ℝ) = ((m : ℝ) + 1) - (i : ℝ) := by
    have : i ≤ m + 1 := by omega
    push_cast [Nat.cast_sub this]
    ring
  have hreal : ((m : ℝ) + 1) * (vterm m (n - m) k i : ℝ)
      = ((i : ℝ) + 1) * (vterm (m + 1) (n - (m + 1)) k (i + 1) : ℝ)
        + (((m : ℝ) + 1) - (i : ℝ)) * (vterm (m + 1) (n - (m + 1)) k i : ℝ) := by
    have h := congrArg (fun z : ℕ => (z : ℝ)) hnat
    push_cast at h
    rw [hsubcast] at h
    convert h using 2
  rw [e1, e2, e3]
  push_cast
  field_simp
  linarith [hreal]

/-! ### §G.6  The transfer lemma

For every `f`, the `h_m`-average of `f` is the `h_{m+1}`-average of the one-step mixture.  This is
the only place the consistency relation is used; everything after it is pointwise. -/

theorem H1_transfer (n k m : ℕ) (hmn : m + 1 ≤ n) (hk : k ≤ n) (f : ℤ → ℝ) :
    ∑ j ∈ Finset.Icc (0 : ℤ) (m : ℤ), targetQuota n k m j * f j
      = ∑ j ∈ Finset.Icc (0 : ℤ) ((m : ℤ) + 1), targetQuota n k (m + 1) j *
          (((j : ℝ) / ((m : ℝ) + 1)) * f (j - 1)
            + ((((m : ℝ) + 1) - (j : ℝ)) / ((m : ℝ) + 1)) * f j) := by
  have hm1 : ((m : ℝ) + 1) ≠ 0 := by positivity
  -- split the right side into the shifted part and the unshifted part
  set g1 : ℤ → ℝ := fun j => targetQuota n k (m + 1) j * (((j : ℝ) / ((m : ℝ) + 1)) * f (j - 1))
    with hg1
  set g2 : ℤ → ℝ := fun j =>
    targetQuota n k (m + 1) j * ((((m : ℝ) + 1) - (j : ℝ)) / ((m : ℝ) + 1) * f j) with hg2
  have hsplit : ∑ j ∈ Finset.Icc (0 : ℤ) ((m : ℤ) + 1), targetQuota n k (m + 1) j *
      (((j : ℝ) / ((m : ℝ) + 1)) * f (j - 1)
        + ((((m : ℝ) + 1) - (j : ℝ)) / ((m : ℝ) + 1)) * f j)
      = (∑ j ∈ Finset.Icc (0 : ℤ) ((m : ℤ) + 1), g1 j)
        + ∑ j ∈ Finset.Icc (0 : ℤ) ((m : ℤ) + 1), g2 j := by
    rw [← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun j _ => ?_
    rw [hg1, hg2]
    ring
  -- the shifted part loses its `j = 0` term and reindexes
  have hS1 : ∑ j ∈ Finset.Icc (0 : ℤ) ((m : ℤ) + 1), g1 j
      = ∑ j ∈ Finset.Icc (0 : ℤ) (m : ℤ), g1 (j + 1) := by
    rw [sum_Icc_zero_shift m g1]
    have : g1 0 = 0 := by rw [hg1]; norm_num
    rw [this, zero_add]
  -- the unshifted part loses its top term
  have hS2 : ∑ j ∈ Finset.Icc (0 : ℤ) ((m : ℤ) + 1), g2 j
      = ∑ j ∈ Finset.Icc (0 : ℤ) (m : ℤ), g2 j := by
    rw [sum_Icc_zero_succ_top m g2]
    have : g2 ((m : ℤ) + 1) = 0 := by
      rw [hg2]
      simp only [Int.cast_add, Int.cast_natCast, Int.cast_one]
      rw [show ((m : ℝ) + 1) - ((m : ℝ) + 1) = 0 by ring]
      simp
    rw [this, add_zero]
  rw [hsplit, hS1, hS2, ← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun j hj => ?_
  obtain ⟨hj0, hjm⟩ := Finset.mem_Icc.1 hj
  have hcons := targetQuota_consist n k m hmn hk j hj0 hjm
  rw [hg1, hg2]
  have hshift : ((j : ℝ) + 1) = (((j + 1 : ℤ)) : ℝ) := by push_cast; ring
  have hjm1 : ((j + 1 : ℤ)) - 1 = j := by ring
  rw [hcons]
  simp only [hjm1]
  push_cast
  ring
/-! ### §G.7  The pointwise Jensen gap

The one-step reveal makes `p' = (J−1)/(M−1)` or `J/(M−1)` a **martingale** around `p = J/M`:
`p·(j−1)/(M−1) + (1−p)·j/(M−1) = p`.  The gap `h(E p') − E h(p')` is therefore exactly
`E d(p'‖p)`, and Pinsker gives `≥ 2 Var(p') = 2p(1−p)/(M−1)²`, i.e.

  `Δ(M,j) ≥ 2j(M−j)/(M²(M−1)²)`,

which **vanishes exactly where the true gap vanishes** (`j ∈ {0,M}`), so averaging it loses
nothing at the boundary.  That is why the retired interior bound `1/(2(M−1)²)` — false at `M = 2`,
where the truth is `(k/(2k−1))·ln 2 ≤ 0.4621 < 1/2` — is not needed. -/

lemma binEnt_expand (y : ℝ) : binEnt y = -(y * Real.log y + (1 - y) * Real.log (1 - y)) := by
  unfold binEnt
  split_ifs with h
  · rcases h with h | h
    · rw [h]; simp
    · rw [h]; simp
  · rfl

lemma binEnt_zero' : binEnt 0 = 0 := by rw [binEnt_expand]; simp

lemma binEnt_one' : binEnt 1 = 0 := by rw [binEnt_expand]; simp

/-- **The Jensen gap is an exact two-point KL average.**  The only hypothesis is the martingale
identity; no positivity is needed, because `binEnt_expand` holds unconditionally under Lean's
`Real.log 0 = 0`. -/
lemma binEnt_jensen_gap (p p1 p0 : ℝ) (hmart : p * p1 + (1 - p) * p0 = p) :
    binEnt p - p * binEnt p1 - (1 - p) * binEnt p0 = p * klb p1 p + (1 - p) * klb p0 p := by
  rw [binEnt_expand p, binEnt_expand p1, binEnt_expand p0]
  unfold klb
  linear_combination (Real.log p - Real.log (1 - p)) * hmart

/-- **The interior case** `1 ≤ x ≤ Mr − 1`.  Pinsker at the two atoms, then the two-point variance
`p(1−p)/(Mr−1)²`. -/
lemma jensen_gap_mid (Mr x : ℝ) (hM : 2 ≤ Mr) (hx1 : 1 ≤ x) (hxM : x ≤ Mr - 1) :
    2 * x * (Mr - x) / (Mr ^ 2 * (Mr - 1) ^ 2)
      ≤ binEnt (x / Mr) - (x / Mr) * binEnt ((x - 1) / (Mr - 1))
          - ((Mr - x) / Mr) * binEnt (x / (Mr - 1)) := by
  have hMr0 : (0 : ℝ) < Mr := by linarith
  have hMr1 : (0 : ℝ) < Mr - 1 := by linarith
  set p : ℝ := x / Mr with hp
  set p1 : ℝ := (x - 1) / (Mr - 1) with hp1
  set p0 : ℝ := x / (Mr - 1) with hp0
  have hpx : p = x / Mr := hp
  have hp0' : 0 < p := by rw [hp]; positivity
  have hp1' : p < 1 := by
    rw [hp, div_lt_one hMr0]
    linarith
  have h1p : (Mr - x) / Mr = 1 - p := by
    rw [hp]
    field_simp
  have hmart : p * p1 + (1 - p) * p0 = p := by
    rw [hp, hp1, hp0]
    field_simp
    ring
  have hgap := binEnt_jensen_gap p p1 p0 hmart
  -- Pinsker at the two atoms
  have hb1 : 0 ≤ p1 := by rw [hp1]; apply div_nonneg <;> linarith
  have hb1' : p1 ≤ 1 := by rw [hp1, div_le_one hMr1]; linarith
  have hb0 : 0 ≤ p0 := by rw [hp0]; positivity
  have hb0' : p0 ≤ 1 := by rw [hp0, div_le_one hMr1]; linarith
  have hk1 : 2 * (p1 - p) ^ 2 ≤ klb p1 p := pinsker_binary hb1 hb1' hp0' hp1'
  have hk0 : 2 * (p0 - p) ^ 2 ≤ klb p0 p := pinsker_binary hb0 hb0' hp0' hp1'
  -- the two-point variance
  have hvar : p * (2 * (p1 - p) ^ 2) + (1 - p) * (2 * (p0 - p) ^ 2)
      = 2 * x * (Mr - x) / (Mr ^ 2 * (Mr - 1) ^ 2) := by
    rw [hp, hp1, hp0]
    field_simp
    ring
  have hmono : p * (2 * (p1 - p) ^ 2) + (1 - p) * (2 * (p0 - p) ^ 2)
      ≤ p * klb p1 p + (1 - p) * klb p0 p := by
    have h1 : p * (2 * (p1 - p) ^ 2) ≤ p * klb p1 p :=
      mul_le_mul_of_nonneg_left hk1 (le_of_lt hp0')
    have h2 : (1 - p) * (2 * (p0 - p) ^ 2) ≤ (1 - p) * klb p0 p :=
      mul_le_mul_of_nonneg_left hk0 (by linarith)
    linarith
  rw [h1p, ← hgap] at *
  linarith [hmono, hvar]

/-- **The endpoint cases and the interior case together**, at an integer quota.  `j = 0` and
`j = M` give `0 = 0`: both the gap and the minorant vanish there. -/
theorem jensen_gap_int (M : ℕ) (hM : 2 ≤ M) (j : ℤ) (hj0 : 0 ≤ j) (hjM : j ≤ (M : ℤ)) :
    2 * (j : ℝ) * ((M : ℝ) - (j : ℝ)) / ((M : ℝ) ^ 2 * ((M : ℝ) - 1) ^ 2)
      ≤ binEnt ((j : ℝ) / (M : ℝ)) - ((j : ℝ) / (M : ℝ)) * binEnt (((j : ℝ) - 1) / ((M : ℝ) - 1))
          - (((M : ℝ) - (j : ℝ)) / (M : ℝ)) * binEnt ((j : ℝ) / ((M : ℝ) - 1)) := by
  have hMR : (2 : ℝ) ≤ (M : ℝ) := by exact_mod_cast hM
  have hMr0 : (0 : ℝ) < (M : ℝ) := by linarith
  have hMr1 : (0 : ℝ) < (M : ℝ) - 1 := by linarith
  rcases eq_or_lt_of_le hj0 with hz | hpos
  · -- `j = 0`
    have hj : (j : ℝ) = 0 := by rw [← hz]; norm_num
    rw [hj]
    have e1 : (0 : ℝ) / (M : ℝ) = 0 := by simp
    have e2 : (0 : ℝ) / ((M : ℝ) - 1) = 0 := by simp
    rw [e1, e2, binEnt_zero']
    simp
  · rcases eq_or_lt_of_le hjM with htop | hlt
    · -- `j = M`
      have hj : (j : ℝ) = (M : ℝ) := by rw [htop]; norm_num
      rw [hj]
      have e1 : (M : ℝ) / (M : ℝ) = 1 := by field_simp
      have e2 : ((M : ℝ) - 1) / ((M : ℝ) - 1) = 1 := by field_simp
      have e3 : (M : ℝ) - (M : ℝ) = 0 := by ring
      rw [e1, e2, e3, binEnt_one']
      norm_num
    · -- `1 ≤ j ≤ M − 1`
      have hx1 : (1 : ℝ) ≤ (j : ℝ) := by
        have : (1 : ℤ) ≤ j := by omega
        exact_mod_cast this
      have hxM : (j : ℝ) ≤ (M : ℝ) - 1 := by
        have : j ≤ (M : ℤ) - 1 := by omega
        have h := (by exact_mod_cast this : (j : ℝ) ≤ ((M : ℤ) : ℝ) - 1)
        simpa using h
      exact jensen_gap_mid (M : ℝ) (j : ℝ) hMR hx1 hxM
/-! ### §G.8  The exact Vandermonde second moment

`E_{J∼h_M}[J(M−J)] = M(M−1)·C(n−2,k−1)/C(n,k) = M(M−1)k(n−k)/(n(n−1))`.  The first equality is
`pair_mul_choose` plus one application of `vand`; the second is `choose_ratio`.  At `n = 2k` this
is `M(M−1)·n/(4(n−1))`, which is where the `n/(n−1)` in brief fact 2 comes from. -/

/-- `pair_mul_choose` with the ℕ-subtractions pushed to ℝ. -/
lemma pair_mul_choose_real (M i : ℕ) (hM : 2 ≤ M) (hiM : i < M) :
    ((i : ℝ) + 1) * ((M : ℝ) - ((i : ℝ) + 1)) * (M.choose (i + 1) : ℝ)
      = (M : ℝ) * ((M : ℝ) - 1) * ((M - 2).choose i : ℝ) := by
  have hs1 : (((M - (i + 1) : ℕ)) : ℝ) = (M : ℝ) - ((i : ℝ) + 1) := by
    have hle : i + 1 ≤ M := by omega
    rw [Nat.cast_sub hle]
    push_cast
    ring
  have hs2 : (((M - 1 : ℕ)) : ℝ) = (M : ℝ) - 1 := by
    have hle : 1 ≤ M := by omega
    rw [Nat.cast_sub hle]
    push_cast
    ring
  have h2 : ((((i + 1) * (M - (i + 1)) * M.choose (i + 1)) : ℕ) : ℝ)
      = (((M * (M - 1) * (M - 2).choose i) : ℕ) : ℝ) := by
    exact_mod_cast pair_mul_choose M i hM
  simp only [Nat.cast_mul, Nat.cast_add, Nat.cast_one] at h2
  rw [hs1, hs2] at h2
  linarith [h2]

lemma vterm_pair_term (n k M i : ℕ) (hM : 2 ≤ M) (hk : 1 ≤ k) (hiM : i < M) :
    (vterm M (n - M) k (i + 1) : ℝ) * (((i : ℝ) + 1) * ((M : ℝ) - ((i : ℝ) + 1)))
      = (M : ℝ) * ((M : ℝ) - 1) * (vterm (M - 2) (n - M) (k - 1) i : ℝ) := by
  by_cases hik : i + 1 ≤ k
  · have hg2 : i ≤ k - 1 := by omega
    have hkk : k - (i + 1) = (k - 1) - i := by omega
    unfold vterm
    rw [if_pos hik, if_pos hg2, hkk]
    have hcast := pair_mul_choose_real M i hM hiM
    push_cast
    linear_combination ((n - M).choose ((k - 1) - i) : ℝ) * hcast
  · have hg2 : ¬ (i ≤ k - 1) := by omega
    unfold vterm
    rw [if_neg hik, if_neg hg2]
    simp

theorem second_moment (n k M : ℕ) (hM : 2 ≤ M) (hMn : M ≤ n) (hk : 1 ≤ k) (hkn : k ≤ n) :
    ∑ j ∈ Finset.Icc (0 : ℤ) (M : ℤ),
        targetQuota n k M j * ((j : ℝ) * ((M : ℝ) - (j : ℝ)))
      = (M : ℝ) * ((M : ℝ) - 1) * (((n - 2).choose (k - 1) : ℕ) : ℝ) / (n.choose k : ℝ) := by
  have hCn : (0 : ℝ) < (n.choose k : ℝ) := by exact_mod_cast Nat.choose_pos hkn
  -- to the ℕ index
  have hstep1 : ∑ j ∈ Finset.Icc (0 : ℤ) (M : ℤ),
      targetQuota n k M j * ((j : ℝ) * ((M : ℝ) - (j : ℝ)))
      = ∑ i ∈ Finset.range (M + 1),
          (vterm M (n - M) k i : ℝ) * ((i : ℝ) * ((M : ℝ) - (i : ℝ))) / (n.choose k : ℝ) := by
    rw [sum_Icc_zero_eq_range M
      (fun j => targetQuota n k M j * ((j : ℝ) * ((M : ℝ) - (j : ℝ))))]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [targetQuota_nat n k M i hMn]
    push_cast
    ring
  rw [hstep1, ← Finset.sum_div]
  congr 1
  -- the shifted sum
  rw [Finset.sum_range_succ'
    (fun i => (vterm M (n - M) k i : ℝ) * ((i : ℝ) * ((M : ℝ) - (i : ℝ)))) M]
  have hzero : (vterm M (n - M) k 0 : ℝ) * (((0 : ℕ) : ℝ) * ((M : ℝ) - ((0 : ℕ) : ℝ))) = 0 := by
    norm_num
  rw [hzero, add_zero]
  have hterm : ∀ i ∈ Finset.range M,
      (vterm M (n - M) k (i + 1) : ℝ) * ((((i + 1 : ℕ)) : ℝ) * ((M : ℝ) - (((i + 1 : ℕ)) : ℝ)))
        = (M : ℝ) * ((M : ℝ) - 1) * (vterm (M - 2) (n - M) (k - 1) i : ℝ) := by
    intro i hi
    have hiM : i < M := Finset.mem_range.1 hi
    have h := vterm_pair_term n k M i hM hk hiM
    push_cast
    linarith [h]
  rw [Finset.sum_congr rfl hterm, ← Finset.mul_sum]
  -- close the ℕ range and apply Vandermonde
  have hM2 : M - 2 + 1 = M - 1 := by omega
  have hsub : ∑ i ∈ Finset.range (M - 1), (vterm (M - 2) (n - M) (k - 1) i : ℝ)
      = ∑ i ∈ Finset.range M, (vterm (M - 2) (n - M) (k - 1) i : ℝ) := by
    refine Finset.sum_subset ?_ ?_
    · intro i hi
      have := Finset.mem_range.1 hi
      exact Finset.mem_range.2 (by omega)
    · intro i hi hnot
      have hiM : i < M := Finset.mem_range.1 hi
      have hgt : M - 2 < i := by
        by_contra hle
        exact hnot (Finset.mem_range.2 (by omega))
      rw [vterm_eq_zero_of_gt hgt]
      simp
  have hvv := vand (M - 2) (n - M) (k - 1)
  rw [hM2] at hvv
  have hMn2 : M - 2 + (n - M) = n - 2 := by omega
  rw [hMn2] at hvv
  rw [← hsub, hvv]

/-! ### §G.9  The increment bound

Assembling §G.6 (transfer), §G.7 (pointwise Jensen gap) and §G.8 (second moment). -/

theorem H1_diff_ge_raw (n k m : ℕ) (hm : 1 ≤ m) (hmn : m + 1 ≤ n) (hk : 1 ≤ k) (hkn : k ≤ n) :
    (2 / (((m : ℝ) + 1) ^ 2 * (m : ℝ) ^ 2))
        * (((m : ℝ) + 1) * (m : ℝ) * (((n - 2).choose (k - 1) : ℕ) : ℝ) / (n.choose k : ℝ))
      ≤ H1 n k (m + 1) - H1 n k m := by
  have hmR : (0 : ℝ) < (m : ℝ) := by exact_mod_cast hm
  have hcastM : (((m + 1 : ℕ)) : ℝ) = (m : ℝ) + 1 := by push_cast; ring
  have hcastZ : (((m + 1 : ℕ)) : ℤ) = (m : ℤ) + 1 := by push_cast; ring
  -- `H1 n k m` rewritten as an `h_{m+1}`-average, by the transfer lemma
  have hHm : H1 n k m
      = ∑ j ∈ Finset.Icc (0 : ℤ) ((m : ℤ) + 1), targetQuota n k (m + 1) j *
          ((((j : ℝ)) / ((m : ℝ) + 1)) * binEnt (((j : ℝ) - 1) / (m : ℝ))
            + ((((m : ℝ) + 1) - (j : ℝ)) / ((m : ℝ) + 1)) * binEnt ((j : ℝ) / (m : ℝ))) := by
    have h := H1_transfer n k m hmn hkn (fun j => binEnt ((j : ℝ) / (m : ℝ)))
    rw [H1, h]
    refine Finset.sum_congr rfl fun j _ => ?_
    simp only [Int.cast_sub, Int.cast_one]
  have hHm1 : H1 n k (m + 1)
      = ∑ j ∈ Finset.Icc (0 : ℤ) ((m : ℤ) + 1), targetQuota n k (m + 1) j *
          binEnt ((j : ℝ) / ((m : ℝ) + 1)) := by
    rw [H1, hcastZ]
    refine Finset.sum_congr rfl fun j _ => ?_
    rw [hcastM]
  -- the difference is the `h_{m+1}`-average of the pointwise gap
  have hdiff : H1 n k (m + 1) - H1 n k m
      = ∑ j ∈ Finset.Icc (0 : ℤ) ((m : ℤ) + 1), targetQuota n k (m + 1) j *
          (binEnt ((j : ℝ) / ((m : ℝ) + 1))
            - (((j : ℝ)) / ((m : ℝ) + 1)) * binEnt (((j : ℝ) - 1) / (m : ℝ))
            - ((((m : ℝ) + 1) - (j : ℝ)) / ((m : ℝ) + 1)) * binEnt ((j : ℝ) / (m : ℝ))) := by
    rw [hHm1, hHm, ← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl fun j _ => ?_
    ring
  -- pointwise lower bound, then the second moment
  have hgap : ∀ j ∈ Finset.Icc (0 : ℤ) ((m : ℤ) + 1),
      targetQuota n k (m + 1) j *
          (2 * (j : ℝ) * (((m : ℝ) + 1) - (j : ℝ)) / (((m : ℝ) + 1) ^ 2 * (m : ℝ) ^ 2))
        ≤ targetQuota n k (m + 1) j *
          (binEnt ((j : ℝ) / ((m : ℝ) + 1))
            - (((j : ℝ)) / ((m : ℝ) + 1)) * binEnt (((j : ℝ) - 1) / (m : ℝ))
            - ((((m : ℝ) + 1) - (j : ℝ)) / ((m : ℝ) + 1)) * binEnt ((j : ℝ) / (m : ℝ))) := by
    intro j hj
    obtain ⟨hj0, hjm⟩ := Finset.mem_Icc.1 hj
    have hjm' : j ≤ ((m + 1 : ℕ) : ℤ) := by rw [hcastZ]; exact hjm
    have h := jensen_gap_int (m + 1) (by omega) j hj0 hjm'
    rw [hcastM] at h
    have hsimp : ((m : ℝ) + 1) - 1 = (m : ℝ) := by ring
    rw [hsimp] at h
    exact mul_le_mul_of_nonneg_left h targetQuota_nonneg
  have hsum := Finset.sum_le_sum hgap
  rw [← hdiff] at hsum
  refine le_trans ?_ hsum
  -- pull the constant out and use the exact second moment
  have hconst : ∑ j ∈ Finset.Icc (0 : ℤ) ((m : ℤ) + 1), targetQuota n k (m + 1) j *
      (2 * (j : ℝ) * (((m : ℝ) + 1) - (j : ℝ)) / (((m : ℝ) + 1) ^ 2 * (m : ℝ) ^ 2))
      = (2 / (((m : ℝ) + 1) ^ 2 * (m : ℝ) ^ 2)) *
        ∑ j ∈ Finset.Icc (0 : ℤ) ((m : ℤ) + 1),
          targetQuota n k (m + 1) j * ((j : ℝ) * (((m : ℝ) + 1) - (j : ℝ))) := by
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl fun j _ => ?_
    ring
  rw [hconst]
  have hsm := second_moment n k (m + 1) (by omega) hmn hk hkn
  rw [hcastZ, hcastM] at hsm
  have hsimp2 : ((m : ℝ) + 1) - 1 = (m : ℝ) := by ring
  rw [hsimp2] at hsm
  rw [hsm]
/-! ### §G.10  The sharp constant, and `AGF.Claim_C05_H1_mono`

At `n = 2k` the second moment is `M(M−1)·k(n−k)/(n(n−1)) = M(M−1)·n/(4(n−1))`, so the increment
bound comes out at exactly the constant of brief fact 2,

  `𝓗₁(M) − 𝓗₁(M−1) ≥ n / (2(n−1)M(M−1))`,

and `n/(n−1) > 1` gives the `1/(2M(M−1))` form that (SI-1) telescopes. -/

/-- `n·C(n,k) = 4(n−1)·C(n−2,k−1)` at `n = 2k`, `k ≥ 1`: the `k(n−k) = n²/4` specialisation of
`choose_ratio`. -/
lemma choose_ratio_std (n k : ℕ) (hn : n = 2 * k) (hk : 1 ≤ k) :
    (n : ℝ) * (n.choose k : ℝ) = 4 * ((n : ℝ) - 1) * (((n - 2).choose (k - 1) : ℕ) : ℝ) := by
  have hn2 : 2 ≤ n := by omega
  have hnk : n - k = k := by omega
  have hkn1 : k + 1 ≤ n := by omega
  have hnat := choose_ratio n k hk hkn1
  rw [hnk] at hnat
  have hcast : ((n.choose k * k * k : ℕ) : ℝ) = ((n * (n - 1) * (n - 2).choose (k - 1) : ℕ) : ℝ) := by
    exact_mod_cast hnat
  have hn1 : (((n - 1 : ℕ)) : ℝ) = (n : ℝ) - 1 := by
    rw [Nat.cast_sub (by omega : 1 ≤ n)]
    push_cast
    ring
  simp only [Nat.cast_mul] at hcast
  rw [hn1] at hcast
  have hnR : (n : ℝ) = 2 * (k : ℝ) := by rw [hn]; push_cast; ring
  have hn0 : (0 : ℝ) < (n : ℝ) := by
    have : (0 : ℝ) < 2 := by norm_num
    rw [hnR]
    have hk0 : (0 : ℝ) < (k : ℝ) := by exact_mod_cast hk
    linarith
  -- `4k² = n²`, so multiplying `hcast` by 4 and dividing by `n` gives the claim
  have hkey : (n : ℝ) * ((n : ℝ) * (n.choose k : ℝ))
      = (n : ℝ) * (4 * ((n : ℝ) - 1) * (((n - 2).choose (k - 1) : ℕ) : ℝ)) := by
    have h4 : 4 * ((n.choose k : ℝ) * (k : ℝ) * (k : ℝ))
        = 4 * ((n : ℝ) * ((n : ℝ) - 1) * (((n - 2).choose (k - 1) : ℕ) : ℝ)) := by
      rw [hcast]
    rw [hnR] at *
    linarith [h4]
  exact mul_left_cancel₀ (ne_of_gt hn0) hkey

/-- **The increment bound, brief fact 2.**  Sharp constant `n/(2(n−1)M(M−1))`. -/
theorem H1_increment (n k M : ℕ) (hstd : StdParams n k) (hM : 2 ≤ M) (hMn : M ≤ n) :
    (n : ℝ) / (2 * ((n : ℝ) - 1) * (M : ℝ) * ((M : ℝ) - 1)) ≤ H1 n k M - H1 n k (M - 1) := by
  obtain ⟨hn2k, hk1⟩ := hstd
  have hn2 : 2 ≤ n := by omega
  have hkn : k ≤ n := by omega
  obtain ⟨m, rfl⟩ : ∃ m, M = m + 1 := ⟨M - 1, by omega⟩
  have hm : 1 ≤ m := by omega
  have hmn : m + 1 ≤ n := hMn
  have hsub : m + 1 - 1 = m := by omega
  rw [hsub]
  have hraw := H1_diff_ge_raw n k m hm hmn hk1 hkn
  refine le_trans (le_of_eq ?_) hraw
  have hmR : (0 : ℝ) < (m : ℝ) := by exact_mod_cast hm
  have hnR : (2 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn2
  have hCn : (0 : ℝ) < (n.choose k : ℝ) := by exact_mod_cast Nat.choose_pos hkn
  have hcastM : (((m + 1 : ℕ)) : ℝ) = (m : ℝ) + 1 := by push_cast; ring
  have hratio := choose_ratio_std n k hn2k hk1
  rw [hcastM]
  have hden : ((m : ℝ) + 1) - 1 = (m : ℝ) := by ring
  rw [hden]
  have hne1 : ((m : ℝ) + 1) ≠ 0 := by positivity
  have hmne : (m : ℝ) ≠ 0 := ne_of_gt hmR
  have hAne : (n.choose k : ℝ) ≠ 0 := ne_of_gt hCn
  have hne2 : ((n : ℝ) - 1) ≠ 0 := by
    have : (1 : ℝ) < (n : ℝ) := by linarith
    exact ne_of_gt (by linarith)
  have hRHS : (2 / (((m : ℝ) + 1) ^ 2 * (m : ℝ) ^ 2))
      * (((m : ℝ) + 1) * (m : ℝ) * (((n - 2).choose (k - 1) : ℕ) : ℝ) / (n.choose k : ℝ))
      = (2 * (((n - 2).choose (k - 1) : ℕ) : ℝ))
        / (((m : ℝ) + 1) * (m : ℝ) * (n.choose k : ℝ)) := by
    field_simp
  rw [hRHS, div_eq_div_iff (by positivity) (by positivity)]
  linear_combination (((m : ℝ) + 1) * (m : ℝ)) * hratio

/-- The `1/(2M(M−1))` form: `n/(n−1) > 1`.  This is the shape (SI-1) telescopes. -/
theorem H1_increment_weak (n k M : ℕ) (hstd : StdParams n k) (hM : 2 ≤ M) (hMn : M ≤ n) :
    1 / (2 * (M : ℝ) * ((M : ℝ) - 1)) ≤ H1 n k M - H1 n k (M - 1) := by
  have hsharp := H1_increment n k M hstd hM hMn
  obtain ⟨hn2k, hk1⟩ := hstd
  have hn2 : 2 ≤ n := by omega
  have hnR : (2 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn2
  have hMR : (2 : ℝ) ≤ (M : ℝ) := by exact_mod_cast hM
  have hM1 : (0 : ℝ) < (M : ℝ) - 1 := by linarith
  have hn1 : (0 : ℝ) < (n : ℝ) - 1 := by linarith
  refine le_trans ?_ hsharp
  rw [div_le_div_iff₀ (by positivity) (by positivity)]
  nlinarith [hM1, hn1, hMR, hnR]

/-- **`AGF.Claim_C05_H1_mono` discharged**: `𝓗₁` is strictly increasing on `1 ≤ M ≤ n` under the
standing balanced domain.  This is one of the two registered `Prop`-valued blueprint statements;
the proof is against *that* statement, not a reformulation. -/
theorem claim_C05_H1_mono (n k : ℕ) : Claim_C05_H1_mono n k := by
  intro hstd M hM hMn
  have h := H1_increment n k M hstd hM hMn
  obtain ⟨hn2k, hk1⟩ := hstd
  have hn2 : 2 ≤ n := by omega
  have hnR : (2 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn2
  have hMR : (2 : ℝ) ≤ (M : ℝ) := by exact_mod_cast hM
  have hpos : (0 : ℝ) < (n : ℝ) / (2 * ((n : ℝ) - 1) * (M : ℝ) * ((M : ℝ) - 1)) := by
    apply div_pos (by linarith)
    have h1 : (0 : ℝ) < (n : ℝ) - 1 := by linarith
    have h2 : (0 : ℝ) < (M : ℝ) - 1 := by linarith
    have h3 : (0 : ℝ) < (M : ℝ) := by linarith
    positivity
  linarith
/-! ## §H  (SI-1) by telescoping the increment bound over each block's residual interval

The chain identity says `d_U = Σ_t b_t 𝓗₁(M_{t−1}) − Σ_{M=1}^n 𝓗₁(M)`, and because the blocks
partition `{1,…,n}` into the intervals `(M_t, M_{t−1}]` this is
`d_U = Σ_t Σ_{M ∈ (M_t, M_{t−1}]} (𝓗₁(M_{t−1}) − 𝓗₁(M))`, a sum of nonnegative terms.  §G's
increment bound telescopes inside each interval to `2(𝓗₁(M_{t−1}) − 𝓗₁(M)) ≥ 1/M − 1/M_{t−1}`,
and summing over the interval gives exactly the per-block form of (SI-1).

`ChainIdentity` is stated here as an explicit `Prop` because the blueprint does **not** carry it:
`AGFCore.Blueprint` says of the C05 Riemann identity "NOT YET REPRESENTED faithfully … A weaker
statement is deliberately NOT substituted.  Open obligation."  So there is no registered statement
to prove against, and this is the faithful one — note it is an identity on the library's own
`klSum n k (schedLaw k U [])` and `AGF.H1`, with the pre-batch residual sizes supplied by the
`IsSchedule` recursion rather than by a profile. -/

/-- `Σ_t b_t · 𝓗₁(M_{t−1})` along the `IsSchedule` residual recursion: the head block `B`
contributes `|B| · 𝓗₁(|A|)` with `A` the residual set **before** the block. -/
noncomputable def hwFrom (k : ℕ) : List (Finset (Fin n)) → Finset (Fin n) → ℝ
  | [], _ => 0
  | B :: U, A => (B.card : ℝ) * H1 n k A.card + hwFrom k U (A \ B)

@[simp] lemma hwFrom_nil (k : ℕ) (A : Finset (Fin n)) :
    hwFrom k ([] : List (Finset (Fin n))) A = 0 := rfl

@[simp] lemma hwFrom_cons (k : ℕ) (B : Finset (Fin n)) (U : List (Finset (Fin n)))
    (A : Finset (Fin n)) :
    hwFrom k (B :: U) A = (B.card : ℝ) * H1 n k A.card + hwFrom k U (A \ B) := rfl

/-- `Σ_{M=1}^{M₀} 𝓗₁(M)`. -/
noncomputable def HSum (n k M : ℕ) : ℝ := ∑ M' ∈ Finset.Icc 1 M, H1 n k M'

@[simp] lemma HSum_zero (n k : ℕ) : HSum n k 0 = 0 := by simp [HSum]

lemma HSum_succ (n k m : ℕ) : HSum n k (m + 1) = HSum n k m + H1 n k (m + 1) := by
  unfold HSum
  rw [Finset.sum_Icc_succ_top (by omega : 1 ≤ m + 1)]

/-- **The chain identity**, as a `Prop` on the library's own objects.  `hwFrom k U univ` is
`Σ_t b_t 𝓗₁(M_{t−1})` and `HSum n k n` is `Σ_{M=1}^n 𝓗₁(M) = ln C(n,k)`. -/
def ChainIdentity (n k : ℕ) : Prop :=
  ∀ U : List (Finset (Fin n)), IsSchedule U (Finset.univ : Finset (Fin n)) →
    klSum n k (schedLaw k U []) = hwFrom k U (Finset.univ : Finset (Fin n)) - HSum n k n

/-- **The telescoped increment bound.**  `1/m − 1/M ≤ 2(𝓗₁(M) − 𝓗₁(m))` for `1 ≤ m ≤ M ≤ n`.
The increment bound is summed over `m+1, …, M`, and the sum of `1/(2M'(M'−1))` telescopes
**exactly** to `(1/2)(1/m − 1/M)` — no slack is created by the telescoping itself. -/
theorem H1_telescope (n k : ℕ) (hstd : StdParams n k) :
    ∀ (d m : ℕ), 1 ≤ m → m + d ≤ n →
      (1 : ℝ) / 2 * (1 / (m : ℝ) - 1 / ((m : ℝ) + (d : ℝ))) ≤ H1 n k (m + d) - H1 n k m := by
  intro d
  induction d with
  | zero =>
      intro m _ _
      simp
  | succ d ih =>
      intro m hm hmd
      have hIH := ih m hm (by omega)
      have hinc := H1_increment_weak n k (m + d + 1) hstd (by omega) (by omega)
      have hsub : m + d + 1 - 1 = m + d := by omega
      rw [hsub] at hinc
      have hmR : (0 : ℝ) < (m : ℝ) := by exact_mod_cast hm
      have hdR : (0 : ℝ) ≤ (d : ℝ) := Nat.cast_nonneg _
      have hcast : (((m + d + 1 : ℕ)) : ℝ) = (m : ℝ) + (d : ℝ) + 1 := by push_cast; ring
      have hcast2 : (((m + d : ℕ)) : ℝ) = (m : ℝ) + (d : ℝ) := by push_cast; ring
      rw [hcast] at hinc
      -- the exact telescoping identity
      have hid : (1 : ℝ) / 2 * (1 / (m : ℝ) - 1 / ((m : ℝ) + (d : ℝ) + 1))
          = (1 : ℝ) / 2 * (1 / (m : ℝ) - 1 / ((m : ℝ) + (d : ℝ)))
            + 1 / (2 * ((m : ℝ) + (d : ℝ) + 1) * (((m : ℝ) + (d : ℝ) + 1) - 1)) := by
        have h1 : (m : ℝ) + (d : ℝ) ≠ 0 := by positivity
        have h2 : (m : ℝ) + (d : ℝ) + 1 ≠ 0 := by positivity
        have h3 : (m : ℝ) ≠ 0 := ne_of_gt hmR
        have h4 : ((m : ℝ) + (d : ℝ) + 1) - 1 = (m : ℝ) + (d : ℝ) := by ring
        rw [h4]
        field_simp
        ring
      have hfin : (1 : ℝ) / 2 * (1 / (m : ℝ) - 1 / ((m : ℝ) + (d : ℝ) + 1))
          ≤ H1 n k (m + d + 1) - H1 n k m := by
        rw [hid]
        linarith [hIH, hinc]
      calc (1 : ℝ) / 2 * (1 / (m : ℝ) - 1 / ((m : ℝ) + (((d + 1 : ℕ)) : ℝ)))
          = (1 : ℝ) / 2 * (1 / (m : ℝ) - 1 / ((m : ℝ) + (d : ℝ) + 1)) := by push_cast; ring
        _ ≤ H1 n k (m + d + 1) - H1 n k m := hfin

/-- `1/m − 1/M ≤ 2(𝓗₁(M) − 𝓗₁(m))` in the `m ≤ M` form. -/
theorem H1_telescope' (n k m M : ℕ) (hstd : StdParams n k) (hm : 1 ≤ m) (hmM : m ≤ M)
    (hMn : M ≤ n) : 1 / (m : ℝ) - 1 / (M : ℝ) ≤ 2 * (H1 n k M - H1 n k m) := by
  obtain ⟨d, rfl⟩ : ∃ d, M = m + d := ⟨M - m, by omega⟩
  have h := H1_telescope n k hstd d m hm hMn
  have hcast : (((m + d : ℕ)) : ℝ) = (m : ℝ) + (d : ℝ) := by push_cast; ring
  rw [hcast]
  linarith

/-- **The per-block form of (SI-1).**  For a block of size `b` at residual size `M`,
`Σ_{M'=M−b+1}^{M} 1/M' − b/M ≤ 2(b·𝓗₁(M) − Σ_{M'=M−b+1}^{M} 𝓗₁(M'))`.  Induction on `b`, whose
increment is exactly `H1_telescope'`. -/
theorem perBlock_H1 (n k M : ℕ) (hstd : StdParams n k) (hMn : M ≤ n) :
    ∀ b : ℕ, b ≤ M →
      Hcal M - Hcal (M - b) - (b : ℝ) / (M : ℝ)
        ≤ 2 * ((b : ℝ) * H1 n k M - (HSum n k M - HSum n k (M - b))) := by
  intro b
  induction b with
  | zero => intro _; simp
  | succ b ih =>
      intro hb
      have hIH := ih (by omega)
      obtain ⟨mm, hmm⟩ : ∃ mm : ℕ, M - b = mm + 1 := ⟨M - b - 1, by omega⟩
      have hMsub : M - (b + 1) = mm := by omega
      have hM0 : 0 < M := by omega
      have hMR : (0 : ℝ) < (M : ℝ) := by exact_mod_cast hM0
      have hHc : Hcal (M - b) = Hcal mm + 1 / ((mm : ℝ) + 1) := by rw [hmm]; exact Hcal_succ mm
      have hHS : HSum n k (M - b) = HSum n k mm + H1 n k (mm + 1) := by
        rw [hmm]; exact HSum_succ n k mm
      have hmmM : mm + 1 ≤ M := by omega
      have htel := H1_telescope' n k (mm + 1) M hstd (by omega) hmmM hMn
      have hcast : (((mm + 1 : ℕ)) : ℝ) = (mm : ℝ) + 1 := by push_cast; ring
      rw [hcast] at htel
      rw [hHc, hHS] at hIH
      rw [hMsub]
      have hdiv : (((b + 1 : ℕ)) : ℝ) / (M : ℝ) = (b : ℝ) / (M : ℝ) + 1 / (M : ℝ) := by
        push_cast
        field_simp
      have hbc : (((b + 1 : ℕ)) : ℝ) = (b : ℝ) + 1 := by push_cast; ring
      rw [hdiv, hbc]
      linarith [hIH, htel]

/-- **(SI-1) in telescoped form**, along the `IsSchedule` recursion: the blocks partition
`{1,…,|A|}` into residual-size intervals, and `perBlock_H1` is applied on each. -/
theorem SI1_telescoped (n k : ℕ) (hstd : StdParams n k) :
    ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)), IsSchedule U A →
      Hcal A.card - aFrom U A ≤ 2 * (hwFrom k U A - HSum n k A.card) := by
  intro U
  induction U with
  | nil =>
      intro A hU
      have hA : A = ∅ := hU
      simp [hA]
  | cons B U ih =>
      intro A hU
      obtain ⟨hBne, hsub, htail⟩ := hU
      have hcard : (A \ B).card = A.card - B.card := by
        have h := Finset.card_sdiff_add_card_eq_card hsub
        omega
      have hbA : B.card ≤ A.card := Finset.card_le_card hsub
      have hAn : A.card ≤ n := by
        have h := Finset.card_le_card (Finset.subset_univ A)
        simpa using h
      have hIH := ih (A \ B) htail
      rw [hcard] at hIH
      have hpb := perBlock_H1 n k A.card hstd hAn B.card hbA
      rw [aFrom_cons, hwFrom_cons]
      linarith [hIH, hpb]

/-- **(SI-1) for a full schedule**, given the chain identity. -/
theorem SI1_of_chain (n k : ℕ) (hstd : StdParams n k) (hchain : ChainIdentity n k)
    {U : List (Finset (Fin n))} (hU : IsSchedule U (Finset.univ : Finset (Fin n))) :
    Hcal n - 2 * klSum n k (schedLaw k U []) ≤ aSched U := by
  have h := SI1_telescoped n k hstd U (Finset.univ : Finset (Fin n)) hU
  rw [Finset.card_univ, Fintype.card_fin] at h
  rw [hchain U hU, aSched]
  linarith

/-- **(SI-2) for a full schedule**, given the chain identity: brief fact 3 minus twice (SI-1). -/
theorem SI2_of_chain (n k : ℕ) (hstd : StdParams n k) (hchain : ChainIdentity n k)
    {U : List (Finset (Fin n))} (hU : IsSchedule U (Finset.univ : Finset (Fin n))) :
    bbSched U ≤ 4 * klSum n k (schedLaw k U []) + S2 n :=
  SI2_of_SI1 n k hU (SI1_of_chain n k hstd hchain hU)

/-! ## §I  The three-term bound on `AGF.Hopt`, reduced to the chain identity alone

`H1_increment_weak` is proved outright in §G, so the **only** remaining input is the chain
identity.  Compare the predecessor `AGFH.Hopt_ge_of_schedIneq_even`, whose hypotheses were the two
schedule inequalities themselves. -/

theorem Hopt_ge_three_of_chain (k : ℕ) (hk : 1 ≤ k) (ε : ℝ) (hε : 0 ≤ ε)
    (hchain : ChainIdentity (2 * k) k) :
    max 1 (max (Apos (2 * k) ε)
        (1 + (max (Apos (2 * k) ε - 1) 0) ^ 2 / (Bden (2 * k) ε - 1)))
      ≤ Hopt (2 * k) k ε := by
  have hstd : StdParams (2 * k) k := ⟨rfl, hk⟩
  exact Hopt_ge_three_of_schedIneq (2 * k) k (by omega) (by omega) ε hε
    (fun U hU => SI1_of_chain (2 * k) k hstd hchain hU)
    (fun U hU => SI2_of_chain (2 * k) k hstd hchain hU)

/-- The predecessor's conditional Cauchy–Schwarz bound, with its two hypotheses replaced by the
chain identity.  Kept so that the `A²/B` term is not silently dropped: `basic_le_peel` shows it is
dominated by the peeled term, so it adds nothing to the max above. -/
theorem Hopt_ge_basic_of_chain (k : ℕ) (hk : 1 ≤ k) (ε : ℝ) (hε : 0 ≤ ε)
    (hchain : ChainIdentity (2 * k) k) :
    (max (Hcal (2 * k) - 2 * ε) 0) ^ 2 / (4 * ε + S2 (2 * k)) ≤ Hopt (2 * k) k ε := by
  have hstd : StdParams (2 * k) k := ⟨rfl, hk⟩
  exact Hopt_ge_of_schedIneq_even k hk ε hε
    (fun U hU => SI1_of_chain (2 * k) k hstd hchain hU)
    (fun U hU => SI2_of_chain (2 * k) k hstd hchain hU)
/-! ## §J  Counting balanced words by their intersection with a residual set

This is the combinatorial content of the chain identity.  Everything reduces to one product
decomposition: a `k`-subset `S` of `Iₙ` with `|A ∩ S| = j` is a `j`-subset of `A` together with a
`(k−j)`-subset of `Iₙ \ A`, and the union map is injective on that product.  Mathlib's
`Finset.card_filter_powersetCard_subset` then supplies the "`i ∈ P`" count with no further
bijection. -/

/-- `S ↦ (A ∩ S, S \ A)` decomposes the `|A ∩ S| = j` fiber of the `k`-subsets. -/
lemma filter_inter_card_eq_image (A : Finset (Fin n)) (k j : ℕ) (hjk : j ≤ k) :
    (Finset.powersetCard k (Finset.univ : Finset (Fin n))).filter (fun S => (A ∩ S).card = j)
      = ((Finset.powersetCard j A) ×ˢ
          (Finset.powersetCard (k - j) ((Finset.univ : Finset (Fin n)) \ A))).image
        (fun PQ => PQ.1 ∪ PQ.2) := by
  ext S
  simp only [Finset.mem_filter, Finset.mem_powersetCard, Finset.mem_image, Finset.mem_product]
  constructor
  · rintro ⟨⟨-, hSk⟩, hj⟩
    refine ⟨(A ∩ S, S \ A), ⟨⟨Finset.inter_subset_left, hj⟩, ⟨?_, ?_⟩⟩, ?_⟩
    · intro i hi
      simp only [Finset.mem_sdiff] at hi ⊢
      exact ⟨Finset.mem_univ i, hi.2⟩
    · have hsub : A ∩ S ⊆ S := Finset.inter_subset_right
      have heq : S \ A = S \ (A ∩ S) := by
        ext i; simp only [Finset.mem_sdiff, Finset.mem_inter]; tauto
      rw [heq, Finset.card_sdiff_of_subset hsub, hSk, hj]
    · show (A ∩ S) ∪ (S \ A) = S
      ext i; simp only [Finset.mem_union, Finset.mem_inter, Finset.mem_sdiff]; tauto
  · rintro ⟨⟨P, Q⟩, ⟨⟨hPA, hPj⟩, ⟨hQ, hQk⟩⟩, rfl⟩
    have hQA : ∀ i ∈ Q, i ∉ A := by
      intro i hi
      have := hQ hi
      simp only [Finset.mem_sdiff] at this
      exact this.2
    have hdis : Disjoint P Q := by
      rw [Finset.disjoint_left]
      intro i hiP hiQ
      exact hQA i hiQ (hPA hiP)
    have hAPQ : A ∩ (P ∪ Q) = P := by
      ext i
      simp only [Finset.mem_inter, Finset.mem_union]
      constructor
      · rintro ⟨hiA, hi | hi⟩
        · exact hi
        · exact absurd hiA (hQA i hi)
      · intro hi
        exact ⟨hPA hi, Or.inl hi⟩
    refine ⟨⟨Finset.subset_univ _, ?_⟩, ?_⟩
    · rw [Finset.card_union_of_disjoint hdis, hPj, hQk]
      omega
    · rw [hAPQ, hPj]

lemma injOn_union_product (A : Finset (Fin n)) (k j : ℕ) :
    Set.InjOn (fun PQ : Finset (Fin n) × Finset (Fin n) => PQ.1 ∪ PQ.2)
      ↑((Finset.powersetCard j A) ×ˢ
        (Finset.powersetCard (k - j) ((Finset.univ : Finset (Fin n)) \ A))) := by
  intro a ha b hb hab
  simp only [Finset.coe_product, Set.mem_prod, Finset.mem_coe, Finset.mem_powersetCard] at ha hb
  obtain ⟨⟨haA, -⟩, ⟨haQ, -⟩⟩ := ha
  obtain ⟨⟨hbA, -⟩, ⟨hbQ, -⟩⟩ := hb
  have key : ∀ (P Q : Finset (Fin n)), P ⊆ A → Q ⊆ (Finset.univ : Finset (Fin n)) \ A →
      A ∩ (P ∪ Q) = P := by
    intro P Q hP hQ
    ext i
    simp only [Finset.mem_inter, Finset.mem_union]
    constructor
    · rintro ⟨hiA, hi | hi⟩
      · exact hi
      · have := hQ hi
        simp only [Finset.mem_sdiff] at this
        exact absurd hiA this.2
    · intro hi
      exact ⟨hP hi, Or.inl hi⟩
  have h1 : a.1 = b.1 := by
    rw [← key a.1 a.2 haA haQ, ← key b.1 b.2 hbA hbQ]
    simp only at hab
    rw [hab]
  have h2 : a.2 = b.2 := by
    have hu : a.1 ∪ a.2 = b.1 ∪ b.2 := hab
    ext i
    constructor
    · intro hi
      have hiu : i ∈ b.1 ∪ b.2 := by rw [← hu]; exact Finset.mem_union_right _ hi
      have hnA : i ∉ A := by
        have := haQ hi
        simp only [Finset.mem_sdiff] at this
        exact this.2
      rcases Finset.mem_union.1 hiu with h | h
      · exact absurd (hbA h) hnA
      · exact h
    · intro hi
      have hiu : i ∈ a.1 ∪ a.2 := by rw [hu]; exact Finset.mem_union_right _ hi
      have hnA : i ∉ A := by
        have := hbQ hi
        simp only [Finset.mem_sdiff] at this
        exact this.2
      rcases Finset.mem_union.1 hiu with h | h
      · exact absurd (haA h) hnA
      · exact h
  exact Prod.ext h1 h2

lemma card_univ_sdiff (A : Finset (Fin n)) :
    ((Finset.univ : Finset (Fin n)) \ A).card = n - A.card := by
  rw [Finset.card_sdiff_of_subset (Finset.subset_univ A), Finset.card_univ, Fintype.card_fin]

/-- **The fiber count.**  `#{S : |S| = k, |A ∩ S| = j} = C(|A|,j)·C(n−|A|,k−j)`, i.e. exactly the
guarded `vterm` of §G.2 — so the fibers of `S ↦ |A ∩ S|` reproduce the target quota marginal. -/
theorem card_filter_inter_vterm (A : Finset (Fin n)) (k j : ℕ) :
    ((Finset.powersetCard k (Finset.univ : Finset (Fin n))).filter
        (fun S => (A ∩ S).card = j)).card = vterm A.card (n - A.card) k j := by
  unfold vterm
  by_cases hjk : j ≤ k
  · rw [if_pos hjk, filter_inter_card_eq_image A k j hjk,
      Finset.card_image_of_injOn (injOn_union_product A k j), Finset.card_product,
      Finset.card_powersetCard, Finset.card_powersetCard, card_univ_sdiff]
  · rw [if_neg hjk]
    rw [Finset.card_eq_zero, Finset.filter_eq_empty_iff]
    intro S hS
    obtain ⟨-, hSk⟩ := Finset.mem_powersetCard.1 hS
    have h : (A ∩ S).card ≤ k := by
      rw [← hSk]
      exact Finset.card_le_card Finset.inter_subset_right
    omega

/-! ### §J.2  Sums over the balanced slice, fibred by `|A ∩ S|` -/

lemma sum_Vset_eq_sum_powersetCard (k : ℕ) (F : Finset (Fin n) → ℝ) :
    ∑ x ∈ Vset n k, F (onesOf x)
      = ∑ S ∈ Finset.powersetCard k (Finset.univ : Finset (Fin n)), F S := by
  refine Finset.sum_nbij' (i := fun x => onesOf x) (j := fun S => fun i => decide (i ∈ S))
    ?_ ?_ ?_ ?_ ?_
  · intro x hx
    exact Finset.mem_powersetCard.2 ⟨Finset.subset_univ _, agfv_mem_Vset.1 hx⟩
  · intro S hS
    have hones : onesOf (fun i => decide (i ∈ S)) = S := by
      ext i; simp [onesOf]
    exact agfv_mem_Vset.2 (by rw [hones]; exact (Finset.mem_powersetCard.1 hS).2)
  · intro x _
    funext i
    exact (agfv_eq_decide_mem_onesOf x i).symm
  · intro S _
    ext i; simp [onesOf]
  · intro x _
    rfl

/-- **(N1)**: any function of `|A ∩ S|` averages against the `vterm` weights. -/
theorem sum_powersetCard_fiber (A : Finset (Fin n)) (k : ℕ) (f : ℕ → ℝ) :
    ∑ S ∈ Finset.powersetCard k (Finset.univ : Finset (Fin n)), f ((A ∩ S).card)
      = ∑ j ∈ Finset.range (A.card + 1), (vterm A.card (n - A.card) k j : ℝ) * f j := by
  have hmaps : ∀ S ∈ Finset.powersetCard k (Finset.univ : Finset (Fin n)),
      (A ∩ S).card ∈ Finset.range (A.card + 1) := by
    intro S _
    exact Finset.mem_range.2 (by
      have : (A ∩ S).card ≤ A.card :=
        Finset.card_le_card (show A ∩ S ⊆ A from Finset.inter_subset_left)
      omega)
  rw [← Finset.sum_fiberwise_of_maps_to hmaps (fun S => f ((A ∩ S).card))]
  refine Finset.sum_congr rfl fun j _ => ?_
  have hconst : ∑ S ∈ (Finset.powersetCard k (Finset.univ : Finset (Fin n))).filter
      (fun S => (A ∩ S).card = j), f ((A ∩ S).card)
      = ∑ S ∈ (Finset.powersetCard k (Finset.univ : Finset (Fin n))).filter
        (fun S => (A ∩ S).card = j), f j := by
    refine Finset.sum_congr rfl fun S hS => ?_
    rw [(Finset.mem_filter.1 hS).2]
  rw [hconst, Finset.sum_const, card_filter_inter_vterm A k j, nsmul_eq_mul]
/-! ### §J.3  The weighted fiber sum

`Σ_{S : |A∩S| = j} |B ∩ S|` is the only quantity beyond the fiber count that the chain identity
needs.  It comes out as `vterm_j · |B| · j/|A|` — the conditional-expectation factor `b·j/M` of the
frozen batch law — and the proof is double counting plus Mathlib's
`Finset.card_filter_powersetCard_subset`, with `succ_mul_choose` converting `C(M−1,j−1)·M` into
`C(M,j)·j`. -/

/-- `Σ_{P ⊆ A, |P| = j} |B ∩ P| = |B| · C(|A|−1, j−1)` for `1 ≤ j` and `B ⊆ A`. -/
lemma sum_powersetCard_inter_card (A B : Finset (Fin n)) (hBA : B ⊆ A) (j : ℕ) (hj : 1 ≤ j) :
    ∑ P ∈ Finset.powersetCard j A, (B ∩ P).card = B.card * (A.card - 1).choose (j - 1) := by
  have hrw : ∀ P : Finset (Fin n), (B ∩ P).card = ∑ i ∈ B, if i ∈ P then 1 else 0 := by
    intro P
    have heq : B ∩ P = B.filter (fun i => i ∈ P) := by
      ext i
      simp only [Finset.mem_inter, Finset.mem_filter]
    rw [heq, Finset.card_filter]
  rw [Finset.sum_congr rfl (fun P _ => hrw P), Finset.sum_comm]
  have hstep : ∀ i ∈ B, (∑ P ∈ Finset.powersetCard j A, if i ∈ P then 1 else 0)
      = (A.card - 1).choose (j - 1) := by
    intro i hi
    rw [← Finset.card_filter]
    have hfe : (Finset.powersetCard j A).filter (fun P => i ∈ P)
        = (Finset.powersetCard j A).filter (fun P => ({i} : Finset (Fin n)) ⊆ P) := by
      refine Finset.filter_congr fun P _ => ?_
      simp [Finset.singleton_subset_iff]
    rw [hfe]
    have h := Finset.card_filter_powersetCard_subset ({i} : Finset (Fin n)) A j
      (by simpa using hBA hi) (by simpa using hj)
    simpa using h
  rw [Finset.sum_congr rfl hstep, Finset.sum_const, smul_eq_mul]

lemma sum_powersetCard_inter_card_real (A B : Finset (Fin n)) (hBA : B ⊆ A) (j' : ℕ) :
    ∑ P ∈ Finset.powersetCard (j' + 1) A, ((B ∩ P).card : ℝ)
      = (B.card : ℝ) * (((A.card - 1).choose j' : ℕ) : ℝ) := by
  have h := sum_powersetCard_inter_card A B hBA (j' + 1) (by omega)
  have hsimp : j' + 1 - 1 = j' := by omega
  rw [hsimp] at h
  have h2 : ((∑ P ∈ Finset.powersetCard (j' + 1) A, (B ∩ P).card : ℕ) : ℝ)
      = ((B.card * (A.card - 1).choose j' : ℕ) : ℝ) := by exact_mod_cast h
  push_cast at h2
  exact h2

/-- **The weighted fiber sum.**  `Σ_{S : |A∩S| = j} |B ∩ S| = vterm_j · |B| · j/|A|`. -/
theorem sum_fiber_inter_B (A B : Finset (Fin n)) (hBA : B ⊆ A) (hA : 1 ≤ A.card) (k j : ℕ) :
    ∑ S ∈ (Finset.powersetCard k (Finset.univ : Finset (Fin n))).filter
        (fun S => (A ∩ S).card = j), ((B ∩ S).card : ℝ)
      = (vterm A.card (n - A.card) k j : ℝ) * (B.card : ℝ) * (j : ℝ) / (A.card : ℝ) := by
  have hAR : (0 : ℝ) < (A.card : ℝ) := by exact_mod_cast hA
  rcases Nat.eq_zero_or_pos j with hj0 | hj1
  · -- `j = 0`: `A ∩ S = ∅` forces `B ∩ S = ∅` because `B ⊆ A`
    subst hj0
    have hz : ∀ S ∈ (Finset.powersetCard k (Finset.univ : Finset (Fin n))).filter
        (fun S => (A ∩ S).card = 0), ((B ∩ S).card : ℝ) = 0 := by
      intro S hS
      have h := (Finset.mem_filter.1 hS).2
      have hemp : A ∩ S = ∅ := Finset.card_eq_zero.1 h
      have hBS : B ∩ S = ∅ := by
        rw [Finset.eq_empty_iff_forall_notMem]
        intro i hi
        obtain ⟨hiB, hiS⟩ := Finset.mem_inter.1 hi
        have hmem : i ∈ A ∩ S := Finset.mem_inter.2 ⟨hBA hiB, hiS⟩
        rw [hemp] at hmem
        exact absurd hmem (Finset.notMem_empty i)
      rw [hBS]
      simp
    rw [Finset.sum_congr rfl hz, Finset.sum_const]
    simp
  · obtain ⟨j', rfl⟩ : ∃ j', j = j' + 1 := ⟨j - 1, by omega⟩
    by_cases hjk : j' + 1 ≤ k
    · rw [filter_inter_card_eq_image A k (j' + 1) hjk,
        Finset.sum_image (fun a ha b hb hab => injOn_union_product A k (j' + 1) ha hb hab)]
      have hBPQ : ∀ PQ ∈ (Finset.powersetCard (j' + 1) A) ×ˢ
          (Finset.powersetCard (k - (j' + 1)) ((Finset.univ : Finset (Fin n)) \ A)),
          ((B ∩ (PQ.1 ∪ PQ.2)).card : ℝ) = ((B ∩ PQ.1).card : ℝ) := by
        intro PQ hPQ
        obtain ⟨-, hQ⟩ := Finset.mem_product.1 hPQ
        have hQsub := (Finset.mem_powersetCard.1 hQ).1
        have heq : B ∩ (PQ.1 ∪ PQ.2) = B ∩ PQ.1 := by
          ext i
          simp only [Finset.mem_inter, Finset.mem_union]
          constructor
          · rintro ⟨hiB, hi | hi⟩
            · exact ⟨hiB, hi⟩
            · have hmem := hQsub hi
              simp only [Finset.mem_sdiff] at hmem
              exact absurd (hBA hiB) hmem.2
          · rintro ⟨hiB, hi⟩
            exact ⟨hiB, Or.inl hi⟩
        rw [heq]
      rw [Finset.sum_congr rfl hBPQ, Finset.sum_product]
      have hinner : ∀ P ∈ Finset.powersetCard (j' + 1) A,
          (∑ _Q ∈ Finset.powersetCard (k - (j' + 1)) ((Finset.univ : Finset (Fin n)) \ A),
            ((B ∩ P).card : ℝ))
            = ((B ∩ P).card : ℝ) * (((n - A.card).choose (k - (j' + 1)) : ℕ) : ℝ) := by
        intro P _
        rw [Finset.sum_const, Finset.card_powersetCard, card_univ_sdiff, nsmul_eq_mul]
        ring
      rw [Finset.sum_congr rfl hinner, ← Finset.sum_mul,
        sum_powersetCard_inter_card_real A B hBA j']
      -- `C(M−1,j')·M = C(M,j'+1)·(j'+1)`
      have hkey := succ_mul_choose A.card j' hA
      have hkeyR : ((j' : ℝ) + 1) * ((A.card.choose (j' + 1) : ℕ) : ℝ)
          = (A.card : ℝ) * (((A.card - 1).choose j' : ℕ) : ℝ) := by
        have h : (((j' + 1) * A.card.choose (j' + 1) : ℕ) : ℝ)
            = ((A.card * (A.card - 1).choose j' : ℕ) : ℝ) := by exact_mod_cast hkey
        push_cast at h
        linarith [h]
      unfold vterm
      rw [if_pos hjk, eq_div_iff (ne_of_gt hAR)]
      push_cast
      linear_combination
        (-(B.card : ℝ) * (((n - A.card).choose (k - (j' + 1)) : ℕ) : ℝ)) * hkeyR
    · -- `j > k`: the fiber is empty
      have hemp : (Finset.powersetCard k (Finset.univ : Finset (Fin n))).filter
          (fun S => (A ∩ S).card = j' + 1) = ∅ := by
        rw [Finset.filter_eq_empty_iff]
        intro S hS
        obtain ⟨-, hSk⟩ := Finset.mem_powersetCard.1 hS
        have h : (A ∩ S).card ≤ k := by
          rw [← hSk]
          exact Finset.card_le_card Finset.inter_subset_right
        omega
      rw [hemp, Finset.sum_empty]
      unfold vterm
      rw [if_neg hjk]
      simp

/-- **(N2)**: `|B ∩ S|`-weighted averages against the same `vterm` weights, with the extra
factor `|B|·j/|A|`. -/
theorem sum_powersetCard_fiber_B (A B : Finset (Fin n)) (hBA : B ⊆ A) (hA : 1 ≤ A.card)
    (k : ℕ) (f : ℕ → ℝ) :
    ∑ S ∈ Finset.powersetCard k (Finset.univ : Finset (Fin n)),
        ((B ∩ S).card : ℝ) * f ((A ∩ S).card)
      = ∑ j ∈ Finset.range (A.card + 1),
          (vterm A.card (n - A.card) k j : ℝ) * (B.card : ℝ) * (j : ℝ) / (A.card : ℝ) * f j := by
  have hmaps : ∀ S ∈ Finset.powersetCard k (Finset.univ : Finset (Fin n)),
      (A ∩ S).card ∈ Finset.range (A.card + 1) := by
    intro S _
    exact Finset.mem_range.2 (by
      have : (A ∩ S).card ≤ A.card :=
        Finset.card_le_card (show A ∩ S ⊆ A from Finset.inter_subset_left)
      omega)
  rw [← Finset.sum_fiberwise_of_maps_to hmaps
    (fun S => ((B ∩ S).card : ℝ) * f ((A ∩ S).card))]
  refine Finset.sum_congr rfl fun j _ => ?_
  have hconst : ∑ S ∈ (Finset.powersetCard k (Finset.univ : Finset (Fin n))).filter
      (fun S => (A ∩ S).card = j), ((B ∩ S).card : ℝ) * f ((A ∩ S).card)
      = (∑ S ∈ (Finset.powersetCard k (Finset.univ : Finset (Fin n))).filter
        (fun S => (A ∩ S).card = j), ((B ∩ S).card : ℝ)) * f j := by
    rw [Finset.sum_mul]
    refine Finset.sum_congr rfl fun S hS => ?_
    rw [(Finset.mem_filter.1 hS).2]
  rw [hconst, sum_fiber_inter_B A B hBA hA k j]
/-! ### §J.4  The one-block average

For one block `B ⊆ A` with `|A| = M`, summing the batch log-likelihood over the whole balanced
slice gives exactly `−C(n,k)·|B|·𝓗₁(M)`.  The two fiber lemmas do all the work: the `|B∩S|`
weight contributes `|B|·j/M` and the remaining weight `|B| − |B∩S|` contributes `|B|(1 − j/M)`,
and `(j/M)ln(j/M) + (1−j/M)ln(1−j/M) = −h(j/M)`. -/

lemma H1_range (n k M : ℕ) (hMn : M ≤ n) :
    H1 n k M = ∑ j ∈ Finset.range (M + 1),
        ((vterm M (n - M) k j : ℝ) / (n.choose k : ℝ)) * binEnt ((j : ℝ) / (M : ℝ)) := by
  rw [H1, sum_Icc_zero_eq_range M (fun j => targetQuota n k M j * binEnt ((j : ℝ) / (M : ℝ)))]
  refine Finset.sum_congr rfl fun j _ => ?_
  rw [targetQuota_nat n k M j hMn]
  norm_num

/-- **The one-block average.** -/
theorem single_block (A B : Finset (Fin n)) (k : ℕ) (hBA : B ⊆ A) (hA : 1 ≤ A.card)
    (hAn : A.card ≤ n) (hkn : k ≤ n) :
    ∑ S ∈ Finset.powersetCard k (Finset.univ : Finset (Fin n)),
        (((B ∩ S).card : ℝ) * Real.log (((A ∩ S).card : ℝ) / (A.card : ℝ))
          + ((B.card : ℝ) - ((B ∩ S).card : ℝ))
              * Real.log (1 - ((A ∩ S).card : ℝ) / (A.card : ℝ)))
      = -((n.choose k : ℝ) * (B.card : ℝ) * H1 n k A.card) := by
  have hC : (0 : ℝ) < (n.choose k : ℝ) := by exact_mod_cast Nat.choose_pos hkn
  have hH1 : (n.choose k : ℝ) * H1 n k A.card
      = ∑ j ∈ Finset.range (A.card + 1), (vterm A.card (n - A.card) k j : ℝ)
          * binEnt ((j : ℝ) / (A.card : ℝ)) := by
    rw [H1_range n k A.card hAn, Finset.mul_sum]
    refine Finset.sum_congr rfl fun j _ => ?_
    field_simp
  have hT1 : ∑ S ∈ Finset.powersetCard k (Finset.univ : Finset (Fin n)),
      ((B ∩ S).card : ℝ) * Real.log (((A ∩ S).card : ℝ) / (A.card : ℝ))
      = ∑ j ∈ Finset.range (A.card + 1),
        (vterm A.card (n - A.card) k j : ℝ) * (B.card : ℝ) * (j : ℝ) / (A.card : ℝ)
          * Real.log ((j : ℝ) / (A.card : ℝ)) :=
    sum_powersetCard_fiber_B A B hBA hA k (fun j => Real.log ((j : ℝ) / (A.card : ℝ)))
  have hT2 : ∑ S ∈ Finset.powersetCard k (Finset.univ : Finset (Fin n)),
      (B.card : ℝ) * Real.log (1 - ((A ∩ S).card : ℝ) / (A.card : ℝ))
      = ∑ j ∈ Finset.range (A.card + 1), (vterm A.card (n - A.card) k j : ℝ)
        * ((B.card : ℝ) * Real.log (1 - (j : ℝ) / (A.card : ℝ))) :=
    sum_powersetCard_fiber A k (fun j => (B.card : ℝ) * Real.log (1 - (j : ℝ) / (A.card : ℝ)))
  have hT3 : ∑ S ∈ Finset.powersetCard k (Finset.univ : Finset (Fin n)),
      ((B ∩ S).card : ℝ) * Real.log (1 - ((A ∩ S).card : ℝ) / (A.card : ℝ))
      = ∑ j ∈ Finset.range (A.card + 1),
        (vterm A.card (n - A.card) k j : ℝ) * (B.card : ℝ) * (j : ℝ) / (A.card : ℝ)
          * Real.log (1 - (j : ℝ) / (A.card : ℝ)) :=
    sum_powersetCard_fiber_B A B hBA hA k (fun j => Real.log (1 - (j : ℝ) / (A.card : ℝ)))
  calc ∑ S ∈ Finset.powersetCard k (Finset.univ : Finset (Fin n)),
          (((B ∩ S).card : ℝ) * Real.log (((A ∩ S).card : ℝ) / (A.card : ℝ))
            + ((B.card : ℝ) - ((B ∩ S).card : ℝ))
                * Real.log (1 - ((A ∩ S).card : ℝ) / (A.card : ℝ)))
      = ∑ S ∈ Finset.powersetCard k (Finset.univ : Finset (Fin n)),
          (((B ∩ S).card : ℝ) * Real.log (((A ∩ S).card : ℝ) / (A.card : ℝ))
            + ((B.card : ℝ) * Real.log (1 - ((A ∩ S).card : ℝ) / (A.card : ℝ))
              - ((B ∩ S).card : ℝ) * Real.log (1 - ((A ∩ S).card : ℝ) / (A.card : ℝ)))) := by
        refine Finset.sum_congr rfl fun S _ => ?_
        ring
    _ = (∑ S ∈ Finset.powersetCard k (Finset.univ : Finset (Fin n)),
            ((B ∩ S).card : ℝ) * Real.log (((A ∩ S).card : ℝ) / (A.card : ℝ)))
          + ((∑ S ∈ Finset.powersetCard k (Finset.univ : Finset (Fin n)),
              (B.card : ℝ) * Real.log (1 - ((A ∩ S).card : ℝ) / (A.card : ℝ)))
            - ∑ S ∈ Finset.powersetCard k (Finset.univ : Finset (Fin n)),
              ((B ∩ S).card : ℝ) * Real.log (1 - ((A ∩ S).card : ℝ) / (A.card : ℝ))) := by
        rw [Finset.sum_add_distrib, Finset.sum_sub_distrib]
    _ = (∑ j ∈ Finset.range (A.card + 1),
            (vterm A.card (n - A.card) k j : ℝ) * (B.card : ℝ) * (j : ℝ) / (A.card : ℝ)
              * Real.log ((j : ℝ) / (A.card : ℝ)))
          + ((∑ j ∈ Finset.range (A.card + 1), (vterm A.card (n - A.card) k j : ℝ)
              * ((B.card : ℝ) * Real.log (1 - (j : ℝ) / (A.card : ℝ))))
            - ∑ j ∈ Finset.range (A.card + 1),
              (vterm A.card (n - A.card) k j : ℝ) * (B.card : ℝ) * (j : ℝ) / (A.card : ℝ)
                * Real.log (1 - (j : ℝ) / (A.card : ℝ))) := by
        rw [hT1, hT2, hT3]
    _ = ∑ j ∈ Finset.range (A.card + 1),
          ((vterm A.card (n - A.card) k j : ℝ) * (B.card : ℝ) * (j : ℝ) / (A.card : ℝ)
              * Real.log ((j : ℝ) / (A.card : ℝ))
            + ((vterm A.card (n - A.card) k j : ℝ)
                * ((B.card : ℝ) * Real.log (1 - (j : ℝ) / (A.card : ℝ)))
              - (vterm A.card (n - A.card) k j : ℝ) * (B.card : ℝ) * (j : ℝ) / (A.card : ℝ)
                * Real.log (1 - (j : ℝ) / (A.card : ℝ)))) := by
        rw [Finset.sum_add_distrib, Finset.sum_sub_distrib]
    _ = ∑ j ∈ Finset.range (A.card + 1), (-(B.card : ℝ))
          * ((vterm A.card (n - A.card) k j : ℝ) * binEnt ((j : ℝ) / (A.card : ℝ))) := by
        refine Finset.sum_congr rfl fun j _ => ?_
        rw [binEnt_expand]
        ring
    _ = (-(B.card : ℝ)) * ∑ j ∈ Finset.range (A.card + 1),
          ((vterm A.card (n - A.card) k j : ℝ) * binEnt ((j : ℝ) / (A.card : ℝ))) := by
        rw [Finset.mul_sum]
    _ = -((n.choose k : ℝ) * (B.card : ℝ) * H1 n k A.card) := by
        rw [← hH1]
        ring
/-! ## §K  The exact product formula for `schedLaw` on the balanced slice

For a balanced target word `x`, only the one path whose committed ones agree with `x` carries any
mass: every other choice `S ≠ B ∩ onesOf x` either commits a one where `x` has a zero (`Z1`) or
fails to commit a one that no later block can supply (`Z2`).  So the `2^{|B|}`-term sum collapses to
a single term, and `schedLaw` is the literal product of the frozen batch probabilities — which is
also the reason the fair-bit branch never appears: `legal_of_agrees` makes every prefix legal. -/

/-- **Z1.**  A committed one at a coordinate where `x` is zero kills every continuation. -/
lemma schedLaw_eq_zero_of_extra_one (k : ℕ) (x : Fin n → Bool) :
    ∀ (U : List (Finset (Fin n))) (h : History n) (i : Fin n),
      i ∈ onesSet h → x i = false → schedLaw k U h x = 0 := by
  intro U
  induction U with
  | nil =>
      intro h i hi hx
      have hne : (fun i => decide (i ∈ onesSet h)) ≠ x := by
        intro hEq
        have h2 := congrFun hEq i
        rw [hx] at h2
        simp [hi] at h2
      rw [schedLaw_nil, if_neg hne]
  | cons B U ih =>
      intro h i hi hx
      rw [schedLaw_cons]
      refine Finset.sum_eq_zero ?_
      intro S _
      have honesSet : onesSet ((⟨B, S⟩ : Batch n) :: h) = S ∪ onesSet h := rfl
      have hi' : i ∈ onesSet ((⟨B, S⟩ : Batch n) :: h) := by
        rw [honesSet]
        exact Finset.mem_union_right _ hi
      rw [ih _ i hi' hx, mul_zero]

/-- **Z2.**  A one of `x` on an already-committed coordinate that was *not* committed as a one
kills every continuation, because no block of the remaining schedule can reach it. -/
lemma schedLaw_eq_zero_of_missing_one (k : ℕ) (x : Fin n → Bool) :
    ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)) (h : History n) (i : Fin n),
      IsSchedule U A → i ∉ A → i ∉ onesSet h → x i = true → schedLaw k U h x = 0 := by
  intro U
  induction U with
  | nil =>
      intro A h i _ _ hi hx
      have hne : (fun i => decide (i ∈ onesSet h)) ≠ x := by
        intro hEq
        have h2 := congrFun hEq i
        rw [hx] at h2
        simp [hi] at h2
      rw [schedLaw_nil, if_neg hne]
  | cons B U ih =>
      intro A h i hU hiA hi hx
      obtain ⟨-, hsub, htail⟩ := hU
      rw [schedLaw_cons]
      refine Finset.sum_eq_zero ?_
      intro S hS
      have hSB : S ⊆ B := Finset.mem_powerset.1 hS
      have hiB : i ∉ B := fun hh => hiA (hsub hh)
      have honesSet : onesSet ((⟨B, S⟩ : Batch n) :: h) = S ∪ onesSet h := rfl
      have hi' : i ∉ onesSet ((⟨B, S⟩ : Batch n) :: h) := by
        rw [honesSet]
        intro hh
        rcases Finset.mem_union.1 hh with h1 | h1
        · exact hiB (hSB h1)
        · exact hi h1
      have hiAB : i ∉ A \ B := by
        intro hh
        exact hiA (Finset.mem_sdiff.1 hh).1
      rw [ih (A \ B) _ i htail hiAB hi' hx, mul_zero]

/-- The path probability of a schedule `U` of the residual set `A` when the remaining ones are
`S ⊆ A`: the literal product of the frozen batch probabilities. -/
noncomputable def pathProb : List (Finset (Fin n)) → Finset (Fin n) → Finset (Fin n) → ℝ
  | [], _, _ => 1
  | B :: U, A, S =>
      ((S.card : ℝ) / (A.card : ℝ)) ^ (B ∩ S).card
        * (1 - (S.card : ℝ) / (A.card : ℝ)) ^ (B.card - (B ∩ S).card)
        * pathProb U (A \ B) (S \ B)

@[simp] lemma pathProb_nil (A S : Finset (Fin n)) :
    pathProb ([] : List (Finset (Fin n))) A S = 1 := rfl

@[simp] lemma pathProb_cons (B : Finset (Fin n)) (U : List (Finset (Fin n)))
    (A S : Finset (Fin n)) :
    pathProb (B :: U) A S
      = ((S.card : ℝ) / (A.card : ℝ)) ^ (B ∩ S).card
        * (1 - (S.card : ℝ) / (A.card : ℝ)) ^ (B.card - (B ∩ S).card)
        * pathProb U (A \ B) (S \ B) := rfl

/-- `|B \ S| = |B| − |B ∩ S|`. -/
lemma card_sdiff_eq_sub_inter (B S : Finset (Fin n)) :
    (B \ S).card = B.card - (B ∩ S).card := by
  have hsub : B ∩ S ⊆ B := Finset.inter_subset_left
  have heq : B \ S = B \ (B ∩ S) := by
    ext i
    simp only [Finset.mem_sdiff, Finset.mem_inter]
    tauto
  rw [heq, Finset.card_sdiff_of_subset hsub]

/-- Both batch factors are strictly positive: a required one forces `|S| > 0` and hence `ρ > 0`,
a required zero forces `S ⊊ A` and hence `ρ < 1`.  Endpoint ratios contribute factor `1` because
the exponent is then `0`. -/
lemma batch_factors_pos (A B S : Finset (Fin n)) (hBA : B ⊆ A) (hSA : S ⊆ A)
    (hBne : B.Nonempty) :
    0 < ((S.card : ℝ) / (A.card : ℝ)) ^ (B ∩ S).card
      ∧ 0 < (1 - (S.card : ℝ) / (A.card : ℝ)) ^ (B.card - (B ∩ S).card) := by
  have hAne : A.Nonempty := hBne.mono hBA
  have hA0 : (0 : ℝ) < (A.card : ℝ) := by
    have : 0 < A.card := Finset.card_pos.2 hAne
    exact_mod_cast this
  constructor
  · rcases Nat.eq_zero_or_pos (B ∩ S).card with h0 | hpos
    · rw [h0, pow_zero]; norm_num
    · have hSne : S.Nonempty := by
        obtain ⟨i, hi⟩ := Finset.card_pos.1 hpos
        exact ⟨i, (Finset.mem_inter.1 hi).2⟩
      have hS0 : (0 : ℝ) < (S.card : ℝ) := by
        have : 0 < S.card := Finset.card_pos.2 hSne
        exact_mod_cast this
      exact pow_pos (by positivity) _
  · rcases Nat.eq_zero_or_pos (B.card - (B ∩ S).card) with h0 | hpos
    · rw [h0, pow_zero]; norm_num
    · have hBS : (B \ S).Nonempty := by
        rw [← Finset.card_pos, card_sdiff_eq_sub_inter]
        exact hpos
      obtain ⟨i, hi⟩ := hBS
      obtain ⟨hiB, hiS⟩ := Finset.mem_sdiff.1 hi
      have hSlt : S.card < A.card := by
        refine Finset.card_lt_card ?_
        refine ⟨hSA, ?_⟩
        intro hh
        exact hiS (hh (hBA hiB))
      have hlt : (S.card : ℝ) / (A.card : ℝ) < 1 := by
        rw [div_lt_one hA0]
        exact_mod_cast hSlt
      exact pow_pos (by linarith) _

lemma pathProb_pos : ∀ (U : List (Finset (Fin n))) (A S : Finset (Fin n)),
    IsSchedule U A → S ⊆ A → 0 < pathProb U A S := by
  intro U
  induction U with
  | nil => intro A S _ _; simp
  | cons B U ih =>
      intro A S hU hSA
      obtain ⟨hBne, hsub, htail⟩ := hU
      obtain ⟨h1, h2⟩ := batch_factors_pos A B S hsub hSA hBne
      have h3 : 0 < pathProb U (A \ B) (S \ B) := by
        refine ih (A \ B) (S \ B) htail ?_
        intro i hi
        obtain ⟨hiS, hiB⟩ := Finset.mem_sdiff.1 hi
        exact Finset.mem_sdiff.2 ⟨hSA hiS, hiB⟩
      rw [pathProb_cons]
      positivity

/-- **The product formula.**  Only the agreeing path carries mass. -/
theorem schedLaw_eq_pathProb (k : ℕ) {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    ∀ (U : List (Finset (Fin n))) (h : History n), IsSchedule U (remaining h) → Agrees x h →
      schedLaw k U h x = pathProb U (remaining h) (remaining h ∩ onesOf x) := by
  intro U
  induction U with
  | nil =>
      intro h hU ha
      have hrem : remaining h = ∅ := hU
      have hcom : committed h = (Finset.univ : Finset (Fin n)) := by
        have h0 : (Finset.univ : Finset (Fin n)) \ committed h = ∅ := hrem
        rw [Finset.sdiff_eq_empty_iff_subset] at h0
        exact Finset.Subset.antisymm (Finset.subset_univ _) h0
      have hones : onesSet h = onesOf x := by
        rw [ha, hcom, Finset.univ_inter]
      have heq : (fun i => decide (i ∈ onesSet h)) = x := by
        funext i
        rw [hones]
        exact (agfv_eq_decide_mem_onesOf x i).symm
      rw [schedLaw_nil, if_pos heq, pathProb_nil]
  | cons B U ih =>
      intro h hU ha
      obtain ⟨hBne, hsub, htail⟩ := hU
      have hL : Legal k h := legal_of_agrees hx ha
      -- the surviving choice
      set S₀ : Finset (Fin n) := B ∩ onesOf x with hS₀
      have hS₀B : S₀ ⊆ B := by rw [hS₀]; exact Finset.inter_subset_left
      -- every other choice contributes zero
      have hzero : ∀ S ∈ B.powerset, S ≠ S₀ →
          (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card) *
            schedLaw k U (⟨B, S⟩ :: h) x = 0 := by
        intro S hSmem hSne
        have hSB : S ⊆ B := Finset.mem_powerset.1 hSmem
        have hkill : schedLaw k U (⟨B, S⟩ :: h) x = 0 := by
          by_cases hcase : ∀ i ∈ S, x i = true
          · -- `S ⊆ B ∩ onesOf x` strictly, so some required one is missing
            have hSsub : S ⊆ S₀ := by
              intro i hi
              rw [hS₀]
              exact Finset.mem_inter.2 ⟨hSB hi, mem_onesOf.2 (hcase i hi)⟩
            have hstrict : S ⊂ S₀ := ⟨hSsub, fun hh => hSne (Finset.Subset.antisymm hSsub hh)⟩
            obtain ⟨i, hiS₀, hiS⟩ := Finset.exists_of_ssubset hstrict
            have hiB : i ∈ B := (Finset.mem_inter.1 (by rw [hS₀] at hiS₀; exact hiS₀)).1
            have hix : x i = true := by
              have := (Finset.mem_inter.1 (by rw [hS₀] at hiS₀; exact hiS₀)).2
              exact mem_onesOf.1 this
            have hinotcom : i ∉ committed h := by
              have : i ∈ remaining h := hsub hiB
              exact (Finset.mem_sdiff.1 this).2
            have hinotones : i ∉ onesSet h := by
              rw [ha]
              intro hh
              exact hinotcom (Finset.mem_inter.1 hh).1
            have honesSet : onesSet ((⟨B, S⟩ : Batch n) :: h) = S ∪ onesSet h := rfl
            have hi' : i ∉ onesSet ((⟨B, S⟩ : Batch n) :: h) := by
              rw [honesSet]
              intro hh
              rcases Finset.mem_union.1 hh with h1 | h1
              · exact hiS h1
              · exact hinotones h1
            have hrc : remaining ((⟨B, S⟩ : Batch n) :: h) = remaining h \ B := remaining_cons _ _
            have hiAB : i ∉ remaining h \ B := by
              intro hh
              exact (Finset.mem_sdiff.1 hh).2 hiB
            exact schedLaw_eq_zero_of_missing_one k x U (remaining h \ B)
              ((⟨B, S⟩ : Batch n) :: h) i htail hiAB hi' hix
          · -- a committed one sits where `x` is zero
            push_neg at hcase
            obtain ⟨i, hiS, hix⟩ := hcase
            have hix' : x i = false := by
              cases hxx : x i
              · rfl
              · exact absurd hxx hix
            have honesSet : onesSet ((⟨B, S⟩ : Batch n) :: h) = S ∪ onesSet h := rfl
            have hi' : i ∈ onesSet ((⟨B, S⟩ : Batch n) :: h) := by
              rw [honesSet]
              exact Finset.mem_union_left _ hiS
            exact schedLaw_eq_zero_of_extra_one k x U _ i hi' hix'
        rw [hkill, mul_zero]
      rw [schedLaw_cons, Finset.sum_eq_single_of_mem S₀ (Finset.mem_powerset.2 hS₀B) hzero,
        if_pos hL, batchProb_eq_pow k h hS₀B]
      -- identify the ratio and the exponents
      have hratio : ratio k h = ((remaining h ∩ onesOf x).card : ℝ) / ((remaining h).card : ℝ) := by
        rw [ratio, quota_eq_card_remaining_inter hx ha]
        rfl
      have hcardS : S₀.card = (B ∩ (remaining h ∩ onesOf x)).card := by
        rw [hS₀]
        congr 1
        ext i
        simp only [Finset.mem_inter]
        constructor
        · rintro ⟨hiB, hio⟩
          exact ⟨hiB, ⟨hsub hiB, hio⟩⟩
        · rintro ⟨hiB, -, hio⟩
          exact ⟨hiB, hio⟩
      have hrc : remaining ((⟨B, S₀⟩ : Batch n) :: h) = remaining h \ B := remaining_cons _ _
      have hIH : schedLaw k U ((⟨B, S₀⟩ : Batch n) :: h) x
          = pathProb U (remaining h \ B) ((remaining h ∩ onesOf x) \ B) := by
        have h1 := ih ((⟨B, S₀⟩ : Batch n) :: h) (by rw [hrc]; exact htail)
          (by rw [hS₀]; exact agrees_cons ha B)
        rw [hrc] at h1
        rw [h1]
        congr 1
        ext i
        simp only [Finset.mem_inter, Finset.mem_sdiff]
        tauto
      rw [hIH, pathProb_cons, hratio, hcardS]

/-- The log of the path product, block by block. -/
noncomputable def logPath : List (Finset (Fin n)) → Finset (Fin n) → Finset (Fin n) → ℝ
  | [], _, _ => 0
  | B :: U, A, S =>
      ((B ∩ S).card : ℝ) * Real.log ((S.card : ℝ) / (A.card : ℝ))
        + ((B.card : ℝ) - ((B ∩ S).card : ℝ)) * Real.log (1 - (S.card : ℝ) / (A.card : ℝ))
        + logPath U (A \ B) (S \ B)

@[simp] lemma logPath_nil (A S : Finset (Fin n)) :
    logPath ([] : List (Finset (Fin n))) A S = 0 := rfl

@[simp] lemma logPath_cons (B : Finset (Fin n)) (U : List (Finset (Fin n)))
    (A S : Finset (Fin n)) :
    logPath (B :: U) A S
      = ((B ∩ S).card : ℝ) * Real.log ((S.card : ℝ) / (A.card : ℝ))
        + ((B.card : ℝ) - ((B ∩ S).card : ℝ)) * Real.log (1 - (S.card : ℝ) / (A.card : ℝ))
        + logPath U (A \ B) (S \ B) := rfl

theorem log_pathProb : ∀ (U : List (Finset (Fin n))) (A S : Finset (Fin n)),
    IsSchedule U A → S ⊆ A → Real.log (pathProb U A S) = logPath U A S := by
  intro U
  induction U with
  | nil => intro A S _ _; simp
  | cons B U ih =>
      intro A S hU hSA
      obtain ⟨hBne, hsub, htail⟩ := hU
      obtain ⟨h1, h2⟩ := batch_factors_pos A B S hsub hSA hBne
      have hSB : S \ B ⊆ A \ B := by
        intro i hi
        obtain ⟨hiS, hiB⟩ := Finset.mem_sdiff.1 hi
        exact Finset.mem_sdiff.2 ⟨hSA hiS, hiB⟩
      have h3 : 0 < pathProb U (A \ B) (S \ B) := pathProb_pos U (A \ B) (S \ B) htail hSB
      have hcardle : (B ∩ S).card ≤ B.card :=
        Finset.card_le_card (show B ∩ S ⊆ B from Finset.inter_subset_left)
      have hexp : ((B.card - (B ∩ S).card : ℕ) : ℝ) = (B.card : ℝ) - ((B ∩ S).card : ℝ) := by
        rw [Nat.cast_sub hcardle]
      rw [pathProb_cons, logPath_cons,
        Real.log_mul (by positivity) (ne_of_gt h3),
        Real.log_mul (ne_of_gt h1) (ne_of_gt h2),
        Real.log_pow, Real.log_pow, ih (A \ B) (S \ B) htail hSB, hexp]
/-! ## §L  The chain identity, and `AGF.Claim_C05_H1_sum`

`d_U = Σ_t b_t 𝓗₁(M_{t−1}) − ln C(n,k)` is now a block-by-block induction: §K turns
`schedLaw k U [] x` into a product, §J.4 averages one block's log over the slice, and the residual
recursion of `IsSchedule` supplies the pre-batch sizes.  `Σ_{M=1}^n 𝓗₁(M) = ln C(n,k)` then falls
out of the *same* identity at the all-singleton schedule, where `d_U = 0` — so the normalisation
half is not an extra obligation. -/

theorem single_block_Vset (A B : Finset (Fin n)) (k : ℕ) (hBA : B ⊆ A) (hA : 1 ≤ A.card)
    (hAn : A.card ≤ n) (hkn : k ≤ n) :
    ∑ x ∈ Vset n k,
        (((B ∩ onesOf x).card : ℝ) * Real.log (((A ∩ onesOf x).card : ℝ) / (A.card : ℝ))
          + ((B.card : ℝ) - ((B ∩ onesOf x).card : ℝ))
              * Real.log (1 - ((A ∩ onesOf x).card : ℝ) / (A.card : ℝ)))
      = -((n.choose k : ℝ) * (B.card : ℝ) * H1 n k A.card) :=
  (sum_Vset_eq_sum_powersetCard k (fun S : Finset (Fin n) =>
      ((B ∩ S).card : ℝ) * Real.log (((A ∩ S).card : ℝ) / (A.card : ℝ))
        + ((B.card : ℝ) - ((B ∩ S).card : ℝ))
            * Real.log (1 - ((A ∩ S).card : ℝ) / (A.card : ℝ)))).trans
    (single_block A B k hBA hA hAn hkn)

theorem sum_logPath (k : ℕ) (hkn : k ≤ n) :
    ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)), IsSchedule U A →
      ∑ x ∈ Vset n k, logPath U A (A ∩ onesOf x) = -((n.choose k : ℝ) * hwFrom k U A) := by
  intro U
  induction U with
  | nil => intro A _; simp
  | cons B U ih =>
      intro A hU
      obtain ⟨hBne, hsub, htail⟩ := hU
      have hAne : A.Nonempty := hBne.mono hsub
      have hA1 : 1 ≤ A.card := Finset.card_pos.2 hAne
      have hAn : A.card ≤ n := by
        have h := Finset.card_le_card (Finset.subset_univ A)
        simpa using h
      have hsum : ∀ x : Fin n → Bool, logPath (B :: U) A (A ∩ onesOf x)
          = (((B ∩ onesOf x).card : ℝ) * Real.log (((A ∩ onesOf x).card : ℝ) / (A.card : ℝ))
              + ((B.card : ℝ) - ((B ∩ onesOf x).card : ℝ))
                  * Real.log (1 - ((A ∩ onesOf x).card : ℝ) / (A.card : ℝ)))
            + logPath U (A \ B) ((A \ B) ∩ onesOf x) := by
        intro x
        rw [logPath_cons]
        have h1 : B ∩ (A ∩ onesOf x) = B ∩ onesOf x := by
          ext i
          simp only [Finset.mem_inter]
          constructor
          · rintro ⟨hiB, -, hio⟩
            exact ⟨hiB, hio⟩
          · rintro ⟨hiB, hio⟩
            exact ⟨hiB, hsub hiB, hio⟩
        have h2 : (A ∩ onesOf x) \ B = (A \ B) ∩ onesOf x := by
          ext i
          simp only [Finset.mem_inter, Finset.mem_sdiff]
          tauto
        rw [h1, h2]
      rw [Finset.sum_congr rfl (fun x _ => hsum x), Finset.sum_add_distrib,
        single_block_Vset A B k hsub hA1 hAn hkn, ih (A \ B) htail, hwFrom_cons]
      ring

theorem sum_log_schedLaw (k : ℕ) (hkn : k ≤ n) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) :
    ∑ x ∈ Vset n k, Real.log (schedLaw k U [] x)
      = -((n.choose k : ℝ) * hwFrom k U (Finset.univ : Finset (Fin n))) := by
  have hstep : ∀ x ∈ Vset n k, Real.log (schedLaw k U [] x)
      = logPath U (Finset.univ : Finset (Fin n)) ((Finset.univ : Finset (Fin n)) ∩ onesOf x) := by
    intro x hx
    have h1 := schedLaw_eq_pathProb k hx U ([] : History n)
      (by rw [remaining_nil]; exact hU) (agrees_nil x)
    rw [remaining_nil] at h1
    rw [h1]
    exact log_pathProb U (Finset.univ : Finset (Fin n))
      ((Finset.univ : Finset (Fin n)) ∩ onesOf x) hU Finset.inter_subset_left
  rw [Finset.sum_congr rfl hstep]
  exact sum_logPath k hkn U (Finset.univ : Finset (Fin n)) hU

/-- **The chain identity**, in the `ln C(n,k)` form. -/
theorem klSum_chain (k : ℕ) (hkn : k ≤ n) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) :
    klSum n k (schedLaw k U []) = hwFrom k U (Finset.univ : Finset (Fin n))
      - Real.log ((n.choose k : ℕ) : ℝ) := by
  have hCpos : (0 : ℝ) < ((n.choose k : ℕ) : ℝ) := by exact_mod_cast Nat.choose_pos hkn
  have hCne : ((n.choose k : ℕ) : ℝ) ≠ 0 := ne_of_gt hCpos
  have hVc : ((Vset n k).card : ℝ) = ((n.choose k : ℕ) : ℝ) := by
    exact_mod_cast congrArg (fun m : ℕ => (m : ℝ)) (agfv_Vset_card n k)
  have hstep : ∀ x ∈ Vset n k,
      pTarget n k x * Real.log (pTarget n k x / schedLaw k U [] x)
        = (((n.choose k : ℕ) : ℝ))⁻¹ * Real.log ((((n.choose k : ℕ) : ℝ))⁻¹)
          - (((n.choose k : ℕ) : ℝ))⁻¹ * Real.log (schedLaw k U [] x) := by
    intro x hx
    have hq : 0 < schedLaw k U [] x := schedLaw_pos k hU hx
    rw [agfv_pTarget_of_mem hx, hVc, Real.log_div (by positivity) (ne_of_gt hq)]
    ring
  rw [klSum, Finset.sum_congr rfl hstep, Finset.sum_sub_distrib, Finset.sum_const,
    ← Finset.mul_sum, sum_log_schedLaw k hkn hU, nsmul_eq_mul, hVc, Real.log_inv]
  field_simp
  ring

lemma hwFrom_singletons (k : ℕ) : ∀ (L : List (Fin n)) (A : Finset (Fin n)),
    IsSchedule (agfv_singletons L) A → hwFrom k (agfv_singletons L) A = HSum n k A.card := by
  intro L
  induction L with
  | nil =>
      intro A hU
      have hA : A = ∅ := hU
      simp [agfv_singletons, hA]
  | cons i t ih =>
      intro A hU
      have hcons : agfv_singletons (i :: t) = ({i} : Finset (Fin n)) :: agfv_singletons t := by
        simp [agfv_singletons]
      rw [hcons] at hU
      obtain ⟨hne, hsub, htail⟩ := hU
      have hiA : i ∈ A := hsub (Finset.mem_singleton_self i)
      have hcard : (A \ ({i} : Finset (Fin n))).card = A.card - 1 := by
        rw [Finset.card_sdiff_of_subset hsub, Finset.card_singleton]
      have hA1 : 1 ≤ A.card := Finset.card_pos.2 ⟨i, hiA⟩
      rw [hcons, hwFrom_cons, ih (A \ ({i} : Finset (Fin n))) htail, hcard,
        Finset.card_singleton]
      obtain ⟨m, hm⟩ : ∃ m, A.card = m + 1 := ⟨A.card - 1, by omega⟩
      rw [hm]
      simp only [Nat.add_sub_cancel, Nat.cast_one]
      rw [HSum_succ]
      ring

/-- **`Σ_{M=1}^n 𝓗₁(M) = ln C(n,k)`** — the normalisation half of C05, obtained from the chain
identity at the all-singleton schedule, where the divergence is exactly `0`. -/
theorem HSum_eq_log_choose (n k : ℕ) (hkn : k ≤ n) :
    HSum n k n = Real.log ((n.choose k : ℕ) : ℝ) := by
  have h0 := klSum_fullSingletons n k hkn
  have h1 := klSum_chain k hkn (agfv_fullSingletons_isSchedule n)
  rw [h0] at h1
  have h2 : hwFrom k (agfv_fullSingletons n) (Finset.univ : Finset (Fin n)) = HSum n k n := by
    have h := hwFrom_singletons k ((Finset.univ : Finset (Fin n)).toList)
      (Finset.univ : Finset (Fin n)) (agfv_fullSingletons_isSchedule n)
    rw [Finset.card_univ, Fintype.card_fin] at h
    exact h
  rw [h2] at h1
  linarith

/-- **`AGF.Claim_C05_H1_sum` discharged.**  The second of the two registered `Prop`-valued
blueprint statements. -/
theorem claim_C05_H1_sum (n k : ℕ) : Claim_C05_H1_sum n k := by
  intro hstd
  obtain ⟨hn2k, hk1⟩ := hstd
  have hkn : k ≤ n := by omega
  have h := HSum_eq_log_choose n k hkn
  rw [HSum] at h
  exact h

/-- **The chain identity**, in the form `ChainIdentity` demands. -/
theorem chainIdentity (n k : ℕ) (hkn : k ≤ n) : ChainIdentity n k := by
  intro U hU
  rw [klSum_chain k hkn hU, HSum_eq_log_choose n k hkn]

/-! ## §M  The unconditional bound on `AGF.Hopt`

Both hypotheses of `AGFH.Hopt_ge_of_schedIneq_even` are now theorems, so the bound on the actual
`AGF.Hopt` is unconditional. -/

/-- **(SI-1) unconditionally.** -/
theorem SI1 (n k : ℕ) (hstd : StdParams n k) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) :
    Hcal n - 2 * klSum n k (schedLaw k U []) ≤ aSched U :=
  SI1_of_chain n k hstd (chainIdentity n k hstd.k_le) hU

/-- **(SI-2) unconditionally.** -/
theorem SI2 (n k : ℕ) (hstd : StdParams n k) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) :
    bbSched U ≤ 4 * klSum n k (schedLaw k U []) + S2 n :=
  SI2_of_chain n k hstd (chainIdentity n k hstd.k_le) hU

/-- **The deliverable.**  `Hₙ(ε) ≥ max{1, A, 1 + ((A−1)₊)²/(B−1)}` for even `n = 2k ≥ 2` and every
`ε ≥ 0`, with `A = (𝓗ₙ − 2ε)₊` and `B = 4ε + S2ₙ`, unconditionally.  The old `A²/B` term is
**redundant**, not dropped: `basic_le_peel` proves it is dominated by the peeled term, and
`Hopt_ge_basic` restates it for the record. -/
theorem Hopt_ge_three (k : ℕ) (hk : 1 ≤ k) (ε : ℝ) (hε : 0 ≤ ε) :
    max 1 (max (Apos (2 * k) ε)
        (1 + (max (Apos (2 * k) ε - 1) 0) ^ 2 / (Bden (2 * k) ε - 1)))
      ≤ Hopt (2 * k) k ε :=
  Hopt_ge_three_of_chain k hk ε hε (chainIdentity (2 * k) k (by omega))

/-- The predecessor's `A²/B` bound, now unconditional as well. -/
theorem Hopt_ge_basic (k : ℕ) (hk : 1 ≤ k) (ε : ℝ) (hε : 0 ≤ ε) :
    (max (Hcal (2 * k) - 2 * ε) 0) ^ 2 / (4 * ε + S2 (2 * k)) ≤ Hopt (2 * k) k ε :=
  Hopt_ge_basic_of_chain k hk ε hε (chainIdentity (2 * k) k (by omega))
/-! ## §O  The identity in the `dSched` / `profile` shape

`hwFrom` is indexed by the `IsSchedule` residual recursion; `devB20`'s registered statement
`Claim_C05_riemann` is indexed by `AGF.profile` and `AGF.sizeAfter`, and valued in `WithTop ℝ`
through `AGF.dSched`.  The two indexings agree (same induction as the predecessor's
`AGFH.aFrom_eq_aProf`), and `AGF.dSched_eq_coe_klSum` converts the value, so the identity is
available in that shape too.  This is what makes the statement matchable against
`Claim_C05_riemann` rather than only against the `klSum` form. -/

theorem hwFrom_eq_range_sum (k : ℕ) : ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)),
    IsSchedule U A →
      hwFrom k U A = ∑ t ∈ Finset.range U.length,
        (((profile U).getD t 0 : ℕ) : ℝ) * H1 n k (A.card - ((profile U).take t).sum) := by
  intro U
  induction U with
  | nil => intro A _; simp [profile]
  | cons B U ih =>
      intro A hU
      obtain ⟨-, hsub, htail⟩ := hU
      have hcard : (A \ B).card = A.card - B.card := by
        have h := Finset.card_sdiff_add_card_eq_card hsub
        omega
      have hprof : profile (B :: U) = B.card :: profile U := by simp [profile]
      rw [hwFrom_cons, ih (A \ B) htail, hcard, List.length_cons,
        Finset.sum_range_succ' (fun t => (((profile (B :: U)).getD t 0 : ℕ) : ℝ)
          * H1 n k (A.card - ((profile (B :: U)).take t).sum)) U.length]
      have hzero : (((profile (B :: U)).getD 0 0 : ℕ) : ℝ)
          * H1 n k (A.card - ((profile (B :: U)).take 0).sum)
          = (B.card : ℝ) * H1 n k A.card := by
        rw [hprof]
        simp
      rw [hzero]
      have hshift : ∀ s ∈ Finset.range U.length,
          (((profile (B :: U)).getD (s + 1) 0 : ℕ) : ℝ)
            * H1 n k (A.card - ((profile (B :: U)).take (s + 1)).sum)
          = (((profile U).getD s 0 : ℕ) : ℝ)
            * H1 n k (A.card - B.card - ((profile U).take s).sum) := by
        intro s _
        rw [hprof]
        simp only [List.getD_cons_succ, List.take_succ_cons, List.sum_cons]
        congr 2
        omega
      rw [Finset.sum_congr rfl hshift]
      ring

/-- **The chain identity in the `dSched` / `profile` shape**, i.e. the shape of `devB20`'s
registered `Claim_C05_riemann`.  Note it needs only `k ≤ n`, not `StdParams`. -/
theorem dSched_chain (k : ℕ) (hkn : k ≤ n) {U : List (Finset (Fin n))}
    (hU : FullSchedule n U) :
    dSched n k U
      = (((∑ t ∈ Finset.range U.length,
              (((profile U).getD t 0 : ℕ) : ℝ) * H1 n k (sizeAfter n ((profile U).take t)))
            - ∑ M ∈ Finset.Icc 1 n, H1 n k M : ℝ) : WithTop ℝ) := by
  have hIs : IsSchedule U (Finset.univ : Finset (Fin n)) := hU
  have hkl := klSum_chain k hkn hIs
  have hsum := HSum_eq_log_choose n k hkn
  have hrange := hwFrom_eq_range_sum k U (Finset.univ : Finset (Fin n)) hIs
  rw [Finset.card_univ, Fintype.card_fin] at hrange
  have hsz : ∀ t : ℕ, sizeAfter n ((profile U).take t) = n - ((profile U).take t).sum := by
    intro t
    exact sizeAfter_eq n _
  have hfun : (∑ t ∈ Finset.range U.length,
      (((profile U).getD t 0 : ℕ) : ℝ) * H1 n k (sizeAfter n ((profile U).take t)))
      = ∑ t ∈ Finset.range U.length,
        (((profile U).getD t 0 : ℕ) : ℝ) * H1 n k (n - ((profile U).take t).sum) := by
    refine Finset.sum_congr rfl fun t _ => ?_
    rw [hsz t]
  rw [dSched_eq_coe_klSum k hIs]
  have hq : klSum n k (qSched k U) = klSum n k (schedLaw k U []) := rfl
  rw [hq, hkl, hfun, ← hrange, ← HSum, hsum]

/-- `hwFrom` at the all-singleton schedule is `Σ_{M=1}^n 𝓗₁(M)`: the statement that makes the
normalisation half a *consequence* of the chain identity rather than a separate obligation. -/
theorem hwFrom_fullSingletons (k : ℕ) :
    hwFrom k (agfv_fullSingletons n) (Finset.univ : Finset (Fin n)) = HSum n k n := by
  have h := hwFrom_singletons k ((Finset.univ : Finset (Fin n)).toList)
    (Finset.univ : Finset (Fin n)) (agfv_fullSingletons_isSchedule n)
  rw [Finset.card_univ, Fintype.card_fin] at h
  exact h

/-! ## §P  The deliverable with every abbreviation unfolded

`Apos` and `Bden` are plain `def`s, so this is the same theorem by `rfl`; it is restated so that
the statement can be read and matched without unfolding anything, and so that no content can hide
behind an abbreviation.  This is literally the shape of the registered finite-domain claim, with
the `k ≤ 20` cap removed. -/
theorem Hopt_ge_three_unfolded (k : ℕ) (hk : 1 ≤ k) (ε : ℝ) (hε : 0 ≤ ε) :
    max 1 (max (max (Hcal (2 * k) - 2 * ε) 0)
        (1 + (max (max (Hcal (2 * k) - 2 * ε) 0 - 1) 0) ^ 2 / (4 * ε + S2 (2 * k) - 1)))
      ≤ Hopt (2 * k) k ε :=
  Hopt_ge_three k hk ε hε

/-! ## §Q  The second moment in the `n = 2k` shape

`E_{h_M}[J(M−J)] = M(M−1)·n/(4(n−1))`, the literal registered form.  `M = 1` is included: both
terms of the two-point sum vanish and so does the right-hand side. -/
theorem second_moment_std (n k M : ℕ) (hstd : StdParams n k) (hM : 1 ≤ M) (hMn : M ≤ n) :
    ∑ j ∈ Finset.Icc (0 : ℤ) (M : ℤ), targetQuota n k M j * ((j : ℝ) * ((M : ℝ) - (j : ℝ)))
      = (M : ℝ) * ((M : ℝ) - 1) * (n : ℝ) / (4 * ((n : ℝ) - 1)) := by
  obtain ⟨hn2k, hk1⟩ := hstd
  have hn2 : 2 ≤ n := by omega
  have hkn : k ≤ n := by omega
  have hnR : (2 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn2
  have hn1 : (0 : ℝ) < (n : ℝ) - 1 := by linarith
  have hCpos : (0 : ℝ) < ((n.choose k : ℕ) : ℝ) := by exact_mod_cast Nat.choose_pos hkn
  rcases Nat.lt_or_ge M 2 with hM1 | hM2
  · -- `M = 1`: every term vanishes on both sides
    have hMeq : M = 1 := by omega
    subst hMeq
    have h1 : ((1 : ℕ) : ℤ) = (1 : ℤ) := by norm_num
    rw [h1]
    have hIcc : Finset.Icc (0 : ℤ) 1 = {0, 1} := by
      ext j
      simp only [Finset.mem_Icc, Finset.mem_insert, Finset.mem_singleton]
      omega
    rw [hIcc]
    norm_num
  · have hsm := second_moment n k M hM2 hMn hk1 hkn
    have hratio := choose_ratio_std n k hn2k hk1
    rw [hsm, div_eq_div_iff (ne_of_gt hCpos) (by positivity)]
    linear_combination (-((M : ℝ) * ((M : ℝ) - 1))) * hratio

/-! ## §N  Axiom audit

Every theorem this branch claims is printed below.  The admissible basis is exactly
`{propext, Classical.choice, Quot.sound}`; anything else — in particular `Lean.ofReduceBool`, which
`native_decide` would introduce — is a rejection. -/

-- §1–§7, carried verbatim from `devB21`
#print axioms AGFH.sq_aFrom_le_length_mul_bbFrom
#print axioms AGFH.wsum_cs
#print axioms AGFH.aFrom_eq_aProf
#print axioms AGFH.Hopt_ge_of_schedIneq
#print axioms AGFH.Hopt_ge_of_schedIneq_even
#print axioms AGFH.SI_eq_at_fullSingletons

-- §A  brief fact 3, divergence-free
#print axioms AGFH.perBatch_step
#print axioms AGFH.perBatch_ineq
#print axioms AGFH.bbFrom_add_two_aFrom_le
#print axioms AGFH.bbSched_add_two_aSched_le
#print axioms AGFH.bbSched_add_two_aSched_eq_fullSingletons

-- §B  (SI-2) from (SI-1)
#print axioms AGFH.SI2_of_SI1

-- §C  the AbsCont bridge
#print axioms AGFH.absCont_of_mem_parts
#print axioms AGFH.Hfeasible_iff_paper
#print axioms AGFH.Hopt_eq_HoptPaper

-- §D  the two new terms
#print axioms AGFH.five_four_le_S2
#print axioms AGFH.one_lt_Bden
#print axioms AGFH.aFrom_le_length
#print axioms AGFH.aSched_le_length
#print axioms AGFH.peel_bundle
#print axioms AGFH.one_le_aSched
#print axioms AGFH.one_le_bbSched
#print axioms AGFH.sq_aSched_sub_one_le
#print axioms AGFH.basic_le_peel

-- §E  the conditional three-term bound
#print axioms AGFH.Hopt_ge_three_of_schedIneq

-- §F  binary Pinsker
#print axioms AGFH.klb_eq_log_div
#print axioms AGFH.pinG_deriv_nonneg
#print axioms AGFH.pinsker_binary

-- §G  brief fact 2, the increment bound
#print axioms AGFH.chooseZ_nat'
#print axioms AGFH.vand
#print axioms AGFH.targetQuota_nat
#print axioms AGFH.sum_vterm_total
#print axioms AGFH.succ_mul_choose
#print axioms AGFH.pair_mul_choose
#print axioms AGFH.choose_ratio
#print axioms AGFH.vterm_consist_nat
#print axioms AGFH.targetQuota_consist
#print axioms AGFH.H1_transfer
#print axioms AGFH.binEnt_expand
#print axioms AGFH.binEnt_jensen_gap
#print axioms AGFH.jensen_gap_mid
#print axioms AGFH.jensen_gap_int
#print axioms AGFH.second_moment
#print axioms AGFH.H1_diff_ge_raw
#print axioms AGFH.choose_ratio_std
#print axioms AGFH.H1_increment
#print axioms AGFH.H1_increment_weak
#print axioms AGFH.claim_C05_H1_mono

-- §H  (SI-1) by telescoping
#print axioms AGFH.HSum_succ
#print axioms AGFH.H1_telescope
#print axioms AGFH.H1_telescope'
#print axioms AGFH.perBlock_H1
#print axioms AGFH.SI1_telescoped
#print axioms AGFH.SI1_of_chain
#print axioms AGFH.SI2_of_chain
#print axioms AGFH.Hopt_ge_three_of_chain
#print axioms AGFH.Hopt_ge_basic_of_chain

-- §J  the counting
#print axioms AGFH.filter_inter_card_eq_image
#print axioms AGFH.injOn_union_product
#print axioms AGFH.card_filter_inter_vterm
#print axioms AGFH.sum_Vset_eq_sum_powersetCard
#print axioms AGFH.sum_powersetCard_fiber
#print axioms AGFH.sum_powersetCard_inter_card
#print axioms AGFH.sum_fiber_inter_B
#print axioms AGFH.sum_powersetCard_fiber_B
#print axioms AGFH.H1_range
#print axioms AGFH.single_block

-- §K  the product formula
#print axioms AGFH.schedLaw_eq_zero_of_extra_one
#print axioms AGFH.schedLaw_eq_zero_of_missing_one
#print axioms AGFH.batch_factors_pos
#print axioms AGFH.pathProb_pos
#print axioms AGFH.schedLaw_eq_pathProb
#print axioms AGFH.log_pathProb

-- §L  the chain identity
#print axioms AGFH.single_block_Vset
#print axioms AGFH.sum_logPath
#print axioms AGFH.sum_log_schedLaw
#print axioms AGFH.klSum_chain
#print axioms AGFH.hwFrom_singletons
#print axioms AGFH.HSum_eq_log_choose
#print axioms AGFH.claim_C05_H1_sum
#print axioms AGFH.chainIdentity

-- §M  the unconditional deliverable
#print axioms AGFH.SI1
#print axioms AGFH.SI2
#print axioms AGFH.Hopt_ge_three
#print axioms AGFH.Hopt_ge_basic

-- §O  the `dSched` / `profile` shape
#print axioms AGFH.hwFrom_eq_range_sum
#print axioms AGFH.dSched_chain
#print axioms AGFH.hwFrom_fullSingletons
#print axioms AGFH.Hopt_ge_three_unfolded
#print axioms AGFH.second_moment_std

/-! ### Elaborated types, for the record -/
section Audit
set_option pp.numericTypes true in
#check @AGFH.Hopt_ge_three
set_option pp.numericTypes true in
#check @AGFH.Hopt_ge_basic
set_option pp.numericTypes true in
#check @AGFH.chainIdentity
set_option pp.numericTypes true in
#check @AGFH.klSum_chain
set_option pp.numericTypes true in
#check @AGFH.H1_increment
set_option pp.numericTypes true in
#check @AGFH.claim_C05_H1_mono
set_option pp.numericTypes true in
#check @AGFH.claim_C05_H1_sum
set_option pp.numericTypes true in
#check @AGFH.pinsker_binary
set_option pp.numericTypes true in
#check @AGFH.SI1
set_option pp.numericTypes true in
#check @AGFH.SI2
set_option pp.numericTypes true in
#check @AGFH.Hopt_eq_HoptPaper
set_option pp.numericTypes true in
#check @AGFH.bbSched_add_two_aSched_le
set_option pp.numericTypes true in
#check @AGFH.sq_aSched_sub_one_le
set_option pp.numericTypes true in
#check @AGFH.basic_le_peel
set_option pp.numericTypes true in
#check @AGFH.schedLaw_eq_pathProb
set_option pp.numericTypes true in
#check @AGFH.dSched_chain
set_option pp.numericTypes true in
#check @AGFH.second_moment
set_option pp.numericTypes true in
#check @AGFH.targetQuota_consist
set_option pp.numericTypes true in
#check @AGFH.perBatch_ineq
set_option pp.numericTypes true in
#check @AGFH.Hopt_ge_three_unfolded
set_option pp.numericTypes true in
#check @AGFH.second_moment_std
end Audit

end AGFH


==> anc/formal_companion/lean/src/AGFCore/KLEquality.lean <==
/-
claim-36 — the **equality case** of the forward-KL lower bound, on the frozen objects of
`AGFCore.Operational` (`Vset`, `pTarget`, `succMass`, `AbsCont`, `klSum`, `KL`).

Everything here is additive: it imports the frozen interface and adds theorems.  No frozen
definition is restated or modified.

The mathematical content is one strict inequality.  `claim-37`
(`agfv_neg_log_succMass_le_klSum`, FORMALIZED) is the *non-strict* tangent-line bound
`−ln s ≤ klSum`; the equality case needs `Real.log_lt_sub_one_of_pos`, i.e. that
`ln t < t − 1` for `t ≠ 1`, applied at `t = (q x / pₙ x)/s`, plus `Finset.sum_lt_sum` to turn
one strict summand into a strict sum.  That strict step is genuinely new; no existing
declaration in the tree supplies it for `klSum`.

It is also *necessary*: `agfv_klzero_succMass_one_not_sufficient` exhibits, at every
`StdParams`, a nonnegative total-mass-one law absolutely continuous on the slice with
`succMass = 1` and `klSum = ln(4/3)/|Vₙ| > 0`.  So the route "zero budget forces `s = 1`,
and `s = 1` forces the law to be `pₙ`" does not close this claim, and this file does not
take it.

Road map:
  §0   `pTarget` facts on and off the slice, and `|Vₙ| ≥ 2` under `StdParams`
  §1   the tangent-line bound, non-strict (`_term_le`) and strict (`_term_lt`)
  §2   `−ln s ≤ klSum`, `−ln s < klSum`, and the slice equality case
  §3   `0 ≤ klSum`; both decomposition terms nonnegative; two necessity witnesses
       (`succMass = 1` insufficient; `AbsCont` needed for the decomposition)
  §4   **claim-36** itself, real and extended-valued, plus the two `Blueprint` discharges
  §7   instantiation on the frozen `qSched` / `mixLaw` / `Hfeasible` objects
-/
import AGFCore.Orbit

set_option autoImplicit false
set_option relaxedAutoImplicit false

open Finset AGF

noncomputable section

variable {n k : ℕ}

/-! ## §0  Elementary facts about `pTarget` on the slice

`AGFCore.Orbit` already supplies `agfv_Vset_card`, `agfv_Vset_nonempty`,
`agfv_pTarget_of_mem`, `agfv_pTarget_of_not_mem` and `agfv_card_Vset_ne_zero`; the facts below
are the ones it does not have. -/

/-- `pₙ > 0` on the slice.  Needs `k ≤ n` only through `|Vₙ| > 0`, which membership already
gives, so it is stated from membership. -/
lemma agfv_klzero_pTarget_pos {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    0 < pTarget n k x := by
  rw [agfv_pTarget_of_mem hx]
  have h : 0 < (Vset n k).card := Finset.card_pos.2 ⟨x, hx⟩
  positivity

/-- `pₙ` is a probability law on the slice. -/
lemma agfv_klzero_sum_pTarget (hk : k ≤ n) : ∑ x ∈ Vset n k, pTarget n k x = 1 := by
  obtain ⟨x₀, hx₀⟩ := agfv_Vset_nonempty (k := k) hk
  have hcard : ((Vset n k).card : ℝ) ≠ 0 := agfv_card_Vset_ne_zero hx₀
  calc ∑ x ∈ Vset n k, pTarget n k x
      = ∑ _x ∈ Vset n k, ((Vset n k).card : ℝ)⁻¹ :=
        Finset.sum_congr rfl (fun x hx => agfv_pTarget_of_mem hx)
    _ = ((Vset n k).card : ℝ) * ((Vset n k).card : ℝ)⁻¹ := by
        rw [Finset.sum_const, nsmul_eq_mul]
    _ = 1 := by field_simp

/-- `pₙ` summed over the whole cube is also `1`, since it vanishes off the slice. -/
lemma agfv_klzero_sum_pTarget_univ (hk : k ≤ n) :
    ∑ x : (Fin n → Bool), pTarget n k x = 1 := by
  classical
  rw [← Finset.sum_subset (Finset.subset_univ (Vset n k))
      (fun x _ hx => agfv_pTarget_of_not_mem hx)]
  exact agfv_klzero_sum_pTarget hk

/-- `pₙ` is absolutely continuous on its own support, unconditionally in `k` and `n`. -/
lemma agfv_klzero_absCont_pTarget : AbsCont n k (pTarget n k) :=
  fun _ hx => agfv_klzero_pTarget_pos hx

/-- `klSum n k pₙ = 0`. -/
lemma agfv_klzero_klSum_pTarget : klSum n k (pTarget n k) = 0 := by
  rw [klSum]
  refine Finset.sum_eq_zero (fun x hx => ?_)
  have hp : 0 < pTarget n k x := agfv_klzero_pTarget_pos hx
  rw [div_self (ne_of_gt hp), Real.log_one, mul_zero]

/-- `|Vₙ| ≥ 2` at every `StdParams`, since `|Vₙ| = C(2k,k) ≥ C(2k,1) = 2k ≥ 2`. -/
lemma agfv_klzero_one_lt_card_Vset (hp : StdParams n k) : 1 < (Vset n k).card := by
  obtain ⟨hn, hk1⟩ := hp
  have hcard : (Vset n k).card = n.choose k := agfv_Vset_card n k
  have hmid : n.choose 1 ≤ n.choose (n / 2) := Nat.choose_le_middle 1 n
  have hhalf : n / 2 = k := by omega
  rw [hhalf, Nat.choose_one_right] at hmid
  rw [hcard]
  omega

/-- Absolute continuity forces strictly positive slice mass. -/
lemma agfv_klzero_succMass_pos (hk : k ≤ n) {q : (Fin n → Bool) → ℝ}
    (hac : AbsCont n k q) : 0 < succMass n k q := by
  rw [succMass]
  exact Finset.sum_pos (fun x hx => hac x hx) (agfv_Vset_nonempty hk)

/-- Slice mass is at most the total mass, hence at most `1` for a subprobability law. -/
lemma agfv_klzero_succMass_le_one {q : (Fin n → Bool) → ℝ} (hnn : ∀ x, 0 ≤ q x)
    (htot : ∑ x : (Fin n → Bool), q x ≤ 1) : succMass n k q ≤ 1 := by
  have hsub : succMass n k q ≤ ∑ x : (Fin n → Bool), q x :=
    Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _) (fun x _ _ => hnn x)
  exact le_trans hsub htot

/-! ## §1  The tangent-line bound, non-strict and strict

Write `s = succMass n k q`.  For `x ∈ Vₙ` put

  `f x = pₙ x · ln (q x / pₙ x)`,  `g x = pₙ x · ln s + (q x − s·pₙ x)/s`.

`ln t ≤ t − 1` at `t = (q x / pₙ x)/s` gives `f x ≤ g x`, with **strict** inequality exactly
when `t ≠ 1`, i.e. `q x ≠ s·pₙ x`.  And `∑_{Vₙ} g = ln s` while `∑_{Vₙ} f = −klSum`. -/

/-- The termwise tangent-line bound. -/
lemma agfv_klzero_term_le (hk : k ≤ n) {q : (Fin n → Bool) → ℝ} (hac : AbsCont n k q)
    {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    pTarget n k x * Real.log (q x / pTarget n k x)
      ≤ pTarget n k x * Real.log (succMass n k q)
        + (q x - succMass n k q * pTarget n k x) / succMass n k q := by
  have hspos : 0 < succMass n k q := agfv_klzero_succMass_pos hk hac
  have hqx : 0 < q x := hac x hx
  have hpx : 0 < pTarget n k x := agfv_klzero_pTarget_pos hx
  have ht : 0 < q x / pTarget n k x := div_pos hqx hpx
  have h1 : Real.log ((q x / pTarget n k x) / succMass n k q)
      ≤ (q x / pTarget n k x) / succMass n k q - 1 :=
    Real.log_le_sub_one_of_pos (div_pos ht hspos)
  rw [Real.log_div (ne_of_gt ht) (ne_of_gt hspos)] at h1
  have h2 : Real.log (q x / pTarget n k x)
      ≤ Real.log (succMass n k q) + ((q x / pTarget n k x) / succMass n k q - 1) := by
    linarith
  have h3 : pTarget n k x * Real.log (q x / pTarget n k x)
      ≤ pTarget n k x
          * (Real.log (succMass n k q) + ((q x / pTarget n k x) / succMass n k q - 1)) :=
    mul_le_mul_of_nonneg_left h2 hpx.le
  have h4 : pTarget n k x
        * (Real.log (succMass n k q) + ((q x / pTarget n k x) / succMass n k q - 1))
      = pTarget n k x * Real.log (succMass n k q)
        + (q x - succMass n k q * pTarget n k x) / succMass n k q := by
    field_simp
  linarith [h3, h4.le, h4.ge]

/-- **The strict termwise bound.**  This is the one new mathematical step: `ln t < t − 1`
whenever `t ≠ 1`, at `t = (q x / pₙ x)/s`.  `t = 1` is exactly `q x = s·pₙ x`. -/
lemma agfv_klzero_term_lt (hk : k ≤ n) {q : (Fin n → Bool) → ℝ} (hac : AbsCont n k q)
    {x : Fin n → Bool} (hx : x ∈ Vset n k)
    (hne : q x ≠ succMass n k q * pTarget n k x) :
    pTarget n k x * Real.log (q x / pTarget n k x)
      < pTarget n k x * Real.log (succMass n k q)
        + (q x - succMass n k q * pTarget n k x) / succMass n k q := by
  have hspos : 0 < succMass n k q := agfv_klzero_succMass_pos hk hac
  have hqx : 0 < q x := hac x hx
  have hpx : 0 < pTarget n k x := agfv_klzero_pTarget_pos hx
  have ht : 0 < q x / pTarget n k x := div_pos hqx hpx
  have htne : (q x / pTarget n k x) / succMass n k q ≠ 1 := by
    intro hone
    apply hne
    field_simp at hone
    linear_combination hone
  have h1 : Real.log ((q x / pTarget n k x) / succMass n k q)
      < (q x / pTarget n k x) / succMass n k q - 1 :=
    Real.log_lt_sub_one_of_pos (div_pos ht hspos) htne
  rw [Real.log_div (ne_of_gt ht) (ne_of_gt hspos)] at h1
  have h2 : Real.log (q x / pTarget n k x)
      < Real.log (succMass n k q) + ((q x / pTarget n k x) / succMass n k q - 1) := by
    linarith
  have h3 : pTarget n k x * Real.log (q x / pTarget n k x)
      < pTarget n k x
          * (Real.log (succMass n k q) + ((q x / pTarget n k x) / succMass n k q - 1)) :=
    (mul_lt_mul_of_pos_left h2 hpx)
  have h4 : pTarget n k x
        * (Real.log (succMass n k q) + ((q x / pTarget n k x) / succMass n k q - 1))
      = pTarget n k x * Real.log (succMass n k q)
        + (q x - succMass n k q * pTarget n k x) / succMass n k q := by
    field_simp
  linarith [h3, h4.le, h4.ge]

/-- `∑_{Vₙ} g = ln s`: the tangent-line majorant has total mass `ln s` exactly. -/
lemma agfv_klzero_rhs_sum (hk : k ≤ n) {q : (Fin n → Bool) → ℝ} (hac : AbsCont n k q) :
    ∑ x ∈ Vset n k,
        (pTarget n k x * Real.log (succMass n k q)
          + (q x - succMass n k q * pTarget n k x) / succMass n k q)
      = Real.log (succMass n k q) := by
  have hspos : 0 < succMass n k q := agfv_klzero_succMass_pos hk hac
  have hsne : succMass n k q ≠ 0 := ne_of_gt hspos
  have hexp : ∀ x ∈ Vset n k,
      pTarget n k x * Real.log (succMass n k q)
          + (q x - succMass n k q * pTarget n k x) / succMass n k q
        = (Real.log (succMass n k q) - 1) * pTarget n k x
          + (succMass n k q)⁻¹ * q x := by
    intro x _
    field_simp
    ring
  have hQ : ∑ x ∈ Vset n k, q x = succMass n k q := rfl
  calc ∑ x ∈ Vset n k,
          (pTarget n k x * Real.log (succMass n k q)
            + (q x - succMass n k q * pTarget n k x) / succMass n k q)
      = ∑ x ∈ Vset n k,
          ((Real.log (succMass n k q) - 1) * pTarget n k x
            + (succMass n k q)⁻¹ * q x) := Finset.sum_congr rfl hexp
    _ = (Real.log (succMass n k q) - 1) * (∑ x ∈ Vset n k, pTarget n k x)
          + (succMass n k q)⁻¹ * (∑ x ∈ Vset n k, q x) := by
        rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum]
    _ = Real.log (succMass n k q) := by
        rw [agfv_klzero_sum_pTarget hk, hQ]
        field_simp
        ring

/-- `∑_{Vₙ} f = −klSum`. -/
lemma agfv_klzero_lhs_sum {q : (Fin n → Bool) → ℝ} (hac : AbsCont n k q) :
    ∑ x ∈ Vset n k, pTarget n k x * Real.log (q x / pTarget n k x) = -klSum n k q := by
  rw [klSum, ← Finset.sum_neg_distrib]
  refine Finset.sum_congr rfl (fun x hx => ?_)
  have hqx : 0 < q x := hac x hx
  have hpx : 0 < pTarget n k x := agfv_klzero_pTarget_pos hx
  have hrw : pTarget n k x / q x = (q x / pTarget n k x)⁻¹ := (inv_div _ _).symm
  rw [hrw, Real.log_inv]
  ring

/-! ## §2  The two consequences: the bound and its equality case -/

/-- **Replay of `claim-37` in real form.**  `−ln s ≤ klSum`.  Re-proved rather than
imported because the FORMALIZED declaration `agfv_neg_log_succMass_le_klSum` lives in a
branch artifact of an earlier development stage, not in the `AGFCore` library. -/
theorem agfv_klzero_neg_log_le_klSum (hk : k ≤ n) {q : (Fin n → Bool) → ℝ}
    (hac : AbsCont n k q) : -Real.log (succMass n k q) ≤ klSum n k q := by
  have hle := Finset.sum_le_sum (fun x hx => agfv_klzero_term_le hk hac hx)
  rw [agfv_klzero_lhs_sum hac, agfv_klzero_rhs_sum hk hac] at hle
  linarith

/-- **The strict bound.**  If `q` is not proportional to `pₙ` somewhere on the slice then
the tangent-line inequality is strict. -/
theorem agfv_klzero_neg_log_lt_klSum (hk : k ≤ n) {q : (Fin n → Bool) → ℝ}
    (hac : AbsCont n k q) {x₀ : Fin n → Bool} (hx₀ : x₀ ∈ Vset n k)
    (hne : q x₀ ≠ succMass n k q * pTarget n k x₀) :
    -Real.log (succMass n k q) < klSum n k q := by
  have hlt := Finset.sum_lt_sum (fun x hx => agfv_klzero_term_le hk hac hx)
    ⟨x₀, hx₀, agfv_klzero_term_lt hk hac hx₀ hne⟩
  rw [agfv_klzero_lhs_sum hac, agfv_klzero_rhs_sum hk hac] at hlt
  linarith

/-- **The equality case, slice form.**  `klSum ≤ −ln s` forces `q = s·pₙ` at every point of
the slice.  This is the contrapositive of the strict bound. -/
theorem agfv_klzero_proportional_of_le (hk : k ≤ n) {q : (Fin n → Bool) → ℝ}
    (hac : AbsCont n k q) (hle : klSum n k q ≤ -Real.log (succMass n k q)) :
    ∀ x ∈ Vset n k, q x = succMass n k q * pTarget n k x := by
  intro x hx
  by_contra hne
  exact absurd hle (not_le.2 (agfv_klzero_neg_log_lt_klSum hk hac hx hne))

/-! ## §3  Nonnegativity of `klSum` and the decomposition -/

/-- **`0 ≤ klSum`** for a subprobability law absolutely continuous on the slice.  `∑ q ≤ 1`
is load-bearing, not cosmetic: at `q = 2·pₙ` one has `klSum = −ln 2 < 0`. -/
theorem agfv_klzero_klSum_nonneg (hk : k ≤ n) {q : (Fin n → Bool) → ℝ}
    (hnn : ∀ x, 0 ≤ q x) (htot : ∑ x : (Fin n → Bool), q x ≤ 1) (hac : AbsCont n k q) :
    0 ≤ klSum n k q := by
  have hs1 : succMass n k q ≤ 1 := agfv_klzero_succMass_le_one hnn htot
  have hspos : 0 < succMass n k q := agfv_klzero_succMass_pos hk hac
  have hlog : Real.log (succMass n k q) ≤ 0 := Real.log_nonpos hspos.le hs1
  have := agfv_klzero_neg_log_le_klSum hk hac
  linarith

/-! ### Both terms of the decomposition are separately nonnegative

`−ln s ≥ 0` needs the mass bound; `klSum(q(·|Vₙ)) ≥ 0` does not — the conditional law has slice
mass exactly `1`, so the tangent-line bound gives `0 = −ln 1 ≤ klSum(q(·|Vₙ))` from `AbsCont`
alone. -/

lemma agfv_klzero_absCont_normalized (hk : k ≤ n) {q : (Fin n → Bool) → ℝ}
    (hac : AbsCont n k q) : AbsCont n k (fun x => q x / succMass n k q) :=
  fun x hx => div_pos (hac x hx) (agfv_klzero_succMass_pos hk hac)

lemma agfv_klzero_succMass_normalized (hk : k ≤ n) {q : (Fin n → Bool) → ℝ}
    (hac : AbsCont n k q) : succMass n k (fun x => q x / succMass n k q) = 1 := by
  have hne : succMass n k q ≠ 0 := ne_of_gt (agfv_klzero_succMass_pos hk hac)
  simp only [succMass] at hne ⊢
  rw [← Finset.sum_div, div_self hne]

/-- The within-support term `D(pₙ‖q(·|Vₙ))` is nonnegative, from `AbsCont` alone. -/
theorem agfv_klzero_klSum_normalized_nonneg (hk : k ≤ n) {q : (Fin n → Bool) → ℝ}
    (hac : AbsCont n k q) : 0 ≤ klSum n k (fun x => q x / succMass n k q) := by
  have h := agfv_klzero_neg_log_le_klSum hk (agfv_klzero_absCont_normalized hk hac)
  rw [agfv_klzero_succMass_normalized hk hac, Real.log_one, neg_zero] at h
  exact h

/-- The support term `−ln s` is nonnegative, and this one **does** need the mass bound. -/
theorem agfv_klzero_neg_log_nonneg {q : (Fin n → Bool) → ℝ} (hk : k ≤ n)
    (hnn : ∀ x, 0 ≤ q x) (htot : ∑ x : (Fin n → Bool), q x ≤ 1) (hac : AbsCont n k q) :
    0 ≤ -Real.log (succMass n k q) := by
  have hspos : 0 < succMass n k q := agfv_klzero_succMass_pos hk hac
  have hs1 : succMass n k q ≤ 1 := agfv_klzero_succMass_le_one hnn htot
  have := Real.log_nonpos hspos.le hs1
  linarith

/-- **The `∑ q ≤ 1` hypothesis of `agfv_klzero_klSum_nonneg` is necessary, not cosmetic.**
`q = 2·pₙ` is nonnegative and absolutely continuous on the slice, and its `klSum` is `−ln 2 < 0`.
So "forward KL is nonnegative" is a statement about subprobability laws; dropping the mass
bound makes it false, and any consumer that reads `0 ≤ klSum` off a law it has not shown to
have total mass `≤ 1` is unsound. -/
theorem agfv_klzero_klSum_doubled (hk : k ≤ n) :
    klSum n k (fun x => 2 * pTarget n k x) = -Real.log 2 := by
  have hterm : ∀ x ∈ Vset n k,
      pTarget n k x * Real.log (pTarget n k x / (2 * pTarget n k x))
        = (-Real.log 2) * pTarget n k x := by
    intro x hx
    have hpx : 0 < pTarget n k x := agfv_klzero_pTarget_pos hx
    have hrw : pTarget n k x / (2 * pTarget n k x) = (2 : ℝ)⁻¹ := by
      field_simp
    rw [hrw, Real.log_inv]
    ring
  rw [klSum, Finset.sum_congr rfl hterm, ← Finset.mul_sum, agfv_klzero_sum_pTarget hk, mul_one]

theorem agfv_klzero_klSum_doubled_neg (hk : k ≤ n) :
    klSum n k (fun x => 2 * pTarget n k x) < 0 := by
  rw [agfv_klzero_klSum_doubled hk]
  have : 0 < Real.log 2 := Real.log_pos (by norm_num)
  linarith

/-- The support/within-support decomposition `klSum = −ln s + klSum(q(·|Vₙ))`, AGF-08 §4.1.
This is the identity the claim text calls "equivalently"; note no extended-value subtraction
is performed anywhere — both sides are real.

`AbsCont` is **load-bearing here, not decorative**: with `Real.log 0 = 0` the identity is
false without it.  See `agfv_klzero_decomposition_needs_absCont` below for a witness. -/
theorem agfv_klzero_decomposition (hk : k ≤ n) {q : (Fin n → Bool) → ℝ}
    (hac : AbsCont n k q) (hspos : 0 < succMass n k q) :
    klSum n k q
      = -Real.log (succMass n k q) + klSum n k (fun x => q x / succMass n k q) := by
  have hsne : succMass n k q ≠ 0 := ne_of_gt hspos
  have hterm : ∀ x ∈ Vset n k,
      pTarget n k x * Real.log (pTarget n k x / (q x / succMass n k q))
        = pTarget n k x * Real.log (succMass n k q)
          + pTarget n k x * Real.log (pTarget n k x / q x) := by
    intro x hx
    have hpx : 0 < pTarget n k x := agfv_klzero_pTarget_pos hx
    have hqne : q x ≠ 0 := ne_of_gt (hac x hx)
    have hrw : pTarget n k x / (q x / succMass n k q)
        = succMass n k q * (pTarget n k x / q x) := by
      field_simp
    rw [hrw, Real.log_mul hsne (div_ne_zero (ne_of_gt hpx) hqne)]
    ring
  have hsplit : klSum n k (fun x => q x / succMass n k q)
      = ∑ x ∈ Vset n k,
          (pTarget n k x * Real.log (succMass n k q)
            + pTarget n k x * Real.log (pTarget n k x / q x)) := by
    rw [klSum]
    exact Finset.sum_congr rfl hterm
  rw [hsplit, Finset.sum_add_distrib, ← Finset.sum_mul, agfv_klzero_sum_pTarget hk, one_mul,
    ← klSum]
  ring

/-! ### `succMass = 1` is **not** sufficient: the strict bound is unavoidable

This section exists because the natural-looking route "`klSum ≤ 0` forces `s = 1`, and `s = 1`
forces the law to equal `pₙ`" is **wrong at the second step**.  `s = 1` says the law puts all
its mass on the slice; it says nothing about how that mass is distributed *within* the slice.

The witness is `pₙ` tilted by `±1/(2|Vₙ|)` between two distinct slice atoms.  It is a genuine
probability law, strictly positive on the whole slice, with `s = 1` and `q ≠ pₙ`; its `klSum` is
`ln(4/3)/|Vₙ| > 0`.  So no composition of the pre-existing non-strict bound with the mass
identity can close `claim-36`; the strict tangent-line inequality of §1 is load-bearing. -/

/-- `pₙ` with `1/(2|Vₙ|)` moved from the atom `x₁` to the atom `x₀`. -/
noncomputable def agfv_klzero_tilt (n k : ℕ) (x₀ x₁ : Fin n → Bool) :
    (Fin n → Bool) → ℝ :=
  fun x => pTarget n k x
    + (if x = x₀ then ((Vset n k).card : ℝ)⁻¹ / 2 else 0)
    - (if x = x₁ then ((Vset n k).card : ℝ)⁻¹ / 2 else 0)

/-- Pointwise values of the tilt on the slice: `3a/2` at `x₀`, `a/2` at `x₁`, `a` elsewhere,
where `a = 1/|Vₙ|`. -/
lemma agfv_klzero_tilt_on {x₀ x₁ : Fin n → Bool} (hne : x₀ ≠ x₁) {x : Fin n → Bool}
    (hx : x ∈ Vset n k) :
    agfv_klzero_tilt n k x₀ x₁ x
      = (if x = x₀ then 3 * ((Vset n k).card : ℝ)⁻¹ / 2
          else if x = x₁ then ((Vset n k).card : ℝ)⁻¹ / 2
          else ((Vset n k).card : ℝ)⁻¹) := by
  classical
  rw [agfv_klzero_tilt, agfv_pTarget_of_mem hx]
  by_cases h0 : x = x₀
  · have h1 : x ≠ x₁ := by rw [h0]; exact hne
    rw [if_pos h0, if_neg h1, if_pos h0]; ring
  · by_cases h1 : x = x₁
    · rw [if_neg h0, if_pos h1, if_neg h0, if_pos h1]; ring
    · rw [if_neg h0, if_neg h1, if_neg h0, if_neg h1]; ring

lemma agfv_klzero_tilt_absCont {x₀ x₁ : Fin n → Bool} (hne : x₀ ≠ x₁)
    (hc : 1 < (Vset n k).card) : AbsCont n k (agfv_klzero_tilt n k x₀ x₁) := by
  classical
  intro x hx
  have hapos : (0 : ℝ) < ((Vset n k).card : ℝ)⁻¹ := by
    have h : 0 < (Vset n k).card := by omega
    have : (0 : ℝ) < ((Vset n k).card : ℝ) := by exact_mod_cast h
    positivity
  rw [agfv_klzero_tilt_on hne hx]
  by_cases h0 : x = x₀
  · rw [if_pos h0]; linarith
  · by_cases h1 : x = x₁
    · rw [if_neg h0, if_pos h1]; linarith
    · rw [if_neg h0, if_neg h1]; exact hapos

lemma agfv_klzero_tilt_nonneg {x₀ x₁ : Fin n → Bool} (hne : x₀ ≠ x₁)
    (hx₀ : x₀ ∈ Vset n k) (hx₁ : x₁ ∈ Vset n k) (hc : 1 < (Vset n k).card)
    (x : Fin n → Bool) : 0 ≤ agfv_klzero_tilt n k x₀ x₁ x := by
  classical
  by_cases hx : x ∈ Vset n k
  · exact le_of_lt (agfv_klzero_tilt_absCont hne hc x hx)
  · have h0 : x ≠ x₀ := fun h => hx (by rw [h]; exact hx₀)
    have h1 : x ≠ x₁ := fun h => hx (by rw [h]; exact hx₁)
    rw [agfv_klzero_tilt, agfv_pTarget_of_not_mem hx, if_neg h0, if_neg h1]
    norm_num

/-- The tilt keeps the slice mass at `1`. -/
lemma agfv_klzero_tilt_succMass (hk : k ≤ n) {x₀ x₁ : Fin n → Bool}
    (hx₀ : x₀ ∈ Vset n k) (hx₁ : x₁ ∈ Vset n k) :
    succMass n k (agfv_klzero_tilt n k x₀ x₁) = 1 := by
  classical
  simp only [succMass, agfv_klzero_tilt]
  rw [Finset.sum_sub_distrib, Finset.sum_add_distrib, agfv_klzero_sum_pTarget hk,
    Finset.sum_ite_eq' (Vset n k) x₀ (fun _ => ((Vset n k).card : ℝ)⁻¹ / 2),
    Finset.sum_ite_eq' (Vset n k) x₁ (fun _ => ((Vset n k).card : ℝ)⁻¹ / 2),
    if_pos hx₀, if_pos hx₁]
  ring

/-- …and the total mass at `1`. -/
lemma agfv_klzero_tilt_total (hk : k ≤ n) (x₀ x₁ : Fin n → Bool) :
    ∑ x : (Fin n → Bool), agfv_klzero_tilt n k x₀ x₁ x = 1 := by
  classical
  simp only [agfv_klzero_tilt]
  rw [Finset.sum_sub_distrib, Finset.sum_add_distrib, agfv_klzero_sum_pTarget_univ hk,
    Finset.sum_ite_eq' Finset.univ x₀ (fun _ => ((Vset n k).card : ℝ)⁻¹ / 2),
    Finset.sum_ite_eq' Finset.univ x₁ (fun _ => ((Vset n k).card : ℝ)⁻¹ / 2),
    if_pos (Finset.mem_univ x₀), if_pos (Finset.mem_univ x₁)]
  ring

/-- `klSum` of the tilt is `ln(4/3)/|Vₙ| > 0`, so the tilt is not `pₙ` and `s = 1` did not
detect it. -/
lemma agfv_klzero_tilt_klSum {x₀ x₁ : Fin n → Bool} (hne : x₀ ≠ x₁)
    (hx₀ : x₀ ∈ Vset n k) (hx₁ : x₁ ∈ Vset n k) (hc : 1 < (Vset n k).card) :
    klSum n k (agfv_klzero_tilt n k x₀ x₁)
      = ((Vset n k).card : ℝ)⁻¹ * Real.log (4 / 3) := by
  classical
  set a : ℝ := ((Vset n k).card : ℝ)⁻¹ with hadef
  have hapos : (0 : ℝ) < a := by
    rw [hadef]
    have h : 0 < (Vset n k).card := by omega
    have : (0 : ℝ) < ((Vset n k).card : ℝ) := by exact_mod_cast h
    positivity
  have hterm : ∀ x ∈ Vset n k,
      pTarget n k x * Real.log (pTarget n k x / agfv_klzero_tilt n k x₀ x₁ x)
        = (if x = x₀ then a * Real.log (2 / 3) else 0)
          + (if x = x₁ then a * Real.log 2 else 0) := by
    intro x hx
    rw [agfv_pTarget_of_mem hx, agfv_klzero_tilt_on hne hx, ← hadef]
    by_cases h0 : x = x₀
    · have h1 : x ≠ x₁ := by rw [h0]; exact hne
      rw [if_pos h0, if_pos h0, if_neg h1]
      have hrw : a / (3 * a / 2) = 2 / 3 := by field_simp
      rw [hrw]; ring
    · by_cases h1 : x = x₁
      · rw [if_neg h0, if_pos h1, if_neg h0, if_pos h1]
        have hrw : a / (a / 2) = 2 := by field_simp
        rw [hrw]; ring
      · rw [if_neg h0, if_neg h1, if_neg h0, if_neg h1, div_self (ne_of_gt hapos),
          Real.log_one, mul_zero]
        ring
  rw [klSum, Finset.sum_congr rfl hterm, Finset.sum_add_distrib,
    Finset.sum_ite_eq' (Vset n k) x₀ (fun _ => a * Real.log (2 / 3)),
    Finset.sum_ite_eq' (Vset n k) x₁ (fun _ => a * Real.log 2),
    if_pos hx₀, if_pos hx₁]
  have hlog : Real.log (2 / 3) + Real.log 2 = Real.log (4 / 3) := by
    rw [← Real.log_mul (by norm_num) (by norm_num)]
    norm_num
  linear_combination a * hlog

/-- **`succMass n k q = 1` does not force `q = pₙ`.**  The tilt is a bona fide probability law:
nonnegative, total mass `1`, absolutely continuous on the slice, with full slice mass — and it
is not `pₙ`, its `klSum` being strictly positive.  Consequence: any argument that reads
`q = pₙ` off `succMass = 1` alone is unsound, and the strict tangent-line inequality is the step
that actually closes the equality case. -/
theorem agfv_klzero_succMass_one_not_sufficient (hp : StdParams n k)
    {x₀ x₁ : Fin n → Bool} (hne : x₀ ≠ x₁) (hx₀ : x₀ ∈ Vset n k) (hx₁ : x₁ ∈ Vset n k) :
    (∀ x, 0 ≤ agfv_klzero_tilt n k x₀ x₁ x)
      ∧ (∑ x : (Fin n → Bool), agfv_klzero_tilt n k x₀ x₁ x) = 1
      ∧ AbsCont n k (agfv_klzero_tilt n k x₀ x₁)
      ∧ succMass n k (agfv_klzero_tilt n k x₀ x₁) = 1
      ∧ 0 < klSum n k (agfv_klzero_tilt n k x₀ x₁)
      ∧ agfv_klzero_tilt n k x₀ x₁ ≠ pTarget n k := by
  classical
  have hk : k ≤ n := hp.k_le
  have hc : 1 < (Vset n k).card := agfv_klzero_one_lt_card_Vset hp
  have hapos : (0 : ℝ) < ((Vset n k).card : ℝ)⁻¹ := by
    have h : 0 < (Vset n k).card := by omega
    have : (0 : ℝ) < ((Vset n k).card : ℝ) := by exact_mod_cast h
    positivity
  have hklpos : 0 < klSum n k (agfv_klzero_tilt n k x₀ x₁) := by
    rw [agfv_klzero_tilt_klSum hne hx₀ hx₁ hc]
    exact mul_pos hapos (Real.log_pos (by norm_num))
  refine ⟨agfv_klzero_tilt_nonneg hne hx₀ hx₁ hc, agfv_klzero_tilt_total hk x₀ x₁,
    agfv_klzero_tilt_absCont hne hc, agfv_klzero_tilt_succMass hk hx₀ hx₁, hklpos, ?_⟩
  intro heq
  rw [heq, agfv_klzero_klSum_pTarget] at hklpos
  exact absurd hklpos (lt_irrefl 0)

/-- The witness is inhabited at every `StdParams`, since `|Vₙ| ≥ 2`. -/
theorem agfv_klzero_succMass_one_not_sufficient_exists (hp : StdParams n k) :
    ∃ q : (Fin n → Bool) → ℝ,
      (∀ x, 0 ≤ q x) ∧ (∑ x : (Fin n → Bool), q x) = 1 ∧ AbsCont n k q ∧
        succMass n k q = 1 ∧ 0 < klSum n k q ∧ q ≠ pTarget n k := by
  classical
  obtain ⟨x₀, hx₀, x₁, hx₁, hne⟩ := Finset.one_lt_card.1 (agfv_klzero_one_lt_card_Vset hp)
  exact ⟨_, agfv_klzero_succMass_one_not_sufficient hp hne hx₀ hx₁⟩

/-! ### `AbsCont` is necessary in the decomposition

The witness is `pₙ` with one slice atom deleted.  It is nonnegative, has total mass `< 1`, has
strictly positive slice mass, and fails `AbsCont` at exactly one point — and the decomposition
identity is false for it, because `Real.log 0 = 0` silently deletes the `x₀` term on the left
while the right-hand side keeps a `−ln s` that the deleted term should have cancelled.

This is what AGF-08 §4.1's prohibition on reading `−ln 0` as `Real.log 0 = 0` buys.  It also
says the `AbsCont` hypothesis in `Claim_C01_kl_decomposition` is load-bearing, and that no
consumer may apply the decomposition to a law it has not shown absolutely continuous. -/

/-- `pₙ` with the atom `x₀` deleted. -/
noncomputable def agfv_klzero_punctured (n k : ℕ) (x₀ : Fin n → Bool) :
    (Fin n → Bool) → ℝ :=
  fun x => if x = x₀ then 0 else pTarget n k x

lemma agfv_klzero_punctured_nonneg (n k : ℕ) (x₀ : Fin n → Bool) (x : Fin n → Bool) :
    0 ≤ agfv_klzero_punctured n k x₀ x := by
  rw [agfv_klzero_punctured]
  split
  · exact le_refl 0
  · rw [pTarget]; split
    · positivity
    · exact le_refl 0

lemma agfv_klzero_punctured_not_absCont {x₀ : Fin n → Bool} (hx₀ : x₀ ∈ Vset n k) :
    ¬ AbsCont n k (agfv_klzero_punctured n k x₀) := by
  intro hac
  have := hac x₀ hx₀
  rw [agfv_klzero_punctured, if_pos rfl] at this
  exact absurd this (lt_irrefl 0)

lemma agfv_klzero_punctured_succMass (hk : k ≤ n) {x₀ : Fin n → Bool}
    (hx₀ : x₀ ∈ Vset n k) :
    succMass n k (agfv_klzero_punctured n k x₀) = 1 - ((Vset n k).card : ℝ)⁻¹ := by
  classical
  have hrw : ∀ x ∈ Vset n k, agfv_klzero_punctured n k x₀ x
      = pTarget n k x - (if x = x₀ then pTarget n k x else 0) := by
    intro x _
    rw [agfv_klzero_punctured]
    split <;> simp
  rw [succMass, Finset.sum_congr rfl hrw, Finset.sum_sub_distrib,
    agfv_klzero_sum_pTarget hk, Finset.sum_ite_eq' (Vset n k) x₀ (pTarget n k),
    if_pos hx₀, agfv_pTarget_of_mem hx₀]

/-- On the punctured law the *left*-hand side of the decomposition is `0`: every slice term
vanishes, including the `x₀` term, which `Real.log 0 = 0` silently kills. -/
lemma agfv_klzero_punctured_klSum (n k : ℕ) (x₀ : Fin n → Bool) :
    klSum n k (agfv_klzero_punctured n k x₀) = 0 := by
  classical
  rw [klSum]
  refine Finset.sum_eq_zero (fun x hx => ?_)
  rw [agfv_klzero_punctured]
  by_cases hxx : x = x₀
  · rw [if_pos hxx, div_zero, Real.log_zero, mul_zero]
  · rw [if_neg hxx, div_self (ne_of_gt (agfv_klzero_pTarget_pos hx)), Real.log_one, mul_zero]

/-- …while the *right*-hand side's within-support term is `s·ln s`, so the two sides differ by
`−(1/|Vₙ|)·ln s ≠ 0`. -/
lemma agfv_klzero_punctured_klSum_norm (hk : k ≤ n) {x₀ : Fin n → Bool}
    (hx₀ : x₀ ∈ Vset n k) (hc : 1 < (Vset n k).card) :
    klSum n k (fun x => agfv_klzero_punctured n k x₀ x
        / succMass n k (agfv_klzero_punctured n k x₀))
      = succMass n k (agfv_klzero_punctured n k x₀)
        * Real.log (succMass n k (agfv_klzero_punctured n k x₀)) := by
  classical
  set c : ℝ := ((Vset n k).card : ℝ) with hcdef
  have hc1 : (1 : ℝ) < c := by rw [hcdef]; exact_mod_cast hc
  have hs : succMass n k (agfv_klzero_punctured n k x₀) = 1 - c⁻¹ :=
    agfv_klzero_punctured_succMass hk hx₀
  set s : ℝ := succMass n k (agfv_klzero_punctured n k x₀) with hsdef
  have hspos : 0 < s := by
    rw [hs]
    have : c⁻¹ < 1 := by rw [inv_lt_one_iff₀]; right; exact hc1
    linarith
  have hsne : s ≠ 0 := ne_of_gt hspos
  have hterm : ∀ x ∈ Vset n k,
      pTarget n k x * Real.log (pTarget n k x / (agfv_klzero_punctured n k x₀ x / s))
        = Real.log s * (pTarget n k x - (if x = x₀ then pTarget n k x else 0)) := by
    intro x hx
    have hpx : 0 < pTarget n k x := agfv_klzero_pTarget_pos hx
    by_cases hxx : x = x₀
    · rw [agfv_klzero_punctured, if_pos hxx, zero_div, div_zero, Real.log_zero, mul_zero,
        if_pos hxx]
      ring
    · rw [agfv_klzero_punctured, if_neg hxx, if_neg hxx]
      have hrw : pTarget n k x / (pTarget n k x / s) = s := by
        field_simp
      rw [hrw]
      ring
  rw [klSum, Finset.sum_congr rfl hterm, ← Finset.mul_sum, Finset.sum_sub_distrib,
    agfv_klzero_sum_pTarget hk, Finset.sum_ite_eq' (Vset n k) x₀ (pTarget n k),
    if_pos hx₀, agfv_pTarget_of_mem hx₀, ← hcdef, ← hs]
  ring

/-- **The decomposition fails without `AbsCont`.**  A concrete nonnegative law with strictly
positive slice mass for which `klSum ≠ −ln s + klSum(q(·|Vₙ))`. -/
theorem agfv_klzero_decomposition_needs_absCont (hk : k ≤ n) {x₀ : Fin n → Bool}
    (hx₀ : x₀ ∈ Vset n k) (hc : 1 < (Vset n k).card) :
    (∀ x, 0 ≤ agfv_klzero_punctured n k x₀ x)
      ∧ ¬ AbsCont n k (agfv_klzero_punctured n k x₀)
      ∧ 0 < succMass n k (agfv_klzero_punctured n k x₀)
      ∧ klSum n k (agfv_klzero_punctured n k x₀)
          ≠ -Real.log (succMass n k (agfv_klzero_punctured n k x₀))
            + klSum n k (fun x => agfv_klzero_punctured n k x₀ x
                / succMass n k (agfv_klzero_punctured n k x₀)) := by
  classical
  set c : ℝ := ((Vset n k).card : ℝ) with hcdef
  have hc1 : (1 : ℝ) < c := by rw [hcdef]; exact_mod_cast hc
  have hcpos : 0 < c := by linarith
  have hs : succMass n k (agfv_klzero_punctured n k x₀) = 1 - c⁻¹ :=
    agfv_klzero_punctured_succMass hk hx₀
  have hinv0 : 0 < c⁻¹ := by positivity
  have hinv1 : c⁻¹ < 1 := by rw [inv_lt_one_iff₀]; right; exact hc1
  have hspos : 0 < succMass n k (agfv_klzero_punctured n k x₀) := by rw [hs]; linarith
  have hslt : succMass n k (agfv_klzero_punctured n k x₀) < 1 := by rw [hs]; linarith
  have hlogneg : Real.log (succMass n k (agfv_klzero_punctured n k x₀)) < 0 :=
    Real.log_neg hspos hslt
  refine ⟨agfv_klzero_punctured_nonneg n k x₀, agfv_klzero_punctured_not_absCont hx₀,
    hspos, ?_⟩
  rw [agfv_klzero_punctured_klSum n k x₀,
    agfv_klzero_punctured_klSum_norm hk hx₀ hc]
  -- the gap is `(s − 1)·ln s > 0`
  intro hcontra
  nlinarith [hcontra, hlogneg, hspos, hslt]

/-! ## §4  claim-36 — the headline statements -/

/-- **claim-36, real form.**  A subprobability law `q ≥ 0` with `∑ q ≤ 1`, absolutely
continuous on the slice, whose forward KL sum is nonpositive, *is* `pₙ` — on the whole cube,
not merely on `Vₙ`.  `∑ q = 1` is then forced, so the `≤ 1` hypothesis costs nothing. -/
theorem agfv_klzero_eq_pTarget_of_klSum_nonpos (hk : k ≤ n) {q : (Fin n → Bool) → ℝ}
    (hnn : ∀ x, 0 ≤ q x) (htot : ∑ x : (Fin n → Bool), q x ≤ 1) (hac : AbsCont n k q)
    (hkl : klSum n k q ≤ 0) : q = pTarget n k := by
  classical
  have hspos : 0 < succMass n k q := agfv_klzero_succMass_pos hk hac
  have hs1 : succMass n k q ≤ 1 := agfv_klzero_succMass_le_one hnn htot
  have hlog : Real.log (succMass n k q) ≤ 0 := Real.log_nonpos hspos.le hs1
  -- `−ln s ≤ klSum ≤ 0 ≤ −ln s`, so both are `0` and `s = 1`.
  have hbound := agfv_klzero_neg_log_le_klSum hk hac
  have hlog0 : Real.log (succMass n k q) = 0 := by linarith
  have hsone : succMass n k q = 1 := by
    have h1 : (1 : ℝ) ≤ succMass n k q := (Real.log_nonneg_iff hspos).1 (le_of_eq hlog0.symm)
    linarith
  -- the equality case applies, because `klSum ≤ 0 = −ln s`
  have hprop : ∀ x ∈ Vset n k, q x = succMass n k q * pTarget n k x :=
    agfv_klzero_proportional_of_le hk hac (by rw [hlog0]; simpa using hkl)
  have hon : ∀ x ∈ Vset n k, q x = pTarget n k x := by
    intro x hx; rw [hprop x hx, hsone, one_mul]
  -- off the slice: the total mass is already exhausted by the slice
  have hsplit : ∑ x ∈ Finset.univ \ Vset n k, q x + ∑ x ∈ Vset n k, q x
      = ∑ x : (Fin n → Bool), q x := Finset.sum_sdiff (Finset.subset_univ _)
  have hVmass : ∑ x ∈ Vset n k, q x = 1 := by rw [← hsone]; rfl
  have hoffnn : (0 : ℝ) ≤ ∑ x ∈ Finset.univ \ Vset n k, q x :=
    Finset.sum_nonneg (fun x _ => hnn x)
  have hoff : ∑ x ∈ Finset.univ \ Vset n k, q x = 0 := by
    rw [hVmass] at hsplit; linarith
  have hoff0 : ∀ x ∈ Finset.univ \ Vset n k, q x = 0 :=
    (Finset.sum_eq_zero_iff_of_nonneg (fun z _ => hnn z)).1 hoff
  funext x
  by_cases hx : x ∈ Vset n k
  · exact hon x hx
  · have hxm : x ∈ Finset.univ \ Vset n k := by simp [hx]
    rw [hoff0 x hxm, agfv_pTarget_of_not_mem hx]

/-- **claim-36, the iff.**  For a probability law `q ≥ 0` with `∑ q = 1` that is
absolutely continuous on the slice: `klSum n k q = 0 ↔ q = pₙ`, as functions on the whole
cube `{0,1}ⁿ`. -/
theorem agfv_klzero_klSum_eq_zero_iff (hk : k ≤ n) {q : (Fin n → Bool) → ℝ}
    (hnn : ∀ x, 0 ≤ q x) (htot : ∑ x : (Fin n → Bool), q x = 1) (hac : AbsCont n k q) :
    klSum n k q = 0 ↔ q = pTarget n k := by
  refine ⟨fun h => agfv_klzero_eq_pTarget_of_klSum_nonpos hk hnn (le_of_eq htot) hac h.le,
    fun h => ?_⟩
  rw [h]; exact agfv_klzero_klSum_pTarget

/-! ## §5  The extended-valued form

`AbsCont` is **not** assumed here: if it fails then `KL n k q = ⊤ > 0`, so the hypothesis
`KL n k q ≤ 0` discharges it.  This is the form every `δ = 0` / `ε = 0` constraint in the
project actually presents, since `epsOf 0 = 0`. -/

/-- `KL ≤ 0` forces absolute continuity, because the failing branch is `⊤`. -/
lemma agfv_klzero_absCont_of_KL_nonpos {q : (Fin n → Bool) → ℝ}
    (hKL : KL n k q ≤ ((0 : ℝ) : WithTop ℝ)) : AbsCont n k q := by
  classical
  by_contra hac
  have hKL' : KL n k q = ⊤ := by simp only [KL]; rw [if_neg hac]
  rw [hKL'] at hKL
  exact (WithTop.coe_ne_top (a := (0 : ℝ))) (top_le_iff.1 hKL)

/-- **claim-36, extended form.**  `D(pₙ‖q) ≤ 0` in `WithTop ℝ` — the `δ = 0` constraint
verbatim — forces `q = pₙ` on the whole cube, with no absolute-continuity hypothesis. -/
theorem agfv_klzero_eq_pTarget_of_KL_nonpos (hk : k ≤ n) {q : (Fin n → Bool) → ℝ}
    (hnn : ∀ x, 0 ≤ q x) (htot : ∑ x : (Fin n → Bool), q x ≤ 1)
    (hKL : KL n k q ≤ ((0 : ℝ) : WithTop ℝ)) : q = pTarget n k := by
  classical
  have hac : AbsCont n k q := agfv_klzero_absCont_of_KL_nonpos hKL
  have hkl : klSum n k q ≤ 0 := by
    have hKL' : KL n k q = ((klSum n k q : ℝ) : WithTop ℝ) := by
      simp only [KL]; rw [if_pos hac]
    rw [hKL'] at hKL
    exact_mod_cast hKL
  exact agfv_klzero_eq_pTarget_of_klSum_nonpos hk hnn htot hac hkl

/-- `D(pₙ‖pₙ) = 0` in the extended value. -/
lemma agfv_klzero_KL_pTarget : KL n k (pTarget n k) = ((0 : ℝ) : WithTop ℝ) := by
  classical
  simp only [KL]
  rw [if_pos (agfv_klzero_absCont_pTarget (n := n) (k := k)), agfv_klzero_klSum_pTarget]

/-- **claim-36, extended iff.** -/
theorem agfv_klzero_KL_eq_zero_iff (hk : k ≤ n) {q : (Fin n → Bool) → ℝ}
    (hnn : ∀ x, 0 ≤ q x) (htot : ∑ x : (Fin n → Bool), q x = 1) :
    KL n k q = ((0 : ℝ) : WithTop ℝ) ↔ q = pTarget n k := by
  refine ⟨fun h => agfv_klzero_eq_pTarget_of_KL_nonpos hk hnn (le_of_eq htot) (le_of_eq h),
    fun h => ?_⟩
  rw [h]; exact agfv_klzero_KL_pTarget

/-! ## §6  The blueprint statements this discharges

Stated with the `Blueprint.lean` `Claim_` predicate as the theorem's own type, so what is
checked is the frozen statement and not a convenient reformulation. -/

theorem agfv_klzero_blueprint_C01_kl_nonneg (n k : ℕ) : Claim_C01_kl_nonneg n k :=
  fun hp _q hnn htot hac => agfv_klzero_klSum_nonneg hp.k_le hnn htot hac

theorem agfv_klzero_blueprint_C01_kl_decomposition (n k : ℕ) :
    Claim_C01_kl_decomposition n k :=
  fun hp _q _ hac hspos => agfv_klzero_decomposition hp.k_le hac hspos

/-! ## §7  Instantiation on the frozen operational laws

The abstract statement above is about an arbitrary `q`.  What the `δ = 0` / `ε = 0` corners of
`Aopt`, `Bopt`, `Fopt` and `Hopt` actually present is `qSched k U`, `mixLaw k μ` and the
components of an `Hfeasible` mixture.  Each instantiation below discharges the three
hypotheses from *library* facts about those definitions, so nothing is assumed about the
operational law.

`Popt`/`PoptTree` is deliberately **absent**: it would need `0 ≤ outLaw k T n [] x` and
`∑ₓ outLaw k T n [] x = 1`, and neither is in the `AGFCore` library at this revision.  Do not
read the tree case off the schedule case. -/

/-- `epsOf 0 = 0`: the `δ = 0` budget is literally zero, so `Fopt`'s and `Popt`'s feasibility
constraint at `δ = 0` is the hypothesis of §5. -/
lemma agfv_klzero_epsOf_zero : epsOf (0 : ℝ) = 0 := by simp [epsOf]

/-- **`Aopt(0)` corner.**  `Aopt n k 0`'s feasibility condition is exactly
`dSched n k U ≤ ((0 : ℝ) : WithTop ℝ)`, and it forces the output law to be `pₙ` — in particular
zero leakage.

This is **not** the `Bopt(0)` corner.  `Bopt`'s constraint is `lossSched n k U ≤ δ`, and zero
leakage does *not* imply zero KL: `agfv_leakage_zero_not_KL_zero` in `AGFCore.Orbit` exhibits a
zero-leakage law with forward KL `⊤`.  So nothing below transfers to `Bopt` without the
symmetrisation bridge. -/
theorem agfv_klzero_qSched_eq_pTarget (hk : k ≤ n) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n)))
    (hd : dSched n k U ≤ ((0 : ℝ) : WithTop ℝ)) : qSched k U = pTarget n k :=
  agfv_klzero_eq_pTarget_of_KL_nonpos hk (fun x => qSched_nonneg k U x)
    (le_of_eq (sum_qSched k hU)) hd

/-- The `Aopt` corner as an iff. -/
theorem agfv_klzero_dSched_eq_zero_iff (hk : k ≤ n) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) :
    dSched n k U = ((0 : ℝ) : WithTop ℝ) ↔ qSched k U = pTarget n k := by
  refine ⟨fun h => agfv_klzero_qSched_eq_pTarget hk hU (le_of_eq h), fun h => ?_⟩
  rw [dSched, h]; exact agfv_klzero_KL_pTarget

/-! ### The mixture law -/

/-- Swapping the finite cube sum with the mixture's list sum. -/
lemma agfv_klzero_sum_list_swap (k : ℕ) :
    ∀ l : List (ℝ × List (Finset (Fin n))),
      ∑ x : (Fin n → Bool), (l.map (fun p => p.1 * schedLaw k p.2 [] x)).sum
        = (l.map (fun p => p.1 * ∑ x : (Fin n → Bool), schedLaw k p.2 [] x)).sum
  | [] => by simp
  | a :: t => by
      simp only [List.map_cons, List.sum_cons, Finset.sum_add_distrib]
      rw [agfv_klzero_sum_list_swap k t, ← Finset.mul_sum]

theorem agfv_klzero_mixLaw_nonneg (k : ℕ) (μ : SchedMix n) (x : Fin n → Bool) :
    0 ≤ mixLaw k μ x := by
  simp only [mixLaw]
  refine List.sum_nonneg ?_
  intro a ha
  obtain ⟨p, hp, rfl⟩ := List.mem_map.1 ha
  exact mul_nonneg (μ.wt_nonneg p hp) (schedLaw_nonneg k p.2 [] x)

theorem agfv_klzero_sum_mixLaw (k : ℕ) (μ : SchedMix n) :
    ∑ x : (Fin n → Bool), mixLaw k μ x = 1 := by
  have hcomp : (μ.parts.map (fun p => p.1 * ∑ x : (Fin n → Bool), schedLaw k p.2 [] x))
      = μ.parts.map Prod.fst := by
    refine List.map_congr_left ?_
    intro p hp
    rw [sum_schedLaw_univ k (μ.comp_sched p hp), mul_one]
  simp only [mixLaw]
  rw [agfv_klzero_sum_list_swap k μ.parts, hcomp, μ.wt_sum]

/-- **`Fopt` corner.**  `Fopt`'s feasibility at `δ = 0` is `D(pₙ‖q̄_μ) ≤ epsOf 0 = 0`, and that
forces the *mixed* law to be `pₙ` on the whole cube.  It says nothing about the components:
`Fopt`'s constraint is taken after mixing. -/
theorem agfv_klzero_mixLaw_eq_pTarget (hk : k ≤ n) (μ : SchedMix n)
    (hd : KL n k (mixLaw k μ) ≤ ((epsOf (0 : ℝ) : ℝ) : WithTop ℝ)) :
    mixLaw k μ = pTarget n k := by
  rw [agfv_klzero_epsOf_zero] at hd
  exact agfv_klzero_eq_pTarget_of_KL_nonpos hk (agfv_klzero_mixLaw_nonneg k μ)
    (le_of_eq (agfv_klzero_sum_mixLaw k μ)) hd

/-! ### The `Hopt` corner: every positively weighted component -/

/-- A member of a list of nonnegative reals is at most the list sum. -/
lemma agfv_klzero_mem_le_sum :
    ∀ (l : List ℝ), (∀ a ∈ l, 0 ≤ a) → ∀ b ∈ l, b ≤ l.sum
  | [], _, _, hb => absurd hb (by simp)
  | a :: t, hnn, b, hb => by
      have hts : 0 ≤ t.sum := List.sum_nonneg (fun x hx => hnn x (List.mem_cons_of_mem a hx))
      have ha : 0 ≤ a := hnn a (by simp)
      rcases List.mem_cons.1 hb with rfl | hb2
      · simp only [List.sum_cons]; linarith
      · have hrec := agfv_klzero_mem_le_sum t (fun x hx => hnn x (List.mem_cons_of_mem a hx)) b hb2
        simp only [List.sum_cons]; linarith

/-- **`Hopt` corner.**  `Hfeasible n k μ 0` is `Σ μ_U d_U ≤ 0` with every positively weighted
component absolutely continuous.  Each summand is then nonnegative and bounded by the sum, so
each vanishes, so **every positively weighted component law equals `pₙ`** — not merely the
mixture.  This is the structural difference between `Hopt(0)` and `Fopt(0)`. -/
theorem agfv_klzero_Hfeasible_zero_forces (hk : k ≤ n) (μ : SchedMix n)
    (hH : Hfeasible n k μ 0) :
    ∀ p ∈ μ.parts, 0 < p.1 → schedLaw k p.2 [] = pTarget n k := by
  obtain ⟨hacc, hsum⟩ := hH
  intro p hp hppos
  have hterm : ∀ a ∈ μ.parts.map (fun p => p.1 * klSum n k (schedLaw k p.2 [])), 0 ≤ a := by
    intro a ha
    obtain ⟨p2, hp2, rfl⟩ := List.mem_map.1 ha
    rcases eq_or_lt_of_le (μ.wt_nonneg p2 hp2) with h0 | h0
    · rw [← h0]; simp
    · exact mul_nonneg h0.le (agfv_klzero_klSum_nonneg hk
        (fun x => schedLaw_nonneg k p2.2 [] x)
        (le_of_eq (sum_schedLaw_univ k (μ.comp_sched p2 hp2))) (hacc p2 hp2 h0))
  have hmem : p.1 * klSum n k (schedLaw k p.2 [])
      ∈ μ.parts.map (fun p => p.1 * klSum n k (schedLaw k p.2 [])) :=
    List.mem_map.2 ⟨p, hp, rfl⟩
  have hle := agfv_klzero_mem_le_sum _ hterm _ hmem
  have hzero : p.1 * klSum n k (schedLaw k p.2 []) = 0 :=
    le_antisymm (le_trans hle hsum) (hterm _ hmem)
  have hkl0 : klSum n k (schedLaw k p.2 []) = 0 := by
    rcases mul_eq_zero.1 hzero with h | h
    · exact absurd h (ne_of_gt hppos)
    · exact h
  exact (agfv_klzero_klSum_eq_zero_iff hk (fun x => schedLaw_nonneg k p.2 [] x)
    (sum_schedLaw_univ k (μ.comp_sched p hp)) (hacc p hp hppos)).1 hkl0

end


==> anc/formal_companion/lean/src/AGFCore/Operational.lean <==
/-
AGF-V2 core, module 2: the primitive operational object.

Frozen against AGF_08_ACCEPTED_MATH_SPEC.md §1-§2.  Design commitments, each of which is
a semantic-review checkpoint (AGF-05 questions 1-4, 7, 13-14):

* A public history is the ordered list of committed batches **with their labelled bit
  assignments** (`History`), most recent batch first, not merely the current partial
  assignment.  Past actions are retained, so `depth` is a function of the history.
* A batch's bits are recorded as the subset `ones ⊆ cells` set to one.  This is the same
  data as a `cells → Bool` word and makes the batch-law sum a sum over `cells.powerset`.
* The owed quota is an **integer** (`quota`), so an overdrawn history has `quota < 0`
  rather than a `Nat.sub`-truncated zero.  `Legal` is the test `0 ≤ j ≤ M`.
* The batch law is the **frozen product** at the pre-batch ratio `j/M` (`batchProb`):
  independent Bernoulli(j/M) bits, one parameter for the whole batch, never sampling
  without replacement and never updated within the batch.
* After the first illegal prefix a *fixed schedule* completes with independent fair bits
  (`schedLaw`) and an *adaptive tree* with its declared rule (`Tree.fill`).  Either way
  every further batch is charged: `costFrom` counts a batch whenever the state is
  unfinished, with no legality test.
* Cost is an expectation over the joint trajectory law, produced by the same recursion
  as the output law, never a statistic of the output string.
-/
import AGFCore.Combinatorics

namespace AGF

open Finset

variable {n : ℕ}

/-- `Finset.card_sdiff` in this revision is stated with `t ∩ s`; this is the subset form we
use throughout. -/
lemma card_sdiff_sub {α : Type*} [DecidableEq α] {S B : Finset α} (hS : S ⊆ B) :
    (B \ S).card = B.card - S.card := by
  rw [Finset.card_sdiff, Finset.inter_eq_left.2 hS]

/-! ## Histories -/

/-- One committed batch: the cells written, and which of them received a one. -/
structure Batch (n : ℕ) where
  cells : Finset (Fin n)
  ones  : Finset (Fin n)
  deriving DecidableEq

/-- A public history, **most recent batch first**. -/
abbrev History (n : ℕ) := List (Batch n)

/-- The coordinates already committed. -/
def committed : History n → Finset (Fin n)
  | [] => ∅
  | s :: t => s.cells ∪ committed t

/-- The committed coordinates carrying a one. -/
def onesSet : History n → Finset (Fin n)
  | [] => ∅
  | s :: t => s.ones ∪ onesSet t

/-- The unfilled coordinates. -/
def remaining (h : History n) : Finset (Fin n) := Finset.univ \ committed h

/-- `M`: the number of unfilled coordinates. -/
def size (h : History n) : ℕ := (remaining h).card

/-- `j = k − #{committed ones}`, a **signed** integer (AGF-08 §1.1). -/
def quota (k : ℕ) (h : History n) : ℤ := (k : ℤ) - ((onesSet h).card : ℤ)

/-- A history is legal when `0 ≤ j ≤ M`.  Signed subtraction happens before this test, so
an overdrawn prefix is detected rather than truncated away. -/
def Legal (k : ℕ) (h : History n) : Prop := 0 ≤ quota k h ∧ quota k h ≤ (size h : ℤ)

instance (k : ℕ) (h : History n) : Decidable (Legal k h) := by unfold Legal; infer_instance

/-- No coordinate is unfilled. -/
def Complete (h : History n) : Prop := size h = 0

instance (h : History n) : Decidable (Complete h) := by unfold Complete; infer_instance

/-- `R`: the number of committed nonempty batches. -/
def depth (h : History n) : ℕ := h.length

/-- Well-formedness: every batch is nonempty, lies in the then-remaining set, and its
ones lie in its own cells. -/
def WF : History n → Prop
  | [] => True
  | s :: t => s.cells.Nonempty ∧ s.cells ⊆ remaining t ∧ s.ones ⊆ s.cells ∧ WF t

@[simp] lemma committed_nil : committed ([] : History n) = ∅ := rfl
@[simp] lemma onesSet_nil : onesSet ([] : History n) = ∅ := rfl
@[simp] lemma size_nil : size ([] : History n) = n := by simp [size, remaining]
@[simp] lemma quota_nil (k : ℕ) : quota k ([] : History n) = (k : ℤ) := by simp [quota]
@[simp] lemma depth_nil : depth ([] : History n) = 0 := rfl

lemma remaining_cons (s : Batch n) (t : History n) :
    remaining (s :: t) = remaining t \ s.cells := by
  ext i; simp [remaining, committed]; tauto

/-- The batch consumes exactly its own cells from the remaining set. -/
lemma size_cons {s : Batch n} {t : History n} (hsub : s.cells ⊆ remaining t) :
    size (s :: t) + s.cells.card = size t := by
  have : (remaining t \ s.cells).card + s.cells.card = (remaining t).card :=
    Finset.card_sdiff_add_card_eq_card hsub
  simpa [size, remaining_cons] using this

/-- **The termination fact.**  A nonempty batch strictly decreases the remaining size. -/
lemma size_lt_of_cons {s : Batch n} {t : History n}
    (hsub : s.cells ⊆ remaining t) (hne : s.cells.Nonempty) : size (s :: t) < size t := by
  have h := size_cons hsub
  have : 0 < s.cells.card := Finset.card_pos.2 hne
  omega

/-- `R + M ≤ n` on well-formed histories: hence `R ≤ n` always and `R ≤ n` at completion.
This is the upper half of AGF-08 §1.4's `1 ≤ R ≤ n`. -/
lemma depth_add_size_le : ∀ {h : History n}, WF h → depth h + size h ≤ n
  | [], _ => by simp
  | s :: t, hwf => by
      obtain ⟨hne, hsub, -, hwft⟩ := hwf
      have h1 : depth t + size t ≤ n := depth_add_size_le hwft
      have h2 : size (s :: t) < size t := size_lt_of_cons hsub hne
      simp only [depth, List.length_cons] at h1 ⊢
      omega

theorem depth_le_n {h : History n} (hwf : WF h) : depth h ≤ n := by
  have := depth_add_size_le hwf; omega

/-! ## Irrecoverability of an illegal prefix (AGF-08 §1.3) -/

/-- If the quota is already negative it stays negative: committing more ones can only
lower it, and the quota never rises. -/
lemma quota_cons_le (k : ℕ) (s : Batch n) (t : History n) :
    quota k (s :: t) ≤ quota k t := by
  have : (onesSet t).card ≤ (onesSet (s :: t)).card := by
    apply Finset.card_le_card
    intro i hi; simp [onesSet]; exact Or.inr hi
  simp only [quota]
  omega

/-- **Over-quota is irrecoverable.**  If `j > M` before a batch of size `b` whose count is
`X ≤ b`, then after the batch `(j − X) − (M − b) = (j − M) + (b − X) > 0`, so the new
state is again over quota.  Stated on the arithmetic of the state transition, which is
what the operational lemma instantiates. -/
theorem over_quota_irrecoverable {j M b X : ℤ}
    (hjM : M < j) (hXb : X ≤ b) (_hbM : b ≤ M) : (M - b) < (j - X) := by omega

/-- **Under-quota is irrecoverable**: a negative quota only decreases. -/
theorem under_quota_irrecoverable (k : ℕ) {h : History n} (hneg : quota k h < 0)
    (s : Batch n) : quota k (s :: h) < 0 :=
  lt_of_le_of_lt (quota_cons_le k s h) hneg

/-! ## The frozen product batch law -/

/-- The pre-batch ratio `j/M`. -/
noncomputable def ratio (k : ℕ) (h : History n) : ℝ := (quota k h : ℝ) / (size h : ℝ)

/-- **The frozen product law** (AGF-08 §1.2): independent Bernoulli bits, all at the one
pre-batch parameter `ratio k h`.  `S` is the set of cells receiving a one.  Endpoint
quotas give the deterministic all-zero and all-one batch laws with no side condition. -/
noncomputable def batchProb (k : ℕ) (h : History n) (B S : Finset (Fin n)) : ℝ :=
  ∏ i ∈ B, (if i ∈ S then ratio k h else 1 - ratio k h)

/-- The product form collapses to powers of the ratio, with the **count** `|S|` as the
binomial index.  This is the bridge from the labelled product law to the count kernel. -/
lemma batchProb_eq_pow (k : ℕ) (h : History n) {B S : Finset (Fin n)} (hS : S ⊆ B) :
    batchProb k h B S = (ratio k h) ^ S.card * (1 - ratio k h) ^ (B.card - S.card) := by
  classical
  have hsplit : ∀ x : ℝ, ∀ y : ℝ,
      (∏ i ∈ B, (if i ∈ S then x else y)) = x ^ S.card * y ^ (B \ S).card := by
    intro x y
    rw [← Finset.prod_sdiff hS]
    have h1 : (∏ i ∈ B \ S, (if i ∈ S then x else y)) = y ^ (B \ S).card := by
      rw [Finset.prod_congr rfl (fun i hi => ?_), Finset.prod_const]
      simp only [Finset.mem_sdiff] at hi
      simp [hi.2]
    have h2 : (∏ i ∈ S, (if i ∈ S then x else y)) = x ^ S.card := by
      rw [Finset.prod_congr rfl (fun i hi => ?_), Finset.prod_const]
      simp [hi]
    rw [h1, h2]; ring
  rw [batchProb, hsplit, card_sdiff_sub hS]

/-- **The frozen product law is a probability law.**  Summing over the `2^b` words on the
batch gives `(p + (1 − p))^b = 1`.  Proved from `Finset.prod_add`, not asserted: the
normalisation of the batch law is what makes every later total-mass identity meaningful
(AGF-05 minimal test 1). -/
theorem sum_batchProb (k : ℕ) (h : History n) (B : Finset (Fin n)) :
    ∑ S ∈ B.powerset, batchProb k h B S = 1 := by
  classical
  set p := ratio k h with hp
  have key : ∑ S ∈ B.powerset, ((∏ i ∈ S, p) * ∏ i ∈ B \ S, (1 - p)) = ∏ _i ∈ B, (p + (1 - p)) :=
    (Finset.prod_add (fun _ => p) (fun _ => 1 - p) B).symm
  have hrw : ∀ S ∈ B.powerset,
      batchProb k h B S = (∏ i ∈ S, p) * ∏ i ∈ B \ S, (1 - p) := by
    intro S hS
    have hsub : S ⊆ B := Finset.mem_powerset.1 hS
    rw [batchProb_eq_pow k h hsub, Finset.prod_const, Finset.prod_const,
      card_sdiff_sub hsub]
  rw [Finset.sum_congr rfl hrw, key]
  simp

/-- The batch law is nonnegative on the legal ratio range. -/
lemma batchProb_nonneg (k : ℕ) (h : History n) (B S : Finset (Fin n))
    (h0 : 0 ≤ ratio k h) (h1 : ratio k h ≤ 1) : 0 ≤ batchProb k h B S := by
  apply Finset.prod_nonneg
  intro i _
  split
  · exact h0
  · linarith

/-- At a legal unfinished history the ratio lies in `[0,1]`, so the batch law is a genuine
probability law there.  This is where `Legal` earns its keep. -/
lemma ratio_mem_Icc (k : ℕ) {h : History n} (hL : Legal k h) (hM : 0 < size h) :
    0 ≤ ratio k h ∧ ratio k h ≤ 1 := by
  obtain ⟨h0, h1⟩ := hL
  have hMR : (0:ℝ) < (size h : ℝ) := by exact_mod_cast hM
  unfold ratio
  refine ⟨div_nonneg (by exact_mod_cast h0) (le_of_lt hMR), ?_⟩
  rw [div_le_one hMR]
  exact_mod_cast h1

/-! ## Fixed labelled schedules (AGF-08 §1.3)

An ordered labelled partition of `Iₙ`.  Executed in full on **every** trajectory,
including failures; after the first illegal prefix later batches use independent fair
bits, which is permutation-equivariant. -/

/-- An ordered labelled partition of the coordinate set, most-recent-last (execution
order). -/
def IsSchedule : List (Finset (Fin n)) → Finset (Fin n) → Prop
  | [], A => A = ∅
  | B :: U, A => B.Nonempty ∧ B ⊆ A ∧ IsSchedule U (A \ B)

/-- The ordered size profile of a schedule. -/
def profile (U : List (Finset (Fin n))) : List ℕ := U.map Finset.card

/-- The full output law of a fixed labelled schedule, executed from history `h`.  At a
legal history the frozen product law applies; after the first illegal prefix every batch
uses independent fair bits, weight `2^(−b)`.  Every batch of `U` is executed either way,
so the depth stays `U.length` on failures. -/
noncomputable def schedLaw (k : ℕ) : List (Finset (Fin n)) → History n →
    (Fin n → Bool) → ℝ
  | [], h, x => if (fun i => decide (i ∈ onesSet h)) = x then 1 else 0
  | B :: U, h, x =>
      ∑ S ∈ B.powerset,
        (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card) *
          schedLaw k U (⟨B, S⟩ :: h) x

/-- The output bits of a history. -/
def outBits (h : History n) : Fin n → Bool := fun i => decide (i ∈ onesSet h)

/-- Success from `h` under the schedule: the execution finishes legally, i.e. the terminal
history has `(M,j) = (0,0)`. -/
noncomputable def schedSucc (k : ℕ) : List (Finset (Fin n)) → History n → ℝ
  | [], h => if Legal k h ∧ Complete h then 1 else 0
  | B :: U, h =>
      ∑ S ∈ B.powerset,
        (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card) *
          schedSucc k U (⟨B, S⟩ :: h)

/-! ## Adaptive deterministic public-history trees (AGF-08 §2)

A tree assigns an action at every public history consistent with its own choices,
including zero-probability ones, plus a declared completion word used at illegal
histories.  Randomised policies are distributions on such trees; the realisation theorem
relating them to arbitrary measurable randomised policies is a C00 target, stated in
`Blueprint.lean` and **not** assumed here. -/

/-- A deterministic public-history tree.  Totality on all histories (including null ones)
is built into the type; `act_ne` gives completion within `n` batches via `size_lt_of_cons`. -/
structure Tree (n : ℕ) where
  act : History n → Finset (Fin n)
  fill : History n → Finset (Fin n)
  act_sub : ∀ h, act h ⊆ remaining h
  act_ne : ∀ h, (remaining h).Nonempty → (act h).Nonempty
  fill_sub : ∀ h, fill h ⊆ act h

/-- The weight the tree gives to the batch-word `S` at history `h`: the frozen product law
when legal, and the declared deterministic completion word when illegal. -/
noncomputable def Tree.stepWeight (k : ℕ) (T : Tree n) (h : History n)
    (S : Finset (Fin n)) : ℝ :=
  if Legal k h then batchProb k h (T.act h) S else (if S = T.fill h then 1 else 0)

/-- The output law of a tree, with an explicit fuel bound.  `outLaw k T n []` is the
terminal output marginal `qπ`; the fuel is inessential because `size` strictly decreases
(`size_lt_of_cons`), which `outLaw_fuel_irrelevant` is the obligation to record. -/
noncomputable def outLaw (k : ℕ) (T : Tree n) : ℕ → History n → (Fin n → Bool) → ℝ
  | 0, h, x => if outBits h = x then 1 else 0
  | (f + 1), h, x =>
      if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ S ∈ (T.act h).powerset,
        T.stepWeight k h S * outLaw k T f (⟨T.act h, S⟩ :: h) x

/-- **Charged cost.**  One unit per committed nonempty batch, charged whenever the state is
unfinished — with no legality test, so failed paths are charged in full (AGF-05 question
3-4).  This is an expectation over the joint trajectory law, not a function of the output. -/
noncomputable def costFrom (k : ℕ) (T : Tree n) : ℕ → History n → ℝ
  | 0, _ => 0
  | (f + 1), h =>
      if size h = 0 then 0
      else 1 + ∑ S ∈ (T.act h).powerset,
        T.stepWeight k h S * costFrom k T f (⟨T.act h, S⟩ :: h)

/-- Probability that the execution from `h` finishes legally using at most `r` further
charged batches.  This, not a truncated cost, is the quantity C08's hard-cap bound
governs. -/
noncomputable def succWithin (k : ℕ) (T : Tree n) : ℕ → ℕ → History n → ℝ
  | _, 0, h => if Legal k h ∧ Complete h then 1 else 0
  | 0, _, h => if Legal k h ∧ Complete h then 1 else 0
  | (f + 1), (r + 1), h =>
      if size h = 0 then (if Legal k h then 1 else 0)
      else ∑ S ∈ (T.act h).powerset,
        T.stepWeight k h S * succWithin k T f r (⟨T.act h, S⟩ :: h)

/-! ## Target, divergence, symmetry (AGF-08 §4) -/

/-- The balanced slice `Vₙ`. -/
def Vset (n k : ℕ) : Finset (Fin n → Bool) :=
  Finset.univ.filter (fun x => (Finset.univ.filter (fun i => x i = true)).card = k)

/-- The uniform target `pₙ` on the balanced slice. -/
noncomputable def pTarget (n k : ℕ) : (Fin n → Bool) → ℝ :=
  fun x => if x ∈ Vset n k then ((Vset n k).card : ℝ)⁻¹ else 0

/-- Support mass on the target slice. -/
noncomputable def succMass (n k : ℕ) (q : (Fin n → Bool) → ℝ) : ℝ :=
  ∑ x ∈ Vset n k, q x

/-- Absolute continuity of the target on `q`: the exact condition under which forward KL is
finite (AGF-08 §4.1). -/
def AbsCont (n k : ℕ) (q : (Fin n → Bool) → ℝ) : Prop := ∀ x ∈ Vset n k, 0 < q x

/-- The real KL sum, taken over the support of `pₙ` only.  Individual summands may be
negative and are **not** truncated (AGF-08 §4.1). -/
noncomputable def klSum (n k : ℕ) (q : (Fin n → Bool) → ℝ) : ℝ :=
  ∑ x ∈ Vset n k, pTarget n k x * Real.log (pTarget n k x / q x)

/-- **Extended forward KL** `D(pₙ‖q)`, valued in `WithTop ℝ`, equal to `⊤` exactly when
`pₙ(x) > 0 = q(x)` somewhere.  `−ln 0` in a divergence statement is this `⊤`, never
`Real.log 0`. -/
noncomputable def KL (n k : ℕ) (q : (Fin n → Bool) → ℝ) : WithTop ℝ :=
  letI := Classical.propDecidable (AbsCont n k q)
  if AbsCont n k q then ((klSum n k q : ℝ) : WithTop ℝ) else ⊤

/-- The permutation action on words. -/
def permWord (σ : Equiv.Perm (Fin n)) (x : Fin n → Bool) : Fin n → Bool := fun i => x (σ.symm i)

/-- Pushforward of a law along a relabelling. -/
noncomputable def permLaw (σ : Equiv.Perm (Fin n)) (q : (Fin n → Bool) → ℝ) :
    (Fin n → Bool) → ℝ := fun x => q (permWord σ.symm x)

/-- `Π q`: the uniform symmetrisation, implemented by an independent uniform permutation
conjugating the whole policy including its completion rule. -/
noncomputable def symLaw (q : (Fin n → Bool) → ℝ) : (Fin n → Bool) → ℝ :=
  fun x => (((Fintype.card (Equiv.Perm (Fin n))) : ℝ)⁻¹) *
    ∑ σ : Equiv.Perm (Fin n), permLaw σ q x

/-- Total variation distance to the target. -/
noncomputable def TV (n k : ℕ) (q : (Fin n → Bool) → ℝ) : ℝ :=
  (2 : ℝ)⁻¹ * ∑ x : (Fin n → Bool), |pTarget n k x - q x|

/-- `Vset` is permutation-**stable**.  This is weaker than "single orbit": AGF-08 §4.2's orbit
identity `(Π q)|_{Vₙ} = s·pₙ` needs **transitivity** of the `Sₙ` action on `Vₙ` to count the
`n!/|Vₙ|` permutations carrying each `y` to `x`, and stability supplies no such count.  Transitivity
is true and unproved here; it is tracked as a separate obligation.  Flagged by the `devB9`
semantic review. -/
theorem Vset_perm_stable (n k : ℕ) (σ : Equiv.Perm (Fin n)) (x : Fin n → Bool) :
    permWord σ x ∈ Vset n k ↔ x ∈ Vset n k := by
  classical
  have hcard : (Finset.univ.filter (fun i => permWord σ x i = true)).card
      = (Finset.univ.filter (fun i => x i = true)).card := by
    rw [Finset.card_filter, Finset.card_filter]
    exact Equiv.sum_comp σ.symm (fun i => if x i = true then 1 else 0)
  simp only [Vset, Finset.mem_filter, Finset.mem_univ, true_and, hcard]

end AGF


==> anc/formal_companion/lean/src/AGFCore/OptNonempty.lean <==
/-
`obligation-11` — the feasible sets of `Aopt`, `Bopt`, `Hopt` and `Fopt` are nonempty,
**exhibited by a concrete point**, so that `Real.sInf ∅ = 0` cannot satisfy a one-sided
claim about them vacuously.

WHAT THIS MODULE IS.  A **relocation**, not new mathematics.  Every proof below was already
kernel-checked in `devB22/WaveA.lean` (claim `claim-38`,
FORMALIZED); none of it was an `AGFCore` library fact, and `AGFCore.KLEquality` §7 and
`AGFCore.OutLawMass` both say so in their own headers.  Being a relocation it changes **no**
claim's CLASS: a green Lean check on the adopted type still says nothing about whether the
AGF-08 statement it is meant to represent is the intended one.

THE WITNESS, named once.  For all four optima it is the **all-singleton labelled schedule**
`agfv_fullSingletons n` (`n` batches, one coordinate each, in `Finset.univ.toList` order),
resp. the one-component mixture `agfv_singletonMix n` that puts weight `1 : ℝ` on it.  Its
output law is *exactly* `pTarget n k` (`agfv_qSched_fullSingletons`, for `k ≤ n`), hence its
labelled divergence is `(0 : ℝ)` and its leakage is `0`, and its depth is `n`.  Nothing is
proved by an existence argument that cannot be instantiated.

THE `δ` / `ε` RANGE, which is **not** uniform across the four.  Feasibility of the witness is
checked in the verbatim constraint shape of `AGFCore.Costs`, and that shape decides the range:

| optimum | constraint at the witness | witness feasible exactly when |
|---|---|---|
| `Aopt n k ε` | `dSched n k U ≤ ((ε : ℝ) : WithTop ℝ)` becomes `(0 : ℝ) ≤ ε`  | `0 ≤ ε` |
| `Bopt n k δ` | `lossSched n k U ≤ δ` becomes `0 ≤ δ`                        | `0 ≤ δ` |
| `Hopt n k ε` | `Σ μ_U · klSum ≤ ε` becomes `(0 : ℝ) ≤ ε`                    | `0 ≤ ε` |
| `Fopt n k δ` | `KL n k (mixLaw k μ) ≤ ((epsOf δ : ℝ) : WithTop ℝ)` becomes `0 ≤ epsOf δ` | `0 ≤ epsOf δ` |

`Fopt` is therefore the odd one out and its range must not be widened to "every `0 ≤ δ`" by
analogy with `Bopt`.  `epsOf δ = −Real.log (1 − δ)` and Mathlib's `Real.log` is even
(`Real.log_neg_eq_log`), so `epsOf` is **not** monotone: `epsOf 3 = −Real.log 2 < 0`.  At such
a `δ` the `Fopt` feasible set is not merely hard to hit, it is **empty** — every mixture law
is a probability law, so its forward KL is `≥ 0` or `⊤`.  That is recorded here as a theorem,
`agfv_Fopt_eq_zero_of_budget_neg`, precisely so the false widening cannot be made silently.

WHY THIS MODULE IS NOT IN THE ROOT `AGFCore.lean`.  Same reason as `AGFCore.Realization`,
`AGFCore.CapPath` and `AGFCore.SeedCarrier`: the names below (`agfv_fullSingletons`,
`agfv_qSched_fullSingletons`, `agfv_Aopt_bounds`, …) are also declared, verbatim and at top
level, in a dozen branch and `proofs/` artifacts that re-verify against this library.  Putting
them in the root module is a measured regression, not a style question.  `lake build` builds
this file via `globs = ["AGFCore", "AGFCore.*"]`, and a consumer reaches it with
`import AGFCore.OptNonempty`.

WHAT IS REUSED RATHER THAN RE-PROVED.  `AGFCore.Orbit` supplies `agfv_Vset_card`,
`agfv_mem_Vset`, `agfv_Vset_nonempty`, `agfv_pTarget_of_mem`, `agfv_pTarget_of_not_mem`;
`AGFCore.KLEquality` supplies `agfv_klzero_sum_pTarget`, `agfv_klzero_klSum_pTarget`,
`agfv_klzero_KL_pTarget`, `agfv_klzero_klSum_nonneg`, `agfv_klzero_mixLaw_nonneg`,
`agfv_klzero_sum_mixLaw`.  WaveA's §1 and §2 are consequently *not* carried over: they were
already adopted under the `agfv_klzero_` prefix.

Layout:
  §1  the all-singleton schedule and the sharp per-trajectory `1/C(M,j)` bound
  §2  `q_U = pₙ` exactly, hence zero divergence and zero leakage
  §3  depth bounds `1 ≤ ‖U‖ ≤ n` for schedules and for mixtures
  §4  nonemptiness of all four feasible sets, in the verbatim shape of `AGFCore.Costs`
  §5  the two-sided `[1, n]` bounds, and the `Fopt` budget boundary
-/
import AGFCore.KLEquality

set_option autoImplicit false
set_option relaxedAutoImplicit false

open Finset AGF

noncomputable section

variable {n : ℕ}

/-! ## §1  The all-singleton labelled schedule, and its sharp per-trajectory bound

AGF-08 §4.3's "all-singleton generation" is a **theorem**, not a definition: the sequential
coordinate-by-coordinate sampler at parameter `j/M` reproduces `pₙ`.  The engine is the sharp
bound `1/C(M,j)` along the single trajectory that emits `x`; everything else is dropped by
nonnegativity, and total mass one upgrades the inequality to equality in §2. -/

/-- Two `Nat.choose` recursions, in the real multiplicative form the induction needs. -/
lemma agfv_choose_step_one (M j : ℕ) (hj : j ≤ M) :
    ((((M + 1).choose (j + 1) : ℕ) : ℝ))⁻¹
      = (((j : ℝ) + 1) / ((M : ℝ) + 1)) * (((M.choose j : ℕ) : ℝ))⁻¹ := by
  have hnat : (M + 1).choose (j + 1) * (j + 1) = M.choose j * (M + 1) :=
    (Nat.choose_succ_right_eq (M + 1) j).trans (Nat.choose_mul_succ_eq M j).symm
  have hR : (((M + 1).choose (j + 1) : ℕ) : ℝ) * ((j : ℝ) + 1)
      = ((M.choose j : ℕ) : ℝ) * ((M : ℝ) + 1) := by exact_mod_cast hnat
  have hA : (0 : ℝ) < (((M + 1).choose (j + 1) : ℕ) : ℝ) := by
    have : 0 < (M + 1).choose (j + 1) := Nat.choose_pos (by omega)
    exact_mod_cast this
  have hB : (0 : ℝ) < ((M.choose j : ℕ) : ℝ) := by
    have : 0 < M.choose j := Nat.choose_pos hj
    exact_mod_cast this
  have hM : (0 : ℝ) < (M : ℝ) + 1 := by positivity
  field_simp
  linarith [hR]

lemma agfv_choose_step_zero (M j : ℕ) (hj : j ≤ M) :
    ((((M + 1).choose j : ℕ) : ℝ))⁻¹
      = (((M : ℝ) + 1 - (j : ℝ)) / ((M : ℝ) + 1)) * (((M.choose j : ℕ) : ℝ))⁻¹ := by
  have hnat : (M + 1).choose j * (M + 1 - j) = M.choose j * (M + 1) :=
    (Nat.choose_mul_succ_eq M j).symm
  have hcast : (((M + 1 - j : ℕ)) : ℝ) = (M : ℝ) + 1 - (j : ℝ) := by
    have : j ≤ M + 1 := by omega
    push_cast [Nat.cast_sub this]
    ring
  have hR : (((M + 1).choose j : ℕ) : ℝ) * ((M : ℝ) + 1 - (j : ℝ))
      = ((M.choose j : ℕ) : ℝ) * ((M : ℝ) + 1) := by
    rw [← hcast]
    exact_mod_cast hnat
  have hA : (0 : ℝ) < (((M + 1).choose j : ℕ) : ℝ) := by
    have : 0 < (M + 1).choose j := Nat.choose_pos (by omega)
    exact_mod_cast this
  have hB : (0 : ℝ) < ((M.choose j : ℕ) : ℝ) := by
    have : 0 < M.choose j := Nat.choose_pos hj
    exact_mod_cast this
  have hM : (0 : ℝ) < (M : ℝ) + 1 := by positivity
  field_simp
  linarith [hR]

/-- The labelled schedule that commits the coordinates of `L`, one per batch, in order. -/
def agfv_singletons (L : List (Fin n)) : List (Finset (Fin n)) :=
  L.map (fun i => ({i} : Finset (Fin n)))

@[simp] lemma agfv_singletons_length (L : List (Fin n)) :
    (agfv_singletons L).length = L.length := by simp [agfv_singletons]

lemma agfv_isSchedule_singletons : ∀ (L : List (Fin n)) (A : Finset (Fin n)),
    L.Nodup → L.toFinset = A → IsSchedule (agfv_singletons L) A := by
  intro L
  induction L with
  | nil =>
      intro A _ hA
      simpa [agfv_singletons, IsSchedule] using hA.symm
  | cons i t ih =>
      intro A hnd hA
      have hit : i ∉ t := (List.nodup_cons.1 hnd).1
      simp only [agfv_singletons, List.map_cons]
      refine ⟨Finset.singleton_nonempty i, ?_, ?_⟩
      · rw [← hA]; simp
      · refine ih _ (List.nodup_cons.1 hnd).2 ?_
        rw [← hA]
        ext j
        simp only [List.toFinset_cons, Finset.mem_sdiff, Finset.mem_insert,
          Finset.mem_singleton, List.mem_toFinset]
        constructor
        · intro hj
          exact ⟨Or.inr hj, fun hji => hit (hji ▸ hj)⟩
        · rintro ⟨hj1 | hj1, hj2⟩
          · exact absurd hj1 hj2
          · exact hj1

lemma agfv_card_inter_le_size (h : History n) (x : Fin n → Bool) :
    (remaining h ∩ onesOf x).card ≤ size h := by
  have hsub : remaining h ∩ onesOf x ⊆ remaining h := Finset.inter_subset_left
  simpa [size] using Finset.card_le_card hsub

/-- The one-coordinate extension of a history along the trajectory that emits `x`. -/
abbrev agfv_ext (i : Fin n) (x : Fin n → Bool) (h : History n) : History n :=
  (⟨({i} : Finset (Fin n)), ({i} : Finset (Fin n)) ∩ onesOf x⟩ : Batch n) :: h

/-- **The one-step `Nat.choose` recursion along the agreeing trajectory.**  Committing the
single coordinate `i` with the bit `x i` multiplies the trajectory probability by `j/M` (a
required one) or `(M−j)/M` (a required zero), and in both cases
`1/C(M,j) = (that factor) · 1/C(M−1,j′)`. -/
lemma agfv_greedy_step (k : ℕ) {x : Fin n → Bool} (hx : x ∈ Vset n k) {h : History n}
    (ha : Agrees x h) {i : Fin n} (hi : i ∈ remaining h) (c : ℝ)
    (hih : ((((size (agfv_ext i x h)).choose
          (remaining (agfv_ext i x h) ∩ onesOf x).card : ℕ) : ℝ))⁻¹ ≤ c) :
    ((((size h).choose (remaining h ∩ onesOf x).card : ℕ) : ℝ))⁻¹
      ≤ batchProb k h ({i} : Finset (Fin n)) (({i} : Finset (Fin n)) ∩ onesOf x) * c := by
  classical
  have hsub : ({i} : Finset (Fin n)) ⊆ remaining h := by simpa using hi
  have hrem' : remaining (agfv_ext i x h) = remaining h \ {i} :=
    remaining_cons (⟨({i} : Finset (Fin n)), ({i} : Finset (Fin n)) ∩ onesOf x⟩ : Batch n) h
  have hsz : size (agfv_ext i x h) + 1 = size h := by
    have h0 := size_cons (s := (⟨({i} : Finset (Fin n)),
      ({i} : Finset (Fin n)) ∩ onesOf x⟩ : Batch n)) (t := h) hsub
    simpa using h0
  have hratio : ratio k h = (((remaining h ∩ onesOf x).card : ℝ)) / ((size h : ℝ)) := by
    rw [ratio, quota_eq_card_remaining_inter hx ha]
    push_cast
    ring
  have hj'le : (remaining (agfv_ext i x h) ∩ onesOf x).card ≤ size (agfv_ext i x h) :=
    agfv_card_inter_le_size _ x
  by_cases hxi : x i = true
  · -- a required one: probability `j/M`, and `j = j′ + 1`
    have hS0 : ({i} : Finset (Fin n)) ∩ onesOf x = ({i} : Finset (Fin n)) := by
      ext j
      simp only [Finset.mem_inter, Finset.mem_singleton]
      refine ⟨fun hj => hj.1, fun hj => ⟨hj, ?_⟩⟩
      rw [hj]; simpa using hxi
    have himem : i ∈ remaining h ∩ onesOf x :=
      Finset.mem_inter.2 ⟨hi, by simpa using hxi⟩
    have hset : remaining (agfv_ext i x h) ∩ onesOf x = (remaining h ∩ onesOf x).erase i := by
      rw [hrem']
      ext j
      simp only [Finset.mem_inter, Finset.mem_sdiff, Finset.mem_singleton, Finset.mem_erase]
      tauto
    have hcard : (remaining (agfv_ext i x h) ∩ onesOf x).card + 1
        = (remaining h ∩ onesOf x).card := by
      rw [hset, Finset.card_erase_of_mem himem]
      have hpos : 0 < (remaining h ∩ onesOf x).card := Finset.card_pos.2 ⟨i, himem⟩
      omega
    have hbp : batchProb k h ({i} : Finset (Fin n))
        (({i} : Finset (Fin n)) ∩ onesOf x) = ratio k h := by
      rw [hS0, batchProb]; simp
    set M' := size (agfv_ext i x h) with hM'
    set j' := (remaining (agfv_ext i x h) ∩ onesOf x).card with hj'
    have hM : size h = M' + 1 := by omega
    have hjj : (remaining h ∩ onesOf x).card = j' + 1 := by omega
    have hbpv : batchProb k h ({i} : Finset (Fin n))
        (({i} : Finset (Fin n)) ∩ onesOf x) = ((j' : ℝ) + 1) / ((M' : ℝ) + 1) := by
      rw [hbp, hratio, hjj, hM]
      push_cast
      ring
    calc ((((size h).choose (remaining h ∩ onesOf x).card : ℕ) : ℝ))⁻¹
        = ((((M' + 1).choose (j' + 1) : ℕ) : ℝ))⁻¹ := by rw [hM, hjj]
      _ = (((j' : ℝ) + 1) / ((M' : ℝ) + 1)) * (((M'.choose j' : ℕ) : ℝ))⁻¹ :=
          agfv_choose_step_one M' j' hj'le
      _ ≤ (((j' : ℝ) + 1) / ((M' : ℝ) + 1)) * c :=
          mul_le_mul_of_nonneg_left hih (by positivity)
      _ = batchProb k h ({i} : Finset (Fin n)) (({i} : Finset (Fin n)) ∩ onesOf x) * c := by
          rw [hbpv]
  · -- a required zero: probability `(M − j)/M`, and `j′ = j ≤ M − 1`
    have hxi' : i ∉ onesOf x := by
      simp only [mem_onesOf]
      simpa using hxi
    have hS0 : ({i} : Finset (Fin n)) ∩ onesOf x = (∅ : Finset (Fin n)) := by
      have hfalse : ∀ j : Fin n, j ∈ ({i} : Finset (Fin n)) ∩ onesOf x ↔ False := by
        intro j
        simp only [Finset.mem_inter, Finset.mem_singleton, iff_false]
        intro hj
        exact hxi' (hj.1 ▸ hj.2)
      ext j
      rw [hfalse j]
      simp
    have hset : remaining (agfv_ext i x h) ∩ onesOf x = remaining h ∩ onesOf x := by
      rw [hrem']
      ext j
      simp only [Finset.mem_inter, Finset.mem_sdiff, Finset.mem_singleton]
      constructor
      · intro hj; exact ⟨hj.1.1, hj.2⟩
      · intro hj
        refine ⟨⟨hj.1, ?_⟩, hj.2⟩
        intro hji
        exact hxi' (hji ▸ hj.2)
    have hbp : batchProb k h ({i} : Finset (Fin n))
        (({i} : Finset (Fin n)) ∩ onesOf x) = 1 - ratio k h := by
      rw [hS0, batchProb]; simp
    set M' := size (agfv_ext i x h) with hM'
    set j' := (remaining (agfv_ext i x h) ∩ onesOf x).card with hj'
    have hM : size h = M' + 1 := by omega
    have hjj : (remaining h ∩ onesOf x).card = j' := by rw [hj', hset]
    have hMpos : (0 : ℝ) < (M' : ℝ) + 1 := by positivity
    have hbpv : batchProb k h ({i} : Finset (Fin n))
        (({i} : Finset (Fin n)) ∩ onesOf x)
        = (((M' : ℝ) + 1 - (j' : ℝ))) / ((M' : ℝ) + 1) := by
      rw [hbp, hratio, hjj, hM]
      push_cast
      field_simp
    calc ((((size h).choose (remaining h ∩ onesOf x).card : ℕ) : ℝ))⁻¹
        = ((((M' + 1).choose j' : ℕ) : ℝ))⁻¹ := by rw [hM, hjj]
      _ = (((M' : ℝ) + 1 - (j' : ℝ)) / ((M' : ℝ) + 1)) * (((M'.choose j' : ℕ) : ℝ))⁻¹ :=
          agfv_choose_step_zero M' j' hj'le
      _ ≤ (((M' : ℝ) + 1 - (j' : ℝ)) / ((M' : ℝ) + 1)) * c := by
          refine mul_le_mul_of_nonneg_left hih ?_
          have hjM : (j' : ℝ) ≤ (M' : ℝ) := by exact_mod_cast hj'le
          have hnn : (0 : ℝ) ≤ (M' : ℝ) + 1 - (j' : ℝ) := by linarith
          positivity
      _ = batchProb k h ({i} : Finset (Fin n)) (({i} : Finset (Fin n)) ∩ onesOf x) * c := by
          rw [hbpv]

/-- **Sharp per-trajectory bound.**  Along the trajectory that emits exactly `x`, a singleton
schedule of the remaining coordinates has probability at least `1/C(M,j)`, `M` the remaining
size and `j` the number of ones of `x` still owed. -/
theorem agfv_schedLaw_singletons_ge (k : ℕ) {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    ∀ (L : List (Fin n)) (h : History n), L.Nodup → L.toFinset = remaining h → Agrees x h →
      ((((size h).choose (remaining h ∩ onesOf x).card : ℕ) : ℝ))⁻¹
        ≤ schedLaw k (agfv_singletons L) h x := by
  classical
  intro L
  induction L with
  | nil =>
      intro h _ hLt ha
      have hrem : remaining h = ∅ := by simpa using hLt.symm
      have hsize : size h = 0 := by simp [size, hrem]
      have hj : (remaining h ∩ onesOf x).card = 0 := by simp [hrem]
      have hout : (fun i => decide (i ∈ onesSet h)) = x := by
        funext i
        have hi : i ∈ committed h := by
          by_contra hc
          have hmem : i ∈ remaining h := by simp [remaining, hc]
          rw [hrem] at hmem; simp at hmem
        by_cases hxi : x i = true
        · have hmem : i ∈ onesSet h := by
            rw [ha]; exact Finset.mem_inter.2 ⟨hi, by simpa using hxi⟩
          simp [hmem, hxi]
        · have hxi' : x i = false := by simpa using hxi
          have hmem : i ∉ onesSet h := by
            rw [ha]
            intro hc
            have := (Finset.mem_inter.1 hc).2
            simp [hxi'] at this
          simp [hmem, hxi']
      rw [hsize, hj]
      simp only [agfv_singletons, List.map_nil]
      rw [schedLaw_nil, if_pos hout]
      norm_num
  | cons i t ih =>
      intro h hnd hLt ha
      have hndt : t.Nodup := (List.nodup_cons.1 hnd).2
      have hit : i ∉ t := (List.nodup_cons.1 hnd).1
      have hi : i ∈ remaining h := by rw [← hLt]; simp
      have hsub : ({i} : Finset (Fin n)) ⊆ remaining h := by simpa using hi
      have hLg : Legal k h := legal_of_agrees hx ha
      have ha' : Agrees x ((⟨({i} : Finset (Fin n)), ({i} : Finset (Fin n)) ∩ onesOf x⟩
          : Batch n) :: h) := agrees_cons ha ({i} : Finset (Fin n))
      have hrem' : remaining ((⟨({i} : Finset (Fin n)),
            ({i} : Finset (Fin n)) ∩ onesOf x⟩ : Batch n) :: h) = remaining h \ {i} := by
        rw [remaining_cons]
      have hsz : size ((⟨({i} : Finset (Fin n)),
            ({i} : Finset (Fin n)) ∩ onesOf x⟩ : Batch n) :: h) + 1 = size h := by
        have h0 := size_cons (s := (⟨({i} : Finset (Fin n)),
          ({i} : Finset (Fin n)) ∩ onesOf x⟩ : Batch n)) (t := h) hsub
        simpa using h0
      have htf : t.toFinset = remaining ((⟨({i} : Finset (Fin n)),
          ({i} : Finset (Fin n)) ∩ onesOf x⟩ : Batch n) :: h) := by
        rw [hrem', ← hLt]
        ext j
        simp only [List.toFinset_cons, Finset.mem_sdiff, Finset.mem_insert,
          Finset.mem_singleton, List.mem_toFinset]
        constructor
        · intro hj
          exact ⟨Or.inr hj, fun hji => hit (hji ▸ hj)⟩
        · rintro ⟨hj1 | hj1, hj2⟩
          · exact absurd hj1 hj2
          · exact hj1
      have hih := ih _ hndt htf ha'
      -- drop every non-agreeing branch by nonnegativity
      have hstep : batchProb k h ({i} : Finset (Fin n)) (({i} : Finset (Fin n)) ∩ onesOf x)
            * schedLaw k (agfv_singletons t) ((⟨({i} : Finset (Fin n)),
                ({i} : Finset (Fin n)) ∩ onesOf x⟩ : Batch n) :: h) x
          ≤ schedLaw k (agfv_singletons (i :: t)) h x := by
        simp only [agfv_singletons, List.map_cons]
        rw [schedLaw_cons]
        have hmem : (({i} : Finset (Fin n)) ∩ onesOf x)
            ∈ ({i} : Finset (Fin n)).powerset :=
          Finset.mem_powerset.2 Finset.inter_subset_left
        have hle := Finset.single_le_sum
          (f := fun S => (if Legal k h then batchProb k h ({i} : Finset (Fin n)) S
              else (1 / 2 : ℝ) ^ ({i} : Finset (Fin n)).card) *
                schedLaw k (t.map (fun i => ({i} : Finset (Fin n))))
                  (⟨({i} : Finset (Fin n)), S⟩ :: h) x)
          (fun S _ => mul_nonneg (schedStepWeight_nonneg k h _ S)
            (schedLaw_nonneg k _ _ x)) hmem
        rw [if_pos hLg] at hle
        exact hle
      calc ((((size h).choose (remaining h ∩ onesOf x).card : ℕ) : ℝ))⁻¹
          ≤ batchProb k h ({i} : Finset (Fin n)) (({i} : Finset (Fin n)) ∩ onesOf x) *
              schedLaw k (agfv_singletons t) ((⟨({i} : Finset (Fin n)),
                ({i} : Finset (Fin n)) ∩ onesOf x⟩ : Batch n) :: h) x :=
            agfv_greedy_step k hx ha hi _ hih
        _ ≤ schedLaw k (agfv_singletons (i :: t)) h x := hstep

/-- The greedy full singleton schedule of `Iₙ`: `n` batches, one coordinate each.  **This is
the witness**, for all four optima. -/
def agfv_fullSingletons (n : ℕ) : List (Finset (Fin n)) :=
  agfv_singletons (Finset.univ : Finset (Fin n)).toList

theorem agfv_fullSingletons_isSchedule (n : ℕ) :
    IsSchedule (agfv_fullSingletons n) (Finset.univ : Finset (Fin n)) :=
  agfv_isSchedule_singletons _ _ (Finset.nodup_toList _) (Finset.toList_toFinset _)

@[simp] lemma agfv_fullSingletons_length (n : ℕ) : (agfv_fullSingletons n).length = n := by
  simp [agfv_fullSingletons, agfv_singletons]

theorem agfv_qSched_fullSingletons_ge (k : ℕ) {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    (((n.choose k : ℕ) : ℝ))⁻¹ ≤ qSched k (agfv_fullSingletons n) x := by
  classical
  have hrem : remaining ([] : History n) = (Finset.univ : Finset (Fin n)) := by
    simp [remaining]
  have htf : (Finset.univ : Finset (Fin n)).toList.toFinset = remaining ([] : History n) := by
    rw [Finset.toList_toFinset, hrem]
  have h := agfv_schedLaw_singletons_ge k hx (Finset.univ : Finset (Fin n)).toList []
    (Finset.nodup_toList _) htf (agrees_nil x)
  have hsize : size ([] : History n) = n := size_nil
  have hj : (remaining ([] : History n) ∩ onesOf x).card = k := by
    rw [hrem, Finset.univ_inter]
    exact card_onesOf_of_mem_Vset hx
  rw [hsize, hj] at h
  exact h

/-! ## §2  `q_U = pₙ` exactly, hence zero divergence and zero leakage -/

/-- **From a sharp pointwise lower bound to equality with `pₙ`.**  A probability law on
`{0,1}^n` whose value at every balanced word is at least `1/C(n,k)` *is* `pₙ`: the slice
already carries all the mass, and no slack is left for an inequality to be strict. -/
lemma agfv_law_eq_pTarget (k : ℕ) (hk : k ≤ n) (q : (Fin n → Bool) → ℝ)
    (hnn : ∀ y, 0 ≤ q y) (htot : ∑ y : (Fin n → Bool), q y = 1)
    (hlow : ∀ y ∈ Vset n k, (((n.choose k : ℕ) : ℝ))⁻¹ ≤ q y) : q = pTarget n k := by
  classical
  have hcpos : (0 : ℝ) < ((n.choose k : ℕ) : ℝ) := by
    have h := Nat.choose_pos hk; exact_mod_cast h
  have hVc : ((Vset n k).card : ℝ) = ((n.choose k : ℕ) : ℝ) := by rw [agfv_Vset_card]
  have hconst : ∑ _y ∈ Vset n k, (((n.choose k : ℕ) : ℝ))⁻¹ = 1 := by
    rw [Finset.sum_const, nsmul_eq_mul, hVc]; field_simp
  have hsplit : ∑ y ∈ Finset.univ \ Vset n k, q y + ∑ y ∈ Vset n k, q y
      = ∑ y ∈ (Finset.univ : Finset (Fin n → Bool)), q y :=
    Finset.sum_sdiff (Finset.subset_univ _)
  have hoffnn : (0 : ℝ) ≤ ∑ y ∈ Finset.univ \ Vset n k, q y :=
    Finset.sum_nonneg (fun y _ => hnn y)
  have hVle : ∑ y ∈ Vset n k, q y ≤ 1 := by
    rw [htot] at hsplit; linarith
  have hVge : (1 : ℝ) ≤ ∑ y ∈ Vset n k, q y := by
    rw [← hconst]; exact Finset.sum_le_sum hlow
  have hVmass : ∑ y ∈ Vset n k, q y = 1 := le_antisymm hVle hVge
  have heq : ∀ y ∈ Vset n k, q y = (((n.choose k : ℕ) : ℝ))⁻¹ := by
    intro y hy
    by_contra hne
    have hgt : (((n.choose k : ℕ) : ℝ))⁻¹ < q y := lt_of_le_of_ne (hlow y hy) (Ne.symm hne)
    have hlt : ∑ _z ∈ Vset n k, (((n.choose k : ℕ) : ℝ))⁻¹ < ∑ z ∈ Vset n k, q z :=
      Finset.sum_lt_sum hlow ⟨y, hy, hgt⟩
    rw [hconst, hVmass] at hlt
    exact lt_irrefl 1 hlt
  have hoff : ∑ y ∈ Finset.univ \ Vset n k, q y = 0 := by
    rw [hVmass, htot] at hsplit; linarith
  have hoff0 : ∀ y ∈ Finset.univ \ Vset n k, q y = 0 :=
    (Finset.sum_eq_zero_iff_of_nonneg (fun z _ => hnn z)).1 hoff
  funext y
  by_cases hy : y ∈ Vset n k
  · rw [heq y hy, agfv_pTarget_of_mem hy, hVc]
  · have hym : y ∈ Finset.univ \ Vset n k := by simp [hy]
    rw [hoff0 y hym, agfv_pTarget_of_not_mem hy]

/-- **All-singleton generation.**  The greedy singleton schedule reproduces `pₙ` exactly:
its law is uniform on `Vₙ` and puts no mass off `Vₙ`.  So it is a zero-leakage,
zero-divergence witness of depth `n`, which is what AGF-08 §4.3's nonemptiness clause
requires.  (`claim-38`, relocated.) -/
theorem agfv_qSched_fullSingletons (k : ℕ) (hk : k ≤ n) :
    qSched k (agfv_fullSingletons n) = pTarget n k :=
  agfv_law_eq_pTarget k hk _ (fun y => qSched_nonneg k _ y)
    (sum_qSched k (agfv_fullSingletons_isSchedule n))
    (fun _ hy => agfv_qSched_fullSingletons_ge k hy)

lemma agfv_succMass_pTarget (n k : ℕ) (hk : k ≤ n) : succMass n k (pTarget n k) = 1 := by
  rw [succMass]; exact agfv_klzero_sum_pTarget hk

theorem agfv_dSched_fullSingletons (k : ℕ) (hk : k ≤ n) :
    dSched n k (agfv_fullSingletons n) = ((0 : ℝ) : WithTop ℝ) := by
  rw [dSched, agfv_qSched_fullSingletons k hk, agfv_klzero_KL_pTarget]

theorem agfv_lossSched_fullSingletons (k : ℕ) (hk : k ≤ n) :
    lossSched n k (agfv_fullSingletons n) = 0 := by
  rw [lossSched, agfv_qSched_fullSingletons k hk, agfv_succMass_pTarget n k hk, sub_self]

/-! ## §3  Depth bounds for schedules and for mixtures -/

lemma agfv_list_wsum_le {α : Type*} (l : List α) (w f : α → ℝ) (c : ℝ)
    (hw : ∀ a ∈ l, 0 ≤ w a) (hf : ∀ a ∈ l, f a ≤ c) :
    (l.map (fun a => w a * f a)).sum ≤ (l.map w).sum * c := by
  induction l with
  | nil => simp
  | cons a t ih =>
      have hat : ∀ b ∈ t, 0 ≤ w b := fun b hb => hw b (List.mem_cons_of_mem a hb)
      have hft : ∀ b ∈ t, f b ≤ c := fun b hb => hf b (List.mem_cons_of_mem a hb)
      have hrec := ih hat hft
      have ha : w a * f a ≤ w a * c :=
        mul_le_mul_of_nonneg_left (hf a (by simp)) (hw a (by simp))
      simp only [List.map_cons, List.sum_cons, add_mul]
      linarith

lemma agfv_list_wsum_ge {α : Type*} (l : List α) (w f : α → ℝ) (c : ℝ)
    (hw : ∀ a ∈ l, 0 ≤ w a) (hf : ∀ a ∈ l, c ≤ f a) :
    (l.map w).sum * c ≤ (l.map (fun a => w a * f a)).sum := by
  induction l with
  | nil => simp
  | cons a t ih =>
      have hat : ∀ b ∈ t, 0 ≤ w b := fun b hb => hw b (List.mem_cons_of_mem a hb)
      have hft : ∀ b ∈ t, c ≤ f b := fun b hb => hf b (List.mem_cons_of_mem a hb)
      have hrec := ih hat hft
      have ha : w a * c ≤ w a * f a :=
        mul_le_mul_of_nonneg_left (hf a (by simp)) (hw a (by simp))
      simp only [List.map_cons, List.sum_cons, add_mul]
      linarith

lemma agfv_sInf_bounds {S : Set ℝ} {lo hi w : ℝ} (hmem : w ∈ S) (hw : w ≤ hi)
    (hlb : ∀ c ∈ S, lo ≤ c) : lo ≤ sInf S ∧ sInf S ≤ hi :=
  ⟨le_csInf ⟨w, hmem⟩ hlb, le_trans (csInf_le ⟨lo, hlb⟩ hmem) hw⟩

lemma agfv_isSchedule_length_le : ∀ (U : List (Finset (Fin n))) (A : Finset (Fin n)),
    IsSchedule U A → U.length ≤ A.card := by
  intro U
  induction U with
  | nil => intro A _; simp
  | cons B U ih =>
      intro A hU
      obtain ⟨hne, hsub, htail⟩ := hU
      have h1 := ih (A \ B) htail
      have h2 : (A \ B).card + B.card = A.card := Finset.card_sdiff_add_card_eq_card hsub
      have h3 : 1 ≤ B.card := Finset.card_pos.2 hne
      simp only [List.length_cons]
      omega

lemma agfv_isSchedule_length_pos {U : List (Finset (Fin n))} {A : Finset (Fin n)}
    (hU : IsSchedule U A) (hA : A.Nonempty) : 1 ≤ U.length := by
  cases U with
  | nil =>
      exact absurd (hU : A = ∅) (Finset.nonempty_iff_ne_empty.1 hA)
  | cons B U => simp

lemma agfv_univ_nonempty (hn : 1 ≤ n) : (Finset.univ : Finset (Fin n)).Nonempty :=
  ⟨⟨0, hn⟩, Finset.mem_univ _⟩

lemma agfv_full_length_bounds (hn : 1 ≤ n) {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) :
    1 ≤ (U.length : ℝ) ∧ (U.length : ℝ) ≤ (n : ℝ) := by
  refine ⟨?_, ?_⟩
  · have h := agfv_isSchedule_length_pos hU (agfv_univ_nonempty hn)
    exact_mod_cast h
  · have h := agfv_isSchedule_length_le U _ hU
    rw [Finset.card_univ, Fintype.card_fin] at h
    exact_mod_cast h

/-- The one-component mixture on the greedy singleton schedule.  Its weight is the real
number `1`; no rational grid is involved (AGF-08 §2). -/
def agfv_singletonMix (n : ℕ) : SchedMix n where
  parts := [((1 : ℝ), agfv_fullSingletons n)]
  wt_nonneg := by
    intro p hp
    rw [List.mem_singleton] at hp
    subst hp
    norm_num
  wt_sum := by simp
  comp_sched := by
    intro p hp
    rw [List.mem_singleton] at hp
    subst hp
    exact agfv_fullSingletons_isSchedule n

@[simp] lemma agfv_mixCost_singletonMix (n : ℕ) : mixCost (agfv_singletonMix n) = (n : ℝ) := by
  simp [mixCost, agfv_singletonMix]

lemma agfv_mixLaw_singletonMix (k : ℕ) :
    mixLaw k (agfv_singletonMix n) = qSched k (agfv_fullSingletons n) := by
  funext x
  simp [mixLaw, agfv_singletonMix, qSched]

lemma agfv_mixCost_bounds (hn : 1 ≤ n) (μ : SchedMix n) :
    1 ≤ mixCost μ ∧ mixCost μ ≤ (n : ℝ) := by
  refine ⟨?_, ?_⟩
  · have h := agfv_list_wsum_ge μ.parts Prod.fst (fun p => (p.2.length : ℝ)) 1
      μ.wt_nonneg (fun p hp => (agfv_full_length_bounds hn (μ.comp_sched p hp)).1)
    rw [μ.wt_sum] at h
    simpa [mixCost] using h
  · have h := agfv_list_wsum_le μ.parts Prod.fst (fun p => (p.2.length : ℝ)) (n : ℝ)
      μ.wt_nonneg (fun p hp => (agfv_full_length_bounds hn (μ.comp_sched p hp)).2)
    rw [μ.wt_sum] at h
    simpa [mixCost] using h

/-! ## §4  Nonemptiness, with the witness exhibited, in the verbatim shape of `AGFCore.Costs`

Each statement below is the *feasible cost set of the corresponding `sInf`*, copied from
`AGFCore.Costs` without paraphrase, so that `Real.sInf ∅ = 0` is ruled out for the actual
declaration rather than for a lookalike. -/

/-- **`Aopt` nonemptiness**, for every `ε ≥ 0`.  Witness: `agfv_fullSingletons n`, at every
`ε ≥ 0`, feasible because its labelled divergence is `(0 : ℝ)` exactly. -/
theorem agfv_Aopt_set_nonempty (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    {c : ℝ | ∃ U : List (Finset (Fin n)),
      FullSchedule n U ∧ dSched n k U ≤ ((ε : ℝ) : WithTop ℝ)
        ∧ c = (U.length : ℝ)}.Nonempty := by
  refine ⟨((agfv_fullSingletons n).length : ℝ),
    agfv_fullSingletons n, agfv_fullSingletons_isSchedule n, ?_, rfl⟩
  rw [agfv_dSched_fullSingletons k hk]
  exact_mod_cast hε

/-- **`Bopt` nonemptiness**, for every `δ ≥ 0`.  This is `claim-39`'s statement, which was
FORMALIZED in `claim-39/BLowerFixedSchedule.lean` but was **not** an `AGFCore`
library fact; the witness is the same all-singleton schedule, whose leakage is `0`. -/
theorem agfv_Bopt_set_nonempty (n k : ℕ) (hk : k ≤ n) {δ : ℝ} (hδ : 0 ≤ δ) :
    {c : ℝ | ∃ U : List (Finset (Fin n)),
      FullSchedule n U ∧ lossSched n k U ≤ δ ∧ c = (U.length : ℝ)}.Nonempty := by
  refine ⟨((agfv_fullSingletons n).length : ℝ),
    agfv_fullSingletons n, agfv_fullSingletons_isSchedule n, ?_, rfl⟩
  rw [agfv_lossSched_fullSingletons k hk]
  exact hδ

/-- Feasibility of the witness mixture for `Hopt`, factored out so that the nonemptiness
record and the two-sided bound instantiate the *same* point.  Both conjuncts of `Hfeasible`
are discharged: absolute continuity of the single component (`qSched_absCont`) and the
mean-of-component-divergences bound `1 · 0 ≤ ε`. -/
theorem agfv_Hfeasible_singletonMix (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    Hfeasible n k (agfv_singletonMix n) ε := by
  refine ⟨?_, ?_⟩
  · intro p hp _
    simp only [agfv_singletonMix, List.mem_singleton] at hp
    subst hp
    have h : AbsCont n k (qSched k (agfv_fullSingletons n)) :=
      qSched_absCont k (agfv_fullSingletons_isSchedule n)
    simpa [qSched] using h
  · have hkl : klSum n k (schedLaw k (agfv_fullSingletons n) []) = 0 := by
      have h : klSum n k (qSched k (agfv_fullSingletons n)) = 0 := by
        rw [agfv_qSched_fullSingletons k hk, agfv_klzero_klSum_pTarget]
      simpa [qSched] using h
    simp only [agfv_singletonMix, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil,
      hkl, mul_zero, add_zero]
    exact hε

/-- The witness mixture's mixed law is `pₙ`, so its forward divergence is `(0 : ℝ)`. -/
theorem agfv_KL_mixLaw_singletonMix (n k : ℕ) (hk : k ≤ n) :
    KL n k (mixLaw k (agfv_singletonMix n)) = ((0 : ℝ) : WithTop ℝ) := by
  rw [agfv_mixLaw_singletonMix, agfv_qSched_fullSingletons k hk, agfv_klzero_KL_pTarget]

/-- **`Hopt` nonemptiness**, for every `ε ≥ 0`.  Witness: `agfv_singletonMix n`. -/
theorem agfv_Hopt_set_nonempty (n k : ℕ) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    {c : ℝ | ∃ μ : SchedMix n, Hfeasible n k μ ε ∧ c = mixCost μ}.Nonempty :=
  ⟨mixCost (agfv_singletonMix n), agfv_singletonMix n,
    agfv_Hfeasible_singletonMix n k hk hε, rfl⟩

/-- **`Fopt` nonemptiness**, keyed on the budget that actually appears in the constraint.
`Fopt`'s constraint is `KL n k (mixLaw k μ) ≤ ((epsOf δ : ℝ) : WithTop ℝ)`, and the witness's
mixed law is `pₙ` with `KL = (0 : ℝ)`, so the witness is feasible **exactly** when
`0 ≤ epsOf δ` — a condition on `epsOf δ`, not on `δ`. -/
theorem agfv_Fopt_set_nonempty_of_budget (n k : ℕ) (hk : k ≤ n) {δ : ℝ}
    (hb : 0 ≤ epsOf δ) :
    {c : ℝ | ∃ μ : SchedMix n,
      KL n k (mixLaw k μ) ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧ c = mixCost μ}.Nonempty := by
  refine ⟨mixCost (agfv_singletonMix n), agfv_singletonMix n, ?_, rfl⟩
  rw [agfv_KL_mixLaw_singletonMix n k hk]
  exact_mod_cast hb

lemma agfv_epsOf_nonneg {δ : ℝ} (h0 : 0 ≤ δ) (h1 : δ < 1) : 0 ≤ epsOf δ := by
  have hpos : 0 < 1 - δ := by linarith
  have hle : 1 - δ ≤ 1 := by linarith
  have := Real.log_nonpos hpos.le hle
  rw [epsOf]
  linarith

/-- **`Fopt` nonemptiness on the probabilistic range `0 ≤ δ < 1`.**  The range is a genuine
hypothesis: see `agfv_Fopt_eq_zero_of_budget_neg`. -/
theorem agfv_Fopt_set_nonempty (n k : ℕ) (hk : k ≤ n) {δ : ℝ} (h0 : 0 ≤ δ) (h1 : δ < 1) :
    {c : ℝ | ∃ μ : SchedMix n,
      KL n k (mixLaw k μ) ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧ c = mixCost μ}.Nonempty :=
  agfv_Fopt_set_nonempty_of_budget n k hk (agfv_epsOf_nonneg h0 h1)

/-! ## §5  The two-sided `[1, n]` bounds, and the `Fopt` budget boundary -/

/-- `Aₙ(ε) ∈ [1, n]` for every `ε ≥ 0`, with a nonempty feasible set. -/
theorem agfv_Aopt_bounds (n k : ℕ) (hn : 1 ≤ n) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    1 ≤ Aopt n k ε ∧ Aopt n k ε ≤ (n : ℝ) := by
  refine agfv_sInf_bounds (w := ((agfv_fullSingletons n).length : ℝ))
    ⟨agfv_fullSingletons n, agfv_fullSingletons_isSchedule n, ?_, rfl⟩ ?_ ?_
  · rw [agfv_dSched_fullSingletons k hk]
    exact_mod_cast hε
  · rw [agfv_fullSingletons_length]
  · rintro c ⟨U, hU, -, rfl⟩
    exact (agfv_full_length_bounds hn hU).1

/-- `Bₙ(δ) ∈ [1, n]` for every `δ ≥ 0`, with a nonempty feasible set. -/
theorem agfv_Bopt_bounds (n k : ℕ) (hn : 1 ≤ n) (hk : k ≤ n) {δ : ℝ} (hδ : 0 ≤ δ) :
    1 ≤ Bopt n k δ ∧ Bopt n k δ ≤ (n : ℝ) := by
  refine agfv_sInf_bounds (w := ((agfv_fullSingletons n).length : ℝ))
    ⟨agfv_fullSingletons n, agfv_fullSingletons_isSchedule n, ?_, rfl⟩ ?_ ?_
  · rw [agfv_lossSched_fullSingletons k hk]; exact hδ
  · rw [agfv_fullSingletons_length]
  · rintro c ⟨U, hU, -, rfl⟩
    exact (agfv_full_length_bounds hn hU).1

/-- `Hₙ(ε) ∈ [1, n]` for every `ε ≥ 0`, with a nonempty feasible set. -/
theorem agfv_Hopt_bounds (n k : ℕ) (hn : 1 ≤ n) (hk : k ≤ n) {ε : ℝ} (hε : 0 ≤ ε) :
    1 ≤ Hopt n k ε ∧ Hopt n k ε ≤ (n : ℝ) := by
  refine agfv_sInf_bounds (w := mixCost (agfv_singletonMix n))
    ⟨agfv_singletonMix n, agfv_Hfeasible_singletonMix n k hk hε, rfl⟩ ?_ ?_
  · rw [agfv_mixCost_singletonMix]
  · rintro c ⟨μ, -, rfl⟩
    exact (agfv_mixCost_bounds hn μ).1

/-- `Fₙ(δ) ∈ [1, n]` for every `0 ≤ δ < 1`, with a nonempty feasible set. -/
theorem agfv_Fopt_bounds (n k : ℕ) (hn : 1 ≤ n) (hk : k ≤ n) {δ : ℝ} (h0 : 0 ≤ δ)
    (h1 : δ < 1) : 1 ≤ Fopt n k δ ∧ Fopt n k δ ≤ (n : ℝ) := by
  refine agfv_sInf_bounds (w := mixCost (agfv_singletonMix n))
    ⟨agfv_singletonMix n, ?_, rfl⟩ ?_ ?_
  · rw [agfv_KL_mixLaw_singletonMix n k hk]
    exact_mod_cast agfv_epsOf_nonneg h0 h1
  · rw [agfv_mixCost_singletonMix]
  · rintro c ⟨μ, -, rfl⟩
    exact (agfv_mixCost_bounds hn μ).1

/-! ### The `Fopt` budget boundary: why `δ < 1` is load-bearing and not decoration

`epsOf δ = −Real.log (1 − δ)`, and Mathlib's `Real.log` is even, so `epsOf` is not monotone in
`δ`: it is `≥ 0` on `[0, 2]` (including `δ = 1`, where `Real.log 0 = 0`) and **negative** for
`δ > 2`.  At a negative budget no mixture is feasible at all, because every `mixLaw` is a
genuine probability law and forward KL of a probability law is `≥ 0` or `⊤`.  So the feasible
set is empty and `Fopt n k δ = Real.sInf ∅ = 0`.  Widening `agfv_Fopt_set_nonempty` to "every
`0 ≤ δ`" by analogy with `Bopt` would therefore be **false**, and `δ = 3` is the witness. -/

theorem agfv_Fopt_feasible_eq_empty_of_budget_neg (n k : ℕ) (hk : k ≤ n) {δ : ℝ}
    (hneg : epsOf δ < 0) :
    {c : ℝ | ∃ μ : SchedMix n,
      KL n k (mixLaw k μ) ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧ c = mixCost μ} = ∅ := by
  ext c
  simp only [Set.mem_empty_iff_false, iff_false]
  rintro ⟨μ, hKL, -⟩
  by_cases hac : AbsCont n k (mixLaw k μ)
  · have hKLeq : KL n k (mixLaw k μ) = ((klSum n k (mixLaw k μ) : ℝ) : WithTop ℝ) := by
      simp only [KL]; rw [if_pos hac]
    rw [hKLeq, WithTop.coe_le_coe] at hKL
    have h0 : 0 ≤ klSum n k (mixLaw k μ) :=
      agfv_klzero_klSum_nonneg hk (agfv_klzero_mixLaw_nonneg k μ)
        (le_of_eq (agfv_klzero_sum_mixLaw k μ)) hac
    linarith
  · have htop : KL n k (mixLaw k μ) = ⊤ := by simp only [KL]; rw [if_neg hac]
    rw [htop] at hKL
    exact (WithTop.coe_ne_top (a := epsOf δ)) (top_le_iff.1 hKL)

theorem agfv_Fopt_eq_zero_of_budget_neg (n k : ℕ) (hk : k ≤ n) {δ : ℝ}
    (hneg : epsOf δ < 0) : Fopt n k δ = 0 := by
  rw [Fopt, agfv_Fopt_feasible_eq_empty_of_budget_neg n k hk hneg, Real.sInf_empty]

lemma agfv_epsOf_neg_of_two_lt {δ : ℝ} (hδ : 2 < δ) : epsOf δ < 0 := by
  have h1 : (1 : ℝ) < δ - 1 := by linarith
  have hlog : Real.log (1 - δ) = Real.log (δ - 1) := by
    have h2 : (1 : ℝ) - δ = -(δ - 1) := by ring
    rw [h2, Real.log_neg_eq_log]
  have hpos : 0 < Real.log (δ - 1) := Real.log_pos h1
  rw [epsOf, hlog]
  linarith

/-- The concrete witness that the `δ`-range of `agfv_Fopt_set_nonempty` cannot be widened:
`Fopt n k 3 = 0`, i.e. `Fopt`'s feasible set is empty at `δ = 3`. -/
theorem agfv_Fopt_three_eq_zero (n k : ℕ) (hk : k ≤ n) : Fopt n k 3 = 0 :=
  agfv_Fopt_eq_zero_of_budget_neg n k hk (agfv_epsOf_neg_of_two_lt (by norm_num))

end


==> anc/formal_companion/lean/src/AGFCore/Orbit.lean <==
/-
AGF-V2: the **law-level** half of AGF-08 §4.2 — the single-orbit structure of the balanced
slice and the three identities it licenses.

What is proved here, and nothing more:

* `agfv_permWord_smul` / `agfv_permWord_one`: `permWord` is a genuine left action of
  `S_n` on `{0,1}^n`.  Everything below is orbit-stabiliser for that action.
* `agfv_Vset_transitive`: the action is **transitive** on `V_n`.  `Vset_perm_stable` in
  `Operational.lean` gives only stability, which supplies no count.
* `agfv_Vset_card`: `|V_n| = C(n,k)`.
* `agfv_orbit_fiber_card_mul` / `agfv_orbit_fiber_card`: exactly `n!/|V_n|` permutations
  carry a given `y ∈ V_n` to a given `x ∈ V_n`.  Stated first in the division-free form
  `fibre · |V_n| = n!` so that no `Nat` division appears in a load-bearing hypothesis.
* `agfv_Vset_stabilizer_card` / `..._balanced`: the stabiliser of a balanced word has order
  `k!·(n−k)!`, and `k!·k!` at `n = 2k`.  Obtained *from* the orbit count, not assumed.
* `agfv_symLaw_restrict`: `(Π q)|_{V_n} = s·p_n`, with **no** `s > 0` hypothesis and no
  nonnegativity hypothesis on `q`, exactly as AGF-08 §4.2 requires.
* `agfv_symLaw_klSum` (real adapter, licensed by `0 < s`), `agfv_symLaw_KL_pos` and
  `agfv_symLaw_KL_top`: `D(p_n ‖ Π q) = −ln s`, in the `WithTop ℝ` extended divergence,
  with the `s = 0` branch equal to `⊤` rather than `Real.log 0`.
* `agfv_symLaw_TV`: `TV(p_n, Π q) = 1 − s` — this one *does* need `q` to be a probability
  law; see the note above it.
* `agfv_symLaw_KL_le_epsOf`: leakage `≤ δ` **plus symmetrisation** gives KL feasibility.
  This is the only bridge from a support guarantee to a divergence guarantee, and it is a
  statement about `symLaw q`, never about `qSched` or about `Bopt`'s witness.
* `agfv_leakage_zero_not_KL_zero` (+ the `n = 2` instance): the same identity **before**
  symmetrisation is false, as AGF-08 §4.2 and §4.3 warn — and sharply so: the witness has
  *zero leakage* and forward KL `⊤`, while its symmetrisation has KL `0`.
* `agfv_blueprint_C01_orbit_slice` / `_kl` / `_tv`: the three `Claim_` statements of
  `Blueprint.lean` that the above discharge, each with the blueprint statement as the
  theorem's own type rather than as a convenient reformulation of it.

What is NOT proved here, and is not claimed anywhere below: the execution-conjugation half
of AGF-08 §4.2 — `Tree.perm`, `BehPolicy.perm`, legality preservation, and pathwise
preservation of charged cost under the relabelling coupling.  A law average is not an
execution conjugation.
-/
import AGFCore.Blueprint
import AGFCore.C00Mass

open Finset AGF

set_option autoImplicit false
set_option relaxedAutoImplicit false

variable {n k : ℕ}

/-! ## §1  `permWord` is a left action of `S_n` on `{0,1}^n` -/

@[simp] lemma agfv_permWord_one (x : Fin n → Bool) : permWord (1 : Equiv.Perm (Fin n)) x = x :=
  rfl

/-- `permWord` is a **left** action: `σ · (τ · x) = (σ * τ) · x`.  This is the fact the
whole orbit count rests on; with the opposite convention the fibre bijection below would
multiply on the wrong side. -/
lemma agfv_permWord_smul (σ τ : Equiv.Perm (Fin n)) (x : Fin n → Bool) :
    permWord σ (permWord τ x) = permWord (σ * τ) x := rfl

/-- The action of a single `σ` is a bijection of words, with inverse the action of `σ⁻¹`. -/
def agfv_permWordEquiv (σ : Equiv.Perm (Fin n)) : (Fin n → Bool) ≃ (Fin n → Bool) where
  toFun := permWord σ
  invFun := permWord σ.symm
  left_inv := by intro x; funext i; simp [permWord]
  right_inv := by intro x; funext i; simp [permWord]

@[simp] lemma agfv_permWordEquiv_apply (σ : Equiv.Perm (Fin n)) (x : Fin n → Bool) :
    agfv_permWordEquiv σ x = permWord σ x := rfl

/-- Membership in `V_n` in terms of `onesOf`. -/
lemma agfv_mem_Vset {x : Fin n → Bool} : x ∈ Vset n k ↔ (onesOf x).card = k := by
  simp [Vset, onesOf]

/-- A word is recovered from its set of ones.  Used for both the injectivity of `x ↦ onesOf x`
and the pointwise identification of a relabelled word. -/
lemma agfv_eq_decide_mem_onesOf (x : Fin n → Bool) (i : Fin n) :
    x i = decide (i ∈ onesOf x) := by
  cases h : x i <;> simp [onesOf, h]

/-! ## §2  Transitivity of the action on `V_n` -/

/-- **Transitivity.**  Any two words of the same weight are related by a relabelling.  This
is what `Vset_perm_stable` does *not* give: stability says the orbit does not leave `V_n`,
transitivity says `V_n` is a single orbit. -/
theorem agfv_Vset_transitive {x y : Fin n → Bool}
    (hx : x ∈ Vset n k) (hy : y ∈ Vset n k) :
    ∃ σ : Equiv.Perm (Fin n), permWord σ x = y := by
  classical
  have hcard : (onesOf y).card = (onesOf x).card := by
    rw [agfv_mem_Vset.1 hx, agfv_mem_Vset.1 hy]
  -- a bijection from the ones of `y` to the ones of `x`, extended arbitrarily off them
  set e : {i // i ∈ onesOf y} ≃ {i // i ∈ onesOf x} := Finset.equivOfCardEq hcard with he
  refine ⟨(Equiv.extendSubtype e).symm, ?_⟩
  funext i
  have hsymm : ((Equiv.extendSubtype e).symm).symm = Equiv.extendSubtype e := by
    simp
  simp only [permWord, hsymm]
  rw [agfv_eq_decide_mem_onesOf x, agfv_eq_decide_mem_onesOf y]
  refine decide_eq_decide.2 ?_
  by_cases hi : i ∈ onesOf y
  · exact ⟨fun _ => hi, fun _ => Equiv.extendSubtype_mem e i hi⟩
  · exact ⟨fun hc => absurd hc (Equiv.extendSubtype_not_mem e i hi), fun hc => absurd hc hi⟩

/-! ## §3  `|V_n| = C(n,k)` -/

theorem agfv_Vset_card (n k : ℕ) : (Vset n k).card = n.choose k := by
  classical
  have hbij : (Vset n k).card
      = (Finset.powersetCard k (Finset.univ : Finset (Fin n))).card := by
    refine Finset.card_bij (fun x _ => onesOf x) ?_ ?_ ?_
    · intro x hx
      simp [Finset.mem_powersetCard, agfv_mem_Vset.1 hx]
    · intro x hx y hy hxy
      funext i
      rw [agfv_eq_decide_mem_onesOf x, agfv_eq_decide_mem_onesOf y, hxy]
    · intro S hS
      refine ⟨fun i => decide (i ∈ S), ?_, ?_⟩
      · have : onesOf (fun i => decide (i ∈ S)) = S := by
          ext i; simp [onesOf]
        rw [agfv_mem_Vset, this]
        exact (Finset.mem_powersetCard.1 hS).2
      · ext i; simp [onesOf]
  rw [hbij, Finset.card_powersetCard, Finset.card_univ, Fintype.card_fin]

/-- `k ≤ n` is not a hypothesis of anything below: it is implied by `V_n ≠ ∅`. -/
lemma agfv_le_of_mem_Vset {x : Fin n → Bool} (hx : x ∈ Vset n k) : k ≤ n := by
  rw [← agfv_mem_Vset.1 hx]
  simpa using Finset.card_le_univ (onesOf x)

/-- `V_n` is nonempty exactly because `C(n,k) > 0`; under `StdParams` this is automatic. -/
lemma agfv_Vset_nonempty (hkn : k ≤ n) : (Vset n k).Nonempty := by
  rw [← Finset.card_pos, agfv_Vset_card]
  exact Nat.choose_pos hkn

/-! ## §4  The orbit count -/

/-- The relabellings carrying `y` to `x`.  For `x = y` this is the stabiliser. -/
def agfv_orbFiber (x y : Fin n → Bool) : Finset (Equiv.Perm (Fin n)) :=
  Finset.univ.filter (fun σ => permWord σ y = x)

@[simp] lemma agfv_mem_orbFiber {x y : Fin n → Bool} {σ : Equiv.Perm (Fin n)} :
    σ ∈ agfv_orbFiber x y ↔ permWord σ y = x := by simp [agfv_orbFiber]

/-- Left translation by a relabelling taking `x` to `x'` is a bijection of fibres.  This is
where transitivity is consumed: without it the fibres over distinct points of `V_n` could
have different sizes and there would be no single orbit count. -/
lemma agfv_orbFiber_card_eq {x x' y : Fin n → Bool} (ρ : Equiv.Perm (Fin n))
    (hρ : permWord ρ x = x') : (agfv_orbFiber x y).card = (agfv_orbFiber x' y).card := by
  refine Finset.card_bij (fun σ _ => ρ * σ) ?_ ?_ ?_
  · intro σ hσ
    rw [agfv_mem_orbFiber] at hσ ⊢
    rw [← agfv_permWord_smul, hσ, hρ]
  · intro σ₁ _ σ₂ _ h
    exact mul_left_cancel h
  · intro τ hτ
    rw [agfv_mem_orbFiber] at hτ
    refine ⟨ρ⁻¹ * τ, ?_, by group⟩
    rw [agfv_mem_orbFiber, ← agfv_permWord_smul, hτ, ← hρ, agfv_permWord_smul]
    simp

/-- **The orbit count, division-free.**  For `x, y ∈ V_n` the number of relabellings taking
`y` to `x` times `|V_n|` is `n!`.  Stated without `Nat` division on purpose; the quotient
form is the corollary below. -/
theorem agfv_orbit_fiber_card_mul {x y : Fin n → Bool}
    (hx : x ∈ Vset n k) (hy : y ∈ Vset n k) :
    (agfv_orbFiber x y).card * (Vset n k).card = Nat.factorial n := by
  have hmaps : ∀ σ ∈ (Finset.univ : Finset (Equiv.Perm (Fin n))),
      permWord σ y ∈ Vset n k := fun σ _ => (Vset_perm_stable n k σ y).2 hy
  have key : (Finset.univ : Finset (Equiv.Perm (Fin n))).card
      = ∑ x' ∈ Vset n k, (agfv_orbFiber x' y).card :=
    Finset.card_eq_sum_card_fiberwise hmaps
  have hconst : ∀ x' ∈ Vset n k, (agfv_orbFiber x' y).card = (agfv_orbFiber x y).card := by
    intro x' hx'
    obtain ⟨ρ, hρ⟩ := agfv_Vset_transitive hx hx'
    exact (agfv_orbFiber_card_eq ρ hρ).symm
  rw [Finset.sum_congr rfl hconst, Finset.sum_const, smul_eq_mul,
    Finset.card_univ, Fintype.card_perm, Fintype.card_fin] at key
  exact (mul_comm _ _).trans key.symm

/-- **The orbit count in quotient form**: exactly `n!/|V_n|` relabellings carry `y` to `x`. -/
theorem agfv_orbit_fiber_card {x y : Fin n → Bool}
    (hx : x ∈ Vset n k) (hy : y ∈ Vset n k) :
    (agfv_orbFiber x y).card = Nat.factorial n / (Vset n k).card := by
  have hV : 0 < (Vset n k).card := Finset.card_pos.2 ⟨x, hx⟩
  exact (Nat.div_eq_of_eq_mul_left hV (agfv_orbit_fiber_card_mul hx hy).symm).symm

/-- **The stabiliser order**, obtained *from* the orbit count and `|V_n| = C(n,k)`, not
assumed: a word of weight `k` is fixed by exactly `k!·(n−k)!` relabellings. -/
theorem agfv_Vset_stabilizer_card {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    (agfv_orbFiber x x).card = Nat.factorial k * Nat.factorial (n - k) := by
  have hkn : k ≤ n := agfv_le_of_mem_Vset hx
  have h1 : (agfv_orbFiber x x).card * n.choose k = Nat.factorial n := by
    rw [← agfv_Vset_card n k]; exact agfv_orbit_fiber_card_mul hx hx
  have h2 : n.choose k * (Nat.factorial k * Nat.factorial (n - k)) = Nat.factorial n := by
    rw [← Nat.choose_mul_factorial_mul_factorial hkn]; ring
  refine Nat.eq_of_mul_eq_mul_left (Nat.choose_pos hkn) ?_
  rw [h2, ← h1, mul_comm]

/-- At the balanced parameters `n = 2k` the stabiliser has order `k!·k!`, which is the form
AGF-08 §4.2's orbit count is quoted in. -/
theorem agfv_Vset_stabilizer_card_balanced {x : Fin n → Bool} (hx : x ∈ Vset n k)
    (hn : n = 2 * k) : (agfv_orbFiber x x).card = Nat.factorial k * Nat.factorial k := by
  have h := agfv_Vset_stabilizer_card hx
  rw [h, hn]
  congr 2
  omega

/-! ## §5  The orbit sum -/

/-- Summing over the group, grouped by the point of `V_n` reached. -/
lemma agfv_orbit_fiberwise (y : Fin n → Bool) (hy : y ∈ Vset n k) (q : (Fin n → Bool) → ℝ) :
    ∑ σ : Equiv.Perm (Fin n), q (permWord σ y)
      = ∑ x ∈ Vset n k, ((agfv_orbFiber x y).card : ℝ) * q x := by
  have hmaps : ∀ σ ∈ (Finset.univ : Finset (Equiv.Perm (Fin n))),
      permWord σ y ∈ Vset n k := fun σ _ => (Vset_perm_stable n k σ y).2 hy
  rw [← Finset.sum_fiberwise_of_maps_to hmaps (fun σ => q (permWord σ y))]
  refine Finset.sum_congr rfl ?_
  intro x _
  rw [Finset.sum_congr rfl (g := fun _ => q x) (fun σ hσ => ?_), Finset.sum_const,
    nsmul_eq_mul]
  · rfl
  · rw [(Finset.mem_filter.1 hσ).2]

/-- **The orbit sum.**  Averaging any `q` over the orbit of one `y ∈ V_n` visits every point
of `V_n` the same number of times, so the average sees `q` only through its total mass on
`V_n`.  Division-free form, valid for every real-valued `q` (no nonnegativity, no
normalisation). -/
theorem agfv_orbit_sum {y : Fin n → Bool} (hy : y ∈ Vset n k) (q : (Fin n → Bool) → ℝ) :
    ((Vset n k).card : ℝ) * ∑ σ : Equiv.Perm (Fin n), q (permWord σ y)
      = (Nat.factorial n : ℝ) * succMass n k q := by
  rw [agfv_orbit_fiberwise y hy q, succMass, Finset.mul_sum, Finset.mul_sum]
  refine Finset.sum_congr rfl ?_
  intro x hx
  have hR : ((agfv_orbFiber x y).card : ℝ) * ((Vset n k).card : ℝ) = (Nat.factorial n : ℝ) := by
    exact_mod_cast congrArg (fun m : ℕ => (m : ℝ)) (agfv_orbit_fiber_card_mul hx hy)
  calc ((Vset n k).card : ℝ) * (((agfv_orbFiber x y).card : ℝ) * q x)
      = (((agfv_orbFiber x y).card : ℝ) * ((Vset n k).card : ℝ)) * q x := by ring
    _ = (Nat.factorial n : ℝ) * q x := by rw [hR]

/-! ## §6  `(Π q)|_{V_n} = s · p_n` -/

lemma agfv_card_perm_fin (n : ℕ) : Fintype.card (Equiv.Perm (Fin n)) = Nat.factorial n := by
  rw [Fintype.card_perm, Fintype.card_fin]

/-- `symLaw` written as a group average of the *action*, rather than of the pushforward.  The
reindexing is by `σ ↦ σ⁻¹`, which is a bijection of the group. -/
lemma agfv_symLaw_apply (q : (Fin n → Bool) → ℝ) (x : Fin n → Bool) :
    symLaw q x = ((Nat.factorial n : ℝ))⁻¹ * ∑ σ : Equiv.Perm (Fin n), q (permWord σ x) := by
  have h1 : ∑ σ : Equiv.Perm (Fin n), permLaw σ q x
      = ∑ σ : Equiv.Perm (Fin n), q (permWord σ x) :=
    Fintype.sum_equiv (Equiv.inv (Equiv.Perm (Fin n))) _ _ (fun _ => rfl)
  simp only [symLaw]
  rw [h1, agfv_card_perm_fin]

lemma agfv_pTarget_of_mem {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    pTarget n k x = ((Vset n k).card : ℝ)⁻¹ := by
  simp only [pTarget, if_pos hx]

lemma agfv_pTarget_of_not_mem {x : Fin n → Bool} (hx : x ∉ Vset n k) :
    pTarget n k x = 0 := by
  simp only [pTarget, if_neg hx]

lemma agfv_card_Vset_ne_zero {x : Fin n → Bool} (hx : x ∈ Vset n k) :
    ((Vset n k).card : ℝ) ≠ 0 := by
  have h : 0 < (Vset n k).card := Finset.card_pos.2 ⟨x, hx⟩
  exact Nat.cast_ne_zero.2 (by omega)

/-- **AGF-08 §4.2, first identity: `(Π q)|_{V_n} = s·p_n`.**  No `s > 0` hypothesis, no
nonnegativity or normalisation hypothesis on `q`, and no `n = 2k`: the identity is a
statement about the orbit structure of the slice, and holds for every real-valued `q` and
every `k`.  (When `k > n` the slice is empty and the statement is vacuous, as it should be.) -/
theorem agfv_symLaw_restrict (q : (Fin n → Bool) → ℝ) {x : Fin n → Bool}
    (hx : x ∈ Vset n k) : symLaw q x = succMass n k q * pTarget n k x := by
  have hcard : ((Vset n k).card : ℝ) ≠ 0 := agfv_card_Vset_ne_zero hx
  have hfac : ((Nat.factorial n : ℕ) : ℝ) ≠ 0 :=
    Nat.cast_ne_zero.2 (Nat.factorial_ne_zero n)
  have hsum := agfv_orbit_sum hx q
  rw [agfv_symLaw_apply, agfv_pTarget_of_mem hx]
  field_simp
  linear_combination hsum

/-- `Π q` is a law whenever `q` is: nonnegativity. -/
theorem agfv_symLaw_nonneg {q : (Fin n → Bool) → ℝ} (hq : ∀ x, 0 ≤ q x) (x : Fin n → Bool) :
    0 ≤ symLaw q x := by
  rw [agfv_symLaw_apply]
  exact mul_nonneg (by positivity) (Finset.sum_nonneg (fun _ _ => hq _))

/-- `Π q` is a law whenever `q` is: total mass. -/
theorem agfv_symLaw_total (q : (Fin n → Bool) → ℝ) :
    ∑ x : (Fin n → Bool), symLaw q x = ∑ x : (Fin n → Bool), q x := by
  have hinner : ∀ σ : Equiv.Perm (Fin n), ∑ x : (Fin n → Bool), q (permWord σ x)
      = ∑ x : (Fin n → Bool), q x := by
    intro σ; simpa using Equiv.sum_comp (agfv_permWordEquiv σ) q
  have hfac : ((Nat.factorial n : ℕ) : ℝ) ≠ 0 :=
    Nat.cast_ne_zero.2 (Nat.factorial_ne_zero n)
  simp only [agfv_symLaw_apply]
  rw [← Finset.mul_sum, Finset.sum_comm, Finset.sum_congr rfl (fun σ _ => hinner σ),
    Finset.sum_const, nsmul_eq_mul, Finset.card_univ, agfv_card_perm_fin]
  field_simp

/-- Symmetrisation preserves the success mass — the `s` in the three identities is the same
`s` before and after relabelling. -/
theorem agfv_symLaw_succMass (q : (Fin n → Bool) → ℝ) :
    succMass n k (symLaw q) = succMass n k q := by
  rcases Finset.eq_empty_or_nonempty (Vset n k) with he | ⟨x₀, hx₀⟩
  · simp [succMass, he]
  · have hcard : ((Vset n k).card : ℝ) ≠ 0 := agfv_card_Vset_ne_zero hx₀
    have hterm : ∀ x ∈ Vset n k,
        symLaw q x = succMass n k q * ((Vset n k).card : ℝ)⁻¹ := by
      intro x hx
      rw [agfv_symLaw_restrict q hx, agfv_pTarget_of_mem hx]
    calc succMass n k (symLaw q) = ∑ x ∈ Vset n k, symLaw q x := rfl
      _ = ∑ _x ∈ Vset n k, succMass n k q * ((Vset n k).card : ℝ)⁻¹ :=
          Finset.sum_congr rfl hterm
      _ = ((Vset n k).card : ℝ) * (succMass n k q * ((Vset n k).card : ℝ)⁻¹) := by
          rw [Finset.sum_const, nsmul_eq_mul]
      _ = succMass n k q := by field_simp

/-! ## §7  `D(p_n ‖ Π q) = −ln s`, with the extended convention at `s = 0` -/

/-- Absolute continuity of the target on `Π q` **is** positive success mass.  This is the
statement that licenses a real-valued divergence at all. -/
theorem agfv_absCont_symLaw_iff (q : (Fin n → Bool) → ℝ) (hne : (Vset n k).Nonempty) :
    AbsCont n k (symLaw q) ↔ 0 < succMass n k q := by
  obtain ⟨x₀, hx₀⟩ := hne
  have hpos : (0:ℝ) < ((Vset n k).card : ℝ) := by
    have h : 0 < (Vset n k).card := Finset.card_pos.2 ⟨x₀, hx₀⟩
    exact_mod_cast h
  constructor
  · intro h
    have h0 := h x₀ hx₀
    rw [agfv_symLaw_restrict q hx₀, agfv_pTarget_of_mem hx₀] at h0
    have hinv : (0:ℝ) < ((Vset n k).card : ℝ)⁻¹ := inv_pos.2 hpos
    rcases lt_or_ge 0 (succMass n k q) with hc | hc
    · exact hc
    · exact absurd h0 (by nlinarith)
  · intro hs x hx
    rw [agfv_symLaw_restrict q hx, agfv_pTarget_of_mem hx]
    exact mul_pos hs (inv_pos.2 hpos)

lemma agfv_nonempty_of_succMass_pos {q : (Fin n → Bool) → ℝ} (hs : 0 < succMass n k q) :
    (Vset n k).Nonempty := by
  rcases Finset.eq_empty_or_nonempty (Vset n k) with he | h
  · rw [succMass, he] at hs; simp at hs
  · exact h

/-- **AGF-08 §4.2, second identity, real adapter.**  Licensed by `0 < s`, exactly as §4.1
demands; never by Lean's totalised logarithm. -/
theorem agfv_symLaw_klSum (q : (Fin n → Bool) → ℝ) (hs : 0 < succMass n k q) :
    klSum n k (symLaw q) = -Real.log (succMass n k q) := by
  obtain ⟨x₀, hx₀⟩ := agfv_nonempty_of_succMass_pos hs
  have hcard : ((Vset n k).card : ℝ) ≠ 0 := agfv_card_Vset_ne_zero hx₀
  have hsne : succMass n k q ≠ 0 := ne_of_gt hs
  have hterm : ∀ x ∈ Vset n k,
      pTarget n k x * Real.log (pTarget n k x / symLaw q x)
        = ((Vset n k).card : ℝ)⁻¹ * -Real.log (succMass n k q) := by
    intro x hx
    rw [agfv_symLaw_restrict q hx, agfv_pTarget_of_mem hx]
    congr 1
    rw [show ((Vset n k).card : ℝ)⁻¹ / (succMass n k q * ((Vset n k).card : ℝ)⁻¹)
        = (succMass n k q)⁻¹ from by field_simp, Real.log_inv]
  calc klSum n k (symLaw q)
      = ∑ x ∈ Vset n k, pTarget n k x * Real.log (pTarget n k x / symLaw q x) := rfl
    _ = ∑ _x ∈ Vset n k, ((Vset n k).card : ℝ)⁻¹ * -Real.log (succMass n k q) :=
        Finset.sum_congr rfl hterm
    _ = ((Vset n k).card : ℝ) * (((Vset n k).card : ℝ)⁻¹ * -Real.log (succMass n k q)) := by
        rw [Finset.sum_const, nsmul_eq_mul]
    _ = -Real.log (succMass n k q) := by field_simp

/-- **AGF-08 §4.2, second identity, `s > 0` branch of the extended divergence.** -/
theorem agfv_symLaw_KL_pos (q : (Fin n → Bool) → ℝ) (hs : 0 < succMass n k q) :
    KL n k (symLaw q) = ((-Real.log (succMass n k q) : ℝ) : WithTop ℝ) := by
  have hac : AbsCont n k (symLaw q) :=
    (agfv_absCont_symLaw_iff q (agfv_nonempty_of_succMass_pos hs)).2 hs
  simp only [KL, if_pos hac, agfv_symLaw_klSum q hs]

/-- **AGF-08 §4.2, second identity, `s = 0` branch.**  `−ln 0` in a divergence statement is
`⊤`, not `Real.log 0`. -/
theorem agfv_symLaw_KL_top (q : (Fin n → Bool) → ℝ) (hne : (Vset n k).Nonempty)
    (hs : succMass n k q ≤ 0) : KL n k (symLaw q) = ⊤ := by
  have hac : ¬ AbsCont n k (symLaw q) := by
    rw [agfv_absCont_symLaw_iff q hne]; exact not_lt.2 hs
  simp only [KL, if_neg hac]

/-- The two branches together: this is `D(p_n‖Π q) = −ln s` *with* AGF-08 §4.1's extended
convention, and it is the form that does not silently assume `s > 0`. -/
theorem agfv_symLaw_KL_extended (q : (Fin n → Bool) → ℝ) (hne : (Vset n k).Nonempty) :
    (0 < succMass n k q →
        KL n k (symLaw q) = ((-Real.log (succMass n k q) : ℝ) : WithTop ℝ))
      ∧ (succMass n k q = 0 → KL n k (symLaw q) = ⊤) :=
  ⟨fun hs => agfv_symLaw_KL_pos q hs, fun hs => agfv_symLaw_KL_top q hne (le_of_eq hs)⟩

/-- **Why the `WithTop` layer is load-bearing, as a kernel-checked witness.**  At `s = 0`
Lean's totalised logarithm makes *both* sides of the real-valued identity `klSum = −ln s`
equal `0`, so dropping the `0 < s` hypothesis would leave a statement that is true and says
nothing — while the mathematical value is `+∞`.  The `0 < s` hypothesis on the blueprint's
`Claim_C01_orbit_kl` is therefore necessary, not conservative. -/
theorem agfv_klSum_symLaw_zero_is_vacuous (q : (Fin n → Bool) → ℝ)
    (hs : succMass n k q = 0) :
    klSum n k (symLaw q) = 0 ∧ -Real.log (succMass n k q) = 0 := by
  refine ⟨?_, by rw [hs, Real.log_zero, neg_zero]⟩
  refine Finset.sum_eq_zero ?_
  intro x hx
  rw [agfv_symLaw_restrict q hx, hs, zero_mul, div_zero, Real.log_zero, mul_zero]

/-! ## §8  `TV(p_n, Π q) = 1 − s` -/

/-- **AGF-08 §4.2, third identity.**  Unlike the first identity this one genuinely needs `q`
to be a probability law: without `∑ q = 1` the off-slice mass is unconstrained, and without
`q ≥ 0` the off-slice absolute values do not telescope.  Nonempty `V_n` is also needed — at
`V_n = ∅` the left side is `1/2` and the right side is `1`. -/
theorem agfv_symLaw_TV (q : (Fin n → Bool) → ℝ) (hq0 : ∀ x, 0 ≤ q x)
    (hq1 : ∑ x : (Fin n → Bool), q x = 1) (hne : (Vset n k).Nonempty) :
    TV n k (symLaw q) = 1 - succMass n k q := by
  obtain ⟨x₀, hx₀⟩ := hne
  have hcard : ((Vset n k).card : ℝ) ≠ 0 := agfv_card_Vset_ne_zero hx₀
  have hsub : Vset n k ⊆ (Finset.univ : Finset (Fin n → Bool)) := Finset.subset_univ _
  have hs1 : succMass n k q ≤ 1 := by
    rw [← hq1]
    exact Finset.sum_le_sum_of_subset_of_nonneg hsub (fun x _ _ => hq0 x)
  have hV : ∀ x ∈ Vset n k, |pTarget n k x - symLaw q x|
      = (1 - succMass n k q) * ((Vset n k).card : ℝ)⁻¹ := by
    intro x hx
    rw [agfv_symLaw_restrict q hx, agfv_pTarget_of_mem hx,
      show ((Vset n k).card : ℝ)⁻¹ - succMass n k q * ((Vset n k).card : ℝ)⁻¹
        = (1 - succMass n k q) * ((Vset n k).card : ℝ)⁻¹ from by ring]
    exact abs_of_nonneg (mul_nonneg (by linarith) (by positivity))
  have hOut : ∀ x ∈ (Finset.univ : Finset (Fin n → Bool)) \ Vset n k,
      |pTarget n k x - symLaw q x| = symLaw q x := by
    intro x hx
    rw [agfv_pTarget_of_not_mem (Finset.mem_sdiff.1 hx).2, zero_sub, abs_neg]
    exact abs_of_nonneg (agfv_symLaw_nonneg hq0 x)
  have hA : ∑ x ∈ Vset n k, |pTarget n k x - symLaw q x| = 1 - succMass n k q := by
    rw [Finset.sum_congr rfl hV, Finset.sum_const, nsmul_eq_mul]
    field_simp
  have hB : ∑ x ∈ (Finset.univ : Finset (Fin n → Bool)) \ Vset n k,
      |pTarget n k x - symLaw q x| = 1 - succMass n k q := by
    have hss : ∑ x ∈ Vset n k, symLaw q x = succMass n k q := agfv_symLaw_succMass q
    rw [Finset.sum_congr rfl hOut, Finset.sum_sdiff_eq_sub hsub, agfv_symLaw_total, hq1, hss]
  have hsplit : ∑ x : (Fin n → Bool), |pTarget n k x - symLaw q x|
      = (∑ x ∈ (Finset.univ : Finset (Fin n → Bool)) \ Vset n k,
          |pTarget n k x - symLaw q x|)
        + ∑ x ∈ Vset n k, |pTarget n k x - symLaw q x| := (Finset.sum_sdiff hsub).symm
  simp only [TV]
  rw [hsplit, hA, hB]
  ring

/-! ## §9  Leakage becomes KL **only** through the relabelling -/

/-- **Support feasibility plus symmetrisation gives KL feasibility.**  Its subject is `Π q`.
There is no version of this statement about `q` itself — see
`agfv_leakage_zero_not_KL_zero`. -/
theorem agfv_symLaw_KL_le_epsOf (q : (Fin n → Bool) → ℝ) {δ : ℝ} (hδ : δ < 1)
    (hlk : 1 - δ ≤ succMass n k q) :
    KL n k (symLaw q) ≤ ((epsOf δ : ℝ) : WithTop ℝ) := by
  have h0 : (0:ℝ) < 1 - δ := by linarith
  have hs : 0 < succMass n k q := lt_of_lt_of_le h0 hlk
  have hlog : Real.log (1 - δ) ≤ Real.log (succMass n k q) := Real.log_le_log h0 hlk
  have hle : -Real.log (succMass n k q) ≤ epsOf δ := by rw [epsOf]; linarith
  rw [agfv_symLaw_KL_pos q hs]
  exact WithTop.coe_le_coe.2 hle

/-- The schedule-level instance: a leakage guarantee on a labelled schedule becomes a KL
guarantee **for the symmetrised law**, at the same nominal depth.  Cost preservation under the
relabelling is *not* part of this statement; it is the execution obligation. -/
theorem agfv_symLaw_sched_KL_le_epsOf {δ : ℝ} (hδ : δ < 1) (U : List (Finset (Fin n)))
    (hU : lossSched n k U ≤ δ) :
    KL n k (symLaw (qSched k U)) ≤ ((epsOf δ : ℝ) : WithTop ℝ) := by
  have hl : lossSched n k U = 1 - succMass n k (qSched k U) := rfl
  refine agfv_symLaw_KL_le_epsOf _ hδ ?_
  rw [hl] at hU
  linarith

/-- **Zero leakage does not give zero divergence without the relabelling.**  A law supported
entirely on the slice (`s = 1`, so `ℓ = 0`) can have forward KL `⊤`, while its symmetrisation
has KL `0`.  This is AGF-08 §4.3's prohibition ("do not assert that support feasibility makes
each unsymmetrised scheme KL-feasible") as a theorem, and it is why `Bopt`'s leakage
constraint is not a divergence constraint.

Caveat stated in the statement itself, not only in prose: the witness is a point mass, so it
is a probability law on `{0,1}^n` but **not** an admissible output law — AGF-08 §2.1 gives
`q_π ≥ n^(−n) > 0` on all of `V_n`, so every admissible law has *finite* KL.  What this
refutes is the identity and the inference for general laws; the schedule-level failure
`q_U|_{V_n} ≠ s·p_n` needs a different witness (see the proposal's `failed_approaches`). -/
theorem agfv_leakage_zero_not_KL_zero {x₀ : Fin n → Bool} (hx₀ : x₀ ∈ Vset n k)
    (hcard : 1 < (Vset n k).card) :
    ∃ q : (Fin n → Bool) → ℝ,
      (∀ x, 0 ≤ q x) ∧ (∑ x : (Fin n → Bool), q x = 1) ∧
      succMass n k q = 1 ∧
      q x₀ ≠ succMass n k q * pTarget n k x₀ ∧
      KL n k q = ⊤ ∧
      KL n k (symLaw q) = ((0:ℝ) : WithTop ℝ) := by
  have hcardR : (2:ℝ) ≤ ((Vset n k).card : ℝ) := by exact_mod_cast hcard
  refine ⟨fun x => if x = x₀ then 1 else 0, fun x => ?_, ?_, ?_, ?_, ?_, ?_⟩
  · dsimp only; split <;> norm_num
  · simp
  · show ∑ x ∈ Vset n k, (if x = x₀ then (1:ℝ) else 0) = 1
    rw [Finset.sum_ite_eq' (Vset n k) x₀ (fun _ => (1:ℝ)), if_pos hx₀]
  · have hs : succMass n k (fun x => if x = x₀ then (1:ℝ) else 0) = 1 := by
      show ∑ x ∈ Vset n k, (if x = x₀ then (1:ℝ) else 0) = 1
      rw [Finset.sum_ite_eq' (Vset n k) x₀ (fun _ => (1:ℝ)), if_pos hx₀]
    rw [hs, agfv_pTarget_of_mem hx₀, one_mul]
    show (if x₀ = x₀ then (1:ℝ) else 0) ≠ ((Vset n k).card : ℝ)⁻¹
    rw [if_pos rfl]
    have h1 : ((Vset n k).card : ℝ)⁻¹ ≤ 1/2 := by
      rw [inv_le_comm₀ (by linarith) (by norm_num)]
      linarith
    intro hcon
    rw [← hcon] at h1
    linarith
  · obtain ⟨x₁, hx₁mem, hx₁ne⟩ :=
      (Finset.one_lt_card_iff_nontrivial.1 hcard).exists_ne x₀
    have hac : ¬ AbsCont n k (fun x => if x = x₀ then (1:ℝ) else 0) := by
      intro hac
      have h : (0:ℝ) < (if x₁ = x₀ then (1:ℝ) else 0) := hac x₁ hx₁mem
      rw [if_neg hx₁ne] at h
      exact absurd h (lt_irrefl 0)
    simp only [KL, if_neg hac]
  · have hs : succMass n k (fun x => if x = x₀ then (1:ℝ) else 0) = 1 := by
      show ∑ x ∈ Vset n k, (if x = x₀ then (1:ℝ) else 0) = 1
      rw [Finset.sum_ite_eq' (Vset n k) x₀ (fun _ => (1:ℝ)), if_pos hx₀]
    rw [agfv_symLaw_KL_pos _ (by rw [hs]; norm_num), hs, Real.log_one, neg_zero]

/-- The witness instantiated at the smallest balanced parameters `n = 2, k = 1`, so that the
statement above is not vacuous. -/
theorem agfv_leakage_zero_not_KL_zero_two :
    ∃ q : (Fin 2 → Bool) → ℝ,
      (∀ x, 0 ≤ q x) ∧ (∑ x : (Fin 2 → Bool), q x = 1) ∧
      succMass 2 1 q = 1 ∧
      q (fun i => decide (i = 0)) ≠ succMass 2 1 q * pTarget 2 1 (fun i => decide (i = 0)) ∧
      KL 2 1 q = ⊤ ∧
      KL 2 1 (symLaw q) = ((0:ℝ) : WithTop ℝ) := by
  refine agfv_leakage_zero_not_KL_zero (k := 1) (x₀ := fun i => decide (i = 0)) ?_ ?_
  · exact agfv_mem_Vset.2 (by decide)
  · rw [agfv_Vset_card]; norm_num

/-! ## §10  The blueprint statements these discharge

AGF-05's `Claim_X` → theorem-name mapping (obligation `A3`): each theorem below has the
blueprint statement *as its type*, so it is not a convenient reformulation. -/

theorem agfv_blueprint_C01_orbit_slice (n k : ℕ) : Claim_C01_orbit_slice n k := by
  intro _ q _ x hx
  exact agfv_symLaw_restrict q hx

theorem agfv_blueprint_C01_orbit_kl (n k : ℕ) : Claim_C01_orbit_kl n k := by
  intro _ q _ hs
  exact agfv_symLaw_klSum q hs

theorem agfv_blueprint_C01_orbit_tv (n k : ℕ) : Claim_C01_orbit_tv n k := by
  intro hp q hq0 hq1
  exact agfv_symLaw_TV q hq0 hq1 (agfv_Vset_nonempty hp.k_le)



==> anc/formal_companion/lean/src/AGFCore/OutLawMass.lean <==
/-
`obligation-12` — the two missing library facts about `outLaw`, the corresponding two about
`behOutLaw`, and the `δ = 0` corners of `Popt` and `PoptTree` that they unlock.

WHY THIS MODULE EXISTS.  `AGFCore.KLEquality` §7 instantiates `claim-36` on `qSched`,
`mixLaw` and the components of an `Hfeasible` mixture, and says in so many words that the
`Popt` / `PoptTree` corners are **deliberately absent** because the library had no
`0 ≤ outLaw k T f h x` and no `∑ₓ outLaw k T f h x = 1`.  This module supplies exactly those
two facts, their behavioural analogues, and then the instantiations.  It adds no assumption:
every hypothesis is discharged from frozen definitions.

WHAT IS *NOT* HERE, on purpose.

* **`Bopt(0)` does not follow.**  `Bopt`'s constraint is `lossSched n k U ≤ δ`, i.e. leakage,
  and `agfv_leakage_zero_not_KL_zero` (in `AGFCore.Orbit`) exhibits a zero-leakage law with
  forward KL `⊤`.  Zero leakage is strictly weaker than zero KL, so nothing below transfers
  to `Bopt`.
* **No bound on the *value* of `Popt n k 0` or `PoptTree n k 0`.**  What is proved is that
  every *feasible* policy at `δ = 0` has output law exactly `pₙ`.  Turning that into a number
  needs the cost side, which is a different obligation.
* **No claim about AGF-08 §1.2's class.**  `Popt` and `PoptTree` are the formalised carrier
  classes.  AGF-08 §1.2's class *contains* them, so only `P_n(δ) ≤ PoptSeed` is licensed:
  these are statements about `Popt`/`PoptTree`, and an upper bound on them transfers down to
  `P_n` while a lower bound does not.

Layout:
  §1  `outLaw`: nonnegativity and total mass (the two named facts of `obligation-12`)
  §2  `behOutLaw`: the same two, for the full behavioural class
  §3  finite tree mixtures, which is the shape `PoptTree`'s constraint presents
  §4  the `δ = 0` corners of `Popt` and `PoptTree`
-/
import AGFCore.KLEquality
import AGFCore.Realization

set_option autoImplicit false
set_option relaxedAutoImplicit false

open Finset AGF

noncomputable section

variable {n : ℕ}

/-! ## §1  `outLaw` is a probability law

The recursion's two unfoldings are definitional.  The step weights are the library's
`AGF.Faithful.stepWeight_nonneg` and `AGF.Faithful.sum_stepWeight` (`AGFCore.Realization`), so
nothing about the frozen product law is re-proved here. -/

lemma agfv_outLaw_zero (k : ℕ) (T : Tree n) (h : History n) (x : Fin n → Bool) :
    outLaw k T 0 h x = if outBits h = x then 1 else 0 := rfl

lemma agfv_outLaw_succ (k : ℕ) (T : Tree n) (f : ℕ) (h : History n) (x : Fin n → Bool) :
    outLaw k T (f + 1) h x =
      if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ S ∈ (T.act h).powerset,
        T.stepWeight k h S * outLaw k T f (⟨T.act h, S⟩ :: h) x := rfl

/-- **`obligation-12`, first half.**  `outLaw` is nonnegative, at every fuel and history. -/
lemma agfv_outLaw_nonneg (k : ℕ) (T : Tree n) :
    ∀ (f : ℕ) (h : History n) (x : Fin n → Bool), 0 ≤ outLaw k T f h x := by
  intro f
  induction f with
  | zero => intro h x; rw [agfv_outLaw_zero]; split <;> norm_num
  | succ f ih =>
      intro h x
      rw [agfv_outLaw_succ]
      by_cases hs : size h = 0
      · rw [if_pos hs]; split <;> norm_num
      · rw [if_neg hs]
        exact Finset.sum_nonneg fun S _ =>
          mul_nonneg (Faithful.stepWeight_nonneg k T h S) (ih _ x)

/-- **`obligation-12`, second half.**  `outLaw` has total mass one on the whole cube, at every
fuel and history.  Note this is mass on `{0,1}ⁿ`, not on the slice: leakage is the statement
that the *slice* mass can be less than one. -/
lemma agfv_sum_outLaw (k : ℕ) (T : Tree n) :
    ∀ (f : ℕ) (h : History n), ∑ x : (Fin n → Bool), outLaw k T f h x = 1 := by
  classical
  intro f
  induction f with
  | zero => intro h; simp [agfv_outLaw_zero]
  | succ f ih =>
      intro h
      by_cases hs : size h = 0
      · simp only [agfv_outLaw_succ, if_pos hs]
        simp
      · simp only [agfv_outLaw_succ, if_neg hs]
        rw [Finset.sum_comm]
        have hinner : ∀ S ∈ (T.act h).powerset,
            ∑ x : (Fin n → Bool),
                T.stepWeight k h S * outLaw k T f (⟨T.act h, S⟩ :: h) x
              = T.stepWeight k h S := by
          intro S _
          rw [← Finset.mul_sum, ih _, mul_one]
        rw [Finset.sum_congr rfl hinner]
        exact Faithful.sum_stepWeight k T h

/-! ## §2  `behOutLaw` is a probability law

The behavioural recursion branches on legality: at a legal history it applies the frozen
product law to the chosen action, at an illegal one it takes the chosen completion word
verbatim.  Nonnegativity therefore needs `ratio_mem_Icc`, which is available because the
branch is guarded by `size h ≠ 0` and `Legal k h`; total mass needs only the unconditional
`sum_batchProb` together with `π.wt_sum`. -/

lemma agfv_behOutLaw_zero (k : ℕ) (π : BehPolicy n) (h : History n) (x : Fin n → Bool) :
    behOutLaw k π 0 h x = if outBits h = x then 1 else 0 := rfl

lemma agfv_behOutLaw_succ (k : ℕ) (π : BehPolicy n) (f : ℕ) (h : History n)
    (x : Fin n → Bool) :
    behOutLaw k π (f + 1) h x =
      if size h = 0 then (if outBits h = x then 1 else 0)
      else ∑ s ∈ batchesOn h, π.wt h s *
        (if Legal k h then
            ∑ S ∈ s.cells.powerset,
              batchProb k h s.cells S * behOutLaw k π f (⟨s.cells, S⟩ :: h) x
          else behOutLaw k π f (s :: h) x) := rfl

/-- `behOutLaw` is nonnegative, at every fuel and history. -/
lemma agfv_behOutLaw_nonneg (k : ℕ) (π : BehPolicy n) :
    ∀ (f : ℕ) (h : History n) (x : Fin n → Bool), 0 ≤ behOutLaw k π f h x := by
  intro f
  induction f with
  | zero => intro h x; rw [agfv_behOutLaw_zero]; split <;> norm_num
  | succ f ih =>
      intro h x
      rw [agfv_behOutLaw_succ]
      by_cases hs : size h = 0
      · rw [if_pos hs]; split <;> norm_num
      · rw [if_neg hs]
        refine Finset.sum_nonneg fun s _ => mul_nonneg (π.wt_nonneg h s) ?_
        by_cases hL : Legal k h
        · rw [if_pos hL]
          refine Finset.sum_nonneg fun S _ => mul_nonneg ?_ (ih _ x)
          obtain ⟨h0, h1⟩ := ratio_mem_Icc k hL (Nat.pos_of_ne_zero hs)
          exact batchProb_nonneg k h s.cells S h0 h1
        · rw [if_neg hL]; exact ih _ x

/-- `behOutLaw` has total mass one on the whole cube, at every fuel and history. -/
lemma agfv_sum_behOutLaw (k : ℕ) (π : BehPolicy n) :
    ∀ (f : ℕ) (h : History n), ∑ x : (Fin n → Bool), behOutLaw k π f h x = 1 := by
  classical
  intro f
  induction f with
  | zero => intro h; simp [agfv_behOutLaw_zero]
  | succ f ih =>
      intro h
      by_cases hs : size h = 0
      · simp only [agfv_behOutLaw_succ, if_pos hs]
        simp
      · simp only [agfv_behOutLaw_succ, if_neg hs]
        rw [Finset.sum_comm]
        have hinner : ∀ s ∈ batchesOn h,
            ∑ x : (Fin n → Bool), π.wt h s *
                (if Legal k h then
                    ∑ S ∈ s.cells.powerset,
                      batchProb k h s.cells S * behOutLaw k π f (⟨s.cells, S⟩ :: h) x
                  else behOutLaw k π f (s :: h) x)
              = π.wt h s := by
          intro s _
          rw [← Finset.mul_sum]
          by_cases hL : Legal k h
          · simp only [if_pos hL]
            rw [Finset.sum_comm]
            have hS : ∀ S ∈ s.cells.powerset,
                ∑ x : (Fin n → Bool),
                    batchProb k h s.cells S * behOutLaw k π f (⟨s.cells, S⟩ :: h) x
                  = batchProb k h s.cells S := by
              intro S _
              rw [← Finset.mul_sum, ih _, mul_one]
            rw [Finset.sum_congr rfl hS, sum_batchProb k h s.cells, mul_one]
          · simp only [if_neg hL]
            rw [ih _, mul_one]
        rw [Finset.sum_congr rfl hinner]
        exact π.wt_sum h

/-! ## §3  Finite mixtures of trees

`PoptTree`'s constraint is applied to `fun x => (m.map (fun p => p.1 * outLaw k p.2 n [] x)).sum`,
so the two law facts are needed in that mixed shape as well. -/

/-- Swapping the cube sum with the mixture's list sum. -/
lemma agfv_treeMix_sum_swap (k : ℕ) :
    ∀ m : List (ℝ × Tree n),
      ∑ x : (Fin n → Bool), (m.map (fun p => p.1 * outLaw k p.2 n [] x)).sum
        = (m.map (fun p => p.1 * ∑ x : (Fin n → Bool), outLaw k p.2 n [] x)).sum
  | [] => by simp
  | a :: t => by
      simp only [List.map_cons, List.sum_cons, Finset.sum_add_distrib]
      rw [agfv_treeMix_sum_swap k t, ← Finset.mul_sum]

lemma agfv_treeMix_nonneg (k : ℕ) (m : List (ℝ × Tree n)) (hw : ∀ p ∈ m, 0 ≤ p.1)
    (x : Fin n → Bool) : 0 ≤ (m.map (fun p => p.1 * outLaw k p.2 n [] x)).sum := by
  refine List.sum_nonneg ?_
  intro a ha
  obtain ⟨p, hp, rfl⟩ := List.mem_map.1 ha
  exact mul_nonneg (hw p hp) (agfv_outLaw_nonneg k p.2 n [] x)

lemma agfv_sum_treeMix (k : ℕ) (m : List (ℝ × Tree n)) (hw1 : (m.map Prod.fst).sum = 1) :
    ∑ x : (Fin n → Bool), (m.map (fun p => p.1 * outLaw k p.2 n [] x)).sum = 1 := by
  have hcomp : (m.map (fun p => p.1 * ∑ x : (Fin n → Bool), outLaw k p.2 n [] x))
      = m.map Prod.fst := by
    refine List.map_congr_left ?_
    intro p _
    rw [agfv_sum_outLaw k p.2 n [], mul_one]
  rw [agfv_treeMix_sum_swap k m, hcomp, hw1]

/-! ## §4  The `δ = 0` corners of `Popt` and `PoptTree`

`epsOf 0 = 0`, so the feasibility constraint of `Popt n k 0` is literally
`KL n k (behOutLaw k π n []) ≤ ((0 : ℝ) : WithTop ℝ)`, which is the hypothesis of
`agfv_klzero_eq_pTarget_of_KL_nonpos`.  Absolute continuity is *not* an extra hypothesis: it
is forced, because the failing branch of `KL` is `⊤`. -/

/-- The `δ = 0` corner of `PoptTree`, on a single tree. -/
theorem agfv_outLaw_eq_pTarget_of_KL_nonpos {k : ℕ} (hk : k ≤ n) (T : Tree n)
    (hKL : KL n k (outLaw k T n ([] : History n)) ≤ ((0 : ℝ) : WithTop ℝ)) :
    outLaw k T n ([] : History n) = pTarget n k :=
  agfv_klzero_eq_pTarget_of_KL_nonpos hk (fun x => agfv_outLaw_nonneg k T n [] x)
    (le_of_eq (agfv_sum_outLaw k T n [])) hKL

/-- **The `δ = 0` corner of `Popt`.**  Every behavioural policy feasible for `Popt n k 0` has
output law exactly `pₙ` on the whole cube; in particular its leakage is zero. -/
theorem agfv_Popt_zero_forces_pTarget {k : ℕ} (hk : k ≤ n) (π : BehPolicy n)
    (hKL : KL n k (behOutLaw k π n ([] : History n))
      ≤ ((epsOf (0 : ℝ) : ℝ) : WithTop ℝ)) :
    behOutLaw k π n ([] : History n) = pTarget n k := by
  rw [agfv_klzero_epsOf_zero] at hKL
  exact agfv_klzero_eq_pTarget_of_KL_nonpos hk (fun x => agfv_behOutLaw_nonneg k π n [] x)
    (le_of_eq (agfv_sum_behOutLaw k π n [])) hKL

/-- **The `δ = 0` corner of `PoptTree`.**  Every finite tree mixture feasible for
`PoptTree n k 0` has *mixed* output law exactly `pₙ`.  It says nothing about the individual
components: `PoptTree`'s constraint, like `Fopt`'s, is taken after mixing. -/
theorem agfv_PoptTree_zero_forces_pTarget {k : ℕ} (hk : k ≤ n) (m : List (ℝ × Tree n))
    (hw : ∀ p ∈ m, 0 ≤ p.1) (hw1 : (m.map Prod.fst).sum = 1)
    (hKL : KL n k (fun x => (m.map (fun p => p.1 * outLaw k p.2 n ([] : History n) x)).sum)
      ≤ ((epsOf (0 : ℝ) : ℝ) : WithTop ℝ)) :
    (fun x => (m.map (fun p => p.1 * outLaw k p.2 n ([] : History n) x)).sum)
      = pTarget n k := by
  rw [agfv_klzero_epsOf_zero] at hKL
  exact agfv_klzero_eq_pTarget_of_KL_nonpos hk (agfv_treeMix_nonneg k m hw)
    (le_of_eq (agfv_sum_treeMix k m hw1)) hKL

/-- The `Popt` corner as an iff: at `δ = 0` feasibility is *equivalent* to the output law being
`pₙ`. -/
theorem agfv_Popt_zero_feasible_iff {k : ℕ} (hk : k ≤ n) (π : BehPolicy n) :
    KL n k (behOutLaw k π n ([] : History n)) ≤ ((epsOf (0 : ℝ) : ℝ) : WithTop ℝ)
      ↔ behOutLaw k π n ([] : History n) = pTarget n k := by
  refine ⟨agfv_Popt_zero_forces_pTarget hk π, fun h => ?_⟩
  rw [h, agfv_klzero_KL_pTarget, agfv_klzero_epsOf_zero]

/-- The `PoptTree` corner as an iff. -/
theorem agfv_PoptTree_zero_feasible_iff {k : ℕ} (hk : k ≤ n) (m : List (ℝ × Tree n))
    (hw : ∀ p ∈ m, 0 ≤ p.1) (hw1 : (m.map Prod.fst).sum = 1) :
    KL n k (fun x => (m.map (fun p => p.1 * outLaw k p.2 n ([] : History n) x)).sum)
        ≤ ((epsOf (0 : ℝ) : ℝ) : WithTop ℝ)
      ↔ (fun x => (m.map (fun p => p.1 * outLaw k p.2 n ([] : History n) x)).sum)
          = pTarget n k := by
  refine ⟨agfv_PoptTree_zero_forces_pTarget hk m hw hw1, fun h => ?_⟩
  rw [h, agfv_klzero_KL_pTarget, agfv_klzero_epsOf_zero]

/-- Zero leakage is a *consequence* at `δ = 0`, not the hypothesis.  Recorded separately
because `Bopt`'s constraint is leakage and the implication does **not** reverse
(`agfv_leakage_zero_not_KL_zero`). -/
theorem agfv_Popt_zero_succMass_one {k : ℕ} (hk : k ≤ n) (π : BehPolicy n)
    (hKL : KL n k (behOutLaw k π n ([] : History n))
      ≤ ((epsOf (0 : ℝ) : ℝ) : WithTop ℝ)) :
    succMass n k (behOutLaw k π n ([] : History n)) = 1 := by
  rw [agfv_Popt_zero_forces_pTarget hk π hKL, succMass, agfv_klzero_sum_pTarget hk]

/-! ## §5  Charged cost is nonnegative, so the two infima are `csInf` of a set bounded below

`Real.sInf` of a set that is not bounded below is `0`, exactly as for the empty set, so
`csInf_le` is unavailable without a `BddBelow` witness.  `obligation-13` records that
`0 ≤ costFrom` is absent from `AGFCore.Operational`; it is supplied here, with the behavioural
analogue, and the two `BddBelow` facts are drawn as corollaries.

This is **boundedness below only**.  Nonemptiness of the `Aopt`, `Hopt` and `Fopt` feasible sets
is a different statement and is **not** here: it needs a concrete feasible point, i.e. the
exactness of the all-singleton schedule (`agfv_qSched_fullSingletons`), which is not a library
fact at this revision. -/

lemma agfv_costFrom_zero (k : ℕ) (T : Tree n) (h : History n) : costFrom k T 0 h = 0 := rfl

lemma agfv_costFrom_succ (k : ℕ) (T : Tree n) (f : ℕ) (h : History n) :
    costFrom k T (f + 1) h =
      if size h = 0 then 0
      else 1 + ∑ S ∈ (T.act h).powerset,
        T.stepWeight k h S * costFrom k T f (⟨T.act h, S⟩ :: h) := rfl

lemma agfv_costFrom_nonneg (k : ℕ) (T : Tree n) :
    ∀ (f : ℕ) (h : History n), 0 ≤ costFrom k T f h := by
  intro f
  induction f with
  | zero => intro h; rw [agfv_costFrom_zero]
  | succ f ih =>
      intro h
      rw [agfv_costFrom_succ]
      by_cases hs : size h = 0
      · rw [if_pos hs]
      · rw [if_neg hs]
        have hsum : (0 : ℝ) ≤ ∑ S ∈ (T.act h).powerset,
            T.stepWeight k h S * costFrom k T f (⟨T.act h, S⟩ :: h) :=
          Finset.sum_nonneg fun S _ =>
            mul_nonneg (Faithful.stepWeight_nonneg k T h S) (ih _)
        linarith

lemma agfv_behCost_zero (k : ℕ) (π : BehPolicy n) (h : History n) : behCost k π 0 h = 0 := rfl

lemma agfv_behCost_succ (k : ℕ) (π : BehPolicy n) (f : ℕ) (h : History n) :
    behCost k π (f + 1) h =
      if size h = 0 then 0
      else 1 + ∑ s ∈ batchesOn h, π.wt h s *
        (if Legal k h then
            ∑ S ∈ s.cells.powerset, batchProb k h s.cells S * behCost k π f (⟨s.cells, S⟩ :: h)
          else behCost k π f (s :: h)) := rfl

lemma agfv_behCost_nonneg (k : ℕ) (π : BehPolicy n) :
    ∀ (f : ℕ) (h : History n), 0 ≤ behCost k π f h := by
  intro f
  induction f with
  | zero => intro h; rw [agfv_behCost_zero]
  | succ f ih =>
      intro h
      rw [agfv_behCost_succ]
      by_cases hs : size h = 0
      · rw [if_pos hs]
      · rw [if_neg hs]
        have hsum : (0 : ℝ) ≤ ∑ s ∈ batchesOn h, π.wt h s *
            (if Legal k h then
                ∑ S ∈ s.cells.powerset,
                  batchProb k h s.cells S * behCost k π f (⟨s.cells, S⟩ :: h)
              else behCost k π f (s :: h)) := by
          refine Finset.sum_nonneg fun s _ => mul_nonneg (π.wt_nonneg h s) ?_
          by_cases hL : Legal k h
          · rw [if_pos hL]
            refine Finset.sum_nonneg fun S _ => mul_nonneg ?_ (ih _)
            obtain ⟨h0, h1⟩ := ratio_mem_Icc k hL (Nat.pos_of_ne_zero hs)
            exact batchProb_nonneg k h s.cells S h0 h1
          · rw [if_neg hL]; exact ih _
        linarith

/-- `Popt`'s feasible cost set is bounded below by `0`, so `Popt n k δ` is a genuine `csInf`. -/
theorem agfv_Popt_feasible_bddBelow (n k : ℕ) (δ : ℝ) :
    BddBelow {c : ℝ | ∃ π : BehPolicy n,
      KL n k (behOutLaw k π n ([] : History n)) ≤ ((epsOf δ : ℝ) : WithTop ℝ)
        ∧ c = behCost k π n ([] : History n)} := by
  refine ⟨0, ?_⟩
  rintro c ⟨π, -, rfl⟩
  exact agfv_behCost_nonneg k π n []

/-- `PoptTree`'s feasible cost set is bounded below by `0`. -/
theorem agfv_PoptTree_feasible_bddBelow (n k : ℕ) (δ : ℝ) :
    BddBelow {c : ℝ | ∃ (m : List (ℝ × Tree n)),
      (∀ p ∈ m, 0 ≤ p.1) ∧ (m.map Prod.fst).sum = 1 ∧
      KL n k (fun x => (m.map (fun p => p.1 * outLaw k p.2 n ([] : History n) x)).sum)
        ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧
      c = (m.map (fun p => p.1 * costFrom k p.2 n ([] : History n))).sum} := by
  refine ⟨0, ?_⟩
  rintro c ⟨m, hw, -, -, rfl⟩
  refine List.sum_nonneg ?_
  intro a ha
  obtain ⟨p, hp, rfl⟩ := List.mem_map.1 ha
  exact mul_nonneg (hw p hp) (agfv_costFrom_nonneg k p.2 n [])

end


==> anc/formal_companion/lean/src/AGFCore/RCProbability.lean <==
/-
devB17 : **the actual `lossSched` bound**, proved.  Not conditional on a stopped second
moment; the stopped second moment is what is proved here.

WHAT IS PROVED, and nothing more.

§1-§2  The mathematical heart, `row_potential`.  For a remaining count `M`, a batch `b < M`
  leaving `m = M - b >= 1`, and a legal signed quota `j in [0,M]` with fraction `p = j/M`:

      sum_{j' in [0,m]} killK(M,b,j,j') * 4*(j'/m - 1/2)^2   +   hazZ(M,b,j)
          <=   4*(p - 1/2)^2   +   b/m^2 .

  Both inputs are *proved*: conditional mean preservation `E[(j-X)/m] = j/M` for
  `X ~ Bin(b, j/M)` (this is what kills the cross term, via `mom_sq_center` built on the
  library's `agfv_c08s_mom_*`), and the irrecoverability of an illegal signed quota -- an
  illegal successor has `4(j'/m - 1/2)^2 >= 1`, so the killed mass is *dominated by* the
  second moment it would have contributed rather than merely comparable to it.  That
  domination is why the factor is `b/m^2` and not `4b/m^2`: the `4` in the potential cancels
  the `1/4` in `p(1-p) <= 1/4`.

§3  `Phi n k bs = kappaTot n k bs + sqPot (sizeAfter n bs) (nuOf n k bs)` and the one-step
  contraction `Phi_step : Phi (b::bs) <= Phi bs + b/m^2`.  Telescoped in `Phi_le_Qof`.
  `Phi_nil_balanced` is the only place `n = 2k` is used: it makes `Phi_0 = 4(k/n-1/2)^2 = 0`.
  Hence `kappaTot_prefix_le_Qof : kappaTot n k bs <= Qof n bs` for a shrinking prefix.

  NO filtration, NO stopping time, NO maximal inequality, and no use of
  `AGF.C10Adapt.FinFiltr` / `secondMoment_le` / `tail_le_of_sq` / `stopped_engine`.  The
  virtual-stopped process is realised as the *potential* of the killed-count measure, which
  is already frozen at illegality by construction (killed mass leaves `nu` and never
  returns), so the three blockers named in `obligation-14` are dissolved rather than solved.

§4  `kappaStep_one_eq_zero` / `kappaTot_replicate_one_append`: the singleton tail contributes
  zero killed mass, so the budget is the *prefix* budget `Q` -- consistent with the brief's
  warning that including the singletons' variance terms (`1.580` at `n = 65536`) would give
  `1.938 > 1/2`.

§5  `lossSched_eq_kappaTot_execProfile` (general, for every full labelled schedule -- the
  predecessor had this only for `rcSched`), then THE THEOREM `lossSched_le_Qof`.

§6  Existence (`chop`, transcribed): every positive composition of `n` is some full labelled
  schedule's execution profile, so the witness statements are not vacuous.

§7  The two witnesses at `n = 2k = 65536`: depth 11 with `Q = 19317682953710191/39513070963102500`
  and depth 20 with `Q = 5859/16384`, both `< 1/2`.

§7b, §10, §11  `sizeAfter/Qof/Shrinking` split over a suffix, and the RC capacity chain at an
  arbitrary tower index `s` (no `Nat.find`), plus the cross-check that the cost-20 witness *is*
  the capacity profile at `K = 2, s = 3` and that both routes give the same budget.

§8  Secondary target: `epsOf` monotonicity, giving `Fopt(delta) <= Fopt(0) <= k+1` for the
  *optima*.  This is NOT a property of the RC schedule (`AGFRC.rcSched_depth_is_not_min`).

§9  The `Fopt` upper bounds the witnesses support through the pre-existing root-level
  `agfv_Fopt_le_of_leakage`.  Upper bounds only; nothing about the optimum's value, no
  crossover claim, no `H` bound.

NO `sorry`, NO `admit`, NO `axiom`, NO `native_decide`, no kernel-bypassing option.  Axiom
basis is within `{propext, Classical.choice, Quot.sound}` for all 59 audited declarations; the
audit is the last section of this file and its output is `artifacts/lean_output.txt`.

Independent numeric corroboration (exact `Fraction` arithmetic, from the literal definitions):
`scratch/rowcheck.py` (22958 rows of `row_potential`, 0 violations, 1068 exactly tight; the
closed form checked against the brute-force moment, 0 mismatches; singleton safety for
`1 <= M <= 59`) and `scratch/dpcheck.py` (the potential inequality `kappa + 4*E[(P-1/2)^2] <= Q`
on the killed-count DP: holds in all 18 balanced cases, and *fails* for `n != 2k`, which is
the falsification test for the balance hypothesis).
-/
import AGFCore
import AGFCore.C08Support
import AGFCore.Equivariance
import AGFCore.OptNonempty

open Finset

set_option autoImplicit false
set_option relaxedAutoImplicit false
set_option maxHeartbeats 1000000

namespace AGFPot

open AGF

/-! ## §1  Reindexing and the centred second moment -/

/-- Weighted version of `AGF.sum_killIdx`: reindex a killed row by the batch count `a = j − j'`. -/
lemma sum_killIdx_weighted (b : ℕ) (p : ℝ) (j m : ℤ) (h : ℤ → ℝ) :
    ∑ jp ∈ Finset.Icc (0:ℤ) m, binPMF b p (j - jp) * h jp
      = ∑ a ∈ Finset.Icc (j - m) j, binPMF b p a * h (j - a) := by
  have himg : (Finset.Icc (0:ℤ) m).image (fun jp => j - jp) = Finset.Icc (j - m) j := by
    ext a
    simp only [Finset.mem_image, Finset.mem_Icc]
    constructor
    · rintro ⟨jp, ⟨h1, h2⟩, rfl⟩; omega
    · rintro ⟨h1, h2⟩; exact ⟨j - a, by omega, by omega⟩
  have hinj : Set.InjOn (fun jp => j - jp) ↑(Finset.Icc (0:ℤ) m) := by
    intro x _ y _ hxy
    dsimp only at hxy
    omega
  rw [← himg, Finset.sum_image hinj]
  refine Finset.sum_congr rfl (fun jp _ => ?_)
  have hjj : j - (j - jp) = jp := by ring
  rw [hjj]

/-- **The second moment of the guarded binomial law about an arbitrary centre.**  Built from the
library's `agfv_c08s_mom_sq` / `agfv_c08s_mom_id` / `agfv_c08s_mom_one`; no new probability. -/
lemma mom_sq_center (b : ℕ) (p c : ℝ) :
    agfv_c08s_mom b p (fun a => ((a : ℝ) - c) ^ 2)
      = (b : ℝ) * p * (1 - p) + ((b : ℝ) * p - c) ^ 2 := by
  have hsplit : agfv_c08s_mom b p (fun a => ((a : ℝ) - c) ^ 2)
      = agfv_c08s_mom b p (fun a => ((a : ℝ)) ^ 2)
        + (agfv_c08s_mom b p (fun a => (-(2 * c)) * ((a : ℝ)))
          + agfv_c08s_mom b p (fun _ => c ^ 2)) := by
    rw [← agfv_c08s_mom_add, ← agfv_c08s_mom_add]
    exact agfv_c08s_mom_congr b p (fun a => by ring)
  have hconst : agfv_c08s_mom b p (fun _ => c ^ 2)
      = c ^ 2 * agfv_c08s_mom b p (fun _ => (1 : ℝ)) := by
    rw [← agfv_c08s_mom_const_mul]
    exact agfv_c08s_mom_congr b p (fun _ => by ring)
  rw [hsplit, agfv_c08s_mom_sq, agfv_c08s_mom_const_mul, agfv_c08s_mom_id, hconst,
    agfv_c08s_mom_one]
  ring

/-! ## §2  The one-row potential inequality -/

/-- `4(u − 1/2)² ≥ 1` exactly off the unit interval — the quantitative form of
"an illegal signed quota is at distance at least `1/2` from the balanced fraction". -/
lemma one_le_four_sq_of_outside {u : ℝ} (h : u ≤ 0 ∨ 1 ≤ u) : 1 ≤ 4 * (u - 1/2) ^ 2 := by
  rcases h with h | h
  · nlinarith [sq_nonneg (u - 1/2)]
  · nlinarith [sq_nonneg (u - 1/2)]

/-- **THE ONE-ROW POTENTIAL INEQUALITY.**  Fix a remaining count `M`, a batch size `b < M`, and a
legal pre-batch signed quota `j ∈ [0, M]`.  Write `p = j/M` and `m = M − b`.  Then

  (surviving second moment about `1/2`, scaled by `4`)  +  (killed mass)
      ≤  4(p − 1/2)²  +  b/m².

The two ingredients are *proved, not assumed*: conditional mean preservation
(`E[(j − X)/m] = j/M` for `X ∼ Bin(b, j/M)`) is what makes the cross term vanish, and the
irrecoverability of an illegal signed quota enters as `one_le_four_sq_of_outside` — an illegal
successor has `4(j'/m − 1/2)² ≥ 1`, so the killed mass is *dominated* by the second moment it
would have contributed, which is why the factor is `b/m²` and not `4b/m²`. -/
lemma row_potential {M b : ℕ} (hbM : b < M) {j : ℤ} (hj0 : 0 ≤ j) (hjM : j ≤ (M : ℤ)) :
    (∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ),
        killK M b j jp * (4 * ((jp : ℝ) / ((M - b : ℕ) : ℝ) - 1/2) ^ 2))
      + hazZ M b j
      ≤ 4 * ((j : ℝ) / (M : ℝ) - 1/2) ^ 2 + (b : ℝ) / ((M - b : ℕ) : ℝ) ^ 2 := by
  classical
  -- notation
  set m : ℕ := M - b with hmdef
  have hm1 : 1 ≤ m := by omega
  have hbm : M = b + m := by omega
  have hMr : (M : ℝ) = (b : ℝ) + (m : ℝ) := by rw [hbm]; push_cast; ring
  have hmr : (0 : ℝ) < (m : ℝ) := by positivity
  have hMr0 : (0 : ℝ) < (M : ℝ) := by
    have : 0 < M := by omega
    exact_mod_cast this
  set p : ℝ := (j : ℝ) / (M : ℝ) with hpdef
  have hp0 : 0 ≤ p := by
    apply div_nonneg _ hMr0.le
    exact_mod_cast hj0
  have hp1 : p ≤ 1 := by
    rw [hpdef, div_le_one hMr0]
    exact_mod_cast hjM
  have hbin_nn : ∀ a : ℤ, 0 ≤ binPMF b p a := fun a => binPMF_nonneg hp0 hp1
  -- the second-moment weight, as a function of the batch count
  set G : ℤ → ℝ := fun a => 4 * (((j - a : ℤ) : ℝ) / (m : ℝ) - 1/2) ^ 2 with hGdef
  set E : Finset ℤ := Finset.Icc (0:ℤ) (b : ℤ) with hEdef
  set F : Finset ℤ := Finset.Icc (j - (m : ℤ)) j with hFdef
  set C : Finset ℤ := E ∩ F with hCdef
  have hCE : C ⊆ E := Finset.inter_subset_left
  have hCF : C ⊆ F := Finset.inter_subset_right
  -- S1 : the surviving second moment, reindexed
  have hS1 : (∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ),
        killK M b j jp * (4 * ((jp : ℝ) / ((M - b : ℕ) : ℝ) - 1/2) ^ 2))
      = ∑ a ∈ F, binPMF b p a * G a := by
    have : ((M - b : ℕ) : ℤ) = (m : ℤ) := by rw [← hmdef]
    rw [this, hFdef, hGdef]
    have hk : ∀ jp : ℤ, killK M b j jp = binPMF b p (j - jp) := by
      intro jp; rw [killK, hpdef]
    simp only [hk, ← hmdef]
    exact sum_killIdx_weighted b p j (m : ℤ)
      (fun jp => 4 * ((jp : ℝ) / (m : ℝ) - 1/2) ^ 2)
  -- S2 : the alive row, reindexed
  have hS2 : aliveRow M b j = ∑ a ∈ F, binPMF b p a := by
    rw [aliveRow_eq_sum_count hbM.le j, hFdef, hpdef]
    congr 1
    have : (M : ℤ) - (b : ℤ) = (m : ℤ) := by omega
    rw [this]
  -- S3/S4 : restrict both to the common refinement `C`
  have hoff : ∀ a ∈ F, a ∉ C → binPMF b p a = 0 := by
    intro a haF haC
    have haE : a ∉ E := by
      intro hc; exact haC (Finset.mem_inter.2 ⟨hc, haF⟩)
    rw [hEdef, Finset.mem_Icc] at haE
    rcases lt_or_ge a 0 with h | h
    · exact binPMF_of_neg h
    · exact binPMF_of_gt (by omega)
  have hS3 : ∑ a ∈ F, binPMF b p a * G a = ∑ a ∈ C, binPMF b p a * G a := by
    refine (Finset.sum_subset hCF ?_).symm
    intro a haF haC
    rw [hoff a haF haC, zero_mul]
  have hS4 : ∑ a ∈ F, binPMF b p a = ∑ a ∈ C, binPMF b p a :=
    (Finset.sum_subset hCF (fun a haF haC => hoff a haF haC)).symm
  -- S5 : the killed mass is the complementary binomial mass
  have hS5 : hazZ M b j = ∑ a ∈ E \ C, binPMF b p a := by
    have htot : ∑ a ∈ E, binPMF b p a = 1 := by rw [hEdef]; exact sum_binPMF b p
    have hsd : ∑ a ∈ E \ C, binPMF b p a + ∑ a ∈ C, binPMF b p a = ∑ a ∈ E, binPMF b p a :=
      Finset.sum_sdiff hCE
    rw [hazZ, hS2, hS4]
    linarith [hsd, htot]
  -- S6 : off `C`, the second-moment weight is at least one
  have hS6 : ∀ a ∈ E \ C, 1 ≤ G a := by
    intro a ha
    rw [Finset.mem_sdiff] at ha
    obtain ⟨haE, haC⟩ := ha
    have haF : a ∉ F := by
      intro hc; exact haC (Finset.mem_inter.2 ⟨haE, hc⟩)
    rw [hFdef, Finset.mem_Icc] at haF
    rw [hGdef]
    refine one_le_four_sq_of_outside ?_
    rcases lt_or_ge j a with h | h
    · -- `j - a < 0`, so the fraction is `≤ 0`
      left
      apply div_nonpos_of_nonpos_of_nonneg _ hmr.le
      have : ((j - a : ℤ) : ℝ) ≤ 0 := by
        have : (j - a : ℤ) ≤ 0 := by omega
        exact_mod_cast this
      exact this
    · -- so `a ≤ j`, hence `a < j - m`, i.e. `j - a > m`
      right
      have hgt : (m : ℤ) < j - a := by omega
      rw [le_div_iff₀ hmr]
      have : (m : ℤ) ≤ j - a := by omega
      have hc : (m : ℝ) ≤ ((j - a : ℤ) : ℝ) := by exact_mod_cast this
      linarith
  -- S7/S8 : killed mass is dominated by the second moment it would have contributed
  have hS7 : ∑ a ∈ E \ C, binPMF b p a ≤ ∑ a ∈ E \ C, binPMF b p a * G a := by
    refine Finset.sum_le_sum (fun a ha => ?_)
    have := hS6 a ha
    nlinarith [hbin_nn a]
  have hS8 : ∑ a ∈ C, binPMF b p a * G a + ∑ a ∈ E \ C, binPMF b p a * G a
      = agfv_c08s_mom b p G := by
    have := Finset.sum_sdiff (f := fun a => binPMF b p a * G a) hCE
    rw [agfv_c08s_mom, ← hEdef]
    linarith [this]
  -- S9 : evaluate the moment
  have hGval : ∀ a : ℤ,
      G a = (4 / (m : ℝ) ^ 2) * (((a : ℝ) - ((j : ℝ) - (m : ℝ)/2)) ^ 2) := by
    intro a
    show 4 * (((j - a : ℤ) : ℝ) / (m : ℝ) - 1/2) ^ 2
        = (4 / (m : ℝ) ^ 2) * (((a : ℝ) - ((j : ℝ) - (m : ℝ)/2)) ^ 2)
    have hcast : ((j - a : ℤ) : ℝ) = (j : ℝ) - (a : ℝ) := by push_cast; ring
    rw [hcast]
    field_simp
    ring
  have hS9 : agfv_c08s_mom b p G
      = (4 / (m : ℝ) ^ 2) * ((b : ℝ) * p * (1 - p)) + 4 * (p - 1/2) ^ 2 := by
    rw [agfv_c08s_mom_congr b p hGval, agfv_c08s_mom_const_mul, mom_sq_center]
    -- the cross term: `b p − (j − m/2) = m(1/2 − p)`, i.e. conditional mean preservation
    have hkey : (b : ℝ) * p - ((j : ℝ) - (m : ℝ)/2) = (m : ℝ) * (1/2 - p) := by
      have hj : (j : ℝ) = p * (M : ℝ) := by
        rw [hpdef]; field_simp
      rw [hj, hMr]
      ring
    rw [hkey]
    have hsq : ((m : ℝ) * (1/2 - p)) ^ 2 = (m : ℝ) ^ 2 * (p - 1/2) ^ 2 := by ring
    rw [hsq]
    field_simp
  -- assemble
  have hfinal : (4 / (m : ℝ) ^ 2) * ((b : ℝ) * p * (1 - p)) ≤ (b : ℝ) / (m : ℝ) ^ 2 := by
    have hbnn : (0 : ℝ) ≤ (b : ℝ) := Nat.cast_nonneg b
    have hm2 : (0 : ℝ) < (m : ℝ) ^ 2 := by positivity
    have hd : (b : ℝ) / (m : ℝ) ^ 2 - (4 / (m : ℝ) ^ 2) * ((b : ℝ) * p * (1 - p))
        = ((b : ℝ) * (1 - 4 * p * (1 - p))) / (m : ℝ) ^ 2 := by
      field_simp
    have hnn : 0 ≤ ((b : ℝ) * (1 - 4 * p * (1 - p))) / (m : ℝ) ^ 2 := by
      apply div_nonneg _ hm2.le
      nlinarith [sq_nonneg (2 * p - 1)]
    linarith [hd, hnn]
  rw [hS1, hS5, hS3]
  have hstep : ∑ a ∈ C, binPMF b p a * G a + ∑ a ∈ E \ C, binPMF b p a
      ≤ agfv_c08s_mom b p G := by
    rw [← hS8]; linarith [hS7]
  rw [hS9] at hstep
  have hmr2 : ((M - b : ℕ) : ℝ) = (m : ℝ) := by rw [← hmdef]
  rw [hmr2]
  linarith [hstep, hfinal]

/-! ## §3  The potential, its one-step contraction, and the accumulated budget -/

/-- `4·E[(P − 1/2)²]` on the legal quota lattice at remaining count `M`, where `P = j/M` is the
quota fraction.  The factor `4` is what makes the killed mass dominated rather than merely
comparable; see `row_potential`. -/
noncomputable def sqPot (M : ℕ) (ν : ℤ → ℝ) : ℝ :=
  ∑ j ∈ Finset.Icc (0:ℤ) (M:ℤ), ν j * (4 * ((j : ℝ) / (M : ℝ) - 1/2) ^ 2)

/-- **The potential.**  Killed mass accumulated so far plus the surviving second moment.  `bs` is
in `nuOf`'s most-recent-batch-first order, so `bs` is the part of the profile already executed. -/
noncomputable def Phi (n k : ℕ) (bs : List ℕ) : ℝ :=
  kappaTot n k bs + sqPot (sizeAfter n bs) (nuOf n k bs)

/-- The accumulated variance budget `Σ_t b_t / m_t²`, `m_t` the remaining count *after* the batch.
This is `Q` of the brief, in the same most-recent-first orientation as `kappaTot`. -/
noncomputable def Qof (n : ℕ) : List ℕ → ℝ
  | [] => 0
  | b :: bs => Qof n bs + (b : ℝ) / ((sizeAfter n (b :: bs) : ℕ) : ℝ) ^ 2

@[simp] lemma Qof_nil (n : ℕ) : Qof n ([] : List ℕ) = 0 := rfl

lemma Qof_cons (n b : ℕ) (bs : List ℕ) :
    Qof n (b :: bs) = Qof n bs + (b : ℝ) / ((sizeAfter n (b :: bs) : ℕ) : ℝ) ^ 2 := rfl

/-- **The non-singleton prefix hypothesis.**  Every batch is nonempty and leaves at least one
coordinate behind.  This is exactly "`n = m₀ > m₁ > ⋯ > m_p ≥ 1`" in list form; it is what makes
`row_potential` applicable at every step, and it is *not* satisfied by the final singleton of a
complete profile (which drives the remaining count to `0`). -/
def Shrinking (n : ℕ) : List ℕ → Prop
  | [] => True
  | b :: bs => Shrinking n bs ∧ 0 < b ∧ b < sizeAfter n bs

@[simp] lemma Shrinking_nil (n : ℕ) : Shrinking n ([] : List ℕ) := trivial

lemma Shrinking_cons_iff {n b : ℕ} {bs : List ℕ} :
    Shrinking n (b :: bs) ↔ (Shrinking n bs ∧ 0 < b ∧ b < sizeAfter n bs) := Iff.rfl

lemma Shrinking_pos {n : ℕ} : ∀ {bs : List ℕ}, Shrinking n bs → ∀ x ∈ bs, 0 < x := by
  intro bs
  induction bs with
  | nil => intro _ x hx; exact absurd hx (List.not_mem_nil)
  | cons b bs ih =>
      intro h x hx
      obtain ⟨hbs, hb, _⟩ := Shrinking_cons_iff.1 h
      rcases List.mem_cons.1 hx with rfl | hx'
      · exact hb
      · exact ih hbs x hx'

lemma Shrinking_sum_le {n : ℕ} : ∀ {bs : List ℕ}, Shrinking n bs → bs.sum ≤ n := by
  intro bs
  induction bs with
  | nil => intro _; simp
  | cons b bs ih =>
      intro h
      obtain ⟨hbs, _, hlt⟩ := Shrinking_cons_iff.1 h
      have h1 := ih hbs
      rw [sizeAfter_eq] at hlt
      rw [List.sum_cons]
      omega

/-- Under `Shrinking`, the remaining count after the whole prefix is still positive. -/
lemma Shrinking_sizeAfter_pos {n : ℕ} : ∀ {bs : List ℕ}, Shrinking n bs → 0 < n →
    0 < sizeAfter n bs := by
  intro bs
  induction bs with
  | nil => intro _ hn; simpa [sizeAfter] using hn
  | cons b bs ih =>
      intro h hn
      obtain ⟨_, _, hlt⟩ := Shrinking_cons_iff.1 h
      have : sizeAfter n (b :: bs) = sizeAfter n bs - b := rfl
      omega

/-- Weighted transport: `∑ (pushK ν) · h = ∑ ν · (killed row applied to `h`)`. -/
lemma sum_pushK_weighted (M b : ℕ) (ν h : ℤ → ℝ) :
    ∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ), pushK M b ν jp * h jp
      = ∑ j ∈ Finset.Icc (0:ℤ) (M : ℤ), ν j *
          (∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ), killK M b j jp * h jp) := by
  classical
  calc ∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ), pushK M b ν jp * h jp
      = ∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ),
          ∑ j ∈ Finset.Icc (0:ℤ) (M : ℤ), (ν j * killK M b j jp) * h jp := by
        refine Finset.sum_congr rfl (fun jp hjp => ?_)
        rw [Finset.mem_Icc] at hjp
        rw [pushK, if_pos ⟨hjp.1, hjp.2⟩, Finset.sum_mul]
    _ = ∑ j ∈ Finset.Icc (0:ℤ) (M : ℤ),
          ∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ), (ν j * killK M b j jp) * h jp :=
        Finset.sum_comm
    _ = ∑ j ∈ Finset.Icc (0:ℤ) (M : ℤ), ν j *
          (∑ jp ∈ Finset.Icc (0:ℤ) ((M - b : ℕ) : ℤ), killK M b j jp * h jp) := by
        refine Finset.sum_congr rfl (fun j _ => ?_)
        rw [Finset.mul_sum]
        exact Finset.sum_congr rfl (fun jp _ => by ring)

/-- **THE ONE-STEP POTENTIAL CONTRACTION.**  Committing a batch of size `b` that leaves `m = M − b
≥ 1` coordinates raises the potential by at most `b/m²`.  The `n = 2k` balance is *not* used here;
it enters only at `Phi_nil_balanced`. -/
lemma Phi_step {n k b : ℕ} (hkn : k ≤ n) {bs : List ℕ}
    (hpos : ∀ x ∈ bs, 0 < x) (hsum : bs.sum ≤ n) (hb : b < sizeAfter n bs) :
    Phi n k (b :: bs) ≤ Phi n k bs + (b : ℝ) / ((sizeAfter n (b :: bs) : ℕ) : ℝ) ^ 2 := by
  classical
  have hnn : ∀ j : ℤ, 0 ≤ nuOf n k bs j := fun j => nuOf_nonneg n k bs j
  have hmass : ∑ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs : ℕ) : ℤ), nuOf n k bs j ≤ 1 :=
    sum_nuOf_le_one n k hkn bs hpos hsum
  have hsz : sizeAfter n (b :: bs) = sizeAfter n bs - b := rfl
  have hbnn : (0 : ℝ) ≤ (b : ℝ) / ((sizeAfter n bs - b : ℕ) : ℝ) ^ 2 := by positivity
  -- expand the potential at `b :: bs`
  have hexp : Phi n k (b :: bs)
      = kappaTot n k bs + ∑ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs : ℕ) : ℤ), nuOf n k bs j *
          ((∑ jp ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs - b : ℕ) : ℤ),
              killK (sizeAfter n bs) b j jp *
                (4 * ((jp : ℝ) / ((sizeAfter n bs - b : ℕ) : ℝ) - 1/2) ^ 2))
            + hazZ (sizeAfter n bs) b j) := by
    rw [Phi, agfv_kappaTot_cons, hsz, nuOf_cons, sqPot, kappaStep,
      sum_pushK_weighted (sizeAfter n bs) b (nuOf n k bs)
        (fun jp => 4 * ((jp : ℝ) / ((sizeAfter n bs - b : ℕ) : ℝ) - 1/2) ^ 2),
      add_assoc]
    refine congrArg _ ?_
    rw [← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl (fun j _ => ?_)
    ring
  -- bound each row by `row_potential`
  have hrow : ∀ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs : ℕ) : ℤ),
      nuOf n k bs j *
        ((∑ jp ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs - b : ℕ) : ℤ),
            killK (sizeAfter n bs) b j jp *
              (4 * ((jp : ℝ) / ((sizeAfter n bs - b : ℕ) : ℝ) - 1/2) ^ 2))
          + hazZ (sizeAfter n bs) b j)
      ≤ nuOf n k bs j * (4 * ((j : ℝ) / ((sizeAfter n bs : ℕ) : ℝ) - 1/2) ^ 2)
        + nuOf n k bs j * ((b : ℝ) / ((sizeAfter n bs - b : ℕ) : ℝ) ^ 2) := by
    intro j hj
    rw [Finset.mem_Icc] at hj
    have hr := row_potential (M := sizeAfter n bs) (b := b) hb hj.1 hj.2
    have := mul_le_mul_of_nonneg_left hr (hnn j)
    linarith [this]
  have hsum2 := Finset.sum_le_sum hrow
  rw [Finset.sum_add_distrib, ← Finset.sum_mul] at hsum2
  -- the mass factor is at most one
  have hmassmul : (∑ j ∈ Finset.Icc (0:ℤ) ((sizeAfter n bs : ℕ) : ℤ), nuOf n k bs j)
      * ((b : ℝ) / ((sizeAfter n bs - b : ℕ) : ℝ) ^ 2)
      ≤ (b : ℝ) / ((sizeAfter n bs - b : ℕ) : ℝ) ^ 2 := by
    nlinarith [hmass, hbnn]
  rw [hexp, Phi, hsz, sqPot]
  linarith [hsum2, hmassmul]

/-- `sqPot` is nonnegative on a nonnegative quota measure. -/
lemma sqPot_nonneg {M : ℕ} {ν : ℤ → ℝ} (hnn : ∀ j, 0 ≤ ν j) : 0 ≤ sqPot M ν :=
  Finset.sum_nonneg (fun j _ => mul_nonneg (hnn j) (by positivity))

/-- **The accumulated bound.**  Telescoping `Phi_step` along a shrinking prefix. -/
lemma Phi_le_Qof {n k : ℕ} (hkn : k ≤ n) :
    ∀ {bs : List ℕ}, Shrinking n bs → Phi n k bs ≤ Phi n k [] + Qof n bs := by
  intro bs
  induction bs with
  | nil => intro _; simp
  | cons b bs ih =>
      intro h
      obtain ⟨hbs, _, hlt⟩ := Shrinking_cons_iff.1 h
      have hstep := Phi_step (n := n) (k := k) (b := b) hkn
        (Shrinking_pos hbs) (Shrinking_sum_le hbs) hlt
      have hih := ih hbs
      rw [Qof_cons]
      linarith [hstep, hih]

/-- `Φ` at the empty prefix is the initial squared imbalance `4(k/n − 1/2)²`. -/
lemma Phi_nil {n k : ℕ} (hkn : k ≤ n) :
    Phi n k [] = 4 * ((k : ℝ) / (n : ℝ) - 1/2) ^ 2 := by
  classical
  have hmem : (k : ℤ) ∈ Finset.Icc (0:ℤ) ((sizeAfter n ([] : List ℕ) : ℕ) : ℤ) := by
    simp only [sizeAfter, Finset.mem_Icc]
    omega
  rw [Phi, agfv_kappaTot_nil, zero_add, sqPot,
    Finset.sum_eq_single_of_mem (k : ℤ) hmem]
  · rw [nuOf_nil, if_pos rfl, one_mul]
    norm_num [sizeAfter]
  · intro c _ hne
    rw [nuOf_nil, if_neg hne, zero_mul]

/-- **Balance kills the initial potential.**  This is exactly where `n = 2k` is load-bearing: the
initial quota fraction is `k/n = 1/2`, so `Φ₀ = 0` and the whole budget is available for variance.
The DP check in `scratch/dpcheck.py` exhibits `n ≠ 2k` profiles where the potential inequality
`κ + 4·E[(P−1/2)²] ≤ Q` fails outright, so this hypothesis cannot be dropped. -/
lemma Phi_nil_balanced {n k : ℕ} (hbal : n = 2 * k) (hk : 1 ≤ k) : Phi n k [] = 0 := by
  have hkn : k ≤ n := by omega
  have hn0 : (0 : ℝ) < (n : ℝ) := by
    have : 0 < n := by omega
    exact_mod_cast this
  rw [Phi_nil hkn]
  have : (k : ℝ) / (n : ℝ) = 1/2 := by
    have hcast : (n : ℝ) = 2 * (k : ℝ) := by rw [hbal]; push_cast; ring
    rw [hcast]
    have hkpos : (0 : ℝ) < (k : ℝ) := by
      have : 0 < k := hk
      exact_mod_cast this
    field_simp
  rw [this]
  norm_num

/-- **The killed mass of a shrinking prefix is at most its variance budget.**  `Q`, not `4Q`. -/
theorem kappaTot_prefix_le_Qof {n k : ℕ} (hbal : n = 2 * k) (hk : 1 ≤ k)
    {bs : List ℕ} (hs : Shrinking n bs) : kappaTot n k bs ≤ Qof n bs := by
  have hkn : k ≤ n := by omega
  have h1 := Phi_le_Qof (n := n) (k := k) hkn hs
  rw [Phi_nil_balanced hbal hk, zero_add] at h1
  have h2 : 0 ≤ sqPot (sizeAfter n bs) (nuOf n k bs) :=
    sqPot_nonneg (fun j => nuOf_nonneg n k bs j)
  rw [Phi] at h1
  linarith

/-! ## §4  The singleton tail contributes no killed mass -/

/-- **Singleton safety on the count side.**  A singleton batch on a legal signed quota has zero
hazard: at `j = 0` the Bernoulli parameter is `0` and at `j = M` it is `1`, and for `0 < j < M`
both successors `j` and `j − 1` are legal in `[0, M−1]`.  Library lemma
`AGF.aliveRow_one_eq_one` does the work. -/
lemma kappaStep_one_eq_zero (n k : ℕ) {bs : List ℕ} (hM : 1 ≤ sizeAfter n bs) :
    kappaStep n k 1 bs = 0 := by
  rw [kappaStep]
  refine Finset.sum_eq_zero (fun j hj => ?_)
  rw [Finset.mem_Icc] at hj
  have hz : hazZ (sizeAfter n bs) 1 j = 0 := by
    rw [hazZ, aliveRow_one_eq_one hM hj.1 hj.2]
    ring
  rw [hz, mul_zero]

/-- **The singleton tail is free.**  Prepending `m ≤ sizeAfter n bs` singletons to the executed
suffix `bs` changes no killed mass.  (`nuOf`'s order is most-recent-first, so prepending is
appending in execution order.) -/
lemma kappaTot_replicate_one_append (n k : ℕ) :
    ∀ (m : ℕ) (bs : List ℕ), m ≤ sizeAfter n bs →
      kappaTot n k (List.replicate m 1 ++ bs) = kappaTot n k bs := by
  intro m
  induction m with
  | zero => intro bs _; simp
  | succ m ih =>
      intro bs hm
      have hrep : List.replicate (m + 1) 1 ++ bs = 1 :: (List.replicate m 1 ++ bs) := by
        rw [List.replicate_succ, List.cons_append]
      have hsz : sizeAfter n (List.replicate m 1 ++ bs) = sizeAfter n bs - m := by
        rw [sizeAfter_eq, sizeAfter_eq, List.sum_append, List.sum_replicate]
        simp only [smul_eq_mul, mul_one]
        omega
      have h1 : 1 ≤ sizeAfter n (List.replicate m 1 ++ bs) := by
        rw [hsz]; omega
      rw [hrep, agfv_kappaTot_cons, kappaStep_one_eq_zero n k h1, add_zero, ih bs (by omega)]

/-- **The killed mass of a complete profile — shrinking prefix followed by singletons.** -/
theorem kappaTot_complete_le_Qof {n k : ℕ} (hbal : n = 2 * k) (hk : 1 ≤ k)
    {bs : List ℕ} (hs : Shrinking n bs) :
    kappaTot n k (List.replicate (sizeAfter n bs) 1 ++ bs) ≤ Qof n bs := by
  rw [kappaTot_replicate_one_append n k (sizeAfter n bs) bs le_rfl]
  exact kappaTot_prefix_le_Qof hbal hk hs

/-! ## §5  From the count recursion to the actual leakage of a labelled schedule -/

/-- **The general leakage/killed-mass bridge.**  `ℓₙ(U) = Σ κ_t` at `U`'s execution profile, for
*every* full labelled schedule — not only the RC one.  Both links are library theorems
(`agfv_succMass_eq_snOf`, `agfv_lossOf_eq_kappaTot`). -/
theorem lossSched_eq_kappaTot_execProfile {n k : ℕ} (hkn : k ≤ n)
    {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    lossSched n k U = kappaTot n k (execProfile U) := by
  have hcomp : (execProfile U).sum = n := (agfv_execProfile_isComposition hU).1
  have h1 : lossSched n k U = lossOf n k (execProfile U) := by
    rw [lossSched, agfv_succMass_eq_snOf n k hkn hU, lossOf]
  rw [h1, agfv_lossOf_eq_kappaTot n k hkn hcomp]

/-- ## THE THEOREM

**For every full labelled schedule of `n = 2k` coordinates whose execution profile is a shrinking
prefix followed by singletons, the actual leakage is at most the prefix variance budget `Q`.**

`lossSched n k U = 1 − succMass n k (qSched k U)` is the frozen definition from
`AGFCore/Costs.lean`; nothing is assumed about it.  The hypothesis `hprof` says exactly that the
remaining counts are `n = m₀ > m₁ > ⋯ > m_p ≥ 1` (the `Shrinking` prefix, most-recent-first)
followed by `m_p` singleton blocks, and `Q = Σ_{i=1}^{p} (m_{i−1} − m_i)/m_i²` is `Qof n bs`. -/
theorem lossSched_le_Qof {n k : ℕ} (hbal : n = 2 * k) (hk : 1 ≤ k)
    {U : List (Finset (Fin n))} (hU : FullSchedule n U)
    {bs : List ℕ} (hs : Shrinking n bs)
    (hprof : execProfile U = List.replicate (sizeAfter n bs) 1 ++ bs) :
    lossSched n k U ≤ Qof n bs := by
  have hkn : k ≤ n := by omega
  rw [lossSched_eq_kappaTot_execProfile hkn hU, hprof]
  exact kappaTot_complete_le_Qof hbal hk hs

/-! ## §6  Existence: a schedule with any prescribed positive composition as profile

`chop`, `toFinset_drop_eq`, `chop_isSchedule_partial`, `chop_isSchedule`, `chop_profile` and
`univ_toList_length` are transcribed from the predecessor artifact
`devB4/RCSchedule.lean` §1 (namespace `AGFRC`), which is a branch file and
so not importable; they are reproduced here unchanged in substance so that the witness
instantiations below are about schedules that provably exist. -/

/-- `chop bs L`: cut `L` into consecutive blocks of sizes `bs`. Head first, which is
`IsSchedule`/`schedLaw` execution order. -/
def chop {n : ℕ} : List ℕ → List (Fin n) → List (Finset (Fin n))
  | [], _ => []
  | b :: bs, L => (L.take b).toFinset :: chop bs (L.drop b)

@[simp] lemma chop_nil {n : ℕ} (L : List (Fin n)) : chop ([] : List ℕ) L = [] := rfl

@[simp] lemma chop_cons {n : ℕ} (b : ℕ) (bs : List ℕ) (L : List (Fin n)) :
    chop (b :: bs) L = (L.take b).toFinset :: chop bs (L.drop b) := rfl

@[simp] lemma chop_length {n : ℕ} (bs : List ℕ) (L : List (Fin n)) :
    (chop bs L).length = bs.length := by
  induction bs generalizing L with
  | nil => rfl
  | cons b bs ih => simp only [chop_cons, List.length_cons, ih]

lemma toFinset_drop_eq {n : ℕ} (b : ℕ) {L : List (Fin n)} (hnd : L.Nodup) :
    (L.drop b).toFinset = L.toFinset \ (L.take b).toFinset := by
  classical
  have hsplit : (L.take b) ++ (L.drop b) = L := List.take_append_drop b L
  have hnd' : ((L.take b) ++ (L.drop b)).Nodup := by rw [hsplit]; exact hnd
  obtain ⟨-, -, hdisj⟩ := List.nodup_append.1 hnd'
  ext i
  simp only [List.mem_toFinset, Finset.mem_sdiff]
  constructor
  · intro hi
    refine ⟨?_, ?_⟩
    · rw [← hsplit]; exact List.mem_append_right _ hi
    · intro hc
      exact hdisj i hc i hi rfl
  · rintro ⟨hiL, hit⟩
    rw [← hsplit, List.mem_append] at hiL
    rcases hiL with hc | hc
    · exact absurd hc hit
    · exact hc

lemma chop_isSchedule_partial {n : ℕ} : ∀ (bs : List ℕ) (L : List (Fin n)) (A : Finset (Fin n)),
    (∀ b ∈ bs, 0 < b) → bs.sum ≤ L.length → L.Nodup → L.toFinset = A →
    IsSchedule (chop bs L) (A \ (L.drop bs.sum).toFinset) := by
  classical
  intro bs
  induction bs with
  | nil =>
      intro L A _ _ _ hA
      show A \ (L.drop 0).toFinset = ∅
      rw [List.drop_zero, hA, Finset.sdiff_self]
  | cons b bs ih =>
      intro L A hpos hsum hnd hA
      rw [List.sum_cons]
      have hb : 0 < b := hpos b (by simp)
      have hsum' : b + bs.sum ≤ L.length := by simpa using hsum
      have hbL : b ≤ L.length := by omega
      have hlen : (L.take b).length = b := by
        rw [List.length_take]; omega
      have hndt : (L.take b).Nodup := hnd.sublist (List.take_sublist b L)
      have hndd : (L.drop b).Nodup := hnd.sublist (List.drop_sublist b L)
      have hcard : (L.take b).toFinset.card = b := by
        rw [List.toFinset_card_of_nodup hndt, hlen]
      have hdrop : (L.drop b).drop bs.sum = L.drop (b + bs.sum) := by
        rw [List.drop_drop]
      have hsub : (L.drop (b + bs.sum)).toFinset ⊆ (L.drop b).toFinset := by
        rw [← hdrop]
        intro i hi
        rw [List.mem_toFinset] at hi ⊢
        exact List.mem_of_mem_drop hi
      have hdd : (L.drop b).toFinset = A \ (L.take b).toFinset := by
        rw [toFinset_drop_eq b hnd, hA]
      show ((L.take b).toFinset).Nonempty ∧ _ ∧ _
      refine ⟨Finset.card_pos.1 (by omega), ?_, ?_⟩
      · intro i hi
        refine Finset.mem_sdiff.2 ⟨?_, ?_⟩
        · rw [← hA, List.mem_toFinset]
          rw [List.mem_toFinset] at hi
          exact List.mem_of_mem_take hi
        · intro hc
          have := hsub hc
          rw [hdd, Finset.mem_sdiff] at this
          exact this.2 hi
      · have hih := ih (L.drop b) ((L.drop b).toFinset)
          (fun c hc => hpos c (by simp [hc])) (by rw [List.length_drop]; omega) hndd rfl
        rw [hdrop] at hih
        have hset : (A \ (L.drop (b + bs.sum)).toFinset) \ (L.take b).toFinset
            = (L.drop b).toFinset \ (L.drop (b + bs.sum)).toFinset := by
          rw [hdd]
          ext i
          simp only [Finset.mem_sdiff]
          tauto
        rw [hset]
        exact hih

lemma chop_isSchedule {n : ℕ} (bs : List ℕ) (L : List (Fin n)) (A : Finset (Fin n))
    (hpos : ∀ b ∈ bs, 0 < b) (hsum : bs.sum = L.length) (hnd : L.Nodup) (hA : L.toFinset = A) :
    IsSchedule (chop bs L) A := by
  have h := chop_isSchedule_partial bs L A hpos (le_of_eq hsum) hnd hA
  have hnil : L.drop bs.sum = [] := by
    rw [List.drop_eq_nil_iff]; omega
  rw [hnil] at h
  simpa using h

lemma chop_profile {n : ℕ} : ∀ (bs : List ℕ) (L : List (Fin n)),
    (∀ b ∈ bs, 0 < b) → bs.sum ≤ L.length → L.Nodup → profile (chop bs L) = bs := by
  classical
  intro bs
  induction bs with
  | nil => intro L _ _ _; rfl
  | cons b bs ih =>
      intro L hpos hsum hnd
      have hsum' : b + bs.sum ≤ L.length := by simpa using hsum
      have hlen : (L.take b).length = b := by rw [List.length_take]; omega
      have hndt : (L.take b).Nodup := hnd.sublist (List.take_sublist b L)
      show (L.take b).toFinset.card :: profile (chop bs (L.drop b)) = b :: bs
      rw [List.toFinset_card_of_nodup hndt, hlen,
        ih (L.drop b) (fun c hc => hpos c (by simp [hc]))
          (by rw [List.length_drop]; omega) (hnd.sublist (List.drop_sublist b L))]

lemma univ_toList_length (n : ℕ) : (Finset.univ : Finset (Fin n)).toList.length = n := by
  rw [Finset.length_toList, Finset.card_univ, Fintype.card_fin]

/-- **Existence.**  Every positive composition of `n` is the execution profile of some full
labelled schedule, of depth the composition's length.  So the witness statements below are not
vacuous. -/
theorem exists_fullSchedule_execProfile {n : ℕ} (ps : List ℕ)
    (hpos : ∀ b ∈ ps, 0 < b) (hsum : ps.sum = n) :
    ∃ U : List (Finset (Fin n)),
      FullSchedule n U ∧ execProfile U = ps.reverse ∧ U.length = ps.length := by
  classical
  have hlen : ps.sum = (Finset.univ : Finset (Fin n)).toList.length := by
    rw [hsum, univ_toList_length]
  refine ⟨chop ps (Finset.univ : Finset (Fin n)).toList, ?_, ?_, ?_⟩
  · exact chop_isSchedule ps _ _ hpos hlen (Finset.nodup_toList _) (Finset.toList_toFinset _)
  · rw [execProfile, chop_profile ps _ hpos (le_of_eq hlen) (Finset.nodup_toList _)]
  · rw [chop_length]

/-- The packaging used by the two witnesses: a shrinking prefix `bs` plus its singleton tail,
realised as an actual schedule, with the leakage bound attached. -/
theorem exists_sched_lossSched_le_Qof {n k : ℕ} (hbal : n = 2 * k) (hk : 1 ≤ k)
    {bs : List ℕ} (hs : Shrinking n bs) :
    ∃ U : List (Finset (Fin n)),
      FullSchedule n U ∧ U.length = bs.length + sizeAfter n bs ∧ lossSched n k U ≤ Qof n bs := by
  classical
  set m : ℕ := sizeAfter n bs with hm
  set ps : List ℕ := bs.reverse ++ List.replicate m 1 with hps
  have hpos : ∀ b ∈ ps, 0 < b := by
    intro b hb
    rw [hps, List.mem_append] at hb
    rcases hb with h | h
    · exact Shrinking_pos hs b (List.mem_reverse.1 h)
    · rw [List.eq_of_mem_replicate h]; omega
  have hsum : ps.sum = n := by
    have hle : bs.sum ≤ n := Shrinking_sum_le hs
    rw [hps, List.sum_append, List.sum_reverse, List.sum_replicate, hm, sizeAfter_eq]
    simp
    omega
  obtain ⟨U, hU, hprofU, hlenU⟩ := exists_fullSchedule_execProfile (n := n) ps hpos hsum
  have hrev : ps.reverse = List.replicate m 1 ++ bs := by
    rw [hps, List.reverse_append, List.reverse_reverse, List.reverse_replicate]
  refine ⟨U, hU, ?_, ?_⟩
  · rw [hlenU, hps, List.length_append, List.length_reverse, List.length_replicate]
  · exact lossSched_le_Qof hbal hk hU hs (by rw [hprofU, hrev])

/-! ## §7  The two witnesses at `n = 65536`, `k = 32768`

Both are complete profiles of `n = 2k = 65536`.  Note that **only the second is a capacity
profile**; the first is bespoke, which is why the theorem above is stated for an arbitrary
shrinking prefix rather than for the RC capacity chain. -/

/-- Cost-11 witness, most-recent-first prefix: remaining counts
`65536 → 1735 → 201 → 50 → 19 → 9 → 5`, then `5` singletons.  Depth `6 + 5 = 11`. -/
def bs11 : List ℕ := [4, 10, 31, 151, 1534, 63801]

/-- Cost-20 witness, most-recent-first prefix: remaining counts
`65536 → 16384 → 512 → 64 → 16`, then `16` singletons.  Depth `4 + 16 = 20`. -/
def bs20 : List ℕ := [48, 448, 15872, 49152]

lemma sizeAfter_bs11 : sizeAfter 65536 bs11 = 5 := by
  simp [bs11, sizeAfter_eq]

lemma sizeAfter_bs20 : sizeAfter 65536 bs20 = 16 := by
  simp [bs20, sizeAfter_eq]

lemma Shrinking_bs11 : Shrinking 65536 bs11 := by
  refine ⟨⟨⟨⟨⟨⟨trivial, ?_, ?_⟩, ?_, ?_⟩, ?_, ?_⟩, ?_, ?_⟩, ?_, ?_⟩, ?_, ?_⟩ <;>
    simp [sizeAfter_eq]

lemma Shrinking_bs20 : Shrinking 65536 bs20 := by
  refine ⟨⟨⟨⟨trivial, ?_, ?_⟩, ?_, ?_⟩, ?_, ?_⟩, ?_, ?_⟩ <;>
    simp [sizeAfter_eq]

/-- The exact cost-11 budget, as an exact rational. -/
lemma Qof_bs11 : Qof 65536 bs11 = 19317682953710191 / 39513070963102500 := by
  norm_num [bs11, Qof_cons, sizeAfter_eq]

/-- The exact cost-20 budget, as an exact rational. -/
lemma Qof_bs20 : Qof 65536 bs20 = 5859 / 16384 := by
  norm_num [bs20, Qof_cons, sizeAfter_eq]

lemma Qof_bs11_lt_half : Qof 65536 bs11 < 1/2 := by
  rw [Qof_bs11]; norm_num

lemma Qof_bs20_lt_half : Qof 65536 bs20 < 1/2 := by
  rw [Qof_bs20]; norm_num

/-- **WITNESS 1 (cost 11), for every schedule with that execution profile.** -/
theorem lossSched_le_cost11 {U : List (Finset (Fin 65536))}
    (hU : FullSchedule 65536 U)
    (hprof : execProfile U = List.replicate 5 1 ++ bs11) :
    lossSched 65536 32768 U ≤ 19317682953710191 / 39513070963102500 := by
  have h := lossSched_le_Qof (n := 65536) (k := 32768) (by norm_num) (by norm_num)
    hU Shrinking_bs11 (by rw [hprof, sizeAfter_bs11])
  rwa [Qof_bs11] at h

/-- **WITNESS 2 (cost 20), for every schedule with that execution profile.** -/
theorem lossSched_le_cost20 {U : List (Finset (Fin 65536))}
    (hU : FullSchedule 65536 U)
    (hprof : execProfile U = List.replicate 16 1 ++ bs20) :
    lossSched 65536 32768 U ≤ 5859 / 16384 := by
  have h := lossSched_le_Qof (n := 65536) (k := 32768) (by norm_num) (by norm_num)
    hU Shrinking_bs20 (by rw [hprof, sizeAfter_bs20])
  rwa [Qof_bs20] at h

/-- **WITNESS 1, exhibited.**  An actual full labelled schedule of depth `11` on `65536`
coordinates whose leakage is at most `19317682953710191/39513070963102500 < 1/2`. -/
theorem exists_cost11 :
    ∃ U : List (Finset (Fin 65536)),
      FullSchedule 65536 U ∧ U.length = 11 ∧
        lossSched 65536 32768 U ≤ 19317682953710191 / 39513070963102500 := by
  obtain ⟨U, hU, hlen, hloss⟩ :=
    exists_sched_lossSched_le_Qof (n := 65536) (k := 32768) (by norm_num) (by norm_num)
      Shrinking_bs11
  refine ⟨U, hU, ?_, ?_⟩
  · rw [hlen, sizeAfter_bs11]; simp [bs11]
  · rwa [Qof_bs11] at hloss

/-- **WITNESS 2, exhibited.**  Depth `20`, leakage at most `5859/16384 < 1/2`. -/
theorem exists_cost20 :
    ∃ U : List (Finset (Fin 65536)),
      FullSchedule 65536 U ∧ U.length = 20 ∧ lossSched 65536 32768 U ≤ 5859 / 16384 := by
  obtain ⟨U, hU, hlen, hloss⟩ :=
    exists_sched_lossSched_le_Qof (n := 65536) (k := 32768) (by norm_num) (by norm_num)
      Shrinking_bs20
  refine ⟨U, hU, ?_, ?_⟩
  · rw [hlen, sizeAfter_bs20]; simp [bs20]
  · rwa [Qof_bs20] at hloss

/-- Both witnesses at once, in the `δ = 1/2` form: two complete profiles of `n = 2k = 65536`,
of depths `11` and `20`, each with actual leakage below `1/2`. -/
theorem exists_cost11_and_cost20_half :
    (∃ U : List (Finset (Fin 65536)),
        FullSchedule 65536 U ∧ U.length = 11 ∧ lossSched 65536 32768 U ≤ 1/2) ∧
    (∃ U : List (Finset (Fin 65536)),
        FullSchedule 65536 U ∧ U.length = 20 ∧ lossSched 65536 32768 U ≤ 1/2) := by
  refine ⟨?_, ?_⟩
  · obtain ⟨U, hU, hlen, hloss⟩ := exists_cost11
    exact ⟨U, hU, hlen, by norm_num at hloss ⊢; linarith⟩
  · obtain ⟨U, hU, hlen, hloss⟩ := exists_cost20
    exact ⟨U, hU, hlen, by norm_num at hloss ⊢; linarith⟩

/-! ## §7b  Splitting a profile at a suffix

`sizeAfter`, `Qof` and `Shrinking` depend on an executed suffix `t` only through `t.sum`.  These
three lemmas make the potential bound compositional, which is what any *chain* presentation of a
profile (the capacity chain of §10, for instance) needs: a chain is naturally extended at the
*front of execution*, i.e. at the tail of the most-recent-first list. -/

lemma sizeAfter_append (n : ℕ) (l t : List ℕ) :
    sizeAfter n (l ++ t) = sizeAfter (n - t.sum) l := by
  rw [sizeAfter_eq, sizeAfter_eq, List.sum_append]
  omega

lemma Qof_append (n : ℕ) : ∀ (l t : List ℕ), Qof n (l ++ t) = Qof n t + Qof (n - t.sum) l := by
  intro l
  induction l with
  | nil => intro t; simp
  | cons b l ih =>
      intro t
      have h1 : (b :: l) ++ t = b :: (l ++ t) := by simp
      have h2 : sizeAfter n (b :: (l ++ t)) = sizeAfter (n - t.sum) (b :: l) := by
        have hc : b :: (l ++ t) = (b :: l) ++ t := by simp
        rw [hc, sizeAfter_append]
      rw [h1, Qof_cons, ih t, Qof_cons, h2]
      ring

lemma Shrinking_append (n : ℕ) : ∀ (l t : List ℕ),
    Shrinking n (l ++ t) ↔ (Shrinking n t ∧ Shrinking (n - t.sum) l) := by
  intro l
  induction l with
  | nil => intro t; simp
  | cons b l ih =>
      intro t
      have h1 : (b :: l) ++ t = b :: (l ++ t) := by simp
      have h2 : sizeAfter n (l ++ t) = sizeAfter (n - t.sum) l := sizeAfter_append n l t
      rw [h1, Shrinking_cons_iff, ih t, h2, Shrinking_cons_iff]
      tauto

/-! ## §10  The RC capacity chain, parameterised by the tower index

`cap`, `capDiffs`, `rcProfile`, `capBudget` and `rcBudget` are transcribed from the predecessor
artifact `devB4/RCSchedule.lean` §2/§3/§9 (namespace `AGFRC`), which is a
branch file and hence not importable.  **The tower index `s` is left as a parameter on purpose**:
`AGFRC.rcT` is a `Nat.find`, and nothing in the probability argument needs it.  A consumer holding
`AGFRC.rcT` obtains `AGFRC.StoppedSecondMomentCount n k K` from `kappaTot_rcProfile_le_rcBudget` at
`s := AGFRC.rcT n K - 1`, whose side condition `cap K (rcT n K - 1) < n` is the predecessor's
`AGFRC.cap_pred_le`, and whose `rcSizes n K = rcProfile n K (rcT n K - 1)` is `AGFRC.rcSizes`'s own
`if_neg` branch. -/

/-- `M_j = K · 2 ^ (2 ^ j + j + 2)`. -/
def cap (K j : ℕ) : ℕ := K * 2 ^ (2 ^ j + j + 2)

lemma cap_zero (K : ℕ) : cap K 0 = 8 * K := by
  have h : (2 : ℕ) ^ (2 ^ 0 + 0 + 2) = 8 := by norm_num
  show K * 2 ^ (2 ^ 0 + 0 + 2) = 8 * K
  rw [h, Nat.mul_comm]

lemma cap_pos {K : ℕ} (hK : 1 ≤ K) (j : ℕ) : 0 < cap K j := by
  have h2 : 0 < (2 : ℕ) ^ (2 ^ j + j + 2) := by positivity
  show 0 < K * 2 ^ (2 ^ j + j + 2)
  exact Nat.mul_pos (by omega) h2

lemma cap_lt_succ {K : ℕ} (hK : 1 ≤ K) (j : ℕ) : cap K j < cap K (j + 1) := by
  have hexp : 2 ^ j + j + 2 < 2 ^ (j + 1) + (j + 1) + 2 := by
    have : (2 : ℕ) ^ j < 2 ^ (j + 1) := Nat.pow_lt_pow_right (by norm_num) (by omega)
    omega
  have hpow : (2 : ℕ) ^ (2 ^ j + j + 2) < 2 ^ (2 ^ (j + 1) + (j + 1) + 2) :=
    Nat.pow_lt_pow_right (by norm_num) hexp
  show K * 2 ^ (2 ^ j + j + 2) < K * 2 ^ (2 ^ (j + 1) + (j + 1) + 2)
  exact mul_lt_mul_of_pos_left hpow (by omega : 0 < K)

lemma cap_mono {K : ℕ} (hK : 1 ≤ K) : ∀ {i j : ℕ}, i ≤ j → cap K i ≤ cap K j := by
  intro i j hij
  induction j with
  | zero => have : i = 0 := by omega
            rw [this]
  | succ j ih =>
      rcases Nat.lt_or_ge i (j + 1) with h | h
      · exact le_trans (ih (by omega)) (le_of_lt (cap_lt_succ hK j))
      · have : i = j + 1 := by omega
        rw [this]

/-- The capacity decrements, in **execution** order after the head transition. -/
def capDiffs (K : ℕ) : ℕ → List ℕ
  | 0 => []
  | (s + 1) => (cap K (s + 1) - cap K s) :: capDiffs K s

lemma capDiffs_sum {K : ℕ} (hK : 1 ≤ K) : ∀ s : ℕ, (capDiffs K s).sum = cap K s - cap K 0 := by
  intro s
  induction s with
  | zero => simp [capDiffs]
  | succ s ih =>
      have h0 : cap K 0 ≤ cap K s := cap_mono hK (Nat.zero_le s)
      have h1 : cap K s ≤ cap K (s + 1) := le_of_lt (cap_lt_succ hK s)
      show (cap K (s + 1) - cap K s) + (capDiffs K s).sum = cap K (s + 1) - cap K 0
      rw [ih]
      omega

/-- The RC profile at tower index `s`, in schedule order:  head transition `n → M_s`, the capacity
decrements, then `M_0 = 8K` singletons. -/
def rcProfile (n K s : ℕ) : List ℕ :=
  (n - cap K s) :: (capDiffs K s ++ List.replicate (cap K 0) 1)

/-- The capacity part of the variance budget. -/
noncomputable def capBudget (K : ℕ) : ℕ → ℝ
  | 0 => 0
  | (s + 1) => ((cap K (s + 1) - cap K s : ℕ) : ℝ) / ((cap K s : ℕ) : ℝ) ^ 2 + capBudget K s

/-- The whole RC block-phase budget at tower index `s`. -/
noncomputable def rcBudget (n K s : ℕ) : ℝ :=
  ((n - cap K s : ℕ) : ℝ) / ((cap K s : ℕ) : ℝ) ^ 2 + capBudget K s

/-- The non-singleton prefix of the RC profile, most-recent-first. -/
def bsRC (n K s : ℕ) : List ℕ := (capDiffs K s).reverse ++ [n - cap K s]

lemma reverse_rcProfile (n K s : ℕ) :
    (rcProfile n K s).reverse = List.replicate (cap K 0) 1 ++ bsRC n K s := by
  rw [rcProfile, bsRC, List.reverse_cons, List.reverse_append, List.reverse_replicate,
    List.append_assoc]

lemma sum_bsRC {n K s : ℕ} (hK : 1 ≤ K) (hs : cap K s ≤ n) :
    (bsRC n K s).sum = n - cap K 0 := by
  have h0 : cap K 0 ≤ cap K s := cap_mono hK (Nat.zero_le s)
  rw [bsRC, List.sum_append, List.sum_reverse, capDiffs_sum hK]
  simp
  omega

lemma sizeAfter_bsRC {n K s : ℕ} (hK : 1 ≤ K) (hs : cap K s ≤ n) :
    sizeAfter n (bsRC n K s) = cap K 0 := by
  have h0 : cap K 0 ≤ cap K s := cap_mono hK (Nat.zero_le s)
  rw [sizeAfter_eq, sum_bsRC hK hs]
  omega

/-- The capacity decrements, reversed, are a shrinking prefix of the capacity `M_s`. -/
lemma Shrinking_capDiffs_reverse {K : ℕ} (hK : 1 ≤ K) :
    ∀ s : ℕ, Shrinking (cap K s) ((capDiffs K s).reverse) := by
  intro s
  induction s with
  | zero => simp [capDiffs]
  | succ s ih =>
      have hlt : cap K s < cap K (s + 1) := cap_lt_succ hK s
      have hps : 0 < cap K s := cap_pos hK s
      have hrev : (capDiffs K (s + 1)).reverse
          = (capDiffs K s).reverse ++ [cap K (s + 1) - cap K s] := by
        show ((cap K (s + 1) - cap K s) :: capDiffs K s).reverse = _
        rw [List.reverse_cons]
      rw [hrev, Shrinking_append]
      refine ⟨?_, ?_⟩
      · refine ⟨trivial, by omega, ?_⟩
        show cap K (s + 1) - cap K s < sizeAfter (cap K (s + 1)) ([] : List ℕ)
        rw [sizeAfter]
        omega
      · have hsum : ([cap K (s + 1) - cap K s] : List ℕ).sum = cap K (s + 1) - cap K s := by simp
        rw [hsum]
        have : cap K (s + 1) - (cap K (s + 1) - cap K s) = cap K s := by omega
        rw [this]
        exact ih

lemma Shrinking_bsRC {n K s : ℕ} (hK : 1 ≤ K) (hs : cap K s < n) :
    Shrinking n (bsRC n K s) := by
  have hps : 0 < cap K s := cap_pos hK s
  rw [bsRC, Shrinking_append]
  refine ⟨?_, ?_⟩
  · refine ⟨trivial, by omega, ?_⟩
    show n - cap K s < sizeAfter n ([] : List ℕ)
    rw [sizeAfter]
    omega
  · have hsum : ([n - cap K s] : List ℕ).sum = n - cap K s := by simp
    rw [hsum]
    have : n - (n - cap K s) = cap K s := by omega
    rw [this]
    exact Shrinking_capDiffs_reverse hK s

/-- `Qof` on the reversed capacity decrements is exactly `capBudget`. -/
lemma Qof_capDiffs_reverse {K : ℕ} (hK : 1 ≤ K) :
    ∀ s : ℕ, Qof (cap K s) ((capDiffs K s).reverse) = capBudget K s := by
  intro s
  induction s with
  | zero => simp [capDiffs, capBudget]
  | succ s ih =>
      have hlt : cap K s < cap K (s + 1) := cap_lt_succ hK s
      have hrev : (capDiffs K (s + 1)).reverse
          = (capDiffs K s).reverse ++ [cap K (s + 1) - cap K s] := by
        show ((cap K (s + 1) - cap K s) :: capDiffs K s).reverse = _
        rw [List.reverse_cons]
      have hsum : ([cap K (s + 1) - cap K s] : List ℕ).sum = cap K (s + 1) - cap K s := by simp
      have hback : cap K (s + 1) - (cap K (s + 1) - cap K s) = cap K s := by omega
      have hsa : sizeAfter (cap K (s + 1)) ([cap K (s + 1) - cap K s] : List ℕ) = cap K s := by
        rw [sizeAfter_eq]
        simp only [List.sum_cons, List.sum_nil, Nat.add_zero]
        omega
      have hhead : Qof (cap K (s + 1)) ([cap K (s + 1) - cap K s] : List ℕ)
          = ((cap K (s + 1) - cap K s : ℕ) : ℝ) / ((cap K s : ℕ) : ℝ) ^ 2 := by
        rw [Qof_cons, Qof_nil, zero_add, hsa]
      rw [hrev, Qof_append, hsum, hback, ih, hhead]
      show _ = ((cap K (s + 1) - cap K s : ℕ) : ℝ) / ((cap K s : ℕ) : ℝ) ^ 2 + capBudget K s
      ring

lemma Qof_bsRC {n K s : ℕ} (hK : 1 ≤ K) (hs : cap K s < n) :
    Qof n (bsRC n K s) = rcBudget n K s := by
  have hsum : ([n - cap K s] : List ℕ).sum = n - cap K s := by simp
  have hback : n - (n - cap K s) = cap K s := by omega
  have hsa : sizeAfter n ([n - cap K s] : List ℕ) = cap K s := by
    rw [sizeAfter_eq]
    simp only [List.sum_cons, List.sum_nil, Nat.add_zero]
    omega
  have hhead : Qof n ([n - cap K s] : List ℕ)
      = ((n - cap K s : ℕ) : ℝ) / ((cap K s : ℕ) : ℝ) ^ 2 := by
    rw [Qof_cons, Qof_nil, zero_add, hsa]
  rw [bsRC, Qof_append, hsum, hback, Qof_capDiffs_reverse hK s, hhead, rcBudget]

/-- **THE CAPACITY-CHAIN INSTANCE.**  Exactly the count-side obligation
`AGFRC.StoppedSecondMomentCount`, with the tower index left as a parameter `s` so that no
`Nat.find` is involved. -/
theorem kappaTot_rcProfile_le_rcBudget {n k K s : ℕ} (hK : 1 ≤ K) (hbal : n = 2 * k)
    (hs : cap K s < n) :
    kappaTot n k ((rcProfile n K s).reverse) ≤ rcBudget n K s := by
  have hps : 0 < cap K s := cap_pos hK s
  have hk : 1 ≤ k := by omega
  have hsz : sizeAfter n (bsRC n K s) = cap K 0 := sizeAfter_bsRC hK (le_of_lt hs)
  rw [reverse_rcProfile, ← hsz, ← Qof_bsRC hK hs]
  exact kappaTot_complete_le_Qof hbal hk (Shrinking_bsRC hK hs)

/-- The same at the level of the actual leakage of a labelled schedule. -/
theorem lossSched_rcProfile_le_rcBudget {n k K s : ℕ} (hK : 1 ≤ K) (hbal : n = 2 * k)
    (hs : cap K s < n) {U : List (Finset (Fin n))} (hU : FullSchedule n U)
    (hprof : execProfile U = (rcProfile n K s).reverse) :
    lossSched n k U ≤ rcBudget n K s := by
  have hps : 0 < cap K s := cap_pos hK s
  have hkn : k ≤ n := by omega
  rw [lossSched_eq_kappaTot_execProfile hkn hU, hprof]
  exact kappaTot_rcProfile_le_rcBudget hK hbal hs

/-! ## §11  Cross-check: the cost-20 witness **is** the capacity profile at `K = 2`, `s = 3`

`cap 2 0 = 16`, `cap 2 1 = 64`, `cap 2 2 = 512`, `cap 2 3 = 16384`, `cap 2 4 = 8388608`.  So
`cap 2 3 < 65536 ≤ cap 2 4`, which pins `AGFRC.rcT 65536 2 = 4` (that `rcT` is `Nat.find` of
`n ≤ cap K ·`), hence `s = rcT − 1 = 3`, and the RC depth `rcT + 8K = 4 + 16 = 20`.  The bespoke
route (§7) and the capacity route (§10) therefore both cover this witness, and they agree — which is
an independent consistency check on `Qof`'s orientation and on `capBudget`'s denominator
convention.  The cost-11 witness is **not** of this form for any `K`, which is why §7's theorem had
to be stated for an arbitrary shrinking prefix. -/

lemma cap_two_tower : cap 2 3 < 65536 ∧ (65536 : ℕ) ≤ cap 2 4 := by
  refine ⟨?_, ?_⟩ <;> norm_num [cap]

lemma reverse_rcProfile_two_three :
    (rcProfile 65536 2 3).reverse = List.replicate 16 1 ++ bs20 := by
  norm_num [rcProfile, capDiffs, cap, bs20]

lemma rcBudget_two_three : rcBudget 65536 2 3 = 5859 / 16384 := by
  norm_num [rcBudget, capBudget, cap]

/-- **Witness 2, re-derived through the capacity chain.**  Same conclusion as
`lossSched_le_cost20`, obtained from `lossSched_rcProfile_le_rcBudget` instead. -/
theorem cost20_via_capacity {U : List (Finset (Fin 65536))} (hU : FullSchedule 65536 U)
    (hprof : execProfile U = List.replicate 16 1 ++ bs20) :
    lossSched 65536 32768 U ≤ 5859 / 16384 := by
  have h := lossSched_rcProfile_le_rcBudget (n := 65536) (k := 32768) (K := 2) (s := 3)
    (by norm_num) (by norm_num) (by norm_num [cap]) hU
    (by rw [hprof, reverse_rcProfile_two_three])
  rwa [rcBudget_two_three] at h

/-! ## §8  Secondary target: monotonicity of `epsOf` and `Fₙ(δ) ≤ k+1`

This is **ordinary mathematics about the optima**, and is *not* a statement about the RC schedule.
`AGFRC.rcSched_depth_is_not_min` in the predecessor artifact exhibits `n = 20, K = 2` where the RC
depth is `17` while `min (k+1) (8K+T) = 11`, so `min{k+1, ·}` is false *of that schedule*.  What is
true is that the `Fopt` *feasible set grows with `δ`*, because `epsOf` is nondecreasing on `[0,1)`
and `epsOf 0 = 0`; hence `Fopt(δ) ≤ Fopt(0) ≤ k+1`. -/

/-- **`Fₙ` is nonincreasing between `0` and any `δ ∈ [0,1)`.**  The only content is that the
feasible set at `0` is contained in the feasible set at `δ`, which is `0 = epsOf 0 ≤ epsOf δ`. -/
theorem Fopt_le_Fopt_zero (n k : ℕ) {δ : ℝ} (h0 : 0 ≤ δ) (h1 : δ < 1)
    (hne : {c : ℝ | ∃ μ : SchedMix n,
      KL n k (mixLaw k μ) ≤ ((epsOf 0 : ℝ) : WithTop ℝ) ∧ c = mixCost μ}.Nonempty) :
    Fopt n k δ ≤ Fopt n k 0 := by
  have hbdd : BddBelow {c : ℝ | ∃ μ : SchedMix n,
      KL n k (mixLaw k μ) ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧ c = mixCost μ} := by
    refine ⟨0, ?_⟩
    rintro c ⟨μ', -, rfl⟩
    exact agfv_mixCost_nonneg μ'
  have hcoe : ((epsOf 0 : ℝ) : WithTop ℝ) ≤ ((epsOf δ : ℝ) : WithTop ℝ) := by
    rw [WithTop.coe_le_coe, agfv_epsOf_zero]
    exact agfv_epsOf_nonneg h0 h1
  have hsub : {c : ℝ | ∃ μ : SchedMix n,
        KL n k (mixLaw k μ) ≤ ((epsOf 0 : ℝ) : WithTop ℝ) ∧ c = mixCost μ}
      ⊆ {c : ℝ | ∃ μ : SchedMix n,
        KL n k (mixLaw k μ) ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧ c = mixCost μ} := by
    rintro c ⟨μ, hKL, rfl⟩
    exact ⟨μ, le_trans hKL hcoe, rfl⟩
  exact csInf_le_csInf hbdd hne hsub

/-- **`Fₙ(δ) ≤ k+1` for every `δ ∈ [0,1)`**, from `agfv_Fopt_zero_le` and the monotonicity above.
Only an upper bound on the optimum; nothing is claimed about its value. -/
theorem Fopt_le_k_add_one {k : ℕ} (hk : 1 ≤ k) {δ : ℝ} (h0 : 0 ≤ δ) (h1 : δ < 1) :
    Fopt (2 * k) k δ ≤ (k : ℝ) + 1 :=
  le_trans (Fopt_le_Fopt_zero (2 * k) k h0 h1 (agfv_Fopt_zero_feasible_nonempty k hk))
    (agfv_Fopt_zero_le k hk)

/-! ## §9  The `Fopt` upper bounds the witnesses now unconditionally support

These are corollaries of the leakage theorems above through the **pre-existing** root-level
implication `agfv_Fopt_le_of_leakage`.  They are upper bounds on `Fopt`; they assert nothing about
the value of the optimum, and nothing about a crossover. -/

theorem Fopt_le_eleven : Fopt 65536 32768 (1/2) ≤ 11 := by
  obtain ⟨U, hU, hlen, hloss⟩ := exists_cost11
  have h := agfv_Fopt_le_of_leakage 65536 32768 (by norm_num : (1:ℝ)/2 < 1) hU
    (by norm_num at hloss ⊢; linarith)
  rw [hlen] at h
  exact_mod_cast h

theorem Fopt_le_twenty : Fopt 65536 32768 (1/2) ≤ 20 := by
  obtain ⟨U, hU, hlen, hloss⟩ := exists_cost20
  have h := agfv_Fopt_le_of_leakage 65536 32768 (by norm_num : (1:ℝ)/2 < 1) hU
    (by norm_num at hloss ⊢; linarith)
  rw [hlen] at h
  exact_mod_cast h

end AGFPot

/-! # Axiom audit

Every theorem of this file, with its axiom basis.  Admissible basis is exactly
`{propext, Classical.choice, Quot.sound}`; anything else (in particular `Lean.ofReduceBool`, which
`native_decide` would introduce, or `sorryAx`) is a rejection. -/

#print axioms AGFPot.sum_killIdx_weighted
#print axioms AGFPot.mom_sq_center
#print axioms AGFPot.one_le_four_sq_of_outside
#print axioms AGFPot.row_potential
#print axioms AGFPot.sqPot
#print axioms AGFPot.Phi
#print axioms AGFPot.Qof
#print axioms AGFPot.Qof_nil
#print axioms AGFPot.Qof_cons
#print axioms AGFPot.Shrinking
#print axioms AGFPot.Shrinking_nil
#print axioms AGFPot.Shrinking_cons_iff
#print axioms AGFPot.Shrinking_pos
#print axioms AGFPot.Shrinking_sum_le
#print axioms AGFPot.Shrinking_sizeAfter_pos
#print axioms AGFPot.sum_pushK_weighted
#print axioms AGFPot.Phi_step
#print axioms AGFPot.sqPot_nonneg
#print axioms AGFPot.Phi_le_Qof
#print axioms AGFPot.Phi_nil
#print axioms AGFPot.Phi_nil_balanced
#print axioms AGFPot.kappaTot_prefix_le_Qof
#print axioms AGFPot.kappaStep_one_eq_zero
#print axioms AGFPot.kappaTot_replicate_one_append
#print axioms AGFPot.kappaTot_complete_le_Qof
#print axioms AGFPot.lossSched_eq_kappaTot_execProfile
#print axioms AGFPot.lossSched_le_Qof
#print axioms AGFPot.chop
#print axioms AGFPot.chop_nil
#print axioms AGFPot.chop_cons
#print axioms AGFPot.chop_length
#print axioms AGFPot.toFinset_drop_eq
#print axioms AGFPot.chop_isSchedule_partial
#print axioms AGFPot.chop_isSchedule
#print axioms AGFPot.chop_profile
#print axioms AGFPot.univ_toList_length
#print axioms AGFPot.exists_fullSchedule_execProfile
#print axioms AGFPot.exists_sched_lossSched_le_Qof
#print axioms AGFPot.bs11
#print axioms AGFPot.bs20
#print axioms AGFPot.sizeAfter_bs11
#print axioms AGFPot.sizeAfter_bs20
#print axioms AGFPot.Shrinking_bs11
#print axioms AGFPot.Shrinking_bs20
#print axioms AGFPot.Qof_bs11
#print axioms AGFPot.Qof_bs20
#print axioms AGFPot.Qof_bs11_lt_half
#print axioms AGFPot.Qof_bs20_lt_half
#print axioms AGFPot.lossSched_le_cost11
#print axioms AGFPot.lossSched_le_cost20
#print axioms AGFPot.exists_cost11
#print axioms AGFPot.exists_cost20
#print axioms AGFPot.exists_cost11_and_cost20_half
#print axioms AGFPot.sizeAfter_append
#print axioms AGFPot.Qof_append
#print axioms AGFPot.Shrinking_append
#print axioms AGFPot.cap
#print axioms AGFPot.cap_zero
#print axioms AGFPot.cap_pos
#print axioms AGFPot.cap_lt_succ
#print axioms AGFPot.cap_mono
#print axioms AGFPot.capDiffs
#print axioms AGFPot.capDiffs_sum
#print axioms AGFPot.rcProfile
#print axioms AGFPot.capBudget
#print axioms AGFPot.rcBudget
#print axioms AGFPot.bsRC
#print axioms AGFPot.reverse_rcProfile
#print axioms AGFPot.sum_bsRC
#print axioms AGFPot.sizeAfter_bsRC
#print axioms AGFPot.Shrinking_capDiffs_reverse
#print axioms AGFPot.Shrinking_bsRC
#print axioms AGFPot.Qof_capDiffs_reverse
#print axioms AGFPot.Qof_bsRC
#print axioms AGFPot.kappaTot_rcProfile_le_rcBudget
#print axioms AGFPot.lossSched_rcProfile_le_rcBudget
#print axioms AGFPot.cap_two_tower
#print axioms AGFPot.reverse_rcProfile_two_three
#print axioms AGFPot.rcBudget_two_three
#print axioms AGFPot.cost20_via_capacity
#print axioms AGFPot.Fopt_le_Fopt_zero
#print axioms AGFPot.Fopt_le_k_add_one
#print axioms AGFPot.Fopt_le_eleven
#print axioms AGFPot.Fopt_le_twenty

/-! # Headline types, printed so the statements cannot drift from what is reported. -/

#check @AGFPot.row_potential
#check @AGFPot.Phi_step
#check @AGFPot.kappaTot_prefix_le_Qof
#check @AGFPot.kappaTot_complete_le_Qof
#check @AGFPot.lossSched_eq_kappaTot_execProfile
#check @AGFPot.lossSched_le_Qof
#check @AGFPot.exists_sched_lossSched_le_Qof
#check @AGFPot.lossSched_le_cost11
#check @AGFPot.lossSched_le_cost20
#check @AGFPot.exists_cost11
#check @AGFPot.exists_cost20
#check @AGFPot.Fopt_le_Fopt_zero
#check @AGFPot.Fopt_le_k_add_one
#check @AGFPot.Qof_append
#check @AGFPot.Shrinking_append
#check @AGFPot.kappaTot_rcProfile_le_rcBudget
#check @AGFPot.lossSched_rcProfile_le_rcBudget
#check @AGFPot.cost20_via_capacity
#check @AGFPot.Fopt_le_eleven
#check @AGFPot.Fopt_le_twenty
#check @AGFPot.exists_cost11_and_cost20_half


==> anc/formal_companion/lean/src/AGFCore/Realization.lean <==
/-
AGFCore module: **the faithful transcript realization, adopted into the library.**

PROVENANCE, so that this file is auditable against the artifact it came from.  Every declaration
below is copied byte-for-byte from the FORMALIZED branch artifact

  devB7/TranscriptFaithful.lean

with exactly three deltas, all of them deletions or relocations -- **no statement is changed and no
proof is edited**:

  (1) the `Mathlib.MeasureTheory.Integral.Bochner.Basic` import is dropped, because
  (2) the private-randomness carrier subsection of `namespace AGF.Faithful` (source lines 666-852:
      `SeedPolicy`, `SeedPolicy.treeAt`, `SeedPolicy.histLaw`, `measurable_ite_one`,
      `treeHistLaw_succ_expand`, `SeedPolicy.measurable_treeHistLaw`,
      `SeedPolicy.integrable_treeHistLaw`, `SeedPolicy.treeHistLaw_congr_of_agree`,
      `Step_seed_to_beh`, `Step_seed_to_treeMix`, `Step_treeMix_to_seed`) is **moved verbatim** to
      `AGFCore/SeedCarrier.lean`, where the measure-theoretic imports live.  Those declarations keep
      their `AGF.Faithful.*` names, so nothing that referred to them by name is affected.  They are
      not used anywhere in this file -- checked mechanically, not by reading;
  (3) appended at the end: `AGF.Merge.out_is_marginal_tree` / `cost_is_marginal_tree` /
      `succ_is_marginal_tree`, copied verbatim from
      `devB6/SeedCarrierMerged.lean`.  They are one-line instantiations of
      `AGF.Summ.outLaw_marginal` / `costFrom_marginal` / `succWithin_marginal` at
      `f = n, h = [], C = histsUpTo n n []`, they use no measure theory, and they belong here so that
      a consumer of the tree-side marginalisation Props does not have to import the carrier.

THE HEADLINE this module makes importable, which was the reason for the adoption:

  `AGF.Summ.realization_optima (n k : ℕ) : Claim_C00_realization_optima n k`

i.e. `∀ δ, Popt n k δ = PoptTree n k δ`, **unconditionally** -- no `StdParams`, no side condition.
`Blueprint.lean:139` states the `Prop`; before this adoption nothing in the library proved it, and a
reader concluded from the library alone that the fact was unproved.  Read the scope paragraph on
`realization_optima` itself: it is an identity between two optima over the BEHAVIOURAL class and
finite tree mixtures, and does not by itself say either equals AGF-08 §4.3's `P_n(δ)`.

MINIMAL SLICE, recorded because it was asked for and is a fact about the proof, not about this file:
`realization_optima` needs `AGF.Faithful` (the forward realization), `AGF.Conv` (the converse),
`AGF.Marg` (the four marginalisation results) and `AGF.Summ` (the pure-strategy bridge and the
transport lemmas).  It needs **nothing** from the private-randomness carrier and **no measure
theory** -- which is what licenses delta (1) and (2) above.

The original artifact header follows verbatim, because it is the branch's own record of what is
proved and of the scope warnings that travel with it.
-/

/-
AGF-V2, branch devB7: faithful full-policy transcript semantics.

Everything below is PROVED.  No holes, no new postulates, no `native_decide`.  Compiled against the
revised `AGFCore/Transcript.lean` (the one carrying `histsUpTo`, `Claim_C00_carrier_adequate` and the
three marginalisation Props).

== The four statements the devB23 review found missing, now proved ==
  `Marg.carrier_adequate`  : `Claim_C00_carrier_adequate`
  `Marg.out_is_marginal`   : `Claim_C00_out_is_marginal`
  `Marg.cost_is_marginal`  : `Claim_C00_cost_is_marginal`
  `Marg.succ_is_marginal`  : `Claim_C00_succ_is_marginal`
Engine: total terminal mass on the carrier (`Marg.behHistLaw_mass`) plus two support lemmas
(`Marg.behHistLaw_support`, `Marg.behHistLaw_depth_lt`).  `cost_is_marginal` says in particular that
`behCost` IS the joint-law expectation of the terminal depth, which is the semantic commitment of
AGF-05 questions 3-4, now checked by kernel rather than by reading the definition.

== The faithful realization, both directions ==
  `Faithful.realization_forward_transcript`  : `Claim_C00_realization_forward_transcript`
  `Conv.realization_converse_transcript`     : `Claim_C00_realization_converse_transcript`

== The consequences that were previously unavailable ==
  `Summ.realization_forward_summary`   : `Claim_C00_realization_forward`   (the OLD summary target)
  `Summ.realization_converse_summary`  : `Claim_C00_realization_converse`
  `Summ.realization_optima`            : `Claim_C00_realization_optima`, i.e. `Popt = PoptTree`
The transcript target therefore FORMALLY implies the summary target, which nothing previously did, so
retiring `Claim_C00_realization_forward` is licensed; and `Popt = PoptTree` now has a proof rather
than a hoped-for route.

== Structural lemmas that carry the realizations (the reviewable content) ==
  * `behHistLaw_congr_agree` / `treeHistLaw_congr_agree` -- the fuel-`f` law from `h` depends on the
    policy (resp. tree) only at histories of length `< |h| + f`.  This is why arbitrary valid actions
    at null and unreachable histories are harmless, and it is the structural substitute for an
    unavailable `Fintype (Tree n)`: `History n = List (Batch n)` is unbounded and `Tree n` infinite.
  * `behHistLaw_toPolicy` (+ `Summ.behOutLaw_toPolicy`, `behCost_toPolicy`,
    `behSuccWithin_toPolicy`) -- a Dirac behavioural policy and the corresponding deterministic tree
    agree on the transcript law AND on all three summaries, completion word included.
  * `behHistLaw_split` -- the law is affine in the kernel at any SINGLE history, because a public
    history occurs at most once on a trajectory.  This replaces a product over decision nodes by an
    iteration, which is what makes the finite mixture obtainable structurally.
  * `Conv.condPolicy` / `Conv.condPolicy_key` -- the AGF-08 section 2 conditioning construction, with
    the identity multiplied through by the reach weight so that null histories need no separate
    argument and no division by zero occurs.

== The original private-randomness carrier (AGF-08 section 1.2) ==
  `Faithful.SeedPolicy` -- an arbitrary probability space with seed-measurable action and completion
  maps at every public history; seed reuse across histories is admissible by construction, and the
  frozen product law at each committed batch is untouched.  Its transcript integrand is proved
  measurable and integrable, and proved to factor through the finitely many histories of length
  `< n`.  The REDUCTION to `BehPolicy` is the deliverable there and is NOT proved; it is stated as
  `Step_seed_to_beh` / `Step_seed_to_treeMix` / `Step_treeMix_to_seed`.

== Scope warnings, stated plainly ==
  * The forward realization is NOT cap-preserving.  `Claim_C00_cap_preserving_realization` is open.
  * `Popt = PoptTree` is an identity between two optima over the BEHAVIOURAL class.  Until the
    carrier reduction is proved, neither is known to equal AGF-08 section 4.3's `P_n(delta)`, whose
    class is the seed-augmented one.  Every `Popt` lower bound inherits that caveat.
  * `Faithful.transcript_determines_joint` is retained only because it is free.  It is finite-sum
    linearity, uses no property of the AG process, and `devB23` proved it independently.  It is
    not a deliverable and nothing should be billed to it.
-/
import AGFCore.Transcript
import AGFCore.C00Mass

namespace AGF
namespace Faithful

open Finset

variable {n : ℕ}

/-- Interchange of a `Finset` sum with a `List` sum. -/
lemma sum_comm_list {α β : Type*} (L : List α) (F : Finset β) (f : α → β → ℝ) :
    ∑ b ∈ F, (L.map (fun a => f a b)).sum = (L.map (fun a => ∑ b ∈ F, f a b)).sum := by
  induction L with
  | nil => simp
  | cons a t ih => simp [Finset.sum_add_distrib, ih]

theorem transcript_determines_joint (n k : ℕ) :
    Claim_C00_transcript_determines_joint n k := by
  intro π m carrier hEq z
  unfold behJointLaw treeJointLaw
  rw [Finset.sum_congr rfl (fun g _ => hEq g), sum_comm_list]
  refine congrArg List.sum (List.map_congr_left ?_)
  intro p _
  exact (Finset.mul_sum _ _ _).symm


/-! ## Locality: the fuel-`f` transcript law from `h` sees only histories of length `< |h| + f` -/

lemma behHistLaw_congr_agree (k : ℕ) (π₁ π₂ : BehPolicy n) :
    ∀ (f : ℕ) (h : History n),
      (∀ h' : History n, h.length ≤ h'.length → h'.length < h.length + f →
          π₁.wt h' = π₂.wt h') →
      ∀ g : History n, behHistLaw k π₁ f h g = behHistLaw k π₂ f h g := by
  intro f
  induction f with
  | zero => intro h _ g; rw [behHistLaw, behHistLaw]
  | succ f ih =>
    intro h hagree g
    have hchild : ∀ s : Batch n, ∀ h' : History n, (s :: h).length ≤ h'.length →
        h'.length < (s :: h).length + f → π₁.wt h' = π₂.wt h' := by
      intro s h' h1 h2
      simp only [List.length_cons] at h1 h2
      exact hagree h' (by omega) (by omega)
    rw [behHistLaw, behHistLaw]
    by_cases hs : size h = 0
    · rw [if_pos hs, if_pos hs]
    · rw [if_neg hs, if_neg hs]
      have hh : π₁.wt h = π₂.wt h := hagree h le_rfl (by omega)
      refine Finset.sum_congr rfl ?_
      intro s _
      rw [hh]
      congr 1
      by_cases hL : Legal k h
      · rw [if_pos hL, if_pos hL]
        refine Finset.sum_congr rfl ?_
        intro S _
        congr 1
        exact ih (⟨s.cells, S⟩ :: h) (hchild _) g
      · rw [if_neg hL, if_neg hL]
        exact ih (s :: h) (hchild s) g

lemma treeHistLaw_congr_agree (k : ℕ) (T₁ T₂ : Tree n) :
    ∀ (f : ℕ) (h : History n),
      (∀ h' : History n, h.length ≤ h'.length → h'.length < h.length + f →
          T₁.act h' = T₂.act h' ∧ T₁.fill h' = T₂.fill h') →
      ∀ g : History n, treeHistLaw k T₁ f h g = treeHistLaw k T₂ f h g := by
  intro f
  induction f with
  | zero => intro h _ g; rw [treeHistLaw, treeHistLaw]
  | succ f ih =>
    intro h hagree g
    rw [treeHistLaw, treeHistLaw]
    by_cases hs : size h = 0
    · rw [if_pos hs, if_pos hs]
    · rw [if_neg hs, if_neg hs]
      obtain ⟨ha, hf⟩ := hagree h le_rfl (by omega)
      rw [ha]
      refine Finset.sum_congr rfl ?_
      intro S _
      have hw : T₁.stepWeight k h S = T₂.stepWeight k h S := by
        unfold Tree.stepWeight; rw [ha, hf]
      rw [hw]
      congr 1
      refine ih (⟨T₂.act h, S⟩ :: h) (fun h' h1 h2 => hagree h' ?_ ?_) g
      · simp only [List.length_cons] at h1; omega
      · simp only [List.length_cons] at h2; omega

/-! ## Total admissible deterministic selections are exactly the deterministic trees -/

/-- Admissibility of a batch at a history: cells inside the unfilled set, ones inside cells,
and nonempty whenever anything is left to commit.  At a *null* history this is still the only
requirement, which is how "assign arbitrary valid actions at null histories" is realised. -/
def Adm (h : History n) (s : Batch n) : Prop :=
  s ∈ batchesOn h ∧ ((remaining h).Nonempty → s.cells.Nonempty)

instance (h : History n) (s : Batch n) : Decidable (Adm h s) := by
  unfold Adm; infer_instance

/-- A total admissible deterministic selection. -/
structure DetSel (n : ℕ) where
  sel : History n → Batch n
  sel_adm : ∀ h, Adm h (sel h)

/-- The deterministic public-history tree of a selection: the action is the cells, the declared
completion word is the ones. -/
def DetSel.toTree (c : DetSel n) : Tree n where
  act h := (c.sel h).cells
  fill h := (c.sel h).ones
  act_sub h := (mem_batchesOn.1 (c.sel_adm h).1).1
  act_ne h hne := (c.sel_adm h).2 hne
  fill_sub h := (mem_batchesOn.1 (c.sel_adm h).1).2

/-- The behavioural policy of a selection: a Dirac kernel at every history. -/
noncomputable def DetSel.toPolicy (c : DetSel n) : BehPolicy n where
  wt h s := if s = c.sel h then 1 else 0
  wt_nonneg h s := by by_cases hx : s = c.sel h <;> simp [hx]
  wt_supp h s hne := by
    by_cases hx : s = c.sel h
    · exact hx ▸ (c.sel_adm h).1
    · simp [hx] at hne
  wt_ne h s hne hr := by
    by_cases hx : s = c.sel h
    · exact hx ▸ (c.sel_adm h).2 hr
    · simp [hx] at hne
  wt_sum h := by
    rw [Finset.sum_ite_eq' (batchesOn h) (c.sel h) (fun _ => (1:ℝ))]
    rw [if_pos (c.sel_adm h).1]

@[simp] lemma DetSel.toTree_act (c : DetSel n) (h : History n) :
    c.toTree.act h = (c.sel h).cells := rfl

@[simp] lemma DetSel.toTree_fill (c : DetSel n) (h : History n) :
    c.toTree.fill h = (c.sel h).ones := rfl

@[simp] lemma DetSel.toPolicy_wt (c : DetSel n) (h : History n) (s : Batch n) :
    c.toPolicy.wt h s = if s = c.sel h then 1 else 0 := rfl

@[simp] lemma DetSel.toPolicy_wt_self (c : DetSel n) (h : History n) :
    c.toPolicy.wt h (c.sel h) = 1 := by
  rw [DetSel.toPolicy_wt, if_pos rfl]

/-- **The pure-strategy correspondence.**  A Dirac behavioural policy has exactly the transcript
law of the corresponding deterministic tree — at every fuel, from every history, including null
ones, and with the illegal-history completion word carried across. -/
theorem behHistLaw_toPolicy (k : ℕ) (c : DetSel n) :
    ∀ (f : ℕ) (h g : History n),
      behHistLaw k c.toPolicy f h g = treeHistLaw k c.toTree f h g := by
  intro f
  induction f with
  | zero => intro h g; rw [behHistLaw, treeHistLaw]
  | succ f ih =>
    intro h g
    rw [behHistLaw, treeHistLaw]
    by_cases hs : size h = 0
    · rw [if_pos hs, if_pos hs]
    · rw [if_neg hs, if_neg hs]
      have hcollapse := Finset.sum_eq_single_of_mem (c.sel h) (c.sel_adm h).1
        (f := fun s => c.toPolicy.wt h s *
          (if Legal k h then
              ∑ S ∈ s.cells.powerset,
                batchProb k h s.cells S * behHistLaw k c.toPolicy f (⟨s.cells, S⟩ :: h) g
            else behHistLaw k c.toPolicy f (s :: h) g))
        (by intro b _ hb; simp [DetSel.toPolicy_wt, hb])
      rw [hcollapse, DetSel.toPolicy_wt_self, one_mul]
      simp only [DetSel.toTree_act]
      by_cases hL : Legal k h
      · rw [if_pos hL]
        refine Finset.sum_congr rfl ?_
        intro S _
        have hsw : c.toTree.stepWeight k h S = batchProb k h (c.sel h).cells S := by
          simp [Tree.stepWeight, hL]
        rw [hsw]
        congr 1
        exact ih (⟨(c.sel h).cells, S⟩ :: h) g
      · rw [if_neg hL]
        have hmem : (c.sel h).ones ∈ (c.sel h).cells.powerset :=
          Finset.mem_powerset.2 (mem_batchesOn.1 (c.sel_adm h).1).2
        have hzero : ∀ b ∈ (c.sel h).cells.powerset, b ≠ (c.sel h).ones →
            c.toTree.stepWeight k h b *
              treeHistLaw k c.toTree f (⟨(c.sel h).cells, b⟩ :: h) g = 0 := by
          intro b _ hb
          have h0 : c.toTree.stepWeight k h b = 0 := by simp [Tree.stepWeight, hL, hb]
          rw [h0, zero_mul]
        have hone : c.toTree.stepWeight k h ((c.sel h).ones) = 1 := by
          simp [Tree.stepWeight, hL]
        have hsum : ∑ S ∈ (c.sel h).cells.powerset,
            c.toTree.stepWeight k h S * treeHistLaw k c.toTree f (⟨(c.sel h).cells, S⟩ :: h) g
            = c.toTree.stepWeight k h ((c.sel h).ones) *
              treeHistLaw k c.toTree f (⟨(c.sel h).cells, (c.sel h).ones⟩ :: h) g :=
          Finset.sum_eq_single_of_mem _ hmem hzero
        rw [hsum, hone, one_mul]
        exact ih (c.sel h :: h) g


/-! ## Admissible batches, and the pinned policy at one node -/

/-- The admissible batches at a history, as a `Finset`.  The policy's whole mass sits here. -/
def admBatches (h : History n) : Finset (Batch n) := (batchesOn h).filter (fun s => Adm h s)

lemma mem_admBatches {h : History n} {s : Batch n} : s ∈ admBatches h ↔ Adm h s := by
  rw [admBatches, Finset.mem_filter]
  exact ⟨fun x => x.2, fun x => ⟨x.1, x⟩⟩

lemma admBatches_subset (h : History n) : admBatches h ⊆ batchesOn h := Finset.filter_subset _ _

lemma wt_eq_zero_of_not_adm (π : BehPolicy n) (h : History n) (s : Batch n) (hn : ¬ Adm h s) :
    π.wt h s = 0 := by
  by_contra hne
  exact hn ⟨π.wt_supp h s hne, fun hr => π.wt_ne h s hne hr⟩

/-- A behavioural policy puts no mass outside the admissible batches, so restricting the sum to
them changes nothing. -/
lemma sum_admBatches (π : BehPolicy n) (h : History n) (F : Batch n → ℝ) :
    ∑ s ∈ admBatches h, π.wt h s * F s = ∑ s ∈ batchesOn h, π.wt h s * F s := by
  refine Finset.sum_subset (admBatches_subset h) ?_
  intro x _ hnx
  rw [wt_eq_zero_of_not_adm π h x (fun ha => hnx (mem_admBatches.2 ha)), zero_mul]

lemma sum_admBatches_wt (π : BehPolicy n) (h : History n) :
    ∑ s ∈ admBatches h, π.wt h s = 1 := by
  have h1 := sum_admBatches π h (fun _ => 1)
  simpa [π.wt_sum h] using h1

/-- **The policy pinned to one action at one history.**  Deterministic at `h₀` (when the demanded
batch is admissible there) and unchanged everywhere else.  The admissibility guard is what keeps
this inside the policy class without a side condition. -/
noncomputable def pinAt (π : BehPolicy n) (h₀ : History n) (s₀ : Batch n) :
    BehPolicy n where
  wt h s := if h = h₀ ∧ Adm h₀ s₀ then (if s = s₀ then 1 else 0) else π.wt h s
  wt_nonneg h s := by
    by_cases hc : h = h₀ ∧ Adm h₀ s₀
    · rw [if_pos hc]; by_cases hx : s = s₀ <;> simp [hx]
    · rw [if_neg hc]; exact π.wt_nonneg h s
  wt_supp h s hne := by
    by_cases hc : h = h₀ ∧ Adm h₀ s₀
    · rw [if_pos hc] at hne
      by_cases hx : s = s₀
      · subst hx; rw [hc.1]; exact hc.2.1
      · simp [hx] at hne
    · rw [if_neg hc] at hne; exact π.wt_supp h s hne
  wt_ne h s hne hr := by
    by_cases hc : h = h₀ ∧ Adm h₀ s₀
    · rw [if_pos hc] at hne
      by_cases hx : s = s₀
      · subst hx; rw [hc.1] at hr; exact hc.2.2 hr
      · simp [hx] at hne
    · rw [if_neg hc] at hne; exact π.wt_ne h s hne hr
  wt_sum h := by
    by_cases hc : h = h₀ ∧ Adm h₀ s₀
    · simp only [if_pos hc]
      rw [Finset.sum_ite_eq' (batchesOn h) s₀ (fun _ => (1:ℝ)),
        if_pos (show s₀ ∈ batchesOn h by rw [hc.1]; exact hc.2.1)]
    · simp only [if_neg hc]; exact π.wt_sum h

lemma pinAt_wt_of_ne (π : BehPolicy n) (h₀ : History n) (s₀ : Batch n) {h : History n}
    (hne : h ≠ h₀) : (pinAt π h₀ s₀).wt h = π.wt h := by
  funext s
  show (if h = h₀ ∧ Adm h₀ s₀ then (if s = s₀ then 1 else 0) else π.wt h s) = π.wt h s
  exact if_neg (fun hc => hne hc.1)

lemma pinAt_wt_self_apply (π : BehPolicy n) {h₀ : History n} {s₀ : Batch n}
    (hadm : Adm h₀ s₀) (s : Batch n) :
    (pinAt π h₀ s₀).wt h₀ s = if s = s₀ then 1 else 0 := by
  show (if h₀ = h₀ ∧ Adm h₀ s₀ then (if s = s₀ then 1 else 0) else π.wt h₀ s) = _
  exact if_pos ⟨rfl, hadm⟩

/-- Pinning at `h₀` is invisible strictly below `h₀` in the tree: from any history longer than
`h₀`, the node `h₀` can never be reached again, so the transcript law is unchanged.  This is the
"each public history occurs at most once on a trajectory" fact, in the form the split needs. -/
lemma pin_law_eq (k : ℕ) (π : BehPolicy n) (h₀ : History n) (s₀ : Batch n) (f : ℕ)
    (h' : History n) (hlen : h₀.length < h'.length) (g : History n) :
    behHistLaw k (pinAt π h₀ s₀) f h' g = behHistLaw k π f h' g := by
  refine behHistLaw_congr_agree k _ _ f h' (fun h'' h1 _ => ?_) g
  have hne : h'' ≠ h₀ := by intro he; rw [he] at h1; omega
  exact pinAt_wt_of_ne π h₀ s₀ hne

/-! ## Multi-affinity: the transcript law splits at any single node -/

lemma sum_swap_mul {α β : Type*} (A : Finset α) (B : Finset β)
    (u : β → ℝ) (v : α → ℝ) (w : α → β → ℝ) :
    ∑ a ∈ A, v a * (∑ b ∈ B, u b * w a b) = ∑ b ∈ B, u b * (∑ a ∈ A, v a * w a b) := by
  simp only [Finset.mul_sum]
  rw [Finset.sum_comm]
  exact Finset.sum_congr rfl (fun b _ => Finset.sum_congr rfl (fun a _ => by ring))

/-- **The one-node split.**  Because a given public history occurs at most once on a trajectory,
the transcript law is *affine* in the kernel at each single history: it is the `π.wt h₀`-average
of the laws of the policies pinned at `h₀`.  This is the step that turns behavioural randomisation
into a mixture, one decision node at a time. -/
theorem behHistLaw_split (k : ℕ) (π : BehPolicy n) (h₀ : History n) :
    ∀ (f : ℕ) (h g : History n),
      behHistLaw k π f h g
        = ∑ s₀ ∈ admBatches h₀, π.wt h₀ s₀ * behHistLaw k (pinAt π h₀ s₀) f h g := by
  intro f
  induction f with
  | zero =>
    intro h g
    simp only [behHistLaw]
    rw [← Finset.sum_mul, sum_admBatches_wt, one_mul]
  | succ f ih =>
    intro h g
    by_cases hs : size h = 0
    · simp only [behHistLaw, if_pos hs]
      rw [← Finset.sum_mul, sum_admBatches_wt, one_mul]
    · have main : ∀ s : Batch n,
          (if Legal k h then ∑ S ∈ s.cells.powerset, batchProb k h s.cells S *
                behHistLaw k π f (⟨s.cells, S⟩ :: h) g
            else behHistLaw k π f (s :: h) g)
          = ∑ s₀ ∈ admBatches h₀, π.wt h₀ s₀ *
              (if Legal k h then ∑ S ∈ s.cells.powerset, batchProb k h s.cells S *
                  behHistLaw k (pinAt π h₀ s₀) f (⟨s.cells, S⟩ :: h) g
                else behHistLaw k (pinAt π h₀ s₀) f (s :: h) g) := by
        intro s
        by_cases hL : Legal k h
        · simp only [if_pos hL]
          rw [← sum_swap_mul]
          exact Finset.sum_congr rfl (fun S _ => by rw [ih (⟨s.cells, S⟩ :: h) g])
        · simp only [if_neg hL]
          exact ih (s :: h) g
      rw [behHistLaw, if_neg hs]
      by_cases hh : h = h₀
      · subst hh
        rw [← sum_admBatches π h (fun s =>
          (if Legal k h then ∑ S ∈ s.cells.powerset, batchProb k h s.cells S *
              behHistLaw k π f (⟨s.cells, S⟩ :: h) g
            else behHistLaw k π f (s :: h) g))]
        refine Finset.sum_congr rfl (fun s₀ hs₀ => ?_)
        have hadm : Adm h s₀ := mem_admBatches.1 hs₀
        congr 1
        rw [behHistLaw, if_neg hs]
        simp only [pinAt_wt_self_apply π hadm]
        rw [Finset.sum_eq_single_of_mem s₀ hadm.1
          (by intro b _ hb; rw [if_neg hb, zero_mul]), if_pos rfl, one_mul]
        by_cases hL : Legal k h
        · simp only [if_pos hL]
          exact Finset.sum_congr rfl (fun S _ => by
            rw [pin_law_eq k π h s₀ f (⟨s₀.cells, S⟩ :: h) (by simp) g])
        · simp only [if_neg hL]
          exact (pin_law_eq k π h s₀ f (s₀ :: h) (by simp) g).symm
      · symm
        calc ∑ s₀ ∈ admBatches h₀, π.wt h₀ s₀ * behHistLaw k (pinAt π h₀ s₀) (f + 1) h g
            = ∑ s₀ ∈ admBatches h₀, π.wt h₀ s₀ *
                (∑ s ∈ batchesOn h, π.wt h s *
                  (if Legal k h then ∑ S ∈ s.cells.powerset, batchProb k h s.cells S *
                      behHistLaw k (pinAt π h₀ s₀) f (⟨s.cells, S⟩ :: h) g
                    else behHistLaw k (pinAt π h₀ s₀) f (s :: h) g)) := by
              refine Finset.sum_congr rfl (fun s₀ _ => ?_)
              congr 1
              rw [behHistLaw, if_neg hs, pinAt_wt_of_ne π h₀ s₀ hh]
          _ = ∑ s ∈ batchesOn h, π.wt h s *
                (∑ s₀ ∈ admBatches h₀, π.wt h₀ s₀ *
                  (if Legal k h then ∑ S ∈ s.cells.powerset, batchProb k h s.cells S *
                      behHistLaw k (pinAt π h₀ s₀) f (⟨s.cells, S⟩ :: h) g
                    else behHistLaw k (pinAt π h₀ s₀) f (s :: h) g)) :=
              (sum_swap_mul (batchesOn h) (admBatches h₀) (π.wt h₀) (π.wt h) _).symm
          _ = ∑ s ∈ batchesOn h, π.wt h s *
                (if Legal k h then ∑ S ∈ s.cells.powerset, batchProb k h s.cells S *
                    behHistLaw k π f (⟨s.cells, S⟩ :: h) g
                  else behHistLaw k π f (s :: h) g) :=
              Finset.sum_congr rfl (fun s _ => by rw [main s])

/-! ## The finite node set: histories of bounded length

`Tree n` is an infinite type and `History n` is unbounded, so no `Fintype (Tree n)` is available.
What *is* finite is the set of histories of length `< n`, and `behHistLaw_congr_agree` says the
fuel-`n` transcript law from `[]` depends on the policy only there.  That is the structural
substitute for enumerating trees. -/

/-- Every batch, as a list.  Not restricted to well-formed batches: the locality lemma is stated
with a length bound only, so the node list must be a superset of the reachable histories. -/
noncomputable def allBatches (n : ℕ) : List (Batch n) :=
  (Finset.univ : Finset (Fin n)).powerset.toList.flatMap
    (fun B => (Finset.univ : Finset (Fin n)).powerset.toList.map (fun S => ⟨B, S⟩))

lemma mem_allBatches (b : Batch n) : b ∈ allBatches n := by
  simp only [allBatches, List.mem_flatMap, List.mem_map, Finset.mem_toList, Finset.mem_powerset]
  exact ⟨b.cells, Finset.subset_univ _, b.ones, Finset.subset_univ _, rfl⟩

/-- All histories of length at most `m`. -/
noncomputable def allHists (n : ℕ) : ℕ → List (History n)
  | 0 => [[]]
  | (m + 1) => [] :: (allBatches n).flatMap (fun b => (allHists n m).map (fun h => b :: h))

lemma mem_allHists : ∀ (m : ℕ) (h : History n), h.length ≤ m → h ∈ allHists n m
  | 0, h, hl => by
      have hh : h = [] := List.length_eq_zero_iff.1 (by omega)
      simp [allHists, hh]
  | (m + 1), [], _ => by simp [allHists]
  | (m + 1), (b :: t), hl => by
      simp only [allHists, List.mem_cons, List.mem_flatMap, List.mem_map]
      refine Or.inr ⟨b, mem_allBatches b, t, mem_allHists m t ?_, rfl⟩
      simp only [List.length_cons] at hl; omega

/-! ## Iterating the split over the finite node set -/

/-- The everywhere-total default selection: commit all that is left, all zeros.  This is the
"arbitrary valid action at a null history" witness. -/
def dfltSel (n : ℕ) : DetSel n where
  sel h := ⟨remaining h, ∅⟩
  sel_adm _ := ⟨mem_batchesOn.2 ⟨Finset.Subset.refl _, Finset.empty_subset _⟩, fun hne => hne⟩

/-- Record one pinned choice in a selection. -/
def DetSel.update (c : DetSel n) (h₀ : History n) (s₀ : Batch n) : DetSel n where
  sel h := if h = h₀ ∧ Adm h₀ s₀ then s₀ else c.sel h
  sel_adm h := by
    by_cases hc : h = h₀ ∧ Adm h₀ s₀
    · rw [if_pos hc, hc.1]; exact hc.2
    · rw [if_neg hc]; exact c.sel_adm h

lemma DetSel.update_sel_self (c : DetSel n) {h₀ : History n} {s₀ : Batch n} (hadm : Adm h₀ s₀) :
    (c.update h₀ s₀).sel h₀ = s₀ := by
  show (if h₀ = h₀ ∧ Adm h₀ s₀ then s₀ else c.sel h₀) = s₀
  exact if_pos ⟨rfl, hadm⟩

lemma DetSel.update_sel_of_ne (c : DetSel n) (h₀ : History n) (s₀ : Batch n) {h : History n}
    (hne : h ≠ h₀) : (c.update h₀ s₀).sel h = c.sel h := by
  show (if h = h₀ ∧ Adm h₀ s₀ then s₀ else c.sel h) = c.sel h
  exact if_neg (fun hc => hne hc.1)

lemma sum_map_flatMap {α β : Type*} (L : List α) (F : α → List β) (φ : β → ℝ) :
    ((L.flatMap F).map φ).sum = (L.map (fun a => ((F a).map φ).sum)).sum := by
  induction L with
  | nil => simp
  | cons a t ih => simp [List.flatMap_cons, ih]

lemma sum_toList_map {β : Type*} (s : Finset β) (φ : β → ℝ) :
    ((s.toList).map φ).sum = ∑ x ∈ s, φ x := by
  simp [Finset.sum_eq_multiset_sum, ← Multiset.sum_toList, Finset.toList]

/-- **The mixture built by pinning one node at a time.**  Each component carries its weight, the
partially pinned policy, and the selection recording the pins.  The list is astronomically long and
is never evaluated; what matters is that it is a *finite* list, obtained structurally. -/
noncomputable def pinMix (π : BehPolicy n) :
    List (History n) → List (ℝ × BehPolicy n × DetSel n)
  | [] => [(1, π, dfltSel n)]
  | (h₀ :: L) => (pinMix π L).flatMap (fun p =>
      (admBatches h₀).toList.map (fun s₀ =>
        (p.1 * p.2.1.wt h₀ s₀, pinAt p.2.1 h₀ s₀, p.2.2.update h₀ s₀)))

lemma pinMix_nonneg (π : BehPolicy n) : ∀ (L : List (History n)) (p : ℝ × BehPolicy n × DetSel n),
    p ∈ pinMix π L → 0 ≤ p.1 := by
  intro L
  induction L with
  | nil => intro p hp; rw [pinMix, List.mem_singleton] at hp; rw [hp]; norm_num
  | cons h₁ L ih =>
    intro p hp
    rw [pinMix, List.mem_flatMap] at hp
    obtain ⟨q, hq, hpq⟩ := hp
    rw [List.mem_map] at hpq
    obtain ⟨s₀, _, rfl⟩ := hpq
    exact mul_nonneg (ih q hq) (q.2.1.wt_nonneg h₁ s₀)

lemma pinMix_sum (π : BehPolicy n) : ∀ (L : List (History n)),
    ((pinMix π L).map Prod.fst).sum = 1 := by
  intro L
  induction L with
  | nil => rw [pinMix]; simp
  | cons h₁ L ih =>
    rw [pinMix, sum_map_flatMap]
    have hinner : ∀ q : ℝ × BehPolicy n × DetSel n,
        ((((admBatches h₁).toList.map (fun s₀ =>
            (q.1 * q.2.1.wt h₁ s₀, pinAt q.2.1 h₁ s₀, q.2.2.update h₁ s₀)))).map Prod.fst).sum
          = q.1 := by
      intro q
      rw [List.map_map, sum_toList_map]
      simp only [Function.comp]
      rw [← Finset.mul_sum, sum_admBatches_wt, mul_one]
    rw [List.map_congr_left (fun q _ => hinner q)]
    exact ih

lemma pinMix_law (k : ℕ) (π : BehPolicy n) : ∀ (L : List (History n)) (f : ℕ) (h g : History n),
    behHistLaw k π f h g = ((pinMix π L).map (fun p => p.1 * behHistLaw k p.2.1 f h g)).sum := by
  intro L
  induction L with
  | nil => intro f h g; rw [pinMix]; simp
  | cons h₁ L ih =>
    intro f h g
    rw [pinMix, sum_map_flatMap]
    have hinner : ∀ q : ℝ × BehPolicy n × DetSel n,
        ((((admBatches h₁).toList.map (fun s₀ =>
            (q.1 * q.2.1.wt h₁ s₀, pinAt q.2.1 h₁ s₀, q.2.2.update h₁ s₀)))).map
              (fun p => p.1 * behHistLaw k p.2.1 f h g)).sum
          = q.1 * behHistLaw k q.2.1 f h g := by
      intro q
      rw [List.map_map, sum_toList_map]
      simp only [Function.comp]
      rw [behHistLaw_split k q.2.1 h₁ f h g, Finset.mul_sum]
      exact Finset.sum_congr rfl (fun s₀ _ => by ring)
    rw [List.map_congr_left (fun q _ => hinner q)]
    exact ih f h g

lemma pinMix_det (π : BehPolicy n) : ∀ (L : List (History n)) (p : ℝ × BehPolicy n × DetSel n),
    p ∈ pinMix π L → ∀ h₀ ∈ L, p.2.1.wt h₀ = fun s => if s = p.2.2.sel h₀ then 1 else 0 := by
  intro L
  induction L with
  | nil => intro p _ h₀ hh₀; exact absurd hh₀ (List.not_mem_nil)
  | cons h₁ L ih =>
    intro p hp h₀ hh₀
    rw [pinMix, List.mem_flatMap] at hp
    obtain ⟨q, hq, hpq⟩ := hp
    rw [List.mem_map] at hpq
    obtain ⟨s₀, hs₀, rfl⟩ := hpq
    have hadm : Adm h₁ s₀ := mem_admBatches.1 (Finset.mem_toList.1 hs₀)
    by_cases he : h₀ = h₁
    · subst he
      funext s
      rw [DetSel.update_sel_self q.2.2 hadm]
      exact pinAt_wt_self_apply q.2.1 hadm s
    · rw [pinAt_wt_of_ne q.2.1 h₁ s₀ he, DetSel.update_sel_of_ne q.2.2 h₁ s₀ he]
      exact ih q hq h₀ (by rcases List.mem_cons.1 hh₀ with h | h; exact absurd h he; exact h)

/-! ## The faithful forward realization -/

/-- **`Claim_C00_realization_forward_transcript`.**  Every admissible behavioural policy has the
same law of its public transcript as a finite mixture of deterministic public-history trees, with
nonnegative weights summing to one.  The `(output, charged count)` joint law, the output marginal,
the mean cost and every success-by-`r` scalar are consequences, not the content. -/
theorem realization_forward_core (n k : ℕ) (π : BehPolicy n) :
    ∃ m : List (ℝ × Tree n), (∀ p ∈ m, 0 ≤ p.1) ∧ (m.map Prod.fst).sum = 1 ∧
      ∀ g : History n, behHistLaw k π n [] g
        = (m.map (fun p => p.1 * treeHistLaw k p.2 n [] g)).sum := by
  refine ⟨(pinMix π (allHists n n)).map (fun p => (p.1, p.2.2.toTree)), ?_, ?_, ?_⟩
  · intro p hp
    rw [List.mem_map] at hp
    obtain ⟨q, hq, rfl⟩ := hp
    exact pinMix_nonneg π _ q hq
  · have h1 := pinMix_sum π (allHists n n)
    rw [List.map_map]
    have hcomp : (Prod.fst ∘ fun p : ℝ × BehPolicy n × DetSel n => (p.1, p.2.2.toTree))
        = Prod.fst := by funext x; rfl
    rw [hcomp]
    exact h1
  · intro g
    rw [pinMix_law k π (allHists n n) n [] g, List.map_map]
    refine congrArg List.sum (List.map_congr_left ?_)
    intro p hp
    have hdet := pinMix_det π (allHists n n) p hp
    have h1 : behHistLaw k p.2.1 n [] g = behHistLaw k p.2.2.toPolicy n [] g := by
      refine behHistLaw_congr_agree k _ _ n [] (fun h' _ hlt => ?_) g
      have hmem : h' ∈ allHists n n := by
        refine mem_allHists n h' ?_
        simp only [List.length_nil, zero_add] at hlt
        omega
      rw [hdet h' hmem]
      funext s
      rw [DetSel.toPolicy_wt]
    simp only [Function.comp]
    rw [h1, behHistLaw_toPolicy k p.2.2 n [] g]

/-- **`Claim_C00_realization_forward_transcript`.**  The `StdParams` hypothesis is passed through
and never used: the theorem holds for every `n` and `k`. -/
theorem realization_forward_transcript (n k : ℕ) :
    Claim_C00_realization_forward_transcript n k := fun _ => realization_forward_core n k

/-! ## Boundedness of the transcript law (needed for the carrier's integral to be real) -/

lemma stepWeight_nonneg (k : ℕ) (T : Tree n) (h : History n) (S : Finset (Fin n)) :
    0 ≤ T.stepWeight k h S := by
  unfold Tree.stepWeight
  by_cases hL : Legal k h
  · rw [if_pos hL]; exact batchProb_nonneg_of_legal k hL _ _
  · rw [if_neg hL]; split <;> norm_num

lemma sum_stepWeight (k : ℕ) (T : Tree n) (h : History n) :
    ∑ S ∈ (T.act h).powerset, T.stepWeight k h S = 1 := by
  unfold Tree.stepWeight
  by_cases hL : Legal k h
  · simp only [if_pos hL]; exact sum_batchProb k h (T.act h)
  · simp only [if_neg hL]
    rw [Finset.sum_ite_eq' ((T.act h).powerset) (T.fill h) (fun _ => (1:ℝ)),
      if_pos (Finset.mem_powerset.2 (T.fill_sub h))]

lemma treeHistLaw_nonneg (k : ℕ) (T : Tree n) :
    ∀ (f : ℕ) (h g : History n), 0 ≤ treeHistLaw k T f h g := by
  intro f
  induction f with
  | zero => intro h g; rw [treeHistLaw]; split <;> norm_num
  | succ f ih =>
    intro h g
    rw [treeHistLaw]
    by_cases hs : size h = 0
    · rw [if_pos hs]; split <;> norm_num
    · rw [if_neg hs]
      exact Finset.sum_nonneg (fun S _ => mul_nonneg (stepWeight_nonneg k T h S) (ih _ g))

lemma treeHistLaw_le_one (k : ℕ) (T : Tree n) :
    ∀ (f : ℕ) (h g : History n), treeHistLaw k T f h g ≤ 1 := by
  intro f
  induction f with
  | zero => intro h g; rw [treeHistLaw]; split <;> norm_num
  | succ f ih =>
    intro h g
    rw [treeHistLaw]
    by_cases hs : size h = 0
    · rw [if_pos hs]; split <;> norm_num
    · rw [if_neg hs]
      calc ∑ S ∈ (T.act h).powerset, T.stepWeight k h S * treeHistLaw k T f (⟨T.act h, S⟩ :: h) g
          ≤ ∑ S ∈ (T.act h).powerset, T.stepWeight k h S * 1 := by
            refine Finset.sum_le_sum (fun S _ => ?_)
            exact mul_le_mul_of_nonneg_left (ih _ g) (stepWeight_nonneg k T h S)
        _ = 1 := by simp only [mul_one]; exact sum_stepWeight k T h

end Faithful
end AGF

namespace AGF
namespace Conv

open Finset

variable {n : ℕ}

/-! ## List helpers -/

lemma sum_comm_list {α β : Type*} (L : List α) (F : Finset β) (f : α → β → ℝ) :
    ∑ b ∈ F, (L.map (fun a => f a b)).sum = (L.map (fun a => ∑ b ∈ F, f a b)).sum := by
  induction L with
  | nil => simp
  | cons a t ih => simp [Finset.sum_add_distrib, ih]

lemma list_sum_mul_const {α : Type*} (L : List α) (u : α → ℝ) (c : ℝ) :
    (L.map (fun a => u a * c)).sum = (L.map u).sum * c := by
  induction L with
  | nil => simp
  | cons a t ih => simp [ih, add_mul]

lemma list_sum_const_mul {α : Type*} (L : List α) (u : α → ℝ) (c : ℝ) :
    (L.map (fun a => c * u a)).sum = c * (L.map u).sum := by
  induction L with
  | nil => simp
  | cons a t ih => simp [ih, mul_add]

lemma list_sum_nonneg' {α : Type*} (L : List α) (u : α → ℝ) (hu : ∀ a ∈ L, 0 ≤ u a) :
    0 ≤ (L.map u).sum := by
  induction L with
  | nil => simp
  | cons a t ih =>
    simp only [List.map_cons, List.sum_cons]
    have h1 : 0 ≤ u a := hu a (List.mem_cons_self ..)
    have h2 : 0 ≤ (t.map u).sum := ih (fun x hx => hu x (List.mem_cons_of_mem _ hx))
    linarith

lemma list_terms_eq_zero {α : Type*} (L : List α) (u : α → ℝ) (hu : ∀ a ∈ L, 0 ≤ u a)
    (h0 : (L.map u).sum = 0) : ∀ a ∈ L, u a = 0 := by
  induction L with
  | nil => intro a ha; exact absurd ha List.not_mem_nil
  | cons b t ih =>
    simp only [List.map_cons, List.sum_cons] at h0
    have h1 : 0 ≤ u b := hu b (List.mem_cons_self ..)
    have h2 : 0 ≤ (t.map u).sum :=
      list_sum_nonneg' t u (fun x hx => hu x (List.mem_cons_of_mem _ hx))
    have hb : u b = 0 := by linarith
    have ht : (t.map u).sum = 0 := by linarith
    intro a ha
    rcases List.mem_cons.1 ha with rfl | ha'
    · exact hb
    · exact ih (fun x hx => hu x (List.mem_cons_of_mem _ hx)) ht a ha'

/-! ## Step weights -/

lemma stepWeight_nonneg (k : ℕ) (T : Tree n) (h : History n) (S : Finset (Fin n)) :
    0 ≤ T.stepWeight k h S := by
  unfold Tree.stepWeight
  by_cases hL : Legal k h
  · rw [if_pos hL]; exact batchProb_nonneg_of_legal k hL _ _
  · rw [if_neg hL]; split <;> norm_num

/-! ## The reach weight of a history under one tree -/

/-- Probability that the tree's transcript passes through the public history `h`. -/
noncomputable def reach (k : ℕ) (T : Tree n) : History n → ℝ
  | [] => 1
  | (s :: t) => reach k T t * (if s.cells = T.act t then T.stepWeight k t s.ones else 0)

lemma reach_nonneg (k : ℕ) (T : Tree n) : ∀ h : History n, 0 ≤ reach k T h
  | [] => by rw [reach]; norm_num
  | (s :: t) => by
      rw [reach]
      refine mul_nonneg (reach_nonneg k T t) ?_
      split
      · exact stepWeight_nonneg k T t s.ones
      · norm_num

/-- One illegal step of the reach weight: the declared completion word is committed verbatim, so
the step factor is the indicator of the tree's own batch. -/
lemma reach_cons_illegal (k : ℕ) (T : Tree n) (h : History n) (hL : ¬ Legal k h) (s : Batch n) :
    reach k T (s :: h) = reach k T h * (if s = (⟨T.act h, T.fill h⟩ : Batch n) then 1 else 0) := by
  rw [reach]
  by_cases h1 : s.cells = T.act h
  · rw [if_pos h1, Tree.stepWeight, if_neg hL]
    by_cases h2 : s.ones = T.fill h
    · rw [if_pos h2, if_pos (show s = (⟨T.act h, T.fill h⟩ : Batch n) by cases s; simp_all)]
    · rw [if_neg h2, if_neg (show s ≠ (⟨T.act h, T.fill h⟩ : Batch n) by
        intro he; rw [he] at h2; exact h2 rfl)]
  · rw [if_neg h1, if_neg (show s ≠ (⟨T.act h, T.fill h⟩ : Batch n) by
      intro he; rw [he] at h1; exact h1 rfl)]

/-! ## Mixture aggregates -/

/-- Total mixture weight of transcripts through `h`. -/
noncomputable def mixReach (k : ℕ) (m : List (ℝ × Tree n)) (h : History n) : ℝ :=
  (m.map (fun p => p.1 * reach k p.2 h)).sum

/-- The part of it whose tree commits exactly the batch `s` at `h`. -/
noncomputable def mixReachAt (k : ℕ) (m : List (ℝ × Tree n)) (h : History n) (s : Batch n) : ℝ :=
  (m.map (fun p => p.1 * reach k p.2 h *
    (if s = (⟨p.2.act h, p.2.fill h⟩ : Batch n) then 1 else 0))).sum

/-- The part of it whose tree selects exactly the cells `A` at `h`. -/
noncomputable def mixReachCells (k : ℕ) (m : List (ℝ × Tree n)) (h : History n)
    (A : Finset (Fin n)) : ℝ :=
  (m.map (fun p => p.1 * reach k p.2 h * (if A = p.2.act h then 1 else 0))).sum

lemma mixReach_nonneg (k : ℕ) (m : List (ℝ × Tree n)) (hw : ∀ p ∈ m, 0 ≤ p.1)
    (h : History n) : 0 ≤ mixReach k m h :=
  list_sum_nonneg' _ _ (fun p hp => mul_nonneg (hw p hp) (reach_nonneg k p.2 h))

lemma mixReachAt_nonneg (k : ℕ) (m : List (ℝ × Tree n)) (hw : ∀ p ∈ m, 0 ≤ p.1)
    (h : History n) (s : Batch n) : 0 ≤ mixReachAt k m h s := by
  refine list_sum_nonneg' _ _ (fun p hp => ?_)
  refine mul_nonneg (mul_nonneg (hw p hp) (reach_nonneg k p.2 h)) ?_
  split <;> norm_num

/-- The batch a tree commits at `h` is admissible there. -/
lemma treeBatch_mem (T : Tree n) (h : History n) :
    (⟨T.act h, T.fill h⟩ : Batch n) ∈ batchesOn h :=
  mem_batchesOn.2 ⟨T.act_sub h, T.fill_sub h⟩

lemma sum_mixReachAt (k : ℕ) (m : List (ℝ × Tree n)) (h : History n) :
    ∑ s ∈ batchesOn h, mixReachAt k m h s = mixReach k m h := by
  unfold mixReachAt
  rw [sum_comm_list]
  unfold mixReach
  refine congrArg List.sum (List.map_congr_left ?_)
  intro p _
  rw [← Finset.mul_sum,
    Finset.sum_ite_eq' (batchesOn h) (⟨p.2.act h, p.2.fill h⟩ : Batch n) (fun _ => (1:ℝ)),
    if_pos (treeBatch_mem p.2 h), mul_one]

/-- One legal step of the reach weight: the frozen product factor comes out, leaving the
cells-conditioned weight. -/
lemma mixReach_cons_legal (k : ℕ) (m : List (ℝ × Tree n)) (h : History n) (hL : Legal k h)
    (A S : Finset (Fin n)) :
    mixReach k m (⟨A, S⟩ :: h) = batchProb k h A S * mixReachCells k m h A := by
  unfold mixReach mixReachCells
  rw [← list_sum_const_mul]
  refine congrArg List.sum (List.map_congr_left ?_)
  intro p _
  rw [reach]
  by_cases hA : A = p.2.act h
  · rw [if_pos hA, if_pos hA, Tree.stepWeight, if_pos hL, ← hA]; ring
  · rw [if_neg hA, if_neg hA]; ring

/-- The same, aggregated over the mixture. -/
lemma mixReach_cons_illegal (k : ℕ) (m : List (ℝ × Tree n)) (h : History n) (hL : ¬ Legal k h)
    (s : Batch n) : mixReach k m (s :: h) = mixReachAt k m h s := by
  unfold mixReach mixReachAt
  refine congrArg List.sum (List.map_congr_left ?_)
  intro p _
  rw [reach_cons_illegal k p.2 h hL s]
  ring

/-! ## The conditional behavioural policy of a finite tree mixture -/

/-- **The §2 conditioning construction.**  At a public history carrying positive mixture weight,
the action law is the conditional law of the component tree's batch given that the transcript
reached that history; at a *null* history (zero weight, including one no component can reach at
all) an arbitrary valid action is assigned.  This is exactly AGF-08 §2's prescription, and the null
branch is where "assign arbitrary valid actions at null histories" is discharged. -/
noncomputable def condPolicy (k : ℕ) (m : List (ℝ × Tree n)) (hw : ∀ p ∈ m, 0 ≤ p.1) :
    BehPolicy n where
  wt h s := if 0 < mixReach k m h then mixReachAt k m h s / mixReach k m h
            else (if s = (⟨remaining h, ∅⟩ : Batch n) then 1 else 0)
  wt_nonneg h s := by
    by_cases hd : 0 < mixReach k m h
    · rw [if_pos hd]
      exact div_nonneg (mixReachAt_nonneg k m hw h s) (le_of_lt hd)
    · rw [if_neg hd]; split <;> norm_num
  wt_supp h s hne := by
    by_cases hd : 0 < mixReach k m h
    · rw [if_pos hd] at hne
      by_contra hns
      have hz : mixReachAt k m h s = 0 := by
        unfold mixReachAt
        refine List.sum_eq_zero (fun x hx => ?_)
        rw [List.mem_map] at hx
        obtain ⟨p, _, rfl⟩ := hx
        rw [if_neg (show s ≠ (⟨p.2.act h, p.2.fill h⟩ : Batch n) by
          intro he; exact hns (he ▸ treeBatch_mem p.2 h)), mul_zero]
      rw [hz, zero_div] at hne
      exact hne rfl
    · rw [if_neg hd] at hne
      by_cases hx : s = (⟨remaining h, ∅⟩ : Batch n)
      · exact hx ▸ mem_batchesOn.2 ⟨Finset.Subset.refl _, Finset.empty_subset _⟩
      · simp [hx] at hne
  wt_ne h s hne hr := by
    by_cases hd : 0 < mixReach k m h
    · rw [if_pos hd] at hne
      by_contra hns
      have hz : mixReachAt k m h s = 0 := by
        unfold mixReachAt
        refine List.sum_eq_zero (fun x hx => ?_)
        rw [List.mem_map] at hx
        obtain ⟨p, _, rfl⟩ := hx
        rw [if_neg (show s ≠ (⟨p.2.act h, p.2.fill h⟩ : Batch n) by
          intro he; exact hns (by rw [he]; exact p.2.act_ne h hr)), mul_zero]
      rw [hz, zero_div] at hne
      exact hne rfl
    · rw [if_neg hd] at hne
      by_cases hx : s = (⟨remaining h, ∅⟩ : Batch n)
      · rw [hx]; exact hr
      · simp [hx] at hne
  wt_sum h := by
    by_cases hd : 0 < mixReach k m h
    · simp only [if_pos hd]
      rw [← Finset.sum_div, sum_mixReachAt, div_self (ne_of_gt hd)]
    · simp only [if_neg hd]
      rw [Finset.sum_ite_eq' (batchesOn h) (⟨remaining h, ∅⟩ : Batch n) (fun _ => (1:ℝ)),
        if_pos (mem_batchesOn.2 ⟨Finset.Subset.refl _, Finset.empty_subset _⟩)]

/-! ## Reach, one step at a time -/

lemma reach_cons_self (k : ℕ) (T : Tree n) (h : History n) (S : Finset (Fin n)) :
    reach k T (⟨T.act h, S⟩ :: h) = reach k T h * T.stepWeight k h S := by
  rw [reach, if_pos rfl]

lemma reach_cons_of_ne (k : ℕ) (T : Tree n) (h : History n) (A S : Finset (Fin n))
    (hA : A ≠ T.act h) : reach k T (⟨A, S⟩ :: h) = 0 := by
  rw [reach, if_neg hA, mul_zero]

/-! ## Two aggregation lemmas, so the main induction is a chain of rewrites -/

/-- A `mixReachAt`-weighted sum over admissible batches collapses to a per-component sum at each
component's own committed batch.  No grouping of components by their action is needed. -/
lemma sum_mixReachAt_mul (k : ℕ) (m : List (ℝ × Tree n)) (h : History n) (Φ : Batch n → ℝ) :
    ∑ s ∈ batchesOn h, mixReachAt k m h s * Φ s
      = (m.map (fun p => p.1 * reach k p.2 h * Φ (⟨p.2.act h, p.2.fill h⟩ : Batch n))).sum := by
  have hpush : ∀ s ∈ batchesOn h, mixReachAt k m h s * Φ s
      = (m.map (fun p => p.1 * reach k p.2 h *
          (if s = (⟨p.2.act h, p.2.fill h⟩ : Batch n) then 1 else 0) * Φ s)).sum := by
    intro s _; unfold mixReachAt; rw [list_sum_mul_const]
  rw [Finset.sum_congr rfl hpush, sum_comm_list]
  refine congrArg List.sum (List.map_congr_left ?_)
  intro p _
  have hcollapse : ∑ s ∈ batchesOn h, p.1 * reach k p.2 h *
        (if s = (⟨p.2.act h, p.2.fill h⟩ : Batch n) then 1 else 0) * Φ s
      = p.1 * reach k p.2 h *
        (if (⟨p.2.act h, p.2.fill h⟩ : Batch n) = (⟨p.2.act h, p.2.fill h⟩ : Batch n)
          then 1 else 0) * Φ (⟨p.2.act h, p.2.fill h⟩ : Batch n) :=
    Finset.sum_eq_single_of_mem _ (treeBatch_mem p.2 h)
      (by intro b _ hb; rw [if_neg hb]; ring)
  rw [hcollapse, if_pos rfl, mul_one]

/-- The dual aggregation: a per-component sum whose factor depends only on the component's chosen
cells is a `mixReachCells`-weighted sum over the possible cell sets. -/
lemma sum_mixReachCells_mul (k : ℕ) (m : List (ℝ × Tree n)) (h : History n)
    (Ψ : Finset (Fin n) → ℝ) :
    (m.map (fun p => p.1 * reach k p.2 h * Ψ (p.2.act h))).sum
      = ∑ A ∈ (remaining h).powerset, mixReachCells k m h A * Ψ A := by
  have hpush : ∀ A ∈ (remaining h).powerset, mixReachCells k m h A * Ψ A
      = (m.map (fun p => p.1 * reach k p.2 h *
          (if A = p.2.act h then 1 else 0) * Ψ A)).sum := by
    intro A _; unfold mixReachCells; rw [list_sum_mul_const]
  rw [Finset.sum_congr rfl hpush, sum_comm_list]
  refine congrArg List.sum (List.map_congr_left ?_)
  intro p _
  have hmem : p.2.act h ∈ (remaining h).powerset := Finset.mem_powerset.2 (p.2.act_sub h)
  have hcollapse : ∑ A ∈ (remaining h).powerset, p.1 * reach k p.2 h *
        (if A = p.2.act h then 1 else 0) * Ψ A
      = p.1 * reach k p.2 h * (if p.2.act h = p.2.act h then 1 else 0) * Ψ (p.2.act h) :=
    Finset.sum_eq_single_of_mem _ hmem (by intro b _ hb; rw [if_neg hb]; ring)
  rw [hcollapse, if_pos rfl, mul_one]

lemma condPolicy_wt (k : ℕ) (m : List (ℝ × Tree n)) (hw : ∀ p ∈ m, 0 ≤ p.1) (h : History n)
    (s : Batch n) : (condPolicy k m hw).wt h s
      = if 0 < mixReach k m h then mixReachAt k m h s / mixReach k m h
        else (if s = (⟨remaining h, ∅⟩ : Batch n) then 1 else 0) := rfl

/-! ## The conditional policy reproduces the mixture's transcript law -/

/-- The conditional identity that carries the induction: at *every* history, reached or null, the
mixture weight of transcripts through `h` times the conditional policy's law from `h` equals the
reach-weighted sum of the components' laws from `h`. -/
theorem condPolicy_key (k : ℕ) (m : List (ℝ × Tree n)) (hw : ∀ p ∈ m, 0 ≤ p.1) :
    ∀ (f : ℕ) (h g : History n),
      mixReach k m h * behHistLaw k (condPolicy k m hw) f h g
        = (m.map (fun p => p.1 * reach k p.2 h * treeHistLaw k p.2 f h g)).sum := by
  intro f
  induction f with
  | zero =>
    intro h g
    have hbeh : behHistLaw k (condPolicy k m hw) 0 h g = (if g = h then (1:ℝ) else 0) := by
      rw [behHistLaw]
    have htree : ∀ p : ℝ × Tree n, treeHistLaw k p.2 0 h g = (if g = h then (1:ℝ) else 0) := by
      intro p; rw [treeHistLaw]
    rw [hbeh]
    simp only [htree]
    rw [list_sum_mul_const m (fun p => p.1 * reach k p.2 h) (if g = h then (1:ℝ) else 0)]
    rfl
  | succ f ih =>
    intro h g
    by_cases hs : size h = 0
    · have hbeh : behHistLaw k (condPolicy k m hw) (f + 1) h g = (if g = h then (1:ℝ) else 0) := by
        rw [behHistLaw, if_pos hs]
      have htree : ∀ p : ℝ × Tree n,
          treeHistLaw k p.2 (f + 1) h g = (if g = h then (1:ℝ) else 0) := by
        intro p; rw [treeHistLaw, if_pos hs]
      rw [hbeh]
      simp only [htree]
      rw [list_sum_mul_const m (fun p => p.1 * reach k p.2 h) (if g = h then (1:ℝ) else 0)]
      rfl
    · by_cases hd : 0 < mixReach k m h
      · have hstep : ∀ (s : Batch n) (X : ℝ),
            mixReach k m h * ((condPolicy k m hw).wt h s * X) = mixReachAt k m h s * X := by
          intro s X
          have hne : mixReach k m h ≠ 0 := ne_of_gt hd
          rw [condPolicy_wt, if_pos hd]
          field_simp
        by_cases hL : Legal k h
        · -- legal history: the frozen product law applies to the chosen cells
          have hbeh : behHistLaw k (condPolicy k m hw) (f + 1) h g
              = ∑ s ∈ batchesOn h, (condPolicy k m hw).wt h s *
                  ∑ S ∈ s.cells.powerset, batchProb k h s.cells S *
                    behHistLaw k (condPolicy k m hw) f (⟨s.cells, S⟩ :: h) g := by
            rw [behHistLaw, if_neg hs]
            exact Finset.sum_congr rfl (fun s _ => by rw [if_pos hL])
          rw [hbeh, Finset.mul_sum,
            Finset.sum_congr rfl (fun s (_ : s ∈ batchesOn h) => hstep s _),
            sum_mixReachAt_mul k m h (fun s => ∑ S ∈ s.cells.powerset, batchProb k h s.cells S *
              behHistLaw k (condPolicy k m hw) f (⟨s.cells, S⟩ :: h) g)]
          rw [sum_mixReachCells_mul k m h (fun A => ∑ S ∈ A.powerset, batchProb k h A S *
              behHistLaw k (condPolicy k m hw) f (⟨A, S⟩ :: h) g)]
          have hIH : ∀ A ∈ (remaining h).powerset,
              mixReachCells k m h A * (∑ S ∈ A.powerset, batchProb k h A S *
                  behHistLaw k (condPolicy k m hw) f (⟨A, S⟩ :: h) g)
                = ∑ S ∈ A.powerset,
                    (m.map (fun p => p.1 * reach k p.2 (⟨A, S⟩ :: h) *
                      treeHistLaw k p.2 f (⟨A, S⟩ :: h) g)).sum := by
            intro A _
            rw [Finset.mul_sum]
            refine Finset.sum_congr rfl (fun S _ => ?_)
            rw [← ih (⟨A, S⟩ :: h) g, mixReach_cons_legal k m h hL A S]
            ring
          rw [Finset.sum_congr rfl hIH]
          have hswapS : ∀ A ∈ (remaining h).powerset,
              (∑ S ∈ A.powerset, (m.map (fun p => p.1 * reach k p.2 (⟨A, S⟩ :: h) *
                  treeHistLaw k p.2 f (⟨A, S⟩ :: h) g)).sum)
                = (m.map (fun p => ∑ S ∈ A.powerset, p.1 * reach k p.2 (⟨A, S⟩ :: h) *
                    treeHistLaw k p.2 f (⟨A, S⟩ :: h) g)).sum := by
            intro A _
            exact sum_comm_list m A.powerset
              (fun p S => p.1 * reach k p.2 (⟨A, S⟩ :: h) * treeHistLaw k p.2 f (⟨A, S⟩ :: h) g)
          rw [Finset.sum_congr rfl hswapS,
            sum_comm_list m (remaining h).powerset
              (fun p A => ∑ S ∈ A.powerset, p.1 * reach k p.2 (⟨A, S⟩ :: h) *
                treeHistLaw k p.2 f (⟨A, S⟩ :: h) g)]
          refine congrArg List.sum (List.map_congr_left ?_)
          intro p _
          have hmem : p.2.act h ∈ (remaining h).powerset := Finset.mem_powerset.2 (p.2.act_sub h)
          have hcollapse : ∑ A ∈ (remaining h).powerset, ∑ S ∈ A.powerset,
                p.1 * reach k p.2 (⟨A, S⟩ :: h) * treeHistLaw k p.2 f (⟨A, S⟩ :: h) g
              = ∑ S ∈ (p.2.act h).powerset, p.1 * reach k p.2 (⟨p.2.act h, S⟩ :: h) *
                  treeHistLaw k p.2 f (⟨p.2.act h, S⟩ :: h) g :=
            Finset.sum_eq_single_of_mem _ hmem (by
              intro b _ hb
              refine Finset.sum_eq_zero (fun S _ => ?_)
              rw [reach_cons_of_ne k p.2 h b S hb]
              ring)
          rw [hcollapse, treeHistLaw, if_neg hs, Finset.mul_sum]
          refine Finset.sum_congr rfl (fun S _ => ?_)
          rw [reach_cons_self k p.2 h S]
          ring
        · -- illegal history: the declared completion word is committed verbatim
          have hbeh : behHistLaw k (condPolicy k m hw) (f + 1) h g
              = ∑ s ∈ batchesOn h, (condPolicy k m hw).wt h s *
                  behHistLaw k (condPolicy k m hw) f (s :: h) g := by
            rw [behHistLaw, if_neg hs]
            exact Finset.sum_congr rfl (fun s _ => by rw [if_neg hL])
          rw [hbeh, Finset.mul_sum,
            Finset.sum_congr rfl (fun s (_ : s ∈ batchesOn h) => hstep s _)]
          have hIH : ∀ s ∈ batchesOn h,
              mixReachAt k m h s * behHistLaw k (condPolicy k m hw) f (s :: h) g
                = (m.map (fun p => p.1 * reach k p.2 (s :: h) *
                    treeHistLaw k p.2 f (s :: h) g)).sum := by
            intro s _
            rw [← mixReach_cons_illegal k m h hL s]
            exact ih (s :: h) g
          rw [Finset.sum_congr rfl hIH,
            sum_comm_list m (batchesOn h)
              (fun p s => p.1 * reach k p.2 (s :: h) * treeHistLaw k p.2 f (s :: h) g)]
          refine congrArg List.sum (List.map_congr_left ?_)
          intro p _
          have hcollapse : ∑ s ∈ batchesOn h,
                p.1 * reach k p.2 (s :: h) * treeHistLaw k p.2 f (s :: h) g
              = p.1 * reach k p.2 ((⟨p.2.act h, p.2.fill h⟩ : Batch n) :: h) *
                  treeHistLaw k p.2 f ((⟨p.2.act h, p.2.fill h⟩ : Batch n) :: h) g :=
            Finset.sum_eq_single_of_mem _ (treeBatch_mem p.2 h) (by
              intro b _ hb
              rw [reach_cons_illegal k p.2 h hL b, if_neg hb]
              ring)
          rw [hcollapse, reach_cons_illegal k p.2 h hL, if_pos rfl, mul_one]
          rw [treeHistLaw, if_neg hs]
          have hfmem : p.2.fill h ∈ (p.2.act h).powerset := Finset.mem_powerset.2 (p.2.fill_sub h)
          have htcollapse : ∑ S ∈ (p.2.act h).powerset, p.2.stepWeight k h S *
                treeHistLaw k p.2 f (⟨p.2.act h, S⟩ :: h) g
              = p.2.stepWeight k h (p.2.fill h) *
                  treeHistLaw k p.2 f (⟨p.2.act h, p.2.fill h⟩ :: h) g :=
            Finset.sum_eq_single_of_mem _ hfmem (by
              intro b _ hb
              have h0 : p.2.stepWeight k h b = 0 := by
                rw [Tree.stepWeight, if_neg hL, if_neg hb]
              rw [h0, zero_mul])
          rw [htcollapse, Tree.stepWeight, if_neg hL, if_pos rfl]
          ring
      · have hz : mixReach k m h = 0 :=
          le_antisymm (not_lt.1 hd) (mixReach_nonneg k m hw h)
        have hterms : ∀ p ∈ m, p.1 * reach k p.2 h = 0 :=
          list_terms_eq_zero m (fun p => p.1 * reach k p.2 h)
            (fun q hq => mul_nonneg (hw q hq) (reach_nonneg k q.2 h)) hz
        rw [hz, zero_mul]
        refine (List.sum_eq_zero (fun x hx => ?_)).symm
        rw [List.mem_map] at hx
        obtain ⟨p, hp, rfl⟩ := hx
        rw [hterms p hp, zero_mul]

/-- **`Claim_C00_realization_converse_transcript`.**  Every finite mixture of deterministic
public-history trees, drawn before any token generation, is implemented by an admissible
behavioural policy with the *same public transcript law* — hence the same `(output, charged count)`
joint law.  The old converse in `Blueprint.lean` compared only the output marginal and mean cost. -/
theorem realization_converse_core (n k : ℕ) (m : List (ℝ × Tree n))
    (hw : ∀ p ∈ m, 0 ≤ p.1) (hs : (m.map Prod.fst).sum = 1) :
    ∃ π : BehPolicy n, ∀ g : History n,
      behHistLaw k π n [] g = (m.map (fun p => p.1 * treeHistLaw k p.2 n [] g)).sum := by
  refine ⟨condPolicy k m hw, fun g => ?_⟩
  have h1 := condPolicy_key k m hw n [] g
  rw [show mixReach k m ([] : History n) = 1 from ?_] at h1
  · rw [one_mul] at h1
    rw [h1]
    refine congrArg List.sum (List.map_congr_left ?_)
    intro p _
    rw [reach, mul_one]
  · unfold mixReach
    simp only [reach]
    rw [show (m.map (fun p => p.1 * (1:ℝ))) = m.map Prod.fst from ?_]
    · exact hs
    · exact List.map_congr_left (fun p _ => by rw [mul_one])

/-- **`Claim_C00_realization_converse_transcript`.**  `StdParams` passed through, never used. -/
theorem realization_converse_transcript (n k : ℕ) :
    Claim_C00_realization_converse_transcript n k :=
  fun _ m hw hs => realization_converse_core n k m hw hs

end Conv
end AGF

namespace AGF
namespace Marg

open Finset

variable {n : ℕ}

/-! ## Infrastructure for the carrier `histsUpTo` -/

lemma batch_mem_of_powerset {h : History n} {s : Batch n} (hs : s ∈ batchesOn h)
    {S : Finset (Fin n)} (hS : S ∈ s.cells.powerset) :
    (⟨s.cells, S⟩ : Batch n) ∈ batchesOn h :=
  mem_batchesOn.2 ⟨(mem_batchesOn.1 hs).1, Finset.mem_powerset.1 hS⟩

lemma histsUpTo_child {f : ℕ} {h : History n} {s : Batch n} (hs : s ∈ batchesOn h) :
    histsUpTo n f (s :: h) ⊆ histsUpTo n (f + 1) h := by
  intro g hg
  rw [histsUpTo]
  exact Finset.mem_insert_of_mem (Finset.mem_biUnion.2 ⟨s, hs, hg⟩)

lemma size_child_le {f : ℕ} {h : History n} {s : Batch n} (hs : s ∈ batchesOn h)
    (hne : s.cells.Nonempty) (hf : size h ≤ f + 1) : size (s :: h) ≤ f := by
  have h1 : size (s :: h) + s.cells.card = size h := size_cons (mem_batchesOn.1 hs).1
  have h2 : 0 < s.cells.card := Finset.card_pos.2 hne
  omega

/-- The step expansion of the behavioural transcript law at an unfinished history. -/
lemma behHistLaw_step (k : ℕ) (π : BehPolicy n) (f : ℕ) {h : History n} (hs : size h ≠ 0)
    (g : History n) :
    behHistLaw k π (f + 1) h g
      = ∑ s ∈ batchesOn h, π.wt h s *
          (if Legal k h then
              ∑ S ∈ s.cells.powerset,
                batchProb k h s.cells S * behHistLaw k π f (⟨s.cells, S⟩ :: h) g
            else behHistLaw k π f (s :: h) g) := by
  rw [behHistLaw, if_neg hs]

/-- At a finished history the transcript law is the Dirac at that history, at every fuel. -/
lemma behHistLaw_of_size_zero (k : ℕ) (π : BehPolicy n) (f : ℕ) {h : History n} (hs : size h = 0)
    (g : History n) : behHistLaw k π f h g = if g = h then 1 else 0 := by
  cases f with
  | zero => rw [behHistLaw]
  | succ f => rw [behHistLaw, if_pos hs]

/-! ## Support of the transcript law: carrier adequacy -/

theorem behHistLaw_support (k : ℕ) (π : BehPolicy n) :
    ∀ (f : ℕ) (h g : History n), behHistLaw k π f h g ≠ 0 → g ∈ histsUpTo n f h := by
  intro f
  induction f with
  | zero =>
    intro h g hne
    rw [behHistLaw] at hne
    by_cases hgh : g = h
    · rw [histsUpTo, hgh]; exact Finset.mem_singleton_self h
    · rw [if_neg hgh] at hne; exact absurd rfl hne
  | succ f ih =>
    intro h g hne
    by_cases hs : size h = 0
    · rw [behHistLaw_of_size_zero k π (f + 1) hs] at hne
      by_cases hgh : g = h
      · rw [histsUpTo, hgh]; exact Finset.mem_insert_self h _
      · rw [if_neg hgh] at hne; exact absurd rfl hne
    · rw [behHistLaw_step k π f hs] at hne
      obtain ⟨s, hsmem, hterm⟩ := Finset.exists_ne_zero_of_sum_ne_zero hne
      have hinner : (if Legal k h then ∑ S ∈ s.cells.powerset, batchProb k h s.cells S *
          behHistLaw k π f (⟨s.cells, S⟩ :: h) g else behHistLaw k π f (s :: h) g) ≠ 0 :=
        fun h0 => hterm (by rw [h0, mul_zero])
      by_cases hL : Legal k h
      · rw [if_pos hL] at hinner
        obtain ⟨S, hSmem, hterm2⟩ := Finset.exists_ne_zero_of_sum_ne_zero hinner
        have hchild : behHistLaw k π f (⟨s.cells, S⟩ :: h) g ≠ 0 :=
          fun h0 => hterm2 (by rw [h0, mul_zero])
        exact histsUpTo_child (batch_mem_of_powerset hsmem hSmem) (ih _ g hchild)
      · rw [if_neg hL] at hinner
        exact histsUpTo_child hsmem (ih _ g hinner)

/-- **`Claim_C00_carrier_adequate`.** -/
theorem carrier_adequate (n k : ℕ) : Claim_C00_carrier_adequate n k :=
  fun π g => behHistLaw_support k π n ([] : History n) g

/-! ## Depth monotonicity on the support -/

theorem behHistLaw_depth_le (k : ℕ) (π : BehPolicy n) :
    ∀ (f : ℕ) (h g : History n), behHistLaw k π f h g ≠ 0 → depth h ≤ depth g := by
  intro f
  induction f with
  | zero =>
    intro h g hne
    rw [behHistLaw] at hne
    by_cases hgh : g = h
    · rw [hgh]
    · rw [if_neg hgh] at hne; exact absurd rfl hne
  | succ f ih =>
    intro h g hne
    by_cases hs : size h = 0
    · rw [behHistLaw_of_size_zero k π (f + 1) hs] at hne
      by_cases hgh : g = h
      · rw [hgh]
      · rw [if_neg hgh] at hne; exact absurd rfl hne
    · rw [behHistLaw_step k π f hs] at hne
      obtain ⟨s, _, hterm⟩ := Finset.exists_ne_zero_of_sum_ne_zero hne
      have hinner : (if Legal k h then ∑ S ∈ s.cells.powerset, batchProb k h s.cells S *
          behHistLaw k π f (⟨s.cells, S⟩ :: h) g else behHistLaw k π f (s :: h) g) ≠ 0 :=
        fun h0 => hterm (by rw [h0, mul_zero])
      by_cases hL : Legal k h
      · rw [if_pos hL] at hinner
        obtain ⟨S, _, hterm2⟩ := Finset.exists_ne_zero_of_sum_ne_zero hinner
        have hchild : behHistLaw k π f (⟨s.cells, S⟩ :: h) g ≠ 0 :=
          fun h0 => hterm2 (by rw [h0, mul_zero])
        have := ih (⟨s.cells, S⟩ :: h) g hchild
        simp only [depth, List.length_cons] at this ⊢
        omega
      · rw [if_neg hL] at hinner
        have := ih (s :: h) g hinner
        simp only [depth, List.length_cons] at this ⊢
        omega

/-- With enough fuel, an unfinished history commits at least one batch, so every history in the
support is strictly deeper. -/
theorem behHistLaw_depth_lt (k : ℕ) (π : BehPolicy n) :
    ∀ (f : ℕ) (h g : History n), size h ≤ f → size h ≠ 0 → behHistLaw k π f h g ≠ 0 →
      depth h < depth g := by
  intro f
  cases f with
  | zero => intro h g hsz hs _; omega
  | succ f =>
    intro h g _ hs hne
    rw [behHistLaw_step k π f hs] at hne
    obtain ⟨s, _, hterm⟩ := Finset.exists_ne_zero_of_sum_ne_zero hne
    have hinner : (if Legal k h then ∑ S ∈ s.cells.powerset, batchProb k h s.cells S *
        behHistLaw k π f (⟨s.cells, S⟩ :: h) g else behHistLaw k π f (s :: h) g) ≠ 0 :=
      fun h0 => hterm (by rw [h0, mul_zero])
    by_cases hL : Legal k h
    · rw [if_pos hL] at hinner
      obtain ⟨S, _, hterm2⟩ := Finset.exists_ne_zero_of_sum_ne_zero hinner
      have hchild : behHistLaw k π f (⟨s.cells, S⟩ :: h) g ≠ 0 :=
        fun h0 => hterm2 (by rw [h0, mul_zero])
      have := behHistLaw_depth_le k π f (⟨s.cells, S⟩ :: h) g hchild
      simp only [depth, List.length_cons] at this ⊢
      omega
    · rw [if_neg hL] at hinner
      have := behHistLaw_depth_le k π f (s :: h) g hinner
      simp only [depth, List.length_cons] at this ⊢
      omega

/-! ## Total terminal mass on the carrier -/

theorem behHistLaw_mass (k : ℕ) (π : BehPolicy n) :
    ∀ (f : ℕ) (h : History n) (C : Finset (History n)), size h ≤ f → histsUpTo n f h ⊆ C →
      ∑ g ∈ C.filter (fun g => size g = 0), behHistLaw k π f h g = 1 := by
  intro f
  induction f with
  | zero =>
    intro h C hsz hsub
    have hs : size h = 0 := by omega
    have hhC : h ∈ C.filter (fun g => size g = 0) := by
      refine Finset.mem_filter.2 ⟨hsub ?_, hs⟩
      rw [histsUpTo]; exact Finset.mem_singleton_self h
    rw [Finset.sum_eq_single_of_mem h hhC
      (by intro b _ hb; rw [behHistLaw_of_size_zero k π 0 hs, if_neg hb]),
      behHistLaw_of_size_zero k π 0 hs, if_pos rfl]
  | succ f ih =>
    intro h C hsz hsub
    by_cases hs : size h = 0
    · have hhC : h ∈ C.filter (fun g => size g = 0) := by
        refine Finset.mem_filter.2 ⟨hsub ?_, hs⟩
        rw [histsUpTo]; exact Finset.mem_insert_self h _
      rw [Finset.sum_eq_single_of_mem h hhC
        (by intro b _ hb; rw [behHistLaw_of_size_zero k π (f + 1) hs, if_neg hb]),
        behHistLaw_of_size_zero k π (f + 1) hs, if_pos rfl]
    · rw [Finset.sum_congr rfl (fun g _ => behHistLaw_step k π f hs g), Finset.sum_comm]
      have hper : ∀ s ∈ batchesOn h,
          ∑ g ∈ C.filter (fun g => size g = 0), π.wt h s *
            (if Legal k h then
                ∑ S ∈ s.cells.powerset,
                  batchProb k h s.cells S * behHistLaw k π f (⟨s.cells, S⟩ :: h) g
              else behHistLaw k π f (s :: h) g)
            = π.wt h s := by
        intro s hsmem
        rw [← Finset.mul_sum]
        by_cases hw : π.wt h s = 0
        · rw [hw, zero_mul]
        · have hcne : s.cells.Nonempty :=
            π.wt_ne h s hw (Finset.card_pos.1 (Nat.pos_of_ne_zero hs))
          have hinner : ∑ g ∈ C.filter (fun g => size g = 0),
              (if Legal k h then
                  ∑ S ∈ s.cells.powerset,
                    batchProb k h s.cells S * behHistLaw k π f (⟨s.cells, S⟩ :: h) g
                else behHistLaw k π f (s :: h) g) = 1 := by
            by_cases hL : Legal k h
            · simp only [if_pos hL]
              rw [Finset.sum_comm]
              have hS : ∀ S ∈ s.cells.powerset,
                  ∑ g ∈ C.filter (fun g => size g = 0),
                    batchProb k h s.cells S * behHistLaw k π f (⟨s.cells, S⟩ :: h) g
                    = batchProb k h s.cells S := by
                intro S hSmem
                rw [← Finset.mul_sum,
                  ih (⟨s.cells, S⟩ :: h) C
                    (size_child_le (batch_mem_of_powerset hsmem hSmem) hcne hsz)
                    (fun x hx => hsub (histsUpTo_child (batch_mem_of_powerset hsmem hSmem) hx)),
                  mul_one]
              rw [Finset.sum_congr rfl hS]
              exact sum_batchProb k h s.cells
            · simp only [if_neg hL]
              exact ih (s :: h) C (size_child_le hsmem hcne hsz)
                (fun x hx => hsub (histsUpTo_child hsmem hx))
          rw [hinner, mul_one]
      rw [Finset.sum_congr rfl hper]
      exact π.wt_sum h

/-! ## The output marginal -/

theorem behOutLaw_marginal (k : ℕ) (π : BehPolicy n) (x : Fin n → Bool) :
    ∀ (f : ℕ) (h : History n) (C : Finset (History n)), size h ≤ f → histsUpTo n f h ⊆ C →
      behOutLaw k π f h x
        = ∑ g ∈ C.filter (fun g => size g = 0 ∧ outBits g = x), behHistLaw k π f h g := by
  have hterminal : ∀ (f : ℕ) (h : History n) (C : Finset (History n)), size h = 0 → h ∈ C →
      (if outBits h = x then (1:ℝ) else 0)
        = ∑ g ∈ C.filter (fun g => size g = 0 ∧ outBits g = x), behHistLaw k π f h g := by
    intro f h C hs hhC
    by_cases hx : outBits h = x
    · have hhF : h ∈ C.filter (fun g => size g = 0 ∧ outBits g = x) :=
        Finset.mem_filter.2 ⟨hhC, hs, hx⟩
      rw [Finset.sum_eq_single_of_mem h hhF
        (by intro b _ hb; rw [behHistLaw_of_size_zero k π f hs, if_neg hb]),
        behHistLaw_of_size_zero k π f hs, if_pos rfl, if_pos hx]
    · rw [if_neg hx]
      refine (Finset.sum_eq_zero ?_).symm
      intro b hb
      rw [behHistLaw_of_size_zero k π f hs]
      refine if_neg (fun he => ?_)
      rw [he] at hb
      exact hx (Finset.mem_filter.1 hb).2.2
  intro f
  induction f with
  | zero =>
    intro h C hsz hsub
    have hs : size h = 0 := by omega
    rw [behOutLaw]
    exact hterminal 0 h C hs (hsub (by rw [histsUpTo]; exact Finset.mem_singleton_self h))
  | succ f ih =>
    intro h C hsz hsub
    by_cases hs : size h = 0
    · rw [behOutLaw, if_pos hs]
      exact hterminal (f + 1) h C hs
        (hsub (by rw [histsUpTo]; exact Finset.mem_insert_self h _))
    · rw [behOutLaw, if_neg hs,
        Finset.sum_congr rfl (fun g _ => behHistLaw_step k π f hs g), Finset.sum_comm]
      refine Finset.sum_congr rfl (fun s hsmem => ?_)
      rw [← Finset.mul_sum]
      by_cases hw : π.wt h s = 0
      · rw [hw, zero_mul, zero_mul]
      · have hcne : s.cells.Nonempty :=
          π.wt_ne h s hw (Finset.card_pos.1 (Nat.pos_of_ne_zero hs))
        congr 1
        by_cases hL : Legal k h
        · simp only [if_pos hL]
          rw [Finset.sum_comm]
          refine Finset.sum_congr rfl (fun S hSmem => ?_)
          rw [← Finset.mul_sum,
            ih (⟨s.cells, S⟩ :: h) C
              (size_child_le (batch_mem_of_powerset hsmem hSmem) hcne hsz)
              (fun y hy => hsub (histsUpTo_child (batch_mem_of_powerset hsmem hSmem) hy))]
        · simp only [if_neg hL]
          exact ih (s :: h) C (size_child_le hsmem hcne hsz)
            (fun y hy => hsub (histsUpTo_child hsmem hy))

/-- **`Claim_C00_out_is_marginal`.** -/
theorem out_is_marginal (n k : ℕ) : Claim_C00_out_is_marginal n k := by
  intro π x
  exact behOutLaw_marginal k π x n ([] : History n) (histsUpTo n n ([] : History n))
    (by simp) (fun y hy => hy)

/-! ## Sum-manipulation helpers -/

lemma sum_swap_scalar {α β : Type*} (A : Finset α) (B : Finset β) (c : α → ℝ) (w : β → ℝ)
    (F : β → α → ℝ) :
    ∑ a ∈ A, c a * (∑ b ∈ B, w b * F b a) = ∑ b ∈ B, w b * (∑ a ∈ A, c a * F b a) := by
  simp only [Finset.mul_sum]
  rw [Finset.sum_comm]
  exact Finset.sum_congr rfl (fun b _ => Finset.sum_congr rfl (fun a _ => by ring))

lemma sum_wt_add_one (π : BehPolicy n) (h : History n) (X : Batch n → ℝ) :
    ∑ s ∈ batchesOn h, π.wt h s * (X s + 1) = (∑ s ∈ batchesOn h, π.wt h s * X s) + 1 := by
  rw [Finset.sum_congr rfl (fun s _ => mul_add (π.wt h s) (X s) 1), Finset.sum_add_distrib]
  simp [π.wt_sum h]

/-- Shifting the depth origin from a child back to its parent costs exactly one charged batch,
which is where the `+1` of the cost recursion comes from. -/
lemma depth_shift_sum (k : ℕ) (π : BehPolicy n) (f : ℕ) (C : Finset (History n))
    (h : History n) (s' : Batch n)
    (hcost : behCost k π f (s' :: h) = ∑ g ∈ C.filter (fun g => size g = 0),
        ((depth g : ℝ) - (depth (s' :: h) : ℝ)) * behHistLaw k π f (s' :: h) g)
    (hmass : ∑ g ∈ C.filter (fun g => size g = 0), behHistLaw k π f (s' :: h) g = 1) :
    ∑ g ∈ C.filter (fun g => size g = 0), ((depth g : ℝ) - (depth h : ℝ)) *
        behHistLaw k π f (s' :: h) g = behCost k π f (s' :: h) + 1 := by
  have hd : (depth (s' :: h) : ℝ) = (depth h : ℝ) + 1 := by
    simp only [depth, List.length_cons]; push_cast; ring
  rw [hcost, ← hmass, ← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl (fun g _ => ?_)
  rw [hd]; ring

/-! ## The mean charged cost as a marginal -/

theorem behCost_marginal (k : ℕ) (π : BehPolicy n) :
    ∀ (f : ℕ) (h : History n) (C : Finset (History n)), size h ≤ f → histsUpTo n f h ⊆ C →
      behCost k π f h
        = ∑ g ∈ C.filter (fun g => size g = 0),
            ((depth g : ℝ) - (depth h : ℝ)) * behHistLaw k π f h g := by
  have hterm : ∀ (f : ℕ) (h : History n) (C : Finset (History n)), size h = 0 → h ∈ C →
      (0:ℝ) = ∑ g ∈ C.filter (fun g => size g = 0),
          ((depth g : ℝ) - (depth h : ℝ)) * behHistLaw k π f h g := by
    intro f h C hs hhC
    have hhF : h ∈ C.filter (fun g => size g = 0) := Finset.mem_filter.2 ⟨hhC, hs⟩
    rw [Finset.sum_eq_single_of_mem h hhF
      (by intro b _ hb; rw [behHistLaw_of_size_zero k π f hs, if_neg hb, mul_zero]),
      behHistLaw_of_size_zero k π f hs, if_pos rfl]
    ring
  intro f
  induction f with
  | zero =>
    intro h C hsz hsub
    have hs : size h = 0 := by omega
    rw [behCost]
    exact hterm 0 h C hs (hsub (by rw [histsUpTo]; exact Finset.mem_singleton_self h))
  | succ f ih =>
    intro h C hsz hsub
    by_cases hs : size h = 0
    · rw [behCost, if_pos hs]
      exact hterm (f + 1) h C hs (hsub (by rw [histsUpTo]; exact Finset.mem_insert_self h _))
    · rw [behCost, if_neg hs]
      simp only [behHistLaw_step k π f hs]
      rw [sum_swap_scalar (C.filter (fun g => size g = 0)) (batchesOn h)
          (fun g => (depth g : ℝ) - (depth h : ℝ)) (π.wt h)
          (fun s g => if Legal k h then
              ∑ S ∈ s.cells.powerset,
                batchProb k h s.cells S * behHistLaw k π f (⟨s.cells, S⟩ :: h) g
            else behHistLaw k π f (s :: h) g)]
      have hper : ∀ s ∈ batchesOn h,
          π.wt h s * (∑ g ∈ C.filter (fun g => size g = 0), ((depth g : ℝ) - (depth h : ℝ)) *
              (if Legal k h then
                  ∑ S ∈ s.cells.powerset,
                    batchProb k h s.cells S * behHistLaw k π f (⟨s.cells, S⟩ :: h) g
                else behHistLaw k π f (s :: h) g))
            = π.wt h s * ((if Legal k h then
                  ∑ S ∈ s.cells.powerset,
                    batchProb k h s.cells S * behCost k π f (⟨s.cells, S⟩ :: h)
                else behCost k π f (s :: h)) + 1) := by
        intro s hsmem
        by_cases hw : π.wt h s = 0
        · rw [hw, zero_mul, zero_mul]
        · have hcne : s.cells.Nonempty :=
            π.wt_ne h s hw (Finset.card_pos.1 (Nat.pos_of_ne_zero hs))
          congr 1
          by_cases hL : Legal k h
          · simp only [if_pos hL]
            rw [sum_swap_scalar (C.filter (fun g => size g = 0)) s.cells.powerset
              (fun g => (depth g : ℝ) - (depth h : ℝ)) (batchProb k h s.cells)
              (fun S g => behHistLaw k π f (⟨s.cells, S⟩ :: h) g)]
            have hS : ∀ S ∈ s.cells.powerset,
                batchProb k h s.cells S *
                  (∑ g ∈ C.filter (fun g => size g = 0), ((depth g : ℝ) - (depth h : ℝ)) *
                    behHistLaw k π f (⟨s.cells, S⟩ :: h) g)
                = batchProb k h s.cells S * (behCost k π f (⟨s.cells, S⟩ :: h) + 1) := by
              intro S hSmem
              have hmem := batch_mem_of_powerset hsmem hSmem
              rw [depth_shift_sum k π f C h ⟨s.cells, S⟩
                (ih (⟨s.cells, S⟩ :: h) C (size_child_le hmem hcne hsz)
                  (fun y hy => hsub (histsUpTo_child hmem hy)))
                (behHistLaw_mass k π f (⟨s.cells, S⟩ :: h) C (size_child_le hmem hcne hsz)
                  (fun y hy => hsub (histsUpTo_child hmem hy)))]
            rw [Finset.sum_congr rfl hS]
            rw [Finset.sum_congr rfl (fun S _ =>
              mul_add (batchProb k h s.cells S) (behCost k π f (⟨s.cells, S⟩ :: h)) 1),
              Finset.sum_add_distrib]
            simp [sum_batchProb k h s.cells]
          · simp only [if_neg hL]
            exact depth_shift_sum k π f C h s
              (ih (s :: h) C (size_child_le hsmem hcne hsz)
                (fun y hy => hsub (histsUpTo_child hsmem hy)))
              (behHistLaw_mass k π f (s :: h) C (size_child_le hsmem hcne hsz)
                (fun y hy => hsub (histsUpTo_child hsmem hy)))
      rw [Finset.sum_congr rfl hper, sum_wt_add_one]
      ring

/-- **`Claim_C00_cost_is_marginal`.** -/
theorem cost_is_marginal (n k : ℕ) : Claim_C00_cost_is_marginal n k := by
  intro π
  have h1 := behCost_marginal k π n ([] : History n) (histsUpTo n n ([] : History n))
    (by simp) (fun y hy => hy)
  rw [h1]
  refine Finset.sum_congr rfl (fun g _ => ?_)
  simp [depth]

/-! ## The success-by-`r` scalars as marginals -/

lemma succ_terminal (k : ℕ) (π : BehPolicy n) (f : ℕ) (h : History n) (C : Finset (History n))
    (t : ℕ) (hs : size h = 0) (hhC : h ∈ C) (hdt : depth h ≤ t) :
    (if Legal k h then (1:ℝ) else 0)
      = ∑ g ∈ C.filter (fun g => size g = 0 ∧ Legal k g ∧ depth g ≤ t),
          behHistLaw k π f h g := by
  by_cases hLg : Legal k h
  · have hhF : h ∈ C.filter (fun g => size g = 0 ∧ Legal k g ∧ depth g ≤ t) :=
      Finset.mem_filter.2 ⟨hhC, hs, hLg, hdt⟩
    rw [Finset.sum_eq_single_of_mem h hhF
      (by intro b _ hb; rw [behHistLaw_of_size_zero k π f hs, if_neg hb]),
      behHistLaw_of_size_zero k π f hs, if_pos rfl, if_pos hLg]
  · rw [if_neg hLg]
    refine (Finset.sum_eq_zero ?_).symm
    intro b hb
    rw [behHistLaw_of_size_zero k π f hs]
    refine if_neg (fun he => ?_)
    rw [he] at hb
    exact hLg (Finset.mem_filter.1 hb).2.2.1

theorem behSuccWithin_marginal (k : ℕ) (π : BehPolicy n) :
    ∀ (f r : ℕ) (h : History n) (C : Finset (History n)) (t : ℕ),
      size h ≤ f → histsUpTo n f h ⊆ C → depth h + r = t →
      behSuccWithin k π f r h
        = ∑ g ∈ C.filter (fun g => size g = 0 ∧ Legal k g ∧ depth g ≤ t),
            behHistLaw k π f h g := by
  intro f
  induction f with
  | zero =>
    intro r h C t hsz hsub ht
    have hs : size h = 0 := by omega
    have hcalc : behSuccWithin k π 0 r h = if Legal k h ∧ Complete h then 1 else 0 := by
      cases r with
      | zero => rw [behSuccWithin]
      | succ r => rw [behSuccWithin]; omega
    rw [hcalc, if_congr (and_iff_left (show Complete h from hs)) rfl rfl]
    exact succ_terminal k π 0 h C t hs
      (hsub (by rw [histsUpTo]; exact Finset.mem_singleton_self h)) (by omega)
  | succ f ih =>
    intro r h C t hsz hsub ht
    by_cases hs : size h = 0
    · have hcalc : behSuccWithin k π (f + 1) r h = if Legal k h ∧ Complete h then 1 else 0 := by
        cases r with
        | zero => rw [behSuccWithin]
        | succ r => rw [behSuccWithin, if_pos hs]; exact (if_congr (and_iff_left hs) rfl rfl).symm
      rw [hcalc, if_congr (and_iff_left (show Complete h from hs)) rfl rfl]
      exact succ_terminal k π (f + 1) h C t hs
        (hsub (by rw [histsUpTo]; exact Finset.mem_insert_self h _)) (by omega)
    · cases r with
      | zero =>
        rw [behSuccWithin, if_neg (fun hc => hs hc.2)]
        refine (Finset.sum_eq_zero ?_).symm
        intro b hb
        obtain ⟨-, -, -, hbd⟩ := Finset.mem_filter.1 hb
        by_contra hne
        have := behHistLaw_depth_lt k π (f + 1) h b hsz hs hne
        omega
      | succ r =>
        rw [behSuccWithin, if_neg hs,
          Finset.sum_congr rfl (fun g _ => behHistLaw_step k π f hs g), Finset.sum_comm]
        refine Finset.sum_congr rfl (fun s hsmem => ?_)
        rw [← Finset.mul_sum]
        by_cases hw : π.wt h s = 0
        · rw [hw, zero_mul, zero_mul]
        · have hcne : s.cells.Nonempty :=
            π.wt_ne h s hw (Finset.card_pos.1 (Nat.pos_of_ne_zero hs))
          congr 1
          by_cases hL : Legal k h
          · simp only [if_pos hL]
            rw [Finset.sum_comm]
            refine Finset.sum_congr rfl (fun S hSmem => ?_)
            have hmem := batch_mem_of_powerset hsmem hSmem
            rw [← Finset.mul_sum,
              ih r (⟨s.cells, S⟩ :: h) C t (size_child_le hmem hcne hsz)
                (fun y hy => hsub (histsUpTo_child hmem hy))
                (by simp only [depth, List.length_cons] at ht ⊢; omega)]
          · simp only [if_neg hL]
            exact ih r (s :: h) C t (size_child_le hsmem hcne hsz)
              (fun y hy => hsub (histsUpTo_child hsmem hy))
              (by simp only [depth, List.length_cons] at ht ⊢; omega)

/-- **`Claim_C00_succ_is_marginal`.** -/
theorem succ_is_marginal (n k : ℕ) : Claim_C00_succ_is_marginal n k := by
  intro π r
  exact behSuccWithin_marginal k π n r ([] : History n) (histsUpTo n n ([] : History n)) r
    (by simp) (fun y hy => hy) (by simp [depth])

end Marg
end AGF

/-! ## Closing the loop: the transcript target implies the old summary target

A later revision of `Transcript.lean` records that nothing licensed retiring
`Claim_C00_realization_forward`, because the three summary comparands were connected to the
transcript law by prose only.  The four `Marg` theorems above supply the behavioural half of that
connection.  This section supplies the tree half — by transporting each summary recursion across the
pure-strategy bridge rather than repeating three inductions — and then derives
`Claim_C00_realization_forward` from `Claim_C00_realization_forward_transcript`.  After this the old
target is a theorem, not an obligation, and retiring it is licensed. -/

namespace AGF
namespace Summ

open Finset Faithful Marg

variable {n : ℕ}

/-- Every deterministic tree is the tree of a total admissible selection. -/
def treeSel (T : Tree n) : DetSel n where
  sel h := ⟨T.act h, T.fill h⟩
  sel_adm h := ⟨mem_batchesOn.2 ⟨T.act_sub h, T.fill_sub h⟩, fun hne => T.act_ne h hne⟩

/-! ## The three summary recursions transfer across the pure-strategy bridge -/

theorem behOutLaw_toPolicy (k : ℕ) (c : DetSel n) (x : Fin n → Bool) :
    ∀ (f : ℕ) (h : History n), behOutLaw k c.toPolicy f h x = outLaw k c.toTree f h x := by
  intro f
  induction f with
  | zero => intro h; rw [behOutLaw, outLaw]
  | succ f ih =>
    intro h
    rw [behOutLaw, outLaw]
    by_cases hs : size h = 0
    · rw [if_pos hs, if_pos hs]
    · rw [if_neg hs, if_neg hs]
      have hcollapse := Finset.sum_eq_single_of_mem (c.sel h) (c.sel_adm h).1
        (f := fun s => c.toPolicy.wt h s *
          (if Legal k h then
              ∑ S ∈ s.cells.powerset,
                batchProb k h s.cells S * behOutLaw k c.toPolicy f (⟨s.cells, S⟩ :: h) x
            else behOutLaw k c.toPolicy f (s :: h) x))
        (by intro b _ hb; simp [DetSel.toPolicy_wt, hb])
      rw [hcollapse, DetSel.toPolicy_wt_self, one_mul]
      simp only [DetSel.toTree_act]
      by_cases hL : Legal k h
      · rw [if_pos hL]
        refine Finset.sum_congr rfl (fun S _ => ?_)
        have hsw : c.toTree.stepWeight k h S = batchProb k h (c.sel h).cells S := by
          simp [Tree.stepWeight, hL]
        rw [hsw]
        congr 1
        exact ih (⟨(c.sel h).cells, S⟩ :: h)
      · rw [if_neg hL]
        have hmem : (c.sel h).ones ∈ (c.sel h).cells.powerset :=
          Finset.mem_powerset.2 (mem_batchesOn.1 (c.sel_adm h).1).2
        have hzero : ∀ b ∈ (c.sel h).cells.powerset, b ≠ (c.sel h).ones →
            c.toTree.stepWeight k h b *
              outLaw k c.toTree f (⟨(c.sel h).cells, b⟩ :: h) x = 0 := by
          intro b _ hb
          have h0 : c.toTree.stepWeight k h b = 0 := by simp [Tree.stepWeight, hL, hb]
          rw [h0, zero_mul]
        have hone : c.toTree.stepWeight k h ((c.sel h).ones) = 1 := by
          simp [Tree.stepWeight, hL]
        have hsum : ∑ S ∈ (c.sel h).cells.powerset,
            c.toTree.stepWeight k h S * outLaw k c.toTree f (⟨(c.sel h).cells, S⟩ :: h) x
            = c.toTree.stepWeight k h ((c.sel h).ones) *
              outLaw k c.toTree f (⟨(c.sel h).cells, (c.sel h).ones⟩ :: h) x :=
          Finset.sum_eq_single_of_mem _ hmem hzero
        rw [hsum, hone, one_mul]
        exact ih (c.sel h :: h)

theorem behCost_toPolicy (k : ℕ) (c : DetSel n) :
    ∀ (f : ℕ) (h : History n), behCost k c.toPolicy f h = costFrom k c.toTree f h := by
  intro f
  induction f with
  | zero => intro h; rw [behCost, costFrom]
  | succ f ih =>
    intro h
    rw [behCost, costFrom]
    by_cases hs : size h = 0
    · rw [if_pos hs, if_pos hs]
    · rw [if_neg hs, if_neg hs]
      have hcollapse := Finset.sum_eq_single_of_mem (c.sel h) (c.sel_adm h).1
        (f := fun s => c.toPolicy.wt h s *
          (if Legal k h then
              ∑ S ∈ s.cells.powerset,
                batchProb k h s.cells S * behCost k c.toPolicy f (⟨s.cells, S⟩ :: h)
            else behCost k c.toPolicy f (s :: h)))
        (by intro b _ hb; simp [DetSel.toPolicy_wt, hb])
      rw [hcollapse, DetSel.toPolicy_wt_self, one_mul]
      simp only [DetSel.toTree_act]
      congr 1
      by_cases hL : Legal k h
      · rw [if_pos hL]
        refine Finset.sum_congr rfl (fun S _ => ?_)
        have hsw : c.toTree.stepWeight k h S = batchProb k h (c.sel h).cells S := by
          simp [Tree.stepWeight, hL]
        rw [hsw]
        congr 1
        exact ih (⟨(c.sel h).cells, S⟩ :: h)
      · rw [if_neg hL]
        have hmem : (c.sel h).ones ∈ (c.sel h).cells.powerset :=
          Finset.mem_powerset.2 (mem_batchesOn.1 (c.sel_adm h).1).2
        have hzero : ∀ b ∈ (c.sel h).cells.powerset, b ≠ (c.sel h).ones →
            c.toTree.stepWeight k h b *
              costFrom k c.toTree f (⟨(c.sel h).cells, b⟩ :: h) = 0 := by
          intro b _ hb
          have h0 : c.toTree.stepWeight k h b = 0 := by simp [Tree.stepWeight, hL, hb]
          rw [h0, zero_mul]
        have hone : c.toTree.stepWeight k h ((c.sel h).ones) = 1 := by
          simp [Tree.stepWeight, hL]
        have hsum : ∑ S ∈ (c.sel h).cells.powerset,
            c.toTree.stepWeight k h S * costFrom k c.toTree f (⟨(c.sel h).cells, S⟩ :: h)
            = c.toTree.stepWeight k h ((c.sel h).ones) *
              costFrom k c.toTree f (⟨(c.sel h).cells, (c.sel h).ones⟩ :: h) :=
          Finset.sum_eq_single_of_mem _ hmem hzero
        rw [hsum, hone, one_mul]
        exact ih (c.sel h :: h)

theorem behSuccWithin_toPolicy (k : ℕ) (c : DetSel n) :
    ∀ (f r : ℕ) (h : History n),
      behSuccWithin k c.toPolicy f r h = succWithin k c.toTree f r h := by
  intro f
  induction f with
  | zero =>
    intro r h
    cases r with
    | zero => rw [behSuccWithin, succWithin]
    | succ r => rw [behSuccWithin, succWithin] <;> omega
  | succ f ih =>
    intro r h
    cases r with
    | zero => rw [behSuccWithin, succWithin]
    | succ r =>
      rw [behSuccWithin, succWithin]
      by_cases hs : size h = 0
      · rw [if_pos hs, if_pos hs]
      · rw [if_neg hs, if_neg hs]
        have hcollapse := Finset.sum_eq_single_of_mem (c.sel h) (c.sel_adm h).1
          (f := fun s => c.toPolicy.wt h s *
            (if Legal k h then
                ∑ S ∈ s.cells.powerset,
                  batchProb k h s.cells S * behSuccWithin k c.toPolicy f r (⟨s.cells, S⟩ :: h)
              else behSuccWithin k c.toPolicy f r (s :: h)))
          (by intro b _ hb; simp [DetSel.toPolicy_wt, hb])
        rw [hcollapse, DetSel.toPolicy_wt_self, one_mul]
        simp only [DetSel.toTree_act]
        by_cases hL : Legal k h
        · rw [if_pos hL]
          refine Finset.sum_congr rfl (fun S _ => ?_)
          have hsw : c.toTree.stepWeight k h S = batchProb k h (c.sel h).cells S := by
            simp [Tree.stepWeight, hL]
          rw [hsw]
          congr 1
          exact ih r (⟨(c.sel h).cells, S⟩ :: h)
        · rw [if_neg hL]
          have hmem : (c.sel h).ones ∈ (c.sel h).cells.powerset :=
            Finset.mem_powerset.2 (mem_batchesOn.1 (c.sel_adm h).1).2
          have hzero : ∀ b ∈ (c.sel h).cells.powerset, b ≠ (c.sel h).ones →
              c.toTree.stepWeight k h b *
                succWithin k c.toTree f r (⟨(c.sel h).cells, b⟩ :: h) = 0 := by
            intro b _ hb
            have h0 : c.toTree.stepWeight k h b = 0 := by simp [Tree.stepWeight, hL, hb]
            rw [h0, zero_mul]
          have hone : c.toTree.stepWeight k h ((c.sel h).ones) = 1 := by
            simp [Tree.stepWeight, hL]
          have hsum : ∑ S ∈ (c.sel h).cells.powerset,
              c.toTree.stepWeight k h S * succWithin k c.toTree f r (⟨(c.sel h).cells, S⟩ :: h)
              = c.toTree.stepWeight k h ((c.sel h).ones) *
                succWithin k c.toTree f r (⟨(c.sel h).cells, (c.sel h).ones⟩ :: h) :=
            Finset.sum_eq_single_of_mem _ hmem hzero
          rw [hsum, hone, one_mul]
          exact ih r (c.sel h :: h)

/-! ### Tree-side marginals, and the old summary target -/

@[simp] lemma treeSel_toTree (T : Tree n) : (treeSel T).toTree = T := rfl

theorem outLaw_marginal (k : ℕ) (T : Tree n) (x : Fin n → Bool) (f : ℕ) (h : History n)
    (C : Finset (History n)) (hsz : size h ≤ f) (hsub : histsUpTo n f h ⊆ C) :
    outLaw k T f h x
      = ∑ g ∈ C.filter (fun g => size g = 0 ∧ outBits g = x), treeHistLaw k T f h g := by
  calc outLaw k T f h x = behOutLaw k (treeSel T).toPolicy f h x := by
        rw [behOutLaw_toPolicy k (treeSel T) x f h, treeSel_toTree]
    _ = ∑ g ∈ C.filter (fun g => size g = 0 ∧ outBits g = x),
          behHistLaw k (treeSel T).toPolicy f h g :=
        behOutLaw_marginal k (treeSel T).toPolicy x f h C hsz hsub
    _ = ∑ g ∈ C.filter (fun g => size g = 0 ∧ outBits g = x), treeHistLaw k T f h g :=
        Finset.sum_congr rfl (fun g _ => by
          rw [behHistLaw_toPolicy k (treeSel T) f h g, treeSel_toTree])

theorem costFrom_marginal (k : ℕ) (T : Tree n) (f : ℕ) (h : History n)
    (C : Finset (History n)) (hsz : size h ≤ f) (hsub : histsUpTo n f h ⊆ C) :
    costFrom k T f h
      = ∑ g ∈ C.filter (fun g => size g = 0),
          ((depth g : ℝ) - (depth h : ℝ)) * treeHistLaw k T f h g := by
  calc costFrom k T f h = behCost k (treeSel T).toPolicy f h := by
        rw [behCost_toPolicy k (treeSel T) f h, treeSel_toTree]
    _ = ∑ g ∈ C.filter (fun g => size g = 0),
          ((depth g : ℝ) - (depth h : ℝ)) * behHistLaw k (treeSel T).toPolicy f h g :=
        behCost_marginal k (treeSel T).toPolicy f h C hsz hsub
    _ = ∑ g ∈ C.filter (fun g => size g = 0),
          ((depth g : ℝ) - (depth h : ℝ)) * treeHistLaw k T f h g :=
        Finset.sum_congr rfl (fun g _ => by
          rw [behHistLaw_toPolicy k (treeSel T) f h g, treeSel_toTree])

theorem succWithin_marginal (k : ℕ) (T : Tree n) (f r : ℕ) (h : History n)
    (C : Finset (History n)) (t : ℕ) (hsz : size h ≤ f) (hsub : histsUpTo n f h ⊆ C)
    (ht : depth h + r = t) :
    succWithin k T f r h
      = ∑ g ∈ C.filter (fun g => size g = 0 ∧ Legal k g ∧ depth g ≤ t), treeHistLaw k T f h g := by
  calc succWithin k T f r h = behSuccWithin k (treeSel T).toPolicy f r h := by
        rw [behSuccWithin_toPolicy k (treeSel T) f r h, treeSel_toTree]
    _ = ∑ g ∈ C.filter (fun g => size g = 0 ∧ Legal k g ∧ depth g ≤ t),
          behHistLaw k (treeSel T).toPolicy f h g :=
        behSuccWithin_marginal k (treeSel T).toPolicy f r h C t hsz hsub ht
    _ = ∑ g ∈ C.filter (fun g => size g = 0 ∧ Legal k g ∧ depth g ≤ t),
          treeHistLaw k T f h g :=
        Finset.sum_congr rfl (fun g _ => by
          rw [behHistLaw_toPolicy k (treeSel T) f h g, treeSel_toTree])

/-! ### Transport of a transcript identity through a weighted terminal functional -/

lemma push_through (m : List (ℝ × Tree n)) (F : Finset (History n)) (w : History n → ℝ)
    (L : History n → ℝ) (Lt : Tree n → History n → ℝ)
    (heq : ∀ g : History n, L g = (m.map (fun p => p.1 * Lt p.2 g)).sum) :
    ∑ g ∈ F, w g * L g = (m.map (fun p => p.1 * ∑ g ∈ F, w g * Lt p.2 g)).sum := by
  have h1 : ∀ g ∈ F, w g * L g = (m.map (fun p => w g * (p.1 * Lt p.2 g))).sum := by
    intro g _
    rw [heq g, Conv.list_sum_const_mul]
  rw [Finset.sum_congr rfl h1, sum_comm_list]
  refine congrArg List.sum (List.map_congr_left ?_)
  intro p _
  rw [Finset.mul_sum]
  exact Finset.sum_congr rfl (fun g _ => by ring)

lemma push_through' (m : List (ℝ × Tree n)) (F : Finset (History n))
    (L : History n → ℝ) (Lt : Tree n → History n → ℝ)
    (heq : ∀ g : History n, L g = (m.map (fun p => p.1 * Lt p.2 g)).sum) :
    ∑ g ∈ F, L g = (m.map (fun p => p.1 * ∑ g ∈ F, Lt p.2 g)).sum := by
  rw [Finset.sum_congr rfl (fun g (_ : g ∈ F) => heq g), sum_comm_list]
  refine congrArg List.sum (List.map_congr_left ?_)
  intro p _
  rw [Finset.mul_sum]

/-- **`Claim_C00_realization_forward`, the old summary target, is now a THEOREM.**
Derived from the faithful transcript realization together with the four marginalisation results,
so the transcript target formally implies it and retiring it is licensed.  The `StdParams`
hypothesis is passed straight through and is not used. -/
theorem realization_forward_core_summary (n k : ℕ) (π : BehPolicy n) :
    ∃ m : List (ℝ × Tree n), (∀ p ∈ m, 0 ≤ p.1) ∧ (m.map Prod.fst).sum = 1 ∧
      (∀ x, behOutLaw k π n [] x = (m.map (fun p => p.1 * outLaw k p.2 n [] x)).sum) ∧
      behCost k π n [] = (m.map (fun p => p.1 * costFrom k p.2 n [])).sum ∧
      (∀ r, behSuccWithin k π n r [] = (m.map (fun p => p.1 * succWithin k p.2 n r [])).sum) := by
  obtain ⟨m, hnn, hsum, hlaw⟩ := Faithful.realization_forward_core n k π
  have hC : histsUpTo n n ([] : History n) ⊆ histsUpTo n n ([] : History n) := fun y hy => hy
  have hsz : size ([] : History n) ≤ n := by simp
  refine ⟨m, hnn, hsum, ?_, ?_, ?_⟩
  · intro x
    rw [out_is_marginal n k π x,
      push_through' m ((histsUpTo n n ([] : History n)).filter
        (fun g => size g = 0 ∧ outBits g = x))
        (behHistLaw k π n []) (fun T g => treeHistLaw k T n [] g) hlaw]
    refine congrArg List.sum (List.map_congr_left ?_)
    intro p _
    rw [outLaw_marginal k p.2 x n [] (histsUpTo n n ([] : History n)) hsz hC]
  · rw [cost_is_marginal n k π,
      push_through m ((histsUpTo n n ([] : History n)).filter (fun g => size g = 0))
        (fun g => (depth g : ℝ)) (behHistLaw k π n []) (fun T g => treeHistLaw k T n [] g) hlaw]
    refine congrArg List.sum (List.map_congr_left ?_)
    intro p _
    rw [costFrom_marginal k p.2 n [] (histsUpTo n n ([] : History n)) hsz hC]
    refine congrArg (fun y => p.1 * y) (Finset.sum_congr rfl (fun g _ => ?_))
    simp [depth]
  · intro r
    rw [succ_is_marginal n k π r,
      push_through' m ((histsUpTo n n ([] : History n)).filter
        (fun g => size g = 0 ∧ Legal k g ∧ depth g ≤ r))
        (behHistLaw k π n []) (fun T g => treeHistLaw k T n [] g) hlaw]
    refine congrArg List.sum (List.map_congr_left ?_)
    intro p _
    rw [succWithin_marginal k p.2 n r [] (histsUpTo n n ([] : History n)) r hsz hC
      (by simp [depth])]

/-- **`Claim_C00_realization_forward`** -- the summary-comparison target of `Blueprint.lean` -- is a
theorem, obtained from the faithful transcript realization and the four marginalisation results. -/
theorem realization_forward_summary (n k : ℕ) : Claim_C00_realization_forward n k :=
  fun _ => realization_forward_core_summary n k

/-- The summary converse, from the faithful converse and the same marginals. -/
theorem realization_converse_core_summary (n k : ℕ) (m : List (ℝ × Tree n))
    (hnn : ∀ p ∈ m, 0 ≤ p.1) (hsum : (m.map Prod.fst).sum = 1) :
    ∃ π : BehPolicy n,
      (∀ x, behOutLaw k π n [] x = (m.map (fun p => p.1 * outLaw k p.2 n [] x)).sum) ∧
      behCost k π n [] = (m.map (fun p => p.1 * costFrom k p.2 n [])).sum := by
  obtain ⟨π, hlaw⟩ := Conv.realization_converse_core n k m hnn hsum
  have hC : histsUpTo n n ([] : History n) ⊆ histsUpTo n n ([] : History n) := fun y hy => hy
  have hsz : size ([] : History n) ≤ n := by simp
  refine ⟨π, ?_, ?_⟩
  · intro x
    rw [out_is_marginal n k π x,
      push_through' m ((histsUpTo n n ([] : History n)).filter
        (fun g => size g = 0 ∧ outBits g = x))
        (behHistLaw k π n []) (fun T g => treeHistLaw k T n [] g) hlaw]
    refine congrArg List.sum (List.map_congr_left ?_)
    intro p _
    rw [outLaw_marginal k p.2 x n [] (histsUpTo n n ([] : History n)) hsz hC]
  · rw [cost_is_marginal n k π,
      push_through m ((histsUpTo n n ([] : History n)).filter (fun g => size g = 0))
        (fun g => (depth g : ℝ)) (behHistLaw k π n []) (fun T g => treeHistLaw k T n [] g) hlaw]
    refine congrArg List.sum (List.map_congr_left ?_)
    intro p _
    rw [costFrom_marginal k p.2 n [] (histsUpTo n n ([] : History n)) hsz hC]
    refine congrArg (fun y => p.1 * y) (Finset.sum_congr rfl (fun g _ => ?_))
    simp [depth]

theorem realization_converse_summary (n k : ℕ) : Claim_C00_realization_converse n k :=
  fun _ m hnn hsum => realization_converse_core_summary n k m hnn hsum

/-- **`Claim_C00_realization_optima`: `Popt = PoptTree`.**  The two feasible cost sets are *equal*,
because each realization direction preserves the output law pointwise (hence the extended KL exactly)
and the mean charged cost exactly.

SCOPE, stated plainly: this is an identity between two optima over the BEHAVIOURAL class and finite
tree mixtures.  It does **not** say that either equals AGF-08 §4.3's `P_n(δ)`, whose policy class is
the seed-augmented one of §1.2; that step is the unproved carrier reduction. -/
theorem realization_optima (n k : ℕ) : Claim_C00_realization_optima n k := by
  intro δ
  unfold Popt PoptTree
  congr 1
  ext c
  constructor
  · rintro ⟨π, hKL, hc⟩
    obtain ⟨m, hnn, hsum, hout, hcost, -⟩ := realization_forward_core_summary n k π
    refine ⟨m, hnn, hsum, ?_, ?_⟩
    · rw [show (fun x => (m.map (fun p => p.1 * outLaw k p.2 n [] x)).sum)
          = behOutLaw k π n [] from funext (fun x => (hout x).symm)]
      exact hKL
    · rw [hc, hcost]
  · rintro ⟨m, hnn, hsum, hKL, hc⟩
    obtain ⟨π, hout, hcost⟩ := realization_converse_core_summary n k m hnn hsum
    refine ⟨π, ?_, ?_⟩
    · rw [show behOutLaw k π n []
          = (fun x => (m.map (fun p => p.1 * outLaw k p.2 n [] x)).sum) from funext hout]
      exact hKL
    · rw [hc, hcost]

end Summ
end AGF


/-! ## Adopted glue: the tree-side marginalisation Props, discharged

Copied verbatim from `devB6/SeedCarrierMerged.lean`'s `AGF.Merge`
section (the only new text in that file).  Kept here rather than in `AGFCore/SeedCarrier.lean`
because they use no measure theory and every consumer of `Claim_C00_*_is_marginal_tree` needs
them, not just the carrier. -/

namespace AGF
namespace Merge

/-- `Claim_C00_out_is_marginal_tree`, by instantiating an earlier stage's `Summ.outLaw_marginal` at
`f = n`, `h = []`, `C = histsUpTo n n []`. -/
theorem out_is_marginal_tree (n k : ℕ) : Claim_C00_out_is_marginal_tree n k := fun T x =>
  Summ.outLaw_marginal k T x n ([] : History n) (histsUpTo n n ([] : History n))
    (by simp) (fun y hy => hy)

/-- `Claim_C00_cost_is_marginal_tree`; the `depth [] = 0` shift is the only extra step. -/
theorem cost_is_marginal_tree (n k : ℕ) : Claim_C00_cost_is_marginal_tree n k := by
  intro T
  rw [Summ.costFrom_marginal k T n ([] : History n) (histsUpTo n n ([] : History n))
    (by simp) (fun y hy => hy)]
  exact Finset.sum_congr rfl (fun g _ => by simp [depth])

/-- `Claim_C00_succ_is_marginal_tree`, from `Summ.succWithin_marginal` with `t = r`. -/
theorem succ_is_marginal_tree (n k : ℕ) : Claim_C00_succ_is_marginal_tree n k := fun T r =>
  Summ.succWithin_marginal k T n r ([] : History n) (histsUpTo n n ([] : History n)) r
    (by simp) (fun y hy => hy) (by simp [depth])

end Merge
end AGF


==> anc/formal_companion/lean/src/AGFCore/SeedCarrier.lean <==
/-
AGFCore module: **the original private-source (seed) carrier class**, adopted into the library.

WHY IT IS HERE.  `PoptSeed`, the carrier's three summary functionals and the identification
`PoptSeed = Popt` were proved in a branch artifact, which means no other module could *name* them:
the FORMALIZED claim was true and unusable.  This module makes them importable.

PROVENANCE, in three parts, all copied from FORMALIZED branch artifacts:

  (A) `namespace AGF.Faithful`, the private-randomness carrier itself -- `SeedPolicy`,
      `SeedPolicy.treeAt`, `SeedPolicy.histLaw`, `measurable_ite_one`, `treeHistLaw_succ_expand`,
      `SeedPolicy.measurable_treeHistLaw`, `SeedPolicy.integrable_treeHistLaw`,
      `SeedPolicy.treeHistLaw_congr_of_agree`, `Step_seed_to_beh`, `Step_seed_to_treeMix`,
      `Step_treeMix_to_seed` -- moved **verbatim** from
      `devB7/TranscriptFaithful.lean` lines 666-851.  It lives here rather
      than in `AGFCore/Realization.lean` because it is the only part of that artifact that needs
      Bochner integration, and nothing else in it uses the carrier.  The names are unchanged.

  (B) `namespace AGF.SeedClass`, from `devB6/SeedCarrier.lean`.  That file
      was written self-contained because a submitted artifact may not import a sibling, so it opens
      with ~240 lines explicitly marked `COPY` of `AGF.Faithful.*`, plus three more `COPY` blocks
      later.  **Every one of those copies is deleted here** and the single surviving definition is
      (A)'s, reached by `open Faithful`.  Deleted as duplicates: `SeedPolicy`, `SeedPolicy.treeAt`,
      `SeedPolicy.histLaw`, `Step_seed_to_beh`, `Step_seed_to_treeMix`, `Step_treeMix_to_seed`,
      `treeHistLaw_congr_agree`, `stepWeight_nonneg`, `sum_stepWeight`, `treeHistLaw_nonneg`,
      `treeHistLaw_le_one`, `measurable_ite_one`, `treeHistLaw_succ_expand`,
      `SeedPolicy.measurable_treeHistLaw`, `SeedPolicy.integrable_treeHistLaw`, `allBatches`,
      `mem_allBatches`, `allHists`, `mem_allHists`, `sum_comm_list`, `sum_map_flatMap`,
      `sum_toList_map`, `list_sum_const_mul`, `push_through`, `push_through'`.  Nothing else in that
      file is touched, and no statement is restated.

      CONSEQUENCE ON NAMES, stated plainly because it is the one thing a reader could be caught by:
      the carrier structure is now `AGF.Faithful.SeedPolicy`, not `AGF.SeedClass.SeedPolicy`, and the
      three summary functionals are therefore `AGF.Faithful.SeedPolicy.outLawOf` / `.costOf` /
      `.succWithinOf` (they must sit in the structure's namespace for dot notation).  The two
      structures were field-for-field identical -- the `SeedClass` one was labelled `COPY of
      AGF.Faithful.SeedPolicy` by its own author -- so this removes a duplicate rather than choosing
      between two objects, and every `AGF.SeedClass.*` theorem keeps its name and its statement.

  (C) `namespace AGF.Merge`, the measure-theoretic half of the glue section of
      `devB6/SeedCarrierMerged.lean`, verbatim except that
      `SeedClass.SeedPolicy` is spelled `Faithful.SeedPolicy` per (B).  Its pure half
      (`out_is_marginal_tree`, `cost_is_marginal_tree`, `succ_is_marginal_tree`) is in
      `AGFCore/Realization.lean`, where it needs no measure theory.

WHAT THE DEFINITIONS ARE WORTH, which is why the validation lemmas travel with them.  `outLawOf`,
`costOf` and `succWithinOf` are *pushforwards of the transcript law*; on their own, a reader has no
reason to believe they are the intended objects.  `AGF.SeedClass.seed_outLawOf_eq_integral`,
`seed_costOf_eq_integral`, `seed_succWithinOf_eq_integral` (and the unconditional
`AGF.Merge.seed_outLaw_is_integral` / `seed_cost_is_integral` / `seed_succ_is_integral`) prove that
each equals the integral of the corresponding existing recursion -- `outLaw`, `costFrom`,
`succWithin` -- against the seed law.  Adopting the definitions without these three would put
unvalidated definitions in the library, so they are adopted together.

SCOPE, unchanged from the artifact and repeated because `PoptSeed = Popt` invites over-reading: this
identifies `Popt` with an infimum over carriers that draw ONE seed before any token generation.  The
semantic identification of `SeedPolicy` with AGF-08 §1.2's prose class is not a formalizable
statement and is not claimed.

The two original artifact headers follow verbatim.
-/

/-
AGF-V2, branch devB6: the original private-source (seed) carrier class.

SELF-CONTAINED by requirement: a submitted artifact may not import a sibling artifact, so the
`SeedPolicy` structure, the three `Step_*` obligations and the support lemmas they need are COPIED
VERBATIM from
  claim-25/TranscriptFaithful.lean
(lines 682-841 for the carrier and the obligations; 620-808 for the support lemmas).  The copies are
marked `COPY`.  Statement fidelity of those copies against the earlier-stage file is a review
obligation, recorded as such in the branch proposal; nothing below silently restates an obligation
in a weaker form.

WHAT IS PROVED HERE, and nothing else is claimed:
  * `bounded_history_tree_cover` / `treeHistLaw_finitely_many`
      The bounded-history tree carrier is finite, WITHOUT `Fintype (Tree n)` and without a
      `Fintype {h // h.length < n}`: a finite LIST of trees meets every tree on every history of
      length `< n`, hence on the transcript law.  Built by iterating a one-node update over the
      finite node list, so the function space is never enumerated.
  * `step_treeMix_to_seed`  :  `Step_treeMix_to_seed n k`   (S3, the embedding)
  * `step_seed_to_treeMix`  :  `Step_seed_to_treeMix n k`   (S2, the finite pushforward)
  * `step_seed_to_beh`      :  `Step_seed_to_beh n k` is NOT proved here; see the proposal.
  * `seed_frozen_product_step`, `seed_batchLaw_indep_of_seed`, `seed_batchLaw_indep_of_word`
      the three representation-adequacy statements that were never stated: the batch law used by
      the carrier at a legal history, conditioned on the FULL pre-draw information (the whole seed,
      which determines every future action, plus the whole public history) and on the chosen
      action, is exactly AGF-08 §1.2's frozen product at the single pre-batch parameter `j/M`; it
      does not depend on the seed except through the action, and the parameter is not updated
      within the batch.

SCOPE, stated plainly.  S2 and S3 together identify the carrier class with the finite-tree-mixture
class AT THE LEVEL OF THE FUEL-`n` TRANSCRIPT LAW FROM `[]`.  They do not by themselves say that
`Popt` equals AGF-08 §4.3's `P_n(δ)`: that also needs the `BehPolicy` leg (`Step_seed_to_beh`,
which follows from S2 plus an earlier stage's converse) and the semantic identification of
`SeedPolicy` with §1.2's prose class, which is not a formalizable statement.  No `Popt` bound may
be described as being over the original private-source class on the strength of this file alone.
-/
import AGFCore.Realization
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Integral.Bochner.Set
import Mathlib.MeasureTheory.Integral.IntegrableOn

namespace AGF
namespace Faithful

open Finset

variable {n : ℕ}

/-! ## The original admissible private-randomness carrier

AGF-08 §1.2 admits a policy whose choices depend on "private policy information generated from an
exogenous random source", and §2 is explicit that seed correlations "are handled by conditioning on
the observed history; they are not assumed absent".  `BehPolicy` is the *output* of that reduction,
not its input: it stores one kernel per history and so cannot express a policy that reuses a single
`Unif[0,1]` draw at two different histories.  `Popt` in `Costs.lean` is therefore currently defined
over a **restriction** of the admissible class; making it a reduction is the content of the named
open steps at the end of this section.

The carrier below is the original object: an arbitrary probability space, and seed-measurable
action and completion-word maps at *every* public history, including null ones.  Measurability is
demanded exactly as measurability of each level set — the evaluation σ-algebra on the finite value
space — which is the honest notion and needs no `MeasurableSpace` instance on `Finset (Fin n)`.
The seed is drawn once, before any token generation; token randomness remains the frozen product
law at each committed batch, so this carrier does not license a different legal batch law. -/
structure SeedPolicy (n : ℕ) (Seed : Type) [MeasurableSpace Seed] where
  P : MeasureTheory.Measure Seed
  isProb : MeasureTheory.IsProbabilityMeasure P
  act : History n → Seed → Finset (Fin n)
  fill : History n → Seed → Finset (Fin n)
  act_sub : ∀ h ω, act h ω ⊆ remaining h
  act_ne : ∀ h ω, (remaining h).Nonempty → (act h ω).Nonempty
  fill_sub : ∀ h ω, fill h ω ⊆ act h ω
  act_meas : ∀ (h : History n) (B : Finset (Fin n)), MeasurableSet {ω | act h ω = B}
  fill_meas : ∀ (h : History n) (B : Finset (Fin n)), MeasurableSet {ω | fill h ω = B}

/-- A deterministic full-history policy *is* a public-history tree, so the carrier is a probability
space together with a seed-indexed family of trees.  Nothing here makes the family measurable as a
map into `Tree n`; only the finitely many evaluations that the law uses are measurable, which is all
that is needed. -/
def SeedPolicy.treeAt {Seed : Type} [MeasurableSpace Seed] (σ : SeedPolicy n Seed) (ω : Seed) :
    Tree n where
  act h := σ.act h ω
  fill h := σ.fill h ω
  act_sub h := σ.act_sub h ω
  act_ne h := σ.act_ne h ω
  fill_sub h := σ.fill_sub h ω

/-- The observable public-transcript law of the carrier. -/
noncomputable def SeedPolicy.histLaw {Seed : Type} [MeasurableSpace Seed] (k : ℕ)
    (σ : SeedPolicy n Seed) (f : ℕ) (h g : History n) : ℝ :=
  ∫ ω, treeHistLaw k (σ.treeAt ω) f h g ∂σ.P

/-! ### Action measurability, kept explicit -/

lemma measurable_ite_one {α : Type} [MeasurableSpace α] (p : α → Prop) [DecidablePred p]
    (hp : MeasurableSet {ω | p ω}) : Measurable (fun ω => if p ω then (1:ℝ) else 0) := by
  have hEq : (fun ω => if p ω then (1:ℝ) else 0) = Set.indicator {ω | p ω} (fun _ => 1) := by
    funext ω
    by_cases hω : p ω
    · rw [Set.indicator_of_mem (show ω ∈ {ω | p ω} from hω)]; exact if_pos hω
    · rw [Set.indicator_of_notMem (show ω ∉ {ω | p ω} from hω)]; exact if_neg hω
  rw [hEq]
  exact (measurable_const).indicator hp

/-- One step of the tree recursion, rewritten as a sum over the finitely many possible actions.
The action occurs as a summation *index set*, so this is the rewriting that turns seed dependence
into a finite sum of terms whose child history is constant in the seed. -/
lemma treeHistLaw_succ_expand (k : ℕ) (T : Tree n) (f : ℕ) (h g : History n) (hs : size h ≠ 0) :
    treeHistLaw k T (f + 1) h g
      = ∑ B ∈ (remaining h).powerset, (if T.act h = B then (1:ℝ) else 0) *
          ∑ S ∈ B.powerset,
            (if Legal k h then batchProb k h B S else (if S = T.fill h then 1 else 0)) *
              treeHistLaw k T f (⟨B, S⟩ :: h) g := by
  have hmem : T.act h ∈ (remaining h).powerset := Finset.mem_powerset.2 (T.act_sub h)
  have hcollapse : ∑ B ∈ (remaining h).powerset, (if T.act h = B then (1:ℝ) else 0) *
        (∑ S ∈ B.powerset,
          (if Legal k h then batchProb k h B S else (if S = T.fill h then 1 else 0)) *
            treeHistLaw k T f (⟨B, S⟩ :: h) g)
      = (if T.act h = T.act h then (1:ℝ) else 0) *
        (∑ S ∈ (T.act h).powerset,
          (if Legal k h then batchProb k h (T.act h) S else (if S = T.fill h then 1 else 0)) *
            treeHistLaw k T f (⟨T.act h, S⟩ :: h) g) :=
    Finset.sum_eq_single_of_mem _ hmem
      (by intro b _ hb; rw [if_neg (fun he => hb he.symm), zero_mul])
  rw [hcollapse, if_pos rfl, one_mul, treeHistLaw, if_neg hs]
  unfold Tree.stepWeight
  rfl

/-- **The carrier's transcript integrand is measurable.**  Proved from the level-set measurability
of the action and completion maps alone; no measurable structure on `Tree n` is assumed. -/
theorem SeedPolicy.measurable_treeHistLaw {Seed : Type} [MeasurableSpace Seed] (k : ℕ)
    (σ : SeedPolicy n Seed) :
    ∀ (f : ℕ) (h g : History n), Measurable (fun ω => treeHistLaw k (σ.treeAt ω) f h g) := by
  intro f
  induction f with
  | zero =>
    intro h g
    have hEq : (fun ω => treeHistLaw k (σ.treeAt ω) 0 h g)
        = fun _ : Seed => (if g = h then (1:ℝ) else 0) := by
      funext ω; rw [treeHistLaw]
    rw [hEq]; exact measurable_const
  | succ f ih =>
    intro h g
    by_cases hs : size h = 0
    · have hEq : (fun ω => treeHistLaw k (σ.treeAt ω) (f + 1) h g)
          = fun _ : Seed => (if g = h then (1:ℝ) else 0) := by
        funext ω; rw [treeHistLaw, if_pos hs]
      rw [hEq]; exact measurable_const
    · have hEq : (fun ω => treeHistLaw k (σ.treeAt ω) (f + 1) h g)
          = fun ω => ∑ B ∈ (remaining h).powerset, (if σ.act h ω = B then (1:ℝ) else 0) *
              ∑ S ∈ B.powerset,
                (if Legal k h then batchProb k h B S else (if S = σ.fill h ω then 1 else 0)) *
                  treeHistLaw k (σ.treeAt ω) f (⟨B, S⟩ :: h) g := by
        funext ω; exact treeHistLaw_succ_expand k (σ.treeAt ω) f h g hs
      rw [hEq]
      refine Finset.measurable_sum _ (fun B _ => ?_)
      refine Measurable.mul (measurable_ite_one _ (σ.act_meas h B)) ?_
      refine Finset.measurable_sum _ (fun S _ => ?_)
      refine Measurable.mul ?_ (ih (⟨B, S⟩ :: h) g)
      by_cases hL : Legal k h
      · simp only [if_pos hL]; exact measurable_const
      · simp only [if_neg hL]
        have hset : {ω : Seed | S = σ.fill h ω} = {ω : Seed | σ.fill h ω = S} := by
          ext ω; exact eq_comm
        exact measurable_ite_one _ (by rw [hset]; exact σ.fill_meas h S)

/-- The integral defining `histLaw` is a genuine expectation: the integrand is measurable and
bounded in `[0,1]`, so it is integrable and `histLaw` is not the `0` that Bochner integration
returns for a non-integrable function. -/
theorem SeedPolicy.integrable_treeHistLaw {Seed : Type} [MeasurableSpace Seed] (k : ℕ)
    (σ : SeedPolicy n Seed) (f : ℕ) (h g : History n) :
    MeasureTheory.Integrable (fun ω => treeHistLaw k (σ.treeAt ω) f h g) σ.P := by
  have := σ.isProb
  refine MeasureTheory.Integrable.mono' (MeasureTheory.integrable_const (1:ℝ))
    (σ.measurable_treeHistLaw k f h g).aestronglyMeasurable ?_
  filter_upwards with ω
  rw [Real.norm_eq_abs, abs_of_nonneg (treeHistLaw_nonneg k (σ.treeAt ω) f h g)]
  exact treeHistLaw_le_one k (σ.treeAt ω) f h g

/-- **The structural finiteness the realization needs, on the carrier.**  `Tree n` is an infinite
type (`History n = List (Batch n)` is unbounded), so `Fintype (Tree n)` is unavailable; but the
fuel-`n` transcript law from `[]` factors through the restriction of the seed's tree to the
*finitely many* histories of length `< n`.  Two seeds agreeing there have the same transcript, so
the carrier's law is a finite mixture as soon as that pushforward is exhibited. -/
theorem SeedPolicy.treeHistLaw_congr_of_agree {Seed : Type} [MeasurableSpace Seed] (k : ℕ)
    (σ : SeedPolicy n Seed) (ω ω' : Seed)
    (hagree : ∀ h : History n, h.length < n → σ.act h ω = σ.act h ω' ∧ σ.fill h ω = σ.fill h ω')
    (g : History n) :
    treeHistLaw k (σ.treeAt ω) n [] g = treeHistLaw k (σ.treeAt ω') n [] g := by
  refine treeHistLaw_congr_agree k _ _ n [] (fun h' _ hlt => ?_) g
  exact hagree h' (by simpa using hlt)

/-! ### The named remaining steps

These are `def … : Prop`.  Nothing below is proved here; each is a precisely stated obligation, so
that a later proof is checked against *this* statement.  None of them may be assumed by a `Popt`
bound. -/

/-- **Remaining step S1 (conditioning).**  The §2 route: take conditional action probabilities at
each positive-probability public history and arbitrary valid actions at null histories.  This is
what turns the original carrier into a behavioural policy, and it is what `Popt`'s definition over
`BehPolicy` currently presupposes without proof. -/
def Step_seed_to_beh (n k : ℕ) : Prop :=
  ∀ (Seed : Type) (_ : MeasurableSpace Seed) (σ : SeedPolicy n Seed),
    ∃ π : BehPolicy n, ∀ g : History n, σ.histLaw k n [] g = behHistLaw k π n [] g

/-- **Remaining step S2 (finite pushforward).**  The carrier's law is a *finite* mixture of trees.
By `SeedPolicy.treeHistLaw_congr_of_agree` the integrand factors through the restriction to the
finitely many histories of length `< n`; the missing content is exhibiting that pushforward as a
finitely supported law and evaluating the integral of the resulting simple function. -/
def Step_seed_to_treeMix (n k : ℕ) : Prop :=
  ∀ (Seed : Type) (_ : MeasurableSpace Seed) (σ : SeedPolicy n Seed),
    ∃ m : List (ℝ × Tree n), (∀ p ∈ m, 0 ≤ p.1) ∧ (m.map Prod.fst).sum = 1 ∧
      ∀ g : History n, σ.histLaw k n [] g = (m.map (fun p => p.1 * treeHistLaw k p.2 n [] g)).sum

/-- **Remaining step S3 (embedding).**  Every finite tree mixture is realised by some carrier, so
the carrier class is not smaller than the tree-mixture class.  Cheap, and not yet done. -/
def Step_treeMix_to_seed (n k : ℕ) : Prop :=
  ∀ m : List (ℝ × Tree n), (∀ p ∈ m, 0 ≤ p.1) → (m.map Prod.fst).sum = 1 →
    ∃ (Seed : Type) (inst : MeasurableSpace Seed) (σ : @SeedPolicy n Seed inst),
      ∀ g : History n,
        @SeedPolicy.histLaw n Seed inst k σ n [] g
          = (m.map (fun p => p.1 * treeHistLaw k p.2 n [] g)).sum

/-! ### What the main module now states

`AGFCore/Transcript.lean` (revised after the `devB23` review) now carries
`Claim_C00_carrier_adequate`, `Claim_C00_out_is_marginal`, `Claim_C00_cost_is_marginal`,
`Claim_C00_succ_is_marginal` and `Claim_C00_cap_preserving_realization`.  All four of the first
group are **proved** in the `Marg` section at the end of this file.  The cap-preserving realization
is **not** proved: the forward realization above is not cap-preserving as it stands, and a route to
repairing it is recorded in the branch proposal.  My own earlier duplicates of those statements have
been deleted in favour of the main module's names; only the carrier obligations, which have no
counterpart in the shared module, are kept below. -/

/-! ### The carrier's output law, mean charged cost and success-by-`r` scalar

Relocated verbatim from `devB6/SeedCarrier.lean` lines 828-842, which
declared them on its own `COPY` of `SeedPolicy`.  They sit in this namespace because dot notation
on `SeedPolicy` requires it; the definitions themselves are unchanged.  Their validation --
each equals the integral of the corresponding existing recursion -- is
`AGF.SeedClass.seed_outLawOf_eq_integral` and friends below. -/

section Summaries

variable {Seed : Type} [MeasurableSpace Seed]

/-- The carrier's terminal-output law: the transcript law pushed along `g ↦ outBits g`. -/
noncomputable def SeedPolicy.outLawOf (k : ℕ) (σ : SeedPolicy n Seed) (x : Fin n → Bool) : ℝ :=
  ∑ g ∈ (histsUpTo n n ([] : History n)).filter (fun g => size g = 0 ∧ outBits g = x),
    σ.histLaw k n [] g

/-- The carrier's mean charged cost: the joint-law expectation of the terminal depth `R`. -/
noncomputable def SeedPolicy.costOf (k : ℕ) (σ : SeedPolicy n Seed) : ℝ :=
  ∑ g ∈ (histsUpTo n n ([] : History n)).filter (fun g => size g = 0),
    (depth g : ℝ) * σ.histLaw k n [] g

/-- The carrier's success-by-`r` scalar, same pushforward. -/
noncomputable def SeedPolicy.succWithinOf (k : ℕ) (σ : SeedPolicy n Seed) (r : ℕ) : ℝ :=
  ∑ g ∈ (histsUpTo n n ([] : History n)).filter
    (fun g => size g = 0 ∧ Legal k g ∧ depth g ≤ r), σ.histLaw k n [] g
end Summaries

end Faithful

namespace SeedClass

open Finset MeasureTheory Faithful

variable {n : ℕ}


/-! ## New: the one-node tree update, and the finite bounded-history cover

`Tree n` is an infinite type and no `Fintype {h : History n // h.length < n}` is available (the
recorded dead end of an earlier stage: `Finset.pi` needs exactly that instance).  The way round it
is to never form the function space: iterate a ONE-NODE update along the finite node LIST, taking a
finite list of possible values at each step. -/

/-- Admissibility of a raw `(cells, ones)` pair at a history: what a `Tree` field must satisfy. -/
def AdmPair (h₀ : History n) (B S : Finset (Fin n)) : Prop :=
  B ⊆ remaining h₀ ∧ S ⊆ B ∧ ((remaining h₀).Nonempty → B.Nonempty)

instance (h₀ : History n) (B S : Finset (Fin n)) : Decidable (AdmPair h₀ B S) := by
  unfold AdmPair; infer_instance

/-- The values a tree actually takes are admissible. -/
lemma admPair_of_tree (T : Tree n) (h₀ : History n) : AdmPair h₀ (T.act h₀) (T.fill h₀) :=
  ⟨T.act_sub h₀, T.fill_sub h₀, T.act_ne h₀⟩

/-- The everywhere-total default tree: commit all that is left, all zeros. -/
def dfltTree (n : ℕ) : Tree n where
  act h := remaining h
  fill _ := ∅
  act_sub _ := Finset.Subset.refl _
  act_ne _ hne := hne
  fill_sub _ := Finset.empty_subset _

/-- **The one-node update.**  Overwrite the tree's action and completion word at the single history
`h₀`, guarded by admissibility so that the result is again a `Tree` with no side condition.  The
guard is harmless for our use: the values we ever substitute come from a `SeedPolicy` or a `Tree`,
and are therefore admissible. -/
noncomputable def updTree (T : Tree n) (h₀ : History n) (B S : Finset (Fin n)) : Tree n :=
  if hOK : AdmPair h₀ B S then
    { act := fun h => if h = h₀ then B else T.act h
      fill := fun h => if h = h₀ then S else T.fill h
      act_sub := fun h => by
        by_cases hh : h = h₀
        · subst hh; rw [if_pos rfl]; exact hOK.1
        · rw [if_neg hh]; exact T.act_sub h
      act_ne := fun h hne => by
        by_cases hh : h = h₀
        · subst hh; rw [if_pos rfl]; exact hOK.2.2 hne
        · rw [if_neg hh]; exact T.act_ne h hne
      fill_sub := fun h => by
        by_cases hh : h = h₀
        · subst hh; rw [if_pos rfl, if_pos rfl]; exact hOK.2.1
        · rw [if_neg hh, if_neg hh]; exact T.fill_sub h }
  else T

lemma updTree_self (T : Tree n) {h₀ : History n} {B S : Finset (Fin n)}
    (hOK : AdmPair h₀ B S) :
    (updTree T h₀ B S).act h₀ = B ∧ (updTree T h₀ B S).fill h₀ = S := by
  unfold updTree
  rw [dif_pos hOK]
  exact ⟨if_pos rfl, if_pos rfl⟩

lemma updTree_of_ne (T : Tree n) (h₀ : History n) (B S : Finset (Fin n)) {h : History n}
    (hne : h ≠ h₀) :
    (updTree T h₀ B S).act h = T.act h ∧ (updTree T h₀ B S).fill h = T.fill h := by
  unfold updTree
  by_cases hOK : AdmPair h₀ B S
  · rw [dif_pos hOK]; exact ⟨if_neg hne, if_neg hne⟩
  · rw [dif_neg hOK]; exact ⟨rfl, rfl⟩

/-- All `(cells, ones)` pairs, as a list.  `Finset (Fin n)` is a `Fintype`, so this needs no
instance on any subtype of `History n`. -/
noncomputable def allPairs (n : ℕ) : List (Finset (Fin n) × Finset (Fin n)) :=
  (Finset.univ : Finset (Finset (Fin n) × Finset (Fin n))).toList

lemma mem_allPairs (v : Finset (Fin n) × Finset (Fin n)) : v ∈ allPairs n :=
  Finset.mem_toList.2 (Finset.mem_univ v)

/-- **The finite cover of trees over a node list.**  Astronomically long, never evaluated; what
matters is that it is a `List`, obtained by iterating `updateAt` over the nodes. -/
noncomputable def treeCover (n : ℕ) : List (History n) → List (Tree n)
  | [] => [dfltTree n]
  | (h₀ :: L) => (treeCover n L).flatMap (fun T =>
      (allPairs n).map (fun v => updTree T h₀ v.1 v.2))

/-- **Every tree is met by a member of the finite cover on every node of the list.**  This is the
"bounded-history carrier is finite" fact, proved with no `Fintype (Tree n)` and no
`Fintype {h // h.length < n}`. -/
theorem treeCover_covers : ∀ (L : List (History n)) (T : Tree n),
    ∃ T' ∈ treeCover n L, ∀ h ∈ L, T.act h = T'.act h ∧ T.fill h = T'.fill h := by
  intro L
  induction L with
  | nil =>
    intro T
    exact ⟨dfltTree n, by simp [treeCover], fun h hh => absurd hh List.not_mem_nil⟩
  | cons h₀ L ih =>
    intro T
    obtain ⟨T', hT'mem, hT'ag⟩ := ih T
    refine ⟨updTree T' h₀ (T.act h₀) (T.fill h₀), ?_, ?_⟩
    · rw [treeCover, List.mem_flatMap]
      exact ⟨T', hT'mem, List.mem_map.2 ⟨(T.act h₀, T.fill h₀), mem_allPairs _, rfl⟩⟩
    · intro h hh
      by_cases hhh : h = h₀
      · subst hhh
        obtain ⟨ha, hf⟩ := updTree_self T' (admPair_of_tree T h)
        exact ⟨ha.symm, hf.symm⟩
      · obtain ⟨ha, hf⟩ := updTree_of_ne T' h₀ (T.act h₀) (T.fill h₀) hhh
        rw [ha, hf]
        exact hT'ag h (by rcases List.mem_cons.1 hh with h' | h'; exact absurd h' hhh; exact h')

/-- **The bounded-history tree carrier is finite.**  A finite list of trees meets every tree on
every history of length `< n`. -/
theorem bounded_history_tree_cover (n : ℕ) :
    ∃ Ts : List (Tree n), ∀ T : Tree n, ∃ T' ∈ Ts,
      ∀ h : History n, h.length < n → T.act h = T'.act h ∧ T.fill h = T'.fill h := by
  refine ⟨treeCover n (allHists n n), fun T => ?_⟩
  obtain ⟨T', hmem, hag⟩ := treeCover_covers (allHists n n) T
  exact ⟨T', hmem, fun h hlt => hag h (mem_allHists n h (by omega))⟩

/-- **Consequence: the fuel-`n` transcript law from `[]` takes only finitely many values.**  This is
the form of finiteness the realization needs, and it is what an unavailable `Fintype (Tree n)` would
have supplied. -/
theorem treeHistLaw_finitely_many (n k : ℕ) :
    ∃ Ts : List (Tree n), ∀ T : Tree n, ∃ T' ∈ Ts,
      ∀ g : History n, treeHistLaw k T n [] g = treeHistLaw k T' n [] g := by
  obtain ⟨Ts, hTs⟩ := bounded_history_tree_cover n
  refine ⟨Ts, fun T => ?_⟩
  obtain ⟨T', hmem, hag⟩ := hTs T
  refine ⟨T', hmem, fun g => ?_⟩
  exact treeHistLaw_congr_agree k T T' n [] (fun h' _ hlt => hag h' (by simpa using hlt)) g

/-! ## S3: every finite tree mixture is realised by a carrier

The seed space is `Tree n` itself with the discrete σ-algebra, and the seed law is the finite sum of
scaled Diracs read off the mixture.  The carrier then draws its whole tree once, before any token
generation, which is exactly AGF-08 §2's "drawn independently before legal token generation". -/

section Embedding

/-- The discrete σ-algebra on `Tree n`.  Every set is measurable, so `SeedPolicy`'s level-set
conditions are vacuous — which is the honest situation for a seed that IS the tree. -/
local instance treeTop : MeasurableSpace (Tree n) := ⊤

local instance treeTopSingleton : MeasurableSingletonClass (Tree n) := ⟨fun _ => trivial⟩

/-- The seed law of a finite tree mixture: a finite sum of scaled Dirac masses. -/
noncomputable def mixMeasure (m : List (ℝ × Tree n)) : MeasureTheory.Measure (Tree n) :=
  (m.map (fun p => ENNReal.ofReal p.1 • MeasureTheory.Measure.dirac p.2)).sum

lemma mixMeasure_nil : mixMeasure ([] : List (ℝ × Tree n)) = 0 := by
  rw [mixMeasure]; simp

lemma mixMeasure_cons (p : ℝ × Tree n) (t : List (ℝ × Tree n)) :
    mixMeasure (p :: t)
      = ENNReal.ofReal p.1 • MeasureTheory.Measure.dirac p.2 + mixMeasure t := by
  rw [mixMeasure, mixMeasure]; simp

/-- Total mass of the seed law.  Under nonnegative weights it is `ofReal` of the weight sum, so it
is finite always and one exactly when the weights are mixture weights. -/
lemma mixMeasure_univ : ∀ (m : List (ℝ × Tree n)), (∀ p ∈ m, 0 ≤ p.1) →
    mixMeasure m Set.univ = ENNReal.ofReal ((m.map Prod.fst).sum) := by
  intro m
  induction m with
  | nil => intro _; rw [mixMeasure_nil]; simp
  | cons p t ih =>
    intro hw
    have hp : 0 ≤ p.1 := hw p (List.mem_cons_self ..)
    have ht : ∀ q ∈ t, 0 ≤ q.1 := fun q hq => hw q (List.mem_cons_of_mem _ hq)
    have hts : 0 ≤ (t.map Prod.fst).sum := by
      clear ih hw
      induction t with
      | nil => simp
      | cons q s ihs =>
        have h1 : 0 ≤ q.1 := ht q (List.mem_cons_self ..)
        have h2 : 0 ≤ (s.map Prod.fst).sum :=
          ihs (fun x hx => ht x (List.mem_cons_of_mem _ hx))
        simp only [List.map_cons, List.sum_cons]
        linarith
    rw [mixMeasure_cons, MeasureTheory.Measure.add_apply, ih ht,
      MeasureTheory.Measure.smul_apply, MeasureTheory.measure_univ, smul_eq_mul, mul_one,
      List.map_cons, List.sum_cons, ENNReal.ofReal_add hp hts]

lemma mixMeasure_isFinite (m : List (ℝ × Tree n)) (hw : ∀ p ∈ m, 0 ≤ p.1) :
    MeasureTheory.IsFiniteMeasure (mixMeasure m) :=
  ⟨by rw [mixMeasure_univ m hw]; exact ENNReal.ofReal_lt_top⟩

lemma mixMeasure_isProb (m : List (ℝ × Tree n)) (hw : ∀ p ∈ m, 0 ≤ p.1)
    (hs : (m.map Prod.fst).sum = 1) : MeasureTheory.IsProbabilityMeasure (mixMeasure m) :=
  ⟨by rw [mixMeasure_univ m hw, hs, ENNReal.ofReal_one]⟩

/-- A bounded everywhere-measurable function is integrable against any finite measure. -/
lemma integrable_of_bdd {α : Type} [MeasurableSpace α] (μ : MeasureTheory.Measure α)
    [MeasureTheory.IsFiniteMeasure μ] {F : α → ℝ} (hm : Measurable F) (hb : ∀ x, |F x| ≤ 1) :
    MeasureTheory.Integrable F μ := by
  refine MeasureTheory.Integrable.mono' (MeasureTheory.integrable_const (1:ℝ))
    hm.aestronglyMeasurable ?_
  filter_upwards with x
  rw [Real.norm_eq_abs]
  exact hb x

/-- **The seed integral of a bounded function against the mixture law is the mixture sum.**  This is
the whole analytic content of S3. -/
lemma integral_mixMeasure {F : Tree n → ℝ} (hb : ∀ T, |F T| ≤ 1) :
    ∀ (m : List (ℝ × Tree n)), (∀ p ∈ m, 0 ≤ p.1) →
      ∫ ω, F ω ∂(mixMeasure m) = (m.map (fun p => p.1 * F p.2)).sum := by
  intro m
  induction m with
  | nil => intro _; rw [mixMeasure_nil]; simp
  | cons p t ih =>
    intro hw
    have hp : 0 ≤ p.1 := hw p (List.mem_cons_self ..)
    have ht : ∀ q ∈ t, 0 ≤ q.1 := fun q hq => hw q (List.mem_cons_of_mem _ hq)
    have : MeasureTheory.IsFiniteMeasure (mixMeasure t) := mixMeasure_isFinite t ht
    have h1 : MeasureTheory.Integrable F (ENNReal.ofReal p.1 • MeasureTheory.Measure.dirac p.2) :=
      (integrable_of_bdd (MeasureTheory.Measure.dirac p.2) measurable_from_top hb).smul_measure
        ENNReal.ofReal_ne_top
    have h2 : MeasureTheory.Integrable F (mixMeasure t) :=
      integrable_of_bdd (mixMeasure t) measurable_from_top hb
    rw [mixMeasure_cons, MeasureTheory.integral_add_measure h1 h2, ih ht,
      MeasureTheory.integral_smul_measure, MeasureTheory.integral_dirac,
      ENNReal.toReal_ofReal hp, smul_eq_mul, List.map_cons, List.sum_cons]

/-- The carrier of a finite tree mixture: the seed IS the tree, drawn once from the mixture law. -/
noncomputable def mixSeed (m : List (ℝ × Tree n)) (hw : ∀ p ∈ m, 0 ≤ p.1)
    (hs : (m.map Prod.fst).sum = 1) : SeedPolicy n (Tree n) where
  P := mixMeasure m
  isProb := mixMeasure_isProb m hw hs
  act h T := T.act h
  fill h T := T.fill h
  act_sub h T := T.act_sub h
  act_ne h T := T.act_ne h
  fill_sub h T := T.fill_sub h
  act_meas _ _ := trivial
  fill_meas _ _ := trivial

/-- The tree of a seed is the seed. -/
@[simp] lemma mixSeed_treeAt (m : List (ℝ × Tree n)) (hw : ∀ p ∈ m, 0 ≤ p.1)
    (hs : (m.map Prod.fst).sum = 1) (T : Tree n) : (mixSeed m hw hs).treeAt T = T := rfl

@[simp] lemma mixSeed_P (m : List (ℝ × Tree n)) (hw : ∀ p ∈ m, 0 ≤ p.1)
    (hs : (m.map Prod.fst).sum = 1) : (mixSeed m hw hs).P = mixMeasure m := rfl

/-- **S3 (the embedding), `Step_treeMix_to_seed`.**  Every finite mixture of deterministic
public-history trees is the observable transcript law of an admissible private-source carrier, so the
carrier class is not SMALLER than the tree-mixture class. -/
theorem step_treeMix_to_seed (n k : ℕ) : Step_treeMix_to_seed n k := by
  intro m hw hs
  refine ⟨Tree n, treeTop, mixSeed m hw hs, fun g => ?_⟩
  have hb : ∀ T : Tree n, |treeHistLaw k T n [] g| ≤ 1 := by
    intro T
    rw [abs_of_nonneg (treeHistLaw_nonneg k T n [] g)]
    exact treeHistLaw_le_one k T n [] g
  show ∫ ω, treeHistLaw k ((mixSeed m hw hs).treeAt ω) n [] g ∂(mixSeed m hw hs).P = _
  simpa using integral_mixMeasure hb m hw

end Embedding

/-! ## S2: the finite pushforward of the carrier's law

The dead end recorded at an earlier stage was to enumerate the agreement quotient with
`Finset.pi`, which needs `Fintype {h : History n // h.length < n}`.  Nothing here forms the function
space.  Instead the SEED space is cut, one node at a time, by the value of `(act h₀, fill h₀)` —
finitely many values, `allPairs n` — and the cutting is iterated along the finite node LIST.  After
all nodes of `allHists n n` are cut, the integrand is constant on each piece by
`treeHistLaw_congr_agree`, so the integral of a simple function is a finite weighted sum. -/

section Pushforward

variable {Seed : Type} [MeasurableSpace Seed]

/-- The seed event "the carrier's action and completion word at `h₀` are exactly `v`".  Measurable
from the carrier's level-set measurability alone, which is all `SeedPolicy` demands. -/
def evt (σ : SeedPolicy n Seed) (h₀ : History n) (v : Finset (Fin n) × Finset (Fin n)) :
    Set Seed := {ω | σ.act h₀ ω = v.1} ∩ {ω | σ.fill h₀ ω = v.2}

lemma evt_meas (σ : SeedPolicy n Seed) (h₀ : History n)
    (v : Finset (Fin n) × Finset (Fin n)) : MeasurableSet (evt σ h₀ v) :=
  (σ.act_meas h₀ v.1).inter (σ.fill_meas h₀ v.2)

lemma mem_evt_self (σ : SeedPolicy n Seed) (h₀ : History n) (ω : Seed) :
    ω ∈ evt σ h₀ (σ.act h₀ ω, σ.fill h₀ ω) := ⟨rfl, rfl⟩

/-- **The pieces of the seed space**, with the tree that represents each.  One node of the list is
cut at a time; the list is astronomically long and never evaluated. -/
noncomputable def pieces (σ : SeedPolicy n Seed) :
    List (History n) → List (Set Seed × Tree n)
  | [] => [(Set.univ, dfltTree n)]
  | (h₀ :: L) => (pieces σ L).flatMap (fun c =>
      (allPairs n).map (fun v => (c.1 ∩ evt σ h₀ v, updTree c.2 h₀ v.1 v.2)))

lemma pieces_meas (σ : SeedPolicy n Seed) : ∀ (L : List (History n)) (c : Set Seed × Tree n),
    c ∈ pieces σ L → MeasurableSet c.1 := by
  intro L
  induction L with
  | nil =>
    intro c hc
    rw [pieces, List.mem_singleton] at hc
    rw [hc]; exact MeasurableSet.univ
  | cons h₀ L ih =>
    intro c hc
    rw [pieces, List.mem_flatMap] at hc
    obtain ⟨q, hq, hcq⟩ := hc
    rw [List.mem_map] at hcq
    obtain ⟨v, _, rfl⟩ := hcq
    exact (ih q hq).inter (evt_meas σ h₀ v)

/-- **The agreement invariant.**  On every piece, the representing tree agrees with the carrier's
own tree at every node that has been cut.  The `updTree` admissibility guard is discharged from the
carrier's own field invariants, so no piece needs to be known nonempty. -/
lemma pieces_agree (σ : SeedPolicy n Seed) : ∀ (L : List (History n)) (c : Set Seed × Tree n),
    c ∈ pieces σ L → ∀ ω ∈ c.1, ∀ h ∈ L,
      σ.act h ω = c.2.act h ∧ σ.fill h ω = c.2.fill h := by
  intro L
  induction L with
  | nil => intro c _ ω _ h hh; exact absurd hh List.not_mem_nil
  | cons h₀ L ih =>
    intro c hc ω hω h hh
    rw [pieces, List.mem_flatMap] at hc
    obtain ⟨q, hq, hcq⟩ := hc
    rw [List.mem_map] at hcq
    obtain ⟨v, _, rfl⟩ := hcq
    obtain ⟨hωq, hv1, hv2⟩ := hω
    have hOK : AdmPair h₀ v.1 v.2 := by
      refine ⟨?_, ?_, ?_⟩
      · rw [← hv1]; exact σ.act_sub h₀ ω
      · rw [← hv1, ← hv2]; exact σ.fill_sub h₀ ω
      · intro hne; rw [← hv1]; exact σ.act_ne h₀ ω hne
    by_cases hhh : h = h₀
    · subst hhh
      obtain ⟨ha, hf⟩ := updTree_self q.2 hOK
      rw [ha, hf]
      exact ⟨hv1, hv2⟩
    · obtain ⟨ha, hf⟩ := updTree_of_ne q.2 h₀ v.1 v.2 hhh
      rw [ha, hf]
      exact ih q hq ω hωq h
        (by rcases List.mem_cons.1 hh with h' | h'; exact absurd h' hhh; exact h')

/-- **The one-node cut of an integral.**  A measurable set is partitioned by the value of the
carrier's `(action, completion word)` at a single history, and the value space is finite.  No
`Fintype` on any subtype of `History n` is used: the index type is
`Finset (Fin n) × Finset (Fin n)`. -/
lemma integral_cut (σ : SeedPolicy n Seed) {F : Seed → ℝ}
    (hF : MeasureTheory.Integrable F σ.P) (A : Set Seed) (hA : MeasurableSet A)
    (h₀ : History n) :
    ∫ ω, A.indicator F ω ∂σ.P
      = ∑ v ∈ (Finset.univ : Finset (Finset (Fin n) × Finset (Fin n))),
          ∫ ω, (A ∩ evt σ h₀ v).indicator F ω ∂σ.P := by
  have hptwise : ∀ ω : Seed, A.indicator F ω
      = ∑ v ∈ (Finset.univ : Finset (Finset (Fin n) × Finset (Fin n))),
          (A ∩ evt σ h₀ v).indicator F ω := by
    intro ω
    have hcollapse : ∑ v ∈ (Finset.univ : Finset (Finset (Fin n) × Finset (Fin n))),
          (A ∩ evt σ h₀ v).indicator F ω
        = (A ∩ evt σ h₀ (σ.act h₀ ω, σ.fill h₀ ω)).indicator F ω := by
      refine Finset.sum_eq_single_of_mem _ (Finset.mem_univ _) ?_
      intro b _ hb
      refine Set.indicator_of_notMem (fun hmem => hb ?_) F
      obtain ⟨-, hb1, hb2⟩ := hmem
      exact Prod.ext hb1.symm hb2.symm
    rw [hcollapse]
    by_cases hAω : ω ∈ A
    · have e1 : (A ∩ evt σ h₀ (σ.act h₀ ω, σ.fill h₀ ω)).indicator F ω = F ω :=
        Set.indicator_of_mem (Set.mem_inter hAω (mem_evt_self σ h₀ ω)) F
      have e2 : A.indicator F ω = F ω := Set.indicator_of_mem hAω F
      rw [e1, e2]
    · have e1 : (A ∩ evt σ h₀ (σ.act h₀ ω, σ.fill h₀ ω)).indicator F ω = 0 :=
        Set.indicator_of_notMem (fun hc => hAω (Set.mem_of_mem_inter_left hc)) F
      have e2 : A.indicator F ω = 0 := Set.indicator_of_notMem hAω F
      rw [e1, e2]
  rw [show (fun ω => A.indicator F ω)
      = (fun ω => ∑ v ∈ (Finset.univ : Finset (Finset (Fin n) × Finset (Fin n))),
          (A ∩ evt σ h₀ v).indicator F ω) from funext hptwise]
  exact MeasureTheory.integral_finsetSum _
    (fun v _ => MeasureTheory.Integrable.indicator hF (hA.inter (evt_meas σ h₀ v)))

/-- **The pieces carry the whole integral.**  Finite additivity, iterated along the node list. -/
lemma pieces_integral (σ : SeedPolicy n Seed) {F : Seed → ℝ}
    (hF : MeasureTheory.Integrable F σ.P) : ∀ L : List (History n),
    ((pieces σ L).map (fun c => ∫ ω, c.1.indicator F ω ∂σ.P)).sum = ∫ ω, F ω ∂σ.P := by
  intro L
  induction L with
  | nil =>
    rw [pieces]
    simp only [List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, add_zero,
      Set.indicator_univ]
  | cons h₀ L ih =>
    rw [pieces, sum_map_flatMap]
    have hinner : ∀ c : Set Seed × Tree n, c ∈ pieces σ L →
        (((allPairs n).map (fun v => (c.1 ∩ evt σ h₀ v, updTree c.2 h₀ v.1 v.2))).map
            (fun d => ∫ ω, d.1.indicator F ω ∂σ.P)).sum
          = ∫ ω, c.1.indicator F ω ∂σ.P := by
      intro c hc
      rw [List.map_map, allPairs, sum_toList_map]
      rw [integral_cut σ hF c.1 (pieces_meas σ L c hc) h₀]
      rfl
    rw [List.map_congr_left hinner]
    exact ih

/-- **S2 (the finite pushforward), `Step_seed_to_treeMix`.**  The observable transcript law of an
arbitrary private-source carrier — an arbitrary probability space, seed reuse across histories
allowed, no finiteness, rationality or independence assumed of the seed — is a FINITE mixture of
deterministic public-history trees with nonnegative weights summing to one.

Proved without `Fintype (Tree n)` and without `Fintype {h : History n // h.length < n}`. -/
theorem step_seed_to_treeMix (n k : ℕ) : Step_seed_to_treeMix n k := by
  intro Seed inst σ
  have hprob := σ.isProb
  refine ⟨(pieces σ (allHists n n)).map (fun c => (σ.P.real c.1, c.2)), ?_, ?_, ?_⟩
  · intro p hp
    rw [List.mem_map] at hp
    obtain ⟨c, _, rfl⟩ := hp
    exact MeasureTheory.measureReal_nonneg
  · -- the weights sum to one: the same cut with the constant integrand
    have h1 := pieces_integral σ (MeasureTheory.integrable_const (1:ℝ)) (allHists n n)
    have huniv : σ.P.real Set.univ = 1 := by
      rw [MeasureTheory.Measure.real, MeasureTheory.measure_univ, ENNReal.toReal_one]
    rw [MeasureTheory.integral_const, huniv, smul_eq_mul, mul_one] at h1
    rw [List.map_map]
    refine Eq.trans (Eq.trans ?_ h1) rfl
    refine congrArg List.sum (List.map_congr_left ?_)
    intro c hc
    show σ.P.real c.1 = ∫ ω, c.1.indicator (fun _ => (1:ℝ)) ω ∂σ.P
    rw [MeasureTheory.integral_indicator_const (1:ℝ) (pieces_meas σ (allHists n n) c hc),
      smul_eq_mul, mul_one]
  · intro g
    have hF := σ.integrable_treeHistLaw k n ([] : History n) g
    have h1 := pieces_integral σ hF (allHists n n)
    rw [List.map_map]
    refine Eq.trans ?_ (Eq.trans h1.symm ?_)
    · rfl
    · refine congrArg List.sum (List.map_congr_left ?_)
      intro c hc
      have hconst : ∀ ω ∈ c.1, treeHistLaw k (σ.treeAt ω) n [] g = treeHistLaw k c.2 n [] g := by
        intro ω hω
        refine treeHistLaw_congr_agree k _ _ n [] (fun h' _ hlt => ?_) g
        exact pieces_agree σ (allHists n n) c hc ω hω h'
          (mem_allHists n h' (by simp only [List.length_nil, zero_add] at hlt; omega))
      have hind : (fun ω => c.1.indicator (fun ω => treeHistLaw k (σ.treeAt ω) n [] g) ω)
          = fun ω => c.1.indicator (fun _ => treeHistLaw k c.2 n [] g) ω := by
        funext ω
        by_cases hω : ω ∈ c.1
        · rw [Set.indicator_of_mem hω, Set.indicator_of_mem hω]
          exact hconst ω hω
        · rw [Set.indicator_of_notMem hω, Set.indicator_of_notMem hω]
      show (∫ ω, c.1.indicator (fun ω => treeHistLaw k (σ.treeAt ω) n [] g) ω ∂σ.P)
          = σ.P.real c.1 * treeHistLaw k c.2 n [] g
      rw [hind, MeasureTheory.integral_indicator_const _ (pieces_meas σ (allHists n n) c hc),
        smul_eq_mul]

end Pushforward

/-! ## The two-sided identification, and S1 as a consequence -/

/-- **The carrier class and the finite tree mixtures realise exactly the same observable transcript
laws.**  `→` is S2, `←` is S3.  This is the bidirectional statement the branch charge asks for; note
it is about the fuel-`n` transcript law from `[]` and nothing else. -/
theorem seed_laws_eq_treeMix_laws (n k : ℕ) (L : History n → ℝ) :
    (∃ (Seed : Type) (inst : MeasurableSpace Seed) (σ : @SeedPolicy n Seed inst),
        ∀ g : History n, @SeedPolicy.histLaw n Seed inst k σ n [] g = L g)
      ↔ (∃ m : List (ℝ × Tree n), (∀ p ∈ m, 0 ≤ p.1) ∧ (m.map Prod.fst).sum = 1 ∧
          ∀ g : History n, L g = (m.map (fun p => p.1 * treeHistLaw k p.2 n [] g)).sum) := by
  constructor
  · rintro ⟨Seed, inst, σ, hσ⟩
    obtain ⟨m, hnn, hsum, hlaw⟩ := step_seed_to_treeMix n k Seed inst σ
    exact ⟨m, hnn, hsum, fun g => (hσ g).symm.trans (hlaw g)⟩
  · rintro ⟨m, hnn, hsum, hL⟩
    obtain ⟨Seed, inst, σ, hσ⟩ := step_treeMix_to_seed n k m hnn hsum
    exact ⟨Seed, inst, σ, fun g => (hσ g).trans (hL g).symm⟩

/-- **S1 (`Step_seed_to_beh`), conditional on an earlier stage's converse.**  The hypothesis is
`AGFCore`'s own `Claim_C00_realization_converse_transcript`, which was proved at an earlier stage as
`AGF.Conv.realization_converse_transcript` (basis `{propext, Classical.choice, Quot.sound}`).  It is
a hypothesis here only because a submitted artifact may not import a sibling artifact; discharging it
is a one-line instantiation once the two files are in one compilation unit. -/
theorem step_seed_to_beh_of_converse (n k : ℕ) (hstd : StdParams n k)
    (hconv : Claim_C00_realization_converse_transcript n k) : Step_seed_to_beh n k := by
  intro Seed inst σ
  obtain ⟨m, hnn, hsum, hlaw⟩ := step_seed_to_treeMix n k Seed inst σ
  obtain ⟨π, hπ⟩ := hconv hstd m hnn hsum
  exact ⟨π, fun g => (hlaw g).trans (hπ g).symm⟩

/-! ## The carrier's output law and mean charged cost

`SeedPolicy` carries no output law and no cost anywhere in the sources, so "the carrier class attains
the same optimum" could not even be stated.  Both are DEFINED here as pushforwards of the carrier's
public transcript law, which is `Transcript.lean`'s own design commitment (`treeJointLaw` is defined
the same way) and is AGF-08 §1.4's definition of `C(π) = E_{Q_π} R` read literally: the joint-law
expectation of the terminal depth.  The definitions are then VALIDATED by
`seed_summaries_of_law`, which identifies them with a finite mixture of the genuine `outLaw` and
`costFrom` of trees. -/

section Summaries

variable {Seed : Type} [MeasurableSpace Seed]


/-! ### The pushforward definitions agree with "integrate the existing recursions against `P`"

The interface's own proposal for the carrier's summaries (`claim-40`) is to integrate `outLaw`,
`costFrom` and `succWithin` against `P`.  The three lemmas below prove that this agrees with the
pushforward definitions above, so the choice of definition is not doing any work.  Each is the
tree-side marginal identity applied pointwise in the seed, then a finite sum taken out of the
integral. -/

lemma seed_outLawOf_eq_integral {n k : ℕ} (houtT : Claim_C00_out_is_marginal_tree n k)
    (σ : SeedPolicy n Seed) (x : Fin n → Bool) :
    σ.outLawOf k x = ∫ ω, outLaw k (σ.treeAt ω) n [] x ∂σ.P := by
  rw [show (fun ω => outLaw k (σ.treeAt ω) n [] x)
      = (fun ω => ∑ g ∈ (histsUpTo n n ([] : History n)).filter
          (fun g => size g = 0 ∧ outBits g = x), treeHistLaw k (σ.treeAt ω) n [] g) from
        funext (fun ω => houtT (σ.treeAt ω) x),
    MeasureTheory.integral_finsetSum _
      (fun g _ => σ.integrable_treeHistLaw k n ([] : History n) g)]
  rfl

lemma seed_costOf_eq_integral {n k : ℕ} (hcostT : Claim_C00_cost_is_marginal_tree n k)
    (σ : SeedPolicy n Seed) :
    σ.costOf k = ∫ ω, costFrom k (σ.treeAt ω) n [] ∂σ.P := by
  rw [show (fun ω => costFrom k (σ.treeAt ω) n [])
      = (fun ω => ∑ g ∈ (histsUpTo n n ([] : History n)).filter (fun g => size g = 0),
          (depth g : ℝ) * treeHistLaw k (σ.treeAt ω) n [] g) from
        funext (fun ω => hcostT (σ.treeAt ω)),
    MeasureTheory.integral_finsetSum _
      (fun g _ => (σ.integrable_treeHistLaw k n ([] : History n) g).const_mul (depth g : ℝ))]
  refine Finset.sum_congr rfl (fun g _ => ?_)
  rw [MeasureTheory.integral_const_mul]
  rfl

lemma seed_succWithinOf_eq_integral {n k : ℕ} (hsuccT : Claim_C00_succ_is_marginal_tree n k)
    (σ : SeedPolicy n Seed) (r : ℕ) :
    σ.succWithinOf k r = ∫ ω, succWithin k (σ.treeAt ω) n r [] ∂σ.P := by
  rw [show (fun ω => succWithin k (σ.treeAt ω) n r [])
      = (fun ω => ∑ g ∈ (histsUpTo n n ([] : History n)).filter
          (fun g => size g = 0 ∧ Legal k g ∧ depth g ≤ r),
            treeHistLaw k (σ.treeAt ω) n [] g) from
        funext (fun ω => hsuccT (σ.treeAt ω) r),
    MeasureTheory.integral_finsetSum _
      (fun g _ => σ.integrable_treeHistLaw k n ([] : History n) g)]
  rfl

/-- **Transcript-law equality transfers both summaries.**  The two hypotheses are `AGFCore`'s own
tree-side marginalisation claims, proved at an earlier stage in `TranscriptFaithful.lean` as
`AGF.Summ.outLaw_marginal` / `AGF.Summ.costFrom_marginal`. -/
lemma seed_summaries_of_law {n k : ℕ}
    (houtT : Claim_C00_out_is_marginal_tree n k) (hcostT : Claim_C00_cost_is_marginal_tree n k)
    (σ : SeedPolicy n Seed) (m : List (ℝ × Tree n))
    (hlaw : ∀ g : History n,
      σ.histLaw k n [] g = (m.map (fun p => p.1 * treeHistLaw k p.2 n [] g)).sum) :
    (∀ x, σ.outLawOf k x = (m.map (fun p => p.1 * outLaw k p.2 n [] x)).sum) ∧
      σ.costOf k = (m.map (fun p => p.1 * costFrom k p.2 n [])).sum := by
  refine ⟨fun x => ?_, ?_⟩
  · rw [SeedPolicy.outLawOf,
      Summ.push_through' m ((histsUpTo n n ([] : History n)).filter
        (fun g => size g = 0 ∧ outBits g = x))
        (σ.histLaw k n []) (fun T g => treeHistLaw k T n [] g) hlaw]
    exact congrArg List.sum (List.map_congr_left (fun p _ => by rw [houtT p.2 x]))
  · rw [SeedPolicy.costOf,
      Summ.push_through m ((histsUpTo n n ([] : History n)).filter (fun g => size g = 0))
        (fun g => (depth g : ℝ)) (σ.histLaw k n []) (fun T g => treeHistLaw k T n [] g) hlaw]
    exact congrArg List.sum (List.map_congr_left (fun p _ => by rw [hcostT p.2]))

end Summaries

/-- `Pₙ(δ)` over the ORIGINAL private-source class: the infimum of the carrier's mean charged cost
subject to the same extended-KL constraint on its terminal-output law.  This object did not exist
before; `Popt` is its `BehPolicy` restriction. -/
noncomputable def PoptSeed (n k : ℕ) (δ : ℝ) : ℝ :=
  sInf {c : ℝ | ∃ (Seed : Type) (inst : MeasurableSpace Seed) (σ : @SeedPolicy n Seed inst),
    KL n k (@SeedPolicy.outLawOf n Seed inst k σ) ≤ ((epsOf δ : ℝ) : WithTop ℝ) ∧
      c = @SeedPolicy.costOf n Seed inst k σ}

/-- **The private-source optimum equals the tree-mixture optimum.**  Both directions: S2 plus the
tree-side marginals send a carrier to a mixture with the same output law pointwise (hence the same
extended KL exactly) and the same mean cost; S3 sends a mixture back to a carrier likewise. -/
theorem PoptSeed_eq_PoptTree (n k : ℕ)
    (houtT : Claim_C00_out_is_marginal_tree n k) (hcostT : Claim_C00_cost_is_marginal_tree n k)
    (δ : ℝ) : PoptSeed n k δ = PoptTree n k δ := by
  unfold PoptSeed PoptTree
  congr 1
  ext c
  constructor
  · rintro ⟨Seed, inst, σ, hKL, hc⟩
    obtain ⟨m, hnn, hsum, hlaw⟩ := step_seed_to_treeMix n k Seed inst σ
    obtain ⟨hout, hcost⟩ := seed_summaries_of_law houtT hcostT σ m hlaw
    refine ⟨m, hnn, hsum, ?_, ?_⟩
    · rw [show (fun x => (m.map (fun p => p.1 * outLaw k p.2 n [] x)).sum)
          = @SeedPolicy.outLawOf n Seed inst k σ from funext (fun x => (hout x).symm)]
      exact hKL
    · rw [hc, hcost]
  · rintro ⟨m, hnn, hsum, hKL, hc⟩
    obtain ⟨Seed, inst, σ, hlaw⟩ := step_treeMix_to_seed n k m hnn hsum
    obtain ⟨hout, hcost⟩ := seed_summaries_of_law houtT hcostT σ m hlaw
    refine ⟨Seed, inst, σ, ?_, ?_⟩
    · rw [show @SeedPolicy.outLawOf n Seed inst k σ
          = (fun x => (m.map (fun p => p.1 * outLaw k p.2 n [] x)).sum) from funext hout]
      exact hKL
    · rw [hc, hcost]

/-- **`Popt` is the private-source optimum after all**, given an earlier stage's `Popt = PoptTree`
(`Claim_C00_realization_optima`, proved as `AGF.Summ.realization_optima`).  Until this, every `Popt`
bound was a bound over the behavioural restriction only. -/
theorem PoptSeed_eq_Popt (n k : ℕ)
    (houtT : Claim_C00_out_is_marginal_tree n k) (hcostT : Claim_C00_cost_is_marginal_tree n k)
    (hopt : Claim_C00_realization_optima n k) (δ : ℝ) : PoptSeed n k δ = Popt n k δ :=
  (PoptSeed_eq_PoptTree n k houtT hcostT δ).trans (hopt δ).symm

/-! ## Representation adequacy: the conditional product law under the full pre-draw information

Nobody had stated this.  AGF-08 §1.2 requires the batch word to have the frozen product law
**conditioned on all pre-draw private information and the chosen action**, not merely on the public
history.  For a carrier, "all pre-draw private information" is the whole seed `ω`, which determines
the tree at every history — strictly more than the public history, and more than any per-history
kernel records.  The statements below are what makes `SeedPolicy` an adequate representation of that
clause rather than a definition that merely looks like one. -/

section Adequacy

variable {Seed : Type} [MeasurableSpace Seed]

/-- **(Adq-1) The conditional batch law under the full pre-draw information.**  Fix the entire seed
`ω` (hence every present and future action) and the public history `h`; then the next batch word `S`
carries exactly the weight `∏_{i ∈ B} (j/M)^{[i∈S]} (1−j/M)^{1−[i∈S]}` with `B` the chosen action,
`j = quota k h` the SIGNED pre-batch quota and `M = size h` the pre-batch unfilled count.  One
parameter for the whole batch, read off the public history before the draw; no dependence on `ω`
beyond `B`; no within-batch update. -/
theorem seed_frozen_product_step (k : ℕ) (σ : SeedPolicy n Seed) (ω : Seed) {h : History n}
    (hL : Legal k h) (hs : size h ≠ 0) (f : ℕ) (g : History n) :
    treeHistLaw k (σ.treeAt ω) (f + 1) h g
      = ∑ S ∈ (σ.act h ω).powerset,
          (∏ i ∈ σ.act h ω,
            (if i ∈ S then (quota k h : ℝ) / (size h : ℝ)
              else 1 - (quota k h : ℝ) / (size h : ℝ))) *
            treeHistLaw k (σ.treeAt ω) f (⟨σ.act h ω, S⟩ :: h) g := by
  rw [treeHistLaw, if_neg hs]
  refine Finset.sum_congr rfl (fun S _ => ?_)
  congr 1
  rw [Tree.stepWeight, if_pos hL, batchProb, ratio]
  rfl

/-- **(Adq-2) The batch law does not see the private source.**  Two seeds that choose the same action
at `h` induce the same law on the batch word there, whatever else they disagree about — including
every future action.  This is the formal content of "private randomization does not license a
different legal batch law". -/
theorem seed_batchLaw_indep_of_seed (k : ℕ) (σ : SeedPolicy n Seed) {h : History n}
    (hL : Legal k h) (ω ω' : Seed) (hact : σ.act h ω = σ.act h ω') (S : Finset (Fin n)) :
    (σ.treeAt ω).stepWeight k h S = (σ.treeAt ω').stepWeight k h S := by
  show (if Legal k h then batchProb k h (σ.act h ω) S else _)
      = (if Legal k h then batchProb k h (σ.act h ω') S else _)
  rw [if_pos hL, if_pos hL, hact]

/-- **(Adq-3) The batch parameter is the pre-batch ratio, so it is fixed before the draw.**  The
weight of the word `S` depends on `S` only through the indicator pattern, never through a quota
updated inside the batch: `ratio k h` is evaluated at `h`, the history BEFORE the batch. -/
theorem seed_batchLaw_no_within_batch_update (k : ℕ) (σ : SeedPolicy n Seed) (ω : Seed)
    {h : History n} (hL : Legal k h) (S : Finset (Fin n)) :
    (σ.treeAt ω).stepWeight k h S
      = ∏ i ∈ σ.act h ω, (if i ∈ S then ratio k h else 1 - ratio k h) := by
  show (if Legal k h then batchProb k h (σ.act h ω) S else _) = _
  rw [if_pos hL, batchProb]

/-- **(Adq-4) The seed source is exogenous: the observable law is AFFINE in the seed law.**  Split
the seed law into any two finite pieces and the transcript law splits with the same coefficients; the
token draws never reweight the seed.  Stated on the measure, not on a second `SeedPolicy`: a
`SeedPolicy` field forces its own measure to be a probability measure, which would force the
coefficient to be one and make the statement vacuous. -/
theorem seed_histLaw_affine (k : ℕ) (σ : SeedPolicy n Seed)
    (Q₁ Q₂ : MeasureTheory.Measure Seed) [MeasureTheory.IsFiniteMeasure Q₁]
    [MeasureTheory.IsFiniteMeasure Q₂] (a b : ℝ) (ha : 0 ≤ a) (hb : 0 ≤ b)
    (hP : σ.P = ENNReal.ofReal a • Q₁ + ENNReal.ofReal b • Q₂) (g : History n) :
    σ.histLaw k n [] g
      = a * (∫ ω, treeHistLaw k (σ.treeAt ω) n [] g ∂Q₁)
        + b * (∫ ω, treeHistLaw k (σ.treeAt ω) n [] g ∂Q₂) := by
  have hbdd : ∀ ω : Seed, |treeHistLaw k (σ.treeAt ω) n [] g| ≤ 1 := by
    intro ω
    rw [abs_of_nonneg (treeHistLaw_nonneg k (σ.treeAt ω) n [] g)]
    exact treeHistLaw_le_one k (σ.treeAt ω) n [] g
  have hi1 : MeasureTheory.Integrable (fun ω => treeHistLaw k (σ.treeAt ω) n [] g)
      (ENNReal.ofReal a • Q₁) :=
    (integrable_of_bdd Q₁ (σ.measurable_treeHistLaw k n [] g) hbdd).smul_measure
      ENNReal.ofReal_ne_top
  have hi2 : MeasureTheory.Integrable (fun ω => treeHistLaw k (σ.treeAt ω) n [] g)
      (ENNReal.ofReal b • Q₂) :=
    (integrable_of_bdd Q₂ (σ.measurable_treeHistLaw k n [] g) hbdd).smul_measure
      ENNReal.ofReal_ne_top
  rw [SeedPolicy.histLaw, hP, MeasureTheory.integral_add_measure hi1 hi2,
    MeasureTheory.integral_smul_measure, MeasureTheory.integral_smul_measure,
    ENNReal.toReal_ofReal ha, ENNReal.toReal_ofReal hb, smul_eq_mul, smul_eq_mul]

end Adequacy
end SeedClass

/-! ## Adopted glue: the unconditional carrier statements

Verbatim from `devB6/SeedCarrierMerged.lean`'s `AGF.Merge` section.  The
three tree-side marginalisation theorems that section also contains are in
`AGFCore/Realization.lean`; they are referred to unqualified below because they are in this same
namespace. -/

namespace Merge

open SeedClass

variable {Seed : Type} [MeasurableSpace Seed]

/-- **Unconditional: the infimum of charged cost over the private-source carrier class equals
`Popt`.**  What this does and does NOT say is recorded on the branch claim: `PoptSeed` is an infimum
over carriers with ONE pre-drawn seed, which is the special case `F_t = sigma(seed) ⊔ sigma(h_t)` of
`ASM-029da2c3`'s adapted-execution filtration, not that assumption's full class. -/
theorem popt_seed_eq_popt (n k : ℕ) (δ : ℝ) : SeedClass.PoptSeed n k δ = Popt n k δ :=
  SeedClass.PoptSeed_eq_Popt n k (out_is_marginal_tree n k) (cost_is_marginal_tree n k)
    (Summ.realization_optima n k) δ

/-- **Unconditional S1 (`Step_seed_to_beh`).**  Every private-source carrier has the transcript law of
some behavioural policy, so `BehPolicy` is not an observable restriction of the carrier class. -/
theorem step_seed_to_beh (n k : ℕ) (hstd : StdParams n k) : Faithful.Step_seed_to_beh n k :=
  SeedClass.step_seed_to_beh_of_converse n k hstd (Conv.realization_converse_transcript n k)

/-- Unconditional form of the three "integrate the existing recursions against `P`" identities, so
the pushforward definitions of the carrier's summaries are not a convenient choice. -/
theorem seed_outLaw_is_integral (n k : ℕ) (σ : Faithful.SeedPolicy n Seed) (x : Fin n → Bool) :
    σ.outLawOf k x = ∫ ω, outLaw k (σ.treeAt ω) n [] x ∂σ.P :=
  SeedClass.seed_outLawOf_eq_integral (out_is_marginal_tree n k) σ x

theorem seed_cost_is_integral (n k : ℕ) (σ : Faithful.SeedPolicy n Seed) :
    σ.costOf k = ∫ ω, costFrom k (σ.treeAt ω) n [] ∂σ.P :=
  SeedClass.seed_costOf_eq_integral (cost_is_marginal_tree n k) σ

theorem seed_succ_is_integral (n k : ℕ) (σ : Faithful.SeedPolicy n Seed) (r : ℕ) :
    σ.succWithinOf k r = ∫ ω, succWithin k (σ.treeAt ω) n r [] ∂σ.P :=
  SeedClass.seed_succWithinOf_eq_integral (succ_is_marginal_tree n k) σ r

end Merge
end AGF


==> anc/formal_companion/lean/src/AGFCore/SlicePairCorrelation.lean <==
/-
The quantitative heart of `obligation-15` (the `Hopt(0)` depth step): **the uniform law on the
balanced slice is strictly negatively pair-correlated**.

WHY THIS IS THE HEART.  `obligation-15` asks for the step from `schedLaw k U [] = pTarget n k` to
`U.length = n`.  This branch's route (replace the law
on `{0,1}^n` by its two-coordinate marginal) is:

  (a)  for `i ≠ j` in a **common batch** of a full labelled schedule, the two output bits are
       conditionally i.i.d. Bernoulli(`ratio`) given the pre-batch history, so
       `Cov_{q_U}(x_i, x_j) = E[ρ²] − (E ρ)² = Var(ρ) ≥ 0`;
  (b)  `Cov_{pTarget n k}(x_i, x_j) = −k(n−k)/(n²(n−1)) < 0` whenever `0 < k < n`;
  (c)  so `q_U = pTarget n k` forces every batch to be a singleton, hence `U.length = n`.

**(b) is what this file proves**, and it is proved in the sharp form: as a strict inequality
between integer cardinalities, so no real-number rounding enters.  (a) is a statement about
`schedLaw` and is **not** proved here — it is left as an explicit obligation.  So this file is a
strictly weaker result than `obligation-15`, on purpose.

`0 < k < n` IS NECESSARY, not decoration.  At `k = 0` the slice is a single point and the
covariance is `0`; at `k = n` likewise.  And the depth step itself is **false** there: at `k = 0`
every bit is forced to `0` (the frozen product law has `ratio = 0`), so the single full-width
schedule `U = [univ]` already realises `pTarget n 0` with `U.length = 1 ≠ n`.  The project's
`StdParams n k` (`n = 2k ∧ 1 ≤ k`) forces `0 < k < n`, so nothing downstream is affected — but
the obligation text as written omits the hypothesis.

Layout:
  §1  `(n+1) * C(n,k) = C(n+1,k+1) * (k+1)`, by induction (absent from Mathlib at this revision)
  §2  the binomial strict inequality `C(m,k) * C(m+2,k+2) < C(m+1,k+1)²` for `k < m`
  §3  the two slice cardinalities, by explicit bijections with `powersetCard`
  §4  the headline: strict negative pair correlation, integer form and `pTarget` form
  §5  step C: all batches singletons <-> depth exactly `n`, from `AGFCore.SuccessBridge`
-/
import AGFCore.Orbit
import AGFCore.SuccessBridge

set_option autoImplicit false
set_option relaxedAutoImplicit false

open Finset AGF

/-! ## §1  The one binomial identity this needs

Mathlib at the pinned revision has `Nat.choose_succ_right_eq` (which carries a truncated
subtraction) and `Nat.choose_succ_succ'` (Pascal) but **not** `succ_mul_choose_eq`, so it is
proved here from Pascal alone. -/

lemma agfv_choose_mul_eq : ∀ (n k : ℕ),
    (n + 1) * n.choose k = (n + 1).choose (k + 1) * (k + 1) := by
  intro n
  induction n with
  | zero =>
      intro k
      cases k with
      | zero => simp
      | succ k => simp [Nat.choose_eq_zero_of_lt (by omega : 1 < k + 1 + 1)]
  | succ n ih =>
      intro k
      cases k with
      | zero => simp
      | succ k =>
          have hP : (n + 1).choose (k + 1) = n.choose k + n.choose (k + 1) :=
            Nat.choose_succ_succ' n k
          have hT : (n + 2).choose (k + 2) = (n + 1).choose (k + 1) + (n + 1).choose (k + 2) :=
            Nat.choose_succ_succ' (n + 1) (k + 1)
          calc (n + 1 + 1) * (n + 1).choose (k + 1)
              = ((n + 1) * n.choose k + n.choose k)
                  + ((n + 1) * n.choose (k + 1) + n.choose (k + 1)) := by rw [hP]; ring
            _ = ((n + 1).choose (k + 1) * (k + 1) + n.choose k)
                  + ((n + 1).choose (k + 1 + 1) * (k + 1 + 1) + n.choose (k + 1)) := by
                  rw [ih k, ih (k + 1)]
            _ = ((n + 1).choose (k + 1) + (n + 1).choose (k + 2)) * (k + 1 + 1) := by
                  rw [hP]; ring
            _ = (n + 1 + 1).choose (k + 1 + 1) * (k + 1 + 1) := by rw [← hT]

/-! ## §2  The strict binomial inequality

`C(m,k) · C(m+2,k+2) < C(m+1,k+1)²` for `k < m`.  Equivalently: binomial coefficients are
strictly log-concave along the diagonal shift, which is exactly the "sampling without replacement
is strictly negatively correlated" fact. -/

lemma agfv_choose_pair_lt {m k : ℕ} (hkm : k < m) :
    m.choose k * (m + 2).choose (k + 2)
      < (m + 1).choose (k + 1) * (m + 1).choose (k + 1) := by
  have h1 : (m + 1) * m.choose k = (m + 1).choose (k + 1) * (k + 1) := agfv_choose_mul_eq m k
  have h2 : (m + 2) * (m + 1).choose (k + 1) = (m + 2).choose (k + 2) * (k + 2) :=
    agfv_choose_mul_eq (m + 1) (k + 1)
  have hB : 0 < (m + 1).choose (k + 1) := Nat.choose_pos (by omega)
  have hBB : 0 < (m + 1).choose (k + 1) * (m + 1).choose (k + 1) := Nat.mul_pos hB hB
  -- the exact multiplicative identity
  have key : ((m + 1) * (k + 2)) * (m.choose k * (m + 2).choose (k + 2))
      = ((k + 1) * (m + 2)) * ((m + 1).choose (k + 1) * (m + 1).choose (k + 1)) := by
    calc ((m + 1) * (k + 2)) * (m.choose k * (m + 2).choose (k + 2))
        = ((m + 1) * m.choose k) * ((m + 2).choose (k + 2) * (k + 2)) := by ring
      _ = ((m + 1).choose (k + 1) * (k + 1)) * ((m + 2) * (m + 1).choose (k + 1)) := by
            rw [h1, h2]
      _ = ((k + 1) * (m + 2)) * ((m + 1).choose (k + 1) * (m + 1).choose (k + 1)) := by ring
  -- the arithmetic fact `(k+1)(m+2) < (m+1)(k+2)`, which is exactly `k < m`
  obtain ⟨d, rfl⟩ : ∃ d, m = k + 1 + d := ⟨m - k - 1, by omega⟩
  have hlt : (k + 1) * (k + 1 + d + 2) < (k + 1 + d + 1) * (k + 2) := by
    have hexp : (k + 1 + d + 1) * (k + 2) = (k + 1) * (k + 1 + d + 2) + (d + 1) := by ring
    rw [hexp]
    exact Nat.lt_add_of_pos_right (by omega)
  have hmul : ((k + 1) * (k + 1 + d + 2))
        * ((k + 1 + d + 1).choose (k + 1) * (k + 1 + d + 1).choose (k + 1))
      < ((k + 1 + d + 1) * (k + 2))
        * ((k + 1 + d + 1).choose (k + 1) * (k + 1 + d + 1).choose (k + 1)) :=
    Nat.mul_lt_mul_of_lt_of_le hlt (le_refl _) hBB
  rw [← key] at hmul
  exact Nat.lt_of_mul_lt_mul_left hmul

/-! ## §3  The two slice cardinalities

Both by an explicit bijection with `Finset.powersetCard`, in the style of
`AGFCore.Orbit`'s `agfv_Vset_card`.  The `k + 1` / `k + 2` parametrisation avoids every truncated
subtraction on the binomial index. -/

lemma agfv_onesOf_decide {n : ℕ} (T : Finset (Fin n)) :
    onesOf (fun l => decide (l ∈ T)) = T := by
  ext l; simp [onesOf]

lemma agfv_slice_one_card (n k : ℕ) (i : Fin n) :
    ((Vset n (k + 1)).filter (fun x => x i = true)).card
      = ((Finset.univ : Finset (Fin n)).erase i).card.choose k := by
  classical
  rw [← Finset.card_powersetCard k ((Finset.univ : Finset (Fin n)).erase i)]
  refine Finset.card_bij (fun x _ => (onesOf x).erase i) ?_ ?_ ?_
  · intro x hx
    obtain ⟨hxV, hxi⟩ := Finset.mem_filter.1 hx
    have hmem : i ∈ onesOf x := by simp [onesOf, hxi]
    refine Finset.mem_powersetCard.2 ⟨?_, ?_⟩
    · intro l hl
      exact Finset.mem_erase.2 ⟨(Finset.mem_erase.1 hl).1, Finset.mem_univ l⟩
    · rw [Finset.card_erase_of_mem hmem, agfv_mem_Vset.1 hxV]
      omega
  · intro x hx y hy hxy
    obtain ⟨hxV, hxi⟩ := Finset.mem_filter.1 hx
    obtain ⟨hyV, hyi⟩ := Finset.mem_filter.1 hy
    have hxm : i ∈ onesOf x := by simp [onesOf, hxi]
    have hym : i ∈ onesOf y := by simp [onesOf, hyi]
    have hset : onesOf x = onesOf y := by
      rw [← Finset.insert_erase hxm, ← Finset.insert_erase hym, hxy]
    funext l
    rw [agfv_eq_decide_mem_onesOf x, agfv_eq_decide_mem_onesOf y, hset]
  · intro S hS
    obtain ⟨hSsub, hScard⟩ := Finset.mem_powersetCard.1 hS
    have hiS : i ∉ S := fun hc => (Finset.mem_erase.1 (hSsub hc)).1 rfl
    refine ⟨fun l => decide (l ∈ insert i S), ?_, ?_⟩
    · refine Finset.mem_filter.2 ⟨?_, by simp⟩
      rw [agfv_mem_Vset, agfv_onesOf_decide, Finset.card_insert_of_notMem hiS, hScard]
    · rw [agfv_onesOf_decide, Finset.erase_insert hiS]

lemma agfv_slice_pair_card (n k : ℕ) {i j : Fin n} (hij : i ≠ j) :
    ((Vset n (k + 2)).filter (fun x => x i = true ∧ x j = true)).card
      = (((Finset.univ : Finset (Fin n)).erase i).erase j).card.choose k := by
  classical
  rw [← Finset.card_powersetCard k (((Finset.univ : Finset (Fin n)).erase i).erase j)]
  refine Finset.card_bij (fun x _ => ((onesOf x).erase i).erase j) ?_ ?_ ?_
  · intro x hx
    obtain ⟨hxV, hxi, hxj⟩ := Finset.mem_filter.1 hx
    have hmi : i ∈ onesOf x := by simp [onesOf, hxi]
    have hmj : j ∈ (onesOf x).erase i :=
      Finset.mem_erase.2 ⟨fun hc => hij hc.symm, by simp [onesOf, hxj]⟩
    refine Finset.mem_powersetCard.2 ⟨?_, ?_⟩
    · intro l hl
      obtain ⟨hlj, hl'⟩ := Finset.mem_erase.1 hl
      exact Finset.mem_erase.2 ⟨hlj,
        Finset.mem_erase.2 ⟨(Finset.mem_erase.1 hl').1, Finset.mem_univ l⟩⟩
    · rw [Finset.card_erase_of_mem hmj, Finset.card_erase_of_mem hmi, agfv_mem_Vset.1 hxV]
      omega
  · intro x hx y hy hxy
    obtain ⟨hxV, hxi, hxj⟩ := Finset.mem_filter.1 hx
    obtain ⟨hyV, hyi, hyj⟩ := Finset.mem_filter.1 hy
    have hmix : i ∈ onesOf x := by simp [onesOf, hxi]
    have hmiy : i ∈ onesOf y := by simp [onesOf, hyi]
    have hmjx : j ∈ (onesOf x).erase i :=
      Finset.mem_erase.2 ⟨fun hc => hij hc.symm, by simp [onesOf, hxj]⟩
    have hmjy : j ∈ (onesOf y).erase i :=
      Finset.mem_erase.2 ⟨fun hc => hij hc.symm, by simp [onesOf, hyj]⟩
    have h1 : (onesOf x).erase i = (onesOf y).erase i := by
      rw [← Finset.insert_erase hmjx, ← Finset.insert_erase hmjy, hxy]
    have hset : onesOf x = onesOf y := by
      rw [← Finset.insert_erase hmix, ← Finset.insert_erase hmiy, h1]
    funext l
    rw [agfv_eq_decide_mem_onesOf x, agfv_eq_decide_mem_onesOf y, hset]
  · intro S hS
    obtain ⟨hSsub, hScard⟩ := Finset.mem_powersetCard.1 hS
    have hjS : j ∉ S := fun hc => (Finset.mem_erase.1 (hSsub hc)).1 rfl
    have hiS : i ∉ S := fun hc =>
      (Finset.mem_erase.1 (Finset.mem_erase.1 (hSsub hc)).2).1 rfl
    have hiiS : i ∉ insert j S := by
      simp only [Finset.mem_insert]
      exact fun hc => hc.elim (fun h => hij h) (fun h => hiS h)
    refine ⟨fun l => decide (l ∈ insert i (insert j S)), ?_, ?_⟩
    · refine Finset.mem_filter.2 ⟨?_, by simp, by simp⟩
      rw [agfv_mem_Vset, agfv_onesOf_decide, Finset.card_insert_of_notMem hiiS,
        Finset.card_insert_of_notMem hjS, hScard]
    · rw [agfv_onesOf_decide, Finset.erase_insert hiiS, Finset.erase_insert hjS]

lemma agfv_card_erase_univ {n : ℕ} (i : Fin n) :
    ((Finset.univ : Finset (Fin n)).erase i).card = n - 1 := by
  rw [Finset.card_erase_of_mem (Finset.mem_univ i), Finset.card_univ, Fintype.card_fin]

lemma agfv_card_erase_erase_univ {n : ℕ} {i j : Fin n} (hij : i ≠ j) :
    (((Finset.univ : Finset (Fin n)).erase i).erase j).card = n - 2 := by
  rw [Finset.card_erase_of_mem
      (Finset.mem_erase.2 ⟨fun hc => hij hc.symm, Finset.mem_univ j⟩),
    agfv_card_erase_univ i]
  omega

/-! ## §4  Strict negative pair correlation of the uniform slice law -/

/-- **The headline, in integers.**  For `0 < k < n` and `i ≠ j`,
`|{x ∈ Vₙ : xᵢ = xⱼ = 1}| · |Vₙ| < |{x ∈ Vₙ : xᵢ = 1}| · |{x ∈ Vₙ : xⱼ = 1}|`.
Dividing by `|Vₙ|²` this is `Cov_{pₙ}(xᵢ, xⱼ) < 0`.  Stated over `ℕ` so that no real division
or rounding appears. -/
theorem agfv_slice_pair_card_lt {n k : ℕ} (hk : 1 ≤ k) (hkn : k < n) {i j : Fin n}
    (hij : i ≠ j) :
    ((Vset n k).filter (fun x => x i = true ∧ x j = true)).card * (Vset n k).card
      < ((Vset n k).filter (fun x => x i = true)).card
        * ((Vset n k).filter (fun x => x j = true)).card := by
  classical
  rcases Nat.lt_or_ge k 2 with hk2 | hk2
  · -- `k = 1`: no word with a single one can have two distinct bits set
    have hk1 : k = 1 := by omega
    subst hk1
    have hpair : ((Vset n 1).filter (fun x => x i = true ∧ x j = true)) = ∅ := by
      refine Finset.eq_empty_iff_forall_notMem.2 (fun x hx => ?_)
      obtain ⟨hxV, hxi, hxj⟩ := Finset.mem_filter.1 hx
      have h2 : ({i, j} : Finset (Fin n)) ⊆ onesOf x := by
        intro l hl
        rcases Finset.mem_insert.1 hl with rfl | hl2
        · simp [onesOf, hxi]
        · rw [Finset.mem_singleton.1 hl2]; simp [onesOf, hxj]
      have hc : 2 ≤ (onesOf x).card := by
        have hcc := Finset.card_le_card h2
        rwa [Finset.card_insert_of_notMem (by simp [hij]), Finset.card_singleton] at hcc
      rw [agfv_mem_Vset.1 hxV] at hc
      omega
    have hone : ((Vset n 1).filter (fun x => x i = true)).card = 1 := by
      rw [show (1 : ℕ) = 0 + 1 from rfl, agfv_slice_one_card n 0 i, agfv_card_erase_univ i,
        Nat.choose_zero_right]
    have honej : ((Vset n 1).filter (fun x => x j = true)).card = 1 := by
      rw [show (1 : ℕ) = 0 + 1 from rfl, agfv_slice_one_card n 0 j, agfv_card_erase_univ j,
        Nat.choose_zero_right]
    rw [hpair, hone, honej, Finset.card_empty]
    omega
  · -- `k ≥ 2`: the binomial inequality of §2
    obtain ⟨k', rfl⟩ : ∃ k', k = k' + 2 := ⟨k - 2, by omega⟩
    obtain ⟨m, rfl⟩ : ∃ m, n = m + 2 := ⟨n - 2, by omega⟩
    have hkm : k' < m := by omega
    have hpair : (((Vset (m + 2) (k' + 2)).filter
        (fun x => x i = true ∧ x j = true)).card) = m.choose k' := by
      rw [agfv_slice_pair_card (m + 2) k' hij, agfv_card_erase_erase_univ hij]
      norm_num
    have honei : (((Vset (m + 2) (k' + 2)).filter (fun x => x i = true)).card)
        = (m + 1).choose (k' + 1) := by
      rw [agfv_slice_one_card (m + 2) (k' + 1) i, agfv_card_erase_univ i]
      norm_num
    have honej : (((Vset (m + 2) (k' + 2)).filter (fun x => x j = true)).card)
        = (m + 1).choose (k' + 1) := by
      rw [agfv_slice_one_card (m + 2) (k' + 1) j, agfv_card_erase_univ j]
      norm_num
    rw [hpair, honei, honej, agfv_Vset_card]
    exact agfv_choose_pair_lt hkm

/-- **The headline, as a covariance.**  The uniform slice law is strictly negatively correlated on
every pair of distinct coordinates, for every `0 < k < n`.  The marginals are written as sums of
`pTarget` over the slice, which is how the `Hopt`/`Aopt` corners present them. -/
theorem agfv_pTarget_pair_cov_neg {n k : ℕ} (hk : 1 ≤ k) (hkn : k < n) {i j : Fin n}
    (hij : i ≠ j) :
    (∑ x ∈ (Vset n k).filter (fun x => x i = true ∧ x j = true), pTarget n k x)
      < (∑ x ∈ (Vset n k).filter (fun x => x i = true), pTarget n k x)
        * (∑ x ∈ (Vset n k).filter (fun x => x j = true), pTarget n k x) := by
  classical
  have hkle : k ≤ n := le_of_lt hkn
  have hVpos : 0 < (Vset n k).card := by
    rw [agfv_Vset_card]; exact Nat.choose_pos hkle
  have hVR : (0 : ℝ) < ((Vset n k).card : ℝ) := by exact_mod_cast hVpos
  have hVne : ((Vset n k).card : ℝ) ≠ 0 := ne_of_gt hVR
  have hpair : ∑ x ∈ (Vset n k).filter (fun x => x i = true ∧ x j = true), pTarget n k x
      = ((((Vset n k).filter (fun x => x i = true ∧ x j = true)).card : ℝ))
        * ((Vset n k).card : ℝ)⁻¹ := by
    rw [Finset.sum_congr rfl (fun x hx =>
      agfv_pTarget_of_mem (Finset.mem_filter.1 hx).1), Finset.sum_const, nsmul_eq_mul]
  have honei : ∑ x ∈ (Vset n k).filter (fun x => x i = true), pTarget n k x
      = ((((Vset n k).filter (fun x => x i = true)).card : ℝ))
        * ((Vset n k).card : ℝ)⁻¹ := by
    rw [Finset.sum_congr rfl (fun x hx =>
      agfv_pTarget_of_mem (Finset.mem_filter.1 hx).1), Finset.sum_const, nsmul_eq_mul]
  have honej : ∑ x ∈ (Vset n k).filter (fun x => x j = true), pTarget n k x
      = ((((Vset n k).filter (fun x => x j = true)).card : ℝ))
        * ((Vset n k).card : ℝ)⁻¹ := by
    rw [Finset.sum_congr rfl (fun x hx =>
      agfv_pTarget_of_mem (Finset.mem_filter.1 hx).1), Finset.sum_const, nsmul_eq_mul]
  have hreal : ((((Vset n k).filter (fun x => x i = true ∧ x j = true)).card : ℝ))
        * ((Vset n k).card : ℝ)
      < ((((Vset n k).filter (fun x => x i = true)).card : ℝ))
        * ((((Vset n k).filter (fun x => x j = true)).card : ℝ)) := by
    exact_mod_cast agfv_slice_pair_card_lt hk hkn hij
  rw [hpair, honei, honej]
  refine lt_of_mul_lt_mul_right ?_ (le_of_lt (mul_pos hVR hVR))
  have e1 : ((((Vset n k).filter (fun x => x i = true ∧ x j = true)).card : ℝ))
        * ((Vset n k).card : ℝ)⁻¹ * (((Vset n k).card : ℝ) * ((Vset n k).card : ℝ))
      = ((((Vset n k).filter (fun x => x i = true ∧ x j = true)).card : ℝ))
        * ((Vset n k).card : ℝ) := by
    field_simp
  have e2 : ((((Vset n k).filter (fun x => x i = true)).card : ℝ))
          * ((Vset n k).card : ℝ)⁻¹
        * (((((Vset n k).filter (fun x => x j = true)).card : ℝ)) * ((Vset n k).card : ℝ)⁻¹)
        * (((Vset n k).card : ℝ) * ((Vset n k).card : ℝ))
      = ((((Vset n k).filter (fun x => x i = true)).card : ℝ))
        * ((((Vset n k).filter (fun x => x j = true)).card : ℝ)) := by
    field_simp
  rw [e1, e2]
  exact hreal

/-! ## §5  Step C: all batches singletons gives depth exactly `n`

The last step of the route.  It is pure list arithmetic on top of the library's
`agfv_profile_sum` and `agfv_profile_pos` (`AGFCore.SuccessBridge`): a full labelled schedule's
batch sizes are positive and sum to `n`, so they are all `1` exactly when there are `n` of them.
Recorded so that the only piece of `obligation-15` still missing is step A -- the two-coordinate
marginal calculus for `schedLaw`. -/

lemma agfv_length_le_sum : ∀ (l : List ℕ), (∀ b ∈ l, 1 ≤ b) → l.length ≤ l.sum
  | [], _ => by simp
  | a :: t, h => by
      have ha : 1 ≤ a := h a (by simp)
      have ht := agfv_length_le_sum t (fun b hb => h b (List.mem_cons_of_mem a hb))
      simp only [List.sum_cons, List.length_cons]
      omega

lemma agfv_sum_eq_length_iff_all_one : ∀ (l : List ℕ), (∀ b ∈ l, 1 ≤ b) →
    (l.sum = l.length ↔ ∀ b ∈ l, b = 1)
  | [], _ => by simp
  | a :: t, hpos => by
      have ha : 1 ≤ a := hpos a (by simp)
      have hts : t.length ≤ t.sum :=
        agfv_length_le_sum t (fun b hb => hpos b (List.mem_cons_of_mem a hb))
      have hrec := agfv_sum_eq_length_iff_all_one t
        (fun b hb => hpos b (List.mem_cons_of_mem a hb))
      simp only [List.sum_cons, List.length_cons]
      constructor
      · intro hsum
        have ha1 : a = 1 := by omega
        have htt : t.sum = t.length := by omega
        intro b hb
        rcases List.mem_cons.1 hb with rfl | hb2
        · exact ha1
        · exact hrec.1 htt b hb2
      · intro hall
        have ha1 : a = 1 := hall a (by simp)
        have htt : t.sum = t.length :=
          hrec.2 (fun b hb => hall b (List.mem_cons_of_mem a hb))
        omega

/-- **Step C.**  For a full labelled schedule of `Fin n`, every batch being a singleton is
equivalent to the depth being exactly `n`. -/
theorem agfv_all_singleton_iff_length_eq {n : ℕ} {U : List (Finset (Fin n))}
    (hU : IsSchedule U (Finset.univ : Finset (Fin n))) :
    (∀ B ∈ U, B.card = 1) ↔ U.length = n := by
  have hsum : (profile U).sum = n := by
    rw [agfv_profile_sum U Finset.univ hU, Finset.card_univ, Fintype.card_fin]
  have hpos : ∀ b ∈ profile U, 1 ≤ b := agfv_profile_pos U Finset.univ hU
  have hlen : (profile U).length = U.length := by simp [profile]
  have hiff := agfv_sum_eq_length_iff_all_one (profile U) hpos
  rw [hsum, hlen] at hiff
  constructor
  · intro hall
    refine (hiff.2 ?_).symm
    intro b hb
    obtain ⟨B, hB, rfl⟩ := List.mem_map.1 (by simpa [profile] using hb)
    exact hall B hB
  · intro hlenn B hB
    have hmem : B.card ∈ profile U := by
      simpa [profile] using List.mem_map.2 ⟨B, hB, rfl⟩
    exact hiff.1 hlenn.symm B.card hmem


==> anc/formal_companion/lean/src/AGFCore/SuccessBridge.lean <==
/-
AGF-V2 core, Cut 3: **the labelled → count bridge**, the identification of `haz` with the
killed probability, the killed-mass accounting `sₙ(b) + Σκₜ = 1`, `snOf = succMass`, and the two
interface guards `obligation-16` (list orientation) and `obligation-17` (positive composition).

Branch `devB24`.

Nothing under `AGFCore/` is touched.  Every exported declaration is named `agfv_*`, so it cannot
collide with the frozen modules.  The file is **self-contained**: it imports only `AGFCore.*`, so
the verifier compiles it as a single unit with no artifact-local import path.

WHY THIS FILE EXISTS.  `haz` is *defined* (`Costs.lean:37`) as `1 −` a partial sum of `killK`.
AGF-08 §3.2 asserts it *equals* `Pr[j − X ∉ [0,m]]`.  Those are different expressions, so until
the identification is proved, `Claim_C03_hazard` and every C10 safety statement bound an
expression that has not been shown to be a probability, and the whole count-side apparatus
(`killK`, `pushK`, `nuOf`, `snOf`, `lossOf`) is disconnected from the labelled process it is
supposed to compute.  This file closes that gap.

CONTENTS

§A  AGF-08 §3.1, the labelled → count step:
      `agfv_sum_batchProb_powersetCard` : ∑_{S ⊆ B, |S| = a} batchProb k h B S = Bin_{|B|, j/M}(a)
    `batchProb_eq_pow` evaluates one *word*; this counts the words of a given weight.  It is the
    load-bearing step, and the aggregated form `agfv_sum_batchProb_eq_sum_binPMF` plus the frozen
    `sum_batchProb` gives an independent labelled-side proof of total binomial mass
    (`agfv_sum_binPMF_of_labelled`).  `sum_binPMF` itself is **already proved** in
    `AGFCore.C10Zero` (line 56) for every real `p`; it is re-exported here as
    `agfv_sum_binPMF_interface`, not re-proved.

§B  AGF-08 §3.2, `haz` is the killed probability:
      `agfv_haz_eq_killed_mass`     (counts)
      `agfv_haz_eq_labelled_killed` (the labelled probability that the next public history is
                                     illegal — the operational form)

§C  AGF-08 §3.3, the target quota marginal: `agfv_sum_targetQuota` (normalisation, by Vandermonde
    on the guarded coefficients) and `agfv_targetQuota_pos_iff` (the **positive** support).
    Plus AGF-08 §3.1's hypergeometric support as an *identification*: `agfv_hypPMF_pos_iff`
    (`hypPMF_eq_zero_off_support` is only the off-support half).

§D  AGF-08 §3.2, the killed mass: `hazZ` (the signed-quota adapter `haz` needs in order to meet
    `nuOf : ℤ → ℝ`), `kappaStep`, `kappaTot`, `agfv_snOf_add_kappaTot_eq_one_of_comp`
    (`sₙ(b) + Σκₜ = 1`, killed mass **unnormalised**) and `agfv_lossOf_eq_kappaTot`.

§E  `obligation-17`: `agfv_snOf_zero_cons` (a zero-size batch is an uncharged no-op for
    `snOf`/`lossOf` while it *does* increase `bs.length`) and
    `agfv_C10_classification_needs_positivity` (deleting `∀ b ∈ bs, 1 ≤ b` from
    `Claim_C10_classification` makes it **false**, by a kernel-checked witness at `n = 4, k = 2`).

§F  AGF-08 §3.2, `snOf = succMass`: `agfv_succMass_eq_snOf` and
    `agfv_claim_C00_success_bridge`, whose *type is* the blueprint `Prop`
    `Claim_C00_success_bridge n k`.

§G  `obligation-16`: the named adapter `execProfile` and the orientation theorem
    `agfv_nuOf_reverse`.  `nuOf` applies the head of its list **last**, so its list order is the
    reverse of execution order, while `profile`/`IsSchedule`/`schedLaw` are execution order.
    §3.2's `sₙ(profile(U)) = q_U(Vₙ)` is therefore **false as literally written**; the true
    statement needs `.reverse`, which the Blueprint already carries.

TWO THINGS THE GREEN CHECK DOES NOT MEAN, recorded here so they are not over-read.

1.  `agfv_snOf_add_kappaTot_eq_one` needs *no* hypothesis on `bs` beyond `k ≤ n`, and at the
    terminal step only `sizeAfter n bs = 0` — weaker than `bs.sum = n` and independent of
    positivity.  It is a **bookkeeping tautology of the count recursion**: `κ` is *defined* as the
    complement of `aliveRow`, so it holds equally for lists that are not compositions.  It is not
    evidence that the count objects compute the operational process.  What supplies that is §B
    and §F.
2.  The identification in §B and the bridge in §F are about *fixed labelled schedules*
    (`schedLaw`/`qSched`).  They say nothing about `BehPolicy` or `Tree` executions; the
    corresponding statement for the adaptive classes is not proved here.
-/
import AGFCore.Blueprint
import AGFCore.C00Struct
import AGFCore.C10Zero

namespace AGF

open Finset

section CountBridge

variable {n : ℕ}

/-! # §A–§C — the labelled → count bridge, `haz`, and the target quota marginal -/

/-! ## §3.1 — the labelled law summed over a weight class -/

/-- **AGF-08 §3.1, the labelled → count step.**  Summing the frozen product law over the
words of a *given weight* `a` on the batch `B` gives the guarded binomial mass at `a`.

Unconditional in `a`: above `|B|` the weight class is empty and `binPMF` is guarded to zero,
so both sides vanish.  `batchProb_eq_pow` evaluates one word; the content here is the count
`|B.powersetCard a| = C(b,a)` of words of that weight. -/
theorem agfv_sum_batchProb_powersetCard (k : ℕ) (h : History n) (B : Finset (Fin n)) (a : ℕ) :
    ∑ S ∈ B.powersetCard a, batchProb k h B S = binPMF B.card (ratio k h) (a : ℤ) := by
  classical
  rcases le_or_gt a B.card with hab | hab
  · have hcong : ∀ S ∈ B.powersetCard a,
        batchProb k h B S = (ratio k h) ^ a * (1 - ratio k h) ^ (B.card - a) := by
      intro S hS
      rw [Finset.mem_powersetCard] at hS
      rw [batchProb_eq_pow k h hS.1, hS.2]
    rw [Finset.sum_congr rfl hcong, Finset.sum_const, Finset.card_powersetCard,
      binPMF_nat hab]
    ring
  · have h1 : B.powersetCard a = ∅ := Finset.powersetCard_eq_empty.2 hab
    rw [h1, Finset.sum_empty, binPMF_of_gt (by exact_mod_cast hab)]

/-- The same statement with an **integer** weight index, which is the form the count kernel
`killK` consumes.  Off `[0, b]` both sides are zero. -/
theorem agfv_sum_batchProb_powersetCard_int (k : ℕ) (h : History n) (B : Finset (Fin n))
    {a : ℤ} (ha : 0 ≤ a) :
    ∑ S ∈ B.powersetCard a.toNat, batchProb k h B S = binPMF B.card (ratio k h) a := by
  have := agfv_sum_batchProb_powersetCard k h B a.toNat
  rwa [show ((a.toNat : ℕ) : ℤ) = a from by omega] at this

/-- Splitting a `Finset`-sum over the powerset into weight classes.  Pure Mathlib plumbing,
isolated so the probabilistic lemmas below read cleanly. -/
lemma agfv_sum_powerset_by_card {α : Type*} [DecidableEq α] (B : Finset α) (f : Finset α → ℝ) :
    ∑ S ∈ B.powerset, f S = ∑ a ∈ Finset.range (B.card + 1), ∑ S ∈ B.powersetCard a, f S := by
  classical
  trans ∑ a ∈ Finset.range (B.card + 1), ∑ S ∈ B.powerset with S.card = a, f S
  · refine (Finset.sum_fiberwise_of_maps_to ?_ _).symm
    intro y hy
    rw [Finset.mem_powerset] at hy
    rw [Finset.mem_range, Nat.lt_succ_iff]
    exact Finset.card_le_card hy
  · exact Finset.sum_congr rfl
      (fun a _ => Finset.sum_congr Finset.powersetCard_eq_filter.symm (fun _ _ => rfl))

/-- The weight-class sum with an arbitrary predicate on the **count**.  This is the form every
labelled/count bridge below consumes: a labelled event that depends only on the batch count is
computed by the guarded binomial law. -/
lemma agfv_sum_batchProb_filter_card (k : ℕ) (h : History n) (B : Finset (Fin n))
    (P : ℕ → Prop) [DecidablePred P] :
    ∑ S ∈ B.powerset.filter (fun S => P S.card), batchProb k h B S
      = ∑ a ∈ Finset.range (B.card + 1),
          (if P a then binPMF B.card (ratio k h) (a : ℤ) else 0) := by
  classical
  rw [Finset.sum_filter, agfv_sum_powerset_by_card]
  refine Finset.sum_congr rfl (fun a _ => ?_)
  by_cases hA : P a
  · rw [if_pos hA, ← agfv_sum_batchProb_powersetCard k h B a]
    refine Finset.sum_congr rfl (fun S hS => ?_)
    rw [Finset.mem_powersetCard] at hS
    rw [hS.2, if_pos hA]
  · rw [if_neg hA]
    refine Finset.sum_eq_zero (fun S hS => ?_)
    rw [Finset.mem_powersetCard] at hS
    rw [hS.2, if_neg hA]

/-- Reindexing a filtered integer `Icc`-sum onto `range`. -/
lemma agfv_sum_Icc_filter_eq_range {b : ℕ} (P : ℤ → Prop) [DecidablePred P] (f : ℤ → ℝ) :
    ∑ a ∈ (Finset.Icc (0:ℤ) (b:ℤ)).filter P, f a
      = ∑ a ∈ Finset.range (b + 1), (if P (a : ℤ) then f (a : ℤ) else 0) := by
  classical
  have hinj : Set.InjOn (fun i : ℕ => (i:ℤ)) ↑(Finset.range (b+1)) := by
    intro x _ y _ hxy
    dsimp only at hxy
    omega
  rw [Finset.sum_filter, IccZ_eq_image, Finset.sum_image hinj]

/-- **The aggregated labelled → count identity.**  The total labelled mass of the batch equals
the total count mass, class by class. -/
theorem agfv_sum_batchProb_eq_sum_binPMF (k : ℕ) (h : History n) (B : Finset (Fin n)) :
    ∑ S ∈ B.powerset, batchProb k h B S
      = ∑ a ∈ Finset.range (B.card + 1), binPMF B.card (ratio k h) (a : ℤ) := by
  rw [agfv_sum_powerset_by_card]
  exact Finset.sum_congr rfl (fun a _ => agfv_sum_batchProb_powersetCard k h B a)

/-- **Total binomial mass, obtained from the labelled side.**  `∑_a Bin_{b,p}(a) = 1` at
`p = ratio k h`, deduced from `sum_batchProb` (`Operational.lean:184`) through the bridge
rather than from the binomial theorem.

This is *not* a re-proof of `AGFCore.C10Zero.sum_binPMF`, which holds for every real `p` and
is already in the interface; it is the consistency check that the two normalisations are the
same number, which is what makes `killK` a row of the labelled law. -/
theorem agfv_sum_binPMF_of_labelled (k : ℕ) (h : History n) (B : Finset (Fin n)) :
    ∑ a ∈ Finset.range (B.card + 1), binPMF B.card (ratio k h) (a : ℤ) = 1 := by
  rw [← agfv_sum_batchProb_eq_sum_binPMF]
  exact sum_batchProb k h B

/-- **Total binomial mass, re-exported.**  Already proved in `AGFCore.C10Zero` (line 56) for
every real `p`; named here so that this file exhibits every conjunct of the Cut-3 target rather
than referring to one of them by citation.  It is a re-export, **not** a re-proof. -/
theorem agfv_sum_binPMF_interface (b : ℕ) (p : ℝ) :
    ∑ a ∈ Finset.Icc (0 : ℤ) (b : ℤ), binPMF b p a = 1 := sum_binPMF b p

/-! ## §3.2 — `haz` is the killed probability

`haz M j b` is *defined* (`Costs.lean:37`) as `1 − ∑_{j' ∈ [0, M−b]} killK M b j j'`.  AGF-08
§3.2 asserts it *equals* `Pr[j − X ∉ [0, m]]` for `X ∼ Bin(b, j/M)`.  Those are different
expressions; the identification below is what `Claim_C03_hazard` and `Claim_C10_safety` need
in order to be statements about a probability. -/

/-- The post-batch legality predicate on **counts**: a batch of size `b` drawn at pre-batch
quota `j` with count `a` leaves the state legal exactly when `j − a ∈ [0, M−b]`. -/
def AliveAt (M b : ℕ) (j a : ℤ) : Prop := 0 ≤ j - a ∧ j - a ≤ ((M - b : ℕ) : ℤ)

instance (M b : ℕ) (j a : ℤ) : Decidable (AliveAt M b j a) := by
  unfold AliveAt; infer_instance

/-- The surviving row mass is the binomial mass of the **alive** counts. -/
lemma agfv_aliveRow_eq_alive_mass {M b : ℕ} (hbM : b ≤ M) (j : ℤ) :
    aliveRow M b j
      = ∑ a ∈ (Finset.Icc (0:ℤ) (b:ℤ)).filter (fun a => AliveAt M b j a),
          binPMF b ((j:ℝ)/(M:ℝ)) a := by
  classical
  have hm : ((M - b : ℕ) : ℤ) = (M:ℤ) - (b:ℤ) := by omega
  have hset : (Finset.Icc (0:ℤ) (b:ℤ)).filter (fun a => AliveAt M b j a)
      = Finset.Icc (j - ((M:ℤ) - (b:ℤ))) j ∩ Finset.Icc (0:ℤ) (b:ℤ) := by
    ext a
    simp only [Finset.mem_filter, Finset.mem_inter, Finset.mem_Icc, AliveAt, hm]
    constructor
    · rintro ⟨⟨h1, h2⟩, h3, h4⟩; exact ⟨⟨by omega, by omega⟩, h1, h2⟩
    · rintro ⟨⟨h1, h2⟩, h3, h4⟩; exact ⟨⟨h3, h4⟩, by omega, by omega⟩
  rw [aliveRow_eq_sum_count hbM, hset]
  refine (Finset.sum_subset Finset.inter_subset_left ?_).symm
  intro x hx hnx
  have hx' : ¬ (0 ≤ x ∧ x ≤ (b:ℤ)) := fun hc =>
    hnx (Finset.mem_inter.2 ⟨hx, Finset.mem_Icc.2 hc⟩)
  rcases lt_or_ge x 0 with hlt | hge
  · exact binPMF_of_neg hlt
  · exact binPMF_of_gt (by omega)

/-- **AGF-08 §3.2: `haz` is the killed probability.**  `haz M j b` equals the binomial mass of
the counts `a` that send the quota outside the post-batch legal window — i.e. exactly
`Pr[j − X ∉ [0, m]]` with `X ∼ Bin(b, j/M)` and `m = M − b`.

Together with `agfv_sum_batchProb_powersetCard` this is the identification the whole of Cut 3
exists to supply.  Killed mass is **not** renormalised anywhere. -/
theorem agfv_haz_eq_killed_mass {M b : ℕ} (hbM : b ≤ M) (j : ℕ) :
    haz M j b
      = ∑ a ∈ (Finset.Icc (0:ℤ) (b:ℤ)).filter (fun a => ¬ AliveAt M b (j:ℤ) a),
          binPMF b ((j:ℝ)/(M:ℝ)) a := by
  classical
  have hsplit :
      (∑ a ∈ (Finset.Icc (0:ℤ) (b:ℤ)).filter (fun a => AliveAt M b (j:ℤ) a),
          binPMF b (((j:ℕ):ℝ)/(M:ℝ)) a)
        + (∑ a ∈ (Finset.Icc (0:ℤ) (b:ℤ)).filter (fun a => ¬ AliveAt M b (j:ℤ) a),
            binPMF b (((j:ℕ):ℝ)/(M:ℝ)) a)
        = ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ), binPMF b (((j:ℕ):ℝ)/(M:ℝ)) a :=
    Finset.sum_filter_add_sum_filter_not _ _ _
  have htot : ∑ a ∈ Finset.Icc (0:ℤ) (b:ℤ), binPMF b (((j:ℕ):ℝ)/(M:ℝ)) a = 1 :=
    sum_binPMF b _
  have halive := agfv_aliveRow_eq_alive_mass hbM ((j:ℕ) : ℤ)
  have hcast : ((((j:ℕ)):ℤ):ℝ) = ((j:ℕ):ℝ) := by push_cast; ring
  rw [hcast] at halive
  rw [haz_eq_one_sub_aliveRow, halive]
  rw [htot] at hsplit
  linarith

/-! ### The labelled form: the probability that the next public history is illegal -/

/-- **The operational bridge.**  At a legal, well-formed history `h`, the *labelled*
probability that committing the batch `B` under the frozen product law produces an **illegal**
public history equals the count-side `haz (size h) (quota k h) |B|`.

This is the statement that makes `haz` a probability *of an event of the operational process*
— and hence what turns `Claim_C03_hazard` and the C10 safety statements into statements about
the process rather than about an expression.  It consumes the weight-class count
(`agfv_sum_batchProb_powersetCard`), the total mass (`sum_binPMF`), and the signed quota
transition (`quota_cons_eq`, `size_cons`). -/
theorem agfv_haz_eq_labelled_killed (k : ℕ) {h : History n} {B : Finset (Fin n)}
    (hwf : WF h) (hsub : B ⊆ remaining h) (hL : Legal k h) :
    ∑ S ∈ B.powerset.filter (fun S => ¬ Legal k (⟨B, S⟩ :: h)), batchProb k h B S
      = haz (size h) (quota k h).toNat B.card := by
  classical
  have hq : (((quota k h).toNat : ℕ) : ℤ) = quota k h := by
    have := hL.1; omega
  have hbM : B.card ≤ size h := by
    have hc := Finset.card_le_card hsub
    simpa [size] using hc
  -- the frozen ratio is the count parameter `j/M`
  have hcast : (((quota k h).toNat : ℕ) : ℝ) = ((quota k h : ℤ) : ℝ) := by
    exact_mod_cast hq
  have hratio : ratio k h = (((quota k h).toNat : ℕ) : ℝ) / (size h : ℝ) := by
    unfold ratio
    rw [hcast]
  -- `Legal` at the child history is exactly `AliveAt` at the committed count
  have hchild : ∀ S ∈ B.powerset,
      ((¬ Legal k (⟨B, S⟩ :: h))
        ↔ ¬ AliveAt (size h) B.card (((quota k h).toNat : ℕ) : ℤ) (S.card : ℤ)) := by
    intro S hS
    have hSB : S ⊆ B := Finset.mem_powerset.1 hS
    have hqc : quota k (⟨B, S⟩ :: h) = quota k h - (S.card : ℤ) :=
      quota_cons_eq k hwf hsub hSB
    have hsz : size (⟨B, S⟩ :: h) + B.card = size h := size_cons hsub
    unfold Legal AliveAt
    rw [hqc, ← hq]
    constructor
    · intro hbad hgood; exact hbad (by constructor <;> omega)
    · intro hbad hgood; exact hbad (by constructor <;> omega)
  -- step 1: the labelled illegality event depends only on the batch count
  have hfilt : B.powerset.filter (fun S => ¬ Legal k (⟨B, S⟩ :: h))
      = B.powerset.filter
          (fun S => ¬ AliveAt (size h) B.card (((quota k h).toNat : ℕ) : ℤ) (S.card : ℤ)) :=
    Finset.filter_congr hchild
  rw [hfilt,
    agfv_sum_batchProb_filter_card k h B
      (fun a => ¬ AliveAt (size h) B.card (((quota k h).toNat : ℕ) : ℤ) (a : ℤ)),
    agfv_haz_eq_killed_mass hbM ((quota k h).toNat),
    agfv_sum_Icc_filter_eq_range
      (fun a => ¬ AliveAt (size h) B.card (((quota k h).toNat : ℕ) : ℤ) a), hratio]

/-! ## §3.3 — the target quota marginal: normalisation and positive support -/

/-- `chooseZ` is positive exactly on its support. -/
lemma agfv_chooseZ_pos_iff {N z : ℤ} : 0 < chooseZ N z ↔ (0 ≤ z ∧ z ≤ N) := by
  unfold chooseZ
  by_cases hc : 0 ≤ z ∧ z ≤ N
  · rw [if_pos hc]
    exact iff_of_true (Nat.choose_pos (by omega)) hc
  · rw [if_neg hc]
    exact iff_of_false (by omega) hc

/-- The guarded `chooseZ` product is the truncating-`Nat.sub` product on `i ≤ k`.  Both
guards matter: `i > M` is killed by `chooseZ_of_gt` on the left and `Nat.choose_eq_zero_of_lt`
on the right; `k − i > n − M` by `chooseZ_of_gt` on the left and likewise on the right. -/
lemma agfv_chooseZ_mul_eq {n k M : ℕ} (hMn : M ≤ n) {i : ℕ} (hik : i ≤ k) :
    chooseZ (M : ℤ) (i : ℤ) * chooseZ ((n : ℤ) - (M : ℤ)) ((k : ℤ) - (i : ℤ))
      = M.choose i * (n - M).choose (k - i) := by
  have h1 : ((n : ℤ) - (M : ℤ)) = ((n - M : ℕ) : ℤ) := by omega
  have h2 : ((k : ℤ) - (i : ℤ)) = ((k - i : ℕ) : ℤ) := by omega
  rw [h1, h2, chooseZ_nat, chooseZ_nat]
  by_cases hiM : i ≤ M
  · rw [if_pos hiM]
    by_cases hki : k - i ≤ n - M
    · rw [if_pos hki]
    · rw [if_neg hki, Nat.choose_eq_zero_of_lt (show n - M < k - i by omega)]
  · rw [if_neg hiM, Nat.choose_eq_zero_of_lt (show M < i by omega)]
    simp

/-- **Vandermonde on the guarded coefficients.**  `∑_{j=0}^{M} choose*(M,j)·choose*(n−M,k−j)
= C(n,k)`.  The two index ranges `[0,M]` and `[0,k]` are reconciled through `[0, max M k]`,
where the guards make every extra term vanish. -/
lemma agfv_sum_chooseZ_vandermonde {n k M : ℕ} (hMn : M ≤ n) :
    ∑ i ∈ Finset.range (M + 1),
        (chooseZ (M : ℤ) (i : ℤ) * chooseZ ((n : ℤ) - (M : ℤ)) ((k : ℤ) - (i : ℤ)))
      = n.choose k := by
  classical
  set G : ℕ → ℕ := fun i =>
    chooseZ (M : ℤ) (i : ℤ) * chooseZ ((n : ℤ) - (M : ℤ)) ((k : ℤ) - (i : ℤ)) with hG
  have hGk : ∀ i : ℕ, k < i → G i = 0 := by
    intro i hi
    have : ((k : ℤ) - (i : ℤ)) < 0 := by omega
    simp [hG, chooseZ_of_neg this]
  have hGM : ∀ i : ℕ, M < i → G i = 0 := by
    intro i hi
    have : (M : ℤ) < (i : ℤ) := by omega
    simp [hG, chooseZ_of_gt this]
  have hup : ∀ N : ℕ, M ≤ N → k ≤ N →
      ∑ i ∈ Finset.range (M + 1), G i = ∑ i ∈ Finset.range (N + 1), G i := by
    intro N hMN _
    refine Finset.sum_subset ?_ ?_
    · intro x hx
      rw [Finset.mem_range] at hx ⊢; omega
    · intro x hx hnx
      rw [Finset.mem_range] at hx hnx
      exact hGM x (by omega)
  have hup' : ∀ N : ℕ, M ≤ N → k ≤ N →
      ∑ i ∈ Finset.range (k + 1), G i = ∑ i ∈ Finset.range (N + 1), G i := by
    intro N _ hkN
    refine Finset.sum_subset ?_ ?_
    · intro x hx
      rw [Finset.mem_range] at hx ⊢; omega
    · intro x hx hnx
      rw [Finset.mem_range] at hx hnx
      exact hGk x (by omega)
  have hmerge : ∑ i ∈ Finset.range (M + 1), G i = ∑ i ∈ Finset.range (k + 1), G i := by
    rw [hup (max M k) (le_max_left _ _) (le_max_right _ _),
      hup' (max M k) (le_max_left _ _) (le_max_right _ _)]
  have hterm : ∀ i ∈ Finset.range (k + 1), G i = M.choose i * (n - M).choose (k - i) := by
    intro i hi
    rw [Finset.mem_range] at hi
    exact agfv_chooseZ_mul_eq hMn (by omega)
  have hvand : n.choose k = ∑ i ∈ Finset.range (k + 1), M.choose i * (n - M).choose (k - i) := by
    have hsum : M + (n - M) = n := by omega
    calc n.choose k = (M + (n - M)).choose k := by rw [hsum]
      _ = ∑ ij ∈ Finset.antidiagonal k, M.choose ij.1 * (n - M).choose ij.2 :=
          Nat.add_choose_eq M (n - M) k
      _ = ∑ i ∈ Finset.range (k + 1), M.choose i * (n - M).choose (k - i) :=
          Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk _ _
  rw [hmerge, Finset.sum_congr rfl hterm, hvand]

/-- **AGF-08 §3.3: normalisation of the target quota marginal.**  `∑_{j=0}^{M} h_M(j) = 1`
for every predetermined remaining size `M ≤ n`.  The integer index and the `chooseZ` guards
are what make the sum finite and the off-support terms zero. -/
theorem agfv_sum_targetQuota {n k M : ℕ} (hMn : M ≤ n) (hkn : k ≤ n) :
    ∑ j ∈ Finset.Icc (0 : ℤ) (M : ℤ), targetQuota n k M j = 1 := by
  classical
  have hC : (0:ℝ) < (n.choose k : ℝ) := by exact_mod_cast Nat.choose_pos hkn
  have hinj : Set.InjOn (fun i : ℕ => (i:ℤ)) ↑(Finset.range (M+1)) := by
    intro x _ y _ hxy
    dsimp only at hxy
    omega
  rw [IccZ_eq_image, Finset.sum_image hinj]
  have hcong : ∀ i ∈ Finset.range (M + 1), targetQuota n k M (i : ℤ)
      = ((chooseZ (M : ℤ) (i : ℤ) * chooseZ ((n : ℤ) - (M : ℤ)) ((k : ℤ) - (i : ℤ)) : ℕ) : ℝ)
          / (n.choose k : ℝ) := by
    intro i _
    unfold targetQuota
    push_cast
    ring
  rw [Finset.sum_congr rfl hcong, ← Finset.sum_div, ← Nat.cast_sum,
    agfv_sum_chooseZ_vandermonde hMn]
  exact div_self (ne_of_gt hC)

/-- Positivity of a guarded quotient of `chooseZ`s reduces to positivity of the numerator. -/
lemma agfv_div_choose_pos_iff {A : ℕ} {C : ℕ} (hC : 0 < C) :
    (0:ℝ) < (A : ℝ) / (C : ℝ) ↔ 0 < A := by
  have hCR : (0:ℝ) < (C : ℝ) := by exact_mod_cast hC
  rw [div_pos_iff]
  constructor
  · rintro (⟨h1, -⟩ | ⟨-, h2⟩)
    · exact_mod_cast h1
    · linarith
  · intro hp
    exact Or.inl ⟨by exact_mod_cast hp, hCR⟩

/-- **AGF-08 §3.3: the positive support of the target quota marginal.**  `h_M(j) > 0` exactly
on `max(0, k − (n − M)) ≤ j ≤ min(M, k)`.  The off-support direction alone (which is all that
`targetQuota_of_neg`/`_of_gt`/`_of_gt_k` give) does not identify the support; this does.

Note the *absence* of `M ≤ n`: the guards make the characterisation hold even at `M > n`,
where both sides are false for every `j`.  Only `k ≤ n` is needed, and only for `C(n,k) > 0`. -/
theorem agfv_targetQuota_pos_iff {n k M : ℕ} (hkn : k ≤ n) (j : ℤ) :
    0 < targetQuota n k M j ↔
      (max 0 ((k : ℤ) - ((n : ℤ) - (M : ℤ))) ≤ j ∧ j ≤ min (M : ℤ) (k : ℤ)) := by
  have hC : 0 < n.choose k := Nat.choose_pos hkn
  have hrw : targetQuota n k M j
      = ((chooseZ (M : ℤ) j * chooseZ ((n : ℤ) - (M : ℤ)) ((k : ℤ) - j) : ℕ) : ℝ)
          / (n.choose k : ℝ) := by
    unfold targetQuota; push_cast; ring
  rw [hrw, agfv_div_choose_pos_iff hC, Nat.pos_iff_ne_zero, mul_ne_zero_iff,
    ← Nat.pos_iff_ne_zero, ← Nat.pos_iff_ne_zero, agfv_chooseZ_pos_iff, agfv_chooseZ_pos_iff]
  constructor
  · rintro ⟨⟨h1, h2⟩, h3, h4⟩
    exact ⟨by omega, by omega⟩
  · rintro ⟨h1, h2⟩
    refine ⟨⟨by omega, by omega⟩, by omega, by omega⟩

/-! ## §3.1 — the hypergeometric support, positive direction -/

/-- **AGF-08 §3.1: the legal hypergeometric support, as an identification.**  For `1 ≤ b ≤ M`,
`Hyp_{M,j,b}(a) > 0` exactly on `max(0, j − (M − b)) ≤ a ≤ min(b, j)`.

`hypPMF_eq_zero_off_support` (`Combinatorics.lean:95`) is the other direction.  This one is
what C02's endpoint-safety argument uses: at `j = 0` the support forces `a = 0` and at `j = M`
it forces `a = b`. -/
theorem agfv_hypPMF_pos_iff {M b : ℕ} (hbM : b ≤ M) {j : ℤ} (a : ℤ) :
    0 < hypPMF M j b a ↔
      (max 0 (j - ((M : ℤ) - (b : ℤ))) ≤ a ∧ a ≤ min (b : ℤ) j) := by
  have hC : 0 < M.choose b := Nat.choose_pos hbM
  have hrw : hypPMF M j b a
      = ((chooseZ j a * chooseZ ((M : ℤ) - j) ((b : ℤ) - a) : ℕ) : ℝ) / (M.choose b : ℝ) := by
    unfold hypPMF; push_cast; ring
  rw [hrw, agfv_div_choose_pos_iff hC, Nat.pos_iff_ne_zero, mul_ne_zero_iff,
    ← Nat.pos_iff_ne_zero, ← Nat.pos_iff_ne_zero, agfv_chooseZ_pos_iff, agfv_chooseZ_pos_iff]
  constructor
  · rintro ⟨⟨h1, h2⟩, h3, h4⟩
    exact ⟨by omega, by omega⟩
  · rintro ⟨h1, h2⟩
    refine ⟨⟨by omega, by omega⟩, by omega, by omega⟩

/-- Endpoint corollary used by C02: at quota `j = 0` the only supported hypergeometric count
is `a = 0`. -/
theorem agfv_hypPMF_support_endpoint_zero {M b : ℕ} (hbM : b ≤ M) {a : ℤ}
    (h : 0 < hypPMF M 0 b a) : a = 0 := by
  have := (agfv_hypPMF_pos_iff hbM a).1 h
  obtain ⟨h1, h2⟩ := this
  have := le_min_iff.1 h2
  simp only [max_le_iff] at h1
  omega

/-- Endpoint corollary used by C02: at quota `j = M` the only supported hypergeometric count
is `a = b`. -/
theorem agfv_hypPMF_support_endpoint_top {M b : ℕ} (hbM : b ≤ M) {a : ℤ}
    (h : 0 < hypPMF M (M : ℤ) b a) : a = (b : ℤ) := by
  obtain ⟨h1, h2⟩ := (agfv_hypPMF_pos_iff hbM a).1 h
  simp only [max_le_iff, le_min_iff] at h1 h2
  omega

end CountBridge

section KilledMass

/-! # §D–§E — the killed mass `κ`, and the positive-composition guard

`obligation-17`.  These declarations are quota-lattice statements and do not mention `n : Fin n`,
so they live outside the `variable {n : ℕ}` section above.
-/

/-! ## The signed-quota hazard -/

/-- `haz` on a **signed** quota.  `haz M j b` is declared with `j : ℕ`, which cannot be applied
to `nuOf : ℤ → ℝ`; this is the adapter, defined by the same formula. -/
noncomputable def hazZ (M b : ℕ) (j : ℤ) : ℝ := 1 - aliveRow M b j

/-- The adapter agrees with the frozen `haz` on natural quotas. -/
@[simp] lemma agfv_hazZ_nat (M b j : ℕ) : hazZ M b (j : ℤ) = haz M j b :=
  (haz_eq_one_sub_aliveRow M j b).symm

lemma agfv_aliveRow_add_hazZ (M b : ℕ) (j : ℤ) : aliveRow M b j + hazZ M b j = 1 := by
  unfold hazZ; ring

/-! ## `κ_t` and the accounting identity -/

/-- `κ_t = ∑_j ν_{t−1}(j) · haz(M_{t−1}, j, b_t)`: the mass killed by committing the batch `b`
after the already-executed suffix `bs` (`nuOf`'s most-recent-batch-first order, so `bs` is what
has already run and `b` is the step being taken).  Unnormalised. -/
noncomputable def kappaStep (n k b : ℕ) (bs : List ℕ) : ℝ :=
  ∑ j ∈ Finset.Icc (0 : ℤ) ((sizeAfter n bs : ℕ) : ℤ),
    nuOf n k bs j * hazZ (sizeAfter n bs) b j

/-- `Σ_t κ_t`, the total killed mass of a profile. -/
noncomputable def kappaTot (n k : ℕ) : List ℕ → ℝ
  | [] => 0
  | b :: bs => kappaTot n k bs + kappaStep n k b bs

@[simp] lemma agfv_kappaTot_nil (n k : ℕ) : kappaTot n k ([] : List ℕ) = 0 := rfl

lemma agfv_kappaTot_cons (n k b : ℕ) (bs : List ℕ) :
    kappaTot n k (b :: bs) = kappaTot n k bs + kappaStep n k b bs := rfl

/-- **The conservation identity, in induction form.**  At every stage the surviving mass on the
legal quota range plus all mass killed so far is one.  Killed mass is never renormalised: it
leaves `ν` and enters `kappaTot`, and nothing puts it back. -/
theorem agfv_sum_nuOf_add_kappaTot (n k : ℕ) (hkn : k ≤ n) (bs : List ℕ) :
    (∑ jp ∈ Finset.Icc (0 : ℤ) ((sizeAfter n bs : ℕ) : ℤ), nuOf n k bs jp)
      + kappaTot n k bs = 1 := by
  induction bs with
  | nil =>
      have hmem : (k : ℤ) ∈ Finset.Icc (0 : ℤ) ((sizeAfter n ([] : List ℕ) : ℕ) : ℤ) := by
        simp only [sizeAfter, Finset.mem_Icc]
        omega
      rw [agfv_kappaTot_nil, add_zero, Finset.sum_eq_single_of_mem (k : ℤ) hmem]
      · rw [nuOf_nil, if_pos rfl]
      · intro c _ hne
        rw [nuOf_nil, if_neg hne]
  | cons b bs ih =>
      have hsz : sizeAfter n (b :: bs) = sizeAfter n bs - b := rfl
      have hstep : ∑ jp ∈ Finset.Icc (0 : ℤ) ((sizeAfter n (b :: bs) : ℕ) : ℤ),
          nuOf n k (b :: bs) jp
          = ∑ j ∈ Finset.Icc (0 : ℤ) ((sizeAfter n bs : ℤ)), nuOf n k bs j *
              aliveRow (sizeAfter n bs) b j := by
        rw [hsz]
        simp only [nuOf_cons]
        exact sum_pushK (sizeAfter n bs) b (nuOf n k bs)
      have hmerge : (∑ j ∈ Finset.Icc (0 : ℤ) ((sizeAfter n bs : ℤ)),
            nuOf n k bs j * aliveRow (sizeAfter n bs) b j) + kappaStep n k b bs
          = ∑ j ∈ Finset.Icc (0 : ℤ) ((sizeAfter n bs : ℤ)), nuOf n k bs j := by
        unfold kappaStep
        rw [← Finset.sum_add_distrib]
        refine Finset.sum_congr rfl (fun j _ => ?_)
        rw [← mul_add, agfv_aliveRow_add_hazZ, mul_one]
      rw [agfv_kappaTot_cons, hstep]
      linarith [hmerge, ih]

/-- **AGF-08 §3.2: `sₙ(b) + Σ κₜ = 1`.**  Stated at the terminal stage, where the remaining size
is zero so the surviving mass is concentrated at quota zero and equals `snOf`.

The hypothesis is `sizeAfter n bs = 0` — *weaker* than `bs.sum = n`, and with no positivity
requirement.  See the module docstring: that weakness is the point, and it is why this identity
alone does not identify the count objects with the process. -/
theorem agfv_snOf_add_kappaTot_eq_one (n k : ℕ) (hkn : k ≤ n) {bs : List ℕ}
    (hend : sizeAfter n bs = 0) : snOf n k bs + kappaTot n k bs = 1 := by
  have h := agfv_sum_nuOf_add_kappaTot n k hkn bs
  rw [hend] at h
  simpa only [Nat.cast_zero, Finset.Icc_self, Finset.sum_singleton, snOf] using h

/-- The same identity for an actual positive composition of `n`, which is the object AGF-08
§3.2 names.  `bs.sum = n` gives `sizeAfter n bs = 0` through `sizeAfter_eq`. -/
theorem agfv_snOf_add_kappaTot_eq_one_of_comp (n k : ℕ) (hkn : k ≤ n) {bs : List ℕ}
    (hsum : bs.sum = n) : snOf n k bs + kappaTot n k bs = 1 := by
  refine agfv_snOf_add_kappaTot_eq_one n k hkn ?_
  rw [sizeAfter_eq, hsum, Nat.sub_self]

/-- **§3.2's cross-check.**  `ℓₙ(b) = Σ κₜ`: accumulating killed mass directly and taking
`1 − sₙ(b)` give the same number. -/
theorem agfv_lossOf_eq_kappaTot (n k : ℕ) (hkn : k ≤ n) {bs : List ℕ}
    (hsum : bs.sum = n) : lossOf n k bs = kappaTot n k bs := by
  have h := agfv_snOf_add_kappaTot_eq_one_of_comp n k hkn hsum
  unfold lossOf
  linarith

/-! ## obligation-17 — the positive-composition guard is load-bearing

Not routed around: the two statements below say exactly how much the missing guard costs. -/

/-- A batch of size zero is the identity kernel: `Bin_{0,p}` is the point mass at `0`. -/
lemma agfv_binPMF_zero_batch (p : ℝ) (a : ℤ) : binPMF 0 p a = if a = 0 then 1 else 0 := by
  unfold binPMF
  by_cases ha : a = 0
  · subst ha
    norm_num
  · rw [if_neg ha, if_neg (by push_cast; omega)]

/-- `killK M 0` is the identity kernel on the quota lattice. -/
lemma agfv_killK_zero (M : ℕ) (j jp : ℤ) : killK M 0 j jp = if j = jp then 1 else 0 := by
  unfold killK
  rw [agfv_binPMF_zero_batch]
  by_cases h : j = jp
  · rw [if_pos h, if_pos (by omega)]
  · rw [if_neg h, if_neg (by omega)]

/-- `pushK M 0` leaves the measure unchanged on the legal range: the zero-size batch is a
**no-op** on `ν`, while `bs.length` — the charged depth `R(b)` — still counts it. -/
lemma agfv_pushK_zero (M : ℕ) (ν : ℤ → ℝ) {jp : ℤ} (h0 : 0 ≤ jp) (hM : jp ≤ (M : ℤ)) :
    pushK M 0 ν jp = ν jp := by
  have hmem : jp ∈ Finset.Icc (0 : ℤ) (M : ℤ) := Finset.mem_Icc.2 ⟨h0, hM⟩
  unfold pushK
  rw [if_pos ⟨h0, by simpa using hM⟩, Finset.sum_eq_single_of_mem jp hmem]
  · rw [agfv_killK_zero, if_pos rfl, mul_one]
  · intro c _ hne
    rw [agfv_killK_zero, if_neg hne, mul_zero]

/-- **The zero-size batch is an uncharged no-op for `snOf`.**  `snOf n k (0 :: bs) =
snOf n k bs` while `(0 :: bs).length = bs.length + 1`.  So `snOf`/`lossOf` cannot distinguish a
profile from the same profile with a null batch appended, although their depths differ. -/
theorem agfv_snOf_zero_cons (n k : ℕ) (bs : List ℕ) : snOf n k (0 :: bs) = snOf n k bs := by
  unfold snOf
  rw [nuOf_cons]
  exact agfv_pushK_zero (sizeAfter n bs) (nuOf n k bs) (le_refl 0) (by positivity)

theorem agfv_lossOf_zero_cons (n k : ℕ) (bs : List ℕ) : lossOf n k (0 :: bs) = lossOf n k bs := by
  unfold lossOf
  rw [agfv_snOf_zero_cons]

/-- The concrete witness recorded by the prior run, now kernel-checked rather than measured in
Python: `lossOf 4 2 [0,1,1,2] = lossOf 4 2 [1,1,2] = 0` with different list lengths. -/
theorem agfv_lossOf_zero_witness :
    lossOf 4 2 [0, 1, 1, 2] = lossOf 4 2 [1, 1, 2] ∧ lossOf 4 2 [0, 1, 1, 2] = 0 := by
  have hz : IsZeroErrProfile 2 [1, 1, 2] := by
    refine ⟨[2], ?_, ?_, ?_⟩
    · intro c hc
      simp only [List.mem_singleton] at hc
      omega
    · rfl
    · rfl
  have h0 : lossOf 4 2 [1, 1, 2] = 0 := by
    have := lossOf_eq_zero_of_isZeroErrProfile (k := 2) (by omega) hz
    simpa using this
  exact ⟨agfv_lossOf_zero_cons 4 2 [1, 1, 2], by rw [agfv_lossOf_zero_cons, h0]⟩

/-- **The guard in `Claim_C10_classification` is necessary.**  Delete `(∀ b ∈ bs, 1 ≤ b)` from
that claim and it is false: at `n = 4, k = 2` the list `bs = [2,1,1,0]` (execution order) has
`bs.sum = 4` and `lossOf 4 2 bs.reverse = 0`, yet it is not a positive composition of `k`
followed by `k` singletons.

This is the honest answer to `obligation-17`: the guard is not harmless, it is load-bearing.
Every Blueprint claim over profiles does carry it, so no stated claim is false — but no new
statement may drop it. -/
theorem agfv_C10_classification_needs_positivity :
    ([2, 1, 1, 0] : List ℕ).sum = 4 ∧
    lossOf 4 2 ([2, 1, 1, 0] : List ℕ).reverse = 0 ∧
    ¬ ∃ pre : List ℕ, pre.sum = 2 ∧ (∀ b ∈ pre, 1 ≤ b) ∧
        ([2, 1, 1, 0] : List ℕ) = pre ++ List.replicate 2 1 := by
  refine ⟨by norm_num, ?_, ?_⟩
  · have hrev : ([2, 1, 1, 0] : List ℕ).reverse = [0, 1, 1, 2] := by decide
    rw [hrev]
    exact agfv_lossOf_zero_witness.2
  · rintro ⟨pre, -, -, heq⟩
    have hlen : pre.length = 2 := by
      have hl := congrArg List.length heq
      simp only [List.length_cons, List.length_nil, List.length_append,
        List.length_replicate] at hl
      omega
    obtain ⟨a, c, rfl⟩ := List.length_eq_two.1 hlen
    simp only [List.replicate_succ, List.replicate_zero, List.cons_append, List.nil_append,
      List.cons.injEq] at heq
    omega

/-! ## obligation-16 — the order adapter

`nuOf` applies the **head of its list last**: `nuOf n k (b :: bs) = pushK _ b (nuOf n k bs)`.
`profile`/`IsSchedule`/`schedLaw` apply the head **first**.  AGF-08 §3.2's `sₙ(profile(U)) =
q_U(Vₙ)` is therefore false as literally written over these definitions; the Blueprint's
`.reverse` is the correct spelling.

The named adapter `execProfile`, the execution-order propagation `pushExec`, and the
orientation theorem `agfv_nuOf_reverse` live in `SuccessBridge.lean`, where they are consumed;
they are not duplicated here, because each artifact file in this branch is **self-contained**
(imports only `AGFCore.*`) so that it can be compiled on its own by the verifier. -/

end KilledMass

section SuccessBridge

variable {n : ℕ}

/-! # §F–§G — `snOf = succMass`, and the order adapter -/

/-! ## Defining equations of `schedSucc`, and `outBits` on the balanced slice -/

lemma agfv_sb_remaining_nil : remaining ([] : History n) = Finset.univ := by
  simp [remaining]


lemma agfv_schedSucc_nil (k : ℕ) (h : History n) :
    schedSucc k [] h = if Legal k h ∧ Complete h then 1 else 0 := rfl

lemma agfv_schedSucc_cons (k : ℕ) (B : Finset (Fin n)) (U : List (Finset (Fin n)))
    (h : History n) :
    schedSucc k (B :: U) h =
      ∑ S ∈ B.powerset,
        (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card) *
          schedSucc k U (⟨B, S⟩ :: h) := rfl

lemma agfv_sb_schedLaw_nil (k : ℕ) (h : History n) (x : Fin n → Bool) :
    schedLaw k [] h x = if outBits h = x then 1 else 0 := rfl

lemma agfv_sb_schedLaw_cons (k : ℕ) (B : Finset (Fin n)) (U : List (Finset (Fin n)))
    (h : History n) (x : Fin n → Bool) :
    schedLaw k (B :: U) h x =
      ∑ S ∈ B.powerset,
        (if Legal k h then batchProb k h B S else (1 / 2 : ℝ) ^ B.card) *
          schedLaw k U (⟨B, S⟩ :: h) x := rfl

/-- The output word of a history is balanced exactly when the history has committed `k` ones. -/
lemma agfv_outBits_mem_Vset (k : ℕ) (h : History n) :
    outBits h ∈ Vset n k ↔ (onesSet h).card = k := by
  classical
  have hset : (Finset.univ.filter (fun i => outBits h i = true)) = onesSet h := by
    ext i
    simp [outBits]
  simp only [Vset, Finset.mem_filter, Finset.mem_univ, true_and, hset]

/-- At a **complete** history, legality is exactly a balanced output. -/
lemma agfv_legal_complete_iff (k : ℕ) {h : History n} (hc : size h = 0) :
    (Legal k h ∧ Complete h) ↔ outBits h ∈ Vset n k := by
  rw [agfv_outBits_mem_Vset]
  constructor
  · rintro ⟨⟨h1, h2⟩, -⟩
    unfold quota at h1 h2
    rw [hc] at h2
    omega
  · intro hcard
    refine ⟨⟨?_, ?_⟩, hc⟩
    · unfold quota; omega
    · unfold quota; rw [hc]; omega

/-! ## Link 1 — the slice sum of the labelled law is the success recursion -/

/-- **Summing the labelled output law over `Vₙ` gives the success probability.**  Valid from any
history whose residual coordinate set is exactly scheduled by `U`: then the terminal history is
complete, and there `Legal` is a balanced output. -/
theorem agfv_succMass_schedLaw_eq_schedSucc (k : ℕ) (U : List (Finset (Fin n))) :
    ∀ h : History n, IsSchedule U (remaining h) →
      ∑ x ∈ Vset n k, schedLaw k U h x = schedSucc k U h := by
  classical
  induction U with
  | nil =>
      intro h hs
      have hemp : remaining h = ∅ := hs
      have hsize : size h = 0 := by rw [size, hemp, Finset.card_empty]
      simp only [agfv_sb_schedLaw_nil, agfv_schedSucc_nil]
      rw [Finset.sum_ite_eq (Vset n k) (outBits h) (fun _ => (1 : ℝ))]
      by_cases hmem : outBits h ∈ Vset n k
      · rw [if_pos hmem, if_pos ((agfv_legal_complete_iff k hsize).2 hmem)]
      · rw [if_neg hmem, if_neg (fun hc => hmem ((agfv_legal_complete_iff k hsize).1 hc))]
  | cons B U ih =>
      intro h hs
      obtain ⟨hne, hsub, hs'⟩ := hs
      simp only [agfv_sb_schedLaw_cons, agfv_schedSucc_cons]
      rw [Finset.sum_comm]
      refine Finset.sum_congr rfl (fun S hS => ?_)
      rw [← Finset.mul_sum, ih (⟨B, S⟩ :: h) (by rwa [remaining_cons])]

/-! ## The count-side success recursion -/

/-- Count-side success from the local state `(M, j)` under a size profile in **execution
order**.  Killed paths are dropped: the sum ranges over the alive quota window only.  That this
loses nothing is a theorem (`illegal_irrecoverable`), used in `agfv_schedSucc_eq_succCount`. -/
noncomputable def succCount : ℕ → ℤ → List ℕ → ℝ
  | M, j, [] => if j = 0 ∧ M = 0 then 1 else 0
  | M, j, (b :: bs) =>
      ∑ jp ∈ Finset.Icc (0 : ℤ) ((M - b : ℕ) : ℤ), killK M b j jp * succCount (M - b) jp bs

lemma agfv_succCount_nil (M : ℕ) (j : ℤ) :
    succCount M j [] = if j = 0 ∧ M = 0 then 1 else 0 := rfl

lemma agfv_succCount_cons (M b : ℕ) (j : ℤ) (bs : List ℕ) :
    succCount M j (b :: bs)
      = ∑ jp ∈ Finset.Icc (0 : ℤ) ((M - b : ℕ) : ℤ), killK M b j jp * succCount (M - b) jp bs :=
  rfl

lemma agfv_succCount_nil_eq_zero_of_illegal {M : ℕ} {j : ℤ}
    (hbad : ¬ (0 ≤ j ∧ j ≤ (M : ℤ))) : succCount M j [] = 0 := by
  rw [agfv_succCount_nil, if_neg]
  rintro ⟨h1, h2⟩
  exact hbad ⟨by omega, by omega⟩

/-- An illegal quota kills every surviving atom: the count kernel row is identically zero on the
post-batch legal window.  This is the count-side face of `illegal_irrecoverable`. -/
lemma agfv_succCount_cons_eq_zero_of_illegal {M b : ℕ} (hbM : b ≤ M) {j : ℤ}
    (hbad : ¬ (0 ≤ j ∧ j ≤ (M : ℤ))) (bs : List ℕ) : succCount M j (b :: bs) = 0 := by
  rw [agfv_succCount_cons]
  refine Finset.sum_eq_zero (fun jp hjp => ?_)
  rw [Finset.mem_Icc] at hjp
  have hker : killK M b j jp = 0 := by
    unfold killK
    rcases lt_or_ge j 0 with hneg | hpos
    · exact binPMF_of_neg (by omega)
    · exact binPMF_of_gt (by omega)
  rw [hker, zero_mul]

/-! ## Link 2 — the labelled success recursion is a function of the counts -/

/-- Once illegal, the schedule's success probability is zero: the illegal prefix is
irrecoverable, so the terminal history is illegal and `Legal ∧ Complete` fails. -/
theorem agfv_schedSucc_eq_zero_of_illegal (k : ℕ) (U : List (Finset (Fin n))) :
    ∀ h : History n, WF h → IsSchedule U (remaining h) → ¬ Legal k h →
      schedSucc k U h = 0 := by
  induction U with
  | nil =>
      intro h _ _ hL
      rw [agfv_schedSucc_nil, if_neg (fun hc => hL hc.1)]
  | cons B U ih =>
      intro h hwf hs hL
      obtain ⟨hne, hsub, hs'⟩ := hs
      rw [agfv_schedSucc_cons]
      refine Finset.sum_eq_zero (fun S hS => ?_)
      have hSB : S ⊆ B := Finset.mem_powerset.1 hS
      have hwf' : WF ((⟨B, S⟩ : Batch n) :: h) := ⟨hne, hsub, hSB, hwf⟩
      have hbad : ¬ Legal k ((⟨B, S⟩ : Batch n) :: h) := illegal_irrecoverable k hwf hsub hSB hL
      rw [ih (⟨B, S⟩ :: h) hwf' (by rwa [remaining_cons]) hbad, mul_zero]

/-- Reindexing a product-shaped sum over the post-batch quota window by the batch **count**
`a = j − j'`.  The shape `f (j − jp) * g jp` is exactly the count-kernel row. -/
lemma agfv_sum_reindex_sub (j m : ℤ) (f g : ℤ → ℝ) :
    ∑ jp ∈ Finset.Icc (0 : ℤ) m, f (j - jp) * g jp
      = ∑ a ∈ Finset.Icc (j - m) j, f a * g (j - a) := by
  have himg : (Finset.Icc (0 : ℤ) m).image (fun jp => j - jp) = Finset.Icc (j - m) j := by
    ext a
    simp only [Finset.mem_image, Finset.mem_Icc]
    constructor
    · rintro ⟨jp, ⟨h1, h2⟩, rfl⟩; omega
    · rintro ⟨h1, h2⟩; exact ⟨j - a, by omega, by omega⟩
  have hinj : Set.InjOn (fun jp => j - jp) ↑(Finset.Icc (0 : ℤ) m) := by
    intro x _ y _ hxy
    dsimp only at hxy
    omega
  rw [← himg, Finset.sum_image hinj]
  refine Finset.sum_congr rfl (fun jp _ => ?_)
  rw [show j - (j - jp) = jp from by ring]

/-- Two index sets whose symmetric difference annihilates the summand give the same sum. -/
lemma agfv_sum_eq_of_vanish (s t : Finset ℤ) (G : ℤ → ℝ)
    (h1 : ∀ a ∈ s, a ∉ t → G a = 0) (h2 : ∀ a ∈ t, a ∉ s → G a = 0) :
    ∑ a ∈ s, G a = ∑ a ∈ t, G a := by
  classical
  have e1 : ∑ a ∈ s, G a = ∑ a ∈ s ∩ t, G a := by
    refine (Finset.sum_subset Finset.inter_subset_left ?_).symm
    intro x hx hnx
    exact h1 x hx (fun hc => hnx (Finset.mem_inter.2 ⟨hx, hc⟩))
  have e2 : ∑ a ∈ t, G a = ∑ a ∈ s ∩ t, G a := by
    refine (Finset.sum_subset Finset.inter_subset_right ?_).symm
    intro x hx hnx
    exact h2 x hx (fun hc => hnx (Finset.mem_inter.2 ⟨hc, hx⟩))
  rw [e1, e2]

/-- Reindexing an integer `Icc`-sum onto `range`. -/
lemma agfv_sum_range_eq_Icc {b : ℕ} (G : ℤ → ℝ) :
    ∑ a ∈ Finset.range (b + 1), G (a : ℤ) = ∑ a ∈ Finset.Icc (0 : ℤ) (b : ℤ), G a := by
  have hinj : Set.InjOn (fun i : ℕ => (i : ℤ)) ↑(Finset.range (b + 1)) := by
    intro x _ y _ hxy
    dsimp only at hxy
    omega
  rw [IccZ_eq_image, Finset.sum_image hinj]

/-- **The count-kernel row, reindexed from post-batch quotas to batch counts.**  The two index
sets — the binomial support `[0,b]` and the alive quota window `[j−m, j]` — differ, and every
term of the difference vanishes: off `[0,b]` because `binPMF` is guarded, off `[j−m, j]` because
an illegal quota has no surviving continuation (`hzero`, supplied by `illegal_irrecoverable` on
the labelled side and `agfv_succCount_cons_eq_zero_of_illegal` on the count side). -/
lemma agfv_row_reindex {M b : ℕ} (j : ℤ) (p : ℝ) (T : List ℕ)
    (hzero : ∀ jp : ℤ, ¬ (0 ≤ jp ∧ jp ≤ ((M - b : ℕ) : ℤ)) → succCount (M - b) jp T = 0) :
    ∑ a ∈ Finset.Icc (0 : ℤ) (b : ℤ), binPMF b p a * succCount (M - b) (j - a) T
      = ∑ jp ∈ Finset.Icc (0 : ℤ) ((M - b : ℕ) : ℤ),
          binPMF b p (j - jp) * succCount (M - b) jp T := by
  rw [agfv_sum_reindex_sub j ((M - b : ℕ) : ℤ) (binPMF b p) (fun jp => succCount (M - b) jp T)]
  refine agfv_sum_eq_of_vanish _ _
    (fun a => binPMF b p a * succCount (M - b) (j - a) T) ?_ ?_
  · intro a ha hna
    rw [Finset.mem_Icc] at ha
    simp only [Finset.mem_Icc, not_and_or, not_le] at hna
    have hbad : ¬ (0 ≤ j - a ∧ j - a ≤ ((M - b : ℕ) : ℤ)) := by
      rcases hna with hlt | hlt
      · intro hc; omega
      · intro hc; omega
    rw [hzero (j - a) hbad, mul_zero]
  · intro a _ hna
    simp only [Finset.mem_Icc, not_and_or, not_le] at hna
    rcases hna with hlt | hlt
    · rw [binPMF_of_neg hlt, zero_mul]
    · rw [binPMF_of_gt hlt, zero_mul]

/-- `succCount` vanishes at an illegal quota, for a profile arising from a schedule (whose head
batch always fits inside the coordinate set it is scheduled on). -/
lemma agfv_succCount_profile_eq_zero_of_illegal {U : List (Finset (Fin n))}
    {A : Finset (Fin n)} (hs : IsSchedule U A) {j : ℤ}
    (hbad : ¬ (0 ≤ j ∧ j ≤ (A.card : ℤ))) : succCount A.card j (profile U) = 0 := by
  cases U with
  | nil => exact agfv_succCount_nil_eq_zero_of_illegal hbad
  | cons B U =>
      obtain ⟨-, hsub, -⟩ := hs
      simpa only [profile, List.map_cons] using
        agfv_succCount_cons_eq_zero_of_illegal (Finset.card_le_card hsub) hbad (profile U)

/-- **The labelled → count reduction of the success probability.**  For a well-formed history
whose residual set is scheduled by `U`, the labelled success probability depends on the history
only through the remaining size and the signed owed quota, and is computed by the count
recursion at the schedule's size profile.

This is the theorem that makes the count-side apparatus (`killK`, `pushK`, `nuOf`, `snOf`,
`lossOf`) a computation *about the labelled process*. -/
theorem agfv_schedSucc_eq_succCount (k : ℕ) (U : List (Finset (Fin n))) :
    ∀ h : History n, WF h → IsSchedule U (remaining h) →
      schedSucc k U h = succCount (size h) (quota k h) (profile U) := by
  classical
  induction U with
  | nil =>
      intro h _ hs
      have hemp : remaining h = ∅ := hs
      have hsize : size h = 0 := by rw [size, hemp, Finset.card_empty]
      have hpnil : profile ([] : List (Finset (Fin n))) = [] := rfl
      rw [agfv_schedSucc_nil, hpnil, agfv_succCount_nil]
      by_cases hq : quota k h = 0
      · have hlegal : Legal k h ∧ Complete h := ⟨⟨by omega, by omega⟩, hsize⟩
        rw [if_pos hlegal, if_pos ⟨hq, hsize⟩]
      · have hbad : ¬ (Legal k h ∧ Complete h) := by
          rintro ⟨⟨h1, h2⟩, -⟩
          rw [hsize] at h2
          exact hq (by omega)
        rw [if_neg hbad, if_neg (fun hc => hq hc.1)]
  | cons B U ih =>
      intro h hwf hs
      obtain ⟨hne, hsub, hs'⟩ := hs
      have hbM : B.card ≤ size h := by
        have hc := Finset.card_le_card hsub
        simpa [size] using hc
      have hAcard : (remaining h \ B).card = size h - B.card := card_sdiff_sub hsub
      have hprof : profile (B :: U) = B.card :: profile U := rfl
      -- the child state, for every batch word: only its **count** matters
      have hchild : ∀ S ∈ B.powerset,
          schedSucc k U (⟨B, S⟩ :: h)
            = succCount (size h - B.card) (quota k h - (S.card : ℤ)) (profile U) := by
        intro S hS
        have hSB : S ⊆ B := Finset.mem_powerset.1 hS
        have hwf' : WF ((⟨B, S⟩ : Batch n) :: h) := ⟨hne, hsub, hSB, hwf⟩
        have hs'' : IsSchedule U (remaining ((⟨B, S⟩ : Batch n) :: h)) := by rwa [remaining_cons]
        rw [ih (⟨B, S⟩ :: h) hwf' hs'']
        have hsc : size ((⟨B, S⟩ : Batch n) :: h) + B.card = size h := size_cons hsub
        have hszc : size ((⟨B, S⟩ : Batch n) :: h) = size h - B.card := by omega
        rw [hszc, quota_cons_eq k hwf hsub hSB]
      -- killed continuations contribute nothing, on the count side
      have hzero : ∀ jp : ℤ, ¬ (0 ≤ jp ∧ jp ≤ ((size h - B.card : ℕ) : ℤ)) →
          succCount (size h - B.card) jp (profile U) = 0 := by
        intro jp hbad
        have hbad' : ¬ (0 ≤ jp ∧ jp ≤ ((remaining h \ B).card : ℤ)) := by
          rw [hAcard]; exact hbad
        have := agfv_succCount_profile_eq_zero_of_illegal hs' hbad'
        rwa [hAcard] at this
      by_cases hL : Legal k h
      · -- the legal case: weight-class grouping plus the count reindex
        have hLHS : schedSucc k (B :: U) h
            = ∑ a ∈ Finset.Icc (0 : ℤ) (B.card : ℤ),
                binPMF B.card (ratio k h) a *
                  succCount (size h - B.card) (quota k h - a) (profile U) := by
          rw [agfv_schedSucc_cons, Finset.sum_congr rfl
            (fun S hS => by rw [if_pos hL, hchild S hS]), agfv_sum_powerset_by_card,
            ← agfv_sum_range_eq_Icc
              (fun a : ℤ => binPMF B.card (ratio k h) a *
                succCount (size h - B.card) (quota k h - a) (profile U))]
          refine Finset.sum_congr rfl (fun a _ => ?_)
          have hin : ∀ S ∈ B.powersetCard a,
              batchProb k h B S *
                  succCount (size h - B.card) (quota k h - (S.card : ℤ)) (profile U)
                = batchProb k h B S *
                    succCount (size h - B.card) (quota k h - (a : ℤ)) (profile U) := by
            intro S hS
            rw [Finset.mem_powersetCard] at hS
            rw [hS.2]
          rw [Finset.sum_congr rfl hin, ← Finset.sum_mul,
            agfv_sum_batchProb_powersetCard k h B a]
        have hRHS : succCount (size h) (quota k h) (profile (B :: U))
            = ∑ jp ∈ Finset.Icc (0 : ℤ) ((size h - B.card : ℕ) : ℤ),
                binPMF B.card (ratio k h) (quota k h - jp) *
                  succCount (size h - B.card) jp (profile U) := by
          rw [hprof, agfv_succCount_cons]
          exact Finset.sum_congr rfl (fun jp _ => rfl)
        rw [hLHS, hRHS,
          agfv_row_reindex (M := size h) (b := B.card) (quota k h) (ratio k h) (profile U) hzero]
      · -- the illegal case: both sides are zero
        have hzL : schedSucc k (B :: U) h = 0 :=
          agfv_schedSucc_eq_zero_of_illegal k (B :: U) h hwf ⟨hne, hsub, hs'⟩ hL
        have hbad : ¬ (0 ≤ quota k h ∧ quota k h ≤ (size h : ℤ)) := hL
        rw [hzL, hprof, agfv_succCount_cons_eq_zero_of_illegal hbM hbad (profile U)]

/-! ## Link 3 — the order adapter and forward/backward transport

`obligation-16`.  `nuOf` applies the **head of its list last**, so its list order is the reverse
of execution order, while `profile`/`IsSchedule`/`schedLaw` are execution order. -/

/-- **The named adapter.**  `execProfile U` is the ordered size profile of the labelled schedule
`U` in the order `nuOf`/`snOf`/`lossOf` consume: most-recent-batch-first, i.e. the reverse of
`profile U`.  Every count-side statement about a schedule should be spelled with this, never with
`profile U` — with which AGF-08 §3.2's identity is false. -/
def execProfile (U : List (Finset (Fin n))) : List ℕ := (profile U).reverse

@[simp] lemma agfv_execProfile_nil : execProfile ([] : List (Finset (Fin n))) = [] := rfl

lemma agfv_execProfile_cons (B : Finset (Fin n)) (U : List (Finset (Fin n))) :
    execProfile (B :: U) = execProfile U ++ [B.card] := by
  simp [execProfile, profile]

/-- Propagation of a quota measure through a list of batch sizes in **execution order**. -/
noncomputable def pushExec (M : ℕ) (ν : ℤ → ℝ) : List ℕ → (ℤ → ℝ)
  | [] => ν
  | b :: bs => pushExec (M - b) (pushK M b ν) bs

@[simp] lemma agfv_pushExec_nil (M : ℕ) (ν : ℤ → ℝ) : pushExec M ν [] = ν := rfl

lemma agfv_pushExec_cons (M b : ℕ) (ν : ℤ → ℝ) (bs : List ℕ) :
    pushExec M ν (b :: bs) = pushExec (M - b) (pushK M b ν) bs := rfl

/-- **The orientation theorem.**  `nuOf` on `bs.reverse ++ pre` is `nuOf` on `pre` propagated
through `bs` in **execution order**.  This is the mathematical content of the adapter: the list
order of `nuOf` is the reverse of execution order, as a theorem, not as a docstring. -/
theorem agfv_nuOf_reverse_append (n k : ℕ) (bs pre : List ℕ) :
    nuOf n k (bs.reverse ++ pre) = pushExec (sizeAfter n pre) (nuOf n k pre) bs := by
  induction bs generalizing pre with
  | nil => simp
  | cons b bs ih =>
      have hcat : (b :: bs).reverse ++ pre = bs.reverse ++ (b :: pre) := by
        simp [List.reverse_cons]
      rw [hcat, ih (b :: pre), agfv_pushExec_cons]
      rfl

/-- The adapter at the empty prefix. -/
theorem agfv_nuOf_reverse (n k : ℕ) (bs : List ℕ) :
    nuOf n k bs.reverse = pushExec n (nuOf n k []) bs := by
  have := agfv_nuOf_reverse_append n k bs []
  simpa [sizeAfter] using this

/-- Remaining size after executing a size profile in **execution order**, from a local size `M`.
`Nat.sub` clamps, exactly as `sizeAfter` does; `agfv_sizeAfterExec_eq` is the closed form. -/
def sizeAfterExec : ℕ → List ℕ → ℕ
  | M, [] => M
  | M, (b :: bs) => sizeAfterExec (M - b) bs

lemma agfv_sizeAfterExec_eq (M : ℕ) (bs : List ℕ) : sizeAfterExec M bs = M - bs.sum := by
  induction bs generalizing M with
  | nil => simp [sizeAfterExec]
  | cons b bs ih =>
      simp only [sizeAfterExec, ih, List.sum_cons]
      omega

/-- **Forward/backward agreement.**  Weighting the count-side success values by a pre-batch quota
measure equals propagating that measure through the whole profile and reading the atom at quota
`0`.  This is what converts `succCount` (a backward value recursion, execution order) into
`nuOf`/`snOf` (a forward measure recursion, most-recent-first).

The only hypothesis is that the profile exhausts the size — no positivity, and nothing that a
schedule does not already supply (`agfv_profile_sum`). -/
theorem agfv_transport (bs : List ℕ) :
    ∀ (M : ℕ) (ν : ℤ → ℝ), sizeAfterExec M bs = 0 →
      ∑ j ∈ Finset.Icc (0 : ℤ) (M : ℤ), ν j * succCount M j bs = pushExec M ν bs 0 := by
  induction bs with
  | nil =>
      intro M ν hend
      have hM : M = 0 := by simpa [sizeAfterExec] using hend
      subst hM
      simp only [Nat.cast_zero, Finset.Icc_self, Finset.sum_singleton, agfv_pushExec_nil,
        agfv_succCount_nil]
      simp
  | cons b bs ih =>
      intro M ν hend
      have hend' : sizeAfterExec (M - b) bs = 0 := by simpa [sizeAfterExec] using hend
      have hswap : ∑ j ∈ Finset.Icc (0 : ℤ) (M : ℤ), ν j * succCount M j (b :: bs)
          = ∑ jp ∈ Finset.Icc (0 : ℤ) ((M - b : ℕ) : ℤ),
              pushK M b ν jp * succCount (M - b) jp bs := by
        simp only [agfv_succCount_cons, Finset.mul_sum]
        rw [Finset.sum_comm]
        refine Finset.sum_congr rfl (fun jp hjp => ?_)
        rw [Finset.mem_Icc] at hjp
        have hpush : pushK M b ν jp = ∑ j ∈ Finset.Icc (0 : ℤ) (M : ℤ), ν j * killK M b j jp := by
          unfold pushK
          rw [if_pos ⟨hjp.1, hjp.2⟩]
        rw [hpush, Finset.sum_mul]
        refine Finset.sum_congr rfl (fun j _ => ?_)
        ring
      rw [hswap, ih (M - b) (pushK M b ν) hend', agfv_pushExec_cons]

/-! ## Link 4 — a schedule's profile is a positive composition -/

/-- **The size profile of a labelled schedule sums to the scheduled coordinate set.**  Hence for
a full schedule it sums to `n`: the `bs.sum = n` half of the positive-composition guard is free
at every schedule-derived call site. -/
theorem agfv_profile_sum (U : List (Finset (Fin n))) :
    ∀ A : Finset (Fin n), IsSchedule U A → (profile U).sum = A.card := by
  induction U with
  | nil =>
      intro A hs
      have hA : A = ∅ := hs
      simp [profile, hA]
  | cons B U ih =>
      intro A hs
      obtain ⟨hne, hsub, hs'⟩ := hs
      have hrec := ih (A \ B) hs'
      have hcard : (A \ B).card = A.card - B.card := card_sdiff_sub hsub
      have hle : B.card ≤ A.card := Finset.card_le_card hsub
      simp only [profile, List.map_cons, List.sum_cons] at hrec ⊢
      rw [hrec, hcard]
      omega

/-- **Every batch of a labelled schedule is nonempty**, so the positivity half of the guard is
also free at schedule-derived call sites. -/
theorem agfv_profile_pos (U : List (Finset (Fin n))) :
    ∀ A : Finset (Fin n), IsSchedule U A → ∀ b ∈ profile U, 1 ≤ b := by
  induction U with
  | nil =>
      intro A _ b hb
      simp [profile] at hb
  | cons B U ih =>
      intro A hs b hb
      obtain ⟨hne, hsub, hs'⟩ := hs
      simp only [profile, List.map_cons, List.mem_cons] at hb
      rcases hb with rfl | hb
      · exact Finset.card_pos.2 hne
      · exact ih (A \ B) hs' b (by simpa [profile] using hb)

/-- The execution-order adapter of a full schedule is a positive composition of `n`: exactly the
guard `Claim_C03_Q1`, `Claim_S02_floor`, `sBest` and `Claim_C10_classification` all carry. -/
theorem agfv_execProfile_isComposition {U : List (Finset (Fin n))} (hU : FullSchedule n U) :
    (execProfile U).sum = n ∧ ∀ b ∈ execProfile U, 1 ≤ b := by
  refine ⟨?_, ?_⟩
  · rw [execProfile, List.sum_reverse, agfv_profile_sum U Finset.univ hU, Finset.card_univ,
      Fintype.card_fin]
  · intro b hb
    rw [execProfile, List.mem_reverse] at hb
    exact agfv_profile_pos U Finset.univ hU b hb

/-! ## Link 5 — the bridge -/

/-- **AGF-08 §3.2: `sₙ(profile(U)) = q_U(Vₙ)`.**  The operational success mass of a full labelled
schedule equals the terminal atom of the killed count recursion at the schedule's profile — in
the `execProfile` (most-recent-first) orientation, which is the one `snOf` consumes.

Every link is a theorem above; in particular the identification of the count kernel with the
labelled law goes through `agfv_sum_batchProb_powersetCard`, and the legitimacy of dropping
killed paths goes through `illegal_irrecoverable`. -/
theorem agfv_succMass_eq_snOf (n k : ℕ) (hkn : k ≤ n) {U : List (Finset (Fin n))}
    (hU : FullSchedule n U) :
    succMass n k (qSched k U) = snOf n k (execProfile U) := by
  classical
  have hs : IsSchedule U (remaining ([] : History n)) := by rwa [agfv_sb_remaining_nil]
  have hsize : size ([] : History n) = n := size_nil
  have hquota : quota k ([] : History n) = (k : ℤ) := quota_nil k
  -- links 1 and 2
  have h12 : succMass n k (qSched k U) = succCount n (k : ℤ) (profile U) := by
    unfold succMass qSched
    rw [agfv_succMass_schedLaw_eq_schedSucc k U [] hs,
      agfv_schedSucc_eq_succCount k U [] (by trivial) hs, hsize, hquota]
  -- link 3, from the initial point mass at `k`
  have hpm : ∑ j ∈ Finset.Icc (0 : ℤ) (n : ℤ), nuOf n k [] j * succCount n j (profile U)
      = succCount n (k : ℤ) (profile U) := by
    have hmem : (k : ℤ) ∈ Finset.Icc (0 : ℤ) (n : ℤ) := by
      rw [Finset.mem_Icc]; omega
    rw [Finset.sum_eq_single_of_mem (k : ℤ) hmem]
    · rw [nuOf_nil, if_pos rfl, one_mul]
    · intro c _ hne
      rw [nuOf_nil, if_neg hne, zero_mul]
  have hend : sizeAfterExec n (profile U) = 0 := by
    rw [agfv_sizeAfterExec_eq, agfv_profile_sum U Finset.univ hU, Finset.card_univ,
      Fintype.card_fin, Nat.sub_self]
  have h3 := agfv_transport (profile U) n (nuOf n k []) hend
  -- link 4, the orientation adapter
  have h4 : pushExec n (nuOf n k []) (profile U) 0 = snOf n k (execProfile U) := by
    rw [execProfile, snOf, agfv_nuOf_reverse n k (profile U)]
  rw [h12, ← hpm, h3, h4]

/-- `Claim_C00_success_bridge` discharged **verbatim**: this theorem's type *is* the blueprint
`Prop`, with the `.reverse` the blueprint already (correctly) carries. -/
theorem agfv_claim_C00_success_bridge (n k : ℕ) : Claim_C00_success_bridge n k := by
  intro hstd U hU
  obtain ⟨hn, hk⟩ := hstd
  have hkn : k ≤ n := by omega
  have hbr := agfv_succMass_eq_snOf n k hkn hU
  rwa [execProfile] at hbr

end SuccessBridge

end AGF


==> anc/formal_companion/lean/src/AGFCore/Transcript.lean <==
/-
AGF-V2: the observable public transcript law, and a realization target that can express
AGF-08 §2's preservation requirement.

WHY THIS MODULE EXISTS.  `Blueprint.lean`'s `Claim_C00_realization_forward` compares only
  * the output marginal,
  * the mean charged cost,
  * the success-by-`r` scalars,
and its converse is missing even the third of those.  Those summaries are **not** enough: there
are two mixtures of admissible trees at `n = 4, k = 2` agreeing on all sixteen output-word
probabilities, on `E[R] = 11/3`, and on success-by-`r` for every `r ≤ 4`, whose joint `(output, R)`
laws differ (at `(0011, R=3)`: `1/24` against `1/8`).  So a policy satisfying the old target need
not preserve the observable execution law, and the target cannot be used to justify `Popt = PoptTree`.

AGF-08 §2 asks for the **public transcript** distribution, with the `(output, charged nonempty-round
count)` joint law as a consequence.  NOTE, after the `devB23` semantic review: that "as a
consequence" is an **obligation stated below, not a proved fact**, and until
`Claim_C00_carrier_adequate` and the three marginalisation statements are proved, this module does
**not** formally imply the old summary target and does not license retiring it.  The class is also
still `BehPolicy` only; the gap to AGF-08 §1.2's seed-augmented class is an unproved Kuhn-type
theorem, not an unrepresentable object -- the review exhibited a shared-coin policy whose transcript
law equals that of its per-history-marginal `BehPolicy`.  A terminal history *is* the public transcript: it records every
committed batch and its labelled bits in order.  So the primitive here is a law on terminal
histories, and the joint law is a pushforward of it.
-/
import AGFCore.Costs
import AGFCore.Blueprint

namespace AGF

open Finset

variable {n : ℕ}

/-! ## The transcript law -/

/-- The law of the **terminal public history** of a deterministic tree, started from `h`.
This is the observable transcript: ordered batches with their labelled bits. -/
noncomputable def treeHistLaw (k : ℕ) (T : Tree n) : ℕ → History n → History n → ℝ
  | 0, h, g => if g = h then 1 else 0
  | (f + 1), h, g =>
      if size h = 0 then (if g = h then 1 else 0)
      else ∑ S ∈ (T.act h).powerset,
        T.stepWeight k h S * treeHistLaw k T f (⟨T.act h, S⟩ :: h) g

/-- The law of the terminal public history of a behavioural policy. -/
noncomputable def behHistLaw (k : ℕ) (π : BehPolicy n) : ℕ → History n → History n → ℝ
  | 0, h, g => if g = h then 1 else 0
  | (f + 1), h, g =>
      if size h = 0 then (if g = h then 1 else 0)
      else ∑ s ∈ batchesOn h, π.wt h s *
        (if Legal k h then
            ∑ S ∈ s.cells.powerset,
              batchProb k h s.cells S * behHistLaw k π f (⟨s.cells, S⟩ :: h) g
          else behHistLaw k π f (s :: h) g)

/-! ## The joint `(output, charged count)` law, as a pushforward of the transcript

`depth` counts committed nonempty batches, so `R` is read off the terminal history.  Defining the
joint law this way rather than by a parallel recursion is deliberate: it makes "the transcript law
determines the joint law" true by construction, which is the implication AGF-08 §2 wants, and
removes any chance of the two recursions drifting apart. -/

/-- The set of terminal histories reachable in at most `f` steps from `h`, as a finite index set
for the pushforward.  Terminal means `size = 0`. -/
def terminalHists (n : ℕ) : Finset (History n) → Finset (History n) :=
  fun S => S.filter (fun g => size g = 0)

/-- `(output, R)` joint law of a tree, as the transcript law pushed along
`g ↦ (outBits g, depth g)`, summed over a supplied finite carrier of terminal histories. -/
noncomputable def treeJointLaw (k : ℕ) (T : Tree n) (f : ℕ) (h : History n)
    (carrier : Finset (History n)) : (Fin n → Bool) × ℕ → ℝ :=
  fun z => ∑ g ∈ terminalHists n carrier with (outBits g, depth g) = z, treeHistLaw k T f h g

/-- `(output, R)` joint law of a behavioural policy, same pushforward. -/
noncomputable def behJointLaw (k : ℕ) (π : BehPolicy n) (f : ℕ) (h : History n)
    (carrier : Finset (History n)) : (Fin n → Bool) × ℕ → ℝ :=
  fun z => ∑ g ∈ terminalHists n carrier with (outBits g, depth g) = z, behHistLaw k π f h g

/-! ## The realization targets, at the strength AGF-08 §2 asks for -/

/-- **C00 realization, forward, faithful.**  Every behavioural policy has the same law of its
public transcript as a finite mixture of deterministic trees.  Stated on the transcript, so the
`(output, R)` joint law, the output marginal, the mean cost and every success-by-`r` scalar are
consequences rather than the content.  Replaces the summary-comparison target; that one is retained
in `Blueprint.lean` as a recorded weaker statement, not as this obligation. -/
def Claim_C00_realization_forward_transcript (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ π : BehPolicy n, ∃ m : List (ℝ × Tree n),
    (∀ p ∈ m, 0 ≤ p.1) ∧ (m.map Prod.fst).sum = 1 ∧
    ∀ g : History n, behHistLaw k π n [] g
        = (m.map (fun p => p.1 * treeHistLaw k p.2 n [] g)).sum

/-- **C00 realization, converse, faithful.**  Now carrying the transcript conjunct the old converse
omitted entirely. -/
def Claim_C00_realization_converse_transcript (n k : ℕ) : Prop :=
  StdParams n k →
  ∀ m : List (ℝ × Tree n), (∀ p ∈ m, 0 ≤ p.1) → (m.map Prod.fst).sum = 1 →
    ∃ π : BehPolicy n,
      ∀ g : History n, behHistLaw k π n [] g
          = (m.map (fun p => p.1 * treeHistLaw k p.2 n [] g)).sum

/-! ### A concrete finite carrier

The pushforwards below took an arbitrary `carrier` as a parameter, which made the statements about
arbitrary partial sums rather than about joint laws.  `histsUpTo` supplies the actual finite carrier,
built from `batchesOn` alone.  Found necessary by the `devB23` semantic review. -/

/-- Histories reachable from `h` in at most `f` further committed batches. -/
def histsUpTo (n : ℕ) : ℕ → History n → Finset (History n)
  | 0, h => {h}
  | (f + 1), h => insert h ((batchesOn h).biUnion (fun s => histsUpTo n f (s :: h)))

lemma self_mem_histsUpTo (f : ℕ) (h : History n) : h ∈ histsUpTo n f h := by
  cases f with
  | zero => simp [histsUpTo]
  | succ f => simp [histsUpTo]

/-- **Carrier adequacy.**  Unproved, and load-bearing: without it a pushforward over `histsUpTo`
need not be the joint law at all. -/
def Claim_C00_carrier_adequate (n k : ℕ) : Prop :=
  ∀ π : BehPolicy n, ∀ g : History n,
    behHistLaw k π n [] g ≠ 0 → g ∈ histsUpTo n n ([] : History n)

/-! ### The three marginalisation statements

`Transcript.lean` originally asserted **in prose** that the output marginal, the mean charged cost and
the success-by-`r` scalars "are consequences rather than the content", and stated no `Prop` for any of
them.  The `devB23` review found that gap and it was the costliest finding of the review: without
these, the transcript target does **not** formally imply the old summary target, so nothing licenses
retiring `Claim_C00_realization_forward` or routing `Claim_C00_realization_optima` through it.  The
three identities were checked true by exact rational arithmetic over 3456 trees with zero violations,
so these are cheap missing obligations rather than false claims. -/

def Claim_C00_out_is_marginal (n k : ℕ) : Prop :=
  ∀ (π : BehPolicy n) (x : Fin n → Bool),
    behOutLaw k π n [] x
      = ∑ g ∈ (histsUpTo n n ([] : History n)).filter (fun g => size g = 0 ∧ outBits g = x),
          behHistLaw k π n [] g

def Claim_C00_cost_is_marginal (n k : ℕ) : Prop :=
  ∀ π : BehPolicy n,
    behCost k π n []
      = ∑ g ∈ (histsUpTo n n ([] : History n)).filter (fun g => size g = 0),
          (depth g : ℝ) * behHistLaw k π n [] g

def Claim_C00_succ_is_marginal (n k : ℕ) : Prop :=
  ∀ (π : BehPolicy n) (r : ℕ),
    behSuccWithin k π n r []
      = ∑ g ∈ (histsUpTo n n ([] : History n)).filter
          (fun g => size g = 0 ∧ Legal k g ∧ depth g ≤ r), behHistLaw k π n [] g

/-! ### The tree-side half of marginalisation

`devB7` found that the three behavioural marginalisation statements above are **jointly
insufficient**: the chain from transcript equality to the old summary target stops one step short
without the corresponding identities on the tree side.  Stating them here so the interface carries the
whole implication rather than the half I happened to think of — the same direction of omission as the
defect the semantic review caught, and worth recording as such. -/

def Claim_C00_out_is_marginal_tree (n k : ℕ) : Prop :=
  ∀ (T : Tree n) (x : Fin n → Bool),
    outLaw k T n [] x
      = ∑ g ∈ (histsUpTo n n ([] : History n)).filter (fun g => size g = 0 ∧ outBits g = x),
          treeHistLaw k T n [] g

def Claim_C00_cost_is_marginal_tree (n k : ℕ) : Prop :=
  ∀ T : Tree n,
    costFrom k T n []
      = ∑ g ∈ (histsUpTo n n ([] : History n)).filter (fun g => size g = 0),
          (depth g : ℝ) * treeHistLaw k T n [] g

def Claim_C00_succ_is_marginal_tree (n k : ℕ) : Prop :=
  ∀ (T : Tree n) (r : ℕ),
    succWithin k T n r []
      = ∑ g ∈ (histsUpTo n n ([] : History n)).filter
          (fun g => size g = 0 ∧ Legal k g ∧ depth g ≤ r), treeHistLaw k T n [] g

/-- **Fuel sufficiency, relied on throughout and proved nowhere** (`O-fuel`).  At fuel `0` both
recursions put mass on a *non-terminal* history.  Fuel `n` does suffice from `[]`, but there is no
`fuel_irrelevant` lemma anywhere and `Operational.lean`'s analogue for `outLaw` is likewise open.  The
marginalisation statements above carry `size h ≤ f` where it matters; the realisation statements are
exposed if ever reused from a non-empty start. -/
def Claim_C00_fuel_sufficient (n k : ℕ) : Prop :=
  ∀ (π : BehPolicy n) (f : ℕ), n ≤ f →
    ∀ g : History n, behHistLaw k π f [] g = behHistLaw k π n [] g

/-- **The cap-preserving realisation of AGF-08 §2's last paragraph**, absent from `Blueprint.lean`
and from the first version of this module.  Preservation merely almost surely is not the every-path
condition defining `G`. -/
def Claim_C00_cap_preserving_realization (n k : ℕ) : Prop :=
  ∀ (π : BehPolicy n) (r : ℕ), 1 ≤ r →
    (∀ g : History n, behHistLaw k π n [] g ≠ 0 → depth g ≤ r) →
    ∃ m : List (ℝ × Tree n), (∀ p ∈ m, 0 ≤ p.1) ∧ (m.map Prod.fst).sum = 1 ∧
      (∀ p ∈ m, ∀ g : History n, treeHistLaw k p.2 n [] g ≠ 0 → depth g ≤ r) ∧
      ∀ g : History n, behHistLaw k π n [] g
        = (m.map (fun p => p.1 * treeHistLaw k p.2 n [] g)).sum

/-- Transcript-law equality pushes forward to joint-law equality on **any** carrier.

**This is finite-sum LINEARITY and nothing more** — it holds with arbitrary functions in place of both
laws and uses no property of the AG process.  The `devB23` review proved it unconditionally in
three tactic lines and was right to call the original docstring's billing of it -- "exactly what the
old summary target could not supply" -- wrong.  Retained because it is true and free, relabelled
because it is not load-bearing.  What *is* load-bearing is `Claim_C00_carrier_adequate` together with
the three marginalisation statements above. -/
def Claim_C00_transcript_determines_joint (n k : ℕ) : Prop :=
  ∀ (π : BehPolicy n) (m : List (ℝ × Tree n)) (carrier : Finset (History n)),
    (∀ g : History n, behHistLaw k π n [] g
        = (m.map (fun p => p.1 * treeHistLaw k p.2 n [] g)).sum) →
    ∀ z, behJointLaw k π n [] carrier z
        = (m.map (fun p => p.1 * treeJointLaw k p.2 n [] carrier z)).sum

/-- **The recorded weakness of the old target**: agreement of output marginal, mean cost and all
success-by-`r` scalars does not force agreement of the joint `(output, R)` law.

Repaired after the `devB23` review found the first version **degenerate twice**: `carrier` was
existentially quantified and unconstrained, so the last conjunct compared two arbitrary partial sums
rather than two joint laws -- at `n = 2, k = 1` two trees with *identical* joint laws satisfied it by
choosing a one-element carrier -- and the weight lists carried no positivity or normalisation, so
`m₁ = [(1,T_A),(−1,T_B)]` against `m₂ = []` satisfied it as well.  Both machine-checked.  Now the
carrier is fixed, the weights are genuine mixture weights, and `StdParams` is required. -/
def Claim_C00_summaries_do_not_determine_joint (n k : ℕ) : Prop :=
  StdParams n k →
  ∃ m₁ m₂ : List (ℝ × Tree n),
    (∀ p ∈ m₁, 0 ≤ p.1) ∧ (m₁.map Prod.fst).sum = 1 ∧
    (∀ p ∈ m₂, 0 ≤ p.1) ∧ (m₂.map Prod.fst).sum = 1 ∧
    (∀ x, (m₁.map (fun p => p.1 * outLaw k p.2 n [] x)).sum
        = (m₂.map (fun p => p.1 * outLaw k p.2 n [] x)).sum) ∧
    (m₁.map (fun p => p.1 * costFrom k p.2 n [])).sum
        = (m₂.map (fun p => p.1 * costFrom k p.2 n [])).sum ∧
    (∀ r, (m₁.map (fun p => p.1 * succWithin k p.2 n r [])).sum
        = (m₂.map (fun p => p.1 * succWithin k p.2 n r [])).sum) ∧
    ∃ z, (m₁.map (fun p => p.1 * treeJointLaw k p.2 n [] (histsUpTo n n ([] : History n)) z)).sum
        ≠ (m₂.map (fun p => p.1 * treeJointLaw k p.2 n [] (histsUpTo n n ([] : History n)) z)).sum

end AGF


==> anc/formal_companion/lean/src/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "0df444a360eaa60ab8c11dca51a86af692955474",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "MathlabScratch",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/formal_companion/lean/src/lakefile.toml <==
name = "AGFCore"
version = "0.1.0"
defaultTargets = ["AGFCore"]

[leanOptions]
pp.unicode.fun = true
relaxedAutoImplicit = false
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.33.1"

[[lean_lib]]
name = "AGFCore"
# `lake build` must check every file under `AGFCore/`, not only what `AGFCore.lean` happens to
# import: `AGFCore.Realization`, `AGFCore.CapPath` and `AGFCore.SeedCarrier` are deliberately not
# imported by the root module -- see the comment in `AGFCore.lean` for why -- and a library module
# that `lake build` does not build is not verified by anything.
#
# Both entries are load-bearing.  `"AGFCore.*"` alone drops the root module, and `"AGFCore.+"` alone
# was measured to drop it too (`lake build` reported 3402 jobs and left `AGFCore.olean` absent), so
# the root is named explicitly rather than relied on from the glob.
globs = ["AGFCore", "AGFCore.*"]

# Importable copies of the earlier stand-alone files. Do not import A36RWBase.SeparationStandalone together with
# A36RWBase.RCUpper: the former carries a verbatim copy of the A36RC namespace.
[[lean_lib]]
name = "A36RWBase"
globs = ["A36RWBase.+"]

# The shared policy interface (A36RW.Interface) and the balanced-slice modules.
[[lean_lib]]
name = "A36RW"
globs = ["A36RW.+"]

# Weighted-slice modules, compiled against A36RW.Interface.V0. Root named explicitly plus the submodule glob, as for
# AGFCore above.
[[lean_lib]]
name = "A36W"
globs = ["A36W", "A36W.*"]

# Full-support modules.
[[lean_lib]]
name = "A36FS"
globs = ["A36FS.+"]


==> anc/formal_companion/lean/src/lean-toolchain <==
leanprover/lean4:v4.33.1


==> anc/formal_companion/lean/verify_run.sh <==
#!/bin/bash
# Checks a finished run_cleanroom.sh run from logs/ (run_cleanroom.sh calls it; it can also be run alone afterwards):
#  1. logs/STEPS.txt records each expected step exactly once, each with exit=0: elan_init, toolchain, lean_version,
#     cache_get, lake_build, and one export_<name> per export file (17 in src/A36RW/Export_*.lean, 84 in exports/);
#  2. logs/START.txt records exactly one installer hash, and it is the value pinned in run_cleanroom.sh;
#  3. no build or export log reports sorryAx or a declaration using 'sorry' (and the logs could be read);
#  4. every .lean file of the five libraries (369 modules) has a compiled .olean under src/.lake/build/lib/lean/;
#  5. the axiom lines, parsed one report per line by axiom_lines.awk: every line of logs/AXIOMS_SUMMARY.txt is a count
#     followed by ONE well-formed '#print axioms' report ('NAME' depends on axioms: [A, B, ...] with no repeated name, or
#     'NAME' does not depend on any axioms); the reports are exactly the 5927 lines of EXPECTED_SUMMARY.txt (what Lean
#     printed for the export files, compared line by line, so each declaration is matched by name); the counts add up to
#     the 10918 '#print axioms' commands of the export files, so each command printed exactly one report; and
#     EXPECTED_SUMMARY.txt itself has 5927 lines, each one well-formed report whose axioms are a duplicate-free subset
#     of [propext, Classical.choice, Quot.sound];
#  6. axiom_report.sh exits 0 with 'AXIOM REPORT PASS', and its output is written to logs/AXIOM_REPORT.txt;
#  7. there is no logs/FAILED.
# Every command's exit status is checked. Prints 'VERIFY PASS: ...' and exits 0, or 'VERIFY FAIL' with one line per
# problem and exits 1.
export LC_ALL=C
set -o pipefail
case "$0" in */*) HERE="${0%/*}" ;; *) HERE=. ;; esac
ROOT="$(cd "$HERE" && pwd)" || { echo "VERIFY FAIL: cannot locate the package directory"; exit 1; }
LOGS="$ROOT/logs"; PROBLEMS=()
no() { PROBLEMS+=("$*"); }
exp=(elan_init toolchain lean_version cache_get lake_build); ne=0; nx=0; SRCS=()
for f in "$ROOT"/src/A36RW/Export_*.lean; do b="${f##*/}"; b="${b%.lean}"; [ "$b" = 'Export_*' ] && continue; exp+=("export_$b"); SRCS+=("$f"); ne=$((ne+1)); done
for f in "$ROOT"/exports/*.lean; do b="${f##*/}"; b="${b%.lean}"; [ "$b" = '*' ] && continue; exp+=("export_$b"); SRCS+=("$f"); nx=$((nx+1)); done
[ "$ne" -eq 17 ] || no "expected 17 files src/A36RW/Export_*.lean, found $ne"
[ "$nx" -eq 84 ] || no "expected 84 files in exports/, found $nx"
if want=$(printf '%s exit=0\n' "${exp[@]}" | sort) && got=$(sed 's/^[^ ]* step=\([^ ]*\) \(exit=[^ ]*\) secs=[-0-9]*$/\1 \2/' "$LOGS/STEPS.txt" | sort); then
  if [ "$got" != "$want" ]; then
    no "logs/STEPS.txt does not record exactly the ${#exp[@]} expected steps, each once with exit=0 (< expected, > recorded):"
    while IFS= read -r l; do no "    $l"; done < <(diff <(echo "$want") <(echo "$got") | grep '^[<>]')
  fi
else no "logs/STEPS.txt could not be read"; fi
PIN=$(sed -n 's/^ELAN_INIT_SHA256=\([0-9a-f]\{64\}\).*/\1/p' "$ROOT/run_cleanroom.sh") && [ ${#PIN} -eq 64 ] || no "no pinned installer hash found in run_cleanroom.sh"
H=$(grep '^elan-init.sh sha256 ' "$LOGS/START.txt"); HRC=$?
[ "$HRC" -eq 0 ] && [ -n "$H" ] || no "logs/START.txt records no installer hash or could not be read (grep exit $HRC)"
[ -n "$PIN" ] && [ "$H" = "elan-init.sh sha256 $PIN" ] || no "logs/START.txt does not record exactly one installer hash equal to the pinned value (recorded: '${H//$'\n'/ | }')"
S=$(grep -l "sorryAx\|declaration uses .sorry." "$LOGS"/lake_build.log "$LOGS"/export_*.log 2>/dev/null); SRC=$?
case "$SRC" in
  1) [ -z "$S" ] || no "the sorry check gave inconsistent grep output and status" ;;
  0) no "sorry reported in: ${S//$'\n'/ }" ;;
  *) no "the build/export logs could not be read for the sorry check (grep exit $SRC)" ;; esac
if MODS=$(cd "$ROOT/src" && find AGFCore.lean A36W.lean AGFCore A36RWBase A36RW A36W A36FS -name '*.lean' -type f | sort); then
  nm=0; nmiss=0
  while IFS= read -r m; do [ -n "$m" ] || continue; nm=$((nm+1))
    o="$ROOT/src/.lake/build/lib/lean/${m%.lean}.olean"; [ -f "$o" ] && [ ! -L "$o" ] || { nmiss=$((nmiss+1)); no "library module without a compiled .olean: src/$m"; }
  done <<< "$MODS"
  [ "$nm" -eq 369 ] || no "the five libraries have $nm .lean files, expected 369"
else no "the library sources could not be listed"; fi
if [ ${#SRCS[@]} -gt 0 ] && NCMD=$(cat "${SRCS[@]}" < /dev/null | grep -c '^#print axioms ') \
   && SUMP=$(sed -n -e "s/^ *[0-9][0-9]* \('.*' depends on axioms: \[[^]]*\]\)\$/\1/p" -e "s/^ *[0-9][0-9]* \('.*' does not depend on any axioms\)\$/\1/p" "$LOGS/AXIOMS_SUMMARY.txt" | sort) \
   && SUMN=$(awk '{ s += $1 } END { print s + 0 }' "$LOGS/AXIOMS_SUMMARY.txt") && SUML=$(wc -l < "$LOGS/AXIOMS_SUMMARY.txt") \
   && EXPS=$(sort "$ROOT/EXPECTED_SUMMARY.txt") && EXPL=$(wc -l < "$ROOT/EXPECTED_SUMMARY.txt"); then
  NMAL=$(awk -v counted=1 -f "$ROOT/axiom_lines.awk" "$LOGS/AXIOMS_SUMMARY.txt") || no "logs/AXIOMS_SUMMARY.txt could not be parsed"
  [ "$NMAL" = 0 ] || no "logs/AXIOMS_SUMMARY.txt has $NMAL line(s) that are not one well-formed '#print axioms' report (two lists on one line, an empty, blank, truncated or repeated-name list, or another message)"
  [ "$((EXPL))" -eq 5927 ] || no "EXPECTED_SUMMARY.txt has $((EXPL)) lines, expected 5927"
  NBADX=$(awk -v standard=1 -f "$ROOT/axiom_lines.awk" "$ROOT/EXPECTED_SUMMARY.txt") || no "EXPECTED_SUMMARY.txt could not be parsed"
  [ "$NBADX" = 0 ] || no "EXPECTED_SUMMARY.txt has $NBADX line(s) that are not one well-formed report with a duplicate-free subset of [propext, Classical.choice, Quot.sound]"
  [ "$((SUML))" -eq 5927 ] && [ "$SUMP" = "$EXPS" ] || no "logs/AXIOMS_SUMMARY.txt does not report exactly the 5927 lines of EXPECTED_SUMMARY.txt ($((SUML)) lines)"
  [ "$NCMD" -eq 10918 ] && [ "$SUMN" -eq "$NCMD" ] || no "the export files have $NCMD '#print axioms' commands (expected 10918), and the summary counts $SUMN reports"
else no "logs/AXIOMS_SUMMARY.txt, EXPECTED_SUMMARY.txt or the '#print axioms' commands could not be read"; fi
AR=$(bash "$ROOT/axiom_report.sh" 2>&1); ARC=$?
[ "$ARC" -eq 0 ] && [ "${AR:0:17}" = "AXIOM REPORT PASS" ] || no "axiom_report.sh exit $ARC: ${AR%%$'\n'*}"
printf '%s\n' "$AR" > "$LOGS/AXIOM_REPORT.txt" || no "cannot write logs/AXIOM_REPORT.txt"
[ ! -e "$LOGS/FAILED" ] && [ ! -L "$LOGS/FAILED" ] || no "logs/FAILED exists"
if [ ${#PROBLEMS[@]} -eq 0 ]; then
  echo "VERIFY PASS: ${#exp[@]}/${#exp[@]} steps exit=0; pinned installer hash; no sorry; 369 library modules compiled; 5927-line axiom summary; ${AR%%$'\n'*}"
else
  echo "VERIFY FAIL:"; for p in "${PROBLEMS[@]}"; do echo "  $p"; done; exit 1
fi


==> anc/formal_companion/lean_certificates/EXPECTED/BRACKETS.txt <==
A36W.TGCert3.N3_3_3_l1_r3.bracket
A36W.TGCert3.N3_3_3_l2_r3.bracket
A36W.TGCert3.N4_8_6_l3_r3.bracket
A36W.TGCert3.R10_10_10_l1_r2.bracket
A36W.TGCert3.R10_10_10_l1_r3.bracket
A36W.TGCert3.R10_10_10_l1_r4.bracket
A36W.TGCert3.R12_12_12_l1_r2.bracket
A36W.TGCert3.R4_8_6_l3_r2.bracket
A36W.TGCert3.R4_8_6_l3_r3.bracket
A36W.TGCert3.R5_11_8_l2_r2.bracket
A36W.TGCert3.R5_11_8_l2_r3.bracket
A36W.TGCert3.R5_11_8_l2_r4.bracket
A36W.TGCert3.R6_10_4_l4_r2.bracket
A36W.TGCert3.R6_10_4_l4_r3.bracket
A36W.TGCert3.R6_10_4_l4_r4.bracket
A36W.TGCert3.R8_8_5_l2_r2.bracket
A36W.TGCert3.R8_8_5_l2_r3.bracket
A36W.TGCert3.R8_8_5_l2_r4.bracket
A36W.TGCert3.I486.bracket
A36W.TGCert3.N666.bracket
A36W.TGCert3.R12_12_12_l1_r3.bracket
A36W.TGCert3.R12_12_12_l1_r4.bracket
A36W.TGCert3.N4_8_6_l3_r4.bracket
A36W.TGCert3.N6_6_6_l2_r4.bracket


==> anc/formal_companion/lean_certificates/EXPECTED/BRACKETS_OUTPUT.txt <==
A36W.TGCert3.N3_3_3_l1_r3.bracket : ∀ (A : Finset (Fin 6)),
  A.card = 3 →
    ↑(8701137698962976616776590187374 / 10 ^ 32) ≤
        sInf
          (A36W.TGRed.naKLSet (A36W.weightedTarget 6 3 (A36RW.AppJ.twoW A 1) ⋯ A36W.TGCert3.N3_3_3_l1_r3.hk)
            (A36W.weightedOracle 6 3 (A36RW.AppJ.twoW A 1)) 3) ∧
      sInf
          (A36W.TGRed.naKLSet (A36W.weightedTarget 6 3 (A36RW.AppJ.twoW A 1) ⋯ A36W.TGCert3.N3_3_3_l1_r3.hk)
            (A36W.weightedOracle 6 3 (A36RW.AppJ.twoW A 1)) 3) ≤
        ↑(8701137698962976616776590187375 / 10 ^ 32)
'A36W.TGCert3.N3_3_3_l1_r3.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.N3_3_3_l2_r3.bracket : ∀ (A : Finset (Fin 6)),
  A.card = 3 →
    ↑(8353587128960700481216529286914 / 10 ^ 32) ≤
        sInf
          (A36W.TGRed.naKLSet (A36W.weightedTarget 6 3 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.N3_3_3_l2_r3.hk)
            (A36W.weightedOracle 6 3 (A36RW.AppJ.twoW A 2)) 3) ∧
      sInf
          (A36W.TGRed.naKLSet (A36W.weightedTarget 6 3 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.N3_3_3_l2_r3.hk)
            (A36W.weightedOracle 6 3 (A36RW.AppJ.twoW A 2)) 3) ≤
        ↑(8353587128960700481216529286915 / 10 ^ 32)
'A36W.TGCert3.N3_3_3_l2_r3.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.N4_8_6_l3_r3.bracket : ∀ (A : Finset (Fin 12)),
  A.card = 4 →
    ↑(21108655277028536271021964348932 / 10 ^ 32) ≤
        sInf
          (A36W.TGRed.naKLSet (A36W.weightedTarget 12 6 (A36RW.AppJ.twoW A 3) ⋯ A36W.TGCert3.N4_8_6_l3_r3.hk)
            (A36W.weightedOracle 12 6 (A36RW.AppJ.twoW A 3)) 3) ∧
      sInf
          (A36W.TGRed.naKLSet (A36W.weightedTarget 12 6 (A36RW.AppJ.twoW A 3) ⋯ A36W.TGCert3.N4_8_6_l3_r3.hk)
            (A36W.weightedOracle 12 6 (A36RW.AppJ.twoW A 3)) 3) ≤
        ↑(21108655277028536271021964348933 / 10 ^ 32)
'A36W.TGCert3.N4_8_6_l3_r3.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.R10_10_10_l1_r2.bracket : ∀ (A : Finset (Fin 20)),
  A.card = 10 →
    ↑(76504507232645190430341809129326 / 10 ^ 32) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 20 10 (A36RW.AppJ.twoW A 1) ⋯ A36W.TGCert3.R10_10_10_l1_r2.hk)
            (A36W.weightedOracle 20 10 (A36RW.AppJ.twoW A 1)) 2) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 20 10 (A36RW.AppJ.twoW A 1) ⋯ A36W.TGCert3.R10_10_10_l1_r2.hk)
            (A36W.weightedOracle 20 10 (A36RW.AppJ.twoW A 1)) 2) ≤
        ↑(76504507232742917145032113882542 / 10 ^ 32)
'A36W.TGCert3.R10_10_10_l1_r2.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.R10_10_10_l1_r3.bracket : ∀ (A : Finset (Fin 20)),
  A.card = 10 →
    ↑(33361898679292194943408787078119 / 10 ^ 32) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 20 10 (A36RW.AppJ.twoW A 1) ⋯ A36W.TGCert3.R10_10_10_l1_r3.hk)
            (A36W.weightedOracle 20 10 (A36RW.AppJ.twoW A 1)) 3) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 20 10 (A36RW.AppJ.twoW A 1) ⋯ A36W.TGCert3.R10_10_10_l1_r3.hk)
            (A36W.weightedOracle 20 10 (A36RW.AppJ.twoW A 1)) 3) ≤
        ↑(33361898679391542902670401051249 / 10 ^ 32)
'A36W.TGCert3.R10_10_10_l1_r3.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.R10_10_10_l1_r4.bracket : ∀ (A : Finset (Fin 20)),
  A.card = 10 →
    ↑(15105153211877975656402439484891 / 10 ^ 32) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 20 10 (A36RW.AppJ.twoW A 1) ⋯ A36W.TGCert3.R10_10_10_l1_r4.hk)
            (A36W.weightedOracle 20 10 (A36RW.AppJ.twoW A 1)) 4) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 20 10 (A36RW.AppJ.twoW A 1) ⋯ A36W.TGCert3.R10_10_10_l1_r4.hk)
            (A36W.weightedOracle 20 10 (A36RW.AppJ.twoW A 1)) 4) ≤
        ↑(15105153211976045028528215194807 / 10 ^ 32)
'A36W.TGCert3.R10_10_10_l1_r4.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.R12_12_12_l1_r2.bracket : ∀ (A : Finset (Fin 24)),
  A.card = 12 →
    ↑(81759141618682918041078642252461 / 10 ^ 32) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 24 12 (A36RW.AppJ.twoW A 1) ⋯ A36W.TGCert3.R12_12_12_l1_r2.hk)
            (A36W.weightedOracle 24 12 (A36RW.AppJ.twoW A 1)) 2) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 24 12 (A36RW.AppJ.twoW A 1) ⋯ A36W.TGCert3.R12_12_12_l1_r2.hk)
            (A36W.weightedOracle 24 12 (A36RW.AppJ.twoW A 1)) 2) ≤
        ↑(81759141618775753787790291282218 / 10 ^ 32)
'A36W.TGCert3.R12_12_12_l1_r2.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.R4_8_6_l3_r2.bracket : ∀ (A : Finset (Fin 12)),
  A.card = 4 →
    ↑(54921305776238730898118680051078 / 10 ^ 32) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 12 6 (A36RW.AppJ.twoW A 3) ⋯ A36W.TGCert3.R4_8_6_l3_r2.hk)
            (A36W.weightedOracle 12 6 (A36RW.AppJ.twoW A 3)) 2) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 12 6 (A36RW.AppJ.twoW A 3) ⋯ A36W.TGCert3.R4_8_6_l3_r2.hk)
            (A36W.weightedOracle 12 6 (A36RW.AppJ.twoW A 3)) 2) ≤
        ↑(54921305776239614598780292168356 / 10 ^ 32)
'A36W.TGCert3.R4_8_6_l3_r2.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.R4_8_6_l3_r3.bracket : ∀ (A : Finset (Fin 12)),
  A.card = 4 →
    ↑(17170770778549615353645781157885 / 10 ^ 32) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 12 6 (A36RW.AppJ.twoW A 3) ⋯ A36W.TGCert3.R4_8_6_l3_r3.hk)
            (A36W.weightedOracle 12 6 (A36RW.AppJ.twoW A 3)) 3) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 12 6 (A36RW.AppJ.twoW A 3) ⋯ A36W.TGCert3.R4_8_6_l3_r3.hk)
            (A36W.weightedOracle 12 6 (A36RW.AppJ.twoW A 3)) 3) ≤
        ↑(17170770778549658483268169566411 / 10 ^ 32)
'A36W.TGCert3.R4_8_6_l3_r3.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.R5_11_8_l2_r2.bracket : ∀ (A : Finset (Fin 16)),
  A.card = 5 →
    ↑(67195162662914579368105844638234 / 10 ^ 32) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 8 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.R5_11_8_l2_r2.hk)
            (A36W.weightedOracle 16 8 (A36RW.AppJ.twoW A 2)) 2) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 8 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.R5_11_8_l2_r2.hk)
            (A36W.weightedOracle 16 8 (A36RW.AppJ.twoW A 2)) 2) ≤
        ↑(67195162662914869648718185559285 / 10 ^ 32)
'A36W.TGCert3.R5_11_8_l2_r2.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.R5_11_8_l2_r3.bracket : ∀ (A : Finset (Fin 16)),
  A.card = 5 →
    ↑(25754573704924869752737672050909 / 10 ^ 32) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 8 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.R5_11_8_l2_r3.hk)
            (A36W.weightedOracle 16 8 (A36RW.AppJ.twoW A 2)) 3) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 8 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.R5_11_8_l2_r3.hk)
            (A36W.weightedOracle 16 8 (A36RW.AppJ.twoW A 2)) 3) ≤
        ↑(25754573704982862625958117701763 / 10 ^ 32)
'A36W.TGCert3.R5_11_8_l2_r3.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.R5_11_8_l2_r4.bracket : ∀ (A : Finset (Fin 16)),
  A.card = 5 →
    ↑(8942007033669048379179387982285 / 10 ^ 32) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 8 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.R5_11_8_l2_r4.hk)
            (A36W.weightedOracle 16 8 (A36RW.AppJ.twoW A 2)) 4) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 8 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.R5_11_8_l2_r4.hk)
            (A36W.weightedOracle 16 8 (A36RW.AppJ.twoW A 2)) 4) ≤
        ↑(8942007033766012072737177650079 / 10 ^ 32)
'A36W.TGCert3.R5_11_8_l2_r4.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.R6_10_4_l4_r2.bracket : ∀ (A : Finset (Fin 16)),
  A.card = 6 →
    ↑(5352167881799119394634176052999 / 10 ^ 31) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 4 (A36RW.AppJ.twoW A 4) ⋯ A36W.TGCert3.R6_10_4_l4_r2.hk)
            (A36W.weightedOracle 16 4 (A36RW.AppJ.twoW A 4)) 2) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 4 (A36RW.AppJ.twoW A 4) ⋯ A36W.TGCert3.R6_10_4_l4_r2.hk)
            (A36W.weightedOracle 16 4 (A36RW.AppJ.twoW A 4)) 2) ≤
        ↑(53521678817991193946341760529991 / 10 ^ 32)
'A36W.TGCert3.R6_10_4_l4_r2.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.R6_10_4_l4_r3.bracket : ∀ (A : Finset (Fin 16)),
  A.card = 6 →
    ↑(19445742574446597875415351683003 / 10 ^ 32) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 4 (A36RW.AppJ.twoW A 4) ⋯ A36W.TGCert3.R6_10_4_l4_r3.hk)
            (A36W.weightedOracle 16 4 (A36RW.AppJ.twoW A 4)) 3) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 4 (A36RW.AppJ.twoW A 4) ⋯ A36W.TGCert3.R6_10_4_l4_r3.hk)
            (A36W.weightedOracle 16 4 (A36RW.AppJ.twoW A 4)) 3) ≤
        ↑(19445742574446597875415351683004 / 10 ^ 32)
'A36W.TGCert3.R6_10_4_l4_r3.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.R6_10_4_l4_r4.bracket : ∀ (A : Finset (Fin 16)),
  A.card = 6 →
    ↑(8114486666238665244159442071743 / 10 ^ 32) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 4 (A36RW.AppJ.twoW A 4) ⋯ A36W.TGCert3.R6_10_4_l4_r4.hk)
            (A36W.weightedOracle 16 4 (A36RW.AppJ.twoW A 4)) 4) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 4 (A36RW.AppJ.twoW A 4) ⋯ A36W.TGCert3.R6_10_4_l4_r4.hk)
            (A36W.weightedOracle 16 4 (A36RW.AppJ.twoW A 4)) 4) ≤
        ↑(8114486666334818949724663075693 / 10 ^ 32)
'A36W.TGCert3.R6_10_4_l4_r4.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.R8_8_5_l2_r2.bracket : ∀ (A : Finset (Fin 16)),
  A.card = 8 →
    ↑(64448390325292905694680534435231 / 10 ^ 32) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 5 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.R8_8_5_l2_r2.hk)
            (A36W.weightedOracle 16 5 (A36RW.AppJ.twoW A 2)) 2) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 5 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.R8_8_5_l2_r2.hk)
            (A36W.weightedOracle 16 5 (A36RW.AppJ.twoW A 2)) 2) ≤
        ↑(64448390325292922420087147773187 / 10 ^ 32)
'A36W.TGCert3.R8_8_5_l2_r2.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.R8_8_5_l2_r3.bracket : ∀ (A : Finset (Fin 16)),
  A.card = 8 →
    ↑(27029137715584314842787107616744 / 10 ^ 32) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 5 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.R8_8_5_l2_r3.hk)
            (A36W.weightedOracle 16 5 (A36RW.AppJ.twoW A 2)) 3) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 5 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.R8_8_5_l2_r3.hk)
            (A36W.weightedOracle 16 5 (A36RW.AppJ.twoW A 2)) 3) ≤
        ↑(27029137715584314842787107616745 / 10 ^ 32)
'A36W.TGCert3.R8_8_5_l2_r3.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.R8_8_5_l2_r4.bracket : ∀ (A : Finset (Fin 16)),
  A.card = 8 →
    ↑(11999127331395352318940437387098 / 10 ^ 32) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 5 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.R8_8_5_l2_r4.hk)
            (A36W.weightedOracle 16 5 (A36RW.AppJ.twoW A 2)) 4) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 16 5 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.R8_8_5_l2_r4.hk)
            (A36W.weightedOracle 16 5 (A36RW.AppJ.twoW A 2)) 4) ≤
        ↑(11999127331491330070202952276698 / 10 ^ 32)
'A36W.TGCert3.R8_8_5_l2_r4.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.I486.bracket : ∀ (A : Finset (Fin 12)),
  A.card = 4 →
    ↑(4023479889406705622245119402233 / 10 ^ 32) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 12 6 (A36RW.AppJ.twoW A 3) ⋯ A36W.TGCert3.I486.hk)
            (A36W.weightedOracle 12 6 (A36RW.AppJ.twoW A 3)) 4) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 12 6 (A36RW.AppJ.twoW A 3) ⋯ A36W.TGCert3.I486.hk)
            (A36W.weightedOracle 12 6 (A36RW.AppJ.twoW A 3)) 4) ≤
        ↑(4023479889406705622245119402234 / 10 ^ 32)
'A36W.TGCert3.I486.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.N666.bracket : ∀ (A : Finset (Fin 12)),
  A.card = 6 →
    ↑(2251193330149492440894486707569 / 10 ^ 31) ≤
        sInf
          (A36W.TGRed.naKLSet (A36W.weightedTarget 12 6 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.N666.hk)
            (A36W.weightedOracle 12 6 (A36RW.AppJ.twoW A 2)) 3) ∧
      sInf
          (A36W.TGRed.naKLSet (A36W.weightedTarget 12 6 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.N666.hk)
            (A36W.weightedOracle 12 6 (A36RW.AppJ.twoW A 2)) 3) ≤
        ↑(22511933301494924408944867075692 / 10 ^ 32)
'A36W.TGCert3.N666.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.R12_12_12_l1_r3.bracket : ∀ (A : Finset (Fin 24)),
  A.card = 12 →
    ↑(3636981764730022573258998479181 / 10 ^ 31) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 24 12 (A36RW.AppJ.twoW A 1) ⋯ A36W.TGCert3.R12_12_12_l1_r3.hk)
            (A36W.weightedOracle 24 12 (A36RW.AppJ.twoW A 1)) 3) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 24 12 (A36RW.AppJ.twoW A 1) ⋯ A36W.TGCert3.R12_12_12_l1_r3.hk)
            (A36W.weightedOracle 24 12 (A36RW.AppJ.twoW A 1)) 3) ≤
        ↑(36369817647395820811997324253421 / 10 ^ 32)
'A36W.TGCert3.R12_12_12_l1_r3.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.R12_12_12_l1_r4.bracket : ∀ (A : Finset (Fin 24)),
  A.card = 12 →
    ↑(17321436375453074635176060659821 / 10 ^ 32) ≤
        sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 24 12 (A36RW.AppJ.twoW A 1) ⋯ A36W.TGCert3.R12_12_12_l1_r4.hk)
            (A36W.weightedOracle 24 12 (A36RW.AppJ.twoW A 1)) 4) ∧
      sInf
          (A36RW.capKLSetAS (A36W.weightedTarget 24 12 (A36RW.AppJ.twoW A 1) ⋯ A36W.TGCert3.R12_12_12_l1_r4.hk)
            (A36W.weightedOracle 24 12 (A36RW.AppJ.twoW A 1)) 4) ≤
        ↑(17321436375539985615074549202888 / 10 ^ 32)
'A36W.TGCert3.R12_12_12_l1_r4.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.N4_8_6_l3_r4.bracket : ∀ (A : Finset (Fin 12)),
  A.card = 4 →
    ↑(7826321397440893682187345434951 / 10 ^ 32) ≤
        sInf
          (A36W.TGRed.naKLSet (A36W.weightedTarget 12 6 (A36RW.AppJ.twoW A 3) ⋯ A36W.TGCert3.N4_8_6_l3_r4.hk)
            (A36W.weightedOracle 12 6 (A36RW.AppJ.twoW A 3)) 4) ∧
      sInf
          (A36W.TGRed.naKLSet (A36W.weightedTarget 12 6 (A36RW.AppJ.twoW A 3) ⋯ A36W.TGCert3.N4_8_6_l3_r4.hk)
            (A36W.weightedOracle 12 6 (A36RW.AppJ.twoW A 3)) 4) ≤
        ↑(7826321397440893682187345434952 / 10 ^ 32)
'A36W.TGCert3.N4_8_6_l3_r4.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]
A36W.TGCert3.N6_6_6_l2_r4.bracket : ∀ (A : Finset (Fin 12)),
  A.card = 6 →
    ↑(8330933040839679547319111103818 / 10 ^ 32) ≤
        sInf
          (A36W.TGRed.naKLSet (A36W.weightedTarget 12 6 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.N6_6_6_l2_r4.hk)
            (A36W.weightedOracle 12 6 (A36RW.AppJ.twoW A 2)) 4) ∧
      sInf
          (A36W.TGRed.naKLSet (A36W.weightedTarget 12 6 (A36RW.AppJ.twoW A 2) ⋯ A36W.TGCert3.N6_6_6_l2_r4.hk)
            (A36W.weightedOracle 12 6 (A36RW.AppJ.twoW A 2)) 4) ≤
        ↑(8330933040839679547319111103819 / 10 ^ 32)
'A36W.TGCert3.N6_6_6_l2_r4.bracket' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/formal_companion/lean_certificates/EXPECTED/MAIN_DEPS.sha256 <==
7d9b5cc79b6222df2561c4a234260d709a40c35fad91af8349b92611c497527e  run_cleanroom.sh
ebd59c042a3addce1d7225cd3c92b7fa5e868f9634f3785035f1028e45824e71  src/A36RW/AppJ/Defs.lean
a84028fd20b65d75fbd6c8dd3abad9757ef6484a2fef8f77fba13b791a07c5a5  src/A36RW/AppJ/Main.lean
24a6ee57ebca893e2b297ef69fe786c215cf80c9767a8d1eeb42c49c8dcb71f5  src/A36RW/AppJ/W14/Asym.lean
5aa2ed883a82a3f98b81bc6221dfe1849fb5f5ab5413b3bf0dc4f76e538cc1d8  src/A36RW/AppJ/W14/Basic.lean
1e1a9470104db3fe097dc17f3bb327c522558f97991a7946f28dc2d85d14a018  src/A36RW/AppJ/W14/Cor.lean
770377afab210401d9cab0258d6e0354ff3f41a1eafc6a6a76fbf97f3d573a51  src/A36RW/AppJ/W14/CorExtra.lean
2c89e106156930d609d3282c442e0988607272bfc4a2d33cb05605d80185b6c8  src/A36RW/AppJ/W14/Count.lean
0a24425107c201ae2a23bf845ae0385365da9dc6f4a20f57f7916b5dbc1405d5  src/A36RW/AppJ/W14/Exact.lean
6ec4dc6bd6937085a002c4bd9a212e1a21dfc06aed833131a25aea875f6a29ee  src/A36RW/AppJ/W14/Link.lean
a0d23d65c0c01b7f17b57fd4a22537672666c86f619ef94c84ae9962759066be  src/A36RW/AppJ/W14/Sanity.lean
7c0ca4bce17d48aa671ead6da8520e8c22ac48fae52822774cc3f21d1a27f9e9  src/A36RW/AppJ/W14/TG1.lean
cbbe68c3885ab9c519b6eee7be6ef90cfabcfcbe6612cfb6aa65a0edd9b5113f  src/A36RW/AppJ/W14/TG7.lean
0eacd31d2ad8ad1684389e2f26c114694b16a5f16ba9b340d7f988be207b450f  src/A36RW/AppJ/W14/Thm10.lean
a5b306ae0e2ab6c420d847d2c058c87798dedffc1938b6ff534d86226dfa6d3e  src/A36RW/AppJ/W16/All.lean
ad570329188a0b34f31f200408d0a8f61e864a32d460b05ca9bd1d8f7b4c9427  src/A36RW/AppJ/W16/Basic.lean
05fa4bb773f2bee41ba4bf1621629a2d065f2ac65cb51704c402f9ed64a267e0  src/A36RW/AppJ/W16/Edge.lean
d18279d8761917fac2fcfa857c3fb85d04357e74d6a1595707e1ed33d920ba45  src/A36RW/AppJ/W16/TG23.lean
17eaf9c50b875637368b5214a4cf89279cb64a4b840855b957882e33c403cff2  src/A36RW/AppJ/W16/TG4.lean
badac555de3582becb60d3e09a4351975cf3ad193158d7aa3bdb2a0f50ad07cf  src/A36RW/AppJ/W16/TG5.lean
66d64185ec2bc31f0ce9f1aba05ba82bd2f93dd5bdee3f46d31fccf816e9e0f8  src/A36RW/AppJ/W16/TG6.lean
60a8d5b60e8a9b5493c34e85c07a79f5ad37e112aee3aa376e0154b7ca7eefcd  src/A36RW/AppJ/W16/TG8.lean
36d2377c1058d246cfcfe4d14792116cc9a4309e085e2383bb15bfd6ab4fc4b2  src/A36RW/AppJ/W20/CorD.lean
0ecb0259bedb6e1dbbe6e4d0f41a93d30db8fa40dc609a034c3440700ad71972  src/A36RW/AppJ/W20/Numeric.lean
6c0ff11bde9168da2335b2ff648bf4d046a65288b54e401585c9c508671e97b2  src/A36RW/AppJ/W21/TG11.lean
fb050e83d07e8ef84a36840e3001eff9f6bfa03ee4cf2705042360b4fe7d1356  src/A36RW/Balanced/Attain.lean
f1a4f0d621b5f8032fbff1e2ae327e09798743f8c04ab9dd305e2b5bddf56897  src/A36RW/Balanced/Bridge.lean
e6709e27c6081c4687f458f4200aa99360b4dafb25be4540c5dc2983607da473  src/A36RW/Balanced/Converse.lean
3bf3f6c3e3d3cb3f54d57e98c8d83091942fb765fcc516bb2404aa403a369e45  src/A36RW/Balanced/MixtureBridge.lean
887032cb10f51af07aa6fa9fdedbe9bde8ad95933886b1008e18fc2bcb729754  src/A36RW/Interface/Lemmas.lean
2012536d7ac0a4f43c464e1c7449f9be21f58751d87ad43d3be11618e672e18c  src/A36RW/Interface/Mix.lean
2bcd08d45ea1fbdb3981c06c24ef8984bc965698e39e327397b5fe9e696da41f  src/A36RW/Interface/MixSig.lean
7b71c361ae3639360de54842c285ed96e02f5aa78e64e11a06e35f239be24767  src/A36RW/Interface/Relabel.lean
ebd989afafbf75deec36adcab4165a49e7bfe95ff95c58c59cbcc2e41dc4ba76  src/A36RW/Interface/V0.lean
a8c35cdf6858a4ba8a5b26717202affebdd84a29c8c18e18bb1327ab4da03eea  src/A36RWBase/AllPolicyBound.lean
54c7a60cf0e8684e8b7568dbcb335d692554544f76f1ac8670a25c8f52a37430  src/A36RWBase/FixedScheduleConverse.lean
c7ed564b7fe8123095b2f4e7216be2c76e1f59ea377b89b3a12d954f699789f9  src/A36W/Atom.lean
e2eb213779da1be908b8d3726ecdd78af529f64fe1eb836af71fb85f0994f439  src/A36W/Bellman.lean
1955a36a6f92235cf47e77a34b55d44b4a96e1cbcd3db3b4cdfaa18cbc736869  src/A36W/ChainIdentity.lean
13d6f9cbfa70232e8b9240e834f3b86914c38add062d8c198c9e43c9c06f284b  src/A36W/Envelope.lean
c1e31fb89984b9d7e147ed65b3d4adfca078ea1f8c102b05fbd699c53c0d5554  src/A36W/LogConcave.lean
084f4375d889e4db5d5b3b06f07b15240740bc4ddb89cdd1ad112c52d856a791  src/A36W/OneStep.lean
8b3868be6d8ecd847c5d13eb8d504ecda986d043277d25884da9c3f11aed67e9  src/A36W/OneStepEnvelope.lean
51d549301e75de5a17bcdd04c9bacf42ef13cdce6ea905db3ddab151131fc568  src/A36W/ReservoirFacts.lean
b1deb55044bf95a1f87edbcc7ac5e0601b6c730227dd529075a38efc508daab6  src/A36W/SchedPath.lean
b0fb7689a09abeec0ad1509e93f1ccd966755d04fab802c12b30f680556d6904  src/A36W/Slice.lean
0237434bcefdc458630f554219f8f3e57be6f8e63710283a025a944df8d0e26f  src/A36W/SliceCor.lean
6bdde9e0c7f5252a942c55c8a0e7a5f411fb50930e21995fb7a08c34b1df5e9f  src/A36W/SliceCov.lean
e58770a30ac4d2bbf71b5ff86e86573fb7cd5998d518779474aa15ae4cd1daf2  src/A36W/TGCert.lean
ba79aa7960176892bdb50452576a41341f9b470d2530548eabf013519bc52b8e  src/A36W/TGCert2.lean
27f74791c44d78a153f5d97d8f4ac24b6ea1798d46330572a536a4f7cf738c44  src/A36W/TGMdp.lean
90ac33fa4d99433923f7e0d225340b453b34480f7b58e7929dd211df916b9550  src/A36W/TGRed.lean
d104d0797f9bf666dabdeaa66dcfc09d8a840349397c1cbcd94d423c5626dd31  src/A36W/TGRed2.lean
b1eedb99794917c41989caf223ffa4fa6f7bc3c1a43e11ed20aefece2272106a  src/A36W/Tower.lean
2dc5a0c30716f4918f7e012a8e0eb537b70316313a9814cd38bdaea4e1730341  src/A36W/WACosts.lean
af86a0a774b9b9001cf736dedd9dd8c3da68fd74ffa7baadc50e576bdb0d24bd  src/A36W/WAFinal.lean
4381eab999d62f7b46c5d7d80afb4c6526af560ddfb2f860431af471089ab50f  src/A36W/WAInst.lean
eddb7b710eb9aadc04cfee3fd1c0c7f210f16d4e7536e27b07235e6bb3b12e89  src/AGFCore.lean
dce600a2ed301006aaf7eff8ed1d7526cb6b744ac5f3f7553036b42f1c4b2e28  src/AGFCore/Basic.lean
5563b0209cdff977420039be2a339f940ea9a2d861322d319f2f1de0988905ad  src/AGFCore/Blueprint.lean
cc744f4075d962843323e3e1f0c361f1a0fed61c8ff7e616e85faa9b1c78662c  src/AGFCore/C00Mass.lean
80a76818740e6403a94ba5f06e97d7f701c67003b46ef7f0f70f2bf21b955117  src/AGFCore/C00Struct.lean
facbd31f7f34aca74b1cdd846623631eaa2b68a4ea324fabb3ed4130936a8933  src/AGFCore/C01Support.lean
f97d6fe2c9264c4817ebd121d17d6ca725ee8644088cfbd263dfb67d818774be  src/AGFCore/C02Kernel.lean
f7a4a6831bc99f55618fc1e5397db35ab86730d12205050c6e089db06505954e  src/AGFCore/C08Support.lean
267f588ad1215df55139dfd8cbbc4f1697bc26f67a19be4100a4425536d5fa6b  src/AGFCore/C10Zero.lean
7b54bfa2bb66a5a5aac62f2fc24d53504d7efe138efab6290e1f64d65b573226  src/AGFCore/C11Sharp.lean
cdf4bf9fc03337bfd0dc340c2835cbf82958d596eab714b61a5c70c84597c5fa  src/AGFCore/CapPath.lean
ab3694f4b63e79d930c4da0f804be1295c9b69ae16ac028ca2f34d58e31aa197  src/AGFCore/Combinatorics.lean
b215b217b1c6acba393ab70addfcd594313f85165b8d81d701e454a9b186ecbd  src/AGFCore/Costs.lean
269b619169f771b8817decc43d12f32adb030b7c3ddb6bf95550c4d28e0dadf7  src/AGFCore/Equivariance.lean
a4c04c0ec8c54400e59904627c5609c1d09bc8218d9b5e783dde4452211777ea  src/AGFCore/KLEquality.lean
fcdf4614e76a67b850e8d4b51c23127adca96f32f85a117a796355859d93a944  src/AGFCore/Operational.lean
5a4b33734759211823e0a58b469d2d52e4cefc4565f1787aecfe101cee96a9dc  src/AGFCore/OptNonempty.lean
f4ae54feaa69a8e295382602685f6370409c67ce78dd97ddab83afebb73aff00  src/AGFCore/Orbit.lean
c7187eaa30f3c7d30152576e864e575f1e28305108110ba51ce9211a160cfe5e  src/AGFCore/Realization.lean
14af572e593df40435338952b4c48df44a4bbce806474225d6b39f194b04a69f  src/AGFCore/SeedCarrier.lean
d845a6b76a1c67f29a2f423f779f93cc9efec0cb699ca9cdeda8cedf2636e287  src/AGFCore/SlicePairCorrelation.lean
628cc8c9866884ad0475cd130be0c75f14b10acc2caf1002a442ec5d51e5e3d9  src/AGFCore/SuccessBridge.lean
48f2bc1f6afde165d25f72c824e0b635c41e3c6b7ae6f8488f6b1af53dfba808  src/AGFCore/Transcript.lean
a9c7e347214c7741db787f0e65b8b2a2f0940d8fd92ee0d7da14b2107f2e1297  src/lake-manifest.json
2789cbf975650a15669ec6f2f47b6cdf98491ba588a5e823a2595ed68bdf327e  src/lakefile.toml
3aac669c7a910ec2389f4e4f921b605adf6ebf2d1e0c9b9cd0be4d33f3f5db71  src/lean-toolchain


==> anc/formal_companion/lean_certificates/MANIFEST.sha256 <==
9142fefa3a59034c8b6fc8dffa19ec7bb3943f9b8a3fd7e80981d835c8ad9158  EXPECTED/BRACKETS.txt
6c9b07f1c272086e6c91994a38009fba8462ded47c75380654f5b17d67f2142d  EXPECTED/BRACKETS_OUTPUT.txt
eca454d64f0823239018ad020aaf3efed4b7ace4ea55565c8963af5afab2ea63  EXPECTED/MAIN_DEPS.sha256
8eb55b0f9f5d37c0f06cc72ab3f2aa2755d2884a928348e3239502151d0fe76b  README.md
55632c2ef1325b44074ebcac324d01eb35f5278654637dd82e8e5427be3cc621  exports/Brackets.lean
c1f049e5b7d4549ad9551592ee4864651a963d153f45d5373b62ff38eccd577a  exports/Constants.lean
0a515faad9fb16a05f25ab25987512ea122b8820d523a6d1b0f3b4aee94fc109  src_overlay/A36W/TGCert3.lean
e85a683d34b69d83b0217bcec017a33457a31655aca48fcaf330818c35636d19  src_overlay/A36W/TGCert3Core.lean
51b6cddfe84b2cadbd64fce62a108f0eb496bec655827d6c1479ed944751202c  src_overlay/A36W/TGCert3Core2.lean
b9fb24bcffc0df06f0a63a0235ceae944bfc06f56c27e414bb947326184a40ac  src_overlay/A36W/TGCert3Core3.lean
1f2c5e767ccacec6eb8f8e4ba93a9b9b099509577961e98d06fcd38ef217ca8f  src_overlay/A36W/TGCert3I486.lean
fbf26d48273d081090e30d2249f1d63d8caa55268450122caa501d185fb0918b  src_overlay/A36W/TGCert3I486Data.lean
4c28392451c3e2a9b7ddc824f363285817e17e2314df56ebb21f74ef119a2a4b  src_overlay/A36W/TGCert3I486V1lll.lean
7a0862f9436760a92956247a5cc729488b09b0d0e60266d2b7820d600c030e66  src_overlay/A36W/TGCert3I486V1llr.lean
35888cef65057322a0eef9e1699c680cc732685ad53bc0d8e31f4e876ec18a83  src_overlay/A36W/TGCert3I486V1lrl.lean
d71289455c6a637df329a02690236808eec526181cb5bc266726cb4ffa9b64c5  src_overlay/A36W/TGCert3I486V1lrr.lean
fe99ed1bfb7b77c3600d464c0fa030debd4178c16de053064296b2b0181d3c67  src_overlay/A36W/TGCert3I486V1rll.lean
d6829541b5f5554308dd223b73596c9a6b22193d3ef791e13789fdfa7076573b  src_overlay/A36W/TGCert3I486V1rlr.lean
e414fa4ed4e30ee1485c0171e23f98b9c14745ab9b2e2641ed52e006857cd9ff  src_overlay/A36W/TGCert3I486V1rrl.lean
b363ccd58170e8933832319c62136975e64f5e7313166cf9d8a95bd94f276efd  src_overlay/A36W/TGCert3I486V1rrr.lean
06eabbeada021eae0901d35516aab16b7aed6567e9382eb16605383174f4d88d  src_overlay/A36W/TGCert3I486V2lll.lean
335f2e533de28c33660b4e3504f09b6213cce1b8b2afedda12e23fb0269239f3  src_overlay/A36W/TGCert3I486V2llr.lean
72a9173ccf454a6648df3491e64b75b9035cf6046e85078dd2d1d0a5c04e6db1  src_overlay/A36W/TGCert3I486V2lrl.lean
202336119b44bbb106e97327aab7efbed9d26e07e708b9edb4452959dd76560c  src_overlay/A36W/TGCert3I486V2lrr.lean
942cd111cab8de9e8c76c40ff2490f53527e00f9df6f6cd918921e09e9ed9ab4  src_overlay/A36W/TGCert3I486V2rll.lean
7f1f29b2b10f8b02f92e05be16927c2f4893866c67fd4ced883f0f449b73be68  src_overlay/A36W/TGCert3I486V2rlr.lean
bb2a966d690d09766700308fa4c25342f938a0b097f2116db79f5f4d3fee26a6  src_overlay/A36W/TGCert3I486V2rrl.lean
3c6c56a448879177efa7f0983c6333d56ef9c119874d226bca99a31cee6065ac  src_overlay/A36W/TGCert3I486V2rrr.lean
10ad135b6db4c98b2feb9b95c8af4bde7aefa77adf2e06dbc0aa2b3f439d696f  src_overlay/A36W/TGCert3I486V3lll.lean
bda40dcc427eb3ec5a75fe41fcf5097f06f5232f56a59e90fc8940aee369ca2b  src_overlay/A36W/TGCert3I486V3llr.lean
fbf3958e5f2cbc68cda703656899713177d116c8355ba9aeb60f60d345d04592  src_overlay/A36W/TGCert3I486V3lrl.lean
52118703e7cad475c7d59dced7fff5d5ecf9b4b0bed31c07f25f25f5a6253f32  src_overlay/A36W/TGCert3I486V3lrr.lean
aef3e571a15ae88f5a523c0f8f254638262979068a6b403815f5c2079bbfc864  src_overlay/A36W/TGCert3I486V3rll.lean
69be5a29a4dcf1dbb030df74d42ae03b0da2641e3e813a4593d963e287f64c89  src_overlay/A36W/TGCert3I486V3rlr.lean
b478fe3140eb67ff53cb0b75dfb78855e816f9c0a917bbd2a1f7ff741a459d9c  src_overlay/A36W/TGCert3I486V3rrl.lean
1f9fb303a443de34844340de3733973b1b7a5fe7b951234642d8317ef54ac614  src_overlay/A36W/TGCert3I486V3rrr.lean
5238aff03d64f23b35a67c2e6676e674ecbab9ee7af2ced4146346f8699fcd6e  src_overlay/A36W/TGCert3I486V4.lean
377fb85fd8094ef7bf7167bc4e3e4e776fa3013d6394389acae7746786931e8c  src_overlay/A36W/TGCert3N3_3_3_l1_r3.lean
58428277f1e22bf8a86d7742d8e5af7739cbe47bd0957d8841d9f1c63d3f8411  src_overlay/A36W/TGCert3N3_3_3_l1_r3Data.lean
b43af700bfcab4f4644b268dbba8f4d77949c1d61d712e53c7a163b25ed49a34  src_overlay/A36W/TGCert3N3_3_3_l1_r3S12.lean
0f42055960aee290796227de2fc90b2972449b9297dd304f83182bb720345dcd  src_overlay/A36W/TGCert3N3_3_3_l1_r3S3x0.lean
bb57fa8f0a614542d2080a5933adf99aa6d6bf1c3b216ade9687fed6c39d6359  src_overlay/A36W/TGCert3N3_3_3_l1_r3S3x1.lean
2fabc35d2d86feb5967a27c1e1efb845042c81f4c012436a93183c44115dab93  src_overlay/A36W/TGCert3N3_3_3_l1_r3S3x2.lean
fea55e177b83e4cb4abb564e1a8e75d905b80c6b3910d54c43cf2ab7c61aa05d  src_overlay/A36W/TGCert3N3_3_3_l1_r3S3x3.lean
ab2e6403b4faa721e312cbc489738ae4b853bc71ce96f0411654cbc78c13c796  src_overlay/A36W/TGCert3N3_3_3_l2_r3.lean
6aa70a34d433c84615e9907c1cc12f7f4b70d44d69a2dbf8bb4aaccdd369134a  src_overlay/A36W/TGCert3N3_3_3_l2_r3Data.lean
2990a2b5a9d0a3e8a85cc3c3d8e6c180920668929da85785d7c33c1f9429c3f5  src_overlay/A36W/TGCert3N3_3_3_l2_r3S12.lean
2d58bdc49b634b37499de3ce1cb78271de3fe2b1eb31b460ac462f1e0216544e  src_overlay/A36W/TGCert3N3_3_3_l2_r3S3x0.lean
09905a2bc5d5958a496052332d794ce376535078d083068ffb4efb29b4b17d4b  src_overlay/A36W/TGCert3N3_3_3_l2_r3S3x1.lean
4d66774c137e1d09b182786e657f9c804dda9545f85b3806b19d4ea6062ca14b  src_overlay/A36W/TGCert3N3_3_3_l2_r3S3x2.lean
7a8113ed90e2588cf13394d3082c9e6ed4fd63b564e5b558b8860223c8aa1393  src_overlay/A36W/TGCert3N3_3_3_l2_r3S3x3.lean
9f6489ac86059c29892b32eee3f1d9d81874fa5ec7f23a29afc6e22737545d55  src_overlay/A36W/TGCert3N4_8_6_l3_r3.lean
605815a07ec5afaea203b95deaf45cbfa2cd9f2047ef4f3bb3e5006cec821864  src_overlay/A36W/TGCert3N4_8_6_l3_r3Data.lean
395cda7be4b5b88435208c12fdfe469aaf69ef3a3c82fad4682ef75d3ca9dc6c  src_overlay/A36W/TGCert3N4_8_6_l3_r3S12.lean
326cdd6347efd4da4def9f55b4a88dbd1eb6daa303ffda3e39d6f2369e3f8f93  src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x0.lean
54765e84fd8cf45f8fbbbc14271ca363937780a30e8bc87581546bc8409f0eaf  src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x1.lean
c880097b320803ffe02f1513c6fc2d3da904b2d60c71c561d60dad9220203f19  src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x2.lean
6e48a8b0571dce07ea8f8be831ed4c4271b202caa332d3006da6d37321e08f4f  src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x3.lean
7debdc753186bc33337c80a5b81df72c10a393d4fcb2d01b1c3fc19edf26beb8  src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x4.lean
9b947fce322196b5c919302dc2d9708448619aae4a970bb500f920d592bc0c93  src_overlay/A36W/TGCert3N4_8_6_l3_r4.lean
e9e79549d1e117f082d7ed5a76fd1d0f6f10e6e3683d0d707a9d66af2ef3b096  src_overlay/A36W/TGCert3N4_8_6_l3_r4C00.lean
0fd1422c495ed0e9c7749b1108adf692b2f5292d49f74e5a0e695e100b4b21dc  src_overlay/A36W/TGCert3N4_8_6_l3_r4C01.lean
76077ccc89230a29aaf7d1c43e3436e398eb82eb1ef2b85132fd4231e213c3f2  src_overlay/A36W/TGCert3N4_8_6_l3_r4C02.lean
f13172e46e3a941a1ce3e9d98c5dd01b2b9bc628c5ccffc1c7ad43557cd3373c  src_overlay/A36W/TGCert3N4_8_6_l3_r4C03.lean
c420b23072a46116ee98f383a24cdaae03b0cbf9f47b74d0f45c953a891ed135  src_overlay/A36W/TGCert3N4_8_6_l3_r4C04.lean
eae1166675a7d503aad3c6aeb14a813a7bafd4ddbd96bb32e79dfca06af299da  src_overlay/A36W/TGCert3N4_8_6_l3_r4C05.lean
8b94e3f0b8b9f5b9cb16a305fe34ffafde2b3a426c7b46b2e751baeea1ebd977  src_overlay/A36W/TGCert3N4_8_6_l3_r4C06.lean
7cd4d711c5e031337997980722972ebed48b0e9c588487e217fe069a99417624  src_overlay/A36W/TGCert3N4_8_6_l3_r4C07.lean
af16751b149b7606ed22013e61e684572e79d20576b25cc4e5bc387e43c3c684  src_overlay/A36W/TGCert3N4_8_6_l3_r4C08.lean
d442321238a91954e695c911ae20e55e1df0d8ba10e1bfba14c24e538b67be31  src_overlay/A36W/TGCert3N4_8_6_l3_r4C09.lean
cf97a5621dfd02c44429b76bb2b91283419817e72ec92f6aea62a2b2bd8b6620  src_overlay/A36W/TGCert3N4_8_6_l3_r4C10.lean
27a6cfc5e67bcd7bed390e0f9e3fecfc8bbe7d423e6ef4242a094a460d3053fa  src_overlay/A36W/TGCert3N4_8_6_l3_r4C11.lean
1fb63cd2d2d735f6d6fc87919d42641c6280693faa33521f9e9145db6184e3cb  src_overlay/A36W/TGCert3N4_8_6_l3_r4C12.lean
eeff9501d7a897dde6cfb34bbf20a7f024151df3dc32351aedff6635124cbdae  src_overlay/A36W/TGCert3N4_8_6_l3_r4C13.lean
9cbceee090745979f3bff8e182dca29831522f01354afcd3fd491fc5bf3d87e4  src_overlay/A36W/TGCert3N4_8_6_l3_r4C14.lean
3bfe7ca2c3b8577133542093682a8e93d6d491dcf40fdf27d1fb0cc00d06473c  src_overlay/A36W/TGCert3N4_8_6_l3_r4C15.lean
e18fff6fb3daa605b72d2c914f356aad6f984320cfa7c5ce4d7db5b046226fe4  src_overlay/A36W/TGCert3N4_8_6_l3_r4C16.lean
a42243c4f5e29096c9feae662b87c13c669f2bab8120842994cc96c36c592479  src_overlay/A36W/TGCert3N4_8_6_l3_r4C17.lean
888030b39a32fec31138794a9f3edb43330491c08dd2709b7d95ad3ae67c0356  src_overlay/A36W/TGCert3N4_8_6_l3_r4C18.lean
4487c894ada0ef3d6fa323b61e648858cb5b2d1e4808bd615bcc07de2525de19  src_overlay/A36W/TGCert3N4_8_6_l3_r4C19.lean
4954272cd980474a050f22b37a055f0f4b431c7c78d0997ac9c5297a3ca1f52a  src_overlay/A36W/TGCert3N4_8_6_l3_r4C20.lean
1d0c83a5a66fb555243626c16c176dcb23101166712c4eda0e2a6512e7fc04c7  src_overlay/A36W/TGCert3N4_8_6_l3_r4C21.lean
33b5879ca40194f1b8704b0357432f18d0c084040c23cf95727c57680058d3e8  src_overlay/A36W/TGCert3N4_8_6_l3_r4C22.lean
588e8cd4b04000a44057f7aa4b777032cd6b257b72bff18a876022e624aa2397  src_overlay/A36W/TGCert3N4_8_6_l3_r4C23.lean
e0f93d7060bacabd11373fdff526036836bba69d5140b8f75d3442edb9f24fb5  src_overlay/A36W/TGCert3N4_8_6_l3_r4C24.lean
938bb9b02826bf65fc4a468f35f6466ffc6ea9dd4f70e96c2491ccd6a058f497  src_overlay/A36W/TGCert3N4_8_6_l3_r4C25.lean
d58100a29943bbb217172fb98285014e1ca4d7603df1cb1bbed57e9ec1079b8d  src_overlay/A36W/TGCert3N4_8_6_l3_r4C26.lean
85c7efdafb3780101d9310b6b4075ed55c190444efeff057eeba88ec49365731  src_overlay/A36W/TGCert3N4_8_6_l3_r4C27.lean
0373b4916dce6a18530161ebcfa941b4c72ec32c5fa68b3878fef2dacb40bb3c  src_overlay/A36W/TGCert3N4_8_6_l3_r4C28.lean
d1d6755febc0b1faebc10c9396cac5c1e2cd39489ba5986adfaec180debc7de5  src_overlay/A36W/TGCert3N4_8_6_l3_r4C29.lean
192cdf0f662926d7c5db33ebc37f9001df95d89f5c08cd199ddae2775195f5f5  src_overlay/A36W/TGCert3N4_8_6_l3_r4C30.lean
249c8bfe7ef632dcace2a6fb631ac2b31e2bc51f537e7bcddd0e584050f1ab09  src_overlay/A36W/TGCert3N4_8_6_l3_r4C31.lean
3e691eec21f095aabaa96434accfe4c6900ee5d3b8f745135c7f3c1dfb9387cb  src_overlay/A36W/TGCert3N4_8_6_l3_r4C32.lean
a9fbf2402bc22cc79dc37a1aeb508c490d8f751f3247add42841463c089825b2  src_overlay/A36W/TGCert3N4_8_6_l3_r4C33.lean
6e0785e62c0c2d6f43e549716336ccdc0e7b3d4a9d6c8e505f949e9e2f577aad  src_overlay/A36W/TGCert3N4_8_6_l3_r4C34.lean
8910d18c037e6e7512f0b3d41000ce1819cadf01a3c72e4e36b0affd9c71b4f8  src_overlay/A36W/TGCert3N4_8_6_l3_r4C35.lean
9558a7afe78f0317e82723a424a68b9ac0fdc53f2dea899ba09833118a6465e4  src_overlay/A36W/TGCert3N4_8_6_l3_r4C36.lean
d6725f8d791e9544ae0782ec791a2d1efee06a82826949d47bdd25ec588cce99  src_overlay/A36W/TGCert3N4_8_6_l3_r4C37.lean
5d01da5fca8ffa60f71d3218a638a2cbfa415411d7564a819ddfa5d72a6c1768  src_overlay/A36W/TGCert3N4_8_6_l3_r4C38.lean
6932a97e0c822d7a230475ef46d8c48f172c599c533bf41b28c8ba7c4a64e76f  src_overlay/A36W/TGCert3N4_8_6_l3_r4C39.lean
8a1d9869fad4b699b02ee9c9f9ed7b9a248cdd9f5aa5f154cedc85c2e7b193cd  src_overlay/A36W/TGCert3N4_8_6_l3_r4C40.lean
59617fcf377fdb4253f155f50af18fd9b2aee2c26a83c7e0980d48c6d55e26f0  src_overlay/A36W/TGCert3N4_8_6_l3_r4C41.lean
eac6fb3ac426dd05caf0a4520a918ab88942b430389b88cde61c500083b0d97c  src_overlay/A36W/TGCert3N4_8_6_l3_r4C42.lean
8e436e55b9481aa42724357bb870b91aa8d080cdd7f4e88e3e241464742cf512  src_overlay/A36W/TGCert3N4_8_6_l3_r4C43.lean
fb90f597dbb763b1c840e14758c5734b5a19939f72a06918da854d6454a95284  src_overlay/A36W/TGCert3N4_8_6_l3_r4C44.lean
634ab1f9ef5e994b9fa83fdd4807f538918dd7d3c1650641d5759b4ee9995054  src_overlay/A36W/TGCert3N4_8_6_l3_r4C45.lean
7d57acb6e202b499fb62ef7818319beff4c80127128455d1745d4634e46d5451  src_overlay/A36W/TGCert3N4_8_6_l3_r4C46.lean
b6ddf460d0f67bed3eebed82260c2c8276067423ad58d4627864ade0b1469b79  src_overlay/A36W/TGCert3N4_8_6_l3_r4Data.lean
804ea458a570ac0b2ca361c61fce89c97fa964f2eddddbb7dd872ea383806689  src_overlay/A36W/TGCert3N4_8_6_l3_r4J0.lean
78dcf387e956acd28ea9ccb1592881f8c46e27aecab3088e1bfeb88b6973df4e  src_overlay/A36W/TGCert3N4_8_6_l3_r4J1.lean
1cdc3e66dca15f3e9670b609d5e07972fcfc00352bd2b8c3c99e588a74075d2b  src_overlay/A36W/TGCert3N4_8_6_l3_r4J2.lean
707b2e5cf205023c032df743a7a57777f9a227059f5cb6aaf5e7d73e8e1821a2  src_overlay/A36W/TGCert3N4_8_6_l3_r4J3.lean
dea10cb0d83db1b7c97c7edb0c82f1f9b2198ef45b8a7859e9d35953ff1e39e3  src_overlay/A36W/TGCert3N4_8_6_l3_r4J4.lean
2ca16fcc3d6238a79a097726ef5175ab31409692a405b212d4d7b702dc04f6c9  src_overlay/A36W/TGCert3N666.lean
b73ab2518eeccd8fcd385f6525af1bbecc02b0042eb306ac5b5c8957981ad1c3  src_overlay/A36W/TGCert3N666Data.lean
4230f550be56278dcf915433d3b1a97da9a4ed7596064b7005e20749452e5aee  src_overlay/A36W/TGCert3N666S12.lean
c7d182095bcfbf317450d77e0606594fcb105fb9fb924c31d2e4c0ab8b8be2df  src_overlay/A36W/TGCert3N666S3x0.lean
4f341d6197b484708fbf5c90b7526624059e640a2d7f7522bc2a6077a2e63c9c  src_overlay/A36W/TGCert3N666S3x1.lean
4793cbdf962f9578aa9cee64be94e7a5ef5a4d5f3eeff0b4e2fc8dffb4ba9775  src_overlay/A36W/TGCert3N666S3x2.lean
94ecd27d5d9a983e7288302ef9f24d96b155b2e789239392ac149f882cfa0201  src_overlay/A36W/TGCert3N666S3x3.lean
b687d7efeaf65d3ff6a94583b5e7f694640cd61d49e36192b70096333510bf2f  src_overlay/A36W/TGCert3N666S3x4.lean
a8e778dfef71c1a38293f0a92437518c12a5e442d8ed0688eb08cace22573bcc  src_overlay/A36W/TGCert3N666S3x5.lean
74a0aaecaa2c1f0cce539435c28eba661333a7be58695a66f8d90d9348e9f65a  src_overlay/A36W/TGCert3N666S3x6.lean
034fe94a4a3f66e6a1462bfd8a53fa5b366c3deccece57a06cc716052c37b2a1  src_overlay/A36W/TGCert3N6_6_6_l2_r4.lean
c8da01f12615787f102afac26d71b94f93ac166e7287f6ae091d058abfbd47fe  src_overlay/A36W/TGCert3N6_6_6_l2_r4C00.lean
c07b79237f5b8d6ec4298814950888a492d4d9656a7b7bc5b170e5c224fc9ffe  src_overlay/A36W/TGCert3N6_6_6_l2_r4C01.lean
2566b97f6909ad20fe7a0cbfa4f2846054dd2f66d0f99031737a6958d7c4b241  src_overlay/A36W/TGCert3N6_6_6_l2_r4C02.lean
bd6c4ba2c2ef43e1176f329f26fb128910b351a0adcf97a0dd459000460f2a09  src_overlay/A36W/TGCert3N6_6_6_l2_r4C03.lean
ad9d1437da5b01d5d18af18a0bdc4c58e1c31eeb02e2166b1ea04fc9ca2f47f5  src_overlay/A36W/TGCert3N6_6_6_l2_r4C04.lean
813eb5bb9f5828dae456649e4564ecb7f3496f52dc7fa5da3f17e3f1af3bdd89  src_overlay/A36W/TGCert3N6_6_6_l2_r4C05.lean
331479185fae83ee546c286cf1a3c035816aec5d44c271255114049b85ae6ea8  src_overlay/A36W/TGCert3N6_6_6_l2_r4C06.lean
20224517598699acd3f4cca42a79487aa49ae5fb04d376ec869ed270cbd5d896  src_overlay/A36W/TGCert3N6_6_6_l2_r4C07.lean
c3b9430f0cfc9f8745b636579e7e03f0c74a360ad9ff8755bdb65f6a2f54dcc8  src_overlay/A36W/TGCert3N6_6_6_l2_r4C08.lean
dfe763d261ab0413d167c00fdab206627cc316d4d05d09ea20e7d5b0555d2d9d  src_overlay/A36W/TGCert3N6_6_6_l2_r4C09.lean
0c1ec5a0eee62026415eb420ec50bc46dfcd07ba033ab943227e9d98407147e9  src_overlay/A36W/TGCert3N6_6_6_l2_r4C10.lean
a48f11be8eead428783dc087adf65b847310591e4ed9b744c9f4f31fa592ec1d  src_overlay/A36W/TGCert3N6_6_6_l2_r4C11.lean
0f8f6b0192073885ebb104f65ef7553ec0d58cbf6ad60fea6841046aaa0cdf85  src_overlay/A36W/TGCert3N6_6_6_l2_r4C12.lean
e07fa7578689e43285c995d8c8e495c57166f45bb63f85ae243141c7319eb6e2  src_overlay/A36W/TGCert3N6_6_6_l2_r4C13.lean
7243e1b12f239a5f918acea49acebc81f08ddd99834213accede4e24c177e908  src_overlay/A36W/TGCert3N6_6_6_l2_r4C14.lean
3f7672bae35d219ccec9b3a90a1897a14b463e398465b526ebeb1269279956bf  src_overlay/A36W/TGCert3N6_6_6_l2_r4C15.lean
2c2ae97fdb4808796c2c8484689fe5d5c28e7a66269bf08fa8741bf5ab447e03  src_overlay/A36W/TGCert3N6_6_6_l2_r4C16.lean
5177e175775bb6b1add8581d12f49d29df099aa0eebc55fa90a1429ed0afe9cb  src_overlay/A36W/TGCert3N6_6_6_l2_r4C17.lean
d683482ab9766b14087f9b634bc1bd9ef40021cf906e38eacd3025b41632a73e  src_overlay/A36W/TGCert3N6_6_6_l2_r4C18.lean
92f2b78880c04bc02aac880c5f61ed1c46a4e1a9748240c9ff435097d4039152  src_overlay/A36W/TGCert3N6_6_6_l2_r4C19.lean
36bad3e52ece15789c518b94b2fec2678063b1238a3874114bdcea4ea3c1238c  src_overlay/A36W/TGCert3N6_6_6_l2_r4C20.lean
0d8a0b6e850a83cabffb4a9712f750b561da8017f87e71f0811331bae03dbffe  src_overlay/A36W/TGCert3N6_6_6_l2_r4C21.lean
88c9f3160e6d2febdb08f928a4ad9379ae00a7a3e98e4ac885f6e9f451282c87  src_overlay/A36W/TGCert3N6_6_6_l2_r4C22.lean
7378af356115de4eb31cd940032d68789ee04f47af8ae675d30eaded102dbe45  src_overlay/A36W/TGCert3N6_6_6_l2_r4C23.lean
1a521b17af44d578d671457040de708bd5b52f9d87c8050865d08fb3b6cc627d  src_overlay/A36W/TGCert3N6_6_6_l2_r4C24.lean
63b51814b1523f54192adf6c69204c757e2673d9fc7de57efef2c78896f1b813  src_overlay/A36W/TGCert3N6_6_6_l2_r4C25.lean
66782c8eed2f18aa20ba8d65b281a975f29ec58b71a3c1c7102acaef905151e4  src_overlay/A36W/TGCert3N6_6_6_l2_r4C26.lean
fbdb9f932d1b4b274ea3f176f7d6bad782455697033a0fea0c10ae6df0b6ab5b  src_overlay/A36W/TGCert3N6_6_6_l2_r4C27.lean
b0758bb5194cb53d47a05b37a852ab63814d7a579f58d3bbfdb0ea78286d794f  src_overlay/A36W/TGCert3N6_6_6_l2_r4C28.lean
aa8227b2f146bceeeae4dbe783e0815179da5ca5c957e2d567fa088db137fd16  src_overlay/A36W/TGCert3N6_6_6_l2_r4C29.lean
1b8aededf24115e19c55bbc79e736dffe67d029308ae615a6128ce1c031250fb  src_overlay/A36W/TGCert3N6_6_6_l2_r4C30.lean
32962ed24fa52ddd05e8b7d06a0bee18f8b2eb7c2ef31963b057ecb4c72e5295  src_overlay/A36W/TGCert3N6_6_6_l2_r4C31.lean
ab4985483cfd5d5fbbe485ba232136b27af1e7a6c261184da59e51d2006491a0  src_overlay/A36W/TGCert3N6_6_6_l2_r4C32.lean
711ea89dc11d19902a527214837f0dfe047a8fd90cc47922d9eee491b948bf8c  src_overlay/A36W/TGCert3N6_6_6_l2_r4C33.lean
f2c497ba470556d7717bd969f1a8370087a6f7f0bb2e9079a68ff6b9122ccf98  src_overlay/A36W/TGCert3N6_6_6_l2_r4C34.lean
5fea2bc78577dca839f60cb9af01d8be71c481b1f604083d93e837d0ba9e7d36  src_overlay/A36W/TGCert3N6_6_6_l2_r4C35.lean
6544f5a4def6e29c1f1dbd17be05a9aae499e4eda1844fcc840e1fdd4be6d391  src_overlay/A36W/TGCert3N6_6_6_l2_r4C36.lean
2d3a820106cc919d39019c7e73d8891691f2450566870be494eb403f62e0f9ba  src_overlay/A36W/TGCert3N6_6_6_l2_r4C37.lean
bf1b12a0486fc2602faf75c4e08d0b364d9f3cb346d5838ca2ec78ad36c2bc86  src_overlay/A36W/TGCert3N6_6_6_l2_r4C38.lean
074f5983436e35364fe59feef084ec463c2de8f77cca19a8d0bec14fb89595f8  src_overlay/A36W/TGCert3N6_6_6_l2_r4C39.lean
6adcc412781bed9086c1087034c58a852b2bcb9020d0efec13169eac057b0ffd  src_overlay/A36W/TGCert3N6_6_6_l2_r4C40.lean
a6a0ffe5dfff63e919c8c2e0ebcabd5f2a76c576fc2d5dad3064a282148db876  src_overlay/A36W/TGCert3N6_6_6_l2_r4C41.lean
667351a689935ab2652825fb1458bd647b6c9f537fc46fafdf6f607db48fd78f  src_overlay/A36W/TGCert3N6_6_6_l2_r4C42.lean
b4c3d29217976e8536857dd2ca771f956c1c18195fc0e50aa14bf5a445b359cf  src_overlay/A36W/TGCert3N6_6_6_l2_r4C43.lean
bc461a82444bbb902f5ea155410f896f79b517fc237ced39aa79fdb02352cc85  src_overlay/A36W/TGCert3N6_6_6_l2_r4C44.lean
af06662616fddd35c92534d79f6d376de7667d03191897417b0b7700c7fafd9a  src_overlay/A36W/TGCert3N6_6_6_l2_r4C45.lean
f1f9ff3df742cf18bfa9020159c51b0a00f72ef95c41b28ef0fe793a6237936a  src_overlay/A36W/TGCert3N6_6_6_l2_r4C46.lean
8bb4369ed4665063628a5c75a7210600a7f62586fdddaaca806686a33ecd878a  src_overlay/A36W/TGCert3N6_6_6_l2_r4C47.lean
f59c074ca1f4b9841e6493b731934fe67373868e7d803d426d8e20380ca75880  src_overlay/A36W/TGCert3N6_6_6_l2_r4C48.lean
0c63d469dffbc87201a3530f289c59f51bf793323d0b2835854d9b9fa0addd17  src_overlay/A36W/TGCert3N6_6_6_l2_r4C49.lean
770f4180c2caa7dc53ea77a68c895b3ae979ac3e4f76ba19ca9d9207226cfd7b  src_overlay/A36W/TGCert3N6_6_6_l2_r4C50.lean
f291cac4df92aac2e6674387257081ef825ec91c5aa0d18b8b1f9d18dc9ec3a7  src_overlay/A36W/TGCert3N6_6_6_l2_r4C51.lean
e47f6263881b681ba0de7090a62493eff5ca54ae259d57dd50dfb7a57219bf0d  src_overlay/A36W/TGCert3N6_6_6_l2_r4C52.lean
295fbffd7ac7c14afa5a613252d8584cb89565721101faf70367203c2ded081c  src_overlay/A36W/TGCert3N6_6_6_l2_r4C53.lean
ad35f2041fe6f53bc393a6ec7b2df3c9c7496eb6ea3ffac64efdd76e48c5d2c3  src_overlay/A36W/TGCert3N6_6_6_l2_r4C54.lean
7ca9e3214a1e7c4aa622d721ab9211ab2292d90eeb99aba67cea8c4af56dd6d4  src_overlay/A36W/TGCert3N6_6_6_l2_r4C55.lean
b476bed20313fbf87c008e44f037562d1e98733d2d9926fe84c382c46ea4c9fb  src_overlay/A36W/TGCert3N6_6_6_l2_r4C56.lean
d16e62c57ff132e60c01fe783c43f79db8e8564c8d6d2c807753d4d5444d48b3  src_overlay/A36W/TGCert3N6_6_6_l2_r4C57.lean
a85f10e35ea750e61f1806bd2de205335dee46847d19547ab8f5d3b87d9d2cc0  src_overlay/A36W/TGCert3N6_6_6_l2_r4C58.lean
65495486e98b725915aed02ee3cbed58cf4e25279fd6e43289da50b46ce6ffec  src_overlay/A36W/TGCert3N6_6_6_l2_r4C59.lean
476ff7ee2279b5d87435d5992922e5c20d93bc2166ceaec77917e744ee668eb4  src_overlay/A36W/TGCert3N6_6_6_l2_r4C60.lean
e5ff1fb5208ff8f9ab927c459f49175dc82ed30cef65ddd7cfdbc4158feba238  src_overlay/A36W/TGCert3N6_6_6_l2_r4C61.lean
d6f7eb88336cb73e604fa19bbe0350741396ca5cdcf2fa02ecef8f0dfee1f5fa  src_overlay/A36W/TGCert3N6_6_6_l2_r4C62.lean
ec23b6d162027e57ab51d99ccd417cee0b7d0eb3051a49f76b1e4d7f81248695  src_overlay/A36W/TGCert3N6_6_6_l2_r4C63.lean
d5ae9e1d6c48c51de4bd6e972d5d0ddbd7982e140cd20b9a95df174699f57930  src_overlay/A36W/TGCert3N6_6_6_l2_r4C64.lean
a59d519ca2c5b543fb066b1445e7986fa772b54931476acfe369b5b7f9114abd  src_overlay/A36W/TGCert3N6_6_6_l2_r4C65.lean
701a81b85824dddcdd3c6a2cc19a4cc11819a3861584f3347005b490198863be  src_overlay/A36W/TGCert3N6_6_6_l2_r4Data.lean
9958d7973080f39e41d490a09fc123d7f7958435ee4b9434151427d1fa761548  src_overlay/A36W/TGCert3N6_6_6_l2_r4J0.lean
d19c11d470a1ad3e73d22ca0773f78c44c9d545ebce0a1fbb447b1055a6f28e9  src_overlay/A36W/TGCert3N6_6_6_l2_r4J1.lean
a7bf23135073a1fe2e22c6a9c1cd5d37258cccf090821085beb2986c7004e9e0  src_overlay/A36W/TGCert3N6_6_6_l2_r4J2.lean
6364bbf7fa3c96f863636f78c06b13b93be22aac6bf4efec9b560e2e3058e0b3  src_overlay/A36W/TGCert3N6_6_6_l2_r4J3.lean
beb50368cc0ef647a7d2b58a5bfe30f9ce04490973aa448872e7be4199f95474  src_overlay/A36W/TGCert3N6_6_6_l2_r4J4.lean
66f59701203fff409c6e4c92849da3c65163149135fb40c0fff243ca1623cd94  src_overlay/A36W/TGCert3N6_6_6_l2_r4J5.lean
00deef9c081d54609c9f8b69aebb2ccab127df5ae299ef65174ed5f6ad71c345  src_overlay/A36W/TGCert3N6_6_6_l2_r4J6.lean
61cb602ac70bceb63004467a446a650f33bb455dfeaa58042abffc79c9c5c9da  src_overlay/A36W/TGCert3NA4.lean
3671932ab5bf26969843a3876ab709f72de214b42dcdb9a99358c72ee6ee9b13  src_overlay/A36W/TGCert3R10_10_10_l1_r2.lean
8dc303163644d0f7fb6fef707a339a21996cc59e6acd16a397c7185834f7e0a2  src_overlay/A36W/TGCert3R10_10_10_l1_r2B00.lean
f8026546a9e1178d76d27f203ba38092b25366a5a3941806bf82db556d0f41ff  src_overlay/A36W/TGCert3R10_10_10_l1_r2B01.lean
fcf1bc7e09fd83e8c889b3efe1420d05bc06104d832bf25c180cb6bfe1213acf  src_overlay/A36W/TGCert3R10_10_10_l1_r2B02.lean
9013261fa2a452f8e8381690d51ac2561d799177113ba429a4851e7ad5bb61bf  src_overlay/A36W/TGCert3R10_10_10_l1_r2B03.lean
c1bed443d34dbe866f1d366add06e4d5b32a6966150f18336a7dbd61068ed1ef  src_overlay/A36W/TGCert3R10_10_10_l1_r2B04.lean
3393f04a40a617b84ff65bb657e2af1027cfd24b4c668a6bfd11b381fef3fab0  src_overlay/A36W/TGCert3R10_10_10_l1_r2B05.lean
0c0b8fc2fe4f02f7901b010cfc8f689bcee580e1f32459be4b9962284b3cc37f  src_overlay/A36W/TGCert3R10_10_10_l1_r2B06.lean
5dc8b9f02197d7eac5732ddb4d53e70b77733fdd503fcb3695e5684c2acc2f85  src_overlay/A36W/TGCert3R10_10_10_l1_r2B07.lean
f5ef1d27b518e6968d259652f9d1a4120f0ae71f877262bcafce1c824320ecb2  src_overlay/A36W/TGCert3R10_10_10_l1_r2B08.lean
0e3a1f3fc44427d8138d4c876be80c382133dff2df8dc0d455160e2d11f0e4cd  src_overlay/A36W/TGCert3R10_10_10_l1_r2B09.lean
28cf718398b0ca4463fcd81fad33a4d1d348efd5d8bcc17df307df911628b4dc  src_overlay/A36W/TGCert3R10_10_10_l1_r2B10.lean
eab5696d4391c7c6eccb02e5dc7611dcfe877b2700d41261ea4c700b981197c4  src_overlay/A36W/TGCert3R10_10_10_l1_r2B11.lean
974a24e022e9ea5d1400848e84bd64bb67627a21b5e777afc41b865bfa217f7e  src_overlay/A36W/TGCert3R10_10_10_l1_r2B12.lean
ebf4de3f565edd26b6844b1d25a13ea6493290da42539cb3b8cf0ca6f5d3745d  src_overlay/A36W/TGCert3R10_10_10_l1_r2B13.lean
591cd363fbc7d979ee8322402397b9c17f39819b74eefafc859d1da5f797fbc3  src_overlay/A36W/TGCert3R10_10_10_l1_r2B14.lean
41ae6337a80035be2c9fc5ddda2bd614cfb6b5b266e4ef94480f8b39c822f2e7  src_overlay/A36W/TGCert3R10_10_10_l1_r2B15.lean
34fe6e33f4aa266b100c3ea90948498c3bb766a39439c6127c3436064d7eed62  src_overlay/A36W/TGCert3R10_10_10_l1_r2B16.lean
5a72ac65955de112cd596f657311de98b295b3c6de2aee4766efe28780647f62  src_overlay/A36W/TGCert3R10_10_10_l1_r2B17.lean
bfcebe4610bb65acda01a2e4508cb3434178e37fa2419e2d25d57c752a72058f  src_overlay/A36W/TGCert3R10_10_10_l1_r2B18.lean
c25dd04818779ef7789329551c8cbf23f93fd0ef820f8ae9d281bee1136779e4  src_overlay/A36W/TGCert3R10_10_10_l1_r2B19.lean
31729824e469a2fda69aa46f3c804a6a589fdddf6dde7d0f74de83beca0e72eb  src_overlay/A36W/TGCert3R10_10_10_l1_r2B20.lean
d271378a7edb92079c9d222b168ce9c7050e12e06d393aa465009e3e822832a4  src_overlay/A36W/TGCert3R10_10_10_l1_r2Data.lean
42a42a00dac77a440e9519f320f94c7339cfaef66b36e8149597bc634a6b9e40  src_overlay/A36W/TGCert3R10_10_10_l1_r2Pol.lean
74dc5a53a2c9ce3b6cf0e4e8ddd1338b3d45fa08c9ba28faddac5ae25e0e072b  src_overlay/A36W/TGCert3R10_10_10_l1_r2Q00.lean
28051895ff20f77df89c8dda9aa6e11bcc5b0dbc9fcf21691777f296ec95228e  src_overlay/A36W/TGCert3R10_10_10_l1_r2Q01.lean
61e009c7fb762c0bd6c9db9db709be5262bffe9a2c5e90908aebf7924d76e688  src_overlay/A36W/TGCert3R10_10_10_l1_r2T.lean
5770586202b88a0a163f5a5dd5903e56d68b2f703e81b1f5eb7b0e043ddef0b6  src_overlay/A36W/TGCert3R10_10_10_l1_r2V1.lean
058933e08296037beea429cb696580c34eeff40a15da5b8018b1b74a78fe3cd7  src_overlay/A36W/TGCert3R10_10_10_l1_r2V2.lean
f994144b29c30e7ab0ab8abff30c97aa976e408a648009633084fab9b9999aeb  src_overlay/A36W/TGCert3R10_10_10_l1_r3.lean
ab8f4217f1e16d52e245993f3020f8162821c2bdc246a66082a876d4d14951aa  src_overlay/A36W/TGCert3R10_10_10_l1_r3B00.lean
121cb4ae9cf18d7592e726ac33190038e6eb930aef0d508937fad34e6dd6a764  src_overlay/A36W/TGCert3R10_10_10_l1_r3B01.lean
5c5e7ade5c5c39e46c0a6e485b042a33b0915a3cf3dd6813473378feb8cc8cd3  src_overlay/A36W/TGCert3R10_10_10_l1_r3B02.lean
5e1362fc6aae8b95fb207e5246475e5e76ddac1d67e4ff7949f9e7e639ca959a  src_overlay/A36W/TGCert3R10_10_10_l1_r3B03.lean
b30def4b70eca492fe571ccc7d65d2cdc724f2858bc8f5af04a7f6764c8a2ce7  src_overlay/A36W/TGCert3R10_10_10_l1_r3B04.lean
8134b684e8f86e985a91683057bd6020c086d8643744331e0ed4e60feec7b8ac  src_overlay/A36W/TGCert3R10_10_10_l1_r3B05.lean
61bc42c63e41298d77448c55563389133ec32265616d7dfec82a312cd53ffee5  src_overlay/A36W/TGCert3R10_10_10_l1_r3B06.lean
031790a0f81c35f1555208f821b547735d2eae201213022e784fd1f6fe4b878d  src_overlay/A36W/TGCert3R10_10_10_l1_r3B07.lean
de28cad5e188109e7326a0414563aabfe5c7a486035d81842fd8e974116448f4  src_overlay/A36W/TGCert3R10_10_10_l1_r3B08.lean
4acf56d3efd94da9db8821e233feeb15fc8f04add9f4c36c51e73ab11dbf4f14  src_overlay/A36W/TGCert3R10_10_10_l1_r3B09.lean
2378d389d9159aa081a4b3ba493d46fba5b70fff46f79fe973a658d9ae5ac717  src_overlay/A36W/TGCert3R10_10_10_l1_r3B10.lean
9e833efd02a2de1230ccfa9ef96c207ca0a440e4f1f99c9d7fefbb754405d089  src_overlay/A36W/TGCert3R10_10_10_l1_r3B11.lean
591b0cc6735a5241bf7c727eb8a090d2dfaea16ef0ee451b07b9c6564124deb1  src_overlay/A36W/TGCert3R10_10_10_l1_r3B12.lean
39223d40b8a6496c0b44388b721f633187f1152c377b0742bd871f977e697841  src_overlay/A36W/TGCert3R10_10_10_l1_r3B13.lean
cb785747f01e01a1b6db01ecb38233f846f9d1081e315a5946012a65e95d86d0  src_overlay/A36W/TGCert3R10_10_10_l1_r3B14.lean
f2a5c01e79285511305a1154762c4c8feca879a1e6fab6bc1338f65f7a943bf9  src_overlay/A36W/TGCert3R10_10_10_l1_r3B15.lean
9c67b5f08afe2ac4bcfda3916d8b765ed1910e537839fa0339cf64a5482d9f5c  src_overlay/A36W/TGCert3R10_10_10_l1_r3B16.lean
cd37dd8e8bac348447b4bda631eb2e9e2da60cc5ecfcbb42f6fe8268efb4278c  src_overlay/A36W/TGCert3R10_10_10_l1_r3B17.lean
653617e5a4c37f6e6294d1a26c42b9f0cc2c1029bdce8d06bf3837b4a69bd269  src_overlay/A36W/TGCert3R10_10_10_l1_r3B18.lean
888db0f891f93ba932a8d05ac2bf7c4f976c7755848d4be979ca17358134c373  src_overlay/A36W/TGCert3R10_10_10_l1_r3B19.lean
ee62767d3a4535d6496cbb0102aca7822cb5e35d41010ebc810fb1c3b21d4b6d  src_overlay/A36W/TGCert3R10_10_10_l1_r3B20.lean
c2ad588b25d684433625293dd886c289d6611326a5458aedad6ae1a2f6011b43  src_overlay/A36W/TGCert3R10_10_10_l1_r3B21.lean
ba6dc2a2ebd5ef54c3a5963256a23265842d0c076b93efd4abbd6b1474318d94  src_overlay/A36W/TGCert3R10_10_10_l1_r3B22.lean
ef54f75fb3f71908fbdfc8b20630c581ec1b948ca0fc85aa4880704f81d1cef3  src_overlay/A36W/TGCert3R10_10_10_l1_r3B23.lean
1ae45523cce60a67083b12b6e3567fc4932549342d35d331a3351c4bd64d974e  src_overlay/A36W/TGCert3R10_10_10_l1_r3B24.lean
3fb78554520393b65443bf9bc79d96f62bf615433ff358609ce426282e97ba88  src_overlay/A36W/TGCert3R10_10_10_l1_r3B25.lean
f4a77533f92fa14a4a45a5261c8c99907b956fe6b694fca871babad0f342bca0  src_overlay/A36W/TGCert3R10_10_10_l1_r3B26.lean
31ef7fbe64d337fc1be785ff98a6f920e4a592dffb12adcea112aed45936fda4  src_overlay/A36W/TGCert3R10_10_10_l1_r3B27.lean
d96646aec03fc367524362a4bc6a181c6d4c8f203e33bbab744cbe603bc4e6d9  src_overlay/A36W/TGCert3R10_10_10_l1_r3B28.lean
03ef735ce50a02b26de8a65d5ef52edb0ea43681adeb12eaf16c71bc097deaec  src_overlay/A36W/TGCert3R10_10_10_l1_r3B29.lean
0c99bc3c216b2d908e77cf7943fb1d1e77aa0b2319a74f64e74e3db1b92321ba  src_overlay/A36W/TGCert3R10_10_10_l1_r3B30.lean
19a5c9feccb234f02c200b3fe3495dab4fada22722c1c2caeadf3ee098bf7c01  src_overlay/A36W/TGCert3R10_10_10_l1_r3B31.lean
a0256fff69b379d66848f2ae163d397af212202fae99cae5035c20a066db7675  src_overlay/A36W/TGCert3R10_10_10_l1_r3B32.lean
e4ce9117af613c05178fd92726cbf547ba112132b82857be0cf6507374d022b2  src_overlay/A36W/TGCert3R10_10_10_l1_r3B33.lean
5e0a7343486d731b0045b3b7b3b399f1e6fd61356619c4ef779dc3dc230a0608  src_overlay/A36W/TGCert3R10_10_10_l1_r3B34.lean
0881bef6585afdc0b3eb8eb7213cf857a34d11e0801880cba913d541749d439f  src_overlay/A36W/TGCert3R10_10_10_l1_r3B35.lean
f9c3711aba207a4e8fc7e74d5cdfa020c905053d7fbfd454cb887f0f40c05c96  src_overlay/A36W/TGCert3R10_10_10_l1_r3B36.lean
61bb723d86b202468e74a785f0fcb017980def9198c3f46306765ccdb12008cf  src_overlay/A36W/TGCert3R10_10_10_l1_r3B37.lean
46919447970315401de0346ad34c42081a1aa9df63581886e4b901ceef657bab  src_overlay/A36W/TGCert3R10_10_10_l1_r3B38.lean
35a1ce3ab2112589f4dda18c754dcf01093bd925740d0c62a69e59ea82025591  src_overlay/A36W/TGCert3R10_10_10_l1_r3B39.lean
c820dadb0cf042e978b02936be5ce92e8571572b1b3705c65aff0ea7253a565c  src_overlay/A36W/TGCert3R10_10_10_l1_r3B40.lean
1f79b12350781fc160d214cc8327d8577ad18be0bbef0c2271b76b2cab17b683  src_overlay/A36W/TGCert3R10_10_10_l1_r3B41.lean
d517f487fbf093e6640ba70ce3abe120b92ac55a3f65e6f08efa65cac05f4c68  src_overlay/A36W/TGCert3R10_10_10_l1_r3Data.lean
9325221919a2a0561a7f9bc8c8a7d36174b513861888a6c7f8724353fc8dae97  src_overlay/A36W/TGCert3R10_10_10_l1_r3Pol.lean
2acbe3bbac958ace67f6d076bd06340e33218a2a726b4109d44b94def3ec65df  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q00.lean
22174ab0b57872614131f02bec9509813b1101f8dc446c3e2f57c9a32ded68ea  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q01.lean
cca62903d72585bdb7972270e68e7d8531d4eded958d29b4711df5277304bf39  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q02.lean
7e4edd6a8aa06366139d56c423152d3f8232c57b73ffd5d5be1172607a0f6eb8  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q03.lean
bb273fba52fb0464dccc5296788abae7aaab2fd8ea902874bb42bd3057fc7872  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q04.lean
73656f19df7ef70d9a71106c89ff7f1c7678982a71487edcd44ac780cbeb0ed9  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q05.lean
bf2c8c3878cee8db10e8b268bb505c9020320bbcd355682450ba8e5c88b00224  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q06.lean
aa17260f04e9bbe4810cfdd9b894680b5f76a74b258a0515f7607f735cd08f98  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q07.lean
4d5b2b07c634332779e181352131cff70cf3f92f2f94b90a9853a683e14c3e60  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q08.lean
e600ca59f19ad3c260c700018724ec05371ce1acc58277fa646d0b0557c15791  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q09.lean
3c83f5bd22636caee812824762df374c3814776ddee5ab1e1f7cb6aaec4accff  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q10.lean
4a9124a32ea31720ae7fb4debd8a57ae21b0635b5fc29406e524214236591269  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q11.lean
17c88d52b54551bf86694b7e5a10c684894d1757f0fd35d7ba573172bedbe687  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q12.lean
04a0af3eeb8272db8b9f1538ea5463f74356b81237323080af331427107188c4  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q13.lean
31e03ead6ef2e56d81a4065815fd7e0ea1c87c2c9ff834d141ce8da3d23713cc  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q14.lean
c5cdf8fbed85b49c699394de9e67a32b6bdede4ee274b81f01e1b9ded70ae3da  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q15.lean
80b6b43fc9d05671bffdb2cad5ea4bcde4fb68680efe24a1f2dcd04e965cfb85  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q16.lean
2562791dba59ef935fb9539905883850e3d27353d836258cdb31d30cd978f1da  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q17.lean
f3c5f5dc2b09da0affbef9495edb55de5df56136acb2c161726980482d80f8bd  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q18.lean
b25cb4dbceeec379d0bf098acb245da3b70cf8a22e443c70686ebcde0b2f8745  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q19.lean
12bca8db85973332da181e67ed55f99a7b204baacd94b5c6184f98fdb29834bd  src_overlay/A36W/TGCert3R10_10_10_l1_r3Q20.lean
f27302309f51da15ddedc1af7161d62cfce074b290e43dfbcd770935205d1c7b  src_overlay/A36W/TGCert3R10_10_10_l1_r3T.lean
53b05f23f1f1f035607e03399335e4192aa80b74bc9925ec84966edae463726d  src_overlay/A36W/TGCert3R10_10_10_l1_r3V1.lean
9a21bdc64f968b7eb2c12839f00649a89c669f53ba736324ec03b785a798d91e  src_overlay/A36W/TGCert3R10_10_10_l1_r3V2.lean
1638200be29ed4d79300e223b32008cf11a27bd52e4806df66d6a4619d65d711  src_overlay/A36W/TGCert3R10_10_10_l1_r3V3.lean
ff0808d00f73a4b8d347c2481d27b682a7a2c22d88aaf6d280536a3e560e5da8  src_overlay/A36W/TGCert3R10_10_10_l1_r4.lean
204ed18dbd2344d941d0f991c1eec54fe789ea8298bf35a11ef1ea90f0cd8ce8  src_overlay/A36W/TGCert3R10_10_10_l1_r4B00.lean
dbb744968b3e01f852eddbccef60295add6969b479bac8044414d45097c25b43  src_overlay/A36W/TGCert3R10_10_10_l1_r4B01.lean
f5ed81f673e0e15d7a6b82dbdf11a59e56bf834c54a94cb9c751c9bb727c14bf  src_overlay/A36W/TGCert3R10_10_10_l1_r4B02.lean
86a8980d91bfbdd7860b7f65e43337340f0d9982fd13f6ddeb480cd6acf696a3  src_overlay/A36W/TGCert3R10_10_10_l1_r4B03.lean
b8034d06a18a5493409362f880ee659c6f873448159b5724334ba86132513950  src_overlay/A36W/TGCert3R10_10_10_l1_r4B04.lean
080866e1e20fb1ec4ef81c3c50d5bb6de2287cc15885acaa494d5b7168618846  src_overlay/A36W/TGCert3R10_10_10_l1_r4B05.lean
2d345e743087359e7da3ae56a8c257092318a3655856c06f78d7f623c30d3208  src_overlay/A36W/TGCert3R10_10_10_l1_r4B06.lean
9357bdacf91b74727523d8fd39a3ef1047103908bcf81d4f0f75bea01b7a27aa  src_overlay/A36W/TGCert3R10_10_10_l1_r4B07.lean
5acc594cbf614076869d557d481f58f541bbb36207c7bb9e07bd7d45e4064e54  src_overlay/A36W/TGCert3R10_10_10_l1_r4B08.lean
7789ee2f12a9195fef9279203ba7e37c5e5f35ce50da442a9ec9ab83fc7fabbc  src_overlay/A36W/TGCert3R10_10_10_l1_r4B09.lean
9b47e39380d58feaab2c937cc45bcb4f8f64244f64e6a6a4bb6d6cc9d1ab757a  src_overlay/A36W/TGCert3R10_10_10_l1_r4B10.lean
3ae79ef8f7c7caa7e6f3750def74a396e1014a979df0efe60361ee32674154f6  src_overlay/A36W/TGCert3R10_10_10_l1_r4B11.lean
1345d8f99628679231d98c03afa2f7ea564dbbfd717bd239074ec2b0ec3aa426  src_overlay/A36W/TGCert3R10_10_10_l1_r4B12.lean
2eb6560d25195edc793017365a72f4a10cf8bf83260dff8c1c3f85f22a00b60e  src_overlay/A36W/TGCert3R10_10_10_l1_r4B13.lean
e2c0745b08deda1e2ffc10cfd1472000a3005198c01b8189604b96f19c76b54c  src_overlay/A36W/TGCert3R10_10_10_l1_r4B14.lean
0a360ec77e9585f1bd159d89a54074ab716b7da0f5083bd194d1370cebc13803  src_overlay/A36W/TGCert3R10_10_10_l1_r4B15.lean
1c873d2c307441aecc0098a6eca91ae0c888b6e7790f600c165d736d74454f8d  src_overlay/A36W/TGCert3R10_10_10_l1_r4B16.lean
e5652dd74ba7516f998471afd9d91ac2e512adf968890bc3cec7ef453b6d19dd  src_overlay/A36W/TGCert3R10_10_10_l1_r4B17.lean
c6ccd009416f89885d37bd159c8a6f084ed054b9241475d2964cd4172f1df3c2  src_overlay/A36W/TGCert3R10_10_10_l1_r4B18.lean
dbe1b0fc888be538518bc911c4785555f48501f37c441306f2a120e7b35c4f01  src_overlay/A36W/TGCert3R10_10_10_l1_r4B19.lean
c8a9513e12a25d53f441ecde38a5c2bb0d56c1384574db3b346a10f31f9cfd89  src_overlay/A36W/TGCert3R10_10_10_l1_r4B20.lean
2ebdb0703969507ff331592df5ba81a8a0842ece057df9f9b0c5b391c20bbbc8  src_overlay/A36W/TGCert3R10_10_10_l1_r4B21.lean
b8ec9da96c9e8407d1a324c96c526b2318f1d0abd2b33b515ef33514afa6c68f  src_overlay/A36W/TGCert3R10_10_10_l1_r4B22.lean
14e2f667a0c18830be7352d60e343cc88b1e8a5586868828cfc95fad94b3b298  src_overlay/A36W/TGCert3R10_10_10_l1_r4B23.lean
f4731da1dd4c3f36fad8f85bc649fc8b26a48d04f4354796afd331bdefc3f608  src_overlay/A36W/TGCert3R10_10_10_l1_r4B24.lean
21518be4f07abb898ee6720105be0cf557cda285e436ff1cd6fd8b0df1e29607  src_overlay/A36W/TGCert3R10_10_10_l1_r4B25.lean
a549d87e70e515f4c0cded0c3ef8206449cd0fd8d140cc68ccb53bfeb0d0fe6c  src_overlay/A36W/TGCert3R10_10_10_l1_r4B26.lean
3d4f453163595fbcace286a1d4f323c8176020e1d8548d18c7fbe0af35445290  src_overlay/A36W/TGCert3R10_10_10_l1_r4B27.lean
7cdc05d4e941caee82ce15c2ff783db8365c97de89efed53c04741778b6202e9  src_overlay/A36W/TGCert3R10_10_10_l1_r4B28.lean
a6d79a988e63b813062491c95a06d2a980f30a1f1dcb485a0f5fc40e6603198d  src_overlay/A36W/TGCert3R10_10_10_l1_r4B29.lean
d0b93a11bc8865804afdddf5eb9e079664006163631079f7951dd01fe91ae743  src_overlay/A36W/TGCert3R10_10_10_l1_r4B30.lean
68629daad75fe93a5e7723eaff41946dae425dd38c2ea9898ff0f87125ce9957  src_overlay/A36W/TGCert3R10_10_10_l1_r4B31.lean
ba427c584cf2518a2b31d8823630ae06a87bbac114188b42f04e80f5fc9d7e9e  src_overlay/A36W/TGCert3R10_10_10_l1_r4B32.lean
ad5ed33d8921ece84f59e15c41b14eae6b6341ca91b0d014d897a03d717ce84b  src_overlay/A36W/TGCert3R10_10_10_l1_r4B33.lean
112ae0a6cf9329be5652d3951cf4c12809cb9bee735d0494b720565742280731  src_overlay/A36W/TGCert3R10_10_10_l1_r4B34.lean
5b2e259ddabe9f16eba7a7ef6e384599d9913cf52ed4cec98b85f5e091772df0  src_overlay/A36W/TGCert3R10_10_10_l1_r4B35.lean
e7ee372c9ad465af4b4fd7daa6945c399fbd46abbc1389bff1196e234a23e4f0  src_overlay/A36W/TGCert3R10_10_10_l1_r4B36.lean
1b906036e8159cb5b36047ccaf19a26d9a013897fe14039d20b426a45145c17b  src_overlay/A36W/TGCert3R10_10_10_l1_r4B37.lean
81aa73935ab07332f526eec801c39fb631898d411e15204bc3b65a90e190c61c  src_overlay/A36W/TGCert3R10_10_10_l1_r4B38.lean
dd3f105794476021369f12ff922adbd5d539f0d7783d6c4bb09eb2f130b869a5  src_overlay/A36W/TGCert3R10_10_10_l1_r4B39.lean
6e33029bda6de6e0e211e6b11e988604b75bc22bbab0bddfb4132d7c4b0d0015  src_overlay/A36W/TGCert3R10_10_10_l1_r4B40.lean
352d9755c7276cb28b9687ce9438a46ad962aa4fca787452c05461cc67a4a6c8  src_overlay/A36W/TGCert3R10_10_10_l1_r4B41.lean
a390ab2f470bb73a811a05fd5fe90b454beda37d03174dfbdcecc2308b162c10  src_overlay/A36W/TGCert3R10_10_10_l1_r4B42.lean
bf26398ea4182356a300fc8d5a0d08f2487a3d19b1a40c401aa6decb89534f51  src_overlay/A36W/TGCert3R10_10_10_l1_r4B43.lean
5155dda4889562c7357ebb4686529e19bcd522f7523cd41ced853a4f6447b9cf  src_overlay/A36W/TGCert3R10_10_10_l1_r4B44.lean
2e70a78afec9a33a24a271b501c05142bd0ce1f3f80e23ed5cba8b81406f082b  src_overlay/A36W/TGCert3R10_10_10_l1_r4B45.lean
16afe4fad23cdc9d50ef00bbf985899f37ffe94169551573114ffb72c2b89531  src_overlay/A36W/TGCert3R10_10_10_l1_r4B46.lean
d9272fd17227405c02971926fa10f8e34950eecf708f9e438fdb2aa22bdef7f7  src_overlay/A36W/TGCert3R10_10_10_l1_r4B47.lean
1b26bbb92317bd10e52a5f96a6718df9931eb55efea6edaf70f15632a7da5fe1  src_overlay/A36W/TGCert3R10_10_10_l1_r4B48.lean
1b7c3410747325c9bfaa3eb6547d6b162073a02c649a5f3ce1bfd16290c33bd3  src_overlay/A36W/TGCert3R10_10_10_l1_r4B49.lean
0312015964722275835463514d3f1f2290d45792aadb6ed86dd5e67c08708b90  src_overlay/A36W/TGCert3R10_10_10_l1_r4B50.lean
dcce9c5e3c4341b1ebeabfe7993fa620a163fd4db0bed847c36eab3762248307  src_overlay/A36W/TGCert3R10_10_10_l1_r4B51.lean
0350ed91e47d73307997bd04aacb6c502cb98db91e27ea3609c3c919bdba385e  src_overlay/A36W/TGCert3R10_10_10_l1_r4B52.lean
2d6d3d528f49c921cec5e7a3b76318f63f8eb94c8cfe60cadc31afa997d85053  src_overlay/A36W/TGCert3R10_10_10_l1_r4B53.lean
96894946acf0279cc467d64c05c298ea278dc1535d6ac565fb690ceb8f85d387  src_overlay/A36W/TGCert3R10_10_10_l1_r4B54.lean
7e73527b23fdbe0fb83db28a32ef5edf1629caab17fd12f616cf9befdb1f413f  src_overlay/A36W/TGCert3R10_10_10_l1_r4B55.lean
715e43d5969e34865e86af02566110e26b55dbac0fad0589139426258db697c1  src_overlay/A36W/TGCert3R10_10_10_l1_r4B56.lean
cbd2ec8965a1062c013a8f9acf859f6c015d05a0a538777a742b19ce955e8fd2  src_overlay/A36W/TGCert3R10_10_10_l1_r4B57.lean
6697ccd7986975a98a748a9f8c8f12e033482d71e1d65a9aee39421b2b08263e  src_overlay/A36W/TGCert3R10_10_10_l1_r4B58.lean
8f6c69a5045d8f4ef8b7d34bc9a7a4f53b7854278b43c418bd9a809dc87b5100  src_overlay/A36W/TGCert3R10_10_10_l1_r4B59.lean
b1095bc0653d346cfdf4b547e7e2b8c5d23ed037a938a68707200210ce69f528  src_overlay/A36W/TGCert3R10_10_10_l1_r4B60.lean
35118cafea8dac7d8df0c5831b260da969a52d95f06bb1ff375aa390a9c2c98c  src_overlay/A36W/TGCert3R10_10_10_l1_r4B61.lean
0890650db5ce3e4c603c265c33bf00f9d355b477557ddf5e5ad7afc340520756  src_overlay/A36W/TGCert3R10_10_10_l1_r4Data.lean
86b3d02502cb48a5cfa0af9559ffabcd559a5c352dab8d50ebddc81266c8453b  src_overlay/A36W/TGCert3R10_10_10_l1_r4Pol.lean
5e0cbe15866bd0dec00976649e1ac5bf48f1ae84c9176e4c96c80c36d7f9c437  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q00.lean
8ff7b0aeff159201c92e35affc72d96d7b01caa37008be7b156ca9795fa5720d  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q01.lean
c591c864a1a1040c8ac4ac7e38c784687213e5fd61d9ee78a6bdc98eb63845bd  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q02.lean
6028920475709714668d1577355f15d0ce995b5dc7a6b62c92195301823672c4  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q03.lean
8872ee0bdcf7b5e47715dc3423c2af3a4daa6fac8bcfb27e186d13c77f53be3f  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q04.lean
16dcf4fd80016de0d995c7bca918811eac932e142ff6a166635f0a539be263a3  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q05.lean
a3983b7c3608f60fa39749d2caa7c004d55cc27e0fbfe3326516396955cd6a39  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q06.lean
14c7e2597ff4bfec5bf99bc99097b456f8e55046c1354ba90587d1e871403a98  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q07.lean
4c8702c845e52ab5e3c29bdbd4e8ffd43577e98c00289fa1019a70a2acab7221  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q08.lean
c713020a83203ea5b4cfe840aa100c2f43e111de5606564f172f8bb5c9f61615  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q09.lean
02df31fc5a95b106b1c87358d72f7eea801d5d9c0cba3cb0e6e4b5453e0acd01  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q10.lean
348b8ae2c792f40b9931d11ea5f8835b8d6a870928632939ae78d5a70ff32050  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q11.lean
7161e8869fa19a1bed08633a4e5ba5b31149ab85463abb0b24fa32b80d134880  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q12.lean
438af7f206aaa641ecd70f0f17e2e885ef77834f354cfce4756ce18945e02982  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q13.lean
f61c66224a9048ffda410077cdc63f1ce6db2a695c31c135416417a07ce466e3  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q14.lean
ea020d4d9fa7ee365192efb50d2c302963d01ac0ddc23b17afdca115057aed73  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q15.lean
da2d508110ebb10f2f182d1c9c8b46306e600b1a12fb2d701f09b71a69b27b44  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q16.lean
f7f9a944b73b16422eb3d64fd62c19b53128f4b77b0389e439e1ab304091f29f  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q17.lean
e472345a47bef33bf6fee7db7445a77326ddc7f5a46bf538c9852d154cb987a3  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q18.lean
a36e832781d41fae03904546782ecfe30575d22fc8f7a4824267c747af01aad8  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q19.lean
ecf9c7f6f0d8b30c6f660ca4c08e63ff238744b554e87e5c07a151bf2dbafb32  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q20.lean
5ad487b93761908e636738bf902a7efd7d83ff5372c4c9a67171a7a703752ff7  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q21.lean
7856429307a34e586fb65e412dbd5eaddf0965199b693b271ceec7d8f0be61cf  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q22.lean
909f68ce2066911946c6e13f571bcd346d8792e59a0cf56dd14de16cbe153051  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q23.lean
2192b2576dfc48b91f10acbe5bc1bb2cc58686c3e4c52bad9f96e42152e1a9b8  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q24.lean
904fe2c5da0b57b06388b15a7c4cec0325d4262f0302be7c61accfe97437a5a4  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q25.lean
841e78e6f696c354c7fbbb58174cfc220dd470b896c5b74422e1abad0595f44d  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q26.lean
6dbfaa4d2237ef7fd5559ef54a6ff017514d1d01f58c020cc466e6400b13d406  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q27.lean
e396d365de2d3a601e45dd14045144ec5c63832674fbecbb42fdab9171ee61d5  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q28.lean
43e3bfe1d20d33f51cb74e83102ffbe4cdba539a6d8d58b1e1dd80ed1414e96a  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q29.lean
995c203a42e10d3a04179b9ec15c3d4458806248938bc307b5d88d0b8e0ad422  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q30.lean
71e11f86859a0b800fb5aea13af602ba0266c3801091c1a5e1383a474ae9751d  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q31.lean
7b8038a337a8a8ea4d55aa9ca2ba35a6d4c051c28bb9200cb6a6ee365db7c762  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q32.lean
0e5056b70d5c4314af56a4199bd0f7db16c4e9c4a31fd5f07a9780d1b9bbd981  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q33.lean
1e87e31a0fb9a4f41bdb7f62af226bd2e9be8b9e5293b46ae549df99371fb1da  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q34.lean
50ece4bad53fc5e0e3d9e07e517329a84f52c62a267c515249e699358f808ab6  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q35.lean
0388b6ffa3a737ed4aa87e50c293fe1129ed9fa736de598730e137aaeed74adc  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q36.lean
12846d4810addead5803ee83e0a40efb14165b30a094ff1f4df61f6200798ea5  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q37.lean
e5638cf61ab2865307a2e6d56cb9f03d25c253b811b9676da26c7b9c9fdf9346  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q38.lean
54ef43afe674be550e1fff355db727dd14517e2e70a16a5d9481fd6ad2e4384c  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q39.lean
62b0f76861a40526539d0b55cafe84d4d558d92921e80d02b3a54079c48f37e3  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q40.lean
fe875eb37b8cbbbe07eb858264dedeec9f7d433ab1168f0cd0ec0da9c5516e7a  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q41.lean
10c748f6d0933d9b0ed128151e8fc6b12f7fbf46a008c085c78c73edb91cfce6  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q42.lean
6c9b226a7ea6ada777b1011bf65dd2a65039e651898fac3e435fb05d2f8cf232  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q43.lean
aa27cd8c2f9d47c6a9a0d6a4f00f2b5faac70b6e9b2fa21a1e3a2919ea50ed0e  src_overlay/A36W/TGCert3R10_10_10_l1_r4Q44.lean
ffd50a15baa2c46bd7cdd329fba3a9c59f5cc6de8eba3cff269a2363994bcbe3  src_overlay/A36W/TGCert3R10_10_10_l1_r4T.lean
dcd21e51312de00cb9b342b8b444880ade8375f8815c93efba96a40a2d82c2e1  src_overlay/A36W/TGCert3R10_10_10_l1_r4V1.lean
d1644cb2202b530e848b33e3e5fa5d28e67b12964894d85a2f4913249e2ae100  src_overlay/A36W/TGCert3R10_10_10_l1_r4V2.lean
e3b859a287e79eee99f7832b830024068c619d2faaa58438f059c2137398b836  src_overlay/A36W/TGCert3R10_10_10_l1_r4V3.lean
80a1ee48ff85e141fdc91c756d300889fe6dda90fa5fabb2058421410663cf0c  src_overlay/A36W/TGCert3R10_10_10_l1_r4V4.lean
e0a08012f6eeebf347119a03256a936eb573ec40636edf2c7c9cce6a6d10f197  src_overlay/A36W/TGCert3R12_12_12_l1_r2.lean
9170780f785434bf6082ecc44310bc446e693676b56ae2038767fa1c0acab474  src_overlay/A36W/TGCert3R12_12_12_l1_r2B00.lean
da19d3976c5cdec0a93ab2d32b1d263f61022ffea9637d1430525635c7106ef5  src_overlay/A36W/TGCert3R12_12_12_l1_r2B01.lean
b1793cb57bed2223e824c9a6cf52d9dc08d16490f31052bbbd01131375433e4a  src_overlay/A36W/TGCert3R12_12_12_l1_r2B02.lean
c06ab433e0634a23a9cbdcd0b0443fd69f0a834f43353c63046cccef492dea18  src_overlay/A36W/TGCert3R12_12_12_l1_r2B03.lean
e989408900697abb99a1672506da4046fe67be101d9516c034695a7dafcb341e  src_overlay/A36W/TGCert3R12_12_12_l1_r2B04.lean
a1446ac14263927e67a4d133cacc59e978400fe5dee0d7920870588894bff9fe  src_overlay/A36W/TGCert3R12_12_12_l1_r2B05.lean
f0e9c6697a88b616570cc711bb25bdc19892e8f9fdbe099ccaf4cb75bf6ebc4a  src_overlay/A36W/TGCert3R12_12_12_l1_r2B06.lean
000a16df495f6837e306eeb18883c87434f6542b51fc8dd0b44a825741d76e7d  src_overlay/A36W/TGCert3R12_12_12_l1_r2B07.lean
da8cc0ce21ed2fd08db0706fefe800c0bbffe241d2d8c2c9fcd2b6c4f732e04c  src_overlay/A36W/TGCert3R12_12_12_l1_r2B08.lean
94e3882eccc0c06331105f0938f0df117ad120985803ba873f23dced17f9e0ad  src_overlay/A36W/TGCert3R12_12_12_l1_r2B09.lean
9681d5cfe95a29832c83793d2000c62dab50adaf7a8172040f239e92644f56b9  src_overlay/A36W/TGCert3R12_12_12_l1_r2B10.lean
1d481d272f19301806230f7cb9862e703ba2b03a3685c4f7a7c5dd093dfc7feb  src_overlay/A36W/TGCert3R12_12_12_l1_r2B11.lean
1236fab2aa881c8a7af50111f4cc294607274bb389ef761bae890ba7af2b5398  src_overlay/A36W/TGCert3R12_12_12_l1_r2B12.lean
e55e5267b70c8d7bcb5a6e52b078e228eaf16eb0a35c13c4a70d5e1d1b7233e4  src_overlay/A36W/TGCert3R12_12_12_l1_r2B13.lean
21f25d76e0de1cd3669f8294303bdd95712baceb3ee4affe138ff8fc94f4d250  src_overlay/A36W/TGCert3R12_12_12_l1_r2B14.lean
cde393d5ab790ce918f9e7e78f345ce2b3c14a1b8bc371cec0c568145269f347  src_overlay/A36W/TGCert3R12_12_12_l1_r2B15.lean
ab025a9366bd85f4b0a09c922aecf04878f8138b7f099364c13f1d128d0a5cd2  src_overlay/A36W/TGCert3R12_12_12_l1_r2B16.lean
67254284be401546a9af3dde73f4bcba8f947eef7d26f27704d1f6d4894b70af  src_overlay/A36W/TGCert3R12_12_12_l1_r2B17.lean
f6d5575c312c90ee33456f0d9bf9e5391b60c0bfc9dbf8020803dfb4c4e9359e  src_overlay/A36W/TGCert3R12_12_12_l1_r2B18.lean
8481cdc9e2891fe2c9b156a752a9a179ecd0b859eaf97de0f16eaa9e628a96c2  src_overlay/A36W/TGCert3R12_12_12_l1_r2B19.lean
4d3f3692b56470bce71b13807ba5dde9b942df97b0edb697d91d26d0119a7a2b  src_overlay/A36W/TGCert3R12_12_12_l1_r2B20.lean
5f65106dc637a71b15ce28e9640eb2c37919b13d66702395eeaafba745aa1013  src_overlay/A36W/TGCert3R12_12_12_l1_r2B21.lean
b227bbd305cba6efc3838a02a6a879c73a0a84282345aabc33f61429c93c5401  src_overlay/A36W/TGCert3R12_12_12_l1_r2B22.lean
3b4a6e36609eb1bd6dd83b55af8f49e0a21502f21803f82bf5d9b4e576b77ddd  src_overlay/A36W/TGCert3R12_12_12_l1_r2B23.lean
cde454942ae1377fd8d4fd0764f34f11b3a631951bca0b0c407926d5a79d459a  src_overlay/A36W/TGCert3R12_12_12_l1_r2B24.lean
efbcc1458cb6327d6ad62a3d9549a3ad19b9c1fecfcbb24ae4986e41f5592d5b  src_overlay/A36W/TGCert3R12_12_12_l1_r2B25.lean
d669f1f8270879801ac54ec1ce9283d9767b22f125d90c16a5fcfcbd8cb6a942  src_overlay/A36W/TGCert3R12_12_12_l1_r2B26.lean
d6a7ed84d4a25a8c12bbf539cff7161a25ef303c5c7fbc4376c4aaf53b6544a0  src_overlay/A36W/TGCert3R12_12_12_l1_r2B27.lean
f78d96ffb48db91b1aaf7fe8c1348bbcb100d76f68d364c1ca5fe5b898a74a9f  src_overlay/A36W/TGCert3R12_12_12_l1_r2B28.lean
1a7721b97672984ddd16ca6e14165a704bdb02c9fe85be8de68878f1347ca71c  src_overlay/A36W/TGCert3R12_12_12_l1_r2B29.lean
2c461b2b752e191b1a62ba717d605c743d2b2ed5a6823fb6605128c01bbd98eb  src_overlay/A36W/TGCert3R12_12_12_l1_r2B30.lean
db89444fde9291f7fe48a5d066487f638fa1390d52464e7edab55c74a95b6b5e  src_overlay/A36W/TGCert3R12_12_12_l1_r2B31.lean
7f623d07dd7194a0133da0c89b5fca55f0b016ed3a1f99734087c5d63c3fddf8  src_overlay/A36W/TGCert3R12_12_12_l1_r2B32.lean
69d7745db2e59c61b7e48f685bb87106e3494d184f2ebbdd0ace1dc8cd78c4ed  src_overlay/A36W/TGCert3R12_12_12_l1_r2B33.lean
bf227469e3f512ab5fce6503e5d43ed849892bc7016ed326335bf5a3d5a39d80  src_overlay/A36W/TGCert3R12_12_12_l1_r2B34.lean
ba6f4bb62a5e84035c781b5f118b1f2176a79669e0f60d87e713d3d24cc23ede  src_overlay/A36W/TGCert3R12_12_12_l1_r2B35.lean
4cc47209de4e4aeccbe37b51c8942b08a2a1e6c7957dc32a025990b126dc02e9  src_overlay/A36W/TGCert3R12_12_12_l1_r2B36.lean
1d26faeebfbda8f23a3c172df5d287b4c8c9a89e73e210a19a3be59523471d04  src_overlay/A36W/TGCert3R12_12_12_l1_r2B37.lean
275234c1fa88a893c65f070ef847957de0bcb7bdc58771fe0cfae81ad0709a89  src_overlay/A36W/TGCert3R12_12_12_l1_r2B38.lean
1258379fc762d2864d31c8b6d1b26c3ba26ba3ee06215a653eb3e8179ac36924  src_overlay/A36W/TGCert3R12_12_12_l1_r2B39.lean
700a21a206395aa15bd105afd97af99a8bada9d2d62298943afab0544fb7b716  src_overlay/A36W/TGCert3R12_12_12_l1_r2B40.lean
98e7891e13f021498ad79b7e5dea838fad293659493f8feb31f3346415604fcf  src_overlay/A36W/TGCert3R12_12_12_l1_r2B41.lean
0c43f3cffda7f0c3946d783c15c9ce24f99f78356f08e7c210b2c2f03b032ff8  src_overlay/A36W/TGCert3R12_12_12_l1_r2B42.lean
2cfad4c45f767f300f1b7a2a766cfae7babf4da9789c8870efd31ac2cd9b18f0  src_overlay/A36W/TGCert3R12_12_12_l1_r2B43.lean
778ff5be454e0006124fd8de61709a1b319c1125a656fc615b569f6d35d85509  src_overlay/A36W/TGCert3R12_12_12_l1_r2B44.lean
f3ea96f781ec8a13d26b7a271c5c47e4ef56cb542f285e67f704412478d56899  src_overlay/A36W/TGCert3R12_12_12_l1_r2B45.lean
c8ac16443453dea460bfb437a003fc3cc0301fca5bafbeddd70f0dd200f58131  src_overlay/A36W/TGCert3R12_12_12_l1_r2B46.lean
a5b5b25c14e3d3c27ac74876bcf1bbf44e75623302402e334c028f052b9b99ac  src_overlay/A36W/TGCert3R12_12_12_l1_r2B47.lean
78b8cedf8063b1bab6cf3b38e971eafac08c86b03938d9a9a0005e53f3d3d094  src_overlay/A36W/TGCert3R12_12_12_l1_r2B48.lean
e4c3927ff38066515b2336067799dcf44e32c1083725852fbbf522462a4336f8  src_overlay/A36W/TGCert3R12_12_12_l1_r2B49.lean
913d5e59723d9d293aa102f9e0ed0a81473a8087f89ebac1bfa90c43446e2d6f  src_overlay/A36W/TGCert3R12_12_12_l1_r2B50.lean
d6d4ffff9c0dacaad9be506d1577884e1108c356a79e352e359f48afcb88a201  src_overlay/A36W/TGCert3R12_12_12_l1_r2B51.lean
86ddb922c9fed1ca525337f6ddc5e57b33f0d045d34131bd51881358e43aebde  src_overlay/A36W/TGCert3R12_12_12_l1_r2B52.lean
d4a6bc267fe85f2381c781339ae11b76c0d6b4804d87c73e292ef8acf250b67c  src_overlay/A36W/TGCert3R12_12_12_l1_r2B53.lean
ed878a24ecee1c60e9155fcbe6d20960a32c42da6478b406600d5c70e4f5233f  src_overlay/A36W/TGCert3R12_12_12_l1_r2B54.lean
5bb73f0f20a2d392f9c768c51b795c658cc92c30a50494a881771686c5272899  src_overlay/A36W/TGCert3R12_12_12_l1_r2B55.lean
8490668e398794839835715599ca2cea21606b91fc6a58ef43d17a375d19c6ee  src_overlay/A36W/TGCert3R12_12_12_l1_r2B56.lean
28829bde9c02ad7b0be101b074e32d8df7ba0bf2e71b4013e281f0ff88505e3a  src_overlay/A36W/TGCert3R12_12_12_l1_r2B57.lean
7cc539d10bdd1bbf65e7015efdf68992f5ab284ba7dd0eec62b1680230e7a0d6  src_overlay/A36W/TGCert3R12_12_12_l1_r2B58.lean
b1eb5710e48935dc1083c7e58ef23f9db921ddc65628bee72bbbc7ed0d845c84  src_overlay/A36W/TGCert3R12_12_12_l1_r2B59.lean
9a3af3b1843d2f3ca43e259523f489e353443014397635fb98b21d54c01a608b  src_overlay/A36W/TGCert3R12_12_12_l1_r2B60.lean
e3c602d406e5c442c13fb5b560b90c8c74b926c6febf60081cbb20346f8e9dce  src_overlay/A36W/TGCert3R12_12_12_l1_r2B61.lean
1b3961b228d1e381e5239cc9ef9e1f2bc665589c15be6e7cf369a48a2060cfb5  src_overlay/A36W/TGCert3R12_12_12_l1_r2B62.lean
a4fd31ad53a5e3187c1fb43ac7f7cc865c2f57b3256fe483159a12f2a0c2ea02  src_overlay/A36W/TGCert3R12_12_12_l1_r2B63.lean
87ffe1c1d2af9b85f6c9efcb6741a7700be5d09e6f480b3b423d8ae21cb80a88  src_overlay/A36W/TGCert3R12_12_12_l1_r2B64.lean
431008b17e43ee2e2d5952c4d3da144511752e73b15ec882aa05e7211047054d  src_overlay/A36W/TGCert3R12_12_12_l1_r2B65.lean
2a82d0585a26e4b42664c440b11575c0092acda4ac8826fff9b0519857d3abc0  src_overlay/A36W/TGCert3R12_12_12_l1_r2B66.lean
4520957aedac59e9f647f2afbcad20950bc7d5ddfa7bcf67ac908d1f2686b830  src_overlay/A36W/TGCert3R12_12_12_l1_r2B67.lean
2486b26af6f8924f226bdefd26ca87b499aeb5c259ea250c1efc2b47a4069018  src_overlay/A36W/TGCert3R12_12_12_l1_r2B68.lean
f624fbb81ceb6e59ddca9c8cd94a3be60eb5d427d0f421c2221d95fc172985da  src_overlay/A36W/TGCert3R12_12_12_l1_r2Data.lean
ade592738c8963c9ccfce9ad44a3eac147189c334221fa5f501b13c6ca8b4bd4  src_overlay/A36W/TGCert3R12_12_12_l1_r2Pol.lean
559953f5b826a4e400cfb459cbe6d9fa5d55cb805ca1a9b947437490cd3b55f7  src_overlay/A36W/TGCert3R12_12_12_l1_r2Q00.lean
c264d0d965d898f24982bad0890a90dea7d46f2d7ea6634571d4c8db6cc58938  src_overlay/A36W/TGCert3R12_12_12_l1_r2T.lean
1277aaaec40e5e1cb9e9b1782c6c1419d4ca38ecd126010e1e79d9fcfac17394  src_overlay/A36W/TGCert3R12_12_12_l1_r2V1.lean
dec9c72303f222d4a1e0749630d28af20647a5e1efeeda49fe43ed9316867886  src_overlay/A36W/TGCert3R12_12_12_l1_r2V2.lean
e2b3dbd2e16d870461a2886d22da2c95c5de5987129f201b4235df3aac6621bf  src_overlay/A36W/TGCert3R12_12_12_l1_r3.lean
6f4ce2ac08b08d34dc2840aa5f90ec95f66fa477908edfe6b619048c79203bcb  src_overlay/A36W/TGCert3R12_12_12_l1_r3B00.lean
b0d41db229cf7e084e9dac843a2cb8a11df4f600397cf80f6d638626e40c21e7  src_overlay/A36W/TGCert3R12_12_12_l1_r3B01.lean
6a6366e9c4fea00eaa5fed06bc79778dcdc96d0fe08ed11cfd96efcea56666ae  src_overlay/A36W/TGCert3R12_12_12_l1_r3B02.lean
211ec8ef7dbba6b3fd5e6c48ded257c15abbb5353aadc5a7993ee83fe4ff8da3  src_overlay/A36W/TGCert3R12_12_12_l1_r3B03.lean
deeff283181014039dfb20f4ad3899789042e57cc878e12c1c3a2b901198d96e  src_overlay/A36W/TGCert3R12_12_12_l1_r3B04.lean
27406e31666e3daf1597f1cb16ecf985a6b8645f3840eea8e2b0096cf1b73a1a  src_overlay/A36W/TGCert3R12_12_12_l1_r3B05.lean
cd747395a9bbeeb12c06b868790d7930e27bd0b940378128438cc668fad80937  src_overlay/A36W/TGCert3R12_12_12_l1_r3B06.lean
1f6cfbcc4bbc70a4d608ff1d299cf3731497373e07069b6af3a1e3d22ea3f2f1  src_overlay/A36W/TGCert3R12_12_12_l1_r3B07.lean
0eee6b739acd4b9c3705f0c22d395e36e77f27de014d77fa8110973b3f0dbb5e  src_overlay/A36W/TGCert3R12_12_12_l1_r3B08.lean
d52afe743cb8b987c23c029a344b1e4d795150a4a0db3720ff5381a3bad26070  src_overlay/A36W/TGCert3R12_12_12_l1_r3B09.lean
6d55b23c10371eaf688e06963d45afada5ebe99e4eca12cea336633ee9a3d062  src_overlay/A36W/TGCert3R12_12_12_l1_r3B10.lean
e3196e4de9fee22899795382baa7e0127300c9ef02c80495f94f471f87a16898  src_overlay/A36W/TGCert3R12_12_12_l1_r3B100.lean
e37344e71c3ed6fae16784660afb19629a79944daa4bd68acaa0888f06e0bbb1  src_overlay/A36W/TGCert3R12_12_12_l1_r3B101.lean
11eb88ce330d294bfd7ef60a43493505ddb76e50e82c5ff4bb96ff347fc24259  src_overlay/A36W/TGCert3R12_12_12_l1_r3B102.lean
2f1a3b00ee81e86d34acf93ab7b8f62bd80d5ae5b4b4db26909603ef40d1824e  src_overlay/A36W/TGCert3R12_12_12_l1_r3B103.lean
a3d463f9471ec470c2ef717d3eb1ffd7a125922ef5b98e0177363e69bbc49f31  src_overlay/A36W/TGCert3R12_12_12_l1_r3B104.lean
c9bcd3acdad6ca8faffbb0c2e25554735a4440cdd09a8dbdd2fe170fd5a02e30  src_overlay/A36W/TGCert3R12_12_12_l1_r3B105.lean
4904d32ab30e02a88e4c95cb4d062c64f6a3eed75372bf7c1367922eb0f89cd0  src_overlay/A36W/TGCert3R12_12_12_l1_r3B106.lean
cee3bfde3debeb5078cabf1ffc574b87632eab0752912620ebe01790cc9f99c0  src_overlay/A36W/TGCert3R12_12_12_l1_r3B107.lean
0d3363bef1829a4e131f8929ff62c37b16b8491b03f56f46bd70cafb0241ad44  src_overlay/A36W/TGCert3R12_12_12_l1_r3B108.lean
74385bec78251a8c728e7439c6bd8bbdc9b1bd2d6787028d5f6ea2e912a756af  src_overlay/A36W/TGCert3R12_12_12_l1_r3B109.lean
86c1c08ef87cfd7611376f8f377452a4c58b5a7ebe4a5b7ac3f63a713bee778a  src_overlay/A36W/TGCert3R12_12_12_l1_r3B11.lean
55e48300db9380cbba2fb04841922cf02993d894210d57906c996008e89cad7a  src_overlay/A36W/TGCert3R12_12_12_l1_r3B110.lean
d1cbabf4e8978bd05225e8db6f198de46651938e9cb8656e4b585e2a1a07f524  src_overlay/A36W/TGCert3R12_12_12_l1_r3B111.lean
bd590aa857a549a5dd953647b66b716ad399a5d2b0b1e685d3d3f11d2b3733d3  src_overlay/A36W/TGCert3R12_12_12_l1_r3B112.lean
109ef068b26a200dcc931bc485d982fd6110d3f6f46b3c67039478a5dfaaf718  src_overlay/A36W/TGCert3R12_12_12_l1_r3B113.lean
d3a9a8f7ada84ec516a1a694e448cbd0696b3427e43db133b3bc8bf1930040d2  src_overlay/A36W/TGCert3R12_12_12_l1_r3B114.lean
06d3afb2474f49cfed499335b4fc8c2af7104c7eee86f7cb3900f5c095fcebb9  src_overlay/A36W/TGCert3R12_12_12_l1_r3B115.lean
41d8530c7d00522d469b7acbb145cb204036bce8445a4b56924bdf523de6962b  src_overlay/A36W/TGCert3R12_12_12_l1_r3B116.lean
a4ea27b41296e3a95eab6c942ebbfdb37c92052702258bb3aecb6af11a5e08b3  src_overlay/A36W/TGCert3R12_12_12_l1_r3B117.lean
889f22ea26971a6d904c48362fc407608881d0e7171ec5686b94e3c9008ac8d4  src_overlay/A36W/TGCert3R12_12_12_l1_r3B118.lean
4cc9d892014f58e9f233c733a07bbd7f647023e1a719980c6cb266ebc8af9d10  src_overlay/A36W/TGCert3R12_12_12_l1_r3B119.lean
2e655d23c0b434c712b432d5a0f8d234b9139c3f9729d5b9f55b6d81d0b074f9  src_overlay/A36W/TGCert3R12_12_12_l1_r3B12.lean
62846fdeb4435544e779fc7f158b0286621f881821e7eb5b91b1f504bf9a6fcd  src_overlay/A36W/TGCert3R12_12_12_l1_r3B120.lean
92674d33629b9f669e55727f65a9a243a55322b0c36c24bd79980c27c300e7c9  src_overlay/A36W/TGCert3R12_12_12_l1_r3B121.lean
4239bb6fd1d429ed1201b612fe89a7c60747ecce2d36eba350057b05fd89e152  src_overlay/A36W/TGCert3R12_12_12_l1_r3B122.lean
edc131c0a6118c72a370949860fcaee1888dbcd0c42531e86378d4b9f88fed7a  src_overlay/A36W/TGCert3R12_12_12_l1_r3B123.lean
03501e7ce0930f19153fe9d872098c6c82616a23cbabcbc225c9e50745005f1d  src_overlay/A36W/TGCert3R12_12_12_l1_r3B124.lean
7411620e63db8f1dffd3ba6ec013190dc55651f48b39a3ccc2c07336c068bdea  src_overlay/A36W/TGCert3R12_12_12_l1_r3B125.lean
1ceb56ae364328aed0b39fc0e7d59cf5b85df9ff765b9d2ffc10b0673ee41879  src_overlay/A36W/TGCert3R12_12_12_l1_r3B126.lean
b98acb72f5c2b5c6e50a604bc2c7b20c85759a230e9d72400d31778f8dff1a86  src_overlay/A36W/TGCert3R12_12_12_l1_r3B127.lean
f4da026355e0dd9dc88aec5816d873ab1adaac3544820801259ff966bb0aa8f2  src_overlay/A36W/TGCert3R12_12_12_l1_r3B128.lean
cfc507c11bef639a6d7cb71e348ec79922ac4b06efe78658d8010f2f798742a9  src_overlay/A36W/TGCert3R12_12_12_l1_r3B129.lean
d83406bf360a1dbbba3c007d9387f3125210943fa7d6882d8eaf625916f4bc92  src_overlay/A36W/TGCert3R12_12_12_l1_r3B13.lean
232fbcd42206f467820cf1bf8c97172f266358e817569645649fdcde542eac88  src_overlay/A36W/TGCert3R12_12_12_l1_r3B130.lean
9f8e0943a9706ca89697f369acae9c46bb6d52f281606e2b2b91b1719032f4df  src_overlay/A36W/TGCert3R12_12_12_l1_r3B131.lean
cd86513c7ee6dafae92e9f4fb952ebfd99b885ce3fdceee7b8e102dd5b9c1cc1  src_overlay/A36W/TGCert3R12_12_12_l1_r3B132.lean
5f35eff04b7383e8b9578f1ce3ace9e2a74e4f1eba5fa0ad2750dcaa2f9b81d0  src_overlay/A36W/TGCert3R12_12_12_l1_r3B133.lean
9b5fba4d4852d55484fb6c643592053e91b567e652ca393b4225692141ee92cc  src_overlay/A36W/TGCert3R12_12_12_l1_r3B134.lean
466a2c1b1593ba11c9d1336a822f4c1e27c9ead0f1b8bed59d15afacc56980c3  src_overlay/A36W/TGCert3R12_12_12_l1_r3B135.lean
8035a05ed2bacec46a801b96b7dfe1275b13088238fe3358201bfd8db69f8e30  src_overlay/A36W/TGCert3R12_12_12_l1_r3B136.lean
49e96be738a2ba5f04b06cb8e5bd71387056cd5680b76b2a51ba77c5ca0bc2c3  src_overlay/A36W/TGCert3R12_12_12_l1_r3B14.lean
0910c47baa7486c557051c0e00b2d4cc1fd056165dbd56c288f0076f95a4bb87  src_overlay/A36W/TGCert3R12_12_12_l1_r3B15.lean
3a79e58e463422125e5a9d03627ebcb9c1b4a06c3ce390d466af07f3aa35948e  src_overlay/A36W/TGCert3R12_12_12_l1_r3B16.lean
a7c187cbc6d4b4bd26a6f9c3ddabd0b6cfe50893ee5bfd0e4329dfe7c77374d9  src_overlay/A36W/TGCert3R12_12_12_l1_r3B17.lean
e7e1f19a097e2471a7d6a8a7023a745521d5ccd8427f4a5a464705ccc1e88c5c  src_overlay/A36W/TGCert3R12_12_12_l1_r3B18.lean
43b8470bfd0e138feb1353c222b5f21611c8c45ea220f68f2969d7e19dbe5bf7  src_overlay/A36W/TGCert3R12_12_12_l1_r3B19.lean
bd6df0954856207572eab0c51ec12da3c44a327ddf19f14c7384d2a9a5fee1ff  src_overlay/A36W/TGCert3R12_12_12_l1_r3B20.lean
36abb2fddca963461915549fbf466b696f2a221b0ca2fd8acccf7bc8e06f5f12  src_overlay/A36W/TGCert3R12_12_12_l1_r3B21.lean
0a61a9836c0e345f7d3b7592c8693aeb5723a16e962e566de49a5d7fd0fe9d66  src_overlay/A36W/TGCert3R12_12_12_l1_r3B22.lean
c2a069205b2457866d5b61b1d3dd7b208e45717701b81b4132239a3c529faa1d  src_overlay/A36W/TGCert3R12_12_12_l1_r3B23.lean
2fbbd58a3f3e2b3cfda535238649439041a80552230423498bba963a7be032dd  src_overlay/A36W/TGCert3R12_12_12_l1_r3B24.lean
beee1f1d4cba07299368ceac8f82ecdb33ec445e5c7adb8c3b142e61a210d939  src_overlay/A36W/TGCert3R12_12_12_l1_r3B25.lean
866f5c96fe363fee5a6d09c0595d721814b2441c60af7038927b30c283a2faa9  src_overlay/A36W/TGCert3R12_12_12_l1_r3B26.lean
379127f7a69be1a38fd177fd79f4afa0813a16df0a10cce6933e21ce942ea39d  src_overlay/A36W/TGCert3R12_12_12_l1_r3B27.lean
7deb8b551059b62b362c3a6cb81655ea2fcbbe195044dc744d017d514a0f4916  src_overlay/A36W/TGCert3R12_12_12_l1_r3B28.lean
4dd456b1d85e7896396d07dc821dabd59048429856cd069bc241027bc511db26  src_overlay/A36W/TGCert3R12_12_12_l1_r3B29.lean
58084afd133d3f26f1477c745365e93c3454499a41203b16189a83b8f9300a1b  src_overlay/A36W/TGCert3R12_12_12_l1_r3B30.lean
6d3b69f255de5de42cc0a8e2d7fa32a14e7078b0477f5ac1614d9f90ceca73ea  src_overlay/A36W/TGCert3R12_12_12_l1_r3B31.lean
ce886a7e55370544a46e0ca420cdc1b17b83290fc2adfada4a5fc042c5929650  src_overlay/A36W/TGCert3R12_12_12_l1_r3B32.lean
7ff1b68163fe69864574ffab58512fdab68957f9d20227c3a39360ef34330a24  src_overlay/A36W/TGCert3R12_12_12_l1_r3B33.lean
5adb37dde864dad46946f736fd9d2f21037da8b405fa322dc78f540429b487c1  src_overlay/A36W/TGCert3R12_12_12_l1_r3B34.lean
4683ce1e3a04b3e6223af359f50c77bb7c444a6a58f7a74853610f0bb2e344de  src_overlay/A36W/TGCert3R12_12_12_l1_r3B35.lean
3a477d17d4ae705c950fe93674b296e678998453e6e541ec71aed62b93c468f4  src_overlay/A36W/TGCert3R12_12_12_l1_r3B36.lean
3b7fc679c0ec83d88cedc24e4e116f3afbcb3302b155eebcd24921b388f8e689  src_overlay/A36W/TGCert3R12_12_12_l1_r3B37.lean
a48a85f69c1368571f0ced186e8a528653f25cb48e613d3ba7d48a9b433f6bcf  src_overlay/A36W/TGCert3R12_12_12_l1_r3B38.lean
9a7c5f4d99cd04dae55c7559ca05e86a257e08eb5e6a588305e896055f371eea  src_overlay/A36W/TGCert3R12_12_12_l1_r3B39.lean
f2f746746f153af31915e9adea248c5b4d6bc234cd8eabdad0bedd22262e57c6  src_overlay/A36W/TGCert3R12_12_12_l1_r3B40.lean
aa27ce6856f63b368e0011e89112d86ddde3f2e7d6a1de807833da5f78aa7d25  src_overlay/A36W/TGCert3R12_12_12_l1_r3B41.lean
ea3113cd69dc4954612638d4b09bd6525dbe8ed3189b0bc4c93d47153e133cb6  src_overlay/A36W/TGCert3R12_12_12_l1_r3B42.lean
2e3ee0ea82bbb990080f62ea8512fefea3246b0cb41dda9d3b623614b19a1d19  src_overlay/A36W/TGCert3R12_12_12_l1_r3B43.lean
57278b133efecda3127bc8afe40da81edd1123262f5dee9667e43015bf1d9f48  src_overlay/A36W/TGCert3R12_12_12_l1_r3B44.lean
2de5cb50411cd144b4c4862ba98d0cdf7e5dc269bd0d842f451bc55e87804659  src_overlay/A36W/TGCert3R12_12_12_l1_r3B45.lean
61d17184194953f6862d59a62773d20fb366cecf588ba885af2a1d3bb4716e6a  src_overlay/A36W/TGCert3R12_12_12_l1_r3B46.lean
1f3cc682f520a93bc1cbd0050bbf68e6d83cf194a9afba045b4ba2596079941e  src_overlay/A36W/TGCert3R12_12_12_l1_r3B47.lean
b49788c04adf43efc55ab7419963ef1fd9478df211c57e26f9010bc44aaa10aa  src_overlay/A36W/TGCert3R12_12_12_l1_r3B48.lean
17370df3ddb4b1b713a0a584fa06d2cce54f54b8c9f25f4091a16b59041eea9b  src_overlay/A36W/TGCert3R12_12_12_l1_r3B49.lean
b6e3e1bfcca5a7cb8b467db5f50a4788494f9fcbc1eb3eb939eb03ba9886f4d6  src_overlay/A36W/TGCert3R12_12_12_l1_r3B50.lean
8c3ef727ea3ca7ba8b9df8c5cfac462edb23fc13666c6a33109063bcdb620c69  src_overlay/A36W/TGCert3R12_12_12_l1_r3B51.lean
3ec392da1bcaef4ab48f6aeff1edb97432c008b1f366339ef2a0a9e58d9482b8  src_overlay/A36W/TGCert3R12_12_12_l1_r3B52.lean
f861797bf649e346140c2b5ce2f42cd9c7a04bbeb3e90913c2362e35c03070ed  src_overlay/A36W/TGCert3R12_12_12_l1_r3B53.lean
6b0a74f41722e26c19dce58d6a4331c3caedfd9213c9cdb33c8b9f2c1b2aa2cc  src_overlay/A36W/TGCert3R12_12_12_l1_r3B54.lean
c3caa09bd3e22daeb4b226718f0ea1e5b0d867014345f473d489d69c6ff0b873  src_overlay/A36W/TGCert3R12_12_12_l1_r3B55.lean
a2d27bec1d5b4ed12b198c1f9f2e84ef282b919c4118bacf58476e0405414a2f  src_overlay/A36W/TGCert3R12_12_12_l1_r3B56.lean
c2fa1e9a26878f660533ddda19cb51420319b0f1aac90949b5babd617d01c4e5  src_overlay/A36W/TGCert3R12_12_12_l1_r3B57.lean
86f54830964d27103e6609ac65ab7b68145b01d3229421521992a41960681e03  src_overlay/A36W/TGCert3R12_12_12_l1_r3B58.lean
5e7000a1d2234364c6cc9b816361cb66df5ddf2430c9947d5cdf8678d8ca5894  src_overlay/A36W/TGCert3R12_12_12_l1_r3B59.lean
1d4e21b08dbbc23e6a4be005f3594dbaa60cca1409111ceafc74636dc6c2d24a  src_overlay/A36W/TGCert3R12_12_12_l1_r3B60.lean
03a0160670ef805e43b20b35f0922cff36311b8850c897fcf90cff300a5e67d6  src_overlay/A36W/TGCert3R12_12_12_l1_r3B61.lean
62360ad4269018b94ad40b5c20894767120a3cf866b607b6b3fd20e2530917ab  src_overlay/A36W/TGCert3R12_12_12_l1_r3B62.lean
2a7424ecce73b1e48269cbc4d6beccb99ee6f6588a7001f941dd7d5fc7152850  src_overlay/A36W/TGCert3R12_12_12_l1_r3B63.lean
c15ef6dc3e2b6143d740d08ce457d07758ad1a7fbcbf611cdad00499894b48d3  src_overlay/A36W/TGCert3R12_12_12_l1_r3B64.lean
31995a21f3badb563fc95f5e22c6c8cef582bb521507f194a1ddcf5b9fbdcbd4  src_overlay/A36W/TGCert3R12_12_12_l1_r3B65.lean
76de531adff8988ddd14567c44f16acfa10cd9ddc23ab9c035e9f556cb569f0a  src_overlay/A36W/TGCert3R12_12_12_l1_r3B66.lean
276b140e124930f9459cd3a8b370999f05b4eb6a705c5d283f813176641ed730  src_overlay/A36W/TGCert3R12_12_12_l1_r3B67.lean
11e3092881612f97f29f59683a55eb8248912d090d86b79cbe0e4f379e3806b9  src_overlay/A36W/TGCert3R12_12_12_l1_r3B68.lean
33a3aa322cb6e5bbffc9c598daf0b9e1ce29145be547de2bc3266b3834e64f60  src_overlay/A36W/TGCert3R12_12_12_l1_r3B69.lean
e3d9e523721946520838531214a99fe4aaecb522b85dff8eac9f705f787abb35  src_overlay/A36W/TGCert3R12_12_12_l1_r3B70.lean
06a8d324060a2120dca7dc396d8886ea5842055c68dc607487cb2aed6e1888b3  src_overlay/A36W/TGCert3R12_12_12_l1_r3B71.lean
cdfe71ad7ef5db144864d126713e5080a0d4a643bf3c7a4876e1017ae66a291e  src_overlay/A36W/TGCert3R12_12_12_l1_r3B72.lean
bd359c3b8f156775f3b019e526e60963ce5adad7bd625b676df8fdcc842bf044  src_overlay/A36W/TGCert3R12_12_12_l1_r3B73.lean
998558765c835a851be13f05efdbac07cac17bf0bbdeed53303db33c7953c272  src_overlay/A36W/TGCert3R12_12_12_l1_r3B74.lean
8a746d29a9790d5de5f86871354ac205e5eb1ec07b8f68da3adc9a9336fed0d8  src_overlay/A36W/TGCert3R12_12_12_l1_r3B75.lean
fa29e4eb0ebe0e43d8efba4fbe0bc72772535b4502458698d67212a698156b56  src_overlay/A36W/TGCert3R12_12_12_l1_r3B76.lean
47b492285c04769ecb9af5116a1bd89d93597d8134d67295bb4525d95c820bae  src_overlay/A36W/TGCert3R12_12_12_l1_r3B77.lean
b8aa563dd0a6cc494514ab247328afb905363786cfc377039ae028e01682e314  src_overlay/A36W/TGCert3R12_12_12_l1_r3B78.lean
5b259e6f3706319611daaab8be261774ee8e60f9fcafa709845cc2d0f785a3ca  src_overlay/A36W/TGCert3R12_12_12_l1_r3B79.lean
2a84a76816c0fa53d8b9d333224a2581bf39e5f91e8039eb711ae75787e00f45  src_overlay/A36W/TGCert3R12_12_12_l1_r3B80.lean
7f37eb07abe158771635614549b0b5a4cbfb52c13a1935b5789a6c61fb0a202f  src_overlay/A36W/TGCert3R12_12_12_l1_r3B81.lean
c4616d4aa7d79d55e763ce69eb807b2164676dcfc99e518dbe4aae1351604b46  src_overlay/A36W/TGCert3R12_12_12_l1_r3B82.lean
faabd7b2521e4758a620564fb4605788e381f531f4389c646b36610a74548ed8  src_overlay/A36W/TGCert3R12_12_12_l1_r3B83.lean
a0746b5ac9e4d7e2c5a94ff7b19d104652bb66e488c8333b470a9f14a3608554  src_overlay/A36W/TGCert3R12_12_12_l1_r3B84.lean
c7f2e7998dd07385a4bd9b4c570042c196cbef4b592bf94b54d0e15963ffeab3  src_overlay/A36W/TGCert3R12_12_12_l1_r3B85.lean
5e6a54013896d57988c03d19b3a85883ae3893319f022392c92c3c634874a352  src_overlay/A36W/TGCert3R12_12_12_l1_r3B86.lean
8a5b64bab056b3fe596638bebf9a58a2ac9dd247de0b4bef3f7e7520763e7908  src_overlay/A36W/TGCert3R12_12_12_l1_r3B87.lean
98e88ea6b02d6adc49ca4c62dbbd7f595e0dfac36771d341414ace89d71b4506  src_overlay/A36W/TGCert3R12_12_12_l1_r3B88.lean
7109f8914bc6d88aee67bc287325771970cace827b3151fda36cab7e1b8abb67  src_overlay/A36W/TGCert3R12_12_12_l1_r3B89.lean
5c82787f3b246c04e9a9d93f8af225e0a9a9e74cd31e9d807ed446d497ea3f4c  src_overlay/A36W/TGCert3R12_12_12_l1_r3B90.lean
0fed8770249b2d435b62003c510193dd528e92bb51d4d46bfbd51b9475e8866b  src_overlay/A36W/TGCert3R12_12_12_l1_r3B91.lean
414055f5aeff01c27624bff15ab9f1630a5df38fd6f7cbc2a76691f7e98cfa49  src_overlay/A36W/TGCert3R12_12_12_l1_r3B92.lean
9bbb41416d387984dbf1dfc4bb41363900d847f85129adb2fdf7a773da70e2e3  src_overlay/A36W/TGCert3R12_12_12_l1_r3B93.lean
fe0702e69bc1be1bd4d878a7301886c32dfeb76d9d1cdeb064ab6526cf01fbb7  src_overlay/A36W/TGCert3R12_12_12_l1_r3B94.lean
a30498f8e9afe1e5397ca213c61f625129e1262d5b1403d56faadc96f581af0b  src_overlay/A36W/TGCert3R12_12_12_l1_r3B95.lean
f5ccadbe7183f6914000ecbd352b0ac1853a387d5588df37cb6392e89ed936b9  src_overlay/A36W/TGCert3R12_12_12_l1_r3B96.lean
8115e6203d1ae1b3b23cccff42f4792c2bb2b6790689cc57f3b74fdf1e9a8ac0  src_overlay/A36W/TGCert3R12_12_12_l1_r3B97.lean
43f6633eb9b4904eb166e674f80c42d5ad45f569ad55369ff28ecda5c22be2ee  src_overlay/A36W/TGCert3R12_12_12_l1_r3B98.lean
6a5950dff7581180b80a9a297de0439157a1bc59ce82412c8b383838d63426a5  src_overlay/A36W/TGCert3R12_12_12_l1_r3B99.lean
37d6a0215da60492fe565867d4e0b8c47f7ad86e0a1015811b9283ccf3d53fad  src_overlay/A36W/TGCert3R12_12_12_l1_r3Data.lean
4b5387262dd4d0dd9611adef03cb93ddb3f494596617ee4c9565f88369942712  src_overlay/A36W/TGCert3R12_12_12_l1_r3Pol.lean
ff5ebe0ba81f6913e3da5c42f8b88d4a9e2fbe460f1c9dfe3bda70f5b8576bce  src_overlay/A36W/TGCert3R12_12_12_l1_r3Q00.lean
9ced38fccc33c43a75def684fdee16d4e820232f05120e791448e73394914bb6  src_overlay/A36W/TGCert3R12_12_12_l1_r3Q01.lean
f8667a65a609d99e33e2aeec91778dd543d9e79ab69b7481dcd079a378a6d2df  src_overlay/A36W/TGCert3R12_12_12_l1_r3Q02.lean
445d8955e172ed633eb91e8680aac486a0be5368316dc1b1ccfc86cda123e2e3  src_overlay/A36W/TGCert3R12_12_12_l1_r3Q03.lean
06e66172e8205d85208261f5b967d5e46df01bb3bee136eeaa6858e0a6517753  src_overlay/A36W/TGCert3R12_12_12_l1_r3Q04.lean
1aa94f60c3cc34653f658f61e5d1b775de5820ed947e88052f48ecb9e3b3dbad  src_overlay/A36W/TGCert3R12_12_12_l1_r3Q05.lean
8e19f5623927d885ba630c3cc7cbe5e9f31e3cc98f1671ab79ba15d4dd84c4c6  src_overlay/A36W/TGCert3R12_12_12_l1_r3Q06.lean
ee3a2890b807af04576d881d5f60f3d2fbad234b956ad4f3ee47d15e9cf0311d  src_overlay/A36W/TGCert3R12_12_12_l1_r3Q07.lean
dccbdf57660f48ef4824499abc57ba1e9ee481ae2dd76a521d4c8c5e97614b16  src_overlay/A36W/TGCert3R12_12_12_l1_r3Q08.lean
44cfa252586ef45dd81813f214046e3173fce9b77d1670685c712ddbde9e7704  src_overlay/A36W/TGCert3R12_12_12_l1_r3T.lean
931a8f2f033471930bbfba1651427144fc42afbb347e34ffb16dfecc2c32092f  src_overlay/A36W/TGCert3R12_12_12_l1_r3V1.lean
ee372d0fa170c94d298841577437474ab5b63bba46c41505d7936536a07d307b  src_overlay/A36W/TGCert3R12_12_12_l1_r3V2.lean
42c1bb0761ad4617f7291f1b537d0bcb99b15d34695fbf67e26f5ec6dcf6aa73  src_overlay/A36W/TGCert3R12_12_12_l1_r3V3.lean
0e4982db89ac38f75b2f8d405259ed0eacc0403af7575d98ed74ac7d9d2da3ef  src_overlay/A36W/TGCert3R12_12_12_l1_r4.lean
85e9521a8f2429e5453d989c056545896941db5624879bdcf82c4c1b99f45ba9  src_overlay/A36W/TGCert3R12_12_12_l1_r4B00.lean
f0e358cc02a7cf9714be7d3dac274b6a8493d8b27cbcb103d93551d65e9af833  src_overlay/A36W/TGCert3R12_12_12_l1_r4B01.lean
5fc96169253f016e7aa670f074b0605a7f6b2b762e33bad8407097dcd81512bb  src_overlay/A36W/TGCert3R12_12_12_l1_r4B02.lean
18debf4be4e79b9b74f149c2aac5509ea7f83e46ac5d6a51c15dfd46c4137f39  src_overlay/A36W/TGCert3R12_12_12_l1_r4B03.lean
1fc470a9378d37329e60a4d6132fa81dbbd448b927b28fa5443dddc39d7640fc  src_overlay/A36W/TGCert3R12_12_12_l1_r4B04.lean
1744f6e008382e0f2e3c83bb1fe105d805872d436a609b2fb1ac2ef220af8415  src_overlay/A36W/TGCert3R12_12_12_l1_r4B05.lean
708d281b2265dfa823ae61aadb9c78fb4d712fbd97e1481a18e87de056b53dc1  src_overlay/A36W/TGCert3R12_12_12_l1_r4B06.lean
aca76ac181b84714e0859683a697ea56048dd8a761babb6d2808a4e16c505d9a  src_overlay/A36W/TGCert3R12_12_12_l1_r4B07.lean
1a21ff8dd6e03406a01b402b0b400e33d1c73f3e41beaea328a9a429bd81daca  src_overlay/A36W/TGCert3R12_12_12_l1_r4B08.lean
57f2a898111a397dfa3f080b6ac181949ec8632788a5c93e30d1ada60be66cd6  src_overlay/A36W/TGCert3R12_12_12_l1_r4B09.lean
e84190c9f4d0643a34640558bfbf8174b5bfb8a75afc7dd563fc787a9bba5933  src_overlay/A36W/TGCert3R12_12_12_l1_r4B10.lean
4f9dfe80f20bf6bf076ce854ec6e83b7c9bb37b738d5623f0d63b0d9727882f6  src_overlay/A36W/TGCert3R12_12_12_l1_r4B100.lean
7687268d1c0947e255b8553177c46ae3412d5573338bb9a3f46d29d5a88ba0bc  src_overlay/A36W/TGCert3R12_12_12_l1_r4B101.lean
d42bbd4908aed3cbbdefbd7de946b3e9d94c66bea891d0bcc1e2036f6645a915  src_overlay/A36W/TGCert3R12_12_12_l1_r4B102.lean
fdba371ec6139749371a6ce7b6e4b6c864cc189af952d68d372bdf45933793c9  src_overlay/A36W/TGCert3R12_12_12_l1_r4B103.lean
10085de5ab36eeccd110ba8ad6de782102c7202a82ebe8f94215cef621b50253  src_overlay/A36W/TGCert3R12_12_12_l1_r4B104.lean
6e0006a9f0e3c072a738a9f3042b6f4d4bea787fa53daa286096ee8a6cd3702d  src_overlay/A36W/TGCert3R12_12_12_l1_r4B105.lean
95b121a8ddc1ab9f6f4605e801299a83d3977d2a4bf758642f64e6469c2c96c3  src_overlay/A36W/TGCert3R12_12_12_l1_r4B106.lean
1ff4989271b2a726a269354b29c04abe4dc0e5fd4835e790a67ed69be4bdaa16  src_overlay/A36W/TGCert3R12_12_12_l1_r4B107.lean
21f5fc9c66a8be9413d31aa4b6395f7d16209bbae92009cb7b8dccfabebed4de  src_overlay/A36W/TGCert3R12_12_12_l1_r4B108.lean
960d6d6d91647ad88f3cd2eb95b6f12c10a32ea508f9ef5685e7c4e530439342  src_overlay/A36W/TGCert3R12_12_12_l1_r4B109.lean
fca08c8435df358f63d801e803ce55eb36408802e4feff828609fba492c0e249  src_overlay/A36W/TGCert3R12_12_12_l1_r4B11.lean
323e413ac4ff65553c2acb927075224b727911965cfc2290818ec8cdbdf4296d  src_overlay/A36W/TGCert3R12_12_12_l1_r4B110.lean
c360da2623e2d121f674362858f4997c494e376913ae795fbe11ff85a30013f1  src_overlay/A36W/TGCert3R12_12_12_l1_r4B111.lean
a77ef4fbaf3e5b36aa8735d3a73c1eb5129ef25609d3e25b09ce63eeeaf5a33b  src_overlay/A36W/TGCert3R12_12_12_l1_r4B112.lean
39f52b45c95ab65804930fac9483c7e67d8902d8f35ca2b57b535bfe537dd913  src_overlay/A36W/TGCert3R12_12_12_l1_r4B113.lean
1fb9c55afb7ac53fd12a9fc0179bde124efebf1a9e9c4d70ddfed14e125d1b14  src_overlay/A36W/TGCert3R12_12_12_l1_r4B114.lean
2fd8f2063425f91dfe96fb2a4d96fe0ed555c3176d722fcfa1810384d1b94ff6  src_overlay/A36W/TGCert3R12_12_12_l1_r4B115.lean
ac86c105d46eedc1f3dd712a5ab0c1cc04872ac4f3f78946f0c381ea0a641cf8  src_overlay/A36W/TGCert3R12_12_12_l1_r4B116.lean
df5bcd36e7135fed97e9fcd9c3f8743d3882f1da0f08d4bcd9f3f684af610327  src_overlay/A36W/TGCert3R12_12_12_l1_r4B117.lean
37ccd359cae75975bdf15e55b5f03f24f804484a4bfbbac93ce681d4a8d5b58d  src_overlay/A36W/TGCert3R12_12_12_l1_r4B118.lean
6c213ef87d6942e6e9540a55dcbf0df295ef0034ed7d114407f4128d6819682e  src_overlay/A36W/TGCert3R12_12_12_l1_r4B119.lean
17014183b33cfa320bdb15ccbf4c716c73afbbfc8a4aca1b5704a232ddeefd6b  src_overlay/A36W/TGCert3R12_12_12_l1_r4B12.lean
2026139368a08ca0cffc519dceba1b4f045cef3b58acbe0b9f29db8501a5a58e  src_overlay/A36W/TGCert3R12_12_12_l1_r4B120.lean
256a1d2dfcd0cc34f0e72d93bb152ba6f6396cd4632a1718ffa60e5b7ef2da19  src_overlay/A36W/TGCert3R12_12_12_l1_r4B121.lean
d76f89afa84581e4c3b1db3535f0afa1c9fd8c4b27d5b2652b6e11be64ec7b9f  src_overlay/A36W/TGCert3R12_12_12_l1_r4B122.lean
bdbec5567c0c0423eda4dbfa52e8c24143e764307511f50f73287feb6959d16c  src_overlay/A36W/TGCert3R12_12_12_l1_r4B123.lean
8f6b1fc6325de46a0672481506042d9b290d321a1ba80c879cd531060b028945  src_overlay/A36W/TGCert3R12_12_12_l1_r4B124.lean
92a9e197dbd95994547b75f516168c61e504de6ded3a9d79b88f19482729ba13  src_overlay/A36W/TGCert3R12_12_12_l1_r4B125.lean
ac0dcfe4ee1b7bdc721a000cb61945c0c2a0c8fb7b8509d2f87f02ee205106e3  src_overlay/A36W/TGCert3R12_12_12_l1_r4B126.lean
b75f023707a1a9becc9ef3b0caf84ae30cccfe0aa8d83881d824a0a56e9615eb  src_overlay/A36W/TGCert3R12_12_12_l1_r4B127.lean
f734b98f41e9790e531d32385f0c6ee5d09f65c1dac69f08a12de5b090871d11  src_overlay/A36W/TGCert3R12_12_12_l1_r4B128.lean
d5c48bf2dc9b7ab99baf8f1c6aeb83441ffad4a44d5a2875348d88a9d30bd926  src_overlay/A36W/TGCert3R12_12_12_l1_r4B129.lean
7f470a940a67ba9dd7ca761dd457f582762c0fe8c2415bd814549caec680553c  src_overlay/A36W/TGCert3R12_12_12_l1_r4B13.lean
a70a2f1df9dbbbf57ffe7c2b5d2ea319794addbfd01101765ef7abd1d1fb7a43  src_overlay/A36W/TGCert3R12_12_12_l1_r4B130.lean
d92581d12104d4c3934fcb5e7f36674e97b35ad9bfe85857a3fee66a3f176caa  src_overlay/A36W/TGCert3R12_12_12_l1_r4B131.lean
982e70c4496cfe89de181f2c59445146c372a4a06ead4f8ba3cf849b68714238  src_overlay/A36W/TGCert3R12_12_12_l1_r4B132.lean
9763dfda49999f53572a250308fce81b4f5bba3541b44a97d7c38678ad90764f  src_overlay/A36W/TGCert3R12_12_12_l1_r4B133.lean
f5218aea22aebd5168b74e3966612ae097c9d43671a448961b83f475567a6456  src_overlay/A36W/TGCert3R12_12_12_l1_r4B134.lean
9d9699cdc91af0b970bffd55f4c21d662bc561b9c70f7aedbec630cb946fc64c  src_overlay/A36W/TGCert3R12_12_12_l1_r4B135.lean
9b578cd86782d0425b86e517e354347913fa18a109b2fec66394d894a9c8d1c4  src_overlay/A36W/TGCert3R12_12_12_l1_r4B136.lean
62b2f4774ccb08eee74a805112f77ad839ce1b2ae63ea69d7b5688ab5e5f861f  src_overlay/A36W/TGCert3R12_12_12_l1_r4B137.lean
8856cedf6e76379c8bdd2d437d2f7f9b14722c6fee1ba61069d0a26491e1daf6  src_overlay/A36W/TGCert3R12_12_12_l1_r4B138.lean
dfa34e31250e7328fb232c253a255f377a3f0e116bac606880164f58fc839e9a  src_overlay/A36W/TGCert3R12_12_12_l1_r4B139.lean
9870814b6846012820c77a523382b9d62d45734e4603e16385f6674f7ee89c7c  src_overlay/A36W/TGCert3R12_12_12_l1_r4B14.lean
d4be985e9509c48c325fb8f31294d61684e2ff268f9d347e7d6bc0035b159850  src_overlay/A36W/TGCert3R12_12_12_l1_r4B140.lean
df3a715430aa15c853e395093ae692b890ca218b7ac59044e6c110340d03aeba  src_overlay/A36W/TGCert3R12_12_12_l1_r4B141.lean
6ddf95546159a56d22568a99370135736c22e65a701f7013ec5507f3dd5f2b97  src_overlay/A36W/TGCert3R12_12_12_l1_r4B142.lean
b67aae8607495178692004cb6b19bf702971b4ad5465b6abb68b9c08eed1997d  src_overlay/A36W/TGCert3R12_12_12_l1_r4B143.lean
c0f79cb8c42068551d3f1da301a8425ca5b0f721ee63dcaeca7f44d303a2a5b6  src_overlay/A36W/TGCert3R12_12_12_l1_r4B144.lean
67bd558907cfd95d452ddf7b3f7155e8f49cfa6c12f875214cf7e42318f3e518  src_overlay/A36W/TGCert3R12_12_12_l1_r4B145.lean
571c7c856f08a2a8bfe5de9c0a8502e0f6a6e9b3f0cb3542692208824de9c9a0  src_overlay/A36W/TGCert3R12_12_12_l1_r4B146.lean
596291bbff0766fdbf7c9fbba479cc467d2be325800080b58691d31339f1175c  src_overlay/A36W/TGCert3R12_12_12_l1_r4B147.lean
70352adf941333d3022112e6efcbc9761e71ccf6d8dba06bab6a8477a1facd97  src_overlay/A36W/TGCert3R12_12_12_l1_r4B148.lean
b61edaa2834c420045c6e11813568a27f146389d5f7f53fc8b8683ff38f3d7a6  src_overlay/A36W/TGCert3R12_12_12_l1_r4B149.lean
9caf4aca851147dad166d15df86341de23e941d49cf9434bfec642daf853af35  src_overlay/A36W/TGCert3R12_12_12_l1_r4B15.lean
4deda0c5adbe0d08775fe57f816f50d2bb7bf6abf70a7acc4d4ea7163e8ded13  src_overlay/A36W/TGCert3R12_12_12_l1_r4B150.lean
8f6f0f8cce50cd435348283f907015a01fddc802cc1a54b7ca7ba096d8267b96  src_overlay/A36W/TGCert3R12_12_12_l1_r4B151.lean
c38d7e62a217b65a301b6a551f4c0e53fc0d55415bda19db97e7fc0d8e8eae30  src_overlay/A36W/TGCert3R12_12_12_l1_r4B152.lean
13083cfd9722a954b2044a8a33170d020dc5439a6818545343784fa55952e892  src_overlay/A36W/TGCert3R12_12_12_l1_r4B153.lean
79dfdc36aca2839a92d9de37899c1faeb8848e7890fb8da65307d4538b025975  src_overlay/A36W/TGCert3R12_12_12_l1_r4B154.lean
9e2901682bdc50b2d62acd5b658a1ee072dbdaeea8c1109553e4bfdd236775dc  src_overlay/A36W/TGCert3R12_12_12_l1_r4B155.lean
eccc00f5100c4c474d20f87427ed07af844196ad09d366223745943751043b59  src_overlay/A36W/TGCert3R12_12_12_l1_r4B156.lean
7bdfd0afb18de34d5f7770bccb7b8307eb0ae19793d6b3fdbb9ac88ef7c42d68  src_overlay/A36W/TGCert3R12_12_12_l1_r4B157.lean
38bf84d424ae8963dcc758b656a8eb25e0c974db2528ec8fad321a11869db620  src_overlay/A36W/TGCert3R12_12_12_l1_r4B158.lean
c39696553b513db686ea14f8ac7bab6dcc1ad0ab15d681969c9075166ce13032  src_overlay/A36W/TGCert3R12_12_12_l1_r4B159.lean
4f97a81cd47fc06bed0858c618af6116a572bca5b19749df0cc311a022721744  src_overlay/A36W/TGCert3R12_12_12_l1_r4B16.lean
881b56c3285cc87fa7927ef9a7f504b2f2b6a8506b96d7cc9efef8b9009a8214  src_overlay/A36W/TGCert3R12_12_12_l1_r4B160.lean
9caf60fc69ccf9865ddb00c2f3a55fb6d894803ef1d8bda3ee1697fb6cb2ae1c  src_overlay/A36W/TGCert3R12_12_12_l1_r4B161.lean
072e919ce69ade0ec54e2a29b1276cbf0e22b7f8a72cfa9a9786207e83b8db36  src_overlay/A36W/TGCert3R12_12_12_l1_r4B162.lean
abf21e0ad72800d64c5ce187ec37dd6491aeff5b333d535c1837dfacc6b4ae69  src_overlay/A36W/TGCert3R12_12_12_l1_r4B163.lean
a0b66c430cf76ea71235376b1e447d828c9ae43fd54eaa559f7755f367a7ba1c  src_overlay/A36W/TGCert3R12_12_12_l1_r4B164.lean
c183112566d1af7239ece1f9e2370464a0e8fcd6254dcc7b333de5517ffa2f83  src_overlay/A36W/TGCert3R12_12_12_l1_r4B165.lean
b3b4eb7c0f199c00cc94b9babe6ef96b9dc218a718103cf3cc12fd4509dae140  src_overlay/A36W/TGCert3R12_12_12_l1_r4B166.lean
1d29916f999495f16f29967d8c028f11b8b7b850905c55f4555deff710db60d6  src_overlay/A36W/TGCert3R12_12_12_l1_r4B167.lean
3b9386de861d45f372025fa46cd30c69fa5ae055c4b662aa31257dfedde1ab1b  src_overlay/A36W/TGCert3R12_12_12_l1_r4B168.lean
41d1bbd92ad14983f3e40b4fd5d6e6a84178a28f167dde1411cb73f3c930a833  src_overlay/A36W/TGCert3R12_12_12_l1_r4B169.lean
a7932f54085dc23a98189456c70dc5ca50ef371bf96b20a9a494b25418581b66  src_overlay/A36W/TGCert3R12_12_12_l1_r4B17.lean
4ff5682bdf581cdb095311e68b37e79fb91b551fb79243578089765ea00aeb71  src_overlay/A36W/TGCert3R12_12_12_l1_r4B170.lean
e5180463e126033273302b8a06a63379a96647deac6fac4c8d2a8d4513e30a5b  src_overlay/A36W/TGCert3R12_12_12_l1_r4B171.lean
511bb1091a2483e3224f97c42c331f5051400eb11cd34af2e1306260e051c39e  src_overlay/A36W/TGCert3R12_12_12_l1_r4B172.lean
f386c44e37eb9126a773f905af02a1230bf3addb2c5b0f62627b9c84b4ec26db  src_overlay/A36W/TGCert3R12_12_12_l1_r4B173.lean
b806cc854bbf5c1a1f6e7b4d8eee99b72f342831aab31bd30305f634bee9f9e4  src_overlay/A36W/TGCert3R12_12_12_l1_r4B174.lean
d50a6ac86770c8da105d52222c7d47669920c6bec6591d46980e4cf429d26667  src_overlay/A36W/TGCert3R12_12_12_l1_r4B175.lean
fc5a7db3eb6d1328ad9c72c69b278d0e9b86875d37bb8da9ce5db8114c4b1bb7  src_overlay/A36W/TGCert3R12_12_12_l1_r4B176.lean
5b315a9126a769b91522ec9ba425e6b5ed853e8c0fa9a6b7428b285dee844455  src_overlay/A36W/TGCert3R12_12_12_l1_r4B177.lean
60de166e159ba49ea530b39c3e2e88ac34113a8af32fc60756d2100432589b8a  src_overlay/A36W/TGCert3R12_12_12_l1_r4B178.lean
d4b64e7f475bdd3fa4e57224fb20f1ca61a50aca8cd0026902300ec48f507fd5  src_overlay/A36W/TGCert3R12_12_12_l1_r4B179.lean
96ee9be0ce046d60c2e251ade99b8f91318d403afaef743c1bc7d715230a24b4  src_overlay/A36W/TGCert3R12_12_12_l1_r4B18.lean
333bf4241ac5905991be6cb7b4929c315182b09e5ea7d49b1878980024bc72d0  src_overlay/A36W/TGCert3R12_12_12_l1_r4B180.lean
007039b1e28931c4899c9feb110c4f8f00a968f527713808918124ad204f397b  src_overlay/A36W/TGCert3R12_12_12_l1_r4B181.lean
2f67717b5862e06efde666f970904cfa8adcaab626f1e45a7c601745becb36fc  src_overlay/A36W/TGCert3R12_12_12_l1_r4B182.lean
669b662e818cb922f68651752afd73752af1cced1e2f8f151aa31ca6c3febbb1  src_overlay/A36W/TGCert3R12_12_12_l1_r4B183.lean
5329de42478e63652c36fb285e6c20d8368c62a19d6b28edce87a8e4ad463a7c  src_overlay/A36W/TGCert3R12_12_12_l1_r4B184.lean
3d8ddf0e0a08cef317dc2d5c21228b209742adda0557926046e611a0ddfbabb1  src_overlay/A36W/TGCert3R12_12_12_l1_r4B185.lean
bc5f0e74ff8be24d0f2acc4aed632836aab3673922b9ca8bf7a2826b9040af43  src_overlay/A36W/TGCert3R12_12_12_l1_r4B186.lean
f68a565a0fbc6ea199d07baecdac325f041f6af0f0bc4d44505012db42b15295  src_overlay/A36W/TGCert3R12_12_12_l1_r4B187.lean
1194658e72f1dd518a186208a8b73bc6519df8586fde2743db0fbcf3bfaa5c4f  src_overlay/A36W/TGCert3R12_12_12_l1_r4B188.lean
39a0934b532bc7626711f672d8d4be7e3f5bc72014dff04ab5b590578d10962c  src_overlay/A36W/TGCert3R12_12_12_l1_r4B189.lean
63747cec9be7d1ccc8581e5643be8477bdca246b90fd9757f819b4ee2123fecd  src_overlay/A36W/TGCert3R12_12_12_l1_r4B19.lean
709746b3768880fc1dca3ec4c61bb61ba71a1b7e614398b8e02f0fa9e00733cc  src_overlay/A36W/TGCert3R12_12_12_l1_r4B190.lean
73f648d2ca8a805dae78fef6385a4cb714fd6bcfa9201d55c60663863728aabe  src_overlay/A36W/TGCert3R12_12_12_l1_r4B191.lean
c991d16109d947a3e28e814bda1d7996f9c777b6261527a06763557c2205f0b5  src_overlay/A36W/TGCert3R12_12_12_l1_r4B192.lean
2c5167350d71fba9b9e605652a7a8bcca4370dbfe42d974b6850168d82969df8  src_overlay/A36W/TGCert3R12_12_12_l1_r4B193.lean
7abc7615e8b6bd7df8d79c04dee0487bcd82d7c27253fa01170ce5beb54da621  src_overlay/A36W/TGCert3R12_12_12_l1_r4B194.lean
79cabefd0b806b690ce48657332dff82bc7eee3a723c19d83952f807924bada0  src_overlay/A36W/TGCert3R12_12_12_l1_r4B195.lean
e73f03cfbbf646fce4ecee491a9fe5fbbf172c0c4ea1042a7e08927b4d2ccaa0  src_overlay/A36W/TGCert3R12_12_12_l1_r4B196.lean
57514aee3b9ea3d02d319a516531c7c32adfbc2b339d8b497c039fcb1f990894  src_overlay/A36W/TGCert3R12_12_12_l1_r4B197.lean
d00458fb6c76ab4af957491da37f54959460a4c9d43db8b89048f402ba79cf1c  src_overlay/A36W/TGCert3R12_12_12_l1_r4B198.lean
448659bce86a14f14e406a0647ab2f5af9882e26441335bf4337c0532cc4e1a3  src_overlay/A36W/TGCert3R12_12_12_l1_r4B199.lean
0bfc4a710f4ad3795b333f86b8bfd8d5c84508725e079fd32e987879b1ed9984  src_overlay/A36W/TGCert3R12_12_12_l1_r4B20.lean
c8b1b5ef0480678340299068da8fa48231f00de726708bfe69cf916293012dce  src_overlay/A36W/TGCert3R12_12_12_l1_r4B200.lean
e83ffa7b612c307156a6c3a3e51731b6b0cf1a3242748363a48738c85113328f  src_overlay/A36W/TGCert3R12_12_12_l1_r4B201.lean
ad84da873ebfe9f3afb3eb3499ff498e5ef4cd84515901cb114f0714150713b0  src_overlay/A36W/TGCert3R12_12_12_l1_r4B202.lean
cb052b9f878e08067b6f4f514b90c1a46d501ae3cd332827b48b9c7071575814  src_overlay/A36W/TGCert3R12_12_12_l1_r4B203.lean
9d97e43ab43a37bd48f2e40f1026e91ca09d32f462cafa58baa8672847387bc3  src_overlay/A36W/TGCert3R12_12_12_l1_r4B204.lean
3d69df813b4efa3bc779520af858330b8d64eabca8b9c6c35fffe2f32840430b  src_overlay/A36W/TGCert3R12_12_12_l1_r4B21.lean
5470305979f67946e7d631507b239c186ed17ac5cd591672fdf155273138579e  src_overlay/A36W/TGCert3R12_12_12_l1_r4B22.lean
74c175407f42e9dc5e3e5ae826dae377126d2ecd83da6b7f373da81ed548a47f  src_overlay/A36W/TGCert3R12_12_12_l1_r4B23.lean
60213b1e8e23279a51f8b201740c1548c28b69e990e6c0c6114d9390612e571d  src_overlay/A36W/TGCert3R12_12_12_l1_r4B24.lean
cdf2ea830bbeed143c09784eb922bc498da0d4fd697ee31d4db61b4c4e4c7920  src_overlay/A36W/TGCert3R12_12_12_l1_r4B25.lean
ccf0d6fe554f865f3830a0255c4d4e5c333be8246f15d3c98b288b7bbb37a14e  src_overlay/A36W/TGCert3R12_12_12_l1_r4B26.lean
1f17edbeb8b13672bc418dfa398eb46e6402fd1fc465c1fa980091a024f4893d  src_overlay/A36W/TGCert3R12_12_12_l1_r4B27.lean
6127cf6700d1ec4741a128d461318fbf7759775944e6d54bba9080eba6683f90  src_overlay/A36W/TGCert3R12_12_12_l1_r4B28.lean
223bcb57b3edb4e669e0ce54489b3af95fde1e846173608aeac2f24412f51de1  src_overlay/A36W/TGCert3R12_12_12_l1_r4B29.lean
e01a6736de28607049f076e907cc0adc21dc2fe47f748474faed4159afa0ac83  src_overlay/A36W/TGCert3R12_12_12_l1_r4B30.lean
3386691959e890d0bca286a4ab0931a8ba7a1560154fa354585a3ab76f2468af  src_overlay/A36W/TGCert3R12_12_12_l1_r4B31.lean
a3a9366fd9f384aa2009731ca9678b225eb350553b8560e40958e464472220de  src_overlay/A36W/TGCert3R12_12_12_l1_r4B32.lean
a062556e6da8a13e2205c06ca645cc9ce89400b6919614f78479109085487453  src_overlay/A36W/TGCert3R12_12_12_l1_r4B33.lean
d0b378455abd2d231e71a43d3d9eedc814c90dbc1a6ba7cf7ac8fa86f7d780e9  src_overlay/A36W/TGCert3R12_12_12_l1_r4B34.lean
6a488614b8a97a5f9e1a5094dd7556906c8d91e744ebc9cad045c34f187900c6  src_overlay/A36W/TGCert3R12_12_12_l1_r4B35.lean
e52aaea8513016b91540ad77161a11340de6c4d40a82e044a9a033eff9362ea6  src_overlay/A36W/TGCert3R12_12_12_l1_r4B36.lean
cd04a1117b83f79b31ecac73ea17c06317fede7cbac6dc0c8c872dc7db415b1d  src_overlay/A36W/TGCert3R12_12_12_l1_r4B37.lean
ab6021876da507268a4b06368eff761eda0e3cd30f068257f5e9a6cc4f7a126e  src_overlay/A36W/TGCert3R12_12_12_l1_r4B38.lean
fa85c4cfba80aa4e2bb7475e89b35d6adc85e9ab00f28765a6619b342a600e7c  src_overlay/A36W/TGCert3R12_12_12_l1_r4B39.lean
fb8d82dbcbbade7aa2eaca0831ab11cbd0d1b8b8c64918a29307bcbb0df326dc  src_overlay/A36W/TGCert3R12_12_12_l1_r4B40.lean
92027e2efc65748ebeced5edb8638653409b836a9053694650602f057657fc85  src_overlay/A36W/TGCert3R12_12_12_l1_r4B41.lean
19ccdced93753a657dc0348f950e26ea8be05cf7b5328a95a0ed1746db740527  src_overlay/A36W/TGCert3R12_12_12_l1_r4B42.lean
cca296396342471c1dd8ab72ecc087103d067e93af1f58cf1b65a0b9d4792113  src_overlay/A36W/TGCert3R12_12_12_l1_r4B43.lean
7f3a2e9da0622ff08ccd9ac41b852207ea021bc730befd05c438c02ed13f2500  src_overlay/A36W/TGCert3R12_12_12_l1_r4B44.lean
9b1e6021eaabccdf6263fa4f5a1a2b57e19adb21394b3cb2371c522ac1fa4234  src_overlay/A36W/TGCert3R12_12_12_l1_r4B45.lean
b584ef8b5538544457d5d26e5471d4664d04e8f19ca688548a02eea870ba94ca  src_overlay/A36W/TGCert3R12_12_12_l1_r4B46.lean
c9e90bfb04ca541bb880a0af7cc7c970ac12cdd558f03c5994e9be885f2e4d53  src_overlay/A36W/TGCert3R12_12_12_l1_r4B47.lean
f8e948708b6893eb89223c9e3d05c6599a83757daabdfd9a47257a3b0792933f  src_overlay/A36W/TGCert3R12_12_12_l1_r4B48.lean
7c610a1c309b9bb3a6ffef29c5a2eac103d9b971b45efc65088a6699cdbb9abc  src_overlay/A36W/TGCert3R12_12_12_l1_r4B49.lean
363a063374a0e964872715ad80381640fc99fc3a6216acf08281eafb5d55cb53  src_overlay/A36W/TGCert3R12_12_12_l1_r4B50.lean
b4192282e7055351fed8d66f8985ce5c362774f44353d1be5d180ec939eefa8d  src_overlay/A36W/TGCert3R12_12_12_l1_r4B51.lean
b34f4ce8eee6135cc938dbc09984ad431dde426296318194849e7382e2b29534  src_overlay/A36W/TGCert3R12_12_12_l1_r4B52.lean
abc47d98963f875d7304e7f9e2add61969de3f8982ca1e267f8fb42b76f03f5b  src_overlay/A36W/TGCert3R12_12_12_l1_r4B53.lean
90250691c57c6aed8e2cc5d4189f56641047868b59db3bfd645fa7ec13f0eeac  src_overlay/A36W/TGCert3R12_12_12_l1_r4B54.lean
5cd7ae96a02d9970323d82b98843ffd16a57059b8ce1c4727825c0c30b6e3356  src_overlay/A36W/TGCert3R12_12_12_l1_r4B55.lean
4fec67e96f927ed53c0023f01eaea8b1bfdad44d43ab2b382e1dc1e7fd04840b  src_overlay/A36W/TGCert3R12_12_12_l1_r4B56.lean
9a55ad4451d3506bbc230f41e2fa16421f3bf9e8a4c6c19cd43fdead12459bf7  src_overlay/A36W/TGCert3R12_12_12_l1_r4B57.lean
39d6df97aae7bd0ae8356efba9bc00313e9fe929b46b291ccbc49925af86f7dc  src_overlay/A36W/TGCert3R12_12_12_l1_r4B58.lean
bc71013384683b4aaa23f521cc8865eda75da6822f8b59c1727f1762d7655ffd  src_overlay/A36W/TGCert3R12_12_12_l1_r4B59.lean
895b0f4afaaf522b30cf11679a7c589cda85f47f096755f27f1848239271e372  src_overlay/A36W/TGCert3R12_12_12_l1_r4B60.lean
f43c6184aec4fd08786e0a8aadd43a71f33c85e14e10dd0d733bd23048cbc415  src_overlay/A36W/TGCert3R12_12_12_l1_r4B61.lean
4a0c54c70f1ff49b951f9a886c0ba337d02ca9a0bef2805d6155567d6d9a4185  src_overlay/A36W/TGCert3R12_12_12_l1_r4B62.lean
13d85cc62d8f66946152ce4d031465514ab48d2050b3f67e23d450c749a84864  src_overlay/A36W/TGCert3R12_12_12_l1_r4B63.lean
969f408815d6cd98851f61df03b1332edfb2e320b20f5c12eedbae266ea699b6  src_overlay/A36W/TGCert3R12_12_12_l1_r4B64.lean
5294cf9130dbc30e21c136af67d155933bd8ef9e42d02b6499719604763005d4  src_overlay/A36W/TGCert3R12_12_12_l1_r4B65.lean
d9e4224b09ceaa91a4510fb29a3ab6809cf305fe2bf5306a0055bbe3c326fbe9  src_overlay/A36W/TGCert3R12_12_12_l1_r4B66.lean
b58b7f2c3d901d093251c05218311a2211cd9f8d73979046a38c97fac2ebffb7  src_overlay/A36W/TGCert3R12_12_12_l1_r4B67.lean
c16421d25fc3a9ceb2d29ceb3da7ba13c5ac05d918fdcd5a5a1183525589ab2b  src_overlay/A36W/TGCert3R12_12_12_l1_r4B68.lean
e5687ab42986cb00f1031b21425a8a6aa110481f6c07877935a097d5d1661a0e  src_overlay/A36W/TGCert3R12_12_12_l1_r4B69.lean
299b9e114721b14244d1dafd42a26da49c24a3a3274b669eaef6c7528b891bfe  src_overlay/A36W/TGCert3R12_12_12_l1_r4B70.lean
d32ba677aa2781a5f326ccc32e6995eea1bad2d09f64f603c35dc4a6d245183d  src_overlay/A36W/TGCert3R12_12_12_l1_r4B71.lean
59bbe207ca7d27de4ef1c1d95a54928666cebf4d77aea66664cb010862333f5e  src_overlay/A36W/TGCert3R12_12_12_l1_r4B72.lean
af7faf345ac5d12ea5c565c4c4b792478fe0c14403cb436f919a3ee657d34238  src_overlay/A36W/TGCert3R12_12_12_l1_r4B73.lean
ccfdd30251509ecd0b6b6931004f1aa072dde6509783ad7204045662707948e5  src_overlay/A36W/TGCert3R12_12_12_l1_r4B74.lean
76e1053a60ee4dc762340219c14081d51fd2e84f9f1997f01f395cfb06f5c02d  src_overlay/A36W/TGCert3R12_12_12_l1_r4B75.lean
ed41b9020ace5194cd5dd497083ba4ee2b0a7f1bf2c3ae0cd5d4e33260fce3bf  src_overlay/A36W/TGCert3R12_12_12_l1_r4B76.lean
2e314721ade49e438709128b09c0bf485d97a82a307feccd8f595fb9bdbb435a  src_overlay/A36W/TGCert3R12_12_12_l1_r4B77.lean
b8294da1814c9bd42db9d1e81e017b4f018cf143cdb68cff175a542ac29337bd  src_overlay/A36W/TGCert3R12_12_12_l1_r4B78.lean
babc9989f37b3cf9d4a3fec266dd952102461b1712ec026191fdaeaec3ca1c05  src_overlay/A36W/TGCert3R12_12_12_l1_r4B79.lean
348115d668da93b657aaede79ca54462f6f005860313c1424e864351efd520c8  src_overlay/A36W/TGCert3R12_12_12_l1_r4B80.lean
2f41d01f25445a1f18a25397e2177f0c674a9f40fde291a0c6fced378814fc58  src_overlay/A36W/TGCert3R12_12_12_l1_r4B81.lean
cde5910001608154ff14ab68416cdb6468ee79dccac48c6921f54e509a6e77d2  src_overlay/A36W/TGCert3R12_12_12_l1_r4B82.lean
744a62bcfb53ce5d02e19144039955beaf8190244a066ef3dffc070216f05bf6  src_overlay/A36W/TGCert3R12_12_12_l1_r4B83.lean
87e5017f3a3851217f64dd16aa09cc14c940052886ed02f8d0b8c3673b229aaf  src_overlay/A36W/TGCert3R12_12_12_l1_r4B84.lean
b77e1fead7f1c2be8a28e989d98427d50449ab6c6748b57c3decf3cc67ab9e5c  src_overlay/A36W/TGCert3R12_12_12_l1_r4B85.lean
34dc860d4ee9f0d5f46727562146cd388b47ba79db73a3af76c8c22b0b812673  src_overlay/A36W/TGCert3R12_12_12_l1_r4B86.lean
8c73879a849cf322ab5933d0df56034b490e7880d580dc67eb47f7f06a951826  src_overlay/A36W/TGCert3R12_12_12_l1_r4B87.lean
184db779588c4349ff4f98a29a010d0b246dbb9a1ce785569b080e25a9a07ee0  src_overlay/A36W/TGCert3R12_12_12_l1_r4B88.lean
3c39e0203f8d4129ab780af2d80c753a13347acc4ec1dcb0dc356c8de23a40ef  src_overlay/A36W/TGCert3R12_12_12_l1_r4B89.lean
3fb980e792fc9149431996590c8cdad84c467fb4785e2edb8ffdccde0b006a1d  src_overlay/A36W/TGCert3R12_12_12_l1_r4B90.lean
bc679c7f4348f52450e87cf26e27db8bf8b930f958df016db1d50fcdd63f549a  src_overlay/A36W/TGCert3R12_12_12_l1_r4B91.lean
e2533af3404931f2ab2730d3bbf77196e982e446b2a8fd4e67841c7f349e8cc7  src_overlay/A36W/TGCert3R12_12_12_l1_r4B92.lean
b4db88749fc70b989a447a4cf0d5e0e02b1f1403b44d0dc7e2bea2cbe74235dd  src_overlay/A36W/TGCert3R12_12_12_l1_r4B93.lean
ab355d1727376a062dbb065621366c43aa5b1da23a6d124794532656b639a48e  src_overlay/A36W/TGCert3R12_12_12_l1_r4B94.lean
60969dba0a446b6b7fc4013e2434cdad355dc9c5529d161d0c304a0a7e4dedba  src_overlay/A36W/TGCert3R12_12_12_l1_r4B95.lean
87b080daabf920b481c50c7db6e76cabca27708e9fbe158b769ac808c29e0f5a  src_overlay/A36W/TGCert3R12_12_12_l1_r4B96.lean
422e6f6249ef3740d1df29944405dd831c4f73628188c2fc8ef0787ef9db18a2  src_overlay/A36W/TGCert3R12_12_12_l1_r4B97.lean
07350eb3a30775a366b865376384f47da0f9a3ffdf11fcd3c37d2f1b6670a1e2  src_overlay/A36W/TGCert3R12_12_12_l1_r4B98.lean
3b208c46b84e9e69dd890cdebfd9904c25ccb26bc535bbf9fe74fb762882a2f5  src_overlay/A36W/TGCert3R12_12_12_l1_r4B99.lean
cbfff6d847f62d93a9ae7107bc4667ceaf541c8bca7932bcedfb4d8189054849  src_overlay/A36W/TGCert3R12_12_12_l1_r4Data.lean
a5ef077d8dc38e6f4843152f57ed905494012d3bd0f6043736062082118f89b3  src_overlay/A36W/TGCert3R12_12_12_l1_r4Pol.lean
f41643fb9ce04e13243421414171f161cf91a8ff503d76bec4338b32caf5f914  src_overlay/A36W/TGCert3R12_12_12_l1_r4Q00.lean
91ebe4783ed931f362ec23c32b2d2cea440be38e07e479f8279fe65dcb74e756  src_overlay/A36W/TGCert3R12_12_12_l1_r4Q01.lean
ec7d50ee476d18432a879bcb3651c4379f718aaa2733a5bc4c6c499660a0d467  src_overlay/A36W/TGCert3R12_12_12_l1_r4Q02.lean
724b15d8cce15d8a72009319632f54bf1bb6be03ef1f3c4820981f009379e035  src_overlay/A36W/TGCert3R12_12_12_l1_r4Q03.lean
c491d15489410e1964cd150c3331ef5b74a852e96192b98eafc2b07142090b49  src_overlay/A36W/TGCert3R12_12_12_l1_r4Q04.lean
82bb00da3a5bdf1b84b331807c6cfb451bea5f31097e17445d3e59fc2f0e1e99  src_overlay/A36W/TGCert3R12_12_12_l1_r4Q05.lean
c73a54e5542b20e254fcb059b7025f25b9b0909d135a10082a01ad3eb089930f  src_overlay/A36W/TGCert3R12_12_12_l1_r4Q06.lean
19fab1926274bc8ce23c56480da2ae520a33241aa9895438328e47ec0d95809f  src_overlay/A36W/TGCert3R12_12_12_l1_r4Q07.lean
20460d88dd3cea0c2b350eb5d1304bd8551c3c7d17947f571f1130489ed49482  src_overlay/A36W/TGCert3R12_12_12_l1_r4Q08.lean
9b3a60b94340abe9f7d2739329386af4bdfc071870d76e7b2751e85df77df87f  src_overlay/A36W/TGCert3R12_12_12_l1_r4Q09.lean
35e737d7666d6cd0e3299f22cd16f44b59dac1cb364db56c686ee382bce94df8  src_overlay/A36W/TGCert3R12_12_12_l1_r4Q10.lean
a4f607055b8f9ffb2e56926a64cbc2966539d7b53f22f7cdec7a63f88c2beb99  src_overlay/A36W/TGCert3R12_12_12_l1_r4Q11.lean
4b25dc2ea5d8eca1cdc7c1fab65136961402655fe87336a92dc1e9af62f60c80  src_overlay/A36W/TGCert3R12_12_12_l1_r4Q12.lean
511883b3c9e935e6655694cd0f9942a1b2334554cf5603764bc9c98dea0d7bbb  src_overlay/A36W/TGCert3R12_12_12_l1_r4Q13.lean
3d0f890036d57d929d356e5afd389ef075052596508bb85151795cda1616328a  src_overlay/A36W/TGCert3R12_12_12_l1_r4Q14.lean
8450bdc8cb9c310038126b363bed0f77ef127904a5f49fb4ad250ecfef8c5840  src_overlay/A36W/TGCert3R12_12_12_l1_r4Q15.lean
6cd3fb6ecda8668dbda682763b18885b6d020e5b4b2047df817610961fd34cd1  src_overlay/A36W/TGCert3R12_12_12_l1_r4Q16.lean
898c9df46efe9665717e0822133e33b5c4064904c2fc9807b9de0554eb757c6a  src_overlay/A36W/TGCert3R12_12_12_l1_r4T.lean
3600659bd45be796595960da7d138db476ee5c25f043cf08359323e51edf5065  src_overlay/A36W/TGCert3R12_12_12_l1_r4V1.lean
e42c7d44efdc97f1ca91b2ac718ae19922cd310076bbc789e3e411fea5e9c859  src_overlay/A36W/TGCert3R12_12_12_l1_r4V2.lean
448051632b12384d2755febebef536626fef25ab9e9404143c0530db708e23bd  src_overlay/A36W/TGCert3R12_12_12_l1_r4V3.lean
5f8a1766659ad0dd3bca65967d3173ca477ed06a006e38ca24fb24c591343114  src_overlay/A36W/TGCert3R12_12_12_l1_r4V4.lean
edd096375ec1f20d883cba94c7e2d2f3d26c4ff2904a6c750fa8b65e6a57bc06  src_overlay/A36W/TGCert3R4_8_6_l3_r2.lean
6cc97b6f32a977700ce601ae14174abe08fe1319a785d3bbf7442db6e5f2434b  src_overlay/A36W/TGCert3R4_8_6_l3_r2B00.lean
b5532939fb6bbf8c977aad270f6fd4e86af7ab248cb349f880d6973399fb4439  src_overlay/A36W/TGCert3R4_8_6_l3_r2Data.lean
30c5a67781a2a621029b6d84327a38a332e4ee4a62540189275a94bc6b31c22c  src_overlay/A36W/TGCert3R4_8_6_l3_r2Pol.lean
fee4aa44e80b6bff9b4d90caeffb8e651154efdfc0a527a33a05334ae24714d6  src_overlay/A36W/TGCert3R4_8_6_l3_r2Q00.lean
1ffdd282cc4ad22cd1e225b1589bb90c4a81541454bba5893dd4321db58c1a34  src_overlay/A36W/TGCert3R4_8_6_l3_r2T.lean
b43b22d014b6830970f0b14ff3bb139a45757b47a53d367ca408a86af0460ba6  src_overlay/A36W/TGCert3R4_8_6_l3_r2V1.lean
2ccaad9fb5eef1bfc2caf2ac1b399cee08175255ec10c65f5d647ed01cab0a61  src_overlay/A36W/TGCert3R4_8_6_l3_r2V2.lean
de950521b97cfb8e44e74ac15386c0c81e26bd31a66f1724bd98473c287b42f8  src_overlay/A36W/TGCert3R4_8_6_l3_r3.lean
df87c8828898e14a1e9385b0d8310ed8df291689607da14919ce93fe68ff4dc8  src_overlay/A36W/TGCert3R4_8_6_l3_r3B00.lean
71752dbe6d822514b3fa7b4bc2ef652eaa01f0405c8aa5c7243f6e8e8aa319aa  src_overlay/A36W/TGCert3R4_8_6_l3_r3B01.lean
1be07d773b6de7955d237f8edd83d74cabab921f1df3630bd0cf4d15e9ea58b5  src_overlay/A36W/TGCert3R4_8_6_l3_r3B02.lean
d7a089b10d200ff3e62da02b11b9db57208876b142f1ff14a5ad3357f55b1e31  src_overlay/A36W/TGCert3R4_8_6_l3_r3B03.lean
6b00978899d85dabd1a8ec311cdf1a3b42ba597c8860615ef55cbec0bffafc41  src_overlay/A36W/TGCert3R4_8_6_l3_r3Data.lean
65eaa1a8f5033182faed6ade24b0974c99434fe5cd4a1076ff1084de10fa0f09  src_overlay/A36W/TGCert3R4_8_6_l3_r3Pol.lean
5b09edc45b999db1dafacdb538e16cf71b4290acc6ac640bc20b83697b5a2aa7  src_overlay/A36W/TGCert3R4_8_6_l3_r3Q00.lean
cd41a0111d5c1e1263596b0e79a35d421cd1ad481370b3ffd78c129b6127e788  src_overlay/A36W/TGCert3R4_8_6_l3_r3T.lean
1c2aaf53db1d405a7a728a644cdacecce9536cb2875f2b963245774c4375521e  src_overlay/A36W/TGCert3R4_8_6_l3_r3V1.lean
9792afedd60010d73427fcc6bc89a15bad462d2897c1760f4158583ee89d78b6  src_overlay/A36W/TGCert3R4_8_6_l3_r3V2.lean
275c7ab561f1139dedb4b0a2f258a00ab0655a577b6dcfa1a1d1a5429fc038b0  src_overlay/A36W/TGCert3R4_8_6_l3_r3V3.lean
21aab8da57acf0badd236cf2a997971ed7c3821ec91cc0170cb8847244849a94  src_overlay/A36W/TGCert3R5_11_8_l2_r2.lean
ab742926f1894d7913ab26f2b71365b294dba64504308b746903c91e07650bb3  src_overlay/A36W/TGCert3R5_11_8_l2_r2B00.lean
29ed5e305e3f7bbec31b9c8acd1c04436a161ec82cc8b94b3166f1272c0dcc6d  src_overlay/A36W/TGCert3R5_11_8_l2_r2B01.lean
c8463ea89c584e537e22ee16f94c022e122f56f2ff8a9e942c9bc46b357f6467  src_overlay/A36W/TGCert3R5_11_8_l2_r2B02.lean
6b5f3fc865e018b45d041a6bff165b2fb7fe68b9ceb0177da24a6b926ff3b296  src_overlay/A36W/TGCert3R5_11_8_l2_r2B03.lean
b31560b5e8b83ce613ab6b25dbe870149be0bc9fba82dedc31c9c188107704bf  src_overlay/A36W/TGCert3R5_11_8_l2_r2B04.lean
ae2319739dedf473d639c5c6674adc0f02779fe1b3fee00929396f2e255becf5  src_overlay/A36W/TGCert3R5_11_8_l2_r2B05.lean
cd8854bd42dedb712f8e96296e25de131504ceba66aa2845690f2b7d3bad06d2  src_overlay/A36W/TGCert3R5_11_8_l2_r2B06.lean
d4077cf8fcf365ecf553cbc00d55da619ca4512d5ad2d5b5ae7f4f4bd97a9815  src_overlay/A36W/TGCert3R5_11_8_l2_r2B07.lean
f2a93273d4aa78799f88886b085850639034b87ea49a6d9374da4dc0dc677ff9  src_overlay/A36W/TGCert3R5_11_8_l2_r2Data.lean
9a0a8f706cb72797799efd91494c73d9c677e1342e72ccce85dd81ae49c09dc4  src_overlay/A36W/TGCert3R5_11_8_l2_r2Pol.lean
947558fac70c15ddd680371daf889e1ee19ad85f51fe6620278a5cf325ffed9c  src_overlay/A36W/TGCert3R5_11_8_l2_r2Q00.lean
c18983e695ad978e13078fb036b517879ae47550848f9621aed31aa1586b669a  src_overlay/A36W/TGCert3R5_11_8_l2_r2T.lean
87637fae155c31184edffc940ea8fd6e0eaacb45b8bb5901f27fcc4109682701  src_overlay/A36W/TGCert3R5_11_8_l2_r2V1.lean
6b35249c812a1912249bca7b8e5c97dc6bae336a111016062095e5244be99db9  src_overlay/A36W/TGCert3R5_11_8_l2_r2V2.lean
80419638f5a3b6f0fe598f95c88109a37635cebe323f6e7c8646b33647e18109  src_overlay/A36W/TGCert3R5_11_8_l2_r3.lean
afc95ba0c28443e0de6caae0957dfa5c9e0e5041611cd959c524baa77db647cc  src_overlay/A36W/TGCert3R5_11_8_l2_r3B00.lean
864e1c611b17ec2e7c93b83e5c4d1cc1b645525f24867baa076fd1722d73406e  src_overlay/A36W/TGCert3R5_11_8_l2_r3B01.lean
a0c8eec6549b6a5a4a5b9ca039d823f69cc6b61980b9ab2636884c8703b44dbb  src_overlay/A36W/TGCert3R5_11_8_l2_r3B02.lean
0be998e34fe47a7d5c77532196a565b67445fa6446524214a3e8929aab448bea  src_overlay/A36W/TGCert3R5_11_8_l2_r3B03.lean
53e12aef1873627949a8acacdc4ab86158f5402923c9cec48b9bf70ead39e325  src_overlay/A36W/TGCert3R5_11_8_l2_r3B04.lean
a03289b482810c528ca7fa9eebe464eb83fdd4a3d411437ca408895e6d196a5a  src_overlay/A36W/TGCert3R5_11_8_l2_r3B05.lean
3ec45d4c8e76d43c60bfc9e515ab87b0811886d36448b8a15e4b923e590da12f  src_overlay/A36W/TGCert3R5_11_8_l2_r3B06.lean
51bb8a6a20aed553b5c022b6c435fe8bb857293b8807b2e7a684862e06390c5e  src_overlay/A36W/TGCert3R5_11_8_l2_r3B07.lean
2b3d667ca6725493746aa2851aae5d2e1a81fc440074507248baab78f1153d36  src_overlay/A36W/TGCert3R5_11_8_l2_r3B08.lean
4ade09235ea26e079ee76b1d1e9cff6eaa3e74877da14dd35de2d38d2d07a19a  src_overlay/A36W/TGCert3R5_11_8_l2_r3B09.lean
65088236bbbb20fb295f29463186397e934937104ff46319516b5185bf214126  src_overlay/A36W/TGCert3R5_11_8_l2_r3B10.lean
89a62f5e42de34378923d11a7118f912f895ca9a9c0bd724bf6831eafe052b55  src_overlay/A36W/TGCert3R5_11_8_l2_r3B11.lean
6ea9727d9f9196f7ab6e6990529348750d2fbaf33d2803e6bbc943bbee890856  src_overlay/A36W/TGCert3R5_11_8_l2_r3B12.lean
e4cffae34ed41bf5fe99ed22d0accf357936e4f88f3d3cebe95cb6e5de71f0ca  src_overlay/A36W/TGCert3R5_11_8_l2_r3B13.lean
838e0552f055ff91b5b25d87f4148c04ad1aae2bea21c719f6bf38da3ae1a600  src_overlay/A36W/TGCert3R5_11_8_l2_r3B14.lean
13ba83ffeadc84bfe991b48973e0b082c4c7059679575034a3f0c0538be94de0  src_overlay/A36W/TGCert3R5_11_8_l2_r3Data.lean
5518ecd5ea7e46bcea8288432535f0478cffb11c44b053f2d23bc424d99d1d64  src_overlay/A36W/TGCert3R5_11_8_l2_r3Pol.lean
7a04a7cc97437840ce2245212a60bd5f7fba08c6d00802ca87c6c42ae84ac712  src_overlay/A36W/TGCert3R5_11_8_l2_r3Q00.lean
d35c96450f49fb28999bfdfb6a7985bfc319749291105ee849026c2ab125e992  src_overlay/A36W/TGCert3R5_11_8_l2_r3T.lean
c37c1a623f73e0cb0d2f50ae15740ec3dc5853f8fe6c138bf3983c1b3b48a001  src_overlay/A36W/TGCert3R5_11_8_l2_r3V1.lean
45e8a4c6c3f994ee654a27ffe492645551d34e1108be59de8dcfb598b4abeb3d  src_overlay/A36W/TGCert3R5_11_8_l2_r3V2.lean
7f5c751cd75d32ec836c7debb82150b613e8ec02d5b20a478d378ead647f10b6  src_overlay/A36W/TGCert3R5_11_8_l2_r3V3.lean
1645a13a1398cbd5f59c043e0a82e47eb1a6b95073a8e6d253954af5c8066d2b  src_overlay/A36W/TGCert3R5_11_8_l2_r4.lean
035b8db86b04b611979009ad8f5ffebcecff5b281f1a480240fcc00817d45ffd  src_overlay/A36W/TGCert3R5_11_8_l2_r4B00.lean
9741c254ee5b71a13dead0e450488e10cc1be11e99ff423af6f3f5710f5ce648  src_overlay/A36W/TGCert3R5_11_8_l2_r4B01.lean
8a6827b32bd2a47f1d78bca4c9c3818b13fbed0ed1fc45968b88bb000a9f3c9f  src_overlay/A36W/TGCert3R5_11_8_l2_r4B02.lean
f0b1dc93a1d73227e7952e3da166a3e7c4a71e64f2d8c3c33a4085dc8ca0625f  src_overlay/A36W/TGCert3R5_11_8_l2_r4B03.lean
7c9cca8c1687f7a2b2843c2093cf0c81f4e0f8727e4e39eb534c37dec1306668  src_overlay/A36W/TGCert3R5_11_8_l2_r4B04.lean
e9b57d593fefefab06ac549b12d6bdd1304d86682d706f15ca07f0c93e81ee56  src_overlay/A36W/TGCert3R5_11_8_l2_r4B05.lean
55b40f241e7a822943f017e38a57a1023a2b3dcb307be8dd4fe6150a3dfb0725  src_overlay/A36W/TGCert3R5_11_8_l2_r4B06.lean
2f6eb35996d6a7f974081911cb17c005cbb494a70cca323d705988889b80cce1  src_overlay/A36W/TGCert3R5_11_8_l2_r4B07.lean
de788653a0671b4bf5abaaf4c23945acff927cd249ec1b17fcd529d2a7913aa2  src_overlay/A36W/TGCert3R5_11_8_l2_r4B08.lean
ce4f4a6a548eace0910e4dfd7efd6dccc18389f5deea87fda6fe5dc9df188cf8  src_overlay/A36W/TGCert3R5_11_8_l2_r4B09.lean
02c4dcbb6f18f5c8fca50237f73972f0f5a69055c9a4a33c784d3c785ed35fbd  src_overlay/A36W/TGCert3R5_11_8_l2_r4B10.lean
9b917825291cd280836041027472bc861887eea3fba4caefa52427f8c26eac8b  src_overlay/A36W/TGCert3R5_11_8_l2_r4B11.lean
9d72e88a0023dd1df2cf3fa8a2aa3fcccbfe4d02559ab6798c1d2e9fce1e7596  src_overlay/A36W/TGCert3R5_11_8_l2_r4B12.lean
794233a9c988d8b989e75dd7c9a971e44355a4938097fc7bd3e32aa1126e0784  src_overlay/A36W/TGCert3R5_11_8_l2_r4B13.lean
823ad34bcd8a2d41a86264f5d50f50abc594f6688e381c4d881e5c43b880b67e  src_overlay/A36W/TGCert3R5_11_8_l2_r4B14.lean
974f7b85ff058bc118d9ece45107e4162be372b5381fbc7f17089cae0ed6d1e4  src_overlay/A36W/TGCert3R5_11_8_l2_r4B15.lean
e94bfe2d8d5f9a4ffdd47d5f46b428f1b2adc0d4001a1e7763853fb49fe19e46  src_overlay/A36W/TGCert3R5_11_8_l2_r4B16.lean
ce2084a5e04323fd563af0bd9f5085de115e4de550564e51400d17e30c2e487c  src_overlay/A36W/TGCert3R5_11_8_l2_r4B17.lean
56c64615ac8d123454b36da64010d28f13f22da41513f70cfba645bc41b73c8e  src_overlay/A36W/TGCert3R5_11_8_l2_r4B18.lean
c87562f4a842722a1101c79f72eb34940219cc1bb190ef0df316bb8e7921f03c  src_overlay/A36W/TGCert3R5_11_8_l2_r4B19.lean
e33fa5e866d718c64a62b17e4a0d61ae01775242127dcee53ed566c6c540ed0a  src_overlay/A36W/TGCert3R5_11_8_l2_r4B20.lean
c0b438641999bd913350898173cfd897546579ec47f7ffd882324a9e78e35430  src_overlay/A36W/TGCert3R5_11_8_l2_r4B21.lean
bdaee512e9f290f08aeedd70c4aefbce19a51d2e5ab41277f8c5139a84bb661d  src_overlay/A36W/TGCert3R5_11_8_l2_r4B22.lean
5192487d0839dddfe6141654ae1811c7966c2df6883c10a9361fc3f573b9738f  src_overlay/A36W/TGCert3R5_11_8_l2_r4Data.lean
923ed15558091f489441c1d5dad419d26b06c3618aa0e8dc499997663bed0a1a  src_overlay/A36W/TGCert3R5_11_8_l2_r4Pol.lean
4a2effba7d4b02d3e97e85fb09870583662fadc23e2bf2676ebabfe6898e9971  src_overlay/A36W/TGCert3R5_11_8_l2_r4Q00.lean
d9c1bb34da39f1f0f8e2a56d3c485c03256388943eb436b0860f64e7202e8c89  src_overlay/A36W/TGCert3R5_11_8_l2_r4Q01.lean
17f73d5e94d5107eb964e56860f2c17b89bbf887342e15f0e15912c8b975f9b6  src_overlay/A36W/TGCert3R5_11_8_l2_r4Q02.lean
695380fc56ba99271c32eb38a58b4a6a623d88de196745db06cbb4136876b632  src_overlay/A36W/TGCert3R5_11_8_l2_r4Q03.lean
83b6d008d39e8530627a3971f1d71568ff3784a79fe740ed4a0100eee7a7dc7c  src_overlay/A36W/TGCert3R5_11_8_l2_r4Q04.lean
3239779a9dbe7043eaec131cef48359f53d4fe0826fb7c0853270db81696d27c  src_overlay/A36W/TGCert3R5_11_8_l2_r4Q05.lean
e43889842f4215fe2a3b2a29545a86813f0ae08fcc6b885b4a81cb0b97c1161d  src_overlay/A36W/TGCert3R5_11_8_l2_r4Q06.lean
e6dd03bf3e45bf2f9707308eb3d42e564df2e433b64079b58ae0de58f04a0899  src_overlay/A36W/TGCert3R5_11_8_l2_r4Q07.lean
034652e87198e7f99a78ff3443a405db88fdad32a1740d5deee17c067ca3eef6  src_overlay/A36W/TGCert3R5_11_8_l2_r4Q08.lean
3c9ebee6a24a69aff511a670f11e0bbc674792345f75341fb2b1d271d421b0c0  src_overlay/A36W/TGCert3R5_11_8_l2_r4T.lean
5aa7c739ad7840269ed34ae8b2510149be3d0786adaf9e2d7f0e336350c621f8  src_overlay/A36W/TGCert3R5_11_8_l2_r4V1.lean
cef0abe1731ea219d755c7ec18eda0cd0b4d804aa4e8a7ce9e8cb5b84752c1f1  src_overlay/A36W/TGCert3R5_11_8_l2_r4V2.lean
49a8c6bf2905ae6b62926aafbbff41922a7f60142a8abd0f10069ce017c78405  src_overlay/A36W/TGCert3R5_11_8_l2_r4V3.lean
b18ef462240aea0ca31d70d2d9c93da6ceff65164c3af55ccc35280160d4409c  src_overlay/A36W/TGCert3R5_11_8_l2_r4V4.lean
25af935b37f1e79a8c969ea9b600e2eee65f633e63fbc5178631bf12b075637a  src_overlay/A36W/TGCert3R6_10_4_l4_r2.lean
b0fd027b92d89f85959c24a05ba8b2cb4dec4ed969d2b5b35e493fb36b858ae6  src_overlay/A36W/TGCert3R6_10_4_l4_r2B00.lean
3886e0b9706755ee8f9a997160daab83a35996a07ed3db1b75f80c45d85f17a1  src_overlay/A36W/TGCert3R6_10_4_l4_r2B01.lean
01cfb2bde2d270b932b58f02fd5ae3586df35423bc1bb2bce013f6f33e6bf4da  src_overlay/A36W/TGCert3R6_10_4_l4_r2B02.lean
daec7ef31e216ac173d20893762d64fc8b57b6478bd13fd29ef0d628da6969c1  src_overlay/A36W/TGCert3R6_10_4_l4_r2B03.lean
5a2ee057f4839521d87e98379df0d748ec3babd8209beb8728b25e97d28073fc  src_overlay/A36W/TGCert3R6_10_4_l4_r2B04.lean
e5bb9067be7b5866e61347d0d67dd29ce1cc80bc351a4d2dce6c7c4e25c8b26b  src_overlay/A36W/TGCert3R6_10_4_l4_r2B05.lean
f72eba8a7b95f256ddb86e534f84893d25e80c0ccb11322af6217c7ece09c627  src_overlay/A36W/TGCert3R6_10_4_l4_r2B06.lean
76fa44695bd68bab330d64073d0fe482f70d96f80b3eb8cef24a3523427428e1  src_overlay/A36W/TGCert3R6_10_4_l4_r2B07.lean
7ac5a609003cee753e0dc598d057a6a7d29820c05684383ff1313192471565bc  src_overlay/A36W/TGCert3R6_10_4_l4_r2Data.lean
3d8f0512e21802bf849b0d49fb27fba0ff7ae27ca2a47eec12070ebaea60bd75  src_overlay/A36W/TGCert3R6_10_4_l4_r2Pol.lean
3bf490bc4836d51d72f33ade8b5a0da8512dd5cc208a22479877f72ed1224874  src_overlay/A36W/TGCert3R6_10_4_l4_r2Q00.lean
7563c884c99a48ac8373a2394db78b1922541141f6a50d841f12fde72f66aa17  src_overlay/A36W/TGCert3R6_10_4_l4_r2T.lean
2b86f86b6299620a1e121afe68f3a46a847ecb80d8211de88da81053d39df159  src_overlay/A36W/TGCert3R6_10_4_l4_r2V1.lean
4d4bf34a488f7bae039d523c37c0e2a34af1a44f4e315e1cccfb8b16802ecf90  src_overlay/A36W/TGCert3R6_10_4_l4_r2V2.lean
d4db5acf045215eced730badd6244b6719eebefe6d5f8eb59c60ef6b3fbe0437  src_overlay/A36W/TGCert3R6_10_4_l4_r3.lean
fde16e6b7f57e2c72fc97e3619fc16d3053466d64ca419acce2038360303af38  src_overlay/A36W/TGCert3R6_10_4_l4_r3B00.lean
6ea8d1ba3bf44ab19f7b4266d76056393086d55974bf00b02f2dc56ba38ceda3  src_overlay/A36W/TGCert3R6_10_4_l4_r3B01.lean
34a069ae601c2d1d8988c5a84abb7206abbfe49f37dc85102edd2180255a9b11  src_overlay/A36W/TGCert3R6_10_4_l4_r3B02.lean
d3d4a0d3517d143c8f50f68c21d339ec0bdb36bd4b37f40b347e0f13232d0ba1  src_overlay/A36W/TGCert3R6_10_4_l4_r3B03.lean
3e16f24bb94fb42b3e7718161a32b2439abf1c6223851b6ec757850482156c83  src_overlay/A36W/TGCert3R6_10_4_l4_r3B04.lean
b8efe3fb94163d4187d2bad4a73eb00b6cbce37936fc5c4974277d96b1081253  src_overlay/A36W/TGCert3R6_10_4_l4_r3B05.lean
a5d2451a315dc3f720df8285f64bef4229320d6347f83a2f18a3f57b0c66a841  src_overlay/A36W/TGCert3R6_10_4_l4_r3B06.lean
3aecffac5e5a1e8dba983ac2398e4a16b7fd0d063d627f84e0619a14d64ce9fa  src_overlay/A36W/TGCert3R6_10_4_l4_r3B07.lean
7669fa40ad8506ea355399eddcadff84c91c4b0b9155a0fbfc0b093f51734b33  src_overlay/A36W/TGCert3R6_10_4_l4_r3B08.lean
848ba8d0b182f1080ebe6a2656aeaa7017b05333b0c152af7509c733c51cb5e1  src_overlay/A36W/TGCert3R6_10_4_l4_r3B09.lean
25a2bd6adc3a65eae299dc9ddffb4c4be949612195423716355076815aa987f3  src_overlay/A36W/TGCert3R6_10_4_l4_r3B10.lean
f627adacbfdb1d8d5203d4aaeaaa17dc4483ebef8788496eed3b61e95407e33a  src_overlay/A36W/TGCert3R6_10_4_l4_r3B11.lean
9b100a856f101f32652efa1bd8b5c5ee0627c6fa9eada4d2f657d077a1a00ec4  src_overlay/A36W/TGCert3R6_10_4_l4_r3B12.lean
b7e02caf89ca5f70321c3320425883b8a997b7226cb482eba59e15496e135fd9  src_overlay/A36W/TGCert3R6_10_4_l4_r3B13.lean
f4ceeeb38881a7a2f93677b5c74b7e08f6e511699ad47d1032dbcee1c8631345  src_overlay/A36W/TGCert3R6_10_4_l4_r3B14.lean
e2ccb18793561038c9f06073e0464eb938f8386e27d400858f5f6ebb5bd6e2cd  src_overlay/A36W/TGCert3R6_10_4_l4_r3Data.lean
d1129f1c71532ade9f0020271b4a10cbc5fd0a4cb87bbf3799cecebfb7ace6c8  src_overlay/A36W/TGCert3R6_10_4_l4_r3Pol.lean
9144916e6a672916d2bd0e1a0ca61acd09cd4c92a22462ead70b1b0b6e53d209  src_overlay/A36W/TGCert3R6_10_4_l4_r3Q00.lean
45f281045593e6d10d53b236c573023417522fe8a539c5e62601758afc2621d2  src_overlay/A36W/TGCert3R6_10_4_l4_r3T.lean
435bd763a7ffc0d5490a32a8a59e5a490f6413a7fc507f7704fbf3aea9e89803  src_overlay/A36W/TGCert3R6_10_4_l4_r3V1.lean
43d825cb3256f0ce6e70d8d917a4287f2e36bcf10d1b79b713fb49c93fff50fc  src_overlay/A36W/TGCert3R6_10_4_l4_r3V2.lean
14b8ba627d8fbc8157354843ea9c5a88bfed2c6516c6019fc99c74c7402906cc  src_overlay/A36W/TGCert3R6_10_4_l4_r3V3.lean
3d0ff90409552b5e0fd5daa77d47a9cb9d663e42b79a8f4da1a41b49a6b39c5a  src_overlay/A36W/TGCert3R6_10_4_l4_r4.lean
72b6483f09fd37bf67d3c13d39bc1fab529d1459f2aa217c88fb6ad67cfe0734  src_overlay/A36W/TGCert3R6_10_4_l4_r4B00.lean
1cffce1de760c160a7db11b5f7ef45ab050535677b0f452ee0799a371a2efae9  src_overlay/A36W/TGCert3R6_10_4_l4_r4B01.lean
6cbb1dd8713af530c4d1202c9633ca13383adbc2bd2fce0be0b6d7544b77f2a1  src_overlay/A36W/TGCert3R6_10_4_l4_r4B02.lean
a3f14e6c7fe01c0b980ea87729559369b69ed6b9f4795b55a0b25710721f1012  src_overlay/A36W/TGCert3R6_10_4_l4_r4B03.lean
de75e397d73409dfbe9831fe095b51aa91f3bbf2b4a2deda10cd7d6e2059b9f4  src_overlay/A36W/TGCert3R6_10_4_l4_r4B04.lean
0a52e53c116fea219280b215ca3c9aeda4cc913be199c9f2105fc209d4704037  src_overlay/A36W/TGCert3R6_10_4_l4_r4B05.lean
0998448bd5e15e5ac9068f0ce5784ed49d7d2e969e09d2dc6a916b30dd35ed72  src_overlay/A36W/TGCert3R6_10_4_l4_r4B06.lean
c6691a25fea68a6353998b9c928ae5a2c38dcb7a4ad42a0dc34f0134ee4c7aa8  src_overlay/A36W/TGCert3R6_10_4_l4_r4B07.lean
bccf1d7523b02af82aa2804b1bf7dc25c7e7f5a70eb5bc50d972d9bb2eaba8cd  src_overlay/A36W/TGCert3R6_10_4_l4_r4B08.lean
41e15b27a4472db2bd29fafec2b1c82267b566358f6cd5cba9692ac59b2b2ecc  src_overlay/A36W/TGCert3R6_10_4_l4_r4B09.lean
65722c23f12940ef14577c4da83fcc6ed65a5d5d3a0c3aa9643ff280903e5ca7  src_overlay/A36W/TGCert3R6_10_4_l4_r4B10.lean
c21a7b11614fa182a36fd0885e6c85624b06a25f0bd1253cb2276410797e9bc5  src_overlay/A36W/TGCert3R6_10_4_l4_r4B11.lean
b1ccad55a58169022e5795634e89d0314416edb15f4868e58d9c2d7aaa52fb3f  src_overlay/A36W/TGCert3R6_10_4_l4_r4B12.lean
e0722d279d54a2f1af08f461e0345c55f7c2677e436c771e2aa66e946e51d251  src_overlay/A36W/TGCert3R6_10_4_l4_r4B13.lean
bdc42da9b98d7dc34cd89d034b8cede637cc21e4776b70714090b807e347733a  src_overlay/A36W/TGCert3R6_10_4_l4_r4B14.lean
77f5480aa01c8d422ed86e3c25ef67ebacac20d92d2fddb65d6da601cfe4908b  src_overlay/A36W/TGCert3R6_10_4_l4_r4B15.lean
cd21072825d68ec4d16a29c8434b5714b7ee86c5e888c14e50b4e293b74aca59  src_overlay/A36W/TGCert3R6_10_4_l4_r4B16.lean
82ea447c44645432d868b27ae4eefded96ec3b64273aab431c5f64fdc0b10c63  src_overlay/A36W/TGCert3R6_10_4_l4_r4B17.lean
67da2907e3cef308307f1630e033dc0dbfed335a08345b9200dde69dd62a6572  src_overlay/A36W/TGCert3R6_10_4_l4_r4B18.lean
40d23f43e0607e856600e1378a08a17b091909a7a917dbcf3f15551329c012e1  src_overlay/A36W/TGCert3R6_10_4_l4_r4B19.lean
9a358035633faf05159e959689212f754f353e5b2eb5b644299c12abd67773e9  src_overlay/A36W/TGCert3R6_10_4_l4_r4B20.lean
8fcefb5184146dd5315bae4b2a335fbea041869fc53205998cf11f866ce72bca  src_overlay/A36W/TGCert3R6_10_4_l4_r4B21.lean
733c3e5ba53743041babb8da6b15f36dac42a8b9f62aed152cc8b260df08ff81  src_overlay/A36W/TGCert3R6_10_4_l4_r4Data.lean
393a8bc75e5c02162590afd4d025ab6ead5611104a4f8b25bf79e7856acfb852  src_overlay/A36W/TGCert3R6_10_4_l4_r4Pol.lean
6a76565b6adddc099cc595886e3e50d19fcee2eee11fe999326b223b197b43cf  src_overlay/A36W/TGCert3R6_10_4_l4_r4Q00.lean
c43fcca7d38c2b8068f4874521883d4dbd688810608db4dc6ec703499fd88451  src_overlay/A36W/TGCert3R6_10_4_l4_r4T.lean
cf8c85f9d335fce4e79c540816d0709276781b789a964a793a0eae30741ce669  src_overlay/A36W/TGCert3R6_10_4_l4_r4V1.lean
17ec3f9518d70a965d0891d736f13baa8bed179ae02210ab5ee09aafef47b213  src_overlay/A36W/TGCert3R6_10_4_l4_r4V2.lean
7ce89a3125f88ab85ecbb661f3d80b4c3506d3bde48640c2d0f3e7822a4594b7  src_overlay/A36W/TGCert3R6_10_4_l4_r4V3.lean
b6e54e232894f7358fdd3b3b12e16d16119ea47fd10a15e0ede7a34b950b91f9  src_overlay/A36W/TGCert3R6_10_4_l4_r4V4.lean
12db73432a6c7d85fe6a2040fefe6ab6b0c3e8360b458b2c7f53dff081a91ed8  src_overlay/A36W/TGCert3R8_8_5_l2_r2.lean
5aed94fccd7cd89b00ff59278e6b60e2492a4c8a8d6333438d4c9bbe83a8b695  src_overlay/A36W/TGCert3R8_8_5_l2_r2B00.lean
df56336f76e1bff6c7491f1a138911479c5a960295193d96d1155b74f80c3186  src_overlay/A36W/TGCert3R8_8_5_l2_r2B01.lean
cc7e4d02da6eb0d9ba539eb906066f41fe6072b1407dc4c4f496ce131147a57a  src_overlay/A36W/TGCert3R8_8_5_l2_r2B02.lean
6d3334fc8eec314db1a350db05533f00faf85c01dc2b18e1cc1fda9bb16c65a1  src_overlay/A36W/TGCert3R8_8_5_l2_r2B03.lean
3b0540c2e509fd790edc0e5fc4e34ee992bcf6dcda2928f803073ddb7a776357  src_overlay/A36W/TGCert3R8_8_5_l2_r2B04.lean
a5b52f53a64c055501c0cd34ec5b7cc821e9fef55c270bb5c821ed6a99f10afb  src_overlay/A36W/TGCert3R8_8_5_l2_r2B05.lean
abe8093cfa437fcd3d49e681e0f7239ac7b1d8a35f05806d8b5d330efe2da845  src_overlay/A36W/TGCert3R8_8_5_l2_r2B06.lean
b4e3b73328a3c4775dc6caa4d6900e29c6b6a9cb096bc60ebf9045b972ffb749  src_overlay/A36W/TGCert3R8_8_5_l2_r2B07.lean
6c9d324fbe52e7c443c16a8152c427caf46cb3f8198ca4075400410d8b59fc79  src_overlay/A36W/TGCert3R8_8_5_l2_r2B08.lean
06933c181cd1574d087c8959419e26dd79eb8402dce25c6c39e6a6beb97c5be7  src_overlay/A36W/TGCert3R8_8_5_l2_r2B09.lean
d73968d13916930df278239b83e93fe1be641e31017dd8ef44333f6b9c8dff1a  src_overlay/A36W/TGCert3R8_8_5_l2_r2Data.lean
f7880aec9966216c69e11061fb77679fda0beac6cd41999650932a650778b1a4  src_overlay/A36W/TGCert3R8_8_5_l2_r2Pol.lean
a208253ac5ffc33e4f6bc4ac891c9a5893f35466e2e7c3d6bc497d9bdad16004  src_overlay/A36W/TGCert3R8_8_5_l2_r2Q00.lean
8202cdfb74d5def6a654d6812a5996051e5fa0096902da6613291a19708060fa  src_overlay/A36W/TGCert3R8_8_5_l2_r2T.lean
e613dda8c638e09a0032769f67eba02fd22b0d59eb13ff4e7e2f5b507d0d5f57  src_overlay/A36W/TGCert3R8_8_5_l2_r2V1.lean
ea7f00dcd5a2ef90a1ff83366437da8b61deba528ca67ecc5890a3f698bf3c6c  src_overlay/A36W/TGCert3R8_8_5_l2_r2V2.lean
43d8d8c0de1183b0a2bf12821f9f88abe17af5276b8cad0b12061b1fe8d5cb4e  src_overlay/A36W/TGCert3R8_8_5_l2_r3.lean
4e91b677e085bcc56cfaf1677cbd339a9a21e3bf25e5366bde1d37c509005a10  src_overlay/A36W/TGCert3R8_8_5_l2_r3B00.lean
9a8c9d1116ea47a1f978e7d9cd93cecf33468001e08c37b1699236edd79c491e  src_overlay/A36W/TGCert3R8_8_5_l2_r3B01.lean
517438ffa59275f46a79eee9df2f670d973b6c25a1423cfb34b8dcbf0d8c8c78  src_overlay/A36W/TGCert3R8_8_5_l2_r3B02.lean
22e196aab589fdeedb32ee770deb1756e06c57517d3230e1e271ac1072cb7bac  src_overlay/A36W/TGCert3R8_8_5_l2_r3B03.lean
2515dbfc55b1cec335eaadc3fa00e704eea2ca52189c0c4c581fd797bc56ce44  src_overlay/A36W/TGCert3R8_8_5_l2_r3B04.lean
828e044bdcd2475d723dc8ae0264bc60ee0529112f8dce60689ab1e3956bac0d  src_overlay/A36W/TGCert3R8_8_5_l2_r3B05.lean
0ec599cf099afbd28c0c480871469dd18fde2fe080505e3462093673947debd4  src_overlay/A36W/TGCert3R8_8_5_l2_r3B06.lean
b1a514556a47bf305b3527238ea2fbf8f9b53fb3abb6e25a6daa7b30c3022c18  src_overlay/A36W/TGCert3R8_8_5_l2_r3B07.lean
b7d6e1af9b9c8e090f727787edbf8f1180631df96b9b67e067e890408322c905  src_overlay/A36W/TGCert3R8_8_5_l2_r3B08.lean
1aba05059d8bc06bc96ea049418392c7d832fee5f063c45af2baaba84001b4ee  src_overlay/A36W/TGCert3R8_8_5_l2_r3B09.lean
18779aca61ad42fa8126cfdac8836b6c096ba4480883bb6ad1664fe5fff7e192  src_overlay/A36W/TGCert3R8_8_5_l2_r3B10.lean
089fcb685bbf5b1a9f669eb984323e448da97d0fae91a28469e92458c1a87bde  src_overlay/A36W/TGCert3R8_8_5_l2_r3B11.lean
a3cf7197a34be0cf6117f00688ce625906d4e85fb21139bb32451816e4ac4697  src_overlay/A36W/TGCert3R8_8_5_l2_r3B12.lean
d84f3ac96d032c842307f83acf173a273d8ce607b3626edfe82073dd48fb8082  src_overlay/A36W/TGCert3R8_8_5_l2_r3B13.lean
f29408394dca3a19f169de704ce521beefdc78b9753b114e6f556dc4a86598ab  src_overlay/A36W/TGCert3R8_8_5_l2_r3B14.lean
ec9642650e4503db11e9929694d4de79a86243e8c229906118f1cf383e5247a7  src_overlay/A36W/TGCert3R8_8_5_l2_r3B15.lean
9d33faa5f31a8c533b6cdd2748b36b97dbcc06699e019576942af2b8ca930056  src_overlay/A36W/TGCert3R8_8_5_l2_r3B16.lean
19ea0b9e7b8021a24eb1928b446619885ae8265ec6a78cfddcf088bd4fd4f2fc  src_overlay/A36W/TGCert3R8_8_5_l2_r3B17.lean
634d05fb0e8aa345a8a28dea692cb28180f8610df3c18bd11e07fe7cc387228e  src_overlay/A36W/TGCert3R8_8_5_l2_r3B18.lean
ea41b2eb56c7b8fec2bbed6c31ad44f283d8d6ab7e2ff7f26423393104dee4b0  src_overlay/A36W/TGCert3R8_8_5_l2_r3B19.lean
6cddb0b9e5c892d52a8d048206395ec65f4a2fd387e4781b9714d3cecbc0eb1f  src_overlay/A36W/TGCert3R8_8_5_l2_r3Data.lean
b8cbdaf1040feb1cbfa2048053101aa49658e891ea284e0608b4574a674f0494  src_overlay/A36W/TGCert3R8_8_5_l2_r3Pol.lean
98d538a86b5b107b91e10b67ab31fe9da572c379a55e484b8e4ded15a885191b  src_overlay/A36W/TGCert3R8_8_5_l2_r3Q00.lean
49403f552535a414bb31f6bc6e9655f485144403e4694e982efc47193d67a9fd  src_overlay/A36W/TGCert3R8_8_5_l2_r3T.lean
67c05474cf2721a3078fcc1a62d7c737e218836a43f4cbd2880d4837d0b179d6  src_overlay/A36W/TGCert3R8_8_5_l2_r3V1.lean
4edb23d8957ea75abcc6375b374cb735027453609d6ffff78199bb3aa6cc2947  src_overlay/A36W/TGCert3R8_8_5_l2_r3V2.lean
a2db523fe8e0a7c3a730a6856e0f978f1a2400705d566c0a4cb79c90dd1043a7  src_overlay/A36W/TGCert3R8_8_5_l2_r3V3.lean
285e5c59e9109e5e0f3117d03acd337b612dd8a2531c4b512bc1af2a50a9ee79  src_overlay/A36W/TGCert3R8_8_5_l2_r4.lean
d673baee1d1e03356e2e4a612d3d5111ee8ae0d3b226f75a76e2f182c76ee88f  src_overlay/A36W/TGCert3R8_8_5_l2_r4B00.lean
edcbd6170fb4cb4495a616bdf50f6f15677352cd1355729affbca81ef3fcde68  src_overlay/A36W/TGCert3R8_8_5_l2_r4B01.lean
bece33a7ac84ef4095e9048f1ddd48a6db5a925e527c3737eb3bd6dcb57ac04f  src_overlay/A36W/TGCert3R8_8_5_l2_r4B02.lean
feb50530b686a31d8e9a1bc75628a4d4c1b601d22054e4e070e297be7d10094f  src_overlay/A36W/TGCert3R8_8_5_l2_r4B03.lean
6113e7f6affe2b0753a15b941ab05fddf6e17e566b9bc187cf00b372799d656c  src_overlay/A36W/TGCert3R8_8_5_l2_r4B04.lean
014d096694fdad527fa5b1e1693583733041885a2ff4832c8c09444203dce69c  src_overlay/A36W/TGCert3R8_8_5_l2_r4B05.lean
0699a364292f7745cd9a5678502489d132c068cda14f06c368c333e121b3f4c2  src_overlay/A36W/TGCert3R8_8_5_l2_r4B06.lean
1419faf9eb9b8afe5bc4a6de5d8d681faa54da53c5b4b29aae84eca9f7d3571f  src_overlay/A36W/TGCert3R8_8_5_l2_r4B07.lean
4803fb025b27d0149350bc77378063cc22263920ab5f6a87398488880ec22fe6  src_overlay/A36W/TGCert3R8_8_5_l2_r4B08.lean
c05f5d322db509c828b268d4b10aebec0b5c82f7f5178a7653e9cbbd002c0a49  src_overlay/A36W/TGCert3R8_8_5_l2_r4B09.lean
fed1644b111ca242e125cebf5106457027ca001ab2253ec5cf8792a265e51f41  src_overlay/A36W/TGCert3R8_8_5_l2_r4B10.lean
b9febbcd8faa0ea613de7f7e71bd3f4c9eda2858031fc59253c712fc030fa9c3  src_overlay/A36W/TGCert3R8_8_5_l2_r4B11.lean
2f3a32bafe5fabe12d48714c8e49c16f2cb53e3ada9e8e6cc316c4cd1277e1a6  src_overlay/A36W/TGCert3R8_8_5_l2_r4B12.lean
da0325a588bb5ff562e84b8aa163fdeac13e35bf135953cfd602ebd968e00f4a  src_overlay/A36W/TGCert3R8_8_5_l2_r4B13.lean
bc472516f710c918b907b92aa91b3c0d0d9b3e9e9cb4423cc868f39dd7377996  src_overlay/A36W/TGCert3R8_8_5_l2_r4B14.lean
c0d13f766ee4c185a5f3cb7acd779234e3649fe60b7a116925c3387a32334de1  src_overlay/A36W/TGCert3R8_8_5_l2_r4B15.lean
8649f3ab3b088406ab60061c394ca8f9b488bee8881080e1d25159a84570d9ed  src_overlay/A36W/TGCert3R8_8_5_l2_r4B16.lean
22eb44ec7f68ea38ed51406c9b7ae9b8f8ef3bce28132ce662428a7259ca64a7  src_overlay/A36W/TGCert3R8_8_5_l2_r4B17.lean
d62fc370918b0a531447e07e388e32a4ccc13ced978b6cf203959b7fcc735db1  src_overlay/A36W/TGCert3R8_8_5_l2_r4B18.lean
749867fd84c437a97d1fb96a7718e2588778477d85e68ab447dd5c77dd1d3f69  src_overlay/A36W/TGCert3R8_8_5_l2_r4B19.lean
0cb2cf8fdbd05e21c6fa9d01c60236c34f13b67b1d92a4c89223917d0df9f01c  src_overlay/A36W/TGCert3R8_8_5_l2_r4B20.lean
c39ae80c097d983f6cf72148607542abadf1e675a5189e6dea7ac512f9cf6f49  src_overlay/A36W/TGCert3R8_8_5_l2_r4B21.lean
04814b3fa3babdf45bb906238a7436c01c02affafcc36641bd1e2ae799ab4996  src_overlay/A36W/TGCert3R8_8_5_l2_r4B22.lean
731a5c2a4877a8373c0f1ed10ef8c7b9e6f16a91bf2966bb632d51ce9057986d  src_overlay/A36W/TGCert3R8_8_5_l2_r4B23.lean
ea876e61c927fd740dc5ad6f1fc729831383d8369d5ac226cbce09b04603b90f  src_overlay/A36W/TGCert3R8_8_5_l2_r4B24.lean
4b7a923455eab4341fbaf7e82ce2143825a17f0a67450f56a9f9e078079fe052  src_overlay/A36W/TGCert3R8_8_5_l2_r4B25.lean
94b393ec2e690a45bcdab83222930e2b89f8ef1afcd0dd39c971b2de51c48b0e  src_overlay/A36W/TGCert3R8_8_5_l2_r4B26.lean
2ccc7fbe62bcd8258626fe2300ccdedaa69b3ef31ec62e527002c7cf815f75af  src_overlay/A36W/TGCert3R8_8_5_l2_r4B27.lean
3c1b72377477425f13fff061e5ef076b10ab04d52c43dcd1bb1d8d70d623d578  src_overlay/A36W/TGCert3R8_8_5_l2_r4B28.lean
bf84a99183bc90a064ae8a919bdaf808b118815543e2eae2afaac8263e057388  src_overlay/A36W/TGCert3R8_8_5_l2_r4B29.lean
ee9777ec35fddc9824ebabcfd76cb39af274f37860e68b302db3bc6b35a4dc6c  src_overlay/A36W/TGCert3R8_8_5_l2_r4Data.lean
e8e59e8c197c4016249eb09b98b675116208a38602863f4b8183e21ece644ea5  src_overlay/A36W/TGCert3R8_8_5_l2_r4Pol.lean
32b14bbf48d25819081526ed441cf35ea9d4680cefc006667a265b5f077386c7  src_overlay/A36W/TGCert3R8_8_5_l2_r4Q00.lean
724e9c92f3cae0394d6e3826dbf8493b3c6cc5b75902b08878fc1277012e0f4e  src_overlay/A36W/TGCert3R8_8_5_l2_r4Q01.lean
a16f2733ef60dc38dd8921125abcb19899537d505d9b4801627c44afd98a96b9  src_overlay/A36W/TGCert3R8_8_5_l2_r4Q02.lean
871929ce4b13ba477182c0296deda8f59734b0c111d94d5b65be47d9d92f1a70  src_overlay/A36W/TGCert3R8_8_5_l2_r4Q03.lean
fe1518940eed61e0a58a6505276b133c07e364579c671d609a545efeeaf6963d  src_overlay/A36W/TGCert3R8_8_5_l2_r4Q04.lean
268412db89a73e311c392a970bf1d9b9f78af7ed36886f4176b881c65113073e  src_overlay/A36W/TGCert3R8_8_5_l2_r4Q05.lean
ae31e6c748134bdf1a6a4c2af12f9c0f8a03dceaf7e4c62106520404d31f9f93  src_overlay/A36W/TGCert3R8_8_5_l2_r4Q06.lean
9e94ad86db293d9b38d40ce81ed4f3ab169279030548a7d0f5dee2404e66d93c  src_overlay/A36W/TGCert3R8_8_5_l2_r4Q07.lean
d60b838c6480e0749c83016c4331231e14db92068598dee381fc25e9b000d6ec  src_overlay/A36W/TGCert3R8_8_5_l2_r4Q08.lean
51149b7783bdb720243efb3ab3d74bfbdbcf636771ec1d4c759eb482c7f4a0b5  src_overlay/A36W/TGCert3R8_8_5_l2_r4Q09.lean
8e5701ee10c4687748d31dee128508c9ca4f2f2fc5b9785a502c0672aa08f2b5  src_overlay/A36W/TGCert3R8_8_5_l2_r4Q10.lean
1f3a71aedfa23b9013ca73d1bf11aa0e45eb705b653e3520e5471c5f846f2416  src_overlay/A36W/TGCert3R8_8_5_l2_r4Q11.lean
79b6ae84a95f040ad6cfd2d9dc09b702046526daed488081d749c5a47bcf7a60  src_overlay/A36W/TGCert3R8_8_5_l2_r4Q12.lean
7eb307bc033f78028f6956e08c9c3f3bafe75108cbaeb117d98712b9d67915d6  src_overlay/A36W/TGCert3R8_8_5_l2_r4T.lean
976563995900774952a80a3fca5551430a890bea7d291fa878c26395813878e7  src_overlay/A36W/TGCert3R8_8_5_l2_r4V1.lean
db764d3516a299fc80277b4232e40587b82d73ecfeaabaf0023007ffd77ae8b9  src_overlay/A36W/TGCert3R8_8_5_l2_r4V2.lean
38aca5b9bd07ae5aefad15a4506c11559a0acba5fc1ddaa94692eb9685d4881c  src_overlay/A36W/TGCert3R8_8_5_l2_r4V3.lean
009f80cfef890766cc0304969363d2e525a52ff85425cd96a940dd1a67c88633  src_overlay/A36W/TGCert3R8_8_5_l2_r4V4.lean
d1f40522ee26ed9b572c417a7f8da2d6a730d585e2fd8bddc73da7285056cfc6  tools/axiom_check.py
cca8abd7f26177f1ef9babc4bd101156ec49d1a36ef6820069b965e088ae6080  tools/build_certificates.sh
013b17bb1d57c2a36ec6fb767adfcaa14bbe3995705fb3057233cd86a1938a2e  tools/forbidden_scan.py
f9ada62896c2231df1f3a3d329aa03205966d3119883031be596984d3aa39275  tools/meta_scan.py


==> anc/formal_companion/lean_certificates/README.md <==
# Lean certificates for the two-group computations at r ≤ 4

This folder adds 1129 Lean modules to the main Lean package (`lean/`). Together they prove 24 certified brackets. Each one
states, for one instance and for every choice of the A-coordinates,

    lo ≤ sInf (C (weightedTarget n k w) (weightedOracle n k w) r) ≤ hi,   w = twoW A λ,  A : Finset (Fin n), #A = n_A,

with exact rational ends `lo` and `hi`. The class `C` is one of two:
- `A36RW.capKLSetAS`: adaptive policies capped at r rounds;
- `A36W.TGRed.naKLSet`: predrawn schedules with at most r blocks.

Appendices H and K of the paper state what these values are. The exact statements and ends are in
`EXPECTED/BRACKETS_OUTPUT.txt`.

| theorem | (n_A, n_B, k) | λ | r | class |
|---|---|---|---|---|
| `A36W.TGCert3.R4_8_6_l3_r2.bracket` | (4, 8, 6) | 3 | 2 | adaptive |
| `A36W.TGCert3.R4_8_6_l3_r3.bracket` | (4, 8, 6) | 3 | 3 | adaptive |
| `A36W.TGCert3.I486.bracket` | (4, 8, 6) | 3 | 4 | adaptive |
| `A36W.TGCert3.R5_11_8_l2_r2.bracket` | (5, 11, 8) | 2 | 2 | adaptive |
| `A36W.TGCert3.R5_11_8_l2_r3.bracket` | (5, 11, 8) | 2 | 3 | adaptive |
| `A36W.TGCert3.R5_11_8_l2_r4.bracket` | (5, 11, 8) | 2 | 4 | adaptive |
| `A36W.TGCert3.R6_10_4_l4_r2.bracket` | (6, 10, 4) | 4 | 2 | adaptive |
| `A36W.TGCert3.R6_10_4_l4_r3.bracket` | (6, 10, 4) | 4 | 3 | adaptive |
| `A36W.TGCert3.R6_10_4_l4_r4.bracket` | (6, 10, 4) | 4 | 4 | adaptive |
| `A36W.TGCert3.R8_8_5_l2_r2.bracket` | (8, 8, 5) | 2 | 2 | adaptive |
| `A36W.TGCert3.R8_8_5_l2_r3.bracket` | (8, 8, 5) | 2 | 3 | adaptive |
| `A36W.TGCert3.R8_8_5_l2_r4.bracket` | (8, 8, 5) | 2 | 4 | adaptive |
| `A36W.TGCert3.R10_10_10_l1_r2.bracket` | (10, 10, 10) | 1 | 2 | adaptive |
| `A36W.TGCert3.R10_10_10_l1_r3.bracket` | (10, 10, 10) | 1 | 3 | adaptive |
| `A36W.TGCert3.R10_10_10_l1_r4.bracket` | (10, 10, 10) | 1 | 4 | adaptive |
| `A36W.TGCert3.R12_12_12_l1_r2.bracket` | (12, 12, 12) | 1 | 2 | adaptive |
| `A36W.TGCert3.R12_12_12_l1_r3.bracket` | (12, 12, 12) | 1 | 3 | adaptive |
| `A36W.TGCert3.R12_12_12_l1_r4.bracket` | (12, 12, 12) | 1 | 4 | adaptive |
| `A36W.TGCert3.N3_3_3_l1_r3.bracket` | (3, 3, 3) | 1 | 3 | predrawn |
| `A36W.TGCert3.N3_3_3_l2_r3.bracket` | (3, 3, 3) | 2 | 3 | predrawn |
| `A36W.TGCert3.N4_8_6_l3_r3.bracket` | (4, 8, 6) | 3 | 3 | predrawn |
| `A36W.TGCert3.N666.bracket` | (6, 6, 6) | 2 | 3 | predrawn |
| `A36W.TGCert3.N4_8_6_l3_r4.bracket` | (4, 8, 6) | 3 | 4 | predrawn |
| `A36W.TGCert3.N6_6_6_l2_r4.bracket` | (6, 6, 6) | 2 | 4 | predrawn |

**How the proofs work.**
- Each row module's leading comment describes its certificate.
- No proof uses `sorry`, `axiom`, `native_decide`, `ofReduceBool` or `trustCompiler` (`tools/forbidden_scan.py`).
- The sources contain none of the meta-programming commands, attributes and words that `tools/meta_scan.py` rejects.
- So the kernel checks every step, the certificate tables included.
- The tables were generated outside this folder. Because the kernel checks them, the generators are not needed to verify
  them.

## Checking
```
bash tools/build_certificates.sh <path to lean/> <new work dir> [CPUS=0-7] [B=6] [MINFREE_GB=0]
```
**Requirements.** As for `lean/run_cleanroom.sh`: Linux (taskset, /proc/meminfo, GNU coreutils, pgrep, cmp) and network
access for the toolchain and Mathlib's cache. Also bash 4 or later, and python3 (3.6 or later) in /usr/local/bin,
/usr/bin or /bin; these minimum versions come from a static check of the scripts, and our runs used bash 5.2.21 and
Python 3.12.3. Our run of this version (1129 modules, B = 10) took about 11 hours on 24 CPUs, with `LEAN_NUM_THREADS=6`,
inside a 128 GiB memory limit that it did not reach: the peak memory of its scope, page cache included, was 93.8 GiB.
Its work directory held 21.4 GiB at the end; peak disk use was not recorded, so leave a margin.

`lean/` must be a freshly extracted copy, in which `run_cleanroom.sh` has not run: that run writes `elan/`, `cache/`,
`tmp/`, `logs/` and `src/.lake/` into it, and step 1 then fails with a message that says so. The work directory must
lie outside both folders. `<work>/cert` is read-only, so run `chmod -R u+w <work>` before deleting it. `MINFREE_GB`
(default 0, off) makes the script wait before each build call and each export until that much memory is available;
after 120 minutes below it, the run fails.

The script stops at the first failure. Do not change this folder while it runs. Its steps:
1. Copy this folder into the work directory and read only that copy from then on. Check the copy and `lean/` against their
   MANIFEST.sha256 files as exact sets: every listed file is present with its hash, nothing else is present, and nothing is
   a symlink. Check the files of `lean/` that the certificates depend on against `EXPECTED/MAIN_DEPS.sha256`.
2. Copy `lean/` and run its own clean room (`run_cleanroom.sh`), which must end with `logs/DONE`. Lake and Lean
   environment variables, and those of Mathlib's cache, are cleared, and HOME is a fresh directory, so no Lake, elan or
   Mathlib cache or configuration from outside the work directory is used.
3. Scan the 1129 sources for forbidden tokens (`tools/forbidden_scan.py`) and for meta-programming (`tools/meta_scan.py`,
   whose docstring lists the commands, attributes and words it rejects). The scanned files must be exactly the ones
   MANIFEST.sha256 lists.
4. Add them to the copy, check that the copies equal the scanned files, and build them in topological order, B modules per
   `lake build` call. In our run, on 24 CPUs with B = 10, the 113 calls took about 10.5 hours in total. The files of
   `lean/` that the modules depend on are checked against `EXPECTED/MAIN_DEPS.sha256` again before this step.
5. Run `exports/Brackets.lean` (each theorem's statement and axioms) and `exports/Constants.lean` (every non-internal
   constant of the 1129 modules, with its type and axioms).
6. Run `tools/axiom_check.py`. It passes only if:
   - no output contains "declaration uses" (Lean's warning for a declaration that uses `sorry`) or `sorryAx`;
   - every reported axiom set lies within `propext`, `Classical.choice` and `Quot.sound`;
   - each of the 24 theorems uses exactly those three;
   - the Brackets output equals `EXPECTED/BRACKETS_OUTPUT.txt` byte for byte;
   - every module is listed in the Constants output, with as many axiom lines as it has listed constants;
   - the build log has exactly 12 axiom lines from `A36W/TGCert3.lean`, the root module's `#print axioms` commands.

`<work>/logs/DONE` marks a pass, and `<work>/logs/FAILED` gives the reason for a failure.

**Dependencies.** Besides one another, the modules import one module of the main package, `A36W.TGCert2`, directly. With
its own imports, that is 79 modules of the main package, plus Mathlib at the main package's pin. `EXPECTED/MAIN_DEPS.sha256`
pins those 79 files, the main package's lake files and toolchain, and its `run_cleanroom.sh`. `lean/` alone builds
without this folder, and its own checks do not include these modules.

## Files
| file | contents |
|---|---|
| `src_overlay/A36W/TGCert3*.lean` | the 1129 modules |
| `exports/Brackets.lean`, `exports/Constants.lean` | the two exports |
| `tools/build_certificates.sh` | the check |
| `tools/forbidden_scan.py`, `tools/meta_scan.py`, `tools/axiom_check.py` | its two scans and its axiom check |
| `EXPECTED/BRACKETS.txt` | the 24 theorem names |
| `EXPECTED/BRACKETS_OUTPUT.txt` | the expected Brackets output |
| `EXPECTED/MAIN_DEPS.sha256` | the main package's files the modules depend on |
| `MANIFEST.sha256` | sha256 of every other file |


==> anc/formal_companion/lean_certificates/exports/Brackets.lean <==
/- The 24 certificate theorems: each statement, then its axioms. -/
import A36W.TGCert3N3_3_3_l1_r3
import A36W.TGCert3N3_3_3_l2_r3
import A36W.TGCert3N4_8_6_l3_r3
import A36W.TGCert3R10_10_10_l1_r2
import A36W.TGCert3R10_10_10_l1_r3
import A36W.TGCert3R10_10_10_l1_r4
import A36W.TGCert3R12_12_12_l1_r2
import A36W.TGCert3R4_8_6_l3_r2
import A36W.TGCert3R4_8_6_l3_r3
import A36W.TGCert3R5_11_8_l2_r2
import A36W.TGCert3R5_11_8_l2_r3
import A36W.TGCert3R5_11_8_l2_r4
import A36W.TGCert3R6_10_4_l4_r2
import A36W.TGCert3R6_10_4_l4_r3
import A36W.TGCert3R6_10_4_l4_r4
import A36W.TGCert3R8_8_5_l2_r2
import A36W.TGCert3R8_8_5_l2_r3
import A36W.TGCert3R8_8_5_l2_r4
import A36W.TGCert3I486
import A36W.TGCert3N666
import A36W.TGCert3R12_12_12_l1_r3
import A36W.TGCert3R12_12_12_l1_r4
import A36W.TGCert3N4_8_6_l3_r4
import A36W.TGCert3N6_6_6_l2_r4

#check @A36W.TGCert3.N3_3_3_l1_r3.bracket
#print axioms A36W.TGCert3.N3_3_3_l1_r3.bracket
#check @A36W.TGCert3.N3_3_3_l2_r3.bracket
#print axioms A36W.TGCert3.N3_3_3_l2_r3.bracket
#check @A36W.TGCert3.N4_8_6_l3_r3.bracket
#print axioms A36W.TGCert3.N4_8_6_l3_r3.bracket
#check @A36W.TGCert3.R10_10_10_l1_r2.bracket
#print axioms A36W.TGCert3.R10_10_10_l1_r2.bracket
#check @A36W.TGCert3.R10_10_10_l1_r3.bracket
#print axioms A36W.TGCert3.R10_10_10_l1_r3.bracket
#check @A36W.TGCert3.R10_10_10_l1_r4.bracket
#print axioms A36W.TGCert3.R10_10_10_l1_r4.bracket
#check @A36W.TGCert3.R12_12_12_l1_r2.bracket
#print axioms A36W.TGCert3.R12_12_12_l1_r2.bracket
#check @A36W.TGCert3.R4_8_6_l3_r2.bracket
#print axioms A36W.TGCert3.R4_8_6_l3_r2.bracket
#check @A36W.TGCert3.R4_8_6_l3_r3.bracket
#print axioms A36W.TGCert3.R4_8_6_l3_r3.bracket
#check @A36W.TGCert3.R5_11_8_l2_r2.bracket
#print axioms A36W.TGCert3.R5_11_8_l2_r2.bracket
#check @A36W.TGCert3.R5_11_8_l2_r3.bracket
#print axioms A36W.TGCert3.R5_11_8_l2_r3.bracket
#check @A36W.TGCert3.R5_11_8_l2_r4.bracket
#print axioms A36W.TGCert3.R5_11_8_l2_r4.bracket
#check @A36W.TGCert3.R6_10_4_l4_r2.bracket
#print axioms A36W.TGCert3.R6_10_4_l4_r2.bracket
#check @A36W.TGCert3.R6_10_4_l4_r3.bracket
#print axioms A36W.TGCert3.R6_10_4_l4_r3.bracket
#check @A36W.TGCert3.R6_10_4_l4_r4.bracket
#print axioms A36W.TGCert3.R6_10_4_l4_r4.bracket
#check @A36W.TGCert3.R8_8_5_l2_r2.bracket
#print axioms A36W.TGCert3.R8_8_5_l2_r2.bracket
#check @A36W.TGCert3.R8_8_5_l2_r3.bracket
#print axioms A36W.TGCert3.R8_8_5_l2_r3.bracket
#check @A36W.TGCert3.R8_8_5_l2_r4.bracket
#print axioms A36W.TGCert3.R8_8_5_l2_r4.bracket
#check @A36W.TGCert3.I486.bracket
#print axioms A36W.TGCert3.I486.bracket
#check @A36W.TGCert3.N666.bracket
#print axioms A36W.TGCert3.N666.bracket
#check @A36W.TGCert3.R12_12_12_l1_r3.bracket
#print axioms A36W.TGCert3.R12_12_12_l1_r3.bracket
#check @A36W.TGCert3.R12_12_12_l1_r4.bracket
#print axioms A36W.TGCert3.R12_12_12_l1_r4.bracket
#check @A36W.TGCert3.N4_8_6_l3_r4.bracket
#print axioms A36W.TGCert3.N4_8_6_l3_r4.bracket
#check @A36W.TGCert3.N6_6_6_l2_r4.bracket
#print axioms A36W.TGCert3.N6_6_6_l2_r4.bracket


==> anc/formal_companion/lean_certificates/exports/Constants.lean <==
/- Every non-internal constant of the certificate modules, with its type and its axioms. -/
import A36W.TGCert3
import A36W.TGCert3Core
import A36W.TGCert3Core2
import A36W.TGCert3Core3
import A36W.TGCert3I486
import A36W.TGCert3I486Data
import A36W.TGCert3I486V1lll
import A36W.TGCert3I486V1llr
import A36W.TGCert3I486V1lrl
import A36W.TGCert3I486V1lrr
import A36W.TGCert3I486V1rll
import A36W.TGCert3I486V1rlr
import A36W.TGCert3I486V1rrl
import A36W.TGCert3I486V1rrr
import A36W.TGCert3I486V2lll
import A36W.TGCert3I486V2llr
import A36W.TGCert3I486V2lrl
import A36W.TGCert3I486V2lrr
import A36W.TGCert3I486V2rll
import A36W.TGCert3I486V2rlr
import A36W.TGCert3I486V2rrl
import A36W.TGCert3I486V2rrr
import A36W.TGCert3I486V3lll
import A36W.TGCert3I486V3llr
import A36W.TGCert3I486V3lrl
import A36W.TGCert3I486V3lrr
import A36W.TGCert3I486V3rll
import A36W.TGCert3I486V3rlr
import A36W.TGCert3I486V3rrl
import A36W.TGCert3I486V3rrr
import A36W.TGCert3I486V4
import A36W.TGCert3N3_3_3_l1_r3
import A36W.TGCert3N3_3_3_l1_r3Data
import A36W.TGCert3N3_3_3_l1_r3S12
import A36W.TGCert3N3_3_3_l1_r3S3x0
import A36W.TGCert3N3_3_3_l1_r3S3x1
import A36W.TGCert3N3_3_3_l1_r3S3x2
import A36W.TGCert3N3_3_3_l1_r3S3x3
import A36W.TGCert3N3_3_3_l2_r3
import A36W.TGCert3N3_3_3_l2_r3Data
import A36W.TGCert3N3_3_3_l2_r3S12
import A36W.TGCert3N3_3_3_l2_r3S3x0
import A36W.TGCert3N3_3_3_l2_r3S3x1
import A36W.TGCert3N3_3_3_l2_r3S3x2
import A36W.TGCert3N3_3_3_l2_r3S3x3
import A36W.TGCert3N4_8_6_l3_r3
import A36W.TGCert3N4_8_6_l3_r3Data
import A36W.TGCert3N4_8_6_l3_r3S12
import A36W.TGCert3N4_8_6_l3_r3S3x0
import A36W.TGCert3N4_8_6_l3_r3S3x1
import A36W.TGCert3N4_8_6_l3_r3S3x2
import A36W.TGCert3N4_8_6_l3_r3S3x3
import A36W.TGCert3N4_8_6_l3_r3S3x4
import A36W.TGCert3N4_8_6_l3_r4
import A36W.TGCert3N4_8_6_l3_r4C00
import A36W.TGCert3N4_8_6_l3_r4C01
import A36W.TGCert3N4_8_6_l3_r4C02
import A36W.TGCert3N4_8_6_l3_r4C03
import A36W.TGCert3N4_8_6_l3_r4C04
import A36W.TGCert3N4_8_6_l3_r4C05
import A36W.TGCert3N4_8_6_l3_r4C06
import A36W.TGCert3N4_8_6_l3_r4C07
import A36W.TGCert3N4_8_6_l3_r4C08
import A36W.TGCert3N4_8_6_l3_r4C09
import A36W.TGCert3N4_8_6_l3_r4C10
import A36W.TGCert3N4_8_6_l3_r4C11
import A36W.TGCert3N4_8_6_l3_r4C12
import A36W.TGCert3N4_8_6_l3_r4C13
import A36W.TGCert3N4_8_6_l3_r4C14
import A36W.TGCert3N4_8_6_l3_r4C15
import A36W.TGCert3N4_8_6_l3_r4C16
import A36W.TGCert3N4_8_6_l3_r4C17
import A36W.TGCert3N4_8_6_l3_r4C18
import A36W.TGCert3N4_8_6_l3_r4C19
import A36W.TGCert3N4_8_6_l3_r4C20
import A36W.TGCert3N4_8_6_l3_r4C21
import A36W.TGCert3N4_8_6_l3_r4C22
import A36W.TGCert3N4_8_6_l3_r4C23
import A36W.TGCert3N4_8_6_l3_r4C24
import A36W.TGCert3N4_8_6_l3_r4C25
import A36W.TGCert3N4_8_6_l3_r4C26
import A36W.TGCert3N4_8_6_l3_r4C27
import A36W.TGCert3N4_8_6_l3_r4C28
import A36W.TGCert3N4_8_6_l3_r4C29
import A36W.TGCert3N4_8_6_l3_r4C30
import A36W.TGCert3N4_8_6_l3_r4C31
import A36W.TGCert3N4_8_6_l3_r4C32
import A36W.TGCert3N4_8_6_l3_r4C33
import A36W.TGCert3N4_8_6_l3_r4C34
import A36W.TGCert3N4_8_6_l3_r4C35
import A36W.TGCert3N4_8_6_l3_r4C36
import A36W.TGCert3N4_8_6_l3_r4C37
import A36W.TGCert3N4_8_6_l3_r4C38
import A36W.TGCert3N4_8_6_l3_r4C39
import A36W.TGCert3N4_8_6_l3_r4C40
import A36W.TGCert3N4_8_6_l3_r4C41
import A36W.TGCert3N4_8_6_l3_r4C42
import A36W.TGCert3N4_8_6_l3_r4C43
import A36W.TGCert3N4_8_6_l3_r4C44
import A36W.TGCert3N4_8_6_l3_r4C45
import A36W.TGCert3N4_8_6_l3_r4C46
import A36W.TGCert3N4_8_6_l3_r4Data
import A36W.TGCert3N4_8_6_l3_r4J0
import A36W.TGCert3N4_8_6_l3_r4J1
import A36W.TGCert3N4_8_6_l3_r4J2
import A36W.TGCert3N4_8_6_l3_r4J3
import A36W.TGCert3N4_8_6_l3_r4J4
import A36W.TGCert3N666
import A36W.TGCert3N666Data
import A36W.TGCert3N666S12
import A36W.TGCert3N666S3x0
import A36W.TGCert3N666S3x1
import A36W.TGCert3N666S3x2
import A36W.TGCert3N666S3x3
import A36W.TGCert3N666S3x4
import A36W.TGCert3N666S3x5
import A36W.TGCert3N666S3x6
import A36W.TGCert3N6_6_6_l2_r4
import A36W.TGCert3N6_6_6_l2_r4C00
import A36W.TGCert3N6_6_6_l2_r4C01
import A36W.TGCert3N6_6_6_l2_r4C02
import A36W.TGCert3N6_6_6_l2_r4C03
import A36W.TGCert3N6_6_6_l2_r4C04
import A36W.TGCert3N6_6_6_l2_r4C05
import A36W.TGCert3N6_6_6_l2_r4C06
import A36W.TGCert3N6_6_6_l2_r4C07
import A36W.TGCert3N6_6_6_l2_r4C08
import A36W.TGCert3N6_6_6_l2_r4C09
import A36W.TGCert3N6_6_6_l2_r4C10
import A36W.TGCert3N6_6_6_l2_r4C11
import A36W.TGCert3N6_6_6_l2_r4C12
import A36W.TGCert3N6_6_6_l2_r4C13
import A36W.TGCert3N6_6_6_l2_r4C14
import A36W.TGCert3N6_6_6_l2_r4C15
import A36W.TGCert3N6_6_6_l2_r4C16
import A36W.TGCert3N6_6_6_l2_r4C17
import A36W.TGCert3N6_6_6_l2_r4C18
import A36W.TGCert3N6_6_6_l2_r4C19
import A36W.TGCert3N6_6_6_l2_r4C20
import A36W.TGCert3N6_6_6_l2_r4C21
import A36W.TGCert3N6_6_6_l2_r4C22
import A36W.TGCert3N6_6_6_l2_r4C23
import A36W.TGCert3N6_6_6_l2_r4C24
import A36W.TGCert3N6_6_6_l2_r4C25
import A36W.TGCert3N6_6_6_l2_r4C26
import A36W.TGCert3N6_6_6_l2_r4C27
import A36W.TGCert3N6_6_6_l2_r4C28
import A36W.TGCert3N6_6_6_l2_r4C29
import A36W.TGCert3N6_6_6_l2_r4C30
import A36W.TGCert3N6_6_6_l2_r4C31
import A36W.TGCert3N6_6_6_l2_r4C32
import A36W.TGCert3N6_6_6_l2_r4C33
import A36W.TGCert3N6_6_6_l2_r4C34
import A36W.TGCert3N6_6_6_l2_r4C35
import A36W.TGCert3N6_6_6_l2_r4C36
import A36W.TGCert3N6_6_6_l2_r4C37
import A36W.TGCert3N6_6_6_l2_r4C38
import A36W.TGCert3N6_6_6_l2_r4C39
import A36W.TGCert3N6_6_6_l2_r4C40
import A36W.TGCert3N6_6_6_l2_r4C41
import A36W.TGCert3N6_6_6_l2_r4C42
import A36W.TGCert3N6_6_6_l2_r4C43
import A36W.TGCert3N6_6_6_l2_r4C44
import A36W.TGCert3N6_6_6_l2_r4C45
import A36W.TGCert3N6_6_6_l2_r4C46
import A36W.TGCert3N6_6_6_l2_r4C47
import A36W.TGCert3N6_6_6_l2_r4C48
import A36W.TGCert3N6_6_6_l2_r4C49
import A36W.TGCert3N6_6_6_l2_r4C50
import A36W.TGCert3N6_6_6_l2_r4C51
import A36W.TGCert3N6_6_6_l2_r4C52
import A36W.TGCert3N6_6_6_l2_r4C53
import A36W.TGCert3N6_6_6_l2_r4C54
import A36W.TGCert3N6_6_6_l2_r4C55
import A36W.TGCert3N6_6_6_l2_r4C56
import A36W.TGCert3N6_6_6_l2_r4C57
import A36W.TGCert3N6_6_6_l2_r4C58
import A36W.TGCert3N6_6_6_l2_r4C59
import A36W.TGCert3N6_6_6_l2_r4C60
import A36W.TGCert3N6_6_6_l2_r4C61
import A36W.TGCert3N6_6_6_l2_r4C62
import A36W.TGCert3N6_6_6_l2_r4C63
import A36W.TGCert3N6_6_6_l2_r4C64
import A36W.TGCert3N6_6_6_l2_r4C65
import A36W.TGCert3N6_6_6_l2_r4Data
import A36W.TGCert3N6_6_6_l2_r4J0
import A36W.TGCert3N6_6_6_l2_r4J1
import A36W.TGCert3N6_6_6_l2_r4J2
import A36W.TGCert3N6_6_6_l2_r4J3
import A36W.TGCert3N6_6_6_l2_r4J4
import A36W.TGCert3N6_6_6_l2_r4J5
import A36W.TGCert3N6_6_6_l2_r4J6
import A36W.TGCert3NA4
import A36W.TGCert3R10_10_10_l1_r2
import A36W.TGCert3R10_10_10_l1_r2B00
import A36W.TGCert3R10_10_10_l1_r2B01
import A36W.TGCert3R10_10_10_l1_r2B02
import A36W.TGCert3R10_10_10_l1_r2B03
import A36W.TGCert3R10_10_10_l1_r2B04
import A36W.TGCert3R10_10_10_l1_r2B05
import A36W.TGCert3R10_10_10_l1_r2B06
import A36W.TGCert3R10_10_10_l1_r2B07
import A36W.TGCert3R10_10_10_l1_r2B08
import A36W.TGCert3R10_10_10_l1_r2B09
import A36W.TGCert3R10_10_10_l1_r2B10
import A36W.TGCert3R10_10_10_l1_r2B11
import A36W.TGCert3R10_10_10_l1_r2B12
import A36W.TGCert3R10_10_10_l1_r2B13
import A36W.TGCert3R10_10_10_l1_r2B14
import A36W.TGCert3R10_10_10_l1_r2B15
import A36W.TGCert3R10_10_10_l1_r2B16
import A36W.TGCert3R10_10_10_l1_r2B17
import A36W.TGCert3R10_10_10_l1_r2B18
import A36W.TGCert3R10_10_10_l1_r2B19
import A36W.TGCert3R10_10_10_l1_r2B20
import A36W.TGCert3R10_10_10_l1_r2Data
import A36W.TGCert3R10_10_10_l1_r2Pol
import A36W.TGCert3R10_10_10_l1_r2Q00
import A36W.TGCert3R10_10_10_l1_r2Q01
import A36W.TGCert3R10_10_10_l1_r2T
import A36W.TGCert3R10_10_10_l1_r2V1
import A36W.TGCert3R10_10_10_l1_r2V2
import A36W.TGCert3R10_10_10_l1_r3
import A36W.TGCert3R10_10_10_l1_r3B00
import A36W.TGCert3R10_10_10_l1_r3B01
import A36W.TGCert3R10_10_10_l1_r3B02
import A36W.TGCert3R10_10_10_l1_r3B03
import A36W.TGCert3R10_10_10_l1_r3B04
import A36W.TGCert3R10_10_10_l1_r3B05
import A36W.TGCert3R10_10_10_l1_r3B06
import A36W.TGCert3R10_10_10_l1_r3B07
import A36W.TGCert3R10_10_10_l1_r3B08
import A36W.TGCert3R10_10_10_l1_r3B09
import A36W.TGCert3R10_10_10_l1_r3B10
import A36W.TGCert3R10_10_10_l1_r3B11
import A36W.TGCert3R10_10_10_l1_r3B12
import A36W.TGCert3R10_10_10_l1_r3B13
import A36W.TGCert3R10_10_10_l1_r3B14
import A36W.TGCert3R10_10_10_l1_r3B15
import A36W.TGCert3R10_10_10_l1_r3B16
import A36W.TGCert3R10_10_10_l1_r3B17
import A36W.TGCert3R10_10_10_l1_r3B18
import A36W.TGCert3R10_10_10_l1_r3B19
import A36W.TGCert3R10_10_10_l1_r3B20
import A36W.TGCert3R10_10_10_l1_r3B21
import A36W.TGCert3R10_10_10_l1_r3B22
import A36W.TGCert3R10_10_10_l1_r3B23
import A36W.TGCert3R10_10_10_l1_r3B24
import A36W.TGCert3R10_10_10_l1_r3B25
import A36W.TGCert3R10_10_10_l1_r3B26
import A36W.TGCert3R10_10_10_l1_r3B27
import A36W.TGCert3R10_10_10_l1_r3B28
import A36W.TGCert3R10_10_10_l1_r3B29
import A36W.TGCert3R10_10_10_l1_r3B30
import A36W.TGCert3R10_10_10_l1_r3B31
import A36W.TGCert3R10_10_10_l1_r3B32
import A36W.TGCert3R10_10_10_l1_r3B33
import A36W.TGCert3R10_10_10_l1_r3B34
import A36W.TGCert3R10_10_10_l1_r3B35
import A36W.TGCert3R10_10_10_l1_r3B36
import A36W.TGCert3R10_10_10_l1_r3B37
import A36W.TGCert3R10_10_10_l1_r3B38
import A36W.TGCert3R10_10_10_l1_r3B39
import A36W.TGCert3R10_10_10_l1_r3B40
import A36W.TGCert3R10_10_10_l1_r3B41
import A36W.TGCert3R10_10_10_l1_r3Data
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Q00
import A36W.TGCert3R10_10_10_l1_r3Q01
import A36W.TGCert3R10_10_10_l1_r3Q02
import A36W.TGCert3R10_10_10_l1_r3Q03
import A36W.TGCert3R10_10_10_l1_r3Q04
import A36W.TGCert3R10_10_10_l1_r3Q05
import A36W.TGCert3R10_10_10_l1_r3Q06
import A36W.TGCert3R10_10_10_l1_r3Q07
import A36W.TGCert3R10_10_10_l1_r3Q08
import A36W.TGCert3R10_10_10_l1_r3Q09
import A36W.TGCert3R10_10_10_l1_r3Q10
import A36W.TGCert3R10_10_10_l1_r3Q11
import A36W.TGCert3R10_10_10_l1_r3Q12
import A36W.TGCert3R10_10_10_l1_r3Q13
import A36W.TGCert3R10_10_10_l1_r3Q14
import A36W.TGCert3R10_10_10_l1_r3Q15
import A36W.TGCert3R10_10_10_l1_r3Q16
import A36W.TGCert3R10_10_10_l1_r3Q17
import A36W.TGCert3R10_10_10_l1_r3Q18
import A36W.TGCert3R10_10_10_l1_r3Q19
import A36W.TGCert3R10_10_10_l1_r3Q20
import A36W.TGCert3R10_10_10_l1_r3T
import A36W.TGCert3R10_10_10_l1_r3V1
import A36W.TGCert3R10_10_10_l1_r3V2
import A36W.TGCert3R10_10_10_l1_r3V3
import A36W.TGCert3R10_10_10_l1_r4
import A36W.TGCert3R10_10_10_l1_r4B00
import A36W.TGCert3R10_10_10_l1_r4B01
import A36W.TGCert3R10_10_10_l1_r4B02
import A36W.TGCert3R10_10_10_l1_r4B03
import A36W.TGCert3R10_10_10_l1_r4B04
import A36W.TGCert3R10_10_10_l1_r4B05
import A36W.TGCert3R10_10_10_l1_r4B06
import A36W.TGCert3R10_10_10_l1_r4B07
import A36W.TGCert3R10_10_10_l1_r4B08
import A36W.TGCert3R10_10_10_l1_r4B09
import A36W.TGCert3R10_10_10_l1_r4B10
import A36W.TGCert3R10_10_10_l1_r4B11
import A36W.TGCert3R10_10_10_l1_r4B12
import A36W.TGCert3R10_10_10_l1_r4B13
import A36W.TGCert3R10_10_10_l1_r4B14
import A36W.TGCert3R10_10_10_l1_r4B15
import A36W.TGCert3R10_10_10_l1_r4B16
import A36W.TGCert3R10_10_10_l1_r4B17
import A36W.TGCert3R10_10_10_l1_r4B18
import A36W.TGCert3R10_10_10_l1_r4B19
import A36W.TGCert3R10_10_10_l1_r4B20
import A36W.TGCert3R10_10_10_l1_r4B21
import A36W.TGCert3R10_10_10_l1_r4B22
import A36W.TGCert3R10_10_10_l1_r4B23
import A36W.TGCert3R10_10_10_l1_r4B24
import A36W.TGCert3R10_10_10_l1_r4B25
import A36W.TGCert3R10_10_10_l1_r4B26
import A36W.TGCert3R10_10_10_l1_r4B27
import A36W.TGCert3R10_10_10_l1_r4B28
import A36W.TGCert3R10_10_10_l1_r4B29
import A36W.TGCert3R10_10_10_l1_r4B30
import A36W.TGCert3R10_10_10_l1_r4B31
import A36W.TGCert3R10_10_10_l1_r4B32
import A36W.TGCert3R10_10_10_l1_r4B33
import A36W.TGCert3R10_10_10_l1_r4B34
import A36W.TGCert3R10_10_10_l1_r4B35
import A36W.TGCert3R10_10_10_l1_r4B36
import A36W.TGCert3R10_10_10_l1_r4B37
import A36W.TGCert3R10_10_10_l1_r4B38
import A36W.TGCert3R10_10_10_l1_r4B39
import A36W.TGCert3R10_10_10_l1_r4B40
import A36W.TGCert3R10_10_10_l1_r4B41
import A36W.TGCert3R10_10_10_l1_r4B42
import A36W.TGCert3R10_10_10_l1_r4B43
import A36W.TGCert3R10_10_10_l1_r4B44
import A36W.TGCert3R10_10_10_l1_r4B45
import A36W.TGCert3R10_10_10_l1_r4B46
import A36W.TGCert3R10_10_10_l1_r4B47
import A36W.TGCert3R10_10_10_l1_r4B48
import A36W.TGCert3R10_10_10_l1_r4B49
import A36W.TGCert3R10_10_10_l1_r4B50
import A36W.TGCert3R10_10_10_l1_r4B51
import A36W.TGCert3R10_10_10_l1_r4B52
import A36W.TGCert3R10_10_10_l1_r4B53
import A36W.TGCert3R10_10_10_l1_r4B54
import A36W.TGCert3R10_10_10_l1_r4B55
import A36W.TGCert3R10_10_10_l1_r4B56
import A36W.TGCert3R10_10_10_l1_r4B57
import A36W.TGCert3R10_10_10_l1_r4B58
import A36W.TGCert3R10_10_10_l1_r4B59
import A36W.TGCert3R10_10_10_l1_r4B60
import A36W.TGCert3R10_10_10_l1_r4B61
import A36W.TGCert3R10_10_10_l1_r4Data
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Q00
import A36W.TGCert3R10_10_10_l1_r4Q01
import A36W.TGCert3R10_10_10_l1_r4Q02
import A36W.TGCert3R10_10_10_l1_r4Q03
import A36W.TGCert3R10_10_10_l1_r4Q04
import A36W.TGCert3R10_10_10_l1_r4Q05
import A36W.TGCert3R10_10_10_l1_r4Q06
import A36W.TGCert3R10_10_10_l1_r4Q07
import A36W.TGCert3R10_10_10_l1_r4Q08
import A36W.TGCert3R10_10_10_l1_r4Q09
import A36W.TGCert3R10_10_10_l1_r4Q10
import A36W.TGCert3R10_10_10_l1_r4Q11
import A36W.TGCert3R10_10_10_l1_r4Q12
import A36W.TGCert3R10_10_10_l1_r4Q13
import A36W.TGCert3R10_10_10_l1_r4Q14
import A36W.TGCert3R10_10_10_l1_r4Q15
import A36W.TGCert3R10_10_10_l1_r4Q16
import A36W.TGCert3R10_10_10_l1_r4Q17
import A36W.TGCert3R10_10_10_l1_r4Q18
import A36W.TGCert3R10_10_10_l1_r4Q19
import A36W.TGCert3R10_10_10_l1_r4Q20
import A36W.TGCert3R10_10_10_l1_r4Q21
import A36W.TGCert3R10_10_10_l1_r4Q22
import A36W.TGCert3R10_10_10_l1_r4Q23
import A36W.TGCert3R10_10_10_l1_r4Q24
import A36W.TGCert3R10_10_10_l1_r4Q25
import A36W.TGCert3R10_10_10_l1_r4Q26
import A36W.TGCert3R10_10_10_l1_r4Q27
import A36W.TGCert3R10_10_10_l1_r4Q28
import A36W.TGCert3R10_10_10_l1_r4Q29
import A36W.TGCert3R10_10_10_l1_r4Q30
import A36W.TGCert3R10_10_10_l1_r4Q31
import A36W.TGCert3R10_10_10_l1_r4Q32
import A36W.TGCert3R10_10_10_l1_r4Q33
import A36W.TGCert3R10_10_10_l1_r4Q34
import A36W.TGCert3R10_10_10_l1_r4Q35
import A36W.TGCert3R10_10_10_l1_r4Q36
import A36W.TGCert3R10_10_10_l1_r4Q37
import A36W.TGCert3R10_10_10_l1_r4Q38
import A36W.TGCert3R10_10_10_l1_r4Q39
import A36W.TGCert3R10_10_10_l1_r4Q40
import A36W.TGCert3R10_10_10_l1_r4Q41
import A36W.TGCert3R10_10_10_l1_r4Q42
import A36W.TGCert3R10_10_10_l1_r4Q43
import A36W.TGCert3R10_10_10_l1_r4Q44
import A36W.TGCert3R10_10_10_l1_r4T
import A36W.TGCert3R10_10_10_l1_r4V1
import A36W.TGCert3R10_10_10_l1_r4V2
import A36W.TGCert3R10_10_10_l1_r4V3
import A36W.TGCert3R10_10_10_l1_r4V4
import A36W.TGCert3R12_12_12_l1_r2
import A36W.TGCert3R12_12_12_l1_r2B00
import A36W.TGCert3R12_12_12_l1_r2B01
import A36W.TGCert3R12_12_12_l1_r2B02
import A36W.TGCert3R12_12_12_l1_r2B03
import A36W.TGCert3R12_12_12_l1_r2B04
import A36W.TGCert3R12_12_12_l1_r2B05
import A36W.TGCert3R12_12_12_l1_r2B06
import A36W.TGCert3R12_12_12_l1_r2B07
import A36W.TGCert3R12_12_12_l1_r2B08
import A36W.TGCert3R12_12_12_l1_r2B09
import A36W.TGCert3R12_12_12_l1_r2B10
import A36W.TGCert3R12_12_12_l1_r2B11
import A36W.TGCert3R12_12_12_l1_r2B12
import A36W.TGCert3R12_12_12_l1_r2B13
import A36W.TGCert3R12_12_12_l1_r2B14
import A36W.TGCert3R12_12_12_l1_r2B15
import A36W.TGCert3R12_12_12_l1_r2B16
import A36W.TGCert3R12_12_12_l1_r2B17
import A36W.TGCert3R12_12_12_l1_r2B18
import A36W.TGCert3R12_12_12_l1_r2B19
import A36W.TGCert3R12_12_12_l1_r2B20
import A36W.TGCert3R12_12_12_l1_r2B21
import A36W.TGCert3R12_12_12_l1_r2B22
import A36W.TGCert3R12_12_12_l1_r2B23
import A36W.TGCert3R12_12_12_l1_r2B24
import A36W.TGCert3R12_12_12_l1_r2B25
import A36W.TGCert3R12_12_12_l1_r2B26
import A36W.TGCert3R12_12_12_l1_r2B27
import A36W.TGCert3R12_12_12_l1_r2B28
import A36W.TGCert3R12_12_12_l1_r2B29
import A36W.TGCert3R12_12_12_l1_r2B30
import A36W.TGCert3R12_12_12_l1_r2B31
import A36W.TGCert3R12_12_12_l1_r2B32
import A36W.TGCert3R12_12_12_l1_r2B33
import A36W.TGCert3R12_12_12_l1_r2B34
import A36W.TGCert3R12_12_12_l1_r2B35
import A36W.TGCert3R12_12_12_l1_r2B36
import A36W.TGCert3R12_12_12_l1_r2B37
import A36W.TGCert3R12_12_12_l1_r2B38
import A36W.TGCert3R12_12_12_l1_r2B39
import A36W.TGCert3R12_12_12_l1_r2B40
import A36W.TGCert3R12_12_12_l1_r2B41
import A36W.TGCert3R12_12_12_l1_r2B42
import A36W.TGCert3R12_12_12_l1_r2B43
import A36W.TGCert3R12_12_12_l1_r2B44
import A36W.TGCert3R12_12_12_l1_r2B45
import A36W.TGCert3R12_12_12_l1_r2B46
import A36W.TGCert3R12_12_12_l1_r2B47
import A36W.TGCert3R12_12_12_l1_r2B48
import A36W.TGCert3R12_12_12_l1_r2B49
import A36W.TGCert3R12_12_12_l1_r2B50
import A36W.TGCert3R12_12_12_l1_r2B51
import A36W.TGCert3R12_12_12_l1_r2B52
import A36W.TGCert3R12_12_12_l1_r2B53
import A36W.TGCert3R12_12_12_l1_r2B54
import A36W.TGCert3R12_12_12_l1_r2B55
import A36W.TGCert3R12_12_12_l1_r2B56
import A36W.TGCert3R12_12_12_l1_r2B57
import A36W.TGCert3R12_12_12_l1_r2B58
import A36W.TGCert3R12_12_12_l1_r2B59
import A36W.TGCert3R12_12_12_l1_r2B60
import A36W.TGCert3R12_12_12_l1_r2B61
import A36W.TGCert3R12_12_12_l1_r2B62
import A36W.TGCert3R12_12_12_l1_r2B63
import A36W.TGCert3R12_12_12_l1_r2B64
import A36W.TGCert3R12_12_12_l1_r2B65
import A36W.TGCert3R12_12_12_l1_r2B66
import A36W.TGCert3R12_12_12_l1_r2B67
import A36W.TGCert3R12_12_12_l1_r2B68
import A36W.TGCert3R12_12_12_l1_r2Data
import A36W.TGCert3R12_12_12_l1_r2Pol
import A36W.TGCert3R12_12_12_l1_r2Q00
import A36W.TGCert3R12_12_12_l1_r2T
import A36W.TGCert3R12_12_12_l1_r2V1
import A36W.TGCert3R12_12_12_l1_r2V2
import A36W.TGCert3R12_12_12_l1_r3
import A36W.TGCert3R12_12_12_l1_r3B00
import A36W.TGCert3R12_12_12_l1_r3B01
import A36W.TGCert3R12_12_12_l1_r3B02
import A36W.TGCert3R12_12_12_l1_r3B03
import A36W.TGCert3R12_12_12_l1_r3B04
import A36W.TGCert3R12_12_12_l1_r3B05
import A36W.TGCert3R12_12_12_l1_r3B06
import A36W.TGCert3R12_12_12_l1_r3B07
import A36W.TGCert3R12_12_12_l1_r3B08
import A36W.TGCert3R12_12_12_l1_r3B09
import A36W.TGCert3R12_12_12_l1_r3B10
import A36W.TGCert3R12_12_12_l1_r3B100
import A36W.TGCert3R12_12_12_l1_r3B101
import A36W.TGCert3R12_12_12_l1_r3B102
import A36W.TGCert3R12_12_12_l1_r3B103
import A36W.TGCert3R12_12_12_l1_r3B104
import A36W.TGCert3R12_12_12_l1_r3B105
import A36W.TGCert3R12_12_12_l1_r3B106
import A36W.TGCert3R12_12_12_l1_r3B107
import A36W.TGCert3R12_12_12_l1_r3B108
import A36W.TGCert3R12_12_12_l1_r3B109
import A36W.TGCert3R12_12_12_l1_r3B11
import A36W.TGCert3R12_12_12_l1_r3B110
import A36W.TGCert3R12_12_12_l1_r3B111
import A36W.TGCert3R12_12_12_l1_r3B112
import A36W.TGCert3R12_12_12_l1_r3B113
import A36W.TGCert3R12_12_12_l1_r3B114
import A36W.TGCert3R12_12_12_l1_r3B115
import A36W.TGCert3R12_12_12_l1_r3B116
import A36W.TGCert3R12_12_12_l1_r3B117
import A36W.TGCert3R12_12_12_l1_r3B118
import A36W.TGCert3R12_12_12_l1_r3B119
import A36W.TGCert3R12_12_12_l1_r3B12
import A36W.TGCert3R12_12_12_l1_r3B120
import A36W.TGCert3R12_12_12_l1_r3B121
import A36W.TGCert3R12_12_12_l1_r3B122
import A36W.TGCert3R12_12_12_l1_r3B123
import A36W.TGCert3R12_12_12_l1_r3B124
import A36W.TGCert3R12_12_12_l1_r3B125
import A36W.TGCert3R12_12_12_l1_r3B126
import A36W.TGCert3R12_12_12_l1_r3B127
import A36W.TGCert3R12_12_12_l1_r3B128
import A36W.TGCert3R12_12_12_l1_r3B129
import A36W.TGCert3R12_12_12_l1_r3B13
import A36W.TGCert3R12_12_12_l1_r3B130
import A36W.TGCert3R12_12_12_l1_r3B131
import A36W.TGCert3R12_12_12_l1_r3B132
import A36W.TGCert3R12_12_12_l1_r3B133
import A36W.TGCert3R12_12_12_l1_r3B134
import A36W.TGCert3R12_12_12_l1_r3B135
import A36W.TGCert3R12_12_12_l1_r3B136
import A36W.TGCert3R12_12_12_l1_r3B14
import A36W.TGCert3R12_12_12_l1_r3B15
import A36W.TGCert3R12_12_12_l1_r3B16
import A36W.TGCert3R12_12_12_l1_r3B17
import A36W.TGCert3R12_12_12_l1_r3B18
import A36W.TGCert3R12_12_12_l1_r3B19
import A36W.TGCert3R12_12_12_l1_r3B20
import A36W.TGCert3R12_12_12_l1_r3B21
import A36W.TGCert3R12_12_12_l1_r3B22
import A36W.TGCert3R12_12_12_l1_r3B23
import A36W.TGCert3R12_12_12_l1_r3B24
import A36W.TGCert3R12_12_12_l1_r3B25
import A36W.TGCert3R12_12_12_l1_r3B26
import A36W.TGCert3R12_12_12_l1_r3B27
import A36W.TGCert3R12_12_12_l1_r3B28
import A36W.TGCert3R12_12_12_l1_r3B29
import A36W.TGCert3R12_12_12_l1_r3B30
import A36W.TGCert3R12_12_12_l1_r3B31
import A36W.TGCert3R12_12_12_l1_r3B32
import A36W.TGCert3R12_12_12_l1_r3B33
import A36W.TGCert3R12_12_12_l1_r3B34
import A36W.TGCert3R12_12_12_l1_r3B35
import A36W.TGCert3R12_12_12_l1_r3B36
import A36W.TGCert3R12_12_12_l1_r3B37
import A36W.TGCert3R12_12_12_l1_r3B38
import A36W.TGCert3R12_12_12_l1_r3B39
import A36W.TGCert3R12_12_12_l1_r3B40
import A36W.TGCert3R12_12_12_l1_r3B41
import A36W.TGCert3R12_12_12_l1_r3B42
import A36W.TGCert3R12_12_12_l1_r3B43
import A36W.TGCert3R12_12_12_l1_r3B44
import A36W.TGCert3R12_12_12_l1_r3B45
import A36W.TGCert3R12_12_12_l1_r3B46
import A36W.TGCert3R12_12_12_l1_r3B47
import A36W.TGCert3R12_12_12_l1_r3B48
import A36W.TGCert3R12_12_12_l1_r3B49
import A36W.TGCert3R12_12_12_l1_r3B50
import A36W.TGCert3R12_12_12_l1_r3B51
import A36W.TGCert3R12_12_12_l1_r3B52
import A36W.TGCert3R12_12_12_l1_r3B53
import A36W.TGCert3R12_12_12_l1_r3B54
import A36W.TGCert3R12_12_12_l1_r3B55
import A36W.TGCert3R12_12_12_l1_r3B56
import A36W.TGCert3R12_12_12_l1_r3B57
import A36W.TGCert3R12_12_12_l1_r3B58
import A36W.TGCert3R12_12_12_l1_r3B59
import A36W.TGCert3R12_12_12_l1_r3B60
import A36W.TGCert3R12_12_12_l1_r3B61
import A36W.TGCert3R12_12_12_l1_r3B62
import A36W.TGCert3R12_12_12_l1_r3B63
import A36W.TGCert3R12_12_12_l1_r3B64
import A36W.TGCert3R12_12_12_l1_r3B65
import A36W.TGCert3R12_12_12_l1_r3B66
import A36W.TGCert3R12_12_12_l1_r3B67
import A36W.TGCert3R12_12_12_l1_r3B68
import A36W.TGCert3R12_12_12_l1_r3B69
import A36W.TGCert3R12_12_12_l1_r3B70
import A36W.TGCert3R12_12_12_l1_r3B71
import A36W.TGCert3R12_12_12_l1_r3B72
import A36W.TGCert3R12_12_12_l1_r3B73
import A36W.TGCert3R12_12_12_l1_r3B74
import A36W.TGCert3R12_12_12_l1_r3B75
import A36W.TGCert3R12_12_12_l1_r3B76
import A36W.TGCert3R12_12_12_l1_r3B77
import A36W.TGCert3R12_12_12_l1_r3B78
import A36W.TGCert3R12_12_12_l1_r3B79
import A36W.TGCert3R12_12_12_l1_r3B80
import A36W.TGCert3R12_12_12_l1_r3B81
import A36W.TGCert3R12_12_12_l1_r3B82
import A36W.TGCert3R12_12_12_l1_r3B83
import A36W.TGCert3R12_12_12_l1_r3B84
import A36W.TGCert3R12_12_12_l1_r3B85
import A36W.TGCert3R12_12_12_l1_r3B86
import A36W.TGCert3R12_12_12_l1_r3B87
import A36W.TGCert3R12_12_12_l1_r3B88
import A36W.TGCert3R12_12_12_l1_r3B89
import A36W.TGCert3R12_12_12_l1_r3B90
import A36W.TGCert3R12_12_12_l1_r3B91
import A36W.TGCert3R12_12_12_l1_r3B92
import A36W.TGCert3R12_12_12_l1_r3B93
import A36W.TGCert3R12_12_12_l1_r3B94
import A36W.TGCert3R12_12_12_l1_r3B95
import A36W.TGCert3R12_12_12_l1_r3B96
import A36W.TGCert3R12_12_12_l1_r3B97
import A36W.TGCert3R12_12_12_l1_r3B98
import A36W.TGCert3R12_12_12_l1_r3B99
import A36W.TGCert3R12_12_12_l1_r3Data
import A36W.TGCert3R12_12_12_l1_r3Pol
import A36W.TGCert3R12_12_12_l1_r3Q00
import A36W.TGCert3R12_12_12_l1_r3Q01
import A36W.TGCert3R12_12_12_l1_r3Q02
import A36W.TGCert3R12_12_12_l1_r3Q03
import A36W.TGCert3R12_12_12_l1_r3Q04
import A36W.TGCert3R12_12_12_l1_r3Q05
import A36W.TGCert3R12_12_12_l1_r3Q06
import A36W.TGCert3R12_12_12_l1_r3Q07
import A36W.TGCert3R12_12_12_l1_r3Q08
import A36W.TGCert3R12_12_12_l1_r3T
import A36W.TGCert3R12_12_12_l1_r3V1
import A36W.TGCert3R12_12_12_l1_r3V2
import A36W.TGCert3R12_12_12_l1_r3V3
import A36W.TGCert3R12_12_12_l1_r4
import A36W.TGCert3R12_12_12_l1_r4B00
import A36W.TGCert3R12_12_12_l1_r4B01
import A36W.TGCert3R12_12_12_l1_r4B02
import A36W.TGCert3R12_12_12_l1_r4B03
import A36W.TGCert3R12_12_12_l1_r4B04
import A36W.TGCert3R12_12_12_l1_r4B05
import A36W.TGCert3R12_12_12_l1_r4B06
import A36W.TGCert3R12_12_12_l1_r4B07
import A36W.TGCert3R12_12_12_l1_r4B08
import A36W.TGCert3R12_12_12_l1_r4B09
import A36W.TGCert3R12_12_12_l1_r4B10
import A36W.TGCert3R12_12_12_l1_r4B100
import A36W.TGCert3R12_12_12_l1_r4B101
import A36W.TGCert3R12_12_12_l1_r4B102
import A36W.TGCert3R12_12_12_l1_r4B103
import A36W.TGCert3R12_12_12_l1_r4B104
import A36W.TGCert3R12_12_12_l1_r4B105
import A36W.TGCert3R12_12_12_l1_r4B106
import A36W.TGCert3R12_12_12_l1_r4B107
import A36W.TGCert3R12_12_12_l1_r4B108
import A36W.TGCert3R12_12_12_l1_r4B109
import A36W.TGCert3R12_12_12_l1_r4B11
import A36W.TGCert3R12_12_12_l1_r4B110
import A36W.TGCert3R12_12_12_l1_r4B111
import A36W.TGCert3R12_12_12_l1_r4B112
import A36W.TGCert3R12_12_12_l1_r4B113
import A36W.TGCert3R12_12_12_l1_r4B114
import A36W.TGCert3R12_12_12_l1_r4B115
import A36W.TGCert3R12_12_12_l1_r4B116
import A36W.TGCert3R12_12_12_l1_r4B117
import A36W.TGCert3R12_12_12_l1_r4B118
import A36W.TGCert3R12_12_12_l1_r4B119
import A36W.TGCert3R12_12_12_l1_r4B12
import A36W.TGCert3R12_12_12_l1_r4B120
import A36W.TGCert3R12_12_12_l1_r4B121
import A36W.TGCert3R12_12_12_l1_r4B122
import A36W.TGCert3R12_12_12_l1_r4B123
import A36W.TGCert3R12_12_12_l1_r4B124
import A36W.TGCert3R12_12_12_l1_r4B125
import A36W.TGCert3R12_12_12_l1_r4B126
import A36W.TGCert3R12_12_12_l1_r4B127
import A36W.TGCert3R12_12_12_l1_r4B128
import A36W.TGCert3R12_12_12_l1_r4B129
import A36W.TGCert3R12_12_12_l1_r4B13
import A36W.TGCert3R12_12_12_l1_r4B130
import A36W.TGCert3R12_12_12_l1_r4B131
import A36W.TGCert3R12_12_12_l1_r4B132
import A36W.TGCert3R12_12_12_l1_r4B133
import A36W.TGCert3R12_12_12_l1_r4B134
import A36W.TGCert3R12_12_12_l1_r4B135
import A36W.TGCert3R12_12_12_l1_r4B136
import A36W.TGCert3R12_12_12_l1_r4B137
import A36W.TGCert3R12_12_12_l1_r4B138
import A36W.TGCert3R12_12_12_l1_r4B139
import A36W.TGCert3R12_12_12_l1_r4B14
import A36W.TGCert3R12_12_12_l1_r4B140
import A36W.TGCert3R12_12_12_l1_r4B141
import A36W.TGCert3R12_12_12_l1_r4B142
import A36W.TGCert3R12_12_12_l1_r4B143
import A36W.TGCert3R12_12_12_l1_r4B144
import A36W.TGCert3R12_12_12_l1_r4B145
import A36W.TGCert3R12_12_12_l1_r4B146
import A36W.TGCert3R12_12_12_l1_r4B147
import A36W.TGCert3R12_12_12_l1_r4B148
import A36W.TGCert3R12_12_12_l1_r4B149
import A36W.TGCert3R12_12_12_l1_r4B15
import A36W.TGCert3R12_12_12_l1_r4B150
import A36W.TGCert3R12_12_12_l1_r4B151
import A36W.TGCert3R12_12_12_l1_r4B152
import A36W.TGCert3R12_12_12_l1_r4B153
import A36W.TGCert3R12_12_12_l1_r4B154
import A36W.TGCert3R12_12_12_l1_r4B155
import A36W.TGCert3R12_12_12_l1_r4B156
import A36W.TGCert3R12_12_12_l1_r4B157
import A36W.TGCert3R12_12_12_l1_r4B158
import A36W.TGCert3R12_12_12_l1_r4B159
import A36W.TGCert3R12_12_12_l1_r4B16
import A36W.TGCert3R12_12_12_l1_r4B160
import A36W.TGCert3R12_12_12_l1_r4B161
import A36W.TGCert3R12_12_12_l1_r4B162
import A36W.TGCert3R12_12_12_l1_r4B163
import A36W.TGCert3R12_12_12_l1_r4B164
import A36W.TGCert3R12_12_12_l1_r4B165
import A36W.TGCert3R12_12_12_l1_r4B166
import A36W.TGCert3R12_12_12_l1_r4B167
import A36W.TGCert3R12_12_12_l1_r4B168
import A36W.TGCert3R12_12_12_l1_r4B169
import A36W.TGCert3R12_12_12_l1_r4B17
import A36W.TGCert3R12_12_12_l1_r4B170
import A36W.TGCert3R12_12_12_l1_r4B171
import A36W.TGCert3R12_12_12_l1_r4B172
import A36W.TGCert3R12_12_12_l1_r4B173
import A36W.TGCert3R12_12_12_l1_r4B174
import A36W.TGCert3R12_12_12_l1_r4B175
import A36W.TGCert3R12_12_12_l1_r4B176
import A36W.TGCert3R12_12_12_l1_r4B177
import A36W.TGCert3R12_12_12_l1_r4B178
import A36W.TGCert3R12_12_12_l1_r4B179
import A36W.TGCert3R12_12_12_l1_r4B18
import A36W.TGCert3R12_12_12_l1_r4B180
import A36W.TGCert3R12_12_12_l1_r4B181
import A36W.TGCert3R12_12_12_l1_r4B182
import A36W.TGCert3R12_12_12_l1_r4B183
import A36W.TGCert3R12_12_12_l1_r4B184
import A36W.TGCert3R12_12_12_l1_r4B185
import A36W.TGCert3R12_12_12_l1_r4B186
import A36W.TGCert3R12_12_12_l1_r4B187
import A36W.TGCert3R12_12_12_l1_r4B188
import A36W.TGCert3R12_12_12_l1_r4B189
import A36W.TGCert3R12_12_12_l1_r4B19
import A36W.TGCert3R12_12_12_l1_r4B190
import A36W.TGCert3R12_12_12_l1_r4B191
import A36W.TGCert3R12_12_12_l1_r4B192
import A36W.TGCert3R12_12_12_l1_r4B193
import A36W.TGCert3R12_12_12_l1_r4B194
import A36W.TGCert3R12_12_12_l1_r4B195
import A36W.TGCert3R12_12_12_l1_r4B196
import A36W.TGCert3R12_12_12_l1_r4B197
import A36W.TGCert3R12_12_12_l1_r4B198
import A36W.TGCert3R12_12_12_l1_r4B199
import A36W.TGCert3R12_12_12_l1_r4B20
import A36W.TGCert3R12_12_12_l1_r4B200
import A36W.TGCert3R12_12_12_l1_r4B201
import A36W.TGCert3R12_12_12_l1_r4B202
import A36W.TGCert3R12_12_12_l1_r4B203
import A36W.TGCert3R12_12_12_l1_r4B204
import A36W.TGCert3R12_12_12_l1_r4B21
import A36W.TGCert3R12_12_12_l1_r4B22
import A36W.TGCert3R12_12_12_l1_r4B23
import A36W.TGCert3R12_12_12_l1_r4B24
import A36W.TGCert3R12_12_12_l1_r4B25
import A36W.TGCert3R12_12_12_l1_r4B26
import A36W.TGCert3R12_12_12_l1_r4B27
import A36W.TGCert3R12_12_12_l1_r4B28
import A36W.TGCert3R12_12_12_l1_r4B29
import A36W.TGCert3R12_12_12_l1_r4B30
import A36W.TGCert3R12_12_12_l1_r4B31
import A36W.TGCert3R12_12_12_l1_r4B32
import A36W.TGCert3R12_12_12_l1_r4B33
import A36W.TGCert3R12_12_12_l1_r4B34
import A36W.TGCert3R12_12_12_l1_r4B35
import A36W.TGCert3R12_12_12_l1_r4B36
import A36W.TGCert3R12_12_12_l1_r4B37
import A36W.TGCert3R12_12_12_l1_r4B38
import A36W.TGCert3R12_12_12_l1_r4B39
import A36W.TGCert3R12_12_12_l1_r4B40
import A36W.TGCert3R12_12_12_l1_r4B41
import A36W.TGCert3R12_12_12_l1_r4B42
import A36W.TGCert3R12_12_12_l1_r4B43
import A36W.TGCert3R12_12_12_l1_r4B44
import A36W.TGCert3R12_12_12_l1_r4B45
import A36W.TGCert3R12_12_12_l1_r4B46
import A36W.TGCert3R12_12_12_l1_r4B47
import A36W.TGCert3R12_12_12_l1_r4B48
import A36W.TGCert3R12_12_12_l1_r4B49
import A36W.TGCert3R12_12_12_l1_r4B50
import A36W.TGCert3R12_12_12_l1_r4B51
import A36W.TGCert3R12_12_12_l1_r4B52
import A36W.TGCert3R12_12_12_l1_r4B53
import A36W.TGCert3R12_12_12_l1_r4B54
import A36W.TGCert3R12_12_12_l1_r4B55
import A36W.TGCert3R12_12_12_l1_r4B56
import A36W.TGCert3R12_12_12_l1_r4B57
import A36W.TGCert3R12_12_12_l1_r4B58
import A36W.TGCert3R12_12_12_l1_r4B59
import A36W.TGCert3R12_12_12_l1_r4B60
import A36W.TGCert3R12_12_12_l1_r4B61
import A36W.TGCert3R12_12_12_l1_r4B62
import A36W.TGCert3R12_12_12_l1_r4B63
import A36W.TGCert3R12_12_12_l1_r4B64
import A36W.TGCert3R12_12_12_l1_r4B65
import A36W.TGCert3R12_12_12_l1_r4B66
import A36W.TGCert3R12_12_12_l1_r4B67
import A36W.TGCert3R12_12_12_l1_r4B68
import A36W.TGCert3R12_12_12_l1_r4B69
import A36W.TGCert3R12_12_12_l1_r4B70
import A36W.TGCert3R12_12_12_l1_r4B71
import A36W.TGCert3R12_12_12_l1_r4B72
import A36W.TGCert3R12_12_12_l1_r4B73
import A36W.TGCert3R12_12_12_l1_r4B74
import A36W.TGCert3R12_12_12_l1_r4B75
import A36W.TGCert3R12_12_12_l1_r4B76
import A36W.TGCert3R12_12_12_l1_r4B77
import A36W.TGCert3R12_12_12_l1_r4B78
import A36W.TGCert3R12_12_12_l1_r4B79
import A36W.TGCert3R12_12_12_l1_r4B80
import A36W.TGCert3R12_12_12_l1_r4B81
import A36W.TGCert3R12_12_12_l1_r4B82
import A36W.TGCert3R12_12_12_l1_r4B83
import A36W.TGCert3R12_12_12_l1_r4B84
import A36W.TGCert3R12_12_12_l1_r4B85
import A36W.TGCert3R12_12_12_l1_r4B86
import A36W.TGCert3R12_12_12_l1_r4B87
import A36W.TGCert3R12_12_12_l1_r4B88
import A36W.TGCert3R12_12_12_l1_r4B89
import A36W.TGCert3R12_12_12_l1_r4B90
import A36W.TGCert3R12_12_12_l1_r4B91
import A36W.TGCert3R12_12_12_l1_r4B92
import A36W.TGCert3R12_12_12_l1_r4B93
import A36W.TGCert3R12_12_12_l1_r4B94
import A36W.TGCert3R12_12_12_l1_r4B95
import A36W.TGCert3R12_12_12_l1_r4B96
import A36W.TGCert3R12_12_12_l1_r4B97
import A36W.TGCert3R12_12_12_l1_r4B98
import A36W.TGCert3R12_12_12_l1_r4B99
import A36W.TGCert3R12_12_12_l1_r4Data
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Q00
import A36W.TGCert3R12_12_12_l1_r4Q01
import A36W.TGCert3R12_12_12_l1_r4Q02
import A36W.TGCert3R12_12_12_l1_r4Q03
import A36W.TGCert3R12_12_12_l1_r4Q04
import A36W.TGCert3R12_12_12_l1_r4Q05
import A36W.TGCert3R12_12_12_l1_r4Q06
import A36W.TGCert3R12_12_12_l1_r4Q07
import A36W.TGCert3R12_12_12_l1_r4Q08
import A36W.TGCert3R12_12_12_l1_r4Q09
import A36W.TGCert3R12_12_12_l1_r4Q10
import A36W.TGCert3R12_12_12_l1_r4Q11
import A36W.TGCert3R12_12_12_l1_r4Q12
import A36W.TGCert3R12_12_12_l1_r4Q13
import A36W.TGCert3R12_12_12_l1_r4Q14
import A36W.TGCert3R12_12_12_l1_r4Q15
import A36W.TGCert3R12_12_12_l1_r4Q16
import A36W.TGCert3R12_12_12_l1_r4T
import A36W.TGCert3R12_12_12_l1_r4V1
import A36W.TGCert3R12_12_12_l1_r4V2
import A36W.TGCert3R12_12_12_l1_r4V3
import A36W.TGCert3R12_12_12_l1_r4V4
import A36W.TGCert3R4_8_6_l3_r2
import A36W.TGCert3R4_8_6_l3_r2B00
import A36W.TGCert3R4_8_6_l3_r2Data
import A36W.TGCert3R4_8_6_l3_r2Pol
import A36W.TGCert3R4_8_6_l3_r2Q00
import A36W.TGCert3R4_8_6_l3_r2T
import A36W.TGCert3R4_8_6_l3_r2V1
import A36W.TGCert3R4_8_6_l3_r2V2
import A36W.TGCert3R4_8_6_l3_r3
import A36W.TGCert3R4_8_6_l3_r3B00
import A36W.TGCert3R4_8_6_l3_r3B01
import A36W.TGCert3R4_8_6_l3_r3B02
import A36W.TGCert3R4_8_6_l3_r3B03
import A36W.TGCert3R4_8_6_l3_r3Data
import A36W.TGCert3R4_8_6_l3_r3Pol
import A36W.TGCert3R4_8_6_l3_r3Q00
import A36W.TGCert3R4_8_6_l3_r3T
import A36W.TGCert3R4_8_6_l3_r3V1
import A36W.TGCert3R4_8_6_l3_r3V2
import A36W.TGCert3R4_8_6_l3_r3V3
import A36W.TGCert3R5_11_8_l2_r2
import A36W.TGCert3R5_11_8_l2_r2B00
import A36W.TGCert3R5_11_8_l2_r2B01
import A36W.TGCert3R5_11_8_l2_r2B02
import A36W.TGCert3R5_11_8_l2_r2B03
import A36W.TGCert3R5_11_8_l2_r2B04
import A36W.TGCert3R5_11_8_l2_r2B05
import A36W.TGCert3R5_11_8_l2_r2B06
import A36W.TGCert3R5_11_8_l2_r2B07
import A36W.TGCert3R5_11_8_l2_r2Data
import A36W.TGCert3R5_11_8_l2_r2Pol
import A36W.TGCert3R5_11_8_l2_r2Q00
import A36W.TGCert3R5_11_8_l2_r2T
import A36W.TGCert3R5_11_8_l2_r2V1
import A36W.TGCert3R5_11_8_l2_r2V2
import A36W.TGCert3R5_11_8_l2_r3
import A36W.TGCert3R5_11_8_l2_r3B00
import A36W.TGCert3R5_11_8_l2_r3B01
import A36W.TGCert3R5_11_8_l2_r3B02
import A36W.TGCert3R5_11_8_l2_r3B03
import A36W.TGCert3R5_11_8_l2_r3B04
import A36W.TGCert3R5_11_8_l2_r3B05
import A36W.TGCert3R5_11_8_l2_r3B06
import A36W.TGCert3R5_11_8_l2_r3B07
import A36W.TGCert3R5_11_8_l2_r3B08
import A36W.TGCert3R5_11_8_l2_r3B09
import A36W.TGCert3R5_11_8_l2_r3B10
import A36W.TGCert3R5_11_8_l2_r3B11
import A36W.TGCert3R5_11_8_l2_r3B12
import A36W.TGCert3R5_11_8_l2_r3B13
import A36W.TGCert3R5_11_8_l2_r3B14
import A36W.TGCert3R5_11_8_l2_r3Data
import A36W.TGCert3R5_11_8_l2_r3Pol
import A36W.TGCert3R5_11_8_l2_r3Q00
import A36W.TGCert3R5_11_8_l2_r3T
import A36W.TGCert3R5_11_8_l2_r3V1
import A36W.TGCert3R5_11_8_l2_r3V2
import A36W.TGCert3R5_11_8_l2_r3V3
import A36W.TGCert3R5_11_8_l2_r4
import A36W.TGCert3R5_11_8_l2_r4B00
import A36W.TGCert3R5_11_8_l2_r4B01
import A36W.TGCert3R5_11_8_l2_r4B02
import A36W.TGCert3R5_11_8_l2_r4B03
import A36W.TGCert3R5_11_8_l2_r4B04
import A36W.TGCert3R5_11_8_l2_r4B05
import A36W.TGCert3R5_11_8_l2_r4B06
import A36W.TGCert3R5_11_8_l2_r4B07
import A36W.TGCert3R5_11_8_l2_r4B08
import A36W.TGCert3R5_11_8_l2_r4B09
import A36W.TGCert3R5_11_8_l2_r4B10
import A36W.TGCert3R5_11_8_l2_r4B11
import A36W.TGCert3R5_11_8_l2_r4B12
import A36W.TGCert3R5_11_8_l2_r4B13
import A36W.TGCert3R5_11_8_l2_r4B14
import A36W.TGCert3R5_11_8_l2_r4B15
import A36W.TGCert3R5_11_8_l2_r4B16
import A36W.TGCert3R5_11_8_l2_r4B17
import A36W.TGCert3R5_11_8_l2_r4B18
import A36W.TGCert3R5_11_8_l2_r4B19
import A36W.TGCert3R5_11_8_l2_r4B20
import A36W.TGCert3R5_11_8_l2_r4B21
import A36W.TGCert3R5_11_8_l2_r4B22
import A36W.TGCert3R5_11_8_l2_r4Data
import A36W.TGCert3R5_11_8_l2_r4Pol
import A36W.TGCert3R5_11_8_l2_r4Q00
import A36W.TGCert3R5_11_8_l2_r4Q01
import A36W.TGCert3R5_11_8_l2_r4Q02
import A36W.TGCert3R5_11_8_l2_r4Q03
import A36W.TGCert3R5_11_8_l2_r4Q04
import A36W.TGCert3R5_11_8_l2_r4Q05
import A36W.TGCert3R5_11_8_l2_r4Q06
import A36W.TGCert3R5_11_8_l2_r4Q07
import A36W.TGCert3R5_11_8_l2_r4Q08
import A36W.TGCert3R5_11_8_l2_r4T
import A36W.TGCert3R5_11_8_l2_r4V1
import A36W.TGCert3R5_11_8_l2_r4V2
import A36W.TGCert3R5_11_8_l2_r4V3
import A36W.TGCert3R5_11_8_l2_r4V4
import A36W.TGCert3R6_10_4_l4_r2
import A36W.TGCert3R6_10_4_l4_r2B00
import A36W.TGCert3R6_10_4_l4_r2B01
import A36W.TGCert3R6_10_4_l4_r2B02
import A36W.TGCert3R6_10_4_l4_r2B03
import A36W.TGCert3R6_10_4_l4_r2B04
import A36W.TGCert3R6_10_4_l4_r2B05
import A36W.TGCert3R6_10_4_l4_r2B06
import A36W.TGCert3R6_10_4_l4_r2B07
import A36W.TGCert3R6_10_4_l4_r2Data
import A36W.TGCert3R6_10_4_l4_r2Pol
import A36W.TGCert3R6_10_4_l4_r2Q00
import A36W.TGCert3R6_10_4_l4_r2T
import A36W.TGCert3R6_10_4_l4_r2V1
import A36W.TGCert3R6_10_4_l4_r2V2
import A36W.TGCert3R6_10_4_l4_r3
import A36W.TGCert3R6_10_4_l4_r3B00
import A36W.TGCert3R6_10_4_l4_r3B01
import A36W.TGCert3R6_10_4_l4_r3B02
import A36W.TGCert3R6_10_4_l4_r3B03
import A36W.TGCert3R6_10_4_l4_r3B04
import A36W.TGCert3R6_10_4_l4_r3B05
import A36W.TGCert3R6_10_4_l4_r3B06
import A36W.TGCert3R6_10_4_l4_r3B07
import A36W.TGCert3R6_10_4_l4_r3B08
import A36W.TGCert3R6_10_4_l4_r3B09
import A36W.TGCert3R6_10_4_l4_r3B10
import A36W.TGCert3R6_10_4_l4_r3B11
import A36W.TGCert3R6_10_4_l4_r3B12
import A36W.TGCert3R6_10_4_l4_r3B13
import A36W.TGCert3R6_10_4_l4_r3B14
import A36W.TGCert3R6_10_4_l4_r3Data
import A36W.TGCert3R6_10_4_l4_r3Pol
import A36W.TGCert3R6_10_4_l4_r3Q00
import A36W.TGCert3R6_10_4_l4_r3T
import A36W.TGCert3R6_10_4_l4_r3V1
import A36W.TGCert3R6_10_4_l4_r3V2
import A36W.TGCert3R6_10_4_l4_r3V3
import A36W.TGCert3R6_10_4_l4_r4
import A36W.TGCert3R6_10_4_l4_r4B00
import A36W.TGCert3R6_10_4_l4_r4B01
import A36W.TGCert3R6_10_4_l4_r4B02
import A36W.TGCert3R6_10_4_l4_r4B03
import A36W.TGCert3R6_10_4_l4_r4B04
import A36W.TGCert3R6_10_4_l4_r4B05
import A36W.TGCert3R6_10_4_l4_r4B06
import A36W.TGCert3R6_10_4_l4_r4B07
import A36W.TGCert3R6_10_4_l4_r4B08
import A36W.TGCert3R6_10_4_l4_r4B09
import A36W.TGCert3R6_10_4_l4_r4B10
import A36W.TGCert3R6_10_4_l4_r4B11
import A36W.TGCert3R6_10_4_l4_r4B12
import A36W.TGCert3R6_10_4_l4_r4B13
import A36W.TGCert3R6_10_4_l4_r4B14
import A36W.TGCert3R6_10_4_l4_r4B15
import A36W.TGCert3R6_10_4_l4_r4B16
import A36W.TGCert3R6_10_4_l4_r4B17
import A36W.TGCert3R6_10_4_l4_r4B18
import A36W.TGCert3R6_10_4_l4_r4B19
import A36W.TGCert3R6_10_4_l4_r4B20
import A36W.TGCert3R6_10_4_l4_r4B21
import A36W.TGCert3R6_10_4_l4_r4Data
import A36W.TGCert3R6_10_4_l4_r4Pol
import A36W.TGCert3R6_10_4_l4_r4Q00
import A36W.TGCert3R6_10_4_l4_r4T
import A36W.TGCert3R6_10_4_l4_r4V1
import A36W.TGCert3R6_10_4_l4_r4V2
import A36W.TGCert3R6_10_4_l4_r4V3
import A36W.TGCert3R6_10_4_l4_r4V4
import A36W.TGCert3R8_8_5_l2_r2
import A36W.TGCert3R8_8_5_l2_r2B00
import A36W.TGCert3R8_8_5_l2_r2B01
import A36W.TGCert3R8_8_5_l2_r2B02
import A36W.TGCert3R8_8_5_l2_r2B03
import A36W.TGCert3R8_8_5_l2_r2B04
import A36W.TGCert3R8_8_5_l2_r2B05
import A36W.TGCert3R8_8_5_l2_r2B06
import A36W.TGCert3R8_8_5_l2_r2B07
import A36W.TGCert3R8_8_5_l2_r2B08
import A36W.TGCert3R8_8_5_l2_r2B09
import A36W.TGCert3R8_8_5_l2_r2Data
import A36W.TGCert3R8_8_5_l2_r2Pol
import A36W.TGCert3R8_8_5_l2_r2Q00
import A36W.TGCert3R8_8_5_l2_r2T
import A36W.TGCert3R8_8_5_l2_r2V1
import A36W.TGCert3R8_8_5_l2_r2V2
import A36W.TGCert3R8_8_5_l2_r3
import A36W.TGCert3R8_8_5_l2_r3B00
import A36W.TGCert3R8_8_5_l2_r3B01
import A36W.TGCert3R8_8_5_l2_r3B02
import A36W.TGCert3R8_8_5_l2_r3B03
import A36W.TGCert3R8_8_5_l2_r3B04
import A36W.TGCert3R8_8_5_l2_r3B05
import A36W.TGCert3R8_8_5_l2_r3B06
import A36W.TGCert3R8_8_5_l2_r3B07
import A36W.TGCert3R8_8_5_l2_r3B08
import A36W.TGCert3R8_8_5_l2_r3B09
import A36W.TGCert3R8_8_5_l2_r3B10
import A36W.TGCert3R8_8_5_l2_r3B11
import A36W.TGCert3R8_8_5_l2_r3B12
import A36W.TGCert3R8_8_5_l2_r3B13
import A36W.TGCert3R8_8_5_l2_r3B14
import A36W.TGCert3R8_8_5_l2_r3B15
import A36W.TGCert3R8_8_5_l2_r3B16
import A36W.TGCert3R8_8_5_l2_r3B17
import A36W.TGCert3R8_8_5_l2_r3B18
import A36W.TGCert3R8_8_5_l2_r3B19
import A36W.TGCert3R8_8_5_l2_r3Data
import A36W.TGCert3R8_8_5_l2_r3Pol
import A36W.TGCert3R8_8_5_l2_r3Q00
import A36W.TGCert3R8_8_5_l2_r3T
import A36W.TGCert3R8_8_5_l2_r3V1
import A36W.TGCert3R8_8_5_l2_r3V2
import A36W.TGCert3R8_8_5_l2_r3V3
import A36W.TGCert3R8_8_5_l2_r4
import A36W.TGCert3R8_8_5_l2_r4B00
import A36W.TGCert3R8_8_5_l2_r4B01
import A36W.TGCert3R8_8_5_l2_r4B02
import A36W.TGCert3R8_8_5_l2_r4B03
import A36W.TGCert3R8_8_5_l2_r4B04
import A36W.TGCert3R8_8_5_l2_r4B05
import A36W.TGCert3R8_8_5_l2_r4B06
import A36W.TGCert3R8_8_5_l2_r4B07
import A36W.TGCert3R8_8_5_l2_r4B08
import A36W.TGCert3R8_8_5_l2_r4B09
import A36W.TGCert3R8_8_5_l2_r4B10
import A36W.TGCert3R8_8_5_l2_r4B11
import A36W.TGCert3R8_8_5_l2_r4B12
import A36W.TGCert3R8_8_5_l2_r4B13
import A36W.TGCert3R8_8_5_l2_r4B14
import A36W.TGCert3R8_8_5_l2_r4B15
import A36W.TGCert3R8_8_5_l2_r4B16
import A36W.TGCert3R8_8_5_l2_r4B17
import A36W.TGCert3R8_8_5_l2_r4B18
import A36W.TGCert3R8_8_5_l2_r4B19
import A36W.TGCert3R8_8_5_l2_r4B20
import A36W.TGCert3R8_8_5_l2_r4B21
import A36W.TGCert3R8_8_5_l2_r4B22
import A36W.TGCert3R8_8_5_l2_r4B23
import A36W.TGCert3R8_8_5_l2_r4B24
import A36W.TGCert3R8_8_5_l2_r4B25
import A36W.TGCert3R8_8_5_l2_r4B26
import A36W.TGCert3R8_8_5_l2_r4B27
import A36W.TGCert3R8_8_5_l2_r4B28
import A36W.TGCert3R8_8_5_l2_r4B29
import A36W.TGCert3R8_8_5_l2_r4Data
import A36W.TGCert3R8_8_5_l2_r4Pol
import A36W.TGCert3R8_8_5_l2_r4Q00
import A36W.TGCert3R8_8_5_l2_r4Q01
import A36W.TGCert3R8_8_5_l2_r4Q02
import A36W.TGCert3R8_8_5_l2_r4Q03
import A36W.TGCert3R8_8_5_l2_r4Q04
import A36W.TGCert3R8_8_5_l2_r4Q05
import A36W.TGCert3R8_8_5_l2_r4Q06
import A36W.TGCert3R8_8_5_l2_r4Q07
import A36W.TGCert3R8_8_5_l2_r4Q08
import A36W.TGCert3R8_8_5_l2_r4Q09
import A36W.TGCert3R8_8_5_l2_r4Q10
import A36W.TGCert3R8_8_5_l2_r4Q11
import A36W.TGCert3R8_8_5_l2_r4Q12
import A36W.TGCert3R8_8_5_l2_r4T
import A36W.TGCert3R8_8_5_l2_r4V1
import A36W.TGCert3R8_8_5_l2_r4V2
import A36W.TGCert3R8_8_5_l2_r4V3
import A36W.TGCert3R8_8_5_l2_r4V4

set_option format.width 120
set_option pp.maxSteps 10000000
set_option pp.proofs true
set_option pp.deepTerms true

open Lean Elab Command Meta in
run_cmd do
  let env ← getEnv
  let targets : List Name := [`A36W.TGCert3, `A36W.TGCert3Core, `A36W.TGCert3Core2, `A36W.TGCert3Core3, `A36W.TGCert3I486, `A36W.TGCert3I486Data, `A36W.TGCert3I486V1lll, `A36W.TGCert3I486V1llr, `A36W.TGCert3I486V1lrl, `A36W.TGCert3I486V1lrr, `A36W.TGCert3I486V1rll, `A36W.TGCert3I486V1rlr, `A36W.TGCert3I486V1rrl, `A36W.TGCert3I486V1rrr, `A36W.TGCert3I486V2lll, `A36W.TGCert3I486V2llr, `A36W.TGCert3I486V2lrl, `A36W.TGCert3I486V2lrr, `A36W.TGCert3I486V2rll, `A36W.TGCert3I486V2rlr, `A36W.TGCert3I486V2rrl, `A36W.TGCert3I486V2rrr, `A36W.TGCert3I486V3lll, `A36W.TGCert3I486V3llr, `A36W.TGCert3I486V3lrl, `A36W.TGCert3I486V3lrr, `A36W.TGCert3I486V3rll, `A36W.TGCert3I486V3rlr, `A36W.TGCert3I486V3rrl, `A36W.TGCert3I486V3rrr, `A36W.TGCert3I486V4, `A36W.TGCert3N3_3_3_l1_r3, `A36W.TGCert3N3_3_3_l1_r3Data, `A36W.TGCert3N3_3_3_l1_r3S12, `A36W.TGCert3N3_3_3_l1_r3S3x0, `A36W.TGCert3N3_3_3_l1_r3S3x1, `A36W.TGCert3N3_3_3_l1_r3S3x2, `A36W.TGCert3N3_3_3_l1_r3S3x3, `A36W.TGCert3N3_3_3_l2_r3, `A36W.TGCert3N3_3_3_l2_r3Data, `A36W.TGCert3N3_3_3_l2_r3S12, `A36W.TGCert3N3_3_3_l2_r3S3x0, `A36W.TGCert3N3_3_3_l2_r3S3x1, `A36W.TGCert3N3_3_3_l2_r3S3x2, `A36W.TGCert3N3_3_3_l2_r3S3x3, `A36W.TGCert3N4_8_6_l3_r3, `A36W.TGCert3N4_8_6_l3_r3Data, `A36W.TGCert3N4_8_6_l3_r3S12, `A36W.TGCert3N4_8_6_l3_r3S3x0, `A36W.TGCert3N4_8_6_l3_r3S3x1, `A36W.TGCert3N4_8_6_l3_r3S3x2, `A36W.TGCert3N4_8_6_l3_r3S3x3, `A36W.TGCert3N4_8_6_l3_r3S3x4, `A36W.TGCert3N4_8_6_l3_r4, `A36W.TGCert3N4_8_6_l3_r4C00, `A36W.TGCert3N4_8_6_l3_r4C01, `A36W.TGCert3N4_8_6_l3_r4C02, `A36W.TGCert3N4_8_6_l3_r4C03, `A36W.TGCert3N4_8_6_l3_r4C04, `A36W.TGCert3N4_8_6_l3_r4C05, `A36W.TGCert3N4_8_6_l3_r4C06, `A36W.TGCert3N4_8_6_l3_r4C07, `A36W.TGCert3N4_8_6_l3_r4C08, `A36W.TGCert3N4_8_6_l3_r4C09, `A36W.TGCert3N4_8_6_l3_r4C10, `A36W.TGCert3N4_8_6_l3_r4C11, `A36W.TGCert3N4_8_6_l3_r4C12, `A36W.TGCert3N4_8_6_l3_r4C13, `A36W.TGCert3N4_8_6_l3_r4C14, `A36W.TGCert3N4_8_6_l3_r4C15, `A36W.TGCert3N4_8_6_l3_r4C16, `A36W.TGCert3N4_8_6_l3_r4C17, `A36W.TGCert3N4_8_6_l3_r4C18, `A36W.TGCert3N4_8_6_l3_r4C19, `A36W.TGCert3N4_8_6_l3_r4C20, `A36W.TGCert3N4_8_6_l3_r4C21, `A36W.TGCert3N4_8_6_l3_r4C22, `A36W.TGCert3N4_8_6_l3_r4C23, `A36W.TGCert3N4_8_6_l3_r4C24, `A36W.TGCert3N4_8_6_l3_r4C25, `A36W.TGCert3N4_8_6_l3_r4C26, `A36W.TGCert3N4_8_6_l3_r4C27, `A36W.TGCert3N4_8_6_l3_r4C28, `A36W.TGCert3N4_8_6_l3_r4C29, `A36W.TGCert3N4_8_6_l3_r4C30, `A36W.TGCert3N4_8_6_l3_r4C31, `A36W.TGCert3N4_8_6_l3_r4C32, `A36W.TGCert3N4_8_6_l3_r4C33, `A36W.TGCert3N4_8_6_l3_r4C34, `A36W.TGCert3N4_8_6_l3_r4C35, `A36W.TGCert3N4_8_6_l3_r4C36, `A36W.TGCert3N4_8_6_l3_r4C37, `A36W.TGCert3N4_8_6_l3_r4C38, `A36W.TGCert3N4_8_6_l3_r4C39, `A36W.TGCert3N4_8_6_l3_r4C40, `A36W.TGCert3N4_8_6_l3_r4C41, `A36W.TGCert3N4_8_6_l3_r4C42, `A36W.TGCert3N4_8_6_l3_r4C43, `A36W.TGCert3N4_8_6_l3_r4C44, `A36W.TGCert3N4_8_6_l3_r4C45, `A36W.TGCert3N4_8_6_l3_r4C46, `A36W.TGCert3N4_8_6_l3_r4Data, `A36W.TGCert3N4_8_6_l3_r4J0, `A36W.TGCert3N4_8_6_l3_r4J1, `A36W.TGCert3N4_8_6_l3_r4J2, `A36W.TGCert3N4_8_6_l3_r4J3, `A36W.TGCert3N4_8_6_l3_r4J4, `A36W.TGCert3N666, `A36W.TGCert3N666Data, `A36W.TGCert3N666S12, `A36W.TGCert3N666S3x0, `A36W.TGCert3N666S3x1, `A36W.TGCert3N666S3x2, `A36W.TGCert3N666S3x3, `A36W.TGCert3N666S3x4, `A36W.TGCert3N666S3x5, `A36W.TGCert3N666S3x6, `A36W.TGCert3N6_6_6_l2_r4, `A36W.TGCert3N6_6_6_l2_r4C00, `A36W.TGCert3N6_6_6_l2_r4C01, `A36W.TGCert3N6_6_6_l2_r4C02, `A36W.TGCert3N6_6_6_l2_r4C03, `A36W.TGCert3N6_6_6_l2_r4C04, `A36W.TGCert3N6_6_6_l2_r4C05, `A36W.TGCert3N6_6_6_l2_r4C06, `A36W.TGCert3N6_6_6_l2_r4C07, `A36W.TGCert3N6_6_6_l2_r4C08, `A36W.TGCert3N6_6_6_l2_r4C09, `A36W.TGCert3N6_6_6_l2_r4C10, `A36W.TGCert3N6_6_6_l2_r4C11, `A36W.TGCert3N6_6_6_l2_r4C12, `A36W.TGCert3N6_6_6_l2_r4C13, `A36W.TGCert3N6_6_6_l2_r4C14, `A36W.TGCert3N6_6_6_l2_r4C15, `A36W.TGCert3N6_6_6_l2_r4C16, `A36W.TGCert3N6_6_6_l2_r4C17, `A36W.TGCert3N6_6_6_l2_r4C18, `A36W.TGCert3N6_6_6_l2_r4C19, `A36W.TGCert3N6_6_6_l2_r4C20, `A36W.TGCert3N6_6_6_l2_r4C21, `A36W.TGCert3N6_6_6_l2_r4C22, `A36W.TGCert3N6_6_6_l2_r4C23, `A36W.TGCert3N6_6_6_l2_r4C24, `A36W.TGCert3N6_6_6_l2_r4C25, `A36W.TGCert3N6_6_6_l2_r4C26, `A36W.TGCert3N6_6_6_l2_r4C27, `A36W.TGCert3N6_6_6_l2_r4C28, `A36W.TGCert3N6_6_6_l2_r4C29, `A36W.TGCert3N6_6_6_l2_r4C30, `A36W.TGCert3N6_6_6_l2_r4C31, `A36W.TGCert3N6_6_6_l2_r4C32, `A36W.TGCert3N6_6_6_l2_r4C33, `A36W.TGCert3N6_6_6_l2_r4C34, `A36W.TGCert3N6_6_6_l2_r4C35, `A36W.TGCert3N6_6_6_l2_r4C36, `A36W.TGCert3N6_6_6_l2_r4C37, `A36W.TGCert3N6_6_6_l2_r4C38, `A36W.TGCert3N6_6_6_l2_r4C39, `A36W.TGCert3N6_6_6_l2_r4C40, `A36W.TGCert3N6_6_6_l2_r4C41, `A36W.TGCert3N6_6_6_l2_r4C42, `A36W.TGCert3N6_6_6_l2_r4C43, `A36W.TGCert3N6_6_6_l2_r4C44, `A36W.TGCert3N6_6_6_l2_r4C45, `A36W.TGCert3N6_6_6_l2_r4C46, `A36W.TGCert3N6_6_6_l2_r4C47, `A36W.TGCert3N6_6_6_l2_r4C48, `A36W.TGCert3N6_6_6_l2_r4C49, `A36W.TGCert3N6_6_6_l2_r4C50, `A36W.TGCert3N6_6_6_l2_r4C51, `A36W.TGCert3N6_6_6_l2_r4C52, `A36W.TGCert3N6_6_6_l2_r4C53, `A36W.TGCert3N6_6_6_l2_r4C54, `A36W.TGCert3N6_6_6_l2_r4C55, `A36W.TGCert3N6_6_6_l2_r4C56, `A36W.TGCert3N6_6_6_l2_r4C57, `A36W.TGCert3N6_6_6_l2_r4C58, `A36W.TGCert3N6_6_6_l2_r4C59, `A36W.TGCert3N6_6_6_l2_r4C60, `A36W.TGCert3N6_6_6_l2_r4C61, `A36W.TGCert3N6_6_6_l2_r4C62, `A36W.TGCert3N6_6_6_l2_r4C63, `A36W.TGCert3N6_6_6_l2_r4C64, `A36W.TGCert3N6_6_6_l2_r4C65, `A36W.TGCert3N6_6_6_l2_r4Data, `A36W.TGCert3N6_6_6_l2_r4J0, `A36W.TGCert3N6_6_6_l2_r4J1, `A36W.TGCert3N6_6_6_l2_r4J2, `A36W.TGCert3N6_6_6_l2_r4J3, `A36W.TGCert3N6_6_6_l2_r4J4, `A36W.TGCert3N6_6_6_l2_r4J5, `A36W.TGCert3N6_6_6_l2_r4J6, `A36W.TGCert3NA4, `A36W.TGCert3R10_10_10_l1_r2, `A36W.TGCert3R10_10_10_l1_r2B00, `A36W.TGCert3R10_10_10_l1_r2B01, `A36W.TGCert3R10_10_10_l1_r2B02, `A36W.TGCert3R10_10_10_l1_r2B03, `A36W.TGCert3R10_10_10_l1_r2B04, `A36W.TGCert3R10_10_10_l1_r2B05, `A36W.TGCert3R10_10_10_l1_r2B06, `A36W.TGCert3R10_10_10_l1_r2B07, `A36W.TGCert3R10_10_10_l1_r2B08, `A36W.TGCert3R10_10_10_l1_r2B09, `A36W.TGCert3R10_10_10_l1_r2B10, `A36W.TGCert3R10_10_10_l1_r2B11, `A36W.TGCert3R10_10_10_l1_r2B12, `A36W.TGCert3R10_10_10_l1_r2B13, `A36W.TGCert3R10_10_10_l1_r2B14, `A36W.TGCert3R10_10_10_l1_r2B15, `A36W.TGCert3R10_10_10_l1_r2B16, `A36W.TGCert3R10_10_10_l1_r2B17, `A36W.TGCert3R10_10_10_l1_r2B18, `A36W.TGCert3R10_10_10_l1_r2B19, `A36W.TGCert3R10_10_10_l1_r2B20, `A36W.TGCert3R10_10_10_l1_r2Data, `A36W.TGCert3R10_10_10_l1_r2Pol, `A36W.TGCert3R10_10_10_l1_r2Q00, `A36W.TGCert3R10_10_10_l1_r2Q01, `A36W.TGCert3R10_10_10_l1_r2T, `A36W.TGCert3R10_10_10_l1_r2V1, `A36W.TGCert3R10_10_10_l1_r2V2, `A36W.TGCert3R10_10_10_l1_r3, `A36W.TGCert3R10_10_10_l1_r3B00, `A36W.TGCert3R10_10_10_l1_r3B01, `A36W.TGCert3R10_10_10_l1_r3B02, `A36W.TGCert3R10_10_10_l1_r3B03, `A36W.TGCert3R10_10_10_l1_r3B04, `A36W.TGCert3R10_10_10_l1_r3B05, `A36W.TGCert3R10_10_10_l1_r3B06, `A36W.TGCert3R10_10_10_l1_r3B07, `A36W.TGCert3R10_10_10_l1_r3B08, `A36W.TGCert3R10_10_10_l1_r3B09, `A36W.TGCert3R10_10_10_l1_r3B10, `A36W.TGCert3R10_10_10_l1_r3B11, `A36W.TGCert3R10_10_10_l1_r3B12, `A36W.TGCert3R10_10_10_l1_r3B13, `A36W.TGCert3R10_10_10_l1_r3B14, `A36W.TGCert3R10_10_10_l1_r3B15, `A36W.TGCert3R10_10_10_l1_r3B16, `A36W.TGCert3R10_10_10_l1_r3B17, `A36W.TGCert3R10_10_10_l1_r3B18, `A36W.TGCert3R10_10_10_l1_r3B19, `A36W.TGCert3R10_10_10_l1_r3B20, `A36W.TGCert3R10_10_10_l1_r3B21, `A36W.TGCert3R10_10_10_l1_r3B22, `A36W.TGCert3R10_10_10_l1_r3B23, `A36W.TGCert3R10_10_10_l1_r3B24, `A36W.TGCert3R10_10_10_l1_r3B25, `A36W.TGCert3R10_10_10_l1_r3B26, `A36W.TGCert3R10_10_10_l1_r3B27, `A36W.TGCert3R10_10_10_l1_r3B28, `A36W.TGCert3R10_10_10_l1_r3B29, `A36W.TGCert3R10_10_10_l1_r3B30, `A36W.TGCert3R10_10_10_l1_r3B31, `A36W.TGCert3R10_10_10_l1_r3B32, `A36W.TGCert3R10_10_10_l1_r3B33, `A36W.TGCert3R10_10_10_l1_r3B34, `A36W.TGCert3R10_10_10_l1_r3B35, `A36W.TGCert3R10_10_10_l1_r3B36, `A36W.TGCert3R10_10_10_l1_r3B37, `A36W.TGCert3R10_10_10_l1_r3B38, `A36W.TGCert3R10_10_10_l1_r3B39, `A36W.TGCert3R10_10_10_l1_r3B40, `A36W.TGCert3R10_10_10_l1_r3B41, `A36W.TGCert3R10_10_10_l1_r3Data, `A36W.TGCert3R10_10_10_l1_r3Pol, `A36W.TGCert3R10_10_10_l1_r3Q00, `A36W.TGCert3R10_10_10_l1_r3Q01, `A36W.TGCert3R10_10_10_l1_r3Q02, `A36W.TGCert3R10_10_10_l1_r3Q03, `A36W.TGCert3R10_10_10_l1_r3Q04, `A36W.TGCert3R10_10_10_l1_r3Q05, `A36W.TGCert3R10_10_10_l1_r3Q06, `A36W.TGCert3R10_10_10_l1_r3Q07, `A36W.TGCert3R10_10_10_l1_r3Q08, `A36W.TGCert3R10_10_10_l1_r3Q09, `A36W.TGCert3R10_10_10_l1_r3Q10, `A36W.TGCert3R10_10_10_l1_r3Q11, `A36W.TGCert3R10_10_10_l1_r3Q12, `A36W.TGCert3R10_10_10_l1_r3Q13, `A36W.TGCert3R10_10_10_l1_r3Q14, `A36W.TGCert3R10_10_10_l1_r3Q15, `A36W.TGCert3R10_10_10_l1_r3Q16, `A36W.TGCert3R10_10_10_l1_r3Q17, `A36W.TGCert3R10_10_10_l1_r3Q18, `A36W.TGCert3R10_10_10_l1_r3Q19, `A36W.TGCert3R10_10_10_l1_r3Q20, `A36W.TGCert3R10_10_10_l1_r3T, `A36W.TGCert3R10_10_10_l1_r3V1, `A36W.TGCert3R10_10_10_l1_r3V2, `A36W.TGCert3R10_10_10_l1_r3V3, `A36W.TGCert3R10_10_10_l1_r4, `A36W.TGCert3R10_10_10_l1_r4B00, `A36W.TGCert3R10_10_10_l1_r4B01, `A36W.TGCert3R10_10_10_l1_r4B02, `A36W.TGCert3R10_10_10_l1_r4B03, `A36W.TGCert3R10_10_10_l1_r4B04, `A36W.TGCert3R10_10_10_l1_r4B05, `A36W.TGCert3R10_10_10_l1_r4B06, `A36W.TGCert3R10_10_10_l1_r4B07, `A36W.TGCert3R10_10_10_l1_r4B08, `A36W.TGCert3R10_10_10_l1_r4B09, `A36W.TGCert3R10_10_10_l1_r4B10, `A36W.TGCert3R10_10_10_l1_r4B11, `A36W.TGCert3R10_10_10_l1_r4B12, `A36W.TGCert3R10_10_10_l1_r4B13, `A36W.TGCert3R10_10_10_l1_r4B14, `A36W.TGCert3R10_10_10_l1_r4B15, `A36W.TGCert3R10_10_10_l1_r4B16, `A36W.TGCert3R10_10_10_l1_r4B17, `A36W.TGCert3R10_10_10_l1_r4B18, `A36W.TGCert3R10_10_10_l1_r4B19, `A36W.TGCert3R10_10_10_l1_r4B20, `A36W.TGCert3R10_10_10_l1_r4B21, `A36W.TGCert3R10_10_10_l1_r4B22, `A36W.TGCert3R10_10_10_l1_r4B23, `A36W.TGCert3R10_10_10_l1_r4B24, `A36W.TGCert3R10_10_10_l1_r4B25, `A36W.TGCert3R10_10_10_l1_r4B26, `A36W.TGCert3R10_10_10_l1_r4B27, `A36W.TGCert3R10_10_10_l1_r4B28, `A36W.TGCert3R10_10_10_l1_r4B29, `A36W.TGCert3R10_10_10_l1_r4B30, `A36W.TGCert3R10_10_10_l1_r4B31, `A36W.TGCert3R10_10_10_l1_r4B32, `A36W.TGCert3R10_10_10_l1_r4B33, `A36W.TGCert3R10_10_10_l1_r4B34, `A36W.TGCert3R10_10_10_l1_r4B35, `A36W.TGCert3R10_10_10_l1_r4B36, `A36W.TGCert3R10_10_10_l1_r4B37, `A36W.TGCert3R10_10_10_l1_r4B38, `A36W.TGCert3R10_10_10_l1_r4B39, `A36W.TGCert3R10_10_10_l1_r4B40, `A36W.TGCert3R10_10_10_l1_r4B41, `A36W.TGCert3R10_10_10_l1_r4B42, `A36W.TGCert3R10_10_10_l1_r4B43, `A36W.TGCert3R10_10_10_l1_r4B44, `A36W.TGCert3R10_10_10_l1_r4B45, `A36W.TGCert3R10_10_10_l1_r4B46, `A36W.TGCert3R10_10_10_l1_r4B47, `A36W.TGCert3R10_10_10_l1_r4B48, `A36W.TGCert3R10_10_10_l1_r4B49, `A36W.TGCert3R10_10_10_l1_r4B50, `A36W.TGCert3R10_10_10_l1_r4B51, `A36W.TGCert3R10_10_10_l1_r4B52, `A36W.TGCert3R10_10_10_l1_r4B53, `A36W.TGCert3R10_10_10_l1_r4B54, `A36W.TGCert3R10_10_10_l1_r4B55, `A36W.TGCert3R10_10_10_l1_r4B56, `A36W.TGCert3R10_10_10_l1_r4B57, `A36W.TGCert3R10_10_10_l1_r4B58, `A36W.TGCert3R10_10_10_l1_r4B59, `A36W.TGCert3R10_10_10_l1_r4B60, `A36W.TGCert3R10_10_10_l1_r4B61, `A36W.TGCert3R10_10_10_l1_r4Data, `A36W.TGCert3R10_10_10_l1_r4Pol, `A36W.TGCert3R10_10_10_l1_r4Q00, `A36W.TGCert3R10_10_10_l1_r4Q01, `A36W.TGCert3R10_10_10_l1_r4Q02, `A36W.TGCert3R10_10_10_l1_r4Q03, `A36W.TGCert3R10_10_10_l1_r4Q04, `A36W.TGCert3R10_10_10_l1_r4Q05, `A36W.TGCert3R10_10_10_l1_r4Q06, `A36W.TGCert3R10_10_10_l1_r4Q07, `A36W.TGCert3R10_10_10_l1_r4Q08, `A36W.TGCert3R10_10_10_l1_r4Q09, `A36W.TGCert3R10_10_10_l1_r4Q10, `A36W.TGCert3R10_10_10_l1_r4Q11, `A36W.TGCert3R10_10_10_l1_r4Q12, `A36W.TGCert3R10_10_10_l1_r4Q13, `A36W.TGCert3R10_10_10_l1_r4Q14, `A36W.TGCert3R10_10_10_l1_r4Q15, `A36W.TGCert3R10_10_10_l1_r4Q16, `A36W.TGCert3R10_10_10_l1_r4Q17, `A36W.TGCert3R10_10_10_l1_r4Q18, `A36W.TGCert3R10_10_10_l1_r4Q19, `A36W.TGCert3R10_10_10_l1_r4Q20, `A36W.TGCert3R10_10_10_l1_r4Q21, `A36W.TGCert3R10_10_10_l1_r4Q22, `A36W.TGCert3R10_10_10_l1_r4Q23, `A36W.TGCert3R10_10_10_l1_r4Q24, `A36W.TGCert3R10_10_10_l1_r4Q25, `A36W.TGCert3R10_10_10_l1_r4Q26, `A36W.TGCert3R10_10_10_l1_r4Q27, `A36W.TGCert3R10_10_10_l1_r4Q28, `A36W.TGCert3R10_10_10_l1_r4Q29, `A36W.TGCert3R10_10_10_l1_r4Q30, `A36W.TGCert3R10_10_10_l1_r4Q31, `A36W.TGCert3R10_10_10_l1_r4Q32, `A36W.TGCert3R10_10_10_l1_r4Q33, `A36W.TGCert3R10_10_10_l1_r4Q34, `A36W.TGCert3R10_10_10_l1_r4Q35, `A36W.TGCert3R10_10_10_l1_r4Q36, `A36W.TGCert3R10_10_10_l1_r4Q37, `A36W.TGCert3R10_10_10_l1_r4Q38, `A36W.TGCert3R10_10_10_l1_r4Q39, `A36W.TGCert3R10_10_10_l1_r4Q40, `A36W.TGCert3R10_10_10_l1_r4Q41, `A36W.TGCert3R10_10_10_l1_r4Q42, `A36W.TGCert3R10_10_10_l1_r4Q43, `A36W.TGCert3R10_10_10_l1_r4Q44, `A36W.TGCert3R10_10_10_l1_r4T, `A36W.TGCert3R10_10_10_l1_r4V1, `A36W.TGCert3R10_10_10_l1_r4V2, `A36W.TGCert3R10_10_10_l1_r4V3, `A36W.TGCert3R10_10_10_l1_r4V4, `A36W.TGCert3R12_12_12_l1_r2, `A36W.TGCert3R12_12_12_l1_r2B00, `A36W.TGCert3R12_12_12_l1_r2B01, `A36W.TGCert3R12_12_12_l1_r2B02, `A36W.TGCert3R12_12_12_l1_r2B03, `A36W.TGCert3R12_12_12_l1_r2B04, `A36W.TGCert3R12_12_12_l1_r2B05, `A36W.TGCert3R12_12_12_l1_r2B06, `A36W.TGCert3R12_12_12_l1_r2B07, `A36W.TGCert3R12_12_12_l1_r2B08, `A36W.TGCert3R12_12_12_l1_r2B09, `A36W.TGCert3R12_12_12_l1_r2B10, `A36W.TGCert3R12_12_12_l1_r2B11, `A36W.TGCert3R12_12_12_l1_r2B12, `A36W.TGCert3R12_12_12_l1_r2B13, `A36W.TGCert3R12_12_12_l1_r2B14, `A36W.TGCert3R12_12_12_l1_r2B15, `A36W.TGCert3R12_12_12_l1_r2B16, `A36W.TGCert3R12_12_12_l1_r2B17, `A36W.TGCert3R12_12_12_l1_r2B18, `A36W.TGCert3R12_12_12_l1_r2B19, `A36W.TGCert3R12_12_12_l1_r2B20, `A36W.TGCert3R12_12_12_l1_r2B21, `A36W.TGCert3R12_12_12_l1_r2B22, `A36W.TGCert3R12_12_12_l1_r2B23, `A36W.TGCert3R12_12_12_l1_r2B24, `A36W.TGCert3R12_12_12_l1_r2B25, `A36W.TGCert3R12_12_12_l1_r2B26, `A36W.TGCert3R12_12_12_l1_r2B27, `A36W.TGCert3R12_12_12_l1_r2B28, `A36W.TGCert3R12_12_12_l1_r2B29, `A36W.TGCert3R12_12_12_l1_r2B30, `A36W.TGCert3R12_12_12_l1_r2B31, `A36W.TGCert3R12_12_12_l1_r2B32, `A36W.TGCert3R12_12_12_l1_r2B33, `A36W.TGCert3R12_12_12_l1_r2B34, `A36W.TGCert3R12_12_12_l1_r2B35, `A36W.TGCert3R12_12_12_l1_r2B36, `A36W.TGCert3R12_12_12_l1_r2B37, `A36W.TGCert3R12_12_12_l1_r2B38, `A36W.TGCert3R12_12_12_l1_r2B39, `A36W.TGCert3R12_12_12_l1_r2B40, `A36W.TGCert3R12_12_12_l1_r2B41, `A36W.TGCert3R12_12_12_l1_r2B42, `A36W.TGCert3R12_12_12_l1_r2B43, `A36W.TGCert3R12_12_12_l1_r2B44, `A36W.TGCert3R12_12_12_l1_r2B45, `A36W.TGCert3R12_12_12_l1_r2B46, `A36W.TGCert3R12_12_12_l1_r2B47, `A36W.TGCert3R12_12_12_l1_r2B48, `A36W.TGCert3R12_12_12_l1_r2B49, `A36W.TGCert3R12_12_12_l1_r2B50, `A36W.TGCert3R12_12_12_l1_r2B51, `A36W.TGCert3R12_12_12_l1_r2B52, `A36W.TGCert3R12_12_12_l1_r2B53, `A36W.TGCert3R12_12_12_l1_r2B54, `A36W.TGCert3R12_12_12_l1_r2B55, `A36W.TGCert3R12_12_12_l1_r2B56, `A36W.TGCert3R12_12_12_l1_r2B57, `A36W.TGCert3R12_12_12_l1_r2B58, `A36W.TGCert3R12_12_12_l1_r2B59, `A36W.TGCert3R12_12_12_l1_r2B60, `A36W.TGCert3R12_12_12_l1_r2B61, `A36W.TGCert3R12_12_12_l1_r2B62, `A36W.TGCert3R12_12_12_l1_r2B63, `A36W.TGCert3R12_12_12_l1_r2B64, `A36W.TGCert3R12_12_12_l1_r2B65, `A36W.TGCert3R12_12_12_l1_r2B66, `A36W.TGCert3R12_12_12_l1_r2B67, `A36W.TGCert3R12_12_12_l1_r2B68, `A36W.TGCert3R12_12_12_l1_r2Data, `A36W.TGCert3R12_12_12_l1_r2Pol, `A36W.TGCert3R12_12_12_l1_r2Q00, `A36W.TGCert3R12_12_12_l1_r2T, `A36W.TGCert3R12_12_12_l1_r2V1, `A36W.TGCert3R12_12_12_l1_r2V2, `A36W.TGCert3R12_12_12_l1_r3, `A36W.TGCert3R12_12_12_l1_r3B00, `A36W.TGCert3R12_12_12_l1_r3B01, `A36W.TGCert3R12_12_12_l1_r3B02, `A36W.TGCert3R12_12_12_l1_r3B03, `A36W.TGCert3R12_12_12_l1_r3B04, `A36W.TGCert3R12_12_12_l1_r3B05, `A36W.TGCert3R12_12_12_l1_r3B06, `A36W.TGCert3R12_12_12_l1_r3B07, `A36W.TGCert3R12_12_12_l1_r3B08, `A36W.TGCert3R12_12_12_l1_r3B09, `A36W.TGCert3R12_12_12_l1_r3B10, `A36W.TGCert3R12_12_12_l1_r3B100, `A36W.TGCert3R12_12_12_l1_r3B101, `A36W.TGCert3R12_12_12_l1_r3B102, `A36W.TGCert3R12_12_12_l1_r3B103, `A36W.TGCert3R12_12_12_l1_r3B104, `A36W.TGCert3R12_12_12_l1_r3B105, `A36W.TGCert3R12_12_12_l1_r3B106, `A36W.TGCert3R12_12_12_l1_r3B107, `A36W.TGCert3R12_12_12_l1_r3B108, `A36W.TGCert3R12_12_12_l1_r3B109, `A36W.TGCert3R12_12_12_l1_r3B11, `A36W.TGCert3R12_12_12_l1_r3B110, `A36W.TGCert3R12_12_12_l1_r3B111, `A36W.TGCert3R12_12_12_l1_r3B112, `A36W.TGCert3R12_12_12_l1_r3B113, `A36W.TGCert3R12_12_12_l1_r3B114, `A36W.TGCert3R12_12_12_l1_r3B115, `A36W.TGCert3R12_12_12_l1_r3B116, `A36W.TGCert3R12_12_12_l1_r3B117, `A36W.TGCert3R12_12_12_l1_r3B118, `A36W.TGCert3R12_12_12_l1_r3B119, `A36W.TGCert3R12_12_12_l1_r3B12, `A36W.TGCert3R12_12_12_l1_r3B120, `A36W.TGCert3R12_12_12_l1_r3B121, `A36W.TGCert3R12_12_12_l1_r3B122, `A36W.TGCert3R12_12_12_l1_r3B123, `A36W.TGCert3R12_12_12_l1_r3B124, `A36W.TGCert3R12_12_12_l1_r3B125, `A36W.TGCert3R12_12_12_l1_r3B126, `A36W.TGCert3R12_12_12_l1_r3B127, `A36W.TGCert3R12_12_12_l1_r3B128, `A36W.TGCert3R12_12_12_l1_r3B129, `A36W.TGCert3R12_12_12_l1_r3B13, `A36W.TGCert3R12_12_12_l1_r3B130, `A36W.TGCert3R12_12_12_l1_r3B131, `A36W.TGCert3R12_12_12_l1_r3B132, `A36W.TGCert3R12_12_12_l1_r3B133, `A36W.TGCert3R12_12_12_l1_r3B134, `A36W.TGCert3R12_12_12_l1_r3B135, `A36W.TGCert3R12_12_12_l1_r3B136, `A36W.TGCert3R12_12_12_l1_r3B14, `A36W.TGCert3R12_12_12_l1_r3B15, `A36W.TGCert3R12_12_12_l1_r3B16, `A36W.TGCert3R12_12_12_l1_r3B17, `A36W.TGCert3R12_12_12_l1_r3B18, `A36W.TGCert3R12_12_12_l1_r3B19, `A36W.TGCert3R12_12_12_l1_r3B20, `A36W.TGCert3R12_12_12_l1_r3B21, `A36W.TGCert3R12_12_12_l1_r3B22, `A36W.TGCert3R12_12_12_l1_r3B23, `A36W.TGCert3R12_12_12_l1_r3B24, `A36W.TGCert3R12_12_12_l1_r3B25, `A36W.TGCert3R12_12_12_l1_r3B26, `A36W.TGCert3R12_12_12_l1_r3B27, `A36W.TGCert3R12_12_12_l1_r3B28, `A36W.TGCert3R12_12_12_l1_r3B29, `A36W.TGCert3R12_12_12_l1_r3B30, `A36W.TGCert3R12_12_12_l1_r3B31, `A36W.TGCert3R12_12_12_l1_r3B32, `A36W.TGCert3R12_12_12_l1_r3B33, `A36W.TGCert3R12_12_12_l1_r3B34, `A36W.TGCert3R12_12_12_l1_r3B35, `A36W.TGCert3R12_12_12_l1_r3B36, `A36W.TGCert3R12_12_12_l1_r3B37, `A36W.TGCert3R12_12_12_l1_r3B38, `A36W.TGCert3R12_12_12_l1_r3B39, `A36W.TGCert3R12_12_12_l1_r3B40, `A36W.TGCert3R12_12_12_l1_r3B41, `A36W.TGCert3R12_12_12_l1_r3B42, `A36W.TGCert3R12_12_12_l1_r3B43, `A36W.TGCert3R12_12_12_l1_r3B44, `A36W.TGCert3R12_12_12_l1_r3B45, `A36W.TGCert3R12_12_12_l1_r3B46, `A36W.TGCert3R12_12_12_l1_r3B47, `A36W.TGCert3R12_12_12_l1_r3B48, `A36W.TGCert3R12_12_12_l1_r3B49, `A36W.TGCert3R12_12_12_l1_r3B50, `A36W.TGCert3R12_12_12_l1_r3B51, `A36W.TGCert3R12_12_12_l1_r3B52, `A36W.TGCert3R12_12_12_l1_r3B53, `A36W.TGCert3R12_12_12_l1_r3B54, `A36W.TGCert3R12_12_12_l1_r3B55, `A36W.TGCert3R12_12_12_l1_r3B56, `A36W.TGCert3R12_12_12_l1_r3B57, `A36W.TGCert3R12_12_12_l1_r3B58, `A36W.TGCert3R12_12_12_l1_r3B59, `A36W.TGCert3R12_12_12_l1_r3B60, `A36W.TGCert3R12_12_12_l1_r3B61, `A36W.TGCert3R12_12_12_l1_r3B62, `A36W.TGCert3R12_12_12_l1_r3B63, `A36W.TGCert3R12_12_12_l1_r3B64, `A36W.TGCert3R12_12_12_l1_r3B65, `A36W.TGCert3R12_12_12_l1_r3B66, `A36W.TGCert3R12_12_12_l1_r3B67, `A36W.TGCert3R12_12_12_l1_r3B68, `A36W.TGCert3R12_12_12_l1_r3B69, `A36W.TGCert3R12_12_12_l1_r3B70, `A36W.TGCert3R12_12_12_l1_r3B71, `A36W.TGCert3R12_12_12_l1_r3B72, `A36W.TGCert3R12_12_12_l1_r3B73, `A36W.TGCert3R12_12_12_l1_r3B74, `A36W.TGCert3R12_12_12_l1_r3B75, `A36W.TGCert3R12_12_12_l1_r3B76, `A36W.TGCert3R12_12_12_l1_r3B77, `A36W.TGCert3R12_12_12_l1_r3B78, `A36W.TGCert3R12_12_12_l1_r3B79, `A36W.TGCert3R12_12_12_l1_r3B80, `A36W.TGCert3R12_12_12_l1_r3B81, `A36W.TGCert3R12_12_12_l1_r3B82, `A36W.TGCert3R12_12_12_l1_r3B83, `A36W.TGCert3R12_12_12_l1_r3B84, `A36W.TGCert3R12_12_12_l1_r3B85, `A36W.TGCert3R12_12_12_l1_r3B86, `A36W.TGCert3R12_12_12_l1_r3B87, `A36W.TGCert3R12_12_12_l1_r3B88, `A36W.TGCert3R12_12_12_l1_r3B89, `A36W.TGCert3R12_12_12_l1_r3B90, `A36W.TGCert3R12_12_12_l1_r3B91, `A36W.TGCert3R12_12_12_l1_r3B92, `A36W.TGCert3R12_12_12_l1_r3B93, `A36W.TGCert3R12_12_12_l1_r3B94, `A36W.TGCert3R12_12_12_l1_r3B95, `A36W.TGCert3R12_12_12_l1_r3B96, `A36W.TGCert3R12_12_12_l1_r3B97, `A36W.TGCert3R12_12_12_l1_r3B98, `A36W.TGCert3R12_12_12_l1_r3B99, `A36W.TGCert3R12_12_12_l1_r3Data, `A36W.TGCert3R12_12_12_l1_r3Pol, `A36W.TGCert3R12_12_12_l1_r3Q00, `A36W.TGCert3R12_12_12_l1_r3Q01, `A36W.TGCert3R12_12_12_l1_r3Q02, `A36W.TGCert3R12_12_12_l1_r3Q03, `A36W.TGCert3R12_12_12_l1_r3Q04, `A36W.TGCert3R12_12_12_l1_r3Q05, `A36W.TGCert3R12_12_12_l1_r3Q06, `A36W.TGCert3R12_12_12_l1_r3Q07, `A36W.TGCert3R12_12_12_l1_r3Q08, `A36W.TGCert3R12_12_12_l1_r3T, `A36W.TGCert3R12_12_12_l1_r3V1, `A36W.TGCert3R12_12_12_l1_r3V2, `A36W.TGCert3R12_12_12_l1_r3V3, `A36W.TGCert3R12_12_12_l1_r4, `A36W.TGCert3R12_12_12_l1_r4B00, `A36W.TGCert3R12_12_12_l1_r4B01, `A36W.TGCert3R12_12_12_l1_r4B02, `A36W.TGCert3R12_12_12_l1_r4B03, `A36W.TGCert3R12_12_12_l1_r4B04, `A36W.TGCert3R12_12_12_l1_r4B05, `A36W.TGCert3R12_12_12_l1_r4B06, `A36W.TGCert3R12_12_12_l1_r4B07, `A36W.TGCert3R12_12_12_l1_r4B08, `A36W.TGCert3R12_12_12_l1_r4B09, `A36W.TGCert3R12_12_12_l1_r4B10, `A36W.TGCert3R12_12_12_l1_r4B100, `A36W.TGCert3R12_12_12_l1_r4B101, `A36W.TGCert3R12_12_12_l1_r4B102, `A36W.TGCert3R12_12_12_l1_r4B103, `A36W.TGCert3R12_12_12_l1_r4B104, `A36W.TGCert3R12_12_12_l1_r4B105, `A36W.TGCert3R12_12_12_l1_r4B106, `A36W.TGCert3R12_12_12_l1_r4B107, `A36W.TGCert3R12_12_12_l1_r4B108, `A36W.TGCert3R12_12_12_l1_r4B109, `A36W.TGCert3R12_12_12_l1_r4B11, `A36W.TGCert3R12_12_12_l1_r4B110, `A36W.TGCert3R12_12_12_l1_r4B111, `A36W.TGCert3R12_12_12_l1_r4B112, `A36W.TGCert3R12_12_12_l1_r4B113, `A36W.TGCert3R12_12_12_l1_r4B114, `A36W.TGCert3R12_12_12_l1_r4B115, `A36W.TGCert3R12_12_12_l1_r4B116, `A36W.TGCert3R12_12_12_l1_r4B117, `A36W.TGCert3R12_12_12_l1_r4B118, `A36W.TGCert3R12_12_12_l1_r4B119, `A36W.TGCert3R12_12_12_l1_r4B12, `A36W.TGCert3R12_12_12_l1_r4B120, `A36W.TGCert3R12_12_12_l1_r4B121, `A36W.TGCert3R12_12_12_l1_r4B122, `A36W.TGCert3R12_12_12_l1_r4B123, `A36W.TGCert3R12_12_12_l1_r4B124, `A36W.TGCert3R12_12_12_l1_r4B125, `A36W.TGCert3R12_12_12_l1_r4B126, `A36W.TGCert3R12_12_12_l1_r4B127, `A36W.TGCert3R12_12_12_l1_r4B128, `A36W.TGCert3R12_12_12_l1_r4B129, `A36W.TGCert3R12_12_12_l1_r4B13, `A36W.TGCert3R12_12_12_l1_r4B130, `A36W.TGCert3R12_12_12_l1_r4B131, `A36W.TGCert3R12_12_12_l1_r4B132, `A36W.TGCert3R12_12_12_l1_r4B133, `A36W.TGCert3R12_12_12_l1_r4B134, `A36W.TGCert3R12_12_12_l1_r4B135, `A36W.TGCert3R12_12_12_l1_r4B136, `A36W.TGCert3R12_12_12_l1_r4B137, `A36W.TGCert3R12_12_12_l1_r4B138, `A36W.TGCert3R12_12_12_l1_r4B139, `A36W.TGCert3R12_12_12_l1_r4B14, `A36W.TGCert3R12_12_12_l1_r4B140, `A36W.TGCert3R12_12_12_l1_r4B141, `A36W.TGCert3R12_12_12_l1_r4B142, `A36W.TGCert3R12_12_12_l1_r4B143, `A36W.TGCert3R12_12_12_l1_r4B144, `A36W.TGCert3R12_12_12_l1_r4B145, `A36W.TGCert3R12_12_12_l1_r4B146, `A36W.TGCert3R12_12_12_l1_r4B147, `A36W.TGCert3R12_12_12_l1_r4B148, `A36W.TGCert3R12_12_12_l1_r4B149, `A36W.TGCert3R12_12_12_l1_r4B15, `A36W.TGCert3R12_12_12_l1_r4B150, `A36W.TGCert3R12_12_12_l1_r4B151, `A36W.TGCert3R12_12_12_l1_r4B152, `A36W.TGCert3R12_12_12_l1_r4B153, `A36W.TGCert3R12_12_12_l1_r4B154, `A36W.TGCert3R12_12_12_l1_r4B155, `A36W.TGCert3R12_12_12_l1_r4B156, `A36W.TGCert3R12_12_12_l1_r4B157, `A36W.TGCert3R12_12_12_l1_r4B158, `A36W.TGCert3R12_12_12_l1_r4B159, `A36W.TGCert3R12_12_12_l1_r4B16, `A36W.TGCert3R12_12_12_l1_r4B160, `A36W.TGCert3R12_12_12_l1_r4B161, `A36W.TGCert3R12_12_12_l1_r4B162, `A36W.TGCert3R12_12_12_l1_r4B163, `A36W.TGCert3R12_12_12_l1_r4B164, `A36W.TGCert3R12_12_12_l1_r4B165, `A36W.TGCert3R12_12_12_l1_r4B166, `A36W.TGCert3R12_12_12_l1_r4B167, `A36W.TGCert3R12_12_12_l1_r4B168, `A36W.TGCert3R12_12_12_l1_r4B169, `A36W.TGCert3R12_12_12_l1_r4B17, `A36W.TGCert3R12_12_12_l1_r4B170, `A36W.TGCert3R12_12_12_l1_r4B171, `A36W.TGCert3R12_12_12_l1_r4B172, `A36W.TGCert3R12_12_12_l1_r4B173, `A36W.TGCert3R12_12_12_l1_r4B174, `A36W.TGCert3R12_12_12_l1_r4B175, `A36W.TGCert3R12_12_12_l1_r4B176, `A36W.TGCert3R12_12_12_l1_r4B177, `A36W.TGCert3R12_12_12_l1_r4B178, `A36W.TGCert3R12_12_12_l1_r4B179, `A36W.TGCert3R12_12_12_l1_r4B18, `A36W.TGCert3R12_12_12_l1_r4B180, `A36W.TGCert3R12_12_12_l1_r4B181, `A36W.TGCert3R12_12_12_l1_r4B182, `A36W.TGCert3R12_12_12_l1_r4B183, `A36W.TGCert3R12_12_12_l1_r4B184, `A36W.TGCert3R12_12_12_l1_r4B185, `A36W.TGCert3R12_12_12_l1_r4B186, `A36W.TGCert3R12_12_12_l1_r4B187, `A36W.TGCert3R12_12_12_l1_r4B188, `A36W.TGCert3R12_12_12_l1_r4B189, `A36W.TGCert3R12_12_12_l1_r4B19, `A36W.TGCert3R12_12_12_l1_r4B190, `A36W.TGCert3R12_12_12_l1_r4B191, `A36W.TGCert3R12_12_12_l1_r4B192, `A36W.TGCert3R12_12_12_l1_r4B193, `A36W.TGCert3R12_12_12_l1_r4B194, `A36W.TGCert3R12_12_12_l1_r4B195, `A36W.TGCert3R12_12_12_l1_r4B196, `A36W.TGCert3R12_12_12_l1_r4B197, `A36W.TGCert3R12_12_12_l1_r4B198, `A36W.TGCert3R12_12_12_l1_r4B199, `A36W.TGCert3R12_12_12_l1_r4B20, `A36W.TGCert3R12_12_12_l1_r4B200, `A36W.TGCert3R12_12_12_l1_r4B201, `A36W.TGCert3R12_12_12_l1_r4B202, `A36W.TGCert3R12_12_12_l1_r4B203, `A36W.TGCert3R12_12_12_l1_r4B204, `A36W.TGCert3R12_12_12_l1_r4B21, `A36W.TGCert3R12_12_12_l1_r4B22, `A36W.TGCert3R12_12_12_l1_r4B23, `A36W.TGCert3R12_12_12_l1_r4B24, `A36W.TGCert3R12_12_12_l1_r4B25, `A36W.TGCert3R12_12_12_l1_r4B26, `A36W.TGCert3R12_12_12_l1_r4B27, `A36W.TGCert3R12_12_12_l1_r4B28, `A36W.TGCert3R12_12_12_l1_r4B29, `A36W.TGCert3R12_12_12_l1_r4B30, `A36W.TGCert3R12_12_12_l1_r4B31, `A36W.TGCert3R12_12_12_l1_r4B32, `A36W.TGCert3R12_12_12_l1_r4B33, `A36W.TGCert3R12_12_12_l1_r4B34, `A36W.TGCert3R12_12_12_l1_r4B35, `A36W.TGCert3R12_12_12_l1_r4B36, `A36W.TGCert3R12_12_12_l1_r4B37, `A36W.TGCert3R12_12_12_l1_r4B38, `A36W.TGCert3R12_12_12_l1_r4B39, `A36W.TGCert3R12_12_12_l1_r4B40, `A36W.TGCert3R12_12_12_l1_r4B41, `A36W.TGCert3R12_12_12_l1_r4B42, `A36W.TGCert3R12_12_12_l1_r4B43, `A36W.TGCert3R12_12_12_l1_r4B44, `A36W.TGCert3R12_12_12_l1_r4B45, `A36W.TGCert3R12_12_12_l1_r4B46, `A36W.TGCert3R12_12_12_l1_r4B47, `A36W.TGCert3R12_12_12_l1_r4B48, `A36W.TGCert3R12_12_12_l1_r4B49, `A36W.TGCert3R12_12_12_l1_r4B50, `A36W.TGCert3R12_12_12_l1_r4B51, `A36W.TGCert3R12_12_12_l1_r4B52, `A36W.TGCert3R12_12_12_l1_r4B53, `A36W.TGCert3R12_12_12_l1_r4B54, `A36W.TGCert3R12_12_12_l1_r4B55, `A36W.TGCert3R12_12_12_l1_r4B56, `A36W.TGCert3R12_12_12_l1_r4B57, `A36W.TGCert3R12_12_12_l1_r4B58, `A36W.TGCert3R12_12_12_l1_r4B59, `A36W.TGCert3R12_12_12_l1_r4B60, `A36W.TGCert3R12_12_12_l1_r4B61, `A36W.TGCert3R12_12_12_l1_r4B62, `A36W.TGCert3R12_12_12_l1_r4B63, `A36W.TGCert3R12_12_12_l1_r4B64, `A36W.TGCert3R12_12_12_l1_r4B65, `A36W.TGCert3R12_12_12_l1_r4B66, `A36W.TGCert3R12_12_12_l1_r4B67, `A36W.TGCert3R12_12_12_l1_r4B68, `A36W.TGCert3R12_12_12_l1_r4B69, `A36W.TGCert3R12_12_12_l1_r4B70, `A36W.TGCert3R12_12_12_l1_r4B71, `A36W.TGCert3R12_12_12_l1_r4B72, `A36W.TGCert3R12_12_12_l1_r4B73, `A36W.TGCert3R12_12_12_l1_r4B74, `A36W.TGCert3R12_12_12_l1_r4B75, `A36W.TGCert3R12_12_12_l1_r4B76, `A36W.TGCert3R12_12_12_l1_r4B77, `A36W.TGCert3R12_12_12_l1_r4B78, `A36W.TGCert3R12_12_12_l1_r4B79, `A36W.TGCert3R12_12_12_l1_r4B80, `A36W.TGCert3R12_12_12_l1_r4B81, `A36W.TGCert3R12_12_12_l1_r4B82, `A36W.TGCert3R12_12_12_l1_r4B83, `A36W.TGCert3R12_12_12_l1_r4B84, `A36W.TGCert3R12_12_12_l1_r4B85, `A36W.TGCert3R12_12_12_l1_r4B86, `A36W.TGCert3R12_12_12_l1_r4B87, `A36W.TGCert3R12_12_12_l1_r4B88, `A36W.TGCert3R12_12_12_l1_r4B89, `A36W.TGCert3R12_12_12_l1_r4B90, `A36W.TGCert3R12_12_12_l1_r4B91, `A36W.TGCert3R12_12_12_l1_r4B92, `A36W.TGCert3R12_12_12_l1_r4B93, `A36W.TGCert3R12_12_12_l1_r4B94, `A36W.TGCert3R12_12_12_l1_r4B95, `A36W.TGCert3R12_12_12_l1_r4B96, `A36W.TGCert3R12_12_12_l1_r4B97, `A36W.TGCert3R12_12_12_l1_r4B98, `A36W.TGCert3R12_12_12_l1_r4B99, `A36W.TGCert3R12_12_12_l1_r4Data, `A36W.TGCert3R12_12_12_l1_r4Pol, `A36W.TGCert3R12_12_12_l1_r4Q00, `A36W.TGCert3R12_12_12_l1_r4Q01, `A36W.TGCert3R12_12_12_l1_r4Q02, `A36W.TGCert3R12_12_12_l1_r4Q03, `A36W.TGCert3R12_12_12_l1_r4Q04, `A36W.TGCert3R12_12_12_l1_r4Q05, `A36W.TGCert3R12_12_12_l1_r4Q06, `A36W.TGCert3R12_12_12_l1_r4Q07, `A36W.TGCert3R12_12_12_l1_r4Q08, `A36W.TGCert3R12_12_12_l1_r4Q09, `A36W.TGCert3R12_12_12_l1_r4Q10, `A36W.TGCert3R12_12_12_l1_r4Q11, `A36W.TGCert3R12_12_12_l1_r4Q12, `A36W.TGCert3R12_12_12_l1_r4Q13, `A36W.TGCert3R12_12_12_l1_r4Q14, `A36W.TGCert3R12_12_12_l1_r4Q15, `A36W.TGCert3R12_12_12_l1_r4Q16, `A36W.TGCert3R12_12_12_l1_r4T, `A36W.TGCert3R12_12_12_l1_r4V1, `A36W.TGCert3R12_12_12_l1_r4V2, `A36W.TGCert3R12_12_12_l1_r4V3, `A36W.TGCert3R12_12_12_l1_r4V4, `A36W.TGCert3R4_8_6_l3_r2, `A36W.TGCert3R4_8_6_l3_r2B00, `A36W.TGCert3R4_8_6_l3_r2Data, `A36W.TGCert3R4_8_6_l3_r2Pol, `A36W.TGCert3R4_8_6_l3_r2Q00, `A36W.TGCert3R4_8_6_l3_r2T, `A36W.TGCert3R4_8_6_l3_r2V1, `A36W.TGCert3R4_8_6_l3_r2V2, `A36W.TGCert3R4_8_6_l3_r3, `A36W.TGCert3R4_8_6_l3_r3B00, `A36W.TGCert3R4_8_6_l3_r3B01, `A36W.TGCert3R4_8_6_l3_r3B02, `A36W.TGCert3R4_8_6_l3_r3B03, `A36W.TGCert3R4_8_6_l3_r3Data, `A36W.TGCert3R4_8_6_l3_r3Pol, `A36W.TGCert3R4_8_6_l3_r3Q00, `A36W.TGCert3R4_8_6_l3_r3T, `A36W.TGCert3R4_8_6_l3_r3V1, `A36W.TGCert3R4_8_6_l3_r3V2, `A36W.TGCert3R4_8_6_l3_r3V3, `A36W.TGCert3R5_11_8_l2_r2, `A36W.TGCert3R5_11_8_l2_r2B00, `A36W.TGCert3R5_11_8_l2_r2B01, `A36W.TGCert3R5_11_8_l2_r2B02, `A36W.TGCert3R5_11_8_l2_r2B03, `A36W.TGCert3R5_11_8_l2_r2B04, `A36W.TGCert3R5_11_8_l2_r2B05, `A36W.TGCert3R5_11_8_l2_r2B06, `A36W.TGCert3R5_11_8_l2_r2B07, `A36W.TGCert3R5_11_8_l2_r2Data, `A36W.TGCert3R5_11_8_l2_r2Pol, `A36W.TGCert3R5_11_8_l2_r2Q00, `A36W.TGCert3R5_11_8_l2_r2T, `A36W.TGCert3R5_11_8_l2_r2V1, `A36W.TGCert3R5_11_8_l2_r2V2, `A36W.TGCert3R5_11_8_l2_r3, `A36W.TGCert3R5_11_8_l2_r3B00, `A36W.TGCert3R5_11_8_l2_r3B01, `A36W.TGCert3R5_11_8_l2_r3B02, `A36W.TGCert3R5_11_8_l2_r3B03, `A36W.TGCert3R5_11_8_l2_r3B04, `A36W.TGCert3R5_11_8_l2_r3B05, `A36W.TGCert3R5_11_8_l2_r3B06, `A36W.TGCert3R5_11_8_l2_r3B07, `A36W.TGCert3R5_11_8_l2_r3B08, `A36W.TGCert3R5_11_8_l2_r3B09, `A36W.TGCert3R5_11_8_l2_r3B10, `A36W.TGCert3R5_11_8_l2_r3B11, `A36W.TGCert3R5_11_8_l2_r3B12, `A36W.TGCert3R5_11_8_l2_r3B13, `A36W.TGCert3R5_11_8_l2_r3B14, `A36W.TGCert3R5_11_8_l2_r3Data, `A36W.TGCert3R5_11_8_l2_r3Pol, `A36W.TGCert3R5_11_8_l2_r3Q00, `A36W.TGCert3R5_11_8_l2_r3T, `A36W.TGCert3R5_11_8_l2_r3V1, `A36W.TGCert3R5_11_8_l2_r3V2, `A36W.TGCert3R5_11_8_l2_r3V3, `A36W.TGCert3R5_11_8_l2_r4, `A36W.TGCert3R5_11_8_l2_r4B00, `A36W.TGCert3R5_11_8_l2_r4B01, `A36W.TGCert3R5_11_8_l2_r4B02, `A36W.TGCert3R5_11_8_l2_r4B03, `A36W.TGCert3R5_11_8_l2_r4B04, `A36W.TGCert3R5_11_8_l2_r4B05, `A36W.TGCert3R5_11_8_l2_r4B06, `A36W.TGCert3R5_11_8_l2_r4B07, `A36W.TGCert3R5_11_8_l2_r4B08, `A36W.TGCert3R5_11_8_l2_r4B09, `A36W.TGCert3R5_11_8_l2_r4B10, `A36W.TGCert3R5_11_8_l2_r4B11, `A36W.TGCert3R5_11_8_l2_r4B12, `A36W.TGCert3R5_11_8_l2_r4B13, `A36W.TGCert3R5_11_8_l2_r4B14, `A36W.TGCert3R5_11_8_l2_r4B15, `A36W.TGCert3R5_11_8_l2_r4B16, `A36W.TGCert3R5_11_8_l2_r4B17, `A36W.TGCert3R5_11_8_l2_r4B18, `A36W.TGCert3R5_11_8_l2_r4B19, `A36W.TGCert3R5_11_8_l2_r4B20, `A36W.TGCert3R5_11_8_l2_r4B21, `A36W.TGCert3R5_11_8_l2_r4B22, `A36W.TGCert3R5_11_8_l2_r4Data, `A36W.TGCert3R5_11_8_l2_r4Pol, `A36W.TGCert3R5_11_8_l2_r4Q00, `A36W.TGCert3R5_11_8_l2_r4Q01, `A36W.TGCert3R5_11_8_l2_r4Q02, `A36W.TGCert3R5_11_8_l2_r4Q03, `A36W.TGCert3R5_11_8_l2_r4Q04, `A36W.TGCert3R5_11_8_l2_r4Q05, `A36W.TGCert3R5_11_8_l2_r4Q06, `A36W.TGCert3R5_11_8_l2_r4Q07, `A36W.TGCert3R5_11_8_l2_r4Q08, `A36W.TGCert3R5_11_8_l2_r4T, `A36W.TGCert3R5_11_8_l2_r4V1, `A36W.TGCert3R5_11_8_l2_r4V2, `A36W.TGCert3R5_11_8_l2_r4V3, `A36W.TGCert3R5_11_8_l2_r4V4, `A36W.TGCert3R6_10_4_l4_r2, `A36W.TGCert3R6_10_4_l4_r2B00, `A36W.TGCert3R6_10_4_l4_r2B01, `A36W.TGCert3R6_10_4_l4_r2B02, `A36W.TGCert3R6_10_4_l4_r2B03, `A36W.TGCert3R6_10_4_l4_r2B04, `A36W.TGCert3R6_10_4_l4_r2B05, `A36W.TGCert3R6_10_4_l4_r2B06, `A36W.TGCert3R6_10_4_l4_r2B07, `A36W.TGCert3R6_10_4_l4_r2Data, `A36W.TGCert3R6_10_4_l4_r2Pol, `A36W.TGCert3R6_10_4_l4_r2Q00, `A36W.TGCert3R6_10_4_l4_r2T, `A36W.TGCert3R6_10_4_l4_r2V1, `A36W.TGCert3R6_10_4_l4_r2V2, `A36W.TGCert3R6_10_4_l4_r3, `A36W.TGCert3R6_10_4_l4_r3B00, `A36W.TGCert3R6_10_4_l4_r3B01, `A36W.TGCert3R6_10_4_l4_r3B02, `A36W.TGCert3R6_10_4_l4_r3B03, `A36W.TGCert3R6_10_4_l4_r3B04, `A36W.TGCert3R6_10_4_l4_r3B05, `A36W.TGCert3R6_10_4_l4_r3B06, `A36W.TGCert3R6_10_4_l4_r3B07, `A36W.TGCert3R6_10_4_l4_r3B08, `A36W.TGCert3R6_10_4_l4_r3B09, `A36W.TGCert3R6_10_4_l4_r3B10, `A36W.TGCert3R6_10_4_l4_r3B11, `A36W.TGCert3R6_10_4_l4_r3B12, `A36W.TGCert3R6_10_4_l4_r3B13, `A36W.TGCert3R6_10_4_l4_r3B14, `A36W.TGCert3R6_10_4_l4_r3Data, `A36W.TGCert3R6_10_4_l4_r3Pol, `A36W.TGCert3R6_10_4_l4_r3Q00, `A36W.TGCert3R6_10_4_l4_r3T, `A36W.TGCert3R6_10_4_l4_r3V1, `A36W.TGCert3R6_10_4_l4_r3V2, `A36W.TGCert3R6_10_4_l4_r3V3, `A36W.TGCert3R6_10_4_l4_r4, `A36W.TGCert3R6_10_4_l4_r4B00, `A36W.TGCert3R6_10_4_l4_r4B01, `A36W.TGCert3R6_10_4_l4_r4B02, `A36W.TGCert3R6_10_4_l4_r4B03, `A36W.TGCert3R6_10_4_l4_r4B04, `A36W.TGCert3R6_10_4_l4_r4B05, `A36W.TGCert3R6_10_4_l4_r4B06, `A36W.TGCert3R6_10_4_l4_r4B07, `A36W.TGCert3R6_10_4_l4_r4B08, `A36W.TGCert3R6_10_4_l4_r4B09, `A36W.TGCert3R6_10_4_l4_r4B10, `A36W.TGCert3R6_10_4_l4_r4B11, `A36W.TGCert3R6_10_4_l4_r4B12, `A36W.TGCert3R6_10_4_l4_r4B13, `A36W.TGCert3R6_10_4_l4_r4B14, `A36W.TGCert3R6_10_4_l4_r4B15, `A36W.TGCert3R6_10_4_l4_r4B16, `A36W.TGCert3R6_10_4_l4_r4B17, `A36W.TGCert3R6_10_4_l4_r4B18, `A36W.TGCert3R6_10_4_l4_r4B19, `A36W.TGCert3R6_10_4_l4_r4B20, `A36W.TGCert3R6_10_4_l4_r4B21, `A36W.TGCert3R6_10_4_l4_r4Data, `A36W.TGCert3R6_10_4_l4_r4Pol, `A36W.TGCert3R6_10_4_l4_r4Q00, `A36W.TGCert3R6_10_4_l4_r4T, `A36W.TGCert3R6_10_4_l4_r4V1, `A36W.TGCert3R6_10_4_l4_r4V2, `A36W.TGCert3R6_10_4_l4_r4V3, `A36W.TGCert3R6_10_4_l4_r4V4, `A36W.TGCert3R8_8_5_l2_r2, `A36W.TGCert3R8_8_5_l2_r2B00, `A36W.TGCert3R8_8_5_l2_r2B01, `A36W.TGCert3R8_8_5_l2_r2B02, `A36W.TGCert3R8_8_5_l2_r2B03, `A36W.TGCert3R8_8_5_l2_r2B04, `A36W.TGCert3R8_8_5_l2_r2B05, `A36W.TGCert3R8_8_5_l2_r2B06, `A36W.TGCert3R8_8_5_l2_r2B07, `A36W.TGCert3R8_8_5_l2_r2B08, `A36W.TGCert3R8_8_5_l2_r2B09, `A36W.TGCert3R8_8_5_l2_r2Data, `A36W.TGCert3R8_8_5_l2_r2Pol, `A36W.TGCert3R8_8_5_l2_r2Q00, `A36W.TGCert3R8_8_5_l2_r2T, `A36W.TGCert3R8_8_5_l2_r2V1, `A36W.TGCert3R8_8_5_l2_r2V2, `A36W.TGCert3R8_8_5_l2_r3, `A36W.TGCert3R8_8_5_l2_r3B00, `A36W.TGCert3R8_8_5_l2_r3B01, `A36W.TGCert3R8_8_5_l2_r3B02, `A36W.TGCert3R8_8_5_l2_r3B03, `A36W.TGCert3R8_8_5_l2_r3B04, `A36W.TGCert3R8_8_5_l2_r3B05, `A36W.TGCert3R8_8_5_l2_r3B06, `A36W.TGCert3R8_8_5_l2_r3B07, `A36W.TGCert3R8_8_5_l2_r3B08, `A36W.TGCert3R8_8_5_l2_r3B09, `A36W.TGCert3R8_8_5_l2_r3B10, `A36W.TGCert3R8_8_5_l2_r3B11, `A36W.TGCert3R8_8_5_l2_r3B12, `A36W.TGCert3R8_8_5_l2_r3B13, `A36W.TGCert3R8_8_5_l2_r3B14, `A36W.TGCert3R8_8_5_l2_r3B15, `A36W.TGCert3R8_8_5_l2_r3B16, `A36W.TGCert3R8_8_5_l2_r3B17, `A36W.TGCert3R8_8_5_l2_r3B18, `A36W.TGCert3R8_8_5_l2_r3B19, `A36W.TGCert3R8_8_5_l2_r3Data, `A36W.TGCert3R8_8_5_l2_r3Pol, `A36W.TGCert3R8_8_5_l2_r3Q00, `A36W.TGCert3R8_8_5_l2_r3T, `A36W.TGCert3R8_8_5_l2_r3V1, `A36W.TGCert3R8_8_5_l2_r3V2, `A36W.TGCert3R8_8_5_l2_r3V3, `A36W.TGCert3R8_8_5_l2_r4, `A36W.TGCert3R8_8_5_l2_r4B00, `A36W.TGCert3R8_8_5_l2_r4B01, `A36W.TGCert3R8_8_5_l2_r4B02, `A36W.TGCert3R8_8_5_l2_r4B03, `A36W.TGCert3R8_8_5_l2_r4B04, `A36W.TGCert3R8_8_5_l2_r4B05, `A36W.TGCert3R8_8_5_l2_r4B06, `A36W.TGCert3R8_8_5_l2_r4B07, `A36W.TGCert3R8_8_5_l2_r4B08, `A36W.TGCert3R8_8_5_l2_r4B09, `A36W.TGCert3R8_8_5_l2_r4B10, `A36W.TGCert3R8_8_5_l2_r4B11, `A36W.TGCert3R8_8_5_l2_r4B12, `A36W.TGCert3R8_8_5_l2_r4B13, `A36W.TGCert3R8_8_5_l2_r4B14, `A36W.TGCert3R8_8_5_l2_r4B15, `A36W.TGCert3R8_8_5_l2_r4B16, `A36W.TGCert3R8_8_5_l2_r4B17, `A36W.TGCert3R8_8_5_l2_r4B18, `A36W.TGCert3R8_8_5_l2_r4B19, `A36W.TGCert3R8_8_5_l2_r4B20, `A36W.TGCert3R8_8_5_l2_r4B21, `A36W.TGCert3R8_8_5_l2_r4B22, `A36W.TGCert3R8_8_5_l2_r4B23, `A36W.TGCert3R8_8_5_l2_r4B24, `A36W.TGCert3R8_8_5_l2_r4B25, `A36W.TGCert3R8_8_5_l2_r4B26, `A36W.TGCert3R8_8_5_l2_r4B27, `A36W.TGCert3R8_8_5_l2_r4B28, `A36W.TGCert3R8_8_5_l2_r4B29, `A36W.TGCert3R8_8_5_l2_r4Data, `A36W.TGCert3R8_8_5_l2_r4Pol, `A36W.TGCert3R8_8_5_l2_r4Q00, `A36W.TGCert3R8_8_5_l2_r4Q01, `A36W.TGCert3R8_8_5_l2_r4Q02, `A36W.TGCert3R8_8_5_l2_r4Q03, `A36W.TGCert3R8_8_5_l2_r4Q04, `A36W.TGCert3R8_8_5_l2_r4Q05, `A36W.TGCert3R8_8_5_l2_r4Q06, `A36W.TGCert3R8_8_5_l2_r4Q07, `A36W.TGCert3R8_8_5_l2_r4Q08, `A36W.TGCert3R8_8_5_l2_r4Q09, `A36W.TGCert3R8_8_5_l2_r4Q10, `A36W.TGCert3R8_8_5_l2_r4Q11, `A36W.TGCert3R8_8_5_l2_r4Q12, `A36W.TGCert3R8_8_5_l2_r4T, `A36W.TGCert3R8_8_5_l2_r4V1, `A36W.TGCert3R8_8_5_l2_r4V2, `A36W.TGCert3R8_8_5_l2_r4V3, `A36W.TGCert3R8_8_5_l2_r4V4]
  let modNames := env.header.moduleNames
  for h : i in [0:modNames.size] do
    let m := modNames[i]
    if targets.contains m then
      let data := env.header.moduleData[i]!
      let mut lines : Array String := #[]
      for c in data.constNames, ci in data.constants do
        let rescued : Bool := match c with
          | .str p s => (s.startsWith "eq_" && (s.toList.drop 3).contains '_') ||
              ((s.startsWith "eq_" || s.startsWith "match_" || s.startsWith "proof_") && !env.contains p)
          | _ => false
        if c.isInternalDetail && !rescued then continue
        let ty ← liftTermElabM <| ppExpr ci.type
        let axs ← collectAxioms c
        lines := lines.push s!"{c} : {ty}\n  axioms: {axs.toList}"
      logInfo m!"module {m}: {lines.size} non-internal constants\n{String.intercalate "\n" lines.toList}"


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3.lean <==
/-
A36W.TGCert3 (W-48 track (b)): root of the TGCERT3 package.

* `A36W.TGCert3Core`: the shared, chunked Bellman upper-bound certificate for K4(b)'s `M*` (`recV_le_super`,
  `recR_le_tree`, `Fstar_ge_of_tree`) and the fused K6(c) objective (`objNA_eq_objF`), on TGCert/TGCert2 unchanged.
* `A36W.TGCert3I486`: F*_4 at (n_A, n_B, k) = (4, 8, 6), λ = 3 (adaptive class `capKLSetAS … 4`), certified bracket
  of width 10⁻³², for every `A : Finset (Fin 12)` with `#A = 4` (`A36W.TGCert3.I486.bracket`).
* `A36W.TGCert3N666`: F^NA_3 at (6, 6, 6), λ = 2 (the predrawn schedule class `naKLSet … 3` itself), certified
  bracket of width 2·10⁻³², for every `A : Finset (Fin 12)` with `#A = 6` (`A36W.TGCert3.N666.bracket`).

No `sorry`, `axiom`, `native_decide` or option changes beyond `autoImplicit false`; every certificate literal is
re-checked by the kernel (`decide +kernel`).
-/
import A36W.TGCert3I486
import A36W.TGCert3N666

set_option autoImplicit false

#print axioms A36W.TGCert3.I486.bracket
#print axioms A36W.TGCert3.I486.lower
#print axioms A36W.TGCert3.I486.upper
#print axioms A36W.TGCert3.N666.bracket
#print axioms A36W.TGCert3.N666.lower
#print axioms A36W.TGCert3.N666.upper
#print axioms A36W.TGCert3.recV_le_super
#print axioms A36W.TGCert3.recR_le_tree
#print axioms A36W.TGCert3.Fstar_ge_of_tree
#print axioms A36W.TGCert3.objNA_eq_objF
#print axioms A36W.TGCert3.sigOK3_of_objF
#print axioms A36W.TGCert3.KTree.find_all


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3Core.lean <==
/-
A36W.TGCert3Core: the shared, chunked Bellman upper-bound certificate
for K4(b)'s `M*` (W-48 track (b)), and the shared K6(c) objective, on top of `A36W.TGCert` and `A36W.TGCert2`
(imported unchanged).

* §1 `KTree`: a binary search tree of certificate entries `(s, a)` (`s : NS`, TGCert's ℕ-coordinates of an extended
  count state) keyed by `keyN s`.  Soundness uses only `find_all` (a found entry satisfies every predicate that all
  entries satisfy); the key order matters only for speed.
* §2 `recV_le_super` (TGMdp's frame): a function `V` with `R ≤ V_0` and the Bellman inequality
  `Σ_{y'} K(y'|y,b) V_t(y') ≤ V_{t+1}(y)` for every available `b` at every `y` bounds `recV` from above (`K ≥ 0`).
* §3 the table certificate in TGRed2's frame: `Vf R T D t` is the reward `R` at `t = 0` and the level-`t` table
  `T t` (default `D` off the table) at `t ≥ 1`; `BellOK` is the per-entry check (the entry is at most `D` and
  dominates `stepQ` at every composition `b ≤ (m_A, m_B)`), a closed decidable ℚ statement; `recR_le_tree` turns
  "every entry of every level passes `BellOK`" plus `Σ_w P_w/q̂_w ≤ D` into `𝓡_r(s̄_0) ≤ Vf … r (root)`.  The check is
  stated per entry, so it can be discharged in chunks (subtrees), each by `decide +kernel`.
* §4 `Fstar_ge_of_tree`: TGCert's `Fstar_ge_of_cert` (K4(a) at `c = 1/q̂` with K4(b)), with the exact recursion
  replaced by the certificate's upper bound.
* §5 the K6(c) objective, fused over `w` (`objNA_eq_objF`: TGCert's `objNA` is `chainQ` of the reward `R_{1/q̂}`).

No hypothesis of any statement here restates a conclusion or assumes a KL, TC or success bound: the extra hypotheses
are closed decidable ℚ statements about explicit data.
-/
import A36W.TGCert2

set_option autoImplicit false

namespace A36W.TGCert3

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert MeasureTheory

/-! ## §1 Keyed binary trees -/

/-- A binary search tree of certificate entries `(s, a)` with natural keys. -/
inductive KTree (α : Type) where
  | leaf : KTree α
  | node : KTree α → ℕ → NS → α → KTree α → KTree α

namespace KTree

variable {α : Type}

/-- Binary search for the key `x`. -/
def find : KTree α → ℕ → Option (NS × α)
  | leaf, _ => none
  | node l key s a r, x =>
      bif Nat.blt x key then l.find x else bif Nat.blt key x then r.find x else some (s, a)

/-- Every entry satisfies `P`. -/
def All (P : NS × α → Prop) : KTree α → Prop
  | leaf => True
  | node l _ s a r => l.All P ∧ P (s, a) ∧ r.All P

instance decAll (P : NS × α → Prop) [DecidablePred P] : ∀ T : KTree α, Decidable (T.All P)
  | leaf => isTrue trivial
  | node l _ s a r =>
      haveI := decAll P l
      haveI := decAll P r
      inferInstanceAs (Decidable (l.All P ∧ P (s, a) ∧ r.All P))

theorem All_node {P : NS × α → Prop} {l r : KTree α} {key : ℕ} {s : NS} {a : α} (hl : l.All P) (hs : P (s, a))
    (hr : r.All P) : (node l key s a r).All P := ⟨hl, hs, hr⟩

theorem All_leaf (P : NS × α → Prop) : (leaf : KTree α).All P := trivial

/-- **A found entry passes every check that all entries pass.** -/
theorem find_all {P : NS × α → Prop} : ∀ {T : KTree α} {x : ℕ} {e : NS × α}, T.All P → T.find x = some e → P e
  | leaf, _, _, _, h => by simp [find] at h
  | node l key s a r, x, e, hT, h => by
      unfold find at h
      cases h1 : Nat.blt x key
      · cases h2 : Nat.blt key x
        · rw [h1, h2] at h
          simp only [cond_false, Option.some.injEq] at h
          rw [← h]
          exact hT.2.1
        · rw [h1, h2] at h
          simp only [cond_false, cond_true] at h
          exact find_all hT.2.2 h
      · rw [h1] at h
        simp only [cond_true] at h
        exact find_all hT.1 h

end KTree

/-- The key of an extended count state in ℕ-coordinates (injective on entries `< 32`; only speed depends on it). -/
def keyN (s : NS) : ℕ :=
  ((s.1 * 32 + s.2.1) * 32 + (match s.2.2 with | none => 0 | some p => p.1 + 1)) * 32 +
    (match s.2.2 with | none => 0 | some p => p.2)

/-- The tabulated value at `s` (the default `D` off the table). -/
def lookV (T : KTree ℚ) (D : ℚ) (s : NS) : ℚ :=
  match T.find (keyN s) with
  | some e => if e.1 = s then e.2 else D
  | none => D

theorem lookV_cases (T : KTree ℚ) (D : ℚ) (s : NS) :
    lookV T D s = D ∨ ∃ e, T.find (keyN s) = some e ∧ e.1 = s ∧ lookV T D s = e.2 := by
  unfold lookV
  cases h : T.find (keyN s) with
  | none => exact Or.inl rfl
  | some e =>
    by_cases he : e.1 = s
    · exact Or.inr ⟨e, rfl, he, by simp only [he, if_true]⟩
    · exact Or.inl (by simp only [he, if_false])

/-- A count rule read from per-round trees of actions (`(0, 0)` off the tables).  Any rule is a legal count table
after TGCert's `tabOf` (clamped, full batch at the last round), so the lookup is not part of any soundness argument. -/
def actF (P : ℕ → KTree (ℕ × ℕ)) : ℕ → NS → ℕ × ℕ := fun t s =>
  match (P t).find (keyN s) with
  | some e => e.2
  | none => (0, 0)

/-! ## §2 Bellman supersolutions bound the backward recursion (TGMdp's frame) -/

/-- **Supersolution bound** for TGMdp's `recV`: if `R ≤ V_0` and `Σ_{y'} K(y'|y,b) V_t(y') ≤ V_{t+1}(y)` for every
available `b` at every `y` (and `K ≥ 0`), then `𝓡_t ≤ V_t` everywhere. -/
theorem recV_le_super {S Act : Type} [Fintype S] [DecidableEq S] [Fintype Act] [DecidableEq Act]
    (K : S → Act → S → ℝ) (hK : ∀ y b y', 0 ≤ K y b y') (acts : S → Finset Act) (hacts : ∀ y, (acts y).Nonempty)
    (R : S → ℝ) (V : ℕ → S → ℝ) (h0 : ∀ y, R y ≤ V 0 y)
    (hs : ∀ t y, ∀ b ∈ acts y, ∑ y', K y b y' * V t y' ≤ V (t + 1) y) :
    ∀ t y, TGMdp.recV K acts hacts R t y ≤ V t y
  | 0, y => by rw [TGMdp.recV_zero]; exact h0 y
  | t + 1, y => by
      rw [TGMdp.recV_succ]
      refine Finset.sup'_le _ _ fun b hb => ?_
      calc ∑ y', K y b y' * TGMdp.recV K acts hacts R t y' ≤ ∑ y', K y b y' * V t y' :=
            Finset.sum_le_sum fun y' _ =>
              mul_le_mul_of_nonneg_left (recV_le_super K hK acts hacts R V h0 hs t y') (hK _ _ _)
        _ ≤ V (t + 1) y := hs t y b hb

/-! ## §3 The tabulated certificate (TGRed2's frame, ℕ-coordinates) -/

/-- The certificate's level-`t` function: the reward `R` at `t = 0`, the table `T t` (default `D`) at `t ≥ 1`. -/
def Vf (R : NS → ℚ) (T : ℕ → KTree ℚ) (D : ℚ) (t : ℕ) (s : NS) : ℚ :=
  if t = 0 then R s else lookV (T t) D s

/-- **The per-entry Bellman check at level `t + 1`**: the entry's value is at most `D`, and for every composition
`b ≤ (m_A, m_B)` it dominates one kernel step of the level-`t` function. -/
def BellOK (n : ℕ) (lam : ℚ) (R : NS → ℚ) (T : ℕ → KTree ℚ) (D : ℚ) (t : ℕ) (e : NS × ℚ) : Prop :=
  e.2 ≤ D ∧ ∀ b ∈ range (e.1.1 + 1) ×ˢ range (e.1.2.1 + 1), stepQ n lam e.1 b.1 b.2 (Vf R T D t) ≤ e.2

instance BellOK_dec (n : ℕ) (lam : ℚ) (R : NS → ℚ) (T : ℕ → KTree ℚ) (D : ℚ) (t : ℕ) :
    DecidablePred (BellOK n lam R T D t) := fun e => by
  unfold BellOK
  infer_instance

theorem Vf_le_D {R : NS → ℚ} {T : ℕ → KTree ℚ} {D : ℚ} (hR : ∀ s, R s ≤ D)
    (hT : ∀ t, (T (t + 1)).All (fun e => e.2 ≤ D)) : ∀ t s, Vf R T D t s ≤ D := by
  intro t s
  unfold Vf
  split_ifs with ht
  · exact hR s
  · obtain ⟨t', rfl⟩ := Nat.exists_eq_succ_of_ne_zero ht
    rcases lookV_cases (T (t' + 1)) D s with h | ⟨e, hf, -, hv⟩
    · rw [h]
    · rw [hv]
      exact KTree.find_all (hT t') hf

theorem All_mono {α : Type} {P Q : NS × α → Prop} (hPQ : ∀ e, P e → Q e) : ∀ {T : KTree α}, T.All P → T.All Q
  | .leaf, _ => trivial
  | .node _ _ _ _ _, ⟨h1, h2, h3⟩ => ⟨All_mono hPQ h1, hPQ _ h2, All_mono hPQ h3⟩

theorem RcQ_le_sum (n : ℕ) (W : Finset ℕ) (PQ cQ : ℕ → ℚ) (h0 : ∀ w ∈ W, 0 ≤ PQ w * cQ w) (s : NS) :
    RcQ n W PQ cQ s ≤ ∑ w ∈ W, PQ w * cQ w := by
  unfold RcQ
  refine Finset.sum_le_sum fun w hw => ?_
  split_ifs
  · exact le_rfl
  · exact h0 w hw

/-- **The tabulated certificate bounds `𝓡_r(s̄_0)`** (K4(b)'s recursion at `c = 1/q̂`): if every entry of every
level passes `BellOK` and `Σ_w P_w/q̂_w ≤ D`, then `𝓡_r(s̄_0) ≤ Vf R T D r (root)`. -/
theorem recR_le_tree {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (r : ℕ)
    {lamQ : ℚ} (hl : lam = (lamQ : ℝ)) {nA nB : ℕ} (hA : #A = nA) (hB : #Aᶜ = nB) (qh : ℕ → ℚ)
    (T : ℕ → KTree ℚ) (D : ℚ) (hq : ∀ w ∈ Wc nA nB k, 0 < qh w)
    (hD : ∑ w ∈ Wc nA nB k, PwQ nA nB k lamQ w * (1 / qh w) ≤ D)
    (hT : ∀ t, (T (t + 1)).All
      (BellOK n lamQ (RcQ n (Wc nA nB k) (PwQ nA nB k lamQ) (fun w => 1 / qh w)) T D t)) :
    recR A hlam hk (fun w => 1 / ((qh w : ℚ) : ℝ)) r ≤
      ((Vf (RcQ n (Wc nA nB k) (PwQ nA nB k lamQ) (fun w => 1 / qh w)) T D r (rootN n nA nB k) : ℚ) : ℝ) := by
  subst hl hA hB
  set R : NS → ℚ := RcQ n (Wc #A #Aᶜ k) (PwQ #A #Aᶜ k lamQ) (fun w => 1 / qh w) with hRdef
  have hR0 : ∀ w ∈ Wc #A #Aᶜ k, 0 ≤ PwQ #A #Aᶜ k lamQ w * (1 / qh w) := fun w hw =>
    mul_nonneg (PwQ_pos A lamQ hlam hk hw).le (one_div_pos.2 (hq w hw)).le
  have hRD : ∀ s, R s ≤ D := fun s => (RcQ_le_sum n _ _ _ hR0 s).trans hD
  have hVD : ∀ t s, Vf R T D t s ≤ D :=
    Vf_le_D hRD (fun t => All_mono (fun e h => h.1) (hT t))
  set VR : ℕ → XS n → ℝ := fun t y => ((Vf R T D t (dec y) : ℚ) : ℝ) with hVR
  have hstep : ∀ t (y : XS n) (b : Cmp n),
      ∑ y', KC (lamQ : ℝ) y b y' * VR t y' = ((stepQ n lamQ (dec y) b.1.val b.2.val (Vf R T D t) : ℚ) : ℝ) :=
    fun t y b => sum_KX_cast lamQ y b.1.val b.2.val (VR t) (Vf R T D t) (fun z => rfl)
  have h0 : ∀ y, Rc A hlam hk (fun w => 1 / ((qh w : ℚ) : ℝ)) y ≤ VR 0 y := by
    intro y
    rw [Rc_cast A hlam hk _ (PwQ #A #Aᶜ k lamQ) (fun w => 1 / qh w) (fun w hw => Pw_cast A lamQ hlam hk hw)
      (fun w _ => by rw [Rat.cast_div, Rat.cast_one]) y]
    simp only [hVR, Vf, if_true, hRdef, le_refl]
  have hs : ∀ t (y : XS n), ∀ b ∈ actsX y, ∑ y', KC (lamQ : ℝ) y b y' * VR t y' ≤ VR (t + 1) y := by
    intro t y b hb
    rw [hstep t y b]
    have hbD : ((stepQ n lamQ (dec y) b.1.val b.2.val (Vf R T D t) : ℚ) : ℝ) ≤ ((D : ℚ) : ℝ) := by
      rw [← hstep t y b]
      calc ∑ y', KC (lamQ : ℝ) y b y' * VR t y' ≤ ∑ y', KC (lamQ : ℝ) y b y' * ((D : ℚ) : ℝ) :=
            Finset.sum_le_sum fun y' _ => mul_le_mul_of_nonneg_left
              (by simp only [hVR]; exact_mod_cast hVD t (dec y')) (KC_nonneg hlam.le y b y')
        _ = ((D : ℚ) : ℝ) := by rw [← Finset.sum_mul, sum_KC, one_mul]
    show _ ≤ ((Vf R T D (t + 1) (dec y) : ℚ) : ℝ)
    have ev : Vf R T D (t + 1) (dec y) = lookV (T (t + 1)) D (dec y) := by
      unfold Vf; rw [if_neg (Nat.succ_ne_zero t)]
    rw [ev]
    rcases lookV_cases (T (t + 1)) D (dec y) with h | ⟨e, hf, he, hv⟩
    · rw [h]; exact hbD
    · rw [hv]
      have hok := KTree.find_all (hT t) hf
      have hmem : ((b.1.val, b.2.val) : ℕ × ℕ) ∈ range (e.1.1 + 1) ×ˢ range (e.1.2.1 + 1) := by
        rw [he]
        have := mem_actsX.1 hb
        simp only [Finset.mem_product, Finset.mem_range, dec]
        omega
      have := hok.2 _ hmem
      rw [he] at this
      exact_mod_cast this
  have key := recV_le_super (KC (lamQ : ℝ)) (KC_nonneg hlam.le) actsX actsX_nonempty
    (Rc A hlam hk (fun w => 1 / ((qh w : ℚ) : ℝ))) VR h0 hs r (rootX A k)
  unfold recR
  rw [← dec_rootX]
  exact key

/-! ## §4 The lower end of `F*_r` from a tabulated certificate -/

/-- **Lower end of `F*_r` from a Bellman certificate** (K4(a) at `c = 1/q̂` with K4(b), TGRed2's `K4a_hat_Mstar` and
`K4b`; TGCert's `Fstar_ge_of_cert` with the exact recursion replaced by `recR_le_tree`): if `q̂ > 0` on `𝒲`,
`ℓ_w ≤ ln(P_w/q̂_w)` (certified), the tables pass `BellOK` at every level, `Vf … r (root) ≤ M̂`, and
`L ≤ Σ_w P_w ℓ_w + 1 − M̂`, then `L ≤ F*_r`. -/
theorem Fstar_ge_of_tree {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) {lamQ : ℚ} (hl : lam = (lamQ : ℝ)) {nA nB : ℕ} (hA : #A = nA) (hB : #Aᶜ = nB) {N : ℕ}
    (hN : 0 < N) (qh lo : ℕ → ℚ) (T : ℕ → KTree ℚ) (D Mh L : ℚ)
    (hw : ∀ w ∈ Wc nA nB k, 0 < qh w ∧ |lo w| ≤ 1 ∧ taylorQ (lo w) N + errQ (lo w) N ≤ PwQ nA nB k lamQ w / qh w)
    (hD : ∑ w ∈ Wc nA nB k, PwQ nA nB k lamQ w * (1 / qh w) ≤ D)
    (hT : ∀ t, (T (t + 1)).All
      (BellOK n lamQ (RcQ n (Wc nA nB k) (PwQ nA nB k lamQ) (fun w => 1 / qh w)) T D t))
    (hM : Vf (RcQ n (Wc nA nB k) (PwQ nA nB k lamQ) (fun w => 1 / qh w)) T D r (rootN n nA nB k) ≤ Mh)
    (hL : L ≤ ∑ w ∈ Wc nA nB k, PwQ nA nB k lamQ w * lo w + 1 - Mh) :
    ((L : ℝ) : WithTop ℝ) ≤ sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r) := by
  have hrec := recR_le_tree A hlam hk r hl hA hB qh T D (fun w h => (hw w h).1) hD hT
  subst hl hA hB
  have hq : ∀ w ∈ Wc #A #Aᶜ k, 0 < ((qh w : ℚ) : ℝ) := fun w h => by exact_mod_cast (hw w h).1
  refine le_trans ?_ (K4a_hat_Mstar A hlam hk hr (fun w => ((qh w : ℚ) : ℝ)) hq)
  rw [WithTop.coe_le_coe, K4b A hlam hk hr (fun w h => (one_div_pos.2 (hq w h)).le)]
  have hphi : ((∑ w ∈ Wc #A #Aᶜ k, PwQ #A #Aᶜ k lamQ w * lo w : ℚ) : ℝ) ≤
      TGMdp.phiR (Wc #A #Aᶜ k) (Pw A hlam hk) (fun w => ((qh w : ℚ) : ℝ)) := by
    unfold TGMdp.phiR
    rw [Rat.cast_sum]
    refine Finset.sum_le_sum fun w h => ?_
    obtain ⟨h0, h1, h2⟩ := hw w h
    rw [Pw_cast A lamQ hlam hk h, Rat.cast_mul]
    refine mul_le_mul_of_nonneg_left ?_ (by exact_mod_cast (PwQ_pos A lamQ hlam hk h).le)
    rw [← Rat.cast_div]
    exact le_log_of (div_pos (PwQ_pos A lamQ hlam hk h) h0) h1 hN h2
  have hL' : (L : ℝ) ≤ ((∑ w ∈ Wc #A #Aᶜ k, PwQ #A #Aᶜ k lamQ w * lo w : ℚ) : ℝ) + 1 - ((Mh : ℚ) : ℝ) := by
    have := (Rat.cast_le (K := ℝ)).2 hL
    rwa [Rat.cast_sub, Rat.cast_add, Rat.cast_one] at this
  have hM' : ((Vf (RcQ n (Wc #A #Aᶜ k) (PwQ #A #Aᶜ k lamQ) (fun w => 1 / qh w)) T D r (rootN n #A #Aᶜ k) : ℚ) : ℝ)
      ≤ ((Mh : ℚ) : ℝ) := by exact_mod_cast hM
  linarith

/-! ## §5 The K6(c) objective, fused over `w` -/

theorem stepQ_sum (n : ℕ) (lam : ℚ) (s : NS) (bA bB : ℕ) (W : Finset ℕ) (c : ℕ → ℚ) (V : ℕ → NS → ℚ) :
    stepQ n lam s bA bB (fun z => ∑ w ∈ W, c w * V w z) = ∑ w ∈ W, c w * stepQ n lam s bA bB (V w) := by
  unfold stepQ
  simp only [Finset.mul_sum]
  conv_rhs => rw [Finset.sum_comm]
  refine Finset.sum_congr rfl fun hA _ => ?_
  conv_rhs => rw [Finset.sum_comm]
  refine Finset.sum_congr rfl fun hB _ => ?_
  refine Finset.sum_congr rfl fun w _ => ?_
  ring

theorem chainQ_sum (n : ℕ) (lam : ℚ) (W : Finset ℕ) (c : ℕ → ℚ) (V : ℕ → NS → ℚ) :
    ∀ (σ : List (ℕ × ℕ)) (s : NS),
      chainQ n lam σ s (fun z => ∑ w ∈ W, c w * V w z) = ∑ w ∈ W, c w * chainQ n lam σ s (V w)
  | [], s => rfl
  | b :: σ, s => by
      show stepQ n lam s b.1 b.2 (fun z => chainQ n lam σ z (fun z => ∑ w ∈ W, c w * V w z)) =
        ∑ w ∈ W, c w * stepQ n lam s b.1 b.2 (fun z => chainQ n lam σ z (V w))
      rw [← stepQ_sum]
      congr 1
      funext z
      exact chainQ_sum n lam W c V σ z

theorem RcQ_eq_sum_ind (n : ℕ) (W : Finset ℕ) (PQ cQ : ℕ → ℚ) :
    RcQ n W PQ cQ = fun s => ∑ w ∈ W, (PQ w * cQ w) * indQ n w s := by
  funext s
  unfold RcQ indQ
  refine Finset.sum_congr rfl fun w _ => ?_
  split_ifs <;> simp

/-- The K6(c) objective `Σ_w P_w q_w(σ)/q̂_w` as ONE chain evaluation of the reward `R_{1/q̂}`. -/
def objF (n nA nB k : ℕ) (lamQ : ℚ) (qh : ℕ → ℚ) (σ : List (ℕ × ℕ)) : ℚ :=
  chainQ n lamQ σ (rootN n nA nB k) (RcQ n (Wc nA nB k) (PwQ nA nB k lamQ) (fun w => 1 / qh w))

/-- **TGCert's `objNA` is the fused objective** (linearity of the chain in the terminal function). -/
theorem objNA_eq_objF (n nA nB k : ℕ) (lamQ : ℚ) (qh : ℕ → ℚ) :
    objNA n nA nB k lamQ qh = objF n nA nB k lamQ qh := by
  funext σ
  unfold objNA objF
  rw [RcQ_eq_sum_ind, chainQ_sum]

/-- `sigOK3` with the fused objective implies TGCert's `sigOK3` for `objNA` (they are the same proposition). -/
theorem sigOK3_of_objF {n nA nB k : ℕ} {lamQ : ℚ} {qh : ℕ → ℚ} {B : ℚ}
    (h : sigOK3 nA nB (objF n nA nB k lamQ qh) B) : sigOK3 nA nB (objNA n nA nB k lamQ qh) B := by
  rw [objNA_eq_objF]
  exact h

end A36W.TGCert3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3Core2.lean <==
/-
A36W.TGCert3Core2: generic additions for the grid rows, on top of
`A36W.TGCert3Core` (imported unchanged).

* `forall_mem_append_of`: chunk theorems over list pieces combine into one statement over the appended list.
* `PolOK`: the per-(policy, w) value of TGCert's `polQ` for the count rule `actF (PT i)` read from a policy tree; a closed
  decidable ℚ statement, checked in chunks by `decide +kernel`.
* `qcombQ_eq_of_vals`, `Fstar_le_of_vals`: TGCert's `Fstar_le_of_cert` (K4(c) at an explicit hull point of count tables
  `tabOf r (actF (PT i))`) with the hull point's coordinates supplied by per-(policy, w) value theorems instead of one
  evaluation of `qcombQ` (whose cost grows with the number of policies times |𝒲|).

No hypothesis restates a conclusion or assumes a KL, TC or success bound: the extra hypotheses are closed decidable
statements about explicit data.
-/
import A36W.TGCert3Core

set_option autoImplicit false

namespace A36W.TGCert3

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert MeasureTheory

theorem forall_mem_append_of {α : Type} {P : α → Prop} {l1 l2 : List α} (h1 : ∀ x ∈ l1, P x)
    (h2 : ∀ x ∈ l2, P x) : ∀ x ∈ l1 ++ l2, P x := by
  intro x hx
  rcases List.mem_append.1 hx with h | h
  · exact h1 x h
  · exact h2 x h

/-- **The per-(policy, w) value check**: TGCert's `polQ` for the count rule `actF (PT p.1)` (realised through `actOf`,
i.e. `tabOf`'s clamp and full last round) at the terminal indicator of `w = p.2` equals `qv p.1 p.2`. -/
def PolOK (n r nA nB k : ℕ) (lam : ℚ) (PT : ℕ → ℕ → KTree (ℕ × ℕ)) (qv : ℕ → ℕ → ℚ) (p : ℕ × ℕ) : Prop :=
  polQ n lam (actOf n r (actF (PT p.1))) (indQ n p.2) 0 r (rootN n nA nB k) = qv p.1 p.2

instance PolOK_dec (n r nA nB k : ℕ) (lam : ℚ) (PT : ℕ → ℕ → KTree (ℕ × ℕ)) (qv : ℕ → ℕ → ℚ) :
    DecidablePred (PolOK n r nA nB k lam PT qv) := fun p => by
  unfold PolOK
  infer_instance

/-- The hull point's coordinate from per-policy values. -/
theorem qcombQ_eq_of_vals {n r nA nB k : ℕ} {lam : ℚ} {m : ℕ} (θ : Fin m → ℚ) (PT : ℕ → ℕ → KTree (ℕ × ℕ))
    (qv : ℕ → ℕ → ℚ) {w : ℕ} (h : ∀ i : Fin m, PolOK n r nA nB k lam PT qv (i.val, w)) :
    qcombQ n nA nB k r lam θ (fun i => actF (PT i.val)) w = ∑ i : Fin m, θ i * qv i.val w := by
  unfold qcombQ
  refine Finset.sum_congr rfl fun i _ => ?_
  exact congrArg (fun x => θ i * x) (h i)

/-- **Upper end of `F*_r` from per-policy values** (TGCert's `Fstar_le_of_cert`, K4(c)): for convex ℚ weights `θ` over
the count tables `tabOf r (actF (PT i))` (each in `𝒟_r`), if the list `L` covers every (policy, w) pair, every pair in
`L` passes `PolOK` (the realised terminal vector of table `i` at `w` is `qv i w`), and `ln(P_w/q_w) ≤ u_w` (certified)
at the hull point `q_w = Σ_i θ_i qv i w`, then the hull point lies in `conv 𝒱_r`, `Φ(q) ≤ U` and `F*_r ≤ U`. -/
theorem Fstar_le_of_vals {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) {lamQ : ℚ} (hl : lam = (lamQ : ℝ)) {nA nB : ℕ} (hA : #A = nA) (hB : #Aᶜ = nB) {N : ℕ}
    (hN : 0 < N) {m : ℕ} (θ : Fin m → ℚ) (PT : ℕ → ℕ → KTree (ℕ × ℕ)) (qv : ℕ → ℕ → ℚ) (up : ℕ → ℚ) (U : ℚ)
    (L : List (ℕ × ℕ)) (hθ : (∀ i, 0 ≤ θ i) ∧ ∑ i, θ i = 1)
    (hcov : ∀ i < m, ∀ w ∈ Wc nA nB k, (i, w) ∈ L)
    (hval : ∀ p ∈ L, PolOK n r nA nB k lamQ PT qv p)
    (hw : ∀ w ∈ Wc nA nB k, 0 < ∑ i : Fin m, θ i * qv i.val w ∧ |up w| ≤ 1 ∧
      PwQ nA nB k lamQ w / ∑ i : Fin m, θ i * qv i.val w ≤ taylorQ (up w) N - errQ (up w) N)
    (hU : ∑ w ∈ Wc nA nB k, PwQ nA nB k lamQ w * up w ≤ U) :
    hullPt A lam k r θ (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ)) ∧
    Phi A hlam hk (hullPt A lam k r θ (fun i => actF (PT i.val))) ≤ ((U : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r) ≤ ((U : ℝ) : WithTop ℝ) := by
  refine Fstar_le_of_cert A hlam hk hr hl hA hB hN θ (fun i => actF (PT i.val)) up U hθ ?_ hU
  intro w hw'
  rw [qcombQ_eq_of_vals θ PT qv (fun i => hval _ (hcov i.val i.isLt w hw'))]
  exact hw w hw'

end A36W.TGCert3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3Core3.lean <==
/-
A36W.TGCert3Core3: certified logarithms with range reduction, and the two
certificate lemmas with real-form logarithm hypotheses, on top of `A36W.TGCert3Core2` (imported unchanged).

TGCert's `le_log_of`/`log_le_of` (Mathlib's `Real.exp_bound`) need `|x| ≤ 1`.  With an exact factorisation
`y = a^j · b` of a rational `y > 0`, `ln y = j·ln a + ln b` (`Real.log_mul`, `Real.log_pow`), so certified bounds on
`ln a` and `ln b` (each with `|·| ≤ 1`) bound `ln y` (`le_log_of_split`, `log_le_of_split`).
`Fstar_ge_of_tree_rl` and `Fstar_le_of_vals_rl` are `Fstar_ge_of_tree` (Core) and `Fstar_le_of_vals` (Core2) with the
exp-Taylor checks replaced by real-form hypotheses `ℓ_w ≤ ln(P_w/q̂_w)` and `ln(P_w/q_w) ≤ u_w`; the instance proves
those per `w`, directly (`le_log_of`/`log_le_of`) or by range reduction.
-/
import A36W.TGCert3Core2

set_option autoImplicit false

namespace A36W.TGCert3

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert MeasureTheory

/-- **Range-reduced lower bound**: `y = a^j · b`, `ℓ_a ≤ ln a`, `ℓ_b ≤ ln b` ⇒ `j·ℓ_a + ℓ_b ≤ ln y`. -/
theorem le_log_of_split {a b y la lb : ℚ} (ha : 0 < a) (hb : 0 < b) (j : ℕ) (hy : y = a ^ j * b)
    (hla : (la : ℝ) ≤ Real.log (a : ℝ)) (hlb : (lb : ℝ) ≤ Real.log (b : ℝ)) :
    (((j : ℚ) * la + lb : ℚ) : ℝ) ≤ Real.log (y : ℝ) := by
  subst hy
  have ha' : (0 : ℝ) < (a : ℝ) := by exact_mod_cast ha
  have hb' : (0 : ℝ) < (b : ℝ) := by exact_mod_cast hb
  rw [Rat.cast_mul, Rat.cast_pow, Real.log_mul (pow_pos ha' j).ne' hb'.ne', Real.log_pow]
  push_cast
  have h1 : (j : ℝ) * (la : ℝ) ≤ (j : ℝ) * Real.log (a : ℝ) := mul_le_mul_of_nonneg_left hla (Nat.cast_nonneg j)
  linarith

/-- **Range-reduced upper bound**: `y = a^j · b`, `ln a ≤ u_a`, `ln b ≤ u_b` ⇒ `ln y ≤ j·u_a + u_b`. -/
theorem log_le_of_split {a b y ua ub : ℚ} (ha : 0 < a) (hb : 0 < b) (j : ℕ) (hy : y = a ^ j * b)
    (hua : Real.log (a : ℝ) ≤ (ua : ℝ)) (hub : Real.log (b : ℝ) ≤ (ub : ℝ)) :
    Real.log (y : ℝ) ≤ (((j : ℚ) * ua + ub : ℚ) : ℝ) := by
  subst hy
  have ha' : (0 : ℝ) < (a : ℝ) := by exact_mod_cast ha
  have hb' : (0 : ℝ) < (b : ℝ) := by exact_mod_cast hb
  rw [Rat.cast_mul, Rat.cast_pow, Real.log_mul (pow_pos ha' j).ne' hb'.ne', Real.log_pow]
  push_cast
  have h1 : (j : ℝ) * Real.log (a : ℝ) ≤ (j : ℝ) * (ua : ℝ) := mul_le_mul_of_nonneg_left hua (Nat.cast_nonneg j)
  linarith

/-- **Lower end of `F*_r` from a Bellman certificate, real-form logarithms** (`Fstar_ge_of_tree` with the exp-Taylor
check replaced by `ℓ_w ≤ ln(P_w/q̂_w)`). -/
theorem Fstar_ge_of_tree_rl {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) {lamQ : ℚ} (hl : lam = (lamQ : ℝ)) {nA nB : ℕ} (hA : #A = nA) (hB : #Aᶜ = nB)
    (qh lo : ℕ → ℚ) (T : ℕ → KTree ℚ) (D Mh L : ℚ)
    (hq : ∀ w ∈ Wc nA nB k, 0 < qh w)
    (hlo : ∀ w ∈ Wc nA nB k, ((lo w : ℚ) : ℝ) ≤ Real.log ((PwQ nA nB k lamQ w / qh w : ℚ) : ℝ))
    (hD : ∑ w ∈ Wc nA nB k, PwQ nA nB k lamQ w * (1 / qh w) ≤ D)
    (hT : ∀ t, (T (t + 1)).All
      (BellOK n lamQ (RcQ n (Wc nA nB k) (PwQ nA nB k lamQ) (fun w => 1 / qh w)) T D t))
    (hM : Vf (RcQ n (Wc nA nB k) (PwQ nA nB k lamQ) (fun w => 1 / qh w)) T D r (rootN n nA nB k) ≤ Mh)
    (hL : L ≤ ∑ w ∈ Wc nA nB k, PwQ nA nB k lamQ w * lo w + 1 - Mh) :
    ((L : ℝ) : WithTop ℝ) ≤ sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r) := by
  have hrec := recR_le_tree A hlam hk r hl hA hB qh T D hq hD hT
  subst hl hA hB
  have hq' : ∀ w ∈ Wc #A #Aᶜ k, 0 < ((qh w : ℚ) : ℝ) := fun w h => by exact_mod_cast hq w h
  refine le_trans ?_ (K4a_hat_Mstar A hlam hk hr (fun w => ((qh w : ℚ) : ℝ)) hq')
  rw [WithTop.coe_le_coe, K4b A hlam hk hr (fun w h => (one_div_pos.2 (hq' w h)).le)]
  have hphi : ((∑ w ∈ Wc #A #Aᶜ k, PwQ #A #Aᶜ k lamQ w * lo w : ℚ) : ℝ) ≤
      TGMdp.phiR (Wc #A #Aᶜ k) (Pw A hlam hk) (fun w => ((qh w : ℚ) : ℝ)) := by
    unfold TGMdp.phiR
    rw [Rat.cast_sum]
    refine Finset.sum_le_sum fun w h => ?_
    rw [Pw_cast A lamQ hlam hk h, Rat.cast_mul]
    refine mul_le_mul_of_nonneg_left ?_ (by exact_mod_cast (PwQ_pos A lamQ hlam hk h).le)
    rw [← Rat.cast_div]
    exact hlo w h
  have hL' : (L : ℝ) ≤ ((∑ w ∈ Wc #A #Aᶜ k, PwQ #A #Aᶜ k lamQ w * lo w : ℚ) : ℝ) + 1 - ((Mh : ℚ) : ℝ) := by
    have := (Rat.cast_le (K := ℝ)).2 hL
    rwa [Rat.cast_sub, Rat.cast_add, Rat.cast_one] at this
  have hM' : ((Vf (RcQ n (Wc #A #Aᶜ k) (PwQ #A #Aᶜ k lamQ) (fun w => 1 / qh w)) T D r (rootN n #A #Aᶜ k) : ℚ) : ℝ)
      ≤ ((Mh : ℚ) : ℝ) := by exact_mod_cast hM
  linarith

/-- **Upper end of `F*_r` from per-policy values, real-form logarithms** (`Fstar_le_of_vals` with the exp-Taylor check
replaced by `ln(P_w/q_w) ≤ u_w` at the hull point `q_w = Σ_i θ_i qv i w`). -/
theorem Fstar_le_of_vals_rl {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) {r : ℕ}
    (hr : 1 ≤ r) {lamQ : ℚ} (hl : lam = (lamQ : ℝ)) {nA nB : ℕ} (hA : #A = nA) (hB : #Aᶜ = nB)
    {m : ℕ} (θ : Fin m → ℚ) (PT : ℕ → ℕ → KTree (ℕ × ℕ)) (qv : ℕ → ℕ → ℚ) (up : ℕ → ℚ) (U : ℚ)
    (L : List (ℕ × ℕ)) (hθ : (∀ i, 0 ≤ θ i) ∧ ∑ i, θ i = 1)
    (hcov : ∀ i < m, ∀ w ∈ Wc nA nB k, (i, w) ∈ L)
    (hval : ∀ p ∈ L, PolOK n r nA nB k lamQ PT qv p)
    (hpos : ∀ w ∈ Wc nA nB k, 0 < ∑ i : Fin m, θ i * qv i.val w)
    (hup : ∀ w ∈ Wc nA nB k,
      Real.log ((PwQ nA nB k lamQ w / ∑ i : Fin m, θ i * qv i.val w : ℚ) : ℝ) ≤ ((up w : ℚ) : ℝ))
    (hU : ∑ w ∈ Wc nA nB k, PwQ nA nB k lamQ w * up w ≤ U) :
    hullPt A lam k r θ (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A lam k r) : Set (ℕ → ℝ)) ∧
    Phi A hlam hk (hullPt A lam k r θ (fun i => actF (PT i.val))) ≤ ((U : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) r) ≤ ((U : ℝ) : WithTop ℝ) := by
  subst hl hA hB
  have hmem := hullPt_mem A hlam hk hr θ hθ.1 hθ.2 (fun i => actF (PT i.val))
  have hv : ∀ w ∈ Wc #A #Aᶜ k, hullPt A (lamQ : ℝ) k r θ (fun i => actF (PT i.val)) w =
      ((∑ i : Fin m, θ i * qv i.val w : ℚ) : ℝ) := fun w h => by
    rw [hullPt_cast A lamQ hlam hk r θ _ (le_n_of_mem_Wc A h),
      qcombQ_eq_of_vals θ PT qv (fun i => hval _ (hcov i.val i.isLt w h))]
  have hpos' : ∀ w ∈ Wc #A #Aᶜ k, 0 < hullPt A (lamQ : ℝ) k r θ (fun i => actF (PT i.val)) w := fun w h => by
    rw [hv w h]; exact_mod_cast hpos w h
  have hphi : Phi A hlam hk (hullPt A (lamQ : ℝ) k r θ (fun i => actF (PT i.val))) ≤ ((U : ℝ) : WithTop ℝ) := by
    rw [Phi_of_pos A hlam hk hpos', WithTop.coe_le_coe]
    have hs : ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w *
        Real.log (Pw A hlam hk w / hullPt A (lamQ : ℝ) k r θ (fun i => actF (PT i.val)) w) ≤
        ((∑ w ∈ Wc #A #Aᶜ k, PwQ #A #Aᶜ k lamQ w * up w : ℚ) : ℝ) := by
      rw [Rat.cast_sum]
      refine Finset.sum_le_sum fun w h => ?_
      rw [Pw_cast A lamQ hlam hk h, hv w h, Rat.cast_mul, ← Rat.cast_div]
      exact mul_le_mul_of_nonneg_left (hup w h) (by exact_mod_cast (PwQ_pos A lamQ hlam hk h).le)
    exact hs.trans (by exact_mod_cast hU)
  exact ⟨hmem, hphi, (K4c_hull A hlam hk hmem).trans hphi⟩

end A36W.TGCert3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486.lean <==
/-
A36W.TGCert3I486 (namespace A36W.TGCert3.I486): the adaptive certificate for (n_A, n_B, k) = (4, 8, 6), λ = 3, r = 4 (TGCERT3, W-48 track (b)).
Lower end: K4(a) at c = 1/q̂ with the chunked Bellman upper bound on 𝓡_4(s̄_0) (`Fstar_ge_of_tree`); upper end: K4(c) at the explicit hull point of the owner's count table(s) (TGCert's `Fstar_le_of_cert`).  Every statement holds for every `A : Finset (Fin 12)` with `#A = 4`.
-/
import A36W.TGCert3I486V1lll
import A36W.TGCert3I486V1llr
import A36W.TGCert3I486V1lrl
import A36W.TGCert3I486V1lrr
import A36W.TGCert3I486V1rll
import A36W.TGCert3I486V1rlr
import A36W.TGCert3I486V1rrl
import A36W.TGCert3I486V1rrr
import A36W.TGCert3I486V2lll
import A36W.TGCert3I486V2llr
import A36W.TGCert3I486V2lrl
import A36W.TGCert3I486V2lrr
import A36W.TGCert3I486V2rll
import A36W.TGCert3I486V2rlr
import A36W.TGCert3I486V2rrl
import A36W.TGCert3I486V2rrr
import A36W.TGCert3I486V3lll
import A36W.TGCert3I486V3llr
import A36W.TGCert3I486V3lrl
import A36W.TGCert3I486V3lrr
import A36W.TGCert3I486V3rll
import A36W.TGCert3I486V3rlr
import A36W.TGCert3I486V3rrl
import A36W.TGCert3I486V3rrr
import A36W.TGCert3I486V4

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1ll_ok : V1ll.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lll_ok (by decide +kernel) V1llr_ok

theorem V1lr_ok : V1lr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrl_ok (by decide +kernel) V1lrr_ok

theorem V1l_ok : V1l.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1ll_ok (by decide +kernel) V1lr_ok

theorem V1rl_ok : V1rl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rll_ok (by decide +kernel) V1rlr_ok

theorem V1rr_ok : V1rr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok (by decide +kernel) V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok (by decide +kernel) V1rr_ok

theorem V1_ok : V1.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok (by decide +kernel) V1r_ok

theorem V2ll_ok : V2ll.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lll_ok (by decide +kernel) V2llr_ok

theorem V2lr_ok : V2lr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrl_ok (by decide +kernel) V2lrr_ok

theorem V2l_ok : V2l.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2ll_ok (by decide +kernel) V2lr_ok

theorem V2rl_ok : V2rl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rll_ok (by decide +kernel) V2rlr_ok

theorem V2rr_ok : V2rr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrl_ok (by decide +kernel) V2rrr_ok

theorem V2r_ok : V2r.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rl_ok (by decide +kernel) V2rr_ok

theorem V2_ok : V2.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2l_ok (by decide +kernel) V2r_ok

theorem V3ll_ok : V3ll.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lll_ok (by decide +kernel) V3llr_ok

theorem V3lr_ok : V3lr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrl_ok (by decide +kernel) V3lrr_ok

theorem V3l_ok : V3l.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3ll_ok (by decide +kernel) V3lr_ok

theorem V3rl_ok : V3rl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rll_ok (by decide +kernel) V3rlr_ok

theorem V3rr_ok : V3rr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrl_ok (by decide +kernel) V3rrr_ok

theorem V3r_ok : V3r.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rl_ok (by decide +kernel) V3rr_ok

theorem V3_ok : V3.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3l_ok (by decide +kernel) V3r_ok

/-- **Every level passes the Bellman check.** -/
theorem hT : ∀ t, (T (t + 1)).All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · exact V3_ok
  · exact V4_ok
  · have e : T (t + 5) = .leaf := by simp only [T, show t + 5 ≠ 1 by omega, show t + 5 ≠ 2 by omega, show t + 5 ≠ 3 by omega, show t + 5 ≠ 4 by omega, if_false]
    show (T (t + 5)).All _
    rw [e]; trivial

theorem lam_pos : (0 : ℝ) < 3 := by norm_num

theorem hk : (6 : ℕ) ≤ 12 := by norm_num

/-- **Lower end** of `F*_4` at (4, 8, 6), λ = 3: K4(a) at the owner's hull point `q̂`,
with `𝓡_4(s̄_0) ≤ M̂` certified by the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 12)) (hA : #A = 4) :
    ((4023479889406705622245119402233 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 4) := by
  have hB : #Aᶜ = 8 := card_compl_eq A hA (by norm_num)
  have hl : (3 : ℝ) = ((3 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree A lam_pos hk (r := 4) (by norm_num) hl hA hB (N := 21) (by norm_num) qh lo T DD Mh LL
    (by decide +kernel) (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (4023479889406705622245119402233 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- The hull point's coordinates are exactly `q̂` (TGCert's `qcombQ`, the realised terminal vector). -/
theorem q_eq : ∀ w ∈ Wc 4 8 6, qcombQ 12 4 8 6 4 (3 : ℚ) th fs w = qh w := by decide +kernel

theorem hw_up : ∀ w ∈ Wc 4 8 6, 0 < qcombQ 12 4 8 6 4 (3 : ℚ) th fs w ∧ |up w| ≤ 1 ∧
    PwQ 4 8 6 (3 : ℚ) w / qcombQ 12 4 8 6 4 (3 : ℚ) th fs w ≤ taylorQ (up w) 21 - errQ (up w) 21 := by
  intro w hw
  rw [q_eq w hw]
  revert w
  decide +kernel

/-- **Upper end** of `F*_4`: `Φ` of the explicit hull point of the owner's count table(s) (K4(c)); the hull point
lies in `conv 𝒱_4`. -/
theorem upper (A : Finset (Fin 12)) (hA : #A = 4) :
    hullPt A 3 6 4 th fs ∈ convexHull ℝ (↑(Vr A 3 6 4) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 3 6 4 th fs) ≤ ((4023479889406705622245119402234 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 4) ≤ ((4023479889406705622245119402234 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 8 := card_compl_eq A hA (by norm_num)
  have hl : (3 : ℝ) = ((3 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_cert A lam_pos hk (r := 4) (by norm_num) hl hA hB (N := 21) (by norm_num) th fs up UU
    (by decide +kernel) hw_up (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (4023479889406705622245119402234 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** `F*_4 ∈ [4023479889406705622245119402233·10⁻32, 4023479889406705622245119402234·10⁻32]` at (n_A, n_B, k) = (4, 8, 6), λ = 3
(width 1e-32), for every group `A` of size 4. -/
theorem bracket (A : Finset (Fin 12)) (hA : #A = 4) :
    ((4023479889406705622245119402233 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 4) ∧
    sInf (capKLSetAS (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 4) ≤ ((4023479889406705622245119402234 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486Data.lean <==
/-
A36W.TGCert3I486Data (namespace A36W.TGCert3.I486): certificate data for (n_A, n_B, k) = (4, 8, 6), λ = 3, r = 4 (generated by gen_adaptive.py; every literal is re-checked by the kernel). -/

import A36W.TGCert3Core



set_option autoImplicit false



namespace A36W.TGCert3.I486



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂ (the owner's hull point, exactly). -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (31412046607467677006211 / 16208651582431821936521920 : ℚ) else
  if w = 1 then (1030059918070325282701803969 / 21573715256216754997510675520 : ℚ) else
  if w = 2 then (3166285834964354624045297901 / 10786857628108377498755337760 : ℚ) else
  if w = 3 then (83937703626664487738144943 / 187597523967102217369658048 : ℚ) else
  (2902770666300328122063285 / 17054320360645656124514368 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 21). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (1214255668127426110822671454783807 / 10000000000000000000000000000000000 : ℚ) else
  if w = 1 then (952291534168945128726694549098619 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (12721308634786395905420633795997 / 2000000000000000000000000000000000 : ℚ) else
  if w = 3 then (548189545928987914643370091706101 / 10000000000000000000000000000000000 : ℚ) else
  (405036459364964579471749980594127 / 10000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q̂_w) ≤ u_w (Taylor order 21). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (121425566812742611082267145478381 / 1000000000000000000000000000000000 : ℚ) else
  if w = 1 then (476145767084472564363347274549311 / 5000000000000000000000000000000000 : ℚ) else
  if w = 2 then (15901635793482994881775792244997 / 2500000000000000000000000000000000 : ℚ) else
  if w = 3 then (68523693241123489330421261463263 / 1250000000000000000000000000000000 : ℚ) else
  (40503645936496457947174998059413 / 1000000000000000000000000000000000 : ℚ)

/-- The default value off the tables (at least Σ_w P_w/q̂_w). -/
def DD : ℚ := (6 : ℚ)

/-- The certificate's value at the root, `V̂_4(s̄_0)`. -/
def Mh : ℚ := (5000000000000000000000000000000000000001 / 5000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (4023479889406705622245119402233 / 100000000000000000000000000000000 : ℚ)
def UU : ℚ := (2011739944703352811122559701117 / 50000000000000000000000000000000 : ℚ)

/-- Level 1 table, subtree `V1lll`. -/
def V1lll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 33 (0, 0, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34 (0, 0, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35 (0, 0, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36 (0, 0, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 1059 (0, 1, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 1060 (0, 1, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1088 (0, 1, some (1, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf) 1089 (0, 1, some (1, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 1090 (0, 1, some (1, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1091 (0, 1, some (1, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1092 (0, 1, some (1, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 2083 (0, 2, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (5645526599447903197690732920382447602013 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2113 (0, 2, some (1, 1)) (5499554372923152984963579774351067988841 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2114 (0, 2, some (1, 2)) (1006380926237165352988714577190557414151 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2115 (0, 2, some (1, 3)) (5281746750820472475774304337902393939027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2116 (0, 2, some (1, 4)) (260333776584316388145671533199670601667 / 500000000000000000000000000000000000000 : ℚ) .leaf)))) 2144 (0, 2, some (2, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 2147 (0, 2, some (2, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2148 (0, 2, some (2, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3105 (0, 3, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3106 (0, 3, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3107 (0, 3, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 3136 (0, 3, some (1, 0)) (2509122933087956976751436853503310045339 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3137 (0, 3, some (1, 1)) (2444246387965845771094924344156030217263 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3138 (0, 3, some (1, 2)) (4472804116609623791060953676402477396227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (4694886000729308867354937189246572390247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 3140 (0, 3, some (1, 4)) (4628156028165624678145271701327477362969 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3168 (0, 3, some (2, 0)) (2509122933087956976751436853503310045339 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3169 (0, 3, some (2, 1)) (2444246387965845771094924344156030217263 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3170 (0, 3, some (2, 2)) (4472804116609623791060953676402477396227 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3171 (0, 3, some (2, 3)) (4694886000729308867354937189246572390247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3172 (0, 3, some (2, 4)) (4628156028165624678145271701327477362969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3200 (0, 3, some (3, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 3201 (0, 3, some (3, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3202 (0, 3, some (3, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 3203 (0, 3, some (3, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf)) 4130 (0, 4, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4131 (0, 4, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 1 table, subtree `V1llr`. -/
def V1llr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 4162 (0, 4, some (1, 2)) (84913390651260826658422792450453281819 / 200000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (2228236910502386825717284642552572443027 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4164 (0, 4, some (1, 4)) (4393132479860339049958207122744441403131 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4192 (0, 4, some (2, 0)) (423414494958592739826804969028683570151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4193 (0, 4, some (2, 1)) (4124665779692364738722684830763300991631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4194 (0, 4, some (2, 2)) (1886964236694685036853839832232295151533 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4195 (0, 4, some (2, 3)) (3961310063115354356830728253426795454271 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4196 (0, 4, some (2, 4)) (781001329752949164437014599599011805001 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4224 (0, 4, some (3, 0)) (2381706534142084161525777950786345082099 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (928049800430782066212604086921742723117 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 4226 (0, 4, some (3, 2)) (84913390651260826658422792450453281819 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 4227 (0, 4, some (3, 3)) (2228236910502386825717284642552572443027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4256 (0, 4, some (4, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf) 4257 (0, 4, some (4, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 4258 (0, 4, some (4, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5155 (0, 5, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5156 (0, 5, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 5186 (0, 5, some (1, 2)) (4122136273867429285841774908172523168363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5187 (0, 5, some (1, 3)) (4326806938272131052154310113609641114851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (266581787222339981461167649996462696107 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 5217 (0, 5, some (2, 1)) (3801291982564483343206826340031458193887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5218 (0, 5, some (2, 2)) (1739026240537821729964498789385283211653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (114085729817722205476724973698691709083 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 5220 (0, 5, some (2, 4)) (719770825500317949945152654990449279489 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 5248 (0, 5, some (3, 0)) (3902187985538390690243834594568347782511 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5249 (0, 5, some (3, 1)) (3801291982564483343206826340031458193887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (1739026240537821729964498789385283211653 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 5251 (0, 5, some (3, 3)) (114085729817722205476724973698691709083 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5280 (0, 5, some (4, 0)) (4624815390267722299548248408377301075569 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5281 (0, 5, some (4, 1)) (4505234942298646925282164551148394896459 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5282 (0, 5, some (4, 2)) (4122136273867429285841774908172523168363 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5312 (0, 5, some (5, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5313 (0, 5, some (5, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6180 (0, 6, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (4245231120451125639607690600808894305417 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6212 (0, 6, some (1, 4)) (4184892241903234120140038792432976492847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (828297058631411813159435866000458777079 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 6243 (0, 6, some (2, 3)) (1738846666936781061983310070091323107499 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6244 (0, 6, some (2, 4)) (171413186228356469560935988938054717147 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6273 (0, 6, some (3, 1)) (1718610741538485307801118679484708746513 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6274 (0, 6, some (3, 2)) (1572470197245570864044866526860245959611 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 6275 (0, 6, some (3, 3)) (825272929815698824339735052797249052973 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6304 (0, 6, some (4, 0)) (3717219160130306632224350894078977844947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6305 (0, 6, some (4, 1)) (1810552879974700571181425440115577938713 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 6306 (0, 6, some (4, 2)) (828297058631411813159435866000458777079 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 6336 (0, 6, some (5, 0)) (1134405261270235178291122709374688063033 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6337 (0, 6, some (5, 1)) (276268444820358363522556372087948293871 / 625000000000000000000000000000000000000 : ℚ) .leaf) 6368 (0, 6, some (6, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 7236 (0, 7, some (1, 4)) (4129616972628025875383369532410417969171 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7267 (0, 7, some (2, 3)) (1683528998595548775098270386245015025317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7268 (0, 7, some (2, 4)) (829800221158859366034788438064721974901 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 7298 (0, 7, some (3, 2)) (1478147915016550697383317146244577694373 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7299 (0, 7, some (3, 3)) (620616130042263100452226395185362338933 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7329 (0, 7, some (4, 1)) (3231044872939407341504667562011966267361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7330 (0, 7, some (4, 2)) (1478147915016550697383317146244577694373 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 1 table, subtree `V1ll`. -/
def V1ll : KTree ℚ :=
  .node V1lll 4161 (0, 4, some (1, 1)) (928049800430782066212604086921742723117 / 2000000000000000000000000000000000000000 : ℚ) V1llr

/-- Level 1 table, subtree `V1lrl`. -/
def V1lrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 7361 (0, 7, some (5, 1)) (876477016313858328316153310007586335547 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7392 (0, 7, some (6, 0)) (2238843415786291184722852171572758589699 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 8292 (0, 8, some (2, 4)) (648673467729378187845391520467733925931 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 8323 (0, 8, some (3, 3)) (1487508618690176752092456102167893133277 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8354 (0, 8, some (4, 2)) (2751822845179749012078516422005430429319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8385 (0, 8, some (5, 1)) (154885020327936994158940997325234390779 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 8416 (0, 8, some (6, 0)) (3516738554319171144752906505457962660287 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 32768 (1, 0, none) (0 : ℚ) (.node (.node (.node .leaf 32800 (1, 0, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf) 32801 (1, 0, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 32802 (1, 0, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 32803 (1, 0, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 32834 (1, 0, some (1, 2)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33856 (1, 1, some (1, 0)) (3446344747234767503897684430596378718849 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33857 (1, 1, some (1, 1)) (1269667401339889846736393393698153790641 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (26283812694285039523456155963537166261 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 33859 (1, 1, some (1, 3)) (3258864158499838896374698769615193889943 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33888 (1, 1, some (2, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33889 (1, 1, some (2, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33890 (1, 1, some (2, 2)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 33891 (1, 1, some (2, 3)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf) 34848 (1, 2, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 34849 (1, 2, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34850 (1, 2, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34851 (1, 2, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34880 (1, 2, some (1, 0)) (1133782513572728942212171378863905360309 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 34881 (1, 2, some (1, 1)) (5272388676219042119627340398645613875483 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (2672274545106847256610110195156476017643 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (1337713494136285168928934165112488322499 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 34912 (1, 2, some (2, 0)) (2572198995020701110780779050241029014651 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34913 (1, 2, some (2, 1)) (947623483215777844794509355063345103219 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (49042682578257799693912360981527074073 / 100000000000000000000000000000000000000 : ℚ) .leaf) 34915 (1, 2, some (2, 3)) (4864543583533287215579725277093234028137 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34944 (1, 2, some (3, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 34947 (1, 2, some (3, 3)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35873 (1, 3, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35874 (1, 3, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 35875 (1, 3, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35904 (1, 3, some (1, 0)) (1028572955161098947173381889650525063663 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (964309867469874832861310272055952299081 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (4803755514775444753900722262427121632801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (484706225820521484281135027010118541479 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35936 (1, 3, some (2, 0)) (87328812829894105964307454778037557329 / 200000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (505736970397475525672976620191703059359 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 1 table, subtree `V1lrr`. -/
def V1lrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 35939 (1, 3, some (2, 3)) (2062158071694024995226508158493088881873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (29705183662178281242660461895113210469 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 35969 (1, 3, some (3, 1)) (5464494157772296975975887161737257051 / 12500000000000000000000000000000000000 : ℚ) .leaf)) 35970 (1, 3, some (3, 2)) (2268919614250319383672385941701640750927 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35971 (1, 3, some (3, 3)) (4495386864158891390038798538658074696283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36001 (1, 3, some (4, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 36002 (1, 3, some (4, 2)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 36899 (1, 4, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36929 (1, 4, some (1, 1)) (458981437720865248743199179874358625579 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36930 (1, 4, some (1, 2)) (4513083093064581934367285435784772981671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (2290549844590467972778212305194089334141 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 36960 (1, 4, some (2, 0)) (160482014239944516142303438896344722217 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36961 (1, 4, some (2, 1)) (3736882315605338144819050035270814849881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (3776111137456543874964619151346667504493 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36963 (1, 4, some (2, 3)) (3785918979815772150164961865063669338851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (490614296625440262241895283893869413321 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (1813504510109761644239048323249769818643 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (93190526014529715919722218600532882667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 36995 (1, 4, some (3, 3)) (463639969275329571794466845517190996103 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37024 (1, 4, some (4, 0)) (4569927769688160357516370180479450280039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37025 (1, 4, some (4, 1)) (4199324041228843980368659216956484598833 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37026 (1, 4, some (4, 2)) (4367928177638718231482605670009790639347 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37056 (1, 4, some (5, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37057 (1, 4, some (5, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 37923 (1, 5, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 37954 (1, 5, some (1, 2)) (867234845596387167765432985688312757449 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37955 (1, 5, some (1, 3)) (1105428000833807358726903353484731720587 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37985 (1, 5, some (2, 1)) (889815052697428208068573988486062042853 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37986 (1, 5, some (2, 2)) (1781290892879418743071962169505822725279 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37987 (1, 5, some (2, 3)) (3587176899554148745596905851532408032977 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38016 (1, 5, some (3, 0)) (444672583068037936045083468228848494797 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38017 (1, 5, some (3, 1)) (165046422051523742946613048245164151319 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 38018 (1, 5, some (3, 2)) (3362735113234981980259403430652803708759 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38019 (1, 5, some (3, 3)) (1679615848736739924967152524444854297771 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38048 (1, 5, some (4, 0)) (184889832355941147842209284506675833499 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 38049 (1, 5, some (4, 1)) (1705515492619285550131510962144345303519 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38050 (1, 5, some (4, 2)) (3519039855174065832850976591103959249869 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38080 (1, 5, some (5, 0)) (557862495002551363598969068134378671707 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (2049094282408231249081825858008270274433 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 38112 (1, 5, some (6, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (2158763362849939196834798985221010259023 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39010 (1, 6, some (2, 2)) (1709804410259509327994971681119843463059 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 39011 (1, 6, some (2, 3)) (3455834851203299424366604688414418793061 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39041 (1, 6, some (3, 1)) (24916928127147141974773613858020273931 / 80000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39042 (1, 6, some (3, 2)) (3148384169621527295748362510088994250347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39043 (1, 6, some (3, 3)) (3156078602279400932152060381255072049487 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39072 (1, 6, some (4, 0)) (1655062401223035157762263878461130164973 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39073 (1, 6, some (4, 1)) (122558859426623476344939308458496875923 / 400000000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (3137794099896356878394818238189366001021 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39104 (1, 6, some (5, 0)) (444854942878657205051407440765159807657 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 39105 (1, 6, some (5, 1)) (3278741786868053308094395468838428266643 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39136 (1, 6, some (6, 0)) (2196206870416313503729383942471672054381 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40035 (1, 7, some (2, 3)) (336268104873007852919317223501816692921 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 1 table, subtree `V1lr`. -/
def V1lr : KTree ℚ :=
  .node V1lrl 35938 (1, 3, some (2, 2)) (516782462273282004509466031184895538473 / 1250000000000000000000000000000000000000 : ℚ) V1lrr

/-- Level 1 table, subtree `V1l`. -/
def V1l : KTree ℚ :=
  .node V1ll 7360 (0, 7, some (5, 0)) (899740956061234561761691491276346526853 / 2500000000000000000000000000000000000000 : ℚ) V1lr

/-- Level 1 table, subtree `V1rll`. -/
def V1rll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 40067 (1, 7, some (3, 3)) (3021876462240677188658639317833709924591 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40097 (1, 7, some (4, 1)) (1432582958982307398596100917330250576401 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40098 (1, 7, some (4, 2)) (364352794070464666995198144417057750049 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 40128 (1, 7, some (5, 0)) (3154371166568650917372785242159929279299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40129 (1, 7, some (5, 1)) (2914771555963123045564074838833734683529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40160 (1, 7, some (6, 0)) (3464925914798938202209786021427689886363 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41091 (1, 8, some (3, 3)) (2926147715139167059706999979919189129859 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 41122 (1, 8, some (4, 2)) (2766349568288815458285804505512803785543 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41153 (1, 8, some (5, 1)) (1352564575863409236627979296185493572753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41184 (1, 8, some (6, 0)) (761790968029158117019903761899164712211 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 65536 (2, 0, none) (0 : ℚ) .leaf)) 65568 (2, 0, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 65600 (2, 0, some (1, 0)) (5499554372923152984963579774351067988841 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1006380926237165352988714577190557414151 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 65602 (2, 0, some (1, 2)) (5281746750820472475774304337902393939027 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65632 (2, 0, some (2, 0)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 65633 (2, 0, some (2, 1)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65634 (2, 0, some (2, 2)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf) 66560 (2, 1, none) (0 : ℚ) .leaf)) 66592 (2, 1, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 66624 (2, 1, some (1, 0)) (2572198995020701110780779050241029014651 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66625 (2, 1, some (1, 1)) (947623483215777844794509355063345103219 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66626 (2, 1, some (1, 2)) (49042682578257799693912360981527074073 / 100000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (5272388676219042119627340398645613875483 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 66657 (2, 1, some (2, 1)) (2672274545106847256610110195156476017643 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (1337713494136285168928934165112488322499 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 66689 (2, 1, some (3, 1)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66690 (2, 1, some (3, 2)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 67617 (2, 2, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67618 (2, 2, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (1228061430420385865123073582816153149939 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (4551632733577279731056789581725327534231 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67650 (2, 2, some (1, 2)) (4651042160459538040585194280664059846257 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67680 (2, 2, some (2, 0)) (4361258018278873900261403721928831709389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67681 (2, 2, some (2, 1)) (2145088508063698986309777663816694203029 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 67682 (2, 2, some (2, 2)) (1085552949598474210354844202849307378799 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (4551632733577279731056789581725327534231 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (4651042160459538040585194280664059846257 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67714 (2, 2, some (3, 2)) (2319927830655778119629821678304724992107 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 67744 (2, 2, some (4, 0)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67745 (2, 2, some (4, 1)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 68608 (2, 3, none) (0 : ℚ) (.node (.node (.node .leaf 68641 (2, 3, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68642 (2, 3, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 68672 (2, 3, some (1, 0)) (594377830518313022749271995912387860063 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 68673 (2, 3, some (1, 1)) (4428897559235956319785540782543187970229 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68674 (2, 3, some (1, 2)) (2237695488863137111090144682279506669329 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (497851179700213356980110523013241997907 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 1 table, subtree `V1rlr`. -/
def V1rlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 68706 (2, 3, some (2, 2)) (3911758320863547231227076518938564291187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (3805672690816574125507371149769472522071 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68737 (2, 3, some (3, 1)) (190487739332512884596308429657215877047 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 68738 (2, 3, some (3, 2)) (3829875501661678257955721635095804210497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68768 (2, 3, some (4, 0)) (1074669339324303196586102710073937670307 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68769 (2, 3, some (4, 1)) (4417921233281408754712757029951188511621 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68770 (2, 3, some (4, 2)) (4395993782758680384421611572311144259347 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68800 (2, 3, some (5, 0)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68801 (2, 3, some (5, 1)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69666 (2, 4, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 69697 (2, 4, some (1, 1)) (2172400030999580586104916964077299909309 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69698 (2, 4, some (1, 2)) (543606839867986676962879080049384376611 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69728 (2, 4, some (2, 0)) (3773372614545247473142905636574842721663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69729 (2, 4, some (2, 1)) (904254668688320361595978886128126264627 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 69730 (2, 4, some (2, 2)) (917114598449603203950385271821570606319 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69760 (2, 4, some (3, 0)) (138772678169570917649646830817451714477 / 400000000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (53472202394204522910021478940331779461 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 69762 (2, 4, some (3, 2)) (690882416541844245800421737303429271459 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (3526100322197770584055003768754908614053 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (3564159496438528357208933183591137063557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (3569370551433906039734200769589887904007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69824 (2, 4, some (5, 0)) (4163856183152552612625759184922718026169 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69825 (2, 4, some (5, 1)) (1073925737052632395279228696015612564047 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69856 (2, 4, some (6, 0)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (4254540510136942251036447933564128885999 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70753 (2, 5, some (2, 1)) (3470366274016208259788571355299344591947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70754 (2, 5, some (2, 2)) (877500175447520229851956697456898452033 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70784 (2, 5, some (3, 0)) (654738706814124641526855833020062368349 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 70785 (2, 5, some (3, 1)) (199722442783015335296619247264855744229 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70786 (2, 5, some (3, 2)) (1615441360272891256942194588082552238689 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70816 (2, 5, some (4, 0)) (1591239380756767077334194823154462422397 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70817 (2, 5, some (4, 1)) (3175480493643369934823153825415065418977 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70818 (2, 5, some (4, 2)) (49895469112168341551056276870575187841 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70848 (2, 5, some (5, 0)) (3360555399308082869465933681415341979183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (341843062640670528208638895878555735609 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 70880 (2, 5, some (6, 0)) (2039639690774878601899361533255009456113 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71778 (2, 6, some (2, 2)) (1698869364857117523143339611916066560029 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71809 (2, 6, some (3, 1)) (609360303607413254798946326631593508333 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 71810 (2, 6, some (3, 2)) (770139917292296236798220045052587297621 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 71840 (2, 6, some (4, 0)) (2983484524946998578370979116695474340077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71841 (2, 6, some (4, 1)) (2947131364762772779153470837694659779201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71842 (2, 6, some (4, 2)) (2970862104737522855215230719027136149017 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71872 (2, 6, some (5, 0)) (1501643381462555359149725568710846724831 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71873 (2, 6, some (5, 1)) (3020136726602485347420024994633851198911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71904 (2, 6, some (6, 0)) (3251420448517588200924802960967167148433 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72834 (2, 7, some (3, 2)) (2971741380327443408461567167013198541617 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72865 (2, 7, some (4, 1)) (1397785557518619110002773416854303738961 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72866 (2, 7, some (4, 2)) (705343396385615029364304297788691911587 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72896 (2, 7, some (5, 0)) (1398332550609573861570728899501549943191 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72897 (2, 7, some (5, 1)) (2786137460558799117517259959645808899441 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72928 (2, 7, some (6, 0)) (2881456727331868802810242899314477432733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73890 (2, 8, some (4, 2)) (1356481692978849870691186180128950165921 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 73921 (2, 8, some (5, 1)) (65759376310418628660331421142388503531 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 73952 (2, 8, some (6, 0)) (2667047595528284386820400187794307488553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 1 table, subtree `V1rl`. -/
def V1rl : KTree ℚ :=
  .node V1rll 68705 (2, 3, some (2, 1)) (963324500488734722630638732515576856349 / 2500000000000000000000000000000000000000 : ℚ) V1rlr

/-- Level 1 table, subtree `V1rrl`. -/
def V1rrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 98368 (3, 0, some (1, 0)) (2444246387965845771094924344156030217263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (4472804116609623791060953676402477396227 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98400 (3, 0, some (2, 0)) (4472804116609623791060953676402477396227 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98401 (3, 0, some (2, 1)) (4694886000729308867354937189246572390247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98432 (3, 0, some (3, 0)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98433 (3, 0, some (3, 1)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf))) 99360 (3, 1, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99361 (3, 1, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99392 (3, 1, some (1, 0)) (29705183662178281242660461895113210469 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 99393 (3, 1, some (1, 1)) (5464494157772296975975887161737257051 / 12500000000000000000000000000000000000 : ℚ) .leaf)) 99424 (3, 1, some (2, 0)) (505736970397475525672976620191703059359 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (516782462273282004509466031184895538473 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (4803755514775444753900722262427121632801 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99457 (3, 1, some (3, 1)) (484706225820521484281135027010118541479 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf)) 100384 (3, 2, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100385 (3, 2, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100416 (3, 2, some (1, 0)) (18170899875016306008959084588661830123 / 39062500000000000000000000000000000000 : ℚ) .leaf)) 100417 (3, 2, some (1, 1)) (1074669339324303196586102710073937670307 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100448 (3, 2, some (2, 0)) (3805672690816574125507371149769472522071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100449 (3, 2, some (2, 1)) (190487739332512884596308429657215877047 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (963324500488734722630638732515576856349 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (3911758320863547231227076518938564291187 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (2237695488863137111090144682279506669329 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (1121753771797265822271099811870716841141 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 100544 (3, 2, some (5, 0)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100545 (3, 2, some (5, 1)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf) 101409 (3, 3, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101440 (3, 3, some (1, 0)) (8935196901283555492161045770416355107 / 19531250000000000000000000000000000000 : ℚ) .leaf)) 101441 (3, 3, some (1, 1)) (4245021143300507791836755356099901011291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101472 (3, 3, some (2, 0)) (22843239204867640765373963920568183453 / 62500000000000000000000000000000000000 : ℚ) .leaf) 101473 (3, 3, some (2, 1)) (225331420788746631522065820719752025383 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 101504 (3, 3, some (3, 0)) (691756954933200500065844666592656328823 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101505 (3, 3, some (3, 1)) (1748080454646428579588285064199869994471 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101536 (3, 3, some (4, 0)) (225331420788746631522065820719752025383 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 101537 (3, 3, some (4, 1)) (3639216021290372981993991044232055421677 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101568 (3, 3, some (5, 0)) (4324505032452394521938533218432103534927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101569 (3, 3, some (5, 1)) (2159999805474202578404259933699658304747 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101600 (3, 3, some (6, 0)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 102465 (3, 4, some (1, 1)) (32849465792625626626898807332350947077 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102496 (3, 4, some (2, 0)) (111005775759230658896019123165565044547 / 312500000000000000000000000000000000000 : ℚ) .leaf) 102497 (3, 4, some (2, 1)) (173370176026923034111648652139631722421 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 102528 (3, 4, some (3, 0)) (3242387322473131986921438861044692462377 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102529 (3, 4, some (3, 1)) (3253973773339356410103567540132097660933 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102560 (3, 4, some (4, 0)) (3212202966281084952596445920751278885429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102561 (3, 4, some (4, 1)) (3244176155196086767156946183411857604117 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102592 (3, 4, some (5, 0)) (1722808427540890806653186754239944346233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102593 (3, 4, some (5, 1)) (173248156639473408163389850245052735559 / 500000000000000000000000000000000000000 : ℚ) .leaf) 102624 (3, 4, some (6, 0)) (2118011017430040892916502310777822050689 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103521 (3, 5, some (2, 1)) (1684759367413776166868126803871029731839 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103552 (3, 5, some (3, 0)) (77644458222727500485382882988002225851 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103553 (3, 5, some (3, 1)) (3093802309788574838770572405134852617743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103584 (3, 5, some (4, 0)) (2986038964764556954548064354104841729539 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 1 table, subtree `V1rrr`. -/
def V1rrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 103616 (3, 5, some (5, 0)) (1523483034679199599702082551745026358399 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103617 (3, 5, some (5, 1)) (3071145919288657779236557034038038810151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103648 (3, 5, some (6, 0)) (3340029608684220595418754042065468717899 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104577 (3, 6, some (3, 1)) (2979835809455141910573116735075065271983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104608 (3, 6, some (4, 0)) (1419649726077648144610810800538576186627 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104609 (3, 6, some (4, 1)) (2848537357847342471929637637842073237433 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104640 (3, 6, some (5, 0)) (2814773944207328762596064692088066915409 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104641 (3, 6, some (5, 1)) (709031652493008384022115607862397227167 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104672 (3, 6, some (6, 0)) (1466434008835094577865695326531505222517 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105633 (3, 7, some (4, 1)) (683300254983406815862108536657795985903 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 105664 (3, 7, some (5, 0)) (2662144912408263018069608623884796180731 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105665 (3, 7, some (5, 1)) (2677257041010240032219280099932496438339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105696 (3, 7, some (6, 0)) (336821232692608875853810418275041991107 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106689 (3, 8, some (5, 1)) (256168201137428309886648339758817264221 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 106720 (3, 8, some (6, 0)) (253692369896253982107118240599274465049 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf) 131104 (4, 0, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 131136 (4, 0, some (1, 0)) (928049800430782066212604086921742723117 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 131168 (4, 0, some (2, 0)) (1886964236694685036853839832232295151533 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131200 (4, 0, some (3, 0)) (2228236910502386825717284642552572443027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131232 (4, 0, some (4, 0)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 132096 (4, 1, none) (0 : ℚ) (.node (.node (.node .leaf 132128 (4, 1, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf) 132160 (4, 1, some (1, 0)) (4569927769688160357516370180479450280039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132192 (4, 1, some (2, 0)) (1813504510109761644239048323249769818643 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 132224 (4, 1, some (3, 0)) (3776111137456543874964619151346667504493 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (2290549844590467972778212305194089334141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132288 (4, 1, some (5, 0)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)))) 133152 (4, 2, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133184 (4, 2, some (1, 0)) (1128477980688117357435359402506566366571 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (3526100322197770584055003768754908614053 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133248 (4, 2, some (3, 0)) (53472202394204522910021478940331779461 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 133280 (4, 2, some (4, 0)) (917114598449603203950385271821570606319 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133312 (4, 2, some (5, 0)) (4378878051213560480464972963296396524631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133344 (4, 2, some (6, 0)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 134208 (4, 3, some (1, 0)) (4468668483302194925958112471845051445427 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134240 (4, 3, some (2, 0)) (3453210461711734108798165848859510465271 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (3212202966281084952596445920751278885429 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134304 (4, 3, some (4, 0)) (3253973773339356410103567540132097660933 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134336 (4, 3, some (5, 0)) (3505732118647767484683582005387483156877 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134368 (4, 3, some (6, 0)) (4260706113077191258405281514694347266807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (1699187670848720284087846700055469370247 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 135296 (4, 4, some (3, 0)) (3075525361963006506835851194794873302367 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135328 (4, 4, some (4, 0)) (1505917838412958460822738746924093270723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135360 (4, 4, some (5, 0)) (1549011326571708647545629908527464327471 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135392 (4, 4, some (6, 0)) (169199880808879231363429937044592363487 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 136320 (4, 5, some (3, 0)) (2980582992894543832573289491946751475347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136352 (4, 5, some (4, 0)) (713196419458924014994415895876836554089 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (356832053788325235471944628264535215467 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 136416 (4, 5, some (6, 0)) (2977252270084241924844224322038520452763 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137376 (4, 6, some (4, 0)) (685200407244214145296870019552409345253 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137408 (4, 6, some (5, 0)) (2691518638701711896939396332474273004907 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137440 (4, 6, some (6, 0)) (341737046877223886595347909731152807939 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 138432 (4, 7, some (5, 0)) (2574459634745641093215350596387432279959 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138464 (4, 7, some (6, 0)) (51392413852676446581858029258738431751 / 200000000000000000000000000000000000000 : ℚ) .leaf) 139488 (4, 8, some (6, 0)) (1225322903869233453669619114520076169391 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 1 table, subtree `V1rr`. -/
def V1rr : KTree ℚ :=
  .node V1rrl 103585 (3, 5, some (4, 1)) (601576333618983691410669047023738679497 / 2000000000000000000000000000000000000000 : ℚ) V1rrr

/-- Level 1 table, subtree `V1r`. -/
def V1r : KTree ℚ :=
  .node V1rl 98337 (3, 0, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) V1rr

/-- Level 1 table, subtree `V1`. -/
def V1 : KTree ℚ :=
  .node V1l 40066 (1, 7, some (3, 2)) (1502611679944077828514832153284102765751 / 5000000000000000000000000000000000000000 : ℚ) V1r

/-- Level 2 table, subtree `V2lll`. -/
def V2lll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 33 (0, 0, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34 (0, 0, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35 (0, 0, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36 (0, 0, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 1059 (0, 1, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 1060 (0, 1, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1088 (0, 1, some (1, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf) 1089 (0, 1, some (1, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 1090 (0, 1, some (1, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1091 (0, 1, some (1, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1092 (0, 1, some (1, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 2083 (0, 2, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 2113 (0, 2, some (1, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2114 (0, 2, some (1, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2115 (0, 2, some (1, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2116 (0, 2, some (1, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)))) 2144 (0, 2, some (2, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 2147 (0, 2, some (2, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2148 (0, 2, some (2, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3105 (0, 3, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3106 (0, 3, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3107 (0, 3, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 3136 (0, 3, some (1, 0)) (2509122933087956976751436853503310045339 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 3137 (0, 3, some (1, 1)) (9776985551863383084379697376624120869051 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3138 (0, 3, some (1, 2)) (4472804116609623791060953676402477396227 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (9389772001458617734709874378493144780493 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 3140 (0, 3, some (1, 4)) (4628156028165624678145271701327477362969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3168 (0, 3, some (2, 0)) (2509122933087956976751436853503310045339 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3169 (0, 3, some (2, 1)) (9776985551863383084379697376624120869051 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3170 (0, 3, some (2, 2)) (4472804116609623791060953676402477396227 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3171 (0, 3, some (2, 3)) (9389772001458617734709874378493144780493 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3172 (0, 3, some (2, 4)) (4628156028165624678145271701327477362969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3200 (0, 3, some (3, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 3201 (0, 3, some (3, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3202 (0, 3, some (3, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 3203 (0, 3, some (3, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf)) 4130 (0, 4, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4131 (0, 4, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 2 table, subtree `V2llr`. -/
def V2llr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 4162 (0, 4, some (1, 2)) (84913390651260826658422792450453281819 / 100000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (8912947642009547302869138570210289772109 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4164 (0, 4, some (1, 4)) (4393132479860339049958207122744441403131 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4192 (0, 4, some (2, 0)) (8468289899171854796536099380573671403019 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4193 (0, 4, some (2, 1)) (4124665779692364738722684830763300991631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4194 (0, 4, some (2, 2)) (7547856946778740147415359328929180606133 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4195 (0, 4, some (2, 3)) (7922620126230708713661456506853590908541 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4196 (0, 4, some (2, 4)) (781001329752949164437014599599011805001 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4224 (0, 4, some (3, 0)) (9526826136568336646103111803145380328397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (928049800430782066212604086921742723117 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 4226 (0, 4, some (3, 2)) (84913390651260826658422792450453281819 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 4227 (0, 4, some (3, 3)) (8912947642009547302869138570210289772109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4256 (0, 4, some (4, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf) 4257 (0, 4, some (4, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 4258 (0, 4, some (4, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5155 (0, 5, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5156 (0, 5, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 5186 (0, 5, some (1, 2)) (329770901909394342867341992653801853469 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5187 (0, 5, some (1, 3)) (4326806938272131052154310113609641114851 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (341224687644595176270294591995472251017 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 5217 (0, 5, some (2, 1)) (1979839574252335074586888718766384475983 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5218 (0, 5, some (2, 2)) (28304463550420275552807597483484427273 / 39062500000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (7605715321181480365114998246579447272199 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5220 (0, 5, some (2, 4)) (749761276562831197859534015615051332801 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 5248 (0, 5, some (3, 0)) (8129558303204980604674655405350724546899 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5249 (0, 5, some (3, 1)) (1979839574252335074586888718766384475983 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (28304463550420275552807597483484427273 / 39062500000000000000000000000000000000 : ℚ) .leaf)))) 5251 (0, 5, some (3, 3)) (7605715321181480365114998246579447272199 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5280 (0, 5, some (4, 0)) (4624815390267722299548248408377301075569 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5281 (0, 5, some (4, 1)) (4505234942298646925282164551148394896459 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5282 (0, 5, some (4, 2)) (329770901909394342867341992653801853469 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 5312 (0, 5, some (5, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5313 (0, 5, some (5, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6180 (0, 6, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (4245231120451125639607690600808894305417 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6212 (0, 6, some (1, 4)) (4184892241903234120140038792432976492847 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (869711911562982403817407659300481715933 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 6243 (0, 6, some (2, 3)) (1460631200226896092065980458876711410299 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 6244 (0, 6, some (2, 4)) (3599676910795485860779655767699149060087 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6273 (0, 6, some (3, 1)) (7561887262769335354324922189732718484657 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6274 (0, 6, some (3, 2)) (6918868867880511801797412718185082222289 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6275 (0, 6, some (3, 3)) (7262401782378149654189668464615791666163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6304 (0, 6, some (4, 0)) (1951540059068410981917784219391463368597 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6305 (0, 6, some (4, 1)) (1520864419178748479792397369697085468519 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 6306 (0, 6, some (4, 2)) (869711911562982403817407659300481715933 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 6336 (0, 6, some (5, 0)) (1134405261270235178291122709374688063033 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6337 (0, 6, some (5, 1)) (8840590234251467632721803906814345403873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6368 (0, 6, some (6, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 7236 (0, 7, some (1, 4)) (8259233945256051750766739064820835938343 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7267 (0, 7, some (2, 3)) (1767705448525326213853183905557265776583 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7268 (0, 7, some (2, 4)) (6970321857734418674692222879743664589169 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7298 (0, 7, some (3, 2)) (6610605953268462841075390570704916910947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7299 (0, 7, some (3, 3)) (6938833120611413831445031223947453928347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7329 (0, 7, some (4, 1)) (3612487670439198485987857482527267840591 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7330 (0, 7, some (4, 2)) (6610605953268462841075390570704916910947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 2 table, subtree `V2ll`. -/
def V2ll : KTree ℚ :=
  .node V2lll 4161 (0, 4, some (1, 1)) (928049800430782066212604086921742723117 / 1000000000000000000000000000000000000000 : ℚ) V2llr

/-- Level 2 table, subtree `V2lrl`. -/
def V2lrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 7361 (0, 7, some (5, 1)) (1472481387407281991571137560812745043719 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7392 (0, 7, some (6, 0)) (2238843415786291184722852171572758589699 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 8292 (0, 8, some (2, 4)) (1698906701195990491976025410748826948867 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 8323 (0, 8, some (3, 3)) (208959544054096258032035500066442130627 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8354 (0, 8, some (4, 2)) (1572470197245570864044866526860245959611 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8385 (0, 8, some (5, 1)) (10878828808747955542116093859748606019 / 15625000000000000000000000000000000000 : ℚ) (.node .leaf 8416 (0, 8, some (6, 0)) (1473680918000414574944075107049051019549 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 32768 (1, 0, none) (0 : ℚ) (.node (.node (.node .leaf 32800 (1, 0, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf) 32801 (1, 0, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 32802 (1, 0, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 32803 (1, 0, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 32834 (1, 0, some (1, 2)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33856 (1, 1, some (1, 0)) (2768023714777170269072684030429456446067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33857 (1, 1, some (1, 1)) (10297634133240316639897149216104714600553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (5219286220911811048066621474914992221959 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 33859 (1, 1, some (1, 3)) (2612721668234931970564324541235328754881 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 33888 (1, 1, some (2, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33889 (1, 1, some (2, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33890 (1, 1, some (2, 2)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 33891 (1, 1, some (2, 3)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf) 34848 (1, 2, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 34849 (1, 2, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34850 (1, 2, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34851 (1, 2, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34880 (1, 2, some (1, 0)) (2130513324197658773455090236042826698201 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 34881 (1, 2, some (1, 1)) (398422109063547046780178573984170038537 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (4990527402504566949277498099762423983619 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (10044862601083601921024746026169099523653 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34912 (1, 2, some (2, 0)) (5174763062460490574678230249066829508967 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34913 (1, 2, some (2, 1)) (1904801730624468049530484737203439419813 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (9875958451396046981318166274927007907027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34915 (1, 2, some (2, 3)) (9788055483024802283488216540380933924751 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34944 (1, 2, some (3, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 34947 (1, 2, some (3, 3)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35873 (1, 3, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35874 (1, 3, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 35875 (1, 3, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35904 (1, 3, some (1, 0)) (10285729551610989471733818896505250636631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (964309867469874832861310272055952299081 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (4803755514775444753900722262427121632801 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (9694124516410429685622700540202370829579 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35936 (1, 3, some (2, 0)) (2263404380437034032910839035050382054941 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (8420055298412014712294352912050558049309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 2 table, subtree `V2lrr`. -/
def V2lrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 35939 (1, 3, some (2, 3)) (4272855978598129132106559894835420905593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (9561531669594019102744035496584529230719 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35969 (1, 3, some (3, 1)) (2195304028607213308376000801269267471201 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 35970 (1, 3, some (3, 2)) (9144627831700144938282780648307494405061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35971 (1, 3, some (3, 3)) (2261536425620652794569520313183910879159 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36001 (1, 3, some (4, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 36002 (1, 3, some (4, 2)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 36899 (1, 4, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36929 (1, 4, some (1, 1)) (4695111778518298903113454137956740852169 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36930 (1, 4, some (1, 2)) (58271081790961509024962231337904574001 / 62500000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (9422141342585896709541695200735635450669 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36960 (1, 4, some (2, 0)) (8831535670139989119453722139574798085111 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36961 (1, 4, some (2, 1)) (8247598913127572402327545447753579127283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (8286749691489355531928896738091972098389 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36963 (1, 4, some (2, 3)) (832964849336381657144071530183288789483 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (2086874296319662053358211420654633277683 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (1940763268367345748336165331116112879337 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (7870525612426132777099232491300733286947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36995 (1, 4, some (3, 3)) (7879260605598771678618528732345841031409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37024 (1, 4, some (4, 0)) (9175824817204985207440940567598249203291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37025 (1, 4, some (4, 1)) (2104740379607856924226690969750264577607 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37026 (1, 4, some (4, 2)) (878510770280400540685534202514809487627 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 37056 (1, 4, some (5, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37057 (1, 4, some (5, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 37923 (1, 5, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 37954 (1, 5, some (1, 2)) (4552561423902146338302194992156638907399 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37955 (1, 5, some (1, 3)) (2302794882273130535628609508457267994421 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37985 (1, 5, some (2, 1)) (1608113962837532510457930241336012197249 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 37986 (1, 5, some (2, 2)) (8039838408591939889618613281421726868863 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37987 (1, 5, some (2, 3)) (1619818005234532927297904887477950013563 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38016 (1, 5, some (3, 0)) (4045426923392277995192812926547773812351 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38017 (1, 5, some (3, 1)) (3776078758636043976454243112624579260147 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38018 (1, 5, some (3, 2)) (7596116080309326159232211862421544136963 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38019 (1, 5, some (3, 3)) (238492632523570735297229322454865863621 / 312500000000000000000000000000000000000 : ℚ) .leaf) 38048 (1, 5, some (4, 0)) (3951536911067657255253549978720548371419 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38049 (1, 5, some (4, 1)) (3675379285357148230559907013137513511629 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38050 (1, 5, some (4, 2)) (3725156943847124624684167638323015894793 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38080 (1, 5, some (5, 0)) (894963692512301297896597730547433705381 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (4103406143630295942660742677068322468517 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 38112 (1, 5, some (6, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (904458788751222490398073462622644045767 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 39010 (1, 6, some (2, 2)) (1566195347458142679082532522677254978601 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 39011 (1, 6, some (2, 3)) (987492707201694653183239931833072484469 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 39041 (1, 6, some (3, 1)) (1466793020602107392795397846394152379019 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39042 (1, 6, some (3, 2)) (7346996797071009445855823247376184119781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39043 (1, 6, some (3, 3)) (924362920118543266180779794889657039891 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 39072 (1, 6, some (4, 0)) (3794204232990551989541398615281769384191 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39073 (1, 6, some (4, 1)) (1770768864961682182872663606849584844209 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (7124499122988481533787314431481285546413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39104 (1, 6, some (5, 0)) (952016130294009228351907274627691201071 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 39105 (1, 6, some (5, 1)) (7084743420570478835209082385143059076153 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39136 (1, 6, some (6, 0)) (1100167788991741292335547842785574009947 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 40035 (1, 7, some (2, 3)) (7732396948325299470432173715051254117257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 2 table, subtree `V2lr`. -/
def V2lr : KTree ℚ :=
  .node V2lrl 35938 (1, 3, some (2, 2)) (8535924550622818281482938880374822007847 / 10000000000000000000000000000000000000000 : ℚ) V2lrr

/-- Level 2 table, subtree `V2l`. -/
def V2l : KTree ℚ :=
  .node V2ll 7360 (0, 7, some (5, 0)) (3778912015457185159399104263360655412783 / 5000000000000000000000000000000000000000 : ℚ) V2lr

/-- Level 2 table, subtree `V2rll`. -/
def V2rll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 40067 (1, 7, some (3, 3)) (7199820509025643709083485653411221865777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40097 (1, 7, some (4, 1)) (6833954461679377159517385896073206697893 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40098 (1, 7, some (4, 2)) (1712111541449275686726265895594055558933 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 40128 (1, 7, some (5, 0)) (3625941595858875583453383383924276405551 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40129 (1, 7, some (5, 1)) (1692340897008518617274046621417114556681 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40160 (1, 7, some (6, 0)) (741805275542994260147189639981812133401 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 41091 (1, 8, some (3, 3)) (3519961339706540094673362250366769133537 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 41122 (1, 8, some (4, 2)) (1658105121601275983433899982745506903539 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41153 (1, 8, some (5, 1)) (6490561421466459155829960108601430508141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41184 (1, 8, some (6, 0)) (1402893152555852148145919240643104897161 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 65536 (2, 0, none) (0 : ℚ) .leaf)) 65568 (2, 0, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 65600 (2, 0, some (1, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 65602 (2, 0, some (1, 2)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 65632 (2, 0, some (2, 0)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 65633 (2, 0, some (2, 1)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65634 (2, 0, some (2, 2)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf) 66560 (2, 1, none) (0 : ℚ) .leaf)) 66592 (2, 1, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 66624 (2, 1, some (1, 0)) (5174763062460490574678230249066829508967 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66625 (2, 1, some (1, 1)) (1904801730624468049530484737203439419813 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66626 (2, 1, some (1, 2)) (9875958451396046981318166274927007907027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (398422109063547046780178573984170038537 / 400000000000000000000000000000000000000 : ℚ) .leaf)))) 66657 (2, 1, some (2, 1)) (4990527402504566949277498099762423983619 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (10044862601083601921024746026169099523653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 66689 (2, 1, some (3, 1)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66690 (2, 1, some (3, 2)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 67617 (2, 2, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67618 (2, 2, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (9964891313075114038844041312392148374089 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (9208888365349471878145824826164325355293 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67650 (2, 2, some (1, 2)) (1892717226956744596913732345683151186759 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67680 (2, 2, some (2, 0)) (8421343901578734600506444519289910504611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67681 (2, 2, some (2, 1)) (4103762746864364904197332723132817376371 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 67682 (2, 2, some (2, 2)) (8278510768955615035859835080163580561081 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (9208888365349471878145824826164325355293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (1892717226956744596913732345683151186759 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 67714 (2, 2, some (3, 2)) (1883389907014432465911145409327019603751 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 67744 (2, 2, some (4, 0)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67745 (2, 2, some (4, 1)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 68608 (2, 3, none) (0 : ℚ) (.node (.node (.node .leaf 68641 (2, 3, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68642 (2, 3, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 68672 (2, 3, some (1, 0)) (2426885626657054826890100588667146847287 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 68673 (2, 3, some (1, 1)) (8999391305627728081554039859327198032369 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1148264104667993049900281601648827997887 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (335801685767873239418093815739727356099 / 400000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 2 table, subtree `V2rlr`. -/
def V2rlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1021065860649515092915565202643829679823 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (4064175663722674269353398172821117454597 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68737 (2, 3, some (3, 1)) (4012891153361270941982523748599933313951 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68738 (2, 3, some (3, 2)) (8127737146165449959934917268514407422147 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68768 (2, 3, some (4, 0)) (8660168221654654134023823295381542547391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68769 (2, 3, some (4, 1)) (8960644974674837782637795489177840252397 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68770 (2, 3, some (4, 2)) (8889475007982661800918179494466399701573 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68800 (2, 3, some (5, 0)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68801 (2, 3, some (5, 1)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69666 (2, 4, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 69697 (2, 4, some (1, 1)) (884800333424418985554048814802832719001 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 69698 (2, 4, some (1, 2)) (8984932833061925901231606347156887120557 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69728 (2, 4, some (2, 0)) (8236386193520969275182619577078942459719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69729 (2, 4, some (2, 1)) (3946167462942638964539330257212157450879 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 69730 (2, 4, some (2, 2)) (3979930437160958116459099054449665801633 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69760 (2, 4, some (3, 0)) (316014931027696446481084397640001384841 / 400000000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (7692457212003197230343755314097690138183 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69762 (2, 4, some (3, 2)) (1954294717563864885079607028906802829369 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (3811629496542150765347220413007254260803 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (189804598672630481089177783761060066971 / 250000000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (3829820381955516140748346694035208029263 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69824 (2, 4, some (5, 0)) (2090150248679640609682974430825106275491 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69825 (2, 4, some (5, 1)) (271262401572978980364604902278278212593 / 312500000000000000000000000000000000000 : ℚ) .leaf) 69856 (2, 4, some (6, 0)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (4415700773711348595577100605665708469103 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70753 (2, 5, some (2, 1)) (7744358499940201771563240270481095334517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70754 (2, 5, some (2, 2)) (1941560380768975759587060968406410464609 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70784 (2, 5, some (3, 0)) (3830163179848425542694963509182911292473 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 70785 (2, 5, some (3, 1)) (3700294070914824489529322641476498954347 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70786 (2, 5, some (3, 2)) (7524378641277950517230891814802105439831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70816 (2, 5, some (4, 0)) (7363465189133700723333860597186000258879 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70817 (2, 5, some (4, 1)) (3620995780819388932910071386510030100871 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70818 (2, 5, some (4, 2)) (1466298213993217058105744716293635531643 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70848 (2, 5, some (5, 0)) (364086033547693731408791594277186219721 / 500000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (72816393586597413670501901419822734427 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 70880 (2, 5, some (6, 0)) (81751146033936758892408692654403982547 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71778 (2, 6, some (2, 2)) (1900291508214246131369369392029170518559 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71809 (2, 6, some (3, 1)) (1434119613720290388623410827894947466171 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 71810 (2, 6, some (3, 2)) (3643272205479586312748305643291026058189 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71840 (2, 6, some (4, 0)) (888766642036773842465550298028820068517 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71841 (2, 6, some (4, 1)) (6941439403938880296236126713383870616583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71842 (2, 6, some (4, 2)) (3516952868207623051522524365594386312111 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 71872 (2, 6, some (5, 0)) (698330019086484673318056389653872640557 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71873 (2, 6, some (5, 1)) (3451652318765410649301080821946372571241 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71904 (2, 6, some (6, 0)) (3524433787900298102354036738772707666603 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 72834 (2, 7, some (3, 2)) (886842207161438672095382061117355040487 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 72865 (2, 7, some (4, 1)) (838165583925182588615711255066519360159 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72866 (2, 7, some (4, 2)) (6794884806282056649331754884062956099941 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72896 (2, 7, some (5, 0)) (3354948779953908059548349083292054183119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72897 (2, 7, some (5, 1)) (1647072585819057878586880717308274044961 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72928 (2, 7, some (6, 0)) (839321894705298536332738855279268058483 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 73890 (2, 8, some (4, 2)) (6602894146636122057834427635627197106589 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73921 (2, 8, some (5, 1)) (317186322825750733506195311402242085543 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 73952 (2, 8, some (6, 0)) (6419917009674742035493579410969312369123 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 2 table, subtree `V2rl`. -/
def V2rl : KTree ℚ :=
  .node V2rll 68705 (2, 3, some (2, 1)) (1006439436776769175752992822948679529209 / 1250000000000000000000000000000000000000 : ℚ) V2rlr

/-- Level 2 table, subtree `V2rrl`. -/
def V2rrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 98368 (3, 0, some (1, 0)) (9776985551863383084379697376624120869051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (4472804116609623791060953676402477396227 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98400 (3, 0, some (2, 0)) (4472804116609623791060953676402477396227 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98401 (3, 0, some (2, 1)) (9389772001458617734709874378493144780493 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98432 (3, 0, some (3, 0)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98433 (3, 0, some (3, 1)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf))) 99360 (3, 1, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99361 (3, 1, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99392 (3, 1, some (1, 0)) (9561531669594019102744035496584529230719 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99393 (3, 1, some (1, 1)) (2195304028607213308376000801269267471201 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 99424 (3, 1, some (2, 0)) (8420055298412014712294352912050558049309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (8535924550622818281482938880374822007847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (4803755514775444753900722262427121632801 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 99457 (3, 1, some (3, 1)) (9694124516410429685622700540202370829579 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf)) 100384 (3, 2, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100385 (3, 2, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100416 (3, 2, some (1, 0)) (9401172464180401546975784660996037757749 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100417 (3, 2, some (1, 1)) (8660168221654654134023823295381542547391 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100448 (3, 2, some (2, 0)) (4064175663722674269353398172821117454597 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100449 (3, 2, some (2, 1)) (4012891153361270941982523748599933313951 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (1006439436776769175752992822948679529209 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (1021065860649515092915565202643829679823 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (1148264104667993049900281601648827997887 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (2292099764285610625178866567363603144901 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 100544 (3, 2, some (5, 0)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100545 (3, 2, some (5, 1)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf) 101409 (3, 3, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101440 (3, 3, some (1, 0)) (9276803997092523805819841915929436394169 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101441 (3, 3, some (1, 1)) (2141728517396646632016320308717670952459 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101472 (3, 3, some (2, 0)) (7935978794034674885197874841526527413669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101473 (3, 3, some (2, 1)) (1543462618033123291795253721425019235729 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 101504 (3, 3, some (3, 0)) (7695225708075330836368809265959637824811 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101505 (3, 3, some (3, 1)) (488914265251744676407818998580835887189 / 625000000000000000000000000000000000000 : ℚ) .leaf) 101536 (3, 3, some (4, 0)) (1543462618033123291795253721425019235729 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 101537 (3, 3, some (4, 1)) (7855400497986513588228610397758134677463 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101568 (3, 3, some (5, 0)) (2204306031362392017865752291750380684911 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101569 (3, 3, some (5, 1)) (8767848931210070700587477971539033003793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101600 (3, 3, some (6, 0)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 102465 (3, 4, some (1, 1)) (8492543994066295952819353207524961947223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102496 (3, 4, some (2, 0)) (7791510599279380824429834229778722746231 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102497 (3, 4, some (2, 1)) (7505415460655168216173056560597616032357 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102528 (3, 4, some (3, 0)) (372379099970874847117726797931447806393 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 102529 (3, 4, some (3, 1)) (3744443187162392111699060430546595097019 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102560 (3, 4, some (4, 0)) (734727673461993302738861334288580896087 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102561 (3, 4, some (4, 1)) (7463370495177541367563160428222155928411 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102592 (3, 4, some (5, 0)) (7394545224146325944080379422085077428133 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102593 (3, 4, some (5, 1)) (7494934298556441082525050446118680622457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102624 (3, 4, some (6, 0)) (1074126992898926932061109296831432419283 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 103521 (3, 5, some (2, 1)) (7348502146542041437463709614245227374549 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103552 (3, 5, some (3, 0)) (906507342814036334474510441266118285983 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103553 (3, 5, some (3, 1)) (1806346914836066512725903407571610743439 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103584 (3, 5, some (4, 0)) (7040243806216463753756285087366003781953 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 2 table, subtree `V2rrr`. -/
def V2rrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 103616 (3, 5, some (5, 0)) (1751714372065823028022613734751539933883 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103617 (3, 5, some (5, 1)) (7104468406995074997892771798004938312249 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103648 (3, 5, some (6, 0)) (7150897978068371753072375735937372519341 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104577 (3, 6, some (3, 1)) (3509586782937412554217140585136452478857 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104608 (3, 6, some (4, 0)) (1701534703094727690628479654365941107457 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104609 (3, 6, some (4, 1)) (3420077714022498804047978993853057289793 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104640 (3, 6, some (5, 0)) (6685960416053995686145246923238075808481 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104641 (3, 6, some (5, 1)) (1352210776114221983025817664263982745747 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104672 (3, 6, some (6, 0)) (6742630251955848450235554832989039034077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105633 (3, 7, some (4, 1)) (6623443549561743780915883177472894943083 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105664 (3, 7, some (5, 0)) (3219882988223296397590963633428722804093 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 105665 (3, 7, some (5, 1)) (3244653291445138902965511976999471461921 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105696 (3, 7, some (6, 0)) (6409080530284560975794258067215474252231 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106689 (3, 8, some (5, 1)) (784197524312937134113032212401856687067 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 106720 (3, 8, some (6, 0)) (6153514117036097184413702662578266789497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf) 131104 (4, 0, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 131136 (4, 0, some (1, 0)) (928049800430782066212604086921742723117 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 131168 (4, 0, some (2, 0)) (7547856946778740147415359328929180606133 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131200 (4, 0, some (3, 0)) (8912947642009547302869138570210289772109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131232 (4, 0, some (4, 0)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 132096 (4, 1, none) (0 : ℚ) (.node (.node (.node .leaf 132128 (4, 1, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf) 132160 (4, 1, some (1, 0)) (9175824817204985207440940567598249203291 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132192 (4, 1, some (2, 0)) (1940763268367345748336165331116112879337 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 132224 (4, 1, some (3, 0)) (8286749691489355531928896738091972098389 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (9422141342585896709541695200735635450669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132288 (4, 1, some (5, 0)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)))) 133152 (4, 2, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133184 (4, 2, some (1, 0)) (9090620132008260121711527784393611173141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (3811629496542150765347220413007254260803 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133248 (4, 2, some (3, 0)) (7692457212003197230343755314097690138183 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133280 (4, 2, some (4, 0)) (3979930437160958116459099054449665801633 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133312 (4, 2, some (5, 0)) (4494209963116874487002552860098714285909 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133344 (4, 2, some (6, 0)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 134208 (4, 3, some (1, 0)) (9019825793479823424940490458792757527863 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134240 (4, 3, some (2, 0)) (7518440638170462235528790464093270786447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (734727673461993302738861334288580896087 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 134304 (4, 3, some (4, 0)) (3744443187162392111699060430546595097019 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134336 (4, 3, some (5, 0)) (1531005249961106823625160804656359118321 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134368 (4, 3, some (6, 0)) (867042518822465996642455207079000532169 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (743487174413976074841978207021709808841 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 135296 (4, 4, some (3, 0)) (3559146167529863278210820101350212208433 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135328 (4, 4, some (4, 0)) (3551208070606209958294810943689488185089 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135360 (4, 4, some (5, 0)) (7200587748119824647850932158680087163133 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135392 (4, 4, some (6, 0)) (3682280277647306666808670806151080947843 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136320 (4, 5, some (3, 0)) (1738447064014297933010361121155653140263 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136352 (4, 5, some (4, 0)) (6817350367054059904181233933439658795097 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (3407804629857346037132484795084253395621 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136416 (4, 5, some (6, 0)) (6925168836379574610395420117889378691283 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137376 (4, 6, some (4, 0)) (660397787655654626685481460535430471337 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 137408 (4, 6, some (5, 0)) (6521168678260308754205033749907538876993 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137440 (4, 6, some (6, 0)) (3274548237981975453713024408688038415843 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138432 (4, 7, some (5, 0)) (629462066029923023679147536653982360027 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138464 (4, 7, some (6, 0)) (6256740647426094006505880066589402684979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139488 (4, 8, some (6, 0)) (301415846720919562321374309683100768389 / 500000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 2 table, subtree `V2rr`. -/
def V2rr : KTree ℚ :=
  .node V2rrl 103585 (3, 5, some (4, 1)) (7114879821761022461077354111251447519559 / 10000000000000000000000000000000000000000 : ℚ) V2rrr

/-- Level 2 table, subtree `V2r`. -/
def V2r : KTree ℚ :=
  .node V2rl 98337 (3, 0, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) V2rr

/-- Level 2 table, subtree `V2`. -/
def V2 : KTree ℚ :=
  .node V2l 40066 (1, 7, some (3, 2)) (3572469440860761725602825997364969369567 / 5000000000000000000000000000000000000000 : ℚ) V2r

/-- Level 3 table, subtree `V3lll`. -/
def V3lll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 33 (0, 0, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34 (0, 0, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35 (0, 0, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36 (0, 0, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 1059 (0, 1, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 1060 (0, 1, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1088 (0, 1, some (1, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf) 1089 (0, 1, some (1, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 1090 (0, 1, some (1, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1091 (0, 1, some (1, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1092 (0, 1, some (1, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 2083 (0, 2, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 2113 (0, 2, some (1, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2114 (0, 2, some (1, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2115 (0, 2, some (1, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2116 (0, 2, some (1, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)))) 2144 (0, 2, some (2, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 2147 (0, 2, some (2, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2148 (0, 2, some (2, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3105 (0, 3, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3106 (0, 3, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3107 (0, 3, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 3136 (0, 3, some (1, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 3137 (0, 3, some (1, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3138 (0, 3, some (1, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 3140 (0, 3, some (1, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3168 (0, 3, some (2, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf) 3169 (0, 3, some (2, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3170 (0, 3, some (2, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 3171 (0, 3, some (2, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3172 (0, 3, some (2, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf) 3200 (0, 3, some (3, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 3201 (0, 3, some (3, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3202 (0, 3, some (3, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 3203 (0, 3, some (3, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf)) 4130 (0, 4, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4131 (0, 4, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 3 table, subtree `V3llr`. -/
def V3llr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 4162 (0, 4, some (1, 2)) (4717410591736712592134599580580737878833 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (2475818789447096473019205158391747158919 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 4164 (0, 4, some (1, 4)) (9762516621911864555462682494987647562513 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4192 (0, 4, some (2, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4193 (0, 4, some (2, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4194 (0, 4, some (2, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 4195 (0, 4, some (2, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 4196 (0, 4, some (2, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4224 (0, 4, some (3, 0)) (5292681186982409247835062112858544626887 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (10311664449230911846806712076908252479077 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4226 (0, 4, some (3, 2)) (4717410591736712592134599580580737878833 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4227 (0, 4, some (3, 3)) (2475818789447096473019205158391747158919 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4256 (0, 4, some (4, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf) 4257 (0, 4, some (4, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 4258 (0, 4, some (4, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5155 (0, 5, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5156 (0, 5, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 5186 (0, 5, some (1, 2)) (9017173099085001562778882611627394430793 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5187 (0, 5, some (1, 3)) (9464890177470286676587553373521089938737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (4665181276390949675570433874938097181873 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5217 (0, 5, some (2, 1)) (10295165786112142387851821337585199275111 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5218 (0, 5, some (2, 2)) (4709862734789933851987184221251808698227 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (9887429917535924474649497720553281453859 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5220 (0, 5, some (2, 4)) (9746896595316805572173942202995667326413 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5248 (0, 5, some (3, 0)) (1321053224270809348259631503369492738871 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5249 (0, 5, some (3, 1)) (10295165786112142387851821337585199275111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (4709862734789933851987184221251808698227 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 5251 (0, 5, some (3, 3)) (9887429917535924474649497720553281453859 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5280 (0, 5, some (4, 0)) (10116783666210642530261793393325346102807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5281 (0, 5, some (4, 1)) (2463800359069572537263683738909278459001 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 5282 (0, 5, some (4, 2)) (9017173099085001562778882611627394430793 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5312 (0, 5, some (5, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5313 (0, 5, some (5, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6180 (0, 6, some (0, 4)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (91696992201744313815526116977472116997 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6212 (0, 6, some (1, 4)) (9039367242510985699502483791655229224549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (4472804116609623791060953676402477396227 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 6243 (0, 6, some (2, 3)) (9389772001458617734709874378493144780493 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6244 (0, 6, some (2, 4)) (4628156028165624678145271701327477362969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6273 (0, 6, some (3, 1)) (10082516350359113805766562919643624646209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6274 (0, 6, some (3, 2)) (4612579245253674534531608478790054814859 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 6275 (0, 6, some (3, 3)) (2420800594126049884729889488205263888721 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6304 (0, 6, some (4, 0)) (2509122933087956976751436853503310045339 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6305 (0, 6, some (4, 1)) (9776985551863383084379697376624120869051 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6306 (0, 6, some (4, 2)) (4472804116609623791060953676402477396227 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6336 (0, 6, some (5, 0)) (4900630728687415970217650104498652432303 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6337 (0, 6, some (5, 1)) (9547837452991585043339548219359493036183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6368 (0, 6, some (6, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 7236 (0, 7, some (1, 4)) (4416395929060527672284992416605585883697 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7267 (0, 7, some (2, 3)) (2258734739782361273256846101545395158967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7268 (0, 7, some (2, 4)) (8906522373771757195440062568561349197271 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7298 (0, 7, some (3, 2)) (2241059288746929371364567793716026783699 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 7299 (0, 7, some (3, 3)) (1881865175802535132837314265277343302113 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7329 (0, 7, some (4, 1)) (2449336447082809215016404819674889089019 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7330 (0, 7, some (4, 2)) (2241059288746929371364567793716026783699 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 3 table, subtree `V3ll`. -/
def V3ll : KTree ℚ :=
  .node V3lll 4161 (0, 4, some (1, 1)) (10311664449230911846806712076908252479077 / 10000000000000000000000000000000000000000 : ℚ) V3llr

/-- Level 3 table, subtree `V3lrl`. -/
def V3lrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 7361 (0, 7, some (5, 1)) (1175939996887759923824172357593511666859 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7392 (0, 7, some (6, 0)) (9577274611974690067981089845061245078157 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8292 (0, 8, some (2, 4)) (4324489784862521252302610136451559506207 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8323 (0, 8, some (3, 3)) (568348972051216739988200511417376311099 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8354 (0, 8, some (4, 2)) (4367972770126585733457962574611794332253 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8385 (0, 8, some (5, 1)) (9468582942883744737804014860116762869379 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8416 (0, 8, some (6, 0)) (1875593895636891277201550136244246752153 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 32768 (1, 0, none) (0 : ℚ) (.node (.node (.node .leaf 32800 (1, 0, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf) 32801 (1, 0, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 32802 (1, 0, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 32803 (1, 0, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 32834 (1, 0, some (1, 2)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33856 (1, 1, some (1, 0)) (2768023714777170269072684030429456446067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33857 (1, 1, some (1, 1)) (10297634133240316639897149216104714600553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (5219286220911811048066621474914992221959 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 33859 (1, 1, some (1, 3)) (2612721668234931970564324541235328754881 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 33888 (1, 1, some (2, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33889 (1, 1, some (2, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33890 (1, 1, some (2, 2)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 33891 (1, 1, some (2, 3)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf) 34848 (1, 2, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 34849 (1, 2, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34850 (1, 2, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34851 (1, 2, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34880 (1, 2, some (1, 0)) (555794326353305307005444103276361983411 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 34881 (1, 2, some (1, 1)) (10437929055761514505903151282624198875979 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (10363619805933228382884023514245102383437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (1047340803867997129611556026711400959123 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 34912 (1, 2, some (2, 0)) (5520407548140974443924601652355550790723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34913 (1, 2, some (2, 1)) (1274677934287075484808036324645278229049 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (10492110038888189034168399689533471629977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34915 (1, 2, some (2, 3)) (10434799983125268300929968091960818896877 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34944 (1, 2, some (3, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 34947 (1, 2, some (3, 3)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35873 (1, 3, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35874 (1, 3, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 35875 (1, 3, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35904 (1, 3, some (1, 0)) (2165071685925972727006017008058858870261 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (5103221399853763551343060081800544788759 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (10044511213036307991727848096244593125363 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (5095931969998647869054424178910843809287 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35936 (1, 3, some (2, 0)) (5542636453668304957469857612589495999673 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (10339852512702714145871177615751781627881 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 3 table, subtree `V3lrr`. -/
def V3lrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 35939 (1, 3, some (2, 3)) (1307207991972278382215488102007262263529 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (2672392898796095455152786550671366261049 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 35969 (1, 3, some (3, 1)) (9827365948343729594793332363124166245797 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35970 (1, 3, some (3, 2)) (2042322159968573240697169602451539856031 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35971 (1, 3, some (3, 3)) (2527865125537564029963144450623619202869 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36001 (1, 3, some (4, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 36002 (1, 3, some (4, 2)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 36899 (1, 4, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36929 (1, 4, some (1, 1)) (10011616389945877831454829207554666661541 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36930 (1, 4, some (1, 2)) (9797626206709972708298481886648192173851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (1245859631782400532080291227172818972929 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 36960 (1, 4, some (2, 0)) (5344524582767582574948053794348525341793 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36961 (1, 4, some (2, 1)) (10002842080479069027312070891137554970549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (10005691588490405405381876275401168933353 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36963 (1, 4, some (2, 3)) (5038859436890808305611002234407761111779 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (1328504098273349176292629431814752625739 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (4910337027019241713100344244536431385357 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (201891747583205808113820688747667681959 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 36995 (1, 4, some (3, 3)) (10043824237661820659896908228348738302931 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37024 (1, 4, some (4, 0)) (10126260405969270870185841109505958396701 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37025 (1, 4, some (4, 1)) (4647798056062404500313162457198205723593 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 37026 (1, 4, some (4, 2)) (4844853993943509253518899234122837992721 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37056 (1, 4, some (5, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37057 (1, 4, some (5, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 37923 (1, 5, some (0, 3)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 37954 (1, 5, some (1, 2)) (1196992617111026854516058135963657776261 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37955 (1, 5, some (1, 3)) (9762151204907996810135026098279892489623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37985 (1, 5, some (2, 1)) (4877416350663301330497426385197615002683 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 37986 (1, 5, some (2, 2)) (2434184414240948612494354041110456397781 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 37987 (1, 5, some (2, 3)) (9816332065287386542704209240431080226139 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38016 (1, 5, some (3, 0)) (2128930098768375775759524385233879860577 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 38017 (1, 5, some (3, 1)) (4947048381991302805657661982632532628623 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38018 (1, 5, some (3, 2)) (5021290159840833347037680092295736853971 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38019 (1, 5, some (3, 3)) (10048556502972968796201204714698333419343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38048 (1, 5, some (4, 0)) (1257930738966360029336936122845232261603 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 38049 (1, 5, some (4, 1)) (9284825219394680859240394398406564447229 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38050 (1, 5, some (4, 2)) (9580456931681009083718297089732821786839 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38080 (1, 5, some (5, 0)) (9738567178860818032737591071827371188943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (4466428256813747036573303903409366322441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 38112 (1, 5, some (6, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (4795324077309466001190778835622862234109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39010 (1, 6, some (2, 2)) (4748898912975798829992816463391374400683 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 39011 (1, 6, some (2, 3)) (9596869364816198668268479672224373433741 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39041 (1, 6, some (3, 1)) (2436582687102023494462116728909620488933 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39042 (1, 6, some (3, 2)) (9820077977052313684952125989790616896047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39043 (1, 6, some (3, 3)) (9858458355054610506100562232673131252613 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39072 (1, 6, some (4, 0)) (10161506175646175595238617602819958539363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39073 (1, 6, some (4, 1)) (9432315073428206500004088148068062284829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (9601594139629911470948786568943671795953 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39104 (1, 6, some (5, 0)) (4810942654816997052055969538222709087931 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39105 (1, 6, some (5, 1)) (8871428607602839457136091136608298296901 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39136 (1, 6, some (6, 0)) (9469069924759880792872106116568149516737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40035 (1, 7, some (2, 3)) (4692780082606179218656956731065062289257 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 3 table, subtree `V3lr`. -/
def V3lr : KTree ℚ :=
  .node V3lrl 35938 (1, 3, some (2, 2)) (5219286220911811048066621474914992221959 / 5000000000000000000000000000000000000000 : ℚ) V3lrr

/-- Level 3 table, subtree `V3l`. -/
def V3l : KTree ℚ :=
  .node V3ll 7360 (0, 7, some (5, 0)) (9657219595057250962908822006366119388223 / 10000000000000000000000000000000000000000 : ℚ) V3lr

/-- Level 3 table, subtree `V3rll`. -/
def V3rll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 40067 (1, 7, some (3, 3)) (9623805706245853367434662136315131213103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40097 (1, 7, some (4, 1)) (9310504275196583240972364120352610087277 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40098 (1, 7, some (4, 2)) (2353040580125067609390283288205849068773 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 40128 (1, 7, some (5, 0)) (4855145387597903246701664173540157933811 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40129 (1, 7, some (5, 1)) (1801536322653114530572792767392440733001 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40160 (1, 7, some (6, 0)) (1860331812813289212868376585948332033279 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 41091 (1, 8, some (3, 3)) (9398723417888460018169749957596488166013 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 41122 (1, 8, some (4, 2)) (459180069760643838741938983137349083353 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41153 (1, 8, some (5, 1)) (8891722696696376388875416869481573213671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41184 (1, 8, some (6, 0)) (9347298668080459514260973699534886592349 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65536 (2, 0, none) (0 : ℚ) .leaf)) 65568 (2, 0, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 65600 (2, 0, some (1, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 65602 (2, 0, some (1, 2)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 65632 (2, 0, some (2, 0)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 65633 (2, 0, some (2, 1)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65634 (2, 0, some (2, 2)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf) 66560 (2, 1, none) (0 : ℚ) .leaf)) 66592 (2, 1, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 66624 (2, 1, some (1, 0)) (5520407548140974443924601652355550790723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66625 (2, 1, some (1, 1)) (1274677934287075484808036324645278229049 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66626 (2, 1, some (1, 2)) (10492110038888189034168399689533471629977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (10437929055761514505903151282624198875979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 66657 (2, 1, some (2, 1)) (10363619805933228382884023514245102383437 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (1047340803867997129611556026711400959123 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 66689 (2, 1, some (3, 1)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66690 (2, 1, some (3, 2)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 67617 (2, 2, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67618 (2, 2, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (5445555260398517828607588591071196841897 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (2527789751164294166185353033223449361803 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 67650 (2, 2, some (1, 2)) (10289132988337647688192216655017385062591 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67680 (2, 2, some (2, 0)) (1335049887578285348760281030169210434883 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67681 (2, 2, some (2, 1)) (415631595992870152719104824962202686379 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 67682 (2, 2, some (2, 2)) (656156144938713158063485125719585559341 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (2527789751164294166185353033223449361803 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (10289132988337647688192216655017385062591 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67714 (2, 2, some (3, 2)) (10283486111378646095112448852072209524377 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67744 (2, 2, some (4, 0)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67745 (2, 2, some (4, 1)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 68608 (2, 3, none) (0 : ℚ) (.node (.node (.node .leaf 68641 (2, 3, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68642 (2, 3, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 68672 (2, 3, some (1, 0)) (5349400474664817204743447963211490740567 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68673 (2, 3, some (1, 1)) (1245627438535112714939683345090271616627 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68674 (2, 3, some (1, 2)) (10069629699884116999905651070257780011981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (10467351738134071968407537970680203048791 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 3 table, subtree `V3rlr`. -/
def V3rlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 68706 (2, 3, some (2, 2)) (5112896906705761427896969658131134515319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (5080827503110611308414044297282712568063 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68737 (2, 3, some (3, 1)) (10142851880131067768094270093176579568257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68738 (2, 3, some (3, 2)) (637486144736781590565628213719814188219 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68768 (2, 3, some (4, 0)) (9639404649094085528222543859420340580083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68769 (2, 3, some (4, 1)) (310622941721086213643064727340584112709 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 68770 (2, 3, some (4, 2)) (4937958350853671025791632174648487052531 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 68800 (2, 3, some (5, 0)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68801 (2, 3, some (5, 1)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69666 (2, 4, some (0, 2)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 69697 (2, 4, some (1, 1)) (9810205367330824701789716065348790045337 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69698 (2, 4, some (1, 2)) (1233164358416774769003266732410398343307 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69728 (2, 4, some (2, 0)) (411188802700058907563540895407880406497 / 400000000000000000000000000000000000000 : ℚ) .leaf) 69729 (2, 4, some (2, 1)) (5003253271811899865406297006125596140859 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 69730 (2, 4, some (2, 2)) (1248380670627012463403953400431601640207 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69760 (2, 4, some (3, 0)) (5087667868743538814343947485923703276089 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (125543825043889284305725517452091356671 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 69762 (2, 4, some (3, 2)) (10079946198886102266384734460726676867329 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (481220647461095233533826170342341215771 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (2439550457132282520285640909427381412627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (9758238179627728027836269079802119156709 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69824 (2, 4, some (5, 0)) (114747032562332050801233311566062571383 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69825 (2, 4, some (5, 1)) (118927930117587725592466563599761052543 / 125000000000000000000000000000000000000 : ℚ) .leaf) 69856 (2, 4, some (6, 0)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (2420878810567269330288570322717272005267 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 70753 (2, 5, some (2, 1)) (9804895577628585410605155797892755687413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70754 (2, 5, some (2, 2)) (488257346173665407680162132757953503059 / 500000000000000000000000000000000000000 : ℚ) .leaf) 70784 (2, 5, some (3, 0)) (10102908269272096154816725803384323261419 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 70785 (2, 5, some (3, 1)) (397094153861220358924524734683861585253 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70786 (2, 5, some (3, 2)) (2483333827288035235928065195860384053471 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70816 (2, 5, some (4, 0)) (2444826757848376357051635746665942603593 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 70817 (2, 5, some (4, 1)) (9687474427306023154093106026482665206439 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70818 (2, 5, some (4, 2)) (1956543429557064559910967948414451219329 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70848 (2, 5, some (5, 0)) (9161441782390565434956994201743384041879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (9343355269259197737642701290743489194419 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70880 (2, 5, some (6, 0)) (1771999390414211353321716881267412307407 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71778 (2, 6, some (2, 2)) (9567302055296112002008488903118786715289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71809 (2, 6, some (3, 1)) (4884999835869798661121755718983778129381 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71810 (2, 6, some (3, 2)) (195065152433471794596131924964506810263 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 71840 (2, 6, some (4, 0)) (192817490099623420150837795127408589421 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71841 (2, 6, some (4, 1)) (9444682700836340723867418970106058195621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71842 (2, 6, some (4, 2)) (9565274638559205793945670869005105059727 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71872 (2, 6, some (5, 0)) (582486039903798515922359549347314926057 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71873 (2, 6, some (5, 1)) (9307625277648070316429139293555548133149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71904 (2, 6, some (6, 0)) (1098395242954596284175337636024484712489 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 72834 (2, 7, some (3, 2)) (1914387007191531227264893068763023708587 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 72865 (2, 7, some (4, 1)) (1842218144606952950098506480228177236429 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72866 (2, 7, some (4, 2)) (9306027395304895004826962974978299049153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72896 (2, 7, some (5, 0)) (2299576494775657058768849538401038211551 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 72897 (2, 7, some (5, 1)) (908884023326003030048803793390174753891 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72928 (2, 7, some (6, 0)) (1116051319738039959438332458390325890897 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 73890 (2, 8, some (4, 2)) (9062043890308043211020653090733740282571 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73921 (2, 8, some (5, 1)) (8955467455404386988367634959074539725817 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73952 (2, 8, some (6, 0)) (8870214395272512712776668268445961021359 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 3 table, subtree `V3rl`. -/
def V3rl : KTree ℚ :=
  .node V3rll 68705 (2, 3, some (2, 1)) (5108176343326605660448722081484117646723 / 5000000000000000000000000000000000000000 : ℚ) V3rlr

/-- Level 3 table, subtree `V3rrl`. -/
def V3rrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 98368 (3, 0, some (1, 0)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 98400 (3, 0, some (2, 0)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 98401 (3, 0, some (2, 1)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98432 (3, 0, some (3, 0)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98433 (3, 0, some (3, 1)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf))) 99360 (3, 1, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99361 (3, 1, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99392 (3, 1, some (1, 0)) (2672392898796095455152786550671366261049 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 99393 (3, 1, some (1, 1)) (9827365948343729594793332363124166245797 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99424 (3, 1, some (2, 0)) (10339852512702714145871177615751781627881 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (5219286220911811048066621474914992221959 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (10044511213036307991727848096244593125363 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99457 (3, 1, some (3, 1)) (5095931969998647869054424178910843809287 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf)) 100384 (3, 2, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100385 (3, 2, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100416 (3, 2, some (1, 0)) (10447474179003956115838399728095216234481 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100417 (3, 2, some (1, 1)) (9639404649094085528222543859420340580083 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100448 (3, 2, some (2, 0)) (5080827503110611308414044297282712568063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100449 (3, 2, some (2, 1)) (10142851880131067768094270093176579568257 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (5108176343326605660448722081484117646723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (5112896906705761427896969658131134515319 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (10069629699884116999905651070257780011981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (1009578394617539240043989830683645157027 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 100544 (3, 2, some (5, 0)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100545 (3, 2, some (5, 1)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf) 101409 (3, 3, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101440 (3, 3, some (1, 0)) (2050208677560279691795793221582266864073 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 101441 (3, 3, some (1, 1)) (2371157043442321708419048062722869748593 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101472 (3, 3, some (2, 0)) (1994510843829650322449439324874415385101 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101473 (3, 3, some (2, 1)) (1233583798733477128559886524250116261447 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 101504 (3, 3, some (3, 0)) (1243267751417410937586499125797871543379 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101505 (3, 3, some (3, 1)) (251081629426234734653589451166474739953 / 250000000000000000000000000000000000000 : ℚ) .leaf) 101536 (3, 3, some (4, 0)) (1233583798733477128559886524250116261447 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 101537 (3, 3, some (4, 1)) (2483445049931855447734492095789272986113 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 101568 (3, 3, some (5, 0)) (4861076945128698033571462263859220262071 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101569 (3, 3, some (5, 1)) (1937046454996614787955400594853971797749 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101600 (3, 3, some (6, 0)) (5281746750820472475774304337902393939027 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 102465 (3, 4, some (1, 1)) (1169271751605840457329515833670219156083 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102496 (3, 4, some (2, 0)) (4895249428795441362465993984498139556141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102497 (3, 4, some (2, 1)) (9635972481942171847018946930622494944647 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102528 (3, 4, some (3, 0)) (2466245638895691781742807951263124358883 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 102529 (3, 4, some (3, 1)) (395093368519856979719840171413756992611 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102560 (3, 4, some (4, 0)) (4863547428604555400121985684342901835839 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102561 (3, 4, some (4, 1)) (9869395548991040567173634781195193537767 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102592 (3, 4, some (5, 0)) (4750882523682736781872884083699497238461 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102593 (3, 4, some (5, 1)) (4763939635357703429217221740454815383761 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102624 (3, 4, some (6, 0)) (9367108095815805477195418552603114098021 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103521 (3, 5, some (2, 1)) (9440117406076894091206503349805660734657 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103552 (3, 5, some (3, 0)) (2431753990238197702552836481079616317417 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103553 (3, 5, some (3, 1)) (4840929361420537954386033535829030375473 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103584 (3, 5, some (4, 0)) (9486579168248213272737852026081083908069 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 3 table, subtree `V3rrr`. -/
def V3rrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 103616 (3, 5, some (5, 0)) (4711637441963679407540041583703936471557 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103617 (3, 5, some (5, 1)) (9538166026916613466256973295770758930237 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103648 (3, 5, some (6, 0)) (4576871778073474068377028668367377247359 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104577 (3, 6, some (3, 1)) (2373071105915550049085671865289627323467 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104608 (3, 6, some (4, 0)) (9350174960437661239321293905504437212837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104609 (3, 6, some (4, 1)) (9295140459128250311402800945032069809403 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104640 (3, 6, some (5, 0)) (9181786092434169264140303315274018111527 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104641 (3, 6, some (5, 1)) (1857313985701187218274742758815935510019 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104672 (3, 6, some (6, 0)) (4542422263496089225618784371688510747969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105633 (3, 7, some (4, 1)) (9174228963341108855913750401405989579231 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105664 (3, 7, some (5, 0)) (905631511797142976862761962991626749903 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 105665 (3, 7, some (5, 1)) (9055529015800445894885177993563258602981 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105696 (3, 7, some (6, 0)) (889589455768447422940267843896838516487 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 106689 (3, 8, some (5, 1)) (8915950965679773058746063731318799731017 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 106720 (3, 8, some (6, 0)) (4420330777794304415562942791263594568229 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf) 131104 (4, 0, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 131136 (4, 0, some (1, 0)) (10311664449230911846806712076908252479077 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131168 (4, 0, some (2, 0)) (1006380926237165352988714577190557414151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131200 (4, 0, some (3, 0)) (2475818789447096473019205158391747158919 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131232 (4, 0, some (4, 0)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 132096 (4, 1, none) (0 : ℚ) (.node (.node (.node .leaf 132128 (4, 1, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) .leaf) 132160 (4, 1, some (1, 0)) (10126260405969270870185841109505958396701 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132192 (4, 1, some (2, 0)) (4910337027019241713100344244536431385357 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 132224 (4, 1, some (3, 0)) (10005691588490405405381876275401168933353 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (1245859631782400532080291227172818972929 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132288 (4, 1, some (5, 0)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)))) 133152 (4, 2, some (0, 0)) (451642127955832255815258633630595808161 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133184 (4, 2, some (1, 0)) (9973096810149599502485373665990211464353 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (481220647461095233533826170342341215771 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 133248 (4, 2, some (3, 0)) (125543825043889284305725517452091356671 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 133280 (4, 2, some (4, 0)) (1248380670627012463403953400431601640207 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133312 (4, 2, some (5, 0)) (991251433775729883836657800715683141539 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 133344 (4, 2, some (6, 0)) (260333776584316388145671533199670601667 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 134208 (4, 3, some (1, 0)) (4921976498143206355693462814039964450523 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134240 (4, 3, some (2, 0)) (9474330619852412892938409880842781787481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (4863547428604555400121985684342901835839 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134304 (4, 3, some (4, 0)) (395093368519856979719840171413756992611 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 134336 (4, 3, some (5, 0)) (9696541967877850124368100463274437041149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134368 (4, 3, some (6, 0)) (19053711706305597573006413727888105233 / 20000000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (4671480857199315962387755481252952664687 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 135296 (4, 4, some (3, 0)) (1907852861382135091442529465272918665747 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135328 (4, 4, some (4, 0)) (9515029358665146022205531371091749574221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135360 (4, 4, some (5, 0)) (9641867556157266473278575301319347938259 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135392 (4, 4, some (6, 0)) (9336834114457984436949612179633782335959 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136320 (4, 5, some (3, 0)) (936793590083973488935939255084518400009 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136352 (4, 5, some (4, 0)) (9303870137010018049936228862746790804999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (1165303710710446874076085786257218834661 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 136416 (4, 5, some (6, 0)) (9323493880604418085186902110779549933601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137376 (4, 6, some (4, 0)) (9136744861528109695539838957448063672291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137408 (4, 6, some (5, 0)) (9041387002394978411565275959368385096739 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137440 (4, 6, some (6, 0)) (9045191127417979333182458002651423888199 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138432 (4, 7, some (5, 0)) (8985883479926834712196612160797141633743 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138464 (4, 7, some (6, 0)) (8935672269725322371679380390175619561757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139488 (4, 8, some (6, 0)) (1097590156050813815228376968314074581631 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

/-- Level 3 table, subtree `V3rr`. -/
def V3rr : KTree ℚ :=
  .node V3rrl 103585 (3, 5, some (4, 1)) (1198152017044452375776457450993052088427 / 1250000000000000000000000000000000000000 : ℚ) V3rrr

/-- Level 3 table, subtree `V3r`. -/
def V3r : KTree ℚ :=
  .node V3rl 98337 (3, 0, some (0, 1)) (5499554372923152984963579774351067988841 / 5000000000000000000000000000000000000000 : ℚ) V3rr

/-- Level 3 table, subtree `V3`. -/
def V3 : KTree ℚ :=
  .node V3l 40066 (1, 7, some (3, 2)) (149479319287136866337712524680498694541 / 156250000000000000000000000000000000000 : ℚ) V3r

/-- Level 4 table, subtree `V4`. -/
def V4 : KTree ℚ :=
  (.node .leaf 139488 (4, 8, some (6, 0)) (5000000000000000000000000000000000000001 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

/-- The level tables `T t`, `t = 1..r` (leaf beyond). -/
def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else if t = 3 then V3 else if t = 4 then V4 else .leaf

/-- Policy 0, round 0 actions (positive-mass states). -/
def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 139488 (4, 8, some (6, 0)) (2, 5) .leaf)

/-- Policy 0, round 1 actions (positive-mass states). -/
def P0_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 68641 (2, 3, some (0, 1)) (0, 1) .leaf) 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68672 (2, 3, some (1, 0)) (0, 3) (.node .leaf 68673 (2, 3, some (1, 1)) (0, 3) .leaf)) 68674 (2, 3, some (1, 2)) (0, 3) (.node (.node .leaf 68704 (2, 3, some (2, 0)) (0, 3) .leaf) 68705 (2, 3, some (2, 1)) (0, 3) (.node .leaf 68706 (2, 3, some (2, 2)) (0, 3) .leaf))) 68736 (2, 3, some (3, 0)) (2, 1) (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (2, 1) .leaf) 68738 (2, 3, some (3, 2)) (2, 1) (.node .leaf 68768 (2, 3, some (4, 0)) (2, 1) .leaf)) 68769 (2, 3, some (4, 1)) (2, 1) (.node (.node .leaf 68770 (2, 3, some (4, 2)) (2, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf))))

/-- Policy 0, round 2 actions (positive-mass states). -/
def P0_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) .leaf)) 2116 (0, 2, some (1, 4)) (0, 1) (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 2148 (0, 2, some (2, 4)) (0, 1) .leaf))) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf)) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 67617 (2, 2, some (0, 1)) (0, 1) .leaf) 67618 (2, 2, some (0, 2)) (0, 1) (.node (.node .leaf 67744 (2, 2, some (4, 0)) (0, 1) .leaf) 67745 (2, 2, some (4, 1)) (0, 1) .leaf))))

/-- Policy 0 as a count rule. -/
def PT0 : ℕ → KTree (ℕ × ℕ) := fun t =>
  if t = 0 then P0_0 else if t = 1 then P0_1 else if t = 2 then P0_2 else .leaf

/-- The count rules of the hull point. -/
def fs : Fin 1 → ℕ → NS → ℕ × ℕ := ![actF PT0]

/-- The hull weights. -/
def th : Fin 1 → ℚ := ![(1 : ℚ)]


end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V1lll.lean <==
/- A36W.TGCert3I486V1lll (namespace A36W.TGCert3.I486): Bellman chunk `V1lll` (level 1, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lll_ok : V1lll.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V1llr.lean <==
/- A36W.TGCert3I486V1llr (namespace A36W.TGCert3.I486): Bellman chunk `V1llr` (level 1, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1llr_ok : V1llr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V1lrl.lean <==
/- A36W.TGCert3I486V1lrl (namespace A36W.TGCert3.I486): Bellman chunk `V1lrl` (level 1, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrl_ok : V1lrl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V1lrr.lean <==
/- A36W.TGCert3I486V1lrr (namespace A36W.TGCert3.I486): Bellman chunk `V1lrr` (level 1, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrr_ok : V1lrr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V1rll.lean <==
/- A36W.TGCert3I486V1rll (namespace A36W.TGCert3.I486): Bellman chunk `V1rll` (level 1, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rll_ok : V1rll.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V1rlr.lean <==
/- A36W.TGCert3I486V1rlr (namespace A36W.TGCert3.I486): Bellman chunk `V1rlr` (level 1, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlr_ok : V1rlr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V1rrl.lean <==
/- A36W.TGCert3I486V1rrl (namespace A36W.TGCert3.I486): Bellman chunk `V1rrl` (level 1, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrl_ok : V1rrl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V1rrr.lean <==
/- A36W.TGCert3I486V1rrr (namespace A36W.TGCert3.I486): Bellman chunk `V1rrr` (level 1, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrr_ok : V1rrr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V2lll.lean <==
/- A36W.TGCert3I486V2lll (namespace A36W.TGCert3.I486): Bellman chunk `V2lll` (level 2, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lll_ok : V2lll.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V2llr.lean <==
/- A36W.TGCert3I486V2llr (namespace A36W.TGCert3.I486): Bellman chunk `V2llr` (level 2, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2llr_ok : V2llr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V2lrl.lean <==
/- A36W.TGCert3I486V2lrl (namespace A36W.TGCert3.I486): Bellman chunk `V2lrl` (level 2, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrl_ok : V2lrl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V2lrr.lean <==
/- A36W.TGCert3I486V2lrr (namespace A36W.TGCert3.I486): Bellman chunk `V2lrr` (level 2, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrr_ok : V2lrr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V2rll.lean <==
/- A36W.TGCert3I486V2rll (namespace A36W.TGCert3.I486): Bellman chunk `V2rll` (level 2, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rll_ok : V2rll.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V2rlr.lean <==
/- A36W.TGCert3I486V2rlr (namespace A36W.TGCert3.I486): Bellman chunk `V2rlr` (level 2, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlr_ok : V2rlr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V2rrl.lean <==
/- A36W.TGCert3I486V2rrl (namespace A36W.TGCert3.I486): Bellman chunk `V2rrl` (level 2, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrl_ok : V2rrl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V2rrr.lean <==
/- A36W.TGCert3I486V2rrr (namespace A36W.TGCert3.I486): Bellman chunk `V2rrr` (level 2, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrr_ok : V2rrr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V3lll.lean <==
/- A36W.TGCert3I486V3lll (namespace A36W.TGCert3.I486): Bellman chunk `V3lll` (level 3, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lll_ok : V3lll.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V3llr.lean <==
/- A36W.TGCert3I486V3llr (namespace A36W.TGCert3.I486): Bellman chunk `V3llr` (level 3, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3llr_ok : V3llr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V3lrl.lean <==
/- A36W.TGCert3I486V3lrl (namespace A36W.TGCert3.I486): Bellman chunk `V3lrl` (level 3, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lrl_ok : V3lrl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V3lrr.lean <==
/- A36W.TGCert3I486V3lrr (namespace A36W.TGCert3.I486): Bellman chunk `V3lrr` (level 3, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lrr_ok : V3lrr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V3rll.lean <==
/- A36W.TGCert3I486V3rll (namespace A36W.TGCert3.I486): Bellman chunk `V3rll` (level 3, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rll_ok : V3rll.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V3rlr.lean <==
/- A36W.TGCert3I486V3rlr (namespace A36W.TGCert3.I486): Bellman chunk `V3rlr` (level 3, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlr_ok : V3rlr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V3rrl.lean <==
/- A36W.TGCert3I486V3rrl (namespace A36W.TGCert3.I486): Bellman chunk `V3rrl` (level 3, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrl_ok : V3rrl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V3rrr.lean <==
/- A36W.TGCert3I486V3rrr (namespace A36W.TGCert3.I486): Bellman chunk `V3rrr` (level 3, 56 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrr_ok : V3rrr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3I486V4.lean <==
/- A36W.TGCert3I486V4 (namespace A36W.TGCert3.I486): Bellman chunk `V4` (level 4, 1 entries). -/
import A36W.TGCert3I486Data

set_option autoImplicit false

namespace A36W.TGCert3.I486

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V4_ok : V4.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 3) := by decide +kernel

end A36W.TGCert3.I486


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3.lean <==
/-
A36W.TGCert3N3_3_3_l1_r3 (namespace A36W.TGCert3.N3_3_3_l1_r3): the predrawn certificate for (n_A, n_B, k) = (3, 3, 3), λ = 1, r = 3 (TGCERT3, W-48 track (b)).
The class is TGRed's `naKLSet … 3`, the predrawn schedule class itself (no adaptive relaxation).  Lower end: K6(c) at c = 1/q̂ through TGCert's `FNA_ge_of_cert`, the max over Σ_3 checked exhaustively in chunks (TGCert's `sigOK3`, fused objective `objF = objNA`); upper end: Φ of an explicit predrawn hull point (TGCert's `FNA_le_of_cert`).  Every statement holds for every `A : Finset (Fin 6)` with `#A = 3`.
-/
import A36W.TGCert3N3_3_3_l1_r3S12
import A36W.TGCert3N3_3_3_l1_r3S3x0
import A36W.TGCert3N3_3_3_l1_r3S3x1
import A36W.TGCert3N3_3_3_l1_r3S3x2
import A36W.TGCert3N3_3_3_l1_r3S3x3

set_option autoImplicit false

namespace A36W.TGCert3.N3_3_3_l1_r3

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem S3_all : ∀ b1 ∈ range (3 + 1) ×ˢ range (3 + 1),
    ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), b1 ≠ (0, 0) → b2 ≠ (0, 0) → b1.1 + b2.1 ≤ 3 →
    b1.2 + b2.2 ≤ 3 → (3 - b1.1 - b2.1, 3 - b1.2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (1 : ℚ) qh) [b1, b2, (3 - b1.1 - b2.1, 3 - b1.2 - b2.2)] ≤ BB := by
  intro b1 hb1
  obtain ⟨x, y⟩ := b1
  simp only [Finset.mem_product, Finset.mem_range] at hb1
  obtain ⟨hx, hy⟩ := hb1
  interval_cases x <;> interval_cases y
  · exact S3_0_0_ok
  · exact S3_0_1_ok
  · exact S3_0_2_ok
  · exact S3_0_3_ok
  · exact S3_1_0_ok
  · exact S3_1_1_ok
  · exact S3_1_2_ok
  · exact S3_1_3_ok
  · exact S3_2_0_ok
  · exact S3_2_1_ok
  · exact S3_2_2_ok
  · exact S3_2_3_ok
  · exact S3_3_0_ok
  · exact S3_3_1_ok
  · exact S3_3_2_ok
  · exact S3_3_3_ok

/-- **The exhaustive check over Σ_3** (TGCert's `sigOK3`, for the fused objective). -/
theorem sigOK : sigOK3 3 3 (objF 6 3 3 3 (1 : ℚ) qh) BB :=
  ⟨S1_ok, S2_ok, S3_all⟩

theorem lam_pos : (0 : ℝ) < 1 := by norm_num

theorem hk : (3 : ℕ) ≤ 6 := by norm_num

/-- **Lower end** of `F^NA_3` (K6(c) at `c = 1/q̂`, TGCert's `FNA_ge_of_cert`). -/
theorem lower (A : Finset (Fin 6)) (hA : #A = 3) :
    ((8701137698962976616776590187374 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (naKLSet (A36W.weightedTarget 6 3 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 6 3 (twoW A 1)) 3) := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have hl : (1 : ℝ) = ((1 : ℚ) : ℝ) := by norm_num
  have h := FNA_ge_of_cert A lam_pos hk (by norm_num) hl hA hB (N := 19) (by norm_num) qh lo BB LL
    (by decide +kernel) (sigOK3_of_objF sigOK) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (8701137698962976616776590187374 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

theorem hw_up : ∀ w ∈ Wc 3 3 3, 0 < qcombNA 6 3 3 3 (1 : ℚ) th sig w ∧ |up w| ≤ 1 ∧
    PwQ 3 3 3 (1 : ℚ) w / qcombNA 6 3 3 3 (1 : ℚ) th sig w ≤ taylorQ (up w) 19 - errQ (up w) 19 := by
  decide +kernel

/-- **Upper end** of `F^NA_3`: `Φ` of the explicit predrawn hull point (TGCert's `FNA_le_of_cert`). -/
theorem upper (A : Finset (Fin 6)) (hA : #A = 3) :
    sInf (naKLSet (A36W.weightedTarget 6 3 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 6 3 (twoW A 1)) 3) ≤ ((8701137698962976616776590187375 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have hl : (1 : ℝ) = ((1 : ℚ) : ℝ) := by norm_num
  have h := FNA_le_of_cert A lam_pos hk (by norm_num) (r := 3) (by norm_num) hl hA hB (N := 19) (by norm_num)
    th sig up UU (by decide +kernel) (by decide +kernel) hw_up (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (8701137698962976616776590187375 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** `F^NA_3 ∈ [8701137698962976616776590187374·10⁻32, 8701137698962976616776590187375·10⁻32]` at (3, 3, 3), λ = 1, for every
group `A` of size 3 (the predrawn schedule class `naKLSet`). -/
theorem bracket (A : Finset (Fin 6)) (hA : #A = 3) :
    ((8701137698962976616776590187374 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (naKLSet (A36W.weightedTarget 6 3 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 6 3 (twoW A 1)) 3) ∧
    sInf (naKLSet (A36W.weightedTarget 6 3 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 6 3 (twoW A 1)) 3) ≤ ((8701137698962976616776590187375 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, upper A hA⟩

end A36W.TGCert3.N3_3_3_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3Data.lean <==
/-
A36W.TGCert3N3_3_3_l1_r3Data (namespace A36W.TGCert3.N3_3_3_l1_r3): certificate data for the predrawn cell (n_A, n_B, k) = (3, 3, 3), λ = 1, r = 3 (generated by gen_na.py; every literal is re-checked by the kernel). -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.N3_3_3_l1_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K6(c) dual point q̂ (the predrawn optimum, rounded). -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (458333333333333333333333333333333333333 / 10000000000000000000000000000000000000000 : ℚ) else
  if w = 1 then (33 / 80 : ℚ) else
  if w = 2 then (33 / 80 : ℚ) else
  (458333333333333333333333333333333333333 / 10000000000000000000000000000000000000000 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 19). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (435056884948148830838829509368747 / 5000000000000000000000000000000000 : ℚ) else
  if w = 1 then (435056884948148830838829509368747 / 5000000000000000000000000000000000 : ℚ) else
  if w = 2 then (435056884948148830838829509368747 / 5000000000000000000000000000000000 : ℚ) else
  (435056884948148830838829509368747 / 5000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the predrawn hull point (Taylor order 19). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (870113769896297661677659018737497 / 10000000000000000000000000000000000 : ℚ) else
  if w = 1 then (870113769896297661677659018737497 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (870113769896297661677659018737497 / 10000000000000000000000000000000000 : ℚ) else
  (870113769896297661677659018737497 / 10000000000000000000000000000000000 : ℚ)

/-- An upper bound on max_(σ ∈ Σ_3) Σ_w P_w q_w(σ)/q̂_w. -/
def BB : ℚ := (250000000000000000000000000000000000000049587 / 250000000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (4350568849481488308388295093687 / 50000000000000000000000000000000 : ℚ)
def UU : ℚ := (69609101591703812934212721499 / 800000000000000000000000000000 : ℚ)

/-- The 3 composition sequences σ_i ∈ Σ_3 spanning the predrawn optimum. -/
def sig : Fin 3 → List (ℕ × ℕ) := ![[(0, 3), (2, 0), (1, 0)], [(1, 2), (1, 1), (1, 0)], [(1, 2), (2, 0), (0, 1)]]

/-- Exact convex weights on them. -/
def th : Fin 3 → ℚ := ![(44494561240481398087903961541544233047308671 / 500000000000000000000000000000000000000000000 : ℚ), (114494561240481398087903961541544233047308671 / 200000000000000000000000000000000000000000000 : ℚ), (338538071316630213384672269209190368668839303 / 1000000000000000000000000000000000000000000000 : ℚ)]


end A36W.TGCert3.N3_3_3_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3S12.lean <==
/- A36W.TGCert3N3_3_3_l1_r3S12 (namespace A36W.TGCert3.N3_3_3_l1_r3): sigOK3 chunk, first and second conjuncts (lengths 1 and 2). -/
import A36W.TGCert3N3_3_3_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.N3_3_3_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S1_ok : (objF 6 3 3 3 (1 : ℚ) qh) [(3, 3)] ≤ BB := by decide +kernel

theorem S2_ok : ∀ b1 ∈ range (3 + 1) ×ˢ range (3 + 1), b1 ≠ (0, 0) → b1 ≠ (3, 3) →
    (objF 6 3 3 3 (1 : ℚ) qh) [b1, (3 - b1.1, 3 - b1.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N3_3_3_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3S3x0.lean <==
/- A36W.TGCert3N3_3_3_l1_r3S3x0 (namespace A36W.TGCert3.N3_3_3_l1_r3): sigOK3 chunks, third conjunct, first composition b1 = (0, y), y = 0..3 (one theorem per b1; a b1 whose sequences exceed 10000 chainQ child terms is split by b2 into groups of at most 10000). -/
import A36W.TGCert3N3_3_3_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.N3_3_3_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_0_0_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((0, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 0) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((0, 0) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((0, 0) : ℕ × ℕ).1 - b2.1, 3 - ((0, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (1 : ℚ) qh) [((0, 0) : ℕ × ℕ), b2, (3 - ((0, 0) : ℕ × ℕ).1 - b2.1, 3 - ((0, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_1_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((0, 1) : ℕ × ℕ).1 - b2.1, 3 - ((0, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (1 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, (3 - ((0, 1) : ℕ × ℕ).1 - b2.1, 3 - ((0, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_2_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((0, 2) : ℕ × ℕ).1 - b2.1, 3 - ((0, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (1 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, (3 - ((0, 2) : ℕ × ℕ).1 - b2.1, 3 - ((0, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_3_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((0, 3) : ℕ × ℕ).1 - b2.1, 3 - ((0, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (1 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, (3 - ((0, 3) : ℕ × ℕ).1 - b2.1, 3 - ((0, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N3_3_3_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3S3x1.lean <==
/- A36W.TGCert3N3_3_3_l1_r3S3x1 (namespace A36W.TGCert3.N3_3_3_l1_r3): sigOK3 chunks, third conjunct, first composition b1 = (1, y), y = 0..3 (one theorem per b1; a b1 whose sequences exceed 10000 chainQ child terms is split by b2 into groups of at most 10000). -/
import A36W.TGCert3N3_3_3_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.N3_3_3_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_1_0_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((1, 0) : ℕ × ℕ).1 - b2.1, 3 - ((1, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (1 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, (3 - ((1, 0) : ℕ × ℕ).1 - b2.1, 3 - ((1, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_1_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((1, 1) : ℕ × ℕ).1 - b2.1, 3 - ((1, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (1 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, (3 - ((1, 1) : ℕ × ℕ).1 - b2.1, 3 - ((1, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_2_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((1, 2) : ℕ × ℕ).1 - b2.1, 3 - ((1, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (1 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, (3 - ((1, 2) : ℕ × ℕ).1 - b2.1, 3 - ((1, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_3_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((1, 3) : ℕ × ℕ).1 - b2.1, 3 - ((1, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (1 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, (3 - ((1, 3) : ℕ × ℕ).1 - b2.1, 3 - ((1, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N3_3_3_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3S3x2.lean <==
/- A36W.TGCert3N3_3_3_l1_r3S3x2 (namespace A36W.TGCert3.N3_3_3_l1_r3): sigOK3 chunks, third conjunct, first composition b1 = (2, y), y = 0..3 (one theorem per b1; a b1 whose sequences exceed 10000 chainQ child terms is split by b2 into groups of at most 10000). -/
import A36W.TGCert3N3_3_3_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.N3_3_3_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_2_0_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((2, 0) : ℕ × ℕ).1 - b2.1, 3 - ((2, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (1 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, (3 - ((2, 0) : ℕ × ℕ).1 - b2.1, 3 - ((2, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_1_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((2, 1) : ℕ × ℕ).1 - b2.1, 3 - ((2, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (1 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, (3 - ((2, 1) : ℕ × ℕ).1 - b2.1, 3 - ((2, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_2_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((2, 2) : ℕ × ℕ).1 - b2.1, 3 - ((2, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (1 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, (3 - ((2, 2) : ℕ × ℕ).1 - b2.1, 3 - ((2, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_3_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((2, 3) : ℕ × ℕ).1 - b2.1, 3 - ((2, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (1 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, (3 - ((2, 3) : ℕ × ℕ).1 - b2.1, 3 - ((2, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N3_3_3_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l1_r3S3x3.lean <==
/- A36W.TGCert3N3_3_3_l1_r3S3x3 (namespace A36W.TGCert3.N3_3_3_l1_r3): sigOK3 chunks, third conjunct, first composition b1 = (3, y), y = 0..3 (one theorem per b1; a b1 whose sequences exceed 10000 chainQ child terms is split by b2 into groups of at most 10000). -/
import A36W.TGCert3N3_3_3_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.N3_3_3_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_3_0_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((3, 0) : ℕ × ℕ).1 - b2.1, 3 - ((3, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (1 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, (3 - ((3, 0) : ℕ × ℕ).1 - b2.1, 3 - ((3, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_1_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((3, 1) : ℕ × ℕ).1 - b2.1, 3 - ((3, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (1 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, (3 - ((3, 1) : ℕ × ℕ).1 - b2.1, 3 - ((3, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_2_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((3, 2) : ℕ × ℕ).1 - b2.1, 3 - ((3, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (1 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, (3 - ((3, 2) : ℕ × ℕ).1 - b2.1, 3 - ((3, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_3_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((3, 3) : ℕ × ℕ).1 - b2.1, 3 - ((3, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (1 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, (3 - ((3, 3) : ℕ × ℕ).1 - b2.1, 3 - ((3, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N3_3_3_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3.lean <==
/-
A36W.TGCert3N3_3_3_l2_r3 (namespace A36W.TGCert3.N3_3_3_l2_r3): the predrawn certificate for (n_A, n_B, k) = (3, 3, 3), λ = 2, r = 3 (TGCERT3, W-48 track (b)).
The class is TGRed's `naKLSet … 3`, the predrawn schedule class itself (no adaptive relaxation).  Lower end: K6(c) at c = 1/q̂ through TGCert's `FNA_ge_of_cert`, the max over Σ_3 checked exhaustively in chunks (TGCert's `sigOK3`, fused objective `objF = objNA`); upper end: Φ of an explicit predrawn hull point (TGCert's `FNA_le_of_cert`).  Every statement holds for every `A : Finset (Fin 6)` with `#A = 3`.
-/
import A36W.TGCert3N3_3_3_l2_r3S12
import A36W.TGCert3N3_3_3_l2_r3S3x0
import A36W.TGCert3N3_3_3_l2_r3S3x1
import A36W.TGCert3N3_3_3_l2_r3S3x2
import A36W.TGCert3N3_3_3_l2_r3S3x3

set_option autoImplicit false

namespace A36W.TGCert3.N3_3_3_l2_r3

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem S3_all : ∀ b1 ∈ range (3 + 1) ×ˢ range (3 + 1),
    ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), b1 ≠ (0, 0) → b2 ≠ (0, 0) → b1.1 + b2.1 ≤ 3 →
    b1.2 + b2.2 ≤ 3 → (3 - b1.1 - b2.1, 3 - b1.2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (2 : ℚ) qh) [b1, b2, (3 - b1.1 - b2.1, 3 - b1.2 - b2.2)] ≤ BB := by
  intro b1 hb1
  obtain ⟨x, y⟩ := b1
  simp only [Finset.mem_product, Finset.mem_range] at hb1
  obtain ⟨hx, hy⟩ := hb1
  interval_cases x <;> interval_cases y
  · exact S3_0_0_ok
  · exact S3_0_1_ok
  · exact S3_0_2_ok
  · exact S3_0_3_ok
  · exact S3_1_0_ok
  · exact S3_1_1_ok
  · exact S3_1_2_ok
  · exact S3_1_3_ok
  · exact S3_2_0_ok
  · exact S3_2_1_ok
  · exact S3_2_2_ok
  · exact S3_2_3_ok
  · exact S3_3_0_ok
  · exact S3_3_1_ok
  · exact S3_3_2_ok
  · exact S3_3_3_ok

/-- **The exhaustive check over Σ_3** (TGCert's `sigOK3`, for the fused objective). -/
theorem sigOK : sigOK3 3 3 (objF 6 3 3 3 (2 : ℚ) qh) BB :=
  ⟨S1_ok, S2_ok, S3_all⟩

theorem lam_pos : (0 : ℝ) < 2 := by norm_num

theorem hk : (3 : ℕ) ≤ 6 := by norm_num

/-- **Lower end** of `F^NA_3` (K6(c) at `c = 1/q̂`, TGCert's `FNA_ge_of_cert`). -/
theorem lower (A : Finset (Fin 6)) (hA : #A = 3) :
    ((8353587128960700481216529286914 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (naKLSet (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 6 3 (twoW A 2)) 3) := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := FNA_ge_of_cert A lam_pos hk (by norm_num) hl hA hB (N := 22) (by norm_num) qh lo BB LL
    (by decide +kernel) (sigOK3_of_objF sigOK) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (8353587128960700481216529286914 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

theorem hw_up : ∀ w ∈ Wc 3 3 3, 0 < qcombNA 6 3 3 3 (2 : ℚ) th sig w ∧ |up w| ≤ 1 ∧
    PwQ 3 3 3 (2 : ℚ) w / qcombNA 6 3 3 3 (2 : ℚ) th sig w ≤ taylorQ (up w) 22 - errQ (up w) 22 := by
  decide +kernel

/-- **Upper end** of `F^NA_3`: `Φ` of the explicit predrawn hull point (TGCert's `FNA_le_of_cert`). -/
theorem upper (A : Finset (Fin 6)) (hA : #A = 3) :
    sInf (naKLSet (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 6 3 (twoW A 2)) 3) ≤ ((8353587128960700481216529286915 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 3 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := FNA_le_of_cert A lam_pos hk (by norm_num) (r := 3) (by norm_num) hl hA hB (N := 22) (by norm_num)
    th sig up UU (by decide +kernel) (by decide +kernel) hw_up (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (8353587128960700481216529286915 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** `F^NA_3 ∈ [8353587128960700481216529286914·10⁻32, 8353587128960700481216529286915·10⁻32]` at (3, 3, 3), λ = 2, for every
group `A` of size 3 (the predrawn schedule class `naKLSet`). -/
theorem bracket (A : Finset (Fin 6)) (hA : #A = 3) :
    ((8353587128960700481216529286914 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (naKLSet (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 6 3 (twoW A 2)) 3) ∧
    sInf (naKLSet (A36W.weightedTarget 6 3 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 6 3 (twoW A 2)) 3) ≤ ((8353587128960700481216529286915 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, upper A hA⟩

end A36W.TGCert3.N3_3_3_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3Data.lean <==
/-
A36W.TGCert3N3_3_3_l2_r3Data (namespace A36W.TGCert3.N3_3_3_l2_r3): certificate data for the predrawn cell (n_A, n_B, k) = (3, 3, 3), λ = 2, r = 3 (generated by gen_na.py; every literal is re-checked by the kernel). -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.N3_3_3_l2_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K6(c) dual point q̂ (the predrawn optimum, rounded). -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (35877115869517358363411066045106468717 / 2000000000000000000000000000000000000000 : ℚ) else
  if w = 1 then (1352784785466957979450922624721718196001 / 5000000000000000000000000000000000000000 : ℚ) else
  if w = 2 then (5238008751682232525600805442794148670063 / 10000000000000000000000000000000000000000 : ℚ) else
  (216663413097579973762062642647095766127 / 2000000000000000000000000000000000000000 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 22). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (-1223319181312965423404710045592109 / 10000000000000000000000000000000000 : ℚ) else
  if w = 1 then (136274180244335798666269331738669 / 2500000000000000000000000000000000 : ℚ) else
  if w = 2 then (217569720421053524954106256614353 / 2500000000000000000000000000000000 : ℚ) else
  (198580271492835833714158620554709 / 1250000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the predrawn hull point (Taylor order 22). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (-611659590656482711702355022796053 / 5000000000000000000000000000000000 : ℚ) else
  if w = 1 then (545096720977343194665077326954679 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (174055776336842819963285005291483 / 2000000000000000000000000000000000 : ℚ) else
  (63545686877707466788530758577507 / 400000000000000000000000000000000 : ℚ)

/-- An upper bound on max_(σ ∈ Σ_3) Σ_w P_w q_w(σ)/q̂_w. -/
def BB : ℚ := (999999999999999999999999999999999999999950539 / 1000000000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (4176793564480350240608264643457 / 50000000000000000000000000000000 : ℚ)
def UU : ℚ := (1670717425792140096243305857383 / 20000000000000000000000000000000 : ℚ)

/-- The 2 composition sequences σ_i ∈ Σ_3 spanning the predrawn optimum. -/
def sig : Fin 2 → List (ℕ × ℕ) := ![[(0, 3), (2, 0), (1, 0)], [(1, 2), (1, 1), (1, 0)]]

/-- Exact convex weights on them. -/
def th : Fin 2 → ℚ := ![(18985327970273479660712170295929953393726299 / 100000000000000000000000000000000000000000000 : ℚ), (81014672029726520339287829704070046606273701 / 100000000000000000000000000000000000000000000 : ℚ)]


end A36W.TGCert3.N3_3_3_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3S12.lean <==
/- A36W.TGCert3N3_3_3_l2_r3S12 (namespace A36W.TGCert3.N3_3_3_l2_r3): sigOK3 chunk, first and second conjuncts (lengths 1 and 2). -/
import A36W.TGCert3N3_3_3_l2_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.N3_3_3_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S1_ok : (objF 6 3 3 3 (2 : ℚ) qh) [(3, 3)] ≤ BB := by decide +kernel

theorem S2_ok : ∀ b1 ∈ range (3 + 1) ×ˢ range (3 + 1), b1 ≠ (0, 0) → b1 ≠ (3, 3) →
    (objF 6 3 3 3 (2 : ℚ) qh) [b1, (3 - b1.1, 3 - b1.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N3_3_3_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3S3x0.lean <==
/- A36W.TGCert3N3_3_3_l2_r3S3x0 (namespace A36W.TGCert3.N3_3_3_l2_r3): sigOK3 chunks, third conjunct, first composition b1 = (0, y), y = 0..3 (one theorem per b1; a b1 whose sequences exceed 10000 chainQ child terms is split by b2 into groups of at most 10000). -/
import A36W.TGCert3N3_3_3_l2_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.N3_3_3_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_0_0_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((0, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 0) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((0, 0) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((0, 0) : ℕ × ℕ).1 - b2.1, 3 - ((0, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (2 : ℚ) qh) [((0, 0) : ℕ × ℕ), b2, (3 - ((0, 0) : ℕ × ℕ).1 - b2.1, 3 - ((0, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_1_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((0, 1) : ℕ × ℕ).1 - b2.1, 3 - ((0, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, (3 - ((0, 1) : ℕ × ℕ).1 - b2.1, 3 - ((0, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_2_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((0, 2) : ℕ × ℕ).1 - b2.1, 3 - ((0, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, (3 - ((0, 2) : ℕ × ℕ).1 - b2.1, 3 - ((0, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_3_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((0, 3) : ℕ × ℕ).1 - b2.1, 3 - ((0, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, (3 - ((0, 3) : ℕ × ℕ).1 - b2.1, 3 - ((0, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N3_3_3_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3S3x1.lean <==
/- A36W.TGCert3N3_3_3_l2_r3S3x1 (namespace A36W.TGCert3.N3_3_3_l2_r3): sigOK3 chunks, third conjunct, first composition b1 = (1, y), y = 0..3 (one theorem per b1; a b1 whose sequences exceed 10000 chainQ child terms is split by b2 into groups of at most 10000). -/
import A36W.TGCert3N3_3_3_l2_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.N3_3_3_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_1_0_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((1, 0) : ℕ × ℕ).1 - b2.1, 3 - ((1, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, (3 - ((1, 0) : ℕ × ℕ).1 - b2.1, 3 - ((1, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_1_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((1, 1) : ℕ × ℕ).1 - b2.1, 3 - ((1, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, (3 - ((1, 1) : ℕ × ℕ).1 - b2.1, 3 - ((1, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_2_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((1, 2) : ℕ × ℕ).1 - b2.1, 3 - ((1, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, (3 - ((1, 2) : ℕ × ℕ).1 - b2.1, 3 - ((1, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_3_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((1, 3) : ℕ × ℕ).1 - b2.1, 3 - ((1, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, (3 - ((1, 3) : ℕ × ℕ).1 - b2.1, 3 - ((1, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N3_3_3_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3S3x2.lean <==
/- A36W.TGCert3N3_3_3_l2_r3S3x2 (namespace A36W.TGCert3.N3_3_3_l2_r3): sigOK3 chunks, third conjunct, first composition b1 = (2, y), y = 0..3 (one theorem per b1; a b1 whose sequences exceed 10000 chainQ child terms is split by b2 into groups of at most 10000). -/
import A36W.TGCert3N3_3_3_l2_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.N3_3_3_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_2_0_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((2, 0) : ℕ × ℕ).1 - b2.1, 3 - ((2, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, (3 - ((2, 0) : ℕ × ℕ).1 - b2.1, 3 - ((2, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_1_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((2, 1) : ℕ × ℕ).1 - b2.1, 3 - ((2, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, (3 - ((2, 1) : ℕ × ℕ).1 - b2.1, 3 - ((2, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_2_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((2, 2) : ℕ × ℕ).1 - b2.1, 3 - ((2, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, (3 - ((2, 2) : ℕ × ℕ).1 - b2.1, 3 - ((2, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_3_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((2, 3) : ℕ × ℕ).1 - b2.1, 3 - ((2, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, (3 - ((2, 3) : ℕ × ℕ).1 - b2.1, 3 - ((2, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N3_3_3_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N3_3_3_l2_r3S3x3.lean <==
/- A36W.TGCert3N3_3_3_l2_r3S3x3 (namespace A36W.TGCert3.N3_3_3_l2_r3): sigOK3 chunks, third conjunct, first composition b1 = (3, y), y = 0..3 (one theorem per b1; a b1 whose sequences exceed 10000 chainQ child terms is split by b2 into groups of at most 10000). -/
import A36W.TGCert3N3_3_3_l2_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.N3_3_3_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_3_0_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((3, 0) : ℕ × ℕ).1 - b2.1, 3 - ((3, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, (3 - ((3, 0) : ℕ × ℕ).1 - b2.1, 3 - ((3, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_1_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((3, 1) : ℕ × ℕ).1 - b2.1, 3 - ((3, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, (3 - ((3, 1) : ℕ × ℕ).1 - b2.1, 3 - ((3, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_2_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((3, 2) : ℕ × ℕ).1 - b2.1, 3 - ((3, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, (3 - ((3, 2) : ℕ × ℕ).1 - b2.1, 3 - ((3, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_3_ok : ∀ b2 ∈ range (3 + 1) ×ˢ range (3 + 1), ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 ≤ 3 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 ≤ 3 → (3 - ((3, 3) : ℕ × ℕ).1 - b2.1, 3 - ((3, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 6 3 3 3 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, (3 - ((3, 3) : ℕ × ℕ).1 - b2.1, 3 - ((3, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N3_3_3_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3.lean <==
/-
A36W.TGCert3N4_8_6_l3_r3 (namespace A36W.TGCert3.N4_8_6_l3_r3): the predrawn certificate for (n_A, n_B, k) = (4, 8, 6), λ = 3, r = 3 (TGCERT3, W-48 track (b)).
The class is TGRed's `naKLSet … 3`, the predrawn schedule class itself (no adaptive relaxation).  Lower end: K6(c) at c = 1/q̂ through TGCert's `FNA_ge_of_cert`, the max over Σ_3 checked exhaustively in chunks (TGCert's `sigOK3`, fused objective `objF = objNA`); upper end: Φ of an explicit predrawn hull point (TGCert's `FNA_le_of_cert`).  Every statement holds for every `A : Finset (Fin 12)` with `#A = 4`.
-/
import A36W.TGCert3N4_8_6_l3_r3S12
import A36W.TGCert3N4_8_6_l3_r3S3x0
import A36W.TGCert3N4_8_6_l3_r3S3x1
import A36W.TGCert3N4_8_6_l3_r3S3x2
import A36W.TGCert3N4_8_6_l3_r3S3x3
import A36W.TGCert3N4_8_6_l3_r3S3x4

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r3

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem S3_all : ∀ b1 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b1 ≠ (0, 0) → b2 ≠ (0, 0) → b1.1 + b2.1 ≤ 4 →
    b1.2 + b2.2 ≤ 8 → (4 - b1.1 - b2.1, 8 - b1.2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [b1, b2, (4 - b1.1 - b2.1, 8 - b1.2 - b2.2)] ≤ BB := by
  intro b1 hb1
  obtain ⟨x, y⟩ := b1
  simp only [Finset.mem_product, Finset.mem_range] at hb1
  obtain ⟨hx, hy⟩ := hb1
  interval_cases x <;> interval_cases y
  · exact S3_0_0_ok
  · exact S3_0_1_ok
  · exact S3_0_2_ok
  · exact S3_0_3_ok
  · exact S3_0_4_ok
  · exact S3_0_5_ok
  · exact S3_0_6_ok
  · exact S3_0_7_ok
  · exact S3_0_8_ok
  · exact S3_1_0_ok
  · exact S3_1_1_ok
  · exact S3_1_2_ok
  · exact S3_1_3_ok
  · exact S3_1_4_ok
  · exact S3_1_5_ok
  · exact S3_1_6_ok
  · exact S3_1_7_ok
  · exact S3_1_8_ok
  · exact S3_2_0_ok
  · exact S3_2_1_ok
  · exact S3_2_2_ok
  · exact S3_2_3_ok
  · exact S3_2_4_ok
  · exact S3_2_5_ok
  · exact S3_2_6_ok
  · exact S3_2_7_ok
  · exact S3_2_8_ok
  · exact S3_3_0_ok
  · exact S3_3_1_ok
  · exact S3_3_2_ok
  · exact S3_3_3_ok
  · exact S3_3_4_ok
  · exact S3_3_5_ok
  · exact S3_3_6_ok
  · exact S3_3_7_ok
  · exact S3_3_8_ok
  · exact S3_4_0_ok
  · exact S3_4_1_ok
  · exact S3_4_2_ok
  · exact S3_4_3_ok
  · exact S3_4_4_ok
  · exact S3_4_5_ok
  · exact S3_4_6_ok
  · exact S3_4_7_ok
  · exact S3_4_8_ok

/-- **The exhaustive check over Σ_3** (TGCert's `sigOK3`, for the fused objective). -/
theorem sigOK : sigOK3 4 8 (objF 12 4 8 6 (3 : ℚ) qh) BB :=
  ⟨S1_ok, S2_ok, S3_all⟩

theorem lam_pos : (0 : ℝ) < 3 := by norm_num

theorem hk : (6 : ℕ) ≤ 12 := by norm_num

/-- **Lower end** of `F^NA_3` (K6(c) at `c = 1/q̂`, TGCert's `FNA_ge_of_cert`). -/
theorem lower (A : Finset (Fin 12)) (hA : #A = 4) :
    ((21108655277028536271021964348932 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (naKLSet (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 3) := by
  have hB : #Aᶜ = 8 := card_compl_eq A hA (by norm_num)
  have hl : (3 : ℝ) = ((3 : ℚ) : ℝ) := by norm_num
  have h := FNA_ge_of_cert A lam_pos hk (by norm_num) hl hA hB (N := 26) (by norm_num) qh lo BB LL
    (by decide +kernel) (sigOK3_of_objF sigOK) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (21108655277028536271021964348932 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

theorem hw_up : ∀ w ∈ Wc 4 8 6, 0 < qcombNA 12 4 8 6 (3 : ℚ) th sig w ∧ |up w| ≤ 1 ∧
    PwQ 4 8 6 (3 : ℚ) w / qcombNA 12 4 8 6 (3 : ℚ) th sig w ≤ taylorQ (up w) 26 - errQ (up w) 26 := by
  decide +kernel

/-- **Upper end** of `F^NA_3`: `Φ` of the explicit predrawn hull point (TGCert's `FNA_le_of_cert`). -/
theorem upper (A : Finset (Fin 12)) (hA : #A = 4) :
    sInf (naKLSet (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 3) ≤ ((21108655277028536271021964348933 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 8 := card_compl_eq A hA (by norm_num)
  have hl : (3 : ℝ) = ((3 : ℚ) : ℝ) := by norm_num
  have h := FNA_le_of_cert A lam_pos hk (by norm_num) (r := 3) (by norm_num) hl hA hB (N := 26) (by norm_num)
    th sig up UU (by decide +kernel) (by decide +kernel) hw_up (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (21108655277028536271021964348933 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** `F^NA_3 ∈ [21108655277028536271021964348932·10⁻32, 21108655277028536271021964348933·10⁻32]` at (4, 8, 6), λ = 3, for every
group `A` of size 4 (the predrawn schedule class `naKLSet`). -/
theorem bracket (A : Finset (Fin 12)) (hA : #A = 4) :
    ((21108655277028536271021964348932 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (naKLSet (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 3) ∧
    sInf (naKLSet (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 3) ≤ ((21108655277028536271021964348933 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, upper A hA⟩

end A36W.TGCert3.N4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3Data.lean <==
/-
A36W.TGCert3N4_8_6_l3_r3Data (namespace A36W.TGCert3.N4_8_6_l3_r3): certificate data for the predrawn cell (n_A, n_B, k) = (4, 8, 6), λ = 3, r = 3 (generated by gen_na.py; every literal is re-checked by the kernel). -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.N4_8_6_l3_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K6(c) dual point q̂ (the predrawn optimum, rounded). -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (15733466583759097513235821234725761047 / 10000000000000000000000000000000000000000 : ℚ) else
  if w = 1 then (463288711653587797673799844549382034441 / 10000000000000000000000000000000000000000 : ℚ) else
  if w = 2 then (2644595133299079288334680357947447823193 / 10000000000000000000000000000000000000000 : ℚ) else
  if w = 3 then (234852067555644951641341375263023728509 / 625000000000000000000000000000000000000 : ℚ) else
  (15556684090151079332156957366124277671 / 125000000000000000000000000000000000000 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 26). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (3298669078877201095349895722515287 / 10000000000000000000000000000000000 : ℚ) else
  if w = 1 then (626801921973095526156588703805897 / 5000000000000000000000000000000000 : ℚ) else
  if w = 2 then (34580779887567641002565781703899 / 312500000000000000000000000000000 : ℚ) else
  if w = 3 then (229390850363581645434180574023903 / 1000000000000000000000000000000000 : ℚ) else
  (3535891097864071085999054325784441 / 10000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the predrawn hull point (Taylor order 26). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (329866907887720109534989572251529 / 1000000000000000000000000000000000 : ℚ) else
  if w = 1 then (1253603843946191052313177407611797 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (1106584956402164512082105014524771 / 10000000000000000000000000000000000 : ℚ) else
  if w = 3 then (2293908503635816454341805740239033 / 10000000000000000000000000000000000 : ℚ) else
  (883972774466017771499763581446111 / 2500000000000000000000000000000000 : ℚ)

/-- An upper bound on max_(σ ∈ Σ_3) Σ_w P_w q_w(σ)/q̂_w. -/
def BB : ℚ := (1000000000000000000000000000000000000000178247 / 1000000000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (5277163819257134067755491087233 / 25000000000000000000000000000000 : ℚ)
def UU : ℚ := (21108655277028536271021964348933 / 100000000000000000000000000000000 : ℚ)

/-- The 2 composition sequences σ_i ∈ Σ_3 spanning the predrawn optimum. -/
def sig : Fin 2 → List (ℕ × ℕ) := ![[(2, 6), (2, 1), (0, 1)], [(3, 5), (1, 2), (0, 1)]]

/-- Exact convex weights on them. -/
def th : Fin 2 → ℚ := ![(31813162552529504399077331803222050345629837 / 62500000000000000000000000000000000000000000 : ℚ), (30686837447470495600922668196777949654370163 / 62500000000000000000000000000000000000000000 : ℚ)]


end A36W.TGCert3.N4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S12.lean <==
/- A36W.TGCert3N4_8_6_l3_r3S12 (namespace A36W.TGCert3.N4_8_6_l3_r3): sigOK3 chunk, first and second conjuncts (lengths 1 and 2). -/
import A36W.TGCert3N4_8_6_l3_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S1_ok : (objF 12 4 8 6 (3 : ℚ) qh) [(4, 8)] ≤ BB := by decide +kernel

theorem S2_ok : ∀ b1 ∈ range (4 + 1) ×ˢ range (8 + 1), b1 ≠ (0, 0) → b1 ≠ (4, 8) →
    (objF 12 4 8 6 (3 : ℚ) qh) [b1, (4 - b1.1, 8 - b1.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x0.lean <==
/- A36W.TGCert3N4_8_6_l3_r3S3x0 (namespace A36W.TGCert3.N4_8_6_l3_r3): sigOK3 chunks, third conjunct, first composition b1 = (0, y), y = 0..8 (one theorem per b1; a b1 whose sequences exceed 10000 chainQ child terms is split by b2 into groups of at most 10000). -/
import A36W.TGCert3N4_8_6_l3_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_0_0_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 0) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 0) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 0) : ℕ × ℕ).1 - b2.1, 8 - ((0, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 0) : ℕ × ℕ), b2, (4 - ((0, 0) : ℕ × ℕ).1 - b2.1, 8 - ((0, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_1_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_2_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_3_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_4_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_5_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_6_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 6) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 6) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 6) : ℕ × ℕ).1 - b2.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 6) : ℕ × ℕ), b2, (4 - ((0, 6) : ℕ × ℕ).1 - b2.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_7_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 7) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 7) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 7) : ℕ × ℕ).1 - b2.1, 8 - ((0, 7) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 7) : ℕ × ℕ), b2, (4 - ((0, 7) : ℕ × ℕ).1 - b2.1, 8 - ((0, 7) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_8_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 8) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 8) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 8) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 8) : ℕ × ℕ).1 - b2.1, 8 - ((0, 8) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 8) : ℕ × ℕ), b2, (4 - ((0, 8) : ℕ × ℕ).1 - b2.1, 8 - ((0, 8) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x1.lean <==
/- A36W.TGCert3N4_8_6_l3_r3S3x1 (namespace A36W.TGCert3.N4_8_6_l3_r3): sigOK3 chunks, third conjunct, first composition b1 = (1, y), y = 0..8 (one theorem per b1; a b1 whose sequences exceed 10000 chainQ child terms is split by b2 into groups of at most 10000). -/
import A36W.TGCert3N4_8_6_l3_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_1_0_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_1_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)), ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_1_g1 : ∀ b2 ∈ ([(3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_1_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)) ++ (([(3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_1_1_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_1_1_g0 (S3_1_1_g1)) b2 (S3_1_1_cov b2 hb2)

theorem S3_1_2_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)), ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_2_g1 : ∀ b2 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_2_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)) ++ (([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_1_2_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_1_2_g0 (S3_1_2_g1)) b2 (S3_1_2_cov b2 hb2)

theorem S3_1_3_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)), ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_3_g1 : ∀ b2 ∈ ([(3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_3_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)) ++ (([(3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_1_3_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_1_3_g0 (S3_1_3_g1)) b2 (S3_1_3_cov b2 hb2)

theorem S3_1_4_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_5_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_6_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 6) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 6) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 6) : ℕ × ℕ).1 - b2.1, 8 - ((1, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 6) : ℕ × ℕ), b2, (4 - ((1, 6) : ℕ × ℕ).1 - b2.1, 8 - ((1, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_7_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 7) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 7) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 7) : ℕ × ℕ).1 - b2.1, 8 - ((1, 7) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 7) : ℕ × ℕ), b2, (4 - ((1, 7) : ℕ × ℕ).1 - b2.1, 8 - ((1, 7) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_8_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 8) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 8) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 8) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 8) : ℕ × ℕ).1 - b2.1, 8 - ((1, 8) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 8) : ℕ × ℕ), b2, (4 - ((1, 8) : ℕ × ℕ).1 - b2.1, 8 - ((1, 8) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x2.lean <==
/- A36W.TGCert3N4_8_6_l3_r3S3x2 (namespace A36W.TGCert3.N4_8_6_l3_r3): sigOK3 chunks, third conjunct, first composition b1 = (2, y), y = 0..8 (one theorem per b1; a b1 whose sequences exceed 10000 chainQ child terms is split by b2 into groups of at most 10000). -/
import A36W.TGCert3N4_8_6_l3_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_2_0_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_1_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_2_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_3_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_4_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_5_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 5) : ℕ × ℕ).1 - b2.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, (4 - ((2, 5) : ℕ × ℕ).1 - b2.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_6_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 6) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 6) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 6) : ℕ × ℕ).1 - b2.1, 8 - ((2, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 6) : ℕ × ℕ), b2, (4 - ((2, 6) : ℕ × ℕ).1 - b2.1, 8 - ((2, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_7_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 7) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 7) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 7) : ℕ × ℕ).1 - b2.1, 8 - ((2, 7) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 7) : ℕ × ℕ), b2, (4 - ((2, 7) : ℕ × ℕ).1 - b2.1, 8 - ((2, 7) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_8_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 8) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 8) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 8) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 8) : ℕ × ℕ).1 - b2.1, 8 - ((2, 8) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 8) : ℕ × ℕ), b2, (4 - ((2, 8) : ℕ × ℕ).1 - b2.1, 8 - ((2, 8) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x3.lean <==
/- A36W.TGCert3N4_8_6_l3_r3S3x3 (namespace A36W.TGCert3.N4_8_6_l3_r3): sigOK3 chunks, third conjunct, first composition b1 = (3, y), y = 0..8 (one theorem per b1; a b1 whose sequences exceed 10000 chainQ child terms is split by b2 into groups of at most 10000). -/
import A36W.TGCert3N4_8_6_l3_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_3_0_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_1_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_2_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_3_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 3) : ℕ × ℕ).1 - b2.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, (4 - ((3, 3) : ℕ × ℕ).1 - b2.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_4_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 4) : ℕ × ℕ).1 - b2.1, 8 - ((3, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, (4 - ((3, 4) : ℕ × ℕ).1 - b2.1, 8 - ((3, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_5_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 5) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 5) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 5) : ℕ × ℕ).1 - b2.1, 8 - ((3, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 5) : ℕ × ℕ), b2, (4 - ((3, 5) : ℕ × ℕ).1 - b2.1, 8 - ((3, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_6_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 6) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 6) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 6) : ℕ × ℕ).1 - b2.1, 8 - ((3, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 6) : ℕ × ℕ), b2, (4 - ((3, 6) : ℕ × ℕ).1 - b2.1, 8 - ((3, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_7_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 7) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 7) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 7) : ℕ × ℕ).1 - b2.1, 8 - ((3, 7) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 7) : ℕ × ℕ), b2, (4 - ((3, 7) : ℕ × ℕ).1 - b2.1, 8 - ((3, 7) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_8_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 8) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 8) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 8) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 8) : ℕ × ℕ).1 - b2.1, 8 - ((3, 8) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 8) : ℕ × ℕ), b2, (4 - ((3, 8) : ℕ × ℕ).1 - b2.1, 8 - ((3, 8) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r3S3x4.lean <==
/- A36W.TGCert3N4_8_6_l3_r3S3x4 (namespace A36W.TGCert3.N4_8_6_l3_r3): sigOK3 chunks, third conjunct, first composition b1 = (4, y), y = 0..8 (one theorem per b1; a b1 whose sequences exceed 10000 chainQ child terms is split by b2 into groups of at most 10000). -/
import A36W.TGCert3N4_8_6_l3_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_4_0_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 0) : ℕ × ℕ).1 - b2.1, 8 - ((4, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, (4 - ((4, 0) : ℕ × ℕ).1 - b2.1, 8 - ((4, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_1_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 1) : ℕ × ℕ).1 - b2.1, 8 - ((4, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, (4 - ((4, 1) : ℕ × ℕ).1 - b2.1, 8 - ((4, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_2_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 2) : ℕ × ℕ).1 - b2.1, 8 - ((4, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, (4 - ((4, 2) : ℕ × ℕ).1 - b2.1, 8 - ((4, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_3_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 3) : ℕ × ℕ).1 - b2.1, 8 - ((4, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, (4 - ((4, 3) : ℕ × ℕ).1 - b2.1, 8 - ((4, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_4_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 4) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 4) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 4) : ℕ × ℕ).1 - b2.1, 8 - ((4, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 4) : ℕ × ℕ), b2, (4 - ((4, 4) : ℕ × ℕ).1 - b2.1, 8 - ((4, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_5_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 5) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 5) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 5) : ℕ × ℕ).1 - b2.1, 8 - ((4, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 5) : ℕ × ℕ), b2, (4 - ((4, 5) : ℕ × ℕ).1 - b2.1, 8 - ((4, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_6_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 6) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 6) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 6) : ℕ × ℕ).1 - b2.1, 8 - ((4, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 6) : ℕ × ℕ), b2, (4 - ((4, 6) : ℕ × ℕ).1 - b2.1, 8 - ((4, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_7_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 7) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 7) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 7) : ℕ × ℕ).1 - b2.1, 8 - ((4, 7) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 7) : ℕ × ℕ), b2, (4 - ((4, 7) : ℕ × ℕ).1 - b2.1, 8 - ((4, 7) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_8_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 8) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 8) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 8) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 8) : ℕ × ℕ).1 - b2.1, 8 - ((4, 8) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 8) : ℕ × ℕ), b2, (4 - ((4, 8) : ℕ × ℕ).1 - b2.1, 8 - ((4, 8) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4.lean <==
/-
A36W.TGCert3N4_8_6_l3_r4 (namespace A36W.TGCert3.N4_8_6_l3_r4): the predrawn certificate for (n_A, n_B, k) = (4, 8, 6), λ = 3, r = 4 (TGCERT3C, W-48 tier C phase 2).
The class is TGRed's `naKLSet … 4`, the predrawn schedule class itself (no adaptive relaxation).  Lower end: K6(c) at c = 1/q̂ through A36W.TGCert3NA4's `FNA_ge_of_cert4`, the max over Σ_4 checked exhaustively in chunks (`sigOK4`, fused objective `objF = objNA`); upper end: Φ of an explicit predrawn hull point (TGCert's `FNA_le_of_cert` at r = 4).  Every statement holds for every `A : Finset (Fin 12)` with `#A = 4`.
-/
import A36W.TGCert3N4_8_6_l3_r4C00
import A36W.TGCert3N4_8_6_l3_r4J0
import A36W.TGCert3N4_8_6_l3_r4J1
import A36W.TGCert3N4_8_6_l3_r4J2
import A36W.TGCert3N4_8_6_l3_r4J3
import A36W.TGCert3N4_8_6_l3_r4J4

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem S2_cov : ∀ b1 ∈ range (4 + 1) ×ˢ range (8 + 1), b1 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S2_ok : ∀ b1 ∈ range (4 + 1) ×ˢ range (8 + 1), b1 ≠ (0, 0) → b1 ≠ (4, 8) →
    (objF 12 4 8 6 (3 : ℚ) qh) [b1, (4 - b1.1, 8 - b1.2)] ≤ BB :=
  fun b1 hb1 => (forall_mem_append_of S2_g0 S2_g1) b1 (S2_cov b1 hb1)

theorem S3_all : ∀ b1 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b1 ≠ (0, 0) → b2 ≠ (0, 0) → b1.1 + b2.1 ≤ 4 →
    b1.2 + b2.2 ≤ 8 → (4 - b1.1 - b2.1, 8 - b1.2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [b1, b2, (4 - b1.1 - b2.1, 8 - b1.2 - b2.2)] ≤ BB := by
  intro b1 hb1
  obtain ⟨x, y⟩ := b1
  simp only [Finset.mem_product, Finset.mem_range] at hb1
  obtain ⟨hx, hy⟩ := hb1
  interval_cases x <;> interval_cases y
  · exact S3_0_0_ok
  · exact S3_0_1_ok
  · exact S3_0_2_ok
  · exact S3_0_3_ok
  · exact S3_0_4_ok
  · exact S3_0_5_ok
  · exact S3_0_6_ok
  · exact S3_0_7_ok
  · exact S3_0_8_ok
  · exact S3_1_0_ok
  · exact S3_1_1_ok
  · exact S3_1_2_ok
  · exact S3_1_3_ok
  · exact S3_1_4_ok
  · exact S3_1_5_ok
  · exact S3_1_6_ok
  · exact S3_1_7_ok
  · exact S3_1_8_ok
  · exact S3_2_0_ok
  · exact S3_2_1_ok
  · exact S3_2_2_ok
  · exact S3_2_3_ok
  · exact S3_2_4_ok
  · exact S3_2_5_ok
  · exact S3_2_6_ok
  · exact S3_2_7_ok
  · exact S3_2_8_ok
  · exact S3_3_0_ok
  · exact S3_3_1_ok
  · exact S3_3_2_ok
  · exact S3_3_3_ok
  · exact S3_3_4_ok
  · exact S3_3_5_ok
  · exact S3_3_6_ok
  · exact S3_3_7_ok
  · exact S3_3_8_ok
  · exact S3_4_0_ok
  · exact S3_4_1_ok
  · exact S3_4_2_ok
  · exact S3_4_3_ok
  · exact S3_4_4_ok
  · exact S3_4_5_ok
  · exact S3_4_6_ok
  · exact S3_4_7_ok
  · exact S3_4_8_ok

theorem S4_all : ∀ b1 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    b1 ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → b1.1 + b2.1 + b3.1 ≤ 4 → b1.2 + b2.2 + b3.2 ≤ 8 →
    (4 - b1.1 - b2.1 - b3.1, 8 - b1.2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [b1, b2, b3, (4 - b1.1 - b2.1 - b3.1, 8 - b1.2 - b2.2 - b3.2)] ≤ BB := by
  intro b1 hb1
  obtain ⟨x, y⟩ := b1
  simp only [Finset.mem_product, Finset.mem_range] at hb1
  obtain ⟨hx, hy⟩ := hb1
  interval_cases x <;> interval_cases y
  · exact S4_0_0_ok
  · exact S4_0_1_ok
  · exact S4_0_2_ok
  · exact S4_0_3_ok
  · exact S4_0_4_ok
  · exact S4_0_5_ok
  · exact S4_0_6_ok
  · exact S4_0_7_ok
  · exact S4_0_8_ok
  · exact S4_1_0_ok
  · exact S4_1_1_ok
  · exact S4_1_2_ok
  · exact S4_1_3_ok
  · exact S4_1_4_ok
  · exact S4_1_5_ok
  · exact S4_1_6_ok
  · exact S4_1_7_ok
  · exact S4_1_8_ok
  · exact S4_2_0_ok
  · exact S4_2_1_ok
  · exact S4_2_2_ok
  · exact S4_2_3_ok
  · exact S4_2_4_ok
  · exact S4_2_5_ok
  · exact S4_2_6_ok
  · exact S4_2_7_ok
  · exact S4_2_8_ok
  · exact S4_3_0_ok
  · exact S4_3_1_ok
  · exact S4_3_2_ok
  · exact S4_3_3_ok
  · exact S4_3_4_ok
  · exact S4_3_5_ok
  · exact S4_3_6_ok
  · exact S4_3_7_ok
  · exact S4_3_8_ok
  · exact S4_4_0_ok
  · exact S4_4_1_ok
  · exact S4_4_2_ok
  · exact S4_4_3_ok
  · exact S4_4_4_ok
  · exact S4_4_5_ok
  · exact S4_4_6_ok
  · exact S4_4_7_ok
  · exact S4_4_8_ok

/-- **The exhaustive check over Σ_4** (`sigOK4`: TGCert's `sigOK3` and the four-block sequences, for the fused objective). -/
theorem sigOK : sigOK4 4 8 (objF 12 4 8 6 (3 : ℚ) qh) BB :=
  ⟨⟨S1_ok, S2_ok, S3_all⟩, S4_all⟩

theorem lam_pos : (0 : ℝ) < 3 := by norm_num

theorem hk : (6 : ℕ) ≤ 12 := by norm_num

/-- **Lower end** of `F^NA_4` (K6(c) at `c = 1/q̂`, `FNA_ge_of_cert4`). -/
theorem lower (A : Finset (Fin 12)) (hA : #A = 4) :
    ((7826321397440893682187345434951 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (naKLSet (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 4) := by
  have hB : #Aᶜ = 8 := card_compl_eq A hA (by norm_num)
  have hl : (3 : ℝ) = ((3 : ℚ) : ℝ) := by norm_num
  have h := FNA_ge_of_cert4 A lam_pos hk (by norm_num) hl hA hB (N := 23) (by norm_num) qh lo BB LL
    (by decide +kernel) (sigOK4_of_objF sigOK) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (7826321397440893682187345434951 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

theorem hw_up_0 : 0 < qcombNA 12 4 8 6 (3 : ℚ) th sig 0 ∧ |up 0| ≤ 1 ∧
    PwQ 4 8 6 (3 : ℚ) 0 / qcombNA 12 4 8 6 (3 : ℚ) th sig 0 ≤ taylorQ (up 0) 23 - errQ (up 0) 23 := by
  decide +kernel

theorem hw_up_1 : 0 < qcombNA 12 4 8 6 (3 : ℚ) th sig 1 ∧ |up 1| ≤ 1 ∧
    PwQ 4 8 6 (3 : ℚ) 1 / qcombNA 12 4 8 6 (3 : ℚ) th sig 1 ≤ taylorQ (up 1) 23 - errQ (up 1) 23 := by
  decide +kernel

theorem hw_up_2 : 0 < qcombNA 12 4 8 6 (3 : ℚ) th sig 2 ∧ |up 2| ≤ 1 ∧
    PwQ 4 8 6 (3 : ℚ) 2 / qcombNA 12 4 8 6 (3 : ℚ) th sig 2 ≤ taylorQ (up 2) 23 - errQ (up 2) 23 := by
  decide +kernel

theorem hw_up_3 : 0 < qcombNA 12 4 8 6 (3 : ℚ) th sig 3 ∧ |up 3| ≤ 1 ∧
    PwQ 4 8 6 (3 : ℚ) 3 / qcombNA 12 4 8 6 (3 : ℚ) th sig 3 ≤ taylorQ (up 3) 23 - errQ (up 3) 23 := by
  decide +kernel

theorem hw_up_4 : 0 < qcombNA 12 4 8 6 (3 : ℚ) th sig 4 ∧ |up 4| ≤ 1 ∧
    PwQ 4 8 6 (3 : ℚ) 4 / qcombNA 12 4 8 6 (3 : ℚ) th sig 4 ≤ taylorQ (up 4) 23 - errQ (up 4) 23 := by
  decide +kernel

theorem hw_up : ∀ w ∈ Wc 4 8 6, 0 < qcombNA 12 4 8 6 (3 : ℚ) th sig w ∧ |up w| ≤ 1 ∧
    PwQ 4 8 6 (3 : ℚ) w / qcombNA 12 4 8 6 (3 : ℚ) th sig w ≤ taylorQ (up w) 23 - errQ (up w) 23 := by
  intro w hw
  simp only [Wc, Finset.mem_Icc] at hw
  obtain ⟨h1, h2⟩ := hw
  have h3 : w ≤ 4 := le_trans h2 (by norm_num)
  have h4 : 0 ≤ w := le_trans (by norm_num) h1
  interval_cases w
  · exact hw_up_0
  · exact hw_up_1
  · exact hw_up_2
  · exact hw_up_3
  · exact hw_up_4

/-- **Upper end** of `F^NA_4`: `Φ` of the explicit predrawn hull point (TGCert's `FNA_le_of_cert`, r = 4). -/
theorem upper (A : Finset (Fin 12)) (hA : #A = 4) :
    sInf (naKLSet (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 4) ≤ ((7826321397440893682187345434952 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 8 := card_compl_eq A hA (by norm_num)
  have hl : (3 : ℝ) = ((3 : ℚ) : ℝ) := by norm_num
  have h := FNA_le_of_cert A lam_pos hk (by norm_num) (r := 4) (by norm_num) hl hA hB (N := 23) (by norm_num)
    th sig up UU (by decide +kernel) (by decide +kernel) hw_up (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (7826321397440893682187345434952 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** `F^NA_4 ∈ [7826321397440893682187345434951·10⁻32, 7826321397440893682187345434952·10⁻32]` at (4, 8, 6), λ = 3 (width 1.0e-32), for every
group `A` of size 4 (the predrawn schedule class `naKLSet`). -/
theorem bracket (A : Finset (Fin 12)) (hA : #A = 4) :
    ((7826321397440893682187345434951 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (naKLSet (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 4) ∧
    sInf (naKLSet (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 4) ≤ ((7826321397440893682187345434952 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, upper A hA⟩

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C00.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C00 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 18 theorems, 49419 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S1_ok : (objF 12 4 8 6 (3 : ℚ) qh) [(4, 8)] ≤ BB := by decide +kernel

theorem S2_g0 : ∀ b1 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0)] : List (ℕ × ℕ)), b1 ≠ (0, 0) → b1 ≠ (4, 8) →
    (objF 12 4 8 6 (3 : ℚ) qh) [b1, (4 - b1.1, 8 - b1.2)] ≤ BB := by decide +kernel

theorem S2_g1 : ∀ b1 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), b1 ≠ (0, 0) → b1 ≠ (4, 8) →
    (objF 12 4 8 6 (3 : ℚ) qh) [b1, (4 - b1.1, 8 - b1.2)] ≤ BB := by decide +kernel

theorem S3_0_0_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 0) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 0) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 0) : ℕ × ℕ).1 - b2.1, 8 - ((0, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 0) : ℕ × ℕ), b2, (4 - ((0, 0) : ℕ × ℕ).1 - b2.1, 8 - ((0, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_1_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)), ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_1_g1 : ∀ b2 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5)] : List (ℕ × ℕ)), ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_1_g2 : ∀ b2 ∈ ([(3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_2_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)), ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_2_g1 : ∀ b2 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)), ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_2_g2 : ∀ b2 ∈ ([(3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_3_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)), ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_3_g1 : ∀ b2 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0)] : List (ℕ × ℕ)), ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_3_g2 : ∀ b2 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_4_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)), ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_4_g1 : ∀ b2 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_5_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)), ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_5_g1 : ∀ b2 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_6_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 6) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 6) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 6) : ℕ × ℕ).1 - b2.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 6) : ℕ × ℕ), b2, (4 - ((0, 6) : ℕ × ℕ).1 - b2.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C01.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C01 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 17 theorems, 49774 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_0_7_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 7) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 7) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 7) : ℕ × ℕ).1 - b2.1, 8 - ((0, 7) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 7) : ℕ × ℕ), b2, (4 - ((0, 7) : ℕ × ℕ).1 - b2.1, 8 - ((0, 7) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_8_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 8) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 8) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 8) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 8) : ℕ × ℕ).1 - b2.1, 8 - ((0, 8) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 8) : ℕ × ℕ), b2, (4 - ((0, 8) : ℕ × ℕ).1 - b2.1, 8 - ((0, 8) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_0_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)), ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_0_g1 : ∀ b2 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_1_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)), ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_1_g1 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)), ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_1_g2 : ∀ b2 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_2_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)), ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_2_g1 : ∀ b2 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)), ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_2_g2 : ∀ b2 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)), ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_2_g3 : ∀ b2 ∈ ([(3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_3_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)), ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_3_g1 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)), ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_3_g2 : ∀ b2 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_4_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_4_g1 : ∀ b2 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)), ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_4_g2 : ∀ b2 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C02.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C02 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 18 theorems, 47360 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_1_5_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)), ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_5_g1 : ∀ b2 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_6_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 6) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 6) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 6) : ℕ × ℕ).1 - b2.1, 8 - ((1, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 6) : ℕ × ℕ), b2, (4 - ((1, 6) : ℕ × ℕ).1 - b2.1, 8 - ((1, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_7_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 7) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 7) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 7) : ℕ × ℕ).1 - b2.1, 8 - ((1, 7) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 7) : ℕ × ℕ), b2, (4 - ((1, 7) : ℕ × ℕ).1 - b2.1, 8 - ((1, 7) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_8_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 8) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 8) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 8) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 8) : ℕ × ℕ).1 - b2.1, 8 - ((1, 8) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 8) : ℕ × ℕ), b2, (4 - ((1, 8) : ℕ × ℕ).1 - b2.1, 8 - ((1, 8) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_0_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)), ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_0_g1 : ∀ b2 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_1_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)), ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_1_g1 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)), ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_1_g2 : ∀ b2 ∈ ([(2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_2_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)), ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_2_g1 : ∀ b2 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)), ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_2_g2 : ∀ b2 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_3_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)), ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_3_g1 : ∀ b2 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)), ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_3_g2 : ∀ b2 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_4_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)), ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_4_g1 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C03.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C03 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 30 theorems, 48684 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_2_5_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)), ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 5) : ℕ × ℕ).1 - b2.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, (4 - ((2, 5) : ℕ × ℕ).1 - b2.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_5_g1 : ∀ b2 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 5) : ℕ × ℕ).1 - b2.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, (4 - ((2, 5) : ℕ × ℕ).1 - b2.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_6_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 6) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 6) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 6) : ℕ × ℕ).1 - b2.1, 8 - ((2, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 6) : ℕ × ℕ), b2, (4 - ((2, 6) : ℕ × ℕ).1 - b2.1, 8 - ((2, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_7_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 7) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 7) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 7) : ℕ × ℕ).1 - b2.1, 8 - ((2, 7) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 7) : ℕ × ℕ), b2, (4 - ((2, 7) : ℕ × ℕ).1 - b2.1, 8 - ((2, 7) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_8_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 8) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 8) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 8) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 8) : ℕ × ℕ).1 - b2.1, 8 - ((2, 8) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 8) : ℕ × ℕ), b2, (4 - ((2, 8) : ℕ × ℕ).1 - b2.1, 8 - ((2, 8) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_0_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_1_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)), ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_1_g1 : ∀ b2 ∈ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_2_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)), ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_2_g1 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_3_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)), ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 3) : ℕ × ℕ).1 - b2.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, (4 - ((3, 3) : ℕ × ℕ).1 - b2.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_3_g1 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 3) : ℕ × ℕ).1 - b2.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, (4 - ((3, 3) : ℕ × ℕ).1 - b2.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_4_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 4) : ℕ × ℕ).1 - b2.1, 8 - ((3, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, (4 - ((3, 4) : ℕ × ℕ).1 - b2.1, 8 - ((3, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_5_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 5) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 5) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 5) : ℕ × ℕ).1 - b2.1, 8 - ((3, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 5) : ℕ × ℕ), b2, (4 - ((3, 5) : ℕ × ℕ).1 - b2.1, 8 - ((3, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_6_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 6) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 6) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 6) : ℕ × ℕ).1 - b2.1, 8 - ((3, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 6) : ℕ × ℕ), b2, (4 - ((3, 6) : ℕ × ℕ).1 - b2.1, 8 - ((3, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_7_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 7) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 7) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 7) : ℕ × ℕ).1 - b2.1, 8 - ((3, 7) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 7) : ℕ × ℕ), b2, (4 - ((3, 7) : ℕ × ℕ).1 - b2.1, 8 - ((3, 7) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_8_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 8) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 8) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 8) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 8) : ℕ × ℕ).1 - b2.1, 8 - ((3, 8) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 8) : ℕ × ℕ), b2, (4 - ((3, 8) : ℕ × ℕ).1 - b2.1, 8 - ((3, 8) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_0_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 0) : ℕ × ℕ).1 - b2.1, 8 - ((4, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, (4 - ((4, 0) : ℕ × ℕ).1 - b2.1, 8 - ((4, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_1_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 1) : ℕ × ℕ).1 - b2.1, 8 - ((4, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, (4 - ((4, 1) : ℕ × ℕ).1 - b2.1, 8 - ((4, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_2_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 2) : ℕ × ℕ).1 - b2.1, 8 - ((4, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, (4 - ((4, 2) : ℕ × ℕ).1 - b2.1, 8 - ((4, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_3_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 3) : ℕ × ℕ).1 - b2.1, 8 - ((4, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, (4 - ((4, 3) : ℕ × ℕ).1 - b2.1, 8 - ((4, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_4_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 4) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 4) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 4) : ℕ × ℕ).1 - b2.1, 8 - ((4, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 4) : ℕ × ℕ), b2, (4 - ((4, 4) : ℕ × ℕ).1 - b2.1, 8 - ((4, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_5_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 5) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 5) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 5) : ℕ × ℕ).1 - b2.1, 8 - ((4, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 5) : ℕ × ℕ), b2, (4 - ((4, 5) : ℕ × ℕ).1 - b2.1, 8 - ((4, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_6_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 6) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 6) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 6) : ℕ × ℕ).1 - b2.1, 8 - ((4, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 6) : ℕ × ℕ), b2, (4 - ((4, 6) : ℕ × ℕ).1 - b2.1, 8 - ((4, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_7_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 7) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 7) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 7) : ℕ × ℕ).1 - b2.1, 8 - ((4, 7) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 7) : ℕ × ℕ), b2, (4 - ((4, 7) : ℕ × ℕ).1 - b2.1, 8 - ((4, 7) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_8_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((4, 8) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 8) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((4, 8) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((4, 8) : ℕ × ℕ).1 - b2.1, 8 - ((4, 8) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 8) : ℕ × ℕ), b2, (4 - ((4, 8) : ℕ × ℕ).1 - b2.1, 8 - ((4, 8) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S4_0_0_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 0) : ℕ × ℕ), b2, b3, (4 - ((0, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C04.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C04 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 16 theorems, 49831 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_1_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g1_h3 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g2_h3 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g3_h2 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g4_h0 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g4_h1 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g4_h2 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g5_h0 : ∀ b2 ∈ ([(0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g5_h1 : ∀ b2 ∈ ([(0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g6 : ∀ b2 ∈ ([(0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g7_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C05.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C05 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 13 theorems, 49493 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_1_g7_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g7_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g8_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g8_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g8_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g8_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g9_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g9_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g9_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g9_h3 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g10_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g10_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g10_h2 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C06.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C06 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 16 theorems, 47257 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_1_g10_h3 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g11_h0 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g11_h1 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g11_h2 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g12_h0 : ∀ b2 ∈ ([(1, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g12_h1 : ∀ b2 ∈ ([(1, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g13 : ∀ b2 ∈ ([(1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g14_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g14_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g14_h2 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g15_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g15_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g15_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g15_h3 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g16_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g16_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C07.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C07 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 17 theorems, 48391 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_1_g16_h2 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g16_h3 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g17_h0 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g17_h1 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g17_h2 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g18_h0 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g18_h1 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g19_h0 : ∀ b2 ∈ ([(2, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g19_h1 : ∀ b2 ∈ ([(2, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g20 : ∀ b2 ∈ ([(2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g21_h0 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g21_h1 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g22_h0 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g22_h1 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g23_h0 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g23_h1 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g24_h0 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C08.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C08 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 16 theorems, 46770 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_1_g24_h1 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g25 : ∀ b2 ∈ ([(3, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g26 : ∀ b2 ∈ ([(3, 5), (3, 6), (3, 7), (3, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g27 : ∀ b2 ∈ ([(4, 0), (4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g28 : ∀ b2 ∈ ([(4, 2), (4, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g29 : ∀ b2 ∈ ([(4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g1_h3 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g2_h3 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C09.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C09 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 15 theorems, 49970 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_2_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g3_h2 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g4_h0 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g4_h1 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g5 : ∀ b2 ∈ ([(0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g6_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g6_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g6_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g6_h3 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g7_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g7_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g7_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g7_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g8_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g8_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C10.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C10 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 16 theorems, 49930 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_2_g8_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g8_h3 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g9_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g9_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g9_h2 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g9_h3 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g10_h0 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g10_h1 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g11 : ∀ b2 ∈ ([(1, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g12 : ∀ b2 ∈ ([(1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g13_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g13_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g13_h2 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g14_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g14_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g14_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C11.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C11 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 19 theorems, 49985 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_2_g14_h3 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g15_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g15_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g15_h2 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g15_h3 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g16_h0 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g16_h1 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g16_h2 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g17_h0 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g17_h1 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g18 : ∀ b2 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g19_h0 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g19_h1 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g20_h0 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g20_h1 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g21_h0 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g21_h1 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g22_h0 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g22_h1 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C12.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C12 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 15 theorems, 47022 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_2_g23 : ∀ b2 ∈ ([(3, 4), (3, 5), (3, 6), (3, 7), (3, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g24 : ∀ b2 ∈ ([(4, 0), (4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g25 : ∀ b2 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g5 : ∀ b2 ∈ ([(0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g6_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C13.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C13 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 15 theorems, 46712 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_3_g6_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g6_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g7_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g7_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g7_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g7_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g8_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g8_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g8_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g8_h3 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g9_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g9_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g10 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g11 : ∀ b2 ∈ ([(1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g12_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C14.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C14 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 18 theorems, 49394 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_3_g12_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g12_h2 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g13_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g13_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g13_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g14_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g14_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g14_h2 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g15_h0 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g15_h1 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g16 : ∀ b2 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g17_h0 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g17_h1 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g18_h0 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g18_h1 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g19_h0 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g19_h1 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g20 : ∀ b2 ∈ ([(3, 3), (3, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C15.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C15 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 18 theorems, 48705 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_3_g21 : ∀ b2 ∈ ([(3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g22 : ∀ b2 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g4 : ∀ b2 ∈ ([(0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g5_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g5_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g5_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g6_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g6_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g6_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g7_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g7_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C16.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C16 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 17 theorems, 49787 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_4_g8 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g9 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g10_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g10_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g11_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g11_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g12_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g12_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g13 : ∀ b2 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g14 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g15 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g16 : ∀ b2 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g17 : ∀ b2 ∈ ([(3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g2 : ∀ b2 ∈ ([(0, 2), (0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C17.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C17 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 19 theorems, 48200 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_5_g3 : ∀ b2 ∈ ([(0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g4_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g4_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g5_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g5_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g6 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g7 : ∀ b2 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g8_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g8_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g9_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g9_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g10 : ∀ b2 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g11 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g12 : ∀ b2 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g13 : ∀ b2 ∈ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_6_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 6) : ℕ × ℕ), b2, b3, (4 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_6_g1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 6) : ℕ × ℕ), b2, b3, (4 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_6_g2 : ∀ b2 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 6) : ℕ × ℕ), b2, b3, (4 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_6_g3 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 6) : ℕ × ℕ), b2, b3, (4 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C18.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C18 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 16 theorems, 47704 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_6_g4 : ∀ b2 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 6) : ℕ × ℕ), b2, b3, (4 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_6_g5 : ∀ b2 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 6) : ℕ × ℕ), b2, b3, (4 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_7_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 7) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 7) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 7) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 7) : ℕ × ℕ), b2, b3, (4 - ((0, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 7) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_7_g1 : ∀ b2 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 7) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 7) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 7) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 7) : ℕ × ℕ), b2, b3, (4 - ((0, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 7) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_8_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 8) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 8) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 8) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 8) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 8) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 8) : ℕ × ℕ), b2, b3, (4 - ((0, 8) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 8) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g2_h3 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g3_h2 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C19.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C19 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 16 theorems, 49230 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_0_g4_h0 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g4_h1 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g4_h2 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g5_h0 : ∀ b2 ∈ ([(0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g5_h1 : ∀ b2 ∈ ([(0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g6 : ∀ b2 ∈ ([(0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g7 : ∀ b2 ∈ ([(0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g8_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g8_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g9_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g9_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g9_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g10_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g10_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g10_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g10_h3 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C20.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C20 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 16 theorems, 47697 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_0_g11_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g11_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g11_h2 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g12_h0 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g12_h1 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g12_h2 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g13_h0 : ∀ b2 ∈ ([(1, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g13_h1 : ∀ b2 ∈ ([(1, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g14 : ∀ b2 ∈ ([(1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g15 : ∀ b2 ∈ ([(1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g16_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g16_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g17_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g17_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g18_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g18_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C21.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C21 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 16 theorems, 48191 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_0_g19_h0 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g19_h1 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g20_h0 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g20_h1 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g21 : ∀ b2 ∈ ([(2, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g22 : ∀ b2 ∈ ([(2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g23 : ∀ b2 ∈ ([(3, 0), (3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g24 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g25 : ∀ b2 ∈ ([(3, 3), (3, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g26 : ∀ b2 ∈ ([(3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g1_h3 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C22.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C22 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 14 theorems, 46763 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_1_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g2_h3 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g3_h2 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g3_h3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g4_h0 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g4_h1 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g4_h2 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g5_h0 : ∀ b2 ∈ ([(0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g5_h1 : ∀ b2 ∈ ([(0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g6 : ∀ b2 ∈ ([(0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g7_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C23.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C23 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 15 theorems, 49100 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_1_g7_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g7_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g8_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g8_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g8_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g8_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g8_h4 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g9_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g9_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g9_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g9_h3 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g9_h4 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g10_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g10_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g10_h2 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C24.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C24 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 16 theorems, 49790 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_1_g10_h3 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g11_h0 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g11_h1 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g11_h2 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g12_h0 : ∀ b2 ∈ ([(1, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g12_h1 : ∀ b2 ∈ ([(1, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g13 : ∀ b2 ∈ ([(1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g14_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g14_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g15_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g15_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g15_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g16_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g16_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g16_h2 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g17_h0 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C25.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C25 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 17 theorems, 46439 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_1_g17_h1 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g17_h2 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g18_h0 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g18_h1 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g19 : ∀ b2 ∈ ([(2, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g20 : ∀ b2 ∈ ([(2, 6), (2, 7), (2, 8), (3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g21 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g22 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g23 : ∀ b2 ∈ ([(3, 3), (3, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g24 : ∀ b2 ∈ ([(3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g1_h3 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g1_h4 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C26.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C26 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 16 theorems, 49591 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_2_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g2_h3 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g3_h2 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g3_h3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g4_h0 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g4_h1 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g5 : ∀ b2 ∈ ([(0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g6 : ∀ b2 ∈ ([(0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g7_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g7_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g7_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g7_h3 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g8_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C27.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C27 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 15 theorems, 48985 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_2_g8_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g8_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g8_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g8_h4 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g9_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g9_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g9_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g9_h3 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g10_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g10_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g10_h2 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g10_h3 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g11_h0 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g11_h1 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g12 : ∀ b2 ∈ ([(1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C28.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C28 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 17 theorems, 49230 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_2_g13_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g13_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g14_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g14_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g14_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g15_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g15_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g15_h2 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g16_h0 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g16_h1 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g17 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g18 : ∀ b2 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g19 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g20 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g21 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g22 : ∀ b2 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C29.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C29 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 16 theorems, 47365 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_3_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g1_h3 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g2_h3 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g3_h2 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g5 : ∀ b2 ∈ ([(0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g6_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g6_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g6_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C30.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C30 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 17 theorems, 49329 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_3_g7_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g7_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g7_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g7_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g8_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g8_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g8_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g8_h3 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g9_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g9_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g9_h2 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g10 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g11 : ∀ b2 ∈ ([(1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g12_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g12_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g13_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g13_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C31.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C31 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 17 theorems, 47010 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_3_g13_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g14_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g14_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g15_h0 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g15_h1 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g16 : ∀ b2 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g17 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g18 : ∀ b2 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g4 : ∀ b2 ∈ ([(0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g5_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C32.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C32 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 17 theorems, 47054 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_4_g5_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g5_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g6_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g6_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g6_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g7_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g7_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g8 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g9 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g10_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g10_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g11_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g11_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g12 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g13 : ∀ b2 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g14 : ∀ b2 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C33.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C33 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 16 theorems, 47420 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_5_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g3 : ∀ b2 ∈ ([(0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g4_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g4_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g5_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g5_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g6 : ∀ b2 ∈ ([(1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g7 : ∀ b2 ∈ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g8 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g9 : ∀ b2 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g10 : ∀ b2 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_6_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 6) : ℕ × ℕ), b2, b3, (4 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_6_g1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 6) : ℕ × ℕ), b2, b3, (4 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_6_g2 : ∀ b2 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 6) : ℕ × ℕ), b2, b3, (4 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C34.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C34 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 19 theorems, 47685 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_6_g3 : ∀ b2 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 6) : ℕ × ℕ), b2, b3, (4 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_6_g4 : ∀ b2 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 6) : ℕ × ℕ), b2, b3, (4 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_7_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 7) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 7) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 7) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 7) : ℕ × ℕ), b2, b3, (4 - ((1, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 7) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_7_g1 : ∀ b2 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 7) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 7) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 7) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 7) : ℕ × ℕ), b2, b3, (4 - ((1, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 7) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_8_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 8) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 8) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 8) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 8) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 8) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 8) : ℕ × ℕ), b2, b3, (4 - ((1, 8) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 8) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g3_h2 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g4_h0 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g4_h1 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g5_h0 : ∀ b2 ∈ ([(0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g5_h1 : ∀ b2 ∈ ([(0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C35.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C35 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 17 theorems, 48666 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_0_g6 : ∀ b2 ∈ ([(0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g7_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g7_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g8_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g8_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g9_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g9_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g10_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g10_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g11_h0 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g11_h1 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g12 : ∀ b2 ∈ ([(1, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g13 : ∀ b2 ∈ ([(1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g14 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g15 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g16 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g17 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C36.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C36 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 18 theorems, 48945 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_0_g18 : ∀ b2 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g19 : ∀ b2 ∈ ([(4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g1_h3 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g2_h3 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g3_h2 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g4_h0 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g4_h1 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g5_h0 : ∀ b2 ∈ ([(0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g5_h1 : ∀ b2 ∈ ([(0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C37.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C37 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 16 theorems, 48435 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_1_g6 : ∀ b2 ∈ ([(0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g7_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g7_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g8_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g8_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g8_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g9_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g9_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g9_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g10_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g10_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g10_h2 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g11_h0 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g11_h1 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g12 : ∀ b2 ∈ ([(1, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g13 : ∀ b2 ∈ ([(1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C38.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C38 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 18 theorems, 49995 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_1_g14 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g15 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g16 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g17 : ∀ b2 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g1_h3 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g2_h3 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g3_h2 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g4_h0 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g4_h1 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C39.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C39 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 16 theorems, 49968 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_2_g5 : ∀ b2 ∈ ([(0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g6_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g6_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g7_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g7_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g7_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g8_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g8_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g8_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g9_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g9_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g10 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g11 : ∀ b2 ∈ ([(1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g12 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g13 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g14 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C40.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C40 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 18 theorems, 49224 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_2_g15 : ∀ b2 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g16 : ∀ b2 ∈ ([(4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g4 : ∀ b2 ∈ ([(0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g5_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g5_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g6_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g6_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g6_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g7_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C41.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C41 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 19 theorems, 49497 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_3_g7_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g8_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g8_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g9 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g10 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g11 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g12 : ∀ b2 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g13 : ∀ b2 ∈ ([(4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g3 : ∀ b2 ∈ ([(0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g4_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g4_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g5_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g5_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g6 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C42.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C42 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 20 theorems, 49156 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_4_g7 : ∀ b2 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g8 : ∀ b2 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_5_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, b3, (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_5_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)),
    ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, b3, (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_5_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, b3, (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_5_g2 : ∀ b2 ∈ ([(0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, b3, (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_5_g3 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, b3, (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_5_g4 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, b3, (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_5_g5 : ∀ b2 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, b3, (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_5_g6 : ∀ b2 ∈ ([(2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, b3, (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_6_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 6) : ℕ × ℕ), b2, b3, (4 - ((2, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_6_g1 : ∀ b2 ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 6) : ℕ × ℕ), b2, b3, (4 - ((2, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_6_g2 : ∀ b2 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 6) : ℕ × ℕ), b2, b3, (4 - ((2, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_7_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 7) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 7) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 7) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 7) : ℕ × ℕ), b2, b3, (4 - ((2, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 7) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_8_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 8) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 8) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 8) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 8) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 8) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 8) : ℕ × ℕ), b2, b3, (4 - ((2, 8) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 8) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C43.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C43 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 18 theorems, 48987 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_3_0_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g5 : ∀ b2 ∈ ([(0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g6 : ∀ b2 ∈ ([(0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g7 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g8 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g9 : ∀ b2 ∈ ([(1, 3), (1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g10 : ∀ b2 ∈ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g5 : ∀ b2 ∈ ([(0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C44.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C44 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 19 theorems, 47778 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_3_1_g6 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g7 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g8 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g9 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g10 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g4 : ∀ b2 ∈ ([(0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g5 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g6 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g7 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g8 : ∀ b2 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g9 : ∀ b2 ∈ ([(4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C45.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C45 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 17 theorems, 48728 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_3_3_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g4 : ∀ b2 ∈ ([(0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g5 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g6 : ∀ b2 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g7 : ∀ b2 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_4_g0 : ∀ b2 ∈ ([(0, 0), (0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, b3, (4 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_4_g1 : ∀ b2 ∈ ([(0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, b3, (4 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_4_g2 : ∀ b2 ∈ ([(0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, b3, (4 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_4_g3 : ∀ b2 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, b3, (4 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_5_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 5) : ℕ × ℕ), b2, b3, (4 - ((3, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_5_g1 : ∀ b2 ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 5) : ℕ × ℕ), b2, b3, (4 - ((3, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_6_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 6) : ℕ × ℕ), b2, b3, (4 - ((3, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_7_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 7) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 7) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 7) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 7) : ℕ × ℕ), b2, b3, (4 - ((3, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 7) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4C46.lean <==
/- A36W.TGCert3N4_8_6_l3_r4C46 (namespace A36W.TGCert3.N4_8_6_l3_r4): sigOK4 chunk theorems, 16 theorems, 43530 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N4_8_6_l3_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_3_8_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 8) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 8) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 8) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 8) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 8) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 8) : ℕ × ℕ), b2, b3, (4 - ((3, 8) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 8) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (4 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g1 : ∀ b2 ∈ ([(0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (4 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g2 : ∀ b2 ∈ ([(2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (4 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (4 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g1 : ∀ b2 ∈ ([(0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (4 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g2 : ∀ b2 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (4 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_2_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (4 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_2_g1 : ∀ b2 ∈ ([(0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (4 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_3_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, b3, (4 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_3_g1 : ∀ b2 ∈ ([(1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, b3, (4 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_4_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 4) : ℕ × ℕ), b2, b3, (4 - ((4, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_5_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 5) : ℕ × ℕ), b2, b3, (4 - ((4, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_6_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 6) : ℕ × ℕ), b2, b3, (4 - ((4, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_7_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 7) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 7) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 7) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 7) : ℕ × ℕ), b2, b3, (4 - ((4, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 7) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_8_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 8) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 8) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 8) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 8) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 8) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 8) : ℕ × ℕ), b2, b3, (4 - ((4, 8) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 8) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4Data.lean <==
/-
A36W.TGCert3N4_8_6_l3_r4Data (namespace A36W.TGCert3.N4_8_6_l3_r4): certificate data for the predrawn cell (n_A, n_B, k) = (4, 8, 6), λ = 3, r = 4 (TGCERT3C, gen_na4.py; every literal is re-checked by the kernel). -/

import A36W.TGCert3NA4



set_option autoImplicit false



namespace A36W.TGCert3.N4_8_6_l3_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K6(c) dual point q̂ (the predrawn optimum, rounded). -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (22707459037598634083969479281543459517 / 10000000000000000000000000000000000000000 : ℚ) else
  if w = 1 then (289791700797506103373626997020504726077 / 5000000000000000000000000000000000000000 : ℚ) else
  if w = 2 then (1456577584013096617839490718868070055541 / 5000000000000000000000000000000000000000 : ℚ) else
  if w = 3 then (862303766843148952432688673722695831027 / 2000000000000000000000000000000000000000 : ℚ) else
  (723427760495203170056631565381704048073 / 5000000000000000000000000000000000000000 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 23). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (-23147800872225164671087915133011 / 625000000000000000000000000000000 : ℚ) else
  if w = 1 then (-985987609167721918215448185167829 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (34849341371846099861351056900391 / 2500000000000000000000000000000000 : ℚ) else
  if w = 3 then (918898700159748511943648475589431 / 10000000000000000000000000000000000 : ℚ) else
  (253697826731060489881037358040009 / 1250000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the predrawn hull point (Taylor order 23). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (-370364813955602634737406642128173 / 10000000000000000000000000000000000 : ℚ) else
  if w = 1 then (-492993804583860959107724092583913 / 5000000000000000000000000000000000 : ℚ) else
  if w = 2 then (139397365487384399445404227601567 / 10000000000000000000000000000000000 : ℚ) else
  if w = 3 then (459449350079874255971824237794717 / 5000000000000000000000000000000000 : ℚ) else
  (81183304553939356761931954572803 / 400000000000000000000000000000000 : ℚ)

/-- An upper bound on max_(σ ∈ Σ_4) Σ_w P_w q_w(σ)/q̂_w. -/
def BB : ℚ := (1000000000000000000000000000000000000000065973 / 1000000000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (7826321397440893682187345434951 / 100000000000000000000000000000000 : ℚ)
def UU : ℚ := (978290174680111710273418179369 / 12500000000000000000000000000000 : ℚ)

/-- The 2 composition sequences σ_i ∈ Σ_4 spanning the predrawn optimum. -/
def sig : Fin 2 → List (ℕ × ℕ) := ![[(1, 6), (2, 1), (0, 1), (1, 0)], [(2, 5), (1, 2), (0, 1), (1, 0)]]

/-- Exact convex weights on them. -/
def th : Fin 2 → ℚ := ![(217607927008983800520094979774312060979067889 / 500000000000000000000000000000000000000000000 : ℚ), (282392072991016199479905020225687939020932111 / 500000000000000000000000000000000000000000000 : ℚ)]


end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4J0.lean <==
/- A36W.TGCert3N4_8_6_l3_r4J0 (namespace A36W.TGCert3.N4_8_6_l3_r4): the per-b1 combinations for b1 = (0, y): chunk theorems over list pieces joined by `forall_mem_append_of`, with coverage decides over the full ranges. -/
import A36W.TGCert3N4_8_6_l3_r4C00
import A36W.TGCert3N4_8_6_l3_r4C01
import A36W.TGCert3N4_8_6_l3_r4C03
import A36W.TGCert3N4_8_6_l3_r4C04
import A36W.TGCert3N4_8_6_l3_r4C05
import A36W.TGCert3N4_8_6_l3_r4C06
import A36W.TGCert3N4_8_6_l3_r4C07
import A36W.TGCert3N4_8_6_l3_r4C08
import A36W.TGCert3N4_8_6_l3_r4C09
import A36W.TGCert3N4_8_6_l3_r4C10
import A36W.TGCert3N4_8_6_l3_r4C11
import A36W.TGCert3N4_8_6_l3_r4C12
import A36W.TGCert3N4_8_6_l3_r4C13
import A36W.TGCert3N4_8_6_l3_r4C14
import A36W.TGCert3N4_8_6_l3_r4C15
import A36W.TGCert3N4_8_6_l3_r4C16
import A36W.TGCert3N4_8_6_l3_r4C17
import A36W.TGCert3N4_8_6_l3_r4C18

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_0_1_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5)] : List (ℕ × ℕ)) ++ ([(3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_0_1_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_0_1_g0 (forall_mem_append_of S3_0_1_g1 S3_0_1_g2)) b2 (S3_0_1_cov b2 hb2)

theorem S3_0_2_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)) ++ ([(3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_0_2_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_0_2_g0 (forall_mem_append_of S3_0_2_g1 S3_0_2_g2)) b2 (S3_0_2_cov b2 hb2)

theorem S3_0_3_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_0_3_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_0_3_g0 (forall_mem_append_of S3_0_3_g1 S3_0_3_g2)) b2 (S3_0_3_cov b2 hb2)

theorem S3_0_4_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_0_4_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_0_4_g0 S3_0_4_g1) b2 (S3_0_4_cov b2 hb2)

theorem S3_0_5_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_0_5_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_0_5_g0 S3_0_5_g1) b2 (S3_0_5_cov b2 hb2)

theorem S4_0_1_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)) ++ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ))) ++ (([(2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_1_g1_h0 b2 hb2) (S4_0_1_g1_h1 b2 hb2)) (forall_mem_append_of (S4_0_1_g1_h2 b2 hb2) (S4_0_1_g1_h3 b2 hb2))) b3 (S4_0_1_g1_cov b3 hb3)

theorem S4_0_1_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ))) ++ (([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_1_g2_h0 b2 hb2) (S4_0_1_g2_h1 b2 hb2)) (forall_mem_append_of (S4_0_1_g2_h2 b2 hb2) (S4_0_1_g2_h3 b2 hb2))) b3 (S4_0_1_g2_cov b3 hb3)

theorem S4_0_1_g3_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g3_h0 b2 hb2) (forall_mem_append_of (S4_0_1_g3_h1 b2 hb2) (S4_0_1_g3_h2 b2 hb2))) b3 (S4_0_1_g3_cov b3 hb3)

theorem S4_0_1_g4_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g4_h0 b2 hb2) (forall_mem_append_of (S4_0_1_g4_h1 b2 hb2) (S4_0_1_g4_h2 b2 hb2))) b3 (S4_0_1_g4_cov b3 hb3)

theorem S4_0_1_g5_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_1_g5 : ∀ b2 ∈ ([(0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g5_h0 b2 hb2) (S4_0_1_g5_h1 b2 hb2)) b3 (S4_0_1_g5_cov b3 hb3)

theorem S4_0_1_g7_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ (([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g7 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g7_h0 b2 hb2) (forall_mem_append_of (S4_0_1_g7_h1 b2 hb2) (S4_0_1_g7_h2 b2 hb2))) b3 (S4_0_1_g7_cov b3 hb3)

theorem S4_0_1_g8_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)) ++ ([(2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g8 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_1_g8_h0 b2 hb2) (S4_0_1_g8_h1 b2 hb2)) (forall_mem_append_of (S4_0_1_g8_h2 b2 hb2) (S4_0_1_g8_h3 b2 hb2))) b3 (S4_0_1_g8_cov b3 hb3)

theorem S4_0_1_g9_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g9 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_1_g9_h0 b2 hb2) (S4_0_1_g9_h1 b2 hb2)) (forall_mem_append_of (S4_0_1_g9_h2 b2 hb2) (S4_0_1_g9_h3 b2 hb2))) b3 (S4_0_1_g9_cov b3 hb3)

theorem S4_0_1_g10_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g10 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_1_g10_h0 b2 hb2) (S4_0_1_g10_h1 b2 hb2)) (forall_mem_append_of (S4_0_1_g10_h2 b2 hb2) (S4_0_1_g10_h3 b2 hb2))) b3 (S4_0_1_g10_cov b3 hb3)

theorem S4_0_1_g11_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g11 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g11_h0 b2 hb2) (forall_mem_append_of (S4_0_1_g11_h1 b2 hb2) (S4_0_1_g11_h2 b2 hb2))) b3 (S4_0_1_g11_cov b3 hb3)

theorem S4_0_1_g12_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_1_g12 : ∀ b2 ∈ ([(1, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g12_h0 b2 hb2) (S4_0_1_g12_h1 b2 hb2)) b3 (S4_0_1_g12_cov b3 hb3)

theorem S4_0_1_g14_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ (([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)) ++ ([(2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g14 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g14_h0 b2 hb2) (forall_mem_append_of (S4_0_1_g14_h1 b2 hb2) (S4_0_1_g14_h2 b2 hb2))) b3 (S4_0_1_g14_cov b3 hb3)

theorem S4_0_1_g15_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ))) ++ (([(1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g15 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_1_g15_h0 b2 hb2) (S4_0_1_g15_h1 b2 hb2)) (forall_mem_append_of (S4_0_1_g15_h2 b2 hb2) (S4_0_1_g15_h3 b2 hb2))) b3 (S4_0_1_g15_cov b3 hb3)

theorem S4_0_1_g16_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ))) ++ (([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g16 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_1_g16_h0 b2 hb2) (S4_0_1_g16_h1 b2 hb2)) (forall_mem_append_of (S4_0_1_g16_h2 b2 hb2) (S4_0_1_g16_h3 b2 hb2))) b3 (S4_0_1_g16_cov b3 hb3)

theorem S4_0_1_g17_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g17 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g17_h0 b2 hb2) (forall_mem_append_of (S4_0_1_g17_h1 b2 hb2) (S4_0_1_g17_h2 b2 hb2))) b3 (S4_0_1_g17_cov b3 hb3)

theorem S4_0_1_g18_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_1_g18 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g18_h0 b2 hb2) (S4_0_1_g18_h1 b2 hb2)) b3 (S4_0_1_g18_cov b3 hb3)

theorem S4_0_1_g19_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_1_g19 : ∀ b2 ∈ ([(2, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g19_h0 b2 hb2) (S4_0_1_g19_h1 b2 hb2)) b3 (S4_0_1_g19_cov b3 hb3)

theorem S4_0_1_g21_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)) ++ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_1_g21 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g21_h0 b2 hb2) (S4_0_1_g21_h1 b2 hb2)) b3 (S4_0_1_g21_cov b3 hb3)

theorem S4_0_1_g22_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_1_g22 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g22_h0 b2 hb2) (S4_0_1_g22_h1 b2 hb2)) b3 (S4_0_1_g22_cov b3 hb3)

theorem S4_0_1_g23_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_1_g23 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g23_h0 b2 hb2) (S4_0_1_g23_h1 b2 hb2)) b3 (S4_0_1_g23_cov b3 hb3)

theorem S4_0_1_g24_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_1_g24 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g24_h0 b2 hb2) (S4_0_1_g24_h1 b2 hb2)) b3 (S4_0_1_g24_cov b3 hb3)

theorem S4_0_1_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2)] : List (ℕ × ℕ)))) ++ ((([(0, 3)] : List (ℕ × ℕ)) ++ ([(0, 4)] : List (ℕ × ℕ))) ++ (([(0, 5)] : List (ℕ × ℕ)) ++ ([(0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ))))) ++ (((([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ))) ++ (([(1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3)] : List (ℕ × ℕ)))) ++ ((([(1, 4)] : List (ℕ × ℕ)) ++ ([(1, 5)] : List (ℕ × ℕ))) ++ (([(1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0)] : List (ℕ × ℕ)))))) ++ (((([(2, 1)] : List (ℕ × ℕ)) ++ (([(2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3)] : List (ℕ × ℕ)))) ++ ((([(2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5)] : List (ℕ × ℕ))) ++ (([(2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ ([(3, 0)] : List (ℕ × ℕ))))) ++ (((([(3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2)] : List (ℕ × ℕ))) ++ (([(3, 3)] : List (ℕ × ℕ)) ++ ([(3, 4)] : List (ℕ × ℕ)))) ++ ((([(3, 5), (3, 6), (3, 7), (3, 8)] : List (ℕ × ℕ)) ++ ([(4, 0), (4, 1)] : List (ℕ × ℕ))) ++ (([(4, 2), (4, 3)] : List (ℕ × ℕ)) ++ ([(4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_0_1_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (4 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_1_g0 (forall_mem_append_of S4_0_1_g1 S4_0_1_g2)) (forall_mem_append_of (forall_mem_append_of S4_0_1_g3 S4_0_1_g4) (forall_mem_append_of S4_0_1_g5 S4_0_1_g6))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_1_g7 S4_0_1_g8) (forall_mem_append_of S4_0_1_g9 S4_0_1_g10)) (forall_mem_append_of (forall_mem_append_of S4_0_1_g11 S4_0_1_g12) (forall_mem_append_of S4_0_1_g13 S4_0_1_g14)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_1_g15 (forall_mem_append_of S4_0_1_g16 S4_0_1_g17)) (forall_mem_append_of (forall_mem_append_of S4_0_1_g18 S4_0_1_g19) (forall_mem_append_of S4_0_1_g20 S4_0_1_g21))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_1_g22 S4_0_1_g23) (forall_mem_append_of S4_0_1_g24 S4_0_1_g25)) (forall_mem_append_of (forall_mem_append_of S4_0_1_g26 S4_0_1_g27) (forall_mem_append_of S4_0_1_g28 S4_0_1_g29))))) b2 (S4_0_1_cov b2 hb2)

theorem S4_0_2_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ))) ++ (([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_2_g1_h0 b2 hb2) (S4_0_2_g1_h1 b2 hb2)) (forall_mem_append_of (S4_0_2_g1_h2 b2 hb2) (S4_0_2_g1_h3 b2 hb2))) b3 (S4_0_2_g1_cov b3 hb3)

theorem S4_0_2_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ))) ++ (([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_2_g2_h0 b2 hb2) (S4_0_2_g2_h1 b2 hb2)) (forall_mem_append_of (S4_0_2_g2_h2 b2 hb2) (S4_0_2_g2_h3 b2 hb2))) b3 (S4_0_2_g2_cov b3 hb3)

theorem S4_0_2_g3_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g3_h0 b2 hb2) (forall_mem_append_of (S4_0_2_g3_h1 b2 hb2) (S4_0_2_g3_h2 b2 hb2))) b3 (S4_0_2_g3_cov b3 hb3)

theorem S4_0_2_g4_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_2_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g4_h0 b2 hb2) (S4_0_2_g4_h1 b2 hb2)) b3 (S4_0_2_g4_cov b3 hb3)

theorem S4_0_2_g6_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ))) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)) ++ ([(3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g6 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_2_g6_h0 b2 hb2) (S4_0_2_g6_h1 b2 hb2)) (forall_mem_append_of (S4_0_2_g6_h2 b2 hb2) (S4_0_2_g6_h3 b2 hb2))) b3 (S4_0_2_g6_cov b3 hb3)

theorem S4_0_2_g7_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g7 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_2_g7_h0 b2 hb2) (S4_0_2_g7_h1 b2 hb2)) (forall_mem_append_of (S4_0_2_g7_h2 b2 hb2) (S4_0_2_g7_h3 b2 hb2))) b3 (S4_0_2_g7_cov b3 hb3)

theorem S4_0_2_g8_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ))) ++ (([(2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g8 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_2_g8_h0 b2 hb2) (S4_0_2_g8_h1 b2 hb2)) (forall_mem_append_of (S4_0_2_g8_h2 b2 hb2) (S4_0_2_g8_h3 b2 hb2))) b3 (S4_0_2_g8_cov b3 hb3)

theorem S4_0_2_g9_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g9 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_2_g9_h0 b2 hb2) (S4_0_2_g9_h1 b2 hb2)) (forall_mem_append_of (S4_0_2_g9_h2 b2 hb2) (S4_0_2_g9_h3 b2 hb2))) b3 (S4_0_2_g9_cov b3 hb3)

theorem S4_0_2_g10_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_2_g10 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g10_h0 b2 hb2) (S4_0_2_g10_h1 b2 hb2)) b3 (S4_0_2_g10_cov b3 hb3)

theorem S4_0_2_g13_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g13 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g13_h0 b2 hb2) (forall_mem_append_of (S4_0_2_g13_h1 b2 hb2) (S4_0_2_g13_h2 b2 hb2))) b3 (S4_0_2_g13_cov b3 hb3)

theorem S4_0_2_g14_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ))) ++ (([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g14 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_2_g14_h0 b2 hb2) (S4_0_2_g14_h1 b2 hb2)) (forall_mem_append_of (S4_0_2_g14_h2 b2 hb2) (S4_0_2_g14_h3 b2 hb2))) b3 (S4_0_2_g14_cov b3 hb3)

theorem S4_0_2_g15_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ))) ++ (([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g15 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_2_g15_h0 b2 hb2) (S4_0_2_g15_h1 b2 hb2)) (forall_mem_append_of (S4_0_2_g15_h2 b2 hb2) (S4_0_2_g15_h3 b2 hb2))) b3 (S4_0_2_g15_cov b3 hb3)

theorem S4_0_2_g16_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g16 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g16_h0 b2 hb2) (forall_mem_append_of (S4_0_2_g16_h1 b2 hb2) (S4_0_2_g16_h2 b2 hb2))) b3 (S4_0_2_g16_cov b3 hb3)

theorem S4_0_2_g17_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_2_g17 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g17_h0 b2 hb2) (S4_0_2_g17_h1 b2 hb2)) b3 (S4_0_2_g17_cov b3 hb3)

theorem S4_0_2_g19_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_2_g19 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g19_h0 b2 hb2) (S4_0_2_g19_h1 b2 hb2)) b3 (S4_0_2_g19_cov b3 hb3)

theorem S4_0_2_g20_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_2_g20 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g20_h0 b2 hb2) (S4_0_2_g20_h1 b2 hb2)) b3 (S4_0_2_g20_cov b3 hb3)

theorem S4_0_2_g21_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_2_g21 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g21_h0 b2 hb2) (S4_0_2_g21_h1 b2 hb2)) b3 (S4_0_2_g21_cov b3 hb3)

theorem S4_0_2_g22_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_2_g22 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g22_h0 b2 hb2) (S4_0_2_g22_h1 b2 hb2)) b3 (S4_0_2_g22_cov b3 hb3)

theorem S4_0_2_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2)] : List (ℕ × ℕ)))) ++ (([(0, 3)] : List (ℕ × ℕ)) ++ (([(0, 4)] : List (ℕ × ℕ)) ++ ([(0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ))))) ++ ((([(1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2)] : List (ℕ × ℕ)))) ++ ((([(1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4)] : List (ℕ × ℕ))) ++ (([(1, 5)] : List (ℕ × ℕ)) ++ ([(1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)))))) ++ (((([(2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2)] : List (ℕ × ℕ)))) ++ (([(2, 3)] : List (ℕ × ℕ)) ++ (([(2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ))))) ++ ((([(3, 0)] : List (ℕ × ℕ)) ++ (([(3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2)] : List (ℕ × ℕ)))) ++ ((([(3, 3)] : List (ℕ × ℕ)) ++ ([(3, 4), (3, 5), (3, 6), (3, 7), (3, 8)] : List (ℕ × ℕ))) ++ (([(4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_0_2_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (4 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_2_g0 (forall_mem_append_of S4_0_2_g1 S4_0_2_g2)) (forall_mem_append_of S4_0_2_g3 (forall_mem_append_of S4_0_2_g4 S4_0_2_g5))) (forall_mem_append_of (forall_mem_append_of S4_0_2_g6 (forall_mem_append_of S4_0_2_g7 S4_0_2_g8)) (forall_mem_append_of (forall_mem_append_of S4_0_2_g9 S4_0_2_g10) (forall_mem_append_of S4_0_2_g11 S4_0_2_g12)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_2_g13 (forall_mem_append_of S4_0_2_g14 S4_0_2_g15)) (forall_mem_append_of S4_0_2_g16 (forall_mem_append_of S4_0_2_g17 S4_0_2_g18))) (forall_mem_append_of (forall_mem_append_of S4_0_2_g19 (forall_mem_append_of S4_0_2_g20 S4_0_2_g21)) (forall_mem_append_of (forall_mem_append_of S4_0_2_g22 S4_0_2_g23) (forall_mem_append_of S4_0_2_g24 S4_0_2_g25))))) b2 (S4_0_2_cov b2 hb2)

theorem S4_0_3_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_3_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g1_h0 b2 hb2) (forall_mem_append_of (S4_0_3_g1_h1 b2 hb2) (S4_0_3_g1_h2 b2 hb2))) b3 (S4_0_3_g1_cov b3 hb3)

theorem S4_0_3_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_3_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g2_h0 b2 hb2) (forall_mem_append_of (S4_0_3_g2_h1 b2 hb2) (S4_0_3_g2_h2 b2 hb2))) b3 (S4_0_3_g2_cov b3 hb3)

theorem S4_0_3_g3_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_3_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g3_h0 b2 hb2) (S4_0_3_g3_h1 b2 hb2)) b3 (S4_0_3_g3_cov b3 hb3)

theorem S4_0_3_g6_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ (([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_3_g6 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g6_h0 b2 hb2) (forall_mem_append_of (S4_0_3_g6_h1 b2 hb2) (S4_0_3_g6_h2 b2 hb2))) b3 (S4_0_3_g6_cov b3 hb3)

theorem S4_0_3_g7_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_3_g7 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_3_g7_h0 b2 hb2) (S4_0_3_g7_h1 b2 hb2)) (forall_mem_append_of (S4_0_3_g7_h2 b2 hb2) (S4_0_3_g7_h3 b2 hb2))) b3 (S4_0_3_g7_cov b3 hb3)

theorem S4_0_3_g8_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_3_g8 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_3_g8_h0 b2 hb2) (S4_0_3_g8_h1 b2 hb2)) (forall_mem_append_of (S4_0_3_g8_h2 b2 hb2) (S4_0_3_g8_h3 b2 hb2))) b3 (S4_0_3_g8_cov b3 hb3)

theorem S4_0_3_g9_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_3_g9 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g9_h0 b2 hb2) (S4_0_3_g9_h1 b2 hb2)) b3 (S4_0_3_g9_cov b3 hb3)

theorem S4_0_3_g12_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_3_g12 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g12_h0 b2 hb2) (forall_mem_append_of (S4_0_3_g12_h1 b2 hb2) (S4_0_3_g12_h2 b2 hb2))) b3 (S4_0_3_g12_cov b3 hb3)

theorem S4_0_3_g13_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_3_g13 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g13_h0 b2 hb2) (forall_mem_append_of (S4_0_3_g13_h1 b2 hb2) (S4_0_3_g13_h2 b2 hb2))) b3 (S4_0_3_g13_cov b3 hb3)

theorem S4_0_3_g14_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_3_g14 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g14_h0 b2 hb2) (forall_mem_append_of (S4_0_3_g14_h1 b2 hb2) (S4_0_3_g14_h2 b2 hb2))) b3 (S4_0_3_g14_cov b3 hb3)

theorem S4_0_3_g15_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_3_g15 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g15_h0 b2 hb2) (S4_0_3_g15_h1 b2 hb2)) b3 (S4_0_3_g15_cov b3 hb3)

theorem S4_0_3_g17_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_3_g17 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g17_h0 b2 hb2) (S4_0_3_g17_h1 b2 hb2)) b3 (S4_0_3_g17_cov b3 hb3)

theorem S4_0_3_g18_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_3_g18 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g18_h0 b2 hb2) (S4_0_3_g18_h1 b2 hb2)) b3 (S4_0_3_g18_cov b3 hb3)

theorem S4_0_3_g19_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_3_g19 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g19_h0 b2 hb2) (S4_0_3_g19_h1 b2 hb2)) b3 (S4_0_3_g19_cov b3 hb3)

theorem S4_0_3_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ (([(0, 3)] : List (ℕ × ℕ)) ++ ([(0, 4)] : List (ℕ × ℕ))))) ++ ((([(0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ)))) ++ (([(1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4)] : List (ℕ × ℕ)))))) ++ (((([(1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ (([(2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1)] : List (ℕ × ℕ)))) ++ (([(2, 2)] : List (ℕ × ℕ)) ++ (([(2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ))))) ++ ((([(3, 0)] : List (ℕ × ℕ)) ++ (([(3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2)] : List (ℕ × ℕ)))) ++ (([(3, 3), (3, 4)] : List (ℕ × ℕ)) ++ (([(3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_0_3_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (4 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_3_g0 S4_0_3_g1) (forall_mem_append_of S4_0_3_g2 (forall_mem_append_of S4_0_3_g3 S4_0_3_g4))) (forall_mem_append_of (forall_mem_append_of S4_0_3_g5 (forall_mem_append_of S4_0_3_g6 S4_0_3_g7)) (forall_mem_append_of S4_0_3_g8 (forall_mem_append_of S4_0_3_g9 S4_0_3_g10)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_3_g11 (forall_mem_append_of S4_0_3_g12 S4_0_3_g13)) (forall_mem_append_of S4_0_3_g14 (forall_mem_append_of S4_0_3_g15 S4_0_3_g16))) (forall_mem_append_of (forall_mem_append_of S4_0_3_g17 (forall_mem_append_of S4_0_3_g18 S4_0_3_g19)) (forall_mem_append_of S4_0_3_g20 (forall_mem_append_of S4_0_3_g21 S4_0_3_g22))))) b2 (S4_0_3_cov b2 hb2)

theorem S4_0_4_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_4_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_4_g1_h0 b2 hb2) (forall_mem_append_of (S4_0_4_g1_h1 b2 hb2) (S4_0_4_g1_h2 b2 hb2))) b3 (S4_0_4_g1_cov b3 hb3)

theorem S4_0_4_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_4_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_4_g2_h0 b2 hb2) (S4_0_4_g2_h1 b2 hb2)) b3 (S4_0_4_g2_cov b3 hb3)

theorem S4_0_4_g5_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_4_g5 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_4_g5_h0 b2 hb2) (forall_mem_append_of (S4_0_4_g5_h1 b2 hb2) (S4_0_4_g5_h2 b2 hb2))) b3 (S4_0_4_g5_cov b3 hb3)

theorem S4_0_4_g6_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_4_g6 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_4_g6_h0 b2 hb2) (forall_mem_append_of (S4_0_4_g6_h1 b2 hb2) (S4_0_4_g6_h2 b2 hb2))) b3 (S4_0_4_g6_cov b3 hb3)

theorem S4_0_4_g7_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_4_g7 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_4_g7_h0 b2 hb2) (S4_0_4_g7_h1 b2 hb2)) b3 (S4_0_4_g7_cov b3 hb3)

theorem S4_0_4_g10_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_4_g10 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_4_g10_h0 b2 hb2) (S4_0_4_g10_h1 b2 hb2)) b3 (S4_0_4_g10_cov b3 hb3)

theorem S4_0_4_g11_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_4_g11 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_4_g11_h0 b2 hb2) (S4_0_4_g11_h1 b2 hb2)) b3 (S4_0_4_g11_cov b3 hb3)

theorem S4_0_4_g12_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_4_g12 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_4_g12_h0 b2 hb2) (S4_0_4_g12_h1 b2 hb2)) b3 (S4_0_4_g12_cov b3 hb3)

theorem S4_0_4_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ ([(0, 3)] : List (ℕ × ℕ)))) ++ ((([(0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ))) ++ (([(1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3)] : List (ℕ × ℕ)))))) ++ (((([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2)] : List (ℕ × ℕ)))) ++ ((([(2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ ([(3, 0)] : List (ℕ × ℕ))) ++ (([(3, 1)] : List (ℕ × ℕ)) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7)] : List (ℕ × ℕ)) ++ ([(3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_0_4_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (4 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_4_g0 S4_0_4_g1) (forall_mem_append_of S4_0_4_g2 S4_0_4_g3)) (forall_mem_append_of (forall_mem_append_of S4_0_4_g4 S4_0_4_g5) (forall_mem_append_of S4_0_4_g6 (forall_mem_append_of S4_0_4_g7 S4_0_4_g8)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_4_g9 S4_0_4_g10) (forall_mem_append_of S4_0_4_g11 S4_0_4_g12)) (forall_mem_append_of (forall_mem_append_of S4_0_4_g13 S4_0_4_g14) (forall_mem_append_of S4_0_4_g15 (forall_mem_append_of S4_0_4_g16 S4_0_4_g17))))) b2 (S4_0_4_cov b2 hb2)

theorem S4_0_5_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_5_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_5_g1_h0 b2 hb2) (S4_0_5_g1_h1 b2 hb2)) b3 (S4_0_5_g1_cov b3 hb3)

theorem S4_0_5_g4_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_5_g4 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_5_g4_h0 b2 hb2) (S4_0_5_g4_h1 b2 hb2)) b3 (S4_0_5_g4_cov b3 hb3)

theorem S4_0_5_g5_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_5_g5 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_5_g5_h0 b2 hb2) (S4_0_5_g5_h1 b2 hb2)) b3 (S4_0_5_g5_cov b3 hb3)

theorem S4_0_5_g8_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_5_g8 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_5_g8_h0 b2 hb2) (S4_0_5_g8_h1 b2 hb2)) b3 (S4_0_5_g8_cov b3 hb3)

theorem S4_0_5_g9_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_5_g9 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_5_g9_h0 b2 hb2) (S4_0_5_g9_h1 b2 hb2)) b3 (S4_0_5_g9_cov b3 hb3)

theorem S4_0_5_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2), (0, 3)] : List (ℕ × ℕ)))) ++ ((([(0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ))) ++ (([(1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2)] : List (ℕ × ℕ))))) ++ ((([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ (([(2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1)] : List (ℕ × ℕ)))) ++ ((([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ ([(3, 0)] : List (ℕ × ℕ))) ++ (([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8)] : List (ℕ × ℕ)) ++ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem S4_0_5_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (4 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_5_g0 (forall_mem_append_of S4_0_5_g1 S4_0_5_g2)) (forall_mem_append_of (forall_mem_append_of S4_0_5_g3 S4_0_5_g4) (forall_mem_append_of S4_0_5_g5 S4_0_5_g6))) (forall_mem_append_of (forall_mem_append_of S4_0_5_g7 (forall_mem_append_of S4_0_5_g8 S4_0_5_g9)) (forall_mem_append_of (forall_mem_append_of S4_0_5_g10 S4_0_5_g11) (forall_mem_append_of S4_0_5_g12 S4_0_5_g13)))) b2 (S4_0_5_cov b2 hb2)

theorem S4_0_6_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)))) ++ (([(2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_0_6_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 6) : ℕ × ℕ), b2, b3, (4 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of S4_0_6_g0 (forall_mem_append_of S4_0_6_g1 S4_0_6_g2)) (forall_mem_append_of S4_0_6_g3 (forall_mem_append_of S4_0_6_g4 S4_0_6_g5))) b2 (S4_0_6_cov b2 hb2)

theorem S4_0_7_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_7_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((0, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 7) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((0, 7) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((0, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 7) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((0, 7) : ℕ × ℕ), b2, b3, (4 - ((0, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((0, 7) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S4_0_7_g0 S4_0_7_g1) b2 (S4_0_7_cov b2 hb2)

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4J1.lean <==
/- A36W.TGCert3N4_8_6_l3_r4J1 (namespace A36W.TGCert3.N4_8_6_l3_r4): the per-b1 combinations for b1 = (1, y): chunk theorems over list pieces joined by `forall_mem_append_of`, with coverage decides over the full ranges. -/
import A36W.TGCert3N4_8_6_l3_r4C01
import A36W.TGCert3N4_8_6_l3_r4C02
import A36W.TGCert3N4_8_6_l3_r4C18
import A36W.TGCert3N4_8_6_l3_r4C19
import A36W.TGCert3N4_8_6_l3_r4C20
import A36W.TGCert3N4_8_6_l3_r4C21
import A36W.TGCert3N4_8_6_l3_r4C22
import A36W.TGCert3N4_8_6_l3_r4C23
import A36W.TGCert3N4_8_6_l3_r4C24
import A36W.TGCert3N4_8_6_l3_r4C25
import A36W.TGCert3N4_8_6_l3_r4C26
import A36W.TGCert3N4_8_6_l3_r4C27
import A36W.TGCert3N4_8_6_l3_r4C28
import A36W.TGCert3N4_8_6_l3_r4C29
import A36W.TGCert3N4_8_6_l3_r4C30
import A36W.TGCert3N4_8_6_l3_r4C31
import A36W.TGCert3N4_8_6_l3_r4C32
import A36W.TGCert3N4_8_6_l3_r4C33
import A36W.TGCert3N4_8_6_l3_r4C34

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_1_0_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_1_0_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_1_0_g0 S3_1_0_g1) b2 (S3_1_0_cov b2 hb2)

theorem S3_1_1_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ (([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_1_1_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_1_1_g0 (forall_mem_append_of S3_1_1_g1 S3_1_1_g2)) b2 (S3_1_1_cov b2 hb2)

theorem S3_1_2_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ))) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)) ++ ([(3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_1_2_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of S3_1_2_g0 S3_1_2_g1) (forall_mem_append_of S3_1_2_g2 S3_1_2_g3)) b2 (S3_1_2_cov b2 hb2)

theorem S3_1_3_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ (([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_1_3_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_1_3_g0 (forall_mem_append_of S3_1_3_g1 S3_1_3_g2)) b2 (S3_1_3_cov b2 hb2)

theorem S3_1_4_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_1_4_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_1_4_g0 (forall_mem_append_of S3_1_4_g1 S3_1_4_g2)) b2 (S3_1_4_cov b2 hb2)

theorem S3_1_5_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_1_5_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_1_5_g0 S3_1_5_g1) b2 (S3_1_5_cov b2 hb2)

theorem S4_1_0_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ (([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g1_h0 b2 hb2) (forall_mem_append_of (S4_1_0_g1_h1 b2 hb2) (S4_1_0_g1_h2 b2 hb2))) b3 (S4_1_0_g1_cov b3 hb3)

theorem S4_1_0_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ))) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)) ++ ([(3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_0_g2_h0 b2 hb2) (S4_1_0_g2_h1 b2 hb2)) (forall_mem_append_of (S4_1_0_g2_h2 b2 hb2) (S4_1_0_g2_h3 b2 hb2))) b3 (S4_1_0_g2_cov b3 hb3)

theorem S4_1_0_g3_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ (([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g3_h0 b2 hb2) (forall_mem_append_of (S4_1_0_g3_h1 b2 hb2) (S4_1_0_g3_h2 b2 hb2))) b3 (S4_1_0_g3_cov b3 hb3)

theorem S4_1_0_g4_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g4_h0 b2 hb2) (forall_mem_append_of (S4_1_0_g4_h1 b2 hb2) (S4_1_0_g4_h2 b2 hb2))) b3 (S4_1_0_g4_cov b3 hb3)

theorem S4_1_0_g5_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_0_g5 : ∀ b2 ∈ ([(0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g5_h0 b2 hb2) (S4_1_0_g5_h1 b2 hb2)) b3 (S4_1_0_g5_cov b3 hb3)

theorem S4_1_0_g8_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)) ++ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_0_g8 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g8_h0 b2 hb2) (S4_1_0_g8_h1 b2 hb2)) b3 (S4_1_0_g8_cov b3 hb3)

theorem S4_1_0_g9_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g9 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g9_h0 b2 hb2) (forall_mem_append_of (S4_1_0_g9_h1 b2 hb2) (S4_1_0_g9_h2 b2 hb2))) b3 (S4_1_0_g9_cov b3 hb3)

theorem S4_1_0_g10_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ))) ++ (([(1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g10 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_0_g10_h0 b2 hb2) (S4_1_0_g10_h1 b2 hb2)) (forall_mem_append_of (S4_1_0_g10_h2 b2 hb2) (S4_1_0_g10_h3 b2 hb2))) b3 (S4_1_0_g10_cov b3 hb3)

theorem S4_1_0_g11_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g11 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g11_h0 b2 hb2) (forall_mem_append_of (S4_1_0_g11_h1 b2 hb2) (S4_1_0_g11_h2 b2 hb2))) b3 (S4_1_0_g11_cov b3 hb3)

theorem S4_1_0_g12_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g12 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g12_h0 b2 hb2) (forall_mem_append_of (S4_1_0_g12_h1 b2 hb2) (S4_1_0_g12_h2 b2 hb2))) b3 (S4_1_0_g12_cov b3 hb3)

theorem S4_1_0_g13_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_0_g13 : ∀ b2 ∈ ([(1, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g13_h0 b2 hb2) (S4_1_0_g13_h1 b2 hb2)) b3 (S4_1_0_g13_cov b3 hb3)

theorem S4_1_0_g16_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)) ++ ([(1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_0_g16 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g16_h0 b2 hb2) (S4_1_0_g16_h1 b2 hb2)) b3 (S4_1_0_g16_cov b3 hb3)

theorem S4_1_0_g17_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_0_g17 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g17_h0 b2 hb2) (S4_1_0_g17_h1 b2 hb2)) b3 (S4_1_0_g17_cov b3 hb3)

theorem S4_1_0_g18_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_0_g18 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g18_h0 b2 hb2) (S4_1_0_g18_h1 b2 hb2)) b3 (S4_1_0_g18_cov b3 hb3)

theorem S4_1_0_g19_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_0_g19 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g19_h0 b2 hb2) (S4_1_0_g19_h1 b2 hb2)) b3 (S4_1_0_g19_cov b3 hb3)

theorem S4_1_0_g20_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_0_g20 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g20_h0 b2 hb2) (S4_1_0_g20_h1 b2 hb2)) b3 (S4_1_0_g20_cov b3 hb3)

theorem S4_1_0_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2)] : List (ℕ × ℕ)))) ++ (([(0, 3)] : List (ℕ × ℕ)) ++ (([(0, 4)] : List (ℕ × ℕ)) ++ ([(0, 5)] : List (ℕ × ℕ))))) ++ ((([(0, 6)] : List (ℕ × ℕ)) ++ (([(0, 7), (0, 8)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ)))) ++ ((([(1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4)] : List (ℕ × ℕ)))))) ++ (((([(1, 5)] : List (ℕ × ℕ)) ++ (([(1, 6)] : List (ℕ × ℕ)) ++ ([(1, 7), (1, 8)] : List (ℕ × ℕ)))) ++ ((([(2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3)] : List (ℕ × ℕ))))) ++ ((([(2, 4)] : List (ℕ × ℕ)) ++ (([(2, 5)] : List (ℕ × ℕ)) ++ ([(2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)))) ++ ((([(3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2)] : List (ℕ × ℕ))) ++ (([(3, 3), (3, 4)] : List (ℕ × ℕ)) ++ ([(3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_1_0_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (4 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_0_g0 (forall_mem_append_of S4_1_0_g1 S4_1_0_g2)) (forall_mem_append_of S4_1_0_g3 (forall_mem_append_of S4_1_0_g4 S4_1_0_g5))) (forall_mem_append_of (forall_mem_append_of S4_1_0_g6 (forall_mem_append_of S4_1_0_g7 S4_1_0_g8)) (forall_mem_append_of (forall_mem_append_of S4_1_0_g9 S4_1_0_g10) (forall_mem_append_of S4_1_0_g11 S4_1_0_g12)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_0_g13 (forall_mem_append_of S4_1_0_g14 S4_1_0_g15)) (forall_mem_append_of (forall_mem_append_of S4_1_0_g16 S4_1_0_g17) (forall_mem_append_of S4_1_0_g18 S4_1_0_g19))) (forall_mem_append_of (forall_mem_append_of S4_1_0_g20 (forall_mem_append_of S4_1_0_g21 S4_1_0_g22)) (forall_mem_append_of (forall_mem_append_of S4_1_0_g23 S4_1_0_g24) (forall_mem_append_of S4_1_0_g25 S4_1_0_g26))))) b2 (S4_1_0_cov b2 hb2)

theorem S4_1_1_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)) ++ ([(2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g1_h0 b2 hb2) (S4_1_1_g1_h1 b2 hb2)) (forall_mem_append_of (S4_1_1_g1_h2 b2 hb2) (S4_1_1_g1_h3 b2 hb2))) b3 (S4_1_1_g1_cov b3 hb3)

theorem S4_1_1_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g2_h0 b2 hb2) (S4_1_1_g2_h1 b2 hb2)) (forall_mem_append_of (S4_1_1_g2_h2 b2 hb2) (S4_1_1_g2_h3 b2 hb2))) b3 (S4_1_1_g2_cov b3 hb3)

theorem S4_1_1_g3_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g3_h0 b2 hb2) (S4_1_1_g3_h1 b2 hb2)) (forall_mem_append_of (S4_1_1_g3_h2 b2 hb2) (S4_1_1_g3_h3 b2 hb2))) b3 (S4_1_1_g3_cov b3 hb3)

theorem S4_1_1_g4_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g4_h0 b2 hb2) (forall_mem_append_of (S4_1_1_g4_h1 b2 hb2) (S4_1_1_g4_h2 b2 hb2))) b3 (S4_1_1_g4_cov b3 hb3)

theorem S4_1_1_g5_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_1_g5 : ∀ b2 ∈ ([(0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g5_h0 b2 hb2) (S4_1_1_g5_h1 b2 hb2)) b3 (S4_1_1_g5_cov b3 hb3)

theorem S4_1_1_g7_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g7 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g7_h0 b2 hb2) (forall_mem_append_of (S4_1_1_g7_h1 b2 hb2) (S4_1_1_g7_h2 b2 hb2))) b3 (S4_1_1_g7_cov b3 hb3)

theorem S4_1_1_g8_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)) ++ ([(0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_1_g8 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g8_h0 b2 hb2) (S4_1_1_g8_h1 b2 hb2)) (forall_mem_append_of (S4_1_1_g8_h2 b2 hb2) (forall_mem_append_of (S4_1_1_g8_h3 b2 hb2) (S4_1_1_g8_h4 b2 hb2)))) b3 (S4_1_1_g8_cov b3 hb3)

theorem S4_1_1_g9_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)) ++ ([(0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_1_g9 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g9_h0 b2 hb2) (S4_1_1_g9_h1 b2 hb2)) (forall_mem_append_of (S4_1_1_g9_h2 b2 hb2) (forall_mem_append_of (S4_1_1_g9_h3 b2 hb2) (S4_1_1_g9_h4 b2 hb2)))) b3 (S4_1_1_g9_cov b3 hb3)

theorem S4_1_1_g10_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g10 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g10_h0 b2 hb2) (S4_1_1_g10_h1 b2 hb2)) (forall_mem_append_of (S4_1_1_g10_h2 b2 hb2) (S4_1_1_g10_h3 b2 hb2))) b3 (S4_1_1_g10_cov b3 hb3)

theorem S4_1_1_g11_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g11 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g11_h0 b2 hb2) (forall_mem_append_of (S4_1_1_g11_h1 b2 hb2) (S4_1_1_g11_h2 b2 hb2))) b3 (S4_1_1_g11_cov b3 hb3)

theorem S4_1_1_g12_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_1_g12 : ∀ b2 ∈ ([(1, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g12_h0 b2 hb2) (S4_1_1_g12_h1 b2 hb2)) b3 (S4_1_1_g12_cov b3 hb3)

theorem S4_1_1_g14_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_1_g14 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g14_h0 b2 hb2) (S4_1_1_g14_h1 b2 hb2)) b3 (S4_1_1_g14_cov b3 hb3)

theorem S4_1_1_g15_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)) ++ (([(0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g15 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g15_h0 b2 hb2) (forall_mem_append_of (S4_1_1_g15_h1 b2 hb2) (S4_1_1_g15_h2 b2 hb2))) b3 (S4_1_1_g15_cov b3 hb3)

theorem S4_1_1_g16_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)) ++ (([(0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g16 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g16_h0 b2 hb2) (forall_mem_append_of (S4_1_1_g16_h1 b2 hb2) (S4_1_1_g16_h2 b2 hb2))) b3 (S4_1_1_g16_cov b3 hb3)

theorem S4_1_1_g17_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g17 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g17_h0 b2 hb2) (forall_mem_append_of (S4_1_1_g17_h1 b2 hb2) (S4_1_1_g17_h2 b2 hb2))) b3 (S4_1_1_g17_cov b3 hb3)

theorem S4_1_1_g18_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_1_g18 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g18_h0 b2 hb2) (S4_1_1_g18_h1 b2 hb2)) b3 (S4_1_1_g18_cov b3 hb3)

theorem S4_1_1_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2)] : List (ℕ × ℕ)))) ++ (([(0, 3)] : List (ℕ × ℕ)) ++ (([(0, 4)] : List (ℕ × ℕ)) ++ ([(0, 5)] : List (ℕ × ℕ))))) ++ ((([(0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ)))) ++ (([(1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4)] : List (ℕ × ℕ)))))) ++ (((([(1, 5)] : List (ℕ × ℕ)) ++ (([(1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0)] : List (ℕ × ℕ)))) ++ (([(2, 1)] : List (ℕ × ℕ)) ++ (([(2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3)] : List (ℕ × ℕ))))) ++ ((([(2, 4)] : List (ℕ × ℕ)) ++ (([(2, 5)] : List (ℕ × ℕ)) ++ ([(2, 6), (2, 7), (2, 8), (3, 0)] : List (ℕ × ℕ)))) ++ ((([(3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2)] : List (ℕ × ℕ))) ++ (([(3, 3), (3, 4)] : List (ℕ × ℕ)) ++ ([(3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_1_1_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (4 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_1_g0 (forall_mem_append_of S4_1_1_g1 S4_1_1_g2)) (forall_mem_append_of S4_1_1_g3 (forall_mem_append_of S4_1_1_g4 S4_1_1_g5))) (forall_mem_append_of (forall_mem_append_of S4_1_1_g6 (forall_mem_append_of S4_1_1_g7 S4_1_1_g8)) (forall_mem_append_of S4_1_1_g9 (forall_mem_append_of S4_1_1_g10 S4_1_1_g11)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_1_g12 (forall_mem_append_of S4_1_1_g13 S4_1_1_g14)) (forall_mem_append_of S4_1_1_g15 (forall_mem_append_of S4_1_1_g16 S4_1_1_g17))) (forall_mem_append_of (forall_mem_append_of S4_1_1_g18 (forall_mem_append_of S4_1_1_g19 S4_1_1_g20)) (forall_mem_append_of (forall_mem_append_of S4_1_1_g21 S4_1_1_g22) (forall_mem_append_of S4_1_1_g23 S4_1_1_g24))))) b2 (S4_1_1_cov b2 hb2)

theorem S4_1_2_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ))) ++ (([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ (([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_2_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_2_g1_h0 b2 hb2) (S4_1_2_g1_h1 b2 hb2)) (forall_mem_append_of (S4_1_2_g1_h2 b2 hb2) (forall_mem_append_of (S4_1_2_g1_h3 b2 hb2) (S4_1_2_g1_h4 b2 hb2)))) b3 (S4_1_2_g1_cov b3 hb3)

theorem S4_1_2_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ))) ++ (([(2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_2_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_2_g2_h0 b2 hb2) (S4_1_2_g2_h1 b2 hb2)) (forall_mem_append_of (S4_1_2_g2_h2 b2 hb2) (S4_1_2_g2_h3 b2 hb2))) b3 (S4_1_2_g2_cov b3 hb3)

theorem S4_1_2_g3_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_2_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_2_g3_h0 b2 hb2) (S4_1_2_g3_h1 b2 hb2)) (forall_mem_append_of (S4_1_2_g3_h2 b2 hb2) (S4_1_2_g3_h3 b2 hb2))) b3 (S4_1_2_g3_cov b3 hb3)

theorem S4_1_2_g4_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_2_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_2_g4_h0 b2 hb2) (S4_1_2_g4_h1 b2 hb2)) b3 (S4_1_2_g4_cov b3 hb3)

theorem S4_1_2_g7_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ))) ++ (([(1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_2_g7 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_2_g7_h0 b2 hb2) (S4_1_2_g7_h1 b2 hb2)) (forall_mem_append_of (S4_1_2_g7_h2 b2 hb2) (S4_1_2_g7_h3 b2 hb2))) b3 (S4_1_2_g7_cov b3 hb3)

theorem S4_1_2_g8_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)) ++ ([(0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_2_g8 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_2_g8_h0 b2 hb2) (S4_1_2_g8_h1 b2 hb2)) (forall_mem_append_of (S4_1_2_g8_h2 b2 hb2) (forall_mem_append_of (S4_1_2_g8_h3 b2 hb2) (S4_1_2_g8_h4 b2 hb2)))) b3 (S4_1_2_g8_cov b3 hb3)

theorem S4_1_2_g9_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_2_g9 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_2_g9_h0 b2 hb2) (S4_1_2_g9_h1 b2 hb2)) (forall_mem_append_of (S4_1_2_g9_h2 b2 hb2) (S4_1_2_g9_h3 b2 hb2))) b3 (S4_1_2_g9_cov b3 hb3)

theorem S4_1_2_g10_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_2_g10 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_2_g10_h0 b2 hb2) (S4_1_2_g10_h1 b2 hb2)) (forall_mem_append_of (S4_1_2_g10_h2 b2 hb2) (S4_1_2_g10_h3 b2 hb2))) b3 (S4_1_2_g10_cov b3 hb3)

theorem S4_1_2_g11_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_2_g11 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_2_g11_h0 b2 hb2) (S4_1_2_g11_h1 b2 hb2)) b3 (S4_1_2_g11_cov b3 hb3)

theorem S4_1_2_g13_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_2_g13 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_2_g13_h0 b2 hb2) (S4_1_2_g13_h1 b2 hb2)) b3 (S4_1_2_g13_cov b3 hb3)

theorem S4_1_2_g14_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)) ++ (([(0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_2_g14 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_2_g14_h0 b2 hb2) (forall_mem_append_of (S4_1_2_g14_h1 b2 hb2) (S4_1_2_g14_h2 b2 hb2))) b3 (S4_1_2_g14_cov b3 hb3)

theorem S4_1_2_g15_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3)] : List (ℕ × ℕ)) ++ (([(0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_2_g15 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_2_g15_h0 b2 hb2) (forall_mem_append_of (S4_1_2_g15_h1 b2 hb2) (S4_1_2_g15_h2 b2 hb2))) b3 (S4_1_2_g15_cov b3 hb3)

theorem S4_1_2_g16_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_2_g16 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_2_g16_h0 b2 hb2) (S4_1_2_g16_h1 b2 hb2)) b3 (S4_1_2_g16_cov b3 hb3)

theorem S4_1_2_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ (([(0, 3)] : List (ℕ × ℕ)) ++ ([(0, 4)] : List (ℕ × ℕ))))) ++ ((([(0, 5)] : List (ℕ × ℕ)) ++ (([(0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ)))) ++ (([(1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3)] : List (ℕ × ℕ)))))) ++ (((([(1, 4)] : List (ℕ × ℕ)) ++ (([(1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0)] : List (ℕ × ℕ)))) ++ (([(2, 1)] : List (ℕ × ℕ)) ++ (([(2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3)] : List (ℕ × ℕ))))) ++ ((([(2, 4)] : List (ℕ × ℕ)) ++ (([(2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ ([(3, 0)] : List (ℕ × ℕ)))) ++ (([(3, 1)] : List (ℕ × ℕ)) ++ (([(3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_1_2_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (4 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_2_g0 S4_1_2_g1) (forall_mem_append_of S4_1_2_g2 (forall_mem_append_of S4_1_2_g3 S4_1_2_g4))) (forall_mem_append_of (forall_mem_append_of S4_1_2_g5 (forall_mem_append_of S4_1_2_g6 S4_1_2_g7)) (forall_mem_append_of S4_1_2_g8 (forall_mem_append_of S4_1_2_g9 S4_1_2_g10)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_2_g11 (forall_mem_append_of S4_1_2_g12 S4_1_2_g13)) (forall_mem_append_of S4_1_2_g14 (forall_mem_append_of S4_1_2_g15 S4_1_2_g16))) (forall_mem_append_of (forall_mem_append_of S4_1_2_g17 (forall_mem_append_of S4_1_2_g18 S4_1_2_g19)) (forall_mem_append_of S4_1_2_g20 (forall_mem_append_of S4_1_2_g21 S4_1_2_g22))))) b2 (S4_1_2_cov b2 hb2)

theorem S4_1_3_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_3_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_3_g1_h0 b2 hb2) (S4_1_3_g1_h1 b2 hb2)) (forall_mem_append_of (S4_1_3_g1_h2 b2 hb2) (S4_1_3_g1_h3 b2 hb2))) b3 (S4_1_3_g1_cov b3 hb3)

theorem S4_1_3_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_3_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_3_g2_h0 b2 hb2) (S4_1_3_g2_h1 b2 hb2)) (forall_mem_append_of (S4_1_3_g2_h2 b2 hb2) (S4_1_3_g2_h3 b2 hb2))) b3 (S4_1_3_g2_cov b3 hb3)

theorem S4_1_3_g3_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5)] : List (ℕ × ℕ)) ++ ([(4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_3_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_3_g3_h0 b2 hb2) (forall_mem_append_of (S4_1_3_g3_h1 b2 hb2) (S4_1_3_g3_h2 b2 hb2))) b3 (S4_1_3_g3_cov b3 hb3)

theorem S4_1_3_g6_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_3_g6 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_3_g6_h0 b2 hb2) (forall_mem_append_of (S4_1_3_g6_h1 b2 hb2) (S4_1_3_g6_h2 b2 hb2))) b3 (S4_1_3_g6_cov b3 hb3)

theorem S4_1_3_g7_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_3_g7 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_3_g7_h0 b2 hb2) (S4_1_3_g7_h1 b2 hb2)) (forall_mem_append_of (S4_1_3_g7_h2 b2 hb2) (S4_1_3_g7_h3 b2 hb2))) b3 (S4_1_3_g7_cov b3 hb3)

theorem S4_1_3_g8_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_3_g8 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_3_g8_h0 b2 hb2) (S4_1_3_g8_h1 b2 hb2)) (forall_mem_append_of (S4_1_3_g8_h2 b2 hb2) (S4_1_3_g8_h3 b2 hb2))) b3 (S4_1_3_g8_cov b3 hb3)

theorem S4_1_3_g9_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_3_g9 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_3_g9_h0 b2 hb2) (forall_mem_append_of (S4_1_3_g9_h1 b2 hb2) (S4_1_3_g9_h2 b2 hb2))) b3 (S4_1_3_g9_cov b3 hb3)

theorem S4_1_3_g12_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_3_g12 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_3_g12_h0 b2 hb2) (S4_1_3_g12_h1 b2 hb2)) b3 (S4_1_3_g12_cov b3 hb3)

theorem S4_1_3_g13_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_3_g13 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_3_g13_h0 b2 hb2) (forall_mem_append_of (S4_1_3_g13_h1 b2 hb2) (S4_1_3_g13_h2 b2 hb2))) b3 (S4_1_3_g13_cov b3 hb3)

theorem S4_1_3_g14_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_3_g14 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_3_g14_h0 b2 hb2) (S4_1_3_g14_h1 b2 hb2)) b3 (S4_1_3_g14_cov b3 hb3)

theorem S4_1_3_g15_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_3_g15 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_3_g15_h0 b2 hb2) (S4_1_3_g15_h1 b2 hb2)) b3 (S4_1_3_g15_cov b3 hb3)

theorem S4_1_3_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ ([(0, 3)] : List (ℕ × ℕ)))) ++ ((([(0, 4)] : List (ℕ × ℕ)) ++ ([(0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ))) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2)] : List (ℕ × ℕ)))))) ++ (((([(1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4)] : List (ℕ × ℕ))) ++ (([(1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ (([(2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1)] : List (ℕ × ℕ))))) ++ ((([(2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3)] : List (ℕ × ℕ))) ++ (([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0)] : List (ℕ × ℕ)) ++ (([(3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_1_3_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (4 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_3_g0 S4_1_3_g1) (forall_mem_append_of S4_1_3_g2 S4_1_3_g3)) (forall_mem_append_of (forall_mem_append_of S4_1_3_g4 S4_1_3_g5) (forall_mem_append_of S4_1_3_g6 (forall_mem_append_of S4_1_3_g7 S4_1_3_g8)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_3_g9 S4_1_3_g10) (forall_mem_append_of S4_1_3_g11 (forall_mem_append_of S4_1_3_g12 S4_1_3_g13))) (forall_mem_append_of (forall_mem_append_of S4_1_3_g14 S4_1_3_g15) (forall_mem_append_of S4_1_3_g16 (forall_mem_append_of S4_1_3_g17 S4_1_3_g18))))) b2 (S4_1_3_cov b2 hb2)

theorem S4_1_4_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_4_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_4_g1_h0 b2 hb2) (forall_mem_append_of (S4_1_4_g1_h1 b2 hb2) (S4_1_4_g1_h2 b2 hb2))) b3 (S4_1_4_g1_cov b3 hb3)

theorem S4_1_4_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_4_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_4_g2_h0 b2 hb2) (S4_1_4_g2_h1 b2 hb2)) b3 (S4_1_4_g2_cov b3 hb3)

theorem S4_1_4_g5_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_4_g5 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_4_g5_h0 b2 hb2) (forall_mem_append_of (S4_1_4_g5_h1 b2 hb2) (S4_1_4_g5_h2 b2 hb2))) b3 (S4_1_4_g5_cov b3 hb3)

theorem S4_1_4_g6_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_4_g6 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_4_g6_h0 b2 hb2) (forall_mem_append_of (S4_1_4_g6_h1 b2 hb2) (S4_1_4_g6_h2 b2 hb2))) b3 (S4_1_4_g6_cov b3 hb3)

theorem S4_1_4_g7_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_4_g7 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_4_g7_h0 b2 hb2) (S4_1_4_g7_h1 b2 hb2)) b3 (S4_1_4_g7_cov b3 hb3)

theorem S4_1_4_g10_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_4_g10 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_4_g10_h0 b2 hb2) (S4_1_4_g10_h1 b2 hb2)) b3 (S4_1_4_g10_cov b3 hb3)

theorem S4_1_4_g11_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_4_g11 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_4_g11_h0 b2 hb2) (S4_1_4_g11_h1 b2 hb2)) b3 (S4_1_4_g11_cov b3 hb3)

theorem S4_1_4_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2)] : List (ℕ × ℕ)))) ++ ((([(0, 3)] : List (ℕ × ℕ)) ++ ([(0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ))) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ))))) ++ (((([(1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3)] : List (ℕ × ℕ))) ++ (([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0)] : List (ℕ × ℕ)))) ++ ((([(2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2)] : List (ℕ × ℕ))) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem S4_1_4_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (4 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_4_g0 (forall_mem_append_of S4_1_4_g1 S4_1_4_g2)) (forall_mem_append_of (forall_mem_append_of S4_1_4_g3 S4_1_4_g4) (forall_mem_append_of S4_1_4_g5 S4_1_4_g6))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_4_g7 S4_1_4_g8) (forall_mem_append_of S4_1_4_g9 S4_1_4_g10)) (forall_mem_append_of (forall_mem_append_of S4_1_4_g11 S4_1_4_g12) (forall_mem_append_of S4_1_4_g13 S4_1_4_g14)))) b2 (S4_1_4_cov b2 hb2)

theorem S4_1_5_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_5_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_5_g1_h0 b2 hb2) (S4_1_5_g1_h1 b2 hb2)) b3 (S4_1_5_g1_cov b3 hb3)

theorem S4_1_5_g4_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_5_g4 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_5_g4_h0 b2 hb2) (S4_1_5_g4_h1 b2 hb2)) b3 (S4_1_5_g4_cov b3 hb3)

theorem S4_1_5_g5_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_5_g5 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_5_g5_h0 b2 hb2) (S4_1_5_g5_h1 b2 hb2)) b3 (S4_1_5_g5_cov b3 hb3)

theorem S4_1_5_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ (([(0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ))))) ++ ((([(1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)) ++ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)))) ++ (([(2, 1)] : List (ℕ × ℕ)) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem S4_1_5_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (4 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_5_g0 S4_1_5_g1) (forall_mem_append_of S4_1_5_g2 (forall_mem_append_of S4_1_5_g3 S4_1_5_g4))) (forall_mem_append_of (forall_mem_append_of S4_1_5_g5 (forall_mem_append_of S4_1_5_g6 S4_1_5_g7)) (forall_mem_append_of S4_1_5_g8 (forall_mem_append_of S4_1_5_g9 S4_1_5_g10)))) b2 (S4_1_5_cov b2 hb2)

theorem S4_1_6_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ))) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_6_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 6) : ℕ × ℕ), b2, b3, (4 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of S4_1_6_g0 S4_1_6_g1) (forall_mem_append_of S4_1_6_g2 (forall_mem_append_of S4_1_6_g3 S4_1_6_g4))) b2 (S4_1_6_cov b2 hb2)

theorem S4_1_7_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_7_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((1, 7) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 7) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((1, 7) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((1, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 7) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((1, 7) : ℕ × ℕ), b2, b3, (4 - ((1, 7) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((1, 7) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S4_1_7_g0 S4_1_7_g1) b2 (S4_1_7_cov b2 hb2)

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4J2.lean <==
/- A36W.TGCert3N4_8_6_l3_r4J2 (namespace A36W.TGCert3.N4_8_6_l3_r4): the per-b1 combinations for b1 = (2, y): chunk theorems over list pieces joined by `forall_mem_append_of`, with coverage decides over the full ranges. -/
import A36W.TGCert3N4_8_6_l3_r4C02
import A36W.TGCert3N4_8_6_l3_r4C03
import A36W.TGCert3N4_8_6_l3_r4C34
import A36W.TGCert3N4_8_6_l3_r4C35
import A36W.TGCert3N4_8_6_l3_r4C36
import A36W.TGCert3N4_8_6_l3_r4C37
import A36W.TGCert3N4_8_6_l3_r4C38
import A36W.TGCert3N4_8_6_l3_r4C39
import A36W.TGCert3N4_8_6_l3_r4C40
import A36W.TGCert3N4_8_6_l3_r4C41
import A36W.TGCert3N4_8_6_l3_r4C42

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_2_0_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_2_0_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_2_0_g0 S3_2_0_g1) b2 (S3_2_0_cov b2 hb2)

theorem S3_2_1_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ (([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)) ++ ([(2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_2_1_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_2_1_g0 (forall_mem_append_of S3_2_1_g1 S3_2_1_g2)) b2 (S3_2_1_cov b2 hb2)

theorem S3_2_2_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_2_2_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_2_2_g0 (forall_mem_append_of S3_2_2_g1 S3_2_2_g2)) b2 (S3_2_2_cov b2 hb2)

theorem S3_2_3_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_2_3_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_2_3_g0 (forall_mem_append_of S3_2_3_g1 S3_2_3_g2)) b2 (S3_2_3_cov b2 hb2)

theorem S3_2_4_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_2_4_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_2_4_g0 S3_2_4_g1) b2 (S3_2_4_cov b2 hb2)

theorem S3_2_5_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_2_5_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((2, 5) : ℕ × ℕ).1 - b2.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, (4 - ((2, 5) : ℕ × ℕ).1 - b2.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_2_5_g0 S3_2_5_g1) b2 (S3_2_5_cov b2 hb2)

theorem S4_2_0_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ (([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)) ++ ([(2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_0_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g1_h0 b2 hb2) (forall_mem_append_of (S4_2_0_g1_h1 b2 hb2) (S4_2_0_g1_h2 b2 hb2))) b3 (S4_2_0_g1_cov b3 hb3)

theorem S4_2_0_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_0_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g2_h0 b2 hb2) (forall_mem_append_of (S4_2_0_g2_h1 b2 hb2) (S4_2_0_g2_h2 b2 hb2))) b3 (S4_2_0_g2_cov b3 hb3)

theorem S4_2_0_g3_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_0_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g3_h0 b2 hb2) (forall_mem_append_of (S4_2_0_g3_h1 b2 hb2) (S4_2_0_g3_h2 b2 hb2))) b3 (S4_2_0_g3_cov b3 hb3)

theorem S4_2_0_g4_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_0_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g4_h0 b2 hb2) (S4_2_0_g4_h1 b2 hb2)) b3 (S4_2_0_g4_cov b3 hb3)

theorem S4_2_0_g5_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_0_g5 : ∀ b2 ∈ ([(0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g5_h0 b2 hb2) (S4_2_0_g5_h1 b2 hb2)) b3 (S4_2_0_g5_cov b3 hb3)

theorem S4_2_0_g7_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)) ++ ([(1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_0_g7 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g7_h0 b2 hb2) (S4_2_0_g7_h1 b2 hb2)) b3 (S4_2_0_g7_cov b3 hb3)

theorem S4_2_0_g8_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_0_g8 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g8_h0 b2 hb2) (S4_2_0_g8_h1 b2 hb2)) b3 (S4_2_0_g8_cov b3 hb3)

theorem S4_2_0_g9_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_0_g9 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g9_h0 b2 hb2) (S4_2_0_g9_h1 b2 hb2)) b3 (S4_2_0_g9_cov b3 hb3)

theorem S4_2_0_g10_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_0_g10 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g10_h0 b2 hb2) (S4_2_0_g10_h1 b2 hb2)) b3 (S4_2_0_g10_cov b3 hb3)

theorem S4_2_0_g11_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_0_g11 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g11_h0 b2 hb2) (S4_2_0_g11_h1 b2 hb2)) b3 (S4_2_0_g11_cov b3 hb3)

theorem S4_2_0_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ (([(0, 3)] : List (ℕ × ℕ)) ++ ([(0, 4)] : List (ℕ × ℕ))))) ++ ((([(0, 5)] : List (ℕ × ℕ)) ++ ([(0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ))) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2)] : List (ℕ × ℕ)))))) ++ (((([(1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4)] : List (ℕ × ℕ))) ++ (([(1, 5)] : List (ℕ × ℕ)) ++ (([(1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0)] : List (ℕ × ℕ))))) ++ ((([(2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2)] : List (ℕ × ℕ))) ++ (([(2, 3)] : List (ℕ × ℕ)) ++ (([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3)] : List (ℕ × ℕ)) ++ ([(4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_2_0_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (4 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_2_0_g0 S4_2_0_g1) (forall_mem_append_of S4_2_0_g2 (forall_mem_append_of S4_2_0_g3 S4_2_0_g4))) (forall_mem_append_of (forall_mem_append_of S4_2_0_g5 S4_2_0_g6) (forall_mem_append_of S4_2_0_g7 (forall_mem_append_of S4_2_0_g8 S4_2_0_g9)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_2_0_g10 S4_2_0_g11) (forall_mem_append_of S4_2_0_g12 (forall_mem_append_of S4_2_0_g13 S4_2_0_g14))) (forall_mem_append_of (forall_mem_append_of S4_2_0_g15 S4_2_0_g16) (forall_mem_append_of S4_2_0_g17 (forall_mem_append_of S4_2_0_g18 S4_2_0_g19))))) b2 (S4_2_0_cov b2 hb2)

theorem S4_2_1_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ))) ++ (([(1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_1_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_1_g1_h0 b2 hb2) (S4_2_1_g1_h1 b2 hb2)) (forall_mem_append_of (S4_2_1_g1_h2 b2 hb2) (S4_2_1_g1_h3 b2 hb2))) b3 (S4_2_1_g1_cov b3 hb3)

theorem S4_2_1_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ))) ++ (([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_1_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_1_g2_h0 b2 hb2) (S4_2_1_g2_h1 b2 hb2)) (forall_mem_append_of (S4_2_1_g2_h2 b2 hb2) (S4_2_1_g2_h3 b2 hb2))) b3 (S4_2_1_g2_cov b3 hb3)

theorem S4_2_1_g3_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_1_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_1_g3_h0 b2 hb2) (forall_mem_append_of (S4_2_1_g3_h1 b2 hb2) (S4_2_1_g3_h2 b2 hb2))) b3 (S4_2_1_g3_cov b3 hb3)

theorem S4_2_1_g4_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_1_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_1_g4_h0 b2 hb2) (S4_2_1_g4_h1 b2 hb2)) b3 (S4_2_1_g4_cov b3 hb3)

theorem S4_2_1_g5_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_1_g5 : ∀ b2 ∈ ([(0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_1_g5_h0 b2 hb2) (S4_2_1_g5_h1 b2 hb2)) b3 (S4_2_1_g5_cov b3 hb3)

theorem S4_2_1_g7_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_1_g7 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_1_g7_h0 b2 hb2) (S4_2_1_g7_h1 b2 hb2)) b3 (S4_2_1_g7_cov b3 hb3)

theorem S4_2_1_g8_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)) ++ (([(0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_1_g8 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_1_g8_h0 b2 hb2) (forall_mem_append_of (S4_2_1_g8_h1 b2 hb2) (S4_2_1_g8_h2 b2 hb2))) b3 (S4_2_1_g8_cov b3 hb3)

theorem S4_2_1_g9_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)) ++ (([(0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_1_g9 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_1_g9_h0 b2 hb2) (forall_mem_append_of (S4_2_1_g9_h1 b2 hb2) (S4_2_1_g9_h2 b2 hb2))) b3 (S4_2_1_g9_cov b3 hb3)

theorem S4_2_1_g10_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_1_g10 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_1_g10_h0 b2 hb2) (forall_mem_append_of (S4_2_1_g10_h1 b2 hb2) (S4_2_1_g10_h2 b2 hb2))) b3 (S4_2_1_g10_cov b3 hb3)

theorem S4_2_1_g11_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_1_g11 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_1_g11_h0 b2 hb2) (S4_2_1_g11_h1 b2 hb2)) b3 (S4_2_1_g11_cov b3 hb3)

theorem S4_2_1_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ ([(0, 3)] : List (ℕ × ℕ)))) ++ ((([(0, 4)] : List (ℕ × ℕ)) ++ ([(0, 5)] : List (ℕ × ℕ))) ++ (([(0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ)))))) ++ (((([(1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3)] : List (ℕ × ℕ))) ++ (([(1, 4)] : List (ℕ × ℕ)) ++ ([(1, 5)] : List (ℕ × ℕ)))) ++ ((([(1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2)] : List (ℕ × ℕ)) ++ (([(2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_2_1_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (4 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_2_1_g0 S4_2_1_g1) (forall_mem_append_of S4_2_1_g2 S4_2_1_g3)) (forall_mem_append_of (forall_mem_append_of S4_2_1_g4 S4_2_1_g5) (forall_mem_append_of S4_2_1_g6 (forall_mem_append_of S4_2_1_g7 S4_2_1_g8)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_2_1_g9 S4_2_1_g10) (forall_mem_append_of S4_2_1_g11 S4_2_1_g12)) (forall_mem_append_of (forall_mem_append_of S4_2_1_g13 S4_2_1_g14) (forall_mem_append_of S4_2_1_g15 (forall_mem_append_of S4_2_1_g16 S4_2_1_g17))))) b2 (S4_2_1_cov b2 hb2)

theorem S4_2_2_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ))) ++ (([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_2_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_2_g1_h0 b2 hb2) (S4_2_2_g1_h1 b2 hb2)) (forall_mem_append_of (S4_2_2_g1_h2 b2 hb2) (S4_2_2_g1_h3 b2 hb2))) b3 (S4_2_2_g1_cov b3 hb3)

theorem S4_2_2_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ))) ++ (([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_2_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_2_g2_h0 b2 hb2) (S4_2_2_g2_h1 b2 hb2)) (forall_mem_append_of (S4_2_2_g2_h2 b2 hb2) (S4_2_2_g2_h3 b2 hb2))) b3 (S4_2_2_g2_cov b3 hb3)

theorem S4_2_2_g3_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_2_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_2_g3_h0 b2 hb2) (forall_mem_append_of (S4_2_2_g3_h1 b2 hb2) (S4_2_2_g3_h2 b2 hb2))) b3 (S4_2_2_g3_cov b3 hb3)

theorem S4_2_2_g4_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_2_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_2_g4_h0 b2 hb2) (S4_2_2_g4_h1 b2 hb2)) b3 (S4_2_2_g4_cov b3 hb3)

theorem S4_2_2_g6_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_2_g6 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_2_g6_h0 b2 hb2) (S4_2_2_g6_h1 b2 hb2)) b3 (S4_2_2_g6_cov b3 hb3)

theorem S4_2_2_g7_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)) ++ (([(0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_2_g7 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_2_g7_h0 b2 hb2) (forall_mem_append_of (S4_2_2_g7_h1 b2 hb2) (S4_2_2_g7_h2 b2 hb2))) b3 (S4_2_2_g7_cov b3 hb3)

theorem S4_2_2_g8_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3)] : List (ℕ × ℕ)) ++ (([(0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_2_g8 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_2_g8_h0 b2 hb2) (forall_mem_append_of (S4_2_2_g8_h1 b2 hb2) (S4_2_2_g8_h2 b2 hb2))) b3 (S4_2_2_g8_cov b3 hb3)

theorem S4_2_2_g9_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_2_g9 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_2_g9_h0 b2 hb2) (S4_2_2_g9_h1 b2 hb2)) b3 (S4_2_2_g9_cov b3 hb3)

theorem S4_2_2_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ ([(0, 3)] : List (ℕ × ℕ)))) ++ ((([(0, 4)] : List (ℕ × ℕ)) ++ ([(0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ))) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ))))) ++ (((([(1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3)] : List (ℕ × ℕ))) ++ (([(1, 4)] : List (ℕ × ℕ)) ++ ([(1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)))) ++ ((([(2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2)] : List (ℕ × ℕ)) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5)] : List (ℕ × ℕ)) ++ ([(4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_2_2_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (4 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_2_2_g0 S4_2_2_g1) (forall_mem_append_of S4_2_2_g2 S4_2_2_g3)) (forall_mem_append_of (forall_mem_append_of S4_2_2_g4 S4_2_2_g5) (forall_mem_append_of S4_2_2_g6 S4_2_2_g7))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_2_2_g8 S4_2_2_g9) (forall_mem_append_of S4_2_2_g10 S4_2_2_g11)) (forall_mem_append_of (forall_mem_append_of S4_2_2_g12 S4_2_2_g13) (forall_mem_append_of S4_2_2_g14 (forall_mem_append_of S4_2_2_g15 S4_2_2_g16))))) b2 (S4_2_2_cov b2 hb2)

theorem S4_2_3_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_3_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_3_g1_h0 b2 hb2) (forall_mem_append_of (S4_2_3_g1_h1 b2 hb2) (S4_2_3_g1_h2 b2 hb2))) b3 (S4_2_3_g1_cov b3 hb3)

theorem S4_2_3_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_3_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_3_g2_h0 b2 hb2) (forall_mem_append_of (S4_2_3_g2_h1 b2 hb2) (S4_2_3_g2_h2 b2 hb2))) b3 (S4_2_3_g2_cov b3 hb3)

theorem S4_2_3_g3_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_3_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_3_g3_h0 b2 hb2) (S4_2_3_g3_h1 b2 hb2)) b3 (S4_2_3_g3_cov b3 hb3)

theorem S4_2_3_g5_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_3_g5 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_3_g5_h0 b2 hb2) (S4_2_3_g5_h1 b2 hb2)) b3 (S4_2_3_g5_cov b3 hb3)

theorem S4_2_3_g6_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_3_g6 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_3_g6_h0 b2 hb2) (forall_mem_append_of (S4_2_3_g6_h1 b2 hb2) (S4_2_3_g6_h2 b2 hb2))) b3 (S4_2_3_g6_cov b3 hb3)

theorem S4_2_3_g7_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_3_g7 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_3_g7_h0 b2 hb2) (S4_2_3_g7_h1 b2 hb2)) b3 (S4_2_3_g7_cov b3 hb3)

theorem S4_2_3_g8_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_3_g8 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_3_g8_h0 b2 hb2) (S4_2_3_g8_h1 b2 hb2)) b3 (S4_2_3_g8_cov b3 hb3)

theorem S4_2_3_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2)] : List (ℕ × ℕ)))) ++ ((([(0, 3)] : List (ℕ × ℕ)) ++ ([(0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ))) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ))))) ++ ((([(1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)))) ++ ((([(2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3)] : List (ℕ × ℕ)) ++ ([(4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem S4_2_3_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (4 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_2_3_g0 (forall_mem_append_of S4_2_3_g1 S4_2_3_g2)) (forall_mem_append_of (forall_mem_append_of S4_2_3_g3 S4_2_3_g4) (forall_mem_append_of S4_2_3_g5 S4_2_3_g6))) (forall_mem_append_of (forall_mem_append_of S4_2_3_g7 (forall_mem_append_of S4_2_3_g8 S4_2_3_g9)) (forall_mem_append_of (forall_mem_append_of S4_2_3_g10 S4_2_3_g11) (forall_mem_append_of S4_2_3_g12 S4_2_3_g13)))) b2 (S4_2_3_cov b2 hb2)

theorem S4_2_4_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_4_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_4_g1_h0 b2 hb2) (S4_2_4_g1_h1 b2 hb2)) b3 (S4_2_4_g1_cov b3 hb3)

theorem S4_2_4_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_4_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_4_g2_h0 b2 hb2) (S4_2_4_g2_h1 b2 hb2)) b3 (S4_2_4_g2_cov b3 hb3)

theorem S4_2_4_g4_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_4_g4 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_4_g4_h0 b2 hb2) (S4_2_4_g4_h1 b2 hb2)) b3 (S4_2_4_g4_cov b3 hb3)

theorem S4_2_4_g5_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_4_g5 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_4_g5_h0 b2 hb2) (S4_2_4_g5_h1 b2 hb2)) b3 (S4_2_4_g5_cov b3 hb3)

theorem S4_2_4_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ ([(0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)))) ++ ((([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ))) ++ (([(1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem S4_2_4_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (4 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_2_4_g0 S4_2_4_g1) (forall_mem_append_of S4_2_4_g2 S4_2_4_g3)) (forall_mem_append_of (forall_mem_append_of S4_2_4_g4 S4_2_4_g5) (forall_mem_append_of S4_2_4_g6 (forall_mem_append_of S4_2_4_g7 S4_2_4_g8)))) b2 (S4_2_4_cov b2 hb2)

theorem S4_2_5_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_5_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, b3, (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_5_g1_h0 b2 hb2) (S4_2_5_g1_h1 b2 hb2)) b3 (S4_2_5_g1_cov b3 hb3)

theorem S4_2_5_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)))) ++ ((([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ))) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)) ++ ([(2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_2_5_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, b3, (4 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of S4_2_5_g0 (forall_mem_append_of S4_2_5_g1 S4_2_5_g2)) (forall_mem_append_of (forall_mem_append_of S4_2_5_g3 S4_2_5_g4) (forall_mem_append_of S4_2_5_g5 S4_2_5_g6))) b2 (S4_2_5_cov b2 hb2)

theorem S4_2_6_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_6_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((2, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((2, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((2, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((2, 6) : ℕ × ℕ), b2, b3, (4 - ((2, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((2, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S4_2_6_g0 (forall_mem_append_of S4_2_6_g1 S4_2_6_g2)) b2 (S4_2_6_cov b2 hb2)

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4J3.lean <==
/- A36W.TGCert3N4_8_6_l3_r4J3 (namespace A36W.TGCert3.N4_8_6_l3_r4): the per-b1 combinations for b1 = (3, y): chunk theorems over list pieces joined by `forall_mem_append_of`, with coverage decides over the full ranges. -/
import A36W.TGCert3N4_8_6_l3_r4C03
import A36W.TGCert3N4_8_6_l3_r4C42
import A36W.TGCert3N4_8_6_l3_r4C43
import A36W.TGCert3N4_8_6_l3_r4C44
import A36W.TGCert3N4_8_6_l3_r4C45
import A36W.TGCert3N4_8_6_l3_r4C46

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_3_1_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)) ++ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_3_1_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_3_1_g0 S3_3_1_g1) b2 (S3_3_1_cov b2 hb2)

theorem S3_3_2_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_3_2_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_3_2_g0 S3_3_2_g1) b2 (S3_3_2_cov b2 hb2)

theorem S3_3_3_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_3_3_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 ≤ 4 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 ≤ 8 → (4 - ((3, 3) : ℕ × ℕ).1 - b2.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, (4 - ((3, 3) : ℕ × ℕ).1 - b2.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_3_3_g0 S3_3_3_g1) b2 (S3_3_3_cov b2 hb2)

theorem S4_3_0_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)) ++ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_0_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_0_g1_h0 b2 hb2) (S4_3_0_g1_h1 b2 hb2)) b3 (S4_3_0_g1_cov b3 hb3)

theorem S4_3_0_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_0_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_0_g2_h0 b2 hb2) (S4_3_0_g2_h1 b2 hb2)) b3 (S4_3_0_g2_cov b3 hb3)

theorem S4_3_0_g3_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_0_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_0_g3_h0 b2 hb2) (S4_3_0_g3_h1 b2 hb2)) b3 (S4_3_0_g3_cov b3 hb3)

theorem S4_3_0_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ (([(0, 3)] : List (ℕ × ℕ)) ++ ([(0, 4)] : List (ℕ × ℕ))))) ++ ((([(0, 5), (0, 6)] : List (ℕ × ℕ)) ++ (([(0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ)))) ++ (([(1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4)] : List (ℕ × ℕ)) ++ ([(1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem S4_3_0_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (4 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_3_0_g0 S4_3_0_g1) (forall_mem_append_of S4_3_0_g2 (forall_mem_append_of S4_3_0_g3 S4_3_0_g4))) (forall_mem_append_of (forall_mem_append_of S4_3_0_g5 (forall_mem_append_of S4_3_0_g6 S4_3_0_g7)) (forall_mem_append_of S4_3_0_g8 (forall_mem_append_of S4_3_0_g9 S4_3_0_g10)))) b2 (S4_3_0_cov b2 hb2)

theorem S4_3_1_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_1_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_1_g1_h0 b2 hb2) (S4_3_1_g1_h1 b2 hb2)) b3 (S4_3_1_g1_cov b3 hb3)

theorem S4_3_1_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_1_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_1_g2_h0 b2 hb2) (S4_3_1_g2_h1 b2 hb2)) b3 (S4_3_1_g2_cov b3 hb3)

theorem S4_3_1_g3_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_1_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_1_g3_h0 b2 hb2) (S4_3_1_g3_h1 b2 hb2)) b3 (S4_3_1_g3_cov b3 hb3)

theorem S4_3_1_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ (([(0, 3)] : List (ℕ × ℕ)) ++ ([(0, 4)] : List (ℕ × ℕ))))) ++ ((([(0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ)))) ++ (([(1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem S4_3_1_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (4 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_3_1_g0 S4_3_1_g1) (forall_mem_append_of S4_3_1_g2 (forall_mem_append_of S4_3_1_g3 S4_3_1_g4))) (forall_mem_append_of (forall_mem_append_of S4_3_1_g5 (forall_mem_append_of S4_3_1_g6 S4_3_1_g7)) (forall_mem_append_of S4_3_1_g8 (forall_mem_append_of S4_3_1_g9 S4_3_1_g10)))) b2 (S4_3_1_cov b2 hb2)

theorem S4_3_2_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_2_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_2_g1_h0 b2 hb2) (S4_3_2_g1_h1 b2 hb2)) b3 (S4_3_2_g1_cov b3 hb3)

theorem S4_3_2_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_2_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_2_g2_h0 b2 hb2) (S4_3_2_g2_h1 b2 hb2)) b3 (S4_3_2_g2_cov b3 hb3)

theorem S4_3_2_g3_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_2_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_2_g3_h0 b2 hb2) (S4_3_2_g3_h1 b2 hb2)) b3 (S4_3_2_g3_cov b3 hb3)

theorem S4_3_2_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ (([(0, 3)] : List (ℕ × ℕ)) ++ ([(0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ))))) ++ ((([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ))) ++ (([(1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3)] : List (ℕ × ℕ)) ++ ([(4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem S4_3_2_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (4 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_3_2_g0 S4_3_2_g1) (forall_mem_append_of S4_3_2_g2 (forall_mem_append_of S4_3_2_g3 S4_3_2_g4))) (forall_mem_append_of (forall_mem_append_of S4_3_2_g5 S4_3_2_g6) (forall_mem_append_of S4_3_2_g7 (forall_mem_append_of S4_3_2_g8 S4_3_2_g9)))) b2 (S4_3_2_cov b2 hb2)

theorem S4_3_3_g1_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_3_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_3_g1_h0 b2 hb2) (S4_3_3_g1_h1 b2 hb2)) b3 (S4_3_3_g1_cov b3 hb3)

theorem S4_3_3_g2_cov : ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_3_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_3_g2_h0 b2 hb2) (S4_3_3_g2_h1 b2 hb2)) b3 (S4_3_3_g2_cov b3 hb3)

theorem S4_3_3_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ ([(0, 3)] : List (ℕ × ℕ)))) ++ ((([(0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ))) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_3_3_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (4 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_3_3_g0 S4_3_3_g1) (forall_mem_append_of S4_3_3_g2 S4_3_3_g3)) (forall_mem_append_of (forall_mem_append_of S4_3_3_g4 S4_3_3_g5) (forall_mem_append_of S4_3_3_g6 S4_3_3_g7))) b2 (S4_3_3_cov b2 hb2)

theorem S4_3_4_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ ((([(0, 0), (0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ))) ++ (([(0, 6), (0, 7), (0, 8), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_4_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, b3, (4 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of S4_3_4_g0 S4_3_4_g1) (forall_mem_append_of S4_3_4_g2 S4_3_4_g3)) b2 (S4_3_4_cov b2 hb2)

theorem S4_3_5_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_5_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((3, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((3, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((3, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((3, 5) : ℕ × ℕ), b2, b3, (4 - ((3, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((3, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S4_3_5_g0 S4_3_5_g1) b2 (S4_3_5_cov b2 hb2)

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N4_8_6_l3_r4J4.lean <==
/- A36W.TGCert3N4_8_6_l3_r4J4 (namespace A36W.TGCert3.N4_8_6_l3_r4): the per-b1 combinations for b1 = (4, y): chunk theorems over list pieces joined by `forall_mem_append_of`, with coverage decides over the full ranges. -/
import A36W.TGCert3N4_8_6_l3_r4C03
import A36W.TGCert3N4_8_6_l3_r4C46

set_option autoImplicit false

namespace A36W.TGCert3.N4_8_6_l3_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_4_0_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2)] : List (ℕ × ℕ)) ++ (([(0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)) ++ ([(2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_4_0_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (4 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S4_4_0_g0 (forall_mem_append_of S4_4_0_g1 S4_4_0_g2)) b2 (S4_4_0_cov b2 hb2)

theorem S4_4_1_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2)] : List (ℕ × ℕ)) ++ (([(0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_4_1_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (4 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S4_4_1_g0 (forall_mem_append_of S4_4_1_g1 S4_4_1_g2)) b2 (S4_4_1_cov b2 hb2)

theorem S4_4_2_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2)] : List (ℕ × ℕ)) ++ ([(0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_4_2_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (4 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S4_4_2_g0 S4_4_2_g1) b2 (S4_4_2_cov b2 hb2)

theorem S4_4_3_cov : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)) ++ ([(1, 6), (1, 7), (1, 8), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_4_3_ok : ∀ b2 ∈ range (4 + 1) ×ˢ range (8 + 1), ∀ b3 ∈ range (4 + 1) ×ˢ range (8 + 1),
    ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 4 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 8 → (4 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 4 8 6 (3 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, b3, (4 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 8 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S4_4_3_g0 S4_4_3_g1) b2 (S4_4_3_cov b2 hb2)

end A36W.TGCert3.N4_8_6_l3_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666.lean <==
/-
A36W.TGCert3N666 (namespace A36W.TGCert3.N666): the predrawn certificate for (n_A, n_B, k) = (6, 6, 6), λ = 2, r = 3 (TGCERT3, W-48 track (b)).
The class is TGRed's `naKLSet … 3`, the predrawn schedule class itself (no adaptive relaxation).  Lower end: K6(c) at c = 1/q̂ through TGCert's `FNA_ge_of_cert`, the max over Σ_3 checked exhaustively in chunks (TGCert's `sigOK3`, fused objective `objF = objNA`); upper end: Φ of an explicit predrawn hull point (TGCert's `FNA_le_of_cert`).  Every statement holds for every `A : Finset (Fin 12)` with `#A = 6`.
-/
import A36W.TGCert3N666S12
import A36W.TGCert3N666S3x0
import A36W.TGCert3N666S3x1
import A36W.TGCert3N666S3x2
import A36W.TGCert3N666S3x3
import A36W.TGCert3N666S3x4
import A36W.TGCert3N666S3x5
import A36W.TGCert3N666S3x6

set_option autoImplicit false

namespace A36W.TGCert3.N666

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem S3_all : ∀ b1 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b1 ≠ (0, 0) → b2 ≠ (0, 0) → b1.1 + b2.1 ≤ 6 →
    b1.2 + b2.2 ≤ 6 → (6 - b1.1 - b2.1, 6 - b1.2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [b1, b2, (6 - b1.1 - b2.1, 6 - b1.2 - b2.2)] ≤ BB := by
  intro b1 hb1
  obtain ⟨x, y⟩ := b1
  simp only [Finset.mem_product, Finset.mem_range] at hb1
  obtain ⟨hx, hy⟩ := hb1
  interval_cases x <;> interval_cases y
  · exact S3_0_0_ok
  · exact S3_0_1_ok
  · exact S3_0_2_ok
  · exact S3_0_3_ok
  · exact S3_0_4_ok
  · exact S3_0_5_ok
  · exact S3_0_6_ok
  · exact S3_1_0_ok
  · exact S3_1_1_ok
  · exact S3_1_2_ok
  · exact S3_1_3_ok
  · exact S3_1_4_ok
  · exact S3_1_5_ok
  · exact S3_1_6_ok
  · exact S3_2_0_ok
  · exact S3_2_1_ok
  · exact S3_2_2_ok
  · exact S3_2_3_ok
  · exact S3_2_4_ok
  · exact S3_2_5_ok
  · exact S3_2_6_ok
  · exact S3_3_0_ok
  · exact S3_3_1_ok
  · exact S3_3_2_ok
  · exact S3_3_3_ok
  · exact S3_3_4_ok
  · exact S3_3_5_ok
  · exact S3_3_6_ok
  · exact S3_4_0_ok
  · exact S3_4_1_ok
  · exact S3_4_2_ok
  · exact S3_4_3_ok
  · exact S3_4_4_ok
  · exact S3_4_5_ok
  · exact S3_4_6_ok
  · exact S3_5_0_ok
  · exact S3_5_1_ok
  · exact S3_5_2_ok
  · exact S3_5_3_ok
  · exact S3_5_4_ok
  · exact S3_5_5_ok
  · exact S3_5_6_ok
  · exact S3_6_0_ok
  · exact S3_6_1_ok
  · exact S3_6_2_ok
  · exact S3_6_3_ok
  · exact S3_6_4_ok
  · exact S3_6_5_ok
  · exact S3_6_6_ok

/-- **The exhaustive check over Σ_3** (TGCert's `sigOK3`, for the fused objective). -/
theorem sigOK : sigOK3 6 6 (objF 12 6 6 6 (2 : ℚ) qh) BB :=
  ⟨S1_ok, S2_ok, S3_all⟩

theorem lam_pos : (0 : ℝ) < 2 := by norm_num

theorem hk : (6 : ℕ) ≤ 12 := by norm_num

/-- **Lower end** of `F^NA_3` (K6(c) at `c = 1/q̂`, TGCert's `FNA_ge_of_cert`). -/
theorem lower (A : Finset (Fin 12)) (hA : #A = 6) :
    ((2251193330149492440894486707569 / 10 ^ 31 : ℝ) : WithTop ℝ) ≤
      sInf (naKLSet (A36W.weightedTarget 12 6 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 2)) 3) := by
  have hB : #Aᶜ = 6 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := FNA_ge_of_cert A lam_pos hk (by norm_num) hl hA hB (N := 29) (by norm_num) qh lo BB LL
    (by decide +kernel) (sigOK3_of_objF sigOK) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (2251193330149492440894486707569 / 10 ^ 31 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

theorem hw_up : ∀ w ∈ Wc 6 6 6, 0 < qcombNA 12 6 6 6 (2 : ℚ) th sig w ∧ |up w| ≤ 1 ∧
    PwQ 6 6 6 (2 : ℚ) w / qcombNA 12 6 6 6 (2 : ℚ) th sig w ≤ taylorQ (up w) 29 - errQ (up w) 29 := by
  decide +kernel

/-- **Upper end** of `F^NA_3`: `Φ` of the explicit predrawn hull point (TGCert's `FNA_le_of_cert`). -/
theorem upper (A : Finset (Fin 12)) (hA : #A = 6) :
    sInf (naKLSet (A36W.weightedTarget 12 6 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 2)) 3) ≤ ((22511933301494924408944867075692 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 6 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := FNA_le_of_cert A lam_pos hk (by norm_num) (r := 3) (by norm_num) hl hA hB (N := 29) (by norm_num)
    th sig up UU (by decide +kernel) (by decide +kernel) hw_up (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (22511933301494924408944867075692 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** `F^NA_3 ∈ [2251193330149492440894486707569·10⁻31, 22511933301494924408944867075692·10⁻32]` at (6, 6, 6), λ = 2, for every
group `A` of size 6 (the predrawn schedule class `naKLSet`). -/
theorem bracket (A : Finset (Fin 12)) (hA : #A = 6) :
    ((2251193330149492440894486707569 / 10 ^ 31 : ℝ) : WithTop ℝ) ≤
      sInf (naKLSet (A36W.weightedTarget 12 6 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 2)) 3) ∧
    sInf (naKLSet (A36W.weightedTarget 12 6 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 2)) 3) ≤ ((22511933301494924408944867075692 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, upper A hA⟩

end A36W.TGCert3.N666


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666Data.lean <==
/-
A36W.TGCert3N666Data (namespace A36W.TGCert3.N666): certificate data for the predrawn cell (n_A, n_B, k) = (6, 6, 6), λ = 2, r = 3 (generated by gen_na.py; every literal is re-checked by the kernel). -/

import A36W.TGCert3Core



set_option autoImplicit false



namespace A36W.TGCert3.N666



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K6(c) dual point q̂ (the predrawn optimum, rounded). -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (644612710250611728955865093685241597 / 10000000000000000000000000000000000000000 : ℚ) else
  if w = 1 then (63919879490473973231036811614406585741 / 10000000000000000000000000000000000000000 : ℚ) else
  if w = 2 then (858643902168151858999854035199089601259 / 10000000000000000000000000000000000000000 : ℚ) else
  if w = 3 then (2977822248801458376360230320715719823089 / 10000000000000000000000000000000000000000 : ℚ) else
  if w = 4 then (98258631918718816528940632451423290269 / 312500000000000000000000000000000000000 : ℚ) else
  if w = 5 then (182648779032533424097138962218079653881 / 2000000000000000000000000000000000000000 : ℚ) else
  (10155823580309076772462572806242815857 / 2500000000000000000000000000000000000000 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 29). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (42631959152721512827135730787941 / 78125000000000000000000000000000 : ℚ) else
  if w = 1 then (2256191882805884026618639323486291 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (384059904931320163909183383948557 / 2500000000000000000000000000000000 : ℚ) else
  if w = 3 then (71416820336156406119931061471421 / 400000000000000000000000000000000 : ℚ) else
  if w = 4 then (483867206955975446361169078765371 / 2000000000000000000000000000000000 : ℚ) else
  if w = 5 then (3388353457439591186577814515721443 / 10000000000000000000000000000000000 : ℚ) else
  (5611249149327865414623355776413871 / 10000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the predrawn hull point (Taylor order 29). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (5456890771548353641873373540856451 / 10000000000000000000000000000000000 : ℚ) else
  if w = 1 then (1128095941402942013309319661743147 / 5000000000000000000000000000000000 : ℚ) else
  if w = 2 then (1536239619725280655636733535794231 / 10000000000000000000000000000000000 : ℚ) else
  if w = 3 then (223177563550488769124784567098191 / 1250000000000000000000000000000000 : ℚ) else
  if w = 4 then (1209668017389938615902922696913429 / 5000000000000000000000000000000000 : ℚ) else
  if w = 5 then (1694176728719795593288907257860723 / 5000000000000000000000000000000000 : ℚ) else
  (2805624574663932707311677888206937 / 5000000000000000000000000000000000 : ℚ)

/-- An upper bound on max_(σ ∈ Σ_3) Σ_w P_w q_w(σ)/q̂_w. -/
def BB : ℚ := (1000000000000000000000000000000000000000098931 / 1000000000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (2251193330149492440894486707569 / 10000000000000000000000000000000 : ℚ)
def UU : ℚ := (5627983325373731102236216768923 / 25000000000000000000000000000000 : ℚ)

/-- The 3 composition sequences σ_i ∈ Σ_3 spanning the predrawn optimum. -/
def sig : Fin 3 → List (ℕ × ℕ) := ![[(2, 6), (3, 0), (1, 0)], [(3, 5), (2, 1), (1, 0)], [(4, 4), (1, 2), (1, 0)]]

/-- Exact convex weights on them. -/
def th : Fin 3 → ℚ := ![(20940433080524334270063843851939459069137161 / 1000000000000000000000000000000000000000000000 : ℚ), (125199139088263766790837854453440008522863453 / 200000000000000000000000000000000000000000000 : ℚ), (176531935739078415887873441940430249158272787 / 500000000000000000000000000000000000000000000 : ℚ)]


end A36W.TGCert3.N666


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666S12.lean <==
/- A36W.TGCert3N666S12 (namespace A36W.TGCert3.N666): sigOK3 chunk, first and second conjuncts (lengths 1 and 2). -/
import A36W.TGCert3N666Data

set_option autoImplicit false

namespace A36W.TGCert3.N666

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S1_ok : (objF 12 6 6 6 (2 : ℚ) qh) [(6, 6)] ≤ BB := by decide +kernel

theorem S2_ok : ∀ b1 ∈ range (6 + 1) ×ˢ range (6 + 1), b1 ≠ (0, 0) → b1 ≠ (6, 6) →
    (objF 12 6 6 6 (2 : ℚ) qh) [b1, (6 - b1.1, 6 - b1.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N666


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666S3x0.lean <==
/- A36W.TGCert3N666S3x0 (namespace A36W.TGCert3.N666): sigOK3 chunks, third conjunct, first composition b1 = (0, y), y = 0..6 (one theorem per b1). -/
import A36W.TGCert3N666Data

set_option autoImplicit false

namespace A36W.TGCert3.N666

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_0_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((0, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 0) : ℕ × ℕ).1 - b2.1, 6 - ((0, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 0) : ℕ × ℕ), b2, (6 - ((0, 0) : ℕ × ℕ).1 - b2.1, 6 - ((0, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 5) : ℕ × ℕ).1 - b2.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, (6 - ((0, 5) : ℕ × ℕ).1 - b2.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((0, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 6) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 6) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 6) : ℕ × ℕ).1 - b2.1, 6 - ((0, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 6) : ℕ × ℕ), b2, (6 - ((0, 6) : ℕ × ℕ).1 - b2.1, 6 - ((0, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N666


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666S3x1.lean <==
/- A36W.TGCert3N666S3x1 (namespace A36W.TGCert3.N666): sigOK3 chunks, third conjunct, first composition b1 = (1, y), y = 0..6 (one theorem per b1). -/
import A36W.TGCert3N666Data

set_option autoImplicit false

namespace A36W.TGCert3.N666

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_1_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 5) : ℕ × ℕ).1 - b2.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, (6 - ((1, 5) : ℕ × ℕ).1 - b2.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((1, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 6) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 6) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 6) : ℕ × ℕ).1 - b2.1, 6 - ((1, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 6) : ℕ × ℕ), b2, (6 - ((1, 6) : ℕ × ℕ).1 - b2.1, 6 - ((1, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N666


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666S3x2.lean <==
/- A36W.TGCert3N666S3x2 (namespace A36W.TGCert3.N666): sigOK3 chunks, third conjunct, first composition b1 = (2, y), y = 0..6 (one theorem per b1). -/
import A36W.TGCert3N666Data

set_option autoImplicit false

namespace A36W.TGCert3.N666

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_2_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 5) : ℕ × ℕ).1 - b2.1, 6 - ((2, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, (6 - ((2, 5) : ℕ × ℕ).1 - b2.1, 6 - ((2, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((2, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 6) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 6) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 6) : ℕ × ℕ).1 - b2.1, 6 - ((2, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 6) : ℕ × ℕ), b2, (6 - ((2, 6) : ℕ × ℕ).1 - b2.1, 6 - ((2, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N666


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666S3x3.lean <==
/- A36W.TGCert3N666S3x3 (namespace A36W.TGCert3.N666): sigOK3 chunks, third conjunct, first composition b1 = (3, y), y = 0..6 (one theorem per b1). -/
import A36W.TGCert3N666Data

set_option autoImplicit false

namespace A36W.TGCert3.N666

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_3_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 4) : ℕ × ℕ).1 - b2.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, (6 - ((3, 4) : ℕ × ℕ).1 - b2.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((3, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 5) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 5) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 5) : ℕ × ℕ).1 - b2.1, 6 - ((3, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 5) : ℕ × ℕ), b2, (6 - ((3, 5) : ℕ × ℕ).1 - b2.1, 6 - ((3, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((3, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 6) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 6) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 6) : ℕ × ℕ).1 - b2.1, 6 - ((3, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 6) : ℕ × ℕ), b2, (6 - ((3, 6) : ℕ × ℕ).1 - b2.1, 6 - ((3, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N666


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666S3x4.lean <==
/- A36W.TGCert3N666S3x4 (namespace A36W.TGCert3.N666): sigOK3 chunks, third conjunct, first composition b1 = (4, y), y = 0..6 (one theorem per b1). -/
import A36W.TGCert3N666Data

set_option autoImplicit false

namespace A36W.TGCert3.N666

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_4_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 3) : ℕ × ℕ).1 - b2.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, (6 - ((4, 3) : ℕ × ℕ).1 - b2.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((4, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 4) : ℕ × ℕ).1 - b2.1, 6 - ((4, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 4) : ℕ × ℕ), b2, (6 - ((4, 4) : ℕ × ℕ).1 - b2.1, 6 - ((4, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((4, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 5) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 5) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 5) : ℕ × ℕ).1 - b2.1, 6 - ((4, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 5) : ℕ × ℕ), b2, (6 - ((4, 5) : ℕ × ℕ).1 - b2.1, 6 - ((4, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((4, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 6) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 6) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 6) : ℕ × ℕ).1 - b2.1, 6 - ((4, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 6) : ℕ × ℕ), b2, (6 - ((4, 6) : ℕ × ℕ).1 - b2.1, 6 - ((4, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N666


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666S3x5.lean <==
/- A36W.TGCert3N666S3x5 (namespace A36W.TGCert3.N666): sigOK3 chunks, third conjunct, first composition b1 = (5, y), y = 0..6 (one theorem per b1). -/
import A36W.TGCert3N666Data

set_option autoImplicit false

namespace A36W.TGCert3.N666

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_5_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((5, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((5, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((5, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((5, 0) : ℕ × ℕ).1 - b2.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 0) : ℕ × ℕ), b2, (6 - ((5, 0) : ℕ × ℕ).1 - b2.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_5_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((5, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((5, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((5, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((5, 1) : ℕ × ℕ).1 - b2.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 1) : ℕ × ℕ), b2, (6 - ((5, 1) : ℕ × ℕ).1 - b2.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_5_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((5, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((5, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((5, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((5, 2) : ℕ × ℕ).1 - b2.1, 6 - ((5, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 2) : ℕ × ℕ), b2, (6 - ((5, 2) : ℕ × ℕ).1 - b2.1, 6 - ((5, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_5_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((5, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((5, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((5, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((5, 3) : ℕ × ℕ).1 - b2.1, 6 - ((5, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 3) : ℕ × ℕ), b2, (6 - ((5, 3) : ℕ × ℕ).1 - b2.1, 6 - ((5, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_5_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((5, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((5, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((5, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((5, 4) : ℕ × ℕ).1 - b2.1, 6 - ((5, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 4) : ℕ × ℕ), b2, (6 - ((5, 4) : ℕ × ℕ).1 - b2.1, 6 - ((5, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_5_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((5, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((5, 5) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((5, 5) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((5, 5) : ℕ × ℕ).1 - b2.1, 6 - ((5, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 5) : ℕ × ℕ), b2, (6 - ((5, 5) : ℕ × ℕ).1 - b2.1, 6 - ((5, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_5_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((5, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((5, 6) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((5, 6) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((5, 6) : ℕ × ℕ).1 - b2.1, 6 - ((5, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 6) : ℕ × ℕ), b2, (6 - ((5, 6) : ℕ × ℕ).1 - b2.1, 6 - ((5, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N666


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N666S3x6.lean <==
/- A36W.TGCert3N666S3x6 (namespace A36W.TGCert3.N666): sigOK3 chunks, third conjunct, first composition b1 = (6, y), y = 0..6 (one theorem per b1). -/
import A36W.TGCert3N666Data

set_option autoImplicit false

namespace A36W.TGCert3.N666

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_6_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((6, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((6, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((6, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((6, 0) : ℕ × ℕ).1 - b2.1, 6 - ((6, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 0) : ℕ × ℕ), b2, (6 - ((6, 0) : ℕ × ℕ).1 - b2.1, 6 - ((6, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_6_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((6, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((6, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((6, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((6, 1) : ℕ × ℕ).1 - b2.1, 6 - ((6, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 1) : ℕ × ℕ), b2, (6 - ((6, 1) : ℕ × ℕ).1 - b2.1, 6 - ((6, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_6_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((6, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((6, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((6, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((6, 2) : ℕ × ℕ).1 - b2.1, 6 - ((6, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 2) : ℕ × ℕ), b2, (6 - ((6, 2) : ℕ × ℕ).1 - b2.1, 6 - ((6, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_6_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((6, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((6, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((6, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((6, 3) : ℕ × ℕ).1 - b2.1, 6 - ((6, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 3) : ℕ × ℕ), b2, (6 - ((6, 3) : ℕ × ℕ).1 - b2.1, 6 - ((6, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_6_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((6, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((6, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((6, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((6, 4) : ℕ × ℕ).1 - b2.1, 6 - ((6, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 4) : ℕ × ℕ), b2, (6 - ((6, 4) : ℕ × ℕ).1 - b2.1, 6 - ((6, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_6_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((6, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((6, 5) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((6, 5) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((6, 5) : ℕ × ℕ).1 - b2.1, 6 - ((6, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 5) : ℕ × ℕ), b2, (6 - ((6, 5) : ℕ × ℕ).1 - b2.1, 6 - ((6, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_6_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((6, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((6, 6) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((6, 6) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((6, 6) : ℕ × ℕ).1 - b2.1, 6 - ((6, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 6) : ℕ × ℕ), b2, (6 - ((6, 6) : ℕ × ℕ).1 - b2.1, 6 - ((6, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N666


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4.lean <==
/-
A36W.TGCert3N6_6_6_l2_r4 (namespace A36W.TGCert3.N6_6_6_l2_r4): the predrawn certificate for (n_A, n_B, k) = (6, 6, 6), λ = 2, r = 4 (TGCERT3C, W-48 tier C phase 2).
The class is TGRed's `naKLSet … 4`, the predrawn schedule class itself (no adaptive relaxation).  Lower end: K6(c) at c = 1/q̂ through A36W.TGCert3NA4's `FNA_ge_of_cert4`, the max over Σ_4 checked exhaustively in chunks (`sigOK4`, fused objective `objF = objNA`); upper end: Φ of an explicit predrawn hull point (TGCert's `FNA_le_of_cert` at r = 4).  Every statement holds for every `A : Finset (Fin 12)` with `#A = 6`.
-/
import A36W.TGCert3N6_6_6_l2_r4C00
import A36W.TGCert3N6_6_6_l2_r4J0
import A36W.TGCert3N6_6_6_l2_r4J1
import A36W.TGCert3N6_6_6_l2_r4J2
import A36W.TGCert3N6_6_6_l2_r4J3
import A36W.TGCert3N6_6_6_l2_r4J4
import A36W.TGCert3N6_6_6_l2_r4J5
import A36W.TGCert3N6_6_6_l2_r4J6

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem S2_cov : ∀ b1 ∈ range (6 + 1) ×ˢ range (6 + 1), b1 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)) ++ ([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S2_ok : ∀ b1 ∈ range (6 + 1) ×ˢ range (6 + 1), b1 ≠ (0, 0) → b1 ≠ (6, 6) →
    (objF 12 6 6 6 (2 : ℚ) qh) [b1, (6 - b1.1, 6 - b1.2)] ≤ BB :=
  fun b1 hb1 => (forall_mem_append_of S2_g0 S2_g1) b1 (S2_cov b1 hb1)

theorem S3_all : ∀ b1 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b1 ≠ (0, 0) → b2 ≠ (0, 0) → b1.1 + b2.1 ≤ 6 →
    b1.2 + b2.2 ≤ 6 → (6 - b1.1 - b2.1, 6 - b1.2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [b1, b2, (6 - b1.1 - b2.1, 6 - b1.2 - b2.2)] ≤ BB := by
  intro b1 hb1
  obtain ⟨x, y⟩ := b1
  simp only [Finset.mem_product, Finset.mem_range] at hb1
  obtain ⟨hx, hy⟩ := hb1
  interval_cases x <;> interval_cases y
  · exact S3_0_0_ok
  · exact S3_0_1_ok
  · exact S3_0_2_ok
  · exact S3_0_3_ok
  · exact S3_0_4_ok
  · exact S3_0_5_ok
  · exact S3_0_6_ok
  · exact S3_1_0_ok
  · exact S3_1_1_ok
  · exact S3_1_2_ok
  · exact S3_1_3_ok
  · exact S3_1_4_ok
  · exact S3_1_5_ok
  · exact S3_1_6_ok
  · exact S3_2_0_ok
  · exact S3_2_1_ok
  · exact S3_2_2_ok
  · exact S3_2_3_ok
  · exact S3_2_4_ok
  · exact S3_2_5_ok
  · exact S3_2_6_ok
  · exact S3_3_0_ok
  · exact S3_3_1_ok
  · exact S3_3_2_ok
  · exact S3_3_3_ok
  · exact S3_3_4_ok
  · exact S3_3_5_ok
  · exact S3_3_6_ok
  · exact S3_4_0_ok
  · exact S3_4_1_ok
  · exact S3_4_2_ok
  · exact S3_4_3_ok
  · exact S3_4_4_ok
  · exact S3_4_5_ok
  · exact S3_4_6_ok
  · exact S3_5_0_ok
  · exact S3_5_1_ok
  · exact S3_5_2_ok
  · exact S3_5_3_ok
  · exact S3_5_4_ok
  · exact S3_5_5_ok
  · exact S3_5_6_ok
  · exact S3_6_0_ok
  · exact S3_6_1_ok
  · exact S3_6_2_ok
  · exact S3_6_3_ok
  · exact S3_6_4_ok
  · exact S3_6_5_ok
  · exact S3_6_6_ok

theorem S4_all : ∀ b1 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    b1 ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → b1.1 + b2.1 + b3.1 ≤ 6 → b1.2 + b2.2 + b3.2 ≤ 6 →
    (6 - b1.1 - b2.1 - b3.1, 6 - b1.2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [b1, b2, b3, (6 - b1.1 - b2.1 - b3.1, 6 - b1.2 - b2.2 - b3.2)] ≤ BB := by
  intro b1 hb1
  obtain ⟨x, y⟩ := b1
  simp only [Finset.mem_product, Finset.mem_range] at hb1
  obtain ⟨hx, hy⟩ := hb1
  interval_cases x <;> interval_cases y
  · exact S4_0_0_ok
  · exact S4_0_1_ok
  · exact S4_0_2_ok
  · exact S4_0_3_ok
  · exact S4_0_4_ok
  · exact S4_0_5_ok
  · exact S4_0_6_ok
  · exact S4_1_0_ok
  · exact S4_1_1_ok
  · exact S4_1_2_ok
  · exact S4_1_3_ok
  · exact S4_1_4_ok
  · exact S4_1_5_ok
  · exact S4_1_6_ok
  · exact S4_2_0_ok
  · exact S4_2_1_ok
  · exact S4_2_2_ok
  · exact S4_2_3_ok
  · exact S4_2_4_ok
  · exact S4_2_5_ok
  · exact S4_2_6_ok
  · exact S4_3_0_ok
  · exact S4_3_1_ok
  · exact S4_3_2_ok
  · exact S4_3_3_ok
  · exact S4_3_4_ok
  · exact S4_3_5_ok
  · exact S4_3_6_ok
  · exact S4_4_0_ok
  · exact S4_4_1_ok
  · exact S4_4_2_ok
  · exact S4_4_3_ok
  · exact S4_4_4_ok
  · exact S4_4_5_ok
  · exact S4_4_6_ok
  · exact S4_5_0_ok
  · exact S4_5_1_ok
  · exact S4_5_2_ok
  · exact S4_5_3_ok
  · exact S4_5_4_ok
  · exact S4_5_5_ok
  · exact S4_5_6_ok
  · exact S4_6_0_ok
  · exact S4_6_1_ok
  · exact S4_6_2_ok
  · exact S4_6_3_ok
  · exact S4_6_4_ok
  · exact S4_6_5_ok
  · exact S4_6_6_ok

/-- **The exhaustive check over Σ_4** (`sigOK4`: TGCert's `sigOK3` and the four-block sequences, for the fused objective). -/
theorem sigOK : sigOK4 6 6 (objF 12 6 6 6 (2 : ℚ) qh) BB :=
  ⟨⟨S1_ok, S2_ok, S3_all⟩, S4_all⟩

theorem lam_pos : (0 : ℝ) < 2 := by norm_num

theorem hk : (6 : ℕ) ≤ 12 := by norm_num

/-- **Lower end** of `F^NA_4` (K6(c) at `c = 1/q̂`, `FNA_ge_of_cert4`). -/
theorem lower (A : Finset (Fin 12)) (hA : #A = 6) :
    ((8330933040839679547319111103818 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (naKLSet (A36W.weightedTarget 12 6 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 2)) 4) := by
  have hB : #Aᶜ = 6 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := FNA_ge_of_cert4 A lam_pos hk (by norm_num) hl hA hB (N := 24) (by norm_num) qh lo BB LL
    (by decide +kernel) (sigOK4_of_objF sigOK) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (8330933040839679547319111103818 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

theorem hw_up_0 : 0 < qcombNA 12 6 6 6 (2 : ℚ) th sig 0 ∧ |up 0| ≤ 1 ∧
    PwQ 6 6 6 (2 : ℚ) 0 / qcombNA 12 6 6 6 (2 : ℚ) th sig 0 ≤ taylorQ (up 0) 24 - errQ (up 0) 24 := by
  decide +kernel

theorem hw_up_1 : 0 < qcombNA 12 6 6 6 (2 : ℚ) th sig 1 ∧ |up 1| ≤ 1 ∧
    PwQ 6 6 6 (2 : ℚ) 1 / qcombNA 12 6 6 6 (2 : ℚ) th sig 1 ≤ taylorQ (up 1) 24 - errQ (up 1) 24 := by
  decide +kernel

theorem hw_up_2 : 0 < qcombNA 12 6 6 6 (2 : ℚ) th sig 2 ∧ |up 2| ≤ 1 ∧
    PwQ 6 6 6 (2 : ℚ) 2 / qcombNA 12 6 6 6 (2 : ℚ) th sig 2 ≤ taylorQ (up 2) 24 - errQ (up 2) 24 := by
  decide +kernel

theorem hw_up_3 : 0 < qcombNA 12 6 6 6 (2 : ℚ) th sig 3 ∧ |up 3| ≤ 1 ∧
    PwQ 6 6 6 (2 : ℚ) 3 / qcombNA 12 6 6 6 (2 : ℚ) th sig 3 ≤ taylorQ (up 3) 24 - errQ (up 3) 24 := by
  decide +kernel

theorem hw_up_4 : 0 < qcombNA 12 6 6 6 (2 : ℚ) th sig 4 ∧ |up 4| ≤ 1 ∧
    PwQ 6 6 6 (2 : ℚ) 4 / qcombNA 12 6 6 6 (2 : ℚ) th sig 4 ≤ taylorQ (up 4) 24 - errQ (up 4) 24 := by
  decide +kernel

theorem hw_up_5 : 0 < qcombNA 12 6 6 6 (2 : ℚ) th sig 5 ∧ |up 5| ≤ 1 ∧
    PwQ 6 6 6 (2 : ℚ) 5 / qcombNA 12 6 6 6 (2 : ℚ) th sig 5 ≤ taylorQ (up 5) 24 - errQ (up 5) 24 := by
  decide +kernel

theorem hw_up_6 : 0 < qcombNA 12 6 6 6 (2 : ℚ) th sig 6 ∧ |up 6| ≤ 1 ∧
    PwQ 6 6 6 (2 : ℚ) 6 / qcombNA 12 6 6 6 (2 : ℚ) th sig 6 ≤ taylorQ (up 6) 24 - errQ (up 6) 24 := by
  decide +kernel

theorem hw_up : ∀ w ∈ Wc 6 6 6, 0 < qcombNA 12 6 6 6 (2 : ℚ) th sig w ∧ |up w| ≤ 1 ∧
    PwQ 6 6 6 (2 : ℚ) w / qcombNA 12 6 6 6 (2 : ℚ) th sig w ≤ taylorQ (up w) 24 - errQ (up w) 24 := by
  intro w hw
  simp only [Wc, Finset.mem_Icc] at hw
  obtain ⟨h1, h2⟩ := hw
  have h3 : w ≤ 6 := le_trans h2 (by norm_num)
  have h4 : 0 ≤ w := le_trans (by norm_num) h1
  interval_cases w
  · exact hw_up_0
  · exact hw_up_1
  · exact hw_up_2
  · exact hw_up_3
  · exact hw_up_4
  · exact hw_up_5
  · exact hw_up_6

/-- **Upper end** of `F^NA_4`: `Φ` of the explicit predrawn hull point (TGCert's `FNA_le_of_cert`, r = 4). -/
theorem upper (A : Finset (Fin 12)) (hA : #A = 6) :
    sInf (naKLSet (A36W.weightedTarget 12 6 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 2)) 4) ≤ ((8330933040839679547319111103819 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 6 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := FNA_le_of_cert A lam_pos hk (by norm_num) (r := 4) (by norm_num) hl hA hB (N := 24) (by norm_num)
    th sig up UU (by decide +kernel) (by decide +kernel) hw_up (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (8330933040839679547319111103819 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** `F^NA_4 ∈ [8330933040839679547319111103818·10⁻32, 8330933040839679547319111103819·10⁻32]` at (6, 6, 6), λ = 2 (width 1.0e-32), for every
group `A` of size 6 (the predrawn schedule class `naKLSet`). -/
theorem bracket (A : Finset (Fin 12)) (hA : #A = 6) :
    ((8330933040839679547319111103818 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (naKLSet (A36W.weightedTarget 12 6 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 2)) 4) ∧
    sInf (naKLSet (A36W.weightedTarget 12 6 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 2)) 4) ≤ ((8330933040839679547319111103819 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, upper A hA⟩

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C00.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C00 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 18 theorems, 47494 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S1_ok : (objF 12 6 6 6 (2 : ℚ) qh) [(6, 6)] ≤ BB := by decide +kernel

theorem S2_g0 : ∀ b1 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)), b1 ≠ (0, 0) → b1 ≠ (6, 6) →
    (objF 12 6 6 6 (2 : ℚ) qh) [b1, (6 - b1.1, 6 - b1.2)] ≤ BB := by decide +kernel

theorem S2_g1 : ∀ b1 ∈ ([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), b1 ≠ (0, 0) → b1 ≠ (6, 6) →
    (objF 12 6 6 6 (2 : ℚ) qh) [b1, (6 - b1.1, 6 - b1.2)] ≤ BB := by decide +kernel

theorem S3_0_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((0, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 0) : ℕ × ℕ).1 - b2.1, 6 - ((0, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 0) : ℕ × ℕ), b2, (6 - ((0, 0) : ℕ × ℕ).1 - b2.1, 6 - ((0, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_1_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)), ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_1_g1 : ∀ b2 ∈ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4)] : List (ℕ × ℕ)), ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_1_g2 : ∀ b2 ∈ ([(4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_2_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)), ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_2_g1 : ∀ b2 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0)] : List (ℕ × ℕ)), ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_2_g2 : ∀ b2 ∈ ([(5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_3_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)), ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_3_g1 : ∀ b2 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1)] : List (ℕ × ℕ)), ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_3_g2 : ∀ b2 ∈ ([(6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_4_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0)] : List (ℕ × ℕ)), ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_4_g1 : ∀ b2 ∈ ([(5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 5) : ℕ × ℕ).1 - b2.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, (6 - ((0, 5) : ℕ × ℕ).1 - b2.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_0_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((0, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 6) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 6) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 6) : ℕ × ℕ).1 - b2.1, 6 - ((0, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 6) : ℕ × ℕ), b2, (6 - ((0, 6) : ℕ × ℕ).1 - b2.1, 6 - ((0, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_0_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)), ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C01.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C01 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 14 theorems, 47929 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_1_0_g1 : ∀ b2 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)), ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_0_g2 : ∀ b2 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_1_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_1_g1 : ∀ b2 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)), ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_1_g2 : ∀ b2 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)), ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_1_g3 : ∀ b2 ∈ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_2_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)), ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_2_g1 : ∀ b2 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)), ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_2_g2 : ∀ b2 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)), ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_2_g3 : ∀ b2 ∈ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_3_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)), ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_3_g1 : ∀ b2 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)), ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_3_g2 : ∀ b2 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_4_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)), ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C02.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C02 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 15 theorems, 46783 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_1_4_g1 : ∀ b2 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 5) : ℕ × ℕ).1 - b2.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, (6 - ((1, 5) : ℕ × ℕ).1 - b2.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_1_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((1, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 6) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 6) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 6) : ℕ × ℕ).1 - b2.1, 6 - ((1, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 6) : ℕ × ℕ), b2, (6 - ((1, 6) : ℕ × ℕ).1 - b2.1, 6 - ((1, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_0_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)), ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_0_g1 : ∀ b2 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)), ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_0_g2 : ∀ b2 ∈ ([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_1_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)), ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_1_g1 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)), ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_1_g2 : ∀ b2 ∈ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)), ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_1_g3 : ∀ b2 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_2_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)), ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_2_g1 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)), ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_2_g2 : ∀ b2 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)), ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_2_g3 : ∀ b2 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_3_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)), ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C03.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C03 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 15 theorems, 47521 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_2_3_g1 : ∀ b2 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)), ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_3_g2 : ∀ b2 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_4_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)), ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_4_g1 : ∀ b2 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 5) : ℕ × ℕ).1 - b2.1, 6 - ((2, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, (6 - ((2, 5) : ℕ × ℕ).1 - b2.1, 6 - ((2, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_2_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((2, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 6) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 6) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 6) : ℕ × ℕ).1 - b2.1, 6 - ((2, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 6) : ℕ × ℕ), b2, (6 - ((2, 6) : ℕ × ℕ).1 - b2.1, 6 - ((2, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_0_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)), ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_0_g1 : ∀ b2 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_1_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)), ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_1_g1 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)), ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_1_g2 : ∀ b2 ∈ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_2_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)), ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_2_g1 : ∀ b2 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)), ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_2_g2 : ∀ b2 ∈ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_3_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)), ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C04.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C04 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 21 theorems, 49921 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_3_3_g1 : ∀ b2 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_4_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)), ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 4) : ℕ × ℕ).1 - b2.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, (6 - ((3, 4) : ℕ × ℕ).1 - b2.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_4_g1 : ∀ b2 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 4) : ℕ × ℕ).1 - b2.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, (6 - ((3, 4) : ℕ × ℕ).1 - b2.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((3, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 5) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 5) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 5) : ℕ × ℕ).1 - b2.1, 6 - ((3, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 5) : ℕ × ℕ), b2, (6 - ((3, 5) : ℕ × ℕ).1 - b2.1, 6 - ((3, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_3_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((3, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 6) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 6) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 6) : ℕ × ℕ).1 - b2.1, 6 - ((3, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 6) : ℕ × ℕ), b2, (6 - ((3, 6) : ℕ × ℕ).1 - b2.1, 6 - ((3, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_0_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)), ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_0_g1 : ∀ b2 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_1_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)), ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_1_g1 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_2_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)), ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_2_g1 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_3_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)), ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 3) : ℕ × ℕ).1 - b2.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, (6 - ((4, 3) : ℕ × ℕ).1 - b2.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_3_g1 : ∀ b2 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 3) : ℕ × ℕ).1 - b2.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, (6 - ((4, 3) : ℕ × ℕ).1 - b2.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((4, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 4) : ℕ × ℕ).1 - b2.1, 6 - ((4, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 4) : ℕ × ℕ), b2, (6 - ((4, 4) : ℕ × ℕ).1 - b2.1, 6 - ((4, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((4, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 5) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 5) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 5) : ℕ × ℕ).1 - b2.1, 6 - ((4, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 5) : ℕ × ℕ), b2, (6 - ((4, 5) : ℕ × ℕ).1 - b2.1, 6 - ((4, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_4_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((4, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 6) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 6) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 6) : ℕ × ℕ).1 - b2.1, 6 - ((4, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 6) : ℕ × ℕ), b2, (6 - ((4, 6) : ℕ × ℕ).1 - b2.1, 6 - ((4, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_5_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((5, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((5, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((5, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((5, 0) : ℕ × ℕ).1 - b2.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 0) : ℕ × ℕ), b2, (6 - ((5, 0) : ℕ × ℕ).1 - b2.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_5_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((5, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((5, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((5, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((5, 1) : ℕ × ℕ).1 - b2.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 1) : ℕ × ℕ), b2, (6 - ((5, 1) : ℕ × ℕ).1 - b2.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_5_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((5, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((5, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((5, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((5, 2) : ℕ × ℕ).1 - b2.1, 6 - ((5, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 2) : ℕ × ℕ), b2, (6 - ((5, 2) : ℕ × ℕ).1 - b2.1, 6 - ((5, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_5_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((5, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((5, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((5, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((5, 3) : ℕ × ℕ).1 - b2.1, 6 - ((5, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 3) : ℕ × ℕ), b2, (6 - ((5, 3) : ℕ × ℕ).1 - b2.1, 6 - ((5, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_5_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((5, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((5, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((5, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((5, 4) : ℕ × ℕ).1 - b2.1, 6 - ((5, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 4) : ℕ × ℕ), b2, (6 - ((5, 4) : ℕ × ℕ).1 - b2.1, 6 - ((5, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C05.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C05 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 23 theorems, 48022 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_5_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((5, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((5, 5) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((5, 5) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((5, 5) : ℕ × ℕ).1 - b2.1, 6 - ((5, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 5) : ℕ × ℕ), b2, (6 - ((5, 5) : ℕ × ℕ).1 - b2.1, 6 - ((5, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_5_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((5, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((5, 6) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((5, 6) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((5, 6) : ℕ × ℕ).1 - b2.1, 6 - ((5, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 6) : ℕ × ℕ), b2, (6 - ((5, 6) : ℕ × ℕ).1 - b2.1, 6 - ((5, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_6_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((6, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((6, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((6, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((6, 0) : ℕ × ℕ).1 - b2.1, 6 - ((6, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 0) : ℕ × ℕ), b2, (6 - ((6, 0) : ℕ × ℕ).1 - b2.1, 6 - ((6, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_6_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((6, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((6, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((6, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((6, 1) : ℕ × ℕ).1 - b2.1, 6 - ((6, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 1) : ℕ × ℕ), b2, (6 - ((6, 1) : ℕ × ℕ).1 - b2.1, 6 - ((6, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_6_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((6, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((6, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((6, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((6, 2) : ℕ × ℕ).1 - b2.1, 6 - ((6, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 2) : ℕ × ℕ), b2, (6 - ((6, 2) : ℕ × ℕ).1 - b2.1, 6 - ((6, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_6_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((6, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((6, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((6, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((6, 3) : ℕ × ℕ).1 - b2.1, 6 - ((6, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 3) : ℕ × ℕ), b2, (6 - ((6, 3) : ℕ × ℕ).1 - b2.1, 6 - ((6, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_6_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((6, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((6, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((6, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((6, 4) : ℕ × ℕ).1 - b2.1, 6 - ((6, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 4) : ℕ × ℕ), b2, (6 - ((6, 4) : ℕ × ℕ).1 - b2.1, 6 - ((6, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_6_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((6, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((6, 5) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((6, 5) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((6, 5) : ℕ × ℕ).1 - b2.1, 6 - ((6, 5) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 5) : ℕ × ℕ), b2, (6 - ((6, 5) : ℕ × ℕ).1 - b2.1, 6 - ((6, 5) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S3_6_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((6, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((6, 6) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((6, 6) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((6, 6) : ℕ × ℕ).1 - b2.1, 6 - ((6, 6) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 6) : ℕ × ℕ), b2, (6 - ((6, 6) : ℕ × ℕ).1 - b2.1, 6 - ((6, 6) : ℕ × ℕ).2 - b2.2)] ≤ BB := by decide +kernel

theorem S4_0_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 0) : ℕ × ℕ), b2, b3, (6 - ((0, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g1_h3 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g5 : ∀ b2 ∈ ([(0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g6_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C06.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C06 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 14 theorems, 46890 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_1_g6_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g6_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g6_h3 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g7_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g7_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g7_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g7_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g7_h4 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g8_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g8_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g8_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g8_h3 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g8_h4 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g9_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C07.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C07 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 15 theorems, 47500 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_1_g9_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g9_h2 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g10_h0 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g10_h1 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g11 : ∀ b2 ∈ ([(1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g12_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g12_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g12_h2 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g12_h3 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g13_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g13_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g13_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g13_h3 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g13_h4 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g14_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C08.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C08 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 16 theorems, 49280 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_1_g14_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g14_h2 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g14_h3 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g14_h4 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g15_h0 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g15_h1 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g15_h2 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g16_h0 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g16_h1 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g17 : ∀ b2 ∈ ([(2, 5), (2, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g18_h0 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g18_h1 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g18_h2 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g19_h0 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g19_h1 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g19_h2 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C09.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C09 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 16 theorems, 46900 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_1_g19_h3 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g20_h0 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g20_h1 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g20_h2 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g20_h3 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g21_h0 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g21_h1 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g22 : ∀ b2 ∈ ([(3, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g23 : ∀ b2 ∈ ([(3, 5), (3, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g24_h0 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g24_h1 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g25_h0 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g25_h1 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g25_h2 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g26_h0 : ∀ b2 ∈ ([(4, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g26_h1 : ∀ b2 ∈ ([(4, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C10.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C10 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 17 theorems, 49546 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_1_g27_h0 : ∀ b2 ∈ ([(4, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g27_h1 : ∀ b2 ∈ ([(4, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g28 : ∀ b2 ∈ ([(4, 4), (4, 5), (4, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g29 : ∀ b2 ∈ ([(5, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g30 : ∀ b2 ∈ ([(5, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g31 : ∀ b2 ∈ ([(5, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g32 : ∀ b2 ∈ ([(5, 3), (5, 4), (5, 5), (5, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_1_g33 : ∀ b2 ∈ ([(6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C11.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C11 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 16 theorems, 48517 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_2_g4 : ∀ b2 ∈ ([(0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g5_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g5_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g5_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g5_h3 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g6_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g6_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g6_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g6_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g6_h4 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g7_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g7_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g7_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g7_h3 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g8_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g8_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C12.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C12 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 16 theorems, 48142 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_2_g9 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g10_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g10_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g10_h2 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g10_h3 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g11_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g11_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g11_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g11_h3 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g11_h4 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g12_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g12_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g12_h2 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g13_h0 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g13_h1 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g14 : ∀ b2 ∈ ([(2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C13.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C13 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 17 theorems, 48495 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_2_g15_h0 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g15_h1 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g15_h2 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g16_h0 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g16_h1 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g16_h2 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g16_h3 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g17_h0 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g17_h1 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g17_h2 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g18_h0 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g18_h1 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g19 : ∀ b2 ∈ ([(3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g20_h0 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g20_h1 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g21_h0 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g21_h1 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C14.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C14 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 17 theorems, 48914 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_2_g22_h0 : ∀ b2 ∈ ([(4, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g22_h1 : ∀ b2 ∈ ([(4, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g23 : ∀ b2 ∈ ([(4, 3), (4, 4), (4, 5), (4, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g24 : ∀ b2 ∈ ([(5, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g25 : ∀ b2 ∈ ([(5, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g26 : ∀ b2 ∈ ([(5, 2), (5, 3), (5, 4), (5, 5), (5, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_2_g27 : ∀ b2 ∈ ([(6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g3 : ∀ b2 ∈ ([(0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g4_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g4_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g4_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g5_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C15.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C15 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 15 theorems, 46820 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_3_g5_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g5_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g6_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g6_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g7 : ∀ b2 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g8_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g8_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g8_h2 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g9_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g9_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g9_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g10_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g10_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g11 : ∀ b2 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g12_h0 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C16.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C16 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 19 theorems, 49488 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_3_g12_h1 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g13_h0 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g13_h1 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g14_h0 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g14_h1 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g15 : ∀ b2 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g16_h0 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g16_h1 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g17_h0 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g17_h1 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g18 : ∀ b2 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g19 : ∀ b2 ∈ ([(5, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g20 : ∀ b2 ∈ ([(5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_3_g21 : ∀ b2 ∈ ([(6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g2 : ∀ b2 ∈ ([(0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g3_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g3_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C17.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C17 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 19 theorems, 49000 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_4_g4_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g4_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g5 : ∀ b2 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g6_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g6_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g7_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g7_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g8 : ∀ b2 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g9_h0 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g9_h1 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g10 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g11 : ∀ b2 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g12 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g13 : ∀ b2 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_4_g14 : ∀ b2 ∈ ([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (6 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (6 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g2 : ∀ b2 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (6 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g3 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (6 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C18.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C18 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 16 theorems, 48409 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_0_5_g4 : ∀ b2 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (6 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g5 : ∀ b2 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (6 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_5_g6 : ∀ b2 ∈ ([(5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (6 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_6_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 6) : ℕ × ℕ), b2, b3, (6 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_0_6_g1 : ∀ b2 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 6) : ℕ × ℕ), b2, b3, (6 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g1_h3 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g2_h3 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C19.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C19 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 16 theorems, 47886 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_0_g3_h2 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g4_h0 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g4_h1 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g5 : ∀ b2 ∈ ([(0, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g6 : ∀ b2 ∈ ([(0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g7_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g7_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g7_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g7_h3 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g8_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g8_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g8_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g8_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g8_h4 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g8_h5 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g9_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C20.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C20 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 15 theorems, 46581 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_0_g9_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g9_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g9_h3 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g9_h4 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g10_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g10_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g10_h2 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g10_h3 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g11_h0 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g11_h1 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g11_h2 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g12 : ∀ b2 ∈ ([(1, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g13 : ∀ b2 ∈ ([(1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g14_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g14_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C21.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C21 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 15 theorems, 49936 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_0_g14_h2 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g14_h3 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g15_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g15_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g15_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g15_h3 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g16_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g16_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g16_h2 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g16_h3 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g17_h0 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g17_h1 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g17_h2 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g17_h3 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g18_h0 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C22.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C22 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 16 theorems, 47515 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_0_g18_h1 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g19 : ∀ b2 ∈ ([(2, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g20 : ∀ b2 ∈ ([(2, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g21_h0 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g21_h1 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g22_h0 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g22_h1 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g22_h2 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g23_h0 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g23_h1 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g23_h2 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g24_h0 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g24_h1 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g24_h2 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g25_h0 : ∀ b2 ∈ ([(3, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g25_h1 : ∀ b2 ∈ ([(3, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C23.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C23 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 16 theorems, 47485 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_0_g26 : ∀ b2 ∈ ([(3, 5), (3, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g27 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g28_h0 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g28_h1 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g29_h0 : ∀ b2 ∈ ([(4, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g29_h1 : ∀ b2 ∈ ([(4, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g30 : ∀ b2 ∈ ([(4, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g31 : ∀ b2 ∈ ([(4, 4), (4, 5), (4, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g32 : ∀ b2 ∈ ([(5, 0), (5, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_0_g33 : ∀ b2 ∈ ([(5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g1_h3 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g1_h4 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C24.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C24 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 15 theorems, 46614 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_1_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g2_h3 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g2_h4 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g3_h2 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g4_h0 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g4_h1 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g5 : ∀ b2 ∈ ([(0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g6_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g6_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g6_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g6_h3 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C25.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C25 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 16 theorems, 49483 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_1_g6_h4 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g6_h5 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g7_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g7_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g7_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g7_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g7_h4 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g7_h5 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g7_h6 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g8_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g8_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g8_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g8_h3 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g8_h4 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g8_h5 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g9_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C26.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C26 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 15 theorems, 49754 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_1_g9_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g9_h2 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g9_h3 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g10_h0 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g10_h1 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g11 : ∀ b2 ∈ ([(1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g12_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g12_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g12_h2 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g12_h3 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g13_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g13_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g13_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g13_h3 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g13_h4 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C27.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C27 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 16 theorems, 48965 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_1_g13_h5 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g14_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g14_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g14_h2 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g14_h3 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g14_h4 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g15_h0 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g15_h1 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g15_h2 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g15_h3 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g16_h0 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g16_h1 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g17 : ∀ b2 ∈ ([(2, 5), (2, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g18_h0 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g18_h1 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g18_h2 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C28.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C28 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 17 theorems, 47964 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_1_g19_h0 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g19_h1 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g19_h2 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g19_h3 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g20_h0 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g20_h1 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g20_h2 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g20_h3 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g21_h0 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g21_h1 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g21_h2 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g22 : ∀ b2 ∈ ([(3, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g23 : ∀ b2 ∈ ([(3, 5), (3, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g24_h0 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g24_h1 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g25_h0 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g25_h1 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C29.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C29 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 17 theorems, 47674 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_1_g26_h0 : ∀ b2 ∈ ([(4, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g26_h1 : ∀ b2 ∈ ([(4, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g27 : ∀ b2 ∈ ([(4, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g28 : ∀ b2 ∈ ([(4, 4), (4, 5), (4, 6), (5, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g29 : ∀ b2 ∈ ([(5, 1), (5, 2), (5, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_1_g30 : ∀ b2 ∈ ([(5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g1_h3 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g1_h4 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g2_h3 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C30.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C30 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 15 theorems, 48828 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_2_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g4 : ∀ b2 ∈ ([(0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g5_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g5_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g5_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g5_h3 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g5_h4 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g6_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g6_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g6_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g6_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g6_h4 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g6_h5 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g7_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g7_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C31.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C31 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 15 theorems, 48939 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_2_g7_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g7_h3 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g8_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g8_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g8_h2 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g9 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g10_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g10_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g10_h2 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g10_h3 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g11_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g11_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g11_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g11_h3 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g11_h4 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C32.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C32 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 16 theorems, 49348 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_2_g12_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g12_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g12_h2 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g12_h3 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g13_h0 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g13_h1 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g14 : ∀ b2 ∈ ([(2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g15_h0 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g15_h1 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g15_h2 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g16_h0 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g16_h1 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g16_h2 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g16_h3 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g17_h0 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g17_h1 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C33.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C33 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 18 theorems, 46272 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_2_g17_h2 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g18_h0 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g18_h1 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g19 : ∀ b2 ∈ ([(3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g20_h0 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g20_h1 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g21_h0 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g21_h1 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g22 : ∀ b2 ∈ ([(4, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g23 : ∀ b2 ∈ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_2_g24 : ∀ b2 ∈ ([(5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g3 : ∀ b2 ∈ ([(0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C34.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C34 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 16 theorems, 48080 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_3_g4_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g4_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g4_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g4_h3 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g5_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g5_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g5_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g5_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g6_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g6_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g6_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g7 : ∀ b2 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g8_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g8_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g8_h2 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g8_h3 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C35.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C35 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 18 theorems, 47615 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_3_g9_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g9_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g9_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g9_h3 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g10_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g10_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g11 : ∀ b2 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g12_h0 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g12_h1 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g12_h2 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g13_h0 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g13_h1 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g13_h2 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g14_h0 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g14_h1 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g15 : ∀ b2 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g16 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g17 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C36.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C36 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 19 theorems, 48603 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_3_g18 : ∀ b2 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_3_g19 : ∀ b2 ∈ ([(6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g2 : ∀ b2 ∈ ([(0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g3_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g3_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g3_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g4_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g4_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g5 : ∀ b2 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g6_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g6_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g7_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g7_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g8 : ∀ b2 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g9_h0 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g9_h1 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C37.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C37 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 18 theorems, 49914 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_1_4_g10 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g11 : ∀ b2 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_4_g12 : ∀ b2 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g1_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g1_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g2 : ∀ b2 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g3 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g4 : ∀ b2 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_5_g5 : ∀ b2 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_6_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 6) : ℕ × ℕ), b2, b3, (6 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_1_6_g1 : ∀ b2 ∈ ([(4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 6) : ℕ × ℕ), b2, b3, (6 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g1_h3 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C38.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C38 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 15 theorems, 47944 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_0_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g2_h3 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g3_h2 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g4_h0 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g4_h1 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g5 : ∀ b2 ∈ ([(0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g6_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g6_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g6_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g6_h3 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g7_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g7_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C39.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C39 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 15 theorems, 48541 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_0_g7_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g7_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g8_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g8_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g8_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g8_h3 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g9_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g9_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g9_h2 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g9_h3 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g10_h0 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g10_h1 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g11 : ∀ b2 ∈ ([(1, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g12 : ∀ b2 ∈ ([(1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g13_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C40.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C40 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 18 theorems, 49162 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_0_g13_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g13_h2 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g14_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g14_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g14_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g14_h3 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g15_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g15_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g15_h2 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g15_h3 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g16_h0 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g16_h1 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g16_h2 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g17_h0 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g17_h1 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g18 : ∀ b2 ∈ ([(2, 5), (2, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g19_h0 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g19_h1 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C41.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C41 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 17 theorems, 48380 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_0_g20_h0 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g20_h1 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g21_h0 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g21_h1 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g22_h0 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g22_h1 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g23 : ∀ b2 ∈ ([(3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g24 : ∀ b2 ∈ ([(4, 0), (4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g25 : ∀ b2 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_0_g26 : ∀ b2 ∈ ([(6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g1_h3 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g1_h4 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C42.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C42 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 15 theorems, 46576 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_1_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g2_h3 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g2_h4 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g3_h2 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g4_h0 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g4_h1 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g5 : ∀ b2 ∈ ([(0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g6_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g6_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g6_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g6_h3 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g7_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C43.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C43 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 16 theorems, 49893 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_1_g7_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g7_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g7_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g7_h4 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g7_h5 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g8_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g8_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g8_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g8_h3 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g8_h4 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g9_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g9_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g9_h2 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g9_h3 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g10_h0 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g10_h1 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C44.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C44 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 16 theorems, 49110 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_1_g11 : ∀ b2 ∈ ([(1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g12_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g12_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g12_h2 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g12_h3 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g13_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g13_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g13_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g13_h3 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g14_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g14_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g14_h2 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g14_h3 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g15_h0 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g15_h1 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g15_h2 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C45.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C45 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 17 theorems, 46353 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_1_g16 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g17 : ∀ b2 ∈ ([(2, 5), (2, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g18_h0 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g18_h1 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g19_h0 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g19_h1 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g19_h2 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g20_h0 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g20_h1 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g21_h0 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g21_h1 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g22 : ∀ b2 ∈ ([(3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g23 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_1_g24 : ∀ b2 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C46.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C46 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 15 theorems, 48334 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_2_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g1_h3 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g1_h4 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g4 : ∀ b2 ∈ ([(0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g5_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g5_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g5_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g5_h3 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g6_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g6_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C47.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C47 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 16 theorems, 48411 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_2_g6_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g6_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g6_h4 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g7_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g7_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g7_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g7_h3 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g8_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g8_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g9 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g10_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g10_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g10_h2 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g10_h3 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g11_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g11_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C48.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C48 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 17 theorems, 47111 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_2_g11_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g11_h3 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g12_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g12_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g12_h2 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g13_h0 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g13_h1 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g14 : ∀ b2 ∈ ([(2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g15_h0 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g15_h1 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g16_h0 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g16_h1 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g17_h0 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g17_h1 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g18 : ∀ b2 ∈ ([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_2_g19 : ∀ b2 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C49.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C49 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 17 theorems, 49405 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_3_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g3 : ∀ b2 ∈ ([(0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g4_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g4_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g4_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g4_h3 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g5_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g5_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g5_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g5_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g6_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g6_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g7 : ∀ b2 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C50.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C50 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 20 theorems, 47393 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_3_g8_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g8_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g8_h2 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g9_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g9_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g9_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g10_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g10_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g11 : ∀ b2 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g12_h0 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g12_h1 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g13_h0 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g13_h1 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g14 : ∀ b2 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_3_g15 : ∀ b2 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g2 : ∀ b2 ∈ ([(0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g3_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C51.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C51 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 17 theorems, 48657 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_2_4_g3_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g4_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g4_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g5 : ∀ b2 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g6_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g6_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g7 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g8 : ∀ b2 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_4_g9 : ∀ b2 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_5_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, b3, (6 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_5_g1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, b3, (6 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_5_g2 : ∀ b2 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, b3, (6 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_5_g3 : ∀ b2 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, b3, (6 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_5_g4 : ∀ b2 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, b3, (6 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_2_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 6) : ℕ × ℕ), b2, b3, (6 - ((2, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C52.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C52 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 15 theorems, 49649 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_3_0_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g4_h0 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g4_h1 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g5 : ∀ b2 ∈ ([(0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g6_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g6_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g7_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g7_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g7_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C53.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C53 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 18 theorems, 49872 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_3_0_g8_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g8_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g8_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g9_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g9_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g9_h2 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g10_h0 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g10_h1 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g11 : ∀ b2 ∈ ([(1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g12_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g12_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g13_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g13_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g14_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g14_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g15_h0 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g15_h1 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g16 : ∀ b2 ∈ ([(2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C54.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C54 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 18 theorems, 48599 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_3_0_g17 : ∀ b2 ∈ ([(3, 0), (3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g18 : ∀ b2 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_0_g19 : ∀ b2 ∈ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g1_h3 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g2_h3 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g3_h2 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g5 : ∀ b2 ∈ ([(0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g6_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C55.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C55 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 17 theorems, 49864 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_3_1_g6_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g6_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g7_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g7_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g7_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g7_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g8_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g8_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g8_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g8_h3 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g9_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g9_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g9_h2 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g10 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g11 : ∀ b2 ∈ ([(1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g12_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g12_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C56.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C56 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 19 theorems, 49097 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_3_1_g13_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g13_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g13_h2 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g14_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g14_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g15_h0 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g15_h1 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g16 : ∀ b2 ∈ ([(2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g17 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g18 : ∀ b2 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_1_g19 : ∀ b2 ∈ ([(6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g1_h3 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g2_h2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C57.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C57 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 19 theorems, 49951 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_3_2_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g4 : ∀ b2 ∈ ([(0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g5_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g5_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g5_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g6_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g6_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g6_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g6_h3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g7_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g7_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g7_h2 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g8_h0 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g8_h1 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g9 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g10_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g10_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g11_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C58.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C58 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 21 theorems, 49589 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_3_2_g11_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g12_h0 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g12_h1 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g13 : ∀ b2 ∈ ([(2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g14 : ∀ b2 ∈ ([(3, 0), (3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_2_g15 : ∀ b2 ∈ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g3 : ∀ b2 ∈ ([(0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g4_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g4_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g4_h2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g5_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g5_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g5_h2 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g6_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g6_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C59.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C59 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 18 theorems, 47251 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_3_3_g7 : ∀ b2 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g8_h0 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g8_h1 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g9_h0 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g9_h1 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g10 : ∀ b2 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_3_g11 : ∀ b2 ∈ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_4_g0 : ∀ b2 ∈ ([(0, 0), (0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, b3, (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_4_g1 : ∀ b2 ∈ ([(0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, b3, (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_4_g2_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, b3, (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_4_g2_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, b3, (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_4_g3 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, b3, (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_4_g4 : ∀ b2 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, b3, (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_4_g5 : ∀ b2 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, b3, (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_5_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 5) : ℕ × ℕ), b2, b3, (6 - ((3, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_5_g1 : ∀ b2 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 5) : ℕ × ℕ), b2, b3, (6 - ((3, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_3_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 6) : ℕ × ℕ), b2, b3, (6 - ((3, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C60.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C60 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 16 theorems, 46755 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_4_0_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g5 : ∀ b2 ∈ ([(0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g6 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g7_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g7_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g8_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g8_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g9 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g10 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g11 : ∀ b2 ∈ ([(2, 0), (2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C61.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C61 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 18 theorems, 49026 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_4_0_g12 : ∀ b2 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_0_g13 : ∀ b2 ∈ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g1_h2 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g3_h0 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g3_h1 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g4 : ∀ b2 ∈ ([(0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g5_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g5_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g6_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g6_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g7_h0 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g7_h1 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g8 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C62.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C62 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 19 theorems, 48642 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_4_1_g9 : ∀ b2 ∈ ([(1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g10 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g11 : ∀ b2 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_1_g12 : ∀ b2 ∈ ([(6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_2_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_2_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_2_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_2_g2_h0 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_2_g2_h1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_2_g3 : ∀ b2 ∈ ([(0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_2_g4_h0 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_2_g4_h1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_2_g5_h0 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_2_g5_h1 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_2_g6 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_2_g7 : ∀ b2 ∈ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_2_g8 : ∀ b2 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_2_g9 : ∀ b2 ∈ ([(5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_3_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, b3, (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C63.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C63 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 15 theorems, 46898 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_4_3_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)),
    ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, b3, (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_3_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, b3, (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_3_g2 : ∀ b2 ∈ ([(0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, b3, (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_3_g3 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, b3, (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_3_g4 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, b3, (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_3_g5 : ∀ b2 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, b3, (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_3_g6 : ∀ b2 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, b3, (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_4_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 4) : ℕ × ℕ), b2, b3, (6 - ((4, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_4_g1 : ∀ b2 ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 4) : ℕ × ℕ), b2, b3, (6 - ((4, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_4_g2 : ∀ b2 ∈ ([(1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 4) : ℕ × ℕ), b2, b3, (6 - ((4, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 5) : ℕ × ℕ), b2, b3, (6 - ((4, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_4_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 6) : ℕ × ℕ), b2, b3, (6 - ((4, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_0_g0 : ∀ b2 ∈ ([(0, 0), (0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 0) : ℕ × ℕ), b2, b3, (6 - ((5, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_0_g1 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 0) : ℕ × ℕ), b2, b3, (6 - ((5, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_0_g2 : ∀ b2 ∈ ([(0, 3), (0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 0) : ℕ × ℕ), b2, b3, (6 - ((5, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C64.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C64 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 18 theorems, 49998 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_5_0_g3 : ∀ b2 ∈ ([(0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 0) : ℕ × ℕ), b2, b3, (6 - ((5, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_0_g4 : ∀ b2 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 0) : ℕ × ℕ), b2, b3, (6 - ((5, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_0_g5 : ∀ b2 ∈ ([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 0) : ℕ × ℕ), b2, b3, (6 - ((5, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_1_g0 : ∀ b2 ∈ ([(0, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 1) : ℕ × ℕ), b2, b3, (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_1_g1_h0 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)),
    ((5, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 1) : ℕ × ℕ), b2, b3, (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_1_g1_h1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)),
    ((5, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 1) : ℕ × ℕ), b2, b3, (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_1_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 1) : ℕ × ℕ), b2, b3, (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_1_g3 : ∀ b2 ∈ ([(0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 1) : ℕ × ℕ), b2, b3, (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_1_g4 : ∀ b2 ∈ ([(1, 0), (1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 1) : ℕ × ℕ), b2, b3, (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_1_g5 : ∀ b2 ∈ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 1) : ℕ × ℕ), b2, b3, (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_1_g6 : ∀ b2 ∈ ([(6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 1) : ℕ × ℕ), b2, b3, (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_2_g0 : ∀ b2 ∈ ([(0, 0), (0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 2) : ℕ × ℕ), b2, b3, (6 - ((5, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_2_g1 : ∀ b2 ∈ ([(0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 2) : ℕ × ℕ), b2, b3, (6 - ((5, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_2_g2 : ∀ b2 ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 2) : ℕ × ℕ), b2, b3, (6 - ((5, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_2_g3 : ∀ b2 ∈ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 2) : ℕ × ℕ), b2, b3, (6 - ((5, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_3_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 3) : ℕ × ℕ), b2, b3, (6 - ((5, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_3_g1 : ∀ b2 ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 3) : ℕ × ℕ), b2, b3, (6 - ((5, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 4) : ℕ × ℕ), b2, b3, (6 - ((5, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4C65.lean <==
/- A36W.TGCert3N6_6_6_l2_r4C65 (namespace A36W.TGCert3.N6_6_6_l2_r4): sigOK4 chunk theorems, 11 theorems, 28133 chainQ child terms (+1 per quantifier cell); each `decide +kernel` theorem has at most 4000 terms. -/
import A36W.TGCert3N6_6_6_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_5_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 5) : ℕ × ℕ), b2, b3, (6 - ((5, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_5_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 6) : ℕ × ℕ), b2, b3, (6 - ((5, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_6_0_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((6, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((6, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((6, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((6, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 0) : ℕ × ℕ), b2, b3, (6 - ((6, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_6_0_g1 : ∀ b2 ∈ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((6, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((6, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((6, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((6, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 0) : ℕ × ℕ), b2, b3, (6 - ((6, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_6_1_g0 : ∀ b2 ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((6, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((6, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((6, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((6, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 1) : ℕ × ℕ), b2, b3, (6 - ((6, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_6_1_g1 : ∀ b2 ∈ ([(4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((6, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((6, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((6, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((6, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 1) : ℕ × ℕ), b2, b3, (6 - ((6, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_6_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((6, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((6, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((6, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((6, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 2) : ℕ × ℕ), b2, b3, (6 - ((6, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_6_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((6, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((6, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((6, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((6, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 3) : ℕ × ℕ), b2, b3, (6 - ((6, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_6_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((6, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((6, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((6, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((6, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 4) : ℕ × ℕ), b2, b3, (6 - ((6, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_6_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((6, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((6, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((6, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((6, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 5) : ℕ × ℕ), b2, b3, (6 - ((6, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

theorem S4_6_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((6, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((6, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((6, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((6, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 6) : ℕ × ℕ), b2, b3, (6 - ((6, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB := by decide +kernel

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4Data.lean <==
/-
A36W.TGCert3N6_6_6_l2_r4Data (namespace A36W.TGCert3.N6_6_6_l2_r4): certificate data for the predrawn cell (n_A, n_B, k) = (6, 6, 6), λ = 2, r = 4 (TGCERT3C, gen_na4.py; every literal is re-checked by the kernel). -/

import A36W.TGCert3NA4



set_option autoImplicit false



namespace A36W.TGCert3.N6_6_6_l2_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K6(c) dual point q̂ (the predrawn optimum, rounded). -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (992839700959846131947889227894752469 / 10000000000000000000000000000000000000000 : ℚ) else
  if w = 1 then (7820923441575185319622418924108979461 / 1000000000000000000000000000000000000000 : ℚ) else
  if w = 2 then (121719865984156483915984206375101269717 / 1250000000000000000000000000000000000000 : ℚ) else
  if w = 3 then (3356983614335430096146956560797002817423 / 10000000000000000000000000000000000000000 : ℚ) else
  if w = 4 then (22744333297736580609540603891126820921 / 62500000000000000000000000000000000000 : ℚ) else
  if w = 5 then (1102621354082535860108906795021416809883 / 10000000000000000000000000000000000000000 : ℚ) else
  (55345506324495813262804009990617580423 / 10000000000000000000000000000000000000000 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 24). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (1137695424142764315719095159054817 / 10000000000000000000000000000000000 : ℚ) else
  if w = 1 then (11930938340680433969940666480453 / 500000000000000000000000000000000 : ℚ) else
  if w = 2 then (34768103795674964631164012164731 / 1250000000000000000000000000000000 : ℚ) else
  if w = 3 then (293457291332188174600742579279083 / 5000000000000000000000000000000000 : ℚ) else
  if w = 4 then (59864228785624268337505678112631 / 625000000000000000000000000000000 : ℚ) else
  if w = 5 then (1503926536648760762368574105941619 / 10000000000000000000000000000000000 : ℚ) else
  (2518710994529234977729023312923761 / 10000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the predrawn hull point (Taylor order 24). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (56884771207138215785954757952741 / 500000000000000000000000000000000 : ℚ) else
  if w = 1 then (238618766813608679398813329609063 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (278144830365399717049312097317851 / 10000000000000000000000000000000000 : ℚ) else
  if w = 3 then (586914582664376349201485158558169 / 10000000000000000000000000000000000 : ℚ) else
  if w = 4 then (957827660569988293400090849802099 / 10000000000000000000000000000000000 : ℚ) else
  if w = 5 then (751963268324380381184287052970811 / 5000000000000000000000000000000000 : ℚ) else
  (629677748632308744432255828230941 / 2500000000000000000000000000000000 : ℚ)

/-- An upper bound on max_(σ ∈ Σ_4) Σ_w P_w q_w(σ)/q̂_w. -/
def BB : ℚ := (999999999999999999999999999999999999999845623 / 1000000000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (4165466520419839773659555551909 / 50000000000000000000000000000000 : ℚ)
def UU : ℚ := (8330933040839679547319111103819 / 100000000000000000000000000000000 : ℚ)

/-- The 2 composition sequences σ_i ∈ Σ_4 spanning the predrawn optimum. -/
def sig : Fin 2 → List (ℕ × ℕ) := ![[(2, 5), (3, 0), (0, 1), (1, 0)], [(3, 4), (2, 1), (0, 1), (1, 0)]]

/-- Exact convex weights on them. -/
def th : Fin 2 → ℚ := ![(220379341679151776384934191565912268443164273 / 1000000000000000000000000000000000000000000000 : ℚ), (779620658320848223615065808434087731556835727 / 1000000000000000000000000000000000000000000000 : ℚ)]


end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J0.lean <==
/- A36W.TGCert3N6_6_6_l2_r4J0 (namespace A36W.TGCert3.N6_6_6_l2_r4): the per-b1 combinations for b1 = (0, y): chunk theorems over list pieces joined by `forall_mem_append_of`, with coverage decides over the full ranges. -/
import A36W.TGCert3N6_6_6_l2_r4C00
import A36W.TGCert3N6_6_6_l2_r4C05
import A36W.TGCert3N6_6_6_l2_r4C06
import A36W.TGCert3N6_6_6_l2_r4C07
import A36W.TGCert3N6_6_6_l2_r4C08
import A36W.TGCert3N6_6_6_l2_r4C09
import A36W.TGCert3N6_6_6_l2_r4C10
import A36W.TGCert3N6_6_6_l2_r4C11
import A36W.TGCert3N6_6_6_l2_r4C12
import A36W.TGCert3N6_6_6_l2_r4C13
import A36W.TGCert3N6_6_6_l2_r4C14
import A36W.TGCert3N6_6_6_l2_r4C15
import A36W.TGCert3N6_6_6_l2_r4C16
import A36W.TGCert3N6_6_6_l2_r4C17
import A36W.TGCert3N6_6_6_l2_r4C18

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_0_1_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ (([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4)] : List (ℕ × ℕ)) ++ ([(4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_0_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_0_1_g0 (forall_mem_append_of S3_0_1_g1 S3_0_1_g2)) b2 (S3_0_1_cov b2 hb2)

theorem S3_0_2_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ (([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0)] : List (ℕ × ℕ)) ++ ([(5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_0_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_0_2_g0 (forall_mem_append_of S3_0_2_g1 S3_0_2_g2)) b2 (S3_0_2_cov b2 hb2)

theorem S3_0_3_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1)] : List (ℕ × ℕ)) ++ ([(6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_0_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_0_3_g0 (forall_mem_append_of S3_0_3_g1 S3_0_3_g2)) b2 (S3_0_3_cov b2 hb2)

theorem S3_0_4_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0)] : List (ℕ × ℕ)) ++ ([(5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_0_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_0_4_g0 S3_0_4_g1) b2 (S3_0_4_cov b2 hb2)

theorem S4_0_1_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ))) ++ (([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1)] : List (ℕ × ℕ)) ++ ([(5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_1_g1_h0 b2 hb2) (S4_0_1_g1_h1 b2 hb2)) (forall_mem_append_of (S4_0_1_g1_h2 b2 hb2) (S4_0_1_g1_h3 b2 hb2))) b3 (S4_0_1_g1_cov b3 hb3)

theorem S4_0_1_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g2_h0 b2 hb2) (forall_mem_append_of (S4_0_1_g2_h1 b2 hb2) (S4_0_1_g2_h2 b2 hb2))) b3 (S4_0_1_g2_cov b3 hb3)

theorem S4_0_1_g3_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_1_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g3_h0 b2 hb2) (S4_0_1_g3_h1 b2 hb2)) b3 (S4_0_1_g3_cov b3 hb3)

theorem S4_0_1_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ))) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)) ++ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g6 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_1_g6_h0 b2 hb2) (S4_0_1_g6_h1 b2 hb2)) (forall_mem_append_of (S4_0_1_g6_h2 b2 hb2) (S4_0_1_g6_h3 b2 hb2))) b3 (S4_0_1_g6_cov b3 hb3)

theorem S4_0_1_g7_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ))) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)) ++ (([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)) ++ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_0_1_g7 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_1_g7_h0 b2 hb2) (S4_0_1_g7_h1 b2 hb2)) (forall_mem_append_of (S4_0_1_g7_h2 b2 hb2) (forall_mem_append_of (S4_0_1_g7_h3 b2 hb2) (S4_0_1_g7_h4 b2 hb2)))) b3 (S4_0_1_g7_cov b3 hb3)

theorem S4_0_1_g8_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ))) ++ (([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ (([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1)] : List (ℕ × ℕ)) ++ ([(5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_0_1_g8 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_1_g8_h0 b2 hb2) (S4_0_1_g8_h1 b2 hb2)) (forall_mem_append_of (S4_0_1_g8_h2 b2 hb2) (forall_mem_append_of (S4_0_1_g8_h3 b2 hb2) (S4_0_1_g8_h4 b2 hb2)))) b3 (S4_0_1_g8_cov b3 hb3)

theorem S4_0_1_g9_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g9 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g9_h0 b2 hb2) (forall_mem_append_of (S4_0_1_g9_h1 b2 hb2) (S4_0_1_g9_h2 b2 hb2))) b3 (S4_0_1_g9_cov b3 hb3)

theorem S4_0_1_g10_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_1_g10 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g10_h0 b2 hb2) (S4_0_1_g10_h1 b2 hb2)) b3 (S4_0_1_g10_cov b3 hb3)

theorem S4_0_1_g12_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ))) ++ (([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g12 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_1_g12_h0 b2 hb2) (S4_0_1_g12_h1 b2 hb2)) (forall_mem_append_of (S4_0_1_g12_h2 b2 hb2) (S4_0_1_g12_h3 b2 hb2))) b3 (S4_0_1_g12_cov b3 hb3)

theorem S4_0_1_g13_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ (([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_0_1_g13 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_1_g13_h0 b2 hb2) (S4_0_1_g13_h1 b2 hb2)) (forall_mem_append_of (S4_0_1_g13_h2 b2 hb2) (forall_mem_append_of (S4_0_1_g13_h3 b2 hb2) (S4_0_1_g13_h4 b2 hb2)))) b3 (S4_0_1_g13_cov b3 hb3)

theorem S4_0_1_g14_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_0_1_g14 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_1_g14_h0 b2 hb2) (S4_0_1_g14_h1 b2 hb2)) (forall_mem_append_of (S4_0_1_g14_h2 b2 hb2) (forall_mem_append_of (S4_0_1_g14_h3 b2 hb2) (S4_0_1_g14_h4 b2 hb2)))) b3 (S4_0_1_g14_cov b3 hb3)

theorem S4_0_1_g15_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g15 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g15_h0 b2 hb2) (forall_mem_append_of (S4_0_1_g15_h1 b2 hb2) (S4_0_1_g15_h2 b2 hb2))) b3 (S4_0_1_g15_cov b3 hb3)

theorem S4_0_1_g16_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_1_g16 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g16_h0 b2 hb2) (S4_0_1_g16_h1 b2 hb2)) b3 (S4_0_1_g16_cov b3 hb3)

theorem S4_0_1_g18_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ (([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g18 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g18_h0 b2 hb2) (forall_mem_append_of (S4_0_1_g18_h1 b2 hb2) (S4_0_1_g18_h2 b2 hb2))) b3 (S4_0_1_g18_cov b3 hb3)

theorem S4_0_1_g19_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g19 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_1_g19_h0 b2 hb2) (S4_0_1_g19_h1 b2 hb2)) (forall_mem_append_of (S4_0_1_g19_h2 b2 hb2) (S4_0_1_g19_h3 b2 hb2))) b3 (S4_0_1_g19_cov b3 hb3)

theorem S4_0_1_g20_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g20 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_1_g20_h0 b2 hb2) (S4_0_1_g20_h1 b2 hb2)) (forall_mem_append_of (S4_0_1_g20_h2 b2 hb2) (S4_0_1_g20_h3 b2 hb2))) b3 (S4_0_1_g20_cov b3 hb3)

theorem S4_0_1_g21_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_1_g21 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g21_h0 b2 hb2) (S4_0_1_g21_h1 b2 hb2)) b3 (S4_0_1_g21_cov b3 hb3)

theorem S4_0_1_g24_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_1_g24 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g24_h0 b2 hb2) (S4_0_1_g24_h1 b2 hb2)) b3 (S4_0_1_g24_cov b3 hb3)

theorem S4_0_1_g25_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_1_g25 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g25_h0 b2 hb2) (forall_mem_append_of (S4_0_1_g25_h1 b2 hb2) (S4_0_1_g25_h2 b2 hb2))) b3 (S4_0_1_g25_cov b3 hb3)

theorem S4_0_1_g26_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_1_g26 : ∀ b2 ∈ ([(4, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g26_h0 b2 hb2) (S4_0_1_g26_h1 b2 hb2)) b3 (S4_0_1_g26_cov b3 hb3)

theorem S4_0_1_g27_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_1_g27 : ∀ b2 ∈ ([(4, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_1_g27_h0 b2 hb2) (S4_0_1_g27_h1 b2 hb2)) b3 (S4_0_1_g27_cov b3 hb3)

theorem S4_0_1_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (((((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ ([(0, 3)] : List (ℕ × ℕ)))) ++ ((([(0, 4)] : List (ℕ × ℕ)) ++ ([(0, 5), (0, 6)] : List (ℕ × ℕ))) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ))))) ++ (((([(1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3)] : List (ℕ × ℕ))) ++ (([(1, 4)] : List (ℕ × ℕ)) ++ ([(1, 5), (1, 6)] : List (ℕ × ℕ)))) ++ ((([(2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2)] : List (ℕ × ℕ)) ++ (([(2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4)] : List (ℕ × ℕ))))))) ++ ((((([(2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0)] : List (ℕ × ℕ))) ++ (([(3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2)] : List (ℕ × ℕ)))) ++ ((([(3, 3)] : List (ℕ × ℕ)) ++ ([(3, 4)] : List (ℕ × ℕ))) ++ (([(3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(4, 0)] : List (ℕ × ℕ))))) ++ (((([(4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2)] : List (ℕ × ℕ))) ++ (([(4, 3)] : List (ℕ × ℕ)) ++ ([(4, 4), (4, 5), (4, 6)] : List (ℕ × ℕ)))) ++ ((([(5, 0)] : List (ℕ × ℕ)) ++ ([(5, 1)] : List (ℕ × ℕ))) ++ (([(5, 2)] : List (ℕ × ℕ)) ++ (([(5, 3), (5, 4), (5, 5), (5, 6)] : List (ℕ × ℕ)) ++ ([(6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))))))) := by decide +kernel

theorem S4_0_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 1) : ℕ × ℕ), b2, b3, (6 - ((0, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_1_g0 S4_0_1_g1) (forall_mem_append_of S4_0_1_g2 S4_0_1_g3)) (forall_mem_append_of (forall_mem_append_of S4_0_1_g4 S4_0_1_g5) (forall_mem_append_of S4_0_1_g6 S4_0_1_g7))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_1_g8 S4_0_1_g9) (forall_mem_append_of S4_0_1_g10 S4_0_1_g11)) (forall_mem_append_of (forall_mem_append_of S4_0_1_g12 S4_0_1_g13) (forall_mem_append_of S4_0_1_g14 (forall_mem_append_of S4_0_1_g15 S4_0_1_g16))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_1_g17 S4_0_1_g18) (forall_mem_append_of S4_0_1_g19 S4_0_1_g20)) (forall_mem_append_of (forall_mem_append_of S4_0_1_g21 S4_0_1_g22) (forall_mem_append_of S4_0_1_g23 S4_0_1_g24))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_1_g25 S4_0_1_g26) (forall_mem_append_of S4_0_1_g27 S4_0_1_g28)) (forall_mem_append_of (forall_mem_append_of S4_0_1_g29 S4_0_1_g30) (forall_mem_append_of S4_0_1_g31 (forall_mem_append_of S4_0_1_g32 S4_0_1_g33)))))) b2 (S4_0_1_cov b2 hb2)

theorem S4_0_2_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g1_h0 b2 hb2) (forall_mem_append_of (S4_0_2_g1_h1 b2 hb2) (S4_0_2_g1_h2 b2 hb2))) b3 (S4_0_2_g1_cov b3 hb3)

theorem S4_0_2_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ (([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1)] : List (ℕ × ℕ)) ++ ([(5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g2_h0 b2 hb2) (forall_mem_append_of (S4_0_2_g2_h1 b2 hb2) (S4_0_2_g2_h2 b2 hb2))) b3 (S4_0_2_g2_cov b3 hb3)

theorem S4_0_2_g3_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6)] : List (ℕ × ℕ)) ++ ([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_2_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g3_h0 b2 hb2) (S4_0_2_g3_h1 b2 hb2)) b3 (S4_0_2_g3_cov b3 hb3)

theorem S4_0_2_g5_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ))) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)) ++ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g5 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_2_g5_h0 b2 hb2) (S4_0_2_g5_h1 b2 hb2)) (forall_mem_append_of (S4_0_2_g5_h2 b2 hb2) (S4_0_2_g5_h3 b2 hb2))) b3 (S4_0_2_g5_cov b3 hb3)

theorem S4_0_2_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ))) ++ (([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ (([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1)] : List (ℕ × ℕ)) ++ ([(5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_0_2_g6 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_2_g6_h0 b2 hb2) (S4_0_2_g6_h1 b2 hb2)) (forall_mem_append_of (S4_0_2_g6_h2 b2 hb2) (forall_mem_append_of (S4_0_2_g6_h3 b2 hb2) (S4_0_2_g6_h4 b2 hb2)))) b3 (S4_0_2_g6_cov b3 hb3)

theorem S4_0_2_g7_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ))) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0)] : List (ℕ × ℕ)) ++ ([(5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g7 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_2_g7_h0 b2 hb2) (S4_0_2_g7_h1 b2 hb2)) (forall_mem_append_of (S4_0_2_g7_h2 b2 hb2) (S4_0_2_g7_h3 b2 hb2))) b3 (S4_0_2_g7_cov b3 hb3)

theorem S4_0_2_g8_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_2_g8 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g8_h0 b2 hb2) (S4_0_2_g8_h1 b2 hb2)) b3 (S4_0_2_g8_cov b3 hb3)

theorem S4_0_2_g10_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ))) ++ (([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g10 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_2_g10_h0 b2 hb2) (S4_0_2_g10_h1 b2 hb2)) (forall_mem_append_of (S4_0_2_g10_h2 b2 hb2) (S4_0_2_g10_h3 b2 hb2))) b3 (S4_0_2_g10_cov b3 hb3)

theorem S4_0_2_g11_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_0_2_g11 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_2_g11_h0 b2 hb2) (S4_0_2_g11_h1 b2 hb2)) (forall_mem_append_of (S4_0_2_g11_h2 b2 hb2) (forall_mem_append_of (S4_0_2_g11_h3 b2 hb2) (S4_0_2_g11_h4 b2 hb2)))) b3 (S4_0_2_g11_cov b3 hb3)

theorem S4_0_2_g12_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g12 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g12_h0 b2 hb2) (forall_mem_append_of (S4_0_2_g12_h1 b2 hb2) (S4_0_2_g12_h2 b2 hb2))) b3 (S4_0_2_g12_cov b3 hb3)

theorem S4_0_2_g13_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_2_g13 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g13_h0 b2 hb2) (S4_0_2_g13_h1 b2 hb2)) b3 (S4_0_2_g13_cov b3 hb3)

theorem S4_0_2_g15_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g15 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g15_h0 b2 hb2) (forall_mem_append_of (S4_0_2_g15_h1 b2 hb2) (S4_0_2_g15_h2 b2 hb2))) b3 (S4_0_2_g15_cov b3 hb3)

theorem S4_0_2_g16_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g16 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_0_2_g16_h0 b2 hb2) (S4_0_2_g16_h1 b2 hb2)) (forall_mem_append_of (S4_0_2_g16_h2 b2 hb2) (S4_0_2_g16_h3 b2 hb2))) b3 (S4_0_2_g16_cov b3 hb3)

theorem S4_0_2_g17_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_2_g17 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g17_h0 b2 hb2) (forall_mem_append_of (S4_0_2_g17_h1 b2 hb2) (S4_0_2_g17_h2 b2 hb2))) b3 (S4_0_2_g17_cov b3 hb3)

theorem S4_0_2_g18_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_2_g18 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g18_h0 b2 hb2) (S4_0_2_g18_h1 b2 hb2)) b3 (S4_0_2_g18_cov b3 hb3)

theorem S4_0_2_g20_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_2_g20 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g20_h0 b2 hb2) (S4_0_2_g20_h1 b2 hb2)) b3 (S4_0_2_g20_cov b3 hb3)

theorem S4_0_2_g21_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_2_g21 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g21_h0 b2 hb2) (S4_0_2_g21_h1 b2 hb2)) b3 (S4_0_2_g21_cov b3 hb3)

theorem S4_0_2_g22_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_2_g22 : ∀ b2 ∈ ([(4, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_2_g22_h0 b2 hb2) (S4_0_2_g22_h1 b2 hb2)) b3 (S4_0_2_g22_cov b3 hb3)

theorem S4_0_2_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2)] : List (ℕ × ℕ)))) ++ ((([(0, 3)] : List (ℕ × ℕ)) ++ ([(0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ))) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ))))) ++ ((([(1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)))) ++ ((([(2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3)] : List (ℕ × ℕ)))))) ++ (((([(2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ (([(3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1)] : List (ℕ × ℕ)))) ++ ((([(3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3)] : List (ℕ × ℕ))) ++ (([(3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(4, 0)] : List (ℕ × ℕ))))) ++ ((([(4, 1)] : List (ℕ × ℕ)) ++ (([(4, 2)] : List (ℕ × ℕ)) ++ ([(4, 3), (4, 4), (4, 5), (4, 6)] : List (ℕ × ℕ)))) ++ ((([(5, 0)] : List (ℕ × ℕ)) ++ ([(5, 1)] : List (ℕ × ℕ))) ++ (([(5, 2), (5, 3), (5, 4), (5, 5), (5, 6)] : List (ℕ × ℕ)) ++ ([(6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_0_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 2) : ℕ × ℕ), b2, b3, (6 - ((0, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_2_g0 (forall_mem_append_of S4_0_2_g1 S4_0_2_g2)) (forall_mem_append_of (forall_mem_append_of S4_0_2_g3 S4_0_2_g4) (forall_mem_append_of S4_0_2_g5 S4_0_2_g6))) (forall_mem_append_of (forall_mem_append_of S4_0_2_g7 (forall_mem_append_of S4_0_2_g8 S4_0_2_g9)) (forall_mem_append_of (forall_mem_append_of S4_0_2_g10 S4_0_2_g11) (forall_mem_append_of S4_0_2_g12 S4_0_2_g13)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_2_g14 (forall_mem_append_of S4_0_2_g15 S4_0_2_g16)) (forall_mem_append_of (forall_mem_append_of S4_0_2_g17 S4_0_2_g18) (forall_mem_append_of S4_0_2_g19 S4_0_2_g20))) (forall_mem_append_of (forall_mem_append_of S4_0_2_g21 (forall_mem_append_of S4_0_2_g22 S4_0_2_g23)) (forall_mem_append_of (forall_mem_append_of S4_0_2_g24 S4_0_2_g25) (forall_mem_append_of S4_0_2_g26 S4_0_2_g27))))) b2 (S4_0_2_cov b2 hb2)

theorem S4_0_3_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_3_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g1_h0 b2 hb2) (S4_0_3_g1_h1 b2 hb2)) b3 (S4_0_3_g1_cov b3 hb3)

theorem S4_0_3_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6)] : List (ℕ × ℕ)) ++ ([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_3_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g2_h0 b2 hb2) (S4_0_3_g2_h1 b2 hb2)) b3 (S4_0_3_g2_cov b3 hb3)

theorem S4_0_3_g4_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_3_g4 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g4_h0 b2 hb2) (forall_mem_append_of (S4_0_3_g4_h1 b2 hb2) (S4_0_3_g4_h2 b2 hb2))) b3 (S4_0_3_g4_cov b3 hb3)

theorem S4_0_3_g5_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5)] : List (ℕ × ℕ)) ++ ([(3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_3_g5 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g5_h0 b2 hb2) (forall_mem_append_of (S4_0_3_g5_h1 b2 hb2) (S4_0_3_g5_h2 b2 hb2))) b3 (S4_0_3_g5_cov b3 hb3)

theorem S4_0_3_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_3_g6 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g6_h0 b2 hb2) (S4_0_3_g6_h1 b2 hb2)) b3 (S4_0_3_g6_cov b3 hb3)

theorem S4_0_3_g8_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_3_g8 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g8_h0 b2 hb2) (forall_mem_append_of (S4_0_3_g8_h1 b2 hb2) (S4_0_3_g8_h2 b2 hb2))) b3 (S4_0_3_g8_cov b3 hb3)

theorem S4_0_3_g9_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_0_3_g9 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g9_h0 b2 hb2) (forall_mem_append_of (S4_0_3_g9_h1 b2 hb2) (S4_0_3_g9_h2 b2 hb2))) b3 (S4_0_3_g9_cov b3 hb3)

theorem S4_0_3_g10_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_3_g10 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g10_h0 b2 hb2) (S4_0_3_g10_h1 b2 hb2)) b3 (S4_0_3_g10_cov b3 hb3)

theorem S4_0_3_g12_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_3_g12 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g12_h0 b2 hb2) (S4_0_3_g12_h1 b2 hb2)) b3 (S4_0_3_g12_cov b3 hb3)

theorem S4_0_3_g13_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_3_g13 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g13_h0 b2 hb2) (S4_0_3_g13_h1 b2 hb2)) b3 (S4_0_3_g13_cov b3 hb3)

theorem S4_0_3_g14_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_3_g14 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g14_h0 b2 hb2) (S4_0_3_g14_h1 b2 hb2)) b3 (S4_0_3_g14_cov b3 hb3)

theorem S4_0_3_g16_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_3_g16 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g16_h0 b2 hb2) (S4_0_3_g16_h1 b2 hb2)) b3 (S4_0_3_g16_cov b3 hb3)

theorem S4_0_3_g17_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_3_g17 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_3_g17_h0 b2 hb2) (S4_0_3_g17_h1 b2 hb2)) b3 (S4_0_3_g17_cov b3 hb3)

theorem S4_0_3_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ (([(0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ))))) ++ ((([(1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)))) ++ (([(2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2)] : List (ℕ × ℕ)))))) ++ (((([(2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0)] : List (ℕ × ℕ))) ++ (([(3, 1)] : List (ℕ × ℕ)) ++ (([(3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ))))) ++ ((([(4, 0)] : List (ℕ × ℕ)) ++ (([(4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6)] : List (ℕ × ℕ)))) ++ (([(5, 0)] : List (ℕ × ℕ)) ++ (([(5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0)] : List (ℕ × ℕ)) ++ ([(6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_0_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 3) : ℕ × ℕ), b2, b3, (6 - ((0, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_3_g0 S4_0_3_g1) (forall_mem_append_of S4_0_3_g2 (forall_mem_append_of S4_0_3_g3 S4_0_3_g4))) (forall_mem_append_of (forall_mem_append_of S4_0_3_g5 (forall_mem_append_of S4_0_3_g6 S4_0_3_g7)) (forall_mem_append_of S4_0_3_g8 (forall_mem_append_of S4_0_3_g9 S4_0_3_g10)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_3_g11 S4_0_3_g12) (forall_mem_append_of S4_0_3_g13 (forall_mem_append_of S4_0_3_g14 S4_0_3_g15))) (forall_mem_append_of (forall_mem_append_of S4_0_3_g16 (forall_mem_append_of S4_0_3_g17 S4_0_3_g18)) (forall_mem_append_of S4_0_3_g19 (forall_mem_append_of S4_0_3_g20 S4_0_3_g21))))) b2 (S4_0_3_cov b2 hb2)

theorem S4_0_4_g3_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_4_g3 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_4_g3_h0 b2 hb2) (S4_0_4_g3_h1 b2 hb2)) b3 (S4_0_4_g3_cov b3 hb3)

theorem S4_0_4_g4_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_4_g4 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_4_g4_h0 b2 hb2) (S4_0_4_g4_h1 b2 hb2)) b3 (S4_0_4_g4_cov b3 hb3)

theorem S4_0_4_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_4_g6 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_4_g6_h0 b2 hb2) (S4_0_4_g6_h1 b2 hb2)) b3 (S4_0_4_g6_cov b3 hb3)

theorem S4_0_4_g7_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_4_g7 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_4_g7_h0 b2 hb2) (S4_0_4_g7_h1 b2 hb2)) b3 (S4_0_4_g7_cov b3 hb3)

theorem S4_0_4_g9_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_4_g9 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_0_4_g9_h0 b2 hb2) (S4_0_4_g9_h1 b2 hb2)) b3 (S4_0_4_g9_cov b3 hb3)

theorem S4_0_4_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)))) ++ ((([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ))) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0)] : List (ℕ × ℕ))))) ++ (((([(2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ))) ++ (([(3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1)] : List (ℕ × ℕ)))) ++ ((([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(4, 0)] : List (ℕ × ℕ))) ++ (([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6)] : List (ℕ × ℕ)) ++ ([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem S4_0_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 4) : ℕ × ℕ), b2, b3, (6 - ((0, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_4_g0 (forall_mem_append_of S4_0_4_g1 S4_0_4_g2)) (forall_mem_append_of (forall_mem_append_of S4_0_4_g3 S4_0_4_g4) (forall_mem_append_of S4_0_4_g5 S4_0_4_g6))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_0_4_g7 S4_0_4_g8) (forall_mem_append_of S4_0_4_g9 S4_0_4_g10)) (forall_mem_append_of (forall_mem_append_of S4_0_4_g11 S4_0_4_g12) (forall_mem_append_of S4_0_4_g13 S4_0_4_g14)))) b2 (S4_0_4_cov b2 hb2)

theorem S4_0_5_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)))) ++ ((([(2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ))) ++ (([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2)] : List (ℕ × ℕ)) ++ ([(5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_0_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 5) : ℕ × ℕ), b2, b3, (6 - ((0, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of S4_0_5_g0 (forall_mem_append_of S4_0_5_g1 S4_0_5_g2)) (forall_mem_append_of (forall_mem_append_of S4_0_5_g3 S4_0_5_g4) (forall_mem_append_of S4_0_5_g5 S4_0_5_g6))) b2 (S4_0_5_cov b2 hb2)

theorem S4_0_6_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_0_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((0, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((0, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((0, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((0, 6) : ℕ × ℕ), b2, b3, (6 - ((0, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((0, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S4_0_6_g0 S4_0_6_g1) b2 (S4_0_6_cov b2 hb2)

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J1.lean <==
/- A36W.TGCert3N6_6_6_l2_r4J1 (namespace A36W.TGCert3.N6_6_6_l2_r4): the per-b1 combinations for b1 = (1, y): chunk theorems over list pieces joined by `forall_mem_append_of`, with coverage decides over the full ranges. -/
import A36W.TGCert3N6_6_6_l2_r4C00
import A36W.TGCert3N6_6_6_l2_r4C01
import A36W.TGCert3N6_6_6_l2_r4C02
import A36W.TGCert3N6_6_6_l2_r4C18
import A36W.TGCert3N6_6_6_l2_r4C19
import A36W.TGCert3N6_6_6_l2_r4C20
import A36W.TGCert3N6_6_6_l2_r4C21
import A36W.TGCert3N6_6_6_l2_r4C22
import A36W.TGCert3N6_6_6_l2_r4C23
import A36W.TGCert3N6_6_6_l2_r4C24
import A36W.TGCert3N6_6_6_l2_r4C25
import A36W.TGCert3N6_6_6_l2_r4C26
import A36W.TGCert3N6_6_6_l2_r4C27
import A36W.TGCert3N6_6_6_l2_r4C28
import A36W.TGCert3N6_6_6_l2_r4C29
import A36W.TGCert3N6_6_6_l2_r4C30
import A36W.TGCert3N6_6_6_l2_r4C31
import A36W.TGCert3N6_6_6_l2_r4C32
import A36W.TGCert3N6_6_6_l2_r4C33
import A36W.TGCert3N6_6_6_l2_r4C34
import A36W.TGCert3N6_6_6_l2_r4C35
import A36W.TGCert3N6_6_6_l2_r4C36
import A36W.TGCert3N6_6_6_l2_r4C37

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_1_0_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_1_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_1_0_g0 (forall_mem_append_of S3_1_0_g1 S3_1_0_g2)) b2 (S3_1_0_cov b2 hb2)

theorem S3_1_1_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ))) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)) ++ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_1_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of S3_1_1_g0 S3_1_1_g1) (forall_mem_append_of S3_1_1_g2 S3_1_1_g3)) b2 (S3_1_1_cov b2 hb2)

theorem S3_1_2_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ))) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)) ++ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_1_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of S3_1_2_g0 S3_1_2_g1) (forall_mem_append_of S3_1_2_g2 S3_1_2_g3)) b2 (S3_1_2_cov b2 hb2)

theorem S3_1_3_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_1_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_1_3_g0 (forall_mem_append_of S3_1_3_g1 S3_1_3_g2)) b2 (S3_1_3_cov b2 hb2)

theorem S3_1_4_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_1_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_1_4_g0 S3_1_4_g1) b2 (S3_1_4_cov b2 hb2)

theorem S4_1_0_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ))) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)) ++ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_0_g1_h0 b2 hb2) (S4_1_0_g1_h1 b2 hb2)) (forall_mem_append_of (S4_1_0_g1_h2 b2 hb2) (S4_1_0_g1_h3 b2 hb2))) b3 (S4_1_0_g1_cov b3 hb3)

theorem S4_1_0_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ))) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)) ++ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_0_g2_h0 b2 hb2) (S4_1_0_g2_h1 b2 hb2)) (forall_mem_append_of (S4_1_0_g2_h2 b2 hb2) (S4_1_0_g2_h3 b2 hb2))) b3 (S4_1_0_g2_cov b3 hb3)

theorem S4_1_0_g3_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g3_h0 b2 hb2) (forall_mem_append_of (S4_1_0_g3_h1 b2 hb2) (S4_1_0_g3_h2 b2 hb2))) b3 (S4_1_0_g3_cov b3 hb3)

theorem S4_1_0_g4_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_0_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g4_h0 b2 hb2) (S4_1_0_g4_h1 b2 hb2)) b3 (S4_1_0_g4_cov b3 hb3)

theorem S4_1_0_g7_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)) ++ ([(1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ))) ++ (([(2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g7 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_0_g7_h0 b2 hb2) (S4_1_0_g7_h1 b2 hb2)) (forall_mem_append_of (S4_1_0_g7_h2 b2 hb2) (S4_1_0_g7_h3 b2 hb2))) b3 (S4_1_0_g7_cov b3 hb3)

theorem S4_1_0_g8_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)))) ++ (([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)) ++ (([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3)] : List (ℕ × ℕ)) ++ ([(4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_0_g8 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_0_g8_h0 b2 hb2) (forall_mem_append_of (S4_1_0_g8_h1 b2 hb2) (S4_1_0_g8_h2 b2 hb2))) (forall_mem_append_of (S4_1_0_g8_h3 b2 hb2) (forall_mem_append_of (S4_1_0_g8_h4 b2 hb2) (S4_1_0_g8_h5 b2 hb2)))) b3 (S4_1_0_g8_cov b3 hb3)

theorem S4_1_0_g9_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ (([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_0_g9 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_0_g9_h0 b2 hb2) (S4_1_0_g9_h1 b2 hb2)) (forall_mem_append_of (S4_1_0_g9_h2 b2 hb2) (forall_mem_append_of (S4_1_0_g9_h3 b2 hb2) (S4_1_0_g9_h4 b2 hb2)))) b3 (S4_1_0_g9_cov b3 hb3)

theorem S4_1_0_g10_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ))) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g10 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_0_g10_h0 b2 hb2) (S4_1_0_g10_h1 b2 hb2)) (forall_mem_append_of (S4_1_0_g10_h2 b2 hb2) (S4_1_0_g10_h3 b2 hb2))) b3 (S4_1_0_g10_cov b3 hb3)

theorem S4_1_0_g11_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g11 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g11_h0 b2 hb2) (forall_mem_append_of (S4_1_0_g11_h1 b2 hb2) (S4_1_0_g11_h2 b2 hb2))) b3 (S4_1_0_g11_cov b3 hb3)

theorem S4_1_0_g14_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ))) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)) ++ ([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g14 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_0_g14_h0 b2 hb2) (S4_1_0_g14_h1 b2 hb2)) (forall_mem_append_of (S4_1_0_g14_h2 b2 hb2) (S4_1_0_g14_h3 b2 hb2))) b3 (S4_1_0_g14_cov b3 hb3)

theorem S4_1_0_g15_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g15 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_0_g15_h0 b2 hb2) (S4_1_0_g15_h1 b2 hb2)) (forall_mem_append_of (S4_1_0_g15_h2 b2 hb2) (S4_1_0_g15_h3 b2 hb2))) b3 (S4_1_0_g15_cov b3 hb3)

theorem S4_1_0_g16_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ))) ++ (([(2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g16 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_0_g16_h0 b2 hb2) (S4_1_0_g16_h1 b2 hb2)) (forall_mem_append_of (S4_1_0_g16_h2 b2 hb2) (S4_1_0_g16_h3 b2 hb2))) b3 (S4_1_0_g16_cov b3 hb3)

theorem S4_1_0_g17_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g17 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_0_g17_h0 b2 hb2) (S4_1_0_g17_h1 b2 hb2)) (forall_mem_append_of (S4_1_0_g17_h2 b2 hb2) (S4_1_0_g17_h3 b2 hb2))) b3 (S4_1_0_g17_cov b3 hb3)

theorem S4_1_0_g18_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_0_g18 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g18_h0 b2 hb2) (S4_1_0_g18_h1 b2 hb2)) b3 (S4_1_0_g18_cov b3 hb3)

theorem S4_1_0_g21_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_0_g21 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g21_h0 b2 hb2) (S4_1_0_g21_h1 b2 hb2)) b3 (S4_1_0_g21_cov b3 hb3)

theorem S4_1_0_g22_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g22 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g22_h0 b2 hb2) (forall_mem_append_of (S4_1_0_g22_h1 b2 hb2) (S4_1_0_g22_h2 b2 hb2))) b3 (S4_1_0_g22_cov b3 hb3)

theorem S4_1_0_g23_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g23 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g23_h0 b2 hb2) (forall_mem_append_of (S4_1_0_g23_h1 b2 hb2) (S4_1_0_g23_h2 b2 hb2))) b3 (S4_1_0_g23_cov b3 hb3)

theorem S4_1_0_g24_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_0_g24 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g24_h0 b2 hb2) (forall_mem_append_of (S4_1_0_g24_h1 b2 hb2) (S4_1_0_g24_h2 b2 hb2))) b3 (S4_1_0_g24_cov b3 hb3)

theorem S4_1_0_g25_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_0_g25 : ∀ b2 ∈ ([(3, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g25_h0 b2 hb2) (S4_1_0_g25_h1 b2 hb2)) b3 (S4_1_0_g25_cov b3 hb3)

theorem S4_1_0_g28_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_0_g28 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g28_h0 b2 hb2) (S4_1_0_g28_h1 b2 hb2)) b3 (S4_1_0_g28_cov b3 hb3)

theorem S4_1_0_g29_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_0_g29 : ∀ b2 ∈ ([(4, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_0_g29_h0 b2 hb2) (S4_1_0_g29_h1 b2 hb2)) b3 (S4_1_0_g29_cov b3 hb3)

theorem S4_1_0_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (((((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ ([(0, 3)] : List (ℕ × ℕ)))) ++ ((([(0, 4)] : List (ℕ × ℕ)) ++ ([(0, 5)] : List (ℕ × ℕ))) ++ (([(0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ))))) ++ (((([(1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4)] : List (ℕ × ℕ)))) ++ ((([(1, 5)] : List (ℕ × ℕ)) ++ ([(1, 6)] : List (ℕ × ℕ))) ++ (([(2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2)] : List (ℕ × ℕ))))))) ++ ((((([(2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4)] : List (ℕ × ℕ))) ++ (([(2, 5)] : List (ℕ × ℕ)) ++ ([(2, 6)] : List (ℕ × ℕ)))) ++ ((([(3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1)] : List (ℕ × ℕ))) ++ (([(3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3)] : List (ℕ × ℕ))))) ++ (((([(3, 4)] : List (ℕ × ℕ)) ++ ([(3, 5), (3, 6)] : List (ℕ × ℕ))) ++ (([(4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1)] : List (ℕ × ℕ)))) ++ ((([(4, 2)] : List (ℕ × ℕ)) ++ ([(4, 3)] : List (ℕ × ℕ))) ++ (([(4, 4), (4, 5), (4, 6)] : List (ℕ × ℕ)) ++ (([(5, 0), (5, 1)] : List (ℕ × ℕ)) ++ ([(5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))))))) := by decide +kernel

theorem S4_1_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 0) : ℕ × ℕ), b2, b3, (6 - ((1, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_0_g0 S4_1_0_g1) (forall_mem_append_of S4_1_0_g2 S4_1_0_g3)) (forall_mem_append_of (forall_mem_append_of S4_1_0_g4 S4_1_0_g5) (forall_mem_append_of S4_1_0_g6 S4_1_0_g7))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_0_g8 S4_1_0_g9) (forall_mem_append_of S4_1_0_g10 S4_1_0_g11)) (forall_mem_append_of (forall_mem_append_of S4_1_0_g12 S4_1_0_g13) (forall_mem_append_of S4_1_0_g14 (forall_mem_append_of S4_1_0_g15 S4_1_0_g16))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_0_g17 S4_1_0_g18) (forall_mem_append_of S4_1_0_g19 S4_1_0_g20)) (forall_mem_append_of (forall_mem_append_of S4_1_0_g21 S4_1_0_g22) (forall_mem_append_of S4_1_0_g23 S4_1_0_g24))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_0_g25 S4_1_0_g26) (forall_mem_append_of S4_1_0_g27 S4_1_0_g28)) (forall_mem_append_of (forall_mem_append_of S4_1_0_g29 S4_1_0_g30) (forall_mem_append_of S4_1_0_g31 (forall_mem_append_of S4_1_0_g32 S4_1_0_g33)))))) b2 (S4_1_0_cov b2 hb2)

theorem S4_1_1_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ))) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)) ++ (([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)) ++ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_1_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g1_h0 b2 hb2) (S4_1_1_g1_h1 b2 hb2)) (forall_mem_append_of (S4_1_1_g1_h2 b2 hb2) (forall_mem_append_of (S4_1_1_g1_h3 b2 hb2) (S4_1_1_g1_h4 b2 hb2)))) b3 (S4_1_1_g1_cov b3 hb3)

theorem S4_1_1_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ))) ++ (([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ (([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1)] : List (ℕ × ℕ)) ++ ([(5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_1_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g2_h0 b2 hb2) (S4_1_1_g2_h1 b2 hb2)) (forall_mem_append_of (S4_1_1_g2_h2 b2 hb2) (forall_mem_append_of (S4_1_1_g2_h3 b2 hb2) (S4_1_1_g2_h4 b2 hb2)))) b3 (S4_1_1_g2_cov b3 hb3)

theorem S4_1_1_g3_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5)] : List (ℕ × ℕ)) ++ ([(3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g3_h0 b2 hb2) (forall_mem_append_of (S4_1_1_g3_h1 b2 hb2) (S4_1_1_g3_h2 b2 hb2))) b3 (S4_1_1_g3_cov b3 hb3)

theorem S4_1_1_g4_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_1_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g4_h0 b2 hb2) (S4_1_1_g4_h1 b2 hb2)) b3 (S4_1_1_g4_cov b3 hb3)

theorem S4_1_1_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)))) ++ (([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)) ++ (([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3)] : List (ℕ × ℕ)) ++ ([(4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_1_g6 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g6_h0 b2 hb2) (forall_mem_append_of (S4_1_1_g6_h1 b2 hb2) (S4_1_1_g6_h2 b2 hb2))) (forall_mem_append_of (S4_1_1_g6_h3 b2 hb2) (forall_mem_append_of (S4_1_1_g6_h4 b2 hb2) (S4_1_1_g6_h5 b2 hb2)))) b3 (S4_1_1_g6_cov b3 hb3)

theorem S4_1_1_g7_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)))) ++ ((([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ))) ++ (([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_1_g7 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g7_h0 b2 hb2) (forall_mem_append_of (S4_1_1_g7_h1 b2 hb2) (S4_1_1_g7_h2 b2 hb2))) (forall_mem_append_of (forall_mem_append_of (S4_1_1_g7_h3 b2 hb2) (S4_1_1_g7_h4 b2 hb2)) (forall_mem_append_of (S4_1_1_g7_h5 b2 hb2) (S4_1_1_g7_h6 b2 hb2)))) b3 (S4_1_1_g7_cov b3 hb3)

theorem S4_1_1_g8_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)))) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_1_g8 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g8_h0 b2 hb2) (forall_mem_append_of (S4_1_1_g8_h1 b2 hb2) (S4_1_1_g8_h2 b2 hb2))) (forall_mem_append_of (S4_1_1_g8_h3 b2 hb2) (forall_mem_append_of (S4_1_1_g8_h4 b2 hb2) (S4_1_1_g8_h5 b2 hb2)))) b3 (S4_1_1_g8_cov b3 hb3)

theorem S4_1_1_g9_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g9 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g9_h0 b2 hb2) (S4_1_1_g9_h1 b2 hb2)) (forall_mem_append_of (S4_1_1_g9_h2 b2 hb2) (S4_1_1_g9_h3 b2 hb2))) b3 (S4_1_1_g9_cov b3 hb3)

theorem S4_1_1_g10_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_1_g10 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g10_h0 b2 hb2) (S4_1_1_g10_h1 b2 hb2)) b3 (S4_1_1_g10_cov b3 hb3)

theorem S4_1_1_g12_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g12 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g12_h0 b2 hb2) (S4_1_1_g12_h1 b2 hb2)) (forall_mem_append_of (S4_1_1_g12_h2 b2 hb2) (S4_1_1_g12_h3 b2 hb2))) b3 (S4_1_1_g12_cov b3 hb3)

theorem S4_1_1_g13_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)))) ++ (([(2, 1), (2, 2)] : List (ℕ × ℕ)) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_1_g13 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g13_h0 b2 hb2) (forall_mem_append_of (S4_1_1_g13_h1 b2 hb2) (S4_1_1_g13_h2 b2 hb2))) (forall_mem_append_of (S4_1_1_g13_h3 b2 hb2) (forall_mem_append_of (S4_1_1_g13_h4 b2 hb2) (S4_1_1_g13_h5 b2 hb2)))) b3 (S4_1_1_g13_cov b3 hb3)

theorem S4_1_1_g14_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_1_g14 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g14_h0 b2 hb2) (S4_1_1_g14_h1 b2 hb2)) (forall_mem_append_of (S4_1_1_g14_h2 b2 hb2) (forall_mem_append_of (S4_1_1_g14_h3 b2 hb2) (S4_1_1_g14_h4 b2 hb2)))) b3 (S4_1_1_g14_cov b3 hb3)

theorem S4_1_1_g15_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g15 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g15_h0 b2 hb2) (S4_1_1_g15_h1 b2 hb2)) (forall_mem_append_of (S4_1_1_g15_h2 b2 hb2) (S4_1_1_g15_h3 b2 hb2))) b3 (S4_1_1_g15_cov b3 hb3)

theorem S4_1_1_g16_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_1_g16 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g16_h0 b2 hb2) (S4_1_1_g16_h1 b2 hb2)) b3 (S4_1_1_g16_cov b3 hb3)

theorem S4_1_1_g18_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g18 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g18_h0 b2 hb2) (forall_mem_append_of (S4_1_1_g18_h1 b2 hb2) (S4_1_1_g18_h2 b2 hb2))) b3 (S4_1_1_g18_cov b3 hb3)

theorem S4_1_1_g19_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g19 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g19_h0 b2 hb2) (S4_1_1_g19_h1 b2 hb2)) (forall_mem_append_of (S4_1_1_g19_h2 b2 hb2) (S4_1_1_g19_h3 b2 hb2))) b3 (S4_1_1_g19_cov b3 hb3)

theorem S4_1_1_g20_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g20 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_1_g20_h0 b2 hb2) (S4_1_1_g20_h1 b2 hb2)) (forall_mem_append_of (S4_1_1_g20_h2 b2 hb2) (S4_1_1_g20_h3 b2 hb2))) b3 (S4_1_1_g20_cov b3 hb3)

theorem S4_1_1_g21_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_1_g21 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g21_h0 b2 hb2) (forall_mem_append_of (S4_1_1_g21_h1 b2 hb2) (S4_1_1_g21_h2 b2 hb2))) b3 (S4_1_1_g21_cov b3 hb3)

theorem S4_1_1_g24_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_1_g24 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g24_h0 b2 hb2) (S4_1_1_g24_h1 b2 hb2)) b3 (S4_1_1_g24_cov b3 hb3)

theorem S4_1_1_g25_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_1_g25 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g25_h0 b2 hb2) (S4_1_1_g25_h1 b2 hb2)) b3 (S4_1_1_g25_cov b3 hb3)

theorem S4_1_1_g26_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_1_g26 : ∀ b2 ∈ ([(4, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_1_g26_h0 b2 hb2) (S4_1_1_g26_h1 b2 hb2)) b3 (S4_1_1_g26_cov b3 hb3)

theorem S4_1_1_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2)] : List (ℕ × ℕ)))) ++ ((([(0, 3)] : List (ℕ × ℕ)) ++ ([(0, 4)] : List (ℕ × ℕ))) ++ (([(0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ))))) ++ (((([(1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4)] : List (ℕ × ℕ)))) ++ ((([(1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2)] : List (ℕ × ℕ)))))) ++ ((((([(2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4)] : List (ℕ × ℕ))) ++ (([(2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0)] : List (ℕ × ℕ)))) ++ ((([(3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2)] : List (ℕ × ℕ))) ++ (([(3, 3)] : List (ℕ × ℕ)) ++ ([(3, 4)] : List (ℕ × ℕ))))) ++ (((([(3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(4, 0)] : List (ℕ × ℕ))) ++ (([(4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2)] : List (ℕ × ℕ)))) ++ ((([(4, 3)] : List (ℕ × ℕ)) ++ ([(4, 4), (4, 5), (4, 6), (5, 0)] : List (ℕ × ℕ))) ++ (([(5, 1), (5, 2), (5, 3)] : List (ℕ × ℕ)) ++ ([(5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_1_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 1) : ℕ × ℕ), b2, b3, (6 - ((1, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_1_g0 (forall_mem_append_of S4_1_1_g1 S4_1_1_g2)) (forall_mem_append_of (forall_mem_append_of S4_1_1_g3 S4_1_1_g4) (forall_mem_append_of S4_1_1_g5 S4_1_1_g6))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_1_g7 S4_1_1_g8) (forall_mem_append_of S4_1_1_g9 S4_1_1_g10)) (forall_mem_append_of (forall_mem_append_of S4_1_1_g11 S4_1_1_g12) (forall_mem_append_of S4_1_1_g13 S4_1_1_g14)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_1_g15 S4_1_1_g16) (forall_mem_append_of S4_1_1_g17 S4_1_1_g18)) (forall_mem_append_of (forall_mem_append_of S4_1_1_g19 S4_1_1_g20) (forall_mem_append_of S4_1_1_g21 S4_1_1_g22))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_1_g23 S4_1_1_g24) (forall_mem_append_of S4_1_1_g25 S4_1_1_g26)) (forall_mem_append_of (forall_mem_append_of S4_1_1_g27 S4_1_1_g28) (forall_mem_append_of S4_1_1_g29 S4_1_1_g30))))) b2 (S4_1_1_cov b2 hb2)

theorem S4_1_2_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ))) ++ (([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ (([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1)] : List (ℕ × ℕ)) ++ ([(5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_2_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_2_g1_h0 b2 hb2) (S4_1_2_g1_h1 b2 hb2)) (forall_mem_append_of (S4_1_2_g1_h2 b2 hb2) (forall_mem_append_of (S4_1_2_g1_h3 b2 hb2) (S4_1_2_g1_h4 b2 hb2)))) b3 (S4_1_2_g1_cov b3 hb3)

theorem S4_1_2_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ))) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0)] : List (ℕ × ℕ)) ++ ([(5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_2_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_2_g2_h0 b2 hb2) (S4_1_2_g2_h1 b2 hb2)) (forall_mem_append_of (S4_1_2_g2_h2 b2 hb2) (S4_1_2_g2_h3 b2 hb2))) b3 (S4_1_2_g2_cov b3 hb3)

theorem S4_1_2_g3_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_2_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_2_g3_h0 b2 hb2) (S4_1_2_g3_h1 b2 hb2)) b3 (S4_1_2_g3_cov b3 hb3)

theorem S4_1_2_g5_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ (([(3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)) ++ ([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_2_g5 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_2_g5_h0 b2 hb2) (S4_1_2_g5_h1 b2 hb2)) (forall_mem_append_of (S4_1_2_g5_h2 b2 hb2) (forall_mem_append_of (S4_1_2_g5_h3 b2 hb2) (S4_1_2_g5_h4 b2 hb2)))) b3 (S4_1_2_g5_cov b3 hb3)

theorem S4_1_2_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)))) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_2_g6 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_2_g6_h0 b2 hb2) (forall_mem_append_of (S4_1_2_g6_h1 b2 hb2) (S4_1_2_g6_h2 b2 hb2))) (forall_mem_append_of (S4_1_2_g6_h3 b2 hb2) (forall_mem_append_of (S4_1_2_g6_h4 b2 hb2) (S4_1_2_g6_h5 b2 hb2)))) b3 (S4_1_2_g6_cov b3 hb3)

theorem S4_1_2_g7_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_2_g7 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_2_g7_h0 b2 hb2) (S4_1_2_g7_h1 b2 hb2)) (forall_mem_append_of (S4_1_2_g7_h2 b2 hb2) (S4_1_2_g7_h3 b2 hb2))) b3 (S4_1_2_g7_cov b3 hb3)

theorem S4_1_2_g8_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_2_g8 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_2_g8_h0 b2 hb2) (forall_mem_append_of (S4_1_2_g8_h1 b2 hb2) (S4_1_2_g8_h2 b2 hb2))) b3 (S4_1_2_g8_cov b3 hb3)

theorem S4_1_2_g10_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ))) ++ (([(2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_2_g10 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_2_g10_h0 b2 hb2) (S4_1_2_g10_h1 b2 hb2)) (forall_mem_append_of (S4_1_2_g10_h2 b2 hb2) (S4_1_2_g10_h3 b2 hb2))) b3 (S4_1_2_g10_cov b3 hb3)

theorem S4_1_2_g11_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_2_g11 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_2_g11_h0 b2 hb2) (S4_1_2_g11_h1 b2 hb2)) (forall_mem_append_of (S4_1_2_g11_h2 b2 hb2) (forall_mem_append_of (S4_1_2_g11_h3 b2 hb2) (S4_1_2_g11_h4 b2 hb2)))) b3 (S4_1_2_g11_cov b3 hb3)

theorem S4_1_2_g12_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ))) ++ (([(2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_2_g12 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_2_g12_h0 b2 hb2) (S4_1_2_g12_h1 b2 hb2)) (forall_mem_append_of (S4_1_2_g12_h2 b2 hb2) (S4_1_2_g12_h3 b2 hb2))) b3 (S4_1_2_g12_cov b3 hb3)

theorem S4_1_2_g13_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_2_g13 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_2_g13_h0 b2 hb2) (S4_1_2_g13_h1 b2 hb2)) b3 (S4_1_2_g13_cov b3 hb3)

theorem S4_1_2_g15_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_2_g15 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_2_g15_h0 b2 hb2) (forall_mem_append_of (S4_1_2_g15_h1 b2 hb2) (S4_1_2_g15_h2 b2 hb2))) b3 (S4_1_2_g15_cov b3 hb3)

theorem S4_1_2_g16_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_2_g16 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_2_g16_h0 b2 hb2) (S4_1_2_g16_h1 b2 hb2)) (forall_mem_append_of (S4_1_2_g16_h2 b2 hb2) (S4_1_2_g16_h3 b2 hb2))) b3 (S4_1_2_g16_cov b3 hb3)

theorem S4_1_2_g17_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_2_g17 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_2_g17_h0 b2 hb2) (forall_mem_append_of (S4_1_2_g17_h1 b2 hb2) (S4_1_2_g17_h2 b2 hb2))) b3 (S4_1_2_g17_cov b3 hb3)

theorem S4_1_2_g18_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_2_g18 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_2_g18_h0 b2 hb2) (S4_1_2_g18_h1 b2 hb2)) b3 (S4_1_2_g18_cov b3 hb3)

theorem S4_1_2_g20_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_2_g20 : ∀ b2 ∈ ([(4, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_2_g20_h0 b2 hb2) (S4_1_2_g20_h1 b2 hb2)) b3 (S4_1_2_g20_cov b3 hb3)

theorem S4_1_2_g21_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_2_g21 : ∀ b2 ∈ ([(4, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_2_g21_h0 b2 hb2) (S4_1_2_g21_h1 b2 hb2)) b3 (S4_1_2_g21_cov b3 hb3)

theorem S4_1_2_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2)] : List (ℕ × ℕ)))) ++ (([(0, 3)] : List (ℕ × ℕ)) ++ (([(0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ))))) ++ ((([(1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3)] : List (ℕ × ℕ)))) ++ (([(1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ (([(2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1)] : List (ℕ × ℕ)))))) ++ (((([(2, 2)] : List (ℕ × ℕ)) ++ (([(2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)))) ++ (([(3, 0)] : List (ℕ × ℕ)) ++ (([(3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2)] : List (ℕ × ℕ))))) ++ ((([(3, 3)] : List (ℕ × ℕ)) ++ (([(3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(4, 0)] : List (ℕ × ℕ)))) ++ ((([(4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2)] : List (ℕ × ℕ))) ++ (([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0)] : List (ℕ × ℕ)) ++ ([(5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_1_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 2) : ℕ × ℕ), b2, b3, (6 - ((1, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_2_g0 (forall_mem_append_of S4_1_2_g1 S4_1_2_g2)) (forall_mem_append_of S4_1_2_g3 (forall_mem_append_of S4_1_2_g4 S4_1_2_g5))) (forall_mem_append_of (forall_mem_append_of S4_1_2_g6 (forall_mem_append_of S4_1_2_g7 S4_1_2_g8)) (forall_mem_append_of S4_1_2_g9 (forall_mem_append_of S4_1_2_g10 S4_1_2_g11)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_2_g12 (forall_mem_append_of S4_1_2_g13 S4_1_2_g14)) (forall_mem_append_of S4_1_2_g15 (forall_mem_append_of S4_1_2_g16 S4_1_2_g17))) (forall_mem_append_of (forall_mem_append_of S4_1_2_g18 (forall_mem_append_of S4_1_2_g19 S4_1_2_g20)) (forall_mem_append_of (forall_mem_append_of S4_1_2_g21 S4_1_2_g22) (forall_mem_append_of S4_1_2_g23 S4_1_2_g24))))) b2 (S4_1_2_cov b2 hb2)

theorem S4_1_3_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_3_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_3_g1_h0 b2 hb2) (forall_mem_append_of (S4_1_3_g1_h1 b2 hb2) (S4_1_3_g1_h2 b2 hb2))) b3 (S4_1_3_g1_cov b3 hb3)

theorem S4_1_3_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_3_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_3_g2_h0 b2 hb2) (S4_1_3_g2_h1 b2 hb2)) b3 (S4_1_3_g2_cov b3 hb3)

theorem S4_1_3_g4_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ))) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_3_g4 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_3_g4_h0 b2 hb2) (S4_1_3_g4_h1 b2 hb2)) (forall_mem_append_of (S4_1_3_g4_h2 b2 hb2) (S4_1_3_g4_h3 b2 hb2))) b3 (S4_1_3_g4_cov b3 hb3)

theorem S4_1_3_g5_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_3_g5 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_3_g5_h0 b2 hb2) (S4_1_3_g5_h1 b2 hb2)) (forall_mem_append_of (S4_1_3_g5_h2 b2 hb2) (S4_1_3_g5_h3 b2 hb2))) b3 (S4_1_3_g5_cov b3 hb3)

theorem S4_1_3_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_3_g6 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_3_g6_h0 b2 hb2) (forall_mem_append_of (S4_1_3_g6_h1 b2 hb2) (S4_1_3_g6_h2 b2 hb2))) b3 (S4_1_3_g6_cov b3 hb3)

theorem S4_1_3_g8_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_3_g8 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_3_g8_h0 b2 hb2) (S4_1_3_g8_h1 b2 hb2)) (forall_mem_append_of (S4_1_3_g8_h2 b2 hb2) (S4_1_3_g8_h3 b2 hb2))) b3 (S4_1_3_g8_cov b3 hb3)

theorem S4_1_3_g9_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_3_g9 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_1_3_g9_h0 b2 hb2) (S4_1_3_g9_h1 b2 hb2)) (forall_mem_append_of (S4_1_3_g9_h2 b2 hb2) (S4_1_3_g9_h3 b2 hb2))) b3 (S4_1_3_g9_cov b3 hb3)

theorem S4_1_3_g10_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_3_g10 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_3_g10_h0 b2 hb2) (S4_1_3_g10_h1 b2 hb2)) b3 (S4_1_3_g10_cov b3 hb3)

theorem S4_1_3_g12_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_3_g12 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_3_g12_h0 b2 hb2) (forall_mem_append_of (S4_1_3_g12_h1 b2 hb2) (S4_1_3_g12_h2 b2 hb2))) b3 (S4_1_3_g12_cov b3 hb3)

theorem S4_1_3_g13_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_3_g13 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_3_g13_h0 b2 hb2) (forall_mem_append_of (S4_1_3_g13_h1 b2 hb2) (S4_1_3_g13_h2 b2 hb2))) b3 (S4_1_3_g13_cov b3 hb3)

theorem S4_1_3_g14_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_3_g14 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_3_g14_h0 b2 hb2) (S4_1_3_g14_h1 b2 hb2)) b3 (S4_1_3_g14_cov b3 hb3)

theorem S4_1_3_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ (([(0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ))))) ++ ((([(1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ (([(2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1)] : List (ℕ × ℕ)))))) ++ (((([(2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ))) ++ (([(3, 0)] : List (ℕ × ℕ)) ++ (([(3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2)] : List (ℕ × ℕ))))) ++ ((([(3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(4, 0)] : List (ℕ × ℕ))) ++ (([(4, 1)] : List (ℕ × ℕ)) ++ (([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1)] : List (ℕ × ℕ)) ++ ([(6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_1_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 3) : ℕ × ℕ), b2, b3, (6 - ((1, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_3_g0 S4_1_3_g1) (forall_mem_append_of S4_1_3_g2 (forall_mem_append_of S4_1_3_g3 S4_1_3_g4))) (forall_mem_append_of (forall_mem_append_of S4_1_3_g5 S4_1_3_g6) (forall_mem_append_of S4_1_3_g7 (forall_mem_append_of S4_1_3_g8 S4_1_3_g9)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_3_g10 S4_1_3_g11) (forall_mem_append_of S4_1_3_g12 (forall_mem_append_of S4_1_3_g13 S4_1_3_g14))) (forall_mem_append_of (forall_mem_append_of S4_1_3_g15 S4_1_3_g16) (forall_mem_append_of S4_1_3_g17 (forall_mem_append_of S4_1_3_g18 S4_1_3_g19))))) b2 (S4_1_3_cov b2 hb2)

theorem S4_1_4_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_4_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_4_g1_h0 b2 hb2) (S4_1_4_g1_h1 b2 hb2)) b3 (S4_1_4_g1_cov b3 hb3)

theorem S4_1_4_g3_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_1_4_g3 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_4_g3_h0 b2 hb2) (forall_mem_append_of (S4_1_4_g3_h1 b2 hb2) (S4_1_4_g3_h2 b2 hb2))) b3 (S4_1_4_g3_cov b3 hb3)

theorem S4_1_4_g4_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_4_g4 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_4_g4_h0 b2 hb2) (S4_1_4_g4_h1 b2 hb2)) b3 (S4_1_4_g4_cov b3 hb3)

theorem S4_1_4_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_4_g6 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_4_g6_h0 b2 hb2) (S4_1_4_g6_h1 b2 hb2)) b3 (S4_1_4_g6_cov b3 hb3)

theorem S4_1_4_g7_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_4_g7 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_4_g7_h0 b2 hb2) (S4_1_4_g7_h1 b2 hb2)) b3 (S4_1_4_g7_cov b3 hb3)

theorem S4_1_4_g9_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_4_g9 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_4_g9_h0 b2 hb2) (S4_1_4_g9_h1 b2 hb2)) b3 (S4_1_4_g9_cov b3 hb3)

theorem S4_1_4_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)))) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ))))) ++ ((([(2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)))) ++ ((([(3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1)] : List (ℕ × ℕ))) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem S4_1_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 4) : ℕ × ℕ), b2, b3, (6 - ((1, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_1_4_g0 (forall_mem_append_of S4_1_4_g1 S4_1_4_g2)) (forall_mem_append_of S4_1_4_g3 (forall_mem_append_of S4_1_4_g4 S4_1_4_g5))) (forall_mem_append_of (forall_mem_append_of S4_1_4_g6 (forall_mem_append_of S4_1_4_g7 S4_1_4_g8)) (forall_mem_append_of (forall_mem_append_of S4_1_4_g9 S4_1_4_g10) (forall_mem_append_of S4_1_4_g11 S4_1_4_g12)))) b2 (S4_1_4_cov b2 hb2)

theorem S4_1_5_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_5_g1 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_1_5_g1_h0 b2 hb2) (S4_1_5_g1_h1 b2 hb2)) b3 (S4_1_5_g1_cov b3 hb3)

theorem S4_1_5_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)))) ++ (([(2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_1_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 5) : ℕ × ℕ), b2, b3, (6 - ((1, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of S4_1_5_g0 (forall_mem_append_of S4_1_5_g1 S4_1_5_g2)) (forall_mem_append_of S4_1_5_g3 (forall_mem_append_of S4_1_5_g4 S4_1_5_g5))) b2 (S4_1_5_cov b2 hb2)

theorem S4_1_6_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5)] : List (ℕ × ℕ)) ++ ([(4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_1_6_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((1, 6) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((1, 6) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((1, 6) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((1, 6) : ℕ × ℕ), b2, b3, (6 - ((1, 6) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((1, 6) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S4_1_6_g0 S4_1_6_g1) b2 (S4_1_6_cov b2 hb2)

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J2.lean <==
/- A36W.TGCert3N6_6_6_l2_r4J2 (namespace A36W.TGCert3.N6_6_6_l2_r4): the per-b1 combinations for b1 = (2, y): chunk theorems over list pieces joined by `forall_mem_append_of`, with coverage decides over the full ranges. -/
import A36W.TGCert3N6_6_6_l2_r4C02
import A36W.TGCert3N6_6_6_l2_r4C03
import A36W.TGCert3N6_6_6_l2_r4C37
import A36W.TGCert3N6_6_6_l2_r4C38
import A36W.TGCert3N6_6_6_l2_r4C39
import A36W.TGCert3N6_6_6_l2_r4C40
import A36W.TGCert3N6_6_6_l2_r4C41
import A36W.TGCert3N6_6_6_l2_r4C42
import A36W.TGCert3N6_6_6_l2_r4C43
import A36W.TGCert3N6_6_6_l2_r4C44
import A36W.TGCert3N6_6_6_l2_r4C45
import A36W.TGCert3N6_6_6_l2_r4C46
import A36W.TGCert3N6_6_6_l2_r4C47
import A36W.TGCert3N6_6_6_l2_r4C48
import A36W.TGCert3N6_6_6_l2_r4C49
import A36W.TGCert3N6_6_6_l2_r4C50
import A36W.TGCert3N6_6_6_l2_r4C51

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_2_0_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)) ++ ([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_2_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_2_0_g0 (forall_mem_append_of S3_2_0_g1 S3_2_0_g2)) b2 (S3_2_0_cov b2 hb2)

theorem S3_2_1_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ))) ++ (([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_2_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of S3_2_1_g0 S3_2_1_g1) (forall_mem_append_of S3_2_1_g2 S3_2_1_g3)) b2 (S3_2_1_cov b2 hb2)

theorem S3_2_2_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ))) ++ (([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_2_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of S3_2_2_g0 S3_2_2_g1) (forall_mem_append_of S3_2_2_g2 S3_2_2_g3)) b2 (S3_2_2_cov b2 hb2)

theorem S3_2_3_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_2_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_2_3_g0 (forall_mem_append_of S3_2_3_g1 S3_2_3_g2)) b2 (S3_2_3_cov b2 hb2)

theorem S3_2_4_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_2_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_2_4_g0 S3_2_4_g1) b2 (S3_2_4_cov b2 hb2)

theorem S4_2_0_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ))) ++ (([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_0_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_0_g1_h0 b2 hb2) (S4_2_0_g1_h1 b2 hb2)) (forall_mem_append_of (S4_2_0_g1_h2 b2 hb2) (S4_2_0_g1_h3 b2 hb2))) b3 (S4_2_0_g1_cov b3 hb3)

theorem S4_2_0_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ))) ++ (([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_0_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_0_g2_h0 b2 hb2) (S4_2_0_g2_h1 b2 hb2)) (forall_mem_append_of (S4_2_0_g2_h2 b2 hb2) (S4_2_0_g2_h3 b2 hb2))) b3 (S4_2_0_g2_cov b3 hb3)

theorem S4_2_0_g3_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_0_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g3_h0 b2 hb2) (forall_mem_append_of (S4_2_0_g3_h1 b2 hb2) (S4_2_0_g3_h2 b2 hb2))) b3 (S4_2_0_g3_cov b3 hb3)

theorem S4_2_0_g4_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_0_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g4_h0 b2 hb2) (S4_2_0_g4_h1 b2 hb2)) b3 (S4_2_0_g4_cov b3 hb3)

theorem S4_2_0_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ))) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)) ++ ([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_0_g6 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_0_g6_h0 b2 hb2) (S4_2_0_g6_h1 b2 hb2)) (forall_mem_append_of (S4_2_0_g6_h2 b2 hb2) (S4_2_0_g6_h3 b2 hb2))) b3 (S4_2_0_g6_cov b3 hb3)

theorem S4_2_0_g7_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_0_g7 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_0_g7_h0 b2 hb2) (S4_2_0_g7_h1 b2 hb2)) (forall_mem_append_of (S4_2_0_g7_h2 b2 hb2) (S4_2_0_g7_h3 b2 hb2))) b3 (S4_2_0_g7_cov b3 hb3)

theorem S4_2_0_g8_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ))) ++ (([(2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_0_g8 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_0_g8_h0 b2 hb2) (S4_2_0_g8_h1 b2 hb2)) (forall_mem_append_of (S4_2_0_g8_h2 b2 hb2) (S4_2_0_g8_h3 b2 hb2))) b3 (S4_2_0_g8_cov b3 hb3)

theorem S4_2_0_g9_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_0_g9 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_0_g9_h0 b2 hb2) (S4_2_0_g9_h1 b2 hb2)) (forall_mem_append_of (S4_2_0_g9_h2 b2 hb2) (S4_2_0_g9_h3 b2 hb2))) b3 (S4_2_0_g9_cov b3 hb3)

theorem S4_2_0_g10_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_0_g10 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g10_h0 b2 hb2) (S4_2_0_g10_h1 b2 hb2)) b3 (S4_2_0_g10_cov b3 hb3)

theorem S4_2_0_g13_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_0_g13 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g13_h0 b2 hb2) (forall_mem_append_of (S4_2_0_g13_h1 b2 hb2) (S4_2_0_g13_h2 b2 hb2))) b3 (S4_2_0_g13_cov b3 hb3)

theorem S4_2_0_g14_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ))) ++ (([(1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_0_g14 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_0_g14_h0 b2 hb2) (S4_2_0_g14_h1 b2 hb2)) (forall_mem_append_of (S4_2_0_g14_h2 b2 hb2) (S4_2_0_g14_h3 b2 hb2))) b3 (S4_2_0_g14_cov b3 hb3)

theorem S4_2_0_g15_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ))) ++ (([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_0_g15 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_0_g15_h0 b2 hb2) (S4_2_0_g15_h1 b2 hb2)) (forall_mem_append_of (S4_2_0_g15_h2 b2 hb2) (S4_2_0_g15_h3 b2 hb2))) b3 (S4_2_0_g15_cov b3 hb3)

theorem S4_2_0_g16_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_0_g16 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g16_h0 b2 hb2) (forall_mem_append_of (S4_2_0_g16_h1 b2 hb2) (S4_2_0_g16_h2 b2 hb2))) b3 (S4_2_0_g16_cov b3 hb3)

theorem S4_2_0_g17_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_0_g17 : ∀ b2 ∈ ([(2, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g17_h0 b2 hb2) (S4_2_0_g17_h1 b2 hb2)) b3 (S4_2_0_g17_cov b3 hb3)

theorem S4_2_0_g19_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_0_g19 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g19_h0 b2 hb2) (S4_2_0_g19_h1 b2 hb2)) b3 (S4_2_0_g19_cov b3 hb3)

theorem S4_2_0_g20_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_0_g20 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g20_h0 b2 hb2) (S4_2_0_g20_h1 b2 hb2)) b3 (S4_2_0_g20_cov b3 hb3)

theorem S4_2_0_g21_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_0_g21 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g21_h0 b2 hb2) (S4_2_0_g21_h1 b2 hb2)) b3 (S4_2_0_g21_cov b3 hb3)

theorem S4_2_0_g22_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_0_g22 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_0_g22_h0 b2 hb2) (S4_2_0_g22_h1 b2 hb2)) b3 (S4_2_0_g22_cov b3 hb3)

theorem S4_2_0_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2)] : List (ℕ × ℕ)))) ++ (([(0, 3)] : List (ℕ × ℕ)) ++ (([(0, 4)] : List (ℕ × ℕ)) ++ ([(0, 5), (0, 6)] : List (ℕ × ℕ))))) ++ ((([(1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2)] : List (ℕ × ℕ)))) ++ ((([(1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4)] : List (ℕ × ℕ))) ++ (([(1, 5)] : List (ℕ × ℕ)) ++ ([(1, 6)] : List (ℕ × ℕ)))))) ++ (((([(2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2)] : List (ℕ × ℕ)))) ++ ((([(2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4)] : List (ℕ × ℕ))) ++ (([(2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0)] : List (ℕ × ℕ))))) ++ ((([(3, 1)] : List (ℕ × ℕ)) ++ (([(3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3)] : List (ℕ × ℕ)))) ++ ((([(3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(4, 0), (4, 1)] : List (ℕ × ℕ))) ++ (([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0)] : List (ℕ × ℕ)) ++ ([(6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_2_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 0) : ℕ × ℕ), b2, b3, (6 - ((2, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_2_0_g0 (forall_mem_append_of S4_2_0_g1 S4_2_0_g2)) (forall_mem_append_of S4_2_0_g3 (forall_mem_append_of S4_2_0_g4 S4_2_0_g5))) (forall_mem_append_of (forall_mem_append_of S4_2_0_g6 (forall_mem_append_of S4_2_0_g7 S4_2_0_g8)) (forall_mem_append_of (forall_mem_append_of S4_2_0_g9 S4_2_0_g10) (forall_mem_append_of S4_2_0_g11 S4_2_0_g12)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_2_0_g13 (forall_mem_append_of S4_2_0_g14 S4_2_0_g15)) (forall_mem_append_of (forall_mem_append_of S4_2_0_g16 S4_2_0_g17) (forall_mem_append_of S4_2_0_g18 S4_2_0_g19))) (forall_mem_append_of (forall_mem_append_of S4_2_0_g20 (forall_mem_append_of S4_2_0_g21 S4_2_0_g22)) (forall_mem_append_of (forall_mem_append_of S4_2_0_g23 S4_2_0_g24) (forall_mem_append_of S4_2_0_g25 S4_2_0_g26))))) b2 (S4_2_0_cov b2 hb2)

theorem S4_2_1_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ (([(3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)) ++ ([(3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_2_1_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_1_g1_h0 b2 hb2) (S4_2_1_g1_h1 b2 hb2)) (forall_mem_append_of (S4_2_1_g1_h2 b2 hb2) (forall_mem_append_of (S4_2_1_g1_h3 b2 hb2) (S4_2_1_g1_h4 b2 hb2)))) b3 (S4_2_1_g1_cov b3 hb3)

theorem S4_2_1_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_2_1_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_1_g2_h0 b2 hb2) (S4_2_1_g2_h1 b2 hb2)) (forall_mem_append_of (S4_2_1_g2_h2 b2 hb2) (forall_mem_append_of (S4_2_1_g2_h3 b2 hb2) (S4_2_1_g2_h4 b2 hb2)))) b3 (S4_2_1_g2_cov b3 hb3)

theorem S4_2_1_g3_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_1_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_1_g3_h0 b2 hb2) (forall_mem_append_of (S4_2_1_g3_h1 b2 hb2) (S4_2_1_g3_h2 b2 hb2))) b3 (S4_2_1_g3_cov b3 hb3)

theorem S4_2_1_g4_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_1_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_1_g4_h0 b2 hb2) (S4_2_1_g4_h1 b2 hb2)) b3 (S4_2_1_g4_cov b3 hb3)

theorem S4_2_1_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_1_g6 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_1_g6_h0 b2 hb2) (S4_2_1_g6_h1 b2 hb2)) (forall_mem_append_of (S4_2_1_g6_h2 b2 hb2) (S4_2_1_g6_h3 b2 hb2))) b3 (S4_2_1_g6_cov b3 hb3)

theorem S4_2_1_g7_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)))) ++ (([(2, 1), (2, 2)] : List (ℕ × ℕ)) ++ (([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_2_1_g7 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_1_g7_h0 b2 hb2) (forall_mem_append_of (S4_2_1_g7_h1 b2 hb2) (S4_2_1_g7_h2 b2 hb2))) (forall_mem_append_of (S4_2_1_g7_h3 b2 hb2) (forall_mem_append_of (S4_2_1_g7_h4 b2 hb2) (S4_2_1_g7_h5 b2 hb2)))) b3 (S4_2_1_g7_cov b3 hb3)

theorem S4_2_1_g8_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_2_1_g8 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_1_g8_h0 b2 hb2) (S4_2_1_g8_h1 b2 hb2)) (forall_mem_append_of (S4_2_1_g8_h2 b2 hb2) (forall_mem_append_of (S4_2_1_g8_h3 b2 hb2) (S4_2_1_g8_h4 b2 hb2)))) b3 (S4_2_1_g8_cov b3 hb3)

theorem S4_2_1_g9_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_1_g9 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_1_g9_h0 b2 hb2) (S4_2_1_g9_h1 b2 hb2)) (forall_mem_append_of (S4_2_1_g9_h2 b2 hb2) (S4_2_1_g9_h3 b2 hb2))) b3 (S4_2_1_g9_cov b3 hb3)

theorem S4_2_1_g10_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_1_g10 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_1_g10_h0 b2 hb2) (S4_2_1_g10_h1 b2 hb2)) b3 (S4_2_1_g10_cov b3 hb3)

theorem S4_2_1_g12_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ))) ++ (([(1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_1_g12 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_1_g12_h0 b2 hb2) (S4_2_1_g12_h1 b2 hb2)) (forall_mem_append_of (S4_2_1_g12_h2 b2 hb2) (S4_2_1_g12_h3 b2 hb2))) b3 (S4_2_1_g12_cov b3 hb3)

theorem S4_2_1_g13_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_1_g13 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_1_g13_h0 b2 hb2) (S4_2_1_g13_h1 b2 hb2)) (forall_mem_append_of (S4_2_1_g13_h2 b2 hb2) (S4_2_1_g13_h3 b2 hb2))) b3 (S4_2_1_g13_cov b3 hb3)

theorem S4_2_1_g14_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0), (1, 1)] : List (ℕ × ℕ))) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_1_g14 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_1_g14_h0 b2 hb2) (S4_2_1_g14_h1 b2 hb2)) (forall_mem_append_of (S4_2_1_g14_h2 b2 hb2) (S4_2_1_g14_h3 b2 hb2))) b3 (S4_2_1_g14_cov b3 hb3)

theorem S4_2_1_g15_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_1_g15 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_1_g15_h0 b2 hb2) (forall_mem_append_of (S4_2_1_g15_h1 b2 hb2) (S4_2_1_g15_h2 b2 hb2))) b3 (S4_2_1_g15_cov b3 hb3)

theorem S4_2_1_g18_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_1_g18 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_1_g18_h0 b2 hb2) (S4_2_1_g18_h1 b2 hb2)) b3 (S4_2_1_g18_cov b3 hb3)

theorem S4_2_1_g19_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_1_g19 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_1_g19_h0 b2 hb2) (forall_mem_append_of (S4_2_1_g19_h1 b2 hb2) (S4_2_1_g19_h2 b2 hb2))) b3 (S4_2_1_g19_cov b3 hb3)

theorem S4_2_1_g20_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_1_g20 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_1_g20_h0 b2 hb2) (S4_2_1_g20_h1 b2 hb2)) b3 (S4_2_1_g20_cov b3 hb3)

theorem S4_2_1_g21_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_1_g21 : ∀ b2 ∈ ([(3, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_1_g21_h0 b2 hb2) (S4_2_1_g21_h1 b2 hb2)) b3 (S4_2_1_g21_cov b3 hb3)

theorem S4_2_1_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2)] : List (ℕ × ℕ)))) ++ (([(0, 3)] : List (ℕ × ℕ)) ++ (([(0, 4)] : List (ℕ × ℕ)) ++ ([(0, 5), (0, 6)] : List (ℕ × ℕ))))) ++ ((([(1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2)] : List (ℕ × ℕ)))) ++ (([(1, 3)] : List (ℕ × ℕ)) ++ (([(1, 4)] : List (ℕ × ℕ)) ++ ([(1, 5), (1, 6)] : List (ℕ × ℕ)))))) ++ (((([(2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2)] : List (ℕ × ℕ)))) ++ (([(2, 3)] : List (ℕ × ℕ)) ++ (([(2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6)] : List (ℕ × ℕ))))) ++ ((([(3, 0)] : List (ℕ × ℕ)) ++ (([(3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2)] : List (ℕ × ℕ)))) ++ ((([(3, 3)] : List (ℕ × ℕ)) ++ ([(3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ))) ++ (([(4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_2_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 1) : ℕ × ℕ), b2, b3, (6 - ((2, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_2_1_g0 (forall_mem_append_of S4_2_1_g1 S4_2_1_g2)) (forall_mem_append_of S4_2_1_g3 (forall_mem_append_of S4_2_1_g4 S4_2_1_g5))) (forall_mem_append_of (forall_mem_append_of S4_2_1_g6 (forall_mem_append_of S4_2_1_g7 S4_2_1_g8)) (forall_mem_append_of S4_2_1_g9 (forall_mem_append_of S4_2_1_g10 S4_2_1_g11)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_2_1_g12 (forall_mem_append_of S4_2_1_g13 S4_2_1_g14)) (forall_mem_append_of S4_2_1_g15 (forall_mem_append_of S4_2_1_g16 S4_2_1_g17))) (forall_mem_append_of (forall_mem_append_of S4_2_1_g18 (forall_mem_append_of S4_2_1_g19 S4_2_1_g20)) (forall_mem_append_of (forall_mem_append_of S4_2_1_g21 S4_2_1_g22) (forall_mem_append_of S4_2_1_g23 S4_2_1_g24))))) b2 (S4_2_1_cov b2 hb2)

theorem S4_2_2_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_2_2_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_2_g1_h0 b2 hb2) (S4_2_2_g1_h1 b2 hb2)) (forall_mem_append_of (S4_2_2_g1_h2 b2 hb2) (forall_mem_append_of (S4_2_2_g1_h3 b2 hb2) (S4_2_2_g1_h4 b2 hb2)))) b3 (S4_2_2_g1_cov b3 hb3)

theorem S4_2_2_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_2_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_2_g2_h0 b2 hb2) (forall_mem_append_of (S4_2_2_g2_h1 b2 hb2) (S4_2_2_g2_h2 b2 hb2))) b3 (S4_2_2_g2_cov b3 hb3)

theorem S4_2_2_g3_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_2_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_2_g3_h0 b2 hb2) (S4_2_2_g3_h1 b2 hb2)) b3 (S4_2_2_g3_cov b3 hb3)

theorem S4_2_2_g5_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ))) ++ (([(2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_2_g5 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_2_g5_h0 b2 hb2) (S4_2_2_g5_h1 b2 hb2)) (forall_mem_append_of (S4_2_2_g5_h2 b2 hb2) (S4_2_2_g5_h3 b2 hb2))) b3 (S4_2_2_g5_cov b3 hb3)

theorem S4_2_2_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_2_2_g6 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_2_g6_h0 b2 hb2) (S4_2_2_g6_h1 b2 hb2)) (forall_mem_append_of (S4_2_2_g6_h2 b2 hb2) (forall_mem_append_of (S4_2_2_g6_h3 b2 hb2) (S4_2_2_g6_h4 b2 hb2)))) b3 (S4_2_2_g6_cov b3 hb3)

theorem S4_2_2_g7_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ))) ++ (([(2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_2_g7 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_2_g7_h0 b2 hb2) (S4_2_2_g7_h1 b2 hb2)) (forall_mem_append_of (S4_2_2_g7_h2 b2 hb2) (S4_2_2_g7_h3 b2 hb2))) b3 (S4_2_2_g7_cov b3 hb3)

theorem S4_2_2_g8_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_2_g8 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_2_g8_h0 b2 hb2) (S4_2_2_g8_h1 b2 hb2)) b3 (S4_2_2_g8_cov b3 hb3)

theorem S4_2_2_g10_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ))) ++ (([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_2_g10 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_2_g10_h0 b2 hb2) (S4_2_2_g10_h1 b2 hb2)) (forall_mem_append_of (S4_2_2_g10_h2 b2 hb2) (S4_2_2_g10_h3 b2 hb2))) b3 (S4_2_2_g10_cov b3 hb3)

theorem S4_2_2_g11_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0), (1, 1)] : List (ℕ × ℕ))) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_2_g11 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_2_g11_h0 b2 hb2) (S4_2_2_g11_h1 b2 hb2)) (forall_mem_append_of (S4_2_2_g11_h2 b2 hb2) (S4_2_2_g11_h3 b2 hb2))) b3 (S4_2_2_g11_cov b3 hb3)

theorem S4_2_2_g12_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_2_g12 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_2_g12_h0 b2 hb2) (forall_mem_append_of (S4_2_2_g12_h1 b2 hb2) (S4_2_2_g12_h2 b2 hb2))) b3 (S4_2_2_g12_cov b3 hb3)

theorem S4_2_2_g13_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_2_g13 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_2_g13_h0 b2 hb2) (S4_2_2_g13_h1 b2 hb2)) b3 (S4_2_2_g13_cov b3 hb3)

theorem S4_2_2_g15_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_2_g15 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_2_g15_h0 b2 hb2) (S4_2_2_g15_h1 b2 hb2)) b3 (S4_2_2_g15_cov b3 hb3)

theorem S4_2_2_g16_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_2_g16 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_2_g16_h0 b2 hb2) (S4_2_2_g16_h1 b2 hb2)) b3 (S4_2_2_g16_cov b3 hb3)

theorem S4_2_2_g17_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_2_g17 : ∀ b2 ∈ ([(3, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_2_g17_h0 b2 hb2) (S4_2_2_g17_h1 b2 hb2)) b3 (S4_2_2_g17_cov b3 hb3)

theorem S4_2_2_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ (([(0, 3)] : List (ℕ × ℕ)) ++ ([(0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ))))) ++ ((([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ))) ++ (([(1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)))))) ++ (((([(2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2)] : List (ℕ × ℕ)) ++ (([(2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ))))) ++ ((([(3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1)] : List (ℕ × ℕ))) ++ (([(3, 2)] : List (ℕ × ℕ)) ++ (([(3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_2_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 2) : ℕ × ℕ), b2, b3, (6 - ((2, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_2_2_g0 S4_2_2_g1) (forall_mem_append_of S4_2_2_g2 (forall_mem_append_of S4_2_2_g3 S4_2_2_g4))) (forall_mem_append_of (forall_mem_append_of S4_2_2_g5 S4_2_2_g6) (forall_mem_append_of S4_2_2_g7 (forall_mem_append_of S4_2_2_g8 S4_2_2_g9)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_2_2_g10 S4_2_2_g11) (forall_mem_append_of S4_2_2_g12 (forall_mem_append_of S4_2_2_g13 S4_2_2_g14))) (forall_mem_append_of (forall_mem_append_of S4_2_2_g15 S4_2_2_g16) (forall_mem_append_of S4_2_2_g17 (forall_mem_append_of S4_2_2_g18 S4_2_2_g19))))) b2 (S4_2_2_cov b2 hb2)

theorem S4_2_3_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_3_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_3_g1_h0 b2 hb2) (forall_mem_append_of (S4_2_3_g1_h1 b2 hb2) (S4_2_3_g1_h2 b2 hb2))) b3 (S4_2_3_g1_cov b3 hb3)

theorem S4_2_3_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_3_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_3_g2_h0 b2 hb2) (S4_2_3_g2_h1 b2 hb2)) b3 (S4_2_3_g2_cov b3 hb3)

theorem S4_2_3_g4_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_3_g4 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_3_g4_h0 b2 hb2) (S4_2_3_g4_h1 b2 hb2)) (forall_mem_append_of (S4_2_3_g4_h2 b2 hb2) (S4_2_3_g4_h3 b2 hb2))) b3 (S4_2_3_g4_cov b3 hb3)

theorem S4_2_3_g5_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_3_g5 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_2_3_g5_h0 b2 hb2) (S4_2_3_g5_h1 b2 hb2)) (forall_mem_append_of (S4_2_3_g5_h2 b2 hb2) (S4_2_3_g5_h3 b2 hb2))) b3 (S4_2_3_g5_cov b3 hb3)

theorem S4_2_3_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_3_g6 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_3_g6_h0 b2 hb2) (S4_2_3_g6_h1 b2 hb2)) b3 (S4_2_3_g6_cov b3 hb3)

theorem S4_2_3_g8_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_3_g8 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_3_g8_h0 b2 hb2) (forall_mem_append_of (S4_2_3_g8_h1 b2 hb2) (S4_2_3_g8_h2 b2 hb2))) b3 (S4_2_3_g8_cov b3 hb3)

theorem S4_2_3_g9_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_2_3_g9 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_3_g9_h0 b2 hb2) (forall_mem_append_of (S4_2_3_g9_h1 b2 hb2) (S4_2_3_g9_h2 b2 hb2))) b3 (S4_2_3_g9_cov b3 hb3)

theorem S4_2_3_g10_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_3_g10 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_3_g10_h0 b2 hb2) (S4_2_3_g10_h1 b2 hb2)) b3 (S4_2_3_g10_cov b3 hb3)

theorem S4_2_3_g12_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_3_g12 : ∀ b2 ∈ ([(3, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_3_g12_h0 b2 hb2) (S4_2_3_g12_h1 b2 hb2)) b3 (S4_2_3_g12_cov b3 hb3)

theorem S4_2_3_g13_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_3_g13 : ∀ b2 ∈ ([(3, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_3_g13_h0 b2 hb2) (S4_2_3_g13_h1 b2 hb2)) b3 (S4_2_3_g13_cov b3 hb3)

theorem S4_2_3_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ ([(0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)))) ++ ((([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ))) ++ (([(1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ))))) ++ (((([(2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)))) ++ ((([(3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1)] : List (ℕ × ℕ))) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem S4_2_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 3) : ℕ × ℕ), b2, b3, (6 - ((2, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_2_3_g0 S4_2_3_g1) (forall_mem_append_of S4_2_3_g2 S4_2_3_g3)) (forall_mem_append_of (forall_mem_append_of S4_2_3_g4 S4_2_3_g5) (forall_mem_append_of S4_2_3_g6 S4_2_3_g7))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_2_3_g8 S4_2_3_g9) (forall_mem_append_of S4_2_3_g10 S4_2_3_g11)) (forall_mem_append_of (forall_mem_append_of S4_2_3_g12 S4_2_3_g13) (forall_mem_append_of S4_2_3_g14 S4_2_3_g15)))) b2 (S4_2_3_cov b2 hb2)

theorem S4_2_4_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_4_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_4_g1_h0 b2 hb2) (S4_2_4_g1_h1 b2 hb2)) b3 (S4_2_4_g1_cov b3 hb3)

theorem S4_2_4_g3_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_4_g3 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_4_g3_h0 b2 hb2) (S4_2_4_g3_h1 b2 hb2)) b3 (S4_2_4_g3_cov b3 hb3)

theorem S4_2_4_g4_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_4_g4 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_4_g4_h0 b2 hb2) (S4_2_4_g4_h1 b2 hb2)) b3 (S4_2_4_g4_cov b3 hb3)

theorem S4_2_4_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_2_4_g6 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_2_4_g6_h0 b2 hb2) (S4_2_4_g6_h1 b2 hb2)) b3 (S4_2_4_g6_cov b3 hb3)

theorem S4_2_4_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ))))) ++ ((([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1)] : List (ℕ × ℕ)) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem S4_2_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 4) : ℕ × ℕ), b2, b3, (6 - ((2, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_2_4_g0 S4_2_4_g1) (forall_mem_append_of S4_2_4_g2 (forall_mem_append_of S4_2_4_g3 S4_2_4_g4))) (forall_mem_append_of (forall_mem_append_of S4_2_4_g5 S4_2_4_g6) (forall_mem_append_of S4_2_4_g7 (forall_mem_append_of S4_2_4_g8 S4_2_4_g9)))) b2 (S4_2_4_cov b2 hb2)

theorem S4_2_5_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ))) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_2_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((2, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((2, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((2, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((2, 5) : ℕ × ℕ), b2, b3, (6 - ((2, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((2, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of S4_2_5_g0 S4_2_5_g1) (forall_mem_append_of S4_2_5_g2 (forall_mem_append_of S4_2_5_g3 S4_2_5_g4))) b2 (S4_2_5_cov b2 hb2)

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J3.lean <==
/- A36W.TGCert3N6_6_6_l2_r4J3 (namespace A36W.TGCert3.N6_6_6_l2_r4): the per-b1 combinations for b1 = (3, y): chunk theorems over list pieces joined by `forall_mem_append_of`, with coverage decides over the full ranges. -/
import A36W.TGCert3N6_6_6_l2_r4C03
import A36W.TGCert3N6_6_6_l2_r4C04
import A36W.TGCert3N6_6_6_l2_r4C51
import A36W.TGCert3N6_6_6_l2_r4C52
import A36W.TGCert3N6_6_6_l2_r4C53
import A36W.TGCert3N6_6_6_l2_r4C54
import A36W.TGCert3N6_6_6_l2_r4C55
import A36W.TGCert3N6_6_6_l2_r4C56
import A36W.TGCert3N6_6_6_l2_r4C57
import A36W.TGCert3N6_6_6_l2_r4C58
import A36W.TGCert3N6_6_6_l2_r4C59

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_3_0_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_3_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_3_0_g0 S3_3_0_g1) b2 (S3_3_0_cov b2 hb2)

theorem S3_3_1_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ (([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_3_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_3_1_g0 (forall_mem_append_of S3_3_1_g1 S3_3_1_g2)) b2 (S3_3_1_cov b2 hb2)

theorem S3_3_2_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S3_3_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_3_2_g0 (forall_mem_append_of S3_3_2_g1 S3_3_2_g2)) b2 (S3_3_2_cov b2 hb2)

theorem S3_3_3_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_3_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_3_3_g0 S3_3_3_g1) b2 (S3_3_3_cov b2 hb2)

theorem S3_3_4_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_3_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((3, 4) : ℕ × ℕ).1 - b2.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, (6 - ((3, 4) : ℕ × ℕ).1 - b2.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_3_4_g0 S3_3_4_g1) b2 (S3_3_4_cov b2 hb2)

theorem S4_3_0_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ (([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)) ++ ([(2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_0_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_0_g1_h0 b2 hb2) (forall_mem_append_of (S4_3_0_g1_h1 b2 hb2) (S4_3_0_g1_h2 b2 hb2))) b3 (S4_3_0_g1_cov b3 hb3)

theorem S4_3_0_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_0_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_0_g2_h0 b2 hb2) (forall_mem_append_of (S4_3_0_g2_h1 b2 hb2) (S4_3_0_g2_h2 b2 hb2))) b3 (S4_3_0_g2_cov b3 hb3)

theorem S4_3_0_g3_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_0_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_0_g3_h0 b2 hb2) (S4_3_0_g3_h1 b2 hb2)) b3 (S4_3_0_g3_cov b3 hb3)

theorem S4_3_0_g4_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_0_g4 : ∀ b2 ∈ ([(0, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_0_g4_h0 b2 hb2) (S4_3_0_g4_h1 b2 hb2)) b3 (S4_3_0_g4_cov b3 hb3)

theorem S4_3_0_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_0_g6 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_0_g6_h0 b2 hb2) (S4_3_0_g6_h1 b2 hb2)) b3 (S4_3_0_g6_cov b3 hb3)

theorem S4_3_0_g7_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_0_g7 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_0_g7_h0 b2 hb2) (forall_mem_append_of (S4_3_0_g7_h1 b2 hb2) (S4_3_0_g7_h2 b2 hb2))) b3 (S4_3_0_g7_cov b3 hb3)

theorem S4_3_0_g8_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_0_g8 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_0_g8_h0 b2 hb2) (forall_mem_append_of (S4_3_0_g8_h1 b2 hb2) (S4_3_0_g8_h2 b2 hb2))) b3 (S4_3_0_g8_cov b3 hb3)

theorem S4_3_0_g9_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_0_g9 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_0_g9_h0 b2 hb2) (forall_mem_append_of (S4_3_0_g9_h1 b2 hb2) (S4_3_0_g9_h2 b2 hb2))) b3 (S4_3_0_g9_cov b3 hb3)

theorem S4_3_0_g10_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_0_g10 : ∀ b2 ∈ ([(1, 4)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_0_g10_h0 b2 hb2) (S4_3_0_g10_h1 b2 hb2)) b3 (S4_3_0_g10_cov b3 hb3)

theorem S4_3_0_g12_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_0_g12 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_0_g12_h0 b2 hb2) (S4_3_0_g12_h1 b2 hb2)) b3 (S4_3_0_g12_cov b3 hb3)

theorem S4_3_0_g13_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_0_g13 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_0_g13_h0 b2 hb2) (S4_3_0_g13_h1 b2 hb2)) b3 (S4_3_0_g13_cov b3 hb3)

theorem S4_3_0_g14_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_0_g14 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_0_g14_h0 b2 hb2) (S4_3_0_g14_h1 b2 hb2)) b3 (S4_3_0_g14_cov b3 hb3)

theorem S4_3_0_g15_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_0_g15 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_0_g15_h0 b2 hb2) (S4_3_0_g15_h1 b2 hb2)) b3 (S4_3_0_g15_cov b3 hb3)

theorem S4_3_0_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ (([(0, 3)] : List (ℕ × ℕ)) ++ ([(0, 4)] : List (ℕ × ℕ))))) ++ ((([(0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ))) ++ (([(1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3)] : List (ℕ × ℕ)))))) ++ (((([(1, 4)] : List (ℕ × ℕ)) ++ ([(1, 5), (1, 6)] : List (ℕ × ℕ))) ++ (([(2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2)] : List (ℕ × ℕ))))) ++ ((([(2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ))) ++ (([(3, 0), (3, 1)] : List (ℕ × ℕ)) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)) ++ ([(4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_3_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 0) : ℕ × ℕ), b2, b3, (6 - ((3, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_3_0_g0 S4_3_0_g1) (forall_mem_append_of S4_3_0_g2 (forall_mem_append_of S4_3_0_g3 S4_3_0_g4))) (forall_mem_append_of (forall_mem_append_of S4_3_0_g5 S4_3_0_g6) (forall_mem_append_of S4_3_0_g7 (forall_mem_append_of S4_3_0_g8 S4_3_0_g9)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_3_0_g10 S4_3_0_g11) (forall_mem_append_of S4_3_0_g12 (forall_mem_append_of S4_3_0_g13 S4_3_0_g14))) (forall_mem_append_of (forall_mem_append_of S4_3_0_g15 S4_3_0_g16) (forall_mem_append_of S4_3_0_g17 (forall_mem_append_of S4_3_0_g18 S4_3_0_g19))))) b2 (S4_3_0_cov b2 hb2)

theorem S4_3_1_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ))) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_1_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_3_1_g1_h0 b2 hb2) (S4_3_1_g1_h1 b2 hb2)) (forall_mem_append_of (S4_3_1_g1_h2 b2 hb2) (S4_3_1_g1_h3 b2 hb2))) b3 (S4_3_1_g1_cov b3 hb3)

theorem S4_3_1_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_1_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_3_1_g2_h0 b2 hb2) (S4_3_1_g2_h1 b2 hb2)) (forall_mem_append_of (S4_3_1_g2_h2 b2 hb2) (S4_3_1_g2_h3 b2 hb2))) b3 (S4_3_1_g2_cov b3 hb3)

theorem S4_3_1_g3_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2)] : List (ℕ × ℕ)) ++ ([(5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_1_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_1_g3_h0 b2 hb2) (forall_mem_append_of (S4_3_1_g3_h1 b2 hb2) (S4_3_1_g3_h2 b2 hb2))) b3 (S4_3_1_g3_cov b3 hb3)

theorem S4_3_1_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_1_g6 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_1_g6_h0 b2 hb2) (forall_mem_append_of (S4_3_1_g6_h1 b2 hb2) (S4_3_1_g6_h2 b2 hb2))) b3 (S4_3_1_g6_cov b3 hb3)

theorem S4_3_1_g7_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_1_g7 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_3_1_g7_h0 b2 hb2) (S4_3_1_g7_h1 b2 hb2)) (forall_mem_append_of (S4_3_1_g7_h2 b2 hb2) (S4_3_1_g7_h3 b2 hb2))) b3 (S4_3_1_g7_cov b3 hb3)

theorem S4_3_1_g8_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_1_g8 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_3_1_g8_h0 b2 hb2) (S4_3_1_g8_h1 b2 hb2)) (forall_mem_append_of (S4_3_1_g8_h2 b2 hb2) (S4_3_1_g8_h3 b2 hb2))) b3 (S4_3_1_g8_cov b3 hb3)

theorem S4_3_1_g9_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_1_g9 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_1_g9_h0 b2 hb2) (forall_mem_append_of (S4_3_1_g9_h1 b2 hb2) (S4_3_1_g9_h2 b2 hb2))) b3 (S4_3_1_g9_cov b3 hb3)

theorem S4_3_1_g12_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_1_g12 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_1_g12_h0 b2 hb2) (S4_3_1_g12_h1 b2 hb2)) b3 (S4_3_1_g12_cov b3 hb3)

theorem S4_3_1_g13_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_1_g13 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_1_g13_h0 b2 hb2) (forall_mem_append_of (S4_3_1_g13_h1 b2 hb2) (S4_3_1_g13_h2 b2 hb2))) b3 (S4_3_1_g13_cov b3 hb3)

theorem S4_3_1_g14_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_1_g14 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_1_g14_h0 b2 hb2) (S4_3_1_g14_h1 b2 hb2)) b3 (S4_3_1_g14_cov b3 hb3)

theorem S4_3_1_g15_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_1_g15 : ∀ b2 ∈ ([(2, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_1_g15_h0 b2 hb2) (S4_3_1_g15_h1 b2 hb2)) b3 (S4_3_1_g15_cov b3 hb3)

theorem S4_3_1_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ (([(0, 3)] : List (ℕ × ℕ)) ++ ([(0, 4)] : List (ℕ × ℕ))))) ++ ((([(0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ))) ++ (([(1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3)] : List (ℕ × ℕ)))))) ++ (((([(1, 4)] : List (ℕ × ℕ)) ++ ([(1, 5), (1, 6)] : List (ℕ × ℕ))) ++ (([(2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2)] : List (ℕ × ℕ))))) ++ ((([(2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ))) ++ (([(3, 1)] : List (ℕ × ℕ)) ++ (([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5)] : List (ℕ × ℕ)) ++ ([(6, 6)] : List (ℕ × ℕ))))))) := by decide +kernel

theorem S4_3_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 1) : ℕ × ℕ), b2, b3, (6 - ((3, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_3_1_g0 S4_3_1_g1) (forall_mem_append_of S4_3_1_g2 (forall_mem_append_of S4_3_1_g3 S4_3_1_g4))) (forall_mem_append_of (forall_mem_append_of S4_3_1_g5 S4_3_1_g6) (forall_mem_append_of S4_3_1_g7 (forall_mem_append_of S4_3_1_g8 S4_3_1_g9)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_3_1_g10 S4_3_1_g11) (forall_mem_append_of S4_3_1_g12 (forall_mem_append_of S4_3_1_g13 S4_3_1_g14))) (forall_mem_append_of (forall_mem_append_of S4_3_1_g15 S4_3_1_g16) (forall_mem_append_of S4_3_1_g17 (forall_mem_append_of S4_3_1_g18 S4_3_1_g19))))) b2 (S4_3_1_cov b2 hb2)

theorem S4_3_2_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_2_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_3_2_g1_h0 b2 hb2) (S4_3_2_g1_h1 b2 hb2)) (forall_mem_append_of (S4_3_2_g1_h2 b2 hb2) (S4_3_2_g1_h3 b2 hb2))) b3 (S4_3_2_g1_cov b3 hb3)

theorem S4_3_2_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_2_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_2_g2_h0 b2 hb2) (forall_mem_append_of (S4_3_2_g2_h1 b2 hb2) (S4_3_2_g2_h2 b2 hb2))) b3 (S4_3_2_g2_cov b3 hb3)

theorem S4_3_2_g3_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_2_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_2_g3_h0 b2 hb2) (S4_3_2_g3_h1 b2 hb2)) b3 (S4_3_2_g3_cov b3 hb3)

theorem S4_3_2_g5_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_2_g5 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_2_g5_h0 b2 hb2) (forall_mem_append_of (S4_3_2_g5_h1 b2 hb2) (S4_3_2_g5_h2 b2 hb2))) b3 (S4_3_2_g5_cov b3 hb3)

theorem S4_3_2_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ ((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_2_g6 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (forall_mem_append_of (S4_3_2_g6_h0 b2 hb2) (S4_3_2_g6_h1 b2 hb2)) (forall_mem_append_of (S4_3_2_g6_h2 b2 hb2) (S4_3_2_g6_h3 b2 hb2))) b3 (S4_3_2_g6_cov b3 hb3)

theorem S4_3_2_g7_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_2_g7 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_2_g7_h0 b2 hb2) (forall_mem_append_of (S4_3_2_g7_h1 b2 hb2) (S4_3_2_g7_h2 b2 hb2))) b3 (S4_3_2_g7_cov b3 hb3)

theorem S4_3_2_g8_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_2_g8 : ∀ b2 ∈ ([(1, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_2_g8_h0 b2 hb2) (S4_3_2_g8_h1 b2 hb2)) b3 (S4_3_2_g8_cov b3 hb3)

theorem S4_3_2_g10_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_2_g10 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_2_g10_h0 b2 hb2) (S4_3_2_g10_h1 b2 hb2)) b3 (S4_3_2_g10_cov b3 hb3)

theorem S4_3_2_g11_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_2_g11 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_2_g11_h0 b2 hb2) (S4_3_2_g11_h1 b2 hb2)) b3 (S4_3_2_g11_cov b3 hb3)

theorem S4_3_2_g12_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_2_g12 : ∀ b2 ∈ ([(2, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_2_g12_h0 b2 hb2) (S4_3_2_g12_h1 b2 hb2)) b3 (S4_3_2_g12_cov b3 hb3)

theorem S4_3_2_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ ([(0, 3)] : List (ℕ × ℕ)))) ++ ((([(0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ))) ++ (([(1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2)] : List (ℕ × ℕ))))) ++ (((([(1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ))) ++ (([(2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1)] : List (ℕ × ℕ)))) ++ ((([(2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ))) ++ (([(3, 0), (3, 1)] : List (ℕ × ℕ)) ++ ([(3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem S4_3_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 2) : ℕ × ℕ), b2, b3, (6 - ((3, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_3_2_g0 S4_3_2_g1) (forall_mem_append_of S4_3_2_g2 S4_3_2_g3)) (forall_mem_append_of (forall_mem_append_of S4_3_2_g4 S4_3_2_g5) (forall_mem_append_of S4_3_2_g6 S4_3_2_g7))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_3_2_g8 S4_3_2_g9) (forall_mem_append_of S4_3_2_g10 S4_3_2_g11)) (forall_mem_append_of (forall_mem_append_of S4_3_2_g12 S4_3_2_g13) (forall_mem_append_of S4_3_2_g14 S4_3_2_g15)))) b2 (S4_3_2_cov b2 hb2)

theorem S4_3_3_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_3_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_3_g1_h0 b2 hb2) (forall_mem_append_of (S4_3_3_g1_h1 b2 hb2) (S4_3_3_g1_h2 b2 hb2))) b3 (S4_3_3_g1_cov b3 hb3)

theorem S4_3_3_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_3_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_3_g2_h0 b2 hb2) (S4_3_3_g2_h1 b2 hb2)) b3 (S4_3_3_g2_cov b3 hb3)

theorem S4_3_3_g4_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_3_g4 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_3_g4_h0 b2 hb2) (forall_mem_append_of (S4_3_3_g4_h1 b2 hb2) (S4_3_3_g4_h2 b2 hb2))) b3 (S4_3_3_g4_cov b3 hb3)

theorem S4_3_3_g5_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ (([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_3_3_g5 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_3_g5_h0 b2 hb2) (forall_mem_append_of (S4_3_3_g5_h1 b2 hb2) (S4_3_3_g5_h2 b2 hb2))) b3 (S4_3_3_g5_cov b3 hb3)

theorem S4_3_3_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_3_g6 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_3_g6_h0 b2 hb2) (S4_3_3_g6_h1 b2 hb2)) b3 (S4_3_3_g6_cov b3 hb3)

theorem S4_3_3_g8_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_3_g8 : ∀ b2 ∈ ([(2, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_3_g8_h0 b2 hb2) (S4_3_3_g8_h1 b2 hb2)) b3 (S4_3_3_g8_cov b3 hb3)

theorem S4_3_3_g9_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_3_g9 : ∀ b2 ∈ ([(2, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_3_g9_h0 b2 hb2) (S4_3_3_g9_h1 b2 hb2)) b3 (S4_3_3_g9_cov b3 hb3)

theorem S4_3_3_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2)] : List (ℕ × ℕ)))) ++ (([(0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ))))) ++ ((([(1, 2)] : List (ℕ × ℕ)) ++ (([(1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0)] : List (ℕ × ℕ)))) ++ (([(2, 1)] : List (ℕ × ℕ)) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0)] : List (ℕ × ℕ)) ++ ([(3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem S4_3_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 3) : ℕ × ℕ), b2, b3, (6 - ((3, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_3_3_g0 (forall_mem_append_of S4_3_3_g1 S4_3_3_g2)) (forall_mem_append_of S4_3_3_g3 (forall_mem_append_of S4_3_3_g4 S4_3_3_g5))) (forall_mem_append_of (forall_mem_append_of S4_3_3_g6 (forall_mem_append_of S4_3_3_g7 S4_3_3_g8)) (forall_mem_append_of S4_3_3_g9 (forall_mem_append_of S4_3_3_g10 S4_3_3_g11)))) b2 (S4_3_3_cov b2 hb2)

theorem S4_3_4_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_4_g2 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, b3, (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_3_4_g2_h0 b2 hb2) (S4_3_4_g2_h1 b2 hb2)) b3 (S4_3_4_g2_cov b3 hb3)

theorem S4_3_4_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((([(0, 0), (0, 1)] : List (ℕ × ℕ)) ++ (([(0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ)))) ++ (([(1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_3_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 4) : ℕ × ℕ), b2, b3, (6 - ((3, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of S4_3_4_g0 (forall_mem_append_of S4_3_4_g1 S4_3_4_g2)) (forall_mem_append_of S4_3_4_g3 (forall_mem_append_of S4_3_4_g4 S4_3_4_g5))) b2 (S4_3_4_cov b2 hb2)

theorem S4_3_5_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_3_5_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((3, 5) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((3, 5) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((3, 5) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((3, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 5) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((3, 5) : ℕ × ℕ), b2, b3, (6 - ((3, 5) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((3, 5) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S4_3_5_g0 S4_3_5_g1) b2 (S4_3_5_cov b2 hb2)

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J4.lean <==
/- A36W.TGCert3N6_6_6_l2_r4J4 (namespace A36W.TGCert3.N6_6_6_l2_r4): the per-b1 combinations for b1 = (4, y): chunk theorems over list pieces joined by `forall_mem_append_of`, with coverage decides over the full ranges. -/
import A36W.TGCert3N6_6_6_l2_r4C04
import A36W.TGCert3N6_6_6_l2_r4C59
import A36W.TGCert3N6_6_6_l2_r4C60
import A36W.TGCert3N6_6_6_l2_r4C61
import A36W.TGCert3N6_6_6_l2_r4C62
import A36W.TGCert3N6_6_6_l2_r4C63

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S3_4_0_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_4_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_4_0_g0 S3_4_0_g1) b2 (S3_4_0_cov b2 hb2)

theorem S3_4_1_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_4_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_4_1_g0 S3_4_1_g1) b2 (S3_4_1_cov b2 hb2)

theorem S3_4_2_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_4_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_4_2_g0 S3_4_2_g1) b2 (S3_4_2_cov b2 hb2)

theorem S3_4_3_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S3_4_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 ≤ 6 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 ≤ 6 → (6 - ((4, 3) : ℕ × ℕ).1 - b2.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, (6 - ((4, 3) : ℕ × ℕ).1 - b2.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S3_4_3_g0 S3_4_3_g1) b2 (S3_4_3_cov b2 hb2)

theorem S4_4_0_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_4_0_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_4_0_g1_h0 b2 hb2) (S4_4_0_g1_h1 b2 hb2)) b3 (S4_4_0_g1_cov b3 hb3)

theorem S4_4_0_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3)] : List (ℕ × ℕ)) ++ ([(1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_4_0_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_4_0_g2_h0 b2 hb2) (S4_4_0_g2_h1 b2 hb2)) b3 (S4_4_0_g2_cov b3 hb3)

theorem S4_4_0_g3_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_4_0_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_4_0_g3_h0 b2 hb2) (S4_4_0_g3_h1 b2 hb2)) b3 (S4_4_0_g3_cov b3 hb3)

theorem S4_4_0_g7_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_4_0_g7 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_4_0_g7_h0 b2 hb2) (S4_4_0_g7_h1 b2 hb2)) b3 (S4_4_0_g7_cov b3 hb3)

theorem S4_4_0_g8_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_4_0_g8 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_4_0_g8_h0 b2 hb2) (S4_4_0_g8_h1 b2 hb2)) b3 (S4_4_0_g8_cov b3 hb3)

theorem S4_4_0_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2)] : List (ℕ × ℕ)))) ++ ((([(0, 3)] : List (ℕ × ℕ)) ++ ([(0, 4)] : List (ℕ × ℕ))) ++ (([(0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ))))) ++ ((([(1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3)] : List (ℕ × ℕ)))) ++ ((([(1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem S4_4_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 0) : ℕ × ℕ), b2, b3, (6 - ((4, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_4_0_g0 (forall_mem_append_of S4_4_0_g1 S4_4_0_g2)) (forall_mem_append_of (forall_mem_append_of S4_4_0_g3 S4_4_0_g4) (forall_mem_append_of S4_4_0_g5 S4_4_0_g6))) (forall_mem_append_of (forall_mem_append_of S4_4_0_g7 (forall_mem_append_of S4_4_0_g8 S4_4_0_g9)) (forall_mem_append_of (forall_mem_append_of S4_4_0_g10 S4_4_0_g11) (forall_mem_append_of S4_4_0_g12 S4_4_0_g13)))) b2 (S4_4_0_cov b2 hb2)

theorem S4_4_1_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_4_1_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_4_1_g1_h0 b2 hb2) (forall_mem_append_of (S4_4_1_g1_h1 b2 hb2) (S4_4_1_g1_h2 b2 hb2))) b3 (S4_4_1_g1_cov b3 hb3)

theorem S4_4_1_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_4_1_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_4_1_g2_h0 b2 hb2) (S4_4_1_g2_h1 b2 hb2)) b3 (S4_4_1_g2_cov b3 hb3)

theorem S4_4_1_g3_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_4_1_g3 : ∀ b2 ∈ ([(0, 3)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_4_1_g3_h0 b2 hb2) (S4_4_1_g3_h1 b2 hb2)) b3 (S4_4_1_g3_cov b3 hb3)

theorem S4_4_1_g5_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_4_1_g5 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_4_1_g5_h0 b2 hb2) (S4_4_1_g5_h1 b2 hb2)) b3 (S4_4_1_g5_cov b3 hb3)

theorem S4_4_1_g6_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_4_1_g6 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_4_1_g6_h0 b2 hb2) (S4_4_1_g6_h1 b2 hb2)) b3 (S4_4_1_g6_cov b3 hb3)

theorem S4_4_1_g7_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_4_1_g7 : ∀ b2 ∈ ([(1, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_4_1_g7_h0 b2 hb2) (S4_4_1_g7_h1 b2 hb2)) b3 (S4_4_1_g7_cov b3 hb3)

theorem S4_4_1_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2)] : List (ℕ × ℕ)))) ++ (([(0, 3)] : List (ℕ × ℕ)) ++ (([(0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ))))) ++ ((([(1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3)] : List (ℕ × ℕ)))) ++ ((([(1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1)] : List (ℕ × ℕ))) ++ (([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1)] : List (ℕ × ℕ)) ++ ([(6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem S4_4_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 1) : ℕ × ℕ), b2, b3, (6 - ((4, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_4_1_g0 (forall_mem_append_of S4_4_1_g1 S4_4_1_g2)) (forall_mem_append_of S4_4_1_g3 (forall_mem_append_of S4_4_1_g4 S4_4_1_g5))) (forall_mem_append_of (forall_mem_append_of S4_4_1_g6 (forall_mem_append_of S4_4_1_g7 S4_4_1_g8)) (forall_mem_append_of (forall_mem_append_of S4_4_1_g9 S4_4_1_g10) (forall_mem_append_of S4_4_1_g11 S4_4_1_g12)))) b2 (S4_4_1_cov b2 hb2)

theorem S4_4_2_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_4_2_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_4_2_g1_h0 b2 hb2) (S4_4_2_g1_h1 b2 hb2)) b3 (S4_4_2_g1_cov b3 hb3)

theorem S4_4_2_g2_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_4_2_g2 : ∀ b2 ∈ ([(0, 2)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_4_2_g2_h0 b2 hb2) (S4_4_2_g2_h1 b2 hb2)) b3 (S4_4_2_g2_cov b3 hb3)

theorem S4_4_2_g4_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_4_2_g4 : ∀ b2 ∈ ([(1, 0)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_4_2_g4_h0 b2 hb2) (S4_4_2_g4_h1 b2 hb2)) b3 (S4_4_2_g4_cov b3 hb3)

theorem S4_4_2_g5_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_4_2_g5 : ∀ b2 ∈ ([(1, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_4_2_g5_h0 b2 hb2) (S4_4_2_g5_h1 b2 hb2)) b3 (S4_4_2_g5_cov b3 hb3)

theorem S4_4_2_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (((([(0, 0)] : List (ℕ × ℕ)) ++ ([(0, 1)] : List (ℕ × ℕ))) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ (([(0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0)] : List (ℕ × ℕ))))) ++ ((([(1, 1)] : List (ℕ × ℕ)) ++ ([(1, 2)] : List (ℕ × ℕ))) ++ (([(1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5)] : List (ℕ × ℕ)) ++ ([(5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem S4_4_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 2) : ℕ × ℕ), b2, b3, (6 - ((4, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of S4_4_2_g0 S4_4_2_g1) (forall_mem_append_of S4_4_2_g2 (forall_mem_append_of S4_4_2_g3 S4_4_2_g4))) (forall_mem_append_of (forall_mem_append_of S4_4_2_g5 S4_4_2_g6) (forall_mem_append_of S4_4_2_g7 (forall_mem_append_of S4_4_2_g8 S4_4_2_g9)))) b2 (S4_4_2_cov b2 hb2)

theorem S4_4_3_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_4_3_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, b3, (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_4_3_g1_h0 b2 hb2) (S4_4_3_g1_h1 b2 hb2)) b3 (S4_4_3_g1_cov b3 hb3)

theorem S4_4_3_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)))) ++ ((([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ))) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_4_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 3) : ℕ × ℕ), b2, b3, (6 - ((4, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of S4_4_3_g0 (forall_mem_append_of S4_4_3_g1 S4_4_3_g2)) (forall_mem_append_of (forall_mem_append_of S4_4_3_g3 S4_4_3_g4) (forall_mem_append_of S4_4_3_g5 S4_4_3_g6))) b2 (S4_4_3_cov b2 hb2)

theorem S4_4_4_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)) ++ ([(1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_4_4_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((4, 4) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((4, 4) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((4, 4) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((4, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 4) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((4, 4) : ℕ × ℕ), b2, b3, (6 - ((4, 4) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((4, 4) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S4_4_4_g0 (forall_mem_append_of S4_4_4_g1 S4_4_4_g2)) b2 (S4_4_4_cov b2 hb2)

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J5.lean <==
/- A36W.TGCert3N6_6_6_l2_r4J5 (namespace A36W.TGCert3.N6_6_6_l2_r4): the per-b1 combinations for b1 = (5, y): chunk theorems over list pieces joined by `forall_mem_append_of`, with coverage decides over the full ranges. -/
import A36W.TGCert3N6_6_6_l2_r4C04
import A36W.TGCert3N6_6_6_l2_r4C05
import A36W.TGCert3N6_6_6_l2_r4C63
import A36W.TGCert3N6_6_6_l2_r4C64
import A36W.TGCert3N6_6_6_l2_r4C65

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_5_0_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((([(0, 0), (0, 1)] : List (ℕ × ℕ)) ++ (([(0, 2)] : List (ℕ × ℕ)) ++ ([(0, 3), (0, 4)] : List (ℕ × ℕ)))) ++ (([(0, 5), (0, 6), (1, 0), (1, 1)] : List (ℕ × ℕ)) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6)] : List (ℕ × ℕ)) ++ ([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_5_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 0) : ℕ × ℕ), b2, b3, (6 - ((5, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of S4_5_0_g0 (forall_mem_append_of S4_5_0_g1 S4_5_0_g2)) (forall_mem_append_of S4_5_0_g3 (forall_mem_append_of S4_5_0_g4 S4_5_0_g5))) b2 (S4_5_0_cov b2 hb2)

theorem S4_5_1_g1_cov : ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1), b3 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_5_1_g1 : ∀ b2 ∈ ([(0, 1)] : List (ℕ × ℕ)), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 1) : ℕ × ℕ), b2, b3, (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 b3 hb3 => (forall_mem_append_of (S4_5_1_g1_h0 b2 hb2) (S4_5_1_g1_h1 b2 hb2)) b3 (S4_5_1_g1_cov b3 hb3)

theorem S4_5_1_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((([(0, 0)] : List (ℕ × ℕ)) ++ (([(0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2)] : List (ℕ × ℕ)))) ++ ((([(0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0), (1, 1)] : List (ℕ × ℕ))) ++ (([(1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5)] : List (ℕ × ℕ)) ++ ([(6, 6)] : List (ℕ × ℕ))))) := by decide +kernel

theorem S4_5_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 1) : ℕ × ℕ), b2, b3, (6 - ((5, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of S4_5_1_g0 (forall_mem_append_of S4_5_1_g1 S4_5_1_g2)) (forall_mem_append_of (forall_mem_append_of S4_5_1_g3 S4_5_1_g4) (forall_mem_append_of S4_5_1_g5 S4_5_1_g6))) b2 (S4_5_1_cov b2 hb2)

theorem S4_5_2_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ ((([(0, 0), (0, 1)] : List (ℕ × ℕ)) ++ ([(0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ))) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0)] : List (ℕ × ℕ)) ++ ([(2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ)))) := by decide +kernel

theorem S4_5_2_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 2) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 2) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 2) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 2) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 2) : ℕ × ℕ), b2, b3, (6 - ((5, 2) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 2) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of (forall_mem_append_of S4_5_2_g0 S4_5_2_g1) (forall_mem_append_of S4_5_2_g2 S4_5_2_g3)) b2 (S4_5_2_cov b2 hb2)

theorem S4_5_3_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6)] : List (ℕ × ℕ)) ++ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_5_3_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((5, 3) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((5, 3) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((5, 3) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((5, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 3) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((5, 3) : ℕ × ℕ), b2, b3, (6 - ((5, 3) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((5, 3) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S4_5_3_g0 S4_5_3_g1) b2 (S4_5_3_cov b2 hb2)

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3N6_6_6_l2_r4J6.lean <==
/- A36W.TGCert3N6_6_6_l2_r4J6 (namespace A36W.TGCert3.N6_6_6_l2_r4): the per-b1 combinations for b1 = (6, y): chunk theorems over list pieces joined by `forall_mem_append_of`, with coverage decides over the full ranges. -/
import A36W.TGCert3N6_6_6_l2_r4C05
import A36W.TGCert3N6_6_6_l2_r4C65

set_option autoImplicit false

namespace A36W.TGCert3.N6_6_6_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem S4_6_0_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1)] : List (ℕ × ℕ)) ++ ([(4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_6_0_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((6, 0) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((6, 0) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((6, 0) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((6, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 0) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 0) : ℕ × ℕ), b2, b3, (6 - ((6, 0) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 0) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S4_6_0_g0 S4_6_0_g1) b2 (S4_6_0_cov b2 hb2)

theorem S4_6_1_cov : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), b2 ∈ (([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5)] : List (ℕ × ℕ)) ++ ([(4, 6), (5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6)] : List (ℕ × ℕ))) := by decide +kernel

theorem S4_6_1_ok : ∀ b2 ∈ range (6 + 1) ×ˢ range (6 + 1), ∀ b3 ∈ range (6 + 1) ×ˢ range (6 + 1),
    ((6, 1) : ℕ × ℕ) ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → ((6, 1) : ℕ × ℕ).1 + b2.1 + b3.1 ≤ 6 →
    ((6, 1) : ℕ × ℕ).2 + b2.2 + b3.2 ≤ 6 → (6 - ((6, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 1) : ℕ × ℕ).2 - b2.2 - b3.2) ≠ (0, 0) →
    (objF 12 6 6 6 (2 : ℚ) qh) [((6, 1) : ℕ × ℕ), b2, b3, (6 - ((6, 1) : ℕ × ℕ).1 - b2.1 - b3.1, 6 - ((6, 1) : ℕ × ℕ).2 - b2.2 - b3.2)] ≤ BB :=
  fun b2 hb2 => (forall_mem_append_of S4_6_1_g0 S4_6_1_g1) b2 (S4_6_1_cov b2 hb2)

end A36W.TGCert3.N6_6_6_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3NA4.lean <==
/-
A36W.TGCert3NA4: the r = 4 analogue of
TGCert's lower-bound route for `F^NA_r` (K6(c)), on top of `A36W.TGCert3Core2` (and through it TGCert3Core, TGCert2
and TGCert, all imported unchanged).

* `sigOK4`: the finite check behind `max_{σ ∈ Σ_4} obj σ ≤ B`: TGCert's `sigOK3` (sequences of one, two or three
  nonzero compositions summing to `(n_A, n_B)`) and the sequences of four nonzero compositions summing to `(n_A, n_B)`
  (the last composition is determined by the sum).
* `forall_SigR4`: `sigOK4` bounds `obj σ` for every `σ ∈ Σ_4` (TGRed2's `SigR A 4`): lengths at most 3 by TGCert's
  `forall_SigR3`, length 4 by the structural case split.
* `FNA_ge_of_cert4`: TGCert's `FNA_ge_of_cert` (K6(c) at `c = 1/q̂`, TGRed2's `K6c`) at `r = 4`, the max over `Σ_4`
  bounded through `forall_SigR4`.
* `sigOK4_of_objF`: `sigOK4` for the fused objective `objF` (TGCert3Core) is `sigOK4` for TGCert's `objNA`.

The upper end needs nothing new: TGCert's `FNA_le_of_cert` holds for every `r`.

No hypothesis restates a conclusion or assumes a KL, TC or success bound: the extra hypotheses are closed decidable
ℚ statements about explicit data, discharged by `decide +kernel` at each use.
-/
import A36W.TGCert3Core2

set_option autoImplicit false

namespace A36W.TGCert3

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert MeasureTheory

/-- The finite check behind `max_{σ ∈ Σ_4} obj σ ≤ B`, by the length of `σ`: TGCert's `sigOK3` for lengths one to
three, and every sequence of four nonzero compositions summing to `(n_A, n_B)` (App K l.219–220; the last composition
is determined by the sum). -/
def sigOK4 (nA nB : ℕ) (obj : List (ℕ × ℕ) → ℚ) (B : ℚ) : Prop :=
  sigOK3 nA nB obj B ∧
  (∀ b1 ∈ range (nA + 1) ×ˢ range (nB + 1), ∀ b2 ∈ range (nA + 1) ×ˢ range (nB + 1),
      ∀ b3 ∈ range (nA + 1) ×ˢ range (nB + 1),
      b1 ≠ (0, 0) → b2 ≠ (0, 0) → b3 ≠ (0, 0) → b1.1 + b2.1 + b3.1 ≤ nA → b1.2 + b2.2 + b3.2 ≤ nB →
      (nA - b1.1 - b2.1 - b3.1, nB - b1.2 - b2.2 - b3.2) ≠ (0, 0) →
      obj [b1, b2, b3, (nA - b1.1 - b2.1 - b3.1, nB - b1.2 - b2.2 - b3.2)] ≤ B)

/-- **`sigOK4` bounds the objective on all of `Σ_4`** (TGRed2's `SigR A 4`: at most four nonzero compositions
summing to `(n_A, n_B)`). -/
theorem forall_SigR4 {n : ℕ} (A : Finset (Fin n)) (hn : 0 < n) (obj : List (ℕ × ℕ) → ℚ) (B : ℚ)
    (h : sigOK4 #A #Aᶜ obj B) : ∀ σ ∈ SigR A 4, obj σ ≤ B := by
  intro σ hσ
  obtain ⟨hlen, hnz, hsum⟩ := mem_SigR.1 hσ
  by_cases h3 : σ.length ≤ 3
  · exact forall_SigR3 A hn obj B h.1 σ (mem_SigR.2 ⟨h3, hnz, hsum⟩)
  · have hR : ∀ b ∈ σ, b ∈ range (#A + 1) ×ˢ range (#Aᶜ + 1) := fun b hb => by
      have := le_sum_of_mem_pair hb
      rw [hsum] at this
      simp only [Finset.mem_product, Finset.mem_range]
      omega
    rcases σ with _ | ⟨b1, _ | ⟨b2, _ | ⟨b3, _ | ⟨b4, _ | ⟨b5, σ⟩⟩⟩⟩⟩
    · simp at h3
    · simp at h3
    · simp at h3
    · simp at h3
    · simp only [List.sum_cons, List.sum_nil, add_zero] at hsum
      have hz1 := hnz b1 (by simp)
      have hz2 := hnz b2 (by simp)
      have hz3 := hnz b3 (by simp)
      have hz4 := hnz b4 (by simp)
      have hr1 := hR b1 (by simp)
      have hr2 := hR b2 (by simp)
      have hr3 := hR b3 (by simp)
      obtain ⟨x1, y1⟩ := b1
      obtain ⟨x2, y2⟩ := b2
      obtain ⟨x3, y3⟩ := b3
      obtain ⟨x4, y4⟩ := b4
      simp only [Prod.mk_add_mk, Prod.mk.injEq] at hsum
      have e4 : ((x4, y4) : ℕ × ℕ) = (#A - (x1, y1).1 - (x2, y2).1 - (x3, y3).1,
          #Aᶜ - (x1, y1).2 - (x2, y2).2 - (x3, y3).2) := by
        simp only [Prod.mk.injEq]; omega
      rw [e4] at hz4
      rw [e4]
      exact h.2 (x1, y1) hr1 (x2, y2) hr2 (x3, y3) hr3 hz1 hz2 hz3 (show x1 + x2 + x3 ≤ #A by omega)
        (show y1 + y2 + y3 ≤ #Aᶜ by omega) hz4
    · simp only [List.length_cons] at hlen
      omega

/-- **Lower end of `F^NA_4`** (App K l.223–224, TGRed2's `K6c` at `r = 4`; TGCert's `FNA_ge_of_cert` with `Σ_4`):
with `c = 1/q̂`, certified `ℓ_w ≤ ln(P_w/q̂_w)`, every `σ ∈ Σ_4` having `Σ_w P_w q_w(σ)/q̂_w ≤ B` (evaluated in ℚ,
checked by `sigOK4`), and `L ≤ Σ_w P_w ℓ_w + 1 − B`: `L ≤ F^NA_4`. -/
theorem FNA_ge_of_cert4 {n : ℕ} (A : Finset (Fin n)) {lam : ℝ} (hlam : 0 < lam) {k : ℕ} (hk : k ≤ n) (hn : 0 < n)
    {lamQ : ℚ} (hl : lam = (lamQ : ℝ)) {nA nB : ℕ} (hA : #A = nA) (hB : #Aᶜ = nB) {N : ℕ} (hN : 0 < N)
    (qh lo : ℕ → ℚ) (B L : ℚ)
    (hw : ∀ w ∈ Wc nA nB k, 0 < qh w ∧ |lo w| ≤ 1 ∧ taylorQ (lo w) N + errQ (lo w) N ≤ PwQ nA nB k lamQ w / qh w)
    (hS : sigOK4 nA nB (objNA n nA nB k lamQ qh) B)
    (hL : L ≤ ∑ w ∈ Wc nA nB k, PwQ nA nB k lamQ w * lo w + 1 - B) :
    ((L : ℝ) : WithTop ℝ) ≤ sInf (naKLSet (A36W.weightedTarget n k (twoW A lam) (twoW_pos A hlam) hk)
      (A36W.weightedOracle n k (twoW A lam)) 4) := by
  subst hl hA hB
  have hq : ∀ w ∈ Wc #A #Aᶜ k, 0 < ((qh w : ℚ) : ℝ) := fun w h => by exact_mod_cast (hw w h).1
  have hK := (K6c A hlam hk hn (r := 4) (by norm_num)).1 (fun w => 1 / ((qh w : ℚ) : ℝ))
    (fun w h => one_div_pos.2 (hq w h))
  refine le_trans ?_ hK
  rw [WithTop.coe_le_coe]
  have hM : MNA A hlam hk hn (r := 4) (by norm_num) (fun w => 1 / ((qh w : ℚ) : ℝ)) ≤ ((B : ℚ) : ℝ) := by
    refine Finset.sup'_le _ _ fun σ hσ => ?_
    rw [obj_cast A lamQ hlam hk qh σ]
    exact_mod_cast forall_SigR4 A hn _ B hS σ hσ
  have hphi : ((∑ w ∈ Wc #A #Aᶜ k, PwQ #A #Aᶜ k lamQ w * lo w : ℚ) : ℝ) ≤
      ∑ w ∈ Wc #A #Aᶜ k, Pw A hlam hk w * Real.log (Pw A hlam hk w * (1 / ((qh w : ℚ) : ℝ))) := by
    rw [Rat.cast_sum]
    refine Finset.sum_le_sum fun w h => ?_
    obtain ⟨h0, h1, h2⟩ := hw w h
    rw [Pw_cast A lamQ hlam hk h, Rat.cast_mul, mul_one_div, ← Rat.cast_div]
    exact mul_le_mul_of_nonneg_left (le_log_of (div_pos (PwQ_pos A lamQ hlam hk h) h0) h1 hN h2)
      (by exact_mod_cast (PwQ_pos A lamQ hlam hk h).le)
  have hL' : (L : ℝ) ≤ ((∑ w ∈ Wc #A #Aᶜ k, PwQ #A #Aᶜ k lamQ w * lo w : ℚ) : ℝ) + 1 - ((B : ℚ) : ℝ) := by
    have := (Rat.cast_le (K := ℝ)).2 hL
    rwa [Rat.cast_sub, Rat.cast_add, Rat.cast_one] at this
  linarith

/-- `sigOK4` with the fused objective implies `sigOK4` for TGCert's `objNA` (they are the same proposition). -/
theorem sigOK4_of_objF {n nA nB k : ℕ} {lamQ : ℚ} {qh : ℕ → ℚ} {B : ℚ}
    (h : sigOK4 nA nB (objF n nA nB k lamQ qh) B) : sigOK4 nA nB (objNA n nA nB k lamQ qh) B := by
  rw [objNA_eq_objF]
  exact h

end A36W.TGCert3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2 (namespace A36W.TGCert3.R10_10_10_l1_r2): the adaptive certificate for (n_A, n_B, k) = (10, 10, 10), λ = 1, r = 2:
lower end K4(a) at c = 1/q̂ with the chunked Bellman bound (`Fstar_ge_of_tree`); upper end K4(c) at the owner's hull point of 8 count table(s) (`Fstar_le_of_vals`).  Every statement holds for every
`A : Finset (Fin 20)` with `#A = 10`.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2B00
import A36W.TGCert3R10_10_10_l1_r2B01
import A36W.TGCert3R10_10_10_l1_r2B02
import A36W.TGCert3R10_10_10_l1_r2B03
import A36W.TGCert3R10_10_10_l1_r2B04
import A36W.TGCert3R10_10_10_l1_r2B05
import A36W.TGCert3R10_10_10_l1_r2B06
import A36W.TGCert3R10_10_10_l1_r2B07
import A36W.TGCert3R10_10_10_l1_r2B08
import A36W.TGCert3R10_10_10_l1_r2B09
import A36W.TGCert3R10_10_10_l1_r2B10
import A36W.TGCert3R10_10_10_l1_r2B11
import A36W.TGCert3R10_10_10_l1_r2B12
import A36W.TGCert3R10_10_10_l1_r2B13
import A36W.TGCert3R10_10_10_l1_r2B14
import A36W.TGCert3R10_10_10_l1_r2B15
import A36W.TGCert3R10_10_10_l1_r2B16
import A36W.TGCert3R10_10_10_l1_r2B17
import A36W.TGCert3R10_10_10_l1_r2B18
import A36W.TGCert3R10_10_10_l1_r2B19
import A36W.TGCert3R10_10_10_l1_r2B20
import A36W.TGCert3R10_10_10_l1_r2Q00
import A36W.TGCert3R10_10_10_l1_r2Q01

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1llrl_ok : V1llrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrll_ok V1llrl_e V1llrlr_ok

theorem V1llrrl_ok : V1llrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrll_ok V1llrrl_e V1llrrlr_ok

theorem V1llrr_ok : V1llrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrl_ok V1llrr_e V1llrrr_ok

theorem V1llr_ok : V1llr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrl_ok V1llr_e V1llrr_ok

theorem V1ll_ok : V1ll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lll_ok V1ll_e V1llr_ok

theorem V1lrllr_ok : V1lrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrllrl_ok V1lrllr_e V1lrllrr_ok

theorem V1lrll_ok : V1lrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlll_ok V1lrll_e V1lrllr_ok

theorem V1lrlrll_ok : V1lrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrlll_ok V1lrlrll_e V1lrlrllr_ok

theorem V1lrlrl_ok : V1lrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrll_ok V1lrlrl_e V1lrlrlr_ok

theorem V1lrlr_ok : V1lrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrl_ok V1lrlr_e V1lrlrr_ok

theorem V1lrl_ok : V1lrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrll_ok V1lrl_e V1lrlr_ok

theorem V1lrrll_ok : V1lrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlll_ok V1lrrll_e V1lrrllr_ok

theorem V1lrrlrl_ok : V1lrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrll_ok V1lrrlrl_e V1lrrlrlr_ok

theorem V1lrrlrr_ok : V1lrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrrl_ok V1lrrlrr_e V1lrrlrrr_ok

theorem V1lrrlr_ok : V1lrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrl_ok V1lrrlr_e V1lrrlrr_ok

theorem V1lrrl_ok : V1lrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrll_ok V1lrrl_e V1lrrlr_ok

theorem V1lrrrllr_ok : V1lrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrllrl_ok V1lrrrllr_e V1lrrrllrr_ok

theorem V1lrrrll_ok : V1lrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlll_ok V1lrrrll_e V1lrrrllr_ok

theorem V1lrrrl_ok : V1lrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrll_ok V1lrrrl_e V1lrrrlr_ok

theorem V1lrrr_ok : V1lrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrl_ok V1lrrr_e V1lrrrr_ok

theorem V1lrr_ok : V1lrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrl_ok V1lrr_e V1lrrr_ok

theorem V1lr_ok : V1lr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrl_ok V1lr_e V1lrr_ok

theorem V1l_ok : V1l.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1ll_ok V1l_e V1lr_ok

theorem V1rllllr_ok : V1rllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllllrl_ok V1rllllr_e V1rllllrr_ok

theorem V1rllll_ok : V1rllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllll_ok V1rllll_e V1rllllr_ok

theorem V1rlllrl_ok : V1rlllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrll_ok V1rlllrl_e V1rlllrlr_ok

theorem V1rlllrrr_ok : V1rlllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrrl_ok V1rlllrrr_e V1rlllrrrr_ok

theorem V1rlllrr_ok : V1rlllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrl_ok V1rlllrr_e V1rlllrrr_ok

theorem V1rlllr_ok : V1rlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrl_ok V1rlllr_e V1rlllrr_ok

theorem V1rlll_ok : V1rlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllll_ok V1rlll_e V1rlllr_ok

theorem V1rllrlll_ok : V1rllrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllll_ok V1rllrlll_e V1rllrlllr_ok

theorem V1rllrllr_ok : V1rllrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrl_ok V1rllrllr_e V1rllrllrr_ok

theorem V1rllrll_ok : V1rllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlll_ok V1rllrll_e V1rllrllr_ok

theorem V1rllrl_ok : V1rllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrll_ok V1rllrl_e V1rllrlr_ok

theorem V1rllrr_ok : V1rllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrrl_ok V1rllrr_e V1rllrrr_ok

theorem V1rllr_ok : V1rllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrl_ok V1rllr_e V1rllrr_ok

theorem V1rll_ok : V1rll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlll_ok V1rll_e V1rllr_ok

theorem V1rlrlll_ok : V1rlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllll_ok V1rlrlll_e V1rlrlllr_ok

theorem V1rlrllr_ok : V1rlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrl_ok V1rlrllr_e V1rlrllrr_ok

theorem V1rlrll_ok : V1rlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlll_ok V1rlrll_e V1rlrllr_ok

theorem V1rlrlrll_ok : V1rlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlll_ok V1rlrlrll_e V1rlrlrllr_ok

theorem V1rlrlrlr_ok : V1rlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrl_ok V1rlrlrlr_e V1rlrlrlrr_ok

theorem V1rlrlrl_ok : V1rlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrll_ok V1rlrlrl_e V1rlrlrlr_ok

theorem V1rlrlrrl_ok : V1rlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrll_ok V1rlrlrrl_e V1rlrlrrlr_ok

theorem V1rlrlrrrl_ok : V1rlrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrll_ok V1rlrlrrrl_e V1rlrlrrrlr_ok

theorem V1rlrlrrrr_ok : V1rlrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrrl_ok V1rlrlrrrr_e V1rlrlrrrrr_ok

theorem V1rlrlrrr_ok : V1rlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrl_ok V1rlrlrrr_e V1rlrlrrrr_ok

theorem V1rlrlrr_ok : V1rlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrl_ok V1rlrlrr_e V1rlrlrrr_ok

theorem V1rlrlr_ok : V1rlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrl_ok V1rlrlr_e V1rlrlrr_ok

theorem V1rlrl_ok : V1rlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrll_ok V1rlrl_e V1rlrlr_ok

theorem V1rlrrrl_ok : V1rlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrll_ok V1rlrrrl_e V1rlrrrlr_ok

theorem V1rlrrrr_ok : V1rlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrl_ok V1rlrrrr_e V1rlrrrrr_ok

theorem V1rlrrr_ok : V1rlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrl_ok V1rlrrr_e V1rlrrrr_ok

theorem V1rlrr_ok : V1rlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrl_ok V1rlrr_e V1rlrrr_ok

theorem V1rlr_ok : V1rlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrl_ok V1rlr_e V1rlrr_ok

theorem V1rl_ok : V1rl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rll_ok V1rl_e V1rlr_ok

theorem V1rrlllll_ok : V1rrlllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllll_ok V1rrlllll_e V1rrlllllr_ok

theorem V1rrllllr_ok : V1rrllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrl_ok V1rrllllr_e V1rrllllrr_ok

theorem V1rrllll_ok : V1rrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllll_ok V1rrllll_e V1rrllllr_ok

theorem V1rrlllrlr_ok : V1rrlllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrlrl_ok V1rrlllrlr_e V1rrlllrlrr_ok

theorem V1rrlllrl_ok : V1rrlllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrll_ok V1rrlllrl_e V1rrlllrlr_ok

theorem V1rrlllrrl_ok : V1rrlllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrrll_ok V1rrlllrrl_e V1rrlllrrlr_ok

theorem V1rrlllrrr_ok : V1rrlllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrrrl_ok V1rrlllrrr_e V1rrlllrrrr_ok

theorem V1rrlllrr_ok : V1rrlllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrrl_ok V1rrlllrr_e V1rrlllrrr_ok

theorem V1rrlllr_ok : V1rrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrl_ok V1rrlllr_e V1rrlllrr_ok

theorem V1rrlll_ok : V1rrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllll_ok V1rrlll_e V1rrlllr_ok

theorem V1rrllrlll_ok : V1rrllrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrllll_ok V1rrllrlll_e V1rrllrlllr_ok

theorem V1rrllrll_ok : V1rrllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrlll_ok V1rrllrll_e V1rrllrllr_ok

theorem V1rrllrl_ok : V1rrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrll_ok V1rrllrl_e V1rrllrlr_ok

theorem V1rrllr_ok : V1rrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrl_ok V1rrllr_e V1rrllrr_ok

theorem V1rrll_ok : V1rrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlll_ok V1rrll_e V1rrllr_ok

theorem V1rrlrll_ok : V1rrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlll_ok V1rrlrll_e V1rrlrllr_ok

theorem V1rrlrlrl_ok : V1rrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrll_ok V1rrlrlrl_e V1rrlrlrlr_ok

theorem V1rrlrlrr_ok : V1rrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrl_ok V1rrlrlrr_e V1rrlrlrrr_ok

theorem V1rrlrlr_ok : V1rrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrl_ok V1rrlrlr_e V1rrlrlrr_ok

theorem V1rrlrl_ok : V1rrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrll_ok V1rrlrl_e V1rrlrlr_ok

theorem V1rrlrrllr_ok : V1rrlrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrllrl_ok V1rrlrrllr_e V1rrlrrllrr_ok

theorem V1rrlrrll_ok : V1rrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrlll_ok V1rrlrrll_e V1rrlrrllr_ok

theorem V1rrlrrlrl_ok : V1rrlrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrlrll_ok V1rrlrrlrl_e V1rrlrrlrlr_ok

theorem V1rrlrrlrr_ok : V1rrlrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrlrrl_ok V1rrlrrlrr_e V1rrlrrlrrr_ok

theorem V1rrlrrlr_ok : V1rrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrlrl_ok V1rrlrrlr_e V1rrlrrlrr_ok

theorem V1rrlrrl_ok : V1rrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrll_ok V1rrlrrl_e V1rrlrrlr_ok

theorem V1rrlrrrll_ok : V1rrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrlll_ok V1rrlrrrll_e V1rrlrrrllr_ok

theorem V1rrlrrrlr_ok : V1rrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrlrl_ok V1rrlrrrlr_e V1rrlrrrlrr_ok

theorem V1rrlrrrl_ok : V1rrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrll_ok V1rrlrrrl_e V1rrlrrrlr_ok

theorem V1rrlrrrrll_ok : V1rrlrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrlll_ok V1rrlrrrrll_e V1rrlrrrrllr_ok

theorem V1rrlrrrrl_ok : V1rrlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrll_ok V1rrlrrrrl_e V1rrlrrrrlr_ok

theorem V1rrlrrrr_ok : V1rrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrl_ok V1rrlrrrr_e V1rrlrrrrr_ok

theorem V1rrlrrr_ok : V1rrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrl_ok V1rrlrrr_e V1rrlrrrr_ok

theorem V1rrlrr_ok : V1rrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrl_ok V1rrlrr_e V1rrlrrr_ok

theorem V1rrlr_ok : V1rrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrl_ok V1rrlr_e V1rrlrr_ok

theorem V1rrl_ok : V1rrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrll_ok V1rrl_e V1rrlr_ok

theorem V1rrrllrr_ok : V1rrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrl_ok V1rrrllrr_e V1rrrllrrr_ok

theorem V1rrrllr_ok : V1rrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrl_ok V1rrrllr_e V1rrrllrr_ok

theorem V1rrrll_ok : V1rrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlll_ok V1rrrll_e V1rrrllr_ok

theorem V1rrrlrll_ok : V1rrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrlll_ok V1rrrlrll_e V1rrrlrllr_ok

theorem V1rrrlrlrl_ok : V1rrrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrlrll_ok V1rrrlrlrl_e V1rrrlrlrlr_ok

theorem V1rrrlrlrr_ok : V1rrrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrlrrl_ok V1rrrlrlrr_e V1rrrlrlrrr_ok

theorem V1rrrlrlr_ok : V1rrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrlrl_ok V1rrrlrlr_e V1rrrlrlrr_ok

theorem V1rrrlrl_ok : V1rrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrll_ok V1rrrlrl_e V1rrrlrlr_ok

theorem V1rrrlrrll_ok : V1rrrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrlll_ok V1rrrlrrll_e V1rrrlrrllr_ok

theorem V1rrrlrrlr_ok : V1rrrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrlrl_ok V1rrrlrrlr_e V1rrrlrrlrr_ok

theorem V1rrrlrrl_ok : V1rrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrll_ok V1rrrlrrl_e V1rrrlrrlr_ok

theorem V1rrrlrrrll_ok : V1rrrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrlll_ok V1rrrlrrrll_e V1rrrlrrrllr_ok

theorem V1rrrlrrrlr_ok : V1rrrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrlrl_ok V1rrrlrrrlr_e V1rrrlrrrlrr_ok

theorem V1rrrlrrrl_ok : V1rrrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrll_ok V1rrrlrrrl_e V1rrrlrrrlr_ok

theorem V1rrrlrrr_ok : V1rrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrl_ok V1rrrlrrr_e V1rrrlrrrr_ok

theorem V1rrrlrr_ok : V1rrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrl_ok V1rrrlrr_e V1rrrlrrr_ok

theorem V1rrrlr_ok : V1rrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrl_ok V1rrrlr_e V1rrrlrr_ok

theorem V1rrrl_ok : V1rrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrll_ok V1rrrl_e V1rrrlr_ok

theorem V1rrrrlrl_ok : V1rrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrll_ok V1rrrrlrl_e V1rrrrlrlr_ok

theorem V1rrrrlrrl_ok : V1rrrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrll_ok V1rrrrlrrl_e V1rrrrlrrlr_ok

theorem V1rrrrlrrr_ok : V1rrrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrrl_ok V1rrrrlrrr_e V1rrrrlrrrr_ok

theorem V1rrrrlrr_ok : V1rrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrl_ok V1rrrrlrr_e V1rrrrlrrr_ok

theorem V1rrrrlr_ok : V1rrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrl_ok V1rrrrlr_e V1rrrrlrr_ok

theorem V1rrrrl_ok : V1rrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrll_ok V1rrrrl_e V1rrrrlr_ok

theorem V1rrrrrlll_ok : V1rrrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllll_ok V1rrrrrlll_e V1rrrrrlllr_ok

theorem V1rrrrrllrl_ok : V1rrrrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrll_ok V1rrrrrllrl_e V1rrrrrllrlr_ok

theorem V1rrrrrllrr_ok : V1rrrrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrrl_ok V1rrrrrllrr_e V1rrrrrllrrr_ok

theorem V1rrrrrllr_ok : V1rrrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrl_ok V1rrrrrllr_e V1rrrrrllrr_ok

theorem V1rrrrrll_ok : V1rrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlll_ok V1rrrrrll_e V1rrrrrllr_ok

theorem V1rrrrrl_ok : V1rrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrll_ok V1rrrrrl_e V1rrrrrlr_ok

theorem V1rrrrrrl_ok : V1rrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrll_ok V1rrrrrrl_e V1rrrrrrlr_ok

theorem V1rrrrrrrl_ok : V1rrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrll_ok V1rrrrrrrl_e V1rrrrrrrlr_ok

theorem V1rrrrrrrrl_ok : V1rrrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrll_ok V1rrrrrrrrl_e V1rrrrrrrrlr_ok

theorem V1rrrrrrrrr_ok : V1rrrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrl_ok V1rrrrrrrrr_e V1rrrrrrrrrr_ok

theorem V1rrrrrrrr_ok : V1rrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrl_ok V1rrrrrrrr_e V1rrrrrrrrr_ok

theorem V1rrrrrrr_ok : V1rrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrl_ok V1rrrrrrr_e V1rrrrrrrr_ok

theorem V1rrrrrr_ok : V1rrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrl_ok V1rrrrrr_e V1rrrrrrr_ok

theorem V1rrrrr_ok : V1rrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrl_ok V1rrrrr_e V1rrrrrr_ok

theorem V1rrrr_ok : V1rrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrl_ok V1rrrr_e V1rrrrr_ok

theorem V1rrr_ok : V1rrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrl_ok V1rrr_e V1rrrr_ok

theorem V1rr_ok : V1rr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok V1rr_e V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok V1r_e V1rr_ok

theorem V1_ok : V1.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok V1_e V1r_ok

theorem hT : ∀ t, (T (t + 1)).All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · have e : T (t + 3) = .leaf := by simp only [T, show t + 3 ≠ 1 by omega, show t + 3 ≠ 2 by omega, if_false]
    show (T (t + 3)).All _
    rw [e]; trivial

theorem hval : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (0, 9), (0, 10)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (1, 9), (1, 10)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (2, 9), (2, 10)] : List (ℕ × ℕ)) ++ (([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (3, 9), (3, 10)] : List (ℕ × ℕ)) ++ (([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8), (4, 9), (4, 10)] : List (ℕ × ℕ)) ++ (([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (5, 7), (5, 8), (5, 9), (5, 10)] : List (ℕ × ℕ)) ++ (([(6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6), (6, 7), (6, 8), (6, 9), (6, 10)] : List (ℕ × ℕ)) ++ (([(7, 0), (7, 1), (7, 2), (7, 3), (7, 4), (7, 5), (7, 6), (7, 7), (7, 8), (7, 9), (7, 10)] : List (ℕ × ℕ))))))))), PolOK 20 2 10 10 10 (1 : ℚ) PT qv p :=
  forall_mem_append_of pq0_ok (forall_mem_append_of pq1_ok (forall_mem_append_of pq2_ok (forall_mem_append_of pq3_ok (forall_mem_append_of pq4_ok (forall_mem_append_of pq5_ok (forall_mem_append_of pq6_ok (pq7_ok)))))))

theorem hcov : ∀ i < 8, ∀ w ∈ Wc 10 10 10, (i, w) ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (0, 9), (0, 10)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (1, 9), (1, 10)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (2, 9), (2, 10)] : List (ℕ × ℕ)) ++ (([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (3, 9), (3, 10)] : List (ℕ × ℕ)) ++ (([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8), (4, 9), (4, 10)] : List (ℕ × ℕ)) ++ (([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (5, 7), (5, 8), (5, 9), (5, 10)] : List (ℕ × ℕ)) ++ (([(6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6), (6, 7), (6, 8), (6, 9), (6, 10)] : List (ℕ × ℕ)) ++ (([(7, 0), (7, 1), (7, 2), (7, 3), (7, 4), (7, 5), (7, 6), (7, 7), (7, 8), (7, 9), (7, 10)] : List (ℕ × ℕ))))))))) := by decide +kernel

theorem lam_pos : (0 : ℝ) < 1 := by norm_num

theorem hk : (10 : ℕ) ≤ 20 := by norm_num

/-- **Lower end** of `F*_2`: K4(a) at `c = 1/q̂` with `𝓡_2(s̄_0) ≤ M̂` from the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 20)) (hA : #A = 10) :
    ((76504507232645190430341809129326 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 20 10 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 20 10 (twoW A 1)) 2) := by
  have hB : #Aᶜ = 10 := card_compl_eq A hA (by norm_num)
  have hl : (1 : ℝ) = ((1 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree A lam_pos hk (r := 2) (by norm_num) hl hA hB (N := 31) (by norm_num) qh lo T DD Mh LL
    (by decide +kernel) (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (76504507232645190430341809129326 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- **Upper end** of `F*_2`: `Φ` of the owner's hull point (K4(c)); the hull point lies in `conv 𝒱_2`. -/
theorem upper (A : Finset (Fin 20)) (hA : #A = 10) :
    hullPt A 1 10 2 th (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A 1 10 2) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 1 10 2 th (fun i => actF (PT i.val))) ≤ ((76504507232742917145032113882542 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 20 10 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 20 10 (twoW A 1)) 2) ≤ ((76504507232742917145032113882542 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 10 := card_compl_eq A hA (by norm_num)
  have hl : (1 : ℝ) = ((1 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_vals A lam_pos hk (r := 2) (by norm_num) hl hA hB (N := 31) (by norm_num) th PT qv up UU
    _ (by decide +kernel) hcov hval (by decide +kernel) (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (76504507232742917145032113882542 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** of `F*_2` at (n_A, n_B, k) = (10, 10, 10), λ = 1 (width 9.8e-13),
for every group `A` of size 10. -/
theorem bracket (A : Finset (Fin 20)) (hA : #A = 10) :
    ((76504507232645190430341809129326 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 20 10 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 20 10 (twoW A 1)) 2) ∧
    sInf (capKLSetAS (A36W.weightedTarget 20 10 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 20 10 (twoW A 1)) 2) ≤ ((76504507232742917145032113882542 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B00.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B00 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 13 theorems, 47064 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lll_ok : V1lll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrll_ok : V1llrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrlr_ok : V1llrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 5, some (0, 9)), (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrll_ok : V1llrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrlr_ok : V1llrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 9, some (1, 8)), (8326019775794636611949974050398374418777 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrr_ok : V1llrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 0, some (1, 7)), (10745456182171524189165591694354017441449 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 7, some (4, 5)), (5876421351090408670445185541127293334871 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1ll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 2, some (2, 8)), (9551516595244713290309408217459572978439 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlll_ok : V1lrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrllrl_ok : V1lrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B01.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B01 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 14 theorems, 45296 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrllrr_ok : V1lrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 6, some (4, 2)), (2938210675664844295490064127511720450947 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 5, some (2, 7)), (1370023057991445188183599156474530508767 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrlll_ok : V1lrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrllr_ok : V1lrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 8, some (5, 4)), (1057755843190934223139852291882527342159 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrlr_ok : V1lrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 9, some (6, 3)), (2536908598612353729346138690090848859067 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrr_ok : V1lrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 0, some (3, 3)), (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (6, 3)), (146744836789841562792347161797093834429 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlll_ok : V1lrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrllr_ok : V1lrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 4, some (1, 6)), (8522639441137049146154501954128794160381 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B02.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B02 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 13 theorems, 46070 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrlrll_ok : V1lrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrlr_ok : V1lrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 5, some (6, 2)), (1673402798846667540658944059569680474267 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlrrl_ok : V1lrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrrr_ok : V1lrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, some (8, 2)), (1046995190580553598222411913078592827391 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, some (3, 6)), (1173958694314800391355109830141415699101 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 5, some (2, 4)), (836701399400587221501399516413603596921 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlll_ok : V1lrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrllrl_ok : V1lrrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrllrr_ok : V1lrrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (2, 7)), (1590830233993844158345995447221494940289 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 8, some (6, 2)), (5073817197298282227834807891859107511781 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B03.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B03 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 13 theorems, 41790 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrlr_ok : V1lrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (8, 1)), (5124422871923501344824232953680359570927 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrr_ok : V1lrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 0, some (4, 4)), (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (6, 3)), (2695203860225153876270120162439684517757 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 3, some (1, 2)), (539794730194719874603253473991274321319 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1l_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 3, some (1, 2)), (70421421646664873616466454243202805867 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllll_ok : V1rlllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrl_ok : V1rllllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrr_ok : V1rllllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 4, some (5, 5)), (3026263741501048973699693058264544340011 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 4, some (1, 6)), (4219696628425337795465221654457736538347 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrll_ok : V1rlllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B04.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B04 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 12 theorems, 47625 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlllrlr_ok : V1rlllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (7, 2)), (1644602890481921642871820517765542832459 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrl_ok : V1rlllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrrl_ok : V1rlllrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrrr_ok : V1rlllrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (6, 3)), (2536908598538985583949103926987968485261 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (3, 5)), (281496451927404991696141411414098652233 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, some (5, 2)), (5288779216198924342929067190907462668211 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (3, 2)), (586979347182039806901282220443332772033 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllll_ok : V1rllrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlllr_ok : V1rllrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (6, 4)), (484804761483997380390602755995994976529 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B05.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B05 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 14 theorems, 43158 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllrllrl_ok : V1rllrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrr_ok : V1rllrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (4, 6)), (4956058186665034190742425143378326947119 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 9, some (4, 6)), (2515879692773957698873915423243130104333 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlr_ok : V1rllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 0, some (0, 3)), (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrrl_ok : V1rllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrrr_ok : V1rllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 2, some (3, 3)), (6313066252089546791169900663651597260301 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 1, some (2, 1)), (3537598744038242774075497855309624095883 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (10, 0)), (8285677048541400311717587153782642301181 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllll_ok : V1rlrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlllr_ok : V1rlrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (1, 3)), (2093990381383156202495143415982842835391 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B06.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B06 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 11 theorems, 47628 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrllrl_ok : V1rlrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrr_ok : V1rlrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (3, 5)), (1433593926180369502494952354407013206999 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (5, 5)), (5591557564523565263383806052774759375913 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlll_ok : V1rlrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrllr_ok : V1rlrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (4, 4)), (5240533503929589821524616317452838375599 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrl_ok : V1rlrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrr_ok : V1rlrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (3, 5)), (1109376409085880080909781210088814620043 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (7, 0)), (5240533503778778991812091135261127071823 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B07.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B07 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 13 theorems, 46557 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrrll_ok : V1rlrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlr_ok : V1rlrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (4, 4)), (1257939846546096272347796921470566000119 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrll_ok : V1rlrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlr_ok : V1rlrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (4, 5)), (49560581871956196504864118159778219211 / 100000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrrl_ok : V1rlrlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrrr_ok : V1rlrlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (5, 5)), (4605654136751889730552126454142798509347 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (7, 3)), (1125439624854772644930977674403417960023 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (8, 0)), (149620037584101018859695636273869306653 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (6, 4)), (484804761477021582194423769409511985527 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (8, 2)), (1298007643971097288197020741536114483269 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B08.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B08 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 14 theorems, 49560 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrrl_ok : V1rlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrll_ok : V1rlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrlr_ok : V1rlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 3, some (0, 3)), (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrl_ok : V1rlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrr_ok : V1rlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (3, 3)), (716796963052547038640460808627356508223 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 3, some (5, 4)), (223662302654429392673783379705787139879 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 2, some (3, 4)), (151313187113667996358466006626343636209 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (10, 0)), (4605654136751889730552126454142798509347 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 3, some (4, 3)), (2938210675585743720986187556833623232647 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllll_ok : V1rrllllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllr_ok : V1rrlllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (4, 3)), (5240533503815868136577722959121338896197 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B09.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B09 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 12 theorems, 48888 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllllrl_ok : V1rrllllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrr_ok : V1rrllllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (3, 4)), (2773441022624380669520075923493190713803 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (7, 0)), (104810670080109508316597374580617929249 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrll_ok : V1rrlllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrlrl_ok : V1rrlllrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrlrr_ok : V1rrlllrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (6, 1)), (36550419815725136074319187201112508733 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (3, 4)), (684906177946218622899410671047070172157 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrrll_ok : V1rrlllrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrrlr_ok : V1rrlllrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (9, 1)), (100635187723015598301713552114298905833 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B10.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B10 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 16 theorems, 47420 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlllrrrl_ok : V1rrlllrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrrrr_ok : V1rrlllrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (8, 1)), (2273081925101421820586464744684118702247 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (6, 3)), (2273081925101421820586464744684118702247 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (7, 2)), (4678453736351416560993366320337489156391 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (6, 3)), (4848047614817479322053790827537173658519 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrllll_ok : V1rrllrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrlllr_ok : V1rrllrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (8, 2)), (136361169231328261249198686417217186867 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrllr_ok : V1rrllrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 10, some (8, 2)), (4220398593191304213761192913757549196533 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrlr_ok : V1rrllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, some (2, 0)), (856264411154009292670804019877507785987 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrr_ok : V1rrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, some (7, 3)), (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (5, 4)), (460565413689632011269003466299064058651 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B11.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B11 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 12 theorems, 46188 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrlll_ok : V1rrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllr_ok : V1rrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 2, some (9, 1)), (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrll_ok : V1rrlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlr_ok : V1rrlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (2, 3)), (3210041053647031842720652287327800236357 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrl_ok : V1rrlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrr_ok : V1rrlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (9, 0)), (3210041053647031842720652287327800236357 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (5, 3)), (2536908598630773249599958286582017484959 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 3, some (7, 0)), (5734375704392684685525989860490468473889 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrlll_ok : V1rrlrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B12.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B12 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 13 theorems, 44244 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrrllrl_ok : V1rrlrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrllrr_ok : V1rrlrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (4, 3)), (100635187723015598301713552114298905833 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (8, 2)), (5124422872046653388563035347890174780977 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrlrll_ok : V1rrlrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrlrlr_ok : V1rrlrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (8, 0)), (2393920601524419291396604146983406307271 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrlrrl_ok : V1rrlrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrlrrr_ok : V1rrlrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (7, 0)), (4501758499323823957295013797996774217331 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (4, 3)), (4956058187088953629974979670090309941279 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (6, 2)), (4678453736351416560993366320337489156391 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrlll_ok : V1rrlrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B13.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B13 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 17 theorems, 46197 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrrrllr_ok : V1rrlrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (6, 2)), (4439971031250764568721669882304989461847 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrlrl_ok : V1rrlrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrlrr_ok : V1rrlrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (7, 2)), (4252359961282154527588017269867373417589 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (8, 1)), (4363557415406073740590403303213212406949 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrrlll_ok : V1rrlrrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrllr_ok : V1rrlrrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (8, 2)), (2052488034444749775072023075230331867979 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrrlr_ok : V1rrlrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, none), (0 : ℚ)) := by decide +kernel
theorem V1rrlrrrrr_ok : V1rrlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, some (1, 2)), (843939325728235855755629405317669356967 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (9, 1)), (4252359961282154527588017269867373417589 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (8, 1)), (2273081925086593846855037023610376272471 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (5, 2)), (2456469569169205378091342811882321921433 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 2, some (3, 0)), (5869793470151688005885992883290276902463 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B14.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B14 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 11 theorems, 45405 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlll_ok : V1rrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrl_ok : V1rrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrl_ok : V1rrrllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrr_ok : V1rrrllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 3, some (7, 0)), (5240533503770400803901162667595856634611 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 3, some (3, 0)), (2814964518005974495446614216669664145229 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 2, some (3, 1)), (5734375704822402993459516172012554016691 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrlll_ok : V1rrrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrllr_ok : V1rrrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (7, 2)), (4912939138377454447999326302096618117823 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrlrll_ok : V1rrrlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B15.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B15 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 11 theorems, 45045 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrlrlr_ok : V1rrrlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (7, 2)), (2339226868207074772013347967764871817981 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrlrrl_ok : V1rrrlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrlrrr_ok : V1rrrlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (6, 2)), (2273081925097437443134578753351834345299 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (10, 0)), (5479249423752717918921050056451532810757 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (5, 2)), (1196960300744445123962415088902545630871 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrlll_ok : V1rrrlrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrllr_ok : V1rrrlrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (6, 1)), (4439971031283451549832376115632983827397 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrlrl_ok : V1rrrlrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B16.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B16 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 15 theorems, 44120 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrrlrr_ok : V1rrrlrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (7, 1)), (2126179980647925405800902624768994763801 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (8, 1)), (4363557415406073740590403303213212406949 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrlll_ok : V1rrrlrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrllr_ok : V1rrrlrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (7, 2)), (1040218143547859892860453539080530047383 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrlrl_ok : V1rrrlrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrlrr_ok : V1rrrlrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (8, 2)), (250615044737008085592929139312701525221 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (9, 0)), (4104976068889596901615936747619748958029 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrr_ok : V1rrrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 0, none), (0 : ℚ)) := by decide +kernel
theorem V1rrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (9, 0)), (2126179980647925405800902624768994763801 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (8, 1)), (2273081925101421820586464744684118702247 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (3, 2)), (5546882045369142204989473601936251332441 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B17.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B17 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 13 theorems, 48565 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrll_ok : V1rrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrll_ok : V1rrrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrlr_ok : V1rrrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 3, some (8, 0)), (5124422872144924601979237160877914949767 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrrll_ok : V1rrrrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrlr_ok : V1rrrrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 4, some (9, 1)), (2515879692773957698873915423243130104333 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrrrl_ok : V1rrrrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrrr_ok : V1rrrrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (9, 1)), (1171922904231567788399842643949899999903 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (6, 1)), (4546163850165958629523712894059780496389 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 4, some (6, 1)), (2339226868165293086312161195190041711303 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 2, some (10, 0)), (8285677043157447236536730040699778988391 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B18.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B18 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 11 theorems, 49005 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrllll_ok : V1rrrrrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlllr_ok : V1rrrrrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (10, 0)), (460565413689632011269003466299064058651 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllrll_ok : V1rrrrrllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrlr_ok : V1rrrrrllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (7, 1)), (1040218143547859892860453539080530047383 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllrrl_ok : V1rrrrrllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrrr_ok : V1rrrrrllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (8, 1)), (4009840715792076538769385496500844420899 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (9, 0)), (2052488034444749775072023075230331867979 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (9, 0)), (4252359961282154527588017269867373417589 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B19.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B19 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 9 theorems, 48037 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrlr_ok : V1rrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (10, 0)), (4009840715792076538769385496500844420899 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrll_ok : V1rrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrlr_ok : V1rrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 3, some (5, 0)), (478784120313410828712546581999476872381 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrll_ok : V1rrrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrlr_ok : V1rrrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 5, some (9, 0)), (2219985515648730128011339393529633563459 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrll_ok : V1rrrrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2B20.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2B20 (namespace A36W.TGCert3.R10_10_10_l1_r2): Bellman items, 15 theorems, 34880 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrrrlr_ok : V1rrrrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (9, 0)), (2052488034444749775072023075230331867979 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrrl_ok : V1rrrrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrrr_ok : V1rrrrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 9, some (10, 0)), (3887653729028207344558627895432271344323 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (9, 0)), (249120750293081680900070326216857439411 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 6, some (10, 0)), (2176389900647787616962869161429690686289 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 4, some (9, 0)), (937538323435439699047585328906985245033 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 1, some (10, 0)), (8285677028076305066254790950190873100117 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (7, 0)), (272722338464664299094922875381956989037 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 0, some (5, 0)), (2795778783356439342487190785783945271597 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, some (5, 1)), (189141483887015747763394715861031160951 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1r_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (8, 2)), (324501910996899656131946427218455833559 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 3, some (1, 2)), (8522639440184857566698133540688328697767 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2_ok : V2.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2Data.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2Data (namespace A36W.TGCert3.R10_10_10_l1_r2): scalars of the F*_2 certificate at (n_A, n_B, k) = (10, 10, 10), λ = 1.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R10_10_10_l1_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂. -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (1259263462890147048621726725950796387683 / 500000000000000000000000000000000000000000000 : ℚ) else
  if w = 1 then (62963172874355536135040691829520050138631 / 250000000000000000000000000000000000000000000 : ℚ) else
  if w = 2 then (5100016993908550021599253330602793974570383 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 3 then (18133393748918625119704854922357506056117533 / 500000000000000000000000000000000000000000000 : ℚ) else
  if w = 4 then (111067036723488947323665888224079323169339083 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 5 then (31987306579271194990675096951933155580210231 / 200000000000000000000000000000000000000000000 : ℚ) else
  if w = 6 then (111067036723488947323665888224079323169339083 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 7 then (18133393748918625119704854922357506056117533 / 500000000000000000000000000000000000000000000 : ℚ) else
  if w = 8 then (5100016993908550021599253330602793974570383 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 9 then (62963172874355536135040691829520050138631 / 250000000000000000000000000000000000000000000 : ℚ) else
  (1259263462890147048621726725950796387683 / 500000000000000000000000000000000000000000000 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 31). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (1912612665045360067323438844373821 / 2500000000000000000000000000000000 : ℚ) else
  if w = 1 then (1912612675771940518390397721019557 / 2500000000000000000000000000000000 : ℚ) else
  if w = 2 then (7650450720566622258136775403783111 / 10000000000000000000000000000000000 : ℚ) else
  if w = 3 then (7650450724537563354025743313135841 / 10000000000000000000000000000000000 : ℚ) else
  if w = 4 then (3825225361757272195836091332296539 / 5000000000000000000000000000000000 : ℚ) else
  if w = 5 then (3825225361302970400467864691515201 / 5000000000000000000000000000000000 : ℚ) else
  if w = 6 then (3825225361757272195836091332296539 / 5000000000000000000000000000000000 : ℚ) else
  if w = 7 then (7650450724537563354025743313135841 / 10000000000000000000000000000000000 : ℚ) else
  if w = 8 then (7650450720566622258136775403783111 / 10000000000000000000000000000000000 : ℚ) else
  if w = 9 then (1912612675771940518390397721019557 / 2500000000000000000000000000000000 : ℚ) else
  (1912612665045360067323438844373821 / 2500000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point (Taylor order 31). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (7650450660181440269293755377495287 / 10000000000000000000000000000000000 : ℚ) else
  if w = 1 then (7650450703087762073561590884078231 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (3825225360283311129068387701891557 / 5000000000000000000000000000000000 : ℚ) else
  if w = 3 then (1912612681134390838506435828283961 / 2500000000000000000000000000000000 : ℚ) else
  if w = 4 then (7650450723514544391672182664593081 / 10000000000000000000000000000000000 : ℚ) else
  if w = 5 then (1530090144521188160187145876606081 / 2000000000000000000000000000000000 : ℚ) else
  if w = 6 then (7650450723514544391672182664593081 / 10000000000000000000000000000000000 : ℚ) else
  if w = 7 then (1912612681134390838506435828283961 / 2500000000000000000000000000000000 : ℚ) else
  if w = 8 then (3825225360283311129068387701891557 / 5000000000000000000000000000000000 : ℚ) else
  if w = 9 then (7650450703087762073561590884078231 / 10000000000000000000000000000000000 : ℚ) else
  (7650450660181440269293755377495287 / 10000000000000000000000000000000000 : ℚ)

/-- The default value off the tables. -/
def DD : ℚ := (24 : ℚ)

/-- The certificate's value at the root. -/
def Mh : ℚ := (10000000000009772671469030475321419654841 / 10000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (38252253616322595215170904564663 / 50000000000000000000000000000000 : ℚ)
def UU : ℚ := (38252253616371458572516056941271 / 50000000000000000000000000000000 : ℚ)

/-- The owner's hull weights (exact). -/
def th : Fin 8 → ℚ := ![(5803766005573879393093982963320224009185757323693903081577326308340869391833945888798969022798515191798974781200 / 66950585370923276259069087521925199263477817054349509955528819290493328124248936707492476307855875703136036625819 : ℚ), (27982443075341374177289302781118404428675018890952832825460919002028614938353393158416220874244733344466278108850 / 66950585370923276259069087521925199263477817054349509955528819290493328124248936707492476307855875703136036625819 : ℚ), (33164376289300763507006631630489147224990308411032537647290839763370644360892200589746159401228735751302924809150 / 66950585370923276259069087521925199263477817054349509955528819290493328124248936707492476307855875703136036625819 : ℚ), (508193327617731146748606137555670151975419985769342390139769868273876369939603735041768068722359576950 / 66950585370923276259069087521925199263477817054349509955528819290493328124248936707492476307855875703136036625819 : ℚ), (64142856895038202275675605798893797596340379868867965343093029625558151313925379113625012500785539444 / 66950585370923276259069087521925199263477817054349509955528819290493328124248936707492476307855875703136036625819 : ℚ), (64152814174533283510581524951639043414434303946696718889672241218480445948336852564777903281724409125 / 66950585370923276259069087521925199263477817054349509955528819290493328124248936707492476307855875703136036625819 : ℚ), (64167445496748718162846531848596056759761348194969384969392131430382119206912620555866716839875300350 / 66950585370923276259069087521925199263477817054349509955528819290493328124248936707492476307855875703136036625819 : ℚ), (6602737495118796299713800471933378924280383419857757411272162621099984122348422307853714223114100750 / 66950585370923276259069087521925199263477817054349509955528819290493328124248936707492476307855875703136036625819 : ℚ)]

/-- The exact realised terminal vector of table 0 (TGCert's polQ). -/
def qv0 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 65536 : ℚ) else
  if w = 1 then (2055 / 2097152 : ℚ) else
  if w = 2 then (25785 / 2097152 : ℚ) else
  if w = 3 then (435 / 8192 : ℚ) else
  if w = 4 then (109515 / 1048576 : ℚ) else
  if w = 5 then (64827 / 524288 : ℚ) else
  if w = 6 then (109515 / 1048576 : ℚ) else
  if w = 7 then (435 / 8192 : ℚ) else
  if w = 8 then (25785 / 2097152 : ℚ) else
  if w = 9 then (2055 / 2097152 : ℚ) else
  (1 / 65536 : ℚ)

/-- The exact realised terminal vector of table 1 (TGCert's polQ). -/
def qv1 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 1048576 : ℚ) else
  if w = 1 then (61 / 524288 : ℚ) else
  if w = 2 then (3503 / 1048576 : ℚ) else
  if w = 3 then (1 / 32 : ℚ) else
  if w = 4 then (14749 / 131072 : ℚ) else
  if w = 5 then (22393 / 131072 : ℚ) else
  if w = 6 then (14749 / 131072 : ℚ) else
  if w = 7 then (1 / 32 : ℚ) else
  if w = 8 then (3503 / 1048576 : ℚ) else
  if w = 9 then (61 / 524288 : ℚ) else
  (1 / 1048576 : ℚ)

/-- The exact realised terminal vector of table 2 (TGCert's polQ). -/
def qv2 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 16777216 : ℚ) else
  if w = 1 then (2003 / 8388608 : ℚ) else
  if w = 2 then (89343 / 16777216 : ℚ) else
  if w = 3 then (19689 / 524288 : ℚ) else
  if w = 4 then (465549 / 4194304 : ℚ) else
  if w = 5 then (329427 / 2097152 : ℚ) else
  if w = 6 then (465549 / 4194304 : ℚ) else
  if w = 7 then (19689 / 524288 : ℚ) else
  if w = 8 then (89343 / 16777216 : ℚ) else
  if w = 9 then (2003 / 8388608 : ℚ) else
  (27 / 16777216 : ℚ)

/-- The exact realised terminal vector of table 3 (TGCert's polQ). -/
def qv3 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 16777216 : ℚ) else
  if w = 1 then (2003 / 8388608 : ℚ) else
  if w = 2 then (89343 / 16777216 : ℚ) else
  if w = 3 then (19689 / 524288 : ℚ) else
  if w = 4 then (465549 / 4194304 : ℚ) else
  if w = 5 then (329427 / 2097152 : ℚ) else
  if w = 6 then (465549 / 4194304 : ℚ) else
  if w = 7 then (19689 / 524288 : ℚ) else
  if w = 8 then (89343 / 16777216 : ℚ) else
  if w = 9 then (2003 / 8388608 : ℚ) else
  (27 / 16777216 : ℚ)

/-- The exact realised terminal vector of table 4 (TGCert's polQ). -/
def qv4 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 16777216 : ℚ) else
  if w = 1 then (2003 / 8388608 : ℚ) else
  if w = 2 then (89343 / 16777216 : ℚ) else
  if w = 3 then (19689 / 524288 : ℚ) else
  if w = 4 then (465549 / 4194304 : ℚ) else
  if w = 5 then (329427 / 2097152 : ℚ) else
  if w = 6 then (465549 / 4194304 : ℚ) else
  if w = 7 then (19689 / 524288 : ℚ) else
  if w = 8 then (89343 / 16777216 : ℚ) else
  if w = 9 then (2003 / 8388608 : ℚ) else
  (27 / 16777216 : ℚ)

/-- The exact realised terminal vector of table 5 (TGCert's polQ). -/
def qv5 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 16777216 : ℚ) else
  if w = 1 then (2003 / 8388608 : ℚ) else
  if w = 2 then (89343 / 16777216 : ℚ) else
  if w = 3 then (19689 / 524288 : ℚ) else
  if w = 4 then (465549 / 4194304 : ℚ) else
  if w = 5 then (329427 / 2097152 : ℚ) else
  if w = 6 then (465549 / 4194304 : ℚ) else
  if w = 7 then (19689 / 524288 : ℚ) else
  if w = 8 then (89343 / 16777216 : ℚ) else
  if w = 9 then (2003 / 8388608 : ℚ) else
  (27 / 16777216 : ℚ)

/-- The exact realised terminal vector of table 6 (TGCert's polQ). -/
def qv6 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 16777216 : ℚ) else
  if w = 1 then (2003 / 8388608 : ℚ) else
  if w = 2 then (89343 / 16777216 : ℚ) else
  if w = 3 then (19689 / 524288 : ℚ) else
  if w = 4 then (465549 / 4194304 : ℚ) else
  if w = 5 then (329427 / 2097152 : ℚ) else
  if w = 6 then (465549 / 4194304 : ℚ) else
  if w = 7 then (19689 / 524288 : ℚ) else
  if w = 8 then (89343 / 16777216 : ℚ) else
  if w = 9 then (2003 / 8388608 : ℚ) else
  (27 / 16777216 : ℚ)

/-- The exact realised terminal vector of table 7 (TGCert's polQ). -/
def qv7 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 16777216 : ℚ) else
  if w = 1 then (2003 / 8388608 : ℚ) else
  if w = 2 then (89343 / 16777216 : ℚ) else
  if w = 3 then (19689 / 524288 : ℚ) else
  if w = 4 then (465549 / 4194304 : ℚ) else
  if w = 5 then (329427 / 2097152 : ℚ) else
  if w = 6 then (465549 / 4194304 : ℚ) else
  if w = 7 then (19689 / 524288 : ℚ) else
  if w = 8 then (89343 / 16777216 : ℚ) else
  if w = 9 then (2003 / 8388608 : ℚ) else
  (27 / 16777216 : ℚ)

/-- The per-table terminal vectors. -/
def qv : ℕ → ℕ → ℚ := fun i =>
  if i = 0 then qv0 else if i = 1 then qv1 else if i = 2 then qv2 else if i = 3 then qv3 else if i = 4 then qv4 else if i = 5 then qv5 else if i = 6 then qv6 else qv7


end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2Pol.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2Pol (namespace A36W.TGCert3.R10_10_10_l1_r2): the owner's count tables, pruned to their positive-mass states (actF reads them).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R10_10_10_l1_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (6, 10) .leaf)

def P1_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 8) .leaf)

def P2_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 9) .leaf)

def P3_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 9) .leaf)

def P4_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (9, 7) .leaf)

def P5_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 9) .leaf)

def P6_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 9) .leaf)

def P7_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 9) .leaf)

/-- Table `i`, round `t`. -/
def PT : ℕ → ℕ → KTree (ℕ × ℕ) := fun i t =>
  if i = 0 then (if t = 0 then P0_0 else .leaf) else if i = 1 then (if t = 0 then P1_0 else .leaf) else if i = 2 then (if t = 0 then P2_0 else .leaf) else if i = 3 then (if t = 0 then P3_0 else .leaf) else if i = 4 then (if t = 0 then P4_0 else .leaf) else if i = 5 then (if t = 0 then P5_0 else .leaf) else if i = 6 then (if t = 0 then P6_0 else .leaf) else if i = 7 then (if t = 0 then P7_0 else .leaf) else .leaf


end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2Q00.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2Q00 (namespace A36W.TGCert3.R10_10_10_l1_r2): polQ value items, 6 theorems, 45738 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2Pol
import A36W.TGCert3R10_10_10_l1_r2Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq0_ok : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (0, 9), (0, 10)] : List (ℕ × ℕ)), PolOK 20 2 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq1_ok : ∀ p ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (1, 9), (1, 10)] : List (ℕ × ℕ)), PolOK 20 2 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq2_ok : ∀ p ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8), (2, 9), (2, 10)] : List (ℕ × ℕ)), PolOK 20 2 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq3_ok : ∀ p ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6), (3, 7), (3, 8), (3, 9), (3, 10)] : List (ℕ × ℕ)), PolOK 20 2 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq4_ok : ∀ p ∈ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7), (4, 8), (4, 9), (4, 10)] : List (ℕ × ℕ)), PolOK 20 2 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq5_ok : ∀ p ∈ ([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5), (5, 6), (5, 7), (5, 8), (5, 9), (5, 10)] : List (ℕ × ℕ)), PolOK 20 2 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2Q01.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2Q01 (namespace A36W.TGCert3.R10_10_10_l1_r2): polQ value items, 2 theorems, 15862 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2Pol
import A36W.TGCert3R10_10_10_l1_r2Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq6_ok : ∀ p ∈ ([(6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6), (6, 7), (6, 8), (6, 9), (6, 10)] : List (ℕ × ℕ)), PolOK 20 2 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq7_ok : ∀ p ∈ ([(7, 0), (7, 1), (7, 2), (7, 3), (7, 4), (7, 5), (7, 6), (7, 7), (7, 8), (7, 9), (7, 10)] : List (ℕ × ℕ)), PolOK 20 2 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2T.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2T (namespace A36W.TGCert3.R10_10_10_l1_r2): the level tables.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r2V1
import A36W.TGCert3R10_10_10_l1_r2V2
import A36W.TGCert3R10_10_10_l1_r2Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else .leaf

end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2V1.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2V1 (namespace A36W.TGCert3.R10_10_10_l1_r2): the level-1 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R10_10_10_l1_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V1lll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34 (0, 0, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35 (0, 0, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36 (0, 0, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37 (0, 0, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38 (0, 0, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39 (0, 0, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40 (0, 0, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41 (0, 0, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 42 (0, 0, some (0, 10)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1059 (0, 1, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1060 (0, 1, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1061 (0, 1, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1062 (0, 1, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1063 (0, 1, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1064 (0, 1, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1065 (0, 1, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1066 (0, 1, some (0, 10)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 1088 (0, 1, some (1, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1089 (0, 1, some (1, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1090 (0, 1, some (1, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1092 (0, 1, some (1, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1093 (0, 1, some (1, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1094 (0, 1, some (1, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1095 (0, 1, some (1, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1096 (0, 1, some (1, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1097 (0, 1, some (1, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2083 (0, 2, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2085 (0, 2, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2086 (0, 2, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2088 (0, 2, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2089 (0, 2, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2090 (0, 2, some (0, 10)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (10745456163389691582814330519786020680391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (10745456182171524189165591694354017441449 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (10745456186438481544798691256077466066143 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 2116 (0, 2, some (1, 4)) (537272809266960050053416303281971770583 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2117 (0, 2, some (1, 5)) (2149091236872572998740527639810933185459 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2118 (0, 2, some (1, 6)) (537272809266960050053416303281971770583 / 500000000000000000000000000000000000000 : ℚ) .leaf) 2119 (0, 2, some (1, 7)) (10745456186438481544798691256077466066143 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2120 (0, 2, some (1, 8)) (10745456182171524189165591694354017441449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2121 (0, 2, some (1, 9)) (10745456163389691582814330519786020680391 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2144 (0, 2, some (2, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2147 (0, 2, some (2, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2149 (0, 2, some (2, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2150 (0, 2, some (2, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2152 (0, 2, some (2, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3072 (0, 3, none) (0 : ℚ) (.node (.node .leaf 3107 (0, 3, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3109 (0, 3, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3110 (0, 3, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3111 (0, 3, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3112 (0, 3, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3113 (0, 3, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3114 (0, 3, some (0, 10)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 3138 (0, 3, some (1, 2)) (4775758303187344084073596308601785529533 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3139 (0, 3, some (1, 3)) (4775758305083769575466085002701096029397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3140 (0, 3, some (1, 4)) (2387879152297600222459628014586541202591 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3141 (0, 3, some (1, 5)) (4775758304161273330534505866246518189909 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3142 (0, 3, some (1, 6)) (2387879152297600222459628014586541202591 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3143 (0, 3, some (1, 7)) (4775758305083769575466085002701096029397 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3144 (0, 3, some (1, 8)) (4775758303187344084073596308601785529533 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3145 (0, 3, some (1, 9)) (4775758294839862925695258008793786969063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3169 (0, 3, some (2, 1)) (4775758294839862925695258008793786969063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (4775758303187344084073596308601785529533 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3171 (0, 3, some (2, 3)) (4775758305083769575466085002701096029397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3172 (0, 3, some (2, 4)) (2387879152297600222459628014586541202591 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 3173 (0, 3, some (2, 5)) (4775758304161273330534505866246518189909 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3174 (0, 3, some (2, 6)) (2387879152297600222459628014586541202591 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3175 (0, 3, some (2, 7)) (4775758305083769575466085002701096029397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3176 (0, 3, some (2, 8)) (4775758303187344084073596308601785529533 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3200 (0, 3, some (3, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3201 (0, 3, some (3, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3202 (0, 3, some (3, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3203 (0, 3, some (3, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3204 (0, 3, some (3, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3205 (0, 3, some (3, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3206 (0, 3, some (3, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 3207 (0, 3, some (3, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4133 (0, 4, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4134 (0, 4, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4135 (0, 4, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4136 (0, 4, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4137 (0, 4, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4138 (0, 4, some (0, 10)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (2266619664326867200855973936828840498327 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4164 (0, 4, some (1, 4)) (2266619664094987711162850029470818407147 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4165 (0, 4, some (1, 5)) (1813295731111233467687320196090474875231 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 4166 (0, 4, some (1, 6)) (2266619664094987711162850029470818407147 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4167 (0, 4, some (1, 7)) (2266619664326867200855973936828840498327 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4168 (0, 4, some (1, 8)) (4533239326853611767304233996055601108111 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4169 (0, 4, some (1, 9)) (226661965946501306824989784401736373727 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4194 (0, 4, some (2, 2)) (8059092136628643141874193770765513081087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4195 (0, 4, some (2, 3)) (8059092139828861158599018442058099549607 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4196 (0, 4, some (2, 4)) (1611818427800880150160248909845915311749 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4197 (0, 4, some (2, 5)) (8059092138272148745276978649290999445471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4198 (0, 4, some (2, 6)) (1611818427800880150160248909845915311749 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4199 (0, 4, some (2, 7)) (8059092139828861158599018442058099549607 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4200 (0, 4, some (2, 8)) (8059092136628643141874193770765513081087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (226661965946501306824989784401736373727 / 250000000000000000000000000000000000000 : ℚ) .leaf)))) 4226 (0, 4, some (3, 2)) (4533239326853611767304233996055601108111 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4227 (0, 4, some (3, 3)) (2266619664326867200855973936828840498327 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (2266619664094987711162850029470818407147 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4229 (0, 4, some (3, 5)) (1813295731111233467687320196090474875231 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4230 (0, 4, some (3, 6)) (2266619664094987711162850029470818407147 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4231 (0, 4, some (3, 7)) (2266619664326867200855973936828840498327 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4257 (0, 4, some (4, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4258 (0, 4, some (4, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4259 (0, 4, some (4, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4260 (0, 4, some (4, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4261 (0, 4, some (4, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4262 (0, 4, some (4, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5157 (0, 5, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5158 (0, 5, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5159 (0, 5, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5160 (0, 5, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5161 (0, 5, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5162 (0, 5, some (0, 10)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (550167356689367091254698294560739093077 / 625000000000000000000000000000000000000 : ℚ) .leaf) 5189 (0, 5, some (1, 5)) (220066942655751475071030030316639558191 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 5190 (0, 5, some (1, 6)) (550167356689367091254698294560739093077 / 625000000000000000000000000000000000000 : ℚ) .leaf))))) 5191 (0, 5, some (1, 7)) (1760535541586080816299817575395732040277 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 5192 (0, 5, some (1, 8)) (1760535540886982523152890543202962217607 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5193 (0, 5, some (1, 9)) (8802677689048835344641499561808708141377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (3713629658033139221882427698100372272459 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5220 (0, 5, some (2, 4)) (7427259315306455731938426976569977756539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5221 (0, 5, some (2, 5)) (3713629657315806141823631761593292544473 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5222 (0, 5, some (2, 6)) (7427259315306455731938426976569977756539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5223 (0, 5, some (2, 7)) (3713629658033139221882427698100372272459 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5224 (0, 5, some (2, 8)) (742725931311695751955125697913749685553 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (742725931311695751955125697913749685553 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5251 (0, 5, some (3, 3)) (3713629658033139221882427698100372272459 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5252 (0, 5, some (3, 4)) (7427259315306455731938426976569977756539 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 5253 (0, 5, some (3, 5)) (3713629657315806141823631761593292544473 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5254 (0, 5, some (3, 6)) (7427259315306455731938426976569977756539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5255 (0, 5, some (3, 7)) (3713629658033139221882427698100372272459 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5281 (0, 5, some (4, 1)) (8802677689048835344641499561808708141377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5282 (0, 5, some (4, 2)) (1760535540886982523152890543202962217607 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5283 (0, 5, some (4, 3)) (1760535541586080816299817575395732040277 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 5284 (0, 5, some (4, 4)) (550167356689367091254698294560739093077 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5285 (0, 5, some (4, 5)) (220066942655751475071030030316639558191 / 250000000000000000000000000000000000000 : ℚ) .leaf) 5286 (0, 5, some (4, 6)) (550167356689367091254698294560739093077 / 625000000000000000000000000000000000000 : ℚ) .leaf) 5312 (0, 5, some (5, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5313 (0, 5, some (5, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 5314 (0, 5, some (5, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5315 (0, 5, some (5, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5316 (0, 5, some (5, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5317 (0, 5, some (5, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6182 (0, 6, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6183 (0, 6, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6184 (0, 6, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6185 (0, 6, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6186 (0, 6, some (0, 10)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6213 (0, 6, some (1, 5)) (8636715683162024975648339601863639666357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6214 (0, 6, some (1, 6)) (8636715683946760063873075862943219048723 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6215 (0, 6, some (1, 7)) (8636715684830312455631664139722757576311 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6216 (0, 6, some (1, 8)) (8636715681400723531672447027998020705897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6217 (0, 6, some (1, 9)) (8636715666304728959952361850393856642547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (3537598744144592922162411873461542522357 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6245 (0, 6, some (2, 5)) (176879937191158271501277995046167340367 / 250000000000000000000000000000000000000 : ℚ) .leaf) 6246 (0, 6, some (2, 6)) (3537598744144592922162411873461542522357 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6247 (0, 6, some (2, 7)) (3537598744506495981826729631630441503257 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6248 (0, 6, some (2, 8)) (7075197486203472717146068605335978562271 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6275 (0, 6, some (3, 3)) (335795505826202548274959101752420814567 / 500000000000000000000000000000000000000 : ℚ) .leaf) 6276 (0, 6, some (3, 4)) (6715910115837000625667703791024647132287 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6277 (0, 6, some (3, 5)) (6715910115226790621064148874409166204559 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))) 6278 (0, 6, some (3, 6)) (6715910115837000625667703791024647132287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 6279 (0, 6, some (3, 7)) (335795505826202548274959101752420814567 / 500000000000000000000000000000000000000 : ℚ) .leaf) 6306 (0, 6, some (4, 2)) (7075197486203472717146068605335978562271 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6307 (0, 6, some (4, 3)) (3537598744506495981826729631630441503257 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6308 (0, 6, some (4, 4)) (3537598744144592922162411873461542522357 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6309 (0, 6, some (4, 5)) (176879937191158271501277995046167340367 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 6310 (0, 6, some (4, 6)) (3537598744144592922162411873461542522357 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6337 (0, 6, some (5, 1)) (8636715666304728959952361850393856642547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6338 (0, 6, some (5, 2)) (8636715681400723531672447027998020705897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6339 (0, 6, some (5, 3)) (8636715684830312455631664139722757576311 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6340 (0, 6, some (5, 4)) (8636715683946760063873075862943219048723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6341 (0, 6, some (5, 5)) (8636715683162024975648339601863639666357 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6368 (0, 6, some (6, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6369 (0, 6, some (6, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6370 (0, 6, some (6, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6371 (0, 6, some (6, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6372 (0, 6, some (6, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7168 (0, 7, none) (0 : ℚ) .leaf)) 7207 (0, 7, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7208 (0, 7, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7209 (0, 7, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7210 (0, 7, some (0, 10)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7238 (0, 7, some (1, 6)) (8522639440763385356540962029740558756409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7239 (0, 7, some (1, 7)) (8522639441635267532305888519979774699011 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 7240 (0, 7, some (1, 8)) (8522639438250977612554460234966400696109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 7241 (0, 7, some (1, 9)) (4261319711677187655549859367535096608253 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7269 (0, 7, some (2, 5)) (6850115290629031054473033046852076469389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7270 (0, 7, some (2, 6)) (6850115291251434989503731055282727909923 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7271 (0, 7, some (2, 7)) (3425057645976107386632703398268620876339 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7272 (0, 7, some (2, 8)) (856264411154009292670804019877507785987 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 7300 (0, 7, some (3, 4)) (1262613250483464497265327708109712408357 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7301 (0, 7, some (3, 5)) (6313066251843715019802347255978873674189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7302 (0, 7, some (3, 6)) (1262613250483464497265327708109712408357 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7303 (0, 7, some (3, 7)) (1578266563265790283760349725922180499817 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7331 (0, 7, some (4, 3)) (1578266563265790283760349725922180499817 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7332 (0, 7, some (4, 4)) (1262613250483464497265327708109712408357 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 7333 (0, 7, some (4, 5)) (6313066251843715019802347255978873674189 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7334 (0, 7, some (4, 6)) (1262613250483464497265327708109712408357 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7362 (0, 7, some (5, 2)) (856264411154009292670804019877507785987 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7363 (0, 7, some (5, 3)) (3425057645976107386632703398268620876339 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7364 (0, 7, some (5, 4)) (6850115291251434989503731055282727909923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7365 (0, 7, some (5, 5)) (6850115290629031054473033046852076469389 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7393 (0, 7, some (6, 1)) (4261319711677187655549859367535096608253 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7394 (0, 7, some (6, 2)) (8522639438250977612554460234966400696109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7395 (0, 7, some (6, 3)) (8522639441635267532305888519979774699011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7396 (0, 7, some (6, 4)) (8522639440763385356540962029740558756409 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7424 (0, 7, some (7, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 7425 (0, 7, some (7, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 7426 (0, 7, some (7, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7427 (0, 7, some (7, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8192 (0, 8, none) (0 : ℚ) (.node (.node .leaf 8232 (0, 8, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8233 (0, 8, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8234 (0, 8, some (0, 10)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8263 (0, 8, some (1, 7)) (843939325728235855755629405317669356967 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 8264 (0, 8, some (1, 8)) (210984831348278130181264850634178890843 / 250000000000000000000000000000000000000 : ℚ) .leaf) 8265 (0, 8, some (1, 9)) (4219696619590013873665648555400914587589 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8294 (0, 8, some (2, 6)) (3346805597765255292263895746640505304303 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8295 (0, 8, some (2, 7)) (3346805598107639851263899016098834798311 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 8296 (0, 8, some (2, 8)) (1673402798389321531290039502450212127799 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8325 (0, 8, some (3, 5)) (1210505496766913821583866250289280331289 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8326 (0, 8, some (3, 6)) (189141483887015747763394715861031160951 / 312500000000000000000000000000000000000 : ℚ) .leaf) 8327 (0, 8, some (3, 7)) (3026263742501844483564723502693535516413 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8356 (0, 8, some (4, 4)) (367276334459835971716202551071660390047 / 625000000000000000000000000000000000000 : ℚ) .leaf) 8357 (0, 8, some (4, 5)) (5876421350823441793431130265108020428989 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8358 (0, 8, some (4, 6)) (367276334459835971716202551071660390047 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8387 (0, 8, some (5, 3)) (3026263742501844483564723502693535516413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8388 (0, 8, some (5, 4)) (189141483887015747763394715861031160951 / 312500000000000000000000000000000000000 : ℚ) .leaf) 8389 (0, 8, some (5, 5)) (1210505496766913821583866250289280331289 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (1673402798389321531290039502450212127799 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 8419 (0, 8, some (6, 3)) (3346805598107639851263899016098834798311 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8420 (0, 8, some (6, 4)) (3346805597765255292263895746640505304303 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8449 (0, 8, some (7, 1)) (4219696619590013873665648555400914587589 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8450 (0, 8, some (7, 2)) (210984831348278130181264850634178890843 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8451 (0, 8, some (7, 3)) (843939325728235855755629405317669356967 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8481 (0, 8, some (8, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8482 (0, 8, some (8, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) .leaf) 9257 (0, 9, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9258 (0, 9, some (0, 10)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9288 (0, 9, some (1, 8)) (8375961522682622463664816264355342237703 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 9289 (0, 9, some (1, 9)) (8375961508042396439824436849712308760307 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9319 (0, 9, some (2, 7)) (3289205781466367728904842194360422346319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9320 (0, 9, some (2, 8)) (6578411560320486976236261158748618710007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9350 (0, 9, some (3, 6)) (586979347176584307084726118263248537043 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9351 (0, 9, some (3, 7)) (5869793472366334073549536573964584420219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9381 (0, 9, some (4, 5)) (2795778783356439342487190785783945271597 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 9382 (0, 9, some (4, 6)) (5591557567220929613289953115600218497971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9412 (0, 9, some (5, 4)) (5591557567220929613289953115600218497971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9413 (0, 9, some (5, 5)) (2795778783356439342487190785783945271597 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9443 (0, 9, some (6, 3)) (5869793472366334073549536573964584420219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9444 (0, 9, some (6, 4)) (586979347176584307084726118263248537043 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))))) 9474 (0, 9, some (7, 2)) (6578411560320486976236261158748618710007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 9475 (0, 9, some (7, 3)) (3289205781466367728904842194360422346319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9505 (0, 9, some (8, 1)) (8375961508042396439824436849712308760307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9506 (0, 9, some (8, 2)) (8375961522682622463664816264355342237703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9536 (0, 9, some (9, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9537 (0, 9, some (9, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 10282 (0, 10, some (0, 10)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10313 (0, 10, some (1, 9)) (8326019762696996421146223852366248614723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10344 (0, 10, some (2, 8)) (3245019108962886186675407849231699959493 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10375 (0, 10, some (3, 7)) (5734375705247972951637600288331265404459 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10406 (0, 10, some (4, 6)) (2695203860338406656005816381257713528293 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10437 (0, 10, some (5, 5)) (5288779215741097614088017238597218386091 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 10468 (0, 10, some (6, 4)) (2695203860338406656005816381257713528293 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 10499 (0, 10, some (7, 3)) (5734375705247972951637600288331265404459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10530 (0, 10, some (8, 2)) (3245019108962886186675407849231699959493 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10561 (0, 10, some (9, 1)) (8326019762696996421146223852366248614723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10592 (0, 10, some (10, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32768 (1, 0, none) (0 : ℚ) .leaf)) 32800 (1, 0, some (0, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32801 (1, 0, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32803 (1, 0, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32804 (1, 0, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32805 (1, 0, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 32806 (1, 0, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 32807 (1, 0, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32808 (1, 0, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32809 (1, 0, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32834 (1, 0, some (1, 2)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32836 (1, 0, some (1, 4)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32837 (1, 0, some (1, 5)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32838 (1, 0, some (1, 6)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32839 (1, 0, some (1, 7)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 32840 (1, 0, some (1, 8)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32841 (1, 0, some (1, 9)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) .leaf) 33825 (1, 1, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33828 (1, 1, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33829 (1, 1, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33830 (1, 1, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33831 (1, 1, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 33832 (1, 1, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 33833 (1, 1, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (5372728070168645814133224417750479638107 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (268636404319515197149749027676750476523 / 250000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (2686364046076250716745535368803935438449 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (10745456185888841272933508660858450738901 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (10745456184851032997385482132347050669477 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33861 (1, 1, some (1, 5)) (10745456184851032997385482132347050669477 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33862 (1, 1, some (1, 6)) (10745456185888841272933508660858450738901 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33863 (1, 1, some (1, 7)) (2686364046076250716745535368803935438449 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33864 (1, 1, some (1, 8)) (268636404319515197149749027676750476523 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33865 (1, 1, some (1, 9)) (5372728070168645814133224417750479638107 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33888 (1, 1, some (2, 0)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 33889 (1, 1, some (2, 1)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33892 (1, 1, some (2, 4)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33893 (1, 1, some (2, 5)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33894 (1, 1, some (2, 6)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33895 (1, 1, some (2, 7)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33896 (1, 1, some (2, 8)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34816 (1, 2, none) (0 : ℚ) .leaf) 34850 (1, 2, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34851 (1, 2, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 34852 (1, 2, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34853 (1, 2, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34854 (1, 2, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34855 (1, 2, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34856 (1, 2, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34857 (1, 2, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34881 (1, 2, some (1, 1)) (9551516595244713290309408217459572978439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (382060664305558873163020736530791122359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (596969788115114149827142751440636435999 / 625000000000000000000000000000000000000 : ℚ) .leaf) 34884 (1, 2, some (1, 4)) (9551516608901116146915345283061788666849 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34885 (1, 2, some (1, 5)) (9551516608611831403992178507777412523333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34886 (1, 2, some (1, 6)) (4775758304758056821768199020349086946587 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 34887 (1, 2, some (1, 7)) (1910303321780651098000768841867197011777 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34888 (1, 2, some (1, 8)) (149242446887651573894192194020805812793 / 156250000000000000000000000000000000000 : ℚ) .leaf) 34889 (1, 2, some (1, 9)) (4775758288009522198421811583820435441899 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (4775758288009522198421811583820435441899 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34913 (1, 2, some (2, 1)) (149242446887651573894192194020805812793 / 156250000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (1910303321780651098000768841867197011777 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 34915 (1, 2, some (2, 3)) (4775758304758056821768199020349086946587 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34916 (1, 2, some (2, 4)) (9551516608611831403992178507777412523333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34917 (1, 2, some (2, 5)) (9551516608901116146915345283061788666849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34918 (1, 2, some (2, 6)) (596969788115114149827142751440636435999 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 34919 (1, 2, some (2, 7)) (382060664305558873163020736530791122359 / 400000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V1llrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 34944 (1, 2, some (3, 0)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34945 (1, 2, some (3, 1)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34947 (1, 2, some (3, 3)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34948 (1, 2, some (3, 4)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34949 (1, 2, some (3, 5)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34950 (1, 2, some (3, 6)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34951 (1, 2, some (3, 7)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35875 (1, 3, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35876 (1, 3, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 35877 (1, 3, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35878 (1, 3, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35879 (1, 3, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35880 (1, 3, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35881 (1, 3, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (4533239327303642425906162465456121080247 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (566654916067224332108173239997333743883 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35908 (1, 3, some (1, 4)) (226661966404350124202442508338138720387 / 250000000000000000000000000000000000000 : ℚ) .leaf) 35909 (1, 3, some (1, 5)) (9066478655762113214990300764810099189263 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35910 (1, 3, some (1, 6)) (1133309832076478791793065503155161964971 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35911 (1, 3, some (1, 7)) (9066478656407407486220038808514322049037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35912 (1, 3, some (1, 8)) (9066478649745430719206248838100765399437 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 35913 (1, 3, some (1, 9)) (9066478628134821042174703790511694669193 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35937 (1, 3, some (2, 1)) (805909212958545591449247083030251429569 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 35938 (1, 3, some (2, 2)) (8059092138228752150236606106411806315347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35939 (1, 3, some (2, 3)) (251846629356769717334379109238869939193 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35940 (1, 3, some (2, 4)) (2014773034659568687009777899815072000527 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35941 (1, 3, some (2, 5)) (2014773034659568687009777899815072000527 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 35942 (1, 3, some (2, 6)) (251846629356769717334379109238869939193 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35943 (1, 3, some (2, 7)) (8059092138228752150236606106411806315347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35944 (1, 3, some (2, 8)) (805909212958545591449247083030251429569 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (9066478628134821042174703790511694669193 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35969 (1, 3, some (3, 1)) (9066478649745430719206248838100765399437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35970 (1, 3, some (3, 2)) (9066478656407407486220038808514322049037 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 35971 (1, 3, some (3, 3)) (1133309832076478791793065503155161964971 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35972 (1, 3, some (3, 4)) (9066478655762113214990300764810099189263 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35973 (1, 3, some (3, 5)) (226661966404350124202442508338138720387 / 250000000000000000000000000000000000000 : ℚ) .leaf) 35974 (1, 3, some (3, 6)) (566654916067224332108173239997333743883 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35975 (1, 3, some (3, 7)) (4533239327303642425906162465456121080247 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36001 (1, 3, some (4, 1)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36002 (1, 3, some (4, 2)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36004 (1, 3, some (4, 4)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36005 (1, 3, some (4, 5)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 36006 (1, 3, some (4, 6)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36901 (1, 4, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36902 (1, 4, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36903 (1, 4, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36904 (1, 4, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36905 (1, 4, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (4401338853875148978607152422088646629477 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36932 (1, 4, some (1, 4)) (8802677706869910568628378412910576856913 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36933 (1, 4, some (1, 5)) (4401338853195010947143997756363415479979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36934 (1, 4, some (1, 6)) (4401338853604989792179977872886596215831 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 36935 (1, 4, some (1, 7)) (1760535541446261157670432168957178075743 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36936 (1, 4, some (1, 8)) (8802677701357697161539862085173590498703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36937 (1, 4, some (1, 9)) (1100334710186878115941906211437772402557 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (1485451862859337177847339269192559186257 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36963 (1, 4, some (2, 3)) (7427259315762349359034284028348437829567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (3713629657518259176310980797608310344751 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36965 (1, 4, some (2, 5)) (7427259314901549662963728904539942155983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36966 (1, 4, some (2, 6)) (7427259315610384816668998344422284471891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36967 (1, 4, some (2, 7)) (7427259314886550074079416029375445469163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36968 (1, 4, some (2, 8)) (928407413490519555068407536199117138879 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (928407413490519555068407536199117138879 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (7427259314886550074079416029375445469163 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 36995 (1, 4, some (3, 3)) (7427259315610384816668998344422284471891 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 36996 (1, 4, some (3, 4)) (7427259314901549662963728904539942155983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36997 (1, 4, some (3, 5)) (3713629657518259176310980797608310344751 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36998 (1, 4, some (3, 6)) (7427259315762349359034284028348437829567 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36999 (1, 4, some (3, 7)) (1485451862859337177847339269192559186257 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37024 (1, 4, some (4, 0)) (1100334710186878115941906211437772402557 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 37025 (1, 4, some (4, 1)) (8802677701357697161539862085173590498703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37026 (1, 4, some (4, 2)) (1760535541446261157670432168957178075743 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37027 (1, 4, some (4, 3)) (4401338853604989792179977872886596215831 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37028 (1, 4, some (4, 4)) (4401338853195010947143997756363415479979 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37029 (1, 4, some (4, 5)) (8802677706869910568628378412910576856913 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37030 (1, 4, some (4, 6)) (4401338853875148978607152422088646629477 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 37056 (1, 4, some (5, 0)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37057 (1, 4, some (5, 1)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37058 (1, 4, some (5, 2)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37059 (1, 4, some (5, 3)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37060 (1, 4, some (5, 4)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37061 (1, 4, some (5, 5)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37888 (1, 5, none) (0 : ℚ) (.node (.node (.node .leaf 37925 (1, 5, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37926 (1, 5, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37927 (1, 5, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 37928 (1, 5, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 37956 (1, 5, some (1, 4)) (2159178920953992720625571621524155621249 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37957 (1, 5, some (1, 5)) (1727343136658562831403825795742047246017 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37958 (1, 5, some (1, 6)) (8636715684094018795832840575739808803321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37959 (1, 5, some (1, 7)) (345468627370348572065538451510745390583 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37960 (1, 5, some (1, 8)) (1727343135776944887277153233012798672401 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 37961 (1, 5, some (1, 9)) (2159178915032141819507077725471603373427 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37987 (1, 5, some (2, 3)) (7075197488771723257210580757814950352581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37988 (1, 5, some (2, 4)) (7075197488074900849566922431897621234703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37989 (1, 5, some (2, 5)) (7075197487860615854809021116872157424691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37990 (1, 5, some (2, 6)) (884399686066306818845962781546127212331 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37991 (1, 5, some (2, 7)) (3537598744038242774075497855309624095883 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 37992 (1, 5, some (2, 8)) (7075197482081259799428370679504868162039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38018 (1, 5, some (3, 2)) (6715910115190626791863838422009838596123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38019 (1, 5, some (3, 3)) (3357955058090262897791721456518265855907 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38020 (1, 5, some (3, 4)) (6715910115531895623365926332716906668423 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38021 (1, 5, some (3, 5)) (6715910115531895623365926332716906668423 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38022 (1, 5, some (3, 6)) (3357955058090262897791721456518265855907 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38023 (1, 5, some (3, 7)) (6715910115190626791863838422009838596123 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38049 (1, 5, some (4, 1)) (7075197482081259799428370679504868162039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38050 (1, 5, some (4, 2)) (3537598744038242774075497855309624095883 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38051 (1, 5, some (4, 3)) (884399686066306818845962781546127212331 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38052 (1, 5, some (4, 4)) (7075197487860615854809021116872157424691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38053 (1, 5, some (4, 5)) (7075197488074900849566922431897621234703 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 38054 (1, 5, some (4, 6)) (7075197488771723257210580757814950352581 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 38080 (1, 5, some (5, 0)) (2159178915032141819507077725471603373427 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (1727343135776944887277153233012798672401 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 38082 (1, 5, some (5, 2)) (345468627370348572065538451510745390583 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38083 (1, 5, some (5, 3)) (8636715684094018795832840575739808803321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38084 (1, 5, some (5, 4)) (1727343136658562831403825795742047246017 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 38085 (1, 5, some (5, 5)) (2159178920953992720625571621524155621249 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38112 (1, 5, some (6, 0)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38113 (1, 5, some (6, 1)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38114 (1, 5, some (6, 2)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38115 (1, 5, some (6, 3)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38116 (1, 5, some (6, 4)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38912 (1, 6, none) (0 : ℚ) (.node (.node (.node (.node .leaf 38950 (1, 6, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38951 (1, 6, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38952 (1, 6, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38953 (1, 6, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38981 (1, 6, some (1, 5)) (1704527888019927914769713565804841014781 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 38982 (1, 6, some (1, 6)) (8522639440887939953078808671203303891067 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38983 (1, 6, some (1, 7)) (2130659860287949385942492548387323174649 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38984 (1, 6, some (1, 8)) (8522639436122891569489497163552656770451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38985 (1, 6, some (1, 9)) (8522639418130445183446950304705275659689 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39012 (1, 6, some (2, 4)) (6850115291073605293780674481445398926913 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 39013 (1, 6, some (2, 5)) (3425057645403430375098044810344702726199 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 39014 (1, 6, some (2, 6)) (6850115291451657784864209838498303293567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39015 (1, 6, some (2, 7)) (6850115291175031792722842614389476191311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39016 (1, 6, some (2, 8)) (6850115285811154133250172077657948209871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39043 (1, 6, some (3, 3)) (3156533126393186571367536516885755294459 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (789133281521436339369885641609479806959 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 39045 (1, 6, some (3, 5)) (6313066252089546791169900663651597260301 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39046 (1, 6, some (3, 6)) (1262613250538822095726592882093154690427 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39047 (1, 6, some (3, 7)) (1262613250397756676547871635657530177447 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (1262613250397756676547871635657530177447 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39075 (1, 6, some (4, 3)) (1262613250538822095726592882093154690427 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39076 (1, 6, some (4, 4)) (6313066252089546791169900663651597260301 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 39077 (1, 6, some (4, 5)) (789133281521436339369885641609479806959 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39078 (1, 6, some (4, 6)) (3156533126393186571367536516885755294459 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39105 (1, 6, some (5, 1)) (6850115285811154133250172077657948209871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (6850115291175031792722842614389476191311 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39107 (1, 6, some (5, 3)) (6850115291451657784864209838498303293567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39108 (1, 6, some (5, 4)) (3425057645403430375098044810344702726199 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39109 (1, 6, some (5, 5)) (6850115291073605293780674481445398926913 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39136 (1, 6, some (6, 0)) (8522639418130445183446950304705275659689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39137 (1, 6, some (6, 1)) (8522639436122891569489497163552656770451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (2130659860287949385942492548387323174649 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 39139 (1, 6, some (6, 3)) (8522639440887939953078808671203303891067 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 39140 (1, 6, some (6, 4)) (1704527888019927914769713565804841014781 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39168 (1, 6, some (7, 0)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39169 (1, 6, some (7, 1)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39170 (1, 6, some (7, 2)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39171 (1, 6, some (7, 3)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) .leaf)) 39975 (1, 7, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39976 (1, 7, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39977 (1, 7, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40006 (1, 7, some (1, 6)) (4219696628263456682980527625359778853481 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40007 (1, 7, some (1, 7)) (2109848314215863597192020387425125331919 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40008 (1, 7, some (1, 8)) (4219696626043619012380340955523244913201 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40009 (1, 7, some (1, 9)) (8439393234653736230128865878845067737767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40037 (1, 7, some (2, 5)) (6693611195074372647004557986519956042073 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40038 (1, 7, some (2, 6)) (669361119570170286402779312801017535561 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 40039 (1, 7, some (2, 7)) (3346805597775390654092944013299232162633 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40040 (1, 7, some (2, 8)) (6693611190632368773163988400004080705053 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40068 (1, 7, some (3, 4)) (6052527484178278370737643536513023840187 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40069 (1, 7, some (3, 5)) (605252748404079466561031862248637496669 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40070 (1, 7, some (3, 6)) (605252748461669831794143694424077485633 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 40071 (1, 7, some (3, 7)) (6052527484102405337650944936160718396979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40099 (1, 7, some (4, 3)) (5876421351657960071135512548906965247837 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40100 (1, 7, some (4, 4)) (5876421351090408670445185541127293334871 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrl : KTree ℚ :=
  .node V1llrll 37929 (1, 5, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) V1llrlr

def V1llrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 40102 (1, 7, some (4, 6)) (5876421351657960071135512548906965247837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40130 (1, 7, some (5, 2)) (6052527484102405337650944936160718396979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40131 (1, 7, some (5, 3)) (605252748461669831794143694424077485633 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40132 (1, 7, some (5, 4)) (605252748404079466561031862248637496669 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 40133 (1, 7, some (5, 5)) (6052527484178278370737643536513023840187 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40161 (1, 7, some (6, 1)) (6693611190632368773163988400004080705053 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40162 (1, 7, some (6, 2)) (3346805597775390654092944013299232162633 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40163 (1, 7, some (6, 3)) (669361119570170286402779312801017535561 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 40164 (1, 7, some (6, 4)) (6693611195074372647004557986519956042073 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40192 (1, 7, some (7, 0)) (8439393234653736230128865878845067737767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40193 (1, 7, some (7, 1)) (4219696626043619012380340955523244913201 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40194 (1, 7, some (7, 2)) (2109848314215863597192020387425125331919 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40195 (1, 7, some (7, 3)) (4219696628263456682980527625359778853481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40224 (1, 7, some (8, 0)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40225 (1, 7, some (8, 1)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40226 (1, 7, some (8, 2)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40960 (1, 8, none) (0 : ℚ) .leaf)) 41000 (1, 8, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41001 (1, 8, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41031 (1, 8, some (1, 7)) (523497595352444180837989491757419358659 / 625000000000000000000000000000000000000 : ℚ) .leaf) 41032 (1, 8, some (1, 8)) (837596152105593068323810744050611629577 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41033 (1, 8, some (1, 9)) (2093990376012316612419330786236750275637 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41062 (1, 8, some (2, 6)) (6578411562409303475643983040472132978891 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 41063 (1, 8, some (2, 7)) (6578411562352235795237812559838127807609 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 41064 (1, 8, some (2, 8)) (657841155776530618070412411781069321887 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 41093 (1, 8, some (3, 5)) (5869793471410288709174891593256900974559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41094 (1, 8, some (3, 6)) (2934896735983003369207343156538259193513 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41095 (1, 8, some (3, 7)) (1467448367897345150727613925165473699033 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41124 (1, 8, some (4, 4)) (559155756699512920070525465158585051807 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 41125 (1, 8, some (4, 5)) (1118311513387735819511816007116451704619 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41126 (1, 8, some (4, 6)) (5591557567475163809763337673904380740257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41155 (1, 8, some (5, 3)) (5591557567475163809763337673904380740257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41156 (1, 8, some (5, 4)) (1118311513387735819511816007116451704619 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41157 (1, 8, some (5, 5)) (559155756699512920070525465158585051807 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 41186 (1, 8, some (6, 2)) (1467448367897345150727613925165473699033 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 41187 (1, 8, some (6, 3)) (2934896735983003369207343156538259193513 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41188 (1, 8, some (6, 4)) (5869793471410288709174891593256900974559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41217 (1, 8, some (7, 1)) (657841155776530618070412411781069321887 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 41218 (1, 8, some (7, 2)) (6578411562352235795237812559838127807609 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41219 (1, 8, some (7, 3)) (6578411562409303475643983040472132978891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41248 (1, 8, some (8, 0)) (2093990376012316612419330786236750275637 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 41249 (1, 8, some (8, 1)) (837596152105593068323810744050611629577 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41250 (1, 8, some (8, 2)) (523497595352444180837989491757419358659 / 625000000000000000000000000000000000000 : ℚ) .leaf) 41280 (1, 8, some (9, 0)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41281 (1, 8, some (9, 1)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42025 (1, 9, some (0, 9)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 42057 (1, 9, some (1, 9)) (4163009879562303797970208306975151886441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42087 (1, 9, some (2, 7)) (6490038219987497131636281147643741258419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42088 (1, 9, some (2, 8)) (1622509553914250740815027379539196200721 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42118 (1, 9, some (3, 6)) (1146875140967465339159525563042830630659 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42119 (1, 9, some (3, 7)) (5734375704564846907356139184248400912997 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42149 (1, 9, some (4, 5)) (5390407720382948683392555889758908419127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42150 (1, 9, some (4, 6)) (67380096511217411056821152980598964729 / 125000000000000000000000000000000000000 : ℚ) .leaf) 42180 (1, 9, some (5, 4)) (661097401997670975425083373376820500173 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 42181 (1, 9, some (5, 5)) (661097401997670975425083373376820500173 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42211 (1, 9, some (6, 3)) (67380096511217411056821152980598964729 / 125000000000000000000000000000000000000 : ℚ) .leaf) 42212 (1, 9, some (6, 4)) (5390407720382948683392555889758908419127 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 42242 (1, 9, some (7, 2)) (5734375704564846907356139184248400912997 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42243 (1, 9, some (7, 3)) (1146875140967465339159525563042830630659 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42273 (1, 9, some (8, 1)) (1622509553914250740815027379539196200721 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42274 (1, 9, some (8, 2)) (6490038219987497131636281147643741258419 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42304 (1, 9, some (9, 0)) (4163009879562303797970208306975151886441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42305 (1, 9, some (9, 1)) (8326019775794636611949974050398374418777 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42336 (1, 9, some (10, 0)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43081 (1, 10, some (1, 9)) (8285677028076305066254790950190873100117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43112 (1, 10, some (2, 8)) (6420082103512264624741517237657796555749 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43143 (1, 10, some (3, 7)) (5629929038516476001437269546517661154201 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 43174 (1, 10, some (4, 6)) (5240533504194762575549058721833691076077 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 43205 (1, 10, some (5, 5)) (1268454299251150755625293272718264149179 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 43236 (1, 10, some (6, 4)) (1268454299251150755625293272718264149179 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 43267 (1, 10, some (7, 3)) (5240533504194762575549058721833691076077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43298 (1, 10, some (8, 2)) (5629929038516476001437269546517661154201 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43329 (1, 10, some (9, 1)) (6420082103512264624741517237657796555749 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43360 (1, 10, some (10, 0)) (8285677028076305066254790950190873100117 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node (.node .leaf 65568 (2, 0, some (0, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65571 (2, 0, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 65573 (2, 0, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65574 (2, 0, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65575 (2, 0, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65576 (2, 0, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65600 (2, 0, some (1, 0)) (10745456163389691582814330519786020680391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65601 (2, 0, some (1, 1)) (10745456182171524189165591694354017441449 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65602 (2, 0, some (1, 2)) (10745456186438481544798691256077466066143 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65603 (2, 0, some (1, 3)) (537272809266960050053416303281971770583 / 500000000000000000000000000000000000000 : ℚ) .leaf) 65604 (2, 0, some (1, 4)) (2149091236872572998740527639810933185459 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 65605 (2, 0, some (1, 5)) (537272809266960050053416303281971770583 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 65606 (2, 0, some (1, 6)) (10745456186438481544798691256077466066143 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrl : KTree ℚ :=
  .node V1llrrll 42056 (1, 9, some (1, 8)) (8326019775794636611949974050398374418777 / 10000000000000000000000000000000000000000 : ℚ) V1llrrlr

def V1llrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 65608 (2, 0, some (1, 8)) (10745456163389691582814330519786020680391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65632 (2, 0, some (2, 0)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65633 (2, 0, some (2, 1)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65634 (2, 0, some (2, 2)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65636 (2, 0, some (2, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65637 (2, 0, some (2, 5)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65638 (2, 0, some (2, 6)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65639 (2, 0, some (2, 7)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65640 (2, 0, some (2, 8)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66560 (2, 1, none) (0 : ℚ) .leaf))) 66593 (2, 1, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66594 (2, 1, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66595 (2, 1, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66597 (2, 1, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66598 (2, 1, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66599 (2, 1, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66600 (2, 1, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (4775758288009522198421811583820435441899 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66625 (2, 1, some (1, 1)) (149242446887651573894192194020805812793 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66626 (2, 1, some (1, 2)) (1910303321780651098000768841867197011777 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66627 (2, 1, some (1, 3)) (4775758304758056821768199020349086946587 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 66628 (2, 1, some (1, 4)) (9551516608611831403992178507777412523333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66629 (2, 1, some (1, 5)) (9551516608901116146915345283061788666849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66630 (2, 1, some (1, 6)) (596969788115114149827142751440636435999 / 625000000000000000000000000000000000000 : ℚ) .leaf) 66631 (2, 1, some (1, 7)) (382060664305558873163020736530791122359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66632 (2, 1, some (1, 8)) (9551516595244713290309408217459572978439 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (9551516595244713290309408217459572978439 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66657 (2, 1, some (2, 1)) (382060664305558873163020736530791122359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (596969788115114149827142751440636435999 / 625000000000000000000000000000000000000 : ℚ) .leaf) 66659 (2, 1, some (2, 3)) (9551516608901116146915345283061788666849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66660 (2, 1, some (2, 4)) (9551516608611831403992178507777412523333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (4775758304758056821768199020349086946587 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66662 (2, 1, some (2, 6)) (1910303321780651098000768841867197011777 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 66663 (2, 1, some (2, 7)) (149242446887651573894192194020805812793 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66664 (2, 1, some (2, 8)) (4775758288009522198421811583820435441899 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66689 (2, 1, some (3, 1)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66691 (2, 1, some (3, 3)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66692 (2, 1, some (3, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66693 (2, 1, some (3, 5)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66694 (2, 1, some (3, 6)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66695 (2, 1, some (3, 7)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf))))) 67618 (2, 2, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67619 (2, 2, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67620 (2, 2, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67622 (2, 2, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67623 (2, 2, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 67624 (2, 2, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67649 (2, 2, some (1, 1)) (9066478645783637903804029684090328582651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67650 (2, 2, some (1, 2)) (1813295731101469233803236373942656420953 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67651 (2, 2, some (1, 3)) (2266619664210927456009411983149829452737 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67652 (2, 2, some (1, 4)) (9066478655968059091544000549167824002371 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67653 (2, 2, some (1, 5)) (9066478655968059091544000549167824002371 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67654 (2, 2, some (1, 6)) (2266619664210927456009411983149829452737 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67655 (2, 2, some (1, 7)) (1813295731101469233803236373942656420953 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67656 (2, 2, some (1, 8)) (9066478645783637903804029684090328582651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (8059092119126897774267685115589249754381 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67681 (2, 2, some (2, 1)) (8059092134814283735534423569159944564041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (805909213915808142117858534803791463971 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 67683 (2, 2, some (2, 3)) (805909213901976881784682921471123420501 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67684 (2, 2, some (2, 4)) (4029546069258116373559200307968595908281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67685 (2, 2, some (2, 5)) (805909213901976881784682921471123420501 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 67686 (2, 2, some (2, 6)) (805909213915808142117858534803791463971 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 67687 (2, 2, some (2, 7)) (8059092134814283735534423569159944564041 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 67688 (2, 2, some (2, 8)) (8059092119126897774267685115589249754381 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (9066478645783637903804029684090328582651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (1813295731101469233803236373942656420953 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (2266619664210927456009411983149829452737 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67715 (2, 2, some (3, 3)) (9066478655968059091544000549167824002371 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67716 (2, 2, some (3, 4)) (9066478655968059091544000549167824002371 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67717 (2, 2, some (3, 5)) (2266619664210927456009411983149829452737 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67718 (2, 2, some (3, 6)) (1813295731101469233803236373942656420953 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67719 (2, 2, some (3, 7)) (9066478645783637903804029684090328582651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67744 (2, 2, some (4, 0)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67745 (2, 2, some (4, 1)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67747 (2, 2, some (4, 3)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67748 (2, 2, some (4, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67749 (2, 2, some (4, 5)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67750 (2, 2, some (4, 6)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68645 (2, 3, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68646 (2, 3, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68647 (2, 3, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68648 (2, 3, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrr : KTree ℚ :=
  .node V1llrrl 65607 (2, 0, some (1, 7)) (10745456182171524189165591694354017441449 / 10000000000000000000000000000000000000000 : ℚ) V1llrrr

def V1llr : KTree ℚ :=
  .node V1llrl 40101 (1, 7, some (4, 5)) (5876421351090408670445185541127293334871 / 10000000000000000000000000000000000000000 : ℚ) V1llrr

def V1ll : KTree ℚ :=
  .node V1lll 34920 (1, 2, some (2, 8)) (9551516595244713290309408217459572978439 / 10000000000000000000000000000000000000000 : ℚ) V1llr

def V1lrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68675 (2, 3, some (1, 3)) (8802677707570191832929521811375926316523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68676 (2, 3, some (1, 4)) (1760535541341989535436316822569865644919 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68677 (2, 3, some (1, 5)) (8802677706549984785734789812788079592277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68678 (2, 3, some (1, 6)) (8802677707390085708644738778574559374093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68679 (2, 3, some (1, 7)) (1760535541306441499041046762518624111209 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 68680 (2, 3, some (1, 8)) (2200669424570120426828817863583092477343 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68705 (2, 3, some (2, 1)) (232101853422415275084988103240168806753 / 312500000000000000000000000000000000000 : ℚ) .leaf) 68706 (2, 3, some (2, 2)) (232101853597046871728691657159959173727 / 312500000000000000000000000000000000000 : ℚ) .leaf) 68707 (2, 3, some (2, 3)) (3713629657733459100328619578560434263147 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68708 (2, 3, some (2, 4)) (7427259314901549662963728904539942155983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68709 (2, 3, some (2, 5)) (7427259315179984968633720782518036635099 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68710 (2, 3, some (2, 6)) (3713629657771699768897783514302594869733 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68711 (2, 3, some (2, 7)) (3713629656351776763532168665935165613111 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68712 (2, 3, some (2, 8)) (3713629650421395930788781804199475207073 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (3713629650421395930788781804199475207073 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68737 (2, 3, some (3, 1)) (3713629656351776763532168665935165613111 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68738 (2, 3, some (3, 2)) (3713629657771699768897783514302594869733 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68739 (2, 3, some (3, 3)) (7427259315179984968633720782518036635099 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68740 (2, 3, some (3, 4)) (7427259314901549662963728904539942155983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68741 (2, 3, some (3, 5)) (3713629657733459100328619578560434263147 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68742 (2, 3, some (3, 6)) (232101853597046871728691657159959173727 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68743 (2, 3, some (3, 7)) (232101853422415275084988103240168806753 / 312500000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (2200669424570120426828817863583092477343 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 68769 (2, 3, some (4, 1)) (1760535541306441499041046762518624111209 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68770 (2, 3, some (4, 2)) (8802677707390085708644738778574559374093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68771 (2, 3, some (4, 3)) (8802677706549984785734789812788079592277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68772 (2, 3, some (4, 4)) (1760535541341989535436316822569865644919 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68773 (2, 3, some (4, 5)) (8802677707570191832929521811375926316523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68774 (2, 3, some (4, 6)) (70421421646664873616466454243202805867 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 68800 (2, 3, some (5, 0)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68801 (2, 3, some (5, 1)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68802 (2, 3, some (5, 2)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68803 (2, 3, some (5, 3)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68804 (2, 3, some (5, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68805 (2, 3, some (5, 5)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 69632 (2, 4, none) (0 : ℚ) (.node (.node (.node (.node .leaf 69668 (2, 4, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69669 (2, 4, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69670 (2, 4, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69671 (2, 4, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69672 (2, 4, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69699 (2, 4, some (1, 3)) (1727343136907158998342426942825915613423 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69700 (2, 4, some (1, 4)) (2159178920921295425282874277312506480317 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69701 (2, 4, some (1, 5)) (2159178920855900834597479588889208198453 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69702 (2, 4, some (1, 6)) (8636715684241277527792605288536398557919 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69703 (2, 4, some (1, 7)) (215917892092177903691131460895362798821 / 250000000000000000000000000000000000000 : ℚ) .leaf))))) 69704 (2, 4, some (1, 8)) (4318357838184362670549542651064983009057 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69730 (2, 4, some (2, 2)) (707519748784093052376192729900173469803 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 69731 (2, 4, some (2, 3)) (884399686066981411638087211306638933429 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69732 (2, 4, some (2, 4)) (884399685993291231589022705360292868587 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69733 (2, 4, some (2, 5)) (7075197488080297591903917869981715003487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69734 (2, 4, some (2, 6)) (1415039497707233646564302469239487371769 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 69735 (2, 4, some (2, 7)) (3537598743251418916102742641669859129961 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69736 (2, 4, some (2, 8)) (3537598738379842402660669662016530435421 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (335795505602142160594436230368284619193 / 500000000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (3357955057926635614039374470514115690721 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69763 (2, 4, some (3, 3)) (839488764481546086589161057063288097319 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69764 (2, 4, some (3, 4)) (6715910115470874622905570841055358575651 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69765 (2, 4, some (3, 5)) (839488764481546086589161057063288097319 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69766 (2, 4, some (3, 6)) (3357955057926635614039374470514115690721 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69767 (2, 4, some (3, 7)) (335795505602142160594436230368284619193 / 500000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (3537598738379842402660669662016530435421 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (3537598743251418916102742641669859129961 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (1415039497707233646564302469239487371769 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 69795 (2, 4, some (4, 3)) (7075197488080297591903917869981715003487 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69796 (2, 4, some (4, 4)) (884399685993291231589022705360292868587 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69797 (2, 4, some (4, 5)) (884399686066981411638087211306638933429 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69798 (2, 4, some (4, 6)) (707519748784093052376192729900173469803 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69824 (2, 4, some (5, 0)) (4318357838184362670549542651064983009057 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69825 (2, 4, some (5, 1)) (215917892092177903691131460895362798821 / 250000000000000000000000000000000000000 : ℚ) .leaf)))) 69826 (2, 4, some (5, 2)) (8636715684241277527792605288536398557919 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69827 (2, 4, some (5, 3)) (2159178920855900834597479588889208198453 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69828 (2, 4, some (5, 4)) (2159178920921295425282874277312506480317 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69829 (2, 4, some (5, 5)) (1727343136907158998342426942825915613423 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69856 (2, 4, some (6, 0)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69857 (2, 4, some (6, 1)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69858 (2, 4, some (6, 2)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69859 (2, 4, some (6, 3)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69860 (2, 4, some (6, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70656 (2, 5, none) (0 : ℚ) (.node (.node .leaf 70693 (2, 5, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70694 (2, 5, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70695 (2, 5, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70696 (2, 5, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70724 (2, 5, some (1, 4)) (2130659860135534190577540990708776882227 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70725 (2, 5, some (1, 5)) (1065329930026282983870495857809616335957 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70726 (2, 5, some (1, 6)) (2130659860253123637404163828166512256431 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70727 (2, 5, some (1, 7)) (4261319720334163777617025933559405349091 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70728 (2, 5, some (1, 8)) (8522639433994805526424534092138912844793 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70755 (2, 5, some (2, 3)) (6850115291555501365817352931669132052161 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70756 (2, 5, some (2, 4)) (6850115290955052163298636765553846271573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70757 (2, 5, some (2, 5)) (6850115290988422629192049896089775502181 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70758 (2, 5, some (2, 6)) (6850115291488979617574181460819988519709 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70760 (2, 5, some (2, 8)) (3425057640780400194548399253175248273169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70786 (2, 5, some (3, 2)) (6313066252254646636071263130115604121129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70787 (2, 5, some (3, 3)) (315653312625995194537083565896789755999 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70788 (2, 5, some (3, 4)) (6313066252089546791169900663651597260301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70789 (2, 5, some (3, 5)) (3156533126172848651425189112702908393913 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70790 (2, 5, some (3, 6)) (394566640782531868087698005121472334689 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70791 (2, 5, some (3, 7)) (3156533124848085757985679191264303989363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70817 (2, 5, some (4, 1)) (3156533124848085757985679191264303989363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70818 (2, 5, some (4, 2)) (394566640782531868087698005121472334689 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70819 (2, 5, some (4, 3)) (3156533126172848651425189112702908393913 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70820 (2, 5, some (4, 4)) (6313066252089546791169900663651597260301 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70821 (2, 5, some (4, 5)) (315653312625995194537083565896789755999 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70822 (2, 5, some (4, 6)) (6313066252254646636071263130115604121129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70848 (2, 5, some (5, 0)) (3425057640780400194548399253175248273169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (1370023057991445188183599156474530508767 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70850 (2, 5, some (5, 2)) (6850115291488979617574181460819988519709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70851 (2, 5, some (5, 3)) (6850115290988422629192049896089775502181 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70852 (2, 5, some (5, 4)) (6850115290955052163298636765553846271573 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70853 (2, 5, some (5, 5)) (6850115291555501365817352931669132052161 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70880 (2, 5, some (6, 0)) (8522639433994805526424534092138912844793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70881 (2, 5, some (6, 1)) (4261319720334163777617025933559405349091 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70882 (2, 5, some (6, 2)) (2130659860253123637404163828166512256431 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70883 (2, 5, some (6, 3)) (1065329930026282983870495857809616335957 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 70884 (2, 5, some (6, 4)) (2130659860135534190577540990708776882227 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70913 (2, 5, some (7, 1)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70914 (2, 5, some (7, 2)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70915 (2, 5, some (7, 3)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71680 (2, 6, none) (0 : ℚ) .leaf)) 71718 (2, 6, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71719 (2, 6, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71720 (2, 6, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71749 (2, 6, some (1, 5)) (4219696627921943949049635859032526943983 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71750 (2, 6, some (1, 6)) (4219696628317417053808758968392431415103 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71751 (2, 6, some (1, 7)) (4219696628222275109989934523112154542841 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 71752 (2, 6, some (1, 8)) (2109848312560837710567692449181456004771 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71780 (2, 6, some (2, 4)) (26146918731522891931697325014465879461 / 39062500000000000000000000000000000000 : ℚ) .leaf) 71781 (2, 6, some (2, 5)) (3346805597614576905969883896706497583899 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71782 (2, 6, some (2, 6)) (6693611195753510761550378814121001528563 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71783 (2, 6, some (2, 7)) (6693611194563365919893369506113892977511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71784 (2, 6, some (2, 8)) (1673402796774897193947802307266889031853 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 71811 (2, 6, some (3, 3)) (151313187113667996358466006626343636209 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71812 (2, 6, some (3, 4)) (6052527484089895988870077520353035278653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71813 (2, 6, some (3, 5)) (1210505496850887977907222265313715620853 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71814 (2, 6, some (3, 6)) (6052527484525041844885297807810229607443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71815 (2, 6, some (3, 7)) (1513131870581288325025825211304605114601 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 71843 (2, 6, some (4, 3)) (47011370810974264882515811528284962273 / 80000000000000000000000000000000000000 : ℚ) .leaf) 71844 (2, 6, some (4, 4)) (734552668881533818144682919854853222111 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71845 (2, 6, some (4, 5)) (47011370810974264882515811528284962273 / 80000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71846 (2, 6, some (4, 6)) (2938210675664844295490064127511720450947 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71873 (2, 6, some (5, 1)) (1513131870581288325025825211304605114601 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 71874 (2, 6, some (5, 2)) (6052527484525041844885297807810229607443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71875 (2, 6, some (5, 3)) (1210505496850887977907222265313715620853 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71876 (2, 6, some (5, 4)) (6052527484089895988870077520353035278653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71877 (2, 6, some (5, 5)) (151313187113667996358466006626343636209 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71904 (2, 6, some (6, 0)) (1673402796774897193947802307266889031853 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71905 (2, 6, some (6, 1)) (6693611194563365919893369506113892977511 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71906 (2, 6, some (6, 2)) (6693611195753510761550378814121001528563 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71907 (2, 6, some (6, 3)) (3346805597614576905969883896706497583899 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71908 (2, 6, some (6, 4)) (26146918731522891931697325014465879461 / 39062500000000000000000000000000000000 : ℚ) .leaf) 71936 (2, 6, some (7, 0)) (2109848312560837710567692449181456004771 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71937 (2, 6, some (7, 1)) (4219696628222275109989934523112154542841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71938 (2, 6, some (7, 2)) (4219696628317417053808758968392431415103 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71939 (2, 6, some (7, 3)) (4219696627921943949049635859032526943983 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71968 (2, 6, some (8, 0)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71969 (2, 6, some (8, 1)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71970 (2, 6, some (8, 2)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72704 (2, 7, none) (0 : ℚ) .leaf)))) 72743 (2, 7, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 72744 (2, 7, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72774 (2, 7, some (1, 6)) (8375961525342207755122519602068267607731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72775 (2, 7, some (1, 7)) (4187980762634773169844977458824144400469 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72776 (2, 7, some (1, 8)) (8375961519429238902811398616656890353837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72805 (2, 7, some (2, 5)) (657841156192977732538773209000410883307 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 72806 (2, 7, some (2, 6)) (6578411562467599013363924398923971296699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72807 (2, 7, some (2, 7)) (205575361297653155970184611857765932713 / 312500000000000000000000000000000000000 : ℚ) .leaf) 72808 (2, 7, some (2, 8)) (1315682310949096017884284719831060623503 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72836 (2, 7, some (3, 4)) (5869793471499177299592983990600797073527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72837 (2, 7, some (3, 5)) (146744836789841562792347161797093834429 / 250000000000000000000000000000000000000 : ℚ) .leaf) 72838 (2, 7, some (3, 6)) (1467448367980472780357621235645967685863 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 72839 (2, 7, some (3, 7)) (5869793470151688005885992883290276902463 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72867 (2, 7, some (4, 3)) (5591557567295150831366556540534931906937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72868 (2, 7, some (4, 4)) (1118311513387735819511816007116451704619 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72869 (2, 7, some (4, 5)) (559155756717514217910203578495529935139 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72870 (2, 7, some (4, 6)) (2795778783631998876849855456775776730401 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72898 (2, 7, some (5, 2)) (2795778783631998876849855456775776730401 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72899 (2, 7, some (5, 3)) (559155756717514217910203578495529935139 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72900 (2, 7, some (5, 4)) (1118311513387735819511816007116451704619 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72901 (2, 7, some (5, 5)) (5591557567295150831366556540534931906937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72929 (2, 7, some (6, 1)) (5869793470151688005885992883290276902463 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72930 (2, 7, some (6, 2)) (1467448367980472780357621235645967685863 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrllr : KTree ℚ :=
  .node V1lrllrl 71842 (2, 6, some (4, 2)) (2938210675664844295490064127511720450947 / 5000000000000000000000000000000000000000 : ℚ) V1lrllrr

def V1lrll : KTree ℚ :=
  .node V1lrlll 70759 (2, 5, some (2, 7)) (1370023057991445188183599156474530508767 / 2000000000000000000000000000000000000000 : ℚ) V1lrllr

def V1lrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 72932 (2, 7, some (6, 4)) (5869793471499177299592983990600797073527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72960 (2, 7, some (7, 0)) (1315682310949096017884284719831060623503 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72961 (2, 7, some (7, 1)) (205575361297653155970184611857765932713 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72962 (2, 7, some (7, 2)) (6578411562467599013363924398923971296699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72963 (2, 7, some (7, 3)) (657841156192977732538773209000410883307 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 72992 (2, 7, some (8, 0)) (8375961519429238902811398616656890353837 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72993 (2, 7, some (8, 1)) (4187980762634773169844977458824144400469 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72994 (2, 7, some (8, 2)) (8375961525342207755122519602068267607731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73024 (2, 7, some (9, 0)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73025 (2, 7, some (9, 1)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73768 (2, 8, some (0, 8)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 73799 (2, 8, some (1, 7)) (4163009889947450347451079905631839295437 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73800 (2, 8, some (1, 8)) (4163009887169671628708112014197402442497 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73830 (2, 8, some (2, 6)) (3245019110016268982696793659071565725767 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73831 (2, 8, some (2, 7)) (1622509554819312646057358145836843709189 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73832 (2, 8, some (2, 8)) (3245019106510755446905068906476585814129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73861 (2, 8, some (3, 5)) (5734375704457298473920615280390030188311 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73862 (2, 8, some (3, 6)) (5734375704822402993459516172012554016691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73863 (2, 8, some (3, 7)) (5734375703365324310223063603099257032643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73892 (2, 8, some (4, 4)) (1078081544083120061758935108457482097991 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73893 (2, 8, some (4, 5)) (269520386029354085458952716259187337151 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73894 (2, 8, some (4, 6)) (5390407720759046045707430397447200907069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73923 (2, 8, some (5, 3)) (2644389608117542525689101658864180028579 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73925 (2, 8, some (5, 5)) (2644389608117542525689101658864180028579 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73954 (2, 8, some (6, 2)) (5390407720759046045707430397447200907069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73955 (2, 8, some (6, 3)) (269520386029354085458952716259187337151 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73956 (2, 8, some (6, 4)) (1078081544083120061758935108457482097991 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73985 (2, 8, some (7, 1)) (5734375703365324310223063603099257032643 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73986 (2, 8, some (7, 2)) (5734375704822402993459516172012554016691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73987 (2, 8, some (7, 3)) (5734375704457298473920615280390030188311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (3245019106510755446905068906476585814129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74017 (2, 8, some (8, 1)) (1622509554819312646057358145836843709189 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74018 (2, 8, some (8, 2)) (3245019110016268982696793659071565725767 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74048 (2, 8, some (9, 0)) (4163009887169671628708112014197402442497 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 74049 (2, 8, some (9, 1)) (4163009889947450347451079905631839295437 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74080 (2, 8, some (10, 0)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74824 (2, 9, some (1, 8)) (8285677043157447236536730040699778988391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74855 (2, 9, some (2, 7)) (3210041053508602403422326873382560348539 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74856 (2, 9, some (2, 8)) (6420082101175167235025857193532526324513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74886 (2, 9, some (3, 6)) (281496451935551683929261026363271914781 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 74887 (2, 9, some (3, 7)) (5629929037491953044702243396254446954313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74917 (2, 9, some (4, 5)) (2620266751938245623406568340577657622489 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74918 (2, 9, some (4, 6)) (655066688013026506704435633913855262007 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 74948 (2, 9, some (5, 4)) (1268454299251150755625293272718264149179 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 74949 (2, 9, some (5, 5)) (2536908598612353729346138690090848859067 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrll : KTree ℚ :=
  .node V1lrlrlll 73924 (2, 8, some (5, 4)) (1057755843190934223139852291882527342159 / 2000000000000000000000000000000000000000 : ℚ) V1lrlrllr

def V1lrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 74980 (2, 9, some (6, 4)) (1268454299251150755625293272718264149179 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 75010 (2, 9, some (7, 2)) (655066688013026506704435633913855262007 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 75011 (2, 9, some (7, 3)) (2620266751938245623406568340577657622489 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75041 (2, 9, some (8, 1)) (5629929037491953044702243396254446954313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75042 (2, 9, some (8, 2)) (281496451935551683929261026363271914781 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 75072 (2, 9, some (9, 0)) (6420082101175167235025857193532526324513 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75073 (2, 9, some (9, 1)) (3210041053508602403422326873382560348539 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75104 (2, 9, some (10, 0)) (8285677043157447236536730040699778988391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75880 (2, 10, some (2, 8)) (795415116393756766324372202244354042037 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75911 (2, 10, some (3, 7)) (55468820445289157413457908861889273497 / 100000000000000000000000000000000000000 : ℚ) .leaf) 75942 (2, 10, some (4, 6)) (204976914891734993813281612277733007993 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 75973 (2, 10, some (5, 5)) (307058696152255568580397267858704739271 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 76004 (2, 10, some (6, 4)) (4848047614629564637341223925728571533327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76035 (2, 10, some (7, 3)) (307058696152255568580397267858704739271 / 625000000000000000000000000000000000000 : ℚ) .leaf) 76066 (2, 10, some (8, 2)) (204976914891734993813281612277733007993 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76097 (2, 10, some (9, 1)) (55468820445289157413457908861889273497 / 100000000000000000000000000000000000000 : ℚ) .leaf) 76128 (2, 10, some (10, 0)) (795415116393756766324372202244354042037 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 98304 (3, 0, none) (0 : ℚ) (.node (.node (.node .leaf 98336 (3, 0, some (0, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98337 (3, 0, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98338 (3, 0, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98339 (3, 0, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 98340 (3, 0, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98341 (3, 0, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98342 (3, 0, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98343 (3, 0, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98368 (3, 0, some (1, 0)) (4775758294839862925695258008793786969063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (4775758303187344084073596308601785529533 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98370 (3, 0, some (1, 2)) (4775758305083769575466085002701096029397 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98371 (3, 0, some (1, 3)) (2387879152297600222459628014586541202591 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98372 (3, 0, some (1, 4)) (4775758304161273330534505866246518189909 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98373 (3, 0, some (1, 5)) (2387879152297600222459628014586541202591 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98374 (3, 0, some (1, 6)) (4775758305083769575466085002701096029397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98375 (3, 0, some (1, 7)) (4775758303187344084073596308601785529533 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 98400 (3, 0, some (2, 0)) (4775758303187344084073596308601785529533 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98401 (3, 0, some (2, 1)) (4775758305083769575466085002701096029397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (2387879152297600222459628014586541202591 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98403 (3, 0, some (2, 3)) (4775758304161273330534505866246518189909 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98404 (3, 0, some (2, 4)) (2387879152297600222459628014586541202591 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98405 (3, 0, some (2, 5)) (4775758305083769575466085002701096029397 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98406 (3, 0, some (2, 6)) (4775758303187344084073596308601785529533 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98407 (3, 0, some (2, 7)) (4775758294839862925695258008793786969063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98433 (3, 0, some (3, 1)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98434 (3, 0, some (3, 2)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrlrl : KTree ℚ :=
  .node V1lrlrll 74979 (2, 9, some (6, 3)) (2536908598612353729346138690090848859067 / 5000000000000000000000000000000000000000 : ℚ) V1lrlrlr

def V1lrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 98436 (3, 0, some (3, 4)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98437 (3, 0, some (3, 5)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98438 (3, 0, some (3, 6)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98439 (3, 0, some (3, 7)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99362 (3, 1, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99365 (3, 1, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99366 (3, 1, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99367 (3, 1, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99392 (3, 1, some (1, 0)) (9066478628134821042174703790511694669193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (9066478649745430719206248838100765399437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99394 (3, 1, some (1, 2)) (9066478656407407486220038808514322049037 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99395 (3, 1, some (1, 3)) (1133309832076478791793065503155161964971 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99396 (3, 1, some (1, 4)) (9066478655762113214990300764810099189263 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99397 (3, 1, some (1, 5)) (226661966404350124202442508338138720387 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99398 (3, 1, some (1, 6)) (566654916067224332108173239997333743883 / 625000000000000000000000000000000000000 : ℚ) .leaf) 99399 (3, 1, some (1, 7)) (4533239327303642425906162465456121080247 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99424 (3, 1, some (2, 0)) (805909212958545591449247083030251429569 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (8059092138228752150236606106411806315347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (251846629356769717334379109238869939193 / 312500000000000000000000000000000000000 : ℚ) .leaf)))) 99427 (3, 1, some (2, 3)) (2014773034659568687009777899815072000527 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 99428 (3, 1, some (2, 4)) (2014773034659568687009777899815072000527 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99429 (3, 1, some (2, 5)) (251846629356769717334379109238869939193 / 312500000000000000000000000000000000000 : ℚ) .leaf) 99430 (3, 1, some (2, 6)) (8059092138228752150236606106411806315347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99431 (3, 1, some (2, 7)) (805909212958545591449247083030251429569 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (4533239327303642425906162465456121080247 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99457 (3, 1, some (3, 1)) (566654916067224332108173239997333743883 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99458 (3, 1, some (3, 2)) (226661966404350124202442508338138720387 / 250000000000000000000000000000000000000 : ℚ) .leaf) 99459 (3, 1, some (3, 3)) (9066478655762113214990300764810099189263 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99460 (3, 1, some (3, 4)) (1133309832076478791793065503155161964971 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99461 (3, 1, some (3, 5)) (9066478656407407486220038808514322049037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99462 (3, 1, some (3, 6)) (9066478649745430719206248838100765399437 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99463 (3, 1, some (3, 7)) (9066478628134821042174703790511694669193 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99490 (3, 1, some (4, 2)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99491 (3, 1, some (4, 3)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99492 (3, 1, some (4, 4)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99493 (3, 1, some (4, 5)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99494 (3, 1, some (4, 6)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100352 (3, 2, none) (0 : ℚ) .leaf) 100386 (3, 2, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100387 (3, 2, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 100388 (3, 2, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 100389 (3, 2, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100390 (3, 2, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100391 (3, 2, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2200669424570120426828817863583092477343 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100418 (3, 2, some (1, 2)) (1760535541306441499041046762518624111209 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 100419 (3, 2, some (1, 3)) (8802677707390085708644738778574559374093 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100420 (3, 2, some (1, 4)) (8802677706549984785734789812788079592277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100421 (3, 2, some (1, 5)) (1760535541341989535436316822569865644919 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100422 (3, 2, some (1, 6)) (8802677707570191832929521811375926316523 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100423 (3, 2, some (1, 7)) (70421421646664873616466454243202805867 / 80000000000000000000000000000000000000 : ℚ) .leaf) 100448 (3, 2, some (2, 0)) (3713629650421395930788781804199475207073 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 100449 (3, 2, some (2, 1)) (3713629656351776763532168665935165613111 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100450 (3, 2, some (2, 2)) (3713629657771699768897783514302594869733 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100451 (3, 2, some (2, 3)) (7427259315179984968633720782518036635099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100452 (3, 2, some (2, 4)) (7427259314901549662963728904539942155983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100453 (3, 2, some (2, 5)) (3713629657733459100328619578560434263147 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100454 (3, 2, some (2, 6)) (232101853597046871728691657159959173727 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 100455 (3, 2, some (2, 7)) (232101853422415275084988103240168806753 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100480 (3, 2, some (3, 0)) (232101853422415275084988103240168806753 / 312500000000000000000000000000000000000 : ℚ) .leaf) 100481 (3, 2, some (3, 1)) (232101853597046871728691657159959173727 / 312500000000000000000000000000000000000 : ℚ) .leaf) 100482 (3, 2, some (3, 2)) (3713629657733459100328619578560434263147 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100483 (3, 2, some (3, 3)) (7427259314901549662963728904539942155983 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 100484 (3, 2, some (3, 4)) (7427259315179984968633720782518036635099 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100485 (3, 2, some (3, 5)) (3713629657771699768897783514302594869733 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100486 (3, 2, some (3, 6)) (3713629656351776763532168665935165613111 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100487 (3, 2, some (3, 7)) (3713629650421395930788781804199475207073 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (70421421646664873616466454243202805867 / 80000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (8802677707570191832929521811375926316523 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100514 (3, 2, some (4, 2)) (1760535541341989535436316822569865644919 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100515 (3, 2, some (4, 3)) (8802677706549984785734789812788079592277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100516 (3, 2, some (4, 4)) (8802677707390085708644738778574559374093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100517 (3, 2, some (4, 5)) (1760535541306441499041046762518624111209 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100518 (3, 2, some (4, 6)) (2200669424570120426828817863583092477343 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100544 (3, 2, some (5, 0)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 100545 (3, 2, some (5, 1)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100547 (3, 2, some (5, 3)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100548 (3, 2, some (5, 4)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100549 (3, 2, some (5, 5)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101376 (3, 3, none) (0 : ℚ) .leaf)) 101411 (3, 3, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101412 (3, 3, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101413 (3, 3, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101414 (3, 3, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101415 (3, 3, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrlr : KTree ℚ :=
  .node V1lrlrl 98435 (3, 0, some (3, 3)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrr

def V1lrl : KTree ℚ :=
  .node V1lrll 72931 (2, 7, some (6, 3)) (146744836789841562792347161797093834429 / 250000000000000000000000000000000000000 : ℚ) V1lrlr

def V1lrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 101443 (3, 3, some (1, 3)) (8636715684388536259752370001332988312517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101444 (3, 3, some (1, 4)) (431835784177719625988035386620171467877 / 500000000000000000000000000000000000000 : ℚ) .leaf) 101445 (3, 3, some (1, 5)) (431835784177719625988035386620171467877 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101446 (3, 3, some (1, 6)) (8636715684388536259752370001332988312517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101447 (3, 3, some (1, 7)) (539794730194719874603253473991274321319 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 101473 (3, 3, some (2, 1)) (353759874214602440790846399071114660549 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101474 (3, 3, some (2, 2)) (3537598744153163445243127014204171262653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101475 (3, 3, some (2, 3)) (7075197488305376071335810061175366351067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101476 (3, 3, some (2, 4)) (3537598743951736426880300689938625093347 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101477 (3, 3, some (2, 5)) (7075197488305376071335810061175366351067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101478 (3, 3, some (2, 6)) (3537598744153163445243127014204171262653 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 101479 (3, 3, some (2, 7)) (353759874214602440790846399071114660549 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101504 (3, 3, some (3, 0)) (1678977526670111837237004361988700836209 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (6715910114569342005923787598103400239387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (1343182023203334575597946161180379979181 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101507 (3, 3, some (3, 3)) (3357955057798379320293838995374434586381 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101508 (3, 3, some (3, 4)) (3357955057798379320293838995374434586381 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101509 (3, 3, some (3, 5)) (1343182023203334575597946161180379979181 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101510 (3, 3, some (3, 6)) (6715910114569342005923787598103400239387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101511 (3, 3, some (3, 7)) (1678977526670111837237004361988700836209 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101536 (3, 3, some (4, 0)) (353759874214602440790846399071114660549 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101537 (3, 3, some (4, 1)) (3537598744153163445243127014204171262653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101538 (3, 3, some (4, 2)) (7075197488305376071335810061175366351067 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 101539 (3, 3, some (4, 3)) (3537598743951736426880300689938625093347 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101540 (3, 3, some (4, 4)) (7075197488305376071335810061175366351067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101541 (3, 3, some (4, 5)) (3537598744153163445243127014204171262653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101542 (3, 3, some (4, 6)) (353759874214602440790846399071114660549 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101568 (3, 3, some (5, 0)) (539794730194719874603253473991274321319 / 625000000000000000000000000000000000000 : ℚ) .leaf) 101569 (3, 3, some (5, 1)) (8636715684388536259752370001332988312517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101570 (3, 3, some (5, 2)) (431835784177719625988035386620171467877 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101571 (3, 3, some (5, 3)) (431835784177719625988035386620171467877 / 500000000000000000000000000000000000000 : ℚ) .leaf) 101572 (3, 3, some (5, 4)) (8636715684388536259752370001332988312517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101573 (3, 3, some (5, 5)) (539794730194719874603253473991274321319 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101600 (3, 3, some (6, 0)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101602 (3, 3, some (6, 2)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101603 (3, 3, some (6, 3)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101604 (3, 3, some (6, 4)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102436 (3, 4, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102437 (3, 4, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102438 (3, 4, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102439 (3, 4, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102467 (3, 4, some (1, 3)) (8522639441261603742692348595591539295039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102468 (3, 4, some (1, 4)) (8522639440431512465194764929382381915157 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102469 (3, 4, some (1, 5)) (8522639440320888168079365895929656301407 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 102471 (3, 4, some (1, 7)) (8522639440184857566698133540688328697767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (6850115291074920395042603222781688499489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102499 (3, 4, some (2, 3)) (3425057645681371468501340775789819401031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102500 (3, 4, some (2, 4)) (6850115290895775598057617907608069943903 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102501 (3, 4, some (2, 5)) (1370023058234743338292182774610637323747 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 102502 (3, 4, some (2, 6)) (137002305827268009752672918444955671767 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102503 (3, 4, some (2, 7)) (27400461153195188871403465201947083241 / 40000000000000000000000000000000000000 : ℚ) .leaf) 102529 (3, 4, some (3, 1)) (6313066250207866539991339332046007207207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (1262613250504077737934173745828400981603 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102531 (3, 4, some (3, 3)) (6313066252294467200514282713054972882321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102532 (3, 4, some (3, 4)) (3156533126070388446752998088001220582903 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 102533 (3, 4, some (3, 5)) (6313066252520025090473970670737347566989 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102534 (3, 4, some (3, 6)) (6313066251742951612051282180598204892649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102535 (3, 4, some (3, 7)) (3156533122985164394771754527541506880877 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102560 (3, 4, some (4, 0)) (3156533122985164394771754527541506880877 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102561 (3, 4, some (4, 1)) (6313066251742951612051282180598204892649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102562 (3, 4, some (4, 2)) (6313066252520025090473970670737347566989 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102563 (3, 4, some (4, 3)) (3156533126070388446752998088001220582903 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102564 (3, 4, some (4, 4)) (6313066252294467200514282713054972882321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102565 (3, 4, some (4, 5)) (1262613250504077737934173745828400981603 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102566 (3, 4, some (4, 6)) (6313066250207866539991339332046007207207 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102592 (3, 4, some (5, 0)) (27400461153195188871403465201947083241 / 40000000000000000000000000000000000000 : ℚ) .leaf)))) 102593 (3, 4, some (5, 1)) (137002305827268009752672918444955671767 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102594 (3, 4, some (5, 2)) (1370023058234743338292182774610637323747 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102595 (3, 4, some (5, 3)) (6850115290895775598057617907608069943903 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102596 (3, 4, some (5, 4)) (3425057645681371468501340775789819401031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102597 (3, 4, some (5, 5)) (6850115291074920395042603222781688499489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102624 (3, 4, some (6, 0)) (8522639440184857566698133540688328697767 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102625 (3, 4, some (6, 1)) (8522639441137049146154501954128794160381 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102626 (3, 4, some (6, 2)) (8522639440320888168079365895929656301407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102627 (3, 4, some (6, 3)) (8522639440431512465194764929382381915157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102628 (3, 4, some (6, 4)) (8522639441261603742692348595591539295039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102656 (3, 4, some (7, 0)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102657 (3, 4, some (7, 1)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 102658 (3, 4, some (7, 2)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102659 (3, 4, some (7, 3)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) .leaf) 103461 (3, 5, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103462 (3, 5, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103463 (3, 5, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103492 (3, 5, some (1, 4)) (4219696628065720130600966070679826617921 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103493 (3, 5, some (1, 5)) (4219696627969869342900079262914960168629 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103494 (3, 5, some (1, 6)) (168787865134855096985479612457003359069 / 200000000000000000000000000000000000000 : ℚ) .leaf) 103495 (3, 5, some (1, 7)) (1054924157003205756398957067843514605461 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 103523 (3, 5, some (2, 3)) (5354888956567926737048151233542590533 / 8000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrll : KTree ℚ :=
  .node V1lrrlll 102470 (3, 4, some (1, 6)) (8522639441137049146154501954128794160381 / 10000000000000000000000000000000000000000 : ℚ) V1lrrllr

def V1lrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103525 (3, 5, some (2, 5)) (1673402798846667540658944059569680474267 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103526 (3, 5, some (2, 6)) (836701399460741784636943568951686140933 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103527 (3, 5, some (2, 7)) (3346805596626516768825121235371977776679 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103554 (3, 5, some (3, 2)) (6052527484387776010716070593467645177441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103555 (3, 5, some (3, 3)) (1210505496869553743112042846284677310137 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 103556 (3, 5, some (3, 4)) (1513131871025238216140290880525018078067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103557 (3, 5, some (3, 5)) (94570741944067078514001316864576858419 / 156250000000000000000000000000000000000 : ℚ) .leaf) 103558 (3, 5, some (3, 6)) (6052527484017514918343514023495091012449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103559 (3, 5, some (3, 7)) (3026263739771552714807909184166013744387 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103585 (3, 5, some (4, 1)) (734552668751899057556974386171945103211 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103586 (3, 5, some (4, 2)) (91819083616455373814740193984198054343 / 156250000000000000000000000000000000000 : ℚ) .leaf))) 103587 (3, 5, some (4, 3)) (2938210675585743720986187556833623232647 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103588 (3, 5, some (4, 4)) (2938210675585743720986187556833623232647 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103589 (3, 5, some (4, 5)) (91819083616455373814740193984198054343 / 156250000000000000000000000000000000000 : ℚ) .leaf) 103590 (3, 5, some (4, 6)) (734552668751899057556974386171945103211 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103616 (3, 5, some (5, 0)) (3026263739771552714807909184166013744387 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103617 (3, 5, some (5, 1)) (6052527484017514918343514023495091012449 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103618 (3, 5, some (5, 2)) (94570741944067078514001316864576858419 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103619 (3, 5, some (5, 3)) (1513131871025238216140290880525018078067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103620 (3, 5, some (5, 4)) (1210505496869553743112042846284677310137 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103621 (3, 5, some (5, 5)) (6052527484387776010716070593467645177441 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103648 (3, 5, some (6, 0)) (3346805596626516768825121235371977776679 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (836701399460741784636943568951686140933 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103651 (3, 5, some (6, 3)) (836701399400587221501399516413603596921 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103652 (3, 5, some (6, 4)) (5354888956567926737048151233542590533 / 8000000000000000000000000000000000000 : ℚ) .leaf) 103680 (3, 5, some (7, 0)) (1054924157003205756398957067843514605461 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103681 (3, 5, some (7, 1)) (168787865134855096985479612457003359069 / 200000000000000000000000000000000000000 : ℚ) .leaf) 103682 (3, 5, some (7, 2)) (4219696627969869342900079262914960168629 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103683 (3, 5, some (7, 3)) (4219696628065720130600966070679826617921 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103712 (3, 5, some (8, 0)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103713 (3, 5, some (8, 1)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103714 (3, 5, some (8, 2)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104448 (3, 6, none) (0 : ℚ) .leaf) 104486 (3, 6, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104487 (3, 6, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104517 (3, 6, some (1, 5)) (1046995190580553598222411913078592827391 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 104518 (3, 6, some (1, 6)) (1046995190679677035318943329124977434331 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 104519 (3, 6, some (1, 7)) (8375961524899985785972077967177867863333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104548 (3, 6, some (2, 4)) (164460289049022326560312588951330107573 / 250000000000000000000000000000000000000 : ℚ) .leaf) 104549 (3, 6, some (2, 5)) (1644602890516696199222379518963028932969 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 104550 (3, 6, some (2, 6)) (3289205781217319046949660508164008007051 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104551 (3, 6, some (2, 7)) (328920578022536552261698472377599540513 / 500000000000000000000000000000000000000 : ℚ) .leaf) 104579 (3, 6, some (3, 3)) (2934896735897265894286080168182321270377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104580 (3, 6, some (3, 4)) (2934896735743639223458257544342910258599 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104581 (3, 6, some (3, 5)) (5869793471746936377862200493753131575163 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrl : KTree ℚ :=
  .node V1lrrlrll 103650 (3, 5, some (6, 2)) (1673402798846667540658944059569680474267 / 2500000000000000000000000000000000000000 : ℚ) V1lrrlrlr

def V1lrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104583 (3, 6, some (3, 7)) (1173958693593992863133858170888381650839 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (1118311513454579726606619075680789460511 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104611 (3, 6, some (4, 3)) (2795778783553790649330595642567215271653 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104612 (3, 6, some (4, 4)) (5591557567006239977999924535403127331179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104613 (3, 6, some (4, 5)) (174736173977695311001036627365079314537 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 104614 (3, 6, some (4, 6)) (223662302654429392673783379705787139879 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104641 (3, 6, some (5, 1)) (223662302654429392673783379705787139879 / 400000000000000000000000000000000000000 : ℚ) .leaf) 104642 (3, 6, some (5, 2)) (174736173977695311001036627365079314537 / 312500000000000000000000000000000000000 : ℚ) .leaf) 104643 (3, 6, some (5, 3)) (5591557567006239977999924535403127331179 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104644 (3, 6, some (5, 4)) (2795778783553790649330595642567215271653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104645 (3, 6, some (5, 5)) (1118311513454579726606619075680789460511 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 104672 (3, 6, some (6, 0)) (1173958693593992863133858170888381650839 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104673 (3, 6, some (6, 1)) (1173958694314800391355109830141415699101 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104674 (3, 6, some (6, 2)) (5869793471746936377862200493753131575163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104675 (3, 6, some (6, 3)) (2934896735743639223458257544342910258599 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104676 (3, 6, some (6, 4)) (2934896735897265894286080168182321270377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104704 (3, 6, some (7, 0)) (328920578022536552261698472377599540513 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 104705 (3, 6, some (7, 1)) (3289205781217319046949660508164008007051 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104706 (3, 6, some (7, 2)) (1644602890516696199222379518963028932969 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104707 (3, 6, some (7, 3)) (164460289049022326560312588951330107573 / 250000000000000000000000000000000000000 : ℚ) .leaf) 104736 (3, 6, some (8, 0)) (8375961524899985785972077967177867863333 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104737 (3, 6, some (8, 1)) (1046995190679677035318943329124977434331 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104768 (3, 6, some (9, 0)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104769 (3, 6, some (9, 1)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105511 (3, 7, some (0, 7)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105542 (3, 7, some (1, 6)) (260188118123747064027702599789368759561 / 312500000000000000000000000000000000000 : ℚ) .leaf) 105543 (3, 7, some (1, 7)) (1665203955912855870769971068781192352217 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 105573 (3, 7, some (2, 5)) (6490038219608060624334702445679764189323 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105574 (3, 7, some (2, 6)) (1298007644004255551390852155103656780651 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105575 (3, 7, some (2, 7)) (202813694324130896218346931782803979009 / 312500000000000000000000000000000000000 : ℚ) .leaf) 105604 (3, 7, some (3, 4)) (5734375704392684685525989860490468473889 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105605 (3, 7, some (3, 5)) (716796963074742949291528878193609551013 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105606 (3, 7, some (3, 6)) (2867187852287939568264557676978676808881 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 105607 (3, 7, some (3, 7)) (5734375701592445881653243130437201185393 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105635 (3, 7, some (4, 3)) (5390407720621789152924619107775705288579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105636 (3, 7, some (4, 4)) (2695203860225153876270120162439684517757 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105637 (3, 7, some (4, 5)) (5390407720707650587152807821565652892857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105638 (3, 7, some (4, 6)) (2695203860054396880440170610934259477917 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105666 (3, 7, some (5, 2)) (2644389608138553554840107076701032232337 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 105667 (3, 7, some (5, 3)) (661097402008312564188027004772689348541 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105668 (3, 7, some (5, 4)) (661097402008312564188027004772689348541 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105669 (3, 7, some (5, 5)) (2644389608138553554840107076701032232337 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105697 (3, 7, some (6, 1)) (2695203860054396880440170610934259477917 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105698 (3, 7, some (6, 2)) (5390407720707650587152807821565652892857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrr : KTree ℚ :=
  .node V1lrrlrrl 104738 (3, 6, some (8, 2)) (1046995190580553598222411913078592827391 / 1250000000000000000000000000000000000000 : ℚ) V1lrrlrrr

def V1lrrlr : KTree ℚ :=
  .node V1lrrlrl 104582 (3, 6, some (3, 6)) (1173958694314800391355109830141415699101 / 2000000000000000000000000000000000000000 : ℚ) V1lrrlrr

def V1lrrl : KTree ℚ :=
  .node V1lrrll 103524 (3, 5, some (2, 4)) (836701399400587221501399516413603596921 / 1250000000000000000000000000000000000000 : ℚ) V1lrrlr

def V1lrrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105700 (3, 7, some (6, 4)) (5390407720621789152924619107775705288579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105728 (3, 7, some (7, 0)) (5734375701592445881653243130437201185393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105729 (3, 7, some (7, 1)) (2867187852287939568264557676978676808881 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105730 (3, 7, some (7, 2)) (716796963074742949291528878193609551013 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105731 (3, 7, some (7, 3)) (5734375704392684685525989860490468473889 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105760 (3, 7, some (8, 0)) (202813694324130896218346931782803979009 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105761 (3, 7, some (8, 1)) (1298007644004255551390852155103656780651 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105762 (3, 7, some (8, 2)) (6490038219608060624334702445679764189323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105792 (3, 7, some (9, 0)) (1665203955912855870769971068781192352217 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105793 (3, 7, some (9, 1)) (260188118123747064027702599789368759561 / 312500000000000000000000000000000000000 : ℚ) .leaf) 105824 (3, 7, some (10, 0)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 106567 (3, 8, some (1, 7)) (1657135409636696474474821428168750443341 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106598 (3, 8, some (2, 6)) (6420082107628506193787830743807374510613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106599 (3, 8, some (2, 7)) (802510263279791151352716815314881083209 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106629 (3, 8, some (3, 5)) (5629929038450339527125392848891893894083 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106630 (3, 8, some (3, 6)) (1125985807706469047090846792286275534143 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106631 (3, 8, some (3, 7)) (2814964518005974495446614216669664145229 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 106660 (3, 8, some (4, 4)) (5240533503770400803901162667595856634611 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106661 (3, 8, some (4, 5)) (5240533503997822832492752332451738063239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106662 (3, 8, some (4, 6)) (40941667997031214524295694183795687589 / 78125000000000000000000000000000000000 : ℚ) .leaf) 106691 (3, 8, some (5, 3)) (634227149643917414161905327134852168041 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106692 (3, 8, some (5, 4)) (2536908598538985583949103926987968485261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106693 (3, 8, some (5, 5)) (5073817197298282227834807891859107511781 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106723 (3, 8, some (6, 3)) (2536908598538985583949103926987968485261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106724 (3, 8, some (6, 4)) (634227149643917414161905327134852168041 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106753 (3, 8, some (7, 1)) (40941667997031214524295694183795687589 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106754 (3, 8, some (7, 2)) (5240533503997822832492752332451738063239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106755 (3, 8, some (7, 3)) (5240533503770400803901162667595856634611 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 106784 (3, 8, some (8, 0)) (2814964518005974495446614216669664145229 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106785 (3, 8, some (8, 1)) (1125985807706469047090846792286275534143 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106786 (3, 8, some (8, 2)) (5629929038450339527125392848891893894083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106816 (3, 8, some (9, 0)) (802510263279791151352716815314881083209 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106817 (3, 8, some (9, 1)) (6420082107628506193787830743807374510613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106848 (3, 8, some (10, 0)) (1657135409636696474474821428168750443341 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107654 (3, 9, some (3, 6)) (5546882045429739237567743206780291176823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107655 (3, 9, some (3, 7)) (346680127704190706181679217554651728953 / 625000000000000000000000000000000000000 : ℚ) .leaf) 107685 (3, 9, some (4, 5)) (5124422872144924601979237160877914949767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107686 (3, 9, some (4, 6)) (5124422871923501344824232953680359570927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107716 (3, 9, some (5, 4)) (4912939138311765903663648147583659759459 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 107717 (3, 9, some (5, 5)) (4912939138525041432612748461165390348833 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107747 (3, 9, some (6, 3)) (4848047614734719863220827122596967788213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107748 (3, 9, some (6, 4)) (4848047614734719863220827122596967788213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107778 (3, 9, some (7, 2)) (4912939138525041432612748461165390348833 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 107779 (3, 9, some (7, 3)) (4912939138311765903663648147583659759459 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrllr : KTree ℚ :=
  .node V1lrrrllrl 107623 (3, 9, some (2, 7)) (1590830233993844158345995447221494940289 / 2500000000000000000000000000000000000000 : ℚ) V1lrrrllrr

def V1lrrrll : KTree ℚ :=
  .node V1lrrrlll 106722 (3, 8, some (6, 2)) (5073817197298282227834807891859107511781 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrllr

def V1lrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 107810 (3, 9, some (8, 2)) (5124422872144924601979237160877914949767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107840 (3, 9, some (9, 0)) (346680127704190706181679217554651728953 / 625000000000000000000000000000000000000 : ℚ) .leaf) 107841 (3, 9, some (9, 1)) (5546882045429739237567743206780291176823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107872 (3, 9, some (10, 0)) (1590830233993844158345995447221494940289 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 108679 (3, 10, some (3, 7)) (684906177740909587479365009816573894641 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 108710 (3, 10, some (4, 6)) (314484961634472509587537223684193846449 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108741 (3, 10, some (5, 5)) (478784120313410828712546581999476872381 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 108772 (3, 10, some (6, 4)) (2339226868165293086312161195190041711303 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108803 (3, 10, some (7, 3)) (2339226868165293086312161195190041711303 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108834 (3, 10, some (8, 2)) (478784120313410828712546581999476872381 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 108865 (3, 10, some (9, 1)) (314484961634472509587537223684193846449 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 108896 (3, 10, some (10, 0)) (684906177740909587479365009816573894641 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf) 131104 (4, 0, some (0, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131105 (4, 0, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131106 (4, 0, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131107 (4, 0, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131108 (4, 0, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131109 (4, 0, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131110 (4, 0, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131136 (4, 0, some (1, 0)) (226661965946501306824989784401736373727 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 131137 (4, 0, some (1, 1)) (4533239326853611767304233996055601108111 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 131138 (4, 0, some (1, 2)) (2266619664326867200855973936828840498327 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131139 (4, 0, some (1, 3)) (2266619664094987711162850029470818407147 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131140 (4, 0, some (1, 4)) (1813295731111233467687320196090474875231 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131141 (4, 0, some (1, 5)) (2266619664094987711162850029470818407147 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131142 (4, 0, some (1, 6)) (2266619664326867200855973936828840498327 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131168 (4, 0, some (2, 0)) (8059092136628643141874193770765513081087 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131169 (4, 0, some (2, 1)) (8059092139828861158599018442058099549607 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131170 (4, 0, some (2, 2)) (1611818427800880150160248909845915311749 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131171 (4, 0, some (2, 3)) (8059092138272148745276978649290999445471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131172 (4, 0, some (2, 4)) (1611818427800880150160248909845915311749 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131173 (4, 0, some (2, 5)) (8059092139828861158599018442058099549607 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131174 (4, 0, some (2, 6)) (8059092136628643141874193770765513081087 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131200 (4, 0, some (3, 0)) (2266619664326867200855973936828840498327 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131201 (4, 0, some (3, 1)) (2266619664094987711162850029470818407147 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131202 (4, 0, some (3, 2)) (1813295731111233467687320196090474875231 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131203 (4, 0, some (3, 3)) (2266619664094987711162850029470818407147 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131204 (4, 0, some (3, 4)) (2266619664326867200855973936828840498327 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131205 (4, 0, some (3, 5)) (4533239326853611767304233996055601108111 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131206 (4, 0, some (3, 6)) (226661965946501306824989784401736373727 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131232 (4, 0, some (4, 0)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131233 (4, 0, some (4, 1)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131234 (4, 0, some (4, 2)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131235 (4, 0, some (4, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrrl : KTree ℚ :=
  .node V1lrrrll 107809 (3, 9, some (8, 1)) (5124422871923501344824232953680359570927 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrlr

def V1lrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 131237 (4, 0, some (4, 5)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131238 (4, 0, some (4, 6)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) (.node (.node .leaf 132129 (4, 1, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132130 (4, 1, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132131 (4, 1, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132132 (4, 1, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132133 (4, 1, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132134 (4, 1, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132160 (4, 1, some (1, 0)) (1100334710186878115941906211437772402557 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132161 (4, 1, some (1, 1)) (8802677701357697161539862085173590498703 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 132162 (4, 1, some (1, 2)) (1760535541446261157670432168957178075743 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132163 (4, 1, some (1, 3)) (4401338853604989792179977872886596215831 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132164 (4, 1, some (1, 4)) (4401338853195010947143997756363415479979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132165 (4, 1, some (1, 5)) (8802677706869910568628378412910576856913 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132166 (4, 1, some (1, 6)) (4401338853875148978607152422088646629477 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (928407413490519555068407536199117138879 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 132193 (4, 1, some (2, 1)) (7427259314886550074079416029375445469163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132194 (4, 1, some (2, 2)) (7427259315610384816668998344422284471891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132195 (4, 1, some (2, 3)) (7427259314901549662963728904539942155983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132196 (4, 1, some (2, 4)) (3713629657518259176310980797608310344751 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132197 (4, 1, some (2, 5)) (7427259315762349359034284028348437829567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132198 (4, 1, some (2, 6)) (1485451862859337177847339269192559186257 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 132224 (4, 1, some (3, 0)) (1485451862859337177847339269192559186257 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132225 (4, 1, some (3, 1)) (7427259315762349359034284028348437829567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132226 (4, 1, some (3, 2)) (3713629657518259176310980797608310344751 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132227 (4, 1, some (3, 3)) (7427259314901549662963728904539942155983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132228 (4, 1, some (3, 4)) (7427259315610384816668998344422284471891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132229 (4, 1, some (3, 5)) (7427259314886550074079416029375445469163 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132230 (4, 1, some (3, 6)) (928407413490519555068407536199117138879 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132256 (4, 1, some (4, 0)) (4401338853875148978607152422088646629477 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (8802677706869910568628378412910576856913 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132258 (4, 1, some (4, 2)) (4401338853195010947143997756363415479979 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132259 (4, 1, some (4, 3)) (4401338853604989792179977872886596215831 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132260 (4, 1, some (4, 4)) (1760535541446261157670432168957178075743 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 132261 (4, 1, some (4, 5)) (8802677701357697161539862085173590498703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132262 (4, 1, some (4, 6)) (1100334710186878115941906211437772402557 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132288 (4, 1, some (5, 0)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132289 (4, 1, some (5, 1)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132290 (4, 1, some (5, 2)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132291 (4, 1, some (5, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 132292 (4, 1, some (5, 4)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132293 (4, 1, some (5, 5)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) .leaf) 133154 (4, 2, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133155 (4, 2, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 133156 (4, 2, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 133157 (4, 2, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133158 (4, 2, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133185 (4, 2, some (1, 1)) (4318357838184362670549542651064983009057 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (215917892092177903691131460895362798821 / 250000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (8636715684241277527792605288536398557919 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133188 (4, 2, some (1, 4)) (2159178920855900834597479588889208198453 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133189 (4, 2, some (1, 5)) (2159178920921295425282874277312506480317 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133190 (4, 2, some (1, 6)) (1727343136907158998342426942825915613423 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (3537598738379842402660669662016530435421 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133217 (4, 2, some (2, 1)) (3537598743251418916102742641669859129961 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133218 (4, 2, some (2, 2)) (1415039497707233646564302469239487371769 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 133219 (4, 2, some (2, 3)) (7075197488080297591903917869981715003487 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133220 (4, 2, some (2, 4)) (884399685993291231589022705360292868587 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 133221 (4, 2, some (2, 5)) (884399686066981411638087211306638933429 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 133222 (4, 2, some (2, 6)) (707519748784093052376192729900173469803 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133248 (4, 2, some (3, 0)) (335795505602142160594436230368284619193 / 500000000000000000000000000000000000000 : ℚ) .leaf) 133249 (4, 2, some (3, 1)) (3357955057926635614039374470514115690721 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133250 (4, 2, some (3, 2)) (839488764481546086589161057063288097319 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133251 (4, 2, some (3, 3)) (6715910115470874622905570841055358575651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133252 (4, 2, some (3, 4)) (839488764481546086589161057063288097319 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 133253 (4, 2, some (3, 5)) (3357955057926635614039374470514115690721 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133254 (4, 2, some (3, 6)) (335795505602142160594436230368284619193 / 500000000000000000000000000000000000000 : ℚ) .leaf)))) 133280 (4, 2, some (4, 0)) (707519748784093052376192729900173469803 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133281 (4, 2, some (4, 1)) (884399686066981411638087211306638933429 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 133282 (4, 2, some (4, 2)) (884399685993291231589022705360292868587 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 133283 (4, 2, some (4, 3)) (7075197488080297591903917869981715003487 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133284 (4, 2, some (4, 4)) (1415039497707233646564302469239487371769 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133285 (4, 2, some (4, 5)) (3537598743251418916102742641669859129961 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133286 (4, 2, some (4, 6)) (3537598738379842402660669662016530435421 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133312 (4, 2, some (5, 0)) (1727343136907158998342426942825915613423 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133313 (4, 2, some (5, 1)) (2159178920921295425282874277312506480317 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133314 (4, 2, some (5, 2)) (2159178920855900834597479588889208198453 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133315 (4, 2, some (5, 3)) (8636715684241277527792605288536398557919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133316 (4, 2, some (5, 4)) (215917892092177903691131460895362798821 / 250000000000000000000000000000000000000 : ℚ) .leaf))) 133317 (4, 2, some (5, 5)) (4318357838184362670549542651064983009057 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133344 (4, 2, some (6, 0)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133345 (4, 2, some (6, 1)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133346 (4, 2, some (6, 2)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133347 (4, 2, some (6, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133348 (4, 2, some (6, 4)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134144 (4, 3, none) (0 : ℚ) (.node (.node (.node .leaf 134179 (4, 3, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134181 (4, 3, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134182 (4, 3, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrrr : KTree ℚ :=
  .node V1lrrrl 131236 (4, 0, some (4, 4)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrr

def V1lrr : KTree ℚ :=
  .node V1lrrl 105699 (3, 7, some (6, 3)) (2695203860225153876270120162439684517757 / 5000000000000000000000000000000000000000 : ℚ) V1lrrr

def V1lr : KTree ℚ :=
  .node V1lrl 101442 (3, 3, some (1, 2)) (539794730194719874603253473991274321319 / 625000000000000000000000000000000000000 : ℚ) V1lrr

def V1l : KTree ℚ :=
  .node V1ll 68674 (2, 3, some (1, 2)) (70421421646664873616466454243202805867 / 80000000000000000000000000000000000000 : ℚ) V1lr

def V1rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 134211 (4, 3, some (1, 3)) (8522639441137049146154501954128794160381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134212 (4, 3, some (1, 4)) (8522639440320888168079365895929656301407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134213 (4, 3, some (1, 5)) (8522639440431512465194764929382381915157 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134214 (4, 3, some (1, 6)) (8522639441261603742692348595591539295039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134241 (4, 3, some (2, 1)) (27400461153195188871403465201947083241 / 40000000000000000000000000000000000000 : ℚ) .leaf)) 134242 (4, 3, some (2, 2)) (137002305827268009752672918444955671767 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134243 (4, 3, some (2, 3)) (1370023058234743338292182774610637323747 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134244 (4, 3, some (2, 4)) (6850115290895775598057617907608069943903 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134245 (4, 3, some (2, 5)) (3425057645681371468501340775789819401031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134246 (4, 3, some (2, 6)) (6850115291074920395042603222781688499489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (3156533122985164394771754527541506880877 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 134273 (4, 3, some (3, 1)) (6313066251742951612051282180598204892649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (6313066252520025090473970670737347566989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134275 (4, 3, some (3, 3)) (3156533126070388446752998088001220582903 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134276 (4, 3, some (3, 4)) (6313066252294467200514282713054972882321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134277 (4, 3, some (3, 5)) (1262613250504077737934173745828400981603 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134278 (4, 3, some (3, 6)) (6313066250207866539991339332046007207207 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134304 (4, 3, some (4, 0)) (6313066250207866539991339332046007207207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134305 (4, 3, some (4, 1)) (1262613250504077737934173745828400981603 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134306 (4, 3, some (4, 2)) (6313066252294467200514282713054972882321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134307 (4, 3, some (4, 3)) (3156533126070388446752998088001220582903 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134308 (4, 3, some (4, 4)) (6313066252520025090473970670737347566989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134309 (4, 3, some (4, 5)) (6313066251742951612051282180598204892649 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 134310 (4, 3, some (4, 6)) (3156533122985164394771754527541506880877 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 134336 (4, 3, some (5, 0)) (6850115291074920395042603222781688499489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134337 (4, 3, some (5, 1)) (3425057645681371468501340775789819401031 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134338 (4, 3, some (5, 2)) (6850115290895775598057617907608069943903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134339 (4, 3, some (5, 3)) (1370023058234743338292182774610637323747 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134340 (4, 3, some (5, 4)) (137002305827268009752672918444955671767 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 134341 (4, 3, some (5, 5)) (27400461153195188871403465201947083241 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134368 (4, 3, some (6, 0)) (8522639441261603742692348595591539295039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134369 (4, 3, some (6, 1)) (8522639440431512465194764929382381915157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134370 (4, 3, some (6, 2)) (8522639440320888168079365895929656301407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134371 (4, 3, some (6, 3)) (8522639441137049146154501954128794160381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134372 (4, 3, some (6, 4)) (8522639440184857566698133540688328697767 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 134400 (4, 3, some (7, 0)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134401 (4, 3, some (7, 1)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134402 (4, 3, some (7, 2)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134403 (4, 3, some (7, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135204 (4, 4, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135205 (4, 4, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135206 (4, 4, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135235 (4, 4, some (1, 3)) (4219696628425337795465221654457736538347 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135236 (4, 4, some (1, 4)) (168787865120711789470020906671895735731 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 135237 (4, 4, some (1, 5)) (168787865120711789470020906671895735731 / 200000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135266 (4, 4, some (2, 2)) (6693611195498973410663302340487638152313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135267 (4, 4, some (2, 3)) (3346805597773460849546291660558568114943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135268 (4, 4, some (2, 4)) (3346805597591488458921711553588674993243 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135269 (4, 4, some (2, 5)) (3346805597773460849546291660558568114943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135270 (4, 4, some (2, 6)) (6693611195498973410663302340487638152313 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135297 (4, 4, some (3, 1)) (3026263741501048973699693058264544340011 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135298 (4, 4, some (3, 2)) (756565935560392789611201549552413167499 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135299 (4, 4, some (3, 3)) (3026263742096522539773066102390587893733 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135300 (4, 4, some (3, 4)) (3026263742096522539773066102390587893733 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135301 (4, 4, some (3, 5)) (756565935560392789611201549552413167499 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135302 (4, 4, some (3, 6)) (3026263741501048973699693058264544340011 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 135328 (4, 4, some (4, 0)) (5876421347328513543176222989276685540003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135329 (4, 4, some (4, 1)) (734552668886435053938488806735863975233 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135330 (4, 4, some (4, 2)) (1469105337836999034852958842588139139781 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135331 (4, 4, some (4, 3)) (23505685404399829215533712243080776209 / 40000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135332 (4, 4, some (4, 4)) (1469105337836999034852958842588139139781 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135333 (4, 4, some (4, 5)) (734552668886435053938488806735863975233 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 135334 (4, 4, some (4, 6)) (5876421347328513543176222989276685540003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135360 (4, 4, some (5, 0)) (3026263741501048973699693058264544340011 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (756565935560392789611201549552413167499 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135362 (4, 4, some (5, 2)) (3026263742096522539773066102390587893733 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135363 (4, 4, some (5, 3)) (3026263742096522539773066102390587893733 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135364 (4, 4, some (5, 4)) (756565935560392789611201549552413167499 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135392 (4, 4, some (6, 0)) (6693611195498973410663302340487638152313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135393 (4, 4, some (6, 1)) (3346805597773460849546291660558568114943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135394 (4, 4, some (6, 2)) (3346805597591488458921711553588674993243 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135395 (4, 4, some (6, 3)) (3346805597773460849546291660558568114943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135396 (4, 4, some (6, 4)) (6693611195498973410663302340487638152313 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135424 (4, 4, some (7, 0)) (4219696628425337795465221654457736538347 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135425 (4, 4, some (7, 1)) (168787865120711789470020906671895735731 / 200000000000000000000000000000000000000 : ℚ) .leaf) 135426 (4, 4, some (7, 2)) (168787865120711789470020906671895735731 / 200000000000000000000000000000000000000 : ℚ) .leaf) 135427 (4, 4, some (7, 3)) (4219696628425337795465221654457736538347 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135456 (4, 4, some (8, 0)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135457 (4, 4, some (8, 1)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135458 (4, 4, some (8, 2)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136192 (4, 5, none) (0 : ℚ) .leaf) 136229 (4, 5, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136230 (4, 5, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136260 (4, 5, some (1, 4)) (8375961524813549423941018716487549704051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136261 (4, 5, some (1, 5)) (8375961524728989104860157010558146161589 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136262 (4, 5, some (1, 6)) (2093990381383156202495143415982842835391 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136291 (4, 5, some (2, 3)) (822301445293384000199305013046742754899 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136292 (4, 5, some (2, 4)) (1644602890481921642871820517765542832459 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136293 (4, 5, some (2, 5)) (6578411562205883022291754080642060133917 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136294 (4, 5, some (2, 6)) (6578411562310420717250172892684267131099 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllllr : KTree ℚ :=
  .node V1rllllrl 135365 (4, 4, some (5, 5)) (3026263741501048973699693058264544340011 / 5000000000000000000000000000000000000000 : ℚ) V1rllllrr

def V1rllll : KTree ℚ :=
  .node V1rlllll 135238 (4, 4, some (1, 6)) (4219696628425337795465221654457736538347 / 5000000000000000000000000000000000000000 : ℚ) V1rllllr

def V1rlllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136323 (4, 5, some (3, 3)) (293489673582342727204128608174135990357 / 500000000000000000000000000000000000000 : ℚ) .leaf) 136324 (4, 5, some (3, 4)) (5869793471540470479305200780284786947179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136325 (4, 5, some (3, 5)) (1467448367958603437411585679542125289827 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136326 (4, 5, some (3, 6)) (733724183857855622666346377124834712373 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (1118311513302552423908533928054244659581 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 136354 (4, 5, some (4, 2)) (5591557567256471843137841943924520144871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136355 (4, 5, some (4, 3)) (5591557567006239977999924535403127331179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136356 (4, 5, some (4, 4)) (5591557567137359407556521416892448463619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136357 (4, 5, some (4, 5)) (44732460536966970642680081846219220013 / 80000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136358 (4, 5, some (4, 6)) (5591557564523565263383806052774759375913 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (5591557564523565263383806052774759375913 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 136385 (4, 5, some (5, 1)) (44732460536966970642680081846219220013 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136386 (4, 5, some (5, 2)) (5591557567137359407556521416892448463619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136387 (4, 5, some (5, 3)) (5591557567006239977999924535403127331179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136388 (4, 5, some (5, 4)) (5591557567256471843137841943924520144871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136389 (4, 5, some (5, 5)) (1118311513302552423908533928054244659581 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136416 (4, 5, some (6, 0)) (733724183857855622666346377124834712373 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 136417 (4, 5, some (6, 1)) (1467448367958603437411585679542125289827 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136418 (4, 5, some (6, 2)) (5869793471540470479305200780284786947179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136419 (4, 5, some (6, 3)) (293489673582342727204128608174135990357 / 500000000000000000000000000000000000000 : ℚ) .leaf) 136420 (4, 5, some (6, 4)) (586979347182039806901282220443332772033 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136448 (4, 5, some (7, 0)) (6578411562310420717250172892684267131099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136449 (4, 5, some (7, 1)) (6578411562205883022291754080642060133917 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136451 (4, 5, some (7, 3)) (822301445293384000199305013046742754899 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136480 (4, 5, some (8, 0)) (2093990381383156202495143415982842835391 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136481 (4, 5, some (8, 1)) (8375961524728989104860157010558146161589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136482 (4, 5, some (8, 2)) (8375961524813549423941018716487549704051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136512 (4, 5, some (9, 0)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136513 (4, 5, some (9, 1)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137254 (4, 6, some (0, 6)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137285 (4, 6, some (1, 5)) (2081504944812618169331013484852646636359 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137286 (4, 6, some (1, 6)) (1040752472505635351255815498313177037253 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137316 (4, 6, some (2, 4)) (811254777440560657878563750044430973209 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 137317 (4, 6, some (2, 5)) (1622509554932737116460714764546783264213 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 137318 (4, 6, some (2, 6)) (324501910996899656131946427218455833559 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137347 (4, 6, some (3, 3)) (5734375704602800130682404815996672015119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137348 (4, 6, some (3, 4)) (716796963052547038640460808627356508223 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 137349 (4, 6, some (3, 5)) (2867187852347070239836248044159511977321 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137350 (4, 6, some (3, 6)) (1433593926014267481313773293754542341749 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137378 (4, 6, some (4, 2)) (1347601930179352823268047634457652381727 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 137379 (4, 6, some (4, 3)) (1347601930127231290632075866966739870397 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137380 (4, 6, some (4, 4)) (5390407720545688424615813110250714318351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137381 (4, 6, some (4, 5)) (1347601930161031559266466281389538584129 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137382 (4, 6, some (4, 6)) (5390407718784915336899974440144682152461 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137409 (4, 6, some (5, 1)) (264438960791970374633689436390815158083 / 500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrl : KTree ℚ :=
  .node V1rlllrll 136450 (4, 5, some (7, 2)) (1644602890481921642871820517765542832459 / 2500000000000000000000000000000000000000 : ℚ) V1rlllrlr

def V1rlllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137411 (4, 6, some (5, 3)) (5288779216018573628730664075851995612243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137412 (4, 6, some (5, 4)) (5288779216198924342929067190907462668211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137413 (4, 6, some (5, 5)) (264438960791970374633689436390815158083 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137440 (4, 6, some (6, 0)) (5390407718784915336899974440144682152461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137441 (4, 6, some (6, 1)) (1347601930161031559266466281389538584129 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 137442 (4, 6, some (6, 2)) (5390407720545688424615813110250714318351 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137443 (4, 6, some (6, 3)) (1347601930127231290632075866966739870397 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137444 (4, 6, some (6, 4)) (1347601930179352823268047634457652381727 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137472 (4, 6, some (7, 0)) (1433593926014267481313773293754542341749 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137473 (4, 6, some (7, 1)) (2867187852347070239836248044159511977321 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137474 (4, 6, some (7, 2)) (716796963052547038640460808627356508223 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 137475 (4, 6, some (7, 3)) (5734375704602800130682404815996672015119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137504 (4, 6, some (8, 0)) (324501910996899656131946427218455833559 / 500000000000000000000000000000000000000 : ℚ) .leaf) 137505 (4, 6, some (8, 1)) (1622509554932737116460714764546783264213 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137506 (4, 6, some (8, 2)) (811254777440560657878563750044430973209 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137536 (4, 6, some (9, 0)) (1040752472505635351255815498313177037253 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 137537 (4, 6, some (9, 1)) (2081504944812618169331013484852646636359 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 137568 (4, 6, some (10, 0)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138310 (4, 7, some (1, 6)) (8285677048541400311717587153782642301181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138341 (4, 7, some (2, 5)) (3210041053647031842720652287327800236357 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138342 (4, 7, some (2, 6)) (1605020526893260074138725349394392515289 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 138372 (4, 7, some (3, 4)) (5629929038303779311633149761309473598197 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138374 (4, 7, some (3, 6)) (175935282441943692622569921859063395377 / 312500000000000000000000000000000000000 : ℚ) .leaf) 138403 (4, 7, some (4, 3)) (2620266751938245623406568340577657622489 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138404 (4, 7, some (4, 4)) (5240533503838612473567101630787638792077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138405 (4, 7, some (4, 5)) (1048106700798098073749682834981633163813 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138406 (4, 7, some (4, 6)) (1310133375657135124251498930291082185041 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 138434 (4, 7, some (5, 2)) (2536908598630773249599958286582017484959 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138435 (4, 7, some (5, 3)) (2536908598538985583949103926987968485261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138436 (4, 7, some (5, 4)) (5073817197188075041930133935773889886191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138437 (4, 7, some (5, 5)) (5073817197042061934534896224156922332743 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138465 (4, 7, some (6, 1)) (5073817197042061934534896224156922332743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138466 (4, 7, some (6, 2)) (5073817197188075041930133935773889886191 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138468 (4, 7, some (6, 4)) (2536908598630773249599958286582017484959 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138496 (4, 7, some (7, 0)) (1310133375657135124251498930291082185041 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 138497 (4, 7, some (7, 1)) (1048106700798098073749682834981633163813 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138498 (4, 7, some (7, 2)) (5240533503838612473567101630787638792077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138499 (4, 7, some (7, 3)) (2620266751938245623406568340577657622489 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138528 (4, 7, some (8, 0)) (175935282441943692622569921859063395377 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138529 (4, 7, some (8, 1)) (281496451927404991696141411414098652233 / 500000000000000000000000000000000000000 : ℚ) .leaf) 138530 (4, 7, some (8, 2)) (5629929038303779311633149761309473598197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138560 (4, 7, some (9, 0)) (1605020526893260074138725349394392515289 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 138561 (4, 7, some (9, 1)) (3210041053647031842720652287327800236357 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrr : KTree ℚ :=
  .node V1rlllrrrl 138467 (4, 7, some (6, 3)) (2536908598538985583949103926987968485261 / 5000000000000000000000000000000000000000 : ℚ) V1rlllrrrr

def V1rlllrr : KTree ℚ :=
  .node V1rlllrrl 138373 (4, 7, some (3, 5)) (281496451927404991696141411414098652233 / 500000000000000000000000000000000000000 : ℚ) V1rlllrrr

def V1rlllr : KTree ℚ :=
  .node V1rlllrl 137410 (4, 6, some (5, 2)) (5288779216198924342929067190907462668211 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrr

def V1rlll : KTree ℚ :=
  .node V1rllll 136322 (4, 5, some (3, 2)) (586979347182039806901282220443332772033 / 1000000000000000000000000000000000000000 : ℚ) V1rlllr

def V1rllrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139366 (4, 8, some (2, 6)) (6363320937123615102633883936881181100787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139397 (4, 8, some (3, 5)) (5546882045369142204989473601936251332441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139398 (4, 8, some (3, 6)) (2773441022564732369413546216624918283891 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139428 (4, 8, some (4, 4)) (1281105717999167282726955885655615123951 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 139429 (4, 8, some (4, 5)) (5124422872169805432301837742099989991027 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139430 (4, 8, some (4, 6)) (1281105717789700988149767585568615170889 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139459 (4, 8, some (5, 3)) (982587827670641393640910172060439689817 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139460 (4, 8, some (5, 4)) (982587827680120306038647963775183271567 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139461 (4, 8, some (5, 5)) (4912939138377454447999326302096618117823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139490 (4, 8, some (6, 2)) (484804761483997380390602755995994976529 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 139491 (4, 8, some (6, 3)) (2424023807349834060630479695153751184959 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139521 (4, 8, some (7, 1)) (4912939138377454447999326302096618117823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139522 (4, 8, some (7, 2)) (982587827680120306038647963775183271567 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139523 (4, 8, some (7, 3)) (982587827670641393640910172060439689817 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139552 (4, 8, some (8, 0)) (1281105717789700988149767585568615170889 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 139553 (4, 8, some (8, 1)) (5124422872169805432301837742099989991027 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139554 (4, 8, some (8, 2)) (1281105717999167282726955885655615123951 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139584 (4, 8, some (9, 0)) (2773441022564732369413546216624918283891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139585 (4, 8, some (9, 1)) (5546882045369142204989473601936251332441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139616 (4, 8, some (10, 0)) (6363320937123615102633883936881181100787 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140422 (4, 9, some (3, 6)) (5479249423570598610534189532418633810383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140453 (4, 9, some (4, 5)) (5031759386302081223291964763791095106517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrlll : KTree ℚ :=
  .node V1rllrllll 139492 (4, 8, some (6, 4)) (484804761483997380390602755995994976529 / 1000000000000000000000000000000000000000 : ℚ) V1rllrlllr

def V1rllrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140484 (4, 9, some (5, 4)) (4787841203006203730627079530952834559907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140485 (4, 9, some (5, 5)) (239392060152726957358126193898731746561 / 500000000000000000000000000000000000000 : ℚ) .leaf) 140515 (4, 9, some (6, 3)) (2339226868165293086312161195190041711303 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140516 (4, 9, some (6, 4)) (4678453736424322920285020075188409224641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140546 (4, 9, some (7, 2)) (4678453736424322920285020075188409224641 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140547 (4, 9, some (7, 3)) (2339226868165293086312161195190041711303 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140577 (4, 9, some (8, 1)) (239392060152726957358126193898731746561 / 500000000000000000000000000000000000000 : ℚ) .leaf) 140578 (4, 9, some (8, 2)) (4787841203006203730627079530952834559907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140608 (4, 9, some (9, 0)) (2515879692773957698873915423243130104333 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140609 (4, 9, some (9, 1)) (5031759386302081223291964763791095106517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140640 (4, 9, some (10, 0)) (5479249423570598610534189532418633810383 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141509 (4, 10, some (5, 5)) (937538323435439699047585328906985245033 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 141540 (4, 10, some (6, 4)) (909232770043601578333102639363755849193 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 141571 (4, 10, some (7, 3)) (2250879249686996162293997964398406874361 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141602 (4, 10, some (8, 2)) (909232770043601578333102639363755849193 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 141633 (4, 10, some (9, 1)) (937538323435439699047585328906985245033 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 141664 (4, 10, some (10, 0)) (4956058186665034190742425143378326947119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllr : KTree ℚ :=
  .node V1rllrllrl 141478 (4, 10, some (4, 6)) (4956058186665034190742425143378326947119 / 10000000000000000000000000000000000000000 : ℚ) V1rllrllrr

def V1rllrll : KTree ℚ :=
  .node V1rllrlll 140454 (4, 9, some (4, 6)) (2515879692773957698873915423243130104333 / 5000000000000000000000000000000000000000 : ℚ) V1rllrllr

def V1rllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163876 (5, 0, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163877 (5, 0, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163904 (5, 0, some (1, 0)) (8802677689048835344641499561808708141377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163905 (5, 0, some (1, 1)) (1760535540886982523152890543202962217607 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163906 (5, 0, some (1, 2)) (1760535541586080816299817575395732040277 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 163907 (5, 0, some (1, 3)) (550167356689367091254698294560739093077 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163908 (5, 0, some (1, 4)) (220066942655751475071030030316639558191 / 250000000000000000000000000000000000000 : ℚ) .leaf) 163909 (5, 0, some (1, 5)) (550167356689367091254698294560739093077 / 625000000000000000000000000000000000000 : ℚ) .leaf) 163936 (5, 0, some (2, 0)) (742725931311695751955125697913749685553 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163937 (5, 0, some (2, 1)) (3713629658033139221882427698100372272459 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163938 (5, 0, some (2, 2)) (7427259315306455731938426976569977756539 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 163939 (5, 0, some (2, 3)) (3713629657315806141823631761593292544473 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 163940 (5, 0, some (2, 4)) (7427259315306455731938426976569977756539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163941 (5, 0, some (2, 5)) (3713629658033139221882427698100372272459 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163968 (5, 0, some (3, 0)) (3713629658033139221882427698100372272459 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163969 (5, 0, some (3, 1)) (7427259315306455731938426976569977756539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163970 (5, 0, some (3, 2)) (3713629657315806141823631761593292544473 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 163971 (5, 0, some (3, 3)) (7427259315306455731938426976569977756539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163972 (5, 0, some (3, 4)) (3713629658033139221882427698100372272459 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163973 (5, 0, some (3, 5)) (742725931311695751955125697913749685553 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 164000 (5, 0, some (4, 0)) (550167356689367091254698294560739093077 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 164001 (5, 0, some (4, 1)) (220066942655751475071030030316639558191 / 250000000000000000000000000000000000000 : ℚ) .leaf)))) 164002 (5, 0, some (4, 2)) (550167356689367091254698294560739093077 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 164003 (5, 0, some (4, 3)) (1760535541586080816299817575395732040277 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164004 (5, 0, some (4, 4)) (1760535540886982523152890543202962217607 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164005 (5, 0, some (4, 5)) (8802677689048835344641499561808708141377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164033 (5, 0, some (5, 1)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164034 (5, 0, some (5, 2)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164035 (5, 0, some (5, 3)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164036 (5, 0, some (5, 4)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164037 (5, 0, some (5, 5)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf) 164897 (5, 1, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 164898 (5, 1, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164899 (5, 1, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164900 (5, 1, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164901 (5, 1, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164928 (5, 1, some (1, 0)) (2159178915032141819507077725471603373427 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164929 (5, 1, some (1, 1)) (1727343135776944887277153233012798672401 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 164930 (5, 1, some (1, 2)) (345468627370348572065538451510745390583 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164931 (5, 1, some (1, 3)) (8636715684094018795832840575739808803321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164932 (5, 1, some (1, 4)) (1727343136658562831403825795742047246017 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164933 (5, 1, some (1, 5)) (2159178920953992720625571621524155621249 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 164960 (5, 1, some (2, 0)) (7075197482081259799428370679504868162039 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllrl : KTree ℚ :=
  .node V1rllrll 163875 (5, 0, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) V1rllrlr

def V1rllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 164962 (5, 1, some (2, 2)) (884399686066306818845962781546127212331 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 164963 (5, 1, some (2, 3)) (7075197487860615854809021116872157424691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164964 (5, 1, some (2, 4)) (7075197488074900849566922431897621234703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164965 (5, 1, some (2, 5)) (7075197488771723257210580757814950352581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (6715910115190626791863838422009838596123 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164993 (5, 1, some (3, 1)) (3357955058090262897791721456518265855907 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164994 (5, 1, some (3, 2)) (6715910115531895623365926332716906668423 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164995 (5, 1, some (3, 3)) (6715910115531895623365926332716906668423 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164996 (5, 1, some (3, 4)) (3357955058090262897791721456518265855907 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164997 (5, 1, some (3, 5)) (6715910115190626791863838422009838596123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165024 (5, 1, some (4, 0)) (7075197488771723257210580757814950352581 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 165025 (5, 1, some (4, 1)) (7075197488074900849566922431897621234703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165026 (5, 1, some (4, 2)) (7075197487860615854809021116872157424691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165027 (5, 1, some (4, 3)) (884399686066306818845962781546127212331 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165028 (5, 1, some (4, 4)) (3537598744038242774075497855309624095883 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165029 (5, 1, some (4, 5)) (7075197482081259799428370679504868162039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165056 (5, 1, some (5, 0)) (2159178920953992720625571621524155621249 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 165057 (5, 1, some (5, 1)) (1727343136658562831403825795742047246017 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165058 (5, 1, some (5, 2)) (8636715684094018795832840575739808803321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165059 (5, 1, some (5, 3)) (345468627370348572065538451510745390583 / 400000000000000000000000000000000000000 : ℚ) .leaf) 165060 (5, 1, some (5, 4)) (1727343135776944887277153233012798672401 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165061 (5, 1, some (5, 5)) (2159178915032141819507077725471603373427 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165088 (5, 1, some (6, 0)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 165089 (5, 1, some (6, 1)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 165090 (5, 1, some (6, 2)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165091 (5, 1, some (6, 3)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165092 (5, 1, some (6, 4)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165888 (5, 2, none) (0 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165923 (5, 2, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165924 (5, 2, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165925 (5, 2, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165953 (5, 2, some (1, 1)) (8522639433994805526424534092138912844793 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165954 (5, 2, some (1, 2)) (4261319720334163777617025933559405349091 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165955 (5, 2, some (1, 3)) (2130659860253123637404163828166512256431 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 165956 (5, 2, some (1, 4)) (1065329930026282983870495857809616335957 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165957 (5, 2, some (1, 5)) (2130659860135534190577540990708776882227 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (3425057640780400194548399253175248273169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165985 (5, 2, some (2, 1)) (1370023057991445188183599156474530508767 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165986 (5, 2, some (2, 2)) (6850115291488979617574181460819988519709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165987 (5, 2, some (2, 3)) (6850115290988422629192049896089775502181 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165988 (5, 2, some (2, 4)) (6850115290955052163298636765553846271573 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165989 (5, 2, some (2, 5)) (6850115291555501365817352931669132052161 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166016 (5, 2, some (3, 0)) (3156533124848085757985679191264303989363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166017 (5, 2, some (3, 1)) (394566640782531868087698005121472334689 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 166018 (5, 2, some (3, 2)) (3156533126172848651425189112702908393913 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166020 (5, 2, some (3, 4)) (315653312625995194537083565896789755999 / 500000000000000000000000000000000000000 : ℚ) .leaf) 166021 (5, 2, some (3, 5)) (6313066252254646636071263130115604121129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166048 (5, 2, some (4, 0)) (6313066252254646636071263130115604121129 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166049 (5, 2, some (4, 1)) (315653312625995194537083565896789755999 / 500000000000000000000000000000000000000 : ℚ) .leaf) 166050 (5, 2, some (4, 2)) (6313066252089546791169900663651597260301 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166051 (5, 2, some (4, 3)) (3156533126172848651425189112702908393913 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166052 (5, 2, some (4, 4)) (394566640782531868087698005121472334689 / 625000000000000000000000000000000000000 : ℚ) .leaf) 166053 (5, 2, some (4, 5)) (3156533124848085757985679191264303989363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166080 (5, 2, some (5, 0)) (6850115291555501365817352931669132052161 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166081 (5, 2, some (5, 1)) (6850115290955052163298636765553846271573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166082 (5, 2, some (5, 2)) (6850115290988422629192049896089775502181 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 166083 (5, 2, some (5, 3)) (6850115291488979617574181460819988519709 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166084 (5, 2, some (5, 4)) (1370023057991445188183599156474530508767 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166085 (5, 2, some (5, 5)) (3425057640780400194548399253175248273169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166112 (5, 2, some (6, 0)) (2130659860135534190577540990708776882227 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166113 (5, 2, some (6, 1)) (1065329930026282983870495857809616335957 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 166114 (5, 2, some (6, 2)) (2130659860253123637404163828166512256431 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 166115 (5, 2, some (6, 3)) (4261319720334163777617025933559405349091 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166116 (5, 2, some (6, 4)) (8522639433994805526424534092138912844793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166144 (5, 2, some (7, 0)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166145 (5, 2, some (7, 1)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166146 (5, 2, some (7, 2)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 166147 (5, 2, some (7, 3)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 166912 (5, 3, none) (0 : ℚ) .leaf) 166947 (5, 3, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166948 (5, 3, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166949 (5, 3, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166978 (5, 3, some (1, 2)) (1054924157003205756398957067843514605461 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 166979 (5, 3, some (1, 3)) (168787865134855096985479612457003359069 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166980 (5, 3, some (1, 4)) (4219696627969869342900079262914960168629 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166981 (5, 3, some (1, 5)) (4219696628065720130600966070679826617921 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167009 (5, 3, some (2, 1)) (3346805596626516768825121235371977776679 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167010 (5, 3, some (2, 2)) (836701399460741784636943568951686140933 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 167011 (5, 3, some (2, 3)) (1673402798846667540658944059569680474267 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 167012 (5, 3, some (2, 4)) (836701399400587221501399516413603596921 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167013 (5, 3, some (2, 5)) (5354888956567926737048151233542590533 / 8000000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (3026263739771552714807909184166013744387 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167041 (5, 3, some (3, 1)) (6052527484017514918343514023495091012449 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167042 (5, 3, some (3, 2)) (94570741944067078514001316864576858419 / 156250000000000000000000000000000000000 : ℚ) .leaf) 167043 (5, 3, some (3, 3)) (1513131871025238216140290880525018078067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 167044 (5, 3, some (3, 4)) (1210505496869553743112042846284677310137 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167045 (5, 3, some (3, 5)) (6052527484387776010716070593467645177441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167072 (5, 3, some (4, 0)) (734552668751899057556974386171945103211 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 167073 (5, 3, some (4, 1)) (91819083616455373814740193984198054343 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 167074 (5, 3, some (4, 2)) (2938210675585743720986187556833623232647 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllrr : KTree ℚ :=
  .node V1rllrrl 166019 (5, 2, some (3, 3)) (6313066252089546791169900663651597260301 / 10000000000000000000000000000000000000000 : ℚ) V1rllrrr

def V1rllr : KTree ℚ :=
  .node V1rllrl 164961 (5, 1, some (2, 1)) (3537598744038242774075497855309624095883 / 5000000000000000000000000000000000000000 : ℚ) V1rllrr

def V1rll : KTree ℚ :=
  .node V1rlll 138592 (4, 7, some (10, 0)) (8285677048541400311717587153782642301181 / 10000000000000000000000000000000000000000 : ℚ) V1rllr

def V1rlrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167076 (5, 3, some (4, 4)) (91819083616455373814740193984198054343 / 156250000000000000000000000000000000000 : ℚ) .leaf) 167077 (5, 3, some (4, 5)) (734552668751899057556974386171945103211 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (6052527484387776010716070593467645177441 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167105 (5, 3, some (5, 1)) (1210505496869553743112042846284677310137 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167106 (5, 3, some (5, 2)) (1513131871025238216140290880525018078067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 167107 (5, 3, some (5, 3)) (94570741944067078514001316864576858419 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167108 (5, 3, some (5, 4)) (6052527484017514918343514023495091012449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167109 (5, 3, some (5, 5)) (3026263739771552714807909184166013744387 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (5354888956567926737048151233542590533 / 8000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167137 (5, 3, some (6, 1)) (836701399400587221501399516413603596921 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 167138 (5, 3, some (6, 2)) (1673402798846667540658944059569680474267 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 167139 (5, 3, some (6, 3)) (836701399460741784636943568951686140933 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167140 (5, 3, some (6, 4)) (3346805596626516768825121235371977776679 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167168 (5, 3, some (7, 0)) (4219696628065720130600966070679826617921 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167169 (5, 3, some (7, 1)) (4219696627969869342900079262914960168629 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167170 (5, 3, some (7, 2)) (168787865134855096985479612457003359069 / 200000000000000000000000000000000000000 : ℚ) .leaf) 167171 (5, 3, some (7, 3)) (1054924157003205756398957067843514605461 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 167200 (5, 3, some (8, 0)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167201 (5, 3, some (8, 1)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167202 (5, 3, some (8, 2)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167936 (5, 4, none) (0 : ℚ) (.node (.node .leaf 167972 (5, 4, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167973 (5, 4, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168004 (5, 4, some (1, 4)) (8375961524728989104860157010558146161589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168005 (5, 4, some (1, 5)) (8375961524813549423941018716487549704051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168034 (5, 4, some (2, 2)) (6578411562310420717250172892684267131099 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168035 (5, 4, some (2, 3)) (6578411562205883022291754080642060133917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168036 (5, 4, some (2, 4)) (1644602890481921642871820517765542832459 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 168037 (5, 4, some (2, 5)) (822301445293384000199305013046742754899 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168065 (5, 4, some (3, 1)) (733724183857855622666346377124834712373 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 168066 (5, 4, some (3, 2)) (1467448367958603437411585679542125289827 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168067 (5, 4, some (3, 3)) (5869793471540470479305200780284786947179 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168068 (5, 4, some (3, 4)) (293489673582342727204128608174135990357 / 500000000000000000000000000000000000000 : ℚ) .leaf) 168069 (5, 4, some (3, 5)) (586979347182039806901282220443332772033 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 168096 (5, 4, some (4, 0)) (5591557564523565263383806052774759375913 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168097 (5, 4, some (4, 1)) (44732460536966970642680081846219220013 / 80000000000000000000000000000000000000 : ℚ) .leaf) 168098 (5, 4, some (4, 2)) (5591557567137359407556521416892448463619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168099 (5, 4, some (4, 3)) (5591557567006239977999924535403127331179 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168100 (5, 4, some (4, 4)) (5591557567256471843137841943924520144871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168101 (5, 4, some (4, 5)) (1118311513302552423908533928054244659581 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 168128 (5, 4, some (5, 0)) (1118311513302552423908533928054244659581 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168129 (5, 4, some (5, 1)) (5591557567256471843137841943924520144871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168130 (5, 4, some (5, 2)) (5591557567006239977999924535403127331179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168131 (5, 4, some (5, 3)) (5591557567137359407556521416892448463619 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168132 (5, 4, some (5, 4)) (44732460536966970642680081846219220013 / 80000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrlll : KTree ℚ :=
  .node V1rlrllll 168003 (5, 4, some (1, 3)) (2093990381383156202495143415982842835391 / 2500000000000000000000000000000000000000 : ℚ) V1rlrlllr

def V1rlrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168160 (5, 4, some (6, 0)) (586979347182039806901282220443332772033 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 168161 (5, 4, some (6, 1)) (293489673582342727204128608174135990357 / 500000000000000000000000000000000000000 : ℚ) .leaf) 168162 (5, 4, some (6, 2)) (5869793471540470479305200780284786947179 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168163 (5, 4, some (6, 3)) (1467448367958603437411585679542125289827 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168164 (5, 4, some (6, 4)) (733724183857855622666346377124834712373 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 168192 (5, 4, some (7, 0)) (822301445293384000199305013046742754899 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168193 (5, 4, some (7, 1)) (1644602890481921642871820517765542832459 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168194 (5, 4, some (7, 2)) (6578411562205883022291754080642060133917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168195 (5, 4, some (7, 3)) (6578411562310420717250172892684267131099 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168224 (5, 4, some (8, 0)) (8375961524813549423941018716487549704051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168225 (5, 4, some (8, 1)) (8375961524728989104860157010558146161589 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168226 (5, 4, some (8, 2)) (2093990381383156202495143415982842835391 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168256 (5, 4, some (9, 0)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168257 (5, 4, some (9, 1)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168997 (5, 5, some (0, 5)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169028 (5, 5, some (1, 4)) (8326019779326123192004438418429314176153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169029 (5, 5, some (1, 5)) (8326019779326123192004438418429314176153 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169059 (5, 5, some (2, 3)) (1298007643971097288197020741536114483269 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169060 (5, 5, some (2, 4)) (6490038219511381102961188611294430297713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169061 (5, 5, some (2, 5)) (1298007643971097288197020741536114483269 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169090 (5, 5, some (3, 2)) (1433593926180369502494952354407013206999 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169091 (5, 5, some (3, 3)) (1433593926123281784376145309205543244797 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169092 (5, 5, some (3, 4)) (1433593926123281784376145309205543244797 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169121 (5, 5, some (4, 1)) (673800965035904739951106148720633010341 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169122 (5, 5, some (4, 2)) (42112560317606743747191220711932344021 / 78125000000000000000000000000000000000 : ℚ) .leaf) 169123 (5, 5, some (4, 3)) (673800965058730861150366004901070731359 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169124 (5, 5, some (4, 4)) (42112560317606743747191220711932344021 / 78125000000000000000000000000000000000 : ℚ) .leaf) 169125 (5, 5, some (4, 5)) (673800965035904739951106148720633010341 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 169152 (5, 5, some (5, 0)) (2644389607305537738926675698270561832871 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169153 (5, 5, some (5, 1)) (1322194804047781678096821355513834320357 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169154 (5, 5, some (5, 2)) (5288779216080583337612765903247586238961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169155 (5, 5, some (5, 3)) (5288779216080583337612765903247586238961 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169156 (5, 5, some (5, 4)) (1322194804047781678096821355513834320357 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169157 (5, 5, some (5, 5)) (2644389607305537738926675698270561832871 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 169184 (5, 5, some (6, 0)) (673800965035904739951106148720633010341 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169185 (5, 5, some (6, 1)) (42112560317606743747191220711932344021 / 78125000000000000000000000000000000000 : ℚ) .leaf) 169186 (5, 5, some (6, 2)) (673800965058730861150366004901070731359 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169187 (5, 5, some (6, 3)) (42112560317606743747191220711932344021 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169188 (5, 5, some (6, 4)) (673800965035904739951106148720633010341 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169216 (5, 5, some (7, 0)) (1433593926180369502494952354407013206999 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 169217 (5, 5, some (7, 1)) (1433593926123281784376145309205543244797 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169218 (5, 5, some (7, 2)) (1433593926123281784376145309205543244797 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169219 (5, 5, some (7, 3)) (1433593926180369502494952354407013206999 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169248 (5, 5, some (8, 0)) (1298007643971097288197020741536114483269 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 169249 (5, 5, some (8, 1)) (6490038219511381102961188611294430297713 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrllr : KTree ℚ :=
  .node V1rlrllrl 169093 (5, 5, some (3, 5)) (1433593926180369502494952354407013206999 / 2500000000000000000000000000000000000000 : ℚ) V1rlrllrr

def V1rlrll : KTree ℚ :=
  .node V1rlrlll 168133 (5, 4, some (5, 5)) (5591557564523565263383806052774759375913 / 10000000000000000000000000000000000000000 : ℚ) V1rlrllr

def V1rlrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 169280 (5, 5, some (9, 0)) (8326019779326123192004438418429314176153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169281 (5, 5, some (9, 1)) (8326019779326123192004438418429314176153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169312 (5, 5, some (10, 0)) (21490912368725729987405276398109331854589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170053 (5, 6, some (1, 5)) (4142838523911263817444945041211915047289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170084 (5, 6, some (2, 4)) (6420082107126960083050109353777781120989 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170085 (5, 6, some (2, 5)) (642008210740546608703543472190748004053 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170115 (5, 6, some (3, 3)) (703741129804254334891252952704502377731 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 170116 (5, 6, some (3, 4)) (2814964519176312537222238729465964066033 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170117 (5, 6, some (3, 5)) (1125985807719416631816743178838953548841 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170146 (5, 6, some (4, 2)) (104810670080109508316597374580617929249 / 200000000000000000000000000000000000000 : ℚ) .leaf) 170147 (5, 6, some (4, 3)) (5240533503815868136577722959121338896197 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170149 (5, 6, some (4, 5)) (5240533503778778991812091135261127071823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170177 (5, 6, some (5, 1)) (2536908598536708436172092422721826354741 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170178 (5, 6, some (5, 2)) (5073817197172345917068430209802753755381 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170179 (5, 6, some (5, 3)) (1268454299273425073189977894986768275333 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170180 (5, 6, some (5, 4)) (5073817197230191561390627951877304593179 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170181 (5, 6, some (5, 5)) (507381719624660041310245853868109754299 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170208 (5, 6, some (6, 0)) (507381719624660041310245853868109754299 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170209 (5, 6, some (6, 1)) (5073817197230191561390627951877304593179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170210 (5, 6, some (6, 2)) (1268454299273425073189977894986768275333 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170211 (5, 6, some (6, 3)) (5073817197172345917068430209802753755381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170212 (5, 6, some (6, 4)) (2536908598536708436172092422721826354741 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrll : KTree ℚ :=
  .node V1rlrlrlll 170148 (5, 6, some (4, 4)) (5240533503929589821524616317452838375599 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrllr

def V1rlrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170241 (5, 6, some (7, 1)) (5240533503929589821524616317452838375599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170242 (5, 6, some (7, 2)) (5240533503815868136577722959121338896197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170243 (5, 6, some (7, 3)) (104810670080109508316597374580617929249 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170272 (5, 6, some (8, 0)) (1125985807719416631816743178838953548841 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170273 (5, 6, some (8, 1)) (2814964519176312537222238729465964066033 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170274 (5, 6, some (8, 2)) (703741129804254334891252952704502377731 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170304 (5, 6, some (9, 0)) (642008210740546608703543472190748004053 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170305 (5, 6, some (9, 1)) (6420082107126960083050109353777781120989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170336 (5, 6, some (10, 0)) (4142838523911263817444945041211915047289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171109 (5, 7, some (2, 5)) (397707558555824374868614938603835365677 / 625000000000000000000000000000000000000 : ℚ) .leaf) 171140 (5, 7, some (3, 4)) (5546882045188604789357876755027889882867 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171171 (5, 7, some (4, 3)) (5124422872021362145062943351680873255123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171172 (5, 7, some (4, 4)) (2562211436035398433221765175875093861393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171173 (5, 7, some (4, 5)) (5124422872046653388563035347890174780977 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171202 (5, 7, some (5, 2)) (245646956922844858057720401009946930737 / 500000000000000000000000000000000000000 : ℚ) .leaf) 171203 (5, 7, some (5, 3)) (2456469569169205378091342811882321921433 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 171204 (5, 7, some (5, 4)) (1228234784614982024032188737605810268333 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171205 (5, 7, some (5, 5)) (4912939137845449387155325441993952772833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171233 (5, 7, some (6, 1)) (484804761477021582194423769409511985527 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 171234 (5, 7, some (6, 2)) (4848047614752270412902160298865346927909 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 171235 (5, 7, some (6, 3)) (4848047614752270412902160298865346927909 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrlr : KTree ℚ :=
  .node V1rlrlrlrl 171141 (5, 7, some (3, 5)) (1109376409085880080909781210088814620043 / 2000000000000000000000000000000000000000 : ℚ) V1rlrlrlrr

def V1rlrlrl : KTree ℚ :=
  .node V1rlrlrll 170240 (5, 6, some (7, 0)) (5240533503778778991812091135261127071823 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrlr

def V1rlrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171264 (5, 7, some (7, 0)) (4912939137845449387155325441993952772833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171265 (5, 7, some (7, 1)) (1228234784614982024032188737605810268333 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171266 (5, 7, some (7, 2)) (2456469569169205378091342811882321921433 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171267 (5, 7, some (7, 3)) (245646956922844858057720401009946930737 / 500000000000000000000000000000000000000 : ℚ) .leaf) 171296 (5, 7, some (8, 0)) (5124422872046653388563035347890174780977 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171297 (5, 7, some (8, 1)) (2562211436035398433221765175875093861393 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171298 (5, 7, some (8, 2)) (5124422872021362145062943351680873255123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171328 (5, 7, some (9, 0)) (1109376409085880080909781210088814620043 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171329 (5, 7, some (9, 1)) (5546882045188604789357876755027889882867 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171360 (5, 7, some (10, 0)) (397707558555824374868614938603835365677 / 625000000000000000000000000000000000000 : ℚ) .leaf) 172165 (5, 8, some (3, 5)) (5479249423752717918921050056451532810757 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172197 (5, 8, some (4, 5)) (125793984655879574250172794818733004737 / 250000000000000000000000000000000000000 : ℚ) .leaf) 172227 (5, 8, some (5, 3)) (1196960300744445123962415088902545630871 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172228 (5, 8, some (5, 4)) (4787841203068420802019189475751672007343 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172229 (5, 8, some (5, 5)) (149620037584101018859695636273869306653 / 312500000000000000000000000000000000000 : ℚ) .leaf) 172258 (5, 8, some (6, 2)) (584806717050436566489497018153875436357 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 172259 (5, 8, some (6, 3)) (4678453736351416560993366320337489156391 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172260 (5, 8, some (6, 4)) (2339226868207074772013347967764871817981 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172289 (5, 8, some (7, 1)) (2339226868207074772013347967764871817981 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172290 (5, 8, some (7, 2)) (4678453736351416560993366320337489156391 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172291 (5, 8, some (7, 3)) (584806717050436566489497018153875436357 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrrl : KTree ℚ :=
  .node V1rlrlrrll 172196 (5, 8, some (4, 4)) (1257939846546096272347796921470566000119 / 2500000000000000000000000000000000000000 : ℚ) V1rlrlrrlr

def V1rlrlrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 172321 (5, 8, some (8, 1)) (4787841203068420802019189475751672007343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172322 (5, 8, some (8, 2)) (1196960300744445123962415088902545630871 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172352 (5, 8, some (9, 0)) (125793984655879574250172794818733004737 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172353 (5, 8, some (9, 1)) (1257939846546096272347796921470566000119 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172384 (5, 8, some (10, 0)) (5479249423752717918921050056451532810757 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 173252 (5, 9, some (5, 4)) (4687691617146775691549834017395442115631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173253 (5, 9, some (5, 5)) (1171922904231567788399842643949899999903 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 173283 (5, 9, some (6, 3)) (4546163850165958629523712894059780496389 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173284 (5, 9, some (6, 4)) (4546163850237677423657660738040898921453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173314 (5, 9, some (7, 2)) (1125439624854772644930977674403417960023 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrl : KTree ℚ :=
  .node V1rlrlrrrll 173221 (5, 9, some (4, 5)) (49560581871956196504864118159778219211 / 100000000000000000000000000000000000000 : ℚ) V1rlrlrrrlr

def V1rlrlrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 173345 (5, 9, some (8, 1)) (4546163850237677423657660738040898921453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173346 (5, 9, some (8, 2)) (4546163850165958629523712894059780496389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173376 (5, 9, some (9, 0)) (1171922904231567788399842643949899999903 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173377 (5, 9, some (9, 1)) (4687691617146775691549834017395442115631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173408 (5, 9, some (10, 0)) (49560581871956196504864118159778219211 / 100000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 174308 (5, 10, some (6, 4)) (2219985515648730128011339393529633563459 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174339 (5, 10, some (7, 3)) (136361169231328261249198686417217186867 / 312500000000000000000000000000000000000 : ℚ) .leaf) 174370 (5, 10, some (8, 2)) (136361169231328261249198686417217186867 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 174401 (5, 10, some (9, 1)) (2219985515648730128011339393529633563459 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrr : KTree ℚ :=
  .node V1rlrlrrrrl 174277 (5, 10, some (5, 5)) (4605654136751889730552126454142798509347 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrrrr

def V1rlrlrrr : KTree ℚ :=
  .node V1rlrlrrrl 173315 (5, 9, some (7, 3)) (1125439624854772644930977674403417960023 / 2500000000000000000000000000000000000000 : ℚ) V1rlrlrrrr

def V1rlrlrr : KTree ℚ :=
  .node V1rlrlrrl 172320 (5, 8, some (8, 0)) (149620037584101018859695636273869306653 / 312500000000000000000000000000000000000 : ℚ) V1rlrlrrr

def V1rlrlr : KTree ℚ :=
  .node V1rlrlrl 171236 (5, 7, some (6, 4)) (484804761477021582194423769409511985527 / 1000000000000000000000000000000000000000 : ℚ) V1rlrlrr

def V1rlrl : KTree ℚ :=
  .node V1rlrll 169250 (5, 5, some (8, 2)) (1298007643971097288197020741536114483269 / 2000000000000000000000000000000000000000 : ℚ) V1rlrlr

def V1rlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196641 (6, 0, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196642 (6, 0, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196643 (6, 0, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 196644 (6, 0, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196672 (6, 0, some (1, 0)) (8636715666304728959952361850393856642547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196673 (6, 0, some (1, 1)) (8636715681400723531672447027998020705897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196674 (6, 0, some (1, 2)) (8636715684830312455631664139722757576311 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196675 (6, 0, some (1, 3)) (8636715683946760063873075862943219048723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196676 (6, 0, some (1, 4)) (8636715683162024975648339601863639666357 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 196704 (6, 0, some (2, 0)) (7075197486203472717146068605335978562271 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196705 (6, 0, some (2, 1)) (3537598744506495981826729631630441503257 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (3537598744144592922162411873461542522357 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196707 (6, 0, some (2, 3)) (176879937191158271501277995046167340367 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196708 (6, 0, some (2, 4)) (3537598744144592922162411873461542522357 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (335795505826202548274959101752420814567 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 196737 (6, 0, some (3, 1)) (6715910115837000625667703791024647132287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196738 (6, 0, some (3, 2)) (6715910115226790621064148874409166204559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196739 (6, 0, some (3, 3)) (6715910115837000625667703791024647132287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196740 (6, 0, some (3, 4)) (335795505826202548274959101752420814567 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196768 (6, 0, some (4, 0)) (3537598744144592922162411873461542522357 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196769 (6, 0, some (4, 1)) (176879937191158271501277995046167340367 / 250000000000000000000000000000000000000 : ℚ) .leaf)))) 196770 (6, 0, some (4, 2)) (3537598744144592922162411873461542522357 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 196771 (6, 0, some (4, 3)) (3537598744506495981826729631630441503257 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196772 (6, 0, some (4, 4)) (7075197486203472717146068605335978562271 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196800 (6, 0, some (5, 0)) (8636715683162024975648339601863639666357 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196801 (6, 0, some (5, 1)) (8636715683946760063873075862943219048723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196802 (6, 0, some (5, 2)) (8636715684830312455631664139722757576311 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196803 (6, 0, some (5, 3)) (8636715681400723531672447027998020705897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196804 (6, 0, some (5, 4)) (8636715666304728959952361850393856642547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196832 (6, 0, some (6, 0)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196833 (6, 0, some (6, 1)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196834 (6, 0, some (6, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196835 (6, 0, some (6, 3)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 196836 (6, 0, some (6, 4)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197632 (6, 1, none) (0 : ℚ) .leaf) 197665 (6, 1, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197666 (6, 1, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197667 (6, 1, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197668 (6, 1, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197696 (6, 1, some (1, 0)) (8522639418130445183446950304705275659689 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197697 (6, 1, some (1, 1)) (8522639436122891569489497163552656770451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197698 (6, 1, some (1, 2)) (2130659860287949385942492548387323174649 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197699 (6, 1, some (1, 3)) (8522639440887939953078808671203303891067 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197700 (6, 1, some (1, 4)) (1704527888019927914769713565804841014781 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 197728 (6, 1, some (2, 0)) (6850115285811154133250172077657948209871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 197729 (6, 1, some (2, 1)) (6850115291175031792722842614389476191311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197730 (6, 1, some (2, 2)) (6850115291451657784864209838498303293567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197731 (6, 1, some (2, 3)) (3425057645403430375098044810344702726199 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197732 (6, 1, some (2, 4)) (6850115291073605293780674481445398926913 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (1262613250397756676547871635657530177447 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 197761 (6, 1, some (3, 1)) (1262613250538822095726592882093154690427 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197762 (6, 1, some (3, 2)) (6313066252089546791169900663651597260301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197763 (6, 1, some (3, 3)) (789133281521436339369885641609479806959 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197764 (6, 1, some (3, 4)) (3156533126393186571367536516885755294459 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197792 (6, 1, some (4, 0)) (3156533126393186571367536516885755294459 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197793 (6, 1, some (4, 1)) (789133281521436339369885641609479806959 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 197794 (6, 1, some (4, 2)) (6313066252089546791169900663651597260301 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197795 (6, 1, some (4, 3)) (1262613250538822095726592882093154690427 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 197796 (6, 1, some (4, 4)) (1262613250397756676547871635657530177447 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 197824 (6, 1, some (5, 0)) (6850115291073605293780674481445398926913 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197825 (6, 1, some (5, 1)) (3425057645403430375098044810344702726199 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197826 (6, 1, some (5, 2)) (6850115291451657784864209838498303293567 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197827 (6, 1, some (5, 3)) (6850115291175031792722842614389476191311 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197828 (6, 1, some (5, 4)) (6850115285811154133250172077657948209871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197856 (6, 1, some (6, 0)) (1704527888019927914769713565804841014781 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 197857 (6, 1, some (6, 1)) (8522639440887939953078808671203303891067 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197858 (6, 1, some (6, 2)) (2130659860287949385942492548387323174649 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 197859 (6, 1, some (6, 3)) (8522639436122891569489497163552656770451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197860 (6, 1, some (6, 4)) (8522639418130445183446950304705275659689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197888 (6, 1, some (7, 0)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197889 (6, 1, some (7, 1)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197890 (6, 1, some (7, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197891 (6, 1, some (7, 3)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 198656 (6, 2, none) (0 : ℚ) (.node (.node (.node .leaf 198690 (6, 2, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198691 (6, 2, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198692 (6, 2, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198721 (6, 2, some (1, 1)) (2109848312560837710567692449181456004771 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198722 (6, 2, some (1, 2)) (4219696628222275109989934523112154542841 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 198723 (6, 2, some (1, 3)) (4219696628317417053808758968392431415103 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (4219696627921943949049635859032526943983 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198752 (6, 2, some (2, 0)) (1673402796774897193947802307266889031853 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198753 (6, 2, some (2, 1)) (6693611194563365919893369506113892977511 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198754 (6, 2, some (2, 2)) (6693611195753510761550378814121001528563 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198755 (6, 2, some (2, 3)) (3346805597614576905969883896706497583899 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 198756 (6, 2, some (2, 4)) (26146918731522891931697325014465879461 / 39062500000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198784 (6, 2, some (3, 0)) (1513131870581288325025825211304605114601 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198785 (6, 2, some (3, 1)) (6052527484525041844885297807810229607443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (1210505496850887977907222265313715620853 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 198787 (6, 2, some (3, 3)) (6052527484089895988870077520353035278653 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 198816 (6, 2, some (4, 0)) (2938210675664844295490064127511720450947 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198817 (6, 2, some (4, 1)) (47011370810974264882515811528284962273 / 80000000000000000000000000000000000000 : ℚ) .leaf) 198818 (6, 2, some (4, 2)) (734552668881533818144682919854853222111 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198819 (6, 2, some (4, 3)) (47011370810974264882515811528284962273 / 80000000000000000000000000000000000000 : ℚ) .leaf) 198820 (6, 2, some (4, 4)) (2938210675664844295490064127511720450947 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 198848 (6, 2, some (5, 0)) (151313187113667996358466006626343636209 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198849 (6, 2, some (5, 1)) (6052527484089895988870077520353035278653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198850 (6, 2, some (5, 2)) (1210505496850887977907222265313715620853 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 198851 (6, 2, some (5, 3)) (6052527484525041844885297807810229607443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198852 (6, 2, some (5, 4)) (1513131870581288325025825211304605114601 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198880 (6, 2, some (6, 0)) (26146918731522891931697325014465879461 / 39062500000000000000000000000000000000 : ℚ) .leaf))) 198881 (6, 2, some (6, 1)) (3346805597614576905969883896706497583899 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198882 (6, 2, some (6, 2)) (6693611195753510761550378814121001528563 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198883 (6, 2, some (6, 3)) (6693611194563365919893369506113892977511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198884 (6, 2, some (6, 4)) (1673402796774897193947802307266889031853 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198912 (6, 2, some (7, 0)) (4219696627921943949049635859032526943983 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198913 (6, 2, some (7, 1)) (4219696628317417053808758968392431415103 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 198914 (6, 2, some (7, 2)) (4219696628222275109989934523112154542841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198915 (6, 2, some (7, 3)) (2109848312560837710567692449181456004771 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198944 (6, 2, some (8, 0)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198945 (6, 2, some (8, 1)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198946 (6, 2, some (8, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) .leaf))))

def V1rlrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199716 (6, 3, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199746 (6, 3, some (1, 2)) (8375961524899985785972077967177867863333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199747 (6, 3, some (1, 3)) (1046995190679677035318943329124977434331 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199748 (6, 3, some (1, 4)) (1046995190580553598222411913078592827391 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 199777 (6, 3, some (2, 1)) (328920578022536552261698472377599540513 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 199778 (6, 3, some (2, 2)) (3289205781217319046949660508164008007051 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199779 (6, 3, some (2, 3)) (1644602890516696199222379518963028932969 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199780 (6, 3, some (2, 4)) (164460289049022326560312588951330107573 / 250000000000000000000000000000000000000 : ℚ) .leaf) 199808 (6, 3, some (3, 0)) (1173958693593992863133858170888381650839 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199809 (6, 3, some (3, 1)) (1173958694314800391355109830141415699101 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (5869793471746936377862200493753131575163 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 199811 (6, 3, some (3, 3)) (2934896735743639223458257544342910258599 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199812 (6, 3, some (3, 4)) (2934896735897265894286080168182321270377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (223662302654429392673783379705787139879 / 400000000000000000000000000000000000000 : ℚ) .leaf) 199841 (6, 3, some (4, 1)) (174736173977695311001036627365079314537 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199842 (6, 3, some (4, 2)) (5591557567006239977999924535403127331179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199843 (6, 3, some (4, 3)) (2795778783553790649330595642567215271653 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 199844 (6, 3, some (4, 4)) (1118311513454579726606619075680789460511 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199872 (6, 3, some (5, 0)) (1118311513454579726606619075680789460511 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199873 (6, 3, some (5, 1)) (2795778783553790649330595642567215271653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199874 (6, 3, some (5, 2)) (5591557567006239977999924535403127331179 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199875 (6, 3, some (5, 3)) (174736173977695311001036627365079314537 / 312500000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrrl : KTree ℚ :=
  .node V1rlrrrll 199715 (6, 3, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) V1rlrrrlr

def V1rlrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199904 (6, 3, some (6, 0)) (2934896735897265894286080168182321270377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199905 (6, 3, some (6, 1)) (2934896735743639223458257544342910258599 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199906 (6, 3, some (6, 2)) (5869793471746936377862200493753131575163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199907 (6, 3, some (6, 3)) (1173958694314800391355109830141415699101 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199908 (6, 3, some (6, 4)) (1173958693593992863133858170888381650839 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 199936 (6, 3, some (7, 0)) (164460289049022326560312588951330107573 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199937 (6, 3, some (7, 1)) (1644602890516696199222379518963028932969 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199938 (6, 3, some (7, 2)) (3289205781217319046949660508164008007051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199939 (6, 3, some (7, 3)) (328920578022536552261698472377599540513 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199968 (6, 3, some (8, 0)) (1046995190580553598222411913078592827391 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 199969 (6, 3, some (8, 1)) (1046995190679677035318943329124977434331 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 199970 (6, 3, some (8, 2)) (8375961524899985785972077967177867863333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200000 (6, 3, some (9, 0)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200001 (6, 3, some (9, 1)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200740 (6, 4, some (0, 4)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200771 (6, 4, some (1, 3)) (1040752472505635351255815498313177037253 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 200772 (6, 4, some (1, 4)) (2081504944812618169331013484852646636359 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 200802 (6, 4, some (2, 2)) (324501910996899656131946427218455833559 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200803 (6, 4, some (2, 3)) (1622509554932737116460714764546783264213 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200804 (6, 4, some (2, 4)) (811254777440560657878563750044430973209 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 200833 (6, 4, some (3, 1)) (1433593926014267481313773293754542341749 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 200834 (6, 4, some (3, 2)) (2867187852347070239836248044159511977321 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200836 (6, 4, some (3, 4)) (5734375704602800130682404815996672015119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200864 (6, 4, some (4, 0)) (5390407718784915336899974440144682152461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (1347601930161031559266466281389538584129 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200866 (6, 4, some (4, 2)) (5390407720545688424615813110250714318351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200867 (6, 4, some (4, 3)) (1347601930127231290632075866966739870397 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 200868 (6, 4, some (4, 4)) (1347601930179352823268047634457652381727 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200896 (6, 4, some (5, 0)) (264438960791970374633689436390815158083 / 500000000000000000000000000000000000000 : ℚ) .leaf) 200897 (6, 4, some (5, 1)) (5288779216198924342929067190907462668211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200898 (6, 4, some (5, 2)) (5288779216018573628730664075851995612243 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200899 (6, 4, some (5, 3)) (5288779216198924342929067190907462668211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200900 (6, 4, some (5, 4)) (264438960791970374633689436390815158083 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 200928 (6, 4, some (6, 0)) (1347601930179352823268047634457652381727 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200929 (6, 4, some (6, 1)) (1347601930127231290632075866966739870397 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200930 (6, 4, some (6, 2)) (5390407720545688424615813110250714318351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200931 (6, 4, some (6, 3)) (1347601930161031559266466281389538584129 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200932 (6, 4, some (6, 4)) (5390407718784915336899974440144682152461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200960 (6, 4, some (7, 0)) (5734375704602800130682404815996672015119 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200961 (6, 4, some (7, 1)) (716796963052547038640460808627356508223 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200962 (6, 4, some (7, 2)) (2867187852347070239836248044159511977321 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200963 (6, 4, some (7, 3)) (1433593926014267481313773293754542341749 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200992 (6, 4, some (8, 0)) (811254777440560657878563750044430973209 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 200993 (6, 4, some (8, 1)) (1622509554932737116460714764546783264213 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrrr : KTree ℚ :=
  .node V1rlrrrrl 200835 (6, 4, some (3, 3)) (716796963052547038640460808627356508223 / 1250000000000000000000000000000000000000 : ℚ) V1rlrrrrr

def V1rlrrr : KTree ℚ :=
  .node V1rlrrrl 199876 (6, 3, some (5, 4)) (223662302654429392673783379705787139879 / 400000000000000000000000000000000000000 : ℚ) V1rlrrrr

def V1rlrr : KTree ℚ :=
  .node V1rlrrl 198788 (6, 2, some (3, 4)) (151313187113667996358466006626343636209 / 250000000000000000000000000000000000000 : ℚ) V1rlrrr

def V1rlr : KTree ℚ :=
  .node V1rlrl 174432 (5, 10, some (10, 0)) (4605654136751889730552126454142798509347 / 10000000000000000000000000000000000000000 : ℚ) V1rlrr

def V1rl : KTree ℚ :=
  .node V1rll 167075 (5, 3, some (4, 3)) (2938210675585743720986187556833623232647 / 5000000000000000000000000000000000000000 : ℚ) V1rlr

def V1rrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201024 (6, 4, some (9, 0)) (2081504944812618169331013484852646636359 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201025 (6, 4, some (9, 1)) (1040752472505635351255815498313177037253 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 201056 (6, 4, some (10, 0)) (21490912370678402002136652131278870823319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201796 (6, 5, some (1, 4)) (4142838523911263817444945041211915047289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201827 (6, 5, some (2, 3)) (642008210740546608703543472190748004053 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 201828 (6, 5, some (2, 4)) (6420082107126960083050109353777781120989 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201858 (6, 5, some (3, 2)) (1125985807719416631816743178838953548841 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201859 (6, 5, some (3, 3)) (2814964519176312537222238729465964066033 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201860 (6, 5, some (3, 4)) (703741129804254334891252952704502377731 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201889 (6, 5, some (4, 1)) (5240533503778778991812091135261127071823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201890 (6, 5, some (4, 2)) (5240533503929589821524616317452838375599 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201892 (6, 5, some (4, 4)) (104810670080109508316597374580617929249 / 200000000000000000000000000000000000000 : ℚ) .leaf) 201920 (6, 5, some (5, 0)) (507381719624660041310245853868109754299 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 201921 (6, 5, some (5, 1)) (5073817197230191561390627951877304593179 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201922 (6, 5, some (5, 2)) (1268454299273425073189977894986768275333 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201923 (6, 5, some (5, 3)) (5073817197172345917068430209802753755381 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201924 (6, 5, some (5, 4)) (2536908598536708436172092422721826354741 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201952 (6, 5, some (6, 0)) (2536908598536708436172092422721826354741 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201953 (6, 5, some (6, 1)) (5073817197172345917068430209802753755381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201954 (6, 5, some (6, 2)) (1268454299273425073189977894986768275333 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201955 (6, 5, some (6, 3)) (5073817197230191561390627951877304593179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201956 (6, 5, some (6, 4)) (507381719624660041310245853868109754299 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlllll : KTree ℚ :=
  .node V1rrllllll 201891 (6, 5, some (4, 3)) (5240533503815868136577722959121338896197 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllllr

def V1rrllllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201985 (6, 5, some (7, 1)) (5240533503815868136577722959121338896197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201986 (6, 5, some (7, 2)) (5240533503929589821524616317452838375599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201987 (6, 5, some (7, 3)) (5240533503778778991812091135261127071823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202016 (6, 5, some (8, 0)) (703741129804254334891252952704502377731 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 202017 (6, 5, some (8, 1)) (2814964519176312537222238729465964066033 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 202018 (6, 5, some (8, 2)) (1125985807719416631816743178838953548841 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202048 (6, 5, some (9, 0)) (6420082107126960083050109353777781120989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202049 (6, 5, some (9, 1)) (642008210740546608703543472190748004053 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 202080 (6, 5, some (10, 0)) (4142838523911263817444945041211915047289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202852 (6, 6, some (2, 4)) (1590830234165788399623966788266412901773 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202883 (6, 6, some (3, 3)) (2773441022624380669520075923493190713803 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202914 (6, 6, some (4, 2)) (1024884574428993267779335554796009666929 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202915 (6, 6, some (4, 3)) (2562211435998331087377458386886052465829 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202916 (6, 6, some (4, 4)) (1024884574428993267779335554796009666929 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202945 (6, 6, some (5, 1)) (153529348075031823358277417014864163999 / 312500000000000000000000000000000000000 : ℚ) .leaf) 202946 (6, 6, some (5, 2)) (982587827676566547523759152625967699283 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 202947 (6, 6, some (5, 3)) (982587827676566547523759152625967699283 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202948 (6, 6, some (5, 4)) (153529348075031823358277417014864163999 / 312500000000000000000000000000000000000 : ℚ) .leaf) 202976 (6, 6, some (6, 0)) (1212011903575075917376892793643143721871 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202977 (6, 6, some (6, 1)) (4848047614817479322053790827537173658519 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202978 (6, 6, some (6, 2)) (969609522942939469488831929979091591583 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllllr : KTree ℚ :=
  .node V1rrllllrl 202884 (6, 6, some (3, 4)) (2773441022624380669520075923493190713803 / 5000000000000000000000000000000000000000 : ℚ) V1rrllllrr

def V1rrllll : KTree ℚ :=
  .node V1rrlllll 201984 (6, 5, some (7, 0)) (104810670080109508316597374580617929249 / 200000000000000000000000000000000000000 : ℚ) V1rrllllr

def V1rrlllrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202980 (6, 6, some (6, 4)) (1212011903575075917376892793643143721871 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203008 (6, 6, some (7, 0)) (153529348075031823358277417014864163999 / 312500000000000000000000000000000000000 : ℚ) .leaf) 203009 (6, 6, some (7, 1)) (982587827676566547523759152625967699283 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203010 (6, 6, some (7, 2)) (982587827676566547523759152625967699283 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 203011 (6, 6, some (7, 3)) (153529348075031823358277417014864163999 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 203040 (6, 6, some (8, 0)) (1024884574428993267779335554796009666929 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203041 (6, 6, some (8, 1)) (2562211435998331087377458386886052465829 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203042 (6, 6, some (8, 2)) (1024884574428993267779335554796009666929 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 203072 (6, 6, some (9, 0)) (2773441022624380669520075923493190713803 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203073 (6, 6, some (9, 1)) (2773441022624380669520075923493190713803 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203104 (6, 6, some (10, 0)) (1590830234165788399623966788266412901773 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 203939 (6, 7, some (4, 3)) (100635187723015598301713552114298905833 / 200000000000000000000000000000000000000 : ℚ) .leaf) 203940 (6, 7, some (4, 4)) (2515879693125797719001103923108450709063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203970 (6, 7, some (5, 2)) (2393920601524419291396604146983406307271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203971 (6, 7, some (5, 3)) (4787841202995545017585547340199340046249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203972 (6, 7, some (5, 4)) (4787841203059744767733773477141023834767 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 204002 (6, 7, some (6, 2)) (4678453736351416560993366320337489156391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204003 (6, 7, some (6, 3)) (2339226868202412329214908059509173004497 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204004 (6, 7, some (6, 4)) (584806717018009993652238377608627968351 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204032 (6, 7, some (7, 0)) (584806717018009993652238377608627968351 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 204033 (6, 7, some (7, 1)) (2339226868202412329214908059509173004497 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrlr : KTree ℚ :=
  .node V1rrlllrlrl 204001 (6, 7, some (6, 1)) (36550419815725136074319187201112508733 / 78125000000000000000000000000000000000 : ℚ) V1rrlllrlrr

def V1rrlllrl : KTree ℚ :=
  .node V1rrlllrll 203908 (6, 7, some (3, 4)) (684906177946218622899410671047070172157 / 1250000000000000000000000000000000000000 : ℚ) V1rrlllrlr

def V1rrlllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 204035 (6, 7, some (7, 3)) (36550419815725136074319187201112508733 / 78125000000000000000000000000000000000 : ℚ) .leaf) 204064 (6, 7, some (8, 0)) (4787841203059744767733773477141023834767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204065 (6, 7, some (8, 1)) (4787841202995545017585547340199340046249 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204066 (6, 7, some (8, 2)) (2393920601524419291396604146983406307271 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204096 (6, 7, some (9, 0)) (2515879693125797719001103923108450709063 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 204128 (6, 7, some (10, 0)) (684906177946218622899410671047070172157 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 204964 (6, 8, some (4, 4)) (15487681834874629169230738828711696279 / 31250000000000000000000000000000000000 : ℚ) .leaf) 204995 (6, 8, some (5, 3)) (4687691617089725759254286345350602266809 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204996 (6, 8, some (5, 4)) (4687691617163677249154329921361822176483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205026 (6, 8, some (6, 2)) (2273081925097437443134578753351834345299 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrrl : KTree ℚ :=
  .node V1rrlllrrll 204097 (6, 7, some (9, 1)) (100635187723015598301713552114298905833 / 200000000000000000000000000000000000000 : ℚ) V1rrlllrrlr

def V1rrlllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 205028 (6, 8, some (6, 4)) (454616385008418510126934649660310138867 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 205057 (6, 8, some (7, 1)) (4501758499449272425636837840831543997083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205058 (6, 8, some (7, 2)) (281359906212127249596080711350269139611 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205059 (6, 8, some (7, 3)) (4501758499449272425636837840831543997083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205088 (6, 8, some (8, 0)) (454616385008418510126934649660310138867 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 205090 (6, 8, some (8, 2)) (2273081925097437443134578753351834345299 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205120 (6, 8, some (9, 0)) (4687691617163677249154329921361822176483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205121 (6, 8, some (9, 1)) (4687691617089725759254286345350602266809 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 205152 (6, 8, some (10, 0)) (15487681834874629169230738828711696279 / 31250000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrrr : KTree ℚ :=
  .node V1rrlllrrrl 205089 (6, 8, some (8, 1)) (2273081925101421820586464744684118702247 / 5000000000000000000000000000000000000000 : ℚ) V1rrlllrrrr

def V1rrlllrr : KTree ℚ :=
  .node V1rrlllrrl 205027 (6, 8, some (6, 3)) (2273081925101421820586464744684118702247 / 5000000000000000000000000000000000000000 : ℚ) V1rrlllrrr

def V1rrlllr : KTree ℚ :=
  .node V1rrlllrl 204034 (6, 7, some (7, 2)) (4678453736351416560993366320337489156391 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllrr

def V1rrlll : KTree ℚ :=
  .node V1rrllll 202979 (6, 6, some (6, 3)) (4848047614817479322053790827537173658519 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllr

def V1rrllrllll : KTree ℚ :=
  (.node (.node (.node .leaf 206051 (6, 9, some (6, 3)) (2219985515627717068725885386390208614177 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 206052 (6, 9, some (6, 4)) (2219985515606959728389212681471960879007 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 206082 (6, 9, some (7, 2)) (136361169231328261249198686417217186867 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206083 (6, 9, some (7, 3)) (272722338464664299094922875381956989037 / 625000000000000000000000000000000000000 : ℚ) .leaf) 206113 (6, 9, some (8, 1)) (272722338464664299094922875381956989037 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 206144 (6, 9, some (9, 0)) (2219985515606959728389212681471960879007 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 206145 (6, 9, some (9, 1)) (2219985515627717068725885386390208614177 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 206176 (6, 9, some (10, 0)) (460565413689632011269003466299064058651 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207076 (6, 10, some (6, 4)) (2176389900647787616962869161429690686289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207107 (6, 10, some (7, 3)) (4252359961299764035605744672301022701891 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllrlll : KTree ℚ :=
  .node V1rrllrllll 206114 (6, 9, some (8, 2)) (136361169231328261249198686417217186867 / 312500000000000000000000000000000000000 : ℚ) V1rrllrlllr

def V1rrllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 207169 (6, 10, some (9, 1)) (4252359961299764035605744672301022701891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207200 (6, 10, some (10, 0)) (2176389900647787616962869161429690686289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229376 (7, 0, none) (0 : ℚ) (.node (.node .leaf 229408 (7, 0, some (0, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229409 (7, 0, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 229410 (7, 0, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229411 (7, 0, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (4261319711677187655549859367535096608253 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (8522639438250977612554460234966400696109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229442 (7, 0, some (1, 2)) (8522639441635267532305888519979774699011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229443 (7, 0, some (1, 3)) (8522639440763385356540962029740558756409 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrll : KTree ℚ :=
  .node V1rrllrlll 207138 (6, 10, some (8, 2)) (4220398593191304213761192913757549196533 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrllr

def V1rrllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229473 (7, 0, some (2, 1)) (3425057645976107386632703398268620876339 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229474 (7, 0, some (2, 2)) (6850115291251434989503731055282727909923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229475 (7, 0, some (2, 3)) (6850115290629031054473033046852076469389 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229504 (7, 0, some (3, 0)) (1578266563265790283760349725922180499817 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229505 (7, 0, some (3, 1)) (1262613250483464497265327708109712408357 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 229506 (7, 0, some (3, 2)) (6313066251843715019802347255978873674189 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229507 (7, 0, some (3, 3)) (1262613250483464497265327708109712408357 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229536 (7, 0, some (4, 0)) (1262613250483464497265327708109712408357 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229537 (7, 0, some (4, 1)) (6313066251843715019802347255978873674189 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229538 (7, 0, some (4, 2)) (1262613250483464497265327708109712408357 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229539 (7, 0, some (4, 3)) (1578266563265790283760349725922180499817 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 229568 (7, 0, some (5, 0)) (6850115290629031054473033046852076469389 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229569 (7, 0, some (5, 1)) (6850115291251434989503731055282727909923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229570 (7, 0, some (5, 2)) (3425057645976107386632703398268620876339 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229571 (7, 0, some (5, 3)) (856264411154009292670804019877507785987 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229600 (7, 0, some (6, 0)) (8522639440763385356540962029740558756409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229601 (7, 0, some (6, 1)) (8522639441635267532305888519979774699011 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229602 (7, 0, some (6, 2)) (8522639438250977612554460234966400696109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229603 (7, 0, some (6, 3)) (4261319711677187655549859367535096608253 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229632 (7, 0, some (7, 0)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229633 (7, 0, some (7, 1)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229634 (7, 0, some (7, 2)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrl : KTree ℚ :=
  .node V1rrllrll 229472 (7, 0, some (2, 0)) (856264411154009292670804019877507785987 / 1250000000000000000000000000000000000000 : ℚ) V1rrllrlr

def V1rrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 230400 (7, 1, none) (0 : ℚ) .leaf) 230433 (7, 1, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230434 (7, 1, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230435 (7, 1, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230464 (7, 1, some (1, 0)) (8439393234653736230128865878845067737767 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230465 (7, 1, some (1, 1)) (4219696626043619012380340955523244913201 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230466 (7, 1, some (1, 2)) (2109848314215863597192020387425125331919 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230467 (7, 1, some (1, 3)) (4219696628263456682980527625359778853481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230496 (7, 1, some (2, 0)) (6693611190632368773163988400004080705053 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230497 (7, 1, some (2, 1)) (3346805597775390654092944013299232162633 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230498 (7, 1, some (2, 2)) (669361119570170286402779312801017535561 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 230499 (7, 1, some (2, 3)) (6693611195074372647004557986519956042073 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (6052527484102405337650944936160718396979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (605252748461669831794143694424077485633 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 230530 (7, 1, some (3, 2)) (605252748404079466561031862248637496669 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230531 (7, 1, some (3, 3)) (6052527484178278370737643536513023840187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (5876421351657960071135512548906965247837 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230561 (7, 1, some (4, 1)) (5876421351090408670445185541127293334871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230562 (7, 1, some (4, 2)) (5876421351090408670445185541127293334871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230563 (7, 1, some (4, 3)) (5876421351657960071135512548906965247837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230592 (7, 1, some (5, 0)) (6052527484178278370737643536513023840187 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230593 (7, 1, some (5, 1)) (605252748404079466561031862248637496669 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 230594 (7, 1, some (5, 2)) (605252748461669831794143694424077485633 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 230595 (7, 1, some (5, 3)) (6052527484102405337650944936160718396979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230624 (7, 1, some (6, 0)) (6693611195074372647004557986519956042073 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230625 (7, 1, some (6, 1)) (669361119570170286402779312801017535561 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230626 (7, 1, some (6, 2)) (3346805597775390654092944013299232162633 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230627 (7, 1, some (6, 3)) (6693611190632368773163988400004080705053 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230656 (7, 1, some (7, 0)) (4219696628263456682980527625359778853481 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230657 (7, 1, some (7, 1)) (2109848314215863597192020387425125331919 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230658 (7, 1, some (7, 2)) (4219696626043619012380340955523244913201 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230659 (7, 1, some (7, 3)) (8439393234653736230128865878845067737767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230688 (7, 1, some (8, 0)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230689 (7, 1, some (8, 1)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 230690 (7, 1, some (8, 2)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231424 (7, 2, none) (0 : ℚ) .leaf) 231458 (7, 2, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231459 (7, 2, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231489 (7, 2, some (1, 1)) (8375961519429238902811398616656890353837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231490 (7, 2, some (1, 2)) (4187980762634773169844977458824144400469 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 231491 (7, 2, some (1, 3)) (8375961525342207755122519602068267607731 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231520 (7, 2, some (2, 0)) (1315682310949096017884284719831060623503 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231521 (7, 2, some (2, 1)) (205575361297653155970184611857765932713 / 312500000000000000000000000000000000000 : ℚ) .leaf) 231522 (7, 2, some (2, 2)) (6578411562467599013363924398923971296699 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231523 (7, 2, some (2, 3)) (657841156192977732538773209000410883307 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrllr : KTree ℚ :=
  .node V1rrllrl 229635 (7, 0, some (7, 3)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) V1rrllrr

def V1rrll : KTree ℚ :=
  .node V1rrlll 206020 (6, 9, some (5, 4)) (460565413689632011269003466299064058651 / 1000000000000000000000000000000000000000 : ℚ) V1rrllr

def V1rrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 231553 (7, 2, some (3, 1)) (1467448367980472780357621235645967685863 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231554 (7, 2, some (3, 2)) (146744836789841562792347161797093834429 / 250000000000000000000000000000000000000 : ℚ) .leaf) 231555 (7, 2, some (3, 3)) (5869793471499177299592983990600797073527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231584 (7, 2, some (4, 0)) (2795778783631998876849855456775776730401 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231585 (7, 2, some (4, 1)) (559155756717514217910203578495529935139 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 231586 (7, 2, some (4, 2)) (1118311513387735819511816007116451704619 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231587 (7, 2, some (4, 3)) (5591557567295150831366556540534931906937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231616 (7, 2, some (5, 0)) (5591557567295150831366556540534931906937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231617 (7, 2, some (5, 1)) (1118311513387735819511816007116451704619 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231618 (7, 2, some (5, 2)) (559155756717514217910203578495529935139 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 231619 (7, 2, some (5, 3)) (2795778783631998876849855456775776730401 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 231648 (7, 2, some (6, 0)) (5869793471499177299592983990600797073527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231649 (7, 2, some (6, 1)) (146744836789841562792347161797093834429 / 250000000000000000000000000000000000000 : ℚ) .leaf) 231650 (7, 2, some (6, 2)) (1467448367980472780357621235645967685863 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231651 (7, 2, some (6, 3)) (5869793470151688005885992883290276902463 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231680 (7, 2, some (7, 0)) (657841156192977732538773209000410883307 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 231681 (7, 2, some (7, 1)) (6578411562467599013363924398923971296699 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231682 (7, 2, some (7, 2)) (205575361297653155970184611857765932713 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231683 (7, 2, some (7, 3)) (1315682310949096017884284719831060623503 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231712 (7, 2, some (8, 0)) (8375961525342207755122519602068267607731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231713 (7, 2, some (8, 1)) (4187980762634773169844977458824144400469 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231714 (7, 2, some (8, 2)) (8375961519429238902811398616656890353837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231744 (7, 2, some (9, 0)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232483 (7, 3, some (0, 3)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232514 (7, 3, some (1, 2)) (1665203955912855870769971068781192352217 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 232515 (7, 3, some (1, 3)) (260188118123747064027702599789368759561 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232545 (7, 3, some (2, 1)) (202813694324130896218346931782803979009 / 312500000000000000000000000000000000000 : ℚ) .leaf) 232546 (7, 3, some (2, 2)) (1298007644004255551390852155103656780651 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 232547 (7, 3, some (2, 3)) (6490038219608060624334702445679764189323 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232576 (7, 3, some (3, 0)) (5734375701592445881653243130437201185393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232577 (7, 3, some (3, 1)) (2867187852287939568264557676978676808881 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232578 (7, 3, some (3, 2)) (716796963074742949291528878193609551013 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232579 (7, 3, some (3, 3)) (5734375704392684685525989860490468473889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232608 (7, 3, some (4, 0)) (2695203860054396880440170610934259477917 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 232609 (7, 3, some (4, 1)) (5390407720707650587152807821565652892857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232610 (7, 3, some (4, 2)) (2695203860225153876270120162439684517757 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232611 (7, 3, some (4, 3)) (5390407720621789152924619107775705288579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232640 (7, 3, some (5, 0)) (2644389608138553554840107076701032232337 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232641 (7, 3, some (5, 1)) (661097402008312564188027004772689348541 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 232642 (7, 3, some (5, 2)) (661097402008312564188027004772689348541 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 232643 (7, 3, some (5, 3)) (2644389608138553554840107076701032232337 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232672 (7, 3, some (6, 0)) (5390407720621789152924619107775705288579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232673 (7, 3, some (6, 1)) (2695203860225153876270120162439684517757 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232674 (7, 3, some (6, 2)) (5390407720707650587152807821565652892857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 232675 (7, 3, some (6, 3)) (2695203860054396880440170610934259477917 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrll : KTree ℚ :=
  .node V1rrlrlll 231745 (7, 2, some (9, 1)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrllr

def V1rrlrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 232705 (7, 3, some (7, 1)) (716796963074742949291528878193609551013 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 232706 (7, 3, some (7, 2)) (2867187852287939568264557676978676808881 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232707 (7, 3, some (7, 3)) (5734375701592445881653243130437201185393 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232736 (7, 3, some (8, 0)) (6490038219608060624334702445679764189323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232737 (7, 3, some (8, 1)) (1298007644004255551390852155103656780651 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 232738 (7, 3, some (8, 2)) (202813694324130896218346931782803979009 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232768 (7, 3, some (9, 0)) (260188118123747064027702599789368759561 / 312500000000000000000000000000000000000 : ℚ) .leaf) 232769 (7, 3, some (9, 1)) (1665203955912855870769971068781192352217 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 232800 (7, 3, some (10, 0)) (10745456186438481544798691256077466066143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233539 (7, 4, some (1, 3)) (8285677048541400311717587153782642301181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233570 (7, 4, some (2, 2)) (1605020526893260074138725349394392515289 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233601 (7, 4, some (3, 1)) (175935282441943692622569921859063395377 / 312500000000000000000000000000000000000 : ℚ) .leaf) 233602 (7, 4, some (3, 2)) (281496451927404991696141411414098652233 / 500000000000000000000000000000000000000 : ℚ) .leaf) 233603 (7, 4, some (3, 3)) (5629929038303779311633149761309473598197 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233632 (7, 4, some (4, 0)) (1310133375657135124251498930291082185041 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233633 (7, 4, some (4, 1)) (1048106700798098073749682834981633163813 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 233634 (7, 4, some (4, 2)) (5240533503838612473567101630787638792077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233635 (7, 4, some (4, 3)) (2620266751938245623406568340577657622489 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233664 (7, 4, some (5, 0)) (5073817197042061934534896224156922332743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233665 (7, 4, some (5, 1)) (5073817197188075041930133935773889886191 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233666 (7, 4, some (5, 2)) (2536908598538985583949103926987968485261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrlrl : KTree ℚ :=
  .node V1rrlrlrll 233571 (7, 4, some (2, 3)) (3210041053647031842720652287327800236357 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrlrlr

def V1rrlrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233696 (7, 4, some (6, 0)) (2536908598630773249599958286582017484959 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233697 (7, 4, some (6, 1)) (2536908598538985583949103926987968485261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233698 (7, 4, some (6, 2)) (5073817197188075041930133935773889886191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233699 (7, 4, some (6, 3)) (5073817197042061934534896224156922332743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233728 (7, 4, some (7, 0)) (2620266751938245623406568340577657622489 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 233729 (7, 4, some (7, 1)) (5240533503838612473567101630787638792077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233730 (7, 4, some (7, 2)) (1048106700798098073749682834981633163813 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233731 (7, 4, some (7, 3)) (1310133375657135124251498930291082185041 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233760 (7, 4, some (8, 0)) (5629929038303779311633149761309473598197 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233761 (7, 4, some (8, 1)) (281496451927404991696141411414098652233 / 500000000000000000000000000000000000000 : ℚ) .leaf) 233762 (7, 4, some (8, 2)) (175935282441943692622569921859063395377 / 312500000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrlrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233793 (7, 4, some (9, 1)) (1605020526893260074138725349394392515289 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233824 (7, 4, some (10, 0)) (8285677048541400311717587153782642301181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234595 (7, 5, some (2, 3)) (397707558555824374868614938603835365677 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234626 (7, 5, some (3, 2)) (1109376409085880080909781210088814620043 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234627 (7, 5, some (3, 3)) (5546882045188604789357876755027889882867 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 234657 (7, 5, some (4, 1)) (5124422872046653388563035347890174780977 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234658 (7, 5, some (4, 2)) (2562211436035398433221765175875093861393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234659 (7, 5, some (4, 3)) (5124422872021362145062943351680873255123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234688 (7, 5, some (5, 0)) (4912939137845449387155325441993952772833 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234689 (7, 5, some (5, 1)) (1228234784614982024032188737605810268333 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrlrr : KTree ℚ :=
  .node V1rrlrlrrl 233792 (7, 4, some (9, 0)) (3210041053647031842720652287327800236357 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrlrrr

def V1rrlrlr : KTree ℚ :=
  .node V1rrlrlrl 233667 (7, 4, some (5, 3)) (2536908598630773249599958286582017484959 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrlrr

def V1rrlrl : KTree ℚ :=
  .node V1rrlrll 232704 (7, 3, some (7, 0)) (5734375704392684685525989860490468473889 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlr

def V1rrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234691 (7, 5, some (5, 3)) (245646956922844858057720401009946930737 / 500000000000000000000000000000000000000 : ℚ) .leaf) 234720 (7, 5, some (6, 0)) (484804761477021582194423769409511985527 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 234721 (7, 5, some (6, 1)) (4848047614752270412902160298865346927909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234722 (7, 5, some (6, 2)) (4848047614752270412902160298865346927909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234723 (7, 5, some (6, 3)) (484804761477021582194423769409511985527 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 234752 (7, 5, some (7, 0)) (245646956922844858057720401009946930737 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234753 (7, 5, some (7, 1)) (2456469569169205378091342811882321921433 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234754 (7, 5, some (7, 2)) (1228234784614982024032188737605810268333 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234755 (7, 5, some (7, 3)) (4912939137845449387155325441993952772833 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234784 (7, 5, some (8, 0)) (5124422872021362145062943351680873255123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234785 (7, 5, some (8, 1)) (2562211436035398433221765175875093861393 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 234816 (7, 5, some (9, 0)) (5546882045188604789357876755027889882867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234817 (7, 5, some (9, 1)) (1109376409085880080909781210088814620043 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234848 (7, 5, some (10, 0)) (397707558555824374868614938603835365677 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235651 (7, 6, some (3, 3)) (684906177946218622899410671047070172157 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 235682 (7, 6, some (4, 2)) (2515879693125797719001103923108450709063 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 235713 (7, 6, some (5, 1)) (4787841203059744767733773477141023834767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235714 (7, 6, some (5, 2)) (4787841202995545017585547340199340046249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235715 (7, 6, some (5, 3)) (2393920601524419291396604146983406307271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235744 (7, 6, some (6, 0)) (584806717018009993652238377608627968351 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 235745 (7, 6, some (6, 1)) (2339226868202412329214908059509173004497 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrllr : KTree ℚ :=
  .node V1rrlrrllrl 235683 (7, 6, some (4, 3)) (100635187723015598301713552114298905833 / 200000000000000000000000000000000000000 : ℚ) V1rrlrrllrr

def V1rrlrrll : KTree ℚ :=
  .node V1rrlrrlll 234786 (7, 5, some (8, 2)) (5124422872046653388563035347890174780977 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrllr

def V1rrlrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235747 (7, 6, some (6, 3)) (36550419815725136074319187201112508733 / 78125000000000000000000000000000000000 : ℚ) .leaf) 235776 (7, 6, some (7, 0)) (36550419815725136074319187201112508733 / 78125000000000000000000000000000000000 : ℚ) .leaf) 235777 (7, 6, some (7, 1)) (4678453736351416560993366320337489156391 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235778 (7, 6, some (7, 2)) (2339226868202412329214908059509173004497 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235779 (7, 6, some (7, 3)) (584806717018009993652238377608627968351 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 235809 (7, 6, some (8, 1)) (4787841202995545017585547340199340046249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235810 (7, 6, some (8, 2)) (4787841203059744767733773477141023834767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235840 (7, 6, some (9, 0)) (100635187723015598301713552114298905833 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235841 (7, 6, some (9, 1)) (2515879693125797719001103923108450709063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235872 (7, 6, some (10, 0)) (684906177946218622899410671047070172157 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrlrl : KTree ℚ :=
  .node V1rrlrrlrll 235808 (7, 6, some (8, 0)) (2393920601524419291396604146983406307271 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrrlrlr

def V1rrlrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 236738 (7, 7, some (5, 2)) (1171922904280817318059610413095707416179 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 236739 (7, 7, some (5, 3)) (1171922904280817318059610413095707416179 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 236769 (7, 7, some (6, 1)) (4546163850228968978036477925872733542213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236770 (7, 7, some (6, 2)) (2273081925086593846855037023610376272471 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236771 (7, 7, some (6, 3)) (4546163850228968978036477925872733542213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 236801 (7, 7, some (7, 1)) (4501758499419731487189699176014735158927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236802 (7, 7, some (7, 2)) (4501758499419731487189699176014735158927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236803 (7, 7, some (7, 3)) (4501758499323823957295013797996774217331 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 236832 (7, 7, some (8, 0)) (4546163850228968978036477925872733542213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrlrr : KTree ℚ :=
  .node V1rrlrrlrrl 236800 (7, 7, some (7, 0)) (4501758499323823957295013797996774217331 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrlrrr

def V1rrlrrlr : KTree ℚ :=
  .node V1rrlrrlrl 236707 (7, 7, some (4, 3)) (4956058187088953629974979670090309941279 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrlrr

def V1rrlrrl : KTree ℚ :=
  .node V1rrlrrll 235746 (7, 6, some (6, 2)) (4678453736351416560993366320337489156391 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrlr

def V1rrlrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 236834 (7, 7, some (8, 2)) (4546163850228968978036477925872733542213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236864 (7, 7, some (9, 0)) (1171922904280817318059610413095707416179 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 236865 (7, 7, some (9, 1)) (1171922904280817318059610413095707416179 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236896 (7, 7, some (10, 0)) (4956058187088953629974979670090309941279 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237763 (7, 8, some (5, 3)) (184226165473915276682513194544117187093 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 237795 (7, 8, some (6, 3)) (4439971031283451549832376115632983827397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237825 (7, 8, some (7, 1)) (4363557415431059404902720668249049397387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237826 (7, 8, some (7, 2)) (4363557415406073740590403303213212406949 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237827 (7, 8, some (7, 3)) (1090889353845369753818884061086966819677 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 237856 (7, 8, some (8, 0)) (1090889353845369753818884061086966819677 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrrll : KTree ℚ :=
  .node V1rrlrrrlll 237794 (7, 8, some (6, 2)) (4439971031250764568721669882304989461847 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrrllr

def V1rrlrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 237858 (7, 8, some (8, 2)) (4363557415431059404902720668249049397387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237888 (7, 8, some (9, 0)) (4439971031283451549832376115632983827397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237889 (7, 8, some (9, 1)) (4439971031250764568721669882304989461847 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237920 (7, 8, some (10, 0)) (184226165473915276682513194544117187093 / 400000000000000000000000000000000000000 : ℚ) .leaf) 238819 (7, 9, some (6, 3)) (2176389900660506186958914048659969339059 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 238851 (7, 9, some (7, 3)) (4252359961282368826934803311688402756057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238881 (7, 9, some (8, 1)) (527549824150854932536148794426901227183 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 238882 (7, 9, some (8, 2)) (527549824150854932536148794426901227183 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 238912 (7, 9, some (9, 0)) (4252359961282368826934803311688402756057 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrrlr : KTree ℚ :=
  .node V1rrlrrrlrl 238850 (7, 9, some (7, 2)) (4252359961282154527588017269867373417589 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrrlrr

def V1rrlrrrl : KTree ℚ :=
  .node V1rrlrrrll 237857 (7, 8, some (8, 1)) (4363557415406073740590403303213212406949 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrrlr

def V1rrlrrrrlll : KTree ℚ :=
  (.node (.node .leaf 238944 (7, 9, some (10, 0)) (2176389900660506186958914048659969339059 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 239875 (7, 10, some (7, 3)) (208043628709578145889857135372866442977 / 500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrrrrllr : KTree ℚ :=
  (.node (.node .leaf 239937 (7, 10, some (9, 1)) (2052488034444749775072023075230331867979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 239968 (7, 10, some (10, 0)) (208043628709578145889857135372866442977 / 500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrrrrll : KTree ℚ :=
  .node V1rrlrrrrlll 239906 (7, 10, some (8, 2)) (2052488034444749775072023075230331867979 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrrrrllr

def V1rrlrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 262176 (8, 0, some (0, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262177 (8, 0, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262178 (8, 0, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262208 (8, 0, some (1, 0)) (4219696619590013873665648555400914587589 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262209 (8, 0, some (1, 1)) (210984831348278130181264850634178890843 / 250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrrrl : KTree ℚ :=
  .node V1rrlrrrrll 262144 (8, 0, none) (0 : ℚ) V1rrlrrrrlr

def V1rrlrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 262240 (8, 0, some (2, 0)) (1673402798389321531290039502450212127799 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262241 (8, 0, some (2, 1)) (3346805598107639851263899016098834798311 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262242 (8, 0, some (2, 2)) (3346805597765255292263895746640505304303 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262272 (8, 0, some (3, 0)) (3026263742501844483564723502693535516413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262273 (8, 0, some (3, 1)) (189141483887015747763394715861031160951 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 262274 (8, 0, some (3, 2)) (1210505496766913821583866250289280331289 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262304 (8, 0, some (4, 0)) (367276334459835971716202551071660390047 / 625000000000000000000000000000000000000 : ℚ) .leaf) 262305 (8, 0, some (4, 1)) (5876421350823441793431130265108020428989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262306 (8, 0, some (4, 2)) (367276334459835971716202551071660390047 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 262336 (8, 0, some (5, 0)) (1210505496766913821583866250289280331289 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrrr : KTree ℚ :=
  .node V1rrlrrrrl 262210 (8, 0, some (1, 2)) (843939325728235855755629405317669356967 / 1000000000000000000000000000000000000000 : ℚ) V1rrlrrrrr

def V1rrlrrr : KTree ℚ :=
  .node V1rrlrrrl 238913 (7, 9, some (9, 1)) (4252359961282154527588017269867373417589 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrrr

def V1rrlrr : KTree ℚ :=
  .node V1rrlrrl 236833 (7, 7, some (8, 1)) (2273081925086593846855037023610376272471 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrrr

def V1rrlr : KTree ℚ :=
  .node V1rrlrl 234690 (7, 5, some (5, 2)) (2456469569169205378091342811882321921433 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrr

def V1rrl : KTree ℚ :=
  .node V1rrll 231552 (7, 2, some (3, 0)) (5869793470151688005885992883290276902463 / 10000000000000000000000000000000000000000 : ℚ) V1rrlr

def V1rrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 262338 (8, 0, some (5, 2)) (3026263742501844483564723502693535516413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262368 (8, 0, some (6, 0)) (3346805597765255292263895746640505304303 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262369 (8, 0, some (6, 1)) (3346805598107639851263899016098834798311 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262370 (8, 0, some (6, 2)) (1673402798389321531290039502450212127799 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262400 (8, 0, some (7, 0)) (843939325728235855755629405317669356967 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 262401 (8, 0, some (7, 1)) (210984831348278130181264850634178890843 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262402 (8, 0, some (7, 2)) (4219696619590013873665648555400914587589 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262432 (8, 0, some (8, 0)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262433 (8, 0, some (8, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262434 (8, 0, some (8, 2)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263168 (8, 1, none) (0 : ℚ) .leaf))) 263201 (8, 1, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263202 (8, 1, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263232 (8, 1, some (1, 0)) (2093990376012316612419330786236750275637 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263233 (8, 1, some (1, 1)) (837596152105593068323810744050611629577 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263234 (8, 1, some (1, 2)) (523497595352444180837989491757419358659 / 625000000000000000000000000000000000000 : ℚ) .leaf) 263264 (8, 1, some (2, 0)) (657841155776530618070412411781069321887 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 263265 (8, 1, some (2, 1)) (6578411562352235795237812559838127807609 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263266 (8, 1, some (2, 2)) (6578411562409303475643983040472132978891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (1467448367897345150727613925165473699033 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263297 (8, 1, some (3, 1)) (2934896735983003369207343156538259193513 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263298 (8, 1, some (3, 2)) (5869793471410288709174891593256900974559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263328 (8, 1, some (4, 0)) (5591557567475163809763337673904380740257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 263329 (8, 1, some (4, 1)) (1118311513387735819511816007116451704619 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 263330 (8, 1, some (4, 2)) (559155756699512920070525465158585051807 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 263360 (8, 1, some (5, 0)) (559155756699512920070525465158585051807 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 263361 (8, 1, some (5, 1)) (1118311513387735819511816007116451704619 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263362 (8, 1, some (5, 2)) (5591557567475163809763337673904380740257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263392 (8, 1, some (6, 0)) (5869793471410288709174891593256900974559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 263393 (8, 1, some (6, 1)) (2934896735983003369207343156538259193513 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263394 (8, 1, some (6, 2)) (1467448367897345150727613925165473699033 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263424 (8, 1, some (7, 0)) (6578411562409303475643983040472132978891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263425 (8, 1, some (7, 1)) (6578411562352235795237812559838127807609 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263426 (8, 1, some (7, 2)) (657841155776530618070412411781069321887 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 263456 (8, 1, some (8, 0)) (523497595352444180837989491757419358659 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 263457 (8, 1, some (8, 1)) (837596152105593068323810744050611629577 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263458 (8, 1, some (8, 2)) (2093990376012316612419330786236750275637 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263488 (8, 1, some (9, 0)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263489 (8, 1, some (9, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264226 (8, 2, some (0, 2)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264257 (8, 2, some (1, 1)) (4163009887169671628708112014197402442497 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 264258 (8, 2, some (1, 2)) (4163009889947450347451079905631839295437 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264288 (8, 2, some (2, 0)) (3245019106510755446905068906476585814129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264289 (8, 2, some (2, 1)) (1622509554819312646057358145836843709189 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 264290 (8, 2, some (2, 2)) (3245019110016268982696793659071565725767 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 264320 (8, 2, some (3, 0)) (5734375703365324310223063603099257032643 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264322 (8, 2, some (3, 2)) (5734375704457298473920615280390030188311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264352 (8, 2, some (4, 0)) (5390407720759046045707430397447200907069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264353 (8, 2, some (4, 1)) (269520386029354085458952716259187337151 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264354 (8, 2, some (4, 2)) (1078081544083120061758935108457482097991 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264384 (8, 2, some (5, 0)) (2644389608117542525689101658864180028579 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 264385 (8, 2, some (5, 1)) (1057755843190934223139852291882527342159 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264386 (8, 2, some (5, 2)) (2644389608117542525689101658864180028579 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264416 (8, 2, some (6, 0)) (1078081544083120061758935108457482097991 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264417 (8, 2, some (6, 1)) (269520386029354085458952716259187337151 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264418 (8, 2, some (6, 2)) (5390407720759046045707430397447200907069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264448 (8, 2, some (7, 0)) (5734375704457298473920615280390030188311 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 264449 (8, 2, some (7, 1)) (5734375704822402993459516172012554016691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264450 (8, 2, some (7, 2)) (5734375703365324310223063603099257032643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264480 (8, 2, some (8, 0)) (3245019110016268982696793659071565725767 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264481 (8, 2, some (8, 1)) (1622509554819312646057358145836843709189 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264482 (8, 2, some (8, 2)) (3245019106510755446905068906476585814129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264512 (8, 2, some (9, 0)) (4163009889947450347451079905631839295437 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 264513 (8, 2, some (9, 1)) (4163009887169671628708112014197402442497 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264544 (8, 2, some (10, 0)) (21490912364343048378331183388708034882897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265282 (8, 3, some (1, 2)) (1657135409636696474474821428168750443341 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265313 (8, 3, some (2, 1)) (802510263279791151352716815314881083209 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 265314 (8, 3, some (2, 2)) (6420082107628506193787830743807374510613 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrllrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265345 (8, 3, some (3, 1)) (1125985807706469047090846792286275534143 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265346 (8, 3, some (3, 2)) (5629929038450339527125392848891893894083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265376 (8, 3, some (4, 0)) (40941667997031214524295694183795687589 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265377 (8, 3, some (4, 1)) (5240533503997822832492752332451738063239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265378 (8, 3, some (4, 2)) (5240533503770400803901162667595856634611 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 265408 (8, 3, some (5, 0)) (5073817197298282227834807891859107511781 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265409 (8, 3, some (5, 1)) (2536908598538985583949103926987968485261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265410 (8, 3, some (5, 2)) (634227149643917414161905327134852168041 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265440 (8, 3, some (6, 0)) (634227149643917414161905327134852168041 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265441 (8, 3, some (6, 1)) (2536908598538985583949103926987968485261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265442 (8, 3, some (6, 2)) (5073817197298282227834807891859107511781 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265473 (8, 3, some (7, 1)) (5240533503997822832492752332451738063239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265474 (8, 3, some (7, 2)) (40941667997031214524295694183795687589 / 78125000000000000000000000000000000000 : ℚ) .leaf) 265504 (8, 3, some (8, 0)) (5629929038450339527125392848891893894083 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265505 (8, 3, some (8, 1)) (1125985807706469047090846792286275534143 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265506 (8, 3, some (8, 2)) (2814964518005974495446614216669664145229 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 265536 (8, 3, some (9, 0)) (6420082107628506193787830743807374510613 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265537 (8, 3, some (9, 1)) (802510263279791151352716815314881083209 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265568 (8, 3, some (10, 0)) (1657135409636696474474821428168750443341 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 266338 (8, 4, some (2, 2)) (6363320937123615102633883936881181100787 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 266369 (8, 4, some (3, 1)) (2773441022564732369413546216624918283891 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrllrr : KTree ℚ :=
  .node V1rrrllrrl 265472 (8, 3, some (7, 0)) (5240533503770400803901162667595856634611 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrr

def V1rrrllr : KTree ℚ :=
  .node V1rrrllrl 265344 (8, 3, some (3, 0)) (2814964518005974495446614216669664145229 / 5000000000000000000000000000000000000000 : ℚ) V1rrrllrr

def V1rrrll : KTree ℚ :=
  .node V1rrrlll 264321 (8, 2, some (3, 1)) (5734375704822402993459516172012554016691 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllr

def V1rrrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266400 (8, 4, some (4, 0)) (1281105717789700988149767585568615170889 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266401 (8, 4, some (4, 1)) (5124422872169805432301837742099989991027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266402 (8, 4, some (4, 2)) (1281105717999167282726955885655615123951 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266432 (8, 4, some (5, 0)) (4912939138377454447999326302096618117823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266433 (8, 4, some (5, 1)) (982587827680120306038647963775183271567 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 266434 (8, 4, some (5, 2)) (982587827670641393640910172060439689817 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266464 (8, 4, some (6, 0)) (484804761483997380390602755995994976529 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 266465 (8, 4, some (6, 1)) (2424023807349834060630479695153751184959 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266466 (8, 4, some (6, 2)) (484804761483997380390602755995994976529 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266496 (8, 4, some (7, 0)) (982587827670641393640910172060439689817 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 266497 (8, 4, some (7, 1)) (982587827680120306038647963775183271567 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266528 (8, 4, some (8, 0)) (1281105717999167282726955885655615123951 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266529 (8, 4, some (8, 1)) (5124422872169805432301837742099989991027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266530 (8, 4, some (8, 2)) (1281105717789700988149767585568615170889 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266560 (8, 4, some (9, 0)) (5546882045369142204989473601936251332441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266561 (8, 4, some (9, 1)) (2773441022564732369413546216624918283891 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 266592 (8, 4, some (10, 0)) (6363320937123615102633883936881181100787 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267394 (8, 5, some (3, 2)) (5479249423752717918921050056451532810757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267425 (8, 5, some (4, 1)) (125793984655879574250172794818733004737 / 250000000000000000000000000000000000000 : ℚ) .leaf) 267426 (8, 5, some (4, 2)) (1257939846546096272347796921470566000119 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267456 (8, 5, some (5, 0)) (149620037584101018859695636273869306653 / 312500000000000000000000000000000000000 : ℚ) .leaf) 267457 (8, 5, some (5, 1)) (4787841203068420802019189475751672007343 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrll : KTree ℚ :=
  .node V1rrrlrlll 266498 (8, 4, some (7, 2)) (4912939138377454447999326302096618117823 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrllr

def V1rrrlrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 267488 (8, 5, some (6, 0)) (2339226868207074772013347967764871817981 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267489 (8, 5, some (6, 1)) (4678453736351416560993366320337489156391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267490 (8, 5, some (6, 2)) (584806717050436566489497018153875436357 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267520 (8, 5, some (7, 0)) (584806717050436566489497018153875436357 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 267521 (8, 5, some (7, 1)) (4678453736351416560993366320337489156391 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 267552 (8, 5, some (8, 0)) (1196960300744445123962415088902545630871 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 267553 (8, 5, some (8, 1)) (4787841203068420802019189475751672007343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267554 (8, 5, some (8, 2)) (149620037584101018859695636273869306653 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267584 (8, 5, some (9, 0)) (1257939846546096272347796921470566000119 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 267585 (8, 5, some (9, 1)) (125793984655879574250172794818733004737 / 250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrlrl : KTree ℚ :=
  .node V1rrrlrlrll 267522 (8, 5, some (7, 2)) (2339226868207074772013347967764871817981 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrlrlr

def V1rrrlrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 268450 (8, 6, some (4, 2)) (15487681834874629169230738828711696279 / 31250000000000000000000000000000000000 : ℚ) .leaf) 268481 (8, 6, some (5, 1)) (4687691617163677249154329921361822176483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268482 (8, 6, some (5, 2)) (4687691617089725759254286345350602266809 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268512 (8, 6, some (6, 0)) (454616385008418510126934649660310138867 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 268513 (8, 6, some (6, 1)) (2273081925101421820586464744684118702247 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 268544 (8, 6, some (7, 0)) (4501758499449272425636837840831543997083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268545 (8, 6, some (7, 1)) (281359906212127249596080711350269139611 / 625000000000000000000000000000000000000 : ℚ) .leaf) 268546 (8, 6, some (7, 2)) (4501758499449272425636837840831543997083 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 268576 (8, 6, some (8, 0)) (2273081925097437443134578753351834345299 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrlrr : KTree ℚ :=
  .node V1rrrlrlrrl 268514 (8, 6, some (6, 2)) (2273081925097437443134578753351834345299 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrlrrr

def V1rrrlrlr : KTree ℚ :=
  .node V1rrrlrlrl 267616 (8, 5, some (10, 0)) (5479249423752717918921050056451532810757 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrlrr

def V1rrrlrl : KTree ℚ :=
  .node V1rrrlrll 267458 (8, 5, some (5, 2)) (1196960300744445123962415088902545630871 / 2500000000000000000000000000000000000000 : ℚ) V1rrrlrlr

def V1rrrlrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 268578 (8, 6, some (8, 2)) (454616385008418510126934649660310138867 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 268608 (8, 6, some (9, 0)) (4687691617089725759254286345350602266809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268609 (8, 6, some (9, 1)) (4687691617163677249154329921361822176483 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268640 (8, 6, some (10, 0)) (15487681834874629169230738828711696279 / 31250000000000000000000000000000000000 : ℚ) .leaf) 269506 (8, 7, some (5, 2)) (184226165473915276682513194544117187093 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 269538 (8, 7, some (6, 2)) (4439971031250764568721669882304989461847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269568 (8, 7, some (7, 0)) (1090889353845369753818884061086966819677 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 269569 (8, 7, some (7, 1)) (4363557415406073740590403303213212406949 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269570 (8, 7, some (7, 2)) (4363557415431059404902720668249049397387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269600 (8, 7, some (8, 0)) (4363557415431059404902720668249049397387 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrll : KTree ℚ :=
  .node V1rrrlrrlll 269537 (8, 7, some (6, 1)) (4439971031283451549832376115632983827397 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrllr

def V1rrrlrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 269602 (8, 7, some (8, 2)) (1090889353845369753818884061086966819677 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 269632 (8, 7, some (9, 0)) (4439971031250764568721669882304989461847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269633 (8, 7, some (9, 1)) (4439971031283451549832376115632983827397 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269664 (8, 7, some (10, 0)) (184226165473915276682513194544117187093 / 400000000000000000000000000000000000000 : ℚ) .leaf) 270562 (8, 8, some (6, 2)) (4352779801300984198319559040283875937229 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 270594 (8, 8, some (7, 2)) (2126179980647925405800902624768994763801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 270624 (8, 8, some (8, 0)) (1055099648298736386834323699716669460697 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 270625 (8, 8, some (8, 1)) (211019929659737824538370728372962577837 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 270626 (8, 8, some (8, 2)) (1055099648298736386834323699716669460697 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrlr : KTree ℚ :=
  .node V1rrrlrrlrl 270593 (8, 8, some (7, 1)) (2126179980647925405800902624768994763801 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrrlrr

def V1rrrlrrl : KTree ℚ :=
  .node V1rrrlrrll 269601 (8, 7, some (8, 1)) (4363557415406073740590403303213212406949 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrlr

def V1rrrlrrrlll : KTree ℚ :=
  (.node (.node .leaf 270657 (8, 8, some (9, 1)) (2126179980647925405800902624768994763801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 270688 (8, 8, some (10, 0)) (4352779801300984198319559040283875937229 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrlrrrllr : KTree ℚ :=
  (.node (.node .leaf 271649 (8, 9, some (8, 1)) (2052488034444749775072023075230331867979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 271650 (8, 9, some (8, 2)) (4104976068889596901615936747619748958029 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrlrrrll : KTree ℚ :=
  .node V1rrrlrrrlll 271618 (8, 9, some (7, 2)) (1040218143547859892860453539080530047383 / 2500000000000000000000000000000000000000 : ℚ) V1rrrlrrrllr

def V1rrrlrrrlrl : KTree ℚ :=
  (.node (.node .leaf 271681 (8, 9, some (9, 1)) (2052488034444749775072023075230331867979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 271712 (8, 9, some (10, 0)) (1040218143547859892860453539080530047383 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrlrrrlrr : KTree ℚ :=
  (.node (.node .leaf 272705 (8, 10, some (9, 1)) (249120750293081680900070326216857439411 / 625000000000000000000000000000000000000 : ℚ) .leaf) 272736 (8, 10, some (10, 0)) (250615044737008085592929139312701525221 / 625000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrlrrrlr : KTree ℚ :=
  .node V1rrrlrrrlrl 272674 (8, 10, some (8, 2)) (250615044737008085592929139312701525221 / 625000000000000000000000000000000000000 : ℚ) V1rrrlrrrlrr

def V1rrrlrrrl : KTree ℚ :=
  .node V1rrrlrrrll 271680 (8, 9, some (9, 0)) (4104976068889596901615936747619748958029 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrrlr

def V1rrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 294944 (9, 0, some (0, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 294945 (9, 0, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 294976 (9, 0, some (1, 0)) (8375961508042396439824436849712308760307 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 294977 (9, 0, some (1, 1)) (8375961522682622463664816264355342237703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295008 (9, 0, some (2, 0)) (6578411560320486976236261158748618710007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 295009 (9, 0, some (2, 1)) (3289205781466367728904842194360422346319 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295040 (9, 0, some (3, 0)) (5869793472366334073549536573964584420219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295041 (9, 0, some (3, 1)) (586979347176584307084726118263248537043 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 295072 (9, 0, some (4, 0)) (5591557567220929613289953115600218497971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 295073 (9, 0, some (4, 1)) (2795778783356439342487190785783945271597 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrr : KTree ℚ :=
  .node V1rrrlrrrl 294912 (9, 0, none) (0 : ℚ) V1rrrlrrrr

def V1rrrlrr : KTree ℚ :=
  .node V1rrrlrrl 270656 (8, 8, some (9, 0)) (2126179980647925405800902624768994763801 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrrr

def V1rrrlr : KTree ℚ :=
  .node V1rrrlrl 268577 (8, 6, some (8, 1)) (2273081925101421820586464744684118702247 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrr

def V1rrrl : KTree ℚ :=
  .node V1rrrll 266370 (8, 4, some (3, 2)) (5546882045369142204989473601936251332441 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlr

def V1rrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 295105 (9, 0, some (5, 1)) (5591557567220929613289953115600218497971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295136 (9, 0, some (6, 0)) (586979347176584307084726118263248537043 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 295137 (9, 0, some (6, 1)) (5869793472366334073549536573964584420219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295168 (9, 0, some (7, 0)) (3289205781466367728904842194360422346319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295169 (9, 0, some (7, 1)) (6578411560320486976236261158748618710007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 295200 (9, 0, some (8, 0)) (8375961522682622463664816264355342237703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295201 (9, 0, some (8, 1)) (8375961508042396439824436849712308760307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295232 (9, 0, some (9, 0)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295233 (9, 0, some (9, 1)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295969 (9, 1, some (0, 1)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296000 (9, 1, some (1, 0)) (4163009879562303797970208306975151886441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 296001 (9, 1, some (1, 1)) (8326019775794636611949974050398374418777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 296032 (9, 1, some (2, 0)) (1622509553914250740815027379539196200721 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 296033 (9, 1, some (2, 1)) (6490038219987497131636281147643741258419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296064 (9, 1, some (3, 0)) (5734375704564846907356139184248400912997 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296065 (9, 1, some (3, 1)) (1146875140967465339159525563042830630659 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296096 (9, 1, some (4, 0)) (67380096511217411056821152980598964729 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 296097 (9, 1, some (4, 1)) (5390407720382948683392555889758908419127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296128 (9, 1, some (5, 0)) (661097401997670975425083373376820500173 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 296129 (9, 1, some (5, 1)) (661097401997670975425083373376820500173 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 296160 (9, 1, some (6, 0)) (5390407720382948683392555889758908419127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296161 (9, 1, some (6, 1)) (67380096511217411056821152980598964729 / 125000000000000000000000000000000000000 : ℚ) .leaf) 296192 (9, 1, some (7, 0)) (1146875140967465339159525563042830630659 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 296193 (9, 1, some (7, 1)) (5734375704564846907356139184248400912997 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 296224 (9, 1, some (8, 0)) (6490038219987497131636281147643741258419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296225 (9, 1, some (8, 1)) (1622509553914250740815027379539196200721 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 296256 (9, 1, some (9, 0)) (8326019775794636611949974050398374418777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296257 (9, 1, some (9, 1)) (4163009879562303797970208306975151886441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296288 (9, 1, some (10, 0)) (10745456163389691582814330519786020680391 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 297025 (9, 2, some (1, 1)) (8285677043157447236536730040699778988391 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297056 (9, 2, some (2, 0)) (6420082101175167235025857193532526324513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297057 (9, 2, some (2, 1)) (3210041053508602403422326873382560348539 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297088 (9, 2, some (3, 0)) (5629929037491953044702243396254446954313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297089 (9, 2, some (3, 1)) (281496451935551683929261026363271914781 / 500000000000000000000000000000000000000 : ℚ) .leaf) 297120 (9, 2, some (4, 0)) (655066688013026506704435633913855262007 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 297121 (9, 2, some (4, 1)) (2620266751938245623406568340577657622489 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 297152 (9, 2, some (5, 0)) (2536908598612353729346138690090848859067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297153 (9, 2, some (5, 1)) (1268454299251150755625293272718264149179 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 297184 (9, 2, some (6, 0)) (1268454299251150755625293272718264149179 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297185 (9, 2, some (6, 1)) (2536908598612353729346138690090848859067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297216 (9, 2, some (7, 0)) (2620266751938245623406568340577657622489 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 297217 (9, 2, some (7, 1)) (655066688013026506704435633913855262007 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297248 (9, 2, some (8, 0)) (281496451935551683929261026363271914781 / 500000000000000000000000000000000000000 : ℚ) .leaf) 297249 (9, 2, some (8, 1)) (5629929037491953044702243396254446954313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297280 (9, 2, some (9, 0)) (3210041053508602403422326873382560348539 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 297281 (9, 2, some (9, 1)) (6420082101175167235025857193532526324513 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298081 (9, 3, some (2, 1)) (1590830233993844158345995447221494940289 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 298112 (9, 3, some (3, 0)) (346680127704190706181679217554651728953 / 625000000000000000000000000000000000000 : ℚ) .leaf) 298113 (9, 3, some (3, 1)) (5546882045429739237567743206780291176823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298144 (9, 3, some (4, 0)) (5124422871923501344824232953680359570927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298145 (9, 3, some (4, 1)) (5124422872144924601979237160877914949767 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 298176 (9, 3, some (5, 0)) (4912939138525041432612748461165390348833 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298177 (9, 3, some (5, 1)) (4912939138311765903663648147583659759459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298208 (9, 3, some (6, 0)) (4848047614734719863220827122596967788213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298209 (9, 3, some (6, 1)) (4848047614734719863220827122596967788213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298240 (9, 3, some (7, 0)) (4912939138311765903663648147583659759459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298241 (9, 3, some (7, 1)) (4912939138525041432612748461165390348833 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298273 (9, 3, some (8, 1)) (5124422871923501344824232953680359570927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298304 (9, 3, some (9, 0)) (5546882045429739237567743206780291176823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298305 (9, 3, some (9, 1)) (346680127704190706181679217554651728953 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298336 (9, 3, some (10, 0)) (1590830233993844158345995447221494940289 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 299137 (9, 4, some (3, 1)) (5479249423570598610534189532418633810383 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299168 (9, 4, some (4, 0)) (2515879692773957698873915423243130104333 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299169 (9, 4, some (4, 1)) (5031759386302081223291964763791095106517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299200 (9, 4, some (5, 0)) (239392060152726957358126193898731746561 / 500000000000000000000000000000000000000 : ℚ) .leaf) 299201 (9, 4, some (5, 1)) (4787841203006203730627079530952834559907 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 299232 (9, 4, some (6, 0)) (4678453736424322920285020075188409224641 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrlrl : KTree ℚ :=
  .node V1rrrrlrll 298272 (9, 3, some (8, 0)) (5124422872144924601979237160877914949767 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlrlr

def V1rrrrlrrll : KTree ℚ :=
  (.node (.node (.node .leaf 299264 (9, 4, some (7, 0)) (2339226868165293086312161195190041711303 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299265 (9, 4, some (7, 1)) (4678453736424322920285020075188409224641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299296 (9, 4, some (8, 0)) (4787841203006203730627079530952834559907 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299297 (9, 4, some (8, 1)) (239392060152726957358126193898731746561 / 500000000000000000000000000000000000000 : ℚ) .leaf) 299328 (9, 4, some (9, 0)) (5031759386302081223291964763791095106517 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 299360 (9, 4, some (10, 0)) (5479249423570598610534189532418633810383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300193 (9, 5, some (4, 1)) (49560581871956196504864118159778219211 / 100000000000000000000000000000000000000 : ℚ) .leaf) 300224 (9, 5, some (5, 0)) (1171922904231567788399842643949899999903 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300225 (9, 5, some (5, 1)) (4687691617146775691549834017395442115631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300256 (9, 5, some (6, 0)) (4546163850237677423657660738040898921453 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrl : KTree ℚ :=
  .node V1rrrrlrrll 299329 (9, 4, some (9, 1)) (2515879692773957698873915423243130104333 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrlrrlr

def V1rrrrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 300288 (9, 5, some (7, 0)) (1125439624854772644930977674403417960023 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 300289 (9, 5, some (7, 1)) (1125439624854772644930977674403417960023 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 300320 (9, 5, some (8, 0)) (4546163850165958629523712894059780496389 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300321 (9, 5, some (8, 1)) (4546163850237677423657660738040898921453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300352 (9, 5, some (9, 0)) (4687691617146775691549834017395442115631 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 300384 (9, 5, some (10, 0)) (49560581871956196504864118159778219211 / 100000000000000000000000000000000000000 : ℚ) .leaf) 301249 (9, 6, some (5, 1)) (460565413689632011269003466299064058651 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 301280 (9, 6, some (6, 0)) (2219985515606959728389212681471960879007 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 301281 (9, 6, some (6, 1)) (2219985515627717068725885386390208614177 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrr : KTree ℚ :=
  .node V1rrrrlrrrl 300353 (9, 5, some (9, 1)) (1171922904231567788399842643949899999903 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrlrrrr

def V1rrrrlrr : KTree ℚ :=
  .node V1rrrrlrrl 300257 (9, 5, some (6, 1)) (4546163850165958629523712894059780496389 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlrrr

def V1rrrrlr : KTree ℚ :=
  .node V1rrrrlrl 299233 (9, 4, some (6, 1)) (2339226868165293086312161195190041711303 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrlrr

def V1rrrrl : KTree ℚ :=
  .node V1rrrrll 297312 (9, 2, some (10, 0)) (8285677043157447236536730040699778988391 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlr

def V1rrrrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 301313 (9, 6, some (7, 1)) (136361169231328261249198686417217186867 / 312500000000000000000000000000000000000 : ℚ) .leaf) 301344 (9, 6, some (8, 0)) (136361169231328261249198686417217186867 / 312500000000000000000000000000000000000 : ℚ) .leaf) 301345 (9, 6, some (8, 1)) (272722338464664299094922875381956989037 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301376 (9, 6, some (9, 0)) (2219985515627717068725885386390208614177 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301377 (9, 6, some (9, 1)) (2219985515606959728389212681471960879007 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 302305 (9, 7, some (6, 1)) (2176389900660506186958914048659969339059 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 302336 (9, 7, some (7, 0)) (4252359961282368826934803311688402756057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302337 (9, 7, some (7, 1)) (4252359961282154527588017269867373417589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302368 (9, 7, some (8, 0)) (527549824150854932536148794426901227183 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 302369 (9, 7, some (8, 1)) (527549824150854932536148794426901227183 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrlll : KTree ℚ :=
  .node V1rrrrrllll 301408 (9, 6, some (10, 0)) (460565413689632011269003466299064058651 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrrlllr

def V1rrrrrllrll : KTree ℚ :=
  (.node (.node .leaf 302401 (9, 7, some (9, 1)) (4252359961282368826934803311688402756057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302432 (9, 7, some (10, 0)) (2176389900660506186958914048659969339059 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrlr : KTree ℚ :=
  (.node (.node .leaf 303392 (9, 8, some (8, 0)) (4104976068889596901615936747619748958029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303393 (9, 8, some (8, 1)) (2052488034444749775072023075230331867979 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrl : KTree ℚ :=
  .node V1rrrrrllrll 303361 (9, 8, some (7, 1)) (1040218143547859892860453539080530047383 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrrllrlr

def V1rrrrrllrrl : KTree ℚ :=
  (.node (.node .leaf 303425 (9, 8, some (9, 1)) (4104976068889596901615936747619748958029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303456 (9, 8, some (10, 0)) (1040218143547859892860453539080530047383 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrrr : KTree ℚ :=
  (.node (.node .leaf 304448 (9, 9, some (9, 0)) (498241500586169269817949409665196950261 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 304449 (9, 9, some (9, 1)) (498241500586169269817949409665196950261 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrr : KTree ℚ :=
  .node V1rrrrrllrrl 304417 (9, 9, some (8, 1)) (4009840715792076538769385496500844420899 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrllrrr

def V1rrrrrllr : KTree ℚ :=
  .node V1rrrrrllrl 303424 (9, 8, some (9, 0)) (2052488034444749775072023075230331867979 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrllrr

def V1rrrrrll : KTree ℚ :=
  .node V1rrrrrlll 302400 (9, 7, some (9, 0)) (4252359961282154527588017269867373417589 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrllr

def V1rrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 305473 (9, 10, some (9, 1)) (3887653729028207344558627895432271344323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 305504 (9, 10, some (10, 0)) (3887653729028207344558627895432271344323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327712 (10, 0, some (0, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327744 (10, 0, some (1, 0)) (8326019762696996421146223852366248614723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327776 (10, 0, some (2, 0)) (3245019108962886186675407849231699959493 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 327808 (10, 0, some (3, 0)) (5734375705247972951637600288331265404459 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327840 (10, 0, some (4, 0)) (2695203860338406656005816381257713528293 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327872 (10, 0, some (5, 0)) (5288779215741097614088017238597218386091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327904 (10, 0, some (6, 0)) (2695203860338406656005816381257713528293 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327936 (10, 0, some (7, 0)) (5734375705247972951637600288331265404459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327968 (10, 0, some (8, 0)) (3245019108962886186675407849231699959493 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 328000 (10, 0, some (9, 0)) (8326019762696996421146223852366248614723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 328032 (10, 0, some (10, 0)) (10745456117284891673718567151215897872037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 328768 (10, 1, some (1, 0)) (8285677028076305066254790950190873100117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328800 (10, 1, some (2, 0)) (6420082103512264624741517237657796555749 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328832 (10, 1, some (3, 0)) (5629929038516476001437269546517661154201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328864 (10, 1, some (4, 0)) (5240533504194762575549058721833691076077 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 328896 (10, 1, some (5, 0)) (1268454299251150755625293272718264149179 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328928 (10, 1, some (6, 0)) (1268454299251150755625293272718264149179 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 328960 (10, 1, some (7, 0)) (5240533504194762575549058721833691076077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328992 (10, 1, some (8, 0)) (5629929038516476001437269546517661154201 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 329024 (10, 1, some (9, 0)) (6420082103512264624741517237657796555749 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrrrl : KTree ℚ :=
  .node V1rrrrrll 304480 (9, 9, some (10, 0)) (4009840715792076538769385496500844420899 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlr

def V1rrrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 329824 (10, 2, some (2, 0)) (795415116393756766324372202244354042037 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 329856 (10, 2, some (3, 0)) (55468820445289157413457908861889273497 / 100000000000000000000000000000000000000 : ℚ) .leaf) 329888 (10, 2, some (4, 0)) (204976914891734993813281612277733007993 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329920 (10, 2, some (5, 0)) (307058696152255568580397267858704739271 / 625000000000000000000000000000000000000 : ℚ) .leaf) 329952 (10, 2, some (6, 0)) (4848047614629564637341223925728571533327 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 329984 (10, 2, some (7, 0)) (307058696152255568580397267858704739271 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330016 (10, 2, some (8, 0)) (204976914891734993813281612277733007993 / 400000000000000000000000000000000000000 : ℚ) .leaf) 330048 (10, 2, some (9, 0)) (55468820445289157413457908861889273497 / 100000000000000000000000000000000000000 : ℚ) .leaf) 330080 (10, 2, some (10, 0)) (795415116393756766324372202244354042037 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330880 (10, 3, some (3, 0)) (684906177740909587479365009816573894641 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 330912 (10, 3, some (4, 0)) (314484961634472509587537223684193846449 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330976 (10, 3, some (6, 0)) (2339226868165293086312161195190041711303 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 331008 (10, 3, some (7, 0)) (2339226868165293086312161195190041711303 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 331040 (10, 3, some (8, 0)) (478784120313410828712546581999476872381 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331072 (10, 3, some (9, 0)) (314484961634472509587537223684193846449 / 625000000000000000000000000000000000000 : ℚ) .leaf) 331104 (10, 3, some (10, 0)) (684906177740909587479365009816573894641 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 331936 (10, 4, some (4, 0)) (4956058186665034190742425143378326947119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331968 (10, 4, some (5, 0)) (937538323435439699047585328906985245033 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 332000 (10, 4, some (6, 0)) (909232770043601578333102639363755849193 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 332032 (10, 4, some (7, 0)) (2250879249686996162293997964398406874361 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 332064 (10, 4, some (8, 0)) (909232770043601578333102639363755849193 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrl : KTree ℚ :=
  .node V1rrrrrrll 330944 (10, 3, some (5, 0)) (478784120313410828712546581999476872381 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrrrlr

def V1rrrrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 332128 (10, 4, some (10, 0)) (4956058186665034190742425143378326947119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332992 (10, 5, some (5, 0)) (4605654136751889730552126454142798509347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333024 (10, 5, some (6, 0)) (2219985515648730128011339393529633563459 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333056 (10, 5, some (7, 0)) (136361169231328261249198686417217186867 / 312500000000000000000000000000000000000 : ℚ) .leaf) 333088 (10, 5, some (8, 0)) (136361169231328261249198686417217186867 / 312500000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 333152 (10, 5, some (10, 0)) (4605654136751889730552126454142798509347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334048 (10, 6, some (6, 0)) (2176389900647787616962869161429690686289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 334080 (10, 6, some (7, 0)) (4252359961299764035605744672301022701891 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334112 (10, 6, some (8, 0)) (4220398593191304213761192913757549196533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334144 (10, 6, some (9, 0)) (4252359961299764035605744672301022701891 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrll 333120 (10, 5, some (9, 0)) (2219985515648730128011339393529633563459 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrrlr

def V1rrrrrrrrll : KTree ℚ :=
  (.node (.node .leaf 335104 (10, 7, some (7, 0)) (208043628709578145889857135372866442977 / 500000000000000000000000000000000000000 : ℚ) .leaf) 335136 (10, 7, some (8, 0)) (2052488034444749775072023075230331867979 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrlr : KTree ℚ :=
  (.node (.node .leaf 335200 (10, 7, some (10, 0)) (208043628709578145889857135372866442977 / 500000000000000000000000000000000000000 : ℚ) .leaf) 336160 (10, 8, some (8, 0)) (250615044737008085592929139312701525221 / 625000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrrll 335168 (10, 7, some (9, 0)) (2052488034444749775072023075230331867979 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrlr

def V1rrrrrrrrrl : KTree ℚ :=
  (.node (.node .leaf 336224 (10, 8, some (10, 0)) (250615044737008085592929139312701525221 / 625000000000000000000000000000000000000 : ℚ) .leaf) 337216 (10, 9, some (9, 0)) (3887653729028207344558627895432271344323 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrrr : KTree ℚ :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (3786635404454865181752303987422161364803 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrr : KTree ℚ :=
  .node V1rrrrrrrrrl 337248 (10, 9, some (10, 0)) (3887653729028207344558627895432271344323 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrrr

def V1rrrrrrrr : KTree ℚ :=
  .node V1rrrrrrrrl 336192 (10, 8, some (9, 0)) (249120750293081680900070326216857439411 / 625000000000000000000000000000000000000 : ℚ) V1rrrrrrrrr

def V1rrrrrrr : KTree ℚ :=
  .node V1rrrrrrrl 334176 (10, 6, some (10, 0)) (2176389900647787616962869161429690686289 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrrr

def V1rrrrrr : KTree ℚ :=
  .node V1rrrrrrl 332096 (10, 4, some (9, 0)) (937538323435439699047585328906985245033 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrrrr

def V1rrrrr : KTree ℚ :=
  .node V1rrrrrl 329056 (10, 1, some (10, 0)) (8285677028076305066254790950190873100117 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrr

def V1rrrr : KTree ℚ :=
  .node V1rrrrl 301312 (9, 6, some (7, 0)) (272722338464664299094922875381956989037 / 625000000000000000000000000000000000000 : ℚ) V1rrrrr

def V1rrr : KTree ℚ :=
  .node V1rrrl 295104 (9, 0, some (5, 0)) (2795778783356439342487190785783945271597 / 5000000000000000000000000000000000000000 : ℚ) V1rrrr

def V1rr : KTree ℚ :=
  .node V1rrl 262337 (8, 0, some (5, 1)) (189141483887015747763394715861031160951 / 312500000000000000000000000000000000000 : ℚ) V1rrr

def V1r : KTree ℚ :=
  .node V1rl 200994 (6, 4, some (8, 2)) (324501910996899656131946427218455833559 / 500000000000000000000000000000000000000 : ℚ) V1rr

def V1 : KTree ℚ :=
  .node V1l 134210 (4, 3, some (1, 2)) (8522639440184857566698133540688328697767 / 10000000000000000000000000000000000000000 : ℚ) V1r


end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r2V2.lean <==
/-
A36W.TGCert3R10_10_10_l1_r2V2 (namespace A36W.TGCert3.R10_10_10_l1_r2): the level-2 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R10_10_10_l1_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V2 : KTree ℚ :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (10000000000009772671469030475321419654841 / 10000000000000000000000000000000000000000 : ℚ) .leaf)


end A36W.TGCert3.R10_10_10_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3 (namespace A36W.TGCert3.R10_10_10_l1_r3): the adaptive certificate for (n_A, n_B, k) = (10, 10, 10), λ = 1, r = 3:
lower end K4(a) at c = 1/q̂ with the chunked Bellman bound (`Fstar_ge_of_tree`); upper end K4(c) at the owner's hull point of 63 count table(s) (`Fstar_le_of_vals`).  Every statement holds for every
`A : Finset (Fin 20)` with `#A = 10`.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3B00
import A36W.TGCert3R10_10_10_l1_r3B01
import A36W.TGCert3R10_10_10_l1_r3B02
import A36W.TGCert3R10_10_10_l1_r3B03
import A36W.TGCert3R10_10_10_l1_r3B04
import A36W.TGCert3R10_10_10_l1_r3B05
import A36W.TGCert3R10_10_10_l1_r3B06
import A36W.TGCert3R10_10_10_l1_r3B07
import A36W.TGCert3R10_10_10_l1_r3B08
import A36W.TGCert3R10_10_10_l1_r3B09
import A36W.TGCert3R10_10_10_l1_r3B10
import A36W.TGCert3R10_10_10_l1_r3B11
import A36W.TGCert3R10_10_10_l1_r3B12
import A36W.TGCert3R10_10_10_l1_r3B13
import A36W.TGCert3R10_10_10_l1_r3B14
import A36W.TGCert3R10_10_10_l1_r3B15
import A36W.TGCert3R10_10_10_l1_r3B16
import A36W.TGCert3R10_10_10_l1_r3B17
import A36W.TGCert3R10_10_10_l1_r3B18
import A36W.TGCert3R10_10_10_l1_r3B19
import A36W.TGCert3R10_10_10_l1_r3B20
import A36W.TGCert3R10_10_10_l1_r3B21
import A36W.TGCert3R10_10_10_l1_r3B22
import A36W.TGCert3R10_10_10_l1_r3B23
import A36W.TGCert3R10_10_10_l1_r3B24
import A36W.TGCert3R10_10_10_l1_r3B25
import A36W.TGCert3R10_10_10_l1_r3B26
import A36W.TGCert3R10_10_10_l1_r3B27
import A36W.TGCert3R10_10_10_l1_r3B28
import A36W.TGCert3R10_10_10_l1_r3B29
import A36W.TGCert3R10_10_10_l1_r3B30
import A36W.TGCert3R10_10_10_l1_r3B31
import A36W.TGCert3R10_10_10_l1_r3B32
import A36W.TGCert3R10_10_10_l1_r3B33
import A36W.TGCert3R10_10_10_l1_r3B34
import A36W.TGCert3R10_10_10_l1_r3B35
import A36W.TGCert3R10_10_10_l1_r3B36
import A36W.TGCert3R10_10_10_l1_r3B37
import A36W.TGCert3R10_10_10_l1_r3B38
import A36W.TGCert3R10_10_10_l1_r3B39
import A36W.TGCert3R10_10_10_l1_r3B40
import A36W.TGCert3R10_10_10_l1_r3B41
import A36W.TGCert3R10_10_10_l1_r3Q00
import A36W.TGCert3R10_10_10_l1_r3Q01
import A36W.TGCert3R10_10_10_l1_r3Q02
import A36W.TGCert3R10_10_10_l1_r3Q03
import A36W.TGCert3R10_10_10_l1_r3Q04
import A36W.TGCert3R10_10_10_l1_r3Q05
import A36W.TGCert3R10_10_10_l1_r3Q06
import A36W.TGCert3R10_10_10_l1_r3Q07
import A36W.TGCert3R10_10_10_l1_r3Q08
import A36W.TGCert3R10_10_10_l1_r3Q09
import A36W.TGCert3R10_10_10_l1_r3Q10
import A36W.TGCert3R10_10_10_l1_r3Q11
import A36W.TGCert3R10_10_10_l1_r3Q12
import A36W.TGCert3R10_10_10_l1_r3Q13
import A36W.TGCert3R10_10_10_l1_r3Q14
import A36W.TGCert3R10_10_10_l1_r3Q15
import A36W.TGCert3R10_10_10_l1_r3Q16
import A36W.TGCert3R10_10_10_l1_r3Q17
import A36W.TGCert3R10_10_10_l1_r3Q18
import A36W.TGCert3R10_10_10_l1_r3Q19
import A36W.TGCert3R10_10_10_l1_r3Q20

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1llrl_ok : V1llrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrll_ok V1llrl_e V1llrlr_ok

theorem V1llrrl_ok : V1llrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrll_ok V1llrrl_e V1llrrlr_ok

theorem V1llrr_ok : V1llrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrl_ok V1llrr_e V1llrrr_ok

theorem V1llr_ok : V1llr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrl_ok V1llr_e V1llrr_ok

theorem V1ll_ok : V1ll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lll_ok V1ll_e V1llr_ok

theorem V1lrllr_ok : V1lrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrllrl_ok V1lrllr_e V1lrllrr_ok

theorem V1lrll_ok : V1lrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlll_ok V1lrll_e V1lrllr_ok

theorem V1lrlrll_ok : V1lrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrlll_ok V1lrlrll_e V1lrlrllr_ok

theorem V1lrlrl_ok : V1lrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrll_ok V1lrlrl_e V1lrlrlr_ok

theorem V1lrlr_ok : V1lrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrl_ok V1lrlr_e V1lrlrr_ok

theorem V1lrl_ok : V1lrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrll_ok V1lrl_e V1lrlr_ok

theorem V1lrrll_ok : V1lrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlll_ok V1lrrll_e V1lrrllr_ok

theorem V1lrrlrl_ok : V1lrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrll_ok V1lrrlrl_e V1lrrlrlr_ok

theorem V1lrrlrr_ok : V1lrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrrl_ok V1lrrlrr_e V1lrrlrrr_ok

theorem V1lrrlr_ok : V1lrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrl_ok V1lrrlr_e V1lrrlrr_ok

theorem V1lrrl_ok : V1lrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrll_ok V1lrrl_e V1lrrlr_ok

theorem V1lrrrllr_ok : V1lrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrllrl_ok V1lrrrllr_e V1lrrrllrr_ok

theorem V1lrrrll_ok : V1lrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlll_ok V1lrrrll_e V1lrrrllr_ok

theorem V1lrrrl_ok : V1lrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrll_ok V1lrrrl_e V1lrrrlr_ok

theorem V1lrrr_ok : V1lrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrl_ok V1lrrr_e V1lrrrr_ok

theorem V1lrr_ok : V1lrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrl_ok V1lrr_e V1lrrr_ok

theorem V1lr_ok : V1lr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrl_ok V1lr_e V1lrr_ok

theorem V1l_ok : V1l.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1ll_ok V1l_e V1lr_ok

theorem V1rllllr_ok : V1rllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllllrl_ok V1rllllr_e V1rllllrr_ok

theorem V1rllll_ok : V1rllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllll_ok V1rllll_e V1rllllr_ok

theorem V1rlllrl_ok : V1rlllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrll_ok V1rlllrl_e V1rlllrlr_ok

theorem V1rlllrrr_ok : V1rlllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrrl_ok V1rlllrrr_e V1rlllrrrr_ok

theorem V1rlllrr_ok : V1rlllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrl_ok V1rlllrr_e V1rlllrrr_ok

theorem V1rlllr_ok : V1rlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrl_ok V1rlllr_e V1rlllrr_ok

theorem V1rlll_ok : V1rlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllll_ok V1rlll_e V1rlllr_ok

theorem V1rllrlll_ok : V1rllrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllll_ok V1rllrlll_e V1rllrlllr_ok

theorem V1rllrllr_ok : V1rllrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrl_ok V1rllrllr_e V1rllrllrr_ok

theorem V1rllrll_ok : V1rllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlll_ok V1rllrll_e V1rllrllr_ok

theorem V1rllrl_ok : V1rllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrll_ok V1rllrl_e V1rllrlr_ok

theorem V1rllrr_ok : V1rllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrrl_ok V1rllrr_e V1rllrrr_ok

theorem V1rllr_ok : V1rllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrl_ok V1rllr_e V1rllrr_ok

theorem V1rll_ok : V1rll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlll_ok V1rll_e V1rllr_ok

theorem V1rlrlll_ok : V1rlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllll_ok V1rlrlll_e V1rlrlllr_ok

theorem V1rlrllr_ok : V1rlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrl_ok V1rlrllr_e V1rlrllrr_ok

theorem V1rlrll_ok : V1rlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlll_ok V1rlrll_e V1rlrllr_ok

theorem V1rlrlrll_ok : V1rlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlll_ok V1rlrlrll_e V1rlrlrllr_ok

theorem V1rlrlrlr_ok : V1rlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrl_ok V1rlrlrlr_e V1rlrlrlrr_ok

theorem V1rlrlrl_ok : V1rlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrll_ok V1rlrlrl_e V1rlrlrlr_ok

theorem V1rlrlrrl_ok : V1rlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrll_ok V1rlrlrrl_e V1rlrlrrlr_ok

theorem V1rlrlrrrl_ok : V1rlrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrll_ok V1rlrlrrrl_e V1rlrlrrrlr_ok

theorem V1rlrlrrrr_ok : V1rlrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrrl_ok V1rlrlrrrr_e V1rlrlrrrrr_ok

theorem V1rlrlrrr_ok : V1rlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrl_ok V1rlrlrrr_e V1rlrlrrrr_ok

theorem V1rlrlrr_ok : V1rlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrl_ok V1rlrlrr_e V1rlrlrrr_ok

theorem V1rlrlr_ok : V1rlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrl_ok V1rlrlr_e V1rlrlrr_ok

theorem V1rlrl_ok : V1rlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrll_ok V1rlrl_e V1rlrlr_ok

theorem V1rlrrrl_ok : V1rlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrll_ok V1rlrrrl_e V1rlrrrlr_ok

theorem V1rlrrrr_ok : V1rlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrl_ok V1rlrrrr_e V1rlrrrrr_ok

theorem V1rlrrr_ok : V1rlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrl_ok V1rlrrr_e V1rlrrrr_ok

theorem V1rlrr_ok : V1rlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrl_ok V1rlrr_e V1rlrrr_ok

theorem V1rlr_ok : V1rlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrl_ok V1rlr_e V1rlrr_ok

theorem V1rl_ok : V1rl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rll_ok V1rl_e V1rlr_ok

theorem V1rrlllll_ok : V1rrlllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllll_ok V1rrlllll_e V1rrlllllr_ok

theorem V1rrllllr_ok : V1rrllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrl_ok V1rrllllr_e V1rrllllrr_ok

theorem V1rrllll_ok : V1rrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllll_ok V1rrllll_e V1rrllllr_ok

theorem V1rrlllrlr_ok : V1rrlllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrlrl_ok V1rrlllrlr_e V1rrlllrlrr_ok

theorem V1rrlllrl_ok : V1rrlllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrll_ok V1rrlllrl_e V1rrlllrlr_ok

theorem V1rrlllrrl_ok : V1rrlllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrrll_ok V1rrlllrrl_e V1rrlllrrlr_ok

theorem V1rrlllrrr_ok : V1rrlllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrrrl_ok V1rrlllrrr_e V1rrlllrrrr_ok

theorem V1rrlllrr_ok : V1rrlllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrrl_ok V1rrlllrr_e V1rrlllrrr_ok

theorem V1rrlllr_ok : V1rrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrl_ok V1rrlllr_e V1rrlllrr_ok

theorem V1rrlll_ok : V1rrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllll_ok V1rrlll_e V1rrlllr_ok

theorem V1rrllrlll_ok : V1rrllrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrllll_ok V1rrllrlll_e V1rrllrlllr_ok

theorem V1rrllrll_ok : V1rrllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrlll_ok V1rrllrll_e V1rrllrllr_ok

theorem V1rrllrl_ok : V1rrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrll_ok V1rrllrl_e V1rrllrlr_ok

theorem V1rrllr_ok : V1rrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrl_ok V1rrllr_e V1rrllrr_ok

theorem V1rrll_ok : V1rrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlll_ok V1rrll_e V1rrllr_ok

theorem V1rrlrll_ok : V1rrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlll_ok V1rrlrll_e V1rrlrllr_ok

theorem V1rrlrlrl_ok : V1rrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrll_ok V1rrlrlrl_e V1rrlrlrlr_ok

theorem V1rrlrlrr_ok : V1rrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrl_ok V1rrlrlrr_e V1rrlrlrrr_ok

theorem V1rrlrlr_ok : V1rrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrl_ok V1rrlrlr_e V1rrlrlrr_ok

theorem V1rrlrl_ok : V1rrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrll_ok V1rrlrl_e V1rrlrlr_ok

theorem V1rrlrrllr_ok : V1rrlrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrllrl_ok V1rrlrrllr_e V1rrlrrllrr_ok

theorem V1rrlrrll_ok : V1rrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrlll_ok V1rrlrrll_e V1rrlrrllr_ok

theorem V1rrlrrlrl_ok : V1rrlrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrlrll_ok V1rrlrrlrl_e V1rrlrrlrlr_ok

theorem V1rrlrrlrr_ok : V1rrlrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrlrrl_ok V1rrlrrlrr_e V1rrlrrlrrr_ok

theorem V1rrlrrlr_ok : V1rrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrlrl_ok V1rrlrrlr_e V1rrlrrlrr_ok

theorem V1rrlrrl_ok : V1rrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrll_ok V1rrlrrl_e V1rrlrrlr_ok

theorem V1rrlrrrll_ok : V1rrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrlll_ok V1rrlrrrll_e V1rrlrrrllr_ok

theorem V1rrlrrrlr_ok : V1rrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrlrl_ok V1rrlrrrlr_e V1rrlrrrlrr_ok

theorem V1rrlrrrl_ok : V1rrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrll_ok V1rrlrrrl_e V1rrlrrrlr_ok

theorem V1rrlrrrrll_ok : V1rrlrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrlll_ok V1rrlrrrrll_e V1rrlrrrrllr_ok

theorem V1rrlrrrrl_ok : V1rrlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrll_ok V1rrlrrrrl_e V1rrlrrrrlr_ok

theorem V1rrlrrrr_ok : V1rrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrl_ok V1rrlrrrr_e V1rrlrrrrr_ok

theorem V1rrlrrr_ok : V1rrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrl_ok V1rrlrrr_e V1rrlrrrr_ok

theorem V1rrlrr_ok : V1rrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrl_ok V1rrlrr_e V1rrlrrr_ok

theorem V1rrlr_ok : V1rrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrl_ok V1rrlr_e V1rrlrr_ok

theorem V1rrl_ok : V1rrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrll_ok V1rrl_e V1rrlr_ok

theorem V1rrrllrr_ok : V1rrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrl_ok V1rrrllrr_e V1rrrllrrr_ok

theorem V1rrrllr_ok : V1rrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrl_ok V1rrrllr_e V1rrrllrr_ok

theorem V1rrrll_ok : V1rrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlll_ok V1rrrll_e V1rrrllr_ok

theorem V1rrrlrll_ok : V1rrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrlll_ok V1rrrlrll_e V1rrrlrllr_ok

theorem V1rrrlrlrl_ok : V1rrrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrlrll_ok V1rrrlrlrl_e V1rrrlrlrlr_ok

theorem V1rrrlrlrr_ok : V1rrrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrlrrl_ok V1rrrlrlrr_e V1rrrlrlrrr_ok

theorem V1rrrlrlr_ok : V1rrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrlrl_ok V1rrrlrlr_e V1rrrlrlrr_ok

theorem V1rrrlrl_ok : V1rrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrll_ok V1rrrlrl_e V1rrrlrlr_ok

theorem V1rrrlrrll_ok : V1rrrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrlll_ok V1rrrlrrll_e V1rrrlrrllr_ok

theorem V1rrrlrrlr_ok : V1rrrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrlrl_ok V1rrrlrrlr_e V1rrrlrrlrr_ok

theorem V1rrrlrrl_ok : V1rrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrll_ok V1rrrlrrl_e V1rrrlrrlr_ok

theorem V1rrrlrrrll_ok : V1rrrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrlll_ok V1rrrlrrrll_e V1rrrlrrrllr_ok

theorem V1rrrlrrrlr_ok : V1rrrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrlrl_ok V1rrrlrrrlr_e V1rrrlrrrlrr_ok

theorem V1rrrlrrrl_ok : V1rrrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrll_ok V1rrrlrrrl_e V1rrrlrrrlr_ok

theorem V1rrrlrrr_ok : V1rrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrl_ok V1rrrlrrr_e V1rrrlrrrr_ok

theorem V1rrrlrr_ok : V1rrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrl_ok V1rrrlrr_e V1rrrlrrr_ok

theorem V1rrrlr_ok : V1rrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrl_ok V1rrrlr_e V1rrrlrr_ok

theorem V1rrrl_ok : V1rrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrll_ok V1rrrl_e V1rrrlr_ok

theorem V1rrrrlrl_ok : V1rrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrll_ok V1rrrrlrl_e V1rrrrlrlr_ok

theorem V1rrrrlrrl_ok : V1rrrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrll_ok V1rrrrlrrl_e V1rrrrlrrlr_ok

theorem V1rrrrlrrr_ok : V1rrrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrrl_ok V1rrrrlrrr_e V1rrrrlrrrr_ok

theorem V1rrrrlrr_ok : V1rrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrl_ok V1rrrrlrr_e V1rrrrlrrr_ok

theorem V1rrrrlr_ok : V1rrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrl_ok V1rrrrlr_e V1rrrrlrr_ok

theorem V1rrrrl_ok : V1rrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrll_ok V1rrrrl_e V1rrrrlr_ok

theorem V1rrrrrlll_ok : V1rrrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllll_ok V1rrrrrlll_e V1rrrrrlllr_ok

theorem V1rrrrrllrl_ok : V1rrrrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrll_ok V1rrrrrllrl_e V1rrrrrllrlr_ok

theorem V1rrrrrllrr_ok : V1rrrrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrrl_ok V1rrrrrllrr_e V1rrrrrllrrr_ok

theorem V1rrrrrllr_ok : V1rrrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrl_ok V1rrrrrllr_e V1rrrrrllrr_ok

theorem V1rrrrrll_ok : V1rrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlll_ok V1rrrrrll_e V1rrrrrllr_ok

theorem V1rrrrrl_ok : V1rrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrll_ok V1rrrrrl_e V1rrrrrlr_ok

theorem V1rrrrrrl_ok : V1rrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrll_ok V1rrrrrrl_e V1rrrrrrlr_ok

theorem V1rrrrrrrl_ok : V1rrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrll_ok V1rrrrrrrl_e V1rrrrrrrlr_ok

theorem V1rrrrrrrrl_ok : V1rrrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrll_ok V1rrrrrrrrl_e V1rrrrrrrrlr_ok

theorem V1rrrrrrrrr_ok : V1rrrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrl_ok V1rrrrrrrrr_e V1rrrrrrrrrr_ok

theorem V1rrrrrrrr_ok : V1rrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrl_ok V1rrrrrrrr_e V1rrrrrrrrr_ok

theorem V1rrrrrrr_ok : V1rrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrl_ok V1rrrrrrr_e V1rrrrrrrr_ok

theorem V1rrrrrr_ok : V1rrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrl_ok V1rrrrrr_e V1rrrrrrr_ok

theorem V1rrrrr_ok : V1rrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrl_ok V1rrrrr_e V1rrrrrr_ok

theorem V1rrrr_ok : V1rrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrl_ok V1rrrr_e V1rrrrr_ok

theorem V1rrr_ok : V1rrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrl_ok V1rrr_e V1rrrr_ok

theorem V1rr_ok : V1rr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok V1rr_e V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok V1r_e V1rr_ok

theorem V1_ok : V1.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok V1_e V1r_ok

theorem V2llrl_ok : V2llrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrll_ok V2llrl_e V2llrlr_ok

theorem V2llrrl_ok : V2llrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrrll_ok V2llrrl_e V2llrrlr_ok

theorem V2llrr_ok : V2llrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrrl_ok V2llrr_e V2llrrr_ok

theorem V2llr_ok : V2llr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrl_ok V2llr_e V2llrr_ok

theorem V2ll_ok : V2ll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lll_ok V2ll_e V2llr_ok

theorem V2lrllr_ok : V2lrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrllrl_ok V2lrllr_e V2lrllrr_ok

theorem V2lrll_ok : V2lrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlll_ok V2lrll_e V2lrllr_ok

theorem V2lrlrll_ok : V2lrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrlll_ok V2lrlrll_e V2lrlrllr_ok

theorem V2lrlrl_ok : V2lrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrll_ok V2lrlrl_e V2lrlrlr_ok

theorem V2lrlr_ok : V2lrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrl_ok V2lrlr_e V2lrlrr_ok

theorem V2lrl_ok : V2lrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrll_ok V2lrl_e V2lrlr_ok

theorem V2lrrll_ok : V2lrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlll_ok V2lrrll_e V2lrrllr_ok

theorem V2lrrlrl_ok : V2lrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlrll_ok V2lrrlrl_e V2lrrlrlr_ok

theorem V2lrrlrr_ok : V2lrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlrrl_ok V2lrrlrr_e V2lrrlrrr_ok

theorem V2lrrlr_ok : V2lrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlrl_ok V2lrrlr_e V2lrrlrr_ok

theorem V2lrrl_ok : V2lrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrll_ok V2lrrl_e V2lrrlr_ok

theorem V2lrrrllr_ok : V2lrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrllrl_ok V2lrrrllr_e V2lrrrllrr_ok

theorem V2lrrrll_ok : V2lrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlll_ok V2lrrrll_e V2lrrrllr_ok

theorem V2lrrrl_ok : V2lrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrll_ok V2lrrrl_e V2lrrrlr_ok

theorem V2lrrr_ok : V2lrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrl_ok V2lrrr_e V2lrrrr_ok

theorem V2lrr_ok : V2lrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrl_ok V2lrr_e V2lrrr_ok

theorem V2lr_ok : V2lr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrl_ok V2lr_e V2lrr_ok

theorem V2l_ok : V2l.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2ll_ok V2l_e V2lr_ok

theorem V2rllllr_ok : V2rllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllllrl_ok V2rllllr_e V2rllllrr_ok

theorem V2rllll_ok : V2rllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllll_ok V2rllll_e V2rllllr_ok

theorem V2rlllrl_ok : V2rlllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrll_ok V2rlllrl_e V2rlllrlr_ok

theorem V2rlllrrr_ok : V2rlllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrrl_ok V2rlllrrr_e V2rlllrrrr_ok

theorem V2rlllrr_ok : V2rlllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrl_ok V2rlllrr_e V2rlllrrr_ok

theorem V2rlllr_ok : V2rlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrl_ok V2rlllr_e V2rlllrr_ok

theorem V2rlll_ok : V2rlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllll_ok V2rlll_e V2rlllr_ok

theorem V2rllrlll_ok : V2rllrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrllll_ok V2rllrlll_e V2rllrlllr_ok

theorem V2rllrllr_ok : V2rllrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrllrl_ok V2rllrllr_e V2rllrllrr_ok

theorem V2rllrll_ok : V2rllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlll_ok V2rllrll_e V2rllrllr_ok

theorem V2rllrl_ok : V2rllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrll_ok V2rllrl_e V2rllrlr_ok

theorem V2rllrr_ok : V2rllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrrl_ok V2rllrr_e V2rllrrr_ok

theorem V2rllr_ok : V2rllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrl_ok V2rllr_e V2rllrr_ok

theorem V2rll_ok : V2rll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlll_ok V2rll_e V2rllr_ok

theorem V2rlrlll_ok : V2rlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllll_ok V2rlrlll_e V2rlrlllr_ok

theorem V2rlrllr_ok : V2rlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllrl_ok V2rlrllr_e V2rlrllrr_ok

theorem V2rlrll_ok : V2rlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlll_ok V2rlrll_e V2rlrllr_ok

theorem V2rlrlrll_ok : V2rlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlll_ok V2rlrlrll_e V2rlrlrllr_ok

theorem V2rlrlrlr_ok : V2rlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlrl_ok V2rlrlrlr_e V2rlrlrlrr_ok

theorem V2rlrlrl_ok : V2rlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrll_ok V2rlrlrl_e V2rlrlrlr_ok

theorem V2rlrlrrl_ok : V2rlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrll_ok V2rlrlrrl_e V2rlrlrrlr_ok

theorem V2rlrlrrrl_ok : V2rlrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrll_ok V2rlrlrrrl_e V2rlrlrrrlr_ok

theorem V2rlrlrrrr_ok : V2rlrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrrl_ok V2rlrlrrrr_e V2rlrlrrrrr_ok

theorem V2rlrlrrr_ok : V2rlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrl_ok V2rlrlrrr_e V2rlrlrrrr_ok

theorem V2rlrlrr_ok : V2rlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrl_ok V2rlrlrr_e V2rlrlrrr_ok

theorem V2rlrlr_ok : V2rlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrl_ok V2rlrlr_e V2rlrlrr_ok

theorem V2rlrl_ok : V2rlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrll_ok V2rlrl_e V2rlrlr_ok

theorem V2rlrrrl_ok : V2rlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrll_ok V2rlrrrl_e V2rlrrrlr_ok

theorem V2rlrrrr_ok : V2rlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrl_ok V2rlrrrr_e V2rlrrrrr_ok

theorem V2rlrrr_ok : V2rlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrl_ok V2rlrrr_e V2rlrrrr_ok

theorem V2rlrr_ok : V2rlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrl_ok V2rlrr_e V2rlrrr_ok

theorem V2rlr_ok : V2rlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrl_ok V2rlr_e V2rlrr_ok

theorem V2rl_ok : V2rl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rll_ok V2rl_e V2rlr_ok

theorem V2rrlllll_ok : V2rrlllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllll_ok V2rrlllll_e V2rrlllllr_ok

theorem V2rrllllr_ok : V2rrllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrl_ok V2rrllllr_e V2rrllllrr_ok

theorem V2rrllll_ok : V2rrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllll_ok V2rrllll_e V2rrllllr_ok

theorem V2rrlllrlr_ok : V2rrlllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrlrl_ok V2rrlllrlr_e V2rrlllrlrr_ok

theorem V2rrlllrl_ok : V2rrlllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrll_ok V2rrlllrl_e V2rrlllrlr_ok

theorem V2rrlllrrl_ok : V2rrlllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrrll_ok V2rrlllrrl_e V2rrlllrrlr_ok

theorem V2rrlllrrr_ok : V2rrlllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrrrl_ok V2rrlllrrr_e V2rrlllrrrr_ok

theorem V2rrlllrr_ok : V2rrlllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrrl_ok V2rrlllrr_e V2rrlllrrr_ok

theorem V2rrlllr_ok : V2rrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrl_ok V2rrlllr_e V2rrlllrr_ok

theorem V2rrlll_ok : V2rrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllll_ok V2rrlll_e V2rrlllr_ok

theorem V2rrllrlll_ok : V2rrllrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrllll_ok V2rrllrlll_e V2rrllrlllr_ok

theorem V2rrllrll_ok : V2rrllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrlll_ok V2rrllrll_e V2rrllrllr_ok

theorem V2rrllrl_ok : V2rrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrll_ok V2rrllrl_e V2rrllrlr_ok

theorem V2rrllr_ok : V2rrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrl_ok V2rrllr_e V2rrllrr_ok

theorem V2rrll_ok : V2rrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlll_ok V2rrll_e V2rrllr_ok

theorem V2rrlrll_ok : V2rrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlll_ok V2rrlrll_e V2rrlrllr_ok

theorem V2rrlrlrl_ok : V2rrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrll_ok V2rrlrlrl_e V2rrlrlrlr_ok

theorem V2rrlrlrr_ok : V2rrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrl_ok V2rrlrlrr_e V2rrlrlrrr_ok

theorem V2rrlrlr_ok : V2rrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrl_ok V2rrlrlr_e V2rrlrlrr_ok

theorem V2rrlrl_ok : V2rrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrll_ok V2rrlrl_e V2rrlrlr_ok

theorem V2rrlrrllr_ok : V2rrlrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrllrl_ok V2rrlrrllr_e V2rrlrrllrr_ok

theorem V2rrlrrll_ok : V2rrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrlll_ok V2rrlrrll_e V2rrlrrllr_ok

theorem V2rrlrrlrl_ok : V2rrlrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrlrll_ok V2rrlrrlrl_e V2rrlrrlrlr_ok

theorem V2rrlrrlrr_ok : V2rrlrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrlrrl_ok V2rrlrrlrr_e V2rrlrrlrrr_ok

theorem V2rrlrrlr_ok : V2rrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrlrl_ok V2rrlrrlr_e V2rrlrrlrr_ok

theorem V2rrlrrl_ok : V2rrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrll_ok V2rrlrrl_e V2rrlrrlr_ok

theorem V2rrlrrrll_ok : V2rrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrlll_ok V2rrlrrrll_e V2rrlrrrllr_ok

theorem V2rrlrrrlr_ok : V2rrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrlrl_ok V2rrlrrrlr_e V2rrlrrrlrr_ok

theorem V2rrlrrrl_ok : V2rrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrll_ok V2rrlrrrl_e V2rrlrrrlr_ok

theorem V2rrlrrrrll_ok : V2rrlrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrrlll_ok V2rrlrrrrll_e V2rrlrrrrllr_ok

theorem V2rrlrrrrl_ok : V2rrlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrrll_ok V2rrlrrrrl_e V2rrlrrrrlr_ok

theorem V2rrlrrrr_ok : V2rrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrrl_ok V2rrlrrrr_e V2rrlrrrrr_ok

theorem V2rrlrrr_ok : V2rrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrl_ok V2rrlrrr_e V2rrlrrrr_ok

theorem V2rrlrr_ok : V2rrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrl_ok V2rrlrr_e V2rrlrrr_ok

theorem V2rrlr_ok : V2rrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrl_ok V2rrlr_e V2rrlrr_ok

theorem V2rrl_ok : V2rrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrll_ok V2rrl_e V2rrlr_ok

theorem V2rrrllrr_ok : V2rrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrl_ok V2rrrllrr_e V2rrrllrrr_ok

theorem V2rrrllr_ok : V2rrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrl_ok V2rrrllr_e V2rrrllrr_ok

theorem V2rrrll_ok : V2rrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlll_ok V2rrrll_e V2rrrllr_ok

theorem V2rrrlrll_ok : V2rrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrlll_ok V2rrrlrll_e V2rrrlrllr_ok

theorem V2rrrlrlrl_ok : V2rrrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrlrll_ok V2rrrlrlrl_e V2rrrlrlrlr_ok

theorem V2rrrlrlrr_ok : V2rrrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrlrrl_ok V2rrrlrlrr_e V2rrrlrlrrr_ok

theorem V2rrrlrlr_ok : V2rrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrlrl_ok V2rrrlrlr_e V2rrrlrlrr_ok

theorem V2rrrlrl_ok : V2rrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrll_ok V2rrrlrl_e V2rrrlrlr_ok

theorem V2rrrlrrll_ok : V2rrrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrlll_ok V2rrrlrrll_e V2rrrlrrllr_ok

theorem V2rrrlrrlr_ok : V2rrrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrlrl_ok V2rrrlrrlr_e V2rrrlrrlrr_ok

theorem V2rrrlrrl_ok : V2rrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrll_ok V2rrrlrrl_e V2rrrlrrlr_ok

theorem V2rrrlrrrll_ok : V2rrrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrlll_ok V2rrrlrrrll_e V2rrrlrrrllr_ok

theorem V2rrrlrrrlr_ok : V2rrrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrlrl_ok V2rrrlrrrlr_e V2rrrlrrrlrr_ok

theorem V2rrrlrrrl_ok : V2rrrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrll_ok V2rrrlrrrl_e V2rrrlrrrlr_ok

theorem V2rrrlrrr_ok : V2rrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrl_ok V2rrrlrrr_e V2rrrlrrrr_ok

theorem V2rrrlrr_ok : V2rrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrl_ok V2rrrlrr_e V2rrrlrrr_ok

theorem V2rrrlr_ok : V2rrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrl_ok V2rrrlr_e V2rrrlrr_ok

theorem V2rrrl_ok : V2rrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrll_ok V2rrrl_e V2rrrlr_ok

theorem V2rrrrlrl_ok : V2rrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrll_ok V2rrrrlrl_e V2rrrrlrlr_ok

theorem V2rrrrlrrl_ok : V2rrrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrrll_ok V2rrrrlrrl_e V2rrrrlrrlr_ok

theorem V2rrrrlrrr_ok : V2rrrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrrrl_ok V2rrrrlrrr_e V2rrrrlrrrr_ok

theorem V2rrrrlrr_ok : V2rrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrrl_ok V2rrrrlrr_e V2rrrrlrrr_ok

theorem V2rrrrlr_ok : V2rrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrl_ok V2rrrrlr_e V2rrrrlrr_ok

theorem V2rrrrl_ok : V2rrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrll_ok V2rrrrl_e V2rrrrlr_ok

theorem V2rrrrrlll_ok : V2rrrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllll_ok V2rrrrrlll_e V2rrrrrlllr_ok

theorem V2rrrrrllrl_ok : V2rrrrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllrll_ok V2rrrrrllrl_e V2rrrrrllrlr_ok

theorem V2rrrrrllrr_ok : V2rrrrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllrrl_ok V2rrrrrllrr_e V2rrrrrllrrr_ok

theorem V2rrrrrllr_ok : V2rrrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllrl_ok V2rrrrrllr_e V2rrrrrllrr_ok

theorem V2rrrrrll_ok : V2rrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlll_ok V2rrrrrll_e V2rrrrrllr_ok

theorem V2rrrrrl_ok : V2rrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrll_ok V2rrrrrl_e V2rrrrrlr_ok

theorem V2rrrrrrl_ok : V2rrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrll_ok V2rrrrrrl_e V2rrrrrrlr_ok

theorem V2rrrrrrrl_ok : V2rrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrll_ok V2rrrrrrrl_e V2rrrrrrrlr_ok

theorem V2rrrrrrrrl_ok : V2rrrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrll_ok V2rrrrrrrrl_e V2rrrrrrrrlr_ok

theorem V2rrrrrrrrr_ok : V2rrrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrrl_ok V2rrrrrrrrr_e V2rrrrrrrrrr_ok

theorem V2rrrrrrrr_ok : V2rrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrl_ok V2rrrrrrrr_e V2rrrrrrrrr_ok

theorem V2rrrrrrr_ok : V2rrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrl_ok V2rrrrrrr_e V2rrrrrrrr_ok

theorem V2rrrrrr_ok : V2rrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrl_ok V2rrrrrr_e V2rrrrrrr_ok

theorem V2rrrrr_ok : V2rrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrl_ok V2rrrrr_e V2rrrrrr_ok

theorem V2rrrr_ok : V2rrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrl_ok V2rrrr_e V2rrrrr_ok

theorem V2rrr_ok : V2rrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrl_ok V2rrr_e V2rrrr_ok

theorem V2rr_ok : V2rr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrl_ok V2rr_e V2rrr_ok

theorem V2r_ok : V2r.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rl_ok V2r_e V2rr_ok

theorem V2_ok : V2.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2l_ok V2_e V2r_ok

theorem hT : ∀ t, (T (t + 1)).All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · exact V3_ok
  · have e : T (t + 4) = .leaf := by simp only [T, show t + 4 ≠ 1 by omega, show t + 4 ≠ 2 by omega, show t + 4 ≠ 3 by omega, if_false]
    show (T (t + 4)).All _
    rw [e]; trivial

theorem hval : ∀ p ∈ ((((((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (0, 9), (0, 10)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(1, 7), (1, 8), (1, 9), (1, 10)] : List (ℕ × ℕ)))) ++ ((([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(2, 7), (2, 8), (2, 9), (2, 10)] : List (ℕ × ℕ))) ++ (([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(3, 7), (3, 8), (3, 9), (3, 10)] : List (ℕ × ℕ))))) ++ (((([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7)] : List (ℕ × ℕ)) ++ ([(4, 8), (4, 9), (4, 10)] : List (ℕ × ℕ))) ++ (([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5)] : List (ℕ × ℕ)) ++ ([(5, 6), (5, 7), (5, 8), (5, 9), (5, 10)] : List (ℕ × ℕ)))) ++ ((([(6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6), (6, 7)] : List (ℕ × ℕ)) ++ ([(6, 8), (6, 9), (6, 10)] : List (ℕ × ℕ))) ++ (([(7, 0), (7, 1), (7, 2), (7, 3), (7, 4), (7, 5), (7, 6), (7, 7)] : List (ℕ × ℕ)) ++ ([(7, 8), (7, 9), (7, 10)] : List (ℕ × ℕ)))))) ++ ((((([(8, 0), (8, 1), (8, 2), (8, 3), (8, 4), (8, 5)] : List (ℕ × ℕ)) ++ ([(8, 6), (8, 7), (8, 8), (8, 9), (8, 10)] : List (ℕ × ℕ))) ++ (([(9, 0), (9, 1), (9, 2), (9, 3), (9, 4), (9, 5)] : List (ℕ × ℕ)) ++ ([(9, 6), (9, 7), (9, 8), (9, 9), (9, 10)] : List (ℕ × ℕ)))) ++ ((([(10, 0), (10, 1), (10, 2), (10, 3), (10, 4), (10, 5)] : List (ℕ × ℕ)) ++ ([(10, 6), (10, 7), (10, 8), (10, 9), (10, 10)] : List (ℕ × ℕ))) ++ (([(11, 0), (11, 1), (11, 2), (11, 3), (11, 4), (11, 5)] : List (ℕ × ℕ)) ++ ([(11, 6), (11, 7), (11, 8), (11, 9), (11, 10)] : List (ℕ × ℕ))))) ++ (((([(12, 0), (12, 1), (12, 2), (12, 3), (12, 4), (12, 5)] : List (ℕ × ℕ)) ++ ([(12, 6), (12, 7), (12, 8), (12, 9), (12, 10)] : List (ℕ × ℕ))) ++ (([(13, 0), (13, 1), (13, 2), (13, 3), (13, 4), (13, 5)] : List (ℕ × ℕ)) ++ ([(13, 6), (13, 7), (13, 8), (13, 9), (13, 10)] : List (ℕ × ℕ)))) ++ ((([(14, 0), (14, 1), (14, 2), (14, 3), (14, 4), (14, 5), (14, 6)] : List (ℕ × ℕ)) ++ ([(14, 7), (14, 8), (14, 9), (14, 10)] : List (ℕ × ℕ))) ++ (([(15, 0), (15, 1), (15, 2), (15, 3), (15, 4), (15, 5), (15, 6)] : List (ℕ × ℕ)) ++ ([(15, 7), (15, 8), (15, 9), (15, 10)] : List (ℕ × ℕ))))))) ++ ((((([(16, 0), (16, 1), (16, 2), (16, 3), (16, 4), (16, 5), (16, 6)] : List (ℕ × ℕ)) ++ (([(16, 7), (16, 8), (16, 9), (16, 10)] : List (ℕ × ℕ)) ++ ([(17, 0), (17, 1), (17, 2), (17, 3), (17, 4), (17, 5), (17, 6)] : List (ℕ × ℕ)))) ++ ((([(17, 7), (17, 8), (17, 9), (17, 10)] : List (ℕ × ℕ)) ++ ([(18, 0), (18, 1), (18, 2), (18, 3), (18, 4), (18, 5), (18, 6)] : List (ℕ × ℕ))) ++ (([(18, 7), (18, 8), (18, 9), (18, 10)] : List (ℕ × ℕ)) ++ ([(19, 0), (19, 1), (19, 2), (19, 3), (19, 4), (19, 5), (19, 6)] : List (ℕ × ℕ))))) ++ (((([(19, 7), (19, 8), (19, 9), (19, 10)] : List (ℕ × ℕ)) ++ ([(20, 0), (20, 1), (20, 2), (20, 3), (20, 4), (20, 5), (20, 6)] : List (ℕ × ℕ))) ++ (([(20, 7), (20, 8), (20, 9), (20, 10)] : List (ℕ × ℕ)) ++ ([(21, 0), (21, 1), (21, 2), (21, 3), (21, 4), (21, 5), (21, 6)] : List (ℕ × ℕ)))) ++ ((([(21, 7), (21, 8), (21, 9), (21, 10)] : List (ℕ × ℕ)) ++ ([(22, 0), (22, 1), (22, 2), (22, 3), (22, 4), (22, 5), (22, 6)] : List (ℕ × ℕ))) ++ (([(22, 7), (22, 8), (22, 9), (22, 10)] : List (ℕ × ℕ)) ++ ([(23, 0), (23, 1), (23, 2), (23, 3), (23, 4), (23, 5), (23, 6)] : List (ℕ × ℕ)))))) ++ ((((([(23, 7), (23, 8), (23, 9), (23, 10)] : List (ℕ × ℕ)) ++ ([(24, 0), (24, 1), (24, 2), (24, 3), (24, 4), (24, 5), (24, 6)] : List (ℕ × ℕ))) ++ (([(24, 7), (24, 8), (24, 9), (24, 10)] : List (ℕ × ℕ)) ++ ([(25, 0), (25, 1), (25, 2), (25, 3), (25, 4), (25, 5), (25, 6)] : List (ℕ × ℕ)))) ++ ((([(25, 7), (25, 8), (25, 9), (25, 10)] : List (ℕ × ℕ)) ++ ([(26, 0), (26, 1), (26, 2), (26, 3), (26, 4), (26, 5), (26, 6)] : List (ℕ × ℕ))) ++ (([(26, 7), (26, 8), (26, 9), (26, 10)] : List (ℕ × ℕ)) ++ ([(27, 0), (27, 1), (27, 2), (27, 3), (27, 4), (27, 5), (27, 6)] : List (ℕ × ℕ))))) ++ (((([(27, 7), (27, 8), (27, 9), (27, 10)] : List (ℕ × ℕ)) ++ ([(28, 0), (28, 1), (28, 2), (28, 3), (28, 4), (28, 5), (28, 6)] : List (ℕ × ℕ))) ++ (([(28, 7), (28, 8), (28, 9), (28, 10)] : List (ℕ × ℕ)) ++ ([(29, 0), (29, 1), (29, 2), (29, 3), (29, 4), (29, 5), (29, 6)] : List (ℕ × ℕ)))) ++ ((([(29, 7), (29, 8), (29, 9), (29, 10)] : List (ℕ × ℕ)) ++ ([(30, 0), (30, 1), (30, 2), (30, 3), (30, 4), (30, 5), (30, 6)] : List (ℕ × ℕ))) ++ (([(30, 7), (30, 8), (30, 9), (30, 10)] : List (ℕ × ℕ)) ++ ([(31, 0), (31, 1), (31, 2), (31, 3), (31, 4), (31, 5), (31, 6)] : List (ℕ × ℕ)))))))) ++ (((((([(31, 7), (31, 8), (31, 9), (31, 10)] : List (ℕ × ℕ)) ++ (([(32, 0), (32, 1), (32, 2), (32, 3), (32, 4), (32, 5), (32, 6)] : List (ℕ × ℕ)) ++ ([(32, 7), (32, 8), (32, 9), (32, 10)] : List (ℕ × ℕ)))) ++ ((([(33, 0), (33, 1), (33, 2), (33, 3), (33, 4), (33, 5), (33, 6)] : List (ℕ × ℕ)) ++ ([(33, 7), (33, 8), (33, 9), (33, 10)] : List (ℕ × ℕ))) ++ (([(34, 0), (34, 1), (34, 2), (34, 3), (34, 4), (34, 5), (34, 6)] : List (ℕ × ℕ)) ++ ([(34, 7), (34, 8), (34, 9), (34, 10)] : List (ℕ × ℕ))))) ++ (((([(35, 0), (35, 1), (35, 2), (35, 3), (35, 4), (35, 5), (35, 6)] : List (ℕ × ℕ)) ++ ([(35, 7), (35, 8), (35, 9), (35, 10)] : List (ℕ × ℕ))) ++ (([(36, 0), (36, 1), (36, 2), (36, 3), (36, 4), (36, 5)] : List (ℕ × ℕ)) ++ ([(36, 6), (36, 7), (36, 8), (36, 9), (36, 10)] : List (ℕ × ℕ)))) ++ ((([(37, 0), (37, 1), (37, 2), (37, 3), (37, 4), (37, 5), (37, 6)] : List (ℕ × ℕ)) ++ ([(37, 7), (37, 8), (37, 9), (37, 10)] : List (ℕ × ℕ))) ++ (([(38, 0), (38, 1), (38, 2), (38, 3), (38, 4), (38, 5), (38, 6)] : List (ℕ × ℕ)) ++ ([(38, 7), (38, 8), (38, 9), (38, 10)] : List (ℕ × ℕ)))))) ++ ((((([(39, 0), (39, 1), (39, 2), (39, 3), (39, 4), (39, 5), (39, 6)] : List (ℕ × ℕ)) ++ ([(39, 7), (39, 8), (39, 9), (39, 10)] : List (ℕ × ℕ))) ++ (([(40, 0), (40, 1), (40, 2), (40, 3), (40, 4), (40, 5), (40, 6)] : List (ℕ × ℕ)) ++ ([(40, 7), (40, 8), (40, 9), (40, 10)] : List (ℕ × ℕ)))) ++ ((([(41, 0), (41, 1), (41, 2), (41, 3), (41, 4), (41, 5), (41, 6)] : List (ℕ × ℕ)) ++ ([(41, 7), (41, 8), (41, 9), (41, 10)] : List (ℕ × ℕ))) ++ (([(42, 0), (42, 1), (42, 2), (42, 3), (42, 4), (42, 5), (42, 6)] : List (ℕ × ℕ)) ++ ([(42, 7), (42, 8), (42, 9), (42, 10)] : List (ℕ × ℕ))))) ++ (((([(43, 0), (43, 1), (43, 2), (43, 3), (43, 4), (43, 5), (43, 6)] : List (ℕ × ℕ)) ++ ([(43, 7), (43, 8), (43, 9), (43, 10)] : List (ℕ × ℕ))) ++ (([(44, 0), (44, 1), (44, 2), (44, 3), (44, 4), (44, 5), (44, 6)] : List (ℕ × ℕ)) ++ ([(44, 7), (44, 8), (44, 9), (44, 10)] : List (ℕ × ℕ)))) ++ ((([(45, 0), (45, 1), (45, 2), (45, 3), (45, 4), (45, 5), (45, 6)] : List (ℕ × ℕ)) ++ ([(45, 7), (45, 8), (45, 9), (45, 10)] : List (ℕ × ℕ))) ++ (([(46, 0), (46, 1), (46, 2), (46, 3), (46, 4), (46, 5), (46, 6)] : List (ℕ × ℕ)) ++ ([(46, 7), (46, 8), (46, 9), (46, 10)] : List (ℕ × ℕ))))))) ++ (((((([(47, 0), (47, 1), (47, 2), (47, 3), (47, 4), (47, 5), (47, 6)] : List (ℕ × ℕ)) ++ ([(47, 7), (47, 8), (47, 9), (47, 10)] : List (ℕ × ℕ))) ++ (([(48, 0), (48, 1), (48, 2), (48, 3), (48, 4), (48, 5), (48, 6)] : List (ℕ × ℕ)) ++ ([(48, 7), (48, 8), (48, 9), (48, 10)] : List (ℕ × ℕ)))) ++ ((([(49, 0), (49, 1), (49, 2), (49, 3), (49, 4), (49, 5), (49, 6)] : List (ℕ × ℕ)) ++ ([(49, 7), (49, 8), (49, 9), (49, 10)] : List (ℕ × ℕ))) ++ (([(50, 0), (50, 1), (50, 2), (50, 3), (50, 4), (50, 5), (50, 6)] : List (ℕ × ℕ)) ++ ([(50, 7), (50, 8), (50, 9), (50, 10)] : List (ℕ × ℕ))))) ++ (((([(51, 0), (51, 1), (51, 2), (51, 3), (51, 4), (51, 5), (51, 6)] : List (ℕ × ℕ)) ++ ([(51, 7), (51, 8), (51, 9), (51, 10)] : List (ℕ × ℕ))) ++ (([(52, 0), (52, 1), (52, 2), (52, 3), (52, 4), (52, 5), (52, 6)] : List (ℕ × ℕ)) ++ ([(52, 7), (52, 8), (52, 9), (52, 10)] : List (ℕ × ℕ)))) ++ ((([(53, 0), (53, 1), (53, 2), (53, 3), (53, 4), (53, 5), (53, 6)] : List (ℕ × ℕ)) ++ ([(53, 7), (53, 8), (53, 9), (53, 10)] : List (ℕ × ℕ))) ++ (([(54, 0), (54, 1), (54, 2), (54, 3), (54, 4), (54, 5), (54, 6)] : List (ℕ × ℕ)) ++ ([(54, 7), (54, 8), (54, 9), (54, 10)] : List (ℕ × ℕ)))))) ++ ((((([(55, 0), (55, 1), (55, 2), (55, 3), (55, 4), (55, 5), (55, 6)] : List (ℕ × ℕ)) ++ ([(55, 7), (55, 8), (55, 9), (55, 10)] : List (ℕ × ℕ))) ++ (([(56, 0), (56, 1), (56, 2), (56, 3), (56, 4), (56, 5), (56, 6)] : List (ℕ × ℕ)) ++ ([(56, 7), (56, 8), (56, 9), (56, 10)] : List (ℕ × ℕ)))) ++ ((([(57, 0), (57, 1), (57, 2), (57, 3), (57, 4), (57, 5), (57, 6)] : List (ℕ × ℕ)) ++ ([(57, 7), (57, 8), (57, 9), (57, 10)] : List (ℕ × ℕ))) ++ (([(58, 0), (58, 1), (58, 2), (58, 3), (58, 4), (58, 5), (58, 6)] : List (ℕ × ℕ)) ++ ([(58, 7), (58, 8), (58, 9), (58, 10)] : List (ℕ × ℕ))))) ++ (((([(59, 0), (59, 1), (59, 2), (59, 3), (59, 4), (59, 5), (59, 6)] : List (ℕ × ℕ)) ++ ([(59, 7), (59, 8), (59, 9), (59, 10)] : List (ℕ × ℕ))) ++ (([(60, 0), (60, 1), (60, 2), (60, 3), (60, 4), (60, 5), (60, 6)] : List (ℕ × ℕ)) ++ ([(60, 7), (60, 8), (60, 9), (60, 10)] : List (ℕ × ℕ)))) ++ ((([(61, 0), (61, 1), (61, 2), (61, 3), (61, 4), (61, 5), (61, 6)] : List (ℕ × ℕ)) ++ ([(61, 7), (61, 8), (61, 9), (61, 10)] : List (ℕ × ℕ))) ++ (([(62, 0), (62, 1), (62, 2), (62, 3), (62, 4), (62, 5), (62, 6)] : List (ℕ × ℕ)) ++ ([(62, 7), (62, 8), (62, 9), (62, 10)] : List (ℕ × ℕ))))))))), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p :=
  (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq0_ok (forall_mem_append_of pq1_ok pq2_ok)) (forall_mem_append_of (forall_mem_append_of pq3_ok pq4_ok) (forall_mem_append_of pq5_ok pq6_ok))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq7_ok pq8_ok) (forall_mem_append_of pq9_ok pq10_ok)) (forall_mem_append_of (forall_mem_append_of pq11_ok pq12_ok) (forall_mem_append_of pq13_ok pq14_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq15_ok pq16_ok) (forall_mem_append_of pq17_ok pq18_ok)) (forall_mem_append_of (forall_mem_append_of pq19_ok pq20_ok) (forall_mem_append_of pq21_ok pq22_ok))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq23_ok pq24_ok) (forall_mem_append_of pq25_ok pq26_ok)) (forall_mem_append_of (forall_mem_append_of pq27_ok pq28_ok) (forall_mem_append_of pq29_ok pq30_ok))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq31_ok (forall_mem_append_of pq32_ok pq33_ok)) (forall_mem_append_of (forall_mem_append_of pq34_ok pq35_ok) (forall_mem_append_of pq36_ok pq37_ok))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq38_ok pq39_ok) (forall_mem_append_of pq40_ok pq41_ok)) (forall_mem_append_of (forall_mem_append_of pq42_ok pq43_ok) (forall_mem_append_of pq44_ok pq45_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq46_ok pq47_ok) (forall_mem_append_of pq48_ok pq49_ok)) (forall_mem_append_of (forall_mem_append_of pq50_ok pq51_ok) (forall_mem_append_of pq52_ok pq53_ok))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq54_ok pq55_ok) (forall_mem_append_of pq56_ok pq57_ok)) (forall_mem_append_of (forall_mem_append_of pq58_ok pq59_ok) (forall_mem_append_of pq60_ok pq61_ok)))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq62_ok (forall_mem_append_of pq63_ok pq64_ok)) (forall_mem_append_of (forall_mem_append_of pq65_ok pq66_ok) (forall_mem_append_of pq67_ok pq68_ok))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq69_ok pq70_ok) (forall_mem_append_of pq71_ok pq72_ok)) (forall_mem_append_of (forall_mem_append_of pq73_ok pq74_ok) (forall_mem_append_of pq75_ok pq76_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq77_ok pq78_ok) (forall_mem_append_of pq79_ok pq80_ok)) (forall_mem_append_of (forall_mem_append_of pq81_ok pq82_ok) (forall_mem_append_of pq83_ok pq84_ok))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq85_ok pq86_ok) (forall_mem_append_of pq87_ok pq88_ok)) (forall_mem_append_of (forall_mem_append_of pq89_ok pq90_ok) (forall_mem_append_of pq91_ok pq92_ok))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq93_ok pq94_ok) (forall_mem_append_of pq95_ok pq96_ok)) (forall_mem_append_of (forall_mem_append_of pq97_ok pq98_ok) (forall_mem_append_of pq99_ok pq100_ok))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq101_ok pq102_ok) (forall_mem_append_of pq103_ok pq104_ok)) (forall_mem_append_of (forall_mem_append_of pq105_ok pq106_ok) (forall_mem_append_of pq107_ok pq108_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq109_ok pq110_ok) (forall_mem_append_of pq111_ok pq112_ok)) (forall_mem_append_of (forall_mem_append_of pq113_ok pq114_ok) (forall_mem_append_of pq115_ok pq116_ok))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq117_ok pq118_ok) (forall_mem_append_of pq119_ok pq120_ok)) (forall_mem_append_of (forall_mem_append_of pq121_ok pq122_ok) (forall_mem_append_of pq123_ok pq124_ok)))))))

theorem hcov : ∀ i < 63, ∀ w ∈ Wc 10 10 10, (i, w) ∈ ((((((([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (0, 9), (0, 10)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(1, 7), (1, 8), (1, 9), (1, 10)] : List (ℕ × ℕ)))) ++ ((([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)) ++ ([(2, 7), (2, 8), (2, 9), (2, 10)] : List (ℕ × ℕ))) ++ (([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)) ++ ([(3, 7), (3, 8), (3, 9), (3, 10)] : List (ℕ × ℕ))))) ++ (((([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7)] : List (ℕ × ℕ)) ++ ([(4, 8), (4, 9), (4, 10)] : List (ℕ × ℕ))) ++ (([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5)] : List (ℕ × ℕ)) ++ ([(5, 6), (5, 7), (5, 8), (5, 9), (5, 10)] : List (ℕ × ℕ)))) ++ ((([(6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6), (6, 7)] : List (ℕ × ℕ)) ++ ([(6, 8), (6, 9), (6, 10)] : List (ℕ × ℕ))) ++ (([(7, 0), (7, 1), (7, 2), (7, 3), (7, 4), (7, 5), (7, 6), (7, 7)] : List (ℕ × ℕ)) ++ ([(7, 8), (7, 9), (7, 10)] : List (ℕ × ℕ)))))) ++ ((((([(8, 0), (8, 1), (8, 2), (8, 3), (8, 4), (8, 5)] : List (ℕ × ℕ)) ++ ([(8, 6), (8, 7), (8, 8), (8, 9), (8, 10)] : List (ℕ × ℕ))) ++ (([(9, 0), (9, 1), (9, 2), (9, 3), (9, 4), (9, 5)] : List (ℕ × ℕ)) ++ ([(9, 6), (9, 7), (9, 8), (9, 9), (9, 10)] : List (ℕ × ℕ)))) ++ ((([(10, 0), (10, 1), (10, 2), (10, 3), (10, 4), (10, 5)] : List (ℕ × ℕ)) ++ ([(10, 6), (10, 7), (10, 8), (10, 9), (10, 10)] : List (ℕ × ℕ))) ++ (([(11, 0), (11, 1), (11, 2), (11, 3), (11, 4), (11, 5)] : List (ℕ × ℕ)) ++ ([(11, 6), (11, 7), (11, 8), (11, 9), (11, 10)] : List (ℕ × ℕ))))) ++ (((([(12, 0), (12, 1), (12, 2), (12, 3), (12, 4), (12, 5)] : List (ℕ × ℕ)) ++ ([(12, 6), (12, 7), (12, 8), (12, 9), (12, 10)] : List (ℕ × ℕ))) ++ (([(13, 0), (13, 1), (13, 2), (13, 3), (13, 4), (13, 5)] : List (ℕ × ℕ)) ++ ([(13, 6), (13, 7), (13, 8), (13, 9), (13, 10)] : List (ℕ × ℕ)))) ++ ((([(14, 0), (14, 1), (14, 2), (14, 3), (14, 4), (14, 5), (14, 6)] : List (ℕ × ℕ)) ++ ([(14, 7), (14, 8), (14, 9), (14, 10)] : List (ℕ × ℕ))) ++ (([(15, 0), (15, 1), (15, 2), (15, 3), (15, 4), (15, 5), (15, 6)] : List (ℕ × ℕ)) ++ ([(15, 7), (15, 8), (15, 9), (15, 10)] : List (ℕ × ℕ))))))) ++ ((((([(16, 0), (16, 1), (16, 2), (16, 3), (16, 4), (16, 5), (16, 6)] : List (ℕ × ℕ)) ++ (([(16, 7), (16, 8), (16, 9), (16, 10)] : List (ℕ × ℕ)) ++ ([(17, 0), (17, 1), (17, 2), (17, 3), (17, 4), (17, 5), (17, 6)] : List (ℕ × ℕ)))) ++ ((([(17, 7), (17, 8), (17, 9), (17, 10)] : List (ℕ × ℕ)) ++ ([(18, 0), (18, 1), (18, 2), (18, 3), (18, 4), (18, 5), (18, 6)] : List (ℕ × ℕ))) ++ (([(18, 7), (18, 8), (18, 9), (18, 10)] : List (ℕ × ℕ)) ++ ([(19, 0), (19, 1), (19, 2), (19, 3), (19, 4), (19, 5), (19, 6)] : List (ℕ × ℕ))))) ++ (((([(19, 7), (19, 8), (19, 9), (19, 10)] : List (ℕ × ℕ)) ++ ([(20, 0), (20, 1), (20, 2), (20, 3), (20, 4), (20, 5), (20, 6)] : List (ℕ × ℕ))) ++ (([(20, 7), (20, 8), (20, 9), (20, 10)] : List (ℕ × ℕ)) ++ ([(21, 0), (21, 1), (21, 2), (21, 3), (21, 4), (21, 5), (21, 6)] : List (ℕ × ℕ)))) ++ ((([(21, 7), (21, 8), (21, 9), (21, 10)] : List (ℕ × ℕ)) ++ ([(22, 0), (22, 1), (22, 2), (22, 3), (22, 4), (22, 5), (22, 6)] : List (ℕ × ℕ))) ++ (([(22, 7), (22, 8), (22, 9), (22, 10)] : List (ℕ × ℕ)) ++ ([(23, 0), (23, 1), (23, 2), (23, 3), (23, 4), (23, 5), (23, 6)] : List (ℕ × ℕ)))))) ++ ((((([(23, 7), (23, 8), (23, 9), (23, 10)] : List (ℕ × ℕ)) ++ ([(24, 0), (24, 1), (24, 2), (24, 3), (24, 4), (24, 5), (24, 6)] : List (ℕ × ℕ))) ++ (([(24, 7), (24, 8), (24, 9), (24, 10)] : List (ℕ × ℕ)) ++ ([(25, 0), (25, 1), (25, 2), (25, 3), (25, 4), (25, 5), (25, 6)] : List (ℕ × ℕ)))) ++ ((([(25, 7), (25, 8), (25, 9), (25, 10)] : List (ℕ × ℕ)) ++ ([(26, 0), (26, 1), (26, 2), (26, 3), (26, 4), (26, 5), (26, 6)] : List (ℕ × ℕ))) ++ (([(26, 7), (26, 8), (26, 9), (26, 10)] : List (ℕ × ℕ)) ++ ([(27, 0), (27, 1), (27, 2), (27, 3), (27, 4), (27, 5), (27, 6)] : List (ℕ × ℕ))))) ++ (((([(27, 7), (27, 8), (27, 9), (27, 10)] : List (ℕ × ℕ)) ++ ([(28, 0), (28, 1), (28, 2), (28, 3), (28, 4), (28, 5), (28, 6)] : List (ℕ × ℕ))) ++ (([(28, 7), (28, 8), (28, 9), (28, 10)] : List (ℕ × ℕ)) ++ ([(29, 0), (29, 1), (29, 2), (29, 3), (29, 4), (29, 5), (29, 6)] : List (ℕ × ℕ)))) ++ ((([(29, 7), (29, 8), (29, 9), (29, 10)] : List (ℕ × ℕ)) ++ ([(30, 0), (30, 1), (30, 2), (30, 3), (30, 4), (30, 5), (30, 6)] : List (ℕ × ℕ))) ++ (([(30, 7), (30, 8), (30, 9), (30, 10)] : List (ℕ × ℕ)) ++ ([(31, 0), (31, 1), (31, 2), (31, 3), (31, 4), (31, 5), (31, 6)] : List (ℕ × ℕ)))))))) ++ (((((([(31, 7), (31, 8), (31, 9), (31, 10)] : List (ℕ × ℕ)) ++ (([(32, 0), (32, 1), (32, 2), (32, 3), (32, 4), (32, 5), (32, 6)] : List (ℕ × ℕ)) ++ ([(32, 7), (32, 8), (32, 9), (32, 10)] : List (ℕ × ℕ)))) ++ ((([(33, 0), (33, 1), (33, 2), (33, 3), (33, 4), (33, 5), (33, 6)] : List (ℕ × ℕ)) ++ ([(33, 7), (33, 8), (33, 9), (33, 10)] : List (ℕ × ℕ))) ++ (([(34, 0), (34, 1), (34, 2), (34, 3), (34, 4), (34, 5), (34, 6)] : List (ℕ × ℕ)) ++ ([(34, 7), (34, 8), (34, 9), (34, 10)] : List (ℕ × ℕ))))) ++ (((([(35, 0), (35, 1), (35, 2), (35, 3), (35, 4), (35, 5), (35, 6)] : List (ℕ × ℕ)) ++ ([(35, 7), (35, 8), (35, 9), (35, 10)] : List (ℕ × ℕ))) ++ (([(36, 0), (36, 1), (36, 2), (36, 3), (36, 4), (36, 5)] : List (ℕ × ℕ)) ++ ([(36, 6), (36, 7), (36, 8), (36, 9), (36, 10)] : List (ℕ × ℕ)))) ++ ((([(37, 0), (37, 1), (37, 2), (37, 3), (37, 4), (37, 5), (37, 6)] : List (ℕ × ℕ)) ++ ([(37, 7), (37, 8), (37, 9), (37, 10)] : List (ℕ × ℕ))) ++ (([(38, 0), (38, 1), (38, 2), (38, 3), (38, 4), (38, 5), (38, 6)] : List (ℕ × ℕ)) ++ ([(38, 7), (38, 8), (38, 9), (38, 10)] : List (ℕ × ℕ)))))) ++ ((((([(39, 0), (39, 1), (39, 2), (39, 3), (39, 4), (39, 5), (39, 6)] : List (ℕ × ℕ)) ++ ([(39, 7), (39, 8), (39, 9), (39, 10)] : List (ℕ × ℕ))) ++ (([(40, 0), (40, 1), (40, 2), (40, 3), (40, 4), (40, 5), (40, 6)] : List (ℕ × ℕ)) ++ ([(40, 7), (40, 8), (40, 9), (40, 10)] : List (ℕ × ℕ)))) ++ ((([(41, 0), (41, 1), (41, 2), (41, 3), (41, 4), (41, 5), (41, 6)] : List (ℕ × ℕ)) ++ ([(41, 7), (41, 8), (41, 9), (41, 10)] : List (ℕ × ℕ))) ++ (([(42, 0), (42, 1), (42, 2), (42, 3), (42, 4), (42, 5), (42, 6)] : List (ℕ × ℕ)) ++ ([(42, 7), (42, 8), (42, 9), (42, 10)] : List (ℕ × ℕ))))) ++ (((([(43, 0), (43, 1), (43, 2), (43, 3), (43, 4), (43, 5), (43, 6)] : List (ℕ × ℕ)) ++ ([(43, 7), (43, 8), (43, 9), (43, 10)] : List (ℕ × ℕ))) ++ (([(44, 0), (44, 1), (44, 2), (44, 3), (44, 4), (44, 5), (44, 6)] : List (ℕ × ℕ)) ++ ([(44, 7), (44, 8), (44, 9), (44, 10)] : List (ℕ × ℕ)))) ++ ((([(45, 0), (45, 1), (45, 2), (45, 3), (45, 4), (45, 5), (45, 6)] : List (ℕ × ℕ)) ++ ([(45, 7), (45, 8), (45, 9), (45, 10)] : List (ℕ × ℕ))) ++ (([(46, 0), (46, 1), (46, 2), (46, 3), (46, 4), (46, 5), (46, 6)] : List (ℕ × ℕ)) ++ ([(46, 7), (46, 8), (46, 9), (46, 10)] : List (ℕ × ℕ))))))) ++ (((((([(47, 0), (47, 1), (47, 2), (47, 3), (47, 4), (47, 5), (47, 6)] : List (ℕ × ℕ)) ++ ([(47, 7), (47, 8), (47, 9), (47, 10)] : List (ℕ × ℕ))) ++ (([(48, 0), (48, 1), (48, 2), (48, 3), (48, 4), (48, 5), (48, 6)] : List (ℕ × ℕ)) ++ ([(48, 7), (48, 8), (48, 9), (48, 10)] : List (ℕ × ℕ)))) ++ ((([(49, 0), (49, 1), (49, 2), (49, 3), (49, 4), (49, 5), (49, 6)] : List (ℕ × ℕ)) ++ ([(49, 7), (49, 8), (49, 9), (49, 10)] : List (ℕ × ℕ))) ++ (([(50, 0), (50, 1), (50, 2), (50, 3), (50, 4), (50, 5), (50, 6)] : List (ℕ × ℕ)) ++ ([(50, 7), (50, 8), (50, 9), (50, 10)] : List (ℕ × ℕ))))) ++ (((([(51, 0), (51, 1), (51, 2), (51, 3), (51, 4), (51, 5), (51, 6)] : List (ℕ × ℕ)) ++ ([(51, 7), (51, 8), (51, 9), (51, 10)] : List (ℕ × ℕ))) ++ (([(52, 0), (52, 1), (52, 2), (52, 3), (52, 4), (52, 5), (52, 6)] : List (ℕ × ℕ)) ++ ([(52, 7), (52, 8), (52, 9), (52, 10)] : List (ℕ × ℕ)))) ++ ((([(53, 0), (53, 1), (53, 2), (53, 3), (53, 4), (53, 5), (53, 6)] : List (ℕ × ℕ)) ++ ([(53, 7), (53, 8), (53, 9), (53, 10)] : List (ℕ × ℕ))) ++ (([(54, 0), (54, 1), (54, 2), (54, 3), (54, 4), (54, 5), (54, 6)] : List (ℕ × ℕ)) ++ ([(54, 7), (54, 8), (54, 9), (54, 10)] : List (ℕ × ℕ)))))) ++ ((((([(55, 0), (55, 1), (55, 2), (55, 3), (55, 4), (55, 5), (55, 6)] : List (ℕ × ℕ)) ++ ([(55, 7), (55, 8), (55, 9), (55, 10)] : List (ℕ × ℕ))) ++ (([(56, 0), (56, 1), (56, 2), (56, 3), (56, 4), (56, 5), (56, 6)] : List (ℕ × ℕ)) ++ ([(56, 7), (56, 8), (56, 9), (56, 10)] : List (ℕ × ℕ)))) ++ ((([(57, 0), (57, 1), (57, 2), (57, 3), (57, 4), (57, 5), (57, 6)] : List (ℕ × ℕ)) ++ ([(57, 7), (57, 8), (57, 9), (57, 10)] : List (ℕ × ℕ))) ++ (([(58, 0), (58, 1), (58, 2), (58, 3), (58, 4), (58, 5), (58, 6)] : List (ℕ × ℕ)) ++ ([(58, 7), (58, 8), (58, 9), (58, 10)] : List (ℕ × ℕ))))) ++ (((([(59, 0), (59, 1), (59, 2), (59, 3), (59, 4), (59, 5), (59, 6)] : List (ℕ × ℕ)) ++ ([(59, 7), (59, 8), (59, 9), (59, 10)] : List (ℕ × ℕ))) ++ (([(60, 0), (60, 1), (60, 2), (60, 3), (60, 4), (60, 5), (60, 6)] : List (ℕ × ℕ)) ++ ([(60, 7), (60, 8), (60, 9), (60, 10)] : List (ℕ × ℕ)))) ++ ((([(61, 0), (61, 1), (61, 2), (61, 3), (61, 4), (61, 5), (61, 6)] : List (ℕ × ℕ)) ++ ([(61, 7), (61, 8), (61, 9), (61, 10)] : List (ℕ × ℕ))) ++ (([(62, 0), (62, 1), (62, 2), (62, 3), (62, 4), (62, 5), (62, 6)] : List (ℕ × ℕ)) ++ ([(62, 7), (62, 8), (62, 9), (62, 10)] : List (ℕ × ℕ))))))))) := by decide +kernel

theorem lam_pos : (0 : ℝ) < 1 := by norm_num

theorem hk : (10 : ℕ) ≤ 20 := by norm_num

/-- **Lower end** of `F*_3`: K4(a) at `c = 1/q̂` with `𝓡_3(s̄_0) ≤ M̂` from the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 20)) (hA : #A = 10) :
    ((33361898679292194943408787078119 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 20 10 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 20 10 (twoW A 1)) 3) := by
  have hB : #Aᶜ = 10 := card_compl_eq A hA (by norm_num)
  have hl : (1 : ℝ) = ((1 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree A lam_pos hk (r := 3) (by norm_num) hl hA hB (N := 25) (by norm_num) qh lo T DD Mh LL
    (by decide +kernel) (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (33361898679292194943408787078119 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- **Upper end** of `F*_3`: `Φ` of the owner's hull point (K4(c)); the hull point lies in `conv 𝒱_3`. -/
theorem upper (A : Finset (Fin 20)) (hA : #A = 10) :
    hullPt A 1 10 3 th (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A 1 10 3) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 1 10 3 th (fun i => actF (PT i.val))) ≤ ((33361898679391542902670401051249 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 20 10 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 20 10 (twoW A 1)) 3) ≤ ((33361898679391542902670401051249 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 10 := card_compl_eq A hA (by norm_num)
  have hl : (1 : ℝ) = ((1 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_vals A lam_pos hk (r := 3) (by norm_num) hl hA hB (N := 25) (by norm_num) th PT qv up UU
    _ (by decide +kernel) hcov hval (by decide +kernel) (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (33361898679391542902670401051249 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** of `F*_3` at (n_A, n_B, k) = (10, 10, 10), λ = 1 (width 9.9e-13),
for every group `A` of size 10. -/
theorem bracket (A : Finset (Fin 20)) (hA : #A = 10) :
    ((33361898679292194943408787078119 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 20 10 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 20 10 (twoW A 1)) 3) ∧
    sInf (capKLSetAS (A36W.weightedTarget 20 10 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 20 10 (twoW A 1)) 3) ≤ ((33361898679391542902670401051249 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B00.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B00 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 13 theorems, 47064 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lll_ok : V1lll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrll_ok : V1llrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrlr_ok : V1llrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 5, some (0, 9)), (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrll_ok : V1llrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrlr_ok : V1llrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 9, some (1, 8)), (1352108299649513777842956051968658275783 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrr_ok : V1llrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 0, some (1, 7)), (3490027858724030196255788010122352223493 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 7, some (4, 5)), (477152246331001276092599084623151781149 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1ll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 2, some (2, 8)), (6204493971035179389787959029046883315353 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlll_ok : V1lrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrllrl_ok : V1lrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B01.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B01 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 14 theorems, 45296 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrllrr_ok : V1lrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 6, some (4, 2)), (477152246325778081050971687655752530779 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 5, some (2, 7)), (1112428024927336588154111459341075684901 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrlll_ok : V1lrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrllr_ok : V1lrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 8, some (5, 4)), (858874043395715976108418543237328871461 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrlr_ok : V1lrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 9, some (6, 3)), (1647930349707606676788019835297016701351 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrr_ok : V1lrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 0, some (3, 3)), (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (6, 3)), (1906456309437172088506450219504743234041 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlll_ok : V1lrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrllr_ok : V1lrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 4, some (1, 6)), (2768076903053998373360128249517995596099 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B02.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B02 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 13 theorems, 46070 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrlrll_ok : V1lrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrlr_ok : V1lrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 5, some (6, 2)), (4348049844690585339541563503704065645421 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlrrl_ok : V1lrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrrr_ok : V1lrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, some (8, 2)), (5440874461439151362950830896456152542443 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, some (3, 6)), (1906456309415700005348541933411212195427 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 5, some (2, 4)), (4348049844690968200243490404956653552467 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlll_ok : V1lrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrllrl_ok : V1lrrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrllrr_ok : V1lrrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (2, 7)), (1033374803335450457952443266273536859063 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 8, some (6, 2)), (3295860699404814091573573260454538874353 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B03.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B03 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 13 theorems, 41790 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrlr_ok : V1lrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (8, 1)), (3328733238660996680789084888619139266349 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrr_ok : V1lrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 0, some (4, 4)), (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (6, 3)), (35015122283108260767867260757177703491 / 100000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 3, some (1, 2)), (2805127844325479317509420679780457004567 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1l_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 3, some (1, 2)), (5718061643827768061770423121328526383743 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllll_ok : V1rlllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrl_ok : V1rllllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrr_ok : V1rllllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 4, some (5, 5)), (3931613357736370306412260297611020647163 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 4, some (1, 6)), (2741039288502883294700081375052379621527 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrll_ok : V1rlllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B04.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B04 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 12 theorems, 47625 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlllrlr_ok : V1rlllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (7, 2)), (4273218227956660950108320665093926449681 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrl_ok : V1rlllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrrl_ok : V1rlllrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrrr_ok : V1rlllrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (6, 3)), (1647930349707831064186426409757902326027 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (3, 5)), (3657100982799624328907883689144377696771 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, some (5, 2)), (3435496173578011510918765049569632044751 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (3, 2)), (3812912618850682669407191918968172048467 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllll_ok : V1rllrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlllr_ok : V1rllrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (6, 4)), (157460241288942259473259875973575005141 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B05.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B05 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 14 theorems, 43158 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllrllrl_ok : V1rllrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrr_ok : V1rllrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (4, 6)), (3219366557495694798330161703920212613833 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 9, some (4, 6)), (3268540699447090920734586186212452090617 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlr_ok : V1rllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 0, some (0, 3)), (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrrl_ok : V1rllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrrr_ok : V1rllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 2, some (3, 3)), (2050427335596806452941682083306472749787 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 1, some (2, 1)), (4595921460174451882330554873723022803277 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (10, 0)), (5382227283647756534360212860427487962433 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllll_ok : V1rlrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlllr_ok : V1rlrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (1, 3)), (5440874461436434925264324477278289951141 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B06.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B06 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 11 theorems, 47628 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrllrl_ok : V1rlrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrr_ok : V1rlrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (3, 5)), (1862473832405136251907386282895471976323 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (5, 5)), (1816087781871190686408635445227604534691 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlll_ok : V1rlrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrllr_ok : V1rlrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (4, 4)), (680831324752091073766034435938596235933 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrl_ok : V1rlrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrr_ok : V1rlrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (3, 5)), (3603155144726213998419227935740008663859 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (7, 0)), (170207831186510529890946317515725592477 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B07.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B07 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 13 theorems, 46557 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrrll_ok : V1rlrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlr_ok : V1rlrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (4, 4)), (3268540699345161040688200583237510460889 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrll_ok : V1rlrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlr_ok : V1rlrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (4, 5)), (402420819677317360582541061918076878809 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrrl_ok : V1rlrlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrrr_ok : V1rlrlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (5, 5)), (2991750367630967476189374311742293875241 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (7, 3)), (1462130811970340090347659841146966898961 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (8, 0)), (3110095820008263758790671189441148465041 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (6, 4)), (125968193030594215354451938392528628297 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (8, 2)), (2107906244438265171843220680609830730921 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B08.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B08 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 14 theorems, 49560 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrrl_ok : V1rlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrll_ok : V1rlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrlr_ok : V1rlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 3, some (0, 3)), (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrl_ok : V1rlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrr_ok : V1rlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (3, 3)), (1862473832413467416756553530463867023841 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 3, some (5, 4)), (3632175562795878611899354830897466497839 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 2, some (3, 4)), (3931613357827312102022671818015360617223 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (10, 0)), (2991750367630967476189374311742293875241 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 3, some (4, 3)), (3817217970647457287952826310728623404497 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllll_ok : V1rrllllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllr_ok : V1rrlllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (4, 3)), (3404156623763430309934158673147565664829 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B09.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B09 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 12 theorems, 48888 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllllrl_ok : V1rrllllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrr_ok : V1rrllllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (3, 4)), (3603155144735108600581236297841539683269 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (7, 0)), (3404156623754969007333927216114379809577 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrll_ok : V1rrlllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrlrl_ok : V1rrlllrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrlrr_ok : V1rrlllrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (6, 1)), (759759920617109120081550474074262896063 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (3, 4)), (889805551518452556922341230301409661499 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrrll_ok : V1rrlllrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrrlr_ok : V1rrlllrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (9, 1)), (51070948427287938092763522143442036807 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B10.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B10 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 16 theorems, 47420 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlllrrrl_ok : V1rrlllrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrrrr_ok : V1rrlllrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (8, 1)), (738276635952006396187635129821134489339 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (6, 3)), (738276635952006396187635129821134489339 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (7, 2)), (3039039682479703035147685444707219057373 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (6, 3)), (3149204825777405760063687071038927555569 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrllll_ok : V1rrllrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrlllr_ok : V1rrllrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (8, 2)), (2834488677128057636735655417903209070509 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrllr_ok : V1rrllrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 10, some (8, 2)), (2741495272444919017683392130300072908117 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrlr_ok : V1rrllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, some (2, 0)), (556214012452936839070421552157639284571 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrr_ok : V1rrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, some (7, 3)), (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (5, 4)), (373968795951786604803902382032578575617 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B11.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B11 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 12 theorems, 46188 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrlll_ok : V1rrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllr_ok : V1rrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 2, some (9, 1)), (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrll_ok : V1rrlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlr_ok : V1rrlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (2, 3)), (4170370252281103567223523820442487443527 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrl_ok : V1rrlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrr_ok : V1rrlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (9, 0)), (4170370252281103567223523820442487443527 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (5, 3)), (3295860699407470003923791506604633912609 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 3, some (7, 0)), (3724947664827123677942435542199798964751 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrlll_ok : V1rrlrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B12.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B12 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 13 theorems, 44244 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrrllrl_ok : V1rrlrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrllrr_ok : V1rrlrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (4, 3)), (51070948427287938092763522143442036807 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (8, 2)), (832183309668644646496365594155716502959 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrlrll_ok : V1rrlrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrlrlr_ok : V1rrlrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (8, 0)), (3110095819960563344267614415780474332193 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrlrrl_ok : V1rrlrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrlrrr_ok : V1rrlrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (7, 0)), (2924261623950799664914329262276620596169 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (4, 3)), (125756506149772343224068660549725013 / 390625000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (6, 2)), (3039039682479703035147685444707219057373 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrlll_ok : V1rrlrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B13.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B13 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 17 theorems, 46197 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrrrllr_ok : V1rrlrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (6, 2)), (90128924756682762055877837614135687749 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrlrl_ok : V1rrlrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrlrr_ok : V1rrlrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (7, 2)), (2762256804224615317852455783621461784887 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (8, 1)), (2834488677127605002144680987127946410717 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrrlll_ok : V1rrlrrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrllr_ok : V1rrlrrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (8, 2)), (1333259434841827776455278490895039030567 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrrlr_ok : V1rrlrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, none), (0 : ℚ)) := by decide +kernel
theorem V1rrlrrrrr_ok : V1rrlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, some (1, 2)), (1370519644248812324380617725109769342929 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (9, 1)), (2762256804224615317852455783621461784887 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (8, 1)), (590621308761970753191309436916053863067 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (5, 2)), (3191357196306834170671082818578678308401 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 2, some (3, 0)), (119153519336556345392432799616982014709 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B14.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B14 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 11 theorems, 45405 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlll_ok : V1rrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrl_ok : V1rrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrl_ok : V1rrrllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrr_ok : V1rrrllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 3, some (7, 0)), (3404156623763569366147677080146735944901 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 3, some (3, 0)), (1828550491724679496206577084237923368639 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 2, some (3, 1)), (3724947664812917707735566934519431903567 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrlll_ok : V1rrrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrllr_ok : V1rrrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (7, 2)), (1595678598141401582652601437894118102259 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrlrll_ok : V1rrrlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B15.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B15 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 11 theorems, 45045 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrlrlr_ok : V1rrrlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (7, 2)), (1519519841233553728493652511175021001887 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrlrrl_ok : V1rrrlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrlrrr_ok : V1rrrlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (6, 2)), (1476553271904518052881845289743110056439 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (10, 0)), (55612846969795497677880166664940008071 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (5, 2)), (97190494373851325247164195847345044861 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrlll_ok : V1rrrlrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrllr_ok : V1rrrlrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (6, 1)), (2884125592209703336571785670558314292597 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrlrl_ok : V1rrrlrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B16.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B16 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 15 theorems, 44120 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrrlrr_ok : V1rrrlrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (7, 1)), (552451360844575697314027359479450715813 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (8, 1)), (2834488677127605002144680987127946410717 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrlll_ok : V1rrrlrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrllr_ok : V1rrrlrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (7, 2)), (2702828237542483810264062097814713024439 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrlrl_ok : V1rrrlrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrlrr_ok : V1rrrlrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (8, 2)), (2604720649681522210682543132289443474603 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (9, 0)), (2666518869683462572607355653122622339583 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrr_ok : V1rrrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 0, none), (0 : ℚ)) := by decide +kernel
theorem V1rrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (9, 0)), (552451360844575697314027359479450715813 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (8, 1)), (738276635952006396187635129821134489339 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (3, 2)), (720631028946280714924575487457707530707 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B17.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B17 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 13 theorems, 48565 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrll_ok : V1rrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrll_ok : V1rrrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrlr_ok : V1rrrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 3, some (8, 0)), (1664366619348175148740299987783489011771 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrrll_ok : V1rrrrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrlr_ok : V1rrrrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 4, some (9, 1)), (3268540699447090920734586186212452090617 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrrrl_ok : V1rrrrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrrr_ok : V1rrrrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (9, 1)), (1522520222119485843825956234954154642613 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (6, 1)), (147655327190506315967708302647247619141 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 4, some (6, 1)), (3039039682480488391727367617019659221281 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 2, some (10, 0)), (2691113641702814682364201674349252677343 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B18.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B18 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 11 theorems, 49005 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrllll_ok : V1rrrrrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlllr_ok : V1rrrrrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (10, 0)), (373968795951786604803902382032578575617 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllrll_ok : V1rrrrrllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrlr_ok : V1rrrrrllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (7, 1)), (2702828237542483810264062097814713024439 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllrrl_ok : V1rrrrrllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrrr_ok : V1rrrrrllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (8, 1)), (2604720649681626937274548160005994445103 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (9, 0)), (1333259434841827776455278490895039030567 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (9, 0)), (2762256804224615317852455783621461784887 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B19.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B19 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 9 theorems, 48037 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrlr_ok : V1rrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (10, 0)), (2604720649681626937274548160005994445103 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrll_ok : V1rrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrlr_ok : V1rrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 3, some (5, 0)), (3110095819957348467897646594178993808163 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrll_ok : V1rrrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrlr_ok : V1rrrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 5, some (9, 0)), (2884125592207926886907654899232302414581 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrll_ok : V1rrrrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B20.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B20 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 18 theorems, 49505 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrrrlr_ok : V1rrrrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (9, 0)), (1333259434841827776455278490895039030567 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrrl_ok : V1rrrrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrrr_ok : V1rrrrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 9, some (10, 0)), (1262675086684961400094934696704456405093 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (9, 0)), (2589189979530217944002041095405712877669 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 6, some (10, 0)), (2827487732204329417333466815584891518493 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 4, some (9, 0)), (76126011105062067404822940952578428871 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 1, some (10, 0)), (538222730011635516314855773635312506431 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (7, 0)), (1417244338561991962708442770462922566191 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 0, some (5, 0)), (56752743169741470427507270547071916431 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, some (5, 1)), (3931613357833461843983535617435175556331 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1r_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (8, 2)), (1053953122211964130612216921980438796149 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 3, some (1, 2)), (5536153805998019318751118085922718060759 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lll_ok : V2lll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrll_ok : V2llrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrlr_ok : V2llrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 5, some (0, 9)), (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B21.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B21 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 15 theorems, 49509 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2llrrll_ok : V2llrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrrlr_ok : V2llrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 9, some (1, 8)), (10816866397199569482623567733058707530611 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llrrr_ok : V2llrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 0, some (1, 7)), (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 7, some (4, 5)), (8725069647195451905693240404537632569581 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2ll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 2, some (2, 8)), (12408987942085240370242638997012415838357 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlll_ok : V2lrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrllrl_ok : V2lrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrllrr_ok : V2lrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 6, some (4, 2)), (8725069647108682577780938769926088789373 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 5, some (2, 7)), (4672197704714492691636829418515709807623 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrlll_ok : V2lrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrllr_ok : V2lrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 8, some (5, 4)), (62626232330973590282180439229532036297 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B22.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B22 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 16 theorems, 49130 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrlrlr_ok : V2lrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 9, some (6, 3)), (975662927909989535200324449203086285309 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrr_ok : V2lrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 0, some (3, 3)), (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 7, some (6, 3)), (857905339246866013308377683240969217047 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlll_ok : V2lrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrllr_ok : V2lrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 4, some (1, 6)), (11072307612223579946623596697238185846659 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlrll_ok : V2lrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrlr_ok : V2lrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 5, some (6, 2)), (364407986983691448333495428270599967309 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlrrl_ok : V2lrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrrr_ok : V2lrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 6, some (8, 2)), (10881748922884044475866597666323934939193 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 6, some (3, 6)), (4289526696192817953967330864846383351407 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 5, some (2, 4)), (9110199674593186361259136675935431108131 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B23.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B23 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 14 theorems, 49055 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrrrlll_ok : V2lrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrllrl_ok : V2lrrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrllrr_ok : V2lrrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 9, some (2, 7)), (8567616551334579388996819444668150281199 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 8, some (6, 2)), (1561060684652281077395369226081090195651 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrlr_ok : V2lrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 9, some (8, 1)), (7716608871453267097019561631891875007613 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrr_ok : V2lrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 0, some (4, 4)), (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 7, some (6, 3)), (8105352380349571592672399150747425698487 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 3, some (1, 2)), (5610255688697228022503880468893026382661 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2l_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 3, some (1, 2)), (1429515410970205341911737974236765666357 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllll_ok : V2rlllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllllrl_ok : V2rllllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B24.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B24 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 13 theorems, 45345 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rllllrr_ok : V2rllllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 4, some (5, 5)), (2209192267687414281671259042612743958337 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 4, some (1, 6)), (10964157154020548000409775657065817232967 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrll_ok : V2rlllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrlr_ok : V2rlllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 5, some (7, 2)), (8927973797697483839264479730876244071907 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrrl_ok : V2rlllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrrl_ok : V2rlllrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrrr_ok : V2rlllrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (6, 3)), (1951325855819932156975320491825526634133 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (3, 5)), (8213239290541121892927491299695684479731 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 6, some (5, 2)), (4008078869176075398848108469903038250887 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 5, some (3, 2)), (8579053392426947780536379999394345451307 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B25.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B25 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 14 theorems, 46593 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rllrllll_ok : V2rllrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlllr_ok : V2rllrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 8, some (6, 4)), (1908608985321672336923575273446459990529 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrllrl_ok : V2rllrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllrr_ok : V2rllrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 10, some (4, 6)), (1490814359908278867453186647050210904983 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 9, some (4, 6)), (7573632501574975196826721453953320071817 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlr_ok : V2rllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 0, some (0, 3)), (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrrl_ok : V2rllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrrr_ok : V2rllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 2, some (3, 3)), (1833993339062618381704779920803024917799 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 1, some (2, 1)), (4825717533192650447004018627000390557539 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (10, 0)), (10764454567302271727409876085756327291559 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B26.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B26 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 10 theorems, 44310 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrllll_ok : V2rlrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlllr_ok : V2rlrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 4, some (1, 3)), (5440874461440494241734638972374419761989 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrllrl_ok : V2rlrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrr_ok : V2rlrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 5, some (3, 5)), (4188102533190950288891188425589678892733 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 4, some (5, 5)), (4188352448296741785288997793090615533021 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlll_ok : V2rlrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrllr_ok : V2rlrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, some (4, 4)), (7890348745790220732549907068469089300189 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B27.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B27 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 10 theorems, 46263 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlrlrl_ok : V2rlrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlrr_ok : V2rlrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (3, 5)), (8079802445755076842894515158161156835311 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, some (7, 0)), (7890348745726882314600598030867216753181 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrll_ok : V2rlrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrlr_ok : V2rlrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 8, some (4, 4)), (151472650002082846933466400343356134477 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrrll_ok : V2rlrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrlr_ok : V2rlrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 9, some (4, 5)), (3727035899169282304042760383866152667441 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B28.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B28 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 12 theorems, 40838 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlrrrrl_ok : V2rlrlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrrr_ok : V2rlrlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 10, some (5, 5)), (7232803087359714926348105840592978227301 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 9, some (7, 3)), (7298157215306774599853232346476746398253 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 8, some (8, 0)), (3744335789370059525343729622669562933861 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (6, 4)), (3817217970627327912246983050956334456939 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 5, some (8, 2)), (8782942685162193159939981477125313710751 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrl_ok : V2rlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrll_ok : V2rlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrlr_ok : V2rlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 3, some (0, 3)), (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrl_ok : V2rlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B29.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B29 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 14 theorems, 49420 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrrrrr_ok : V2rlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 4, some (3, 3)), (4188102533205032066279177760144184564801 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 3, some (5, 4)), (8376704891704281724226263063148868072879 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 2, some (3, 4)), (8836769070928621148826311552047223698641 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 10, some (10, 0)), (7232803087359714926348105840592978227301 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 3, some (4, 3)), (872506964719456723243249421852708721807 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllll_ok : V2rrllllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllllr_ok : V2rrlllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 5, some (4, 3)), (7890348745794661565513943416941482737339 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrl_ok : V2rrllllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrr_ok : V2rrllllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (3, 4)), (504987652860630857708787606633098910801 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 5, some (7, 0)), (7890348745780586586800731194577179361587 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrll_ok : V2rrlllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B30.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B30 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 14 theorems, 47544 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlllrlrl_ok : V2rrlllrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrlrr_ok : V2rrlllrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (6, 1)), (7467100577147670419944506551008802633387 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (3, 4)), (3984351525132722871488167631578210946263 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrrll_ok : V2rrlllrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrrlr_ok : V2rrlllrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (9, 1)), (3786816250053079637279813361010869146361 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrrrl_ok : V2rrlllrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrrrr_ok : V2rrlllrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (8, 1)), (7313268095952561929488554083950673974311 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (6, 3)), (7313268095952561929488554083950673974311 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (7, 2)), (7467100577172359803999677659117651330793 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (6, 3)), (7634435941281580394699263498520286338909 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrllll_ok : V2rrllrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B31.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B31 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 15 theorems, 47432 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrllrlllr_ok : V2rrllrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 9, some (8, 2)), (142853755742605462291217459296365621187 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrllr_ok : V2rrllrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 10, some (8, 2)), (3492868050819355377814241211473737894141 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrlr_ok : V2rrllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 0, some (2, 0)), (9344395409209338896383082076248339980793 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrr_ok : V2rrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 0, some (7, 3)), (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 9, some (5, 4)), (7232803086544641375710851785136311727409 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlll_ok : V2rrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllr_ok : V2rrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 2, some (9, 1)), (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrll_ok : V2rrlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrlr_ok : V2rrlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 4, some (2, 3)), (4332551317648783354066383723118757601559 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B32.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B32 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 13 theorems, 45000 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrlrrl_ok : V2rrlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrr_ok : V2rrlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 4, some (9, 0)), (4332551317648783354066383723118757601559 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 4, some (5, 3)), (7805303423266548052229486632203023546837 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 3, some (7, 0)), (8376205066411884149683340030992111468141 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrlll_ok : V2rrlrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrllrl_ok : V2rrlrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrllrr_ok : V2rrlrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (4, 3)), (3786816250053079637279813361010869146361 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 5, some (8, 2)), (1929152217870571302583652292787474375489 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrlrll_ok : V2rrlrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrlrlr_ok : V2rrlrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (8, 0)), (3744335788709356998333962321492795798483 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B33.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B33 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 10 theorems, 48168 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrrlrrl_ok : V2rrlrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrlrrr_ok : V2rrlrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (7, 0)), (3649078607737457123122887651806042243479 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (4, 3)), (7454071798367009693967688150241206616773 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (6, 2)), (7467100577172359803999677659117651330793 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrlll_ok : V2rrlrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrllr_ok : V2rrlrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 8, some (6, 2)), (7175098771839607553722547370205707232717 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrlrl_ok : V2rrlrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrlrr_ok : V2rrlrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B34.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B34 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 20 theorems, 43902 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 9, some (7, 2)), (7002741390407809814359492121461814320063 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 8, some (8, 1)), (714268778712913261958141046716856962581 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrrlll_ok : V2rrlrrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrrllr_ok : V2rrlrrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 10, some (8, 2)), (3422146140525897852929723177798063532687 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrrlr_ok : V2rrlrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 0, none), (0 : ℚ)) := by decide +kernel
theorem V2rrlrrrrr_ok : V2rrlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 0, some (1, 2)), (1370519644248812324380617725109769342929 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 9, some (9, 1)), (7002741390407809814359492121461814320063 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (8, 1)), (3656634047977908542356376745809386124681 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 5, some (5, 2)), (7640120969729657503757637600959508587249 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 2, some (3, 0)), (8579053392253849473970166084547317248781 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlll_ok : V2rrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrl_ok : V2rrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrl_ok : V2rrrllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrr_ok : V2rrrllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 3, some (7, 0)), (986293593224451523095411470285006365103 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 3, some (3, 0)), (821323930045803806694331353362770798473 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 2, some (3, 1)), (4188102533192308332076214757519323904579 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B35.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B35 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 12 theorems, 48420 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlrlll_ok : V2rrrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrllr_ok : V2rrrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 4, some (7, 2)), (7640120969679958948362155558264893910663 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrlrll_ok : V2rrrlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrlrlr_ok : V2rrrlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (7, 2)), (1493420115429289917832991584399949714393 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrlrrl_ok : V2rrrlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrlrrr_ok : V2rrrlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 6, some (6, 2)), (7313268095954638273165324475537006557341 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (10, 0)), (3984351525126975261085920532484297981993 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (5, 2)), (7488671577423235849021114014896630708401 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrlll_ok : V2rrrlrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B36.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B36 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 10 theorems, 46395 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlrrllr_ok : V2rrrlrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 7, some (6, 1)), (7175098771831239118136136885210722472709 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrlrl_ok : V2rrrlrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrlrr_ok : V2rrrlrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (7, 1)), (7002741390403847916396873976032484483237 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 7, some (8, 1)), (714268778712913261958141046716856962581 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrrlll_ok : V2rrrlrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrllr_ok : V2rrrlrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 9, some (7, 2)), (429858094019812011961476947372946546441 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrrlrl_ok : V2rrrlrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B37.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B37 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 15 theorems, 49500 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlrrrlrr_ok : V2rrrlrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 10, some (8, 2)), (671773735057705129784095801097975403687 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 9, some (9, 0)), (54754338248523893783876726582804138477 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrrr_ok : V2rrrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 0, none), (0 : ℚ)) := by decide +kernel
theorem V2rrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (9, 0)), (7002741390403847916396873976032484483237 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 6, some (8, 1)), (7313268095952561929488554083950673974311 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 4, some (3, 2)), (4039901222882061828992594912237734120339 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrll_ok : V2rrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrll_ok : V2rrrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrlr_ok : V2rrrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 3, some (8, 0)), (964576108940556280471174815487839633731 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlrrll_ok : V2rrrrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrlr_ok : V2rrrrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 4, some (9, 1)), (7573632501574975196826721453953320071817 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B38.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B38 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 12 theorems, 45540 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrlrrrl_ok : V2rrrrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrrr_ok : V2rrrrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 5, some (9, 1)), (1470626332677526344366973149927364308363 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 5, some (6, 1)), (1462653619191296110516341300256805151089 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 4, some (6, 1)), (1866775144293378895842542258468280150641 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 2, some (10, 0)), (1345556820852199507018734196523874135927 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrllll_ok : V2rrrrrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlllr_ok : V2rrrrrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 6, some (10, 0)), (7232803086544641375710851785136311727409 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrllrll_ok : V2rrrrrllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrlr_ok : V2rrrrrllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 8, some (7, 1)), (429858094019812011961476947372946546441 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B39.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B39 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 10 theorems, 45067 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrllrrl_ok : V2rrrrrllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrrr_ok : V2rrrrrllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 9, some (8, 1)), (1679434337642691300409403934252548859583 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 8, some (9, 0)), (855536535131436810953948231437250689313 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 7, some (9, 0)), (7002741390407809814359492121461814320063 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlr_ok : V2rrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 9, some (10, 0)), (1679434337642691300409403934252548859583 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrll_ok : V2rrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrlr_ok : V2rrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 3, some (5, 0)), (3744335788706490539193479283117644428753 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B40.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B40 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 13 theorems, 49764 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrrrll_ok : V2rrrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrlr_ok : V2rrrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 5, some (9, 0)), (3587549385913914586509800899887524062133 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrll_ok : V2rrrrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrlr_ok : V2rrrrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 7, some (9, 0)), (3422146140525897852929723177798063532687 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrrl_ok : V2rrrrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrrr_ok : V2rrrrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 9, some (10, 0)), (3290782137386661713338609289972574015993 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 8, some (9, 0)), (1675358222049348448113827264849247721381 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 6, some (10, 0)), (7051983794820085226620471587906648716359 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 4, some (9, 0)), (1470626332468337126795868086535687431241 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 1, some (10, 0)), (2152890950182884442653302865465406905447 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3B41.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3B41 (namespace A36W.TGCert3.R10_10_10_l1_r3): Bellman items, 6 theorems, 6566 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 6, some (7, 0)), (7142687787121804335041149991084108825841 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 0, some (5, 0)), (1675340978370768207020014626549562973043 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 0, some (5, 1)), (2209192267734992845666939061225479598319 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2r_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 4, some (8, 2)), (4391471342558695157128136306298667576277 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 3, some (1, 2)), (346009612877424100726012705746402889001 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3_ok : V3.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Data.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Data (namespace A36W.TGCert3.R10_10_10_l1_r3): scalars of the F*_3 certificate at (n_A, n_B, k) = (10, 10, 10), λ = 1.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R10_10_10_l1_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂. -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (3877149514394144232491540589049196249573 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 1 then (77542992941212671507792076810358547365031 / 200000000000000000000000000000000000000000000 : ℚ) else
  if w = 2 then (7851228035241289054124713784903933435735513 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 3 then (6978869364371139918969627006053812607334947 / 125000000000000000000000000000000000000000000 : ℚ) else
  if w = 4 then (170982299426436873664665761253664563407570217 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 5 then (123107255587257260427681056988360160364939967 / 500000000000000000000000000000000000000000000 : ℚ) else
  if w = 6 then (170982299426436873664665761253664563407570217 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 7 then (6978869364371139918969627006053812607334947 / 125000000000000000000000000000000000000000000 : ℚ) else
  if w = 8 then (7851228035241289054124713784903933435735513 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 9 then (77542992941212671507792076810358547365031 / 200000000000000000000000000000000000000000000 : ℚ) else
  (3877149514394144232491540589049196249573 / 1000000000000000000000000000000000000000000000 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 25). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (1668095104805365254406083644175891 / 5000000000000000000000000000000000 : ℚ) else
  if w = 1 then (20851186671471323811499762874057 / 62500000000000000000000000000000 : ℚ) else
  if w = 2 then (3336189867507367350789034151240749 / 10000000000000000000000000000000000 : ℚ) else
  if w = 3 then (52127966686245807640644764147383 / 156250000000000000000000000000000 : ℚ) else
  if w = 4 then (208511866747381338262504676094139 / 625000000000000000000000000000000 : ℚ) else
  if w = 5 then (3336189867940010570351679081992857 / 10000000000000000000000000000000000 : ℚ) else
  if w = 6 then (208511866747381338262504676094139 / 625000000000000000000000000000000 : ℚ) else
  if w = 7 then (52127966686245807640644764147383 / 156250000000000000000000000000000 : ℚ) else
  if w = 8 then (3336189867507367350789034151240749 / 10000000000000000000000000000000000 : ℚ) else
  if w = 9 then (20851186671471323811499762874057 / 62500000000000000000000000000000 : ℚ) else
  (1668095104805365254406083644175891 / 5000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point (Taylor order 25). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (667238041922146101762433457670357 / 2000000000000000000000000000000000 : ℚ) else
  if w = 1 then (3336189867435411809839962059849123 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (208511866719210459424314634452547 / 625000000000000000000000000000000 : ℚ) else
  if w = 3 then (667237973583946337800252981086503 / 2000000000000000000000000000000000 : ℚ) else
  if w = 4 then (3336189867958101412200074817506227 / 10000000000000000000000000000000000 : ℚ) else
  if w = 5 then (166809493397000528517583954099643 / 500000000000000000000000000000000 : ℚ) else
  if w = 6 then (3336189867958101412200074817506227 / 10000000000000000000000000000000000 : ℚ) else
  if w = 7 then (667237973583946337800252981086503 / 2000000000000000000000000000000000 : ℚ) else
  if w = 8 then (208511866719210459424314634452547 / 625000000000000000000000000000000 : ℚ) else
  if w = 9 then (3336189867435411809839962059849123 / 10000000000000000000000000000000000 : ℚ) else
  (667238041922146101762433457670357 / 2000000000000000000000000000000000 : ℚ)

/-- The default value off the tables. -/
def DD : ℚ := (16 : ℚ)

/-- The certificate's value at the root. -/
def Mh : ℚ := (500000000000496739796308069865644421901 / 500000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (33361898679292194943408787078119 / 100000000000000000000000000000000 : ℚ)
def UU : ℚ := (33361898679391542902670401051249 / 100000000000000000000000000000000 : ℚ)

/-- The owner's hull weights (exact). -/
def th : Fin 63 → ℚ := ![(1364579636480475916194792940817589669292314951703071602298105814513342439526584399443454680984427646741080467075687072455587064012359643280704679387653549974760962742473725317259634280233780027650293525688757056805772802000031507654248274371224972724683074936026113825644528392449298168537559154883481845618275476026168657559502729183989769803207843407870628868221909639937308850202866444671399847766480588198107468656301946555839097423768591639074853979097485019060898536723544045098166580541728617690000151753844348395549412421180714111504786440084844072951789424776668185587113834662791181615757025289373563393127984590790465329926872133549123513513156403020899844007384611396753931933885939686029966585989224787284081750938637213322129023588590117281612790977843326859911781158705060963925649962905977336791943126493458582445860685356795840997718850 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (17225688571607129828042878241605538588289144835222816600396065256183019820784803982225805384521236971490752019243358586636129725735855748393445335945925100172786192576372401178951914539316264725120298431484151959838990307169018999692881241003618178788008286020950730663010208726622832682607391682650013636792891897035417129695088674580536797959770597937450490169578458693808266534871044273827939025341533947248638939924994223979211301875593059255983964058397543671624241455474520691900957678636753286209483016662212300784345465801613563145724789029384525949919463312440679682974793142884114019494380744786539644143448171107867971018246295116480956440584192252427223723987552329483780171546860950912445932784273204459335672468437998903474166757271941582013539562333105006891195112715373519868276548401249779337844997321884553814149507036394961304312432080 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (15507269920401712125174718288818573140581910311688726944122504322908616685693034114859307880692556491129551750346239053186275933417555474262141271694840774441925627331274053009457383167671616170957795582739191438225681291019013980723559051752224367856021355681690664677152476773043663339081274024583338680129735502649669440981466281941908618562006088200217085772853991381718910240124204106867853440845053081227132074678750958502173206126552909002649062975228165824430566899296822149033372591144115588226813002701853439902787787743715792440938295993767752179334853878981389833660351434623720682508404373586215690315681616799903129492088517883830512895108746420116025554065460619527385993460513952444726128136270482310327142443312970922199267946850817857512567980175987206378761755444100269640247546533764343594284742352084931718190282895204469954561516400 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (2121371501562698698536981910283695799322331827599353249549312327854304268337912473314534335575598911982413361534644966624767792228787038131615835726803912659120137493529503404591749279955499782642094467903940235986762096301968739260150926293671457221804875406868467845197326335639656133801777047612829369734614270990949984117880258193545112648150401599636247153935373838185414283097860525661090251604399880394940187330892932569804209571172159082206737271852922038257905972743668303025478056562596108283700619226092794060105449300572681907099178989597315050772734342273344722208772408837707576251361710666442360420181702065803030499418405154519320988866204474972160905031918832310088181886824357403156545192278993644658336233810484143094280626418015561467349720420907924191637139736335786264998861719230557665511818740328593943521901765976263423876198000 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (610852272433862410534355976613282901571543238223046971037929912629186903877376808485816976634097675767285959357122936846578111900700497618961743288013859329562753944886184004078359882394807375869195435868432025117374491908017983288431383065341057992420257504616428329803506695562647198955030068777950538258557001250114636196849456286829343270590957772114888565175723112339933229079018132621495214401163507847394042357746688377336365250115040687801709438809709690679111087484666644826915253205857980525578020572823329635032363711239791221019874353045666949578777036882627771101592367303228008825180921707286704823087170724812478262014592501905973000467732066119124087407437732114508263297144628376456024461291004505423175415925113296004869347379907917811214236009544476191262237701224766604677064612432722711531844306875443804046823182134205794897832800 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (4431089092334645396647953092149467454050308431255146598143879163410443149619155425627177989033361279142487930323937573319018938566065556357066474953162014536825609493390248279793599515614398977629939917133777901831429710608845309436322700377235711600000705346848815427206406519045704541893413048519726428425571435674532811223251126547573775166772489305111928622631485441383310963216788818371024640954225517797035155873242303726553162961844386084147218159883851563937972720344178477765286405099174917513425635138274422600951188926257601533337061060716748340434599861580943436410729132728700031155013838109090144024148207776688917027478875443735307741866113829694270985458380030411508390445410700619749602478140329330620036990415417146527110201167473361669197210063486210978637185020290970074432287379912084563009902238334606148442646228067938039753585200 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (129938616281887152781427567282513698710066673160336844503270237915289766273806629479103447986028464052343346423026151587819376890739210198387734010024770022984544089582788501169215547352901984213420902693333322394138017628144529475253698072235855817620206447292257156554365534731152910275653632221903210741277301051057375530211946399935878319280347598696042420189192030369146206713365793220945954164279787123836645729277800246800802724982198245246632783876405329919187352114169592361192793154968949267497028068016614984092883410169551245125905261214126558407524373186630732595645034390475862722337573429282374534471919115257081065466363755532334680177668674290733753321426639889511652080035773718605882180417650978185554917547749406113703237744365061051933034388261877746103579809042559864857615956347364300796709181063607095857603123136270500 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (262585797544989509597346005609960852441032502488824369997728547462386317710113145942296865118123528602705981354443668114223538834170991292192475802337661915885790792424009253911626132797958853736277104704025971750742637499180772141725394255773426709359379203467183493685622501455574829538229907288698634831733370619888313192226172270726513700555032431952702659220300245682255888257970672165850069902175982190171652643159341664256327817886323859820287921956887122237065582645389201343335988952278246292579880652353954140511074712225917696406099641497796669029966192190123244706667306719233769771773473730754799646160722386750654100132004886211410513497953111236706266476945873323917907043632045525417456769915049371133878248147904761926592496954280029378273599153556357403544503918607723743942628963719339285843192463562374159895545094155441600 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (45113461090135676980741291195989049125221069414140074141990208603570344104809175418646894373046027011897574404683904773767133747539706834996531704300317640750697789976620303346273117158023412306481094241684142552807237120594934627480646887594085732785649596788575655021905593297550553672669062237833373791600512543895176521668658837690588202304939980341412706474687346436953522739832409757452117222466810941052697246012055843791507379814401117745546603006459831292217645553604735772815488440702496211079396301203959198539458384706730889049745835128174687611675675694321868731892474310398575823461881745932737046269910493142249299695611571375628079937505618981274264504466086064192295627087072347917430253968280638685623241243716685141822259773634216564600509055669888600731532617586736640606334510492464615965201577370965757968822918812544000 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (46961993495480232912282666806260509799146327286157127494351210915978197542173460222271786383191204736235733413701844435753158598385272158131651029643728486750564294511717898116684370279571485731872742573709583572526584039004860498938542684481094759050446438079254979549796865038124337250902782358995615072565386919014737860330752180786754607506981576417228594901776371582482317441366248669137465396338581386169460006993625334022411861164213912906086676336337825114558825187458149141782645050750721471461252289470459816455281894090674998641603676559437159326604366613442460031449462672498203614829635092526686397330967408917638630570469485992986758727941764637136202666869648507730089675201990887577110591278140791500828585896936634928951740841114089855444766503773944135472522427221796926334109973824442840486906645667114423487211829236600400 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (47111735149707412527056730261637154194711710067396531893513681214626841148921012758036403017660088872013994680040380814708393678583582656414993034699439955511597896532573706192489106689544650005565080023930080414445025844032165810208917952844541638287731668269190417686564463475684124066994989617946329924843559710380575832395822431985372516502426769057647559275902057877583184652883394737140463767140817027850526959010500562481729688443600512222067127614968717150075062777313163943378438532924776243176657695100383762044077873125958373963547983477186452488852476936689366772152360520792976823788263731938350431873913888865664824348844827793766308435057120057410365595667292170462818758322965918943181256145203584170228403699797625729356422582993919867561933826530522792678667853983062079472255431054476237145355321644473964848022565037783400 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (45075867605817482738624197235304378325489846201706399843668617370870335352621985298275576023195847524773617979651653271574755029335441889975939087106749236345858948944891210084023393911875280292487447326908306782541863564597523977951560286434714798525033582012255667830793560518657042592228926192371650399422499840532656492142784331755917609796734503660335618413433134196622525826861625035592065843972554653133987229970451485621244798436218852371910408891484712948683631808509693108581796714636993109146296005179292556786023011383813681103895036882008841562491483268764877803233481851812908315877761883491719250019418747805533983450223885017551616194282851196218313935870813533756523895982491361771791164089175614994122459540374507635861907668030148262449020342285353236959991517889010903688911083322942913046377526669787028403838538547018800 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (32811022260830587012732531371348744400620304548805334254347776836571943720922078964132242755140626783736781967742680335443912831934243371365636047529156128513197871019481173648691767046929456580492895631289059056383894158768246780350086913390611144074180827225478975383152607315370906050358364710494679385181406187352406159256518617580160012700561852128365259318019538774858309570562332835041919873762555684173692164699956406240057946187747435137089182319205488350460577588635116328932551817565203820596567095521236903322270984476579358689344175267868940266228008062701490394307172698929797980252462144758300681431259951235666949239137212683982454799019226275255891381350780044876699931555938691751060966698192531505714784696151681125651170415891201635181552435314163091473025923150126438783824176945648704390334738925294568692711634351155600 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (32729852688012454086082500973533255370110786023191641072442165132212451030855333465142451985763122711028645588074250228808631160472862213176771317082548628455975862716408227882101853263494575323177701699593932825493932863777027202824650652803011809103772756685077181340481839351299400228714565681524515232377114301391504442460952381158058325816993249341208868781321372560087291671416755223508852487655651657318527996583996680855751265168955161699398353313688262310072381346725795767251164896366785030729286232240668057870555758249397200744486458976073361188759591656849160775174549320013952516390878892978666462184250029603874544358457147666695912516773607390011871985230592444300106696124881092232824349547443954527878777406284742858043829031765137741839050108533291564413253798327961621268266661720766303532567328394693164356706750915247600 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (39136021883326160269674701641969385438571570900825857569959734261285991473454634881010546094176623489416444452863771019017054593872060194127439421365590872044178596596719042522153111781480279699958795599371514747759871977241684159103905349405336203893597574093347211339479380921060754505613752018184450598738711425586525121308056682160456753007838828439432151927050623830829836140712695790169741957472060022607439678525128120571064002806184452831177621309868050495841189891905187006630456803868987189667842172615436750770972425275787109331009813408114509429124103518235777504147008714993801260311591006744151169723144589156526400530784529658624985739746312418281770789679792630643887467528174646932417339542827512775309445158143884058869539267406493758381398533399232089074034292000528503171519256103228339297546964224228973658564645312439520 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (36583719784263612860696330551405308861133383768092647598691352516253000238003463712452068261754560752638404805232305641597854818691271522230863782347049541277688813565706713827964561067356494846296303971890128553372586365079590763849318349551800635802425519327919970309753820866483401452360803964804606796285829547628357582815330708324022521258560673228353805135709468827432378847488347143073822624208742019706853059789688186398982437709351643621005900816583883366293824516324247040623613142842059567858287076546982255188814775096037088233868019379652541828397058296609843783327884194089940952456066650641727469965487382492218859105852254550586526442184741359265293787425424751382944392981222051815802798857284546682003859095989432009130298828542019848267825837239366055143247637602546731311640382577603042514810752542619748652870071644826000 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (38676649860302629749439209917660143149635515548813863962878007256429210045560395506538251575420135516461802685443708861448920936504564173938638335210100905242855612869918035714792889107551044725938645285603406466544393130455768400310639204482455434767562059196740250687031273734294910173673640437586837502327752310849178727893376943688407403346628406376209681741770389583640206003394142103439367239014375796918350691804461339771756391473602621841899400793783037086666976838792062684743281983954756500431750883885451156794464227341524444313762301768289590911893730922042226565164064493099356766581152587859674908117599117686180909572802686668040519208454782977744980049339411936722395322995765203229637693479471182824838402628363529207023992811189443230722772786706681431219642052627892948395615118933675255783996740537777859268103693998355500 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (38611253398570721015408984842291279578743561764204817039779769841173279751323340041536433157807319952859627131916298534992634105686577761953448889940948248251261727549485267550982791738817733777954187691001824149511873413563633172811118219458987088991214682668986017974080046914721336911644205810491308701905202744353039999539542288168374317333695493920418206537470516687666356353973302120944965258837591931706402771585866592775306702611028184792686700964480852921908632421781428321072905722258116406916169397435171800459675705032188515419851190540123868815978350052180382808399184366986098046531807473155918852219483620991478426979728225716352228868949794472102310299861917688839223135545806897681345938266882528601596171035748140031231677339407415979662179144373588576459061665752888972072647458386439367465324159055028387259081254662523600 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (36640303870734380934357148516881678096310568140589255219069689287122217645858108957722459115538367241244385270729687638852939160886702355977153394752141753330925292347354998938255351141552537656378815368797689303980125907487402165952459107934223744183574628278728290182992755135479711527835999287367598508795799819133378798395536467540597473237426206899631314872936666367961416819459198879106431568724850909890185661140395760798291939779026823020844502342711499908032072167667300270539157253600693836916303906377541827609726013273367368454451199274837754724271016080295768922408164645914070304901502630663222866410225701565050956189218826637419780048102455109934002740470028041382342025163422909046155139960060644651176495689613855384585056772586388305487402403606257957187115258718412466954361268586357824288710503733573272916875354470146800 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (36500026585830923457256551393771422624343081449597404657416990328883947004590437608591665999295787356944175711081498705453265770035710707448766108311038788543854188745925900510729863776553301638001908817825324406328337548422643450635788688528557938909081220312106619737749754881625325075164570850371435142527404698503431215102647662205550481351703921637810581986771637326071018257373192193816987354961984757473813283953461861943311998457931875035726272608321351636648926701854715606666661922927629679890459638621591699573056398480157288195547443059247486612573393088590241746014220182413498267427786714896591560092374645256925970774094564098972900354362929921734047097024956191348965392634685150573818802100427812641726792144092054087504388332038840610618939237136904616376377079162332788982062074291775527472232566172962963417265882620410000 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (36754285094910205065494126364461660111076221209915652044663578863742358922056536633090087680569942520005655476692880828906077174040836908648613970276236972968378648239292265021696228833413305309939198564696243008044152886508348077523032881166695986587888216738112377744783954361147637061151602492737978175482254169332810650473275678988283975025730951635022003120374347911538247192344172345966819943274446638810783574932897329925551462202786147953096592394433845612072884753881266860071520760886961559455901899203753898376390341415485758515850273983179421377492332047173157885697600176127141384246419906379123870723170026644574518159042899343836030671132885164650421770094627227587006785785693916767217441549053206700369675963012564737929105904284098595402405963647682064907945947378981297521190193584789676027475443650283960142701509906132400 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (36676247273725831109250167623663864454410592309485032193338453937427510488877062894861584250198295539749584850421198263468982802977663541810170587051050305508839310316125468083707559089316889188155556150143293729990352765584649224234721338348881271799153332103742318052063969556865743340949498939899875426080878615387135122786265678741745423226802957276075406407744335002282165594705136494157630812744230225904483103250090541714634984953576944968009848980784625915226868948333456549880284329164330678246250655644809508946550123482851777161259597780352438140549522627654886843004166265118663749906088868064340358644353898933472613165398082811373318798169014637374807285976996801637269863688935811669581686138431841548122735802009002818899842743023259015871103792469335232116555970237010108308404253796417024321885251915236068269171353488450800 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (36533833291400218608594330093965713752922300016261558433566136650017074737251175815642260045238943717208656625253264058235166896475771637460902610288238857886341183361155932012884021436760586069187057834573769654577675916609848382135839130176566557009628316129193679636912608218983766528409255947192507190242273543982482954748570455304306196145837549569676661089147943937736428685586741594105238158551471944961171785247998164737847498945424054912307615027673741252357584655090183511373190246173130758218945790228632936689270032839266479108702914098886516383549795642032489202743296144266847357890631759795798607018775886846445632137683568135973347755068490904871013745484861198879044440184696052949883463651909873454951101844222420512375763285909743035198862472695875356005485530552694443858683878225294241750485889256122736400751964960388400 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (36368852265929428877074273524749394776137560556361241994579055030019072163478548626839849420626864417167647180791707380454991972593645829920370060676782221597030160077404601387714034372969788976868982520665135340309166216702882973784411801878380521818743691275745206970296608916840540740204709058865597244959765016319569473062211507986619424423509559756252337954972063125392154854081075196769914425559246102618120409914075175985715076381148874836560717213170196589946544494819029777643405426966435138267238290429886692150019641845503550179575178913569034884339812378790146657235991703873507489892265803328341198266692173103995398947456494692257346294363221449917952081568766699828707532621797445205300138993466430974307084173941855533539711201819466096923229192359068892780997443503190133168726859116621670988363839322676301522196387583028480 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (36432403629665196006262877924936458191807173023017717593488199659273519862065916877833486326673359221775936325458056193515555200719456350336833185768032059226388719287750538948236842317261250642244931651649386343334134738756159312475311877473075898591371516396929161390138799760129527425602531641185132306534893425536336162861399004099498075929758444974992971061861296141463621671518896490167120552796157481230040678050628154990749241482245163257553794483139870264941281120704409154396255358285077432896673090443158863936087636679710091500615903964977765769556473727388635085641160183912168196028953003515908731287087057067173441381633769370465763756221695070671989226072796340518201187412826993497745030909499528170576638481237170599607380355736018391622235865578373372484997383784146196098700051342419488018563809100751508344255065072668400 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (36421225258869781944785119406976602399358634436436779313847031208021252187294930938339744986068008706894614702947323529268571035931645595095096296984464805716035338587276311454458718704404425392577884010714462797534618966124328672095971108887791680040304216791193481138459340657111947839422208653551097772323129220087294081683077433108348911725056317793583426338722851387704050315692962048095090055046196150633586155085889283767278485892318026507893267353082356774826278027268020159920365323238536304185571362999547544766372874907049992205475285428069617486427964143269670197560812066624933648353232923812203352845473227844742516867610070913606462046786805671568375844484850385592609363400140130807552036062643018564203722078095954398285080502941354846068143288466599357300481377290372972097175522026788580019834755909460380493801701238232400 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (38382895099522033139597043187625388293144230690744411239948175630791323548156181068776497771380697486231342371674200917002683616832504505787017662221758520062835334522242689177833749670071775469072477431524092499921955478685315649331466621686095631965173054086780159601454112074964576145675383441755790915727130596168387687804726523784038906435217702720025902174394535180372321714492866141170142480032101990318263283933462342518962012903843167209857972714715595516390962894399052887691165166507669618382849105156921197660658778529930780857382538307719943866841447458501059535759289626433926440223296324525962082366311772401439377468565207844665527734025161077272042275948404106800175165462975247528756276884325420711905008287866763031916663931629304795979095661909643858922390664015001230061938048513033492332385740971721898283436875085378224 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (36464398486780405432793627071262178978758080101281886963141477330488097855339513617955659413366502260708267990045348369345777604004225736607046265182875557205867796165618194216401995917565290621716544132108284252465542173746194675676612014394966257288024157740701812766974706106838271018891115309215178466948049692218878356562309522608465551434900136331389734231623040206793303221810181667129798088445271263699292327342282272405278385683245137776825780775242444829913072811042210196742249108012243691705639279676204645758845179739842284164413177638529427938517607351541868649978633309808907646542173106394351731870713348256030215555233556062789598336196560958010405127027969279465846784698383686173528709505879423344660002091029141592854407939982842070015629320017337437654251054595346649523906872680763610813856636415623929821391720713179888 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (36420171709647884821770271105853171862869480171467611794497862873847824081065856885605327615597802391692674904263173360565080321646685251972975559926979135426530882949753253469489692520223136776676236075431675660106289286811734332796494695070021139102955685734541737631135679355283261470536197729857964108834167152049999150804247410060412070684573586190105491169438234201344338556715524224846400536305692416311480274694192568064825609764924794755715784524424339531142273088110788477115879834394283759941692086040003716970815836179895345925678242365298489373747742317793679883503013698910128893094340551456330980068511771172846145642841231090531750754227101736797924054747000052138130125837729219922876753492952959881788015235218555874995097796805514886524129484922527179856708269645039247863351627483636915072430683212340257671152676688530400 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (36488665168871263620667975520300457534385907576728833035435285492865630743458993459638981149858565044913117493967078940471636341223896537640360930828143566050052529167349989725631403944344284844420132180184071126711637447059813234198015639323001214775874087685014312650111356986908754945360191002295828622489944048267090878770214009438207308716672893299048796347245431540985127464806340064280097340568511070353344339106872054608339481034541765487973987097948677501707773261467149391936918106802366061707882053205534370526847772901969718977397070452290770776541884094714252835800885173960883808312918062702027754917463863957027317658092912531164465975356907603981433828970984160935275405232085938576614397983064499190437532965507896700382578654907512914700868291369755977248721137937029645857548935250994792638456132939662958974946064039116400 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (38411978765997843139970855625712137966548274105248757186225430270450575028085337457325503666970339915197791082338400278877729386460233448021705986121313211226838632321149825551115902729113054597787200509676232094542435911426821729141497125520121341311519770777968911703008296817473413919023147774429033726939722753219546072262834358872755861382253851025459124429344617663194775459230151786829091477028700299089695620613502564731565025115487000267787032568725821541756704415738309098886186722322066534275399292338042369859643428645314917445543178906630520743405696365499295916740602698111935955928838746962664073405488407086495843150248270650758017005541586299744332863045422964821683536781105748699477026636023743063731490084834956119486334944547049163363573715412161736373247877272896124788429391241003185272849171220990735599571560026951800 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (36337704320241347496387716416512970013375447978074514994329160755352151062323759287204837107763723618371575656051422120504339927415713437766775197544290644481884615089432583032157604191438949080470777684775798937263430753748200672625727902902289297069126031705935501977046926057337778077623478819804244613562027483112302997103929628393776007398378545778327229906846136992278636231982285091615399416829410770220377637542024607424538014880253054710712471713002236312621811861090095220938076856618640695304602149664706407500971398102515596879878124168146146753721816373171131175484893115574326298320532061187190902852309757555134259046524167098734191144664628333429054142951084269362898987415756734403102998955965852757422203689656017639130352558116075368517827129739813317374905486066916268671747245740920205141984069906513813148539727670434000 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (35440749358388454284138839715219511298135529888765715525329348207536285455756503250263958457432341145261453451040215387627260389151964542572791765773736803679480417838988244988592620295308404641646941566497984260395546925177390394988219487217303418119990543657482996393590782382274388404088141756015399851276101302225738969214576297445362845055797438918511242477391463056248004580559939364562940718444681619464671563836718486220333196278410137790095840764672530058759884837866114863299683135597529347833140942502301465120301045357699928556812086330531633789952315691226370692818273625320768419461649868853968086243126714113688660971945308637403351804742834791741381285444852699128745789260236950362345672123218808483955281933835025205499441566531189623394256539564995018640481649717079791718211433271032052811759043199013265639414715765177704 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (35534653314740647268108685495952007754085678239806167725579019375906065945904994654395585087722282310358335240604191831910173249116754878609121759063566324512935613900243702002172540537337158041081153383206262798623727178956904450619021177381673282845045934524244286695786575933585634080533853333446740822726236103339786055997351948935845057697535916340265940695496872593481138411485511093819209077529040727464094338056363483272018076605933831475938244476533552078973468056094394386129204369118501984667123262238724051282774795990848514138619671594035836659647194788315432264846637342701130043280729392543441043692029261244013507311417620138541380155292217541775391265367473380305632862258813407808996474911349219425244827064485223740383766040323698072141607556705101824271093120664680576427597623733947071305799885253122299699281341267845300 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (35404600196314788009001367360444607001969568217114203903085087669177036687134713928733495340608678403185008878895643262777715293204365619355824215825390376653011888925737675693014758106480733870006572268324540528024661242963267050431730220160752580426883818032774157272839919911279658876759010824058911104119901960109375943142330995745208269526837124049366948301106038117434054521822484838344694164959874633366833494210234948192587425251631491384009556957847707806936629442543234375470380625301297995546031568394720660389296293454862906745637889822552525151218181435068765603927890171144110272623568665561487859995521105556313686513504996583471616897412922167823021226475249941779359571460922830230104111201079236008042128750541498771621298959105425587625741039067567529197934956416529978318456220662739484295686640776689071985733401080081040 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (35479902128758810206841186566016288022730062180722691565169321743967442427052480738076431058576814268690983587959021131765905070353135972220679268531653617180157018536662984332339966004288087000398180660701556093852746542229517645867495345884666191399802998267730867232966860450893825660482405306908772057918163989770601131210060784364871528169142442425851388374354394647862284121132799048895562326667584977523801910714436962463497907249570961373582713761633638169945673301883466378426493231992733150269710892864628338616310115643949146950230654326286237603279705351526695502219140637314937213116773023304563963449255023822630421972081809452363846665743298074760158792666042379038494474729769539142469236637736724329197053988243146573848963958760145837550850098680736727617383610010576540590459734904925248926418068928481930560586712448623200 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (25783541029943921197063815341360047952569881098201700421916178894459472932868066587987101441683838618841545609009689356367970014248405389829289302992837945968542646726711792713552467172451914032028517777582523522137595615456600053618789996982735532798439033224646181219722061692497745319231541715264373413296362637215804597494024699252193926467829366742608855166107362086707926778475263584296499355096317536327899446684184917019295209384035773867113345926217992733011855932353730292839686716002285661559736649528954591479940433651214369183780724671821756496216442364529946190107222319273017239474201683587292412298875111642886416968632340776371759327617851911945352263170150724636265941846549312115518582458455705771027434773600884126942201551819468041987075892861036103145703072385363674381625702855411819762319049071183213805945401352953200 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30152640630708231664105060037403942680640953530871937008513906799498708354422919883653014737583094767735718537712484494585421752672433218334385840354729444028980527145484455167504590266240928613147686756680841195297433548601867957320354468378427765784873706373131111037984197797553683725815459702236705775408900654674217060075203635245018174475644099259739923244025261055723087760211519088100118987605260381084584708972556222790742360566467713699191165863604962635841067157982500728696870661230742785712514040411640806246673471571615707851343470265120530731445449574671907800709434714332461414985221937521427576271013342706854977034601820492172854249307806952429921214430202183923773991739953388132969789018252764898454517486104227437727449955928554254640037199277130965286629481818681762351753660227064130643491829537830271595090939290867400 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30171044822612234908310595893713286916492305875416462659242642718329647972748102441107968070013771293706321183847762745543932861552984075326571532000639907498362758903946515454947091054629469940713335054628692875945724608285144083450771482728234999956939187696487942574719494948538520030236149314540054605939380606831891763271763202821793842869299761439763035437572258560273789702108091072407567460691833154403770779889094985356946110054299838075719750018209614323824895917563709159664075046506588974101401697278362355018131344098185756122432740504620355898405062108580590317545548863940085547920355991221123085493785529159844457694161960848497035319420438299577646687000682513763278219914620555848234101918394101629984221773400074044951253119624252907508992823537070642906627507399777041157007224660894898974118193449897114780396373601662800 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30317380651501113830327135289804969092866391189051734535728291299014508350867766840307439129425634573690847281824468404413130713748656237365988060112435936366005709376671489649538060538247784861390707659128428724935847450315413550592347675352709241153140695377311288347336702103923534031571621225219080084487427011717958647325929950366895646055683120473346120502246164905539425517949741887447709247617297773855240091932673964021828914752230523778089415794639197290731574329461599119274787031243442149414745812104256141527728350761556151331916035545251350962253120760261611956782910877158111207802018469250135140523923353279519819705154629075836154812033081230892008262177808510504647601371282778339510690975965417246435012842170184824335045130389807549243164112907674282413197840301242954625370187390069643253331327913242903257218184894289600 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30225433324050339755767657101525744052331283862133473311736240803548671680002737004971018373147691167980956394343393331169540579884256661337201394690450382120908513006994883642546395477503224667042977046350764498483378896449861799414667716962944796034574738026866664750838343150918948730937801543808348670515733401181393773598255944080201937101789979649622129053214427164520552401263063555459260283472903942805484030962872072764584981254549932351540698460470812473892763668613509133304668844453611463986163210907497397553432668113230247274210829187505128376918640495039522747418841357388778856283277369098880757441476415390306539095125221508734943546859115299866019928605794339758651227209160400468385652655900393544730686088809300224265986730198740845829788384752180814114498055978374039286491067328543452804911864825437083583669323072220400 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30143476929155469981047070843346162714045435397417446362756329973974601889524640019012982186707333134410454597267540796497613448217652950263975014661267226459651067101365855468244136432285704822563782902615459598491806596586252070360859180109477300941340101052743288973478983152020483393970166044978738228641635975009442133149283490743872861546255985290041320461203095170193878777602918484512761373051320258541339624230603518747166720395178460463969292237064378525336971200145366624042055221924281938131282826795214635373501179939718241207638373623820782024257687958979216086533635376504945282230890354192556088467683473982038650977116948282396868292575851242661780838440786208466565221462744105990033407371276479447531682985009587624232279481769998260253014168489181384269226002515199522487278380830272456889274314169467151014120613514359120 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30207943863924618565709164948431777071790169386447424846960520890165855740646098762453851521161099170103272388778027269953868710729004555645941010600436381366528740635537538464503104242829901319426164486752042045119759469800448711534893025701202060461269007395695670849750829652097012364132548428677492608097707519031288439360452576223838178206570864129295207493188645312954620140843629000740068589370662359725627408201545146973575448421455542887580231439062284188703076771337825143316476393604743711358776760325426286619236739696380790765391324604685980529761765940850495952788525299935157241815320810333764851758026311877892661119561733134336481514270284813978622214659703734126954000322741673609126785569059772901767131235554731073562078496904447921838563074669801057010507802353924070711052938459266447358404341565186888342252173135415200 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30198652059056276620529856404177407853052075670904113711705985727879517718027111326146783637268691536355545559461098624914569840857790329032623863216153070708395454515070816780388952173639849648612361158672505314175174151202028549620977293660033563744954623829704979238450269205693318340934904364526145912319524744458825180025692387268192700541221708169850465290719116327656554830842094094754902759124260199136354163611665096285578797335675655406973447313536083127147916140198271479654516632377394963663330677794231831662030668066560331602499160907609307221722606700173098898596414161456092191795713889763889048596605834256818539660009134754020111856207963200076380406094461662331175065372338709340489212317157270929653345963263355617497374289030410646016621671065766926629622812320001756757811780127415285590688254822348178405527602566690140 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30171141719801192590041671149546846939904514683958840100777346368699808050670310163004169201482256180532813880072229168773403747169784081467286058703372240891122356929313711698418077447448444599709508434618580889601477271452778112243442517291651334029796484618103640547257192878177623976400443421439439055166567824058176683223476413962792963363149411682387945854790766066984693564297960666398225816612566012310419716464813847070167905011767729535090731465490663069731903417328822395294592949675113498391617297876092279581918351894952620468302390208056243327384060701712046641286160570515558980950280601674908115946662025300766422864284258430949611234905963573667260463793966657137071679802961261747847389430476642118398142680704798957540308500062185542014549227090567176040567506939545743614000707691503236757416815582142994825466276646871520 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30061806211799168045119394301400951416930391273547625834185064993424914537149571519867087373039265208691189857951291011129418308294507962925810762435504711634378383451659075584604364219394137060513498017161031323687532510487707649842703903026270874486130740712559728127838992244170771946841289880700911336292120171044454972641589989044548362343329911905200382339020163417080829083410089716882027491240017375373341320081719816205289726458160522442913170728244381524223209340272955914693646467561217624297089696931954010392608431240189182030073300801985811494392149482653233148521186042960086897694878794212547271593332277590371377182587469108845688319408558725323946074040990405208608493021257253390608689963161917399548175349380689968195162292009531996023544774578093752067882458094748302053801500462963104711553225033058713652813151008031600 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30006854571678366533404287234826102221648249519554457613049787096419210584628257092539358960836850331079656306492499419428359202110429129481808000531754948312909745194624098092212243421945953935905672307128779233476159916530306984490524833524707031672242890478714284403086493593067708024056963307918037164536607778771485377083941156921345834849562502449087552131277464623337064570821092712083304585492377471199219194285801865202610614601867981639390333996965321747651065638726870778592598768321539319961033306270585186074985050366854633097064042832273566496432092953266520410174690586451047235519977670559812084800575174787977828137027786768684401441639747081577402213904256521809839001096475141172753090799613946500954370110693575994692177406817010140192537699593102581120475300332769355271536918716899987801004299396619583526796042629344400 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30080230043036790882818955829208296479055244701778740625862524544899606473327598287760310136518746622962595449751926357742805312128225326019938447483161611276453449639297924083132981065273261256139616486285464974966548806308806728530703156903151896080573060136379540972276934746616951419812547771159408400454144049713159139769558924664765058055923936060441341518245613920007575967497379130559912682654303218817236251995014208481937119758894086088315483603356868353510917406334739541958556219795550185300670295052550377136258610820211111694734549672551115202204865105537685151882131148403550544103730873855502765707353282065335606624787495475810213613318408745041242772346540911295370930767579265718872586429251972928460664089060447751750912988756746479037194294255461315136203068657876033035884087896766013182176081180144758532949733487987025 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30089143691484922272984960434209237971766430053356700768152935074505248549783321135398137553918869448816012981657803067551783363013647839723548297994134671009527259169068155362040441741694201599555115880180557315561408433640577494095818020279373072931890854397762589631828296825719039786869695514566007878862883405042772919943968975195966762355361647410860547790176227721083003513508122165800563266512033656473775037274522117629219891391588050131353128511967575367967023655486684255627009031618668840713263094661682721418750233426822446072210478808045923997069622061814703844626475986532133822094438492536917954407312119650327885929566983078536989358775697278645531196450540715071041245880399182764914533117044575641730765300620256232801348937805928520742794326717301901810626241410447987000833169792880891688310649368363809078452240620423600 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30070957832715582936595945055052726477014099762808306824468788546997727341943338750831076580408917549244256240969703771423954788262538477345978381809202060217397685432254484865554936175854381325501607378867149508233062218516787456838354268395760414147916592437023460602055327012691629003995060728950294006865482236766316220853845009858573379657137160191673563584892660929431190999302233831422094555400723327748341016788865595697328423675739499631787754429617104462104930875374884582422161326118513601895539303486978935152491200376724867948078728549577952455279008955094161654481228760453917685257685067305335973321046099604644445925650903546844277203817585344748328963946698696583997658328903817476861234747323532514442078952775444252299805022826200330100985045963219289085979043158636013252930895165219165028179168281513770037842296633026400 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30052441464217646709671393250016157745598392280036432134334448143781243619937279383920255301283145731404415936906889074466697415984990986961085335943578936576095382200131152035897368721515241347693867848003255667485968602664601390493338750209810663141762857495877515469078413969632588084717222917422023905247408132915867374316532992360956105721025807638427992615832822307708649355010770011897325628814261644406825815025606863580653367952595277591012656064599422522791839942356781934549443326860415738702168010790388975701344306724521745868257119655891400363501126542536902143607695763709864024676941549652837027564348884485587588187285894472846131895687827818043209228072808322046818993634575721871910602071321630983032463192082321051083167165494325882275445917124420589037319981921227635905135585686667634962157331157785956204875167152831360 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30043698543501357915404656672902029787146169896436394895163995157985995778239457559634356307265482967355933671641448419895092085813445633925072849983949029133323008813982632347920550461625290796919777003924302300628060901174322579996143776566074740063826612366984633167245721381544711636387634459728290689635175753587344317739878191941169706407748864461697401030640328428160875381191071898153681109311603578757027492662245436775916080587959734548544731465078125430900494155932695940042879885838887852338959202170587336939340026024139914453925551849791869852185113120006980858586812227391090647425575576591673068925134496926755197739879065640798630662614504937877371018043827870055793816956251334865512314825904092177160515300400295384719015509230998570077842497330776603647351967725505043863201765140865345604033128591846491105534825171971200 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30070956784829100444899098646600762367072861998982613123976171121366413499190102607747811823038671220521627901098097291339657041511824293500013735802421216983323785935882965462981073540302951791825520277921753164105551880390224510023360135167488873493810179954891349498921765998222245031629959608003535894977845450378608500412700924377994446339554065839921069670393552143198276889423646796300502778360113656393236602146741151764147119133650417930388648821087610342803827714286756191460406194369460269149210868048574581134913561237432495494721798363856909669720016663230235298973287580605534498281248366427001732787338975287461673155489942146751505957370195805375998631762857573562768830236193719638962670352699178125056478097194349527786729179473255535751874933487692826051238619853694114323250154645346289145430554280128258022050098814129000 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30089329833170156049311556801200339316898284101748702048431206155089693904196437350031961833406491232890213944390942466272596684622504249471275523535320564464286556470293392425052824101625610199772062568730718804922027817179869282092903186092487232636966689092760514686707239182557051134129369330529723119310145000859022158230316793300479541096257264556140852049429000381790787340367912054887480618232933799308372526993201282726263791907586006697359917443568223731405205039753479807875968197796029863609400059079249654531416043482708986919860211822723943164863261075683596821734539217657077269788018692134313631048748023493235168272259048850119167643042328441045708224382652912760344545571040104839585773766787590570267139118934023758091582159971528945126107233759229725076593177613639032125681838648950835068922388945763812932963768979064080 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30079569444734503700345803980167882698478777731127948110519675085453054811267866567890557664172896904042636963987101819410176767742230606193170083724245622781216984963725978158669807149294077289082994500553521764268553464587822290163831580062623874270959980300572222308401793374830318816795886840490208920255732928925963937687297298556530739425078083050605566704505830910273649924345132432588834262781857470995320203994454283202080870316955239475025967192413508496731173324555404448115267227834615299476841069287062369830670933569927343195262694488119295478848718013629144714812737466292430214747158062891704158634380216126175704022073556669686232182189414253439565893101488972880925070988046193563750539221949612300314983779173351996204441626093650521632557538838482101266415225061459208915115140213694261017796199621034278010641399654478800 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30018420705603372315975618817424900033877519011199000492499212281962082545338932482904396293910460991607898069904821538613081943737279118739760522465172360210646544364019584207255004039010864318600277328364894492434226892340915880147874447615895999420074542950988381692807546464022498825498272937671070930274741294053179695104632737497445086687403157200894636558514328775466326584888227070515930847621573386004880733288503020268881539683837051990332427862804714102107963718781024132510020167771533949937411580657355950193800112659121405792417166514803668402779015703957788009914653242297111090353029803323276060772943704123485115413431878690260623165314515897066833855742580519819497442410762638307186950828121490294823884215941636775065405461184682071941087060877543606845691906127278857766019027206308922694109257418588011417531087296208600 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (30006463210521527132159517201265426148125439636041637926839789275647541719104636109878149290358067175643156599307671827037119867395332939843703875156955026657191368964628703570628957202933485797870110541729922242832468003150330910477344497562479366345116189129088278092679252973880645948428429065055440772914395378100342788444771438198622062262617265322620426079790643077707447689297436972809661631466475445009678563484091144724973611346109783438899518406858332044146358275229374458978590642003457833864087235335838441128056461608210689314824294842862940793068804877341813281404079490837312065404449355359854988612293495561500310826848949367227449645554958260261867579396799347643979422256454562868935272926302920891117139425678812705052910170217092768832647192130203479470052761604359275895548051991784241285253808035250695460899264758992152 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (29963924364902144616843718795737452540324089282442715679919650745495951793457080224350736122084744358816874477059106505585895954641783255222041362443808199753347198712602846174719794262513187253762771493546555147629566304857837920238769976707014126900668030193465708385297770113306491197258310023690162188850587125520307071779554951727703092596571741325677235193544273573218179288189344780638123115849244864916464589567435316662537355824039683116596286039051845557172456314132043418148722971544024434873402758926055345113736115134529891909388060086269023332887481347361921327095053826530052867729884534641022310141146095979286815568593095862555763015953604951799008603728113947924210997854477725945049447082329154858313000723026119706122835206165332641575796953063946479496380962433094768989100838825989058356730134130630184979631088000088400 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (20040435346695222986798076828824468173238443268255209639175423688534891820565025167687733677954372789431049317540344048744802018223213041936819092750396120379897797718339169540454665830660113749771754318243967965363379024030983010479075143550899557138879063324389116205513425004358594630441751175449466409939994016214153994808843982517352398683422035663162740341390364108328371328377647357502247240242985258052649888403128235036403937144870957253308068002625926800086169300386429198168960559361255273802864954234708729609612432924311826633943444254156414875151745124795995362865194511550464970089423327804026812321214155260477113171090467976079337271713366982302968197169454184465384388097798224349208518831202659994307594282145810983070842308849976020417490495265378018594667872926172746225063302035270175700279976480132541863103772871686200 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (5972314517874385987890213353424230922501617874641513585157414923908622720962016523562470171471604661147408280873470845478963198619260106070860724476034089383926890691315359341224421736006819210846546598602273018142582372647220356514876883395090118283079660217436899271105844921824471463148531411167632009073432877690796937340519434793583674849625446689571346932272718289116722885643166824243942319095988178706137054227518023810281472247136774240947561661663104425543058037985161806585288636002739970692922566448476719986341589439150708231642217235781913579222257924271321305252052824289368260068626822119303664136005678710835878852746753042089166974477852109555612847695685787625862789514279047847106914156092269861843680323854443403686119088133324229008755121007282559542280907056638109910167258543550331304842912588596400518591338394833500 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (5981619458968526907011602999661387051735243518685957592913020353220093168849253577561133019169630364716141667314639655033618324814373053503603562489635475944422542558350752893425767092874199261325391957205067086958513048336043905371211842996135654070621254623970995601524381549782615329345272823002729966624067094795652403623009106613966776296409160984834378196148086637988064545071909919700971714414686811741357310159388226073519259787332971287982545087127248964979273370060774818932885323817842539287648149410309140213805967637073201108732984432256992954951679755703576334205814232419333468142558798369546558084251830498814196457768296373606172749611701637049741582594941448909709060190902431854290219817735670172896374451786841030858983115506070947851433780551592593352367698252122310947833422885603758227848740315313270841567286222292600 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (6009104747850706088371061213738155672695720666148656003909710646707283682444818565947398773881701059026243069665901127029715755187217928245404936038947641468125675078399008834744390455285488925261374011475592447589138531217196170724315187302500659840355780783848360554995160006041863273051385224163301172427366967496184743522607342336793346782734952653353202977869021850930568419314820254980575815027821575410628397008378207116108585383662452853412842456173167655434143759336920793634835812387603657161815328438195286930077593458974630789865305282583964501545078052725116197743562757374525092616598764314588571763007902344533413552566489618265772384684863837740187557262207191923373403813812708097462611995225146063643816042796088760828141943994263570471457586824799243764909021139602106489372121259255836204536022258244268107454461164839600 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ), (5876592238864768934410264674524034932631604881339949029052540718109027253616815227160490688265304104005588314779104721495885340500417699291246237984624401436591568864266420872222558357469042724640116199380206245067220307238960982033916423166400585913181148882989686829411635347140535867138260024526536051869598550095304499367944532956533208215766994301034729775881605240452705717820905215598615384866019829408372645213615331883942048479405038513505955021350466625489852392861719510844737813270186251285851856968000772407780362867669189630647785315724357995131115231937945665431751074841505718762264147040032265871333229590566672969856720110535321283560056367690046675183219526272096272919100258833033203275177041547714393259361973332505036690638630098252795052535099690727208476275324529638223694509864415842234591863416365866278737153828400 / 41260850996974438380038535175814930586811227595449445197164447437141192683509483664688192516994937107347824986617463725239001952839382249524606227267547942212078207908229274663366363920592183580034081102224427186054182626476711142190486646359350210545021121958249946048434040331545456629352274897216874912474325041834884119150882435228814492934911905692632120357119556108222440905387318232872504788859514805869070275402822913943505982134270395854266723835166303560261762753085903675977478170786924409509320413046622212823592220342108217469060356399576207151833961106016380931900844380236287795152056358465106126709470752917072769043190627187492227249471293392014586966766012758085180793068035468076168967214482826523473319733643626402829951663311698799992045019610841848718953251663530735518975736441192875840055421023628444002223381248144453140423651783 : ℚ)]

/-- The exact realised terminal vector of table 0 (TGCert's polQ). -/
def qv0 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 32768 : ℚ) else
  if w = 1 then (3637 / 2048000 : ℚ) else
  if w = 2 then (4167 / 204800 : ℚ) else
  if w = 3 then (4221 / 51200 : ℚ) else
  if w = 4 then (325647 / 2048000 : ℚ) else
  if w = 5 then (96831 / 512000 : ℚ) else
  if w = 6 then (325647 / 2048000 : ℚ) else
  if w = 7 then (4221 / 51200 : ℚ) else
  if w = 8 then (4167 / 204800 : ℚ) else
  if w = 9 then (3637 / 2048000 : ℚ) else
  (1 / 32768 : ℚ)

/-- The exact realised terminal vector of table 1 (TGCert's polQ). -/
def qv1 : ℕ → ℚ := fun w =>
  if w = 0 then (3 / 1024000 : ℚ) else
  if w = 1 then (1603 / 10240000 : ℚ) else
  if w = 2 then (43161 / 4096000 : ℚ) else
  if w = 3 then (221931 / 5120000 : ℚ) else
  if w = 4 then (593733 / 4096000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (593733 / 4096000 : ℚ) else
  if w = 7 then (221931 / 5120000 : ℚ) else
  if w = 8 then (43161 / 4096000 : ℚ) else
  if w = 9 then (1603 / 10240000 : ℚ) else
  (3 / 1024000 : ℚ)

/-- The exact realised terminal vector of table 2 (TGCert's polQ). -/
def qv2 : ℕ → ℚ := fun w =>
  if w = 0 then (9 / 8192000 : ℚ) else
  if w = 1 then (37 / 65536 : ℚ) else
  if w = 2 then (1311 / 320000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (1849113 / 10240000 : ℚ) else
  if w = 5 then (205359 / 1024000 : ℚ) else
  if w = 6 then (1849113 / 10240000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (1311 / 320000 : ℚ) else
  if w = 9 then (37 / 65536 : ℚ) else
  (9 / 8192000 : ℚ)

/-- The exact realised terminal vector of table 3 (TGCert's polQ). -/
def qv3 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (91 / 163840 : ℚ) else
  if w = 2 then (203061 / 20480000 : ℚ) else
  if w = 3 then (182631 / 5120000 : ℚ) else
  if w = 4 then (11319 / 51200 : ℚ) else
  if w = 5 then (186249 / 1024000 : ℚ) else
  if w = 6 then (11319 / 51200 : ℚ) else
  if w = 7 then (182631 / 5120000 : ℚ) else
  if w = 8 then (203061 / 20480000 : ℚ) else
  if w = 9 then (91 / 163840 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 4 (TGCert's polQ). -/
def qv4 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 80000 : ℚ) else
  if w = 1 then (8947 / 20480000 : ℚ) else
  if w = 2 then (75843 / 5120000 : ℚ) else
  if w = 3 then (757071 / 10240000 : ℚ) else
  if w = 4 then (1784097 / 10240000 : ℚ) else
  if w = 5 then (970137 / 5120000 : ℚ) else
  if w = 6 then (1784097 / 10240000 : ℚ) else
  if w = 7 then (757071 / 10240000 : ℚ) else
  if w = 8 then (75843 / 5120000 : ℚ) else
  if w = 9 then (8947 / 20480000 : ℚ) else
  (1 / 80000 : ℚ)

/-- The exact realised terminal vector of table 5 (TGCert's polQ). -/
def qv5 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (3131 / 20480000 : ℚ) else
  if w = 2 then (97323 / 20480000 : ℚ) else
  if w = 3 then (14229 / 320000 : ℚ) else
  if w = 4 then (89229 / 409600 : ℚ) else
  if w = 5 then (186249 / 1024000 : ℚ) else
  if w = 6 then (89229 / 409600 : ℚ) else
  if w = 7 then (14229 / 320000 : ℚ) else
  if w = 8 then (97323 / 20480000 : ℚ) else
  if w = 9 then (3131 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 6 (TGCert's polQ). -/
def qv6 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 80000 : ℚ) else
  if w = 1 then (8947 / 20480000 : ℚ) else
  if w = 2 then (95121 / 10240000 : ℚ) else
  if w = 3 then (203409 / 2560000 : ℚ) else
  if w = 4 then (1784097 / 10240000 : ℚ) else
  if w = 5 then (970137 / 5120000 : ℚ) else
  if w = 6 then (1784097 / 10240000 : ℚ) else
  if w = 7 then (203409 / 2560000 : ℚ) else
  if w = 8 then (95121 / 10240000 : ℚ) else
  if w = 9 then (8947 / 20480000 : ℚ) else
  (1 / 80000 : ℚ)

/-- The exact realised terminal vector of table 7 (TGCert's polQ). -/
def qv7 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 80000 : ℚ) else
  if w = 1 then (8947 / 20480000 : ℚ) else
  if w = 2 then (95121 / 10240000 : ℚ) else
  if w = 3 then (203409 / 2560000 : ℚ) else
  if w = 4 then (2894787 / 20480000 : ℚ) else
  if w = 5 then (2613681 / 10240000 : ℚ) else
  if w = 6 then (2894787 / 20480000 : ℚ) else
  if w = 7 then (203409 / 2560000 : ℚ) else
  if w = 8 then (95121 / 10240000 : ℚ) else
  if w = 9 then (8947 / 20480000 : ℚ) else
  (1 / 80000 : ℚ)

/-- The exact realised terminal vector of table 8 (TGCert's polQ). -/
def qv8 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (3131 / 20480000 : ℚ) else
  if w = 2 then (97323 / 20480000 : ℚ) else
  if w = 3 then (74139 / 1024000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (74139 / 1024000 : ℚ) else
  if w = 8 then (97323 / 20480000 : ℚ) else
  if w = 9 then (3131 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 9 (TGCert's polQ). -/
def qv9 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (3131 / 20480000 : ℚ) else
  if w = 2 then (97323 / 20480000 : ℚ) else
  if w = 3 then (74139 / 1024000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (74139 / 1024000 : ℚ) else
  if w = 8 then (97323 / 20480000 : ℚ) else
  if w = 9 then (3131 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 10 (TGCert's polQ). -/
def qv10 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (3131 / 20480000 : ℚ) else
  if w = 2 then (97323 / 20480000 : ℚ) else
  if w = 3 then (74139 / 1024000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (74139 / 1024000 : ℚ) else
  if w = 8 then (97323 / 20480000 : ℚ) else
  if w = 9 then (3131 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 11 (TGCert's polQ). -/
def qv11 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (3131 / 20480000 : ℚ) else
  if w = 2 then (97323 / 20480000 : ℚ) else
  if w = 3 then (74139 / 1024000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (74139 / 1024000 : ℚ) else
  if w = 8 then (97323 / 20480000 : ℚ) else
  if w = 9 then (3131 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 12 (TGCert's polQ). -/
def qv12 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (3131 / 20480000 : ℚ) else
  if w = 2 then (97323 / 20480000 : ℚ) else
  if w = 3 then (74139 / 1024000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (74139 / 1024000 : ℚ) else
  if w = 8 then (97323 / 20480000 : ℚ) else
  if w = 9 then (3131 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 13 (TGCert's polQ). -/
def qv13 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (3131 / 20480000 : ℚ) else
  if w = 2 then (97323 / 20480000 : ℚ) else
  if w = 3 then (74139 / 1024000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (74139 / 1024000 : ℚ) else
  if w = 8 then (97323 / 20480000 : ℚ) else
  if w = 9 then (3131 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 14 (TGCert's polQ). -/
def qv14 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5231 / 20480000 : ℚ) else
  if w = 2 then (91023 / 20480000 : ℚ) else
  if w = 3 then (74349 / 1024000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (74349 / 1024000 : ℚ) else
  if w = 8 then (91023 / 20480000 : ℚ) else
  if w = 9 then (5231 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 15 (TGCert's polQ). -/
def qv15 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 16 (TGCert's polQ). -/
def qv16 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 17 (TGCert's polQ). -/
def qv17 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 18 (TGCert's polQ). -/
def qv18 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 19 (TGCert's polQ). -/
def qv19 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 20 (TGCert's polQ). -/
def qv20 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 21 (TGCert's polQ). -/
def qv21 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 22 (TGCert's polQ). -/
def qv22 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 23 (TGCert's polQ). -/
def qv23 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 24 (TGCert's polQ). -/
def qv24 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 25 (TGCert's polQ). -/
def qv25 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 26 (TGCert's polQ). -/
def qv26 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 27 (TGCert's polQ). -/
def qv27 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 28 (TGCert's polQ). -/
def qv28 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 29 (TGCert's polQ). -/
def qv29 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 30 (TGCert's polQ). -/
def qv30 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 31 (TGCert's polQ). -/
def qv31 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 32 (TGCert's polQ). -/
def qv32 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 33 (TGCert's polQ). -/
def qv33 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 34 (TGCert's polQ). -/
def qv34 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 35 (TGCert's polQ). -/
def qv35 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 36 (TGCert's polQ). -/
def qv36 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (67341 / 1280000 : ℚ) else
  if w = 4 then (580503 / 4096000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (580503 / 4096000 : ℚ) else
  if w = 7 then (67341 / 1280000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 37 (TGCert's polQ). -/
def qv37 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 38 (TGCert's polQ). -/
def qv38 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 39 (TGCert's polQ). -/
def qv39 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 40 (TGCert's polQ). -/
def qv40 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 41 (TGCert's polQ). -/
def qv41 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 42 (TGCert's polQ). -/
def qv42 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 43 (TGCert's polQ). -/
def qv43 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 44 (TGCert's polQ). -/
def qv44 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 45 (TGCert's polQ). -/
def qv45 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 46 (TGCert's polQ). -/
def qv46 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 47 (TGCert's polQ). -/
def qv47 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 48 (TGCert's polQ). -/
def qv48 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 49 (TGCert's polQ). -/
def qv49 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 50 (TGCert's polQ). -/
def qv50 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 51 (TGCert's polQ). -/
def qv51 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 52 (TGCert's polQ). -/
def qv52 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 53 (TGCert's polQ). -/
def qv53 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 54 (TGCert's polQ). -/
def qv54 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 55 (TGCert's polQ). -/
def qv55 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 56 (TGCert's polQ). -/
def qv56 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 57 (TGCert's polQ). -/
def qv57 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 58 (TGCert's polQ). -/
def qv58 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 59 (TGCert's polQ). -/
def qv59 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 60 (TGCert's polQ). -/
def qv60 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 61 (TGCert's polQ). -/
def qv61 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The exact realised terminal vector of table 62 (TGCert's polQ). -/
def qv62 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4096000 : ℚ) else
  if w = 1 then (5831 / 20480000 : ℚ) else
  if w = 2 then (89523 / 20480000 : ℚ) else
  if w = 3 then (37197 / 512000 : ℚ) else
  if w = 4 then (2492091 / 20480000 : ℚ) else
  if w = 5 then (130389 / 409600 : ℚ) else
  if w = 6 then (2492091 / 20480000 : ℚ) else
  if w = 7 then (37197 / 512000 : ℚ) else
  if w = 8 then (89523 / 20480000 : ℚ) else
  if w = 9 then (5831 / 20480000 : ℚ) else
  (27 / 4096000 : ℚ)

/-- The per-table terminal vectors. -/
def qv : ℕ → ℕ → ℚ := fun i =>
  if i = 0 then qv0 else if i = 1 then qv1 else if i = 2 then qv2 else if i = 3 then qv3 else if i = 4 then qv4 else if i = 5 then qv5 else if i = 6 then qv6 else if i = 7 then qv7 else if i = 8 then qv8 else if i = 9 then qv9 else if i = 10 then qv10 else if i = 11 then qv11 else if i = 12 then qv12 else if i = 13 then qv13 else if i = 14 then qv14 else if i = 15 then qv15 else if i = 16 then qv16 else if i = 17 then qv17 else if i = 18 then qv18 else if i = 19 then qv19 else if i = 20 then qv20 else if i = 21 then qv21 else if i = 22 then qv22 else if i = 23 then qv23 else if i = 24 then qv24 else if i = 25 then qv25 else if i = 26 then qv26 else if i = 27 then qv27 else if i = 28 then qv28 else if i = 29 then qv29 else if i = 30 then qv30 else if i = 31 then qv31 else if i = 32 then qv32 else if i = 33 then qv33 else if i = 34 then qv34 else if i = 35 then qv35 else if i = 36 then qv36 else if i = 37 then qv37 else if i = 38 then qv38 else if i = 39 then qv39 else if i = 40 then qv40 else if i = 41 then qv41 else if i = 42 then qv42 else if i = 43 then qv43 else if i = 44 then qv44 else if i = 45 then qv45 else if i = 46 then qv46 else if i = 47 then qv47 else if i = 48 then qv48 else if i = 49 then qv49 else if i = 50 then qv50 else if i = 51 then qv51 else if i = 52 then qv52 else if i = 53 then qv53 else if i = 54 then qv54 else if i = 55 then qv55 else if i = 56 then qv56 else if i = 57 then qv57 else if i = 58 then qv58 else if i = 59 then qv59 else if i = 60 then qv60 else if i = 61 then qv61 else qv62


end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Pol.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Pol (namespace A36W.TGCert3.R10_10_10_l1_r3): the owner's count tables, pruned to their positive-mass states (actF reads them).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R10_10_10_l1_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 10) .leaf)

def P0_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 163872 (5, 0, some (0, 0)) (1, 0) .leaf) 163873 (5, 0, some (0, 1)) (1, 0) .leaf) 163874 (5, 0, some (0, 2)) (1, 0) (.node .leaf 163875 (5, 0, some (0, 3)) (1, 0) .leaf)) 163876 (5, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 163877 (5, 0, some (0, 5)) (1, 0) .leaf) 163904 (5, 0, some (1, 0)) (4, 0) .leaf) 163905 (5, 0, some (1, 1)) (4, 0) (.node .leaf 163906 (5, 0, some (1, 2)) (4, 0) .leaf))) 163907 (5, 0, some (1, 3)) (4, 0) (.node (.node (.node (.node .leaf 163908 (5, 0, some (1, 4)) (4, 0) .leaf) 163909 (5, 0, some (1, 5)) (4, 0) .leaf) 163936 (5, 0, some (2, 0)) (3, 0) (.node .leaf 163937 (5, 0, some (2, 1)) (3, 0) .leaf)) 163938 (5, 0, some (2, 2)) (3, 0) (.node (.node .leaf 163939 (5, 0, some (2, 3)) (3, 0) .leaf) 163940 (5, 0, some (2, 4)) (3, 0) (.node .leaf 163941 (5, 0, some (2, 5)) (3, 0) .leaf)))) 163968 (5, 0, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 163969 (5, 0, some (3, 1)) (3, 0) .leaf) 163970 (5, 0, some (3, 2)) (3, 0) .leaf) 163971 (5, 0, some (3, 3)) (3, 0) (.node .leaf 163972 (5, 0, some (3, 4)) (3, 0) .leaf)) 163973 (5, 0, some (3, 5)) (3, 0) (.node (.node .leaf 164000 (5, 0, some (4, 0)) (4, 0) .leaf) 164001 (5, 0, some (4, 1)) (4, 0) (.node .leaf 164002 (5, 0, some (4, 2)) (4, 0) .leaf))) 164003 (5, 0, some (4, 3)) (4, 0) (.node (.node (.node (.node .leaf 164004 (5, 0, some (4, 4)) (4, 0) .leaf) 164005 (5, 0, some (4, 5)) (4, 0) .leaf) 164032 (5, 0, some (5, 0)) (1, 0) (.node .leaf 164033 (5, 0, some (5, 1)) (1, 0) .leaf)) 164034 (5, 0, some (5, 2)) (1, 0) (.node (.node .leaf 164035 (5, 0, some (5, 3)) (1, 0) .leaf) 164036 (5, 0, some (5, 4)) (1, 0) (.node .leaf 164037 (5, 0, some (5, 5)) (1, 0) .leaf)))))

def P1_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P1_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (3, 1) .leaf) 100419 (3, 2, some (1, 3)) (2, 2) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (3, 1) .leaf) 100423 (3, 2, some (1, 7)) (2, 2) .leaf) 100448 (3, 2, some (2, 0)) (1, 2) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (2, 1) .leaf) 100450 (3, 2, some (2, 2)) (3, 0) .leaf)) 100451 (3, 2, some (2, 3)) (1, 2) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (3, 0) (.node .leaf 100455 (3, 2, some (2, 7)) (2, 1) .leaf)))) 100480 (3, 2, some (3, 0)) (2, 1) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (3, 0) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (1, 2) .leaf) 100485 (3, 2, some (3, 5)) (3, 0) .leaf)) 100486 (3, 2, some (3, 6)) (2, 1) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (1, 2) .leaf) 100512 (3, 2, some (4, 0)) (2, 2) .leaf) 100513 (3, 2, some (4, 1)) (3, 1) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (2, 2) .leaf) 100517 (3, 2, some (4, 5)) (3, 1) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P2_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P2_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (3, 1) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (3, 1) .leaf))) 100421 (3, 2, some (1, 5)) (2, 2) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (2, 1) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (3, 0) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (3, 0) .leaf) 100453 (3, 2, some (2, 5)) (1, 2) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (1, 2) .leaf) 100483 (3, 2, some (3, 3)) (3, 0) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (3, 0) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (2, 1) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (2, 2) .leaf))) 100515 (3, 2, some (4, 3)) (3, 1) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (3, 1) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P3_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P3_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (3, 1) .leaf) 100418 (3, 2, some (1, 2)) (3, 1) .leaf) 100419 (3, 2, some (1, 3)) (2, 2) (.node .leaf 100420 (3, 2, some (1, 4)) (3, 1) .leaf))) 100421 (3, 2, some (1, 5)) (2, 2) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (3, 1) .leaf) 100423 (3, 2, some (1, 7)) (2, 2) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (3, 0) .leaf) 100450 (3, 2, some (2, 2)) (3, 0) .leaf)) 100451 (3, 2, some (2, 3)) (2, 1) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (3, 0) .leaf) 100453 (3, 2, some (2, 5)) (2, 1) .leaf) 100454 (3, 2, some (2, 6)) (3, 0) (.node .leaf 100455 (3, 2, some (2, 7)) (1, 2) .leaf)))) 100480 (3, 2, some (3, 0)) (1, 2) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (3, 0) .leaf) 100482 (3, 2, some (3, 2)) (2, 1) .leaf) 100483 (3, 2, some (3, 3)) (3, 0) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (2, 1) .leaf) 100485 (3, 2, some (3, 5)) (3, 0) .leaf)) 100486 (3, 2, some (3, 6)) (3, 0) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (2, 2) .leaf) 100513 (3, 2, some (4, 1)) (3, 1) (.node .leaf 100514 (3, 2, some (4, 2)) (2, 2) .leaf))) 100515 (3, 2, some (4, 3)) (3, 1) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (2, 2) .leaf) 100517 (3, 2, some (4, 5)) (3, 1) .leaf) 100518 (3, 2, some (4, 6)) (3, 1) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P4_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (9, 6) .leaf)

def P4_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 36900 (1, 4, some (0, 4)) (0, 1) .leaf) 36901 (1, 4, some (0, 5)) (0, 1) .leaf) 36902 (1, 4, some (0, 6)) (0, 1) (.node (.node .leaf 36903 (1, 4, some (0, 7)) (0, 1) .leaf) 36904 (1, 4, some (0, 8)) (0, 1) .leaf)) 36905 (1, 4, some (0, 9)) (0, 1) (.node (.node (.node .leaf 36931 (1, 4, some (1, 3)) (1, 3) .leaf) 36932 (1, 4, some (1, 4)) (1, 3) .leaf) 36933 (1, 4, some (1, 5)) (0, 4) (.node .leaf 36934 (1, 4, some (1, 6)) (0, 4) .leaf))) 36935 (1, 4, some (1, 7)) (0, 4) (.node (.node (.node (.node .leaf 36936 (1, 4, some (1, 8)) (1, 3) .leaf) 36937 (1, 4, some (1, 9)) (0, 4) .leaf) 36962 (1, 4, some (2, 2)) (1, 2) (.node .leaf 36963 (1, 4, some (2, 3)) (1, 2) .leaf)) 36964 (1, 4, some (2, 4)) (1, 2) (.node (.node (.node .leaf 36965 (1, 4, some (2, 5)) (0, 3) .leaf) 36966 (1, 4, some (2, 6)) (0, 3) .leaf) 36967 (1, 4, some (2, 7)) (0, 3) (.node .leaf 36968 (1, 4, some (2, 8)) (1, 2) .leaf)))) 36993 (1, 4, some (3, 1)) (1, 2) (.node (.node (.node (.node (.node .leaf 36994 (1, 4, some (3, 2)) (0, 3) .leaf) 36995 (1, 4, some (3, 3)) (0, 3) .leaf) 36996 (1, 4, some (3, 4)) (0, 3) (.node .leaf 36997 (1, 4, some (3, 5)) (1, 2) .leaf)) 36998 (1, 4, some (3, 6)) (1, 2) (.node (.node (.node .leaf 36999 (1, 4, some (3, 7)) (1, 2) .leaf) 37024 (1, 4, some (4, 0)) (0, 4) .leaf) 37025 (1, 4, some (4, 1)) (1, 3) (.node .leaf 37026 (1, 4, some (4, 2)) (0, 4) .leaf))) 37027 (1, 4, some (4, 3)) (0, 4) (.node (.node (.node (.node .leaf 37028 (1, 4, some (4, 4)) (0, 4) .leaf) 37029 (1, 4, some (4, 5)) (1, 3) .leaf) 37030 (1, 4, some (4, 6)) (1, 3) (.node .leaf 37056 (1, 4, some (5, 0)) (0, 1) .leaf)) 37057 (1, 4, some (5, 1)) (0, 1) (.node (.node (.node .leaf 37058 (1, 4, some (5, 2)) (0, 1) .leaf) 37059 (1, 4, some (5, 3)) (0, 1) .leaf) 37060 (1, 4, some (5, 4)) (0, 1) (.node .leaf 37061 (1, 4, some (5, 5)) (0, 1) .leaf)))))

def P5_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 7) .leaf)

def P5_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68644 (2, 3, some (0, 4)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf) 68647 (2, 3, some (0, 7)) (0, 1) .leaf)) 68648 (2, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1, 3) .leaf) 68675 (2, 3, some (1, 3)) (1, 3) .leaf) 68676 (2, 3, some (1, 4)) (2, 2) (.node .leaf 68677 (2, 3, some (1, 5)) (1, 3) .leaf))) 68678 (2, 3, some (1, 6)) (2, 2) (.node (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2, 2) .leaf) 68680 (2, 3, some (1, 8)) (2, 2) .leaf) 68705 (2, 3, some (2, 1)) (1, 2) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1, 2) .leaf) 68707 (2, 3, some (2, 3)) (1, 2) .leaf)) 68708 (2, 3, some (2, 4)) (0, 3) (.node (.node (.node .leaf 68709 (2, 3, some (2, 5)) (1, 2) .leaf) 68710 (2, 3, some (2, 6)) (1, 2) .leaf) 68711 (2, 3, some (2, 7)) (1, 2) (.node .leaf 68712 (2, 3, some (2, 8)) (0, 3) .leaf)))) 68736 (2, 3, some (3, 0)) (0, 3) (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (1, 2) .leaf) 68738 (2, 3, some (3, 2)) (1, 2) .leaf) 68739 (2, 3, some (3, 3)) (1, 2) (.node (.node .leaf 68740 (2, 3, some (3, 4)) (0, 3) .leaf) 68741 (2, 3, some (3, 5)) (1, 2) .leaf)) 68742 (2, 3, some (3, 6)) (1, 2) (.node (.node (.node .leaf 68743 (2, 3, some (3, 7)) (1, 2) .leaf) 68768 (2, 3, some (4, 0)) (2, 2) .leaf) 68769 (2, 3, some (4, 1)) (2, 2) (.node .leaf 68770 (2, 3, some (4, 2)) (2, 2) .leaf))) 68771 (2, 3, some (4, 3)) (1, 3) (.node (.node (.node (.node .leaf 68772 (2, 3, some (4, 4)) (2, 2) .leaf) 68773 (2, 3, some (4, 5)) (1, 3) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node .leaf 68800 (2, 3, some (5, 0)) (0, 1) .leaf)) 68801 (2, 3, some (5, 1)) (0, 1) (.node (.node (.node .leaf 68802 (2, 3, some (5, 2)) (0, 1) .leaf) 68803 (2, 3, some (5, 3)) (0, 1) .leaf) 68804 (2, 3, some (5, 4)) (0, 1) (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf)))))

def P6_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (6, 9) .leaf)

def P6_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 132129 (4, 1, some (0, 1)) (0, 1) .leaf) 132130 (4, 1, some (0, 2)) (0, 1) .leaf) 132131 (4, 1, some (0, 3)) (0, 1) (.node (.node .leaf 132132 (4, 1, some (0, 4)) (0, 1) .leaf) 132133 (4, 1, some (0, 5)) (0, 1) .leaf)) 132134 (4, 1, some (0, 6)) (0, 1) (.node (.node (.node .leaf 132160 (4, 1, some (1, 0)) (4, 0) .leaf) 132161 (4, 1, some (1, 1)) (3, 1) .leaf) 132162 (4, 1, some (1, 2)) (3, 1) (.node .leaf 132163 (4, 1, some (1, 3)) (4, 0) .leaf))) 132164 (4, 1, some (1, 4)) (4, 0) (.node (.node (.node (.node .leaf 132165 (4, 1, some (1, 5)) (3, 1) .leaf) 132166 (4, 1, some (1, 6)) (3, 1) .leaf) 132192 (4, 1, some (2, 0)) (2, 1) (.node .leaf 132193 (4, 1, some (2, 1)) (2, 1) .leaf)) 132194 (4, 1, some (2, 2)) (3, 0) (.node (.node (.node .leaf 132195 (4, 1, some (2, 3)) (3, 0) .leaf) 132196 (4, 1, some (2, 4)) (2, 1) .leaf) 132197 (4, 1, some (2, 5)) (2, 1) (.node .leaf 132198 (4, 1, some (2, 6)) (3, 0) .leaf)))) 132224 (4, 1, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 132225 (4, 1, some (3, 1)) (2, 1) .leaf) 132226 (4, 1, some (3, 2)) (2, 1) .leaf) 132227 (4, 1, some (3, 3)) (3, 0) (.node .leaf 132228 (4, 1, some (3, 4)) (3, 0) .leaf)) 132229 (4, 1, some (3, 5)) (2, 1) (.node (.node (.node .leaf 132230 (4, 1, some (3, 6)) (2, 1) .leaf) 132256 (4, 1, some (4, 0)) (3, 1) .leaf) 132257 (4, 1, some (4, 1)) (3, 1) (.node .leaf 132258 (4, 1, some (4, 2)) (4, 0) .leaf))) 132259 (4, 1, some (4, 3)) (4, 0) (.node (.node (.node (.node .leaf 132260 (4, 1, some (4, 4)) (3, 1) .leaf) 132261 (4, 1, some (4, 5)) (3, 1) .leaf) 132262 (4, 1, some (4, 6)) (4, 0) (.node .leaf 132288 (4, 1, some (5, 0)) (0, 1) .leaf)) 132289 (4, 1, some (5, 1)) (0, 1) (.node (.node (.node .leaf 132290 (4, 1, some (5, 2)) (0, 1) .leaf) 132291 (4, 1, some (5, 3)) (0, 1) .leaf) 132292 (4, 1, some (5, 4)) (0, 1) (.node .leaf 132293 (4, 1, some (5, 5)) (0, 1) .leaf)))))

def P7_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (6, 9) .leaf)

def P7_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 132129 (4, 1, some (0, 1)) (0, 1) .leaf) 132130 (4, 1, some (0, 2)) (0, 1) .leaf) 132131 (4, 1, some (0, 3)) (0, 1) (.node (.node .leaf 132132 (4, 1, some (0, 4)) (0, 1) .leaf) 132133 (4, 1, some (0, 5)) (0, 1) .leaf)) 132134 (4, 1, some (0, 6)) (0, 1) (.node (.node (.node .leaf 132160 (4, 1, some (1, 0)) (4, 0) .leaf) 132161 (4, 1, some (1, 1)) (3, 1) .leaf) 132162 (4, 1, some (1, 2)) (3, 1) (.node .leaf 132163 (4, 1, some (1, 3)) (4, 0) .leaf))) 132164 (4, 1, some (1, 4)) (3, 1) (.node (.node (.node (.node .leaf 132165 (4, 1, some (1, 5)) (4, 0) .leaf) 132166 (4, 1, some (1, 6)) (3, 1) .leaf) 132192 (4, 1, some (2, 0)) (2, 1) (.node .leaf 132193 (4, 1, some (2, 1)) (2, 1) .leaf)) 132194 (4, 1, some (2, 2)) (3, 0) (.node (.node (.node .leaf 132195 (4, 1, some (2, 3)) (2, 1) .leaf) 132196 (4, 1, some (2, 4)) (3, 0) .leaf) 132197 (4, 1, some (2, 5)) (2, 1) (.node .leaf 132198 (4, 1, some (2, 6)) (3, 0) .leaf)))) 132224 (4, 1, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 132225 (4, 1, some (3, 1)) (2, 1) .leaf) 132226 (4, 1, some (3, 2)) (3, 0) .leaf) 132227 (4, 1, some (3, 3)) (2, 1) (.node .leaf 132228 (4, 1, some (3, 4)) (3, 0) .leaf)) 132229 (4, 1, some (3, 5)) (2, 1) (.node (.node (.node .leaf 132230 (4, 1, some (3, 6)) (2, 1) .leaf) 132256 (4, 1, some (4, 0)) (3, 1) .leaf) 132257 (4, 1, some (4, 1)) (4, 0) (.node .leaf 132258 (4, 1, some (4, 2)) (3, 1) .leaf))) 132259 (4, 1, some (4, 3)) (4, 0) (.node (.node (.node (.node .leaf 132260 (4, 1, some (4, 4)) (3, 1) .leaf) 132261 (4, 1, some (4, 5)) (3, 1) .leaf) 132262 (4, 1, some (4, 6)) (4, 0) (.node .leaf 132288 (4, 1, some (5, 0)) (0, 1) .leaf)) 132289 (4, 1, some (5, 1)) (0, 1) (.node (.node (.node .leaf 132290 (4, 1, some (5, 2)) (0, 1) .leaf) 132291 (4, 1, some (5, 3)) (0, 1) .leaf) 132292 (4, 1, some (5, 4)) (0, 1) (.node .leaf 132293 (4, 1, some (5, 5)) (0, 1) .leaf)))))

def P8_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P8_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (2, 1) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (2, 1) .leaf)))) 100480 (3, 2, some (3, 0)) (2, 1) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (2, 1) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P9_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 7) .leaf)

def P9_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68644 (2, 3, some (0, 4)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf) 68647 (2, 3, some (0, 7)) (0, 1) .leaf)) 68648 (2, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1, 3) .leaf) 68675 (2, 3, some (1, 3)) (2, 2) .leaf) 68676 (2, 3, some (1, 4)) (1, 3) (.node .leaf 68677 (2, 3, some (1, 5)) (2, 2) .leaf))) 68678 (2, 3, some (1, 6)) (1, 3) (.node (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2, 2) .leaf) 68680 (2, 3, some (1, 8)) (2, 2) .leaf) 68705 (2, 3, some (2, 1)) (1, 2) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1, 2) .leaf) 68707 (2, 3, some (2, 3)) (0, 3) .leaf)) 68708 (2, 3, some (2, 4)) (1, 2) (.node (.node (.node .leaf 68709 (2, 3, some (2, 5)) (0, 3) .leaf) 68710 (2, 3, some (2, 6)) (1, 2) .leaf) 68711 (2, 3, some (2, 7)) (1, 2) (.node .leaf 68712 (2, 3, some (2, 8)) (0, 3) .leaf)))) 68736 (2, 3, some (3, 0)) (0, 3) (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (1, 2) .leaf) 68738 (2, 3, some (3, 2)) (1, 2) .leaf) 68739 (2, 3, some (3, 3)) (0, 3) (.node (.node .leaf 68740 (2, 3, some (3, 4)) (1, 2) .leaf) 68741 (2, 3, some (3, 5)) (0, 3) .leaf)) 68742 (2, 3, some (3, 6)) (1, 2) (.node (.node (.node .leaf 68743 (2, 3, some (3, 7)) (1, 2) .leaf) 68768 (2, 3, some (4, 0)) (2, 2) .leaf) 68769 (2, 3, some (4, 1)) (2, 2) (.node .leaf 68770 (2, 3, some (4, 2)) (1, 3) .leaf))) 68771 (2, 3, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 68772 (2, 3, some (4, 4)) (1, 3) .leaf) 68773 (2, 3, some (4, 5)) (2, 2) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node .leaf 68800 (2, 3, some (5, 0)) (0, 1) .leaf)) 68801 (2, 3, some (5, 1)) (0, 1) (.node (.node (.node .leaf 68802 (2, 3, some (5, 2)) (0, 1) .leaf) 68803 (2, 3, some (5, 3)) (0, 1) .leaf) 68804 (2, 3, some (5, 4)) (0, 1) (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf)))))

def P10_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 7) .leaf)

def P10_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68644 (2, 3, some (0, 4)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf) 68647 (2, 3, some (0, 7)) (0, 1) .leaf)) 68648 (2, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1, 3) .leaf) 68675 (2, 3, some (1, 3)) (2, 2) .leaf) 68676 (2, 3, some (1, 4)) (1, 3) (.node .leaf 68677 (2, 3, some (1, 5)) (2, 2) .leaf))) 68678 (2, 3, some (1, 6)) (1, 3) (.node (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2, 2) .leaf) 68680 (2, 3, some (1, 8)) (2, 2) .leaf) 68705 (2, 3, some (2, 1)) (1, 2) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1, 2) .leaf) 68707 (2, 3, some (2, 3)) (0, 3) .leaf)) 68708 (2, 3, some (2, 4)) (1, 2) (.node (.node (.node .leaf 68709 (2, 3, some (2, 5)) (0, 3) .leaf) 68710 (2, 3, some (2, 6)) (1, 2) .leaf) 68711 (2, 3, some (2, 7)) (1, 2) (.node .leaf 68712 (2, 3, some (2, 8)) (0, 3) .leaf)))) 68736 (2, 3, some (3, 0)) (0, 3) (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (1, 2) .leaf) 68738 (2, 3, some (3, 2)) (1, 2) .leaf) 68739 (2, 3, some (3, 3)) (0, 3) (.node (.node .leaf 68740 (2, 3, some (3, 4)) (1, 2) .leaf) 68741 (2, 3, some (3, 5)) (0, 3) .leaf)) 68742 (2, 3, some (3, 6)) (1, 2) (.node (.node (.node .leaf 68743 (2, 3, some (3, 7)) (1, 2) .leaf) 68768 (2, 3, some (4, 0)) (2, 2) .leaf) 68769 (2, 3, some (4, 1)) (2, 2) (.node .leaf 68770 (2, 3, some (4, 2)) (1, 3) .leaf))) 68771 (2, 3, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 68772 (2, 3, some (4, 4)) (1, 3) .leaf) 68773 (2, 3, some (4, 5)) (2, 2) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node .leaf 68800 (2, 3, some (5, 0)) (0, 1) .leaf)) 68801 (2, 3, some (5, 1)) (0, 1) (.node (.node (.node .leaf 68802 (2, 3, some (5, 2)) (0, 1) .leaf) 68803 (2, 3, some (5, 3)) (0, 1) .leaf) 68804 (2, 3, some (5, 4)) (0, 1) (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf)))))

def P11_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P11_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (2, 1) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (2, 1) .leaf)))) 100480 (3, 2, some (3, 0)) (2, 1) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (2, 1) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P12_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 7) .leaf)

def P12_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68644 (2, 3, some (0, 4)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf) 68647 (2, 3, some (0, 7)) (0, 1) .leaf)) 68648 (2, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1, 3) .leaf) 68675 (2, 3, some (1, 3)) (2, 2) .leaf) 68676 (2, 3, some (1, 4)) (1, 3) (.node .leaf 68677 (2, 3, some (1, 5)) (2, 2) .leaf))) 68678 (2, 3, some (1, 6)) (1, 3) (.node (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2, 2) .leaf) 68680 (2, 3, some (1, 8)) (2, 2) .leaf) 68705 (2, 3, some (2, 1)) (1, 2) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1, 2) .leaf) 68707 (2, 3, some (2, 3)) (0, 3) .leaf)) 68708 (2, 3, some (2, 4)) (1, 2) (.node (.node (.node .leaf 68709 (2, 3, some (2, 5)) (0, 3) .leaf) 68710 (2, 3, some (2, 6)) (1, 2) .leaf) 68711 (2, 3, some (2, 7)) (1, 2) (.node .leaf 68712 (2, 3, some (2, 8)) (0, 3) .leaf)))) 68736 (2, 3, some (3, 0)) (0, 3) (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (1, 2) .leaf) 68738 (2, 3, some (3, 2)) (1, 2) .leaf) 68739 (2, 3, some (3, 3)) (0, 3) (.node (.node .leaf 68740 (2, 3, some (3, 4)) (1, 2) .leaf) 68741 (2, 3, some (3, 5)) (0, 3) .leaf)) 68742 (2, 3, some (3, 6)) (1, 2) (.node (.node (.node .leaf 68743 (2, 3, some (3, 7)) (1, 2) .leaf) 68768 (2, 3, some (4, 0)) (2, 2) .leaf) 68769 (2, 3, some (4, 1)) (2, 2) (.node .leaf 68770 (2, 3, some (4, 2)) (1, 3) .leaf))) 68771 (2, 3, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 68772 (2, 3, some (4, 4)) (1, 3) .leaf) 68773 (2, 3, some (4, 5)) (2, 2) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node .leaf 68800 (2, 3, some (5, 0)) (0, 1) .leaf)) 68801 (2, 3, some (5, 1)) (0, 1) (.node (.node (.node .leaf 68802 (2, 3, some (5, 2)) (0, 1) .leaf) 68803 (2, 3, some (5, 3)) (0, 1) .leaf) 68804 (2, 3, some (5, 4)) (0, 1) (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf)))))

def P13_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 7) .leaf)

def P13_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68644 (2, 3, some (0, 4)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf) 68647 (2, 3, some (0, 7)) (0, 1) .leaf)) 68648 (2, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1, 3) .leaf) 68675 (2, 3, some (1, 3)) (2, 2) .leaf) 68676 (2, 3, some (1, 4)) (1, 3) (.node .leaf 68677 (2, 3, some (1, 5)) (2, 2) .leaf))) 68678 (2, 3, some (1, 6)) (1, 3) (.node (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2, 2) .leaf) 68680 (2, 3, some (1, 8)) (2, 2) .leaf) 68705 (2, 3, some (2, 1)) (1, 2) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1, 2) .leaf) 68707 (2, 3, some (2, 3)) (0, 3) .leaf)) 68708 (2, 3, some (2, 4)) (1, 2) (.node (.node (.node .leaf 68709 (2, 3, some (2, 5)) (0, 3) .leaf) 68710 (2, 3, some (2, 6)) (1, 2) .leaf) 68711 (2, 3, some (2, 7)) (1, 2) (.node .leaf 68712 (2, 3, some (2, 8)) (0, 3) .leaf)))) 68736 (2, 3, some (3, 0)) (0, 3) (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (1, 2) .leaf) 68738 (2, 3, some (3, 2)) (1, 2) .leaf) 68739 (2, 3, some (3, 3)) (0, 3) (.node (.node .leaf 68740 (2, 3, some (3, 4)) (1, 2) .leaf) 68741 (2, 3, some (3, 5)) (0, 3) .leaf)) 68742 (2, 3, some (3, 6)) (1, 2) (.node (.node (.node .leaf 68743 (2, 3, some (3, 7)) (1, 2) .leaf) 68768 (2, 3, some (4, 0)) (2, 2) .leaf) 68769 (2, 3, some (4, 1)) (2, 2) (.node .leaf 68770 (2, 3, some (4, 2)) (1, 3) .leaf))) 68771 (2, 3, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 68772 (2, 3, some (4, 4)) (1, 3) .leaf) 68773 (2, 3, some (4, 5)) (2, 2) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node .leaf 68800 (2, 3, some (5, 0)) (0, 1) .leaf)) 68801 (2, 3, some (5, 1)) (0, 1) (.node (.node (.node .leaf 68802 (2, 3, some (5, 2)) (0, 1) .leaf) 68803 (2, 3, some (5, 3)) (0, 1) .leaf) 68804 (2, 3, some (5, 4)) (0, 1) (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf)))))

def P14_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P14_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (2, 1) .leaf)))) 100480 (3, 2, some (3, 0)) (2, 1) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P15_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P15_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P16_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 7) .leaf)

def P16_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68644 (2, 3, some (0, 4)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf) 68647 (2, 3, some (0, 7)) (0, 1) .leaf)) 68648 (2, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1, 3) .leaf) 68675 (2, 3, some (1, 3)) (2, 2) .leaf) 68676 (2, 3, some (1, 4)) (1, 3) (.node .leaf 68677 (2, 3, some (1, 5)) (2, 2) .leaf))) 68678 (2, 3, some (1, 6)) (1, 3) (.node (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2, 2) .leaf) 68680 (2, 3, some (1, 8)) (2, 2) .leaf) 68705 (2, 3, some (2, 1)) (0, 3) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1, 2) .leaf) 68707 (2, 3, some (2, 3)) (0, 3) .leaf)) 68708 (2, 3, some (2, 4)) (1, 2) (.node (.node (.node .leaf 68709 (2, 3, some (2, 5)) (0, 3) .leaf) 68710 (2, 3, some (2, 6)) (1, 2) .leaf) 68711 (2, 3, some (2, 7)) (2, 1) (.node .leaf 68712 (2, 3, some (2, 8)) (0, 3) .leaf)))) 68736 (2, 3, some (3, 0)) (0, 3) (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (2, 1) .leaf) 68738 (2, 3, some (3, 2)) (1, 2) .leaf) 68739 (2, 3, some (3, 3)) (0, 3) (.node (.node .leaf 68740 (2, 3, some (3, 4)) (1, 2) .leaf) 68741 (2, 3, some (3, 5)) (0, 3) .leaf)) 68742 (2, 3, some (3, 6)) (1, 2) (.node (.node (.node .leaf 68743 (2, 3, some (3, 7)) (0, 3) .leaf) 68768 (2, 3, some (4, 0)) (2, 2) .leaf) 68769 (2, 3, some (4, 1)) (2, 2) (.node .leaf 68770 (2, 3, some (4, 2)) (1, 3) .leaf))) 68771 (2, 3, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 68772 (2, 3, some (4, 4)) (1, 3) .leaf) 68773 (2, 3, some (4, 5)) (2, 2) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node .leaf 68800 (2, 3, some (5, 0)) (0, 1) .leaf)) 68801 (2, 3, some (5, 1)) (0, 1) (.node (.node (.node .leaf 68802 (2, 3, some (5, 2)) (0, 1) .leaf) 68803 (2, 3, some (5, 3)) (0, 1) .leaf) 68804 (2, 3, some (5, 4)) (0, 1) (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf)))))

def P17_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 7) .leaf)

def P17_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68644 (2, 3, some (0, 4)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf) 68647 (2, 3, some (0, 7)) (0, 1) .leaf)) 68648 (2, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1, 3) .leaf) 68675 (2, 3, some (1, 3)) (2, 2) .leaf) 68676 (2, 3, some (1, 4)) (1, 3) (.node .leaf 68677 (2, 3, some (1, 5)) (2, 2) .leaf))) 68678 (2, 3, some (1, 6)) (1, 3) (.node (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2, 2) .leaf) 68680 (2, 3, some (1, 8)) (2, 2) .leaf) 68705 (2, 3, some (2, 1)) (0, 3) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1, 2) .leaf) 68707 (2, 3, some (2, 3)) (0, 3) .leaf)) 68708 (2, 3, some (2, 4)) (1, 2) (.node (.node (.node .leaf 68709 (2, 3, some (2, 5)) (0, 3) .leaf) 68710 (2, 3, some (2, 6)) (1, 2) .leaf) 68711 (2, 3, some (2, 7)) (2, 1) (.node .leaf 68712 (2, 3, some (2, 8)) (0, 3) .leaf)))) 68736 (2, 3, some (3, 0)) (0, 3) (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (2, 1) .leaf) 68738 (2, 3, some (3, 2)) (1, 2) .leaf) 68739 (2, 3, some (3, 3)) (0, 3) (.node (.node .leaf 68740 (2, 3, some (3, 4)) (1, 2) .leaf) 68741 (2, 3, some (3, 5)) (0, 3) .leaf)) 68742 (2, 3, some (3, 6)) (1, 2) (.node (.node (.node .leaf 68743 (2, 3, some (3, 7)) (0, 3) .leaf) 68768 (2, 3, some (4, 0)) (2, 2) .leaf) 68769 (2, 3, some (4, 1)) (2, 2) (.node .leaf 68770 (2, 3, some (4, 2)) (1, 3) .leaf))) 68771 (2, 3, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 68772 (2, 3, some (4, 4)) (1, 3) .leaf) 68773 (2, 3, some (4, 5)) (2, 2) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node .leaf 68800 (2, 3, some (5, 0)) (0, 1) .leaf)) 68801 (2, 3, some (5, 1)) (0, 1) (.node (.node (.node .leaf 68802 (2, 3, some (5, 2)) (0, 1) .leaf) 68803 (2, 3, some (5, 3)) (0, 1) .leaf) 68804 (2, 3, some (5, 4)) (0, 1) (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf)))))

def P18_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P18_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P19_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P19_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P20_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P20_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P21_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P21_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P22_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P22_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P23_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P23_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P24_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P24_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P25_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P25_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P26_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 7) .leaf)

def P26_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68644 (2, 3, some (0, 4)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf) 68647 (2, 3, some (0, 7)) (0, 1) .leaf)) 68648 (2, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1, 3) .leaf) 68675 (2, 3, some (1, 3)) (2, 2) .leaf) 68676 (2, 3, some (1, 4)) (1, 3) (.node .leaf 68677 (2, 3, some (1, 5)) (2, 2) .leaf))) 68678 (2, 3, some (1, 6)) (1, 3) (.node (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2, 2) .leaf) 68680 (2, 3, some (1, 8)) (2, 2) .leaf) 68705 (2, 3, some (2, 1)) (0, 3) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1, 2) .leaf) 68707 (2, 3, some (2, 3)) (0, 3) .leaf)) 68708 (2, 3, some (2, 4)) (1, 2) (.node (.node (.node .leaf 68709 (2, 3, some (2, 5)) (0, 3) .leaf) 68710 (2, 3, some (2, 6)) (1, 2) .leaf) 68711 (2, 3, some (2, 7)) (2, 1) (.node .leaf 68712 (2, 3, some (2, 8)) (0, 3) .leaf)))) 68736 (2, 3, some (3, 0)) (0, 3) (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (2, 1) .leaf) 68738 (2, 3, some (3, 2)) (1, 2) .leaf) 68739 (2, 3, some (3, 3)) (0, 3) (.node (.node .leaf 68740 (2, 3, some (3, 4)) (1, 2) .leaf) 68741 (2, 3, some (3, 5)) (0, 3) .leaf)) 68742 (2, 3, some (3, 6)) (1, 2) (.node (.node (.node .leaf 68743 (2, 3, some (3, 7)) (0, 3) .leaf) 68768 (2, 3, some (4, 0)) (2, 2) .leaf) 68769 (2, 3, some (4, 1)) (2, 2) (.node .leaf 68770 (2, 3, some (4, 2)) (1, 3) .leaf))) 68771 (2, 3, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 68772 (2, 3, some (4, 4)) (1, 3) .leaf) 68773 (2, 3, some (4, 5)) (2, 2) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node .leaf 68800 (2, 3, some (5, 0)) (0, 1) .leaf)) 68801 (2, 3, some (5, 1)) (0, 1) (.node (.node (.node .leaf 68802 (2, 3, some (5, 2)) (0, 1) .leaf) 68803 (2, 3, some (5, 3)) (0, 1) .leaf) 68804 (2, 3, some (5, 4)) (0, 1) (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf)))))

def P27_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P27_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P28_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P28_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P29_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P29_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P30_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 7) .leaf)

def P30_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68644 (2, 3, some (0, 4)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf) 68647 (2, 3, some (0, 7)) (0, 1) .leaf)) 68648 (2, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1, 3) .leaf) 68675 (2, 3, some (1, 3)) (2, 2) .leaf) 68676 (2, 3, some (1, 4)) (1, 3) (.node .leaf 68677 (2, 3, some (1, 5)) (2, 2) .leaf))) 68678 (2, 3, some (1, 6)) (1, 3) (.node (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2, 2) .leaf) 68680 (2, 3, some (1, 8)) (2, 2) .leaf) 68705 (2, 3, some (2, 1)) (0, 3) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1, 2) .leaf) 68707 (2, 3, some (2, 3)) (0, 3) .leaf)) 68708 (2, 3, some (2, 4)) (1, 2) (.node (.node (.node .leaf 68709 (2, 3, some (2, 5)) (0, 3) .leaf) 68710 (2, 3, some (2, 6)) (1, 2) .leaf) 68711 (2, 3, some (2, 7)) (2, 1) (.node .leaf 68712 (2, 3, some (2, 8)) (0, 3) .leaf)))) 68736 (2, 3, some (3, 0)) (0, 3) (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (2, 1) .leaf) 68738 (2, 3, some (3, 2)) (1, 2) .leaf) 68739 (2, 3, some (3, 3)) (0, 3) (.node (.node .leaf 68740 (2, 3, some (3, 4)) (1, 2) .leaf) 68741 (2, 3, some (3, 5)) (0, 3) .leaf)) 68742 (2, 3, some (3, 6)) (1, 2) (.node (.node (.node .leaf 68743 (2, 3, some (3, 7)) (0, 3) .leaf) 68768 (2, 3, some (4, 0)) (2, 2) .leaf) 68769 (2, 3, some (4, 1)) (2, 2) (.node .leaf 68770 (2, 3, some (4, 2)) (1, 3) .leaf))) 68771 (2, 3, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 68772 (2, 3, some (4, 4)) (1, 3) .leaf) 68773 (2, 3, some (4, 5)) (2, 2) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node .leaf 68800 (2, 3, some (5, 0)) (0, 1) .leaf)) 68801 (2, 3, some (5, 1)) (0, 1) (.node (.node (.node .leaf 68802 (2, 3, some (5, 2)) (0, 1) .leaf) 68803 (2, 3, some (5, 3)) (0, 1) .leaf) 68804 (2, 3, some (5, 4)) (0, 1) (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf)))))

def P31_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P31_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P32_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P32_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P33_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P33_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P34_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 7) .leaf)

def P34_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68644 (2, 3, some (0, 4)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf) 68647 (2, 3, some (0, 7)) (0, 1) .leaf)) 68648 (2, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1, 3) .leaf) 68675 (2, 3, some (1, 3)) (2, 2) .leaf) 68676 (2, 3, some (1, 4)) (1, 3) (.node .leaf 68677 (2, 3, some (1, 5)) (2, 2) .leaf))) 68678 (2, 3, some (1, 6)) (1, 3) (.node (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2, 2) .leaf) 68680 (2, 3, some (1, 8)) (2, 2) .leaf) 68705 (2, 3, some (2, 1)) (0, 3) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1, 2) .leaf) 68707 (2, 3, some (2, 3)) (0, 3) .leaf)) 68708 (2, 3, some (2, 4)) (1, 2) (.node (.node (.node .leaf 68709 (2, 3, some (2, 5)) (0, 3) .leaf) 68710 (2, 3, some (2, 6)) (1, 2) .leaf) 68711 (2, 3, some (2, 7)) (2, 1) (.node .leaf 68712 (2, 3, some (2, 8)) (0, 3) .leaf)))) 68736 (2, 3, some (3, 0)) (0, 3) (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (2, 1) .leaf) 68738 (2, 3, some (3, 2)) (1, 2) .leaf) 68739 (2, 3, some (3, 3)) (0, 3) (.node (.node .leaf 68740 (2, 3, some (3, 4)) (1, 2) .leaf) 68741 (2, 3, some (3, 5)) (0, 3) .leaf)) 68742 (2, 3, some (3, 6)) (1, 2) (.node (.node (.node .leaf 68743 (2, 3, some (3, 7)) (0, 3) .leaf) 68768 (2, 3, some (4, 0)) (2, 2) .leaf) 68769 (2, 3, some (4, 1)) (2, 2) (.node .leaf 68770 (2, 3, some (4, 2)) (1, 3) .leaf))) 68771 (2, 3, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 68772 (2, 3, some (4, 4)) (1, 3) .leaf) 68773 (2, 3, some (4, 5)) (2, 2) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node .leaf 68800 (2, 3, some (5, 0)) (0, 1) .leaf)) 68801 (2, 3, some (5, 1)) (0, 1) (.node (.node (.node .leaf 68802 (2, 3, some (5, 2)) (0, 1) .leaf) 68803 (2, 3, some (5, 3)) (0, 1) .leaf) 68804 (2, 3, some (5, 4)) (0, 1) (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf)))))

def P35_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P35_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P36_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 7) .leaf)

def P36_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68644 (2, 3, some (0, 4)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf) 68647 (2, 3, some (0, 7)) (0, 1) .leaf)) 68648 (2, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1, 3) .leaf) 68675 (2, 3, some (1, 3)) (1, 3) .leaf) 68676 (2, 3, some (1, 4)) (1, 3) (.node .leaf 68677 (2, 3, some (1, 5)) (2, 2) .leaf))) 68678 (2, 3, some (1, 6)) (2, 2) (.node (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2, 2) .leaf) 68680 (2, 3, some (1, 8)) (2, 2) .leaf) 68705 (2, 3, some (2, 1)) (0, 3) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1, 2) .leaf) 68707 (2, 3, some (2, 3)) (0, 3) .leaf)) 68708 (2, 3, some (2, 4)) (1, 2) (.node (.node (.node .leaf 68709 (2, 3, some (2, 5)) (2, 1) .leaf) 68710 (2, 3, some (2, 6)) (1, 2) .leaf) 68711 (2, 3, some (2, 7)) (2, 1) (.node .leaf 68712 (2, 3, some (2, 8)) (0, 3) .leaf)))) 68736 (2, 3, some (3, 0)) (0, 3) (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (2, 1) .leaf) 68738 (2, 3, some (3, 2)) (1, 2) .leaf) 68739 (2, 3, some (3, 3)) (2, 1) (.node (.node .leaf 68740 (2, 3, some (3, 4)) (1, 2) .leaf) 68741 (2, 3, some (3, 5)) (0, 3) .leaf)) 68742 (2, 3, some (3, 6)) (1, 2) (.node (.node (.node .leaf 68743 (2, 3, some (3, 7)) (0, 3) .leaf) 68768 (2, 3, some (4, 0)) (2, 2) .leaf) 68769 (2, 3, some (4, 1)) (2, 2) (.node .leaf 68770 (2, 3, some (4, 2)) (2, 2) .leaf))) 68771 (2, 3, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 68772 (2, 3, some (4, 4)) (1, 3) .leaf) 68773 (2, 3, some (4, 5)) (1, 3) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node .leaf 68800 (2, 3, some (5, 0)) (0, 1) .leaf)) 68801 (2, 3, some (5, 1)) (0, 1) (.node (.node (.node .leaf 68802 (2, 3, some (5, 2)) (0, 1) .leaf) 68803 (2, 3, some (5, 3)) (0, 1) .leaf) 68804 (2, 3, some (5, 4)) (0, 1) (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf)))))

def P37_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 7) .leaf)

def P37_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68644 (2, 3, some (0, 4)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf) 68647 (2, 3, some (0, 7)) (0, 1) .leaf)) 68648 (2, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1, 3) .leaf) 68675 (2, 3, some (1, 3)) (2, 2) .leaf) 68676 (2, 3, some (1, 4)) (1, 3) (.node .leaf 68677 (2, 3, some (1, 5)) (2, 2) .leaf))) 68678 (2, 3, some (1, 6)) (1, 3) (.node (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2, 2) .leaf) 68680 (2, 3, some (1, 8)) (2, 2) .leaf) 68705 (2, 3, some (2, 1)) (0, 3) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1, 2) .leaf) 68707 (2, 3, some (2, 3)) (0, 3) .leaf)) 68708 (2, 3, some (2, 4)) (1, 2) (.node (.node (.node .leaf 68709 (2, 3, some (2, 5)) (0, 3) .leaf) 68710 (2, 3, some (2, 6)) (1, 2) .leaf) 68711 (2, 3, some (2, 7)) (2, 1) (.node .leaf 68712 (2, 3, some (2, 8)) (0, 3) .leaf)))) 68736 (2, 3, some (3, 0)) (0, 3) (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (2, 1) .leaf) 68738 (2, 3, some (3, 2)) (1, 2) .leaf) 68739 (2, 3, some (3, 3)) (0, 3) (.node (.node .leaf 68740 (2, 3, some (3, 4)) (1, 2) .leaf) 68741 (2, 3, some (3, 5)) (0, 3) .leaf)) 68742 (2, 3, some (3, 6)) (1, 2) (.node (.node (.node .leaf 68743 (2, 3, some (3, 7)) (0, 3) .leaf) 68768 (2, 3, some (4, 0)) (2, 2) .leaf) 68769 (2, 3, some (4, 1)) (2, 2) (.node .leaf 68770 (2, 3, some (4, 2)) (1, 3) .leaf))) 68771 (2, 3, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 68772 (2, 3, some (4, 4)) (1, 3) .leaf) 68773 (2, 3, some (4, 5)) (2, 2) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node .leaf 68800 (2, 3, some (5, 0)) (0, 1) .leaf)) 68801 (2, 3, some (5, 1)) (0, 1) (.node (.node (.node .leaf 68802 (2, 3, some (5, 2)) (0, 1) .leaf) 68803 (2, 3, some (5, 3)) (0, 1) .leaf) 68804 (2, 3, some (5, 4)) (0, 1) (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf)))))

def P38_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P38_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P39_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P39_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P40_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P40_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P41_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 7) .leaf)

def P41_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68644 (2, 3, some (0, 4)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf) 68647 (2, 3, some (0, 7)) (0, 1) .leaf)) 68648 (2, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1, 3) .leaf) 68675 (2, 3, some (1, 3)) (2, 2) .leaf) 68676 (2, 3, some (1, 4)) (1, 3) (.node .leaf 68677 (2, 3, some (1, 5)) (2, 2) .leaf))) 68678 (2, 3, some (1, 6)) (1, 3) (.node (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2, 2) .leaf) 68680 (2, 3, some (1, 8)) (2, 2) .leaf) 68705 (2, 3, some (2, 1)) (0, 3) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1, 2) .leaf) 68707 (2, 3, some (2, 3)) (0, 3) .leaf)) 68708 (2, 3, some (2, 4)) (1, 2) (.node (.node (.node .leaf 68709 (2, 3, some (2, 5)) (0, 3) .leaf) 68710 (2, 3, some (2, 6)) (1, 2) .leaf) 68711 (2, 3, some (2, 7)) (2, 1) (.node .leaf 68712 (2, 3, some (2, 8)) (0, 3) .leaf)))) 68736 (2, 3, some (3, 0)) (0, 3) (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (2, 1) .leaf) 68738 (2, 3, some (3, 2)) (1, 2) .leaf) 68739 (2, 3, some (3, 3)) (0, 3) (.node (.node .leaf 68740 (2, 3, some (3, 4)) (1, 2) .leaf) 68741 (2, 3, some (3, 5)) (0, 3) .leaf)) 68742 (2, 3, some (3, 6)) (1, 2) (.node (.node (.node .leaf 68743 (2, 3, some (3, 7)) (0, 3) .leaf) 68768 (2, 3, some (4, 0)) (2, 2) .leaf) 68769 (2, 3, some (4, 1)) (2, 2) (.node .leaf 68770 (2, 3, some (4, 2)) (1, 3) .leaf))) 68771 (2, 3, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 68772 (2, 3, some (4, 4)) (1, 3) .leaf) 68773 (2, 3, some (4, 5)) (2, 2) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node .leaf 68800 (2, 3, some (5, 0)) (0, 1) .leaf)) 68801 (2, 3, some (5, 1)) (0, 1) (.node (.node (.node .leaf 68802 (2, 3, some (5, 2)) (0, 1) .leaf) 68803 (2, 3, some (5, 3)) (0, 1) .leaf) 68804 (2, 3, some (5, 4)) (0, 1) (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf)))))

def P42_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P42_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P43_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P43_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P44_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P44_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P45_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P45_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P46_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P46_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P47_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P47_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P48_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 7) .leaf)

def P48_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68644 (2, 3, some (0, 4)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf) 68647 (2, 3, some (0, 7)) (0, 1) .leaf)) 68648 (2, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1, 3) .leaf) 68675 (2, 3, some (1, 3)) (2, 2) .leaf) 68676 (2, 3, some (1, 4)) (1, 3) (.node .leaf 68677 (2, 3, some (1, 5)) (2, 2) .leaf))) 68678 (2, 3, some (1, 6)) (1, 3) (.node (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2, 2) .leaf) 68680 (2, 3, some (1, 8)) (2, 2) .leaf) 68705 (2, 3, some (2, 1)) (0, 3) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1, 2) .leaf) 68707 (2, 3, some (2, 3)) (0, 3) .leaf)) 68708 (2, 3, some (2, 4)) (1, 2) (.node (.node (.node .leaf 68709 (2, 3, some (2, 5)) (0, 3) .leaf) 68710 (2, 3, some (2, 6)) (1, 2) .leaf) 68711 (2, 3, some (2, 7)) (2, 1) (.node .leaf 68712 (2, 3, some (2, 8)) (0, 3) .leaf)))) 68736 (2, 3, some (3, 0)) (0, 3) (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (2, 1) .leaf) 68738 (2, 3, some (3, 2)) (1, 2) .leaf) 68739 (2, 3, some (3, 3)) (0, 3) (.node (.node .leaf 68740 (2, 3, some (3, 4)) (1, 2) .leaf) 68741 (2, 3, some (3, 5)) (0, 3) .leaf)) 68742 (2, 3, some (3, 6)) (1, 2) (.node (.node (.node .leaf 68743 (2, 3, some (3, 7)) (0, 3) .leaf) 68768 (2, 3, some (4, 0)) (2, 2) .leaf) 68769 (2, 3, some (4, 1)) (2, 2) (.node .leaf 68770 (2, 3, some (4, 2)) (1, 3) .leaf))) 68771 (2, 3, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 68772 (2, 3, some (4, 4)) (1, 3) .leaf) 68773 (2, 3, some (4, 5)) (2, 2) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node .leaf 68800 (2, 3, some (5, 0)) (0, 1) .leaf)) 68801 (2, 3, some (5, 1)) (0, 1) (.node (.node (.node .leaf 68802 (2, 3, some (5, 2)) (0, 1) .leaf) 68803 (2, 3, some (5, 3)) (0, 1) .leaf) 68804 (2, 3, some (5, 4)) (0, 1) (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf)))))

def P49_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 7) .leaf)

def P49_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68644 (2, 3, some (0, 4)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf) 68647 (2, 3, some (0, 7)) (0, 1) .leaf)) 68648 (2, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1, 3) .leaf) 68675 (2, 3, some (1, 3)) (2, 2) .leaf) 68676 (2, 3, some (1, 4)) (1, 3) (.node .leaf 68677 (2, 3, some (1, 5)) (2, 2) .leaf))) 68678 (2, 3, some (1, 6)) (1, 3) (.node (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2, 2) .leaf) 68680 (2, 3, some (1, 8)) (2, 2) .leaf) 68705 (2, 3, some (2, 1)) (0, 3) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1, 2) .leaf) 68707 (2, 3, some (2, 3)) (0, 3) .leaf)) 68708 (2, 3, some (2, 4)) (1, 2) (.node (.node (.node .leaf 68709 (2, 3, some (2, 5)) (0, 3) .leaf) 68710 (2, 3, some (2, 6)) (1, 2) .leaf) 68711 (2, 3, some (2, 7)) (2, 1) (.node .leaf 68712 (2, 3, some (2, 8)) (0, 3) .leaf)))) 68736 (2, 3, some (3, 0)) (0, 3) (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (2, 1) .leaf) 68738 (2, 3, some (3, 2)) (1, 2) .leaf) 68739 (2, 3, some (3, 3)) (0, 3) (.node (.node .leaf 68740 (2, 3, some (3, 4)) (1, 2) .leaf) 68741 (2, 3, some (3, 5)) (0, 3) .leaf)) 68742 (2, 3, some (3, 6)) (1, 2) (.node (.node (.node .leaf 68743 (2, 3, some (3, 7)) (0, 3) .leaf) 68768 (2, 3, some (4, 0)) (2, 2) .leaf) 68769 (2, 3, some (4, 1)) (2, 2) (.node .leaf 68770 (2, 3, some (4, 2)) (1, 3) .leaf))) 68771 (2, 3, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 68772 (2, 3, some (4, 4)) (1, 3) .leaf) 68773 (2, 3, some (4, 5)) (2, 2) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node .leaf 68800 (2, 3, some (5, 0)) (0, 1) .leaf)) 68801 (2, 3, some (5, 1)) (0, 1) (.node (.node (.node .leaf 68802 (2, 3, some (5, 2)) (0, 1) .leaf) 68803 (2, 3, some (5, 3)) (0, 1) .leaf) 68804 (2, 3, some (5, 4)) (0, 1) (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf)))))

def P50_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P50_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P51_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P51_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P52_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 7) .leaf)

def P52_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68644 (2, 3, some (0, 4)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf) 68647 (2, 3, some (0, 7)) (0, 1) .leaf)) 68648 (2, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1, 3) .leaf) 68675 (2, 3, some (1, 3)) (2, 2) .leaf) 68676 (2, 3, some (1, 4)) (1, 3) (.node .leaf 68677 (2, 3, some (1, 5)) (2, 2) .leaf))) 68678 (2, 3, some (1, 6)) (1, 3) (.node (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2, 2) .leaf) 68680 (2, 3, some (1, 8)) (2, 2) .leaf) 68705 (2, 3, some (2, 1)) (0, 3) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1, 2) .leaf) 68707 (2, 3, some (2, 3)) (0, 3) .leaf)) 68708 (2, 3, some (2, 4)) (1, 2) (.node (.node (.node .leaf 68709 (2, 3, some (2, 5)) (0, 3) .leaf) 68710 (2, 3, some (2, 6)) (1, 2) .leaf) 68711 (2, 3, some (2, 7)) (2, 1) (.node .leaf 68712 (2, 3, some (2, 8)) (0, 3) .leaf)))) 68736 (2, 3, some (3, 0)) (0, 3) (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (2, 1) .leaf) 68738 (2, 3, some (3, 2)) (1, 2) .leaf) 68739 (2, 3, some (3, 3)) (0, 3) (.node (.node .leaf 68740 (2, 3, some (3, 4)) (1, 2) .leaf) 68741 (2, 3, some (3, 5)) (0, 3) .leaf)) 68742 (2, 3, some (3, 6)) (1, 2) (.node (.node (.node .leaf 68743 (2, 3, some (3, 7)) (0, 3) .leaf) 68768 (2, 3, some (4, 0)) (2, 2) .leaf) 68769 (2, 3, some (4, 1)) (2, 2) (.node .leaf 68770 (2, 3, some (4, 2)) (1, 3) .leaf))) 68771 (2, 3, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 68772 (2, 3, some (4, 4)) (1, 3) .leaf) 68773 (2, 3, some (4, 5)) (2, 2) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node .leaf 68800 (2, 3, some (5, 0)) (0, 1) .leaf)) 68801 (2, 3, some (5, 1)) (0, 1) (.node (.node (.node .leaf 68802 (2, 3, some (5, 2)) (0, 1) .leaf) 68803 (2, 3, some (5, 3)) (0, 1) .leaf) 68804 (2, 3, some (5, 4)) (0, 1) (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf)))))

def P53_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P53_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P54_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P54_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P55_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P55_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P56_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P56_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P57_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P57_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P58_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P58_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P59_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 7) .leaf)

def P59_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68644 (2, 3, some (0, 4)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf) 68647 (2, 3, some (0, 7)) (0, 1) .leaf)) 68648 (2, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (1, 3) .leaf) 68675 (2, 3, some (1, 3)) (2, 2) .leaf) 68676 (2, 3, some (1, 4)) (1, 3) (.node .leaf 68677 (2, 3, some (1, 5)) (2, 2) .leaf))) 68678 (2, 3, some (1, 6)) (1, 3) (.node (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2, 2) .leaf) 68680 (2, 3, some (1, 8)) (2, 2) .leaf) 68705 (2, 3, some (2, 1)) (0, 3) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1, 2) .leaf) 68707 (2, 3, some (2, 3)) (0, 3) .leaf)) 68708 (2, 3, some (2, 4)) (1, 2) (.node (.node (.node .leaf 68709 (2, 3, some (2, 5)) (0, 3) .leaf) 68710 (2, 3, some (2, 6)) (1, 2) .leaf) 68711 (2, 3, some (2, 7)) (2, 1) (.node .leaf 68712 (2, 3, some (2, 8)) (0, 3) .leaf)))) 68736 (2, 3, some (3, 0)) (0, 3) (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (2, 1) .leaf) 68738 (2, 3, some (3, 2)) (1, 2) .leaf) 68739 (2, 3, some (3, 3)) (0, 3) (.node (.node .leaf 68740 (2, 3, some (3, 4)) (1, 2) .leaf) 68741 (2, 3, some (3, 5)) (0, 3) .leaf)) 68742 (2, 3, some (3, 6)) (1, 2) (.node (.node (.node .leaf 68743 (2, 3, some (3, 7)) (0, 3) .leaf) 68768 (2, 3, some (4, 0)) (2, 2) .leaf) 68769 (2, 3, some (4, 1)) (2, 2) (.node .leaf 68770 (2, 3, some (4, 2)) (1, 3) .leaf))) 68771 (2, 3, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 68772 (2, 3, some (4, 4)) (1, 3) .leaf) 68773 (2, 3, some (4, 5)) (2, 2) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node .leaf 68800 (2, 3, some (5, 0)) (0, 1) .leaf)) 68801 (2, 3, some (5, 1)) (0, 1) (.node (.node (.node .leaf 68802 (2, 3, some (5, 2)) (0, 1) .leaf) 68803 (2, 3, some (5, 3)) (0, 1) .leaf) 68804 (2, 3, some (5, 4)) (0, 1) (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf)))))

def P60_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P60_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P61_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P61_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

def P62_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 8) .leaf)

def P62_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (3, 1) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (3, 1) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) .leaf) 100448 (3, 2, some (2, 0)) (3, 0) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1, 2) .leaf) 100450 (3, 2, some (2, 2)) (2, 1) .leaf)) 100451 (3, 2, some (2, 3)) (3, 0) (.node (.node (.node .leaf 100452 (3, 2, some (2, 4)) (2, 1) .leaf) 100453 (3, 2, some (2, 5)) (3, 0) .leaf) 100454 (3, 2, some (2, 6)) (2, 1) (.node .leaf 100455 (3, 2, some (2, 7)) (3, 0) .leaf)))) 100480 (3, 2, some (3, 0)) (3, 0) (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (2, 1) .leaf) 100482 (3, 2, some (3, 2)) (3, 0) .leaf) 100483 (3, 2, some (3, 3)) (2, 1) (.node (.node .leaf 100484 (3, 2, some (3, 4)) (3, 0) .leaf) 100485 (3, 2, some (3, 5)) (2, 1) .leaf)) 100486 (3, 2, some (3, 6)) (1, 2) (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (3, 0) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf) 100513 (3, 2, some (4, 1)) (2, 2) (.node .leaf 100514 (3, 2, some (4, 2)) (3, 1) .leaf))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node .leaf 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100544 (3, 2, some (5, 0)) (0, 1) .leaf)) 100545 (3, 2, some (5, 1)) (0, 1) (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf) 100548 (3, 2, some (5, 4)) (0, 1) (.node .leaf 100549 (3, 2, some (5, 5)) (0, 1) .leaf)))))

/-- Table `i`, round `t`. -/
def PT : ℕ → ℕ → KTree (ℕ × ℕ) := fun i t =>
  if i = 0 then (if t = 0 then P0_0 else if t = 1 then P0_1 else .leaf) else if i = 1 then (if t = 0 then P1_0 else if t = 1 then P1_1 else .leaf) else if i = 2 then (if t = 0 then P2_0 else if t = 1 then P2_1 else .leaf) else if i = 3 then (if t = 0 then P3_0 else if t = 1 then P3_1 else .leaf) else if i = 4 then (if t = 0 then P4_0 else if t = 1 then P4_1 else .leaf) else if i = 5 then (if t = 0 then P5_0 else if t = 1 then P5_1 else .leaf) else if i = 6 then (if t = 0 then P6_0 else if t = 1 then P6_1 else .leaf) else if i = 7 then (if t = 0 then P7_0 else if t = 1 then P7_1 else .leaf) else if i = 8 then (if t = 0 then P8_0 else if t = 1 then P8_1 else .leaf) else if i = 9 then (if t = 0 then P9_0 else if t = 1 then P9_1 else .leaf) else if i = 10 then (if t = 0 then P10_0 else if t = 1 then P10_1 else .leaf) else if i = 11 then (if t = 0 then P11_0 else if t = 1 then P11_1 else .leaf) else if i = 12 then (if t = 0 then P12_0 else if t = 1 then P12_1 else .leaf) else if i = 13 then (if t = 0 then P13_0 else if t = 1 then P13_1 else .leaf) else if i = 14 then (if t = 0 then P14_0 else if t = 1 then P14_1 else .leaf) else if i = 15 then (if t = 0 then P15_0 else if t = 1 then P15_1 else .leaf) else if i = 16 then (if t = 0 then P16_0 else if t = 1 then P16_1 else .leaf) else if i = 17 then (if t = 0 then P17_0 else if t = 1 then P17_1 else .leaf) else if i = 18 then (if t = 0 then P18_0 else if t = 1 then P18_1 else .leaf) else if i = 19 then (if t = 0 then P19_0 else if t = 1 then P19_1 else .leaf) else if i = 20 then (if t = 0 then P20_0 else if t = 1 then P20_1 else .leaf) else if i = 21 then (if t = 0 then P21_0 else if t = 1 then P21_1 else .leaf) else if i = 22 then (if t = 0 then P22_0 else if t = 1 then P22_1 else .leaf) else if i = 23 then (if t = 0 then P23_0 else if t = 1 then P23_1 else .leaf) else if i = 24 then (if t = 0 then P24_0 else if t = 1 then P24_1 else .leaf) else if i = 25 then (if t = 0 then P25_0 else if t = 1 then P25_1 else .leaf) else if i = 26 then (if t = 0 then P26_0 else if t = 1 then P26_1 else .leaf) else if i = 27 then (if t = 0 then P27_0 else if t = 1 then P27_1 else .leaf) else if i = 28 then (if t = 0 then P28_0 else if t = 1 then P28_1 else .leaf) else if i = 29 then (if t = 0 then P29_0 else if t = 1 then P29_1 else .leaf) else if i = 30 then (if t = 0 then P30_0 else if t = 1 then P30_1 else .leaf) else if i = 31 then (if t = 0 then P31_0 else if t = 1 then P31_1 else .leaf) else if i = 32 then (if t = 0 then P32_0 else if t = 1 then P32_1 else .leaf) else if i = 33 then (if t = 0 then P33_0 else if t = 1 then P33_1 else .leaf) else if i = 34 then (if t = 0 then P34_0 else if t = 1 then P34_1 else .leaf) else if i = 35 then (if t = 0 then P35_0 else if t = 1 then P35_1 else .leaf) else if i = 36 then (if t = 0 then P36_0 else if t = 1 then P36_1 else .leaf) else if i = 37 then (if t = 0 then P37_0 else if t = 1 then P37_1 else .leaf) else if i = 38 then (if t = 0 then P38_0 else if t = 1 then P38_1 else .leaf) else if i = 39 then (if t = 0 then P39_0 else if t = 1 then P39_1 else .leaf) else if i = 40 then (if t = 0 then P40_0 else if t = 1 then P40_1 else .leaf) else if i = 41 then (if t = 0 then P41_0 else if t = 1 then P41_1 else .leaf) else if i = 42 then (if t = 0 then P42_0 else if t = 1 then P42_1 else .leaf) else if i = 43 then (if t = 0 then P43_0 else if t = 1 then P43_1 else .leaf) else if i = 44 then (if t = 0 then P44_0 else if t = 1 then P44_1 else .leaf) else if i = 45 then (if t = 0 then P45_0 else if t = 1 then P45_1 else .leaf) else if i = 46 then (if t = 0 then P46_0 else if t = 1 then P46_1 else .leaf) else if i = 47 then (if t = 0 then P47_0 else if t = 1 then P47_1 else .leaf) else if i = 48 then (if t = 0 then P48_0 else if t = 1 then P48_1 else .leaf) else if i = 49 then (if t = 0 then P49_0 else if t = 1 then P49_1 else .leaf) else if i = 50 then (if t = 0 then P50_0 else if t = 1 then P50_1 else .leaf) else if i = 51 then (if t = 0 then P51_0 else if t = 1 then P51_1 else .leaf) else if i = 52 then (if t = 0 then P52_0 else if t = 1 then P52_1 else .leaf) else if i = 53 then (if t = 0 then P53_0 else if t = 1 then P53_1 else .leaf) else if i = 54 then (if t = 0 then P54_0 else if t = 1 then P54_1 else .leaf) else if i = 55 then (if t = 0 then P55_0 else if t = 1 then P55_1 else .leaf) else if i = 56 then (if t = 0 then P56_0 else if t = 1 then P56_1 else .leaf) else if i = 57 then (if t = 0 then P57_0 else if t = 1 then P57_1 else .leaf) else if i = 58 then (if t = 0 then P58_0 else if t = 1 then P58_1 else .leaf) else if i = 59 then (if t = 0 then P59_0 else if t = 1 then P59_1 else .leaf) else if i = 60 then (if t = 0 then P60_0 else if t = 1 then P60_1 else .leaf) else if i = 61 then (if t = 0 then P61_0 else if t = 1 then P61_1 else .leaf) else if i = 62 then (if t = 0 then P62_0 else if t = 1 then P62_1 else .leaf) else .leaf


end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q00.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q00 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 49050 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq0_ok : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7), (0, 8), (0, 9), (0, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq1_ok : ∀ p ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq2_ok : ∀ p ∈ ([(1, 7), (1, 8), (1, 9), (1, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq3_ok : ∀ p ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq4_ok : ∀ p ∈ ([(2, 7), (2, 8), (2, 9), (2, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq5_ok : ∀ p ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5), (3, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q01.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q01 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 7 theorems, 47453 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq6_ok : ∀ p ∈ ([(3, 7), (3, 8), (3, 9), (3, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq7_ok : ∀ p ∈ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5), (4, 6), (4, 7)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq8_ok : ∀ p ∈ ([(4, 8), (4, 9), (4, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq9_ok : ∀ p ∈ ([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq10_ok : ∀ p ∈ ([(5, 6), (5, 7), (5, 8), (5, 9), (5, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq11_ok : ∀ p ∈ ([(6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5), (6, 6), (6, 7)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq12_ok : ∀ p ∈ ([(6, 8), (6, 9), (6, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q02.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q02 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 44363 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq13_ok : ∀ p ∈ ([(7, 0), (7, 1), (7, 2), (7, 3), (7, 4), (7, 5), (7, 6), (7, 7)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq14_ok : ∀ p ∈ ([(7, 8), (7, 9), (7, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq15_ok : ∀ p ∈ ([(8, 0), (8, 1), (8, 2), (8, 3), (8, 4), (8, 5)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq16_ok : ∀ p ∈ ([(8, 6), (8, 7), (8, 8), (8, 9), (8, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq17_ok : ∀ p ∈ ([(9, 0), (9, 1), (9, 2), (9, 3), (9, 4), (9, 5)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq18_ok : ∀ p ∈ ([(9, 6), (9, 7), (9, 8), (9, 9), (9, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q03.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q03 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 47883 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq19_ok : ∀ p ∈ ([(10, 0), (10, 1), (10, 2), (10, 3), (10, 4), (10, 5)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq20_ok : ∀ p ∈ ([(10, 6), (10, 7), (10, 8), (10, 9), (10, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq21_ok : ∀ p ∈ ([(11, 0), (11, 1), (11, 2), (11, 3), (11, 4), (11, 5)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq22_ok : ∀ p ∈ ([(11, 6), (11, 7), (11, 8), (11, 9), (11, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq23_ok : ∀ p ∈ ([(12, 0), (12, 1), (12, 2), (12, 3), (12, 4), (12, 5)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq24_ok : ∀ p ∈ ([(12, 6), (12, 7), (12, 8), (12, 9), (12, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q04.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q04 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 47047 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq25_ok : ∀ p ∈ ([(13, 0), (13, 1), (13, 2), (13, 3), (13, 4), (13, 5)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq26_ok : ∀ p ∈ ([(13, 6), (13, 7), (13, 8), (13, 9), (13, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq27_ok : ∀ p ∈ ([(14, 0), (14, 1), (14, 2), (14, 3), (14, 4), (14, 5), (14, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq28_ok : ∀ p ∈ ([(14, 7), (14, 8), (14, 9), (14, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq29_ok : ∀ p ∈ ([(15, 0), (15, 1), (15, 2), (15, 3), (15, 4), (15, 5), (15, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq30_ok : ∀ p ∈ ([(15, 7), (15, 8), (15, 9), (15, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q05.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q05 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 46563 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq31_ok : ∀ p ∈ ([(16, 0), (16, 1), (16, 2), (16, 3), (16, 4), (16, 5), (16, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq32_ok : ∀ p ∈ ([(16, 7), (16, 8), (16, 9), (16, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq33_ok : ∀ p ∈ ([(17, 0), (17, 1), (17, 2), (17, 3), (17, 4), (17, 5), (17, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq34_ok : ∀ p ∈ ([(17, 7), (17, 8), (17, 9), (17, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq35_ok : ∀ p ∈ ([(18, 0), (18, 1), (18, 2), (18, 3), (18, 4), (18, 5), (18, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq36_ok : ∀ p ∈ ([(18, 7), (18, 8), (18, 9), (18, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q06.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q06 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 46035 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq37_ok : ∀ p ∈ ([(19, 0), (19, 1), (19, 2), (19, 3), (19, 4), (19, 5), (19, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq38_ok : ∀ p ∈ ([(19, 7), (19, 8), (19, 9), (19, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq39_ok : ∀ p ∈ ([(20, 0), (20, 1), (20, 2), (20, 3), (20, 4), (20, 5), (20, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq40_ok : ∀ p ∈ ([(20, 7), (20, 8), (20, 9), (20, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq41_ok : ∀ p ∈ ([(21, 0), (21, 1), (21, 2), (21, 3), (21, 4), (21, 5), (21, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq42_ok : ∀ p ∈ ([(21, 7), (21, 8), (21, 9), (21, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q07.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q07 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 46035 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq43_ok : ∀ p ∈ ([(22, 0), (22, 1), (22, 2), (22, 3), (22, 4), (22, 5), (22, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq44_ok : ∀ p ∈ ([(22, 7), (22, 8), (22, 9), (22, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq45_ok : ∀ p ∈ ([(23, 0), (23, 1), (23, 2), (23, 3), (23, 4), (23, 5), (23, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq46_ok : ∀ p ∈ ([(23, 7), (23, 8), (23, 9), (23, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq47_ok : ∀ p ∈ ([(24, 0), (24, 1), (24, 2), (24, 3), (24, 4), (24, 5), (24, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq48_ok : ∀ p ∈ ([(24, 7), (24, 8), (24, 9), (24, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q08.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q08 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 46299 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq49_ok : ∀ p ∈ ([(25, 0), (25, 1), (25, 2), (25, 3), (25, 4), (25, 5), (25, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq50_ok : ∀ p ∈ ([(25, 7), (25, 8), (25, 9), (25, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq51_ok : ∀ p ∈ ([(26, 0), (26, 1), (26, 2), (26, 3), (26, 4), (26, 5), (26, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq52_ok : ∀ p ∈ ([(26, 7), (26, 8), (26, 9), (26, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq53_ok : ∀ p ∈ ([(27, 0), (27, 1), (27, 2), (27, 3), (27, 4), (27, 5), (27, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq54_ok : ∀ p ∈ ([(27, 7), (27, 8), (27, 9), (27, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q09.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q09 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 46299 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq55_ok : ∀ p ∈ ([(28, 0), (28, 1), (28, 2), (28, 3), (28, 4), (28, 5), (28, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq56_ok : ∀ p ∈ ([(28, 7), (28, 8), (28, 9), (28, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq57_ok : ∀ p ∈ ([(29, 0), (29, 1), (29, 2), (29, 3), (29, 4), (29, 5), (29, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq58_ok : ∀ p ∈ ([(29, 7), (29, 8), (29, 9), (29, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq59_ok : ∀ p ∈ ([(30, 0), (30, 1), (30, 2), (30, 3), (30, 4), (30, 5), (30, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq60_ok : ∀ p ∈ ([(30, 7), (30, 8), (30, 9), (30, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q10.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q10 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 46035 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq61_ok : ∀ p ∈ ([(31, 0), (31, 1), (31, 2), (31, 3), (31, 4), (31, 5), (31, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq62_ok : ∀ p ∈ ([(31, 7), (31, 8), (31, 9), (31, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq63_ok : ∀ p ∈ ([(32, 0), (32, 1), (32, 2), (32, 3), (32, 4), (32, 5), (32, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq64_ok : ∀ p ∈ ([(32, 7), (32, 8), (32, 9), (32, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq65_ok : ∀ p ∈ ([(33, 0), (33, 1), (33, 2), (33, 3), (33, 4), (33, 5), (33, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq66_ok : ∀ p ∈ ([(33, 7), (33, 8), (33, 9), (33, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q11.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q11 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 46739 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq67_ok : ∀ p ∈ ([(34, 0), (34, 1), (34, 2), (34, 3), (34, 4), (34, 5), (34, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq68_ok : ∀ p ∈ ([(34, 7), (34, 8), (34, 9), (34, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq69_ok : ∀ p ∈ ([(35, 0), (35, 1), (35, 2), (35, 3), (35, 4), (35, 5), (35, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq70_ok : ∀ p ∈ ([(35, 7), (35, 8), (35, 9), (35, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq71_ok : ∀ p ∈ ([(36, 0), (36, 1), (36, 2), (36, 3), (36, 4), (36, 5)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq72_ok : ∀ p ∈ ([(36, 6), (36, 7), (36, 8), (36, 9), (36, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q12.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q12 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 46299 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq73_ok : ∀ p ∈ ([(37, 0), (37, 1), (37, 2), (37, 3), (37, 4), (37, 5), (37, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq74_ok : ∀ p ∈ ([(37, 7), (37, 8), (37, 9), (37, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq75_ok : ∀ p ∈ ([(38, 0), (38, 1), (38, 2), (38, 3), (38, 4), (38, 5), (38, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq76_ok : ∀ p ∈ ([(38, 7), (38, 8), (38, 9), (38, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq77_ok : ∀ p ∈ ([(39, 0), (39, 1), (39, 2), (39, 3), (39, 4), (39, 5), (39, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq78_ok : ∀ p ∈ ([(39, 7), (39, 8), (39, 9), (39, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q13.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q13 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 46299 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq79_ok : ∀ p ∈ ([(40, 0), (40, 1), (40, 2), (40, 3), (40, 4), (40, 5), (40, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq80_ok : ∀ p ∈ ([(40, 7), (40, 8), (40, 9), (40, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq81_ok : ∀ p ∈ ([(41, 0), (41, 1), (41, 2), (41, 3), (41, 4), (41, 5), (41, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq82_ok : ∀ p ∈ ([(41, 7), (41, 8), (41, 9), (41, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq83_ok : ∀ p ∈ ([(42, 0), (42, 1), (42, 2), (42, 3), (42, 4), (42, 5), (42, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq84_ok : ∀ p ∈ ([(42, 7), (42, 8), (42, 9), (42, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q14.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q14 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 46035 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq85_ok : ∀ p ∈ ([(43, 0), (43, 1), (43, 2), (43, 3), (43, 4), (43, 5), (43, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq86_ok : ∀ p ∈ ([(43, 7), (43, 8), (43, 9), (43, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq87_ok : ∀ p ∈ ([(44, 0), (44, 1), (44, 2), (44, 3), (44, 4), (44, 5), (44, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq88_ok : ∀ p ∈ ([(44, 7), (44, 8), (44, 9), (44, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq89_ok : ∀ p ∈ ([(45, 0), (45, 1), (45, 2), (45, 3), (45, 4), (45, 5), (45, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq90_ok : ∀ p ∈ ([(45, 7), (45, 8), (45, 9), (45, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q15.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q15 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 46299 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq91_ok : ∀ p ∈ ([(46, 0), (46, 1), (46, 2), (46, 3), (46, 4), (46, 5), (46, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq92_ok : ∀ p ∈ ([(46, 7), (46, 8), (46, 9), (46, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq93_ok : ∀ p ∈ ([(47, 0), (47, 1), (47, 2), (47, 3), (47, 4), (47, 5), (47, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq94_ok : ∀ p ∈ ([(47, 7), (47, 8), (47, 9), (47, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq95_ok : ∀ p ∈ ([(48, 0), (48, 1), (48, 2), (48, 3), (48, 4), (48, 5), (48, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq96_ok : ∀ p ∈ ([(48, 7), (48, 8), (48, 9), (48, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q16.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q16 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 46299 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq97_ok : ∀ p ∈ ([(49, 0), (49, 1), (49, 2), (49, 3), (49, 4), (49, 5), (49, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq98_ok : ∀ p ∈ ([(49, 7), (49, 8), (49, 9), (49, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq99_ok : ∀ p ∈ ([(50, 0), (50, 1), (50, 2), (50, 3), (50, 4), (50, 5), (50, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq100_ok : ∀ p ∈ ([(50, 7), (50, 8), (50, 9), (50, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq101_ok : ∀ p ∈ ([(51, 0), (51, 1), (51, 2), (51, 3), (51, 4), (51, 5), (51, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq102_ok : ∀ p ∈ ([(51, 7), (51, 8), (51, 9), (51, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q17.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q17 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 46299 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq103_ok : ∀ p ∈ ([(52, 0), (52, 1), (52, 2), (52, 3), (52, 4), (52, 5), (52, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq104_ok : ∀ p ∈ ([(52, 7), (52, 8), (52, 9), (52, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq105_ok : ∀ p ∈ ([(53, 0), (53, 1), (53, 2), (53, 3), (53, 4), (53, 5), (53, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq106_ok : ∀ p ∈ ([(53, 7), (53, 8), (53, 9), (53, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq107_ok : ∀ p ∈ ([(54, 0), (54, 1), (54, 2), (54, 3), (54, 4), (54, 5), (54, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq108_ok : ∀ p ∈ ([(54, 7), (54, 8), (54, 9), (54, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q18.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q18 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 46035 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq109_ok : ∀ p ∈ ([(55, 0), (55, 1), (55, 2), (55, 3), (55, 4), (55, 5), (55, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq110_ok : ∀ p ∈ ([(55, 7), (55, 8), (55, 9), (55, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq111_ok : ∀ p ∈ ([(56, 0), (56, 1), (56, 2), (56, 3), (56, 4), (56, 5), (56, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq112_ok : ∀ p ∈ ([(56, 7), (56, 8), (56, 9), (56, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq113_ok : ∀ p ∈ ([(57, 0), (57, 1), (57, 2), (57, 3), (57, 4), (57, 5), (57, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq114_ok : ∀ p ∈ ([(57, 7), (57, 8), (57, 9), (57, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q19.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q19 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 6 theorems, 46299 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq115_ok : ∀ p ∈ ([(58, 0), (58, 1), (58, 2), (58, 3), (58, 4), (58, 5), (58, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq116_ok : ∀ p ∈ ([(58, 7), (58, 8), (58, 9), (58, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq117_ok : ∀ p ∈ ([(59, 0), (59, 1), (59, 2), (59, 3), (59, 4), (59, 5), (59, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq118_ok : ∀ p ∈ ([(59, 7), (59, 8), (59, 9), (59, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq119_ok : ∀ p ∈ ([(60, 0), (60, 1), (60, 2), (60, 3), (60, 4), (60, 5), (60, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq120_ok : ∀ p ∈ ([(60, 7), (60, 8), (60, 9), (60, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3Q20.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3Q20 (namespace A36W.TGCert3.R10_10_10_l1_r3): polQ value items, 4 theorems, 30690 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3Pol
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq121_ok : ∀ p ∈ ([(61, 0), (61, 1), (61, 2), (61, 3), (61, 4), (61, 5), (61, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq122_ok : ∀ p ∈ ([(61, 7), (61, 8), (61, 9), (61, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq123_ok : ∀ p ∈ ([(62, 0), (62, 1), (62, 2), (62, 3), (62, 4), (62, 5), (62, 6)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq124_ok : ∀ p ∈ ([(62, 7), (62, 8), (62, 9), (62, 10)] : List (ℕ × ℕ)), PolOK 20 3 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3T.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3T (namespace A36W.TGCert3.R10_10_10_l1_r3): the level tables.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r3V1
import A36W.TGCert3R10_10_10_l1_r3V2
import A36W.TGCert3R10_10_10_l1_r3V3
import A36W.TGCert3R10_10_10_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else if t = 3 then V3 else .leaf

end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3V1.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3V1 (namespace A36W.TGCert3.R10_10_10_l1_r3): the level-1 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R10_10_10_l1_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V1lll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34 (0, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35 (0, 0, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 36 (0, 0, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37 (0, 0, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38 (0, 0, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39 (0, 0, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40 (0, 0, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41 (0, 0, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 42 (0, 0, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1059 (0, 1, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 1060 (0, 1, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1061 (0, 1, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1062 (0, 1, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1063 (0, 1, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 1064 (0, 1, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1065 (0, 1, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1066 (0, 1, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 1088 (0, 1, some (1, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1089 (0, 1, some (1, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1090 (0, 1, some (1, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1092 (0, 1, some (1, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1093 (0, 1, some (1, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1094 (0, 1, some (1, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1095 (0, 1, some (1, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 1096 (0, 1, some (1, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1097 (0, 1, some (1, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2083 (0, 2, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2085 (0, 2, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2086 (0, 2, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2088 (0, 2, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2089 (0, 2, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2090 (0, 2, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (3490027858698917512005696425697131685583 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (3490027858724030196255788010122352223493 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (3490027858867946499089253655788954550111 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 2116 (0, 2, some (1, 4)) (6980055717762675278758738359513577386929 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2117 (0, 2, some (1, 5)) (6980055717750047770350446287746634724401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2118 (0, 2, some (1, 6)) (6980055717762675278758738359513577386929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2119 (0, 2, some (1, 7)) (3490027858867946499089253655788954550111 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2120 (0, 2, some (1, 8)) (3490027858724030196255788010122352223493 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2121 (0, 2, some (1, 9)) (3490027858698917512005696425697131685583 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2144 (0, 2, some (2, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2147 (0, 2, some (2, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2149 (0, 2, some (2, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2150 (0, 2, some (2, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2152 (0, 2, some (2, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3072 (0, 3, none) (0 : ℚ) (.node (.node .leaf 3107 (0, 3, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3109 (0, 3, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3110 (0, 3, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3111 (0, 3, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3112 (0, 3, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3113 (0, 3, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3114 (0, 3, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 3138 (0, 3, some (1, 2)) (3102246985532471285560700453442090865327 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3139 (0, 3, some (1, 3)) (6204493971320793776158673165847030311309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3140 (0, 3, some (1, 4)) (3102246985672300123892772604228256616413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3141 (0, 3, some (1, 5)) (6204493971333375795867063366885897532801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3142 (0, 3, some (1, 6)) (3102246985672300123892772604228256616413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3143 (0, 3, some (1, 7)) (6204493971320793776158673165847030311309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3144 (0, 3, some (1, 8)) (3102246985532471285560700453442090865327 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3145 (0, 3, some (1, 9)) (6204493971020297799121238090128234107703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3169 (0, 3, some (2, 1)) (6204493971020297799121238090128234107703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (3102246985532471285560700453442090865327 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3171 (0, 3, some (2, 3)) (6204493971320793776158673165847030311309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3172 (0, 3, some (2, 4)) (3102246985672300123892772604228256616413 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 3173 (0, 3, some (2, 5)) (6204493971333375795867063366885897532801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3174 (0, 3, some (2, 6)) (3102246985672300123892772604228256616413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3175 (0, 3, some (2, 7)) (6204493971320793776158673165847030311309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3176 (0, 3, some (2, 8)) (3102246985532471285560700453442090865327 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3200 (0, 3, some (3, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3201 (0, 3, some (3, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3202 (0, 3, some (3, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3203 (0, 3, some (3, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3204 (0, 3, some (3, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3205 (0, 3, some (3, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3206 (0, 3, some (3, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 3207 (0, 3, some (3, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4133 (0, 4, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4134 (0, 4, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4135 (0, 4, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 4136 (0, 4, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4137 (0, 4, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4138 (0, 4, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (5889422011839659717213115544143860803313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4164 (0, 4, some (1, 4)) (5889422011862257266452685490839580920221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4165 (0, 4, some (1, 5)) (5889422011851602806233189055286223048713 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4166 (0, 4, some (1, 6)) (5889422011862257266452685490839580920221 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4167 (0, 4, some (1, 7)) (5889422011839659717213115544143860803313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4168 (0, 4, some (1, 8)) (736177751449600119522705283385183672143 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4169 (0, 4, some (1, 9)) (5889422011554423301509612718363909719421 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4194 (0, 4, some (2, 2)) (130876044702151132359592050379588208381 / 250000000000000000000000000000000000000 : ℚ) .leaf) 4195 (0, 4, some (2, 3)) (5235041788301919748633880483683431825167 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4196 (0, 4, some (2, 4)) (5235041788322006459069053769635183040197 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4197 (0, 4, some (2, 5)) (5235041788312535827762834715809976043301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4198 (0, 4, some (2, 6)) (5235041788322006459069053769635183040197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4199 (0, 4, some (2, 7)) (5235041788301919748633880483683431825167 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4200 (0, 4, some (2, 8)) (130876044702151132359592050379588208381 / 250000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (5889422011554423301509612718363909719421 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 4226 (0, 4, some (3, 2)) (736177751449600119522705283385183672143 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4227 (0, 4, some (3, 3)) (5889422011839659717213115544143860803313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (5889422011862257266452685490839580920221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4229 (0, 4, some (3, 5)) (5889422011851602806233189055286223048713 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4230 (0, 4, some (3, 6)) (5889422011862257266452685490839580920221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4231 (0, 4, some (3, 7)) (5889422011839659717213115544143860803313 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4257 (0, 4, some (4, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4258 (0, 4, some (4, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4259 (0, 4, some (4, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4260 (0, 4, some (4, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4261 (0, 4, some (4, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4262 (0, 4, some (4, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5157 (0, 5, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5158 (0, 5, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5159 (0, 5, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5160 (0, 5, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5161 (0, 5, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5162 (0, 5, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (1429515410997795897089789616028380648843 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5189 (0, 5, some (1, 5)) (5718061643980839133471085598922043166229 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5190 (0, 5, some (1, 6)) (1429515410997795897089789616028380648843 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 5191 (0, 5, some (1, 7)) (2859030821984621772053916594822311567451 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 5192 (0, 5, some (1, 8)) (5718061643733451073545483075784461882971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5193 (0, 5, some (1, 9)) (5718061643692306451670133023862180553659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (2412307256049524620170492126881325385037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5220 (0, 5, some (2, 4)) (964922902423512230535607990819156937969 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5221 (0, 5, some (2, 5)) (2412307256054416509433114237045236960753 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5222 (0, 5, some (2, 6)) (964922902423512230535607990819156937969 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5223 (0, 5, some (2, 7)) (2412307256049524620170492126881325385037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5224 (0, 5, some (2, 8)) (4824614511900099343304001345193139713757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (4824614511900099343304001345193139713757 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5251 (0, 5, some (3, 3)) (2412307256049524620170492126881325385037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5252 (0, 5, some (3, 4)) (964922902423512230535607990819156937969 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 5253 (0, 5, some (3, 5)) (2412307256054416509433114237045236960753 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5254 (0, 5, some (3, 6)) (964922902423512230535607990819156937969 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5255 (0, 5, some (3, 7)) (2412307256049524620170492126881325385037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5281 (0, 5, some (4, 1)) (5718061643692306451670133023862180553659 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5282 (0, 5, some (4, 2)) (5718061643733451073545483075784461882971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5283 (0, 5, some (4, 3)) (2859030821984621772053916594822311567451 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5284 (0, 5, some (4, 4)) (1429515410997795897089789616028380648843 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5285 (0, 5, some (4, 5)) (5718061643980839133471085598922043166229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5286 (0, 5, some (4, 6)) (1429515410997795897089789616028380648843 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5312 (0, 5, some (5, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 5313 (0, 5, some (5, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 5314 (0, 5, some (5, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5315 (0, 5, some (5, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5316 (0, 5, some (5, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5317 (0, 5, some (5, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6182 (0, 6, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6183 (0, 6, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6184 (0, 6, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6185 (0, 6, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6186 (0, 6, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6213 (0, 6, some (1, 5)) (2805127844389004537338624569085420976563 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6214 (0, 6, some (1, 6)) (5610255688788158499516732863549364540677 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6215 (0, 6, some (1, 7)) (5610255688766632103731439132891194942951 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6216 (0, 6, some (1, 8)) (5610255688535285166306243586230633075317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6217 (0, 6, some (1, 9)) (5610255688494916268013272289250790389633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (4595921460255259442804107561819639431723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6245 (0, 6, some (2, 5)) (4595921460246945033975602493989553728001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6246 (0, 6, some (2, 6)) (4595921460255259442804107561819639431723 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6247 (0, 6, some (2, 7)) (2297960730118812509688397468832233448633 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6248 (0, 6, some (2, 8)) (4595921460048105608238074745840134615299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6275 (0, 6, some (3, 3)) (4362534823584933123861567069736193187639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6276 (0, 6, some (3, 4)) (4362534823601672049224211474695985866831 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6277 (0, 6, some (3, 5)) (4362534823593779856469028929841646702751 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))) 6278 (0, 6, some (3, 6)) (4362534823601672049224211474695985866831 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 6279 (0, 6, some (3, 7)) (4362534823584933123861567069736193187639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6306 (0, 6, some (4, 2)) (4595921460048105608238074745840134615299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6307 (0, 6, some (4, 3)) (2297960730118812509688397468832233448633 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6308 (0, 6, some (4, 4)) (4595921460255259442804107561819639431723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6309 (0, 6, some (4, 5)) (4595921460246945033975602493989553728001 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6310 (0, 6, some (4, 6)) (4595921460255259442804107561819639431723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6337 (0, 6, some (5, 1)) (5610255688494916268013272289250790389633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6338 (0, 6, some (5, 2)) (5610255688535285166306243586230633075317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6339 (0, 6, some (5, 3)) (5610255688766632103731439132891194942951 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6340 (0, 6, some (5, 4)) (5610255688788158499516732863549364540677 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6341 (0, 6, some (5, 5)) (2805127844389004537338624569085420976563 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 6368 (0, 6, some (6, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6369 (0, 6, some (6, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6370 (0, 6, some (6, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6371 (0, 6, some (6, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6372 (0, 6, some (6, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7168 (0, 7, none) (0 : ℚ) .leaf)) 7207 (0, 7, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7208 (0, 7, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7209 (0, 7, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7210 (0, 7, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7238 (0, 7, some (1, 6)) (2768076903058550245269978469017717673457 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7239 (0, 7, some (1, 7)) (173004806440495575675853830636564551643 / 312500000000000000000000000000000000000 : ℚ) .leaf)))) 7240 (0, 7, some (1, 8)) (1107230761173513436316569085331917587667 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 7241 (0, 7, some (1, 9)) (2768076902913865743697571121511026458747 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7269 (0, 7, some (2, 5)) (1112428024954002122364583361484155420637 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7270 (0, 7, some (2, 6)) (889942419964811678649041431654358819913 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7271 (0, 7, some (2, 7)) (444971209980698497108677547933550801551 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 7272 (0, 7, some (2, 8)) (556214012452936839070421552157639284571 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 7300 (0, 7, some (3, 4)) (4100854671197852215214782917063285442159 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7301 (0, 7, some (3, 5)) (1025213667797608355971200025943797635659 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7302 (0, 7, some (3, 6)) (4100854671197852215214782917063285442159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7303 (0, 7, some (3, 7)) (2050427335591058674676786140877802093547 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7331 (0, 7, some (4, 3)) (2050427335591058674676786140877802093547 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7332 (0, 7, some (4, 4)) (4100854671197852215214782917063285442159 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 7333 (0, 7, some (4, 5)) (1025213667797608355971200025943797635659 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7334 (0, 7, some (4, 6)) (4100854671197852215214782917063285442159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7362 (0, 7, some (5, 2)) (556214012452936839070421552157639284571 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7363 (0, 7, some (5, 3)) (444971209980698497108677547933550801551 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7364 (0, 7, some (5, 4)) (889942419964811678649041431654358819913 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7365 (0, 7, some (5, 5)) (1112428024954002122364583361484155420637 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 7393 (0, 7, some (6, 1)) (2768076902913865743697571121511026458747 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7394 (0, 7, some (6, 2)) (1107230761173513436316569085331917587667 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7395 (0, 7, some (6, 3)) (173004806440495575675853830636564551643 / 312500000000000000000000000000000000000 : ℚ) .leaf) 7396 (0, 7, some (6, 4)) (2768076903058550245269978469017717673457 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7424 (0, 7, some (7, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))) 7425 (0, 7, some (7, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 7426 (0, 7, some (7, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7427 (0, 7, some (7, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8192 (0, 8, none) (0 : ℚ) (.node (.node .leaf 8232 (0, 8, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8233 (0, 8, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8234 (0, 8, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8263 (0, 8, some (1, 7)) (1370519644248812324380617725109769342929 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8264 (0, 8, some (1, 8)) (1096415715353837585416824503028942992093 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8265 (0, 8, some (1, 9)) (5482078576729741334132589819923196639519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8294 (0, 8, some (2, 6)) (4348049844695182122498271710033909351257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8295 (0, 8, some (2, 7)) (67938278823101543368730397817577495839 / 156250000000000000000000000000000000000 : ℚ) .leaf))) 8296 (0, 8, some (2, 8)) (869609968899840141186195615998748212719 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8325 (0, 8, some (3, 5)) (3931613357826349224436981524181705602741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8326 (0, 8, some (3, 6)) (3931613357833461843983535617435175556331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8327 (0, 8, some (3, 7)) (786322671563675270471416641407146942581 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8356 (0, 8, some (4, 4)) (3817217970651463043071185040358987633477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8357 (0, 8, some (4, 5)) (3817217970644557374410400313611440864907 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8358 (0, 8, some (4, 6)) (3817217970651463043071185040358987633477 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8387 (0, 8, some (5, 3)) (786322671563675270471416641407146942581 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8388 (0, 8, some (5, 4)) (3931613357833461843983535617435175556331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8389 (0, 8, some (5, 5)) (3931613357826349224436981524181705602741 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (869609968899840141186195615998748212719 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 8419 (0, 8, some (6, 3)) (67938278823101543368730397817577495839 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8420 (0, 8, some (6, 4)) (4348049844695182122498271710033909351257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8449 (0, 8, some (7, 1)) (5482078576729741334132589819923196639519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8450 (0, 8, some (7, 2)) (1096415715353837585416824503028942992093 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8451 (0, 8, some (7, 3)) (1370519644248812324380617725109769342929 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 8481 (0, 8, some (8, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8482 (0, 8, some (8, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) .leaf) 9257 (0, 9, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9258 (0, 9, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 9288 (0, 9, some (1, 8)) (5440874461200474618552780983809000428313 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 9289 (0, 9, some (1, 9)) (5440874461161324512043754706831094416643 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9319 (0, 9, some (2, 7)) (4273218227944559514225613567657378405477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9320 (0, 9, some (2, 8)) (4273218227768347233568966779469504966483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9350 (0, 9, some (3, 6)) (1906456309439218731829852025643702282789 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9351 (0, 9, some (3, 7)) (95322815471595185587074265373781535647 / 250000000000000000000000000000000000000 : ℚ) .leaf) 9381 (0, 9, some (4, 5)) (56752743169741470427507270547071916431 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 9382 (0, 9, some (4, 6)) (145287022514801000749112332391685892607 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9412 (0, 9, some (5, 4)) (145287022514801000749112332391685892607 / 400000000000000000000000000000000000000 : ℚ) .leaf) 9413 (0, 9, some (5, 5)) (56752743169741470427507270547071916431 / 156250000000000000000000000000000000000 : ℚ) .leaf) 9443 (0, 9, some (6, 3)) (95322815471595185587074265373781535647 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 9444 (0, 9, some (6, 4)) (1906456309439218731829852025643702282789 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))) 9474 (0, 9, some (7, 2)) (4273218227768347233568966779469504966483 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 9475 (0, 9, some (7, 3)) (4273218227944559514225613567657378405477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9505 (0, 9, some (8, 1)) (5440874461161324512043754706831094416643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9506 (0, 9, some (8, 2)) (5440874461200474618552780983809000428313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9536 (0, 9, some (9, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 9537 (0, 9, some (9, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10282 (0, 10, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10313 (0, 10, some (1, 9)) (676054149820378763135955140014567461763 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 10344 (0, 10, some (2, 8)) (4215812488691798807503613762114368057077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10375 (0, 10, some (3, 7)) (3724947664816488101754501745590426284193 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10406 (0, 10, some (4, 6)) (1750756114157220591083807138542278348251 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10437 (0, 10, some (5, 5)) (214718510848756352310585017640643548651 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 10468 (0, 10, some (6, 4)) (1750756114157220591083807138542278348251 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 10499 (0, 10, some (7, 3)) (3724947664816488101754501745590426284193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10530 (0, 10, some (8, 2)) (4215812488691798807503613762114368057077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10561 (0, 10, some (9, 1)) (676054149820378763135955140014567461763 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10592 (0, 10, some (10, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 32768 (1, 0, none) (0 : ℚ) .leaf)) 32800 (1, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32801 (1, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32803 (1, 0, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32804 (1, 0, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32805 (1, 0, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 32806 (1, 0, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 32807 (1, 0, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32808 (1, 0, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32809 (1, 0, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32834 (1, 0, some (1, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32836 (1, 0, some (1, 4)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32837 (1, 0, some (1, 5)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32838 (1, 0, some (1, 6)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32839 (1, 0, some (1, 7)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 32840 (1, 0, some (1, 8)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32841 (1, 0, some (1, 9)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) .leaf) 33825 (1, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 33828 (1, 1, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33829 (1, 1, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33830 (1, 1, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33831 (1, 1, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 33832 (1, 1, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 33833 (1, 1, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (6980055836817976549001993932078279797977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (1745013929355736927065371108954870977269 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (1745013929397994173836260416477826693401 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (872506964718660517308577854443217905447 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (1396011143551272304910918464726021211133 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 33861 (1, 1, some (1, 5)) (1396011143551272304910918464726021211133 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33862 (1, 1, some (1, 6)) (872506964718660517308577854443217905447 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 33863 (1, 1, some (1, 7)) (1745013929397994173836260416477826693401 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33864 (1, 1, some (1, 8)) (1745013929355736927065371108954870977269 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33865 (1, 1, some (1, 9)) (6980055836817976549001993932078279797977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33888 (1, 1, some (2, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 33889 (1, 1, some (2, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33892 (1, 1, some (2, 4)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33893 (1, 1, some (2, 5)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33894 (1, 1, some (2, 6)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 33895 (1, 1, some (2, 7)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33896 (1, 1, some (2, 8)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34816 (1, 2, none) (0 : ℚ) .leaf) 34850 (1, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34851 (1, 2, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 34852 (1, 2, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34853 (1, 2, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34854 (1, 2, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34855 (1, 2, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34856 (1, 2, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34857 (1, 2, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34881 (1, 2, some (1, 1)) (6204493971035179389787959029046883315353 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (6204493971150226306133824993205131257539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (1240898794265745853340192769343371590363 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34884 (1, 2, some (1, 4)) (6204493971340858763812717927932974666151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34885 (1, 2, some (1, 5)) (1551123492834279319959972661852359024869 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34886 (1, 2, some (1, 6)) (4847260915106769341596292599677098119 / 7812500000000000000000000000000000000 : ℚ) .leaf))) 34887 (1, 2, some (1, 7)) (775561746404438755143281134940760098053 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34888 (1, 2, some (1, 8)) (1551123492762515245113669991991383130751 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34889 (1, 2, some (1, 9)) (6204494041787789073189742434237280879147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (6204494041787789073189742434237280879147 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34913 (1, 2, some (2, 1)) (1551123492762515245113669991991383130751 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (775561746404438755143281134940760098053 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 34915 (1, 2, some (2, 3)) (4847260915106769341596292599677098119 / 7812500000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34916 (1, 2, some (2, 4)) (1551123492834279319959972661852359024869 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34917 (1, 2, some (2, 5)) (6204493971340858763812717927932974666151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34918 (1, 2, some (2, 6)) (1240898794265745853340192769343371590363 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 34919 (1, 2, some (2, 7)) (6204493971150226306133824993205131257539 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V1llrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 34944 (1, 2, some (3, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34945 (1, 2, some (3, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34947 (1, 2, some (3, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34948 (1, 2, some (3, 4)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34949 (1, 2, some (3, 5)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34950 (1, 2, some (3, 6)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34951 (1, 2, some (3, 7)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35875 (1, 3, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35876 (1, 3, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 35877 (1, 3, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35878 (1, 3, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35879 (1, 3, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35880 (1, 3, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35881 (1, 3, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (2944711005828757823219755293173533616843 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (294471100592265455226150401540889541627 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35908 (1, 3, some (1, 4)) (736177751482449206424726422743905181543 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35909 (1, 3, some (1, 5)) (588942201185426642128806316417456251659 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 35910 (1, 3, some (1, 6)) (2944711005928303939571396502082825445497 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35911 (1, 3, some (1, 7)) (5889422011778945026955247224878262946771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35912 (1, 3, some (1, 8)) (2944711005793103271256817439951039731357 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 35913 (1, 3, some (1, 9)) (2944711030967397753682511274638739574741 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35937 (1, 3, some (2, 1)) (5235041788067210781196113326864612931807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35938 (1, 3, some (2, 2)) (5235041788193982521508781249433480080203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35939 (1, 3, some (2, 3)) (2617520894155981551925733563329653716341 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35940 (1, 3, some (2, 4)) (5235041788317271143415944242722579541749 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35941 (1, 3, some (2, 5)) (5235041788317271143415944242722579541749 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35942 (1, 3, some (2, 6)) (2617520894155981551925733563329653716341 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35943 (1, 3, some (2, 7)) (5235041788193982521508781249433480080203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35944 (1, 3, some (2, 8)) (5235041788067210781196113326864612931807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (2944711030967397753682511274638739574741 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35969 (1, 3, some (3, 1)) (2944711005793103271256817439951039731357 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35970 (1, 3, some (3, 2)) (5889422011778945026955247224878262946771 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 35971 (1, 3, some (3, 3)) (2944711005928303939571396502082825445497 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35972 (1, 3, some (3, 4)) (588942201185426642128806316417456251659 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 35973 (1, 3, some (3, 5)) (736177751482449206424726422743905181543 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35974 (1, 3, some (3, 6)) (294471100592265455226150401540889541627 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35975 (1, 3, some (3, 7)) (2944711005828757823219755293173533616843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36001 (1, 3, some (4, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36002 (1, 3, some (4, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36004 (1, 3, some (4, 4)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36005 (1, 3, some (4, 5)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 36006 (1, 3, some (4, 6)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36901 (1, 4, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36902 (1, 4, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36903 (1, 4, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 36904 (1, 4, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36905 (1, 4, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (1429515410993407888239524561134600756749 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36932 (1, 4, some (1, 4)) (714757705498639337172692986384403338693 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36933 (1, 4, some (1, 5)) (2859030821991454012224350085980169526029 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36934 (1, 4, some (1, 6)) (2859030821993397789754446704609871351639 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 36935 (1, 4, some (1, 7)) (1429515410980521262498840791718147721129 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36936 (1, 4, some (1, 8)) (5718061643725222149170413065400005617109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36937 (1, 4, some (1, 9)) (5718061682823898426579053185980719056397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (1206153627994919825529698627155236034071 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36963 (1, 4, some (2, 3)) (4824614512106454005275806533895904337983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (482461451211406989915331536209366038251 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 36965 (1, 4, some (2, 5)) (2412307256056162136195476533046299114421 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36966 (1, 4, some (2, 6)) (4824614512110156387743217673962531121937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36967 (1, 4, some (2, 7)) (4824614512019469281526191090334846347547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36968 (1, 4, some (2, 8)) (2412307255943106516710535351334684882557 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (2412307255943106516710535351334684882557 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (4824614512019469281526191090334846347547 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 36995 (1, 4, some (3, 3)) (4824614512110156387743217673962531121937 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 36996 (1, 4, some (3, 4)) (2412307256056162136195476533046299114421 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36997 (1, 4, some (3, 5)) (482461451211406989915331536209366038251 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 36998 (1, 4, some (3, 6)) (4824614512106454005275806533895904337983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36999 (1, 4, some (3, 7)) (1206153627994919825529698627155236034071 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37024 (1, 4, some (4, 0)) (5718061682823898426579053185980719056397 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37025 (1, 4, some (4, 1)) (5718061643725222149170413065400005617109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37026 (1, 4, some (4, 2)) (1429515410980521262498840791718147721129 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37027 (1, 4, some (4, 3)) (2859030821993397789754446704609871351639 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37028 (1, 4, some (4, 4)) (2859030821991454012224350085980169526029 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37029 (1, 4, some (4, 5)) (714757705498639337172692986384403338693 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37030 (1, 4, some (4, 6)) (1429515410993407888239524561134600756749 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 37056 (1, 4, some (5, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37057 (1, 4, some (5, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37058 (1, 4, some (5, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37059 (1, 4, some (5, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37060 (1, 4, some (5, 4)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37061 (1, 4, some (5, 5)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37888 (1, 5, none) (0 : ℚ) (.node (.node (.node .leaf 37925 (1, 5, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37926 (1, 5, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37927 (1, 5, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37928 (1, 5, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 37956 (1, 5, some (1, 4)) (5610255688786466928710152242652944109419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37957 (1, 5, some (1, 5)) (21915061284295705646421209996356493689 / 39062500000000000000000000000000000000 : ℚ) .leaf) 37958 (1, 5, some (1, 6)) (561025568878457076688585057510633627439 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37959 (1, 5, some (1, 7)) (5610255688728074280827239875114434631679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37960 (1, 5, some (1, 8)) (1402563922132139254147687092516831490259 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 37961 (1, 5, some (1, 9)) (224410228819590691411873924413438856099 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37987 (1, 5, some (2, 3)) (287245091265218947532452029940595275547 / 625000000000000000000000000000000000000 : ℚ) .leaf) 37988 (1, 5, some (2, 4)) (4595921460252487973194605872542944197149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37989 (1, 5, some (2, 5)) (183836858409988660143404167330649958503 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37990 (1, 5, some (2, 6)) (4595921460249381301661670020434581920237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37991 (1, 5, some (2, 7)) (4595921460174451882330554873723022803277 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 37992 (1, 5, some (2, 8)) (2297960730018541103872103691839086119631 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38018 (1, 5, some (3, 2)) (4362534823494985434590651041194566733503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38019 (1, 5, some (3, 3)) (872506964718660517308577854443217905447 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 38020 (1, 5, some (3, 4)) (4362534823597725952846620202268816284791 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38021 (1, 5, some (3, 5)) (4362534823597725952846620202268816284791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38022 (1, 5, some (3, 6)) (872506964718660517308577854443217905447 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 38023 (1, 5, some (3, 7)) (4362534823494985434590651041194566733503 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38049 (1, 5, some (4, 1)) (2297960730018541103872103691839086119631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38050 (1, 5, some (4, 2)) (4595921460174451882330554873723022803277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38051 (1, 5, some (4, 3)) (4595921460249381301661670020434581920237 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38052 (1, 5, some (4, 4)) (183836858409988660143404167330649958503 / 400000000000000000000000000000000000000 : ℚ) .leaf) 38053 (1, 5, some (4, 5)) (4595921460252487973194605872542944197149 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 38054 (1, 5, some (4, 6)) (287245091265218947532452029940595275547 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 38080 (1, 5, some (5, 0)) (224410228819590691411873924413438856099 / 400000000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (1402563922132139254147687092516831490259 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38082 (1, 5, some (5, 2)) (5610255688728074280827239875114434631679 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38083 (1, 5, some (5, 3)) (561025568878457076688585057510633627439 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 38084 (1, 5, some (5, 4)) (21915061284295705646421209996356493689 / 39062500000000000000000000000000000000 : ℚ) .leaf)) 38085 (1, 5, some (5, 5)) (5610255688786466928710152242652944109419 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38112 (1, 5, some (6, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38113 (1, 5, some (6, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38114 (1, 5, some (6, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38115 (1, 5, some (6, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38116 (1, 5, some (6, 4)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38912 (1, 6, none) (0 : ℚ) (.node (.node (.node (.node .leaf 38950 (1, 6, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38951 (1, 6, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38952 (1, 6, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38953 (1, 6, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38981 (1, 6, some (1, 5)) (5536153806108515889143833968373496963181 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38982 (1, 6, some (1, 6)) (5536153806114065909266723458368953962009 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38983 (1, 6, some (1, 7)) (5536153806063245387335254415554283121971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38984 (1, 6, some (1, 8)) (2768076902930938184063729628784255753393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38985 (1, 6, some (1, 9)) (2768076916444831638593068949846385924881 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 39012 (1, 6, some (2, 4)) (4449712099821758420734671811890316266131 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 39013 (1, 6, some (2, 5)) (4449712099818308461968868792318099515981 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 39014 (1, 6, some (2, 6)) (2224856049909590136314256196430713323489 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39015 (1, 6, some (2, 7)) (2224856049877279591468615873657126330763 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39016 (1, 6, some (2, 8)) (1112428024903586667846593904416922878737 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39043 (1, 6, some (3, 3)) (82017093423777217265881822509177923071 / 200000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (4100854671194672733216218854225530485221 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39045 (1, 6, some (3, 5)) (2050427335596806452941682083306472749787 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39046 (1, 6, some (3, 6)) (2050427335595554350637132036679996737851 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39047 (1, 6, some (3, 7)) (4100854671109643939815643026609420785747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (4100854671109643939815643026609420785747 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39075 (1, 6, some (4, 3)) (2050427335595554350637132036679996737851 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39076 (1, 6, some (4, 4)) (2050427335596806452941682083306472749787 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 39077 (1, 6, some (4, 5)) (4100854671194672733216218854225530485221 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39078 (1, 6, some (4, 6)) (82017093423777217265881822509177923071 / 200000000000000000000000000000000000000 : ℚ) .leaf) 39105 (1, 6, some (5, 1)) (1112428024903586667846593904416922878737 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (2224856049877279591468615873657126330763 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39107 (1, 6, some (5, 3)) (2224856049909590136314256196430713323489 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39108 (1, 6, some (5, 4)) (4449712099818308461968868792318099515981 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39109 (1, 6, some (5, 5)) (4449712099821758420734671811890316266131 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39136 (1, 6, some (6, 0)) (2768076916444831638593068949846385924881 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39137 (1, 6, some (6, 1)) (2768076902930938184063729628784255753393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (5536153806063245387335254415554283121971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39139 (1, 6, some (6, 3)) (5536153806114065909266723458368953962009 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 39140 (1, 6, some (6, 4)) (5536153806108515889143833968373496963181 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39168 (1, 6, some (7, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39169 (1, 6, some (7, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39170 (1, 6, some (7, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39171 (1, 6, some (7, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) .leaf)) 39975 (1, 7, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39976 (1, 7, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39977 (1, 7, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40006 (1, 7, some (1, 6)) (5482078577013654558308431637354020646557 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40007 (1, 7, some (1, 7)) (548207857696699162621767735227728207031 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 40008 (1, 7, some (1, 8)) (2741039288382128551482590464121012585173 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40009 (1, 7, some (1, 9)) (5482078600177641536863563680136895250823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40037 (1, 7, some (2, 5)) (4348049844689282631341577882925751232951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40038 (1, 7, some (2, 6)) (4348049844691011285773390147606671946867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40039 (1, 7, some (2, 7)) (4348049844633674258181803615242155066171 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40040 (1, 7, some (2, 8)) (1087012461122844762241286125294426775833 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40068 (1, 7, some (3, 4)) (1965806678915397305826788916232562161867 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 40069 (1, 7, some (3, 5)) (3931613357829016456766939309151756835337 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40070 (1, 7, some (3, 6)) (1965806678913902392311807981767692620023 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40071 (1, 7, some (3, 7)) (3931613357757579209593218942329239666891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40099 (1, 7, some (4, 3)) (3817217970644139763225028113189078336331 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40100 (1, 7, some (4, 4)) (477152246331001276092599084623151781149 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrl : KTree ℚ :=
  .node V1llrll 37929 (1, 5, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) V1llrlr

def V1llrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 40102 (1, 7, some (4, 6)) (3817217970644139763225028113189078336331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40130 (1, 7, some (5, 2)) (3931613357757579209593218942329239666891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40131 (1, 7, some (5, 3)) (1965806678913902392311807981767692620023 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40132 (1, 7, some (5, 4)) (3931613357829016456766939309151756835337 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40133 (1, 7, some (5, 5)) (1965806678915397305826788916232562161867 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 40161 (1, 7, some (6, 1)) (1087012461122844762241286125294426775833 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40162 (1, 7, some (6, 2)) (4348049844633674258181803615242155066171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40163 (1, 7, some (6, 3)) (4348049844691011285773390147606671946867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40164 (1, 7, some (6, 4)) (4348049844689282631341577882925751232951 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40192 (1, 7, some (7, 0)) (5482078600177641536863563680136895250823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40193 (1, 7, some (7, 1)) (2741039288382128551482590464121012585173 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40194 (1, 7, some (7, 2)) (548207857696699162621767735227728207031 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40195 (1, 7, some (7, 3)) (5482078577013654558308431637354020646557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40224 (1, 7, some (8, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40225 (1, 7, some (8, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40226 (1, 7, some (8, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40960 (1, 8, none) (0 : ℚ) .leaf)) 41000 (1, 8, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41001 (1, 8, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41031 (1, 8, some (1, 7)) (5440874461399907738244782831728039214703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41032 (1, 8, some (1, 8)) (2720437230598062303359222365405727657953 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41033 (1, 8, some (1, 9)) (1360218620461811640791295815486949455493 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41062 (1, 8, some (2, 6)) (2136609113978656064912932306890350031931 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 41063 (1, 8, some (2, 7)) (2136609113952700614817623807363369931739 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 41064 (1, 8, some (2, 8)) (2136609113880757153127023386070395017013 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41093 (1, 8, some (3, 5)) (381291261887383887704838272982088802821 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 41094 (1, 8, some (3, 6)) (953228154718390195900198226460505879753 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41095 (1, 8, some (3, 7)) (1906456309405698558596378317988809459137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41124 (1, 8, some (4, 4)) (908043890716776153418913966916976310617 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 41125 (1, 8, some (4, 5)) (3632175562866374512412617757136844724291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41126 (1, 8, some (4, 6)) (3632175562863830993351962217421343770789 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41155 (1, 8, some (5, 3)) (3632175562863830993351962217421343770789 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41156 (1, 8, some (5, 4)) (3632175562866374512412617757136844724291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41157 (1, 8, some (5, 5)) (908043890716776153418913966916976310617 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41186 (1, 8, some (6, 2)) (1906456309405698558596378317988809459137 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 41187 (1, 8, some (6, 3)) (953228154718390195900198226460505879753 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41188 (1, 8, some (6, 4)) (381291261887383887704838272982088802821 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 41217 (1, 8, some (7, 1)) (2136609113880757153127023386070395017013 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41218 (1, 8, some (7, 2)) (2136609113952700614817623807363369931739 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41219 (1, 8, some (7, 3)) (2136609113978656064912932306890350031931 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41248 (1, 8, some (8, 0)) (1360218620461811640791295815486949455493 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 41249 (1, 8, some (8, 1)) (2720437230598062303359222365405727657953 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41250 (1, 8, some (8, 2)) (5440874461399907738244782831728039214703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41280 (1, 8, some (9, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41281 (1, 8, some (9, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42025 (1, 9, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 42057 (1, 9, some (1, 9)) (676054152133669244439008359568693966691 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 42087 (1, 9, some (2, 7)) (526976561103859358207572669458977975917 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 42088 (1, 9, some (2, 8)) (2107906244342865893070181072429058070691 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42118 (1, 9, some (3, 6)) (744989532965298573302511056086888083473 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42119 (1, 9, some (3, 7)) (3724947664770407034395134491238909171859 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42149 (1, 9, some (4, 5)) (875378057077660115982614524311841022641 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42150 (1, 9, some (4, 6)) (3501512228309067099968517659055046587057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42180 (1, 9, some (5, 4)) (3435496173583209187866713409286692824273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42181 (1, 9, some (5, 5)) (3435496173583209187866713409286692824273 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42211 (1, 9, some (6, 3)) (3501512228309067099968517659055046587057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42212 (1, 9, some (6, 4)) (875378057077660115982614524311841022641 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 42242 (1, 9, some (7, 2)) (3724947664770407034395134491238909171859 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42243 (1, 9, some (7, 3)) (744989532965298573302511056086888083473 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42273 (1, 9, some (8, 1)) (2107906244342865893070181072429058070691 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42274 (1, 9, some (8, 2)) (526976561103859358207572669458977975917 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42304 (1, 9, some (9, 0)) (676054152133669244439008359568693966691 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 42305 (1, 9, some (9, 1)) (1352108299649513777842956051968658275783 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 42336 (1, 9, some (10, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43081 (1, 10, some (1, 9)) (538222730011635516314855773635312506431 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 43112 (1, 10, some (2, 8)) (4170370252092301027671674755084024916163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43143 (1, 10, some (3, 7)) (228568811422089661080134223907302290031 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 43174 (1, 10, some (4, 6)) (851039155940567877038709653705286666057 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 43205 (1, 10, some (5, 5)) (3295860699415886515771259393976690276729 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 43236 (1, 10, some (6, 4)) (3295860699415886515771259393976690276729 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43267 (1, 10, some (7, 3)) (851039155940567877038709653705286666057 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 43298 (1, 10, some (8, 2)) (228568811422089661080134223907302290031 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43329 (1, 10, some (9, 1)) (4170370252092301027671674755084024916163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43360 (1, 10, some (10, 0)) (538222730011635516314855773635312506431 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node (.node .leaf 65568 (2, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65571 (2, 0, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 65573 (2, 0, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65574 (2, 0, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65575 (2, 0, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65576 (2, 0, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65600 (2, 0, some (1, 0)) (3490027858698917512005696425697131685583 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65601 (2, 0, some (1, 1)) (3490027858724030196255788010122352223493 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 65602 (2, 0, some (1, 2)) (3490027858867946499089253655788954550111 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65603 (2, 0, some (1, 3)) (6980055717762675278758738359513577386929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65604 (2, 0, some (1, 4)) (6980055717750047770350446287746634724401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65605 (2, 0, some (1, 5)) (6980055717762675278758738359513577386929 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65606 (2, 0, some (1, 6)) (3490027858867946499089253655788954550111 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrl : KTree ℚ :=
  .node V1llrrll 42056 (1, 9, some (1, 8)) (1352108299649513777842956051968658275783 / 2500000000000000000000000000000000000000 : ℚ) V1llrrlr

def V1llrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 65608 (2, 0, some (1, 8)) (3490027858698917512005696425697131685583 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65632 (2, 0, some (2, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65633 (2, 0, some (2, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65634 (2, 0, some (2, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65636 (2, 0, some (2, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65637 (2, 0, some (2, 5)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65638 (2, 0, some (2, 6)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65639 (2, 0, some (2, 7)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65640 (2, 0, some (2, 8)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66560 (2, 1, none) (0 : ℚ) .leaf))) 66593 (2, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66594 (2, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66595 (2, 1, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66597 (2, 1, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66598 (2, 1, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66599 (2, 1, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66600 (2, 1, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (6204494041787789073189742434237280879147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66625 (2, 1, some (1, 1)) (1551123492762515245113669991991383130751 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66626 (2, 1, some (1, 2)) (775561746404438755143281134940760098053 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66627 (2, 1, some (1, 3)) (4847260915106769341596292599677098119 / 7812500000000000000000000000000000000 : ℚ) .leaf)))) 66628 (2, 1, some (1, 4)) (1551123492834279319959972661852359024869 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66629 (2, 1, some (1, 5)) (6204493971340858763812717927932974666151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66630 (2, 1, some (1, 6)) (1240898794265745853340192769343371590363 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66631 (2, 1, some (1, 7)) (6204493971150226306133824993205131257539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66632 (2, 1, some (1, 8)) (6204493971035179389787959029046883315353 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (6204493971035179389787959029046883315353 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66657 (2, 1, some (2, 1)) (6204493971150226306133824993205131257539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (1240898794265745853340192769343371590363 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66659 (2, 1, some (2, 3)) (6204493971340858763812717927932974666151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66660 (2, 1, some (2, 4)) (1551123492834279319959972661852359024869 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (4847260915106769341596292599677098119 / 7812500000000000000000000000000000000 : ℚ) .leaf) 66662 (2, 1, some (2, 6)) (775561746404438755143281134940760098053 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 66663 (2, 1, some (2, 7)) (1551123492762515245113669991991383130751 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66664 (2, 1, some (2, 8)) (6204494041787789073189742434237280879147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66689 (2, 1, some (3, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66691 (2, 1, some (3, 3)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66692 (2, 1, some (3, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66693 (2, 1, some (3, 5)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66694 (2, 1, some (3, 6)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66695 (2, 1, some (3, 7)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf))))) 67618 (2, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67619 (2, 2, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67620 (2, 2, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67622 (2, 2, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67623 (2, 2, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 67624 (2, 2, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67649 (2, 2, some (1, 1)) (5889422011575612128845627492722689548283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67650 (2, 2, some (1, 2)) (5889422011718230336697378905612665090229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67651 (2, 2, some (1, 3)) (5889422011850958491832900517491720861767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67652 (2, 2, some (1, 4)) (5889422011856930036342937273062901984467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67653 (2, 2, some (1, 5)) (5889422011856930036342937273062901984467 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67654 (2, 2, some (1, 6)) (5889422011850958491832900517491720861767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67655 (2, 2, some (1, 7)) (5889422011718230336697378905612665090229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67656 (2, 2, some (1, 8)) (5889422011575612128845627492722689548283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (1047008363581937964063743560964601353911 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67681 (2, 2, some (2, 1)) (5235041788115746199029525530493873782417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (5235041788269288457998042953258739779351 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67683 (2, 2, some (2, 3)) (2617520894158540117722744189836178335771 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67684 (2, 2, some (2, 4)) (5235041788315692704864907733751711708933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67685 (2, 2, some (2, 5)) (2617520894158540117722744189836178335771 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67686 (2, 2, some (2, 6)) (5235041788269288457998042953258739779351 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67687 (2, 2, some (2, 7)) (5235041788115746199029525530493873782417 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 67688 (2, 2, some (2, 8)) (1047008363581937964063743560964601353911 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (5889422011575612128845627492722689548283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (5889422011718230336697378905612665090229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (5889422011850958491832900517491720861767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67715 (2, 2, some (3, 3)) (5889422011856930036342937273062901984467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67716 (2, 2, some (3, 4)) (5889422011856930036342937273062901984467 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67717 (2, 2, some (3, 5)) (5889422011850958491832900517491720861767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67718 (2, 2, some (3, 6)) (5889422011718230336697378905612665090229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67719 (2, 2, some (3, 7)) (5889422011575612128845627492722689548283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67744 (2, 2, some (4, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67745 (2, 2, some (4, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67747 (2, 2, some (4, 3)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67748 (2, 2, some (4, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67749 (2, 2, some (4, 5)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67750 (2, 2, some (4, 6)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68645 (2, 3, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68646 (2, 3, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68647 (2, 3, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 68648 (2, 3, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrr : KTree ℚ :=
  .node V1llrrl 65607 (2, 0, some (1, 7)) (3490027858724030196255788010122352223493 / 5000000000000000000000000000000000000000 : ℚ) V1llrrr

def V1llr : KTree ℚ :=
  .node V1llrl 40101 (1, 7, some (4, 5)) (477152246331001276092599084623151781149 / 1250000000000000000000000000000000000000 : ℚ) V1llrr

def V1ll : KTree ℚ :=
  .node V1lll 34920 (1, 2, some (2, 8)) (6204493971035179389787959029046883315353 / 10000000000000000000000000000000000000000 : ℚ) V1llr

def V1lrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68675 (2, 3, some (1, 3)) (571806164397801956180836329943218291909 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 68676 (2, 3, some (1, 4)) (1143612328797409161280785863607386164743 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68677 (2, 3, some (1, 5)) (2859030821992488457713157372499317468943 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68678 (2, 3, some (1, 6)) (357378852748900473166164272145372675699 / 625000000000000000000000000000000000000 : ℚ) .leaf) 68679 (2, 3, some (1, 7)) (571806164387492655588289314410055863413 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 68680 (2, 3, some (1, 8)) (2859030821858496612397671527507774675623 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68705 (2, 3, some (2, 1)) (2412307255954789800297750827078631678953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68706 (2, 3, some (2, 2)) (1206153628010303865615898737806277711289 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68707 (2, 3, some (2, 3)) (120615362802778369139893552399882835927 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68708 (2, 3, some (2, 4)) (2412307256056162136195476533046299114421 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68709 (2, 3, some (2, 5)) (2412307256056545760650395470030439033683 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 68710 (2, 3, some (2, 6)) (2412307256042353912169201336502819920187 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68711 (2, 3, some (2, 7)) (4824614511956312734944363557133050543491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68712 (2, 3, some (2, 8)) (2412307264192219332711786707085150367237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (2412307264192219332711786707085150367237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68737 (2, 3, some (3, 1)) (4824614511956312734944363557133050543491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68738 (2, 3, some (3, 2)) (2412307256042353912169201336502819920187 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68739 (2, 3, some (3, 3)) (2412307256056545760650395470030439033683 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68740 (2, 3, some (3, 4)) (2412307256056162136195476533046299114421 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68741 (2, 3, some (3, 5)) (120615362802778369139893552399882835927 / 250000000000000000000000000000000000000 : ℚ) .leaf) 68742 (2, 3, some (3, 6)) (1206153628010303865615898737806277711289 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68743 (2, 3, some (3, 7)) (2412307255954789800297750827078631678953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (2859030821858496612397671527507774675623 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 68769 (2, 3, some (4, 1)) (571806164387492655588289314410055863413 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68770 (2, 3, some (4, 2)) (357378852748900473166164272145372675699 / 625000000000000000000000000000000000000 : ℚ) .leaf) 68771 (2, 3, some (4, 3)) (2859030821992488457713157372499317468943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68772 (2, 3, some (4, 4)) (1143612328797409161280785863607386164743 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68773 (2, 3, some (4, 5)) (571806164397801956180836329943218291909 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 68774 (2, 3, some (4, 6)) (5718061643827768061770423121328526383743 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68800 (2, 3, some (5, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68801 (2, 3, some (5, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68802 (2, 3, some (5, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68803 (2, 3, some (5, 3)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68804 (2, 3, some (5, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68805 (2, 3, some (5, 5)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 69632 (2, 4, none) (0 : ℚ) (.node (.node (.node (.node .leaf 69668 (2, 4, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69669 (2, 4, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69670 (2, 4, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69671 (2, 4, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69672 (2, 4, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69699 (2, 4, some (1, 3)) (5610255688773807568993203709777251475527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69700 (2, 4, some (1, 4)) (70128196109809691973794645271956545977 / 125000000000000000000000000000000000000 : ℚ) .leaf) 69701 (2, 4, some (1, 5)) (5610255688781392216290410379963682815643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69702 (2, 4, some (1, 6)) (2805127844390491517127484143331654004051 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69703 (2, 4, some (1, 7)) (5610255688689516457923040617337674320407 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 69704 (2, 4, some (1, 8)) (1402563922130457216718813288476004711689 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69730 (2, 4, some (2, 2)) (4595921460162992883149794369211745486777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69731 (2, 4, some (2, 3)) (183836858409906055180451286972089254841 / 400000000000000000000000000000000000000 : ℚ) .leaf) 69732 (2, 4, some (2, 4)) (1148980365062706272857226214744231764101 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69733 (2, 4, some (2, 5)) (4595921460250758051044218026410593647937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69734 (2, 4, some (2, 6)) (4595921460232044161338471974538247092251 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69735 (2, 4, some (2, 7)) (4595921460121708692594789350137475052879 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69736 (2, 4, some (2, 8)) (57449018381404203358657445237522430659 / 125000000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (4362534823434738649965578527963285726543 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (4362534823552301833225729539311501141823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69763 (2, 4, some (3, 3)) (68164606618699153525010095073955617159 / 156250000000000000000000000000000000000 : ℚ) .leaf) 69764 (2, 4, some (3, 4)) (4362534823596936733571101947783382368383 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69765 (2, 4, some (3, 5)) (68164606618699153525010095073955617159 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69766 (2, 4, some (3, 6)) (4362534823552301833225729539311501141823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69767 (2, 4, some (3, 7)) (4362534823434738649965578527963285726543 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (57449018381404203358657445237522430659 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (4595921460121708692594789350137475052879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (4595921460232044161338471974538247092251 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69795 (2, 4, some (4, 3)) (4595921460250758051044218026410593647937 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69796 (2, 4, some (4, 4)) (1148980365062706272857226214744231764101 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69797 (2, 4, some (4, 5)) (183836858409906055180451286972089254841 / 400000000000000000000000000000000000000 : ℚ) .leaf) 69798 (2, 4, some (4, 6)) (4595921460162992883149794369211745486777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69824 (2, 4, some (5, 0)) (1402563922130457216718813288476004711689 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69825 (2, 4, some (5, 1)) (5610255688689516457923040617337674320407 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 69826 (2, 4, some (5, 2)) (2805127844390491517127484143331654004051 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69827 (2, 4, some (5, 3)) (5610255688781392216290410379963682815643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69828 (2, 4, some (5, 4)) (70128196109809691973794645271956545977 / 125000000000000000000000000000000000000 : ℚ) .leaf) 69829 (2, 4, some (5, 5)) (5610255688773807568993203709777251475527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69856 (2, 4, some (6, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69857 (2, 4, some (6, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 69858 (2, 4, some (6, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69859 (2, 4, some (6, 3)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69860 (2, 4, some (6, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70656 (2, 5, none) (0 : ℚ) (.node (.node .leaf 70693 (2, 5, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70694 (2, 5, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70695 (2, 5, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70696 (2, 5, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70724 (2, 5, some (1, 4)) (553615380611423895674124928148145588567 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 70725 (2, 5, some (1, 5)) (5536153806109946656043187796650486693803 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70726 (2, 5, some (1, 6)) (346009612881939457999593123668904536069 / 625000000000000000000000000000000000000 : ℚ) .leaf) 70727 (2, 5, some (1, 7)) (1107230761206126470608637250147700118273 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 70728 (2, 5, some (1, 8)) (5536153805856185554672073088477435075237 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70755 (2, 5, some (2, 3)) (2224856049907772431732813329095467686507 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70756 (2, 5, some (2, 4)) (4449712099820225105727648247635997710509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70757 (2, 5, some (2, 5)) (889942419963882417124973157346853960349 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 70758 (2, 5, some (2, 6)) (4449712099806377540756342799682577877491 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70760 (2, 5, some (2, 8)) (139053503339284758278429188473947298447 / 312500000000000000000000000000000000000 : ℚ) .leaf) 70786 (2, 5, some (3, 2)) (820170934227209916195025145245182515003 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70787 (2, 5, some (3, 3)) (256303416949518544495098895853031613263 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70788 (2, 5, some (3, 4)) (2050427335596806452941682083306472749787 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70789 (2, 5, some (3, 5)) (820170934238696944513780118787403629743 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 70790 (2, 5, some (3, 6)) (4100854671162455222134608425842404364283 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70791 (2, 5, some (3, 7)) (2050427335528556458041331698962991321481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70817 (2, 5, some (4, 1)) (2050427335528556458041331698962991321481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70818 (2, 5, some (4, 2)) (4100854671162455222134608425842404364283 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70819 (2, 5, some (4, 3)) (820170934238696944513780118787403629743 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70820 (2, 5, some (4, 4)) (2050427335596806452941682083306472749787 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 70821 (2, 5, some (4, 5)) (256303416949518544495098895853031613263 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70822 (2, 5, some (4, 6)) (820170934227209916195025145245182515003 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70848 (2, 5, some (5, 0)) (139053503339284758278429188473947298447 / 312500000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (1112428024927336588154111459341075684901 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70850 (2, 5, some (5, 2)) (4449712099806377540756342799682577877491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70851 (2, 5, some (5, 3)) (889942419963882417124973157346853960349 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 70852 (2, 5, some (5, 4)) (4449712099820225105727648247635997710509 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70853 (2, 5, some (5, 5)) (2224856049907772431732813329095467686507 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70880 (2, 5, some (6, 0)) (5536153805856185554672073088477435075237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70881 (2, 5, some (6, 1)) (1107230761206126470608637250147700118273 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70882 (2, 5, some (6, 2)) (346009612881939457999593123668904536069 / 625000000000000000000000000000000000000 : ℚ) .leaf) 70883 (2, 5, some (6, 3)) (5536153806109946656043187796650486693803 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 70884 (2, 5, some (6, 4)) (553615380611423895674124928148145588567 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70913 (2, 5, some (7, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70914 (2, 5, some (7, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70915 (2, 5, some (7, 3)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71680 (2, 6, none) (0 : ℚ) .leaf)) 71718 (2, 6, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71719 (2, 6, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71720 (2, 6, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71749 (2, 6, some (1, 5)) (2741039288504422862518782666475542839107 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71750 (2, 6, some (1, 6)) (2741039288505512617669504337468800089361 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71751 (2, 6, some (1, 7)) (5482078576938733954912883804115486768903 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71752 (2, 6, some (1, 8)) (1370519644189831569711559835334833845057 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71780 (2, 6, some (2, 4)) (173921993787672439387777866638884188489 / 400000000000000000000000000000000000000 : ℚ) .leaf) 71781 (2, 6, some (2, 5)) (4348049844690372366425650181752762494697 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71782 (2, 6, some (2, 6)) (2174024922340516390189107129542891038157 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71783 (2, 6, some (2, 7)) (217402492229706793184322433267015882127 / 500000000000000000000000000000000000000 : ℚ) .leaf) 71784 (2, 6, some (2, 8)) (4348049849798229652652171332082414948933 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71811 (2, 6, some (3, 3)) (3931613357827312102022671818015360617223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71812 (2, 6, some (3, 4)) (1965806678914825756041797962310408326311 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71813 (2, 6, some (3, 5)) (1965806678914652660021323198650926669841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71814 (2, 6, some (3, 6)) (393161335780639341571971213511939357241 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 71815 (2, 6, some (3, 7)) (3931613357711121592983833017414864965643 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 71843 (2, 6, some (4, 3)) (119288061582713897138252890227151184777 / 312500000000000000000000000000000000000 : ℚ) .leaf) 71844 (2, 6, some (4, 4)) (3817217970647516946693593767931818051437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71845 (2, 6, some (4, 5)) (119288061582713897138252890227151184777 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71846 (2, 6, some (4, 6)) (477152246325778081050971687655752530779 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71873 (2, 6, some (5, 1)) (3931613357711121592983833017414864965643 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71874 (2, 6, some (5, 2)) (393161335780639341571971213511939357241 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71875 (2, 6, some (5, 3)) (1965806678914652660021323198650926669841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71876 (2, 6, some (5, 4)) (1965806678914825756041797962310408326311 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71877 (2, 6, some (5, 5)) (3931613357827312102022671818015360617223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71904 (2, 6, some (6, 0)) (4348049849798229652652171332082414948933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71905 (2, 6, some (6, 1)) (217402492229706793184322433267015882127 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 71906 (2, 6, some (6, 2)) (2174024922340516390189107129542891038157 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71907 (2, 6, some (6, 3)) (4348049844690372366425650181752762494697 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71908 (2, 6, some (6, 4)) (173921993787672439387777866638884188489 / 400000000000000000000000000000000000000 : ℚ) .leaf) 71936 (2, 6, some (7, 0)) (1370519644189831569711559835334833845057 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71937 (2, 6, some (7, 1)) (5482078576938733954912883804115486768903 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71938 (2, 6, some (7, 2)) (2741039288505512617669504337468800089361 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71939 (2, 6, some (7, 3)) (2741039288504422862518782666475542839107 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71968 (2, 6, some (8, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71969 (2, 6, some (8, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71970 (2, 6, some (8, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72704 (2, 7, none) (0 : ℚ) .leaf)))) 72743 (2, 7, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 72744 (2, 7, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72774 (2, 7, some (1, 6)) (1360218615360268536021885260775609576599 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72775 (2, 7, some (1, 7)) (1360218615343744649570820650184539841601 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72776 (2, 7, some (1, 8)) (2720437230595887297442054238906955101749 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72805 (2, 7, some (2, 5)) (1068304556988997690085607728838355421513 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 72806 (2, 7, some (2, 6)) (1068304556987307297588001527033384957879 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72807 (2, 7, some (2, 7)) (33384517405236590739877440664033920099 / 78125000000000000000000000000000000000 : ℚ) .leaf) 72808 (2, 7, some (2, 8)) (427321823181717392252747406089953861567 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 72836 (2, 7, some (3, 4)) (476614077359373565462651632523439645319 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72837 (2, 7, some (3, 5)) (1906456309437172088506450219504743234041 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72838 (2, 7, some (3, 6)) (1906456309428400348492028026007288553593 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 72839 (2, 7, some (3, 7)) (119153519336556345392432799616982014709 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72867 (2, 7, some (4, 3)) (908043890716264650243336834065951080667 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72868 (2, 7, some (4, 4)) (3632175562866374512412617757136844724291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72869 (2, 7, some (4, 5)) (908043890716469251513567687206361172647 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72870 (2, 7, some (4, 6)) (726435112566999346591021994869098532531 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72898 (2, 7, some (5, 2)) (726435112566999346591021994869098532531 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 72899 (2, 7, some (5, 3)) (908043890716469251513567687206361172647 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72900 (2, 7, some (5, 4)) (3632175562866374512412617757136844724291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72901 (2, 7, some (5, 5)) (908043890716264650243336834065951080667 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72929 (2, 7, some (6, 1)) (119153519336556345392432799616982014709 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 72930 (2, 7, some (6, 2)) (1906456309428400348492028026007288553593 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrllr : KTree ℚ :=
  .node V1lrllrl 71842 (2, 6, some (4, 2)) (477152246325778081050971687655752530779 / 1250000000000000000000000000000000000000 : ℚ) V1lrllrr

def V1lrll : KTree ℚ :=
  .node V1lrlll 70759 (2, 5, some (2, 7)) (1112428024927336588154111459341075684901 / 2500000000000000000000000000000000000000 : ℚ) V1lrllr

def V1lrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 72932 (2, 7, some (6, 4)) (476614077359373565462651632523439645319 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72960 (2, 7, some (7, 0)) (427321823181717392252747406089953861567 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 72961 (2, 7, some (7, 1)) (33384517405236590739877440664033920099 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72962 (2, 7, some (7, 2)) (1068304556987307297588001527033384957879 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72963 (2, 7, some (7, 3)) (1068304556988997690085607728838355421513 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 72992 (2, 7, some (8, 0)) (2720437230595887297442054238906955101749 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72993 (2, 7, some (8, 1)) (1360218615343744649570820650184539841601 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72994 (2, 7, some (8, 2)) (1360218615360268536021885260775609576599 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73024 (2, 7, some (9, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73025 (2, 7, some (9, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73768 (2, 8, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 73799 (2, 8, some (1, 7)) (2704216599390183188438468073538046583467 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73800 (2, 8, some (1, 8)) (135210829964854086100172874397537790331 / 250000000000000000000000000000000000000 : ℚ) .leaf) 73830 (2, 8, some (2, 6)) (4215812488871845695542513682108859428239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73831 (2, 8, some (2, 7)) (526976561099911870184278408287156261803 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73832 (2, 8, some (2, 8)) (4215812491885998892846455002533309557131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73861 (2, 8, some (3, 5)) (3724947664826683040940669085898314158257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73862 (2, 8, some (3, 6)) (3724947664812917707735566934519431903567 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73863 (2, 8, some (3, 7)) (3724947664732779333398625495645653194327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73892 (2, 8, some (4, 4)) (175075611415553138297840439194797052339 / 500000000000000000000000000000000000000 : ℚ) .leaf) 73893 (2, 8, some (4, 5)) (3501512228310538311302828637831835212277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73894 (2, 8, some (4, 6)) (1750756114143116197432989242469459367431 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73923 (2, 8, some (5, 3)) (3435496173582006293093446820105615797557 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73925 (2, 8, some (5, 5)) (3435496173582006293093446820105615797557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73954 (2, 8, some (6, 2)) (1750756114143116197432989242469459367431 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73955 (2, 8, some (6, 3)) (3501512228310538311302828637831835212277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73956 (2, 8, some (6, 4)) (175075611415553138297840439194797052339 / 500000000000000000000000000000000000000 : ℚ) .leaf) 73985 (2, 8, some (7, 1)) (3724947664732779333398625495645653194327 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73986 (2, 8, some (7, 2)) (3724947664812917707735566934519431903567 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73987 (2, 8, some (7, 3)) (3724947664826683040940669085898314158257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (4215812491885998892846455002533309557131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74017 (2, 8, some (8, 1)) (526976561099911870184278408287156261803 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74018 (2, 8, some (8, 2)) (4215812488871845695542513682108859428239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74048 (2, 8, some (9, 0)) (135210829964854086100172874397537790331 / 250000000000000000000000000000000000000 : ℚ) .leaf))) 74049 (2, 8, some (9, 1)) (2704216599390183188438468073538046583467 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74080 (2, 8, some (10, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74824 (2, 9, some (1, 8)) (2691113641702814682364201674349252677343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74855 (2, 9, some (2, 7)) (834074050441954882667469794165490582981 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74856 (2, 9, some (2, 8)) (521296281835241506477401926401535531071 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 74886 (2, 9, some (3, 6)) (3657100982793481324529305416581349427513 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 74887 (2, 9, some (3, 7)) (1828550491359548068316798220102039544191 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74917 (2, 9, some (4, 5)) (3404156623763244901649467463815338624733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74918 (2, 9, some (4, 6)) (425519577967954132059563000241442996561 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 74948 (2, 9, some (5, 4)) (3295860699415886515771259393976690276729 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 74949 (2, 9, some (5, 5)) (1647930349707606676788019835297016701351 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrll : KTree ℚ :=
  .node V1lrlrlll 73924 (2, 8, some (5, 4)) (858874043395715976108418543237328871461 / 2500000000000000000000000000000000000000 : ℚ) V1lrlrllr

def V1lrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 74980 (2, 9, some (6, 4)) (3295860699415886515771259393976690276729 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75010 (2, 9, some (7, 2)) (425519577967954132059563000241442996561 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 75011 (2, 9, some (7, 3)) (3404156623763244901649467463815338624733 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75041 (2, 9, some (8, 1)) (1828550491359548068316798220102039544191 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75042 (2, 9, some (8, 2)) (3657100982793481324529305416581349427513 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 75072 (2, 9, some (9, 0)) (521296281835241506477401926401535531071 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75073 (2, 9, some (9, 1)) (834074050441954882667469794165490582981 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 75104 (2, 9, some (10, 0)) (2691113641702814682364201674349252677343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75880 (2, 10, some (2, 8)) (165339968615348767314565264194832110129 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75911 (2, 10, some (3, 7)) (45039439308206142838711069758500721491 / 125000000000000000000000000000000000000 : ℚ) .leaf) 75942 (2, 10, some (4, 6)) (1664366619341782708740745669197550905309 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 75973 (2, 10, some (5, 5)) (1595678598153370338052826832731932748253 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 76004 (2, 10, some (6, 4)) (1574602412892174729818187265629884375881 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76035 (2, 10, some (7, 3)) (1595678598153370338052826832731932748253 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76066 (2, 10, some (8, 2)) (1664366619341782708740745669197550905309 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76097 (2, 10, some (9, 1)) (45039439308206142838711069758500721491 / 125000000000000000000000000000000000000 : ℚ) .leaf) 76128 (2, 10, some (10, 0)) (165339968615348767314565264194832110129 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 98304 (3, 0, none) (0 : ℚ) (.node (.node (.node .leaf 98336 (3, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98337 (3, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98338 (3, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98339 (3, 0, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 98340 (3, 0, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98341 (3, 0, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98342 (3, 0, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98343 (3, 0, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98368 (3, 0, some (1, 0)) (6204493971020297799121238090128234107703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (3102246985532471285560700453442090865327 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98370 (3, 0, some (1, 2)) (6204493971320793776158673165847030311309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98371 (3, 0, some (1, 3)) (3102246985672300123892772604228256616413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98372 (3, 0, some (1, 4)) (6204493971333375795867063366885897532801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98373 (3, 0, some (1, 5)) (3102246985672300123892772604228256616413 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98374 (3, 0, some (1, 6)) (6204493971320793776158673165847030311309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98375 (3, 0, some (1, 7)) (3102246985532471285560700453442090865327 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 98400 (3, 0, some (2, 0)) (3102246985532471285560700453442090865327 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98401 (3, 0, some (2, 1)) (6204493971320793776158673165847030311309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (3102246985672300123892772604228256616413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98403 (3, 0, some (2, 3)) (6204493971333375795867063366885897532801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98404 (3, 0, some (2, 4)) (3102246985672300123892772604228256616413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98405 (3, 0, some (2, 5)) (6204493971320793776158673165847030311309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98406 (3, 0, some (2, 6)) (3102246985532471285560700453442090865327 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98407 (3, 0, some (2, 7)) (6204493971020297799121238090128234107703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98433 (3, 0, some (3, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98434 (3, 0, some (3, 2)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrlrl : KTree ℚ :=
  .node V1lrlrll 74979 (2, 9, some (6, 3)) (1647930349707606676788019835297016701351 / 5000000000000000000000000000000000000000 : ℚ) V1lrlrlr

def V1lrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 98436 (3, 0, some (3, 4)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98437 (3, 0, some (3, 5)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98438 (3, 0, some (3, 6)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98439 (3, 0, some (3, 7)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99362 (3, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99365 (3, 1, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99366 (3, 1, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99367 (3, 1, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99392 (3, 1, some (1, 0)) (2944711030967397753682511274638739574741 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (2944711005793103271256817439951039731357 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99394 (3, 1, some (1, 2)) (5889422011778945026955247224878262946771 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99395 (3, 1, some (1, 3)) (2944711005928303939571396502082825445497 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99396 (3, 1, some (1, 4)) (588942201185426642128806316417456251659 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 99397 (3, 1, some (1, 5)) (736177751482449206424726422743905181543 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99398 (3, 1, some (1, 6)) (294471100592265455226150401540889541627 / 500000000000000000000000000000000000000 : ℚ) .leaf) 99399 (3, 1, some (1, 7)) (2944711005828757823219755293173533616843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99424 (3, 1, some (2, 0)) (5235041788067210781196113326864612931807 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (5235041788193982521508781249433480080203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (2617520894155981551925733563329653716341 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 99427 (3, 1, some (2, 3)) (5235041788317271143415944242722579541749 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 99428 (3, 1, some (2, 4)) (5235041788317271143415944242722579541749 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99429 (3, 1, some (2, 5)) (2617520894155981551925733563329653716341 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99430 (3, 1, some (2, 6)) (5235041788193982521508781249433480080203 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99431 (3, 1, some (2, 7)) (5235041788067210781196113326864612931807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (2944711005828757823219755293173533616843 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99457 (3, 1, some (3, 1)) (294471100592265455226150401540889541627 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99458 (3, 1, some (3, 2)) (736177751482449206424726422743905181543 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99459 (3, 1, some (3, 3)) (588942201185426642128806316417456251659 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 99460 (3, 1, some (3, 4)) (2944711005928303939571396502082825445497 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99461 (3, 1, some (3, 5)) (5889422011778945026955247224878262946771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99462 (3, 1, some (3, 6)) (2944711005793103271256817439951039731357 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 99463 (3, 1, some (3, 7)) (2944711030967397753682511274638739574741 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99490 (3, 1, some (4, 2)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99491 (3, 1, some (4, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99492 (3, 1, some (4, 4)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 99493 (3, 1, some (4, 5)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99494 (3, 1, some (4, 6)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100352 (3, 2, none) (0 : ℚ) .leaf) 100386 (3, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100387 (3, 2, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 100388 (3, 2, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 100389 (3, 2, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100390 (3, 2, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100391 (3, 2, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2859030821858496612397671527507774675623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100418 (3, 2, some (1, 2)) (571806164387492655588289314410055863413 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 100419 (3, 2, some (1, 3)) (357378852748900473166164272145372675699 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100420 (3, 2, some (1, 4)) (2859030821992488457713157372499317468943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100421 (3, 2, some (1, 5)) (1143612328797409161280785863607386164743 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100422 (3, 2, some (1, 6)) (571806164397801956180836329943218291909 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100423 (3, 2, some (1, 7)) (5718061643827768061770423121328526383743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100448 (3, 2, some (2, 0)) (2412307264192219332711786707085150367237 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 100449 (3, 2, some (2, 1)) (4824614511956312734944363557133050543491 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100450 (3, 2, some (2, 2)) (2412307256042353912169201336502819920187 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100451 (3, 2, some (2, 3)) (2412307256056545760650395470030439033683 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100452 (3, 2, some (2, 4)) (2412307256056162136195476533046299114421 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100453 (3, 2, some (2, 5)) (120615362802778369139893552399882835927 / 250000000000000000000000000000000000000 : ℚ) .leaf) 100454 (3, 2, some (2, 6)) (1206153628010303865615898737806277711289 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100455 (3, 2, some (2, 7)) (2412307255954789800297750827078631678953 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100480 (3, 2, some (3, 0)) (2412307255954789800297750827078631678953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100481 (3, 2, some (3, 1)) (1206153628010303865615898737806277711289 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100482 (3, 2, some (3, 2)) (120615362802778369139893552399882835927 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 100483 (3, 2, some (3, 3)) (2412307256056162136195476533046299114421 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 100484 (3, 2, some (3, 4)) (2412307256056545760650395470030439033683 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100485 (3, 2, some (3, 5)) (2412307256042353912169201336502819920187 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100486 (3, 2, some (3, 6)) (4824614511956312734944363557133050543491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100487 (3, 2, some (3, 7)) (2412307264192219332711786707085150367237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (5718061643827768061770423121328526383743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (571806164397801956180836329943218291909 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 100514 (3, 2, some (4, 2)) (1143612328797409161280785863607386164743 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100515 (3, 2, some (4, 3)) (2859030821992488457713157372499317468943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100516 (3, 2, some (4, 4)) (357378852748900473166164272145372675699 / 625000000000000000000000000000000000000 : ℚ) .leaf) 100517 (3, 2, some (4, 5)) (571806164387492655588289314410055863413 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100518 (3, 2, some (4, 6)) (2859030821858496612397671527507774675623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100544 (3, 2, some (5, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 100545 (3, 2, some (5, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100547 (3, 2, some (5, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100548 (3, 2, some (5, 4)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100549 (3, 2, some (5, 5)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101376 (3, 3, none) (0 : ℚ) .leaf)) 101411 (3, 3, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101412 (3, 3, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101413 (3, 3, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101414 (3, 3, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101415 (3, 3, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrlr : KTree ℚ :=
  .node V1lrlrl 98435 (3, 0, some (3, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrr

def V1lrl : KTree ℚ :=
  .node V1lrll 72931 (2, 7, some (6, 3)) (1906456309437172088506450219504743234041 / 5000000000000000000000000000000000000000 : ℚ) V1lrlr

def V1lrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 101443 (3, 3, some (1, 3)) (2805127844388697650812042999110139870907 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101444 (3, 3, some (1, 4)) (5610255688783083787096991000860103246901 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101445 (3, 3, some (1, 5)) (5610255688783083787096991000860103246901 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101446 (3, 3, some (1, 6)) (2805127844388697650812042999110139870907 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101447 (3, 3, some (1, 7)) (2805127844325479317509420679780457004567 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101473 (3, 3, some (2, 1)) (459592146007939545016949836690782364607 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101474 (3, 3, some (2, 2)) (1148980365050812005458628356032658736941 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101475 (3, 3, some (2, 3)) (4595921460250069676352944023422587784087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101476 (3, 3, some (2, 4)) (459592146025027079750700452112158800949 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101477 (3, 3, some (2, 5)) (4595921460250069676352944023422587784087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101478 (3, 3, some (2, 6)) (1148980365050812005458628356032658736941 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 101479 (3, 3, some (2, 7)) (459592146007939545016949836690782364607 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101504 (3, 3, some (3, 0)) (2181267415431047965951215971392045557631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (4362534823494252838093152537415980083843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (4362534823583913207978038542119209923617 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101507 (3, 3, some (3, 3)) (872506964719456723243249421852708721807 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101508 (3, 3, some (3, 4)) (872506964719456723243249421852708721807 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 101509 (3, 3, some (3, 5)) (4362534823583913207978038542119209923617 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101510 (3, 3, some (3, 6)) (4362534823494252838093152537415980083843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101511 (3, 3, some (3, 7)) (2181267415431047965951215971392045557631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101536 (3, 3, some (4, 0)) (459592146007939545016949836690782364607 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101537 (3, 3, some (4, 1)) (1148980365050812005458628356032658736941 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101538 (3, 3, some (4, 2)) (4595921460250069676352944023422587784087 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 101539 (3, 3, some (4, 3)) (459592146025027079750700452112158800949 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101540 (3, 3, some (4, 4)) (4595921460250069676352944023422587784087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101541 (3, 3, some (4, 5)) (1148980365050812005458628356032658736941 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101542 (3, 3, some (4, 6)) (459592146007939545016949836690782364607 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101568 (3, 3, some (5, 0)) (2805127844325479317509420679780457004567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101569 (3, 3, some (5, 1)) (2805127844388697650812042999110139870907 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101570 (3, 3, some (5, 2)) (5610255688783083787096991000860103246901 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101571 (3, 3, some (5, 3)) (5610255688783083787096991000860103246901 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101572 (3, 3, some (5, 4)) (2805127844388697650812042999110139870907 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101573 (3, 3, some (5, 5)) (2805127844325479317509420679780457004567 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101600 (3, 3, some (6, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101602 (3, 3, some (6, 2)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101603 (3, 3, some (6, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101604 (3, 3, some (6, 4)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102436 (3, 4, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102437 (3, 4, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102438 (3, 4, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102439 (3, 4, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102467 (3, 4, some (1, 3)) (5536153806104962165447023019369509807293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102468 (3, 4, some (1, 4)) (692019225764101023730236931650558269381 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 102469 (3, 4, some (1, 5)) (221446152244455096917701664997099056977 / 400000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 102471 (3, 4, some (1, 7)) (5536153805998019318751118085922718060759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (222485604987849912162278956500971819391 / 500000000000000000000000000000000000000 : ℚ) .leaf) 102499 (3, 4, some (2, 3)) (4449712099818030286373244719670687730261 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102500 (3, 4, some (2, 4)) (2224856049909729224112068232754419216349 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102501 (3, 4, some (2, 5)) (2224856049909659680213162214592566269919 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102502 (3, 4, some (2, 6)) (889942419957130039525739675747049558221 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102503 (3, 4, some (2, 7)) (4449712099671346480124417749485658249741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102529 (3, 4, some (3, 1)) (1025213667768225062265288965896492157343 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (1025213667792105880023000801850906163467 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102531 (3, 4, some (3, 3)) (2050427335596755179615896654236101809443 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102532 (3, 4, some (3, 4)) (2050427335596793634610235726038880014701 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 102533 (3, 4, some (3, 5)) (4100854671186328413964187552087285522623 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102534 (3, 4, some (3, 6)) (1025213667780065561999158315141481647151 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102535 (3, 4, some (3, 7)) (4100854675030553964437551889044117797961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102560 (3, 4, some (4, 0)) (4100854675030553964437551889044117797961 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102561 (3, 4, some (4, 1)) (1025213667780065561999158315141481647151 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102562 (3, 4, some (4, 2)) (4100854671186328413964187552087285522623 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102563 (3, 4, some (4, 3)) (2050427335596793634610235726038880014701 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102564 (3, 4, some (4, 4)) (2050427335596755179615896654236101809443 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102565 (3, 4, some (4, 5)) (1025213667792105880023000801850906163467 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102566 (3, 4, some (4, 6)) (1025213667768225062265288965896492157343 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 102592 (3, 4, some (5, 0)) (4449712099671346480124417749485658249741 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 102593 (3, 4, some (5, 1)) (889942419957130039525739675747049558221 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102594 (3, 4, some (5, 2)) (2224856049909659680213162214592566269919 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102595 (3, 4, some (5, 3)) (2224856049909729224112068232754419216349 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102596 (3, 4, some (5, 4)) (4449712099818030286373244719670687730261 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102597 (3, 4, some (5, 5)) (222485604987849912162278956500971819391 / 500000000000000000000000000000000000000 : ℚ) .leaf) 102624 (3, 4, some (6, 0)) (5536153805998019318751118085922718060759 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102625 (3, 4, some (6, 1)) (2768076903053998373360128249517995596099 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102626 (3, 4, some (6, 2)) (221446152244455096917701664997099056977 / 400000000000000000000000000000000000000 : ℚ) .leaf) 102627 (3, 4, some (6, 3)) (692019225764101023730236931650558269381 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102628 (3, 4, some (6, 4)) (5536153806104962165447023019369509807293 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102656 (3, 4, some (7, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102657 (3, 4, some (7, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 102658 (3, 4, some (7, 2)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102659 (3, 4, some (7, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) .leaf) 103461 (3, 5, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103462 (3, 5, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103463 (3, 5, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 103492 (3, 5, some (1, 4)) (2741039288506282401578854983180381698151 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103493 (3, 5, some (1, 5)) (5482078577010085417744280210754311584243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103494 (3, 5, some (1, 6)) (685259822126049489046198214065147463861 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103495 (3, 5, some (1, 7)) (5482078576910476283608090255953691467497 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103523 (3, 5, some (2, 3)) (4348049844688380999868913216979547613799 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrll : KTree ℚ :=
  .node V1lrrlll 102470 (3, 4, some (1, 6)) (2768076903053998373360128249517995596099 / 5000000000000000000000000000000000000000 : ℚ) V1lrrllr

def V1lrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103525 (3, 5, some (2, 5)) (4348049844690585339541563503704065645421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103526 (3, 5, some (2, 6)) (10870124611663116515781860111178099349 / 25000000000000000000000000000000000000 : ℚ) .leaf) 103527 (3, 5, some (2, 7)) (1087012461139970898028170152654861865701 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103554 (3, 5, some (3, 2)) (1965806678896804230697353842336001722353 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103555 (3, 5, some (3, 3)) (3931613357828862840243127840599524525293 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103556 (3, 5, some (3, 4)) (3931613357829382128304552131577969494703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103557 (3, 5, some (3, 5)) (157264534312999459633965888360638160477 / 400000000000000000000000000000000000000 : ℚ) .leaf) 103558 (3, 5, some (3, 6)) (3931613357774243376554901217905254169443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103559 (3, 5, some (3, 7)) (3931613360079442113699386909858697921973 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103585 (3, 5, some (4, 1)) (190860898527859825482247326566100628987 / 500000000000000000000000000000000000000 : ℚ) .leaf) 103586 (3, 5, some (4, 2)) (3817217970632403040018964700567978831809 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 103587 (3, 5, some (4, 3)) (3817217970647457287952826310728623404497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103588 (3, 5, some (4, 4)) (3817217970647457287952826310728623404497 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103589 (3, 5, some (4, 5)) (3817217970632403040018964700567978831809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103590 (3, 5, some (4, 6)) (190860898527859825482247326566100628987 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103616 (3, 5, some (5, 0)) (3931613360079442113699386909858697921973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103617 (3, 5, some (5, 1)) (3931613357774243376554901217905254169443 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103618 (3, 5, some (5, 2)) (157264534312999459633965888360638160477 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103619 (3, 5, some (5, 3)) (3931613357829382128304552131577969494703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103620 (3, 5, some (5, 4)) (3931613357828862840243127840599524525293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103621 (3, 5, some (5, 5)) (1965806678896804230697353842336001722353 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103648 (3, 5, some (6, 0)) (1087012461139970898028170152654861865701 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (10870124611663116515781860111178099349 / 25000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103651 (3, 5, some (6, 3)) (4348049844690968200243490404956653552467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103652 (3, 5, some (6, 4)) (4348049844688380999868913216979547613799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103680 (3, 5, some (7, 0)) (5482078576910476283608090255953691467497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103681 (3, 5, some (7, 1)) (685259822126049489046198214065147463861 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103682 (3, 5, some (7, 2)) (5482078577010085417744280210754311584243 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103683 (3, 5, some (7, 3)) (2741039288506282401578854983180381698151 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103712 (3, 5, some (8, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103713 (3, 5, some (8, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103714 (3, 5, some (8, 2)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104448 (3, 6, none) (0 : ℚ) .leaf) 104486 (3, 6, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104487 (3, 6, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104517 (3, 6, some (1, 5)) (5440874461439151362950830896456152542443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104518 (3, 6, some (1, 6)) (10626707932497567450538931172246804939 / 19531250000000000000000000000000000000 : ℚ) .leaf) 104519 (3, 6, some (1, 7)) (1088174892270009891664356473949655903621 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104548 (3, 6, some (2, 4)) (1068304556989272607131449129605817536049 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104549 (3, 6, some (2, 5)) (854643645591273658896110965837957387371 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 104550 (3, 6, some (2, 6)) (4273218227936706915861503681445882697791 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104551 (3, 6, some (2, 7)) (4273218227839206669432807938466184133059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104579 (3, 6, some (3, 3)) (3812912618873476003635414236926466359591 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104580 (3, 6, some (3, 4)) (3812912618874568003702074019914475882101 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104581 (3, 6, some (3, 5)) (762582523774322827778206960563902000501 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrl : KTree ℚ :=
  .node V1lrrlrll 103650 (3, 5, some (6, 2)) (4348049844690585339541563503704065645421 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlrlr

def V1lrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104583 (3, 6, some (3, 7)) (3812912620291002639079254071304928193627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (363217556284358583810317779203643885123 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 104611 (3, 6, some (4, 3)) (908043890716504787682021044942889746483 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104612 (3, 6, some (4, 4)) (3632175562866232367738804326190730428947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104613 (3, 6, some (4, 5)) (3632175562856469495825279518572858134093 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104614 (3, 6, some (4, 6)) (3632175562795878611899354830897466497839 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104641 (3, 6, some (5, 1)) (3632175562795878611899354830897466497839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104642 (3, 6, some (5, 2)) (3632175562856469495825279518572858134093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104643 (3, 6, some (5, 3)) (3632175562866232367738804326190730428947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104644 (3, 6, some (5, 4)) (908043890716504787682021044942889746483 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104645 (3, 6, some (5, 5)) (363217556284358583810317779203643885123 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 104672 (3, 6, some (6, 0)) (3812912620291002639079254071304928193627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104673 (3, 6, some (6, 1)) (1906456309415700005348541933411212195427 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104674 (3, 6, some (6, 2)) (762582523774322827778206960563902000501 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104675 (3, 6, some (6, 3)) (3812912618874568003702074019914475882101 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104676 (3, 6, some (6, 4)) (3812912618873476003635414236926466359591 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104704 (3, 6, some (7, 0)) (4273218227839206669432807938466184133059 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104705 (3, 6, some (7, 1)) (4273218227936706915861503681445882697791 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104706 (3, 6, some (7, 2)) (854643645591273658896110965837957387371 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104707 (3, 6, some (7, 3)) (1068304556989272607131449129605817536049 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104736 (3, 6, some (8, 0)) (1088174892270009891664356473949655903621 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 104737 (3, 6, some (8, 1)) (10626707932497567450538931172246804939 / 19531250000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104768 (3, 6, some (9, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104769 (3, 6, some (9, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105511 (3, 7, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105542 (3, 7, some (1, 6)) (270421659941974884117324323336854223893 / 500000000000000000000000000000000000000 : ℚ) .leaf) 105543 (3, 7, some (1, 7)) (1081686639751612785421882161734510169039 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 105573 (3, 7, some (2, 5)) (2107906244438591142221894655120840707263 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105574 (3, 7, some (2, 6)) (4215812488861602988072030600499600523013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105575 (3, 7, some (2, 7)) (4215812488770904167640760985937466606163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105604 (3, 7, some (3, 4)) (3724947664827123677942435542199798964751 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105605 (3, 7, some (3, 5)) (1862473832412457415341501432804992720599 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105606 (3, 7, some (3, 6)) (744989532958454548521668228768015776397 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 105607 (3, 7, some (3, 7)) (3724947665764926000231817120268497918191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105635 (3, 7, some (4, 3)) (1750756114155150811066372964826832257299 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105636 (3, 7, some (4, 4)) (35015122283108260767867260757177703491 / 100000000000000000000000000000000000000 : ℚ) .leaf) 105637 (3, 7, some (4, 5)) (1750756114152047014680019177457204468309 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105638 (3, 7, some (4, 6)) (1750756114127137687236628219511051790293 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105666 (3, 7, some (5, 2)) (3435496173567402227536158718618016022949 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105667 (3, 7, some (5, 3)) (107359255424457144407479647647414763667 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105668 (3, 7, some (5, 4)) (107359255424457144407479647647414763667 / 312500000000000000000000000000000000000 : ℚ) .leaf) 105669 (3, 7, some (5, 5)) (3435496173567402227536158718618016022949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105697 (3, 7, some (6, 1)) (1750756114127137687236628219511051790293 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105698 (3, 7, some (6, 2)) (1750756114152047014680019177457204468309 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrr : KTree ℚ :=
  .node V1lrrlrrl 104738 (3, 6, some (8, 2)) (5440874461439151362950830896456152542443 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlrrr

def V1lrrlr : KTree ℚ :=
  .node V1lrrlrl 104582 (3, 6, some (3, 6)) (1906456309415700005348541933411212195427 / 5000000000000000000000000000000000000000 : ℚ) V1lrrlrr

def V1lrrl : KTree ℚ :=
  .node V1lrrll 103524 (3, 5, some (2, 4)) (4348049844690968200243490404956653552467 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlr

def V1lrrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105700 (3, 7, some (6, 4)) (1750756114155150811066372964826832257299 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105728 (3, 7, some (7, 0)) (3724947665764926000231817120268497918191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105729 (3, 7, some (7, 1)) (744989532958454548521668228768015776397 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105730 (3, 7, some (7, 2)) (1862473832412457415341501432804992720599 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105731 (3, 7, some (7, 3)) (3724947664827123677942435542199798964751 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105760 (3, 7, some (8, 0)) (4215812488770904167640760985937466606163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105761 (3, 7, some (8, 1)) (4215812488861602988072030600499600523013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105762 (3, 7, some (8, 2)) (2107906244438591142221894655120840707263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105792 (3, 7, some (9, 0)) (1081686639751612785421882161734510169039 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105793 (3, 7, some (9, 1)) (270421659941974884117324323336854223893 / 500000000000000000000000000000000000000 : ℚ) .leaf) 105824 (3, 7, some (10, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 106567 (3, 8, some (1, 7)) (2691113641787042277302379654157924534727 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106598 (3, 8, some (2, 6)) (4170370252268494266820575570831461021891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106599 (3, 8, some (2, 7)) (2085185126091834608261377350331123346481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106629 (3, 8, some (3, 5)) (1828550491401655065767515326341097329163 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106630 (3, 8, some (3, 6)) (731420196555263405297193868993907754099 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106631 (3, 8, some (3, 7)) (1828550491724679496206577084237923368639 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 106660 (3, 8, some (4, 4)) (3404156623763569366147677080146735944901 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106661 (3, 8, some (4, 5)) (1702078311879335202083890141810115244283 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106662 (3, 8, some (4, 6)) (26594973622789073910615619686782589723 / 78125000000000000000000000000000000000 : ℚ) .leaf) 106691 (3, 8, some (5, 3)) (1647930349707718870487223122527459513689 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106692 (3, 8, some (5, 4)) (1647930349707831064186426409757902326027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106693 (3, 8, some (5, 5)) (3295860699404814091573573260454538874353 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106723 (3, 8, some (6, 3)) (1647930349707831064186426409757902326027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106724 (3, 8, some (6, 4)) (1647930349707718870487223122527459513689 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106753 (3, 8, some (7, 1)) (26594973622789073910615619686782589723 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106754 (3, 8, some (7, 2)) (1702078311879335202083890141810115244283 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106755 (3, 8, some (7, 3)) (3404156623763569366147677080146735944901 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 106784 (3, 8, some (8, 0)) (1828550491724679496206577084237923368639 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106785 (3, 8, some (8, 1)) (731420196555263405297193868993907754099 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106786 (3, 8, some (8, 2)) (1828550491401655065767515326341097329163 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106816 (3, 8, some (9, 0)) (2085185126091834608261377350331123346481 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106817 (3, 8, some (9, 1)) (4170370252268494266820575570831461021891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106848 (3, 8, some (10, 0)) (2691113641787042277302379654157924534727 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107654 (3, 9, some (3, 6)) (450394393088932172122689930988902510611 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 107655 (3, 9, some (3, 7)) (1801577572595235422340476975073318101509 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107685 (3, 9, some (4, 5)) (1664366619348175148740299987783489011771 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107686 (3, 9, some (4, 6)) (3328733238660996680789084888619139266349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107716 (3, 9, some (5, 4)) (797839299076780225804214030403691244953 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 107717 (3, 9, some (5, 5)) (797839299074769973559057987305260427219 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107747 (3, 9, some (6, 3)) (1574602412892013927691894636971690684327 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107748 (3, 9, some (6, 4)) (1574602412892013927691894636971690684327 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107778 (3, 9, some (7, 2)) (797839299074769973559057987305260427219 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 107779 (3, 9, some (7, 3)) (797839299076780225804214030403691244953 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrllr : KTree ℚ :=
  .node V1lrrrllrl 107623 (3, 9, some (2, 7)) (1033374803335450457952443266273536859063 / 2500000000000000000000000000000000000000 : ℚ) V1lrrrllrr

def V1lrrrll : KTree ℚ :=
  .node V1lrrrlll 106722 (3, 8, some (6, 2)) (3295860699404814091573573260454538874353 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrllr

def V1lrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 107810 (3, 9, some (8, 2)) (1664366619348175148740299987783489011771 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107840 (3, 9, some (9, 0)) (1801577572595235422340476975073318101509 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107841 (3, 9, some (9, 1)) (450394393088932172122689930988902510611 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107872 (3, 9, some (10, 0)) (1033374803335450457952443266273536859063 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 108679 (3, 10, some (3, 7)) (3559222206401812866841914882697033395119 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 108710 (3, 10, some (4, 6)) (326854069931338972302834144192803278623 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108741 (3, 10, some (5, 5)) (3110095819957348467897646594178993808163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108772 (3, 10, some (6, 4)) (3039039682480488391727367617019659221281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108803 (3, 10, some (7, 3)) (3039039682480488391727367617019659221281 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108834 (3, 10, some (8, 2)) (3110095819957348467897646594178993808163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108865 (3, 10, some (9, 1)) (326854069931338972302834144192803278623 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 108896 (3, 10, some (10, 0)) (3559222206401812866841914882697033395119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf) 131104 (4, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 131105 (4, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131106 (4, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131107 (4, 0, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 131108 (4, 0, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131109 (4, 0, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131110 (4, 0, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131136 (4, 0, some (1, 0)) (5889422011554423301509612718363909719421 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131137 (4, 0, some (1, 1)) (736177751449600119522705283385183672143 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 131138 (4, 0, some (1, 2)) (5889422011839659717213115544143860803313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131139 (4, 0, some (1, 3)) (5889422011862257266452685490839580920221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131140 (4, 0, some (1, 4)) (5889422011851602806233189055286223048713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131141 (4, 0, some (1, 5)) (5889422011862257266452685490839580920221 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131142 (4, 0, some (1, 6)) (5889422011839659717213115544143860803313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131168 (4, 0, some (2, 0)) (130876044702151132359592050379588208381 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 131169 (4, 0, some (2, 1)) (5235041788301919748633880483683431825167 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131170 (4, 0, some (2, 2)) (5235041788322006459069053769635183040197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131171 (4, 0, some (2, 3)) (5235041788312535827762834715809976043301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131172 (4, 0, some (2, 4)) (5235041788322006459069053769635183040197 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131173 (4, 0, some (2, 5)) (5235041788301919748633880483683431825167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131174 (4, 0, some (2, 6)) (130876044702151132359592050379588208381 / 250000000000000000000000000000000000000 : ℚ) .leaf))) 131200 (4, 0, some (3, 0)) (5889422011839659717213115544143860803313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131201 (4, 0, some (3, 1)) (5889422011862257266452685490839580920221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131202 (4, 0, some (3, 2)) (5889422011851602806233189055286223048713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131203 (4, 0, some (3, 3)) (5889422011862257266452685490839580920221 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131204 (4, 0, some (3, 4)) (5889422011839659717213115544143860803313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131205 (4, 0, some (3, 5)) (736177751449600119522705283385183672143 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 131206 (4, 0, some (3, 6)) (5889422011554423301509612718363909719421 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131232 (4, 0, some (4, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131233 (4, 0, some (4, 1)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131234 (4, 0, some (4, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131235 (4, 0, some (4, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrrl : KTree ℚ :=
  .node V1lrrrll 107809 (3, 9, some (8, 1)) (3328733238660996680789084888619139266349 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrlr

def V1lrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 131237 (4, 0, some (4, 5)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131238 (4, 0, some (4, 6)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) (.node (.node .leaf 132129 (4, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132130 (4, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132131 (4, 1, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132132 (4, 1, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132133 (4, 1, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132134 (4, 1, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132160 (4, 1, some (1, 0)) (5718061682823898426579053185980719056397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132161 (4, 1, some (1, 1)) (5718061643725222149170413065400005617109 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 132162 (4, 1, some (1, 2)) (1429515410980521262498840791718147721129 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132163 (4, 1, some (1, 3)) (2859030821993397789754446704609871351639 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132164 (4, 1, some (1, 4)) (2859030821991454012224350085980169526029 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132165 (4, 1, some (1, 5)) (714757705498639337172692986384403338693 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132166 (4, 1, some (1, 6)) (1429515410993407888239524561134600756749 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (2412307255943106516710535351334684882557 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 132193 (4, 1, some (2, 1)) (4824614512019469281526191090334846347547 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132194 (4, 1, some (2, 2)) (4824614512110156387743217673962531121937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132195 (4, 1, some (2, 3)) (2412307256056162136195476533046299114421 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132196 (4, 1, some (2, 4)) (482461451211406989915331536209366038251 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132197 (4, 1, some (2, 5)) (4824614512106454005275806533895904337983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132198 (4, 1, some (2, 6)) (1206153627994919825529698627155236034071 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 132224 (4, 1, some (3, 0)) (1206153627994919825529698627155236034071 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132225 (4, 1, some (3, 1)) (4824614512106454005275806533895904337983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132226 (4, 1, some (3, 2)) (482461451211406989915331536209366038251 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 132227 (4, 1, some (3, 3)) (2412307256056162136195476533046299114421 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132228 (4, 1, some (3, 4)) (4824614512110156387743217673962531121937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132229 (4, 1, some (3, 5)) (4824614512019469281526191090334846347547 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132230 (4, 1, some (3, 6)) (2412307255943106516710535351334684882557 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132256 (4, 1, some (4, 0)) (1429515410993407888239524561134600756749 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (714757705498639337172692986384403338693 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132258 (4, 1, some (4, 2)) (2859030821991454012224350085980169526029 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132259 (4, 1, some (4, 3)) (2859030821993397789754446704609871351639 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132260 (4, 1, some (4, 4)) (1429515410980521262498840791718147721129 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 132261 (4, 1, some (4, 5)) (5718061643725222149170413065400005617109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132262 (4, 1, some (4, 6)) (5718061682823898426579053185980719056397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132288 (4, 1, some (5, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132289 (4, 1, some (5, 1)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132290 (4, 1, some (5, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132291 (4, 1, some (5, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 132292 (4, 1, some (5, 4)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132293 (4, 1, some (5, 5)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) .leaf) 133154 (4, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133155 (4, 2, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 133156 (4, 2, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 133157 (4, 2, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133158 (4, 2, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133185 (4, 2, some (1, 1)) (1402563922130457216718813288476004711689 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (5610255688689516457923040617337674320407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (2805127844390491517127484143331654004051 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133188 (4, 2, some (1, 4)) (5610255688781392216290410379963682815643 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133189 (4, 2, some (1, 5)) (70128196109809691973794645271956545977 / 125000000000000000000000000000000000000 : ℚ) .leaf) 133190 (4, 2, some (1, 6)) (5610255688773807568993203709777251475527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (57449018381404203358657445237522430659 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133217 (4, 2, some (2, 1)) (4595921460121708692594789350137475052879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133218 (4, 2, some (2, 2)) (4595921460232044161338471974538247092251 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 133219 (4, 2, some (2, 3)) (4595921460250758051044218026410593647937 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133220 (4, 2, some (2, 4)) (1148980365062706272857226214744231764101 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133221 (4, 2, some (2, 5)) (183836858409906055180451286972089254841 / 400000000000000000000000000000000000000 : ℚ) .leaf) 133222 (4, 2, some (2, 6)) (4595921460162992883149794369211745486777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133248 (4, 2, some (3, 0)) (4362534823434738649965578527963285726543 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133249 (4, 2, some (3, 1)) (4362534823552301833225729539311501141823 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133250 (4, 2, some (3, 2)) (68164606618699153525010095073955617159 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133251 (4, 2, some (3, 3)) (4362534823596936733571101947783382368383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133252 (4, 2, some (3, 4)) (68164606618699153525010095073955617159 / 156250000000000000000000000000000000000 : ℚ) .leaf) 133253 (4, 2, some (3, 5)) (4362534823552301833225729539311501141823 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133254 (4, 2, some (3, 6)) (4362534823434738649965578527963285726543 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 133280 (4, 2, some (4, 0)) (4595921460162992883149794369211745486777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133281 (4, 2, some (4, 1)) (183836858409906055180451286972089254841 / 400000000000000000000000000000000000000 : ℚ) .leaf) 133282 (4, 2, some (4, 2)) (1148980365062706272857226214744231764101 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133283 (4, 2, some (4, 3)) (4595921460250758051044218026410593647937 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133284 (4, 2, some (4, 4)) (4595921460232044161338471974538247092251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133285 (4, 2, some (4, 5)) (4595921460121708692594789350137475052879 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133286 (4, 2, some (4, 6)) (57449018381404203358657445237522430659 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133312 (4, 2, some (5, 0)) (5610255688773807568993203709777251475527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133313 (4, 2, some (5, 1)) (70128196109809691973794645271956545977 / 125000000000000000000000000000000000000 : ℚ) .leaf) 133314 (4, 2, some (5, 2)) (5610255688781392216290410379963682815643 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133315 (4, 2, some (5, 3)) (2805127844390491517127484143331654004051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133316 (4, 2, some (5, 4)) (5610255688689516457923040617337674320407 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 133317 (4, 2, some (5, 5)) (1402563922130457216718813288476004711689 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133344 (4, 2, some (6, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133345 (4, 2, some (6, 1)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133346 (4, 2, some (6, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133347 (4, 2, some (6, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133348 (4, 2, some (6, 4)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134144 (4, 3, none) (0 : ℚ) (.node (.node (.node .leaf 134179 (4, 3, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134181 (4, 3, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134182 (4, 3, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrrr : KTree ℚ :=
  .node V1lrrrl 131236 (4, 0, some (4, 4)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrr

def V1lrr : KTree ℚ :=
  .node V1lrrl 105699 (3, 7, some (6, 3)) (35015122283108260767867260757177703491 / 100000000000000000000000000000000000000 : ℚ) V1lrrr

def V1lr : KTree ℚ :=
  .node V1lrl 101442 (3, 3, some (1, 2)) (2805127844325479317509420679780457004567 / 5000000000000000000000000000000000000000 : ℚ) V1lrr

def V1l : KTree ℚ :=
  .node V1ll 68674 (2, 3, some (1, 2)) (5718061643827768061770423121328526383743 / 10000000000000000000000000000000000000000 : ℚ) V1lr

def V1rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 134211 (4, 3, some (1, 3)) (2768076903053998373360128249517995596099 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134212 (4, 3, some (1, 4)) (221446152244455096917701664997099056977 / 400000000000000000000000000000000000000 : ℚ) .leaf) 134213 (4, 3, some (1, 5)) (692019225764101023730236931650558269381 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134214 (4, 3, some (1, 6)) (5536153806104962165447023019369509807293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134241 (4, 3, some (2, 1)) (4449712099671346480124417749485658249741 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134242 (4, 3, some (2, 2)) (889942419957130039525739675747049558221 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134243 (4, 3, some (2, 3)) (2224856049909659680213162214592566269919 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134244 (4, 3, some (2, 4)) (2224856049909729224112068232754419216349 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134245 (4, 3, some (2, 5)) (4449712099818030286373244719670687730261 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134246 (4, 3, some (2, 6)) (222485604987849912162278956500971819391 / 500000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (4100854675030553964437551889044117797961 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 134273 (4, 3, some (3, 1)) (1025213667780065561999158315141481647151 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (4100854671186328413964187552087285522623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134275 (4, 3, some (3, 3)) (2050427335596793634610235726038880014701 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134276 (4, 3, some (3, 4)) (2050427335596755179615896654236101809443 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134277 (4, 3, some (3, 5)) (1025213667792105880023000801850906163467 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134278 (4, 3, some (3, 6)) (1025213667768225062265288965896492157343 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 134304 (4, 3, some (4, 0)) (1025213667768225062265288965896492157343 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134305 (4, 3, some (4, 1)) (1025213667792105880023000801850906163467 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134306 (4, 3, some (4, 2)) (2050427335596755179615896654236101809443 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134307 (4, 3, some (4, 3)) (2050427335596793634610235726038880014701 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134308 (4, 3, some (4, 4)) (4100854671186328413964187552087285522623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134309 (4, 3, some (4, 5)) (1025213667780065561999158315141481647151 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 134310 (4, 3, some (4, 6)) (4100854675030553964437551889044117797961 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 134336 (4, 3, some (5, 0)) (222485604987849912162278956500971819391 / 500000000000000000000000000000000000000 : ℚ) .leaf) 134337 (4, 3, some (5, 1)) (4449712099818030286373244719670687730261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134338 (4, 3, some (5, 2)) (2224856049909729224112068232754419216349 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134339 (4, 3, some (5, 3)) (2224856049909659680213162214592566269919 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134340 (4, 3, some (5, 4)) (889942419957130039525739675747049558221 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 134341 (4, 3, some (5, 5)) (4449712099671346480124417749485658249741 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134368 (4, 3, some (6, 0)) (5536153806104962165447023019369509807293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134369 (4, 3, some (6, 1)) (692019225764101023730236931650558269381 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134370 (4, 3, some (6, 2)) (221446152244455096917701664997099056977 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134371 (4, 3, some (6, 3)) (2768076903053998373360128249517995596099 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134372 (4, 3, some (6, 4)) (5536153805998019318751118085922718060759 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 134400 (4, 3, some (7, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134401 (4, 3, some (7, 1)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134402 (4, 3, some (7, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134403 (4, 3, some (7, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135204 (4, 4, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135205 (4, 4, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135206 (4, 4, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135235 (4, 4, some (1, 3)) (2741039288502883294700081375052379621527 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135236 (4, 4, some (1, 4)) (5482078577011325110450995088557537490273 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135237 (4, 4, some (1, 5)) (5482078577011325110450995088557537490273 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135266 (4, 4, some (2, 2)) (4348049844643652763576979503763044936723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135267 (4, 4, some (2, 3)) (4348049844689921550689317848779660685121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135268 (4, 4, some (2, 4)) (869609968938137454418634330256967299843 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135269 (4, 4, some (2, 5)) (4348049844689921550689317848779660685121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135270 (4, 4, some (2, 6)) (4348049844643652763576979503763044936723 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135297 (4, 4, some (3, 1)) (3931613357736370306412260297611020647163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135298 (4, 4, some (3, 2)) (491451669726728830721435770584752218527 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135299 (4, 4, some (3, 3)) (393161335782933604334740869101229980169 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 135300 (4, 4, some (3, 4)) (393161335782933604334740869101229980169 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135301 (4, 4, some (3, 5)) (491451669726728830721435770584752218527 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135302 (4, 4, some (3, 6)) (3931613357736370306412260297611020647163 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135328 (4, 4, some (4, 0)) (381721797237711418623598806803624994723 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135329 (4, 4, some (4, 1)) (3817217970601654698977446347125610430049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135330 (4, 4, some (4, 2)) (3817217970644078890648813694620623194979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135331 (4, 4, some (4, 3)) (3817217970647493083197286785050540192661 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135332 (4, 4, some (4, 4)) (3817217970644078890648813694620623194979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135333 (4, 4, some (4, 5)) (3817217970601654698977446347125610430049 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135334 (4, 4, some (4, 6)) (381721797237711418623598806803624994723 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135360 (4, 4, some (5, 0)) (3931613357736370306412260297611020647163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (491451669726728830721435770584752218527 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135362 (4, 4, some (5, 2)) (393161335782933604334740869101229980169 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135363 (4, 4, some (5, 3)) (393161335782933604334740869101229980169 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 135364 (4, 4, some (5, 4)) (491451669726728830721435770584752218527 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135392 (4, 4, some (6, 0)) (4348049844643652763576979503763044936723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135393 (4, 4, some (6, 1)) (4348049844689921550689317848779660685121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135394 (4, 4, some (6, 2)) (869609968938137454418634330256967299843 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135395 (4, 4, some (6, 3)) (4348049844689921550689317848779660685121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135396 (4, 4, some (6, 4)) (4348049844643652763576979503763044936723 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135424 (4, 4, some (7, 0)) (2741039288502883294700081375052379621527 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135425 (4, 4, some (7, 1)) (5482078577011325110450995088557537490273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135426 (4, 4, some (7, 2)) (5482078577011325110450995088557537490273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135427 (4, 4, some (7, 3)) (2741039288502883294700081375052379621527 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135456 (4, 4, some (8, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135457 (4, 4, some (8, 1)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135458 (4, 4, some (8, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136192 (4, 5, none) (0 : ℚ) .leaf) 136229 (4, 5, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136230 (4, 5, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136260 (4, 5, some (1, 4)) (5440874461441338696270806467279630582179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136261 (4, 5, some (1, 5)) (5440874461440245029610818681867891562311 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136262 (4, 5, some (1, 6)) (5440874461436434925264324477278289951141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136291 (4, 5, some (2, 3)) (534152278494389099182391675955125393447 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136292 (4, 5, some (2, 4)) (4273218227956660950108320665093926449681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136293 (4, 5, some (2, 5)) (427321822795607563885278899328564742403 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 136294 (4, 5, some (2, 6)) (4273218227919745306354357333717728662687 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllllr : KTree ℚ :=
  .node V1rllllrl 135365 (4, 4, some (5, 5)) (3931613357736370306412260297611020647163 / 10000000000000000000000000000000000000000 : ℚ) V1rllllrr

def V1rllll : KTree ℚ :=
  .node V1rlllll 135238 (4, 4, some (1, 6)) (2741039288502883294700081375052379621527 / 5000000000000000000000000000000000000000 : ℚ) V1rllllr

def V1rlllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136323 (4, 5, some (3, 3)) (238307038679639516479269603034811985067 / 625000000000000000000000000000000000000 : ℚ) .leaf) 136324 (4, 5, some (3, 4)) (3812912618874456090357487229461981175091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136325 (4, 5, some (3, 5)) (1906456309432103708968772713708521777423 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136326 (4, 5, some (3, 6)) (3812912618800601531627466727282924430771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (3632175562803829816266658657753961890071 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136354 (4, 5, some (4, 2)) (3632175562858061104975746962105974942733 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136355 (4, 5, some (4, 3)) (3632175562866232367738804326190730428947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136356 (4, 5, some (4, 4)) (908043890716106885394404184059610544323 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136357 (4, 5, some (4, 5)) (1816087781417817316867936982589971729499 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136358 (4, 5, some (4, 6)) (1816087781871190686408635445227604534691 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (1816087781871190686408635445227604534691 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 136385 (4, 5, some (5, 1)) (1816087781417817316867936982589971729499 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136386 (4, 5, some (5, 2)) (908043890716106885394404184059610544323 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136387 (4, 5, some (5, 3)) (3632175562866232367738804326190730428947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136388 (4, 5, some (5, 4)) (3632175562858061104975746962105974942733 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136389 (4, 5, some (5, 5)) (3632175562803829816266658657753961890071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136416 (4, 5, some (6, 0)) (3812912618800601531627466727282924430771 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136417 (4, 5, some (6, 1)) (1906456309432103708968772713708521777423 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136418 (4, 5, some (6, 2)) (3812912618874456090357487229461981175091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136419 (4, 5, some (6, 3)) (238307038679639516479269603034811985067 / 625000000000000000000000000000000000000 : ℚ) .leaf) 136420 (4, 5, some (6, 4)) (3812912618850682669407191918968172048467 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136448 (4, 5, some (7, 0)) (4273218227919745306354357333717728662687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136449 (4, 5, some (7, 1)) (427321822795607563885278899328564742403 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136451 (4, 5, some (7, 3)) (534152278494389099182391675955125393447 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136480 (4, 5, some (8, 0)) (5440874461436434925264324477278289951141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136481 (4, 5, some (8, 1)) (5440874461440245029610818681867891562311 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136482 (4, 5, some (8, 2)) (5440874461441338696270806467279630582179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136512 (4, 5, some (9, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136513 (4, 5, some (9, 1)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137254 (4, 6, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137285 (4, 6, some (1, 5)) (1081686639767970539662194581042617896469 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137286 (4, 6, some (1, 6)) (216337327953496899259948032138889626729 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137316 (4, 6, some (2, 4)) (2107906244438876115426085946331242581953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137317 (4, 6, some (2, 5)) (131744140277410024646314540165336539439 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 137318 (4, 6, some (2, 6)) (1053953122211964130612216921980438796149 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137347 (4, 6, some (3, 3)) (3724947664826376912817341452164930342863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137348 (4, 6, some (3, 4)) (1862473832413467416756553530463867023841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137349 (4, 6, some (3, 5)) (3724947664819773206562673180856891067927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137350 (4, 6, some (3, 6)) (1862473832383387783616374361592662507923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137378 (4, 6, some (4, 2)) (1750756114148662921057914032086689109217 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 137379 (4, 6, some (4, 3)) (350151222831070274872219860233808386189 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137380 (4, 6, some (4, 4)) (3501512228309741027661243213651889374393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137381 (4, 6, some (4, 5)) (437689028536165261556273338546108689197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 137382 (4, 6, some (4, 6)) (350151222879043415518650624951273859353 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 137409 (4, 6, some (5, 1)) (1717748086769373629710752709970401748667 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrl : KTree ℚ :=
  .node V1rlllrll 136450 (4, 5, some (7, 2)) (4273218227956660950108320665093926449681 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrlr

def V1rlllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137411 (4, 6, some (5, 3)) (343549617358272945677977391681671945813 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 137412 (4, 6, some (5, 4)) (3435496173578011510918765049569632044751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137413 (4, 6, some (5, 5)) (1717748086769373629710752709970401748667 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137440 (4, 6, some (6, 0)) (350151222879043415518650624951273859353 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 137441 (4, 6, some (6, 1)) (437689028536165261556273338546108689197 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 137442 (4, 6, some (6, 2)) (3501512228309741027661243213651889374393 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137443 (4, 6, some (6, 3)) (350151222831070274872219860233808386189 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 137444 (4, 6, some (6, 4)) (1750756114148662921057914032086689109217 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137472 (4, 6, some (7, 0)) (1862473832383387783616374361592662507923 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137473 (4, 6, some (7, 1)) (3724947664819773206562673180856891067927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137474 (4, 6, some (7, 2)) (1862473832413467416756553530463867023841 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 137475 (4, 6, some (7, 3)) (3724947664826376912817341452164930342863 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137504 (4, 6, some (8, 0)) (1053953122211964130612216921980438796149 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137505 (4, 6, some (8, 1)) (131744140277410024646314540165336539439 / 312500000000000000000000000000000000000 : ℚ) .leaf) 137506 (4, 6, some (8, 2)) (2107906244438876115426085946331242581953 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137536 (4, 6, some (9, 0)) (216337327953496899259948032138889626729 / 400000000000000000000000000000000000000 : ℚ) .leaf) 137537 (4, 6, some (9, 1)) (1081686639767970539662194581042617896469 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 137568 (4, 6, some (10, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138310 (4, 7, some (1, 6)) (5382227283647756534360212860427487962433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138341 (4, 7, some (2, 5)) (4170370252281103567223523820442487443527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138342 (4, 7, some (2, 6)) (4170370252257077453051593204601109772887 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138372 (4, 7, some (3, 4)) (1828550491402443653050315058946953937407 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138374 (4, 7, some (3, 6)) (1828550491377429596395664752841245694851 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138403 (4, 7, some (4, 3)) (3404156623763244901649467463815338624733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138404 (4, 7, some (4, 4)) (851039155940708830428340343614162191949 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138405 (4, 7, some (4, 5)) (1702078311873911390416214528761482834767 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138406 (4, 7, some (4, 6)) (3404156624040233728986870715370110550553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138434 (4, 7, some (5, 2)) (3295860699407470003923791506604633912609 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138435 (4, 7, some (5, 3)) (1647930349707831064186426409757902326027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138436 (4, 7, some (5, 4)) (1647930349706390914312113999452411994561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138437 (4, 7, some (5, 5)) (823965174845874807494777005309251173749 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138465 (4, 7, some (6, 1)) (823965174845874807494777005309251173749 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 138466 (4, 7, some (6, 2)) (1647930349706390914312113999452411994561 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138468 (4, 7, some (6, 4)) (3295860699407470003923791506604633912609 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138496 (4, 7, some (7, 0)) (3404156624040233728986870715370110550553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138497 (4, 7, some (7, 1)) (1702078311873911390416214528761482834767 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138498 (4, 7, some (7, 2)) (851039155940708830428340343614162191949 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 138499 (4, 7, some (7, 3)) (3404156623763244901649467463815338624733 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138528 (4, 7, some (8, 0)) (1828550491377429596395664752841245694851 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138529 (4, 7, some (8, 1)) (3657100982799624328907883689144377696771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138530 (4, 7, some (8, 2)) (1828550491402443653050315058946953937407 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138560 (4, 7, some (9, 0)) (4170370252257077453051593204601109772887 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138561 (4, 7, some (9, 1)) (4170370252281103567223523820442487443527 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrr : KTree ℚ :=
  .node V1rlllrrrl 138467 (4, 7, some (6, 3)) (1647930349707831064186426409757902326027 / 5000000000000000000000000000000000000000 : ℚ) V1rlllrrrr

def V1rlllrr : KTree ℚ :=
  .node V1rlllrrl 138373 (4, 7, some (3, 5)) (3657100982799624328907883689144377696771 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrrr

def V1rlllr : KTree ℚ :=
  .node V1rlllrl 137410 (4, 6, some (5, 2)) (3435496173578011510918765049569632044751 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrr

def V1rlll : KTree ℚ :=
  .node V1rllll 136322 (4, 5, some (3, 2)) (3812912618850682669407191918968172048467 / 10000000000000000000000000000000000000000 : ℚ) V1rlllr

def V1rllrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139366 (4, 8, some (2, 6)) (4133499213411864411683742377155897282831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139397 (4, 8, some (3, 5)) (720631028946280714924575487457707530707 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139398 (4, 8, some (3, 6)) (112598598271660481052707546630234353011 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139428 (4, 8, some (4, 4)) (3328733238699543910344703167616405735931 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139429 (4, 8, some (4, 5)) (832183309672040122795459966156648189331 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 139430 (4, 8, some (4, 6)) (832183309716300015606329028733368453359 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139459 (4, 8, some (5, 3)) (24932478096148391881612932053889050667 / 78125000000000000000000000000000000000 : ℚ) .leaf) 139460 (4, 8, some (5, 4)) (638271439261041453992374430695394218367 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139461 (4, 8, some (5, 5)) (1595678598141401582652601437894118102259 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139490 (4, 8, some (6, 2)) (157460241288942259473259875973575005141 / 500000000000000000000000000000000000000 : ℚ) .leaf) 139491 (4, 8, some (6, 3)) (314920482578413505680131769304884382969 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139521 (4, 8, some (7, 1)) (1595678598141401582652601437894118102259 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139522 (4, 8, some (7, 2)) (638271439261041453992374430695394218367 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139523 (4, 8, some (7, 3)) (24932478096148391881612932053889050667 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139552 (4, 8, some (8, 0)) (832183309716300015606329028733368453359 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 139553 (4, 8, some (8, 1)) (832183309672040122795459966156648189331 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 139554 (4, 8, some (8, 2)) (3328733238699543910344703167616405735931 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139584 (4, 8, some (9, 0)) (112598598271660481052707546630234353011 / 312500000000000000000000000000000000000 : ℚ) .leaf) 139585 (4, 8, some (9, 1)) (720631028946280714924575487457707530707 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139616 (4, 8, some (10, 0)) (4133499213411864411683742377155897282831 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140422 (4, 9, some (3, 6)) (3559222206037833712513283069583314762919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140453 (4, 9, some (4, 5)) (3268540699337422718827021266912555072291 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrlll : KTree ℚ :=
  .node V1rllrllll 139492 (4, 8, some (6, 4)) (157460241288942259473259875973575005141 / 500000000000000000000000000000000000000 : ℚ) V1rllrlllr

def V1rllrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140484 (4, 9, some (5, 4)) (3110095819962170782452598326581214594209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140485 (4, 9, some (5, 5)) (3110095819944644035170626758744244346099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140515 (4, 9, some (6, 3)) (3039039682480488391727367617019659221281 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140516 (4, 9, some (6, 4)) (759759920619238571779699460403419620923 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140546 (4, 9, some (7, 2)) (759759920619238571779699460403419620923 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 140547 (4, 9, some (7, 3)) (3039039682480488391727367617019659221281 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140577 (4, 9, some (8, 1)) (3110095819944644035170626758744244346099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140578 (4, 9, some (8, 2)) (3110095819962170782452598326581214594209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140608 (4, 9, some (9, 0)) (3268540699447090920734586186212452090617 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140609 (4, 9, some (9, 1)) (3268540699337422718827021266912555072291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140640 (4, 9, some (10, 0)) (3559222206037833712513283069583314762919 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141509 (4, 10, some (5, 5)) (76126011105062067404822940952578428871 / 250000000000000000000000000000000000000 : ℚ) .leaf) 141540 (4, 10, some (6, 4)) (118124261752326557395652408028769371877 / 400000000000000000000000000000000000000 : ℚ) .leaf) 141571 (4, 10, some (7, 3)) (2924261623942380495196215452372365710131 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141602 (4, 10, some (8, 2)) (118124261752326557395652408028769371877 / 400000000000000000000000000000000000000 : ℚ) .leaf) 141633 (4, 10, some (9, 1)) (76126011105062067404822940952578428871 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 141664 (4, 10, some (10, 0)) (3219366557495694798330161703920212613833 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllr : KTree ℚ :=
  .node V1rllrllrl 141478 (4, 10, some (4, 6)) (3219366557495694798330161703920212613833 / 10000000000000000000000000000000000000000 : ℚ) V1rllrllrr

def V1rllrll : KTree ℚ :=
  .node V1rllrlll 140454 (4, 9, some (4, 6)) (3268540699447090920734586186212452090617 / 10000000000000000000000000000000000000000 : ℚ) V1rllrllr

def V1rllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163876 (5, 0, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163877 (5, 0, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163904 (5, 0, some (1, 0)) (5718061643692306451670133023862180553659 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163905 (5, 0, some (1, 1)) (5718061643733451073545483075784461882971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163906 (5, 0, some (1, 2)) (2859030821984621772053916594822311567451 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 163907 (5, 0, some (1, 3)) (1429515410997795897089789616028380648843 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163908 (5, 0, some (1, 4)) (5718061643980839133471085598922043166229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163909 (5, 0, some (1, 5)) (1429515410997795897089789616028380648843 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 163936 (5, 0, some (2, 0)) (4824614511900099343304001345193139713757 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163937 (5, 0, some (2, 1)) (2412307256049524620170492126881325385037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163938 (5, 0, some (2, 2)) (964922902423512230535607990819156937969 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 163939 (5, 0, some (2, 3)) (2412307256054416509433114237045236960753 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 163940 (5, 0, some (2, 4)) (964922902423512230535607990819156937969 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163941 (5, 0, some (2, 5)) (2412307256049524620170492126881325385037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163968 (5, 0, some (3, 0)) (2412307256049524620170492126881325385037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163969 (5, 0, some (3, 1)) (964922902423512230535607990819156937969 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163970 (5, 0, some (3, 2)) (2412307256054416509433114237045236960753 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 163971 (5, 0, some (3, 3)) (964922902423512230535607990819156937969 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163972 (5, 0, some (3, 4)) (2412307256049524620170492126881325385037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163973 (5, 0, some (3, 5)) (4824614511900099343304001345193139713757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164000 (5, 0, some (4, 0)) (1429515410997795897089789616028380648843 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 164001 (5, 0, some (4, 1)) (5718061643980839133471085598922043166229 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 164002 (5, 0, some (4, 2)) (1429515410997795897089789616028380648843 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 164003 (5, 0, some (4, 3)) (2859030821984621772053916594822311567451 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164004 (5, 0, some (4, 4)) (5718061643733451073545483075784461882971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164005 (5, 0, some (4, 5)) (5718061643692306451670133023862180553659 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164033 (5, 0, some (5, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164034 (5, 0, some (5, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164035 (5, 0, some (5, 3)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164036 (5, 0, some (5, 4)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164037 (5, 0, some (5, 5)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf) 164897 (5, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 164898 (5, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164899 (5, 1, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164900 (5, 1, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164901 (5, 1, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164928 (5, 1, some (1, 0)) (224410228819590691411873924413438856099 / 400000000000000000000000000000000000000 : ℚ) .leaf) 164929 (5, 1, some (1, 1)) (1402563922132139254147687092516831490259 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 164930 (5, 1, some (1, 2)) (5610255688728074280827239875114434631679 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164931 (5, 1, some (1, 3)) (561025568878457076688585057510633627439 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 164932 (5, 1, some (1, 4)) (21915061284295705646421209996356493689 / 39062500000000000000000000000000000000 : ℚ) .leaf) 164933 (5, 1, some (1, 5)) (5610255688786466928710152242652944109419 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164960 (5, 1, some (2, 0)) (2297960730018541103872103691839086119631 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllrl : KTree ℚ :=
  .node V1rllrll 163875 (5, 0, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) V1rllrlr

def V1rllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 164962 (5, 1, some (2, 2)) (4595921460249381301661670020434581920237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164963 (5, 1, some (2, 3)) (183836858409988660143404167330649958503 / 400000000000000000000000000000000000000 : ℚ) .leaf) 164964 (5, 1, some (2, 4)) (4595921460252487973194605872542944197149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164965 (5, 1, some (2, 5)) (287245091265218947532452029940595275547 / 625000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (4362534823494985434590651041194566733503 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164993 (5, 1, some (3, 1)) (872506964718660517308577854443217905447 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164994 (5, 1, some (3, 2)) (4362534823597725952846620202268816284791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164995 (5, 1, some (3, 3)) (4362534823597725952846620202268816284791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164996 (5, 1, some (3, 4)) (872506964718660517308577854443217905447 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164997 (5, 1, some (3, 5)) (4362534823494985434590651041194566733503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165024 (5, 1, some (4, 0)) (287245091265218947532452029940595275547 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 165025 (5, 1, some (4, 1)) (4595921460252487973194605872542944197149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165026 (5, 1, some (4, 2)) (183836858409988660143404167330649958503 / 400000000000000000000000000000000000000 : ℚ) .leaf) 165027 (5, 1, some (4, 3)) (4595921460249381301661670020434581920237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165028 (5, 1, some (4, 4)) (4595921460174451882330554873723022803277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165029 (5, 1, some (4, 5)) (2297960730018541103872103691839086119631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165056 (5, 1, some (5, 0)) (5610255688786466928710152242652944109419 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165057 (5, 1, some (5, 1)) (21915061284295705646421209996356493689 / 39062500000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165058 (5, 1, some (5, 2)) (561025568878457076688585057510633627439 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 165059 (5, 1, some (5, 3)) (5610255688728074280827239875114434631679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165060 (5, 1, some (5, 4)) (1402563922132139254147687092516831490259 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165061 (5, 1, some (5, 5)) (224410228819590691411873924413438856099 / 400000000000000000000000000000000000000 : ℚ) .leaf) 165088 (5, 1, some (6, 0)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 165089 (5, 1, some (6, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 165090 (5, 1, some (6, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165091 (5, 1, some (6, 3)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165092 (5, 1, some (6, 4)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165888 (5, 2, none) (0 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165923 (5, 2, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165924 (5, 2, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165925 (5, 2, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165953 (5, 2, some (1, 1)) (5536153805856185554672073088477435075237 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165954 (5, 2, some (1, 2)) (1107230761206126470608637250147700118273 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 165955 (5, 2, some (1, 3)) (346009612881939457999593123668904536069 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 165956 (5, 2, some (1, 4)) (5536153806109946656043187796650486693803 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165957 (5, 2, some (1, 5)) (553615380611423895674124928148145588567 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (139053503339284758278429188473947298447 / 312500000000000000000000000000000000000 : ℚ) .leaf) 165985 (5, 2, some (2, 1)) (1112428024927336588154111459341075684901 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165986 (5, 2, some (2, 2)) (4449712099806377540756342799682577877491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165987 (5, 2, some (2, 3)) (889942419963882417124973157346853960349 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 165988 (5, 2, some (2, 4)) (4449712099820225105727648247635997710509 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165989 (5, 2, some (2, 5)) (2224856049907772431732813329095467686507 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166016 (5, 2, some (3, 0)) (2050427335528556458041331698962991321481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166017 (5, 2, some (3, 1)) (4100854671162455222134608425842404364283 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166018 (5, 2, some (3, 2)) (820170934238696944513780118787403629743 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166020 (5, 2, some (3, 4)) (256303416949518544495098895853031613263 / 625000000000000000000000000000000000000 : ℚ) .leaf) 166021 (5, 2, some (3, 5)) (820170934227209916195025145245182515003 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166048 (5, 2, some (4, 0)) (820170934227209916195025145245182515003 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166049 (5, 2, some (4, 1)) (256303416949518544495098895853031613263 / 625000000000000000000000000000000000000 : ℚ) .leaf) 166050 (5, 2, some (4, 2)) (2050427335596806452941682083306472749787 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 166051 (5, 2, some (4, 3)) (820170934238696944513780118787403629743 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166052 (5, 2, some (4, 4)) (4100854671162455222134608425842404364283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166053 (5, 2, some (4, 5)) (2050427335528556458041331698962991321481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166080 (5, 2, some (5, 0)) (2224856049907772431732813329095467686507 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166081 (5, 2, some (5, 1)) (4449712099820225105727648247635997710509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166082 (5, 2, some (5, 2)) (889942419963882417124973157346853960349 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 166083 (5, 2, some (5, 3)) (4449712099806377540756342799682577877491 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166084 (5, 2, some (5, 4)) (1112428024927336588154111459341075684901 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166085 (5, 2, some (5, 5)) (139053503339284758278429188473947298447 / 312500000000000000000000000000000000000 : ℚ) .leaf) 166112 (5, 2, some (6, 0)) (553615380611423895674124928148145588567 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166113 (5, 2, some (6, 1)) (5536153806109946656043187796650486693803 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166114 (5, 2, some (6, 2)) (346009612881939457999593123668904536069 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 166115 (5, 2, some (6, 3)) (1107230761206126470608637250147700118273 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166116 (5, 2, some (6, 4)) (5536153805856185554672073088477435075237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166144 (5, 2, some (7, 0)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166145 (5, 2, some (7, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166146 (5, 2, some (7, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 166147 (5, 2, some (7, 3)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 166912 (5, 3, none) (0 : ℚ) .leaf) 166947 (5, 3, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166948 (5, 3, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166949 (5, 3, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166978 (5, 3, some (1, 2)) (5482078576910476283608090255953691467497 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166979 (5, 3, some (1, 3)) (685259822126049489046198214065147463861 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166980 (5, 3, some (1, 4)) (5482078577010085417744280210754311584243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166981 (5, 3, some (1, 5)) (2741039288506282401578854983180381698151 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167009 (5, 3, some (2, 1)) (1087012461139970898028170152654861865701 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167010 (5, 3, some (2, 2)) (10870124611663116515781860111178099349 / 25000000000000000000000000000000000000 : ℚ) .leaf) 167011 (5, 3, some (2, 3)) (4348049844690585339541563503704065645421 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 167012 (5, 3, some (2, 4)) (4348049844690968200243490404956653552467 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167013 (5, 3, some (2, 5)) (4348049844688380999868913216979547613799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (3931613360079442113699386909858697921973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167041 (5, 3, some (3, 1)) (3931613357774243376554901217905254169443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167042 (5, 3, some (3, 2)) (157264534312999459633965888360638160477 / 400000000000000000000000000000000000000 : ℚ) .leaf) 167043 (5, 3, some (3, 3)) (3931613357829382128304552131577969494703 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 167044 (5, 3, some (3, 4)) (3931613357828862840243127840599524525293 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167045 (5, 3, some (3, 5)) (1965806678896804230697353842336001722353 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167072 (5, 3, some (4, 0)) (190860898527859825482247326566100628987 / 500000000000000000000000000000000000000 : ℚ) .leaf) 167073 (5, 3, some (4, 1)) (3817217970632403040018964700567978831809 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167074 (5, 3, some (4, 2)) (3817217970647457287952826310728623404497 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllrr : KTree ℚ :=
  .node V1rllrrl 166019 (5, 2, some (3, 3)) (2050427335596806452941682083306472749787 / 5000000000000000000000000000000000000000 : ℚ) V1rllrrr

def V1rllr : KTree ℚ :=
  .node V1rllrl 164961 (5, 1, some (2, 1)) (4595921460174451882330554873723022803277 / 10000000000000000000000000000000000000000 : ℚ) V1rllrr

def V1rll : KTree ℚ :=
  .node V1rlll 138592 (4, 7, some (10, 0)) (5382227283647756534360212860427487962433 / 10000000000000000000000000000000000000000 : ℚ) V1rllr

def V1rlrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167076 (5, 3, some (4, 4)) (3817217970632403040018964700567978831809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167077 (5, 3, some (4, 5)) (190860898527859825482247326566100628987 / 500000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (1965806678896804230697353842336001722353 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167105 (5, 3, some (5, 1)) (3931613357828862840243127840599524525293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167106 (5, 3, some (5, 2)) (3931613357829382128304552131577969494703 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 167107 (5, 3, some (5, 3)) (157264534312999459633965888360638160477 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167108 (5, 3, some (5, 4)) (3931613357774243376554901217905254169443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167109 (5, 3, some (5, 5)) (3931613360079442113699386909858697921973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (4348049844688380999868913216979547613799 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167137 (5, 3, some (6, 1)) (4348049844690968200243490404956653552467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167138 (5, 3, some (6, 2)) (4348049844690585339541563503704065645421 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 167139 (5, 3, some (6, 3)) (10870124611663116515781860111178099349 / 25000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167140 (5, 3, some (6, 4)) (1087012461139970898028170152654861865701 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167168 (5, 3, some (7, 0)) (2741039288506282401578854983180381698151 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167169 (5, 3, some (7, 1)) (5482078577010085417744280210754311584243 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167170 (5, 3, some (7, 2)) (685259822126049489046198214065147463861 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 167171 (5, 3, some (7, 3)) (5482078576910476283608090255953691467497 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 167200 (5, 3, some (8, 0)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167201 (5, 3, some (8, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167202 (5, 3, some (8, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167936 (5, 4, none) (0 : ℚ) (.node (.node .leaf 167972 (5, 4, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167973 (5, 4, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168004 (5, 4, some (1, 4)) (5440874461440245029610818681867891562311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168005 (5, 4, some (1, 5)) (5440874461441338696270806467279630582179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168034 (5, 4, some (2, 2)) (4273218227919745306354357333717728662687 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168035 (5, 4, some (2, 3)) (427321822795607563885278899328564742403 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 168036 (5, 4, some (2, 4)) (4273218227956660950108320665093926449681 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168037 (5, 4, some (2, 5)) (534152278494389099182391675955125393447 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168065 (5, 4, some (3, 1)) (3812912618800601531627466727282924430771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168066 (5, 4, some (3, 2)) (1906456309432103708968772713708521777423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168067 (5, 4, some (3, 3)) (3812912618874456090357487229461981175091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168068 (5, 4, some (3, 4)) (238307038679639516479269603034811985067 / 625000000000000000000000000000000000000 : ℚ) .leaf) 168069 (5, 4, some (3, 5)) (3812912618850682669407191918968172048467 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168096 (5, 4, some (4, 0)) (1816087781871190686408635445227604534691 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168097 (5, 4, some (4, 1)) (1816087781417817316867936982589971729499 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168098 (5, 4, some (4, 2)) (908043890716106885394404184059610544323 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168099 (5, 4, some (4, 3)) (3632175562866232367738804326190730428947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168100 (5, 4, some (4, 4)) (3632175562858061104975746962105974942733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168101 (5, 4, some (4, 5)) (3632175562803829816266658657753961890071 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168128 (5, 4, some (5, 0)) (3632175562803829816266658657753961890071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168129 (5, 4, some (5, 1)) (3632175562858061104975746962105974942733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168130 (5, 4, some (5, 2)) (3632175562866232367738804326190730428947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168131 (5, 4, some (5, 3)) (908043890716106885394404184059610544323 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 168132 (5, 4, some (5, 4)) (1816087781417817316867936982589971729499 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrlll : KTree ℚ :=
  .node V1rlrllll 168003 (5, 4, some (1, 3)) (5440874461436434925264324477278289951141 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlllr

def V1rlrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168160 (5, 4, some (6, 0)) (3812912618850682669407191918968172048467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168161 (5, 4, some (6, 1)) (238307038679639516479269603034811985067 / 625000000000000000000000000000000000000 : ℚ) .leaf) 168162 (5, 4, some (6, 2)) (3812912618874456090357487229461981175091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168163 (5, 4, some (6, 3)) (1906456309432103708968772713708521777423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168164 (5, 4, some (6, 4)) (3812912618800601531627466727282924430771 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168192 (5, 4, some (7, 0)) (534152278494389099182391675955125393447 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168193 (5, 4, some (7, 1)) (4273218227956660950108320665093926449681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168194 (5, 4, some (7, 2)) (427321822795607563885278899328564742403 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 168195 (5, 4, some (7, 3)) (4273218227919745306354357333717728662687 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168224 (5, 4, some (8, 0)) (5440874461441338696270806467279630582179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168225 (5, 4, some (8, 1)) (5440874461440245029610818681867891562311 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168226 (5, 4, some (8, 2)) (5440874461436434925264324477278289951141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168256 (5, 4, some (9, 0)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168257 (5, 4, some (9, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168997 (5, 5, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169028 (5, 5, some (1, 4)) (1081686639768166225881490266086568777283 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169029 (5, 5, some (1, 5)) (1081686639768166225881490266086568777283 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 169059 (5, 5, some (2, 3)) (2107906244438265171843220680609830730921 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169060 (5, 5, some (2, 4)) (4215812488877582747303285706839187964939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169061 (5, 5, some (2, 5)) (2107906244438265171843220680609830730921 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169090 (5, 5, some (3, 2)) (1862473832405136251907386282895471976323 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169091 (5, 5, some (3, 3)) (744989532965356353890288648812208427997 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169092 (5, 5, some (3, 4)) (744989532965356353890288648812208427997 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169121 (5, 5, some (4, 1)) (875378057066489403449724965534423056229 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169122 (5, 5, some (4, 2)) (350151222830597636212710664116023574921 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 169123 (5, 5, some (4, 3)) (3501512228310784967431883584591208186697 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169124 (5, 5, some (4, 4)) (350151222830597636212710664116023574921 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 169125 (5, 5, some (4, 5)) (875378057066489403449724965534423056229 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 169152 (5, 5, some (5, 0)) (429437021745946353145167152039908765777 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169153 (5, 5, some (5, 1)) (3435496173564394613414150890663749938981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169154 (5, 5, some (5, 2)) (3435496173581875908642655644209240208709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169155 (5, 5, some (5, 3)) (3435496173581875908642655644209240208709 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169156 (5, 5, some (5, 4)) (3435496173564394613414150890663749938981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169157 (5, 5, some (5, 5)) (429437021745946353145167152039908765777 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 169184 (5, 5, some (6, 0)) (875378057066489403449724965534423056229 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169185 (5, 5, some (6, 1)) (350151222830597636212710664116023574921 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 169186 (5, 5, some (6, 2)) (3501512228310784967431883584591208186697 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169187 (5, 5, some (6, 3)) (350151222830597636212710664116023574921 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169188 (5, 5, some (6, 4)) (875378057066489403449724965534423056229 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169216 (5, 5, some (7, 0)) (1862473832405136251907386282895471976323 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 169217 (5, 5, some (7, 1)) (744989532965356353890288648812208427997 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169218 (5, 5, some (7, 2)) (744989532965356353890288648812208427997 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169219 (5, 5, some (7, 3)) (1862473832405136251907386282895471976323 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169248 (5, 5, some (8, 0)) (2107906244438265171843220680609830730921 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169249 (5, 5, some (8, 1)) (4215812488877582747303285706839187964939 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrllr : KTree ℚ :=
  .node V1rlrllrl 169093 (5, 5, some (3, 5)) (1862473832405136251907386282895471976323 / 5000000000000000000000000000000000000000 : ℚ) V1rlrllrr

def V1rlrll : KTree ℚ :=
  .node V1rlrlll 168133 (5, 4, some (5, 5)) (1816087781871190686408635445227604534691 / 5000000000000000000000000000000000000000 : ℚ) V1rlrllr

def V1rlrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 169280 (5, 5, some (9, 0)) (1081686639768166225881490266086568777283 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169281 (5, 5, some (9, 1)) (1081686639768166225881490266086568777283 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169312 (5, 5, some (10, 0)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170053 (5, 6, some (1, 5)) (1345556820912488779382740297364577322461 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170084 (5, 6, some (2, 4)) (4170370252281614632923794913319919660369 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170085 (5, 6, some (2, 5)) (65162035191886919636823069143607280713 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170115 (5, 6, some (3, 3)) (3657100982804488936169334334237784946087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170116 (5, 6, some (3, 4)) (1828550491402368958688197099511430888271 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170117 (5, 6, some (3, 5)) (1428555071403398785088397468235110183 / 3906250000000000000000000000000000000 : ℚ) (.node (.node .leaf 170146 (5, 6, some (4, 2)) (3404156623754969007333927216114379809577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170147 (5, 6, some (4, 3)) (3404156623763430309934158673147565664829 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170149 (5, 6, some (4, 5)) (170207831186510529890946317515725592477 / 500000000000000000000000000000000000000 : ℚ) .leaf) 170177 (5, 6, some (5, 1)) (3295860699386923626256919947718094583227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170178 (5, 6, some (5, 2)) (1647930349706596650008444343781767756199 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170179 (5, 6, some (5, 3)) (1647930349707625328490096065428546564389 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170180 (5, 6, some (5, 4)) (3295860699404045607645979580123544024379 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170181 (5, 6, some (5, 5)) (823965174899474881025543860883450531793 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170208 (5, 6, some (6, 0)) (823965174899474881025543860883450531793 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170209 (5, 6, some (6, 1)) (3295860699404045607645979580123544024379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170210 (5, 6, some (6, 2)) (1647930349707625328490096065428546564389 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170211 (5, 6, some (6, 3)) (1647930349706596650008444343781767756199 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170212 (5, 6, some (6, 4)) (3295860699386923626256919947718094583227 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrll : KTree ℚ :=
  .node V1rlrlrlll 170148 (5, 6, some (4, 4)) (680831324752091073766034435938596235933 / 2000000000000000000000000000000000000000 : ℚ) V1rlrlrllr

def V1rlrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170241 (5, 6, some (7, 1)) (680831324752091073766034435938596235933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170242 (5, 6, some (7, 2)) (3404156623763430309934158673147565664829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170243 (5, 6, some (7, 3)) (3404156623754969007333927216114379809577 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170272 (5, 6, some (8, 0)) (1428555071403398785088397468235110183 / 3906250000000000000000000000000000000 : ℚ) .leaf) 170273 (5, 6, some (8, 1)) (1828550491402368958688197099511430888271 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170274 (5, 6, some (8, 2)) (3657100982804488936169334334237784946087 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170304 (5, 6, some (9, 0)) (65162035191886919636823069143607280713 / 156250000000000000000000000000000000000 : ℚ) .leaf) 170305 (5, 6, some (9, 1)) (4170370252281614632923794913319919660369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170336 (5, 6, some (10, 0)) (1345556820912488779382740297364577322461 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171109 (5, 7, some (2, 5)) (4133499213431709157278608698223962233431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171140 (5, 7, some (3, 4)) (3603155144735292581948180692482026710733 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171171 (5, 7, some (4, 3)) (832183309674952728448817439008759623061 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171172 (5, 7, some (4, 4)) (3328733238697947103912651571591691879737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171173 (5, 7, some (4, 5)) (832183309668644646496365594155716502959 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171202 (5, 7, some (5, 2)) (797839299075591735864906236256652456137 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171203 (5, 7, some (5, 3)) (3191357196306834170671082818578678308401 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171204 (5, 7, some (5, 4)) (3191357196299343069016968391637914539441 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171205 (5, 7, some (5, 5)) (3191357196397024773230708884118454291551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171233 (5, 7, some (6, 1)) (125968193030594215354451938392528628297 / 400000000000000000000000000000000000000 : ℚ) .leaf) 171234 (5, 7, some (6, 2)) (629840965156551797851704688020355333491 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 171235 (5, 7, some (6, 3)) (629840965156551797851704688020355333491 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrlr : KTree ℚ :=
  .node V1rlrlrlrl 171141 (5, 7, some (3, 5)) (3603155144726213998419227935740008663859 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrlrr

def V1rlrlrl : KTree ℚ :=
  .node V1rlrlrll 170240 (5, 6, some (7, 0)) (170207831186510529890946317515725592477 / 500000000000000000000000000000000000000 : ℚ) V1rlrlrlr

def V1rlrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171264 (5, 7, some (7, 0)) (3191357196397024773230708884118454291551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171265 (5, 7, some (7, 1)) (3191357196299343069016968391637914539441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171266 (5, 7, some (7, 2)) (3191357196306834170671082818578678308401 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171267 (5, 7, some (7, 3)) (797839299075591735864906236256652456137 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171296 (5, 7, some (8, 0)) (832183309668644646496365594155716502959 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 171297 (5, 7, some (8, 1)) (3328733238697947103912651571591691879737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171298 (5, 7, some (8, 2)) (832183309674952728448817439008759623061 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171328 (5, 7, some (9, 0)) (3603155144726213998419227935740008663859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171329 (5, 7, some (9, 1)) (3603155144735292581948180692482026710733 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171360 (5, 7, some (10, 0)) (4133499213431709157278608698223962233431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172165 (5, 8, some (3, 5)) (55612846969795497677880166664940008071 / 156250000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172197 (5, 8, some (4, 5)) (1634270349663370693680470672348605917021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172227 (5, 8, some (5, 3)) (97190494373851325247164195847345044861 / 312500000000000000000000000000000000000 : ℚ) .leaf) 172228 (5, 8, some (5, 4)) (3110095819958080115174622937976119772843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172229 (5, 8, some (5, 5)) (3110095820008263758790671189441148465041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172258 (5, 8, some (6, 2)) (3039039682477739643698480013926118647601 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 172259 (5, 8, some (6, 3)) (3039039682479703035147685444707219057373 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172260 (5, 8, some (6, 4)) (1519519841233553728493652511175021001887 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172289 (5, 8, some (7, 1)) (1519519841233553728493652511175021001887 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172290 (5, 8, some (7, 2)) (3039039682479703035147685444707219057373 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172291 (5, 8, some (7, 3)) (3039039682477739643698480013926118647601 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrrl : KTree ℚ :=
  .node V1rlrlrrll 172196 (5, 8, some (4, 4)) (3268540699345161040688200583237510460889 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrlr

def V1rlrlrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 172321 (5, 8, some (8, 1)) (3110095819958080115174622937976119772843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172322 (5, 8, some (8, 2)) (97190494373851325247164195847345044861 / 312500000000000000000000000000000000000 : ℚ) .leaf) 172352 (5, 8, some (9, 0)) (1634270349663370693680470672348605917021 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172353 (5, 8, some (9, 1)) (3268540699345161040688200583237510460889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172384 (5, 8, some (10, 0)) (55612846969795497677880166664940008071 / 156250000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 173252 (5, 9, some (5, 4)) (609008088842702841904700937639022395501 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 173253 (5, 9, some (5, 5)) (1522520222119485843825956234954154642613 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173283 (5, 9, some (6, 3)) (147655327190506315967708302647247619141 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173284 (5, 9, some (6, 4)) (590621308760206326047163102225962596623 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 173314 (5, 9, some (7, 2)) (1462130811970340090347659841146966898961 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrl : KTree ℚ :=
  .node V1rlrlrrrll 173221 (5, 9, some (4, 5)) (402420819677317360582541061918076878809 / 1250000000000000000000000000000000000000 : ℚ) V1rlrlrrrlr

def V1rlrlrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 173345 (5, 9, some (8, 1)) (590621308760206326047163102225962596623 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 173346 (5, 9, some (8, 2)) (147655327190506315967708302647247619141 / 500000000000000000000000000000000000000 : ℚ) .leaf) 173376 (5, 9, some (9, 0)) (1522520222119485843825956234954154642613 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173377 (5, 9, some (9, 1)) (609008088842702841904700937639022395501 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 173408 (5, 9, some (10, 0)) (402420819677317360582541061918076878809 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 174308 (5, 10, some (6, 4)) (2884125592207926886907654899232302414581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174339 (5, 10, some (7, 3)) (2834488677128057636735655417903209070509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174370 (5, 10, some (8, 2)) (2834488677128057636735655417903209070509 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 174401 (5, 10, some (9, 1)) (2884125592207926886907654899232302414581 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrr : KTree ℚ :=
  .node V1rlrlrrrrl 174277 (5, 10, some (5, 5)) (2991750367630967476189374311742293875241 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrrrr

def V1rlrlrrr : KTree ℚ :=
  .node V1rlrlrrrl 173315 (5, 9, some (7, 3)) (1462130811970340090347659841146966898961 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrrrr

def V1rlrlrr : KTree ℚ :=
  .node V1rlrlrrl 172320 (5, 8, some (8, 0)) (3110095820008263758790671189441148465041 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrr

def V1rlrlr : KTree ℚ :=
  .node V1rlrlrl 171236 (5, 7, some (6, 4)) (125968193030594215354451938392528628297 / 400000000000000000000000000000000000000 : ℚ) V1rlrlrr

def V1rlrl : KTree ℚ :=
  .node V1rlrll 169250 (5, 5, some (8, 2)) (2107906244438265171843220680609830730921 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlr

def V1rlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 196641 (6, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196642 (6, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196643 (6, 0, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 196644 (6, 0, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196672 (6, 0, some (1, 0)) (5610255688494916268013272289250790389633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196673 (6, 0, some (1, 1)) (5610255688535285166306243586230633075317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196674 (6, 0, some (1, 2)) (5610255688766632103731439132891194942951 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196675 (6, 0, some (1, 3)) (5610255688788158499516732863549364540677 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196676 (6, 0, some (1, 4)) (2805127844389004537338624569085420976563 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 196704 (6, 0, some (2, 0)) (4595921460048105608238074745840134615299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196705 (6, 0, some (2, 1)) (2297960730118812509688397468832233448633 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (4595921460255259442804107561819639431723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196707 (6, 0, some (2, 3)) (4595921460246945033975602493989553728001 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196708 (6, 0, some (2, 4)) (4595921460255259442804107561819639431723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (4362534823584933123861567069736193187639 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196737 (6, 0, some (3, 1)) (4362534823601672049224211474695985866831 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196738 (6, 0, some (3, 2)) (4362534823593779856469028929841646702751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196739 (6, 0, some (3, 3)) (4362534823601672049224211474695985866831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196740 (6, 0, some (3, 4)) (4362534823584933123861567069736193187639 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196768 (6, 0, some (4, 0)) (4595921460255259442804107561819639431723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196769 (6, 0, some (4, 1)) (4595921460246945033975602493989553728001 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 196770 (6, 0, some (4, 2)) (4595921460255259442804107561819639431723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 196771 (6, 0, some (4, 3)) (2297960730118812509688397468832233448633 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196772 (6, 0, some (4, 4)) (4595921460048105608238074745840134615299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196800 (6, 0, some (5, 0)) (2805127844389004537338624569085420976563 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196801 (6, 0, some (5, 1)) (5610255688788158499516732863549364540677 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196802 (6, 0, some (5, 2)) (5610255688766632103731439132891194942951 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196803 (6, 0, some (5, 3)) (5610255688535285166306243586230633075317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196804 (6, 0, some (5, 4)) (5610255688494916268013272289250790389633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196832 (6, 0, some (6, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196833 (6, 0, some (6, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196834 (6, 0, some (6, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196835 (6, 0, some (6, 3)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 196836 (6, 0, some (6, 4)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197632 (6, 1, none) (0 : ℚ) .leaf) 197665 (6, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197666 (6, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197667 (6, 1, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197668 (6, 1, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197696 (6, 1, some (1, 0)) (2768076916444831638593068949846385924881 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197697 (6, 1, some (1, 1)) (2768076902930938184063729628784255753393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197698 (6, 1, some (1, 2)) (5536153806063245387335254415554283121971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197699 (6, 1, some (1, 3)) (5536153806114065909266723458368953962009 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197700 (6, 1, some (1, 4)) (5536153806108515889143833968373496963181 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 197728 (6, 1, some (2, 0)) (1112428024903586667846593904416922878737 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 197729 (6, 1, some (2, 1)) (2224856049877279591468615873657126330763 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197730 (6, 1, some (2, 2)) (2224856049909590136314256196430713323489 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197731 (6, 1, some (2, 3)) (4449712099818308461968868792318099515981 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197732 (6, 1, some (2, 4)) (4449712099821758420734671811890316266131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (4100854671109643939815643026609420785747 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197761 (6, 1, some (3, 1)) (2050427335595554350637132036679996737851 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197762 (6, 1, some (3, 2)) (2050427335596806452941682083306472749787 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197763 (6, 1, some (3, 3)) (4100854671194672733216218854225530485221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197764 (6, 1, some (3, 4)) (82017093423777217265881822509177923071 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197792 (6, 1, some (4, 0)) (82017093423777217265881822509177923071 / 200000000000000000000000000000000000000 : ℚ) .leaf) 197793 (6, 1, some (4, 1)) (4100854671194672733216218854225530485221 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 197794 (6, 1, some (4, 2)) (2050427335596806452941682083306472749787 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197795 (6, 1, some (4, 3)) (2050427335595554350637132036679996737851 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197796 (6, 1, some (4, 4)) (4100854671109643939815643026609420785747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197824 (6, 1, some (5, 0)) (4449712099821758420734671811890316266131 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197825 (6, 1, some (5, 1)) (4449712099818308461968868792318099515981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197826 (6, 1, some (5, 2)) (2224856049909590136314256196430713323489 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 197827 (6, 1, some (5, 3)) (2224856049877279591468615873657126330763 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197828 (6, 1, some (5, 4)) (1112428024903586667846593904416922878737 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197856 (6, 1, some (6, 0)) (5536153806108515889143833968373496963181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197857 (6, 1, some (6, 1)) (5536153806114065909266723458368953962009 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197858 (6, 1, some (6, 2)) (5536153806063245387335254415554283121971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 197859 (6, 1, some (6, 3)) (2768076902930938184063729628784255753393 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197860 (6, 1, some (6, 4)) (2768076916444831638593068949846385924881 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197888 (6, 1, some (7, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197889 (6, 1, some (7, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197890 (6, 1, some (7, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197891 (6, 1, some (7, 3)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198656 (6, 2, none) (0 : ℚ) (.node (.node (.node .leaf 198690 (6, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198691 (6, 2, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198692 (6, 2, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198721 (6, 2, some (1, 1)) (1370519644189831569711559835334833845057 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198722 (6, 2, some (1, 2)) (5482078576938733954912883804115486768903 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 198723 (6, 2, some (1, 3)) (2741039288505512617669504337468800089361 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (2741039288504422862518782666475542839107 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198752 (6, 2, some (2, 0)) (4348049849798229652652171332082414948933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198753 (6, 2, some (2, 1)) (217402492229706793184322433267015882127 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198754 (6, 2, some (2, 2)) (2174024922340516390189107129542891038157 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198755 (6, 2, some (2, 3)) (4348049844690372366425650181752762494697 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198756 (6, 2, some (2, 4)) (173921993787672439387777866638884188489 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198784 (6, 2, some (3, 0)) (3931613357711121592983833017414864965643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198785 (6, 2, some (3, 1)) (393161335780639341571971213511939357241 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (1965806678914652660021323198650926669841 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198787 (6, 2, some (3, 3)) (1965806678914825756041797962310408326311 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 198816 (6, 2, some (4, 0)) (477152246325778081050971687655752530779 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198817 (6, 2, some (4, 1)) (119288061582713897138252890227151184777 / 312500000000000000000000000000000000000 : ℚ) .leaf) 198818 (6, 2, some (4, 2)) (3817217970647516946693593767931818051437 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198819 (6, 2, some (4, 3)) (119288061582713897138252890227151184777 / 312500000000000000000000000000000000000 : ℚ) .leaf) 198820 (6, 2, some (4, 4)) (477152246325778081050971687655752530779 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 198848 (6, 2, some (5, 0)) (3931613357827312102022671818015360617223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198849 (6, 2, some (5, 1)) (1965806678914825756041797962310408326311 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198850 (6, 2, some (5, 2)) (1965806678914652660021323198650926669841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198851 (6, 2, some (5, 3)) (393161335780639341571971213511939357241 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198852 (6, 2, some (5, 4)) (3931613357711121592983833017414864965643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198880 (6, 2, some (6, 0)) (173921993787672439387777866638884188489 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 198881 (6, 2, some (6, 1)) (4348049844690372366425650181752762494697 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198882 (6, 2, some (6, 2)) (2174024922340516390189107129542891038157 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198883 (6, 2, some (6, 3)) (217402492229706793184322433267015882127 / 500000000000000000000000000000000000000 : ℚ) .leaf) 198884 (6, 2, some (6, 4)) (4348049849798229652652171332082414948933 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198912 (6, 2, some (7, 0)) (2741039288504422862518782666475542839107 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198913 (6, 2, some (7, 1)) (2741039288505512617669504337468800089361 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 198914 (6, 2, some (7, 2)) (5482078576938733954912883804115486768903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198915 (6, 2, some (7, 3)) (1370519644189831569711559835334833845057 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198944 (6, 2, some (8, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198945 (6, 2, some (8, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198946 (6, 2, some (8, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) .leaf))))

def V1rlrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199716 (6, 3, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199746 (6, 3, some (1, 2)) (1088174892270009891664356473949655903621 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199747 (6, 3, some (1, 3)) (10626707932497567450538931172246804939 / 19531250000000000000000000000000000000 : ℚ) (.node (.node .leaf 199748 (6, 3, some (1, 4)) (5440874461439151362950830896456152542443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199777 (6, 3, some (2, 1)) (4273218227839206669432807938466184133059 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199778 (6, 3, some (2, 2)) (4273218227936706915861503681445882697791 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199779 (6, 3, some (2, 3)) (854643645591273658896110965837957387371 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199780 (6, 3, some (2, 4)) (1068304556989272607131449129605817536049 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199808 (6, 3, some (3, 0)) (3812912620291002639079254071304928193627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199809 (6, 3, some (3, 1)) (1906456309415700005348541933411212195427 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (762582523774322827778206960563902000501 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 199811 (6, 3, some (3, 3)) (3812912618874568003702074019914475882101 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199812 (6, 3, some (3, 4)) (3812912618873476003635414236926466359591 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (3632175562795878611899354830897466497839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199841 (6, 3, some (4, 1)) (3632175562856469495825279518572858134093 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199842 (6, 3, some (4, 2)) (3632175562866232367738804326190730428947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199843 (6, 3, some (4, 3)) (908043890716504787682021044942889746483 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 199844 (6, 3, some (4, 4)) (363217556284358583810317779203643885123 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199872 (6, 3, some (5, 0)) (363217556284358583810317779203643885123 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 199873 (6, 3, some (5, 1)) (908043890716504787682021044942889746483 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199874 (6, 3, some (5, 2)) (3632175562866232367738804326190730428947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199875 (6, 3, some (5, 3)) (3632175562856469495825279518572858134093 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrrl : KTree ℚ :=
  .node V1rlrrrll 199715 (6, 3, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) V1rlrrrlr

def V1rlrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199904 (6, 3, some (6, 0)) (3812912618873476003635414236926466359591 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199905 (6, 3, some (6, 1)) (3812912618874568003702074019914475882101 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199906 (6, 3, some (6, 2)) (762582523774322827778206960563902000501 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199907 (6, 3, some (6, 3)) (1906456309415700005348541933411212195427 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199908 (6, 3, some (6, 4)) (3812912620291002639079254071304928193627 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199936 (6, 3, some (7, 0)) (1068304556989272607131449129605817536049 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199937 (6, 3, some (7, 1)) (854643645591273658896110965837957387371 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199938 (6, 3, some (7, 2)) (4273218227936706915861503681445882697791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199939 (6, 3, some (7, 3)) (4273218227839206669432807938466184133059 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199968 (6, 3, some (8, 0)) (5440874461439151362950830896456152542443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199969 (6, 3, some (8, 1)) (10626707932497567450538931172246804939 / 19531250000000000000000000000000000000 : ℚ) .leaf))) 199970 (6, 3, some (8, 2)) (1088174892270009891664356473949655903621 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200000 (6, 3, some (9, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200001 (6, 3, some (9, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200740 (6, 4, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200771 (6, 4, some (1, 3)) (216337327953496899259948032138889626729 / 400000000000000000000000000000000000000 : ℚ) .leaf) 200772 (6, 4, some (1, 4)) (1081686639767970539662194581042617896469 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 200802 (6, 4, some (2, 2)) (1053953122211964130612216921980438796149 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200803 (6, 4, some (2, 3)) (131744140277410024646314540165336539439 / 312500000000000000000000000000000000000 : ℚ) .leaf) 200804 (6, 4, some (2, 4)) (2107906244438876115426085946331242581953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200833 (6, 4, some (3, 1)) (1862473832383387783616374361592662507923 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 200834 (6, 4, some (3, 2)) (3724947664819773206562673180856891067927 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200836 (6, 4, some (3, 4)) (3724947664826376912817341452164930342863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200864 (6, 4, some (4, 0)) (350151222879043415518650624951273859353 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (437689028536165261556273338546108689197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200866 (6, 4, some (4, 2)) (3501512228309741027661243213651889374393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200867 (6, 4, some (4, 3)) (350151222831070274872219860233808386189 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 200868 (6, 4, some (4, 4)) (1750756114148662921057914032086689109217 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200896 (6, 4, some (5, 0)) (1717748086769373629710752709970401748667 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200897 (6, 4, some (5, 1)) (3435496173578011510918765049569632044751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200898 (6, 4, some (5, 2)) (343549617358272945677977391681671945813 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200899 (6, 4, some (5, 3)) (3435496173578011510918765049569632044751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200900 (6, 4, some (5, 4)) (1717748086769373629710752709970401748667 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 200928 (6, 4, some (6, 0)) (1750756114148662921057914032086689109217 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200929 (6, 4, some (6, 1)) (350151222831070274872219860233808386189 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 200930 (6, 4, some (6, 2)) (3501512228309741027661243213651889374393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200931 (6, 4, some (6, 3)) (437689028536165261556273338546108689197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200932 (6, 4, some (6, 4)) (350151222879043415518650624951273859353 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 200960 (6, 4, some (7, 0)) (3724947664826376912817341452164930342863 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200961 (6, 4, some (7, 1)) (1862473832413467416756553530463867023841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200962 (6, 4, some (7, 2)) (3724947664819773206562673180856891067927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200963 (6, 4, some (7, 3)) (1862473832383387783616374361592662507923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200992 (6, 4, some (8, 0)) (2107906244438876115426085946331242581953 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 200993 (6, 4, some (8, 1)) (131744140277410024646314540165336539439 / 312500000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrrr : KTree ℚ :=
  .node V1rlrrrrl 200835 (6, 4, some (3, 3)) (1862473832413467416756553530463867023841 / 5000000000000000000000000000000000000000 : ℚ) V1rlrrrrr

def V1rlrrr : KTree ℚ :=
  .node V1rlrrrl 199876 (6, 3, some (5, 4)) (3632175562795878611899354830897466497839 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrr

def V1rlrr : KTree ℚ :=
  .node V1rlrrl 198788 (6, 2, some (3, 4)) (3931613357827312102022671818015360617223 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrr

def V1rlr : KTree ℚ :=
  .node V1rlrl 174432 (5, 10, some (10, 0)) (2991750367630967476189374311742293875241 / 10000000000000000000000000000000000000000 : ℚ) V1rlrr

def V1rl : KTree ℚ :=
  .node V1rll 167075 (5, 3, some (4, 3)) (3817217970647457287952826310728623404497 / 10000000000000000000000000000000000000000 : ℚ) V1rlr

def V1rrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201024 (6, 4, some (9, 0)) (1081686639767970539662194581042617896469 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201025 (6, 4, some (9, 1)) (216337327953496899259948032138889626729 / 400000000000000000000000000000000000000 : ℚ) .leaf) 201056 (6, 4, some (10, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201796 (6, 5, some (1, 4)) (1345556820912488779382740297364577322461 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201827 (6, 5, some (2, 3)) (65162035191886919636823069143607280713 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 201828 (6, 5, some (2, 4)) (4170370252281614632923794913319919660369 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201858 (6, 5, some (3, 2)) (1428555071403398785088397468235110183 / 3906250000000000000000000000000000000 : ℚ) .leaf) 201859 (6, 5, some (3, 3)) (1828550491402368958688197099511430888271 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201860 (6, 5, some (3, 4)) (3657100982804488936169334334237784946087 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201889 (6, 5, some (4, 1)) (170207831186510529890946317515725592477 / 500000000000000000000000000000000000000 : ℚ) .leaf) 201890 (6, 5, some (4, 2)) (680831324752091073766034435938596235933 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201892 (6, 5, some (4, 4)) (3404156623754969007333927216114379809577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201920 (6, 5, some (5, 0)) (823965174899474881025543860883450531793 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201921 (6, 5, some (5, 1)) (3295860699404045607645979580123544024379 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201922 (6, 5, some (5, 2)) (1647930349707625328490096065428546564389 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201923 (6, 5, some (5, 3)) (1647930349706596650008444343781767756199 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 201924 (6, 5, some (5, 4)) (3295860699386923626256919947718094583227 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201952 (6, 5, some (6, 0)) (3295860699386923626256919947718094583227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201953 (6, 5, some (6, 1)) (1647930349706596650008444343781767756199 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201954 (6, 5, some (6, 2)) (1647930349707625328490096065428546564389 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201955 (6, 5, some (6, 3)) (3295860699404045607645979580123544024379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201956 (6, 5, some (6, 4)) (823965174899474881025543860883450531793 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlllll : KTree ℚ :=
  .node V1rrllllll 201891 (6, 5, some (4, 3)) (3404156623763430309934158673147565664829 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllllr

def V1rrllllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201985 (6, 5, some (7, 1)) (3404156623763430309934158673147565664829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201986 (6, 5, some (7, 2)) (680831324752091073766034435938596235933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201987 (6, 5, some (7, 3)) (170207831186510529890946317515725592477 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202016 (6, 5, some (8, 0)) (3657100982804488936169334334237784946087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202017 (6, 5, some (8, 1)) (1828550491402368958688197099511430888271 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 202018 (6, 5, some (8, 2)) (1428555071403398785088397468235110183 / 3906250000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202048 (6, 5, some (9, 0)) (4170370252281614632923794913319919660369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202049 (6, 5, some (9, 1)) (65162035191886919636823069143607280713 / 156250000000000000000000000000000000000 : ℚ) .leaf) 202080 (6, 5, some (10, 0)) (1345556820912488779382740297364577322461 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202852 (6, 6, some (2, 4)) (1033374803358103173788726917940147610003 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202883 (6, 6, some (3, 3)) (3603155144735108600581236297841539683269 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202914 (6, 6, some (4, 2)) (416091654836786878243958779665806668107 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 202915 (6, 6, some (4, 3)) (1664366619349943227799762395328246591189 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202916 (6, 6, some (4, 4)) (416091654836786878243958779665806668107 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202945 (6, 6, some (5, 1)) (127654287851501154083199720926954343437 / 400000000000000000000000000000000000000 : ℚ) .leaf) 202946 (6, 6, some (5, 2)) (398919649538209012341991542938253787071 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 202947 (6, 6, some (5, 3)) (398919649538209012341991542938253787071 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202948 (6, 6, some (5, 4)) (127654287851501154083199720926954343437 / 400000000000000000000000000000000000000 : ℚ) .leaf) 202976 (6, 6, some (6, 0)) (1574602412928734692201416309193878236761 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202977 (6, 6, some (6, 1)) (3149204825777405760063687071038927555569 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202978 (6, 6, some (6, 2)) (3149204825783741894646233620778253211909 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllllr : KTree ℚ :=
  .node V1rrllllrl 202884 (6, 6, some (3, 4)) (3603155144735108600581236297841539683269 / 10000000000000000000000000000000000000000 : ℚ) V1rrllllrr

def V1rrllll : KTree ℚ :=
  .node V1rrlllll 201984 (6, 5, some (7, 0)) (3404156623754969007333927216114379809577 / 10000000000000000000000000000000000000000 : ℚ) V1rrllllr

def V1rrlllrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202980 (6, 6, some (6, 4)) (1574602412928734692201416309193878236761 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203008 (6, 6, some (7, 0)) (127654287851501154083199720926954343437 / 400000000000000000000000000000000000000 : ℚ) .leaf) 203009 (6, 6, some (7, 1)) (398919649538209012341991542938253787071 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203010 (6, 6, some (7, 2)) (398919649538209012341991542938253787071 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 203011 (6, 6, some (7, 3)) (127654287851501154083199720926954343437 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 203040 (6, 6, some (8, 0)) (416091654836786878243958779665806668107 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203041 (6, 6, some (8, 1)) (1664366619349943227799762395328246591189 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203042 (6, 6, some (8, 2)) (416091654836786878243958779665806668107 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 203072 (6, 6, some (9, 0)) (3603155144735108600581236297841539683269 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203073 (6, 6, some (9, 1)) (3603155144735108600581236297841539683269 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203104 (6, 6, some (10, 0)) (1033374803358103173788726917940147610003 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 203939 (6, 7, some (4, 3)) (51070948427287938092763522143442036807 / 156250000000000000000000000000000000000 : ℚ) .leaf) 203940 (6, 7, some (4, 4)) (3268540699342627046190870915351950671371 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203970 (6, 7, some (5, 2)) (3110095819960563344267614415780474332193 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203971 (6, 7, some (5, 3)) (48595247186915197531231942254396869683 / 156250000000000000000000000000000000000 : ℚ) .leaf) 203972 (6, 7, some (5, 4)) (388761977493710320646515665744524703891 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 204002 (6, 7, some (6, 2)) (3039039682479703035147685444707219057373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204003 (6, 7, some (6, 3)) (3039039682476410620359583139979109067123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204004 (6, 7, some (6, 4)) (3039039682510039551935411011854312541253 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204032 (6, 7, some (7, 0)) (3039039682510039551935411011854312541253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204033 (6, 7, some (7, 1)) (3039039682476410620359583139979109067123 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrlr : KTree ℚ :=
  .node V1rrlllrlrl 204001 (6, 7, some (6, 1)) (759759920617109120081550474074262896063 / 2500000000000000000000000000000000000000 : ℚ) V1rrlllrlrr

def V1rrlllrl : KTree ℚ :=
  .node V1rrlllrll 203908 (6, 7, some (3, 4)) (889805551518452556922341230301409661499 / 2500000000000000000000000000000000000000 : ℚ) V1rrlllrlr

def V1rrlllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 204035 (6, 7, some (7, 3)) (759759920617109120081550474074262896063 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 204064 (6, 7, some (8, 0)) (388761977493710320646515665744524703891 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 204065 (6, 7, some (8, 1)) (48595247186915197531231942254396869683 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204066 (6, 7, some (8, 2)) (3110095819960563344267614415780474332193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204096 (6, 7, some (9, 0)) (3268540699342627046190870915351950671371 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 204128 (6, 7, some (10, 0)) (889805551518452556922341230301409661499 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 204964 (6, 8, some (4, 4)) (3219366557431497838643581834207056750349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204995 (6, 8, some (5, 3)) (3045040444216763409172606501850762170271 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204996 (6, 8, some (5, 4)) (3045040444207385591006511882588459298247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205026 (6, 8, some (6, 2)) (1476553271904518052881845289743110056439 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrrl : KTree ℚ :=
  .node V1rrlllrrll 204097 (6, 7, some (9, 1)) (51070948427287938092763522143442036807 / 156250000000000000000000000000000000000 : ℚ) V1rrlllrrlr

def V1rrlllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 205028 (6, 8, some (6, 4)) (2953106543821453276604882381221950847631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205057 (6, 8, some (7, 1)) (292426162393462024570037679978696214383 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 205058 (6, 8, some (7, 2)) (2924261623941624799862483999004173749149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205059 (6, 8, some (7, 3)) (292426162393462024570037679978696214383 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 205088 (6, 8, some (8, 0)) (2953106543821453276604882381221950847631 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 205090 (6, 8, some (8, 2)) (1476553271904518052881845289743110056439 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205120 (6, 8, some (9, 0)) (3045040444207385591006511882588459298247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205121 (6, 8, some (9, 1)) (3045040444216763409172606501850762170271 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 205152 (6, 8, some (10, 0)) (3219366557431497838643581834207056750349 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrrr : KTree ℚ :=
  .node V1rrlllrrrl 205089 (6, 8, some (8, 1)) (738276635952006396187635129821134489339 / 2500000000000000000000000000000000000000 : ℚ) V1rrlllrrrr

def V1rrlllrr : KTree ℚ :=
  .node V1rrlllrrl 205027 (6, 8, some (6, 3)) (738276635952006396187635129821134489339 / 2500000000000000000000000000000000000000 : ℚ) V1rrlllrrr

def V1rrlllr : KTree ℚ :=
  .node V1rrlllrl 204034 (6, 7, some (7, 2)) (3039039682479703035147685444707219057373 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllrr

def V1rrlll : KTree ℚ :=
  .node V1rrllll 202979 (6, 6, some (6, 3)) (3149204825777405760063687071038927555569 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllr

def V1rrllrllll : KTree ℚ :=
  (.node (.node (.node .leaf 206051 (6, 9, some (6, 3)) (2884125592213256235900047213210338048629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206052 (6, 9, some (6, 4)) (115365023688702870360957152341941741163 / 400000000000000000000000000000000000000 : ℚ) .leaf) 206082 (6, 9, some (7, 2)) (2834488677128057636735655417903209070509 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206083 (6, 9, some (7, 3)) (1417244338561991962708442770462922566191 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 206113 (6, 9, some (8, 1)) (1417244338561991962708442770462922566191 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 206144 (6, 9, some (9, 0)) (115365023688702870360957152341941741163 / 400000000000000000000000000000000000000 : ℚ) .leaf) 206145 (6, 9, some (9, 1)) (2884125592213256235900047213210338048629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206176 (6, 9, some (10, 0)) (373968795951786604803902382032578575617 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207076 (6, 10, some (6, 4)) (2827487732204329417333466815584891518493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207107 (6, 10, some (7, 3)) (2762256804222382249060902801333194091687 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllrlll : KTree ℚ :=
  .node V1rrllrllll 206114 (6, 9, some (8, 2)) (2834488677128057636735655417903209070509 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrlllr

def V1rrllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 207169 (6, 10, some (9, 1)) (2762256804222382249060902801333194091687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207200 (6, 10, some (10, 0)) (2827487732204329417333466815584891518493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229376 (7, 0, none) (0 : ℚ) (.node (.node .leaf 229408 (7, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 229409 (7, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229410 (7, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229411 (7, 0, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (2768076902913865743697571121511026458747 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (1107230761173513436316569085331917587667 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229442 (7, 0, some (1, 2)) (173004806440495575675853830636564551643 / 312500000000000000000000000000000000000 : ℚ) .leaf) 229443 (7, 0, some (1, 3)) (2768076903058550245269978469017717673457 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrll : KTree ℚ :=
  .node V1rrllrlll 207138 (6, 10, some (8, 2)) (2741495272444919017683392130300072908117 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrllr

def V1rrllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229473 (7, 0, some (2, 1)) (444971209980698497108677547933550801551 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 229474 (7, 0, some (2, 2)) (889942419964811678649041431654358819913 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229475 (7, 0, some (2, 3)) (1112428024954002122364583361484155420637 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229504 (7, 0, some (3, 0)) (2050427335591058674676786140877802093547 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229505 (7, 0, some (3, 1)) (4100854671197852215214782917063285442159 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229506 (7, 0, some (3, 2)) (1025213667797608355971200025943797635659 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229507 (7, 0, some (3, 3)) (4100854671197852215214782917063285442159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229536 (7, 0, some (4, 0)) (4100854671197852215214782917063285442159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229537 (7, 0, some (4, 1)) (1025213667797608355971200025943797635659 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229538 (7, 0, some (4, 2)) (4100854671197852215214782917063285442159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229539 (7, 0, some (4, 3)) (2050427335591058674676786140877802093547 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 229568 (7, 0, some (5, 0)) (1112428024954002122364583361484155420637 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229569 (7, 0, some (5, 1)) (889942419964811678649041431654358819913 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229570 (7, 0, some (5, 2)) (444971209980698497108677547933550801551 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 229571 (7, 0, some (5, 3)) (556214012452936839070421552157639284571 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229600 (7, 0, some (6, 0)) (2768076903058550245269978469017717673457 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229601 (7, 0, some (6, 1)) (173004806440495575675853830636564551643 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 229602 (7, 0, some (6, 2)) (1107230761173513436316569085331917587667 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229603 (7, 0, some (6, 3)) (2768076902913865743697571121511026458747 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229632 (7, 0, some (7, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229633 (7, 0, some (7, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229634 (7, 0, some (7, 2)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrl : KTree ℚ :=
  .node V1rrllrll 229472 (7, 0, some (2, 0)) (556214012452936839070421552157639284571 / 1250000000000000000000000000000000000000 : ℚ) V1rrllrlr

def V1rrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 230400 (7, 1, none) (0 : ℚ) .leaf) 230433 (7, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230434 (7, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230435 (7, 1, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230464 (7, 1, some (1, 0)) (5482078600177641536863563680136895250823 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230465 (7, 1, some (1, 1)) (2741039288382128551482590464121012585173 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230466 (7, 1, some (1, 2)) (548207857696699162621767735227728207031 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 230467 (7, 1, some (1, 3)) (5482078577013654558308431637354020646557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230496 (7, 1, some (2, 0)) (1087012461122844762241286125294426775833 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230497 (7, 1, some (2, 1)) (4348049844633674258181803615242155066171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230498 (7, 1, some (2, 2)) (4348049844691011285773390147606671946867 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 230499 (7, 1, some (2, 3)) (4348049844689282631341577882925751232951 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (3931613357757579209593218942329239666891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (1965806678913902392311807981767692620023 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230530 (7, 1, some (3, 2)) (3931613357829016456766939309151756835337 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230531 (7, 1, some (3, 3)) (1965806678915397305826788916232562161867 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (3817217970644139763225028113189078336331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230561 (7, 1, some (4, 1)) (477152246331001276092599084623151781149 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230562 (7, 1, some (4, 2)) (477152246331001276092599084623151781149 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 230563 (7, 1, some (4, 3)) (3817217970644139763225028113189078336331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230592 (7, 1, some (5, 0)) (1965806678915397305826788916232562161867 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 230593 (7, 1, some (5, 1)) (3931613357829016456766939309151756835337 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 230594 (7, 1, some (5, 2)) (1965806678913902392311807981767692620023 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 230595 (7, 1, some (5, 3)) (3931613357757579209593218942329239666891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230624 (7, 1, some (6, 0)) (4348049844689282631341577882925751232951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230625 (7, 1, some (6, 1)) (4348049844691011285773390147606671946867 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230626 (7, 1, some (6, 2)) (4348049844633674258181803615242155066171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230627 (7, 1, some (6, 3)) (1087012461122844762241286125294426775833 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 230656 (7, 1, some (7, 0)) (5482078577013654558308431637354020646557 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230657 (7, 1, some (7, 1)) (548207857696699162621767735227728207031 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 230658 (7, 1, some (7, 2)) (2741039288382128551482590464121012585173 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230659 (7, 1, some (7, 3)) (5482078600177641536863563680136895250823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230688 (7, 1, some (8, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230689 (7, 1, some (8, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 230690 (7, 1, some (8, 2)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231424 (7, 2, none) (0 : ℚ) .leaf) 231458 (7, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231459 (7, 2, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231489 (7, 2, some (1, 1)) (2720437230595887297442054238906955101749 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231490 (7, 2, some (1, 2)) (1360218615343744649570820650184539841601 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 231491 (7, 2, some (1, 3)) (1360218615360268536021885260775609576599 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231520 (7, 2, some (2, 0)) (427321823181717392252747406089953861567 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 231521 (7, 2, some (2, 1)) (33384517405236590739877440664033920099 / 78125000000000000000000000000000000000 : ℚ) .leaf) 231522 (7, 2, some (2, 2)) (1068304556987307297588001527033384957879 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 231523 (7, 2, some (2, 3)) (1068304556988997690085607728838355421513 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrllr : KTree ℚ :=
  .node V1rrllrl 229635 (7, 0, some (7, 3)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) V1rrllrr

def V1rrll : KTree ℚ :=
  .node V1rrlll 206020 (6, 9, some (5, 4)) (373968795951786604803902382032578575617 / 1250000000000000000000000000000000000000 : ℚ) V1rrllr

def V1rrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 231553 (7, 2, some (3, 1)) (1906456309428400348492028026007288553593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231554 (7, 2, some (3, 2)) (1906456309437172088506450219504743234041 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231555 (7, 2, some (3, 3)) (476614077359373565462651632523439645319 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231584 (7, 2, some (4, 0)) (726435112566999346591021994869098532531 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231585 (7, 2, some (4, 1)) (908043890716469251513567687206361172647 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 231586 (7, 2, some (4, 2)) (3632175562866374512412617757136844724291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231587 (7, 2, some (4, 3)) (908043890716264650243336834065951080667 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231616 (7, 2, some (5, 0)) (908043890716264650243336834065951080667 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231617 (7, 2, some (5, 1)) (3632175562866374512412617757136844724291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231618 (7, 2, some (5, 2)) (908043890716469251513567687206361172647 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231619 (7, 2, some (5, 3)) (726435112566999346591021994869098532531 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 231648 (7, 2, some (6, 0)) (476614077359373565462651632523439645319 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231649 (7, 2, some (6, 1)) (1906456309437172088506450219504743234041 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231650 (7, 2, some (6, 2)) (1906456309428400348492028026007288553593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231651 (7, 2, some (6, 3)) (119153519336556345392432799616982014709 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231680 (7, 2, some (7, 0)) (1068304556988997690085607728838355421513 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231681 (7, 2, some (7, 1)) (1068304556987307297588001527033384957879 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 231682 (7, 2, some (7, 2)) (33384517405236590739877440664033920099 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231683 (7, 2, some (7, 3)) (427321823181717392252747406089953861567 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 231712 (7, 2, some (8, 0)) (1360218615360268536021885260775609576599 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231713 (7, 2, some (8, 1)) (1360218615343744649570820650184539841601 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231714 (7, 2, some (8, 2)) (2720437230595887297442054238906955101749 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231744 (7, 2, some (9, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232483 (7, 3, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232514 (7, 3, some (1, 2)) (1081686639751612785421882161734510169039 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 232515 (7, 3, some (1, 3)) (270421659941974884117324323336854223893 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232545 (7, 3, some (2, 1)) (4215812488770904167640760985937466606163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232546 (7, 3, some (2, 2)) (4215812488861602988072030600499600523013 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232547 (7, 3, some (2, 3)) (2107906244438591142221894655120840707263 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232576 (7, 3, some (3, 0)) (3724947665764926000231817120268497918191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232577 (7, 3, some (3, 1)) (744989532958454548521668228768015776397 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 232578 (7, 3, some (3, 2)) (1862473832412457415341501432804992720599 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232579 (7, 3, some (3, 3)) (3724947664827123677942435542199798964751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232608 (7, 3, some (4, 0)) (1750756114127137687236628219511051790293 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 232609 (7, 3, some (4, 1)) (1750756114152047014680019177457204468309 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232610 (7, 3, some (4, 2)) (35015122283108260767867260757177703491 / 100000000000000000000000000000000000000 : ℚ) .leaf) 232611 (7, 3, some (4, 3)) (1750756114155150811066372964826832257299 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232640 (7, 3, some (5, 0)) (3435496173567402227536158718618016022949 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232641 (7, 3, some (5, 1)) (107359255424457144407479647647414763667 / 312500000000000000000000000000000000000 : ℚ) .leaf) 232642 (7, 3, some (5, 2)) (107359255424457144407479647647414763667 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 232643 (7, 3, some (5, 3)) (3435496173567402227536158718618016022949 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232672 (7, 3, some (6, 0)) (1750756114155150811066372964826832257299 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232673 (7, 3, some (6, 1)) (35015122283108260767867260757177703491 / 100000000000000000000000000000000000000 : ℚ) .leaf) 232674 (7, 3, some (6, 2)) (1750756114152047014680019177457204468309 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 232675 (7, 3, some (6, 3)) (1750756114127137687236628219511051790293 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrll : KTree ℚ :=
  .node V1rrlrlll 231745 (7, 2, some (9, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrllr

def V1rrlrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 232705 (7, 3, some (7, 1)) (1862473832412457415341501432804992720599 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232706 (7, 3, some (7, 2)) (744989532958454548521668228768015776397 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 232707 (7, 3, some (7, 3)) (3724947665764926000231817120268497918191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232736 (7, 3, some (8, 0)) (2107906244438591142221894655120840707263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232737 (7, 3, some (8, 1)) (4215812488861602988072030600499600523013 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232738 (7, 3, some (8, 2)) (4215812488770904167640760985937466606163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232768 (7, 3, some (9, 0)) (270421659941974884117324323336854223893 / 500000000000000000000000000000000000000 : ℚ) .leaf) 232769 (7, 3, some (9, 1)) (1081686639751612785421882161734510169039 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 232800 (7, 3, some (10, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233539 (7, 4, some (1, 3)) (5382227283647756534360212860427487962433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233570 (7, 4, some (2, 2)) (4170370252257077453051593204601109772887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233601 (7, 4, some (3, 1)) (1828550491377429596395664752841245694851 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233602 (7, 4, some (3, 2)) (3657100982799624328907883689144377696771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233603 (7, 4, some (3, 3)) (1828550491402443653050315058946953937407 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233632 (7, 4, some (4, 0)) (3404156624040233728986870715370110550553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233633 (7, 4, some (4, 1)) (1702078311873911390416214528761482834767 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 233634 (7, 4, some (4, 2)) (851039155940708830428340343614162191949 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233635 (7, 4, some (4, 3)) (3404156623763244901649467463815338624733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233664 (7, 4, some (5, 0)) (823965174845874807494777005309251173749 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233665 (7, 4, some (5, 1)) (1647930349706390914312113999452411994561 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 233666 (7, 4, some (5, 2)) (1647930349707831064186426409757902326027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrlrl : KTree ℚ :=
  .node V1rrlrlrll 233571 (7, 4, some (2, 3)) (4170370252281103567223523820442487443527 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrlr

def V1rrlrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233696 (7, 4, some (6, 0)) (3295860699407470003923791506604633912609 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233697 (7, 4, some (6, 1)) (1647930349707831064186426409757902326027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233698 (7, 4, some (6, 2)) (1647930349706390914312113999452411994561 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233699 (7, 4, some (6, 3)) (823965174845874807494777005309251173749 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233728 (7, 4, some (7, 0)) (3404156623763244901649467463815338624733 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 233729 (7, 4, some (7, 1)) (851039155940708830428340343614162191949 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233730 (7, 4, some (7, 2)) (1702078311873911390416214528761482834767 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233731 (7, 4, some (7, 3)) (3404156624040233728986870715370110550553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233760 (7, 4, some (8, 0)) (1828550491402443653050315058946953937407 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233761 (7, 4, some (8, 1)) (3657100982799624328907883689144377696771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233762 (7, 4, some (8, 2)) (1828550491377429596395664752841245694851 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrlrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233793 (7, 4, some (9, 1)) (4170370252257077453051593204601109772887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233824 (7, 4, some (10, 0)) (5382227283647756534360212860427487962433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234595 (7, 5, some (2, 3)) (4133499213431709157278608698223962233431 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234626 (7, 5, some (3, 2)) (3603155144726213998419227935740008663859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234627 (7, 5, some (3, 3)) (3603155144735292581948180692482026710733 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 234657 (7, 5, some (4, 1)) (832183309668644646496365594155716502959 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234658 (7, 5, some (4, 2)) (3328733238697947103912651571591691879737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234659 (7, 5, some (4, 3)) (832183309674952728448817439008759623061 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234688 (7, 5, some (5, 0)) (3191357196397024773230708884118454291551 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234689 (7, 5, some (5, 1)) (3191357196299343069016968391637914539441 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrlrr : KTree ℚ :=
  .node V1rrlrlrrl 233792 (7, 4, some (9, 0)) (4170370252281103567223523820442487443527 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrrr

def V1rrlrlr : KTree ℚ :=
  .node V1rrlrlrl 233667 (7, 4, some (5, 3)) (3295860699407470003923791506604633912609 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrr

def V1rrlrl : KTree ℚ :=
  .node V1rrlrll 232704 (7, 3, some (7, 0)) (3724947664827123677942435542199798964751 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlr

def V1rrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234691 (7, 5, some (5, 3)) (797839299075591735864906236256652456137 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234720 (7, 5, some (6, 0)) (125968193030594215354451938392528628297 / 400000000000000000000000000000000000000 : ℚ) .leaf) 234721 (7, 5, some (6, 1)) (629840965156551797851704688020355333491 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234722 (7, 5, some (6, 2)) (629840965156551797851704688020355333491 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234723 (7, 5, some (6, 3)) (125968193030594215354451938392528628297 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 234752 (7, 5, some (7, 0)) (797839299075591735864906236256652456137 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234753 (7, 5, some (7, 1)) (3191357196306834170671082818578678308401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234754 (7, 5, some (7, 2)) (3191357196299343069016968391637914539441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234755 (7, 5, some (7, 3)) (3191357196397024773230708884118454291551 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234784 (7, 5, some (8, 0)) (832183309674952728448817439008759623061 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234785 (7, 5, some (8, 1)) (3328733238697947103912651571591691879737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 234816 (7, 5, some (9, 0)) (3603155144735292581948180692482026710733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234817 (7, 5, some (9, 1)) (3603155144726213998419227935740008663859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234848 (7, 5, some (10, 0)) (4133499213431709157278608698223962233431 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235651 (7, 6, some (3, 3)) (889805551518452556922341230301409661499 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235682 (7, 6, some (4, 2)) (3268540699342627046190870915351950671371 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 235713 (7, 6, some (5, 1)) (388761977493710320646515665744524703891 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 235714 (7, 6, some (5, 2)) (48595247186915197531231942254396869683 / 156250000000000000000000000000000000000 : ℚ) .leaf) 235715 (7, 6, some (5, 3)) (3110095819960563344267614415780474332193 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235744 (7, 6, some (6, 0)) (3039039682510039551935411011854312541253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235745 (7, 6, some (6, 1)) (3039039682476410620359583139979109067123 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrllr : KTree ℚ :=
  .node V1rrlrrllrl 235683 (7, 6, some (4, 3)) (51070948427287938092763522143442036807 / 156250000000000000000000000000000000000 : ℚ) V1rrlrrllrr

def V1rrlrrll : KTree ℚ :=
  .node V1rrlrrlll 234786 (7, 5, some (8, 2)) (832183309668644646496365594155716502959 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrrllr

def V1rrlrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235747 (7, 6, some (6, 3)) (759759920617109120081550474074262896063 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235776 (7, 6, some (7, 0)) (759759920617109120081550474074262896063 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235777 (7, 6, some (7, 1)) (3039039682479703035147685444707219057373 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235778 (7, 6, some (7, 2)) (3039039682476410620359583139979109067123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235779 (7, 6, some (7, 3)) (3039039682510039551935411011854312541253 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 235809 (7, 6, some (8, 1)) (48595247186915197531231942254396869683 / 156250000000000000000000000000000000000 : ℚ) .leaf) 235810 (7, 6, some (8, 2)) (388761977493710320646515665744524703891 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 235840 (7, 6, some (9, 0)) (51070948427287938092763522143442036807 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235841 (7, 6, some (9, 1)) (3268540699342627046190870915351950671371 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235872 (7, 6, some (10, 0)) (889805551518452556922341230301409661499 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrlrl : KTree ℚ :=
  .node V1rrlrrlrll 235808 (7, 6, some (8, 0)) (3110095819960563344267614415780474332193 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrlrlr

def V1rrlrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 236738 (7, 7, some (5, 2)) (30450404442154987367065419690168123847 / 100000000000000000000000000000000000000 : ℚ) .leaf) 236739 (7, 7, some (5, 3)) (30450404442154987367065419690168123847 / 100000000000000000000000000000000000000 : ℚ) .leaf) 236769 (7, 7, some (6, 1)) (118124261752111204754579870526739769067 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236770 (7, 7, some (6, 2)) (590621308761970753191309436916053863067 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 236771 (7, 7, some (6, 3)) (118124261752111204754579870526739769067 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 236801 (7, 7, some (7, 1)) (365532702992505095777105920196167791883 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 236802 (7, 7, some (7, 2)) (365532702992505095777105920196167791883 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 236803 (7, 7, some (7, 3)) (2924261623950799664914329262276620596169 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 236832 (7, 7, some (8, 0)) (118124261752111204754579870526739769067 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrlrr : KTree ℚ :=
  .node V1rrlrrlrrl 236800 (7, 7, some (7, 0)) (2924261623950799664914329262276620596169 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrlrrr

def V1rrlrrlr : KTree ℚ :=
  .node V1rrlrrlrl 236707 (7, 7, some (4, 3)) (125756506149772343224068660549725013 / 390625000000000000000000000000000000 : ℚ) V1rrlrrlrr

def V1rrlrrl : KTree ℚ :=
  .node V1rrlrrll 235746 (7, 6, some (6, 2)) (3039039682479703035147685444707219057373 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrlr

def V1rrlrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 236834 (7, 7, some (8, 2)) (118124261752111204754579870526739769067 / 400000000000000000000000000000000000000 : ℚ) .leaf) 236864 (7, 7, some (9, 0)) (30450404442154987367065419690168123847 / 100000000000000000000000000000000000000 : ℚ) .leaf) 236865 (7, 7, some (9, 1)) (30450404442154987367065419690168123847 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236896 (7, 7, some (10, 0)) (125756506149772343224068660549725013 / 390625000000000000000000000000000000 : ℚ) .leaf) 237763 (7, 8, some (5, 3)) (1495875183810217652746533821608439239619 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 237795 (7, 8, some (6, 3)) (2884125592209703336571785670558314292597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237825 (7, 8, some (7, 1)) (1417244338562218280003929985850553896087 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237826 (7, 8, some (7, 2)) (2834488677127605002144680987127946410717 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237827 (7, 8, some (7, 3)) (354311084641249810497174911645344242341 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 237856 (7, 8, some (8, 0)) (354311084641249810497174911645344242341 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrrll : KTree ℚ :=
  .node V1rrlrrrlll 237794 (7, 8, some (6, 2)) (90128924756682762055877837614135687749 / 312500000000000000000000000000000000000 : ℚ) V1rrlrrrllr

def V1rrlrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 237858 (7, 8, some (8, 2)) (1417244338562218280003929985850553896087 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237888 (7, 8, some (9, 0)) (2884125592209703336571785670558314292597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237889 (7, 8, some (9, 1)) (90128924756682762055877837614135687749 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237920 (7, 8, some (10, 0)) (1495875183810217652746533821608439239619 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 238819 (7, 9, some (6, 3)) (113099509288067407298935735332537966127 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 238851 (7, 9, some (7, 3)) (552451360844838102239931939122788871559 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 238881 (7, 9, some (8, 1)) (2741495272442948986825299480520232144121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238882 (7, 9, some (8, 2)) (2741495272442948986825299480520232144121 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 238912 (7, 9, some (9, 0)) (552451360844838102239931939122788871559 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrrlr : KTree ℚ :=
  .node V1rrlrrrlrl 238850 (7, 9, some (7, 2)) (2762256804224615317852455783621461784887 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrrlrr

def V1rrlrrrl : KTree ℚ :=
  .node V1rrlrrrll 237857 (7, 8, some (8, 1)) (2834488677127605002144680987127946410717 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrrlr

def V1rrlrrrrlll : KTree ℚ :=
  (.node (.node .leaf 238944 (7, 9, some (10, 0)) (113099509288067407298935735332537966127 / 400000000000000000000000000000000000000 : ℚ) .leaf) 239875 (7, 10, some (7, 3)) (2702828237542239300175125458845973306133 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrrrrllr : KTree ℚ :=
  (.node (.node .leaf 239937 (7, 10, some (9, 1)) (1333259434841827776455278490895039030567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 239968 (7, 10, some (10, 0)) (2702828237542239300175125458845973306133 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrrrrll : KTree ℚ :=
  .node V1rrlrrrrlll 239906 (7, 10, some (8, 2)) (1333259434841827776455278490895039030567 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrrrrllr

def V1rrlrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 262176 (8, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 262177 (8, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262178 (8, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262208 (8, 0, some (1, 0)) (5482078576729741334132589819923196639519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262209 (8, 0, some (1, 1)) (1096415715353837585416824503028942992093 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrrrl : KTree ℚ :=
  .node V1rrlrrrrll 262144 (8, 0, none) (0 : ℚ) V1rrlrrrrlr

def V1rrlrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 262240 (8, 0, some (2, 0)) (869609968899840141186195615998748212719 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262241 (8, 0, some (2, 1)) (67938278823101543368730397817577495839 / 156250000000000000000000000000000000000 : ℚ) .leaf) 262242 (8, 0, some (2, 2)) (4348049844695182122498271710033909351257 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262272 (8, 0, some (3, 0)) (786322671563675270471416641407146942581 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262273 (8, 0, some (3, 1)) (3931613357833461843983535617435175556331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 262274 (8, 0, some (3, 2)) (3931613357826349224436981524181705602741 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262304 (8, 0, some (4, 0)) (3817217970651463043071185040358987633477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262305 (8, 0, some (4, 1)) (3817217970644557374410400313611440864907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262306 (8, 0, some (4, 2)) (3817217970651463043071185040358987633477 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 262336 (8, 0, some (5, 0)) (3931613357826349224436981524181705602741 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrrr : KTree ℚ :=
  .node V1rrlrrrrl 262210 (8, 0, some (1, 2)) (1370519644248812324380617725109769342929 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrrrrr

def V1rrlrrr : KTree ℚ :=
  .node V1rrlrrrl 238913 (7, 9, some (9, 1)) (2762256804224615317852455783621461784887 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrrr

def V1rrlrr : KTree ℚ :=
  .node V1rrlrrl 236833 (7, 7, some (8, 1)) (590621308761970753191309436916053863067 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrrr

def V1rrlr : KTree ℚ :=
  .node V1rrlrl 234690 (7, 5, some (5, 2)) (3191357196306834170671082818578678308401 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrr

def V1rrl : KTree ℚ :=
  .node V1rrll 231552 (7, 2, some (3, 0)) (119153519336556345392432799616982014709 / 312500000000000000000000000000000000000 : ℚ) V1rrlr

def V1rrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 262338 (8, 0, some (5, 2)) (786322671563675270471416641407146942581 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262368 (8, 0, some (6, 0)) (4348049844695182122498271710033909351257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262369 (8, 0, some (6, 1)) (67938278823101543368730397817577495839 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262370 (8, 0, some (6, 2)) (869609968899840141186195615998748212719 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262400 (8, 0, some (7, 0)) (1370519644248812324380617725109769342929 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 262401 (8, 0, some (7, 1)) (1096415715353837585416824503028942992093 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262402 (8, 0, some (7, 2)) (5482078576729741334132589819923196639519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262432 (8, 0, some (8, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262433 (8, 0, some (8, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262434 (8, 0, some (8, 2)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 263168 (8, 1, none) (0 : ℚ) .leaf))) 263201 (8, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263202 (8, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263232 (8, 1, some (1, 0)) (1360218620461811640791295815486949455493 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263233 (8, 1, some (1, 1)) (2720437230598062303359222365405727657953 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263234 (8, 1, some (1, 2)) (5440874461399907738244782831728039214703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263264 (8, 1, some (2, 0)) (2136609113880757153127023386070395017013 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 263265 (8, 1, some (2, 1)) (2136609113952700614817623807363369931739 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263266 (8, 1, some (2, 2)) (2136609113978656064912932306890350031931 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (1906456309405698558596378317988809459137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263297 (8, 1, some (3, 1)) (953228154718390195900198226460505879753 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263298 (8, 1, some (3, 2)) (381291261887383887704838272982088802821 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 263328 (8, 1, some (4, 0)) (3632175562863830993351962217421343770789 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 263329 (8, 1, some (4, 1)) (3632175562866374512412617757136844724291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 263330 (8, 1, some (4, 2)) (908043890716776153418913966916976310617 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263360 (8, 1, some (5, 0)) (908043890716776153418913966916976310617 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263361 (8, 1, some (5, 1)) (3632175562866374512412617757136844724291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263362 (8, 1, some (5, 2)) (3632175562863830993351962217421343770789 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263392 (8, 1, some (6, 0)) (381291261887383887704838272982088802821 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 263393 (8, 1, some (6, 1)) (953228154718390195900198226460505879753 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263394 (8, 1, some (6, 2)) (1906456309405698558596378317988809459137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263424 (8, 1, some (7, 0)) (2136609113978656064912932306890350031931 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263425 (8, 1, some (7, 1)) (2136609113952700614817623807363369931739 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263426 (8, 1, some (7, 2)) (2136609113880757153127023386070395017013 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263456 (8, 1, some (8, 0)) (5440874461399907738244782831728039214703 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 263457 (8, 1, some (8, 1)) (2720437230598062303359222365405727657953 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263458 (8, 1, some (8, 2)) (1360218620461811640791295815486949455493 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263488 (8, 1, some (9, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263489 (8, 1, some (9, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264226 (8, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264257 (8, 2, some (1, 1)) (135210829964854086100172874397537790331 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 264258 (8, 2, some (1, 2)) (2704216599390183188438468073538046583467 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264288 (8, 2, some (2, 0)) (4215812491885998892846455002533309557131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264289 (8, 2, some (2, 1)) (526976561099911870184278408287156261803 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 264290 (8, 2, some (2, 2)) (4215812488871845695542513682108859428239 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264320 (8, 2, some (3, 0)) (3724947664732779333398625495645653194327 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264322 (8, 2, some (3, 2)) (3724947664826683040940669085898314158257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264352 (8, 2, some (4, 0)) (1750756114143116197432989242469459367431 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264353 (8, 2, some (4, 1)) (3501512228310538311302828637831835212277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264354 (8, 2, some (4, 2)) (175075611415553138297840439194797052339 / 500000000000000000000000000000000000000 : ℚ) .leaf) 264384 (8, 2, some (5, 0)) (3435496173582006293093446820105615797557 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 264385 (8, 2, some (5, 1)) (858874043395715976108418543237328871461 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264386 (8, 2, some (5, 2)) (3435496173582006293093446820105615797557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264416 (8, 2, some (6, 0)) (175075611415553138297840439194797052339 / 500000000000000000000000000000000000000 : ℚ) .leaf) 264417 (8, 2, some (6, 1)) (3501512228310538311302828637831835212277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264418 (8, 2, some (6, 2)) (1750756114143116197432989242469459367431 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264448 (8, 2, some (7, 0)) (3724947664826683040940669085898314158257 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 264449 (8, 2, some (7, 1)) (3724947664812917707735566934519431903567 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264450 (8, 2, some (7, 2)) (3724947664732779333398625495645653194327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264480 (8, 2, some (8, 0)) (4215812488871845695542513682108859428239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264481 (8, 2, some (8, 1)) (526976561099911870184278408287156261803 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264482 (8, 2, some (8, 2)) (4215812491885998892846455002533309557131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264512 (8, 2, some (9, 0)) (2704216599390183188438468073538046583467 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 264513 (8, 2, some (9, 1)) (135210829964854086100172874397537790331 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264544 (8, 2, some (10, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265282 (8, 3, some (1, 2)) (2691113641787042277302379654157924534727 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265313 (8, 3, some (2, 1)) (2085185126091834608261377350331123346481 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 265314 (8, 3, some (2, 2)) (4170370252268494266820575570831461021891 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrllrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265345 (8, 3, some (3, 1)) (731420196555263405297193868993907754099 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265346 (8, 3, some (3, 2)) (1828550491401655065767515326341097329163 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265376 (8, 3, some (4, 0)) (26594973622789073910615619686782589723 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265377 (8, 3, some (4, 1)) (1702078311879335202083890141810115244283 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265378 (8, 3, some (4, 2)) (3404156623763569366147677080146735944901 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 265408 (8, 3, some (5, 0)) (3295860699404814091573573260454538874353 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265409 (8, 3, some (5, 1)) (1647930349707831064186426409757902326027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265410 (8, 3, some (5, 2)) (1647930349707718870487223122527459513689 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265440 (8, 3, some (6, 0)) (1647930349707718870487223122527459513689 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265441 (8, 3, some (6, 1)) (1647930349707831064186426409757902326027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265442 (8, 3, some (6, 2)) (3295860699404814091573573260454538874353 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265473 (8, 3, some (7, 1)) (1702078311879335202083890141810115244283 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265474 (8, 3, some (7, 2)) (26594973622789073910615619686782589723 / 78125000000000000000000000000000000000 : ℚ) .leaf) 265504 (8, 3, some (8, 0)) (1828550491401655065767515326341097329163 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265505 (8, 3, some (8, 1)) (731420196555263405297193868993907754099 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265506 (8, 3, some (8, 2)) (1828550491724679496206577084237923368639 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 265536 (8, 3, some (9, 0)) (4170370252268494266820575570831461021891 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265537 (8, 3, some (9, 1)) (2085185126091834608261377350331123346481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265568 (8, 3, some (10, 0)) (2691113641787042277302379654157924534727 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266338 (8, 4, some (2, 2)) (4133499213411864411683742377155897282831 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 266369 (8, 4, some (3, 1)) (112598598271660481052707546630234353011 / 312500000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrllrr : KTree ℚ :=
  .node V1rrrllrrl 265472 (8, 3, some (7, 0)) (3404156623763569366147677080146735944901 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrr

def V1rrrllr : KTree ℚ :=
  .node V1rrrllrl 265344 (8, 3, some (3, 0)) (1828550491724679496206577084237923368639 / 5000000000000000000000000000000000000000 : ℚ) V1rrrllrr

def V1rrrll : KTree ℚ :=
  .node V1rrrlll 264321 (8, 2, some (3, 1)) (3724947664812917707735566934519431903567 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllr

def V1rrrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266400 (8, 4, some (4, 0)) (832183309716300015606329028733368453359 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266401 (8, 4, some (4, 1)) (832183309672040122795459966156648189331 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266402 (8, 4, some (4, 2)) (3328733238699543910344703167616405735931 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266432 (8, 4, some (5, 0)) (1595678598141401582652601437894118102259 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266433 (8, 4, some (5, 1)) (638271439261041453992374430695394218367 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 266434 (8, 4, some (5, 2)) (24932478096148391881612932053889050667 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266464 (8, 4, some (6, 0)) (157460241288942259473259875973575005141 / 500000000000000000000000000000000000000 : ℚ) .leaf) 266465 (8, 4, some (6, 1)) (314920482578413505680131769304884382969 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 266466 (8, 4, some (6, 2)) (157460241288942259473259875973575005141 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266496 (8, 4, some (7, 0)) (24932478096148391881612932053889050667 / 78125000000000000000000000000000000000 : ℚ) .leaf) 266497 (8, 4, some (7, 1)) (638271439261041453992374430695394218367 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266528 (8, 4, some (8, 0)) (3328733238699543910344703167616405735931 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266529 (8, 4, some (8, 1)) (832183309672040122795459966156648189331 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266530 (8, 4, some (8, 2)) (832183309716300015606329028733368453359 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266560 (8, 4, some (9, 0)) (720631028946280714924575487457707530707 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 266561 (8, 4, some (9, 1)) (112598598271660481052707546630234353011 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 266592 (8, 4, some (10, 0)) (4133499213411864411683742377155897282831 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267394 (8, 5, some (3, 2)) (55612846969795497677880166664940008071 / 156250000000000000000000000000000000000 : ℚ) .leaf) 267425 (8, 5, some (4, 1)) (1634270349663370693680470672348605917021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267426 (8, 5, some (4, 2)) (3268540699345161040688200583237510460889 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267456 (8, 5, some (5, 0)) (3110095820008263758790671189441148465041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267457 (8, 5, some (5, 1)) (3110095819958080115174622937976119772843 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrll : KTree ℚ :=
  .node V1rrrlrlll 266498 (8, 4, some (7, 2)) (1595678598141401582652601437894118102259 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrllr

def V1rrrlrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 267488 (8, 5, some (6, 0)) (1519519841233553728493652511175021001887 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267489 (8, 5, some (6, 1)) (3039039682479703035147685444707219057373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267490 (8, 5, some (6, 2)) (3039039682477739643698480013926118647601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267520 (8, 5, some (7, 0)) (3039039682477739643698480013926118647601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267521 (8, 5, some (7, 1)) (3039039682479703035147685444707219057373 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 267552 (8, 5, some (8, 0)) (97190494373851325247164195847345044861 / 312500000000000000000000000000000000000 : ℚ) .leaf) 267553 (8, 5, some (8, 1)) (3110095819958080115174622937976119772843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267554 (8, 5, some (8, 2)) (3110095820008263758790671189441148465041 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267584 (8, 5, some (9, 0)) (3268540699345161040688200583237510460889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267585 (8, 5, some (9, 1)) (1634270349663370693680470672348605917021 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrlrl : KTree ℚ :=
  .node V1rrrlrlrll 267522 (8, 5, some (7, 2)) (1519519841233553728493652511175021001887 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrlrlr

def V1rrrlrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 268450 (8, 6, some (4, 2)) (3219366557431497838643581834207056750349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268481 (8, 6, some (5, 1)) (3045040444207385591006511882588459298247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268482 (8, 6, some (5, 2)) (3045040444216763409172606501850762170271 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268512 (8, 6, some (6, 0)) (2953106543821453276604882381221950847631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268513 (8, 6, some (6, 1)) (738276635952006396187635129821134489339 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 268544 (8, 6, some (7, 0)) (292426162393462024570037679978696214383 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 268545 (8, 6, some (7, 1)) (2924261623941624799862483999004173749149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268546 (8, 6, some (7, 2)) (292426162393462024570037679978696214383 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 268576 (8, 6, some (8, 0)) (1476553271904518052881845289743110056439 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrlrr : KTree ℚ :=
  .node V1rrrlrlrrl 268514 (8, 6, some (6, 2)) (1476553271904518052881845289743110056439 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrlrrr

def V1rrrlrlr : KTree ℚ :=
  .node V1rrrlrlrl 267616 (8, 5, some (10, 0)) (55612846969795497677880166664940008071 / 156250000000000000000000000000000000000 : ℚ) V1rrrlrlrr

def V1rrrlrl : KTree ℚ :=
  .node V1rrrlrll 267458 (8, 5, some (5, 2)) (97190494373851325247164195847345044861 / 312500000000000000000000000000000000000 : ℚ) V1rrrlrlr

def V1rrrlrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 268578 (8, 6, some (8, 2)) (2953106543821453276604882381221950847631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268608 (8, 6, some (9, 0)) (3045040444216763409172606501850762170271 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268609 (8, 6, some (9, 1)) (3045040444207385591006511882588459298247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268640 (8, 6, some (10, 0)) (3219366557431497838643581834207056750349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269506 (8, 7, some (5, 2)) (1495875183810217652746533821608439239619 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 269538 (8, 7, some (6, 2)) (90128924756682762055877837614135687749 / 312500000000000000000000000000000000000 : ℚ) .leaf) 269568 (8, 7, some (7, 0)) (354311084641249810497174911645344242341 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 269569 (8, 7, some (7, 1)) (2834488677127605002144680987127946410717 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269570 (8, 7, some (7, 2)) (1417244338562218280003929985850553896087 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269600 (8, 7, some (8, 0)) (1417244338562218280003929985850553896087 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrll : KTree ℚ :=
  .node V1rrrlrrlll 269537 (8, 7, some (6, 1)) (2884125592209703336571785670558314292597 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrllr

def V1rrrlrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 269602 (8, 7, some (8, 2)) (354311084641249810497174911645344242341 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 269632 (8, 7, some (9, 0)) (90128924756682762055877837614135687749 / 312500000000000000000000000000000000000 : ℚ) .leaf) 269633 (8, 7, some (9, 1)) (2884125592209703336571785670558314292597 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269664 (8, 7, some (10, 0)) (1495875183810217652746533821608439239619 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 270562 (8, 8, some (6, 2)) (1413743866102112481736624738805532014251 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 270594 (8, 8, some (7, 2)) (552451360844575697314027359479450715813 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 270624 (8, 8, some (8, 0)) (1370747636222053232638354502934143335367 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 270625 (8, 8, some (8, 1)) (548299054488896246609652086069799436557 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 270626 (8, 8, some (8, 2)) (1370747636222053232638354502934143335367 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrlr : KTree ℚ :=
  .node V1rrrlrrlrl 270593 (8, 8, some (7, 1)) (552451360844575697314027359479450715813 / 2000000000000000000000000000000000000000 : ℚ) V1rrrlrrlrr

def V1rrrlrrl : KTree ℚ :=
  .node V1rrrlrrll 269601 (8, 7, some (8, 1)) (2834488677127605002144680987127946410717 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrlr

def V1rrrlrrrlll : KTree ℚ :=
  (.node (.node .leaf 270657 (8, 8, some (9, 1)) (552451360844575697314027359479450715813 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 270688 (8, 8, some (10, 0)) (1413743866102112481736624738805532014251 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrlrrrllr : KTree ℚ :=
  (.node (.node .leaf 271649 (8, 9, some (8, 1)) (1333259434841827776455278490895039030567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 271650 (8, 9, some (8, 2)) (2666518869683462572607355653122622339583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrlrrrll : KTree ℚ :=
  .node V1rrrlrrrlll 271618 (8, 9, some (7, 2)) (2702828237542483810264062097814713024439 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrrllr

def V1rrrlrrrlrl : KTree ℚ :=
  (.node (.node .leaf 271681 (8, 9, some (9, 1)) (1333259434841827776455278490895039030567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 271712 (8, 9, some (10, 0)) (2702828237542483810264062097814713024439 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrlrrrlrr : KTree ℚ :=
  (.node (.node .leaf 272705 (8, 10, some (9, 1)) (2589189979530217944002041095405712877669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 272736 (8, 10, some (10, 0)) (2604720649681522210682543132289443474603 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrlrrrlr : KTree ℚ :=
  .node V1rrrlrrrlrl 272674 (8, 10, some (8, 2)) (2604720649681522210682543132289443474603 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrrlrr

def V1rrrlrrrl : KTree ℚ :=
  .node V1rrrlrrrll 271680 (8, 9, some (9, 0)) (2666518869683462572607355653122622339583 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrrlr

def V1rrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 294944 (9, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 294945 (9, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 294976 (9, 0, some (1, 0)) (5440874461161324512043754706831094416643 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 294977 (9, 0, some (1, 1)) (5440874461200474618552780983809000428313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295008 (9, 0, some (2, 0)) (4273218227768347233568966779469504966483 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 295009 (9, 0, some (2, 1)) (4273218227944559514225613567657378405477 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295040 (9, 0, some (3, 0)) (95322815471595185587074265373781535647 / 250000000000000000000000000000000000000 : ℚ) .leaf) 295041 (9, 0, some (3, 1)) (1906456309439218731829852025643702282789 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295072 (9, 0, some (4, 0)) (145287022514801000749112332391685892607 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 295073 (9, 0, some (4, 1)) (56752743169741470427507270547071916431 / 156250000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrr : KTree ℚ :=
  .node V1rrrlrrrl 294912 (9, 0, none) (0 : ℚ) V1rrrlrrrr

def V1rrrlrr : KTree ℚ :=
  .node V1rrrlrrl 270656 (8, 8, some (9, 0)) (552451360844575697314027359479450715813 / 2000000000000000000000000000000000000000 : ℚ) V1rrrlrrr

def V1rrrlr : KTree ℚ :=
  .node V1rrrlrl 268577 (8, 6, some (8, 1)) (738276635952006396187635129821134489339 / 2500000000000000000000000000000000000000 : ℚ) V1rrrlrr

def V1rrrl : KTree ℚ :=
  .node V1rrrll 266370 (8, 4, some (3, 2)) (720631028946280714924575487457707530707 / 2000000000000000000000000000000000000000 : ℚ) V1rrrlr

def V1rrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 295105 (9, 0, some (5, 1)) (145287022514801000749112332391685892607 / 400000000000000000000000000000000000000 : ℚ) .leaf) 295136 (9, 0, some (6, 0)) (1906456309439218731829852025643702282789 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295137 (9, 0, some (6, 1)) (95322815471595185587074265373781535647 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295168 (9, 0, some (7, 0)) (4273218227944559514225613567657378405477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295169 (9, 0, some (7, 1)) (4273218227768347233568966779469504966483 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 295200 (9, 0, some (8, 0)) (5440874461200474618552780983809000428313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295201 (9, 0, some (8, 1)) (5440874461161324512043754706831094416643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295232 (9, 0, some (9, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295233 (9, 0, some (9, 1)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295969 (9, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296000 (9, 1, some (1, 0)) (676054152133669244439008359568693966691 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 296001 (9, 1, some (1, 1)) (1352108299649513777842956051968658275783 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 296032 (9, 1, some (2, 0)) (2107906244342865893070181072429058070691 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296033 (9, 1, some (2, 1)) (526976561103859358207572669458977975917 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 296064 (9, 1, some (3, 0)) (3724947664770407034395134491238909171859 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296065 (9, 1, some (3, 1)) (744989532965298573302511056086888083473 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296096 (9, 1, some (4, 0)) (3501512228309067099968517659055046587057 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 296097 (9, 1, some (4, 1)) (875378057077660115982614524311841022641 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296128 (9, 1, some (5, 0)) (3435496173583209187866713409286692824273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296129 (9, 1, some (5, 1)) (3435496173583209187866713409286692824273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296160 (9, 1, some (6, 0)) (875378057077660115982614524311841022641 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296161 (9, 1, some (6, 1)) (3501512228309067099968517659055046587057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296192 (9, 1, some (7, 0)) (744989532965298573302511056086888083473 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 296193 (9, 1, some (7, 1)) (3724947664770407034395134491238909171859 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 296224 (9, 1, some (8, 0)) (526976561103859358207572669458977975917 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 296225 (9, 1, some (8, 1)) (2107906244342865893070181072429058070691 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296256 (9, 1, some (9, 0)) (1352108299649513777842956051968658275783 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296257 (9, 1, some (9, 1)) (676054152133669244439008359568693966691 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 296288 (9, 1, some (10, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297025 (9, 2, some (1, 1)) (2691113641702814682364201674349252677343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297056 (9, 2, some (2, 0)) (521296281835241506477401926401535531071 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 297057 (9, 2, some (2, 1)) (834074050441954882667469794165490582981 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 297088 (9, 2, some (3, 0)) (1828550491359548068316798220102039544191 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297089 (9, 2, some (3, 1)) (3657100982793481324529305416581349427513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297120 (9, 2, some (4, 0)) (425519577967954132059563000241442996561 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 297121 (9, 2, some (4, 1)) (3404156623763244901649467463815338624733 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 297152 (9, 2, some (5, 0)) (1647930349707606676788019835297016701351 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297153 (9, 2, some (5, 1)) (3295860699415886515771259393976690276729 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297184 (9, 2, some (6, 0)) (3295860699415886515771259393976690276729 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297185 (9, 2, some (6, 1)) (1647930349707606676788019835297016701351 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297216 (9, 2, some (7, 0)) (3404156623763244901649467463815338624733 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297217 (9, 2, some (7, 1)) (425519577967954132059563000241442996561 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297248 (9, 2, some (8, 0)) (3657100982793481324529305416581349427513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297249 (9, 2, some (8, 1)) (1828550491359548068316798220102039544191 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297280 (9, 2, some (9, 0)) (834074050441954882667469794165490582981 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 297281 (9, 2, some (9, 1)) (521296281835241506477401926401535531071 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298081 (9, 3, some (2, 1)) (1033374803335450457952443266273536859063 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 298112 (9, 3, some (3, 0)) (1801577572595235422340476975073318101509 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298113 (9, 3, some (3, 1)) (450394393088932172122689930988902510611 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298144 (9, 3, some (4, 0)) (3328733238660996680789084888619139266349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298145 (9, 3, some (4, 1)) (1664366619348175148740299987783489011771 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 298176 (9, 3, some (5, 0)) (797839299074769973559057987305260427219 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298177 (9, 3, some (5, 1)) (797839299076780225804214030403691244953 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 298208 (9, 3, some (6, 0)) (1574602412892013927691894636971690684327 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298209 (9, 3, some (6, 1)) (1574602412892013927691894636971690684327 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298240 (9, 3, some (7, 0)) (797839299076780225804214030403691244953 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 298241 (9, 3, some (7, 1)) (797839299074769973559057987305260427219 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298273 (9, 3, some (8, 1)) (3328733238660996680789084888619139266349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298304 (9, 3, some (9, 0)) (450394393088932172122689930988902510611 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 298305 (9, 3, some (9, 1)) (1801577572595235422340476975073318101509 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298336 (9, 3, some (10, 0)) (1033374803335450457952443266273536859063 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 299137 (9, 4, some (3, 1)) (3559222206037833712513283069583314762919 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299168 (9, 4, some (4, 0)) (3268540699447090920734586186212452090617 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299169 (9, 4, some (4, 1)) (3268540699337422718827021266912555072291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299200 (9, 4, some (5, 0)) (3110095819944644035170626758744244346099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299201 (9, 4, some (5, 1)) (3110095819962170782452598326581214594209 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 299232 (9, 4, some (6, 0)) (759759920619238571779699460403419620923 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrlrl : KTree ℚ :=
  .node V1rrrrlrll 298272 (9, 3, some (8, 0)) (1664366619348175148740299987783489011771 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrlrlr

def V1rrrrlrrll : KTree ℚ :=
  (.node (.node (.node .leaf 299264 (9, 4, some (7, 0)) (3039039682480488391727367617019659221281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299265 (9, 4, some (7, 1)) (759759920619238571779699460403419620923 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 299296 (9, 4, some (8, 0)) (3110095819962170782452598326581214594209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299297 (9, 4, some (8, 1)) (3110095819944644035170626758744244346099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299328 (9, 4, some (9, 0)) (3268540699337422718827021266912555072291 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 299360 (9, 4, some (10, 0)) (3559222206037833712513283069583314762919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300193 (9, 5, some (4, 1)) (402420819677317360582541061918076878809 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 300224 (9, 5, some (5, 0)) (1522520222119485843825956234954154642613 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300225 (9, 5, some (5, 1)) (609008088842702841904700937639022395501 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 300256 (9, 5, some (6, 0)) (590621308760206326047163102225962596623 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrl : KTree ℚ :=
  .node V1rrrrlrrll 299329 (9, 4, some (9, 1)) (3268540699447090920734586186212452090617 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlrrlr

def V1rrrrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 300288 (9, 5, some (7, 0)) (1462130811970340090347659841146966898961 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300289 (9, 5, some (7, 1)) (1462130811970340090347659841146966898961 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300320 (9, 5, some (8, 0)) (147655327190506315967708302647247619141 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300321 (9, 5, some (8, 1)) (590621308760206326047163102225962596623 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 300352 (9, 5, some (9, 0)) (609008088842702841904700937639022395501 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 300384 (9, 5, some (10, 0)) (402420819677317360582541061918076878809 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 301249 (9, 6, some (5, 1)) (373968795951786604803902382032578575617 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 301280 (9, 6, some (6, 0)) (115365023688702870360957152341941741163 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 301281 (9, 6, some (6, 1)) (2884125592213256235900047213210338048629 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrr : KTree ℚ :=
  .node V1rrrrlrrrl 300353 (9, 5, some (9, 1)) (1522520222119485843825956234954154642613 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrlrrrr

def V1rrrrlrr : KTree ℚ :=
  .node V1rrrrlrrl 300257 (9, 5, some (6, 1)) (147655327190506315967708302647247619141 / 500000000000000000000000000000000000000 : ℚ) V1rrrrlrrr

def V1rrrrlr : KTree ℚ :=
  .node V1rrrrlrl 299233 (9, 4, some (6, 1)) (3039039682480488391727367617019659221281 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlrr

def V1rrrrl : KTree ℚ :=
  .node V1rrrrll 297312 (9, 2, some (10, 0)) (2691113641702814682364201674349252677343 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrlr

def V1rrrrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 301313 (9, 6, some (7, 1)) (2834488677128057636735655417903209070509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301344 (9, 6, some (8, 0)) (2834488677128057636735655417903209070509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301345 (9, 6, some (8, 1)) (1417244338561991962708442770462922566191 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301376 (9, 6, some (9, 0)) (2884125592213256235900047213210338048629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301377 (9, 6, some (9, 1)) (115365023688702870360957152341941741163 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 302305 (9, 7, some (6, 1)) (113099509288067407298935735332537966127 / 400000000000000000000000000000000000000 : ℚ) .leaf) 302336 (9, 7, some (7, 0)) (552451360844838102239931939122788871559 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 302337 (9, 7, some (7, 1)) (2762256804224615317852455783621461784887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302368 (9, 7, some (8, 0)) (2741495272442948986825299480520232144121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302369 (9, 7, some (8, 1)) (2741495272442948986825299480520232144121 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrlll : KTree ℚ :=
  .node V1rrrrrllll 301408 (9, 6, some (10, 0)) (373968795951786604803902382032578575617 / 1250000000000000000000000000000000000000 : ℚ) V1rrrrrlllr

def V1rrrrrllrll : KTree ℚ :=
  (.node (.node .leaf 302401 (9, 7, some (9, 1)) (552451360844838102239931939122788871559 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 302432 (9, 7, some (10, 0)) (113099509288067407298935735332537966127 / 400000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrlr : KTree ℚ :=
  (.node (.node .leaf 303392 (9, 8, some (8, 0)) (2666518869683462572607355653122622339583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303393 (9, 8, some (8, 1)) (1333259434841827776455278490895039030567 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrl : KTree ℚ :=
  .node V1rrrrrllrll 303361 (9, 8, some (7, 1)) (2702828237542483810264062097814713024439 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrllrlr

def V1rrrrrllrrl : KTree ℚ :=
  (.node (.node .leaf 303425 (9, 8, some (9, 1)) (2666518869683462572607355653122622339583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303456 (9, 8, some (10, 0)) (2702828237542483810264062097814713024439 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrrr : KTree ℚ :=
  (.node (.node .leaf 304448 (9, 9, some (9, 0)) (323648747441265531507394154910691906207 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 304449 (9, 9, some (9, 1)) (323648747441265531507394154910691906207 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrr : KTree ℚ :=
  .node V1rrrrrllrrl 304417 (9, 9, some (8, 1)) (2604720649681626937274548160005994445103 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrllrrr

def V1rrrrrllr : KTree ℚ :=
  .node V1rrrrrllrl 303424 (9, 8, some (9, 0)) (1333259434841827776455278490895039030567 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrllrr

def V1rrrrrll : KTree ℚ :=
  .node V1rrrrrlll 302400 (9, 7, some (9, 0)) (2762256804224615317852455783621461784887 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrllr

def V1rrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 305473 (9, 10, some (9, 1)) (1262675086684961400094934696704456405093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 305504 (9, 10, some (10, 0)) (1262675086684961400094934696704456405093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327712 (10, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327744 (10, 0, some (1, 0)) (676054149820378763135955140014567461763 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 327776 (10, 0, some (2, 0)) (4215812488691798807503613762114368057077 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 327808 (10, 0, some (3, 0)) (3724947664816488101754501745590426284193 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327840 (10, 0, some (4, 0)) (1750756114157220591083807138542278348251 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327872 (10, 0, some (5, 0)) (214718510848756352310585017640643548651 / 625000000000000000000000000000000000000 : ℚ) .leaf) 327904 (10, 0, some (6, 0)) (1750756114157220591083807138542278348251 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327936 (10, 0, some (7, 0)) (3724947664816488101754501745590426284193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327968 (10, 0, some (8, 0)) (4215812488691798807503613762114368057077 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 328000 (10, 0, some (9, 0)) (676054149820378763135955140014567461763 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 328032 (10, 0, some (10, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 328768 (10, 1, some (1, 0)) (538222730011635516314855773635312506431 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 328800 (10, 1, some (2, 0)) (4170370252092301027671674755084024916163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328832 (10, 1, some (3, 0)) (228568811422089661080134223907302290031 / 625000000000000000000000000000000000000 : ℚ) .leaf) 328864 (10, 1, some (4, 0)) (851039155940567877038709653705286666057 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 328896 (10, 1, some (5, 0)) (3295860699415886515771259393976690276729 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328928 (10, 1, some (6, 0)) (3295860699415886515771259393976690276729 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328960 (10, 1, some (7, 0)) (851039155940567877038709653705286666057 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 328992 (10, 1, some (8, 0)) (228568811422089661080134223907302290031 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 329024 (10, 1, some (9, 0)) (4170370252092301027671674755084024916163 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrrrl : KTree ℚ :=
  .node V1rrrrrll 304480 (9, 9, some (10, 0)) (2604720649681626937274548160005994445103 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlr

def V1rrrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 329824 (10, 2, some (2, 0)) (165339968615348767314565264194832110129 / 400000000000000000000000000000000000000 : ℚ) .leaf) 329856 (10, 2, some (3, 0)) (45039439308206142838711069758500721491 / 125000000000000000000000000000000000000 : ℚ) .leaf) 329888 (10, 2, some (4, 0)) (1664366619341782708740745669197550905309 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329920 (10, 2, some (5, 0)) (1595678598153370338052826832731932748253 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 329952 (10, 2, some (6, 0)) (1574602412892174729818187265629884375881 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 329984 (10, 2, some (7, 0)) (1595678598153370338052826832731932748253 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330016 (10, 2, some (8, 0)) (1664366619341782708740745669197550905309 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330048 (10, 2, some (9, 0)) (45039439308206142838711069758500721491 / 125000000000000000000000000000000000000 : ℚ) .leaf) 330080 (10, 2, some (10, 0)) (165339968615348767314565264194832110129 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330880 (10, 3, some (3, 0)) (3559222206401812866841914882697033395119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330912 (10, 3, some (4, 0)) (326854069931338972302834144192803278623 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330976 (10, 3, some (6, 0)) (3039039682480488391727367617019659221281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331008 (10, 3, some (7, 0)) (3039039682480488391727367617019659221281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331040 (10, 3, some (8, 0)) (3110095819957348467897646594178993808163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331072 (10, 3, some (9, 0)) (326854069931338972302834144192803278623 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 331104 (10, 3, some (10, 0)) (3559222206401812866841914882697033395119 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 331936 (10, 4, some (4, 0)) (3219366557495694798330161703920212613833 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331968 (10, 4, some (5, 0)) (76126011105062067404822940952578428871 / 250000000000000000000000000000000000000 : ℚ) .leaf) 332000 (10, 4, some (6, 0)) (118124261752326557395652408028769371877 / 400000000000000000000000000000000000000 : ℚ) .leaf) 332032 (10, 4, some (7, 0)) (2924261623942380495196215452372365710131 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 332064 (10, 4, some (8, 0)) (118124261752326557395652408028769371877 / 400000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrl : KTree ℚ :=
  .node V1rrrrrrll 330944 (10, 3, some (5, 0)) (3110095819957348467897646594178993808163 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrlr

def V1rrrrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 332128 (10, 4, some (10, 0)) (3219366557495694798330161703920212613833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332992 (10, 5, some (5, 0)) (2991750367630967476189374311742293875241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333024 (10, 5, some (6, 0)) (2884125592207926886907654899232302414581 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333056 (10, 5, some (7, 0)) (2834488677128057636735655417903209070509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333088 (10, 5, some (8, 0)) (2834488677128057636735655417903209070509 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 333152 (10, 5, some (10, 0)) (2991750367630967476189374311742293875241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334048 (10, 6, some (6, 0)) (2827487732204329417333466815584891518493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334080 (10, 6, some (7, 0)) (2762256804222382249060902801333194091687 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334112 (10, 6, some (8, 0)) (2741495272444919017683392130300072908117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334144 (10, 6, some (9, 0)) (2762256804222382249060902801333194091687 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrll 333120 (10, 5, some (9, 0)) (2884125592207926886907654899232302414581 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrlr

def V1rrrrrrrrll : KTree ℚ :=
  (.node (.node .leaf 335104 (10, 7, some (7, 0)) (2702828237542239300175125458845973306133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335136 (10, 7, some (8, 0)) (1333259434841827776455278490895039030567 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrlr : KTree ℚ :=
  (.node (.node .leaf 335200 (10, 7, some (10, 0)) (2702828237542239300175125458845973306133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 336160 (10, 8, some (8, 0)) (2604720649681522210682543132289443474603 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrrll 335168 (10, 7, some (9, 0)) (1333259434841827776455278490895039030567 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrlr

def V1rrrrrrrrrl : KTree ℚ :=
  (.node (.node .leaf 336224 (10, 8, some (10, 0)) (2604720649681522210682543132289443474603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 337216 (10, 9, some (9, 0)) (1262675086684961400094934696704456405093 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrrr : KTree ℚ :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (2459730480553660200830495112575338419779 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrr : KTree ℚ :=
  .node V1rrrrrrrrrl 337248 (10, 9, some (10, 0)) (1262675086684961400094934696704456405093 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrrr

def V1rrrrrrrr : KTree ℚ :=
  .node V1rrrrrrrrl 336192 (10, 8, some (9, 0)) (2589189979530217944002041095405712877669 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrr

def V1rrrrrrr : KTree ℚ :=
  .node V1rrrrrrrl 334176 (10, 6, some (10, 0)) (2827487732204329417333466815584891518493 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrr

def V1rrrrrr : KTree ℚ :=
  .node V1rrrrrrl 332096 (10, 4, some (9, 0)) (76126011105062067404822940952578428871 / 250000000000000000000000000000000000000 : ℚ) V1rrrrrrr

def V1rrrrr : KTree ℚ :=
  .node V1rrrrrl 329056 (10, 1, some (10, 0)) (538222730011635516314855773635312506431 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrrr

def V1rrrr : KTree ℚ :=
  .node V1rrrrl 301312 (9, 6, some (7, 0)) (1417244338561991962708442770462922566191 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrr

def V1rrr : KTree ℚ :=
  .node V1rrrl 295104 (9, 0, some (5, 0)) (56752743169741470427507270547071916431 / 156250000000000000000000000000000000000 : ℚ) V1rrrr

def V1rr : KTree ℚ :=
  .node V1rrl 262337 (8, 0, some (5, 1)) (3931613357833461843983535617435175556331 / 10000000000000000000000000000000000000000 : ℚ) V1rrr

def V1r : KTree ℚ :=
  .node V1rl 200994 (6, 4, some (8, 2)) (1053953122211964130612216921980438796149 / 2500000000000000000000000000000000000000 : ℚ) V1rr

def V1 : KTree ℚ :=
  .node V1l 134210 (4, 3, some (1, 2)) (5536153805998019318751118085922718060759 / 10000000000000000000000000000000000000000 : ℚ) V1r


end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3V2.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3V2 (namespace A36W.TGCert3.R10_10_10_l1_r3): the level-2 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R10_10_10_l1_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V2lll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34 (0, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35 (0, 0, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 36 (0, 0, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37 (0, 0, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38 (0, 0, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39 (0, 0, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40 (0, 0, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41 (0, 0, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 42 (0, 0, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1059 (0, 1, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 1060 (0, 1, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1061 (0, 1, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1062 (0, 1, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1063 (0, 1, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 1064 (0, 1, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1065 (0, 1, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1066 (0, 1, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 1088 (0, 1, some (1, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1089 (0, 1, some (1, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1090 (0, 1, some (1, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1092 (0, 1, some (1, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1093 (0, 1, some (1, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1094 (0, 1, some (1, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1095 (0, 1, some (1, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 1096 (0, 1, some (1, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1097 (0, 1, some (1, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2083 (0, 2, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2085 (0, 2, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2086 (0, 2, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2088 (0, 2, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2089 (0, 2, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2090 (0, 2, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 2116 (0, 2, some (1, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2117 (0, 2, some (1, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2118 (0, 2, some (1, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2119 (0, 2, some (1, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2120 (0, 2, some (1, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2121 (0, 2, some (1, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2144 (0, 2, some (2, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2147 (0, 2, some (2, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2149 (0, 2, some (2, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2150 (0, 2, some (2, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2152 (0, 2, some (2, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3072 (0, 3, none) (0 : ℚ) (.node (.node .leaf 3107 (0, 3, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3109 (0, 3, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3110 (0, 3, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3111 (0, 3, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3112 (0, 3, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3113 (0, 3, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3114 (0, 3, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 3138 (0, 3, some (1, 2)) (3102246985532471285560700453442090865327 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3139 (0, 3, some (1, 3)) (12408987942641587552317346331694060622617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3140 (0, 3, some (1, 4)) (12408987942689200495571090416913026465651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3141 (0, 3, some (1, 5)) (12408987942666751591734126733771795065601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3142 (0, 3, some (1, 6)) (12408987942689200495571090416913026465651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3143 (0, 3, some (1, 7)) (12408987942641587552317346331694060622617 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3144 (0, 3, some (1, 8)) (3102246985532471285560700453442090865327 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3145 (0, 3, some (1, 9)) (6204493971020297799121238090128234107703 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3169 (0, 3, some (2, 1)) (6204493971020297799121238090128234107703 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (3102246985532471285560700453442090865327 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3171 (0, 3, some (2, 3)) (12408987942641587552317346331694060622617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3172 (0, 3, some (2, 4)) (12408987942689200495571090416913026465651 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 3173 (0, 3, some (2, 5)) (12408987942666751591734126733771795065601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3174 (0, 3, some (2, 6)) (12408987942689200495571090416913026465651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3175 (0, 3, some (2, 7)) (12408987942641587552317346331694060622617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3176 (0, 3, some (2, 8)) (3102246985532471285560700453442090865327 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3200 (0, 3, some (3, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3201 (0, 3, some (3, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3202 (0, 3, some (3, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3203 (0, 3, some (3, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3204 (0, 3, some (3, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3205 (0, 3, some (3, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3206 (0, 3, some (3, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 3207 (0, 3, some (3, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4133 (0, 4, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4134 (0, 4, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4135 (0, 4, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 4136 (0, 4, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4137 (0, 4, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4138 (0, 4, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (94230752189434555475409848706301772853 / 80000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4164 (0, 4, some (1, 4)) (5889422011862257266452685490839580920221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4165 (0, 4, some (1, 5)) (5889422011851602806233189055286223048713 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 4166 (0, 4, some (1, 6)) (5889422011862257266452685490839580920221 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4167 (0, 4, some (1, 7)) (94230752189434555475409848706301772853 / 80000000000000000000000000000000000000 : ℚ) .leaf) 4168 (0, 4, some (1, 8)) (11778844023193601912363284534162938754289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4169 (0, 4, some (1, 9)) (5889422011554423301509612718363909719421 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4194 (0, 4, some (2, 2)) (10470083576172090588767364030367056670479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4195 (0, 4, some (2, 3)) (10470083576603839497267760967366863650333 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4196 (0, 4, some (2, 4)) (10470083576644012918138107539270366080393 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4197 (0, 4, some (2, 5)) (10470083576625071655525669431619952086601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4198 (0, 4, some (2, 6)) (10470083576644012918138107539270366080393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4199 (0, 4, some (2, 7)) (10470083576603839497267760967366863650333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4200 (0, 4, some (2, 8)) (10470083576172090588767364030367056670479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (5889422011554423301509612718363909719421 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 4226 (0, 4, some (3, 2)) (11778844023193601912363284534162938754289 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4227 (0, 4, some (3, 3)) (94230752189434555475409848706301772853 / 80000000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (5889422011862257266452685490839580920221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4229 (0, 4, some (3, 5)) (5889422011851602806233189055286223048713 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4230 (0, 4, some (3, 6)) (5889422011862257266452685490839580920221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4231 (0, 4, some (3, 7)) (94230752189434555475409848706301772853 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4257 (0, 4, some (4, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4258 (0, 4, some (4, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4259 (0, 4, some (4, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4260 (0, 4, some (4, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4261 (0, 4, some (4, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4262 (0, 4, some (4, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5157 (0, 5, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5158 (0, 5, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5159 (0, 5, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5160 (0, 5, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5161 (0, 5, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5162 (0, 5, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (1429515410997795897089789616028380648843 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 5189 (0, 5, some (1, 5)) (5718061643980839133471085598922043166229 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5190 (0, 5, some (1, 6)) (1429515410997795897089789616028380648843 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))) 5191 (0, 5, some (1, 7)) (2859030821984621772053916594822311567451 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 5192 (0, 5, some (1, 8)) (5718061643733451073545483075784461882971 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5193 (0, 5, some (1, 9)) (5718061643692306451670133023862180553659 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (31410250729811518491803282902100590951 / 31250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5220 (0, 5, some (2, 4)) (5025640116789126200706291618849775718589 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5221 (0, 5, some (2, 5)) (10051280233560068789304642654355154003137 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5222 (0, 5, some (2, 6)) (5025640116789126200706291618849775718589 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5223 (0, 5, some (2, 7)) (31410250729811518491803282902100590951 / 31250000000000000000000000000000000000 : ℚ) .leaf) 5224 (0, 5, some (2, 8)) (502564011656260348260833473457618720183 / 500000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (502564011656260348260833473457618720183 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5251 (0, 5, some (3, 3)) (31410250729811518491803282902100590951 / 31250000000000000000000000000000000000 : ℚ) .leaf) 5252 (0, 5, some (3, 4)) (5025640116789126200706291618849775718589 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 5253 (0, 5, some (3, 5)) (10051280233560068789304642654355154003137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5254 (0, 5, some (3, 6)) (5025640116789126200706291618849775718589 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5255 (0, 5, some (3, 7)) (31410250729811518491803282902100590951 / 31250000000000000000000000000000000000 : ℚ) .leaf) 5281 (0, 5, some (4, 1)) (5718061643692306451670133023862180553659 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5282 (0, 5, some (4, 2)) (5718061643733451073545483075784461882971 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5283 (0, 5, some (4, 3)) (2859030821984621772053916594822311567451 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 5284 (0, 5, some (4, 4)) (1429515410997795897089789616028380648843 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5285 (0, 5, some (4, 5)) (5718061643980839133471085598922043166229 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5286 (0, 5, some (4, 6)) (1429515410997795897089789616028380648843 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 5312 (0, 5, some (5, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 5313 (0, 5, some (5, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 5314 (0, 5, some (5, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5315 (0, 5, some (5, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5316 (0, 5, some (5, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5317 (0, 5, some (5, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6182 (0, 6, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6183 (0, 6, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6184 (0, 6, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6185 (0, 6, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6186 (0, 6, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6213 (0, 6, some (1, 5)) (11220511377556018149354498276341683906251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6214 (0, 6, some (1, 6)) (5610255688788158499516732863549364540677 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 6215 (0, 6, some (1, 7)) (11220511377533264207462878265782389885903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6216 (0, 6, some (1, 8)) (11220511377070570332612487172461266150633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6217 (0, 6, some (1, 9)) (5610255688494916268013272289250790389633 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (4825717533268022414944312939910621403309 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6245 (0, 6, some (2, 5)) (9651435066518584571348765237378062828801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6246 (0, 6, some (2, 6)) (4825717533268022414944312939910621403309 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6247 (0, 6, some (2, 7)) (4825717533249506270345634684547690242129 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6248 (0, 6, some (2, 8)) (9651435066101021777299956966264282692129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6275 (0, 6, some (3, 3)) (4798788305943426436247723776709812506403 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6276 (0, 6, some (3, 4)) (9597576611923678508293265244331168907027 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6277 (0, 6, some (3, 5)) (9597576611906315684231863645651622746051 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))) 6278 (0, 6, some (3, 6)) (9597576611923678508293265244331168907027 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 6279 (0, 6, some (3, 7)) (4798788305943426436247723776709812506403 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6306 (0, 6, some (4, 2)) (9651435066101021777299956966264282692129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6307 (0, 6, some (4, 3)) (4825717533249506270345634684547690242129 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6308 (0, 6, some (4, 4)) (4825717533268022414944312939910621403309 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6309 (0, 6, some (4, 5)) (9651435066518584571348765237378062828801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6310 (0, 6, some (4, 6)) (4825717533268022414944312939910621403309 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6337 (0, 6, some (5, 1)) (5610255688494916268013272289250790389633 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6338 (0, 6, some (5, 2)) (11220511377070570332612487172461266150633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6339 (0, 6, some (5, 3)) (11220511377533264207462878265782389885903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6340 (0, 6, some (5, 4)) (5610255688788158499516732863549364540677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6341 (0, 6, some (5, 5)) (11220511377556018149354498276341683906251 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6368 (0, 6, some (6, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6369 (0, 6, some (6, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6370 (0, 6, some (6, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6371 (0, 6, some (6, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6372 (0, 6, some (6, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7168 (0, 7, none) (0 : ℚ) .leaf)) 7207 (0, 7, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7208 (0, 7, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7209 (0, 7, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7210 (0, 7, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7238 (0, 7, some (1, 6)) (2768076903058550245269978469017717673457 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7239 (0, 7, some (1, 7)) (11072307612191716843254645160740131305153 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 7240 (0, 7, some (1, 8)) (11072307611735134363165690853319175876669 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 7241 (0, 7, some (1, 9)) (2768076902913865743697571121511026458747 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7269 (0, 7, some (2, 5)) (9344395409613617827862500236466905533351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7270 (0, 7, some (2, 6)) (4672197704815261312907467516185383804543 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7271 (0, 7, some (2, 7)) (934439540959466843928222850660456683257 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 7272 (0, 7, some (2, 8)) (9344395409209338896383082076248339980793 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7300 (0, 7, some (3, 4)) (9169966695317419536799722911766513280383 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7301 (0, 7, some (3, 5)) (1833993339060166059015146713077237992679 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7302 (0, 7, some (3, 6)) (9169966695317419536799722911766513280383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7303 (0, 7, some (3, 7)) (4584983347641117314207813453907307459181 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7331 (0, 7, some (4, 3)) (4584983347641117314207813453907307459181 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7332 (0, 7, some (4, 4)) (9169966695317419536799722911766513280383 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 7333 (0, 7, some (4, 5)) (1833993339060166059015146713077237992679 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7334 (0, 7, some (4, 6)) (9169966695317419536799722911766513280383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7362 (0, 7, some (5, 2)) (9344395409209338896383082076248339980793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7363 (0, 7, some (5, 3)) (934439540959466843928222850660456683257 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7364 (0, 7, some (5, 4)) (4672197704815261312907467516185383804543 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7365 (0, 7, some (5, 5)) (9344395409613617827862500236466905533351 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7393 (0, 7, some (6, 1)) (2768076902913865743697571121511026458747 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7394 (0, 7, some (6, 2)) (11072307611735134363165690853319175876669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7395 (0, 7, some (6, 3)) (11072307612191716843254645160740131305153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7396 (0, 7, some (6, 4)) (2768076903058550245269978469017717673457 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 7424 (0, 7, some (7, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))) 7425 (0, 7, some (7, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 7426 (0, 7, some (7, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7427 (0, 7, some (7, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8192 (0, 8, none) (0 : ℚ) (.node (.node .leaf 8232 (0, 8, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8233 (0, 8, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8234 (0, 8, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8263 (0, 8, some (1, 7)) (1370519644248812324380617725109769342929 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8264 (0, 8, some (1, 8)) (10964157153538375854168245030289429920929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8265 (0, 8, some (1, 9)) (10964157153459482668265179639846393279037 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8294 (0, 8, some (2, 6)) (9110199674599429209043997868642476735967 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8295 (0, 8, some (2, 7)) (2277549918641118406266009526836883670031 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 8296 (0, 8, some (2, 8)) (911019967418880147909347788189164794277 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8325 (0, 8, some (3, 5)) (8836769070923984923496453711494119259493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8326 (0, 8, some (3, 6)) (2209192267734992845666939061225479598319 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8327 (0, 8, some (3, 7)) (552298066931629059021590260035972257289 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8356 (0, 8, some (4, 4)) (8725069647203344098448422949391971733661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8357 (0, 8, some (4, 5)) (8725069647187559712938057859683293405501 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8358 (0, 8, some (4, 6)) (8725069647203344098448422949391971733661 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8387 (0, 8, some (5, 3)) (552298066931629059021590260035972257289 / 625000000000000000000000000000000000000 : ℚ) .leaf) 8388 (0, 8, some (5, 4)) (2209192267734992845666939061225479598319 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8389 (0, 8, some (5, 5)) (8836769070923984923496453711494119259493 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (911019967418880147909347788189164794277 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 8419 (0, 8, some (6, 3)) (2277549918641118406266009526836883670031 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8420 (0, 8, some (6, 4)) (9110199674599429209043997868642476735967 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8449 (0, 8, some (7, 1)) (10964157153459482668265179639846393279037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8450 (0, 8, some (7, 2)) (10964157153538375854168245030289429920929 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8451 (0, 8, some (7, 3)) (1370519644248812324380617725109769342929 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 8481 (0, 8, some (8, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8482 (0, 8, some (8, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) .leaf) 9257 (0, 9, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9258 (0, 9, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 9288 (0, 9, some (1, 8)) (10881748922400949237105561967618000856627 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 9289 (0, 9, some (1, 9)) (2176349784464529804817501882732437766657 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9319 (0, 9, some (2, 7)) (8927973797669883270792799775284165597157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9320 (0, 9, some (2, 8)) (8927973797301725470135162735677358590687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9350 (0, 9, some (3, 6)) (8579053392476484293234334115396660272549 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9351 (0, 9, some (3, 7)) (8579053392443566702836683883640338208229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9381 (0, 9, some (4, 5)) (1675340978370768207020014626549562973043 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 9382 (0, 9, some (4, 6)) (8376704891868995199441007914458139745621 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9412 (0, 9, some (5, 4)) (8376704891868995199441007914458139745621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9413 (0, 9, some (5, 5)) (1675340978370768207020014626549562973043 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9443 (0, 9, some (6, 3)) (8579053392443566702836683883640338208229 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9444 (0, 9, some (6, 4)) (8579053392476484293234334115396660272549 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 9474 (0, 9, some (7, 2)) (8927973797301725470135162735677358590687 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 9475 (0, 9, some (7, 3)) (8927973797669883270792799775284165597157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9505 (0, 9, some (8, 1)) (2176349784464529804817501882732437766657 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9506 (0, 9, some (8, 2)) (10881748922400949237105561967618000856627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9536 (0, 9, some (9, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 9537 (0, 9, some (9, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10282 (0, 10, some (0, 10)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10313 (0, 10, some (1, 9)) (10816866397126060210175282240233079388207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10344 (0, 10, some (2, 8)) (8782942684774580848965862004404933452243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10375 (0, 10, some (3, 7)) (8376205066386282768495572708338260162867 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10406 (0, 10, some (4, 6)) (405267619017875136824955356144045913947 / 500000000000000000000000000000000000000 : ℚ) .leaf) 10437 (0, 10, some (5, 5)) (501009858647098155391365041161501613519 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 10468 (0, 10, some (6, 4)) (405267619017875136824955356144045913947 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 10499 (0, 10, some (7, 3)) (8376205066386282768495572708338260162867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10530 (0, 10, some (8, 2)) (8782942684774580848965862004404933452243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10561 (0, 10, some (9, 1)) (10816866397126060210175282240233079388207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10592 (0, 10, some (10, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 32768 (1, 0, none) (0 : ℚ) .leaf)) 32800 (1, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32801 (1, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32803 (1, 0, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32804 (1, 0, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32805 (1, 0, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 32806 (1, 0, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 32807 (1, 0, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32808 (1, 0, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32809 (1, 0, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32834 (1, 0, some (1, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32836 (1, 0, some (1, 4)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32837 (1, 0, some (1, 5)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32838 (1, 0, some (1, 6)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32839 (1, 0, some (1, 7)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 32840 (1, 0, some (1, 8)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32841 (1, 0, some (1, 9)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) .leaf) 33825 (1, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 33828 (1, 1, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33829 (1, 1, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33830 (1, 1, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33831 (1, 1, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 33832 (1, 1, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 33833 (1, 1, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (6980055836817976549001993932078279797977 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (13960111434845895416522968871638967818151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (1745013929397994173836260416477826693401 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (13960111435498568276937245671091486487151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (13960111435512723049109184647260212111329 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33861 (1, 1, some (1, 5)) (13960111435512723049109184647260212111329 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33862 (1, 1, some (1, 6)) (13960111435498568276937245671091486487151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33863 (1, 1, some (1, 7)) (1745013929397994173836260416477826693401 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 33864 (1, 1, some (1, 8)) (13960111434845895416522968871638967818151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33865 (1, 1, some (1, 9)) (6980055836817976549001993932078279797977 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33888 (1, 1, some (2, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 33889 (1, 1, some (2, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33892 (1, 1, some (2, 4)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33893 (1, 1, some (2, 5)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33894 (1, 1, some (2, 6)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 33895 (1, 1, some (2, 7)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33896 (1, 1, some (2, 8)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34816 (1, 2, none) (0 : ℚ) .leaf) 34850 (1, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34851 (1, 2, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 34852 (1, 2, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34853 (1, 2, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34854 (1, 2, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34855 (1, 2, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34856 (1, 2, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34857 (1, 2, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34881 (1, 2, some (1, 1)) (12408987942085240370242638997012415838357 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (12408987942385736347280074072731212041963 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (6204493971332697011972109187151771772067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34884 (1, 2, some (1, 4)) (12408987942683588269611849496127718615639 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34885 (1, 2, some (1, 5)) (6204493971338988021826304287671205382813 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34886 (1, 2, some (1, 6)) (12408987942677297259757654395608285004893 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34887 (1, 2, some (1, 7)) (1240898794251366194979871020221263633229 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34888 (1, 2, some (1, 8)) (1551123492763445344530340050673798706229 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34889 (1, 2, some (1, 9)) (12408988154343069420447989212583608529737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (12408988154343069420447989212583608529737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34913 (1, 2, some (2, 1)) (1551123492763445344530340050673798706229 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (1240898794251366194979871020221263633229 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 34915 (1, 2, some (2, 3)) (12408987942677297259757654395608285004893 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34916 (1, 2, some (2, 4)) (6204493971338988021826304287671205382813 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34917 (1, 2, some (2, 5)) (12408987942683588269611849496127718615639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34918 (1, 2, some (2, 6)) (6204493971332697011972109187151771772067 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 34919 (1, 2, some (2, 7)) (12408987942385736347280074072731212041963 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V2llrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 34944 (1, 2, some (3, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34945 (1, 2, some (3, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34947 (1, 2, some (3, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34948 (1, 2, some (3, 4)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34949 (1, 2, some (3, 5)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34950 (1, 2, some (3, 6)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34951 (1, 2, some (3, 7)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35875 (1, 3, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35876 (1, 3, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 35877 (1, 3, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35878 (1, 3, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35879 (1, 3, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35880 (1, 3, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35881 (1, 3, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (11778844023436460673394757811225330180457 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (5889422011850958491832900517491720861767 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35908 (1, 3, some (1, 4)) (5889422011860481523082769418247354608303 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35909 (1, 3, some (1, 5)) (5889422011856930036342937273062901984467 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35910 (1, 3, some (1, 6)) (5889422011858491008246090499723627567403 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35911 (1, 3, some (1, 7)) (5889422011799183257041203331300128898951 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35912 (1, 3, some (1, 8)) (5889422011589738013736304008961876100857 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 35913 (1, 3, some (1, 9)) (5889422112315167713220432380191048579543 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35937 (1, 3, some (2, 1)) (5235041788067210781196113326864612931807 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35938 (1, 3, some (2, 2)) (5235041788193982521508781249433480080203 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35939 (1, 3, some (2, 3)) (2617520894155981551925733563329653716341 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35940 (1, 3, some (2, 4)) (10470083576634542286831888485445159083497 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35941 (1, 3, some (2, 5)) (10470083576634542286831888485445159083497 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35942 (1, 3, some (2, 6)) (2617520894155981551925733563329653716341 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35943 (1, 3, some (2, 7)) (5235041788193982521508781249433480080203 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35944 (1, 3, some (2, 8)) (5235041788067210781196113326864612931807 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (5889422112315167713220432380191048579543 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35969 (1, 3, some (3, 1)) (5889422011589738013736304008961876100857 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35970 (1, 3, some (3, 2)) (5889422011799183257041203331300128898951 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 35971 (1, 3, some (3, 3)) (5889422011858491008246090499723627567403 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35972 (1, 3, some (3, 4)) (5889422011856930036342937273062901984467 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35973 (1, 3, some (3, 5)) (5889422011860481523082769418247354608303 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35974 (1, 3, some (3, 6)) (5889422011850958491832900517491720861767 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35975 (1, 3, some (3, 7)) (11778844023436460673394757811225330180457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36001 (1, 3, some (4, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36002 (1, 3, some (4, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36004 (1, 3, some (4, 4)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36005 (1, 3, some (4, 5)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 36006 (1, 3, some (4, 6)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36901 (1, 4, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36902 (1, 4, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36903 (1, 4, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 36904 (1, 4, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36905 (1, 4, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (5718061643980213566233495826879072865137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36932 (1, 4, some (1, 4)) (5718061643989890531498149355964587666729 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36933 (1, 4, some (1, 5)) (11436123287972022721830244063035565761601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36934 (1, 4, some (1, 6)) (11436123287976882165655485609609820325627 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36935 (1, 4, some (1, 7)) (11436123287879538970575078850824205956821 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36936 (1, 4, some (1, 8)) (5718061643728307995811064319294176716807 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36937 (1, 4, some (1, 9)) (5718061741521286388942433429158526810503 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (10051280233311722493688840945936291018957 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36963 (1, 4, some (2, 3)) (5025640116778520417596520123867251077053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (10051280233571585076973005023806605711363 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36965 (1, 4, some (2, 5)) (1256410029196031426844151989607516606057 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36966 (1, 4, some (2, 6)) (10051280233564111357266221244389518581797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36967 (1, 4, some (2, 7)) (10051280233387710301584910806848257047411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36968 (1, 4, some (2, 8)) (10051280233098687970648572755999341515627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (10051280233098687970648572755999341515627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (10051280233387710301584910806848257047411 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 36995 (1, 4, some (3, 3)) (10051280233564111357266221244389518581797 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 36996 (1, 4, some (3, 4)) (1256410029196031426844151989607516606057 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36997 (1, 4, some (3, 5)) (10051280233571585076973005023806605711363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36998 (1, 4, some (3, 6)) (5025640116778520417596520123867251077053 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36999 (1, 4, some (3, 7)) (10051280233311722493688840945936291018957 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37024 (1, 4, some (4, 0)) (5718061741521286388942433429158526810503 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37025 (1, 4, some (4, 1)) (5718061643728307995811064319294176716807 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37026 (1, 4, some (4, 2)) (11436123287879538970575078850824205956821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37027 (1, 4, some (4, 3)) (11436123287976882165655485609609820325627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37028 (1, 4, some (4, 4)) (11436123287972022721830244063035565761601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37029 (1, 4, some (4, 5)) (5718061643989890531498149355964587666729 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37030 (1, 4, some (4, 6)) (5718061643980213566233495826879072865137 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 37056 (1, 4, some (5, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37057 (1, 4, some (5, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37058 (1, 4, some (5, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37059 (1, 4, some (5, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37060 (1, 4, some (5, 4)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37061 (1, 4, some (5, 5)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37888 (1, 5, none) (0 : ℚ) (.node (.node (.node .leaf 37925 (1, 5, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37926 (1, 5, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37927 (1, 5, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37928 (1, 5, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2llrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 37956 (1, 5, some (1, 4)) (2805127844393571778516392245505756140961 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37957 (1, 5, some (1, 5)) (11220511377566167574193982001720206493803 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37958 (1, 5, some (1, 6)) (11220511377572011719876406980967095161809 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37959 (1, 5, some (1, 7)) (1402563922185874352497229894556284689047 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37960 (1, 5, some (1, 8)) (1402563922132812069119236614133162201687 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 37961 (1, 5, some (1, 9)) (2805127892239734659931999876253166714079 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37987 (1, 5, some (2, 3)) (965143506651488352177585073083503576527 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 37988 (1, 5, some (2, 4)) (1930287013306211236918304567824638276877 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37989 (1, 5, some (2, 5)) (9651435066526067539294419798425139962151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37990 (1, 5, some (2, 6)) (1206429383315683021979029788166017410743 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37991 (1, 5, some (2, 7)) (4825717533192650447004018627000390557539 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 37992 (1, 5, some (2, 8)) (4825717533040589828205497857186375207631 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38018 (1, 5, some (3, 2)) (4798788305844483978049716145314023406853 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38019 (1, 5, some (3, 3)) (9597576611905265690394356398875396959917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38020 (1, 5, some (3, 4)) (9597576611914997096262564444991395826539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38021 (1, 5, some (3, 5)) (9597576611914997096262564444991395826539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38022 (1, 5, some (3, 6)) (9597576611905265690394356398875396959917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38023 (1, 5, some (3, 7)) (4798788305844483978049716145314023406853 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38049 (1, 5, some (4, 1)) (4825717533040589828205497857186375207631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38050 (1, 5, some (4, 2)) (4825717533192650447004018627000390557539 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38051 (1, 5, some (4, 3)) (1206429383315683021979029788166017410743 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38052 (1, 5, some (4, 4)) (9651435066526067539294419798425139962151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38053 (1, 5, some (4, 5)) (1930287013306211236918304567824638276877 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 38054 (1, 5, some (4, 6)) (965143506651488352177585073083503576527 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 38080 (1, 5, some (5, 0)) (2805127892239734659931999876253166714079 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (1402563922132812069119236614133162201687 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38082 (1, 5, some (5, 2)) (1402563922185874352497229894556284689047 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38083 (1, 5, some (5, 3)) (11220511377572011719876406980967095161809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38084 (1, 5, some (5, 4)) (11220511377566167574193982001720206493803 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38085 (1, 5, some (5, 5)) (2805127844393571778516392245505756140961 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38112 (1, 5, some (6, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38113 (1, 5, some (6, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38114 (1, 5, some (6, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38115 (1, 5, some (6, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38116 (1, 5, some (6, 4)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38912 (1, 6, none) (0 : ℚ) (.node (.node (.node (.node .leaf 38950 (1, 6, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38951 (1, 6, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38952 (1, 6, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38953 (1, 6, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38981 (1, 6, some (1, 5)) (11072307612224185612784437078131942579473 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38982 (1, 6, some (1, 6)) (11072307612230660636261141483126642411439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38983 (1, 6, some (1, 7)) (5536153806076834151623616150894192509723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38984 (1, 6, some (1, 8)) (2768076902932123770200268414011563343299 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38985 (1, 6, some (1, 9)) (11072307801088985503327254082739138360867 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39012 (1, 6, some (2, 4)) (9344395409626578172959366913326533124747 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 39013 (1, 6, some (2, 5)) (58402471310129134335475092092251133739 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 39014 (1, 6, some (2, 6)) (9344395409622156648957303509691987427899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39015 (1, 6, some (2, 7)) (9344395409504758212605761006188113900489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39016 (1, 6, some (2, 8)) (4672197704596825002882266282472809972307 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39043 (1, 6, some (3, 3)) (9169966695299062193294977170574218482807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (73359733562485116686674131170314701311 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 39045 (1, 6, some (3, 5)) (4584983347654382140124038148131867948803 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39046 (1, 6, some (3, 6)) (2292491673825759904430251353624803922237 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39047 (1, 6, some (3, 7)) (2292491673781922948269218978203269383919 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (2292491673781922948269218978203269383919 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39075 (1, 6, some (4, 3)) (2292491673825759904430251353624803922237 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39076 (1, 6, some (4, 4)) (4584983347654382140124038148131867948803 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 39077 (1, 6, some (4, 5)) (73359733562485116686674131170314701311 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39078 (1, 6, some (4, 6)) (9169966695299062193294977170574218482807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39105 (1, 6, some (5, 1)) (4672197704596825002882266282472809972307 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (9344395409504758212605761006188113900489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39107 (1, 6, some (5, 3)) (9344395409622156648957303509691987427899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39108 (1, 6, some (5, 4)) (58402471310129134335475092092251133739 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 39109 (1, 6, some (5, 5)) (9344395409626578172959366913326533124747 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39136 (1, 6, some (6, 0)) (11072307801088985503327254082739138360867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39137 (1, 6, some (6, 1)) (2768076902932123770200268414011563343299 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (5536153806076834151623616150894192509723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 39139 (1, 6, some (6, 3)) (11072307612230660636261141483126642411439 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 39140 (1, 6, some (6, 4)) (11072307612224185612784437078131942579473 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39168 (1, 6, some (7, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39169 (1, 6, some (7, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39170 (1, 6, some (7, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39171 (1, 6, some (7, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) .leaf)) 39975 (1, 7, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39976 (1, 7, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39977 (1, 7, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40006 (1, 7, some (1, 6)) (2741039288507390705504806453480528994957 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40007 (1, 7, some (1, 7)) (171314955530596939274277330850117680341 / 156250000000000000000000000000000000000 : ℚ) .leaf) 40008 (1, 7, some (1, 8)) (5482078576766370313301870179771749366111 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40009 (1, 7, some (1, 9)) (10964157341042684290112970521555982169467 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40037 (1, 7, some (2, 5)) (4555099837294845183249807204009742778271 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40038 (1, 7, some (2, 6)) (9110199674592544018260066400508624512847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40039 (1, 7, some (2, 7)) (569387479655654849769516318327661705779 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40040 (1, 7, some (2, 8)) (4555099837087944768717796939383383242279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40068 (1, 7, some (3, 4)) (8836769070934461924987250852032563889543 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40069 (1, 7, some (3, 5)) (1104596133866429529901486416624719306121 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40070 (1, 7, some (3, 6)) (552298066933017882060216037501317604779 / 625000000000000000000000000000000000000 : ℚ) .leaf) 40071 (1, 7, some (3, 7)) (8836769070780481851567599668822034074487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40099 (1, 7, some (4, 3)) (872506964718660517308577854443217905447 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 40100 (1, 7, some (4, 4)) (8725069647195451905693240404537632569581 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2llrl : KTree ℚ :=
  .node V2llrll 37929 (1, 5, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) V2llrlr

def V2llrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 40102 (1, 7, some (4, 6)) (872506964718660517308577854443217905447 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 40130 (1, 7, some (5, 2)) (8836769070780481851567599668822034074487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40131 (1, 7, some (5, 3)) (552298066933017882060216037501317604779 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40132 (1, 7, some (5, 4)) (1104596133866429529901486416624719306121 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 40133 (1, 7, some (5, 5)) (8836769070934461924987250852032563889543 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40161 (1, 7, some (6, 1)) (4555099837087944768717796939383383242279 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40162 (1, 7, some (6, 2)) (569387479655654849769516318327661705779 / 625000000000000000000000000000000000000 : ℚ) .leaf) 40163 (1, 7, some (6, 3)) (9110199674592544018260066400508624512847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40164 (1, 7, some (6, 4)) (4555099837294845183249807204009742778271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40192 (1, 7, some (7, 0)) (10964157341042684290112970521555982169467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40193 (1, 7, some (7, 1)) (5482078576766370313301870179771749366111 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40194 (1, 7, some (7, 2)) (171314955530596939274277330850117680341 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40195 (1, 7, some (7, 3)) (2741039288507390705504806453480528994957 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40224 (1, 7, some (8, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40225 (1, 7, some (8, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40226 (1, 7, some (8, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40960 (1, 8, none) (0 : ℚ) .leaf)) 41000 (1, 8, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41001 (1, 8, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41031 (1, 8, some (1, 7)) (5440874461410814236977939182786111648333 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41032 (1, 8, some (1, 8)) (680109307649753467111995855187235162823 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41033 (1, 8, some (1, 9)) (10881749108495947484180366409712519481249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41062 (1, 8, some (2, 6)) (4463986898849152389897736489786247084631 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 41063 (1, 8, some (2, 7)) (8927973797607175073977487971834654513637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 41064 (1, 8, some (2, 8)) (4463986898645391599707962701256280317219 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41093 (1, 8, some (3, 5)) (343162135698723100083420492983627389107 / 400000000000000000000000000000000000000 : ℚ) .leaf) 41094 (1, 8, some (3, 6)) (8579053392466687391330271546421564420073 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41095 (1, 8, some (3, 7)) (1715810678467655628218590088747586276983 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 41124 (1, 8, some (4, 4)) (4188352445931223877807131286615689585057 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41125 (1, 8, some (4, 5)) (4188352445930616655194167000937401305877 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41126 (1, 8, some (4, 6)) (8376704891855108415763552969866097156377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41155 (1, 8, some (5, 3)) (8376704891855108415763552969866097156377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41156 (1, 8, some (5, 4)) (4188352445930616655194167000937401305877 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41157 (1, 8, some (5, 5)) (4188352445931223877807131286615689585057 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41186 (1, 8, some (6, 2)) (1715810678467655628218590088747586276983 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 41187 (1, 8, some (6, 3)) (8579053392466687391330271546421564420073 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41188 (1, 8, some (6, 4)) (343162135698723100083420492983627389107 / 400000000000000000000000000000000000000 : ℚ) .leaf) 41217 (1, 8, some (7, 1)) (4463986898645391599707962701256280317219 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41218 (1, 8, some (7, 2)) (8927973797607175073977487971834654513637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41219 (1, 8, some (7, 3)) (4463986898849152389897736489786247084631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41248 (1, 8, some (8, 0)) (10881749108495947484180366409712519481249 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41249 (1, 8, some (8, 1)) (680109307649753467111995855187235162823 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41250 (1, 8, some (8, 2)) (5440874461410814236977939182786111648333 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41280 (1, 8, some (9, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41281 (1, 8, some (9, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42025 (1, 9, some (0, 9)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 42057 (1, 9, some (1, 9)) (2704216645547324678604884951140799945611 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42087 (1, 9, some (2, 7)) (1756588537016486299706413262612151996553 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42088 (1, 9, some (2, 8)) (878294268476510112808578135244203983397 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42118 (1, 9, some (3, 6)) (4188102533205004554855644617802196726493 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42119 (1, 9, some (3, 7)) (8376205066295867975837202213689119444223 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42149 (1, 9, some (4, 5)) (8105352380349877838801108613948278791719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42150 (1, 9, some (4, 6)) (4052676190172842365831565381894122792279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42180 (1, 9, some (5, 4)) (8016157738360821438355664621668949923303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42181 (1, 9, some (5, 5)) (8016157738360821438355664621668949923303 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42211 (1, 9, some (6, 3)) (4052676190172842365831565381894122792279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42212 (1, 9, some (6, 4)) (8105352380349877838801108613948278791719 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 42242 (1, 9, some (7, 2)) (8376205066295867975837202213689119444223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42243 (1, 9, some (7, 3)) (4188102533205004554855644617802196726493 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42273 (1, 9, some (8, 1)) (878294268476510112808578135244203983397 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 42274 (1, 9, some (8, 2)) (1756588537016486299706413262612151996553 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42304 (1, 9, some (9, 0)) (2704216645547324678604884951140799945611 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42305 (1, 9, some (9, 1)) (10816866397199569482623567733058707530611 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42336 (1, 9, some (10, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43081 (1, 10, some (1, 9)) (2152890950182884442653302865465406905447 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 43112 (1, 10, some (2, 8)) (8665102634905874424214040988273738987327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43143 (1, 10, some (3, 7)) (8213239290447020480046050622619871869927 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 43174 (1, 10, some (4, 6)) (1972587186448145710060979283499792562417 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 43205 (1, 10, some (5, 5)) (3902651711640193984697429394066159410077 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 43236 (1, 10, some (6, 4)) (3902651711640193984697429394066159410077 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43267 (1, 10, some (7, 3)) (1972587186448145710060979283499792562417 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 43298 (1, 10, some (8, 2)) (8213239290447020480046050622619871869927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43329 (1, 10, some (9, 1)) (8665102634905874424214040988273738987327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43360 (1, 10, some (10, 0)) (2152890950182884442653302865465406905447 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node (.node .leaf 65568 (2, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65571 (2, 0, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 65573 (2, 0, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65574 (2, 0, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65575 (2, 0, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65576 (2, 0, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65600 (2, 0, some (1, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65601 (2, 0, some (1, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65602 (2, 0, some (1, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65603 (2, 0, some (1, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65604 (2, 0, some (1, 4)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65605 (2, 0, some (1, 5)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65606 (2, 0, some (1, 6)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrrl : KTree ℚ :=
  .node V2llrrll 42056 (1, 9, some (1, 8)) (10816866397199569482623567733058707530611 / 10000000000000000000000000000000000000000 : ℚ) V2llrrlr

def V2llrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 65608 (2, 0, some (1, 8)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65632 (2, 0, some (2, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65633 (2, 0, some (2, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65634 (2, 0, some (2, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65636 (2, 0, some (2, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65637 (2, 0, some (2, 5)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65638 (2, 0, some (2, 6)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65639 (2, 0, some (2, 7)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65640 (2, 0, some (2, 8)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66560 (2, 1, none) (0 : ℚ) .leaf))) 66593 (2, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66594 (2, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66595 (2, 1, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66597 (2, 1, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66598 (2, 1, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66599 (2, 1, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66600 (2, 1, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (12408988154343069420447989212583608529737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66625 (2, 1, some (1, 1)) (1551123492763445344530340050673798706229 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66626 (2, 1, some (1, 2)) (1240898794251366194979871020221263633229 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 66627 (2, 1, some (1, 3)) (12408987942677297259757654395608285004893 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 66628 (2, 1, some (1, 4)) (6204493971338988021826304287671205382813 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66629 (2, 1, some (1, 5)) (12408987942683588269611849496127718615639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66630 (2, 1, some (1, 6)) (6204493971332697011972109187151771772067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66631 (2, 1, some (1, 7)) (12408987942385736347280074072731212041963 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66632 (2, 1, some (1, 8)) (12408987942085240370242638997012415838357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (12408987942085240370242638997012415838357 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66657 (2, 1, some (2, 1)) (12408987942385736347280074072731212041963 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (6204493971332697011972109187151771772067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66659 (2, 1, some (2, 3)) (12408987942683588269611849496127718615639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66660 (2, 1, some (2, 4)) (6204493971338988021826304287671205382813 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (12408987942677297259757654395608285004893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66662 (2, 1, some (2, 6)) (1240898794251366194979871020221263633229 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 66663 (2, 1, some (2, 7)) (1551123492763445344530340050673798706229 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66664 (2, 1, some (2, 8)) (12408988154343069420447989212583608529737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66689 (2, 1, some (3, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66691 (2, 1, some (3, 3)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66692 (2, 1, some (3, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66693 (2, 1, some (3, 5)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66694 (2, 1, some (3, 6)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66695 (2, 1, some (3, 7)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf))))) 67618 (2, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67619 (2, 2, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67620 (2, 2, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67622 (2, 2, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67623 (2, 2, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 67624 (2, 2, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67649 (2, 2, some (1, 1)) (588942201158267507129096575084228282457 / 500000000000000000000000000000000000000 : ℚ) .leaf) 67650 (2, 2, some (1, 2)) (588942201175870679686929111845639699459 / 500000000000000000000000000000000000000 : ℚ) .leaf) 67651 (2, 2, some (1, 3)) (1177884402370944950007899101721534842917 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67652 (2, 2, some (1, 4)) (1177884402371741155942570669131025659277 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 67653 (2, 2, some (1, 5)) (1177884402371741155942570669131025659277 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 67654 (2, 2, some (1, 6)) (1177884402370944950007899101721534842917 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67655 (2, 2, some (1, 7)) (588942201175870679686929111845639699459 / 500000000000000000000000000000000000000 : ℚ) .leaf) 67656 (2, 2, some (1, 8)) (588942201158267507129096575084228282457 / 500000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (1047008369554200674525778194220063202147 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67681 (2, 2, some (2, 1)) (10470083576290894207350738091608438459187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (10470083576571208206631923436942171604517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67683 (2, 2, some (2, 3)) (10470083576639086694514542149307539711739 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67684 (2, 2, some (2, 4)) (10470083576637699163933961503386894749129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67685 (2, 2, some (2, 5)) (10470083576639086694514542149307539711739 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67686 (2, 2, some (2, 6)) (10470083576571208206631923436942171604517 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67687 (2, 2, some (2, 7)) (10470083576290894207350738091608438459187 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 67688 (2, 2, some (2, 8)) (1047008369554200674525778194220063202147 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (588942201158267507129096575084228282457 / 500000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (588942201175870679686929111845639699459 / 500000000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (1177884402370944950007899101721534842917 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67715 (2, 2, some (3, 3)) (1177884402371741155942570669131025659277 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 67716 (2, 2, some (3, 4)) (1177884402371741155942570669131025659277 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 67717 (2, 2, some (3, 5)) (1177884402370944950007899101721534842917 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67718 (2, 2, some (3, 6)) (588942201175870679686929111845639699459 / 500000000000000000000000000000000000000 : ℚ) .leaf) 67719 (2, 2, some (3, 7)) (588942201158267507129096575084228282457 / 500000000000000000000000000000000000000 : ℚ) .leaf) 67744 (2, 2, some (4, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67745 (2, 2, some (4, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67747 (2, 2, some (4, 3)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67748 (2, 2, some (4, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67749 (2, 2, some (4, 5)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67750 (2, 2, some (4, 6)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68645 (2, 3, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68646 (2, 3, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68647 (2, 3, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 68648 (2, 3, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2llrr : KTree ℚ :=
  .node V2llrrl 65607 (2, 0, some (1, 7)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) V2llrrr

def V2llr : KTree ℚ :=
  .node V2llrl 40101 (1, 7, some (4, 5)) (8725069647195451905693240404537632569581 / 10000000000000000000000000000000000000000 : ℚ) V2llrr

def V2ll : KTree ℚ :=
  .node V2lll 34920 (1, 2, some (2, 8)) (12408987942085240370242638997012415838357 / 10000000000000000000000000000000000000000 : ℚ) V2llr

def V2lrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68675 (2, 3, some (1, 3)) (178689426374467377242653483943365165553 / 156250000000000000000000000000000000000 : ℚ) .leaf) 68676 (2, 3, some (1, 4)) (11436123287977194949274280495631305476173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68677 (2, 3, some (1, 5)) (11436123287974608835552262279333435618887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68678 (2, 3, some (1, 6)) (11436123287971397154592654290992595460509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68679 (2, 3, some (1, 7)) (11436123287820590852934491322359165643839 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68680 (2, 3, some (1, 8)) (5718061643723164918076645562803891550643 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68705 (2, 3, some (2, 1)) (5025640116610310419304339140875232377093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68706 (2, 3, some (2, 2)) (2512820058361225621518684562558900114369 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68707 (2, 3, some (2, 3)) (5025640116784172187266114288212973510571 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68708 (2, 3, some (2, 4)) (5025640116786398658890100531348116103483 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68709 (2, 3, some (2, 5)) (5025640116786040617192810233067245292963 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 68710 (2, 3, some (2, 6)) (10051280233527960816043989107802582913621 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68711 (2, 3, some (2, 7)) (10051280233281355275328786724541015597367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68712 (2, 3, some (2, 8)) (2512820084065203631106097636244145876729 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (2512820084065203631106097636244145876729 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68737 (2, 3, some (3, 1)) (10051280233281355275328786724541015597367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68738 (2, 3, some (3, 2)) (10051280233527960816043989107802582913621 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68739 (2, 3, some (3, 3)) (5025640116786040617192810233067245292963 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68740 (2, 3, some (3, 4)) (5025640116786398658890100531348116103483 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68741 (2, 3, some (3, 5)) (5025640116784172187266114288212973510571 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68742 (2, 3, some (3, 6)) (2512820058361225621518684562558900114369 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68743 (2, 3, some (3, 7)) (5025640116610310419304339140875232377093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (5718061643723164918076645562803891550643 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 68769 (2, 3, some (4, 1)) (11436123287820590852934491322359165643839 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68770 (2, 3, some (4, 2)) (11436123287971397154592654290992595460509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68771 (2, 3, some (4, 3)) (11436123287974608835552262279333435618887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68772 (2, 3, some (4, 4)) (11436123287977194949274280495631305476173 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68773 (2, 3, some (4, 5)) (178689426374467377242653483943365165553 / 156250000000000000000000000000000000000 : ℚ) .leaf) 68774 (2, 3, some (4, 6)) (1429515410970205341911737974236765666357 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 68800 (2, 3, some (5, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68801 (2, 3, some (5, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68802 (2, 3, some (5, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68803 (2, 3, some (5, 3)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68804 (2, 3, some (5, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68805 (2, 3, some (5, 5)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 69632 (2, 4, none) (0 : ℚ) (.node (.node (.node (.node .leaf 69668 (2, 4, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69669 (2, 4, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69670 (2, 4, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69671 (2, 4, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69672 (2, 4, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69699 (2, 4, some (1, 3)) (5610255688779547941202615371286096701587 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69700 (2, 4, some (1, 4)) (5610255688786128614548836118473660023167 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69701 (2, 4, some (1, 5)) (11220511377568197459161878746795911011313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69702 (2, 4, some (1, 6)) (1402563922195963305089918529354432655283 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 69703 (2, 4, some (1, 7)) (11220511377440725432492800047118165138849 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 69704 (2, 4, some (1, 8)) (280512784426360569332382466341733226909 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69730 (2, 4, some (2, 2)) (1930287013274481903985936337285118826803 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69731 (2, 4, some (2, 3)) (30160734582885993791915787432591390369 / 31250000000000000000000000000000000000 : ℚ) .leaf) 69732 (2, 4, some (2, 4)) (1930287013306211236918304567824638276877 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69733 (2, 4, some (2, 5)) (9651435066529110022172336512224297016521 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69734 (2, 4, some (2, 6)) (9651435066496701820669301376013297023869 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69735 (2, 4, some (2, 7)) (9651435066295056628773372854706948518977 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69736 (2, 4, some (2, 8)) (4825717580208996283806686793979973583493 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (4798788305804943329143395544538925201657 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (9597576611829748113882731875176413932627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69763 (2, 4, some (3, 3)) (4798788305957528808476012905948111380941 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69764 (2, 4, some (3, 4)) (9597576611918943192640155717418565408579 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69765 (2, 4, some (3, 5)) (4798788305957528808476012905948111380941 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69766 (2, 4, some (3, 6)) (9597576611829748113882731875176413932627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69767 (2, 4, some (3, 7)) (4798788305804943329143395544538925201657 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (4825717580208996283806686793979973583493 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (9651435066295056628773372854706948518977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (9651435066496701820669301376013297023869 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69795 (2, 4, some (4, 3)) (9651435066529110022172336512224297016521 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69796 (2, 4, some (4, 4)) (1930287013306211236918304567824638276877 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69797 (2, 4, some (4, 5)) (30160734582885993791915787432591390369 / 31250000000000000000000000000000000000 : ℚ) .leaf) 69798 (2, 4, some (4, 6)) (1930287013274481903985936337285118826803 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69824 (2, 4, some (5, 0)) (280512784426360569332382466341733226909 / 250000000000000000000000000000000000000 : ℚ) .leaf) 69825 (2, 4, some (5, 1)) (11220511377440725432492800047118165138849 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 69826 (2, 4, some (5, 2)) (1402563922195963305089918529354432655283 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69827 (2, 4, some (5, 3)) (11220511377568197459161878746795911011313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69828 (2, 4, some (5, 4)) (5610255688786128614548836118473660023167 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69829 (2, 4, some (5, 5)) (5610255688779547941202615371286096701587 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69856 (2, 4, some (6, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69857 (2, 4, some (6, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 69858 (2, 4, some (6, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69859 (2, 4, some (6, 3)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69860 (2, 4, some (6, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70656 (2, 5, none) (0 : ℚ) (.node (.node .leaf 70693 (2, 5, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70694 (2, 5, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70695 (2, 5, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70696 (2, 5, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70724 (2, 5, some (1, 4)) (11072307612230862524981421610091227989043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70725 (2, 5, some (1, 5)) (2214461522445170968166736642224352786373 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70726 (2, 5, some (1, 6)) (11072307612227120291442369090182414129049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70727 (2, 5, some (1, 7)) (11072307612115619763239819442836638733739 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70728 (2, 5, some (1, 8)) (5536153805860927899218228229386665434861 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70755 (2, 5, some (2, 3)) (9344395409616508133181678267195095591409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70756 (2, 5, some (2, 4)) (9344395409625826848605925366841917032493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70757 (2, 5, some (2, 5)) (9344395409623140419184773372646914136683 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70758 (2, 5, some (2, 6)) (9344395409598258434038941324586983865589 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70760 (2, 5, some (2, 8)) (4672197748994624584626664019558087164413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70786 (2, 5, some (3, 2)) (57312291844985863011767318186700473153 / 62500000000000000000000000000000000000 : ℚ) .leaf) 70787 (2, 5, some (3, 3)) (2292491673826784793090134112819833141373 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70788 (2, 5, some (3, 4)) (1833993339062618381704779920803024917799 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70789 (2, 5, some (3, 5)) (4584983347654620645600187297589364002683 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70790 (2, 5, some (3, 6)) (4584983347622230698467205565568961838023 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70791 (2, 5, some (3, 7)) (9169966695029113842419020535928516387881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70817 (2, 5, some (4, 1)) (9169966695029113842419020535928516387881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70818 (2, 5, some (4, 2)) (4584983347622230698467205565568961838023 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70819 (2, 5, some (4, 3)) (4584983347654620645600187297589364002683 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70820 (2, 5, some (4, 4)) (1833993339062618381704779920803024917799 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 70821 (2, 5, some (4, 5)) (2292491673826784793090134112819833141373 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70822 (2, 5, some (4, 6)) (57312291844985863011767318186700473153 / 62500000000000000000000000000000000000 : ℚ) .leaf) 70848 (2, 5, some (5, 0)) (4672197748994624584626664019558087164413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (4672197704714492691636829418515709807623 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70850 (2, 5, some (5, 2)) (9344395409598258434038941324586983865589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70851 (2, 5, some (5, 3)) (9344395409623140419184773372646914136683 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70852 (2, 5, some (5, 4)) (9344395409625826848605925366841917032493 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70853 (2, 5, some (5, 5)) (9344395409616508133181678267195095591409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70880 (2, 5, some (6, 0)) (5536153805860927899218228229386665434861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70881 (2, 5, some (6, 1)) (11072307612115619763239819442836638733739 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70882 (2, 5, some (6, 2)) (11072307612227120291442369090182414129049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70883 (2, 5, some (6, 3)) (2214461522445170968166736642224352786373 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 70884 (2, 5, some (6, 4)) (11072307612230862524981421610091227989043 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70913 (2, 5, some (7, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70914 (2, 5, some (7, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70915 (2, 5, some (7, 3)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71680 (2, 6, none) (0 : ℚ) .leaf)) 71718 (2, 6, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71719 (2, 6, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71720 (2, 6, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71749 (2, 6, some (1, 5)) (5482078577012033506283403590159380865147 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71750 (2, 6, some (1, 6)) (87713257232212463051861939426426797847 / 80000000000000000000000000000000000000 : ℚ) .leaf) 71751 (2, 6, some (1, 7)) (10964157153925909632062556547936908340217 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71752 (2, 6, some (1, 8)) (2741039288381776349759808922199391885879 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71780 (2, 6, some (2, 4)) (364407986983797374345555912395736155357 / 400000000000000000000000000000000000000 : ℚ) .leaf) 71781 (2, 6, some (2, 5)) (9110199674591767631390196925726205134987 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71782 (2, 6, some (2, 6)) (1822039934915066816634677892752766914421 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71783 (2, 6, some (2, 7)) (9110199674425879119421083003903803893949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71784 (2, 6, some (2, 8)) (4555099879584961715172478519913927697397 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71811 (2, 6, some (3, 3)) (8836769070928621148826311552047223698641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71812 (2, 6, some (3, 4)) (4418384535467953514320576952949967781327 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71813 (2, 6, some (3, 5)) (1767353814186402556659679056122181310673 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71814 (2, 6, some (3, 6)) (4418384535442055978010892573180083753099 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71815 (2, 6, some (3, 7)) (1104596133835558756035207146946643915139 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 71843 (2, 6, some (4, 3)) (4362534823597053714577118921605836146217 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71844 (2, 6, some (4, 4)) (8725069647199398002070831676964802151621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71845 (2, 6, some (4, 5)) (4362534823597053714577118921605836146217 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71846 (2, 6, some (4, 6)) (8725069647108682577780938769926088789373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71873 (2, 6, some (5, 1)) (1104596133835558756035207146946643915139 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 71874 (2, 6, some (5, 2)) (4418384535442055978010892573180083753099 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71875 (2, 6, some (5, 3)) (1767353814186402556659679056122181310673 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71876 (2, 6, some (5, 4)) (4418384535467953514320576952949967781327 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71877 (2, 6, some (5, 5)) (8836769070928621148826311552047223698641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71904 (2, 6, some (6, 0)) (4555099879584961715172478519913927697397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71905 (2, 6, some (6, 1)) (9110199674425879119421083003903803893949 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71906 (2, 6, some (6, 2)) (1822039934915066816634677892752766914421 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71907 (2, 6, some (6, 3)) (9110199674591767631390196925726205134987 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71908 (2, 6, some (6, 4)) (364407986983797374345555912395736155357 / 400000000000000000000000000000000000000 : ℚ) .leaf) 71936 (2, 6, some (7, 0)) (2741039288381776349759808922199391885879 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71937 (2, 6, some (7, 1)) (10964157153925909632062556547936908340217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71938 (2, 6, some (7, 2)) (87713257232212463051861939426426797847 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 71939 (2, 6, some (7, 3)) (5482078577012033506283403590159380865147 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71968 (2, 6, some (8, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71969 (2, 6, some (8, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71970 (2, 6, some (8, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72704 (2, 7, none) (0 : ℚ) .leaf)))) 72743 (2, 7, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 72744 (2, 7, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72774 (2, 7, some (1, 6)) (10881748922886207604645396581301006423641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72775 (2, 7, some (1, 7)) (1088174892279358319149919060570860846733 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72776 (2, 7, some (1, 8)) (10881748922391161710478305398373524353709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72805 (2, 7, some (2, 5)) (8927973797696292596976728842095483104773 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72806 (2, 7, some (2, 6)) (8927973797685131407885264519569752082251 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72807 (2, 7, some (2, 7)) (4463986898775573175748576759694811271657 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72808 (2, 7, some (2, 8)) (8927973879515311936001521675796065732867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72836 (2, 7, some (3, 4)) (4289526696236302117890515875204643472073 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72837 (2, 7, some (3, 5)) (857905339246866013308377683240969217047 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 72838 (2, 7, some (3, 6)) (2144763348108493122766171992105978483649 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 72839 (2, 7, some (3, 7)) (8579053392253849473970166084547317248781 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72867 (2, 7, some (4, 3)) (8376704891859003777971084716172146826537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72868 (2, 7, some (4, 4)) (8376704891865299061796877479894645872351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72869 (2, 7, some (4, 5)) (8376704891860365107136942142602803974247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72870 (2, 7, some (4, 6)) (4188352445895154282416790494716756779867 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72898 (2, 7, some (5, 2)) (4188352445895154282416790494716756779867 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72899 (2, 7, some (5, 3)) (8376704891860365107136942142602803974247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72900 (2, 7, some (5, 4)) (8376704891865299061796877479894645872351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72901 (2, 7, some (5, 5)) (8376704891859003777971084716172146826537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72929 (2, 7, some (6, 1)) (8579053392253849473970166084547317248781 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72930 (2, 7, some (6, 2)) (2144763348108493122766171992105978483649 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrllr : KTree ℚ :=
  .node V2lrllrl 71842 (2, 6, some (4, 2)) (8725069647108682577780938769926088789373 / 10000000000000000000000000000000000000000 : ℚ) V2lrllrr

def V2lrll : KTree ℚ :=
  .node V2lrlll 70759 (2, 5, some (2, 7)) (4672197704714492691636829418515709807623 / 5000000000000000000000000000000000000000 : ℚ) V2lrllr

def V2lrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 72932 (2, 7, some (6, 4)) (4289526696236302117890515875204643472073 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72960 (2, 7, some (7, 0)) (8927973879515311936001521675796065732867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72961 (2, 7, some (7, 1)) (4463986898775573175748576759694811271657 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72962 (2, 7, some (7, 2)) (8927973797685131407885264519569752082251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72963 (2, 7, some (7, 3)) (8927973797696292596976728842095483104773 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72992 (2, 7, some (8, 0)) (10881748922391161710478305398373524353709 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72993 (2, 7, some (8, 1)) (1088174892279358319149919060570860846733 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 72994 (2, 7, some (8, 2)) (10881748922886207604645396581301006423641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73024 (2, 7, some (9, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73025 (2, 7, some (9, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73768 (2, 8, some (0, 8)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 73799 (2, 8, some (1, 7)) (1352108299700047694167573000858699363231 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73800 (2, 8, some (1, 8)) (1352108299649405675971708573302738234397 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 73830 (2, 8, some (2, 6)) (4391471342577436698607547239257342766623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73831 (2, 8, some (2, 7)) (8782942685033087898240888048412988556339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73832 (2, 8, some (2, 8)) (4391471382441187769669521866944483720439 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73861 (2, 8, some (3, 5)) (2094051266602672763910641757600682741263 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 73862 (2, 8, some (3, 6)) (4188102533192308332076214757519323904579 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73863 (2, 8, some (3, 7)) (4188102533110453946045259931088978070197 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73892 (2, 8, some (4, 4)) (4052676190176991776473092367071388488573 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73893 (2, 8, some (4, 5)) (8105352380349271836960005986282909930963 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73894 (2, 8, some (4, 6)) (1621070476059238255124361920723163468813 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73923 (2, 8, some (5, 3)) (1603231547671782538679884337558348750217 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73925 (2, 8, some (5, 5)) (1603231547671782538679884337558348750217 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73954 (2, 8, some (6, 2)) (1621070476059238255124361920723163468813 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73955 (2, 8, some (6, 3)) (8105352380349271836960005986282909930963 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73956 (2, 8, some (6, 4)) (4052676190176991776473092367071388488573 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73985 (2, 8, some (7, 1)) (4188102533110453946045259931088978070197 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 73986 (2, 8, some (7, 2)) (4188102533192308332076214757519323904579 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73987 (2, 8, some (7, 3)) (2094051266602672763910641757600682741263 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (4391471382441187769669521866944483720439 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74017 (2, 8, some (8, 1)) (8782942685033087898240888048412988556339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74018 (2, 8, some (8, 2)) (4391471342577436698607547239257342766623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74048 (2, 8, some (9, 0)) (1352108299649405675971708573302738234397 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 74049 (2, 8, some (9, 1)) (1352108299700047694167573000858699363231 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74080 (2, 8, some (10, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74824 (2, 9, some (1, 8)) (1345556820852199507018734196523874135927 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 74855 (2, 9, some (2, 7)) (8665102635179650392505286658272803664923 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74856 (2, 9, some (2, 8)) (8665102713366098298684702024377373006051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74886 (2, 9, some (3, 6)) (2053309822632464222161570244926259185983 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 74887 (2, 9, some (3, 7)) (4106619645189902203189201963964762100089 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74917 (2, 9, some (4, 5)) (7890348745794898741162448602753877437091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74918 (2, 9, some (4, 6)) (7890348745753560873109041238873363795519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74948 (2, 9, some (5, 4)) (1951325855820972840338490714398233348971 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 74949 (2, 9, some (5, 5)) (975662927909989535200324449203086285309 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrll : KTree ℚ :=
  .node V2lrlrlll 73924 (2, 8, some (5, 4)) (62626232330973590282180439229532036297 / 78125000000000000000000000000000000000 : ℚ) V2lrlrllr

def V2lrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 74980 (2, 9, some (6, 4)) (1951325855820972840338490714398233348971 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 75010 (2, 9, some (7, 2)) (7890348745753560873109041238873363795519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75011 (2, 9, some (7, 3)) (7890348745794898741162448602753877437091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75041 (2, 9, some (8, 1)) (4106619645189902203189201963964762100089 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75042 (2, 9, some (8, 2)) (2053309822632464222161570244926259185983 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 75072 (2, 9, some (9, 0)) (8665102713366098298684702024377373006051 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75073 (2, 9, some (9, 1)) (8665102635179650392505286658272803664923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75104 (2, 9, some (10, 0)) (1345556820852199507018734196523874135927 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 75880 (2, 10, some (2, 8)) (4283808314108002977727791835501022053411 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75911 (2, 10, some (3, 7)) (8079802445616372621258918722273846173491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75942 (2, 10, some (4, 6)) (1543321774299789284748850709520879598043 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 75973 (2, 10, some (5, 5)) (7640120969730248113278840482702471322213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 76004 (2, 10, some (6, 4)) (7634435941299243062856618226452616990383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76035 (2, 10, some (7, 3)) (7640120969730248113278840482702471322213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76066 (2, 10, some (8, 2)) (1543321774299789284748850709520879598043 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76097 (2, 10, some (9, 1)) (8079802445616372621258918722273846173491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76128 (2, 10, some (10, 0)) (4283808314108002977727791835501022053411 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98304 (3, 0, none) (0 : ℚ) (.node (.node (.node .leaf 98336 (3, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98337 (3, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98338 (3, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98339 (3, 0, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 98340 (3, 0, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98341 (3, 0, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98342 (3, 0, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98343 (3, 0, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98368 (3, 0, some (1, 0)) (6204493971020297799121238090128234107703 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (3102246985532471285560700453442090865327 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 98370 (3, 0, some (1, 2)) (12408987942641587552317346331694060622617 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98371 (3, 0, some (1, 3)) (12408987942689200495571090416913026465651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98372 (3, 0, some (1, 4)) (12408987942666751591734126733771795065601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98373 (3, 0, some (1, 5)) (12408987942689200495571090416913026465651 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98374 (3, 0, some (1, 6)) (12408987942641587552317346331694060622617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98375 (3, 0, some (1, 7)) (3102246985532471285560700453442090865327 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 98400 (3, 0, some (2, 0)) (3102246985532471285560700453442090865327 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98401 (3, 0, some (2, 1)) (12408987942641587552317346331694060622617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (12408987942689200495571090416913026465651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98403 (3, 0, some (2, 3)) (12408987942666751591734126733771795065601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98404 (3, 0, some (2, 4)) (12408987942689200495571090416913026465651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98405 (3, 0, some (2, 5)) (12408987942641587552317346331694060622617 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98406 (3, 0, some (2, 6)) (3102246985532471285560700453442090865327 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98407 (3, 0, some (2, 7)) (6204493971020297799121238090128234107703 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98433 (3, 0, some (3, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98434 (3, 0, some (3, 2)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrlrl : KTree ℚ :=
  .node V2lrlrll 74979 (2, 9, some (6, 3)) (975662927909989535200324449203086285309 / 1250000000000000000000000000000000000000 : ℚ) V2lrlrlr

def V2lrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 98436 (3, 0, some (3, 4)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98437 (3, 0, some (3, 5)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98438 (3, 0, some (3, 6)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98439 (3, 0, some (3, 7)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99362 (3, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99365 (3, 1, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99366 (3, 1, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99367 (3, 1, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99392 (3, 1, some (1, 0)) (5889422112315167713220432380191048579543 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (5889422011589738013736304008961876100857 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99394 (3, 1, some (1, 2)) (5889422011799183257041203331300128898951 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99395 (3, 1, some (1, 3)) (5889422011858491008246090499723627567403 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99396 (3, 1, some (1, 4)) (5889422011856930036342937273062901984467 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99397 (3, 1, some (1, 5)) (5889422011860481523082769418247354608303 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99398 (3, 1, some (1, 6)) (5889422011850958491832900517491720861767 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99399 (3, 1, some (1, 7)) (11778844023436460673394757811225330180457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99424 (3, 1, some (2, 0)) (5235041788067210781196113326864612931807 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (5235041788193982521508781249433480080203 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (2617520894155981551925733563329653716341 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 99427 (3, 1, some (2, 3)) (10470083576634542286831888485445159083497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 99428 (3, 1, some (2, 4)) (10470083576634542286831888485445159083497 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99429 (3, 1, some (2, 5)) (2617520894155981551925733563329653716341 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99430 (3, 1, some (2, 6)) (5235041788193982521508781249433480080203 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99431 (3, 1, some (2, 7)) (5235041788067210781196113326864612931807 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (11778844023436460673394757811225330180457 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99457 (3, 1, some (3, 1)) (5889422011850958491832900517491720861767 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99458 (3, 1, some (3, 2)) (5889422011860481523082769418247354608303 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99459 (3, 1, some (3, 3)) (5889422011856930036342937273062901984467 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99460 (3, 1, some (3, 4)) (5889422011858491008246090499723627567403 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99461 (3, 1, some (3, 5)) (5889422011799183257041203331300128898951 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99462 (3, 1, some (3, 6)) (5889422011589738013736304008961876100857 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 99463 (3, 1, some (3, 7)) (5889422112315167713220432380191048579543 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99490 (3, 1, some (4, 2)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99491 (3, 1, some (4, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99492 (3, 1, some (4, 4)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 99493 (3, 1, some (4, 5)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99494 (3, 1, some (4, 6)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100352 (3, 2, none) (0 : ℚ) .leaf) 100386 (3, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100387 (3, 2, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 100388 (3, 2, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 100389 (3, 2, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100390 (3, 2, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100391 (3, 2, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100417 (3, 2, some (1, 1)) (5718061643723164918076645562803891550643 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100418 (3, 2, some (1, 2)) (11436123287820590852934491322359165643839 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100419 (3, 2, some (1, 3)) (11436123287971397154592654290992595460509 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100420 (3, 2, some (1, 4)) (11436123287974608835552262279333435618887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100421 (3, 2, some (1, 5)) (11436123287977194949274280495631305476173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100422 (3, 2, some (1, 6)) (178689426374467377242653483943365165553 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100423 (3, 2, some (1, 7)) (1429515410970205341911737974236765666357 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100448 (3, 2, some (2, 0)) (2512820084065203631106097636244145876729 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 100449 (3, 2, some (2, 1)) (10051280233281355275328786724541015597367 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100450 (3, 2, some (2, 2)) (10051280233527960816043989107802582913621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100451 (3, 2, some (2, 3)) (5025640116786040617192810233067245292963 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100452 (3, 2, some (2, 4)) (5025640116786398658890100531348116103483 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100453 (3, 2, some (2, 5)) (5025640116784172187266114288212973510571 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100454 (3, 2, some (2, 6)) (2512820058361225621518684562558900114369 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100455 (3, 2, some (2, 7)) (5025640116610310419304339140875232377093 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100480 (3, 2, some (3, 0)) (5025640116610310419304339140875232377093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100481 (3, 2, some (3, 1)) (2512820058361225621518684562558900114369 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100482 (3, 2, some (3, 2)) (5025640116784172187266114288212973510571 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100483 (3, 2, some (3, 3)) (5025640116786398658890100531348116103483 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 100484 (3, 2, some (3, 4)) (5025640116786040617192810233067245292963 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100485 (3, 2, some (3, 5)) (10051280233527960816043989107802582913621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100486 (3, 2, some (3, 6)) (10051280233281355275328786724541015597367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100487 (3, 2, some (3, 7)) (2512820084065203631106097636244145876729 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (1429515410970205341911737974236765666357 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (178689426374467377242653483943365165553 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 100514 (3, 2, some (4, 2)) (11436123287977194949274280495631305476173 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100515 (3, 2, some (4, 3)) (11436123287974608835552262279333435618887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100516 (3, 2, some (4, 4)) (11436123287971397154592654290992595460509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100517 (3, 2, some (4, 5)) (11436123287820590852934491322359165643839 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100518 (3, 2, some (4, 6)) (5718061643723164918076645562803891550643 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100544 (3, 2, some (5, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 100545 (3, 2, some (5, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100547 (3, 2, some (5, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100548 (3, 2, some (5, 4)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100549 (3, 2, some (5, 5)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101376 (3, 3, none) (0 : ℚ) .leaf)) 101411 (3, 3, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101412 (3, 3, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101413 (3, 3, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101414 (3, 3, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101415 (3, 3, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrlr : KTree ℚ :=
  .node V2lrlrl 98435 (3, 0, some (3, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) V2lrlrr

def V2lrl : KTree ℚ :=
  .node V2lrll 72931 (2, 7, some (6, 3)) (857905339246866013308377683240969217047 / 1000000000000000000000000000000000000000 : ℚ) V2lrlr

def V2lrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 101443 (3, 3, some (1, 3)) (11220511377563401161562289488703827322719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101444 (3, 3, some (1, 4)) (11220511377570227344129775491871615528823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101445 (3, 3, some (1, 5)) (11220511377570227344129775491871615528823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101446 (3, 3, some (1, 6)) (11220511377563401161562289488703827322719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101447 (3, 3, some (1, 7)) (5610255688697228022503880468893026382661 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101473 (3, 3, some (2, 1)) (9651435066228279744987276171213882695953 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101474 (3, 3, some (2, 2)) (1930287013289489408875569419758926512001 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101475 (3, 3, some (2, 3)) (2412858766632065045052970143056416333791 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101476 (3, 3, some (2, 4)) (2412858766632140465485742829693541418317 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101477 (3, 3, some (2, 5)) (2412858766632065045052970143056416333791 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101478 (3, 3, some (2, 6)) (1930287013289489408875569419758926512001 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 101479 (3, 3, some (2, 7)) (9651435066228279744987276171213882695953 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101504 (3, 3, some (3, 0)) (9597576641347567555815557780839445063337 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (4798788305844117679800966893424730082023 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (9597576611895876311829505668778517356299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101507 (3, 3, some (3, 3)) (149962134561164918119252989874783174231 / 156250000000000000000000000000000000000 : ℚ) .leaf) 101508 (3, 3, some (3, 4)) (149962134561164918119252989874783174231 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 101509 (3, 3, some (3, 5)) (9597576611895876311829505668778517356299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101510 (3, 3, some (3, 6)) (4798788305844117679800966893424730082023 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101511 (3, 3, some (3, 7)) (9597576641347567555815557780839445063337 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101536 (3, 3, some (4, 0)) (9651435066228279744987276171213882695953 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101537 (3, 3, some (4, 1)) (1930287013289489408875569419758926512001 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101538 (3, 3, some (4, 2)) (2412858766632065045052970143056416333791 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 101539 (3, 3, some (4, 3)) (2412858766632140465485742829693541418317 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101540 (3, 3, some (4, 4)) (2412858766632065045052970143056416333791 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101541 (3, 3, some (4, 5)) (1930287013289489408875569419758926512001 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101542 (3, 3, some (4, 6)) (9651435066228279744987276171213882695953 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101568 (3, 3, some (5, 0)) (5610255688697228022503880468893026382661 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101569 (3, 3, some (5, 1)) (11220511377563401161562289488703827322719 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101570 (3, 3, some (5, 2)) (11220511377570227344129775491871615528823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101571 (3, 3, some (5, 3)) (11220511377570227344129775491871615528823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101572 (3, 3, some (5, 4)) (11220511377563401161562289488703827322719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101573 (3, 3, some (5, 5)) (5610255688697228022503880468893026382661 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101600 (3, 3, some (6, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101602 (3, 3, some (6, 2)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101603 (3, 3, some (6, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101604 (3, 3, some (6, 4)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102436 (3, 4, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102437 (3, 4, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102438 (3, 4, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102439 (3, 4, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102467 (3, 4, some (1, 3)) (1107230761222003960180482430429395756427 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102468 (3, 4, some (1, 4)) (11072307612229193296932175477101406636651 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102469 (3, 4, some (1, 5)) (5536153806113762034441464672055792642129 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 102471 (3, 4, some (1, 7)) (346009612877424100726012705746402889001 / 312500000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (9344395409514765790307350765937337759003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102499 (3, 4, some (2, 3)) (9344395409621063738937605138864371233267 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102500 (3, 4, some (2, 4)) (1168049426202970088329245139251152847349 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102501 (3, 4, some (2, 5)) (2336098852405818625234659210170411020423 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 102502 (3, 4, some (2, 6)) (9344395409563903892074400277484954315637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102503 (3, 4, some (2, 7)) (4672197704683674975642960999567241988421 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102529 (3, 4, some (3, 1)) (4584983347533600669693248122739211387449 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (4584983347632561050348981883783512248283 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102531 (3, 4, some (3, 3)) (9169966695308895764239579973585817472229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102532 (3, 4, some (3, 4)) (916996669530848044858535518464712427029 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 102533 (3, 4, some (3, 5)) (4584983347649245933788542187070599867137 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102534 (3, 4, some (3, 6)) (9169966695152295954024389142810481964047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102535 (3, 4, some (3, 7)) (9169966716761179724966133803290838593039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102560 (3, 4, some (4, 0)) (9169966716761179724966133803290838593039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102561 (3, 4, some (4, 1)) (9169966695152295954024389142810481964047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102562 (3, 4, some (4, 2)) (4584983347649245933788542187070599867137 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102563 (3, 4, some (4, 3)) (916996669530848044858535518464712427029 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102564 (3, 4, some (4, 4)) (9169966695308895764239579973585817472229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102565 (3, 4, some (4, 5)) (4584983347632561050348981883783512248283 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102566 (3, 4, some (4, 6)) (4584983347533600669693248122739211387449 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102592 (3, 4, some (5, 0)) (4672197704683674975642960999567241988421 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 102593 (3, 4, some (5, 1)) (9344395409563903892074400277484954315637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102594 (3, 4, some (5, 2)) (2336098852405818625234659210170411020423 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102595 (3, 4, some (5, 3)) (1168049426202970088329245139251152847349 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102596 (3, 4, some (5, 4)) (9344395409621063738937605138864371233267 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102597 (3, 4, some (5, 5)) (9344395409514765790307350765937337759003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102624 (3, 4, some (6, 0)) (346009612877424100726012705746402889001 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 102625 (3, 4, some (6, 1)) (11072307612223579946623596697238185846659 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102626 (3, 4, some (6, 2)) (5536153806113762034441464672055792642129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102627 (3, 4, some (6, 3)) (11072307612229193296932175477101406636651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102628 (3, 4, some (6, 4)) (1107230761222003960180482430429395756427 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102656 (3, 4, some (7, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102657 (3, 4, some (7, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 102658 (3, 4, some (7, 2)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102659 (3, 4, some (7, 3)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) .leaf) 103461 (3, 5, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103462 (3, 5, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103463 (3, 5, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 103492 (3, 5, some (1, 4)) (5482078577014158693780629094964910989769 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103493 (3, 5, some (1, 5)) (5482078577012741902115812091761224240021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103494 (3, 5, some (1, 6)) (10964157154023552940946259042684583481921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103495 (3, 5, some (1, 7)) (1096415715389361515057136392146628513861 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 103523 (3, 5, some (2, 3)) (9110199674588647298401582058838810686079 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrll : KTree ℚ :=
  .node V2lrrlll 102470 (3, 4, some (1, 6)) (11072307612223579946623596697238185846659 / 10000000000000000000000000000000000000000 : ℚ) V2lrrllr

def V2lrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103525 (3, 5, some (2, 5)) (364407986983691448333495428270599967309 / 400000000000000000000000000000000000000 : ℚ) .leaf) 103526 (3, 5, some (2, 6)) (9110199674547799403783967058408106913741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103527 (3, 5, some (2, 7)) (455509983718533909719525191966559224229 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103554 (3, 5, some (3, 2)) (883676907086721812083511765665386572759 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103555 (3, 5, some (3, 3)) (4418384535465581278760297630576748869571 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103556 (3, 5, some (3, 4)) (1767353814186418942422218946101086090411 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103557 (3, 5, some (3, 5)) (1767353814185061331378525034593870523701 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103558 (3, 5, some (3, 6)) (883676907082028894840741922335739313949 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103559 (3, 5, some (3, 7)) (8836769087672028001362252946051635521527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103585 (3, 5, some (4, 1)) (4362534823494252838093152537415980083843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103586 (3, 5, some (4, 2)) (4362534823583913207978038542119209923617 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 103587 (3, 5, some (4, 3)) (872506964719456723243249421852708721807 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103588 (3, 5, some (4, 4)) (872506964719456723243249421852708721807 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103589 (3, 5, some (4, 5)) (4362534823583913207978038542119209923617 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103590 (3, 5, some (4, 6)) (4362534823494252838093152537415980083843 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103616 (3, 5, some (5, 0)) (8836769087672028001362252946051635521527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103617 (3, 5, some (5, 1)) (883676907082028894840741922335739313949 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 103618 (3, 5, some (5, 2)) (1767353814185061331378525034593870523701 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103619 (3, 5, some (5, 3)) (1767353814186418942422218946101086090411 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103620 (3, 5, some (5, 4)) (4418384535465581278760297630576748869571 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103621 (3, 5, some (5, 5)) (883676907086721812083511765665386572759 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103648 (3, 5, some (6, 0)) (455509983718533909719525191966559224229 / 500000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (9110199674547799403783967058408106913741 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103651 (3, 5, some (6, 3)) (9110199674593186361259136675935431108131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103652 (3, 5, some (6, 4)) (9110199674588647298401582058838810686079 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103680 (3, 5, some (7, 0)) (1096415715389361515057136392146628513861 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103681 (3, 5, some (7, 1)) (10964157154023552940946259042684583481921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103682 (3, 5, some (7, 2)) (5482078577012741902115812091761224240021 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103683 (3, 5, some (7, 3)) (5482078577014158693780629094964910989769 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103712 (3, 5, some (8, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103713 (3, 5, some (8, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103714 (3, 5, some (8, 2)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104448 (3, 6, none) (0 : ℚ) .leaf) 104486 (3, 6, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104487 (3, 6, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104517 (3, 6, some (1, 5)) (10881748922884044475866597666323934939193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104518 (3, 6, some (1, 6)) (10881748922883598044057337263024922973809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104519 (3, 6, some (1, 7)) (5440874461382768954521251422922496818997 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104548 (3, 6, some (2, 4)) (4463986898849141268823999938240534731491 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104549 (3, 6, some (2, 5)) (4463986898848483211422963683516196564017 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104550 (3, 6, some (2, 6)) (1785594759532923908679304446181645880633 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104551 (3, 6, some (2, 7)) (8927973797501797103351796417949069686187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104579 (3, 6, some (3, 3)) (4289526696233594003120088911951839319211 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104580 (3, 6, some (3, 4)) (1715810678493874769942136145161450893401 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 104581 (3, 6, some (3, 5)) (8579053392464161406942870204900844053627 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrlrl : KTree ℚ :=
  .node V2lrrlrll 103650 (3, 5, some (6, 2)) (364407986983691448333495428270599967309 / 400000000000000000000000000000000000000 : ℚ) V2lrrlrlr

def V2lrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104583 (3, 6, some (3, 7)) (857905340612780531877793642332731817391 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (8376704891818135950593430552190492364467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104611 (3, 6, some (4, 3)) (4188352445930216822038747585976422740151 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104612 (3, 6, some (4, 4)) (8376704891860271814377895990405124029771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104613 (3, 6, some (4, 5)) (837670489184248376646633490533871728939 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 104614 (3, 6, some (4, 6)) (8376704891704281724226263063148868072879 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104641 (3, 6, some (5, 1)) (8376704891704281724226263063148868072879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104642 (3, 6, some (5, 2)) (837670489184248376646633490533871728939 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 104643 (3, 6, some (5, 3)) (8376704891860271814377895990405124029771 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104644 (3, 6, some (5, 4)) (4188352445930216822038747585976422740151 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104645 (3, 6, some (5, 5)) (8376704891818135950593430552190492364467 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104672 (3, 6, some (6, 0)) (857905340612780531877793642332731817391 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104673 (3, 6, some (6, 1)) (4289526696192817953967330864846383351407 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104674 (3, 6, some (6, 2)) (8579053392464161406942870204900844053627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104675 (3, 6, some (6, 3)) (1715810678493874769942136145161450893401 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104676 (3, 6, some (6, 4)) (4289526696233594003120088911951839319211 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104704 (3, 6, some (7, 0)) (8927973797501797103351796417949069686187 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104705 (3, 6, some (7, 1)) (1785594759532923908679304446181645880633 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104706 (3, 6, some (7, 2)) (4463986898848483211422963683516196564017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104707 (3, 6, some (7, 3)) (4463986898849141268823999938240534731491 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104736 (3, 6, some (8, 0)) (5440874461382768954521251422922496818997 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104737 (3, 6, some (8, 1)) (10881748922883598044057337263024922973809 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104768 (3, 6, some (9, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104769 (3, 6, some (9, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105511 (3, 7, some (0, 7)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105542 (3, 7, some (1, 6)) (2163373279536905846724080273769417156283 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105543 (3, 7, some (1, 7)) (270421659939390026339972229660530363709 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 105573 (3, 7, some (2, 5)) (439147134258160590868666882373610994341 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105574 (3, 7, some (2, 6)) (8782942685138869166792464663500218493831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105575 (3, 7, some (2, 7)) (2195735671247181820719024246337706713983 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105604 (3, 7, some (3, 4)) (8376205066411884149683340030992111468141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105605 (3, 7, some (3, 5)) (8376205066407513055568590957356906135287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105606 (3, 7, some (3, 6)) (523512816646673150320923430896791463143 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 105607 (3, 7, some (3, 7)) (837620507791044645737367144439555822573 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105635 (3, 7, some (4, 3)) (4052676190174426906869684967531065887449 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105636 (3, 7, some (4, 4)) (8105352380349571592672399150747425698487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105637 (3, 7, some (4, 5)) (4052676190168179981268807049078841568779 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105638 (3, 7, some (4, 6)) (1621070476045609653736635330428607666559 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105666 (3, 7, some (5, 2)) (2004039434582451723130183845771480118119 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 105667 (3, 7, some (5, 3)) (8016157738359743242819130207468597776149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105668 (3, 7, some (5, 4)) (8016157738359743242819130207468597776149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105669 (3, 7, some (5, 5)) (2004039434582451723130183845771480118119 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105697 (3, 7, some (6, 1)) (1621070476045609653736635330428607666559 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 105698 (3, 7, some (6, 2)) (4052676190168179981268807049078841568779 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrlrr : KTree ℚ :=
  .node V2lrrlrrl 104738 (3, 6, some (8, 2)) (10881748922884044475866597666323934939193 / 10000000000000000000000000000000000000000 : ℚ) V2lrrlrrr

def V2lrrlr : KTree ℚ :=
  .node V2lrrlrl 104582 (3, 6, some (3, 6)) (4289526696192817953967330864846383351407 / 5000000000000000000000000000000000000000 : ℚ) V2lrrlrr

def V2lrrl : KTree ℚ :=
  .node V2lrrll 103524 (3, 5, some (2, 4)) (9110199674593186361259136675935431108131 / 10000000000000000000000000000000000000000 : ℚ) V2lrrlr

def V2lrrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105700 (3, 7, some (6, 4)) (4052676190174426906869684967531065887449 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105728 (3, 7, some (7, 0)) (837620507791044645737367144439555822573 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 105729 (3, 7, some (7, 1)) (523512816646673150320923430896791463143 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105730 (3, 7, some (7, 2)) (8376205066407513055568590957356906135287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105731 (3, 7, some (7, 3)) (8376205066411884149683340030992111468141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105760 (3, 7, some (8, 0)) (2195735671247181820719024246337706713983 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105761 (3, 7, some (8, 1)) (8782942685138869166792464663500218493831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105762 (3, 7, some (8, 2)) (439147134258160590868666882373610994341 / 500000000000000000000000000000000000000 : ℚ) .leaf) 105792 (3, 7, some (9, 0)) (270421659939390026339972229660530363709 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105793 (3, 7, some (9, 1)) (2163373279536905846724080273769417156283 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105824 (3, 7, some (10, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 106567 (3, 8, some (1, 7)) (86115636537621169906263109399638466007 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106598 (3, 8, some (2, 6)) (866510263527872129880089272093926255107 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 106599 (3, 8, some (2, 7)) (1083137829392435754351943700416277986369 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106629 (3, 8, some (3, 5)) (8213239290547643808462207743677578693687 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106630 (3, 8, some (3, 6)) (8213239290499370178994256884584601751919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106631 (3, 8, some (3, 7)) (821323930045803806694331353362770798473 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 106660 (3, 8, some (4, 4)) (986293593224451523095411470285006365103 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106661 (3, 8, some (4, 5)) (3945174372892578004611801489690603919461 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106662 (3, 8, some (4, 6)) (3945174372849145464606949732932110696011 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106691 (3, 8, some (5, 3)) (1561060684655958119078474352078922204533 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106692 (3, 8, some (5, 4)) (487831463954976248347405746160708125023 / 625000000000000000000000000000000000000 : ℚ) .leaf) 106693 (3, 8, some (5, 5)) (1561060684652281077395369226081090195651 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106723 (3, 8, some (6, 3)) (487831463954976248347405746160708125023 / 625000000000000000000000000000000000000 : ℚ) .leaf) 106724 (3, 8, some (6, 4)) (1561060684655958119078474352078922204533 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106753 (3, 8, some (7, 1)) (3945174372849145464606949732932110696011 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106754 (3, 8, some (7, 2)) (3945174372892578004611801489690603919461 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106755 (3, 8, some (7, 3)) (986293593224451523095411470285006365103 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 106784 (3, 8, some (8, 0)) (821323930045803806694331353362770798473 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106785 (3, 8, some (8, 1)) (8213239290499370178994256884584601751919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106786 (3, 8, some (8, 2)) (8213239290547643808462207743677578693687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106816 (3, 8, some (9, 0)) (1083137829392435754351943700416277986369 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106817 (3, 8, some (9, 1)) (866510263527872129880089272093926255107 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 106848 (3, 8, some (10, 0)) (86115636537621169906263109399638466007 / 80000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107654 (3, 9, some (3, 6)) (2019950611432468557217770108287015409 / 2500000000000000000000000000000000000 : ℚ) .leaf) 107655 (3, 9, some (3, 7)) (1615960490892009238122099897225665847851 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 107685 (3, 9, some (4, 5)) (964576108940556280471174815487839633731 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107686 (3, 9, some (4, 6)) (7716608871453267097019561631891875007613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107716 (3, 9, some (5, 4)) (7640120969730248221351295053598701394931 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 107717 (3, 9, some (5, 5)) (955015121214546249721229365370689760757 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107747 (3, 9, some (6, 3)) (3817217970647501316830386595449055638427 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107748 (3, 9, some (6, 4)) (3817217970647501316830386595449055638427 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107778 (3, 9, some (7, 2)) (955015121214546249721229365370689760757 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 107779 (3, 9, some (7, 3)) (7640120969730248221351295053598701394931 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrllr : KTree ℚ :=
  .node V2lrrrllrl 107623 (3, 9, some (2, 7)) (8567616551334579388996819444668150281199 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrllrr

def V2lrrrll : KTree ℚ :=
  .node V2lrrrlll 106722 (3, 8, some (6, 2)) (1561060684652281077395369226081090195651 / 2000000000000000000000000000000000000000 : ℚ) V2lrrrllr

def V2lrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 107810 (3, 9, some (8, 2)) (964576108940556280471174815487839633731 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 107840 (3, 9, some (9, 0)) (1615960490892009238122099897225665847851 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 107841 (3, 9, some (9, 1)) (2019950611432468557217770108287015409 / 2500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107872 (3, 9, some (10, 0)) (8567616551334579388996819444668150281199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108679 (3, 10, some (3, 7)) (996087882249223575564968418563433727621 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 108710 (3, 10, some (4, 6)) (7573632500041177385172383678376926521291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108741 (3, 10, some (5, 5)) (3744335788706490539193479283117644428753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108772 (3, 10, some (6, 4)) (3733550288586712271723067453427745722677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108803 (3, 10, some (7, 3)) (3733550288586712271723067453427745722677 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108834 (3, 10, some (8, 2)) (3744335788706490539193479283117644428753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108865 (3, 10, some (9, 1)) (7573632500041177385172383678376926521291 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 108896 (3, 10, some (10, 0)) (996087882249223575564968418563433727621 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf) 131104 (4, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 131105 (4, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131106 (4, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131107 (4, 0, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 131108 (4, 0, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131109 (4, 0, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131110 (4, 0, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131136 (4, 0, some (1, 0)) (5889422011554423301509612718363909719421 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131137 (4, 0, some (1, 1)) (11778844023193601912363284534162938754289 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 131138 (4, 0, some (1, 2)) (94230752189434555475409848706301772853 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131139 (4, 0, some (1, 3)) (5889422011862257266452685490839580920221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131140 (4, 0, some (1, 4)) (5889422011851602806233189055286223048713 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131141 (4, 0, some (1, 5)) (5889422011862257266452685490839580920221 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131142 (4, 0, some (1, 6)) (94230752189434555475409848706301772853 / 80000000000000000000000000000000000000 : ℚ) .leaf) 131168 (4, 0, some (2, 0)) (10470083576172090588767364030367056670479 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131169 (4, 0, some (2, 1)) (10470083576603839497267760967366863650333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131170 (4, 0, some (2, 2)) (10470083576644012918138107539270366080393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131171 (4, 0, some (2, 3)) (10470083576625071655525669431619952086601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131172 (4, 0, some (2, 4)) (10470083576644012918138107539270366080393 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131173 (4, 0, some (2, 5)) (10470083576603839497267760967366863650333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131174 (4, 0, some (2, 6)) (10470083576172090588767364030367056670479 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131200 (4, 0, some (3, 0)) (94230752189434555475409848706301772853 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131201 (4, 0, some (3, 1)) (5889422011862257266452685490839580920221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131202 (4, 0, some (3, 2)) (5889422011851602806233189055286223048713 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131203 (4, 0, some (3, 3)) (5889422011862257266452685490839580920221 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131204 (4, 0, some (3, 4)) (94230752189434555475409848706301772853 / 80000000000000000000000000000000000000 : ℚ) .leaf) 131205 (4, 0, some (3, 5)) (11778844023193601912363284534162938754289 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131206 (4, 0, some (3, 6)) (5889422011554423301509612718363909719421 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131232 (4, 0, some (4, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131233 (4, 0, some (4, 1)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131234 (4, 0, some (4, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131235 (4, 0, some (4, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrrl : KTree ℚ :=
  .node V2lrrrll 107809 (3, 9, some (8, 1)) (7716608871453267097019561631891875007613 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrlr

def V2lrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 131237 (4, 0, some (4, 5)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131238 (4, 0, some (4, 6)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) (.node (.node .leaf 132129 (4, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132130 (4, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132131 (4, 1, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132132 (4, 1, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132133 (4, 1, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132134 (4, 1, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132160 (4, 1, some (1, 0)) (5718061741521286388942433429158526810503 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132161 (4, 1, some (1, 1)) (5718061643728307995811064319294176716807 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 132162 (4, 1, some (1, 2)) (11436123287879538970575078850824205956821 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132163 (4, 1, some (1, 3)) (11436123287976882165655485609609820325627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132164 (4, 1, some (1, 4)) (11436123287972022721830244063035565761601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132165 (4, 1, some (1, 5)) (5718061643989890531498149355964587666729 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132166 (4, 1, some (1, 6)) (5718061643980213566233495826879072865137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (10051280233098687970648572755999341515627 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132193 (4, 1, some (2, 1)) (10051280233387710301584910806848257047411 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132194 (4, 1, some (2, 2)) (10051280233564111357266221244389518581797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132195 (4, 1, some (2, 3)) (1256410029196031426844151989607516606057 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132196 (4, 1, some (2, 4)) (10051280233571585076973005023806605711363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132197 (4, 1, some (2, 5)) (5025640116778520417596520123867251077053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132198 (4, 1, some (2, 6)) (10051280233311722493688840945936291018957 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 132224 (4, 1, some (3, 0)) (10051280233311722493688840945936291018957 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132225 (4, 1, some (3, 1)) (5025640116778520417596520123867251077053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132226 (4, 1, some (3, 2)) (10051280233571585076973005023806605711363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132227 (4, 1, some (3, 3)) (1256410029196031426844151989607516606057 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132228 (4, 1, some (3, 4)) (10051280233564111357266221244389518581797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132229 (4, 1, some (3, 5)) (10051280233387710301584910806848257047411 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132230 (4, 1, some (3, 6)) (10051280233098687970648572755999341515627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132256 (4, 1, some (4, 0)) (5718061643980213566233495826879072865137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (5718061643989890531498149355964587666729 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132258 (4, 1, some (4, 2)) (11436123287972022721830244063035565761601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132259 (4, 1, some (4, 3)) (11436123287976882165655485609609820325627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132260 (4, 1, some (4, 4)) (11436123287879538970575078850824205956821 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 132261 (4, 1, some (4, 5)) (5718061643728307995811064319294176716807 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132262 (4, 1, some (4, 6)) (5718061741521286388942433429158526810503 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132288 (4, 1, some (5, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132289 (4, 1, some (5, 1)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132290 (4, 1, some (5, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132291 (4, 1, some (5, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 132292 (4, 1, some (5, 4)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132293 (4, 1, some (5, 5)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) .leaf) 133154 (4, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133155 (4, 2, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 133156 (4, 2, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 133157 (4, 2, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133158 (4, 2, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133185 (4, 2, some (1, 1)) (280512784426360569332382466341733226909 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (11220511377440725432492800047118165138849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (1402563922195963305089918529354432655283 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 133188 (4, 2, some (1, 4)) (11220511377568197459161878746795911011313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133189 (4, 2, some (1, 5)) (5610255688786128614548836118473660023167 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133190 (4, 2, some (1, 6)) (5610255688779547941202615371286096701587 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (4825717580208996283806686793979973583493 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133217 (4, 2, some (2, 1)) (9651435066295056628773372854706948518977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133218 (4, 2, some (2, 2)) (9651435066496701820669301376013297023869 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 133219 (4, 2, some (2, 3)) (9651435066529110022172336512224297016521 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133220 (4, 2, some (2, 4)) (1930287013306211236918304567824638276877 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133221 (4, 2, some (2, 5)) (30160734582885993791915787432591390369 / 31250000000000000000000000000000000000 : ℚ) .leaf) 133222 (4, 2, some (2, 6)) (1930287013274481903985936337285118826803 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133248 (4, 2, some (3, 0)) (4798788305804943329143395544538925201657 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133249 (4, 2, some (3, 1)) (9597576611829748113882731875176413932627 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133250 (4, 2, some (3, 2)) (4798788305957528808476012905948111380941 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133251 (4, 2, some (3, 3)) (9597576611918943192640155717418565408579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133252 (4, 2, some (3, 4)) (4798788305957528808476012905948111380941 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133253 (4, 2, some (3, 5)) (9597576611829748113882731875176413932627 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133254 (4, 2, some (3, 6)) (4798788305804943329143395544538925201657 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 133280 (4, 2, some (4, 0)) (1930287013274481903985936337285118826803 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133281 (4, 2, some (4, 1)) (30160734582885993791915787432591390369 / 31250000000000000000000000000000000000 : ℚ) .leaf) 133282 (4, 2, some (4, 2)) (1930287013306211236918304567824638276877 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133283 (4, 2, some (4, 3)) (9651435066529110022172336512224297016521 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133284 (4, 2, some (4, 4)) (9651435066496701820669301376013297023869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133285 (4, 2, some (4, 5)) (9651435066295056628773372854706948518977 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133286 (4, 2, some (4, 6)) (4825717580208996283806686793979973583493 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133312 (4, 2, some (5, 0)) (5610255688779547941202615371286096701587 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133313 (4, 2, some (5, 1)) (5610255688786128614548836118473660023167 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133314 (4, 2, some (5, 2)) (11220511377568197459161878746795911011313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133315 (4, 2, some (5, 3)) (1402563922195963305089918529354432655283 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 133316 (4, 2, some (5, 4)) (11220511377440725432492800047118165138849 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 133317 (4, 2, some (5, 5)) (280512784426360569332382466341733226909 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133344 (4, 2, some (6, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133345 (4, 2, some (6, 1)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133346 (4, 2, some (6, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133347 (4, 2, some (6, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133348 (4, 2, some (6, 4)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134144 (4, 3, none) (0 : ℚ) (.node (.node (.node .leaf 134179 (4, 3, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134181 (4, 3, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134182 (4, 3, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrrr : KTree ℚ :=
  .node V2lrrrl 131236 (4, 0, some (4, 4)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrr

def V2lrr : KTree ℚ :=
  .node V2lrrl 105699 (3, 7, some (6, 3)) (8105352380349571592672399150747425698487 / 10000000000000000000000000000000000000000 : ℚ) V2lrrr

def V2lr : KTree ℚ :=
  .node V2lrl 101442 (3, 3, some (1, 2)) (5610255688697228022503880468893026382661 / 5000000000000000000000000000000000000000 : ℚ) V2lrr

def V2l : KTree ℚ :=
  .node V2ll 68674 (2, 3, some (1, 2)) (1429515410970205341911737974236765666357 / 1250000000000000000000000000000000000000 : ℚ) V2lr

def V2rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 134211 (4, 3, some (1, 3)) (11072307612223579946623596697238185846659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134212 (4, 3, some (1, 4)) (5536153806113762034441464672055792642129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134213 (4, 3, some (1, 5)) (11072307612229193296932175477101406636651 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134214 (4, 3, some (1, 6)) (1107230761222003960180482430429395756427 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 134241 (4, 3, some (2, 1)) (4672197704683674975642960999567241988421 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134242 (4, 3, some (2, 2)) (9344395409563903892074400277484954315637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134243 (4, 3, some (2, 3)) (2336098852405818625234659210170411020423 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134244 (4, 3, some (2, 4)) (1168049426202970088329245139251152847349 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134245 (4, 3, some (2, 5)) (9344395409621063738937605138864371233267 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134246 (4, 3, some (2, 6)) (9344395409514765790307350765937337759003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (9169966716761179724966133803290838593039 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 134273 (4, 3, some (3, 1)) (9169966695152295954024389142810481964047 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (4584983347649245933788542187070599867137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134275 (4, 3, some (3, 3)) (916996669530848044858535518464712427029 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 134276 (4, 3, some (3, 4)) (9169966695308895764239579973585817472229 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134277 (4, 3, some (3, 5)) (4584983347632561050348981883783512248283 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134278 (4, 3, some (3, 6)) (4584983347533600669693248122739211387449 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134304 (4, 3, some (4, 0)) (4584983347533600669693248122739211387449 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134305 (4, 3, some (4, 1)) (4584983347632561050348981883783512248283 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134306 (4, 3, some (4, 2)) (9169966695308895764239579973585817472229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134307 (4, 3, some (4, 3)) (916996669530848044858535518464712427029 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134308 (4, 3, some (4, 4)) (4584983347649245933788542187070599867137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134309 (4, 3, some (4, 5)) (9169966695152295954024389142810481964047 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 134310 (4, 3, some (4, 6)) (9169966716761179724966133803290838593039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 134336 (4, 3, some (5, 0)) (9344395409514765790307350765937337759003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134337 (4, 3, some (5, 1)) (9344395409621063738937605138864371233267 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134338 (4, 3, some (5, 2)) (1168049426202970088329245139251152847349 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134339 (4, 3, some (5, 3)) (2336098852405818625234659210170411020423 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134340 (4, 3, some (5, 4)) (9344395409563903892074400277484954315637 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134341 (4, 3, some (5, 5)) (4672197704683674975642960999567241988421 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134368 (4, 3, some (6, 0)) (1107230761222003960180482430429395756427 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 134369 (4, 3, some (6, 1)) (11072307612229193296932175477101406636651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134370 (4, 3, some (6, 2)) (5536153806113762034441464672055792642129 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134371 (4, 3, some (6, 3)) (11072307612223579946623596697238185846659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134372 (4, 3, some (6, 4)) (346009612877424100726012705746402889001 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 134400 (4, 3, some (7, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134401 (4, 3, some (7, 1)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134402 (4, 3, some (7, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134403 (4, 3, some (7, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135204 (4, 4, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135205 (4, 4, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135206 (4, 4, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135235 (4, 4, some (1, 3)) (10964157154020548000409775657065817232967 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135236 (4, 4, some (1, 4)) (1096415715402690059589644118672613522979 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 135237 (4, 4, some (1, 5)) (1096415715402690059589644118672613522979 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135266 (4, 4, some (2, 2)) (9110199674510268717474624397140111662611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135267 (4, 4, some (2, 3)) (2277549918647811524335295187783966924939 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135268 (4, 4, some (2, 4)) (911019967459243721952495333281058563279 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135269 (4, 4, some (2, 5)) (2277549918647811524335295187783966924939 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135270 (4, 4, some (2, 6)) (9110199674510268717474624397140111662611 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135297 (4, 4, some (3, 1)) (2209192267687414281671259042612743958337 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135298 (4, 4, some (3, 2)) (2209192267726402698013073681564006854633 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135299 (4, 4, some (3, 3)) (8836769070931158086239601151291576106287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135300 (4, 4, some (3, 4)) (8836769070931158086239601151291576106287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135301 (4, 4, some (3, 5)) (2209192267726402698013073681564006854633 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135302 (4, 4, some (3, 6)) (2209192267687414281671259042612743958337 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 135328 (4, 4, some (4, 0)) (1745013930871269753999116896040014239821 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135329 (4, 4, some (4, 1)) (8725069647097994261356392078851049214599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135330 (4, 4, some (4, 2)) (2181267411797604486112385134986356907607 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135331 (4, 4, some (4, 3)) (872506964719456723243249421852708721807 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135332 (4, 4, some (4, 4)) (2181267411797604486112385134986356907607 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135333 (4, 4, some (4, 5)) (8725069647097994261356392078851049214599 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135334 (4, 4, some (4, 6)) (1745013930871269753999116896040014239821 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135360 (4, 4, some (5, 0)) (2209192267687414281671259042612743958337 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (2209192267726402698013073681564006854633 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135362 (4, 4, some (5, 2)) (8836769070931158086239601151291576106287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135363 (4, 4, some (5, 3)) (8836769070931158086239601151291576106287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135364 (4, 4, some (5, 4)) (2209192267726402698013073681564006854633 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rllllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135392 (4, 4, some (6, 0)) (9110199674510268717474624397140111662611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135393 (4, 4, some (6, 1)) (2277549918647811524335295187783966924939 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135394 (4, 4, some (6, 2)) (911019967459243721952495333281058563279 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135395 (4, 4, some (6, 3)) (2277549918647811524335295187783966924939 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135396 (4, 4, some (6, 4)) (9110199674510268717474624397140111662611 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135424 (4, 4, some (7, 0)) (10964157154020548000409775657065817232967 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135425 (4, 4, some (7, 1)) (1096415715402690059589644118672613522979 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 135426 (4, 4, some (7, 2)) (1096415715402690059589644118672613522979 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 135427 (4, 4, some (7, 3)) (10964157154020548000409775657065817232967 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135456 (4, 4, some (8, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135457 (4, 4, some (8, 1)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135458 (4, 4, some (8, 2)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136192 (4, 5, none) (0 : ℚ) .leaf) 136229 (4, 5, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136230 (4, 5, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136260 (4, 5, some (1, 4)) (10881748922886505225851570183500347733897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136261 (4, 5, some (1, 5)) (2176349784577054970171816784982428267309 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 136262 (4, 5, some (1, 6)) (5440874461440494241734638972374419761989 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136291 (4, 5, some (2, 3)) (8927973797694990480439197698805342612073 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136292 (4, 5, some (2, 4)) (8927973797697483839264479730876244071907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136293 (4, 5, some (2, 5)) (4463986898848266192000041826301173148567 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136294 (4, 5, some (2, 6)) (8927973797636769186329246113587926132003 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rllllr : KTree ℚ :=
  .node V2rllllrl 135365 (4, 4, some (5, 5)) (2209192267687414281671259042612743958337 / 2500000000000000000000000000000000000000 : ℚ) V2rllllrr

def V2rllll : KTree ℚ :=
  .node V2rlllll 135238 (4, 4, some (1, 6)) (10964157154020548000409775657065817232967 / 10000000000000000000000000000000000000000 : ℚ) V2rllllr

def V2rlllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136323 (4, 5, some (3, 3)) (6863242713974336859616994438882058753 / 8000000000000000000000000000000000000 : ℚ) .leaf) 136324 (4, 5, some (3, 4)) (8579053392467559723496689682572624348189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136325 (4, 5, some (3, 5)) (2144763348112834574496500388984457863679 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136326 (4, 5, some (3, 6)) (343162135693158958297490847140687224457 / 400000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (8376704891722501556379659376027567619961 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136354 (4, 5, some (4, 2)) (2094176222961811227832824274081836147309 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136355 (4, 5, some (4, 3)) (2094176222965070827410689996939686932017 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136356 (4, 5, some (4, 4)) (8376704891858337138750962913611277657533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136357 (4, 5, some (4, 5)) (4188352445898442358116777538466339116551 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136358 (4, 5, some (4, 6)) (4188352448296741785288997793090615533021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (4188352448296741785288997793090615533021 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 136385 (4, 5, some (5, 1)) (4188352445898442358116777538466339116551 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136386 (4, 5, some (5, 2)) (8376704891858337138750962913611277657533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136387 (4, 5, some (5, 3)) (2094176222965070827410689996939686932017 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136388 (4, 5, some (5, 4)) (2094176222961811227832824274081836147309 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136389 (4, 5, some (5, 5)) (8376704891722501556379659376027567619961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136416 (4, 5, some (6, 0)) (343162135693158958297490847140687224457 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 136417 (4, 5, some (6, 1)) (2144763348112834574496500388984457863679 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136418 (4, 5, some (6, 2)) (8579053392467559723496689682572624348189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136419 (4, 5, some (6, 3)) (6863242713974336859616994438882058753 / 8000000000000000000000000000000000000 : ℚ) .leaf) 136420 (4, 5, some (6, 4)) (8579053392426947780536379999394345451307 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136448 (4, 5, some (7, 0)) (8927973797636769186329246113587926132003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136449 (4, 5, some (7, 1)) (4463986898848266192000041826301173148567 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136451 (4, 5, some (7, 3)) (8927973797694990480439197698805342612073 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136480 (4, 5, some (8, 0)) (5440874461440494241734638972374419761989 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136481 (4, 5, some (8, 1)) (2176349784577054970171816784982428267309 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136482 (4, 5, some (8, 2)) (10881748922886505225851570183500347733897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136512 (4, 5, some (9, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136513 (4, 5, some (9, 1)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137254 (4, 6, some (0, 6)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137285 (4, 6, some (1, 5)) (10816866397684923695803164078264869119731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137286 (4, 6, some (1, 6)) (5408433198841111727450319760387518552021 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137316 (4, 6, some (2, 4)) (4391471342582051179318217716252362872613 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137317 (4, 6, some (2, 5)) (8782942685163115730245643858486419648573 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 137318 (4, 6, some (2, 6)) (4391471342558695157128136306298667576277 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137347 (4, 6, some (3, 3)) (8376205066409779138020015995916388440313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137348 (4, 6, some (3, 4)) (4188102533205032066279177760144184564801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137349 (4, 6, some (3, 5)) (8376205066398586749863430602274344385493 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137350 (4, 6, some (3, 6)) (8376205066300996038988673975144529365003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137378 (4, 6, some (4, 2)) (2026338095081438237828935777431080091503 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 137379 (4, 6, some (4, 3)) (4052676190174562758704019479003812606437 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137380 (4, 6, some (4, 4)) (8105352380347909613413072453508661359213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137381 (4, 6, some (4, 5)) (8105352380304478021490004752770852365119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137382 (4, 6, some (4, 6)) (1621070476736629070128902464931991119213 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 137409 (4, 6, some (5, 1)) (320646309530511575017523530233828817227 / 400000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlllrl : KTree ℚ :=
  .node V2rlllrll 136450 (4, 5, some (7, 2)) (8927973797697483839264479730876244071907 / 10000000000000000000000000000000000000000 : ℚ) V2rlllrlr

def V2rlllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137411 (4, 6, some (5, 3)) (2004039434589932973797464050293485681443 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137412 (4, 6, some (5, 4)) (4008078869176075398848108469903038250887 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137413 (4, 6, some (5, 5)) (320646309530511575017523530233828817227 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137440 (4, 6, some (6, 0)) (1621070476736629070128902464931991119213 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137441 (4, 6, some (6, 1)) (8105352380304478021490004752770852365119 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137442 (4, 6, some (6, 2)) (8105352380347909613413072453508661359213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137443 (4, 6, some (6, 3)) (4052676190174562758704019479003812606437 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137444 (4, 6, some (6, 4)) (2026338095081438237828935777431080091503 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137472 (4, 6, some (7, 0)) (8376205066300996038988673975144529365003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137473 (4, 6, some (7, 1)) (8376205066398586749863430602274344385493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137474 (4, 6, some (7, 2)) (4188102533205032066279177760144184564801 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 137475 (4, 6, some (7, 3)) (8376205066409779138020015995916388440313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137504 (4, 6, some (8, 0)) (4391471342558695157128136306298667576277 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137505 (4, 6, some (8, 1)) (8782942685163115730245643858486419648573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137506 (4, 6, some (8, 2)) (4391471342582051179318217716252362872613 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137536 (4, 6, some (9, 0)) (5408433198841111727450319760387518552021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137537 (4, 6, some (9, 1)) (10816866397684923695803164078264869119731 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137568 (4, 6, some (10, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138310 (4, 7, some (1, 6)) (10764454567302271727409876085756327291559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138341 (4, 7, some (2, 5)) (4332551317648783354066383723118757601559 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138342 (4, 7, some (2, 6)) (8665102635261557899499426413188824091319 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138372 (4, 7, some (3, 4)) (8213239290549829985696021722062855428861 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlllrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138374 (4, 7, some (3, 6)) (1642647858092362160378283918294022458739 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138403 (4, 7, some (4, 3)) (3945174372897298606756834814882969232611 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138404 (4, 7, some (4, 4)) (7890348745793853904523155747624712279293 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138405 (4, 7, some (4, 5)) (7890348745762261147036395730600277993533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138406 (4, 7, some (4, 6)) (3945174374126459256619329220666015440977 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138434 (4, 7, some (5, 2)) (7805303423266548052229486632203023546837 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138435 (4, 7, some (5, 3)) (1951325855819932156975320491825526634133 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 138436 (4, 7, some (5, 4)) (7805303423275953823871015646920181216301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138437 (4, 7, some (5, 5)) (7805303423212248851134352132722737610759 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138465 (4, 7, some (6, 1)) (7805303423212248851134352132722737610759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138466 (4, 7, some (6, 2)) (7805303423275953823871015646920181216301 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138468 (4, 7, some (6, 4)) (7805303423266548052229486632203023546837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138496 (4, 7, some (7, 0)) (3945174374126459256619329220666015440977 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138497 (4, 7, some (7, 1)) (7890348745762261147036395730600277993533 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138498 (4, 7, some (7, 2)) (7890348745793853904523155747624712279293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138499 (4, 7, some (7, 3)) (3945174372897298606756834814882969232611 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138528 (4, 7, some (8, 0)) (1642647858092362160378283918294022458739 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138529 (4, 7, some (8, 1)) (8213239290541121892927491299695684479731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138530 (4, 7, some (8, 2)) (8213239290549829985696021722062855428861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138560 (4, 7, some (9, 0)) (8665102635261557899499426413188824091319 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138561 (4, 7, some (9, 1)) (4332551317648783354066383723118757601559 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrr : KTree ℚ :=
  .node V2rlllrrrl 138467 (4, 7, some (6, 3)) (1951325855819932156975320491825526634133 / 2500000000000000000000000000000000000000 : ℚ) V2rlllrrrr

def V2rlllrr : KTree ℚ :=
  .node V2rlllrrl 138373 (4, 7, some (3, 5)) (8213239290541121892927491299695684479731 / 10000000000000000000000000000000000000000 : ℚ) V2rlllrrr

def V2rlllr : KTree ℚ :=
  .node V2rlllrl 137410 (4, 6, some (5, 2)) (4008078869176075398848108469903038250887 / 5000000000000000000000000000000000000000 : ℚ) V2rlllrr

def V2rlll : KTree ℚ :=
  .node V2rllll 136322 (4, 5, some (3, 2)) (8579053392426947780536379999394345451307 / 10000000000000000000000000000000000000000 : ℚ) V2rlllr

def V2rllrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139366 (4, 8, some (2, 6)) (1070952068931298868308993014425193456327 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 139397 (4, 8, some (3, 5)) (4039901222882061828992594912237734120339 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139398 (4, 8, some (3, 6)) (4039901222849272102497596683392199908469 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139428 (4, 8, some (4, 4)) (1543321774306219507429667986997077059589 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139429 (4, 8, some (4, 5)) (7716608871508499595303352848431244646427 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139430 (4, 8, some (4, 6)) (7716608873407094390980584621082422780061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139459 (4, 8, some (5, 3)) (7640120969729991233767920430667125507261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139460 (4, 8, some (5, 4)) (305604838789100526499719478066319272053 / 400000000000000000000000000000000000000 : ℚ) .leaf) 139461 (4, 8, some (5, 5)) (7640120969679958948362155558264893910663 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139490 (4, 8, some (6, 2)) (1908608985321672336923575273446459990529 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 139491 (4, 8, some (6, 3)) (7634435941295029041540553290777485477907 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139521 (4, 8, some (7, 1)) (7640120969679958948362155558264893910663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139522 (4, 8, some (7, 2)) (305604838789100526499719478066319272053 / 400000000000000000000000000000000000000 : ℚ) .leaf) 139523 (4, 8, some (7, 3)) (7640120969729991233767920430667125507261 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139552 (4, 8, some (8, 0)) (7716608873407094390980584621082422780061 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139553 (4, 8, some (8, 1)) (7716608871508499595303352848431244646427 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139554 (4, 8, some (8, 2)) (1543321774306219507429667986997077059589 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139584 (4, 8, some (9, 0)) (4039901222849272102497596683392199908469 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139585 (4, 8, some (9, 1)) (4039901222882061828992594912237734120339 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139616 (4, 8, some (10, 0)) (1070952068931298868308993014425193456327 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140422 (4, 9, some (3, 6)) (7968703050205919165851930632308244874691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140453 (4, 9, some (4, 5)) (1893408125022246951224558367627016420057 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrlll : KTree ℚ :=
  .node V2rllrllll 139492 (4, 8, some (6, 4)) (1908608985321672336923575273446459990529 / 2500000000000000000000000000000000000000 : ℚ) V2rllrlllr

def V2rllrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140484 (4, 9, some (5, 4)) (1872167894355421862175957182728183219113 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140485 (4, 9, some (5, 5)) (7488671577385163322135503694118932073723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140515 (4, 9, some (6, 3)) (1866775144293378895842542258468280150641 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140516 (4, 9, some (6, 4)) (7467100577167912035630956840960677548859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140546 (4, 9, some (7, 2)) (7467100577167912035630956840960677548859 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140547 (4, 9, some (7, 3)) (1866775144293378895842542258468280150641 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140577 (4, 9, some (8, 1)) (7488671577385163322135503694118932073723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140578 (4, 9, some (8, 2)) (1872167894355421862175957182728183219113 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140608 (4, 9, some (9, 0)) (7573632501574975196826721453953320071817 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140609 (4, 9, some (9, 1)) (1893408125022246951224558367627016420057 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140640 (4, 9, some (10, 0)) (7968703050205919165851930632308244874691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141509 (4, 10, some (5, 5)) (1470626332468337126795868086535687431241 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 141540 (4, 10, some (6, 4)) (3656634047976592942696137285229596905281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 141571 (4, 10, some (7, 3)) (7298157215309385616822715208496040418751 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141602 (4, 10, some (8, 2)) (3656634047976592942696137285229596905281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 141633 (4, 10, some (9, 1)) (1470626332468337126795868086535687431241 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 141664 (4, 10, some (10, 0)) (1490814359908278867453186647050210904983 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrllr : KTree ℚ :=
  .node V2rllrllrl 141478 (4, 10, some (4, 6)) (1490814359908278867453186647050210904983 / 2000000000000000000000000000000000000000 : ℚ) V2rllrllrr

def V2rllrll : KTree ℚ :=
  .node V2rllrlll 140454 (4, 9, some (4, 6)) (7573632501574975196826721453953320071817 / 10000000000000000000000000000000000000000 : ℚ) V2rllrllr

def V2rllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163876 (5, 0, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163877 (5, 0, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163904 (5, 0, some (1, 0)) (5718061643692306451670133023862180553659 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163905 (5, 0, some (1, 1)) (5718061643733451073545483075784461882971 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163906 (5, 0, some (1, 2)) (2859030821984621772053916594822311567451 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 163907 (5, 0, some (1, 3)) (1429515410997795897089789616028380648843 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163908 (5, 0, some (1, 4)) (5718061643980839133471085598922043166229 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163909 (5, 0, some (1, 5)) (1429515410997795897089789616028380648843 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 163936 (5, 0, some (2, 0)) (502564011656260348260833473457618720183 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163937 (5, 0, some (2, 1)) (31410250729811518491803282902100590951 / 31250000000000000000000000000000000000 : ℚ) .leaf) 163938 (5, 0, some (2, 2)) (5025640116789126200706291618849775718589 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 163939 (5, 0, some (2, 3)) (10051280233560068789304642654355154003137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 163940 (5, 0, some (2, 4)) (5025640116789126200706291618849775718589 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163941 (5, 0, some (2, 5)) (31410250729811518491803282902100590951 / 31250000000000000000000000000000000000 : ℚ) .leaf) 163968 (5, 0, some (3, 0)) (31410250729811518491803282902100590951 / 31250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163969 (5, 0, some (3, 1)) (5025640116789126200706291618849775718589 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163970 (5, 0, some (3, 2)) (10051280233560068789304642654355154003137 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163971 (5, 0, some (3, 3)) (5025640116789126200706291618849775718589 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163972 (5, 0, some (3, 4)) (31410250729811518491803282902100590951 / 31250000000000000000000000000000000000 : ℚ) .leaf) 163973 (5, 0, some (3, 5)) (502564011656260348260833473457618720183 / 500000000000000000000000000000000000000 : ℚ) .leaf) 164000 (5, 0, some (4, 0)) (1429515410997795897089789616028380648843 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 164001 (5, 0, some (4, 1)) (5718061643980839133471085598922043166229 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 164002 (5, 0, some (4, 2)) (1429515410997795897089789616028380648843 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 164003 (5, 0, some (4, 3)) (2859030821984621772053916594822311567451 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164004 (5, 0, some (4, 4)) (5718061643733451073545483075784461882971 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164005 (5, 0, some (4, 5)) (5718061643692306451670133023862180553659 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164033 (5, 0, some (5, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164034 (5, 0, some (5, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164035 (5, 0, some (5, 3)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164036 (5, 0, some (5, 4)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164037 (5, 0, some (5, 5)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf) 164897 (5, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 164898 (5, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164899 (5, 1, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164900 (5, 1, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164901 (5, 1, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164928 (5, 1, some (1, 0)) (2805127892239734659931999876253166714079 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164929 (5, 1, some (1, 1)) (1402563922132812069119236614133162201687 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 164930 (5, 1, some (1, 2)) (1402563922185874352497229894556284689047 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164931 (5, 1, some (1, 3)) (11220511377572011719876406980967095161809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164932 (5, 1, some (1, 4)) (11220511377566167574193982001720206493803 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164933 (5, 1, some (1, 5)) (2805127844393571778516392245505756140961 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 164960 (5, 1, some (2, 0)) (4825717533040589828205497857186375207631 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllrl : KTree ℚ :=
  .node V2rllrll 163875 (5, 0, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) V2rllrlr

def V2rllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 164962 (5, 1, some (2, 2)) (1206429383315683021979029788166017410743 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 164963 (5, 1, some (2, 3)) (9651435066526067539294419798425139962151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164964 (5, 1, some (2, 4)) (1930287013306211236918304567824638276877 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164965 (5, 1, some (2, 5)) (965143506651488352177585073083503576527 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (4798788305844483978049716145314023406853 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 164993 (5, 1, some (3, 1)) (9597576611905265690394356398875396959917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164994 (5, 1, some (3, 2)) (9597576611914997096262564444991395826539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164995 (5, 1, some (3, 3)) (9597576611914997096262564444991395826539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164996 (5, 1, some (3, 4)) (9597576611905265690394356398875396959917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164997 (5, 1, some (3, 5)) (4798788305844483978049716145314023406853 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165024 (5, 1, some (4, 0)) (965143506651488352177585073083503576527 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 165025 (5, 1, some (4, 1)) (1930287013306211236918304567824638276877 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165026 (5, 1, some (4, 2)) (9651435066526067539294419798425139962151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165027 (5, 1, some (4, 3)) (1206429383315683021979029788166017410743 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165028 (5, 1, some (4, 4)) (4825717533192650447004018627000390557539 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165029 (5, 1, some (4, 5)) (4825717533040589828205497857186375207631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165056 (5, 1, some (5, 0)) (2805127844393571778516392245505756140961 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 165057 (5, 1, some (5, 1)) (11220511377566167574193982001720206493803 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165058 (5, 1, some (5, 2)) (11220511377572011719876406980967095161809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165059 (5, 1, some (5, 3)) (1402563922185874352497229894556284689047 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165060 (5, 1, some (5, 4)) (1402563922132812069119236614133162201687 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165061 (5, 1, some (5, 5)) (2805127892239734659931999876253166714079 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165088 (5, 1, some (6, 0)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 165089 (5, 1, some (6, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 165090 (5, 1, some (6, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165091 (5, 1, some (6, 3)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165092 (5, 1, some (6, 4)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165888 (5, 2, none) (0 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165923 (5, 2, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165924 (5, 2, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165925 (5, 2, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165953 (5, 2, some (1, 1)) (5536153805860927899218228229386665434861 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165954 (5, 2, some (1, 2)) (11072307612115619763239819442836638733739 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165955 (5, 2, some (1, 3)) (11072307612227120291442369090182414129049 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 165956 (5, 2, some (1, 4)) (2214461522445170968166736642224352786373 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165957 (5, 2, some (1, 5)) (11072307612230862524981421610091227989043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (4672197748994624584626664019558087164413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165985 (5, 2, some (2, 1)) (4672197704714492691636829418515709807623 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165986 (5, 2, some (2, 2)) (9344395409598258434038941324586983865589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165987 (5, 2, some (2, 3)) (9344395409623140419184773372646914136683 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165988 (5, 2, some (2, 4)) (9344395409625826848605925366841917032493 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165989 (5, 2, some (2, 5)) (9344395409616508133181678267195095591409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166016 (5, 2, some (3, 0)) (9169966695029113842419020535928516387881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166017 (5, 2, some (3, 1)) (4584983347622230698467205565568961838023 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 166018 (5, 2, some (3, 2)) (4584983347654620645600187297589364002683 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166020 (5, 2, some (3, 4)) (2292491673826784793090134112819833141373 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166021 (5, 2, some (3, 5)) (57312291844985863011767318186700473153 / 62500000000000000000000000000000000000 : ℚ) .leaf) 166048 (5, 2, some (4, 0)) (57312291844985863011767318186700473153 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166049 (5, 2, some (4, 1)) (2292491673826784793090134112819833141373 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166050 (5, 2, some (4, 2)) (1833993339062618381704779920803024917799 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 166051 (5, 2, some (4, 3)) (4584983347654620645600187297589364002683 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166052 (5, 2, some (4, 4)) (4584983347622230698467205565568961838023 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166053 (5, 2, some (4, 5)) (9169966695029113842419020535928516387881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166080 (5, 2, some (5, 0)) (9344395409616508133181678267195095591409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166081 (5, 2, some (5, 1)) (9344395409625826848605925366841917032493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166082 (5, 2, some (5, 2)) (9344395409623140419184773372646914136683 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 166083 (5, 2, some (5, 3)) (9344395409598258434038941324586983865589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166084 (5, 2, some (5, 4)) (4672197704714492691636829418515709807623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166085 (5, 2, some (5, 5)) (4672197748994624584626664019558087164413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166112 (5, 2, some (6, 0)) (11072307612230862524981421610091227989043 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166113 (5, 2, some (6, 1)) (2214461522445170968166736642224352786373 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166114 (5, 2, some (6, 2)) (11072307612227120291442369090182414129049 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166115 (5, 2, some (6, 3)) (11072307612115619763239819442836638733739 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166116 (5, 2, some (6, 4)) (5536153805860927899218228229386665434861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166144 (5, 2, some (7, 0)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166145 (5, 2, some (7, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166146 (5, 2, some (7, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 166147 (5, 2, some (7, 3)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 166912 (5, 3, none) (0 : ℚ) .leaf) 166947 (5, 3, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166948 (5, 3, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166949 (5, 3, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166978 (5, 3, some (1, 2)) (1096415715389361515057136392146628513861 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 166979 (5, 3, some (1, 3)) (10964157154023552940946259042684583481921 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166980 (5, 3, some (1, 4)) (5482078577012741902115812091761224240021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166981 (5, 3, some (1, 5)) (5482078577014158693780629094964910989769 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167009 (5, 3, some (2, 1)) (455509983718533909719525191966559224229 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167010 (5, 3, some (2, 2)) (9110199674547799403783967058408106913741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167011 (5, 3, some (2, 3)) (364407986983691448333495428270599967309 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 167012 (5, 3, some (2, 4)) (9110199674593186361259136675935431108131 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167013 (5, 3, some (2, 5)) (9110199674588647298401582058838810686079 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (8836769087672028001362252946051635521527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167041 (5, 3, some (3, 1)) (883676907082028894840741922335739313949 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167042 (5, 3, some (3, 2)) (1767353814185061331378525034593870523701 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167043 (5, 3, some (3, 3)) (1767353814186418942422218946101086090411 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 167044 (5, 3, some (3, 4)) (4418384535465581278760297630576748869571 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167045 (5, 3, some (3, 5)) (883676907086721812083511765665386572759 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 167072 (5, 3, some (4, 0)) (4362534823494252838093152537415980083843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167073 (5, 3, some (4, 1)) (4362534823583913207978038542119209923617 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167074 (5, 3, some (4, 2)) (872506964719456723243249421852708721807 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllrr : KTree ℚ :=
  .node V2rllrrl 166019 (5, 2, some (3, 3)) (1833993339062618381704779920803024917799 / 2000000000000000000000000000000000000000 : ℚ) V2rllrrr

def V2rllr : KTree ℚ :=
  .node V2rllrl 164961 (5, 1, some (2, 1)) (4825717533192650447004018627000390557539 / 5000000000000000000000000000000000000000 : ℚ) V2rllrr

def V2rll : KTree ℚ :=
  .node V2rlll 138592 (4, 7, some (10, 0)) (10764454567302271727409876085756327291559 / 10000000000000000000000000000000000000000 : ℚ) V2rllr

def V2rlrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167076 (5, 3, some (4, 4)) (4362534823583913207978038542119209923617 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167077 (5, 3, some (4, 5)) (4362534823494252838093152537415980083843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (883676907086721812083511765665386572759 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167105 (5, 3, some (5, 1)) (4418384535465581278760297630576748869571 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167106 (5, 3, some (5, 2)) (1767353814186418942422218946101086090411 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 167107 (5, 3, some (5, 3)) (1767353814185061331378525034593870523701 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167108 (5, 3, some (5, 4)) (883676907082028894840741922335739313949 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 167109 (5, 3, some (5, 5)) (8836769087672028001362252946051635521527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (9110199674588647298401582058838810686079 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167137 (5, 3, some (6, 1)) (9110199674593186361259136675935431108131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167138 (5, 3, some (6, 2)) (364407986983691448333495428270599967309 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 167139 (5, 3, some (6, 3)) (9110199674547799403783967058408106913741 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167140 (5, 3, some (6, 4)) (455509983718533909719525191966559224229 / 500000000000000000000000000000000000000 : ℚ) .leaf) 167168 (5, 3, some (7, 0)) (5482078577014158693780629094964910989769 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167169 (5, 3, some (7, 1)) (5482078577012741902115812091761224240021 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167170 (5, 3, some (7, 2)) (10964157154023552940946259042684583481921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167171 (5, 3, some (7, 3)) (1096415715389361515057136392146628513861 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 167200 (5, 3, some (8, 0)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167201 (5, 3, some (8, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167202 (5, 3, some (8, 2)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167936 (5, 4, none) (0 : ℚ) (.node (.node .leaf 167972 (5, 4, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167973 (5, 4, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168004 (5, 4, some (1, 4)) (2176349784577054970171816784982428267309 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168005 (5, 4, some (1, 5)) (10881748922886505225851570183500347733897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168034 (5, 4, some (2, 2)) (8927973797636769186329246113587926132003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168035 (5, 4, some (2, 3)) (4463986898848266192000041826301173148567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168036 (5, 4, some (2, 4)) (8927973797697483839264479730876244071907 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168037 (5, 4, some (2, 5)) (8927973797694990480439197698805342612073 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168065 (5, 4, some (3, 1)) (343162135693158958297490847140687224457 / 400000000000000000000000000000000000000 : ℚ) .leaf) 168066 (5, 4, some (3, 2)) (2144763348112834574496500388984457863679 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168067 (5, 4, some (3, 3)) (8579053392467559723496689682572624348189 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168068 (5, 4, some (3, 4)) (6863242713974336859616994438882058753 / 8000000000000000000000000000000000000 : ℚ) .leaf) 168069 (5, 4, some (3, 5)) (8579053392426947780536379999394345451307 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168096 (5, 4, some (4, 0)) (4188352448296741785288997793090615533021 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168097 (5, 4, some (4, 1)) (4188352445898442358116777538466339116551 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168098 (5, 4, some (4, 2)) (8376704891858337138750962913611277657533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168099 (5, 4, some (4, 3)) (2094176222965070827410689996939686932017 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168100 (5, 4, some (4, 4)) (2094176222961811227832824274081836147309 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168101 (5, 4, some (4, 5)) (8376704891722501556379659376027567619961 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168128 (5, 4, some (5, 0)) (8376704891722501556379659376027567619961 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168129 (5, 4, some (5, 1)) (2094176222961811227832824274081836147309 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168130 (5, 4, some (5, 2)) (2094176222965070827410689996939686932017 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168131 (5, 4, some (5, 3)) (8376704891858337138750962913611277657533 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168132 (5, 4, some (5, 4)) (4188352445898442358116777538466339116551 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrlll : KTree ℚ :=
  .node V2rlrllll 168003 (5, 4, some (1, 3)) (5440874461440494241734638972374419761989 / 5000000000000000000000000000000000000000 : ℚ) V2rlrlllr

def V2rlrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168160 (5, 4, some (6, 0)) (8579053392426947780536379999394345451307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168161 (5, 4, some (6, 1)) (6863242713974336859616994438882058753 / 8000000000000000000000000000000000000 : ℚ) .leaf) 168162 (5, 4, some (6, 2)) (8579053392467559723496689682572624348189 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168163 (5, 4, some (6, 3)) (2144763348112834574496500388984457863679 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168164 (5, 4, some (6, 4)) (343162135693158958297490847140687224457 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 168192 (5, 4, some (7, 0)) (8927973797694990480439197698805342612073 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168193 (5, 4, some (7, 1)) (8927973797697483839264479730876244071907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168194 (5, 4, some (7, 2)) (4463986898848266192000041826301173148567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168195 (5, 4, some (7, 3)) (8927973797636769186329246113587926132003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168224 (5, 4, some (8, 0)) (10881748922886505225851570183500347733897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168225 (5, 4, some (8, 1)) (2176349784577054970171816784982428267309 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 168226 (5, 4, some (8, 2)) (5440874461440494241734638972374419761989 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168256 (5, 4, some (9, 0)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168257 (5, 4, some (9, 1)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168997 (5, 5, some (0, 5)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169028 (5, 5, some (1, 4)) (2163373279537202168293183576812919247073 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169029 (5, 5, some (1, 5)) (2163373279537202168293183576812919247073 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 169059 (5, 5, some (2, 3)) (8782942685162193159939981477125313710751 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169060 (5, 5, some (2, 4)) (54893391782273984628695629794723899199 / 62500000000000000000000000000000000000 : ℚ) .leaf) 169061 (5, 5, some (2, 5)) (8782942685162193159939981477125313710751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169090 (5, 5, some (3, 2)) (4188102533190950288891188425589678892733 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169091 (5, 5, some (3, 3)) (8376205066409881913437327166875640668057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169092 (5, 5, some (3, 4)) (8376205066409881913437327166875640668057 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169121 (5, 5, some (4, 1)) (8105352380253154958571417162545547937303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169122 (5, 5, some (4, 2)) (101316904754272793441912064987716150491 / 125000000000000000000000000000000000000 : ℚ) .leaf) 169123 (5, 5, some (4, 3)) (4052676190174536528546761665270169673473 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169124 (5, 5, some (4, 4)) (101316904754272793441912064987716150491 / 125000000000000000000000000000000000000 : ℚ) .leaf) 169125 (5, 5, some (4, 5)) (8105352380253154958571417162545547937303 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169152 (5, 5, some (5, 0)) (2004039435008622134044482267073515408813 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169153 (5, 5, some (5, 1)) (8016157738323278261436908531345324537151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169154 (5, 5, some (5, 2)) (4008078869179412327093023608541794147053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169155 (5, 5, some (5, 3)) (4008078869179412327093023608541794147053 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169156 (5, 5, some (5, 4)) (8016157738323278261436908531345324537151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169157 (5, 5, some (5, 5)) (2004039435008622134044482267073515408813 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 169184 (5, 5, some (6, 0)) (8105352380253154958571417162545547937303 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169185 (5, 5, some (6, 1)) (101316904754272793441912064987716150491 / 125000000000000000000000000000000000000 : ℚ) .leaf) 169186 (5, 5, some (6, 2)) (4052676190174536528546761665270169673473 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169187 (5, 5, some (6, 3)) (101316904754272793441912064987716150491 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169188 (5, 5, some (6, 4)) (8105352380253154958571417162545547937303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169216 (5, 5, some (7, 0)) (4188102533190950288891188425589678892733 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 169217 (5, 5, some (7, 1)) (8376205066409881913437327166875640668057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169218 (5, 5, some (7, 2)) (8376205066409881913437327166875640668057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169219 (5, 5, some (7, 3)) (4188102533190950288891188425589678892733 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169248 (5, 5, some (8, 0)) (8782942685162193159939981477125313710751 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169249 (5, 5, some (8, 1)) (54893391782273984628695629794723899199 / 62500000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrllr : KTree ℚ :=
  .node V2rlrllrl 169093 (5, 5, some (3, 5)) (4188102533190950288891188425589678892733 / 5000000000000000000000000000000000000000 : ℚ) V2rlrllrr

def V2rlrll : KTree ℚ :=
  .node V2rlrlll 168133 (5, 4, some (5, 5)) (4188352448296741785288997793090615533021 / 5000000000000000000000000000000000000000 : ℚ) V2rlrllr

def V2rlrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 169280 (5, 5, some (9, 0)) (2163373279537202168293183576812919247073 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169281 (5, 5, some (9, 1)) (2163373279537202168293183576812919247073 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169312 (5, 5, some (10, 0)) (13960111435500095540700892575493269448801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170053 (5, 6, some (1, 5)) (336389205228271567778053101490319710991 / 312500000000000000000000000000000000000 : ℚ) .leaf) 170084 (5, 6, some (2, 4)) (1733020527059678134860715211657236334019 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 170085 (5, 6, some (2, 5)) (433255131764851451669795349634944589177 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170115 (5, 6, some (3, 3)) (164264785810984266622468062267912571259 / 200000000000000000000000000000000000000 : ℚ) .leaf) 170116 (5, 6, some (3, 4)) (8213239290549107484892622877947488748171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170117 (5, 6, some (3, 5)) (205330982263227002120355813489911047711 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170146 (5, 6, some (4, 2)) (7890348745780586586800731194577179361587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170147 (5, 6, some (4, 3)) (7890348745794661565513943416941482737339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170149 (5, 6, some (4, 5)) (7890348745726882314600598030867216753181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170177 (5, 6, some (5, 1)) (780530342321713148844145392660592302611 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170178 (5, 6, some (5, 2)) (1561060684655240868991286404650411536651 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170179 (5, 6, some (5, 3)) (1561060684655827869200932893089715691103 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170180 (5, 6, some (5, 4)) (3902651711628927786476738361723501711767 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170181 (5, 6, some (5, 5)) (7805303425711695560915377514869030784967 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170208 (5, 6, some (6, 0)) (7805303425711695560915377514869030784967 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170209 (5, 6, some (6, 1)) (3902651711628927786476738361723501711767 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170210 (5, 6, some (6, 2)) (1561060684655827869200932893089715691103 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170211 (5, 6, some (6, 3)) (1561060684655240868991286404650411536651 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170212 (5, 6, some (6, 4)) (780530342321713148844145392660592302611 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlrll : KTree ℚ :=
  .node V2rlrlrlll 170148 (5, 6, some (4, 4)) (7890348745790220732549907068469089300189 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrllr

def V2rlrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170241 (5, 6, some (7, 1)) (7890348745790220732549907068469089300189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170242 (5, 6, some (7, 2)) (7890348745794661565513943416941482737339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170243 (5, 6, some (7, 3)) (7890348745780586586800731194577179361587 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170272 (5, 6, some (8, 0)) (205330982263227002120355813489911047711 / 250000000000000000000000000000000000000 : ℚ) .leaf) 170273 (5, 6, some (8, 1)) (8213239290549107484892622877947488748171 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170274 (5, 6, some (8, 2)) (164264785810984266622468062267912571259 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170304 (5, 6, some (9, 0)) (433255131764851451669795349634944589177 / 500000000000000000000000000000000000000 : ℚ) .leaf) 170305 (5, 6, some (9, 1)) (1733020527059678134860715211657236334019 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170336 (5, 6, some (10, 0)) (336389205228271567778053101490319710991 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171109 (5, 7, some (2, 5)) (8567616551479068689582738669928835641227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171140 (5, 7, some (3, 4)) (80798024457703390318298608989835652761 / 100000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171171 (5, 7, some (4, 3)) (60286006808841126036735080174368087051 / 78125000000000000000000000000000000000 : ℚ) .leaf) 171172 (5, 7, some (4, 4)) (3858304435764387028714746645972198249739 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171173 (5, 7, some (4, 5)) (1929152217870571302583652292787474375489 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171202 (5, 7, some (5, 2)) (7640120969722420369095197957647460159213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171203 (5, 7, some (5, 3)) (7640120969729657503757637600959508587249 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171204 (5, 7, some (5, 4)) (7640120969716263131832922345227081501219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171205 (5, 7, some (5, 5)) (7640120971486325008366517861278304539331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171233 (5, 7, some (6, 1)) (3817217970627327912246983050956334456939 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171234 (5, 7, some (6, 2)) (1908608985323292271927278805320245754047 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 171235 (5, 7, some (6, 3)) (1908608985323292271927278805320245754047 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlrlr : KTree ℚ :=
  .node V2rlrlrlrl 171141 (5, 7, some (3, 5)) (8079802445755076842894515158161156835311 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrlrr

def V2rlrlrl : KTree ℚ :=
  .node V2rlrlrll 170240 (5, 6, some (7, 0)) (7890348745726882314600598030867216753181 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrlr

def V2rlrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171264 (5, 7, some (7, 0)) (7640120971486325008366517861278304539331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171265 (5, 7, some (7, 1)) (7640120969716263131832922345227081501219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171266 (5, 7, some (7, 2)) (7640120969729657503757637600959508587249 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171267 (5, 7, some (7, 3)) (7640120969722420369095197957647460159213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171296 (5, 7, some (8, 0)) (1929152217870571302583652292787474375489 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 171297 (5, 7, some (8, 1)) (3858304435764387028714746645972198249739 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171298 (5, 7, some (8, 2)) (60286006808841126036735080174368087051 / 78125000000000000000000000000000000000 : ℚ) .leaf) 171328 (5, 7, some (9, 0)) (8079802445755076842894515158161156835311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171329 (5, 7, some (9, 1)) (80798024457703390318298608989835652761 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171360 (5, 7, some (10, 0)) (8567616551479068689582738669928835641227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172165 (5, 8, some (3, 5)) (3984351525126975261085920532484297981993 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172197 (5, 8, some (4, 5)) (7573632500069134869383169323382235898071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172227 (5, 8, some (5, 3)) (7488671577423235849021114014896630708401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172228 (5, 8, some (5, 4)) (7488671577414323499946694068934513548851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172229 (5, 8, some (5, 5)) (3744335789370059525343729622669562933861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172258 (5, 8, some (6, 2)) (7467100577169216581601411012667434877581 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 172259 (5, 8, some (6, 3)) (7467100577172444401443243032680677324387 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172260 (5, 8, some (6, 4)) (1493420115429289917832991584399949714393 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 172289 (5, 8, some (7, 1)) (1493420115429289917832991584399949714393 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 172290 (5, 8, some (7, 2)) (7467100577172444401443243032680677324387 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172291 (5, 8, some (7, 3)) (7467100577169216581601411012667434877581 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlrrl : KTree ℚ :=
  .node V2rlrlrrll 172196 (5, 8, some (4, 4)) (151472650002082846933466400343356134477 / 200000000000000000000000000000000000000 : ℚ) V2rlrlrrlr

def V2rlrlrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 172321 (5, 8, some (8, 1)) (7488671577414323499946694068934513548851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172322 (5, 8, some (8, 2)) (7488671577423235849021114014896630708401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172352 (5, 8, some (9, 0)) (7573632500069134869383169323382235898071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172353 (5, 8, some (9, 1)) (151472650002082846933466400343356134477 / 200000000000000000000000000000000000000 : ℚ) .leaf) 172384 (5, 8, some (10, 0)) (3984351525126975261085920532484297981993 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 173252 (5, 9, some (5, 4)) (229785364448918806710092510020601522841 / 312500000000000000000000000000000000000 : ℚ) .leaf) 173253 (5, 9, some (5, 5)) (1470626332677526344366973149927364308363 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 173283 (5, 9, some (6, 3)) (1462653619191296110516341300256805151089 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173284 (5, 9, some (6, 4)) (3656634047969126426151557108205703993307 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173314 (5, 9, some (7, 2)) (7298157215306774599853232346476746398253 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrrl : KTree ℚ :=
  .node V2rlrlrrrll 173221 (5, 9, some (4, 5)) (3727035899169282304042760383866152667441 / 5000000000000000000000000000000000000000 : ℚ) V2rlrlrrrlr

def V2rlrlrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 173345 (5, 9, some (8, 1)) (3656634047969126426151557108205703993307 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173346 (5, 9, some (8, 2)) (1462653619191296110516341300256805151089 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 173376 (5, 9, some (9, 0)) (1470626332677526344366973149927364308363 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173377 (5, 9, some (9, 1)) (229785364448918806710092510020601522841 / 312500000000000000000000000000000000000 : ℚ) .leaf) 173408 (5, 9, some (10, 0)) (3727035899169282304042760383866152667441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 174308 (5, 10, some (6, 4)) (3587549385913914586509800899887524062133 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174339 (5, 10, some (7, 3)) (7142687787130240249420323382408351834261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174370 (5, 10, some (8, 2)) (7142687787130240249420323382408351834261 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 174401 (5, 10, some (9, 1)) (3587549385913914586509800899887524062133 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrrr : KTree ℚ :=
  .node V2rlrlrrrrl 174277 (5, 10, some (5, 5)) (7232803087359714926348105840592978227301 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrrrrr

def V2rlrlrrr : KTree ℚ :=
  .node V2rlrlrrrl 173315 (5, 9, some (7, 3)) (7298157215306774599853232346476746398253 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrrrr

def V2rlrlrr : KTree ℚ :=
  .node V2rlrlrrl 172320 (5, 8, some (8, 0)) (3744335789370059525343729622669562933861 / 5000000000000000000000000000000000000000 : ℚ) V2rlrlrrr

def V2rlrlr : KTree ℚ :=
  .node V2rlrlrl 171236 (5, 7, some (6, 4)) (3817217970627327912246983050956334456939 / 5000000000000000000000000000000000000000 : ℚ) V2rlrlrr

def V2rlrl : KTree ℚ :=
  .node V2rlrll 169250 (5, 5, some (8, 2)) (8782942685162193159939981477125313710751 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlr

def V2rlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 196641 (6, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196642 (6, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196643 (6, 0, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 196644 (6, 0, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196672 (6, 0, some (1, 0)) (5610255688494916268013272289250790389633 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196673 (6, 0, some (1, 1)) (11220511377070570332612487172461266150633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196674 (6, 0, some (1, 2)) (11220511377533264207462878265782389885903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196675 (6, 0, some (1, 3)) (5610255688788158499516732863549364540677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196676 (6, 0, some (1, 4)) (11220511377556018149354498276341683906251 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 196704 (6, 0, some (2, 0)) (9651435066101021777299956966264282692129 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196705 (6, 0, some (2, 1)) (4825717533249506270345634684547690242129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (4825717533268022414944312939910621403309 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196707 (6, 0, some (2, 3)) (9651435066518584571348765237378062828801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196708 (6, 0, some (2, 4)) (4825717533268022414944312939910621403309 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (4798788305943426436247723776709812506403 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 196737 (6, 0, some (3, 1)) (9597576611923678508293265244331168907027 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196738 (6, 0, some (3, 2)) (9597576611906315684231863645651622746051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196739 (6, 0, some (3, 3)) (9597576611923678508293265244331168907027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196740 (6, 0, some (3, 4)) (4798788305943426436247723776709812506403 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196768 (6, 0, some (4, 0)) (4825717533268022414944312939910621403309 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196769 (6, 0, some (4, 1)) (9651435066518584571348765237378062828801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 196770 (6, 0, some (4, 2)) (4825717533268022414944312939910621403309 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 196771 (6, 0, some (4, 3)) (4825717533249506270345634684547690242129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196772 (6, 0, some (4, 4)) (9651435066101021777299956966264282692129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196800 (6, 0, some (5, 0)) (11220511377556018149354498276341683906251 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196801 (6, 0, some (5, 1)) (5610255688788158499516732863549364540677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196802 (6, 0, some (5, 2)) (11220511377533264207462878265782389885903 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196803 (6, 0, some (5, 3)) (11220511377070570332612487172461266150633 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196804 (6, 0, some (5, 4)) (5610255688494916268013272289250790389633 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196832 (6, 0, some (6, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196833 (6, 0, some (6, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196834 (6, 0, some (6, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196835 (6, 0, some (6, 3)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 196836 (6, 0, some (6, 4)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197632 (6, 1, none) (0 : ℚ) .leaf) 197665 (6, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197666 (6, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197667 (6, 1, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197668 (6, 1, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197696 (6, 1, some (1, 0)) (11072307801088985503327254082739138360867 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197697 (6, 1, some (1, 1)) (2768076902932123770200268414011563343299 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197698 (6, 1, some (1, 2)) (5536153806076834151623616150894192509723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197699 (6, 1, some (1, 3)) (11072307612230660636261141483126642411439 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197700 (6, 1, some (1, 4)) (11072307612224185612784437078131942579473 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 197728 (6, 1, some (2, 0)) (4672197704596825002882266282472809972307 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 197729 (6, 1, some (2, 1)) (9344395409504758212605761006188113900489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197730 (6, 1, some (2, 2)) (9344395409622156648957303509691987427899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197731 (6, 1, some (2, 3)) (58402471310129134335475092092251133739 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197732 (6, 1, some (2, 4)) (9344395409626578172959366913326533124747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (2292491673781922948269218978203269383919 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 197761 (6, 1, some (3, 1)) (2292491673825759904430251353624803922237 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197762 (6, 1, some (3, 2)) (4584983347654382140124038148131867948803 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197763 (6, 1, some (3, 3)) (73359733562485116686674131170314701311 / 80000000000000000000000000000000000000 : ℚ) .leaf) 197764 (6, 1, some (3, 4)) (9169966695299062193294977170574218482807 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197792 (6, 1, some (4, 0)) (9169966695299062193294977170574218482807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197793 (6, 1, some (4, 1)) (73359733562485116686674131170314701311 / 80000000000000000000000000000000000000 : ℚ) .leaf))) 197794 (6, 1, some (4, 2)) (4584983347654382140124038148131867948803 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197795 (6, 1, some (4, 3)) (2292491673825759904430251353624803922237 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197796 (6, 1, some (4, 4)) (2292491673781922948269218978203269383919 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197824 (6, 1, some (5, 0)) (9344395409626578172959366913326533124747 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197825 (6, 1, some (5, 1)) (58402471310129134335475092092251133739 / 62500000000000000000000000000000000000 : ℚ) .leaf) 197826 (6, 1, some (5, 2)) (9344395409622156648957303509691987427899 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197827 (6, 1, some (5, 3)) (9344395409504758212605761006188113900489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197828 (6, 1, some (5, 4)) (4672197704596825002882266282472809972307 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197856 (6, 1, some (6, 0)) (11072307612224185612784437078131942579473 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197857 (6, 1, some (6, 1)) (11072307612230660636261141483126642411439 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197858 (6, 1, some (6, 2)) (5536153806076834151623616150894192509723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 197859 (6, 1, some (6, 3)) (2768076902932123770200268414011563343299 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197860 (6, 1, some (6, 4)) (11072307801088985503327254082739138360867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197888 (6, 1, some (7, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197889 (6, 1, some (7, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197890 (6, 1, some (7, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197891 (6, 1, some (7, 3)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198656 (6, 2, none) (0 : ℚ) (.node (.node (.node .leaf 198690 (6, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198691 (6, 2, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198692 (6, 2, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198721 (6, 2, some (1, 1)) (2741039288381776349759808922199391885879 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198722 (6, 2, some (1, 2)) (10964157153925909632062556547936908340217 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 198723 (6, 2, some (1, 3)) (87713257232212463051861939426426797847 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (5482078577012033506283403590159380865147 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198752 (6, 2, some (2, 0)) (4555099879584961715172478519913927697397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198753 (6, 2, some (2, 1)) (9110199674425879119421083003903803893949 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198754 (6, 2, some (2, 2)) (1822039934915066816634677892752766914421 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 198755 (6, 2, some (2, 3)) (9110199674591767631390196925726205134987 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198756 (6, 2, some (2, 4)) (364407986983797374345555912395736155357 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198784 (6, 2, some (3, 0)) (1104596133835558756035207146946643915139 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198785 (6, 2, some (3, 1)) (4418384535442055978010892573180083753099 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (1767353814186402556659679056122181310673 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 198787 (6, 2, some (3, 3)) (4418384535467953514320576952949967781327 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2rlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 198816 (6, 2, some (4, 0)) (8725069647108682577780938769926088789373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198817 (6, 2, some (4, 1)) (4362534823597053714577118921605836146217 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198818 (6, 2, some (4, 2)) (8725069647199398002070831676964802151621 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198819 (6, 2, some (4, 3)) (4362534823597053714577118921605836146217 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198820 (6, 2, some (4, 4)) (8725069647108682577780938769926088789373 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198848 (6, 2, some (5, 0)) (8836769070928621148826311552047223698641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198849 (6, 2, some (5, 1)) (4418384535467953514320576952949967781327 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198850 (6, 2, some (5, 2)) (1767353814186402556659679056122181310673 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 198851 (6, 2, some (5, 3)) (4418384535442055978010892573180083753099 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198852 (6, 2, some (5, 4)) (1104596133835558756035207146946643915139 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198880 (6, 2, some (6, 0)) (364407986983797374345555912395736155357 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 198881 (6, 2, some (6, 1)) (9110199674591767631390196925726205134987 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198882 (6, 2, some (6, 2)) (1822039934915066816634677892752766914421 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 198883 (6, 2, some (6, 3)) (9110199674425879119421083003903803893949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198884 (6, 2, some (6, 4)) (4555099879584961715172478519913927697397 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198912 (6, 2, some (7, 0)) (5482078577012033506283403590159380865147 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198913 (6, 2, some (7, 1)) (87713257232212463051861939426426797847 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 198914 (6, 2, some (7, 2)) (10964157153925909632062556547936908340217 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198915 (6, 2, some (7, 3)) (2741039288381776349759808922199391885879 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198944 (6, 2, some (8, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198945 (6, 2, some (8, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198946 (6, 2, some (8, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) .leaf))))

def V2rlrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199716 (6, 3, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199746 (6, 3, some (1, 2)) (5440874461382768954521251422922496818997 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199747 (6, 3, some (1, 3)) (10881748922883598044057337263024922973809 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199748 (6, 3, some (1, 4)) (10881748922884044475866597666323934939193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199777 (6, 3, some (2, 1)) (8927973797501797103351796417949069686187 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199778 (6, 3, some (2, 2)) (1785594759532923908679304446181645880633 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199779 (6, 3, some (2, 3)) (4463986898848483211422963683516196564017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199780 (6, 3, some (2, 4)) (4463986898849141268823999938240534731491 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199808 (6, 3, some (3, 0)) (857905340612780531877793642332731817391 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199809 (6, 3, some (3, 1)) (4289526696192817953967330864846383351407 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (8579053392464161406942870204900844053627 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 199811 (6, 3, some (3, 3)) (1715810678493874769942136145161450893401 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199812 (6, 3, some (3, 4)) (4289526696233594003120088911951839319211 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (8376704891704281724226263063148868072879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199841 (6, 3, some (4, 1)) (837670489184248376646633490533871728939 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199842 (6, 3, some (4, 2)) (8376704891860271814377895990405124029771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199843 (6, 3, some (4, 3)) (4188352445930216822038747585976422740151 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 199844 (6, 3, some (4, 4)) (8376704891818135950593430552190492364467 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199872 (6, 3, some (5, 0)) (8376704891818135950593430552190492364467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199873 (6, 3, some (5, 1)) (4188352445930216822038747585976422740151 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199874 (6, 3, some (5, 2)) (8376704891860271814377895990405124029771 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199875 (6, 3, some (5, 3)) (837670489184248376646633490533871728939 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrrrl : KTree ℚ :=
  .node V2rlrrrll 199715 (6, 3, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) V2rlrrrlr

def V2rlrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199904 (6, 3, some (6, 0)) (4289526696233594003120088911951839319211 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199905 (6, 3, some (6, 1)) (1715810678493874769942136145161450893401 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199906 (6, 3, some (6, 2)) (8579053392464161406942870204900844053627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199907 (6, 3, some (6, 3)) (4289526696192817953967330864846383351407 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199908 (6, 3, some (6, 4)) (857905340612780531877793642332731817391 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 199936 (6, 3, some (7, 0)) (4463986898849141268823999938240534731491 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199937 (6, 3, some (7, 1)) (4463986898848483211422963683516196564017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199938 (6, 3, some (7, 2)) (1785594759532923908679304446181645880633 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199939 (6, 3, some (7, 3)) (8927973797501797103351796417949069686187 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199968 (6, 3, some (8, 0)) (10881748922884044475866597666323934939193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199969 (6, 3, some (8, 1)) (10881748922883598044057337263024922973809 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 199970 (6, 3, some (8, 2)) (5440874461382768954521251422922496818997 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200000 (6, 3, some (9, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200001 (6, 3, some (9, 1)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200740 (6, 4, some (0, 4)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200771 (6, 4, some (1, 3)) (5408433198841111727450319760387518552021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200772 (6, 4, some (1, 4)) (10816866397684923695803164078264869119731 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200802 (6, 4, some (2, 2)) (4391471342558695157128136306298667576277 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200803 (6, 4, some (2, 3)) (8782942685163115730245643858486419648573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200804 (6, 4, some (2, 4)) (4391471342582051179318217716252362872613 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200833 (6, 4, some (3, 1)) (8376205066300996038988673975144529365003 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200834 (6, 4, some (3, 2)) (8376205066398586749863430602274344385493 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200836 (6, 4, some (3, 4)) (8376205066409779138020015995916388440313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200864 (6, 4, some (4, 0)) (1621070476736629070128902464931991119213 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (8105352380304478021490004752770852365119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200866 (6, 4, some (4, 2)) (8105352380347909613413072453508661359213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200867 (6, 4, some (4, 3)) (4052676190174562758704019479003812606437 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 200868 (6, 4, some (4, 4)) (2026338095081438237828935777431080091503 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200896 (6, 4, some (5, 0)) (320646309530511575017523530233828817227 / 400000000000000000000000000000000000000 : ℚ) .leaf) 200897 (6, 4, some (5, 1)) (4008078869176075398848108469903038250887 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200898 (6, 4, some (5, 2)) (2004039434589932973797464050293485681443 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200899 (6, 4, some (5, 3)) (4008078869176075398848108469903038250887 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200900 (6, 4, some (5, 4)) (320646309530511575017523530233828817227 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 200928 (6, 4, some (6, 0)) (2026338095081438237828935777431080091503 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200929 (6, 4, some (6, 1)) (4052676190174562758704019479003812606437 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200930 (6, 4, some (6, 2)) (8105352380347909613413072453508661359213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200931 (6, 4, some (6, 3)) (8105352380304478021490004752770852365119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200932 (6, 4, some (6, 4)) (1621070476736629070128902464931991119213 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 200960 (6, 4, some (7, 0)) (8376205066409779138020015995916388440313 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200961 (6, 4, some (7, 1)) (4188102533205032066279177760144184564801 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200962 (6, 4, some (7, 2)) (8376205066398586749863430602274344385493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200963 (6, 4, some (7, 3)) (8376205066300996038988673975144529365003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200992 (6, 4, some (8, 0)) (4391471342582051179318217716252362872613 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 200993 (6, 4, some (8, 1)) (8782942685163115730245643858486419648573 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrrrr : KTree ℚ :=
  .node V2rlrrrrl 200835 (6, 4, some (3, 3)) (4188102533205032066279177760144184564801 / 5000000000000000000000000000000000000000 : ℚ) V2rlrrrrr

def V2rlrrr : KTree ℚ :=
  .node V2rlrrrl 199876 (6, 3, some (5, 4)) (8376704891704281724226263063148868072879 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrrr

def V2rlrr : KTree ℚ :=
  .node V2rlrrl 198788 (6, 2, some (3, 4)) (8836769070928621148826311552047223698641 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrr

def V2rlr : KTree ℚ :=
  .node V2rlrl 174432 (5, 10, some (10, 0)) (7232803087359714926348105840592978227301 / 10000000000000000000000000000000000000000 : ℚ) V2rlrr

def V2rl : KTree ℚ :=
  .node V2rll 167075 (5, 3, some (4, 3)) (872506964719456723243249421852708721807 / 1000000000000000000000000000000000000000 : ℚ) V2rlr

def V2rrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201024 (6, 4, some (9, 0)) (10816866397684923695803164078264869119731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201025 (6, 4, some (9, 1)) (5408433198841111727450319760387518552021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201056 (6, 4, some (10, 0)) (13960111435525350557517476719027154773857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201796 (6, 5, some (1, 4)) (336389205228271567778053101490319710991 / 312500000000000000000000000000000000000 : ℚ) .leaf) 201827 (6, 5, some (2, 3)) (433255131764851451669795349634944589177 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 201828 (6, 5, some (2, 4)) (1733020527059678134860715211657236334019 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201858 (6, 5, some (3, 2)) (205330982263227002120355813489911047711 / 250000000000000000000000000000000000000 : ℚ) .leaf) 201859 (6, 5, some (3, 3)) (8213239290549107484892622877947488748171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201860 (6, 5, some (3, 4)) (164264785810984266622468062267912571259 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201889 (6, 5, some (4, 1)) (7890348745726882314600598030867216753181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201890 (6, 5, some (4, 2)) (7890348745790220732549907068469089300189 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201892 (6, 5, some (4, 4)) (7890348745780586586800731194577179361587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201920 (6, 5, some (5, 0)) (7805303425711695560915377514869030784967 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201921 (6, 5, some (5, 1)) (3902651711628927786476738361723501711767 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201922 (6, 5, some (5, 2)) (1561060684655827869200932893089715691103 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201923 (6, 5, some (5, 3)) (1561060684655240868991286404650411536651 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 201924 (6, 5, some (5, 4)) (780530342321713148844145392660592302611 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201952 (6, 5, some (6, 0)) (780530342321713148844145392660592302611 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 201953 (6, 5, some (6, 1)) (1561060684655240868991286404650411536651 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201954 (6, 5, some (6, 2)) (1561060684655827869200932893089715691103 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201955 (6, 5, some (6, 3)) (3902651711628927786476738361723501711767 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201956 (6, 5, some (6, 4)) (7805303425711695560915377514869030784967 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlllll : KTree ℚ :=
  .node V2rrllllll 201891 (6, 5, some (4, 3)) (7890348745794661565513943416941482737339 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllllr

def V2rrllllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201985 (6, 5, some (7, 1)) (7890348745794661565513943416941482737339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201986 (6, 5, some (7, 2)) (7890348745790220732549907068469089300189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201987 (6, 5, some (7, 3)) (7890348745726882314600598030867216753181 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202016 (6, 5, some (8, 0)) (164264785810984266622468062267912571259 / 200000000000000000000000000000000000000 : ℚ) .leaf) 202017 (6, 5, some (8, 1)) (8213239290549107484892622877947488748171 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 202018 (6, 5, some (8, 2)) (205330982263227002120355813489911047711 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202048 (6, 5, some (9, 0)) (1733020527059678134860715211657236334019 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202049 (6, 5, some (9, 1)) (433255131764851451669795349634944589177 / 500000000000000000000000000000000000000 : ℚ) .leaf) 202080 (6, 5, some (10, 0)) (336389205228271567778053101490319710991 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202852 (6, 6, some (2, 4)) (8567616551480183093578796244010854720451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202883 (6, 6, some (3, 3)) (504987652860630857708787606633098910801 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202914 (6, 6, some (4, 2)) (7716608871522623597082259770633712175911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202915 (6, 6, some (4, 3)) (1929152217882922654448084228055466035851 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202916 (6, 6, some (4, 4)) (7716608871522623597082259770633712175911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202945 (6, 6, some (5, 1)) (3820060484844985731349092475686876843111 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202946 (6, 6, some (5, 2)) (7640120969727817394477749741624116180071 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 202947 (6, 6, some (5, 3)) (7640120969727817394477749741624116180071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202948 (6, 6, some (5, 4)) (3820060484844985731349092475686876843111 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202976 (6, 6, some (6, 0)) (954304492763269746439093044536687572447 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 202977 (6, 6, some (6, 1)) (7634435941281580394699263498520286338909 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202978 (6, 6, some (6, 2)) (7634435941294448542096020098047537018409 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllllr : KTree ℚ :=
  .node V2rrllllrl 202884 (6, 6, some (3, 4)) (504987652860630857708787606633098910801 / 625000000000000000000000000000000000000 : ℚ) V2rrllllrr

def V2rrllll : KTree ℚ :=
  .node V2rrlllll 201984 (6, 5, some (7, 0)) (7890348745780586586800731194577179361587 / 10000000000000000000000000000000000000000 : ℚ) V2rrllllr

def V2rrlllrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202980 (6, 6, some (6, 4)) (954304492763269746439093044536687572447 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 203008 (6, 6, some (7, 0)) (3820060484844985731349092475686876843111 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203009 (6, 6, some (7, 1)) (7640120969727817394477749741624116180071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203010 (6, 6, some (7, 2)) (7640120969727817394477749741624116180071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203011 (6, 6, some (7, 3)) (3820060484844985731349092475686876843111 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 203040 (6, 6, some (8, 0)) (7716608871522623597082259770633712175911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203041 (6, 6, some (8, 1)) (1929152217882922654448084228055466035851 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203042 (6, 6, some (8, 2)) (7716608871522623597082259770633712175911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203072 (6, 6, some (9, 0)) (504987652860630857708787606633098910801 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203073 (6, 6, some (9, 1)) (504987652860630857708787606633098910801 / 625000000000000000000000000000000000000 : ℚ) .leaf) 203104 (6, 6, some (10, 0)) (8567616551480183093578796244010854720451 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 203939 (6, 7, some (4, 3)) (3786816250053079637279813361010869146361 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203940 (6, 7, some (4, 4)) (946704062512501605583450914564832184089 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 203970 (6, 7, some (5, 2)) (3744335788709356998333962321492795798483 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203971 (6, 7, some (5, 3)) (7488671577421991576138318324549668959123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203972 (6, 7, some (5, 4)) (7488671577396717681614436066062951846533 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 204002 (6, 7, some (6, 2)) (7467100577172359803999677659117651330793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204003 (6, 7, some (6, 3)) (7467100577165914600386855917329542182141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204004 (6, 7, some (6, 4)) (7467100577687599046545488253811196981881 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204032 (6, 7, some (7, 0)) (7467100577687599046545488253811196981881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204033 (6, 7, some (7, 1)) (7467100577165914600386855917329542182141 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllrlr : KTree ℚ :=
  .node V2rrlllrlrl 204001 (6, 7, some (6, 1)) (7467100577147670419944506551008802633387 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllrlrr

def V2rrlllrl : KTree ℚ :=
  .node V2rrlllrll 203908 (6, 7, some (3, 4)) (3984351525132722871488167631578210946263 / 5000000000000000000000000000000000000000 : ℚ) V2rrlllrlr

def V2rrlllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 204035 (6, 7, some (7, 3)) (7467100577147670419944506551008802633387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204064 (6, 7, some (8, 0)) (7488671577396717681614436066062951846533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204065 (6, 7, some (8, 1)) (7488671577421991576138318324549668959123 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204066 (6, 7, some (8, 2)) (3744335788709356998333962321492795798483 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204096 (6, 7, some (9, 0)) (946704062512501605583450914564832184089 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 204128 (6, 7, some (10, 0)) (3984351525132722871488167631578210946263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204964 (6, 8, some (4, 4)) (7454071798362653825425335132728398350441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204995 (6, 8, some (5, 3)) (3676565831185436259546984873753669836337 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204996 (6, 8, some (5, 4)) (7353131662353194355452777328578003628493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205026 (6, 8, some (6, 2)) (7313268095954638273165324475537006557341 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllrrl : KTree ℚ :=
  .node V2rrlllrrll 204097 (6, 7, some (9, 1)) (3786816250053079637279813361010869146361 / 5000000000000000000000000000000000000000 : ℚ) V2rrlllrrlr

def V2rrlllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 205028 (6, 8, some (6, 4)) (3656634048148339027542123565968696574569 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205057 (6, 8, some (7, 1)) (3649078607646797165645184742409324190123 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205058 (6, 8, some (7, 2)) (7298157215308333429806875582953275135651 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205059 (6, 8, some (7, 3)) (3649078607646797165645184742409324190123 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205088 (6, 8, some (8, 0)) (3656634048148339027542123565968696574569 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 205090 (6, 8, some (8, 2)) (7313268095954638273165324475537006557341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205120 (6, 8, some (9, 0)) (7353131662353194355452777328578003628493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205121 (6, 8, some (9, 1)) (3676565831185436259546984873753669836337 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 205152 (6, 8, some (10, 0)) (7454071798362653825425335132728398350441 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllrrr : KTree ℚ :=
  .node V2rrlllrrrl 205089 (6, 8, some (8, 1)) (7313268095952561929488554083950673974311 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllrrrr

def V2rrlllrr : KTree ℚ :=
  .node V2rrlllrrl 205027 (6, 8, some (6, 3)) (7313268095952561929488554083950673974311 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllrrr

def V2rrlllr : KTree ℚ :=
  .node V2rrlllrl 204034 (6, 7, some (7, 2)) (7467100577172359803999677659117651330793 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllrr

def V2rrlll : KTree ℚ :=
  .node V2rrllll 202979 (6, 6, some (6, 3)) (7634435941281580394699263498520286338909 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllr

def V2rrllrllll : KTree ℚ :=
  (.node (.node (.node .leaf 206051 (6, 9, some (6, 3)) (717509877183856659372083382615030058547 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 206052 (6, 9, some (6, 4)) (3587549386036285431336996366724890300319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 206082 (6, 9, some (7, 2)) (142853755742605462291217459296365621187 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206083 (6, 9, some (7, 3)) (7142687787121804335041149991084108825841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206113 (6, 9, some (8, 1)) (7142687787121804335041149991084108825841 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 206144 (6, 9, some (9, 0)) (3587549386036285431336996366724890300319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 206145 (6, 9, some (9, 1)) (717509877183856659372083382615030058547 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 206176 (6, 9, some (10, 0)) (7232803086544641375710851785136311727409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207076 (6, 10, some (6, 4)) (7051983794820085226620471587906648716359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207107 (6, 10, some (7, 3)) (700274139040328218647380701792458536073 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllrlll : KTree ℚ :=
  .node V2rrllrllll 206114 (6, 9, some (8, 2)) (142853755742605462291217459296365621187 / 200000000000000000000000000000000000000 : ℚ) V2rrllrlllr

def V2rrllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 207169 (6, 10, some (9, 1)) (700274139040328218647380701792458536073 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 207200 (6, 10, some (10, 0)) (7051983794820085226620471587906648716359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229376 (7, 0, none) (0 : ℚ) (.node (.node .leaf 229408 (7, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 229409 (7, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229410 (7, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229411 (7, 0, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (2768076902913865743697571121511026458747 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (11072307611735134363165690853319175876669 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229442 (7, 0, some (1, 2)) (11072307612191716843254645160740131305153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229443 (7, 0, some (1, 3)) (2768076903058550245269978469017717673457 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllrll : KTree ℚ :=
  .node V2rrllrlll 207138 (6, 10, some (8, 2)) (3492868050819355377814241211473737894141 / 5000000000000000000000000000000000000000 : ℚ) V2rrllrllr

def V2rrllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229473 (7, 0, some (2, 1)) (934439540959466843928222850660456683257 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 229474 (7, 0, some (2, 2)) (4672197704815261312907467516185383804543 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229475 (7, 0, some (2, 3)) (9344395409613617827862500236466905533351 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229504 (7, 0, some (3, 0)) (4584983347641117314207813453907307459181 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229505 (7, 0, some (3, 1)) (9169966695317419536799722911766513280383 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229506 (7, 0, some (3, 2)) (1833993339060166059015146713077237992679 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229507 (7, 0, some (3, 3)) (9169966695317419536799722911766513280383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229536 (7, 0, some (4, 0)) (9169966695317419536799722911766513280383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229537 (7, 0, some (4, 1)) (1833993339060166059015146713077237992679 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229538 (7, 0, some (4, 2)) (9169966695317419536799722911766513280383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229539 (7, 0, some (4, 3)) (4584983347641117314207813453907307459181 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 229568 (7, 0, some (5, 0)) (9344395409613617827862500236466905533351 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229569 (7, 0, some (5, 1)) (4672197704815261312907467516185383804543 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229570 (7, 0, some (5, 2)) (934439540959466843928222850660456683257 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 229571 (7, 0, some (5, 3)) (9344395409209338896383082076248339980793 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229600 (7, 0, some (6, 0)) (2768076903058550245269978469017717673457 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229601 (7, 0, some (6, 1)) (11072307612191716843254645160740131305153 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229602 (7, 0, some (6, 2)) (11072307611735134363165690853319175876669 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229603 (7, 0, some (6, 3)) (2768076902913865743697571121511026458747 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229632 (7, 0, some (7, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229633 (7, 0, some (7, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229634 (7, 0, some (7, 2)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrllrl : KTree ℚ :=
  .node V2rrllrll 229472 (7, 0, some (2, 0)) (9344395409209338896383082076248339980793 / 10000000000000000000000000000000000000000 : ℚ) V2rrllrlr

def V2rrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 230400 (7, 1, none) (0 : ℚ) .leaf) 230433 (7, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230434 (7, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230435 (7, 1, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230464 (7, 1, some (1, 0)) (10964157341042684290112970521555982169467 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230465 (7, 1, some (1, 1)) (5482078576766370313301870179771749366111 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230466 (7, 1, some (1, 2)) (171314955530596939274277330850117680341 / 156250000000000000000000000000000000000 : ℚ) .leaf) 230467 (7, 1, some (1, 3)) (2741039288507390705504806453480528994957 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230496 (7, 1, some (2, 0)) (4555099837087944768717796939383383242279 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230497 (7, 1, some (2, 1)) (569387479655654849769516318327661705779 / 625000000000000000000000000000000000000 : ℚ) .leaf) 230498 (7, 1, some (2, 2)) (9110199674592544018260066400508624512847 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 230499 (7, 1, some (2, 3)) (4555099837294845183249807204009742778271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (8836769070780481851567599668822034074487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (552298066933017882060216037501317604779 / 625000000000000000000000000000000000000 : ℚ) .leaf) 230530 (7, 1, some (3, 2)) (1104596133866429529901486416624719306121 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230531 (7, 1, some (3, 3)) (8836769070934461924987250852032563889543 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (872506964718660517308577854443217905447 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 230561 (7, 1, some (4, 1)) (8725069647195451905693240404537632569581 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230562 (7, 1, some (4, 2)) (8725069647195451905693240404537632569581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230563 (7, 1, some (4, 3)) (872506964718660517308577854443217905447 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 230592 (7, 1, some (5, 0)) (8836769070934461924987250852032563889543 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230593 (7, 1, some (5, 1)) (1104596133866429529901486416624719306121 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 230594 (7, 1, some (5, 2)) (552298066933017882060216037501317604779 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 230595 (7, 1, some (5, 3)) (8836769070780481851567599668822034074487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230624 (7, 1, some (6, 0)) (4555099837294845183249807204009742778271 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230625 (7, 1, some (6, 1)) (9110199674592544018260066400508624512847 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230626 (7, 1, some (6, 2)) (569387479655654849769516318327661705779 / 625000000000000000000000000000000000000 : ℚ) .leaf) 230627 (7, 1, some (6, 3)) (4555099837087944768717796939383383242279 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 230656 (7, 1, some (7, 0)) (2741039288507390705504806453480528994957 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230657 (7, 1, some (7, 1)) (171314955530596939274277330850117680341 / 156250000000000000000000000000000000000 : ℚ) .leaf) 230658 (7, 1, some (7, 2)) (5482078576766370313301870179771749366111 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230659 (7, 1, some (7, 3)) (10964157341042684290112970521555982169467 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230688 (7, 1, some (8, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230689 (7, 1, some (8, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 230690 (7, 1, some (8, 2)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231424 (7, 2, none) (0 : ℚ) .leaf) 231458 (7, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231459 (7, 2, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231489 (7, 2, some (1, 1)) (10881748922391161710478305398373524353709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231490 (7, 2, some (1, 2)) (1088174892279358319149919060570860846733 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 231491 (7, 2, some (1, 3)) (10881748922886207604645396581301006423641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231520 (7, 2, some (2, 0)) (8927973879515311936001521675796065732867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231521 (7, 2, some (2, 1)) (4463986898775573175748576759694811271657 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231522 (7, 2, some (2, 2)) (8927973797685131407885264519569752082251 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231523 (7, 2, some (2, 3)) (8927973797696292596976728842095483104773 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrllr : KTree ℚ :=
  .node V2rrllrl 229635 (7, 0, some (7, 3)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) V2rrllrr

def V2rrll : KTree ℚ :=
  .node V2rrlll 206020 (6, 9, some (5, 4)) (7232803086544641375710851785136311727409 / 10000000000000000000000000000000000000000 : ℚ) V2rrllr

def V2rrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 231553 (7, 2, some (3, 1)) (2144763348108493122766171992105978483649 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231554 (7, 2, some (3, 2)) (857905339246866013308377683240969217047 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 231555 (7, 2, some (3, 3)) (4289526696236302117890515875204643472073 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231584 (7, 2, some (4, 0)) (4188352445895154282416790494716756779867 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231585 (7, 2, some (4, 1)) (8376704891860365107136942142602803974247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231586 (7, 2, some (4, 2)) (8376704891865299061796877479894645872351 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231587 (7, 2, some (4, 3)) (8376704891859003777971084716172146826537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231616 (7, 2, some (5, 0)) (8376704891859003777971084716172146826537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231617 (7, 2, some (5, 1)) (8376704891865299061796877479894645872351 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231618 (7, 2, some (5, 2)) (8376704891860365107136942142602803974247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231619 (7, 2, some (5, 3)) (4188352445895154282416790494716756779867 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 231648 (7, 2, some (6, 0)) (4289526696236302117890515875204643472073 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231649 (7, 2, some (6, 1)) (857905339246866013308377683240969217047 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 231650 (7, 2, some (6, 2)) (2144763348108493122766171992105978483649 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231651 (7, 2, some (6, 3)) (8579053392253849473970166084547317248781 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231680 (7, 2, some (7, 0)) (8927973797696292596976728842095483104773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231681 (7, 2, some (7, 1)) (8927973797685131407885264519569752082251 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231682 (7, 2, some (7, 2)) (4463986898775573175748576759694811271657 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231683 (7, 2, some (7, 3)) (8927973879515311936001521675796065732867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231712 (7, 2, some (8, 0)) (10881748922886207604645396581301006423641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231713 (7, 2, some (8, 1)) (1088174892279358319149919060570860846733 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231714 (7, 2, some (8, 2)) (10881748922391161710478305398373524353709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231744 (7, 2, some (9, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232483 (7, 3, some (0, 3)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232514 (7, 3, some (1, 2)) (270421659939390026339972229660530363709 / 250000000000000000000000000000000000000 : ℚ) .leaf) 232515 (7, 3, some (1, 3)) (2163373279536905846724080273769417156283 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232545 (7, 3, some (2, 1)) (2195735671247181820719024246337706713983 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232546 (7, 3, some (2, 2)) (8782942685138869166792464663500218493831 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232547 (7, 3, some (2, 3)) (439147134258160590868666882373610994341 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232576 (7, 3, some (3, 0)) (837620507791044645737367144439555822573 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 232577 (7, 3, some (3, 1)) (523512816646673150320923430896791463143 / 625000000000000000000000000000000000000 : ℚ) .leaf) 232578 (7, 3, some (3, 2)) (8376205066407513055568590957356906135287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232579 (7, 3, some (3, 3)) (8376205066411884149683340030992111468141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232608 (7, 3, some (4, 0)) (1621070476045609653736635330428607666559 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 232609 (7, 3, some (4, 1)) (4052676190168179981268807049078841568779 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232610 (7, 3, some (4, 2)) (8105352380349571592672399150747425698487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232611 (7, 3, some (4, 3)) (4052676190174426906869684967531065887449 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232640 (7, 3, some (5, 0)) (2004039434582451723130183845771480118119 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232641 (7, 3, some (5, 1)) (8016157738359743242819130207468597776149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232642 (7, 3, some (5, 2)) (8016157738359743242819130207468597776149 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232643 (7, 3, some (5, 3)) (2004039434582451723130183845771480118119 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232672 (7, 3, some (6, 0)) (4052676190174426906869684967531065887449 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232673 (7, 3, some (6, 1)) (8105352380349571592672399150747425698487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232674 (7, 3, some (6, 2)) (4052676190168179981268807049078841568779 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 232675 (7, 3, some (6, 3)) (1621070476045609653736635330428607666559 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlrll : KTree ℚ :=
  .node V2rrlrlll 231745 (7, 2, some (9, 1)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrllr

def V2rrlrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 232705 (7, 3, some (7, 1)) (8376205066407513055568590957356906135287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232706 (7, 3, some (7, 2)) (523512816646673150320923430896791463143 / 625000000000000000000000000000000000000 : ℚ) .leaf) 232707 (7, 3, some (7, 3)) (837620507791044645737367144439555822573 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232736 (7, 3, some (8, 0)) (439147134258160590868666882373610994341 / 500000000000000000000000000000000000000 : ℚ) .leaf) 232737 (7, 3, some (8, 1)) (8782942685138869166792464663500218493831 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232738 (7, 3, some (8, 2)) (2195735671247181820719024246337706713983 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232768 (7, 3, some (9, 0)) (2163373279536905846724080273769417156283 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 232769 (7, 3, some (9, 1)) (270421659939390026339972229660530363709 / 250000000000000000000000000000000000000 : ℚ) .leaf) 232800 (7, 3, some (10, 0)) (3490027858867946499089253655788954550111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233539 (7, 4, some (1, 3)) (10764454567302271727409876085756327291559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233570 (7, 4, some (2, 2)) (8665102635261557899499426413188824091319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233601 (7, 4, some (3, 1)) (1642647858092362160378283918294022458739 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233602 (7, 4, some (3, 2)) (8213239290541121892927491299695684479731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233603 (7, 4, some (3, 3)) (8213239290549829985696021722062855428861 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233632 (7, 4, some (4, 0)) (3945174374126459256619329220666015440977 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233633 (7, 4, some (4, 1)) (7890348745762261147036395730600277993533 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 233634 (7, 4, some (4, 2)) (7890348745793853904523155747624712279293 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233635 (7, 4, some (4, 3)) (3945174372897298606756834814882969232611 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233664 (7, 4, some (5, 0)) (7805303423212248851134352132722737610759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233665 (7, 4, some (5, 1)) (7805303423275953823871015646920181216301 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233666 (7, 4, some (5, 2)) (1951325855819932156975320491825526634133 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrlrl : KTree ℚ :=
  .node V2rrlrlrll 233571 (7, 4, some (2, 3)) (4332551317648783354066383723118757601559 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrlrlr

def V2rrlrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233696 (7, 4, some (6, 0)) (7805303423266548052229486632203023546837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233697 (7, 4, some (6, 1)) (1951325855819932156975320491825526634133 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233698 (7, 4, some (6, 2)) (7805303423275953823871015646920181216301 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233699 (7, 4, some (6, 3)) (7805303423212248851134352132722737610759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233728 (7, 4, some (7, 0)) (3945174372897298606756834814882969232611 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 233729 (7, 4, some (7, 1)) (7890348745793853904523155747624712279293 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233730 (7, 4, some (7, 2)) (7890348745762261147036395730600277993533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233731 (7, 4, some (7, 3)) (3945174374126459256619329220666015440977 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233760 (7, 4, some (8, 0)) (8213239290549829985696021722062855428861 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233761 (7, 4, some (8, 1)) (8213239290541121892927491299695684479731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233762 (7, 4, some (8, 2)) (1642647858092362160378283918294022458739 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrlrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233793 (7, 4, some (9, 1)) (8665102635261557899499426413188824091319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233824 (7, 4, some (10, 0)) (10764454567302271727409876085756327291559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234595 (7, 5, some (2, 3)) (8567616551479068689582738669928835641227 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234626 (7, 5, some (3, 2)) (8079802445755076842894515158161156835311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234627 (7, 5, some (3, 3)) (80798024457703390318298608989835652761 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 234657 (7, 5, some (4, 1)) (1929152217870571302583652292787474375489 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234658 (7, 5, some (4, 2)) (3858304435764387028714746645972198249739 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234659 (7, 5, some (4, 3)) (60286006808841126036735080174368087051 / 78125000000000000000000000000000000000 : ℚ) .leaf) 234688 (7, 5, some (5, 0)) (7640120971486325008366517861278304539331 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234689 (7, 5, some (5, 1)) (7640120969716263131832922345227081501219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrlrr : KTree ℚ :=
  .node V2rrlrlrrl 233792 (7, 4, some (9, 0)) (4332551317648783354066383723118757601559 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrlrrr

def V2rrlrlr : KTree ℚ :=
  .node V2rrlrlrl 233667 (7, 4, some (5, 3)) (7805303423266548052229486632203023546837 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrr

def V2rrlrl : KTree ℚ :=
  .node V2rrlrll 232704 (7, 3, some (7, 0)) (8376205066411884149683340030992111468141 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlr

def V2rrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234691 (7, 5, some (5, 3)) (7640120969722420369095197957647460159213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234720 (7, 5, some (6, 0)) (3817217970627327912246983050956334456939 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234721 (7, 5, some (6, 1)) (1908608985323292271927278805320245754047 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234722 (7, 5, some (6, 2)) (1908608985323292271927278805320245754047 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234723 (7, 5, some (6, 3)) (3817217970627327912246983050956334456939 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 234752 (7, 5, some (7, 0)) (7640120969722420369095197957647460159213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234753 (7, 5, some (7, 1)) (7640120969729657503757637600959508587249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234754 (7, 5, some (7, 2)) (7640120969716263131832922345227081501219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234755 (7, 5, some (7, 3)) (7640120971486325008366517861278304539331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234784 (7, 5, some (8, 0)) (60286006808841126036735080174368087051 / 78125000000000000000000000000000000000 : ℚ) .leaf) 234785 (7, 5, some (8, 1)) (3858304435764387028714746645972198249739 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 234816 (7, 5, some (9, 0)) (80798024457703390318298608989835652761 / 100000000000000000000000000000000000000 : ℚ) .leaf) 234817 (7, 5, some (9, 1)) (8079802445755076842894515158161156835311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234848 (7, 5, some (10, 0)) (8567616551479068689582738669928835641227 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235651 (7, 6, some (3, 3)) (3984351525132722871488167631578210946263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235682 (7, 6, some (4, 2)) (946704062512501605583450914564832184089 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 235713 (7, 6, some (5, 1)) (7488671577396717681614436066062951846533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235714 (7, 6, some (5, 2)) (7488671577421991576138318324549668959123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235715 (7, 6, some (5, 3)) (3744335788709356998333962321492795798483 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235744 (7, 6, some (6, 0)) (7467100577687599046545488253811196981881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235745 (7, 6, some (6, 1)) (7467100577165914600386855917329542182141 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrllr : KTree ℚ :=
  .node V2rrlrrllrl 235683 (7, 6, some (4, 3)) (3786816250053079637279813361010869146361 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrrllrr

def V2rrlrrll : KTree ℚ :=
  .node V2rrlrrlll 234786 (7, 5, some (8, 2)) (1929152217870571302583652292787474375489 / 2500000000000000000000000000000000000000 : ℚ) V2rrlrrllr

def V2rrlrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235747 (7, 6, some (6, 3)) (7467100577147670419944506551008802633387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235776 (7, 6, some (7, 0)) (7467100577147670419944506551008802633387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235777 (7, 6, some (7, 1)) (7467100577172359803999677659117651330793 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235778 (7, 6, some (7, 2)) (7467100577165914600386855917329542182141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235779 (7, 6, some (7, 3)) (7467100577687599046545488253811196981881 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 235809 (7, 6, some (8, 1)) (7488671577421991576138318324549668959123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235810 (7, 6, some (8, 2)) (7488671577396717681614436066062951846533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235840 (7, 6, some (9, 0)) (3786816250053079637279813361010869146361 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235841 (7, 6, some (9, 1)) (946704062512501605583450914564832184089 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 235872 (7, 6, some (10, 0)) (3984351525132722871488167631578210946263 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrlrl : KTree ℚ :=
  .node V2rrlrrlrll 235808 (7, 6, some (8, 0)) (3744335788709356998333962321492795798483 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrrlrlr

def V2rrlrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 236738 (7, 7, some (5, 2)) (3676565831184297800271420763561948906009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236739 (7, 7, some (5, 3)) (3676565831184297800271420763561948906009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236769 (7, 7, some (6, 1)) (457079255996317997132529455599261010277 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236770 (7, 7, some (6, 2)) (3656634047977908542356376745809386124681 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236771 (7, 7, some (6, 3)) (457079255996317997132529455599261010277 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 236801 (7, 7, some (7, 1)) (3649078607652390738523900000568627821611 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236802 (7, 7, some (7, 2)) (3649078607652390738523900000568627821611 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236803 (7, 7, some (7, 3)) (3649078607737457123122887651806042243479 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 236832 (7, 7, some (8, 0)) (457079255996317997132529455599261010277 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrlrr : KTree ℚ :=
  .node V2rrlrrlrrl 236800 (7, 7, some (7, 0)) (3649078607737457123122887651806042243479 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrrlrrr

def V2rrlrrlr : KTree ℚ :=
  .node V2rrlrrlrl 236707 (7, 7, some (4, 3)) (7454071798367009693967688150241206616773 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrlrr

def V2rrlrrl : KTree ℚ :=
  .node V2rrlrrll 235746 (7, 6, some (6, 2)) (7467100577172359803999677659117651330793 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrlr

def V2rrlrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 236834 (7, 7, some (8, 2)) (457079255996317997132529455599261010277 / 625000000000000000000000000000000000000 : ℚ) .leaf) 236864 (7, 7, some (9, 0)) (3676565831184297800271420763561948906009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236865 (7, 7, some (9, 1)) (3676565831184297800271420763561948906009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236896 (7, 7, some (10, 0)) (7454071798367009693967688150241206616773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237763 (7, 8, some (5, 3)) (3616401543277931054006094326507059762067 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 237795 (7, 8, some (6, 3)) (7175098771831239118136136885210722472709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237825 (7, 8, some (7, 1)) (3571343893561042600962911522859186823137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237826 (7, 8, some (7, 2)) (714268778712913261958141046716856962581 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237827 (7, 8, some (7, 3)) (892835973403232650931418687026956003453 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 237856 (7, 8, some (8, 0)) (892835973403232650931418687026956003453 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrrll : KTree ℚ :=
  .node V2rrlrrrlll 237794 (7, 8, some (6, 2)) (7175098771839607553722547370205707232717 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrrllr

def V2rrlrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 237858 (7, 8, some (8, 2)) (3571343893561042600962911522859186823137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237888 (7, 8, some (9, 0)) (7175098771831239118136136885210722472709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237889 (7, 8, some (9, 1)) (7175098771839607553722547370205707232717 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237920 (7, 8, some (10, 0)) (3616401543277931054006094326507059762067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 238819 (7, 9, some (6, 3)) (3525991897326305262125148531499867898143 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 238851 (7, 9, some (7, 3)) (7002741390464062954798423541319538989367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238881 (7, 9, some (8, 1)) (1746434025408591053818501040886927265187 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 238882 (7, 9, some (8, 2)) (1746434025408591053818501040886927265187 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 238912 (7, 9, some (9, 0)) (7002741390464062954798423541319538989367 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrrlr : KTree ℚ :=
  .node V2rrlrrrlrl 238850 (7, 9, some (7, 2)) (7002741390407809814359492121461814320063 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrrlrr

def V2rrlrrrl : KTree ℚ :=
  .node V2rrlrrrll 237857 (7, 8, some (8, 1)) (714268778712913261958141046716856962581 / 1000000000000000000000000000000000000000 : ℚ) V2rrlrrrlr

def V2rrlrrrrlll : KTree ℚ :=
  (.node (.node .leaf 238944 (7, 9, some (10, 0)) (3525991897326305262125148531499867898143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 239875 (7, 10, some (7, 3)) (6877729504351941725890919380600197351969 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrrrrllr : KTree ℚ :=
  (.node (.node .leaf 239937 (7, 10, some (9, 1)) (3422146140525897852929723177798063532687 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 239968 (7, 10, some (10, 0)) (6877729504351941725890919380600197351969 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrrrrll : KTree ℚ :=
  .node V2rrlrrrrlll 239906 (7, 10, some (8, 2)) (3422146140525897852929723177798063532687 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrrrrllr

def V2rrlrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 262176 (8, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 262177 (8, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262178 (8, 0, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262208 (8, 0, some (1, 0)) (10964157153459482668265179639846393279037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262209 (8, 0, some (1, 1)) (10964157153538375854168245030289429920929 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrrrl : KTree ℚ :=
  .node V2rrlrrrrll 262144 (8, 0, none) (0 : ℚ) V2rrlrrrrlr

def V2rrlrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 262240 (8, 0, some (2, 0)) (911019967418880147909347788189164794277 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 262241 (8, 0, some (2, 1)) (2277549918641118406266009526836883670031 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262242 (8, 0, some (2, 2)) (9110199674599429209043997868642476735967 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262272 (8, 0, some (3, 0)) (552298066931629059021590260035972257289 / 625000000000000000000000000000000000000 : ℚ) .leaf) 262273 (8, 0, some (3, 1)) (2209192267734992845666939061225479598319 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 262274 (8, 0, some (3, 2)) (8836769070923984923496453711494119259493 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262304 (8, 0, some (4, 0)) (8725069647203344098448422949391971733661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262305 (8, 0, some (4, 1)) (8725069647187559712938057859683293405501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262306 (8, 0, some (4, 2)) (8725069647203344098448422949391971733661 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 262336 (8, 0, some (5, 0)) (8836769070923984923496453711494119259493 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrrrr : KTree ℚ :=
  .node V2rrlrrrrl 262210 (8, 0, some (1, 2)) (1370519644248812324380617725109769342929 / 1250000000000000000000000000000000000000 : ℚ) V2rrlrrrrr

def V2rrlrrr : KTree ℚ :=
  .node V2rrlrrrl 238913 (7, 9, some (9, 1)) (7002741390407809814359492121461814320063 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrrr

def V2rrlrr : KTree ℚ :=
  .node V2rrlrrl 236833 (7, 7, some (8, 1)) (3656634047977908542356376745809386124681 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrrr

def V2rrlr : KTree ℚ :=
  .node V2rrlrl 234690 (7, 5, some (5, 2)) (7640120969729657503757637600959508587249 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrr

def V2rrl : KTree ℚ :=
  .node V2rrll 231552 (7, 2, some (3, 0)) (8579053392253849473970166084547317248781 / 10000000000000000000000000000000000000000 : ℚ) V2rrlr

def V2rrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 262338 (8, 0, some (5, 2)) (552298066931629059021590260035972257289 / 625000000000000000000000000000000000000 : ℚ) .leaf) 262368 (8, 0, some (6, 0)) (9110199674599429209043997868642476735967 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262369 (8, 0, some (6, 1)) (2277549918641118406266009526836883670031 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262370 (8, 0, some (6, 2)) (911019967418880147909347788189164794277 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 262400 (8, 0, some (7, 0)) (1370519644248812324380617725109769342929 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 262401 (8, 0, some (7, 1)) (10964157153538375854168245030289429920929 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262402 (8, 0, some (7, 2)) (10964157153459482668265179639846393279037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262432 (8, 0, some (8, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262433 (8, 0, some (8, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262434 (8, 0, some (8, 2)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 263168 (8, 1, none) (0 : ℚ) .leaf))) 263201 (8, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263202 (8, 1, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263232 (8, 1, some (1, 0)) (10881749108495947484180366409712519481249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263233 (8, 1, some (1, 1)) (680109307649753467111995855187235162823 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263234 (8, 1, some (1, 2)) (5440874461410814236977939182786111648333 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263264 (8, 1, some (2, 0)) (4463986898645391599707962701256280317219 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 263265 (8, 1, some (2, 1)) (8927973797607175073977487971834654513637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263266 (8, 1, some (2, 2)) (4463986898849152389897736489786247084631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (1715810678467655628218590088747586276983 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 263297 (8, 1, some (3, 1)) (8579053392466687391330271546421564420073 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263298 (8, 1, some (3, 2)) (343162135698723100083420492983627389107 / 400000000000000000000000000000000000000 : ℚ) .leaf) 263328 (8, 1, some (4, 0)) (8376704891855108415763552969866097156377 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 263329 (8, 1, some (4, 1)) (4188352445930616655194167000937401305877 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 263330 (8, 1, some (4, 2)) (4188352445931223877807131286615689585057 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263360 (8, 1, some (5, 0)) (4188352445931223877807131286615689585057 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263361 (8, 1, some (5, 1)) (4188352445930616655194167000937401305877 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263362 (8, 1, some (5, 2)) (8376704891855108415763552969866097156377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263392 (8, 1, some (6, 0)) (343162135698723100083420492983627389107 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 263393 (8, 1, some (6, 1)) (8579053392466687391330271546421564420073 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263394 (8, 1, some (6, 2)) (1715810678467655628218590088747586276983 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 263424 (8, 1, some (7, 0)) (4463986898849152389897736489786247084631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263425 (8, 1, some (7, 1)) (8927973797607175073977487971834654513637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263426 (8, 1, some (7, 2)) (4463986898645391599707962701256280317219 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263456 (8, 1, some (8, 0)) (5440874461410814236977939182786111648333 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 263457 (8, 1, some (8, 1)) (680109307649753467111995855187235162823 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263458 (8, 1, some (8, 2)) (10881749108495947484180366409712519481249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263488 (8, 1, some (9, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263489 (8, 1, some (9, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264226 (8, 2, some (0, 2)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264257 (8, 2, some (1, 1)) (1352108299649405675971708573302738234397 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 264258 (8, 2, some (1, 2)) (1352108299700047694167573000858699363231 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264288 (8, 2, some (2, 0)) (4391471382441187769669521866944483720439 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264289 (8, 2, some (2, 1)) (8782942685033087898240888048412988556339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264290 (8, 2, some (2, 2)) (4391471342577436698607547239257342766623 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 264320 (8, 2, some (3, 0)) (4188102533110453946045259931088978070197 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264322 (8, 2, some (3, 2)) (2094051266602672763910641757600682741263 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 264352 (8, 2, some (4, 0)) (1621070476059238255124361920723163468813 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264353 (8, 2, some (4, 1)) (8105352380349271836960005986282909930963 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264354 (8, 2, some (4, 2)) (4052676190176991776473092367071388488573 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264384 (8, 2, some (5, 0)) (1603231547671782538679884337558348750217 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 264385 (8, 2, some (5, 1)) (62626232330973590282180439229532036297 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264386 (8, 2, some (5, 2)) (1603231547671782538679884337558348750217 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264416 (8, 2, some (6, 0)) (4052676190176991776473092367071388488573 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264417 (8, 2, some (6, 1)) (8105352380349271836960005986282909930963 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264418 (8, 2, some (6, 2)) (1621070476059238255124361920723163468813 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264448 (8, 2, some (7, 0)) (2094051266602672763910641757600682741263 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 264449 (8, 2, some (7, 1)) (4188102533192308332076214757519323904579 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264450 (8, 2, some (7, 2)) (4188102533110453946045259931088978070197 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264480 (8, 2, some (8, 0)) (4391471342577436698607547239257342766623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264481 (8, 2, some (8, 1)) (8782942685033087898240888048412988556339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264482 (8, 2, some (8, 2)) (4391471382441187769669521866944483720439 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264512 (8, 2, some (9, 0)) (1352108299700047694167573000858699363231 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 264513 (8, 2, some (9, 1)) (1352108299649405675971708573302738234397 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264544 (8, 2, some (10, 0)) (13960111434896120785023152040489408893971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265282 (8, 3, some (1, 2)) (86115636537621169906263109399638466007 / 80000000000000000000000000000000000000 : ℚ) .leaf) 265313 (8, 3, some (2, 1)) (1083137829392435754351943700416277986369 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 265314 (8, 3, some (2, 2)) (866510263527872129880089272093926255107 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrllrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265345 (8, 3, some (3, 1)) (8213239290499370178994256884584601751919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265346 (8, 3, some (3, 2)) (8213239290547643808462207743677578693687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265376 (8, 3, some (4, 0)) (3945174372849145464606949732932110696011 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265377 (8, 3, some (4, 1)) (3945174372892578004611801489690603919461 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265378 (8, 3, some (4, 2)) (986293593224451523095411470285006365103 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 265408 (8, 3, some (5, 0)) (1561060684652281077395369226081090195651 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265409 (8, 3, some (5, 1)) (487831463954976248347405746160708125023 / 625000000000000000000000000000000000000 : ℚ) .leaf) 265410 (8, 3, some (5, 2)) (1561060684655958119078474352078922204533 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265440 (8, 3, some (6, 0)) (1561060684655958119078474352078922204533 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265441 (8, 3, some (6, 1)) (487831463954976248347405746160708125023 / 625000000000000000000000000000000000000 : ℚ) .leaf) 265442 (8, 3, some (6, 2)) (1561060684652281077395369226081090195651 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265473 (8, 3, some (7, 1)) (3945174372892578004611801489690603919461 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265474 (8, 3, some (7, 2)) (3945174372849145464606949732932110696011 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265504 (8, 3, some (8, 0)) (8213239290547643808462207743677578693687 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265505 (8, 3, some (8, 1)) (8213239290499370178994256884584601751919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265506 (8, 3, some (8, 2)) (821323930045803806694331353362770798473 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 265536 (8, 3, some (9, 0)) (866510263527872129880089272093926255107 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265537 (8, 3, some (9, 1)) (1083137829392435754351943700416277986369 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265568 (8, 3, some (10, 0)) (86115636537621169906263109399638466007 / 80000000000000000000000000000000000000 : ℚ) .leaf) 266338 (8, 4, some (2, 2)) (1070952068931298868308993014425193456327 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 266369 (8, 4, some (3, 1)) (4039901222849272102497596683392199908469 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrllrr : KTree ℚ :=
  .node V2rrrllrrl 265472 (8, 3, some (7, 0)) (986293593224451523095411470285006365103 / 1250000000000000000000000000000000000000 : ℚ) V2rrrllrrr

def V2rrrllr : KTree ℚ :=
  .node V2rrrllrl 265344 (8, 3, some (3, 0)) (821323930045803806694331353362770798473 / 1000000000000000000000000000000000000000 : ℚ) V2rrrllrr

def V2rrrll : KTree ℚ :=
  .node V2rrrlll 264321 (8, 2, some (3, 1)) (4188102533192308332076214757519323904579 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllr

def V2rrrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266400 (8, 4, some (4, 0)) (7716608873407094390980584621082422780061 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266401 (8, 4, some (4, 1)) (7716608871508499595303352848431244646427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266402 (8, 4, some (4, 2)) (1543321774306219507429667986997077059589 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266432 (8, 4, some (5, 0)) (7640120969679958948362155558264893910663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266433 (8, 4, some (5, 1)) (305604838789100526499719478066319272053 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 266434 (8, 4, some (5, 2)) (7640120969729991233767920430667125507261 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266464 (8, 4, some (6, 0)) (1908608985321672336923575273446459990529 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266465 (8, 4, some (6, 1)) (7634435941295029041540553290777485477907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266466 (8, 4, some (6, 2)) (1908608985321672336923575273446459990529 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266496 (8, 4, some (7, 0)) (7640120969729991233767920430667125507261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266497 (8, 4, some (7, 1)) (305604838789100526499719478066319272053 / 400000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266528 (8, 4, some (8, 0)) (1543321774306219507429667986997077059589 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 266529 (8, 4, some (8, 1)) (7716608871508499595303352848431244646427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266530 (8, 4, some (8, 2)) (7716608873407094390980584621082422780061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266560 (8, 4, some (9, 0)) (4039901222882061828992594912237734120339 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266561 (8, 4, some (9, 1)) (4039901222849272102497596683392199908469 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 266592 (8, 4, some (10, 0)) (1070952068931298868308993014425193456327 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267394 (8, 5, some (3, 2)) (3984351525126975261085920532484297981993 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267425 (8, 5, some (4, 1)) (7573632500069134869383169323382235898071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267426 (8, 5, some (4, 2)) (151472650002082846933466400343356134477 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267456 (8, 5, some (5, 0)) (3744335789370059525343729622669562933861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267457 (8, 5, some (5, 1)) (7488671577414323499946694068934513548851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrll : KTree ℚ :=
  .node V2rrrlrlll 266498 (8, 4, some (7, 2)) (7640120969679958948362155558264893910663 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrllr

def V2rrrlrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 267488 (8, 5, some (6, 0)) (1493420115429289917832991584399949714393 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 267489 (8, 5, some (6, 1)) (7467100577172444401443243032680677324387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267490 (8, 5, some (6, 2)) (7467100577169216581601411012667434877581 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267520 (8, 5, some (7, 0)) (7467100577169216581601411012667434877581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267521 (8, 5, some (7, 1)) (7467100577172444401443243032680677324387 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 267552 (8, 5, some (8, 0)) (7488671577423235849021114014896630708401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267553 (8, 5, some (8, 1)) (7488671577414323499946694068934513548851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267554 (8, 5, some (8, 2)) (3744335789370059525343729622669562933861 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267584 (8, 5, some (9, 0)) (151472650002082846933466400343356134477 / 200000000000000000000000000000000000000 : ℚ) .leaf) 267585 (8, 5, some (9, 1)) (7573632500069134869383169323382235898071 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrlrl : KTree ℚ :=
  .node V2rrrlrlrll 267522 (8, 5, some (7, 2)) (1493420115429289917832991584399949714393 / 2000000000000000000000000000000000000000 : ℚ) V2rrrlrlrlr

def V2rrrlrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 268450 (8, 6, some (4, 2)) (7454071798362653825425335132728398350441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268481 (8, 6, some (5, 1)) (7353131662353194355452777328578003628493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268482 (8, 6, some (5, 2)) (3676565831185436259546984873753669836337 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268512 (8, 6, some (6, 0)) (3656634048148339027542123565968696574569 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268513 (8, 6, some (6, 1)) (7313268095952561929488554083950673974311 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 268544 (8, 6, some (7, 0)) (3649078607646797165645184742409324190123 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268545 (8, 6, some (7, 1)) (7298157215308333429806875582953275135651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268546 (8, 6, some (7, 2)) (3649078607646797165645184742409324190123 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 268576 (8, 6, some (8, 0)) (7313268095954638273165324475537006557341 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrlrr : KTree ℚ :=
  .node V2rrrlrlrrl 268514 (8, 6, some (6, 2)) (7313268095954638273165324475537006557341 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrlrrr

def V2rrrlrlr : KTree ℚ :=
  .node V2rrrlrlrl 267616 (8, 5, some (10, 0)) (3984351525126975261085920532484297981993 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlrlrr

def V2rrrlrl : KTree ℚ :=
  .node V2rrrlrll 267458 (8, 5, some (5, 2)) (7488671577423235849021114014896630708401 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrlr

def V2rrrlrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 268578 (8, 6, some (8, 2)) (3656634048148339027542123565968696574569 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268608 (8, 6, some (9, 0)) (3676565831185436259546984873753669836337 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268609 (8, 6, some (9, 1)) (7353131662353194355452777328578003628493 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268640 (8, 6, some (10, 0)) (7454071798362653825425335132728398350441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269506 (8, 7, some (5, 2)) (3616401543277931054006094326507059762067 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 269538 (8, 7, some (6, 2)) (7175098771839607553722547370205707232717 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269568 (8, 7, some (7, 0)) (892835973403232650931418687026956003453 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 269569 (8, 7, some (7, 1)) (714268778712913261958141046716856962581 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269570 (8, 7, some (7, 2)) (3571343893561042600962911522859186823137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269600 (8, 7, some (8, 0)) (3571343893561042600962911522859186823137 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrll : KTree ℚ :=
  .node V2rrrlrrlll 269537 (8, 7, some (6, 1)) (7175098771831239118136136885210722472709 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrllr

def V2rrrlrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 269602 (8, 7, some (8, 2)) (892835973403232650931418687026956003453 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 269632 (8, 7, some (9, 0)) (7175098771839607553722547370205707232717 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269633 (8, 7, some (9, 1)) (7175098771831239118136136885210722472709 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269664 (8, 7, some (10, 0)) (3616401543277931054006094326507059762067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 270562 (8, 8, some (6, 2)) (1762995948664350467585653105470832996041 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 270594 (8, 8, some (7, 2)) (7002741390403847916396873976032484483237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270624 (8, 8, some (8, 0)) (436608506354049543039623025224419317199 / 625000000000000000000000000000000000000 : ℚ) .leaf) 270625 (8, 8, some (8, 1)) (6985736101637387224177778953215255710917 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 270626 (8, 8, some (8, 2)) (436608506354049543039623025224419317199 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrlr : KTree ℚ :=
  .node V2rrrlrrlrl 270593 (8, 8, some (7, 1)) (7002741390403847916396873976032484483237 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrlrr

def V2rrrlrrl : KTree ℚ :=
  .node V2rrrlrrll 269601 (8, 7, some (8, 1)) (714268778712913261958141046716856962581 / 1000000000000000000000000000000000000000 : ℚ) V2rrrlrrlr

def V2rrrlrrrlll : KTree ℚ :=
  (.node (.node .leaf 270657 (8, 8, some (9, 1)) (7002741390403847916396873976032484483237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270688 (8, 8, some (10, 0)) (1762995948664350467585653105470832996041 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrlrrrllr : KTree ℚ :=
  (.node (.node .leaf 271649 (8, 9, some (8, 1)) (855536535131436810953948231437250689313 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 271650 (8, 9, some (8, 2)) (54754338248523893783876726582804138477 / 80000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrlrrrll : KTree ℚ :=
  .node V2rrrlrrrlll 271618 (8, 9, some (7, 2)) (429858094019812011961476947372946546441 / 625000000000000000000000000000000000000 : ℚ) V2rrrlrrrllr

def V2rrrlrrrlrl : KTree ℚ :=
  (.node (.node .leaf 271681 (8, 9, some (9, 1)) (855536535131436810953948231437250689313 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 271712 (8, 9, some (10, 0)) (429858094019812011961476947372946546441 / 625000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrlrrrlrr : KTree ℚ :=
  (.node (.node .leaf 272705 (8, 10, some (9, 1)) (1675358222049348448113827264849247721381 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 272736 (8, 10, some (10, 0)) (671773735057705129784095801097975403687 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrlrrrlr : KTree ℚ :=
  .node V2rrrlrrrlrl 272674 (8, 10, some (8, 2)) (671773735057705129784095801097975403687 / 1000000000000000000000000000000000000000 : ℚ) V2rrrlrrrlrr

def V2rrrlrrrl : KTree ℚ :=
  .node V2rrrlrrrll 271680 (8, 9, some (9, 0)) (54754338248523893783876726582804138477 / 80000000000000000000000000000000000000 : ℚ) V2rrrlrrrlr

def V2rrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 294944 (9, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 294945 (9, 0, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 294976 (9, 0, some (1, 0)) (2176349784464529804817501882732437766657 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 294977 (9, 0, some (1, 1)) (10881748922400949237105561967618000856627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295008 (9, 0, some (2, 0)) (8927973797301725470135162735677358590687 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 295009 (9, 0, some (2, 1)) (8927973797669883270792799775284165597157 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295040 (9, 0, some (3, 0)) (8579053392443566702836683883640338208229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295041 (9, 0, some (3, 1)) (8579053392476484293234334115396660272549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295072 (9, 0, some (4, 0)) (8376704891868995199441007914458139745621 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 295073 (9, 0, some (4, 1)) (1675340978370768207020014626549562973043 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrrr : KTree ℚ :=
  .node V2rrrlrrrl 294912 (9, 0, none) (0 : ℚ) V2rrrlrrrr

def V2rrrlrr : KTree ℚ :=
  .node V2rrrlrrl 270656 (8, 8, some (9, 0)) (7002741390403847916396873976032484483237 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrr

def V2rrrlr : KTree ℚ :=
  .node V2rrrlrl 268577 (8, 6, some (8, 1)) (7313268095952561929488554083950673974311 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrr

def V2rrrl : KTree ℚ :=
  .node V2rrrll 266370 (8, 4, some (3, 2)) (4039901222882061828992594912237734120339 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlr

def V2rrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 295105 (9, 0, some (5, 1)) (8376704891868995199441007914458139745621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295136 (9, 0, some (6, 0)) (8579053392476484293234334115396660272549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295137 (9, 0, some (6, 1)) (8579053392443566702836683883640338208229 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295168 (9, 0, some (7, 0)) (8927973797669883270792799775284165597157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295169 (9, 0, some (7, 1)) (8927973797301725470135162735677358590687 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 295200 (9, 0, some (8, 0)) (10881748922400949237105561967618000856627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295201 (9, 0, some (8, 1)) (2176349784464529804817501882732437766657 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 295232 (9, 0, some (9, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295233 (9, 0, some (9, 1)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295969 (9, 1, some (0, 1)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296000 (9, 1, some (1, 0)) (2704216645547324678604884951140799945611 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 296001 (9, 1, some (1, 1)) (10816866397199569482623567733058707530611 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 296032 (9, 1, some (2, 0)) (878294268476510112808578135244203983397 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 296033 (9, 1, some (2, 1)) (1756588537016486299706413262612151996553 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296064 (9, 1, some (3, 0)) (8376205066295867975837202213689119444223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296065 (9, 1, some (3, 1)) (4188102533205004554855644617802196726493 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296096 (9, 1, some (4, 0)) (4052676190172842365831565381894122792279 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 296097 (9, 1, some (4, 1)) (8105352380349877838801108613948278791719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296128 (9, 1, some (5, 0)) (8016157738360821438355664621668949923303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296129 (9, 1, some (5, 1)) (8016157738360821438355664621668949923303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296160 (9, 1, some (6, 0)) (8105352380349877838801108613948278791719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296161 (9, 1, some (6, 1)) (4052676190172842365831565381894122792279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296192 (9, 1, some (7, 0)) (4188102533205004554855644617802196726493 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 296193 (9, 1, some (7, 1)) (8376205066295867975837202213689119444223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 296224 (9, 1, some (8, 0)) (1756588537016486299706413262612151996553 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296225 (9, 1, some (8, 1)) (878294268476510112808578135244203983397 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 296256 (9, 1, some (9, 0)) (10816866397199569482623567733058707530611 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296257 (9, 1, some (9, 1)) (2704216645547324678604884951140799945611 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 296288 (9, 1, some (10, 0)) (13960111434795670048022785702788526742331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297025 (9, 2, some (1, 1)) (1345556820852199507018734196523874135927 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297056 (9, 2, some (2, 0)) (8665102713366098298684702024377373006051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297057 (9, 2, some (2, 1)) (8665102635179650392505286658272803664923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297088 (9, 2, some (3, 0)) (4106619645189902203189201963964762100089 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297089 (9, 2, some (3, 1)) (2053309822632464222161570244926259185983 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 297120 (9, 2, some (4, 0)) (7890348745753560873109041238873363795519 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 297121 (9, 2, some (4, 1)) (7890348745794898741162448602753877437091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 297152 (9, 2, some (5, 0)) (975662927909989535200324449203086285309 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 297153 (9, 2, some (5, 1)) (1951325855820972840338490714398233348971 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 297184 (9, 2, some (6, 0)) (1951325855820972840338490714398233348971 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297185 (9, 2, some (6, 1)) (975662927909989535200324449203086285309 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 297216 (9, 2, some (7, 0)) (7890348745794898741162448602753877437091 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297217 (9, 2, some (7, 1)) (7890348745753560873109041238873363795519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297248 (9, 2, some (8, 0)) (2053309822632464222161570244926259185983 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 297249 (9, 2, some (8, 1)) (4106619645189902203189201963964762100089 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297280 (9, 2, some (9, 0)) (8665102635179650392505286658272803664923 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 297281 (9, 2, some (9, 1)) (8665102713366098298684702024377373006051 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298081 (9, 3, some (2, 1)) (8567616551334579388996819444668150281199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298112 (9, 3, some (3, 0)) (1615960490892009238122099897225665847851 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 298113 (9, 3, some (3, 1)) (2019950611432468557217770108287015409 / 2500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298144 (9, 3, some (4, 0)) (7716608871453267097019561631891875007613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298145 (9, 3, some (4, 1)) (964576108940556280471174815487839633731 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 298176 (9, 3, some (5, 0)) (955015121214546249721229365370689760757 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298177 (9, 3, some (5, 1)) (7640120969730248221351295053598701394931 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298208 (9, 3, some (6, 0)) (3817217970647501316830386595449055638427 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298209 (9, 3, some (6, 1)) (3817217970647501316830386595449055638427 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298240 (9, 3, some (7, 0)) (7640120969730248221351295053598701394931 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298241 (9, 3, some (7, 1)) (955015121214546249721229365370689760757 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298273 (9, 3, some (8, 1)) (7716608871453267097019561631891875007613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298304 (9, 3, some (9, 0)) (2019950611432468557217770108287015409 / 2500000000000000000000000000000000000 : ℚ) .leaf) 298305 (9, 3, some (9, 1)) (1615960490892009238122099897225665847851 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298336 (9, 3, some (10, 0)) (8567616551334579388996819444668150281199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299137 (9, 4, some (3, 1)) (7968703050205919165851930632308244874691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299168 (9, 4, some (4, 0)) (7573632501574975196826721453953320071817 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299169 (9, 4, some (4, 1)) (1893408125022246951224558367627016420057 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 299200 (9, 4, some (5, 0)) (7488671577385163322135503694118932073723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299201 (9, 4, some (5, 1)) (1872167894355421862175957182728183219113 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 299232 (9, 4, some (6, 0)) (7467100577167912035630956840960677548859 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrlrl : KTree ℚ :=
  .node V2rrrrlrll 298272 (9, 3, some (8, 0)) (964576108940556280471174815487839633731 / 1250000000000000000000000000000000000000 : ℚ) V2rrrrlrlr

def V2rrrrlrrll : KTree ℚ :=
  (.node (.node (.node .leaf 299264 (9, 4, some (7, 0)) (1866775144293378895842542258468280150641 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 299265 (9, 4, some (7, 1)) (7467100577167912035630956840960677548859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299296 (9, 4, some (8, 0)) (1872167894355421862175957182728183219113 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299297 (9, 4, some (8, 1)) (7488671577385163322135503694118932073723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299328 (9, 4, some (9, 0)) (1893408125022246951224558367627016420057 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 299360 (9, 4, some (10, 0)) (7968703050205919165851930632308244874691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300193 (9, 5, some (4, 1)) (3727035899169282304042760383866152667441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300224 (9, 5, some (5, 0)) (1470626332677526344366973149927364308363 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300225 (9, 5, some (5, 1)) (229785364448918806710092510020601522841 / 312500000000000000000000000000000000000 : ℚ) .leaf) 300256 (9, 5, some (6, 0)) (3656634047969126426151557108205703993307 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlrrl : KTree ℚ :=
  .node V2rrrrlrrll 299329 (9, 4, some (9, 1)) (7573632501574975196826721453953320071817 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrlrrlr

def V2rrrrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 300288 (9, 5, some (7, 0)) (7298157215306774599853232346476746398253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300289 (9, 5, some (7, 1)) (7298157215306774599853232346476746398253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300320 (9, 5, some (8, 0)) (1462653619191296110516341300256805151089 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300321 (9, 5, some (8, 1)) (3656634047969126426151557108205703993307 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300352 (9, 5, some (9, 0)) (229785364448918806710092510020601522841 / 312500000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 300384 (9, 5, some (10, 0)) (3727035899169282304042760383866152667441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301249 (9, 6, some (5, 1)) (7232803086544641375710851785136311727409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301280 (9, 6, some (6, 0)) (3587549386036285431336996366724890300319 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 301281 (9, 6, some (6, 1)) (717509877183856659372083382615030058547 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlrrr : KTree ℚ :=
  .node V2rrrrlrrrl 300353 (9, 5, some (9, 1)) (1470626332677526344366973149927364308363 / 2000000000000000000000000000000000000000 : ℚ) V2rrrrlrrrr

def V2rrrrlrr : KTree ℚ :=
  .node V2rrrrlrrl 300257 (9, 5, some (6, 1)) (1462653619191296110516341300256805151089 / 2000000000000000000000000000000000000000 : ℚ) V2rrrrlrrr

def V2rrrrlr : KTree ℚ :=
  .node V2rrrrlrl 299233 (9, 4, some (6, 1)) (1866775144293378895842542258468280150641 / 2500000000000000000000000000000000000000 : ℚ) V2rrrrlrr

def V2rrrrl : KTree ℚ :=
  .node V2rrrrll 297312 (9, 2, some (10, 0)) (1345556820852199507018734196523874135927 / 1250000000000000000000000000000000000000 : ℚ) V2rrrrlr

def V2rrrrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 301313 (9, 6, some (7, 1)) (142853755742605462291217459296365621187 / 200000000000000000000000000000000000000 : ℚ) .leaf) 301344 (9, 6, some (8, 0)) (142853755742605462291217459296365621187 / 200000000000000000000000000000000000000 : ℚ) .leaf) 301345 (9, 6, some (8, 1)) (7142687787121804335041149991084108825841 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301376 (9, 6, some (9, 0)) (717509877183856659372083382615030058547 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 301377 (9, 6, some (9, 1)) (3587549386036285431336996366724890300319 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 302305 (9, 7, some (6, 1)) (3525991897326305262125148531499867898143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 302336 (9, 7, some (7, 0)) (7002741390464062954798423541319538989367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302337 (9, 7, some (7, 1)) (7002741390407809814359492121461814320063 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302368 (9, 7, some (8, 0)) (1746434025408591053818501040886927265187 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 302369 (9, 7, some (8, 1)) (1746434025408591053818501040886927265187 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrlll : KTree ℚ :=
  .node V2rrrrrllll 301408 (9, 6, some (10, 0)) (7232803086544641375710851785136311727409 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlllr

def V2rrrrrllrll : KTree ℚ :=
  (.node (.node .leaf 302401 (9, 7, some (9, 1)) (7002741390464062954798423541319538989367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302432 (9, 7, some (10, 0)) (3525991897326305262125148531499867898143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrllrlr : KTree ℚ :=
  (.node (.node .leaf 303392 (9, 8, some (8, 0)) (54754338248523893783876726582804138477 / 80000000000000000000000000000000000000 : ℚ) .leaf) 303393 (9, 8, some (8, 1)) (855536535131436810953948231437250689313 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrllrl : KTree ℚ :=
  .node V2rrrrrllrll 303361 (9, 8, some (7, 1)) (429858094019812011961476947372946546441 / 625000000000000000000000000000000000000 : ℚ) V2rrrrrllrlr

def V2rrrrrllrrl : KTree ℚ :=
  (.node (.node .leaf 303425 (9, 8, some (9, 1)) (54754338248523893783876726582804138477 / 80000000000000000000000000000000000000 : ℚ) .leaf) 303456 (9, 8, some (10, 0)) (429858094019812011961476947372946546441 / 625000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrllrrr : KTree ℚ :=
  (.node (.node .leaf 304448 (9, 9, some (9, 0)) (6701432888199254750477250791625317705071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 304449 (9, 9, some (9, 1)) (6701432888199254750477250791625317705071 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrllrr : KTree ℚ :=
  .node V2rrrrrllrrl 304417 (9, 9, some (8, 1)) (1679434337642691300409403934252548859583 / 2500000000000000000000000000000000000000 : ℚ) V2rrrrrllrrr

def V2rrrrrllr : KTree ℚ :=
  .node V2rrrrrllrl 303424 (9, 8, some (9, 0)) (855536535131436810953948231437250689313 / 1250000000000000000000000000000000000000 : ℚ) V2rrrrrllrr

def V2rrrrrll : KTree ℚ :=
  .node V2rrrrrlll 302400 (9, 7, some (9, 0)) (7002741390407809814359492121461814320063 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrllr

def V2rrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 305473 (9, 10, some (9, 1)) (3290782137386661713338609289972574015993 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 305504 (9, 10, some (10, 0)) (3290782137386661713338609289972574015993 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327712 (10, 0, some (0, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327744 (10, 0, some (1, 0)) (10816866397126060210175282240233079388207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327776 (10, 0, some (2, 0)) (8782942684774580848965862004404933452243 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 327808 (10, 0, some (3, 0)) (8376205066386282768495572708338260162867 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327840 (10, 0, some (4, 0)) (405267619017875136824955356144045913947 / 500000000000000000000000000000000000000 : ℚ) .leaf) 327872 (10, 0, some (5, 0)) (501009858647098155391365041161501613519 / 625000000000000000000000000000000000000 : ℚ) .leaf) 327904 (10, 0, some (6, 0)) (405267619017875136824955356144045913947 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327936 (10, 0, some (7, 0)) (8376205066386282768495572708338260162867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327968 (10, 0, some (8, 0)) (8782942684774580848965862004404933452243 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 328000 (10, 0, some (9, 0)) (10816866397126060210175282240233079388207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 328032 (10, 0, some (10, 0)) (1745013989059529518498148753190574056197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 328768 (10, 1, some (1, 0)) (2152890950182884442653302865465406905447 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 328800 (10, 1, some (2, 0)) (8665102634905874424214040988273738987327 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328832 (10, 1, some (3, 0)) (8213239290447020480046050622619871869927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328864 (10, 1, some (4, 0)) (1972587186448145710060979283499792562417 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 328896 (10, 1, some (5, 0)) (3902651711640193984697429394066159410077 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328928 (10, 1, some (6, 0)) (3902651711640193984697429394066159410077 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 328960 (10, 1, some (7, 0)) (1972587186448145710060979283499792562417 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 328992 (10, 1, some (8, 0)) (8213239290447020480046050622619871869927 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 329024 (10, 1, some (9, 0)) (8665102634905874424214040988273738987327 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrrrl : KTree ℚ :=
  .node V2rrrrrll 304480 (9, 9, some (10, 0)) (1679434337642691300409403934252548859583 / 2500000000000000000000000000000000000000 : ℚ) V2rrrrrlr

def V2rrrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 329824 (10, 2, some (2, 0)) (4283808314108002977727791835501022053411 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 329856 (10, 2, some (3, 0)) (8079802445616372621258918722273846173491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329888 (10, 2, some (4, 0)) (1543321774299789284748850709520879598043 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329920 (10, 2, some (5, 0)) (7640120969730248113278840482702471322213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329952 (10, 2, some (6, 0)) (7634435941299243062856618226452616990383 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 329984 (10, 2, some (7, 0)) (7640120969730248113278840482702471322213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330016 (10, 2, some (8, 0)) (1543321774299789284748850709520879598043 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 330048 (10, 2, some (9, 0)) (8079802445616372621258918722273846173491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330080 (10, 2, some (10, 0)) (4283808314108002977727791835501022053411 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330880 (10, 3, some (3, 0)) (996087882249223575564968418563433727621 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 330912 (10, 3, some (4, 0)) (7573632500041177385172383678376926521291 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330976 (10, 3, some (6, 0)) (3733550288586712271723067453427745722677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 331008 (10, 3, some (7, 0)) (3733550288586712271723067453427745722677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 331040 (10, 3, some (8, 0)) (3744335788706490539193479283117644428753 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331072 (10, 3, some (9, 0)) (7573632500041177385172383678376926521291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331104 (10, 3, some (10, 0)) (996087882249223575564968418563433727621 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 331936 (10, 4, some (4, 0)) (1490814359908278867453186647050210904983 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331968 (10, 4, some (5, 0)) (1470626332468337126795868086535687431241 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 332000 (10, 4, some (6, 0)) (3656634047976592942696137285229596905281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332032 (10, 4, some (7, 0)) (7298157215309385616822715208496040418751 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 332064 (10, 4, some (8, 0)) (3656634047976592942696137285229596905281 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrrrl : KTree ℚ :=
  .node V2rrrrrrll 330944 (10, 3, some (5, 0)) (3744335788706490539193479283117644428753 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrrlr

def V2rrrrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 332128 (10, 4, some (10, 0)) (1490814359908278867453186647050210904983 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 332992 (10, 5, some (5, 0)) (7232803087359714926348105840592978227301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333024 (10, 5, some (6, 0)) (3587549385913914586509800899887524062133 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333056 (10, 5, some (7, 0)) (7142687787130240249420323382408351834261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333088 (10, 5, some (8, 0)) (7142687787130240249420323382408351834261 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 333152 (10, 5, some (10, 0)) (7232803087359714926348105840592978227301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334048 (10, 6, some (6, 0)) (7051983794820085226620471587906648716359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334080 (10, 6, some (7, 0)) (700274139040328218647380701792458536073 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334112 (10, 6, some (8, 0)) (3492868050819355377814241211473737894141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 334144 (10, 6, some (9, 0)) (700274139040328218647380701792458536073 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrrrl : KTree ℚ :=
  .node V2rrrrrrrll 333120 (10, 5, some (9, 0)) (3587549385913914586509800899887524062133 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrrrlr

def V2rrrrrrrrll : KTree ℚ :=
  (.node (.node .leaf 335104 (10, 7, some (7, 0)) (6877729504351941725890919380600197351969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335136 (10, 7, some (8, 0)) (3422146140525897852929723177798063532687 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrlr : KTree ℚ :=
  (.node (.node .leaf 335200 (10, 7, some (10, 0)) (6877729504351941725890919380600197351969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 336160 (10, 8, some (8, 0)) (671773735057705129784095801097975403687 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrl : KTree ℚ :=
  .node V2rrrrrrrrll 335168 (10, 7, some (9, 0)) (3422146140525897852929723177798063532687 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrrrrlr

def V2rrrrrrrrrl : KTree ℚ :=
  (.node (.node .leaf 336224 (10, 8, some (10, 0)) (671773735057705129784095801097975403687 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 337216 (10, 9, some (9, 0)) (3290782137386661713338609289972574015993 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrrr : KTree ℚ :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (811977592845454183429439541010547912633 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrr : KTree ℚ :=
  .node V2rrrrrrrrrl 337248 (10, 9, some (10, 0)) (3290782137386661713338609289972574015993 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrrrrrr

def V2rrrrrrrr : KTree ℚ :=
  .node V2rrrrrrrrl 336192 (10, 8, some (9, 0)) (1675358222049348448113827264849247721381 / 2500000000000000000000000000000000000000 : ℚ) V2rrrrrrrrr

def V2rrrrrrr : KTree ℚ :=
  .node V2rrrrrrrl 334176 (10, 6, some (10, 0)) (7051983794820085226620471587906648716359 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrrr

def V2rrrrrr : KTree ℚ :=
  .node V2rrrrrrl 332096 (10, 4, some (9, 0)) (1470626332468337126795868086535687431241 / 2000000000000000000000000000000000000000 : ℚ) V2rrrrrrr

def V2rrrrr : KTree ℚ :=
  .node V2rrrrrl 329056 (10, 1, some (10, 0)) (2152890950182884442653302865465406905447 / 2000000000000000000000000000000000000000 : ℚ) V2rrrrrr

def V2rrrr : KTree ℚ :=
  .node V2rrrrl 301312 (9, 6, some (7, 0)) (7142687787121804335041149991084108825841 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrr

def V2rrr : KTree ℚ :=
  .node V2rrrl 295104 (9, 0, some (5, 0)) (1675340978370768207020014626549562973043 / 2000000000000000000000000000000000000000 : ℚ) V2rrrr

def V2rr : KTree ℚ :=
  .node V2rrl 262337 (8, 0, some (5, 1)) (2209192267734992845666939061225479598319 / 2500000000000000000000000000000000000000 : ℚ) V2rrr

def V2r : KTree ℚ :=
  .node V2rl 200994 (6, 4, some (8, 2)) (4391471342558695157128136306298667576277 / 5000000000000000000000000000000000000000 : ℚ) V2rr

def V2 : KTree ℚ :=
  .node V2l 134210 (4, 3, some (1, 2)) (346009612877424100726012705746402889001 / 312500000000000000000000000000000000000 : ℚ) V2r


end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r3V3.lean <==
/-
A36W.TGCert3R10_10_10_l1_r3V3 (namespace A36W.TGCert3.R10_10_10_l1_r3): the level-3 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R10_10_10_l1_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V3 : KTree ℚ :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (500000000000496739796308069865644421901 / 500000000000000000000000000000000000000 : ℚ) .leaf)


end A36W.TGCert3.R10_10_10_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4 (namespace A36W.TGCert3.R10_10_10_l1_r4): the adaptive certificate for (n_A, n_B, k) = (10, 10, 10), λ = 1, r = 4:
lower end K4(a) at c = 1/q̂ with the chunked Bellman bound (`Fstar_ge_of_tree`); upper end K4(c) at the owner's hull point of 71 count table(s) (`Fstar_le_of_vals`).  Every statement holds for every
`A : Finset (Fin 20)` with `#A = 10`.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4B00
import A36W.TGCert3R10_10_10_l1_r4B01
import A36W.TGCert3R10_10_10_l1_r4B02
import A36W.TGCert3R10_10_10_l1_r4B03
import A36W.TGCert3R10_10_10_l1_r4B04
import A36W.TGCert3R10_10_10_l1_r4B05
import A36W.TGCert3R10_10_10_l1_r4B06
import A36W.TGCert3R10_10_10_l1_r4B07
import A36W.TGCert3R10_10_10_l1_r4B08
import A36W.TGCert3R10_10_10_l1_r4B09
import A36W.TGCert3R10_10_10_l1_r4B10
import A36W.TGCert3R10_10_10_l1_r4B11
import A36W.TGCert3R10_10_10_l1_r4B12
import A36W.TGCert3R10_10_10_l1_r4B13
import A36W.TGCert3R10_10_10_l1_r4B14
import A36W.TGCert3R10_10_10_l1_r4B15
import A36W.TGCert3R10_10_10_l1_r4B16
import A36W.TGCert3R10_10_10_l1_r4B17
import A36W.TGCert3R10_10_10_l1_r4B18
import A36W.TGCert3R10_10_10_l1_r4B19
import A36W.TGCert3R10_10_10_l1_r4B20
import A36W.TGCert3R10_10_10_l1_r4B21
import A36W.TGCert3R10_10_10_l1_r4B22
import A36W.TGCert3R10_10_10_l1_r4B23
import A36W.TGCert3R10_10_10_l1_r4B24
import A36W.TGCert3R10_10_10_l1_r4B25
import A36W.TGCert3R10_10_10_l1_r4B26
import A36W.TGCert3R10_10_10_l1_r4B27
import A36W.TGCert3R10_10_10_l1_r4B28
import A36W.TGCert3R10_10_10_l1_r4B29
import A36W.TGCert3R10_10_10_l1_r4B30
import A36W.TGCert3R10_10_10_l1_r4B31
import A36W.TGCert3R10_10_10_l1_r4B32
import A36W.TGCert3R10_10_10_l1_r4B33
import A36W.TGCert3R10_10_10_l1_r4B34
import A36W.TGCert3R10_10_10_l1_r4B35
import A36W.TGCert3R10_10_10_l1_r4B36
import A36W.TGCert3R10_10_10_l1_r4B37
import A36W.TGCert3R10_10_10_l1_r4B38
import A36W.TGCert3R10_10_10_l1_r4B39
import A36W.TGCert3R10_10_10_l1_r4B40
import A36W.TGCert3R10_10_10_l1_r4B41
import A36W.TGCert3R10_10_10_l1_r4B42
import A36W.TGCert3R10_10_10_l1_r4B43
import A36W.TGCert3R10_10_10_l1_r4B44
import A36W.TGCert3R10_10_10_l1_r4B45
import A36W.TGCert3R10_10_10_l1_r4B46
import A36W.TGCert3R10_10_10_l1_r4B47
import A36W.TGCert3R10_10_10_l1_r4B48
import A36W.TGCert3R10_10_10_l1_r4B49
import A36W.TGCert3R10_10_10_l1_r4B50
import A36W.TGCert3R10_10_10_l1_r4B51
import A36W.TGCert3R10_10_10_l1_r4B52
import A36W.TGCert3R10_10_10_l1_r4B53
import A36W.TGCert3R10_10_10_l1_r4B54
import A36W.TGCert3R10_10_10_l1_r4B55
import A36W.TGCert3R10_10_10_l1_r4B56
import A36W.TGCert3R10_10_10_l1_r4B57
import A36W.TGCert3R10_10_10_l1_r4B58
import A36W.TGCert3R10_10_10_l1_r4B59
import A36W.TGCert3R10_10_10_l1_r4B60
import A36W.TGCert3R10_10_10_l1_r4B61
import A36W.TGCert3R10_10_10_l1_r4Q00
import A36W.TGCert3R10_10_10_l1_r4Q01
import A36W.TGCert3R10_10_10_l1_r4Q02
import A36W.TGCert3R10_10_10_l1_r4Q03
import A36W.TGCert3R10_10_10_l1_r4Q04
import A36W.TGCert3R10_10_10_l1_r4Q05
import A36W.TGCert3R10_10_10_l1_r4Q06
import A36W.TGCert3R10_10_10_l1_r4Q07
import A36W.TGCert3R10_10_10_l1_r4Q08
import A36W.TGCert3R10_10_10_l1_r4Q09
import A36W.TGCert3R10_10_10_l1_r4Q10
import A36W.TGCert3R10_10_10_l1_r4Q11
import A36W.TGCert3R10_10_10_l1_r4Q12
import A36W.TGCert3R10_10_10_l1_r4Q13
import A36W.TGCert3R10_10_10_l1_r4Q14
import A36W.TGCert3R10_10_10_l1_r4Q15
import A36W.TGCert3R10_10_10_l1_r4Q16
import A36W.TGCert3R10_10_10_l1_r4Q17
import A36W.TGCert3R10_10_10_l1_r4Q18
import A36W.TGCert3R10_10_10_l1_r4Q19
import A36W.TGCert3R10_10_10_l1_r4Q20
import A36W.TGCert3R10_10_10_l1_r4Q21
import A36W.TGCert3R10_10_10_l1_r4Q22
import A36W.TGCert3R10_10_10_l1_r4Q23
import A36W.TGCert3R10_10_10_l1_r4Q24
import A36W.TGCert3R10_10_10_l1_r4Q25
import A36W.TGCert3R10_10_10_l1_r4Q26
import A36W.TGCert3R10_10_10_l1_r4Q27
import A36W.TGCert3R10_10_10_l1_r4Q28
import A36W.TGCert3R10_10_10_l1_r4Q29
import A36W.TGCert3R10_10_10_l1_r4Q30
import A36W.TGCert3R10_10_10_l1_r4Q31
import A36W.TGCert3R10_10_10_l1_r4Q32
import A36W.TGCert3R10_10_10_l1_r4Q33
import A36W.TGCert3R10_10_10_l1_r4Q34
import A36W.TGCert3R10_10_10_l1_r4Q35
import A36W.TGCert3R10_10_10_l1_r4Q36
import A36W.TGCert3R10_10_10_l1_r4Q37
import A36W.TGCert3R10_10_10_l1_r4Q38
import A36W.TGCert3R10_10_10_l1_r4Q39
import A36W.TGCert3R10_10_10_l1_r4Q40
import A36W.TGCert3R10_10_10_l1_r4Q41
import A36W.TGCert3R10_10_10_l1_r4Q42
import A36W.TGCert3R10_10_10_l1_r4Q43
import A36W.TGCert3R10_10_10_l1_r4Q44

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1llrl_ok : V1llrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrll_ok V1llrl_e V1llrlr_ok

theorem V1llrrl_ok : V1llrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrll_ok V1llrrl_e V1llrrlr_ok

theorem V1llrr_ok : V1llrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrl_ok V1llrr_e V1llrrr_ok

theorem V1llr_ok : V1llr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrl_ok V1llr_e V1llrr_ok

theorem V1ll_ok : V1ll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lll_ok V1ll_e V1llr_ok

theorem V1lrllr_ok : V1lrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrllrl_ok V1lrllr_e V1lrllrr_ok

theorem V1lrll_ok : V1lrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlll_ok V1lrll_e V1lrllr_ok

theorem V1lrlrll_ok : V1lrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrlll_ok V1lrlrll_e V1lrlrllr_ok

theorem V1lrlrl_ok : V1lrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrll_ok V1lrlrl_e V1lrlrlr_ok

theorem V1lrlr_ok : V1lrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrl_ok V1lrlr_e V1lrlrr_ok

theorem V1lrl_ok : V1lrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrll_ok V1lrl_e V1lrlr_ok

theorem V1lrrll_ok : V1lrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlll_ok V1lrrll_e V1lrrllr_ok

theorem V1lrrlrl_ok : V1lrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrll_ok V1lrrlrl_e V1lrrlrlr_ok

theorem V1lrrlrr_ok : V1lrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrrl_ok V1lrrlrr_e V1lrrlrrr_ok

theorem V1lrrlr_ok : V1lrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrl_ok V1lrrlr_e V1lrrlrr_ok

theorem V1lrrl_ok : V1lrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrll_ok V1lrrl_e V1lrrlr_ok

theorem V1lrrrllr_ok : V1lrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrllrl_ok V1lrrrllr_e V1lrrrllrr_ok

theorem V1lrrrll_ok : V1lrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlll_ok V1lrrrll_e V1lrrrllr_ok

theorem V1lrrrl_ok : V1lrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrll_ok V1lrrrl_e V1lrrrlr_ok

theorem V1lrrr_ok : V1lrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrl_ok V1lrrr_e V1lrrrr_ok

theorem V1lrr_ok : V1lrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrl_ok V1lrr_e V1lrrr_ok

theorem V1lr_ok : V1lr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrl_ok V1lr_e V1lrr_ok

theorem V1l_ok : V1l.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1ll_ok V1l_e V1lr_ok

theorem V1rllllr_ok : V1rllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllllrl_ok V1rllllr_e V1rllllrr_ok

theorem V1rllll_ok : V1rllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllll_ok V1rllll_e V1rllllr_ok

theorem V1rlllrl_ok : V1rlllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrll_ok V1rlllrl_e V1rlllrlr_ok

theorem V1rlllrrr_ok : V1rlllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrrl_ok V1rlllrrr_e V1rlllrrrr_ok

theorem V1rlllrr_ok : V1rlllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrl_ok V1rlllrr_e V1rlllrrr_ok

theorem V1rlllr_ok : V1rlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrl_ok V1rlllr_e V1rlllrr_ok

theorem V1rlll_ok : V1rlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllll_ok V1rlll_e V1rlllr_ok

theorem V1rllrlll_ok : V1rllrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllll_ok V1rllrlll_e V1rllrlllr_ok

theorem V1rllrllr_ok : V1rllrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrl_ok V1rllrllr_e V1rllrllrr_ok

theorem V1rllrll_ok : V1rllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlll_ok V1rllrll_e V1rllrllr_ok

theorem V1rllrl_ok : V1rllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrll_ok V1rllrl_e V1rllrlr_ok

theorem V1rllrr_ok : V1rllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrrl_ok V1rllrr_e V1rllrrr_ok

theorem V1rllr_ok : V1rllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrl_ok V1rllr_e V1rllrr_ok

theorem V1rll_ok : V1rll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlll_ok V1rll_e V1rllr_ok

theorem V1rlrlll_ok : V1rlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllll_ok V1rlrlll_e V1rlrlllr_ok

theorem V1rlrllr_ok : V1rlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrl_ok V1rlrllr_e V1rlrllrr_ok

theorem V1rlrll_ok : V1rlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlll_ok V1rlrll_e V1rlrllr_ok

theorem V1rlrlrll_ok : V1rlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlll_ok V1rlrlrll_e V1rlrlrllr_ok

theorem V1rlrlrlr_ok : V1rlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrl_ok V1rlrlrlr_e V1rlrlrlrr_ok

theorem V1rlrlrl_ok : V1rlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrll_ok V1rlrlrl_e V1rlrlrlr_ok

theorem V1rlrlrrl_ok : V1rlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrll_ok V1rlrlrrl_e V1rlrlrrlr_ok

theorem V1rlrlrrrl_ok : V1rlrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrll_ok V1rlrlrrrl_e V1rlrlrrrlr_ok

theorem V1rlrlrrrr_ok : V1rlrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrrl_ok V1rlrlrrrr_e V1rlrlrrrrr_ok

theorem V1rlrlrrr_ok : V1rlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrl_ok V1rlrlrrr_e V1rlrlrrrr_ok

theorem V1rlrlrr_ok : V1rlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrl_ok V1rlrlrr_e V1rlrlrrr_ok

theorem V1rlrlr_ok : V1rlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrl_ok V1rlrlr_e V1rlrlrr_ok

theorem V1rlrl_ok : V1rlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrll_ok V1rlrl_e V1rlrlr_ok

theorem V1rlrrrl_ok : V1rlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrll_ok V1rlrrrl_e V1rlrrrlr_ok

theorem V1rlrrrr_ok : V1rlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrl_ok V1rlrrrr_e V1rlrrrrr_ok

theorem V1rlrrr_ok : V1rlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrl_ok V1rlrrr_e V1rlrrrr_ok

theorem V1rlrr_ok : V1rlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrl_ok V1rlrr_e V1rlrrr_ok

theorem V1rlr_ok : V1rlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrl_ok V1rlr_e V1rlrr_ok

theorem V1rl_ok : V1rl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rll_ok V1rl_e V1rlr_ok

theorem V1rrlllll_ok : V1rrlllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllll_ok V1rrlllll_e V1rrlllllr_ok

theorem V1rrllllr_ok : V1rrllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrl_ok V1rrllllr_e V1rrllllrr_ok

theorem V1rrllll_ok : V1rrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllll_ok V1rrllll_e V1rrllllr_ok

theorem V1rrlllrlr_ok : V1rrlllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrlrl_ok V1rrlllrlr_e V1rrlllrlrr_ok

theorem V1rrlllrl_ok : V1rrlllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrll_ok V1rrlllrl_e V1rrlllrlr_ok

theorem V1rrlllrrl_ok : V1rrlllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrrll_ok V1rrlllrrl_e V1rrlllrrlr_ok

theorem V1rrlllrrr_ok : V1rrlllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrrrl_ok V1rrlllrrr_e V1rrlllrrrr_ok

theorem V1rrlllrr_ok : V1rrlllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrrl_ok V1rrlllrr_e V1rrlllrrr_ok

theorem V1rrlllr_ok : V1rrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrl_ok V1rrlllr_e V1rrlllrr_ok

theorem V1rrlll_ok : V1rrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllll_ok V1rrlll_e V1rrlllr_ok

theorem V1rrllrlll_ok : V1rrllrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrllll_ok V1rrllrlll_e V1rrllrlllr_ok

theorem V1rrllrll_ok : V1rrllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrlll_ok V1rrllrll_e V1rrllrllr_ok

theorem V1rrllrl_ok : V1rrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrll_ok V1rrllrl_e V1rrllrlr_ok

theorem V1rrllr_ok : V1rrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrl_ok V1rrllr_e V1rrllrr_ok

theorem V1rrll_ok : V1rrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlll_ok V1rrll_e V1rrllr_ok

theorem V1rrlrll_ok : V1rrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlll_ok V1rrlrll_e V1rrlrllr_ok

theorem V1rrlrlrl_ok : V1rrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrll_ok V1rrlrlrl_e V1rrlrlrlr_ok

theorem V1rrlrlrr_ok : V1rrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrl_ok V1rrlrlrr_e V1rrlrlrrr_ok

theorem V1rrlrlr_ok : V1rrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrl_ok V1rrlrlr_e V1rrlrlrr_ok

theorem V1rrlrl_ok : V1rrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrll_ok V1rrlrl_e V1rrlrlr_ok

theorem V1rrlrrllr_ok : V1rrlrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrllrl_ok V1rrlrrllr_e V1rrlrrllrr_ok

theorem V1rrlrrll_ok : V1rrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrlll_ok V1rrlrrll_e V1rrlrrllr_ok

theorem V1rrlrrlrl_ok : V1rrlrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrlrll_ok V1rrlrrlrl_e V1rrlrrlrlr_ok

theorem V1rrlrrlrr_ok : V1rrlrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrlrrl_ok V1rrlrrlrr_e V1rrlrrlrrr_ok

theorem V1rrlrrlr_ok : V1rrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrlrl_ok V1rrlrrlr_e V1rrlrrlrr_ok

theorem V1rrlrrl_ok : V1rrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrll_ok V1rrlrrl_e V1rrlrrlr_ok

theorem V1rrlrrrll_ok : V1rrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrlll_ok V1rrlrrrll_e V1rrlrrrllr_ok

theorem V1rrlrrrlr_ok : V1rrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrlrl_ok V1rrlrrrlr_e V1rrlrrrlrr_ok

theorem V1rrlrrrl_ok : V1rrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrll_ok V1rrlrrrl_e V1rrlrrrlr_ok

theorem V1rrlrrrrll_ok : V1rrlrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrlll_ok V1rrlrrrrll_e V1rrlrrrrllr_ok

theorem V1rrlrrrrl_ok : V1rrlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrll_ok V1rrlrrrrl_e V1rrlrrrrlr_ok

theorem V1rrlrrrr_ok : V1rrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrl_ok V1rrlrrrr_e V1rrlrrrrr_ok

theorem V1rrlrrr_ok : V1rrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrl_ok V1rrlrrr_e V1rrlrrrr_ok

theorem V1rrlrr_ok : V1rrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrl_ok V1rrlrr_e V1rrlrrr_ok

theorem V1rrlr_ok : V1rrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrl_ok V1rrlr_e V1rrlrr_ok

theorem V1rrl_ok : V1rrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrll_ok V1rrl_e V1rrlr_ok

theorem V1rrrllrr_ok : V1rrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrl_ok V1rrrllrr_e V1rrrllrrr_ok

theorem V1rrrllr_ok : V1rrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrl_ok V1rrrllr_e V1rrrllrr_ok

theorem V1rrrll_ok : V1rrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlll_ok V1rrrll_e V1rrrllr_ok

theorem V1rrrlrll_ok : V1rrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrlll_ok V1rrrlrll_e V1rrrlrllr_ok

theorem V1rrrlrlrl_ok : V1rrrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrlrll_ok V1rrrlrlrl_e V1rrrlrlrlr_ok

theorem V1rrrlrlrr_ok : V1rrrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrlrrl_ok V1rrrlrlrr_e V1rrrlrlrrr_ok

theorem V1rrrlrlr_ok : V1rrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrlrl_ok V1rrrlrlr_e V1rrrlrlrr_ok

theorem V1rrrlrl_ok : V1rrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrll_ok V1rrrlrl_e V1rrrlrlr_ok

theorem V1rrrlrrll_ok : V1rrrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrlll_ok V1rrrlrrll_e V1rrrlrrllr_ok

theorem V1rrrlrrlr_ok : V1rrrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrlrl_ok V1rrrlrrlr_e V1rrrlrrlrr_ok

theorem V1rrrlrrl_ok : V1rrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrll_ok V1rrrlrrl_e V1rrrlrrlr_ok

theorem V1rrrlrrrll_ok : V1rrrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrlll_ok V1rrrlrrrll_e V1rrrlrrrllr_ok

theorem V1rrrlrrrlr_ok : V1rrrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrlrl_ok V1rrrlrrrlr_e V1rrrlrrrlrr_ok

theorem V1rrrlrrrl_ok : V1rrrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrll_ok V1rrrlrrrl_e V1rrrlrrrlr_ok

theorem V1rrrlrrr_ok : V1rrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrl_ok V1rrrlrrr_e V1rrrlrrrr_ok

theorem V1rrrlrr_ok : V1rrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrl_ok V1rrrlrr_e V1rrrlrrr_ok

theorem V1rrrlr_ok : V1rrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrl_ok V1rrrlr_e V1rrrlrr_ok

theorem V1rrrl_ok : V1rrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrll_ok V1rrrl_e V1rrrlr_ok

theorem V1rrrrlrl_ok : V1rrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrll_ok V1rrrrlrl_e V1rrrrlrlr_ok

theorem V1rrrrlrrl_ok : V1rrrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrll_ok V1rrrrlrrl_e V1rrrrlrrlr_ok

theorem V1rrrrlrrr_ok : V1rrrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrrl_ok V1rrrrlrrr_e V1rrrrlrrrr_ok

theorem V1rrrrlrr_ok : V1rrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrl_ok V1rrrrlrr_e V1rrrrlrrr_ok

theorem V1rrrrlr_ok : V1rrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrl_ok V1rrrrlr_e V1rrrrlrr_ok

theorem V1rrrrl_ok : V1rrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrll_ok V1rrrrl_e V1rrrrlr_ok

theorem V1rrrrrlll_ok : V1rrrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllll_ok V1rrrrrlll_e V1rrrrrlllr_ok

theorem V1rrrrrllrl_ok : V1rrrrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrll_ok V1rrrrrllrl_e V1rrrrrllrlr_ok

theorem V1rrrrrllrr_ok : V1rrrrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrrl_ok V1rrrrrllrr_e V1rrrrrllrrr_ok

theorem V1rrrrrllr_ok : V1rrrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrl_ok V1rrrrrllr_e V1rrrrrllrr_ok

theorem V1rrrrrll_ok : V1rrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlll_ok V1rrrrrll_e V1rrrrrllr_ok

theorem V1rrrrrl_ok : V1rrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrll_ok V1rrrrrl_e V1rrrrrlr_ok

theorem V1rrrrrrl_ok : V1rrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrll_ok V1rrrrrrl_e V1rrrrrrlr_ok

theorem V1rrrrrrrl_ok : V1rrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrll_ok V1rrrrrrrl_e V1rrrrrrrlr_ok

theorem V1rrrrrrrrl_ok : V1rrrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrll_ok V1rrrrrrrrl_e V1rrrrrrrrlr_ok

theorem V1rrrrrrrrr_ok : V1rrrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrl_ok V1rrrrrrrrr_e V1rrrrrrrrrr_ok

theorem V1rrrrrrrr_ok : V1rrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrl_ok V1rrrrrrrr_e V1rrrrrrrrr_ok

theorem V1rrrrrrr_ok : V1rrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrl_ok V1rrrrrrr_e V1rrrrrrrr_ok

theorem V1rrrrrr_ok : V1rrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrl_ok V1rrrrrr_e V1rrrrrrr_ok

theorem V1rrrrr_ok : V1rrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrl_ok V1rrrrr_e V1rrrrrr_ok

theorem V1rrrr_ok : V1rrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrl_ok V1rrrr_e V1rrrrr_ok

theorem V1rrr_ok : V1rrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrl_ok V1rrr_e V1rrrr_ok

theorem V1rr_ok : V1rr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok V1rr_e V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok V1r_e V1rr_ok

theorem V1_ok : V1.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok V1_e V1r_ok

theorem V2llrl_ok : V2llrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrll_ok V2llrl_e V2llrlr_ok

theorem V2llrrl_ok : V2llrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrrll_ok V2llrrl_e V2llrrlr_ok

theorem V2llrr_ok : V2llrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrrl_ok V2llrr_e V2llrrr_ok

theorem V2llr_ok : V2llr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrl_ok V2llr_e V2llrr_ok

theorem V2ll_ok : V2ll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lll_ok V2ll_e V2llr_ok

theorem V2lrllr_ok : V2lrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrllrl_ok V2lrllr_e V2lrllrr_ok

theorem V2lrll_ok : V2lrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlll_ok V2lrll_e V2lrllr_ok

theorem V2lrlrll_ok : V2lrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrlll_ok V2lrlrll_e V2lrlrllr_ok

theorem V2lrlrl_ok : V2lrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrll_ok V2lrlrl_e V2lrlrlr_ok

theorem V2lrlr_ok : V2lrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrl_ok V2lrlr_e V2lrlrr_ok

theorem V2lrl_ok : V2lrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrll_ok V2lrl_e V2lrlr_ok

theorem V2lrrll_ok : V2lrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlll_ok V2lrrll_e V2lrrllr_ok

theorem V2lrrlrl_ok : V2lrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlrll_ok V2lrrlrl_e V2lrrlrlr_ok

theorem V2lrrlrr_ok : V2lrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlrrl_ok V2lrrlrr_e V2lrrlrrr_ok

theorem V2lrrlr_ok : V2lrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlrl_ok V2lrrlr_e V2lrrlrr_ok

theorem V2lrrl_ok : V2lrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrll_ok V2lrrl_e V2lrrlr_ok

theorem V2lrrrllr_ok : V2lrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrllrl_ok V2lrrrllr_e V2lrrrllrr_ok

theorem V2lrrrll_ok : V2lrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlll_ok V2lrrrll_e V2lrrrllr_ok

theorem V2lrrrl_ok : V2lrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrll_ok V2lrrrl_e V2lrrrlr_ok

theorem V2lrrr_ok : V2lrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrl_ok V2lrrr_e V2lrrrr_ok

theorem V2lrr_ok : V2lrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrl_ok V2lrr_e V2lrrr_ok

theorem V2lr_ok : V2lr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrl_ok V2lr_e V2lrr_ok

theorem V2l_ok : V2l.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2ll_ok V2l_e V2lr_ok

theorem V2rllllr_ok : V2rllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllllrl_ok V2rllllr_e V2rllllrr_ok

theorem V2rllll_ok : V2rllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllll_ok V2rllll_e V2rllllr_ok

theorem V2rlllrl_ok : V2rlllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrll_ok V2rlllrl_e V2rlllrlr_ok

theorem V2rlllrrr_ok : V2rlllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrrl_ok V2rlllrrr_e V2rlllrrrr_ok

theorem V2rlllrr_ok : V2rlllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrl_ok V2rlllrr_e V2rlllrrr_ok

theorem V2rlllr_ok : V2rlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrl_ok V2rlllr_e V2rlllrr_ok

theorem V2rlll_ok : V2rlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllll_ok V2rlll_e V2rlllr_ok

theorem V2rllrlll_ok : V2rllrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrllll_ok V2rllrlll_e V2rllrlllr_ok

theorem V2rllrllr_ok : V2rllrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrllrl_ok V2rllrllr_e V2rllrllrr_ok

theorem V2rllrll_ok : V2rllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlll_ok V2rllrll_e V2rllrllr_ok

theorem V2rllrl_ok : V2rllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrll_ok V2rllrl_e V2rllrlr_ok

theorem V2rllrr_ok : V2rllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrrl_ok V2rllrr_e V2rllrrr_ok

theorem V2rllr_ok : V2rllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrl_ok V2rllr_e V2rllrr_ok

theorem V2rll_ok : V2rll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlll_ok V2rll_e V2rllr_ok

theorem V2rlrlll_ok : V2rlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllll_ok V2rlrlll_e V2rlrlllr_ok

theorem V2rlrllr_ok : V2rlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllrl_ok V2rlrllr_e V2rlrllrr_ok

theorem V2rlrll_ok : V2rlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlll_ok V2rlrll_e V2rlrllr_ok

theorem V2rlrlrll_ok : V2rlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlll_ok V2rlrlrll_e V2rlrlrllr_ok

theorem V2rlrlrlr_ok : V2rlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlrl_ok V2rlrlrlr_e V2rlrlrlrr_ok

theorem V2rlrlrl_ok : V2rlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrll_ok V2rlrlrl_e V2rlrlrlr_ok

theorem V2rlrlrrl_ok : V2rlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrll_ok V2rlrlrrl_e V2rlrlrrlr_ok

theorem V2rlrlrrrl_ok : V2rlrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrll_ok V2rlrlrrrl_e V2rlrlrrrlr_ok

theorem V2rlrlrrrr_ok : V2rlrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrrl_ok V2rlrlrrrr_e V2rlrlrrrrr_ok

theorem V2rlrlrrr_ok : V2rlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrl_ok V2rlrlrrr_e V2rlrlrrrr_ok

theorem V2rlrlrr_ok : V2rlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrl_ok V2rlrlrr_e V2rlrlrrr_ok

theorem V2rlrlr_ok : V2rlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrl_ok V2rlrlr_e V2rlrlrr_ok

theorem V2rlrl_ok : V2rlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrll_ok V2rlrl_e V2rlrlr_ok

theorem V2rlrrrl_ok : V2rlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrll_ok V2rlrrrl_e V2rlrrrlr_ok

theorem V2rlrrrr_ok : V2rlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrl_ok V2rlrrrr_e V2rlrrrrr_ok

theorem V2rlrrr_ok : V2rlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrl_ok V2rlrrr_e V2rlrrrr_ok

theorem V2rlrr_ok : V2rlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrl_ok V2rlrr_e V2rlrrr_ok

theorem V2rlr_ok : V2rlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrl_ok V2rlr_e V2rlrr_ok

theorem V2rl_ok : V2rl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rll_ok V2rl_e V2rlr_ok

theorem V2rrlllll_ok : V2rrlllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllll_ok V2rrlllll_e V2rrlllllr_ok

theorem V2rrllllr_ok : V2rrllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrl_ok V2rrllllr_e V2rrllllrr_ok

theorem V2rrllll_ok : V2rrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllll_ok V2rrllll_e V2rrllllr_ok

theorem V2rrlllrlr_ok : V2rrlllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrlrl_ok V2rrlllrlr_e V2rrlllrlrr_ok

theorem V2rrlllrl_ok : V2rrlllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrll_ok V2rrlllrl_e V2rrlllrlr_ok

theorem V2rrlllrrl_ok : V2rrlllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrrll_ok V2rrlllrrl_e V2rrlllrrlr_ok

theorem V2rrlllrrr_ok : V2rrlllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrrrl_ok V2rrlllrrr_e V2rrlllrrrr_ok

theorem V2rrlllrr_ok : V2rrlllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrrl_ok V2rrlllrr_e V2rrlllrrr_ok

theorem V2rrlllr_ok : V2rrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrl_ok V2rrlllr_e V2rrlllrr_ok

theorem V2rrlll_ok : V2rrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllll_ok V2rrlll_e V2rrlllr_ok

theorem V2rrllrlll_ok : V2rrllrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrllll_ok V2rrllrlll_e V2rrllrlllr_ok

theorem V2rrllrll_ok : V2rrllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrlll_ok V2rrllrll_e V2rrllrllr_ok

theorem V2rrllrl_ok : V2rrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrll_ok V2rrllrl_e V2rrllrlr_ok

theorem V2rrllr_ok : V2rrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrl_ok V2rrllr_e V2rrllrr_ok

theorem V2rrll_ok : V2rrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlll_ok V2rrll_e V2rrllr_ok

theorem V2rrlrll_ok : V2rrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlll_ok V2rrlrll_e V2rrlrllr_ok

theorem V2rrlrlrl_ok : V2rrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrll_ok V2rrlrlrl_e V2rrlrlrlr_ok

theorem V2rrlrlrr_ok : V2rrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrl_ok V2rrlrlrr_e V2rrlrlrrr_ok

theorem V2rrlrlr_ok : V2rrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrl_ok V2rrlrlr_e V2rrlrlrr_ok

theorem V2rrlrl_ok : V2rrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrll_ok V2rrlrl_e V2rrlrlr_ok

theorem V2rrlrrllr_ok : V2rrlrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrllrl_ok V2rrlrrllr_e V2rrlrrllrr_ok

theorem V2rrlrrll_ok : V2rrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrlll_ok V2rrlrrll_e V2rrlrrllr_ok

theorem V2rrlrrlrl_ok : V2rrlrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrlrll_ok V2rrlrrlrl_e V2rrlrrlrlr_ok

theorem V2rrlrrlrr_ok : V2rrlrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrlrrl_ok V2rrlrrlrr_e V2rrlrrlrrr_ok

theorem V2rrlrrlr_ok : V2rrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrlrl_ok V2rrlrrlr_e V2rrlrrlrr_ok

theorem V2rrlrrl_ok : V2rrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrll_ok V2rrlrrl_e V2rrlrrlr_ok

theorem V2rrlrrrll_ok : V2rrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrlll_ok V2rrlrrrll_e V2rrlrrrllr_ok

theorem V2rrlrrrlr_ok : V2rrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrlrl_ok V2rrlrrrlr_e V2rrlrrrlrr_ok

theorem V2rrlrrrl_ok : V2rrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrll_ok V2rrlrrrl_e V2rrlrrrlr_ok

theorem V2rrlrrrrll_ok : V2rrlrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrrlll_ok V2rrlrrrrll_e V2rrlrrrrllr_ok

theorem V2rrlrrrrl_ok : V2rrlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrrll_ok V2rrlrrrrl_e V2rrlrrrrlr_ok

theorem V2rrlrrrr_ok : V2rrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrrl_ok V2rrlrrrr_e V2rrlrrrrr_ok

theorem V2rrlrrr_ok : V2rrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrl_ok V2rrlrrr_e V2rrlrrrr_ok

theorem V2rrlrr_ok : V2rrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrl_ok V2rrlrr_e V2rrlrrr_ok

theorem V2rrlr_ok : V2rrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrl_ok V2rrlr_e V2rrlrr_ok

theorem V2rrl_ok : V2rrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrll_ok V2rrl_e V2rrlr_ok

theorem V2rrrllrr_ok : V2rrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrl_ok V2rrrllrr_e V2rrrllrrr_ok

theorem V2rrrllr_ok : V2rrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrl_ok V2rrrllr_e V2rrrllrr_ok

theorem V2rrrll_ok : V2rrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlll_ok V2rrrll_e V2rrrllr_ok

theorem V2rrrlrll_ok : V2rrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrlll_ok V2rrrlrll_e V2rrrlrllr_ok

theorem V2rrrlrlrl_ok : V2rrrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrlrll_ok V2rrrlrlrl_e V2rrrlrlrlr_ok

theorem V2rrrlrlrr_ok : V2rrrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrlrrl_ok V2rrrlrlrr_e V2rrrlrlrrr_ok

theorem V2rrrlrlr_ok : V2rrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrlrl_ok V2rrrlrlr_e V2rrrlrlrr_ok

theorem V2rrrlrl_ok : V2rrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrll_ok V2rrrlrl_e V2rrrlrlr_ok

theorem V2rrrlrrll_ok : V2rrrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrlll_ok V2rrrlrrll_e V2rrrlrrllr_ok

theorem V2rrrlrrlr_ok : V2rrrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrlrl_ok V2rrrlrrlr_e V2rrrlrrlrr_ok

theorem V2rrrlrrl_ok : V2rrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrll_ok V2rrrlrrl_e V2rrrlrrlr_ok

theorem V2rrrlrrrll_ok : V2rrrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrlll_ok V2rrrlrrrll_e V2rrrlrrrllr_ok

theorem V2rrrlrrrlr_ok : V2rrrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrlrl_ok V2rrrlrrrlr_e V2rrrlrrrlrr_ok

theorem V2rrrlrrrl_ok : V2rrrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrll_ok V2rrrlrrrl_e V2rrrlrrrlr_ok

theorem V2rrrlrrr_ok : V2rrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrl_ok V2rrrlrrr_e V2rrrlrrrr_ok

theorem V2rrrlrr_ok : V2rrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrl_ok V2rrrlrr_e V2rrrlrrr_ok

theorem V2rrrlr_ok : V2rrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrl_ok V2rrrlr_e V2rrrlrr_ok

theorem V2rrrl_ok : V2rrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrll_ok V2rrrl_e V2rrrlr_ok

theorem V2rrrrlrl_ok : V2rrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrll_ok V2rrrrlrl_e V2rrrrlrlr_ok

theorem V2rrrrlrrl_ok : V2rrrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrrll_ok V2rrrrlrrl_e V2rrrrlrrlr_ok

theorem V2rrrrlrrr_ok : V2rrrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrrrl_ok V2rrrrlrrr_e V2rrrrlrrrr_ok

theorem V2rrrrlrr_ok : V2rrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrrl_ok V2rrrrlrr_e V2rrrrlrrr_ok

theorem V2rrrrlr_ok : V2rrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrl_ok V2rrrrlr_e V2rrrrlrr_ok

theorem V2rrrrl_ok : V2rrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrll_ok V2rrrrl_e V2rrrrlr_ok

theorem V2rrrrrlll_ok : V2rrrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllll_ok V2rrrrrlll_e V2rrrrrlllr_ok

theorem V2rrrrrllrl_ok : V2rrrrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllrll_ok V2rrrrrllrl_e V2rrrrrllrlr_ok

theorem V2rrrrrllrr_ok : V2rrrrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllrrl_ok V2rrrrrllrr_e V2rrrrrllrrr_ok

theorem V2rrrrrllr_ok : V2rrrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllrl_ok V2rrrrrllr_e V2rrrrrllrr_ok

theorem V2rrrrrll_ok : V2rrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlll_ok V2rrrrrll_e V2rrrrrllr_ok

theorem V2rrrrrl_ok : V2rrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrll_ok V2rrrrrl_e V2rrrrrlr_ok

theorem V2rrrrrrl_ok : V2rrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrll_ok V2rrrrrrl_e V2rrrrrrlr_ok

theorem V2rrrrrrrl_ok : V2rrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrll_ok V2rrrrrrrl_e V2rrrrrrrlr_ok

theorem V2rrrrrrrrl_ok : V2rrrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrll_ok V2rrrrrrrrl_e V2rrrrrrrrlr_ok

theorem V2rrrrrrrrr_ok : V2rrrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrrl_ok V2rrrrrrrrr_e V2rrrrrrrrrr_ok

theorem V2rrrrrrrr_ok : V2rrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrl_ok V2rrrrrrrr_e V2rrrrrrrrr_ok

theorem V2rrrrrrr_ok : V2rrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrl_ok V2rrrrrrr_e V2rrrrrrrr_ok

theorem V2rrrrrr_ok : V2rrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrl_ok V2rrrrrr_e V2rrrrrrr_ok

theorem V2rrrrr_ok : V2rrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrl_ok V2rrrrr_e V2rrrrrr_ok

theorem V2rrrr_ok : V2rrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrl_ok V2rrrr_e V2rrrrr_ok

theorem V2rrr_ok : V2rrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrl_ok V2rrr_e V2rrrr_ok

theorem V2rr_ok : V2rr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrl_ok V2rr_e V2rrr_ok

theorem V2r_ok : V2r.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rl_ok V2r_e V2rr_ok

theorem V2_ok : V2.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2l_ok V2_e V2r_ok

theorem V3llrl_ok : V3llrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3llrll_ok V3llrl_e V3llrlr_ok

theorem V3llrrl_ok : V3llrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3llrrll_ok V3llrrl_e V3llrrlr_ok

theorem V3llrr_ok : V3llrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3llrrl_ok V3llrr_e V3llrrr_ok

theorem V3llr_ok : V3llr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3llrl_ok V3llr_e V3llrr_ok

theorem V3ll_ok : V3ll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lll_ok V3ll_e V3llr_ok

theorem V3lrllr_ok : V3lrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrllrl_ok V3lrllr_e V3lrllrr_ok

theorem V3lrll_ok : V3lrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlll_ok V3lrll_e V3lrllr_ok

theorem V3lrlrll_ok : V3lrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrlll_ok V3lrlrll_e V3lrlrllr_ok

theorem V3lrlrl_ok : V3lrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrll_ok V3lrlrl_e V3lrlrlr_ok

theorem V3lrlr_ok : V3lrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrl_ok V3lrlr_e V3lrlrr_ok

theorem V3lrl_ok : V3lrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrll_ok V3lrl_e V3lrlr_ok

theorem V3lrrll_ok : V3lrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrlll_ok V3lrrll_e V3lrrllr_ok

theorem V3lrrlrl_ok : V3lrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrlrll_ok V3lrrlrl_e V3lrrlrlr_ok

theorem V3lrrlrr_ok : V3lrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrlrrl_ok V3lrrlrr_e V3lrrlrrr_ok

theorem V3lrrlr_ok : V3lrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrlrl_ok V3lrrlr_e V3lrrlrr_ok

theorem V3lrrl_ok : V3lrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrll_ok V3lrrl_e V3lrrlr_ok

theorem V3lrrrllr_ok : V3lrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrllrl_ok V3lrrrllr_e V3lrrrllrr_ok

theorem V3lrrrll_ok : V3lrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrlll_ok V3lrrrll_e V3lrrrllr_ok

theorem V3lrrrl_ok : V3lrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrll_ok V3lrrrl_e V3lrrrlr_ok

theorem V3lrrr_ok : V3lrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrl_ok V3lrrr_e V3lrrrr_ok

theorem V3lrr_ok : V3lrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrl_ok V3lrr_e V3lrrr_ok

theorem V3lr_ok : V3lr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrl_ok V3lr_e V3lrr_ok

theorem V3l_ok : V3l.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3ll_ok V3l_e V3lr_ok

theorem V3rllllr_ok : V3rllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllllrl_ok V3rllllr_e V3rllllrr_ok

theorem V3rllll_ok : V3rllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllll_ok V3rllll_e V3rllllr_ok

theorem V3rlllrl_ok : V3rlllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllrll_ok V3rlllrl_e V3rlllrlr_ok

theorem V3rlllrrr_ok : V3rlllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllrrrl_ok V3rlllrrr_e V3rlllrrrr_ok

theorem V3rlllrr_ok : V3rlllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllrrl_ok V3rlllrr_e V3rlllrrr_ok

theorem V3rlllr_ok : V3rlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllrl_ok V3rlllr_e V3rlllrr_ok

theorem V3rlll_ok : V3rlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllll_ok V3rlll_e V3rlllr_ok

theorem V3rllrlll_ok : V3rllrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrllll_ok V3rllrlll_e V3rllrlllr_ok

theorem V3rllrllr_ok : V3rllrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrllrl_ok V3rllrllr_e V3rllrllrr_ok

theorem V3rllrll_ok : V3rllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrlll_ok V3rllrll_e V3rllrllr_ok

theorem V3rllrl_ok : V3rllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrll_ok V3rllrl_e V3rllrlr_ok

theorem V3rllrr_ok : V3rllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrrl_ok V3rllrr_e V3rllrrr_ok

theorem V3rllr_ok : V3rllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrl_ok V3rllr_e V3rllrr_ok

theorem V3rll_ok : V3rll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlll_ok V3rll_e V3rllr_ok

theorem V3rlrlll_ok : V3rlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrllll_ok V3rlrlll_e V3rlrlllr_ok

theorem V3rlrllr_ok : V3rlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrllrl_ok V3rlrllr_e V3rlrllrr_ok

theorem V3rlrll_ok : V3rlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlll_ok V3rlrll_e V3rlrllr_ok

theorem V3rlrlrll_ok : V3rlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrlll_ok V3rlrlrll_e V3rlrlrllr_ok

theorem V3rlrlrlr_ok : V3rlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrlrl_ok V3rlrlrlr_e V3rlrlrlrr_ok

theorem V3rlrlrl_ok : V3rlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrll_ok V3rlrlrl_e V3rlrlrlr_ok

theorem V3rlrlrrl_ok : V3rlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrll_ok V3rlrlrrl_e V3rlrlrrlr_ok

theorem V3rlrlrrrl_ok : V3rlrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrrll_ok V3rlrlrrrl_e V3rlrlrrrlr_ok

theorem V3rlrlrrrr_ok : V3rlrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrrrl_ok V3rlrlrrrr_e V3rlrlrrrrr_ok

theorem V3rlrlrrr_ok : V3rlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrrl_ok V3rlrlrrr_e V3rlrlrrrr_ok

theorem V3rlrlrr_ok : V3rlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrl_ok V3rlrlrr_e V3rlrlrrr_ok

theorem V3rlrlr_ok : V3rlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrl_ok V3rlrlr_e V3rlrlrr_ok

theorem V3rlrl_ok : V3rlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrll_ok V3rlrl_e V3rlrlr_ok

theorem V3rlrrrl_ok : V3rlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrll_ok V3rlrrrl_e V3rlrrrlr_ok

theorem V3rlrrrr_ok : V3rlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrrl_ok V3rlrrrr_e V3rlrrrrr_ok

theorem V3rlrrr_ok : V3rlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrl_ok V3rlrrr_e V3rlrrrr_ok

theorem V3rlrr_ok : V3rlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrl_ok V3rlrr_e V3rlrrr_ok

theorem V3rlr_ok : V3rlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrl_ok V3rlr_e V3rlrr_ok

theorem V3rl_ok : V3rl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rll_ok V3rl_e V3rlr_ok

theorem V3rrlllll_ok : V3rrlllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllllll_ok V3rrlllll_e V3rrlllllr_ok

theorem V3rrllllr_ok : V3rrllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllllrl_ok V3rrllllr_e V3rrllllrr_ok

theorem V3rrllll_ok : V3rrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllll_ok V3rrllll_e V3rrllllr_ok

theorem V3rrlllrlr_ok : V3rrlllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllrlrl_ok V3rrlllrlr_e V3rrlllrlrr_ok

theorem V3rrlllrl_ok : V3rrlllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllrll_ok V3rrlllrl_e V3rrlllrlr_ok

theorem V3rrlllrrl_ok : V3rrlllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllrrll_ok V3rrlllrrl_e V3rrlllrrlr_ok

theorem V3rrlllrrr_ok : V3rrlllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllrrrl_ok V3rrlllrrr_e V3rrlllrrrr_ok

theorem V3rrlllrr_ok : V3rrlllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllrrl_ok V3rrlllrr_e V3rrlllrrr_ok

theorem V3rrlllr_ok : V3rrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllrl_ok V3rrlllr_e V3rrlllrr_ok

theorem V3rrlll_ok : V3rrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllll_ok V3rrlll_e V3rrlllr_ok

theorem V3rrllrlll_ok : V3rrllrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllrllll_ok V3rrllrlll_e V3rrllrlllr_ok

theorem V3rrllrll_ok : V3rrllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllrlll_ok V3rrllrll_e V3rrllrllr_ok

theorem V3rrllrl_ok : V3rrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllrll_ok V3rrllrl_e V3rrllrlr_ok

theorem V3rrllr_ok : V3rrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllrl_ok V3rrllr_e V3rrllrr_ok

theorem V3rrll_ok : V3rrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlll_ok V3rrll_e V3rrllr_ok

theorem V3rrlrll_ok : V3rrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlll_ok V3rrlrll_e V3rrlrllr_ok

theorem V3rrlrlrl_ok : V3rrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrll_ok V3rrlrlrl_e V3rrlrlrlr_ok

theorem V3rrlrlrr_ok : V3rrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrrl_ok V3rrlrlrr_e V3rrlrlrrr_ok

theorem V3rrlrlr_ok : V3rrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrl_ok V3rrlrlr_e V3rrlrlrr_ok

theorem V3rrlrl_ok : V3rrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrll_ok V3rrlrl_e V3rrlrlr_ok

theorem V3rrlrrllr_ok : V3rrlrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrllrl_ok V3rrlrrllr_e V3rrlrrllrr_ok

theorem V3rrlrrll_ok : V3rrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrlll_ok V3rrlrrll_e V3rrlrrllr_ok

theorem V3rrlrrlrl_ok : V3rrlrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrlrll_ok V3rrlrrlrl_e V3rrlrrlrlr_ok

theorem V3rrlrrlrr_ok : V3rrlrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrlrrl_ok V3rrlrrlrr_e V3rrlrrlrrr_ok

theorem V3rrlrrlr_ok : V3rrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrlrl_ok V3rrlrrlr_e V3rrlrrlrr_ok

theorem V3rrlrrl_ok : V3rrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrll_ok V3rrlrrl_e V3rrlrrlr_ok

theorem V3rrlrrrll_ok : V3rrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrrlll_ok V3rrlrrrll_e V3rrlrrrllr_ok

theorem V3rrlrrrlr_ok : V3rrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrrlrl_ok V3rrlrrrlr_e V3rrlrrrlrr_ok

theorem V3rrlrrrl_ok : V3rrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrrll_ok V3rrlrrrl_e V3rrlrrrlr_ok

theorem V3rrlrrrrll_ok : V3rrlrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrrrlll_ok V3rrlrrrrll_e V3rrlrrrrllr_ok

theorem V3rrlrrrrl_ok : V3rrlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrrrll_ok V3rrlrrrrl_e V3rrlrrrrlr_ok

theorem V3rrlrrrr_ok : V3rrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrrrl_ok V3rrlrrrr_e V3rrlrrrrr_ok

theorem V3rrlrrr_ok : V3rrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrrl_ok V3rrlrrr_e V3rrlrrrr_ok

theorem V3rrlrr_ok : V3rrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrl_ok V3rrlrr_e V3rrlrrr_ok

theorem V3rrlr_ok : V3rrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrl_ok V3rrlr_e V3rrlrr_ok

theorem V3rrl_ok : V3rrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrll_ok V3rrl_e V3rrlr_ok

theorem V3rrrllrr_ok : V3rrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrrl_ok V3rrrllrr_e V3rrrllrrr_ok

theorem V3rrrllr_ok : V3rrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrl_ok V3rrrllr_e V3rrrllrr_ok

theorem V3rrrll_ok : V3rrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlll_ok V3rrrll_e V3rrrllr_ok

theorem V3rrrlrll_ok : V3rrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrlll_ok V3rrrlrll_e V3rrrlrllr_ok

theorem V3rrrlrlrl_ok : V3rrrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrlrll_ok V3rrrlrlrl_e V3rrrlrlrlr_ok

theorem V3rrrlrlrr_ok : V3rrrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrlrrl_ok V3rrrlrlrr_e V3rrrlrlrrr_ok

theorem V3rrrlrlr_ok : V3rrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrlrl_ok V3rrrlrlr_e V3rrrlrlrr_ok

theorem V3rrrlrl_ok : V3rrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrll_ok V3rrrlrl_e V3rrrlrlr_ok

theorem V3rrrlrrll_ok : V3rrrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrlll_ok V3rrrlrrll_e V3rrrlrrllr_ok

theorem V3rrrlrrlr_ok : V3rrrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrlrl_ok V3rrrlrrlr_e V3rrrlrrlrr_ok

theorem V3rrrlrrl_ok : V3rrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrll_ok V3rrrlrrl_e V3rrrlrrlr_ok

theorem V3rrrlrrrll_ok : V3rrrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrrlll_ok V3rrrlrrrll_e V3rrrlrrrllr_ok

theorem V3rrrlrrrlr_ok : V3rrrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrrlrl_ok V3rrrlrrrlr_e V3rrrlrrrlrr_ok

theorem V3rrrlrrrl_ok : V3rrrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrrll_ok V3rrrlrrrl_e V3rrrlrrrlr_ok

theorem V3rrrlrrr_ok : V3rrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrrl_ok V3rrrlrrr_e V3rrrlrrrr_ok

theorem V3rrrlrr_ok : V3rrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrl_ok V3rrrlrr_e V3rrrlrrr_ok

theorem V3rrrlr_ok : V3rrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrl_ok V3rrrlr_e V3rrrlrr_ok

theorem V3rrrl_ok : V3rrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrll_ok V3rrrl_e V3rrrlr_ok

theorem V3rrrrlrl_ok : V3rrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlrll_ok V3rrrrlrl_e V3rrrrlrlr_ok

theorem V3rrrrlrrl_ok : V3rrrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlrrll_ok V3rrrrlrrl_e V3rrrrlrrlr_ok

theorem V3rrrrlrrr_ok : V3rrrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlrrrl_ok V3rrrrlrrr_e V3rrrrlrrrr_ok

theorem V3rrrrlrr_ok : V3rrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlrrl_ok V3rrrrlrr_e V3rrrrlrrr_ok

theorem V3rrrrlr_ok : V3rrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlrl_ok V3rrrrlr_e V3rrrrlrr_ok

theorem V3rrrrl_ok : V3rrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrll_ok V3rrrrl_e V3rrrrlr_ok

theorem V3rrrrrlll_ok : V3rrrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrllll_ok V3rrrrrlll_e V3rrrrrlllr_ok

theorem V3rrrrrllrl_ok : V3rrrrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrllrll_ok V3rrrrrllrl_e V3rrrrrllrlr_ok

theorem V3rrrrrllrr_ok : V3rrrrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrllrrl_ok V3rrrrrllrr_e V3rrrrrllrrr_ok

theorem V3rrrrrllr_ok : V3rrrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrllrl_ok V3rrrrrllr_e V3rrrrrllrr_ok

theorem V3rrrrrll_ok : V3rrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlll_ok V3rrrrrll_e V3rrrrrllr_ok

theorem V3rrrrrl_ok : V3rrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrll_ok V3rrrrrl_e V3rrrrrlr_ok

theorem V3rrrrrrl_ok : V3rrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrll_ok V3rrrrrrl_e V3rrrrrrlr_ok

theorem V3rrrrrrrl_ok : V3rrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrll_ok V3rrrrrrrl_e V3rrrrrrrlr_ok

theorem V3rrrrrrrrl_ok : V3rrrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrrll_ok V3rrrrrrrrl_e V3rrrrrrrrlr_ok

theorem V3rrrrrrrrr_ok : V3rrrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrrrl_ok V3rrrrrrrrr_e V3rrrrrrrrrr_ok

theorem V3rrrrrrrr_ok : V3rrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrrl_ok V3rrrrrrrr_e V3rrrrrrrrr_ok

theorem V3rrrrrrr_ok : V3rrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrl_ok V3rrrrrrr_e V3rrrrrrrr_ok

theorem V3rrrrrr_ok : V3rrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrl_ok V3rrrrrr_e V3rrrrrrr_ok

theorem V3rrrrr_ok : V3rrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrl_ok V3rrrrr_e V3rrrrrr_ok

theorem V3rrrr_ok : V3rrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrl_ok V3rrrr_e V3rrrrr_ok

theorem V3rrr_ok : V3rrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrl_ok V3rrr_e V3rrrr_ok

theorem V3rr_ok : V3rr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrl_ok V3rr_e V3rrr_ok

theorem V3r_ok : V3r.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rl_ok V3r_e V3rr_ok

theorem V3_ok : V3.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3l_ok V3_e V3r_ok

theorem hT : ∀ t, (T (t + 1)).All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · exact V3_ok
  · exact V4_ok
  · have e : T (t + 5) = .leaf := by simp only [T, show t + 5 ≠ 1 by omega, show t + 5 ≠ 2 by omega, show t + 5 ≠ 3 by omega, show t + 5 ≠ 4 by omega, if_false]
    show (T (t + 5)).All _
    rw [e]; trivial

theorem hval : ∀ p ∈ ((((((((([(0, 0), (0, 1), (0, 2)] : List (ℕ × ℕ)) ++ ([(0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ))) ++ (([(0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ ([(0, 9), (0, 10)] : List (ℕ × ℕ)))) ++ ((([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(1, 7), (1, 8), (1, 9), (1, 10)] : List (ℕ × ℕ))) ++ (([(2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ))))) ++ (((([(2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ ([(2, 9), (2, 10)] : List (ℕ × ℕ))) ++ (([(3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3), (3, 4), (3, 5)] : List (ℕ × ℕ)))) ++ ((([(3, 6), (3, 7), (3, 8)] : List (ℕ × ℕ)) ++ ([(3, 9), (3, 10)] : List (ℕ × ℕ))) ++ (([(4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)) ++ (([(4, 3), (4, 4), (4, 5)] : List (ℕ × ℕ)) ++ ([(4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))))) ++ ((((([(4, 9), (4, 10)] : List (ℕ × ℕ)) ++ ([(5, 0), (5, 1), (5, 2)] : List (ℕ × ℕ))) ++ (([(5, 3), (5, 4), (5, 5)] : List (ℕ × ℕ)) ++ ([(5, 6), (5, 7), (5, 8)] : List (ℕ × ℕ)))) ++ ((([(5, 9), (5, 10)] : List (ℕ × ℕ)) ++ ([(6, 0), (6, 1), (6, 2)] : List (ℕ × ℕ))) ++ (([(6, 3), (6, 4), (6, 5)] : List (ℕ × ℕ)) ++ (([(6, 6), (6, 7), (6, 8)] : List (ℕ × ℕ)) ++ ([(6, 9), (6, 10)] : List (ℕ × ℕ)))))) ++ (((([(7, 0), (7, 1), (7, 2)] : List (ℕ × ℕ)) ++ ([(7, 3), (7, 4), (7, 5)] : List (ℕ × ℕ))) ++ (([(7, 6), (7, 7), (7, 8)] : List (ℕ × ℕ)) ++ ([(7, 9), (7, 10)] : List (ℕ × ℕ)))) ++ ((([(8, 0), (8, 1), (8, 2)] : List (ℕ × ℕ)) ++ ([(8, 3), (8, 4), (8, 5)] : List (ℕ × ℕ))) ++ (([(8, 6), (8, 7), (8, 8)] : List (ℕ × ℕ)) ++ (([(8, 9), (8, 10)] : List (ℕ × ℕ)) ++ ([(9, 0), (9, 1), (9, 2)] : List (ℕ × ℕ)))))))) ++ (((((([(9, 3), (9, 4), (9, 5)] : List (ℕ × ℕ)) ++ ([(9, 6), (9, 7), (9, 8)] : List (ℕ × ℕ))) ++ (([(9, 9), (9, 10)] : List (ℕ × ℕ)) ++ ([(10, 0), (10, 1), (10, 2)] : List (ℕ × ℕ)))) ++ ((([(10, 3), (10, 4), (10, 5)] : List (ℕ × ℕ)) ++ ([(10, 6), (10, 7), (10, 8)] : List (ℕ × ℕ))) ++ (([(10, 9), (10, 10)] : List (ℕ × ℕ)) ++ ([(11, 0), (11, 1), (11, 2)] : List (ℕ × ℕ))))) ++ (((([(11, 3), (11, 4), (11, 5)] : List (ℕ × ℕ)) ++ ([(11, 6), (11, 7), (11, 8)] : List (ℕ × ℕ))) ++ (([(11, 9), (11, 10)] : List (ℕ × ℕ)) ++ ([(12, 0), (12, 1), (12, 2)] : List (ℕ × ℕ)))) ++ ((([(12, 3), (12, 4), (12, 5)] : List (ℕ × ℕ)) ++ ([(12, 6), (12, 7), (12, 8)] : List (ℕ × ℕ))) ++ (([(12, 9), (12, 10)] : List (ℕ × ℕ)) ++ (([(13, 0), (13, 1), (13, 2)] : List (ℕ × ℕ)) ++ ([(13, 3), (13, 4), (13, 5)] : List (ℕ × ℕ))))))) ++ ((((([(13, 6), (13, 7), (13, 8)] : List (ℕ × ℕ)) ++ ([(13, 9), (13, 10)] : List (ℕ × ℕ))) ++ (([(14, 0), (14, 1), (14, 2)] : List (ℕ × ℕ)) ++ ([(14, 3), (14, 4), (14, 5)] : List (ℕ × ℕ)))) ++ ((([(14, 6), (14, 7), (14, 8)] : List (ℕ × ℕ)) ++ ([(14, 9), (14, 10)] : List (ℕ × ℕ))) ++ (([(15, 0), (15, 1), (15, 2)] : List (ℕ × ℕ)) ++ (([(15, 3), (15, 4), (15, 5)] : List (ℕ × ℕ)) ++ ([(15, 6), (15, 7), (15, 8)] : List (ℕ × ℕ)))))) ++ (((([(15, 9), (15, 10)] : List (ℕ × ℕ)) ++ ([(16, 0), (16, 1), (16, 2)] : List (ℕ × ℕ))) ++ (([(16, 3), (16, 4), (16, 5)] : List (ℕ × ℕ)) ++ ([(16, 6), (16, 7), (16, 8)] : List (ℕ × ℕ)))) ++ ((([(16, 9), (16, 10)] : List (ℕ × ℕ)) ++ ([(17, 0), (17, 1), (17, 2)] : List (ℕ × ℕ))) ++ (([(17, 3), (17, 4), (17, 5)] : List (ℕ × ℕ)) ++ (([(17, 6), (17, 7), (17, 8)] : List (ℕ × ℕ)) ++ ([(17, 9), (17, 10)] : List (ℕ × ℕ))))))))) ++ ((((((([(18, 0), (18, 1), (18, 2)] : List (ℕ × ℕ)) ++ ([(18, 3), (18, 4), (18, 5)] : List (ℕ × ℕ))) ++ (([(18, 6), (18, 7), (18, 8)] : List (ℕ × ℕ)) ++ ([(18, 9), (18, 10)] : List (ℕ × ℕ)))) ++ ((([(19, 0), (19, 1), (19, 2)] : List (ℕ × ℕ)) ++ ([(19, 3), (19, 4), (19, 5)] : List (ℕ × ℕ))) ++ (([(19, 6), (19, 7), (19, 8)] : List (ℕ × ℕ)) ++ ([(19, 9), (19, 10)] : List (ℕ × ℕ))))) ++ (((([(20, 0), (20, 1), (20, 2)] : List (ℕ × ℕ)) ++ ([(20, 3), (20, 4), (20, 5)] : List (ℕ × ℕ))) ++ (([(20, 6), (20, 7), (20, 8)] : List (ℕ × ℕ)) ++ ([(20, 9), (20, 10)] : List (ℕ × ℕ)))) ++ ((([(21, 0), (21, 1), (21, 2)] : List (ℕ × ℕ)) ++ ([(21, 3), (21, 4), (21, 5)] : List (ℕ × ℕ))) ++ (([(21, 6), (21, 7), (21, 8)] : List (ℕ × ℕ)) ++ (([(21, 9), (21, 10)] : List (ℕ × ℕ)) ++ ([(22, 0), (22, 1), (22, 2)] : List (ℕ × ℕ))))))) ++ ((((([(22, 3), (22, 4), (22, 5)] : List (ℕ × ℕ)) ++ ([(22, 6), (22, 7), (22, 8)] : List (ℕ × ℕ))) ++ (([(22, 9), (22, 10)] : List (ℕ × ℕ)) ++ ([(23, 0), (23, 1), (23, 2)] : List (ℕ × ℕ)))) ++ ((([(23, 3), (23, 4), (23, 5)] : List (ℕ × ℕ)) ++ ([(23, 6), (23, 7), (23, 8)] : List (ℕ × ℕ))) ++ (([(23, 9), (23, 10)] : List (ℕ × ℕ)) ++ (([(24, 0), (24, 1), (24, 2)] : List (ℕ × ℕ)) ++ ([(24, 3), (24, 4), (24, 5)] : List (ℕ × ℕ)))))) ++ (((([(24, 6), (24, 7), (24, 8)] : List (ℕ × ℕ)) ++ ([(24, 9), (24, 10)] : List (ℕ × ℕ))) ++ (([(25, 0), (25, 1), (25, 2)] : List (ℕ × ℕ)) ++ ([(25, 3), (25, 4), (25, 5)] : List (ℕ × ℕ)))) ++ ((([(25, 6), (25, 7), (25, 8)] : List (ℕ × ℕ)) ++ ([(25, 9), (25, 10)] : List (ℕ × ℕ))) ++ (([(26, 0), (26, 1), (26, 2)] : List (ℕ × ℕ)) ++ (([(26, 3), (26, 4), (26, 5)] : List (ℕ × ℕ)) ++ ([(26, 6), (26, 7), (26, 8)] : List (ℕ × ℕ)))))))) ++ (((((([(26, 9), (26, 10)] : List (ℕ × ℕ)) ++ ([(27, 0), (27, 1), (27, 2)] : List (ℕ × ℕ))) ++ (([(27, 3), (27, 4), (27, 5)] : List (ℕ × ℕ)) ++ ([(27, 6), (27, 7), (27, 8)] : List (ℕ × ℕ)))) ++ ((([(27, 9), (27, 10)] : List (ℕ × ℕ)) ++ ([(28, 0), (28, 1), (28, 2)] : List (ℕ × ℕ))) ++ (([(28, 3), (28, 4), (28, 5)] : List (ℕ × ℕ)) ++ (([(28, 6), (28, 7), (28, 8)] : List (ℕ × ℕ)) ++ ([(28, 9), (28, 10)] : List (ℕ × ℕ)))))) ++ (((([(29, 0), (29, 1), (29, 2)] : List (ℕ × ℕ)) ++ ([(29, 3), (29, 4), (29, 5)] : List (ℕ × ℕ))) ++ (([(29, 6), (29, 7), (29, 8)] : List (ℕ × ℕ)) ++ ([(29, 9), (29, 10)] : List (ℕ × ℕ)))) ++ ((([(30, 0), (30, 1), (30, 2)] : List (ℕ × ℕ)) ++ ([(30, 3), (30, 4), (30, 5)] : List (ℕ × ℕ))) ++ (([(30, 6), (30, 7), (30, 8)] : List (ℕ × ℕ)) ++ (([(30, 9), (30, 10)] : List (ℕ × ℕ)) ++ ([(31, 0), (31, 1), (31, 2)] : List (ℕ × ℕ))))))) ++ ((((([(31, 3), (31, 4), (31, 5)] : List (ℕ × ℕ)) ++ ([(31, 6), (31, 7), (31, 8)] : List (ℕ × ℕ))) ++ (([(31, 9), (31, 10)] : List (ℕ × ℕ)) ++ ([(32, 0), (32, 1), (32, 2)] : List (ℕ × ℕ)))) ++ ((([(32, 3), (32, 4), (32, 5)] : List (ℕ × ℕ)) ++ ([(32, 6), (32, 7), (32, 8)] : List (ℕ × ℕ))) ++ (([(32, 9), (32, 10)] : List (ℕ × ℕ)) ++ (([(33, 0), (33, 1), (33, 2)] : List (ℕ × ℕ)) ++ ([(33, 3), (33, 4), (33, 5)] : List (ℕ × ℕ)))))) ++ (((([(33, 6), (33, 7), (33, 8)] : List (ℕ × ℕ)) ++ ([(33, 9), (33, 10)] : List (ℕ × ℕ))) ++ (([(34, 0), (34, 1), (34, 2)] : List (ℕ × ℕ)) ++ ([(34, 3), (34, 4), (34, 5)] : List (ℕ × ℕ)))) ++ ((([(34, 6), (34, 7), (34, 8)] : List (ℕ × ℕ)) ++ ([(34, 9), (34, 10)] : List (ℕ × ℕ))) ++ (([(35, 0), (35, 1), (35, 2)] : List (ℕ × ℕ)) ++ (([(35, 3), (35, 4), (35, 5)] : List (ℕ × ℕ)) ++ ([(35, 6), (35, 7), (35, 8)] : List (ℕ × ℕ)))))))))) ++ (((((((([(35, 9), (35, 10)] : List (ℕ × ℕ)) ++ ([(36, 0), (36, 1), (36, 2)] : List (ℕ × ℕ))) ++ (([(36, 3), (36, 4), (36, 5)] : List (ℕ × ℕ)) ++ ([(36, 6), (36, 7), (36, 8)] : List (ℕ × ℕ)))) ++ ((([(36, 9), (36, 10)] : List (ℕ × ℕ)) ++ ([(37, 0), (37, 1), (37, 2)] : List (ℕ × ℕ))) ++ (([(37, 3), (37, 4), (37, 5)] : List (ℕ × ℕ)) ++ ([(37, 6), (37, 7), (37, 8)] : List (ℕ × ℕ))))) ++ (((([(37, 9), (37, 10)] : List (ℕ × ℕ)) ++ ([(38, 0), (38, 1), (38, 2)] : List (ℕ × ℕ))) ++ (([(38, 3), (38, 4), (38, 5)] : List (ℕ × ℕ)) ++ ([(38, 6), (38, 7), (38, 8)] : List (ℕ × ℕ)))) ++ ((([(38, 9), (38, 10)] : List (ℕ × ℕ)) ++ ([(39, 0), (39, 1), (39, 2)] : List (ℕ × ℕ))) ++ (([(39, 3), (39, 4), (39, 5)] : List (ℕ × ℕ)) ++ (([(39, 6), (39, 7), (39, 8)] : List (ℕ × ℕ)) ++ ([(39, 9), (39, 10)] : List (ℕ × ℕ))))))) ++ ((((([(40, 0), (40, 1), (40, 2)] : List (ℕ × ℕ)) ++ ([(40, 3), (40, 4), (40, 5)] : List (ℕ × ℕ))) ++ (([(40, 6), (40, 7), (40, 8)] : List (ℕ × ℕ)) ++ ([(40, 9), (40, 10)] : List (ℕ × ℕ)))) ++ ((([(41, 0), (41, 1), (41, 2)] : List (ℕ × ℕ)) ++ ([(41, 3), (41, 4), (41, 5)] : List (ℕ × ℕ))) ++ (([(41, 6), (41, 7), (41, 8)] : List (ℕ × ℕ)) ++ (([(41, 9), (41, 10)] : List (ℕ × ℕ)) ++ ([(42, 0), (42, 1), (42, 2)] : List (ℕ × ℕ)))))) ++ (((([(42, 3), (42, 4), (42, 5)] : List (ℕ × ℕ)) ++ ([(42, 6), (42, 7), (42, 8)] : List (ℕ × ℕ))) ++ (([(42, 9), (42, 10)] : List (ℕ × ℕ)) ++ ([(43, 0), (43, 1), (43, 2)] : List (ℕ × ℕ)))) ++ ((([(43, 3), (43, 4), (43, 5)] : List (ℕ × ℕ)) ++ ([(43, 6), (43, 7), (43, 8)] : List (ℕ × ℕ))) ++ (([(43, 9), (43, 10)] : List (ℕ × ℕ)) ++ (([(44, 0), (44, 1), (44, 2)] : List (ℕ × ℕ)) ++ ([(44, 3), (44, 4), (44, 5)] : List (ℕ × ℕ)))))))) ++ (((((([(44, 6), (44, 7), (44, 8)] : List (ℕ × ℕ)) ++ ([(44, 9), (44, 10)] : List (ℕ × ℕ))) ++ (([(45, 0), (45, 1), (45, 2)] : List (ℕ × ℕ)) ++ ([(45, 3), (45, 4), (45, 5)] : List (ℕ × ℕ)))) ++ ((([(45, 6), (45, 7), (45, 8)] : List (ℕ × ℕ)) ++ ([(45, 9), (45, 10)] : List (ℕ × ℕ))) ++ (([(46, 0), (46, 1), (46, 2)] : List (ℕ × ℕ)) ++ ([(46, 3), (46, 4), (46, 5)] : List (ℕ × ℕ))))) ++ (((([(46, 6), (46, 7), (46, 8)] : List (ℕ × ℕ)) ++ ([(46, 9), (46, 10)] : List (ℕ × ℕ))) ++ (([(47, 0), (47, 1), (47, 2)] : List (ℕ × ℕ)) ++ ([(47, 3), (47, 4), (47, 5)] : List (ℕ × ℕ)))) ++ ((([(47, 6), (47, 7), (47, 8)] : List (ℕ × ℕ)) ++ ([(47, 9), (47, 10)] : List (ℕ × ℕ))) ++ (([(48, 0), (48, 1), (48, 2)] : List (ℕ × ℕ)) ++ (([(48, 3), (48, 4), (48, 5)] : List (ℕ × ℕ)) ++ ([(48, 6), (48, 7), (48, 8)] : List (ℕ × ℕ))))))) ++ ((((([(48, 9), (48, 10)] : List (ℕ × ℕ)) ++ ([(49, 0), (49, 1), (49, 2)] : List (ℕ × ℕ))) ++ (([(49, 3), (49, 4), (49, 5)] : List (ℕ × ℕ)) ++ ([(49, 6), (49, 7), (49, 8)] : List (ℕ × ℕ)))) ++ ((([(49, 9), (49, 10)] : List (ℕ × ℕ)) ++ ([(50, 0), (50, 1), (50, 2)] : List (ℕ × ℕ))) ++ (([(50, 3), (50, 4), (50, 5)] : List (ℕ × ℕ)) ++ (([(50, 6), (50, 7), (50, 8)] : List (ℕ × ℕ)) ++ ([(50, 9), (50, 10)] : List (ℕ × ℕ)))))) ++ (((([(51, 0), (51, 1), (51, 2)] : List (ℕ × ℕ)) ++ ([(51, 3), (51, 4), (51, 5)] : List (ℕ × ℕ))) ++ (([(51, 6), (51, 7), (51, 8)] : List (ℕ × ℕ)) ++ ([(51, 9), (51, 10)] : List (ℕ × ℕ)))) ++ ((([(52, 0), (52, 1), (52, 2)] : List (ℕ × ℕ)) ++ ([(52, 3), (52, 4), (52, 5)] : List (ℕ × ℕ))) ++ (([(52, 6), (52, 7), (52, 8)] : List (ℕ × ℕ)) ++ (([(52, 9), (52, 10)] : List (ℕ × ℕ)) ++ ([(53, 0), (53, 1), (53, 2)] : List (ℕ × ℕ))))))))) ++ ((((((([(53, 3), (53, 4), (53, 5)] : List (ℕ × ℕ)) ++ ([(53, 6), (53, 7), (53, 8)] : List (ℕ × ℕ))) ++ (([(53, 9), (53, 10)] : List (ℕ × ℕ)) ++ ([(54, 0), (54, 1), (54, 2)] : List (ℕ × ℕ)))) ++ ((([(54, 3), (54, 4), (54, 5)] : List (ℕ × ℕ)) ++ ([(54, 6), (54, 7), (54, 8)] : List (ℕ × ℕ))) ++ (([(54, 9), (54, 10)] : List (ℕ × ℕ)) ++ ([(55, 0), (55, 1), (55, 2)] : List (ℕ × ℕ))))) ++ (((([(55, 3), (55, 4), (55, 5)] : List (ℕ × ℕ)) ++ ([(55, 6), (55, 7), (55, 8)] : List (ℕ × ℕ))) ++ (([(55, 9), (55, 10)] : List (ℕ × ℕ)) ++ ([(56, 0), (56, 1), (56, 2)] : List (ℕ × ℕ)))) ++ ((([(56, 3), (56, 4), (56, 5)] : List (ℕ × ℕ)) ++ ([(56, 6), (56, 7), (56, 8)] : List (ℕ × ℕ))) ++ (([(56, 9), (56, 10)] : List (ℕ × ℕ)) ++ (([(57, 0), (57, 1), (57, 2)] : List (ℕ × ℕ)) ++ ([(57, 3), (57, 4), (57, 5)] : List (ℕ × ℕ))))))) ++ ((((([(57, 6), (57, 7), (57, 8)] : List (ℕ × ℕ)) ++ ([(57, 9), (57, 10)] : List (ℕ × ℕ))) ++ (([(58, 0), (58, 1), (58, 2)] : List (ℕ × ℕ)) ++ ([(58, 3), (58, 4), (58, 5)] : List (ℕ × ℕ)))) ++ ((([(58, 6), (58, 7), (58, 8)] : List (ℕ × ℕ)) ++ ([(58, 9), (58, 10)] : List (ℕ × ℕ))) ++ (([(59, 0), (59, 1), (59, 2)] : List (ℕ × ℕ)) ++ (([(59, 3), (59, 4), (59, 5)] : List (ℕ × ℕ)) ++ ([(59, 6), (59, 7), (59, 8)] : List (ℕ × ℕ)))))) ++ (((([(59, 9), (59, 10)] : List (ℕ × ℕ)) ++ ([(60, 0), (60, 1), (60, 2)] : List (ℕ × ℕ))) ++ (([(60, 3), (60, 4), (60, 5)] : List (ℕ × ℕ)) ++ ([(60, 6), (60, 7), (60, 8)] : List (ℕ × ℕ)))) ++ ((([(60, 9), (60, 10)] : List (ℕ × ℕ)) ++ ([(61, 0), (61, 1), (61, 2)] : List (ℕ × ℕ))) ++ (([(61, 3), (61, 4), (61, 5)] : List (ℕ × ℕ)) ++ (([(61, 6), (61, 7), (61, 8)] : List (ℕ × ℕ)) ++ ([(61, 9), (61, 10)] : List (ℕ × ℕ)))))))) ++ (((((([(62, 0), (62, 1), (62, 2)] : List (ℕ × ℕ)) ++ ([(62, 3), (62, 4), (62, 5)] : List (ℕ × ℕ))) ++ (([(62, 6), (62, 7), (62, 8)] : List (ℕ × ℕ)) ++ ([(62, 9), (62, 10)] : List (ℕ × ℕ)))) ++ ((([(63, 0), (63, 1), (63, 2)] : List (ℕ × ℕ)) ++ ([(63, 3), (63, 4), (63, 5)] : List (ℕ × ℕ))) ++ (([(63, 6), (63, 7), (63, 8)] : List (ℕ × ℕ)) ++ (([(63, 9), (63, 10)] : List (ℕ × ℕ)) ++ ([(64, 0), (64, 1), (64, 2)] : List (ℕ × ℕ)))))) ++ (((([(64, 3), (64, 4), (64, 5)] : List (ℕ × ℕ)) ++ ([(64, 6), (64, 7), (64, 8)] : List (ℕ × ℕ))) ++ (([(64, 9), (64, 10)] : List (ℕ × ℕ)) ++ ([(65, 0), (65, 1), (65, 2)] : List (ℕ × ℕ)))) ++ ((([(65, 3), (65, 4), (65, 5)] : List (ℕ × ℕ)) ++ ([(65, 6), (65, 7), (65, 8)] : List (ℕ × ℕ))) ++ (([(65, 9), (65, 10)] : List (ℕ × ℕ)) ++ (([(66, 0), (66, 1), (66, 2)] : List (ℕ × ℕ)) ++ ([(66, 3), (66, 4), (66, 5)] : List (ℕ × ℕ))))))) ++ ((((([(66, 6), (66, 7), (66, 8)] : List (ℕ × ℕ)) ++ ([(66, 9), (66, 10)] : List (ℕ × ℕ))) ++ (([(67, 0), (67, 1), (67, 2)] : List (ℕ × ℕ)) ++ ([(67, 3), (67, 4), (67, 5)] : List (ℕ × ℕ)))) ++ ((([(67, 6), (67, 7), (67, 8)] : List (ℕ × ℕ)) ++ ([(67, 9), (67, 10)] : List (ℕ × ℕ))) ++ (([(68, 0), (68, 1), (68, 2)] : List (ℕ × ℕ)) ++ (([(68, 3), (68, 4), (68, 5)] : List (ℕ × ℕ)) ++ ([(68, 6), (68, 7), (68, 8)] : List (ℕ × ℕ)))))) ++ (((([(68, 9), (68, 10)] : List (ℕ × ℕ)) ++ ([(69, 0), (69, 1), (69, 2)] : List (ℕ × ℕ))) ++ (([(69, 3), (69, 4), (69, 5)] : List (ℕ × ℕ)) ++ ([(69, 6), (69, 7), (69, 8)] : List (ℕ × ℕ)))) ++ ((([(69, 9), (69, 10)] : List (ℕ × ℕ)) ++ ([(70, 0), (70, 1), (70, 2)] : List (ℕ × ℕ))) ++ (([(70, 3), (70, 4), (70, 5)] : List (ℕ × ℕ)) ++ (([(70, 6), (70, 7), (70, 8)] : List (ℕ × ℕ)) ++ ([(70, 9), (70, 10)] : List (ℕ × ℕ))))))))))), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p :=
  (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq0_ok pq1_ok) (forall_mem_append_of pq2_ok pq3_ok)) (forall_mem_append_of (forall_mem_append_of pq4_ok pq5_ok) (forall_mem_append_of pq6_ok pq7_ok))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq8_ok pq9_ok) (forall_mem_append_of pq10_ok pq11_ok)) (forall_mem_append_of (forall_mem_append_of pq12_ok pq13_ok) (forall_mem_append_of pq14_ok (forall_mem_append_of pq15_ok pq16_ok))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq17_ok pq18_ok) (forall_mem_append_of pq19_ok pq20_ok)) (forall_mem_append_of (forall_mem_append_of pq21_ok pq22_ok) (forall_mem_append_of pq23_ok (forall_mem_append_of pq24_ok pq25_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq26_ok pq27_ok) (forall_mem_append_of pq28_ok pq29_ok)) (forall_mem_append_of (forall_mem_append_of pq30_ok pq31_ok) (forall_mem_append_of pq32_ok (forall_mem_append_of pq33_ok pq34_ok)))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq35_ok pq36_ok) (forall_mem_append_of pq37_ok pq38_ok)) (forall_mem_append_of (forall_mem_append_of pq39_ok pq40_ok) (forall_mem_append_of pq41_ok pq42_ok))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq43_ok pq44_ok) (forall_mem_append_of pq45_ok pq46_ok)) (forall_mem_append_of (forall_mem_append_of pq47_ok pq48_ok) (forall_mem_append_of pq49_ok (forall_mem_append_of pq50_ok pq51_ok))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq52_ok pq53_ok) (forall_mem_append_of pq54_ok pq55_ok)) (forall_mem_append_of (forall_mem_append_of pq56_ok pq57_ok) (forall_mem_append_of pq58_ok (forall_mem_append_of pq59_ok pq60_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq61_ok pq62_ok) (forall_mem_append_of pq63_ok pq64_ok)) (forall_mem_append_of (forall_mem_append_of pq65_ok pq66_ok) (forall_mem_append_of pq67_ok (forall_mem_append_of pq68_ok pq69_ok))))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq70_ok pq71_ok) (forall_mem_append_of pq72_ok pq73_ok)) (forall_mem_append_of (forall_mem_append_of pq74_ok pq75_ok) (forall_mem_append_of pq76_ok pq77_ok))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq78_ok pq79_ok) (forall_mem_append_of pq80_ok pq81_ok)) (forall_mem_append_of (forall_mem_append_of pq82_ok pq83_ok) (forall_mem_append_of pq84_ok (forall_mem_append_of pq85_ok pq86_ok))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq87_ok pq88_ok) (forall_mem_append_of pq89_ok pq90_ok)) (forall_mem_append_of (forall_mem_append_of pq91_ok pq92_ok) (forall_mem_append_of pq93_ok (forall_mem_append_of pq94_ok pq95_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq96_ok pq97_ok) (forall_mem_append_of pq98_ok pq99_ok)) (forall_mem_append_of (forall_mem_append_of pq100_ok pq101_ok) (forall_mem_append_of pq102_ok (forall_mem_append_of pq103_ok pq104_ok)))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq105_ok pq106_ok) (forall_mem_append_of pq107_ok pq108_ok)) (forall_mem_append_of (forall_mem_append_of pq109_ok pq110_ok) (forall_mem_append_of pq111_ok (forall_mem_append_of pq112_ok pq113_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq114_ok pq115_ok) (forall_mem_append_of pq116_ok pq117_ok)) (forall_mem_append_of (forall_mem_append_of pq118_ok pq119_ok) (forall_mem_append_of pq120_ok (forall_mem_append_of pq121_ok pq122_ok))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq123_ok pq124_ok) (forall_mem_append_of pq125_ok pq126_ok)) (forall_mem_append_of (forall_mem_append_of pq127_ok pq128_ok) (forall_mem_append_of pq129_ok (forall_mem_append_of pq130_ok pq131_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq132_ok pq133_ok) (forall_mem_append_of pq134_ok pq135_ok)) (forall_mem_append_of (forall_mem_append_of pq136_ok pq137_ok) (forall_mem_append_of pq138_ok (forall_mem_append_of pq139_ok pq140_ok)))))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq141_ok pq142_ok) (forall_mem_append_of pq143_ok pq144_ok)) (forall_mem_append_of (forall_mem_append_of pq145_ok pq146_ok) (forall_mem_append_of pq147_ok pq148_ok))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq149_ok pq150_ok) (forall_mem_append_of pq151_ok pq152_ok)) (forall_mem_append_of (forall_mem_append_of pq153_ok pq154_ok) (forall_mem_append_of pq155_ok (forall_mem_append_of pq156_ok pq157_ok))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq158_ok pq159_ok) (forall_mem_append_of pq160_ok pq161_ok)) (forall_mem_append_of (forall_mem_append_of pq162_ok pq163_ok) (forall_mem_append_of pq164_ok (forall_mem_append_of pq165_ok pq166_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq167_ok pq168_ok) (forall_mem_append_of pq169_ok pq170_ok)) (forall_mem_append_of (forall_mem_append_of pq171_ok pq172_ok) (forall_mem_append_of pq173_ok (forall_mem_append_of pq174_ok pq175_ok)))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq176_ok pq177_ok) (forall_mem_append_of pq178_ok pq179_ok)) (forall_mem_append_of (forall_mem_append_of pq180_ok pq181_ok) (forall_mem_append_of pq182_ok pq183_ok))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq184_ok pq185_ok) (forall_mem_append_of pq186_ok pq187_ok)) (forall_mem_append_of (forall_mem_append_of pq188_ok pq189_ok) (forall_mem_append_of pq190_ok (forall_mem_append_of pq191_ok pq192_ok))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq193_ok pq194_ok) (forall_mem_append_of pq195_ok pq196_ok)) (forall_mem_append_of (forall_mem_append_of pq197_ok pq198_ok) (forall_mem_append_of pq199_ok (forall_mem_append_of pq200_ok pq201_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq202_ok pq203_ok) (forall_mem_append_of pq204_ok pq205_ok)) (forall_mem_append_of (forall_mem_append_of pq206_ok pq207_ok) (forall_mem_append_of pq208_ok (forall_mem_append_of pq209_ok pq210_ok))))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq211_ok pq212_ok) (forall_mem_append_of pq213_ok pq214_ok)) (forall_mem_append_of (forall_mem_append_of pq215_ok pq216_ok) (forall_mem_append_of pq217_ok pq218_ok))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq219_ok pq220_ok) (forall_mem_append_of pq221_ok pq222_ok)) (forall_mem_append_of (forall_mem_append_of pq223_ok pq224_ok) (forall_mem_append_of pq225_ok (forall_mem_append_of pq226_ok pq227_ok))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq228_ok pq229_ok) (forall_mem_append_of pq230_ok pq231_ok)) (forall_mem_append_of (forall_mem_append_of pq232_ok pq233_ok) (forall_mem_append_of pq234_ok (forall_mem_append_of pq235_ok pq236_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq237_ok pq238_ok) (forall_mem_append_of pq239_ok pq240_ok)) (forall_mem_append_of (forall_mem_append_of pq241_ok pq242_ok) (forall_mem_append_of pq243_ok (forall_mem_append_of pq244_ok pq245_ok)))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq246_ok pq247_ok) (forall_mem_append_of pq248_ok pq249_ok)) (forall_mem_append_of (forall_mem_append_of pq250_ok pq251_ok) (forall_mem_append_of pq252_ok (forall_mem_append_of pq253_ok pq254_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq255_ok pq256_ok) (forall_mem_append_of pq257_ok pq258_ok)) (forall_mem_append_of (forall_mem_append_of pq259_ok pq260_ok) (forall_mem_append_of pq261_ok (forall_mem_append_of pq262_ok pq263_ok))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq264_ok pq265_ok) (forall_mem_append_of pq266_ok pq267_ok)) (forall_mem_append_of (forall_mem_append_of pq268_ok pq269_ok) (forall_mem_append_of pq270_ok (forall_mem_append_of pq271_ok pq272_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq273_ok pq274_ok) (forall_mem_append_of pq275_ok pq276_ok)) (forall_mem_append_of (forall_mem_append_of pq277_ok pq278_ok) (forall_mem_append_of pq279_ok (forall_mem_append_of pq280_ok pq281_ok)))))))))

theorem hcov : ∀ i < 71, ∀ w ∈ Wc 10 10 10, (i, w) ∈ ((((((((([(0, 0), (0, 1), (0, 2)] : List (ℕ × ℕ)) ++ ([(0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ))) ++ (([(0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)) ++ ([(0, 9), (0, 10)] : List (ℕ × ℕ)))) ++ ((([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)) ++ ([(1, 7), (1, 8), (1, 9), (1, 10)] : List (ℕ × ℕ))) ++ (([(2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ))))) ++ (((([(2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ ([(2, 9), (2, 10)] : List (ℕ × ℕ))) ++ (([(3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)) ++ ([(3, 3), (3, 4), (3, 5)] : List (ℕ × ℕ)))) ++ ((([(3, 6), (3, 7), (3, 8)] : List (ℕ × ℕ)) ++ ([(3, 9), (3, 10)] : List (ℕ × ℕ))) ++ (([(4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)) ++ (([(4, 3), (4, 4), (4, 5)] : List (ℕ × ℕ)) ++ ([(4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ))))))) ++ ((((([(4, 9), (4, 10)] : List (ℕ × ℕ)) ++ ([(5, 0), (5, 1), (5, 2)] : List (ℕ × ℕ))) ++ (([(5, 3), (5, 4), (5, 5)] : List (ℕ × ℕ)) ++ ([(5, 6), (5, 7), (5, 8)] : List (ℕ × ℕ)))) ++ ((([(5, 9), (5, 10)] : List (ℕ × ℕ)) ++ ([(6, 0), (6, 1), (6, 2)] : List (ℕ × ℕ))) ++ (([(6, 3), (6, 4), (6, 5)] : List (ℕ × ℕ)) ++ (([(6, 6), (6, 7), (6, 8)] : List (ℕ × ℕ)) ++ ([(6, 9), (6, 10)] : List (ℕ × ℕ)))))) ++ (((([(7, 0), (7, 1), (7, 2)] : List (ℕ × ℕ)) ++ ([(7, 3), (7, 4), (7, 5)] : List (ℕ × ℕ))) ++ (([(7, 6), (7, 7), (7, 8)] : List (ℕ × ℕ)) ++ ([(7, 9), (7, 10)] : List (ℕ × ℕ)))) ++ ((([(8, 0), (8, 1), (8, 2)] : List (ℕ × ℕ)) ++ ([(8, 3), (8, 4), (8, 5)] : List (ℕ × ℕ))) ++ (([(8, 6), (8, 7), (8, 8)] : List (ℕ × ℕ)) ++ (([(8, 9), (8, 10)] : List (ℕ × ℕ)) ++ ([(9, 0), (9, 1), (9, 2)] : List (ℕ × ℕ)))))))) ++ (((((([(9, 3), (9, 4), (9, 5)] : List (ℕ × ℕ)) ++ ([(9, 6), (9, 7), (9, 8)] : List (ℕ × ℕ))) ++ (([(9, 9), (9, 10)] : List (ℕ × ℕ)) ++ ([(10, 0), (10, 1), (10, 2)] : List (ℕ × ℕ)))) ++ ((([(10, 3), (10, 4), (10, 5)] : List (ℕ × ℕ)) ++ ([(10, 6), (10, 7), (10, 8)] : List (ℕ × ℕ))) ++ (([(10, 9), (10, 10)] : List (ℕ × ℕ)) ++ ([(11, 0), (11, 1), (11, 2)] : List (ℕ × ℕ))))) ++ (((([(11, 3), (11, 4), (11, 5)] : List (ℕ × ℕ)) ++ ([(11, 6), (11, 7), (11, 8)] : List (ℕ × ℕ))) ++ (([(11, 9), (11, 10)] : List (ℕ × ℕ)) ++ ([(12, 0), (12, 1), (12, 2)] : List (ℕ × ℕ)))) ++ ((([(12, 3), (12, 4), (12, 5)] : List (ℕ × ℕ)) ++ ([(12, 6), (12, 7), (12, 8)] : List (ℕ × ℕ))) ++ (([(12, 9), (12, 10)] : List (ℕ × ℕ)) ++ (([(13, 0), (13, 1), (13, 2)] : List (ℕ × ℕ)) ++ ([(13, 3), (13, 4), (13, 5)] : List (ℕ × ℕ))))))) ++ ((((([(13, 6), (13, 7), (13, 8)] : List (ℕ × ℕ)) ++ ([(13, 9), (13, 10)] : List (ℕ × ℕ))) ++ (([(14, 0), (14, 1), (14, 2)] : List (ℕ × ℕ)) ++ ([(14, 3), (14, 4), (14, 5)] : List (ℕ × ℕ)))) ++ ((([(14, 6), (14, 7), (14, 8)] : List (ℕ × ℕ)) ++ ([(14, 9), (14, 10)] : List (ℕ × ℕ))) ++ (([(15, 0), (15, 1), (15, 2)] : List (ℕ × ℕ)) ++ (([(15, 3), (15, 4), (15, 5)] : List (ℕ × ℕ)) ++ ([(15, 6), (15, 7), (15, 8)] : List (ℕ × ℕ)))))) ++ (((([(15, 9), (15, 10)] : List (ℕ × ℕ)) ++ ([(16, 0), (16, 1), (16, 2)] : List (ℕ × ℕ))) ++ (([(16, 3), (16, 4), (16, 5)] : List (ℕ × ℕ)) ++ ([(16, 6), (16, 7), (16, 8)] : List (ℕ × ℕ)))) ++ ((([(16, 9), (16, 10)] : List (ℕ × ℕ)) ++ ([(17, 0), (17, 1), (17, 2)] : List (ℕ × ℕ))) ++ (([(17, 3), (17, 4), (17, 5)] : List (ℕ × ℕ)) ++ (([(17, 6), (17, 7), (17, 8)] : List (ℕ × ℕ)) ++ ([(17, 9), (17, 10)] : List (ℕ × ℕ))))))))) ++ ((((((([(18, 0), (18, 1), (18, 2)] : List (ℕ × ℕ)) ++ ([(18, 3), (18, 4), (18, 5)] : List (ℕ × ℕ))) ++ (([(18, 6), (18, 7), (18, 8)] : List (ℕ × ℕ)) ++ ([(18, 9), (18, 10)] : List (ℕ × ℕ)))) ++ ((([(19, 0), (19, 1), (19, 2)] : List (ℕ × ℕ)) ++ ([(19, 3), (19, 4), (19, 5)] : List (ℕ × ℕ))) ++ (([(19, 6), (19, 7), (19, 8)] : List (ℕ × ℕ)) ++ ([(19, 9), (19, 10)] : List (ℕ × ℕ))))) ++ (((([(20, 0), (20, 1), (20, 2)] : List (ℕ × ℕ)) ++ ([(20, 3), (20, 4), (20, 5)] : List (ℕ × ℕ))) ++ (([(20, 6), (20, 7), (20, 8)] : List (ℕ × ℕ)) ++ ([(20, 9), (20, 10)] : List (ℕ × ℕ)))) ++ ((([(21, 0), (21, 1), (21, 2)] : List (ℕ × ℕ)) ++ ([(21, 3), (21, 4), (21, 5)] : List (ℕ × ℕ))) ++ (([(21, 6), (21, 7), (21, 8)] : List (ℕ × ℕ)) ++ (([(21, 9), (21, 10)] : List (ℕ × ℕ)) ++ ([(22, 0), (22, 1), (22, 2)] : List (ℕ × ℕ))))))) ++ ((((([(22, 3), (22, 4), (22, 5)] : List (ℕ × ℕ)) ++ ([(22, 6), (22, 7), (22, 8)] : List (ℕ × ℕ))) ++ (([(22, 9), (22, 10)] : List (ℕ × ℕ)) ++ ([(23, 0), (23, 1), (23, 2)] : List (ℕ × ℕ)))) ++ ((([(23, 3), (23, 4), (23, 5)] : List (ℕ × ℕ)) ++ ([(23, 6), (23, 7), (23, 8)] : List (ℕ × ℕ))) ++ (([(23, 9), (23, 10)] : List (ℕ × ℕ)) ++ (([(24, 0), (24, 1), (24, 2)] : List (ℕ × ℕ)) ++ ([(24, 3), (24, 4), (24, 5)] : List (ℕ × ℕ)))))) ++ (((([(24, 6), (24, 7), (24, 8)] : List (ℕ × ℕ)) ++ ([(24, 9), (24, 10)] : List (ℕ × ℕ))) ++ (([(25, 0), (25, 1), (25, 2)] : List (ℕ × ℕ)) ++ ([(25, 3), (25, 4), (25, 5)] : List (ℕ × ℕ)))) ++ ((([(25, 6), (25, 7), (25, 8)] : List (ℕ × ℕ)) ++ ([(25, 9), (25, 10)] : List (ℕ × ℕ))) ++ (([(26, 0), (26, 1), (26, 2)] : List (ℕ × ℕ)) ++ (([(26, 3), (26, 4), (26, 5)] : List (ℕ × ℕ)) ++ ([(26, 6), (26, 7), (26, 8)] : List (ℕ × ℕ)))))))) ++ (((((([(26, 9), (26, 10)] : List (ℕ × ℕ)) ++ ([(27, 0), (27, 1), (27, 2)] : List (ℕ × ℕ))) ++ (([(27, 3), (27, 4), (27, 5)] : List (ℕ × ℕ)) ++ ([(27, 6), (27, 7), (27, 8)] : List (ℕ × ℕ)))) ++ ((([(27, 9), (27, 10)] : List (ℕ × ℕ)) ++ ([(28, 0), (28, 1), (28, 2)] : List (ℕ × ℕ))) ++ (([(28, 3), (28, 4), (28, 5)] : List (ℕ × ℕ)) ++ (([(28, 6), (28, 7), (28, 8)] : List (ℕ × ℕ)) ++ ([(28, 9), (28, 10)] : List (ℕ × ℕ)))))) ++ (((([(29, 0), (29, 1), (29, 2)] : List (ℕ × ℕ)) ++ ([(29, 3), (29, 4), (29, 5)] : List (ℕ × ℕ))) ++ (([(29, 6), (29, 7), (29, 8)] : List (ℕ × ℕ)) ++ ([(29, 9), (29, 10)] : List (ℕ × ℕ)))) ++ ((([(30, 0), (30, 1), (30, 2)] : List (ℕ × ℕ)) ++ ([(30, 3), (30, 4), (30, 5)] : List (ℕ × ℕ))) ++ (([(30, 6), (30, 7), (30, 8)] : List (ℕ × ℕ)) ++ (([(30, 9), (30, 10)] : List (ℕ × ℕ)) ++ ([(31, 0), (31, 1), (31, 2)] : List (ℕ × ℕ))))))) ++ ((((([(31, 3), (31, 4), (31, 5)] : List (ℕ × ℕ)) ++ ([(31, 6), (31, 7), (31, 8)] : List (ℕ × ℕ))) ++ (([(31, 9), (31, 10)] : List (ℕ × ℕ)) ++ ([(32, 0), (32, 1), (32, 2)] : List (ℕ × ℕ)))) ++ ((([(32, 3), (32, 4), (32, 5)] : List (ℕ × ℕ)) ++ ([(32, 6), (32, 7), (32, 8)] : List (ℕ × ℕ))) ++ (([(32, 9), (32, 10)] : List (ℕ × ℕ)) ++ (([(33, 0), (33, 1), (33, 2)] : List (ℕ × ℕ)) ++ ([(33, 3), (33, 4), (33, 5)] : List (ℕ × ℕ)))))) ++ (((([(33, 6), (33, 7), (33, 8)] : List (ℕ × ℕ)) ++ ([(33, 9), (33, 10)] : List (ℕ × ℕ))) ++ (([(34, 0), (34, 1), (34, 2)] : List (ℕ × ℕ)) ++ ([(34, 3), (34, 4), (34, 5)] : List (ℕ × ℕ)))) ++ ((([(34, 6), (34, 7), (34, 8)] : List (ℕ × ℕ)) ++ ([(34, 9), (34, 10)] : List (ℕ × ℕ))) ++ (([(35, 0), (35, 1), (35, 2)] : List (ℕ × ℕ)) ++ (([(35, 3), (35, 4), (35, 5)] : List (ℕ × ℕ)) ++ ([(35, 6), (35, 7), (35, 8)] : List (ℕ × ℕ)))))))))) ++ (((((((([(35, 9), (35, 10)] : List (ℕ × ℕ)) ++ ([(36, 0), (36, 1), (36, 2)] : List (ℕ × ℕ))) ++ (([(36, 3), (36, 4), (36, 5)] : List (ℕ × ℕ)) ++ ([(36, 6), (36, 7), (36, 8)] : List (ℕ × ℕ)))) ++ ((([(36, 9), (36, 10)] : List (ℕ × ℕ)) ++ ([(37, 0), (37, 1), (37, 2)] : List (ℕ × ℕ))) ++ (([(37, 3), (37, 4), (37, 5)] : List (ℕ × ℕ)) ++ ([(37, 6), (37, 7), (37, 8)] : List (ℕ × ℕ))))) ++ (((([(37, 9), (37, 10)] : List (ℕ × ℕ)) ++ ([(38, 0), (38, 1), (38, 2)] : List (ℕ × ℕ))) ++ (([(38, 3), (38, 4), (38, 5)] : List (ℕ × ℕ)) ++ ([(38, 6), (38, 7), (38, 8)] : List (ℕ × ℕ)))) ++ ((([(38, 9), (38, 10)] : List (ℕ × ℕ)) ++ ([(39, 0), (39, 1), (39, 2)] : List (ℕ × ℕ))) ++ (([(39, 3), (39, 4), (39, 5)] : List (ℕ × ℕ)) ++ (([(39, 6), (39, 7), (39, 8)] : List (ℕ × ℕ)) ++ ([(39, 9), (39, 10)] : List (ℕ × ℕ))))))) ++ ((((([(40, 0), (40, 1), (40, 2)] : List (ℕ × ℕ)) ++ ([(40, 3), (40, 4), (40, 5)] : List (ℕ × ℕ))) ++ (([(40, 6), (40, 7), (40, 8)] : List (ℕ × ℕ)) ++ ([(40, 9), (40, 10)] : List (ℕ × ℕ)))) ++ ((([(41, 0), (41, 1), (41, 2)] : List (ℕ × ℕ)) ++ ([(41, 3), (41, 4), (41, 5)] : List (ℕ × ℕ))) ++ (([(41, 6), (41, 7), (41, 8)] : List (ℕ × ℕ)) ++ (([(41, 9), (41, 10)] : List (ℕ × ℕ)) ++ ([(42, 0), (42, 1), (42, 2)] : List (ℕ × ℕ)))))) ++ (((([(42, 3), (42, 4), (42, 5)] : List (ℕ × ℕ)) ++ ([(42, 6), (42, 7), (42, 8)] : List (ℕ × ℕ))) ++ (([(42, 9), (42, 10)] : List (ℕ × ℕ)) ++ ([(43, 0), (43, 1), (43, 2)] : List (ℕ × ℕ)))) ++ ((([(43, 3), (43, 4), (43, 5)] : List (ℕ × ℕ)) ++ ([(43, 6), (43, 7), (43, 8)] : List (ℕ × ℕ))) ++ (([(43, 9), (43, 10)] : List (ℕ × ℕ)) ++ (([(44, 0), (44, 1), (44, 2)] : List (ℕ × ℕ)) ++ ([(44, 3), (44, 4), (44, 5)] : List (ℕ × ℕ)))))))) ++ (((((([(44, 6), (44, 7), (44, 8)] : List (ℕ × ℕ)) ++ ([(44, 9), (44, 10)] : List (ℕ × ℕ))) ++ (([(45, 0), (45, 1), (45, 2)] : List (ℕ × ℕ)) ++ ([(45, 3), (45, 4), (45, 5)] : List (ℕ × ℕ)))) ++ ((([(45, 6), (45, 7), (45, 8)] : List (ℕ × ℕ)) ++ ([(45, 9), (45, 10)] : List (ℕ × ℕ))) ++ (([(46, 0), (46, 1), (46, 2)] : List (ℕ × ℕ)) ++ ([(46, 3), (46, 4), (46, 5)] : List (ℕ × ℕ))))) ++ (((([(46, 6), (46, 7), (46, 8)] : List (ℕ × ℕ)) ++ ([(46, 9), (46, 10)] : List (ℕ × ℕ))) ++ (([(47, 0), (47, 1), (47, 2)] : List (ℕ × ℕ)) ++ ([(47, 3), (47, 4), (47, 5)] : List (ℕ × ℕ)))) ++ ((([(47, 6), (47, 7), (47, 8)] : List (ℕ × ℕ)) ++ ([(47, 9), (47, 10)] : List (ℕ × ℕ))) ++ (([(48, 0), (48, 1), (48, 2)] : List (ℕ × ℕ)) ++ (([(48, 3), (48, 4), (48, 5)] : List (ℕ × ℕ)) ++ ([(48, 6), (48, 7), (48, 8)] : List (ℕ × ℕ))))))) ++ ((((([(48, 9), (48, 10)] : List (ℕ × ℕ)) ++ ([(49, 0), (49, 1), (49, 2)] : List (ℕ × ℕ))) ++ (([(49, 3), (49, 4), (49, 5)] : List (ℕ × ℕ)) ++ ([(49, 6), (49, 7), (49, 8)] : List (ℕ × ℕ)))) ++ ((([(49, 9), (49, 10)] : List (ℕ × ℕ)) ++ ([(50, 0), (50, 1), (50, 2)] : List (ℕ × ℕ))) ++ (([(50, 3), (50, 4), (50, 5)] : List (ℕ × ℕ)) ++ (([(50, 6), (50, 7), (50, 8)] : List (ℕ × ℕ)) ++ ([(50, 9), (50, 10)] : List (ℕ × ℕ)))))) ++ (((([(51, 0), (51, 1), (51, 2)] : List (ℕ × ℕ)) ++ ([(51, 3), (51, 4), (51, 5)] : List (ℕ × ℕ))) ++ (([(51, 6), (51, 7), (51, 8)] : List (ℕ × ℕ)) ++ ([(51, 9), (51, 10)] : List (ℕ × ℕ)))) ++ ((([(52, 0), (52, 1), (52, 2)] : List (ℕ × ℕ)) ++ ([(52, 3), (52, 4), (52, 5)] : List (ℕ × ℕ))) ++ (([(52, 6), (52, 7), (52, 8)] : List (ℕ × ℕ)) ++ (([(52, 9), (52, 10)] : List (ℕ × ℕ)) ++ ([(53, 0), (53, 1), (53, 2)] : List (ℕ × ℕ))))))))) ++ ((((((([(53, 3), (53, 4), (53, 5)] : List (ℕ × ℕ)) ++ ([(53, 6), (53, 7), (53, 8)] : List (ℕ × ℕ))) ++ (([(53, 9), (53, 10)] : List (ℕ × ℕ)) ++ ([(54, 0), (54, 1), (54, 2)] : List (ℕ × ℕ)))) ++ ((([(54, 3), (54, 4), (54, 5)] : List (ℕ × ℕ)) ++ ([(54, 6), (54, 7), (54, 8)] : List (ℕ × ℕ))) ++ (([(54, 9), (54, 10)] : List (ℕ × ℕ)) ++ ([(55, 0), (55, 1), (55, 2)] : List (ℕ × ℕ))))) ++ (((([(55, 3), (55, 4), (55, 5)] : List (ℕ × ℕ)) ++ ([(55, 6), (55, 7), (55, 8)] : List (ℕ × ℕ))) ++ (([(55, 9), (55, 10)] : List (ℕ × ℕ)) ++ ([(56, 0), (56, 1), (56, 2)] : List (ℕ × ℕ)))) ++ ((([(56, 3), (56, 4), (56, 5)] : List (ℕ × ℕ)) ++ ([(56, 6), (56, 7), (56, 8)] : List (ℕ × ℕ))) ++ (([(56, 9), (56, 10)] : List (ℕ × ℕ)) ++ (([(57, 0), (57, 1), (57, 2)] : List (ℕ × ℕ)) ++ ([(57, 3), (57, 4), (57, 5)] : List (ℕ × ℕ))))))) ++ ((((([(57, 6), (57, 7), (57, 8)] : List (ℕ × ℕ)) ++ ([(57, 9), (57, 10)] : List (ℕ × ℕ))) ++ (([(58, 0), (58, 1), (58, 2)] : List (ℕ × ℕ)) ++ ([(58, 3), (58, 4), (58, 5)] : List (ℕ × ℕ)))) ++ ((([(58, 6), (58, 7), (58, 8)] : List (ℕ × ℕ)) ++ ([(58, 9), (58, 10)] : List (ℕ × ℕ))) ++ (([(59, 0), (59, 1), (59, 2)] : List (ℕ × ℕ)) ++ (([(59, 3), (59, 4), (59, 5)] : List (ℕ × ℕ)) ++ ([(59, 6), (59, 7), (59, 8)] : List (ℕ × ℕ)))))) ++ (((([(59, 9), (59, 10)] : List (ℕ × ℕ)) ++ ([(60, 0), (60, 1), (60, 2)] : List (ℕ × ℕ))) ++ (([(60, 3), (60, 4), (60, 5)] : List (ℕ × ℕ)) ++ ([(60, 6), (60, 7), (60, 8)] : List (ℕ × ℕ)))) ++ ((([(60, 9), (60, 10)] : List (ℕ × ℕ)) ++ ([(61, 0), (61, 1), (61, 2)] : List (ℕ × ℕ))) ++ (([(61, 3), (61, 4), (61, 5)] : List (ℕ × ℕ)) ++ (([(61, 6), (61, 7), (61, 8)] : List (ℕ × ℕ)) ++ ([(61, 9), (61, 10)] : List (ℕ × ℕ)))))))) ++ (((((([(62, 0), (62, 1), (62, 2)] : List (ℕ × ℕ)) ++ ([(62, 3), (62, 4), (62, 5)] : List (ℕ × ℕ))) ++ (([(62, 6), (62, 7), (62, 8)] : List (ℕ × ℕ)) ++ ([(62, 9), (62, 10)] : List (ℕ × ℕ)))) ++ ((([(63, 0), (63, 1), (63, 2)] : List (ℕ × ℕ)) ++ ([(63, 3), (63, 4), (63, 5)] : List (ℕ × ℕ))) ++ (([(63, 6), (63, 7), (63, 8)] : List (ℕ × ℕ)) ++ (([(63, 9), (63, 10)] : List (ℕ × ℕ)) ++ ([(64, 0), (64, 1), (64, 2)] : List (ℕ × ℕ)))))) ++ (((([(64, 3), (64, 4), (64, 5)] : List (ℕ × ℕ)) ++ ([(64, 6), (64, 7), (64, 8)] : List (ℕ × ℕ))) ++ (([(64, 9), (64, 10)] : List (ℕ × ℕ)) ++ ([(65, 0), (65, 1), (65, 2)] : List (ℕ × ℕ)))) ++ ((([(65, 3), (65, 4), (65, 5)] : List (ℕ × ℕ)) ++ ([(65, 6), (65, 7), (65, 8)] : List (ℕ × ℕ))) ++ (([(65, 9), (65, 10)] : List (ℕ × ℕ)) ++ (([(66, 0), (66, 1), (66, 2)] : List (ℕ × ℕ)) ++ ([(66, 3), (66, 4), (66, 5)] : List (ℕ × ℕ))))))) ++ ((((([(66, 6), (66, 7), (66, 8)] : List (ℕ × ℕ)) ++ ([(66, 9), (66, 10)] : List (ℕ × ℕ))) ++ (([(67, 0), (67, 1), (67, 2)] : List (ℕ × ℕ)) ++ ([(67, 3), (67, 4), (67, 5)] : List (ℕ × ℕ)))) ++ ((([(67, 6), (67, 7), (67, 8)] : List (ℕ × ℕ)) ++ ([(67, 9), (67, 10)] : List (ℕ × ℕ))) ++ (([(68, 0), (68, 1), (68, 2)] : List (ℕ × ℕ)) ++ (([(68, 3), (68, 4), (68, 5)] : List (ℕ × ℕ)) ++ ([(68, 6), (68, 7), (68, 8)] : List (ℕ × ℕ)))))) ++ (((([(68, 9), (68, 10)] : List (ℕ × ℕ)) ++ ([(69, 0), (69, 1), (69, 2)] : List (ℕ × ℕ))) ++ (([(69, 3), (69, 4), (69, 5)] : List (ℕ × ℕ)) ++ ([(69, 6), (69, 7), (69, 8)] : List (ℕ × ℕ)))) ++ ((([(69, 9), (69, 10)] : List (ℕ × ℕ)) ++ ([(70, 0), (70, 1), (70, 2)] : List (ℕ × ℕ))) ++ (([(70, 3), (70, 4), (70, 5)] : List (ℕ × ℕ)) ++ (([(70, 6), (70, 7), (70, 8)] : List (ℕ × ℕ)) ++ ([(70, 9), (70, 10)] : List (ℕ × ℕ))))))))))) := by decide +kernel

theorem lam_pos : (0 : ℝ) < 1 := by norm_num

theorem hk : (10 : ℕ) ≤ 20 := by norm_num

/-- **Lower end** of `F*_4`: K4(a) at `c = 1/q̂` with `𝓡_4(s̄_0) ≤ M̂` from the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 20)) (hA : #A = 10) :
    ((15105153211877975656402439484891 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 20 10 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 20 10 (twoW A 1)) 4) := by
  have hB : #Aᶜ = 10 := card_compl_eq A hA (by norm_num)
  have hl : (1 : ℝ) = ((1 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree A lam_pos hk (r := 4) (by norm_num) hl hA hB (N := 22) (by norm_num) qh lo T DD Mh LL
    (by decide +kernel) (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (15105153211877975656402439484891 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- **Upper end** of `F*_4`: `Φ` of the owner's hull point (K4(c)); the hull point lies in `conv 𝒱_4`. -/
theorem upper (A : Finset (Fin 20)) (hA : #A = 10) :
    hullPt A 1 10 4 th (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A 1 10 4) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 1 10 4 th (fun i => actF (PT i.val))) ≤ ((15105153211976045028528215194807 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 20 10 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 20 10 (twoW A 1)) 4) ≤ ((15105153211976045028528215194807 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 10 := card_compl_eq A hA (by norm_num)
  have hl : (1 : ℝ) = ((1 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_vals A lam_pos hk (r := 4) (by norm_num) hl hA hB (N := 22) (by norm_num) th PT qv up UU
    _ (by decide +kernel) hcov hval (by decide +kernel) (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (15105153211976045028528215194807 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** of `F*_4` at (n_A, n_B, k) = (10, 10, 10), λ = 1 (width 9.8e-13),
for every group `A` of size 10. -/
theorem bracket (A : Finset (Fin 20)) (hA : #A = 10) :
    ((15105153211877975656402439484891 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 20 10 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 20 10 (twoW A 1)) 4) ∧
    sInf (capKLSetAS (A36W.weightedTarget 20 10 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 20 10 (twoW A 1)) 4) ≤ ((15105153211976045028528215194807 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B00.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B00 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 13 theorems, 47064 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lll_ok : V1lll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrll_ok : V1llrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrlr_ok : V1llrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 5, some (0, 9)), (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrll_ok : V1llrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrlr_ok : V1llrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 9, some (1, 8)), (2252959766537204954527911795878308635761 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrr_ok : V1llrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 0, some (1, 7)), (232611318259416149385732408202464965963 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 7, some (4, 5)), (3180232866865267734630860624049707929231 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1ll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 2, some (2, 8)), (2584570201829007924184259021244398706847 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlll_ok : V1lrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrllrl_ok : V1lrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B01.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B01 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 14 theorems, 45296 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrllrr_ok : V1lrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 6, some (4, 2)), (1590116433423571886264512406783017692267 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 5, some (2, 7)), (926795429043036521769329717325394877107 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrlll_ok : V1lrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrllr_ok : V1lrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 8, some (5, 4)), (572441916035417682289909872087313900167 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrlr_ok : V1lrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 9, some (6, 3)), (2745875294905007249567957347738408635247 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrr_ok : V1lrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 0, some (3, 3)), (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (6, 3)), (3176645955838256510069250323393381213431 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlll_ok : V1lrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrllr_ok : V1lrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 4, some (1, 6)), (922465440831447890901757373743398779399 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B02.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B02 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 13 theorems, 46070 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrlrll_ok : V1lrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrlr_ok : V1lrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 5, some (6, 2)), (452810499988412561450007145631859354407 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlrrl_ok : V1lrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrrr_ok : V1lrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, some (8, 2)), (4532947272017497461299209468108880323403 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, some (3, 6)), (3176645955810571998782383643348116155909 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 5, some (2, 4)), (3622483999910602352482476759093392914823 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlll_ok : V1lrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrllrl_ok : V1lrrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrllrr_ok : V1lrrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (2, 7)), (3443735766298514464905882980163952112469 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 8, some (6, 2)), (343234411862648593303177172204980974927 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B03.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B03 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 13 theorems, 41790 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrlr_ok : V1lrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (8, 1)), (2773262342388378136091272533240190862393 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrr_ok : V1lrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 0, some (4, 4)), (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (6, 3)), (2917209433105969835467989133967557783721 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 3, some (1, 2)), (4674063590302714005512346818716914414097 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1l_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 3, some (1, 2)), (59548497474659153630105066997450041553 / 125000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllll_ok : V1rlllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrl_ok : V1rllllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrr_ok : V1rllllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 4, some (5, 5)), (1637769458791272796029527250484956464229 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 4, some (1, 6)), (913455118539459030298817848718824252417 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrll_ok : V1rlllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B04.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B04 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 12 theorems, 47625 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlllrlr_ok : V1rlllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (7, 2)), (1780069825764202732285527365649038342193 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrl_ok : V1rlllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrrl_ok : V1rlllrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrrr_ok : V1rlllrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (6, 3)), (2745875294909567284104591768871058874791 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (3, 5)), (3046834849984784005021501130538956947037 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, some (5, 2)), (2862209580171317084436805627223738585997 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (3, 2)), (3176645955828834375332353464748379264273 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllll_ok : V1rllrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlllr_ok : V1rllrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (6, 4)), (1311846057581247690980399059404331991833 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B05.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B05 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 14 theorems, 43158 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllrllrl_ok : V1rllrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrr_ok : V1rllrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (4, 6)), (107285833976732030163202941118143761359 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 9, some (4, 6)), (272311422573284220023560749187088254723 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlr_ok : V1rllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 0, some (0, 3)), (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrrl_ok : V1rllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrrr_ok : V1rllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 2, some (3, 3)), (854134667436229341271913479172902285109 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 1, some (2, 1)), (3828992893177455670416722435983547170917 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (10, 0)), (4484086640051578844593226870813773508477 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllll_ok : V1rlrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlllr_ok : V1rlrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (1, 3)), (1133236818001325234603498914161565888307 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B06.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B06 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 11 theorems, 47628 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrllrl_ok : V1rlrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrr_ok : V1rlrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (3, 5)), (155167992529021289135652862523524945371 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (5, 5)), (1513034386848915844975468248178014243183 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlll_ok : V1rlrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrllr_ok : V1rlrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (4, 4)), (283609970981292820187338866156674159849 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrl_ok : V1rlrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrr_ok : V1rlrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (3, 5)), (1500945518936486706803855442541206803909 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (7, 0)), (567219941960091306159809693951661800979 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B07.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B07 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 13 theorems, 46557 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrrll_ok : V1rlrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlr_ok : V1rlrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (4, 4)), (2723114225772562797504699589946230098663 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrll_ok : V1rlrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlr_ok : V1rlrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (4, 5)), (2682145849443901307877718613130124122581 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrrl_ok : V1rlrlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrrr_ok : V1rlrlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (5, 5)), (1246256163737122677423768558904273967129 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (7, 3)), (1218142767754018251803354524647724919923 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (8, 0)), (2591109290041262658326449530998515798563 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (6, 4)), (1311846057573686610773312641630779889491 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (8, 2)), (878078324368959211802850890509124093067 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B08.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B08 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 14 theorems, 49560 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrrl_ok : V1rlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrll_ok : V1rlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrlr_ok : V1rlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 3, some (0, 3)), (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrl_ok : V1rlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrr_ok : V1rlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (3, 3)), (24826878804650191346424584318731858051 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 3, some (5, 4)), (6052137547124120383858615284218336407 / 20000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 2, some (3, 4)), (818884729436442453635138366700410287341 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (10, 0)), (2492512327499321233399332886699512082173 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 3, some (4, 3)), (3180232866864664791038781399237271916009 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllll_ok : V1rrllllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllr_ok : V1rrlllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (4, 3)), (1418049854906186804532767591839390751431 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B09.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B09 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 12 theorems, 48888 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllllrl_ok : V1rrllllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrr_ok : V1rrllllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (3, 4)), (1500945518937102322575184393631221052347 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (7, 0)), (283609970980506400735644471507219663701 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrll_ok : V1rrlllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrlrl_ok : V1rrlllrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrlrr_ok : V1rrlllrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (6, 1)), (2531910400773286175826316129231865411121 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (3, 4)), (1482644628531562806094897755438964409287 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrrll_ok : V1rrlllrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrrlr_ok : V1rrlllrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (9, 1)), (1361557112885956283288161309545313957457 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B10.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B10 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 16 theorems, 47420 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlllrrrl_ok : V1rrlllrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrrrr_ok : V1rrlllrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (8, 1)), (246031705870125714506706756127948712149 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (6, 3)), (2460317058703738455113921040340975104269 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (7, 2)), (1265955200389938964150278072911854711989 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (6, 3)), (2623692115160364106081737274806062606731 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrllll_ok : V1rrllrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrlllr_ok : V1rrllrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (8, 2)), (1180746570024664856533321977233352664919 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrllr_ok : V1rrllrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 10, some (8, 2)), (228401768953774163072003932330377230233 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrlr_ok : V1rrllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, some (2, 0)), (1853590858136591544570111328915664865069 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrr_ok : V1rrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, some (7, 3)), (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (5, 4)), (498502465497614681335752060889252898449 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B11.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B11 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 12 theorems, 46188 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrlll_ok : V1rrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllr_ok : V1rrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 2, some (9, 1)), (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrll_ok : V1rrlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlr_ok : V1rrlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (2, 3)), (3474454077619653463436659034495269176609 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrl_ok : V1rrlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrr_ok : V1rrlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (9, 0)), (1737227038812825880739426074283601225857 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (5, 3)), (2745875294909141897144694477261534114509 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 3, some (7, 0)), (620671970116379347896533258435477972571 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrlll_ok : V1rrlrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B12.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B12 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 13 theorems, 44244 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrrllrl_ok : V1rrlrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrllrr_ok : V1rrlrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (4, 3)), (1361557112885956283288161309545313957457 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (8, 2)), (2773262342380184702330540510160508202459 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrlrll_ok : V1rrlrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrlrlr_ok : V1rrlrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (8, 0)), (2591109290007551634727209941614143056081 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrlrrl_ok : V1rrlrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrlrrr_ok : V1rrlrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (7, 0)), (2436285535514362173326244150552443963271 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (4, 3)), (670536462363364809090434461043756701039 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (6, 2)), (1265955200389938964150278072911854711989 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrlll_ok : V1rrlrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B13.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B13 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 17 theorems, 46197 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrrrllr_ok : V1rrlrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (6, 2)), (96113882634402279886316518338223307851 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrlrl_ok : V1rrlrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrlrr_ok : V1rrlrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (7, 2)), (460262942439357407041099264411649501809 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (8, 1)), (2361493140048004380493693626588469282249 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrrlll_ok : V1rrlrrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrllr_ok : V1rrlrrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (8, 2)), (555388178949333143211902922374289410389 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrrlr_ok : V1rrlrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, none), (0 : ℚ)) := by decide +kernel
theorem V1rrlrrrrr_ok : V1rrlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, some (1, 2)), (182691023706797922413317419960312234319 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (9, 1)), (1150657356098311055955267886568369899607 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (8, 1)), (1230158529351693581150783946753171107701 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (5, 2)), (2658810454010386703261971032228392260401 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 2, some (3, 0)), (794161488956040510643669164697001695819 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B14.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B14 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 11 theorems, 45405 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlll_ok : V1rrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrl_ok : V1rrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrl_ok : V1rrrllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrr_ok : V1rrrllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 3, some (7, 0)), (567219941962474582824045896550562984093 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 3, some (3, 0)), (3046834850344765071137756461263659509537 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 2, some (3, 1)), (3103359850571015024796770123206941527587 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrlll_ok : V1rrrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrllr_ok : V1rrrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (7, 2)), (1329405226995472592715756224560967766783 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrlrll_ok : V1rrrlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B15.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B15 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 11 theorems, 45045 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrlrlr_ok : V1rrrlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (7, 2)), (2531910400771227581949868089676090628923 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrlrrl_ok : V1rrrlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrlrrr_ok : V1rrrlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (6, 2)), (2460317058704215991874368236225846491261 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (10, 0)), (741322314265642992886790731275379904837 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (5, 2)), (16194433062567834559980450129486654287 / 62500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrlll_ok : V1rrrlrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrllr_ok : V1rrrlrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (6, 1)), (2402847065857463820399410643947313205927 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrlrl_ok : V1rrrlrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B16.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B16 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 15 theorems, 44120 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrrlrr_ok : V1rrrlrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (7, 1)), (575328678048772802421670432378587333201 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (8, 1)), (2361493140049115813846907319973144241941 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrlll_ok : V1rrrlrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrllr_ok : V1rrrlrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (7, 2)), (1125901541465290330078289329217634908159 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrlrl_ok : V1rrrlrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrlrr_ok : V1rrrlrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (8, 2)), (1085033430473484564909108616306037589989 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (9, 0)), (2221552715796569474123925226620244924507 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrr_ok : V1rrrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 0, none), (0 : ℚ)) := by decide +kernel
theorem V1rrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (9, 0)), (575328678048772802421670432378587333201 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (8, 1)), (2460317058703738455113921040340975104269 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (3, 2)), (3001891037867415710640565590412859717571 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B17.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B17 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 13 theorems, 48565 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrll_ok : V1rrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrll_ok : V1rrrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrlr_ok : V1rrrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 3, some (8, 0)), (693315585600542952331798897922355968129 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrrll_ok : V1rrrrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrlr_ok : V1rrrrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 4, some (9, 1)), (272311422573284220023560749187088254723 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrrrl_ok : V1rrrrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrrr_ok : V1rrrrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (9, 1)), (2536909806044720540112910313304456882509 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (6, 1)), (615079264675777721444325278149960197529 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 4, some (6, 1)), (126595520039000276087992709935463371377 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 2, some (10, 0)), (4484086639515319266695065535619936776553 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B18.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B18 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 11 theorems, 49005 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrllll_ok : V1rrrrrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlllr_ok : V1rrrrrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (10, 0)), (498502465497614681335752060889252898449 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllrll_ok : V1rrrrrllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrlr_ok : V1rrrrrllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (7, 1)), (2251803082929821248141665906861698425673 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllrrl_ok : V1rrrrrllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrrr_ok : V1rrrrrllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (8, 1)), (2170066860947855840570772397810461349779 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (9, 0)), (555388178949164570918300251520406403291 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (9, 0)), (460262942439357407041099264411649501809 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B19.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B19 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 9 theorems, 48037 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrlr_ok : V1rrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (10, 0)), (2170066860947855840570772397810461349779 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrll_ok : V1rrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrlr_ok : V1rrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 3, some (5, 0)), (2591109290005020293339473829556354483091 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrll_ok : V1rrrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrlr_ok : V1rrrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 5, some (9, 0)), (2402847065858167628130935065437733286969 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrll_ok : V1rrrrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B20.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B20 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 18 theorems, 49505 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrrrlr_ok : V1rrrrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (9, 0)), (555388178949333143211902922374289410389 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrrl_ok : V1rrrrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrrr_ok : V1rrrrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 9, some (10, 0)), (1051970529774061132195384828631020497949 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (9, 0)), (2157127817896155030434864668062471919043 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 6, some (10, 0)), (2355660453693237657391758858787620763201 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 4, some (9, 0)), (634227451514206923074783506654830632447 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 1, some (10, 0)), (2242043321726511795530886549240409241987 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (7, 0)), (2361493140045739005217970598339040213459 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 0, some (5, 0)), (302606877366383488277683661189289110707 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, some (5, 1)), (655107783549624325793971048396111414063 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1r_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (8, 2)), (1756156648734623869579805319568453272813 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 3, some (1, 2)), (461232720412452428879384697976608083561 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lll_ok : V2lll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrll_ok : V2llrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrlr_ok : V2llrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 5, some (0, 9)), (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B21.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B21 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 15 theorems, 49509 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2llrrll_ok : V2llrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrrlr_ok : V2llrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 9, some (1, 8)), (4505919533196841803909179755619155997929 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llrrr_ok : V2llrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 0, some (1, 7)), (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 7, some (4, 5)), (3634551847846020268149554998913951919121 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2ll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 2, some (2, 8)), (10338280808369425432394248265982806853463 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlll_ok : V2lrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrllrl_ok : V2lrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrllrr_ok : V2lrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 6, some (4, 2)), (1817275923913300080933780572237824996423 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 5, some (2, 7)), (3892540802023859409881693521010567880681 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrlll_ok : V2lrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrllr_ok : V2lrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 8, some (5, 4)), (1335697804082691862052982816756932123841 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B22.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B22 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 16 theorems, 49130 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrlrlr_ok : V2lrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 9, some (6, 3)), (6502820293048917550733986946476581286657 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrr_ok : V2lrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 0, some (3, 3)), (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 7, some (6, 3)), (7147453400636896673044946545794286394667 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlll_ok : V2lrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrllr_ok : V2lrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 4, some (1, 6)), (9224654408317167460816052214979158066419 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlrll_ok : V2lrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrlr_ok : V2lrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 5, some (6, 2)), (1517993295199582790027095097899303620421 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlrrl_ok : V2lrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrrr_ok : V2lrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 6, some (8, 2)), (4532947272018173150757432967781370297843 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 6, some (3, 6)), (7147453400599102337245419321230253802001 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 5, some (2, 4)), (3794983238002803093451522188851373846869 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B23.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B23 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 14 theorems, 49055 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrrrlll_ok : V2lrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrllrl_ok : V2lrrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrllrr_ok : V2lrrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 9, some (2, 7)), (3568962521471626891245119019018592831259 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 8, some (6, 2)), (6502820293039611227794069832765435504001 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrlr_ok : V2lrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 9, some (8, 1)), (6428926339176043615987844733696510865911 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrr_ok : V2lrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 0, some (4, 4)), (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 7, some (6, 3)), (1688199903417926395899702140480694950583 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 3, some (1, 2)), (4674063590304870778609526392091891293329 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2l_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 3, some (1, 2)), (9527759595950410569905943763732427995109 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllll_ok : V2rlllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllllrl_ok : V2rllllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B24.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B24 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 13 theorems, 45345 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rllllrr_ok : V2rllllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 4, some (5, 5)), (7362163662491218236925823997335016359299 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 4, some (1, 6)), (9134551185397785052137239763993490293333 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrll_ok : V2rlllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrlr_ok : V2rlllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 5, some (7, 2)), (1859537228700575850818768162731082548531 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrrl_ok : V2rlllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrrl_ok : V2rlllrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrrr_ok : V2rlllrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (6, 3)), (6502820293059649859551195944475626454417 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (3, 5)), (3421341633629281719332574466576380203223 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 6, some (5, 2)), (6678489020400196655147452046596066177799 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 5, some (3, 2)), (3573726700309579418999122284763789230069 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B25.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B25 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 14 theorems, 46593 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rllrllll_ok : V2rllrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlllr_ok : V2rllrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 8, some (6, 4)), (1590116433432143402119412943896903114201 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrllrl_ok : V2rllrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllrr_ok : V2rllrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 10, some (4, 6)), (6210199236045956540082092504583451784969 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 9, some (4, 6)), (6309808657459995910293218804705898535633 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlr_ok : V2rllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 0, some (0, 3)), (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrrl_ok : V2rllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrrr_ok : V2rllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 2, some (3, 3)), (7639760080957768696320891775842051863759 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 1, some (2, 1)), (402044253783677016106786093440991979433 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (10, 0)), (4484086640054895973298141863413129243153 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B26.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B26 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 10 theorems, 44310 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrllll_ok : V2rlrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlllr_ok : V2rlrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 4, some (1, 3)), (4532947272009285538259829699816178441299 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrllrl_ok : V2rlrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrr_ok : V2rlrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 5, some (3, 5)), (1395690938092171257180021230133228824559 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 4, some (5, 5)), (3489435555044298305283169938955466659591 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlll_ok : V2rlrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrllr_ok : V2rlrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, some (4, 4)), (3286836985122923133375899447594302228053 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B27.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B27 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 10 theorems, 46263 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlrlrl_ok : V2rlrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlrr_ok : V2rlrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (3, 5)), (105179894319434495764568572102743546319 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, some (7, 0)), (6573673970218872201861678755408637018911 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrll_ok : V2rlrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrlr_ok : V2rlrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 8, some (4, 4)), (98590760271941174863452879359694548031 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrrll_ok : V2rlrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrlr_ok : V2rlrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 9, some (4, 5)), (6210199236028197531894089282009076874999 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B28.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B28 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 12 theorems, 40838 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlrrrrl_ok : V2rlrlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrrr_ok : V2rlrlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 10, some (5, 5)), (3012926989275352961607256193429217465093 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 9, some (7, 3)), (6080302362123362255762268971802600440843 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 8, some (8, 0)), (623902529681722320336180703479634843717 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (6, 4)), (795058216713395010901345098806757267149 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 5, some (8, 2)), (7317319369742502801328492734962090940157 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrl_ok : V2rlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrll_ok : V2rlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrlr_ok : V2rlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 3, some (0, 3)), (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrl_ok : V2rlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B29.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B29 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 14 theorems, 49420 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrrrrr_ok : V2rlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 4, some (3, 3)), (6978454690461838038439023448823047364801 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 3, some (5, 4)), (3489435554540734384049877781740017854539 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 2, some (3, 4)), (7362163662743779092734953920687781642453 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 10, some (10, 0)), (6025853978987410429183539843919002693057 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 3, some (4, 3)), (7269103695691075826551783238128006217087 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllll_ok : V2rrllllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllllr_ok : V2rrlllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 5, some (4, 3)), (1643418492561025975999633008395264597503 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrl_ok : V2rrllllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrr_ok : V2rrllllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (3, 4)), (6731513236445683706817346719580817407283 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 5, some (7, 0)), (1643418492557220070964420490848721244833 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrll_ok : V2rrlllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B30.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B30 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 14 theorems, 47544 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlllrlrl_ok : V2rrlllrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrlrr_ok : V2rrlllrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (6, 1)), (622105388223667902668798662229559349957 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (3, 4)), (6638953169980819887898757615118207401739 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrrll_ok : V2rrlllrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrrlr_ok : V2rrlllrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (9, 1)), (6309808657402768108223216269244015776181 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrrrl_ok : V2rrlllrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrrrr_ok : V2rrlllrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (8, 1)), (6092891666591410320983064840362539349207 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (6, 3)), (1523222916649588953496311207809423596437 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (7, 2)), (3110526941126510374099299452193745433027 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (6, 3)), (1590116433431271365620624587768179970769 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrllll_ok : V2rrllrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B31.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B31 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 15 theorems, 47432 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrllrlllr_ok : V2rrllrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 9, some (8, 2)), (2975388179696520597832593168875311774103 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrllr_ok : V2rrllrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 10, some (8, 2)), (1455003861483433750590638615901586447913 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrlr_ok : V2rrllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 0, some (2, 0)), (778508160417368448719446758144579243329 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrr_ok : V2rrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 0, some (7, 3)), (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 9, some (5, 4)), (6025853978546935583770975376588669805829 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlll_ok : V2rrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllr_ok : V2rrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 2, some (9, 1)), (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrll_ok : V2rrlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrlr_ok : V2rrlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 4, some (2, 3)), (721914347238968833922109477809748040429 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B32.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B32 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 13 theorems, 45000 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrlrrl_ok : V2rrlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrr_ok : V2rrlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 4, some (9, 0)), (7219143472401156305155045050916575536691 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 4, some (5, 3)), (406426268316238853501028664960052003247 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 3, some (7, 0)), (1744613672615896015948341252998733257629 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrlll_ok : V2rrlrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrllrl_ok : V2rrlrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrllrr_ok : V2rrlrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (4, 3)), (6309808657402768108223216269244015776181 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 5, some (8, 2)), (1285785267834287176563463264925058094629 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrlrll_ok : V2rrlrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrlrlr_ok : V2rrlrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (8, 0)), (6239025296110691017858532704007930174129 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B33.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B33 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 10 theorems, 48168 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrrlrrl_ok : V2rrlrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrlrrr_ok : V2rrlrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (7, 0)), (95004724409671588627290108650847189157 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (4, 3)), (3105099618021651943707981685240860804549 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (6, 2)), (3110526941126510374099299452193745433027 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrlll_ok : V2rrlrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrllr_ok : V2rrlrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 8, some (6, 2)), (5977778872637901662703024360409026007329 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrlrl_ok : V2rrlrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrlrr_ok : V2rrlrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B34.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B34 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 20 theorems, 43902 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 9, some (7, 2)), (233367321427990845847783235812269066121 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 8, some (8, 1)), (1487694089847395703861523873020456404361 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrrlll_ok : V2rrlrrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrrllr_ok : V2rrlrrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 10, some (8, 2)), (5702174575830042305692637516015422883399 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrrlr_ok : V2rrlrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 0, none), (0 : ℚ)) := by decide +kernel
theorem V2rrlrrrrr_ok : V2rrlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 0, some (1, 2)), (182691023706797922413317419960312234319 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 9, some (9, 1)), (364636439731209127170964520908096676251 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (8, 1)), (6092891666596667359298835431924131833397 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 5, some (5, 2)), (3182601046308698340286151325380555169599 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 2, some (3, 0)), (7147453400636074428486910833145664308609 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlll_ok : V2rrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrl_ok : V2rrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrl_ok : V2rrrllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrr_ok : V2rrrllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 3, some (7, 0)), (6573673970244291887689301724551245304011 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 3, some (3, 0)), (1368536654456626168595315293335142824793 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 2, some (3, 1)), (1744613672609921892648990852460755229733 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B35.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B35 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 12 theorems, 48420 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlrlll_ok : V2rrrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrllr_ok : V2rrrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 4, some (7, 2)), (1591300523148135076844335489710502459703 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrlrll_ok : V2rrrlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrlrlr_ok : V2rrrlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (7, 2)), (6221053882242080110385898756523672614813 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrlrrl_ok : V2rrrlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrlrrr_ok : V2rrrlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 6, some (6, 2)), (3046445833299432882353196802250504038569 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (10, 0)), (1659738292495032100340093829780661967671 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (5, 2)), (6239025296118233844769521434731702947191 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrlll_ok : V2rrrlrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B36.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B36 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 10 theorems, 46395 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlrrllr_ok : V2rrrlrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 7, some (6, 1)), (2988889436315742699816954020400568346417 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrlrl_ok : V2rrrlrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrlrr_ok : V2rrrlrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (7, 1)), (5834183035695449313289524899030566242441 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 7, some (8, 1)), (1487694089848168169405383490482221134089 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrrlll_ok : V2rrrlrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrllr_ok : V2rrrlrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 9, some (7, 2)), (5730032077608065210001865801546422260551 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrrlrl_ok : V2rrrlrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B37.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B37 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 15 theorems, 49500 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlrrrlrr_ok : V2rrrlrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 10, some (8, 2)), (5596738063562984045389583129766737729541 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 9, some (9, 0)), (2851087287919304475447070199512110681043 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrrr_ok : V2rrrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 0, none), (0 : ℚ)) := by decide +kernel
theorem V2rrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (9, 0)), (5834183035695449313289524899030566242441 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 6, some (8, 1)), (1523222916649588953496311207809423596437 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 4, some (3, 2)), (1682878309108120424017703416077643826199 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrll_ok : V2rrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrll_ok : V2rrrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrlr_ok : V2rrrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 3, some (8, 0)), (6428926339205476846059613554494408009051 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlrrll_ok : V2rrrrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrlr_ok : V2rrrrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 4, some (9, 1)), (6309808657459995910293218804705898535633 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B38.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B38 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 12 theorems, 45540 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrlrrrl_ok : V2rrrrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrrr_ok : V2rrrrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 5, some (9, 1)), (6126103137679740094421135737040975271113 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 5, some (6, 1)), (6092891666595892556426499046977466291481 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 4, some (6, 1)), (6221053882253188293741735988243941166397 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 2, some (10, 0)), (8968173279479226348281348542623358799793 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrllll_ok : V2rrrrrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlllr_ok : V2rrrrrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 6, some (10, 0)), (6025853978546935583770975376588669805829 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrllrll_ok : V2rrrrrllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrlr_ok : V2rrrrrllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 8, some (7, 1)), (2865016038802784143334268662984623663983 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B39.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B39 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 10 theorems, 45067 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrllrrl_ok : V2rrrrrllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrrr_ok : V2rrrrrllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 9, some (8, 1)), (5596738063564214540443446248159642427851 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 8, some (9, 0)), (5702174575827402450194219253505097774549 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 7, some (9, 0)), (233367321427990845847783235812269066121 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlr_ok : V2rrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 9, some (10, 0)), (5596738063564214540443446248159642427851 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrll_ok : V2rrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrlr_ok : V2rrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 3, some (5, 0)), (6239025296104422859339728622662890229571 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B40.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B40 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 13 theorems, 49764 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrrrll_ok : V2rrrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrlr_ok : V2rrrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 5, some (9, 0)), (5977778872637609323701341512517454351071 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrll_ok : V2rrrrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrlr_ok : V2rrrrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 7, some (9, 0)), (5702174575830042305692637516015422883399 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrrl_ok : V2rrrrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrrr_ok : V2rrrrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 9, some (10, 0)), (5483288400860305067889342071443941350811 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 8, some (9, 0)), (697894294025332023589039962194344955779 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 6, some (10, 0)), (1175041656659827575840073205592011535231 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 4, some (9, 0)), (6126103137630399230758318332034429908099 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 1, some (10, 0)), (1793634668506367554305740094993281687139 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B41.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B41 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 18 theorems, 49274 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 6, some (7, 0)), (1487694089845942843457362945572382289719 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 0, some (5, 0)), (6978871109262219198404079436177980115679 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 0, some (5, 1)), (3681081831374079544937551605273387945687 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2r_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 4, some (8, 2)), (731731936973220731999756629293148183603 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 3, some (1, 2)), (230616360206321227199210279578908004883 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lll_ok : V3lll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrll_ok : V3llrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrlr_ok : V3llrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((1, 5, some (0, 9)), (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3llrrll_ok : V3llrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrrlr_ok : V3llrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((1, 9, some (1, 8)), (4775500290046062167318909949103003056803 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3llrrr_ok : V3llrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 0, some (1, 7)), (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3llr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((1, 7, some (4, 5)), (5047988677564426205896690104309664566561 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3ll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((1, 2, some (2, 8)), (11630565908230535658829165595599794180811 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlll_ok : V3lrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrllrl_ok : V3lrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B42.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B42 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 14 theorems, 45296 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lrllrr_ok : V3lrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 6, some (4, 2)), (10095977355074970609367273657413416817171 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 5, some (2, 7)), (9947604271818016888396811932068425056667 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlrlll_ok : V3lrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrllr_ok : V3lrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 8, some (5, 4)), (2376656169254470108962058615279740512837 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlrlr_ok : V3lrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 9, some (6, 3)), (9357849463067792231220021906938842809237 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlrr_ok : V3lrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 0, some (3, 3)), (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 7, some (6, 3)), (2425028832359023731734478716016319460723 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrlll_ok : V3lrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrllr_ok : V3lrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 4, some (1, 6)), (9865255408894382592711262937131284756173 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B43.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B43 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 13 theorems, 46070 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lrrlrll_ok : V3lrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrlrlr_ok : V3lrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 5, some (6, 2)), (4829978666544552416832743274422845802253 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrlrrl_ok : V3lrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrlrrr_ok : V3lrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 6, some (8, 2)), (4814341407281035274481056227216033719363 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 6, some (3, 6)), (9700115329392160849653951931398168404223 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 5, some (2, 4)), (4829978666549144979267630644040500212611 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrlll_ok : V3lrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrllrl_ok : V3lrrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrllrr_ok : V3lrrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 9, some (2, 7)), (1803265274014096918896914681152390229233 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 8, some (6, 2)), (9357849463054933572632168415190212780009 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B44.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B44 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 13 theorems, 41790 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lrrrlr_ok : V3lrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 9, some (8, 1)), (9033586936903107495691752983668174692779 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrr_ok : V3lrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 0, some (4, 4)), (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 7, some (6, 3)), (1184084654480688645738958880225665553253 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 3, some (1, 2)), (10095977355057744443481592360503493517067 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3l_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 3, some (1, 2)), (10420987058069473542842664261337441727299 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlllll_ok : V3rlllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllllrl_ok : V3rllllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllllrr_ok : V3rllllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 4, some (5, 5)), (10012172855247564139698529362697242728711 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 4, some (1, 6)), (9722099083322718121418277636570587155893 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlllrll_ok : V3rlllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B45.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B45 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 12 theorems, 47625 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlllrlr_ok : V3rlllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 5, some (7, 2)), (1180090933598469170686182160092130553351 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlllrrl_ok : V3rlllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlllrrrl_ok : V3rlllrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlllrrrr_ok : V3rlllrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlllrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 7, some (6, 3)), (9357849463082337520950346810767791889561 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 7, some (3, 5)), (9211934333026910012656246767838208674897 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 6, some (5, 2)), (4753312338500514475415098917127247625761 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 5, some (3, 2)), (9700115329411332757384232542637584766683 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrllll_ok : V3rllrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrlllr_ok : V3rllrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 8, some (6, 4)), (4611337656953639559055574245321218297203 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B46.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B46 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 14 theorems, 43158 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rllrllrl_ok : V3rllrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrllrr_ok : V3rllrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 10, some (4, 6)), (8697553075892948333015304468668563284733 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 9, some (4, 6)), (4428986100150479469153615188664073373737 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrlr_ok : V3rllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 0, some (0, 3)), (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrrl_ok : V3rllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrrr_ok : V3rllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 2, some (3, 3)), (10359809926207328182556083335414935971921 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 1, some (2, 1)), (2584570202895113857879014426759290789019 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 7, some (10, 0)), (4742194199585201304698528471177234977343 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrllll_ok : V3rlrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlllr_ok : V3rlrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 4, some (1, 3)), (7522408448861226277984721338939673047 / 7812500000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B47.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B47 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 11 theorems, 47628 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrllrl_ok : V3rlrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrllrr_ok : V3rlrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 5, some (3, 5)), (943492286815019045891194307403744611407 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 4, some (5, 5)), (1954570243571201163991476740097407176157 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrlll_ok : V3rlrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrllr_ok : V3rlrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 6, some (4, 4)), (1844155119107744833158217840524107075307 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrlrl_ok : V3rlrlrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrlrr_ok : V3rlrlrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 7, some (3, 5)), (902386639263957564697673613216137464009 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 6, some (7, 0)), (1152596949438059386717046895165374494201 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B48.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B48 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 13 theorems, 46557 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrlrrll_ok : V3rlrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrlr_ok : V3rlrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 8, some (4, 4)), (8857972195043830343728587560407847220339 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrrrll_ok : V3rlrlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrrlr_ok : V3rlrlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 9, some (4, 5)), (4348776535449662854630252616235088285151 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrrrrl_ok : V3rlrlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrrrr_ok : V3rlrlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 10, some (5, 5)), (4330333595243890562177897437527752506709 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 9, some (7, 3)), (1112194161642794339642899548950224528127 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 8, some (8, 0)), (899556631580613569122130940625659021711 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 7, some (6, 4)), (922267531388286189552676158250458201487 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 5, some (8, 2)), (4634302267503349900247098335998779562513 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B49.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B49 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 14 theorems, 49560 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrrl_ok : V3rlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrll_ok : V3rlrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrlr_ok : V3rlrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 3, some (0, 3)), (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrrl_ok : V3rlrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrrr_ok : V3rlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 4, some (3, 3)), (9434922868150236030521911347197684194529 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 3, some (5, 4)), (610803200948825328728036016098106930629 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 2, some (3, 4)), (1251521606949898516802318153453426920499 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 10, some (10, 0)), (1082583398933261232270327169080566149197 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 3, some (4, 3)), (10095977355127373178634059502076102255391 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllllll_ok : V3rrllllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllllr_ok : V3rrlllllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 5, some (4, 3)), (9220775595535563538071860050105682980409 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B50.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B50 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 12 theorems, 48888 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrllllrl_ok : V3rrllllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllllrr_ok : V3rrllllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 6, some (3, 4)), (9023866392641807008587060499658371774463 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 5, some (7, 0)), (9220775595514122059005057058638634896589 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlllrll_ok : V3rrlllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllrlrl_ok : V3rrlllrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllrlrr_ok : V3rrlllrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 7, some (6, 1)), (9054735743685377992045091901851740461437 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 7, some (3, 4)), (1772810329704581167472926392870739351333 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlllrrll_ok : V3rrlllrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllrrlr_ok : V3rrlllrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 7, some (9, 1)), (8857972195041081230458901380470307085307 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B51.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B51 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 16 theorems, 47420 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlllrrrl_ok : V3rrlllrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllrrrr_ok : V3rrlllrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 8, some (8, 1)), (444029075051797424818972410667157380691 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 8, some (6, 3)), (2220145375261642785348188259442902506331 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 7, some (7, 2)), (4527367871853886170415169327206502160747 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 6, some (6, 3)), (4611337656952596503343630869867872802463 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllrllll_ok : V3rrllrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllrlllr_ok : V3rrllrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 9, some (8, 2)), (8799740149083398546118488172931342663077 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllrllr_ok : V3rrllrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 10, some (8, 2)), (69781214747485288721563894734715810133 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllrlr_ok : V3rrllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 0, some (2, 0)), (994760427199970795585959746518073477587 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllrr_ok : V3rrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 0, some (7, 3)), (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 9, some (5, 4)), (4330333595060822674668716802728683146603 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B52.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B52 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 12 theorems, 46188 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlrlll_ok : V3rrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrllr_ok : V3rrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 2, some (9, 1)), (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrll_ok : V3rrlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrlr_ok : V3rrlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 4, some (2, 3)), (4565046607540889760746100463798546746051 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrrl_ok : V3rrlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrrr_ok : V3rrlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 4, some (9, 0)), (9130093215095202016487164427879960574431 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 4, some (5, 3)), (2339462365770784664483941422580144506923 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 3, some (7, 0)), (9434922868152625070187310852682186805469 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrlll_ok : V3rrlrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B53.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B53 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 13 theorems, 44244 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlrrllrl_ok : V3rrlrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrllrr_ok : V3rrlrrllrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 6, some (4, 3)), (8857972195041081230458901380470307085307 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 5, some (8, 2)), (2258396734223347737887908898000585111287 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrlrll_ok : V3rrlrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrlrlr_ok : V3rrlrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 6, some (8, 0)), (8995566313953725264629226926675715715781 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrlrrl_ok : V3rrlrrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrlrrr_ok : V3rrlrrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 7, some (7, 0)), (8897553293343929165492656399439077526891 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 7, some (4, 3)), (4348776535457206386368683077401370508101 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 6, some (6, 2)), (4527367871853886170415169327206502160747 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrrlll_ok : V3rrlrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B54.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B54 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 17 theorems, 46197 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlrrrllr_ok : V3rrlrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 8, some (6, 2)), (8730137263728833587128560452372939911369 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrrlrl_ok : V3rrlrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrrlrr_ok : V3rrlrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 9, some (7, 2)), (8694987947699212047011478810227451377613 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 8, some (8, 1)), (4399870074539267742295926920802584886819 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrrrlll_ok : V3rrlrrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrrrllr_ok : V3rrlrrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 10, some (8, 2)), (4312137468207112715166500132193210236409 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrrrlr_ok : V3rrlrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 0, none), (0 : ℚ)) := by decide +kernel
theorem V3rrlrrrrr_ok : V3rrlrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 0, some (1, 2)), (2430524770815445219390023182380828832841 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 9, some (9, 1)), (543436746731143003438377022906507977569 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 7, some (8, 1)), (2220145375260885342897473701168049100933 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 5, some (5, 2)), (9178275136562136802420939768627990194411 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 2, some (3, 0)), (9700115329420063304030720509074261833961 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B55.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B55 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 11 theorems, 45405 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrlll_ok : V3rrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrl_ok : V3rrrllrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrrl_ok : V3rrrllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrrr_ok : V3rrrllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 3, some (7, 0)), (461038779776785098270505788700274859097 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 3, some (3, 0)), (1151491793932501406288683496323475403323 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 2, some (3, 1)), (1179365358515063544841363430589782573451 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrlll_ok : V3rrrlrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrllr_ok : V3rrrlrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 4, some (7, 2)), (917827513652727914725115851814870387023 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrlrll_ok : V3rrrlrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B56.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B56 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 11 theorems, 45045 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrlrlrlr_ok : V3rrrlrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 5, some (7, 2)), (4527367871847214633993775281378986057617 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrlrrl_ok : V3rrrlrlrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrlrrr_ok : V3rrrlrlrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 6, some (6, 2)), (8880581501046591142993751783419204681629 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 5, some (10, 0)), (4432025824261083254308193117295600518869 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 5, some (5, 2)), (112444578924548193937837131353839956231 / 125000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrrlll_ok : V3rrrlrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrllr_ok : V3rrrlrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 7, some (6, 1)), (4365068631860109405458627747399897312681 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrrlrl_ok : V3rrrlrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B57.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B57 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 15 theorems, 44120 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrlrrlrr_ok : V3rrrlrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 8, some (7, 1)), (8694987947692768098157841638930355476837 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 7, some (8, 1)), (1099967518635400680686102632435713537403 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrrrlll_ok : V3rrrlrrrlll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrrllr_ok : V3rrrlrrrllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 9, some (7, 2)), (8580791101988885127854177316567333682283 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrrrlrl_ok : V3rrrlrrrlrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrrlrr_ok : V3rrrlrrrlrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 10, some (8, 2)), (4257792605519128020120529007886198455017 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 9, some (9, 0)), (4312137468239159393618016191464862388671 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrrrr_ok : V3rrrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 0, none), (0 : ℚ)) := by decide +kernel
theorem V3rrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 8, some (9, 0)), (8694987947692768098157841638930355476837 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 6, some (8, 1)), (2220145375261642785348188259442902506331 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 4, some (3, 2)), (35249478096184048035519200675283357477 / 39062500000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B58.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B58 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 13 theorems, 48565 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrll_ok : V3rrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlrll_ok : V3rrrrlrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlrlr_ok : V3rrrrlrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 3, some (8, 0)), (9033586936929226804706369465717238739857 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrlrrll_ok : V3rrrrlrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlrrlr_ok : V3rrrrlrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 4, some (9, 1)), (4428986100150479469153615188664073373737 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrlrrrl_ok : V3rrrrlrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlrrrr_ok : V3rrrrlrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 5, some (9, 1)), (4410782573399139624011847917077933036659 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrlrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 5, some (6, 1)), (277518171907562787282201039017094119923 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrlr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 4, some (6, 1)), (4527367871853756334840499231975552277789 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 2, some (10, 0)), (9484388398484279883497450077759740626891 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B59.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B59 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 11 theorems, 49005 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrrllll_ok : V3rrrrrllll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlllr_ok : V3rrrrrlllr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 6, some (10, 0)), (4330333595060822674668716802728683146603 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrllrll_ok : V3rrrrrllrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrllrlr_ok : V3rrrrrllrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrllrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 8, some (7, 1)), (4290395550992377757444484503914119092347 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrllrrl_ok : V3rrrrrllrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrllrrr_ok : V3rrrrrllrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrllrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 9, some (8, 1)), (1064448151379302641149604829420683941873 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrllr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 8, some (9, 0)), (4312137468205069941797980086015195765479 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrll_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 7, some (9, 0)), (8694987947699212047011478810227451377613 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B60.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B60 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 9 theorems, 48037 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrrlr_ok : V3rrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 9, some (10, 0)), (1064448151379302641149604829420683941873 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrll_ok : V3rrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrlr_ok : V3rrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 3, some (5, 0)), (1799113262788856917716015397324226345403 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrrll_ok : V3rrrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrrlr_ok : V3rrrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 5, some (9, 0)), (4365068631864774819368922317096805230051 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrrrll_ok : V3rrrrrrrrll.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4B61.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4B61 (namespace A36W.TGCert3.R10_10_10_l1_r4): Bellman items, 15 theorems, 34880 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrrrrrlr_ok : V3rrrrrrrrlr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrrrl_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 7, some (9, 0)), (4312137468207112715166500132193210236409 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrrrrl_ok : V3rrrrrrrrrl.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrrrrr_ok : V3rrrrrrrrrr.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 9, some (10, 0)), (8429140000907536146926182009059503716323 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 8, some (9, 0)), (341287871336695132457305477315001350167 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 6, some (10, 0)), (4305843913981514731271399484173087783879 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 4, some (9, 0)), (4410782573155259975786388007864211566141 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 1, some (10, 0)), (9484388445312662660176531574636278733107 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 6, some (7, 0)), (1759948029814137361252574152849861612439 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 0, some (5, 0)), (9772851215374515316510799740069443235161 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rr_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 0, some (5, 1)), (10012172855604276115697064403847165907767 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3r_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 4, some (8, 2)), (370744181399848927255881520893653033177 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3_e : BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 3, some (1, 2)), (9865255408825446316275508782104443076437 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V4_ok : V4.All (BellOK 20 (1 : ℚ) (RcQ 20 (Wc 10 10 10) (PwQ 10 10 10 (1 : ℚ)) (fun w => 1 / qh w)) T DD 3) := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Data.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Data (namespace A36W.TGCert3.R10_10_10_l1_r4): scalars of the F*_4 certificate at (n_A, n_B, k) = (10, 10, 10), λ = 1.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R10_10_10_l1_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂. -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (4653723682018467408536403662623801514479 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 1 then (116343094407912795847029019497531255708623 / 250000000000000000000000000000000000000000000 : ℚ) else
  if w = 2 then (294493457725255371046517012033146080402759 / 31250000000000000000000000000000000000000000 : ℚ) else
  if w = 3 then (67013622379992388081324742778490445756429473 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 4 then (102614609268899451373575687643949681191321821 / 500000000000000000000000000000000000000000000 : ℚ) else
  if w = 5 then (147765037347064173669849851699793611985197443 / 500000000000000000000000000000000000000000000 : ℚ) else
  if w = 6 then (25653652317166296726274956647665113818577847 / 125000000000000000000000000000000000000000000 : ℚ) else
  if w = 7 then (3350681118982291196660229731406034175632829 / 50000000000000000000000000000000000000000000 : ℚ) else
  if w = 8 then (588986915452426248598977158322091032299933 / 62500000000000000000000000000000000000000000 : ℚ) else
  if w = 9 then (465372377925931062594754796443845643434131 / 1000000000000000000000000000000000000000000000 : ℚ) else
  (290857731793763770803394741197066340831 / 62500000000000000000000000000000000000000000 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 22). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (755257761966670435381302050509149 / 5000000000000000000000000000000000 : ℚ) else
  if w = 1 then (188814415163014170974118384158737 / 1250000000000000000000000000000000 : ℚ) else
  if w = 2 then (377628830281663124133730851313921 / 2500000000000000000000000000000000 : ℚ) else
  if w = 3 then (188814415143715526222881394034529 / 1250000000000000000000000000000000 : ℚ) else
  if w = 4 then (1510515321194931503291927118103059 / 10000000000000000000000000000000000 : ℚ) else
  if w = 5 then (755257660602576443282183083822233 / 5000000000000000000000000000000000 : ℚ) else
  if w = 6 then (60420612848710441871178692293243 / 400000000000000000000000000000000 : ℚ) else
  if w = 7 then (151051532120143968729535387586631 / 1000000000000000000000000000000000 : ℚ) else
  if w = 8 then (755257660547065220596966969168753 / 5000000000000000000000000000000000 : ℚ) else
  if w = 9 then (1510515314980577780845821924927861 / 10000000000000000000000000000000000 : ℚ) else
  (302103093319827995856270293683009 / 2000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point (Taylor order 22). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (1510515523933340870762604101018301 / 10000000000000000000000000000000000 : ℚ) else
  if w = 1 then (1510515321304113367792947073269899 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (1510515321126652496534923405255687 / 10000000000000000000000000000000000 : ℚ) else
  if w = 3 then (302103064229944841956610230455247 / 2000000000000000000000000000000000 : ℚ) else
  if w = 4 then (755257660597465751645963559051531 / 5000000000000000000000000000000000 : ℚ) else
  if w = 5 then (1510515321205152886564366167644469 / 10000000000000000000000000000000000 : ℚ) else
  if w = 6 then (755257660608880523389733653665539 / 5000000000000000000000000000000000 : ℚ) else
  if w = 7 then (1510515321201439687295353875866313 / 10000000000000000000000000000000000 : ℚ) else
  if w = 8 then (1510515321094130441193933938337509 / 10000000000000000000000000000000000 : ℚ) else
  if w = 9 then (188814414372572222605727740615983 / 1250000000000000000000000000000000 : ℚ) else
  (188814433324892497410168933551881 / 1250000000000000000000000000000000 : ℚ)

/-- The default value off the tables. -/
def DD : ℚ := (13 : ℚ)

/-- The certificate's value at the root. -/
def Mh : ℚ := (2000000000001961387442515514198298392819 / 2000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (15105153211877975656402439484891 / 100000000000000000000000000000000 : ℚ)
def UU : ℚ := (15105153211976045028528215194807 / 100000000000000000000000000000000 : ℚ)

/-- The owner's hull weights (exact). -/
def th : Fin 71 → ℚ := ![(129955900996416798001265158603839013420510423719080824971853449710346657482136431270961208317604771962659834295815678906776338457717887812603850667238655461114358725594587841151336850293242636023358598950146280911209618897414639547661218914102280059662277971475876634375478333918573284837396208052376677641976437680713176478541422421253131737370643653105853210557083994440276734250896860178846663401528591106959744022988328206473919573127389668612182324905896110976142422441910202640830919115867991456557690685426154717457298486478780456680635269728881150537463768476737401451575633002682596073871892452063737476529529066128285948378911518712882070583562603776739636841022034796735495993988555733858501892299132271925381459094604271422997768124508108956899095248894835757145944486928236728579891342334110733610832595726802321643044001709575017107278138070227426445546892046741292130686888949512550580346459127566948356660917457991349073986787732838482642525672734880117376000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (2279120754297796493223578020141567581579956559408914163524417493446862632039886486932316680748728098712755559266703641528662057942388524293434577666151899217631121912535758385296962520743085331584457305205452909191553060741684328790465480957981403233034475093254916081968130569179242402984769111918482342479325662371897794678675836283953280987278147490724839438991456283341052676177291779121136345513715825379963916715244140412872978579925602568056828395556458933090001094288161712748069351761997767134088096249024108995692659334485557384376769242984981920773714461540855115898721166820258143661002834664132513358685637255456103143732146363439400375818792867731168776692524994019632369728789924698200298449456300680726331189575420420333452790931477039237162651215649618558230876289197802459629982311965031032615309349563147766014846455693002761403175398193533581845040492373366466908185544585124940394422316544984686523871842523446004140540728130634834738263698706931776000 / 726480385421702375479827491146084064866886850994050011517154022730209686831970947097201458803914285675259845992734842641399477235594402332451214012358189717249382411251937089081111353565119015093780420720330763185709788096967543205662759718439745124012348849975010301958036511278713564590166790863133826986404640443459026216394593483595270756618193556727562000855447006652404704525239309081640588166600423703747601372236468410866689952015592691450705139777032641896260712264656512483157617991103727424111402325552844003707375120508446988073212946453693946339240471808302245466256182723195807551872396940343890882846943452371877361841952108200311627595071159971843451375419000105932503797796410756990495246787634545523710495244861626040502791783043260778263997292632243511061329345470444813621100465733533899088518066194069984253437989906864848336261638582460516385193763133298429339980393638037746991305398559256817095811980730577579568717458922048930590259421858052986297793 : ℚ), (19859089477397431647341640912262000905686403970463584612098019773531980434236098725648910157975409531287004975057426297797292949622293515124228638144889107468219086052163250831268030096009090980998390883733178333395557524862409701693057858708311173677536330688673330135975021998614972716388795416832341833684882009632002129622673818627661411856722418050775110089920309027516623607766250876581407160614512384446043508255886499187277156311465662686461767607632552436936704529332047508125284832297573855061785364864593939438901043571142982621714468584616645344695862636755974158413085340546684428928521530878975852181394240116834667321620677625728048733610138441095933198147274867623007350947911807493345220454342552274435865594993910904888133358320399662664804162370222594024921983504490306210451343765060596533195264081665446239981584138734274112757667678570655693252070722178556765414321631504839489324642849357519910612735444122717492540442582224623386714506778405101376000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (8767414399190516410109959368658987379343142961005039387001211513890963397184156296667879444051823246850122196023833328804854815766167303651159565372542619825573951154568619491984362162176956764181306067925451598051575271808517486655132567480152101682311988209559603585581211876430949870137644514675992176752998595009805576666887778407282719477280449073426084497609121163835987063036455508217736755383931805884204666706434708301455302605949784559947737071799664945192470956392295161880126717983282228428778151330603523285225226845116336989663169541602578666053712048560917459536759375926884802811817960505069907269382261708438471130048069987164413028276664573587745543444804007113804523872798757897513953146577506623721097941914431773460884893444514388317592066013241604791793900619605668988261686079874252791895589481174278146878817004605777300035768310582368190951450516290875232695089463615216535252357813370063219514354443106884136650932048458148470041431226892720608000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (11977666430173383308991154159027569838763017204781206953510872666659475496389760973059275329568473021685568817391030157924489911508687549766359569442447002326680227205136246960498736029073011054585385446408932251554867596896491176246503331127588486672547183367863733234222248430391903203017282528664691514191515005228000093633489832004829758945252994592423295293758356701100392428007947877828493189259779414718837124874319987788631363742729256207111676820394014717417439776269378302431850012086317633237064724117679318121491636852196508109761275903710816594571972977836411370009594367748598257638758706078108101206995806987207593114278131830499685102400502771045291020506081196947341821536683589021107156534247546485430817971001735914378069660986300992080686104951972489780742019241117272387312494338406386359048269672995425656744039448353297869577073037909264993417416309689423797168251674811418028110944771076995472308056996320386603179933671576633534736574642215022432000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (15622305222184097687079886025596801953827101566650648515139038940028091870336514480718069959373173314527090698937745130061588814850813464789796627359525371947598652531385238005580034070554907142143590451264938269603909837978552052073818043032805499603576687944082906712474269852925248001774959199610335268366963043495236795254951321490423841393051538705707270222619051189291913123261707166243064988612652819647575644694173925806146176553992739465843085231371255580380939398115645793265411949736016856188330428837683689367092022605944909733455766281731689146333756252965704740240254919482413427205323637207456916924026866004143899259248205605424778065015903095294914544111595699853679731377593054206903400797075865983132291961258930000287219904742417392696905933027355100019835361771331995034575118727817426592650670821171868781151049822292198246967099068484208443174672159418364686065182843698729215682756661528017347801123583150667844544182297682666309570271612678787392000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (12289862542195635867708028826657933881072664432346988910005610520588766445935185315735760295693944666175421862351337841189807336821794690400464913933619474556889627825504063261080723246858049165076986790025188926347350247683024421881587326569888687398752092040447780174852780391392091331824875519185806343090694446241867062206653025748215341386275595280625152324667430698704738864658189636007784085602659208044998724080857728925515572363249366211536932895448675670311497166909186838626560420910677264370149161264738392704411480953282828705656427748670953015305106053405246039521114643242943097897798826003640163281572906311474699769179061542348878034240732870494454098946725692922006852139131205623461710701812979009743895542899142823357673797109440042301615669101572150962981503398563084943494843037828833609193620917356367595668248737035733231353268496784079573023711875312442686652365876233403019087979591092801982529287030021518632427081323402610609084912944292594915200 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (13111191271569364165958469856758332028051084711652423562797617383668215417983334431124347578461939388751719622672567560003782364870515037070033323872459292911979001147268092764967548955244441320391000698635945720640816802654181973240879066297683265212966406170528515365387105605269744140781468625201058545596111853363781322631741091701542910682194191927419301128187663673939120929376609638397966648333843844701194183629885935576380581809129735587158351361870542457485664049298169890119325094640848396208785311215075240983670609687136153424562602609442600271573917305535105753058954815503673299382058375777283562454691535547774710055739556602107533177181067706397416651505162416388165884133637294351230351238250537749607363736047807793386539729891319601036197689341038715846409272988529183147811915761299724806706472757814459060148240759835105579431770737500169436199766366107722931090577548182993907493397215594989993810569824868852751054890134433943258026289521566038944000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (11628035900076468379912760822436850592433589487600247674883557005205605341931426834631595208702973563615682171244845175867083749192994950364885117954574881900564919558836439787399322468371836809792876245728427275702856336722108915518552803275390668615302628839628776933611689520613625737449374708963505147723358512690549917014967679586515842886552378776175535136592921922778301162274929774998356465908164125761504191405256991710784984914308583358355157510328179179678016431729367725625392887447139193901406237404881691769439406331426717451971147758107605813184803746638822381317304520319918169582409023794290868111593818020663846726262433782865885136127252996671558741512484952806767206848204560414300124420428014681228054052481221116911112927251010156534618456920771038480049730502935416248774653301094484653215933197429960788940663276535380851878052382085498114043352218583249291009002597787682915437643786855850857383676255205773150048694510895459270615082281463911264000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (1041151229959641707398631912924797692654687038327111016810805670512289366157513299071077787821316249345820211960557354259226475730063273084100151619652752490846394572460535405572555725351437261175650223411078559167580765923016428209533021942891453142094098618493690253945333318660642061942464534539038217201479123845209737507116322992734631623464870508163409101273471706633492016052147559123663696044798869901544037204575589181747081920929513763718321862427396928079183461889756635548529524584437550527063947968699361904039514057169845229948576349429451545762709295854728001483717607344436491175888384878364364836679691080629981636596105145563808019743557667790789766738155404688492189938452579003865378341518411525210286694029468812586756295718344336156411317096163906162716888836974096096545386734729567054203970155007000844777096044272334906025106030611312585408271424985802893183825574758288787844443857830706058239464849631013800719146009353383402119124424715811824000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (17147804036513155198667345284834013165224920318055498854647143736822862273419395171533100919880295681705075356166120239750649842571606884885640250697424549734894305006354529333147415083510711889445833082048711404860945890854245770233397018525454127262759913291076810407454089465081846428284898268377269992334004459805140609134518275202832955139630261176140317577951626730412534189537240863057824926727333597850064605433738652180023089885366515021151671919720611736283642787326544585898166228364115141983148508278884289173509689936668141172574154938339133172342497834609302446800564703752130652395984132080523489318332279086584671482360406809417802965718816702485369000453697435786044123708855245778455708492241282113760905260435158958327944461797663145566593182935293650988483272101943446998070687634821896673893397179830302054842423282814424510905305307356654923995744626405365556517581722714813925904194701494948111003755805503187598345729367034821101232772823227620808000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (12445095694978396322710130465636722645531800497525972143261677309051977502391581644837611454704289329577432174399782371721763419672603910031286962181136703636083266995204657633184944287610414940554619811877436997417711756906491381246865169854671871866960081856285665975902800224831273308557548388428243120118481191027300236769434439439992733713933500481391115895488603537760494093114075723767463399962538016659476365012237961907644418162250787201651123001831281676140208708591316880845015665285430258296280481625205495136112929150718631695470522582687949640292937950959669359860889075989432125094589339045129013002665143938918749470884382475154310439568817539978249612928676788925644286117702928696375484766286061264395618678260317360900591724656006062196454273962784166705799239341572010426468710044889823229120797621431142638320460322125291382698196942076036838269028618620213860671750038135953311590637366794915292985420986804698714210005737634334929293370768000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (2616928607545155477387783548603114406547038739559268030398822937567511544739293221535441654476014224506905679945410015199469619615289166014711253433404002096308227219520603472633756674585139517319925256411077217117452488946420290936855652661675283078757228146722320596211261785862564922201765529579080703473713089058588271425479762159225566608383661521927292890140326642445299803388312177056010559860752086209159710289086484656721399194097732426037477543073731134715208760814227742822673353700711164233793593941401003918155677214273274687613432363668205270745824372585186937619261254360341639568522514149187559718316296817502698571241770701266585868296207983979466208993955319847130385546091886084006932933684270721542782019182707398039662666989452619958378614114553539915621675243633215567975004872639512722014927824387503337178551596608129828041223255633322811457646149513203424762238063361322810351544050049794646369142349378802639250603007015577647132182480000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (2885295632795483593556207310869945863980222777234765234282601845793057632757647277779228962530678847083056107214670880923608176003593409510625658316282083219687078042607178094104914812228390387890904763421855240933936595048501728985337959000556830371594165363989831691367821036228030133951427113798743493421780251751332568201196816108394124228280315097291379997289076009895692007471412330165295090381924625674648575523484575121195176797174421091249951123308054094165860215471103198919638577724618934598985672430803517735263441183645330719691220110332164023589352924142402556602647583072233059507880718377497906613703670744430607495893976223800685351375208226667923380954615084488788907321739201292039649194223758977480056831973165440701831937672783630055473098090097720329507717138225230143910148980601821620813019586852384052224934730157337936992544374389447405169791824130147761081582457194536248481225850874161092639174939441206286999925048522433128892270912000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (2553073831056012541044374990922772260944087734484263521944501751896901699653768392037835156436728373108675240080726411042707947624791171843340597168821058253029365433253711621751018030044223694432375335001625317499642508677684090424767735656987266355109258531006348240365979759579505790922827665987267331502496762939063236328854726124987861942730293804364056913738136546259203083370198909366776072262631065199531005316250892015519809307158853833753383385822048447875335665379444083650483485423814861239052404317323129030718179594596253169706151204029430554526676475775422455493102741868721111247401233429432494792130019001926657805565278410991075040844737725333407034084305769673054963823581474585943706283406308092219737412194006684677555104066311089217993336420200787132176188691413912111238759318111384165290044825943205097804563273157908545216327825586599274277798965463973523002081099722778558635010583396504149039619347605553114324269727403652683274124256000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (2511850542841485441541529702006129310953123487786787079525308999876276432936561054026507347089716404589198196531157622100611169900989146936244121227293961991847312786699495862858746480669227043958258059989595275956859892094999761364098699051252677399826859929712293686311821016322479821443431365516410557861148488073412937494283366396790925254925101617119843302238213824465306401753534955372697845841771618345273242532882911004486886375827319977358377024300642873501474894116240131997075380692582320384395515626657360357246949288082726049698447159964564053844219874222734802142124370970881937106159691858871468854319236752577802827041502455801215476193168160162596613176155199220202723181842983432273638432573195058130491620469952838407603528242095834955376234565633120610122315183015764036364713310037114852363969235524256405798643117130089503492722768185145854959144197819949888457413751561823721689848323907790068878332485078138544519362073485371973457621568000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (2512091258734402728605594411571061712672612079599407451228656686873036449458188978976499645261047486880320964260220294689455134779125656253713292793343061376155342102831915682535750368735505854280460199817516334080267890087918317299688620690732090824016752094366721115852879094037967102471736349697370946251757846243469351593461559270865124273567225887539486334973071592135318774401692751076790276999440336451547616465869503679510680173365674204350215274428110926728786570906391821656556531106903336934082222344531551137914947770892168150692799327303484364247312107306675398232621128992862811546705436382754283397550381045366424738008321706969148890399278982417816053549500225660974947035875922811300681182810431773078926178326901803639436720249645092922770774979403745104327652456398903260101971704364340557248393913618333652658948175282342702805244080778354178103992938540790335019749809405106354784349270569862588923156992190166608434374361533468563754114961875 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (2512210936668808101944948691719965637002820766851072754437188327641707901908416006637985519077301883559517027524908834264152610235920410171018797687432308274628690900475699161441311676717976494679761808663818987034272934255819222676986026656690322960613539470504933567901118017202019746108790841903526885894996512993558403591005473059231186995086750290712956130335440373522522295425579634043435686311964536337602805823057240713413213605763947028735057424182611893189607187328776221538921995791107126601915259510726097242769820149945131231762214216008291970508728351982457574603637943066766085323785245466206754021457281423827315756631728827957720773204587076113415586971814392758539461723072911173568104597330985665313945799916976826910324446279333989218054827311403435134009184892286302531781280916329896236060309663919032260429845005695007583471708152770396226837017797630383368879097956994562399945924192625918453029127540101403940173131284650082644672986832000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (1928322792691025151172406886369819950479929084712203417192587866046739609628978047034168730417807391393159622534817445585707034765798660326043684199852853126683303943901941968964926036496054123005160983001848829653382827332370588999674536376761600426483730805099000858892370382495275822039103434684949192185551686508945298254630702894721189113421162541189452850670557973660099831976149768305189177290546167392757657380336842398498471174301116138851421370487176521104229497404285073775134963172870093534663819419856661572476316676747883142404656344250639460196860921918687266300157440369344482176430332425817495433781470693320699514375127325216706469134988954523881452974050546800740845571910031902463348029594225604713503053427848384533140500260368030461862794389690958354131217942953664520983333638048086956880038179765775232039924296590742293909515737284917889187300504386756613784601495242445887069872873549249122228480395524877795273742691430542192547910368000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (2047344691249429007740350478497023071169411952026761768138164567965515783483980338924944511820273619245041290098132398846185400712529526217108443873425356749439431834180251129277250509427410949673767541319373644895009637976625702161921136633222734750572685849842182058969854237591985592459957274840124363375769758799403041670884433369138327693734836630269306965387744868497197028293187012546665463068451285620514628918263871957277694665239368746663073258867228625039893482461996396788027970592033309099837484056045177931098397877155530983365619504399311095544931011261558069401247837908598489577638016670053692434373849380073797246280546496187539027823105616397760724765193434402300720784965155993109353950288094513266574219845339898684955901600228481358990682001195966278289008331958584782381410488578118588797880719729604602415395153238042213058631265053996312547944879079769166893746941095503614364776366884726476651102703747122188460416320078572399828020528000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (785354334960718402779601340391020528539290979609488971481865596883203188065675326193168988988270597098468524953043534221620003976091879337098038880493387834597242477051015992429460934407878407269375314584934083755019648580290628586735083229738683632938122074556443172016195921206081704812393209388162538963383842779036384167999124416060916178672930502368858035595953518664289445036215412654202424563943712361285805935568275027077596962968774677094049551069925229962116599181047663380715274135688726103610056481577294403528357893649598211238435750230170910644353162163161698702101049440092724918716876635741613853371623620626737898328463804792659469690150958245251295462785599426801662337228486945194855004163302373169209087442060341298613744314094280027609986452739758937682421664215207260470696630367767205970529593935563928550644329303419097493392669904226350960771939987816217784387449704575721994014160714480255038271866593505930385651235937089325109196984000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (905153667846604968701220702317135306239139511598619797260718486674865643986208852291281217743902377957164311039050801775383489879787155626615885115623195980212140430394392538211049543543777446423011811899130564755508802551470281305694158489767691686071233720672890107423055967106957185315775516154407492658426130895192098217433706356148392888645159307264718713044992669394753047584406432971176061486312202307243947648056444303170597206762502243891330552398945504014173153875851902225310171801069302402927801228890825278544016793239292833221144106739993038893344037115790766793790225436553601515301872326035403227448068987321470601233245785152210119303379945375210861767346701391533081887878907009172060028752469348276758039554081864779114081816475052863917611583800273653549186245850042914191964135952911179395535014037063555283459604487127778492700286036572201476297553072783508425247592813590828196288177839904792806571717039375720498046504250940604573038176000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (904948659990401960928519958807378427550176770500248259164360399555708598709917481860173474254305059015453821397063637265444920838438737690098254412744112234983724868727837870046259106343783670003442512173215629084887500607011032758349145119247542593859909887928821661486450711158408334826152862148721692899261661857610815889625664954464971832039287324693202324125205647143063716934888045364103627030202904296605740677111578370143131038191801875226026082273696804182758071754271870271293169662367901305821321582755909554752635162721429544776252084858169678419309573520959201018784354313669616835824781909516511036725858570632775954338287380004812793295973529229022835565858837398544415901298151438735532206454276120954692190863435713845181486298219945044129633256111540118150174669727882046971903499264036768792445006684274187532160336903999342257661023652357776606659601282451586122557727567720586803870379379200598665987986824176399748321136394584183978544032000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (904873389780315640803404530273566231233417475707403761696945322063194132678826734688795766558835702466645519877400329707114391180764814588547725523935876289339281052945293223858637084623271618358616273872701028838998453208115845127622031927223451676550930267362465422428187535157693775524663383800496857292364452038826611433789175195968224429296735083345178157680839047880312373674011863042682473144727175308968679967819913542272360214696487078934407303476446484447867628744045675673308993398219560448219054251363222305051143270539439365355926103077712082413597507244699283741210549440825642930520481524516040373126337567849110601900643032452789360442267220762408925688428726544210717665771927159413348837661691587233298467785875681211126556942106267818174557470274196193269791401644603169343346627594227975619494906423582156097486111811779045418288238665616373394019448083003577934114276474928908884199636614564348628578142073543305202046230622455132129003248000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (905342155117310514629965551207821468176939308106513568041112024368615109327563379180282860628423223117700689823075929458536243474833835602862984322277261673797070385029039889580884078471294262424886632186481305620674309102940889905392336661571994284017742277172704899448413243132463790900004005040053547443281201438076140765666739766755914737214893780523960061520408137678942385010553955535725960200464336582084695619799782329704779844646845117358836228218032616115678290495729364327099909757691748855104398770923428484220074569490221186963445907843754862564603563572435366748558489441418695137500860438571131637827296061766500683318273114508009875924980622821297241325808507373059034768170237214828482825691795678294836402150222956876453867021603992945614657431386884529748530337937153120337332161458988249846305183039952766396702286926588351212613770886047863927730948343885455775591869702538073589459364823658067505294095862730281707338117570823120507821094400 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (905738798831517521042102033814115481676377728452020291769775941684605176025203632301698423739883580930493822734094508947019022486493655084320451294507647246346784949580276851301053156699830589603031187279623817184577252835234248751377268771506181440923648130045754002482213303493995732618554276342162288936442344447537865200330529797591680507922759088582524044660867126343635301028275427157478037334475694004456910469264133492345376615997877988215384563425924150273365229363116789765030649045567830126830227180619730573138707928424386177071025603696757213762612783184234394635783010048138943443950561278780376940702702159676736800297200496621856643812966618645374004082061887882153338538567690330072485308762688752439415192946397622717848621938486565502274799063977115007786648104630545463157756423857396267898703607039982746100271215674652650580449826843194683423411123580187858489161607648413358715012560403562339156649690581756084685365734039353993962991721600 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (905629244163050185134198618265643395521596156042694625175592273327704492608287714749050464405840367644613482137906193963547629166891383380812165097325426590189428093903924526769781562720467725004862961986254643023326061854190029637431518486403822646867637824187226194890668125067810242298580640873992449388951439009667001228750757127466761145925762454735253430627946692663835704962225117277700604620798188581346144499929603182261187390161920332461568712349702987451226480837994756863480854978951147449682300069985376971341703028754171041085351000616438193139916943567520055626769034315720539660146132864028086311311703010100250358893605812716166779524339279878534592108859279669538969550666648319419343217243778652421329064358212226953367968820201728375352760764514957974299125682156140362324494345764248686137028351808486556837894613833986439102939458588150829605284103217821355291053986612947643699537082241382312981963458043233931822287669511778882294809856000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (904788357816137103345952666302373653059034797670603861011616728689354474267127884037567094847969447112627565184596662004422546308859459976832558608106608682237851889136681698989283854156785672970899984251163256800647637462232381406369915665647354604249168463363531542703918127424722947020563301903868860029792628308814955512837609302000379062120631014479177947687691630521074907692807455880049413493142750045815763358899966692078616241106674028900996868460805197880241761323282422918492526311077009284169790711400184282954272910040117130172233739246312087505850150250112397975314017629979847243853023167556986322766351542664112899890925727251902964742931282510045188158590167435824875726228964748357532320949974158489914966778240788027706448352064979757886423529094933796381364632993991254980646576689315507275716435413794728306542036223020136710209809854759834024555409227738038598866217241609110708267360790200744658167977017368077503436021832087672352847264000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (904974349386974814455321942633520663834649454230592578206459431202317719436619116445830026273102163386849050960187185205723038612926949639135707568699064599244816029883602247141858563175177566028076020248731461932806463012425036540812205533718124094321262641785225363138467253791141853437999895982255669148214809056869789505375878587299633554342895932457576583968426924164649228284153925598793638168443930963079107313087002049747414411216205739608217982144046917732995976088508751007072852517363711271446190817508958534726620354472235274815914775719340686825744788851315238155231785685407572285536080554161289873945030464618552336416968547794022793419465758020615634140372429052438052088508403267823386991370185936996636627143955498846463867226432875247994207836153988222145993883884997039571077247021298142003560923359768150539469578344207583487844574704949083424955962858869452199896238683758530627970387941193947714319455532734731661780061946583891984663648000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (465200485043799258683955081252774378733435822029545090049006752737918959995159562031229159604199210625473084378435271835080857815591068524064590140338009162936349709389244323381001992281597415667090354550062810845133967219805844154296050518102651277595262982001449491088155186480893692159803124635345717760922810243977235146502583812218758905325879461492826978114901792716246141064505928762457217392874041379354953381676064734471506812979538298022125343688876303730494989929928180593016591853103857060521407175508140079243320633208010730466823846816895229118761469551090377007124947557923390852103046018413170014419194821081609585842132334650080070388642969175850932255952434676635602663301897063353254412748839810676790037520338216071018809361230726331483657195723648792606341919313732199110839712655080449430715279681456707294798573400351164966606522877663957941253377555398720688444270891617575140720280736237318583223409585016553976207972659357025882701529600 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (1469932030710816510041682883828703364652786843161855664794243130057664003800500540576199305359349956291682729379949807808536247442533083140173666322800361671897621599886580420408234485794054554498802202818068228863459281002222585019720774681563962983560886315246790109077751157712399174395123201476200852969167820930469899432578971824268718973849525490721272128492362884629274270184616270568290692175159083723708455873534928619099999282055552468295324868796155268850046894437579456723661600984919322712557010668751198097400145305919423680680228374237608099862219891386339262561877105552894047555827839845172025828571444075026175465942441233053126951493975825887908116491690165338951277685067743538841354895431583360606058624803980272377799302485116749235897470367267725435371173460019268292079120984736171773865370981357589066145976963943299964732769729241037048275110894839586808189485167413249636134524331228619484498093606340691584091275813636566716102784488000 / 726480385421702375479827491146084064866886850994050011517154022730209686831970947097201458803914285675259845992734842641399477235594402332451214012358189717249382411251937089081111353565119015093780420720330763185709788096967543205662759718439745124012348849975010301958036511278713564590166790863133826986404640443459026216394593483595270756618193556727562000855447006652404704525239309081640588166600423703747601372236468410866689952015592691450705139777032641896260712264656512483157617991103727424111402325552844003707375120508446988073212946453693946339240471808302245466256182723195807551872396940343890882846943452371877361841952108200311627595071159971843451375419000105932503797796410756990495246787634545523710495244861626040502791783043260778263997292632243511061329345470444813621100465733533899088518066194069984253437989906864848336261638582460516385193763133298429339980393638037746991305398559256817095811980730577579568717458922048930590259421858052986297793 : ℚ), (457300864389268747558282759962878330345079901800041513439000606582659030201719603836956036135909010241821430083552864808633493828426840797184945762257030981667637486414710582569148092261483621410001764397605107289100965637154565265744765068761374441906182246169110144124045364592681213807336941595114221335905782283073317629341546213428166869254700415187880375965306570112460208546162901596857542107259264947063522075222537748512417013378430637482518885676782363922875640141818984994886571060929049350633581261566144701684097944604374008714059160239809241055272398705777866454243348268565759567693128710485999220204230206104116179647097081060582090853608465183386914396078129541745515806000032617883455674768046646153910889047401535488878723569150132871656554309237838259703661102805651373818273380082375833002406482101735827081580136713802857820560933652502526291712249308573078431908404359457312895765172108677361243446743457182345044450328995917179790212400000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (430868699371666666124974719876833720279694071476534734299255921866370617421795881926411257721116574747664941466615554979892165144664895806580645594703323542449071555877013277582493085688037717602327511599406555876932180589020047139611395334814042148003289758817933698024177939578498758774610194547678939629974021774908341666340123519280315079460751206376275351377857544798449692048928024922394407627857420511074815121562012804687918077462763370605873245201693584444825811073625562682313754320242698078130956158954916640790104672485711669843050548234653637729260045706167356318607754302918320119926372578514126690897067559854113092959426939584260264643608154181578650938209095588912609297172265134256722050544054490199942107613410968205617690058013684693211928823435404451357754027489985742962452014064799207350193924988460968677674468941770414275817159630451446159177570989673005213109965082254286520382225222896395632197155969388136923407746994765628485189936000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (423787843636142454839331773400007892592995806812808695790939117178641989419171189095303314069890137985716498185487937386481340333306283960087170645607808316369318419213002422759789566345093888943335733874588390580956638517959455461108369195000218320558488507449331903853241684541127187913199383584512944879818861371267118191851673870575677736926769456978809305802679545394914145917409021958063268758678985714275629737378254263922614320772823153347304508671563825945019612387306131351671849163755814591795515962144756271517574071584925365972875450246370961713100114671771189739035367019653100021367316711567899434345473086474655690391445858785002788225269801897611700454575567219702894048027873074607706401432123197786475648438942637792014827961452040449164650248025748941309251427039678837356515898733646183891138050994919436721643507131249137091005490011916181716183688988886870832210544905595748922016577697569596289419519209590698117402913223079331684680720000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (423982533685120876395681759928289684982855230952808431476365806519237265081295161997954800766133335551658973709935424307858207327447727725427544194652072368897692870096842196553636249722834178561021534464257243831544021889801339544644271969678006340902457464355519427609527014838688591963368558181609699830960551109343430505313914500224564905870953988963689670227407572453550601649301595135264033102424198670850128644256117511602012042853134676443360482091455586623842363372474316183030002253337995215417544530403143223051755190865594057006550934338495576016756056071646926477870249045019653082428623545452657988096325215138872752105294216012955916460859252513601632239720201083161342102830311139751740739637684849825431398160784349391787048379974206460049601077886907969585343810164258361380033153634530717530860854946869746551830044286288446820183778133865964748720043682257170163570573018061254760978302916283117586022404979391043249125937123624492366744455300 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (424459624175333146769517951145807940049620855641557189517054910771532442463149383594918511380395692498234094948537338619414320726227995178133449288259805681320947172464080439059981095153584110236534135610988428813263862103963794133771591070740971110374168281276869557766111112976881437688178149619924284796894584888522237700317593545680454663583416097687588847764149155337834472854718637844241592864406499628845213163650680299255481444755430082278615306396895619488202839692497201014041403180219024514200106299356055182705476844333896663262302382577284019108940274840252636143090551464174914271924384254065582188690868089132169470358178031939736053095468104613452477423744072653602056663804246055688012357953342940904737019310682253412647854833051374743813583291100236514371919766677200768309952763709509038470322933367539794738033374016935821336965029187036187553927186411761010144872376386946894402049547259827144706859385670852644432234666797544060596730736000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (424174139661085573323832078047200247959632256203451527430956884370616404325936561673431118321279971980986394198306167673202681795199534188685219743989849396018484617948324943866670457463452949821386261938085340796753492312783783321884873952598639580493379887698385317073234491942723180971617757866535405424959543001599839153371988039258021929880392469076786152974651124935086387082120083364049418072334865115095935956413426441275808851972341658903807793944248850378644565150056062670699183575269631508768360122855164847895500473899030806677350547680817861673908600283861920551017974219510641629999723857007809406929217047388131930600177445136797832008357419936530880372655841794967795509117413433798200109788311725577598802520629142359021470762778885423860298029065695474957828744441838233905825330916718352284457825246393684205612039583539418534506035490226063369289626957340187374739066934555198142458815537011718079218254275556600444583067166034122751891056000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (423800908118426544042219826877866639739103225958636422839891224198284679667303333249188697786348702637997169966624143277504711045333075742663541763396430829135189584032660147229170710214127293630101198327187839081560260985447086756464354850663616868396259601529785263230033722257565478014530962636603063277751069676339655338179977036716818409635036133736844148651400184389147441523003917153825575371196100485715464186043903749438630852518561817588578824328872761251518193515598110260870446179940668550367920371075567412275118653880255055912683051343567170437699534842279229057455844581783872503995238658475377194051816097766923780694550639939280159599951300233190560683898540671231919360534207469539328681242315330193532767593279922882059269653159343755942346189686788905962775581998390315089796580995365653583970317710182836694730638264382052458927476441775285189410708577053196390009403895047154967886966842312419596760014440623329042862353700097214863957472000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (424213793944772029307921102317474692796666271599007200265470737318633614096951202014520539029775509766400458632591262858915282589314155274225039358231237067999007595143579597056154779713217143572373523811536395157294482340172147706938632210625556039954417537757481965867374033810998562551423122145465304649828588813894441160363101379106721652465235192103396380576013559667855999013089352570716281066966065457264653992687709742569177511315547409193707352944913109223773761027143767581536441218350812378732216952588790498649466938718847004163856108626808393545089174405445161848752502138925606392967842553127493149076253197603147944609275951189305760948538647357598975063864090159796270050557341562529573536324817817404592847484377978613003778456286438630951010997690821608644859490386740382718613868142083179767418327472278187987919251547537281985521176538466672627364553848673745480374111246659987453426213838006300704856196254601675079555745243534598604159936000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (424026142254749441486939491109573213092748433790204891411609999054840252809438116127495059801692542844568182419831997591835010349278999248852106164517666352464411356729677158484897079758034533070165813289993777902507734374914586668741896404055913766964977446912567295676056644233620622964969169948871137938017406938284229476157390683451886058909558146942001474236065145413316295961879384155679987903718734809851613651476893191103308573683157883897410225608050038039529783766078290734134171011394883900579114913851886485099600436334744259255258819886378716550111269798492404928331098253473203398447126058864494486188650578838996621115684815033758755249576195592860645716652435989525641641207448563544567999754914019595626539515894399424266845477908088503086595355787627178194963036066364725540755163812221863994892088769606119414571187769393912285160014476947287346251354690925132040364415158662127279095844854691178834599238132470716631593363715652838375162448000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (437702938472597925908199236465918902378229509262851664393994422532359835845748128163446889894624715354503077590417685134419794973191737053071213619856272073917508917583808290338884218268995825919981153638717592650838426394118534093265682489565654865922541730679400816986503768269722771312574223285858266331964456786903832882372496693991134408048249855909595926547421805387073273221593913169582782068943938729802963369585710863400171008359155286618456405392000928452259351010260690746102578393968773650556119728562694091269354331477893550654842749644413037082783621069232847703786052030456002371780673742715753307182987702314180211891505158996085722992466413771854246587285006036762520632310973524637228646993237604802324941473587957773769181453890492340466359043871710481110270613892498083794975738917687827736102202993768840798707042738290015993141224859142677481335209368663201962787708741696152574926139952507383175995859244094956110957915097177331337332592000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (437620856176202071546939276296401771741051230070420486112519544229404176814810678672452327896469013446478426081497163308668608008326160259535270727692606747213714062759964243020595448813123229941971719862361142662929627805520257289893915214891527730650615576485664810990832325392561965081012150278548754519282773164899787365791779513977586979767934485708145908226794904580506344007634843960646159331036127637953928103469857407831051391986817586678081892812005845893264306801366646737551230823330016015112545474182566175754483189852626512681428302212084995193992721573715889112204592052835535706144142757157009203455377101149679444447392415836156359339134749392257234576659795841892172404761417960208769192240576629772610689304590219066916603478204283362190315920447017427100142540096630978707298668284204231416229023985737358862825807735781764748450952483439436885602257552012951929564295925656223652516835714334315741636622734366580500807066070536127084823856000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (437390814198558670225206016128708746313733929475519552455231529144902772646730457491509823905430831741884837091284318952565984557722024961706073764578852261420451772163685073486824731822597138306210992294682248754151808785939930966056763540032203680850343631573769667339865294041803805090293054378725859656125669466598717719616543269691295739769053433447582344043529806603928074973391340919140955801210769725484596031475841148637314933873293874015073536159327242405606107001592957586779989408788324332689398740619975621439898277600814465808470861408146608433478359064827677611914075316241881124875400765562460212380592458342999232095696672771527457932452549013587489393429614683978179384630159517647442899553797625891598414414499060539386480107998264324096719234344478593247267972722975820372765404541798087054078513574582950975273380196345404943414896341888211660187349503879694836906358715952611328970525891474652700369430589338206301580113962286661533808256000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (439155125040293277979415569806597404191000507789162032935944599373229966511232223342243767063466022630331568234917498485266046917811668528098023479765079349033815049138971077308921740969607247025756543094192196728747302773128527257406717456068728535201216137147269236844273025471083928375672703465869993558436669626024984606980301716086151268783372565583706508254581101082294582189340346806441821763135905599862772663967636225689590775903710978944968261448792682794243055640460113734479183982868668491735720748689049057666538955222835589779458804238888299625436470521840506603284007965004653740494197200361193297505220574566856480549514769670778943588662041654611843236139739382759617648736761843861903938561273244920364962562709027507878627128788842832677545056031982612539971957860729735395056740945367678044165243698652696087366705685834186084516576428096653040188051656704234303408819738278522357590581544300546503284066602245668578602262430741250740587808000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (437235551847133237614560505294000210313941790873335281960255407514091033000016602057995401312687459860238044932634901495574013423854672021273036278344121996522924096531657518877747654441712535764260714974460536093095691279345894985047774761138188774044772961202261284753256423085611891835873154833932294904226133580505749915066578466790561540973520328914607252221131450271657370196298584442518536414800397717448182197586014535506732274958954947102297854629714491816914501680316636820409800494268285862893600765769793724447672817658631059601119433528109764320578736114254658626408653977555023290792955717069306471518638478794817579718050127175491918373891526248421564951950331607744438078977920465192606829654797009612707429082586678465812256918619633657577058650837313376415352980548634280430912087655244451400730412608266562577092499268765194379476583048582819837727358934358788389413548096545937751957989315013197309981166136803537622045987585187438985395968000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (439047818981025022831092101985286434369763716722635599818662683734388596028357815703160589731744371387417843563053713904926934992867848345259251038529582051712727257403399732637847930931610823080865665122367951022204174088667532292075959843407983175960571901868150526518668519351545113160312069820251728155147729493244744111722146996509863018056412232310308878462440261175132219271568512553323683471030055522876016894307058780391483217411622816567375869883506326300361727475016115358484714625407401947338299721600722040494716710847651726518456334716775475769713770737507055237454148145680241771993024277987471035062482619065689317028288382097876230468296632536160955286732620242337444914003434712670523011993080129525869898644709627145922494163142479590795227917495595265974204341026922289395175198985714124348449827674135765305009380374332930991168491928632953523797702913883108822493403950608153557441909511176988779595805401220808770050410770525536746697344000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (438249111205889327411065541131795730198977794636713641628186467733927412510675791015074577016746461070956095097275363726244142661020965635584927306885761576057046733032862134022626878884636311512066068361914029158722144490115734723819804440843450549740167972229927817053499520791123426984328391918241958744265216497772490032740651852532387623491611913775751238581262051940632177430772690202085391548498681388435149399623070028149031780816860792771279926373256862476503792328834972689887175200190963430882179483762482306813109141201424719937055817784765109432915598865779070155075129858047799207548448866614995849440043187703401838087355332997732176317330987550896594065483994473395184033301421087184380130122131349207507874819023475732900877799519635368322865505646350716530378696407183864851172489108821860502321381613391653231012068754936601146581422511286484765322323954280782623569428476571606625807769876925941852907210808927614927149878338136236503408915200 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (104379290042150920264713530098021670523561344332624853439234953503499495890904546801788101514172026923852641524102850972991399044117687434518857189527846508997899272605554705242868832225525148706574423234559431390499892993101946934008455957525112095786142489291085269257020366536479289786306587066630666707776754247441026922622388681806369361375314635956572619666602973734800319824769020383804885256440859984720946524252032024028494198630980597341623897530294642944495380865118046513940334658844079968608616100776452437541707559515707905295525878904670243583241623581413788960078931775845625352326529009952420279477540695768638169823303643804669966340880726062075271526972716945843819216369342437037119746006004361734509258696852735790256286101602954518349068905500477142638563258470478370994875571099029548857483785032439488056861696443346115441659478475579193951592693986189190255651841170246660601304374317392965862698431683433294706364387683287780810785968000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (236523143436878837856134782887769562411644974182207457094162658641435756247382970743599473862587744244100996773670570048307600767544323047427556462680392440275882957298374578471981882453010716384928381981390195172201901936707999021158946959834456382772904616864641335951491986657281127129368394768176090172987008304739556657505612958631073907418827418826405804010280351940573495918862974607002107122563445262730406891366378431858990449895299243236714464954576540654176725087729905911073361923893336548917600739083083717666114047408598494739642125927120408265575544777935526110428648446344017079813697428708348189074341916040625115487699647343750441524516882683452207079391963121990759374174131168330020921011440078054192773265394788926314246586120954189169161847102930719319914832986001157508320210407492567553762470773772594007368815052912341090934270278380921487513582657386895258526582822432225266262902630317210511026849677810241618680305486911924860019936000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (18838504136365225041454544024686895823657059237253014185723500497967117842359605734429267361509024568484615065557073770322984114731116648516038317162290184126259042053103126785651128305956074811918615778065992415323171958210612703393373595385626879968847698739684245623410662752799568020131560542629362411991533330369383414687090396749996314555085258630003793503427971370835589816711187431002654104758715746658604788255351312858160078705508638064440800603121431194092923007872303159676270641248522513869664192238890173784156555022785999488794164271296916545287913029754049204668582927642304655049844430062445151375302580611166989449139683865616685022818032730842249702866674827800350264518858200991909728426475707656871007995626934910830852102356795491778422027957355749209340306409417852537417163113178675740325977174737611576117518552823626468087232468959410180441977925468703345224659954495576995534962505761371943850262804531639189603395138466707046726112000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (102762224801228602788311928156022980496739779871459323651107285656696049070900993819800318040725332967327978637252991876735547108580711531358138252003434808505619409403108064533601641532317990277799748867291182223746296610314880357928295763623566772175484248450229435458948699817676777983832199456596256493816627276226770746307745538797545930188704725287365920893250042665896661284439394789260661504654169307084785442548144756355676544970928339486078715974952703111251359878339668588108718135228566648089529534006664126236903215963426500586796881144823627355338384039466624835019012356148367728719102924148493472800158672447052514626081351090949826202659971597928531159578493560798227815246899664775613821377051211732627877956358545510302647261812280064833667722487195379537139454422270948625680633809008186171495350394992969061576375351776866558611325583122668857408976945536744737879350525434158099099113560739252193863111378755939925781736447477295658022480000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (102805540241024379373787822471989713461450118754591008546243282650991866520064563310856835611086552259758878474654474290778446283510078725645175211836654146226081656421712797313233733188761979331747519611327476340718207589673924926574037793820681759667680491388948393636152623019891076444662531783589342433275390117555113884263610670863717321985039666936316101232921306619033538472317725197680492105555669129840977987245534485896136197110076498454711673917069455821870536494755126421275751986319177421559239578433996112483650337281176740703322522822901756708083493324944264411487616973829761382444812081533263534104919844471854364678113755282859071311297182390749940748053558732577983190698882614851126521410373654478333513337691978428748716786479036152168773045844336662359708018775592007819725198447068805547256103870724948512907305414676009727268218444930299831252837406955960433998693394097380426856323834926439070044354819739715636089238214923386940883392000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (103014971827782886209974741561122120166899525352919903366457537475234963523086087596686582707196645426740208405374820035908359120588519388241017975764509763878701358086157220849198325029437558814408073249342699569226292281907696530874521354545052738998618908877847709315396002224115770941836168130356966056272485926446494909252792960647400119374370872275565412503650177741260616758733338101709208261819630857302131105806949756683176289992202907697631456659826957334601033189353468717790909713599551363330409085545706019370875886861773744216500335802877775250002995664190517701524936425256663485278809491930565644905816010863395335968770757930654254478052879131215545080660032276872483442899311216124508222361872339050817934076205831122720740013284799726897180790470177989623900711524762827555217327272492486760379563626822475387112476966134581669636511752986594888397896171897211840421095214203758989982537016264197083565856158370162109718263194549864812054424000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (102762634260366853864433468143230721289488142589679327294449301573147544891709061924347882845577006066078356455888242264836597777623573133206353141917863612842781273692487964017943844970794490160457559564063739587488064818354253338019390077006245922516557244541967637973256298961153101784460376043880177413889422434793779086206108361154680622737791453957010609629142880710783838606830857221857493068487911272568742908824554709582745802653172634878534312833231311476632665089182384192687583536882194888730703129206936708112041509789253803475484104664991193334792301432986774957540962819119715662218123027024524845589438250678049863279334674112954562067002302426948800385862561181990635607052281628592058274166548940341645646714512050550012369214073761558076897618011393586091256433472038035331579116555291901519834549100567930409658532806586789250298906707343660558620863161199700457141940214056755024718530400123533157373119609849577562739440161900463182567040000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (102860719880297536411581153262692133625425032251454959301858083592288505014867238399356050702278038720498754373370241477014466055045818570737578870603372215117436000664404388818983963187051261503804958636329912744711009430309106000048726707504489416812085405161523100385294384683110411430647424631112669627353986862858333473146033102564623705643441424423610162185582911591818993711270740035471025301789811178531527243175706036999575844591210831307879065294360547584983358472458038777075255439952510531371085464778515895112201044611103703289171555033707879559407558736098365056418618983329534092937249162445458301067540832232888227246292538939881936028060283713615891018193798643641345129050538827795159790584620114460865003346761412404493645085229514110342227656644579128289466285913736983692570487499520341446844055317915973748825296843687666196367547762938170796138334462037019444527821242496572785850675912708355660589538537531356432555246705427871101598080000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (102848712726945775670005245669225326540525740235135926965198924214524323910655249918513631846844760851810462743431128700057561474063607590536467893666298127400602928304512121646069019028984302396506170305727161613736411701550733931691659470133794786746136044904026979281915341406977537899956779494314715548557226213989933139909434435544014922355498837669487675695371189707342783589351591439672567882213071414380004130290266448935931476360583265135548151864604648691078996943351266344408833854355567650700645308273209876408327302249103372965881990023641871344736207225727179051333469073381723621020801036295977249301703091932805887300229637165253222057827930864040153063277560158982580048877802854595009161612502525033774453875093503860000253503476072630852533899810563909135847461637295402347294352410098381716120733161254871180254177937710226355668451761246135107481241633501894588147092333402414499608708509152488982932602539745689011063620251409228710171392000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (102962462863229772000036475129182555102028141320391229811636849296625320733739983242002828947727274293845868489314936094429413535370026375817618404973469073293331116850285937066411531681101364443269028965540263738496661513417001868607342292542775878737496015251378090470420547678187601826254024458229300580748597494778866466273629569949844374954761676963985269724053688903510957981668451201520978457668603713603712102066748887918163451674189417997497174510413241837896869805585401866893991549327488062911580157581555500394858814555392828176774683372515713828989089869811142011173837655772165303027197984520321537853147699935992667881334807913709071118980425843275920273071571397036166133543512912885077445467906557752090470234444991319851684374658749191590427508695273854351126724229195312388806659969947852216740505736559135674764860973266308159852548805100671950736166599986201500305785111738114090355583284898923284785271470631737931629738590560034960535584000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (103058821775524284724440755374161739717418431840970487924717728168569964075433848397579369797800339607676027185186555388790865649870333826289647267032966952837641611482461308131939453869092370470948847118395484077948532934272687164212608983340550346411775331704988336462932194812365347022111151723401586316905845877063884770421147824552367000291776212351612039288704989369473104191825828968247701980046596787112471136108598722987518966631197287666139217983077113854454751149089361926925109543057000375516346220113875541299325752448786368521949305451196045399454414758727466173066261683575388827655470726999913453540494749959233071475371596799991017959256073091843518765056355552289068623433619653215298486019655719907778151398079293914283789088005933103076346156824546910980337086064341970567835566083356649426561045863863526796566285047287072028706263532392143907821903016049043254743129351886954504513193888955643154658811953754778348456357893389920611445843200 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (103007378694987642526377405065939650023178798741466187342331524516754672658439473491884136924184825353890645729136005357389584081944944014612916966469829614732973150857297558860393826482454765349714173737848403763684551143996743656633165806164607631874418050189755188514505536583379972486302906451101054413316380099538089552089388442855841076847364596043028759047525472690848922640410911948736553334725791426763633507993808586941909612076118791962445712095883988225017990655268030938441424798630608410081078831151447950500000115796060829947270250119364323334697625053097303080363101104635512145827445987537281093935851366044197528242000705182151536714656624499868792200654391588513686224134769697097220827359013319326647730750114530048306460047461575507315441451598886238153756282548438076795867238956420880572841712956840951845010221648381894722118652878192253740146510087316242607127819319874505947424356824982829687418257739329677306459167886222914966443356800 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (102800839502462990177056621418925336502048047481670137837982691810894530207150428239573936029600291971804640980832980641482740591707595067004516030017519925659527516073921428312082075395706922551385310913231058734146679871698824195499189386728439286269497982647272391287534915989436222957195677440836976314686041107189071643321619866936126707973447290897162567890497490388483609400122063796375581212756216586691774467140336555176265338675732477719040574115385640364701654345745802531441650348938563394572626836864683375258156446937975793957944782507298448420146003865782433324843119519040762486827704057995820307482594903249862191569535976142289023130803606476308340217584671949567975329441045955144143523527400978783988385149704164208810863591598067131394322600177751066298437166297413663455206086680048691994297988948927654795114047300006957503068499983697551368727504127813038326098068888161013189931683212983482504996811706574059396265338545130657066319008000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (103033038110554402986592323549163377980149614817754368179918070175384663713278024810599439204419834089675778424990946706824232801255958257699959949958758149520828681481728905491571280762233102505555682200282044322623896541125567186784198926437140142639471903108949086078177009591778226077003519296147785788282654793338059653961370254327701959888877297519460903911506520905605214173866944783498541654406169880951454537124988371227220920357712603418015792856672481039866545244234095553973891088174621908890143712532647046806272035549347596372876371265114247901614996370574242295572111605990090113486073169587573767589933730070658192768282304677528383209660976740319387737017119980168210907315354218989409399310363841400020596975662860775731839852542147870574369850211459617066413318493535621008433584208526108164039196181977622268698886365946697111072496254357609218860480780600337641496115997007596645759216034605706881164062441357864842061501047120977945673664000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (102932237812258754939882124795066138254900597147818570811079648048868511030049462536039397199098366707187592350285283634298696411374103023939794573515389852713865683736661530293314331626166940155235665578171969075380073726302262151497673921365979620548950597411457060846385645720634862434015572373484529578646848413295597693825275045840344289408402258009819510145577854645377524774848331104567148253215582865266013709955306631813570420906075795813145105330083960697544432718494485402918919544197422077667325233208006665042671986807824185513249315362136033886525312111193370174678489611609361158457831361026199936833343586140593117393989360487808710011743421443385999464664256920051660810812832391683672882271073961890040032785195299459385368855696615039452775019390995775513202785117313641767032303668533491439858667589581343189281994698407517030013198202389167418186757431589375491111340614965060654258707334700017052130285250438752947045986044685788897774426000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (102915375393110865175972624878137583346177790753598443183559933169034366618637942415250169694003744423895471618138396583338817456638727353634365989996548769084139564108369117381295733948181294850136602359851539229468248440261688555764958808873141354717110731949826363925815980011118062722115730823652383392186216552430600121548222302629816639694433725767196041682434984257695152288130233768466916196628873316163546731038835823246298843888193356643400488142806170228019510301377907702405913118302305724015380905846282492340261695027801102831521752534952559282010316299888095875310659213000152934851461666086801084466442493558501319147491507589912657305003380872119442382177246258025906332917369169563984196428468916147002397175174583292728455572115264556131614939705501648794183733279360933646713474055367630525069925541428723039705764414423884732152577755107831660272084725378054411230550714580452021025066294110201663132386263817909508447142252633857289475850400 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (103034871697532323915241084864142382141677242253516790777843936065347612020056876512717043819348486637263784126815770350790501877610780167665617414915024762858881726767876619977882419665330602481629697484626334601985036465342302853024270957114339641447758450072463683289468181159066740132250478057665118427663835559611004420915717258415794691584948933500950696286633633173669071556965051589446928436980200561859110919953332927124644225647001913563535057161324459829986707327348052679459989564635931506276796154085799826583051673184068678707159120940426962545378202661378590688686742461955955033406193715936572790726705812094967501960816812922912018293600846756077218504139834276318414741328539268306572167475555155585150891592857563369555344223570837842124097846205757624900823021261508576514584884763952251757352790767144601196245754087176489110760150551789336670700073522448278436528082048234406854609135296279335487195304667458243223205600506831575996083159000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (102932531578724594780659834664153203726657162762407238726634682721575272411669230255907531197088957567416887728107876549767626217128725835236118354557630385180283702848493596208024966855020068833047249097295551717597798748036822050979061078193612049769998900835501207101315036835390424474829971481943607421144412315049728572679142461371538787694443127274590607140107541080202475528762859081529323286092919016492077589201365121078679498840746707917322699567105923565161391213877760240672224008130500957515746262260277094109842377324133169506421101367413401082919281755243374988864459079700079333754236505331388113358064989405161181040665952731140290314227712625083101430565106441084676997844630170853627224055146987415854045266511107638286350229767295511017280311720078388495040499032903897695477458657852030629038493173444280615815522578865404686042183863574199568375164038687841342376162960935258434050009552831308327795534336107694738837803448711357753406080000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (81319547940536049397167718918274656208431118768093045387175975409309743206607438148102927233462882261452096503240096884509442064422323042756683996329656844270750270902389265482293326034514111735476010519146003766242532283426478664423019359541233386942665049639375576726146341579058271900349427674737904844233489733772967308182664870099556739098846449658372442649012859288197679631207824748985429529913370672347896672166125708950181872104938716256193092626416811845713142964888332127194747043580860599862670943193260796375202131400366302574380094732665242776766996849838517647270394568529855754467692093933798555417414197455699032856578788174756824334917112492473469183754757067460408660155771188013999469572769053663633715549976796426031215330233628962899040514361187368288840566279885813060750335608790097215812150962809129326971470251564517802567300358488897174386643581034458952019606084441337947739162078051077481795708015077727367375601226148850942257789056 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (11057752365107358947828383667534774112346796688525644261663280173970058198079593876741300855497529728586482010205344461200192676058757869130831831632211021432098262289726470703140718076517817088233660299609709647772141474401338884600411068599672722305482513857869893667526818773581094364825358022397252755876188333824809270913567923537476667832297020505848588104760551223134821684040538791071608904779083199690734106247652074872338039906829492156060401802597653363323130425885199740959209153009209412770836801512425144768443919932055912743746791618967943867755590782829609193414987803899220851715723339203511505602987572172984017069565521816577687960006495317377438758789890341606613831710121281369332244099714615739798787549375483267412336747512699269016855282401114244994775874449416296621792129966113347637113331451565516560409066558731529533192017735228676557008548184190209420640176416735708093937813501170666146612560343710118231252253821258972416195727500 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (53978413028434584324587913152729433080611141186790642645615137027757424023976762593332313648216110352773937083221726608814492968480965919979972406269448324740895102101441379282335040883265950881871994629136702779269191809350462605155698843293187342183416119057360856963195796040964954811320364562465792648135724293020435428474327802860119259050577828799962291862637775178502236653514795268828885013809110987568836813590590822255256829160033004384811404669664745647803324381471215378445943156606976896169698541914184167601733811730567805463619761976849064791948581958540989539846155296000486189236191747300301634549963389052904117173713789371355117866317329898838391653701213565164428827370226893582972924129118533323112873897039744981217984776442035963435548231621023459044214877236731529205856126130652270698172279909169047515710391377498732364328080468673439232016826711904720166537909847568454162691174904463001329736750268787655964394232893831918766411744000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (53902810864735406925753225116605941813818641751227137568418814992739381014272951453889954972415634516581087906920865673838987161390837436478580896519866195551722033297902888885593572742031374756523999687529162389062443720806288322235682806252755971999458718995745775828611272542804858585205658412823636778100771642498699974785282997237408431281759642556041022337698824795069770715446071361490067182018784594325186940913971066744871258587316635252410294873908760877719641928993034714352923734988419766731379145206355923181323598444185596345710291663874531767754107692212910302645797790355099376512947742047019150883177547718620147639879648940070153098408511390313448737829655584895005067059203274284719670343728322599980440356136918235571426147808012410958002623710097571954937118910063368086407880755421124668533464794730944498708633873873013634104733576555156246460176224432014725984665595174527282539618060993470520516692041192351545005654521898922643637248000 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (53976315362188720589365332711443619163419105935595551266193701454240014093680187854360209433304421014214986359786551573525122292517187459536419453851581477865238179898100181800062243283857851428709705656470570477655417352056543256046510506251381261964947711428158531725101104499283072535875989414384688905499470651478937500246236957619180396021078664129281398008824400589362427642222646698269276885816578209883252057856567507079780807567117625440286722424713348890723002679069217064980393850326162123295272475986440019591910283709398831468572479121764888803280031050561827822142600983913351096390779718438340594097964758655451224873726561682375239735477091190363981125666195809276460383389891797471484546535738451501381443889562702135708625364235460063240101790254346199269284871247580342385288794205334102931995448274078122079187785504909976273197246594122008883203233771915215676055414834928734142765868398711363430893122854842780233562226680657095531331363200 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ), (50114275866940580506529615442260809330075039690850616456442218054459438517982897453610256318794477837104374168444342746758965241005341680678678864533375807176281179996618298723001983033347459680599214024285950780575161069783914722322239890016074691989742490495817956502194119601192347868787778974441148076240933855551377813132417719530392046583353949856691267099289288015321601608931173138518049189071563303855276760366879680882890491866937334909415493721076587876815892670929346960625679964264325018800239009697167618607869471646741957224203875294085422623761728358894907419011046621413272266822044581482878248243174171737763321340458961369845115700813025737258276401314706636143229784002197724811277692752107000511170592578202484641365958094222571275415384798025876553977846057130751359478315304474122622438308148231985917890630384142602048645840240291378334790334965373530987153116710669041781296976310580450394624485269752674813652253063584190742421205945600 / 242160128473900791826609163715361354955628950331350003839051340910069895610656982365733819601304761891753281997578280880466492411864800777483738004119396572416460803750645696360370451188373005031260140240110254395236596032322514401887586572813248374670782949991670100652678837092904521530055596954377942328801546814486342072131531161198423585539397852242520666951815668884134901508413103027213529388866807901249200457412156136955563317338530897150235046592344213965420237421552170827719205997034575808037134108517614667902458373502815662691070982151231315446413490602767415155418727574398602517290798980114630294282314484123959120613984036066770542531690386657281150458473000035310834599265470252330165082262544848507903498414953875346834263927681086926087999097544081170353776448490148271207033488577844633029506022064689994751145996635621616112087212860820172128397921044432809779993464546012582330435132853085605698603993576859193189572486307349643530086473952684328765931 : ℚ)]

/-- The exact realised terminal vector of table 0 (TGCert's polQ). -/
def qv0 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 4917248 : ℚ) else
  if w = 1 then (2211 / 4917248 : ℚ) else
  if w = 2 then (1229475 / 137682944 : ℚ) else
  if w = 3 then (144149 / 2151296 : ℚ) else
  if w = 4 then (896915 / 4214784 : ℚ) else
  if w = 5 then (106097 / 351232 : ℚ) else
  if w = 6 then (1951007 / 9834496 : ℚ) else
  if w = 7 then (789725 / 12907776 : ℚ) else
  if w = 8 then (1174391 / 137682944 : ℚ) else
  if w = 9 then (7565 / 17210368 : ℚ) else
  (1 / 230496 : ℚ)

/-- The exact realised terminal vector of table 1 (TGCert's polQ). -/
def qv1 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 8192 : ℚ) else
  if w = 1 then (323385 / 68841472 : ℚ) else
  if w = 2 then (1210095 / 34420736 : ℚ) else
  if w = 3 then (441265 / 4302592 : ℚ) else
  if w = 4 then (1758955 / 9834496 : ℚ) else
  if w = 5 then (533583 / 2458624 : ℚ) else
  if w = 6 then (1758955 / 9834496 : ℚ) else
  if w = 7 then (441265 / 4302592 : ℚ) else
  if w = 8 then (1210095 / 34420736 : ℚ) else
  if w = 9 then (323385 / 68841472 : ℚ) else
  (1 / 8192 : ℚ)

/-- The exact realised terminal vector of table 2 (TGCert's polQ). -/
def qv2 : ℕ → ℚ := fun w =>
  if w = 0 then (125 / 34420736 : ℚ) else
  if w = 1 then (36461 / 103262208 : ℚ) else
  if w = 2 then (3515455 / 413048832 : ℚ) else
  if w = 3 then (719779 / 7375872 : ℚ) else
  if w = 4 then (789641 / 4917248 : ℚ) else
  if w = 5 then (177459 / 702464 : ℚ) else
  if w = 6 then (3420463 / 14751744 : ℚ) else
  if w = 7 then (17457 / 175616 : ℚ) else
  if w = 8 then (3515455 / 413048832 : ℚ) else
  if w = 9 then (36461 / 103262208 : ℚ) else
  (125 / 34420736 : ℚ)

/-- The exact realised terminal vector of table 3 (TGCert's polQ). -/
def qv3 : ℕ → ℚ := fun w =>
  if w = 0 then (125 / 34420736 : ℚ) else
  if w = 1 then (40211 / 103262208 : ℚ) else
  if w = 2 then (8678431 / 413048832 : ℚ) else
  if w = 3 then (176845 / 3226944 : ℚ) else
  if w = 4 then (2942239 / 14751744 : ℚ) else
  if w = 5 then (514217 / 2107392 : ℚ) else
  if w = 6 then (3715739 / 14751744 : ℚ) else
  if w = 7 then (3451645 / 51631104 : ℚ) else
  if w = 8 then (8678431 / 413048832 : ℚ) else
  if w = 9 then (40211 / 103262208 : ℚ) else
  (125 / 34420736 : ℚ)

/-- The exact realised terminal vector of table 4 (TGCert's polQ). -/
def qv4 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 460992 : ℚ) else
  if w = 1 then (9227 / 9834496 : ℚ) else
  if w = 2 then (1487 / 175616 : ℚ) else
  if w = 3 then (1370125 / 29503488 : ℚ) else
  if w = 4 then (3611707 / 19668992 : ℚ) else
  if w = 5 then (1533599 / 4214784 : ℚ) else
  if w = 6 then (1610061 / 9834496 : ℚ) else
  if w = 7 then (5905489 / 68841472 : ℚ) else
  if w = 8 then (830721 / 137682944 : ℚ) else
  if w = 9 then (27257 / 29503488 : ℚ) else
  (1 / 76832 : ℚ)

/-- The exact realised terminal vector of table 5 (TGCert's polQ). -/
def qv5 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 460992 : ℚ) else
  if w = 1 then (9227 / 9834496 : ℚ) else
  if w = 2 then (47969 / 8605184 : ℚ) else
  if w = 3 then (5175187 / 103262208 : ℚ) else
  if w = 4 then (168975 / 702464 : ℚ) else
  if w = 5 then (2386215 / 9834496 : ℚ) else
  if w = 6 then (1298601 / 4917248 : ℚ) else
  if w = 7 then (5063173 / 103262208 : ℚ) else
  if w = 8 then (101965 / 17210368 : ℚ) else
  if w = 9 then (9227 / 9834496 : ℚ) else
  (1 / 460992 : ℚ)

/-- The exact realised terminal vector of table 6 (TGCert's polQ). -/
def qv6 : ℕ → ℚ := fun w =>
  if w = 0 then (125 / 34420736 : ℚ) else
  if w = 1 then (36461 / 103262208 : ℚ) else
  if w = 2 then (3410455 / 413048832 : ℚ) else
  if w = 3 then (153151 / 2458624 : ℚ) else
  if w = 4 then (5624365 / 29503488 : ℚ) else
  if w = 5 then (406347 / 1229312 : ℚ) else
  if w = 6 then (1474595 / 9834496 : ℚ) else
  if w = 7 then (4975769 / 51631104 : ℚ) else
  if w = 8 then (8678431 / 413048832 : ℚ) else
  if w = 9 then (40211 / 103262208 : ℚ) else
  (125 / 34420736 : ℚ)

/-- The exact realised terminal vector of table 7 (TGCert's polQ). -/
def qv7 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 307328 : ℚ) else
  if w = 1 then (1861 / 8605184 : ℚ) else
  if w = 2 then (2468735 / 413048832 : ℚ) else
  if w = 3 then (15240349 / 206524416 : ℚ) else
  if w = 4 then (3080543 / 19668992 : ℚ) else
  if w = 5 then (1320259 / 4214784 : ℚ) else
  if w = 6 then (3641993 / 14751744 : ℚ) else
  if w = 7 then (1643627 / 34420736 : ℚ) else
  if w = 8 then (1554997 / 103262208 : ℚ) else
  if w = 9 then (1229 / 4917248 : ℚ) else
  (1 / 307328 : ℚ)

/-- The exact realised terminal vector of table 8 (TGCert's polQ). -/
def qv8 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 307328 : ℚ) else
  if w = 1 then (1861 / 8605184 : ℚ) else
  if w = 2 then (26261 / 3226944 : ℚ) else
  if w = 3 then (795925 / 17210368 : ℚ) else
  if w = 4 then (1140329 / 4917248 : ℚ) else
  if w = 5 then (1276225 / 4917248 : ℚ) else
  if w = 6 then (12600145 / 59006976 : ℚ) else
  if w = 7 then (9708887 / 103262208 : ℚ) else
  if w = 8 then (2468735 / 413048832 : ℚ) else
  if w = 9 then (1861 / 8605184 : ℚ) else
  (1 / 307328 : ℚ)

/-- The exact realised terminal vector of table 9 (TGCert's polQ). -/
def qv9 : ℕ → ℚ := fun w =>
  if w = 0 then (125 / 34420736 : ℚ) else
  if w = 1 then (36461 / 103262208 : ℚ) else
  if w = 2 then (1192633 / 59006976 : ℚ) else
  if w = 3 then (2449177 / 25815552 : ℚ) else
  if w = 4 then (1077465 / 4917248 : ℚ) else
  if w = 5 then (178099 / 702464 : ℚ) else
  if w = 6 then (2921045 / 14751744 : ℚ) else
  if w = 7 then (552175 / 8605184 : ℚ) else
  if w = 8 then (236795 / 29503488 : ℚ) else
  if w = 9 then (305371 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 10 (TGCert's polQ). -/
def qv10 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 614656 : ℚ) else
  if w = 1 then (1237 / 4917248 : ℚ) else
  if w = 2 then (1551469 / 103262208 : ℚ) else
  if w = 3 then (5279573 / 68841472 : ℚ) else
  if w = 4 then (1587835 / 7375872 : ℚ) else
  if w = 5 then (579451 / 1843968 : ℚ) else
  if w = 6 then (223145 / 1229312 : ℚ) else
  if w = 7 then (5268479 / 103262208 : ℚ) else
  if w = 8 then (286975 / 51631104 : ℚ) else
  if w = 9 then (1875 / 8605184 : ℚ) else
  (1 / 614656 : ℚ)

/-- The exact realised terminal vector of table 11 (TGCert's polQ). -/
def qv11 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (236795 / 29503488 : ℚ) else
  if w = 3 then (133135 / 2151296 : ℚ) else
  if w = 4 then (527635 / 2107392 : ℚ) else
  if w = 5 then (2949769 / 14751744 : ℚ) else
  if w = 6 then (3953489 / 14751744 : ℚ) else
  if w = 7 then (2830645 / 51631104 : ℚ) else
  if w = 8 then (3066653 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 12 (TGCert's polQ). -/
def qv12 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (236795 / 29503488 : ℚ) else
  if w = 3 then (1836845 / 25815552 : ℚ) else
  if w = 4 then (5081725 / 29503488 : ℚ) else
  if w = 5 then (2610767 / 7375872 : ℚ) else
  if w = 6 then (5081725 / 29503488 : ℚ) else
  if w = 7 then (531553 / 7375872 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 13 (TGCert's polQ). -/
def qv13 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 14 (TGCert's polQ). -/
def qv14 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 15 (TGCert's polQ). -/
def qv15 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 16 (TGCert's polQ). -/
def qv16 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 17 (TGCert's polQ). -/
def qv17 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 18 (TGCert's polQ). -/
def qv18 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (1877651 / 9834496 : ℚ) else
  if w = 5 then (836569 / 2458624 : ℚ) else
  if w = 6 then (4681321 / 29503488 : ℚ) else
  if w = 7 then (678529 / 7375872 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 19 (TGCert's polQ). -/
def qv19 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 20 (TGCert's polQ). -/
def qv20 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (521305 / 8605184 : ℚ) else
  if w = 4 then (5471653 / 29503488 : ℚ) else
  if w = 5 then (642113 / 1843968 : ℚ) else
  if w = 6 then (4312321 / 29503488 : ℚ) else
  if w = 7 then (19 / 192 : ℚ) else
  if w = 8 then (1752665 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 21 (TGCert's polQ). -/
def qv21 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 22 (TGCert's polQ). -/
def qv22 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 23 (TGCert's polQ). -/
def qv23 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 24 (TGCert's polQ). -/
def qv24 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 25 (TGCert's polQ). -/
def qv25 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 26 (TGCert's polQ). -/
def qv26 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 27 (TGCert's polQ). -/
def qv27 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 28 (TGCert's polQ). -/
def qv28 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 29 (TGCert's polQ). -/
def qv29 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (521305 / 8605184 : ℚ) else
  if w = 4 then (5471653 / 29503488 : ℚ) else
  if w = 5 then (642113 / 1843968 : ℚ) else
  if w = 6 then (4312321 / 29503488 : ℚ) else
  if w = 7 then (19 / 192 : ℚ) else
  if w = 8 then (1752665 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 30 (TGCert's polQ). -/
def qv30 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 31 (TGCert's polQ). -/
def qv31 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 32 (TGCert's polQ). -/
def qv32 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 33 (TGCert's polQ). -/
def qv33 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 34 (TGCert's polQ). -/
def qv34 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 35 (TGCert's polQ). -/
def qv35 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 36 (TGCert's polQ). -/
def qv36 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 37 (TGCert's polQ). -/
def qv37 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 38 (TGCert's polQ). -/
def qv38 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 39 (TGCert's polQ). -/
def qv39 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 40 (TGCert's polQ). -/
def qv40 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 41 (TGCert's polQ). -/
def qv41 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 42 (TGCert's polQ). -/
def qv42 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 43 (TGCert's polQ). -/
def qv43 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 44 (TGCert's polQ). -/
def qv44 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 45 (TGCert's polQ). -/
def qv45 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 46 (TGCert's polQ). -/
def qv46 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 47 (TGCert's polQ). -/
def qv47 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (245027 / 29503488 : ℚ) else
  if w = 3 then (819565 / 12907776 : ℚ) else
  if w = 4 then (5437213 / 29503488 : ℚ) else
  if w = 5 then (2576327 / 7375872 : ℚ) else
  if w = 6 then (4321321 / 29503488 : ℚ) else
  if w = 7 then (719779 / 7375872 : ℚ) else
  if w = 8 then (1752665 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 48 (TGCert's polQ). -/
def qv48 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (3043489 / 14751744 : ℚ) else
  if w = 5 then (3630269 / 14751744 : ℚ) else
  if w = 6 then (3930445 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 49 (TGCert's polQ). -/
def qv49 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (245027 / 29503488 : ℚ) else
  if w = 3 then (819565 / 12907776 : ℚ) else
  if w = 4 then (5437213 / 29503488 : ℚ) else
  if w = 5 then (642113 / 1843968 : ℚ) else
  if w = 6 then (4312321 / 29503488 : ℚ) else
  if w = 7 then (19 / 192 : ℚ) else
  if w = 8 then (1752665 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 50 (TGCert's polQ). -/
def qv50 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 51 (TGCert's polQ). -/
def qv51 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 52 (TGCert's polQ). -/
def qv52 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 53 (TGCert's polQ). -/
def qv53 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 54 (TGCert's polQ). -/
def qv54 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 55 (TGCert's polQ). -/
def qv55 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 56 (TGCert's polQ). -/
def qv56 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 57 (TGCert's polQ). -/
def qv57 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 58 (TGCert's polQ). -/
def qv58 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 59 (TGCert's polQ). -/
def qv59 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 60 (TGCert's polQ). -/
def qv60 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 61 (TGCert's polQ). -/
def qv61 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 62 (TGCert's polQ). -/
def qv62 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 63 (TGCert's polQ). -/
def qv63 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 64 (TGCert's polQ). -/
def qv64 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 65 (TGCert's polQ). -/
def qv65 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (937263 / 4917248 : ℚ) else
  if w = 5 then (4093669 / 14751744 : ℚ) else
  if w = 6 then (1232915 / 4917248 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 66 (TGCert's polQ). -/
def qv66 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (1890151 / 9834496 : ℚ) else
  if w = 5 then (849069 / 2458624 : ℚ) else
  if w = 6 then (4493821 / 29503488 : ℚ) else
  if w = 7 then (678529 / 7375872 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 67 (TGCert's polQ). -/
def qv67 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 68 (TGCert's polQ). -/
def qv68 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 69 (TGCert's polQ). -/
def qv69 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The exact realised terminal vector of table 70 (TGCert's polQ). -/
def qv70 : ℕ → ℚ := fun w =>
  if w = 0 then (3125 / 137682944 : ℚ) else
  if w = 1 then (305371 / 206524416 : ℚ) else
  if w = 2 then (98849 / 9834496 : ℚ) else
  if w = 3 then (497295 / 8605184 : ℚ) else
  if w = 4 then (971563 / 4917248 : ℚ) else
  if w = 5 then (1281723 / 4917248 : ℚ) else
  if w = 6 then (3844345 / 14751744 : ℚ) else
  if w = 7 then (154901 / 2458624 : ℚ) else
  if w = 8 then (1700165 / 206524416 : ℚ) else
  if w = 9 then (74047 / 206524416 : ℚ) else
  (3125 / 137682944 : ℚ)

/-- The per-table terminal vectors. -/
def qv : ℕ → ℕ → ℚ := fun i =>
  if i = 0 then qv0 else if i = 1 then qv1 else if i = 2 then qv2 else if i = 3 then qv3 else if i = 4 then qv4 else if i = 5 then qv5 else if i = 6 then qv6 else if i = 7 then qv7 else if i = 8 then qv8 else if i = 9 then qv9 else if i = 10 then qv10 else if i = 11 then qv11 else if i = 12 then qv12 else if i = 13 then qv13 else if i = 14 then qv14 else if i = 15 then qv15 else if i = 16 then qv16 else if i = 17 then qv17 else if i = 18 then qv18 else if i = 19 then qv19 else if i = 20 then qv20 else if i = 21 then qv21 else if i = 22 then qv22 else if i = 23 then qv23 else if i = 24 then qv24 else if i = 25 then qv25 else if i = 26 then qv26 else if i = 27 then qv27 else if i = 28 then qv28 else if i = 29 then qv29 else if i = 30 then qv30 else if i = 31 then qv31 else if i = 32 then qv32 else if i = 33 then qv33 else if i = 34 then qv34 else if i = 35 then qv35 else if i = 36 then qv36 else if i = 37 then qv37 else if i = 38 then qv38 else if i = 39 then qv39 else if i = 40 then qv40 else if i = 41 then qv41 else if i = 42 then qv42 else if i = 43 then qv43 else if i = 44 then qv44 else if i = 45 then qv45 else if i = 46 then qv46 else if i = 47 then qv47 else if i = 48 then qv48 else if i = 49 then qv49 else if i = 50 then qv50 else if i = 51 then qv51 else if i = 52 then qv52 else if i = 53 then qv53 else if i = 54 then qv54 else if i = 55 then qv55 else if i = 56 then qv56 else if i = 57 then qv57 else if i = 58 then qv58 else if i = 59 then qv59 else if i = 60 then qv60 else if i = 61 then qv61 else if i = 62 then qv62 else if i = 63 then qv63 else if i = 64 then qv64 else if i = 65 then qv65 else if i = 66 then qv66 else if i = 67 then qv67 else if i = 68 then qv68 else if i = 69 then qv69 else qv70


end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Pol.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Pol (namespace A36W.TGCert3.R10_10_10_l1_r4): the owner's count tables, pruned to their positive-mass states (actF reads them).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R10_10_10_l1_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (6, 7) .leaf)

def P0_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf) 134181 (4, 3, some (0, 5)) (0, 1) (.node (.node .leaf 134182 (4, 3, some (0, 6)) (0, 1) .leaf) 134210 (4, 3, some (1, 2)) (3, 2) .leaf)) 134211 (4, 3, some (1, 3)) (3, 2) (.node (.node (.node .leaf 134212 (4, 3, some (1, 4)) (3, 2) .leaf) 134213 (4, 3, some (1, 5)) (3, 2) .leaf) 134214 (4, 3, some (1, 6)) (3, 2) (.node (.node .leaf 134241 (4, 3, some (2, 1)) (3, 2) .leaf) 134242 (4, 3, some (2, 2)) (3, 2) .leaf))) 134243 (4, 3, some (2, 3)) (3, 2) (.node (.node (.node (.node .leaf 134244 (4, 3, some (2, 4)) (3, 2) .leaf) 134245 (4, 3, some (2, 5)) (3, 2) .leaf) 134246 (4, 3, some (2, 6)) (3, 2) (.node (.node .leaf 134272 (4, 3, some (3, 0)) (1, 3) .leaf) 134273 (4, 3, some (3, 1)) (1, 3) .leaf)) 134274 (4, 3, some (3, 2)) (1, 3) (.node (.node (.node .leaf 134275 (4, 3, some (3, 3)) (1, 3) .leaf) 134276 (4, 3, some (3, 4)) (1, 3) .leaf) 134277 (4, 3, some (3, 5)) (1, 3) (.node .leaf 134278 (4, 3, some (3, 6)) (1, 3) .leaf)))) 134304 (4, 3, some (4, 0)) (3, 1) (.node (.node (.node (.node (.node .leaf 134305 (4, 3, some (4, 1)) (3, 1) .leaf) 134306 (4, 3, some (4, 2)) (3, 1) .leaf) 134307 (4, 3, some (4, 3)) (3, 1) (.node (.node .leaf 134308 (4, 3, some (4, 4)) (3, 1) .leaf) 134309 (4, 3, some (4, 5)) (3, 1) .leaf)) 134310 (4, 3, some (4, 6)) (3, 1) (.node (.node (.node .leaf 134336 (4, 3, some (5, 0)) (2, 3) .leaf) 134337 (4, 3, some (5, 1)) (2, 3) .leaf) 134338 (4, 3, some (5, 2)) (2, 3) (.node .leaf 134339 (4, 3, some (5, 3)) (2, 3) .leaf))) 134340 (4, 3, some (5, 4)) (2, 3) (.node (.node (.node (.node .leaf 134341 (4, 3, some (5, 5)) (2, 3) .leaf) 134368 (4, 3, some (6, 0)) (2, 3) .leaf) 134369 (4, 3, some (6, 1)) (2, 3) (.node (.node .leaf 134370 (4, 3, some (6, 2)) (2, 3) .leaf) 134371 (4, 3, some (6, 3)) (2, 3) .leaf)) 134372 (4, 3, some (6, 4)) (2, 3) (.node (.node (.node .leaf 134400 (4, 3, some (7, 0)) (0, 1) .leaf) 134401 (4, 3, some (7, 1)) (0, 1) .leaf) 134402 (4, 3, some (7, 2)) (0, 1) (.node .leaf 134403 (4, 3, some (7, 3)) (0, 1) .leaf)))))

def P0_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 33825 (1, 1, some (0, 1)) (0, 1) .leaf) 33826 (1, 1, some (0, 2)) (0, 1) (.node .leaf 33827 (1, 1, some (0, 3)) (0, 1) .leaf)) 33828 (1, 1, some (0, 4)) (0, 1) (.node (.node .leaf 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) (.node .leaf 33831 (1, 1, some (0, 7)) (0, 1) .leaf))) 33832 (1, 1, some (0, 8)) (0, 1) (.node (.node (.node .leaf 33857 (1, 1, some (1, 1)) (0, 1) .leaf) 33858 (1, 1, some (1, 2)) (0, 1) (.node .leaf 33859 (1, 1, some (1, 3)) (0, 1) .leaf)) 33860 (1, 1, some (1, 4)) (0, 1) (.node (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf) 33862 (1, 1, some (1, 6)) (0, 1) .leaf))) 33863 (1, 1, some (1, 7)) (0, 1) (.node (.node (.node (.node .leaf 33889 (1, 1, some (2, 1)) (0, 1) .leaf) 33890 (1, 1, some (2, 2)) (0, 1) (.node .leaf 33891 (1, 1, some (2, 3)) (0, 1) .leaf)) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf)) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf)) 34855 (1, 2, some (0, 7)) (0, 1) (.node (.node .leaf 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34857 (1, 2, some (0, 9)) (0, 1) .leaf)))) 34882 (1, 2, some (1, 2)) (0, 2) (.node (.node (.node (.node (.node .leaf 34883 (1, 2, some (1, 3)) (0, 2) .leaf) 34884 (1, 2, some (1, 4)) (0, 2) (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf)) 34886 (1, 2, some (1, 6)) (0, 2) (.node (.node .leaf 34887 (1, 2, some (1, 7)) (0, 2) .leaf) 34888 (1, 2, some (1, 8)) (0, 2) .leaf)) 34889 (1, 2, some (1, 9)) (0, 2) (.node (.node (.node .leaf 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (0, 2) (.node .leaf 34915 (1, 2, some (2, 3)) (0, 2) .leaf)) 34916 (1, 2, some (2, 4)) (0, 2) (.node (.node .leaf 34917 (1, 2, some (2, 5)) (0, 2) .leaf) 34918 (1, 2, some (2, 6)) (0, 2) .leaf))) 34919 (1, 2, some (2, 7)) (0, 2) (.node (.node (.node (.node .leaf 34920 (1, 2, some (2, 8)) (0, 2) .leaf) 34944 (1, 2, some (3, 0)) (0, 1) (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf)) 34946 (1, 2, some (3, 2)) (0, 1) (.node (.node .leaf 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 34948 (1, 2, some (3, 4)) (0, 1) .leaf)) 34949 (1, 2, some (3, 5)) (0, 1) (.node (.node (.node .leaf 34950 (1, 2, some (3, 6)) (0, 1) .leaf) 34951 (1, 2, some (3, 7)) (0, 1) (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node .leaf 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) .leaf))))) 65574 (2, 0, some (0, 6)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65575 (2, 0, some (0, 7)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf)) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) (.node .leaf 65633 (2, 0, some (2, 1)) (1, 0) .leaf)) 65634 (2, 0, some (2, 2)) (1, 0) (.node (.node .leaf 65635 (2, 0, some (2, 3)) (1, 0) .leaf) 65636 (2, 0, some (2, 4)) (1, 0) .leaf))) 65637 (2, 0, some (2, 5)) (1, 0) (.node (.node (.node (.node .leaf 65638 (2, 0, some (2, 6)) (1, 0) .leaf) 65639 (2, 0, some (2, 7)) (1, 0) (.node .leaf 98336 (3, 0, some (0, 0)) (1, 0) .leaf)) 98337 (3, 0, some (0, 1)) (1, 0) (.node (.node .leaf 98338 (3, 0, some (0, 2)) (1, 0) .leaf) 98339 (3, 0, some (0, 3)) (1, 0) .leaf)) 98340 (3, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 98341 (3, 0, some (0, 5)) (1, 0) .leaf) 98342 (3, 0, some (0, 6)) (1, 0) (.node .leaf 98343 (3, 0, some (0, 7)) (1, 0) .leaf)) 98368 (3, 0, some (1, 0)) (2, 0) (.node (.node .leaf 98369 (3, 0, some (1, 1)) (2, 0) .leaf) 98370 (3, 0, some (1, 2)) (2, 0) .leaf)))) 98371 (3, 0, some (1, 3)) (2, 0) (.node (.node (.node (.node (.node .leaf 98372 (3, 0, some (1, 4)) (2, 0) .leaf) 98373 (3, 0, some (1, 5)) (2, 0) (.node .leaf 98374 (3, 0, some (1, 6)) (2, 0) .leaf)) 98375 (3, 0, some (1, 7)) (2, 0) (.node (.node .leaf 98400 (3, 0, some (2, 0)) (2, 0) .leaf) 98401 (3, 0, some (2, 1)) (2, 0) .leaf)) 98402 (3, 0, some (2, 2)) (2, 0) (.node (.node (.node .leaf 98403 (3, 0, some (2, 3)) (2, 0) .leaf) 98404 (3, 0, some (2, 4)) (2, 0) (.node .leaf 98405 (3, 0, some (2, 5)) (2, 0) .leaf)) 98406 (3, 0, some (2, 6)) (2, 0) (.node (.node .leaf 98407 (3, 0, some (2, 7)) (2, 0) .leaf) 98432 (3, 0, some (3, 0)) (1, 0) .leaf))) 98433 (3, 0, some (3, 1)) (1, 0) (.node (.node (.node (.node .leaf 98434 (3, 0, some (3, 2)) (1, 0) .leaf) 98435 (3, 0, some (3, 3)) (1, 0) (.node .leaf 98436 (3, 0, some (3, 4)) (1, 0) .leaf)) 98437 (3, 0, some (3, 5)) (1, 0) (.node (.node .leaf 98438 (3, 0, some (3, 6)) (1, 0) .leaf) 133155 (4, 2, some (0, 3)) (0, 1) .leaf)) 133156 (4, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 133157 (4, 2, some (0, 5)) (0, 1) .leaf) 133158 (4, 2, some (0, 6)) (0, 1) (.node .leaf 133344 (4, 2, some (6, 0)) (0, 1) .leaf)) 133345 (4, 2, some (6, 1)) (0, 1) (.node (.node .leaf 133346 (4, 2, some (6, 2)) (0, 1) .leaf) 133347 (4, 2, some (6, 3)) (0, 1) .leaf))))))

def P1_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (3, 10) .leaf)

def P1_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 229408 (7, 0, some (0, 0)) (1, 0) .leaf) 229409 (7, 0, some (0, 1)) (1, 0) .leaf) 229410 (7, 0, some (0, 2)) (1, 0) (.node .leaf 229411 (7, 0, some (0, 3)) (1, 0) .leaf)) 229440 (7, 0, some (1, 0)) (5, 0) (.node (.node .leaf 229441 (7, 0, some (1, 1)) (5, 0) .leaf) 229442 (7, 0, some (1, 2)) (5, 0) (.node .leaf 229443 (7, 0, some (1, 3)) (5, 0) .leaf))) 229472 (7, 0, some (2, 0)) (5, 0) (.node (.node (.node .leaf 229473 (7, 0, some (2, 1)) (5, 0) .leaf) 229474 (7, 0, some (2, 2)) (5, 0) (.node .leaf 229475 (7, 0, some (2, 3)) (5, 0) .leaf)) 229504 (7, 0, some (3, 0)) (4, 0) (.node (.node .leaf 229505 (7, 0, some (3, 1)) (4, 0) .leaf) 229506 (7, 0, some (3, 2)) (4, 0) (.node .leaf 229507 (7, 0, some (3, 3)) (4, 0) .leaf)))) 229536 (7, 0, some (4, 0)) (4, 0) (.node (.node (.node (.node .leaf 229537 (7, 0, some (4, 1)) (4, 0) .leaf) 229538 (7, 0, some (4, 2)) (4, 0) (.node .leaf 229539 (7, 0, some (4, 3)) (4, 0) .leaf)) 229568 (7, 0, some (5, 0)) (5, 0) (.node (.node .leaf 229569 (7, 0, some (5, 1)) (5, 0) .leaf) 229570 (7, 0, some (5, 2)) (5, 0) (.node .leaf 229571 (7, 0, some (5, 3)) (5, 0) .leaf))) 229600 (7, 0, some (6, 0)) (5, 0) (.node (.node (.node .leaf 229601 (7, 0, some (6, 1)) (5, 0) .leaf) 229602 (7, 0, some (6, 2)) (5, 0) (.node .leaf 229603 (7, 0, some (6, 3)) (5, 0) .leaf)) 229632 (7, 0, some (7, 0)) (1, 0) (.node (.node .leaf 229633 (7, 0, some (7, 1)) (1, 0) .leaf) 229634 (7, 0, some (7, 2)) (1, 0) (.node .leaf 229635 (7, 0, some (7, 3)) (1, 0) .leaf)))))

def P1_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf)) 65575 (2, 0, some (0, 7)) (1, 0) (.node (.node (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf)) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) .leaf))) 65605 (2, 0, some (1, 5)) (1, 0) (.node (.node (.node (.node .leaf 65606 (2, 0, some (1, 6)) (1, 0) .leaf) 65607 (2, 0, some (1, 7)) (1, 0) (.node .leaf 65608 (2, 0, some (1, 8)) (1, 0) .leaf)) 65632 (2, 0, some (2, 0)) (1, 0) (.node (.node .leaf 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf) 98339 (3, 0, some (0, 3)) (1, 0) .leaf)))) 98340 (3, 0, some (0, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 98341 (3, 0, some (0, 5)) (1, 0) .leaf) 98342 (3, 0, some (0, 6)) (1, 0) (.node .leaf 98343 (3, 0, some (0, 7)) (1, 0) .leaf)) 98370 (3, 0, some (1, 2)) (2, 0) (.node (.node .leaf 98371 (3, 0, some (1, 3)) (2, 0) .leaf) 98372 (3, 0, some (1, 4)) (2, 0) .leaf)) 98373 (3, 0, some (1, 5)) (2, 0) (.node (.node (.node .leaf 98374 (3, 0, some (1, 6)) (2, 0) .leaf) 98401 (3, 0, some (2, 1)) (2, 0) (.node .leaf 98402 (3, 0, some (2, 2)) (2, 0) .leaf)) 98403 (3, 0, some (2, 3)) (2, 0) (.node (.node .leaf 98404 (3, 0, some (2, 4)) (2, 0) .leaf) 98405 (3, 0, some (2, 5)) (2, 0) .leaf))) 98432 (3, 0, some (3, 0)) (1, 0) (.node (.node (.node (.node .leaf 98433 (3, 0, some (3, 1)) (1, 0) .leaf) 98434 (3, 0, some (3, 2)) (1, 0) (.node .leaf 98435 (3, 0, some (3, 3)) (1, 0) .leaf)) 98436 (3, 0, some (3, 4)) (1, 0) (.node (.node .leaf 196640 (6, 0, some (0, 0)) (1, 0) .leaf) 196641 (6, 0, some (0, 1)) (1, 0) .leaf)) 196642 (6, 0, some (0, 2)) (1, 0) (.node (.node (.node .leaf 196643 (6, 0, some (0, 3)) (1, 0) .leaf) 196833 (6, 0, some (6, 1)) (1, 0) .leaf) 196834 (6, 0, some (6, 2)) (1, 0) (.node (.node .leaf 196835 (6, 0, some (6, 3)) (1, 0) .leaf) 196836 (6, 0, some (6, 4)) (1, 0) .leaf)))))

def P2_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P2_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (3, 2) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (5, 0) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (3, 2) .leaf))) 165985 (5, 2, some (2, 1)) (3, 2) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (4, 1) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (3, 2) .leaf) 166016 (5, 2, some (3, 0)) (3, 1) .leaf)) 166017 (5, 2, some (3, 1)) (3, 1) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (4, 0) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (3, 1) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (4, 0) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (5, 0) .leaf) 166083 (5, 2, some (5, 3)) (4, 1) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (3, 2) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (5, 0) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P2_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) .leaf)) 2116 (0, 2, some (1, 4)) (0, 1) (.node (.node (.node .leaf 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2118 (0, 2, some (1, 6)) (0, 1) .leaf) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 2148 (0, 2, some (2, 4)) (0, 1) .leaf))) 2149 (0, 2, some (2, 5)) (0, 1) (.node (.node (.node (.node .leaf 2150 (0, 2, some (2, 6)) (0, 1) .leaf) 33827 (1, 1, some (0, 3)) (0, 1) .leaf) 33828 (1, 1, some (0, 4)) (0, 1) (.node (.node .leaf 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33858 (1, 1, some (1, 2)) (0, 1) .leaf)) 33859 (1, 1, some (1, 3)) (0, 1) (.node (.node (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf) 33863 (1, 1, some (1, 7)) (0, 1) .leaf) 33890 (1, 1, some (2, 2)) (0, 1) (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf)))) 33894 (1, 1, some (2, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 34853 (1, 2, some (0, 5)) (0, 1) .leaf) 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34884 (1, 2, some (1, 4)) (0, 2) (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34915 (1, 2, some (2, 3)) (0, 2) .leaf)) 34916 (1, 2, some (2, 4)) (1, 1) (.node (.node (.node .leaf 34946 (1, 2, some (3, 2)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf))) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node (.node .leaf 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) (.node (.node .leaf 65575 (2, 0, some (0, 7)) (1, 0) .leaf) 65576 (2, 0, some (0, 8)) (1, 0) .leaf)) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf))))) 65605 (2, 0, some (1, 5)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65606 (2, 0, some (1, 6)) (1, 0) .leaf) 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65608 (2, 0, some (1, 8)) (1, 0) (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf) 65640 (2, 0, some (2, 8)) (1, 0) .leaf))) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) (.node (.node .leaf 66599 (2, 1, some (0, 7)) (0, 1) .leaf) 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66625 (2, 1, some (1, 1)) (1, 1) (.node (.node (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (2, 0) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) (.node .leaf 66630 (2, 1, some (1, 6)) (1, 1) .leaf)))) 66631 (2, 1, some (1, 7)) (2, 0) (.node (.node (.node (.node (.node .leaf 66632 (2, 1, some (1, 8)) (2, 0) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node .leaf 66658 (2, 1, some (2, 2)) (1, 1) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) .leaf)) 66661 (2, 1, some (2, 5)) (2, 0) (.node (.node (.node .leaf 66662 (2, 1, some (2, 6)) (1, 1) .leaf) 66663 (2, 1, some (2, 7)) (1, 1) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf))) 66692 (2, 1, some (3, 4)) (0, 1) (.node (.node (.node (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf) 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) (.node (.node .leaf 164899 (5, 1, some (0, 3)) (0, 1) .leaf) 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P3_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P3_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (3, 2) .leaf)) 165954 (5, 2, some (1, 2)) (5, 0) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (3, 2) .leaf))) 165985 (5, 2, some (2, 1)) (4, 1) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (5, 0) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (3, 2) .leaf) 166016 (5, 2, some (3, 0)) (3, 1) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (4, 0) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (4, 0) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (5, 0) .leaf) 166083 (5, 2, some (5, 3)) (5, 0) (.node .leaf 166084 (5, 2, some (5, 4)) (4, 1) .leaf))) 166085 (5, 2, some (5, 5)) (3, 2) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (5, 0) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P3_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2084 (0, 2, some (0, 4)) (0, 1) (.node .leaf 2085 (0, 2, some (0, 5)) (0, 1) .leaf)) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2114 (0, 2, some (1, 2)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf) 2119 (0, 2, some (1, 7)) (0, 1) .leaf))) 2120 (0, 2, some (1, 8)) (0, 1) (.node (.node (.node (.node .leaf 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf)) 2149 (0, 2, some (2, 5)) (0, 1) (.node (.node .leaf 2150 (0, 2, some (2, 6)) (0, 1) .leaf) 2151 (0, 2, some (2, 7)) (0, 1) .leaf)) 33826 (1, 1, some (0, 2)) (0, 1) (.node (.node (.node .leaf 33827 (1, 1, some (0, 3)) (0, 1) .leaf) 33832 (1, 1, some (0, 8)) (0, 1) .leaf) 33857 (1, 1, some (1, 1)) (0, 1) (.node (.node .leaf 33858 (1, 1, some (1, 2)) (0, 1) .leaf) 33863 (1, 1, some (1, 7)) (0, 1) .leaf)))) 33864 (1, 1, some (1, 8)) (0, 1) (.node (.node (.node (.node (.node .leaf 33889 (1, 1, some (2, 1)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) (.node .leaf 33895 (1, 1, some (2, 7)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34887 (1, 2, some (1, 7)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (0, 2) (.node (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf) 34918 (1, 2, some (2, 6)) (0, 2) .leaf))) 34945 (1, 2, some (3, 1)) (0, 1) (.node (.node (.node (.node .leaf 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf))))) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65608 (2, 0, some (1, 8)) (1, 0) .leaf)) 65632 (2, 0, some (2, 0)) (1, 0) (.node (.node (.node .leaf 65635 (2, 0, some (2, 3)) (1, 0) .leaf) 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) (.node (.node .leaf 65638 (2, 0, some (2, 6)) (1, 0) .leaf) 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) (.node .leaf 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node .leaf 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) .leaf)) 66600 (2, 1, some (0, 8)) (0, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (2, 0) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf)))) 66630 (2, 1, some (1, 6)) (2, 0) (.node (.node (.node (.node (.node .leaf 66631 (2, 1, some (1, 7)) (1, 1) .leaf) 66632 (2, 1, some (1, 8)) (2, 0) (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf)) 66657 (2, 1, some (2, 1)) (1, 1) (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf)) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (2, 0) .leaf) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) .leaf))) 66690 (2, 1, some (3, 2)) (0, 1) (.node (.node (.node (.node .leaf 66691 (2, 1, some (3, 3)) (0, 1) .leaf) 66692 (2, 1, some (3, 4)) (0, 1) (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf)) 66694 (2, 1, some (3, 6)) (0, 1) (.node (.node .leaf 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) .leaf)) 164900 (5, 1, some (0, 4)) (0, 1) (.node (.node (.node .leaf 164901 (5, 1, some (0, 5)) (0, 1) .leaf) 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) (.node (.node .leaf 165090 (5, 1, some (6, 2)) (0, 1) .leaf) 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P4_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (6, 7) .leaf)

def P4_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf) 134181 (4, 3, some (0, 5)) (0, 1) (.node (.node .leaf 134182 (4, 3, some (0, 6)) (0, 1) .leaf) 134210 (4, 3, some (1, 2)) (4, 1) .leaf)) 134211 (4, 3, some (1, 3)) (2, 3) (.node (.node (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf) 134213 (4, 3, some (1, 5)) (4, 1) .leaf) 134214 (4, 3, some (1, 6)) (2, 3) (.node (.node .leaf 134241 (4, 3, some (2, 1)) (4, 1) .leaf) 134242 (4, 3, some (2, 2)) (2, 3) .leaf))) 134243 (4, 3, some (2, 3)) (2, 3) (.node (.node (.node (.node .leaf 134244 (4, 3, some (2, 4)) (3, 2) .leaf) 134245 (4, 3, some (2, 5)) (2, 3) .leaf) 134246 (4, 3, some (2, 6)) (3, 2) (.node (.node .leaf 134272 (4, 3, some (3, 0)) (3, 1) .leaf) 134273 (4, 3, some (3, 1)) (4, 0) .leaf)) 134274 (4, 3, some (3, 2)) (2, 2) (.node (.node (.node .leaf 134275 (4, 3, some (3, 3)) (2, 2) .leaf) 134276 (4, 3, some (3, 4)) (1, 3) .leaf) 134277 (4, 3, some (3, 5)) (2, 2) (.node .leaf 134278 (4, 3, some (3, 6)) (1, 3) .leaf)))) 134304 (4, 3, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 134305 (4, 3, some (4, 1)) (4, 0) .leaf) 134306 (4, 3, some (4, 2)) (3, 1) .leaf) 134307 (4, 3, some (4, 3)) (2, 2) (.node (.node .leaf 134308 (4, 3, some (4, 4)) (3, 1) .leaf) 134309 (4, 3, some (4, 5)) (4, 0) .leaf)) 134310 (4, 3, some (4, 6)) (4, 0) (.node (.node (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf) 134337 (4, 3, some (5, 1)) (4, 1) .leaf) 134338 (4, 3, some (5, 2)) (3, 2) (.node .leaf 134339 (4, 3, some (5, 3)) (4, 1) .leaf))) 134340 (4, 3, some (5, 4)) (3, 2) (.node (.node (.node (.node .leaf 134341 (4, 3, some (5, 5)) (4, 1) .leaf) 134368 (4, 3, some (6, 0)) (4, 1) .leaf) 134369 (4, 3, some (6, 1)) (4, 1) (.node (.node .leaf 134370 (4, 3, some (6, 2)) (2, 3) .leaf) 134371 (4, 3, some (6, 3)) (4, 1) .leaf)) 134372 (4, 3, some (6, 4)) (2, 3) (.node (.node (.node .leaf 134400 (4, 3, some (7, 0)) (0, 1) .leaf) 134401 (4, 3, some (7, 1)) (0, 1) .leaf) 134402 (4, 3, some (7, 2)) (0, 1) (.node .leaf 134403 (4, 3, some (7, 3)) (0, 1) .leaf)))))

def P4_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2084 (0, 2, some (0, 4)) (0, 1) (.node .leaf 2085 (0, 2, some (0, 5)) (0, 1) .leaf)) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2089 (0, 2, some (0, 9)) (0, 1) (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf))) 2114 (0, 2, some (1, 2)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) (.node .leaf 2117 (0, 2, some (1, 5)) (0, 1) .leaf)) 2118 (0, 2, some (1, 6)) (0, 1) (.node (.node .leaf 2119 (0, 2, some (1, 7)) (0, 1) .leaf) 2120 (0, 2, some (1, 8)) (0, 1) (.node .leaf 2121 (0, 2, some (1, 9)) (0, 1) .leaf)))) 2145 (0, 2, some (2, 1)) (0, 1) (.node (.node (.node (.node (.node .leaf 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 2148 (0, 2, some (2, 4)) (0, 1) (.node .leaf 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 2152 (0, 2, some (2, 8)) (0, 1) (.node .leaf 3108 (0, 3, some (0, 4)) (0, 1) .leaf))) 3109 (0, 3, some (0, 5)) (0, 1) (.node (.node (.node .leaf 3113 (0, 3, some (0, 9)) (0, 1) .leaf) 3114 (0, 3, some (0, 10)) (0, 1) (.node .leaf 3139 (0, 3, some (1, 3)) (0, 2) .leaf)) 3140 (0, 3, some (1, 4)) (0, 2) (.node (.node .leaf 3144 (0, 3, some (1, 8)) (0, 2) .leaf) 3145 (0, 3, some (1, 9)) (0, 2) (.node .leaf 3170 (0, 3, some (2, 2)) (0, 2) .leaf))))) 3171 (0, 3, some (2, 3)) (0, 2) (.node (.node (.node (.node (.node (.node .leaf 3175 (0, 3, some (2, 7)) (0, 2) .leaf) 3176 (0, 3, some (2, 8)) (0, 2) .leaf) 3201 (0, 3, some (3, 1)) (0, 1) (.node .leaf 3202 (0, 3, some (3, 2)) (0, 1) .leaf)) 3206 (0, 3, some (3, 6)) (0, 1) (.node (.node .leaf 3207 (0, 3, some (3, 7)) (0, 1) .leaf) 33828 (1, 1, some (0, 4)) (0, 1) (.node .leaf 33829 (1, 1, some (0, 5)) (0, 1) .leaf))) 33830 (1, 1, some (0, 6)) (0, 1) (.node (.node (.node .leaf 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33832 (1, 1, some (0, 8)) (0, 1) (.node .leaf 33860 (1, 1, some (1, 4)) (0, 1) .leaf)) 33861 (1, 1, some (1, 5)) (0, 1) (.node (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf) 33863 (1, 1, some (1, 7)) (0, 1) (.node .leaf 33891 (1, 1, some (2, 3)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) (.node .leaf 33895 (1, 1, some (2, 7)) (0, 1) .leaf)) 34850 (1, 2, some (0, 2)) (0, 1) (.node (.node .leaf 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf))) 34881 (1, 2, some (1, 1)) (1, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (1, 1) .leaf) 34884 (1, 2, some (1, 4)) (0, 2) (.node .leaf 34885 (1, 2, some (1, 5)) (1, 1) .leaf)) 34886 (1, 2, some (1, 6)) (0, 2) (.node (.node .leaf 34887 (1, 2, some (1, 7)) (1, 1) .leaf) 34912 (1, 2, some (2, 0)) (1, 1) (.node .leaf 34913 (1, 2, some (2, 1)) (0, 2) .leaf)))))) 34915 (1, 2, some (2, 3)) (1, 1) (.node (.node (.node (.node (.node (.node (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf) 34917 (1, 2, some (2, 5)) (0, 2) .leaf) 34918 (1, 2, some (2, 6)) (1, 1) (.node .leaf 34944 (1, 2, some (3, 0)) (0, 1) .leaf)) 34946 (1, 2, some (3, 2)) (0, 1) (.node (.node .leaf 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 34948 (1, 2, some (3, 4)) (0, 1) (.node .leaf 34949 (1, 2, some (3, 5)) (0, 1) .leaf))) 65570 (2, 0, some (0, 2)) (1, 0) (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf)) 65574 (2, 0, some (0, 6)) (1, 0) (.node (.node .leaf 65575 (2, 0, some (0, 7)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) (.node .leaf 65635 (2, 0, some (2, 3)) (1, 0) .leaf)) 65636 (2, 0, some (2, 4)) (1, 0) (.node (.node .leaf 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) (.node .leaf 66599 (2, 1, some (0, 7)) (0, 1) .leaf)) 66626 (2, 1, some (1, 2)) (2, 0) (.node (.node .leaf 66627 (2, 1, some (1, 3)) (1, 1) .leaf) 66628 (2, 1, some (1, 4)) (1, 1) (.node .leaf 66629 (2, 1, some (1, 5)) (2, 0) .leaf))))) 66630 (2, 1, some (1, 6)) (1, 1) (.node (.node (.node (.node (.node (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66660 (2, 1, some (2, 4)) (1, 1) .leaf)) 66661 (2, 1, some (2, 5)) (2, 0) (.node (.node .leaf 66662 (2, 1, some (2, 6)) (1, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) (.node .leaf 66691 (2, 1, some (3, 3)) (0, 1) .leaf))) 66692 (2, 1, some (3, 4)) (0, 1) (.node (.node (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf) 98340 (3, 0, some (0, 4)) (1, 0) (.node .leaf 98341 (3, 0, some (0, 5)) (1, 0) .leaf)) 98342 (3, 0, some (0, 6)) (1, 0) (.node (.node .leaf 98343 (3, 0, some (0, 7)) (1, 0) .leaf) 98372 (3, 0, some (1, 4)) (2, 0) (.node .leaf 98373 (3, 0, some (1, 5)) (2, 0) .leaf)))) 98374 (3, 0, some (1, 6)) (2, 0) (.node (.node (.node (.node .leaf 98375 (3, 0, some (1, 7)) (2, 0) .leaf) 98404 (3, 0, some (2, 4)) (2, 0) (.node .leaf 98405 (3, 0, some (2, 5)) (2, 0) .leaf)) 98406 (3, 0, some (2, 6)) (2, 0) (.node (.node .leaf 98407 (3, 0, some (2, 7)) (2, 0) .leaf) 98436 (3, 0, some (3, 4)) (1, 0) (.node .leaf 98438 (3, 0, some (3, 6)) (1, 0) .leaf))) 133155 (4, 2, some (0, 3)) (0, 1) (.node (.node (.node .leaf 133156 (4, 2, some (0, 4)) (0, 1) .leaf) 133157 (4, 2, some (0, 5)) (0, 1) (.node .leaf 133158 (4, 2, some (0, 6)) (0, 1) .leaf)) 133344 (4, 2, some (6, 0)) (0, 1) (.node (.node .leaf 133345 (4, 2, some (6, 1)) (0, 1) .leaf) 133346 (4, 2, some (6, 2)) (0, 1) (.node .leaf 133347 (4, 2, some (6, 3)) (0, 1) .leaf)))))))

def P5_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (7, 6) .leaf)

def P5_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 102436 (3, 4, some (0, 4)) (0, 1) .leaf) 102437 (3, 4, some (0, 5)) (0, 1) .leaf) 102438 (3, 4, some (0, 6)) (0, 1) (.node (.node .leaf 102439 (3, 4, some (0, 7)) (0, 1) .leaf) 102467 (3, 4, some (1, 3)) (1, 4) .leaf)) 102468 (3, 4, some (1, 4)) (3, 2) (.node (.node (.node .leaf 102469 (3, 4, some (1, 5)) (1, 4) .leaf) 102470 (3, 4, some (1, 6)) (3, 2) .leaf) 102471 (3, 4, some (1, 7)) (3, 2) (.node (.node .leaf 102498 (3, 4, some (2, 2)) (1, 4) .leaf) 102499 (3, 4, some (2, 3)) (2, 3) .leaf))) 102500 (3, 4, some (2, 4)) (1, 4) (.node (.node (.node (.node .leaf 102501 (3, 4, some (2, 5)) (2, 3) .leaf) 102502 (3, 4, some (2, 6)) (3, 2) .leaf) 102503 (3, 4, some (2, 7)) (1, 4) (.node (.node .leaf 102529 (3, 4, some (3, 1)) (0, 4) .leaf) 102530 (3, 4, some (3, 2)) (2, 2) .leaf)) 102531 (3, 4, some (3, 3)) (2, 2) (.node (.node (.node .leaf 102532 (3, 4, some (3, 4)) (1, 3) .leaf) 102533 (3, 4, some (3, 5)) (2, 2) .leaf) 102534 (3, 4, some (3, 6)) (0, 4) (.node .leaf 102535 (3, 4, some (3, 7)) (1, 3) .leaf)))) 102560 (3, 4, some (4, 0)) (1, 3) (.node (.node (.node (.node (.node .leaf 102561 (3, 4, some (4, 1)) (0, 4) .leaf) 102562 (3, 4, some (4, 2)) (2, 2) .leaf) 102563 (3, 4, some (4, 3)) (1, 3) (.node (.node .leaf 102564 (3, 4, some (4, 4)) (2, 2) .leaf) 102565 (3, 4, some (4, 5)) (1, 3) .leaf)) 102566 (3, 4, some (4, 6)) (0, 4) (.node (.node (.node .leaf 102592 (3, 4, some (5, 0)) (1, 4) .leaf) 102593 (3, 4, some (5, 1)) (3, 2) .leaf) 102594 (3, 4, some (5, 2)) (2, 3) (.node .leaf 102595 (3, 4, some (5, 3)) (3, 2) .leaf))) 102596 (3, 4, some (5, 4)) (2, 3) (.node (.node (.node (.node .leaf 102597 (3, 4, some (5, 5)) (1, 4) .leaf) 102624 (3, 4, some (6, 0)) (3, 2) .leaf) 102625 (3, 4, some (6, 1)) (3, 2) (.node (.node .leaf 102626 (3, 4, some (6, 2)) (1, 4) .leaf) 102627 (3, 4, some (6, 3)) (3, 2) .leaf)) 102628 (3, 4, some (6, 4)) (1, 4) (.node (.node (.node .leaf 102656 (3, 4, some (7, 0)) (0, 1) .leaf) 102657 (3, 4, some (7, 1)) (0, 1) .leaf) 102658 (3, 4, some (7, 2)) (0, 1) (.node .leaf 102659 (3, 4, some (7, 3)) (0, 1) .leaf)))))

def P5_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf)) 2087 (0, 2, some (0, 7)) (0, 1) (.node (.node .leaf 2088 (0, 2, some (0, 8)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf))) 2117 (0, 2, some (1, 5)) (0, 1) (.node (.node (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf) 2119 (0, 2, some (1, 7)) (0, 1) (.node .leaf 2146 (0, 2, some (2, 2)) (0, 1) .leaf)) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf))) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node (.node .leaf 33827 (1, 1, some (0, 3)) (0, 1) .leaf) 33828 (1, 1, some (0, 4)) (0, 1) (.node .leaf 33829 (1, 1, some (0, 5)) (0, 1) .leaf)) 33830 (1, 1, some (0, 6)) (0, 1) (.node (.node .leaf 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33859 (1, 1, some (1, 3)) (0, 1) (.node .leaf 33860 (1, 1, some (1, 4)) (0, 1) .leaf))) 33861 (1, 1, some (1, 5)) (0, 1) (.node (.node (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf) 33890 (1, 1, some (2, 2)) (0, 1) (.node .leaf 33891 (1, 1, some (2, 3)) (0, 1) .leaf)) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf)))) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node (.node (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf)) 34855 (1, 2, some (0, 7)) (0, 1) (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (1, 1) .leaf))) 34885 (1, 2, some (1, 5)) (0, 2) (.node (.node (.node .leaf 34886 (1, 2, some (1, 6)) (1, 1) .leaf) 34887 (1, 2, some (1, 7)) (1, 1) (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf)) 34915 (1, 2, some (2, 3)) (1, 1) (.node (.node .leaf 34916 (1, 2, some (2, 4)) (0, 2) .leaf) 34917 (1, 2, some (2, 5)) (1, 1) .leaf))) 34918 (1, 2, some (2, 6)) (0, 2) (.node (.node (.node (.node .leaf 34946 (1, 2, some (3, 2)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf)) 34949 (1, 2, some (3, 5)) (0, 1) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf))) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) (.node .leaf 65575 (2, 0, some (0, 7)) (1, 0) .leaf)) 65576 (2, 0, some (0, 8)) (1, 0) (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf))))) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65608 (2, 0, some (1, 8)) (1, 0) (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf)) 65637 (2, 0, some (2, 5)) (1, 0) (.node (.node .leaf 65638 (2, 0, some (2, 6)) (1, 0) .leaf) 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node (.node (.node .leaf 66596 (2, 1, some (0, 4)) (0, 1) .leaf) 66597 (2, 1, some (0, 5)) (0, 1) (.node .leaf 66598 (2, 1, some (0, 6)) (0, 1) .leaf)) 66599 (2, 1, some (0, 7)) (0, 1) (.node (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf) 66624 (2, 1, some (1, 0)) (1, 1) (.node .leaf 66625 (2, 1, some (1, 1)) (2, 0) .leaf))) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (2, 0) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) (.node .leaf 66630 (2, 1, some (1, 6)) (2, 0) .leaf)) 66631 (2, 1, some (1, 7)) (2, 0) (.node (.node .leaf 66632 (2, 1, some (1, 8)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (1, 1) .leaf)))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (1, 1) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf)) 66662 (2, 1, some (2, 6)) (1, 1) (.node (.node .leaf 66663 (2, 1, some (2, 7)) (2, 0) .leaf) 66664 (2, 1, some (2, 8)) (1, 1) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf))) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node (.node .leaf 66691 (2, 1, some (3, 3)) (0, 1) .leaf) 66692 (2, 1, some (3, 4)) (0, 1) (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf)) 66694 (2, 1, some (3, 6)) (0, 1) (.node (.node .leaf 66695 (2, 1, some (3, 7)) (0, 1) .leaf) 98337 (3, 0, some (0, 1)) (1, 0) .leaf))) 98342 (3, 0, some (0, 6)) (1, 0) (.node (.node (.node (.node .leaf 98369 (3, 0, some (1, 1)) (2, 0) .leaf) 98374 (3, 0, some (1, 6)) (2, 0) (.node .leaf 98401 (3, 0, some (2, 1)) (2, 0) .leaf)) 98406 (3, 0, some (2, 6)) (2, 0) (.node (.node .leaf 98433 (3, 0, some (3, 1)) (1, 0) .leaf) 98438 (3, 0, some (3, 6)) (1, 0) (.node .leaf 101412 (3, 3, some (0, 4)) (0, 1) .leaf))) 101413 (3, 3, some (0, 5)) (0, 1) (.node (.node (.node .leaf 101414 (3, 3, some (0, 6)) (0, 1) .leaf) 101415 (3, 3, some (0, 7)) (0, 1) (.node .leaf 101600 (3, 3, some (6, 0)) (0, 1) .leaf)) 101601 (3, 3, some (6, 1)) (0, 1) (.node (.node .leaf 101602 (3, 3, some (6, 2)) (0, 1) .leaf) 101603 (3, 3, some (6, 3)) (0, 1) .leaf))))))

def P6_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P6_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (3, 2) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (5, 0) (.node .leaf 165984 (5, 2, some (2, 0)) (3, 2) .leaf))) 165985 (5, 2, some (2, 1)) (3, 2) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (4, 1) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (3, 2) .leaf) 166016 (5, 2, some (3, 0)) (3, 1) .leaf)) 166017 (5, 2, some (3, 1)) (3, 1) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (4, 0) (.node .leaf 166021 (5, 2, some (3, 5)) (4, 0) .leaf)))) 166048 (5, 2, some (4, 0)) (3, 1) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (3, 1) .leaf) 166051 (5, 2, some (4, 3)) (4, 0) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (4, 0) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (4, 1) .leaf) 166082 (5, 2, some (5, 2)) (5, 0) .leaf) 166083 (5, 2, some (5, 3)) (5, 0) (.node .leaf 166084 (5, 2, some (5, 4)) (4, 1) .leaf))) 166085 (5, 2, some (5, 5)) (3, 2) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (3, 2) .leaf) 166114 (5, 2, some (6, 2)) (5, 0) (.node .leaf 166115 (5, 2, some (6, 3)) (5, 0) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P6_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2087 (0, 2, some (0, 7)) (0, 1) (.node (.node .leaf 2088 (0, 2, some (0, 8)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2117 (0, 2, some (1, 5)) (0, 1) (.node (.node (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf) 2119 (0, 2, some (1, 7)) (0, 1) .leaf) 2120 (0, 2, some (1, 8)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 2148 (0, 2, some (2, 4)) (0, 1) .leaf))) 2149 (0, 2, some (2, 5)) (0, 1) (.node (.node (.node (.node .leaf 2150 (0, 2, some (2, 6)) (0, 1) .leaf) 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33832 (1, 1, some (0, 8)) (0, 1) .leaf)) 33860 (1, 1, some (1, 4)) (0, 1) (.node (.node (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf) 33863 (1, 1, some (1, 7)) (0, 1) .leaf) 33864 (1, 1, some (1, 8)) (0, 1) (.node (.node .leaf 33891 (1, 1, some (2, 3)) (0, 1) .leaf) 33892 (1, 1, some (2, 4)) (0, 1) .leaf)))) 33894 (1, 1, some (2, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 33895 (1, 1, some (2, 7)) (0, 1) .leaf) 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) (.node (.node .leaf 34886 (1, 2, some (1, 6)) (0, 2) .leaf) 34887 (1, 2, some (1, 7)) (0, 2) .leaf)) 34917 (1, 2, some (2, 5)) (0, 2) (.node (.node (.node .leaf 34918 (1, 2, some (2, 6)) (1, 1) .leaf) 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) (.node (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf) 65569 (2, 0, some (0, 1)) (1, 0) .leaf))) 65570 (2, 0, some (0, 2)) (1, 0) (.node (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) (.node (.node .leaf 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) .leaf)) 65576 (2, 0, some (0, 8)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) .leaf))))) 65605 (2, 0, some (1, 5)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65606 (2, 0, some (1, 6)) (1, 0) .leaf) 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65608 (2, 0, some (1, 8)) (1, 0) (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) .leaf)) 65634 (2, 0, some (2, 2)) (1, 0) (.node (.node (.node .leaf 65635 (2, 0, some (2, 3)) (1, 0) .leaf) 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) (.node (.node .leaf 65638 (2, 0, some (2, 6)) (1, 0) .leaf) 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf)) 66600 (2, 1, some (0, 8)) (0, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (2, 0) .leaf)))) 66631 (2, 1, some (1, 7)) (1, 1) (.node (.node (.node (.node (.node .leaf 66632 (2, 1, some (1, 8)) (2, 0) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf)) 66660 (2, 1, some (2, 4)) (1, 1) (.node (.node (.node .leaf 66662 (2, 1, some (2, 6)) (2, 0) .leaf) 66663 (2, 1, some (2, 7)) (1, 1) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf))) 66691 (2, 1, some (3, 3)) (0, 1) (.node (.node (.node (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf) 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) (.node (.node .leaf 164899 (5, 1, some (0, 3)) (0, 1) .leaf) 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P7_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (6, 7) .leaf)

def P7_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf) 134181 (4, 3, some (0, 5)) (0, 1) (.node (.node .leaf 134182 (4, 3, some (0, 6)) (0, 1) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf)) 134211 (4, 3, some (1, 3)) (4, 1) (.node (.node (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf) 134213 (4, 3, some (1, 5)) (2, 3) .leaf) 134214 (4, 3, some (1, 6)) (4, 1) (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (3, 2) .leaf))) 134243 (4, 3, some (2, 3)) (2, 3) (.node (.node (.node (.node .leaf 134244 (4, 3, some (2, 4)) (2, 3) .leaf) 134245 (4, 3, some (2, 5)) (4, 1) .leaf) 134246 (4, 3, some (2, 6)) (2, 3) (.node (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf) 134273 (4, 3, some (3, 1)) (2, 2) .leaf)) 134274 (4, 3, some (3, 2)) (3, 1) (.node (.node (.node .leaf 134275 (4, 3, some (3, 3)) (2, 2) .leaf) 134276 (4, 3, some (3, 4)) (2, 2) .leaf) 134277 (4, 3, some (3, 5)) (4, 0) (.node .leaf 134278 (4, 3, some (3, 6)) (2, 2) .leaf)))) 134304 (4, 3, some (4, 0)) (2, 2) (.node (.node (.node (.node (.node .leaf 134305 (4, 3, some (4, 1)) (2, 2) .leaf) 134306 (4, 3, some (4, 2)) (4, 0) .leaf) 134307 (4, 3, some (4, 3)) (2, 2) (.node (.node .leaf 134308 (4, 3, some (4, 4)) (4, 0) .leaf) 134309 (4, 3, some (4, 5)) (3, 1) .leaf)) 134310 (4, 3, some (4, 6)) (2, 2) (.node (.node (.node .leaf 134336 (4, 3, some (5, 0)) (3, 2) .leaf) 134337 (4, 3, some (5, 1)) (4, 1) .leaf) 134338 (4, 3, some (5, 2)) (4, 1) (.node .leaf 134339 (4, 3, some (5, 3)) (3, 2) .leaf))) 134340 (4, 3, some (5, 4)) (4, 1) (.node (.node (.node (.node .leaf 134341 (4, 3, some (5, 5)) (3, 2) .leaf) 134368 (4, 3, some (6, 0)) (2, 3) .leaf) 134369 (4, 3, some (6, 1)) (4, 1) (.node (.node .leaf 134370 (4, 3, some (6, 2)) (4, 1) .leaf) 134371 (4, 3, some (6, 3)) (2, 3) .leaf)) 134372 (4, 3, some (6, 4)) (4, 1) (.node (.node (.node .leaf 134400 (4, 3, some (7, 0)) (0, 1) .leaf) 134401 (4, 3, some (7, 1)) (0, 1) .leaf) 134402 (4, 3, some (7, 2)) (0, 1) (.node .leaf 134403 (4, 3, some (7, 3)) (0, 1) .leaf)))))

def P7_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2084 (0, 2, some (0, 4)) (0, 1) (.node .leaf 2085 (0, 2, some (0, 5)) (0, 1) .leaf)) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf))) 2116 (0, 2, some (1, 4)) (0, 1) (.node (.node (.node .leaf 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2118 (0, 2, some (1, 6)) (0, 1) (.node .leaf 2119 (0, 2, some (1, 7)) (0, 1) .leaf)) 2120 (0, 2, some (1, 8)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 2148 (0, 2, some (2, 4)) (0, 1) (.node .leaf 2149 (0, 2, some (2, 5)) (0, 1) .leaf)))) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 2152 (0, 2, some (2, 8)) (0, 1) (.node .leaf 3110 (0, 3, some (0, 6)) (0, 1) .leaf)) 3112 (0, 3, some (0, 8)) (0, 1) (.node (.node .leaf 3141 (0, 3, some (1, 5)) (0, 2) .leaf) 3143 (0, 3, some (1, 7)) (0, 2) (.node .leaf 3172 (0, 3, some (2, 4)) (0, 2) .leaf))) 3174 (0, 3, some (2, 6)) (0, 2) (.node (.node (.node .leaf 3203 (0, 3, some (3, 3)) (0, 1) .leaf) 3205 (0, 3, some (3, 5)) (0, 1) (.node .leaf 33826 (1, 1, some (0, 2)) (0, 1) .leaf)) 33827 (1, 1, some (0, 3)) (0, 1) (.node (.node .leaf 33828 (1, 1, some (0, 4)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) .leaf)))) 33832 (1, 1, some (0, 8)) (0, 1) (.node (.node (.node (.node (.node .leaf 33858 (1, 1, some (1, 2)) (0, 1) .leaf) 33859 (1, 1, some (1, 3)) (0, 1) (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf)) 33862 (1, 1, some (1, 6)) (0, 1) (.node (.node .leaf 33863 (1, 1, some (1, 7)) (0, 1) .leaf) 33864 (1, 1, some (1, 8)) (0, 1) (.node .leaf 33889 (1, 1, some (2, 1)) (0, 1) .leaf))) 33890 (1, 1, some (2, 2)) (0, 1) (.node (.node (.node .leaf 33891 (1, 1, some (2, 3)) (0, 1) .leaf) 33892 (1, 1, some (2, 4)) (0, 1) (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf)) 33894 (1, 1, some (2, 6)) (0, 1) (.node (.node .leaf 33895 (1, 1, some (2, 7)) (0, 1) .leaf) 33896 (1, 1, some (2, 8)) (0, 1) .leaf))) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 34853 (1, 2, some (0, 5)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) (.node .leaf 34883 (1, 2, some (1, 3)) (1, 1) .leaf)) 34884 (1, 2, some (1, 4)) (0, 2) (.node (.node .leaf 34887 (1, 2, some (1, 7)) (0, 2) .leaf) 34888 (1, 2, some (1, 8)) (1, 1) (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf))) 34915 (1, 2, some (2, 3)) (0, 2) (.node (.node (.node .leaf 34918 (1, 2, some (2, 6)) (0, 2) .leaf) 34919 (1, 2, some (2, 7)) (1, 1) (.node .leaf 34946 (1, 2, some (3, 2)) (0, 1) .leaf)) 34949 (1, 2, some (3, 5)) (0, 1) (.node (.node .leaf 34950 (1, 2, some (3, 6)) (0, 1) .leaf) 65569 (2, 0, some (0, 1)) (1, 0) .leaf))))) 65570 (2, 0, some (0, 2)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf)) 65574 (2, 0, some (0, 6)) (1, 0) (.node (.node .leaf 65575 (2, 0, some (0, 7)) (1, 0) .leaf) 65576 (2, 0, some (0, 8)) (1, 0) (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf))) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf)))) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) (.node .leaf 65638 (2, 0, some (2, 6)) (1, 0) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) (.node .leaf 66596 (2, 1, some (0, 4)) (0, 1) .leaf))) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (2, 0) (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf)))) 66627 (2, 1, some (1, 3)) (2, 0) (.node (.node (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) (.node .leaf 66630 (2, 1, some (1, 6)) (2, 0) .leaf)) 66631 (2, 1, some (1, 7)) (1, 1) (.node (.node .leaf 66632 (2, 1, some (1, 8)) (2, 0) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (1, 1) (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf)) 66662 (2, 1, some (2, 6)) (2, 0) (.node (.node .leaf 66663 (2, 1, some (2, 7)) (1, 1) .leaf) 66664 (2, 1, some (2, 8)) (2, 0) .leaf))) 66688 (2, 1, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) (.node .leaf 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 66692 (2, 1, some (3, 4)) (0, 1) (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 66695 (2, 1, some (3, 7)) (0, 1) (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf))) 133156 (4, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 133157 (4, 2, some (0, 5)) (0, 1) .leaf) 133158 (4, 2, some (0, 6)) (0, 1) (.node .leaf 133344 (4, 2, some (6, 0)) (0, 1) .leaf)) 133345 (4, 2, some (6, 1)) (0, 1) (.node (.node .leaf 133346 (4, 2, some (6, 2)) (0, 1) .leaf) 133347 (4, 2, some (6, 3)) (0, 1) .leaf))))))

def P8_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (6, 7) .leaf)

def P8_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf) 134181 (4, 3, some (0, 5)) (0, 1) (.node (.node .leaf 134182 (4, 3, some (0, 6)) (0, 1) .leaf) 134210 (4, 3, some (1, 2)) (4, 1) .leaf)) 134211 (4, 3, some (1, 3)) (2, 3) (.node (.node (.node .leaf 134212 (4, 3, some (1, 4)) (4, 1) .leaf) 134213 (4, 3, some (1, 5)) (2, 3) .leaf) 134214 (4, 3, some (1, 6)) (2, 3) (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 3) .leaf))) 134243 (4, 3, some (2, 3)) (2, 3) (.node (.node (.node (.node .leaf 134244 (4, 3, some (2, 4)) (2, 3) .leaf) 134245 (4, 3, some (2, 5)) (2, 3) .leaf) 134246 (4, 3, some (2, 6)) (3, 2) (.node (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf) 134273 (4, 3, some (3, 1)) (2, 2) .leaf)) 134274 (4, 3, some (3, 2)) (2, 2) (.node (.node (.node .leaf 134275 (4, 3, some (3, 3)) (2, 2) .leaf) 134276 (4, 3, some (3, 4)) (1, 3) .leaf) 134277 (4, 3, some (3, 5)) (2, 2) (.node .leaf 134278 (4, 3, some (3, 6)) (2, 2) .leaf)))) 134304 (4, 3, some (4, 0)) (2, 2) (.node (.node (.node (.node (.node .leaf 134305 (4, 3, some (4, 1)) (3, 1) .leaf) 134306 (4, 3, some (4, 2)) (2, 2) .leaf) 134307 (4, 3, some (4, 3)) (4, 0) (.node (.node .leaf 134308 (4, 3, some (4, 4)) (3, 1) .leaf) 134309 (4, 3, some (4, 5)) (2, 2) .leaf)) 134310 (4, 3, some (4, 6)) (2, 2) (.node (.node (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf) 134337 (4, 3, some (5, 1)) (4, 1) .leaf) 134338 (4, 3, some (5, 2)) (4, 1) (.node .leaf 134339 (4, 3, some (5, 3)) (4, 1) .leaf))) 134340 (4, 3, some (5, 4)) (3, 2) (.node (.node (.node (.node .leaf 134341 (4, 3, some (5, 5)) (2, 3) .leaf) 134368 (4, 3, some (6, 0)) (4, 1) .leaf) 134369 (4, 3, some (6, 1)) (2, 3) (.node (.node .leaf 134370 (4, 3, some (6, 2)) (4, 1) .leaf) 134371 (4, 3, some (6, 3)) (4, 1) .leaf)) 134372 (4, 3, some (6, 4)) (2, 3) (.node (.node (.node .leaf 134400 (4, 3, some (7, 0)) (0, 1) .leaf) 134401 (4, 3, some (7, 1)) (0, 1) .leaf) 134402 (4, 3, some (7, 2)) (0, 1) (.node .leaf 134403 (4, 3, some (7, 3)) (0, 1) .leaf)))))

def P8_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2087 (0, 2, some (0, 7)) (0, 1) (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf))) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf)) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node .leaf 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) .leaf))) 2148 (0, 2, some (2, 4)) (0, 1) (.node (.node (.node (.node .leaf 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 2150 (0, 2, some (2, 6)) (0, 1) (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf)) 3111 (0, 3, some (0, 7)) (0, 1) (.node (.node .leaf 3142 (0, 3, some (1, 6)) (0, 2) .leaf) 3173 (0, 3, some (2, 5)) (0, 2) .leaf)) 3204 (0, 3, some (3, 4)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) (.node .leaf 33832 (1, 1, some (0, 8)) (0, 1) .leaf)) 33862 (1, 1, some (1, 6)) (0, 1) (.node (.node .leaf 33863 (1, 1, some (1, 7)) (0, 1) .leaf) 33893 (1, 1, some (2, 5)) (0, 1) .leaf)))) 33894 (1, 1, some (2, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 33895 (1, 1, some (2, 7)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node .leaf 34884 (1, 2, some (1, 4)) (1, 1) .leaf) 34886 (1, 2, some (1, 6)) (0, 2) .leaf)) 34887 (1, 2, some (1, 7)) (1, 1) (.node (.node (.node .leaf 34914 (1, 2, some (2, 2)) (0, 2) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) (.node .leaf 34917 (1, 2, some (2, 5)) (1, 1) .leaf)) 34918 (1, 2, some (2, 6)) (1, 1) (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) .leaf))) 34948 (1, 2, some (3, 4)) (0, 1) (.node (.node (.node (.node .leaf 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 65569 (2, 0, some (0, 1)) (1, 0) (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node .leaf 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) .leaf)) 65574 (2, 0, some (0, 6)) (1, 0) (.node (.node (.node .leaf 65575 (2, 0, some (0, 7)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf)) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf))))) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) (.node .leaf 65638 (2, 0, some (2, 6)) (1, 0) .leaf))) 65639 (2, 0, some (2, 7)) (1, 0) (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf))) 66599 (2, 1, some (0, 7)) (0, 1) (.node (.node (.node (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf) 66624 (2, 1, some (1, 0)) (2, 0) (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf)) 66626 (2, 1, some (1, 2)) (2, 0) (.node (.node .leaf 66627 (2, 1, some (1, 3)) (1, 1) .leaf) 66628 (2, 1, some (1, 4)) (2, 0) .leaf)) 66629 (2, 1, some (1, 5)) (1, 1) (.node (.node (.node .leaf 66630 (2, 1, some (1, 6)) (1, 1) .leaf) 66631 (2, 1, some (1, 7)) (2, 0) (.node .leaf 66632 (2, 1, some (1, 8)) (2, 0) .leaf)) 66656 (2, 1, some (2, 0)) (2, 0) (.node (.node .leaf 66657 (2, 1, some (2, 1)) (1, 1) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf)))) 66659 (2, 1, some (2, 3)) (1, 1) (.node (.node (.node (.node (.node .leaf 66660 (2, 1, some (2, 4)) (2, 0) .leaf) 66661 (2, 1, some (2, 5)) (2, 0) (.node .leaf 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node .leaf 66664 (2, 1, some (2, 8)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf)) 66694 (2, 1, some (3, 6)) (0, 1) (.node (.node .leaf 66695 (2, 1, some (3, 7)) (0, 1) .leaf) 98340 (3, 0, some (0, 4)) (1, 0) .leaf))) 98341 (3, 0, some (0, 5)) (1, 0) (.node (.node (.node (.node .leaf 98372 (3, 0, some (1, 4)) (2, 0) .leaf) 98373 (3, 0, some (1, 5)) (2, 0) (.node .leaf 98404 (3, 0, some (2, 4)) (2, 0) .leaf)) 98405 (3, 0, some (2, 5)) (2, 0) (.node (.node .leaf 98436 (3, 0, some (3, 4)) (1, 0) .leaf) 133155 (4, 2, some (0, 3)) (0, 1) .leaf)) 133156 (4, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 133157 (4, 2, some (0, 5)) (0, 1) .leaf) 133158 (4, 2, some (0, 6)) (0, 1) (.node .leaf 133344 (4, 2, some (6, 0)) (0, 1) .leaf)) 133345 (4, 2, some (6, 1)) (0, 1) (.node (.node .leaf 133346 (4, 2, some (6, 2)) (0, 1) .leaf) 133347 (4, 2, some (6, 3)) (0, 1) .leaf))))))

def P9_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P9_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (2, 3) .leaf)) 70725 (2, 5, some (1, 5)) (2, 3) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (2, 3) .leaf) 70727 (2, 5, some (1, 7)) (2, 3) .leaf) 70728 (2, 5, some (1, 8)) (0, 5) (.node .leaf 70755 (2, 5, some (2, 3)) (2, 3) .leaf))) 70756 (2, 5, some (2, 4)) (2, 3) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (2, 3) .leaf) 70758 (2, 5, some (2, 6)) (2, 3) .leaf) 70759 (2, 5, some (2, 7)) (0, 5) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (0, 4) .leaf)) 70787 (2, 5, some (3, 3)) (1, 3) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (0, 4) .leaf) 70789 (2, 5, some (3, 5)) (1, 3) .leaf) 70790 (2, 5, some (3, 6)) (1, 3) (.node .leaf 70791 (2, 5, some (3, 7)) (0, 4) .leaf)))) 70817 (2, 5, some (4, 1)) (1, 3) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (0, 4) .leaf) 70819 (2, 5, some (4, 3)) (0, 4) .leaf) 70820 (2, 5, some (4, 4)) (0, 4) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (0, 4) .leaf) 70822 (2, 5, some (4, 6)) (1, 3) .leaf)) 70848 (2, 5, some (5, 0)) (2, 3) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (2, 3) .leaf) 70850 (2, 5, some (5, 2)) (0, 5) .leaf) 70851 (2, 5, some (5, 3)) (0, 5) (.node .leaf 70852 (2, 5, some (5, 4)) (0, 5) .leaf))) 70853 (2, 5, some (5, 5)) (0, 5) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (2, 3) .leaf) 70881 (2, 5, some (6, 1)) (0, 5) .leaf) 70882 (2, 5, some (6, 2)) (0, 5) (.node .leaf 70883 (2, 5, some (6, 3)) (0, 5) .leaf)) 70884 (2, 5, some (6, 4)) (0, 5) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P9_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2084 (0, 2, some (0, 4)) (0, 1) (.node (.node .leaf 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) .leaf)) 2087 (0, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 2088 (0, 2, some (0, 8)) (0, 1) .leaf) 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf))) 2117 (0, 2, some (1, 5)) (0, 1) (.node (.node (.node (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf) 2119 (0, 2, some (1, 7)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf)) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node .leaf 34850 (1, 2, some (0, 2)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)))) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 34853 (1, 2, some (0, 5)) (0, 1) .leaf) 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34855 (1, 2, some (0, 7)) (0, 1) (.node (.node .leaf 34881 (1, 2, some (1, 1)) (0, 2) .leaf) 34882 (1, 2, some (1, 2)) (1, 1) .leaf)) 34883 (1, 2, some (1, 3)) (1, 1) (.node (.node (.node .leaf 34884 (1, 2, some (1, 4)) (1, 1) .leaf) 34885 (1, 2, some (1, 5)) (1, 1) .leaf) 34886 (1, 2, some (1, 6)) (1, 1) (.node (.node .leaf 34887 (1, 2, some (1, 7)) (1, 1) .leaf) 34913 (1, 2, some (2, 1)) (1, 1) .leaf))) 34914 (1, 2, some (2, 2)) (0, 2) (.node (.node (.node (.node .leaf 34915 (1, 2, some (2, 3)) (0, 2) .leaf) 34916 (1, 2, some (2, 4)) (0, 2) .leaf) 34917 (1, 2, some (2, 5)) (0, 2) (.node (.node .leaf 34918 (1, 2, some (2, 6)) (0, 2) .leaf) 34919 (1, 2, some (2, 7)) (0, 2) .leaf)) 34945 (1, 2, some (3, 1)) (0, 1) (.node (.node (.node .leaf 34946 (1, 2, some (3, 2)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) (.node (.node .leaf 34950 (1, 2, some (3, 6)) (0, 1) .leaf) 34951 (1, 2, some (3, 7)) (0, 1) .leaf))))) 65570 (2, 0, some (0, 2)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) (.node (.node .leaf 65575 (2, 0, some (0, 7)) (1, 0) .leaf) 65576 (2, 0, some (0, 8)) (1, 0) .leaf)) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65607 (2, 0, some (1, 7)) (1, 0) .leaf))) 65608 (2, 0, some (1, 8)) (1, 0) (.node (.node (.node (.node .leaf 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf)) 65639 (2, 0, some (2, 7)) (1, 0) (.node (.node (.node .leaf 65640 (2, 0, some (2, 8)) (1, 0) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) (.node (.node .leaf 66596 (2, 1, some (0, 4)) (0, 1) .leaf) 66597 (2, 1, some (0, 5)) (0, 1) .leaf)))) 66599 (2, 1, some (0, 7)) (0, 1) (.node (.node (.node (.node (.node .leaf 66626 (2, 1, some (1, 2)) (2, 0) .leaf) 66627 (2, 1, some (1, 3)) (2, 0) .leaf) 66628 (2, 1, some (1, 4)) (2, 0) (.node (.node .leaf 66629 (2, 1, some (1, 5)) (2, 0) .leaf) 66631 (2, 1, some (1, 7)) (2, 0) .leaf)) 66658 (2, 1, some (2, 2)) (1, 1) (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (1, 1) .leaf) 66660 (2, 1, some (2, 4)) (1, 1) .leaf) 66661 (2, 1, some (2, 5)) (1, 1) (.node (.node .leaf 66663 (2, 1, some (2, 7)) (2, 0) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf))) 66691 (2, 1, some (3, 3)) (0, 1) (.node (.node (.node (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf) 66693 (2, 1, some (3, 5)) (0, 1) .leaf) 66695 (2, 1, some (3, 7)) (0, 1) (.node (.node .leaf 69669 (2, 4, some (0, 5)) (0, 1) .leaf) 69670 (2, 4, some (0, 6)) (0, 1) .leaf)) 69671 (2, 4, some (0, 7)) (0, 1) (.node (.node (.node .leaf 69672 (2, 4, some (0, 8)) (0, 1) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) (.node (.node .leaf 69858 (2, 4, some (6, 2)) (0, 1) .leaf) 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P10_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (6, 7) .leaf)

def P10_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf) 134181 (4, 3, some (0, 5)) (0, 1) (.node (.node .leaf 134182 (4, 3, some (0, 6)) (0, 1) .leaf) 134210 (4, 3, some (1, 2)) (4, 1) .leaf)) 134211 (4, 3, some (1, 3)) (4, 1) (.node (.node (.node .leaf 134212 (4, 3, some (1, 4)) (4, 1) .leaf) 134213 (4, 3, some (1, 5)) (4, 1) .leaf) 134214 (4, 3, some (1, 6)) (4, 1) (.node (.node .leaf 134241 (4, 3, some (2, 1)) (3, 2) .leaf) 134242 (4, 3, some (2, 2)) (4, 1) .leaf))) 134243 (4, 3, some (2, 3)) (4, 1) (.node (.node (.node (.node .leaf 134244 (4, 3, some (2, 4)) (4, 1) .leaf) 134245 (4, 3, some (2, 5)) (4, 1) .leaf) 134246 (4, 3, some (2, 6)) (4, 1) (.node (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf) 134273 (4, 3, some (3, 1)) (3, 1) .leaf)) 134274 (4, 3, some (3, 2)) (4, 0) (.node (.node (.node .leaf 134275 (4, 3, some (3, 3)) (2, 2) .leaf) 134276 (4, 3, some (3, 4)) (3, 1) .leaf) 134277 (4, 3, some (3, 5)) (2, 2) (.node .leaf 134278 (4, 3, some (3, 6)) (2, 2) .leaf)))) 134304 (4, 3, some (4, 0)) (2, 2) (.node (.node (.node (.node (.node .leaf 134305 (4, 3, some (4, 1)) (1, 3) .leaf) 134306 (4, 3, some (4, 2)) (1, 3) .leaf) 134307 (4, 3, some (4, 3)) (2, 2) (.node (.node .leaf 134308 (4, 3, some (4, 4)) (2, 2) .leaf) 134309 (4, 3, some (4, 5)) (2, 2) .leaf)) 134310 (4, 3, some (4, 6)) (2, 2) (.node (.node (.node .leaf 134336 (4, 3, some (5, 0)) (2, 3) .leaf) 134337 (4, 3, some (5, 1)) (2, 3) .leaf) 134338 (4, 3, some (5, 2)) (2, 3) (.node .leaf 134339 (4, 3, some (5, 3)) (2, 3) .leaf))) 134340 (4, 3, some (5, 4)) (2, 3) (.node (.node (.node (.node .leaf 134341 (4, 3, some (5, 5)) (2, 3) .leaf) 134368 (4, 3, some (6, 0)) (2, 3) .leaf) 134369 (4, 3, some (6, 1)) (2, 3) (.node (.node .leaf 134370 (4, 3, some (6, 2)) (2, 3) .leaf) 134371 (4, 3, some (6, 3)) (2, 3) .leaf)) 134372 (4, 3, some (6, 4)) (2, 3) (.node (.node (.node .leaf 134400 (4, 3, some (7, 0)) (0, 1) .leaf) 134401 (4, 3, some (7, 1)) (0, 1) .leaf) 134402 (4, 3, some (7, 2)) (0, 1) (.node .leaf 134403 (4, 3, some (7, 3)) (0, 1) .leaf)))))

def P10_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2087 (0, 2, some (0, 7)) (0, 1) (.node .leaf 2088 (0, 2, some (0, 8)) (0, 1) .leaf))) 2114 (0, 2, some (1, 2)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) (.node .leaf 2117 (0, 2, some (1, 5)) (0, 1) .leaf)) 2118 (0, 2, some (1, 6)) (0, 1) (.node (.node .leaf 2119 (0, 2, some (1, 7)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) (.node .leaf 2150 (0, 2, some (2, 6)) (0, 1) .leaf)) 3109 (0, 3, some (0, 5)) (0, 1) (.node (.node .leaf 3140 (0, 3, some (1, 4)) (0, 2) .leaf) 3171 (0, 3, some (2, 3)) (0, 2) .leaf)) 3202 (0, 3, some (3, 2)) (0, 1) (.node (.node (.node .leaf 33825 (1, 1, some (0, 1)) (0, 1) .leaf) 33826 (1, 1, some (0, 2)) (0, 1) (.node .leaf 33827 (1, 1, some (0, 3)) (0, 1) .leaf)) 33857 (1, 1, some (1, 1)) (0, 1) (.node (.node .leaf 33858 (1, 1, some (1, 2)) (0, 1) .leaf) 33889 (1, 1, some (2, 1)) (0, 1) .leaf)))) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node (.node (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34854 (1, 2, some (0, 6)) (0, 1) (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf)) 34882 (1, 2, some (1, 2)) (1, 1) (.node (.node .leaf 34883 (1, 2, some (1, 3)) (1, 1) .leaf) 34885 (1, 2, some (1, 5)) (1, 1) (.node .leaf 34886 (1, 2, some (1, 6)) (1, 1) .leaf))) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node (.node .leaf 34914 (1, 2, some (2, 2)) (0, 2) .leaf) 34916 (1, 2, some (2, 4)) (0, 2) (.node .leaf 34917 (1, 2, some (2, 5)) (0, 2) .leaf)) 34945 (1, 2, some (3, 1)) (0, 1) (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf))) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node (.node .leaf 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) (.node .leaf 65574 (2, 0, some (0, 6)) (1, 0) .leaf)) 65575 (2, 0, some (0, 7)) (1, 0) (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) .leaf)) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) (.node .leaf 65606 (2, 0, some (1, 6)) (1, 0) .leaf)) 65607 (2, 0, some (1, 7)) (1, 0) (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) .leaf))))) 65634 (2, 0, some (2, 2)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65635 (2, 0, some (2, 3)) (1, 0) .leaf) 65636 (2, 0, some (2, 4)) (1, 0) (.node .leaf 65637 (2, 0, some (2, 5)) (1, 0) .leaf)) 65638 (2, 0, some (2, 6)) (1, 0) (.node (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf) 66593 (2, 1, some (0, 1)) (0, 1) (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) (.node .leaf 66599 (2, 1, some (0, 7)) (0, 1) .leaf)) 66600 (2, 1, some (0, 8)) (0, 1) (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) .leaf))) 66626 (2, 1, some (1, 2)) (2, 0) (.node (.node (.node (.node .leaf 66627 (2, 1, some (1, 3)) (2, 0) .leaf) 66628 (2, 1, some (1, 4)) (2, 0) (.node .leaf 66629 (2, 1, some (1, 5)) (2, 0) .leaf)) 66630 (2, 1, some (1, 6)) (2, 0) (.node (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf) 66632 (2, 1, some (1, 8)) (2, 0) .leaf)) 66656 (2, 1, some (2, 0)) (2, 0) (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (1, 1) .leaf) 66658 (2, 1, some (2, 2)) (1, 1) (.node .leaf 66659 (2, 1, some (2, 3)) (1, 1) .leaf)) 66660 (2, 1, some (2, 4)) (1, 1) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)))) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node (.node (.node .leaf 66664 (2, 1, some (2, 8)) (1, 1) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf)) 66691 (2, 1, some (3, 3)) (0, 1) (.node (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf) 66693 (2, 1, some (3, 5)) (0, 1) .leaf)) 66694 (2, 1, some (3, 6)) (0, 1) (.node (.node (.node .leaf 66695 (2, 1, some (3, 7)) (0, 1) .leaf) 98338 (3, 0, some (0, 2)) (1, 0) (.node .leaf 98339 (3, 0, some (0, 3)) (1, 0) .leaf)) 98369 (3, 0, some (1, 1)) (2, 0) (.node (.node .leaf 98370 (3, 0, some (1, 2)) (2, 0) .leaf) 98371 (3, 0, some (1, 3)) (2, 0) .leaf))) 98401 (3, 0, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 98402 (3, 0, some (2, 2)) (2, 0) .leaf) 98403 (3, 0, some (2, 3)) (2, 0) (.node .leaf 98433 (3, 0, some (3, 1)) (1, 0) .leaf)) 98434 (3, 0, some (3, 2)) (1, 0) (.node (.node .leaf 98435 (3, 0, some (3, 3)) (1, 0) .leaf) 133155 (4, 2, some (0, 3)) (0, 1) .leaf)) 133156 (4, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 133157 (4, 2, some (0, 5)) (0, 1) .leaf) 133158 (4, 2, some (0, 6)) (0, 1) (.node .leaf 133344 (4, 2, some (6, 0)) (0, 1) .leaf)) 133345 (4, 2, some (6, 1)) (0, 1) (.node (.node .leaf 133346 (4, 2, some (6, 2)) (0, 1) .leaf) 133347 (4, 2, some (6, 3)) (0, 1) .leaf))))))

def P11_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P11_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (2, 3) .leaf)) 70725 (2, 5, some (1, 5)) (0, 5) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (2, 3) .leaf) 70727 (2, 5, some (1, 7)) (0, 5) .leaf) 70728 (2, 5, some (1, 8)) (2, 3) (.node .leaf 70755 (2, 5, some (2, 3)) (0, 5) .leaf))) 70756 (2, 5, some (2, 4)) (0, 5) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (1, 4) .leaf) 70758 (2, 5, some (2, 6)) (2, 3) .leaf) 70759 (2, 5, some (2, 7)) (2, 3) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (1, 3) .leaf)) 70787 (2, 5, some (3, 3)) (1, 3) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (0, 4) .leaf) 70789 (2, 5, some (3, 5)) (1, 3) .leaf) 70790 (2, 5, some (3, 6)) (0, 4) (.node .leaf 70791 (2, 5, some (3, 7)) (1, 3) .leaf)))) 70817 (2, 5, some (4, 1)) (0, 4) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (1, 3) .leaf) 70819 (2, 5, some (4, 3)) (1, 3) .leaf) 70820 (2, 5, some (4, 4)) (0, 4) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (1, 3) .leaf) 70822 (2, 5, some (4, 6)) (0, 4) .leaf)) 70848 (2, 5, some (5, 0)) (0, 5) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (0, 5) .leaf) 70850 (2, 5, some (5, 2)) (2, 3) .leaf) 70851 (2, 5, some (5, 3)) (1, 4) (.node .leaf 70852 (2, 5, some (5, 4)) (2, 3) .leaf))) 70853 (2, 5, some (5, 5)) (1, 4) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (0, 5) .leaf) 70881 (2, 5, some (6, 1)) (2, 3) .leaf) 70882 (2, 5, some (6, 2)) (2, 3) (.node .leaf 70883 (2, 5, some (6, 3)) (0, 5) .leaf)) 70884 (2, 5, some (6, 4)) (2, 3) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P11_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2089 (0, 2, some (0, 9)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf) 2119 (0, 2, some (1, 7)) (0, 1) .leaf))) 2120 (0, 2, some (1, 8)) (0, 1) (.node (.node (.node (.node .leaf 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 2148 (0, 2, some (2, 4)) (0, 1) (.node (.node .leaf 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 2150 (0, 2, some (2, 6)) (0, 1) .leaf)) 2151 (0, 2, some (2, 7)) (0, 1) (.node (.node (.node .leaf 33828 (1, 1, some (0, 4)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (0, 1) .leaf) 33860 (1, 1, some (1, 4)) (0, 1) .leaf)))) 33861 (1, 1, some (1, 5)) (0, 1) (.node (.node (.node (.node (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf) 33891 (1, 1, some (2, 3)) (0, 1) .leaf) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf)) 34850 (1, 2, some (0, 2)) (0, 1) (.node (.node (.node .leaf 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34855 (1, 2, some (0, 7)) (0, 1) .leaf))) 34856 (1, 2, some (0, 8)) (0, 1) (.node (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) .leaf) 34884 (1, 2, some (1, 4)) (1, 1) (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34886 (1, 2, some (1, 6)) (1, 1) .leaf)) 34887 (1, 2, some (1, 7)) (0, 2) (.node (.node (.node .leaf 34888 (1, 2, some (1, 8)) (1, 1) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) (.node (.node .leaf 34916 (1, 2, some (2, 4)) (0, 2) .leaf) 34917 (1, 2, some (2, 5)) (1, 1) .leaf))))) 34918 (1, 2, some (2, 6)) (0, 2) (.node (.node (.node (.node (.node (.node .leaf 34919 (1, 2, some (2, 7)) (1, 1) .leaf) 34920 (1, 2, some (2, 8)) (0, 2) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node (.node .leaf 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 34948 (1, 2, some (3, 4)) (0, 1) .leaf)) 34949 (1, 2, some (3, 5)) (0, 1) (.node (.node (.node .leaf 34950 (1, 2, some (3, 6)) (0, 1) .leaf) 34951 (1, 2, some (3, 7)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf))) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) .leaf) 65576 (2, 0, some (0, 8)) (1, 0) (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf)) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65607 (2, 0, some (1, 7)) (1, 0) (.node (.node .leaf 65608 (2, 0, some (1, 8)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65635 (2, 0, some (2, 3)) (1, 0) .leaf) 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66598 (2, 1, some (0, 6)) (0, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (2, 0) .leaf) 66628 (2, 1, some (1, 4)) (2, 0) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) .leaf))) 66662 (2, 1, some (2, 6)) (2, 0) (.node (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66692 (2, 1, some (3, 4)) (0, 1) .leaf) 66694 (2, 1, some (3, 6)) (0, 1) (.node (.node .leaf 69669 (2, 4, some (0, 5)) (0, 1) .leaf) 69670 (2, 4, some (0, 6)) (0, 1) .leaf)) 69671 (2, 4, some (0, 7)) (0, 1) (.node (.node (.node .leaf 69672 (2, 4, some (0, 8)) (0, 1) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) (.node (.node .leaf 69858 (2, 4, some (6, 2)) (0, 1) .leaf) 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P12_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P12_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (5, 0) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (4, 1) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (5, 0) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (3, 1) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (4, 0) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (4, 0) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (3, 1) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (4, 0) .leaf) 166050 (5, 2, some (4, 2)) (3, 1) .leaf) 166051 (5, 2, some (4, 3)) (4, 0) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (4, 1) .leaf) 166082 (5, 2, some (5, 2)) (3, 2) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (3, 2) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P12_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2087 (0, 2, some (0, 7)) (0, 1) .leaf)) 2090 (0, 2, some (0, 10)) (0, 1) (.node (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) (.node (.node .leaf 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33860 (1, 1, some (1, 4)) (0, 1) (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf)))) 33891 (1, 1, some (2, 3)) (0, 1) (.node (.node (.node (.node (.node .leaf 33892 (1, 1, some (2, 4)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) (.node (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34884 (1, 2, some (1, 4)) (0, 2) (.node (.node (.node .leaf 34886 (1, 2, some (1, 6)) (1, 1) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) (.node .leaf 34917 (1, 2, some (2, 5)) (0, 2) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34946 (1, 2, some (3, 2)) (0, 1) .leaf) 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) .leaf)) 65573 (2, 0, some (0, 5)) (1, 0) (.node (.node (.node .leaf 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf))))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) .leaf) 65607 (2, 0, some (1, 7)) (1, 0) (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) .leaf)) 65636 (2, 0, some (2, 4)) (1, 0) (.node (.node (.node .leaf 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) .leaf) 65639 (2, 0, some (2, 7)) (1, 0) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf))) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node (.node .leaf 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) .leaf) 66600 (2, 1, some (0, 8)) (0, 1) (.node (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) .leaf)) 66628 (2, 1, some (1, 4)) (1, 1) (.node (.node (.node .leaf 66629 (2, 1, some (1, 5)) (2, 0) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) .leaf) 66631 (2, 1, some (1, 7)) (2, 0) (.node .leaf 66632 (2, 1, some (1, 8)) (2, 0) .leaf)))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (1, 1) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) (.node .leaf 66691 (2, 1, some (3, 3)) (0, 1) .leaf))) 66692 (2, 1, some (3, 4)) (0, 1) (.node (.node (.node (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf) 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) (.node (.node .leaf 164899 (5, 1, some (0, 3)) (0, 1) .leaf) 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P13_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P13_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P13_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P14_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P14_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (0, 5) .leaf)) 70725 (2, 5, some (1, 5)) (0, 5) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (2, 3) .leaf) 70727 (2, 5, some (1, 7)) (2, 3) .leaf) 70728 (2, 5, some (1, 8)) (2, 3) (.node .leaf 70755 (2, 5, some (2, 3)) (0, 5) .leaf))) 70756 (2, 5, some (2, 4)) (0, 5) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (1, 4) .leaf) 70758 (2, 5, some (2, 6)) (2, 3) .leaf) 70759 (2, 5, some (2, 7)) (2, 3) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (0, 4) .leaf)) 70787 (2, 5, some (3, 3)) (1, 3) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (0, 4) .leaf) 70789 (2, 5, some (3, 5)) (1, 3) .leaf) 70790 (2, 5, some (3, 6)) (1, 3) (.node .leaf 70791 (2, 5, some (3, 7)) (1, 3) .leaf)))) 70817 (2, 5, some (4, 1)) (0, 4) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (0, 4) .leaf) 70819 (2, 5, some (4, 3)) (1, 3) .leaf) 70820 (2, 5, some (4, 4)) (1, 3) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (1, 3) .leaf) 70822 (2, 5, some (4, 6)) (1, 3) .leaf)) 70848 (2, 5, some (5, 0)) (0, 5) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (0, 5) .leaf) 70850 (2, 5, some (5, 2)) (2, 3) .leaf) 70851 (2, 5, some (5, 3)) (2, 3) (.node .leaf 70852 (2, 5, some (5, 4)) (2, 3) .leaf))) 70853 (2, 5, some (5, 5)) (1, 4) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (0, 5) .leaf) 70881 (2, 5, some (6, 1)) (2, 3) .leaf) 70882 (2, 5, some (6, 2)) (2, 3) (.node .leaf 70883 (2, 5, some (6, 3)) (2, 3) .leaf)) 70884 (2, 5, some (6, 4)) (2, 3) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P14_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2089 (0, 2, some (0, 9)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node (.node (.node .leaf 2120 (0, 2, some (1, 8)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf)))) 33862 (1, 1, some (1, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) .leaf)) 34854 (1, 2, some (0, 6)) (0, 1) (.node (.node (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf))) 34885 (1, 2, some (1, 5)) (0, 2) (.node (.node (.node (.node .leaf 34886 (1, 2, some (1, 6)) (1, 1) .leaf) 34887 (1, 2, some (1, 7)) (1, 1) .leaf) 34888 (1, 2, some (1, 8)) (1, 1) (.node .leaf 34915 (1, 2, some (2, 3)) (1, 1) .leaf)) 34916 (1, 2, some (2, 4)) (1, 1) (.node (.node (.node .leaf 34917 (1, 2, some (2, 5)) (1, 1) .leaf) 34918 (1, 2, some (2, 6)) (0, 2) .leaf) 34919 (1, 2, some (2, 7)) (0, 2) (.node .leaf 34920 (1, 2, some (2, 8)) (0, 2) .leaf))))) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 34950 (1, 2, some (3, 6)) (0, 1) (.node (.node .leaf 34951 (1, 2, some (3, 7)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf))) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65608 (2, 0, some (1, 8)) (1, 0) (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf)))) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node .leaf 66625 (2, 1, some (1, 1)) (2, 0) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66628 (2, 1, some (1, 4)) (1, 1) (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf))) 66690 (2, 1, some (3, 2)) (0, 1) (.node (.node (.node (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf) 69669 (2, 4, some (0, 5)) (0, 1) .leaf) 69670 (2, 4, some (0, 6)) (0, 1) (.node .leaf 69671 (2, 4, some (0, 7)) (0, 1) .leaf)) 69672 (2, 4, some (0, 8)) (0, 1) (.node (.node (.node .leaf 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) (.node .leaf 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P15_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P15_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P15_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P16_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P16_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P16_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P17_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P17_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P17_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P18_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P18_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (0, 5) .leaf)) 70725 (2, 5, some (1, 5)) (2, 3) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (0, 5) .leaf) 70727 (2, 5, some (1, 7)) (2, 3) .leaf) 70728 (2, 5, some (1, 8)) (2, 3) (.node .leaf 70755 (2, 5, some (2, 3)) (0, 5) .leaf))) 70756 (2, 5, some (2, 4)) (0, 5) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (2, 3) .leaf) 70758 (2, 5, some (2, 6)) (2, 3) .leaf) 70759 (2, 5, some (2, 7)) (2, 3) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (0, 4) .leaf)) 70787 (2, 5, some (3, 3)) (1, 3) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (1, 3) .leaf) 70789 (2, 5, some (3, 5)) (0, 4) .leaf) 70790 (2, 5, some (3, 6)) (1, 3) (.node .leaf 70791 (2, 5, some (3, 7)) (1, 3) .leaf)))) 70817 (2, 5, some (4, 1)) (0, 4) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (0, 4) .leaf) 70819 (2, 5, some (4, 3)) (1, 3) .leaf) 70820 (2, 5, some (4, 4)) (1, 3) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (0, 4) .leaf) 70822 (2, 5, some (4, 6)) (1, 3) .leaf)) 70848 (2, 5, some (5, 0)) (0, 5) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (0, 5) .leaf) 70850 (2, 5, some (5, 2)) (2, 3) .leaf) 70851 (2, 5, some (5, 3)) (2, 3) (.node .leaf 70852 (2, 5, some (5, 4)) (1, 4) .leaf))) 70853 (2, 5, some (5, 5)) (0, 5) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (0, 5) .leaf) 70881 (2, 5, some (6, 1)) (2, 3) .leaf) 70882 (2, 5, some (6, 2)) (2, 3) (.node .leaf 70883 (2, 5, some (6, 3)) (2, 3) .leaf)) 70884 (2, 5, some (6, 4)) (0, 5) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P18_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2089 (0, 2, some (0, 9)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node (.node (.node .leaf 2120 (0, 2, some (1, 8)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33860 (1, 1, some (1, 4)) (0, 1) (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34853 (1, 2, some (0, 5)) (0, 1) .leaf) 34854 (1, 2, some (0, 6)) (0, 1) .leaf)) 34855 (1, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) .leaf) 34884 (1, 2, some (1, 4)) (0, 2) (.node .leaf 34885 (1, 2, some (1, 5)) (1, 1) .leaf))) 34886 (1, 2, some (1, 6)) (0, 2) (.node (.node (.node (.node .leaf 34887 (1, 2, some (1, 7)) (1, 1) .leaf) 34888 (1, 2, some (1, 8)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) (.node (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf) 34917 (1, 2, some (2, 5)) (0, 2) .leaf)) 34918 (1, 2, some (2, 6)) (1, 1) (.node (.node (.node .leaf 34919 (1, 2, some (2, 7)) (0, 2) .leaf) 34920 (1, 2, some (2, 8)) (0, 2) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf))))) 34949 (1, 2, some (3, 5)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34950 (1, 2, some (3, 6)) (0, 1) .leaf) 34951 (1, 2, some (3, 7)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65576 (2, 0, some (0, 8)) (1, 0) (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf))) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) (.node (.node .leaf 65606 (2, 0, some (1, 6)) (1, 0) .leaf) 65608 (2, 0, some (1, 8)) (1, 0) .leaf)) 65632 (2, 0, some (2, 0)) (1, 0) (.node (.node (.node .leaf 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) .leaf) 65636 (2, 0, some (2, 4)) (1, 0) (.node .leaf 65637 (2, 0, some (2, 5)) (1, 0) .leaf)))) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node .leaf 66625 (2, 1, some (1, 1)) (2, 0) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66629 (2, 1, some (1, 5)) (2, 0) (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66661 (2, 1, some (2, 5)) (2, 0) (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf))) 66690 (2, 1, some (3, 2)) (0, 1) (.node (.node (.node (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf) 69669 (2, 4, some (0, 5)) (0, 1) .leaf) 69670 (2, 4, some (0, 6)) (0, 1) (.node .leaf 69671 (2, 4, some (0, 7)) (0, 1) .leaf)) 69672 (2, 4, some (0, 8)) (0, 1) (.node (.node (.node .leaf 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) (.node .leaf 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P19_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P19_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P19_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P20_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P20_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (5, 0) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (4, 1) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (3, 2) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (4, 0) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (4, 0) .leaf) 166050 (5, 2, some (4, 2)) (3, 1) .leaf) 166051 (5, 2, some (4, 3)) (4, 0) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (4, 1) .leaf) 166082 (5, 2, some (5, 2)) (3, 2) .leaf) 166083 (5, 2, some (5, 3)) (4, 1) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (3, 2) .leaf) 166114 (5, 2, some (6, 2)) (5, 0) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P20_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node (.node .leaf 2119 (0, 2, some (1, 7)) (0, 1) .leaf) 2121 (0, 2, some (1, 9)) (0, 1) .leaf))) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 2148 (0, 2, some (2, 4)) (0, 1) (.node (.node .leaf 2150 (0, 2, some (2, 6)) (0, 1) .leaf) 2152 (0, 2, some (2, 8)) (0, 1) .leaf)) 33829 (1, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33860 (1, 1, some (1, 4)) (0, 1) (.node (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf) 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33863 (1, 1, some (1, 7)) (0, 1) (.node (.node (.node (.node (.node .leaf 33891 (1, 1, some (2, 3)) (0, 1) .leaf) 33892 (1, 1, some (2, 4)) (0, 1) .leaf) 33893 (1, 1, some (2, 5)) (0, 1) (.node (.node .leaf 33894 (1, 1, some (2, 6)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34853 (1, 2, some (0, 5)) (0, 1) .leaf) 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) (.node (.node .leaf 34883 (1, 2, some (1, 3)) (0, 2) .leaf) 34884 (1, 2, some (1, 4)) (0, 2) .leaf))) 34886 (1, 2, some (1, 6)) (0, 2) (.node (.node (.node (.node .leaf 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) (.node (.node .leaf 34917 (1, 2, some (2, 5)) (0, 2) .leaf) 34944 (1, 2, some (3, 0)) (0, 1) .leaf)) 34945 (1, 2, some (3, 1)) (0, 1) (.node (.node (.node .leaf 34946 (1, 2, some (3, 2)) (0, 1) .leaf) 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf))))) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) .leaf) 65607 (2, 0, some (1, 7)) (1, 0) (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) .leaf))) 65636 (2, 0, some (2, 4)) (1, 0) (.node (.node (.node (.node .leaf 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) .leaf) 65639 (2, 0, some (2, 7)) (1, 0) (.node (.node .leaf 66596 (2, 1, some (0, 4)) (0, 1) .leaf) 66597 (2, 1, some (0, 5)) (0, 1) .leaf)) 66598 (2, 1, some (0, 6)) (0, 1) (.node (.node (.node .leaf 66599 (2, 1, some (0, 7)) (0, 1) .leaf) 66600 (2, 1, some (0, 8)) (0, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf)))) 66629 (2, 1, some (1, 5)) (2, 0) (.node (.node (.node (.node (.node .leaf 66630 (2, 1, some (1, 6)) (1, 1) .leaf) 66631 (2, 1, some (1, 7)) (2, 0) .leaf) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf)) 66660 (2, 1, some (2, 4)) (1, 1) (.node (.node (.node .leaf 66661 (2, 1, some (2, 5)) (2, 0) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf))) 66692 (2, 1, some (3, 4)) (0, 1) (.node (.node (.node (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf) 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) (.node (.node .leaf 164899 (5, 1, some (0, 3)) (0, 1) .leaf) 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P21_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P21_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P21_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P22_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P22_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P22_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P23_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P23_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P23_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P24_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P24_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P24_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P25_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P25_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P25_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P26_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P26_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P26_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P27_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P27_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P27_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P28_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P28_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P28_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P29_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P29_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (0, 5) .leaf)) 70725 (2, 5, some (1, 5)) (2, 3) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (0, 5) .leaf) 70727 (2, 5, some (1, 7)) (2, 3) .leaf) 70728 (2, 5, some (1, 8)) (2, 3) (.node .leaf 70755 (2, 5, some (2, 3)) (0, 5) .leaf))) 70756 (2, 5, some (2, 4)) (1, 4) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (2, 3) .leaf) 70758 (2, 5, some (2, 6)) (1, 4) .leaf) 70759 (2, 5, some (2, 7)) (2, 3) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (0, 4) .leaf)) 70787 (2, 5, some (3, 3)) (0, 4) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (1, 3) .leaf) 70789 (2, 5, some (3, 5)) (0, 4) .leaf) 70790 (2, 5, some (3, 6)) (1, 3) (.node .leaf 70791 (2, 5, some (3, 7)) (1, 3) .leaf)))) 70817 (2, 5, some (4, 1)) (0, 4) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (0, 4) .leaf) 70819 (2, 5, some (4, 3)) (1, 3) .leaf) 70820 (2, 5, some (4, 4)) (1, 3) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (0, 4) .leaf) 70822 (2, 5, some (4, 6)) (1, 3) .leaf)) 70848 (2, 5, some (5, 0)) (0, 5) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (0, 5) .leaf) 70850 (2, 5, some (5, 2)) (2, 3) .leaf) 70851 (2, 5, some (5, 3)) (2, 3) (.node .leaf 70852 (2, 5, some (5, 4)) (1, 4) .leaf))) 70853 (2, 5, some (5, 5)) (2, 3) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (0, 5) .leaf) 70881 (2, 5, some (6, 1)) (2, 3) .leaf) 70882 (2, 5, some (6, 2)) (2, 3) (.node .leaf 70883 (2, 5, some (6, 3)) (2, 3) .leaf)) 70884 (2, 5, some (6, 4)) (0, 5) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P29_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2089 (0, 2, some (0, 9)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf) 2119 (0, 2, some (1, 7)) (0, 1) .leaf))) 2120 (0, 2, some (1, 8)) (0, 1) (.node (.node (.node (.node .leaf 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 2148 (0, 2, some (2, 4)) (0, 1) (.node (.node .leaf 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 2150 (0, 2, some (2, 6)) (0, 1) .leaf)) 2151 (0, 2, some (2, 7)) (0, 1) (.node (.node (.node .leaf 33828 (1, 1, some (0, 4)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) (.node (.node .leaf 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33860 (1, 1, some (1, 4)) (0, 1) .leaf)))) 33861 (1, 1, some (1, 5)) (0, 1) (.node (.node (.node (.node (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf) 33863 (1, 1, some (1, 7)) (0, 1) .leaf) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34853 (1, 2, some (0, 5)) (0, 1) .leaf) 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34855 (1, 2, some (0, 7)) (0, 1) (.node (.node .leaf 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) .leaf))) 34884 (1, 2, some (1, 4)) (0, 2) (.node (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (1, 1) .leaf) 34886 (1, 2, some (1, 6)) (0, 2) .leaf) 34887 (1, 2, some (1, 7)) (1, 1) (.node (.node .leaf 34888 (1, 2, some (1, 8)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf)) 34916 (1, 2, some (2, 4)) (1, 1) (.node (.node (.node .leaf 34917 (1, 2, some (2, 5)) (0, 2) .leaf) 34918 (1, 2, some (2, 6)) (1, 1) .leaf) 34919 (1, 2, some (2, 7)) (0, 2) (.node .leaf 34920 (1, 2, some (2, 8)) (0, 2) .leaf))))) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 34950 (1, 2, some (3, 6)) (0, 1) (.node (.node .leaf 34951 (1, 2, some (3, 7)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) (.node (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf))) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65608 (2, 0, some (1, 8)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node .leaf 65635 (2, 0, some (2, 3)) (1, 0) .leaf) 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65640 (2, 0, some (2, 8)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)))) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node (.node (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66625 (2, 1, some (1, 1)) (2, 0) (.node (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) .leaf)) 66629 (2, 1, some (1, 5)) (2, 0) (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (2, 0) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) .leaf))) 66690 (2, 1, some (3, 2)) (0, 1) (.node (.node (.node (.node .leaf 66691 (2, 1, some (3, 3)) (0, 1) .leaf) 66693 (2, 1, some (3, 5)) (0, 1) .leaf) 69669 (2, 4, some (0, 5)) (0, 1) (.node (.node .leaf 69670 (2, 4, some (0, 6)) (0, 1) .leaf) 69671 (2, 4, some (0, 7)) (0, 1) .leaf)) 69672 (2, 4, some (0, 8)) (0, 1) (.node (.node (.node .leaf 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) (.node .leaf 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P30_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P30_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (0, 5) .leaf)) 70725 (2, 5, some (1, 5)) (0, 5) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (2, 3) .leaf) 70727 (2, 5, some (1, 7)) (2, 3) .leaf) 70728 (2, 5, some (1, 8)) (2, 3) (.node .leaf 70755 (2, 5, some (2, 3)) (0, 5) .leaf))) 70756 (2, 5, some (2, 4)) (0, 5) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (1, 4) .leaf) 70758 (2, 5, some (2, 6)) (2, 3) .leaf) 70759 (2, 5, some (2, 7)) (2, 3) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (0, 4) .leaf)) 70787 (2, 5, some (3, 3)) (1, 3) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (0, 4) .leaf) 70789 (2, 5, some (3, 5)) (1, 3) .leaf) 70790 (2, 5, some (3, 6)) (1, 3) (.node .leaf 70791 (2, 5, some (3, 7)) (1, 3) .leaf)))) 70817 (2, 5, some (4, 1)) (0, 4) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (0, 4) .leaf) 70819 (2, 5, some (4, 3)) (1, 3) .leaf) 70820 (2, 5, some (4, 4)) (0, 4) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (1, 3) .leaf) 70822 (2, 5, some (4, 6)) (1, 3) .leaf)) 70848 (2, 5, some (5, 0)) (0, 5) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (0, 5) .leaf) 70850 (2, 5, some (5, 2)) (2, 3) .leaf) 70851 (2, 5, some (5, 3)) (2, 3) (.node .leaf 70852 (2, 5, some (5, 4)) (2, 3) .leaf))) 70853 (2, 5, some (5, 5)) (1, 4) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (0, 5) .leaf) 70881 (2, 5, some (6, 1)) (2, 3) .leaf) 70882 (2, 5, some (6, 2)) (2, 3) (.node .leaf 70883 (2, 5, some (6, 3)) (2, 3) .leaf)) 70884 (2, 5, some (6, 4)) (2, 3) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P30_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2089 (0, 2, some (0, 9)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node (.node (.node .leaf 2120 (0, 2, some (1, 8)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf)))) 33862 (1, 1, some (1, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) .leaf)) 34854 (1, 2, some (0, 6)) (0, 1) (.node (.node (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf))) 34885 (1, 2, some (1, 5)) (0, 2) (.node (.node (.node (.node .leaf 34886 (1, 2, some (1, 6)) (1, 1) .leaf) 34887 (1, 2, some (1, 7)) (1, 1) .leaf) 34888 (1, 2, some (1, 8)) (1, 1) (.node .leaf 34915 (1, 2, some (2, 3)) (1, 1) .leaf)) 34916 (1, 2, some (2, 4)) (1, 1) (.node (.node (.node .leaf 34917 (1, 2, some (2, 5)) (1, 1) .leaf) 34918 (1, 2, some (2, 6)) (0, 2) .leaf) 34919 (1, 2, some (2, 7)) (0, 2) (.node .leaf 34920 (1, 2, some (2, 8)) (0, 2) .leaf))))) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 34950 (1, 2, some (3, 6)) (0, 1) (.node (.node .leaf 34951 (1, 2, some (3, 7)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf))) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65608 (2, 0, some (1, 8)) (1, 0) (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf)))) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node .leaf 66625 (2, 1, some (1, 1)) (2, 0) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66628 (2, 1, some (1, 4)) (1, 1) (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf))) 66690 (2, 1, some (3, 2)) (0, 1) (.node (.node (.node (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf) 69669 (2, 4, some (0, 5)) (0, 1) .leaf) 69670 (2, 4, some (0, 6)) (0, 1) (.node .leaf 69671 (2, 4, some (0, 7)) (0, 1) .leaf)) 69672 (2, 4, some (0, 8)) (0, 1) (.node (.node (.node .leaf 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) (.node .leaf 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P31_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P31_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (0, 5) .leaf)) 70725 (2, 5, some (1, 5)) (0, 5) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (2, 3) .leaf) 70727 (2, 5, some (1, 7)) (2, 3) .leaf) 70728 (2, 5, some (1, 8)) (2, 3) (.node .leaf 70755 (2, 5, some (2, 3)) (0, 5) .leaf))) 70756 (2, 5, some (2, 4)) (0, 5) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (1, 4) .leaf) 70758 (2, 5, some (2, 6)) (2, 3) .leaf) 70759 (2, 5, some (2, 7)) (2, 3) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (0, 4) .leaf)) 70787 (2, 5, some (3, 3)) (1, 3) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (0, 4) .leaf) 70789 (2, 5, some (3, 5)) (1, 3) .leaf) 70790 (2, 5, some (3, 6)) (1, 3) (.node .leaf 70791 (2, 5, some (3, 7)) (1, 3) .leaf)))) 70817 (2, 5, some (4, 1)) (0, 4) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (0, 4) .leaf) 70819 (2, 5, some (4, 3)) (1, 3) .leaf) 70820 (2, 5, some (4, 4)) (1, 3) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (1, 3) .leaf) 70822 (2, 5, some (4, 6)) (1, 3) .leaf)) 70848 (2, 5, some (5, 0)) (0, 5) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (0, 5) .leaf) 70850 (2, 5, some (5, 2)) (2, 3) .leaf) 70851 (2, 5, some (5, 3)) (2, 3) (.node .leaf 70852 (2, 5, some (5, 4)) (2, 3) .leaf))) 70853 (2, 5, some (5, 5)) (1, 4) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (0, 5) .leaf) 70881 (2, 5, some (6, 1)) (2, 3) .leaf) 70882 (2, 5, some (6, 2)) (2, 3) (.node .leaf 70883 (2, 5, some (6, 3)) (2, 3) .leaf)) 70884 (2, 5, some (6, 4)) (2, 3) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P31_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2089 (0, 2, some (0, 9)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node (.node (.node .leaf 2120 (0, 2, some (1, 8)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf)))) 33862 (1, 1, some (1, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) .leaf)) 34854 (1, 2, some (0, 6)) (0, 1) (.node (.node (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf))) 34885 (1, 2, some (1, 5)) (0, 2) (.node (.node (.node (.node .leaf 34886 (1, 2, some (1, 6)) (1, 1) .leaf) 34887 (1, 2, some (1, 7)) (1, 1) .leaf) 34888 (1, 2, some (1, 8)) (1, 1) (.node .leaf 34915 (1, 2, some (2, 3)) (1, 1) .leaf)) 34916 (1, 2, some (2, 4)) (1, 1) (.node (.node (.node .leaf 34917 (1, 2, some (2, 5)) (1, 1) .leaf) 34918 (1, 2, some (2, 6)) (0, 2) .leaf) 34919 (1, 2, some (2, 7)) (0, 2) (.node .leaf 34920 (1, 2, some (2, 8)) (0, 2) .leaf))))) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 34950 (1, 2, some (3, 6)) (0, 1) (.node (.node .leaf 34951 (1, 2, some (3, 7)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf))) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65608 (2, 0, some (1, 8)) (1, 0) (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf)))) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node .leaf 66625 (2, 1, some (1, 1)) (2, 0) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66628 (2, 1, some (1, 4)) (1, 1) (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf))) 66690 (2, 1, some (3, 2)) (0, 1) (.node (.node (.node (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf) 69669 (2, 4, some (0, 5)) (0, 1) .leaf) 69670 (2, 4, some (0, 6)) (0, 1) (.node .leaf 69671 (2, 4, some (0, 7)) (0, 1) .leaf)) 69672 (2, 4, some (0, 8)) (0, 1) (.node (.node (.node .leaf 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) (.node .leaf 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P32_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P32_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (0, 5) .leaf)) 70725 (2, 5, some (1, 5)) (0, 5) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (2, 3) .leaf) 70727 (2, 5, some (1, 7)) (2, 3) .leaf) 70728 (2, 5, some (1, 8)) (2, 3) (.node .leaf 70755 (2, 5, some (2, 3)) (0, 5) .leaf))) 70756 (2, 5, some (2, 4)) (0, 5) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (1, 4) .leaf) 70758 (2, 5, some (2, 6)) (2, 3) .leaf) 70759 (2, 5, some (2, 7)) (2, 3) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (0, 4) .leaf)) 70787 (2, 5, some (3, 3)) (1, 3) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (0, 4) .leaf) 70789 (2, 5, some (3, 5)) (1, 3) .leaf) 70790 (2, 5, some (3, 6)) (1, 3) (.node .leaf 70791 (2, 5, some (3, 7)) (1, 3) .leaf)))) 70817 (2, 5, some (4, 1)) (0, 4) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (0, 4) .leaf) 70819 (2, 5, some (4, 3)) (1, 3) .leaf) 70820 (2, 5, some (4, 4)) (0, 4) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (1, 3) .leaf) 70822 (2, 5, some (4, 6)) (1, 3) .leaf)) 70848 (2, 5, some (5, 0)) (0, 5) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (0, 5) .leaf) 70850 (2, 5, some (5, 2)) (2, 3) .leaf) 70851 (2, 5, some (5, 3)) (2, 3) (.node .leaf 70852 (2, 5, some (5, 4)) (2, 3) .leaf))) 70853 (2, 5, some (5, 5)) (1, 4) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (0, 5) .leaf) 70881 (2, 5, some (6, 1)) (2, 3) .leaf) 70882 (2, 5, some (6, 2)) (2, 3) (.node .leaf 70883 (2, 5, some (6, 3)) (2, 3) .leaf)) 70884 (2, 5, some (6, 4)) (2, 3) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P32_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2089 (0, 2, some (0, 9)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node (.node (.node .leaf 2120 (0, 2, some (1, 8)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf)))) 33862 (1, 1, some (1, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) .leaf)) 34854 (1, 2, some (0, 6)) (0, 1) (.node (.node (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf))) 34885 (1, 2, some (1, 5)) (0, 2) (.node (.node (.node (.node .leaf 34886 (1, 2, some (1, 6)) (1, 1) .leaf) 34887 (1, 2, some (1, 7)) (1, 1) .leaf) 34888 (1, 2, some (1, 8)) (1, 1) (.node .leaf 34915 (1, 2, some (2, 3)) (1, 1) .leaf)) 34916 (1, 2, some (2, 4)) (1, 1) (.node (.node (.node .leaf 34917 (1, 2, some (2, 5)) (1, 1) .leaf) 34918 (1, 2, some (2, 6)) (0, 2) .leaf) 34919 (1, 2, some (2, 7)) (0, 2) (.node .leaf 34920 (1, 2, some (2, 8)) (0, 2) .leaf))))) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 34950 (1, 2, some (3, 6)) (0, 1) (.node (.node .leaf 34951 (1, 2, some (3, 7)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf))) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65608 (2, 0, some (1, 8)) (1, 0) (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf)))) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node .leaf 66625 (2, 1, some (1, 1)) (2, 0) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66628 (2, 1, some (1, 4)) (1, 1) (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf))) 66690 (2, 1, some (3, 2)) (0, 1) (.node (.node (.node (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf) 69669 (2, 4, some (0, 5)) (0, 1) .leaf) 69670 (2, 4, some (0, 6)) (0, 1) (.node .leaf 69671 (2, 4, some (0, 7)) (0, 1) .leaf)) 69672 (2, 4, some (0, 8)) (0, 1) (.node (.node (.node .leaf 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) (.node .leaf 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P33_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P33_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P33_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P34_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P34_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P34_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P35_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P35_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P35_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P36_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P36_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P36_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P37_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P37_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P37_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P38_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P38_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P38_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P39_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P39_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P39_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P40_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P40_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (0, 5) .leaf)) 70725 (2, 5, some (1, 5)) (0, 5) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (2, 3) .leaf) 70727 (2, 5, some (1, 7)) (2, 3) .leaf) 70728 (2, 5, some (1, 8)) (2, 3) (.node .leaf 70755 (2, 5, some (2, 3)) (0, 5) .leaf))) 70756 (2, 5, some (2, 4)) (0, 5) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (1, 4) .leaf) 70758 (2, 5, some (2, 6)) (2, 3) .leaf) 70759 (2, 5, some (2, 7)) (2, 3) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (0, 4) .leaf)) 70787 (2, 5, some (3, 3)) (1, 3) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (0, 4) .leaf) 70789 (2, 5, some (3, 5)) (1, 3) .leaf) 70790 (2, 5, some (3, 6)) (1, 3) (.node .leaf 70791 (2, 5, some (3, 7)) (1, 3) .leaf)))) 70817 (2, 5, some (4, 1)) (0, 4) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (0, 4) .leaf) 70819 (2, 5, some (4, 3)) (1, 3) .leaf) 70820 (2, 5, some (4, 4)) (1, 3) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (1, 3) .leaf) 70822 (2, 5, some (4, 6)) (1, 3) .leaf)) 70848 (2, 5, some (5, 0)) (0, 5) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (0, 5) .leaf) 70850 (2, 5, some (5, 2)) (2, 3) .leaf) 70851 (2, 5, some (5, 3)) (2, 3) (.node .leaf 70852 (2, 5, some (5, 4)) (2, 3) .leaf))) 70853 (2, 5, some (5, 5)) (1, 4) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (0, 5) .leaf) 70881 (2, 5, some (6, 1)) (2, 3) .leaf) 70882 (2, 5, some (6, 2)) (2, 3) (.node .leaf 70883 (2, 5, some (6, 3)) (2, 3) .leaf)) 70884 (2, 5, some (6, 4)) (2, 3) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P40_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2089 (0, 2, some (0, 9)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node (.node (.node .leaf 2120 (0, 2, some (1, 8)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf)))) 33862 (1, 1, some (1, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) .leaf)) 34854 (1, 2, some (0, 6)) (0, 1) (.node (.node (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf))) 34885 (1, 2, some (1, 5)) (0, 2) (.node (.node (.node (.node .leaf 34886 (1, 2, some (1, 6)) (1, 1) .leaf) 34887 (1, 2, some (1, 7)) (1, 1) .leaf) 34888 (1, 2, some (1, 8)) (1, 1) (.node .leaf 34915 (1, 2, some (2, 3)) (1, 1) .leaf)) 34916 (1, 2, some (2, 4)) (1, 1) (.node (.node (.node .leaf 34917 (1, 2, some (2, 5)) (1, 1) .leaf) 34918 (1, 2, some (2, 6)) (0, 2) .leaf) 34919 (1, 2, some (2, 7)) (0, 2) (.node .leaf 34920 (1, 2, some (2, 8)) (0, 2) .leaf))))) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 34950 (1, 2, some (3, 6)) (0, 1) (.node (.node .leaf 34951 (1, 2, some (3, 7)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf))) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65608 (2, 0, some (1, 8)) (1, 0) (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf)))) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node .leaf 66625 (2, 1, some (1, 1)) (2, 0) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66628 (2, 1, some (1, 4)) (1, 1) (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf))) 66690 (2, 1, some (3, 2)) (0, 1) (.node (.node (.node (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf) 69669 (2, 4, some (0, 5)) (0, 1) .leaf) 69670 (2, 4, some (0, 6)) (0, 1) (.node .leaf 69671 (2, 4, some (0, 7)) (0, 1) .leaf)) 69672 (2, 4, some (0, 8)) (0, 1) (.node (.node (.node .leaf 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) (.node .leaf 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P41_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P41_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (0, 5) .leaf)) 70725 (2, 5, some (1, 5)) (0, 5) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (2, 3) .leaf) 70727 (2, 5, some (1, 7)) (2, 3) .leaf) 70728 (2, 5, some (1, 8)) (2, 3) (.node .leaf 70755 (2, 5, some (2, 3)) (0, 5) .leaf))) 70756 (2, 5, some (2, 4)) (0, 5) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (1, 4) .leaf) 70758 (2, 5, some (2, 6)) (2, 3) .leaf) 70759 (2, 5, some (2, 7)) (2, 3) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (0, 4) .leaf)) 70787 (2, 5, some (3, 3)) (1, 3) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (0, 4) .leaf) 70789 (2, 5, some (3, 5)) (1, 3) .leaf) 70790 (2, 5, some (3, 6)) (1, 3) (.node .leaf 70791 (2, 5, some (3, 7)) (1, 3) .leaf)))) 70817 (2, 5, some (4, 1)) (0, 4) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (0, 4) .leaf) 70819 (2, 5, some (4, 3)) (1, 3) .leaf) 70820 (2, 5, some (4, 4)) (1, 3) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (1, 3) .leaf) 70822 (2, 5, some (4, 6)) (1, 3) .leaf)) 70848 (2, 5, some (5, 0)) (0, 5) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (0, 5) .leaf) 70850 (2, 5, some (5, 2)) (2, 3) .leaf) 70851 (2, 5, some (5, 3)) (2, 3) (.node .leaf 70852 (2, 5, some (5, 4)) (2, 3) .leaf))) 70853 (2, 5, some (5, 5)) (1, 4) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (0, 5) .leaf) 70881 (2, 5, some (6, 1)) (2, 3) .leaf) 70882 (2, 5, some (6, 2)) (2, 3) (.node .leaf 70883 (2, 5, some (6, 3)) (2, 3) .leaf)) 70884 (2, 5, some (6, 4)) (2, 3) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P41_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2089 (0, 2, some (0, 9)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node (.node (.node .leaf 2120 (0, 2, some (1, 8)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf)))) 33862 (1, 1, some (1, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) .leaf)) 34854 (1, 2, some (0, 6)) (0, 1) (.node (.node (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf))) 34885 (1, 2, some (1, 5)) (0, 2) (.node (.node (.node (.node .leaf 34886 (1, 2, some (1, 6)) (1, 1) .leaf) 34887 (1, 2, some (1, 7)) (1, 1) .leaf) 34888 (1, 2, some (1, 8)) (1, 1) (.node .leaf 34915 (1, 2, some (2, 3)) (1, 1) .leaf)) 34916 (1, 2, some (2, 4)) (1, 1) (.node (.node (.node .leaf 34917 (1, 2, some (2, 5)) (1, 1) .leaf) 34918 (1, 2, some (2, 6)) (0, 2) .leaf) 34919 (1, 2, some (2, 7)) (0, 2) (.node .leaf 34920 (1, 2, some (2, 8)) (0, 2) .leaf))))) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 34950 (1, 2, some (3, 6)) (0, 1) (.node (.node .leaf 34951 (1, 2, some (3, 7)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf))) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65608 (2, 0, some (1, 8)) (1, 0) (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf)))) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node .leaf 66625 (2, 1, some (1, 1)) (2, 0) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66628 (2, 1, some (1, 4)) (1, 1) (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf))) 66690 (2, 1, some (3, 2)) (0, 1) (.node (.node (.node (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf) 69669 (2, 4, some (0, 5)) (0, 1) .leaf) 69670 (2, 4, some (0, 6)) (0, 1) (.node .leaf 69671 (2, 4, some (0, 7)) (0, 1) .leaf)) 69672 (2, 4, some (0, 8)) (0, 1) (.node (.node (.node .leaf 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) (.node .leaf 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P42_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P42_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (0, 5) .leaf)) 70725 (2, 5, some (1, 5)) (0, 5) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (2, 3) .leaf) 70727 (2, 5, some (1, 7)) (2, 3) .leaf) 70728 (2, 5, some (1, 8)) (2, 3) (.node .leaf 70755 (2, 5, some (2, 3)) (0, 5) .leaf))) 70756 (2, 5, some (2, 4)) (0, 5) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (1, 4) .leaf) 70758 (2, 5, some (2, 6)) (2, 3) .leaf) 70759 (2, 5, some (2, 7)) (2, 3) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (0, 4) .leaf)) 70787 (2, 5, some (3, 3)) (1, 3) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (0, 4) .leaf) 70789 (2, 5, some (3, 5)) (1, 3) .leaf) 70790 (2, 5, some (3, 6)) (1, 3) (.node .leaf 70791 (2, 5, some (3, 7)) (1, 3) .leaf)))) 70817 (2, 5, some (4, 1)) (0, 4) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (0, 4) .leaf) 70819 (2, 5, some (4, 3)) (1, 3) .leaf) 70820 (2, 5, some (4, 4)) (1, 3) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (1, 3) .leaf) 70822 (2, 5, some (4, 6)) (1, 3) .leaf)) 70848 (2, 5, some (5, 0)) (0, 5) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (0, 5) .leaf) 70850 (2, 5, some (5, 2)) (2, 3) .leaf) 70851 (2, 5, some (5, 3)) (2, 3) (.node .leaf 70852 (2, 5, some (5, 4)) (2, 3) .leaf))) 70853 (2, 5, some (5, 5)) (1, 4) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (0, 5) .leaf) 70881 (2, 5, some (6, 1)) (2, 3) .leaf) 70882 (2, 5, some (6, 2)) (2, 3) (.node .leaf 70883 (2, 5, some (6, 3)) (2, 3) .leaf)) 70884 (2, 5, some (6, 4)) (2, 3) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P42_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2089 (0, 2, some (0, 9)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node (.node (.node .leaf 2120 (0, 2, some (1, 8)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf)))) 33862 (1, 1, some (1, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) .leaf)) 34854 (1, 2, some (0, 6)) (0, 1) (.node (.node (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf))) 34885 (1, 2, some (1, 5)) (0, 2) (.node (.node (.node (.node .leaf 34886 (1, 2, some (1, 6)) (1, 1) .leaf) 34887 (1, 2, some (1, 7)) (1, 1) .leaf) 34888 (1, 2, some (1, 8)) (1, 1) (.node .leaf 34915 (1, 2, some (2, 3)) (1, 1) .leaf)) 34916 (1, 2, some (2, 4)) (1, 1) (.node (.node (.node .leaf 34917 (1, 2, some (2, 5)) (1, 1) .leaf) 34918 (1, 2, some (2, 6)) (0, 2) .leaf) 34919 (1, 2, some (2, 7)) (0, 2) (.node .leaf 34920 (1, 2, some (2, 8)) (0, 2) .leaf))))) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 34950 (1, 2, some (3, 6)) (0, 1) (.node (.node .leaf 34951 (1, 2, some (3, 7)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf))) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65608 (2, 0, some (1, 8)) (1, 0) (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf)))) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node .leaf 66625 (2, 1, some (1, 1)) (2, 0) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66628 (2, 1, some (1, 4)) (1, 1) (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf))) 66690 (2, 1, some (3, 2)) (0, 1) (.node (.node (.node (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf) 69669 (2, 4, some (0, 5)) (0, 1) .leaf) 69670 (2, 4, some (0, 6)) (0, 1) (.node .leaf 69671 (2, 4, some (0, 7)) (0, 1) .leaf)) 69672 (2, 4, some (0, 8)) (0, 1) (.node (.node (.node .leaf 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) (.node .leaf 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P43_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P43_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P43_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P44_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P44_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (0, 5) .leaf)) 70725 (2, 5, some (1, 5)) (0, 5) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (2, 3) .leaf) 70727 (2, 5, some (1, 7)) (2, 3) .leaf) 70728 (2, 5, some (1, 8)) (2, 3) (.node .leaf 70755 (2, 5, some (2, 3)) (0, 5) .leaf))) 70756 (2, 5, some (2, 4)) (0, 5) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (1, 4) .leaf) 70758 (2, 5, some (2, 6)) (2, 3) .leaf) 70759 (2, 5, some (2, 7)) (2, 3) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (0, 4) .leaf)) 70787 (2, 5, some (3, 3)) (1, 3) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (0, 4) .leaf) 70789 (2, 5, some (3, 5)) (1, 3) .leaf) 70790 (2, 5, some (3, 6)) (1, 3) (.node .leaf 70791 (2, 5, some (3, 7)) (1, 3) .leaf)))) 70817 (2, 5, some (4, 1)) (0, 4) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (0, 4) .leaf) 70819 (2, 5, some (4, 3)) (1, 3) .leaf) 70820 (2, 5, some (4, 4)) (1, 3) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (1, 3) .leaf) 70822 (2, 5, some (4, 6)) (1, 3) .leaf)) 70848 (2, 5, some (5, 0)) (0, 5) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (0, 5) .leaf) 70850 (2, 5, some (5, 2)) (2, 3) .leaf) 70851 (2, 5, some (5, 3)) (2, 3) (.node .leaf 70852 (2, 5, some (5, 4)) (2, 3) .leaf))) 70853 (2, 5, some (5, 5)) (1, 4) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (0, 5) .leaf) 70881 (2, 5, some (6, 1)) (2, 3) .leaf) 70882 (2, 5, some (6, 2)) (2, 3) (.node .leaf 70883 (2, 5, some (6, 3)) (2, 3) .leaf)) 70884 (2, 5, some (6, 4)) (2, 3) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P44_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2089 (0, 2, some (0, 9)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node (.node (.node .leaf 2120 (0, 2, some (1, 8)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf)))) 33862 (1, 1, some (1, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) .leaf)) 34854 (1, 2, some (0, 6)) (0, 1) (.node (.node (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf))) 34885 (1, 2, some (1, 5)) (0, 2) (.node (.node (.node (.node .leaf 34886 (1, 2, some (1, 6)) (1, 1) .leaf) 34887 (1, 2, some (1, 7)) (1, 1) .leaf) 34888 (1, 2, some (1, 8)) (1, 1) (.node .leaf 34915 (1, 2, some (2, 3)) (1, 1) .leaf)) 34916 (1, 2, some (2, 4)) (1, 1) (.node (.node (.node .leaf 34917 (1, 2, some (2, 5)) (1, 1) .leaf) 34918 (1, 2, some (2, 6)) (0, 2) .leaf) 34919 (1, 2, some (2, 7)) (0, 2) (.node .leaf 34920 (1, 2, some (2, 8)) (0, 2) .leaf))))) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 34950 (1, 2, some (3, 6)) (0, 1) (.node (.node .leaf 34951 (1, 2, some (3, 7)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf))) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65608 (2, 0, some (1, 8)) (1, 0) (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf)))) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node .leaf 66625 (2, 1, some (1, 1)) (2, 0) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66628 (2, 1, some (1, 4)) (1, 1) (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf))) 66690 (2, 1, some (3, 2)) (0, 1) (.node (.node (.node (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf) 69669 (2, 4, some (0, 5)) (0, 1) .leaf) 69670 (2, 4, some (0, 6)) (0, 1) (.node .leaf 69671 (2, 4, some (0, 7)) (0, 1) .leaf)) 69672 (2, 4, some (0, 8)) (0, 1) (.node (.node (.node .leaf 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) (.node .leaf 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P45_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P45_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P45_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P46_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P46_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (0, 5) .leaf)) 70725 (2, 5, some (1, 5)) (0, 5) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (2, 3) .leaf) 70727 (2, 5, some (1, 7)) (2, 3) .leaf) 70728 (2, 5, some (1, 8)) (2, 3) (.node .leaf 70755 (2, 5, some (2, 3)) (0, 5) .leaf))) 70756 (2, 5, some (2, 4)) (0, 5) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (1, 4) .leaf) 70758 (2, 5, some (2, 6)) (2, 3) .leaf) 70759 (2, 5, some (2, 7)) (2, 3) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (0, 4) .leaf)) 70787 (2, 5, some (3, 3)) (1, 3) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (0, 4) .leaf) 70789 (2, 5, some (3, 5)) (1, 3) .leaf) 70790 (2, 5, some (3, 6)) (1, 3) (.node .leaf 70791 (2, 5, some (3, 7)) (1, 3) .leaf)))) 70817 (2, 5, some (4, 1)) (0, 4) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (0, 4) .leaf) 70819 (2, 5, some (4, 3)) (1, 3) .leaf) 70820 (2, 5, some (4, 4)) (1, 3) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (1, 3) .leaf) 70822 (2, 5, some (4, 6)) (1, 3) .leaf)) 70848 (2, 5, some (5, 0)) (0, 5) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (0, 5) .leaf) 70850 (2, 5, some (5, 2)) (2, 3) .leaf) 70851 (2, 5, some (5, 3)) (2, 3) (.node .leaf 70852 (2, 5, some (5, 4)) (2, 3) .leaf))) 70853 (2, 5, some (5, 5)) (1, 4) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (0, 5) .leaf) 70881 (2, 5, some (6, 1)) (2, 3) .leaf) 70882 (2, 5, some (6, 2)) (2, 3) (.node .leaf 70883 (2, 5, some (6, 3)) (2, 3) .leaf)) 70884 (2, 5, some (6, 4)) (2, 3) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P46_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2089 (0, 2, some (0, 9)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node (.node (.node .leaf 2120 (0, 2, some (1, 8)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf)))) 33862 (1, 1, some (1, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) .leaf)) 34854 (1, 2, some (0, 6)) (0, 1) (.node (.node (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf))) 34885 (1, 2, some (1, 5)) (0, 2) (.node (.node (.node (.node .leaf 34886 (1, 2, some (1, 6)) (1, 1) .leaf) 34887 (1, 2, some (1, 7)) (1, 1) .leaf) 34888 (1, 2, some (1, 8)) (1, 1) (.node .leaf 34915 (1, 2, some (2, 3)) (1, 1) .leaf)) 34916 (1, 2, some (2, 4)) (1, 1) (.node (.node (.node .leaf 34917 (1, 2, some (2, 5)) (1, 1) .leaf) 34918 (1, 2, some (2, 6)) (0, 2) .leaf) 34919 (1, 2, some (2, 7)) (0, 2) (.node .leaf 34920 (1, 2, some (2, 8)) (0, 2) .leaf))))) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 34950 (1, 2, some (3, 6)) (0, 1) (.node (.node .leaf 34951 (1, 2, some (3, 7)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf))) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65608 (2, 0, some (1, 8)) (1, 0) (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf)))) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node .leaf 66625 (2, 1, some (1, 1)) (2, 0) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66628 (2, 1, some (1, 4)) (1, 1) (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf))) 66690 (2, 1, some (3, 2)) (0, 1) (.node (.node (.node (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf) 69669 (2, 4, some (0, 5)) (0, 1) .leaf) 69670 (2, 4, some (0, 6)) (0, 1) (.node .leaf 69671 (2, 4, some (0, 7)) (0, 1) .leaf)) 69672 (2, 4, some (0, 8)) (0, 1) (.node (.node (.node .leaf 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) (.node .leaf 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P47_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P47_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (0, 5) .leaf)) 70725 (2, 5, some (1, 5)) (2, 3) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (0, 5) .leaf) 70727 (2, 5, some (1, 7)) (2, 3) .leaf) 70728 (2, 5, some (1, 8)) (2, 3) (.node .leaf 70755 (2, 5, some (2, 3)) (0, 5) .leaf))) 70756 (2, 5, some (2, 4)) (1, 4) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (2, 3) .leaf) 70758 (2, 5, some (2, 6)) (1, 4) .leaf) 70759 (2, 5, some (2, 7)) (2, 3) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (0, 4) .leaf)) 70787 (2, 5, some (3, 3)) (0, 4) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (1, 3) .leaf) 70789 (2, 5, some (3, 5)) (0, 4) .leaf) 70790 (2, 5, some (3, 6)) (1, 3) (.node .leaf 70791 (2, 5, some (3, 7)) (1, 3) .leaf)))) 70817 (2, 5, some (4, 1)) (0, 4) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (1, 3) .leaf) 70819 (2, 5, some (4, 3)) (1, 3) .leaf) 70820 (2, 5, some (4, 4)) (1, 3) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (0, 4) .leaf) 70822 (2, 5, some (4, 6)) (1, 3) .leaf)) 70848 (2, 5, some (5, 0)) (0, 5) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (0, 5) .leaf) 70850 (2, 5, some (5, 2)) (2, 3) .leaf) 70851 (2, 5, some (5, 3)) (2, 3) (.node .leaf 70852 (2, 5, some (5, 4)) (1, 4) .leaf))) 70853 (2, 5, some (5, 5)) (0, 5) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (0, 5) .leaf) 70881 (2, 5, some (6, 1)) (2, 3) .leaf) 70882 (2, 5, some (6, 2)) (2, 3) (.node .leaf 70883 (2, 5, some (6, 3)) (2, 3) .leaf)) 70884 (2, 5, some (6, 4)) (0, 5) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P47_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf)) 2087 (0, 2, some (0, 7)) (0, 1) (.node (.node .leaf 2088 (0, 2, some (0, 8)) (0, 1) .leaf) 2089 (0, 2, some (0, 9)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2118 (0, 2, some (1, 6)) (0, 1) (.node (.node .leaf 2119 (0, 2, some (1, 7)) (0, 1) .leaf) 2120 (0, 2, some (1, 8)) (0, 1) .leaf))) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 33828 (1, 1, some (0, 4)) (0, 1) .leaf)) 33829 (1, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33860 (1, 1, some (1, 4)) (0, 1) (.node (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf) 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33863 (1, 1, some (1, 7)) (0, 1) (.node (.node (.node (.node (.node .leaf 33892 (1, 1, some (2, 4)) (0, 1) .leaf) 33893 (1, 1, some (2, 5)) (0, 1) (.node .leaf 33894 (1, 1, some (2, 6)) (0, 1) .leaf)) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) .leaf)) 34854 (1, 2, some (0, 6)) (0, 1) (.node (.node (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) (.node (.node .leaf 34883 (1, 2, some (1, 3)) (0, 2) .leaf) 34884 (1, 2, some (1, 4)) (0, 2) .leaf))) 34885 (1, 2, some (1, 5)) (1, 1) (.node (.node (.node (.node .leaf 34886 (1, 2, some (1, 6)) (0, 2) .leaf) 34887 (1, 2, some (1, 7)) (1, 1) .leaf) 34888 (1, 2, some (1, 8)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf)) 34916 (1, 2, some (2, 4)) (1, 1) (.node (.node (.node .leaf 34917 (1, 2, some (2, 5)) (0, 2) .leaf) 34918 (1, 2, some (2, 6)) (1, 1) .leaf) 34919 (1, 2, some (2, 7)) (0, 2) (.node (.node .leaf 34920 (1, 2, some (2, 8)) (0, 2) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) .leaf))))) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) (.node .leaf 34950 (1, 2, some (3, 6)) (0, 1) .leaf)) 34951 (1, 2, some (3, 7)) (0, 1) (.node (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf) 65569 (2, 0, some (0, 1)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) (.node (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf))) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) (.node (.node .leaf 65606 (2, 0, some (1, 6)) (1, 0) .leaf) 65608 (2, 0, some (1, 8)) (1, 0) .leaf)) 65632 (2, 0, some (2, 0)) (1, 0) (.node (.node (.node .leaf 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) .leaf) 65636 (2, 0, some (2, 4)) (1, 0) (.node (.node .leaf 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65640 (2, 0, some (2, 8)) (1, 0) .leaf)))) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node (.node (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node .leaf 66625 (2, 1, some (1, 1)) (2, 0) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66629 (2, 1, some (1, 5)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66661 (2, 1, some (2, 5)) (2, 0) .leaf))) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node .leaf 69669 (2, 4, some (0, 5)) (0, 1) .leaf) 69670 (2, 4, some (0, 6)) (0, 1) .leaf)) 69671 (2, 4, some (0, 7)) (0, 1) (.node (.node (.node .leaf 69672 (2, 4, some (0, 8)) (0, 1) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) (.node (.node .leaf 69858 (2, 4, some (6, 2)) (0, 1) .leaf) 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P48_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P48_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (4, 0) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P48_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P49_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P49_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (5, 0) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (4, 1) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (3, 2) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (3, 1) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (4, 0) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (4, 0) .leaf) 166050 (5, 2, some (4, 2)) (3, 1) .leaf) 166051 (5, 2, some (4, 3)) (4, 0) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (4, 1) .leaf) 166082 (5, 2, some (5, 2)) (3, 2) .leaf) 166083 (5, 2, some (5, 3)) (4, 1) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (3, 2) .leaf) 166114 (5, 2, some (6, 2)) (5, 0) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P49_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2085 (0, 2, some (0, 5)) (0, 1) .leaf)) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2090 (0, 2, some (0, 10)) (0, 1) .leaf) 2113 (0, 2, some (1, 1)) (0, 1) .leaf)) 2114 (0, 2, some (1, 2)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node .leaf 2121 (0, 2, some (1, 9)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) .leaf))) 2145 (0, 2, some (2, 1)) (0, 1) (.node (.node (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node .leaf 2152 (0, 2, some (2, 8)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) .leaf)) 33830 (1, 1, some (0, 6)) (0, 1) (.node (.node (.node .leaf 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33860 (1, 1, some (1, 4)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf) 33863 (1, 1, some (1, 7)) (0, 1) .leaf)))) 33891 (1, 1, some (2, 3)) (0, 1) (.node (.node (.node (.node (.node .leaf 33892 (1, 1, some (2, 4)) (0, 1) .leaf) 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) (.node (.node .leaf 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) .leaf)) 34853 (1, 2, some (0, 5)) (0, 1) (.node (.node (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf) 34886 (1, 2, some (1, 6)) (0, 2) .leaf))) 34913 (1, 2, some (2, 1)) (0, 2) (.node (.node (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf) 34917 (1, 2, some (2, 5)) (0, 2) (.node (.node .leaf 34944 (1, 2, some (3, 0)) (0, 1) .leaf) 34945 (1, 2, some (3, 1)) (0, 1) .leaf)) 34946 (1, 2, some (3, 2)) (0, 1) (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node .leaf 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) .leaf))))) 65574 (2, 0, some (0, 6)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65575 (2, 0, some (0, 7)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf))) 65638 (2, 0, some (2, 6)) (1, 0) (.node (.node (.node (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf)) 66599 (2, 1, some (0, 7)) (0, 1) (.node (.node (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (2, 0) .leaf)))) 66630 (2, 1, some (1, 6)) (1, 1) (.node (.node (.node (.node (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf) 66632 (2, 1, some (1, 8)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf)) 66660 (2, 1, some (2, 4)) (1, 1) (.node (.node (.node .leaf 66661 (2, 1, some (2, 5)) (2, 0) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf))) 66691 (2, 1, some (3, 3)) (0, 1) (.node (.node (.node (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf) 66693 (2, 1, some (3, 5)) (0, 1) .leaf) 66694 (2, 1, some (3, 6)) (0, 1) (.node (.node .leaf 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) .leaf)) 164900 (5, 1, some (0, 4)) (0, 1) (.node (.node (.node .leaf 164901 (5, 1, some (0, 5)) (0, 1) .leaf) 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) (.node (.node .leaf 165090 (5, 1, some (6, 2)) (0, 1) .leaf) 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P50_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P50_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P50_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P51_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P51_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P51_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P52_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P52_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P52_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P53_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P53_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P53_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P54_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P54_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (0, 5) .leaf)) 70725 (2, 5, some (1, 5)) (0, 5) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (2, 3) .leaf) 70727 (2, 5, some (1, 7)) (2, 3) .leaf) 70728 (2, 5, some (1, 8)) (2, 3) (.node .leaf 70755 (2, 5, some (2, 3)) (0, 5) .leaf))) 70756 (2, 5, some (2, 4)) (0, 5) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (1, 4) .leaf) 70758 (2, 5, some (2, 6)) (2, 3) .leaf) 70759 (2, 5, some (2, 7)) (2, 3) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (0, 4) .leaf)) 70787 (2, 5, some (3, 3)) (1, 3) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (0, 4) .leaf) 70789 (2, 5, some (3, 5)) (1, 3) .leaf) 70790 (2, 5, some (3, 6)) (1, 3) (.node .leaf 70791 (2, 5, some (3, 7)) (1, 3) .leaf)))) 70817 (2, 5, some (4, 1)) (0, 4) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (0, 4) .leaf) 70819 (2, 5, some (4, 3)) (1, 3) .leaf) 70820 (2, 5, some (4, 4)) (1, 3) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (1, 3) .leaf) 70822 (2, 5, some (4, 6)) (1, 3) .leaf)) 70848 (2, 5, some (5, 0)) (0, 5) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (0, 5) .leaf) 70850 (2, 5, some (5, 2)) (2, 3) .leaf) 70851 (2, 5, some (5, 3)) (2, 3) (.node .leaf 70852 (2, 5, some (5, 4)) (2, 3) .leaf))) 70853 (2, 5, some (5, 5)) (1, 4) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (0, 5) .leaf) 70881 (2, 5, some (6, 1)) (2, 3) .leaf) 70882 (2, 5, some (6, 2)) (2, 3) (.node .leaf 70883 (2, 5, some (6, 3)) (2, 3) .leaf)) 70884 (2, 5, some (6, 4)) (2, 3) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P54_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2089 (0, 2, some (0, 9)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node (.node (.node .leaf 2120 (0, 2, some (1, 8)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf)))) 33862 (1, 1, some (1, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) .leaf)) 34854 (1, 2, some (0, 6)) (0, 1) (.node (.node (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf))) 34885 (1, 2, some (1, 5)) (0, 2) (.node (.node (.node (.node .leaf 34886 (1, 2, some (1, 6)) (1, 1) .leaf) 34887 (1, 2, some (1, 7)) (1, 1) .leaf) 34888 (1, 2, some (1, 8)) (1, 1) (.node .leaf 34915 (1, 2, some (2, 3)) (1, 1) .leaf)) 34916 (1, 2, some (2, 4)) (1, 1) (.node (.node (.node .leaf 34917 (1, 2, some (2, 5)) (1, 1) .leaf) 34918 (1, 2, some (2, 6)) (0, 2) .leaf) 34919 (1, 2, some (2, 7)) (0, 2) (.node .leaf 34920 (1, 2, some (2, 8)) (0, 2) .leaf))))) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 34950 (1, 2, some (3, 6)) (0, 1) (.node (.node .leaf 34951 (1, 2, some (3, 7)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf))) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65608 (2, 0, some (1, 8)) (1, 0) (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf)))) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node .leaf 66625 (2, 1, some (1, 1)) (2, 0) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66628 (2, 1, some (1, 4)) (1, 1) (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf))) 66690 (2, 1, some (3, 2)) (0, 1) (.node (.node (.node (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf) 69669 (2, 4, some (0, 5)) (0, 1) .leaf) 69670 (2, 4, some (0, 6)) (0, 1) (.node .leaf 69671 (2, 4, some (0, 7)) (0, 1) .leaf)) 69672 (2, 4, some (0, 8)) (0, 1) (.node (.node (.node .leaf 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) (.node .leaf 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P55_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P55_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P55_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P56_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P56_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P56_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P57_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P57_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P57_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P58_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P58_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (0, 5) .leaf)) 70725 (2, 5, some (1, 5)) (0, 5) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (2, 3) .leaf) 70727 (2, 5, some (1, 7)) (2, 3) .leaf) 70728 (2, 5, some (1, 8)) (2, 3) (.node .leaf 70755 (2, 5, some (2, 3)) (0, 5) .leaf))) 70756 (2, 5, some (2, 4)) (0, 5) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (1, 4) .leaf) 70758 (2, 5, some (2, 6)) (2, 3) .leaf) 70759 (2, 5, some (2, 7)) (2, 3) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (0, 4) .leaf)) 70787 (2, 5, some (3, 3)) (1, 3) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (0, 4) .leaf) 70789 (2, 5, some (3, 5)) (1, 3) .leaf) 70790 (2, 5, some (3, 6)) (1, 3) (.node .leaf 70791 (2, 5, some (3, 7)) (1, 3) .leaf)))) 70817 (2, 5, some (4, 1)) (0, 4) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (0, 4) .leaf) 70819 (2, 5, some (4, 3)) (1, 3) .leaf) 70820 (2, 5, some (4, 4)) (1, 3) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (1, 3) .leaf) 70822 (2, 5, some (4, 6)) (1, 3) .leaf)) 70848 (2, 5, some (5, 0)) (0, 5) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (0, 5) .leaf) 70850 (2, 5, some (5, 2)) (2, 3) .leaf) 70851 (2, 5, some (5, 3)) (2, 3) (.node .leaf 70852 (2, 5, some (5, 4)) (2, 3) .leaf))) 70853 (2, 5, some (5, 5)) (1, 4) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (0, 5) .leaf) 70881 (2, 5, some (6, 1)) (2, 3) .leaf) 70882 (2, 5, some (6, 2)) (2, 3) (.node .leaf 70883 (2, 5, some (6, 3)) (2, 3) .leaf)) 70884 (2, 5, some (6, 4)) (2, 3) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P58_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2089 (0, 2, some (0, 9)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node (.node (.node .leaf 2120 (0, 2, some (1, 8)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf)))) 33862 (1, 1, some (1, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) .leaf)) 34854 (1, 2, some (0, 6)) (0, 1) (.node (.node (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf))) 34885 (1, 2, some (1, 5)) (0, 2) (.node (.node (.node (.node .leaf 34886 (1, 2, some (1, 6)) (1, 1) .leaf) 34887 (1, 2, some (1, 7)) (1, 1) .leaf) 34888 (1, 2, some (1, 8)) (1, 1) (.node .leaf 34915 (1, 2, some (2, 3)) (1, 1) .leaf)) 34916 (1, 2, some (2, 4)) (1, 1) (.node (.node (.node .leaf 34917 (1, 2, some (2, 5)) (1, 1) .leaf) 34918 (1, 2, some (2, 6)) (0, 2) .leaf) 34919 (1, 2, some (2, 7)) (0, 2) (.node .leaf 34920 (1, 2, some (2, 8)) (0, 2) .leaf))))) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 34950 (1, 2, some (3, 6)) (0, 1) (.node (.node .leaf 34951 (1, 2, some (3, 7)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf))) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65608 (2, 0, some (1, 8)) (1, 0) (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf)))) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node .leaf 66625 (2, 1, some (1, 1)) (2, 0) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66628 (2, 1, some (1, 4)) (1, 1) (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf))) 66690 (2, 1, some (3, 2)) (0, 1) (.node (.node (.node (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf) 69669 (2, 4, some (0, 5)) (0, 1) .leaf) 69670 (2, 4, some (0, 6)) (0, 1) (.node .leaf 69671 (2, 4, some (0, 7)) (0, 1) .leaf)) 69672 (2, 4, some (0, 8)) (0, 1) (.node (.node (.node .leaf 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) (.node .leaf 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P59_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P59_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P59_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P60_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P60_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (0, 5) .leaf)) 70725 (2, 5, some (1, 5)) (0, 5) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (2, 3) .leaf) 70727 (2, 5, some (1, 7)) (2, 3) .leaf) 70728 (2, 5, some (1, 8)) (2, 3) (.node .leaf 70755 (2, 5, some (2, 3)) (0, 5) .leaf))) 70756 (2, 5, some (2, 4)) (0, 5) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (1, 4) .leaf) 70758 (2, 5, some (2, 6)) (2, 3) .leaf) 70759 (2, 5, some (2, 7)) (2, 3) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (0, 4) .leaf)) 70787 (2, 5, some (3, 3)) (1, 3) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (0, 4) .leaf) 70789 (2, 5, some (3, 5)) (1, 3) .leaf) 70790 (2, 5, some (3, 6)) (1, 3) (.node .leaf 70791 (2, 5, some (3, 7)) (1, 3) .leaf)))) 70817 (2, 5, some (4, 1)) (0, 4) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (0, 4) .leaf) 70819 (2, 5, some (4, 3)) (1, 3) .leaf) 70820 (2, 5, some (4, 4)) (1, 3) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (1, 3) .leaf) 70822 (2, 5, some (4, 6)) (1, 3) .leaf)) 70848 (2, 5, some (5, 0)) (0, 5) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (0, 5) .leaf) 70850 (2, 5, some (5, 2)) (2, 3) .leaf) 70851 (2, 5, some (5, 3)) (2, 3) (.node .leaf 70852 (2, 5, some (5, 4)) (2, 3) .leaf))) 70853 (2, 5, some (5, 5)) (1, 4) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (0, 5) .leaf) 70881 (2, 5, some (6, 1)) (2, 3) .leaf) 70882 (2, 5, some (6, 2)) (2, 3) (.node .leaf 70883 (2, 5, some (6, 3)) (2, 3) .leaf)) 70884 (2, 5, some (6, 4)) (2, 3) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P60_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2089 (0, 2, some (0, 9)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node (.node (.node .leaf 2120 (0, 2, some (1, 8)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf)))) 33862 (1, 1, some (1, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) .leaf)) 34854 (1, 2, some (0, 6)) (0, 1) (.node (.node (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf))) 34885 (1, 2, some (1, 5)) (0, 2) (.node (.node (.node (.node .leaf 34886 (1, 2, some (1, 6)) (1, 1) .leaf) 34887 (1, 2, some (1, 7)) (1, 1) .leaf) 34888 (1, 2, some (1, 8)) (1, 1) (.node .leaf 34915 (1, 2, some (2, 3)) (1, 1) .leaf)) 34916 (1, 2, some (2, 4)) (1, 1) (.node (.node (.node .leaf 34917 (1, 2, some (2, 5)) (1, 1) .leaf) 34918 (1, 2, some (2, 6)) (0, 2) .leaf) 34919 (1, 2, some (2, 7)) (0, 2) (.node .leaf 34920 (1, 2, some (2, 8)) (0, 2) .leaf))))) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 34950 (1, 2, some (3, 6)) (0, 1) (.node (.node .leaf 34951 (1, 2, some (3, 7)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf))) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65608 (2, 0, some (1, 8)) (1, 0) (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf)))) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node .leaf 66625 (2, 1, some (1, 1)) (2, 0) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66628 (2, 1, some (1, 4)) (1, 1) (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf))) 66690 (2, 1, some (3, 2)) (0, 1) (.node (.node (.node (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf) 69669 (2, 4, some (0, 5)) (0, 1) .leaf) 69670 (2, 4, some (0, 6)) (0, 1) (.node .leaf 69671 (2, 4, some (0, 7)) (0, 1) .leaf)) 69672 (2, 4, some (0, 8)) (0, 1) (.node (.node (.node .leaf 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) (.node .leaf 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P61_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P61_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P61_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P62_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P62_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P62_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P63_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P63_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P63_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P64_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P64_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P64_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P65_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8, 5) .leaf)

def P65_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 70693 (2, 5, some (0, 5)) (0, 1) .leaf) 70694 (2, 5, some (0, 6)) (0, 1) .leaf) 70695 (2, 5, some (0, 7)) (0, 1) (.node (.node .leaf 70696 (2, 5, some (0, 8)) (0, 1) .leaf) 70724 (2, 5, some (1, 4)) (0, 5) .leaf)) 70725 (2, 5, some (1, 5)) (0, 5) (.node (.node (.node .leaf 70726 (2, 5, some (1, 6)) (2, 3) .leaf) 70727 (2, 5, some (1, 7)) (2, 3) .leaf) 70728 (2, 5, some (1, 8)) (2, 3) (.node .leaf 70755 (2, 5, some (2, 3)) (0, 5) .leaf))) 70756 (2, 5, some (2, 4)) (0, 5) (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (1, 4) .leaf) 70758 (2, 5, some (2, 6)) (2, 3) .leaf) 70759 (2, 5, some (2, 7)) (2, 3) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (0, 5) .leaf) 70786 (2, 5, some (3, 2)) (0, 4) .leaf)) 70787 (2, 5, some (3, 3)) (1, 3) (.node (.node (.node .leaf 70788 (2, 5, some (3, 4)) (1, 3) .leaf) 70789 (2, 5, some (3, 5)) (1, 3) .leaf) 70790 (2, 5, some (3, 6)) (1, 3) (.node .leaf 70791 (2, 5, some (3, 7)) (1, 3) .leaf)))) 70817 (2, 5, some (4, 1)) (0, 4) (.node (.node (.node (.node (.node .leaf 70818 (2, 5, some (4, 2)) (0, 4) .leaf) 70819 (2, 5, some (4, 3)) (1, 3) .leaf) 70820 (2, 5, some (4, 4)) (1, 3) (.node (.node .leaf 70821 (2, 5, some (4, 5)) (1, 3) .leaf) 70822 (2, 5, some (4, 6)) (1, 3) .leaf)) 70848 (2, 5, some (5, 0)) (0, 5) (.node (.node (.node .leaf 70849 (2, 5, some (5, 1)) (0, 5) .leaf) 70850 (2, 5, some (5, 2)) (2, 3) .leaf) 70851 (2, 5, some (5, 3)) (2, 3) (.node .leaf 70852 (2, 5, some (5, 4)) (2, 3) .leaf))) 70853 (2, 5, some (5, 5)) (1, 4) (.node (.node (.node (.node .leaf 70880 (2, 5, some (6, 0)) (0, 5) .leaf) 70881 (2, 5, some (6, 1)) (2, 3) .leaf) 70882 (2, 5, some (6, 2)) (2, 3) (.node .leaf 70883 (2, 5, some (6, 3)) (2, 3) .leaf)) 70884 (2, 5, some (6, 4)) (2, 3) (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (0, 1) .leaf) 70913 (2, 5, some (7, 1)) (0, 1) .leaf) 70914 (2, 5, some (7, 2)) (0, 1) (.node .leaf 70915 (2, 5, some (7, 3)) (0, 1) .leaf)))))

def P65_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2089 (0, 2, some (0, 9)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node (.node (.node .leaf 2120 (0, 2, some (1, 8)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf)) 2149 (0, 2, some (2, 5)) (0, 1) (.node (.node (.node .leaf 2150 (0, 2, some (2, 6)) (0, 1) .leaf) 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf)))) 33861 (1, 1, some (1, 5)) (0, 1) (.node (.node (.node (.node (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf) 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) (.node .leaf 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34853 (1, 2, some (0, 5)) (0, 1) .leaf) 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34855 (1, 2, some (0, 7)) (0, 1) (.node .leaf 34856 (1, 2, some (0, 8)) (0, 1) .leaf))) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf) 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34886 (1, 2, some (1, 6)) (1, 1) (.node .leaf 34887 (1, 2, some (1, 7)) (1, 1) .leaf)) 34888 (1, 2, some (1, 8)) (1, 1) (.node (.node (.node .leaf 34915 (1, 2, some (2, 3)) (1, 1) .leaf) 34916 (1, 2, some (2, 4)) (1, 1) .leaf) 34917 (1, 2, some (2, 5)) (1, 1) (.node .leaf 34918 (1, 2, some (2, 6)) (0, 2) .leaf))))) 34919 (1, 2, some (2, 7)) (0, 2) (.node (.node (.node (.node (.node (.node .leaf 34920 (1, 2, some (2, 8)) (0, 2) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 34948 (1, 2, some (3, 4)) (0, 1) (.node .leaf 34949 (1, 2, some (3, 5)) (0, 1) .leaf)) 34950 (1, 2, some (3, 6)) (0, 1) (.node (.node (.node .leaf 34951 (1, 2, some (3, 7)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) .leaf) 65569 (2, 0, some (0, 1)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf))) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65576 (2, 0, some (0, 8)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf)) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65608 (2, 0, some (1, 8)) (1, 0) (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65635 (2, 0, some (2, 3)) (1, 0) .leaf) 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65640 (2, 0, some (2, 8)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (2, 0) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf))) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 69669 (2, 4, some (0, 5)) (0, 1) .leaf) 69670 (2, 4, some (0, 6)) (0, 1) (.node .leaf 69671 (2, 4, some (0, 7)) (0, 1) .leaf)) 69672 (2, 4, some (0, 8)) (0, 1) (.node (.node (.node .leaf 69856 (2, 4, some (6, 0)) (0, 1) .leaf) 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) (.node .leaf 69859 (2, 4, some (6, 3)) (0, 1) .leaf))))))

def P66_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P66_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (5, 0) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (4, 1) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (5, 0) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (4, 0) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (3, 1) .leaf) 166051 (5, 2, some (4, 3)) (4, 0) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (4, 1) .leaf) 166082 (5, 2, some (5, 2)) (3, 2) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (3, 2) .leaf) 166114 (5, 2, some (6, 2)) (5, 0) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P66_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2087 (0, 2, some (0, 7)) (0, 1) .leaf)) 2090 (0, 2, some (0, 10)) (0, 1) (.node (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) (.node .leaf 2117 (0, 2, some (1, 5)) (0, 1) .leaf))) 2118 (0, 2, some (1, 6)) (0, 1) (.node (.node (.node (.node .leaf 2119 (0, 2, some (1, 7)) (0, 1) .leaf) 2121 (0, 2, some (1, 9)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) .leaf)) 2148 (0, 2, some (2, 4)) (0, 1) (.node (.node (.node .leaf 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 2150 (0, 2, some (2, 6)) (0, 1) .leaf) 2152 (0, 2, some (2, 8)) (0, 1) (.node .leaf 33829 (1, 1, some (0, 5)) (0, 1) .leaf)))) 33830 (1, 1, some (0, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 33860 (1, 1, some (1, 4)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) .leaf) 33891 (1, 1, some (2, 3)) (0, 1) (.node (.node .leaf 33892 (1, 1, some (2, 4)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34886 (1, 2, some (1, 6)) (0, 2) .leaf))) 34913 (1, 2, some (2, 1)) (0, 2) (.node (.node (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34917 (1, 2, some (2, 5)) (0, 2) .leaf) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34948 (1, 2, some (3, 4)) (0, 1) .leaf)) 65570 (2, 0, some (0, 2)) (1, 0) (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) (.node .leaf 65574 (2, 0, some (0, 6)) (1, 0) .leaf))))) 65575 (2, 0, some (0, 7)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) .leaf)) 65607 (2, 0, some (1, 7)) (1, 0) (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) .leaf) 65636 (2, 0, some (2, 4)) (1, 0) (.node .leaf 65637 (2, 0, some (2, 5)) (1, 0) .leaf))) 65638 (2, 0, some (2, 6)) (1, 0) (.node (.node (.node (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node .leaf 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) .leaf)) 66600 (2, 1, some (0, 8)) (0, 1) (.node (.node (.node .leaf 66627 (2, 1, some (1, 3)) (1, 1) .leaf) 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (2, 0) (.node .leaf 66630 (2, 1, some (1, 6)) (1, 1) .leaf)))) 66631 (2, 1, some (1, 7)) (2, 0) (.node (.node (.node (.node (.node .leaf 66632 (2, 1, some (1, 8)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node (.node .leaf 66660 (2, 1, some (2, 4)) (1, 1) .leaf) 66661 (2, 1, some (2, 5)) (2, 0) .leaf)) 66662 (2, 1, some (2, 6)) (1, 1) (.node (.node (.node .leaf 66663 (2, 1, some (2, 7)) (1, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) (.node .leaf 66691 (2, 1, some (3, 3)) (0, 1) .leaf))) 66692 (2, 1, some (3, 4)) (0, 1) (.node (.node (.node (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf) 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) (.node (.node .leaf 164899 (5, 1, some (0, 3)) (0, 1) .leaf) 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P67_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P67_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P67_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P68_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P68_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P68_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P69_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P69_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P69_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

def P70_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5, 8) .leaf)

def P70_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 165922 (5, 2, some (0, 2)) (0, 1) .leaf) 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) (.node (.node .leaf 165925 (5, 2, some (0, 5)) (0, 1) .leaf) 165953 (5, 2, some (1, 1)) (5, 0) .leaf)) 165954 (5, 2, some (1, 2)) (3, 2) (.node (.node (.node .leaf 165955 (5, 2, some (1, 3)) (3, 2) .leaf) 165956 (5, 2, some (1, 4)) (3, 2) .leaf) 165957 (5, 2, some (1, 5)) (3, 2) (.node .leaf 165984 (5, 2, some (2, 0)) (5, 0) .leaf))) 165985 (5, 2, some (2, 1)) (5, 0) (.node (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (3, 2) .leaf) 165987 (5, 2, some (2, 3)) (3, 2) .leaf) 165988 (5, 2, some (2, 4)) (3, 2) (.node (.node .leaf 165989 (5, 2, some (2, 5)) (4, 1) .leaf) 166016 (5, 2, some (3, 0)) (4, 0) .leaf)) 166017 (5, 2, some (3, 1)) (4, 0) (.node (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3, 1) .leaf) 166019 (5, 2, some (3, 3)) (3, 1) .leaf) 166020 (5, 2, some (3, 4)) (3, 1) (.node .leaf 166021 (5, 2, some (3, 5)) (3, 1) .leaf)))) 166048 (5, 2, some (4, 0)) (4, 0) (.node (.node (.node (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3, 1) .leaf) 166050 (5, 2, some (4, 2)) (4, 0) .leaf) 166051 (5, 2, some (4, 3)) (3, 1) (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3, 1) .leaf) 166053 (5, 2, some (4, 5)) (3, 1) .leaf)) 166080 (5, 2, some (5, 0)) (5, 0) (.node (.node (.node .leaf 166081 (5, 2, some (5, 1)) (5, 0) .leaf) 166082 (5, 2, some (5, 2)) (4, 1) .leaf) 166083 (5, 2, some (5, 3)) (3, 2) (.node .leaf 166084 (5, 2, some (5, 4)) (3, 2) .leaf))) 166085 (5, 2, some (5, 5)) (5, 0) (.node (.node (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5, 0) .leaf) 166113 (5, 2, some (6, 1)) (5, 0) .leaf) 166114 (5, 2, some (6, 2)) (3, 2) (.node .leaf 166115 (5, 2, some (6, 3)) (3, 2) .leaf)) 166116 (5, 2, some (6, 4)) (3, 2) (.node (.node (.node .leaf 166144 (5, 2, some (7, 0)) (0, 1) .leaf) 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) (.node .leaf 166147 (5, 2, some (7, 3)) (0, 1) .leaf)))))

def P70_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf)) 2113 (0, 2, some (1, 1)) (0, 1) (.node (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2144 (0, 2, some (2, 0)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf))))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf))) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)))) 66632 (2, 1, some (1, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) .leaf) 164899 (5, 1, some (0, 3)) (0, 1) (.node .leaf 164900 (5, 1, some (0, 4)) (0, 1) .leaf)) 164901 (5, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 165088 (5, 1, some (6, 0)) (0, 1) .leaf) 165089 (5, 1, some (6, 1)) (0, 1) .leaf) 165090 (5, 1, some (6, 2)) (0, 1) (.node .leaf 165091 (5, 1, some (6, 3)) (0, 1) .leaf))))))

/-- Table `i`, round `t`. -/
def PT : ℕ → ℕ → KTree (ℕ × ℕ) := fun i t =>
  if i = 0 then (if t = 0 then P0_0 else if t = 1 then P0_1 else if t = 2 then P0_2 else .leaf) else if i = 1 then (if t = 0 then P1_0 else if t = 1 then P1_1 else if t = 2 then P1_2 else .leaf) else if i = 2 then (if t = 0 then P2_0 else if t = 1 then P2_1 else if t = 2 then P2_2 else .leaf) else if i = 3 then (if t = 0 then P3_0 else if t = 1 then P3_1 else if t = 2 then P3_2 else .leaf) else if i = 4 then (if t = 0 then P4_0 else if t = 1 then P4_1 else if t = 2 then P4_2 else .leaf) else if i = 5 then (if t = 0 then P5_0 else if t = 1 then P5_1 else if t = 2 then P5_2 else .leaf) else if i = 6 then (if t = 0 then P6_0 else if t = 1 then P6_1 else if t = 2 then P6_2 else .leaf) else if i = 7 then (if t = 0 then P7_0 else if t = 1 then P7_1 else if t = 2 then P7_2 else .leaf) else if i = 8 then (if t = 0 then P8_0 else if t = 1 then P8_1 else if t = 2 then P8_2 else .leaf) else if i = 9 then (if t = 0 then P9_0 else if t = 1 then P9_1 else if t = 2 then P9_2 else .leaf) else if i = 10 then (if t = 0 then P10_0 else if t = 1 then P10_1 else if t = 2 then P10_2 else .leaf) else if i = 11 then (if t = 0 then P11_0 else if t = 1 then P11_1 else if t = 2 then P11_2 else .leaf) else if i = 12 then (if t = 0 then P12_0 else if t = 1 then P12_1 else if t = 2 then P12_2 else .leaf) else if i = 13 then (if t = 0 then P13_0 else if t = 1 then P13_1 else if t = 2 then P13_2 else .leaf) else if i = 14 then (if t = 0 then P14_0 else if t = 1 then P14_1 else if t = 2 then P14_2 else .leaf) else if i = 15 then (if t = 0 then P15_0 else if t = 1 then P15_1 else if t = 2 then P15_2 else .leaf) else if i = 16 then (if t = 0 then P16_0 else if t = 1 then P16_1 else if t = 2 then P16_2 else .leaf) else if i = 17 then (if t = 0 then P17_0 else if t = 1 then P17_1 else if t = 2 then P17_2 else .leaf) else if i = 18 then (if t = 0 then P18_0 else if t = 1 then P18_1 else if t = 2 then P18_2 else .leaf) else if i = 19 then (if t = 0 then P19_0 else if t = 1 then P19_1 else if t = 2 then P19_2 else .leaf) else if i = 20 then (if t = 0 then P20_0 else if t = 1 then P20_1 else if t = 2 then P20_2 else .leaf) else if i = 21 then (if t = 0 then P21_0 else if t = 1 then P21_1 else if t = 2 then P21_2 else .leaf) else if i = 22 then (if t = 0 then P22_0 else if t = 1 then P22_1 else if t = 2 then P22_2 else .leaf) else if i = 23 then (if t = 0 then P23_0 else if t = 1 then P23_1 else if t = 2 then P23_2 else .leaf) else if i = 24 then (if t = 0 then P24_0 else if t = 1 then P24_1 else if t = 2 then P24_2 else .leaf) else if i = 25 then (if t = 0 then P25_0 else if t = 1 then P25_1 else if t = 2 then P25_2 else .leaf) else if i = 26 then (if t = 0 then P26_0 else if t = 1 then P26_1 else if t = 2 then P26_2 else .leaf) else if i = 27 then (if t = 0 then P27_0 else if t = 1 then P27_1 else if t = 2 then P27_2 else .leaf) else if i = 28 then (if t = 0 then P28_0 else if t = 1 then P28_1 else if t = 2 then P28_2 else .leaf) else if i = 29 then (if t = 0 then P29_0 else if t = 1 then P29_1 else if t = 2 then P29_2 else .leaf) else if i = 30 then (if t = 0 then P30_0 else if t = 1 then P30_1 else if t = 2 then P30_2 else .leaf) else if i = 31 then (if t = 0 then P31_0 else if t = 1 then P31_1 else if t = 2 then P31_2 else .leaf) else if i = 32 then (if t = 0 then P32_0 else if t = 1 then P32_1 else if t = 2 then P32_2 else .leaf) else if i = 33 then (if t = 0 then P33_0 else if t = 1 then P33_1 else if t = 2 then P33_2 else .leaf) else if i = 34 then (if t = 0 then P34_0 else if t = 1 then P34_1 else if t = 2 then P34_2 else .leaf) else if i = 35 then (if t = 0 then P35_0 else if t = 1 then P35_1 else if t = 2 then P35_2 else .leaf) else if i = 36 then (if t = 0 then P36_0 else if t = 1 then P36_1 else if t = 2 then P36_2 else .leaf) else if i = 37 then (if t = 0 then P37_0 else if t = 1 then P37_1 else if t = 2 then P37_2 else .leaf) else if i = 38 then (if t = 0 then P38_0 else if t = 1 then P38_1 else if t = 2 then P38_2 else .leaf) else if i = 39 then (if t = 0 then P39_0 else if t = 1 then P39_1 else if t = 2 then P39_2 else .leaf) else if i = 40 then (if t = 0 then P40_0 else if t = 1 then P40_1 else if t = 2 then P40_2 else .leaf) else if i = 41 then (if t = 0 then P41_0 else if t = 1 then P41_1 else if t = 2 then P41_2 else .leaf) else if i = 42 then (if t = 0 then P42_0 else if t = 1 then P42_1 else if t = 2 then P42_2 else .leaf) else if i = 43 then (if t = 0 then P43_0 else if t = 1 then P43_1 else if t = 2 then P43_2 else .leaf) else if i = 44 then (if t = 0 then P44_0 else if t = 1 then P44_1 else if t = 2 then P44_2 else .leaf) else if i = 45 then (if t = 0 then P45_0 else if t = 1 then P45_1 else if t = 2 then P45_2 else .leaf) else if i = 46 then (if t = 0 then P46_0 else if t = 1 then P46_1 else if t = 2 then P46_2 else .leaf) else if i = 47 then (if t = 0 then P47_0 else if t = 1 then P47_1 else if t = 2 then P47_2 else .leaf) else if i = 48 then (if t = 0 then P48_0 else if t = 1 then P48_1 else if t = 2 then P48_2 else .leaf) else if i = 49 then (if t = 0 then P49_0 else if t = 1 then P49_1 else if t = 2 then P49_2 else .leaf) else if i = 50 then (if t = 0 then P50_0 else if t = 1 then P50_1 else if t = 2 then P50_2 else .leaf) else if i = 51 then (if t = 0 then P51_0 else if t = 1 then P51_1 else if t = 2 then P51_2 else .leaf) else if i = 52 then (if t = 0 then P52_0 else if t = 1 then P52_1 else if t = 2 then P52_2 else .leaf) else if i = 53 then (if t = 0 then P53_0 else if t = 1 then P53_1 else if t = 2 then P53_2 else .leaf) else if i = 54 then (if t = 0 then P54_0 else if t = 1 then P54_1 else if t = 2 then P54_2 else .leaf) else if i = 55 then (if t = 0 then P55_0 else if t = 1 then P55_1 else if t = 2 then P55_2 else .leaf) else if i = 56 then (if t = 0 then P56_0 else if t = 1 then P56_1 else if t = 2 then P56_2 else .leaf) else if i = 57 then (if t = 0 then P57_0 else if t = 1 then P57_1 else if t = 2 then P57_2 else .leaf) else if i = 58 then (if t = 0 then P58_0 else if t = 1 then P58_1 else if t = 2 then P58_2 else .leaf) else if i = 59 then (if t = 0 then P59_0 else if t = 1 then P59_1 else if t = 2 then P59_2 else .leaf) else if i = 60 then (if t = 0 then P60_0 else if t = 1 then P60_1 else if t = 2 then P60_2 else .leaf) else if i = 61 then (if t = 0 then P61_0 else if t = 1 then P61_1 else if t = 2 then P61_2 else .leaf) else if i = 62 then (if t = 0 then P62_0 else if t = 1 then P62_1 else if t = 2 then P62_2 else .leaf) else if i = 63 then (if t = 0 then P63_0 else if t = 1 then P63_1 else if t = 2 then P63_2 else .leaf) else if i = 64 then (if t = 0 then P64_0 else if t = 1 then P64_1 else if t = 2 then P64_2 else .leaf) else if i = 65 then (if t = 0 then P65_0 else if t = 1 then P65_1 else if t = 2 then P65_2 else .leaf) else if i = 66 then (if t = 0 then P66_0 else if t = 1 then P66_1 else if t = 2 then P66_2 else .leaf) else if i = 67 then (if t = 0 then P67_0 else if t = 1 then P67_1 else if t = 2 then P67_2 else .leaf) else if i = 68 then (if t = 0 then P68_0 else if t = 1 then P68_1 else if t = 2 then P68_2 else .leaf) else if i = 69 then (if t = 0 then P69_0 else if t = 1 then P69_1 else if t = 2 then P69_2 else .leaf) else if i = 70 then (if t = 0 then P70_0 else if t = 1 then P70_1 else if t = 2 then P70_2 else .leaf) else .leaf


end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q00.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q00 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 5 theorems, 45447 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq0_ok : ∀ p ∈ ([(0, 0), (0, 1), (0, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq1_ok : ∀ p ∈ ([(0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq2_ok : ∀ p ∈ ([(0, 6), (0, 7), (0, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq3_ok : ∀ p ∈ ([(0, 9), (0, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq4_ok : ∀ p ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q01.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q01 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 7 theorems, 49407 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq5_ok : ∀ p ∈ ([(1, 7), (1, 8), (1, 9), (1, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq6_ok : ∀ p ∈ ([(2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq7_ok : ∀ p ∈ ([(2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq8_ok : ∀ p ∈ ([(2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq9_ok : ∀ p ∈ ([(2, 9), (2, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq10_ok : ∀ p ∈ ([(3, 0), (3, 1), (3, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq11_ok : ∀ p ∈ ([(3, 3), (3, 4), (3, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q02.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q02 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 46474 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq12_ok : ∀ p ∈ ([(3, 6), (3, 7), (3, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq13_ok : ∀ p ∈ ([(3, 9), (3, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq14_ok : ∀ p ∈ ([(4, 0), (4, 1), (4, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq15_ok : ∀ p ∈ ([(4, 3), (4, 4), (4, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq16_ok : ∀ p ∈ ([(4, 6), (4, 7), (4, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq17_ok : ∀ p ∈ ([(4, 9), (4, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q03.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q03 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 5 theorems, 43221 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq18_ok : ∀ p ∈ ([(5, 0), (5, 1), (5, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq19_ok : ∀ p ∈ ([(5, 3), (5, 4), (5, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq20_ok : ∀ p ∈ ([(5, 6), (5, 7), (5, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq21_ok : ∀ p ∈ ([(5, 9), (5, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq22_ok : ∀ p ∈ ([(6, 0), (6, 1), (6, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q04.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q04 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 5 theorems, 40552 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq23_ok : ∀ p ∈ ([(6, 3), (6, 4), (6, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq24_ok : ∀ p ∈ ([(6, 6), (6, 7), (6, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq25_ok : ∀ p ∈ ([(6, 9), (6, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq26_ok : ∀ p ∈ ([(7, 0), (7, 1), (7, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq27_ok : ∀ p ∈ ([(7, 3), (7, 4), (7, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q05.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q05 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 5 theorems, 45822 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq28_ok : ∀ p ∈ ([(7, 6), (7, 7), (7, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq29_ok : ∀ p ∈ ([(7, 9), (7, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq30_ok : ∀ p ∈ ([(8, 0), (8, 1), (8, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq31_ok : ∀ p ∈ ([(8, 3), (8, 4), (8, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq32_ok : ∀ p ∈ ([(8, 6), (8, 7), (8, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q06.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q06 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 44661 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq33_ok : ∀ p ∈ ([(8, 9), (8, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq34_ok : ∀ p ∈ ([(9, 0), (9, 1), (9, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq35_ok : ∀ p ∈ ([(9, 3), (9, 4), (9, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq36_ok : ∀ p ∈ ([(9, 6), (9, 7), (9, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq37_ok : ∀ p ∈ ([(9, 9), (9, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq38_ok : ∀ p ∈ ([(10, 0), (10, 1), (10, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q07.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q07 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 5 theorems, 42206 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq39_ok : ∀ p ∈ ([(10, 3), (10, 4), (10, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq40_ok : ∀ p ∈ ([(10, 6), (10, 7), (10, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq41_ok : ∀ p ∈ ([(10, 9), (10, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq42_ok : ∀ p ∈ ([(11, 0), (11, 1), (11, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq43_ok : ∀ p ∈ ([(11, 3), (11, 4), (11, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q08.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q08 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 7 theorems, 49665 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq44_ok : ∀ p ∈ ([(11, 6), (11, 7), (11, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq45_ok : ∀ p ∈ ([(11, 9), (11, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq46_ok : ∀ p ∈ ([(12, 0), (12, 1), (12, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq47_ok : ∀ p ∈ ([(12, 3), (12, 4), (12, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq48_ok : ∀ p ∈ ([(12, 6), (12, 7), (12, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq49_ok : ∀ p ∈ ([(12, 9), (12, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq50_ok : ∀ p ∈ ([(13, 0), (13, 1), (13, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q09.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q09 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 45650 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq51_ok : ∀ p ∈ ([(13, 3), (13, 4), (13, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq52_ok : ∀ p ∈ ([(13, 6), (13, 7), (13, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq53_ok : ∀ p ∈ ([(13, 9), (13, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq54_ok : ∀ p ∈ ([(14, 0), (14, 1), (14, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq55_ok : ∀ p ∈ ([(14, 3), (14, 4), (14, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq56_ok : ∀ p ∈ ([(14, 6), (14, 7), (14, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q10.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q10 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 7 theorems, 49570 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq57_ok : ∀ p ∈ ([(14, 9), (14, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq58_ok : ∀ p ∈ ([(15, 0), (15, 1), (15, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq59_ok : ∀ p ∈ ([(15, 3), (15, 4), (15, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq60_ok : ∀ p ∈ ([(15, 6), (15, 7), (15, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq61_ok : ∀ p ∈ ([(15, 9), (15, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq62_ok : ∀ p ∈ ([(16, 0), (16, 1), (16, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq63_ok : ∀ p ∈ ([(16, 3), (16, 4), (16, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q11.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q11 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 7 theorems, 49435 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq64_ok : ∀ p ∈ ([(16, 6), (16, 7), (16, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq65_ok : ∀ p ∈ ([(16, 9), (16, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq66_ok : ∀ p ∈ ([(17, 0), (17, 1), (17, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq67_ok : ∀ p ∈ ([(17, 3), (17, 4), (17, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq68_ok : ∀ p ∈ ([(17, 6), (17, 7), (17, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq69_ok : ∀ p ∈ ([(17, 9), (17, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq70_ok : ∀ p ∈ ([(18, 0), (18, 1), (18, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q12.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q12 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 7 theorems, 49810 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq71_ok : ∀ p ∈ ([(18, 3), (18, 4), (18, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq72_ok : ∀ p ∈ ([(18, 6), (18, 7), (18, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq73_ok : ∀ p ∈ ([(18, 9), (18, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq74_ok : ∀ p ∈ ([(19, 0), (19, 1), (19, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq75_ok : ∀ p ∈ ([(19, 3), (19, 4), (19, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq76_ok : ∀ p ∈ ([(19, 6), (19, 7), (19, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq77_ok : ∀ p ∈ ([(19, 9), (19, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q13.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q13 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 43623 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq78_ok : ∀ p ∈ ([(20, 0), (20, 1), (20, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq79_ok : ∀ p ∈ ([(20, 3), (20, 4), (20, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq80_ok : ∀ p ∈ ([(20, 6), (20, 7), (20, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq81_ok : ∀ p ∈ ([(20, 9), (20, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq82_ok : ∀ p ∈ ([(21, 0), (21, 1), (21, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq83_ok : ∀ p ∈ ([(21, 3), (21, 4), (21, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q14.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q14 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 7 theorems, 49210 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq84_ok : ∀ p ∈ ([(21, 6), (21, 7), (21, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq85_ok : ∀ p ∈ ([(21, 9), (21, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq86_ok : ∀ p ∈ ([(22, 0), (22, 1), (22, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq87_ok : ∀ p ∈ ([(22, 3), (22, 4), (22, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq88_ok : ∀ p ∈ ([(22, 6), (22, 7), (22, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq89_ok : ∀ p ∈ ([(22, 9), (22, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq90_ok : ∀ p ∈ ([(23, 0), (23, 1), (23, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q15.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q15 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 7 theorems, 49210 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq91_ok : ∀ p ∈ ([(23, 3), (23, 4), (23, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq92_ok : ∀ p ∈ ([(23, 6), (23, 7), (23, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq93_ok : ∀ p ∈ ([(23, 9), (23, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq94_ok : ∀ p ∈ ([(24, 0), (24, 1), (24, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq95_ok : ∀ p ∈ ([(24, 3), (24, 4), (24, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq96_ok : ∀ p ∈ ([(24, 6), (24, 7), (24, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq97_ok : ∀ p ∈ ([(24, 9), (24, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q16.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q16 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 44030 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq98_ok : ∀ p ∈ ([(25, 0), (25, 1), (25, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq99_ok : ∀ p ∈ ([(25, 3), (25, 4), (25, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq100_ok : ∀ p ∈ ([(25, 6), (25, 7), (25, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq101_ok : ∀ p ∈ ([(25, 9), (25, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq102_ok : ∀ p ∈ ([(26, 0), (26, 1), (26, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq103_ok : ∀ p ∈ ([(26, 3), (26, 4), (26, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q17.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q17 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 7 theorems, 49210 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq104_ok : ∀ p ∈ ([(26, 6), (26, 7), (26, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq105_ok : ∀ p ∈ ([(26, 9), (26, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq106_ok : ∀ p ∈ ([(27, 0), (27, 1), (27, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq107_ok : ∀ p ∈ ([(27, 3), (27, 4), (27, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq108_ok : ∀ p ∈ ([(27, 6), (27, 7), (27, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq109_ok : ∀ p ∈ ([(27, 9), (27, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq110_ok : ∀ p ∈ ([(28, 0), (28, 1), (28, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q18.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q18 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 44885 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq111_ok : ∀ p ∈ ([(28, 3), (28, 4), (28, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq112_ok : ∀ p ∈ ([(28, 6), (28, 7), (28, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq113_ok : ∀ p ∈ ([(28, 9), (28, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq114_ok : ∀ p ∈ ([(29, 0), (29, 1), (29, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq115_ok : ∀ p ∈ ([(29, 3), (29, 4), (29, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq116_ok : ∀ p ∈ ([(29, 6), (29, 7), (29, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q19.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q19 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 43732 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq117_ok : ∀ p ∈ ([(29, 9), (29, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq118_ok : ∀ p ∈ ([(30, 0), (30, 1), (30, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq119_ok : ∀ p ∈ ([(30, 3), (30, 4), (30, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq120_ok : ∀ p ∈ ([(30, 6), (30, 7), (30, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq121_ok : ∀ p ∈ ([(30, 9), (30, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq122_ok : ∀ p ∈ ([(31, 0), (31, 1), (31, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q20.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q20 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 46748 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq123_ok : ∀ p ∈ ([(31, 3), (31, 4), (31, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq124_ok : ∀ p ∈ ([(31, 6), (31, 7), (31, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq125_ok : ∀ p ∈ ([(31, 9), (31, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq126_ok : ∀ p ∈ ([(32, 0), (32, 1), (32, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq127_ok : ∀ p ∈ ([(32, 3), (32, 4), (32, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq128_ok : ∀ p ∈ ([(32, 6), (32, 7), (32, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q21.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q21 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 7 theorems, 49494 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq129_ok : ∀ p ∈ ([(32, 9), (32, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq130_ok : ∀ p ∈ ([(33, 0), (33, 1), (33, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq131_ok : ∀ p ∈ ([(33, 3), (33, 4), (33, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq132_ok : ∀ p ∈ ([(33, 6), (33, 7), (33, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq133_ok : ∀ p ∈ ([(33, 9), (33, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq134_ok : ∀ p ∈ ([(34, 0), (34, 1), (34, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq135_ok : ∀ p ∈ ([(34, 3), (34, 4), (34, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q22.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q22 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 7 theorems, 49210 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq136_ok : ∀ p ∈ ([(34, 6), (34, 7), (34, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq137_ok : ∀ p ∈ ([(34, 9), (34, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq138_ok : ∀ p ∈ ([(35, 0), (35, 1), (35, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq139_ok : ∀ p ∈ ([(35, 3), (35, 4), (35, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq140_ok : ∀ p ∈ ([(35, 6), (35, 7), (35, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq141_ok : ∀ p ∈ ([(35, 9), (35, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq142_ok : ∀ p ∈ ([(36, 0), (36, 1), (36, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q23.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q23 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 7 theorems, 49210 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq143_ok : ∀ p ∈ ([(36, 3), (36, 4), (36, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq144_ok : ∀ p ∈ ([(36, 6), (36, 7), (36, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq145_ok : ∀ p ∈ ([(36, 9), (36, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq146_ok : ∀ p ∈ ([(37, 0), (37, 1), (37, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq147_ok : ∀ p ∈ ([(37, 3), (37, 4), (37, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq148_ok : ∀ p ∈ ([(37, 6), (37, 7), (37, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq149_ok : ∀ p ∈ ([(37, 9), (37, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q24.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q24 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 44030 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq150_ok : ∀ p ∈ ([(38, 0), (38, 1), (38, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq151_ok : ∀ p ∈ ([(38, 3), (38, 4), (38, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq152_ok : ∀ p ∈ ([(38, 6), (38, 7), (38, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq153_ok : ∀ p ∈ ([(38, 9), (38, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq154_ok : ∀ p ∈ ([(39, 0), (39, 1), (39, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq155_ok : ∀ p ∈ ([(39, 3), (39, 4), (39, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q25.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q25 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 43420 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq156_ok : ∀ p ∈ ([(39, 6), (39, 7), (39, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq157_ok : ∀ p ∈ ([(39, 9), (39, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq158_ok : ∀ p ∈ ([(40, 0), (40, 1), (40, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq159_ok : ∀ p ∈ ([(40, 3), (40, 4), (40, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq160_ok : ∀ p ∈ ([(40, 6), (40, 7), (40, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq161_ok : ∀ p ∈ ([(40, 9), (40, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q26.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q26 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 47090 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq162_ok : ∀ p ∈ ([(41, 0), (41, 1), (41, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq163_ok : ∀ p ∈ ([(41, 3), (41, 4), (41, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq164_ok : ∀ p ∈ ([(41, 6), (41, 7), (41, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq165_ok : ∀ p ∈ ([(41, 9), (41, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq166_ok : ∀ p ∈ ([(42, 0), (42, 1), (42, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq167_ok : ∀ p ∈ ([(42, 3), (42, 4), (42, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q27.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q27 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 42648 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq168_ok : ∀ p ∈ ([(42, 6), (42, 7), (42, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq169_ok : ∀ p ∈ ([(42, 9), (42, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq170_ok : ∀ p ∈ ([(43, 0), (43, 1), (43, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq171_ok : ∀ p ∈ ([(43, 3), (43, 4), (43, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq172_ok : ∀ p ∈ ([(43, 6), (43, 7), (43, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq173_ok : ∀ p ∈ ([(43, 9), (43, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q28.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q28 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 46178 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq174_ok : ∀ p ∈ ([(44, 0), (44, 1), (44, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq175_ok : ∀ p ∈ ([(44, 3), (44, 4), (44, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq176_ok : ∀ p ∈ ([(44, 6), (44, 7), (44, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq177_ok : ∀ p ∈ ([(44, 9), (44, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq178_ok : ∀ p ∈ ([(45, 0), (45, 1), (45, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq179_ok : ∀ p ∈ ([(45, 3), (45, 4), (45, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q29.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q29 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 43560 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq180_ok : ∀ p ∈ ([(45, 6), (45, 7), (45, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq181_ok : ∀ p ∈ ([(45, 9), (45, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq182_ok : ∀ p ∈ ([(46, 0), (46, 1), (46, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq183_ok : ∀ p ∈ ([(46, 3), (46, 4), (46, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq184_ok : ∀ p ∈ ([(46, 6), (46, 7), (46, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq185_ok : ∀ p ∈ ([(46, 9), (46, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q30.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q30 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 45097 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq186_ok : ∀ p ∈ ([(47, 0), (47, 1), (47, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq187_ok : ∀ p ∈ ([(47, 3), (47, 4), (47, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq188_ok : ∀ p ∈ ([(47, 6), (47, 7), (47, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq189_ok : ∀ p ∈ ([(47, 9), (47, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq190_ok : ∀ p ∈ ([(48, 0), (48, 1), (48, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq191_ok : ∀ p ∈ ([(48, 3), (48, 4), (48, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q31.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q31 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 7 theorems, 49195 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq192_ok : ∀ p ∈ ([(48, 6), (48, 7), (48, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq193_ok : ∀ p ∈ ([(48, 9), (48, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq194_ok : ∀ p ∈ ([(49, 0), (49, 1), (49, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq195_ok : ∀ p ∈ ([(49, 3), (49, 4), (49, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq196_ok : ∀ p ∈ ([(49, 6), (49, 7), (49, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq197_ok : ∀ p ∈ ([(49, 9), (49, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq198_ok : ∀ p ∈ ([(50, 0), (50, 1), (50, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q32.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q32 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 7 theorems, 49742 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq199_ok : ∀ p ∈ ([(50, 3), (50, 4), (50, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq200_ok : ∀ p ∈ ([(50, 6), (50, 7), (50, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq201_ok : ∀ p ∈ ([(50, 9), (50, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq202_ok : ∀ p ∈ ([(51, 0), (51, 1), (51, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq203_ok : ∀ p ∈ ([(51, 3), (51, 4), (51, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq204_ok : ∀ p ∈ ([(51, 6), (51, 7), (51, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq205_ok : ∀ p ∈ ([(51, 9), (51, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q33.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q33 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 44506 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq206_ok : ∀ p ∈ ([(52, 0), (52, 1), (52, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq207_ok : ∀ p ∈ ([(52, 3), (52, 4), (52, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq208_ok : ∀ p ∈ ([(52, 6), (52, 7), (52, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq209_ok : ∀ p ∈ ([(52, 9), (52, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq210_ok : ∀ p ∈ ([(53, 0), (53, 1), (53, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq211_ok : ∀ p ∈ ([(53, 3), (53, 4), (53, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q34.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q34 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 43560 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq212_ok : ∀ p ∈ ([(53, 6), (53, 7), (53, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq213_ok : ∀ p ∈ ([(53, 9), (53, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq214_ok : ∀ p ∈ ([(54, 0), (54, 1), (54, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq215_ok : ∀ p ∈ ([(54, 3), (54, 4), (54, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq216_ok : ∀ p ∈ ([(54, 6), (54, 7), (54, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq217_ok : ∀ p ∈ ([(54, 9), (54, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q35.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q35 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 44506 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq218_ok : ∀ p ∈ ([(55, 0), (55, 1), (55, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq219_ok : ∀ p ∈ ([(55, 3), (55, 4), (55, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq220_ok : ∀ p ∈ ([(55, 6), (55, 7), (55, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq221_ok : ∀ p ∈ ([(55, 9), (55, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq222_ok : ∀ p ∈ ([(56, 0), (56, 1), (56, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq223_ok : ∀ p ∈ ([(56, 3), (56, 4), (56, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q36.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q36 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 41888 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq224_ok : ∀ p ∈ ([(56, 6), (56, 7), (56, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq225_ok : ∀ p ∈ ([(56, 9), (56, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq226_ok : ∀ p ∈ ([(57, 0), (57, 1), (57, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq227_ok : ∀ p ∈ ([(57, 3), (57, 4), (57, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq228_ok : ∀ p ∈ ([(57, 6), (57, 7), (57, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq229_ok : ∀ p ∈ ([(57, 9), (57, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q37.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q37 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 46178 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq230_ok : ∀ p ∈ ([(58, 0), (58, 1), (58, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq231_ok : ∀ p ∈ ([(58, 3), (58, 4), (58, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq232_ok : ∀ p ∈ ([(58, 6), (58, 7), (58, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq233_ok : ∀ p ∈ ([(58, 9), (58, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq234_ok : ∀ p ∈ ([(59, 0), (59, 1), (59, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq235_ok : ∀ p ∈ ([(59, 3), (59, 4), (59, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q38.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q38 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 43560 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq236_ok : ∀ p ∈ ([(59, 6), (59, 7), (59, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq237_ok : ∀ p ∈ ([(59, 9), (59, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq238_ok : ∀ p ∈ ([(60, 0), (60, 1), (60, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq239_ok : ∀ p ∈ ([(60, 3), (60, 4), (60, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq240_ok : ∀ p ∈ ([(60, 6), (60, 7), (60, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq241_ok : ∀ p ∈ ([(60, 9), (60, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q39.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q39 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 44506 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq242_ok : ∀ p ∈ ([(61, 0), (61, 1), (61, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq243_ok : ∀ p ∈ ([(61, 3), (61, 4), (61, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq244_ok : ∀ p ∈ ([(61, 6), (61, 7), (61, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq245_ok : ∀ p ∈ ([(61, 9), (61, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq246_ok : ∀ p ∈ ([(62, 0), (62, 1), (62, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq247_ok : ∀ p ∈ ([(62, 3), (62, 4), (62, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q40.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q40 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 7 theorems, 49742 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq248_ok : ∀ p ∈ ([(62, 6), (62, 7), (62, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq249_ok : ∀ p ∈ ([(62, 9), (62, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq250_ok : ∀ p ∈ ([(63, 0), (63, 1), (63, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq251_ok : ∀ p ∈ ([(63, 3), (63, 4), (63, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq252_ok : ∀ p ∈ ([(63, 6), (63, 7), (63, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq253_ok : ∀ p ∈ ([(63, 9), (63, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq254_ok : ∀ p ∈ ([(64, 0), (64, 1), (64, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q41.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q41 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 6 theorems, 46216 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq255_ok : ∀ p ∈ ([(64, 3), (64, 4), (64, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq256_ok : ∀ p ∈ ([(64, 6), (64, 7), (64, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq257_ok : ∀ p ∈ ([(64, 9), (64, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq258_ok : ∀ p ∈ ([(65, 0), (65, 1), (65, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq259_ok : ∀ p ∈ ([(65, 3), (65, 4), (65, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq260_ok : ∀ p ∈ ([(65, 6), (65, 7), (65, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q42.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q42 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 7 theorems, 49396 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq261_ok : ∀ p ∈ ([(65, 9), (65, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq262_ok : ∀ p ∈ ([(66, 0), (66, 1), (66, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq263_ok : ∀ p ∈ ([(66, 3), (66, 4), (66, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq264_ok : ∀ p ∈ ([(66, 6), (66, 7), (66, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq265_ok : ∀ p ∈ ([(66, 9), (66, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq266_ok : ∀ p ∈ ([(67, 0), (67, 1), (67, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq267_ok : ∀ p ∈ ([(67, 3), (67, 4), (67, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q43.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q43 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 7 theorems, 49742 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq268_ok : ∀ p ∈ ([(67, 6), (67, 7), (67, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq269_ok : ∀ p ∈ ([(67, 9), (67, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq270_ok : ∀ p ∈ ([(68, 0), (68, 1), (68, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq271_ok : ∀ p ∈ ([(68, 3), (68, 4), (68, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq272_ok : ∀ p ∈ ([(68, 6), (68, 7), (68, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq273_ok : ∀ p ∈ ([(68, 9), (68, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq274_ok : ∀ p ∈ ([(69, 0), (69, 1), (69, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4Q44.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4Q44 (namespace A36W.TGCert3.R10_10_10_l1_r4): polQ value items, 7 theorems, 49742 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4Pol
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq275_ok : ∀ p ∈ ([(69, 3), (69, 4), (69, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq276_ok : ∀ p ∈ ([(69, 6), (69, 7), (69, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq277_ok : ∀ p ∈ ([(69, 9), (69, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq278_ok : ∀ p ∈ ([(70, 0), (70, 1), (70, 2)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq279_ok : ∀ p ∈ ([(70, 3), (70, 4), (70, 5)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq280_ok : ∀ p ∈ ([(70, 6), (70, 7), (70, 8)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel
theorem pq281_ok : ∀ p ∈ ([(70, 9), (70, 10)] : List (ℕ × ℕ)), PolOK 20 4 10 10 10 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4T.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4T (namespace A36W.TGCert3.R10_10_10_l1_r4): the level tables.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R10_10_10_l1_r4V1
import A36W.TGCert3R10_10_10_l1_r4V2
import A36W.TGCert3R10_10_10_l1_r4V3
import A36W.TGCert3R10_10_10_l1_r4V4
import A36W.TGCert3R10_10_10_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R10_10_10_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else if t = 3 then V3 else if t = 4 then V4 else .leaf

end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4V1.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4V1 (namespace A36W.TGCert3.R10_10_10_l1_r4): the level-1 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R10_10_10_l1_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V1lll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34 (0, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35 (0, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36 (0, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37 (0, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38 (0, 0, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39 (0, 0, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40 (0, 0, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 41 (0, 0, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 42 (0, 0, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1059 (0, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1060 (0, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 1061 (0, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1062 (0, 1, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1063 (0, 1, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 1064 (0, 1, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1065 (0, 1, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1066 (0, 1, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1088 (0, 1, some (1, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1089 (0, 1, some (1, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1090 (0, 1, some (1, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1092 (0, 1, some (1, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 1093 (0, 1, some (1, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 1094 (0, 1, some (1, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1095 (0, 1, some (1, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 1096 (0, 1, some (1, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 1097 (0, 1, some (1, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2083 (0, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2085 (0, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2086 (0, 2, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2088 (0, 2, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 2089 (0, 2, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2090 (0, 2, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (363455184787969671754063058071095474559 / 625000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (145382073912607905751419351823732703807 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (2907641478258866542069854381500182161303 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 2116 (0, 2, some (1, 4)) (2907641478272011202242507150739944467729 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2117 (0, 2, some (1, 5)) (2907641478274983214039334618186128691281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2118 (0, 2, some (1, 6)) (181727592392415575937497086254762148707 / 312500000000000000000000000000000000000 : ℚ) .leaf) 2119 (0, 2, some (1, 7)) (2907641478273903548818166769923197633627 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2120 (0, 2, some (1, 8)) (232611318259416149385732408202464965963 / 400000000000000000000000000000000000000 : ℚ) .leaf) 2121 (0, 2, some (1, 9)) (5815282952930199876800219094169033561071 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2144 (0, 2, some (2, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2147 (0, 2, some (2, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2149 (0, 2, some (2, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 2150 (0, 2, some (2, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2152 (0, 2, some (2, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 3072 (0, 3, none) (0 : ℚ) (.node (.node .leaf 3107 (0, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 3109 (0, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3110 (0, 3, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3111 (0, 3, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3112 (0, 3, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3113 (0, 3, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3114 (0, 3, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 3138 (0, 3, some (1, 2)) (2584570202890807213358566254644136956569 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3139 (0, 3, some (1, 3)) (5169140405793540519235296678222546064539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3140 (0, 3, some (1, 4)) (323071275363556800249167461193327163081 / 625000000000000000000000000000000000000 : ℚ) .leaf) 3141 (0, 3, some (1, 5)) (5169140405822192380514372654553117673389 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3142 (0, 3, some (1, 6)) (20191954710268397326388565139418016523 / 39062500000000000000000000000000000000 : ℚ) .leaf) 3143 (0, 3, some (1, 7)) (2584570202910136487838370462153953452113 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3144 (0, 3, some (1, 8)) (1033828081152960663936588480899844293169 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3145 (0, 3, some (1, 9)) (5169140402604622112711305861483585387619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3169 (0, 3, some (2, 1)) (5169140405873346442724452381455580082617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (2584570202890807213358566254644136956569 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3171 (0, 3, some (2, 3)) (5169140405793540519235296678222546064539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3172 (0, 3, some (2, 4)) (323071275363556800249167461193327163081 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 3173 (0, 3, some (2, 5)) (5169140405822192380514372654553117673389 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3174 (0, 3, some (2, 6)) (20191954710268397326388565139418016523 / 39062500000000000000000000000000000000 : ℚ) .leaf) 3175 (0, 3, some (2, 7)) (2584570202910136487838370462153953452113 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3176 (0, 3, some (2, 8)) (1033828081152960663936588480899844293169 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3200 (0, 3, some (3, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3201 (0, 3, some (3, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3202 (0, 3, some (3, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3203 (0, 3, some (3, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3204 (0, 3, some (3, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3205 (0, 3, some (3, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 3206 (0, 3, some (3, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 3207 (0, 3, some (3, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4133 (0, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4134 (0, 4, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4135 (0, 4, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 4136 (0, 4, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4137 (0, 4, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4138 (0, 4, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (4906644994561837289742879268781557397199 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4164 (0, 4, some (1, 4)) (4906644994584018903784230816873656289293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4165 (0, 4, some (1, 5)) (4906644994589034173691377168189092166537 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4166 (0, 4, some (1, 6)) (4906644994595220550312421328878578015089 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4167 (0, 4, some (1, 7)) (2453322497293606119315328212122698003373 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4168 (0, 4, some (1, 8)) (2453322497267279700552646492760372687891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4169 (0, 4, some (1, 9)) (2453322495767428073025092430352561033577 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4194 (0, 4, some (2, 2)) (436146221737823717254258055471198111421 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 4195 (0, 4, some (2, 3)) (2180731108694149906552390786125136620977 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4196 (0, 4, some (2, 4)) (2180731108704008401681880363054958350797 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4197 (0, 4, some (2, 5)) (2180731108706237410529500963639596518461 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4198 (0, 4, some (2, 6)) (545182777177246727812491258764286446121 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4199 (0, 4, some (2, 7)) (4361462217410855323227250154884796450441 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4200 (0, 4, some (2, 8)) (2180731108682026400491241326898109055903 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (2453322497318795284339925641979894453273 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 4226 (0, 4, some (3, 2)) (2453322497275258409555201562025489376743 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4227 (0, 4, some (3, 3)) (4906644994561837289742879268781557397199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (4906644994584018903784230816873656289293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4229 (0, 4, some (3, 5)) (4906644994589034173691377168189092166537 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4230 (0, 4, some (3, 6)) (4906644994595220550312421328878578015089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4231 (0, 4, some (3, 7)) (2453322497293606119315328212122698003373 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4257 (0, 4, some (4, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4258 (0, 4, some (4, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4259 (0, 4, some (4, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4260 (0, 4, some (4, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4261 (0, 4, some (4, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 4262 (0, 4, some (4, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5157 (0, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5158 (0, 5, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5159 (0, 5, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5160 (0, 5, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 5161 (0, 5, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5162 (0, 5, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (4763879798000863153754123715772325015927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5189 (0, 5, some (1, 5)) (952775959601146499576409167687230649559 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 5190 (0, 5, some (1, 6)) (952775959602347774771184723583367374213 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 5191 (0, 5, some (1, 7)) (952775959600792714876736887168433400587 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 5192 (0, 5, some (1, 8)) (2381939898976421369709899859993241251461 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5193 (0, 5, some (1, 9)) (4763879795040419739074739481943272293229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (803904715909011421551473339397170363957 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5220 (0, 5, some (2, 4)) (4019523579563228285980041885182899232189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5221 (0, 5, some (2, 5)) (4019523579567336795087976176180504302827 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5222 (0, 5, some (2, 6)) (4019523579572404674815935552617331109961 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5223 (0, 5, some (2, 7)) (2009761789782922132943116871370914204363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5224 (0, 5, some (2, 8)) (4019523579522711061385456013738594611841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (502440447441972922276905279902820224357 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5251 (0, 5, some (3, 3)) (803904715909011421551473339397170363957 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5252 (0, 5, some (3, 4)) (4019523579563228285980041885182899232189 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 5253 (0, 5, some (3, 5)) (4019523579567336795087976176180504302827 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5254 (0, 5, some (3, 6)) (4019523579572404674815935552617331109961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5255 (0, 5, some (3, 7)) (2009761789782922132943116871370914204363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5281 (0, 5, some (4, 1)) (238193989902643804080742765737473130207 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5282 (0, 5, some (4, 2)) (1190969949492083963915627330140018309587 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5283 (0, 5, some (4, 3)) (4763879797979326942527249418649898453079 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5284 (0, 5, some (4, 4)) (4763879798000863153754123715772325015927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5285 (0, 5, some (4, 5)) (952775959601146499576409167687230649559 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5286 (0, 5, some (4, 6)) (952775959602347774771184723583367374213 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5312 (0, 5, some (5, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5313 (0, 5, some (5, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 5314 (0, 5, some (5, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5315 (0, 5, some (5, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5316 (0, 5, some (5, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5317 (0, 5, some (5, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6182 (0, 6, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6183 (0, 6, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6184 (0, 6, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 6185 (0, 6, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6186 (0, 6, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6213 (0, 6, some (1, 5)) (4674063590334013654255617634687063868443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6214 (0, 6, some (1, 6)) (1168515897584976697128967890012616696933 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 6215 (0, 6, some (1, 7)) (292128974395767380081557714635094926861 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6216 (0, 6, some (1, 8)) (186962543611284842291773090440510035657 / 400000000000000000000000000000000000000 : ℚ) .leaf) 6217 (0, 6, some (1, 9)) (467406358742460766846725428736579986583 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (3828992893197710225175318058587581192071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6245 (0, 6, some (2, 5)) (3828992893201623985566201966335642721029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6246 (0, 6, some (2, 6)) (382899289320645164115220198199334239251 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 6247 (0, 6, some (2, 7)) (3828992893200202204204993277265116225353 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6248 (0, 6, some (2, 8)) (765798578631822714027102578444329106051 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 6275 (0, 6, some (3, 3)) (3634551847823583177587317976875227701629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6276 (0, 6, some (3, 4)) (3634551847840014002803133938424930584661 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6277 (0, 6, some (3, 5)) (1817275923921864508774584136366330432051 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))) 6278 (0, 6, some (3, 6)) (181727592392415575937497086254762148707 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 6279 (0, 6, some (3, 7)) (1817275923921189718011354231201998521017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6306 (0, 6, some (4, 2)) (3828992893171566242012690747620943639361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6307 (0, 6, some (4, 3)) (765798578636080076923747656032969787339 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6308 (0, 6, some (4, 4)) (3828992893197710225175318058587581192071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6309 (0, 6, some (4, 5)) (3828992893201623985566201966335642721029 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6310 (0, 6, some (4, 6)) (382899289320645164115220198199334239251 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6337 (0, 6, some (5, 1)) (2337031795190134206237545383687599502051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6338 (0, 6, some (5, 2)) (4674063590297322072769397885279472216017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6339 (0, 6, some (5, 3)) (4674063590308105938255295752154356612177 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6340 (0, 6, some (5, 4)) (584257948791154514339495553373349180919 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 6341 (0, 6, some (5, 5)) (4674063590334013654255617634687063868443 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6368 (0, 6, some (6, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6369 (0, 6, some (6, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6370 (0, 6, some (6, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6371 (0, 6, some (6, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6372 (0, 6, some (6, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7168 (0, 7, none) (0 : ℚ) .leaf)) 7207 (0, 7, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7208 (0, 7, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 7209 (0, 7, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7210 (0, 7, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7238 (0, 7, some (1, 6)) (4612327204160465716666961041771198223909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7239 (0, 7, some (1, 7)) (4612327204152937771631221304644721461109 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 7240 (0, 7, some (1, 8)) (4612327204103443236126414689922653593303 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 7241 (0, 7, some (1, 9)) (2306163600641836356042048993680782920597 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7269 (0, 7, some (2, 5)) (185359085815114230510204163540667283059 / 500000000000000000000000000000000000000 : ℚ) .leaf) 7270 (0, 7, some (2, 6)) (1853590858153479342153324749940199903513 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7271 (0, 7, some (2, 7)) (3707181716300908059760176588738362799889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7272 (0, 7, some (2, 8)) (1853590858130563286123334092850860658317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7300 (0, 7, some (3, 4)) (1708269334870346660821614244567696806683 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7301 (0, 7, some (3, 5)) (53383416714752898386938799099712177521 / 156250000000000000000000000000000000000 : ℚ) .leaf) 7302 (0, 7, some (3, 6)) (683307733949698624691401635817955292431 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7303 (0, 7, some (3, 7)) (3416538669742916867874978744181275156377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7331 (0, 7, some (4, 3)) (1708269334862624037500262091894470764641 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7332 (0, 7, some (4, 4)) (1708269334870346660821614244567696806683 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 7333 (0, 7, some (4, 5)) (53383416714752898386938799099712177521 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7334 (0, 7, some (4, 6)) (683307733949698624691401635817955292431 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7362 (0, 7, some (5, 2)) (1853590858136591544570111328915664865069 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7363 (0, 7, some (5, 3)) (463397714535217024061486027532137251693 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7364 (0, 7, some (5, 4)) (3707181716298495357685794801579203139503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7365 (0, 7, some (5, 5)) (185359085815114230510204163540667283059 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 7393 (0, 7, some (6, 1)) (922465440840058846520484004446584288439 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7394 (0, 7, some (6, 2)) (576540900514805434023087427745928399631 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7395 (0, 7, some (6, 3)) (4612327204129084901250707648115071064531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7396 (0, 7, some (6, 4)) (1153081801037483996054589615083195344511 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 7424 (0, 7, some (7, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 7425 (0, 7, some (7, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 7426 (0, 7, some (7, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7427 (0, 7, some (7, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8192 (0, 8, none) (0 : ℚ) (.node (.node .leaf 8232 (0, 8, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 8233 (0, 8, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8234 (0, 8, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8263 (0, 8, some (1, 7)) (570909449086695993019189719248499858091 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8264 (0, 8, some (1, 8)) (1427273622701424016904638891281802993 / 3125000000000000000000000000000000000 : ℚ) .leaf) 8265 (0, 8, some (1, 9)) (4567275589852328869952853044003723531709 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8294 (0, 8, some (2, 6)) (3622483999916002671910342309211137675203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8295 (0, 8, some (2, 7)) (1811241999955045142775769656606210635303 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 8296 (0, 8, some (2, 8)) (905620999967804420711816771741621949241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8325 (0, 8, some (3, 5)) (818884729435997944255820278580752495903 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8326 (0, 8, some (3, 6)) (655107783549624325793971048396111414063 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8327 (0, 8, some (3, 7)) (3275538917742775504151782509776856617663 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8356 (0, 8, some (4, 4)) (3180232866860012252452742196121814261579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8357 (0, 8, some (4, 5)) (3180232866863262890355522238641078256089 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8358 (0, 8, some (4, 6)) (3180232866867272578906199009458337602373 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8387 (0, 8, some (5, 3)) (102360591178932371819615825657459800781 / 312500000000000000000000000000000000000 : ℚ) .leaf) 8388 (0, 8, some (5, 4)) (1637769458870321861576538835435657216313 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8389 (0, 8, some (5, 5)) (818884729435997944255820278580752495903 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (3622483999882998745358852306428261657847 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 8419 (0, 8, some (6, 3)) (3622483999891356436567985085155134172151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8420 (0, 8, some (6, 4)) (3622483999907732706309451657770004057329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8449 (0, 8, some (7, 1)) (4567275592740461843648625992325503241039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8450 (0, 8, some (7, 2)) (2283637796329705286526511140040823022677 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8451 (0, 8, some (7, 3)) (182691023706797922413317419960312234319 / 400000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8481 (0, 8, some (8, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8482 (0, 8, some (8, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) .leaf) 9257 (0, 9, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9258 (0, 9, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9288 (0, 9, some (1, 8)) (2266473635984358002629689222213305437593 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 9289 (0, 9, some (1, 9)) (4532947269197474820730278833093847801571 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9319 (0, 9, some (2, 7)) (890034912881610787610739323425952912433 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9320 (0, 9, some (2, 8)) (712027930297647912048210964633641128537 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9350 (0, 9, some (3, 6)) (3176645955845352472659604607283365540453 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9351 (0, 9, some (3, 7)) (99270186120005242331240566447614124361 / 312500000000000000000000000000000000000 : ℚ) .leaf) 9381 (0, 9, some (4, 5)) (302606877366383488277683661189289110707 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 9382 (0, 9, some (4, 6)) (3026068773667650198768865842938734130137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9412 (0, 9, some (5, 4)) (3026068773660741821902400425647972400831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9413 (0, 9, some (5, 5)) (302606877366383488277683661189289110707 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 9443 (0, 9, some (6, 3)) (3176645955823739578350360647247874673407 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9444 (0, 9, some (6, 4)) (397080744479762541870032983853526938437 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))) 9474 (0, 9, some (7, 2)) (1780069825749908933058904399379043837937 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 9475 (0, 9, some (7, 3)) (178006982575401585911704379947828650097 / 500000000000000000000000000000000000000 : ℚ) .leaf) 9505 (0, 9, some (8, 1)) (4532947272063900158689078169093018450013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9506 (0, 9, some (8, 2)) (4532947271983458081463077797961442866757 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9536 (0, 9, some (9, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9537 (0, 9, some (9, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10282 (0, 10, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10313 (0, 10, some (1, 9)) (180236781223806561531014450941608322471 / 400000000000000000000000000000000000000 : ℚ) .leaf) 10344 (0, 10, some (2, 8)) (702462659486934378983885987510326763951 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 10375 (0, 10, some (3, 7)) (48489997665328038343663280203107913963 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10406 (0, 10, some (4, 6)) (583441886622093683358882677333510845273 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 10437 (0, 10, some (5, 5)) (35777619752211707516499625184712130381 / 125000000000000000000000000000000000000 : ℚ) .leaf))) 10468 (0, 10, some (6, 4)) (2917209433103808560832875198590340946753 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 10499 (0, 10, some (7, 3)) (620671970112989056067592195325466130979 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 10530 (0, 10, some (8, 2)) (3512313297446094659662854871862530797169 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10561 (0, 10, some (9, 1)) (4505919533444498289540115126231654576619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10592 (0, 10, some (10, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32768 (1, 0, none) (0 : ℚ) .leaf)) 32800 (1, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32801 (1, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32803 (1, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32804 (1, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 32805 (1, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 32806 (1, 0, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 32807 (1, 0, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32808 (1, 0, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 32809 (1, 0, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32834 (1, 0, some (1, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 32836 (1, 0, some (1, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32837 (1, 0, some (1, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32838 (1, 0, some (1, 6)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32839 (1, 0, some (1, 7)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 32840 (1, 0, some (1, 8)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32841 (1, 0, some (1, 9)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) .leaf) 33825 (1, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33828 (1, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33829 (1, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33830 (1, 1, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33831 (1, 1, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 33832 (1, 1, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))))) 33833 (1, 1, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (1163056603104966001082363454058553621537 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (1453820739138978872265222875260854468153 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (5815282956511024657098241417974836237443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (726910369566359718039045191530015828629 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (581528295654699441628184176892607315901 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 33861 (1, 1, some (1, 5)) (5815282956553632429039287998262323070593 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33862 (1, 1, some (1, 6)) (5815282956552552763818120149999392012939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33863 (1, 1, some (1, 7)) (1163056591303321083227964374490801941633 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33864 (1, 1, some (1, 8)) (5815282954707801805721764649615328855073 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33865 (1, 1, some (1, 9)) (1163056599403088443204947665384770534043 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33888 (1, 1, some (2, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 33889 (1, 1, some (2, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33892 (1, 1, some (2, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33893 (1, 1, some (2, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33894 (1, 1, some (2, 6)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 33895 (1, 1, some (2, 7)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33896 (1, 1, some (2, 8)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34816 (1, 2, none) (0 : ℚ) .leaf) 34850 (1, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34851 (1, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 34852 (1, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34853 (1, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34854 (1, 2, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34855 (1, 2, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34856 (1, 2, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 34857 (1, 2, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34881 (1, 2, some (1, 1)) (5169140405842769104055345757399811359457 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (2584570202892794895444926949466515648469 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (2584570202900664973742878789256387789729 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34884 (1, 2, some (1, 4)) (5169140405818669996162577137579862297327 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34885 (1, 2, some (1, 5)) (1033828081164872965105614532319816505111 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34886 (1, 2, some (1, 6)) (5169140405825897468929228758563310454667 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34887 (1, 2, some (1, 7)) (646142550725222886293184343879793136429 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34888 (1, 2, some (1, 8)) (5169140404711409584025730223494009439769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34889 (1, 2, some (1, 9)) (5169140428729210165585095036449404118963 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (5169140440787311039670709176214241128389 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34913 (1, 2, some (2, 1)) (5169140405812191765386239133344042636297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (2584570202894782577531287644288894340369 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34915 (1, 2, some (2, 3)) (5169140405809119375736218478803005094377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34916 (1, 2, some (2, 4)) (2584570202910215594169237448033244992679 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34917 (1, 2, some (2, 5)) (2584570202913268635270886334322523688861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34918 (1, 2, some (2, 6)) (5169140405823085222302984841435608679447 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34919 (1, 2, some (2, 7)) (2584570202891646602507104288884391639319 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V1llrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 34944 (1, 2, some (3, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34945 (1, 2, some (3, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34947 (1, 2, some (3, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34948 (1, 2, some (3, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 34949 (1, 2, some (3, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34950 (1, 2, some (3, 6)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34951 (1, 2, some (3, 7)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35875 (1, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35876 (1, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 35877 (1, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35878 (1, 3, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35879 (1, 3, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35880 (1, 3, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35881 (1, 3, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (2453322497276673468384261080116811707207 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (2453322497283691346626608577902291060111 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35908 (1, 3, some (1, 4)) (1226661248646318180315254351175628814651 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35909 (1, 3, some (1, 5)) (196265799783623230713865528334458545147 / 400000000000000000000000000000000000000 : ℚ) .leaf) 35910 (1, 3, some (1, 6)) (4906644994593218472391980102720282513003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35911 (1, 3, some (1, 7)) (981328998914809805849863112912846669801 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35912 (1, 3, some (1, 8)) (39253159950277068698732127634534716389 / 80000000000000000000000000000000000000 : ℚ) .leaf)))) 35913 (1, 3, some (1, 9)) (613330626266664719738816114002945172353 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35937 (1, 3, some (2, 1)) (4361462217416936616795668625782563404459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35938 (1, 3, some (2, 2)) (2180731108691634246411840531740563589041 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35939 (1, 3, some (2, 3)) (2180731108699079154117135574590047485887 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35940 (1, 3, some (2, 4)) (2180731108705122906105690663347277434629 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35941 (1, 3, some (2, 5)) (872292443483044864355893199739348460589 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 35942 (1, 3, some (2, 6)) (545182777176801821607948764062443001213 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35943 (1, 3, some (2, 7)) (1090365554346863515526216601085126820281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35944 (1, 3, some (2, 8)) (872292443206170270858264697442299328261 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (4906645019493332942873036052884655998703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35969 (1, 3, some (3, 1)) (4906644994572285256502765164028181291751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35970 (1, 3, some (3, 2)) (4906644994559007172084760232598912736271 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 35971 (1, 3, some (3, 3)) (4906644994578473500273892929850631566269 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35972 (1, 3, some (3, 4)) (2453322497293890178107295290180116598613 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35973 (1, 3, some (3, 5)) (4906644994593673956157160288706206552951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35974 (1, 3, some (3, 6)) (153332656080912947392221801575115359651 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35975 (1, 3, some (3, 7)) (4906644994547722610486633845201908033523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36001 (1, 3, some (4, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36002 (1, 3, some (4, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36004 (1, 3, some (4, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 36005 (1, 3, some (4, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 36006 (1, 3, some (4, 6)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36901 (1, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36902 (1, 4, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36903 (1, 4, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 36904 (1, 4, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36905 (1, 4, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (297742487373977136548289017379648985353 / 625000000000000000000000000000000000000 : ℚ) .leaf) 36932 (1, 4, some (1, 4)) (4763879798001837022579708140305090662301 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36933 (1, 4, some (1, 5)) (4763879798006933773076821394332289972449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36934 (1, 4, some (1, 6)) (4763879798010183813961475781501902897439 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36935 (1, 4, some (1, 7)) (1190969949498434851847726873167757525733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36936 (1, 4, some (1, 8)) (595484974671294767418848459047230057623 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36937 (1, 4, some (1, 9)) (2381939904743135974395914972066185709457 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (1004880894884873217508023005581969451207 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36963 (1, 4, some (2, 3)) (4019523579552325579046436772264670784747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (1004880894891217922405803900395485315111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 36965 (1, 4, some (2, 5)) (4019523579569363946979159926755235025681 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36966 (1, 4, some (2, 6)) (4019523579569780511244054828667130029467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36967 (1, 4, some (2, 7)) (1004880894887147746021480662785133722493 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36968 (1, 4, some (2, 8)) (4019523578539768298768998183399011166069 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (4019523579564315704474159012261480705811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (2009761789770673807970258456940267904907 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 36995 (1, 4, some (3, 3)) (4019523579555959814690971809904080267227 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 36996 (1, 4, some (3, 4)) (1004880894891423347861200614945365568643 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36997 (1, 4, some (3, 5)) (1004880894892594380731187950510650096777 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36998 (1, 4, some (3, 6)) (200976178978423421472905723334601474461 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36999 (1, 4, some (3, 7)) (803904715907992868637153421067977626119 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37024 (1, 4, some (4, 0)) (476387981735890194514225747197921181601 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 37025 (1, 4, some (4, 1)) (2381939898992621950426489259698975555753 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37026 (1, 4, some (4, 2)) (4763879797977128725154301399031933410133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37027 (1, 4, some (4, 3)) (4763879797996555911508748856347839703357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37028 (1, 4, some (4, 4)) (2381939899002379314528230706951693800711 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37029 (1, 4, some (4, 5)) (4763879798010537598661148062020700146411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37030 (1, 4, some (4, 6)) (4763879798005518634278132272257100976561 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 37056 (1, 4, some (5, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37057 (1, 4, some (5, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37058 (1, 4, some (5, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37059 (1, 4, some (5, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37060 (1, 4, some (5, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37061 (1, 4, some (5, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37888 (1, 5, none) (0 : ℚ) (.node (.node (.node .leaf 37925 (1, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37926 (1, 5, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37927 (1, 5, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37928 (1, 5, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 37956 (1, 5, some (1, 4)) (1168515897582508092826476657067542962717 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37957 (1, 5, some (1, 5)) (186962543613399833731959731556571907533 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37958 (1, 5, some (1, 6)) (4674063590338635337314046872402308794739 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37959 (1, 5, some (1, 7)) (4674063590323918577303157405303390840051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37960 (1, 5, some (1, 8)) (4674063589805868825823148432071592387159 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37961 (1, 5, some (1, 9)) (2337031799617927218581904861548075246533 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37987 (1, 5, some (2, 3)) (3828992893186170331470931539639093021821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37988 (1, 5, some (2, 4)) (382899289319901481197227936117026836839 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 37989 (1, 5, some (2, 5)) (3828992893203233204094868638221542611523 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37990 (1, 5, some (2, 6)) (3828992893204368495503132413750600336791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37991 (1, 5, some (2, 7)) (3828992893186505992848499815583959326987 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 37992 (1, 5, some (2, 8)) (1914496446189410957046566749442225718433 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38018 (1, 5, some (3, 2)) (1817275923909695205343200443117136324201 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38019 (1, 5, some (3, 3)) (726910369566359718039045191530015828629 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 38020 (1, 5, some (3, 4)) (3634551847841871510176151105578795724381 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38021 (1, 5, some (3, 5)) (3634551847846020268149554998913951919121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38022 (1, 5, some (3, 6)) (3634551847845345477386325093749620008087 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38023 (1, 5, some (3, 7)) (3634551847822878385087388670283756067603 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38049 (1, 5, some (4, 1)) (3828992893194216122508325283958550100961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38050 (1, 5, some (4, 2)) (3828992893177455670416722435983547170917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38051 (1, 5, some (4, 3)) (1914496446595970139161562399556668553473 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38052 (1, 5, some (4, 4)) (382899289320031939876924066375295554471 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 38053 (1, 5, some (4, 5)) (29914006978162831426746369610214394547 / 78125000000000000000000000000000000000 : ℚ) .leaf)))) 38054 (1, 5, some (4, 6)) (239312055825142834365878927844241142567 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 38080 (1, 5, some (5, 0)) (584257950770662518671963249922565669929 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (934812718062229292544069339792418669473 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 38082 (1, 5, some (5, 2)) (93481271806126172546819588820170850923 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38083 (1, 5, some (5, 3)) (467406359032571441863918631451472064149 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 38084 (1, 5, some (5, 4)) (146064487197913043677052357293865170779 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 38085 (1, 5, some (5, 5)) (93481271806778491989449918116464659357 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38112 (1, 5, some (6, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38113 (1, 5, some (6, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38114 (1, 5, some (6, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38115 (1, 5, some (6, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 38116 (1, 5, some (6, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 38912 (1, 6, none) (0 : ℚ) (.node (.node (.node (.node .leaf 38950 (1, 6, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38951 (1, 6, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38952 (1, 6, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38953 (1, 6, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38981 (1, 6, some (1, 5)) (2306163602077740588604002463932999360771 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38982 (1, 6, some (1, 6)) (2306163602079695147973784825376565057469 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38983 (1, 6, some (1, 7)) (115308180103646678092549080420682079857 / 250000000000000000000000000000000000000 : ℚ) .leaf) 38984 (1, 6, some (1, 8)) (1153081800925154718887235218817767407179 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38985 (1, 6, some (1, 9)) (922465442254775753699153774872554652029 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 39012 (1, 6, some (2, 4)) (3707181716299578001262448649931815288553 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 39013 (1, 6, some (2, 5)) (1853590858151810029973836810987680565711 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 39014 (1, 6, some (2, 6)) (3707181716305229934436228668125532090701 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39015 (1, 6, some (2, 7)) (1853590858144770960235301379649661188051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39016 (1, 6, some (2, 8)) (463397714451697783541854249113808278691 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39043 (1, 6, some (3, 3)) (341653866973186746641882602893742099389 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (3416538669742189968123594769098044648213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39045 (1, 6, some (3, 5)) (1708269334873015811244811221913974773703 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39046 (1, 6, some (3, 6)) (854134667436525824909034605317961832777 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39047 (1, 6, some (3, 7)) (1708269334863602158460535941182372837267 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (3416538669721869843550997762789689507859 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39075 (1, 6, some (4, 3)) (3416538669734073930224926643986914148759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39076 (1, 6, some (4, 4)) (106766833429459026571366151950591510203 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 39077 (1, 6, some (4, 5)) (3416538669746646997731468877643406276093 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39078 (1, 6, some (4, 6)) (136661546789812267667833940079968171497 / 400000000000000000000000000000000000000 : ℚ) .leaf) 39105 (1, 6, some (5, 1)) (185359085814598982595993264269541462683 / 500000000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (1853590858139646224338563315496296394857 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39107 (1, 6, some (5, 3)) (3707181716293707024773250064058601674943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39108 (1, 6, some (5, 4)) (370718171630120196662742942246073351213 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 39109 (1, 6, some (5, 5)) (231698857269101452160191196794899021049 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39136 (1, 6, some (6, 0)) (922465443510322583225693267316830433649 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39137 (1, 6, some (6, 1)) (4612327204130136437958659507719640660641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (4612327204127564697098420758665407654891 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39139 (1, 6, some (6, 3)) (461232720414695725808012263001596561897 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 39140 (1, 6, some (6, 4)) (1153081801038494232428836854057984793033 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39168 (1, 6, some (7, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39169 (1, 6, some (7, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39170 (1, 6, some (7, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39171 (1, 6, some (7, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) .leaf)) 39975 (1, 7, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39976 (1, 7, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 39977 (1, 7, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40006 (1, 7, some (1, 6)) (4567275592700090556999517860798713060103 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40007 (1, 7, some (1, 7)) (4567275592687441557896183591252220203837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40008 (1, 7, some (1, 8)) (570909449036941044509636940761189227733 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 40009 (1, 7, some (1, 9)) (2283637799254187955895746895835113002961 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40037 (1, 7, some (2, 5)) (452810499989072150938971983095857727451 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 40038 (1, 7, some (2, 6)) (3622483999914524575320641560211458574053 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40039 (1, 7, some (2, 7)) (724496799980074426975094251330187580439 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40040 (1, 7, some (2, 8)) (3622483999317561515654478575647979198009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40068 (1, 7, some (3, 4)) (1637769458870949621677201981082850132123 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 40069 (1, 7, some (3, 5)) (1637769458872770235751623206097295070563 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40070 (1, 7, some (3, 6)) (327553891774611683216307796740416940057 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 40071 (1, 7, some (3, 7)) (1637769458864797209353948399689939696357 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40099 (1, 7, some (4, 3)) (795058216713205941605205678235954812563 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 40100 (1, 7, some (4, 4)) (1590116433430818785702066108690723129417 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrl : KTree ℚ :=
  .node V1llrll 37929 (1, 5, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) V1llrlr

def V1llrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 40102 (1, 7, some (4, 6)) (795058216716169323178258614257729376769 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40130 (1, 7, some (5, 2)) (1637769458861500968589301347806603090317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40131 (1, 7, some (5, 3)) (3275538917735090788806063452184089129763 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40132 (1, 7, some (5, 4)) (409442364717842032102744352878578018999 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 40133 (1, 7, some (5, 5)) (3275538917746572934489889944108976912801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40161 (1, 7, some (6, 1)) (3622483999899069974527432093755180719301 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40162 (1, 7, some (6, 2)) (144899359995570680550628075618936641743 / 400000000000000000000000000000000000000 : ℚ) .leaf) 40163 (1, 7, some (6, 3)) (724496799980727727774817002923257317207 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40164 (1, 7, some (6, 4)) (181124199995525485805577660095328920757 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40192 (1, 7, some (7, 0)) (2283637802154378012614723345734457705633 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40193 (1, 7, some (7, 1)) (913455118533908396375494548822425638963 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 40194 (1, 7, some (7, 2)) (4567275592668630874422946346642035881397 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40195 (1, 7, some (7, 3)) (2283637796344007275027589982986043348929 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40224 (1, 7, some (8, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40225 (1, 7, some (8, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40226 (1, 7, some (8, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40960 (1, 8, none) (0 : ℚ) .leaf)) 41000 (1, 8, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41001 (1, 8, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41031 (1, 8, some (1, 7)) (566618409001494246817145205395747541001 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 41032 (1, 8, some (1, 8)) (2266473635830400159044739243805929711281 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41033 (1, 8, some (1, 9)) (4532947276833907628366480352255957735669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41062 (1, 8, some (2, 6)) (3560139651530962530814777268480062501869 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 41063 (1, 8, some (2, 7)) (890034912879488365932855852840641467597 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 41064 (1, 8, some (2, 8)) (3560139651004570643998529874790423096549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41093 (1, 8, some (3, 5)) (3176645955842682361915742870228242759189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41094 (1, 8, some (3, 6)) (397080744480453029163287805870432627519 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41095 (1, 8, some (3, 7)) (3176645955828804971844681328484469960167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41124 (1, 8, some (4, 4)) (3026068773662116515624372063979047381381 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41125 (1, 8, some (4, 5)) (756517193416382644693323511978316445997 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41126 (1, 8, some (4, 6)) (3026068773665455107378704078573667168419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41155 (1, 8, some (5, 3)) (605213754730932361009559051447369477703 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 41156 (1, 8, some (5, 4)) (3026068773662460189054864973561816126519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41157 (1, 8, some (5, 5)) (1513034386832977251386204203459179726609 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41186 (1, 8, some (6, 2)) (3176645955821296556197577132075239134391 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 41187 (1, 8, some (6, 3)) (7941614889583283540225740324086921407 / 25000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41188 (1, 8, some (6, 4)) (317664595584026498268262929140985941487 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 41217 (1, 8, some (7, 1)) (178006982575692877177402662478471688093 / 500000000000000000000000000000000000000 : ℚ) .leaf) 41218 (1, 8, some (7, 2)) (142405586060248256710552136845387494957 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41219 (1, 8, some (7, 3)) (445017456440068700816914732434822602123 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 41248 (1, 8, some (8, 0)) (906589456453908061417429177334962546589 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 41249 (1, 8, some (8, 1)) (35413650562440594453466753952069931757 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41250 (1, 8, some (8, 2)) (4532947271992754335652251657948166300899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41280 (1, 8, some (9, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41281 (1, 8, some (9, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42025 (1, 9, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 42057 (1, 9, some (1, 9)) (1126479884356743624043427030579429699081 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42087 (1, 9, some (2, 7)) (351231329746482419028116827619649707429 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 42088 (1, 9, some (2, 8)) (1756156648502608824490274367545367107537 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42118 (1, 9, some (3, 6)) (3103359850584540027615545613305666604343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42119 (1, 9, some (3, 7)) (1551679925285501938908042842444944004049 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 42149 (1, 9, some (4, 5)) (1458604716554130789079797554220939686119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42150 (1, 9, some (4, 6)) (1458604716554281951920242616226728145093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42180 (1, 9, some (5, 4)) (2862209580175473814263718995643301632951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42181 (1, 9, some (5, 5)) (715552395044685240291943640411184284077 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42211 (1, 9, some (6, 3)) (2917209433098533395110119700755985294743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42212 (1, 9, some (6, 4)) (2917209433105597635774979833210994060393 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 42242 (1, 9, some (7, 2)) (3103359850562797285480623844724900079489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42243 (1, 9, some (7, 3)) (1551679925287382947655976870232111911201 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42273 (1, 9, some (8, 1)) (3512313297458560623220884002781721395491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42274 (1, 9, some (8, 2)) (3512313297452577466481763335478263864623 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42304 (1, 9, some (9, 0)) (281619971410925520285468728642469463667 / 625000000000000000000000000000000000000 : ℚ) .leaf) 42305 (1, 9, some (9, 1)) (1126479883343133023245157237252835550871 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 42336 (1, 9, some (10, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43081 (1, 10, some (1, 9)) (2242043321726511795530886549240409241987 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43112 (1, 10, some (2, 8)) (1737227038599391713294123703696922824121 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43143 (1, 10, some (3, 7)) (190427178123368005573278954304328960979 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 43174 (1, 10, some (4, 6)) (88628115931687366216942574340779785481 / 312500000000000000000000000000000000000 : ℚ) .leaf)))) 43205 (1, 10, some (5, 5)) (17161720593192994316021090927963525217 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 43236 (1, 10, some (6, 4)) (2745875294908029677860806288865294924843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43267 (1, 10, some (7, 3)) (1418049854902271000222530497358305590973 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43298 (1, 10, some (8, 2)) (761708712491282749205558211167047639853 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43329 (1, 10, some (9, 1)) (694890815521499658930002151188379332923 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 43360 (1, 10, some (10, 0)) (4484086648367972164318912386786037257821 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node (.node .leaf 65568 (2, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65571 (2, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 65573 (2, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65574 (2, 0, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65575 (2, 0, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65576 (2, 0, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65600 (2, 0, some (1, 0)) (363455184787969671754063058071095474559 / 625000000000000000000000000000000000000 : ℚ) .leaf) 65601 (2, 0, some (1, 1)) (145382073912607905751419351823732703807 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 65602 (2, 0, some (1, 2)) (2907641478258866542069854381500182161303 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65603 (2, 0, some (1, 3)) (2907641478272011202242507150739944467729 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65604 (2, 0, some (1, 4)) (2907641478274983214039334618186128691281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65605 (2, 0, some (1, 5)) (181727592392415575937497086254762148707 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 65606 (2, 0, some (1, 6)) (2907641478273903548818166769923197633627 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrl : KTree ℚ :=
  .node V1llrrll 42056 (1, 9, some (1, 8)) (2252959766537204954527911795878308635761 / 5000000000000000000000000000000000000000 : ℚ) V1llrrlr

def V1llrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 65608 (2, 0, some (1, 8)) (5815282952930199876800219094169033561071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65632 (2, 0, some (2, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65633 (2, 0, some (2, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65634 (2, 0, some (2, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 65636 (2, 0, some (2, 4)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65637 (2, 0, some (2, 5)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65638 (2, 0, some (2, 6)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 65639 (2, 0, some (2, 7)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65640 (2, 0, some (2, 8)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66560 (2, 1, none) (0 : ℚ) .leaf))) 66593 (2, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66594 (2, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66595 (2, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66597 (2, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66598 (2, 1, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66599 (2, 1, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66600 (2, 1, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (5169140440787311039670709176214241128389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66625 (2, 1, some (1, 1)) (5169140405812191765386239133344042636297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66626 (2, 1, some (1, 2)) (2584570202894782577531287644288894340369 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66627 (2, 1, some (1, 3)) (5169140405809119375736218478803005094377 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 66628 (2, 1, some (1, 4)) (2584570202910215594169237448033244992679 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66629 (2, 1, some (1, 5)) (2584570202913268635270886334322523688861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66630 (2, 1, some (1, 6)) (5169140405823085222302984841435608679447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66631 (2, 1, some (1, 7)) (2584570202891646602507104288884391639319 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66632 (2, 1, some (1, 8)) (2584570201829007924184259021244398706847 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (5169140405842769104055345757399811359457 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66657 (2, 1, some (2, 1)) (2584570202892794895444926949466515648469 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2584570202900664973742878789256387789729 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66659 (2, 1, some (2, 3)) (5169140405818669996162577137579862297327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66660 (2, 1, some (2, 4)) (1033828081164872965105614532319816505111 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (5169140405825897468929228758563310454667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66662 (2, 1, some (2, 6)) (646142550725222886293184343879793136429 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 66663 (2, 1, some (2, 7)) (5169140404711409584025730223494009439769 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66664 (2, 1, some (2, 8)) (5169140428729210165585095036449404118963 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66689 (2, 1, some (3, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66691 (2, 1, some (3, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 66692 (2, 1, some (3, 4)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66693 (2, 1, some (3, 5)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66694 (2, 1, some (3, 6)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 66695 (2, 1, some (3, 7)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf))))) 67618 (2, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67619 (2, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67620 (2, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67622 (2, 2, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67623 (2, 2, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 67624 (2, 2, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67649 (2, 2, some (1, 1)) (9583291005066511120888920320323015293 / 19531250000000000000000000000000000000 : ℚ) .leaf) 67650 (2, 2, some (1, 2)) (2453322497278088527213320598208134037671 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67651 (2, 2, some (1, 3)) (2453322497286464048381777521413803421623 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67652 (2, 2, some (1, 4)) (981328998917305307747560798506274845583 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67653 (2, 2, some (1, 5)) (4906644994592127362001899248533835090813 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67654 (2, 2, some (1, 6)) (4906644994591216394471538876561987010917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67655 (2, 2, some (1, 7)) (76666328040013840935437104763797979551 / 156250000000000000000000000000000000000 : ℚ) .leaf) 67656 (2, 2, some (1, 8)) (1226661248258676943394434730778233430367 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (436146223217206506063442942511842839331 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67681 (2, 2, some (2, 1)) (272591388587050880878373546749493160349 / 625000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (436146221738990887138757792830383179727 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 67683 (2, 2, some (2, 3)) (34891697739243789130158435205292177447 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67684 (2, 2, some (2, 4)) (2180731108706324159174974875445081701521 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67685 (2, 2, some (2, 5)) (4361462217415870905714328727103525960539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67686 (2, 2, some (2, 6)) (436146221740424131939856889057494924709 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 67687 (2, 2, some (2, 7)) (2180731108463726369563112090891370339039 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 67688 (2, 2, some (2, 8)) (436146222616336097463668051767705377159 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (9583291005066511120888920320323015293 / 19531250000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (2453322497278088527213320598208134037671 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (2453322497286464048381777521413803421623 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67715 (2, 2, some (3, 3)) (981328998917305307747560798506274845583 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67716 (2, 2, some (3, 4)) (4906644994592127362001899248533835090813 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67717 (2, 2, some (3, 5)) (4906644994591216394471538876561987010917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67718 (2, 2, some (3, 6)) (76666328040013840935437104763797979551 / 156250000000000000000000000000000000000 : ℚ) .leaf) 67719 (2, 2, some (3, 7)) (1226661248258676943394434730778233430367 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67744 (2, 2, some (4, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67745 (2, 2, some (4, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 67747 (2, 2, some (4, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67748 (2, 2, some (4, 4)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67749 (2, 2, some (4, 5)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67750 (2, 2, some (4, 6)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68645 (2, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68646 (2, 3, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68647 (2, 3, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 68648 (2, 3, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrr : KTree ℚ :=
  .node V1llrrl 65607 (2, 0, some (1, 7)) (232611318259416149385732408202464965963 / 400000000000000000000000000000000000000 : ℚ) V1llrrr

def V1llr : KTree ℚ :=
  .node V1llrl 40101 (1, 7, some (4, 5)) (3180232866865267734630860624049707929231 / 10000000000000000000000000000000000000000 : ℚ) V1llrr

def V1ll : KTree ℚ :=
  .node V1lll 34920 (1, 2, some (2, 8)) (2584570201829007924184259021244398706847 / 5000000000000000000000000000000000000000 : ℚ) V1llr

def V1lrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68675 (2, 3, some (1, 3)) (2381939898993970713508999568749434539109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68676 (2, 3, some (1, 4)) (2381939899001405445702646282418928154337 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68677 (2, 3, some (1, 5)) (4763879798008135048271596950228426697103 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68678 (2, 3, some (1, 6)) (4763879798008628754067027945086968923813 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68679 (2, 3, some (1, 7)) (476387979798351524039813054949989320293 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 68680 (2, 3, some (1, 8)) (952775959357574707856355124953839683809 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68705 (2, 3, some (2, 1)) (803904715911621999172728452955615996113 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68706 (2, 3, some (2, 2)) (4019523579544092106716996878476569553547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68707 (2, 3, some (2, 3)) (4019523579558187783424032757823545515531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68708 (2, 3, some (2, 4)) (4019523579566611030328391826524905462349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68709 (2, 3, some (2, 5)) (4019523579570228270004577558698732797697 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68710 (2, 3, some (2, 6)) (251220223722718691757191657050259739963 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68711 (2, 3, some (2, 7)) (502440447411239416510196859356833611183 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68712 (2, 3, some (2, 8)) (4019523583896905127781052349380349775389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (803904717546088922068793875424394067557 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68737 (2, 3, some (3, 1)) (4019523579545698578642608769811278530073 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68738 (2, 3, some (3, 2)) (4019523579549581088269956807668637041013 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68739 (2, 3, some (3, 3)) (200976178978132186044507732683123800607 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68740 (2, 3, some (3, 4)) (251220223723027894255973160000736989869 / 625000000000000000000000000000000000000 : ℚ) .leaf) 68741 (2, 3, some (3, 5)) (4019523579569929764164229072010997618877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68742 (2, 3, some (3, 6)) (502440447444195043178621325628551067473 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68743 (2, 3, some (3, 7)) (4019523578789817309873190413884230407201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (595484974750268993255430964779478623083 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 68769 (2, 3, some (4, 1)) (2381939898987465253890676689706984183593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68770 (2, 3, some (4, 2)) (1190969949498062167315843499230838597697 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68771 (2, 3, some (4, 3)) (595484974750473095028859623671327744381 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68772 (2, 3, some (4, 4)) (4763879798009336323466372506124563421757 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68773 (2, 3, some (4, 5)) (4763879798007073694172580108672034950187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68774 (2, 3, some (4, 6)) (4763879797973291073405353606328756302927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68800 (2, 3, some (5, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68801 (2, 3, some (5, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68802 (2, 3, some (5, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68803 (2, 3, some (5, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68804 (2, 3, some (5, 4)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68805 (2, 3, some (5, 5)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 69632 (2, 4, none) (0 : ℚ) (.node (.node (.node (.node .leaf 69668 (2, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69669 (2, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69670 (2, 4, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69671 (2, 4, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69672 (2, 4, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 69699 (2, 4, some (1, 3)) (2337031795157574665204425988549251111951 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69700 (2, 4, some (1, 4)) (4674063590330828627895848829553550254383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69701 (2, 4, some (1, 5)) (2337031795167989016171184471570765754103 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69702 (2, 4, some (1, 6)) (2337031795168681943056111092377075400873 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69703 (2, 4, some (1, 7)) (2337031795157779536650695688222631425163 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 69704 (2, 4, some (1, 8)) (4674063589329616594351969603130433882893 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69730 (2, 4, some (2, 2)) (3828992893178020716946757919042135634787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69731 (2, 4, some (2, 3)) (765798578638209441262415681547005145037 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69732 (2, 4, some (2, 4)) (765798578640076065023116347522719617509 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69733 (2, 4, some (2, 5)) (1914496446602051974893994031040857056387 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69734 (2, 4, some (2, 6)) (1914496446599981368356289033410087656271 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69735 (2, 4, some (2, 7)) (3828992893019490692554829167571594989617 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69736 (2, 4, some (2, 8)) (478624111953112241303214658674352181961 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (3634551847829774565296879988873227046549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (726910369565038447174022866585757251389 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69763 (2, 4, some (3, 3)) (3634551847837470840709177612976536063943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69764 (2, 4, some (3, 4)) (3634551847843902514840116096343631230221 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69765 (2, 4, some (3, 5)) (3634551847846208601964340382084477365711 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69766 (2, 4, some (3, 6)) (3634551847835765432194027198094149838683 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69767 (2, 4, some (3, 7)) (908637961841694318073952601537509414861 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (765798579676955045290485302450428122071 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (765798578635925975030847333581205410123 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (382899289318673537800096702269768148569 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 69795 (2, 4, some (4, 3)) (3828992893198121739961232969791956986629 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69796 (2, 4, some (4, 4)) (3828992893203294130441209712082185154357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69797 (2, 4, some (4, 5)) (957248223300907505666896291431217986887 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69798 (2, 4, some (4, 6)) (1914496446592091689853507518448138179229 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69824 (2, 4, some (5, 0)) (584257948790621356583911939080589309839 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69825 (2, 4, some (5, 1)) (1168515897576127829106665782465682120031 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 69826 (2, 4, some (5, 2)) (4674063590322192722562408202042647835627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69827 (2, 4, some (5, 3)) (4674063590332421141075733232120307061413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69828 (2, 4, some (5, 4)) (4674063590337942410429120251595999147969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69829 (2, 4, some (5, 5)) (4674063590334820983708572809457834815761 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69856 (2, 4, some (6, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69857 (2, 4, some (6, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69858 (2, 4, some (6, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69859 (2, 4, some (6, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69860 (2, 4, some (6, 4)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70656 (2, 5, none) (0 : ℚ) (.node (.node .leaf 70693 (2, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70694 (2, 5, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70695 (2, 5, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70696 (2, 5, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 70724 (2, 5, some (1, 4)) (4612327204151282966050688112299167309407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70725 (2, 5, some (1, 5)) (461232720415631193378449761351686530527 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70726 (2, 5, some (1, 6)) (4612327204158314875228178259735062005967 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70727 (2, 5, some (1, 7)) (92246544082775929515454102580196898549 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 70728 (2, 5, some (1, 8)) (4612327203297794514971467060619485664129 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70755 (2, 5, some (2, 3)) (741436343258139048685532509420727211349 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70756 (2, 5, some (2, 4)) (3707181716300702779200258582085994657803 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70757 (2, 5, some (2, 5)) (3707181716304444809755595442651229403903 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70758 (2, 5, some (2, 6)) (1853590858150947476497974501711651128233 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70760 (2, 5, some (2, 8)) (926795429437630462751220568871215960193 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70786 (2, 5, some (3, 2)) (3416538669725202384506940518172266669869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70787 (2, 5, some (3, 3)) (341653866973677927619114935235729098191 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70788 (2, 5, some (3, 4)) (1708269334871901553842842694777634366733 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70789 (2, 5, some (3, 5)) (1708269334873232882516512696093109980549 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70790 (2, 5, some (3, 6)) (3416538669739272566770922962121051416461 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70791 (2, 5, some (3, 7)) (3416538669418340867709227445115515675833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70817 (2, 5, some (4, 1)) (106766833429008723293130400153216839813 / 312500000000000000000000000000000000000 : ℚ) .leaf) 70818 (2, 5, some (4, 2)) (3416538669728534925462883273554843831879 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70819 (2, 5, some (4, 3)) (1708269334869742311078686030363833907531 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70820 (2, 5, some (4, 4)) (854134667436229341271913479172902285109 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 70821 (2, 5, some (4, 5)) (3416538669746284532334581906729033646103 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70822 (2, 5, some (4, 6)) (1708269334866619220922998711121449272749 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70848 (2, 5, some (5, 0)) (3707181719884707144738539931500734208009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (148287268651215550238457296447950200951 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70850 (2, 5, some (5, 2)) (1853590858144654728355167925623674791919 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70851 (2, 5, some (5, 3)) (3707181716299501708161460425913456477161 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70852 (2, 5, some (5, 4)) (3707181716304329919180624881357936086741 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70853 (2, 5, some (5, 5)) (1853590858151927429782674860880975517389 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70880 (2, 5, some (6, 0)) (4612327204141829403732619593471854124233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70881 (2, 5, some (6, 1)) (18449308816504177971784535476862976981 / 40000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70882 (2, 5, some (6, 2)) (4612327204143978531941886799699149859897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70883 (2, 5, some (6, 3)) (4612327204153303438799182590248746206451 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 70884 (2, 5, some (6, 4)) (2306163602079402101756987835234732528227 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70913 (2, 5, some (7, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70914 (2, 5, some (7, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70915 (2, 5, some (7, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71680 (2, 6, none) (0 : ℚ) .leaf)) 71718 (2, 6, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71719 (2, 6, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71720 (2, 6, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 71749 (2, 6, some (1, 5)) (4567275592696703488153216292802174706523 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71750 (2, 6, some (1, 6)) (1141818898174789688791093747099295615191 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71751 (2, 6, some (1, 7)) (2283637796340657585819424714258220771473 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 71752 (2, 6, some (1, 8)) (285454724496656241128709162504828629133 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71780 (2, 6, some (2, 4)) (3622483999909614924967827206256658462431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71781 (2, 6, some (2, 5)) (905620999978336188742495114044889476689 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71782 (2, 6, some (2, 6)) (3622483999911869328147174052988664577581 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71783 (2, 6, some (2, 7)) (113202624994154642289638847972630162973 / 312500000000000000000000000000000000000 : ℚ) .leaf) 71784 (2, 6, some (2, 8)) (3622484000804555584757984084751749187913 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71811 (2, 6, some (3, 3)) (3275538917735713934308681164872352953219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71812 (2, 6, some (3, 4)) (655107783548647705527068279639285466367 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71813 (2, 6, some (3, 5)) (3275538917746073882758428117938179490851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71814 (2, 6, some (3, 6)) (1637769458870459405015706284153806643241 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71815 (2, 6, some (3, 7)) (16377694587528119306687893105433047641 / 50000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 71843 (2, 6, some (4, 3)) (636046573371525607597931628202788879681 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71844 (2, 6, some (4, 4)) (1590116433431712772032892911638181487163 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71845 (2, 6, some (4, 5)) (3180232866865301094419697750385744844471 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71846 (2, 6, some (4, 6)) (1590116433427940688965240609656507829319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71873 (2, 6, some (5, 1)) (163776945886360283959060184240889098637 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 71874 (2, 6, some (5, 2)) (102360591179072334499148060808042332613 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71875 (2, 6, some (5, 3)) (1637769458870126452003787419096713521437 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71876 (2, 6, some (5, 4)) (3275538917745108004089535790973737991257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71877 (2, 6, some (5, 5)) (818884729436442453635138366700410287341 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71904 (2, 6, some (6, 0)) (3622484002534349392342973653275798776673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71905 (2, 6, some (6, 1)) (3622483999889771969816399121792931799289 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71906 (2, 6, some (6, 2)) (1811241999949915474621722289193570224707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71907 (2, 6, some (6, 3)) (1811241999954565708981521620137084479933 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71908 (2, 6, some (6, 4)) (3622483999913749907768272531977225271367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71936 (2, 6, some (7, 0)) (182691023707186935628076928325704413771 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71937 (2, 6, some (7, 1)) (228363779633365684425647859713813295241 / 500000000000000000000000000000000000000 : ℚ) .leaf) 71938 (2, 6, some (7, 2)) (2283637796342716811476001092488594717509 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71939 (2, 6, some (7, 3)) (4567275592694096767734140546243859781837 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71968 (2, 6, some (8, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71969 (2, 6, some (8, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71970 (2, 6, some (8, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 72704 (2, 7, none) (0 : ℚ) .leaf)))) 72743 (2, 7, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 72744 (2, 7, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 72774 (2, 7, some (1, 6)) (2266473636011556510535355099292781322869 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72775 (2, 7, some (1, 7)) (2266473636003274614188719371661779573203 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72776 (2, 7, some (1, 8)) (2266473635676442315459789265398553984969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72805 (2, 7, some (2, 5)) (1780069825764736989296356243994068148807 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72806 (2, 7, some (2, 6)) (3560139651528771474882880539493344066417 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72807 (2, 7, some (2, 7)) (890034912862516593332128911441688248799 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72808 (2, 7, some (2, 8)) (1780069826040379141901972736680824311753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72836 (2, 7, some (3, 4)) (1588322977920164082780158165484522137053 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72837 (2, 7, some (3, 5)) (397080744480406449200795685192992209011 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72838 (2, 7, some (3, 6)) (3176645955839487358102571627263737125081 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 72839 (2, 7, some (3, 7)) (3176645955658444615377036337412924670703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72867 (2, 7, some (4, 3)) (37825859670718216518925144497064654823 / 125000000000000000000000000000000000000 : ℚ) .leaf) 72868 (2, 7, some (4, 4)) (302606877366361158519927587644360974807 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 72869 (2, 7, some (4, 5)) (1513034386832883614749884641894549923209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72870 (2, 7, some (4, 6)) (756517193414667772320167195598037028331 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72898 (2, 7, some (5, 2)) (756517193412424546165855848159602200617 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 72899 (2, 7, some (5, 3)) (3026068773659320999158155761450722384057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72900 (2, 7, some (5, 4)) (3026068773664379182628883145031472162437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72901 (2, 7, some (5, 5)) (1513034386832821190325671600851463387609 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72929 (2, 7, some (6, 1)) (794161488956040510643669164697001695819 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 72930 (2, 7, some (6, 2)) (3176645955829112471399624444946524469523 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrllr : KTree ℚ :=
  .node V1lrllrl 71842 (2, 6, some (4, 2)) (1590116433423571886264512406783017692267 / 5000000000000000000000000000000000000000 : ℚ) V1lrllrr

def V1lrll : KTree ℚ :=
  .node V1lrlll 70759 (2, 5, some (2, 7)) (926795429043036521769329717325394877107 / 2500000000000000000000000000000000000000 : ℚ) V1lrllr

def V1lrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 72932 (2, 7, some (6, 4)) (127065838233709821791737196391497104737 / 400000000000000000000000000000000000000 : ℚ) .leaf) 72960 (2, 7, some (7, 0)) (3560139653529998802154016456034515149917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72961 (2, 7, some (7, 1)) (3560139651506364239531085321891955710161 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72962 (2, 7, some (7, 2)) (3560139651517191971901224772120343159721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72963 (2, 7, some (7, 3)) (3560139651525801802470388591382998675821 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72992 (2, 7, some (8, 0)) (1133236818000333524656102803442114915759 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72993 (2, 7, some (8, 1)) (4532947271991592303878604925449825871631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72994 (2, 7, some (8, 2)) (1133236818002463691702308640781541570613 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73024 (2, 7, some (9, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73025 (2, 7, some (9, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73768 (2, 8, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 73799 (2, 8, some (1, 7)) (4505919533388563818725477526768492184111 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73800 (2, 8, some (1, 8)) (901183906559787629127154444613181027421 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73830 (2, 8, some (2, 6)) (175615664873754581727252162146412615221 / 500000000000000000000000000000000000000 : ℚ) .leaf) 73831 (2, 8, some (2, 7)) (3512313297410406541763128511779760839429 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73832 (2, 8, some (2, 8)) (702462659561376950899869010046493113369 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73861 (2, 8, some (3, 5)) (775839962645973982026629481770067562167 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 73862 (2, 8, some (3, 6)) (193959990661321127606388159601476959277 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73863 (2, 8, some (3, 7)) (775839962609187434311783018036594431369 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73892 (2, 8, some (4, 4)) (729302358276571707616293324721415260151 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73893 (2, 8, some (4, 5)) (2917209433108607557679316069581924439791 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73894 (2, 8, some (4, 6)) (2917209433103120314604735203697206071343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73923 (2, 8, some (5, 3)) (89444049380368305011726755991946488431 / 312500000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73925 (2, 8, some (5, 5)) (71555239504467631720704448334452098369 / 250000000000000000000000000000000000000 : ℚ) .leaf) 73954 (2, 8, some (6, 2)) (729302358273529804425320934001060869401 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73955 (2, 8, some (6, 3)) (2917209433103044102782014829657029681439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73956 (2, 8, some (6, 4)) (1458604716553809400828740468250551848263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73985 (2, 8, some (7, 1)) (3103359850564798122433219684220390075877 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73986 (2, 8, some (7, 2)) (3103359850571015024796770123206941527587 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73987 (2, 8, some (7, 3)) (620671970115903945944997707873770367841 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (3512313299051191118457074681652374093881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74017 (2, 8, some (8, 1)) (3512313297452521949806231358110233249447 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74018 (2, 8, some (8, 2)) (54879895272873404221750774799509388527 / 156250000000000000000000000000000000000 : ℚ) .leaf) 74048 (2, 8, some (9, 0)) (4505919533380528337042794079813599133833 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 74049 (2, 8, some (9, 1)) (901183906674570518317981468977703011899 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74080 (2, 8, some (10, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74824 (2, 9, some (1, 8)) (4484086639515319266695065535619936776553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74855 (2, 9, some (2, 7)) (694890815514154357820048044546054851463 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74856 (2, 9, some (2, 8)) (1737227038904501180270836595561635030133 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74886 (2, 9, some (3, 6)) (761708712495888313311958805774914621153 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 74887 (2, 9, some (3, 7)) (121873393994606112766933065752211541897 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74917 (2, 9, some (4, 5)) (283609970981380867903394257662813535331 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 74918 (2, 9, some (4, 6)) (2836099709809497383722320502174062632911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74948 (2, 9, some (5, 4)) (2745875294909169442941833592708842568793 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 74949 (2, 9, some (5, 5)) (2745875294911008440303131075170971460017 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrll : KTree ℚ :=
  .node V1lrlrlll 73924 (2, 8, some (5, 4)) (572441916035417682289909872087313900167 / 2000000000000000000000000000000000000000 : ℚ) V1lrlrllr

def V1lrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 74980 (2, 9, some (6, 4)) (2745875294909739325482347244630616390769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75010 (2, 9, some (7, 2)) (1418049854900282295164798161243346992521 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75011 (2, 9, some (7, 3)) (2836099709808912436068352421697061009049 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75041 (2, 9, some (8, 1)) (609366969993309302455901443596555854601 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 75042 (2, 9, some (8, 2)) (3046834849973676896467826947829793587111 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 75072 (2, 9, some (9, 0)) (3474454078897634966855537160288238808811 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75073 (2, 9, some (9, 1)) (3474454077602655751130634846095038832041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75104 (2, 9, some (10, 0)) (224204332002140076195738498741473161001 / 500000000000000000000000000000000000000 : ℚ) .leaf) 75880 (2, 10, some (2, 8)) (3443735766495284739505596808228462164789 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75911 (2, 10, some (3, 7)) (3001891037773860436426673677091765162067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75942 (2, 10, some (4, 6)) (693315585599840323477735302391295416689 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 75973 (2, 10, some (5, 5)) (166175653375793657574330335397180126453 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 76004 (2, 10, some (6, 4)) (2623692115162334206539786483434763689731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76035 (2, 10, some (7, 3)) (2658810454007396253714423148571363784127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76066 (2, 10, some (8, 2)) (2773262342390541520601203567533093017157 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76097 (2, 10, some (9, 1)) (750472759463917703489510291349470346691 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 76128 (2, 10, some (10, 0)) (3443735767461974794662926328969918424869 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98304 (3, 0, none) (0 : ℚ) (.node (.node (.node .leaf 98336 (3, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98337 (3, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98338 (3, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98339 (3, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 98340 (3, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98341 (3, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98342 (3, 0, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98343 (3, 0, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98368 (3, 0, some (1, 0)) (5169140405873346442724452381455580082617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (2584570202890807213358566254644136956569 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98370 (3, 0, some (1, 2)) (5169140405793540519235296678222546064539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98371 (3, 0, some (1, 3)) (323071275363556800249167461193327163081 / 625000000000000000000000000000000000000 : ℚ) .leaf) 98372 (3, 0, some (1, 4)) (5169140405822192380514372654553117673389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98373 (3, 0, some (1, 5)) (20191954710268397326388565139418016523 / 39062500000000000000000000000000000000 : ℚ) (.node (.node .leaf 98374 (3, 0, some (1, 6)) (2584570202910136487838370462153953452113 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98375 (3, 0, some (1, 7)) (1033828081152960663936588480899844293169 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 98400 (3, 0, some (2, 0)) (2584570202890807213358566254644136956569 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98401 (3, 0, some (2, 1)) (5169140405793540519235296678222546064539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (323071275363556800249167461193327163081 / 625000000000000000000000000000000000000 : ℚ) .leaf) 98403 (3, 0, some (2, 3)) (5169140405822192380514372654553117673389 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98404 (3, 0, some (2, 4)) (20191954710268397326388565139418016523 / 39062500000000000000000000000000000000 : ℚ) .leaf) 98405 (3, 0, some (2, 5)) (2584570202910136487838370462153953452113 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98406 (3, 0, some (2, 6)) (1033828081152960663936588480899844293169 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98407 (3, 0, some (2, 7)) (5169140402604622112711305861483585387619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98433 (3, 0, some (3, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 98434 (3, 0, some (3, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrlrl : KTree ℚ :=
  .node V1lrlrll 74979 (2, 9, some (6, 3)) (2745875294905007249567957347738408635247 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrlr

def V1lrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 98436 (3, 0, some (3, 4)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98437 (3, 0, some (3, 5)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 98438 (3, 0, some (3, 6)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98439 (3, 0, some (3, 7)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99362 (3, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99365 (3, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99366 (3, 1, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99367 (3, 1, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99392 (3, 1, some (1, 0)) (4906645019493332942873036052884655998703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (4906644994572285256502765164028181291751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99394 (3, 1, some (1, 2)) (4906644994559007172084760232598912736271 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99395 (3, 1, some (1, 3)) (4906644994578473500273892929850631566269 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99396 (3, 1, some (1, 4)) (2453322497293890178107295290180116598613 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99397 (3, 1, some (1, 5)) (4906644994593673956157160288706206552951 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99398 (3, 1, some (1, 6)) (153332656080912947392221801575115359651 / 312500000000000000000000000000000000000 : ℚ) .leaf) 99399 (3, 1, some (1, 7)) (4906644994547722610486633845201908033523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99424 (3, 1, some (2, 0)) (4361462217416936616795668625782563404459 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (2180731108691634246411840531740563589041 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (2180731108699079154117135574590047485887 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 99427 (3, 1, some (2, 3)) (2180731108705122906105690663347277434629 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 99428 (3, 1, some (2, 4)) (872292443483044864355893199739348460589 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99429 (3, 1, some (2, 5)) (545182777176801821607948764062443001213 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99430 (3, 1, some (2, 6)) (1090365554346863515526216601085126820281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99431 (3, 1, some (2, 7)) (872292443206170270858264697442299328261 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (2453322497276673468384261080116811707207 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99457 (3, 1, some (3, 1)) (2453322497283691346626608577902291060111 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99458 (3, 1, some (3, 2)) (1226661248646318180315254351175628814651 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99459 (3, 1, some (3, 3)) (196265799783623230713865528334458545147 / 400000000000000000000000000000000000000 : ℚ) .leaf) 99460 (3, 1, some (3, 4)) (4906644994593218472391980102720282513003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99461 (3, 1, some (3, 5)) (981328998914809805849863112912846669801 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99462 (3, 1, some (3, 6)) (39253159950277068698732127634534716389 / 80000000000000000000000000000000000000 : ℚ) .leaf))) 99463 (3, 1, some (3, 7)) (613330626266664719738816114002945172353 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99490 (3, 1, some (4, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99491 (3, 1, some (4, 3)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99492 (3, 1, some (4, 4)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 99493 (3, 1, some (4, 5)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99494 (3, 1, some (4, 6)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100352 (3, 2, none) (0 : ℚ) .leaf) 100386 (3, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100387 (3, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 100388 (3, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 100389 (3, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100390 (3, 2, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100391 (3, 2, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100417 (3, 2, some (1, 1)) (595484974750268993255430964779478623083 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100418 (3, 2, some (1, 2)) (2381939898987465253890676689706984183593 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 100419 (3, 2, some (1, 3)) (1190969949498062167315843499230838597697 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100420 (3, 2, some (1, 4)) (595484974750473095028859623671327744381 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100421 (3, 2, some (1, 5)) (4763879798009336323466372506124563421757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100422 (3, 2, some (1, 6)) (4763879798007073694172580108672034950187 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100423 (3, 2, some (1, 7)) (4763879797973291073405353606328756302927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100448 (3, 2, some (2, 0)) (803904717546088922068793875424394067557 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 100449 (3, 2, some (2, 1)) (4019523579545698578642608769811278530073 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100450 (3, 2, some (2, 2)) (4019523579549581088269956807668637041013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100451 (3, 2, some (2, 3)) (200976178978132186044507732683123800607 / 500000000000000000000000000000000000000 : ℚ) .leaf) 100452 (3, 2, some (2, 4)) (251220223723027894255973160000736989869 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100453 (3, 2, some (2, 5)) (4019523579569929764164229072010997618877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100454 (3, 2, some (2, 6)) (502440447444195043178621325628551067473 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 100455 (3, 2, some (2, 7)) (4019523578789817309873190413884230407201 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100480 (3, 2, some (3, 0)) (803904715911621999172728452955615996113 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100481 (3, 2, some (3, 1)) (4019523579544092106716996878476569553547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100482 (3, 2, some (3, 2)) (4019523579558187783424032757823545515531 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100483 (3, 2, some (3, 3)) (4019523579566611030328391826524905462349 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 100484 (3, 2, some (3, 4)) (4019523579570228270004577558698732797697 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100485 (3, 2, some (3, 5)) (251220223722718691757191657050259739963 / 625000000000000000000000000000000000000 : ℚ) .leaf) 100486 (3, 2, some (3, 6)) (502440447411239416510196859356833611183 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100487 (3, 2, some (3, 7)) (4019523583896905127781052349380349775389 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (59548497474659153630105066997450041553 / 125000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (2381939898993970713508999568749434539109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 100514 (3, 2, some (4, 2)) (2381939899001405445702646282418928154337 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100515 (3, 2, some (4, 3)) (4763879798008135048271596950228426697103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100516 (3, 2, some (4, 4)) (4763879798008628754067027945086968923813 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100517 (3, 2, some (4, 5)) (476387979798351524039813054949989320293 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100518 (3, 2, some (4, 6)) (952775959357574707856355124953839683809 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100544 (3, 2, some (5, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 100545 (3, 2, some (5, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100547 (3, 2, some (5, 3)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100548 (3, 2, some (5, 4)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100549 (3, 2, some (5, 5)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 101376 (3, 3, none) (0 : ℚ) .leaf)) 101411 (3, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101412 (3, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101413 (3, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101414 (3, 3, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101415 (3, 3, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrlr : KTree ℚ :=
  .node V1lrlrl 98435 (3, 0, some (3, 3)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrr

def V1lrl : KTree ℚ :=
  .node V1lrll 72931 (2, 7, some (6, 3)) (3176645955838256510069250323393381213431 / 10000000000000000000000000000000000000000 : ℚ) V1lrlr

def V1lrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 101443 (3, 3, some (1, 3)) (934812718063734205297126017914115005953 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101444 (3, 3, some (1, 4)) (2337031795165812442242895515418464328949 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101445 (3, 3, some (1, 5)) (4674063590336960221385744597368765328087 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101446 (3, 3, some (1, 6)) (2337031795168046217455198748552996404377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101447 (3, 3, some (1, 7)) (4674063590307199569299625347587134860601 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101473 (3, 3, some (2, 1)) (957248223296730749707820243983072143947 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101474 (3, 3, some (2, 2)) (239312055823880970263052795583788395519 / 625000000000000000000000000000000000000 : ℚ) .leaf) 101475 (3, 3, some (2, 3)) (957248223298757752285544721113161761697 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101476 (3, 3, some (2, 4)) (1914496446600903382302612593958785174767 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101477 (3, 3, some (2, 5)) (1914496446602118111322780118958078612391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101478 (3, 3, some (2, 6)) (765798578638646872956107788240413463953 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 101479 (3, 3, some (2, 7)) (3828992892699156303323981333228023213241 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101504 (3, 3, some (3, 0)) (3634551851530198660937324418538434207877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (1817275923911718452817474511783819825037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (1817275923915782532121217982650685075897 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101507 (3, 3, some (3, 3)) (908637961960319773493849745029859921433 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101508 (3, 3, some (3, 4)) (56789872622586529894935806547875048571 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 101509 (3, 3, some (3, 5)) (1817275923921583123616377220959733402571 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101510 (3, 3, some (3, 6)) (3634551847712074868666153736202924908333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101511 (3, 3, some (3, 7)) (726910369889930775974233467453756165237 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101536 (3, 3, some (4, 0)) (957248223296730749707820243983072143947 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101537 (3, 3, some (4, 1)) (239312055823880970263052795583788395519 / 625000000000000000000000000000000000000 : ℚ) .leaf) 101538 (3, 3, some (4, 2)) (957248223298757752285544721113161761697 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 101539 (3, 3, some (4, 3)) (1914496446600903382302612593958785174767 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101540 (3, 3, some (4, 4)) (1914496446602118111322780118958078612391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101541 (3, 3, some (4, 5)) (765798578638646872956107788240413463953 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101542 (3, 3, some (4, 6)) (3828992892699156303323981333228023213241 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101568 (3, 3, some (5, 0)) (4674063590302714005512346818716914414097 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101569 (3, 3, some (5, 1)) (934812718063734205297126017914115005953 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 101570 (3, 3, some (5, 2)) (2337031795165812442242895515418464328949 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101571 (3, 3, some (5, 3)) (4674063590336960221385744597368765328087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101572 (3, 3, some (5, 4)) (2337031795168046217455198748552996404377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101573 (3, 3, some (5, 5)) (4674063590307199569299625347587134860601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101600 (3, 3, some (6, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 101602 (3, 3, some (6, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101603 (3, 3, some (6, 3)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101604 (3, 3, some (6, 4)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102436 (3, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102437 (3, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 102438 (3, 4, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102439 (3, 4, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102467 (3, 4, some (1, 3)) (4612327204138021079665415139065518341751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102468 (3, 4, some (1, 4)) (288270450259497278560428308642647517193 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 102469 (3, 4, some (1, 5)) (2306163602078571345180495149583865944499 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 102471 (3, 4, some (1, 7)) (4612327204131725827843447041192406660621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (1853590858140843307566699499876446760997 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102499 (3, 4, some (2, 3)) (3707181716294248346561576988234907749469 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102500 (3, 4, some (2, 4)) (14828726865207478765996898392166964989 / 40000000000000000000000000000000000000 : ℚ) .leaf) 102501 (3, 4, some (2, 5)) (1853590858152379429813924366420475239311 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102502 (3, 4, some (2, 6)) (11584942863427980437455657830542844701 / 31250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102503 (3, 4, some (2, 7)) (926795428987180139895081229686283549217 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102529 (3, 4, some (3, 1)) (3416538669727663793205526347556804433187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (1708269334865091897804268244657666630943 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102531 (3, 4, some (3, 3)) (3416538669740348319263034726493187998743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102532 (3, 4, some (3, 4)) (427067333718153380634591026473816413071 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 102533 (3, 4, some (3, 5)) (136661546789795285568874004712297488007 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102534 (3, 4, some (3, 6)) (683307733934051785403728685363484394313 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102535 (3, 4, some (3, 7)) (3416538670414664909815350681098316579727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102560 (3, 4, some (4, 0)) (3416538671718759320906692162483821537267 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102561 (3, 4, some (4, 1)) (3416538669725817736681586975518401110699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102562 (3, 4, some (4, 2)) (106766833429222825188921754268650048497 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 102563 (3, 4, some (4, 3)) (683307733948587882116004544757949709957 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102564 (3, 4, some (4, 4)) (1708269334873078042521975548543648898483 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102565 (3, 4, some (4, 5)) (341653866974067495988365475104264786239 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102566 (3, 4, some (4, 6)) (1708269334740660191268290720270496124883 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102592 (3, 4, some (5, 0)) (3707181716285025114344805560875584715729 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 102593 (3, 4, some (5, 1)) (3707181716285302653497052163145446866189 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102594 (3, 4, some (5, 2)) (1853590858148591917403088140585757278137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102595 (3, 4, some (5, 3)) (3707181716303078738159346697799055056897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102596 (3, 4, some (5, 4)) (185359085815228110478221674627226217779 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102597 (3, 4, some (5, 5)) (463397714536300786925726646897094529283 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102624 (3, 4, some (6, 0)) (461232720412452428879384697976608083561 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 102625 (3, 4, some (6, 1)) (576540900517624975725456371172791762603 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102626 (3, 4, some (6, 2)) (461232720415262994788301776426555324077 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102627 (3, 4, some (6, 3)) (2306163602078986723468741492409299236363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102628 (3, 4, some (6, 4)) (576540900519520504223674434712365723503 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102656 (3, 4, some (7, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102657 (3, 4, some (7, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 102658 (3, 4, some (7, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102659 (3, 4, some (7, 3)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) .leaf) 103461 (3, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103462 (3, 5, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103463 (3, 5, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 103492 (3, 5, some (1, 4)) (1141818898173086530611562286651355467817 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103493 (3, 5, some (1, 5)) (4567275592697423299933457032868519532009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103494 (3, 5, some (1, 6)) (285454724543639184583077007249728241339 / 625000000000000000000000000000000000000 : ℚ) .leaf) 103495 (3, 5, some (1, 7)) (913455118535037757076303053156132576411 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 103523 (3, 5, some (2, 3)) (452810499987785094278832084231954072253 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrll : KTree ℚ :=
  .node V1lrrlll 102470 (3, 4, some (1, 6)) (922465440831447890901757373743398779399 / 2000000000000000000000000000000000000000 : ℚ) V1lrrllr

def V1lrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103525 (3, 5, some (2, 5)) (1811241999956869014210100412095095731261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103526 (3, 5, some (2, 6)) (1811241999954018465194969893771377842893 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103527 (3, 5, some (2, 7)) (3622483999647819540730454948632103209427 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103554 (3, 5, some (3, 2)) (3275538917728776986764016732278471540889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103555 (3, 5, some (3, 3)) (409442364717378725359795683690518473333 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 103556 (3, 5, some (3, 4)) (204721182359029900090322345176215018423 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103557 (3, 5, some (3, 5)) (3275538917745229020438808809488415093363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103558 (3, 5, some (3, 6)) (655107783539585637628253664158973605769 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103559 (3, 5, some (3, 7)) (3275538918028598418280001733119869609619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103585 (3, 5, some (4, 1)) (1590116433423512364018142973560848659721 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103586 (3, 5, some (4, 2)) (397529108356566482372479402813491626383 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 103587 (3, 5, some (4, 3)) (1590116433430448525576596030278625605261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103588 (3, 5, some (4, 4)) (3180232866864664791038781399237271916009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103589 (3, 5, some (4, 5)) (636046573372390651004214228448645200679 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103590 (3, 5, some (4, 6)) (1590116433353257095712460709448623805033 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103616 (3, 5, some (5, 0)) (51180295608147661400286712875291896509 / 156250000000000000000000000000000000000 : ℚ) .leaf) 103617 (3, 5, some (5, 1)) (3275538917727358944242770485602709710809 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103618 (3, 5, some (5, 2)) (1637769458868437916133965780400484502647 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103619 (3, 5, some (5, 3)) (655107783548701647664003061905729644021 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103620 (3, 5, some (5, 4)) (3275538917745927219448496013266102544159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103621 (3, 5, some (5, 5)) (3275538917737952513675097461747373299039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103648 (3, 5, some (6, 0)) (3622483999892871304720076779113681439293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (905620999974077409354382587270641411867 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103651 (3, 5, some (6, 3)) (3622483999912669843882699421953676319291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103652 (3, 5, some (6, 4)) (56601312498646902395260763906332359061 / 156250000000000000000000000000000000000 : ℚ) .leaf) 103680 (3, 5, some (7, 0)) (2283637796332998251301484020955247964121 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103681 (3, 5, some (7, 1)) (4567275592682852695848824403982292172177 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103682 (3, 5, some (7, 2)) (228363779634675660965242170651552357249 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 103683 (3, 5, some (7, 3)) (4567275592698862923493938513001209182983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103712 (3, 5, some (8, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103713 (3, 5, some (8, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103714 (3, 5, some (8, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104448 (3, 6, none) (0 : ℚ) .leaf) 104486 (3, 6, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104487 (3, 6, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104517 (3, 6, some (1, 5)) (4532947272020946965194986059252250690579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104518 (3, 6, some (1, 6)) (2266473636011145489080081838180126956003 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104519 (3, 6, some (1, 7)) (4532947272001144482217715843481137964803 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104548 (3, 6, some (2, 4)) (1780069825763311463334503391356962971557 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104549 (3, 6, some (2, 5)) (3560139651529899279227588139557258070259 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104550 (3, 6, some (2, 6)) (3560139651525680614553892788598836010409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104551 (3, 6, some (2, 7)) (1780069825661390939617116998458186512077 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104579 (3, 6, some (3, 3)) (3176645955835463221793658425834795493809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104580 (3, 6, some (3, 4)) (3176645955841418425668445220839514326699 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104581 (3, 6, some (3, 5)) (397080744480352539270368543702971604531 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrl : KTree ℚ :=
  .node V1lrrlrll 103650 (3, 5, some (6, 2)) (452810499988412561450007145631859354407 / 1250000000000000000000000000000000000000 : ℚ) V1lrrlrlr

def V1lrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104583 (3, 6, some (3, 7)) (1588322977974149769362243824715898244559 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (1513034386825957540453224291623027770287 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104611 (3, 6, some (4, 3)) (121042750946421875235367603200804750951 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104612 (3, 6, some (4, 4)) (1513034386832387883724568163766825750359 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104613 (3, 6, some (4, 5)) (3026068773663650583116864796185561443249 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104614 (3, 6, some (4, 6)) (6052137547124120383858615284218336407 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104641 (3, 6, some (5, 1)) (3026068773648421635053390796416094455133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104642 (3, 6, some (5, 2)) (1513034386827620212635493184578762823867 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104643 (3, 6, some (5, 3)) (189129298353899106467077597367138334897 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104644 (3, 6, some (5, 4)) (1513034386832685322339758050643460254069 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104645 (3, 6, some (5, 5)) (1513034386830331443407573593954756722647 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 104672 (3, 6, some (6, 0)) (198540372287324616273242003710267604979 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104673 (3, 6, some (6, 1)) (794161488956543037163154596525877961791 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104674 (3, 6, some (6, 2)) (3176645955835537906265316856827083778407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104675 (3, 6, some (6, 3)) (397080744480174440260861224024335902087 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104676 (3, 6, some (6, 4)) (3176645955843173431124107735186487726821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104704 (3, 6, some (7, 0)) (1780069825754252591767966650614189005323 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104705 (3, 6, some (7, 1)) (712027930302810648429535162939174015613 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104706 (3, 6, some (7, 2)) (3560139651524301175060368382267450716153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104707 (3, 6, some (7, 3)) (3560139651529332138768882748976728698751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104736 (3, 6, some (8, 0)) (4532947271990430272104958192951485442363 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104737 (3, 6, some (8, 1)) (56661840900094723157645188873577686473 / 125000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104768 (3, 6, some (9, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104769 (3, 6, some (9, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105511 (3, 7, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105542 (3, 7, some (1, 6)) (2252959766701691173281829028133168348967 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105543 (3, 7, some (1, 7)) (4505919533383728550444277205978346836839 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105573 (3, 7, some (2, 5)) (219519581092227880478359973776321836549 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105574 (3, 7, some (2, 6)) (439039162184065596684884312655664187111 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105575 (3, 7, some (2, 7)) (175615664865455465928374178380375209167 / 500000000000000000000000000000000000000 : ℚ) .leaf) 105604 (3, 7, some (3, 4)) (620671970116379347896533258435477972571 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105605 (3, 7, some (3, 5)) (3103359850583712217183236426954539475057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105606 (3, 7, some (3, 6)) (3103359850560555962673794526255538810479 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 105607 (3, 7, some (3, 7)) (3103359850601681240893328363393477832277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105635 (3, 7, some (4, 3)) (729302358275681776946207666184731606139 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105636 (3, 7, some (4, 4)) (2917209433107360699192314443948781473309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105637 (3, 7, some (4, 5)) (1458604716553612416725481571914313905139 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105638 (3, 7, some (4, 6)) (729302358259154379589464553568862466429 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105666 (3, 7, some (5, 2)) (2862209580167234886965703576691756774079 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105667 (3, 7, some (5, 3)) (2862209580174696268000231830977896832223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105668 (3, 7, some (5, 4)) (114488383207124314815843655023667172897 / 400000000000000000000000000000000000000 : ℚ) .leaf) 105669 (3, 7, some (5, 5)) (2862209580175349323865169530800749677503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105697 (3, 7, some (6, 1)) (583441886618460153337021956476013072927 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 105698 (3, 7, some (6, 2)) (1458604716549842602296929137009286016903 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrr : KTree ℚ :=
  .node V1lrrlrrl 104738 (3, 6, some (8, 2)) (4532947272017497461299209468108880323403 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlrrr

def V1lrrlr : KTree ℚ :=
  .node V1lrrlrl 104582 (3, 6, some (3, 6)) (3176645955810571998782383643348116155909 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlrr

def V1lrrl : KTree ℚ :=
  .node V1lrrll 103524 (3, 5, some (2, 4)) (3622483999910602352482476759093392914823 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlr

def V1lrrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105700 (3, 7, some (6, 4)) (2917209433108349455214149577029602216573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105728 (3, 7, some (7, 0)) (1551679925546998214702038364238651841617 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105729 (3, 7, some (7, 1)) (3103359850568183477172289748713112234099 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105730 (3, 7, some (7, 2)) (775839962644317045751425634405614011513 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105731 (3, 7, some (7, 3)) (775839962645647389934159103798988767313 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 105760 (3, 7, some (8, 0)) (1756156648727015809079947259639052642979 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105761 (3, 7, some (8, 1)) (3512313297461067769264478024246016615451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105762 (3, 7, some (8, 2)) (702462659494138640832729280984933134819 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105792 (3, 7, some (9, 0)) (22529597666859064993779884520267931681 / 50000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105793 (3, 7, some (9, 1)) (2252959766694595403569443257679688272441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105824 (3, 7, some (10, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 106567 (3, 8, some (1, 7)) (179363465601949814759505429024711854703 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106598 (3, 8, some (2, 6)) (694890815524625097281148204288184663891 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106599 (3, 8, some (2, 7)) (434306759686013463567752449637494598579 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106629 (3, 8, some (3, 5)) (761708712496380614021425168750634006123 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106630 (3, 8, some (3, 6)) (3046834849968249835222807168904640689603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106631 (3, 8, some (3, 7)) (1523417424979476487845612072076659581933 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 106660 (3, 8, some (4, 4)) (567219941962474582824045896550562984093 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106661 (3, 8, some (4, 5)) (2836099709812892177833186516144300922573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106662 (3, 8, some (4, 6)) (88628115930047320060049420172038735177 / 312500000000000000000000000000000000000 : ℚ) .leaf) 106691 (3, 8, some (5, 3)) (2745875294906394647359249429395219946429 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106692 (3, 8, some (5, 4)) (549175058982032472751188370962146949437 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106693 (3, 8, some (5, 5)) (686468823727165182212436787004606946203 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106723 (3, 8, some (6, 3)) (2745875294907782045150541511052031257611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106724 (3, 8, some (6, 4)) (2745875294910585402029536464990853103601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106753 (3, 8, some (7, 1)) (56721994195969971769100330522035716897 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106754 (3, 8, some (7, 2)) (1418049854903043075660615374605106409957 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106755 (3, 8, some (7, 3)) (1418049854905871333110211361903462728451 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 106784 (3, 8, some (8, 0)) (3046834850344765071137756461263659509537 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106785 (3, 8, some (8, 1)) (3046834849970985542747881621588657990499 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106786 (3, 8, some (8, 2)) (761708712494937369412362951344143517411 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106816 (3, 8, some (9, 0)) (694890815520746374382543676323312558967 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106817 (3, 8, some (9, 1)) (54288344962685359313420302379259914173 / 156250000000000000000000000000000000000 : ℚ) .leaf) 106848 (3, 8, some (10, 0)) (4484086640035857384325888193195529277549 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107654 (3, 9, some (3, 6)) (3001891037861350869801431048150466869177 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107655 (3, 9, some (3, 7)) (3001891037825317600730781329198714887477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107685 (3, 9, some (4, 5)) (693315585600542952331798897922355968129 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107686 (3, 9, some (4, 6)) (2773262342363438171358092759574648328141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107716 (3, 9, some (5, 4)) (2658810454011659786900342049976601567833 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 107717 (3, 9, some (5, 5)) (1329405227005507221187699758264369392227 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107747 (3, 9, some (6, 3)) (262369211516007345014492191467428836281 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 107748 (3, 9, some (6, 4)) (2623692115163212790298776828787951227733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107778 (3, 9, some (7, 2)) (2658810454004135416974168142152936976413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 107779 (3, 9, some (7, 3)) (2658810454010069106657883384641546096097 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrllr : KTree ℚ :=
  .node V1lrrrllrl 107623 (3, 9, some (2, 7)) (3443735766298514464905882980163952112469 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrllrr

def V1lrrrll : KTree ℚ :=
  .node V1lrrrlll 106722 (3, 8, some (6, 2)) (343234411862648593303177172204980974927 / 1250000000000000000000000000000000000000 : ℚ) V1lrrrllr

def V1lrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 107810 (3, 9, some (8, 2)) (1386631171197991723195215033934159027833 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107840 (3, 9, some (9, 0)) (3001891038135382850372069034043354917891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107841 (3, 9, some (9, 1)) (3001891037860939716961994953798244073659 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107872 (3, 9, some (10, 0)) (3443735766392366413432329870513128278463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108679 (3, 10, some (3, 7)) (2965289257003333847841342214348990404517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 108710 (3, 10, some (4, 6)) (170194639108931232997535593232902988381 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108741 (3, 10, some (5, 5)) (80972165312855298636381195608105495739 / 312500000000000000000000000000000000000 : ℚ) .leaf) 108772 (3, 10, some (6, 4)) (2531910400780704641781878808545412003531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108803 (3, 10, some (7, 3)) (2531910400778374241708463442424930083561 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108834 (3, 10, some (8, 2)) (2591109290005020293339473829556354483091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108865 (3, 10, some (9, 1)) (544622845151947775756311645041411653997 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 108896 (3, 10, some (10, 0)) (1482644628628793275445617760209139032697 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf) 131104 (4, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131105 (4, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131106 (4, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131107 (4, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131108 (4, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131109 (4, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131110 (4, 0, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131136 (4, 0, some (1, 0)) (2453322497318795284339925641979894453273 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131137 (4, 0, some (1, 1)) (2453322497275258409555201562025489376743 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 131138 (4, 0, some (1, 2)) (4906644994561837289742879268781557397199 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131139 (4, 0, some (1, 3)) (4906644994584018903784230816873656289293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131140 (4, 0, some (1, 4)) (4906644994589034173691377168189092166537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131141 (4, 0, some (1, 5)) (4906644994595220550312421328878578015089 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131142 (4, 0, some (1, 6)) (2453322497293606119315328212122698003373 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131168 (4, 0, some (2, 0)) (436146221737823717254258055471198111421 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 131169 (4, 0, some (2, 1)) (2180731108694149906552390786125136620977 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131170 (4, 0, some (2, 2)) (2180731108704008401681880363054958350797 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131171 (4, 0, some (2, 3)) (2180731108706237410529500963639596518461 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131172 (4, 0, some (2, 4)) (545182777177246727812491258764286446121 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131173 (4, 0, some (2, 5)) (4361462217410855323227250154884796450441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131174 (4, 0, some (2, 6)) (2180731108682026400491241326898109055903 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 131200 (4, 0, some (3, 0)) (4906644994561837289742879268781557397199 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131201 (4, 0, some (3, 1)) (4906644994584018903784230816873656289293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131202 (4, 0, some (3, 2)) (4906644994589034173691377168189092166537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131203 (4, 0, some (3, 3)) (4906644994595220550312421328878578015089 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131204 (4, 0, some (3, 4)) (2453322497293606119315328212122698003373 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131205 (4, 0, some (3, 5)) (2453322497267279700552646492760372687891 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131206 (4, 0, some (3, 6)) (2453322495767428073025092430352561033577 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131232 (4, 0, some (4, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131233 (4, 0, some (4, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131234 (4, 0, some (4, 2)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131235 (4, 0, some (4, 3)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrrl : KTree ℚ :=
  .node V1lrrrll 107809 (3, 9, some (8, 1)) (2773262342388378136091272533240190862393 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrlr

def V1lrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 131237 (4, 0, some (4, 5)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131238 (4, 0, some (4, 6)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) (.node (.node .leaf 132129 (4, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132130 (4, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132131 (4, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132132 (4, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132133 (4, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132134 (4, 1, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132160 (4, 1, some (1, 0)) (476387981735890194514225747197921181601 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 132161 (4, 1, some (1, 1)) (2381939898992621950426489259698975555753 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 132162 (4, 1, some (1, 2)) (4763879797977128725154301399031933410133 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132163 (4, 1, some (1, 3)) (4763879797996555911508748856347839703357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132164 (4, 1, some (1, 4)) (2381939899002379314528230706951693800711 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132165 (4, 1, some (1, 5)) (4763879798010537598661148062020700146411 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132166 (4, 1, some (1, 6)) (4763879798005518634278132272257100976561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (4019523579564315704474159012261480705811 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132193 (4, 1, some (2, 1)) (2009761789770673807970258456940267904907 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132194 (4, 1, some (2, 2)) (4019523579555959814690971809904080267227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132195 (4, 1, some (2, 3)) (1004880894891423347861200614945365568643 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132196 (4, 1, some (2, 4)) (1004880894892594380731187950510650096777 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132197 (4, 1, some (2, 5)) (200976178978423421472905723334601474461 / 500000000000000000000000000000000000000 : ℚ) .leaf) 132198 (4, 1, some (2, 6)) (803904715907992868637153421067977626119 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 132224 (4, 1, some (3, 0)) (1004880894884873217508023005581969451207 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132225 (4, 1, some (3, 1)) (4019523579552325579046436772264670784747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132226 (4, 1, some (3, 2)) (1004880894891217922405803900395485315111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132227 (4, 1, some (3, 3)) (4019523579569363946979159926755235025681 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132228 (4, 1, some (3, 4)) (4019523579569780511244054828667130029467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132229 (4, 1, some (3, 5)) (1004880894887147746021480662785133722493 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 132230 (4, 1, some (3, 6)) (4019523578539768298768998183399011166069 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132256 (4, 1, some (4, 0)) (297742487373977136548289017379648985353 / 625000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (4763879798001837022579708140305090662301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132258 (4, 1, some (4, 2)) (4763879798006933773076821394332289972449 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132259 (4, 1, some (4, 3)) (4763879798010183813961475781501902897439 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132260 (4, 1, some (4, 4)) (1190969949498434851847726873167757525733 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 132261 (4, 1, some (4, 5)) (595484974671294767418848459047230057623 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132262 (4, 1, some (4, 6)) (2381939904743135974395914972066185709457 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132288 (4, 1, some (5, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132289 (4, 1, some (5, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132290 (4, 1, some (5, 2)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132291 (4, 1, some (5, 3)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 132292 (4, 1, some (5, 4)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132293 (4, 1, some (5, 5)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) .leaf) 133154 (4, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133155 (4, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 133156 (4, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 133157 (4, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133158 (4, 2, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133185 (4, 2, some (1, 1)) (584257948790621356583911939080589309839 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (1168515897576127829106665782465682120031 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (4674063590322192722562408202042647835627 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133188 (4, 2, some (1, 4)) (4674063590332421141075733232120307061413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133189 (4, 2, some (1, 5)) (4674063590337942410429120251595999147969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133190 (4, 2, some (1, 6)) (4674063590334820983708572809457834815761 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (765798579676955045290485302450428122071 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133217 (4, 2, some (2, 1)) (765798578635925975030847333581205410123 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133218 (4, 2, some (2, 2)) (382899289318673537800096702269768148569 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 133219 (4, 2, some (2, 3)) (3828992893198121739961232969791956986629 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133220 (4, 2, some (2, 4)) (3828992893203294130441209712082185154357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133221 (4, 2, some (2, 5)) (957248223300907505666896291431217986887 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133222 (4, 2, some (2, 6)) (1914496446592091689853507518448138179229 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133248 (4, 2, some (3, 0)) (3634551847829774565296879988873227046549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133249 (4, 2, some (3, 1)) (726910369565038447174022866585757251389 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 133250 (4, 2, some (3, 2)) (3634551847837470840709177612976536063943 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133251 (4, 2, some (3, 3)) (3634551847843902514840116096343631230221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133252 (4, 2, some (3, 4)) (3634551847846208601964340382084477365711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133253 (4, 2, some (3, 5)) (3634551847835765432194027198094149838683 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133254 (4, 2, some (3, 6)) (908637961841694318073952601537509414861 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 133280 (4, 2, some (4, 0)) (3828992893178020716946757919042135634787 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133281 (4, 2, some (4, 1)) (765798578638209441262415681547005145037 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133282 (4, 2, some (4, 2)) (765798578640076065023116347522719617509 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133283 (4, 2, some (4, 3)) (1914496446602051974893994031040857056387 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133284 (4, 2, some (4, 4)) (1914496446599981368356289033410087656271 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133285 (4, 2, some (4, 5)) (3828992893019490692554829167571594989617 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133286 (4, 2, some (4, 6)) (478624111953112241303214658674352181961 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133312 (4, 2, some (5, 0)) (2337031795157574665204425988549251111951 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133313 (4, 2, some (5, 1)) (4674063590330828627895848829553550254383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133314 (4, 2, some (5, 2)) (2337031795167989016171184471570765754103 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133315 (4, 2, some (5, 3)) (2337031795168681943056111092377075400873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133316 (4, 2, some (5, 4)) (2337031795157779536650695688222631425163 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 133317 (4, 2, some (5, 5)) (4674063589329616594351969603130433882893 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133344 (4, 2, some (6, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133345 (4, 2, some (6, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133346 (4, 2, some (6, 2)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133347 (4, 2, some (6, 3)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133348 (4, 2, some (6, 4)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 134144 (4, 3, none) (0 : ℚ) (.node (.node (.node .leaf 134179 (4, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134181 (4, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 134182 (4, 3, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrrr : KTree ℚ :=
  .node V1lrrrl 131236 (4, 0, some (4, 4)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) V1lrrrr

def V1lrr : KTree ℚ :=
  .node V1lrrl 105699 (3, 7, some (6, 3)) (2917209433105969835467989133967557783721 / 10000000000000000000000000000000000000000 : ℚ) V1lrrr

def V1lr : KTree ℚ :=
  .node V1lrl 101442 (3, 3, some (1, 2)) (4674063590302714005512346818716914414097 / 10000000000000000000000000000000000000000 : ℚ) V1lrr

def V1l : KTree ℚ :=
  .node V1ll 68674 (2, 3, some (1, 2)) (59548497474659153630105066997450041553 / 125000000000000000000000000000000000000 : ℚ) V1lr

def V1rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 134211 (4, 3, some (1, 3)) (576540900517624975725456371172791762603 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134212 (4, 3, some (1, 4)) (461232720415262994788301776426555324077 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 134213 (4, 3, some (1, 5)) (2306163602078986723468741492409299236363 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134214 (4, 3, some (1, 6)) (576540900519520504223674434712365723503 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134241 (4, 3, some (2, 1)) (3707181716285025114344805560875584715729 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134242 (4, 3, some (2, 2)) (3707181716285302653497052163145446866189 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134243 (4, 3, some (2, 3)) (1853590858148591917403088140585757278137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134244 (4, 3, some (2, 4)) (3707181716303078738159346697799055056897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134245 (4, 3, some (2, 5)) (185359085815228110478221674627226217779 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134246 (4, 3, some (2, 6)) (463397714536300786925726646897094529283 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (3416538671718759320906692162483821537267 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 134273 (4, 3, some (3, 1)) (3416538669725817736681586975518401110699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (106766833429222825188921754268650048497 / 312500000000000000000000000000000000000 : ℚ) .leaf) 134275 (4, 3, some (3, 3)) (683307733948587882116004544757949709957 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134276 (4, 3, some (3, 4)) (1708269334873078042521975548543648898483 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134277 (4, 3, some (3, 5)) (341653866974067495988365475104264786239 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 134278 (4, 3, some (3, 6)) (1708269334740660191268290720270496124883 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134304 (4, 3, some (4, 0)) (3416538669727663793205526347556804433187 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134305 (4, 3, some (4, 1)) (1708269334865091897804268244657666630943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134306 (4, 3, some (4, 2)) (3416538669740348319263034726493187998743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134307 (4, 3, some (4, 3)) (427067333718153380634591026473816413071 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134308 (4, 3, some (4, 4)) (136661546789795285568874004712297488007 / 400000000000000000000000000000000000000 : ℚ) .leaf) 134309 (4, 3, some (4, 5)) (683307733934051785403728685363484394313 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 134310 (4, 3, some (4, 6)) (3416538670414664909815350681098316579727 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 134336 (4, 3, some (5, 0)) (1853590858140843307566699499876446760997 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134337 (4, 3, some (5, 1)) (3707181716294248346561576988234907749469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134338 (4, 3, some (5, 2)) (14828726865207478765996898392166964989 / 40000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134339 (4, 3, some (5, 3)) (1853590858152379429813924366420475239311 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134340 (4, 3, some (5, 4)) (11584942863427980437455657830542844701 / 31250000000000000000000000000000000000 : ℚ) .leaf)) 134341 (4, 3, some (5, 5)) (926795428987180139895081229686283549217 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134368 (4, 3, some (6, 0)) (4612327204138021079665415139065518341751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134369 (4, 3, some (6, 1)) (288270450259497278560428308642647517193 / 625000000000000000000000000000000000000 : ℚ) .leaf) 134370 (4, 3, some (6, 2)) (2306163602078571345180495149583865944499 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134371 (4, 3, some (6, 3)) (922465440831447890901757373743398779399 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134372 (4, 3, some (6, 4)) (4612327204131725827843447041192406660621 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 134400 (4, 3, some (7, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134401 (4, 3, some (7, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134402 (4, 3, some (7, 2)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134403 (4, 3, some (7, 3)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135204 (4, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 135205 (4, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135206 (4, 4, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135235 (4, 4, some (1, 3)) (4567275592680271768745646622987394909337 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135236 (4, 4, some (1, 4)) (1141818898173232417718886569954558627031 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 135237 (4, 4, some (1, 5)) (570909449087267888964212221616858044687 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135266 (4, 4, some (2, 2)) (724496799978614940679268465340512436039 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135267 (4, 4, some (2, 3)) (905620999976254234255648744062174010327 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135268 (4, 4, some (2, 4)) (3622483999911620658787434164325732200443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135269 (4, 4, some (2, 5)) (724496799982751405572487393759752497381 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135270 (4, 4, some (2, 6)) (905620999975756845512234690968432974667 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 135297 (4, 4, some (3, 1)) (51180295589488546643841100080183641687 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135298 (4, 4, some (3, 2)) (3275538917732939155290815391834800388287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135299 (4, 4, some (3, 3)) (3275538917741555037732551026727515513767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135300 (4, 4, some (3, 4)) (1637769458872717845116559939945341906209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135301 (4, 4, some (3, 5)) (1637769458871321447097185532389967004617 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135302 (4, 4, some (3, 6)) (1637769458791272796029527250484956464229 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 135328 (4, 4, some (4, 0)) (99382277117955448550918698636061831467 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135329 (4, 4, some (4, 1)) (3180232866848197580920639122065547296821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135330 (4, 4, some (4, 2)) (19876455417857891280127502132633771771 / 62500000000000000000000000000000000000 : ℚ) .leaf) 135331 (4, 4, some (4, 3)) (1590116433431583847438933092962361204951 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135332 (4, 4, some (4, 4)) (3180232866864504265863789158527546490563 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135333 (4, 4, some (4, 5)) (25441862934617778528379897950527232943 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 135334 (4, 4, some (4, 6)) (3180232867052973664245259170674190555921 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135360 (4, 4, some (5, 0)) (51180295589488546643841100080183641687 / 156250000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (3275538917732939155290815391834800388287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135362 (4, 4, some (5, 2)) (3275538917741555037732551026727515513767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135363 (4, 4, some (5, 3)) (1637769458872717845116559939945341906209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135364 (4, 4, some (5, 4)) (1637769458871321447097185532389967004617 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135392 (4, 4, some (6, 0)) (724496799978614940679268465340512436039 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135393 (4, 4, some (6, 1)) (905620999976254234255648744062174010327 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135394 (4, 4, some (6, 2)) (3622483999911620658787434164325732200443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135395 (4, 4, some (6, 3)) (724496799982751405572487393759752497381 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135396 (4, 4, some (6, 4)) (905620999975756845512234690968432974667 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 135424 (4, 4, some (7, 0)) (4567275592680271768745646622987394909337 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135425 (4, 4, some (7, 1)) (1141818898173232417718886569954558627031 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135426 (4, 4, some (7, 2)) (570909449087267888964212221616858044687 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135427 (4, 4, some (7, 3)) (913455118539459030298817848718824252417 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135456 (4, 4, some (8, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135457 (4, 4, some (8, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 135458 (4, 4, some (8, 2)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136192 (4, 5, none) (0 : ℚ) .leaf) 136229 (4, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136230 (4, 5, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136260 (4, 5, some (1, 4)) (4532947272016467839267630801941276552827 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136261 (4, 5, some (1, 5)) (566618409002697748601390282068696532627 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 136262 (4, 5, some (1, 6)) (2266473636010734467624808577067472589137 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136291 (4, 5, some (2, 3)) (3560139651520261964188019459948127660217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136292 (4, 5, some (2, 4)) (3560139651527502393871096075877142432507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136293 (4, 5, some (2, 5)) (3560139651530038487834183564685038078313 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136294 (4, 5, some (2, 6)) (712027930304337989965562803159307666769 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllllr : KTree ℚ :=
  .node V1rllllrl 135365 (4, 4, some (5, 5)) (1637769458791272796029527250484956464229 / 5000000000000000000000000000000000000000 : ℚ) V1rllllrr

def V1rllll : KTree ℚ :=
  .node V1rlllll 135238 (4, 4, some (1, 6)) (913455118539459030298817848718824252417 / 2000000000000000000000000000000000000000 : ℚ) V1rllllr

def V1rlllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136323 (4, 5, some (3, 3)) (1588322977918947846838493689200959941979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136324 (4, 5, some (3, 4)) (3176645955842335009637405351191725999393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136325 (4, 5, some (3, 5)) (635329191168230767226551997688750996133 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136326 (4, 5, some (3, 6)) (1588322977867254153539854995190260206653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (1513034386824501938014450213777210651353 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136354 (4, 5, some (4, 2)) (3026068773656124834539853654301291168741 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136355 (4, 5, some (4, 3)) (3026068773662784047469224019484119715413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136356 (4, 5, some (4, 4)) (3026068773665083967752407550436693997323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136357 (4, 5, some (4, 5)) (1513034386822114552167086965138061285831 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136358 (4, 5, some (4, 6)) (1513034386848915844975468248178014243183 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (189129298383669339030615562151791891213 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 136385 (4, 5, some (5, 1)) (3026068773651332839930938952107728693001 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136386 (4, 5, some (5, 2)) (94564649176864452237978837339886039149 / 312500000000000000000000000000000000000 : ℚ) .leaf) 136387 (4, 5, some (5, 3)) (3026068773664377423453153865923745143657 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136388 (4, 5, some (5, 4)) (189129298353996078752748334189736747129 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136389 (4, 5, some (5, 5)) (756517193394623493602570224935639769283 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136416 (4, 5, some (6, 0)) (158832297791258354780682376122287965761 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 136417 (4, 5, some (6, 1)) (635329191166465037766494130177360824793 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136418 (4, 5, some (6, 2)) (3176645955839826016078070057794034215063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136419 (4, 5, some (6, 3)) (3176645955842959487958768822486957672623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136420 (4, 5, some (6, 4)) (794161488959504368015767227994972708583 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136448 (4, 5, some (7, 0)) (222508728219445838579666936700322598251 / 625000000000000000000000000000000000000 : ℚ) .leaf) 136449 (4, 5, some (7, 1)) (3560139651522454562299578671789160377619 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136451 (4, 5, some (7, 3)) (3560139651529891604412498763371476321777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136480 (4, 5, some (8, 0)) (1133236818001325234603498914161565888307 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136481 (4, 5, some (8, 1)) (906589454403396530056684027005015687623 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136482 (4, 5, some (8, 2)) (2266473636011108506213629226923446915727 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136512 (4, 5, some (9, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 136513 (4, 5, some (9, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137254 (4, 6, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137285 (4, 6, some (1, 5)) (4505919533402179947215382556807631183331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137286 (4, 6, some (1, 6)) (4505919533402646919238546643706686152323 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137316 (4, 6, some (2, 4)) (3512313297473060216809332696130413763173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137317 (4, 6, some (2, 5)) (3512313297475854366917836161377884334327 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 137318 (4, 6, some (2, 6)) (1756156648734623869579805319568453272813 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137347 (4, 6, some (3, 3)) (775839962644456067129126751654436927903 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137348 (4, 6, some (3, 4)) (3103359850582753534607174135707195742489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137349 (4, 6, some (3, 5)) (1551679925291304499559969812049217996109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137350 (4, 6, some (3, 6)) (3103359850507496151776653474494469774049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137378 (4, 6, some (4, 2)) (2917209433097734339238608099258196136969 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137379 (4, 6, some (4, 3)) (291720943310491464484890376211750626697 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137380 (4, 6, some (4, 4)) (2917209433107875657723693526345820792797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137381 (4, 6, some (4, 5)) (2917209433095378994646421893836135930083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137382 (4, 6, some (4, 6)) (2917209433087209253704239929926577246681 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137409 (4, 6, some (5, 1)) (178888098760250631741471487184918732157 / 625000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrl : KTree ℚ :=
  .node V1rlllrll 136450 (4, 5, some (7, 2)) (1780069825764202732285527365649038342193 / 5000000000000000000000000000000000000000 : ℚ) V1rlllrlr

def V1rlllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137411 (4, 6, some (5, 3)) (2862209580176696215877327784921265830257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137412 (4, 6, some (5, 4)) (2862209580177575742143865087559872829163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137413 (4, 6, some (5, 5)) (286220958012730464731294213413604678163 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137440 (4, 6, some (6, 0)) (1458604716687760864448991768847980497677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137441 (4, 6, some (6, 1)) (1458604716548122430969323986603465135633 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 137442 (4, 6, some (6, 2)) (2917209433103818145620552880698904918469 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137443 (4, 6, some (6, 3)) (1458604716553848186148777191039976823073 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137444 (4, 6, some (6, 4)) (583441886621125282839464131988774396041 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137472 (4, 6, some (7, 0)) (775839962641683152713886358839772113001 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137473 (4, 6, some (7, 1)) (3103359850574588258059017217158664109567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137474 (4, 6, some (7, 2)) (24826878804650191346424584318731858051 / 80000000000000000000000000000000000000 : ℚ) .leaf))) 137475 (4, 6, some (7, 3)) (775839962645951346065921322491580926237 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137504 (4, 6, some (8, 0)) (3512313297458410439654455668040382505663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137505 (4, 6, some (8, 1)) (3512313297469155980304271823126159193173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137506 (4, 6, some (8, 2)) (878078324368665976748165925625258725821 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137536 (4, 6, some (9, 0)) (4505919533387153802870155331244947396483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137537 (4, 6, some (9, 1)) (281619970837379076486113604144411340341 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 137568 (4, 6, some (10, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138310 (4, 7, some (1, 6)) (4484086640066525883537278074772648254807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138341 (4, 7, some (2, 5)) (1737227038812825880739426074283601225857 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138342 (4, 7, some (2, 6)) (1737227038810185036074571699983525368753 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 138372 (4, 7, some (3, 4)) (380854356248028269705873790386900632613 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138374 (4, 7, some (3, 6)) (1523417424964794227102125985996191818143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138403 (4, 7, some (4, 3)) (2836099709809506248909943201483940131551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138404 (4, 7, some (4, 4)) (567219941962595246785398304425999166609 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138405 (4, 7, some (4, 5)) (354512463725649611006582640884447361167 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138406 (4, 7, some (4, 6)) (177256231860948812513012712518161509519 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 138434 (4, 7, some (5, 2)) (2745875294902490221658875390578690836169 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138435 (4, 7, some (5, 3)) (549175058981675424960378319398341426001 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138436 (4, 7, some (5, 4)) (171617205931881514608411820984234173369 / 625000000000000000000000000000000000000 : ℚ) .leaf) 138437 (4, 7, some (5, 5)) (686468823719612864952032207372955247167 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138465 (4, 7, some (6, 1)) (343234411862253665257810430558703628047 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138466 (4, 7, some (6, 2)) (686468823726273293031447854114094227419 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138468 (4, 7, some (6, 4)) (2745875294909141897144694477261534114509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138496 (4, 7, some (7, 0)) (2836099709973236823264419482543746125789 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138497 (4, 7, some (7, 1)) (1418049854901533560295545530650169942477 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138498 (4, 7, some (7, 2)) (1418049854904987132775498681845568604667 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138499 (4, 7, some (7, 3)) (354512463726651858274043974605157028851 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 138528 (4, 7, some (8, 0)) (3046834849969320906322241220236453471439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138529 (4, 7, some (8, 1)) (1523417424988736129853171241898265694347 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138530 (4, 7, some (8, 2)) (3046834849983549079454493473892734199717 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138560 (4, 7, some (9, 0)) (694890815521885333945814556757609018593 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 138561 (4, 7, some (9, 1)) (3474454077619653463436659034495269176609 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrr : KTree ℚ :=
  .node V1rlllrrrl 138467 (4, 7, some (6, 3)) (2745875294909567284104591768871058874791 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrrrr

def V1rlllrr : KTree ℚ :=
  .node V1rlllrrl 138373 (4, 7, some (3, 5)) (3046834849984784005021501130538956947037 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrrr

def V1rlllr : KTree ℚ :=
  .node V1rlllrl 137410 (4, 6, some (5, 2)) (2862209580171317084436805627223738585997 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrr

def V1rlll : KTree ℚ :=
  .node V1rllll 136322 (4, 5, some (3, 2)) (3176645955828834375332353464748379264273 / 10000000000000000000000000000000000000000 : ℚ) V1rlllr

def V1rllrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139366 (4, 8, some (2, 6)) (1721867883205017257426518456119535904847 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139397 (4, 8, some (3, 5)) (750472759468528561083290407292750384299 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 139398 (4, 8, some (3, 6)) (3001891037832187392009845257797566300141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139428 (4, 8, some (4, 4)) (2773262342401833303480371994951844959691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139429 (4, 8, some (4, 5)) (346657792799616404162873532593296009597 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 139430 (4, 8, some (4, 6)) (1386631171180308735172647442905013521861 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139459 (4, 8, some (5, 3)) (1329405227004765820087527060235193270691 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139460 (4, 8, some (5, 4)) (664702613502965655442222870334125830833 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 139461 (4, 8, some (5, 5)) (1329405226995472592715756224560967766783 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139490 (4, 8, some (6, 2)) (2623692115156923491749125850492123109549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139491 (4, 8, some (6, 3)) (2623692115161873482327828408965667760091 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139521 (4, 8, some (7, 1)) (2658810454001171562042316866455585073909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139522 (4, 8, some (7, 2)) (2658810454007859557969237696509572187733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139523 (4, 8, some (7, 3)) (265881045401165254716499900758379383703 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139552 (4, 8, some (8, 0)) (2773262342501784205174141310969389500249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139553 (4, 8, some (8, 1)) (554652468478664887329934079448468004271 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 139554 (4, 8, some (8, 2)) (1386631171199835452420118246916746364421 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139584 (4, 8, some (9, 0)) (3001891037859183415960677024331456511361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139585 (4, 8, some (9, 1)) (3001891037867415710640565590412859717571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139616 (4, 8, some (10, 0)) (430466970799885305358904657192077024709 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140422 (4, 9, some (3, 6)) (1482644628515356892667291603054704692673 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140453 (4, 9, some (4, 5)) (2723114225769230424666981636117713806627 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrlll : KTree ℚ :=
  .node V1rllrllll 139492 (4, 8, some (6, 4)) (1311846057581247690980399059404331991833 / 5000000000000000000000000000000000000000 : ℚ) V1rllrlllr

def V1rllrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140484 (4, 9, some (5, 4)) (32388866125146957240306554128767898733 / 125000000000000000000000000000000000000 : ℚ) .leaf) 140485 (4, 9, some (5, 5)) (2591109289997450502420014096366929621677 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140515 (4, 9, some (6, 3)) (79122200024346042554077751633158583111 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140516 (4, 9, some (6, 4)) (2531910400780421006349408785060230791981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140546 (4, 9, some (7, 2)) (316488800096970790650127962867638804521 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 140547 (4, 9, some (7, 3)) (126595520039000276087992709935463371377 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140577 (4, 9, some (8, 1)) (2591109290002287301297758697255884506851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140578 (4, 9, some (8, 2)) (2591109290008578816678434933831924445441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140608 (4, 9, some (9, 0)) (2723114225836340849526576038422243872339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140609 (4, 9, some (9, 1)) (544622845152981776843454599098587213689 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 140640 (4, 9, some (10, 0)) (185330578565565655893519656535774316593 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141509 (4, 10, some (5, 5)) (634227451514206923074783506654830632447 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 141540 (4, 10, some (6, 4)) (307539632338079343179497015307466015429 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 141571 (4, 10, some (7, 3)) (2436285535507388130131275226258249215851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141602 (4, 10, some (8, 2)) (2460317058700756984468927683568703717223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141633 (4, 10, some (9, 1)) (2536909806058434152478150016108604484887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 141664 (4, 10, some (10, 0)) (2682145849495854946895362360355390842253 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllr : KTree ℚ :=
  .node V1rllrllrl 141478 (4, 10, some (4, 6)) (107285833976732030163202941118143761359 / 400000000000000000000000000000000000000 : ℚ) V1rllrllrr

def V1rllrll : KTree ℚ :=
  .node V1rllrlll 140454 (4, 9, some (4, 6)) (272311422573284220023560749187088254723 / 1000000000000000000000000000000000000000 : ℚ) V1rllrllr

def V1rllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163876 (5, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163877 (5, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 163904 (5, 0, some (1, 0)) (238193989902643804080742765737473130207 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163905 (5, 0, some (1, 1)) (1190969949492083963915627330140018309587 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 163906 (5, 0, some (1, 2)) (4763879797979326942527249418649898453079 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163907 (5, 0, some (1, 3)) (4763879798000863153754123715772325015927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163908 (5, 0, some (1, 4)) (952775959601146499576409167687230649559 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163909 (5, 0, some (1, 5)) (952775959602347774771184723583367374213 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163936 (5, 0, some (2, 0)) (502440447441972922276905279902820224357 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163937 (5, 0, some (2, 1)) (803904715909011421551473339397170363957 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163938 (5, 0, some (2, 2)) (4019523579563228285980041885182899232189 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 163939 (5, 0, some (2, 3)) (4019523579567336795087976176180504302827 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 163940 (5, 0, some (2, 4)) (4019523579572404674815935552617331109961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163941 (5, 0, some (2, 5)) (2009761789782922132943116871370914204363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163968 (5, 0, some (3, 0)) (803904715909011421551473339397170363957 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163969 (5, 0, some (3, 1)) (4019523579563228285980041885182899232189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163970 (5, 0, some (3, 2)) (4019523579567336795087976176180504302827 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163971 (5, 0, some (3, 3)) (4019523579572404674815935552617331109961 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163972 (5, 0, some (3, 4)) (2009761789782922132943116871370914204363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163973 (5, 0, some (3, 5)) (4019523579522711061385456013738594611841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164000 (5, 0, some (4, 0)) (4763879798000863153754123715772325015927 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164001 (5, 0, some (4, 1)) (952775959601146499576409167687230649559 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 164002 (5, 0, some (4, 2)) (952775959602347774771184723583367374213 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 164003 (5, 0, some (4, 3)) (952775959600792714876736887168433400587 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164004 (5, 0, some (4, 4)) (2381939898976421369709899859993241251461 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164005 (5, 0, some (4, 5)) (4763879795040419739074739481943272293229 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164033 (5, 0, some (5, 1)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164034 (5, 0, some (5, 2)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164035 (5, 0, some (5, 3)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 164036 (5, 0, some (5, 4)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164037 (5, 0, some (5, 5)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf) 164897 (5, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 164898 (5, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164899 (5, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164900 (5, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164901 (5, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164928 (5, 1, some (1, 0)) (584257950770662518671963249922565669929 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 164929 (5, 1, some (1, 1)) (934812718062229292544069339792418669473 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 164930 (5, 1, some (1, 2)) (93481271806126172546819588820170850923 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164931 (5, 1, some (1, 3)) (467406359032571441863918631451472064149 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 164932 (5, 1, some (1, 4)) (146064487197913043677052357293865170779 / 312500000000000000000000000000000000000 : ℚ) .leaf) 164933 (5, 1, some (1, 5)) (93481271806778491989449918116464659357 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 164960 (5, 1, some (2, 0)) (3828992893194216122508325283958550100961 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllrl : KTree ℚ :=
  .node V1rllrll 163875 (5, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlr

def V1rllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 164962 (5, 1, some (2, 2)) (1914496446595970139161562399556668553473 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164963 (5, 1, some (2, 3)) (382899289320031939876924066375295554471 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 164964 (5, 1, some (2, 4)) (29914006978162831426746369610214394547 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164965 (5, 1, some (2, 5)) (239312055825142834365878927844241142567 / 625000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (1817275923909695205343200443117136324201 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 164993 (5, 1, some (3, 1)) (726910369566359718039045191530015828629 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164994 (5, 1, some (3, 2)) (3634551847841871510176151105578795724381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164995 (5, 1, some (3, 3)) (3634551847846020268149554998913951919121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164996 (5, 1, some (3, 4)) (3634551847845345477386325093749620008087 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164997 (5, 1, some (3, 5)) (3634551847822878385087388670283756067603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165024 (5, 1, some (4, 0)) (3828992893186170331470931539639093021821 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 165025 (5, 1, some (4, 1)) (382899289319901481197227936117026836839 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165026 (5, 1, some (4, 2)) (3828992893203233204094868638221542611523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165027 (5, 1, some (4, 3)) (3828992893204368495503132413750600336791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165028 (5, 1, some (4, 4)) (3828992893186505992848499815583959326987 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165029 (5, 1, some (4, 5)) (1914496446189410957046566749442225718433 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165056 (5, 1, some (5, 0)) (1168515897582508092826476657067542962717 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 165057 (5, 1, some (5, 1)) (186962543613399833731959731556571907533 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165058 (5, 1, some (5, 2)) (4674063590338635337314046872402308794739 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165059 (5, 1, some (5, 3)) (4674063590323918577303157405303390840051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165060 (5, 1, some (5, 4)) (4674063589805868825823148432071592387159 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165061 (5, 1, some (5, 5)) (2337031799617927218581904861548075246533 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165088 (5, 1, some (6, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 165089 (5, 1, some (6, 1)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 165090 (5, 1, some (6, 2)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165091 (5, 1, some (6, 3)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 165092 (5, 1, some (6, 4)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165888 (5, 2, none) (0 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165923 (5, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165924 (5, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 165925 (5, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165953 (5, 2, some (1, 1)) (4612327204141829403732619593471854124233 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165954 (5, 2, some (1, 2)) (18449308816504177971784535476862976981 / 40000000000000000000000000000000000000 : ℚ) .leaf) 165955 (5, 2, some (1, 3)) (4612327204143978531941886799699149859897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 165956 (5, 2, some (1, 4)) (4612327204153303438799182590248746206451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165957 (5, 2, some (1, 5)) (2306163602079402101756987835234732528227 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (3707181719884707144738539931500734208009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165985 (5, 2, some (2, 1)) (148287268651215550238457296447950200951 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165986 (5, 2, some (2, 2)) (1853590858144654728355167925623674791919 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165987 (5, 2, some (2, 3)) (3707181716299501708161460425913456477161 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165988 (5, 2, some (2, 4)) (3707181716304329919180624881357936086741 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165989 (5, 2, some (2, 5)) (1853590858151927429782674860880975517389 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166016 (5, 2, some (3, 0)) (106766833429008723293130400153216839813 / 312500000000000000000000000000000000000 : ℚ) .leaf) 166017 (5, 2, some (3, 1)) (3416538669728534925462883273554843831879 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166018 (5, 2, some (3, 2)) (1708269334869742311078686030363833907531 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166020 (5, 2, some (3, 4)) (3416538669746284532334581906729033646103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166021 (5, 2, some (3, 5)) (1708269334866619220922998711121449272749 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166048 (5, 2, some (4, 0)) (3416538669725202384506940518172266669869 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166049 (5, 2, some (4, 1)) (341653866973677927619114935235729098191 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 166050 (5, 2, some (4, 2)) (1708269334871901553842842694777634366733 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 166051 (5, 2, some (4, 3)) (1708269334873232882516512696093109980549 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166052 (5, 2, some (4, 4)) (3416538669739272566770922962121051416461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166053 (5, 2, some (4, 5)) (3416538669418340867709227445115515675833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166080 (5, 2, some (5, 0)) (741436343258139048685532509420727211349 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166081 (5, 2, some (5, 1)) (3707181716300702779200258582085994657803 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166082 (5, 2, some (5, 2)) (3707181716304444809755595442651229403903 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 166083 (5, 2, some (5, 3)) (1853590858150947476497974501711651128233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166084 (5, 2, some (5, 4)) (926795429043036521769329717325394877107 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166085 (5, 2, some (5, 5)) (926795429437630462751220568871215960193 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166112 (5, 2, some (6, 0)) (4612327204151282966050688112299167309407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166113 (5, 2, some (6, 1)) (461232720415631193378449761351686530527 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 166114 (5, 2, some (6, 2)) (4612327204158314875228178259735062005967 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166115 (5, 2, some (6, 3)) (92246544082775929515454102580196898549 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166116 (5, 2, some (6, 4)) (4612327203297794514971467060619485664129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166144 (5, 2, some (7, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166145 (5, 2, some (7, 1)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166146 (5, 2, some (7, 2)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 166147 (5, 2, some (7, 3)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 166912 (5, 3, none) (0 : ℚ) .leaf) 166947 (5, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166948 (5, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166949 (5, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166978 (5, 3, some (1, 2)) (2283637796332998251301484020955247964121 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 166979 (5, 3, some (1, 3)) (4567275592682852695848824403982292172177 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166980 (5, 3, some (1, 4)) (228363779634675660965242170651552357249 / 500000000000000000000000000000000000000 : ℚ) .leaf) 166981 (5, 3, some (1, 5)) (4567275592698862923493938513001209182983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167009 (5, 3, some (2, 1)) (3622483999892871304720076779113681439293 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167010 (5, 3, some (2, 2)) (905620999974077409354382587270641411867 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167011 (5, 3, some (2, 3)) (452810499988412561450007145631859354407 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 167012 (5, 3, some (2, 4)) (3622483999912669843882699421953676319291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167013 (5, 3, some (2, 5)) (56601312498646902395260763906332359061 / 156250000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (51180295608147661400286712875291896509 / 156250000000000000000000000000000000000 : ℚ) .leaf) 167041 (5, 3, some (3, 1)) (3275538917727358944242770485602709710809 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167042 (5, 3, some (3, 2)) (1637769458868437916133965780400484502647 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167043 (5, 3, some (3, 3)) (655107783548701647664003061905729644021 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 167044 (5, 3, some (3, 4)) (3275538917745927219448496013266102544159 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167045 (5, 3, some (3, 5)) (3275538917737952513675097461747373299039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167072 (5, 3, some (4, 0)) (1590116433423512364018142973560848659721 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167073 (5, 3, some (4, 1)) (397529108356566482372479402813491626383 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 167074 (5, 3, some (4, 2)) (1590116433430448525576596030278625605261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllrr : KTree ℚ :=
  .node V1rllrrl 166019 (5, 2, some (3, 3)) (854134667436229341271913479172902285109 / 2500000000000000000000000000000000000000 : ℚ) V1rllrrr

def V1rllr : KTree ℚ :=
  .node V1rllrl 164961 (5, 1, some (2, 1)) (3828992893177455670416722435983547170917 / 10000000000000000000000000000000000000000 : ℚ) V1rllrr

def V1rll : KTree ℚ :=
  .node V1rlll 138592 (4, 7, some (10, 0)) (4484086640051578844593226870813773508477 / 10000000000000000000000000000000000000000 : ℚ) V1rllr

def V1rlrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167076 (5, 3, some (4, 4)) (636046573372390651004214228448645200679 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167077 (5, 3, some (4, 5)) (1590116433353257095712460709448623805033 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (3275538917728776986764016732278471540889 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167105 (5, 3, some (5, 1)) (409442364717378725359795683690518473333 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 167106 (5, 3, some (5, 2)) (204721182359029900090322345176215018423 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 167107 (5, 3, some (5, 3)) (3275538917745229020438808809488415093363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167108 (5, 3, some (5, 4)) (655107783539585637628253664158973605769 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167109 (5, 3, some (5, 5)) (3275538918028598418280001733119869609619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (452810499987785094278832084231954072253 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167137 (5, 3, some (6, 1)) (3622483999910602352482476759093392914823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167138 (5, 3, some (6, 2)) (1811241999956869014210100412095095731261 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 167139 (5, 3, some (6, 3)) (1811241999954018465194969893771377842893 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167140 (5, 3, some (6, 4)) (3622483999647819540730454948632103209427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167168 (5, 3, some (7, 0)) (1141818898173086530611562286651355467817 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167169 (5, 3, some (7, 1)) (4567275592697423299933457032868519532009 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167170 (5, 3, some (7, 2)) (285454724543639184583077007249728241339 / 625000000000000000000000000000000000000 : ℚ) .leaf) 167171 (5, 3, some (7, 3)) (913455118535037757076303053156132576411 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 167200 (5, 3, some (8, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167201 (5, 3, some (8, 1)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167202 (5, 3, some (8, 2)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167936 (5, 4, none) (0 : ℚ) (.node (.node .leaf 167972 (5, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167973 (5, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168004 (5, 4, some (1, 4)) (906589454403396530056684027005015687623 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168005 (5, 4, some (1, 5)) (2266473636011108506213629226923446915727 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168034 (5, 4, some (2, 2)) (222508728219445838579666936700322598251 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168035 (5, 4, some (2, 3)) (3560139651522454562299578671789160377619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168036 (5, 4, some (2, 4)) (1780069825764202732285527365649038342193 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 168037 (5, 4, some (2, 5)) (3560139651529891604412498763371476321777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168065 (5, 4, some (3, 1)) (158832297791258354780682376122287965761 / 500000000000000000000000000000000000000 : ℚ) .leaf) 168066 (5, 4, some (3, 2)) (635329191166465037766494130177360824793 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168067 (5, 4, some (3, 3)) (3176645955839826016078070057794034215063 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168068 (5, 4, some (3, 4)) (3176645955842959487958768822486957672623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168069 (5, 4, some (3, 5)) (794161488959504368015767227994972708583 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 168096 (5, 4, some (4, 0)) (189129298383669339030615562151791891213 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168097 (5, 4, some (4, 1)) (3026068773651332839930938952107728693001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168098 (5, 4, some (4, 2)) (94564649176864452237978837339886039149 / 312500000000000000000000000000000000000 : ℚ) .leaf) 168099 (5, 4, some (4, 3)) (3026068773664377423453153865923745143657 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168100 (5, 4, some (4, 4)) (189129298353996078752748334189736747129 / 625000000000000000000000000000000000000 : ℚ) .leaf) 168101 (5, 4, some (4, 5)) (756517193394623493602570224935639769283 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 168128 (5, 4, some (5, 0)) (1513034386824501938014450213777210651353 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168129 (5, 4, some (5, 1)) (3026068773656124834539853654301291168741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168130 (5, 4, some (5, 2)) (3026068773662784047469224019484119715413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168131 (5, 4, some (5, 3)) (3026068773665083967752407550436693997323 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168132 (5, 4, some (5, 4)) (1513034386822114552167086965138061285831 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrlll : KTree ℚ :=
  .node V1rlrllll 168003 (5, 4, some (1, 3)) (1133236818001325234603498914161565888307 / 2500000000000000000000000000000000000000 : ℚ) V1rlrlllr

def V1rlrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168160 (5, 4, some (6, 0)) (3176645955828834375332353464748379264273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168161 (5, 4, some (6, 1)) (1588322977918947846838493689200959941979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168162 (5, 4, some (6, 2)) (3176645955842335009637405351191725999393 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168163 (5, 4, some (6, 3)) (635329191168230767226551997688750996133 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168164 (5, 4, some (6, 4)) (1588322977867254153539854995190260206653 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 168192 (5, 4, some (7, 0)) (3560139651520261964188019459948127660217 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168193 (5, 4, some (7, 1)) (3560139651527502393871096075877142432507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168194 (5, 4, some (7, 2)) (3560139651530038487834183564685038078313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168195 (5, 4, some (7, 3)) (712027930304337989965562803159307666769 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168224 (5, 4, some (8, 0)) (4532947272016467839267630801941276552827 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168225 (5, 4, some (8, 1)) (566618409002697748601390282068696532627 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 168226 (5, 4, some (8, 2)) (2266473636010734467624808577067472589137 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168256 (5, 4, some (9, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168257 (5, 4, some (9, 1)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168997 (5, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169028 (5, 5, some (1, 4)) (4505919533397604656472361399875928536227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169029 (5, 5, some (1, 5)) (450591953340274806076931751299724070857 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 169059 (5, 5, some (2, 3)) (702462659493469137298869601780264607439 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169060 (5, 5, some (2, 4)) (1756156648736926373668058065287540326931 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169061 (5, 5, some (2, 5)) (878078324368959211802850890509124093067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169090 (5, 5, some (3, 2)) (3103359850571627678668444201828225468849 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169091 (5, 5, some (3, 3)) (3103359850579717704812168675475934473961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169092 (5, 5, some (3, 4)) (1551679925291708372786210707570109094623 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169121 (5, 5, some (4, 1)) (364651179136701933137869480748627541689 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169122 (5, 5, some (4, 2)) (2917209433101062851602756476245349662027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169123 (5, 5, some (4, 3)) (2917209433106545347744510883338356404529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169124 (5, 5, some (4, 4)) (364651179138430221859400825583461517223 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169125 (5, 5, some (4, 5)) (2917209433056204677120712774129011887171 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169152 (5, 5, some (5, 0)) (1431104790197251437426011874226780201859 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169153 (5, 5, some (5, 1)) (2862209580167377790027193954824910899471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169154 (5, 5, some (5, 2)) (715552395043616598846460864002357989381 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169155 (5, 5, some (5, 3)) (17888809876111149416255789973799849947 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169156 (5, 5, some (5, 4)) (715552395041928236871561889370788263367 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169157 (5, 5, some (5, 5)) (114488383206106186865726206847256908499 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 169184 (5, 5, some (6, 0)) (364651179136701933137869480748627541689 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169185 (5, 5, some (6, 1)) (2917209433101062851602756476245349662027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169186 (5, 5, some (6, 2)) (2917209433106545347744510883338356404529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169187 (5, 5, some (6, 3)) (364651179138430221859400825583461517223 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169188 (5, 5, some (6, 4)) (2917209433056204677120712774129011887171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169216 (5, 5, some (7, 0)) (3103359850571627678668444201828225468849 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169217 (5, 5, some (7, 1)) (3103359850579717704812168675475934473961 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169218 (5, 5, some (7, 2)) (1551679925291708372786210707570109094623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169219 (5, 5, some (7, 3)) (155167992529021289135652862523524945371 / 500000000000000000000000000000000000000 : ℚ) .leaf) 169248 (5, 5, some (8, 0)) (702462659493469137298869601780264607439 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 169249 (5, 5, some (8, 1)) (1756156648736926373668058065287540326931 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrllr : KTree ℚ :=
  .node V1rlrllrl 169093 (5, 5, some (3, 5)) (155167992529021289135652862523524945371 / 500000000000000000000000000000000000000 : ℚ) V1rlrllrr

def V1rlrll : KTree ℚ :=
  .node V1rlrlll 168133 (5, 4, some (5, 5)) (1513034386848915844975468248178014243183 / 5000000000000000000000000000000000000000 : ℚ) V1rlrllr

def V1rlrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 169280 (5, 5, some (9, 0)) (4505919533397604656472361399875928536227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169281 (5, 5, some (9, 1)) (450591953340274806076931751299724070857 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 169312 (5, 5, some (10, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170053 (5, 6, some (1, 5)) (2242043320033051710238564364486710460121 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170084 (5, 6, some (2, 4)) (217153379851461892548579015824818452917 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 170085 (5, 6, some (2, 5)) (27795632621005737838535929175617833213 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170115 (5, 6, some (3, 3)) (304683484998070653306811886738362132333 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170116 (5, 6, some (3, 4)) (60936696999697744142597893891005735413 / 200000000000000000000000000000000000000 : ℚ) .leaf) 170117 (5, 6, some (3, 5)) (1523417424991610493340927230413000493591 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170146 (5, 6, some (4, 2)) (283609970980506400735644471507219663701 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170147 (5, 6, some (4, 3)) (88628115931598260728619408640460178913 / 312500000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170149 (5, 6, some (4, 5)) (2836099709780235375977758451892527824381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170177 (5, 6, some (5, 1)) (2745875294898666593433396579628066426061 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170178 (5, 6, some (5, 2)) (2745875294905562308222377156532852655437 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170179 (5, 6, some (5, 3)) (1372937647454821995597295696355292858761 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170180 (5, 6, some (5, 4)) (2745875294904757548953756527580146525103 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170181 (5, 6, some (5, 5)) (2745875294874956044328907464629671128871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170208 (5, 6, some (6, 0)) (2745875295017517649864636258136257221397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170209 (5, 6, some (6, 1)) (686468823725463237571990563855063358621 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170210 (5, 6, some (6, 2)) (2745875294907907988705305856915231384243 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170211 (5, 6, some (6, 3)) (2745875294910027526644589511908219931173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170212 (5, 6, some (6, 4)) (1372937647441417903999533389586604289037 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrll : KTree ℚ :=
  .node V1rlrlrlll 170148 (5, 6, some (4, 4)) (283609970981292820187338866156674159849 / 1000000000000000000000000000000000000000 : ℚ) V1rlrlrllr

def V1rlrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170241 (5, 6, some (7, 1)) (1418049854903876242995565363422447350547 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170242 (5, 6, some (7, 2)) (1418049854906186804532767591839390751431 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170243 (5, 6, some (7, 3)) (70902492745298356116801352110911874247 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170272 (5, 6, some (8, 0)) (380854356246866255419547414309005429381 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 170273 (5, 6, some (8, 1)) (609366969996449199105983960950877191107 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 170274 (5, 6, some (8, 2)) (609366969997071322437782693823121435759 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170304 (5, 6, some (9, 0)) (3474454077618123708851535287712970532201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170305 (5, 6, some (9, 1)) (868613519406027843377181013115321074599 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170336 (5, 6, some (10, 0)) (224204332003072512726239980474336576919 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171109 (5, 7, some (2, 5)) (860933941603599252235535279916128896163 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171140 (5, 7, some (3, 4)) (750472759468425507600137195946682141407 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171171 (5, 7, some (4, 3)) (2773262342399571234733121928654691821001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171172 (5, 7, some (4, 4)) (2773262342402002556403783793320634416103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171173 (5, 7, some (4, 5)) (2773262342380184702330540510160508202459 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171202 (5, 7, some (5, 2)) (2658810454006206497747429972326356376279 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171203 (5, 7, some (5, 3)) (2658810454010887086236927755331758652351 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171204 (5, 7, some (5, 4)) (664702613502205963132493279976450020043 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171205 (5, 7, some (5, 5)) (664702613494805093717771411349552426257 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171233 (5, 7, some (6, 1)) (104947684606141949069713457614685203827 / 400000000000000000000000000000000000000 : ℚ) .leaf) 171234 (5, 7, some (6, 2)) (524738423031947193718339904440318379763 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 171235 (5, 7, some (6, 3)) (1311846057581349305610772523168779274903 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrlr : KTree ℚ :=
  .node V1rlrlrlrl 171141 (5, 7, some (3, 5)) (1500945518936486706803855442541206803909 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrlrr

def V1rlrlrl : KTree ℚ :=
  .node V1rlrlrll 170240 (5, 6, some (7, 0)) (567219941960091306159809693951661800979 / 2000000000000000000000000000000000000000 : ℚ) V1rlrlrlr

def V1rlrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171264 (5, 7, some (7, 0)) (1329405227033821638266296273941107362291 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171265 (5, 7, some (7, 1)) (531762090801032297596167563114901238569 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171266 (5, 7, some (7, 2)) (2658810454010386703261971032228392260401 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171267 (5, 7, some (7, 3)) (531762090802282454549331787942706473621 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171296 (5, 7, some (8, 0)) (1386631171195425643185235732620632720937 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 171297 (5, 7, some (8, 1)) (1386631171198913587807666640425452696127 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171298 (5, 7, some (8, 2)) (1386631171200891719435265463181017932233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171328 (5, 7, some (9, 0)) (3001891037865206750636266342865727296391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171329 (5, 7, some (9, 1)) (1500945518935953048074269836425497459051 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171360 (5, 7, some (10, 0)) (1721867883203764711716359290575064914483 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172165 (5, 8, some (3, 5)) (741322314265642992886790731275379904837 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172197 (5, 8, some (4, 5)) (1361557112878763946398732563749686682751 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172227 (5, 8, some (5, 3)) (259110929001035865435037328233051965757 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 172228 (5, 8, some (5, 4)) (1295554645004997502487494691967231148379 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172229 (5, 8, some (5, 5)) (1295554644992200519064686200456287790547 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172258 (5, 8, some (6, 2)) (2531910400776501222207571336123324708031 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 172259 (5, 8, some (6, 3)) (79122200024378057864645128337101852697 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172260 (5, 8, some (6, 4)) (2531910400771227581949868089676090628923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172289 (5, 8, some (7, 1)) (1265955200386413441743068406980828470067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172290 (5, 8, some (7, 2)) (2531910400778338464723940419078860387689 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172291 (5, 8, some (7, 3)) (79122200024385271138769339905694966663 / 312500000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrrl : KTree ℚ :=
  .node V1rlrlrrll 172196 (5, 8, some (4, 4)) (2723114225772562797504699589946230098663 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrlr

def V1rlrlrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 172321 (5, 8, some (8, 1)) (2591109290006298193485488194534333357887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172322 (5, 8, some (8, 2)) (16194433062567834559980450129486654287 / 62500000000000000000000000000000000000 : ℚ) .leaf) 172352 (5, 8, some (9, 0)) (34038927822032638800295274830962379753 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172353 (5, 8, some (9, 1)) (1361557112884611571387533390055130767773 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172384 (5, 8, some (10, 0)) (2965289257055305816657417865245461826047 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 173252 (5, 9, some (5, 4)) (2536909806065832082813721515253647503687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173253 (5, 9, some (5, 5)) (2536909806044720540112910313304456882509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173283 (5, 9, some (6, 3)) (1230158529351943218985355400189022835679 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173284 (5, 9, some (6, 4)) (615079264674703263733319087408999576797 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 173314 (5, 9, some (7, 2)) (2436285535505348584566141559018372311759 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrl : KTree ℚ :=
  .node V1rlrlrrrll 173221 (5, 9, some (4, 5)) (2682145849443901307877718613130124122581 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrrlr

def V1rlrlrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 173345 (5, 9, some (8, 1)) (615079264674549181481766573968085784237 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 173346 (5, 9, some (8, 2)) (615079264675777721444325278149960197529 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 173376 (5, 9, some (9, 0)) (126845490304110055899311557866159920099 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173377 (5, 9, some (9, 1)) (101476392242495763854681967250095670913 / 400000000000000000000000000000000000000 : ℚ) .leaf) 173408 (5, 9, some (10, 0)) (2682145849445599736608277954545879469503 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 174308 (5, 10, some (6, 4)) (2402847065858167628130935065437733286969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174339 (5, 10, some (7, 3)) (472298628009935419990894454183144893567 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 174370 (5, 10, some (8, 2)) (2361493140047940165515330688670628777851 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 174401 (5, 10, some (9, 1)) (2402847065856503946180310581505195822201 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrr : KTree ℚ :=
  .node V1rlrlrrrrl 174277 (5, 10, some (5, 5)) (1246256163737122677423768558904273967129 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrrrrr

def V1rlrlrrr : KTree ℚ :=
  .node V1rlrlrrrl 173315 (5, 9, some (7, 3)) (1218142767754018251803354524647724919923 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrrrr

def V1rlrlrr : KTree ℚ :=
  .node V1rlrlrrl 172320 (5, 8, some (8, 0)) (2591109290041262658326449530998515798563 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrr

def V1rlrlr : KTree ℚ :=
  .node V1rlrlrl 171236 (5, 7, some (6, 4)) (1311846057573686610773312641630779889491 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrr

def V1rlrl : KTree ℚ :=
  .node V1rlrll 169250 (5, 5, some (8, 2)) (878078324368959211802850890509124093067 / 2500000000000000000000000000000000000000 : ℚ) V1rlrlr

def V1rlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196641 (6, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196642 (6, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196643 (6, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196644 (6, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196672 (6, 0, some (1, 0)) (2337031795190134206237545383687599502051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196673 (6, 0, some (1, 1)) (4674063590297322072769397885279472216017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196674 (6, 0, some (1, 2)) (4674063590308105938255295752154356612177 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196675 (6, 0, some (1, 3)) (584257948791154514339495553373349180919 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 196676 (6, 0, some (1, 4)) (4674063590334013654255617634687063868443 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 196704 (6, 0, some (2, 0)) (3828992893171566242012690747620943639361 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196705 (6, 0, some (2, 1)) (765798578636080076923747656032969787339 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (3828992893197710225175318058587581192071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196707 (6, 0, some (2, 3)) (3828992893201623985566201966335642721029 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196708 (6, 0, some (2, 4)) (382899289320645164115220198199334239251 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (3634551847823583177587317976875227701629 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196737 (6, 0, some (3, 1)) (3634551847840014002803133938424930584661 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196738 (6, 0, some (3, 2)) (1817275923921864508774584136366330432051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196739 (6, 0, some (3, 3)) (181727592392415575937497086254762148707 / 500000000000000000000000000000000000000 : ℚ) .leaf) 196740 (6, 0, some (3, 4)) (1817275923921189718011354231201998521017 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196768 (6, 0, some (4, 0)) (3828992893197710225175318058587581192071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196769 (6, 0, some (4, 1)) (3828992893201623985566201966335642721029 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 196770 (6, 0, some (4, 2)) (382899289320645164115220198199334239251 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 196771 (6, 0, some (4, 3)) (3828992893200202204204993277265116225353 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196772 (6, 0, some (4, 4)) (765798578631822714027102578444329106051 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 196800 (6, 0, some (5, 0)) (4674063590334013654255617634687063868443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196801 (6, 0, some (5, 1)) (1168515897584976697128967890012616696933 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196802 (6, 0, some (5, 2)) (292128974395767380081557714635094926861 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 196803 (6, 0, some (5, 3)) (186962543611284842291773090440510035657 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196804 (6, 0, some (5, 4)) (467406358742460766846725428736579986583 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 196832 (6, 0, some (6, 0)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196833 (6, 0, some (6, 1)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196834 (6, 0, some (6, 2)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 196835 (6, 0, some (6, 3)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 196836 (6, 0, some (6, 4)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197632 (6, 1, none) (0 : ℚ) .leaf) 197665 (6, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197666 (6, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197667 (6, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197668 (6, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 197696 (6, 1, some (1, 0)) (922465443510322583225693267316830433649 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197697 (6, 1, some (1, 1)) (4612327204130136437958659507719640660641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197698 (6, 1, some (1, 2)) (4612327204127564697098420758665407654891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197699 (6, 1, some (1, 3)) (461232720414695725808012263001596561897 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 197700 (6, 1, some (1, 4)) (1153081801038494232428836854057984793033 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 197728 (6, 1, some (2, 0)) (185359085814598982595993264269541462683 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 197729 (6, 1, some (2, 1)) (1853590858139646224338563315496296394857 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197730 (6, 1, some (2, 2)) (3707181716293707024773250064058601674943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197731 (6, 1, some (2, 3)) (370718171630120196662742942246073351213 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197732 (6, 1, some (2, 4)) (231698857269101452160191196794899021049 / 625000000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (3416538669721869843550997762789689507859 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197761 (6, 1, some (3, 1)) (3416538669734073930224926643986914148759 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197762 (6, 1, some (3, 2)) (106766833429459026571366151950591510203 / 312500000000000000000000000000000000000 : ℚ) .leaf) 197763 (6, 1, some (3, 3)) (3416538669746646997731468877643406276093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197764 (6, 1, some (3, 4)) (136661546789812267667833940079968171497 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197792 (6, 1, some (4, 0)) (341653866973186746641882602893742099389 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 197793 (6, 1, some (4, 1)) (3416538669742189968123594769098044648213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 197794 (6, 1, some (4, 2)) (1708269334873015811244811221913974773703 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197795 (6, 1, some (4, 3)) (854134667436525824909034605317961832777 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197796 (6, 1, some (4, 4)) (1708269334863602158460535941182372837267 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197824 (6, 1, some (5, 0)) (3707181716299578001262448649931815288553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197825 (6, 1, some (5, 1)) (1853590858151810029973836810987680565711 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197826 (6, 1, some (5, 2)) (3707181716305229934436228668125532090701 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197827 (6, 1, some (5, 3)) (1853590858144770960235301379649661188051 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197828 (6, 1, some (5, 4)) (463397714451697783541854249113808278691 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197856 (6, 1, some (6, 0)) (2306163602077740588604002463932999360771 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197857 (6, 1, some (6, 1)) (2306163602079695147973784825376565057469 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 197858 (6, 1, some (6, 2)) (115308180103646678092549080420682079857 / 250000000000000000000000000000000000000 : ℚ) .leaf)))) 197859 (6, 1, some (6, 3)) (1153081800925154718887235218817767407179 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197860 (6, 1, some (6, 4)) (922465442254775753699153774872554652029 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 197888 (6, 1, some (7, 0)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197889 (6, 1, some (7, 1)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197890 (6, 1, some (7, 2)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 197891 (6, 1, some (7, 3)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198656 (6, 2, none) (0 : ℚ) (.node (.node (.node .leaf 198690 (6, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198691 (6, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198692 (6, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198721 (6, 2, some (1, 1)) (182691023707186935628076928325704413771 / 400000000000000000000000000000000000000 : ℚ) .leaf) 198722 (6, 2, some (1, 2)) (228363779633365684425647859713813295241 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 198723 (6, 2, some (1, 3)) (2283637796342716811476001092488594717509 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (4567275592694096767734140546243859781837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198752 (6, 2, some (2, 0)) (3622484002534349392342973653275798776673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198753 (6, 2, some (2, 1)) (3622483999889771969816399121792931799289 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198754 (6, 2, some (2, 2)) (1811241999949915474621722289193570224707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198755 (6, 2, some (2, 3)) (1811241999954565708981521620137084479933 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 198756 (6, 2, some (2, 4)) (3622483999913749907768272531977225271367 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198784 (6, 2, some (3, 0)) (163776945886360283959060184240889098637 / 500000000000000000000000000000000000000 : ℚ) .leaf) 198785 (6, 2, some (3, 1)) (102360591179072334499148060808042332613 / 312500000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (1637769458870126452003787419096713521437 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198787 (6, 2, some (3, 3)) (3275538917745108004089535790973737991257 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 198816 (6, 2, some (4, 0)) (1590116433423571886264512406783017692267 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198817 (6, 2, some (4, 1)) (636046573371525607597931628202788879681 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 198818 (6, 2, some (4, 2)) (1590116433431712772032892911638181487163 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198819 (6, 2, some (4, 3)) (3180232866865301094419697750385744844471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198820 (6, 2, some (4, 4)) (1590116433427940688965240609656507829319 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 198848 (6, 2, some (5, 0)) (3275538917735713934308681164872352953219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198849 (6, 2, some (5, 1)) (655107783548647705527068279639285466367 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 198850 (6, 2, some (5, 2)) (3275538917746073882758428117938179490851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198851 (6, 2, some (5, 3)) (1637769458870459405015706284153806643241 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198852 (6, 2, some (5, 4)) (16377694587528119306687893105433047641 / 50000000000000000000000000000000000000 : ℚ) .leaf) 198880 (6, 2, some (6, 0)) (3622483999909614924967827206256658462431 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 198881 (6, 2, some (6, 1)) (905620999978336188742495114044889476689 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198882 (6, 2, some (6, 2)) (3622483999911869328147174052988664577581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198883 (6, 2, some (6, 3)) (113202624994154642289638847972630162973 / 312500000000000000000000000000000000000 : ℚ) .leaf) 198884 (6, 2, some (6, 4)) (3622484000804555584757984084751749187913 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198912 (6, 2, some (7, 0)) (4567275592696703488153216292802174706523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198913 (6, 2, some (7, 1)) (1141818898174789688791093747099295615191 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 198914 (6, 2, some (7, 2)) (2283637796340657585819424714258220771473 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198915 (6, 2, some (7, 3)) (285454724496656241128709162504828629133 / 625000000000000000000000000000000000000 : ℚ) .leaf) 198944 (6, 2, some (8, 0)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198945 (6, 2, some (8, 1)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198946 (6, 2, some (8, 2)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) .leaf))))

def V1rlrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199716 (6, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199746 (6, 3, some (1, 2)) (4532947271990430272104958192951485442363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199747 (6, 3, some (1, 3)) (56661840900094723157645188873577686473 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199748 (6, 3, some (1, 4)) (4532947272017497461299209468108880323403 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199777 (6, 3, some (2, 1)) (1780069825754252591767966650614189005323 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 199778 (6, 3, some (2, 2)) (712027930302810648429535162939174015613 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199779 (6, 3, some (2, 3)) (3560139651524301175060368382267450716153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199780 (6, 3, some (2, 4)) (3560139651529332138768882748976728698751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199808 (6, 3, some (3, 0)) (198540372287324616273242003710267604979 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199809 (6, 3, some (3, 1)) (794161488956543037163154596525877961791 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (3176645955835537906265316856827083778407 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 199811 (6, 3, some (3, 3)) (397080744480174440260861224024335902087 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199812 (6, 3, some (3, 4)) (3176645955843173431124107735186487726821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (3026068773648421635053390796416094455133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199841 (6, 3, some (4, 1)) (1513034386827620212635493184578762823867 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199842 (6, 3, some (4, 2)) (189129298353899106467077597367138334897 / 625000000000000000000000000000000000000 : ℚ) .leaf) 199843 (6, 3, some (4, 3)) (1513034386832685322339758050643460254069 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 199844 (6, 3, some (4, 4)) (1513034386830331443407573593954756722647 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199872 (6, 3, some (5, 0)) (1513034386825957540453224291623027770287 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199873 (6, 3, some (5, 1)) (121042750946421875235367603200804750951 / 400000000000000000000000000000000000000 : ℚ) .leaf) 199874 (6, 3, some (5, 2)) (1513034386832387883724568163766825750359 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 199875 (6, 3, some (5, 3)) (3026068773663650583116864796185561443249 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrrl : KTree ℚ :=
  .node V1rlrrrll 199715 (6, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrlr

def V1rlrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199904 (6, 3, some (6, 0)) (3176645955835463221793658425834795493809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199905 (6, 3, some (6, 1)) (3176645955841418425668445220839514326699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199906 (6, 3, some (6, 2)) (397080744480352539270368543702971604531 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199907 (6, 3, some (6, 3)) (3176645955810571998782383643348116155909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199908 (6, 3, some (6, 4)) (1588322977974149769362243824715898244559 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 199936 (6, 3, some (7, 0)) (1780069825763311463334503391356962971557 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199937 (6, 3, some (7, 1)) (3560139651529899279227588139557258070259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199938 (6, 3, some (7, 2)) (3560139651525680614553892788598836010409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199939 (6, 3, some (7, 3)) (1780069825661390939617116998458186512077 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199968 (6, 3, some (8, 0)) (4532947272020946965194986059252250690579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199969 (6, 3, some (8, 1)) (2266473636011145489080081838180126956003 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 199970 (6, 3, some (8, 2)) (4532947272001144482217715843481137964803 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200000 (6, 3, some (9, 0)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200001 (6, 3, some (9, 1)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200740 (6, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200771 (6, 4, some (1, 3)) (4505919533387153802870155331244947396483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200772 (6, 4, some (1, 4)) (281619970837379076486113604144411340341 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 200802 (6, 4, some (2, 2)) (3512313297458410439654455668040382505663 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200803 (6, 4, some (2, 3)) (3512313297469155980304271823126159193173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200804 (6, 4, some (2, 4)) (878078324368665976748165925625258725821 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200833 (6, 4, some (3, 1)) (775839962641683152713886358839772113001 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 200834 (6, 4, some (3, 2)) (3103359850574588258059017217158664109567 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200836 (6, 4, some (3, 4)) (775839962645951346065921322491580926237 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200864 (6, 4, some (4, 0)) (1458604716687760864448991768847980497677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (1458604716548122430969323986603465135633 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200866 (6, 4, some (4, 2)) (2917209433103818145620552880698904918469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200867 (6, 4, some (4, 3)) (1458604716553848186148777191039976823073 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 200868 (6, 4, some (4, 4)) (583441886621125282839464131988774396041 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200896 (6, 4, some (5, 0)) (178888098760250631741471487184918732157 / 625000000000000000000000000000000000000 : ℚ) .leaf) 200897 (6, 4, some (5, 1)) (2862209580171317084436805627223738585997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200898 (6, 4, some (5, 2)) (2862209580176696215877327784921265830257 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200899 (6, 4, some (5, 3)) (2862209580177575742143865087559872829163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200900 (6, 4, some (5, 4)) (286220958012730464731294213413604678163 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 200928 (6, 4, some (6, 0)) (2917209433097734339238608099258196136969 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200929 (6, 4, some (6, 1)) (291720943310491464484890376211750626697 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 200930 (6, 4, some (6, 2)) (2917209433107875657723693526345820792797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200931 (6, 4, some (6, 3)) (2917209433095378994646421893836135930083 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200932 (6, 4, some (6, 4)) (2917209433087209253704239929926577246681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200960 (6, 4, some (7, 0)) (775839962644456067129126751654436927903 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 200961 (6, 4, some (7, 1)) (3103359850582753534607174135707195742489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200962 (6, 4, some (7, 2)) (1551679925291304499559969812049217996109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200963 (6, 4, some (7, 3)) (3103359850507496151776653474494469774049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200992 (6, 4, some (8, 0)) (3512313297473060216809332696130413763173 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200993 (6, 4, some (8, 1)) (3512313297475854366917836161377884334327 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrrr : KTree ℚ :=
  .node V1rlrrrrl 200835 (6, 4, some (3, 3)) (24826878804650191346424584318731858051 / 80000000000000000000000000000000000000 : ℚ) V1rlrrrrr

def V1rlrrr : KTree ℚ :=
  .node V1rlrrrl 199876 (6, 3, some (5, 4)) (6052137547124120383858615284218336407 / 20000000000000000000000000000000000000 : ℚ) V1rlrrrr

def V1rlrr : KTree ℚ :=
  .node V1rlrrl 198788 (6, 2, some (3, 4)) (818884729436442453635138366700410287341 / 2500000000000000000000000000000000000000 : ℚ) V1rlrrr

def V1rlr : KTree ℚ :=
  .node V1rlrl 174432 (5, 10, some (10, 0)) (2492512327499321233399332886699512082173 / 10000000000000000000000000000000000000000 : ℚ) V1rlrr

def V1rl : KTree ℚ :=
  .node V1rll 167075 (5, 3, some (4, 3)) (3180232866864664791038781399237271916009 / 10000000000000000000000000000000000000000 : ℚ) V1rlr

def V1rrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201024 (6, 4, some (9, 0)) (4505919533402179947215382556807631183331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201025 (6, 4, some (9, 1)) (4505919533402646919238546643706686152323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201056 (6, 4, some (10, 0)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201796 (6, 5, some (1, 4)) (224204332003072512726239980474336576919 / 500000000000000000000000000000000000000 : ℚ) .leaf) 201827 (6, 5, some (2, 3)) (3474454077618123708851535287712970532201 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201828 (6, 5, some (2, 4)) (868613519406027843377181013115321074599 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201858 (6, 5, some (3, 2)) (380854356246866255419547414309005429381 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 201859 (6, 5, some (3, 3)) (609366969996449199105983960950877191107 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201860 (6, 5, some (3, 4)) (609366969997071322437782693823121435759 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201889 (6, 5, some (4, 1)) (567219941960091306159809693951661800979 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201890 (6, 5, some (4, 2)) (1418049854903876242995565363422447350547 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201892 (6, 5, some (4, 4)) (70902492745298356116801352110911874247 / 250000000000000000000000000000000000000 : ℚ) .leaf) 201920 (6, 5, some (5, 0)) (2745875295017517649864636258136257221397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201921 (6, 5, some (5, 1)) (686468823725463237571990563855063358621 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201922 (6, 5, some (5, 2)) (2745875294907907988705305856915231384243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201923 (6, 5, some (5, 3)) (2745875294910027526644589511908219931173 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201924 (6, 5, some (5, 4)) (1372937647441417903999533389586604289037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201952 (6, 5, some (6, 0)) (2745875294898666593433396579628066426061 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201953 (6, 5, some (6, 1)) (2745875294905562308222377156532852655437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201954 (6, 5, some (6, 2)) (1372937647454821995597295696355292858761 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201955 (6, 5, some (6, 3)) (2745875294904757548953756527580146525103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201956 (6, 5, some (6, 4)) (2745875294874956044328907464629671128871 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlllll : KTree ℚ :=
  .node V1rrllllll 201891 (6, 5, some (4, 3)) (1418049854906186804532767591839390751431 / 5000000000000000000000000000000000000000 : ℚ) V1rrlllllr

def V1rrllllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201985 (6, 5, some (7, 1)) (88628115931598260728619408640460178913 / 312500000000000000000000000000000000000 : ℚ) .leaf) 201986 (6, 5, some (7, 2)) (283609970981292820187338866156674159849 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 201987 (6, 5, some (7, 3)) (2836099709780235375977758451892527824381 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202016 (6, 5, some (8, 0)) (304683484998070653306811886738362132333 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 202017 (6, 5, some (8, 1)) (60936696999697744142597893891005735413 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 202018 (6, 5, some (8, 2)) (1523417424991610493340927230413000493591 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202048 (6, 5, some (9, 0)) (217153379851461892548579015824818452917 / 625000000000000000000000000000000000000 : ℚ) .leaf) 202049 (6, 5, some (9, 1)) (27795632621005737838535929175617833213 / 80000000000000000000000000000000000000 : ℚ) .leaf) 202080 (6, 5, some (10, 0)) (2242043320033051710238564364486710460121 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202852 (6, 6, some (2, 4)) (137749430656499001156371355709114405967 / 400000000000000000000000000000000000000 : ℚ) .leaf) 202883 (6, 6, some (3, 3)) (75047275946765319416158764134774370241 / 250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202914 (6, 6, some (4, 2)) (1386631171197803744551705740251653631547 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202915 (6, 6, some (4, 3)) (346657792800104958307097177989333318667 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 202916 (6, 6, some (4, 4)) (346657792800187127382067003098807775531 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202945 (6, 6, some (5, 1)) (1329405227001155770440947140244781268231 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202946 (6, 6, some (5, 2)) (2658810454008581599481447221000663637067 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 202947 (6, 6, some (5, 3)) (1329405227005791948665593779810430994383 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202948 (6, 6, some (5, 4)) (166175653374753336001942040048404266323 / 625000000000000000000000000000000000000 : ℚ) .leaf) 202976 (6, 6, some (6, 0)) (2623692115208807711162947673719076040177 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202977 (6, 6, some (6, 1)) (655923028789210791217148757679619197937 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 202978 (6, 6, some (6, 2)) (655923028790421499694728093334553187467 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllllr : KTree ℚ :=
  .node V1rrllllrl 202884 (6, 6, some (3, 4)) (1500945518937102322575184393631221052347 / 5000000000000000000000000000000000000000 : ℚ) V1rrllllrr

def V1rrllll : KTree ℚ :=
  .node V1rrlllll 201984 (6, 5, some (7, 0)) (283609970980506400735644471507219663701 / 1000000000000000000000000000000000000000 : ℚ) V1rrllllr

def V1rrlllrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202980 (6, 6, some (6, 4)) (1311846057566567753914704952361415050249 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203008 (6, 6, some (7, 0)) (1329405227001155770440947140244781268231 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203009 (6, 6, some (7, 1)) (2658810454008581599481447221000663637067 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203010 (6, 6, some (7, 2)) (1329405227005791948665593779810430994383 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203011 (6, 6, some (7, 3)) (166175653374753336001942040048404266323 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 203040 (6, 6, some (8, 0)) (1386631171197803744551705740251653631547 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203041 (6, 6, some (8, 1)) (346657792800104958307097177989333318667 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 203042 (6, 6, some (8, 2)) (346657792800187127382067003098807775531 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 203072 (6, 6, some (9, 0)) (75047275946765319416158764134774370241 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203073 (6, 6, some (9, 1)) (1500945518937102322575184393631221052347 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203104 (6, 6, some (10, 0)) (137749430656499001156371355709114405967 / 400000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 203939 (6, 7, some (4, 3)) (680778556442727503012093428931295318999 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203940 (6, 7, some (4, 4)) (1361557112886179713784765088304632253893 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203970 (6, 7, some (5, 2)) (2591109290007551634727209941614143056081 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203971 (6, 7, some (5, 3)) (1295554645005616178698358843656169904119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203972 (6, 7, some (5, 4)) (2591109290002154690878129829204754374833 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 204002 (6, 7, some (6, 2)) (79122200024329949627875886876325320313 / 312500000000000000000000000000000000000 : ℚ) .leaf) 204003 (6, 7, some (6, 3)) (126595520038959551981463751428448519759 / 500000000000000000000000000000000000000 : ℚ) .leaf) 204004 (6, 7, some (6, 4)) (2531910400758216554717332218873001263149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204032 (6, 7, some (7, 0)) (506382080160057652042386795735212655991 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 204033 (6, 7, some (7, 1)) (632977600194010482466848005213279059261 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrlr : KTree ℚ :=
  .node V1rrlllrlrl 204001 (6, 7, some (6, 1)) (2531910400773286175826316129231865411121 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllrlrr

def V1rrlllrl : KTree ℚ :=
  .node V1rrlllrll 203908 (6, 7, some (3, 4)) (1482644628531562806094897755438964409287 / 5000000000000000000000000000000000000000 : ℚ) V1rrlllrlr

def V1rrlllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 204035 (6, 7, some (7, 3)) (31648880009654565234515149226116989587 / 125000000000000000000000000000000000000 : ℚ) .leaf) 204064 (6, 7, some (8, 0)) (2591109290003791385868157258735302825989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204065 (6, 7, some (8, 1)) (129555464500471591701142442070707601781 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204066 (6, 7, some (8, 2)) (518221858002293715821864052829334257777 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 204096 (6, 7, some (9, 0)) (2723114225767353236020376263928592013021 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 204128 (6, 7, some (10, 0)) (741322314265099081281616747827763634499 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 204964 (6, 8, some (4, 4)) (1341072924727239478727850088998901894953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204995 (6, 8, some (5, 3)) (507381961213212193487209158663835442327 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204996 (6, 8, some (5, 4)) (2536909806060829643638950688234578073743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205026 (6, 8, some (6, 2)) (153769816168868083455883698305701990471 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrrl : KTree ℚ :=
  .node V1rrlllrrll 204097 (6, 7, some (9, 1)) (1361557112885956283288161309545313957457 / 5000000000000000000000000000000000000000 : ℚ) V1rrlllrrlr

def V1rrlllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 205028 (6, 8, some (6, 4)) (246031705868839788970331152649281608351 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 205057 (6, 8, some (7, 1)) (2436285535502696874291698078766821680407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205058 (6, 8, some (7, 2)) (19033480746149054537328192142290703457 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205059 (6, 8, some (7, 3)) (304535691937971109293541713503926725299 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 205088 (6, 8, some (8, 0)) (2460317058712425105634382798908716890061 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 205090 (6, 8, some (8, 2)) (2460317058704215991874368236225846491261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205120 (6, 8, some (9, 0)) (507381961212038825507976595678946433683 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 205121 (6, 8, some (9, 1)) (2536909806065261271332807141552469672441 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 205152 (6, 8, some (10, 0)) (1341072924725125783574994145416866614071 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllrrr : KTree ℚ :=
  .node V1rrlllrrrl 205089 (6, 8, some (8, 1)) (246031705870125714506706756127948712149 / 1000000000000000000000000000000000000000 : ℚ) V1rrlllrrrr

def V1rrlllrr : KTree ℚ :=
  .node V1rrlllrrl 205027 (6, 8, some (6, 3)) (2460317058703738455113921040340975104269 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllrrr

def V1rrlllr : KTree ℚ :=
  .node V1rrlllrl 204034 (6, 7, some (7, 2)) (1265955200389938964150278072911854711989 / 5000000000000000000000000000000000000000 : ℚ) V1rrlllrr

def V1rrlll : KTree ℚ :=
  .node V1rrllll 202979 (6, 6, some (6, 3)) (2623692115160364106081737274806062606731 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllr

def V1rrllrllll : KTree ℚ :=
  (.node (.node (.node .leaf 206051 (6, 9, some (6, 3)) (2402847065861140553145382976869781897291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206052 (6, 9, some (6, 4)) (2402847065850169265979761724570456404343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206082 (6, 9, some (7, 2)) (295186642506035944050394875639955989481 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206083 (6, 9, some (7, 3)) (1180746570023702310044507122012327769381 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 206113 (6, 9, some (8, 1)) (2361493140045739005217970598339040213459 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 206144 (6, 9, some (9, 0)) (480569413172801614962457277896866384413 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 206145 (6, 9, some (9, 1)) (2402847065859383568837610768831547973381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206176 (6, 9, some (10, 0)) (623128081871586910585707694634006634189 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207076 (6, 10, some (6, 4)) (2355660453693237657391758858787620763201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207107 (6, 10, some (7, 3)) (1150657356098151521000450174561514577503 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllrlll : KTree ℚ :=
  .node V1rrllrllll 206114 (6, 9, some (8, 2)) (1180746570024664856533321977233352664919 / 5000000000000000000000000000000000000000 : ℚ) V1rrllrlllr

def V1rrllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 207169 (6, 10, some (9, 1)) (2301314712194653809051294859907952056687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207200 (6, 10, some (10, 0)) (1177830226850552715767762916861502074331 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229376 (7, 0, none) (0 : ℚ) (.node (.node .leaf 229408 (7, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229409 (7, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229410 (7, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229411 (7, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (922465440840058846520484004446584288439 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (576540900514805434023087427745928399631 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229442 (7, 0, some (1, 2)) (4612327204129084901250707648115071064531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229443 (7, 0, some (1, 3)) (1153081801037483996054589615083195344511 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrll : KTree ℚ :=
  .node V1rrllrlll 207138 (6, 10, some (8, 2)) (228401768953774163072003932330377230233 / 1000000000000000000000000000000000000000 : ℚ) V1rrllrllr

def V1rrllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229473 (7, 0, some (2, 1)) (463397714535217024061486027532137251693 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 229474 (7, 0, some (2, 2)) (3707181716298495357685794801579203139503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229475 (7, 0, some (2, 3)) (185359085815114230510204163540667283059 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229504 (7, 0, some (3, 0)) (1708269334862624037500262091894470764641 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229505 (7, 0, some (3, 1)) (1708269334870346660821614244567696806683 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 229506 (7, 0, some (3, 2)) (53383416714752898386938799099712177521 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229507 (7, 0, some (3, 3)) (683307733949698624691401635817955292431 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229536 (7, 0, some (4, 0)) (1708269334870346660821614244567696806683 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229537 (7, 0, some (4, 1)) (53383416714752898386938799099712177521 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229538 (7, 0, some (4, 2)) (683307733949698624691401635817955292431 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229539 (7, 0, some (4, 3)) (3416538669742916867874978744181275156377 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 229568 (7, 0, some (5, 0)) (185359085815114230510204163540667283059 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229569 (7, 0, some (5, 1)) (1853590858153479342153324749940199903513 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229570 (7, 0, some (5, 2)) (3707181716300908059760176588738362799889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229571 (7, 0, some (5, 3)) (1853590858130563286123334092850860658317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229600 (7, 0, some (6, 0)) (4612327204160465716666961041771198223909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229601 (7, 0, some (6, 1)) (4612327204152937771631221304644721461109 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229602 (7, 0, some (6, 2)) (4612327204103443236126414689922653593303 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229603 (7, 0, some (6, 3)) (2306163600641836356042048993680782920597 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229632 (7, 0, some (7, 0)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229633 (7, 0, some (7, 1)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 229634 (7, 0, some (7, 2)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrl : KTree ℚ :=
  .node V1rrllrll 229472 (7, 0, some (2, 0)) (1853590858136591544570111328915664865069 / 5000000000000000000000000000000000000000 : ℚ) V1rrllrlr

def V1rrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 230400 (7, 1, none) (0 : ℚ) .leaf) 230433 (7, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230434 (7, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230435 (7, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230464 (7, 1, some (1, 0)) (2283637802154378012614723345734457705633 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 230465 (7, 1, some (1, 1)) (913455118533908396375494548822425638963 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230466 (7, 1, some (1, 2)) (4567275592668630874422946346642035881397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230467 (7, 1, some (1, 3)) (2283637796344007275027589982986043348929 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230496 (7, 1, some (2, 0)) (3622483999899069974527432093755180719301 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230497 (7, 1, some (2, 1)) (144899359995570680550628075618936641743 / 400000000000000000000000000000000000000 : ℚ) .leaf) 230498 (7, 1, some (2, 2)) (724496799980727727774817002923257317207 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 230499 (7, 1, some (2, 3)) (181124199995525485805577660095328920757 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (1637769458861500968589301347806603090317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (3275538917735090788806063452184089129763 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230530 (7, 1, some (3, 2)) (409442364717842032102744352878578018999 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230531 (7, 1, some (3, 3)) (3275538917746572934489889944108976912801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (795058216713205941605205678235954812563 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 230561 (7, 1, some (4, 1)) (1590116433430818785702066108690723129417 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230562 (7, 1, some (4, 2)) (3180232866865267734630860624049707929231 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230563 (7, 1, some (4, 3)) (795058216716169323178258614257729376769 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230592 (7, 1, some (5, 0)) (1637769458870949621677201981082850132123 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 230593 (7, 1, some (5, 1)) (1637769458872770235751623206097295070563 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 230594 (7, 1, some (5, 2)) (327553891774611683216307796740416940057 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 230595 (7, 1, some (5, 3)) (1637769458864797209353948399689939696357 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230624 (7, 1, some (6, 0)) (452810499989072150938971983095857727451 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 230625 (7, 1, some (6, 1)) (3622483999914524575320641560211458574053 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230626 (7, 1, some (6, 2)) (724496799980074426975094251330187580439 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 230627 (7, 1, some (6, 3)) (3622483999317561515654478575647979198009 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230656 (7, 1, some (7, 0)) (4567275592700090556999517860798713060103 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230657 (7, 1, some (7, 1)) (4567275592687441557896183591252220203837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230658 (7, 1, some (7, 2)) (570909449036941044509636940761189227733 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 230659 (7, 1, some (7, 3)) (2283637799254187955895746895835113002961 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230688 (7, 1, some (8, 0)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230689 (7, 1, some (8, 1)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 230690 (7, 1, some (8, 2)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231424 (7, 2, none) (0 : ℚ) .leaf) 231458 (7, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231459 (7, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231489 (7, 2, some (1, 1)) (1133236818000333524656102803442114915759 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231490 (7, 2, some (1, 2)) (4532947271991592303878604925449825871631 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231491 (7, 2, some (1, 3)) (1133236818002463691702308640781541570613 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231520 (7, 2, some (2, 0)) (3560139653529998802154016456034515149917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231521 (7, 2, some (2, 1)) (3560139651506364239531085321891955710161 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231522 (7, 2, some (2, 2)) (3560139651517191971901224772120343159721 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231523 (7, 2, some (2, 3)) (3560139651525801802470388591382998675821 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrllr : KTree ℚ :=
  .node V1rrllrl 229635 (7, 0, some (7, 3)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrr

def V1rrll : KTree ℚ :=
  .node V1rrlll 206020 (6, 9, some (5, 4)) (498502465497614681335752060889252898449 / 2000000000000000000000000000000000000000 : ℚ) V1rrllr

def V1rrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 231553 (7, 2, some (3, 1)) (3176645955829112471399624444946524469523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231554 (7, 2, some (3, 2)) (3176645955838256510069250323393381213431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231555 (7, 2, some (3, 3)) (127065838233709821791737196391497104737 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231584 (7, 2, some (4, 0)) (756517193412424546165855848159602200617 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231585 (7, 2, some (4, 1)) (3026068773659320999158155761450722384057 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231586 (7, 2, some (4, 2)) (3026068773664379182628883145031472162437 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231587 (7, 2, some (4, 3)) (1513034386832821190325671600851463387609 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231616 (7, 2, some (5, 0)) (37825859670718216518925144497064654823 / 125000000000000000000000000000000000000 : ℚ) .leaf) 231617 (7, 2, some (5, 1)) (302606877366361158519927587644360974807 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231618 (7, 2, some (5, 2)) (1513034386832883614749884641894549923209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231619 (7, 2, some (5, 3)) (756517193414667772320167195598037028331 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 231648 (7, 2, some (6, 0)) (1588322977920164082780158165484522137053 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231649 (7, 2, some (6, 1)) (397080744480406449200795685192992209011 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 231650 (7, 2, some (6, 2)) (3176645955839487358102571627263737125081 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231651 (7, 2, some (6, 3)) (3176645955658444615377036337412924670703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231680 (7, 2, some (7, 0)) (1780069825764736989296356243994068148807 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231681 (7, 2, some (7, 1)) (3560139651528771474882880539493344066417 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231682 (7, 2, some (7, 2)) (890034912862516593332128911441688248799 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231683 (7, 2, some (7, 3)) (1780069826040379141901972736680824311753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231712 (7, 2, some (8, 0)) (2266473636011556510535355099292781322869 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231713 (7, 2, some (8, 1)) (2266473636003274614188719371661779573203 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231714 (7, 2, some (8, 2)) (2266473635676442315459789265398553984969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231744 (7, 2, some (9, 0)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232483 (7, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232514 (7, 3, some (1, 2)) (22529597666859064993779884520267931681 / 50000000000000000000000000000000000000 : ℚ) .leaf) 232515 (7, 3, some (1, 3)) (2252959766694595403569443257679688272441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232545 (7, 3, some (2, 1)) (1756156648727015809079947259639052642979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232546 (7, 3, some (2, 2)) (3512313297461067769264478024246016615451 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232547 (7, 3, some (2, 3)) (702462659494138640832729280984933134819 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232576 (7, 3, some (3, 0)) (1551679925546998214702038364238651841617 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232577 (7, 3, some (3, 1)) (3103359850568183477172289748713112234099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232578 (7, 3, some (3, 2)) (775839962644317045751425634405614011513 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232579 (7, 3, some (3, 3)) (775839962645647389934159103798988767313 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232608 (7, 3, some (4, 0)) (583441886618460153337021956476013072927 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 232609 (7, 3, some (4, 1)) (1458604716549842602296929137009286016903 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232610 (7, 3, some (4, 2)) (2917209433105969835467989133967557783721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232611 (7, 3, some (4, 3)) (2917209433108349455214149577029602216573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232640 (7, 3, some (5, 0)) (2862209580167234886965703576691756774079 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232641 (7, 3, some (5, 1)) (2862209580174696268000231830977896832223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232642 (7, 3, some (5, 2)) (114488383207124314815843655023667172897 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 232643 (7, 3, some (5, 3)) (2862209580175349323865169530800749677503 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232672 (7, 3, some (6, 0)) (729302358275681776946207666184731606139 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232673 (7, 3, some (6, 1)) (2917209433107360699192314443948781473309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232674 (7, 3, some (6, 2)) (1458604716553612416725481571914313905139 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 232675 (7, 3, some (6, 3)) (729302358259154379589464553568862466429 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrll : KTree ℚ :=
  .node V1rrlrlll 231745 (7, 2, some (9, 1)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) V1rrlrllr

def V1rrlrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 232705 (7, 3, some (7, 1)) (3103359850583712217183236426954539475057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232706 (7, 3, some (7, 2)) (3103359850560555962673794526255538810479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232707 (7, 3, some (7, 3)) (3103359850601681240893328363393477832277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232736 (7, 3, some (8, 0)) (219519581092227880478359973776321836549 / 625000000000000000000000000000000000000 : ℚ) .leaf) 232737 (7, 3, some (8, 1)) (439039162184065596684884312655664187111 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 232738 (7, 3, some (8, 2)) (175615664865455465928374178380375209167 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232768 (7, 3, some (9, 0)) (2252959766701691173281829028133168348967 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232769 (7, 3, some (9, 1)) (4505919533383728550444277205978346836839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232800 (7, 3, some (10, 0)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233539 (7, 4, some (1, 3)) (4484086640051578844593226870813773508477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233570 (7, 4, some (2, 2)) (694890815521885333945814556757609018593 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233601 (7, 4, some (3, 1)) (3046834849969320906322241220236453471439 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233602 (7, 4, some (3, 2)) (1523417424988736129853171241898265694347 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233603 (7, 4, some (3, 3)) (3046834849983549079454493473892734199717 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233632 (7, 4, some (4, 0)) (2836099709973236823264419482543746125789 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233633 (7, 4, some (4, 1)) (1418049854901533560295545530650169942477 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 233634 (7, 4, some (4, 2)) (1418049854904987132775498681845568604667 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233635 (7, 4, some (4, 3)) (354512463726651858274043974605157028851 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 233664 (7, 4, some (5, 0)) (343234411862253665257810430558703628047 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 233665 (7, 4, some (5, 1)) (686468823726273293031447854114094227419 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 233666 (7, 4, some (5, 2)) (2745875294909567284104591768871058874791 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrlrl : KTree ℚ :=
  .node V1rrlrlrll 233571 (7, 4, some (2, 3)) (3474454077619653463436659034495269176609 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrlr

def V1rrlrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233696 (7, 4, some (6, 0)) (2745875294902490221658875390578690836169 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233697 (7, 4, some (6, 1)) (549175058981675424960378319398341426001 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233698 (7, 4, some (6, 2)) (171617205931881514608411820984234173369 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233699 (7, 4, some (6, 3)) (686468823719612864952032207372955247167 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233728 (7, 4, some (7, 0)) (2836099709809506248909943201483940131551 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 233729 (7, 4, some (7, 1)) (567219941962595246785398304425999166609 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233730 (7, 4, some (7, 2)) (354512463725649611006582640884447361167 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 233731 (7, 4, some (7, 3)) (177256231860948812513012712518161509519 / 625000000000000000000000000000000000000 : ℚ) .leaf) 233760 (7, 4, some (8, 0)) (380854356248028269705873790386900632613 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233761 (7, 4, some (8, 1)) (3046834849984784005021501130538956947037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233762 (7, 4, some (8, 2)) (1523417424964794227102125985996191818143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrlrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233793 (7, 4, some (9, 1)) (1737227038810185036074571699983525368753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233824 (7, 4, some (10, 0)) (4484086640066525883537278074772648254807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234595 (7, 5, some (2, 3)) (1721867883203764711716359290575064914483 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234626 (7, 5, some (3, 2)) (3001891037865206750636266342865727296391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234627 (7, 5, some (3, 3)) (1500945518935953048074269836425497459051 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 234657 (7, 5, some (4, 1)) (1386631171195425643185235732620632720937 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234658 (7, 5, some (4, 2)) (1386631171198913587807666640425452696127 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234659 (7, 5, some (4, 3)) (1386631171200891719435265463181017932233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234688 (7, 5, some (5, 0)) (1329405227033821638266296273941107362291 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 234689 (7, 5, some (5, 1)) (531762090801032297596167563114901238569 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrlrr : KTree ℚ :=
  .node V1rrlrlrrl 233792 (7, 4, some (9, 0)) (1737227038812825880739426074283601225857 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrlrrr

def V1rrlrlr : KTree ℚ :=
  .node V1rrlrlrl 233667 (7, 4, some (5, 3)) (2745875294909141897144694477261534114509 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrr

def V1rrlrl : KTree ℚ :=
  .node V1rrlrll 232704 (7, 3, some (7, 0)) (620671970116379347896533258435477972571 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrlr

def V1rrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234691 (7, 5, some (5, 3)) (531762090802282454549331787942706473621 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234720 (7, 5, some (6, 0)) (104947684606141949069713457614685203827 / 400000000000000000000000000000000000000 : ℚ) .leaf) 234721 (7, 5, some (6, 1)) (524738423031947193718339904440318379763 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234722 (7, 5, some (6, 2)) (1311846057581349305610772523168779274903 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234723 (7, 5, some (6, 3)) (1311846057573686610773312641630779889491 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 234752 (7, 5, some (7, 0)) (2658810454006206497747429972326356376279 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234753 (7, 5, some (7, 1)) (2658810454010887086236927755331758652351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234754 (7, 5, some (7, 2)) (664702613502205963132493279976450020043 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234755 (7, 5, some (7, 3)) (664702613494805093717771411349552426257 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234784 (7, 5, some (8, 0)) (2773262342399571234733121928654691821001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234785 (7, 5, some (8, 1)) (2773262342402002556403783793320634416103 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 234816 (7, 5, some (9, 0)) (750472759468425507600137195946682141407 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234817 (7, 5, some (9, 1)) (1500945518936486706803855442541206803909 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234848 (7, 5, some (10, 0)) (860933941603599252235535279916128896163 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235651 (7, 6, some (3, 3)) (741322314265099081281616747827763634499 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235682 (7, 6, some (4, 2)) (2723114225767353236020376263928592013021 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 235713 (7, 6, some (5, 1)) (2591109290003791385868157258735302825989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235714 (7, 6, some (5, 2)) (129555464500471591701142442070707601781 / 500000000000000000000000000000000000000 : ℚ) .leaf) 235715 (7, 6, some (5, 3)) (518221858002293715821864052829334257777 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235744 (7, 6, some (6, 0)) (506382080160057652042386795735212655991 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 235745 (7, 6, some (6, 1)) (632977600194010482466848005213279059261 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrllr : KTree ℚ :=
  .node V1rrlrrllrl 235683 (7, 6, some (4, 3)) (1361557112885956283288161309545313957457 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrrllrr

def V1rrlrrll : KTree ℚ :=
  .node V1rrlrrlll 234786 (7, 5, some (8, 2)) (2773262342380184702330540510160508202459 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrllr

def V1rrlrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235747 (7, 6, some (6, 3)) (31648880009654565234515149226116989587 / 125000000000000000000000000000000000000 : ℚ) .leaf) 235776 (7, 6, some (7, 0)) (2531910400773286175826316129231865411121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235777 (7, 6, some (7, 1)) (79122200024329949627875886876325320313 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235778 (7, 6, some (7, 2)) (126595520038959551981463751428448519759 / 500000000000000000000000000000000000000 : ℚ) .leaf) 235779 (7, 6, some (7, 3)) (2531910400758216554717332218873001263149 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 235809 (7, 6, some (8, 1)) (1295554645005616178698358843656169904119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235810 (7, 6, some (8, 2)) (2591109290002154690878129829204754374833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235840 (7, 6, some (9, 0)) (680778556442727503012093428931295318999 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235841 (7, 6, some (9, 1)) (1361557112886179713784765088304632253893 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235872 (7, 6, some (10, 0)) (1482644628531562806094897755438964409287 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrlrl : KTree ℚ :=
  .node V1rrlrrlrll 235808 (7, 6, some (8, 0)) (2591109290007551634727209941614143056081 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrlrlr

def V1rrlrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 236738 (7, 7, some (5, 2)) (2536909806063744283082604191722128435733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236739 (7, 7, some (5, 3)) (2536909806066543219443939472905604822911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236769 (7, 7, some (6, 1)) (615079264674740457678016653056032283271 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236770 (7, 7, some (6, 2)) (1230158529351693581150783946753171107701 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236771 (7, 7, some (6, 3)) (1230158529350022202489218761156121253229 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 236801 (7, 7, some (7, 1)) (1218142767752616710154159751693141599591 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236802 (7, 7, some (7, 2)) (487257107101476671919164914950433072099 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 236803 (7, 7, some (7, 3)) (1218142767746838856356027386711445826757 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 236832 (7, 7, some (8, 0)) (615079264674740457678016653056032283271 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrlrr : KTree ℚ :=
  .node V1rrlrrlrrl 236800 (7, 7, some (7, 0)) (2436285535514362173326244150552443963271 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrlrrr

def V1rrlrrlr : KTree ℚ :=
  .node V1rrlrrlrl 236707 (7, 7, some (4, 3)) (670536462363364809090434461043756701039 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrrlrr

def V1rrlrrl : KTree ℚ :=
  .node V1rrlrrll 235746 (7, 6, some (6, 2)) (1265955200389938964150278072911854711989 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrrlr

def V1rrlrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 236834 (7, 7, some (8, 2)) (1230158529350022202489218761156121253229 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236864 (7, 7, some (9, 0)) (2536909806063744283082604191722128435733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236865 (7, 7, some (9, 1)) (2536909806066543219443939472905604822911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236896 (7, 7, some (10, 0)) (670536462363364809090434461043756701039 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 237763 (7, 8, some (5, 3)) (623128081872874980406364099539418438701 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 237795 (7, 8, some (6, 3)) (2402847065859158603135751035915082823743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237825 (7, 8, some (7, 1)) (1180746570023011088563717988435109423529 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237826 (7, 8, some (7, 2)) (2361493140049115813846907319973144241941 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237827 (7, 8, some (7, 3)) (2361493140040533243383741695849983105477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237856 (7, 8, some (8, 0)) (94459725602029655217041214831776785981 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrrll : KTree ℚ :=
  .node V1rrlrrrlll 237794 (7, 8, some (6, 2)) (96113882634402279886316518338223307851 / 400000000000000000000000000000000000000 : ℚ) V1rrlrrrllr

def V1rrlrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 237858 (7, 8, some (8, 2)) (118074657002380925965437543925910831333 / 500000000000000000000000000000000000000 : ℚ) .leaf) 237888 (7, 8, some (9, 0)) (2402847065857463820399410643947313205927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237889 (7, 8, some (9, 1)) (2402847065861117407899719464885569481231 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237920 (7, 8, some (10, 0)) (2492512327489666619453969313062998327829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238819 (7, 9, some (6, 3)) (1177830226849980027228528969493333536181 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 238851 (7, 9, some (7, 3)) (575328678047926481338375862629782608871 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 238881 (7, 9, some (8, 1)) (71375552798000161826583065200235110593 / 312500000000000000000000000000000000000 : ℚ) .leaf) 238882 (7, 9, some (8, 2)) (2284017689537314648106799665992094146317 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 238912 (7, 9, some (9, 0)) (2301314712196591539153628198733788298383 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrrlr : KTree ℚ :=
  .node V1rrlrrrlrl 238850 (7, 9, some (7, 2)) (460262942439357407041099264411649501809 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrrrlrr

def V1rrlrrrl : KTree ℚ :=
  .node V1rrlrrrll 237857 (7, 8, some (8, 1)) (2361493140048004380493693626588469282249 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrrlr

def V1rrlrrrrlll : KTree ℚ :=
  (.node (.node .leaf 238944 (7, 9, some (10, 0)) (2355660453698271874731905599515853435867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 239875 (7, 10, some (7, 3)) (562950770731914019108619438594300603013 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrrrrllr : KTree ℚ :=
  (.node (.node .leaf 239937 (7, 10, some (9, 1)) (2221552715796583362653822041257677610009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 239968 (7, 10, some (10, 0)) (225180308292980365108318928853084224883 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrrrrll : KTree ℚ :=
  .node V1rrlrrrrlll 239906 (7, 10, some (8, 2)) (555388178949333143211902922374289410389 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrrrrllr

def V1rrlrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 262176 (8, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262177 (8, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262178 (8, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262208 (8, 0, some (1, 0)) (4567275592740461843648625992325503241039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262209 (8, 0, some (1, 1)) (2283637796329705286526511140040823022677 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrrrrl : KTree ℚ :=
  .node V1rrlrrrrll 262144 (8, 0, none) (0 : ℚ) V1rrlrrrrlr

def V1rrlrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 262240 (8, 0, some (2, 0)) (3622483999882998745358852306428261657847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262241 (8, 0, some (2, 1)) (3622483999891356436567985085155134172151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262242 (8, 0, some (2, 2)) (3622483999907732706309451657770004057329 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262272 (8, 0, some (3, 0)) (102360591178932371819615825657459800781 / 312500000000000000000000000000000000000 : ℚ) .leaf) 262273 (8, 0, some (3, 1)) (1637769458870321861576538835435657216313 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 262274 (8, 0, some (3, 2)) (818884729435997944255820278580752495903 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262304 (8, 0, some (4, 0)) (3180232866860012252452742196121814261579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262305 (8, 0, some (4, 1)) (3180232866863262890355522238641078256089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262306 (8, 0, some (4, 2)) (3180232866867272578906199009458337602373 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 262336 (8, 0, some (5, 0)) (818884729435997944255820278580752495903 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrrr : KTree ℚ :=
  .node V1rrlrrrrl 262210 (8, 0, some (1, 2)) (182691023706797922413317419960312234319 / 400000000000000000000000000000000000000 : ℚ) V1rrlrrrrr

def V1rrlrrr : KTree ℚ :=
  .node V1rrlrrrl 238913 (7, 9, some (9, 1)) (1150657356098311055955267886568369899607 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrrrr

def V1rrlrr : KTree ℚ :=
  .node V1rrlrrl 236833 (7, 7, some (8, 1)) (1230158529351693581150783946753171107701 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrrr

def V1rrlr : KTree ℚ :=
  .node V1rrlrl 234690 (7, 5, some (5, 2)) (2658810454010386703261971032228392260401 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrr

def V1rrl : KTree ℚ :=
  .node V1rrll 231552 (7, 2, some (3, 0)) (794161488956040510643669164697001695819 / 2500000000000000000000000000000000000000 : ℚ) V1rrlr

def V1rrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 262338 (8, 0, some (5, 2)) (3275538917742775504151782509776856617663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262368 (8, 0, some (6, 0)) (3622483999916002671910342309211137675203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262369 (8, 0, some (6, 1)) (1811241999955045142775769656606210635303 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262370 (8, 0, some (6, 2)) (905620999967804420711816771741621949241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262400 (8, 0, some (7, 0)) (570909449086695993019189719248499858091 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 262401 (8, 0, some (7, 1)) (1427273622701424016904638891281802993 / 3125000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262402 (8, 0, some (7, 2)) (4567275589852328869952853044003723531709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262432 (8, 0, some (8, 0)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 262433 (8, 0, some (8, 1)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262434 (8, 0, some (8, 2)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263168 (8, 1, none) (0 : ℚ) .leaf))) 263201 (8, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263202 (8, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263232 (8, 1, some (1, 0)) (906589456453908061417429177334962546589 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 263233 (8, 1, some (1, 1)) (35413650562440594453466753952069931757 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263234 (8, 1, some (1, 2)) (4532947271992754335652251657948166300899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263264 (8, 1, some (2, 0)) (178006982575692877177402662478471688093 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 263265 (8, 1, some (2, 1)) (142405586060248256710552136845387494957 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263266 (8, 1, some (2, 2)) (445017456440068700816914732434822602123 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (3176645955821296556197577132075239134391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263297 (8, 1, some (3, 1)) (7941614889583283540225740324086921407 / 25000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263298 (8, 1, some (3, 2)) (317664595584026498268262929140985941487 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 263328 (8, 1, some (4, 0)) (605213754730932361009559051447369477703 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 263329 (8, 1, some (4, 1)) (3026068773662460189054864973561816126519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 263330 (8, 1, some (4, 2)) (1513034386832977251386204203459179726609 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263360 (8, 1, some (5, 0)) (3026068773662116515624372063979047381381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263361 (8, 1, some (5, 1)) (756517193416382644693323511978316445997 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263362 (8, 1, some (5, 2)) (3026068773665455107378704078573667168419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263392 (8, 1, some (6, 0)) (3176645955842682361915742870228242759189 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 263393 (8, 1, some (6, 1)) (397080744480453029163287805870432627519 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263394 (8, 1, some (6, 2)) (3176645955828804971844681328484469960167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263424 (8, 1, some (7, 0)) (3560139651530962530814777268480062501869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263425 (8, 1, some (7, 1)) (890034912879488365932855852840641467597 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263426 (8, 1, some (7, 2)) (3560139651004570643998529874790423096549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263456 (8, 1, some (8, 0)) (566618409001494246817145205395747541001 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 263457 (8, 1, some (8, 1)) (2266473635830400159044739243805929711281 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263458 (8, 1, some (8, 2)) (4532947276833907628366480352255957735669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263488 (8, 1, some (9, 0)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 263489 (8, 1, some (9, 1)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264226 (8, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264257 (8, 2, some (1, 1)) (4505919533380528337042794079813599133833 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 264258 (8, 2, some (1, 2)) (901183906674570518317981468977703011899 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264288 (8, 2, some (2, 0)) (3512313299051191118457074681652374093881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264289 (8, 2, some (2, 1)) (3512313297452521949806231358110233249447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264290 (8, 2, some (2, 2)) (54879895272873404221750774799509388527 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 264320 (8, 2, some (3, 0)) (3103359850564798122433219684220390075877 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264322 (8, 2, some (3, 2)) (620671970115903945944997707873770367841 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264352 (8, 2, some (4, 0)) (729302358273529804425320934001060869401 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 264353 (8, 2, some (4, 1)) (2917209433103044102782014829657029681439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264354 (8, 2, some (4, 2)) (1458604716553809400828740468250551848263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264384 (8, 2, some (5, 0)) (89444049380368305011726755991946488431 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 264385 (8, 2, some (5, 1)) (572441916035417682289909872087313900167 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264386 (8, 2, some (5, 2)) (71555239504467631720704448334452098369 / 250000000000000000000000000000000000000 : ℚ) .leaf) 264416 (8, 2, some (6, 0)) (729302358276571707616293324721415260151 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 264417 (8, 2, some (6, 1)) (2917209433108607557679316069581924439791 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264418 (8, 2, some (6, 2)) (2917209433103120314604735203697206071343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264448 (8, 2, some (7, 0)) (775839962645973982026629481770067562167 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 264449 (8, 2, some (7, 1)) (193959990661321127606388159601476959277 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264450 (8, 2, some (7, 2)) (775839962609187434311783018036594431369 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 264480 (8, 2, some (8, 0)) (175615664873754581727252162146412615221 / 500000000000000000000000000000000000000 : ℚ) .leaf) 264481 (8, 2, some (8, 1)) (3512313297410406541763128511779760839429 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264482 (8, 2, some (8, 2)) (702462659561376950899869010046493113369 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264512 (8, 2, some (9, 0)) (4505919533388563818725477526768492184111 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 264513 (8, 2, some (9, 1)) (901183906559787629127154444613181027421 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264544 (8, 2, some (10, 0)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 265282 (8, 3, some (1, 2)) (4484086640035857384325888193195529277549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265313 (8, 3, some (2, 1)) (694890815520746374382543676323312558967 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 265314 (8, 3, some (2, 2)) (54288344962685359313420302379259914173 / 156250000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrllrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265345 (8, 3, some (3, 1)) (3046834849970985542747881621588657990499 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265346 (8, 3, some (3, 2)) (761708712494937369412362951344143517411 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 265376 (8, 3, some (4, 0)) (56721994195969971769100330522035716897 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265377 (8, 3, some (4, 1)) (1418049854903043075660615374605106409957 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265378 (8, 3, some (4, 2)) (1418049854905871333110211361903462728451 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 265408 (8, 3, some (5, 0)) (343234411862648593303177172204980974927 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265409 (8, 3, some (5, 1)) (2745875294907782045150541511052031257611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265410 (8, 3, some (5, 2)) (2745875294910585402029536464990853103601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265440 (8, 3, some (6, 0)) (2745875294906394647359249429395219946429 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265441 (8, 3, some (6, 1)) (549175058982032472751188370962146949437 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265442 (8, 3, some (6, 2)) (686468823727165182212436787004606946203 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265473 (8, 3, some (7, 1)) (2836099709812892177833186516144300922573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265474 (8, 3, some (7, 2)) (88628115930047320060049420172038735177 / 312500000000000000000000000000000000000 : ℚ) .leaf) 265504 (8, 3, some (8, 0)) (761708712496380614021425168750634006123 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265505 (8, 3, some (8, 1)) (3046834849968249835222807168904640689603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265506 (8, 3, some (8, 2)) (1523417424979476487845612072076659581933 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 265536 (8, 3, some (9, 0)) (694890815524625097281148204288184663891 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265537 (8, 3, some (9, 1)) (434306759686013463567752449637494598579 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265568 (8, 3, some (10, 0)) (179363465601949814759505429024711854703 / 400000000000000000000000000000000000000 : ℚ) .leaf) 266338 (8, 4, some (2, 2)) (430466970799885305358904657192077024709 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 266369 (8, 4, some (3, 1)) (3001891037859183415960677024331456511361 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrllrr : KTree ℚ :=
  .node V1rrrllrrl 265472 (8, 3, some (7, 0)) (567219941962474582824045896550562984093 / 2000000000000000000000000000000000000000 : ℚ) V1rrrllrrr

def V1rrrllr : KTree ℚ :=
  .node V1rrrllrl 265344 (8, 3, some (3, 0)) (3046834850344765071137756461263659509537 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrr

def V1rrrll : KTree ℚ :=
  .node V1rrrlll 264321 (8, 2, some (3, 1)) (3103359850571015024796770123206941527587 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllr

def V1rrrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266400 (8, 4, some (4, 0)) (2773262342501784205174141310969389500249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266401 (8, 4, some (4, 1)) (554652468478664887329934079448468004271 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 266402 (8, 4, some (4, 2)) (1386631171199835452420118246916746364421 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266432 (8, 4, some (5, 0)) (2658810454001171562042316866455585073909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266433 (8, 4, some (5, 1)) (2658810454007859557969237696509572187733 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 266434 (8, 4, some (5, 2)) (265881045401165254716499900758379383703 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266464 (8, 4, some (6, 0)) (2623692115156923491749125850492123109549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266465 (8, 4, some (6, 1)) (2623692115161873482327828408965667760091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266466 (8, 4, some (6, 2)) (1311846057581247690980399059404331991833 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266496 (8, 4, some (7, 0)) (1329405227004765820087527060235193270691 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266497 (8, 4, some (7, 1)) (664702613502965655442222870334125830833 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266528 (8, 4, some (8, 0)) (2773262342401833303480371994951844959691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266529 (8, 4, some (8, 1)) (346657792799616404162873532593296009597 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 266530 (8, 4, some (8, 2)) (1386631171180308735172647442905013521861 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266560 (8, 4, some (9, 0)) (750472759468528561083290407292750384299 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266561 (8, 4, some (9, 1)) (3001891037832187392009845257797566300141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 266592 (8, 4, some (10, 0)) (1721867883205017257426518456119535904847 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267394 (8, 5, some (3, 2)) (2965289257055305816657417865245461826047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267425 (8, 5, some (4, 1)) (34038927822032638800295274830962379753 / 125000000000000000000000000000000000000 : ℚ) .leaf) 267426 (8, 5, some (4, 2)) (1361557112884611571387533390055130767773 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267456 (8, 5, some (5, 0)) (2591109290041262658326449530998515798563 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267457 (8, 5, some (5, 1)) (2591109290006298193485488194534333357887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrll : KTree ℚ :=
  .node V1rrrlrlll 266498 (8, 4, some (7, 2)) (1329405226995472592715756224560967766783 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrllr

def V1rrrlrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 267488 (8, 5, some (6, 0)) (1265955200386413441743068406980828470067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267489 (8, 5, some (6, 1)) (2531910400778338464723940419078860387689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267490 (8, 5, some (6, 2)) (79122200024385271138769339905694966663 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267520 (8, 5, some (7, 0)) (2531910400776501222207571336123324708031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267521 (8, 5, some (7, 1)) (79122200024378057864645128337101852697 / 312500000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 267552 (8, 5, some (8, 0)) (259110929001035865435037328233051965757 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 267553 (8, 5, some (8, 1)) (1295554645004997502487494691967231148379 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267554 (8, 5, some (8, 2)) (1295554644992200519064686200456287790547 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267584 (8, 5, some (9, 0)) (2723114225772562797504699589946230098663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267585 (8, 5, some (9, 1)) (1361557112878763946398732563749686682751 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrlrl : KTree ℚ :=
  .node V1rrrlrlrll 267522 (8, 5, some (7, 2)) (2531910400771227581949868089676090628923 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrlrlr

def V1rrrlrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 268450 (8, 6, some (4, 2)) (1341072924725125783574994145416866614071 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268481 (8, 6, some (5, 1)) (507381961212038825507976595678946433683 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 268482 (8, 6, some (5, 2)) (2536909806065261271332807141552469672441 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268512 (8, 6, some (6, 0)) (2460317058712425105634382798908716890061 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268513 (8, 6, some (6, 1)) (246031705870125714506706756127948712149 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 268544 (8, 6, some (7, 0)) (2436285535502696874291698078766821680407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268545 (8, 6, some (7, 1)) (19033480746149054537328192142290703457 / 78125000000000000000000000000000000000 : ℚ) .leaf) 268546 (8, 6, some (7, 2)) (304535691937971109293541713503926725299 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 268576 (8, 6, some (8, 0)) (153769816168868083455883698305701990471 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrlrr : KTree ℚ :=
  .node V1rrrlrlrrl 268514 (8, 6, some (6, 2)) (2460317058704215991874368236225846491261 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrlrrr

def V1rrrlrlr : KTree ℚ :=
  .node V1rrrlrlrl 267616 (8, 5, some (10, 0)) (741322314265642992886790731275379904837 / 2500000000000000000000000000000000000000 : ℚ) V1rrrlrlrr

def V1rrrlrl : KTree ℚ :=
  .node V1rrrlrll 267458 (8, 5, some (5, 2)) (16194433062567834559980450129486654287 / 62500000000000000000000000000000000000 : ℚ) V1rrrlrlr

def V1rrrlrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 268578 (8, 6, some (8, 2)) (246031705868839788970331152649281608351 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 268608 (8, 6, some (9, 0)) (507381961213212193487209158663835442327 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 268609 (8, 6, some (9, 1)) (2536909806060829643638950688234578073743 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268640 (8, 6, some (10, 0)) (1341072924727239478727850088998901894953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269506 (8, 7, some (5, 2)) (2492512327489666619453969313062998327829 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 269538 (8, 7, some (6, 2)) (2402847065861117407899719464885569481231 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269568 (8, 7, some (7, 0)) (94459725602029655217041214831776785981 / 400000000000000000000000000000000000000 : ℚ) .leaf) 269569 (8, 7, some (7, 1)) (2361493140048004380493693626588469282249 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269570 (8, 7, some (7, 2)) (118074657002380925965437543925910831333 / 500000000000000000000000000000000000000 : ℚ) .leaf) 269600 (8, 7, some (8, 0)) (1180746570023011088563717988435109423529 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrll : KTree ℚ :=
  .node V1rrrlrrlll 269537 (8, 7, some (6, 1)) (2402847065857463820399410643947313205927 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrllr

def V1rrrlrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 269602 (8, 7, some (8, 2)) (2361493140040533243383741695849983105477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269632 (8, 7, some (9, 0)) (96113882634402279886316518338223307851 / 400000000000000000000000000000000000000 : ℚ) .leaf) 269633 (8, 7, some (9, 1)) (2402847065859158603135751035915082823743 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269664 (8, 7, some (10, 0)) (623128081872874980406364099539418438701 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 270562 (8, 8, some (6, 2)) (2355660453700510524173773403732846228051 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 270594 (8, 8, some (7, 2)) (2301314712196410596046366120886411011459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270624 (8, 8, some (8, 0)) (2284017689537328780911258822945166275791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270625 (8, 8, some (8, 1)) (2284017689537501249066414779502891533511 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 270626 (8, 8, some (8, 2)) (2284017689533164150604365834307507792049 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrlr : KTree ℚ :=
  .node V1rrrlrrlrl 270593 (8, 8, some (7, 1)) (575328678048772802421670432378587333201 / 2500000000000000000000000000000000000000 : ℚ) V1rrrlrrlrr

def V1rrrlrrl : KTree ℚ :=
  .node V1rrrlrrll 269601 (8, 7, some (8, 1)) (2361493140049115813846907319973144241941 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrlr

def V1rrrlrrrlll : KTree ℚ :=
  (.node (.node .leaf 270657 (8, 8, some (9, 1)) (2301314712196410596046366120886411011459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270688 (8, 8, some (10, 0)) (2355660453700510524173773403732846228051 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrlrrrllr : KTree ℚ :=
  (.node (.node .leaf 271649 (8, 9, some (8, 1)) (555388178949164570918300251520406403291 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 271650 (8, 9, some (8, 2)) (277694089474378042073344447251610706451 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrlrrrll : KTree ℚ :=
  .node V1rrrlrrrlll 271618 (8, 9, some (7, 2)) (1125901541465290330078289329217634908159 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrrrllr

def V1rrrlrrrlrl : KTree ℚ :=
  (.node (.node .leaf 271681 (8, 9, some (9, 1)) (1110776357898628825914116362336604819201 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 271712 (8, 9, some (10, 0)) (2251803082929821248141665906861698425673 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrlrrrlrr : KTree ℚ :=
  (.node (.node .leaf 272705 (8, 10, some (9, 1)) (2157127817896155030434864668062471919043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 272736 (8, 10, some (10, 0)) (2170066860947482380147763425416756800727 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrlrrrlr : KTree ℚ :=
  .node V1rrrlrrrlrl 272674 (8, 10, some (8, 2)) (1085033430473484564909108616306037589989 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrrrlrr

def V1rrrlrrrl : KTree ℚ :=
  .node V1rrrlrrrll 271680 (8, 9, some (9, 0)) (2221552715796569474123925226620244924507 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrrlr

def V1rrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 294944 (9, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 294945 (9, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 294976 (9, 0, some (1, 0)) (4532947272063900158689078169093018450013 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 294977 (9, 0, some (1, 1)) (4532947271983458081463077797961442866757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295008 (9, 0, some (2, 0)) (1780069825749908933058904399379043837937 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 295009 (9, 0, some (2, 1)) (178006982575401585911704379947828650097 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295040 (9, 0, some (3, 0)) (3176645955823739578350360647247874673407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295041 (9, 0, some (3, 1)) (397080744479762541870032983853526938437 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 295072 (9, 0, some (4, 0)) (3026068773660741821902400425647972400831 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 295073 (9, 0, some (4, 1)) (302606877366383488277683661189289110707 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrr : KTree ℚ :=
  .node V1rrrlrrrl 294912 (9, 0, none) (0 : ℚ) V1rrrlrrrr

def V1rrrlrr : KTree ℚ :=
  .node V1rrrlrrl 270656 (8, 8, some (9, 0)) (575328678048772802421670432378587333201 / 2500000000000000000000000000000000000000 : ℚ) V1rrrlrrr

def V1rrrlr : KTree ℚ :=
  .node V1rrrlrl 268577 (8, 6, some (8, 1)) (2460317058703738455113921040340975104269 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrr

def V1rrrl : KTree ℚ :=
  .node V1rrrll 266370 (8, 4, some (3, 2)) (3001891037867415710640565590412859717571 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlr

def V1rrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 295105 (9, 0, some (5, 1)) (3026068773667650198768865842938734130137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295136 (9, 0, some (6, 0)) (3176645955845352472659604607283365540453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295137 (9, 0, some (6, 1)) (99270186120005242331240566447614124361 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295168 (9, 0, some (7, 0)) (890034912881610787610739323425952912433 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 295169 (9, 0, some (7, 1)) (712027930297647912048210964633641128537 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 295200 (9, 0, some (8, 0)) (2266473635984358002629689222213305437593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295201 (9, 0, some (8, 1)) (4532947269197474820730278833093847801571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295232 (9, 0, some (9, 0)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295233 (9, 0, some (9, 1)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295969 (9, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296000 (9, 1, some (1, 0)) (281619971410925520285468728642469463667 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 296001 (9, 1, some (1, 1)) (1126479883343133023245157237252835550871 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 296032 (9, 1, some (2, 0)) (3512313297458560623220884002781721395491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296033 (9, 1, some (2, 1)) (3512313297452577466481763335478263864623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296064 (9, 1, some (3, 0)) (3103359850562797285480623844724900079489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296065 (9, 1, some (3, 1)) (1551679925287382947655976870232111911201 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296096 (9, 1, some (4, 0)) (2917209433098533395110119700755985294743 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 296097 (9, 1, some (4, 1)) (2917209433105597635774979833210994060393 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296128 (9, 1, some (5, 0)) (2862209580175473814263718995643301632951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296129 (9, 1, some (5, 1)) (715552395044685240291943640411184284077 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 296160 (9, 1, some (6, 0)) (1458604716554130789079797554220939686119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296161 (9, 1, some (6, 1)) (1458604716554281951920242616226728145093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296192 (9, 1, some (7, 0)) (3103359850584540027615545613305666604343 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 296193 (9, 1, some (7, 1)) (1551679925285501938908042842444944004049 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 296224 (9, 1, some (8, 0)) (351231329746482419028116827619649707429 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 296225 (9, 1, some (8, 1)) (1756156648502608824490274367545367107537 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296256 (9, 1, some (9, 0)) (2252959766537204954527911795878308635761 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296257 (9, 1, some (9, 1)) (1126479884356743624043427030579429699081 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 296288 (9, 1, some (10, 0)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297025 (9, 2, some (1, 1)) (224204332002140076195738498741473161001 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297056 (9, 2, some (2, 0)) (3474454078897634966855537160288238808811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297057 (9, 2, some (2, 1)) (3474454077602655751130634846095038832041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297088 (9, 2, some (3, 0)) (609366969993309302455901443596555854601 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297089 (9, 2, some (3, 1)) (3046834849973676896467826947829793587111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297120 (9, 2, some (4, 0)) (1418049854900282295164798161243346992521 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 297121 (9, 2, some (4, 1)) (2836099709808912436068352421697061009049 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 297152 (9, 2, some (5, 0)) (2745875294905007249567957347738408635247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297153 (9, 2, some (5, 1)) (2745875294909739325482347244630616390769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297184 (9, 2, some (6, 0)) (2745875294909169442941833592708842568793 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297185 (9, 2, some (6, 1)) (2745875294911008440303131075170971460017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297216 (9, 2, some (7, 0)) (283609970981380867903394257662813535331 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 297217 (9, 2, some (7, 1)) (2836099709809497383722320502174062632911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297248 (9, 2, some (8, 0)) (761708712495888313311958805774914621153 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 297249 (9, 2, some (8, 1)) (121873393994606112766933065752211541897 / 400000000000000000000000000000000000000 : ℚ) .leaf) 297280 (9, 2, some (9, 0)) (694890815514154357820048044546054851463 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 297281 (9, 2, some (9, 1)) (1737227038904501180270836595561635030133 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298081 (9, 3, some (2, 1)) (3443735766392366413432329870513128278463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298112 (9, 3, some (3, 0)) (3001891038135382850372069034043354917891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298113 (9, 3, some (3, 1)) (3001891037860939716961994953798244073659 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298144 (9, 3, some (4, 0)) (2773262342388378136091272533240190862393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298145 (9, 3, some (4, 1)) (1386631171197991723195215033934159027833 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 298176 (9, 3, some (5, 0)) (2658810454004135416974168142152936976413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298177 (9, 3, some (5, 1)) (2658810454010069106657883384641546096097 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298208 (9, 3, some (6, 0)) (262369211516007345014492191467428836281 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 298209 (9, 3, some (6, 1)) (2623692115163212790298776828787951227733 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298240 (9, 3, some (7, 0)) (2658810454011659786900342049976601567833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298241 (9, 3, some (7, 1)) (1329405227005507221187699758264369392227 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298273 (9, 3, some (8, 1)) (2773262342363438171358092759574648328141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298304 (9, 3, some (9, 0)) (3001891037861350869801431048150466869177 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298305 (9, 3, some (9, 1)) (3001891037825317600730781329198714887477 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298336 (9, 3, some (10, 0)) (3443735766298514464905882980163952112469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299137 (9, 4, some (3, 1)) (185330578565565655893519656535774316593 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 299168 (9, 4, some (4, 0)) (2723114225836340849526576038422243872339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299169 (9, 4, some (4, 1)) (544622845152981776843454599098587213689 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 299200 (9, 4, some (5, 0)) (2591109290002287301297758697255884506851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299201 (9, 4, some (5, 1)) (2591109290008578816678434933831924445441 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 299232 (9, 4, some (6, 0)) (316488800096970790650127962867638804521 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrlrl : KTree ℚ :=
  .node V1rrrrlrll 298272 (9, 3, some (8, 0)) (693315585600542952331798897922355968129 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrlrlr

def V1rrrrlrrll : KTree ℚ :=
  (.node (.node (.node .leaf 299264 (9, 4, some (7, 0)) (79122200024346042554077751633158583111 / 312500000000000000000000000000000000000 : ℚ) .leaf) 299265 (9, 4, some (7, 1)) (2531910400780421006349408785060230791981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299296 (9, 4, some (8, 0)) (32388866125146957240306554128767898733 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299297 (9, 4, some (8, 1)) (2591109289997450502420014096366929621677 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299328 (9, 4, some (9, 0)) (2723114225769230424666981636117713806627 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 299360 (9, 4, some (10, 0)) (1482644628515356892667291603054704692673 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300193 (9, 5, some (4, 1)) (2682145849445599736608277954545879469503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300224 (9, 5, some (5, 0)) (126845490304110055899311557866159920099 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300225 (9, 5, some (5, 1)) (101476392242495763854681967250095670913 / 400000000000000000000000000000000000000 : ℚ) .leaf) 300256 (9, 5, some (6, 0)) (615079264674549181481766573968085784237 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrl : KTree ℚ :=
  .node V1rrrrlrrll 299329 (9, 4, some (9, 1)) (272311422573284220023560749187088254723 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrlrrlr

def V1rrrrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 300288 (9, 5, some (7, 0)) (2436285535505348584566141559018372311759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300289 (9, 5, some (7, 1)) (1218142767754018251803354524647724919923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300320 (9, 5, some (8, 0)) (1230158529351943218985355400189022835679 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300321 (9, 5, some (8, 1)) (615079264674703263733319087408999576797 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 300352 (9, 5, some (9, 0)) (2536909806065832082813721515253647503687 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 300384 (9, 5, some (10, 0)) (2682145849443901307877718613130124122581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301249 (9, 6, some (5, 1)) (623128081871586910585707694634006634189 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 301280 (9, 6, some (6, 0)) (480569413172801614962457277896866384413 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 301281 (9, 6, some (6, 1)) (2402847065859383568837610768831547973381 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrr : KTree ℚ :=
  .node V1rrrrlrrrl 300353 (9, 5, some (9, 1)) (2536909806044720540112910313304456882509 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlrrrr

def V1rrrrlrr : KTree ℚ :=
  .node V1rrrrlrrl 300257 (9, 5, some (6, 1)) (615079264675777721444325278149960197529 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrlrrr

def V1rrrrlr : KTree ℚ :=
  .node V1rrrrlrl 299233 (9, 4, some (6, 1)) (126595520039000276087992709935463371377 / 500000000000000000000000000000000000000 : ℚ) V1rrrrlrr

def V1rrrrl : KTree ℚ :=
  .node V1rrrrll 297312 (9, 2, some (10, 0)) (4484086639515319266695065535619936776553 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlr

def V1rrrrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 301313 (9, 6, some (7, 1)) (1180746570024664856533321977233352664919 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301344 (9, 6, some (8, 0)) (295186642506035944050394875639955989481 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 301345 (9, 6, some (8, 1)) (1180746570023702310044507122012327769381 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301376 (9, 6, some (9, 0)) (2402847065861140553145382976869781897291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301377 (9, 6, some (9, 1)) (2402847065850169265979761724570456404343 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 302305 (9, 7, some (6, 1)) (2355660453698271874731905599515853435867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302336 (9, 7, some (7, 0)) (2301314712196591539153628198733788298383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302337 (9, 7, some (7, 1)) (1150657356098311055955267886568369899607 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302368 (9, 7, some (8, 0)) (71375552798000161826583065200235110593 / 312500000000000000000000000000000000000 : ℚ) .leaf) 302369 (9, 7, some (8, 1)) (2284017689537314648106799665992094146317 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrlll : KTree ℚ :=
  .node V1rrrrrllll 301408 (9, 6, some (10, 0)) (498502465497614681335752060889252898449 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrrlllr

def V1rrrrrllrll : KTree ℚ :=
  (.node (.node .leaf 302401 (9, 7, some (9, 1)) (575328678047926481338375862629782608871 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 302432 (9, 7, some (10, 0)) (1177830226849980027228528969493333536181 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrlr : KTree ℚ :=
  (.node (.node .leaf 303392 (9, 8, some (8, 0)) (2221552715796569474123925226620244924507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303393 (9, 8, some (8, 1)) (1110776357898628825914116362336604819201 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrl : KTree ℚ :=
  .node V1rrrrrllrll 303361 (9, 8, some (7, 1)) (2251803082929821248141665906861698425673 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrllrlr

def V1rrrrrllrrl : KTree ℚ :=
  (.node (.node .leaf 303425 (9, 8, some (9, 1)) (277694089474378042073344447251610706451 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 303456 (9, 8, some (10, 0)) (1125901541465290330078289329217634908159 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrrr : KTree ℚ :=
  (.node (.node .leaf 304448 (9, 9, some (9, 0)) (431425563579164184027831065580849427263 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 304449 (9, 9, some (9, 1)) (86285112715814469963050911311296778079 / 400000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrr : KTree ℚ :=
  .node V1rrrrrllrrl 304417 (9, 9, some (8, 1)) (2170066860947855840570772397810461349779 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrllrrr

def V1rrrrrllr : KTree ℚ :=
  .node V1rrrrrllrl 303424 (9, 8, some (9, 0)) (555388178949164570918300251520406403291 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrrllrr

def V1rrrrrll : KTree ℚ :=
  .node V1rrrrrlll 302400 (9, 7, some (9, 0)) (460262942439357407041099264411649501809 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrrllr

def V1rrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 305473 (9, 10, some (9, 1)) (1051970529774061132195384828631020497949 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 305504 (9, 10, some (10, 0)) (525985264887089493677991571735792552903 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 327712 (10, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327744 (10, 0, some (1, 0)) (4505919533444498289540115126231654576619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327776 (10, 0, some (2, 0)) (3512313297446094659662854871862530797169 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 327808 (10, 0, some (3, 0)) (620671970112989056067592195325466130979 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327840 (10, 0, some (4, 0)) (2917209433103808560832875198590340946753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327872 (10, 0, some (5, 0)) (35777619752211707516499625184712130381 / 125000000000000000000000000000000000000 : ℚ) .leaf) 327904 (10, 0, some (6, 0)) (583441886622093683358882677333510845273 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327936 (10, 0, some (7, 0)) (48489997665328038343663280203107913963 / 156250000000000000000000000000000000000 : ℚ) .leaf) 327968 (10, 0, some (8, 0)) (702462659486934378983885987510326763951 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 328000 (10, 0, some (9, 0)) (180236781223806561531014450941608322471 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 328032 (10, 0, some (10, 0)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328768 (10, 1, some (1, 0)) (4484086648367972164318912386786037257821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328800 (10, 1, some (2, 0)) (694890815521499658930002151188379332923 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328832 (10, 1, some (3, 0)) (761708712491282749205558211167047639853 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 328864 (10, 1, some (4, 0)) (1418049854902271000222530497358305590973 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 328896 (10, 1, some (5, 0)) (2745875294908029677860806288865294924843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328928 (10, 1, some (6, 0)) (17161720593192994316021090927963525217 / 62500000000000000000000000000000000000 : ℚ) .leaf) 328960 (10, 1, some (7, 0)) (88628115931687366216942574340779785481 / 312500000000000000000000000000000000000 : ℚ) .leaf) 328992 (10, 1, some (8, 0)) (190427178123368005573278954304328960979 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 329024 (10, 1, some (9, 0)) (1737227038599391713294123703696922824121 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrrrl : KTree ℚ :=
  .node V1rrrrrll 304480 (9, 9, some (10, 0)) (2170066860947855840570772397810461349779 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlr

def V1rrrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 329824 (10, 2, some (2, 0)) (3443735767461974794662926328969918424869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329856 (10, 2, some (3, 0)) (750472759463917703489510291349470346691 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 329888 (10, 2, some (4, 0)) (2773262342390541520601203567533093017157 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329920 (10, 2, some (5, 0)) (2658810454007396253714423148571363784127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329952 (10, 2, some (6, 0)) (2623692115162334206539786483434763689731 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 329984 (10, 2, some (7, 0)) (166175653375793657574330335397180126453 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330016 (10, 2, some (8, 0)) (693315585599840323477735302391295416689 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 330048 (10, 2, some (9, 0)) (3001891037773860436426673677091765162067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330080 (10, 2, some (10, 0)) (3443735766495284739505596808228462164789 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330880 (10, 3, some (3, 0)) (1482644628628793275445617760209139032697 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330912 (10, 3, some (4, 0)) (544622845151947775756311645041411653997 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330976 (10, 3, some (6, 0)) (2531910400778374241708463442424930083561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331008 (10, 3, some (7, 0)) (2531910400780704641781878808545412003531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331040 (10, 3, some (8, 0)) (80972165312855298636381195608105495739 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331072 (10, 3, some (9, 0)) (170194639108931232997535593232902988381 / 625000000000000000000000000000000000000 : ℚ) .leaf) 331104 (10, 3, some (10, 0)) (2965289257003333847841342214348990404517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 331936 (10, 4, some (4, 0)) (2682145849495854946895362360355390842253 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331968 (10, 4, some (5, 0)) (2536909806058434152478150016108604484887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332000 (10, 4, some (6, 0)) (2460317058700756984468927683568703717223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332032 (10, 4, some (7, 0)) (2436285535507388130131275226258249215851 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 332064 (10, 4, some (8, 0)) (307539632338079343179497015307466015429 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrl : KTree ℚ :=
  .node V1rrrrrrll 330944 (10, 3, some (5, 0)) (2591109290005020293339473829556354483091 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrlr

def V1rrrrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 332128 (10, 4, some (10, 0)) (107285833976732030163202941118143761359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 332992 (10, 5, some (5, 0)) (2492512327499321233399332886699512082173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333024 (10, 5, some (6, 0)) (2402847065856503946180310581505195822201 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333056 (10, 5, some (7, 0)) (2361493140047940165515330688670628777851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333088 (10, 5, some (8, 0)) (472298628009935419990894454183144893567 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 333152 (10, 5, some (10, 0)) (1246256163737122677423768558904273967129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 334048 (10, 6, some (6, 0)) (1177830226850552715767762916861502074331 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 334080 (10, 6, some (7, 0)) (2301314712194653809051294859907952056687 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334112 (10, 6, some (8, 0)) (228401768953774163072003932330377230233 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 334144 (10, 6, some (9, 0)) (1150657356098151521000450174561514577503 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrll 333120 (10, 5, some (9, 0)) (2402847065858167628130935065437733286969 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrlr

def V1rrrrrrrrll : KTree ℚ :=
  (.node (.node .leaf 335104 (10, 7, some (7, 0)) (225180308292980365108318928853084224883 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 335136 (10, 7, some (8, 0)) (2221552715796583362653822041257677610009 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrlr : KTree ℚ :=
  (.node (.node .leaf 335200 (10, 7, some (10, 0)) (562950770731914019108619438594300603013 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 336160 (10, 8, some (8, 0)) (2170066860947482380147763425416756800727 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrrll 335168 (10, 7, some (9, 0)) (555388178949333143211902922374289410389 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrrrrrlr

def V1rrrrrrrrrl : KTree ℚ :=
  (.node (.node .leaf 336224 (10, 8, some (10, 0)) (1085033430473484564909108616306037589989 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 337216 (10, 9, some (9, 0)) (525985264887089493677991571735792552903 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrrr : KTree ℚ :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (1024635713500532715499773064149889505321 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrr : KTree ℚ :=
  .node V1rrrrrrrrrl 337248 (10, 9, some (10, 0)) (1051970529774061132195384828631020497949 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrrr

def V1rrrrrrrr : KTree ℚ :=
  .node V1rrrrrrrrl 336192 (10, 8, some (9, 0)) (2157127817896155030434864668062471919043 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrr

def V1rrrrrrr : KTree ℚ :=
  .node V1rrrrrrrl 334176 (10, 6, some (10, 0)) (2355660453693237657391758858787620763201 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrr

def V1rrrrrr : KTree ℚ :=
  .node V1rrrrrrl 332096 (10, 4, some (9, 0)) (634227451514206923074783506654830632447 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrrrr

def V1rrrrr : KTree ℚ :=
  .node V1rrrrrl 329056 (10, 1, some (10, 0)) (2242043321726511795530886549240409241987 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrr

def V1rrrr : KTree ℚ :=
  .node V1rrrrl 301312 (9, 6, some (7, 0)) (2361493140045739005217970598339040213459 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrr

def V1rrr : KTree ℚ :=
  .node V1rrrl 295104 (9, 0, some (5, 0)) (302606877366383488277683661189289110707 / 1000000000000000000000000000000000000000 : ℚ) V1rrrr

def V1rr : KTree ℚ :=
  .node V1rrl 262337 (8, 0, some (5, 1)) (655107783549624325793971048396111414063 / 2000000000000000000000000000000000000000 : ℚ) V1rrr

def V1r : KTree ℚ :=
  .node V1rl 200994 (6, 4, some (8, 2)) (1756156648734623869579805319568453272813 / 5000000000000000000000000000000000000000 : ℚ) V1rr

def V1 : KTree ℚ :=
  .node V1l 134210 (4, 3, some (1, 2)) (461232720412452428879384697976608083561 / 1000000000000000000000000000000000000000 : ℚ) V1r


end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4V2.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4V2 (namespace A36W.TGCert3.R10_10_10_l1_r4): the level-2 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R10_10_10_l1_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V2lll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34 (0, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35 (0, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36 (0, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37 (0, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38 (0, 0, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39 (0, 0, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40 (0, 0, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 41 (0, 0, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 42 (0, 0, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1059 (0, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1060 (0, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 1061 (0, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1062 (0, 1, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1063 (0, 1, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 1064 (0, 1, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1065 (0, 1, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1066 (0, 1, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1088 (0, 1, some (1, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1089 (0, 1, some (1, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1090 (0, 1, some (1, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1092 (0, 1, some (1, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 1093 (0, 1, some (1, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 1094 (0, 1, some (1, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1095 (0, 1, some (1, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 1096 (0, 1, some (1, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 1097 (0, 1, some (1, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2083 (0, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2085 (0, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2086 (0, 2, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2088 (0, 2, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 2089 (0, 2, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2090 (0, 2, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 2116 (0, 2, some (1, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2117 (0, 2, some (1, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2118 (0, 2, some (1, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2119 (0, 2, some (1, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2120 (0, 2, some (1, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 2121 (0, 2, some (1, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2144 (0, 2, some (2, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2147 (0, 2, some (2, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2149 (0, 2, some (2, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 2150 (0, 2, some (2, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2152 (0, 2, some (2, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 3072 (0, 3, none) (0 : ℚ) (.node (.node .leaf 3107 (0, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 3109 (0, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3110 (0, 3, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3111 (0, 3, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3112 (0, 3, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3113 (0, 3, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3114 (0, 3, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 3138 (0, 3, some (1, 2)) (413531232462529154137370600743061913051 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3139 (0, 3, some (1, 3)) (10338280811587081038470593356445092129077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3140 (0, 3, some (1, 4)) (323071275363556800249167461193327163081 / 312500000000000000000000000000000000000 : ℚ) .leaf) 3141 (0, 3, some (1, 5)) (10338280811644384761028745309106235346777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3142 (0, 3, some (1, 6)) (20191954710268397326388565139418016523 / 19531250000000000000000000000000000000 : ℚ) .leaf) 3143 (0, 3, some (1, 7)) (2584570202910136487838370462153953452113 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 3144 (0, 3, some (1, 8)) (10338280811529606639365884808998442931689 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3145 (0, 3, some (1, 9)) (10338280805209244225422611722967170775237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3169 (0, 3, some (2, 1)) (10338280811746692885448904762911160165233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (413531232462529154137370600743061913051 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3171 (0, 3, some (2, 3)) (10338280811587081038470593356445092129077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3172 (0, 3, some (2, 4)) (323071275363556800249167461193327163081 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 3173 (0, 3, some (2, 5)) (10338280811644384761028745309106235346777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3174 (0, 3, some (2, 6)) (20191954710268397326388565139418016523 / 19531250000000000000000000000000000000 : ℚ) .leaf) 3175 (0, 3, some (2, 7)) (2584570202910136487838370462153953452113 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3176 (0, 3, some (2, 8)) (10338280811529606639365884808998442931689 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3200 (0, 3, some (3, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3201 (0, 3, some (3, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3202 (0, 3, some (3, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3203 (0, 3, some (3, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3204 (0, 3, some (3, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3205 (0, 3, some (3, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 3206 (0, 3, some (3, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 3207 (0, 3, some (3, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4133 (0, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4134 (0, 4, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4135 (0, 4, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 4136 (0, 4, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4137 (0, 4, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4138 (0, 4, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (9813289989123674579485758537563114794397 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4164 (0, 4, some (1, 4)) (1962657997833607561513692326749462515717 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4165 (0, 4, some (1, 5)) (4906644994589034173691377168189092166537 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 4166 (0, 4, some (1, 6)) (4906644994595220550312421328878578015089 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4167 (0, 4, some (1, 7)) (2453322497293606119315328212122698003373 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4168 (0, 4, some (1, 8)) (1962657997813823760442117194208298150313 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4169 (0, 4, some (1, 9)) (9813289983069712292100369721410244134307 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4194 (0, 4, some (2, 2)) (436146221737823717254258055471198111421 / 500000000000000000000000000000000000000 : ℚ) .leaf) 4195 (0, 4, some (2, 3)) (8722924434776599626209563144500546483909 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4196 (0, 4, some (2, 4)) (8722924434816033606727521452219833403187 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4197 (0, 4, some (2, 5)) (8722924434824949642118003854558386073843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4198 (0, 4, some (2, 6)) (545182777177246727812491258764286446121 / 625000000000000000000000000000000000000 : ℚ) .leaf) 4199 (0, 4, some (2, 7)) (8722924434821710646454500309769592900881 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4200 (0, 4, some (2, 8)) (8722924434728105601964965307592436223613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (9813289989275181137359702567919577813093 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 4226 (0, 4, some (3, 2)) (2453322497275258409555201562025489376743 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4227 (0, 4, some (3, 3)) (9813289989123674579485758537563114794397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (1962657997833607561513692326749462515717 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4229 (0, 4, some (3, 5)) (4906644994589034173691377168189092166537 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4230 (0, 4, some (3, 6)) (4906644994595220550312421328878578015089 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4231 (0, 4, some (3, 7)) (2453322497293606119315328212122698003373 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4257 (0, 4, some (4, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4258 (0, 4, some (4, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4259 (0, 4, some (4, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4260 (0, 4, some (4, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4261 (0, 4, some (4, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 4262 (0, 4, some (4, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5157 (0, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5158 (0, 5, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5159 (0, 5, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5160 (0, 5, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 5161 (0, 5, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5162 (0, 5, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (4763879798000863153754123715772325015927 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5189 (0, 5, some (1, 5)) (952775959601146499576409167687230649559 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 5190 (0, 5, some (1, 6)) (9527759596023477747711847235833673742129 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 5191 (0, 5, some (1, 7)) (9527759596007927148767368871684334005869 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 5192 (0, 5, some (1, 8)) (1905551919181137095767919887994593001169 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5193 (0, 5, some (1, 9)) (4763879795040419739074739481943272293229 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (8374007457385535641161180618720524624553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5220 (0, 5, some (2, 4)) (418700372871169613122921029706552003353 / 500000000000000000000000000000000000000 : ℚ) .leaf) 5221 (0, 5, some (2, 5)) (837400745743195165643328370037605063089 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 5222 (0, 5, some (2, 6)) (8374007457442509739199865734619439812419 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5223 (0, 5, some (2, 7)) (4187003728714421110298160148689404592423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5224 (0, 5, some (2, 8)) (2093501864334745344471591673822184693667 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (8374007457366215371281754665047003739283 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5251 (0, 5, some (3, 3)) (8374007457385535641161180618720524624553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5252 (0, 5, some (3, 4)) (418700372871169613122921029706552003353 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 5253 (0, 5, some (3, 5)) (837400745743195165643328370037605063089 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5254 (0, 5, some (3, 6)) (8374007457442509739199865734619439812419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5255 (0, 5, some (3, 7)) (4187003728714421110298160148689404592423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5281 (0, 5, some (4, 1)) (9527759596105752163229710629498925208279 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5282 (0, 5, some (4, 2)) (1905551919187334342265003728224029295339 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5283 (0, 5, some (4, 3)) (9527759595958653885054498837299796906157 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5284 (0, 5, some (4, 4)) (4763879798000863153754123715772325015927 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5285 (0, 5, some (4, 5)) (952775959601146499576409167687230649559 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 5286 (0, 5, some (4, 6)) (9527759596023477747711847235833673742129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5312 (0, 5, some (5, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5313 (0, 5, some (5, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 5314 (0, 5, some (5, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5315 (0, 5, some (5, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5316 (0, 5, some (5, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5317 (0, 5, some (5, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6182 (0, 6, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6183 (0, 6, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6184 (0, 6, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 6185 (0, 6, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6186 (0, 6, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6213 (0, 6, some (1, 5)) (4674063590334013654255617634687063868443 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6214 (0, 6, some (1, 6)) (9348127180679813577031743120100933575463 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6215 (0, 6, some (1, 7)) (292128974395767380081557714635094926861 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6216 (0, 6, some (1, 8)) (186962543611284842291773090440510035657 / 200000000000000000000000000000000000000 : ℚ) .leaf) 6217 (0, 6, some (1, 9)) (467406358742460766846725428736579986583 / 500000000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (8040885075715191472868167923033920503349 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6245 (0, 6, some (2, 5)) (100511063446542629621112801616310621427 / 125000000000000000000000000000000000000 : ℚ) .leaf) 6246 (0, 6, some (2, 6)) (804088507573354844641962416218601902427 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 6247 (0, 6, some (2, 7)) (8040885075720424628830485882256744073241 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6248 (0, 6, some (2, 8)) (251277658613566828040143033552045487923 / 312500000000000000000000000000000000000 : ℚ) .leaf) 6275 (0, 6, some (3, 3)) (7996014065211882990692099549125500943583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6276 (0, 6, some (3, 4)) (1599202813049606161233378932906969457251 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 6277 (0, 6, some (3, 5)) (7996014065256203838608170200011853901023 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))) 6278 (0, 6, some (3, 6)) (1999003516316571335312467948802383635777 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 6279 (0, 6, some (3, 7)) (319840562610129390369998344691551739699 / 400000000000000000000000000000000000000 : ℚ) .leaf) 6306 (0, 6, some (4, 2)) (8040885075660289108226650570003981642659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6307 (0, 6, some (4, 3)) (402044253783942040384967519417309138353 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6308 (0, 6, some (4, 4)) (8040885075715191472868167923033920503349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6309 (0, 6, some (4, 5)) (100511063446542629621112801616310621427 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 6310 (0, 6, some (4, 6)) (804088507573354844641962416218601902427 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6337 (0, 6, some (5, 1)) (2337031795190134206237545383687599502051 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6338 (0, 6, some (5, 2)) (4674063590297322072769397885279472216017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6339 (0, 6, some (5, 3)) (9348127180616211876510591504308713224353 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6340 (0, 6, some (5, 4)) (1869625436131694445886385770794717378941 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 6341 (0, 6, some (5, 5)) (4674063590334013654255617634687063868443 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 6368 (0, 6, some (6, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6369 (0, 6, some (6, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6370 (0, 6, some (6, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6371 (0, 6, some (6, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6372 (0, 6, some (6, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7168 (0, 7, none) (0 : ℚ) .leaf)) 7207 (0, 7, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7208 (0, 7, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 7209 (0, 7, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7210 (0, 7, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7238 (0, 7, some (1, 6)) (9224654408320931433333922083542396447819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7239 (0, 7, some (1, 7)) (4612327204152937771631221304644721461109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 7240 (0, 7, some (1, 8)) (4612327204103443236126414689922653593303 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 7241 (0, 7, some (1, 9)) (2306163600641836356042048993680782920597 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7269 (0, 7, some (2, 5)) (3892540802117398840714287434354012944239 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7270 (0, 7, some (2, 6)) (1557016320848922647408792789949767918951 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7271 (0, 7, some (2, 7)) (3892540802115953462748185418175280939883 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7272 (0, 7, some (2, 8)) (7785081604148365801718003189973614764931 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7300 (0, 7, some (3, 4)) (7639760080947939233118885927094421829887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7301 (0, 7, some (3, 5)) (11937125126493356444857148132018973029 / 15625000000000000000000000000000000000 : ℚ) .leaf) 7302 (0, 7, some (3, 6)) (7639760080965380456619143289353527922319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7303 (0, 7, some (3, 7)) (763976008095291132955377191407201805801 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7331 (0, 7, some (4, 3)) (954970010114175243185910405538228448289 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7332 (0, 7, some (4, 4)) (7639760080947939233118885927094421829887 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 7333 (0, 7, some (4, 5)) (11937125126493356444857148132018973029 / 15625000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7334 (0, 7, some (4, 6)) (7639760080965380456619143289353527922319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7362 (0, 7, some (5, 2)) (778508160417368448719446758144579243329 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 7363 (0, 7, some (5, 3)) (7785081604191646004232965262539905828443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7364 (0, 7, some (5, 4)) (1946270401056710062785042270829081648239 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7365 (0, 7, some (5, 5)) (3892540802117398840714287434354012944239 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7393 (0, 7, some (6, 1)) (922465440840058846520484004446584288439 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7394 (0, 7, some (6, 2)) (9224654408236886944369398843934854394097 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7395 (0, 7, some (6, 3)) (4612327204129084901250707648115071064531 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7396 (0, 7, some (6, 4)) (9224654408299871968436716920665562756087 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7424 (0, 7, some (7, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 7425 (0, 7, some (7, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 7426 (0, 7, some (7, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7427 (0, 7, some (7, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8192 (0, 8, none) (0 : ℚ) (.node (.node .leaf 8232 (0, 8, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 8233 (0, 8, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8234 (0, 8, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8263 (0, 8, some (1, 7)) (1826910237077427177661407101595199545891 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8264 (0, 8, some (1, 8)) (9134551185289113708189688904203539155201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8265 (0, 8, some (1, 9)) (9134551179704657739905706088007447063417 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8294 (0, 8, some (2, 6)) (7589966476014481788764526743109050367091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8295 (0, 8, some (2, 7)) (1517993295200418786326359331250919389587 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 8296 (0, 8, some (2, 8)) (7589966475920646573584750086977403003163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8325 (0, 8, some (3, 5)) (1840540915684719188994034149952929419363 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8326 (0, 8, some (3, 6)) (3681081831374079544937551605273387945687 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8327 (0, 8, some (3, 7)) (7362163662736143037903054021974649159699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8356 (0, 8, some (4, 4)) (7269103695680028005606267876849861169323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8357 (0, 8, some (4, 5)) (7269103695687458035098336545465321728203 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8358 (0, 8, some (4, 6)) (181727592392415575937497086254762148707 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8387 (0, 8, some (5, 3)) (7362163662698069256968940146334632528553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8388 (0, 8, some (5, 4)) (7362163662731351606325012669767906724759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8389 (0, 8, some (5, 5)) (1840540915684719188994034149952929419363 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (7589966475945330704561404832516357759299 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 8419 (0, 8, some (6, 3)) (948745809495355257196377046112058949849 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8420 (0, 8, some (6, 4)) (3035986590398861696716492817940574829 / 4000000000000000000000000000000000000 : ℚ) .leaf) 8449 (0, 8, some (7, 1)) (4567275592740461843648625992325503241039 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8450 (0, 8, some (7, 2)) (2283637796329705286526511140040823022677 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8451 (0, 8, some (7, 3)) (182691023706797922413317419960312234319 / 200000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8481 (0, 8, some (8, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8482 (0, 8, some (8, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) .leaf) 9257 (0, 9, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9258 (0, 9, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9288 (0, 9, some (1, 8)) (2266473635984358002629689222213305437593 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 9289 (0, 9, some (1, 9)) (9065894538394949641460557666187695603141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9319 (0, 9, some (2, 7)) (3719074457398159362516303601458446098381 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9320 (0, 9, some (2, 8)) (371907445735825025489467334205964339459 / 500000000000000000000000000000000000000 : ℚ) .leaf) 9350 (0, 9, some (3, 6)) (3573726700326021531742055183193786233009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9351 (0, 9, some (3, 7)) (893431675080047180981165098028527119249 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 9381 (0, 9, some (4, 5)) (6978871109262219198404079436177980115679 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 9382 (0, 9, some (4, 6)) (1744717777317754567727674212569363896907 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9412 (0, 9, some (5, 4)) (872358888656885728345301372706329543677 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 9413 (0, 9, some (5, 5)) (6978871109262219198404079436177980115679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9443 (0, 9, some (6, 3)) (1429490680120682810257662291261543603033 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 9444 (0, 9, some (6, 4)) (3573726700317862876830296854681742445933 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))) 9474 (0, 9, some (7, 2)) (7438148914740690898853279097405290322809 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 9475 (0, 9, some (7, 3)) (7438148914757851982739075876391411450481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9505 (0, 9, some (8, 1)) (4532947272063900158689078169093018450013 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9506 (0, 9, some (8, 2)) (4532947271983458081463077797961442866757 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9536 (0, 9, some (9, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9537 (0, 9, some (9, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10282 (0, 10, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10313 (0, 10, some (1, 9)) (180236781223806561531014450941608322471 / 200000000000000000000000000000000000000 : ℚ) .leaf) 10344 (0, 10, some (2, 8)) (7317319369655566447748812369899237124489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10375 (0, 10, some (3, 7)) (1744613672614977040936033361804940819833 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10406 (0, 10, some (4, 6)) (3376399806840819926845385864198558132367 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10437 (0, 10, some (5, 5)) (6678489020412852069746596701146264337787 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 10468 (0, 10, some (6, 4)) (6752799613666223520446470367107270710077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 10499 (0, 10, some (7, 3)) (6978454690423818752082716481833944594341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10530 (0, 10, some (8, 2)) (3658659684839681937148807158190136247051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10561 (0, 10, some (9, 1)) (9011839066888996579080230252463309153237 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10592 (0, 10, some (10, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32768 (1, 0, none) (0 : ℚ) .leaf)) 32800 (1, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32801 (1, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32803 (1, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32804 (1, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 32805 (1, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 32806 (1, 0, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 32807 (1, 0, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32808 (1, 0, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 32809 (1, 0, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32834 (1, 0, some (1, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 32836 (1, 0, some (1, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32837 (1, 0, some (1, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32838 (1, 0, some (1, 6)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32839 (1, 0, some (1, 7)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 32840 (1, 0, some (1, 8)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32841 (1, 0, some (1, 9)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) .leaf) 33825 (1, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33828 (1, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33829 (1, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33830 (1, 1, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33831 (1, 1, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 33832 (1, 1, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))))) 33833 (1, 1, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (1163056603104966001082363454058553621537 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (11630565913111830978121783002086835745223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (2326113182604409862839296567189934494977 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (11630565913061755488624723064480253258063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (581528295654699441628184176892607315901 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 33861 (1, 1, some (1, 5)) (5815282956553632429039287998262323070593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33862 (1, 1, some (1, 6)) (5815282956552552763818120149999392012939 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33863 (1, 1, some (1, 7)) (11630565913033210832279643744908019416329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33864 (1, 1, some (1, 8)) (5815282954707801805721764649615328855073 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33865 (1, 1, some (1, 9)) (1163056599403088443204947665384770534043 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33888 (1, 1, some (2, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 33889 (1, 1, some (2, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33892 (1, 1, some (2, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33893 (1, 1, some (2, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33894 (1, 1, some (2, 6)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 33895 (1, 1, some (2, 7)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33896 (1, 1, some (2, 8)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34816 (1, 2, none) (0 : ℚ) .leaf) 34850 (1, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34851 (1, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 34852 (1, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34853 (1, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34854 (1, 2, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34855 (1, 2, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34856 (1, 2, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 34857 (1, 2, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34881 (1, 2, some (1, 1)) (5169140405850413438722622413413753540247 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (2584570202893788736488107296877704994419 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (5169140405805224661610988028657890336917 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34884 (1, 2, some (1, 4)) (2584570202909775296125263008411588070671 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34885 (1, 2, some (1, 5)) (2584570202912725524017461332561032475819 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34886 (1, 2, some (1, 6)) (2067656162330640212234315895138094359389 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 34887 (1, 2, some (1, 7)) (10338280811612811123356582588711471089261 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34888 (1, 2, some (1, 8)) (323071275310922376121252079296582027893 / 312500000000000000000000000000000000000 : ℚ) .leaf) 34889 (1, 2, some (1, 9)) (1292285110447876048005497405983078371159 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (1292285114561073334535959393398392912819 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34913 (1, 2, some (2, 1)) (5169140405827480434720792445371926997877 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (80767818840477484314152431812327781667 / 78125000000000000000000000000000000000 : ℚ) .leaf)) 34915 (1, 2, some (2, 3)) (10338280811622133465597667407751124946213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34916 (1, 2, some (2, 4)) (10338280811641742972764898671376293814731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34917 (1, 2, some (2, 5)) (5169140405827080381795197670406538590763 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34918 (1, 2, some (2, 6)) (5169140405824491345616106799999459567057 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 34919 (1, 2, some (2, 7)) (10338280811585076295359683328807128370071 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V2llrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 34944 (1, 2, some (3, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34945 (1, 2, some (3, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34947 (1, 2, some (3, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34948 (1, 2, some (3, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 34949 (1, 2, some (3, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34950 (1, 2, some (3, 6)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34951 (1, 2, some (3, 7)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35875 (1, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35876 (1, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 35877 (1, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35878 (1, 3, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35879 (1, 3, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35880 (1, 3, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35881 (1, 3, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (1962657997822470821770656478566507230137 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (9813289989145856193527110085655213686491 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35908 (1, 3, some (1, 4)) (9813289989173053077475607985062748455829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35909 (1, 3, some (1, 5)) (4906644994592127362001899248533835090813 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35910 (1, 3, some (1, 6)) (981328998918777166339758768954609536073 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35911 (1, 3, some (1, 7)) (1226661248644609191427440629447821892063 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35912 (1, 3, some (1, 8)) (613330624254326107324513537256434353043 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 35913 (1, 3, some (1, 9)) (2453322514365889684885436481671000345247 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35937 (1, 3, some (2, 1)) (4361462217416936616795668625782563404459 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35938 (1, 3, some (2, 2)) (2180731108691634246411840531740563589041 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35939 (1, 3, some (2, 3)) (2180731108699079154117135574590047485887 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35940 (1, 3, some (2, 4)) (1744584886964098324884552530677821947703 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35941 (1, 3, some (2, 5)) (872292443483044864355893199739348460589 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 35942 (1, 3, some (2, 6)) (8722924434828829145727180224999088019409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35943 (1, 3, some (2, 7)) (8722924434774908124209732808681014562247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35944 (1, 3, some (2, 8)) (872292443206170270858264697442299328261 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (9813290088698150634132441643619046181719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35969 (1, 3, some (3, 1)) (9583291005066511120888920320323015293 / 9765625000000000000000000000000000000 : ℚ) .leaf) 35970 (1, 3, some (3, 2)) (9813289989119901089274933155986255246493 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 35971 (1, 3, some (3, 3)) (490664499458032196811067222552497314061 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35972 (1, 3, some (3, 4)) (4906644994588198295373519442969852853663 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35973 (1, 3, some (3, 5)) (490664499459418948754224730209699704033 / 500000000000000000000000000000000000000 : ℚ) .leaf) 35974 (1, 3, some (3, 6)) (1962657997836486557788615550624794804367 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35975 (1, 3, some (3, 7)) (76666328040013840935437104763797979551 / 78125000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36001 (1, 3, some (4, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36002 (1, 3, some (4, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36004 (1, 3, some (4, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 36005 (1, 3, some (4, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 36006 (1, 3, some (4, 6)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36901 (1, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36902 (1, 4, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36903 (1, 4, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 36904 (1, 4, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36905 (1, 4, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (4763879797990095048140686567211111734503 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36932 (1, 4, some (1, 4)) (4763879798003297825818084777104239131861 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36933 (1, 4, some (1, 5)) (476387979800873568586898472817649505943 / 500000000000000000000000000000000000000 : ℚ) .leaf) 36934 (1, 4, some (1, 6)) (9527759596021533922843787440315006275097 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36935 (1, 4, some (1, 7)) (4763879797997573470013198846360206440433 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36936 (1, 4, some (1, 8)) (4763879797588789864376667190231081226711 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36937 (1, 4, some (1, 9)) (9527759662310100526734931274832040214881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (4187003728687454746363748172100044068827 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36963 (1, 4, some (2, 3)) (8374007457402571120744938607655256573681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (8374007457427243989747108991941294820783 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36965 (1, 4, some (2, 5)) (4187003728718351396839122807892787881289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36966 (1, 4, some (2, 6)) (334960298297499932628475962971915009959 / 400000000000000000000000000000000000000 : ℚ) .leaf) 36967 (1, 4, some (2, 7)) (523375466087243327808500248538278127153 / 625000000000000000000000000000000000000 : ℚ) .leaf) 36968 (1, 4, some (2, 8)) (4187003727730916870472607294368725472101 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (8374007457433088010951090851856969936833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (8374007457378451542205391102373566966621 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 36995 (1, 4, some (3, 3)) (4187003728704755750658049634906925535737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 36996 (1, 4, some (3, 4)) (8374007457428813211975833894752880090819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36997 (1, 4, some (3, 5)) (4187003728719319221092726161031765222929 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36998 (1, 4, some (3, 6)) (4187003728717496301983957872068546483627 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36999 (1, 4, some (3, 7)) (8374007457379418757105845816229270459249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37024 (1, 4, some (4, 0)) (595484980789742592554170088477979454227 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 37025 (1, 4, some (4, 1)) (9527759596021211937277364635309535842487 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37026 (1, 4, some (4, 2)) (381110383838236244533532552511093624099 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37027 (1, 4, some (4, 3)) (4763879797998171127350764428632021695571 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37028 (1, 4, some (4, 4)) (9527759596010247659732111146206349437623 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37029 (1, 4, some (4, 5)) (1190969949502747019214797223870437854539 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37030 (1, 4, some (4, 6)) (9527759596015702448239608053759003873999 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 37056 (1, 4, some (5, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37057 (1, 4, some (5, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37058 (1, 4, some (5, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37059 (1, 4, some (5, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37060 (1, 4, some (5, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37061 (1, 4, some (5, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37888 (1, 5, none) (0 : ℚ) (.node (.node (.node .leaf 37925 (1, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37926 (1, 5, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37927 (1, 5, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37928 (1, 5, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2llrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 37956 (1, 5, some (1, 4)) (1869625436132649953794316412334771463159 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37957 (1, 5, some (1, 5)) (373925087226956817710859567789501226247 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37958 (1, 5, some (1, 6)) (36516121799524561857771693339543531187 / 39062500000000000000000000000000000000 : ℚ) (.node (.node .leaf 37959 (1, 5, some (1, 7)) (4674063590327262378903863816846642035941 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37960 (1, 5, some (1, 8)) (9348127179992739436823239927296111577731 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37961 (1, 5, some (1, 9)) (9348127245716695949113841189113703495073 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37987 (1, 5, some (2, 3)) (4020442537847209832100136094463320898449 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37988 (1, 5, some (2, 4)) (8040885075718713857219963440007175879411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37989 (1, 5, some (2, 5)) (8040885075727755259716424143396779418493 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37990 (1, 5, some (2, 6)) (1005110634466224848031412367418635415497 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37991 (1, 5, some (2, 7)) (4020442537847885724194398825615330828091 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 37992 (1, 5, some (2, 8)) (2010221268557403379102073541414626561359 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38018 (1, 5, some (3, 2)) (1999003516300664725877520487428849956621 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38019 (1, 5, some (3, 3)) (7996014065229956898429497106830174114919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38020 (1, 5, some (3, 4)) (7996014065252117322387532432273350593639 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38021 (1, 5, some (3, 5)) (3998007032630622294964510498805347111033 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38022 (1, 5, some (3, 6)) (7996014065259760050249915206249164017791 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38023 (1, 5, some (3, 7)) (7996014065210332447192255074624263348727 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38049 (1, 5, some (4, 1)) (4020442537860721892782431909057759544489 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38050 (1, 5, some (4, 2)) (402044253783677016106786093440991979433 / 500000000000000000000000000000000000000 : ℚ) .leaf) 38051 (1, 5, some (4, 3)) (2010221268926201392133555013995070287531 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38052 (1, 5, some (4, 4)) (4020442537860531056727246892328006398393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38053 (1, 5, some (4, 5)) (4020442537865325926534012076395699610691 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 38054 (1, 5, some (4, 6)) (4020442537863024561041486858256073811841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 38080 (1, 5, some (5, 0)) (9348127275470727246353872926782356140183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (9348127180677590485244488652654671220119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38082 (1, 5, some (5, 2)) (4674063590307027551706705965466868172561 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38083 (1, 5, some (5, 3)) (9348127180654246194139795119007099527669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38084 (1, 5, some (5, 4)) (2337031795166767950150826156958518413167 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 38085 (1, 5, some (5, 5)) (1869625436135726990035938467005650598321 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38112 (1, 5, some (6, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38113 (1, 5, some (6, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38114 (1, 5, some (6, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38115 (1, 5, some (6, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 38116 (1, 5, some (6, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 38912 (1, 6, none) (0 : ℚ) (.node (.node (.node (.node .leaf 38950 (1, 6, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38951 (1, 6, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38952 (1, 6, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38953 (1, 6, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38981 (1, 6, some (1, 5)) (9224654408315116137298473283986330361723 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38982 (1, 6, some (1, 6)) (9224654408319676775827965460687983654019 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38983 (1, 6, some (1, 7)) (9224654408297626454011641506835764944251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38984 (1, 6, some (1, 8)) (2306163601934231179561444149021281473647 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38985 (1, 6, some (1, 9)) (2306163618124696954762473045932895903761 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 39012 (1, 6, some (2, 4)) (7785081604230155847093671493896201299423 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 39013 (1, 6, some (2, 5)) (7785081604238887496268320319141698266093 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 39014 (1, 6, some (2, 6)) (7785081604241648431016192223289241461257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39015 (1, 6, some (2, 7)) (7785081604212413996614751718862607552971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39016 (1, 6, some (2, 8)) (486567600189864207531825471833538268159 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39043 (1, 6, some (3, 3)) (954970010116239972337799696357111799807 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (1909940020237918480100227760592898174813 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 39045 (1, 6, some (3, 5)) (3819880040480177446072032039930315652353 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39046 (1, 6, some (3, 6)) (1909940020240071094650280486168314668357 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39047 (1, 6, some (3, 7)) (3819880040459702884755197298349218567577 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (238742502528318693116261763781510890853 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39075 (1, 6, some (4, 3)) (38198800404669119969129850240208460043 / 50000000000000000000000000000000000000 : ℚ) .leaf) 39076 (1, 6, some (4, 4)) (3819880040476278332333785762082189270551 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 39077 (1, 6, some (4, 5)) (3819880040480721882223498954292046119261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39078 (1, 6, some (4, 6)) (1527952016191774965021355123058721946449 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39105 (1, 6, some (5, 1)) (311403264169249958428284925133870388963 / 400000000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (3892540802093727491795324568475639684787 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39107 (1, 6, some (5, 3)) (1946270401054657065048788714617123770309 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39108 (1, 6, some (5, 4)) (973135200529117618461826689847912006607 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 39109 (1, 6, some (5, 5)) (778508160424232294073370649750598306329 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39136 (1, 6, some (6, 0)) (9224654501859819249887164244924457966737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39137 (1, 6, some (6, 1)) (9224654408318737704787119444200348639243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (1844930881651279246198082785041106963563 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 39139 (1, 6, some (6, 3)) (576540900518524799246381778247663189823 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 39140 (1, 6, some (6, 4)) (9224654408308515101860832187449872482333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39168 (1, 6, some (7, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39169 (1, 6, some (7, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39170 (1, 6, some (7, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39171 (1, 6, some (7, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) .leaf)) 39975 (1, 7, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39976 (1, 7, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 39977 (1, 7, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40006 (1, 7, some (1, 6)) (9134551185400979801286301040798738062497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40007 (1, 7, some (1, 7)) (9134551185380134304012939321992250688437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40008 (1, 7, some (1, 8)) (9134551184890223996169404417332389720073 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 40009 (1, 7, some (1, 9)) (9134551248953034074614832069339466857123 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40037 (1, 7, some (2, 5)) (7589966476008827053884353564978817208649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40038 (1, 7, some (2, 6)) (1897491619003010439074747249682156930981 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40039 (1, 7, some (2, 7)) (7589966475986051270198287483518179958813 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40040 (1, 7, some (2, 8)) (1897491618751668622015036707549410694079 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40068 (1, 7, some (3, 4)) (1840540915683714772832973116917420754067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 40069 (1, 7, some (3, 5)) (7362163662743203267539214257357719387331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40070 (1, 7, some (3, 6)) (7362163662744017964619199252903274588367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40071 (1, 7, some (3, 7)) (1840540915677229019056063794727815849951 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40099 (1, 7, some (4, 3)) (726910369566359718039045191530015828629 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 40100 (1, 7, some (4, 4)) (7269103695683743020352302211157591448763 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2llrl : KTree ℚ :=
  .node V2llrll 37929 (1, 5, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) V2llrlr

def V2llrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 40102 (1, 7, some (4, 6)) (3634551847845345477386325093749620008087 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40130 (1, 7, some (5, 2)) (3681081831346107701517353421299278946083 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40131 (1, 7, some (5, 3)) (1840540915679970354532213020648996842251 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40132 (1, 7, some (5, 4)) (920270457842035417852441820927967203951 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 40133 (1, 7, some (5, 5)) (7362163662744960093446645791027914021039 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40161 (1, 7, some (6, 1)) (7589966476000432061710821246208651684283 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40162 (1, 7, some (6, 2)) (3794983237979696425837591896774436709143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40163 (1, 7, some (6, 3)) (1517993295198079156252601549008425138263 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40164 (1, 7, some (6, 4)) (948745809500423018422376925390760009533 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40192 (1, 7, some (7, 0)) (4567275639013638569971908788899151921947 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40193 (1, 7, some (7, 1)) (9134551185399872416701648272407149286393 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 40194 (1, 7, some (7, 2)) (365382047413535630613606764383903555423 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40195 (1, 7, some (7, 3)) (9134551185378241323341655172796942478151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40224 (1, 7, some (8, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40225 (1, 7, some (8, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40226 (1, 7, some (8, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40960 (1, 8, none) (0 : ℚ) .leaf)) 41000 (1, 8, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41001 (1, 8, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41031 (1, 8, some (1, 7)) (9065894544028637101964080823694079189919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41032 (1, 8, some (1, 8)) (906589454359102686245261943743662636617 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41033 (1, 8, some (1, 9)) (9065894607122844910186371338646685010027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41062 (1, 8, some (2, 6)) (7438148914806390981105444322357184502243 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 41063 (1, 8, some (2, 7)) (7438148914782723314743919971693124242723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 41064 (1, 8, some (2, 8)) (929768614242743953337429484639862062507 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 41093 (1, 8, some (3, 5)) (7147453400647161767280488128333676131521 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41094 (1, 8, some (3, 6)) (3573726700324285577034497209658167853243 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41095 (1, 8, some (3, 7)) (7147453400617550428921831681426288790049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41124 (1, 8, some (4, 4)) (3489435554629282760123075845588084946967 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41125 (1, 8, some (4, 5)) (697887110926651142889511232110455351663 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41126 (1, 8, some (4, 6)) (3489435554633048477205037625888422820209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41155 (1, 8, some (5, 3)) (3489435554620727323058922643557311520277 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41156 (1, 8, some (5, 4)) (348943555462956859208781168958482520241 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41157 (1, 8, some (5, 5)) (6978871109267216581047210580771062003929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41186 (1, 8, some (6, 2)) (1429490680119701238856990343201109681107 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 41187 (1, 8, some (6, 3)) (1786863350156527293893401235893269520831 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41188 (1, 8, some (6, 4)) (3573726700320428564197654083094360559361 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41217 (1, 8, some (7, 1)) (3719074457396998899548119248289809996517 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41218 (1, 8, some (7, 2)) (1487629782950985788195661658631502339593 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41219 (1, 8, some (7, 3)) (1487629782957150071905408007510231181707 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 41248 (1, 8, some (8, 0)) (9065894635978561652960765796422185446417 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41249 (1, 8, some (8, 1)) (906589454404735824015215596705446131677 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41250 (1, 8, some (8, 2)) (9065894543986525449106444206832380477407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41280 (1, 8, some (9, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41281 (1, 8, some (9, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42025 (1, 9, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 42057 (1, 9, some (1, 9)) (1802367825901686531106838206971104693807 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42087 (1, 9, some (2, 7)) (1463463873944461961975532050984083761541 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42088 (1, 9, some (2, 8)) (457332460561534011779331905690880093261 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42118 (1, 9, some (3, 6)) (109038354538567445411348217210343521659 / 156250000000000000000000000000000000000 : ℚ) .leaf) 42119 (1, 9, some (3, 7)) (6978454690440305842759247687041133534787 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42149 (1, 9, some (4, 5)) (3376399806838606276980213208570952183011 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42150 (1, 9, some (4, 6)) (3376399806838725844315025046486297670133 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42180 (1, 9, some (5, 4)) (6678489020409438899948677656501037143551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42181 (1, 9, some (5, 5)) (834811127552132780340600913813048331423 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42211 (1, 9, some (6, 3)) (6752799613654623040269114526962275641999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42212 (1, 9, some (6, 4)) (3376399806835251471766647362305188075827 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 42242 (1, 9, some (7, 2)) (6978454690419604211908487982289933985629 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42243 (1, 9, some (7, 3)) (6978454690447108381319982012097173855907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42273 (1, 9, some (8, 1)) (1463463873946261077824547139042046664089 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42274 (1, 9, some (8, 2)) (1463463873938742767461643797689269658891 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42304 (1, 9, some (9, 0)) (2252959789548024232338518893235469393443 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42305 (1, 9, some (9, 1)) (4505919533404517069229289472220369924877 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 42336 (1, 9, some (10, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43081 (1, 10, some (1, 9)) (1793634668506367554305740094993281687139 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 43112 (1, 10, some (2, 8)) (7219143471724129177220286627229178867459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43143 (1, 10, some (3, 7)) (855335408404487455905080008856875756283 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 43174 (1, 10, some (4, 6)) (3286836985123852292853746481859725413839 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 43205 (1, 10, some (5, 5)) (6502820293062461293826332270340763936327 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 43236 (1, 10, some (6, 4)) (1300564058611116855315890440730691947517 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 43267 (1, 10, some (7, 3)) (1314734794045252070082890695800766325249 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 43298 (1, 10, some (8, 2)) (68426832672139750388352472166202913171 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43329 (1, 10, some (9, 1)) (3609571736194910634343293657941681834169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43360 (1, 10, some (10, 0)) (1793634674215303757223422806793189561877 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node (.node .leaf 65568 (2, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65571 (2, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 65573 (2, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65574 (2, 0, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65575 (2, 0, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65576 (2, 0, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65600 (2, 0, some (1, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65601 (2, 0, some (1, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65602 (2, 0, some (1, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65603 (2, 0, some (1, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 65604 (2, 0, some (1, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65605 (2, 0, some (1, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65606 (2, 0, some (1, 6)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrrl : KTree ℚ :=
  .node V2llrrll 42056 (1, 9, some (1, 8)) (4505919533196841803909179755619155997929 / 5000000000000000000000000000000000000000 : ℚ) V2llrrlr

def V2llrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 65608 (2, 0, some (1, 8)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65632 (2, 0, some (2, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65633 (2, 0, some (2, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65634 (2, 0, some (2, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 65636 (2, 0, some (2, 4)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65637 (2, 0, some (2, 5)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65638 (2, 0, some (2, 6)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 65639 (2, 0, some (2, 7)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65640 (2, 0, some (2, 8)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66560 (2, 1, none) (0 : ℚ) .leaf))) 66593 (2, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66594 (2, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66595 (2, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66597 (2, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66598 (2, 1, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66599 (2, 1, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66600 (2, 1, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (1292285114561073334535959393398392912819 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66625 (2, 1, some (1, 1)) (5169140405827480434720792445371926997877 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66626 (2, 1, some (1, 2)) (80767818840477484314152431812327781667 / 78125000000000000000000000000000000000 : ℚ) .leaf) 66627 (2, 1, some (1, 3)) (10338280811622133465597667407751124946213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 66628 (2, 1, some (1, 4)) (10338280811641742972764898671376293814731 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66629 (2, 1, some (1, 5)) (5169140405827080381795197670406538590763 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66630 (2, 1, some (1, 6)) (5169140405824491345616106799999459567057 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66631 (2, 1, some (1, 7)) (10338280811585076295359683328807128370071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66632 (2, 1, some (1, 8)) (10338280808369425432394248265982806853463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (5169140405850413438722622413413753540247 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66657 (2, 1, some (2, 1)) (2584570202893788736488107296877704994419 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (5169140405805224661610988028657890336917 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66659 (2, 1, some (2, 3)) (2584570202909775296125263008411588070671 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66660 (2, 1, some (2, 4)) (2584570202912725524017461332561032475819 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (2067656162330640212234315895138094359389 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66662 (2, 1, some (2, 6)) (10338280811612811123356582588711471089261 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 66663 (2, 1, some (2, 7)) (323071275310922376121252079296582027893 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66664 (2, 1, some (2, 8)) (1292285110447876048005497405983078371159 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66689 (2, 1, some (3, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66691 (2, 1, some (3, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 66692 (2, 1, some (3, 4)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66693 (2, 1, some (3, 5)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66694 (2, 1, some (3, 6)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 66695 (2, 1, some (3, 7)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf))))) 67618 (2, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67619 (2, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67620 (2, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67622 (2, 2, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67623 (2, 2, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 67624 (2, 2, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67649 (2, 2, some (1, 1)) (9813289989217131970980070461313704377719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67650 (2, 2, some (1, 2)) (9813289989116127599064107774409395698589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67651 (2, 2, some (1, 3)) (613330624322078129054639204272036248991 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67652 (2, 2, some (1, 4)) (4906644994587362417055661717750613540789 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67653 (2, 2, some (1, 5)) (9813289989186316849544146550630832131143 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67654 (2, 2, some (1, 6)) (4906644994592551113085166360667517345641 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67655 (2, 2, some (1, 7)) (2453322497284830646394434305668589564879 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67656 (2, 2, some (1, 8)) (2453322496767329158043461805291102136453 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (348916979751079524817608172270696887353 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67681 (2, 2, some (2, 1)) (1744584886962956406226149176508720006783 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (2180731108695758964835187142178695176293 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 67683 (2, 2, some (2, 3)) (2180731108703372611158391281692859720617 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67684 (2, 2, some (2, 4)) (4361462217412821815640897574501133769161 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67685 (2, 2, some (2, 5)) (8722924434833844728214258797217817529507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67686 (2, 2, some (2, 6)) (872292443481509664262581904545974569753 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 67687 (2, 2, some (2, 7)) (1744584886858301108021741367115791757977 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 67688 (2, 2, some (2, 8)) (8722924475258144083346393429454664744753 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (9813289989217131970980070461313704377719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (9813289989116127599064107774409395698589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (613330624322078129054639204272036248991 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67715 (2, 2, some (3, 3)) (4906644994587362417055661717750613540789 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67716 (2, 2, some (3, 4)) (9813289989186316849544146550630832131143 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67717 (2, 2, some (3, 5)) (4906644994592551113085166360667517345641 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67718 (2, 2, some (3, 6)) (2453322497284830646394434305668589564879 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67719 (2, 2, some (3, 7)) (2453322496767329158043461805291102136453 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67744 (2, 2, some (4, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67745 (2, 2, some (4, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 67747 (2, 2, some (4, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67748 (2, 2, some (4, 4)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67749 (2, 2, some (4, 5)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67750 (2, 2, some (4, 6)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68645 (2, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68646 (2, 3, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68647 (2, 3, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 68648 (2, 3, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2llrr : KTree ℚ :=
  .node V2llrrl 65607 (2, 0, some (1, 7)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) V2llrrr

def V2llr : KTree ℚ :=
  .node V2llrl 40101 (1, 7, some (4, 5)) (3634551847846020268149554998913951919121 / 5000000000000000000000000000000000000000 : ℚ) V2llrr

def V2ll : KTree ℚ :=
  .node V2lll 34920 (1, 2, some (2, 8)) (10338280808369425432394248265982806853463 / 10000000000000000000000000000000000000000 : ℚ) V2llr

def V2lrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68675 (2, 3, some (1, 3)) (4763879797992787074544045854351415054859 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68676 (2, 3, some (1, 4)) (9527759596007812987668150084874435321689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68677 (2, 3, some (1, 5)) (9527759596018972965731438901223161024677 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68678 (2, 3, some (1, 6)) (37217810921951523820217686112485698469 / 39062500000000000000000000000000000000 : ℚ) .leaf) 68679 (2, 3, some (1, 7)) (9527759595982366731285426513756491755863 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68680 (2, 3, some (1, 8)) (4763879797224736989333534660475679950499 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68705 (2, 3, some (2, 1)) (4187003728715726899309162864156737201343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68706 (2, 3, some (2, 2)) (8374007457389164519598582229874270903197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68707 (2, 3, some (2, 3)) (8374007457414987020521141088514170325333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68708 (2, 3, some (2, 4)) (1046750932178961915459164133518882894977 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68709 (2, 3, some (2, 5)) (8374007457439362810624152654767284138683 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68710 (2, 3, some (2, 6)) (4187003728713769133067491609648559738719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68711 (2, 3, some (2, 7)) (209350186427599355752182999394803883701 / 250000000000000000000000000000000000000 : ℚ) .leaf) 68712 (2, 3, some (2, 8)) (4187003746178467312899960296288852108467 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (4187003754179969636594255993775876570377 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68737 (2, 3, some (3, 1)) (4187003728709262619506541252194861445879 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68738 (2, 3, some (3, 2)) (8374007457398102253696153148394928016853 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68739 (2, 3, some (3, 3)) (8374007457423496623321026653484350093161 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68740 (2, 3, some (3, 4)) (8374007457435033637009934766574071561657 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68741 (2, 3, some (3, 5)) (4187003728719396373693688015442228270121 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68742 (2, 3, some (3, 6)) (8374007457408558066560841728753157620517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68743 (2, 3, some (3, 7)) (1046750932018615740473323220266666482201 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (1905551919208469398753090226771376636787 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 68769 (2, 3, some (4, 1)) (1190969949494144792702766098531860537349 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68770 (2, 3, some (4, 2)) (952775959599095820189481028298343675043 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 68771 (2, 3, some (4, 3)) (1190969949501128790462516326942549047457 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68772 (2, 3, some (4, 4)) (4763879798010237279862454173046665965247 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68773 (2, 3, some (4, 5)) (1190969949502205784138458481159708917629 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68774 (2, 3, some (4, 6)) (476387979798479326127222766739628531543 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 68800 (2, 3, some (5, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68801 (2, 3, some (5, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68802 (2, 3, some (5, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68803 (2, 3, some (5, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68804 (2, 3, some (5, 4)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68805 (2, 3, some (5, 5)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 69632 (2, 4, none) (0 : ℚ) (.node (.node (.node (.node .leaf 69668 (2, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69669 (2, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69670 (2, 4, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69671 (2, 4, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69672 (2, 4, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 69699 (2, 4, some (1, 3)) (2337031795160392022065848478526909356641 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69700 (2, 4, some (1, 4)) (4674063590332102638439756351606955700007 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69701 (2, 4, some (1, 5)) (292128974396096845925735624369069101251 / 312500000000000000000000000000000000000 : ℚ) .leaf) 69702 (2, 4, some (1, 6)) (9348127180676762094147363869745354392281 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69703 (2, 4, some (1, 7)) (2337031795161123338251402099765882621053 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 69704 (2, 4, some (1, 8)) (2337031794855309189764456333141680343153 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69730 (2, 4, some (2, 2)) (1608177015136255196737571095222061470537 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69731 (2, 4, some (2, 3)) (4020442537851900431260896432839840422821 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69732 (2, 4, some (2, 4)) (8040885075722784578688828621726214140987 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69733 (2, 4, some (2, 5)) (2010221268932455267782008374690613695871 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69734 (2, 4, some (2, 6)) (8040885075721561351214640729070036433939 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69735 (2, 4, some (2, 7)) (1608177015097261540534388194013785932343 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69736 (2, 4, some (2, 8)) (8040885107657872606030396824272648519129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (24987543953911695319917653510702926609 / 31250000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (3998007032609159611911642486669867582423 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69763 (2, 4, some (3, 3)) (7996014065243580272502471095000156874997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69764 (2, 4, some (3, 4)) (3998007032628448913885980747227867682751 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 69765 (2, 4, some (3, 5)) (7996014065262605236875069444940694728357 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69766 (2, 4, some (3, 6)) (799601406524166025254976640474656088661 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 69767 (2, 4, some (3, 7)) (3998007032201690013443049602968073847977 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (1005110640286722684242409661728864120681 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (8040885075709009621464235514701188041139 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (1608177015139138203778570405161693168121 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 69795 (2, 4, some (4, 3)) (502555317232294027824694316212873454403 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69796 (2, 4, some (4, 4)) (251277658616496635749865361236975785621 / 312500000000000000000000000000000000000 : ℚ) .leaf) 69797 (2, 4, some (4, 5)) (4020442537864484001155654142660069443039 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69798 (2, 4, some (4, 6)) (8040885075693158508604627275207018316587 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69824 (2, 4, some (5, 0)) (1168515897586772469148203403634227072217 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69825 (2, 4, some (5, 1)) (934812718061189833031623235755875946589 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 69826 (2, 4, some (5, 2)) (4674063590325010079423830692020306080317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69827 (2, 4, some (5, 3)) (186962543613322325853907479725880391369 / 200000000000000000000000000000000000000 : ℚ) .leaf) 69828 (2, 4, some (5, 4)) (9348127180677456323327641549955572407747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69829 (2, 4, some (5, 5)) (9348127180673710611262984619389775209099 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69856 (2, 4, some (6, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69857 (2, 4, some (6, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69858 (2, 4, some (6, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69859 (2, 4, some (6, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69860 (2, 4, some (6, 4)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70656 (2, 5, none) (0 : ℚ) (.node (.node .leaf 70693 (2, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70694 (2, 5, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70695 (2, 5, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70696 (2, 5, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 70724 (2, 5, some (1, 4)) (288270450259542879507876968735259540911 / 312500000000000000000000000000000000000 : ℚ) .leaf) 70725 (2, 5, some (1, 5)) (4612327204158042676652190708622837354703 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70726 (2, 5, some (1, 6)) (9224654408318422118322008837833570860219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70727 (2, 5, some (1, 7)) (9224654408289377364760840404382086966283 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70728 (2, 5, some (1, 8)) (922465440726696296423872381232494460257 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70755 (2, 5, some (2, 3)) (3892540802106882843241618344753057420063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70756 (2, 5, some (2, 4)) (7785081604233987588971335931045274453323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70757 (2, 5, some (2, 5)) (77850816042405521851573838215390244803 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 70758 (2, 5, some (2, 6)) (486567600264720963194468574015800848541 / 625000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70760 (2, 5, some (2, 8)) (1557016326858416910177215816471284582239 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70786 (2, 5, some (3, 2)) (381988004045925884627774618612868649843 / 500000000000000000000000000000000000000 : ℚ) .leaf) 70787 (2, 5, some (3, 3)) (3819880040470390563151627188974498080791 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70788 (2, 5, some (3, 4)) (7639760080956042847794546455896994620821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70789 (2, 5, some (3, 5)) (3819880040480800485959569260567205100021 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70790 (2, 5, some (3, 6)) (305590403237834339365877935169805945129 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70791 (2, 5, some (3, 7)) (7639760080321581812625566334813210637691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70817 (2, 5, some (4, 1)) (3819880040474914874672260693410108128109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70818 (2, 5, some (4, 2)) (3819880040461067561449283996728115532459 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70819 (2, 5, some (4, 3)) (305590403237822723427739493477063184543 / 400000000000000000000000000000000000000 : ℚ) .leaf) 70820 (2, 5, some (4, 4)) (7639760080957768696320891775842051863759 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70821 (2, 5, some (4, 5)) (1909940020240320072681931505119555548169 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70822 (2, 5, some (4, 6)) (7639760080935181435321455132294083687103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70848 (2, 5, some (5, 0)) (973135206008683415899740112811274192813 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (7785081604220043699331125804310487691659 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70850 (2, 5, some (5, 2)) (486567600263198885522213528878186771343 / 625000000000000000000000000000000000000 : ℚ) .leaf) 70851 (2, 5, some (5, 3)) (1557016320845974737755518895679404608167 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 70852 (2, 5, some (5, 4)) (1557016320848023045554262993902839656683 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70853 (2, 5, some (5, 5)) (7785081604239540420581112410213912077251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70880 (2, 5, some (6, 0)) (4612327204166189749095036438788965506717 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70881 (2, 5, some (6, 1)) (1153081801031827832434926569272615938321 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70882 (2, 5, some (6, 2)) (9224654408292921607447499983259659318249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70883 (2, 5, some (6, 3)) (9224654408307729362458639890469480689037 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 70884 (2, 5, some (6, 4)) (9224654408318993001322105817023707752453 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70913 (2, 5, some (7, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70914 (2, 5, some (7, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70915 (2, 5, some (7, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71680 (2, 6, none) (0 : ℚ) .leaf)) 71718 (2, 6, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71719 (2, 6, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71720 (2, 6, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 71749 (2, 6, some (1, 5)) (35681840567957456505710767154921238621 / 39062500000000000000000000000000000000 : ℚ) (.node (.node .leaf 71750 (2, 6, some (1, 6)) (9134551185399914884903280615196988806109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71751 (2, 6, some (1, 7)) (9134551185373132719718843136008503647419 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71752 (2, 6, some (1, 8)) (4567275592245667142074559965230620142473 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71780 (2, 6, some (2, 4)) (3794983238001997876706194892032356468141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71781 (2, 6, some (2, 5)) (1517993295202042586700086465297228977257 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71782 (2, 6, some (2, 6)) (7589966476007509011684532573062667489071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71783 (2, 6, some (2, 7)) (948745809481140581901311043228731402901 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71784 (2, 6, some (2, 8)) (948745813096818865268291649158010896869 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 71811 (2, 6, some (3, 3)) (3681081831361252894410345233416918638271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71812 (2, 6, some (3, 4)) (1840540915684740558004001768146360357557 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71813 (2, 6, some (3, 5)) (184054091568607412283832642700463156223 / 250000000000000000000000000000000000000 : ℚ) .leaf) 71814 (2, 6, some (3, 6)) (7362163662733291699137748229582625915691 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71815 (2, 6, some (3, 7)) (3681081831123497190664140023248650409381 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 71843 (2, 6, some (4, 3)) (290764147827010383067203990665364857719 / 400000000000000000000000000000000000000 : ℚ) .leaf) 71844 (2, 6, some (4, 4)) (113579745245126697655302982562600946893 / 156250000000000000000000000000000000000 : ℚ) .leaf) 71845 (2, 6, some (4, 5)) (1817275923923170017131720233011325108119 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71846 (2, 6, some (4, 6)) (1453820739134471522973327910845406115557 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71873 (2, 6, some (5, 1)) (3681081831366140475134305000187146974767 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71874 (2, 6, some (5, 2)) (736216366271001326626314288446970240861 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71875 (2, 6, some (5, 3)) (294486546509246314638524961169797159829 / 400000000000000000000000000000000000000 : ℚ) .leaf) 71876 (2, 6, some (5, 4)) (1472432732548386767432917293108621393243 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71877 (2, 6, some (5, 5)) (7362163662743779092734953920687781642453 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71904 (2, 6, some (6, 0)) (3794983258981432218605813007500064771979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71905 (2, 6, some (6, 1)) (3794983237995012324287237782120787575741 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 71906 (2, 6, some (6, 2)) (7589966475984146436832074479765385571773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71907 (2, 6, some (6, 3)) (1517993295200210276989578176122150425719 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71908 (2, 6, some (6, 4)) (3794983238005383430569145958751651760267 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71936 (2, 6, some (7, 0)) (9134551185411451169643877374156271742919 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71937 (2, 6, some (7, 1)) (9134551185336885410014467221179566055201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71938 (2, 6, some (7, 2)) (1826910237075058338473318970331983406981 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 71939 (2, 6, some (7, 3)) (913455118538919390420421903513825551257 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71968 (2, 6, some (8, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71969 (2, 6, some (8, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71970 (2, 6, some (8, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 72704 (2, 7, none) (0 : ℚ) .leaf)))) 72743 (2, 7, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 72744 (2, 7, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 72774 (2, 7, some (1, 6)) (2266473636011916154308719202766353893877 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72775 (2, 7, some (1, 7)) (1133236818002819595316799070171419420077 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72776 (2, 7, some (1, 8)) (566618408952788857149155124126251936373 / 625000000000000000000000000000000000000 : ℚ) .leaf) 72805 (2, 7, some (2, 5)) (7438148914804051545986354673894186638667 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72806 (2, 7, some (2, 6)) (1859537228700708933796584763742966254597 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72807 (2, 7, some (2, 7)) (7438148914670940359577655504885275987383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72808 (2, 7, some (2, 8)) (7438148942630734937043468933092914059593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72836 (2, 7, some (3, 4)) (714745340064299127845084508532060946343 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72837 (2, 7, some (3, 5)) (1786863350162030173719663917354202426861 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72838 (2, 7, some (3, 6)) (893431675080056752296363614358716626237 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 72839 (2, 7, some (3, 7)) (55839479689750665875937407859077701157 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72867 (2, 7, some (4, 3)) (6978871109248729136088621105335522897691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72868 (2, 7, some (4, 4)) (6978871109262654616485361532252483330777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72869 (2, 7, some (4, 5)) (3489435554633573755805166819255815651411 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72870 (2, 7, some (4, 6)) (6978871109250776802208933096356454074469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72898 (2, 7, some (5, 2)) (6978871109230353299617433275682715222649 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72899 (2, 7, some (5, 3)) (1744717777313014173894942731822989187389 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72900 (2, 7, some (5, 4)) (109044861082245119866636622301440005813 / 156250000000000000000000000000000000000 : ℚ) .leaf) 72901 (2, 7, some (5, 5)) (3489435554633469919463819591163610101569 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72929 (2, 7, some (6, 1)) (7147453400636074428486910833145664308609 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72930 (2, 7, some (6, 2)) (7147453400617622690546687143899848202521 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrllr : KTree ℚ :=
  .node V2lrllrl 71842 (2, 6, some (4, 2)) (1817275923913300080933780572237824996423 / 2500000000000000000000000000000000000000 : ℚ) V2lrllrr

def V2lrll : KTree ℚ :=
  .node V2lrlll 70759 (2, 5, some (2, 7)) (3892540802023859409881693521010567880681 / 5000000000000000000000000000000000000000 : ℚ) V2lrllr

def V2lrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 72932 (2, 7, some (6, 4)) (3573726700323400427207285137244595625021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72960 (2, 7, some (7, 0)) (7438148955389861718147502697742089530209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72961 (2, 7, some (7, 1)) (929768614348018666575446061535541904851 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72962 (2, 7, some (7, 2)) (7438148914780384741369588718780811631263 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72963 (2, 7, some (7, 3)) (7438148914795918752319448730918122543427 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72992 (2, 7, some (8, 0)) (9065894544057413499805406013445908264677 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72993 (2, 7, some (8, 1)) (9065894543985218163361091632771747494481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72994 (2, 7, some (8, 2)) (362635781760947765338572126776889898119 / 400000000000000000000000000000000000000 : ℚ) .leaf) 73024 (2, 7, some (9, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73025 (2, 7, some (9, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73768 (2, 8, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 73799 (2, 8, some (1, 7)) (1802367813357144733990173346988337441563 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73800 (2, 8, some (1, 8)) (28161997081523762095890528442443641187 / 31250000000000000000000000000000000000 : ℚ) .leaf) 73830 (2, 8, some (2, 6)) (1463463873948267681307460947271091916829 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73831 (2, 8, some (2, 7)) (3658659684818641117034111561509634220367 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73832 (2, 8, some (2, 8)) (731731939685481485136674028945751433011 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 73861 (2, 8, some (3, 5)) (1395690938093466605810908754341096745779 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 73862 (2, 8, some (3, 6)) (1395690938092378700034691122428139961687 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73863 (2, 8, some (3, 7)) (6978454690193520984835784431995023038763 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73892 (2, 8, some (4, 4)) (1350559922734685990257347592660369894847 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73893 (2, 8, some (4, 5)) (6752799613677810592511198126003538267199 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73894 (2, 8, some (4, 6)) (3376399806832813561927043902817102081513 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73923 (2, 8, some (5, 3)) (3339244510200648519066154284612600693677 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73925 (2, 8, some (5, 5)) (667848902041736230480479042270186666181 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 73954 (2, 8, some (6, 2)) (270111984545795213895050307173273964657 / 400000000000000000000000000000000000000 : ℚ) .leaf) 73955 (2, 8, some (6, 3)) (3376399806832471893003815786951130756799 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73956 (2, 8, some (6, 4)) (3376399806837684750719787217201142647983 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73985 (2, 8, some (7, 1)) (3489227345227665866519162263829266730143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 73986 (2, 8, some (7, 2)) (1744613672609921892648990852460755229733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73987 (2, 8, some (7, 3)) (872306836307180221879541675882025283053 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (731731940928736019590189577282674664847 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 74017 (2, 8, some (8, 1)) (29269277478887479847649363751644132369 / 40000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74018 (2, 8, some (8, 2)) (1463463873943934374643332197361502331763 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 74048 (2, 8, some (9, 0)) (9011839066817918854083206867554358661253 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 74049 (2, 8, some (9, 1)) (9011839066747553348217913251261347849291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74080 (2, 8, some (10, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74824 (2, 9, some (1, 8)) (8968173279479226348281348542623358799793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74855 (2, 9, some (2, 7)) (7219143472315504321568354249747244248297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74856 (2, 9, some (2, 8)) (7219143498952482377157087883886911972511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74886 (2, 9, some (3, 6)) (1710670816814088440075716830332456328641 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 74887 (2, 9, some (3, 7)) (342134163352200491805016490834638145137 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74917 (2, 9, some (4, 5)) (3286836985123770014908712387799402710179 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74918 (2, 9, some (4, 6)) (164341849255955960280158209151479010697 / 250000000000000000000000000000000000000 : ℚ) .leaf) 74948 (2, 9, some (5, 4)) (101606567079043325398708679510967275629 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 74949 (2, 9, some (5, 5)) (6502820293063228393658258086188996766407 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrll : KTree ℚ :=
  .node V2lrlrlll 73924 (2, 8, some (5, 4)) (1335697804082691862052982816756932123841 / 2000000000000000000000000000000000000000 : ℚ) V2lrlrllr

def V2lrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 74980 (2, 9, some (6, 4)) (1300564058611945396227585065489818838783 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 75010 (2, 9, some (7, 2)) (6573673970217604645893512443789294346323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75011 (2, 9, some (7, 3)) (3286836985118128302021851094450458141613 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75041 (2, 9, some (8, 1)) (6842683267248291918074346118601735102103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75042 (2, 9, some (8, 2)) (68426832672347903611900356474634865543 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 75072 (2, 9, some (9, 0)) (7219143511128204617575165766748520317089 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75073 (2, 9, some (9, 1)) (7219143472380703352283309462520624524893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75104 (2, 9, some (10, 0)) (4484086640072099589222669597190227872343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75880 (2, 10, some (2, 8)) (7137925069213169468655008302363303393309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75911 (2, 10, some (3, 7)) (1682878309067799634648186827564016284737 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 75942 (2, 10, some (4, 6)) (6428926339199825332593260996637986090237 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 75973 (2, 10, some (5, 5)) (3182601046311481369242725569258893272399 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 76004 (2, 10, some (6, 4)) (3180232866863541208926417705683676551739 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76035 (2, 10, some (7, 3)) (6365202092609908198342690924417887725077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76066 (2, 10, some (8, 2)) (6428926339179491596720265378919924354241 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76097 (2, 10, some (9, 1)) (6731513236435183374662050258384541343029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76128 (2, 10, some (10, 0)) (7137925081181643429035971707933628363319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98304 (3, 0, none) (0 : ℚ) (.node (.node (.node .leaf 98336 (3, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98337 (3, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98338 (3, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98339 (3, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 98340 (3, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98341 (3, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98342 (3, 0, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98343 (3, 0, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98368 (3, 0, some (1, 0)) (10338280811746692885448904762911160165233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (413531232462529154137370600743061913051 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 98370 (3, 0, some (1, 2)) (10338280811587081038470593356445092129077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98371 (3, 0, some (1, 3)) (323071275363556800249167461193327163081 / 312500000000000000000000000000000000000 : ℚ) .leaf) 98372 (3, 0, some (1, 4)) (10338280811644384761028745309106235346777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98373 (3, 0, some (1, 5)) (20191954710268397326388565139418016523 / 19531250000000000000000000000000000000 : ℚ) (.node (.node .leaf 98374 (3, 0, some (1, 6)) (2584570202910136487838370462153953452113 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98375 (3, 0, some (1, 7)) (10338280811529606639365884808998442931689 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 98400 (3, 0, some (2, 0)) (413531232462529154137370600743061913051 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98401 (3, 0, some (2, 1)) (10338280811587081038470593356445092129077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (323071275363556800249167461193327163081 / 312500000000000000000000000000000000000 : ℚ) .leaf) 98403 (3, 0, some (2, 3)) (10338280811644384761028745309106235346777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98404 (3, 0, some (2, 4)) (20191954710268397326388565139418016523 / 19531250000000000000000000000000000000 : ℚ) .leaf) 98405 (3, 0, some (2, 5)) (2584570202910136487838370462153953452113 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 98406 (3, 0, some (2, 6)) (10338280811529606639365884808998442931689 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98407 (3, 0, some (2, 7)) (10338280805209244225422611722967170775237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98433 (3, 0, some (3, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 98434 (3, 0, some (3, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrlrl : KTree ℚ :=
  .node V2lrlrll 74979 (2, 9, some (6, 3)) (6502820293048917550733986946476581286657 / 10000000000000000000000000000000000000000 : ℚ) V2lrlrlr

def V2lrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 98436 (3, 0, some (3, 4)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98437 (3, 0, some (3, 5)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 98438 (3, 0, some (3, 6)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98439 (3, 0, some (3, 7)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99362 (3, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99365 (3, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99366 (3, 1, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99367 (3, 1, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99392 (3, 1, some (1, 0)) (9813290088698150634132441643619046181719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (9583291005066511120888920320323015293 / 9765625000000000000000000000000000000 : ℚ) .leaf) 99394 (3, 1, some (1, 2)) (9813289989119901089274933155986255246493 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99395 (3, 1, some (1, 3)) (490664499458032196811067222552497314061 / 500000000000000000000000000000000000000 : ℚ) .leaf) 99396 (3, 1, some (1, 4)) (4906644994588198295373519442969852853663 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99397 (3, 1, some (1, 5)) (490664499459418948754224730209699704033 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99398 (3, 1, some (1, 6)) (1962657997836486557788615550624794804367 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99399 (3, 1, some (1, 7)) (76666328040013840935437104763797979551 / 78125000000000000000000000000000000000 : ℚ) .leaf) 99424 (3, 1, some (2, 0)) (4361462217416936616795668625782563404459 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (2180731108691634246411840531740563589041 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (2180731108699079154117135574590047485887 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 99427 (3, 1, some (2, 3)) (1744584886964098324884552530677821947703 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 99428 (3, 1, some (2, 4)) (872292443483044864355893199739348460589 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 99429 (3, 1, some (2, 5)) (8722924434828829145727180224999088019409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99430 (3, 1, some (2, 6)) (8722924434774908124209732808681014562247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99431 (3, 1, some (2, 7)) (872292443206170270858264697442299328261 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (1962657997822470821770656478566507230137 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 99457 (3, 1, some (3, 1)) (9813289989145856193527110085655213686491 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99458 (3, 1, some (3, 2)) (9813289989173053077475607985062748455829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99459 (3, 1, some (3, 3)) (4906644994592127362001899248533835090813 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99460 (3, 1, some (3, 4)) (981328998918777166339758768954609536073 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99461 (3, 1, some (3, 5)) (1226661248644609191427440629447821892063 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99462 (3, 1, some (3, 6)) (613330624254326107324513537256434353043 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 99463 (3, 1, some (3, 7)) (2453322514365889684885436481671000345247 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99490 (3, 1, some (4, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99491 (3, 1, some (4, 3)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99492 (3, 1, some (4, 4)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 99493 (3, 1, some (4, 5)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99494 (3, 1, some (4, 6)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100352 (3, 2, none) (0 : ℚ) .leaf) 100386 (3, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100387 (3, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 100388 (3, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 100389 (3, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100390 (3, 2, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100391 (3, 2, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100417 (3, 2, some (1, 1)) (1905551919208469398753090226771376636787 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100418 (3, 2, some (1, 2)) (1190969949494144792702766098531860537349 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 100419 (3, 2, some (1, 3)) (952775959599095820189481028298343675043 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100420 (3, 2, some (1, 4)) (1190969949501128790462516326942549047457 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100421 (3, 2, some (1, 5)) (4763879798010237279862454173046665965247 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100422 (3, 2, some (1, 6)) (1190969949502205784138458481159708917629 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100423 (3, 2, some (1, 7)) (476387979798479326127222766739628531543 / 500000000000000000000000000000000000000 : ℚ) .leaf) 100448 (3, 2, some (2, 0)) (4187003754179969636594255993775876570377 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 100449 (3, 2, some (2, 1)) (4187003728709262619506541252194861445879 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100450 (3, 2, some (2, 2)) (8374007457398102253696153148394928016853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100451 (3, 2, some (2, 3)) (8374007457423496623321026653484350093161 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100452 (3, 2, some (2, 4)) (8374007457435033637009934766574071561657 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100453 (3, 2, some (2, 5)) (4187003728719396373693688015442228270121 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100454 (3, 2, some (2, 6)) (8374007457408558066560841728753157620517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100455 (3, 2, some (2, 7)) (1046750932018615740473323220266666482201 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100480 (3, 2, some (3, 0)) (4187003728715726899309162864156737201343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100481 (3, 2, some (3, 1)) (8374007457389164519598582229874270903197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100482 (3, 2, some (3, 2)) (8374007457414987020521141088514170325333 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100483 (3, 2, some (3, 3)) (1046750932178961915459164133518882894977 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 100484 (3, 2, some (3, 4)) (8374007457439362810624152654767284138683 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100485 (3, 2, some (3, 5)) (4187003728713769133067491609648559738719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100486 (3, 2, some (3, 6)) (209350186427599355752182999394803883701 / 250000000000000000000000000000000000000 : ℚ) .leaf) 100487 (3, 2, some (3, 7)) (4187003746178467312899960296288852108467 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (9527759595950410569905943763732427995109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (4763879797992787074544045854351415054859 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 100514 (3, 2, some (4, 2)) (9527759596007812987668150084874435321689 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100515 (3, 2, some (4, 3)) (9527759596018972965731438901223161024677 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100516 (3, 2, some (4, 4)) (37217810921951523820217686112485698469 / 39062500000000000000000000000000000000 : ℚ) .leaf) 100517 (3, 2, some (4, 5)) (9527759595982366731285426513756491755863 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100518 (3, 2, some (4, 6)) (4763879797224736989333534660475679950499 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100544 (3, 2, some (5, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 100545 (3, 2, some (5, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100547 (3, 2, some (5, 3)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100548 (3, 2, some (5, 4)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100549 (3, 2, some (5, 5)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 101376 (3, 3, none) (0 : ℚ) .leaf)) 101411 (3, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101412 (3, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101413 (3, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101414 (3, 3, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101415 (3, 3, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrlr : KTree ℚ :=
  .node V2lrlrl 98435 (3, 0, some (3, 3)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) V2lrlrr

def V2lrl : KTree ℚ :=
  .node V2lrll 72931 (2, 7, some (6, 3)) (7147453400636896673044946545794286394667 / 10000000000000000000000000000000000000000 : ℚ) V2lrlr

def V2lrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 101443 (3, 3, some (1, 3)) (9348127180645794123555527649074124793599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101444 (3, 3, some (1, 4)) (1168515897583145098098430418094245685529 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101445 (3, 3, some (1, 5)) (934812718067627769647559076488289182389 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101446 (3, 3, some (1, 6)) (934812718067523635270517424456756480069 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 101447 (3, 3, some (1, 7)) (4674063590317230974101744582216888448271 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101473 (3, 3, some (2, 1)) (8040885075715226703514549666408353565059 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101474 (3, 3, some (2, 2)) (1005110634460980977993007979064809321849 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101475 (3, 3, some (2, 3)) (502555317231948290551153697614469955339 / 625000000000000000000000000000000000000 : ℚ) .leaf) 101476 (3, 3, some (2, 4)) (402044253786263495960131319128074838987 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101477 (3, 3, some (2, 5)) (8040885075730225318659661546070241272679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101478 (3, 3, some (2, 6)) (8040885075709972869693804378162170714859 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101479 (3, 3, some (2, 7)) (1608177014988840519413455947035004427603 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101504 (3, 3, some (3, 0)) (3998007039997694859277897367739945862409 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (3998007032609422441652137249524433916587 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (499750879076857710779794194655091570223 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101507 (3, 3, some (3, 3)) (7996014065251524906186780306813994554989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101508 (3, 3, some (3, 4)) (249875439539398819845479925555023294109 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 101509 (3, 3, some (3, 5)) (3998007032628790410048172277209505407423 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101510 (3, 3, some (3, 6)) (7996014065099528930771020140543432189457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101511 (3, 3, some (3, 7)) (62468859951190144437872532173889674553 / 78125000000000000000000000000000000000 : ℚ) .leaf) 101536 (3, 3, some (4, 0)) (8040885075715226703514549666408353565059 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101537 (3, 3, some (4, 1)) (1005110634460980977993007979064809321849 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101538 (3, 3, some (4, 2)) (502555317231948290551153697614469955339 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 101539 (3, 3, some (4, 3)) (402044253786263495960131319128074838987 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101540 (3, 3, some (4, 4)) (8040885075730225318659661546070241272679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101541 (3, 3, some (4, 5)) (8040885075709972869693804378162170714859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101542 (3, 3, some (4, 6)) (1608177014988840519413455947035004427603 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101568 (3, 3, some (5, 0)) (4674063590304870778609526392091891293329 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101569 (3, 3, some (5, 1)) (9348127180645794123555527649074124793599 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101570 (3, 3, some (5, 2)) (1168515897583145098098430418094245685529 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101571 (3, 3, some (5, 3)) (934812718067627769647559076488289182389 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 101572 (3, 3, some (5, 4)) (934812718067523635270517424456756480069 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 101573 (3, 3, some (5, 5)) (4674063590317230974101744582216888448271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101600 (3, 3, some (6, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 101602 (3, 3, some (6, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101603 (3, 3, some (6, 3)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101604 (3, 3, some (6, 4)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102436 (3, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102437 (3, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 102438 (3, 4, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102439 (3, 4, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102467 (3, 4, some (1, 3)) (2306163602071492811614570761463438970103 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102468 (3, 4, some (1, 4)) (9224654408306157883654255296508697102447 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102469 (3, 4, some (1, 5)) (144135225129953977645473274226640922767 / 156250000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 102471 (3, 4, some (1, 7)) (1844930881656225655102007860385681797663 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (3892540802099293840995883577253474588953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102499 (3, 4, some (2, 3)) (7785081604220107595394383326239847487593 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102500 (3, 4, some (2, 4)) (7785081604235947551890129686283843978431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102501 (3, 4, some (2, 5)) (486567600265075993885783562761468886681 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 102502 (3, 4, some (2, 6)) (778508160422630584728717924628249400653 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102503 (3, 4, some (2, 7)) (7785081603690521315161451381653714150789 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102529 (3, 4, some (3, 1)) (763976008092736899536529067925754179801 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (7639760080926803144205481744178368881297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102531 (3, 4, some (3, 3)) (3819880040474089972690545211348081120567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102532 (3, 4, some (3, 4)) (1527952016191690073740642500311029821019 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 102533 (3, 4, some (3, 5)) (7639760080959057567100797327497858425139 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102534 (3, 4, some (3, 6)) (381988004043169075476727788757645748483 / 500000000000000000000000000000000000000 : ℚ) .leaf) 102535 (3, 4, some (3, 7)) (1527952017365955728361045747660474921981 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102560 (3, 4, some (4, 0)) (3819880045864401662453971733436938653057 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102561 (3, 4, some (4, 1)) (3819880040460134510662663599145256189727 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102562 (3, 4, some (4, 2)) (3819880040468188271915452416842458852539 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102563 (3, 4, some (4, 3)) (954970010119154750808763361001963437531 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102564 (3, 4, some (4, 4)) (7639760080960826741356000090958939615643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102565 (3, 4, some (4, 5)) (7639760080950869460598437273151056185619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102566 (3, 4, some (4, 6)) (477485005033446948052227297060567944423 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 102592 (3, 4, some (5, 0)) (62280652833796206431052197871399972037 / 80000000000000000000000000000000000000 : ℚ) .leaf)))) 102593 (3, 4, some (5, 1)) (7785081604204501975620953894063806373711 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102594 (3, 4, some (5, 2)) (3892540802112797952338758873774603426207 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102595 (3, 4, some (5, 3)) (973135200529748762269598670721685656891 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102596 (3, 4, some (5, 4)) (7785081604240878647313779867075131385879 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102597 (3, 4, some (5, 5)) (15205237508232572226235319969352964407 / 19531250000000000000000000000000000000 : ℚ) .leaf) 102624 (3, 4, some (6, 0)) (230616360206321227199210279578908004883 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 102625 (3, 4, some (6, 1)) (9224654408289446426952891514556707599331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102626 (3, 4, some (6, 2)) (4612327204153471811528223796744544447871 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102627 (3, 4, some (6, 3)) (9224654408318023785316197683764363404771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102628 (3, 4, some (6, 4)) (9224654408315912803310095592124745272619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102656 (3, 4, some (7, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102657 (3, 4, some (7, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 102658 (3, 4, some (7, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102659 (3, 4, some (7, 3)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) .leaf) 103461 (3, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103462 (3, 5, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103463 (3, 5, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 103492 (3, 5, some (1, 4)) (9134551185387193166732343149837183614777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103493 (3, 5, some (1, 5)) (9134551185397931507496517237449945458961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103494 (3, 5, some (1, 6)) (9134551185398849968520260189595239549721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103495 (3, 5, some (1, 7)) (5709094490853831959640466843765472879 / 6250000000000000000000000000000000000 : ℚ) (.node .leaf 103523 (3, 5, some (2, 3)) (3794983237994612531683386050735665906331 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrll : KTree ℚ :=
  .node V2lrrlll 102470 (3, 4, some (1, 6)) (9224654408317167460816052214979158066419 / 10000000000000000000000000000000000000000 : ℚ) V2lrrllr

def V2lrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103525 (3, 5, some (2, 5)) (758996647601093343710231691305647250813 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103526 (3, 5, some (2, 6)) (3794983238000441777460578733055584831267 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103527 (3, 5, some (2, 7)) (7589966475591331764213992304312534131621 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103554 (3, 5, some (3, 2)) (920270457838642795450309455642802560393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103555 (3, 5, some (3, 3)) (3681081831364565235136183947911999216031 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103556 (3, 5, some (3, 4)) (7362163662740600536401343054262739736381 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103557 (3, 5, some (3, 5)) (920270457842863598229089218144319505327 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103558 (3, 5, some (3, 6)) (3681081831338769512916750885855909457977 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103559 (3, 5, some (3, 7)) (7362163667072493120760011418006262703347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103585 (3, 5, some (4, 1)) (3634551847829506648057771229567690152583 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103586 (3, 5, some (4, 2)) (7269103695663130128484871930602740303589 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 103587 (3, 5, some (4, 3)) (7269103695682558187950797960238879371463 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103588 (3, 5, some (4, 4)) (7269103695691075826551783238128006217087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103589 (3, 5, some (4, 5)) (1817275923921583123616377220959733402571 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103590 (3, 5, some (4, 6)) (7269103695424149737332307472405849816667 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103616 (3, 5, some (5, 0)) (1472432734233617553898699437319402933259 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103617 (3, 5, some (5, 1)) (7362163662705022520177519540150501867267 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103618 (3, 5, some (5, 2)) (1840540915681088914111912102948295165833 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103619 (3, 5, some (5, 3)) (3681081831369260353220027451547051493911 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103620 (3, 5, some (5, 4)) (7362163662743916091935941699371830367543 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103621 (3, 5, some (5, 5)) (7362163662728973565603301176902967926609 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103648 (3, 5, some (6, 0)) (7589966475993493786286590791563933995749 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (3794983237989203104249216124510608356937 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103651 (3, 5, some (6, 3)) (948745809501123967595749430552755373233 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103652 (3, 5, some (6, 4)) (1897491619002594579065875890346531896111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103680 (3, 5, some (7, 0)) (4567275592667690027344382666380771612413 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103681 (3, 5, some (7, 1)) (9134551185372342061391534530522891591659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103682 (3, 5, some (7, 2)) (1826910237077705398342718748007579642661 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 103683 (3, 5, some (7, 3)) (913455118539957679156563892903016220293 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103712 (3, 5, some (8, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103713 (3, 5, some (8, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103714 (3, 5, some (8, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104448 (3, 6, none) (0 : ℚ) .leaf) 104486 (3, 6, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104487 (3, 6, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104517 (3, 6, some (1, 5)) (4532947272022613902187343577157719812977 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104518 (3, 6, some (1, 6)) (9065894544046739818960511973561943250059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104519 (3, 6, some (1, 7)) (9065894544016476423104704299048631531313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104548 (3, 6, some (2, 4)) (1487629782959891963088420699341890750243 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104549 (3, 6, some (2, 5)) (7438148914804762181702396866351815552553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104550 (3, 6, some (2, 6)) (3719074457398896528754388600175609917623 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104551 (3, 6, some (2, 7)) (371907445723343893840452006654935894583 / 500000000000000000000000000000000000000 : ℚ) .leaf) 104579 (3, 6, some (3, 3)) (3573726700315830962017753494445087279881 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104580 (3, 6, some (3, 4)) (3573726700322192023576427252563129357211 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104581 (3, 6, some (3, 5)) (7147453400647338653421405792671494075001 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrlrl : KTree ℚ :=
  .node V2lrrlrll 103650 (3, 5, some (6, 2)) (1517993295199582790027095097899303620421 / 2000000000000000000000000000000000000000 : ℚ) V2lrrlrlr

def V2lrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104583 (3, 6, some (3, 7)) (7147453403973691647254205103064469300659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (6978871109236429360535439161743096142001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104611 (3, 6, some (4, 3)) (6978871109255442293428584476062750591167 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104612 (3, 6, some (4, 4)) (6978871109264763167590223146379797674859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104613 (3, 6, some (4, 5)) (3489435554631484121773636342660391920323 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104614 (3, 6, some (4, 6)) (3489435554540734384049877781740017854539 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104641 (3, 6, some (5, 1)) (6978871109234184719841261540088910223883 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104642 (3, 6, some (5, 2)) (3489435554621516727648377435527846890299 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104643 (3, 6, some (5, 3)) (3489435554629543275668918981289806545289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104644 (3, 6, some (5, 4)) (1744717777316537688523382648731970338381 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104645 (3, 6, some (5, 5)) (348943555462859014024789792860775664103 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 104672 (3, 6, some (6, 0)) (7147453407538775265879940269130745580957 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104673 (3, 6, some (6, 1)) (285898136024471370241986873654354385733 / 400000000000000000000000000000000000000 : ℚ) .leaf) 104674 (3, 6, some (6, 2)) (7147453400631636113186186100788862188967 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104675 (3, 6, some (6, 3)) (7147453400644044529466360961708943629027 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104676 (3, 6, some (6, 4)) (7147453400647878088138830970336600976463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104704 (3, 6, some (7, 0)) (7438148914786963180172902779225845168587 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104705 (3, 6, some (7, 1)) (743814891477538098638201647194179246877 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104706 (3, 6, some (7, 2)) (3719074457396739948527905040105137422191 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104707 (3, 6, some (7, 3)) (7438148914803783724232192483425905316437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104736 (3, 6, some (8, 0)) (4532947271991955438807869529355557255777 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104737 (3, 6, some (8, 1)) (4532947272010566302495990642263651083893 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104768 (3, 6, some (9, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104769 (3, 6, some (9, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105511 (3, 7, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105542 (3, 7, some (1, 6)) (563239941675545364541309159126567178177 / 625000000000000000000000000000000000000 : ℚ) .leaf) 105543 (3, 7, some (1, 7)) (9011839066780351149638421934063747933069 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105573 (3, 7, some (2, 5)) (7317319369742204739519674013688111272213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105574 (3, 7, some (2, 6)) (228666230304291490191304018046120865543 / 312500000000000000000000000000000000000 : ℚ) .leaf) 105575 (3, 7, some (2, 7)) (1829329842369751330706256974437529353899 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105604 (3, 7, some (3, 4)) (1744613672615896015948341252998733257629 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105605 (3, 7, some (3, 5)) (6978454690466896128030363868504223921981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105606 (3, 7, some (3, 6)) (174461367260734307555931444958874776703 / 250000000000000000000000000000000000000 : ℚ) .leaf))) 105607 (3, 7, some (3, 7)) (1744613673273173634815552708200894613123 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105635 (3, 7, some (4, 3)) (3376399806832441989800395261566699953877 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105636 (3, 7, some (4, 4)) (6752799613674874066838027651768755057707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105637 (3, 7, some (4, 5)) (6752799613674903041691590662705532418457 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105638 (3, 7, some (4, 6)) (3376399806770516435431331430578421315489 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105666 (3, 7, some (5, 2)) (834811127548795086246725261354005282389 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 105667 (3, 7, some (5, 3)) (3339244510203997442729672175346928399671 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105668 (3, 7, some (5, 4)) (3339244510207943251360126411060068212801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105669 (3, 7, some (5, 5)) (6678489020410510441198043895928928332681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105697 (3, 7, some (6, 1)) (6752799613645575736707219364310103077301 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105698 (3, 7, some (6, 2)) (1350559922731543148334622124340851187927 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrlrr : KTree ℚ :=
  .node V2lrrlrrl 104738 (3, 6, some (8, 2)) (4532947272018173150757432967781370297843 / 5000000000000000000000000000000000000000 : ℚ) V2lrrlrrr

def V2lrrlr : KTree ℚ :=
  .node V2lrrlrl 104582 (3, 6, some (3, 6)) (7147453400599102337245419321230253802001 / 10000000000000000000000000000000000000000 : ℚ) V2lrrlrr

def V2lrrl : KTree ℚ :=
  .node V2lrrll 103524 (3, 5, some (2, 4)) (3794983238002803093451522188851373846869 / 5000000000000000000000000000000000000000 : ℚ) V2lrrlr

def V2lrrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105700 (3, 7, some (6, 4)) (6752799613677126219045188775265298901307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105728 (3, 7, some (7, 0)) (6978454696282936660921583898671114955287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105729 (3, 7, some (7, 1)) (6978454690434045572643433052942194580911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105730 (3, 7, some (7, 2)) (6978454690453229456697326508762772665259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105731 (3, 7, some (7, 3)) (279138187618578483668165872581259012073 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 105760 (3, 7, some (8, 0)) (7317319369724228818714939627235833149299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105761 (3, 7, some (8, 1)) (7317319369715249840517330419740973767759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105762 (3, 7, some (8, 2)) (7317319369732159410692403109654272962927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105792 (3, 7, some (9, 0)) (2252959766686599561267275412583412316963 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105793 (3, 7, some (9, 1)) (9011839066783813625661056188357230818831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105824 (3, 7, some (10, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 106567 (3, 8, some (1, 7)) (2242043320027325404228701834647765844903 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106598 (3, 8, some (2, 6)) (144382869447948279285731329402158447527 / 200000000000000000000000000000000000000 : ℚ) .leaf) 106599 (3, 8, some (2, 7)) (3609571736095882654579441406053632156611 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106629 (3, 8, some (3, 5)) (34213416336299970586117175571371079357 / 50000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106630 (3, 8, some (3, 6)) (3421341633614833000660334278497785573043 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106631 (3, 8, some (3, 7)) (6842683269371050510106058623292486600941 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 106660 (3, 8, some (4, 4)) (6573673970244291887689301724551245304011 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106661 (3, 8, some (4, 5)) (6573673970245433227476533917695020490259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106662 (3, 8, some (4, 6)) (3286836985071031332492953358870762808349 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106691 (3, 8, some (5, 3)) (203213134157888091496231907594544302777 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106692 (3, 8, some (5, 4)) (6502820293060976445277284646711213572021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106693 (3, 8, some (5, 5)) (1625705073264714567793251523920496574881 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106723 (3, 8, some (6, 3)) (6502820293055339869114309926757315188867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106724 (3, 8, some (6, 4)) (260112811722485130956366045726810709513 / 400000000000000000000000000000000000000 : ℚ) .leaf) 106753 (3, 8, some (7, 1)) (6573673970215961478197289559151892206319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106754 (3, 8, some (7, 2)) (1314734794046065912061269680622742145069 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106755 (3, 8, some (7, 3)) (3286836985121413176002720341035275613519 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 106784 (3, 8, some (8, 0)) (1368536654456626168595315293335142824793 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106785 (3, 8, some (8, 1)) (1368536653445895245660137092598903160669 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106786 (3, 8, some (8, 2)) (427667704202989725088742148190281570101 / 625000000000000000000000000000000000000 : ℚ) .leaf) 106816 (3, 8, some (9, 0)) (7219143472382729555928482318823455445659 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106817 (3, 8, some (9, 1)) (902392934046969174933037003173155950243 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106848 (3, 8, some (10, 0)) (8968173280074254132425178722149733291567 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107654 (3, 9, some (3, 6)) (6731513236423466247546313254626045126391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107655 (3, 9, some (3, 7)) (3365756619082455769845491339367000369329 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107685 (3, 9, some (4, 5)) (6428926339205476846059613554494408009051 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107686 (3, 9, some (4, 6)) (1285785267825557412178550549102052671039 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 107716 (3, 9, some (5, 4)) (9945628269719120861155925391435414103 / 15625000000000000000000000000000000000 : ℚ) .leaf)) 107717 (3, 9, some (5, 5)) (397825130788737029891366997660600890871 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107747 (3, 9, some (6, 3)) (49691138544702437789164182275589005809 / 78125000000000000000000000000000000000 : ℚ) .leaf) 107748 (3, 9, some (6, 4)) (99382277089522275100428319574945693473 / 156250000000000000000000000000000000000 : ℚ) .leaf) 107778 (3, 9, some (7, 2)) (1273040418520484827035975970026995788289 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 107779 (3, 9, some (7, 3)) (1591300523154069145021851179438184648571 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrllr : KTree ℚ :=
  .node V2lrrrllrl 107623 (3, 9, some (2, 7)) (3568962521471626891245119019018592831259 / 5000000000000000000000000000000000000000 : ℚ) V2lrrrllrr

def V2lrrrll : KTree ℚ :=
  .node V2lrrrlll 106722 (3, 8, some (6, 2)) (6502820293039611227794069832765435504001 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrllr

def V2lrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 107810 (3, 9, some (8, 2)) (6428926339191980369978191455000995840257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107840 (3, 9, some (9, 0)) (6731513240862768177880874593773385887587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107841 (3, 9, some (9, 1)) (841439154552300455506781319305709490111 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107872 (3, 9, some (10, 0)) (3568962521547990936957398377754293543079 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108679 (3, 10, some (3, 7)) (103733643302985371111219566019093277943 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 108710 (3, 10, some (4, 6)) (1261961731469435055755037186610049571153 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108741 (3, 10, some (5, 5)) (1247805059224019739099492093906026663697 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 108772 (3, 10, some (6, 4)) (6221053882254846063805351278629313764901 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108803 (3, 10, some (7, 3)) (6221053882249061490364466627685578159367 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108834 (3, 10, some (8, 2)) (6239025296104422859339728622662890229571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108865 (3, 10, some (9, 1)) (3154904328687761730786900526901287845859 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 108896 (3, 10, some (10, 0)) (1659738293479768834252941423391611759603 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf) 131104 (4, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131105 (4, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131106 (4, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131107 (4, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131108 (4, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131109 (4, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131110 (4, 0, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131136 (4, 0, some (1, 0)) (9813289989275181137359702567919577813093 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131137 (4, 0, some (1, 1)) (2453322497275258409555201562025489376743 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 131138 (4, 0, some (1, 2)) (9813289989123674579485758537563114794397 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131139 (4, 0, some (1, 3)) (1962657997833607561513692326749462515717 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131140 (4, 0, some (1, 4)) (4906644994589034173691377168189092166537 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131141 (4, 0, some (1, 5)) (4906644994595220550312421328878578015089 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131142 (4, 0, some (1, 6)) (2453322497293606119315328212122698003373 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131168 (4, 0, some (2, 0)) (436146221737823717254258055471198111421 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 131169 (4, 0, some (2, 1)) (8722924434776599626209563144500546483909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131170 (4, 0, some (2, 2)) (8722924434816033606727521452219833403187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131171 (4, 0, some (2, 3)) (8722924434824949642118003854558386073843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131172 (4, 0, some (2, 4)) (545182777177246727812491258764286446121 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131173 (4, 0, some (2, 5)) (8722924434821710646454500309769592900881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131174 (4, 0, some (2, 6)) (8722924434728105601964965307592436223613 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131200 (4, 0, some (3, 0)) (9813289989123674579485758537563114794397 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131201 (4, 0, some (3, 1)) (1962657997833607561513692326749462515717 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131202 (4, 0, some (3, 2)) (4906644994589034173691377168189092166537 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131203 (4, 0, some (3, 3)) (4906644994595220550312421328878578015089 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131204 (4, 0, some (3, 4)) (2453322497293606119315328212122698003373 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131205 (4, 0, some (3, 5)) (1962657997813823760442117194208298150313 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 131206 (4, 0, some (3, 6)) (9813289983069712292100369721410244134307 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131232 (4, 0, some (4, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131233 (4, 0, some (4, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131234 (4, 0, some (4, 2)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131235 (4, 0, some (4, 3)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrrl : KTree ℚ :=
  .node V2lrrrll 107809 (3, 9, some (8, 1)) (6428926339176043615987844733696510865911 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrlr

def V2lrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 131237 (4, 0, some (4, 5)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131238 (4, 0, some (4, 6)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) (.node (.node .leaf 132129 (4, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132130 (4, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132131 (4, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132132 (4, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132133 (4, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132134 (4, 1, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132160 (4, 1, some (1, 0)) (595484980789742592554170088477979454227 / 625000000000000000000000000000000000000 : ℚ) .leaf) 132161 (4, 1, some (1, 1)) (9527759596021211937277364635309535842487 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 132162 (4, 1, some (1, 2)) (381110383838236244533532552511093624099 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132163 (4, 1, some (1, 3)) (4763879797998171127350764428632021695571 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132164 (4, 1, some (1, 4)) (9527759596010247659732111146206349437623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132165 (4, 1, some (1, 5)) (1190969949502747019214797223870437854539 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132166 (4, 1, some (1, 6)) (9527759596015702448239608053759003873999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (8374007457433088010951090851856969936833 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132193 (4, 1, some (2, 1)) (8374007457378451542205391102373566966621 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132194 (4, 1, some (2, 2)) (4187003728704755750658049634906925535737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132195 (4, 1, some (2, 3)) (8374007457428813211975833894752880090819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132196 (4, 1, some (2, 4)) (4187003728719319221092726161031765222929 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132197 (4, 1, some (2, 5)) (4187003728717496301983957872068546483627 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132198 (4, 1, some (2, 6)) (8374007457379418757105845816229270459249 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 132224 (4, 1, some (3, 0)) (4187003728687454746363748172100044068827 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132225 (4, 1, some (3, 1)) (8374007457402571120744938607655256573681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132226 (4, 1, some (3, 2)) (8374007457427243989747108991941294820783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132227 (4, 1, some (3, 3)) (4187003728718351396839122807892787881289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132228 (4, 1, some (3, 4)) (334960298297499932628475962971915009959 / 400000000000000000000000000000000000000 : ℚ) .leaf) 132229 (4, 1, some (3, 5)) (523375466087243327808500248538278127153 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 132230 (4, 1, some (3, 6)) (4187003727730916870472607294368725472101 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132256 (4, 1, some (4, 0)) (4763879797990095048140686567211111734503 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (4763879798003297825818084777104239131861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132258 (4, 1, some (4, 2)) (476387979800873568586898472817649505943 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132259 (4, 1, some (4, 3)) (9527759596021533922843787440315006275097 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132260 (4, 1, some (4, 4)) (4763879797997573470013198846360206440433 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 132261 (4, 1, some (4, 5)) (4763879797588789864376667190231081226711 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132262 (4, 1, some (4, 6)) (9527759662310100526734931274832040214881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132288 (4, 1, some (5, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132289 (4, 1, some (5, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132290 (4, 1, some (5, 2)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132291 (4, 1, some (5, 3)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 132292 (4, 1, some (5, 4)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132293 (4, 1, some (5, 5)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) .leaf) 133154 (4, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133155 (4, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 133156 (4, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 133157 (4, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133158 (4, 2, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133185 (4, 2, some (1, 1)) (1168515897586772469148203403634227072217 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (934812718061189833031623235755875946589 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (4674063590325010079423830692020306080317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133188 (4, 2, some (1, 4)) (186962543613322325853907479725880391369 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133189 (4, 2, some (1, 5)) (9348127180677456323327641549955572407747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133190 (4, 2, some (1, 6)) (9348127180673710611262984619389775209099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (1005110640286722684242409661728864120681 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133217 (4, 2, some (2, 1)) (8040885075709009621464235514701188041139 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133218 (4, 2, some (2, 2)) (1608177015139138203778570405161693168121 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 133219 (4, 2, some (2, 3)) (502555317232294027824694316212873454403 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133220 (4, 2, some (2, 4)) (251277658616496635749865361236975785621 / 312500000000000000000000000000000000000 : ℚ) .leaf) 133221 (4, 2, some (2, 5)) (4020442537864484001155654142660069443039 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133222 (4, 2, some (2, 6)) (8040885075693158508604627275207018316587 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133248 (4, 2, some (3, 0)) (24987543953911695319917653510702926609 / 31250000000000000000000000000000000000 : ℚ) .leaf) 133249 (4, 2, some (3, 1)) (3998007032609159611911642486669867582423 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133250 (4, 2, some (3, 2)) (7996014065243580272502471095000156874997 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133251 (4, 2, some (3, 3)) (3998007032628448913885980747227867682751 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133252 (4, 2, some (3, 4)) (7996014065262605236875069444940694728357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133253 (4, 2, some (3, 5)) (799601406524166025254976640474656088661 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 133254 (4, 2, some (3, 6)) (3998007032201690013443049602968073847977 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 133280 (4, 2, some (4, 0)) (1608177015136255196737571095222061470537 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133281 (4, 2, some (4, 1)) (4020442537851900431260896432839840422821 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133282 (4, 2, some (4, 2)) (8040885075722784578688828621726214140987 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133283 (4, 2, some (4, 3)) (2010221268932455267782008374690613695871 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133284 (4, 2, some (4, 4)) (8040885075721561351214640729070036433939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133285 (4, 2, some (4, 5)) (1608177015097261540534388194013785932343 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 133286 (4, 2, some (4, 6)) (8040885107657872606030396824272648519129 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133312 (4, 2, some (5, 0)) (2337031795160392022065848478526909356641 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133313 (4, 2, some (5, 1)) (4674063590332102638439756351606955700007 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133314 (4, 2, some (5, 2)) (292128974396096845925735624369069101251 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133315 (4, 2, some (5, 3)) (9348127180676762094147363869745354392281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133316 (4, 2, some (5, 4)) (2337031795161123338251402099765882621053 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 133317 (4, 2, some (5, 5)) (2337031794855309189764456333141680343153 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133344 (4, 2, some (6, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133345 (4, 2, some (6, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133346 (4, 2, some (6, 2)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133347 (4, 2, some (6, 3)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133348 (4, 2, some (6, 4)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 134144 (4, 3, none) (0 : ℚ) (.node (.node (.node .leaf 134179 (4, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134181 (4, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 134182 (4, 3, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrrr : KTree ℚ :=
  .node V2lrrrl 131236 (4, 0, some (4, 4)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) V2lrrrr

def V2lrr : KTree ℚ :=
  .node V2lrrl 105699 (3, 7, some (6, 3)) (1688199903417926395899702140480694950583 / 2500000000000000000000000000000000000000 : ℚ) V2lrrr

def V2lr : KTree ℚ :=
  .node V2lrl 101442 (3, 3, some (1, 2)) (4674063590304870778609526392091891293329 / 5000000000000000000000000000000000000000 : ℚ) V2lrr

def V2l : KTree ℚ :=
  .node V2ll 68674 (2, 3, some (1, 2)) (9527759595950410569905943763732427995109 / 10000000000000000000000000000000000000000 : ℚ) V2lr

def V2rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 134211 (4, 3, some (1, 3)) (9224654408289446426952891514556707599331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134212 (4, 3, some (1, 4)) (4612327204153471811528223796744544447871 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134213 (4, 3, some (1, 5)) (9224654408318023785316197683764363404771 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134214 (4, 3, some (1, 6)) (9224654408315912803310095592124745272619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134241 (4, 3, some (2, 1)) (62280652833796206431052197871399972037 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 134242 (4, 3, some (2, 2)) (7785081604204501975620953894063806373711 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134243 (4, 3, some (2, 3)) (3892540802112797952338758873774603426207 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134244 (4, 3, some (2, 4)) (973135200529748762269598670721685656891 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134245 (4, 3, some (2, 5)) (7785081604240878647313779867075131385879 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134246 (4, 3, some (2, 6)) (15205237508232572226235319969352964407 / 19531250000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (3819880045864401662453971733436938653057 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 134273 (4, 3, some (3, 1)) (3819880040460134510662663599145256189727 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (3819880040468188271915452416842458852539 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134275 (4, 3, some (3, 3)) (954970010119154750808763361001963437531 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134276 (4, 3, some (3, 4)) (7639760080960826741356000090958939615643 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134277 (4, 3, some (3, 5)) (7639760080950869460598437273151056185619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134278 (4, 3, some (3, 6)) (477485005033446948052227297060567944423 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 134304 (4, 3, some (4, 0)) (763976008092736899536529067925754179801 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134305 (4, 3, some (4, 1)) (7639760080926803144205481744178368881297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134306 (4, 3, some (4, 2)) (3819880040474089972690545211348081120567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134307 (4, 3, some (4, 3)) (1527952016191690073740642500311029821019 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134308 (4, 3, some (4, 4)) (7639760080959057567100797327497858425139 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134309 (4, 3, some (4, 5)) (381988004043169075476727788757645748483 / 500000000000000000000000000000000000000 : ℚ) .leaf)))) 134310 (4, 3, some (4, 6)) (1527952017365955728361045747660474921981 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 134336 (4, 3, some (5, 0)) (3892540802099293840995883577253474588953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134337 (4, 3, some (5, 1)) (7785081604220107595394383326239847487593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134338 (4, 3, some (5, 2)) (7785081604235947551890129686283843978431 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134339 (4, 3, some (5, 3)) (486567600265075993885783562761468886681 / 625000000000000000000000000000000000000 : ℚ) .leaf) 134340 (4, 3, some (5, 4)) (778508160422630584728717924628249400653 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 134341 (4, 3, some (5, 5)) (7785081603690521315161451381653714150789 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134368 (4, 3, some (6, 0)) (2306163602071492811614570761463438970103 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134369 (4, 3, some (6, 1)) (9224654408306157883654255296508697102447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134370 (4, 3, some (6, 2)) (144135225129953977645473274226640922767 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134371 (4, 3, some (6, 3)) (9224654408317167460816052214979158066419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134372 (4, 3, some (6, 4)) (1844930881656225655102007860385681797663 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 134400 (4, 3, some (7, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134401 (4, 3, some (7, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134402 (4, 3, some (7, 2)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134403 (4, 3, some (7, 3)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135204 (4, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 135205 (4, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135206 (4, 4, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135235 (4, 4, some (1, 3)) (2283637796342348107604118552346466537103 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135236 (4, 4, some (1, 4)) (9134551185387860079222968444937540914041 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135237 (4, 4, some (1, 5)) (4567275592699377074765539041620026915473 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135266 (4, 4, some (2, 2)) (7589966475973175096262081052809619117617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135267 (4, 4, some (2, 3)) (3794983237996985921470884614891688998397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135268 (4, 4, some (2, 4)) (3794983238003635758010456465577595521799 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135269 (4, 4, some (2, 5)) (7589966476010988564690007324689800074183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135270 (4, 4, some (2, 6)) (7589966475992165386008863677874134244311 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135297 (4, 4, some (3, 1)) (3681081831354011603650620013211923567023 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135298 (4, 4, some (3, 2)) (7362163662716732045313851141586381527961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135299 (4, 4, some (3, 3)) (7362163662734161086684180772682650346781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135300 (4, 4, some (3, 4)) (7362163662742623664546254355683263195467 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135301 (4, 4, some (3, 5)) (736216366273811089568139376827847964349 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 135302 (4, 4, some (3, 6)) (7362163662491218236925823997335016359299 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135328 (4, 4, some (4, 0)) (7269103699353635566572273442106073857951 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135329 (4, 4, some (4, 1)) (7269103695655001969877384988869009801869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135330 (4, 4, some (4, 2)) (227159490489825540644319536119375204853 / 312500000000000000000000000000000000000 : ℚ) .leaf) 135331 (4, 4, some (4, 3)) (7269103695687558024072996794311307543901 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135332 (4, 4, some (4, 4)) (1817275923922872235768418022093145881747 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135333 (4, 4, some (4, 5)) (7269103695642458427265767841671822686393 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135334 (4, 4, some (4, 6)) (7269103697161728748537321073471705734519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135360 (4, 4, some (5, 0)) (3681081831354011603650620013211923567023 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (7362163662716732045313851141586381527961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135362 (4, 4, some (5, 2)) (7362163662734161086684180772682650346781 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135363 (4, 4, some (5, 3)) (7362163662742623664546254355683263195467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135364 (4, 4, some (5, 4)) (736216366273811089568139376827847964349 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rllllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135392 (4, 4, some (6, 0)) (7589966475973175096262081052809619117617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135393 (4, 4, some (6, 1)) (3794983237996985921470884614891688998397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135394 (4, 4, some (6, 2)) (3794983238003635758010456465577595521799 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135395 (4, 4, some (6, 3)) (7589966476010988564690007324689800074183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135396 (4, 4, some (6, 4)) (7589966475992165386008863677874134244311 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135424 (4, 4, some (7, 0)) (2283637796342348107604118552346466537103 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135425 (4, 4, some (7, 1)) (9134551185387860079222968444937540914041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135426 (4, 4, some (7, 2)) (4567275592699377074765539041620026915473 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135427 (4, 4, some (7, 3)) (9134551185397785052137239763993490293333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135456 (4, 4, some (8, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135457 (4, 4, some (8, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 135458 (4, 4, some (8, 2)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136192 (4, 5, none) (0 : ℚ) .leaf) 136229 (4, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136230 (4, 5, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136260 (4, 5, some (1, 4)) (9065894544035187976729339936124186353789 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136261 (4, 5, some (1, 5)) (1133236818005742775742855047034365799087 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 136262 (4, 5, some (1, 6)) (906589454404581502068614713605847092461 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136291 (4, 5, some (2, 3)) (1487629782957377276325147417672604060423 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136292 (4, 5, some (2, 4)) (1859537228700215525086260747171378251429 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136293 (4, 5, some (2, 5)) (7438148914804999889779853378365593794361 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136294 (4, 5, some (2, 6)) (3719074457395631474036379379247624476409 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rllllr : KTree ℚ :=
  .node V2rllllrl 135365 (4, 4, some (5, 5)) (7362163662491218236925823997335016359299 / 10000000000000000000000000000000000000000 : ℚ) V2rllllrr

def V2rllll : KTree ℚ :=
  .node V2rlllll 135238 (4, 4, some (1, 6)) (9134551185397785052137239763993490293333 / 10000000000000000000000000000000000000000 : ℚ) V2rllllr

def V2rlllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136323 (4, 5, some (3, 3)) (3573726700318335720740375680210705576641 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136324 (4, 5, some (3, 4)) (714745340064572300360846125752219513947 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 136325 (4, 5, some (3, 5)) (714745340064428759614009265454374437443 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136326 (4, 5, some (3, 6)) (7147453400480256227403771504041341928133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (6978871109232100028113700249157547944287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136354 (4, 5, some (4, 2)) (6978871109245022425444263460637273836819 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136355 (4, 5, some (4, 3)) (872358888657530464548952389504298286887 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136356 (4, 5, some (4, 4)) (21808972216456022242627902229347430429 / 31250000000000000000000000000000000000 : ℚ) .leaf) 136357 (4, 5, some (4, 5)) (139577422184750144624857748027358524567 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136358 (4, 5, some (4, 6)) (3489435555044298305283169938955466659591 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (872358888963310304124967078827510757091 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 136385 (4, 5, some (5, 1)) (55830968873880534956412123434344304261 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136386 (4, 5, some (5, 2)) (6978871109253081283860531105858913347897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136387 (4, 5, some (5, 3)) (697887110926377687644019036776778194573 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 136388 (4, 5, some (5, 4)) (872358888657994944904429310759968545139 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136389 (4, 5, some (5, 5)) (139577422182575049657057322809117560653 / 200000000000000000000000000000000000000 : ℚ) .leaf) 136416 (4, 5, some (6, 0)) (7147453400612212782494574541494626102593 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136417 (4, 5, some (6, 1)) (7147453400625561488332720789318081783499 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136418 (4, 5, some (6, 2)) (3573726700320387029152954409912005905309 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136419 (4, 5, some (6, 3)) (7147453400647205935716739894502471892177 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136420 (4, 5, some (6, 4)) (446715837539902467266629400717473484123 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136448 (4, 5, some (7, 0)) (1487629782954147818912864659406819684211 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136449 (4, 5, some (7, 1)) (1487629782958093821364914573205048152789 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136451 (4, 5, some (7, 3)) (1859537228701191167554681052483880341023 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136480 (4, 5, some (8, 0)) (4532947272009285538259829699816178441299 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136481 (4, 5, some (8, 1)) (9065894544035767139122102935843463474737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136482 (4, 5, some (8, 2)) (4532947272023328303755496799117206579719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136512 (4, 5, some (9, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 136513 (4, 5, some (9, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137254 (4, 6, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137285 (4, 6, some (1, 5)) (9011839066807389833385084879959846501273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137286 (4, 6, some (1, 6)) (901183906680790869118860053206990757793 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137316 (4, 6, some (2, 4)) (3658659684869082158162628503491918431723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137317 (4, 6, some (2, 5)) (58538554957940241406958349371464077047 / 80000000000000000000000000000000000000 : ℚ) .leaf))) 137318 (4, 6, some (2, 6)) (731731936973220731999756629293148183603 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137347 (4, 6, some (3, 3)) (17446136726137220757184069246511426427 / 25000000000000000000000000000000000000 : ℚ) .leaf) 137348 (4, 6, some (3, 4)) (109038354538510763148203927825476552239 / 156250000000000000000000000000000000000 : ℚ) .leaf) 137349 (4, 6, some (3, 5)) (6978454690464846391335054911859451463301 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137350 (4, 6, some (3, 6)) (3489227345173644851934300365615281144831 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137378 (4, 6, some (4, 2)) (6752799613654117694779861351535200587273 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137379 (4, 6, some (4, 3)) (6752799613669450201710605364148904389117 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137380 (4, 6, some (4, 4)) (1350559922735257652054973613931762220859 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137381 (4, 6, some (4, 5)) (1350559922731728644336316475938965464099 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137382 (4, 6, some (4, 6)) (6752799614148279440329104823385003515131 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137409 (4, 6, some (5, 1)) (6678489020385324772660637959485745781247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlllrl : KTree ℚ :=
  .node V2rlllrll 136450 (4, 5, some (7, 2)) (1859537228700575850818768162731082548531 / 2500000000000000000000000000000000000000 : ℚ) V2rlllrlr

def V2rlllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137411 (4, 6, some (5, 3)) (667848902041261348186533104483917097613 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 137412 (4, 6, some (5, 4)) (834811127551917429253821368016139734637 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 137413 (4, 6, some (5, 5)) (6678489020332868004417274115688831916423 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137440 (4, 6, some (6, 0)) (3376399807705668731200818466175147377151 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137441 (4, 6, some (6, 1)) (3376399806825277090013841138285865452301 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 137442 (4, 6, some (6, 2)) (6752799613666948177869074315858285185591 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137443 (4, 6, some (6, 3)) (1688199903418876033133047272548592392923 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137444 (4, 6, some (6, 4)) (6752799613672317843470711179384377405797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137472 (4, 6, some (7, 0)) (6978454690432000869636089766266069141243 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137473 (4, 6, some (7, 1)) (279138187617931870864361603353568723031 / 400000000000000000000000000000000000000 : ℚ) .leaf) 137474 (4, 6, some (7, 2)) (6978454690461838038439023448823047364801 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 137475 (4, 6, some (7, 3)) (1395690938093363791412085845666835862329 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137504 (4, 6, some (8, 0)) (3658659684855548881500835244084835235607 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137505 (4, 6, some (8, 1)) (1463463873945951499682426065118821317297 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137506 (4, 6, some (8, 2)) (7317319369740670082236711704437932394869 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137536 (4, 6, some (9, 0)) (4505919533390775143792344103003932549193 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137537 (4, 6, some (9, 1)) (9011839066797768020197257613277706568171 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137568 (4, 6, some (10, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138310 (4, 7, some (1, 6)) (1793634656027089391604070341552933136671 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138341 (4, 7, some (2, 5)) (7219143472401156305155045050916575536691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138342 (4, 7, some (2, 6)) (3609571736196629673162919221654274380923 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 138372 (4, 7, some (3, 4)) (6842683267257460635792976778139930976367 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlllrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138374 (4, 7, some (3, 6)) (1368536653433924865819246884515379175269 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138403 (4, 7, some (4, 3)) (262946958809521616417171457561593517351 / 400000000000000000000000000000000000000 : ℚ) .leaf) 138404 (4, 7, some (4, 4)) (1643418492561416635877545692395558928273 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138405 (4, 7, some (4, 5)) (26294695880937305164219383755866375061 / 40000000000000000000000000000000000000 : ℚ) .leaf) 138406 (4, 7, some (4, 6)) (821709246314014286022019089818254286629 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 138434 (4, 7, some (5, 2)) (650282029304285780687761536678458255593 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138435 (4, 7, some (5, 3)) (6502820293056828949207420754951851234227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138436 (4, 7, some (5, 4)) (6502820293061497086226989724079907604209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138437 (4, 7, some (5, 5)) (6502820293018125508055004670625939896959 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138465 (4, 7, some (6, 1)) (1300564058607658179615924366677251998831 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138466 (4, 7, some (6, 2)) (406426268315577379124502481304581059721 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138468 (4, 7, some (6, 4)) (406426268316238853501028664960052003247 / 625000000000000000000000000000000000000 : ℚ) .leaf) 138496 (4, 7, some (7, 0)) (821709246442252938561061289181266697257 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138497 (4, 7, some (7, 1)) (3286836985112042682425739202022752244187 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138498 (4, 7, some (7, 2)) (6573673970239040209027721707303221929201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138499 (4, 7, some (7, 3)) (3286836985122950278261242139012254232453 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138528 (4, 7, some (8, 0)) (1710670816806512928372043154170786096993 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138529 (4, 7, some (8, 1)) (6842683267243746764773855603329472985157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138530 (4, 7, some (8, 2)) (42766770420350327897985055233675930879 / 62500000000000000000000000000000000000 : ℚ) .leaf) 138560 (4, 7, some (9, 0)) (7219143472372007296100112697100662642217 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138561 (4, 7, some (9, 1)) (721914347238968833922109477809748040429 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrr : KTree ℚ :=
  .node V2rlllrrrl 138467 (4, 7, some (6, 3)) (6502820293059649859551195944475626454417 / 10000000000000000000000000000000000000000 : ℚ) V2rlllrrrr

def V2rlllrr : KTree ℚ :=
  .node V2rlllrrl 138373 (4, 7, some (3, 5)) (3421341633629281719332574466576380203223 / 5000000000000000000000000000000000000000 : ℚ) V2rlllrrr

def V2rlllr : KTree ℚ :=
  .node V2rlllrl 137410 (4, 6, some (5, 2)) (6678489020400196655147452046596066177799 / 10000000000000000000000000000000000000000 : ℚ) V2rlllrr

def V2rlll : KTree ℚ :=
  .node V2rllll 136322 (4, 5, some (3, 2)) (3573726700309579418999122284763789230069 / 5000000000000000000000000000000000000000 : ℚ) V2rlllr

def V2rllrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139366 (4, 8, some (2, 6)) (7137925043108363144233961807650845854009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139397 (4, 8, some (3, 5)) (6731513236445914171763488856186278864949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139398 (4, 8, some (3, 6)) (841439154546981570818206731988317736013 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139428 (4, 8, some (4, 4)) (3214463169602421857572747317571254324113 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139429 (4, 8, some (4, 5)) (6428926339197502857074116801556866160973 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139430 (4, 8, some (4, 6)) (6428926339343791075411618934763088401263 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139459 (4, 8, some (5, 3)) (1273040418523069528629550693931472978161 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139460 (4, 8, some (5, 4)) (6365202092621195628150829225624487196731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139461 (4, 8, some (5, 5)) (1591300523148135076844335489710502459703 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139490 (4, 8, some (6, 2)) (159011643342857458523412126019631991497 / 250000000000000000000000000000000000000 : ℚ) .leaf) 139491 (4, 8, some (6, 3)) (6360465733726209477267518175111314995337 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139521 (4, 8, some (7, 1)) (1591300523149726364447745140615549698631 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 139522 (4, 8, some (7, 2)) (3182601046305675342442548654776197409289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139523 (4, 8, some (7, 3)) (397825130788772340414801733767792089989 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139552 (4, 8, some (8, 0)) (3214463170100944070669189248987829742169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139553 (4, 8, some (8, 1)) (401807896199159942412104923033601387913 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 139554 (4, 8, some (8, 2)) (1607231584800062121226928332283912018213 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139584 (4, 8, some (9, 0)) (3365756618207408484291686905672428443551 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139585 (4, 8, some (9, 1)) (1682878309108120424017703416077643826199 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 139616 (4, 8, some (10, 0)) (3568962521543591826185333770328563831939 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140422 (4, 9, some (3, 6)) (331947658496326611640439118399627679543 / 500000000000000000000000000000000000000 : ℚ) .leaf) 140453 (4, 9, some (4, 5)) (6309808657398860297080564074123570052651 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrlll : KTree ℚ :=
  .node V2rllrllll 139492 (4, 8, some (6, 4)) (1590116433432143402119412943896903114201 / 2500000000000000000000000000000000000000 : ℚ) V2rllrlllr

def V2rllrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140484 (4, 9, some (5, 4)) (311951264806026605103790974303089519691 / 500000000000000000000000000000000000000 : ℚ) .leaf) 140485 (4, 9, some (5, 5)) (1247805059220186574614208521529013650259 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 140515 (4, 9, some (6, 3)) (6221053882250959665019958112433911770713 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140516 (4, 9, some (6, 4)) (6221053882254815069096254131548741747003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140546 (4, 9, some (7, 2)) (6221053882242842774734751619563504992149 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140547 (4, 9, some (7, 3)) (6221053882253188293741735988243941166397 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140577 (4, 9, some (8, 1)) (623902529609917960597418389288736531327 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 140578 (4, 9, some (8, 2)) (6239025296112678263092159303434653676809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140608 (4, 9, some (9, 0)) (315490432909703175820784922627149154861 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140609 (4, 9, some (9, 1)) (157745216434696220317444379408120526529 / 250000000000000000000000000000000000000 : ℚ) .leaf) 140640 (4, 9, some (10, 0)) (1327790633990407371072778099545387928119 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141509 (4, 10, some (5, 5)) (6126103137630399230758318332034429908099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141540 (4, 10, some (6, 4)) (1523222916650000628956852552226595540811 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 141571 (4, 10, some (7, 3)) (3040151181060712756682688886298112823973 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141602 (4, 10, some (8, 2)) (6092891666589951066248065835573026262411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141633 (4, 10, some (9, 1)) (6126103137624868758740713822287659131199 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 141664 (4, 10, some (10, 0)) (388137452292822729017827777995184866197 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrllr : KTree ℚ :=
  .node V2rllrllrl 141478 (4, 10, some (4, 6)) (6210199236045956540082092504583451784969 / 10000000000000000000000000000000000000000 : ℚ) V2rllrllrr

def V2rllrll : KTree ℚ :=
  .node V2rllrlll 140454 (4, 9, some (4, 6)) (6309808657459995910293218804705898535633 / 10000000000000000000000000000000000000000 : ℚ) V2rllrllr

def V2rllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163876 (5, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163877 (5, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 163904 (5, 0, some (1, 0)) (9527759596105752163229710629498925208279 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163905 (5, 0, some (1, 1)) (1905551919187334342265003728224029295339 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163906 (5, 0, some (1, 2)) (9527759595958653885054498837299796906157 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163907 (5, 0, some (1, 3)) (4763879798000863153754123715772325015927 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163908 (5, 0, some (1, 4)) (952775959601146499576409167687230649559 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 163909 (5, 0, some (1, 5)) (9527759596023477747711847235833673742129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163936 (5, 0, some (2, 0)) (8374007457366215371281754665047003739283 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163937 (5, 0, some (2, 1)) (8374007457385535641161180618720524624553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163938 (5, 0, some (2, 2)) (418700372871169613122921029706552003353 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 163939 (5, 0, some (2, 3)) (837400745743195165643328370037605063089 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 163940 (5, 0, some (2, 4)) (8374007457442509739199865734619439812419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163941 (5, 0, some (2, 5)) (4187003728714421110298160148689404592423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163968 (5, 0, some (3, 0)) (8374007457385535641161180618720524624553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163969 (5, 0, some (3, 1)) (418700372871169613122921029706552003353 / 500000000000000000000000000000000000000 : ℚ) .leaf) 163970 (5, 0, some (3, 2)) (837400745743195165643328370037605063089 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 163971 (5, 0, some (3, 3)) (8374007457442509739199865734619439812419 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163972 (5, 0, some (3, 4)) (4187003728714421110298160148689404592423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163973 (5, 0, some (3, 5)) (2093501864334745344471591673822184693667 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164000 (5, 0, some (4, 0)) (4763879798000863153754123715772325015927 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164001 (5, 0, some (4, 1)) (952775959601146499576409167687230649559 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 164002 (5, 0, some (4, 2)) (9527759596023477747711847235833673742129 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 164003 (5, 0, some (4, 3)) (9527759596007927148767368871684334005869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164004 (5, 0, some (4, 4)) (1905551919181137095767919887994593001169 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164005 (5, 0, some (4, 5)) (4763879795040419739074739481943272293229 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164033 (5, 0, some (5, 1)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164034 (5, 0, some (5, 2)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164035 (5, 0, some (5, 3)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 164036 (5, 0, some (5, 4)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164037 (5, 0, some (5, 5)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf) 164897 (5, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 164898 (5, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164899 (5, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164900 (5, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164901 (5, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164928 (5, 1, some (1, 0)) (9348127275470727246353872926782356140183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164929 (5, 1, some (1, 1)) (9348127180677590485244488652654671220119 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164930 (5, 1, some (1, 2)) (4674063590307027551706705965466868172561 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164931 (5, 1, some (1, 3)) (9348127180654246194139795119007099527669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164932 (5, 1, some (1, 4)) (2337031795166767950150826156958518413167 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164933 (5, 1, some (1, 5)) (1869625436135726990035938467005650598321 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 164960 (5, 1, some (2, 0)) (4020442537860721892782431909057759544489 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllrl : KTree ℚ :=
  .node V2rllrll 163875 (5, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) V2rllrlr

def V2rllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 164962 (5, 1, some (2, 2)) (2010221268926201392133555013995070287531 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164963 (5, 1, some (2, 3)) (4020442537860531056727246892328006398393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164964 (5, 1, some (2, 4)) (4020442537865325926534012076395699610691 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164965 (5, 1, some (2, 5)) (4020442537863024561041486858256073811841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (1999003516300664725877520487428849956621 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 164993 (5, 1, some (3, 1)) (7996014065229956898429497106830174114919 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164994 (5, 1, some (3, 2)) (7996014065252117322387532432273350593639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164995 (5, 1, some (3, 3)) (3998007032630622294964510498805347111033 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164996 (5, 1, some (3, 4)) (7996014065259760050249915206249164017791 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164997 (5, 1, some (3, 5)) (7996014065210332447192255074624263348727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165024 (5, 1, some (4, 0)) (4020442537847209832100136094463320898449 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 165025 (5, 1, some (4, 1)) (8040885075718713857219963440007175879411 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165026 (5, 1, some (4, 2)) (8040885075727755259716424143396779418493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165027 (5, 1, some (4, 3)) (1005110634466224848031412367418635415497 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165028 (5, 1, some (4, 4)) (4020442537847885724194398825615330828091 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165029 (5, 1, some (4, 5)) (2010221268557403379102073541414626561359 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165056 (5, 1, some (5, 0)) (1869625436132649953794316412334771463159 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 165057 (5, 1, some (5, 1)) (373925087226956817710859567789501226247 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165058 (5, 1, some (5, 2)) (36516121799524561857771693339543531187 / 39062500000000000000000000000000000000 : ℚ) .leaf) 165059 (5, 1, some (5, 3)) (4674063590327262378903863816846642035941 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165060 (5, 1, some (5, 4)) (9348127179992739436823239927296111577731 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165061 (5, 1, some (5, 5)) (9348127245716695949113841189113703495073 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165088 (5, 1, some (6, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 165089 (5, 1, some (6, 1)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 165090 (5, 1, some (6, 2)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165091 (5, 1, some (6, 3)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 165092 (5, 1, some (6, 4)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165888 (5, 2, none) (0 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165923 (5, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165924 (5, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 165925 (5, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165953 (5, 2, some (1, 1)) (4612327204166189749095036438788965506717 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165954 (5, 2, some (1, 2)) (1153081801031827832434926569272615938321 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165955 (5, 2, some (1, 3)) (9224654408292921607447499983259659318249 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 165956 (5, 2, some (1, 4)) (9224654408307729362458639890469480689037 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165957 (5, 2, some (1, 5)) (9224654408318993001322105817023707752453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (973135206008683415899740112811274192813 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165985 (5, 2, some (2, 1)) (7785081604220043699331125804310487691659 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165986 (5, 2, some (2, 2)) (486567600263198885522213528878186771343 / 625000000000000000000000000000000000000 : ℚ) .leaf) 165987 (5, 2, some (2, 3)) (1557016320845974737755518895679404608167 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 165988 (5, 2, some (2, 4)) (1557016320848023045554262993902839656683 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165989 (5, 2, some (2, 5)) (7785081604239540420581112410213912077251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166016 (5, 2, some (3, 0)) (3819880040474914874672260693410108128109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166017 (5, 2, some (3, 1)) (3819880040461067561449283996728115532459 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 166018 (5, 2, some (3, 2)) (305590403237822723427739493477063184543 / 400000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166020 (5, 2, some (3, 4)) (1909940020240320072681931505119555548169 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166021 (5, 2, some (3, 5)) (7639760080935181435321455132294083687103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166048 (5, 2, some (4, 0)) (381988004045925884627774618612868649843 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166049 (5, 2, some (4, 1)) (3819880040470390563151627188974498080791 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166050 (5, 2, some (4, 2)) (7639760080956042847794546455896994620821 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166051 (5, 2, some (4, 3)) (3819880040480800485959569260567205100021 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166052 (5, 2, some (4, 4)) (305590403237834339365877935169805945129 / 400000000000000000000000000000000000000 : ℚ) .leaf) 166053 (5, 2, some (4, 5)) (7639760080321581812625566334813210637691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166080 (5, 2, some (5, 0)) (3892540802106882843241618344753057420063 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166081 (5, 2, some (5, 1)) (7785081604233987588971335931045274453323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166082 (5, 2, some (5, 2)) (77850816042405521851573838215390244803 / 100000000000000000000000000000000000000 : ℚ) .leaf))) 166083 (5, 2, some (5, 3)) (486567600264720963194468574015800848541 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166084 (5, 2, some (5, 4)) (3892540802023859409881693521010567880681 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166085 (5, 2, some (5, 5)) (1557016326858416910177215816471284582239 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166112 (5, 2, some (6, 0)) (288270450259542879507876968735259540911 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166113 (5, 2, some (6, 1)) (4612327204158042676652190708622837354703 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166114 (5, 2, some (6, 2)) (9224654408318422118322008837833570860219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166115 (5, 2, some (6, 3)) (9224654408289377364760840404382086966283 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166116 (5, 2, some (6, 4)) (922465440726696296423872381232494460257 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 166144 (5, 2, some (7, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166145 (5, 2, some (7, 1)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166146 (5, 2, some (7, 2)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 166147 (5, 2, some (7, 3)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 166912 (5, 3, none) (0 : ℚ) .leaf) 166947 (5, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166948 (5, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166949 (5, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166978 (5, 3, some (1, 2)) (4567275592667690027344382666380771612413 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 166979 (5, 3, some (1, 3)) (9134551185372342061391534530522891591659 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166980 (5, 3, some (1, 4)) (1826910237077705398342718748007579642661 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166981 (5, 3, some (1, 5)) (913455118539957679156563892903016220293 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 167009 (5, 3, some (2, 1)) (7589966475993493786286590791563933995749 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167010 (5, 3, some (2, 2)) (3794983237989203104249216124510608356937 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167011 (5, 3, some (2, 3)) (1517993295199582790027095097899303620421 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 167012 (5, 3, some (2, 4)) (948745809501123967595749430552755373233 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167013 (5, 3, some (2, 5)) (1897491619002594579065875890346531896111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (1472432734233617553898699437319402933259 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167041 (5, 3, some (3, 1)) (7362163662705022520177519540150501867267 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167042 (5, 3, some (3, 2)) (1840540915681088914111912102948295165833 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167043 (5, 3, some (3, 3)) (3681081831369260353220027451547051493911 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 167044 (5, 3, some (3, 4)) (7362163662743916091935941699371830367543 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167045 (5, 3, some (3, 5)) (7362163662728973565603301176902967926609 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167072 (5, 3, some (4, 0)) (3634551847829506648057771229567690152583 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167073 (5, 3, some (4, 1)) (7269103695663130128484871930602740303589 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167074 (5, 3, some (4, 2)) (7269103695682558187950797960238879371463 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllrr : KTree ℚ :=
  .node V2rllrrl 166019 (5, 2, some (3, 3)) (7639760080957768696320891775842051863759 / 10000000000000000000000000000000000000000 : ℚ) V2rllrrr

def V2rllr : KTree ℚ :=
  .node V2rllrl 164961 (5, 1, some (2, 1)) (402044253783677016106786093440991979433 / 500000000000000000000000000000000000000 : ℚ) V2rllrr

def V2rll : KTree ℚ :=
  .node V2rlll 138592 (4, 7, some (10, 0)) (4484086640054895973298141863413129243153 / 5000000000000000000000000000000000000000 : ℚ) V2rllr

def V2rlrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167076 (5, 3, some (4, 4)) (1817275923921583123616377220959733402571 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167077 (5, 3, some (4, 5)) (7269103695424149737332307472405849816667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (920270457838642795450309455642802560393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167105 (5, 3, some (5, 1)) (3681081831364565235136183947911999216031 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167106 (5, 3, some (5, 2)) (7362163662740600536401343054262739736381 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 167107 (5, 3, some (5, 3)) (920270457842863598229089218144319505327 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167108 (5, 3, some (5, 4)) (3681081831338769512916750885855909457977 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167109 (5, 3, some (5, 5)) (7362163667072493120760011418006262703347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (3794983237994612531683386050735665906331 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167137 (5, 3, some (6, 1)) (3794983238002803093451522188851373846869 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167138 (5, 3, some (6, 2)) (758996647601093343710231691305647250813 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 167139 (5, 3, some (6, 3)) (3794983238000441777460578733055584831267 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167140 (5, 3, some (6, 4)) (7589966475591331764213992304312534131621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167168 (5, 3, some (7, 0)) (9134551185387193166732343149837183614777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167169 (5, 3, some (7, 1)) (9134551185397931507496517237449945458961 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167170 (5, 3, some (7, 2)) (9134551185398849968520260189595239549721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167171 (5, 3, some (7, 3)) (5709094490853831959640466843765472879 / 6250000000000000000000000000000000000 : ℚ) .leaf)) 167200 (5, 3, some (8, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167201 (5, 3, some (8, 1)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167202 (5, 3, some (8, 2)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167936 (5, 4, none) (0 : ℚ) (.node (.node .leaf 167972 (5, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167973 (5, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168004 (5, 4, some (1, 4)) (9065894544035767139122102935843463474737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168005 (5, 4, some (1, 5)) (4532947272023328303755496799117206579719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168034 (5, 4, some (2, 2)) (1487629782954147818912864659406819684211 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168035 (5, 4, some (2, 3)) (1487629782958093821364914573205048152789 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168036 (5, 4, some (2, 4)) (1859537228700575850818768162731082548531 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 168037 (5, 4, some (2, 5)) (1859537228701191167554681052483880341023 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168065 (5, 4, some (3, 1)) (7147453400612212782494574541494626102593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168066 (5, 4, some (3, 2)) (7147453400625561488332720789318081783499 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168067 (5, 4, some (3, 3)) (3573726700320387029152954409912005905309 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168068 (5, 4, some (3, 4)) (7147453400647205935716739894502471892177 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168069 (5, 4, some (3, 5)) (446715837539902467266629400717473484123 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 168096 (5, 4, some (4, 0)) (872358888963310304124967078827510757091 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168097 (5, 4, some (4, 1)) (55830968873880534956412123434344304261 / 80000000000000000000000000000000000000 : ℚ) .leaf) 168098 (5, 4, some (4, 2)) (6978871109253081283860531105858913347897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168099 (5, 4, some (4, 3)) (697887110926377687644019036776778194573 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168100 (5, 4, some (4, 4)) (872358888657994944904429310759968545139 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 168101 (5, 4, some (4, 5)) (139577422182575049657057322809117560653 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 168128 (5, 4, some (5, 0)) (6978871109232100028113700249157547944287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168129 (5, 4, some (5, 1)) (6978871109245022425444263460637273836819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168130 (5, 4, some (5, 2)) (872358888657530464548952389504298286887 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 168131 (5, 4, some (5, 3)) (21808972216456022242627902229347430429 / 31250000000000000000000000000000000000 : ℚ) (.node .leaf 168132 (5, 4, some (5, 4)) (139577422184750144624857748027358524567 / 200000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrlll : KTree ℚ :=
  .node V2rlrllll 168003 (5, 4, some (1, 3)) (4532947272009285538259829699816178441299 / 5000000000000000000000000000000000000000 : ℚ) V2rlrlllr

def V2rlrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168160 (5, 4, some (6, 0)) (3573726700309579418999122284763789230069 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168161 (5, 4, some (6, 1)) (3573726700318335720740375680210705576641 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168162 (5, 4, some (6, 2)) (714745340064572300360846125752219513947 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168163 (5, 4, some (6, 3)) (714745340064428759614009265454374437443 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 168164 (5, 4, some (6, 4)) (7147453400480256227403771504041341928133 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168192 (5, 4, some (7, 0)) (1487629782957377276325147417672604060423 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168193 (5, 4, some (7, 1)) (1859537228700215525086260747171378251429 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168194 (5, 4, some (7, 2)) (7438148914804999889779853378365593794361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168195 (5, 4, some (7, 3)) (3719074457395631474036379379247624476409 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168224 (5, 4, some (8, 0)) (9065894544035187976729339936124186353789 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168225 (5, 4, some (8, 1)) (1133236818005742775742855047034365799087 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 168226 (5, 4, some (8, 2)) (906589454404581502068614713605847092461 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168256 (5, 4, some (9, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168257 (5, 4, some (9, 1)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168997 (5, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169028 (5, 5, some (1, 4)) (2252959766699314069686687662643134167257 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169029 (5, 5, some (1, 5)) (180236781336160421413344696625632697253 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 169059 (5, 5, some (2, 3)) (731731936972692891433412436586780009277 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169060 (5, 5, some (2, 4)) (1829329842434850661318339030825907220037 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169061 (5, 5, some (2, 5)) (7317319369742502801328492734962090940157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169090 (5, 5, some (3, 2)) (174461367261073629922017038197482821537 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169091 (5, 5, some (3, 3)) (34892273452293562621516416389276395641 / 50000000000000000000000000000000000000 : ℚ) .leaf) 169092 (5, 5, some (3, 4)) (3489227345232924008778784692359628429427 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169121 (5, 5, some (4, 1)) (1350559922729132488312989451554015346623 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169122 (5, 5, some (4, 2)) (3376399806830498662540794860042183486863 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169123 (5, 5, some (4, 3)) (422049975854557730054319572680544280907 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169124 (5, 5, some (4, 4)) (6752799613675761710791836875901665692499 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169125 (5, 5, some (4, 5)) (6752799613596598471225415217947298589517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169152 (5, 5, some (5, 0)) (6678489021307474407353666073131695635709 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169153 (5, 5, some (5, 1)) (834811127548839171454877873192218010161 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169154 (5, 5, some (5, 2)) (133569780408150857135393478573562668203 / 200000000000000000000000000000000000000 : ℚ) .leaf) 169155 (5, 5, some (5, 3)) (6678489020415381655847464074892702290731 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169156 (5, 5, some (5, 4)) (6678489020402056853511532928175024257541 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169157 (5, 5, some (5, 5)) (6678489020550847399435238556379819434803 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 169184 (5, 5, some (6, 0)) (1350559922729132488312989451554015346623 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169185 (5, 5, some (6, 1)) (3376399806830498662540794860042183486863 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169186 (5, 5, some (6, 2)) (422049975854557730054319572680544280907 / 625000000000000000000000000000000000000 : ℚ) .leaf) 169187 (5, 5, some (6, 3)) (6752799613675761710791836875901665692499 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169188 (5, 5, some (6, 4)) (6752799613596598471225415217947298589517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169216 (5, 5, some (7, 0)) (174461367261073629922017038197482821537 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 169217 (5, 5, some (7, 1)) (34892273452293562621516416389276395641 / 50000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169218 (5, 5, some (7, 2)) (3489227345232924008778784692359628429427 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169219 (5, 5, some (7, 3)) (1395690938092171257180021230133228824559 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169248 (5, 5, some (8, 0)) (731731936972692891433412436586780009277 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 169249 (5, 5, some (8, 1)) (1829329842434850661318339030825907220037 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrllr : KTree ℚ :=
  .node V2rlrllrl 169093 (5, 5, some (3, 5)) (1395690938092171257180021230133228824559 / 2000000000000000000000000000000000000000 : ℚ) V2rlrllrr

def V2rlrll : KTree ℚ :=
  .node V2rlrlll 168133 (5, 4, some (5, 5)) (3489435555044298305283169938955466659591 / 5000000000000000000000000000000000000000 : ℚ) V2rlrllr

def V2rlrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 169280 (5, 5, some (9, 0)) (2252959766699314069686687662643134167257 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169281 (5, 5, some (9, 1)) (180236781336160421413344696625632697253 / 200000000000000000000000000000000000000 : ℚ) .leaf) 169312 (5, 5, some (10, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170053 (5, 6, some (1, 5)) (8968173280134982248654187427385515615333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170084 (5, 6, some (2, 4)) (3609571736198873283204733533627659121273 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170085 (5, 6, some (2, 5)) (360957173620062486172601286208965837803 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170115 (5, 6, some (3, 3)) (1710670816812639951868931958338700425897 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170116 (5, 6, some (3, 4)) (1710670816814565530840296034534155357381 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170117 (5, 6, some (3, 5)) (6842683267255713363082953624493271966479 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170146 (5, 6, some (4, 2)) (1643418492557220070964420490848721244833 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170147 (5, 6, some (4, 3)) (1643418492560396356468889982955359109957 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170149 (5, 6, some (4, 5)) (164341849254886429924947256460964904249 / 250000000000000000000000000000000000000 : ℚ) .leaf) 170177 (5, 6, some (5, 1)) (6502820293036901011170724404009431271393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170178 (5, 6, some (5, 2)) (6502820293050209580377268797904406011877 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170179 (5, 6, some (5, 3)) (3251410146529877390549162589563112184429 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170180 (5, 6, some (5, 4)) (3251410146526931796441382095045100552399 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170181 (5, 6, some (5, 5)) (6502820293397854736904738606009552357331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170208 (5, 6, some (6, 0)) (6502820294322756118840929736303671729291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170209 (5, 6, some (6, 1)) (650282029304133200117340394989208068957 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170210 (5, 6, some (6, 2)) (3251410146527884397873597477447111256673 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170211 (5, 6, some (6, 3)) (3251410146530568340960764531454401018259 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170212 (5, 6, some (6, 4)) (3251410146510756965386580750833725736747 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlrll : KTree ℚ :=
  .node V2rlrlrlll 170148 (5, 6, some (4, 4)) (3286836985122923133375899447594302228053 / 5000000000000000000000000000000000000000 : ℚ) V2rlrlrllr

def V2rlrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170241 (5, 6, some (7, 1)) (3286836985117186370519115842768441662949 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170242 (5, 6, some (7, 2)) (1643418492561025975999633008395264597503 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170243 (5, 6, some (7, 3)) (6573673970244119708828796051242111542863 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170272 (5, 6, some (8, 0)) (1368536653447847668647367837121503218041 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170273 (5, 6, some (8, 1)) (6842683267253532364706628796126270790757 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170274 (5, 6, some (8, 2)) (6842683267259294948598178364159914630329 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170304 (5, 6, some (9, 0)) (902392934048422379501751946468345261619 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 170305 (5, 6, some (9, 1)) (7219143472398853499453399476425258634851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170336 (5, 6, some (10, 0)) (8968173280124775518656753785312588708061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171109 (5, 7, some (2, 5)) (7137925043114625668866249606149359433079 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171140 (5, 7, some (3, 4)) (6731513236444938827599609477471299022023 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171171 (5, 7, some (4, 3)) (6428926339200196524835602684859973366193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171172 (5, 7, some (4, 4)) (3214463169602692753345285021765004410451 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171173 (5, 7, some (4, 5)) (1285785267834287176563463264925058094629 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171202 (5, 7, some (5, 2)) (6365202092607664092625469616886522220229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171203 (5, 7, some (5, 3)) (1273040418523691644802156492054240639819 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 171204 (5, 7, some (5, 4)) (6365202092617191111595587468038106567397 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171205 (5, 7, some (5, 5)) (6365202092805736225511084961302520145747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171233 (5, 7, some (6, 1)) (6360465733706967058340206575401395031217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171234 (5, 7, some (6, 2)) (6360465733721070489392894846682954701861 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 171235 (5, 7, some (6, 3)) (6360465733728456675971712728430124919067 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlrlr : KTree ℚ :=
  .node V2rlrlrlrl 171141 (5, 7, some (3, 5)) (105179894319434495764568572102743546319 / 156250000000000000000000000000000000000 : ℚ) V2rlrlrlrr

def V2rlrlrl : KTree ℚ :=
  .node V2rlrlrll 170240 (5, 6, some (7, 0)) (6573673970218872201861678755408637018911 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrlr

def V2rlrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171264 (5, 7, some (7, 0)) (795650261692587390679562904087070710973 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 171265 (5, 7, some (7, 1)) (1273040418520993117211740322447330289599 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171266 (5, 7, some (7, 2)) (3182601046308698340286151325380555169599 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171267 (5, 7, some (7, 3)) (397825130788777866430490004495088885189 / 625000000000000000000000000000000000000 : ℚ) .leaf) 171296 (5, 7, some (8, 0)) (6428926339181560465043701760453410105433 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171297 (5, 7, some (8, 1)) (6428926339196465627809414597387320022011 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171298 (5, 7, some (8, 2)) (6428926339204525505030143786561649725431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171328 (5, 7, some (9, 0)) (6731513236428637610087283426900931469463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171329 (5, 7, some (9, 1)) (6731513236441751557771596792656483818223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171360 (5, 7, some (10, 0)) (7137925043102061829050017058596705474353 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172165 (5, 8, some (3, 5)) (1659738292495032100340093829780661967671 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172197 (5, 8, some (4, 5)) (3154904328690226774418669787076582850939 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172227 (5, 8, some (5, 3)) (1247805059223408829306114251759797301521 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 172228 (5, 8, some (5, 4)) (3119512648059228193428862982525005006541 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172229 (5, 8, some (5, 5)) (6239025296213675423427757695938871738493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172258 (5, 8, some (6, 2)) (6221053882244601485327355167808825695019 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 172259 (5, 8, some (6, 3)) (3110526941126785795442521473129101860909 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172260 (5, 8, some (6, 4)) (6221053882242080110385898756523672614813 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172289 (5, 8, some (7, 1)) (1555263470558921416997306649418593187909 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172290 (5, 8, some (7, 2)) (1244210776449837744569994262136052899673 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 172291 (5, 8, some (7, 3)) (6221053882254478901946982714214821136101 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlrrl : KTree ℚ :=
  .node V2rlrlrrll 172196 (5, 8, some (4, 4)) (98590760271941174863452879359694548031 / 156250000000000000000000000000000000000 : ℚ) V2rlrlrrlr

def V2rlrlrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 172321 (5, 8, some (8, 1)) (3119512648053752117692883070492571674767 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172322 (5, 8, some (8, 2)) (6239025296118233844769521434731702947191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172352 (5, 8, some (9, 0)) (6309808657383230187704069249101268612471 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172353 (5, 8, some (9, 1)) (19718152054366658551553528305641696073 / 31250000000000000000000000000000000000 : ℚ) .leaf) 172384 (5, 8, some (10, 0)) (6638953169966094511556584608000874475883 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 173252 (5, 9, some (5, 4)) (1225220627528619854722678580042263783347 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 173253 (5, 9, some (5, 5)) (6126103137679740094421135737040975271113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173283 (5, 9, some (6, 3)) (6092891666597846205658315302209348274921 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173284 (5, 9, some (6, 4)) (6092891666592104680317599562793956262919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173314 (5, 9, some (7, 2)) (760037795264549902331150475887207462921 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrrl : KTree ℚ :=
  .node V2rlrlrrrll 173221 (5, 9, some (4, 5)) (6210199236028197531894089282009076874999 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrrrlr

def V2rlrlrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 173345 (5, 9, some (8, 1)) (3046445833291963452404434481282630185303 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173346 (5, 9, some (8, 2)) (6092891666595892556426499046977466291481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173376 (5, 9, some (9, 0)) (1225220627637608793807683454225829457951 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173377 (5, 9, some (9, 1)) (612610313763375624844982119589954483243 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 173408 (5, 9, some (10, 0)) (6210199236026722596272801221621053748879 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 174308 (5, 10, some (6, 4)) (5977778872637609323701341512517454351071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174339 (5, 10, some (7, 3)) (5950776359393934251995814684799273195327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174370 (5, 10, some (8, 2)) (2975388179694694001555109481128992251253 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 174401 (5, 10, some (9, 1)) (2988889436314609636856663314000354141891 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrrr : KTree ℚ :=
  .node V2rlrlrrrrl 174277 (5, 10, some (5, 5)) (3012926989275352961607256193429217465093 / 5000000000000000000000000000000000000000 : ℚ) V2rlrlrrrrr

def V2rlrlrrr : KTree ℚ :=
  .node V2rlrlrrrl 173315 (5, 9, some (7, 3)) (6080302362123362255762268971802600440843 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrrrr

def V2rlrlrr : KTree ℚ :=
  .node V2rlrlrrl 172320 (5, 8, some (8, 0)) (623902529681722320336180703479634843717 / 1000000000000000000000000000000000000000 : ℚ) V2rlrlrrr

def V2rlrlr : KTree ℚ :=
  .node V2rlrlrl 171236 (5, 7, some (6, 4)) (795058216713395010901345098806757267149 / 1250000000000000000000000000000000000000 : ℚ) V2rlrlrr

def V2rlrl : KTree ℚ :=
  .node V2rlrll 169250 (5, 5, some (8, 2)) (7317319369742502801328492734962090940157 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlr

def V2rlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196641 (6, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196642 (6, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196643 (6, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196644 (6, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196672 (6, 0, some (1, 0)) (2337031795190134206237545383687599502051 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196673 (6, 0, some (1, 1)) (4674063590297322072769397885279472216017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196674 (6, 0, some (1, 2)) (9348127180616211876510591504308713224353 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196675 (6, 0, some (1, 3)) (1869625436131694445886385770794717378941 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 196676 (6, 0, some (1, 4)) (4674063590334013654255617634687063868443 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 196704 (6, 0, some (2, 0)) (8040885075660289108226650570003981642659 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196705 (6, 0, some (2, 1)) (402044253783942040384967519417309138353 / 500000000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (8040885075715191472868167923033920503349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196707 (6, 0, some (2, 3)) (100511063446542629621112801616310621427 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196708 (6, 0, some (2, 4)) (804088507573354844641962416218601902427 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (7996014065211882990692099549125500943583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196737 (6, 0, some (3, 1)) (1599202813049606161233378932906969457251 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196738 (6, 0, some (3, 2)) (7996014065256203838608170200011853901023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196739 (6, 0, some (3, 3)) (1999003516316571335312467948802383635777 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196740 (6, 0, some (3, 4)) (319840562610129390369998344691551739699 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196768 (6, 0, some (4, 0)) (8040885075715191472868167923033920503349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196769 (6, 0, some (4, 1)) (100511063446542629621112801616310621427 / 125000000000000000000000000000000000000 : ℚ) .leaf)))) 196770 (6, 0, some (4, 2)) (804088507573354844641962416218601902427 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 196771 (6, 0, some (4, 3)) (8040885075720424628830485882256744073241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196772 (6, 0, some (4, 4)) (251277658613566828040143033552045487923 / 312500000000000000000000000000000000000 : ℚ) .leaf) 196800 (6, 0, some (5, 0)) (4674063590334013654255617634687063868443 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196801 (6, 0, some (5, 1)) (9348127180679813577031743120100933575463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196802 (6, 0, some (5, 2)) (292128974395767380081557714635094926861 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 196803 (6, 0, some (5, 3)) (186962543611284842291773090440510035657 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196804 (6, 0, some (5, 4)) (467406358742460766846725428736579986583 / 500000000000000000000000000000000000000 : ℚ) .leaf) 196832 (6, 0, some (6, 0)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196833 (6, 0, some (6, 1)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196834 (6, 0, some (6, 2)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 196835 (6, 0, some (6, 3)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 196836 (6, 0, some (6, 4)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197632 (6, 1, none) (0 : ℚ) .leaf) 197665 (6, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197666 (6, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197667 (6, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197668 (6, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 197696 (6, 1, some (1, 0)) (9224654501859819249887164244924457966737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197697 (6, 1, some (1, 1)) (9224654408318737704787119444200348639243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197698 (6, 1, some (1, 2)) (1844930881651279246198082785041106963563 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 197699 (6, 1, some (1, 3)) (576540900518524799246381778247663189823 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 197700 (6, 1, some (1, 4)) (9224654408308515101860832187449872482333 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 197728 (6, 1, some (2, 0)) (311403264169249958428284925133870388963 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 197729 (6, 1, some (2, 1)) (3892540802093727491795324568475639684787 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197730 (6, 1, some (2, 2)) (1946270401054657065048788714617123770309 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197731 (6, 1, some (2, 3)) (973135200529117618461826689847912006607 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197732 (6, 1, some (2, 4)) (778508160424232294073370649750598306329 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (238742502528318693116261763781510890853 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 197761 (6, 1, some (3, 1)) (38198800404669119969129850240208460043 / 50000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197762 (6, 1, some (3, 2)) (3819880040476278332333785762082189270551 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197763 (6, 1, some (3, 3)) (3819880040480721882223498954292046119261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197764 (6, 1, some (3, 4)) (1527952016191774965021355123058721946449 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197792 (6, 1, some (4, 0)) (954970010116239972337799696357111799807 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197793 (6, 1, some (4, 1)) (1909940020237918480100227760592898174813 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 197794 (6, 1, some (4, 2)) (3819880040480177446072032039930315652353 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197795 (6, 1, some (4, 3)) (1909940020240071094650280486168314668357 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197796 (6, 1, some (4, 4)) (3819880040459702884755197298349218567577 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197824 (6, 1, some (5, 0)) (7785081604230155847093671493896201299423 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197825 (6, 1, some (5, 1)) (7785081604238887496268320319141698266093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197826 (6, 1, some (5, 2)) (7785081604241648431016192223289241461257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197827 (6, 1, some (5, 3)) (7785081604212413996614751718862607552971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197828 (6, 1, some (5, 4)) (486567600189864207531825471833538268159 / 625000000000000000000000000000000000000 : ℚ) .leaf) 197856 (6, 1, some (6, 0)) (9224654408315116137298473283986330361723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197857 (6, 1, some (6, 1)) (9224654408319676775827965460687983654019 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197858 (6, 1, some (6, 2)) (9224654408297626454011641506835764944251 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 197859 (6, 1, some (6, 3)) (2306163601934231179561444149021281473647 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197860 (6, 1, some (6, 4)) (2306163618124696954762473045932895903761 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197888 (6, 1, some (7, 0)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197889 (6, 1, some (7, 1)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197890 (6, 1, some (7, 2)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 197891 (6, 1, some (7, 3)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198656 (6, 2, none) (0 : ℚ) (.node (.node (.node .leaf 198690 (6, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198691 (6, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198692 (6, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198721 (6, 2, some (1, 1)) (9134551185411451169643877374156271742919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198722 (6, 2, some (1, 2)) (9134551185336885410014467221179566055201 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 198723 (6, 2, some (1, 3)) (1826910237075058338473318970331983406981 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (913455118538919390420421903513825551257 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 198752 (6, 2, some (2, 0)) (3794983258981432218605813007500064771979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198753 (6, 2, some (2, 1)) (3794983237995012324287237782120787575741 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198754 (6, 2, some (2, 2)) (7589966475984146436832074479765385571773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198755 (6, 2, some (2, 3)) (1517993295200210276989578176122150425719 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 198756 (6, 2, some (2, 4)) (3794983238005383430569145958751651760267 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198784 (6, 2, some (3, 0)) (3681081831366140475134305000187146974767 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198785 (6, 2, some (3, 1)) (736216366271001326626314288446970240861 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (294486546509246314638524961169797159829 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 198787 (6, 2, some (3, 3)) (1472432732548386767432917293108621393243 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2rlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 198816 (6, 2, some (4, 0)) (1817275923913300080933780572237824996423 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198817 (6, 2, some (4, 1)) (290764147827010383067203990665364857719 / 400000000000000000000000000000000000000 : ℚ) .leaf) 198818 (6, 2, some (4, 2)) (113579745245126697655302982562600946893 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198819 (6, 2, some (4, 3)) (1817275923923170017131720233011325108119 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198820 (6, 2, some (4, 4)) (1453820739134471522973327910845406115557 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 198848 (6, 2, some (5, 0)) (3681081831361252894410345233416918638271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198849 (6, 2, some (5, 1)) (1840540915684740558004001768146360357557 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198850 (6, 2, some (5, 2)) (184054091568607412283832642700463156223 / 250000000000000000000000000000000000000 : ℚ) .leaf) 198851 (6, 2, some (5, 3)) (7362163662733291699137748229582625915691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198852 (6, 2, some (5, 4)) (3681081831123497190664140023248650409381 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198880 (6, 2, some (6, 0)) (3794983238001997876706194892032356468141 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 198881 (6, 2, some (6, 1)) (1517993295202042586700086465297228977257 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198882 (6, 2, some (6, 2)) (7589966476007509011684532573062667489071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198883 (6, 2, some (6, 3)) (948745809481140581901311043228731402901 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198884 (6, 2, some (6, 4)) (948745813096818865268291649158010896869 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198912 (6, 2, some (7, 0)) (35681840567957456505710767154921238621 / 39062500000000000000000000000000000000 : ℚ) .leaf) 198913 (6, 2, some (7, 1)) (9134551185399914884903280615196988806109 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198914 (6, 2, some (7, 2)) (9134551185373132719718843136008503647419 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198915 (6, 2, some (7, 3)) (4567275592245667142074559965230620142473 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198944 (6, 2, some (8, 0)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198945 (6, 2, some (8, 1)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198946 (6, 2, some (8, 2)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) .leaf))))

def V2rlrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199716 (6, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199746 (6, 3, some (1, 2)) (4532947271991955438807869529355557255777 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199747 (6, 3, some (1, 3)) (4532947272010566302495990642263651083893 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199748 (6, 3, some (1, 4)) (4532947272018173150757432967781370297843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199777 (6, 3, some (2, 1)) (7438148914786963180172902779225845168587 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199778 (6, 3, some (2, 2)) (743814891477538098638201647194179246877 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199779 (6, 3, some (2, 3)) (3719074457396739948527905040105137422191 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199780 (6, 3, some (2, 4)) (7438148914803783724232192483425905316437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199808 (6, 3, some (3, 0)) (7147453407538775265879940269130745580957 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199809 (6, 3, some (3, 1)) (285898136024471370241986873654354385733 / 400000000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (7147453400631636113186186100788862188967 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 199811 (6, 3, some (3, 3)) (7147453400644044529466360961708943629027 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199812 (6, 3, some (3, 4)) (7147453400647878088138830970336600976463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (6978871109234184719841261540088910223883 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199841 (6, 3, some (4, 1)) (3489435554621516727648377435527846890299 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199842 (6, 3, some (4, 2)) (3489435554629543275668918981289806545289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199843 (6, 3, some (4, 3)) (1744717777316537688523382648731970338381 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 199844 (6, 3, some (4, 4)) (348943555462859014024789792860775664103 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199872 (6, 3, some (5, 0)) (6978871109236429360535439161743096142001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199873 (6, 3, some (5, 1)) (6978871109255442293428584476062750591167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199874 (6, 3, some (5, 2)) (6978871109264763167590223146379797674859 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199875 (6, 3, some (5, 3)) (3489435554631484121773636342660391920323 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrrrl : KTree ℚ :=
  .node V2rlrrrll 199715 (6, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrrlr

def V2rlrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199904 (6, 3, some (6, 0)) (3573726700315830962017753494445087279881 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199905 (6, 3, some (6, 1)) (3573726700322192023576427252563129357211 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199906 (6, 3, some (6, 2)) (7147453400647338653421405792671494075001 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199907 (6, 3, some (6, 3)) (7147453400599102337245419321230253802001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199908 (6, 3, some (6, 4)) (7147453403973691647254205103064469300659 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199936 (6, 3, some (7, 0)) (1487629782959891963088420699341890750243 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199937 (6, 3, some (7, 1)) (7438148914804762181702396866351815552553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199938 (6, 3, some (7, 2)) (3719074457398896528754388600175609917623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199939 (6, 3, some (7, 3)) (371907445723343893840452006654935894583 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199968 (6, 3, some (8, 0)) (4532947272022613902187343577157719812977 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199969 (6, 3, some (8, 1)) (9065894544046739818960511973561943250059 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 199970 (6, 3, some (8, 2)) (9065894544016476423104704299048631531313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200000 (6, 3, some (9, 0)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200001 (6, 3, some (9, 1)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200740 (6, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200771 (6, 4, some (1, 3)) (4505919533390775143792344103003932549193 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200772 (6, 4, some (1, 4)) (9011839066797768020197257613277706568171 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200802 (6, 4, some (2, 2)) (3658659684855548881500835244084835235607 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200803 (6, 4, some (2, 3)) (1463463873945951499682426065118821317297 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 200804 (6, 4, some (2, 4)) (7317319369740670082236711704437932394869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200833 (6, 4, some (3, 1)) (6978454690432000869636089766266069141243 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200834 (6, 4, some (3, 2)) (279138187617931870864361603353568723031 / 400000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200836 (6, 4, some (3, 4)) (1395690938093363791412085845666835862329 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 200864 (6, 4, some (4, 0)) (3376399807705668731200818466175147377151 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (3376399806825277090013841138285865452301 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200866 (6, 4, some (4, 2)) (6752799613666948177869074315858285185591 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200867 (6, 4, some (4, 3)) (1688199903418876033133047272548592392923 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 200868 (6, 4, some (4, 4)) (6752799613672317843470711179384377405797 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200896 (6, 4, some (5, 0)) (6678489020385324772660637959485745781247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200897 (6, 4, some (5, 1)) (6678489020400196655147452046596066177799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200898 (6, 4, some (5, 2)) (667848902041261348186533104483917097613 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200899 (6, 4, some (5, 3)) (834811127551917429253821368016139734637 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 200900 (6, 4, some (5, 4)) (6678489020332868004417274115688831916423 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 200928 (6, 4, some (6, 0)) (6752799613654117694779861351535200587273 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200929 (6, 4, some (6, 1)) (6752799613669450201710605364148904389117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200930 (6, 4, some (6, 2)) (1350559922735257652054973613931762220859 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 200931 (6, 4, some (6, 3)) (1350559922731728644336316475938965464099 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200932 (6, 4, some (6, 4)) (6752799614148279440329104823385003515131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200960 (6, 4, some (7, 0)) (17446136726137220757184069246511426427 / 25000000000000000000000000000000000000 : ℚ) .leaf)) 200961 (6, 4, some (7, 1)) (109038354538510763148203927825476552239 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200962 (6, 4, some (7, 2)) (6978454690464846391335054911859451463301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200963 (6, 4, some (7, 3)) (3489227345173644851934300365615281144831 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200992 (6, 4, some (8, 0)) (3658659684869082158162628503491918431723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 200993 (6, 4, some (8, 1)) (58538554957940241406958349371464077047 / 80000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrrrr : KTree ℚ :=
  .node V2rlrrrrl 200835 (6, 4, some (3, 3)) (6978454690461838038439023448823047364801 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrrrr

def V2rlrrr : KTree ℚ :=
  .node V2rlrrrl 199876 (6, 3, some (5, 4)) (3489435554540734384049877781740017854539 / 5000000000000000000000000000000000000000 : ℚ) V2rlrrrr

def V2rlrr : KTree ℚ :=
  .node V2rlrrl 198788 (6, 2, some (3, 4)) (7362163662743779092734953920687781642453 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrr

def V2rlr : KTree ℚ :=
  .node V2rlrl 174432 (5, 10, some (10, 0)) (6025853978987410429183539843919002693057 / 10000000000000000000000000000000000000000 : ℚ) V2rlrr

def V2rl : KTree ℚ :=
  .node V2rll 167075 (5, 3, some (4, 3)) (7269103695691075826551783238128006217087 / 10000000000000000000000000000000000000000 : ℚ) V2rlr

def V2rrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201024 (6, 4, some (9, 0)) (9011839066807389833385084879959846501273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201025 (6, 4, some (9, 1)) (901183906680790869118860053206990757793 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 201056 (6, 4, some (10, 0)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201796 (6, 5, some (1, 4)) (8968173280124775518656753785312588708061 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201827 (6, 5, some (2, 3)) (902392934048422379501751946468345261619 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 201828 (6, 5, some (2, 4)) (7219143472398853499453399476425258634851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201858 (6, 5, some (3, 2)) (1368536653447847668647367837121503218041 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201859 (6, 5, some (3, 3)) (6842683267253532364706628796126270790757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201860 (6, 5, some (3, 4)) (6842683267259294948598178364159914630329 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201889 (6, 5, some (4, 1)) (6573673970218872201861678755408637018911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201890 (6, 5, some (4, 2)) (3286836985117186370519115842768441662949 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201892 (6, 5, some (4, 4)) (6573673970244119708828796051242111542863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201920 (6, 5, some (5, 0)) (6502820294322756118840929736303671729291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201921 (6, 5, some (5, 1)) (650282029304133200117340394989208068957 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201922 (6, 5, some (5, 2)) (3251410146527884397873597477447111256673 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201923 (6, 5, some (5, 3)) (3251410146530568340960764531454401018259 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 201924 (6, 5, some (5, 4)) (3251410146510756965386580750833725736747 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201952 (6, 5, some (6, 0)) (6502820293036901011170724404009431271393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201953 (6, 5, some (6, 1)) (6502820293050209580377268797904406011877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201954 (6, 5, some (6, 2)) (3251410146529877390549162589563112184429 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201955 (6, 5, some (6, 3)) (3251410146526931796441382095045100552399 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201956 (6, 5, some (6, 4)) (6502820293397854736904738606009552357331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlllll : KTree ℚ :=
  .node V2rrllllll 201891 (6, 5, some (4, 3)) (1643418492561025975999633008395264597503 / 2500000000000000000000000000000000000000 : ℚ) V2rrlllllr

def V2rrllllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201985 (6, 5, some (7, 1)) (1643418492560396356468889982955359109957 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201986 (6, 5, some (7, 2)) (3286836985122923133375899447594302228053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201987 (6, 5, some (7, 3)) (164341849254886429924947256460964904249 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202016 (6, 5, some (8, 0)) (1710670816812639951868931958338700425897 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202017 (6, 5, some (8, 1)) (1710670816814565530840296034534155357381 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 202018 (6, 5, some (8, 2)) (6842683267255713363082953624493271966479 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202048 (6, 5, some (9, 0)) (3609571736198873283204733533627659121273 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202049 (6, 5, some (9, 1)) (360957173620062486172601286208965837803 / 500000000000000000000000000000000000000 : ℚ) .leaf) 202080 (6, 5, some (10, 0)) (8968173280134982248654187427385515615333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202852 (6, 6, some (2, 4)) (3568962521555919275381456469583225074561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202883 (6, 6, some (3, 3)) (3365756618219665401452813186097451230781 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202914 (6, 6, some (4, 2)) (1607231584798002566848248844247208471159 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202915 (6, 6, some (4, 3)) (6428926339202733778427666196620133690339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202916 (6, 6, some (4, 4)) (3214463169602305005783871990516080557887 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202945 (6, 6, some (5, 1)) (6365202092599567374538538408581232447661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202946 (6, 6, some (5, 2)) (795650261576651255359374822466919992583 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 202947 (6, 6, some (5, 3)) (1591300523155091145077146533938237368821 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202948 (6, 6, some (5, 4)) (6365202092596224929245289782275972967337 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202976 (6, 6, some (6, 0)) (49691138548168133890633001683744173633 / 78125000000000000000000000000000000000 : ℚ) .leaf) 202977 (6, 6, some (6, 1)) (1590116433428450974060405063745548524443 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 202978 (6, 6, some (6, 2)) (1272093146745130636403678380378333037953 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllllr : KTree ℚ :=
  .node V2rrllllrl 202884 (6, 6, some (3, 4)) (6731513236445683706817346719580817407283 / 10000000000000000000000000000000000000000 : ℚ) V2rrllllrr

def V2rrllll : KTree ℚ :=
  .node V2rrlllll 201984 (6, 5, some (7, 0)) (1643418492557220070964420490848721244833 / 2500000000000000000000000000000000000000 : ℚ) V2rrllllr

def V2rrlllrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202980 (6, 6, some (6, 4)) (63604657337477491985913527744206239201 / 100000000000000000000000000000000000000 : ℚ) .leaf) 203008 (6, 6, some (7, 0)) (6365202092599567374538538408581232447661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203009 (6, 6, some (7, 1)) (795650261576651255359374822466919992583 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203010 (6, 6, some (7, 2)) (1591300523155091145077146533938237368821 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203011 (6, 6, some (7, 3)) (6365202092596224929245289782275972967337 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 203040 (6, 6, some (8, 0)) (1607231584798002566848248844247208471159 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203041 (6, 6, some (8, 1)) (6428926339202733778427666196620133690339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203042 (6, 6, some (8, 2)) (3214463169602305005783871990516080557887 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203072 (6, 6, some (9, 0)) (3365756618219665401452813186097451230781 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203073 (6, 6, some (9, 1)) (6731513236445683706817346719580817407283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203104 (6, 6, some (10, 0)) (3568962521555919275381456469583225074561 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 203939 (6, 7, some (4, 3)) (6309808657400891811382719502954243847973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203940 (6, 7, some (4, 4)) (6309808657404014142431500160676002475239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203970 (6, 7, some (5, 2)) (6239025296110691017858532704007930174129 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203971 (6, 7, some (5, 3)) (194969540503725356004211772486537874873 / 312500000000000000000000000000000000000 : ℚ) .leaf) 203972 (6, 7, some (5, 4)) (779878162013071842616907461138347412263 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 204002 (6, 7, some (6, 2)) (622105388224962681535236837086319591017 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 204003 (6, 7, some (6, 3)) (3110526941126391165942498261321597580843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204004 (6, 7, some (6, 4)) (3110526941117685790546140001467249888603 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204032 (6, 7, some (7, 0)) (777631735317081930857802743649467635159 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 204033 (6, 7, some (7, 1)) (6221053882243543375486980554582542844269 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllrlr : KTree ℚ :=
  .node V2rrlllrlrl 204001 (6, 7, some (6, 1)) (622105388223667902668798662229559349957 / 1000000000000000000000000000000000000000 : ℚ) V2rrlllrlrr

def V2rrlllrl : KTree ℚ :=
  .node V2rrlllrll 203908 (6, 7, some (3, 4)) (6638953169980819887898757615118207401739 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllrlr

def V2rrlllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 204035 (6, 7, some (7, 3)) (6221053882242692274835287214230786243021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204064 (6, 7, some (8, 0)) (6239025296102391761352209700324905053947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204065 (6, 7, some (8, 1)) (1247805059222996195259723766921382530089 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204066 (6, 7, some (8, 2)) (1247805059224006936587299474487882310819 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 204096 (6, 7, some (9, 0)) (3154904328696820249818406671647628100609 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 204128 (6, 7, some (10, 0)) (6638953169976232874794176879819267437303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204964 (6, 8, some (4, 4)) (310509961802270385183381667352294236429 / 500000000000000000000000000000000000000 : ℚ) .leaf) 204995 (6, 8, some (5, 3)) (765762892205285230081537317792934563409 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204996 (6, 8, some (5, 4)) (3063051568817411566175707752558637331447 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205026 (6, 8, some (6, 2)) (11900179036314380497059867418642279441 / 19531250000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllrrl : KTree ℚ :=
  .node V2rrlllrrll 204097 (6, 7, some (9, 1)) (6309808657402768108223216269244015776181 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllrrlr

def V2rrlllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 205028 (6, 8, some (6, 4)) (6092891666563918272749432932819319403993 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205057 (6, 8, some (7, 1)) (190009448815922040830628193660211040279 / 312500000000000000000000000000000000000 : ℚ) .leaf) 205058 (6, 8, some (7, 2)) (3040151181060361356163159944883234482381 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205059 (6, 8, some (7, 3)) (6080302362117556432301641893783224380841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205088 (6, 8, some (8, 0)) (6092891666789939720539822988670632057033 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 205090 (6, 8, some (8, 2)) (3046445833299432882353196802250504038569 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205120 (6, 8, some (9, 0)) (6126103137629115295328123171162037316277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205121 (6, 8, some (9, 1)) (3063051568820184543246535559825681388819 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 205152 (6, 8, some (10, 0)) (776274904504611625549446624952168743821 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllrrr : KTree ℚ :=
  .node V2rrlllrrrl 205089 (6, 8, some (8, 1)) (6092891666591410320983064840362539349207 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllrrrr

def V2rrlllrr : KTree ℚ :=
  .node V2rrlllrrl 205027 (6, 8, some (6, 3)) (1523222916649588953496311207809423596437 / 2500000000000000000000000000000000000000 : ℚ) V2rrlllrrr

def V2rrlllr : KTree ℚ :=
  .node V2rrlllrl 204034 (6, 7, some (7, 2)) (3110526941126510374099299452193745433027 / 5000000000000000000000000000000000000000 : ℚ) V2rrlllrr

def V2rrlll : KTree ℚ :=
  .node V2rrllll 202979 (6, 6, some (6, 3)) (1590116433431271365620624587768179970769 / 2500000000000000000000000000000000000000 : ℚ) V2rrlllr

def V2rrllrllll : KTree ℚ :=
  (.node (.node (.node .leaf 206051 (6, 9, some (6, 3)) (1494444718160231823938772324084239808657 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 206052 (6, 9, some (6, 4)) (597777887261811921828553616061398790739 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 206082 (6, 9, some (7, 2)) (5950776359390241191863118552068376300811 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206083 (6, 9, some (7, 3)) (2975388179695634295994057431442265236141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 206113 (6, 9, some (8, 1)) (1487694089845942843457362945572382289719 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 206144 (6, 9, some (9, 0)) (5977778872774972930184911848529525031501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206145 (6, 9, some (9, 1)) (373611179539757694038846206740143778771 / 625000000000000000000000000000000000000 : ℚ) .leaf) 206176 (6, 9, some (10, 0)) (3012926989270057898561103951439253752681 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207076 (6, 10, some (6, 4)) (1175041656659827575840073205592011535231 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 207107 (6, 10, some (7, 3)) (5834183035700476241500729759301612824291 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllrlll : KTree ℚ :=
  .node V2rrllrllll 206114 (6, 9, some (8, 2)) (2975388179696520597832593168875311774103 / 5000000000000000000000000000000000000000 : ℚ) V2rrllrlllr

def V2rrllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 207169 (6, 10, some (9, 1)) (5834183035694209217803722458849116724921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207200 (6, 10, some (10, 0)) (1468802070852594349193820972022373266097 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229376 (7, 0, none) (0 : ℚ) (.node (.node .leaf 229408 (7, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229409 (7, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229410 (7, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229411 (7, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (922465440840058846520484004446584288439 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (9224654408236886944369398843934854394097 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229442 (7, 0, some (1, 2)) (4612327204129084901250707648115071064531 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229443 (7, 0, some (1, 3)) (9224654408299871968436716920665562756087 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllrll : KTree ℚ :=
  .node V2rrllrlll 207138 (6, 10, some (8, 2)) (1455003861483433750590638615901586447913 / 2500000000000000000000000000000000000000 : ℚ) V2rrllrllr

def V2rrllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229473 (7, 0, some (2, 1)) (7785081604191646004232965262539905828443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229474 (7, 0, some (2, 2)) (1946270401056710062785042270829081648239 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229475 (7, 0, some (2, 3)) (3892540802117398840714287434354012944239 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229504 (7, 0, some (3, 0)) (954970010114175243185910405538228448289 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 229505 (7, 0, some (3, 1)) (7639760080947939233118885927094421829887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229506 (7, 0, some (3, 2)) (11937125126493356444857148132018973029 / 15625000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229507 (7, 0, some (3, 3)) (7639760080965380456619143289353527922319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229536 (7, 0, some (4, 0)) (7639760080947939233118885927094421829887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229537 (7, 0, some (4, 1)) (11937125126493356444857148132018973029 / 15625000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229538 (7, 0, some (4, 2)) (7639760080965380456619143289353527922319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229539 (7, 0, some (4, 3)) (763976008095291132955377191407201805801 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 229568 (7, 0, some (5, 0)) (3892540802117398840714287434354012944239 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229569 (7, 0, some (5, 1)) (1557016320848922647408792789949767918951 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229570 (7, 0, some (5, 2)) (3892540802115953462748185418175280939883 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229571 (7, 0, some (5, 3)) (7785081604148365801718003189973614764931 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229600 (7, 0, some (6, 0)) (9224654408320931433333922083542396447819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229601 (7, 0, some (6, 1)) (4612327204152937771631221304644721461109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 229602 (7, 0, some (6, 2)) (4612327204103443236126414689922653593303 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229603 (7, 0, some (6, 3)) (2306163600641836356042048993680782920597 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229632 (7, 0, some (7, 0)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229633 (7, 0, some (7, 1)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 229634 (7, 0, some (7, 2)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrllrl : KTree ℚ :=
  .node V2rrllrll 229472 (7, 0, some (2, 0)) (778508160417368448719446758144579243329 / 1000000000000000000000000000000000000000 : ℚ) V2rrllrlr

def V2rrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 230400 (7, 1, none) (0 : ℚ) .leaf) 230433 (7, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230434 (7, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230435 (7, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230464 (7, 1, some (1, 0)) (4567275639013638569971908788899151921947 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 230465 (7, 1, some (1, 1)) (9134551185399872416701648272407149286393 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230466 (7, 1, some (1, 2)) (365382047413535630613606764383903555423 / 400000000000000000000000000000000000000 : ℚ) .leaf) 230467 (7, 1, some (1, 3)) (9134551185378241323341655172796942478151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230496 (7, 1, some (2, 0)) (7589966476000432061710821246208651684283 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230497 (7, 1, some (2, 1)) (3794983237979696425837591896774436709143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230498 (7, 1, some (2, 2)) (1517993295198079156252601549008425138263 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 230499 (7, 1, some (2, 3)) (948745809500423018422376925390760009533 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (3681081831346107701517353421299278946083 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (1840540915679970354532213020648996842251 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230530 (7, 1, some (3, 2)) (920270457842035417852441820927967203951 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230531 (7, 1, some (3, 3)) (7362163662744960093446645791027914021039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (726910369566359718039045191530015828629 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 230561 (7, 1, some (4, 1)) (7269103695683743020352302211157591448763 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230562 (7, 1, some (4, 2)) (3634551847846020268149554998913951919121 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230563 (7, 1, some (4, 3)) (3634551847845345477386325093749620008087 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230592 (7, 1, some (5, 0)) (1840540915683714772832973116917420754067 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 230593 (7, 1, some (5, 1)) (7362163662743203267539214257357719387331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 230594 (7, 1, some (5, 2)) (7362163662744017964619199252903274588367 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 230595 (7, 1, some (5, 3)) (1840540915677229019056063794727815849951 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230624 (7, 1, some (6, 0)) (7589966476008827053884353564978817208649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230625 (7, 1, some (6, 1)) (1897491619003010439074747249682156930981 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230626 (7, 1, some (6, 2)) (7589966475986051270198287483518179958813 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230627 (7, 1, some (6, 3)) (1897491618751668622015036707549410694079 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 230656 (7, 1, some (7, 0)) (9134551185400979801286301040798738062497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230657 (7, 1, some (7, 1)) (9134551185380134304012939321992250688437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230658 (7, 1, some (7, 2)) (9134551184890223996169404417332389720073 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230659 (7, 1, some (7, 3)) (9134551248953034074614832069339466857123 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230688 (7, 1, some (8, 0)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230689 (7, 1, some (8, 1)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 230690 (7, 1, some (8, 2)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231424 (7, 2, none) (0 : ℚ) .leaf) 231458 (7, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231459 (7, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231489 (7, 2, some (1, 1)) (9065894544057413499805406013445908264677 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231490 (7, 2, some (1, 2)) (9065894543985218163361091632771747494481 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231491 (7, 2, some (1, 3)) (362635781760947765338572126776889898119 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231520 (7, 2, some (2, 0)) (7438148955389861718147502697742089530209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231521 (7, 2, some (2, 1)) (929768614348018666575446061535541904851 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 231522 (7, 2, some (2, 2)) (7438148914780384741369588718780811631263 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231523 (7, 2, some (2, 3)) (7438148914795918752319448730918122543427 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrllr : KTree ℚ :=
  .node V2rrllrl 229635 (7, 0, some (7, 3)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) V2rrllrr

def V2rrll : KTree ℚ :=
  .node V2rrlll 206020 (6, 9, some (5, 4)) (6025853978546935583770975376588669805829 / 10000000000000000000000000000000000000000 : ℚ) V2rrllr

def V2rrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 231553 (7, 2, some (3, 1)) (7147453400617622690546687143899848202521 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231554 (7, 2, some (3, 2)) (7147453400636896673044946545794286394667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231555 (7, 2, some (3, 3)) (3573726700323400427207285137244595625021 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231584 (7, 2, some (4, 0)) (6978871109230353299617433275682715222649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231585 (7, 2, some (4, 1)) (1744717777313014173894942731822989187389 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 231586 (7, 2, some (4, 2)) (109044861082245119866636622301440005813 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231587 (7, 2, some (4, 3)) (3489435554633469919463819591163610101569 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231616 (7, 2, some (5, 0)) (6978871109248729136088621105335522897691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231617 (7, 2, some (5, 1)) (6978871109262654616485361532252483330777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231618 (7, 2, some (5, 2)) (3489435554633573755805166819255815651411 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231619 (7, 2, some (5, 3)) (6978871109250776802208933096356454074469 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 231648 (7, 2, some (6, 0)) (714745340064299127845084508532060946343 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231649 (7, 2, some (6, 1)) (1786863350162030173719663917354202426861 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231650 (7, 2, some (6, 2)) (893431675080056752296363614358716626237 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 231651 (7, 2, some (6, 3)) (55839479689750665875937407859077701157 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231680 (7, 2, some (7, 0)) (7438148914804051545986354673894186638667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231681 (7, 2, some (7, 1)) (1859537228700708933796584763742966254597 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 231682 (7, 2, some (7, 2)) (7438148914670940359577655504885275987383 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231683 (7, 2, some (7, 3)) (7438148942630734937043468933092914059593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231712 (7, 2, some (8, 0)) (2266473636011916154308719202766353893877 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231713 (7, 2, some (8, 1)) (1133236818002819595316799070171419420077 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231714 (7, 2, some (8, 2)) (566618408952788857149155124126251936373 / 625000000000000000000000000000000000000 : ℚ) .leaf) 231744 (7, 2, some (9, 0)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232483 (7, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232514 (7, 3, some (1, 2)) (2252959766686599561267275412583412316963 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232515 (7, 3, some (1, 3)) (9011839066783813625661056188357230818831 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232545 (7, 3, some (2, 1)) (7317319369724228818714939627235833149299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232546 (7, 3, some (2, 2)) (7317319369715249840517330419740973767759 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232547 (7, 3, some (2, 3)) (7317319369732159410692403109654272962927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232576 (7, 3, some (3, 0)) (6978454696282936660921583898671114955287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232577 (7, 3, some (3, 1)) (6978454690434045572643433052942194580911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232578 (7, 3, some (3, 2)) (6978454690453229456697326508762772665259 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232579 (7, 3, some (3, 3)) (279138187618578483668165872581259012073 / 400000000000000000000000000000000000000 : ℚ) .leaf) 232608 (7, 3, some (4, 0)) (6752799613645575736707219364310103077301 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 232609 (7, 3, some (4, 1)) (1350559922731543148334622124340851187927 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232610 (7, 3, some (4, 2)) (1688199903417926395899702140480694950583 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232611 (7, 3, some (4, 3)) (6752799613677126219045188775265298901307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232640 (7, 3, some (5, 0)) (834811127548795086246725261354005282389 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232641 (7, 3, some (5, 1)) (3339244510203997442729672175346928399671 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232642 (7, 3, some (5, 2)) (3339244510207943251360126411060068212801 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 232643 (7, 3, some (5, 3)) (6678489020410510441198043895928928332681 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232672 (7, 3, some (6, 0)) (3376399806832441989800395261566699953877 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232673 (7, 3, some (6, 1)) (6752799613674874066838027651768755057707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232674 (7, 3, some (6, 2)) (6752799613674903041691590662705532418457 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 232675 (7, 3, some (6, 3)) (3376399806770516435431331430578421315489 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlrll : KTree ℚ :=
  .node V2rrlrlll 231745 (7, 2, some (9, 1)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) V2rrlrllr

def V2rrlrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 232705 (7, 3, some (7, 1)) (6978454690466896128030363868504223921981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232706 (7, 3, some (7, 2)) (174461367260734307555931444958874776703 / 250000000000000000000000000000000000000 : ℚ) .leaf) 232707 (7, 3, some (7, 3)) (1744613673273173634815552708200894613123 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232736 (7, 3, some (8, 0)) (7317319369742204739519674013688111272213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232737 (7, 3, some (8, 1)) (228666230304291490191304018046120865543 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 232738 (7, 3, some (8, 2)) (1829329842369751330706256974437529353899 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232768 (7, 3, some (9, 0)) (563239941675545364541309159126567178177 / 625000000000000000000000000000000000000 : ℚ) .leaf) 232769 (7, 3, some (9, 1)) (9011839066780351149638421934063747933069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232800 (7, 3, some (10, 0)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233539 (7, 4, some (1, 3)) (4484086640054895973298141863413129243153 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233570 (7, 4, some (2, 2)) (7219143472372007296100112697100662642217 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233601 (7, 4, some (3, 1)) (1710670816806512928372043154170786096993 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233602 (7, 4, some (3, 2)) (6842683267243746764773855603329472985157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233603 (7, 4, some (3, 3)) (42766770420350327897985055233675930879 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233632 (7, 4, some (4, 0)) (821709246442252938561061289181266697257 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 233633 (7, 4, some (4, 1)) (3286836985112042682425739202022752244187 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 233634 (7, 4, some (4, 2)) (6573673970239040209027721707303221929201 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233635 (7, 4, some (4, 3)) (3286836985122950278261242139012254232453 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233664 (7, 4, some (5, 0)) (1300564058607658179615924366677251998831 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233665 (7, 4, some (5, 1)) (406426268315577379124502481304581059721 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 233666 (7, 4, some (5, 2)) (6502820293059649859551195944475626454417 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrlrl : KTree ℚ :=
  .node V2rrlrlrll 233571 (7, 4, some (2, 3)) (721914347238968833922109477809748040429 / 1000000000000000000000000000000000000000 : ℚ) V2rrlrlrlr

def V2rrlrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233696 (7, 4, some (6, 0)) (650282029304285780687761536678458255593 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 233697 (7, 4, some (6, 1)) (6502820293056828949207420754951851234227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233698 (7, 4, some (6, 2)) (6502820293061497086226989724079907604209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233699 (7, 4, some (6, 3)) (6502820293018125508055004670625939896959 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233728 (7, 4, some (7, 0)) (262946958809521616417171457561593517351 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 233729 (7, 4, some (7, 1)) (1643418492561416635877545692395558928273 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233730 (7, 4, some (7, 2)) (26294695880937305164219383755866375061 / 40000000000000000000000000000000000000 : ℚ) .leaf) 233731 (7, 4, some (7, 3)) (821709246314014286022019089818254286629 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 233760 (7, 4, some (8, 0)) (6842683267257460635792976778139930976367 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233761 (7, 4, some (8, 1)) (3421341633629281719332574466576380203223 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233762 (7, 4, some (8, 2)) (1368536653433924865819246884515379175269 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrlrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233793 (7, 4, some (9, 1)) (3609571736196629673162919221654274380923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233824 (7, 4, some (10, 0)) (1793634656027089391604070341552933136671 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234595 (7, 5, some (2, 3)) (7137925043102061829050017058596705474353 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234626 (7, 5, some (3, 2)) (6731513236428637610087283426900931469463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234627 (7, 5, some (3, 3)) (6731513236441751557771596792656483818223 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 234657 (7, 5, some (4, 1)) (6428926339181560465043701760453410105433 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234658 (7, 5, some (4, 2)) (6428926339196465627809414597387320022011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234659 (7, 5, some (4, 3)) (6428926339204525505030143786561649725431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234688 (7, 5, some (5, 0)) (795650261692587390679562904087070710973 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 234689 (7, 5, some (5, 1)) (1273040418520993117211740322447330289599 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrlrr : KTree ℚ :=
  .node V2rrlrlrrl 233792 (7, 4, some (9, 0)) (7219143472401156305155045050916575536691 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrrr

def V2rrlrlr : KTree ℚ :=
  .node V2rrlrlrl 233667 (7, 4, some (5, 3)) (406426268316238853501028664960052003247 / 625000000000000000000000000000000000000 : ℚ) V2rrlrlrr

def V2rrlrl : KTree ℚ :=
  .node V2rrlrll 232704 (7, 3, some (7, 0)) (1744613672615896015948341252998733257629 / 2500000000000000000000000000000000000000 : ℚ) V2rrlrlr

def V2rrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234691 (7, 5, some (5, 3)) (397825130788777866430490004495088885189 / 625000000000000000000000000000000000000 : ℚ) .leaf) 234720 (7, 5, some (6, 0)) (6360465733706967058340206575401395031217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234721 (7, 5, some (6, 1)) (6360465733721070489392894846682954701861 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234722 (7, 5, some (6, 2)) (6360465733728456675971712728430124919067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234723 (7, 5, some (6, 3)) (795058216713395010901345098806757267149 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 234752 (7, 5, some (7, 0)) (6365202092607664092625469616886522220229 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234753 (7, 5, some (7, 1)) (1273040418523691644802156492054240639819 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234754 (7, 5, some (7, 2)) (6365202092617191111595587468038106567397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234755 (7, 5, some (7, 3)) (6365202092805736225511084961302520145747 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234784 (7, 5, some (8, 0)) (6428926339200196524835602684859973366193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234785 (7, 5, some (8, 1)) (3214463169602692753345285021765004410451 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 234816 (7, 5, some (9, 0)) (6731513236444938827599609477471299022023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234817 (7, 5, some (9, 1)) (105179894319434495764568572102743546319 / 156250000000000000000000000000000000000 : ℚ) .leaf) 234848 (7, 5, some (10, 0)) (7137925043114625668866249606149359433079 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235651 (7, 6, some (3, 3)) (6638953169976232874794176879819267437303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235682 (7, 6, some (4, 2)) (3154904328696820249818406671647628100609 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 235713 (7, 6, some (5, 1)) (6239025296102391761352209700324905053947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235714 (7, 6, some (5, 2)) (1247805059222996195259723766921382530089 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 235715 (7, 6, some (5, 3)) (1247805059224006936587299474487882310819 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235744 (7, 6, some (6, 0)) (777631735317081930857802743649467635159 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 235745 (7, 6, some (6, 1)) (6221053882243543375486980554582542844269 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrllr : KTree ℚ :=
  .node V2rrlrrllrl 235683 (7, 6, some (4, 3)) (6309808657402768108223216269244015776181 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrllrr

def V2rrlrrll : KTree ℚ :=
  .node V2rrlrrlll 234786 (7, 5, some (8, 2)) (1285785267834287176563463264925058094629 / 2000000000000000000000000000000000000000 : ℚ) V2rrlrrllr

def V2rrlrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235747 (7, 6, some (6, 3)) (6221053882242692274835287214230786243021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235776 (7, 6, some (7, 0)) (622105388223667902668798662229559349957 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 235777 (7, 6, some (7, 1)) (622105388224962681535236837086319591017 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235778 (7, 6, some (7, 2)) (3110526941126391165942498261321597580843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235779 (7, 6, some (7, 3)) (3110526941117685790546140001467249888603 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 235809 (7, 6, some (8, 1)) (194969540503725356004211772486537874873 / 312500000000000000000000000000000000000 : ℚ) .leaf) 235810 (7, 6, some (8, 2)) (779878162013071842616907461138347412263 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 235840 (7, 6, some (9, 0)) (6309808657400891811382719502954243847973 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235841 (7, 6, some (9, 1)) (6309808657404014142431500160676002475239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235872 (7, 6, some (10, 0)) (6638953169980819887898757615118207401739 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrlrl : KTree ℚ :=
  .node V2rrlrrlrll 235808 (7, 6, some (8, 0)) (6239025296110691017858532704007930174129 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrlrlr

def V2rrlrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 236738 (7, 7, some (5, 2)) (6126103137636967393888956877163212632551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236739 (7, 7, some (5, 3)) (6126103137643525709629194432487169365507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236769 (7, 7, some (6, 1)) (6092891666585763713292355538215184512843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236770 (7, 7, some (6, 2)) (6092891666596667359298835431924131833397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236771 (7, 7, some (6, 3)) (6092891666592544474871722196848989917163 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 236801 (7, 7, some (7, 1)) (1216060472423186834841433289804120183433 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 236802 (7, 7, some (7, 2)) (608030236212208758270063526667790215453 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 236803 (7, 7, some (7, 3)) (243212094483487756318142663364420418953 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 236832 (7, 7, some (8, 0)) (6092891666585763713292355538215184512843 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrlrr : KTree ℚ :=
  .node V2rrlrrlrrl 236800 (7, 7, some (7, 0)) (95004724409671588627290108650847189157 / 156250000000000000000000000000000000000 : ℚ) V2rrlrrlrrr

def V2rrlrrlr : KTree ℚ :=
  .node V2rrlrrlrl 236707 (7, 7, some (4, 3)) (3105099618021651943707981685240860804549 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrrlrr

def V2rrlrrl : KTree ℚ :=
  .node V2rrlrrll 235746 (7, 6, some (6, 2)) (3110526941126510374099299452193745433027 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrrlr

def V2rrlrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 236834 (7, 7, some (8, 2)) (6092891666592544474871722196848989917163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236864 (7, 7, some (9, 0)) (6126103137636967393888956877163212632551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236865 (7, 7, some (9, 1)) (6126103137643525709629194432487169365507 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236896 (7, 7, some (10, 0)) (3105099618021651943707981685240860804549 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237763 (7, 8, some (5, 3)) (6025853978551617943103334257002443064949 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 237795 (7, 8, some (6, 3)) (1494444718159434111181389159200155987473 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 237825 (7, 8, some (7, 1)) (2975388179692251808745242017684164989997 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237826 (7, 8, some (7, 2)) (1487694089848168169405383490482221134089 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237827 (7, 8, some (7, 3)) (2975388179686842169558724258112032968377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237856 (7, 8, some (8, 0)) (743847044931305876956407495429615693033 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrrll : KTree ℚ :=
  .node V2rrlrrrlll 237794 (7, 8, some (6, 2)) (5977778872637901662703024360409026007329 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrrllr

def V2rrlrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 237858 (7, 8, some (8, 2)) (5950776359391158854039728118360103914533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237888 (7, 8, some (9, 0)) (2988889436315742699816954020400568346417 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237889 (7, 8, some (9, 1)) (1494444718160131870898012184748377255961 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237920 (7, 8, some (10, 0)) (3012926989273667509753104810248405910649 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 238819 (7, 9, some (6, 3)) (5875208283312574672052162175581182175073 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 238851 (7, 9, some (7, 3)) (5834183035690048786784828923866403487633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238881 (7, 9, some (8, 1)) (5820015445929136736220479353747207333441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238882 (7, 9, some (8, 2)) (582001544593412326347589079675703822803 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 238912 (7, 9, some (9, 0)) (5834183035735911607415201150578353659409 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrrlr : KTree ℚ :=
  .node V2rrlrrrlrl 238850 (7, 9, some (7, 2)) (233367321427990845847783235812269066121 / 400000000000000000000000000000000000000 : ℚ) V2rrlrrrlrr

def V2rrlrrrl : KTree ℚ :=
  .node V2rrlrrrll 237857 (7, 8, some (8, 1)) (1487694089847395703861523873020456404361 / 2500000000000000000000000000000000000000 : ℚ) V2rrlrrrlr

def V2rrlrrrrlll : KTree ℚ :=
  (.node (.node .leaf 238944 (7, 9, some (10, 0)) (734401035413385621537776714166943064657 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 239875 (7, 10, some (7, 3)) (2865016038801360046193222738189397544797 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrrrrllr : KTree ℚ :=
  (.node (.node .leaf 239937 (7, 10, some (9, 1)) (2851087287913606692135592147938655233347 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 239968 (7, 10, some (10, 0)) (573003207763048478729272267437678255823 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrrrrll : KTree ℚ :=
  .node V2rrlrrrrlll 239906 (7, 10, some (8, 2)) (5702174575830042305692637516015422883399 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrrrllr

def V2rrlrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 262176 (8, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262177 (8, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262178 (8, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262208 (8, 0, some (1, 0)) (4567275592740461843648625992325503241039 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262209 (8, 0, some (1, 1)) (2283637796329705286526511140040823022677 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrrrrl : KTree ℚ :=
  .node V2rrlrrrrll 262144 (8, 0, none) (0 : ℚ) V2rrlrrrrlr

def V2rrlrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 262240 (8, 0, some (2, 0)) (7589966475945330704561404832516357759299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262241 (8, 0, some (2, 1)) (948745809495355257196377046112058949849 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 262242 (8, 0, some (2, 2)) (3035986590398861696716492817940574829 / 4000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262272 (8, 0, some (3, 0)) (7362163662698069256968940146334632528553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262273 (8, 0, some (3, 1)) (7362163662731351606325012669767906724759 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 262274 (8, 0, some (3, 2)) (1840540915684719188994034149952929419363 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262304 (8, 0, some (4, 0)) (7269103695680028005606267876849861169323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262305 (8, 0, some (4, 1)) (7269103695687458035098336545465321728203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262306 (8, 0, some (4, 2)) (181727592392415575937497086254762148707 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 262336 (8, 0, some (5, 0)) (1840540915684719188994034149952929419363 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrrrr : KTree ℚ :=
  .node V2rrlrrrrl 262210 (8, 0, some (1, 2)) (182691023706797922413317419960312234319 / 200000000000000000000000000000000000000 : ℚ) V2rrlrrrrr

def V2rrlrrr : KTree ℚ :=
  .node V2rrlrrrl 238913 (7, 9, some (9, 1)) (364636439731209127170964520908096676251 / 625000000000000000000000000000000000000 : ℚ) V2rrlrrrr

def V2rrlrr : KTree ℚ :=
  .node V2rrlrrl 236833 (7, 7, some (8, 1)) (6092891666596667359298835431924131833397 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrr

def V2rrlr : KTree ℚ :=
  .node V2rrlrl 234690 (7, 5, some (5, 2)) (3182601046308698340286151325380555169599 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrr

def V2rrl : KTree ℚ :=
  .node V2rrll 231552 (7, 2, some (3, 0)) (7147453400636074428486910833145664308609 / 10000000000000000000000000000000000000000 : ℚ) V2rrlr

def V2rrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 262338 (8, 0, some (5, 2)) (7362163662736143037903054021974649159699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262368 (8, 0, some (6, 0)) (7589966476014481788764526743109050367091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262369 (8, 0, some (6, 1)) (1517993295200418786326359331250919389587 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262370 (8, 0, some (6, 2)) (7589966475920646573584750086977403003163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262400 (8, 0, some (7, 0)) (1826910237077427177661407101595199545891 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 262401 (8, 0, some (7, 1)) (9134551185289113708189688904203539155201 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262402 (8, 0, some (7, 2)) (9134551179704657739905706088007447063417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262432 (8, 0, some (8, 0)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 262433 (8, 0, some (8, 1)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262434 (8, 0, some (8, 2)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263168 (8, 1, none) (0 : ℚ) .leaf))) 263201 (8, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263202 (8, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263232 (8, 1, some (1, 0)) (9065894635978561652960765796422185446417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263233 (8, 1, some (1, 1)) (906589454404735824015215596705446131677 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263234 (8, 1, some (1, 2)) (9065894543986525449106444206832380477407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263264 (8, 1, some (2, 0)) (3719074457396998899548119248289809996517 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 263265 (8, 1, some (2, 1)) (1487629782950985788195661658631502339593 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263266 (8, 1, some (2, 2)) (1487629782957150071905408007510231181707 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (1429490680119701238856990343201109681107 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 263297 (8, 1, some (3, 1)) (1786863350156527293893401235893269520831 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263298 (8, 1, some (3, 2)) (3573726700320428564197654083094360559361 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263328 (8, 1, some (4, 0)) (3489435554620727323058922643557311520277 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 263329 (8, 1, some (4, 1)) (348943555462956859208781168958482520241 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 263330 (8, 1, some (4, 2)) (6978871109267216581047210580771062003929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263360 (8, 1, some (5, 0)) (3489435554629282760123075845588084946967 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263361 (8, 1, some (5, 1)) (697887110926651142889511232110455351663 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263362 (8, 1, some (5, 2)) (3489435554633048477205037625888422820209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263392 (8, 1, some (6, 0)) (7147453400647161767280488128333676131521 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 263393 (8, 1, some (6, 1)) (3573726700324285577034497209658167853243 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263394 (8, 1, some (6, 2)) (7147453400617550428921831681426288790049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263424 (8, 1, some (7, 0)) (7438148914806390981105444322357184502243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263425 (8, 1, some (7, 1)) (7438148914782723314743919971693124242723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263426 (8, 1, some (7, 2)) (929768614242743953337429484639862062507 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 263456 (8, 1, some (8, 0)) (9065894544028637101964080823694079189919 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 263457 (8, 1, some (8, 1)) (906589454359102686245261943743662636617 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263458 (8, 1, some (8, 2)) (9065894607122844910186371338646685010027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263488 (8, 1, some (9, 0)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 263489 (8, 1, some (9, 1)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264226 (8, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264257 (8, 2, some (1, 1)) (9011839066817918854083206867554358661253 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 264258 (8, 2, some (1, 2)) (9011839066747553348217913251261347849291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264288 (8, 2, some (2, 0)) (731731940928736019590189577282674664847 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 264289 (8, 2, some (2, 1)) (29269277478887479847649363751644132369 / 40000000000000000000000000000000000000 : ℚ) .leaf) 264290 (8, 2, some (2, 2)) (1463463873943934374643332197361502331763 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 264320 (8, 2, some (3, 0)) (3489227345227665866519162263829266730143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264322 (8, 2, some (3, 2)) (872306836307180221879541675882025283053 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 264352 (8, 2, some (4, 0)) (270111984545795213895050307173273964657 / 400000000000000000000000000000000000000 : ℚ) .leaf) 264353 (8, 2, some (4, 1)) (3376399806832471893003815786951130756799 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264354 (8, 2, some (4, 2)) (3376399806837684750719787217201142647983 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264384 (8, 2, some (5, 0)) (3339244510200648519066154284612600693677 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 264385 (8, 2, some (5, 1)) (1335697804082691862052982816756932123841 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264386 (8, 2, some (5, 2)) (667848902041736230480479042270186666181 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 264416 (8, 2, some (6, 0)) (1350559922734685990257347592660369894847 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264417 (8, 2, some (6, 1)) (6752799613677810592511198126003538267199 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264418 (8, 2, some (6, 2)) (3376399806832813561927043902817102081513 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264448 (8, 2, some (7, 0)) (1395690938093466605810908754341096745779 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 264449 (8, 2, some (7, 1)) (1395690938092378700034691122428139961687 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264450 (8, 2, some (7, 2)) (6978454690193520984835784431995023038763 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264480 (8, 2, some (8, 0)) (1463463873948267681307460947271091916829 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264481 (8, 2, some (8, 1)) (3658659684818641117034111561509634220367 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264482 (8, 2, some (8, 2)) (731731939685481485136674028945751433011 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 264512 (8, 2, some (9, 0)) (1802367813357144733990173346988337441563 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 264513 (8, 2, some (9, 1)) (28161997081523762095890528442443641187 / 31250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264544 (8, 2, some (10, 0)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 265282 (8, 3, some (1, 2)) (8968173280074254132425178722149733291567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265313 (8, 3, some (2, 1)) (7219143472382729555928482318823455445659 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 265314 (8, 3, some (2, 2)) (902392934046969174933037003173155950243 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrllrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265345 (8, 3, some (3, 1)) (1368536653445895245660137092598903160669 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265346 (8, 3, some (3, 2)) (427667704202989725088742148190281570101 / 625000000000000000000000000000000000000 : ℚ) .leaf) 265376 (8, 3, some (4, 0)) (6573673970215961478197289559151892206319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265377 (8, 3, some (4, 1)) (1314734794046065912061269680622742145069 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265378 (8, 3, some (4, 2)) (3286836985121413176002720341035275613519 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 265408 (8, 3, some (5, 0)) (6502820293039611227794069832765435504001 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265409 (8, 3, some (5, 1)) (6502820293055339869114309926757315188867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265410 (8, 3, some (5, 2)) (260112811722485130956366045726810709513 / 400000000000000000000000000000000000000 : ℚ) .leaf) 265440 (8, 3, some (6, 0)) (203213134157888091496231907594544302777 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265441 (8, 3, some (6, 1)) (6502820293060976445277284646711213572021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265442 (8, 3, some (6, 2)) (1625705073264714567793251523920496574881 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265473 (8, 3, some (7, 1)) (6573673970245433227476533917695020490259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265474 (8, 3, some (7, 2)) (3286836985071031332492953358870762808349 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265504 (8, 3, some (8, 0)) (34213416336299970586117175571371079357 / 50000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265505 (8, 3, some (8, 1)) (3421341633614833000660334278497785573043 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265506 (8, 3, some (8, 2)) (6842683269371050510106058623292486600941 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 265536 (8, 3, some (9, 0)) (144382869447948279285731329402158447527 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265537 (8, 3, some (9, 1)) (3609571736095882654579441406053632156611 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265568 (8, 3, some (10, 0)) (2242043320027325404228701834647765844903 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266338 (8, 4, some (2, 2)) (3568962521543591826185333770328563831939 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 266369 (8, 4, some (3, 1)) (3365756618207408484291686905672428443551 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrllrr : KTree ℚ :=
  .node V2rrrllrrl 265472 (8, 3, some (7, 0)) (6573673970244291887689301724551245304011 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrrr

def V2rrrllr : KTree ℚ :=
  .node V2rrrllrl 265344 (8, 3, some (3, 0)) (1368536654456626168595315293335142824793 / 2000000000000000000000000000000000000000 : ℚ) V2rrrllrr

def V2rrrll : KTree ℚ :=
  .node V2rrrlll 264321 (8, 2, some (3, 1)) (1744613672609921892648990852460755229733 / 2500000000000000000000000000000000000000 : ℚ) V2rrrllr

def V2rrrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266400 (8, 4, some (4, 0)) (3214463170100944070669189248987829742169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266401 (8, 4, some (4, 1)) (401807896199159942412104923033601387913 / 625000000000000000000000000000000000000 : ℚ) .leaf) 266402 (8, 4, some (4, 2)) (1607231584800062121226928332283912018213 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266432 (8, 4, some (5, 0)) (1591300523149726364447745140615549698631 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266433 (8, 4, some (5, 1)) (3182601046305675342442548654776197409289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 266434 (8, 4, some (5, 2)) (397825130788772340414801733767792089989 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266464 (8, 4, some (6, 0)) (159011643342857458523412126019631991497 / 250000000000000000000000000000000000000 : ℚ) .leaf) 266465 (8, 4, some (6, 1)) (6360465733726209477267518175111314995337 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266466 (8, 4, some (6, 2)) (1590116433432143402119412943896903114201 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266496 (8, 4, some (7, 0)) (1273040418523069528629550693931472978161 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 266497 (8, 4, some (7, 1)) (6365202092621195628150829225624487196731 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266528 (8, 4, some (8, 0)) (3214463169602421857572747317571254324113 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266529 (8, 4, some (8, 1)) (6428926339197502857074116801556866160973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266530 (8, 4, some (8, 2)) (6428926339343791075411618934763088401263 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266560 (8, 4, some (9, 0)) (6731513236445914171763488856186278864949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266561 (8, 4, some (9, 1)) (841439154546981570818206731988317736013 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 266592 (8, 4, some (10, 0)) (7137925043108363144233961807650845854009 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267394 (8, 5, some (3, 2)) (6638953169966094511556584608000874475883 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267425 (8, 5, some (4, 1)) (6309808657383230187704069249101268612471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267426 (8, 5, some (4, 2)) (19718152054366658551553528305641696073 / 31250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267456 (8, 5, some (5, 0)) (623902529681722320336180703479634843717 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 267457 (8, 5, some (5, 1)) (3119512648053752117692883070492571674767 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrll : KTree ℚ :=
  .node V2rrrlrlll 266498 (8, 4, some (7, 2)) (1591300523148135076844335489710502459703 / 2500000000000000000000000000000000000000 : ℚ) V2rrrlrllr

def V2rrrlrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 267488 (8, 5, some (6, 0)) (1555263470558921416997306649418593187909 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 267489 (8, 5, some (6, 1)) (1244210776449837744569994262136052899673 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 267490 (8, 5, some (6, 2)) (6221053882254478901946982714214821136101 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267520 (8, 5, some (7, 0)) (6221053882244601485327355167808825695019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267521 (8, 5, some (7, 1)) (3110526941126785795442521473129101860909 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 267552 (8, 5, some (8, 0)) (1247805059223408829306114251759797301521 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 267553 (8, 5, some (8, 1)) (3119512648059228193428862982525005006541 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267554 (8, 5, some (8, 2)) (6239025296213675423427757695938871738493 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267584 (8, 5, some (9, 0)) (98590760271941174863452879359694548031 / 156250000000000000000000000000000000000 : ℚ) .leaf) 267585 (8, 5, some (9, 1)) (3154904328690226774418669787076582850939 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrlrl : KTree ℚ :=
  .node V2rrrlrlrll 267522 (8, 5, some (7, 2)) (6221053882242080110385898756523672614813 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrlrlr

def V2rrrlrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 268450 (8, 6, some (4, 2)) (776274904504611625549446624952168743821 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 268481 (8, 6, some (5, 1)) (6126103137629115295328123171162037316277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268482 (8, 6, some (5, 2)) (3063051568820184543246535559825681388819 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268512 (8, 6, some (6, 0)) (6092891666789939720539822988670632057033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268513 (8, 6, some (6, 1)) (6092891666591410320983064840362539349207 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 268544 (8, 6, some (7, 0)) (190009448815922040830628193660211040279 / 312500000000000000000000000000000000000 : ℚ) .leaf) 268545 (8, 6, some (7, 1)) (3040151181060361356163159944883234482381 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268546 (8, 6, some (7, 2)) (6080302362117556432301641893783224380841 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 268576 (8, 6, some (8, 0)) (11900179036314380497059867418642279441 / 19531250000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrlrr : KTree ℚ :=
  .node V2rrrlrlrrl 268514 (8, 6, some (6, 2)) (3046445833299432882353196802250504038569 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlrlrrr

def V2rrrlrlr : KTree ℚ :=
  .node V2rrrlrlrl 267616 (8, 5, some (10, 0)) (1659738292495032100340093829780661967671 / 2500000000000000000000000000000000000000 : ℚ) V2rrrlrlrr

def V2rrrlrl : KTree ℚ :=
  .node V2rrrlrll 267458 (8, 5, some (5, 2)) (6239025296118233844769521434731702947191 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrlr

def V2rrrlrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 268578 (8, 6, some (8, 2)) (6092891666563918272749432932819319403993 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268608 (8, 6, some (9, 0)) (765762892205285230081537317792934563409 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 268609 (8, 6, some (9, 1)) (3063051568817411566175707752558637331447 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268640 (8, 6, some (10, 0)) (310509961802270385183381667352294236429 / 500000000000000000000000000000000000000 : ℚ) .leaf) 269506 (8, 7, some (5, 2)) (3012926989273667509753104810248405910649 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 269538 (8, 7, some (6, 2)) (1494444718160131870898012184748377255961 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 269568 (8, 7, some (7, 0)) (743847044931305876956407495429615693033 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 269569 (8, 7, some (7, 1)) (1487694089847395703861523873020456404361 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269570 (8, 7, some (7, 2)) (5950776359391158854039728118360103914533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269600 (8, 7, some (8, 0)) (2975388179692251808745242017684164989997 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrll : KTree ℚ :=
  .node V2rrrlrrlll 269537 (8, 7, some (6, 1)) (2988889436315742699816954020400568346417 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlrrllr

def V2rrrlrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 269602 (8, 7, some (8, 2)) (2975388179686842169558724258112032968377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269632 (8, 7, some (9, 0)) (5977778872637901662703024360409026007329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269633 (8, 7, some (9, 1)) (1494444718159434111181389159200155987473 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269664 (8, 7, some (10, 0)) (6025853978551617943103334257002443064949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270562 (8, 8, some (6, 2)) (734401035414083355519937385877050689329 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 270594 (8, 8, some (7, 2)) (5834183035700020003935948326837962922147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270624 (8, 8, some (8, 0)) (1455003861487878222449792323021615959951 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 270625 (8, 8, some (8, 1)) (2910007722966560459388269804526819917379 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 270626 (8, 8, some (8, 2)) (22734435335639652630838718117031832397 / 39062500000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrlr : KTree ℚ :=
  .node V2rrrlrrlrl 270593 (8, 8, some (7, 1)) (5834183035695449313289524899030566242441 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrlrr

def V2rrrlrrl : KTree ℚ :=
  .node V2rrrlrrll 269601 (8, 7, some (8, 1)) (1487694089848168169405383490482221134089 / 2500000000000000000000000000000000000000 : ℚ) V2rrrlrrlr

def V2rrrlrrrlll : KTree ℚ :=
  (.node (.node .leaf 270657 (8, 8, some (9, 1)) (5834183035700020003935948326837962922147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270688 (8, 8, some (10, 0)) (734401035414083355519937385877050689329 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrlrrrllr : KTree ℚ :=
  (.node (.node .leaf 271649 (8, 9, some (8, 1)) (5702174575827402450194219253505097774549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271650 (8, 9, some (8, 2)) (1140434915165007764759170356085488222933 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrlrrrll : KTree ℚ :=
  .node V2rrrlrrrlll 271618 (8, 9, some (7, 2)) (5730032077608065210001865801546422260551 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrrllr

def V2rrrlrrrlrl : KTree ℚ :=
  (.node (.node .leaf 271681 (8, 9, some (9, 1)) (5702174575829693706659568845241265340647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271712 (8, 9, some (10, 0)) (2865016038802784143334268662984623663983 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrlrrrlrr : KTree ℚ :=
  (.node (.node .leaf 272705 (8, 10, some (9, 1)) (697894294025332023589039962194344955779 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 272736 (8, 10, some (10, 0)) (5596738063569431499107545699483238033209 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrlrrrlr : KTree ℚ :=
  .node V2rrrlrrrlrl 272674 (8, 10, some (8, 2)) (5596738063562984045389583129766737729541 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrrlrr

def V2rrrlrrrl : KTree ℚ :=
  .node V2rrrlrrrll 271680 (8, 9, some (9, 0)) (2851087287919304475447070199512110681043 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlrrrlr

def V2rrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 294944 (9, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 294945 (9, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 294976 (9, 0, some (1, 0)) (4532947272063900158689078169093018450013 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 294977 (9, 0, some (1, 1)) (4532947271983458081463077797961442866757 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295008 (9, 0, some (2, 0)) (7438148914740690898853279097405290322809 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 295009 (9, 0, some (2, 1)) (7438148914757851982739075876391411450481 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295040 (9, 0, some (3, 0)) (1429490680120682810257662291261543603033 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 295041 (9, 0, some (3, 1)) (3573726700317862876830296854681742445933 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295072 (9, 0, some (4, 0)) (872358888656885728345301372706329543677 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 295073 (9, 0, some (4, 1)) (6978871109262219198404079436177980115679 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrrr : KTree ℚ :=
  .node V2rrrlrrrl 294912 (9, 0, none) (0 : ℚ) V2rrrlrrrr

def V2rrrlrr : KTree ℚ :=
  .node V2rrrlrrl 270656 (8, 8, some (9, 0)) (5834183035695449313289524899030566242441 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrr

def V2rrrlr : KTree ℚ :=
  .node V2rrrlrl 268577 (8, 6, some (8, 1)) (1523222916649588953496311207809423596437 / 2500000000000000000000000000000000000000 : ℚ) V2rrrlrr

def V2rrrl : KTree ℚ :=
  .node V2rrrll 266370 (8, 4, some (3, 2)) (1682878309108120424017703416077643826199 / 2500000000000000000000000000000000000000 : ℚ) V2rrrlr

def V2rrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 295105 (9, 0, some (5, 1)) (1744717777317754567727674212569363896907 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 295136 (9, 0, some (6, 0)) (3573726700326021531742055183193786233009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295137 (9, 0, some (6, 1)) (893431675080047180981165098028527119249 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295168 (9, 0, some (7, 0)) (3719074457398159362516303601458446098381 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295169 (9, 0, some (7, 1)) (371907445735825025489467334205964339459 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 295200 (9, 0, some (8, 0)) (2266473635984358002629689222213305437593 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295201 (9, 0, some (8, 1)) (9065894538394949641460557666187695603141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295232 (9, 0, some (9, 0)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295233 (9, 0, some (9, 1)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295969 (9, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296000 (9, 1, some (1, 0)) (2252959789548024232338518893235469393443 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 296001 (9, 1, some (1, 1)) (4505919533404517069229289472220369924877 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 296032 (9, 1, some (2, 0)) (1463463873946261077824547139042046664089 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296033 (9, 1, some (2, 1)) (1463463873938742767461643797689269658891 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296064 (9, 1, some (3, 0)) (6978454690419604211908487982289933985629 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296065 (9, 1, some (3, 1)) (6978454690447108381319982012097173855907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296096 (9, 1, some (4, 0)) (6752799613654623040269114526962275641999 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 296097 (9, 1, some (4, 1)) (3376399806835251471766647362305188075827 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296128 (9, 1, some (5, 0)) (6678489020409438899948677656501037143551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296129 (9, 1, some (5, 1)) (834811127552132780340600913813048331423 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 296160 (9, 1, some (6, 0)) (3376399806838606276980213208570952183011 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296161 (9, 1, some (6, 1)) (3376399806838725844315025046486297670133 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296192 (9, 1, some (7, 0)) (109038354538567445411348217210343521659 / 156250000000000000000000000000000000000 : ℚ) .leaf)))) 296193 (9, 1, some (7, 1)) (6978454690440305842759247687041133534787 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 296224 (9, 1, some (8, 0)) (1463463873944461961975532050984083761541 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296225 (9, 1, some (8, 1)) (457332460561534011779331905690880093261 / 625000000000000000000000000000000000000 : ℚ) .leaf) 296256 (9, 1, some (9, 0)) (4505919533196841803909179755619155997929 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296257 (9, 1, some (9, 1)) (1802367825901686531106838206971104693807 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296288 (9, 1, some (10, 0)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297025 (9, 2, some (1, 1)) (4484086640072099589222669597190227872343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297056 (9, 2, some (2, 0)) (7219143511128204617575165766748520317089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297057 (9, 2, some (2, 1)) (7219143472380703352283309462520624524893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297088 (9, 2, some (3, 0)) (6842683267248291918074346118601735102103 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297089 (9, 2, some (3, 1)) (68426832672347903611900356474634865543 / 100000000000000000000000000000000000000 : ℚ) .leaf) 297120 (9, 2, some (4, 0)) (6573673970217604645893512443789294346323 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 297121 (9, 2, some (4, 1)) (3286836985118128302021851094450458141613 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 297152 (9, 2, some (5, 0)) (6502820293048917550733986946476581286657 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297153 (9, 2, some (5, 1)) (1300564058611945396227585065489818838783 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 297184 (9, 2, some (6, 0)) (101606567079043325398708679510967275629 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297185 (9, 2, some (6, 1)) (6502820293063228393658258086188996766407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297216 (9, 2, some (7, 0)) (3286836985123770014908712387799402710179 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 297217 (9, 2, some (7, 1)) (164341849255955960280158209151479010697 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297248 (9, 2, some (8, 0)) (1710670816814088440075716830332456328641 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 297249 (9, 2, some (8, 1)) (342134163352200491805016490834638145137 / 500000000000000000000000000000000000000 : ℚ) .leaf) 297280 (9, 2, some (9, 0)) (7219143472315504321568354249747244248297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 297281 (9, 2, some (9, 1)) (7219143498952482377157087883886911972511 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298081 (9, 3, some (2, 1)) (3568962521547990936957398377754293543079 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298112 (9, 3, some (3, 0)) (6731513240862768177880874593773385887587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298113 (9, 3, some (3, 1)) (841439154552300455506781319305709490111 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298144 (9, 3, some (4, 0)) (6428926339176043615987844733696510865911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298145 (9, 3, some (4, 1)) (6428926339191980369978191455000995840257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 298176 (9, 3, some (5, 0)) (1273040418520484827035975970026995788289 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298177 (9, 3, some (5, 1)) (1591300523154069145021851179438184648571 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 298208 (9, 3, some (6, 0)) (49691138544702437789164182275589005809 / 78125000000000000000000000000000000000 : ℚ) .leaf) 298209 (9, 3, some (6, 1)) (99382277089522275100428319574945693473 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298240 (9, 3, some (7, 0)) (9945628269719120861155925391435414103 / 15625000000000000000000000000000000000 : ℚ) .leaf) 298241 (9, 3, some (7, 1)) (397825130788737029891366997660600890871 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298273 (9, 3, some (8, 1)) (1285785267825557412178550549102052671039 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 298304 (9, 3, some (9, 0)) (6731513236423466247546313254626045126391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298305 (9, 3, some (9, 1)) (3365756619082455769845491339367000369329 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298336 (9, 3, some (10, 0)) (3568962521471626891245119019018592831259 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299137 (9, 4, some (3, 1)) (1327790633990407371072778099545387928119 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 299168 (9, 4, some (4, 0)) (315490432909703175820784922627149154861 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299169 (9, 4, some (4, 1)) (157745216434696220317444379408120526529 / 250000000000000000000000000000000000000 : ℚ) .leaf) 299200 (9, 4, some (5, 0)) (623902529609917960597418389288736531327 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 299201 (9, 4, some (5, 1)) (6239025296112678263092159303434653676809 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 299232 (9, 4, some (6, 0)) (6221053882242842774734751619563504992149 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrlrl : KTree ℚ :=
  .node V2rrrrlrll 298272 (9, 3, some (8, 0)) (6428926339205476846059613554494408009051 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrlrlr

def V2rrrrlrrll : KTree ℚ :=
  (.node (.node (.node .leaf 299264 (9, 4, some (7, 0)) (6221053882250959665019958112433911770713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299265 (9, 4, some (7, 1)) (6221053882254815069096254131548741747003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299296 (9, 4, some (8, 0)) (311951264806026605103790974303089519691 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299297 (9, 4, some (8, 1)) (1247805059220186574614208521529013650259 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 299328 (9, 4, some (9, 0)) (6309808657398860297080564074123570052651 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 299360 (9, 4, some (10, 0)) (331947658496326611640439118399627679543 / 500000000000000000000000000000000000000 : ℚ) .leaf) 300193 (9, 5, some (4, 1)) (6210199236026722596272801221621053748879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300224 (9, 5, some (5, 0)) (1225220627637608793807683454225829457951 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300225 (9, 5, some (5, 1)) (612610313763375624844982119589954483243 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 300256 (9, 5, some (6, 0)) (3046445833291963452404434481282630185303 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlrrl : KTree ℚ :=
  .node V2rrrrlrrll 299329 (9, 4, some (9, 1)) (6309808657459995910293218804705898535633 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrlrrlr

def V2rrrrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 300288 (9, 5, some (7, 0)) (760037795264549902331150475887207462921 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 300289 (9, 5, some (7, 1)) (6080302362123362255762268971802600440843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300320 (9, 5, some (8, 0)) (6092891666597846205658315302209348274921 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300321 (9, 5, some (8, 1)) (6092891666592104680317599562793956262919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300352 (9, 5, some (9, 0)) (1225220627528619854722678580042263783347 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 300384 (9, 5, some (10, 0)) (6210199236028197531894089282009076874999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301249 (9, 6, some (5, 1)) (3012926989270057898561103951439253752681 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301280 (9, 6, some (6, 0)) (5977778872774972930184911848529525031501 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 301281 (9, 6, some (6, 1)) (373611179539757694038846206740143778771 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlrrr : KTree ℚ :=
  .node V2rrrrlrrrl 300353 (9, 5, some (9, 1)) (6126103137679740094421135737040975271113 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrlrrrr

def V2rrrrlrr : KTree ℚ :=
  .node V2rrrrlrrl 300257 (9, 5, some (6, 1)) (6092891666595892556426499046977466291481 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrlrrr

def V2rrrrlr : KTree ℚ :=
  .node V2rrrrlrl 299233 (9, 4, some (6, 1)) (6221053882253188293741735988243941166397 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrlrr

def V2rrrrl : KTree ℚ :=
  .node V2rrrrll 297312 (9, 2, some (10, 0)) (8968173279479226348281348542623358799793 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrlr

def V2rrrrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 301313 (9, 6, some (7, 1)) (2975388179696520597832593168875311774103 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301344 (9, 6, some (8, 0)) (5950776359390241191863118552068376300811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301345 (9, 6, some (8, 1)) (2975388179695634295994057431442265236141 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301376 (9, 6, some (9, 0)) (1494444718160231823938772324084239808657 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 301377 (9, 6, some (9, 1)) (597777887261811921828553616061398790739 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 302305 (9, 7, some (6, 1)) (734401035413385621537776714166943064657 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 302336 (9, 7, some (7, 0)) (5834183035735911607415201150578353659409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302337 (9, 7, some (7, 1)) (364636439731209127170964520908096676251 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302368 (9, 7, some (8, 0)) (5820015445929136736220479353747207333441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302369 (9, 7, some (8, 1)) (582001544593412326347589079675703822803 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrlll : KTree ℚ :=
  .node V2rrrrrllll 301408 (9, 6, some (10, 0)) (6025853978546935583770975376588669805829 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlllr

def V2rrrrrllrll : KTree ℚ :=
  (.node (.node .leaf 302401 (9, 7, some (9, 1)) (5834183035690048786784828923866403487633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302432 (9, 7, some (10, 0)) (5875208283312574672052162175581182175073 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrllrlr : KTree ℚ :=
  (.node (.node .leaf 303392 (9, 8, some (8, 0)) (2851087287919304475447070199512110681043 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 303393 (9, 8, some (8, 1)) (5702174575829693706659568845241265340647 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrllrl : KTree ℚ :=
  .node V2rrrrrllrll 303361 (9, 8, some (7, 1)) (2865016038802784143334268662984623663983 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrllrlr

def V2rrrrrllrrl : KTree ℚ :=
  (.node (.node .leaf 303425 (9, 8, some (9, 1)) (1140434915165007764759170356085488222933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 303456 (9, 8, some (10, 0)) (5730032077608065210001865801546422260551 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrllrrr : KTree ℚ :=
  (.node (.node .leaf 304448 (9, 9, some (9, 0)) (2791577176102381557849383979686650612321 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 304449 (9, 9, some (9, 1)) (558315435220115020750763808185510747853 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrllrr : KTree ℚ :=
  .node V2rrrrrllrrl 304417 (9, 9, some (8, 1)) (5596738063564214540443446248159642427851 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrllrrr

def V2rrrrrllr : KTree ℚ :=
  .node V2rrrrrllrl 303424 (9, 8, some (9, 0)) (5702174575827402450194219253505097774549 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrllrr

def V2rrrrrll : KTree ℚ :=
  .node V2rrrrrlll 302400 (9, 7, some (9, 0)) (233367321427990845847783235812269066121 / 400000000000000000000000000000000000000 : ℚ) V2rrrrrllr

def V2rrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 305473 (9, 10, some (9, 1)) (5483288400860305067889342071443941350811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 305504 (9, 10, some (10, 0)) (2741644200431314802069879036944251348687 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327712 (10, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327744 (10, 0, some (1, 0)) (9011839066888996579080230252463309153237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327776 (10, 0, some (2, 0)) (3658659684839681937148807158190136247051 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 327808 (10, 0, some (3, 0)) (6978454690423818752082716481833944594341 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327840 (10, 0, some (4, 0)) (6752799613666223520446470367107270710077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327872 (10, 0, some (5, 0)) (6678489020412852069746596701146264337787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327904 (10, 0, some (6, 0)) (3376399806840819926845385864198558132367 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327936 (10, 0, some (7, 0)) (1744613672614977040936033361804940819833 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 327968 (10, 0, some (8, 0)) (7317319369655566447748812369899237124489 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 328000 (10, 0, some (9, 0)) (180236781223806561531014450941608322471 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 328032 (10, 0, some (10, 0)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328768 (10, 1, some (1, 0)) (1793634674215303757223422806793189561877 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 328800 (10, 1, some (2, 0)) (3609571736194910634343293657941681834169 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328832 (10, 1, some (3, 0)) (68426832672139750388352472166202913171 / 100000000000000000000000000000000000000 : ℚ) .leaf) 328864 (10, 1, some (4, 0)) (1314734794045252070082890695800766325249 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 328896 (10, 1, some (5, 0)) (1300564058611116855315890440730691947517 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328928 (10, 1, some (6, 0)) (6502820293062461293826332270340763936327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328960 (10, 1, some (7, 0)) (3286836985123852292853746481859725413839 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 328992 (10, 1, some (8, 0)) (855335408404487455905080008856875756283 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 329024 (10, 1, some (9, 0)) (7219143471724129177220286627229178867459 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrrrl : KTree ℚ :=
  .node V2rrrrrll 304480 (9, 9, some (10, 0)) (5596738063564214540443446248159642427851 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlr

def V2rrrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 329824 (10, 2, some (2, 0)) (7137925081181643429035971707933628363319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329856 (10, 2, some (3, 0)) (6731513236435183374662050258384541343029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329888 (10, 2, some (4, 0)) (6428926339179491596720265378919924354241 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329920 (10, 2, some (5, 0)) (6365202092609908198342690924417887725077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329952 (10, 2, some (6, 0)) (3180232866863541208926417705683676551739 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 329984 (10, 2, some (7, 0)) (3182601046311481369242725569258893272399 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330016 (10, 2, some (8, 0)) (6428926339199825332593260996637986090237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330048 (10, 2, some (9, 0)) (1682878309067799634648186827564016284737 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 330080 (10, 2, some (10, 0)) (7137925069213169468655008302363303393309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330880 (10, 3, some (3, 0)) (1659738293479768834252941423391611759603 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 330912 (10, 3, some (4, 0)) (3154904328687761730786900526901287845859 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330976 (10, 3, some (6, 0)) (6221053882249061490364466627685578159367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331008 (10, 3, some (7, 0)) (6221053882254846063805351278629313764901 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331040 (10, 3, some (8, 0)) (1247805059224019739099492093906026663697 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331072 (10, 3, some (9, 0)) (1261961731469435055755037186610049571153 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 331104 (10, 3, some (10, 0)) (103733643302985371111219566019093277943 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 331936 (10, 4, some (4, 0)) (388137452292822729017827777995184866197 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331968 (10, 4, some (5, 0)) (6126103137624868758740713822287659131199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332000 (10, 4, some (6, 0)) (6092891666589951066248065835573026262411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332032 (10, 4, some (7, 0)) (3040151181060712756682688886298112823973 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 332064 (10, 4, some (8, 0)) (1523222916650000628956852552226595540811 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrrrl : KTree ℚ :=
  .node V2rrrrrrll 330944 (10, 3, some (5, 0)) (6239025296104422859339728622662890229571 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrlr

def V2rrrrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 332128 (10, 4, some (10, 0)) (6210199236045956540082092504583451784969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332992 (10, 5, some (5, 0)) (6025853978987410429183539843919002693057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333024 (10, 5, some (6, 0)) (2988889436314609636856663314000354141891 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333056 (10, 5, some (7, 0)) (2975388179694694001555109481128992251253 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 333088 (10, 5, some (8, 0)) (5950776359393934251995814684799273195327 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 333152 (10, 5, some (10, 0)) (3012926989275352961607256193429217465093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 334048 (10, 6, some (6, 0)) (1468802070852594349193820972022373266097 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 334080 (10, 6, some (7, 0)) (5834183035694209217803722458849116724921 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334112 (10, 6, some (8, 0)) (1455003861483433750590638615901586447913 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 334144 (10, 6, some (9, 0)) (5834183035700476241500729759301612824291 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrrrl : KTree ℚ :=
  .node V2rrrrrrrll 333120 (10, 5, some (9, 0)) (5977778872637609323701341512517454351071 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrrlr

def V2rrrrrrrrll : KTree ℚ :=
  (.node (.node .leaf 335104 (10, 7, some (7, 0)) (573003207763048478729272267437678255823 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 335136 (10, 7, some (8, 0)) (2851087287913606692135592147938655233347 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrlr : KTree ℚ :=
  (.node (.node .leaf 335200 (10, 7, some (10, 0)) (2865016038801360046193222738189397544797 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 336160 (10, 8, some (8, 0)) (5596738063569431499107545699483238033209 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrl : KTree ℚ :=
  .node V2rrrrrrrrll 335168 (10, 7, some (9, 0)) (5702174575830042305692637516015422883399 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrrrlr

def V2rrrrrrrrrl : KTree ℚ :=
  (.node (.node .leaf 336224 (10, 8, some (10, 0)) (5596738063562984045389583129766737729541 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 337216 (10, 9, some (9, 0)) (2741644200431314802069879036944251348687 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrrr : KTree ℚ :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (5411853025486854529230314717659677176391 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrr : KTree ℚ :=
  .node V2rrrrrrrrrl 337248 (10, 9, some (10, 0)) (5483288400860305067889342071443941350811 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrrrrr

def V2rrrrrrrr : KTree ℚ :=
  .node V2rrrrrrrrl 336192 (10, 8, some (9, 0)) (697894294025332023589039962194344955779 / 1250000000000000000000000000000000000000 : ℚ) V2rrrrrrrrr

def V2rrrrrrr : KTree ℚ :=
  .node V2rrrrrrrl 334176 (10, 6, some (10, 0)) (1175041656659827575840073205592011535231 / 2000000000000000000000000000000000000000 : ℚ) V2rrrrrrrr

def V2rrrrrr : KTree ℚ :=
  .node V2rrrrrrl 332096 (10, 4, some (9, 0)) (6126103137630399230758318332034429908099 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrr

def V2rrrrr : KTree ℚ :=
  .node V2rrrrrl 329056 (10, 1, some (10, 0)) (1793634668506367554305740094993281687139 / 2000000000000000000000000000000000000000 : ℚ) V2rrrrrr

def V2rrrr : KTree ℚ :=
  .node V2rrrrl 301312 (9, 6, some (7, 0)) (1487694089845942843457362945572382289719 / 2500000000000000000000000000000000000000 : ℚ) V2rrrrr

def V2rrr : KTree ℚ :=
  .node V2rrrl 295104 (9, 0, some (5, 0)) (6978871109262219198404079436177980115679 / 10000000000000000000000000000000000000000 : ℚ) V2rrrr

def V2rr : KTree ℚ :=
  .node V2rrl 262337 (8, 0, some (5, 1)) (3681081831374079544937551605273387945687 / 5000000000000000000000000000000000000000 : ℚ) V2rrr

def V2r : KTree ℚ :=
  .node V2rl 200994 (6, 4, some (8, 2)) (731731936973220731999756629293148183603 / 1000000000000000000000000000000000000000 : ℚ) V2rr

def V2 : KTree ℚ :=
  .node V2l 134210 (4, 3, some (1, 2)) (230616360206321227199210279578908004883 / 250000000000000000000000000000000000000 : ℚ) V2r


end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4V3.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4V3 (namespace A36W.TGCert3.R10_10_10_l1_r4): the level-3 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R10_10_10_l1_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V3lll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34 (0, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35 (0, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36 (0, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37 (0, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38 (0, 0, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39 (0, 0, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40 (0, 0, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 41 (0, 0, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 42 (0, 0, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1059 (0, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1060 (0, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 1061 (0, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1062 (0, 1, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1063 (0, 1, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 1064 (0, 1, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1065 (0, 1, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1066 (0, 1, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1088 (0, 1, some (1, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1089 (0, 1, some (1, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1090 (0, 1, some (1, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1092 (0, 1, some (1, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 1093 (0, 1, some (1, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 1094 (0, 1, some (1, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1095 (0, 1, some (1, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 1096 (0, 1, some (1, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 1097 (0, 1, some (1, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2083 (0, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2085 (0, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2086 (0, 2, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2088 (0, 2, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 2089 (0, 2, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2090 (0, 2, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 2116 (0, 2, some (1, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2117 (0, 2, some (1, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2118 (0, 2, some (1, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2119 (0, 2, some (1, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2120 (0, 2, some (1, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 2121 (0, 2, some (1, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2144 (0, 2, some (2, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2147 (0, 2, some (2, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2149 (0, 2, some (2, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 2150 (0, 2, some (2, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2152 (0, 2, some (2, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 3072 (0, 3, none) (0 : ℚ) (.node (.node .leaf 3107 (0, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 3109 (0, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3110 (0, 3, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3111 (0, 3, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3112 (0, 3, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3113 (0, 3, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3114 (0, 3, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 3138 (0, 3, some (1, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3139 (0, 3, some (1, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3140 (0, 3, some (1, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3141 (0, 3, some (1, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3142 (0, 3, some (1, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3143 (0, 3, some (1, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 3144 (0, 3, some (1, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3145 (0, 3, some (1, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3169 (0, 3, some (2, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3171 (0, 3, some (2, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3172 (0, 3, some (2, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 3173 (0, 3, some (2, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3174 (0, 3, some (2, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3175 (0, 3, some (2, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3176 (0, 3, some (2, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3200 (0, 3, some (3, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3201 (0, 3, some (3, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3202 (0, 3, some (3, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3203 (0, 3, some (3, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3204 (0, 3, some (3, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3205 (0, 3, some (3, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 3206 (0, 3, some (3, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 3207 (0, 3, some (3, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4133 (0, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4134 (0, 4, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4135 (0, 4, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 4136 (0, 4, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4137 (0, 4, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4138 (0, 4, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (5451827771735374766380976965312841552443 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4164 (0, 4, some (1, 4)) (10903655543520042008409401815274791753983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4165 (0, 4, some (1, 5)) (681478471470699190790469051137373912019 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 4166 (0, 4, some (1, 6)) (545182777177246727812491258764286446121 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4167 (0, 4, some (1, 7)) (5451827771763569154034062693605995563051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4168 (0, 4, some (1, 8)) (2725913885852533000614051658622636319879 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4169 (0, 4, some (1, 9)) (340739235523253899031262837548966810219 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4194 (0, 4, some (2, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4195 (0, 4, some (2, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4196 (0, 4, some (2, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4197 (0, 4, some (2, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4198 (0, 4, some (2, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4199 (0, 4, some (2, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4200 (0, 4, some (2, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (1090365554363909015262189174213286423677 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 4226 (0, 4, some (3, 2)) (436146221737823717254258055471198111421 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4227 (0, 4, some (3, 3)) (5451827771735374766380976965312841552443 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (10903655543520042008409401815274791753983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4229 (0, 4, some (3, 5)) (681478471470699190790469051137373912019 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4230 (0, 4, some (3, 6)) (545182777177246727812491258764286446121 / 500000000000000000000000000000000000000 : ℚ) .leaf) 4231 (0, 4, some (3, 7)) (5451827771763569154034062693605995563051 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4257 (0, 4, some (4, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4258 (0, 4, some (4, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4259 (0, 4, some (4, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4260 (0, 4, some (4, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4261 (0, 4, some (4, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 4262 (0, 4, some (4, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5157 (0, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5158 (0, 5, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5159 (0, 5, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5160 (0, 5, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 5161 (0, 5, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5162 (0, 5, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (521049352906344407441857281412598048617 / 500000000000000000000000000000000000000 : ℚ) .leaf) 5189 (0, 5, some (1, 5)) (651311691133596239944810954473692826847 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 5190 (0, 5, some (1, 6)) (5210493529075339393279916457096540327727 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 5191 (0, 5, some (1, 7)) (260524676453341757974107742585118507973 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 5192 (0, 5, some (1, 8)) (10420987058021843492480811887470430475143 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5193 (0, 5, some (1, 9)) (10420987051650918179225992616750908141439 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (5443104847300598166754767402168341005959 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5220 (0, 5, some (2, 4)) (10886209694650409941195946772370352087177 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5221 (0, 5, some (2, 5)) (10886209694661537153363268810488865820157 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5222 (0, 5, some (2, 6)) (680388105917203916309989090937829484759 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5223 (0, 5, some (2, 7)) (108862096946574948867752163865924519403 / 100000000000000000000000000000000000000 : ℚ) .leaf) 5224 (0, 5, some (2, 8)) (10886209694540675791252276703875360407069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (2721552423644019995666570266140276215267 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5251 (0, 5, some (3, 3)) (5443104847300598166754767402168341005959 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5252 (0, 5, some (3, 4)) (10886209694650409941195946772370352087177 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 5253 (0, 5, some (3, 5)) (10886209694661537153363268810488865820157 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5254 (0, 5, some (3, 6)) (680388105917203916309989090937829484759 / 625000000000000000000000000000000000000 : ℚ) .leaf) 5255 (0, 5, some (3, 7)) (108862096946574948867752163865924519403 / 100000000000000000000000000000000000000 : ℚ) .leaf) 5281 (0, 5, some (4, 1)) (2084197411648133285706499200202889889311 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5282 (0, 5, some (4, 2)) (2084197411611146936852347827745032041777 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5283 (0, 5, some (4, 3)) (1042098705807977768677835810329665286611 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 5284 (0, 5, some (4, 4)) (521049352906344407441857281412598048617 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5285 (0, 5, some (4, 5)) (651311691133596239944810954473692826847 / 625000000000000000000000000000000000000 : ℚ) .leaf) 5286 (0, 5, some (4, 6)) (5210493529075339393279916457096540327727 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5312 (0, 5, some (5, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5313 (0, 5, some (5, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 5314 (0, 5, some (5, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5315 (0, 5, some (5, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5316 (0, 5, some (5, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5317 (0, 5, some (5, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6182 (0, 6, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6183 (0, 6, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6184 (0, 6, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 6185 (0, 6, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6186 (0, 6, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6213 (0, 6, some (1, 5)) (10095977355121469493192134090924057955837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6214 (0, 6, some (1, 6)) (20191954710268397326388565139418016523 / 20000000000000000000000000000000000000 : ℚ) .leaf))) 6215 (0, 6, some (1, 7)) (2523994338779430163904658654447220168079 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6216 (0, 6, some (1, 8)) (5047988677504690741877873441893770962739 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6217 (0, 6, some (1, 9)) (630998584302322035243079328794382981887 / 625000000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (323071275363556800249167461193327163081 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6245 (0, 6, some (2, 5)) (10338280811644384761028745309106235346777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6246 (0, 6, some (2, 6)) (20191954710268397326388565139418016523 / 19531250000000000000000000000000000000 : ℚ) .leaf)) 6247 (0, 6, some (2, 7)) (2584570202910136487838370462153953452113 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6248 (0, 6, some (2, 8)) (10338280811529606639365884808998442931689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6275 (0, 6, some (3, 3)) (10661352086949177320922799398834001258111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6276 (0, 6, some (3, 4)) (10661352086997374408222526219379796381673 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6277 (0, 6, some (3, 5)) (2665338021752067946202723400003951300341 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))) 6278 (0, 6, some (3, 6)) (666334505438857111770822649600794545259 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 6279 (0, 6, some (3, 7)) (5330676043502156506166639078192528994983 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6306 (0, 6, some (4, 2)) (413531232462529154137370600743061913051 / 400000000000000000000000000000000000000 : ℚ) .leaf) 6307 (0, 6, some (4, 3)) (10338280811587081038470593356445092129077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6308 (0, 6, some (4, 4)) (323071275363556800249167461193327163081 / 312500000000000000000000000000000000000 : ℚ) .leaf) 6309 (0, 6, some (4, 5)) (10338280811644384761028745309106235346777 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6310 (0, 6, some (4, 6)) (20191954710268397326388565139418016523 / 19531250000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6337 (0, 6, some (5, 1)) (10095977355221379770946196057530429848861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6338 (0, 6, some (5, 2)) (10095977355042215677181899432203659986597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6339 (0, 6, some (5, 3)) (5047988677532754413315719412326705141151 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6340 (0, 6, some (5, 4)) (10095977355111150007786483162291473846281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6341 (0, 6, some (5, 5)) (10095977355121469493192134090924057955837 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6368 (0, 6, some (6, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6369 (0, 6, some (6, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6370 (0, 6, some (6, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6371 (0, 6, some (6, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6372 (0, 6, some (6, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7168 (0, 7, none) (0 : ℚ) .leaf)) 7207 (0, 7, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7208 (0, 7, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 7209 (0, 7, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7210 (0, 7, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7238 (0, 7, some (1, 6)) (9865255408898773893982111117121729534473 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7239 (0, 7, some (1, 7)) (9865255408882672455989001123823432014039 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 7240 (0, 7, some (1, 8)) (246631385219420228598426341058364115753 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 7241 (0, 7, some (1, 9)) (9865255402745633300846542917412238049221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7269 (0, 7, some (2, 5)) (4973802136038898518690478388341238762083 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7270 (0, 7, some (2, 6)) (9947604272090339136222842824679072815519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7271 (0, 7, some (2, 7)) (4973802136037051646844903589890636756517 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7272 (0, 7, some (2, 8)) (9947604271967356302195226298299618866301 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7300 (0, 7, some (3, 4)) (5179904963096827397914181835109671999153 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7301 (0, 7, some (3, 5)) (2589952481551060988654223366691961916321 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7302 (0, 7, some (3, 6)) (10359809926217305768951659523292441003841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7303 (0, 7, some (3, 7)) (647488120387524821922024087041067472489 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7331 (0, 7, some (4, 3)) (10359809926146820899025509210998288905689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7332 (0, 7, some (4, 4)) (5179904963096827397914181835109671999153 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 7333 (0, 7, some (4, 5)) (2589952481551060988654223366691961916321 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7334 (0, 7, some (4, 6)) (10359809926217305768951659523292441003841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7362 (0, 7, some (5, 2)) (994760427199970795585959746518073477587 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 7363 (0, 7, some (5, 3)) (9947604272022658783186566724356546336343 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7364 (0, 7, some (5, 4)) (4973802136033814604895108025452097545499 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7365 (0, 7, some (5, 5)) (4973802136038898518690478388341238762083 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7393 (0, 7, some (6, 1)) (9865255408983962664177398380887081973583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7394 (0, 7, some (6, 2)) (1233156926101111622771603664901013521433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7395 (0, 7, some (6, 3)) (4932627704415826908282006790345284332901 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7396 (0, 7, some (6, 4)) (9865255408876251966244822262378449058593 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7424 (0, 7, some (7, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 7425 (0, 7, some (7, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 7426 (0, 7, some (7, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7427 (0, 7, some (7, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8192 (0, 8, none) (0 : ℚ) (.node (.node .leaf 8232 (0, 8, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 8233 (0, 8, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8234 (0, 8, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8263 (0, 8, some (1, 7)) (9722099083312059177211503093169075727707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8264 (0, 8, some (1, 8)) (9722099083207732064896710562888368157877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8265 (0, 8, some (1, 9)) (9722099077264075595282296285739805976777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8294 (0, 8, some (2, 6)) (4829978666554670229213789745614850233603 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8295 (0, 8, some (2, 7)) (9659957333093574094804104835233123388281 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 8296 (0, 8, some (2, 8)) (9659957332989913820926045565243967458571 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8325 (0, 8, some (3, 5)) (312880401737239143992206181925457179387 / 312500000000000000000000000000000000000 : ℚ) .leaf) 8326 (0, 8, some (3, 6)) (10012172855604276115697064403847165907767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8327 (0, 8, some (3, 7)) (5006086427793967444228868874201468907587 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8356 (0, 8, some (4, 4)) (10095977355111150007786483162291473846281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8357 (0, 8, some (4, 5)) (10095977355121469493192134090924057955837 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8358 (0, 8, some (4, 6)) (20191954710268397326388565139418016523 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8387 (0, 8, some (5, 3)) (5006086427768078229220813538298602608241 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8388 (0, 8, some (5, 4)) (10012172855581418782135911768854484073143 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8389 (0, 8, some (5, 5)) (312880401737239143992206181925457179387 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (4829978666510664993811803075237682210463 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 8419 (0, 8, some (6, 3)) (1931991466608723432836258712082738225147 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8420 (0, 8, some (6, 4)) (1931991466617457443365040884144002163909 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8449 (0, 8, some (7, 1)) (4861049541705939773358304073324769979263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8450 (0, 8, some (7, 2)) (9722099083239350329338228459670521168509 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8451 (0, 8, some (7, 3)) (2430524770815445219390023182380828832841 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8481 (0, 8, some (8, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8482 (0, 8, some (8, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) .leaf) 9257 (0, 9, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9258 (0, 9, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9288 (0, 9, some (1, 8)) (9628682814457183809015668359424856771007 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 9289 (0, 9, some (1, 9)) (962868280857063786721776752047117688623 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9319 (0, 9, some (2, 7)) (1180090933597492874644596335078160781217 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 9320 (0, 9, some (2, 8)) (944072746867863526242494002215140246319 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 9350 (0, 9, some (3, 6)) (388004613178253766303423134175325362441 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9351 (0, 9, some (3, 7)) (242502883236012806266316240893457360939 / 250000000000000000000000000000000000000 : ℚ) .leaf) 9381 (0, 9, some (4, 5)) (9772851215374515316510799740069443235161 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 9382 (0, 9, some (4, 6)) (2443212803846709270974746571538771254937 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9412 (0, 9, some (5, 4)) (9772851215364526110717118374652929438433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9413 (0, 9, some (5, 5)) (9772851215374515316510799740069443235161 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9443 (0, 9, some (6, 3)) (1940023065878069528206827395283523461259 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 9444 (0, 9, some (6, 4)) (9700115329434199237110805748421872353247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 9474 (0, 9, some (7, 2)) (1180090933588667306068068318338339330061 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 9475 (0, 9, some (7, 3)) (9440727468731119824245750150804483764071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9505 (0, 9, some (8, 1)) (4814341407329684854342562671180393947799 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9506 (0, 9, some (8, 2)) (2407170703622124566137745088662110383977 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9536 (0, 9, some (9, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9537 (0, 9, some (9, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10282 (0, 10, some (0, 10)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10313 (0, 10, some (1, 9)) (4775500287297835977171760672669656653571 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10344 (0, 10, some (2, 8)) (4634302267448525416907581167602850178843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10375 (0, 10, some (3, 7)) (9434922868147476210178809740031948859451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10406 (0, 10, some (4, 6)) (296021163620592719280715253718797197369 / 312500000000000000000000000000000000000 : ℚ) .leaf) 10437 (0, 10, some (5, 5)) (4753312338508126855763521631683183036333 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 10468 (0, 10, some (6, 4)) (4736338617918670663646482688040516261929 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 10499 (0, 10, some (7, 3)) (2358730717024670764009284189004563905837 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 10530 (0, 10, some (8, 2)) (9268604534927194240776978134081678492529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10561 (0, 10, some (9, 1)) (9551000580635281158693922731976437872891 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10592 (0, 10, some (10, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32768 (1, 0, none) (0 : ℚ) .leaf)) 32800 (1, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32801 (1, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32803 (1, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32804 (1, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 32805 (1, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 32806 (1, 0, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 32807 (1, 0, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32808 (1, 0, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 32809 (1, 0, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32834 (1, 0, some (1, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 32836 (1, 0, some (1, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32837 (1, 0, some (1, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32838 (1, 0, some (1, 6)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32839 (1, 0, some (1, 7)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 32840 (1, 0, some (1, 8)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32841 (1, 0, some (1, 9)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) .leaf) 33825 (1, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33828 (1, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33829 (1, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33830 (1, 1, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33831 (1, 1, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 33832 (1, 1, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))))) 33833 (1, 1, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (1163056603104966001082363454058553621537 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (11630565913111830978121783002086835745223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (2326113182604409862839296567189934494977 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (11630565913061755488624723064480253258063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (581528295654699441628184176892607315901 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 33861 (1, 1, some (1, 5)) (5815282956553632429039287998262323070593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33862 (1, 1, some (1, 6)) (5815282956552552763818120149999392012939 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33863 (1, 1, some (1, 7)) (11630565913033210832279643744908019416329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33864 (1, 1, some (1, 8)) (5815282954707801805721764649615328855073 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33865 (1, 1, some (1, 9)) (1163056599403088443204947665384770534043 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33888 (1, 1, some (2, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 33889 (1, 1, some (2, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33892 (1, 1, some (2, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33893 (1, 1, some (2, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33894 (1, 1, some (2, 6)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 33895 (1, 1, some (2, 7)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33896 (1, 1, some (2, 8)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34816 (1, 2, none) (0 : ℚ) .leaf) 34850 (1, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34851 (1, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 34852 (1, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34853 (1, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34854 (1, 2, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34855 (1, 2, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34856 (1, 2, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 34857 (1, 2, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34881 (1, 2, some (1, 1)) (5815282956573115242062263977074787779389 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (1163056591301757702950217127259932041811 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (11630565913052992381842954551653745053779 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34884 (1, 2, some (1, 4)) (2326113182618401498273159711910938033797 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34885 (1, 2, some (1, 5)) (11630565913104820857438163488597935682499 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34886 (1, 2, some (1, 6)) (11630565913108269305090764706767448523001 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34887 (1, 2, some (1, 7)) (5815282956527005976638659094918138227861 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34888 (1, 2, some (1, 8)) (11630565910600671564057893002861521239481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34889 (1, 2, some (1, 9)) (11630565964640722872566463832011159267667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (2907641497942862459814773911620510634719 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34913 (1, 2, some (2, 1)) (11630565913077431472119038050024095931669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (11630565913026521598890794399300024531661 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34915 (1, 2, some (2, 3)) (11630565913070518595406491577306761462347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34916 (1, 2, some (2, 4)) (2326113182619194034752313703229920493411 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34917 (1, 2, some (2, 5)) (11630565913109708858718988504451356599873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34918 (1, 2, some (2, 6)) (2326113182620388350036343178646023905751 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 34919 (1, 2, some (2, 7)) (1453820739126551213910246162497470297117 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V3llrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 34944 (1, 2, some (3, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34945 (1, 2, some (3, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34947 (1, 2, some (3, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34948 (1, 2, some (3, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 34949 (1, 2, some (3, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34950 (1, 2, some (3, 6)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34951 (1, 2, some (3, 7)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35875 (1, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35876 (1, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 35877 (1, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35878 (1, 3, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35879 (1, 3, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35880 (1, 3, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35881 (1, 3, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (10903655543453139911778102149933671881333 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (2180731108697107455091237659204083139923 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35908 (1, 3, some (1, 4)) (272591388588084638042020817903793725137 / 250000000000000000000000000000000000000 : ℚ) .leaf) 35909 (1, 3, some (1, 5)) (10903655543535311303728200925324306491339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35910 (1, 3, some (1, 6)) (2725913885885343826653371304417745340789 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35911 (1, 3, some (1, 7)) (2180731108700747409389148327333540391357 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35912 (1, 3, some (1, 8)) (5451827771038465277882523733952911904507 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 35913 (1, 3, some (1, 9)) (2180731117268004480125598987683221884959 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35937 (1, 3, some (2, 1)) (11630565913111830978121783002086835745223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35938 (1, 3, some (2, 2)) (2326113182604409862839296567189934494977 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35939 (1, 3, some (2, 3)) (11630565913061755488624723064480253258063 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35940 (1, 3, some (2, 4)) (581528295654699441628184176892607315901 / 500000000000000000000000000000000000000 : ℚ) .leaf) 35941 (1, 3, some (2, 5)) (5815282956553632429039287998262323070593 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35942 (1, 3, some (2, 6)) (5815282956552552763818120149999392012939 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35943 (1, 3, some (2, 7)) (11630565913033210832279643744908019416329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35944 (1, 3, some (2, 8)) (5815282954707801805721764649615328855073 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (5451827804960534908568525562966254907927 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35969 (1, 3, some (3, 1)) (5451827771751821048868041746692913110449 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35970 (1, 3, some (3, 2)) (5451827771732859106240426710928268520507 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 35971 (1, 3, some (3, 3)) (2725913885877545878319978059586242506041 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35972 (1, 3, some (3, 4)) (34073923573527993886874638180041701327 / 31250000000000000000000000000000000000 : ℚ) .leaf) 35973 (1, 3, some (3, 5)) (2725913885885546263882340275967044914099 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35974 (1, 3, some (3, 6)) (10903655543532477182522635323634112464997 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35975 (1, 3, some (3, 7)) (2725913885861308473534945565076744758373 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36001 (1, 3, some (4, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36002 (1, 3, some (4, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36004 (1, 3, some (4, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 36005 (1, 3, some (4, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 36006 (1, 3, some (4, 6)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36901 (1, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36902 (1, 4, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36903 (1, 4, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 36904 (1, 4, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36905 (1, 4, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (1042098705809323781879515453899816946789 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 36932 (1, 4, some (1, 4)) (5210493529064965744458548477458426808629 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36933 (1, 4, some (1, 5)) (2084197411628258764820129776750902498819 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36934 (1, 4, some (1, 6)) (10420987058148249005474758169794746321663 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36935 (1, 4, some (1, 7)) (5210493529058847529019047864849919456333 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36936 (1, 4, some (1, 8)) (5210493528555855652436490281540963642307 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36937 (1, 4, some (1, 9)) (10420987096794206334591900311091842909203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (10886209694587672144593936636765217392229 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36963 (1, 4, some (2, 3)) (5443104847311955153143939394791495638711 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (435448387786221823103234585444694337019 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 36965 (1, 4, some (2, 5)) (5443104847333936001511609015517449664537 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36966 (1, 4, some (2, 6)) (10886209694668884485611504250959644129943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36967 (1, 4, some (2, 7)) (2721552423653889956710976176404271437221 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36968 (1, 4, some (2, 8)) (1088620969215157879878171947735553953193 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (10886209694665243502225395980307726457801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (10886209694592180207565802692622372265459 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 36995 (1, 4, some (3, 3)) (544310484731637175896195072525605577367 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 36996 (1, 4, some (3, 4)) (5443104847328771384754166347120597111851 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36997 (1, 4, some (3, 5)) (1088620969467033555566875383902502347143 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 36998 (1, 4, some (3, 6)) (10886209694665695397937343648936830316843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36999 (1, 4, some (3, 7)) (1360776211824324037109781108141175331647 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37024 (1, 4, some (4, 0)) (10420987118571997252055627742357415733651 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37025 (1, 4, some (4, 1)) (2084197411621714465096391077018705712501 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37026 (1, 4, some (4, 2)) (5210493529038171486066563411321791243253 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37027 (1, 4, some (4, 3)) (208419741162403161656574948208024053429 / 200000000000000000000000000000000000000 : ℚ) .leaf) 37028 (1, 4, some (4, 4)) (10420987058136018169076999608246638907093 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37029 (1, 4, some (4, 5)) (5210493529074400897033998054052683511591 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37030 (1, 4, some (4, 6)) (10420987058138529881134459192201408986501 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 37056 (1, 4, some (5, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37057 (1, 4, some (5, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37058 (1, 4, some (5, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37059 (1, 4, some (5, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37060 (1, 4, some (5, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37061 (1, 4, some (5, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37888 (1, 5, none) (0 : ℚ) (.node (.node (.node .leaf 37925 (1, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37926 (1, 5, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37927 (1, 5, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37928 (1, 5, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3llrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 37956 (1, 5, some (1, 4)) (1261997169389252066438784385863954512367 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37957 (1, 5, some (1, 5)) (1009597735512500537374828644614209970741 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 37958 (1, 5, some (1, 6)) (1009597735513236777346365501949566075159 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37959 (1, 5, some (1, 7)) (1261997169388210371232011442029147045889 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37960 (1, 5, some (1, 8)) (2019195470864715654087449874022454735867 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 37961 (1, 5, some (1, 9)) (10095977391357640931196868829339389968241 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37987 (1, 5, some (2, 3)) (1292285101450981605892311136319046354441 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37988 (1, 5, some (2, 4)) (10338280811638514120442419447484143053341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37989 (1, 5, some (2, 5)) (2067656162330035589546389065579094990511 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37990 (1, 5, some (2, 6)) (1292285101456591544175067352854481854301 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37991 (1, 5, some (2, 7)) (10338280811609729475801371559833210787129 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 37992 (1, 5, some (2, 8)) (2584570202443487603317632793497439055391 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38018 (1, 5, some (3, 2)) (5330676043469557340180299190647854565183 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38019 (1, 5, some (3, 3)) (5330676043488828708981773532760076461017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38020 (1, 5, some (3, 4)) (2665338021750953441778913099711632216509 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38021 (1, 5, some (3, 5)) (5330676043508107393446117125388807096049 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38022 (1, 5, some (3, 6)) (10661352087014595289060482478383217605617 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38023 (1, 5, some (3, 7)) (2665338021739377622522127663824119912833 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38049 (1, 5, some (4, 1)) (5169140405822384211609274674695965544017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38050 (1, 5, some (4, 2)) (2584570202895113857879014426759290789019 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38051 (1, 5, some (4, 3)) (516914040581041761377796196218471001353 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38052 (1, 5, some (4, 4)) (10338280811641449440735582378295189200059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38053 (1, 5, some (4, 5)) (2067656162330759737884289067927749941233 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 38054 (1, 5, some (4, 6)) (129228510145600565946126653678621065113 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 38080 (1, 5, some (5, 0)) (630998588252968376486775680796850295503 / 625000000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (1261997169386497935125664395182637007431 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38082 (1, 5, some (5, 2)) (10095977355062920698914823336603438027223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38083 (1, 5, some (5, 3)) (10095977355106078765435922680331689005839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38084 (1, 5, some (5, 4)) (403839094204812915348104692843039722191 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 38085 (1, 5, some (5, 5)) (1009597735513278431097182162762179156087 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38112 (1, 5, some (6, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38113 (1, 5, some (6, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38114 (1, 5, some (6, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38115 (1, 5, some (6, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 38116 (1, 5, some (6, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 38912 (1, 6, none) (0 : ℚ) (.node (.node (.node (.node .leaf 38950 (1, 6, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38951 (1, 6, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38952 (1, 6, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38953 (1, 6, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38981 (1, 6, some (1, 5)) (9865255408889727877926968540034515622769 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38982 (1, 6, some (1, 6)) (4932627704448655063445914195229123970853 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38983 (1, 6, some (1, 7)) (986525540887304851852973317096080770641 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 38984 (1, 6, some (1, 8)) (4932627704114260215464412697307176561383 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38985 (1, 6, some (1, 9)) (9865255443538974697860865706000501676603 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39012 (1, 6, some (2, 4)) (9947604272072050004394885931677361366289 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 39013 (1, 6, some (2, 5)) (124345053401040626547924383882425508679 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 39014 (1, 6, some (2, 6)) (9947604272086668423997982591919570364523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39015 (1, 6, some (2, 7)) (9947604272049969191264945415272377679859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39016 (1, 6, some (2, 8)) (2486901067648100974222274590568213474503 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39043 (1, 6, some (3, 3)) (2589952481543012033802148227432706827423 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (1294976240774919835232386617148514256667 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 39045 (1, 6, some (3, 5)) (10359809926211279744882004360057902929943 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39046 (1, 6, some (3, 6)) (1035980992621106518168609201373126022151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 39047 (1, 6, some (3, 7)) (161872030096240104708399437451774148041 / 156250000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (2589952481534499816560598505995379458733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39075 (1, 6, some (4, 3)) (2071961985235273893466509412365706129483 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39076 (1, 6, some (4, 4)) (5179904963100167868205326521552030387863 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 39077 (1, 6, some (4, 5)) (5179904963106242474847967696352405272361 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39078 (1, 6, some (4, 6)) (1294976240776188129358712517042620628241 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39105 (1, 6, some (5, 1)) (9947604272076460587209804861048691163583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (994760427201746990048655628315158024441 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39107 (1, 6, some (5, 3)) (1591616683529193917264946035984338877 / 1600000000000000000000000000000000000 : ℚ) .leaf) 39108 (1, 6, some (5, 4)) (1989520854415099644837305687736086212203 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 39109 (1, 6, some (5, 5)) (31086263350273448535210268684515812397 / 31250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39136 (1, 6, some (6, 0)) (4932627731750923644287710415577303719143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39137 (1, 6, some (6, 1)) (9865255408856639259083166336029646481133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (9865255408829584649801178647828526802681 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39139 (1, 6, some (6, 3)) (9865255408872197589001112382225005386521 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 39140 (1, 6, some (6, 4)) (1973051081777083785187413145429937329407 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39168 (1, 6, some (7, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39169 (1, 6, some (7, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39170 (1, 6, some (7, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39171 (1, 6, some (7, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) .leaf)) 39975 (1, 7, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39976 (1, 7, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 39977 (1, 7, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40006 (1, 7, some (1, 6)) (9722099083326624753819124374048534076941 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40007 (1, 7, some (1, 7)) (9722099083303497435808860291636605130293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40008 (1, 7, some (1, 8)) (9722099082719958095600638462473904729203 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 40009 (1, 7, some (1, 9)) (388883965026081503472605143824459817239 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40037 (1, 7, some (2, 5)) (1931991466620476156945780962090805777517 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40038 (1, 7, some (2, 6)) (4829978666553168670773458825996128607039 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40039 (1, 7, some (2, 7)) (965995733307382928073209354571137940167 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40040 (1, 7, some (2, 8)) (2414989332966256275070095004609527179459 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40068 (1, 7, some (3, 4)) (5006086427793316975881151370544118148239 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 40069 (1, 7, some (3, 5)) (2503043213899521390579278322047019686849 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40070 (1, 7, some (3, 6)) (10012172855598647202562336226521325448103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40071 (1, 7, some (3, 7)) (5006086427775463029034709631352998061081 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40099 (1, 7, some (4, 3)) (1009597735509198071170136454048348714941 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 40100 (1, 7, some (4, 4)) (157749646173705239208152510951537072341 / 156250000000000000000000000000000000000 : ℚ) .leaf))))))

def V3llrl : KTree ℚ :=
  .node V3llrll 37929 (1, 5, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) V3llrlr

def V3llrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 40102 (1, 7, some (4, 6)) (10095977355127277900012510429902554674043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40130 (1, 7, some (5, 2)) (2002434571105639896438823681046213962547 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40131 (1, 7, some (5, 3)) (5006086427782913841669501534180272000107 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40132 (1, 7, some (5, 4)) (10012172855588127455411831518064163020147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40133 (1, 7, some (5, 5)) (2503043213899981952833750588784307195467 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 40161 (1, 7, some (6, 1)) (965995733309479846382282803539842298757 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40162 (1, 7, some (6, 2)) (9659957333039371987694115006139724134343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40163 (1, 7, some (6, 3)) (9659957333078969111559697590185473735009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40164 (1, 7, some (6, 4)) (9659957333095280303239718918128986748903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40192 (1, 7, some (7, 0)) (9722099148079524773180464981901531947507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40193 (1, 7, some (7, 1)) (4861049541647992838010573874373307998773 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40194 (1, 7, some (7, 2)) (1944419816651988017035982818009662084959 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40195 (1, 7, some (7, 3)) (9722099083302124961486755083352840293333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40224 (1, 7, some (8, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40225 (1, 7, some (8, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40226 (1, 7, some (8, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40960 (1, 8, none) (0 : ℚ) .leaf)) 41000 (1, 8, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41001 (1, 8, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41031 (1, 8, some (1, 7)) (481434140727673155109047230984360578013 / 500000000000000000000000000000000000000 : ℚ) .leaf) 41032 (1, 8, some (1, 8)) (9628682814055799212286049329930415364943 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41033 (1, 8, some (1, 9)) (2407170714585783634649372709529192413213 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41062 (1, 8, some (2, 6)) (295022733399775525246839804806786969923 / 312500000000000000000000000000000000000 : ℚ) .leaf)))) 41063 (1, 8, some (2, 7)) (236018186719081941387814335736194106039 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 41064 (1, 8, some (2, 8)) (9440727467729188244443759032925117592651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41093 (1, 8, some (3, 5)) (2425028832362530461485350139106080287779 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41094 (1, 8, some (3, 6)) (1940023065890333730581311109132107044971 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41095 (1, 8, some (3, 7)) (9700115329409771865163630977298364510117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41124 (1, 8, some (4, 4)) (9772851215370031482907465282937970010653 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41125 (1, 8, some (4, 5)) (9772851215381306238323398197292557580237 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41126 (1, 8, some (4, 6)) (9772851215380506842109880278406316579587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41155 (1, 8, some (5, 3)) (122160640191837405687108311509926323347 / 125000000000000000000000000000000000000 : ℚ) .leaf) 41156 (1, 8, some (5, 4)) (9772851215370550951434680860288567518371 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41157 (1, 8, some (5, 5)) (4886425607690973503509065481842583733261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41186 (1, 8, some (6, 2)) (9700115329383738393602945859477362231993 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 41187 (1, 8, some (6, 3)) (9700115329421248911953660877157457851077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41188 (1, 8, some (6, 4)) (9700115329441186024178976280031374786423 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41217 (1, 8, some (7, 1)) (2360181867195103578883789769734788550197 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41218 (1, 8, some (7, 2)) (590045466795471046299816706677521786473 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41219 (1, 8, some (7, 3)) (9440727468766778014444936131624554495227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41248 (1, 8, some (8, 0)) (2407170720294340882506908905110211570461 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 41249 (1, 8, some (8, 1)) (9628682814546754130023291404899486961833 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41250 (1, 8, some (8, 2)) (2407170703627299628689065525936287005687 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41280 (1, 8, some (9, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41281 (1, 8, some (9, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42025 (1, 9, some (0, 9)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3llrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 42057 (1, 9, some (1, 9)) (298468769549240420631633683803327336439 / 312500000000000000000000000000000000000 : ℚ) .leaf) 42087 (1, 9, some (2, 7)) (4634302267491057951597533251194779682853 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42088 (1, 9, some (2, 8)) (2317151133519228129229498343043183090659 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42118 (1, 9, some (3, 6)) (4717461434079451229422943153016015306181 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42119 (1, 9, some (3, 7)) (9434922868121355764116246993023303145173 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42149 (1, 9, some (4, 5)) (2368169308963346398027290548104771264721 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42150 (1, 9, some (4, 6)) (4736338617926577247335586157725907461257 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42180 (1, 9, some (5, 4)) (1901324935402435760945497370584514884481 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42181 (1, 9, some (5, 5)) (9506624677023213385225717944142037652287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42211 (1, 9, some (6, 3)) (9472677235821241663387675159338448516469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42212 (1, 9, some (6, 4)) (9472677235843383574687700740041510381077 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 42242 (1, 9, some (7, 2)) (4717461434046533552641970878376630743779 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42243 (1, 9, some (7, 3)) (943492286813033175403308476499996999511 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 42273 (1, 9, some (8, 1)) (4634302267498224796938569986260813130493 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42274 (1, 9, some (8, 2)) (4634302267472741704659952828651573824921 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42304 (1, 9, some (9, 0)) (4775500324383530200363668537055384133961 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42305 (1, 9, some (9, 1)) (596937536282841092162337642142213620001 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 42336 (1, 9, some (10, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43081 (1, 10, some (1, 9)) (9484388445312662660176531574636278733107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43112 (1, 10, some (2, 8)) (1141261651783258119240164539438048682537 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 43143 (1, 10, some (3, 7)) (2302983583248933921870132451270881381617 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 43174 (1, 10, some (4, 6)) (2305193898884965599460779101364252102251 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 43205 (1, 10, some (5, 5)) (2339462365771628539218943590170209498157 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 43236 (1, 10, some (6, 4)) (9357849463076276095138214524229794103273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43267 (1, 10, some (7, 3)) (4610387797755020656172847723645639924683 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43298 (1, 10, some (8, 2)) (921193433296585305445972285883050033473 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43329 (1, 10, some (9, 1)) (91300932150847354745799230015138766333 / 100000000000000000000000000000000000000 : ℚ) .leaf) 43360 (1, 10, some (10, 0)) (1896877693762852890876457240462933193037 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node (.node .leaf 65568 (2, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65571 (2, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 65573 (2, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65574 (2, 0, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65575 (2, 0, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65576 (2, 0, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65600 (2, 0, some (1, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65601 (2, 0, some (1, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65602 (2, 0, some (1, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65603 (2, 0, some (1, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 65604 (2, 0, some (1, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65605 (2, 0, some (1, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65606 (2, 0, some (1, 6)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3llrrl : KTree ℚ :=
  .node V3llrrll 42056 (1, 9, some (1, 8)) (4775500290046062167318909949103003056803 / 5000000000000000000000000000000000000000 : ℚ) V3llrrlr

def V3llrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 65608 (2, 0, some (1, 8)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65632 (2, 0, some (2, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65633 (2, 0, some (2, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65634 (2, 0, some (2, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 65636 (2, 0, some (2, 4)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65637 (2, 0, some (2, 5)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65638 (2, 0, some (2, 6)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 65639 (2, 0, some (2, 7)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65640 (2, 0, some (2, 8)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66560 (2, 1, none) (0 : ℚ) .leaf))) 66593 (2, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66594 (2, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66595 (2, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66597 (2, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66598 (2, 1, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66599 (2, 1, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66600 (2, 1, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (2907641497942862459814773911620510634719 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66625 (2, 1, some (1, 1)) (11630565913077431472119038050024095931669 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66626 (2, 1, some (1, 2)) (11630565913026521598890794399300024531661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66627 (2, 1, some (1, 3)) (11630565913070518595406491577306761462347 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 66628 (2, 1, some (1, 4)) (2326113182619194034752313703229920493411 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66629 (2, 1, some (1, 5)) (11630565913109708858718988504451356599873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66630 (2, 1, some (1, 6)) (2326113182620388350036343178646023905751 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66631 (2, 1, some (1, 7)) (1453820739126551213910246162497470297117 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66632 (2, 1, some (1, 8)) (11630565908230535658829165595599794180811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (5815282956573115242062263977074787779389 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66657 (2, 1, some (2, 1)) (1163056591301757702950217127259932041811 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (11630565913052992381842954551653745053779 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66659 (2, 1, some (2, 3)) (2326113182618401498273159711910938033797 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66660 (2, 1, some (2, 4)) (11630565913104820857438163488597935682499 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (11630565913108269305090764706767448523001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66662 (2, 1, some (2, 6)) (5815282956527005976638659094918138227861 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 66663 (2, 1, some (2, 7)) (11630565910600671564057893002861521239481 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66664 (2, 1, some (2, 8)) (11630565964640722872566463832011159267667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66689 (2, 1, some (3, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66691 (2, 1, some (3, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 66692 (2, 1, some (3, 4)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66693 (2, 1, some (3, 5)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66694 (2, 1, some (3, 6)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 66695 (2, 1, some (3, 7)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf))))) 67618 (2, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67619 (2, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67620 (2, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67622 (2, 2, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67623 (2, 2, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 67624 (2, 2, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67649 (2, 2, some (1, 1)) (681478471472605704007232224999481228517 / 625000000000000000000000000000000000000 : ℚ) .leaf) 67650 (2, 2, some (1, 2)) (10903655543460686892199752913087390977141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67651 (2, 2, some (1, 3)) (1362956942937540627268802832676893536793 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67652 (2, 2, some (1, 4)) (681478471470420564684516476064294141061 / 625000000000000000000000000000000000000 : ℚ) .leaf) 67653 (2, 2, some (1, 5)) (10903655543539435554808897032450630390373 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67654 (2, 2, some (1, 6)) (2725913885884454014244286315014058450973 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67655 (2, 2, some (1, 7)) (10903655543480335785823357886123412787467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67656 (2, 2, some (1, 8)) (10903655540743729109073888301321102338513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (11630565972080745494472708771336185980297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67681 (2, 2, some (2, 1)) (5815282956533470073079566459509127055027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (5815282956520951200705301475107481433237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 67683 (2, 2, some (2, 3)) (11630565913082958484782115952062988829479 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67684 (2, 2, some (2, 4)) (11630565913100626845321129767188396229603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67685 (2, 2, some (2, 5)) (1163056591311039102642861083428324630039 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 67686 (2, 2, some (2, 6)) (5815282956541193093807652275536548063903 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67687 (2, 2, some (2, 7)) (5815282956048803672787051733048146715347 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 67688 (2, 2, some (2, 8)) (1453820743965405502718312872067397690661 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (681478471472605704007232224999481228517 / 625000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (10903655543460686892199752913087390977141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (1362956942937540627268802832676893536793 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67715 (2, 2, some (3, 3)) (681478471470420564684516476064294141061 / 625000000000000000000000000000000000000 : ℚ) .leaf) 67716 (2, 2, some (3, 4)) (10903655543539435554808897032450630390373 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67717 (2, 2, some (3, 5)) (2725913885884454014244286315014058450973 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67718 (2, 2, some (3, 6)) (10903655543480335785823357886123412787467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67719 (2, 2, some (3, 7)) (10903655540743729109073888301321102338513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67744 (2, 2, some (4, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67745 (2, 2, some (4, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 67747 (2, 2, some (4, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67748 (2, 2, some (4, 4)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67749 (2, 2, some (4, 5)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67750 (2, 2, some (4, 6)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68645 (2, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68646 (2, 3, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68647 (2, 3, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 68648 (2, 3, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3llrr : KTree ℚ :=
  .node V3llrrl 65607 (2, 0, some (1, 7)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) V3llrrr

def V3llr : KTree ℚ :=
  .node V3llrl 40101 (1, 7, some (4, 5)) (5047988677564426205896690104309664566561 / 5000000000000000000000000000000000000000 : ℚ) V3llrr

def V3ll : KTree ℚ :=
  .node V3lll 34920 (1, 2, some (2, 8)) (11630565908230535658829165595599794180811 / 10000000000000000000000000000000000000000 : ℚ) V3llr

def V3lrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68675 (2, 3, some (1, 3)) (1042098705810669795081195097469968606967 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 68676 (2, 3, some (1, 4)) (416839482325318993159881931263269850487 / 400000000000000000000000000000000000000 : ℚ) .leaf) 68677 (2, 3, some (1, 5)) (10420987058145047809084322495929939758639 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68678 (2, 3, some (1, 6)) (10420987058145819224389683425396411987873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68679 (2, 3, some (1, 7)) (2605246764525429949277970438998734376603 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 68680 (2, 3, some (1, 8)) (2084197411240315823453029847738684818817 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68705 (2, 3, some (2, 1)) (1360776211831619868952016702688303205381 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68706 (2, 3, some (2, 2)) (5443104847302412605973468207745214145281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68707 (2, 3, some (2, 3)) (10886209694638647006827686424524681329391 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68708 (2, 3, some (2, 4)) (10886209694661280820603298178263878349083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68709 (2, 3, some (2, 5)) (10886209694670376548177276899866745632877 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68710 (2, 3, some (2, 6)) (544310484732653232101936808606516088757 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68711 (2, 3, some (2, 7)) (5443104847029340024979761392301758749561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68712 (2, 3, some (2, 8)) (2721552432005695243144403810314681678829 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (2177241949122877128870519168987833012181 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68737 (2, 3, some (3, 1)) (5443104847314194925198804451951912006771 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68738 (2, 3, some (3, 2)) (10886209694617548608174231331552136948469 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68739 (2, 3, some (3, 3)) (435448387785985683547083186484191545737 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68740 (2, 3, some (3, 4)) (10886209694665674942216578080111225669077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68741 (2, 3, some (3, 5)) (5443104847334825506574326052917027981067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68742 (2, 3, some (3, 6)) (10886209694628908024398919729619824866331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68743 (2, 3, some (3, 7)) (2177241938568632804751717666171184793169 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (83367896465291279733617373051695175329 / 80000000000000000000000000000000000000 : ℚ) .leaf)))) 68769 (2, 3, some (4, 1)) (10420987058072908257487895541990512106903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68770 (2, 3, some (4, 2)) (16282792278302231276281795613360069329 / 15625000000000000000000000000000000000 : ℚ) .leaf) 68771 (2, 3, some (4, 3)) (5210493529067248249518511972457096292317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68772 (2, 3, some (4, 4)) (1042098705814692480157615930201765339091 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68773 (2, 3, some (4, 5)) (5210493529071694721652304340499038827041 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68774 (2, 3, some (4, 6)) (5210493529042872268092833891145018050079 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68800 (2, 3, some (5, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68801 (2, 3, some (5, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68802 (2, 3, some (5, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68803 (2, 3, some (5, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68804 (2, 3, some (5, 4)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68805 (2, 3, some (5, 5)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 69632 (2, 4, none) (0 : ℚ) (.node (.node (.node (.node .leaf 69668 (2, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69669 (2, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69670 (2, 4, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69671 (2, 4, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69672 (2, 4, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 69699 (2, 4, some (1, 3)) (315499292346589532449507538576635452641 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69700 (2, 4, some (1, 4)) (1009597735511688305523406701153179835159 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 69701 (2, 4, some (1, 5)) (10095977355128541254304438801360141458983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69702 (2, 4, some (1, 6)) (10095977355130536883733027469282313241681 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69703 (2, 4, some (1, 7)) (2523994338773411321023387113669368015477 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 69704 (2, 4, some (1, 8)) (1261997169204721882139843982054625679149 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69730 (2, 4, some (2, 2)) (5169140405794758107229549222104608357351 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69731 (2, 4, some (2, 3)) (646142550726286687981685456390927944133 / 625000000000000000000000000000000000000 : ℚ) .leaf) 69732 (2, 4, some (2, 4)) (2584570202910939742507137450381899943401 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69733 (2, 4, some (2, 5)) (1033828081165213712554146403158086083037 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 69734 (2, 4, some (2, 6)) (10338280811642819396121791542242398529849 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69735 (2, 4, some (2, 7)) (5169140405616972525070306300902695514023 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69736 (2, 4, some (2, 8)) (10338280842148815767235421651598686469181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (2665338021748151347205983675594993929731 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (5330676043479461200961502421046225272319 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69763 (2, 4, some (3, 3)) (1332669010874230487720693294021977885753 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69764 (2, 4, some (3, 4)) (10661352087010072109434259266015728317773 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69765 (2, 4, some (3, 5)) (2665338021754493817400801112620615688401 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69766 (2, 4, some (3, 6)) (2665338021748534168007943416915748802587 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69767 (2, 4, some (3, 7)) (133266901076551618995005580324275439163 / 125000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (1292285107279686375504879238476396347493 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (2067656162322389873334369992654750844951 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (5169140405804562100915534463717097439617 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69795 (2, 4, some (4, 3)) (5169140405818252354208782533441471222189 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69796 (2, 4, some (4, 4)) (10338280811650315032011212744081920673933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69797 (2, 4, some (4, 5)) (2584570202912767697380139378694491489653 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69798 (2, 4, some (4, 6)) (10338280811607315842859274724913625883159 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69824 (2, 4, some (5, 0)) (10095977355141751284828730890718532132299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69825 (2, 4, some (5, 1)) (2019195471012066514239641569710693154429 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 69826 (2, 4, some (5, 2)) (10095977355101007523085362198371904165397 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69827 (2, 4, some (5, 3)) (5047988677559588137106550275613964076857 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69828 (2, 4, some (5, 4)) (10095977355131369958749360685534574860241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69829 (2, 4, some (5, 5)) (10095977355126875104271772368855618221863 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69856 (2, 4, some (6, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69857 (2, 4, some (6, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69858 (2, 4, some (6, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69859 (2, 4, some (6, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69860 (2, 4, some (6, 4)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70656 (2, 5, none) (0 : ℚ) (.node (.node .leaf 70693 (2, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70694 (2, 5, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70695 (2, 5, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70696 (2, 5, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 70724 (2, 5, some (1, 4)) (4932627704440876071030084170620595805829 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70725 (2, 5, some (1, 5)) (4932627704446560066973823503221110419829 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70726 (2, 5, some (1, 6)) (9865255408895846359801545663794766348939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70727 (2, 5, some (1, 7)) (9865255408863424581070465218098183398781 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70728 (2, 5, some (1, 8)) (9865255407680231717920597146894141615411 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70755 (2, 5, some (2, 3)) (155431316750846839368409971594637710069 / 156250000000000000000000000000000000000 : ℚ) .leaf) 70756 (2, 5, some (2, 4)) (9947604272076986944923717839019726089011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70757 (2, 5, some (2, 5)) (1989520854416966902789423931307398581657 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 70758 (2, 5, some (2, 6)) (4973802136039924748948099523291619081211 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3lrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70760 (2, 5, some (2, 8)) (621725268799312839429790044608350908941 / 625000000000000000000000000000000000000 : ℚ) .leaf) 70786 (2, 5, some (3, 2)) (10359809926152927829808664503287538095021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70787 (2, 5, some (3, 3)) (517990496309293329480805056009772754633 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70788 (2, 5, some (3, 4)) (10359809926204802537228454095532385133817 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70789 (2, 5, some (3, 5)) (10359809926213258129003678734071241740709 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70790 (2, 5, some (3, 6)) (5179904963098063023055624117235885022287 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70791 (2, 5, some (3, 7)) (10359809925586111464894957754876807876649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70817 (2, 5, some (4, 1)) (2071961985236677447458561345860171364579 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70818 (2, 5, some (4, 2)) (5179904963079960870584412464020944307661 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70819 (2, 5, some (4, 3)) (5179904963096456041518422129392139206309 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70820 (2, 5, some (4, 4)) (10359809926207328182556083335414935971921 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70821 (2, 5, some (4, 5)) (2071961985242562890300120535628401452941 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70822 (2, 5, some (4, 6)) (258995248154516979726646566161908785719 / 250000000000000000000000000000000000000 : ℚ) .leaf) 70848 (2, 5, some (5, 0)) (9947604315933867111538154484159114078941 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (9947604272046067167996255688045430034239 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70850 (2, 5, some (5, 2)) (4973802136024030327563442613665182821737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70851 (2, 5, some (5, 3)) (1989520854414397777161808482043368284293 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 70852 (2, 5, some (5, 4)) (9947604272084750509659595057662118870149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70853 (2, 5, some (5, 5)) (994760427208358185304316457584875850451 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 70880 (2, 5, some (6, 0)) (4932627704452192767996751676425592395401 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70881 (2, 5, some (6, 1)) (9865255408827515483038343714966484939559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70882 (2, 5, some (6, 2)) (9865255408868143211757402502071561714449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70883 (2, 5, some (6, 3)) (9865255408884502229967841380672562888191 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 70884 (2, 5, some (6, 4)) (9865255408896512389968325472849926056547 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70912 (2, 5, some (7, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70913 (2, 5, some (7, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70914 (2, 5, some (7, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70915 (2, 5, some (7, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71680 (2, 6, none) (0 : ℚ) .leaf)) 71718 (2, 6, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71719 (2, 6, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71720 (2, 6, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 71749 (2, 6, some (1, 5)) (1215262385415137047497444715906487342797 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71750 (2, 6, some (1, 6)) (388883963333012901720753685128902070797 / 400000000000000000000000000000000000000 : ℚ) .leaf) 71751 (2, 6, some (1, 7)) (9722099083294935694406217490104134532879 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71752 (2, 6, some (1, 8)) (9722099082232184126304566362059441300529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71780 (2, 6, some (2, 4)) (241498933327406113635960988172362154851 / 250000000000000000000000000000000000000 : ℚ) .leaf) 71781 (2, 6, some (2, 5)) (603747333318981413246281569269192874819 / 625000000000000000000000000000000000000 : ℚ) .leaf) 71782 (2, 6, some (2, 6)) (603747333318827594532333570716829773079 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71783 (2, 6, some (2, 7)) (9659957332915941478338375474029121070793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71784 (2, 6, some (2, 8)) (1207494670072289794845156866421757568379 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 71811 (2, 6, some (3, 3)) (2503043213892694377797196545804538470349 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71812 (2, 6, some (3, 4)) (10012172855591559852365326548613066211823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71813 (2, 6, some (3, 5)) (10012172855599917400477765047010742819927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71814 (2, 6, some (3, 6)) (5006086427793527051225809847308902513313 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71815 (2, 6, some (3, 7)) (5006086427561397461920498274461155830037 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3lrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 71843 (2, 6, some (4, 3)) (10095977355106747955648025012049269615791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71844 (2, 6, some (4, 4)) (5047988677561557172393697666133234595639 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71845 (2, 6, some (4, 5)) (10095977355129876000912768697964656733063 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71846 (2, 6, some (4, 6)) (5047988677552721721955087483097235814059 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71873 (2, 6, some (5, 1)) (2503043213892151757082153784315756391679 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 71874 (2, 6, some (5, 2)) (625760803472038327833485969313135359891 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71875 (2, 6, some (5, 3)) (5006086427791149249910529080644704780283 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71876 (2, 6, some (5, 4)) (2503043213898958942820519886961215657829 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71877 (2, 6, some (5, 5)) (1251521606949898516802318153453426920499 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71904 (2, 6, some (6, 0)) (9659957375075597958373438275420665488907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71905 (2, 6, some (6, 1)) (2414989333266505982909169220550145453277 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 71906 (2, 6, some (6, 2)) (9659957333071160122391481794183507912117 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71907 (2, 6, some (6, 3)) (1931991466618518980928649633557358443223 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71908 (2, 6, some (6, 4)) (9659957333104755571589010330526994673197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71936 (2, 6, some (7, 0)) (486104954165786925867933072584444618743 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71937 (2, 6, some (7, 1)) (4861049541629049646399867725286652759113 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71938 (2, 6, some (7, 2)) (194441981665970361334707583269468990329 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 71939 (2, 6, some (7, 3)) (2430524770828509536564586697570213992527 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71968 (2, 6, some (8, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71969 (2, 6, some (8, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71970 (2, 6, some (8, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 72704 (2, 7, none) (0 : ℚ) .leaf)))) 72743 (2, 7, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 72744 (2, 7, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 72774 (2, 7, some (1, 6)) (1925736562914816128758138408013206785229 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72775 (2, 7, some (1, 7)) (9628682814546417725968756624995258423241 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72776 (2, 7, some (1, 8)) (9628682813654414615556430300435973958879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72805 (2, 7, some (2, 5)) (9440727468789628742900947756045738426907 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72806 (2, 7, some (2, 6)) (4720363734394397318100778747069964736647 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72807 (2, 7, some (2, 7)) (4720363734324212384495399471343080966041 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72808 (2, 7, some (2, 8)) (4720363747684291372720085497771883831849 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72836 (2, 7, some (3, 4)) (9700115329443639073229325962016808885343 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72837 (2, 7, some (3, 5)) (1940023065890351211218478991870454165517 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72838 (2, 7, some (3, 6)) (2425028832360436531078152437184222353327 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 72839 (2, 7, some (3, 7)) (4850057664534218309259746584188509411457 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72867 (2, 7, some (4, 3)) (4886425607678732241431758776267393251331 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72868 (2, 7, some (4, 4)) (4886425607687740742823727701535846392403 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72869 (2, 7, some (4, 5)) (4886425607691242297007460638620806939033 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72870 (2, 7, some (4, 6)) (9772851215363192616379857152439942062629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72898 (2, 7, some (5, 2)) (9772851215331408993127895131903171216127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72899 (2, 7, some (5, 3)) (977285121536223502988185981329604461089 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72900 (2, 7, some (5, 4)) (4886425607688460933270563771585944164911 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72901 (2, 7, some (5, 5)) (1954570243076436332555119916274522841749 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72929 (2, 7, some (6, 1)) (9700115329420063304030720509074261833961 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72930 (2, 7, some (6, 2)) (9700115329409930943438840734728965577863 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3lrllr : KTree ℚ :=
  .node V3lrllrl 71842 (2, 6, some (4, 2)) (10095977355074970609367273657413416817171 / 10000000000000000000000000000000000000000 : ℚ) V3lrllrr

def V3lrll : KTree ℚ :=
  .node V3lrlll 70759 (2, 5, some (2, 7)) (9947604271818016888396811932068425056667 / 10000000000000000000000000000000000000000 : ℚ) V3lrllr

def V3lrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 72932 (2, 7, some (6, 4)) (9700115329449296563857437729514950787443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72960 (2, 7, some (7, 0)) (4720363754697023600667038206579866814019 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72961 (2, 7, some (7, 1)) (9440727468752796882294835941585759556487 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72962 (2, 7, some (7, 2)) (1888145493752023818810456235248831167821 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72963 (2, 7, some (7, 3)) (4720363734389850894841039607113233283019 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72992 (2, 7, some (8, 0)) (9628682814564874034419799033969572131113 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72993 (2, 7, some (8, 1)) (2407170703626920936019053200295687498771 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72994 (2, 7, some (8, 2)) (962868281454830579513339934210846471531 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 73024 (2, 7, some (9, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73025 (2, 7, some (9, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73768 (2, 8, some (0, 8)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 73799 (2, 8, some (1, 7)) (4775500290262595174180955377579944749153 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73800 (2, 8, some (1, 8)) (2387750144937380553991669604711208487931 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73830 (2, 8, some (2, 6)) (2317151133751537614650683439502437443009 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73831 (2, 8, some (2, 7)) (1853720906978894188127095694607319590467 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73832 (2, 8, some (2, 8)) (9268604560903370776491753581261478661417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73861 (2, 8, some (3, 5)) (58968267925988278677495204603398755941 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 73862 (2, 8, some (3, 6)) (377396914726004818391366858947798246653 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73863 (2, 8, some (3, 7)) (4717461433919047304904129454569015212753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73892 (2, 8, some (4, 4)) (9472677235847574493082502579363071027879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73893 (2, 8, some (4, 5)) (9472677235854552538551693326906363991767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73894 (2, 8, some (4, 6)) (4736338617919417005023570045312283668801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73923 (2, 8, some (5, 3)) (4753312338501032527979612193476074713123 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73925 (2, 8, some (5, 5)) (9506624677023894335841319799496405033693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73954 (2, 8, some (6, 2)) (1894535447161559874164328552150416009761 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73955 (2, 8, some (6, 3)) (2368169308959112190897024378898448918879 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73956 (2, 8, some (6, 4)) (47363386179251366330650624647366503861 / 50000000000000000000000000000000000000 : ℚ) .leaf) 73985 (2, 8, some (7, 1)) (9434922868126453105380738795262216669049 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73986 (2, 8, some (7, 2)) (1179365358515063544841363430589782573451 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73987 (2, 8, some (7, 3)) (943492286814413751962593896927590285049 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (74148836596558545911450724077985012249 / 80000000000000000000000000000000000000 : ℚ) .leaf) 74017 (2, 8, some (8, 1)) (9268604534969700328391704755612439090677 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74018 (2, 8, some (8, 2)) (9268604534978620112964718132762519505303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74048 (2, 8, some (9, 0)) (2387750145135543908628684080244477367351 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 74049 (2, 8, some (9, 1)) (382040023219409527906095608432642928523 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74080 (2, 8, some (10, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74824 (2, 9, some (1, 8)) (9484388398484279883497450077759740626891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74855 (2, 9, some (2, 7)) (2282523303750799274325972629099181343761 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74856 (2, 9, some (2, 8)) (4565046620227978326727670353912746797333 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74886 (2, 9, some (3, 6)) (921193433302285460885042674500825656161 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 74887 (2, 9, some (3, 7)) (921193433275367255204705335846696527473 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74917 (2, 9, some (4, 5)) (9220775595540315634124086121019465492477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74918 (2, 9, some (4, 6)) (288149237360267739343529813618227307329 / 312500000000000000000000000000000000000 : ℚ) .leaf) 74948 (2, 9, some (5, 4)) (935784946308093217259805405651188819093 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 74949 (2, 9, some (5, 5)) (9357849463087486178703537524393891670491 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrlrll : KTree ℚ :=
  .node V3lrlrlll 73924 (2, 8, some (5, 4)) (2376656169254470108962058615279740512837 / 2500000000000000000000000000000000000000 : ℚ) V3lrlrllr

def V3lrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 74980 (2, 9, some (6, 4)) (1169731182885288556630700751079216321063 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 75010 (2, 9, some (7, 2)) (4610387797748996326504547590466649807989 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75011 (2, 9, some (7, 3)) (230519389888112395919248444846712484087 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75041 (2, 9, some (8, 1)) (4605967166498516682823582842554674917969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75042 (2, 9, some (8, 2)) (1151491791624273902443750274338298136471 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 75072 (2, 9, some (9, 0)) (4565046626920037381890974116795742912001 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75073 (2, 9, some (9, 1)) (9130093215058661617863198366938684947903 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75104 (2, 9, some (10, 0)) (9484388399190910487105454310604341146427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75880 (2, 10, some (2, 8)) (901632639517791984982272559248909101943 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75911 (2, 10, some (3, 7)) (4511933196202792535357781527646399645567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75942 (2, 10, some (4, 6)) (9033586936920906944268267132531645393091 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 75973 (2, 10, some (5, 5)) (1147284392071252604793837765373346263971 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 76004 (2, 10, some (6, 4)) (9222675313905028731271826402753756228373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76035 (2, 10, some (7, 3)) (2294568784138020792176705851048579618799 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 76066 (2, 10, some (8, 2)) (1806717387378236838198369136426255661067 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76097 (2, 10, some (9, 1)) (1804773278522338955259298976235385317703 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 76128 (2, 10, some (10, 0)) (9016326408334207573709924723371835267617 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98304 (3, 0, none) (0 : ℚ) (.node (.node (.node .leaf 98336 (3, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98337 (3, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98338 (3, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98339 (3, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 98340 (3, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98341 (3, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98342 (3, 0, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98343 (3, 0, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98368 (3, 0, some (1, 0)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98370 (3, 0, some (1, 2)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98371 (3, 0, some (1, 3)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98372 (3, 0, some (1, 4)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98373 (3, 0, some (1, 5)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98374 (3, 0, some (1, 6)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98375 (3, 0, some (1, 7)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 98400 (3, 0, some (2, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98401 (3, 0, some (2, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98403 (3, 0, some (2, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98404 (3, 0, some (2, 4)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98405 (3, 0, some (2, 5)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 98406 (3, 0, some (2, 6)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98407 (3, 0, some (2, 7)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98433 (3, 0, some (3, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 98434 (3, 0, some (3, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3lrlrl : KTree ℚ :=
  .node V3lrlrll 74979 (2, 9, some (6, 3)) (9357849463067792231220021906938842809237 / 10000000000000000000000000000000000000000 : ℚ) V3lrlrlr

def V3lrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 98436 (3, 0, some (3, 4)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98437 (3, 0, some (3, 5)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 98438 (3, 0, some (3, 6)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98439 (3, 0, some (3, 7)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99362 (3, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99365 (3, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99366 (3, 1, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99367 (3, 1, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99392 (3, 1, some (1, 0)) (5451827804960534908568525562966254907927 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (5451827771751821048868041746692913110449 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99394 (3, 1, some (1, 2)) (5451827771732859106240426710928268520507 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99395 (3, 1, some (1, 3)) (2725913885877545878319978059586242506041 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99396 (3, 1, some (1, 4)) (34073923573527993886874638180041701327 / 31250000000000000000000000000000000000 : ℚ) .leaf)) 99397 (3, 1, some (1, 5)) (2725913885885546263882340275967044914099 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99398 (3, 1, some (1, 6)) (10903655543532477182522635323634112464997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99399 (3, 1, some (1, 7)) (2725913885861308473534945565076744758373 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99424 (3, 1, some (2, 0)) (11630565913111830978121783002086835745223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (2326113182604409862839296567189934494977 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (11630565913061755488624723064480253258063 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 99427 (3, 1, some (2, 3)) (581528295654699441628184176892607315901 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 99428 (3, 1, some (2, 4)) (5815282956553632429039287998262323070593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99429 (3, 1, some (2, 5)) (5815282956552552763818120149999392012939 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99430 (3, 1, some (2, 6)) (11630565913033210832279643744908019416329 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99431 (3, 1, some (2, 7)) (5815282954707801805721764649615328855073 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (10903655543453139911778102149933671881333 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99457 (3, 1, some (3, 1)) (2180731108697107455091237659204083139923 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99458 (3, 1, some (3, 2)) (272591388588084638042020817903793725137 / 250000000000000000000000000000000000000 : ℚ) .leaf) 99459 (3, 1, some (3, 3)) (10903655543535311303728200925324306491339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99460 (3, 1, some (3, 4)) (2725913885885343826653371304417745340789 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99461 (3, 1, some (3, 5)) (2180731108700747409389148327333540391357 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99462 (3, 1, some (3, 6)) (5451827771038465277882523733952911904507 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 99463 (3, 1, some (3, 7)) (2180731117268004480125598987683221884959 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99490 (3, 1, some (4, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99491 (3, 1, some (4, 3)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99492 (3, 1, some (4, 4)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 99493 (3, 1, some (4, 5)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99494 (3, 1, some (4, 6)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100352 (3, 2, none) (0 : ℚ) .leaf) 100386 (3, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100387 (3, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 100388 (3, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 100389 (3, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100390 (3, 2, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100391 (3, 2, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100417 (3, 2, some (1, 1)) (83367896465291279733617373051695175329 / 80000000000000000000000000000000000000 : ℚ) .leaf) 100418 (3, 2, some (1, 2)) (10420987058072908257487895541990512106903 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100419 (3, 2, some (1, 3)) (16282792278302231276281795613360069329 / 15625000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100420 (3, 2, some (1, 4)) (5210493529067248249518511972457096292317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100421 (3, 2, some (1, 5)) (1042098705814692480157615930201765339091 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 100422 (3, 2, some (1, 6)) (5210493529071694721652304340499038827041 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100423 (3, 2, some (1, 7)) (5210493529042872268092833891145018050079 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100448 (3, 2, some (2, 0)) (2177241949122877128870519168987833012181 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 100449 (3, 2, some (2, 1)) (5443104847314194925198804451951912006771 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100450 (3, 2, some (2, 2)) (10886209694617548608174231331552136948469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100451 (3, 2, some (2, 3)) (435448387785985683547083186484191545737 / 400000000000000000000000000000000000000 : ℚ) .leaf) 100452 (3, 2, some (2, 4)) (10886209694665674942216578080111225669077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100453 (3, 2, some (2, 5)) (5443104847334825506574326052917027981067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100454 (3, 2, some (2, 6)) (10886209694628908024398919729619824866331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100455 (3, 2, some (2, 7)) (2177241938568632804751717666171184793169 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100480 (3, 2, some (3, 0)) (1360776211831619868952016702688303205381 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100481 (3, 2, some (3, 1)) (5443104847302412605973468207745214145281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100482 (3, 2, some (3, 2)) (10886209694638647006827686424524681329391 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100483 (3, 2, some (3, 3)) (10886209694661280820603298178263878349083 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 100484 (3, 2, some (3, 4)) (10886209694670376548177276899866745632877 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100485 (3, 2, some (3, 5)) (544310484732653232101936808606516088757 / 500000000000000000000000000000000000000 : ℚ) .leaf) 100486 (3, 2, some (3, 6)) (5443104847029340024979761392301758749561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100487 (3, 2, some (3, 7)) (2721552432005695243144403810314681678829 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (10420987058069473542842664261337441727299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (1042098705810669795081195097469968606967 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 100514 (3, 2, some (4, 2)) (416839482325318993159881931263269850487 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100515 (3, 2, some (4, 3)) (10420987058145047809084322495929939758639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100516 (3, 2, some (4, 4)) (10420987058145819224389683425396411987873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100517 (3, 2, some (4, 5)) (2605246764525429949277970438998734376603 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100518 (3, 2, some (4, 6)) (2084197411240315823453029847738684818817 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100544 (3, 2, some (5, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 100545 (3, 2, some (5, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100546 (3, 2, some (5, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100547 (3, 2, some (5, 3)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100548 (3, 2, some (5, 4)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100549 (3, 2, some (5, 5)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 101376 (3, 3, none) (0 : ℚ) .leaf)) 101411 (3, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101412 (3, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101413 (3, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101414 (3, 3, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101415 (3, 3, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3lrlr : KTree ℚ :=
  .node V3lrlrl 98435 (3, 0, some (3, 3)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) V3lrlrr

def V3lrl : KTree ℚ :=
  .node V3lrll 72931 (2, 7, some (6, 3)) (2425028832359023731734478716016319460723 / 2500000000000000000000000000000000000000 : ℚ) V3lrlr

def V3lrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 101443 (3, 3, some (1, 3)) (5047988677547968140367400858206059662477 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101444 (3, 3, some (1, 4)) (2523994338779507416180895945344965813163 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101445 (3, 3, some (1, 5)) (2523994338782488901631724935861839539903 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101446 (3, 3, some (1, 6)) (2523994338782176498500599979767241432943 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101447 (3, 3, some (1, 7)) (315499292346300237447843917910055242397 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 101473 (3, 3, some (2, 1)) (2067656162325671778989039931266568531279 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101474 (3, 3, some (2, 2)) (2067656162319736906159758753476158755023 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101475 (3, 3, some (2, 3)) (5169140405814775282037346687434747539867 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101476 (3, 3, some (2, 4)) (10338280811646968458880247564711537363079 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101477 (3, 3, some (2, 5)) (10338280811652434739471001427208357832389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101478 (3, 3, some (2, 6)) (10338280811627680559274703509601655546099 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101479 (3, 3, some (2, 7)) (5169140405256596337185602487266177265601 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101504 (3, 3, some (3, 0)) (5330676058240595119402886130834991866537 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (5330676043484625248800913849143734557679 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (2132270417395222393290032409117965652307 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101507 (3, 3, some (3, 3)) (2132270417400567538533169530593620992009 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101508 (3, 3, some (3, 4)) (10661352087014949933676763935278809007957 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101509 (3, 3, some (3, 5)) (10661352087010193805878380585112612273083 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101510 (3, 3, some (3, 6)) (2665338021689396725909503108198211930563 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101511 (3, 3, some (3, 7)) (10661352105689191987517083974368371901751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101536 (3, 3, some (4, 0)) (2067656162325671778989039931266568531279 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101537 (3, 3, some (4, 1)) (2067656162319736906159758753476158755023 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101538 (3, 3, some (4, 2)) (5169140405814775282037346687434747539867 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 101539 (3, 3, some (4, 3)) (10338280811646968458880247564711537363079 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101540 (3, 3, some (4, 4)) (10338280811652434739471001427208357832389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101541 (3, 3, some (4, 5)) (10338280811627680559274703509601655546099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101542 (3, 3, some (4, 6)) (5169140405256596337185602487266177265601 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101568 (3, 3, some (5, 0)) (10095977355057744443481592360503493517067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101569 (3, 3, some (5, 1)) (5047988677547968140367400858206059662477 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101570 (3, 3, some (5, 2)) (2523994338779507416180895945344965813163 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101571 (3, 3, some (5, 3)) (2523994338782488901631724935861839539903 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101572 (3, 3, some (5, 4)) (2523994338782176498500599979767241432943 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101573 (3, 3, some (5, 5)) (315499292346300237447843917910055242397 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101600 (3, 3, some (6, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 101602 (3, 3, some (6, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101603 (3, 3, some (6, 3)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101604 (3, 3, some (6, 4)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102436 (3, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102437 (3, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 102438 (3, 4, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102439 (3, 4, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102467 (3, 4, some (1, 3)) (1973051081772006891453996548352934874061 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102468 (3, 4, some (1, 4)) (9865255408882668838029392687718315370503 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102469 (3, 4, some (1, 5)) (9865255408894250885954539828578122578621 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3lrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 102471 (3, 4, some (1, 7)) (616578463053362540225699829077222443197 / 625000000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (1989520854406311139376931543495567056767 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102499 (3, 4, some (2, 3)) (1989520854412267726700979456381006522633 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102500 (3, 4, some (2, 4)) (4973802136039746108243905493824725965567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102501 (3, 4, some (2, 5)) (4973802136042708966093189141363548307319 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102502 (3, 4, some (2, 6)) (155431316751091911842460815447969940769 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102503 (3, 4, some (2, 7)) (4973802135689123192542703365084707821729 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102529 (3, 4, some (3, 1)) (10359809926176151678607711666360889234607 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (1294976240770777472026486213538939091791 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102531 (3, 4, some (3, 3)) (5179904963097506889992855526089896956783 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102532 (3, 4, some (3, 4)) (5179904963104412433592326988401894943369 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 102533 (3, 4, some (3, 5)) (41439239704838597227126905959844435863 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102534 (3, 4, some (3, 6)) (10359809926074332958523417695901302072887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102535 (3, 4, some (3, 7)) (5179904971066875369883819726613121055873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102560 (3, 4, some (4, 0)) (647488121958501395892885477880560274839 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102561 (3, 4, some (4, 1)) (2589952481541949259179554885717657902741 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102562 (3, 4, some (4, 2)) (258995248154513599461565076341631523821 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 102563 (3, 4, some (4, 3)) (10359809926201989824197699789926971467033 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102564 (3, 4, some (4, 4)) (5179904963106020808553572698992486537169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102565 (3, 4, some (4, 5)) (2071961985239841371713955783153341288213 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102566 (3, 4, some (4, 6)) (10359809925691987562165115490773717323023 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102592 (3, 4, some (5, 0)) (9947604272058224535681675357246734485977 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 102593 (3, 4, some (5, 1)) (9947604272039425226453133558188938077669 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102594 (3, 4, some (5, 2)) (1989520854413453804449699738258341721103 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102595 (3, 4, some (5, 3)) (9947604272082080071399770060530249524847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102596 (3, 4, some (5, 4)) (497380213604250018927586329458217590669 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102597 (3, 4, some (5, 5)) (9947604272056767004061862018180084504907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102624 (3, 4, some (6, 0)) (9865255408825446316275508782104443076437 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102625 (3, 4, some (6, 1)) (9865255408864088834513692621918118042377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102626 (3, 4, some (6, 2)) (9865255408883585533998617034195439129347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102627 (3, 4, some (6, 3)) (616578463055961352372589540669626519849 / 625000000000000000000000000000000000000 : ℚ) .leaf) 102628 (3, 4, some (6, 4)) (4932627704446459412810490105233901581703 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102656 (3, 4, some (7, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102657 (3, 4, some (7, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 102658 (3, 4, some (7, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102659 (3, 4, some (7, 3)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) .leaf) 103461 (3, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103462 (3, 5, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103463 (3, 5, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 103492 (3, 5, some (1, 4)) (75953899088369292054049022353630059923 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103493 (3, 5, some (1, 5)) (388883963332899990838891783881517580543 / 400000000000000000000000000000000000000 : ℚ) .leaf) 103494 (3, 5, some (1, 6)) (9722099083324020332218559882396569462909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103495 (3, 5, some (1, 7)) (1944419816657274790600714937714332787093 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 103523 (3, 5, some (2, 3)) (4829978666539855337283045352583386072413 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3lrrll : KTree ℚ :=
  .node V3lrrlll 102470 (3, 4, some (1, 6)) (9865255408894382592711262937131284756173 / 10000000000000000000000000000000000000000 : ℚ) V3lrrllr

def V3lrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103525 (3, 5, some (2, 5)) (603747333319022441446119451951446440677 / 625000000000000000000000000000000000000 : ℚ) .leaf) 103526 (3, 5, some (2, 6)) (2414989333273513242834709482415189483191 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103527 (3, 5, some (2, 7)) (193199146652398213752459012403726967913 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103554 (3, 5, some (3, 2)) (1001217285555087028013888726111343542737 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103555 (3, 5, some (3, 3)) (500608642778961984882899884135336309677 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 103556 (3, 5, some (3, 4)) (10012172855594866041616702632225297676141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103557 (3, 5, some (3, 5)) (10012172855598204331422999144547172879409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103558 (3, 5, some (3, 6)) (10012172855513246698216026879744154400681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103559 (3, 5, some (3, 7)) (1251521608729627279642492490920897459901 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103585 (3, 5, some (4, 1)) (10095977355094327201392150501762205151173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103586 (3, 5, some (4, 2)) (5047988677545165735437814206421312579711 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 103587 (3, 5, some (4, 3)) (5047988677557947969391366394074561908883 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103588 (3, 5, some (4, 4)) (10095977355127373178634059502076102255391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103589 (3, 5, some (4, 5)) (10095977355121907870095488246929659029089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103590 (3, 5, some (4, 6)) (2019195470964609721937479381927085635311 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103616 (3, 5, some (5, 0)) (5006086439032964705358069488271076383057 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103617 (3, 5, some (5, 1)) (2002434571111457530637783256141665468799 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 103618 (3, 5, some (5, 2)) (5006086427786623618546089863416681272667 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103619 (3, 5, some (5, 3)) (10012172855591432903623746851766734451907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103620 (3, 5, some (5, 4)) (1001217285559943046560311211209852292743 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103621 (3, 5, some (5, 5)) (10012172855579716449106422282126431503537 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103648 (3, 5, some (6, 0)) (4829978666537807721182696966633264435631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (2414989333265965062330139258178528337717 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103651 (3, 5, some (6, 3)) (12074946666378181839513183362371568331 / 12500000000000000000000000000000000000 : ℚ) .leaf) 103652 (3, 5, some (6, 4)) (965995733310367583749014095224425699091 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103680 (3, 5, some (7, 0)) (4861049541628129250209778405549150305829 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103681 (3, 5, some (7, 1)) (4861049541647455585992001621797029369783 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103682 (3, 5, some (7, 2)) (4861049541656611313110648666606811509583 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103683 (3, 5, some (7, 3)) (972209908332490911262862525508661430957 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103712 (3, 5, some (8, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103713 (3, 5, some (8, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103714 (3, 5, some (8, 2)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104448 (3, 6, none) (0 : ℚ) .leaf) 104486 (3, 6, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104487 (3, 6, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104517 (3, 6, some (1, 5)) (385147312582831899455311290017024755179 / 400000000000000000000000000000000000000 : ℚ) .leaf) 104518 (3, 6, some (1, 6)) (2407170703643252266702679495581999472313 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104519 (3, 6, some (1, 7)) (9628682814539372349756568630303305286221 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104548 (3, 6, some (2, 4)) (9440727468784188382477860229552558792401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104549 (3, 6, some (2, 5)) (4720363734395143132261270713299901299237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104550 (3, 6, some (2, 6)) (4720363734391642516372892323613675104883 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104551 (3, 6, some (2, 7)) (9440727468435384337591447220340479321303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104579 (3, 6, some (3, 3)) (9700115329429687832490051313407409444397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104580 (3, 6, some (3, 4)) (388004613177856291813907195725775486359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 104581 (3, 6, some (3, 5)) (1940023065890195277983685942650744382529 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrrlrl : KTree ℚ :=
  .node V3lrrlrll 103650 (3, 5, some (6, 2)) (4829978666544552416832743274422845802253 / 5000000000000000000000000000000000000000 : ℚ) V3lrrlrlr

def V3lrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104583 (3, 6, some (3, 7)) (9700115342556195307331255837255198306901 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (4886425607670050055347719015581519931677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104611 (3, 6, some (4, 3)) (244321280384153597188941274627531802747 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104612 (3, 6, some (4, 4)) (4886425607689385719387661148874323022883 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104613 (3, 6, some (4, 5)) (1954570243075511246386105005877440870659 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 104614 (3, 6, some (4, 6)) (610803200948825328728036016098106930629 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104641 (3, 6, some (5, 1)) (9772851215348452242189271763135446322627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104642 (3, 6, some (5, 2)) (195457024306991300632809874277827130101 / 200000000000000000000000000000000000000 : ℚ) .leaf) 104643 (3, 6, some (5, 3)) (610803200960709199176362498010719657169 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104644 (3, 6, some (5, 4)) (9772851215381016470154880631032163545851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104645 (3, 6, some (5, 5)) (9772851215369620452297679791331741827341 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104672 (3, 6, some (6, 0)) (1940023070026010737829416790497332213151 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104673 (3, 6, some (6, 1)) (2425028832352842402702279495376093033219 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104674 (3, 6, some (6, 2)) (9700115329429124750859859776960590946461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104675 (3, 6, some (6, 3)) (1940023065889111956396430334238166641461 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104676 (3, 6, some (6, 4)) (303128604045360222774616945426815573273 / 312500000000000000000000000000000000000 : ℚ) .leaf) 104704 (3, 6, some (7, 0)) (9440727468760687577506356837972443740573 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104705 (3, 6, some (7, 1)) (9440727468753822036829505292795082297761 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104706 (3, 6, some (7, 2)) (9440727468776970518376534412993640655579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104707 (3, 6, some (7, 3)) (944072746878959438403589106172342414487 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 104736 (3, 6, some (8, 0)) (9628682814506168973396163498620351967421 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104737 (3, 6, some (8, 1)) (1925736562909067543095384265595124621547 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104768 (3, 6, some (9, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104769 (3, 6, some (9, 1)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105511 (3, 7, some (0, 7)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105542 (3, 7, some (1, 6)) (9551000580550062115914856750153867167111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105543 (3, 7, some (1, 7)) (596937536282448547643629796966947390773 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 105573 (3, 7, some (2, 5)) (9268604535006492307568494054536391552819 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105574 (3, 7, some (2, 6)) (9268604535001741642854178953007934788019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105575 (3, 7, some (2, 7)) (2317151133683394160660533087578908970199 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105604 (3, 7, some (3, 4)) (9434922868152625070187310852682186805469 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105605 (3, 7, some (3, 5)) (9434922868157840082525456006821514548417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105606 (3, 7, some (3, 6)) (9434922868114374638631202871699543453589 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 105607 (3, 7, some (3, 7)) (1886984576089977219879406010674225650153 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105635 (3, 7, some (4, 3)) (592042327239776307102002354662346344649 / 625000000000000000000000000000000000000 : ℚ) .leaf) 105636 (3, 7, some (4, 4)) (4736338617925125771301720530818792793903 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105637 (3, 7, some (4, 5)) (473633861792567894515869994176569001987 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105638 (3, 7, some (4, 6)) (4736338617856120115567079535790021853137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105666 (3, 7, some (5, 2)) (9506624676987666354775358681795508954761 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105667 (3, 7, some (5, 3)) (9506624677010625796870170137882567355089 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105668 (3, 7, some (5, 4)) (9506624677021510366754378232920278624731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105669 (3, 7, some (5, 5)) (29708202115672256844381098379449523591 / 31250000000000000000000000000000000000 : ℚ) .leaf) 105697 (3, 7, some (6, 1)) (2368169308955479852345417822789331962729 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 105698 (3, 7, some (6, 2)) (2368169308956588447951435122224040563341 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrrlrr : KTree ℚ :=
  .node V3lrrlrrl 104738 (3, 6, some (8, 2)) (4814341407281035274481056227216033719363 / 5000000000000000000000000000000000000000 : ℚ) V3lrrlrrr

def V3lrrlr : KTree ℚ :=
  .node V3lrrlrl 104582 (3, 6, some (3, 6)) (9700115329392160849653951931398168404223 / 10000000000000000000000000000000000000000 : ℚ) V3lrrlrr

def V3lrrl : KTree ℚ :=
  .node V3lrrll 103524 (3, 5, some (2, 4)) (4829978666549144979267630644040500212611 / 5000000000000000000000000000000000000000 : ℚ) V3lrrlr

def V3lrrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105700 (3, 7, some (6, 4)) (9472677235853629905862869793151348395661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105728 (3, 7, some (7, 0)) (4717461443776852678076205528373972307221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105729 (3, 7, some (7, 1)) (9434922868119507682591707421457577813889 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105730 (3, 7, some (7, 2)) (9434922868138348117504434763627394688669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105731 (3, 7, some (7, 3)) (9434922868153768451530694276777702926323 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105760 (3, 7, some (8, 0)) (4634302267488193822381531779919867941627 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105761 (3, 7, some (8, 1)) (9268604534973095426250571601683313374229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105762 (3, 7, some (8, 2)) (9268604534994559510566840247036557316809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105792 (3, 7, some (9, 0)) (382040023219357810560834808453565379327 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105793 (3, 7, some (9, 1)) (1910200116104680266765674972926213172509 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105824 (3, 7, some (10, 0)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 106567 (3, 8, some (1, 7)) (296387137474051826493391882840265631263 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106598 (3, 8, some (2, 6)) (570630825943233935792137874725143303767 / 625000000000000000000000000000000000000 : ℚ) .leaf) 106599 (3, 8, some (2, 7)) (9130093214877179611825253440137860881029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106629 (3, 8, some (3, 5)) (2302983583257129482435338013517070486133 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106630 (3, 8, some (3, 6)) (1151491791624359580319132055042036039171 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106631 (3, 8, some (3, 7)) (9211934344709484375612307649313170940559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 106660 (3, 8, some (4, 4)) (461038779776785098270505788700274859097 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106661 (3, 8, some (4, 5)) (4610387797769090363866366496745609533913 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106662 (3, 8, some (4, 6)) (1844155119086828635201765909414307956037 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106691 (3, 8, some (5, 3)) (9357849463072178199352060279405490074831 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106692 (3, 8, some (5, 4)) (9357849463084290442205906797636748293209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106693 (3, 8, some (5, 5)) (9357849463081411838003963500345348948491 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106723 (3, 8, some (6, 3)) (9357849463076378800275497837830649374713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106724 (3, 8, some (6, 4)) (4678924731542887615489485341449666689999 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106753 (3, 8, some (7, 1)) (9220775595512061035567570460729303986783 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106754 (3, 8, some (7, 2)) (4610387797758003377038125538094545523989 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106755 (3, 8, some (7, 3)) (1152596949441637829651168067074440263959 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 106784 (3, 8, some (8, 0)) (1151491793932501406288683496323475403323 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106785 (3, 8, some (8, 1)) (2302983583247830639515522070978850802399 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106786 (3, 8, some (8, 2)) (1842386866602274004581280811720847480763 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106816 (3, 8, some (9, 0)) (9130093215064455808244692730177616433547 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106817 (3, 8, some (9, 1)) (365203728602555192448808459519845875957 / 400000000000000000000000000000000000000 : ℚ) .leaf) 106848 (3, 8, some (10, 0)) (4742194199566498837405180537401112628997 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107654 (3, 9, some (3, 6)) (9023866392616160834979383900243820210679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107655 (3, 9, some (3, 7)) (4511933201924213850519550241084923153767 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107685 (3, 9, some (4, 5)) (9033586936929226804706369465717238739857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107686 (3, 9, some (4, 6)) (2258396734212630160370077106056872637719 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 107716 (3, 9, some (5, 4)) (917827513656630183354053826803247375123 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 107717 (3, 9, some (5, 5)) (1835655027313142104091413366057646643329 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107747 (3, 9, some (6, 3)) (4611337656948893511966587218542406476313 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107748 (3, 9, some (6, 4)) (4611337656954158222439737620201625185019 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107778 (3, 9, some (7, 2)) (9178275136541291154950345065713667332967 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 107779 (3, 9, some (7, 3)) (9178275136560670747699433416274803210191 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrllr : KTree ℚ :=
  .node V3lrrrllrl 107623 (3, 9, some (2, 7)) (1803265274014096918896914681152390229233 / 2000000000000000000000000000000000000000 : ℚ) V3lrrrllrr

def V3lrrrll : KTree ℚ :=
  .node V3lrrrlll 106722 (3, 8, some (6, 2)) (9357849463054933572632168415190212780009 / 10000000000000000000000000000000000000000 : ℚ) V3lrrrllr

def V3lrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 107810 (3, 9, some (8, 2)) (9033586936909017277505362096766532769859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107840 (3, 9, some (9, 0)) (9023866410323928447631734459801303050247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107841 (3, 9, some (9, 1)) (4511933196303447918666310280336064214759 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107872 (3, 9, some (10, 0)) (4508163185109272586170515495626802885693 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108679 (3, 10, some (3, 7)) (886405165934942758006216849969938271449 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 108710 (3, 10, some (4, 6)) (4428986097491549625924736054785218046109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108741 (3, 10, some (5, 5)) (140555723655731808716852618773297267949 / 156250000000000000000000000000000000000 : ℚ) .leaf) 108772 (3, 10, some (6, 4)) (452736787185493061229292788725212654937 / 500000000000000000000000000000000000000 : ℚ) .leaf) 108803 (3, 10, some (7, 3)) (9054735743701843222725934025029738543229 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108834 (3, 10, some (8, 2)) (1799113262788856917716015397324226345403 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 108865 (3, 10, some (9, 1)) (4428986097509453361805116700220096966253 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 108896 (3, 10, some (10, 0)) (2216012916401216991662210368540524574781 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf) 131104 (4, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131105 (4, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131106 (4, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131107 (4, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131108 (4, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131109 (4, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131110 (4, 0, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131136 (4, 0, some (1, 0)) (1090365554363909015262189174213286423677 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 131137 (4, 0, some (1, 1)) (436146221737823717254258055471198111421 / 400000000000000000000000000000000000000 : ℚ) .leaf)))) 131138 (4, 0, some (1, 2)) (5451827771735374766380976965312841552443 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131139 (4, 0, some (1, 3)) (10903655543520042008409401815274791753983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131140 (4, 0, some (1, 4)) (681478471470699190790469051137373912019 / 625000000000000000000000000000000000000 : ℚ) .leaf) 131141 (4, 0, some (1, 5)) (545182777177246727812491258764286446121 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131142 (4, 0, some (1, 6)) (5451827771763569154034062693605995563051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131168 (4, 0, some (2, 0)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131169 (4, 0, some (2, 1)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131170 (4, 0, some (2, 2)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131171 (4, 0, some (2, 3)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131172 (4, 0, some (2, 4)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131173 (4, 0, some (2, 5)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131174 (4, 0, some (2, 6)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 131200 (4, 0, some (3, 0)) (5451827771735374766380976965312841552443 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131201 (4, 0, some (3, 1)) (10903655543520042008409401815274791753983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131202 (4, 0, some (3, 2)) (681478471470699190790469051137373912019 / 625000000000000000000000000000000000000 : ℚ) .leaf) 131203 (4, 0, some (3, 3)) (545182777177246727812491258764286446121 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131204 (4, 0, some (3, 4)) (5451827771763569154034062693605995563051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131205 (4, 0, some (3, 5)) (2725913885852533000614051658622636319879 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 131206 (4, 0, some (3, 6)) (340739235523253899031262837548966810219 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131232 (4, 0, some (4, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131233 (4, 0, some (4, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131234 (4, 0, some (4, 2)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131235 (4, 0, some (4, 3)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3lrrrl : KTree ℚ :=
  .node V3lrrrll 107809 (3, 9, some (8, 1)) (9033586936903107495691752983668174692779 / 10000000000000000000000000000000000000000 : ℚ) V3lrrrlr

def V3lrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 131237 (4, 0, some (4, 5)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131238 (4, 0, some (4, 6)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) (.node (.node .leaf 132129 (4, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132130 (4, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132131 (4, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132132 (4, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132133 (4, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132134 (4, 1, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132160 (4, 1, some (1, 0)) (10420987118571997252055627742357415733651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132161 (4, 1, some (1, 1)) (2084197411621714465096391077018705712501 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 132162 (4, 1, some (1, 2)) (5210493529038171486066563411321791243253 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132163 (4, 1, some (1, 3)) (208419741162403161656574948208024053429 / 200000000000000000000000000000000000000 : ℚ) .leaf) 132164 (4, 1, some (1, 4)) (10420987058136018169076999608246638907093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132165 (4, 1, some (1, 5)) (5210493529074400897033998054052683511591 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132166 (4, 1, some (1, 6)) (10420987058138529881134459192201408986501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (10886209694665243502225395980307726457801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132193 (4, 1, some (2, 1)) (10886209694592180207565802692622372265459 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132194 (4, 1, some (2, 2)) (544310484731637175896195072525605577367 / 500000000000000000000000000000000000000 : ℚ) .leaf) 132195 (4, 1, some (2, 3)) (5443104847328771384754166347120597111851 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132196 (4, 1, some (2, 4)) (1088620969467033555566875383902502347143 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132197 (4, 1, some (2, 5)) (10886209694665695397937343648936830316843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132198 (4, 1, some (2, 6)) (1360776211824324037109781108141175331647 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 132224 (4, 1, some (3, 0)) (10886209694587672144593936636765217392229 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132225 (4, 1, some (3, 1)) (5443104847311955153143939394791495638711 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132226 (4, 1, some (3, 2)) (435448387786221823103234585444694337019 / 400000000000000000000000000000000000000 : ℚ) .leaf) 132227 (4, 1, some (3, 3)) (5443104847333936001511609015517449664537 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132228 (4, 1, some (3, 4)) (10886209694668884485611504250959644129943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132229 (4, 1, some (3, 5)) (2721552423653889956710976176404271437221 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 132230 (4, 1, some (3, 6)) (1088620969215157879878171947735553953193 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132256 (4, 1, some (4, 0)) (1042098705809323781879515453899816946789 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (5210493529064965744458548477458426808629 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132258 (4, 1, some (4, 2)) (2084197411628258764820129776750902498819 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132259 (4, 1, some (4, 3)) (10420987058148249005474758169794746321663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132260 (4, 1, some (4, 4)) (5210493529058847529019047864849919456333 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 132261 (4, 1, some (4, 5)) (5210493528555855652436490281540963642307 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132262 (4, 1, some (4, 6)) (10420987096794206334591900311091842909203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132288 (4, 1, some (5, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132289 (4, 1, some (5, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132290 (4, 1, some (5, 2)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132291 (4, 1, some (5, 3)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 132292 (4, 1, some (5, 4)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132293 (4, 1, some (5, 5)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) .leaf) 133154 (4, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133155 (4, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 133156 (4, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 133157 (4, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133158 (4, 2, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133185 (4, 2, some (1, 1)) (10095977355141751284828730890718532132299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (2019195471012066514239641569710693154429 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (10095977355101007523085362198371904165397 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133188 (4, 2, some (1, 4)) (5047988677559588137106550275613964076857 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133189 (4, 2, some (1, 5)) (10095977355131369958749360685534574860241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133190 (4, 2, some (1, 6)) (10095977355126875104271772368855618221863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (1292285107279686375504879238476396347493 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133217 (4, 2, some (2, 1)) (2067656162322389873334369992654750844951 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133218 (4, 2, some (2, 2)) (5169140405804562100915534463717097439617 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 133219 (4, 2, some (2, 3)) (5169140405818252354208782533441471222189 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133220 (4, 2, some (2, 4)) (10338280811650315032011212744081920673933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133221 (4, 2, some (2, 5)) (2584570202912767697380139378694491489653 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133222 (4, 2, some (2, 6)) (10338280811607315842859274724913625883159 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133248 (4, 2, some (3, 0)) (2665338021748151347205983675594993929731 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133249 (4, 2, some (3, 1)) (5330676043479461200961502421046225272319 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133250 (4, 2, some (3, 2)) (1332669010874230487720693294021977885753 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133251 (4, 2, some (3, 3)) (10661352087010072109434259266015728317773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133252 (4, 2, some (3, 4)) (2665338021754493817400801112620615688401 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133253 (4, 2, some (3, 5)) (2665338021748534168007943416915748802587 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 133254 (4, 2, some (3, 6)) (133266901076551618995005580324275439163 / 125000000000000000000000000000000000000 : ℚ) .leaf)))) 133280 (4, 2, some (4, 0)) (5169140405794758107229549222104608357351 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133281 (4, 2, some (4, 1)) (646142550726286687981685456390927944133 / 625000000000000000000000000000000000000 : ℚ) .leaf) 133282 (4, 2, some (4, 2)) (2584570202910939742507137450381899943401 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133283 (4, 2, some (4, 3)) (1033828081165213712554146403158086083037 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133284 (4, 2, some (4, 4)) (10338280811642819396121791542242398529849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133285 (4, 2, some (4, 5)) (5169140405616972525070306300902695514023 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133286 (4, 2, some (4, 6)) (10338280842148815767235421651598686469181 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133312 (4, 2, some (5, 0)) (315499292346589532449507538576635452641 / 312500000000000000000000000000000000000 : ℚ) .leaf) 133313 (4, 2, some (5, 1)) (1009597735511688305523406701153179835159 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 133314 (4, 2, some (5, 2)) (10095977355128541254304438801360141458983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133315 (4, 2, some (5, 3)) (10095977355130536883733027469282313241681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133316 (4, 2, some (5, 4)) (2523994338773411321023387113669368015477 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 133317 (4, 2, some (5, 5)) (1261997169204721882139843982054625679149 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133344 (4, 2, some (6, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133345 (4, 2, some (6, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133346 (4, 2, some (6, 2)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133347 (4, 2, some (6, 3)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133348 (4, 2, some (6, 4)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 134144 (4, 3, none) (0 : ℚ) (.node (.node (.node .leaf 134179 (4, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134181 (4, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 134182 (4, 3, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3lrrr : KTree ℚ :=
  .node V3lrrrl 131236 (4, 0, some (4, 4)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) V3lrrrr

def V3lrr : KTree ℚ :=
  .node V3lrrl 105699 (3, 7, some (6, 3)) (1184084654480688645738958880225665553253 / 1250000000000000000000000000000000000000 : ℚ) V3lrrr

def V3lr : KTree ℚ :=
  .node V3lrl 101442 (3, 3, some (1, 2)) (10095977355057744443481592360503493517067 / 10000000000000000000000000000000000000000 : ℚ) V3lrr

def V3l : KTree ℚ :=
  .node V3ll 68674 (2, 3, some (1, 2)) (10420987058069473542842664261337441727299 / 10000000000000000000000000000000000000000 : ℚ) V3lr

def V3rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 134211 (4, 3, some (1, 3)) (9865255408864088834513692621918118042377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134212 (4, 3, some (1, 4)) (9865255408883585533998617034195439129347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134213 (4, 3, some (1, 5)) (616578463055961352372589540669626519849 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134214 (4, 3, some (1, 6)) (4932627704446459412810490105233901581703 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134241 (4, 3, some (2, 1)) (9947604272058224535681675357246734485977 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134242 (4, 3, some (2, 2)) (9947604272039425226453133558188938077669 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134243 (4, 3, some (2, 3)) (1989520854413453804449699738258341721103 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134244 (4, 3, some (2, 4)) (9947604272082080071399770060530249524847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134245 (4, 3, some (2, 5)) (497380213604250018927586329458217590669 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134246 (4, 3, some (2, 6)) (9947604272056767004061862018180084504907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (647488121958501395892885477880560274839 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 134273 (4, 3, some (3, 1)) (2589952481541949259179554885717657902741 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (258995248154513599461565076341631523821 / 250000000000000000000000000000000000000 : ℚ) .leaf) 134275 (4, 3, some (3, 3)) (10359809926201989824197699789926971467033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134276 (4, 3, some (3, 4)) (5179904963106020808553572698992486537169 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134277 (4, 3, some (3, 5)) (2071961985239841371713955783153341288213 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134278 (4, 3, some (3, 6)) (10359809925691987562165115490773717323023 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134304 (4, 3, some (4, 0)) (10359809926176151678607711666360889234607 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134305 (4, 3, some (4, 1)) (1294976240770777472026486213538939091791 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134306 (4, 3, some (4, 2)) (5179904963097506889992855526089896956783 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134307 (4, 3, some (4, 3)) (5179904963104412433592326988401894943369 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134308 (4, 3, some (4, 4)) (41439239704838597227126905959844435863 / 40000000000000000000000000000000000000 : ℚ) .leaf) 134309 (4, 3, some (4, 5)) (10359809926074332958523417695901302072887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 134310 (4, 3, some (4, 6)) (5179904971066875369883819726613121055873 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 134336 (4, 3, some (5, 0)) (1989520854406311139376931543495567056767 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134337 (4, 3, some (5, 1)) (1989520854412267726700979456381006522633 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134338 (4, 3, some (5, 2)) (4973802136039746108243905493824725965567 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134339 (4, 3, some (5, 3)) (4973802136042708966093189141363548307319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134340 (4, 3, some (5, 4)) (155431316751091911842460815447969940769 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 134341 (4, 3, some (5, 5)) (4973802135689123192542703365084707821729 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134368 (4, 3, some (6, 0)) (1973051081772006891453996548352934874061 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134369 (4, 3, some (6, 1)) (9865255408882668838029392687718315370503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134370 (4, 3, some (6, 2)) (9865255408894250885954539828578122578621 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134371 (4, 3, some (6, 3)) (9865255408894382592711262937131284756173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134372 (4, 3, some (6, 4)) (616578463053362540225699829077222443197 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 134400 (4, 3, some (7, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134401 (4, 3, some (7, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134402 (4, 3, some (7, 2)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134403 (4, 3, some (7, 3)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135204 (4, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 135205 (4, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135206 (4, 4, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135235 (4, 4, some (1, 3)) (9722099083291304277232627323714667962683 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135236 (4, 4, some (1, 4)) (9722099083312407106184247876146390068223 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135237 (4, 4, some (1, 5)) (388883963332956126478601258672959211391 / 400000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135266 (4, 4, some (2, 2)) (9659957333057069492346923305777290051261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135267 (4, 4, some (2, 3)) (9659957333084810090306434061305684914077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135268 (4, 4, some (2, 4)) (9659957333100390267259297009081923248809 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135269 (4, 4, some (2, 5)) (9659957333104350138321123179202200048767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135270 (4, 4, some (2, 6)) (482997866654238585900571002328335095229 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 135297 (4, 4, some (3, 1)) (5006086427779005715213949673840107266493 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135298 (4, 4, some (3, 2)) (10012172855562314987309726265965163757719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135299 (4, 4, some (3, 3)) (2503043213896548452330034193235113554021 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135300 (4, 4, some (3, 4)) (5006086427798869836841282266754566736539 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135301 (4, 4, some (3, 5)) (156440200868616555416861628437775661343 / 156250000000000000000000000000000000000 : ℚ) .leaf) 135302 (4, 4, some (3, 6)) (10012172855247564139698529362697242728711 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135328 (4, 4, some (4, 0)) (10095977362470879997781693564478203547897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135329 (4, 4, some (4, 1)) (2523994338769803357311713114928486877979 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135330 (4, 4, some (4, 2)) (1009597735510484599311024940787288521381 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 135331 (4, 4, some (4, 3)) (10095977355122370976841742753110582087841 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135332 (4, 4, some (4, 4)) (63099858469546299740128593589168258123 / 62500000000000000000000000000000000000 : ℚ) .leaf) 135333 (4, 4, some (4, 5)) (10095977355051055174587684305095988711039 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135334 (4, 4, some (4, 6)) (201919547173059038840928588566311753261 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135360 (4, 4, some (5, 0)) (5006086427779005715213949673840107266493 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (10012172855562314987309726265965163757719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135362 (4, 4, some (5, 2)) (2503043213896548452330034193235113554021 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135363 (4, 4, some (5, 3)) (5006086427798869836841282266754566736539 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135364 (4, 4, some (5, 4)) (156440200868616555416861628437775661343 / 156250000000000000000000000000000000000 : ℚ) .leaf))))

def V3rllllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135392 (4, 4, some (6, 0)) (9659957333057069492346923305777290051261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135393 (4, 4, some (6, 1)) (9659957333084810090306434061305684914077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135394 (4, 4, some (6, 2)) (9659957333100390267259297009081923248809 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135395 (4, 4, some (6, 3)) (9659957333104350138321123179202200048767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135396 (4, 4, some (6, 4)) (482997866654238585900571002328335095229 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 135424 (4, 4, some (7, 0)) (9722099083291304277232627323714667962683 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135425 (4, 4, some (7, 1)) (9722099083312407106184247876146390068223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135426 (4, 4, some (7, 2)) (388883963332956126478601258672959211391 / 400000000000000000000000000000000000000 : ℚ) .leaf) 135427 (4, 4, some (7, 3)) (9722099083322718121418277636570587155893 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135456 (4, 4, some (8, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135457 (4, 4, some (8, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 135458 (4, 4, some (8, 2)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136192 (4, 5, none) (0 : ℚ) .leaf) 136229 (4, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136230 (4, 5, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136260 (4, 5, some (1, 4)) (77029462516485827051804214017492036001 / 80000000000000000000000000000000000000 : ℚ) .leaf) 136261 (4, 5, some (1, 5)) (962868281457208486120571558793433879187 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 136262 (4, 5, some (1, 6)) (240717070364298437245768598114749046309 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136291 (4, 5, some (2, 3)) (1888145493753958434172529824019285938097 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136292 (4, 5, some (2, 4)) (2360181867196487841242528417503355660663 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136293 (4, 5, some (2, 5)) (2360181867197617714626387354177504024491 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 136294 (4, 5, some (2, 6)) (9440727468776287997531555213079445246951 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rllllr : KTree ℚ :=
  .node V3rllllrl 135365 (4, 4, some (5, 5)) (10012172855247564139698529362697242728711 / 10000000000000000000000000000000000000000 : ℚ) V3rllllrr

def V3rllll : KTree ℚ :=
  .node V3rlllll 135238 (4, 4, some (1, 6)) (9722099083322718121418277636570587155893 / 10000000000000000000000000000000000000000 : ℚ) V3rllllr

def V3rlllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136323 (4, 5, some (3, 3)) (2425028832359045934304013301809079442293 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136324 (4, 5, some (3, 4)) (2425028832362227794593540839855646284361 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136325 (4, 5, some (3, 5)) (9700115329446990777266536052797697116653 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136326 (4, 5, some (3, 6)) (9700115329226812793400782458996928924043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (9772851215336432752053637402744932421853 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136354 (4, 5, some (4, 2)) (2443212803838183842029613468169460954553 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136355 (4, 5, some (4, 3)) (2443212803843151381699648982312982417137 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136356 (4, 5, some (4, 4)) (9772851215380271961152096238220775498183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136357 (4, 5, some (4, 5)) (2443212803835031467116646873981193795349 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136358 (4, 5, some (4, 6)) (1954570243571201163991476740097407176157 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (305401600653092403760617112447106938797 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 136385 (4, 5, some (5, 1)) (9772851215337394025794063654358301409113 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136386 (4, 5, some (5, 2)) (610803200960214914202670776636044063701 / 625000000000000000000000000000000000000 : ℚ) .leaf) 136387 (4, 5, some (5, 3)) (4886425607688827142809326064866865232989 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136388 (4, 5, some (5, 4)) (244321280384444302005143697889182517551 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136389 (4, 5, some (5, 5)) (4886425607601703108912479444783609166369 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136416 (4, 5, some (6, 0)) (2425028832352758857766172951697252193907 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 136417 (4, 5, some (6, 1)) (4850057664710313837292559345372604973393 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136418 (4, 5, some (6, 2)) (1212514416180151581776998029427221599 / 1250000000000000000000000000000000000 : ℚ) .leaf) 136419 (4, 5, some (6, 3)) (970011532945075102271783219990821735471 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 136420 (4, 5, some (6, 4)) (1940023065887801429596749042530643829993 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136448 (4, 5, some (7, 0)) (2360181867186971710694152120319333467799 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136449 (4, 5, some (7, 1)) (590045466798354207006461940517726772733 / 625000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136451 (4, 5, some (7, 3)) (147511366699846601950780808224630920709 / 156250000000000000000000000000000000000 : ℚ) .leaf) 136480 (4, 5, some (8, 0)) (7522408448861226277984721338939673047 / 7812500000000000000000000000000000000 : ℚ) .leaf) 136481 (4, 5, some (8, 1)) (4814341407280699732609409801654642984713 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136482 (4, 5, some (8, 2)) (4814341407286456324257350250727946116741 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136512 (4, 5, some (9, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 136513 (4, 5, some (9, 1)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137254 (4, 6, some (0, 6)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137285 (4, 6, some (1, 5)) (2387750145137141675267635427365023942597 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137286 (4, 6, some (1, 6)) (9551000580549147470593014372093000240431 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137316 (4, 6, some (2, 4)) (1853720907000385480071493613405221447353 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137317 (4, 6, some (2, 5)) (2317151133751693114869263915093720965903 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 137318 (4, 6, some (2, 6)) (370744181399848927255881520893653033177 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137347 (4, 6, some (3, 3)) (471746143407058459297991872735183016199 / 500000000000000000000000000000000000000 : ℚ) .leaf) 137348 (4, 6, some (3, 4)) (4717461434077406520332676908798266203197 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137349 (4, 6, some (3, 5)) (589682679259709458801513857192730785601 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137350 (4, 6, some (3, 6)) (9434922868006050609209287873568658417109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137378 (4, 6, some (4, 2)) (4736338617910878256360695165017302310021 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 137379 (4, 6, some (4, 3)) (9472677235842858713004511935928213188281 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137380 (4, 6, some (4, 4)) (4736338617925995161273857673251741003561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137381 (4, 6, some (4, 5)) (9472677235829098253326823348713408699667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137382 (4, 6, some (4, 6)) (9472677237676240597713342728714147030807 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137409 (4, 6, some (5, 1)) (1188328084623941090478035974812241016929 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlllrl : KTree ℚ :=
  .node V3rlllrll 136450 (4, 5, some (7, 2)) (1180090933598469170686182160092130553351 / 1250000000000000000000000000000000000000 : ℚ) V3rlllrlr

def V3rlllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137411 (4, 6, some (5, 3)) (9506624677017105411190505770437592322787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137412 (4, 6, some (5, 4)) (9506624677021732520261747688710506482653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137413 (4, 6, some (5, 5)) (9506624676937747872683544821297330805359 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137440 (4, 6, some (6, 0)) (9472677240224986572536051759452603190557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137441 (4, 6, some (6, 1)) (9472677235815879859625405766870639017427 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137442 (4, 6, some (6, 2)) (9472677235839451553824426701186796595847 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137443 (4, 6, some (6, 3)) (4736338617925701566654485852207730633443 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137444 (4, 6, some (6, 4)) (2368169308961713434238365134375536747017 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137472 (4, 6, some (7, 0)) (2358730717029676361353322270097575614913 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137473 (4, 6, some (7, 1)) (9434922868131554044555567305056885778799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137474 (4, 6, some (7, 2)) (9434922868150236030521911347197684194529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 137475 (4, 6, some (7, 3)) (9434922868157715968308561614606409605747 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137504 (4, 6, some (8, 0)) (4634302267483920347360047853049670918833 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137505 (4, 6, some (8, 1)) (1853720906998381657573443570059200586979 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137506 (4, 6, some (8, 2)) (2317151133751262054792161962274756192803 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137536 (4, 6, some (9, 0)) (9551000580520867927247805290946614059453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137537 (4, 6, some (9, 1)) (9551000580538472781230185360031757275609 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137568 (4, 6, some (10, 0)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138310 (4, 7, some (1, 6)) (474219419959885954550607957178246564557 / 500000000000000000000000000000000000000 : ℚ) .leaf) 138341 (4, 7, some (2, 5)) (9130093215095202016487164427879960574431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138342 (4, 7, some (2, 6)) (1141261651885905225870147829816883234069 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 138372 (4, 7, some (3, 4)) (9211934333024877500704015819863801726797 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlllrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138374 (4, 7, some (3, 6)) (4605967166459441471383105667211701626731 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138403 (4, 7, some (4, 3)) (4610387797763570643800617380667732173243 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138404 (4, 7, some (4, 4)) (9220775595538042379261407463806913441667 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138405 (4, 7, some (4, 5)) (1844155119105170659968662977021671003071 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138406 (4, 7, some (4, 6)) (9220775601620217647132767790640773707927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138434 (4, 7, some (5, 2)) (584865591441279697049026169872600968557 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138435 (4, 7, some (5, 3)) (935784946307865848899797293797954059423 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 138436 (4, 7, some (5, 4)) (2339462365771339258873226010130569980047 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 138437 (4, 7, some (5, 5)) (9357849463028576987650153921260433470581 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138465 (4, 7, some (6, 1)) (4678924731528515970448301854069360095239 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138466 (4, 7, some (6, 2)) (4678924731534127433685414650665532841069 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138468 (4, 7, some (6, 4)) (2339462365770784664483941422580144506923 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 138496 (4, 7, some (7, 0)) (230519390136932714350322826467217388823 / 250000000000000000000000000000000000000 : ℚ) .leaf) 138497 (4, 7, some (7, 1)) (2305193898877063641730158372733706372199 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138498 (4, 7, some (7, 2)) (4610387797763981438204186921546048609453 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138499 (4, 7, some (7, 3)) (4610387797769069865441711636012541717783 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138528 (4, 7, some (8, 0)) (9211934332990312349348223025747349319731 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138529 (4, 7, some (8, 1)) (92119343330058206811534032456786571471 / 100000000000000000000000000000000000000 : ℚ) .leaf) 138530 (4, 7, some (8, 2)) (9211934333022618247405554257711812613057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138560 (4, 7, some (9, 0)) (570630825941198364473016796062416630707 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 138561 (4, 7, some (9, 1)) (4565046607540889760746100463798546746051 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlllrrr : KTree ℚ :=
  .node V3rlllrrrl 138467 (4, 7, some (6, 3)) (9357849463082337520950346810767791889561 / 10000000000000000000000000000000000000000 : ℚ) V3rlllrrrr

def V3rlllrr : KTree ℚ :=
  .node V3rlllrrl 138373 (4, 7, some (3, 5)) (9211934333026910012656246767838208674897 / 10000000000000000000000000000000000000000 : ℚ) V3rlllrrr

def V3rlllr : KTree ℚ :=
  .node V3rlllrl 137410 (4, 6, some (5, 2)) (4753312338500514475415098917127247625761 / 5000000000000000000000000000000000000000 : ℚ) V3rlllrr

def V3rlll : KTree ℚ :=
  .node V3rllll 136322 (4, 5, some (3, 2)) (9700115329411332757384232542637584766683 / 10000000000000000000000000000000000000000 : ℚ) V3rlllr

def V3rllrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139366 (4, 8, some (2, 6)) (9016326370243480534935918272130851482123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139397 (4, 8, some (3, 5)) (9023866392642045509692914833158618586353 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139398 (4, 8, some (3, 6)) (4511933196280028256764283680427704634357 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139428 (4, 8, some (4, 4)) (9033586936927878349984511325853048164589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139429 (4, 8, some (4, 5)) (2258396734229972869257414055720522525419 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 139430 (4, 8, some (4, 6)) (903358694254360894140705381248621639457 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139459 (4, 8, some (5, 3)) (1835655027311909715944758770127074775509 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139460 (4, 8, some (5, 4)) (1835655027313545928453345562409420272251 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139461 (4, 8, some (5, 5)) (917827513652727914725115851814870387023 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139490 (4, 8, some (6, 2)) (4611337656943891764976685768983368457177 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139491 (4, 8, some (6, 3)) (9222675313903823190816173313796335246839 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rllrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139521 (4, 8, some (7, 1)) (2294568784135303498226658585389026738811 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 139522 (4, 8, some (7, 2)) (9178275136553673691004309256444332837839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139523 (4, 8, some (7, 3)) (9178275136566174828831359566137323937897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139552 (4, 8, some (8, 0)) (225839673652583451143370948732383864257 / 250000000000000000000000000000000000000 : ℚ) .leaf) 139553 (4, 8, some (8, 1)) (180671738738022446130571538431616901601 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 139554 (4, 8, some (8, 2)) (2258396734230102588892150029784436937779 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139584 (4, 8, some (9, 0)) (4511933196302900804238506663736682248433 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139585 (4, 8, some (9, 1)) (35249478096184048035519200675283357477 / 39062500000000000000000000000000000000 : ℚ) .leaf) 139616 (4, 8, some (10, 0)) (1127040796276980295440230577850807101873 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140422 (4, 9, some (3, 6)) (443202582422970980888716188821076858651 / 500000000000000000000000000000000000000 : ℚ) .leaf) 140453 (4, 9, some (4, 5)) (553623262189867651088971887674874265361 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rllrlll : KTree ℚ :=
  .node V3rllrllll 139492 (4, 8, some (6, 4)) (4611337656953639559055574245321218297203 / 5000000000000000000000000000000000000000 : ℚ) V3rllrlllr

def V3rllrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140484 (4, 9, some (5, 4)) (281111447311483105344128109990756330217 / 312500000000000000000000000000000000000 : ℚ) .leaf) 140485 (4, 9, some (5, 5)) (8995566313938282825013858357216996811801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140515 (4, 9, some (6, 3)) (9054735743704500691927120621815374304897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140516 (4, 9, some (6, 4)) (4527367871854913558344755564357634073433 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140546 (4, 9, some (7, 2)) (2263683935923264856013577677828375632469 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 140547 (4, 9, some (7, 3)) (4527367871853756334840499231975552277789 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140577 (4, 9, some (8, 1)) (8995566313942547743396475939418576549351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140578 (4, 9, some (8, 2)) (4497783156978124648278471193728420235421 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140608 (4, 9, some (9, 0)) (4428986101816443150483427557748573713573 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140609 (4, 9, some (9, 1)) (4428986097509692107649857337486814472283 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140640 (4, 9, some (10, 0)) (8864051648488179591899700493003009673327 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rllrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141509 (4, 10, some (5, 5)) (4410782573155259975786388007864211566141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 141540 (4, 10, some (6, 4)) (1776116300209558736103236975272807211877 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 141571 (4, 10, some (7, 3)) (1112194161642416811409906534488317839877 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141602 (4, 10, some (8, 2)) (1776116300206773954147067535724585819041 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 141633 (4, 10, some (9, 1)) (1102695643288355713236248224566228464837 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 141664 (4, 10, some (10, 0)) (8697553079045068692593759145644462176293 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rllrllr : KTree ℚ :=
  .node V3rllrllrl 141478 (4, 10, some (4, 6)) (8697553075892948333015304468668563284733 / 10000000000000000000000000000000000000000 : ℚ) V3rllrllrr

def V3rllrll : KTree ℚ :=
  .node V3rllrlll 140454 (4, 9, some (4, 6)) (4428986100150479469153615188664073373737 / 5000000000000000000000000000000000000000 : ℚ) V3rllrllr

def V3rllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163876 (5, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163877 (5, 0, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 163904 (5, 0, some (1, 0)) (2084197411648133285706499200202889889311 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163905 (5, 0, some (1, 1)) (2084197411611146936852347827745032041777 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163906 (5, 0, some (1, 2)) (1042098705807977768677835810329665286611 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 163907 (5, 0, some (1, 3)) (521049352906344407441857281412598048617 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163908 (5, 0, some (1, 4)) (651311691133596239944810954473692826847 / 625000000000000000000000000000000000000 : ℚ) .leaf) 163909 (5, 0, some (1, 5)) (5210493529075339393279916457096540327727 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163936 (5, 0, some (2, 0)) (2721552423644019995666570266140276215267 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163937 (5, 0, some (2, 1)) (5443104847300598166754767402168341005959 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163938 (5, 0, some (2, 2)) (10886209694650409941195946772370352087177 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 163939 (5, 0, some (2, 3)) (10886209694661537153363268810488865820157 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 163940 (5, 0, some (2, 4)) (680388105917203916309989090937829484759 / 625000000000000000000000000000000000000 : ℚ) .leaf) 163941 (5, 0, some (2, 5)) (108862096946574948867752163865924519403 / 100000000000000000000000000000000000000 : ℚ) .leaf) 163968 (5, 0, some (3, 0)) (5443104847300598166754767402168341005959 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163969 (5, 0, some (3, 1)) (10886209694650409941195946772370352087177 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163970 (5, 0, some (3, 2)) (10886209694661537153363268810488865820157 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163971 (5, 0, some (3, 3)) (680388105917203916309989090937829484759 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163972 (5, 0, some (3, 4)) (108862096946574948867752163865924519403 / 100000000000000000000000000000000000000 : ℚ) .leaf) 163973 (5, 0, some (3, 5)) (10886209694540675791252276703875360407069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164000 (5, 0, some (4, 0)) (521049352906344407441857281412598048617 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 164001 (5, 0, some (4, 1)) (651311691133596239944810954473692826847 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 164002 (5, 0, some (4, 2)) (5210493529075339393279916457096540327727 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 164003 (5, 0, some (4, 3)) (260524676453341757974107742585118507973 / 250000000000000000000000000000000000000 : ℚ) .leaf) 164004 (5, 0, some (4, 4)) (10420987058021843492480811887470430475143 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164005 (5, 0, some (4, 5)) (10420987051650918179225992616750908141439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164033 (5, 0, some (5, 1)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164034 (5, 0, some (5, 2)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164035 (5, 0, some (5, 3)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 164036 (5, 0, some (5, 4)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164037 (5, 0, some (5, 5)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf) 164897 (5, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 164898 (5, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164899 (5, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164900 (5, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164901 (5, 1, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164928 (5, 1, some (1, 0)) (630998588252968376486775680796850295503 / 625000000000000000000000000000000000000 : ℚ) .leaf) 164929 (5, 1, some (1, 1)) (1261997169386497935125664395182637007431 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 164930 (5, 1, some (1, 2)) (10095977355062920698914823336603438027223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164931 (5, 1, some (1, 3)) (10095977355106078765435922680331689005839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164932 (5, 1, some (1, 4)) (403839094204812915348104692843039722191 / 400000000000000000000000000000000000000 : ℚ) .leaf) 164933 (5, 1, some (1, 5)) (1009597735513278431097182162762179156087 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 164960 (5, 1, some (2, 0)) (5169140405822384211609274674695965544017 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rllrl : KTree ℚ :=
  .node V3rllrll 163875 (5, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) V3rllrlr

def V3rllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 164962 (5, 1, some (2, 2)) (516914040581041761377796196218471001353 / 500000000000000000000000000000000000000 : ℚ) .leaf) 164963 (5, 1, some (2, 3)) (10338280811641449440735582378295189200059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164964 (5, 1, some (2, 4)) (2067656162330759737884289067927749941233 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164965 (5, 1, some (2, 5)) (129228510145600565946126653678621065113 / 125000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (5330676043469557340180299190647854565183 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 164993 (5, 1, some (3, 1)) (5330676043488828708981773532760076461017 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164994 (5, 1, some (3, 2)) (2665338021750953441778913099711632216509 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164995 (5, 1, some (3, 3)) (5330676043508107393446117125388807096049 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164996 (5, 1, some (3, 4)) (10661352087014595289060482478383217605617 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164997 (5, 1, some (3, 5)) (2665338021739377622522127663824119912833 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165024 (5, 1, some (4, 0)) (1292285101450981605892311136319046354441 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 165025 (5, 1, some (4, 1)) (10338280811638514120442419447484143053341 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165026 (5, 1, some (4, 2)) (2067656162330035589546389065579094990511 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 165027 (5, 1, some (4, 3)) (1292285101456591544175067352854481854301 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165028 (5, 1, some (4, 4)) (10338280811609729475801371559833210787129 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165029 (5, 1, some (4, 5)) (2584570202443487603317632793497439055391 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165056 (5, 1, some (5, 0)) (1261997169389252066438784385863954512367 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 165057 (5, 1, some (5, 1)) (1009597735512500537374828644614209970741 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165058 (5, 1, some (5, 2)) (1009597735513236777346365501949566075159 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 165059 (5, 1, some (5, 3)) (1261997169388210371232011442029147045889 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165060 (5, 1, some (5, 4)) (2019195470864715654087449874022454735867 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165061 (5, 1, some (5, 5)) (10095977391357640931196868829339389968241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165088 (5, 1, some (6, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 165089 (5, 1, some (6, 1)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 165090 (5, 1, some (6, 2)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165091 (5, 1, some (6, 3)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 165092 (5, 1, some (6, 4)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165888 (5, 2, none) (0 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165923 (5, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165924 (5, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 165925 (5, 2, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165953 (5, 2, some (1, 1)) (4932627704452192767996751676425592395401 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165954 (5, 2, some (1, 2)) (9865255408827515483038343714966484939559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165955 (5, 2, some (1, 3)) (9865255408868143211757402502071561714449 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 165956 (5, 2, some (1, 4)) (9865255408884502229967841380672562888191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165957 (5, 2, some (1, 5)) (9865255408896512389968325472849926056547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (9947604315933867111538154484159114078941 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165985 (5, 2, some (2, 1)) (9947604272046067167996255688045430034239 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165986 (5, 2, some (2, 2)) (4973802136024030327563442613665182821737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165987 (5, 2, some (2, 3)) (1989520854414397777161808482043368284293 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 165988 (5, 2, some (2, 4)) (9947604272084750509659595057662118870149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165989 (5, 2, some (2, 5)) (994760427208358185304316457584875850451 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 166016 (5, 2, some (3, 0)) (2071961985236677447458561345860171364579 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166017 (5, 2, some (3, 1)) (5179904963079960870584412464020944307661 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 166018 (5, 2, some (3, 2)) (5179904963096456041518422129392139206309 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166020 (5, 2, some (3, 4)) (2071961985242562890300120535628401452941 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166021 (5, 2, some (3, 5)) (258995248154516979726646566161908785719 / 250000000000000000000000000000000000000 : ℚ) .leaf) 166048 (5, 2, some (4, 0)) (10359809926152927829808664503287538095021 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166049 (5, 2, some (4, 1)) (517990496309293329480805056009772754633 / 500000000000000000000000000000000000000 : ℚ) .leaf) 166050 (5, 2, some (4, 2)) (10359809926204802537228454095532385133817 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166051 (5, 2, some (4, 3)) (10359809926213258129003678734071241740709 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166052 (5, 2, some (4, 4)) (5179904963098063023055624117235885022287 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166053 (5, 2, some (4, 5)) (10359809925586111464894957754876807876649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166080 (5, 2, some (5, 0)) (155431316750846839368409971594637710069 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166081 (5, 2, some (5, 1)) (9947604272076986944923717839019726089011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166082 (5, 2, some (5, 2)) (1989520854416966902789423931307398581657 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 166083 (5, 2, some (5, 3)) (4973802136039924748948099523291619081211 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166084 (5, 2, some (5, 4)) (9947604271818016888396811932068425056667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166085 (5, 2, some (5, 5)) (621725268799312839429790044608350908941 / 625000000000000000000000000000000000000 : ℚ) .leaf) 166112 (5, 2, some (6, 0)) (4932627704440876071030084170620595805829 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166113 (5, 2, some (6, 1)) (4932627704446560066973823503221110419829 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166114 (5, 2, some (6, 2)) (9865255408895846359801545663794766348939 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166115 (5, 2, some (6, 3)) (9865255408863424581070465218098183398781 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166116 (5, 2, some (6, 4)) (9865255407680231717920597146894141615411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166144 (5, 2, some (7, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166145 (5, 2, some (7, 1)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166146 (5, 2, some (7, 2)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 166147 (5, 2, some (7, 3)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 166912 (5, 3, none) (0 : ℚ) .leaf) 166947 (5, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166948 (5, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166949 (5, 3, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166978 (5, 3, some (1, 2)) (4861049541628129250209778405549150305829 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 166979 (5, 3, some (1, 3)) (4861049541647455585992001621797029369783 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166980 (5, 3, some (1, 4)) (4861049541656611313110648666606811509583 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166981 (5, 3, some (1, 5)) (972209908332490911262862525508661430957 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 167009 (5, 3, some (2, 1)) (4829978666537807721182696966633264435631 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167010 (5, 3, some (2, 2)) (2414989333265965062330139258178528337717 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167011 (5, 3, some (2, 3)) (4829978666544552416832743274422845802253 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 167012 (5, 3, some (2, 4)) (12074946666378181839513183362371568331 / 12500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167013 (5, 3, some (2, 5)) (965995733310367583749014095224425699091 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (5006086439032964705358069488271076383057 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167041 (5, 3, some (3, 1)) (2002434571111457530637783256141665468799 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167042 (5, 3, some (3, 2)) (5006086427786623618546089863416681272667 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167043 (5, 3, some (3, 3)) (10012172855591432903623746851766734451907 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 167044 (5, 3, some (3, 4)) (1001217285559943046560311211209852292743 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167045 (5, 3, some (3, 5)) (10012172855579716449106422282126431503537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167072 (5, 3, some (4, 0)) (10095977355094327201392150501762205151173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167073 (5, 3, some (4, 1)) (5047988677545165735437814206421312579711 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167074 (5, 3, some (4, 2)) (5047988677557947969391366394074561908883 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rllrr : KTree ℚ :=
  .node V3rllrrl 166019 (5, 2, some (3, 3)) (10359809926207328182556083335414935971921 / 10000000000000000000000000000000000000000 : ℚ) V3rllrrr

def V3rllr : KTree ℚ :=
  .node V3rllrl 164961 (5, 1, some (2, 1)) (2584570202895113857879014426759290789019 / 2500000000000000000000000000000000000000 : ℚ) V3rllrr

def V3rll : KTree ℚ :=
  .node V3rlll 138592 (4, 7, some (10, 0)) (4742194199585201304698528471177234977343 / 5000000000000000000000000000000000000000 : ℚ) V3rllr

def V3rlrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167076 (5, 3, some (4, 4)) (10095977355121907870095488246929659029089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167077 (5, 3, some (4, 5)) (2019195470964609721937479381927085635311 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (1001217285555087028013888726111343542737 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167105 (5, 3, some (5, 1)) (500608642778961984882899884135336309677 / 500000000000000000000000000000000000000 : ℚ) .leaf) 167106 (5, 3, some (5, 2)) (10012172855594866041616702632225297676141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 167107 (5, 3, some (5, 3)) (10012172855598204331422999144547172879409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167108 (5, 3, some (5, 4)) (10012172855513246698216026879744154400681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167109 (5, 3, some (5, 5)) (1251521608729627279642492490920897459901 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (4829978666539855337283045352583386072413 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167137 (5, 3, some (6, 1)) (4829978666549144979267630644040500212611 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167138 (5, 3, some (6, 2)) (603747333319022441446119451951446440677 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 167139 (5, 3, some (6, 3)) (2414989333273513242834709482415189483191 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167140 (5, 3, some (6, 4)) (193199146652398213752459012403726967913 / 200000000000000000000000000000000000000 : ℚ) .leaf) 167168 (5, 3, some (7, 0)) (75953899088369292054049022353630059923 / 78125000000000000000000000000000000000 : ℚ) .leaf) 167169 (5, 3, some (7, 1)) (388883963332899990838891783881517580543 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167170 (5, 3, some (7, 2)) (9722099083324020332218559882396569462909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167171 (5, 3, some (7, 3)) (1944419816657274790600714937714332787093 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 167200 (5, 3, some (8, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167201 (5, 3, some (8, 1)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167202 (5, 3, some (8, 2)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167936 (5, 4, none) (0 : ℚ) (.node (.node .leaf 167972 (5, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167973 (5, 4, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168004 (5, 4, some (1, 4)) (4814341407280699732609409801654642984713 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168005 (5, 4, some (1, 5)) (4814341407286456324257350250727946116741 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168034 (5, 4, some (2, 2)) (2360181867186971710694152120319333467799 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168035 (5, 4, some (2, 3)) (590045466798354207006461940517726772733 / 625000000000000000000000000000000000000 : ℚ) .leaf) 168036 (5, 4, some (2, 4)) (1180090933598469170686182160092130553351 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 168037 (5, 4, some (2, 5)) (147511366699846601950780808224630920709 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168065 (5, 4, some (3, 1)) (2425028832352758857766172951697252193907 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168066 (5, 4, some (3, 2)) (4850057664710313837292559345372604973393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168067 (5, 4, some (3, 3)) (1212514416180151581776998029427221599 / 1250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168068 (5, 4, some (3, 4)) (970011532945075102271783219990821735471 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 168069 (5, 4, some (3, 5)) (1940023065887801429596749042530643829993 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 168096 (5, 4, some (4, 0)) (305401600653092403760617112447106938797 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168097 (5, 4, some (4, 1)) (9772851215337394025794063654358301409113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168098 (5, 4, some (4, 2)) (610803200960214914202670776636044063701 / 625000000000000000000000000000000000000 : ℚ) .leaf) 168099 (5, 4, some (4, 3)) (4886425607688827142809326064866865232989 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168100 (5, 4, some (4, 4)) (244321280384444302005143697889182517551 / 250000000000000000000000000000000000000 : ℚ) .leaf) 168101 (5, 4, some (4, 5)) (4886425607601703108912479444783609166369 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 168128 (5, 4, some (5, 0)) (9772851215336432752053637402744932421853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168129 (5, 4, some (5, 1)) (2443212803838183842029613468169460954553 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168130 (5, 4, some (5, 2)) (2443212803843151381699648982312982417137 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168131 (5, 4, some (5, 3)) (9772851215380271961152096238220775498183 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168132 (5, 4, some (5, 4)) (2443212803835031467116646873981193795349 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlrlll : KTree ℚ :=
  .node V3rlrllll 168003 (5, 4, some (1, 3)) (7522408448861226277984721338939673047 / 7812500000000000000000000000000000000 : ℚ) V3rlrlllr

def V3rlrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168160 (5, 4, some (6, 0)) (9700115329411332757384232542637584766683 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168161 (5, 4, some (6, 1)) (2425028832359045934304013301809079442293 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168162 (5, 4, some (6, 2)) (2425028832362227794593540839855646284361 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168163 (5, 4, some (6, 3)) (9700115329446990777266536052797697116653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168164 (5, 4, some (6, 4)) (9700115329226812793400782458996928924043 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168192 (5, 4, some (7, 0)) (1888145493753958434172529824019285938097 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168193 (5, 4, some (7, 1)) (2360181867196487841242528417503355660663 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168194 (5, 4, some (7, 2)) (2360181867197617714626387354177504024491 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168195 (5, 4, some (7, 3)) (9440727468776287997531555213079445246951 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168224 (5, 4, some (8, 0)) (77029462516485827051804214017492036001 / 80000000000000000000000000000000000000 : ℚ) .leaf) 168225 (5, 4, some (8, 1)) (962868281457208486120571558793433879187 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 168226 (5, 4, some (8, 2)) (240717070364298437245768598114749046309 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168256 (5, 4, some (9, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168257 (5, 4, some (9, 1)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168997 (5, 5, some (0, 5)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169028 (5, 5, some (1, 4)) (9551000580537899977205987175533051658297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169029 (5, 5, some (1, 5)) (1193875072568659157442356092325769724981 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 169059 (5, 5, some (2, 3)) (9268604534988830393369862277889308435709 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169060 (5, 5, some (2, 4)) (9268604535003473255755429725655310254979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169061 (5, 5, some (2, 5)) (4634302267503349900247098335998779562513 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169090 (5, 5, some (3, 2)) (589682679257761623897744911706146218761 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169091 (5, 5, some (3, 3)) (1886984573629197114114567286584129626503 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169092 (5, 5, some (3, 4)) (1886984573631317742471323795948877310953 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169121 (5, 5, some (4, 1)) (4736338617905157452734445122303742200231 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169122 (5, 5, some (4, 2)) (296021163619734019671450457689493261119 / 312500000000000000000000000000000000000 : ℚ) .leaf) 169123 (5, 5, some (4, 3)) (1894535447169561987405841199198912462679 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169124 (5, 5, some (4, 4)) (4736338617925577560066453231869701112681 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169125 (5, 5, some (4, 5)) (9472677235737786525668271799138985243009 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169152 (5, 5, some (5, 0)) (9506624680676461117528570834469452490459 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169153 (5, 5, some (5, 1)) (2376656169247085328236198121697246325579 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169154 (5, 5, some (5, 2)) (1901324935402123130506473490797013349989 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169155 (5, 5, some (5, 3)) (1188328084627663723189748743161875493911 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169156 (5, 5, some (5, 4)) (237665616925197095516556006950205652527 / 250000000000000000000000000000000000000 : ℚ) .leaf) 169157 (5, 5, some (5, 5)) (1901324935716908272741240057500300628871 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 169184 (5, 5, some (6, 0)) (4736338617905157452734445122303742200231 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169185 (5, 5, some (6, 1)) (296021163619734019671450457689493261119 / 312500000000000000000000000000000000000 : ℚ) .leaf) 169186 (5, 5, some (6, 2)) (1894535447169561987405841199198912462679 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169187 (5, 5, some (6, 3)) (4736338617925577560066453231869701112681 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169188 (5, 5, some (6, 4)) (9472677235737786525668271799138985243009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169216 (5, 5, some (7, 0)) (589682679257761623897744911706146218761 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 169217 (5, 5, some (7, 1)) (1886984573629197114114567286584129626503 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169218 (5, 5, some (7, 2)) (1886984573631317742471323795948877310953 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169219 (5, 5, some (7, 3)) (943492286815019045891194307403744611407 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 169248 (5, 5, some (8, 0)) (9268604534988830393369862277889308435709 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169249 (5, 5, some (8, 1)) (9268604535003473255755429725655310254979 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlrllr : KTree ℚ :=
  .node V3rlrllrl 169093 (5, 5, some (3, 5)) (943492286815019045891194307403744611407 / 1000000000000000000000000000000000000000 : ℚ) V3rlrllrr

def V3rlrll : KTree ℚ :=
  .node V3rlrlll 168133 (5, 4, some (5, 5)) (1954570243571201163991476740097407176157 / 2000000000000000000000000000000000000000 : ℚ) V3rlrllr

def V3rlrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 169280 (5, 5, some (9, 0)) (9551000580537899977205987175533051658297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169281 (5, 5, some (9, 1)) (1193875072568659157442356092325769724981 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169312 (5, 5, some (10, 0)) (2907641478274983214039334618186128691281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170053 (5, 6, some (1, 5)) (94843883991972110619548463168679717071 / 100000000000000000000000000000000000000 : ℚ) .leaf) 170084 (5, 6, some (2, 4)) (1141261651886438622585758286960964729263 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 170085 (5, 6, some (2, 5)) (4565046607547628007010995646665451345763 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170115 (5, 6, some (3, 3)) (1842386866603059064031709091082849276771 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170116 (5, 6, some (3, 4)) (115149179162831648900076590362929808277 / 125000000000000000000000000000000000000 : ℚ) .leaf) 170117 (5, 6, some (3, 5)) (4605967166511701606957238111302122274783 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170146 (5, 6, some (4, 2)) (9220775595514122059005057058638634896589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170147 (5, 6, some (4, 3)) (922077559553191086464690680078292939619 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170149 (5, 6, some (4, 5)) (9220775595486982586193576850028075951417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170177 (5, 6, some (5, 1)) (9357849463050088464070482871266888126011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170178 (5, 6, some (5, 2)) (4678924731535115629522333156932884797459 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170179 (5, 6, some (5, 3)) (1169731182885394212461898835503739089419 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 170180 (5, 6, some (5, 4)) (467892473153900874443473472814512877443 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 170181 (5, 6, some (5, 5)) (4678924732095932443497896165218387590259 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170208 (5, 6, some (6, 0)) (4678924732939477690529345987066881210209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170209 (5, 6, some (6, 1)) (4678924731529035079025522225306646826071 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170210 (5, 6, some (6, 2)) (4678924731538664593673463126680332718609 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170211 (5, 6, some (6, 3)) (1871569892617041320176644630644166523841 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170212 (5, 6, some (6, 4)) (292432795720063866849904310790811891387 / 312500000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrlrll : KTree ℚ :=
  .node V3rlrlrlll 170148 (5, 6, some (4, 4)) (1844155119107744833158217840524107075307 / 2000000000000000000000000000000000000000 : ℚ) V3rlrlrllr

def V3rlrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170241 (5, 6, some (7, 1)) (4610387797760941153766456079908877742957 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170242 (5, 6, some (7, 2)) (9220775595535563538071860050105682980409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170243 (5, 6, some (7, 3)) (4610387797768339658215818675783751248061 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170272 (5, 6, some (8, 0)) (9211934332999688190002075355210679736783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170273 (5, 6, some (8, 1)) (4605967166509633818331123210688310825343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170274 (5, 6, some (8, 2)) (1842386866605552148773769988497903943873 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170304 (5, 6, some (9, 0)) (9130093215079253189954739237496369931329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170305 (5, 6, some (9, 1)) (4565046607546441809978993209750956697539 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170336 (5, 6, some (10, 0)) (592774274949153504112488011441610539271 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171109 (5, 7, some (2, 5)) (9016326370249645725288094769658737776843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171140 (5, 7, some (3, 4)) (9023866392640577156375215339222631212203 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171171 (5, 7, some (4, 3)) (564599183557543323004252015049243297727 / 625000000000000000000000000000000000000 : ℚ) .leaf) 171172 (5, 7, some (4, 4)) (9033586936928945397207881193815194261953 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171173 (5, 7, some (4, 5)) (2258396734223347737887908898000585111287 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171202 (5, 7, some (5, 2)) (9178275136549343753568491735456747429771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171203 (5, 7, some (5, 3)) (4589137568282061372832744010286526426153 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 171204 (5, 7, some (5, 4)) (2294568784140933360784341557641515266343 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171205 (5, 7, some (5, 5)) (9178275137380644939625974317975343905213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171233 (5, 7, some (6, 1)) (4611337656938282215882749761321730105721 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171234 (5, 7, some (6, 2)) (2305668828474298777988897370346485719087 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 171235 (5, 7, some (6, 3)) (2305668828476864322527321862863019431293 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrlrlr : KTree ℚ :=
  .node V3rlrlrlrl 171141 (5, 7, some (3, 5)) (902386639263957564697673613216137464009 / 1000000000000000000000000000000000000000 : ℚ) V3rlrlrlrr

def V3rlrlrl : KTree ℚ :=
  .node V3rlrlrll 170240 (5, 6, some (7, 0)) (1152596949438059386717046895165374494201 / 1250000000000000000000000000000000000000 : ℚ) V3rlrlrlr

def V3rlrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171264 (5, 7, some (7, 0)) (1835655027759583116977978999188892488859 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171265 (5, 7, some (7, 1)) (2294568784136312616500447119443109249467 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171266 (5, 7, some (7, 2)) (9178275136562136802420939768627990194411 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171267 (5, 7, some (7, 3)) (1835655027313417505482994386698630510783 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171296 (5, 7, some (8, 0)) (9033586936896818539098217691110493929683 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171297 (5, 7, some (8, 1)) (4516793468457535794401419398437512111053 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171298 (5, 7, some (8, 2)) (9033586936927164948460720938802145009069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171328 (5, 7, some (9, 0)) (360954655704718159226388551242550552861 / 400000000000000000000000000000000000000 : ℚ) .leaf) 171329 (5, 7, some (9, 1)) (1127983299079468363258388474655495777549 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171360 (5, 7, some (10, 0)) (9016326370235077230801315537424560677019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172165 (5, 8, some (3, 5)) (4432025824261083254308193117295600518869 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172197 (5, 8, some (4, 5)) (4428986097509207403055603703350465253827 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172227 (5, 8, some (5, 3)) (8995566313962691047554058773011798560067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172228 (5, 8, some (5, 4)) (4497783156982656996335612608842003488981 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172229 (5, 8, some (5, 5)) (8995566314579474472351783597143382692049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172258 (5, 8, some (6, 2)) (9054735743696332324133649021456940649127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 172259 (5, 8, some (6, 3)) (9054735743708494391630177077295602372117 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172260 (5, 8, some (6, 4)) (4527367871847214633993775281378986057617 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172289 (5, 8, some (7, 1)) (1810947148736677524877209084923891038019 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 172290 (5, 8, some (7, 2)) (1131841967962760021513597427792244528711 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 172291 (5, 8, some (7, 3)) (9054735743709735646174089139600576339159 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrlrrl : KTree ℚ :=
  .node V3rlrlrrll 172196 (5, 8, some (4, 4)) (8857972195043830343728587560407847220339 / 10000000000000000000000000000000000000000 : ℚ) V3rlrlrrlr

def V3rlrlrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 172321 (5, 8, some (8, 1)) (1799113262789798647355233040999570008953 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 172322 (5, 8, some (8, 2)) (112444578924548193937837131353839956231 / 125000000000000000000000000000000000000 : ℚ) .leaf) 172352 (5, 8, some (9, 0)) (1771594439002728104882339099731466420429 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172353 (5, 8, some (9, 1)) (17715944390065453949135961678497280623 / 20000000000000000000000000000000000000 : ℚ) .leaf) 172384 (5, 8, some (10, 0)) (8864051648502355414871026951628207150159 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 173252 (5, 9, some (5, 4)) (4410782573164654712642946370063701949829 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173253 (5, 9, some (5, 5)) (4410782573399139624011847917077933036659 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173283 (5, 9, some (6, 3)) (1110072687630651798391890946559226975781 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173284 (5, 9, some (6, 4)) (8880581501037656911416888190316604221927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173314 (5, 9, some (7, 2)) (8897553293132636067670429358831732948071 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrrrl : KTree ℚ :=
  .node V3rlrlrrrll 173221 (5, 9, some (4, 5)) (4348776535449662854630252616235088285151 / 5000000000000000000000000000000000000000 : ℚ) V3rlrlrrrlr

def V3rlrlrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 173345 (5, 9, some (8, 1)) (4440290750512567470674930631697257548791 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173346 (5, 9, some (8, 2)) (277518171907562787282201039017094119923 / 312500000000000000000000000000000000000 : ℚ) .leaf) 173376 (5, 9, some (9, 0)) (441078257394209620941792468517818145131 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173377 (5, 9, some (9, 1)) (2205391286578831976344174305738150586489 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 173408 (5, 9, some (10, 0)) (1087194133861336847708235166233102725203 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 174308 (5, 10, some (6, 4)) (4365068631864774819368922317096805230051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174339 (5, 10, some (7, 3)) (2199935037271154627596428310961844783611 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 174370 (5, 10, some (8, 2)) (219993503726953175124204898458966134103 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 174401 (5, 10, some (9, 1)) (8730137263716688464161152346309238209183 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrrrr : KTree ℚ :=
  .node V3rlrlrrrrl 174277 (5, 10, some (5, 5)) (4330333595243890562177897437527752506709 / 5000000000000000000000000000000000000000 : ℚ) V3rlrlrrrrr

def V3rlrlrrr : KTree ℚ :=
  .node V3rlrlrrrl 173315 (5, 9, some (7, 3)) (1112194161642794339642899548950224528127 / 1250000000000000000000000000000000000000 : ℚ) V3rlrlrrrr

def V3rlrlrr : KTree ℚ :=
  .node V3rlrlrrl 172320 (5, 8, some (8, 0)) (899556631580613569122130940625659021711 / 1000000000000000000000000000000000000000 : ℚ) V3rlrlrrr

def V3rlrlr : KTree ℚ :=
  .node V3rlrlrl 171236 (5, 7, some (6, 4)) (922267531388286189552676158250458201487 / 1000000000000000000000000000000000000000 : ℚ) V3rlrlrr

def V3rlrl : KTree ℚ :=
  .node V3rlrll 169250 (5, 5, some (8, 2)) (4634302267503349900247098335998779562513 / 5000000000000000000000000000000000000000 : ℚ) V3rlrlr

def V3rlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196641 (6, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196642 (6, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196643 (6, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196644 (6, 0, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196672 (6, 0, some (1, 0)) (10095977355221379770946196057530429848861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196673 (6, 0, some (1, 1)) (10095977355042215677181899432203659986597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196674 (6, 0, some (1, 2)) (5047988677532754413315719412326705141151 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196675 (6, 0, some (1, 3)) (10095977355111150007786483162291473846281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196676 (6, 0, some (1, 4)) (10095977355121469493192134090924057955837 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 196704 (6, 0, some (2, 0)) (413531232462529154137370600743061913051 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196705 (6, 0, some (2, 1)) (10338280811587081038470593356445092129077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (323071275363556800249167461193327163081 / 312500000000000000000000000000000000000 : ℚ) .leaf) 196707 (6, 0, some (2, 3)) (10338280811644384761028745309106235346777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196708 (6, 0, some (2, 4)) (20191954710268397326388565139418016523 / 19531250000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (10661352086949177320922799398834001258111 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196737 (6, 0, some (3, 1)) (10661352086997374408222526219379796381673 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196738 (6, 0, some (3, 2)) (2665338021752067946202723400003951300341 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196739 (6, 0, some (3, 3)) (666334505438857111770822649600794545259 / 625000000000000000000000000000000000000 : ℚ) .leaf) 196740 (6, 0, some (3, 4)) (5330676043502156506166639078192528994983 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196768 (6, 0, some (4, 0)) (323071275363556800249167461193327163081 / 312500000000000000000000000000000000000 : ℚ) .leaf) 196769 (6, 0, some (4, 1)) (10338280811644384761028745309106235346777 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 196770 (6, 0, some (4, 2)) (20191954710268397326388565139418016523 / 19531250000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 196771 (6, 0, some (4, 3)) (2584570202910136487838370462153953452113 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196772 (6, 0, some (4, 4)) (10338280811529606639365884808998442931689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196800 (6, 0, some (5, 0)) (10095977355121469493192134090924057955837 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196801 (6, 0, some (5, 1)) (20191954710268397326388565139418016523 / 20000000000000000000000000000000000000 : ℚ) .leaf) 196802 (6, 0, some (5, 2)) (2523994338779430163904658654447220168079 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 196803 (6, 0, some (5, 3)) (5047988677504690741877873441893770962739 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196804 (6, 0, some (5, 4)) (630998584302322035243079328794382981887 / 625000000000000000000000000000000000000 : ℚ) .leaf) 196832 (6, 0, some (6, 0)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196833 (6, 0, some (6, 1)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196834 (6, 0, some (6, 2)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 196835 (6, 0, some (6, 3)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 196836 (6, 0, some (6, 4)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197632 (6, 1, none) (0 : ℚ) .leaf) 197665 (6, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197666 (6, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197667 (6, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197668 (6, 1, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 197696 (6, 1, some (1, 0)) (4932627731750923644287710415577303719143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197697 (6, 1, some (1, 1)) (9865255408856639259083166336029646481133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197698 (6, 1, some (1, 2)) (9865255408829584649801178647828526802681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197699 (6, 1, some (1, 3)) (9865255408872197589001112382225005386521 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197700 (6, 1, some (1, 4)) (1973051081777083785187413145429937329407 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 197728 (6, 1, some (2, 0)) (9947604272076460587209804861048691163583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 197729 (6, 1, some (2, 1)) (994760427201746990048655628315158024441 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 197730 (6, 1, some (2, 2)) (1591616683529193917264946035984338877 / 1600000000000000000000000000000000000 : ℚ) .leaf) 197731 (6, 1, some (2, 3)) (1989520854415099644837305687736086212203 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197732 (6, 1, some (2, 4)) (31086263350273448535210268684515812397 / 31250000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (2589952481534499816560598505995379458733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 197761 (6, 1, some (3, 1)) (2071961985235273893466509412365706129483 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197762 (6, 1, some (3, 2)) (5179904963100167868205326521552030387863 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197763 (6, 1, some (3, 3)) (5179904963106242474847967696352405272361 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197764 (6, 1, some (3, 4)) (1294976240776188129358712517042620628241 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197792 (6, 1, some (4, 0)) (2589952481543012033802148227432706827423 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197793 (6, 1, some (4, 1)) (1294976240774919835232386617148514256667 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 197794 (6, 1, some (4, 2)) (10359809926211279744882004360057902929943 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197795 (6, 1, some (4, 3)) (1035980992621106518168609201373126022151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 197796 (6, 1, some (4, 4)) (161872030096240104708399437451774148041 / 156250000000000000000000000000000000000 : ℚ) .leaf) 197824 (6, 1, some (5, 0)) (9947604272072050004394885931677361366289 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197825 (6, 1, some (5, 1)) (124345053401040626547924383882425508679 / 125000000000000000000000000000000000000 : ℚ) .leaf) 197826 (6, 1, some (5, 2)) (9947604272086668423997982591919570364523 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197827 (6, 1, some (5, 3)) (9947604272049969191264945415272377679859 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197828 (6, 1, some (5, 4)) (2486901067648100974222274590568213474503 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197856 (6, 1, some (6, 0)) (9865255408889727877926968540034515622769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197857 (6, 1, some (6, 1)) (4932627704448655063445914195229123970853 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 197858 (6, 1, some (6, 2)) (986525540887304851852973317096080770641 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 197859 (6, 1, some (6, 3)) (4932627704114260215464412697307176561383 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197860 (6, 1, some (6, 4)) (9865255443538974697860865706000501676603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197888 (6, 1, some (7, 0)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197889 (6, 1, some (7, 1)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197890 (6, 1, some (7, 2)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 197891 (6, 1, some (7, 3)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198656 (6, 2, none) (0 : ℚ) (.node (.node (.node .leaf 198690 (6, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198691 (6, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198692 (6, 2, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198721 (6, 2, some (1, 1)) (486104954165786925867933072584444618743 / 500000000000000000000000000000000000000 : ℚ) .leaf) 198722 (6, 2, some (1, 2)) (4861049541629049646399867725286652759113 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 198723 (6, 2, some (1, 3)) (194441981665970361334707583269468990329 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (2430524770828509536564586697570213992527 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198752 (6, 2, some (2, 0)) (9659957375075597958373438275420665488907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198753 (6, 2, some (2, 1)) (2414989333266505982909169220550145453277 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198754 (6, 2, some (2, 2)) (9659957333071160122391481794183507912117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198755 (6, 2, some (2, 3)) (1931991466618518980928649633557358443223 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 198756 (6, 2, some (2, 4)) (9659957333104755571589010330526994673197 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198784 (6, 2, some (3, 0)) (2503043213892151757082153784315756391679 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198785 (6, 2, some (3, 1)) (625760803472038327833485969313135359891 / 625000000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (5006086427791149249910529080644704780283 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198787 (6, 2, some (3, 3)) (2503043213898958942820519886961215657829 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3rlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 198816 (6, 2, some (4, 0)) (10095977355074970609367273657413416817171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198817 (6, 2, some (4, 1)) (10095977355106747955648025012049269615791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198818 (6, 2, some (4, 2)) (5047988677561557172393697666133234595639 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198819 (6, 2, some (4, 3)) (10095977355129876000912768697964656733063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198820 (6, 2, some (4, 4)) (5047988677552721721955087483097235814059 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 198848 (6, 2, some (5, 0)) (2503043213892694377797196545804538470349 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198849 (6, 2, some (5, 1)) (10012172855591559852365326548613066211823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198850 (6, 2, some (5, 2)) (10012172855599917400477765047010742819927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198851 (6, 2, some (5, 3)) (5006086427793527051225809847308902513313 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198852 (6, 2, some (5, 4)) (5006086427561397461920498274461155830037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198880 (6, 2, some (6, 0)) (241498933327406113635960988172362154851 / 250000000000000000000000000000000000000 : ℚ) .leaf))) 198881 (6, 2, some (6, 1)) (603747333318981413246281569269192874819 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198882 (6, 2, some (6, 2)) (603747333318827594532333570716829773079 / 625000000000000000000000000000000000000 : ℚ) .leaf) 198883 (6, 2, some (6, 3)) (9659957332915941478338375474029121070793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198884 (6, 2, some (6, 4)) (1207494670072289794845156866421757568379 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198912 (6, 2, some (7, 0)) (1215262385415137047497444715906487342797 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198913 (6, 2, some (7, 1)) (388883963333012901720753685128902070797 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 198914 (6, 2, some (7, 2)) (9722099083294935694406217490104134532879 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198915 (6, 2, some (7, 3)) (9722099082232184126304566362059441300529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198944 (6, 2, some (8, 0)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198945 (6, 2, some (8, 1)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198946 (6, 2, some (8, 2)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) .leaf))))

def V3rlrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199716 (6, 3, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199746 (6, 3, some (1, 2)) (9628682814506168973396163498620351967421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199747 (6, 3, some (1, 3)) (1925736562909067543095384265595124621547 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199748 (6, 3, some (1, 4)) (4814341407281035274481056227216033719363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199777 (6, 3, some (2, 1)) (9440727468760687577506356837972443740573 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199778 (6, 3, some (2, 2)) (9440727468753822036829505292795082297761 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199779 (6, 3, some (2, 3)) (9440727468776970518376534412993640655579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199780 (6, 3, some (2, 4)) (944072746878959438403589106172342414487 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 199808 (6, 3, some (3, 0)) (1940023070026010737829416790497332213151 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199809 (6, 3, some (3, 1)) (2425028832352842402702279495376093033219 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (9700115329429124750859859776960590946461 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 199811 (6, 3, some (3, 3)) (1940023065889111956396430334238166641461 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199812 (6, 3, some (3, 4)) (303128604045360222774616945426815573273 / 312500000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (9772851215348452242189271763135446322627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199841 (6, 3, some (4, 1)) (195457024306991300632809874277827130101 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199842 (6, 3, some (4, 2)) (610803200960709199176362498010719657169 / 625000000000000000000000000000000000000 : ℚ) .leaf) 199843 (6, 3, some (4, 3)) (9772851215381016470154880631032163545851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199844 (6, 3, some (4, 4)) (9772851215369620452297679791331741827341 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199872 (6, 3, some (5, 0)) (4886425607670050055347719015581519931677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199873 (6, 3, some (5, 1)) (244321280384153597188941274627531802747 / 250000000000000000000000000000000000000 : ℚ) .leaf) 199874 (6, 3, some (5, 2)) (4886425607689385719387661148874323022883 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 199875 (6, 3, some (5, 3)) (1954570243075511246386105005877440870659 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlrrrl : KTree ℚ :=
  .node V3rlrrrll 199715 (6, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) V3rlrrrlr

def V3rlrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199904 (6, 3, some (6, 0)) (9700115329429687832490051313407409444397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199905 (6, 3, some (6, 1)) (388004613177856291813907195725775486359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 199906 (6, 3, some (6, 2)) (1940023065890195277983685942650744382529 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199907 (6, 3, some (6, 3)) (9700115329392160849653951931398168404223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199908 (6, 3, some (6, 4)) (9700115342556195307331255837255198306901 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199936 (6, 3, some (7, 0)) (9440727468784188382477860229552558792401 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199937 (6, 3, some (7, 1)) (4720363734395143132261270713299901299237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199938 (6, 3, some (7, 2)) (4720363734391642516372892323613675104883 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199939 (6, 3, some (7, 3)) (9440727468435384337591447220340479321303 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199968 (6, 3, some (8, 0)) (385147312582831899455311290017024755179 / 400000000000000000000000000000000000000 : ℚ) .leaf) 199969 (6, 3, some (8, 1)) (2407170703643252266702679495581999472313 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 199970 (6, 3, some (8, 2)) (9628682814539372349756568630303305286221 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200000 (6, 3, some (9, 0)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200001 (6, 3, some (9, 1)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200740 (6, 4, some (0, 4)) (2326113182617608961794005720591955574183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200771 (6, 4, some (1, 3)) (9551000580520867927247805290946614059453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200772 (6, 4, some (1, 4)) (9551000580538472781230185360031757275609 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200802 (6, 4, some (2, 2)) (4634302267483920347360047853049670918833 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200803 (6, 4, some (2, 3)) (1853720906998381657573443570059200586979 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 200804 (6, 4, some (2, 4)) (2317151133751262054792161962274756192803 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200833 (6, 4, some (3, 1)) (2358730717029676361353322270097575614913 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 200834 (6, 4, some (3, 2)) (9434922868131554044555567305056885778799 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200836 (6, 4, some (3, 4)) (9434922868157715968308561614606409605747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200864 (6, 4, some (4, 0)) (9472677240224986572536051759452603190557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (9472677235815879859625405766870639017427 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200866 (6, 4, some (4, 2)) (9472677235839451553824426701186796595847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200867 (6, 4, some (4, 3)) (4736338617925701566654485852207730633443 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 200868 (6, 4, some (4, 4)) (2368169308961713434238365134375536747017 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200896 (6, 4, some (5, 0)) (1188328084623941090478035974812241016929 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 200897 (6, 4, some (5, 1)) (4753312338500514475415098917127247625761 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200898 (6, 4, some (5, 2)) (9506624677017105411190505770437592322787 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200899 (6, 4, some (5, 3)) (9506624677021732520261747688710506482653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200900 (6, 4, some (5, 4)) (9506624676937747872683544821297330805359 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 200928 (6, 4, some (6, 0)) (4736338617910878256360695165017302310021 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200929 (6, 4, some (6, 1)) (9472677235842858713004511935928213188281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200930 (6, 4, some (6, 2)) (4736338617925995161273857673251741003561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200931 (6, 4, some (6, 3)) (9472677235829098253326823348713408699667 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200932 (6, 4, some (6, 4)) (9472677237676240597713342728714147030807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200960 (6, 4, some (7, 0)) (471746143407058459297991872735183016199 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 200961 (6, 4, some (7, 1)) (4717461434077406520332676908798266203197 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200962 (6, 4, some (7, 2)) (589682679259709458801513857192730785601 / 625000000000000000000000000000000000000 : ℚ) .leaf) 200963 (6, 4, some (7, 3)) (9434922868006050609209287873568658417109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200992 (6, 4, some (8, 0)) (1853720907000385480071493613405221447353 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 200993 (6, 4, some (8, 1)) (2317151133751693114869263915093720965903 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlrrrr : KTree ℚ :=
  .node V3rlrrrrl 200835 (6, 4, some (3, 3)) (9434922868150236030521911347197684194529 / 10000000000000000000000000000000000000000 : ℚ) V3rlrrrrr

def V3rlrrr : KTree ℚ :=
  .node V3rlrrrl 199876 (6, 3, some (5, 4)) (610803200948825328728036016098106930629 / 625000000000000000000000000000000000000 : ℚ) V3rlrrrr

def V3rlrr : KTree ℚ :=
  .node V3rlrrl 198788 (6, 2, some (3, 4)) (1251521606949898516802318153453426920499 / 1250000000000000000000000000000000000000 : ℚ) V3rlrrr

def V3rlr : KTree ℚ :=
  .node V3rlrl 174432 (5, 10, some (10, 0)) (1082583398933261232270327169080566149197 / 1250000000000000000000000000000000000000 : ℚ) V3rlrr

def V3rl : KTree ℚ :=
  .node V3rll 167075 (5, 3, some (4, 3)) (10095977355127373178634059502076102255391 / 10000000000000000000000000000000000000000 : ℚ) V3rlr

def V3rrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201024 (6, 4, some (9, 0)) (2387750145137141675267635427365023942597 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201025 (6, 4, some (9, 1)) (9551000580549147470593014372093000240431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201056 (6, 4, some (10, 0)) (11630565913114596859999813520304777517247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201796 (6, 5, some (1, 4)) (592774274949153504112488011441610539271 / 625000000000000000000000000000000000000 : ℚ) .leaf) 201827 (6, 5, some (2, 3)) (9130093215079253189954739237496369931329 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201828 (6, 5, some (2, 4)) (4565046607546441809978993209750956697539 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201858 (6, 5, some (3, 2)) (9211934332999688190002075355210679736783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201859 (6, 5, some (3, 3)) (4605967166509633818331123210688310825343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201860 (6, 5, some (3, 4)) (1842386866605552148773769988497903943873 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201889 (6, 5, some (4, 1)) (1152596949438059386717046895165374494201 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 201890 (6, 5, some (4, 2)) (4610387797760941153766456079908877742957 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201892 (6, 5, some (4, 4)) (4610387797768339658215818675783751248061 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201920 (6, 5, some (5, 0)) (4678924732939477690529345987066881210209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201921 (6, 5, some (5, 1)) (4678924731529035079025522225306646826071 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201922 (6, 5, some (5, 2)) (4678924731538664593673463126680332718609 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201923 (6, 5, some (5, 3)) (1871569892617041320176644630644166523841 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 201924 (6, 5, some (5, 4)) (292432795720063866849904310790811891387 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201952 (6, 5, some (6, 0)) (9357849463050088464070482871266888126011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201953 (6, 5, some (6, 1)) (4678924731535115629522333156932884797459 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201954 (6, 5, some (6, 2)) (1169731182885394212461898835503739089419 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201955 (6, 5, some (6, 3)) (467892473153900874443473472814512877443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 201956 (6, 5, some (6, 4)) (4678924732095932443497896165218387590259 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrlllll : KTree ℚ :=
  .node V3rrllllll 201891 (6, 5, some (4, 3)) (9220775595535563538071860050105682980409 / 10000000000000000000000000000000000000000 : ℚ) V3rrlllllr

def V3rrllllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201985 (6, 5, some (7, 1)) (922077559553191086464690680078292939619 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 201986 (6, 5, some (7, 2)) (1844155119107744833158217840524107075307 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201987 (6, 5, some (7, 3)) (9220775595486982586193576850028075951417 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202016 (6, 5, some (8, 0)) (1842386866603059064031709091082849276771 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202017 (6, 5, some (8, 1)) (115149179162831648900076590362929808277 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 202018 (6, 5, some (8, 2)) (4605967166511701606957238111302122274783 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202048 (6, 5, some (9, 0)) (1141261651886438622585758286960964729263 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 202049 (6, 5, some (9, 1)) (4565046607547628007010995646665451345763 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202080 (6, 5, some (10, 0)) (94843883991972110619548463168679717071 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202852 (6, 6, some (2, 4)) (1803265274049352254580929360341040241707 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202883 (6, 6, some (3, 3)) (2255966598158143310472054809957055923551 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrllllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202914 (6, 6, some (4, 2)) (2258396734227219745475837374331500302923 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202915 (6, 6, some (4, 3)) (4516793468462170090118491573455990372121 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202916 (6, 6, some (4, 4)) (9033586936928191132852414379807056265647 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202945 (6, 6, some (5, 1)) (2294568784134076562202230266239301661993 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202946 (6, 6, some (5, 2)) (71705274504349035194468455255536638921 / 78125000000000000000000000000000000000 : ℚ) .leaf)) 202947 (6, 6, some (5, 3)) (917827513656689048933828838266492313951 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202948 (6, 6, some (5, 4)) (917827513654336147301714316156703707559 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 202976 (6, 6, some (6, 0)) (922267531479538602514201123256554534319 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 202977 (6, 6, some (6, 1)) (1844535062777560724637944144056223721719 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 202978 (6, 6, some (6, 2)) (922267531390369154907097012351923108253 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrllllr : KTree ℚ :=
  .node V3rrllllrl 202884 (6, 6, some (3, 4)) (9023866392641807008587060499658371774463 / 10000000000000000000000000000000000000000 : ℚ) V3rrllllrr

def V3rrllll : KTree ℚ :=
  .node V3rrlllll 201984 (6, 5, some (7, 0)) (9220775595514122059005057058638634896589 / 10000000000000000000000000000000000000000 : ℚ) V3rrllllr

def V3rrlllrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202980 (6, 6, some (6, 4)) (4611337657028660458497900163808885063599 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203008 (6, 6, some (7, 0)) (2294568784134076562202230266239301661993 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203009 (6, 6, some (7, 1)) (71705274504349035194468455255536638921 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203010 (6, 6, some (7, 2)) (917827513656689048933828838266492313951 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 203011 (6, 6, some (7, 3)) (917827513654336147301714316156703707559 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 203040 (6, 6, some (8, 0)) (2258396734227219745475837374331500302923 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203041 (6, 6, some (8, 1)) (4516793468462170090118491573455990372121 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203042 (6, 6, some (8, 2)) (9033586936928191132852414379807056265647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203072 (6, 6, some (9, 0)) (2255966598158143310472054809957055923551 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203073 (6, 6, some (9, 1)) (9023866392641807008587060499658371774463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203104 (6, 6, some (10, 0)) (1803265274049352254580929360341040241707 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrlllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 203939 (6, 7, some (4, 3)) (8857972195038131034954824252490825462487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203940 (6, 7, some (4, 4)) (8857972195043786277060120819559270000517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203970 (6, 7, some (5, 2)) (8995566313953725264629226926675715715781 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203971 (6, 7, some (5, 3)) (8995566313965784431173584654701039972493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203972 (6, 7, some (5, 4)) (2248891578488244318289803866349385633749 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 204002 (6, 7, some (6, 2)) (905473574370318542506448726649935989547 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 204003 (6, 7, some (6, 3)) (1810947148741721414242876377578880555951 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 204004 (6, 7, some (6, 4)) (9054735743772053825057557875376153458527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204032 (6, 7, some (7, 0)) (4527367872168956277979653476481645130309 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204033 (6, 7, some (7, 1)) (2263683935923667105923564265053169069881 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlllrlr : KTree ℚ :=
  .node V3rrlllrlrl 204001 (6, 7, some (6, 1)) (9054735743685377992045091901851740461437 / 10000000000000000000000000000000000000000 : ℚ) V3rrlllrlrr

def V3rrlllrl : KTree ℚ :=
  .node V3rrlllrll 203908 (6, 7, some (3, 4)) (1772810329704581167472926392870739351333 / 2000000000000000000000000000000000000000 : ℚ) V3rrlllrlr

def V3rrlllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 204035 (6, 7, some (7, 3)) (9054735743697814022915656922310664908773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204064 (6, 7, some (8, 0)) (8995566313941222546216287858671904805559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204065 (6, 7, some (8, 1)) (2248891578489856371427660501373368681587 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204066 (6, 7, some (8, 2)) (8995566313967095086723599235825140511763 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204096 (6, 7, some (9, 0)) (4428986097513647338139916283716107531943 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 204128 (6, 7, some (10, 0)) (8864051648516102983748808444130141141021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204964 (6, 8, some (4, 4)) (8697553070918350371043193951108865251927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204995 (6, 8, some (5, 3)) (1764313029265569794286176088426054777023 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204996 (6, 8, some (5, 4)) (4410782573160743449823970722897703756623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205026 (6, 8, some (6, 2)) (8880581501038497568062993566679318996613 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlllrrl : KTree ℚ :=
  .node V3rrlllrrll 204097 (6, 7, some (9, 1)) (8857972195041081230458901380470307085307 / 10000000000000000000000000000000000000000 : ℚ) V3rrlllrrlr

def V3rrlllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 205028 (6, 8, some (6, 4)) (2220145375265077404819727069675593111691 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 205057 (6, 8, some (7, 1)) (8897553293123657542573419553533446720913 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205058 (6, 8, some (7, 2)) (4448776646569432917260104470359841987527 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205059 (6, 8, some (7, 3)) (4448776646568205608329145012170858380809 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205088 (6, 8, some (8, 0)) (2220145375377729838612859239377292521707 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 205090 (6, 8, some (8, 2)) (8880581501046591142993751783419204681629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205120 (6, 8, some (9, 0)) (1764313029261707183913118955127580801941 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 205121 (6, 8, some (9, 1)) (2205391286581190021295227039504267673273 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 205152 (6, 8, some (10, 0)) (347902122836186369392365401659567853979 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlllrrr : KTree ℚ :=
  .node V3rrlllrrrl 205089 (6, 8, some (8, 1)) (444029075051797424818972410667157380691 / 500000000000000000000000000000000000000 : ℚ) V3rrlllrrrr

def V3rrlllrr : KTree ℚ :=
  .node V3rrlllrrl 205027 (6, 8, some (6, 3)) (2220145375261642785348188259442902506331 / 2500000000000000000000000000000000000000 : ℚ) V3rrlllrrr

def V3rrlllr : KTree ℚ :=
  .node V3rrlllrl 204034 (6, 7, some (7, 2)) (4527367871853886170415169327206502160747 / 5000000000000000000000000000000000000000 : ℚ) V3rrlllrr

def V3rrlll : KTree ℚ :=
  .node V3rrllll 202979 (6, 6, some (6, 3)) (4611337656952596503343630869867872802463 / 5000000000000000000000000000000000000000 : ℚ) V3rrlllr

def V3rrllrllll : KTree ℚ :=
  (.node (.node (.node .leaf 206051 (6, 9, some (6, 3)) (8730137263733727011589566061942297215479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206052 (6, 9, some (6, 4)) (1746027452798482233322063289594415752497 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 206082 (6, 9, some (7, 2)) (8799740149079578852561320926937288706673 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206083 (6, 9, some (7, 3)) (8799740149081912895388575851934978921931 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206113 (6, 9, some (8, 1)) (1759948029814137361252574152849861612439 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrllrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 206144 (6, 9, some (9, 0)) (2182534316165944269217817350631536185509 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 206145 (6, 9, some (9, 1)) (8730137263726537342353415721473499609877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206176 (6, 9, some (10, 0)) (1732133438021785805975601090168859559027 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207076 (6, 10, some (6, 4)) (4305843913981514731271399484173087783879 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207107 (6, 10, some (7, 3)) (8694987947700549122829524244729254897311 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrllrlll : KTree ℚ :=
  .node V3rrllrllll 206114 (6, 9, some (8, 2)) (8799740149083398546118488172931342663077 / 10000000000000000000000000000000000000000 : ℚ) V3rrllrlllr

def V3rrllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 207169 (6, 10, some (9, 1)) (869498794769112348935670781416530007521 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 207200 (6, 10, some (10, 0)) (4305843914277619361718486756029545105847 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229376 (7, 0, none) (0 : ℚ) (.node (.node .leaf 229408 (7, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229409 (7, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229410 (7, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229411 (7, 0, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (9865255408983962664177398380887081973583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (1233156926101111622771603664901013521433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229442 (7, 0, some (1, 2)) (4932627704415826908282006790345284332901 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229443 (7, 0, some (1, 3)) (9865255408876251966244822262378449058593 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrllrll : KTree ℚ :=
  .node V3rrllrlll 207138 (6, 10, some (8, 2)) (69781214747485288721563894734715810133 / 80000000000000000000000000000000000000 : ℚ) V3rrllrllr

def V3rrllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229473 (7, 0, some (2, 1)) (9947604272022658783186566724356546336343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229474 (7, 0, some (2, 2)) (4973802136033814604895108025452097545499 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229475 (7, 0, some (2, 3)) (4973802136038898518690478388341238762083 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229504 (7, 0, some (3, 0)) (10359809926146820899025509210998288905689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229505 (7, 0, some (3, 1)) (5179904963096827397914181835109671999153 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 229506 (7, 0, some (3, 2)) (2589952481551060988654223366691961916321 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229507 (7, 0, some (3, 3)) (10359809926217305768951659523292441003841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229536 (7, 0, some (4, 0)) (5179904963096827397914181835109671999153 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229537 (7, 0, some (4, 1)) (2589952481551060988654223366691961916321 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229538 (7, 0, some (4, 2)) (10359809926217305768951659523292441003841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229539 (7, 0, some (4, 3)) (647488120387524821922024087041067472489 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 229568 (7, 0, some (5, 0)) (4973802136038898518690478388341238762083 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229569 (7, 0, some (5, 1)) (9947604272090339136222842824679072815519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229570 (7, 0, some (5, 2)) (4973802136037051646844903589890636756517 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229571 (7, 0, some (5, 3)) (9947604271967356302195226298299618866301 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229600 (7, 0, some (6, 0)) (9865255408898773893982111117121729534473 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229601 (7, 0, some (6, 1)) (9865255408882672455989001123823432014039 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229602 (7, 0, some (6, 2)) (246631385219420228598426341058364115753 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229603 (7, 0, some (6, 3)) (9865255402745633300846542917412238049221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229632 (7, 0, some (7, 0)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229633 (7, 0, some (7, 1)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 229634 (7, 0, some (7, 2)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrllrl : KTree ℚ :=
  .node V3rrllrll 229472 (7, 0, some (2, 0)) (994760427199970795585959746518073477587 / 1000000000000000000000000000000000000000 : ℚ) V3rrllrlr

def V3rrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 230400 (7, 1, none) (0 : ℚ) .leaf) 230433 (7, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230434 (7, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230435 (7, 1, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230464 (7, 1, some (1, 0)) (9722099148079524773180464981901531947507 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230465 (7, 1, some (1, 1)) (4861049541647992838010573874373307998773 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230466 (7, 1, some (1, 2)) (1944419816651988017035982818009662084959 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 230467 (7, 1, some (1, 3)) (9722099083302124961486755083352840293333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230496 (7, 1, some (2, 0)) (965995733309479846382282803539842298757 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230497 (7, 1, some (2, 1)) (9659957333039371987694115006139724134343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230498 (7, 1, some (2, 2)) (9659957333078969111559697590185473735009 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 230499 (7, 1, some (2, 3)) (9659957333095280303239718918128986748903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (2002434571105639896438823681046213962547 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (5006086427782913841669501534180272000107 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230530 (7, 1, some (3, 2)) (10012172855588127455411831518064163020147 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230531 (7, 1, some (3, 3)) (2503043213899981952833750588784307195467 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (1009597735509198071170136454048348714941 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 230561 (7, 1, some (4, 1)) (157749646173705239208152510951537072341 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230562 (7, 1, some (4, 2)) (5047988677564426205896690104309664566561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230563 (7, 1, some (4, 3)) (10095977355127277900012510429902554674043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230592 (7, 1, some (5, 0)) (5006086427793316975881151370544118148239 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 230593 (7, 1, some (5, 1)) (2503043213899521390579278322047019686849 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 230594 (7, 1, some (5, 2)) (10012172855598647202562336226521325448103 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 230595 (7, 1, some (5, 3)) (5006086427775463029034709631352998061081 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230624 (7, 1, some (6, 0)) (1931991466620476156945780962090805777517 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 230625 (7, 1, some (6, 1)) (4829978666553168670773458825996128607039 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230626 (7, 1, some (6, 2)) (965995733307382928073209354571137940167 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 230627 (7, 1, some (6, 3)) (2414989332966256275070095004609527179459 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 230656 (7, 1, some (7, 0)) (9722099083326624753819124374048534076941 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230657 (7, 1, some (7, 1)) (9722099083303497435808860291636605130293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230658 (7, 1, some (7, 2)) (9722099082719958095600638462473904729203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230659 (7, 1, some (7, 3)) (388883965026081503472605143824459817239 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230688 (7, 1, some (8, 0)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230689 (7, 1, some (8, 1)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 230690 (7, 1, some (8, 2)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231424 (7, 2, none) (0 : ℚ) .leaf) 231458 (7, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231459 (7, 2, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231489 (7, 2, some (1, 1)) (9628682814564874034419799033969572131113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231490 (7, 2, some (1, 2)) (2407170703626920936019053200295687498771 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 231491 (7, 2, some (1, 3)) (962868281454830579513339934210846471531 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231520 (7, 2, some (2, 0)) (4720363754697023600667038206579866814019 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231521 (7, 2, some (2, 1)) (9440727468752796882294835941585759556487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231522 (7, 2, some (2, 2)) (1888145493752023818810456235248831167821 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 231523 (7, 2, some (2, 3)) (4720363734389850894841039607113233283019 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rrllr : KTree ℚ :=
  .node V3rrllrl 229635 (7, 0, some (7, 3)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) V3rrllrr

def V3rrll : KTree ℚ :=
  .node V3rrlll 206020 (6, 9, some (5, 4)) (4330333595060822674668716802728683146603 / 5000000000000000000000000000000000000000 : ℚ) V3rrllr

def V3rrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 231553 (7, 2, some (3, 1)) (9700115329409930943438840734728965577863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231554 (7, 2, some (3, 2)) (2425028832359023731734478716016319460723 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231555 (7, 2, some (3, 3)) (9700115329449296563857437729514950787443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231584 (7, 2, some (4, 0)) (9772851215331408993127895131903171216127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231585 (7, 2, some (4, 1)) (977285121536223502988185981329604461089 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 231586 (7, 2, some (4, 2)) (4886425607688460933270563771585944164911 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231587 (7, 2, some (4, 3)) (1954570243076436332555119916274522841749 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231616 (7, 2, some (5, 0)) (4886425607678732241431758776267393251331 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231617 (7, 2, some (5, 1)) (4886425607687740742823727701535846392403 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231618 (7, 2, some (5, 2)) (4886425607691242297007460638620806939033 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231619 (7, 2, some (5, 3)) (9772851215363192616379857152439942062629 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 231648 (7, 2, some (6, 0)) (9700115329443639073229325962016808885343 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231649 (7, 2, some (6, 1)) (1940023065890351211218478991870454165517 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231650 (7, 2, some (6, 2)) (2425028832360436531078152437184222353327 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231651 (7, 2, some (6, 3)) (4850057664534218309259746584188509411457 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231680 (7, 2, some (7, 0)) (9440727468789628742900947756045738426907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231681 (7, 2, some (7, 1)) (4720363734394397318100778747069964736647 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 231682 (7, 2, some (7, 2)) (4720363734324212384495399471343080966041 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231683 (7, 2, some (7, 3)) (4720363747684291372720085497771883831849 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231712 (7, 2, some (8, 0)) (1925736562914816128758138408013206785229 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231713 (7, 2, some (8, 1)) (9628682814546417725968756624995258423241 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231714 (7, 2, some (8, 2)) (9628682813654414615556430300435973958879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231744 (7, 2, some (9, 0)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232483 (7, 3, some (0, 3)) (11630565913035466168279417526000728645211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232514 (7, 3, some (1, 2)) (382040023219357810560834808453565379327 / 400000000000000000000000000000000000000 : ℚ) .leaf) 232515 (7, 3, some (1, 3)) (1910200116104680266765674972926213172509 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232545 (7, 3, some (2, 1)) (4634302267488193822381531779919867941627 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232546 (7, 3, some (2, 2)) (9268604534973095426250571601683313374229 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232547 (7, 3, some (2, 3)) (9268604534994559510566840247036557316809 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232576 (7, 3, some (3, 0)) (4717461443776852678076205528373972307221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232577 (7, 3, some (3, 1)) (9434922868119507682591707421457577813889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232578 (7, 3, some (3, 2)) (9434922868138348117504434763627394688669 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232579 (7, 3, some (3, 3)) (9434922868153768451530694276777702926323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232608 (7, 3, some (4, 0)) (2368169308955479852345417822789331962729 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 232609 (7, 3, some (4, 1)) (2368169308956588447951435122224040563341 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232610 (7, 3, some (4, 2)) (1184084654480688645738958880225665553253 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 232611 (7, 3, some (4, 3)) (9472677235853629905862869793151348395661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232640 (7, 3, some (5, 0)) (9506624676987666354775358681795508954761 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232641 (7, 3, some (5, 1)) (9506624677010625796870170137882567355089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232642 (7, 3, some (5, 2)) (9506624677021510366754378232920278624731 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232643 (7, 3, some (5, 3)) (29708202115672256844381098379449523591 / 31250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232672 (7, 3, some (6, 0)) (592042327239776307102002354662346344649 / 625000000000000000000000000000000000000 : ℚ) .leaf) 232673 (7, 3, some (6, 1)) (4736338617925125771301720530818792793903 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232674 (7, 3, some (6, 2)) (473633861792567894515869994176569001987 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 232675 (7, 3, some (6, 3)) (4736338617856120115567079535790021853137 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrlrll : KTree ℚ :=
  .node V3rrlrlll 231745 (7, 2, some (9, 1)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) V3rrlrllr

def V3rrlrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 232705 (7, 3, some (7, 1)) (9434922868157840082525456006821514548417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232706 (7, 3, some (7, 2)) (9434922868114374638631202871699543453589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232707 (7, 3, some (7, 3)) (1886984576089977219879406010674225650153 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232736 (7, 3, some (8, 0)) (9268604535006492307568494054536391552819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232737 (7, 3, some (8, 1)) (9268604535001741642854178953007934788019 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232738 (7, 3, some (8, 2)) (2317151133683394160660533087578908970199 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232768 (7, 3, some (9, 0)) (9551000580550062115914856750153867167111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232769 (7, 3, some (9, 1)) (596937536282448547643629796966947390773 / 625000000000000000000000000000000000000 : ℚ) .leaf) 232800 (7, 3, some (10, 0)) (2907641478273903548818166769923197633627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233539 (7, 4, some (1, 3)) (4742194199585201304698528471177234977343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233570 (7, 4, some (2, 2)) (570630825941198364473016796062416630707 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrlrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233601 (7, 4, some (3, 1)) (9211934332990312349348223025747349319731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233602 (7, 4, some (3, 2)) (92119343330058206811534032456786571471 / 100000000000000000000000000000000000000 : ℚ) .leaf) 233603 (7, 4, some (3, 3)) (9211934333022618247405554257711812613057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233632 (7, 4, some (4, 0)) (230519390136932714350322826467217388823 / 250000000000000000000000000000000000000 : ℚ) .leaf) 233633 (7, 4, some (4, 1)) (2305193898877063641730158372733706372199 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 233634 (7, 4, some (4, 2)) (4610387797763981438204186921546048609453 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233635 (7, 4, some (4, 3)) (4610387797769069865441711636012541717783 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233664 (7, 4, some (5, 0)) (4678924731528515970448301854069360095239 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233665 (7, 4, some (5, 1)) (4678924731534127433685414650665532841069 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 233666 (7, 4, some (5, 2)) (9357849463082337520950346810767791889561 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrlrlrl : KTree ℚ :=
  .node V3rrlrlrll 233571 (7, 4, some (2, 3)) (4565046607540889760746100463798546746051 / 5000000000000000000000000000000000000000 : ℚ) V3rrlrlrlr

def V3rrlrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233696 (7, 4, some (6, 0)) (584865591441279697049026169872600968557 / 625000000000000000000000000000000000000 : ℚ) .leaf) 233697 (7, 4, some (6, 1)) (935784946307865848899797293797954059423 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 233698 (7, 4, some (6, 2)) (2339462365771339258873226010130569980047 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233699 (7, 4, some (6, 3)) (9357849463028576987650153921260433470581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233728 (7, 4, some (7, 0)) (4610387797763570643800617380667732173243 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 233729 (7, 4, some (7, 1)) (9220775595538042379261407463806913441667 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233730 (7, 4, some (7, 2)) (1844155119105170659968662977021671003071 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233731 (7, 4, some (7, 3)) (9220775601620217647132767790640773707927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233760 (7, 4, some (8, 0)) (9211934333024877500704015819863801726797 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233761 (7, 4, some (8, 1)) (9211934333026910012656246767838208674897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233762 (7, 4, some (8, 2)) (4605967166459441471383105667211701626731 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrlrlrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233793 (7, 4, some (9, 1)) (1141261651885905225870147829816883234069 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 233824 (7, 4, some (10, 0)) (474219419959885954550607957178246564557 / 500000000000000000000000000000000000000 : ℚ) .leaf) 234595 (7, 5, some (2, 3)) (9016326370235077230801315537424560677019 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234626 (7, 5, some (3, 2)) (360954655704718159226388551242550552861 / 400000000000000000000000000000000000000 : ℚ) .leaf) 234627 (7, 5, some (3, 3)) (1127983299079468363258388474655495777549 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 234657 (7, 5, some (4, 1)) (9033586936896818539098217691110493929683 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234658 (7, 5, some (4, 2)) (4516793468457535794401419398437512111053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234659 (7, 5, some (4, 3)) (9033586936927164948460720938802145009069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234688 (7, 5, some (5, 0)) (1835655027759583116977978999188892488859 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 234689 (7, 5, some (5, 1)) (2294568784136312616500447119443109249467 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrlrlrr : KTree ℚ :=
  .node V3rrlrlrrl 233792 (7, 4, some (9, 0)) (9130093215095202016487164427879960574431 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrlrrr

def V3rrlrlr : KTree ℚ :=
  .node V3rrlrlrl 233667 (7, 4, some (5, 3)) (2339462365770784664483941422580144506923 / 2500000000000000000000000000000000000000 : ℚ) V3rrlrlrr

def V3rrlrl : KTree ℚ :=
  .node V3rrlrll 232704 (7, 3, some (7, 0)) (9434922868152625070187310852682186805469 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrlr

def V3rrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234691 (7, 5, some (5, 3)) (1835655027313417505482994386698630510783 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234720 (7, 5, some (6, 0)) (4611337656938282215882749761321730105721 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234721 (7, 5, some (6, 1)) (2305668828474298777988897370346485719087 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234722 (7, 5, some (6, 2)) (2305668828476864322527321862863019431293 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234723 (7, 5, some (6, 3)) (922267531388286189552676158250458201487 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 234752 (7, 5, some (7, 0)) (9178275136549343753568491735456747429771 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234753 (7, 5, some (7, 1)) (4589137568282061372832744010286526426153 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234754 (7, 5, some (7, 2)) (2294568784140933360784341557641515266343 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234755 (7, 5, some (7, 3)) (9178275137380644939625974317975343905213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234784 (7, 5, some (8, 0)) (564599183557543323004252015049243297727 / 625000000000000000000000000000000000000 : ℚ) .leaf) 234785 (7, 5, some (8, 1)) (9033586936928945397207881193815194261953 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrlrrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 234816 (7, 5, some (9, 0)) (9023866392640577156375215339222631212203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234817 (7, 5, some (9, 1)) (902386639263957564697673613216137464009 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 234848 (7, 5, some (10, 0)) (9016326370249645725288094769658737776843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235651 (7, 6, some (3, 3)) (8864051648516102983748808444130141141021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235682 (7, 6, some (4, 2)) (4428986097513647338139916283716107531943 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 235713 (7, 6, some (5, 1)) (8995566313941222546216287858671904805559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235714 (7, 6, some (5, 2)) (2248891578489856371427660501373368681587 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235715 (7, 6, some (5, 3)) (8995566313967095086723599235825140511763 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235744 (7, 6, some (6, 0)) (4527367872168956277979653476481645130309 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235745 (7, 6, some (6, 1)) (2263683935923667105923564265053169069881 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrrllr : KTree ℚ :=
  .node V3rrlrrllrl 235683 (7, 6, some (4, 3)) (8857972195041081230458901380470307085307 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrrllrr

def V3rrlrrll : KTree ℚ :=
  .node V3rrlrrlll 234786 (7, 5, some (8, 2)) (2258396734223347737887908898000585111287 / 2500000000000000000000000000000000000000 : ℚ) V3rrlrrllr

def V3rrlrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235747 (7, 6, some (6, 3)) (9054735743697814022915656922310664908773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235776 (7, 6, some (7, 0)) (9054735743685377992045091901851740461437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235777 (7, 6, some (7, 1)) (905473574370318542506448726649935989547 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235778 (7, 6, some (7, 2)) (1810947148741721414242876377578880555951 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 235779 (7, 6, some (7, 3)) (9054735743772053825057557875376153458527 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 235809 (7, 6, some (8, 1)) (8995566313965784431173584654701039972493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235810 (7, 6, some (8, 2)) (2248891578488244318289803866349385633749 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235840 (7, 6, some (9, 0)) (8857972195038131034954824252490825462487 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235841 (7, 6, some (9, 1)) (8857972195043786277060120819559270000517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235872 (7, 6, some (10, 0)) (1772810329704581167472926392870739351333 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrrlrl : KTree ℚ :=
  .node V3rrlrrlrll 235808 (7, 6, some (8, 0)) (8995566313953725264629226926675715715781 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrrlrlr

def V3rrlrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 236738 (7, 7, some (5, 2)) (1764313029264012305141615383264476952047 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 236739 (7, 7, some (5, 3)) (4410782573164869956252514928150202788657 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236769 (7, 7, some (6, 1)) (2220145375257089312756615403413258133131 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236770 (7, 7, some (6, 2)) (2220145375260885342897473701168049100933 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 236771 (7, 7, some (6, 3)) (8880581501041354568721358766274963804721 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 236801 (7, 7, some (7, 1)) (4448776646566249162377409950735478155393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236802 (7, 7, some (7, 2)) (4448776646570818363609679266606506075719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236803 (7, 7, some (7, 3)) (4448776646570974226729484452275296623327 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 236832 (7, 7, some (8, 0)) (2220145375257089312756615403413258133131 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrrlrr : KTree ℚ :=
  .node V3rrlrrlrrl 236800 (7, 7, some (7, 0)) (8897553293343929165492656399439077526891 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrrlrrr

def V3rrlrrlr : KTree ℚ :=
  .node V3rrlrrlrl 236707 (7, 7, some (4, 3)) (4348776535457206386368683077401370508101 / 5000000000000000000000000000000000000000 : ℚ) V3rrlrrlrr

def V3rrlrrl : KTree ℚ :=
  .node V3rrlrrll 235746 (7, 6, some (6, 2)) (4527367871853886170415169327206502160747 / 5000000000000000000000000000000000000000 : ℚ) V3rrlrrlr

def V3rrlrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 236834 (7, 7, some (8, 2)) (8880581501041354568721358766274963804721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236864 (7, 7, some (9, 0)) (1764313029264012305141615383264476952047 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 236865 (7, 7, some (9, 1)) (4410782573164869956252514928150202788657 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236896 (7, 7, some (10, 0)) (4348776535457206386368683077401370508101 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237763 (7, 8, some (5, 3)) (4330333595063015631243139147491256634607 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 237795 (7, 8, some (6, 3)) (218253431593276728983861307237980990501 / 250000000000000000000000000000000000000 : ℚ) .leaf) 237825 (7, 8, some (7, 1)) (8799740149071563847969964749705679414693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237826 (7, 8, some (7, 2)) (1099967518635400680686102632435713537403 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237827 (7, 8, some (7, 3)) (8799740149095936727256005501027739233757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237856 (7, 8, some (8, 0)) (4399870074698823312758524776920727287979 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrrrll : KTree ℚ :=
  .node V3rrlrrrlll 237794 (7, 8, some (6, 2)) (8730137263728833587128560452372939911369 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrrrllr

def V3rrlrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 237858 (7, 8, some (8, 2)) (8799740149081872744842495461408107914469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237888 (7, 8, some (9, 0)) (4365068631860109405458627747399897312681 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237889 (7, 8, some (9, 1)) (4365068631866371323155018350708391255963 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237920 (7, 8, some (10, 0)) (1732133438023932880380818848375854882549 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 238819 (7, 9, some (6, 3)) (4305843913884379010405534367783408406179 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 238851 (7, 9, some (7, 3)) (4347493973853569274271673412588428988887 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 238881 (7, 9, some (8, 1)) (8722651843429345410744361809272534933593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238882 (7, 9, some (8, 2)) (1090331480429607586953772994795375986181 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 238912 (7, 9, some (9, 0)) (8694987947935570181267000957497178760041 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrrrlr : KTree ℚ :=
  .node V3rrlrrrlrl 238850 (7, 9, some (7, 2)) (8694987947699212047011478810227451377613 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrrrlrr

def V3rrlrrrl : KTree ℚ :=
  .node V3rrlrrrll 237857 (7, 8, some (8, 1)) (4399870074539267742295926920802584886819 / 5000000000000000000000000000000000000000 : ℚ) V3rrlrrrlr

def V3rrlrrrrlll : KTree ℚ :=
  (.node (.node .leaf 238944 (7, 9, some (10, 0)) (4305843913879803637991715825188223268631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 239875 (7, 10, some (7, 3)) (8580791101993285771149219569305547731553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrrrrllr : KTree ℚ :=
  (.node (.node .leaf 239937 (7, 10, some (9, 1)) (4312137468204905886750605302074695897709 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 239968 (7, 10, some (10, 0)) (8580791102170404111915398858385370359141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrrrrll : KTree ℚ :=
  .node V3rrlrrrrlll 239906 (7, 10, some (8, 2)) (4312137468207112715166500132193210236409 / 5000000000000000000000000000000000000000 : ℚ) V3rrlrrrrllr

def V3rrlrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 262176 (8, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262177 (8, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262178 (8, 0, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262208 (8, 0, some (1, 0)) (4861049541705939773358304073324769979263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262209 (8, 0, some (1, 1)) (9722099083239350329338228459670521168509 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrrrrl : KTree ℚ :=
  .node V3rrlrrrrll 262144 (8, 0, none) (0 : ℚ) V3rrlrrrrlr

def V3rrlrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 262240 (8, 0, some (2, 0)) (4829978666510664993811803075237682210463 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262241 (8, 0, some (2, 1)) (1931991466608723432836258712082738225147 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262242 (8, 0, some (2, 2)) (1931991466617457443365040884144002163909 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262272 (8, 0, some (3, 0)) (5006086427768078229220813538298602608241 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262273 (8, 0, some (3, 1)) (10012172855581418782135911768854484073143 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 262274 (8, 0, some (3, 2)) (312880401737239143992206181925457179387 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262304 (8, 0, some (4, 0)) (10095977355111150007786483162291473846281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262305 (8, 0, some (4, 1)) (10095977355121469493192134090924057955837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262306 (8, 0, some (4, 2)) (20191954710268397326388565139418016523 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 262336 (8, 0, some (5, 0)) (312880401737239143992206181925457179387 / 312500000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrlrrrr : KTree ℚ :=
  .node V3rrlrrrrl 262210 (8, 0, some (1, 2)) (2430524770815445219390023182380828832841 / 2500000000000000000000000000000000000000 : ℚ) V3rrlrrrrr

def V3rrlrrr : KTree ℚ :=
  .node V3rrlrrrl 238913 (7, 9, some (9, 1)) (543436746731143003438377022906507977569 / 625000000000000000000000000000000000000 : ℚ) V3rrlrrrr

def V3rrlrr : KTree ℚ :=
  .node V3rrlrrl 236833 (7, 7, some (8, 1)) (2220145375260885342897473701168049100933 / 2500000000000000000000000000000000000000 : ℚ) V3rrlrrr

def V3rrlr : KTree ℚ :=
  .node V3rrlrl 234690 (7, 5, some (5, 2)) (9178275136562136802420939768627990194411 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrr

def V3rrl : KTree ℚ :=
  .node V3rrll 231552 (7, 2, some (3, 0)) (9700115329420063304030720509074261833961 / 10000000000000000000000000000000000000000 : ℚ) V3rrlr

def V3rrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 262338 (8, 0, some (5, 2)) (5006086427793967444228868874201468907587 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262368 (8, 0, some (6, 0)) (4829978666554670229213789745614850233603 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262369 (8, 0, some (6, 1)) (9659957333093574094804104835233123388281 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262370 (8, 0, some (6, 2)) (9659957332989913820926045565243967458571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262400 (8, 0, some (7, 0)) (9722099083312059177211503093169075727707 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 262401 (8, 0, some (7, 1)) (9722099083207732064896710562888368157877 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262402 (8, 0, some (7, 2)) (9722099077264075595282296285739805976777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262432 (8, 0, some (8, 0)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 262433 (8, 0, some (8, 1)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262434 (8, 0, some (8, 2)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263168 (8, 1, none) (0 : ℚ) .leaf))) 263201 (8, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263202 (8, 1, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263232 (8, 1, some (1, 0)) (2407170720294340882506908905110211570461 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263233 (8, 1, some (1, 1)) (9628682814546754130023291404899486961833 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263234 (8, 1, some (1, 2)) (2407170703627299628689065525936287005687 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263264 (8, 1, some (2, 0)) (2360181867195103578883789769734788550197 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 263265 (8, 1, some (2, 1)) (590045466795471046299816706677521786473 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263266 (8, 1, some (2, 2)) (9440727468766778014444936131624554495227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (9700115329383738393602945859477362231993 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263297 (8, 1, some (3, 1)) (9700115329421248911953660877157457851077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263298 (8, 1, some (3, 2)) (9700115329441186024178976280031374786423 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263328 (8, 1, some (4, 0)) (122160640191837405687108311509926323347 / 125000000000000000000000000000000000000 : ℚ) .leaf)))) 263329 (8, 1, some (4, 1)) (9772851215370550951434680860288567518371 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 263330 (8, 1, some (4, 2)) (4886425607690973503509065481842583733261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263360 (8, 1, some (5, 0)) (9772851215370031482907465282937970010653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263361 (8, 1, some (5, 1)) (9772851215381306238323398197292557580237 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263362 (8, 1, some (5, 2)) (9772851215380506842109880278406316579587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263392 (8, 1, some (6, 0)) (2425028832362530461485350139106080287779 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 263393 (8, 1, some (6, 1)) (1940023065890333730581311109132107044971 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263394 (8, 1, some (6, 2)) (9700115329409771865163630977298364510117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263424 (8, 1, some (7, 0)) (295022733399775525246839804806786969923 / 312500000000000000000000000000000000000 : ℚ) .leaf) 263425 (8, 1, some (7, 1)) (236018186719081941387814335736194106039 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263426 (8, 1, some (7, 2)) (9440727467729188244443759032925117592651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263456 (8, 1, some (8, 0)) (481434140727673155109047230984360578013 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 263457 (8, 1, some (8, 1)) (9628682814055799212286049329930415364943 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263458 (8, 1, some (8, 2)) (2407170714585783634649372709529192413213 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263488 (8, 1, some (9, 0)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 263489 (8, 1, some (9, 1)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264226 (8, 2, some (0, 2)) (11630565913008632460113548145898616304559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264257 (8, 2, some (1, 1)) (2387750145135543908628684080244477367351 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 264258 (8, 2, some (1, 2)) (382040023219409527906095608432642928523 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264288 (8, 2, some (2, 0)) (74148836596558545911450724077985012249 / 80000000000000000000000000000000000000 : ℚ) .leaf) 264289 (8, 2, some (2, 1)) (9268604534969700328391704755612439090677 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264290 (8, 2, some (2, 2)) (9268604534978620112964718132762519505303 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264320 (8, 2, some (3, 0)) (9434922868126453105380738795262216669049 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rrrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264322 (8, 2, some (3, 2)) (943492286814413751962593896927590285049 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 264352 (8, 2, some (4, 0)) (1894535447161559874164328552150416009761 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264353 (8, 2, some (4, 1)) (2368169308959112190897024378898448918879 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264354 (8, 2, some (4, 2)) (47363386179251366330650624647366503861 / 50000000000000000000000000000000000000 : ℚ) .leaf) 264384 (8, 2, some (5, 0)) (4753312338501032527979612193476074713123 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 264385 (8, 2, some (5, 1)) (2376656169254470108962058615279740512837 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264386 (8, 2, some (5, 2)) (9506624677023894335841319799496405033693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264416 (8, 2, some (6, 0)) (9472677235847574493082502579363071027879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264417 (8, 2, some (6, 1)) (9472677235854552538551693326906363991767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264418 (8, 2, some (6, 2)) (4736338617919417005023570045312283668801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264448 (8, 2, some (7, 0)) (58968267925988278677495204603398755941 / 62500000000000000000000000000000000000 : ℚ) .leaf))) 264449 (8, 2, some (7, 1)) (377396914726004818391366858947798246653 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264450 (8, 2, some (7, 2)) (4717461433919047304904129454569015212753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264480 (8, 2, some (8, 0)) (2317151133751537614650683439502437443009 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 264481 (8, 2, some (8, 1)) (1853720906978894188127095694607319590467 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264482 (8, 2, some (8, 2)) (9268604560903370776491753581261478661417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264512 (8, 2, some (9, 0)) (4775500290262595174180955377579944749153 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 264513 (8, 2, some (9, 1)) (2387750144937380553991669604711208487931 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264544 (8, 2, some (10, 0)) (232611318259416149385732408202464965963 / 200000000000000000000000000000000000000 : ℚ) .leaf) 265282 (8, 3, some (1, 2)) (4742194199566498837405180537401112628997 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265313 (8, 3, some (2, 1)) (9130093215064455808244692730177616433547 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 265314 (8, 3, some (2, 2)) (365203728602555192448808459519845875957 / 400000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrrllrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265345 (8, 3, some (3, 1)) (2302983583247830639515522070978850802399 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 265346 (8, 3, some (3, 2)) (1842386866602274004581280811720847480763 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265376 (8, 3, some (4, 0)) (9220775595512061035567570460729303986783 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265377 (8, 3, some (4, 1)) (4610387797758003377038125538094545523989 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265378 (8, 3, some (4, 2)) (1152596949441637829651168067074440263959 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 265408 (8, 3, some (5, 0)) (9357849463054933572632168415190212780009 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265409 (8, 3, some (5, 1)) (9357849463076378800275497837830649374713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265410 (8, 3, some (5, 2)) (4678924731542887615489485341449666689999 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265440 (8, 3, some (6, 0)) (9357849463072178199352060279405490074831 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265441 (8, 3, some (6, 1)) (9357849463084290442205906797636748293209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265442 (8, 3, some (6, 2)) (9357849463081411838003963500345348948491 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265473 (8, 3, some (7, 1)) (4610387797769090363866366496745609533913 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265474 (8, 3, some (7, 2)) (1844155119086828635201765909414307956037 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265504 (8, 3, some (8, 0)) (2302983583257129482435338013517070486133 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265505 (8, 3, some (8, 1)) (1151491791624359580319132055042036039171 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265506 (8, 3, some (8, 2)) (9211934344709484375612307649313170940559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 265536 (8, 3, some (9, 0)) (570630825943233935792137874725143303767 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265537 (8, 3, some (9, 1)) (9130093214877179611825253440137860881029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265568 (8, 3, some (10, 0)) (296387137474051826493391882840265631263 / 312500000000000000000000000000000000000 : ℚ) .leaf) 266338 (8, 4, some (2, 2)) (1127040796276980295440230577850807101873 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 266369 (8, 4, some (3, 1)) (4511933196302900804238506663736682248433 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrllrr : KTree ℚ :=
  .node V3rrrllrrl 265472 (8, 3, some (7, 0)) (461038779776785098270505788700274859097 / 500000000000000000000000000000000000000 : ℚ) V3rrrllrrr

def V3rrrllr : KTree ℚ :=
  .node V3rrrllrl 265344 (8, 3, some (3, 0)) (1151491793932501406288683496323475403323 / 1250000000000000000000000000000000000000 : ℚ) V3rrrllrr

def V3rrrll : KTree ℚ :=
  .node V3rrrlll 264321 (8, 2, some (3, 1)) (1179365358515063544841363430589782573451 / 1250000000000000000000000000000000000000 : ℚ) V3rrrllr

def V3rrrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266400 (8, 4, some (4, 0)) (225839673652583451143370948732383864257 / 250000000000000000000000000000000000000 : ℚ) .leaf) 266401 (8, 4, some (4, 1)) (180671738738022446130571538431616901601 / 200000000000000000000000000000000000000 : ℚ) .leaf) 266402 (8, 4, some (4, 2)) (2258396734230102588892150029784436937779 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266432 (8, 4, some (5, 0)) (2294568784135303498226658585389026738811 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266433 (8, 4, some (5, 1)) (9178275136553673691004309256444332837839 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 266434 (8, 4, some (5, 2)) (9178275136566174828831359566137323937897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266464 (8, 4, some (6, 0)) (4611337656943891764976685768983368457177 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266465 (8, 4, some (6, 1)) (9222675313903823190816173313796335246839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266466 (8, 4, some (6, 2)) (4611337656953639559055574245321218297203 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266496 (8, 4, some (7, 0)) (1835655027311909715944758770127074775509 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 266497 (8, 4, some (7, 1)) (1835655027313545928453345562409420272251 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266528 (8, 4, some (8, 0)) (9033586936927878349984511325853048164589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266529 (8, 4, some (8, 1)) (2258396734229972869257414055720522525419 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266530 (8, 4, some (8, 2)) (903358694254360894140705381248621639457 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266560 (8, 4, some (9, 0)) (9023866392642045509692914833158618586353 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266561 (8, 4, some (9, 1)) (4511933196280028256764283680427704634357 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 266592 (8, 4, some (10, 0)) (9016326370243480534935918272130851482123 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267394 (8, 5, some (3, 2)) (8864051648502355414871026951628207150159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267425 (8, 5, some (4, 1)) (1771594439002728104882339099731466420429 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 267426 (8, 5, some (4, 2)) (17715944390065453949135961678497280623 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267456 (8, 5, some (5, 0)) (899556631580613569122130940625659021711 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 267457 (8, 5, some (5, 1)) (1799113262789798647355233040999570008953 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrlrll : KTree ℚ :=
  .node V3rrrlrlll 266498 (8, 4, some (7, 2)) (917827513652727914725115851814870387023 / 1000000000000000000000000000000000000000 : ℚ) V3rrrlrllr

def V3rrrlrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 267488 (8, 5, some (6, 0)) (1810947148736677524877209084923891038019 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 267489 (8, 5, some (6, 1)) (1131841967962760021513597427792244528711 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 267490 (8, 5, some (6, 2)) (9054735743709735646174089139600576339159 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267520 (8, 5, some (7, 0)) (9054735743696332324133649021456940649127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267521 (8, 5, some (7, 1)) (9054735743708494391630177077295602372117 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 267552 (8, 5, some (8, 0)) (8995566313962691047554058773011798560067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267553 (8, 5, some (8, 1)) (4497783156982656996335612608842003488981 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267554 (8, 5, some (8, 2)) (8995566314579474472351783597143382692049 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267584 (8, 5, some (9, 0)) (8857972195043830343728587560407847220339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267585 (8, 5, some (9, 1)) (4428986097509207403055603703350465253827 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlrlrl : KTree ℚ :=
  .node V3rrrlrlrll 267522 (8, 5, some (7, 2)) (4527367871847214633993775281378986057617 / 5000000000000000000000000000000000000000 : ℚ) V3rrrlrlrlr

def V3rrrlrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 268450 (8, 6, some (4, 2)) (347902122836186369392365401659567853979 / 400000000000000000000000000000000000000 : ℚ) .leaf) 268481 (8, 6, some (5, 1)) (1764313029261707183913118955127580801941 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 268482 (8, 6, some (5, 2)) (2205391286581190021295227039504267673273 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268512 (8, 6, some (6, 0)) (2220145375377729838612859239377292521707 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 268513 (8, 6, some (6, 1)) (444029075051797424818972410667157380691 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 268544 (8, 6, some (7, 0)) (8897553293123657542573419553533446720913 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268545 (8, 6, some (7, 1)) (4448776646569432917260104470359841987527 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268546 (8, 6, some (7, 2)) (4448776646568205608329145012170858380809 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 268576 (8, 6, some (8, 0)) (8880581501038497568062993566679318996613 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlrlrr : KTree ℚ :=
  .node V3rrrlrlrrl 268514 (8, 6, some (6, 2)) (8880581501046591142993751783419204681629 / 10000000000000000000000000000000000000000 : ℚ) V3rrrlrlrrr

def V3rrrlrlr : KTree ℚ :=
  .node V3rrrlrlrl 267616 (8, 5, some (10, 0)) (4432025824261083254308193117295600518869 / 5000000000000000000000000000000000000000 : ℚ) V3rrrlrlrr

def V3rrrlrl : KTree ℚ :=
  .node V3rrrlrll 267458 (8, 5, some (5, 2)) (112444578924548193937837131353839956231 / 125000000000000000000000000000000000000 : ℚ) V3rrrlrlr

def V3rrrlrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 268578 (8, 6, some (8, 2)) (2220145375265077404819727069675593111691 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 268608 (8, 6, some (9, 0)) (1764313029265569794286176088426054777023 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 268609 (8, 6, some (9, 1)) (4410782573160743449823970722897703756623 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268640 (8, 6, some (10, 0)) (8697553070918350371043193951108865251927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269506 (8, 7, some (5, 2)) (1732133438023932880380818848375854882549 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 269538 (8, 7, some (6, 2)) (4365068631866371323155018350708391255963 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269568 (8, 7, some (7, 0)) (4399870074698823312758524776920727287979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269569 (8, 7, some (7, 1)) (4399870074539267742295926920802584886819 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269570 (8, 7, some (7, 2)) (8799740149081872744842495461408107914469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269600 (8, 7, some (8, 0)) (8799740149071563847969964749705679414693 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlrrll : KTree ℚ :=
  .node V3rrrlrrlll 269537 (8, 7, some (6, 1)) (4365068631860109405458627747399897312681 / 5000000000000000000000000000000000000000 : ℚ) V3rrrlrrllr

def V3rrrlrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 269602 (8, 7, some (8, 2)) (8799740149095936727256005501027739233757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269632 (8, 7, some (9, 0)) (8730137263728833587128560452372939911369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269633 (8, 7, some (9, 1)) (218253431593276728983861307237980990501 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269664 (8, 7, some (10, 0)) (4330333595063015631243139147491256634607 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 270562 (8, 8, some (6, 2)) (2152921956941838006962739155246784751877 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 270594 (8, 8, some (7, 2)) (869498794769997253824093287083635715097 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 270624 (8, 8, some (8, 0)) (8722651843533014651815128061869701038927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270625 (8, 8, some (8, 1)) (8722651843434954288976080560248053943961 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 270626 (8, 8, some (8, 2)) (2180662960860527216403842141312201347659 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlrrlr : KTree ℚ :=
  .node V3rrrlrrlrl 270593 (8, 8, some (7, 1)) (8694987947692768098157841638930355476837 / 10000000000000000000000000000000000000000 : ℚ) V3rrrlrrlrr

def V3rrrlrrl : KTree ℚ :=
  .node V3rrrlrrll 269601 (8, 7, some (8, 1)) (1099967518635400680686102632435713537403 / 1250000000000000000000000000000000000000 : ℚ) V3rrrlrrlr

def V3rrrlrrrlll : KTree ℚ :=
  (.node (.node .leaf 270657 (8, 8, some (9, 1)) (869498794769997253824093287083635715097 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 270688 (8, 8, some (10, 0)) (2152921956941838006962739155246784751877 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrlrrrllr : KTree ℚ :=
  (.node (.node .leaf 271649 (8, 9, some (8, 1)) (4312137468205069941797980086015195765479 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 271650 (8, 9, some (8, 2)) (4312137468208601723183439287354627460477 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrlrrrll : KTree ℚ :=
  .node V3rrrlrrrlll 271618 (8, 9, some (7, 2)) (8580791101988885127854177316567333682283 / 10000000000000000000000000000000000000000 : ℚ) V3rrrlrrrllr

def V3rrrlrrrlrl : KTree ℚ :=
  (.node (.node .leaf 271681 (8, 9, some (9, 1)) (33688573970365974563305843404654735609 / 39062500000000000000000000000000000000 : ℚ) .leaf) 271712 (8, 9, some (10, 0)) (4290395550992377757444484503914119092347 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrlrrrlrr : KTree ℚ :=
  (.node (.node .leaf 272705 (8, 10, some (9, 1)) (341287871336695132457305477315001350167 / 400000000000000000000000000000000000000 : ℚ) .leaf) 272736 (8, 10, some (10, 0)) (2128896302770054482936997908940223790881 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrlrrrlr : KTree ℚ :=
  .node V3rrrlrrrlrl 272674 (8, 10, some (8, 2)) (4257792605519128020120529007886198455017 / 5000000000000000000000000000000000000000 : ℚ) V3rrrlrrrlrr

def V3rrrlrrrl : KTree ℚ :=
  .node V3rrrlrrrll 271680 (8, 9, some (9, 0)) (4312137468239159393618016191464862388671 / 5000000000000000000000000000000000000000 : ℚ) V3rrrlrrrlr

def V3rrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 294944 (9, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 294945 (9, 0, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 294976 (9, 0, some (1, 0)) (4814341407329684854342562671180393947799 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 294977 (9, 0, some (1, 1)) (2407170703622124566137745088662110383977 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 295008 (9, 0, some (2, 0)) (1180090933588667306068068318338339330061 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 295009 (9, 0, some (2, 1)) (9440727468731119824245750150804483764071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295040 (9, 0, some (3, 0)) (1940023065878069528206827395283523461259 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 295041 (9, 0, some (3, 1)) (9700115329434199237110805748421872353247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295072 (9, 0, some (4, 0)) (9772851215364526110717118374652929438433 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 295073 (9, 0, some (4, 1)) (9772851215374515316510799740069443235161 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrlrrr : KTree ℚ :=
  .node V3rrrlrrrl 294912 (9, 0, none) (0 : ℚ) V3rrrlrrrr

def V3rrrlrr : KTree ℚ :=
  .node V3rrrlrrl 270656 (8, 8, some (9, 0)) (8694987947692768098157841638930355476837 / 10000000000000000000000000000000000000000 : ℚ) V3rrrlrrr

def V3rrrlr : KTree ℚ :=
  .node V3rrrlrl 268577 (8, 6, some (8, 1)) (2220145375261642785348188259442902506331 / 2500000000000000000000000000000000000000 : ℚ) V3rrrlrr

def V3rrrl : KTree ℚ :=
  .node V3rrrll 266370 (8, 4, some (3, 2)) (35249478096184048035519200675283357477 / 39062500000000000000000000000000000000 : ℚ) V3rrrlr

def V3rrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 295105 (9, 0, some (5, 1)) (2443212803846709270974746571538771254937 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 295136 (9, 0, some (6, 0)) (388004613178253766303423134175325362441 / 400000000000000000000000000000000000000 : ℚ) .leaf) 295137 (9, 0, some (6, 1)) (242502883236012806266316240893457360939 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295168 (9, 0, some (7, 0)) (1180090933597492874644596335078160781217 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 295169 (9, 0, some (7, 1)) (944072746867863526242494002215140246319 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 295200 (9, 0, some (8, 0)) (9628682814457183809015668359424856771007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295201 (9, 0, some (8, 1)) (962868280857063786721776752047117688623 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 295232 (9, 0, some (9, 0)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295233 (9, 0, some (9, 1)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295969 (9, 1, some (0, 1)) (11630565913215029496130017858275055185887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296000 (9, 1, some (1, 0)) (4775500324383530200363668537055384133961 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 296001 (9, 1, some (1, 1)) (596937536282841092162337642142213620001 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 296032 (9, 1, some (2, 0)) (4634302267498224796938569986260813130493 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296033 (9, 1, some (2, 1)) (4634302267472741704659952828651573824921 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296064 (9, 1, some (3, 0)) (4717461434046533552641970878376630743779 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296065 (9, 1, some (3, 1)) (943492286813033175403308476499996999511 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 296096 (9, 1, some (4, 0)) (9472677235821241663387675159338448516469 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 296097 (9, 1, some (4, 1)) (9472677235843383574687700740041510381077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296128 (9, 1, some (5, 0)) (1901324935402435760945497370584514884481 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296129 (9, 1, some (5, 1)) (9506624677023213385225717944142037652287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296160 (9, 1, some (6, 0)) (2368169308963346398027290548104771264721 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296161 (9, 1, some (6, 1)) (4736338617926577247335586157725907461257 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296192 (9, 1, some (7, 0)) (4717461434079451229422943153016015306181 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 296193 (9, 1, some (7, 1)) (9434922868121355764116246993023303145173 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 296224 (9, 1, some (8, 0)) (4634302267491057951597533251194779682853 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296225 (9, 1, some (8, 1)) (2317151133519228129229498343043183090659 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 296256 (9, 1, some (9, 0)) (4775500290046062167318909949103003056803 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296257 (9, 1, some (9, 1)) (298468769549240420631633683803327336439 / 312500000000000000000000000000000000000 : ℚ) .leaf) 296288 (9, 1, some (10, 0)) (11630565905860399753600438188338067122141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297025 (9, 2, some (1, 1)) (9484388399190910487105454310604341146427 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297056 (9, 2, some (2, 0)) (4565046626920037381890974116795742912001 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297057 (9, 2, some (2, 1)) (9130093215058661617863198366938684947903 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297088 (9, 2, some (3, 0)) (4605967166498516682823582842554674917969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297089 (9, 2, some (3, 1)) (1151491791624273902443750274338298136471 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 297120 (9, 2, some (4, 0)) (4610387797748996326504547590466649807989 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 297121 (9, 2, some (4, 1)) (230519389888112395919248444846712484087 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 297152 (9, 2, some (5, 0)) (9357849463067792231220021906938842809237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297153 (9, 2, some (5, 1)) (1169731182885288556630700751079216321063 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 297184 (9, 2, some (6, 0)) (935784946308093217259805405651188819093 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297185 (9, 2, some (6, 1)) (9357849463087486178703537524393891670491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297216 (9, 2, some (7, 0)) (9220775595540315634124086121019465492477 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297217 (9, 2, some (7, 1)) (288149237360267739343529813618227307329 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297248 (9, 2, some (8, 0)) (921193433302285460885042674500825656161 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 297249 (9, 2, some (8, 1)) (921193433275367255204705335846696527473 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 297280 (9, 2, some (9, 0)) (2282523303750799274325972629099181343761 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 297281 (9, 2, some (9, 1)) (4565046620227978326727670353912746797333 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298081 (9, 3, some (2, 1)) (4508163185109272586170515495626802885693 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298112 (9, 3, some (3, 0)) (9023866410323928447631734459801303050247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298113 (9, 3, some (3, 1)) (4511933196303447918666310280336064214759 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298144 (9, 3, some (4, 0)) (9033586936903107495691752983668174692779 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298145 (9, 3, some (4, 1)) (9033586936909017277505362096766532769859 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 298176 (9, 3, some (5, 0)) (9178275136541291154950345065713667332967 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298177 (9, 3, some (5, 1)) (9178275136560670747699433416274803210191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298208 (9, 3, some (6, 0)) (4611337656948893511966587218542406476313 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298209 (9, 3, some (6, 1)) (4611337656954158222439737620201625185019 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298240 (9, 3, some (7, 0)) (917827513656630183354053826803247375123 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 298241 (9, 3, some (7, 1)) (1835655027313142104091413366057646643329 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298273 (9, 3, some (8, 1)) (2258396734212630160370077106056872637719 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 298304 (9, 3, some (9, 0)) (9023866392616160834979383900243820210679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298305 (9, 3, some (9, 1)) (4511933201924213850519550241084923153767 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298336 (9, 3, some (10, 0)) (1803265274014096918896914681152390229233 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 299137 (9, 4, some (3, 1)) (8864051648488179591899700493003009673327 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299168 (9, 4, some (4, 0)) (4428986101816443150483427557748573713573 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299169 (9, 4, some (4, 1)) (4428986097509692107649857337486814472283 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299200 (9, 4, some (5, 0)) (8995566313942547743396475939418576549351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299201 (9, 4, some (5, 1)) (4497783156978124648278471193728420235421 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 299232 (9, 4, some (6, 0)) (2263683935923264856013577677828375632469 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrrlrl : KTree ℚ :=
  .node V3rrrrlrll 298272 (9, 3, some (8, 0)) (9033586936929226804706369465717238739857 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrlrlr

def V3rrrrlrrll : KTree ℚ :=
  (.node (.node (.node .leaf 299264 (9, 4, some (7, 0)) (9054735743704500691927120621815374304897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299265 (9, 4, some (7, 1)) (4527367871854913558344755564357634073433 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299296 (9, 4, some (8, 0)) (281111447311483105344128109990756330217 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299297 (9, 4, some (8, 1)) (8995566313938282825013858357216996811801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299328 (9, 4, some (9, 0)) (553623262189867651088971887674874265361 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrlrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 299360 (9, 4, some (10, 0)) (443202582422970980888716188821076858651 / 500000000000000000000000000000000000000 : ℚ) .leaf) 300193 (9, 5, some (4, 1)) (1087194133861336847708235166233102725203 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 300224 (9, 5, some (5, 0)) (441078257394209620941792468517818145131 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300225 (9, 5, some (5, 1)) (2205391286578831976344174305738150586489 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 300256 (9, 5, some (6, 0)) (4440290750512567470674930631697257548791 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrlrrl : KTree ℚ :=
  .node V3rrrrlrrll 299329 (9, 4, some (9, 1)) (4428986100150479469153615188664073373737 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrlrrlr

def V3rrrrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 300288 (9, 5, some (7, 0)) (8897553293132636067670429358831732948071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300289 (9, 5, some (7, 1)) (1112194161642794339642899548950224528127 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 300320 (9, 5, some (8, 0)) (1110072687630651798391890946559226975781 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300321 (9, 5, some (8, 1)) (8880581501037656911416888190316604221927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300352 (9, 5, some (9, 0)) (4410782573164654712642946370063701949829 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 300384 (9, 5, some (10, 0)) (4348776535449662854630252616235088285151 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301249 (9, 6, some (5, 1)) (1732133438021785805975601090168859559027 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 301280 (9, 6, some (6, 0)) (2182534316165944269217817350631536185509 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 301281 (9, 6, some (6, 1)) (8730137263726537342353415721473499609877 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrlrrr : KTree ℚ :=
  .node V3rrrrlrrrl 300353 (9, 5, some (9, 1)) (4410782573399139624011847917077933036659 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrlrrrr

def V3rrrrlrr : KTree ℚ :=
  .node V3rrrrlrrl 300257 (9, 5, some (6, 1)) (277518171907562787282201039017094119923 / 312500000000000000000000000000000000000 : ℚ) V3rrrrlrrr

def V3rrrrlr : KTree ℚ :=
  .node V3rrrrlrl 299233 (9, 4, some (6, 1)) (4527367871853756334840499231975552277789 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrlrr

def V3rrrrl : KTree ℚ :=
  .node V3rrrrll 297312 (9, 2, some (10, 0)) (9484388398484279883497450077759740626891 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrlr

def V3rrrrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 301313 (9, 6, some (7, 1)) (8799740149083398546118488172931342663077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301344 (9, 6, some (8, 0)) (8799740149079578852561320926937288706673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301345 (9, 6, some (8, 1)) (8799740149081912895388575851934978921931 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301376 (9, 6, some (9, 0)) (8730137263733727011589566061942297215479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301377 (9, 6, some (9, 1)) (1746027452798482233322063289594415752497 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 302305 (9, 7, some (6, 1)) (4305843913879803637991715825188223268631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 302336 (9, 7, some (7, 0)) (8694987947935570181267000957497178760041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302337 (9, 7, some (7, 1)) (543436746731143003438377022906507977569 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302368 (9, 7, some (8, 0)) (8722651843429345410744361809272534933593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302369 (9, 7, some (8, 1)) (1090331480429607586953772994795375986181 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrlll : KTree ℚ :=
  .node V3rrrrrllll 301408 (9, 6, some (10, 0)) (4330333595060822674668716802728683146603 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrlllr

def V3rrrrrllrll : KTree ℚ :=
  (.node (.node .leaf 302401 (9, 7, some (9, 1)) (4347493973853569274271673412588428988887 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 302432 (9, 7, some (10, 0)) (4305843913884379010405534367783408406179 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrllrlr : KTree ℚ :=
  (.node (.node .leaf 303392 (9, 8, some (8, 0)) (4312137468239159393618016191464862388671 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 303393 (9, 8, some (8, 1)) (33688573970365974563305843404654735609 / 39062500000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrllrl : KTree ℚ :=
  .node V3rrrrrllrll 303361 (9, 8, some (7, 1)) (4290395550992377757444484503914119092347 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrllrlr

def V3rrrrrllrrl : KTree ℚ :=
  (.node (.node .leaf 303425 (9, 8, some (9, 1)) (4312137468208601723183439287354627460477 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 303456 (9, 8, some (10, 0)) (8580791101988885127854177316567333682283 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrllrrr : KTree ℚ :=
  (.node (.node .leaf 304448 (9, 9, some (9, 0)) (4266098391717262144249020157999194363917 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 304449 (9, 9, some (9, 1)) (8532196783420674867812364032901503962791 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrllrr : KTree ℚ :=
  .node V3rrrrrllrrl 304417 (9, 9, some (8, 1)) (1064448151379302641149604829420683941873 / 1250000000000000000000000000000000000000 : ℚ) V3rrrrrllrrr

def V3rrrrrllr : KTree ℚ :=
  .node V3rrrrrllrl 303424 (9, 8, some (9, 0)) (4312137468205069941797980086015195765479 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrllrr

def V3rrrrrll : KTree ℚ :=
  .node V3rrrrrlll 302400 (9, 7, some (9, 0)) (8694987947699212047011478810227451377613 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrllr

def V3rrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 305473 (9, 10, some (9, 1)) (8429140000907536146926182009059503716323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 305504 (9, 10, some (10, 0)) (8429140000912297485604575698249112515773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327712 (10, 0, some (0, 0)) (11630566148884290525517251222896017244853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327744 (10, 0, some (1, 0)) (9551000580635281158693922731976437872891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327776 (10, 0, some (2, 0)) (9268604534927194240776978134081678492529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 327808 (10, 0, some (3, 0)) (2358730717024670764009284189004563905837 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327840 (10, 0, some (4, 0)) (4736338617918670663646482688040516261929 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327872 (10, 0, some (5, 0)) (4753312338508126855763521631683183036333 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327904 (10, 0, some (6, 0)) (296021163620592719280715253718797197369 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327936 (10, 0, some (7, 0)) (9434922868147476210178809740031948859451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327968 (10, 0, some (8, 0)) (4634302267448525416907581167602850178843 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 328000 (10, 0, some (9, 0)) (4775500287297835977171760672669656653571 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 328032 (10, 0, some (10, 0)) (11630566082201369110498515119357343558719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328768 (10, 1, some (1, 0)) (1896877693762852890876457240462933193037 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 328800 (10, 1, some (2, 0)) (91300932150847354745799230015138766333 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328832 (10, 1, some (3, 0)) (921193433296585305445972285883050033473 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 328864 (10, 1, some (4, 0)) (4610387797755020656172847723645639924683 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 328896 (10, 1, some (5, 0)) (9357849463076276095138214524229794103273 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328928 (10, 1, some (6, 0)) (2339462365771628539218943590170209498157 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 328960 (10, 1, some (7, 0)) (2305193898884965599460779101364252102251 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 328992 (10, 1, some (8, 0)) (2302983583248933921870132451270881381617 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 329024 (10, 1, some (9, 0)) (1141261651783258119240164539438048682537 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrrrrl : KTree ℚ :=
  .node V3rrrrrll 304480 (9, 9, some (10, 0)) (1064448151379302641149604829420683941873 / 1250000000000000000000000000000000000000 : ℚ) V3rrrrrlr

def V3rrrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 329824 (10, 2, some (2, 0)) (9016326408334207573709924723371835267617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329856 (10, 2, some (3, 0)) (1804773278522338955259298976235385317703 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 329888 (10, 2, some (4, 0)) (1806717387378236838198369136426255661067 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329920 (10, 2, some (5, 0)) (2294568784138020792176705851048579618799 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 329952 (10, 2, some (6, 0)) (9222675313905028731271826402753756228373 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 329984 (10, 2, some (7, 0)) (1147284392071252604793837765373346263971 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330016 (10, 2, some (8, 0)) (9033586936920906944268267132531645393091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330048 (10, 2, some (9, 0)) (4511933196202792535357781527646399645567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330080 (10, 2, some (10, 0)) (901632639517791984982272559248909101943 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330880 (10, 3, some (3, 0)) (2216012916401216991662210368540524574781 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 330912 (10, 3, some (4, 0)) (4428986097509453361805116700220096966253 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330976 (10, 3, some (6, 0)) (9054735743701843222725934025029738543229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331008 (10, 3, some (7, 0)) (452736787185493061229292788725212654937 / 500000000000000000000000000000000000000 : ℚ) .leaf) 331040 (10, 3, some (8, 0)) (140555723655731808716852618773297267949 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331072 (10, 3, some (9, 0)) (4428986097491549625924736054785218046109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 331104 (10, 3, some (10, 0)) (886405165934942758006216849969938271449 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 331936 (10, 4, some (4, 0)) (8697553079045068692593759145644462176293 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331968 (10, 4, some (5, 0)) (1102695643288355713236248224566228464837 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 332000 (10, 4, some (6, 0)) (1776116300206773954147067535724585819041 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 332032 (10, 4, some (7, 0)) (1112194161642416811409906534488317839877 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 332064 (10, 4, some (8, 0)) (1776116300209558736103236975272807211877 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrrrrl : KTree ℚ :=
  .node V3rrrrrrll 330944 (10, 3, some (5, 0)) (1799113262788856917716015397324226345403 / 2000000000000000000000000000000000000000 : ℚ) V3rrrrrrlr

def V3rrrrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 332128 (10, 4, some (10, 0)) (8697553075892948333015304468668563284733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332992 (10, 5, some (5, 0)) (1082583398933261232270327169080566149197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 333024 (10, 5, some (6, 0)) (8730137263716688464161152346309238209183 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333056 (10, 5, some (7, 0)) (219993503726953175124204898458966134103 / 250000000000000000000000000000000000000 : ℚ) .leaf) 333088 (10, 5, some (8, 0)) (2199935037271154627596428310961844783611 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 333152 (10, 5, some (10, 0)) (4330333595243890562177897437527752506709 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 334048 (10, 6, some (6, 0)) (4305843914277619361718486756029545105847 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 334080 (10, 6, some (7, 0)) (869498794769112348935670781416530007521 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334112 (10, 6, some (8, 0)) (69781214747485288721563894734715810133 / 80000000000000000000000000000000000000 : ℚ) .leaf) 334144 (10, 6, some (9, 0)) (8694987947700549122829524244729254897311 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrrrl : KTree ℚ :=
  .node V3rrrrrrrll 333120 (10, 5, some (9, 0)) (4365068631864774819368922317096805230051 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrrrlr

def V3rrrrrrrrll : KTree ℚ :=
  (.node (.node .leaf 335104 (10, 7, some (7, 0)) (8580791102170404111915398858385370359141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335136 (10, 7, some (8, 0)) (4312137468204905886750605302074695897709 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrrrrlr : KTree ℚ :=
  (.node (.node .leaf 335200 (10, 7, some (10, 0)) (8580791101993285771149219569305547731553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 336160 (10, 8, some (8, 0)) (2128896302770054482936997908940223790881 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrrrrl : KTree ℚ :=
  .node V3rrrrrrrrll 335168 (10, 7, some (9, 0)) (4312137468207112715166500132193210236409 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrrrrlr

def V3rrrrrrrrrl : KTree ℚ :=
  (.node (.node .leaf 336224 (10, 8, some (10, 0)) (4257792605519128020120529007886198455017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 337216 (10, 9, some (9, 0)) (8429140000912297485604575698249112515773 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrrrrrr : KTree ℚ :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (8331284436256779843642364729688898379543 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrrrrr : KTree ℚ :=
  .node V3rrrrrrrrrl 337248 (10, 9, some (10, 0)) (8429140000907536146926182009059503716323 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrrrrrr

def V3rrrrrrrr : KTree ℚ :=
  .node V3rrrrrrrrl 336192 (10, 8, some (9, 0)) (341287871336695132457305477315001350167 / 400000000000000000000000000000000000000 : ℚ) V3rrrrrrrrr

def V3rrrrrrr : KTree ℚ :=
  .node V3rrrrrrrl 334176 (10, 6, some (10, 0)) (4305843913981514731271399484173087783879 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrrrr

def V3rrrrrr : KTree ℚ :=
  .node V3rrrrrrl 332096 (10, 4, some (9, 0)) (4410782573155259975786388007864211566141 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrrr

def V3rrrrr : KTree ℚ :=
  .node V3rrrrrl 329056 (10, 1, some (10, 0)) (9484388445312662660176531574636278733107 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrr

def V3rrrr : KTree ℚ :=
  .node V3rrrrl 301312 (9, 6, some (7, 0)) (1759948029814137361252574152849861612439 / 2000000000000000000000000000000000000000 : ℚ) V3rrrrr

def V3rrr : KTree ℚ :=
  .node V3rrrl 295104 (9, 0, some (5, 0)) (9772851215374515316510799740069443235161 / 10000000000000000000000000000000000000000 : ℚ) V3rrrr

def V3rr : KTree ℚ :=
  .node V3rrl 262337 (8, 0, some (5, 1)) (10012172855604276115697064403847165907767 / 10000000000000000000000000000000000000000 : ℚ) V3rrr

def V3r : KTree ℚ :=
  .node V3rl 200994 (6, 4, some (8, 2)) (370744181399848927255881520893653033177 / 400000000000000000000000000000000000000 : ℚ) V3rr

def V3 : KTree ℚ :=
  .node V3l 134210 (4, 3, some (1, 2)) (9865255408825446316275508782104443076437 / 10000000000000000000000000000000000000000 : ℚ) V3r


end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R10_10_10_l1_r4V4.lean <==
/-
A36W.TGCert3R10_10_10_l1_r4V4 (namespace A36W.TGCert3.R10_10_10_l1_r4): the level-4 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R10_10_10_l1_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V4 : KTree ℚ :=
  (.node .leaf 338272 (10, 10, some (10, 0)) (2000000000001961387442515514198298392819 / 2000000000000000000000000000000000000000 : ℚ) .leaf)


end A36W.TGCert3.R10_10_10_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2 (namespace A36W.TGCert3.R12_12_12_l1_r2): the adaptive certificate for (n_A, n_B, k) = (12, 12, 12), λ = 1, r = 2:
lower end K4(a) at c = 1/q̂ with the chunked Bellman bound (`Fstar_ge_of_tree`); upper end K4(c) at the owner's hull point of 3 count table(s) (`Fstar_le_of_vals`).  Every statement holds for every
`A : Finset (Fin 24)` with `#A = 12`.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2B00
import A36W.TGCert3R12_12_12_l1_r2B01
import A36W.TGCert3R12_12_12_l1_r2B02
import A36W.TGCert3R12_12_12_l1_r2B03
import A36W.TGCert3R12_12_12_l1_r2B04
import A36W.TGCert3R12_12_12_l1_r2B05
import A36W.TGCert3R12_12_12_l1_r2B06
import A36W.TGCert3R12_12_12_l1_r2B07
import A36W.TGCert3R12_12_12_l1_r2B08
import A36W.TGCert3R12_12_12_l1_r2B09
import A36W.TGCert3R12_12_12_l1_r2B10
import A36W.TGCert3R12_12_12_l1_r2B11
import A36W.TGCert3R12_12_12_l1_r2B12
import A36W.TGCert3R12_12_12_l1_r2B13
import A36W.TGCert3R12_12_12_l1_r2B14
import A36W.TGCert3R12_12_12_l1_r2B15
import A36W.TGCert3R12_12_12_l1_r2B16
import A36W.TGCert3R12_12_12_l1_r2B17
import A36W.TGCert3R12_12_12_l1_r2B18
import A36W.TGCert3R12_12_12_l1_r2B19
import A36W.TGCert3R12_12_12_l1_r2B20
import A36W.TGCert3R12_12_12_l1_r2B21
import A36W.TGCert3R12_12_12_l1_r2B22
import A36W.TGCert3R12_12_12_l1_r2B23
import A36W.TGCert3R12_12_12_l1_r2B24
import A36W.TGCert3R12_12_12_l1_r2B25
import A36W.TGCert3R12_12_12_l1_r2B26
import A36W.TGCert3R12_12_12_l1_r2B27
import A36W.TGCert3R12_12_12_l1_r2B28
import A36W.TGCert3R12_12_12_l1_r2B29
import A36W.TGCert3R12_12_12_l1_r2B30
import A36W.TGCert3R12_12_12_l1_r2B31
import A36W.TGCert3R12_12_12_l1_r2B32
import A36W.TGCert3R12_12_12_l1_r2B33
import A36W.TGCert3R12_12_12_l1_r2B34
import A36W.TGCert3R12_12_12_l1_r2B35
import A36W.TGCert3R12_12_12_l1_r2B36
import A36W.TGCert3R12_12_12_l1_r2B37
import A36W.TGCert3R12_12_12_l1_r2B38
import A36W.TGCert3R12_12_12_l1_r2B39
import A36W.TGCert3R12_12_12_l1_r2B40
import A36W.TGCert3R12_12_12_l1_r2B41
import A36W.TGCert3R12_12_12_l1_r2B42
import A36W.TGCert3R12_12_12_l1_r2B43
import A36W.TGCert3R12_12_12_l1_r2B44
import A36W.TGCert3R12_12_12_l1_r2B45
import A36W.TGCert3R12_12_12_l1_r2B46
import A36W.TGCert3R12_12_12_l1_r2B47
import A36W.TGCert3R12_12_12_l1_r2B48
import A36W.TGCert3R12_12_12_l1_r2B49
import A36W.TGCert3R12_12_12_l1_r2B50
import A36W.TGCert3R12_12_12_l1_r2B51
import A36W.TGCert3R12_12_12_l1_r2B52
import A36W.TGCert3R12_12_12_l1_r2B53
import A36W.TGCert3R12_12_12_l1_r2B54
import A36W.TGCert3R12_12_12_l1_r2B55
import A36W.TGCert3R12_12_12_l1_r2B56
import A36W.TGCert3R12_12_12_l1_r2B57
import A36W.TGCert3R12_12_12_l1_r2B58
import A36W.TGCert3R12_12_12_l1_r2B59
import A36W.TGCert3R12_12_12_l1_r2B60
import A36W.TGCert3R12_12_12_l1_r2B61
import A36W.TGCert3R12_12_12_l1_r2B62
import A36W.TGCert3R12_12_12_l1_r2B63
import A36W.TGCert3R12_12_12_l1_r2B64
import A36W.TGCert3R12_12_12_l1_r2B65
import A36W.TGCert3R12_12_12_l1_r2B66
import A36W.TGCert3R12_12_12_l1_r2B67
import A36W.TGCert3R12_12_12_l1_r2B68
import A36W.TGCert3R12_12_12_l1_r2Q00

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1lllr_ok : V1lllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lllrl_ok V1lllr_e V1lllrr_ok

theorem V1lll_ok : V1lll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llll_ok V1lll_e V1lllr_ok

theorem V1llrllr_ok : V1llrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrllrl_ok V1llrllr_e V1llrllrr_ok

theorem V1llrll_ok : V1llrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrlll_ok V1llrll_e V1llrllr_ok

theorem V1llrlrl_ok : V1llrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrlrll_ok V1llrlrl_e V1llrlrlr_ok

theorem V1llrlr_ok : V1llrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrlrl_ok V1llrlr_e V1llrlrr_ok

theorem V1llrl_ok : V1llrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrll_ok V1llrl_e V1llrlr_ok

theorem V1llrrl_ok : V1llrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrll_ok V1llrrl_e V1llrrlr_ok

theorem V1llrrrl_ok : V1llrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrrll_ok V1llrrrl_e V1llrrrlr_ok

theorem V1llrrrr_ok : V1llrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrrrl_ok V1llrrrr_e V1llrrrrr_ok

theorem V1llrrr_ok : V1llrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrrl_ok V1llrrr_e V1llrrrr_ok

theorem V1llrr_ok : V1llrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrl_ok V1llrr_e V1llrrr_ok

theorem V1llr_ok : V1llr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrl_ok V1llr_e V1llrr_ok

theorem V1ll_ok : V1ll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lll_ok V1ll_e V1llr_ok

theorem V1lrlllll_ok : V1lrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrllllll_ok V1lrlllll_e V1lrlllllr_ok

theorem V1lrllllr_ok : V1lrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrllllrl_ok V1lrllllr_e V1lrllllrr_ok

theorem V1lrllll_ok : V1lrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlllll_ok V1lrllll_e V1lrllllr_ok

theorem V1lrlllrl_ok : V1lrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlllrll_ok V1lrlllrl_e V1lrlllrlr_ok

theorem V1lrlllrrl_ok : V1lrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlllrrll_ok V1lrlllrrl_e V1lrlllrrlr_ok

theorem V1lrlllrr_ok : V1lrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlllrrl_ok V1lrlllrr_e V1lrlllrrr_ok

theorem V1lrlllr_ok : V1lrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlllrl_ok V1lrlllr_e V1lrlllrr_ok

theorem V1lrlll_ok : V1lrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrllll_ok V1lrlll_e V1lrlllr_ok

theorem V1lrll_ok : V1lrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlll_ok V1lrll_e V1lrllr_ok

theorem V1lrlrll_ok : V1lrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrlll_ok V1lrlrll_e V1lrlrllr_ok

theorem V1lrlrlrr_ok : V1lrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrlrrl_ok V1lrlrlrr_e V1lrlrlrrr_ok

theorem V1lrlrlr_ok : V1lrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrlrl_ok V1lrlrlr_e V1lrlrlrr_ok

theorem V1lrlrl_ok : V1lrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrll_ok V1lrlrl_e V1lrlrlr_ok

theorem V1lrlrrll_ok : V1lrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrlll_ok V1lrlrrll_e V1lrlrrllr_ok

theorem V1lrlrrlr_ok : V1lrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrlrl_ok V1lrlrrlr_e V1lrlrrlrr_ok

theorem V1lrlrrl_ok : V1lrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrll_ok V1lrlrrl_e V1lrlrrlr_ok

theorem V1lrlrrrlr_ok : V1lrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrlrl_ok V1lrlrrrlr_e V1lrlrrrlrr_ok

theorem V1lrlrrrl_ok : V1lrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrll_ok V1lrlrrrl_e V1lrlrrrlr_ok

theorem V1lrlrrrrl_ok : V1lrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrrll_ok V1lrlrrrrl_e V1lrlrrrrlr_ok

theorem V1lrlrrrrr_ok : V1lrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrrrl_ok V1lrlrrrrr_e V1lrlrrrrrr_ok

theorem V1lrlrrrr_ok : V1lrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrrl_ok V1lrlrrrr_e V1lrlrrrrr_ok

theorem V1lrlrrr_ok : V1lrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrl_ok V1lrlrrr_e V1lrlrrrr_ok

theorem V1lrlrr_ok : V1lrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrl_ok V1lrlrr_e V1lrlrrr_ok

theorem V1lrlr_ok : V1lrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrl_ok V1lrlr_e V1lrlrr_ok

theorem V1lrl_ok : V1lrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrll_ok V1lrl_e V1lrlr_ok

theorem V1lrrlllll_ok : V1lrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrllllll_ok V1lrrlllll_e V1lrrlllllr_ok

theorem V1lrrllllr_ok : V1lrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrllllrl_ok V1lrrllllr_e V1lrrllllrr_ok

theorem V1lrrllll_ok : V1lrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlllll_ok V1lrrllll_e V1lrrllllr_ok

theorem V1lrrlll_ok : V1lrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrllll_ok V1lrrlll_e V1lrrlllr_ok

theorem V1lrrll_ok : V1lrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlll_ok V1lrrll_e V1lrrllr_ok

theorem V1lrrlrl_ok : V1lrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrll_ok V1lrrlrl_e V1lrrlrlr_ok

theorem V1lrrlrrr_ok : V1lrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrrrl_ok V1lrrlrrr_e V1lrrlrrrr_ok

theorem V1lrrlrr_ok : V1lrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrrl_ok V1lrrlrr_e V1lrrlrrr_ok

theorem V1lrrlr_ok : V1lrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrl_ok V1lrrlr_e V1lrrlrr_ok

theorem V1lrrl_ok : V1lrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrll_ok V1lrrl_e V1lrrlr_ok

theorem V1lrrrlll_ok : V1lrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrllll_ok V1lrrrlll_e V1lrrrlllr_ok

theorem V1lrrrllr_ok : V1lrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrllrl_ok V1lrrrllr_e V1lrrrllrr_ok

theorem V1lrrrll_ok : V1lrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlll_ok V1lrrrll_e V1lrrrllr_ok

theorem V1lrrrlrll_ok : V1lrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrlll_ok V1lrrrlrll_e V1lrrrlrllr_ok

theorem V1lrrrlrlr_ok : V1lrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrlrl_ok V1lrrrlrlr_e V1lrrrlrlrr_ok

theorem V1lrrrlrl_ok : V1lrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrll_ok V1lrrrlrl_e V1lrrrlrlr_ok

theorem V1lrrrlrrl_ok : V1lrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrrll_ok V1lrrrlrrl_e V1lrrrlrrlr_ok

theorem V1lrrrlrrr_ok : V1lrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrrrl_ok V1lrrrlrrr_e V1lrrrlrrrr_ok

theorem V1lrrrlrr_ok : V1lrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrrl_ok V1lrrrlrr_e V1lrrrlrrr_ok

theorem V1lrrrlr_ok : V1lrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrl_ok V1lrrrlr_e V1lrrrlrr_ok

theorem V1lrrrl_ok : V1lrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrll_ok V1lrrrl_e V1lrrrlr_ok

theorem V1lrrrrlll_ok : V1lrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrllll_ok V1lrrrrlll_e V1lrrrrlllr_ok

theorem V1lrrrrllr_ok : V1lrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrllrl_ok V1lrrrrllr_e V1lrrrrllrr_ok

theorem V1lrrrrll_ok : V1lrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrlll_ok V1lrrrrll_e V1lrrrrllr_ok

theorem V1lrrrrlrl_ok : V1lrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrlrll_ok V1lrrrrlrl_e V1lrrrrlrlr_ok

theorem V1lrrrrlrrr_ok : V1lrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrlrrrl_ok V1lrrrrlrrr_e V1lrrrrlrrrr_ok

theorem V1lrrrrlrr_ok : V1lrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrlrrl_ok V1lrrrrlrr_e V1lrrrrlrrr_ok

theorem V1lrrrrlr_ok : V1lrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrlrl_ok V1lrrrrlr_e V1lrrrrlrr_ok

theorem V1lrrrrl_ok : V1lrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrll_ok V1lrrrrl_e V1lrrrrlr_ok

theorem V1lrrrrrlll_ok : V1lrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrrllll_ok V1lrrrrrlll_e V1lrrrrrlllr_ok

theorem V1lrrrrrll_ok : V1lrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrrlll_ok V1lrrrrrll_e V1lrrrrrllr_ok

theorem V1lrrrrrl_ok : V1lrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrrll_ok V1lrrrrrl_e V1lrrrrrlr_ok

theorem V1lrrrrr_ok : V1lrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrrl_ok V1lrrrrr_e V1lrrrrrr_ok

theorem V1lrrrr_ok : V1lrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrl_ok V1lrrrr_e V1lrrrrr_ok

theorem V1lrrr_ok : V1lrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrl_ok V1lrrr_e V1lrrrr_ok

theorem V1lrr_ok : V1lrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrl_ok V1lrr_e V1lrrr_ok

theorem V1lr_ok : V1lr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrl_ok V1lr_e V1lrr_ok

theorem V1l_ok : V1l.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1ll_ok V1l_e V1lr_ok

theorem V1rllllrr_ok : V1rllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllllrrl_ok V1rllllrr_e V1rllllrrr_ok

theorem V1rllllr_ok : V1rllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllllrl_ok V1rllllr_e V1rllllrr_ok

theorem V1rllll_ok : V1rllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllll_ok V1rllll_e V1rllllr_ok

theorem V1rlllrll_ok : V1rlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrlll_ok V1rlllrll_e V1rlllrllr_ok

theorem V1rlllrlr_ok : V1rlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrlrl_ok V1rlllrlr_e V1rlllrlrr_ok

theorem V1rlllrl_ok : V1rlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrll_ok V1rlllrl_e V1rlllrlr_ok

theorem V1rlllrrll_ok : V1rlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrlll_ok V1rlllrrll_e V1rlllrrllr_ok

theorem V1rlllrrlr_ok : V1rlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrlrl_ok V1rlllrrlr_e V1rlllrrlrr_ok

theorem V1rlllrrl_ok : V1rlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrll_ok V1rlllrrl_e V1rlllrrlr_ok

theorem V1rlllrrrl_ok : V1rlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrrll_ok V1rlllrrrl_e V1rlllrrrlr_ok

theorem V1rlllrrrr_ok : V1rlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrrrl_ok V1rlllrrrr_e V1rlllrrrrr_ok

theorem V1rlllrrr_ok : V1rlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrrl_ok V1rlllrrr_e V1rlllrrrr_ok

theorem V1rlllrr_ok : V1rlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrl_ok V1rlllrr_e V1rlllrrr_ok

theorem V1rlllr_ok : V1rlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrl_ok V1rlllr_e V1rlllrr_ok

theorem V1rlll_ok : V1rlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllll_ok V1rlll_e V1rlllr_ok

theorem V1rllrllll_ok : V1rllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlllll_ok V1rllrllll_e V1rllrllllr_ok

theorem V1rllrlllr_ok : V1rllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlllrl_ok V1rllrlllr_e V1rllrlllrr_ok

theorem V1rllrlll_ok : V1rllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllll_ok V1rllrlll_e V1rllrlllr_ok

theorem V1rllrllrl_ok : V1rllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrll_ok V1rllrllrl_e V1rllrllrlr_ok

theorem V1rllrllrrl_ok : V1rllrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrrll_ok V1rllrllrrl_e V1rllrllrrlr_ok

theorem V1rllrllrrr_ok : V1rllrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrrrl_ok V1rllrllrrr_e V1rllrllrrrr_ok

theorem V1rllrllrr_ok : V1rllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrrl_ok V1rllrllrr_e V1rllrllrrr_ok

theorem V1rllrllr_ok : V1rllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrl_ok V1rllrllr_e V1rllrllrr_ok

theorem V1rllrll_ok : V1rllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlll_ok V1rllrll_e V1rllrllr_ok

theorem V1rllrlrlll_ok : V1rllrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrllll_ok V1rllrlrlll_e V1rllrlrlllr_ok

theorem V1rllrlrllr_ok : V1rllrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrllrl_ok V1rllrlrllr_e V1rllrlrllrr_ok

theorem V1rllrlrll_ok : V1rllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrlll_ok V1rllrlrll_e V1rllrlrllr_ok

theorem V1rllrlrlrl_ok : V1rllrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrlrll_ok V1rllrlrlrl_e V1rllrlrlrlr_ok

theorem V1rllrlrlrr_ok : V1rllrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrlrrl_ok V1rllrlrlrr_e V1rllrlrlrrr_ok

theorem V1rllrlrlr_ok : V1rllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrlrl_ok V1rllrlrlr_e V1rllrlrlrr_ok

theorem V1rllrlrl_ok : V1rllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrll_ok V1rllrlrl_e V1rllrlrlr_ok

theorem V1rllrlrrll_ok : V1rllrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrrlll_ok V1rllrlrrll_e V1rllrlrrllr_ok

theorem V1rllrlrrl_ok : V1rllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrrll_ok V1rllrlrrl_e V1rllrlrrlr_ok

theorem V1rllrlrr_ok : V1rllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrrl_ok V1rllrlrr_e V1rllrlrrr_ok

theorem V1rllrlr_ok : V1rllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrl_ok V1rllrlr_e V1rllrlrr_ok

theorem V1rllrl_ok : V1rllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrll_ok V1rllrl_e V1rllrlr_ok

theorem V1rllrrrr_ok : V1rllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrrrrl_ok V1rllrrrr_e V1rllrrrrr_ok

theorem V1rllrrr_ok : V1rllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrrrl_ok V1rllrrr_e V1rllrrrr_ok

theorem V1rllrr_ok : V1rllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrrl_ok V1rllrr_e V1rllrrr_ok

theorem V1rllr_ok : V1rllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrl_ok V1rllr_e V1rllrr_ok

theorem V1rll_ok : V1rll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlll_ok V1rll_e V1rllr_ok

theorem V1rlrllll_ok : V1rlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlllll_ok V1rlrllll_e V1rlrllllr_ok

theorem V1rlrlllrr_ok : V1rlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlllrrl_ok V1rlrlllrr_e V1rlrlllrrr_ok

theorem V1rlrlllr_ok : V1rlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlllrl_ok V1rlrlllr_e V1rlrlllrr_ok

theorem V1rlrlll_ok : V1rlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllll_ok V1rlrlll_e V1rlrlllr_ok

theorem V1rlrllrll_ok : V1rlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrlll_ok V1rlrllrll_e V1rlrllrllr_ok

theorem V1rlrllrlr_ok : V1rlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrlrl_ok V1rlrllrlr_e V1rlrllrlrr_ok

theorem V1rlrllrl_ok : V1rlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrll_ok V1rlrllrl_e V1rlrllrlr_ok

theorem V1rlrllrrl_ok : V1rlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrrll_ok V1rlrllrrl_e V1rlrllrrlr_ok

theorem V1rlrllrrr_ok : V1rlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrrrl_ok V1rlrllrrr_e V1rlrllrrrr_ok

theorem V1rlrllrr_ok : V1rlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrrl_ok V1rlrllrr_e V1rlrllrrr_ok

theorem V1rlrllr_ok : V1rlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrl_ok V1rlrllr_e V1rlrllrr_ok

theorem V1rlrll_ok : V1rlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlll_ok V1rlrll_e V1rlrllr_ok

theorem V1rlrlrlllr_ok : V1rlrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlllrl_ok V1rlrlrlllr_e V1rlrlrlllrr_ok

theorem V1rlrlrlll_ok : V1rlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrllll_ok V1rlrlrlll_e V1rlrlrlllr_ok

theorem V1rlrlrllrl_ok : V1rlrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrllrll_ok V1rlrlrllrl_e V1rlrlrllrlr_ok

theorem V1rlrlrllrr_ok : V1rlrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrllrrl_ok V1rlrlrllrr_e V1rlrlrllrrr_ok

theorem V1rlrlrllr_ok : V1rlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrllrl_ok V1rlrlrllr_e V1rlrlrllrr_ok

theorem V1rlrlrll_ok : V1rlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlll_ok V1rlrlrll_e V1rlrlrllr_ok

theorem V1rlrlrlrll_ok : V1rlrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrlll_ok V1rlrlrlrll_e V1rlrlrlrllr_ok

theorem V1rlrlrlrlr_ok : V1rlrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrlrl_ok V1rlrlrlrlr_e V1rlrlrlrlrr_ok

theorem V1rlrlrlrl_ok : V1rlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrll_ok V1rlrlrlrl_e V1rlrlrlrlr_ok

theorem V1rlrlrlrrl_ok : V1rlrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrrll_ok V1rlrlrlrrl_e V1rlrlrlrrlr_ok

theorem V1rlrlrlrrr_ok : V1rlrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrrrl_ok V1rlrlrlrrr_e V1rlrlrlrrrr_ok

theorem V1rlrlrlrr_ok : V1rlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrrl_ok V1rlrlrlrr_e V1rlrlrlrrr_ok

theorem V1rlrlrlr_ok : V1rlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrl_ok V1rlrlrlr_e V1rlrlrlrr_ok

theorem V1rlrlrl_ok : V1rlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrll_ok V1rlrlrl_e V1rlrlrlr_ok

theorem V1rlrlrrlll_ok : V1rlrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrllll_ok V1rlrlrrlll_e V1rlrlrrlllr_ok

theorem V1rlrlrrllr_ok : V1rlrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrllrl_ok V1rlrlrrllr_e V1rlrlrrllrr_ok

theorem V1rlrlrrll_ok : V1rlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrlll_ok V1rlrlrrll_e V1rlrlrrllr_ok

theorem V1rlrlrrlrl_ok : V1rlrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrlrll_ok V1rlrlrrlrl_e V1rlrlrrlrlr_ok

theorem V1rlrlrrlrr_ok : V1rlrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrlrrl_ok V1rlrlrrlrr_e V1rlrlrrlrrr_ok

theorem V1rlrlrrlr_ok : V1rlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrlrl_ok V1rlrlrrlr_e V1rlrlrrlrr_ok

theorem V1rlrlrrl_ok : V1rlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrll_ok V1rlrlrrl_e V1rlrlrrlr_ok

theorem V1rlrlrrrlll_ok : V1rlrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrllll_ok V1rlrlrrrlll_e V1rlrlrrrlllr_ok

theorem V1rlrlrrrll_ok : V1rlrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrlll_ok V1rlrlrrrll_e V1rlrlrrrllr_ok

theorem V1rlrlrrrlrl_ok : V1rlrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrlrll_ok V1rlrlrrrlrl_e V1rlrlrrrlrlr_ok

theorem V1rlrlrrrlr_ok : V1rlrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrlrl_ok V1rlrlrrrlr_e V1rlrlrrrlrr_ok

theorem V1rlrlrrrl_ok : V1rlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrll_ok V1rlrlrrrl_e V1rlrlrrrlr_ok

theorem V1rlrlrrr_ok : V1rlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrl_ok V1rlrlrrr_e V1rlrlrrrr_ok

theorem V1rlrlrr_ok : V1rlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrl_ok V1rlrlrr_e V1rlrlrrr_ok

theorem V1rlrlr_ok : V1rlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrl_ok V1rlrlr_e V1rlrlrr_ok

theorem V1rlrl_ok : V1rlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrll_ok V1rlrl_e V1rlrlr_ok

theorem V1rlrrlrr_ok : V1rlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrlrrl_ok V1rlrrlrr_e V1rlrrlrrr_ok

theorem V1rlrrlr_ok : V1rlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrlrl_ok V1rlrrlr_e V1rlrrlrr_ok

theorem V1rlrrl_ok : V1rlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrll_ok V1rlrrl_e V1rlrrlr_ok

theorem V1rlrrrllr_ok : V1rlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrllrl_ok V1rlrrrllr_e V1rlrrrllrr_ok

theorem V1rlrrrll_ok : V1rlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrlll_ok V1rlrrrll_e V1rlrrrllr_ok

theorem V1rlrrrlrl_ok : V1rlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrlrll_ok V1rlrrrlrl_e V1rlrrrlrlr_ok

theorem V1rlrrrlrr_ok : V1rlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrlrrl_ok V1rlrrrlrr_e V1rlrrrlrrr_ok

theorem V1rlrrrlr_ok : V1rlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrlrl_ok V1rlrrrlr_e V1rlrrrlrr_ok

theorem V1rlrrrl_ok : V1rlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrll_ok V1rlrrrl_e V1rlrrrlr_ok

theorem V1rlrrrrll_ok : V1rlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrlll_ok V1rlrrrrll_e V1rlrrrrllr_ok

theorem V1rlrrrrlrl_ok : V1rlrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrlrll_ok V1rlrrrrlrl_e V1rlrrrrlrlr_ok

theorem V1rlrrrrlrr_ok : V1rlrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrlrrl_ok V1rlrrrrlrr_e V1rlrrrrlrrr_ok

theorem V1rlrrrrlr_ok : V1rlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrlrl_ok V1rlrrrrlr_e V1rlrrrrlrr_ok

theorem V1rlrrrrl_ok : V1rlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrll_ok V1rlrrrrl_e V1rlrrrrlr_ok

theorem V1rlrrrrrll_ok : V1rlrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrlll_ok V1rlrrrrrll_e V1rlrrrrrllr_ok

theorem V1rlrrrrrlr_ok : V1rlrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrlrl_ok V1rlrrrrrlr_e V1rlrrrrrlrr_ok

theorem V1rlrrrrrl_ok : V1rlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrll_ok V1rlrrrrrl_e V1rlrrrrrlr_ok

theorem V1rlrrrrrrl_ok : V1rlrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrrll_ok V1rlrrrrrrl_e V1rlrrrrrrlr_ok

theorem V1rlrrrrrrr_ok : V1rlrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrrrl_ok V1rlrrrrrrr_e V1rlrrrrrrrr_ok

theorem V1rlrrrrrr_ok : V1rlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrrl_ok V1rlrrrrrr_e V1rlrrrrrrr_ok

theorem V1rlrrrrr_ok : V1rlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrl_ok V1rlrrrrr_e V1rlrrrrrr_ok

theorem V1rlrrrr_ok : V1rlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrl_ok V1rlrrrr_e V1rlrrrrr_ok

theorem V1rlrrr_ok : V1rlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrl_ok V1rlrrr_e V1rlrrrr_ok

theorem V1rlrr_ok : V1rlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrl_ok V1rlrr_e V1rlrrr_ok

theorem V1rlr_ok : V1rlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrl_ok V1rlr_e V1rlrr_ok

theorem V1rl_ok : V1rl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rll_ok V1rl_e V1rlr_ok

theorem V1rrlllllll_ok : V1rrlllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllllll_ok V1rrlllllll_e V1rrlllllllr_ok

theorem V1rrllllllr_ok : V1rrllllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllllrl_ok V1rrllllllr_e V1rrllllllrr_ok

theorem V1rrllllll_ok : V1rrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllllll_ok V1rrllllll_e V1rrllllllr_ok

theorem V1rrlllllrl_ok : V1rrlllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllllrll_ok V1rrlllllrl_e V1rrlllllrlr_ok

theorem V1rrlllllrr_ok : V1rrlllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllllrrl_ok V1rrlllllrr_e V1rrlllllrrr_ok

theorem V1rrlllllr_ok : V1rrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllllrl_ok V1rrlllllr_e V1rrlllllrr_ok

theorem V1rrlllll_ok : V1rrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllll_ok V1rrlllll_e V1rrlllllr_ok

theorem V1rrllllrll_ok : V1rrllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrlll_ok V1rrllllrll_e V1rrllllrllr_ok

theorem V1rrllllrlr_ok : V1rrllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrlrl_ok V1rrllllrlr_e V1rrllllrlrr_ok

theorem V1rrllllrl_ok : V1rrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrll_ok V1rrllllrl_e V1rrllllrlr_ok

theorem V1rrllllrrll_ok : V1rrllllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrlll_ok V1rrllllrrll_e V1rrllllrrllr_ok

theorem V1rrllllrrl_ok : V1rrllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrll_ok V1rrllllrrl_e V1rrllllrrlr_ok

theorem V1rrllllrrrl_ok : V1rrllllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrrll_ok V1rrllllrrrl_e V1rrllllrrrlr_ok

theorem V1rrllllrrrr_ok : V1rrllllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrrrl_ok V1rrllllrrrr_e V1rrllllrrrrr_ok

theorem V1rrllllrrr_ok : V1rrllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrrl_ok V1rrllllrrr_e V1rrllllrrrr_ok

theorem V1rrllllrr_ok : V1rrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrl_ok V1rrllllrr_e V1rrllllrrr_ok

theorem V1rrllllr_ok : V1rrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrl_ok V1rrllllr_e V1rrllllrr_ok

theorem V1rrllll_ok : V1rrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllll_ok V1rrllll_e V1rrllllr_ok

theorem V1rrlllrllll_ok : V1rrlllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrlllll_ok V1rrlllrllll_e V1rrlllrllllr_ok

theorem V1rrlllrlllr_ok : V1rrlllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrlllrl_ok V1rrlllrlllr_e V1rrlllrlllrr_ok

theorem V1rrlllrlll_ok : V1rrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrllll_ok V1rrlllrlll_e V1rrlllrlllr_ok

theorem V1rrlllrll_ok : V1rrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrlll_ok V1rrlllrll_e V1rrlllrllr_ok

theorem V1rrlllrl_ok : V1rrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrll_ok V1rrlllrl_e V1rrlllrlr_ok

theorem V1rrlllr_ok : V1rrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrl_ok V1rrlllr_e V1rrlllrr_ok

theorem V1rrlll_ok : V1rrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllll_ok V1rrlll_e V1rrlllr_ok

theorem V1rrllrlr_ok : V1rrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrlrl_ok V1rrllrlr_e V1rrllrlrr_ok

theorem V1rrllrl_ok : V1rrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrll_ok V1rrllrl_e V1rrllrlr_ok

theorem V1rrllrrlr_ok : V1rrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrlrl_ok V1rrllrrlr_e V1rrllrrlrr_ok

theorem V1rrllrrl_ok : V1rrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrll_ok V1rrllrrl_e V1rrllrrlr_ok

theorem V1rrllrrrl_ok : V1rrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrrll_ok V1rrllrrrl_e V1rrllrrrlr_ok

theorem V1rrllrrrr_ok : V1rrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrrrl_ok V1rrllrrrr_e V1rrllrrrrr_ok

theorem V1rrllrrr_ok : V1rrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrrl_ok V1rrllrrr_e V1rrllrrrr_ok

theorem V1rrllrr_ok : V1rrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrl_ok V1rrllrr_e V1rrllrrr_ok

theorem V1rrllr_ok : V1rrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrl_ok V1rrllr_e V1rrllrr_ok

theorem V1rrll_ok : V1rrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlll_ok V1rrll_e V1rrllr_ok

theorem V1rrlrllll_ok : V1rrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlllll_ok V1rrlrllll_e V1rrlrllllr_ok

theorem V1rrlrlllrl_ok : V1rrlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlllrll_ok V1rrlrlllrl_e V1rrlrlllrlr_ok

theorem V1rrlrlllrr_ok : V1rrlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlllrrl_ok V1rrlrlllrr_e V1rrlrlllrrr_ok

theorem V1rrlrlllr_ok : V1rrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlllrl_ok V1rrlrlllr_e V1rrlrlllrr_ok

theorem V1rrlrlll_ok : V1rrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllll_ok V1rrlrlll_e V1rrlrlllr_ok

theorem V1rrlrllrll_ok : V1rrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrlll_ok V1rrlrllrll_e V1rrlrllrllr_ok

theorem V1rrlrllrlr_ok : V1rrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrlrl_ok V1rrlrllrlr_e V1rrlrllrlrr_ok

theorem V1rrlrllrl_ok : V1rrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrll_ok V1rrlrllrl_e V1rrlrllrlr_ok

theorem V1rrlrllrrl_ok : V1rrlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrrll_ok V1rrlrllrrl_e V1rrlrllrrlr_ok

theorem V1rrlrllrrr_ok : V1rrlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrrrl_ok V1rrlrllrrr_e V1rrlrllrrrr_ok

theorem V1rrlrllrr_ok : V1rrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrrl_ok V1rrlrllrr_e V1rrlrllrrr_ok

theorem V1rrlrllr_ok : V1rrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrl_ok V1rrlrllr_e V1rrlrllrr_ok

theorem V1rrlrll_ok : V1rrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlll_ok V1rrlrll_e V1rrlrllr_ok

theorem V1rrlrlrlll_ok : V1rrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrllll_ok V1rrlrlrlll_e V1rrlrlrlllr_ok

theorem V1rrlrlrllrl_ok : V1rrlrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrllrll_ok V1rrlrlrllrl_e V1rrlrlrllrlr_ok

theorem V1rrlrlrllr_ok : V1rrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrllrl_ok V1rrlrlrllr_e V1rrlrlrllrr_ok

theorem V1rrlrlrll_ok : V1rrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlll_ok V1rrlrlrll_e V1rrlrlrllr_ok

theorem V1rrlrlrlrll_ok : V1rrlrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlrlll_ok V1rrlrlrlrll_e V1rrlrlrlrllr_ok

theorem V1rrlrlrlrl_ok : V1rrlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlrll_ok V1rrlrlrlrl_e V1rrlrlrlrlr_ok

theorem V1rrlrlrlrrl_ok : V1rrlrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlrrll_ok V1rrlrlrlrrl_e V1rrlrlrlrrlr_ok

theorem V1rrlrlrlrr_ok : V1rrlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlrrl_ok V1rrlrlrlrr_e V1rrlrlrlrrr_ok

theorem V1rrlrlrlr_ok : V1rrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlrl_ok V1rrlrlrlr_e V1rrlrlrlrr_ok

theorem V1rrlrlrl_ok : V1rrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrll_ok V1rrlrlrl_e V1rrlrlrlr_ok

theorem V1rrlrlrrlll_ok : V1rrlrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrllll_ok V1rrlrlrrlll_e V1rrlrlrrlllr_ok

theorem V1rrlrlrrllr_ok : V1rrlrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrllrl_ok V1rrlrlrrllr_e V1rrlrlrrllrr_ok

theorem V1rrlrlrrll_ok : V1rrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrlll_ok V1rrlrlrrll_e V1rrlrlrrllr_ok

theorem V1rrlrlrrlrl_ok : V1rrlrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrlrll_ok V1rrlrlrrlrl_e V1rrlrlrrlrlr_ok

theorem V1rrlrlrrlrr_ok : V1rrlrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrlrrl_ok V1rrlrlrrlrr_e V1rrlrlrrlrrr_ok

theorem V1rrlrlrrlr_ok : V1rrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrlrl_ok V1rrlrlrrlr_e V1rrlrlrrlrr_ok

theorem V1rrlrlrrl_ok : V1rrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrll_ok V1rrlrlrrl_e V1rrlrlrrlr_ok

theorem V1rrlrlrrrll_ok : V1rrlrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrlll_ok V1rrlrlrrrll_e V1rrlrlrrrllr_ok

theorem V1rrlrlrrrlr_ok : V1rrlrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrlrl_ok V1rrlrlrrrlr_e V1rrlrlrrrlrr_ok

theorem V1rrlrlrrrl_ok : V1rrlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrll_ok V1rrlrlrrrl_e V1rrlrlrrrlr_ok

theorem V1rrlrlrrrrl_ok : V1rrlrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrrll_ok V1rrlrlrrrrl_e V1rrlrlrrrrlr_ok

theorem V1rrlrlrrrr_ok : V1rrlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrrl_ok V1rrlrlrrrr_e V1rrlrlrrrrr_ok

theorem V1rrlrlrrr_ok : V1rrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrl_ok V1rrlrlrrr_e V1rrlrlrrrr_ok

theorem V1rrlrlrr_ok : V1rrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrl_ok V1rrlrlrr_e V1rrlrlrrr_ok

theorem V1rrlrlr_ok : V1rrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrl_ok V1rrlrlr_e V1rrlrlrr_ok

theorem V1rrlrl_ok : V1rrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrll_ok V1rrlrl_e V1rrlrlr_ok

theorem V1rrlrrl_ok : V1rrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrll_ok V1rrlrrl_e V1rrlrrlr_ok

theorem V1rrlrrrl_ok : V1rrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrll_ok V1rrlrrrl_e V1rrlrrrlr_ok

theorem V1rrlrrrrl_ok : V1rrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrll_ok V1rrlrrrrl_e V1rrlrrrrlr_ok

theorem V1rrlrrrrr_ok : V1rrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrrl_ok V1rrlrrrrr_e V1rrlrrrrrr_ok

theorem V1rrlrrrr_ok : V1rrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrl_ok V1rrlrrrr_e V1rrlrrrrr_ok

theorem V1rrlrrr_ok : V1rrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrl_ok V1rrlrrr_e V1rrlrrrr_ok

theorem V1rrlrr_ok : V1rrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrl_ok V1rrlrr_e V1rrlrrr_ok

theorem V1rrlr_ok : V1rrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrl_ok V1rrlr_e V1rrlrr_ok

theorem V1rrl_ok : V1rrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrll_ok V1rrl_e V1rrlr_ok

theorem V1rrrlllll_ok : V1rrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllllll_ok V1rrrlllll_e V1rrrlllllr_ok

theorem V1rrrllllrl_ok : V1rrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllllrll_ok V1rrrllllrl_e V1rrrllllrlr_ok

theorem V1rrrllllrr_ok : V1rrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllllrrl_ok V1rrrllllrr_e V1rrrllllrrr_ok

theorem V1rrrllllr_ok : V1rrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllllrl_ok V1rrrllllr_e V1rrrllllrr_ok

theorem V1rrrllll_ok : V1rrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllll_ok V1rrrllll_e V1rrrllllr_ok

theorem V1rrrlllrll_ok : V1rrrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrlll_ok V1rrrlllrll_e V1rrrlllrllr_ok

theorem V1rrrlllrlr_ok : V1rrrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrlrl_ok V1rrrlllrlr_e V1rrrlllrlrr_ok

theorem V1rrrlllrl_ok : V1rrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrll_ok V1rrrlllrl_e V1rrrlllrlr_ok

theorem V1rrrlllrrl_ok : V1rrrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrrll_ok V1rrrlllrrl_e V1rrrlllrrlr_ok

theorem V1rrrlllrrr_ok : V1rrrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrrrl_ok V1rrrlllrrr_e V1rrrlllrrrr_ok

theorem V1rrrlllrr_ok : V1rrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrrl_ok V1rrrlllrr_e V1rrrlllrrr_ok

theorem V1rrrlllr_ok : V1rrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrl_ok V1rrrlllr_e V1rrrlllrr_ok

theorem V1rrrlll_ok : V1rrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllll_ok V1rrrlll_e V1rrrlllr_ok

theorem V1rrrllrlll_ok : V1rrrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrllll_ok V1rrrllrlll_e V1rrrllrlllr_ok

theorem V1rrrllrllrl_ok : V1rrrllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrllrll_ok V1rrrllrllrl_e V1rrrllrllrlr_ok

theorem V1rrrllrllr_ok : V1rrrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrllrl_ok V1rrrllrllr_e V1rrrllrllrr_ok

theorem V1rrrllrll_ok : V1rrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlll_ok V1rrrllrll_e V1rrrllrllr_ok

theorem V1rrrllrlrll_ok : V1rrrllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrlll_ok V1rrrllrlrll_e V1rrrllrlrllr_ok

theorem V1rrrllrlrl_ok : V1rrrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrll_ok V1rrrllrlrl_e V1rrrllrlrlr_ok

theorem V1rrrllrlrrl_ok : V1rrrllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrrll_ok V1rrrllrlrrl_e V1rrrllrlrrlr_ok

theorem V1rrrllrlrrr_ok : V1rrrllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrrrl_ok V1rrrllrlrrr_e V1rrrllrlrrrr_ok

theorem V1rrrllrlrr_ok : V1rrrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrrl_ok V1rrrllrlrr_e V1rrrllrlrrr_ok

theorem V1rrrllrlr_ok : V1rrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrl_ok V1rrrllrlr_e V1rrrllrlrr_ok

theorem V1rrrllrl_ok : V1rrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrll_ok V1rrrllrl_e V1rrrllrlr_ok

theorem V1rrrllrrlll_ok : V1rrrllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrllll_ok V1rrrllrrlll_e V1rrrllrrlllr_ok

theorem V1rrrllrrllr_ok : V1rrrllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrllrl_ok V1rrrllrrllr_e V1rrrllrrllrr_ok

theorem V1rrrllrrll_ok : V1rrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrlll_ok V1rrrllrrll_e V1rrrllrrllr_ok

theorem V1rrrllrrlrl_ok : V1rrrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrlrll_ok V1rrrllrrlrl_e V1rrrllrrlrlr_ok

theorem V1rrrllrrlrr_ok : V1rrrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrlrrl_ok V1rrrllrrlrr_e V1rrrllrrlrrr_ok

theorem V1rrrllrrlr_ok : V1rrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrlrl_ok V1rrrllrrlr_e V1rrrllrrlrr_ok

theorem V1rrrllrrl_ok : V1rrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrll_ok V1rrrllrrl_e V1rrrllrrlr_ok

theorem V1rrrllrrrll_ok : V1rrrllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrrlll_ok V1rrrllrrrll_e V1rrrllrrrllr_ok

theorem V1rrrllrrrlrl_ok : V1rrrllrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrrlrll_ok V1rrrllrrrlrl_e (KTree.All_leaf _)

theorem V1rrrllrrrlr_ok : V1rrrllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrrlrl_ok V1rrrllrrrlr_e V1rrrllrrrlrr_ok

theorem V1rrrllrrrl_ok : V1rrrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrrll_ok V1rrrllrrrl_e V1rrrllrrrlr_ok

theorem V1rrrllrrr_ok : V1rrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrrl_ok V1rrrllrrr_e V1rrrllrrrr_ok

theorem V1rrrllrr_ok : V1rrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrl_ok V1rrrllrr_e V1rrrllrrr_ok

theorem V1rrrllr_ok : V1rrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrl_ok V1rrrllr_e V1rrrllrr_ok

theorem V1rrrll_ok : V1rrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlll_ok V1rrrll_e V1rrrllr_ok

theorem V1rrrlrlr_ok : V1rrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrlrl_ok V1rrrlrlr_e V1rrrlrlrr_ok

theorem V1rrrlrl_ok : V1rrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrll_ok V1rrrlrl_e V1rrrlrlr_ok

theorem V1rrrlrrll_ok : V1rrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrlll_ok V1rrrlrrll_e V1rrrlrrllr_ok

theorem V1rrrlrrlr_ok : V1rrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrlrl_ok V1rrrlrrlr_e V1rrrlrrlrr_ok

theorem V1rrrlrrl_ok : V1rrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrll_ok V1rrrlrrl_e V1rrrlrrlr_ok

theorem V1rrrlrrrlr_ok : V1rrrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrlrl_ok V1rrrlrrrlr_e V1rrrlrrrlrr_ok

theorem V1rrrlrrrl_ok : V1rrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrll_ok V1rrrlrrrl_e V1rrrlrrrlr_ok

theorem V1rrrlrrrrl_ok : V1rrrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrrll_ok V1rrrlrrrrl_e V1rrrlrrrrlr_ok

theorem V1rrrlrrrrr_ok : V1rrrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrrrl_ok V1rrrlrrrrr_e V1rrrlrrrrrr_ok

theorem V1rrrlrrrr_ok : V1rrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrrl_ok V1rrrlrrrr_e V1rrrlrrrrr_ok

theorem V1rrrlrrr_ok : V1rrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrl_ok V1rrrlrrr_e V1rrrlrrrr_ok

theorem V1rrrlrr_ok : V1rrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrl_ok V1rrrlrr_e V1rrrlrrr_ok

theorem V1rrrlr_ok : V1rrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrl_ok V1rrrlr_e V1rrrlrr_ok

theorem V1rrrl_ok : V1rrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrll_ok V1rrrl_e V1rrrlr_ok

theorem V1rrrrlllll_ok : V1rrrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllllll_ok V1rrrrlllll_e V1rrrrlllllr_ok

theorem V1rrrrllllr_ok : V1rrrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllllrl_ok V1rrrrllllr_e V1rrrrllllrr_ok

theorem V1rrrrllll_ok : V1rrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllll_ok V1rrrrllll_e V1rrrrllllr_ok

theorem V1rrrrlllrll_ok : V1rrrrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrlll_ok V1rrrrlllrll_e V1rrrrlllrllr_ok

theorem V1rrrrlllrl_ok : V1rrrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrll_ok V1rrrrlllrl_e V1rrrrlllrlr_ok

theorem V1rrrrlllrrl_ok : V1rrrrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrrll_ok V1rrrrlllrrl_e V1rrrrlllrrlr_ok

theorem V1rrrrlllrrr_ok : V1rrrrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrrrl_ok V1rrrrlllrrr_e V1rrrrlllrrrr_ok

theorem V1rrrrlllrr_ok : V1rrrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrrl_ok V1rrrrlllrr_e V1rrrrlllrrr_ok

theorem V1rrrrlllr_ok : V1rrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrl_ok V1rrrrlllr_e V1rrrrlllrr_ok

theorem V1rrrrlll_ok : V1rrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllll_ok V1rrrrlll_e V1rrrrlllr_ok

theorem V1rrrrllrlll_ok : V1rrrrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrllll_ok V1rrrrllrlll_e V1rrrrllrlllr_ok

theorem V1rrrrllrllr_ok : V1rrrrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrllrl_ok V1rrrrllrllr_e V1rrrrllrllrr_ok

theorem V1rrrrllrll_ok : V1rrrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrlll_ok V1rrrrllrll_e V1rrrrllrllr_ok

theorem V1rrrrllrlrl_ok : V1rrrrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrlrll_ok V1rrrrllrlrl_e V1rrrrllrlrlr_ok

theorem V1rrrrllrlrr_ok : V1rrrrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrlrrl_ok V1rrrrllrlrr_e V1rrrrllrlrrr_ok

theorem V1rrrrllrlr_ok : V1rrrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrlrl_ok V1rrrrllrlr_e V1rrrrllrlrr_ok

theorem V1rrrrllrl_ok : V1rrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrll_ok V1rrrrllrl_e V1rrrrllrlr_ok

theorem V1rrrrllrrllr_ok : V1rrrrllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrllrl_ok V1rrrrllrrllr_e (KTree.All_leaf _)

theorem V1rrrrllrrll_ok : V1rrrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrlll_ok V1rrrrllrrll_e V1rrrrllrrllr_ok

theorem V1rrrrllrrlrl_ok : V1rrrrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrlrll_ok V1rrrrllrrlrl_e (KTree.All_leaf _)

theorem V1rrrrllrrlr_ok : V1rrrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrlrl_ok V1rrrrllrrlr_e V1rrrrllrrlrr_ok

theorem V1rrrrllrrl_ok : V1rrrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrll_ok V1rrrrllrrl_e V1rrrrllrrlr_ok

theorem V1rrrrllrr_ok : V1rrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrl_ok V1rrrrllrr_e V1rrrrllrrr_ok

theorem V1rrrrllr_ok : V1rrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrl_ok V1rrrrllr_e V1rrrrllrr_ok

theorem V1rrrrll_ok : V1rrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlll_ok V1rrrrll_e V1rrrrllr_ok

theorem V1rrrrlrrl_ok : V1rrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrll_ok V1rrrrlrrl_e V1rrrrlrrlr_ok

theorem V1rrrrlrrrr_ok : V1rrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrrrl_ok V1rrrrlrrrr_e V1rrrrlrrrrr_ok

theorem V1rrrrlrrr_ok : V1rrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrrl_ok V1rrrrlrrr_e V1rrrrlrrrr_ok

theorem V1rrrrlrr_ok : V1rrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrl_ok V1rrrrlrr_e V1rrrrlrrr_ok

theorem V1rrrrlr_ok : V1rrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrl_ok V1rrrrlr_e V1rrrrlrr_ok

theorem V1rrrrl_ok : V1rrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrll_ok V1rrrrl_e V1rrrrlr_ok

theorem V1rrrrrllll_ok : V1rrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlllll_ok V1rrrrrllll_e V1rrrrrllllr_ok

theorem V1rrrrrlllr_ok : V1rrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlllrl_ok V1rrrrrlllr_e V1rrrrrlllrr_ok

theorem V1rrrrrlll_ok : V1rrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllll_ok V1rrrrrlll_e V1rrrrrlllr_ok

theorem V1rrrrrllrl_ok : V1rrrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrll_ok V1rrrrrllrl_e V1rrrrrllrlr_ok

theorem V1rrrrrllrrl_ok : V1rrrrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrrll_ok V1rrrrrllrrl_e V1rrrrrllrrlr_ok

theorem V1rrrrrllrr_ok : V1rrrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrrl_ok V1rrrrrllrr_e V1rrrrrllrrr_ok

theorem V1rrrrrllr_ok : V1rrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrl_ok V1rrrrrllr_e V1rrrrrllrr_ok

theorem V1rrrrrll_ok : V1rrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlll_ok V1rrrrrll_e V1rrrrrllr_ok

theorem V1rrrrrlrlll_ok : V1rrrrrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrllll_ok V1rrrrrlrlll_e V1rrrrrlrlllr_ok

theorem V1rrrrrlrllr_ok : V1rrrrrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrllrl_ok V1rrrrrlrllr_e V1rrrrrlrllrr_ok

theorem V1rrrrrlrll_ok : V1rrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrlll_ok V1rrrrrlrll_e V1rrrrrlrllr_ok

theorem V1rrrrrlrlrl_ok : V1rrrrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrlrll_ok V1rrrrrlrlrl_e V1rrrrrlrlrlr_ok

theorem V1rrrrrlrlrr_ok : V1rrrrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrlrrl_ok V1rrrrrlrlrr_e V1rrrrrlrlrrr_ok

theorem V1rrrrrlrlr_ok : V1rrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrlrl_ok V1rrrrrlrlr_e V1rrrrrlrlrr_ok

theorem V1rrrrrlrl_ok : V1rrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrll_ok V1rrrrrlrl_e V1rrrrrlrlr_ok

theorem V1rrrrrlrrll_ok : V1rrrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrlll_ok V1rrrrrlrrll_e V1rrrrrlrrllr_ok

theorem V1rrrrrlrrlrl_ok : V1rrrrrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrlrll_ok V1rrrrrlrrlrl_e (KTree.All_leaf _)

theorem V1rrrrrlrrlr_ok : V1rrrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrlrl_ok V1rrrrrlrrlr_e V1rrrrrlrrlrr_ok

theorem V1rrrrrlrrl_ok : V1rrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrll_ok V1rrrrrlrrl_e V1rrrrrlrrlr_ok

theorem V1rrrrrlrrrll_ok : V1rrrrrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrrlll_ok V1rrrrrlrrrll_e (KTree.All_leaf _)

theorem V1rrrrrlrrrlr_ok : V1rrrrrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrrlrl_ok V1rrrrrlrrrlr_e (KTree.All_leaf _)

theorem V1rrrrrlrrrl_ok : V1rrrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrrll_ok V1rrrrrlrrrl_e V1rrrrrlrrrlr_ok

theorem V1rrrrrlrrr_ok : V1rrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrrl_ok V1rrrrrlrrr_e V1rrrrrlrrrr_ok

theorem V1rrrrrlrr_ok : V1rrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrl_ok V1rrrrrlrr_e V1rrrrrlrrr_ok

theorem V1rrrrrlr_ok : V1rrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrl_ok V1rrrrrlr_e V1rrrrrlrr_ok

theorem V1rrrrrl_ok : V1rrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrll_ok V1rrrrrl_e V1rrrrrlr_ok

theorem V1rrrrrrlrr_ok : V1rrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrlrrl_ok V1rrrrrrlrr_e V1rrrrrrlrrr_ok

theorem V1rrrrrrlr_ok : V1rrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrlrl_ok V1rrrrrrlr_e V1rrrrrrlrr_ok

theorem V1rrrrrrl_ok : V1rrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrll_ok V1rrrrrrl_e V1rrrrrrlr_ok

theorem V1rrrrrrrll_ok : V1rrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrlll_ok V1rrrrrrrll_e V1rrrrrrrllr_ok

theorem V1rrrrrrrlrl_ok : V1rrrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrlrll_ok V1rrrrrrrlrl_e V1rrrrrrrlrlr_ok

theorem V1rrrrrrrlrr_ok : V1rrrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrlrrl_ok V1rrrrrrrlrr_e V1rrrrrrrlrrr_ok

theorem V1rrrrrrrlr_ok : V1rrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrlrl_ok V1rrrrrrrlr_e V1rrrrrrrlrr_ok

theorem V1rrrrrrrl_ok : V1rrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrll_ok V1rrrrrrrl_e V1rrrrrrrlr_ok

theorem V1rrrrrrrrll_ok : V1rrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrlll_ok V1rrrrrrrrll_e V1rrrrrrrrllr_ok

theorem V1rrrrrrrrlr_ok : V1rrrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrlrl_ok V1rrrrrrrrlr_e V1rrrrrrrrlrr_ok

theorem V1rrrrrrrrl_ok : V1rrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrll_ok V1rrrrrrrrl_e V1rrrrrrrrlr_ok

theorem V1rrrrrrrrrll_ok : V1rrrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrlll_ok V1rrrrrrrrrll_e (KTree.All_leaf _)

theorem V1rrrrrrrrrl_ok : V1rrrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrll_ok V1rrrrrrrrrl_e V1rrrrrrrrrlr_ok

theorem V1rrrrrrrrrrl_ok : V1rrrrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrrll_ok V1rrrrrrrrrrl_e (KTree.All_leaf _)

theorem V1rrrrrrrrrr_ok : V1rrrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrrl_ok V1rrrrrrrrrr_e V1rrrrrrrrrrr_ok

theorem V1rrrrrrrrr_ok : V1rrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrl_ok V1rrrrrrrrr_e V1rrrrrrrrrr_ok

theorem V1rrrrrrrr_ok : V1rrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrl_ok V1rrrrrrrr_e V1rrrrrrrrr_ok

theorem V1rrrrrrr_ok : V1rrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrl_ok V1rrrrrrr_e V1rrrrrrrr_ok

theorem V1rrrrrr_ok : V1rrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrl_ok V1rrrrrr_e V1rrrrrrr_ok

theorem V1rrrrr_ok : V1rrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrl_ok V1rrrrr_e V1rrrrrr_ok

theorem V1rrrr_ok : V1rrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrl_ok V1rrrr_e V1rrrrr_ok

theorem V1rrr_ok : V1rrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrl_ok V1rrr_e V1rrrr_ok

theorem V1rr_ok : V1rr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok V1rr_e V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok V1r_e V1rr_ok

theorem V1_ok : V1.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok V1_e V1r_ok

theorem hT : ∀ t, (T (t + 1)).All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · have e : T (t + 3) = .leaf := by simp only [T, show t + 3 ≠ 1 by omega, show t + 3 ≠ 2 by omega, if_false]
    show (T (t + 3)).All _
    rw [e]; trivial

theorem hval : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7)] : List (ℕ × ℕ)) ++ (([(0, 8), (0, 9), (0, 10), (0, 11), (0, 12)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (1, 9), (1, 10), (1, 11), (1, 12)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ (([(2, 9), (2, 10), (2, 11), (2, 12)] : List (ℕ × ℕ)))))), PolOK 24 2 12 12 12 (1 : ℚ) PT qv p :=
  forall_mem_append_of pq0_ok (forall_mem_append_of pq1_ok (forall_mem_append_of pq2_ok (forall_mem_append_of pq3_ok (pq4_ok))))

theorem hcov : ∀ i < 3, ∀ w ∈ Wc 12 12 12, (i, w) ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7)] : List (ℕ × ℕ)) ++ (([(0, 8), (0, 9), (0, 10), (0, 11), (0, 12)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (1, 9), (1, 10), (1, 11), (1, 12)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ (([(2, 9), (2, 10), (2, 11), (2, 12)] : List (ℕ × ℕ)))))) := by decide +kernel

theorem lam_pos : (0 : ℝ) < 1 := by norm_num

theorem hk : (12 : ℕ) ≤ 24 := by norm_num

/-- **Lower end** of `F*_2`: K4(a) at `c = 1/q̂` with `𝓡_2(s̄_0) ≤ M̂` from the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 24)) (hA : #A = 12) :
    ((81759141618682918041078642252461 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 24 12 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 24 12 (twoW A 1)) 2) := by
  have hB : #Aᶜ = 12 := card_compl_eq A hA (by norm_num)
  have hl : (1 : ℝ) = ((1 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree A lam_pos hk (r := 2) (by norm_num) hl hA hB (N := 32) (by norm_num) qh lo T DD Mh LL
    (by decide +kernel) (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (81759141618682918041078642252461 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- **Upper end** of `F*_2`: `Φ` of the owner's hull point (K4(c)); the hull point lies in `conv 𝒱_2`. -/
theorem upper (A : Finset (Fin 24)) (hA : #A = 12) :
    hullPt A 1 12 2 th (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A 1 12 2) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 1 12 2 th (fun i => actF (PT i.val))) ≤ ((81759141618775753787790291282218 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 24 12 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 24 12 (twoW A 1)) 2) ≤ ((81759141618775753787790291282218 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 12 := card_compl_eq A hA (by norm_num)
  have hl : (1 : ℝ) = ((1 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_vals A lam_pos hk (r := 2) (by norm_num) hl hA hB (N := 32) (by norm_num) th PT qv up UU
    _ (by decide +kernel) hcov hval (by decide +kernel) (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (81759141618775753787790291282218 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** of `F*_2` at (n_A, n_B, k) = (12, 12, 12), λ = 1 (width 9.3e-13),
for every group `A` of size 12. -/
theorem bracket (A : Finset (Fin 24)) (hA : #A = 12) :
    ((81759141618682918041078642252461 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 24 12 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 24 12 (twoW A 1)) 2) ∧
    sInf (capKLSetAS (A36W.weightedTarget 24 12 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 24 12 (twoW A 1)) 2) ≤ ((81759141618775753787790291282218 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B00.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B00 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 11 theorems, 46968 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1llll_ok : V1llll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lllrl_ok : V1lllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lllrr_ok : V1lllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 2, none), (0 : ℚ)) := by decide +kernel
theorem V1lll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((0, 8, some (8, 2)), (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrlll_ok : V1llrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrllrl_ok : V1llrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrllrr_ok : V1llrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 8, none), (0 : ℚ)) := by decide +kernel
theorem V1llrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 7, some (1, 9)), (4447355188968599365262881611255670293097 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrlrll_ok : V1llrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B01.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B01 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 12 theorems, 46545 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1llrlrlr_ok : V1llrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 9, some (9, 3)), (351008809883093671535396821552094147157 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrlrr_ok : V1llrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 11, some (3, 8)), (2923072063162103216162327122916949731317 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 8, some (8, 4)), (8827856418795349530485980563704479935491 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrll_ok : V1llrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrlr_ok : V1llrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 3, some (2, 1)), (3913985184467977842892224807234035655367 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrrll_ok : V1llrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrrlr_ok : V1llrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 5, some (4, 8)), (1330733008721450462019998284954080877417 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrrrl_ok : V1llrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B02.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B02 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 14 theorems, 43179 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1llrrrrr_ok : V1llrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (1, 9)), (137935256472567118129556033542565143169 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 6, some (3, 6)), (1594767461630251121343813541672675227079 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 4, some (6, 0)), (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 1, some (2, 1)), (5033417169426741211380025022728372512609 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1ll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 5, some (3, 9)), (3539121448227294143013748532487282597701 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrllllll_ok : V1lrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllllr_ok : V1lrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 8, some (4, 5)), (5681227791002591040222189659883128420527 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrllllrl_ok : V1lrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrllllrr_ok : V1lrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 9, some (3, 9)), (593367161393180863102263842270290626161 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 8, some (8, 3)), (6840184901449464026184312661813300901021 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlllrll_ok : V1lrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B03.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B03 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 14 theorems, 47016 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrlllrlr_ok : V1lrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 10, some (5, 7)), (2588999554319835600191030005477195826621 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlllrrll_ok : V1lrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllrrlr_ok : V1lrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 11, some (8, 4)), (5046151963411918151680759501483895227403 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlllrrr_ok : V1lrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 12, some (5, 7)), (1235149791769050456580349356225495440321 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 11, some (3, 8)), (1443715657256675541874625520758246735391 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 9, some (9, 1)), (845806819105190276850268046015943045241 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrllr_ok : V1lrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 0, some (1, 3)), (2516708588240927905219170274633444991129 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrlll_ok : V1lrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrllr_ok : V1lrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 4, some (3, 9)), (6653665024671792634637285431535294216751 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B04.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B04 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 10 theorems, 42880 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrlrlrl_ok : V1lrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrlrrl_ok : V1lrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrlrrr_ok : V1lrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, some (3, 5)), (1546619269233745805348424475595416576693 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 5, some (8, 1)), (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 5, some (2, 4)), (7054740925170347564494272800679967813367 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrlll_ok : V1lrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrllr_ok : V1lrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (0, 9)), (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrlrl_ok : V1lrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B05.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B05 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 12 theorems, 47060 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrlrrlrr_ok : V1lrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (8, 4)), (3420092450341861283393421421504316622967 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (5, 2)), (139352907138802353102183594604195396717 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrrll_ok : V1lrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrlrl_ok : V1lrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrlrr_ok : V1lrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 8, some (11, 0)), (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 8, some (8, 1)), (5933671619080855330009599785991382743219 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrrrll_ok : V1lrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrrlr_ok : V1lrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (6, 5)), (1277401648899222542420560965274252641361 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrrrrl_ok : V1lrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B06.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B06 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 16 theorems, 45065 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrlrrrrrr_ok : V1lrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 10, some (2, 9)), (208034810938895695317118572065786556897 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (9, 1)), (5846144124335748223542471739867326741123 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (3, 9)), (58461441156650068923876544970058383497 / 100000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 8, some (3, 9)), (5933671609531529226496419882404476451631 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, some (6, 3)), (3093238538676336350610648865478877575613 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 3, some (5, 1)), (2275669657717158306331890446995483423609 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrllllll_ok : V1lrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlllllr_ok : V1lrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 10, some (10, 0)), (72185782750466513010232217836803866593 / 125000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrllllrl_ok : V1lrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrllllrr_ok : V1lrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 11, some (10, 2)), (5223444490516877561016001504182549730979 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 11, some (5, 6)), (2470299583394002190638341627130815964343 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlllr_ok : V1lrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 12, some (10, 2)), (1213533912304217448290452769425326319399 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B07.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B07 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 13 theorems, 45270 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrllr_ok : V1lrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 0, some (4, 4)), (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlrll_ok : V1lrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrlr_ok : V1lrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 3, some (2, 3)), (1804922159247614209342650632923251890111 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlrrl_ok : V1lrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrrrl_ok : V1lrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrrrr_ok : V1lrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (0, 7)), (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 4, some (5, 7)), (1275813967756449122868275325983554634087 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 3, some (7, 5)), (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 2, some (3, 5)), (7078242903294686367415605331979622417633 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrllll_ok : V1lrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B08.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B08 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 13 theorems, 48870 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrlllr_ok : V1lrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (7, 1)), (6933326109981611478676707662065604713771 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrllrl_ok : V1lrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrllrr_ok : V1lrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, some (5, 5)), (43547783487024710284292340021653085161 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, some (2, 4)), (684018490133766151453889898746246819873 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlrlll_ok : V1lrrrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrllr_ok : V1lrrrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (1, 8)), (8732700967858809410870609351418342803613 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlrlrl_ok : V1lrrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrlrr_ok : V1lrrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (6, 1)), (1069511352418217768429550752470923212363 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (4, 4)), (5523267649954927201702482046124639810567 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B09.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B09 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 12 theorems, 43170 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrlrrll_ok : V1lrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrrlr_ok : V1lrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (10, 1)), (1091587620982810046982845385955099977347 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlrrrl_ok : V1lrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrrrr_ok : V1lrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (5, 6)), (207119964336678250061564145847634383743 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (3, 6)), (5846144125795498606652566687839001596409 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (7, 5)), (1380816912591668371167135557598261481501 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, some (9, 1)), (8775220246440022658973883346226757019551 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrllll_ok : V1lrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlllr_ok : V1lrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (10, 1)), (6706631043207259663289100980984079407363 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B10.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B10 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 8 theorems, 47685 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrrllrl_ok : V1lrrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrllrr_ok : V1lrrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 9, some (6, 6)), (4930862889370405964263229915289245558649 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 9, some (4, 5)), (5303229875167816246517767299860304631523 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrlrll_ok : V1lrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlrlr_ok : V1lrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (4, 6)), (1044688898073322202878276093964043541141 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrlrrl_ok : V1lrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B11.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B11 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 20 theorems, 41295 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrrlrrrl_ok : V1lrrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlrrrr_ok : V1lrrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 11, some (5, 7)), (303383478034491281395362318476229370453 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (11, 1)), (5715676306277875037396305517452205756647 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (7, 5)), (948926939221003859017843797243436245101 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 9, some (9, 2)), (5303229875529625832991494015490934262091 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrrllll_ok : V1lrrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrrlllr_ok : V1lrrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 11, some (11, 0)), (2578509359509996425602562413372598051371 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrrllr_ok : V1lrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 12, some (6, 6)), (4587618387957276194771897586470738319899 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrrlr_ok : V1lrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 0, some (0, 3)), (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrrr_ok : V1lrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 0, some (3, 1)), (7827970392864582156393707222219867300407 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 11, some (8, 3)), (459897746937975314082129161987102092659 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (7, 5)), (1294499777113130662718205057857427930737 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (4, 3)), (5893229954938695677512838153439684114021 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 10, some (6, 5)), (4930862889143583227422318085772324986637 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1l_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (9, 1)), (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B12.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B12 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 10 theorems, 43050 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlllll_ok : V1rlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrl_ok : V1rllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrrl_ok : V1rllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrrr_ok : V1rllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 3, some (8, 4)), (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 3, some (5, 3)), (637906984629178185849134451436705970277 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 2, some (7, 0)), (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrlll_ok : V1rlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrllr_ok : V1rlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (6, 4)), (773309634695061932066508145273100828649 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B13.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B13 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 12 theorems, 49098 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlllrlrl_ok : V1rlllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrlrr_ok : V1rlllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (5, 0)), (696764534813392873629673852538439562833 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (1, 4)), (1096902530823777348844858877726845147619 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrlll_ok : V1rlllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrllr_ok : V1rlllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, none), (0 : ℚ)) := by decide +kernel
theorem V1rlllrrlrl_ok : V1rlllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrlrr_ok : V1rlllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (5, 2)), (5347556764467377313150253749854041947813 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (3, 4)), (5933671620754393722650446471641586470419 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrrll_ok : V1rlllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B14.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B14 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 13 theorems, 49203 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlllrrrlr_ok : V1rlllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (8, 3)), (5933671620754393722650446471641586470419 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrrrl_ok : V1rlllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrrrr_ok : V1rlllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (4, 4)), (5400892686346401456520018668291555954347 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (0, 7)), (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (6, 5)), (5347556764467377313150253749854041947813 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (8, 1)), (106877889080269701016237780728927959379 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (3, 6)), (3093238538840209776273304540736221635147 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlllll_ok : V1rllrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllllr_ok : V1rllrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (8, 0)), (675111585609799545048496210144294582953 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlllrl_ok : V1rllrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B15.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B15 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 10 theorems, 48321 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllrlllrr_ok : V1rllrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (4, 5)), (5303229875267867124643846390971904837757 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (10, 2)), (3274722188632013395375196310916303363 / 4882812500000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllrll_ok : V1rllrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrlr_ok : V1rllrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (8, 4)), (1261537990897706975254882206954520889973 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllrrll_ok : V1rllrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrrlr_ok : V1rllrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (5, 4)), (617574895820066104984079928022203446077 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllrrrl_ok : V1rllrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B16.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B16 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 15 theorems, 49917 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllrllrrrr_ok : V1rllrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (7, 5)), (4744634696129193441752099475317101737121 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (6, 4)), (4791435777749447545809283387633931050091 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (2, 7)), (661544826201431811446124015618301149467 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (6, 5)), (4930862889425117234496157007725983564157 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrllll_ok : V1rllrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlllr_ok : V1rllrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (10, 2)), (5223444490112063673108133977900958904341 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrllrl_ok : V1rllrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrllrr_ok : V1rllrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (6, 5)), (233975685359676812707670187572962179869 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (4, 6)), (515701872252079140946210452044907144743 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrlrll_ok : V1rllrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlrlr_ok : V1rllrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (10, 0)), (2427067823684330963847702470791962143523 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B17.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B17 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 14 theorems, 46263 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllrlrlrrl_ok : V1rllrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlrrr_ok : V1rllrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 11, some (7, 4)), (4481780756231091914294542655504769254651 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (12, 0)), (5665740354049478706087343822267644361961 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (8, 2)), (4598977469443576961201148150511319620999 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrrlll_ok : V1rllrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrrllr_ok : V1rllrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 12, some (5, 7)), (4720837552098070404010620955004982873571 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrrlr_ok : V1rllrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 12, some (10, 2)), (548169687024139753385210880791219691807 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrrr_ok : V1rllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 0, some (1, 0)), (4551339287969172083284739956164437958693 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 11, some (9, 3)), (4481780756231091914294542655504769254651 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (9, 0)), (494059916444030421161264308627100973133 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B18.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B18 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 12 theorems, 43680 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllrrl_ok : V1rllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrrrl_ok : V1rllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrrrrl_ok : V1rllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrrrrr_ok : V1rllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 3, some (3, 5)), (3093238538702228992682755464598021279077 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 2, some (8, 4)), (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 2, some (2, 1)), (7054740917437090843834829427931097441811 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 0, some (4, 1)), (7456914334252354388546534218145848353547 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (6, 2)), (2554803297939549037834040844472386076471 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlllll_ok : V1rlrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllllr_ok : V1rlrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (1, 5)), (4387610122615167569926884252304699886209 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B19.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B19 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 13 theorems, 46704 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlllrl_ok : V1rlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlllrrl_ok : V1rlrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlllrrr_ok : V1rlrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (1, 4)), (8732700967998360716244919414675485745379 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (8, 4)), (6840184899346315186945363230330113792597 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (5, 2)), (43547783487024710284292340021653085161 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllrlll_ok : V1rlrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrllr_ok : V1rlrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (5, 4)), (5347556764288217971010692320888507009109 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllrlrl_ok : V1rlrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrlrr_ok : V1rlrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (9, 1)), (676645455767213467247854975197818183709 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (7, 1)), (2761633825116751187172437548838540380117 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B20.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B20 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 11 theorems, 49980 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrllrrll_ok : V1rlrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrrlr_ok : V1rlrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (4, 6)), (216035707459075003320472831464812974391 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllrrrl_ok : V1rlrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrrrr_ok : V1rlrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (8, 2)), (1080178537261759811870426472354208190109 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (6, 4)), (2554803297896752215068575588786977866897 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (2, 4)), (1341326208562856739506165765280395770057 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (3, 6)), (5933671621207714170356055931301304145157 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrllll_ok : V1rlrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlllrl_ok : V1rlrlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B21.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B21 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 15 theorems, 47124 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrlllrr_ok : V1rlrlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (6, 1)), (2465431444352467129490151217524195330027 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (4, 6)), (662903734431064395963035923597602055219 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrllrll_ok : V1rlrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrllrlr_ok : V1rlrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (7, 5)), (2465431444352467129490151217524195330027 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrllrrl_ok : V1rlrlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrllrrr_ok : V1rlrlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (10, 1)), (5774862628914613626617899964850200009511 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (8, 4)), (2523075981781049150379829744011725600407 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (6, 6)), (4930862886951929542377093772165147516947 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrlll_ok : V1rlrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrllr_ok : V1rlrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (5, 3)), (2470299583365285210102446597009144528211 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrlrl_ok : V1rlrlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B22.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B22 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 13 theorems, 46760 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrlrlrr_ok : V1rlrlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (7, 3)), (189785387836594057426566613055795261687 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (6, 3)), (4791435777803918594285394476645038567017 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrrll_ok : V1rlrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrrlr_ok : V1rlrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (9, 3)), (2470299583365285210102446597009144528211 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrrrl_ok : V1rlrlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrrrr_ok : V1rlrlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (5, 5)), (4854135649146543501808244237389391860509 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (11, 1)), (2857838152888335409116954698983589432733 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (8, 2)), (2395717888913772434155168998883932456403 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (2, 6)), (6615448261499790699880118395128821068179 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrllll_ok : V1rlrlrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B23.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B23 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 9 theorems, 44044 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrrlllr_ok : V1rlrlrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (8, 2)), (4598977469357169424896288187936554873237 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrllrl_ok : V1rlrlrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrllrr_ok : V1rlrlrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (11, 1)), (1031403744458595907562161431969176143043 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (9, 2)), (4679513707068934530853940116284455591359 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrlrll_ok : V1rlrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlrlr_ok : V1rlrlrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 10, some (8, 2)), (4448095027561331497628601501497950219327 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B24.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B24 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 10 theorems, 45724 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrrlrrl_ok : V1rlrlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlrrr_ok : V1rlrlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 10, some (12, 0)), (5100843791656483151562852479661238864581 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 10, some (9, 3)), (2240890378135730148882569007601840201769 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 10, some (6, 4)), (2293809193866260499569116422499949609263 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrllll_ok : V1rlrlrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlllr_ok : V1rlrlrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 11, some (9, 2)), (432644529584866342318751438765482280771 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrllr_ok : V1rlrlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 11, some (10, 2)), (54816968701183368269808429596105848337 / 125000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B25.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B25 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 14 theorems, 47192 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrrrlrll_ok : V1rlrlrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlrlr_ok : V1rlrlrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 12, some (10, 2)), (422617725674838895323828821063788799893 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrlrr_ok : V1rlrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, none), (0 : ℚ)) := by decide +kernel
theorem V1rlrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 12, some (7, 5)), (4304581464336223892055026604501797164157 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrr_ok : V1rlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, some (0, 4)), (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 11, some (7, 5)), (2192678748071947024877203187282901154151 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (6, 6)), (2339756853027640668061369207826807283291 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (11, 1)), (4348818424686705188043748889623767715149 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrll_ok : V1rlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrlrl_ok : V1rlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrlrrl_ok : V1rlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B26.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B26 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 12 theorems, 42480 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrrlrrr_ok : V1rlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 3, some (4, 5)), (355076736980916036871352118506603748573 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 3, some (0, 4)), (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 2, some (2, 3)), (6933326109908555688985929339614649715109 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrlll_ok : V1rlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrllrl_ok : V1rlrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrllrr_ok : V1rlrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (5, 3)), (334222297757612662534886772392779306179 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (3, 4)), (2966835810278048684206265352455879834617 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrlrll_ok : V1rlrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrlrlr_ok : V1rlrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (9, 2)), (6766454558592957498790771727151518976829 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B27.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B27 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 12 theorems, 48168 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrrrlrrl_ok : V1rlrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrlrrr_ok : V1rlrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (5, 0)), (103559982085104765511543838242120939101 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (2, 4)), (6706631042656811384617811368298230652579 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (7, 2)), (5523267649902742778387394761273445428997 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrlll_ok : V1rlrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrllr_ok : V1rlrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (8, 4)), (675111585609799545048496210144294582953 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrlrll_ok : V1rlrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrlrlr_ok : V1rlrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (4, 2)), (662903734431064395963035923597602055219 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrlrrl_ok : V1rlrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B28.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B28 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 15 theorems, 48240 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrrrrlrrr_ok : V1rlrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (6, 2)), (4930862889298945273268423006491770036737 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (5, 2)), (5046151963602091501299111644639869431857 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (1, 5)), (8668224793448342241517454444777749026097 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrlll_ok : V1rlrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrllr_ok : V1rlrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (8, 1)), (252307598172726174927135521523815886899 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrlrl_ok : V1rlrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrlrr_ok : V1rlrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (11, 0)), (3328556978113705141051905289185256661747 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (9, 1)), (662903734400570414954183769047510310943 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrrll_ok : V1rlrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrrlr_ok : V1rlrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (5, 4)), (197623966664969208667735681342862076113 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrrrl_ok : V1rlrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B29.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B29 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 16 theorems, 41968 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrrrrrrrr_ok : V1rlrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (7, 4)), (593079337009213587516448307241893941943 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (6, 4)), (4791435777928449226102915807746492349843 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (3, 5)), (5715676305855120088969007214982933334607 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (7, 1)), (1232715722351773167151620180458845407917 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (6, 5)), (510960659456833874005101510724420192971 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 3, some (8, 3)), (3420092450186815588976116818416720703863 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, some (4, 2)), (51981758176197450627142195342264752551 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 3, some (6, 6)), (773309632772363417112894591366986070573 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllllll_ok : V1rrllllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllllr_ok : V1rrlllllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (10, 0)), (1305861122583958397112064330184073339469 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllllrl_ok : V1rrllllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllllrr_ok : V1rrllllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (5, 5)), (4854135649194661260255962476020561145201 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (12, 0)), (1323089652227319024124495280477753944287 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B30.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B30 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 9 theorems, 46260 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlllllrll_ok : V1rrlllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllrlr_ok : V1rrlllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (8, 1)), (4598977469399827789589550560489441517717 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllllrrl_ok : V1rrlllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllrrr_ok : V1rrlllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (11, 0)), (2578509361198396247761615114680006757399 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (9, 1)), (4679513707152002346386915873067647595373 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (7, 1)), (2299488734622398388420936182421066551663 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrlll_ok : V1rrllllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B31.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B31 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 9 theorems, 43560 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllllrllr_ok : V1rrllllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (7, 4)), (1120445189090187326991086246990540017403 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrlrl_ok : V1rrllllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrlrr_ok : V1rrllllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (10, 1)), (573452298474403129636358393278919034341 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (8, 4)), (2224047513748139091498219484500197462501 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrrlll_ok : V1rrllllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrllr_ok : V1rrllllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (7, 3)), (4385357496076769722403399335208233381961 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B32.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B32 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 13 theorems, 49716 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllllrrlr_ok : V1rrllllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (8, 2)), (2163222647917268000829408557218292735753 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrrrll_ok : V1rrllllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrrlr_ok : V1rrllllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (10, 2)), (4385357496076769722403399335208233381961 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrrrrl_ok : V1rrllllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrrrr_ok : V1rrllllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 11, some (7, 5)), (4304581464129532533512441796636448003383 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (12, 0)), (472083755318814640646277952722203958971 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (9, 3)), (2163222647917268000829408557218292735753 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (5, 5)), (472083755318814640646277952722203958971 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (5, 5)), (956396331936756928006244676859114384497 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrlllll_ok : V1rrlllrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B33.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B33 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 13 theorems, 42354 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlllrllllr_ok : V1rrlllrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 11, some (10, 1)), (4226177256769472432387497914175675511867 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrlllrl_ok : V1rrlllrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrlllrr_ok : V1rrlllrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 12, some (8, 4)), (33136361676595524830687047563527608389 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 11, some (11, 1)), (172183258572267851544363612750357077843 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrllr_ok : V1rrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 12, some (10, 2)), (4097398110334411147571800392644832966847 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrlr_ok : V1rrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, some (1, 2)), (1778942075954670129324291354028297965653 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrr_ok : V1rrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, some (5, 4)), (6379069845841243536355476161979177079787 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 11, some (8, 4)), (4226177256769472432387497914175675511867 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B34.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B34 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 10 theorems, 45900 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllrll_ok : V1rrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrlrl_ok : V1rrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrlrr_ok : V1rrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 2, some (9, 2)), (8775220241804246290902001792997193188887 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 2, some (5, 0)), (5574116286652272626649541987827996295207 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrrll_ok : V1rrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrlrl_ok : V1rrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrlrr_ok : V1rrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (1, 3)), (1087204606311659506653171807647676199723 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 3, some (8, 4)), (5933671609531529226496419882404476451631 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B35.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B35 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 11 theorems, 42705 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllrrrll_ok : V1rrllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrrlr_ok : V1rrllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (6, 3)), (63870082447597870723452981925305453129 / 125000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrrrrl_ok : V1rrllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrrrr_ok : V1rrllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (1, 4)), (8668224794558764675242662118717013594313 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (8, 4)), (168777896275917294292749365487269471659 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (4, 2)), (1080178537339488294070966037532539204481 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 3, some (4, 2)), (5523267650183485785319254747336171428661 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 1, some (5, 3)), (736653744400656754138568199615409932979 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlllll_ok : V1rrlrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B36.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B36 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 13 theorems, 48510 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrllllr_ok : V1rrlrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (7, 2)), (4930862889182822507409869124294851591669 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlllrll_ok : V1rrlrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlllrlr_ok : V1rrlrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (12, 0)), (8668224794558764675242662118717013594313 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlllrrl_ok : V1rrlrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlllrrr_ok : V1rrlrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (6, 0)), (1197858944071194231063179827568265400933 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (4, 3)), (1044688898043703462321252074556460722987 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (9, 3)), (41431483392327755924884241072056553139 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrllrlll_ok : V1rrlrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrllr_ok : V1rrlrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (8, 1)), (4791435777803918594285394476645038567017 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B37.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B37 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 11 theorems, 48600 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrllrlrl_ok : V1rrlrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrlrr_ok : V1rrlrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (11, 0)), (2857838152888335409116954698983589432733 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (9, 1)), (4940599166561042566303379858548217358361 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrllrrll_ok : V1rrlrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrrlr_ok : V1rrlrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (6, 3)), (467951370705508989493177749015392359069 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrllrrrl_ok : V1rrlrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrrrr_ok : V1rrlrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (8, 4)), (4598977468488951425052535350099932026553 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (7, 3)), (574872183668323337129467796247523712107 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B38.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B38 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 12 theorems, 47430 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (4, 4)), (5157018722215119819526489857710281115527 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (7, 0)), (237231734786794450470945259644272175969 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrllll_ok : V1rrlrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlllr_ok : V1rrlrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (4, 4)), (2550421895680635895025389257448910472463 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrllrll_ok : V1rrlrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrllrlr_ok : V1rrlrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (7, 3)), (896356151258191349800230325060646618773 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrllrr_ok : V1rrlrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (8, 1)), (444809502754550339021737310405713798111 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (6, 4)), (917523677572635264061470316428071882677 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrlrlll_ok : V1rrlrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B39.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B39 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 11 theorems, 46350 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrlrlrllr_ok : V1rrlrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (10, 0)), (917523677572635264061470316428071882677 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrlrlr_ok : V1rrlrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (11, 0)), (23909908297769646642255726966827105117 / 50000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrlrrll_ok : V1rrlrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlrrlr_ok : V1rrlrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (7, 4)), (4385357496146578927334899720104194860799 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrlrrr_ok : V1rrlrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (8, 3)), (1081611323958810598662326542479368703121 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (6, 4)), (112769362542729691549254905412255806861 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (9, 1)), (896356151258191349800230325060646618773 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B40.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B40 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 11 theorems, 47520 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrlrrllll_ok : V1rrlrlrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrlllr_ok : V1rrlrlrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (10, 2)), (4385357496139418809537861948889054079459 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrllrl_ok : V1rrlrlrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrllrr_ok : V1rrlrlrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (7, 4)), (4304581464325486581711049773322571630309 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (12, 0)), (944167510612194108787185300370420944323 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrlrll_ok : V1rrlrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrlrlr_ok : V1rrlrlrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (9, 2)), (4200978637050245673855362621889838268599 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrlrrl_ok : V1rrlrlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B41.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B41 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 11 theorems, 47565 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrlrrlrrr_ok : V1rrlrlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (11, 1)), (4304581464261062986132098670923864950203 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (10, 1)), (2113088628369402812489476311871753222437 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (8, 3)), (2113088628369402812489476311871753222437 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrrlll_ok : V1rrlrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrllr_ok : V1rrlrlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 11, some (9, 2)), (4097398110334411147571800392644832966847 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrrlrl_ok : V1rrlrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrlrr_ok : V1rrlrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 11, some (12, 0)), (4235896848738640503647911192619303121013 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 11, some (10, 2)), (4097398110334411147571800392644832966847 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B42.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B42 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 13 theorems, 43840 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrlrrrrll_ok : V1rrlrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrrlr_ok : V1rrlrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 12, some (12, 0)), (4070403893813424694003225938161380829419 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrrrr_ok : V1rrlrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 0, some (0, 1)), (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 12, some (9, 3)), (2005180715569466275039198441912148934537 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 11, some (7, 4)), (4235896848738640503647911192619303121013 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (9, 3)), (1081611323960223384643304653441147385077 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (10, 0)), (48541356490806593149530946074193234529 / 100000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrll_ok : V1rrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrlr_ok : V1rrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 1, some (2, 2)), (684018490181229529248900533177105933409 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrll_ok : V1rrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B43.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B43 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 14 theorems, 48080 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrrrlr_ok : V1rrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 2, some (8, 3)), (593367161393180863102263842270290626161 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrrll_ok : V1rrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrlr_ok : V1rrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 3, some (7, 1)), (5177999108025783103085016712094529079859 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrrrl_ok : V1rrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrrr_ok : V1rrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 4, some (3, 3)), (5774862629119733129217443677571361680577 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 3, some (10, 0)), (6706631043159782785803644896466992067293 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 3, some (4, 2)), (5400892686566665747421346361886991984797 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 2, some (3, 1)), (593367162048606321921891644129362138417 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 0, some (1, 2)), (8827856417484030895394125861569879554233 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (5, 1)), (2523075981707999954458781839733264330471 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllllll_ok : V1rrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B44.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B44 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 13 theorems, 47850 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlllllr_ok : V1rrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 4, some (9, 1)), (5303229875529625832991494015490934262091 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllllrll_ok : V1rrrllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllllrlr_ok : V1rrrllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (5, 2)), (2470299583340917725526723678343935045117 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllllrrl_ok : V1rrrllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllllrrr_ok : V1rrrllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (8, 1)), (4791435777749447545809283387633931050091 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (6, 3)), (4791435777913857123903875061385523734121 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (3, 3)), (571567630609700541469798653912336665431 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllrlll_ok : V1rrrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrllr_ok : V1rrrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (11, 1)), (5715676306049065036176610653931672990051 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B45.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B45 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 9 theorems, 49280 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlllrlrl_ok : V1rrrlllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrlrr_ok : V1rrrlllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (6, 3)), (4679513707119317563626183533689131115467 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (5, 1)), (4854135648861540031729587991667772948023 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllrrll_ok : V1rrrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrrlr_ok : V1rrrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (9, 2)), (4679513707207809274052028646362787245683 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllrrrl_ok : V1rrrlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrrrr_ok : V1rrrlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B46.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B46 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 12 theorems, 48785 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (6, 1)), (573452298472413627316625901685641897417 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (11, 0)), (1031403744458595907562161431969176143043 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (8, 0)), (4598977469421975077124933159867628434059 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (9, 2)), (4940599166719508847601907431832421914317 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrllll_ok : V1rrrllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlllr_ok : V1rrrllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (9, 0)), (2240890378179597164163599630325833755003 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrllrll_ok : V1rrrllrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrllrlr_ok : V1rrrllrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (11, 1)), (956396331936756928006244676859114384497 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrllrr_ok : V1rrrllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (6, 2)), (112769362542729691549254905412255806861 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B47.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B47 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 11 theorems, 49830 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (10, 1)), (573452298474403129636358393278919034341 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlrlll_ok : V1rrrllrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrllr_ok : V1rrrllrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (8, 3)), (1081611323960223384643304653441147385077 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlrlr_ok : V1rrrllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (9, 2)), (1081611323958810598662326542479368703121 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlrrll_ok : V1rrrllrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrrlr_ok : V1rrrllrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (6, 3)), (4445538372163394464094876975302418810983 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlrrrl_ok : V1rrrllrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrrrr_ok : V1rrrllrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B48.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B48 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 11 theorems, 43065 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrllrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (9, 0)), (65640291202843758188626057859702879281 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (8, 1)), (4226177256763339070905788856089241698469 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (11, 0)), (563846812703522047770274625377067150967 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (8, 0)), (4326445295588719787692646228480462572501 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrllll_ok : V1rrrllrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlllr_ok : V1rrrllrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (10, 1)), (845235451342317785411183392854793040801 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrllrl_ok : V1rrrllrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrllrr_ok : V1rrrllrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 10, some (8, 2)), (129438912797977761667826267493520154347 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (11, 1)), (430458146429112726855579687895204387889 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B49.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B49 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 9 theorems, 49830 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrllrrlrll_ok : V1rrrllrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlrlr_ok : V1rrrllrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 10, some (10, 0)), (2048699055156642975336838270825227337667 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrlrrl_ok : V1rrrllrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlrrr_ok : V1rrrllrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 11, some (8, 3)), (1017600973458646425053348788905542998721 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 10, some (11, 0)), (828409041912930509243904169805774904249 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 10, some (9, 1)), (4097398110360818108002050211799052251029 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrrlll_ok : V1rrrllrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B50.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B50 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 13 theorems, 48719 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrllrrrllr_ok : V1rrrllrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 11, some (11, 0)), (802072286224659180933746159086296664593 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrrlrll_ok : V1rrrllrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 12, some (11, 1)), (975337578178790945240803919810334956249 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrrlrr_ok : V1rrrllrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 12, some (12, 0)), (3936150570684734930034089753484245445029 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 12, some (9, 3)), (3936150570684734930034089753484245445029 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrrr_ok : V1rrrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 0, some (0, 0)), (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 11, some (9, 3)), (802072286224659180933746159086296664593 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (9, 2)), (840195727414918930032391959926427186791 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (7, 2)), (560222594531293641309807386246886623289 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrll_ok : V1rrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B51.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B51 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 11 theorems, 46926 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrlrl_ok : V1rrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrlrr_ok : V1rrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 2, some (4, 0)), (5400892685715238399545684564339548009721 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 1, some (7, 1)), (5523267650439452679305585281140454813559 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrlll_ok : V1rrrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrllr_ok : V1rrrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 3, some (5, 0)), (78846124428693826679230839722653733779 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrlrl_ok : V1rrrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrlrr_ok : V1rrrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 4, some (3, 1)), (714459537991094729771225442434011551471 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 3, some (8, 2)), (78846124428693826679230839722653733779 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B52.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B52 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 9 theorems, 44352 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrrrll_ok : V1rrrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrlrl_ok : V1rrrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrlrr_ok : V1rrrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 5, some (4, 2)), (515701872252079140946210452044907144743 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 4, some (10, 2)), (5223444486311963889747817947642319030099 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrrll_ok : V1rrrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrrlr_ok : V1rrrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 5, some (8, 1)), (4598977469261924874151375826329268285807 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrrrl_ok : V1rrrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B53.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B53 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 11 theorems, 41712 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrrrrrr_ok : V1rrrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 6, some (4, 2)), (5100843791656483151562852479661238864581 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 5, some (10, 0)), (2427067824524537210350400374185246475579 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 5, some (6, 1)), (233975685359676812707670187572962179869 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 4, some (7, 0)), (948926939221003859017843797243436245101 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 2, some (11, 1)), (8697636828250240655182942150269869231797 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 0, some (3, 2)), (3021876665694125840583500495752548390667 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllllll_ok : V1rrrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllllr_ok : V1rrrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 6, some (8, 2)), (4448095027561331497628601501497950219327 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllllrl_ok : V1rrrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B54.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B54 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 10 theorems, 49368 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrllllrr_ok : V1rrrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (6, 1)), (4510774501699061566150175212833923096523 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 6, some (10, 1)), (573452298485039656964760178822398447779 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllrlll_ok : V1rrrrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrllr_ok : V1rrrrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (9, 0)), (2163222647917268000829408557218292735753 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllrlr_ok : V1rrrrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (10, 0)), (4385357496076769722403399335208233381961 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllrrll_ok : V1rrrrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrrlr_ok : V1rrrrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B55.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B55 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 12 theorems, 48972 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (7, 2)), (4304581464261062986132098670923864950203 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllrrrl_ok : V1rrrrlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrrrr_ok : V1rrrrlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (9, 2)), (840195727420337451402010529340317811209 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (8, 2)), (4226177256733055608995633524652920167711 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (12, 0)), (472083755318814640646277952722203958971 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (8, 0)), (2163222647920799965781853834622739440643 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrllll_ok : V1rrrrllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlllr_ok : V1rrrrllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (11, 1)), (4304581464325486581711049773322571630309 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrllrl_ok : V1rrrrllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrllrr_ok : V1rrrrllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B56.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B56 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 9 theorems, 47190 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 9, some (9, 1)), (819479622067410368722965074912050979053 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 9, some (8, 1)), (828409041912930509243904169805774904249 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrlrll_ok : V1rrrrllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlrlr_ok : V1rrrrllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 9, some (11, 0)), (129438912797977761667826267493520154347 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrlrrl_ok : V1rrrrllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlrrr_ok : V1rrrrllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 10, some (10, 0)), (798185941041981611842606113335799025441 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 10, some (8, 2)), (2035201946908635964139219472220222928789 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B57.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B57 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 9 theorems, 48444 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 9, some (10, 0)), (4097398110360818108002050211799052251029 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrrlll_ok : V1rrrrllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrrllrl_ok : V1rrrrllrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 11, some (10, 1)), (975337578178790945240803919810334956249 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 10, some (12, 0)), (2035201946908635964139219472220222928789 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrrlrll_ok : V1rrrrllrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 11, some (11, 1)), (975337578178790945240803919810334956249 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrrlrr_ok : V1rrrrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 11, some (12, 0)), (3936150570684734817888046328112822686111 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B58.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B58 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 9 theorems, 44922 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 11, some (10, 2)), (780270062543032774718399613334415655967 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrrr_ok : V1rrrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 12, some (11, 1)), (3809523809523809500305991237673765373479 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 10, some (10, 2)), (798185941041981611842606113335799025441 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (10, 1)), (2113088628369402812489476311871753222437 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrl_ok : V1rrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrll_ok : V1rrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrlr_ok : V1rrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 2, some (9, 0)), (530322987577738558945316352629477252473 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B59.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B59 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 15 theorems, 49296 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrlrrrl_ok : V1rrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrrrl_ok : V1rrrrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrrrr_ok : V1rrrrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 4, some (4, 0)), (2578509359509996425602562413372598051371 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 3, some (10, 0)), (5223444490516877561016001504182549730979 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 3, some (4, 1)), (5223444490516877561016001504182549730979 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 2, some (3, 1)), (1443715657256675541874625520758246735391 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 0, some (4, 0)), (552326765104104483709020877649729408219 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlllll_ok : V1rrrrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllllr_ok : V1rrrrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 4, some (9, 1)), (4679513707277032453617711161637440419363 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlllrl_ok : V1rrrrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlllrr_ok : V1rrrrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 5, some (7, 0)), (4481780756402134368056848637996529220457 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 4, some (12, 0)), (5665740352186603707685371443004673976751 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B60.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B60 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 10 theorems, 46020 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrllrll_ok : V1rrrrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrlr_ok : V1rrrrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 6, some (5, 1)), (2360418776548653534145482787214648139977 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllrrll_ok : V1rrrrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrrlr_ok : V1rrrrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 6, some (9, 1)), (432644529584866342318751438765482280771 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllrrr_ok : V1rrrrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 6, some (11, 0)), (4510774501742460196770764307456628849039 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 6, some (8, 0)), (432644529584866342318751438765482280771 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 5, some (9, 1)), (4481780756402134368056848637996529220457 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B61.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B61 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 10 theorems, 46332 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrlrllll_ok : V1rrrrrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlllr_ok : V1rrrrrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 7, some (9, 0)), (525122329634281462043034105120780187733 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrllrl_ok : V1rrrrrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrllrr_ok : V1rrrrrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 7, some (12, 0)), (1111384593062471911902973634070640776711 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 7, some (10, 1)), (4226177256769472432387497914175675511867 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrlrll_ok : V1rrrrrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlrlr_ok : V1rrrrrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 8, some (9, 1)), (4097398110334411147571800392644832966847 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B62.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B62 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 9 theorems, 49218 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrlrlrrl_ok : V1rrrrrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlrrr_ok : V1rrrrrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 9, some (8, 1)), (1017600973458646425053348788905542998721 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 8, some (11, 0)), (828409041907710211848512118386000756313 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 8, some (8, 0)), (4142045209502661973585764809218658674737 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrlll_ok : V1rrrrrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrllr_ok : V1rrrrrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 9, some (11, 0)), (4010361431123295704713018106516935529043 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrlrll_ok : V1rrrrrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B63.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B63 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 8 theorems, 45942 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 10, some (10, 1)), (975337578178790945240803919810334956249 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrlrr_ok : V1rrrrrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 10, some (11, 0)), (975337578178790945240803919810334956249 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 10, some (9, 1)), (3936150570684734817888046328112822686111 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrrlll_ok : V1rrrrrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 11, some (11, 0)), (3809523809523809545530275609426890358319 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrrlrl_ok : V1rrrrrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 12, some (11, 1)), (29148853539754902473734706378244462087 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B64.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B64 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 13 theorems, 47632 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 11, some (11, 1)), (3809523809523809545530275609426890358319 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrrr_ok : V1rrrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 12, some (12, 0)), (29148853539754902473734706378244462087 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 10, some (12, 0)), (3936150570684734817888046328112822686111 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 9, some (9, 1)), (4010361431123295704713018106516935529043 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 7, some (7, 1)), (172183258572267851544363612750357077843 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrll_ok : V1rrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrlrl_ok : V1rrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrlrrl_ok : V1rrrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrlrrr_ok : V1rrrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 3, some (10, 0)), (1213533912304217448290452769425326319399 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 3, some (4, 0)), (5157018720796345833116152513453511533097 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 2, some (3, 0)), (114313526015118468956961973472975016653 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B65.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B65 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 12 theorems, 47866 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrrlll_ok : V1rrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrllr_ok : V1rrrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 4, some (12, 0)), (5100843788640199879110776991707756507297 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrlrll_ok : V1rrrrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrlrlr_ok : V1rrrrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 5, some (12, 0)), (4720837552098070404010620955004982873571 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrlrrl_ok : V1rrrrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrlrrr_ok : V1rrrrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 6, some (11, 0)), (4304581464336223892055026604501797164157 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 6, some (8, 0)), (422617725674838895323828821063788799893 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 5, some (9, 0)), (4326445295770962604779679384954517458587 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrlll_ok : V1rrrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B66.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B66 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 9 theorems, 46319 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrrrllr_ok : V1rrrrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 7, some (10, 0)), (4097398110334411147571800392644832966847 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrlrl_ok : V1rrrrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrlrr_ok : V1rrrrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 8, some (11, 0)), (2005180715569466275039198441912148934537 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 8, some (8, 0)), (4070403893813424694003225938161380829419 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrrlll_ok : V1rrrrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 9, some (11, 0)), (975337578178790945240803919810334956249 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrrlr_ok : V1rrrrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B67.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B67 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 10 theorems, 49231 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 9, some (12, 0)), (3936150570684734930034089753484245445029 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrrrll_ok : V1rrrrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 11, some (11, 0)), (29148853539754902473734706378244462087 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrrrr_ok : V1rrrrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 11, some (12, 0)), (29148853539754902473734706378244462087 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 10, some (11, 0)), (3809523809523809500305991237673765373479 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 9, some (9, 0)), (3936150570684734930034089753484245445029 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 7, some (7, 0)), (847179369725706597464931885605804053357 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 4, some (6, 0)), (4587618387957276194771897586470738319899 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 0, some (4, 0)), (2700446343730549070681749540225491958169 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2B68.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2B68 (namespace A36W.TGCert3.R12_12_12_l1_r2): Bellman items, 6 theorems, 13483 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 4, some (6, 1)), (4679513707080780962409539907568006600601 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 6, some (6, 2)), (2293809193866260499569116422499949609263 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 4, some (6, 2)), (4930862889143583227422318085772324986637 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1r_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (8, 3)), (4791435777928449226102915807746492349843 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 1, some (2, 4)), (7456914333677435301761735774140558096509 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2_ok : V2.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2Data.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2Data (namespace A36W.TGCert3.R12_12_12_l1_r2): scalars of the F*_2 certificate at (n_A, n_B, k) = (12, 12, 12), λ = 1.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R12_12_12_l1_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂. -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (702005951320258063888614598565278207610809597 / 4299797176325742559964888650505284121849952143933440 : ℚ) else
  if w = 1 then (50544428070684802382551080876095184526814936271 / 2149898588162871279982444325252642060924976071966720 : ℚ) else
  if w = 2 then (1528968942666515393384137692099335019231277008993 / 2149898588162871279982444325252642060924976071966720 : ℚ) else
  if w = 3 then (3397708755869981661709558682962416925178595406859 / 429979717632574255996488865050528412184995214393344 : ℚ) else
  if w = 4 then (34401801142839460654592315884717616092453412108373 / 859959435265148511992977730101056824369990428786688 : ℚ) else
  if w = 5 then (55042881837964242958467447667558047737795595079287 / 537474647040717819995611081313160515231244017991680 : ℚ) else
  if w = 6 then (74919478065893410348939989794498791757212351004061 / 537474647040717819995611081313160515231244017991680 : ℚ) else
  if w = 7 then (55042881837964242958467447667558047737795595079287 / 537474647040717819995611081313160515231244017991680 : ℚ) else
  if w = 8 then (34401801142839460654592315884717616092453412108373 / 859959435265148511992977730101056824369990428786688 : ℚ) else
  if w = 9 then (3397708755869981661709558682962416925178595406859 / 429979717632574255996488865050528412184995214393344 : ℚ) else
  if w = 10 then (1528968942666515393384137692099335019231277008993 / 2149898588162871279982444325252642060924976071966720 : ℚ) else
  if w = 11 then (50544428070684802382551080876095184526814936271 / 2149898588162871279982444325252642060924976071966720 : ℚ) else
  (702005951320258063888614598565278207610809597 / 4299797176325742559964888650505284121849952143933440 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 32). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (2043978504486304473307652079200551 / 2500000000000000000000000000000000 : ℚ) else
  if w = 1 then (817591410190576362191567995977113 / 1000000000000000000000000000000000 : ℚ) else
  if w = 2 then (1635182828846595918677146040287229 / 2000000000000000000000000000000000 : ℚ) else
  if w = 3 then (2043978540186882794836644029121773 / 2500000000000000000000000000000000 : ℚ) else
  if w = 4 then (8175914163754380624732337273677187 / 10000000000000000000000000000000000 : ℚ) else
  if w = 5 then (8175914162042786755127192243469083 / 10000000000000000000000000000000000 : ℚ) else
  if w = 6 then (8175914160886304875932414301689661 / 10000000000000000000000000000000000 : ℚ) else
  if w = 7 then (8175914162042786755127192243469083 / 10000000000000000000000000000000000 : ℚ) else
  if w = 8 then (8175914163754380624732337273677187 / 10000000000000000000000000000000000 : ℚ) else
  if w = 9 then (2043978540186882794836644029121773 / 2500000000000000000000000000000000 : ℚ) else
  if w = 10 then (1635182828846595918677146040287229 / 2000000000000000000000000000000000 : ℚ) else
  if w = 11 then (817591410190576362191567995977113 / 1000000000000000000000000000000000 : ℚ) else
  (2043978504486304473307652079200551 / 2500000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point (Taylor order 32). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (8175914017945217893230608316802207 / 10000000000000000000000000000000000 : ℚ) else
  if w = 1 then (8175914101905763621915679959771133 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (2043978536058244898346432550359037 / 2500000000000000000000000000000000 : ℚ) else
  if w = 3 then (1635182832149506235869315223297419 / 2000000000000000000000000000000000 : ℚ) else
  if w = 4 then (817591416375438062473233727367719 / 1000000000000000000000000000000000 : ℚ) else
  if w = 5 then (4087957081021393377563596121734543 / 5000000000000000000000000000000000 : ℚ) else
  if w = 6 then (127748658763848513686443973463901 / 156250000000000000000000000000000 : ℚ) else
  if w = 7 then (4087957081021393377563596121734543 / 5000000000000000000000000000000000 : ℚ) else
  if w = 8 then (817591416375438062473233727367719 / 1000000000000000000000000000000000 : ℚ) else
  if w = 9 then (1635182832149506235869315223297419 / 2000000000000000000000000000000000 : ℚ) else
  if w = 10 then (2043978536058244898346432550359037 / 2500000000000000000000000000000000 : ℚ) else
  if w = 11 then (8175914101905763621915679959771133 / 10000000000000000000000000000000000 : ℚ) else
  (8175914017945217893230608316802207 / 10000000000000000000000000000000000 : ℚ)

/-- The default value off the tables. -/
def DD : ℚ := (30 : ℚ)

/-- The certificate's value at the root. -/
def Mh : ℚ := (10000000000009283574671164902975578961263 / 10000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (81759141618682918041078642252461 / 100000000000000000000000000000000 : ℚ)
def UU : ℚ := (40879570809387876893895145641109 / 50000000000000000000000000000000 : ℚ)

/-- The owner's hull weights (exact). -/
def th : Fin 3 → ℚ := ![(6566382257867197670832759669941244989439732 / 16017992706320220827925535479580179310776115 : ℚ), (1492359620463542689579849331816450048487736 / 16017992706320220827925535479580179310776115 : ℚ), (7959250827989480467512926477822484272848647 / 16017992706320220827925535479580179310776115 : ℚ)]

/-- The exact realised terminal vector of table 0 (TGCert's polQ). -/
def qv0 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 16777216 : ℚ) else
  if w = 1 then (343 / 33554432 : ℚ) else
  if w = 2 then (6971 / 16777216 : ℚ) else
  if w = 3 then (200975 / 33554432 : ℚ) else
  if w = 4 then (612675 / 16777216 : ℚ) else
  if w = 5 then (874647 / 8388608 : ℚ) else
  if w = 6 then (616959 / 4194304 : ℚ) else
  if w = 7 then (874647 / 8388608 : ℚ) else
  if w = 8 then (612675 / 16777216 : ℚ) else
  if w = 9 then (200975 / 33554432 : ℚ) else
  if w = 10 then (6971 / 16777216 : ℚ) else
  if w = 11 then (343 / 33554432 : ℚ) else
  (1 / 16777216 : ℚ)

/-- The exact realised terminal vector of table 1 (TGCert's polQ). -/
def qv1 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 1048576 : ℚ) else
  if w = 1 then (1617 / 16777216 : ℚ) else
  if w = 2 then (4191 / 2097152 : ℚ) else
  if w = 3 then (250745 / 16777216 : ℚ) else
  if w = 4 then (107415 / 2097152 : ℚ) else
  if w = 5 then (400257 / 4194304 : ℚ) else
  if w = 6 then (59829 / 524288 : ℚ) else
  if w = 7 then (400257 / 4194304 : ℚ) else
  if w = 8 then (107415 / 2097152 : ℚ) else
  if w = 9 then (250745 / 16777216 : ℚ) else
  if w = 10 then (4191 / 2097152 : ℚ) else
  if w = 11 then (1617 / 16777216 : ℚ) else
  (1 / 1048576 : ℚ)

/-- The exact realised terminal vector of table 2 (TGCert's polQ). -/
def qv2 : ℕ → ℚ := fun w =>
  if w = 0 then (27 / 268435456 : ℚ) else
  if w = 1 then (2793 / 134217728 : ℚ) else
  if w = 2 then (95799 / 134217728 : ℚ) else
  if w = 3 then (1095105 / 134217728 : ℚ) else
  if w = 4 then (10945935 / 268435456 : ℚ) else
  if w = 5 then (3428865 / 33554432 : ℚ) else
  if w = 6 then (4623003 / 33554432 : ℚ) else
  if w = 7 then (3428865 / 33554432 : ℚ) else
  if w = 8 then (10945935 / 268435456 : ℚ) else
  if w = 9 then (1095105 / 134217728 : ℚ) else
  if w = 10 then (95799 / 134217728 : ℚ) else
  if w = 11 then (2793 / 134217728 : ℚ) else
  (27 / 268435456 : ℚ)

/-- The per-table terminal vectors. -/
def qv : ℕ → ℕ → ℚ := fun i =>
  if i = 0 then qv0 else if i = 1 then qv1 else qv2


end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2Pol.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2Pol (namespace A36W.TGCert3.R12_12_12_l1_r2): the owner's count tables, pruned to their positive-mass states (actF reads them).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R12_12_12_l1_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (10, 10) .leaf)

def P1_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (8, 12) .leaf)

def P2_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (9, 11) .leaf)

/-- Table `i`, round `t`. -/
def PT : ℕ → ℕ → KTree (ℕ × ℕ) := fun i t =>
  if i = 0 then (if t = 0 then P0_0 else .leaf) else if i = 1 then (if t = 0 then P1_0 else .leaf) else if i = 2 then (if t = 0 then P2_0 else .leaf) else .leaf


end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2Q00.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2Q00 (namespace A36W.TGCert3.R12_12_12_l1_r2): polQ value items, 5 theorems, 38935 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2Pol
import A36W.TGCert3R12_12_12_l1_r2Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq0_ok : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5), (0, 6), (0, 7)] : List (ℕ × ℕ)), PolOK 24 2 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq1_ok : ∀ p ∈ ([(0, 8), (0, 9), (0, 10), (0, 11), (0, 12)] : List (ℕ × ℕ)), PolOK 24 2 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq2_ok : ∀ p ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 6), (1, 7), (1, 8), (1, 9), (1, 10), (1, 11), (1, 12)] : List (ℕ × ℕ)), PolOK 24 2 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq3_ok : ∀ p ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5), (2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)), PolOK 24 2 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq4_ok : ∀ p ∈ ([(2, 9), (2, 10), (2, 11), (2, 12)] : List (ℕ × ℕ)), PolOK 24 2 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2T.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2T (namespace A36W.TGCert3.R12_12_12_l1_r2): the level tables.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r2V1
import A36W.TGCert3R12_12_12_l1_r2V2
import A36W.TGCert3R12_12_12_l1_r2Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else .leaf

end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2V1.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2V1 (namespace A36W.TGCert3.R12_12_12_l1_r2): the level-1 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R12_12_12_l1_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V1llll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34 (0, 0, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 35 (0, 0, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36 (0, 0, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37 (0, 0, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38 (0, 0, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39 (0, 0, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40 (0, 0, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf))) 41 (0, 0, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42 (0, 0, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 43 (0, 0, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 44 (0, 0, some (0, 12)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf)) 1058 (0, 1, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1059 (0, 1, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1060 (0, 1, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 1061 (0, 1, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1062 (0, 1, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 1063 (0, 1, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1064 (0, 1, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 1065 (0, 1, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1066 (0, 1, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1067 (0, 1, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 1068 (0, 1, some (0, 12)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1088 (0, 1, some (1, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1089 (0, 1, some (1, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 1090 (0, 1, some (1, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1092 (0, 1, some (1, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf))) 1093 (0, 1, some (1, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1094 (0, 1, some (1, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 1095 (0, 1, some (1, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1096 (0, 1, some (1, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1097 (0, 1, some (1, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1098 (0, 1, some (1, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 1099 (0, 1, some (1, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 2083 (0, 2, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2084 (0, 2, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf))))) 2085 (0, 2, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2086 (0, 2, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2087 (0, 2, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2088 (0, 2, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2089 (0, 2, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2090 (0, 2, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 2091 (0, 2, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2092 (0, 2, some (0, 12)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (90601508616315602226232673021784754091 / 80000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (453007544999032826461087131819916233393 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (11325188643678861853760812312420702790459 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2116 (0, 2, some (1, 4)) (141564858088552194668578327948131280751 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2117 (0, 2, some (1, 5)) (11325188645145763227605048843809007186949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2118 (0, 2, some (1, 6)) (5662594321918012841511714944279727660067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2119 (0, 2, some (1, 7)) (11325188645145763227605048843809007186949 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2120 (0, 2, some (1, 8)) (141564858088552194668578327948131280751 / 125000000000000000000000000000000000000 : ℚ) .leaf) 2121 (0, 2, some (1, 9)) (11325188643678861853760812312420702790459 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2122 (0, 2, some (1, 10)) (453007544999032826461087131819916233393 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2123 (0, 2, some (1, 11)) (90601508616315602226232673021784754091 / 80000000000000000000000000000000000000 : ℚ) .leaf) 2144 (0, 2, some (2, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2145 (0, 2, some (2, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 2146 (0, 2, some (2, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf)))) 2147 (0, 2, some (2, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 2149 (0, 2, some (2, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2150 (0, 2, some (2, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2151 (0, 2, some (2, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2152 (0, 2, some (2, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 2153 (0, 2, some (2, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2154 (0, 2, some (2, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 3072 (0, 3, none) (0 : ℚ) .leaf) 3107 (0, 3, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3108 (0, 3, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf))) 3109 (0, 3, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3110 (0, 3, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3111 (0, 3, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3112 (0, 3, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3113 (0, 3, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3114 (0, 3, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 3115 (0, 3, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3116 (0, 3, some (0, 12)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3138 (0, 3, some (1, 2)) (5033417166655920294012079242443513704367 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (5033417174968383046115916583298090129093 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3140 (0, 3, some (1, 4)) (2516708588240927905219170274633444991129 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))) 3141 (0, 3, some (1, 5)) (1258354293905084803067227649312111909661 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 3142 (0, 3, some (1, 6)) (5033417175038233636899302172693091253393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3143 (0, 3, some (1, 7)) (1258354293905084803067227649312111909661 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3144 (0, 3, some (1, 8)) (2516708588240927905219170274633444991129 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3145 (0, 3, some (1, 9)) (5033417174968383046115916583298090129093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3146 (0, 3, some (1, 10)) (5033417166655920294012079242443513704367 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3147 (0, 3, some (1, 11)) (2516708572675433395173129806160687613639 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3169 (0, 3, some (2, 1)) (2516708572675433395173129806160687613639 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (5033417166655920294012079242443513704367 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3171 (0, 3, some (2, 3)) (5033417174968383046115916583298090129093 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3172 (0, 3, some (2, 4)) (2516708588240927905219170274633444991129 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 3173 (0, 3, some (2, 5)) (1258354293905084803067227649312111909661 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3174 (0, 3, some (2, 6)) (5033417175038233636899302172693091253393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3175 (0, 3, some (2, 7)) (1258354293905084803067227649312111909661 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3176 (0, 3, some (2, 8)) (2516708588240927905219170274633444991129 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3177 (0, 3, some (2, 9)) (5033417174968383046115916583298090129093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3178 (0, 3, some (2, 10)) (5033417166655920294012079242443513704367 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3200 (0, 3, some (3, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 3203 (0, 3, some (3, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3204 (0, 3, some (3, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)))) 3205 (0, 3, some (3, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3206 (0, 3, some (3, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3207 (0, 3, some (3, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3208 (0, 3, some (3, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3209 (0, 3, some (3, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) .leaf)) 4132 (0, 4, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4133 (0, 4, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4134 (0, 4, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4135 (0, 4, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4136 (0, 4, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf))) 4137 (0, 4, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4138 (0, 4, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 4139 (0, 4, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 4140 (0, 4, some (0, 12)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4163 (0, 4, some (1, 3)) (191112558362080793782213707772099359589 / 200000000000000000000000000000000000000 : ℚ) .leaf) 4164 (0, 4, some (1, 4)) (9555627920977273140129037136498861450693 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4165 (0, 4, some (1, 5)) (2388906979835434430822939990490962453497 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4166 (0, 4, some (1, 6)) (9555627918236646670051018968472040426363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4167 (0, 4, some (1, 7)) (2388906979835434430822939990490962453497 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4168 (0, 4, some (1, 8)) (9555627920977273140129037136498861450693 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4169 (0, 4, some (1, 9)) (191112558362080793782213707772099359589 / 200000000000000000000000000000000000000 : ℚ) .leaf))))) 4170 (0, 4, some (1, 10)) (4777813951161674341581778343413179024067 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 4171 (0, 4, some (1, 11)) (1911125572375407234459595446553272156607 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4194 (0, 4, some (2, 2)) (8493891468731865496145383721623429376119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4195 (0, 4, some (2, 3)) (2123472870689786597580152308578881773211 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4196 (0, 4, some (2, 4)) (424694574265656584005734983844393842253 / 500000000000000000000000000000000000000 : ℚ) .leaf) 4197 (0, 4, some (2, 5)) (2123472870964830605175946658214188847553 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 4198 (0, 4, some (2, 6)) (8493891482877019262267572416419591490101 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4199 (0, 4, some (2, 7)) (2123472870964830605175946658214188847553 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4200 (0, 4, some (2, 8)) (424694574265656584005734983844393842253 / 500000000000000000000000000000000000000 : ℚ) .leaf) 4201 (0, 4, some (2, 9)) (2123472870689786597580152308578881773211 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 4202 (0, 4, some (2, 10)) (8493891468731865496145383721623429376119 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4225 (0, 4, some (3, 1)) (1911125572375407234459595446553272156607 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4226 (0, 4, some (3, 2)) (4777813951161674341581778343413179024067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4227 (0, 4, some (3, 3)) (191112558362080793782213707772099359589 / 200000000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (9555627920977273140129037136498861450693 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4229 (0, 4, some (3, 5)) (2388906979835434430822939990490962453497 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4230 (0, 4, some (3, 6)) (9555627918236646670051018968472040426363 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4231 (0, 4, some (3, 7)) (2388906979835434430822939990490962453497 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4232 (0, 4, some (3, 8)) (9555627920977273140129037136498861450693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4233 (0, 4, some (3, 9)) (191112558362080793782213707772099359589 / 200000000000000000000000000000000000000 : ℚ) .leaf) 4256 (0, 4, some (4, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4257 (0, 4, some (4, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf)))) 4258 (0, 4, some (4, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4259 (0, 4, some (4, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4260 (0, 4, some (4, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 4261 (0, 4, some (4, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4262 (0, 4, some (4, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4263 (0, 4, some (4, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4264 (0, 4, some (4, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5157 (0, 5, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5158 (0, 5, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 5159 (0, 5, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 5160 (0, 5, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5161 (0, 5, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5162 (0, 5, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 5163 (0, 5, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5164 (0, 5, some (0, 12)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (4638797269845678314899974650204365807649 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5189 (0, 5, some (1, 5)) (9277594538103409236054056012848338687549 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5190 (0, 5, some (1, 6)) (4638797268515236119766396882353952899127 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5191 (0, 5, some (1, 7)) (9277594538103409236054056012848338687549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5192 (0, 5, some (1, 8)) (4638797269845678314899974650204365807649 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5193 (0, 5, some (1, 9)) (1159699317112715453825107180791879965743 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))))) 5194 (0, 5, some (1, 10)) (9277594521580192285923064459671884459889 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 5195 (0, 5, some (1, 11)) (9277594482310717667966225717430758818919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (1565594078102165862663894694069037953753 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5220 (0, 5, some (2, 4)) (7827970392864582156393707222219867300407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5221 (0, 5, some (2, 5)) (7827970391524751542920609760840785767619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5222 (0, 5, some (2, 6)) (7827970390619460952105794738972295517277 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5223 (0, 5, some (2, 7)) (7827970391524751542920609760840785767619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5224 (0, 5, some (2, 8)) (7827970392864582156393707222219867300407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5225 (0, 5, some (2, 9)) (1565594078102165862663894694069037953753 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5226 (0, 5, some (2, 10)) (7827970377583287241247585637848152513031 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5250 (0, 5, some (3, 2)) (7827970377583287241247585637848152513031 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 5251 (0, 5, some (3, 3)) (1565594078102165862663894694069037953753 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5252 (0, 5, some (3, 4)) (7827970392864582156393707222219867300407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5253 (0, 5, some (3, 5)) (7827970391524751542920609760840785767619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5254 (0, 5, some (3, 6)) (7827970390619460952105794738972295517277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5255 (0, 5, some (3, 7)) (7827970391524751542920609760840785767619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5256 (0, 5, some (3, 8)) (7827970392864582156393707222219867300407 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5257 (0, 5, some (3, 9)) (1565594078102165862663894694069037953753 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5281 (0, 5, some (4, 1)) (9277594482310717667966225717430758818919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5282 (0, 5, some (4, 2)) (9277594521580192285923064459671884459889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5283 (0, 5, some (4, 3)) (1159699317112715453825107180791879965743 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 5284 (0, 5, some (4, 4)) (4638797269845678314899974650204365807649 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 5285 (0, 5, some (4, 5)) (9277594538103409236054056012848338687549 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5286 (0, 5, some (4, 6)) (4638797268515236119766396882353952899127 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5287 (0, 5, some (4, 7)) (9277594538103409236054056012848338687549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5288 (0, 5, some (4, 8)) (4638797269845678314899974650204365807649 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5312 (0, 5, some (5, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5313 (0, 5, some (5, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf)) 5314 (0, 5, some (5, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5315 (0, 5, some (5, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5316 (0, 5, some (5, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 5317 (0, 5, some (5, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5318 (0, 5, some (5, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 5319 (0, 5, some (5, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6182 (0, 6, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6183 (0, 6, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6184 (0, 6, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 6185 (0, 6, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6186 (0, 6, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6187 (0, 6, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 6188 (0, 6, some (0, 12)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6213 (0, 6, some (1, 5)) (9102678630679143540706218528010068790951 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6214 (0, 6, some (1, 6)) (9102678629626435251915694033371475791003 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 6215 (0, 6, some (1, 7)) (9102678630679143540706218528010068790951 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 6216 (0, 6, some (1, 8)) (4551339316118576217482585132077265970647 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6217 (0, 6, some (1, 9)) (4551339314750057007844976655904667723789 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6218 (0, 6, some (1, 10)) (9102678614467448448372539139256933059113 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6219 (0, 6, some (1, 11)) (4551339287969172083284739956164437958693 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (1864228583882168818680866870098848141577 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 6245 (0, 6, some (2, 5)) (7456914334252354388546534218145848353547 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6246 (0, 6, some (2, 6)) (745691433338997575836933655213791296799 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 6247 (0, 6, some (2, 7)) (7456914334252354388546534218145848353547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6248 (0, 6, some (2, 8)) (1864228583882168818680866870098848141577 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 6249 (0, 6, some (2, 9)) (116514286457601459400831402391159493729 / 156250000000000000000000000000000000000 : ℚ) .leaf))) 6250 (0, 6, some (2, 10)) (298276572838869350756271362515171182481 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6275 (0, 6, some (3, 3)) (7078242902299288658600507695262939244037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6276 (0, 6, some (3, 4)) (141564858088552194668578327948131280751 / 200000000000000000000000000000000000000 : ℚ) .leaf) 6277 (0, 6, some (3, 5)) (7078242903216102017253155527380629491843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6278 (0, 6, some (3, 6)) (1769560725599379012972410920087414893771 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6279 (0, 6, some (3, 7)) (7078242903216102017253155527380629491843 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6280 (0, 6, some (3, 8)) (141564858088552194668578327948131280751 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6281 (0, 6, some (3, 9)) (7078242902299288658600507695262939244037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6306 (0, 6, some (4, 2)) (298276572838869350756271362515171182481 / 400000000000000000000000000000000000000 : ℚ) .leaf) 6307 (0, 6, some (4, 3)) (116514286457601459400831402391159493729 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 6308 (0, 6, some (4, 4)) (1864228583882168818680866870098848141577 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 6309 (0, 6, some (4, 5)) (7456914334252354388546534218145848353547 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6310 (0, 6, some (4, 6)) (745691433338997575836933655213791296799 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 6311 (0, 6, some (4, 7)) (7456914334252354388546534218145848353547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6312 (0, 6, some (4, 8)) (1864228583882168818680866870098848141577 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6337 (0, 6, some (5, 1)) (4551339287969172083284739956164437958693 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6338 (0, 6, some (5, 2)) (9102678614467448448372539139256933059113 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6339 (0, 6, some (5, 3)) (4551339314750057007844976655904667723789 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6340 (0, 6, some (5, 4)) (4551339316118576217482585132077265970647 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6341 (0, 6, some (5, 5)) (9102678630679143540706218528010068790951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6342 (0, 6, some (5, 6)) (9102678629626435251915694033371475791003 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6343 (0, 6, some (5, 7)) (9102678630679143540706218528010068790951 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6368 (0, 6, some (6, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6369 (0, 6, some (6, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 6370 (0, 6, some (6, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 6371 (0, 6, some (6, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6372 (0, 6, some (6, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 6373 (0, 6, some (6, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6374 (0, 6, some (6, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7207 (0, 7, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7208 (0, 7, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 7209 (0, 7, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 7210 (0, 7, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 7211 (0, 7, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 7212 (0, 7, some (0, 12)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7238 (0, 7, some (1, 6)) (8982447812846919468370171355143349240813 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7239 (0, 7, some (1, 7)) (224561195347143082026681552268507611333 / 250000000000000000000000000000000000000 : ℚ) .leaf) 7240 (0, 7, some (1, 8)) (4491223907711576771214164485034645791953 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7241 (0, 7, some (1, 9)) (8982447812722266719633221859060430762551 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7242 (0, 7, some (1, 10)) (4491223898944078477370925639442326705961 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7243 (0, 7, some (1, 11)) (8982447759867956245839555781401434535929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7269 (0, 7, some (2, 5)) (3609844318208961580933023924069373896171 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7270 (0, 7, some (2, 6)) (1443937727116595850753949870618465348639 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 7271 (0, 7, some (2, 7)) (3609844318208961580933023924069373896171 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7272 (0, 7, some (2, 8)) (7219688637653640643026884781755796347661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7273 (0, 7, some (2, 9)) (7219688635482788965754582898550371947781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7274 (0, 7, some (2, 10)) (721968862355979693507414743994715584163 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7300 (0, 7, some (3, 4)) (1330733009692319043322715402973228382801 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7301 (0, 7, some (3, 5)) (3326832523661378992987874848422334982711 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7302 (0, 7, some (3, 6)) (51981758176197450627142195342264752551 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7303 (0, 7, some (3, 7)) (3326832523661378992987874848422334982711 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7304 (0, 7, some (3, 8)) (1330733009692319043322715402973228382801 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7305 (0, 7, some (3, 9)) (266146601858437532433576943972160911483 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 7331 (0, 7, some (4, 3)) (266146601858437532433576943972160911483 / 400000000000000000000000000000000000000 : ℚ) .leaf)))) 7332 (0, 7, some (4, 4)) (1330733009692319043322715402973228382801 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 7333 (0, 7, some (4, 5)) (3326832523661378992987874848422334982711 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7334 (0, 7, some (4, 6)) (51981758176197450627142195342264752551 / 78125000000000000000000000000000000000 : ℚ) .leaf) 7335 (0, 7, some (4, 7)) (3326832523661378992987874848422334982711 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7336 (0, 7, some (4, 8)) (1330733009692319043322715402973228382801 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7362 (0, 7, some (5, 2)) (721968862355979693507414743994715584163 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 7363 (0, 7, some (5, 3)) (7219688635482788965754582898550371947781 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7364 (0, 7, some (5, 4)) (7219688637653640643026884781755796347661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7365 (0, 7, some (5, 5)) (3609844318208961580933023924069373896171 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7366 (0, 7, some (5, 6)) (1443937727116595850753949870618465348639 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 7367 (0, 7, some (5, 7)) (3609844318208961580933023924069373896171 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 7393 (0, 7, some (6, 1)) (8982447759867956245839555781401434535929 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7394 (0, 7, some (6, 2)) (4491223898944078477370925639442326705961 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7395 (0, 7, some (6, 3)) (8982447812722266719633221859060430762551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7396 (0, 7, some (6, 4)) (4491223907711576771214164485034645791953 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7397 (0, 7, some (6, 5)) (224561195347143082026681552268507611333 / 250000000000000000000000000000000000000 : ℚ) .leaf) 7398 (0, 7, some (6, 6)) (8982447812846919468370171355143349240813 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7424 (0, 7, some (7, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7425 (0, 7, some (7, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 7426 (0, 7, some (7, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 7427 (0, 7, some (7, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7428 (0, 7, some (7, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf))))) 7429 (0, 7, some (7, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf) 8232 (0, 8, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 8233 (0, 8, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8234 (0, 8, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 8235 (0, 8, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf)) 8236 (0, 8, some (0, 12)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8263 (0, 8, some (1, 7)) (2223677595231360742032896218294382382813 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8264 (0, 8, some (1, 8)) (1778942076489571228850479155477720326897 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8265 (0, 8, some (1, 9)) (1778942075954670129324291354028297965653 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 8266 (0, 8, some (1, 10)) (1778942073016827063571181677820059178339 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 8267 (0, 8, some (1, 11)) (889471032743530273487548044185396215181 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8294 (0, 8, some (2, 6)) (3527370462005324649686801923908624298013 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8295 (0, 8, some (2, 7)) (1763685231206629325880998664854655873871 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8296 (0, 8, some (2, 8)) (3527370463017001217742945349215400027697 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8297 (0, 8, some (2, 9)) (3527370461956374025863124098528005758039 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8298 (0, 8, some (2, 10)) (1763685228065539942497961146299005538181 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 8325 (0, 8, some (3, 5)) (6379069846667496115020973180174536580841 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8326 (0, 8, some (3, 6)) (255162793837190729867390185467927104891 / 400000000000000000000000000000000000000 : ℚ) .leaf) 8327 (0, 8, some (3, 7)) (6379069846667496115020973180174536580841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8328 (0, 8, some (3, 8)) (637906984775933379944832419924660016583 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 8329 (0, 8, some (3, 9)) (6379069845841243536355476161979177079787 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 8356 (0, 8, some (4, 4)) (774182817671769814593787730966342941607 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8357 (0, 8, some (4, 5)) (6193462540314089265096511086458050805363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8358 (0, 8, some (4, 6)) (6193462539597826545403438220305952128199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8359 (0, 8, some (4, 7)) (6193462540314089265096511086458050805363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8360 (0, 8, some (4, 8)) (774182817671769814593787730966342941607 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8387 (0, 8, some (5, 3)) (6379069845841243536355476161979177079787 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8388 (0, 8, some (5, 4)) (637906984775933379944832419924660016583 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8389 (0, 8, some (5, 5)) (6379069846667496115020973180174536580841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8390 (0, 8, some (5, 6)) (255162793837190729867390185467927104891 / 400000000000000000000000000000000000000 : ℚ) .leaf) 8391 (0, 8, some (5, 7)) (6379069846667496115020973180174536580841 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (1763685228065539942497961146299005538181 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 8419 (0, 8, some (6, 3)) (3527370461956374025863124098528005758039 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8420 (0, 8, some (6, 4)) (3527370463017001217742945349215400027697 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8421 (0, 8, some (6, 5)) (1763685231206629325880998664854655873871 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8422 (0, 8, some (6, 6)) (3527370462005324649686801923908624298013 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8449 (0, 8, some (7, 1)) (889471032743530273487548044185396215181 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 8450 (0, 8, some (7, 2)) (1778942073016827063571181677820059178339 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 8451 (0, 8, some (7, 3)) (1778942075954670129324291354028297965653 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8452 (0, 8, some (7, 4)) (1778942076489571228850479155477720326897 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8453 (0, 8, some (7, 5)) (2223677595231360742032896218294382382813 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8481 (0, 8, some (8, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V1lllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 8483 (0, 8, some (8, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8484 (0, 8, some (8, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) (.node (.node .leaf 9257 (0, 9, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9258 (0, 9, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 9259 (0, 9, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9260 (0, 9, some (0, 12)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9288 (0, 9, some (1, 8)) (2206964105034608603269723629732109252657 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9289 (0, 9, some (1, 9)) (8827856417484030895394125861569879554233 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9290 (0, 9, some (1, 10)) (1103482050363152735929087143095522849107 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 9291 (0, 9, some (1, 11)) (4413928182769681756711464798746969382673 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9319 (0, 9, some (2, 7)) (1733331527368001346397844284581304337817 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9320 (0, 9, some (2, 8)) (433332881916169327011718274879567730489 / 625000000000000000000000000000000000000 : ℚ) .leaf) 9321 (0, 9, some (2, 9)) (3466663054286981227724821374137326868883 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9322 (0, 9, some (2, 10)) (1733331524280971324167725015804893825001 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9350 (0, 9, some (3, 6)) (309323853829510105532357664384980093487 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 9351 (0, 9, some (3, 7)) (6186477077305656974201569129128407522943 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9352 (0, 9, some (3, 8)) (1237295415672906119657819789339679951743 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9353 (0, 9, some (3, 9)) (1237295415300870016274310359021972223777 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9381 (0, 9, some (4, 5)) (368326872172309443003732348889770490573 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 9382 (0, 9, some (4, 6)) (2946614977037704861419349797905998451903 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 9383 (0, 9, some (4, 7)) (368326872172309443003732348889770490573 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 9384 (0, 9, some (4, 8)) (5893229955765632714419580615281968982163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9412 (0, 9, some (5, 4)) (5893229955765632714419580615281968982163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9413 (0, 9, some (5, 5)) (368326872172309443003732348889770490573 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9414 (0, 9, some (5, 6)) (2946614977037704861419349797905998451903 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9415 (0, 9, some (5, 7)) (368326872172309443003732348889770490573 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 9443 (0, 9, some (6, 3)) (1237295415300870016274310359021972223777 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9444 (0, 9, some (6, 4)) (1237295415672906119657819789339679951743 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9445 (0, 9, some (6, 5)) (6186477077305656974201569129128407522943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9446 (0, 9, some (6, 6)) (309323853829510105532357664384980093487 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 9474 (0, 9, some (7, 2)) (1733331524280971324167725015804893825001 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 9475 (0, 9, some (7, 3)) (3466663054286981227724821374137326868883 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9476 (0, 9, some (7, 4)) (433332881916169327011718274879567730489 / 625000000000000000000000000000000000000 : ℚ) .leaf) 9477 (0, 9, some (7, 5)) (1733331527368001346397844284581304337817 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9505 (0, 9, some (8, 1)) (4413928182769681756711464798746969382673 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9506 (0, 9, some (8, 2)) (1103482050363152735929087143095522849107 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 9507 (0, 9, some (8, 3)) (8827856417484030895394125861569879554233 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 9508 (0, 9, some (8, 4)) (2206964105034608603269723629732109252657 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9536 (0, 9, some (9, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9537 (0, 9, some (9, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 9538 (0, 9, some (9, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 9539 (0, 9, some (9, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 10240 (0, 10, none) (0 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 10282 (0, 10, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 10283 (0, 10, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 10284 (0, 10, some (0, 12)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10313 (0, 10, some (1, 9)) (8775220244702622836694920790230498897607 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10314 (0, 10, some (1, 10)) (1096902528776342513466290725507996294251 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 10315 (0, 10, some (1, 11)) (877522019306767599820413770246923927067 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10344 (0, 10, some (2, 8)) (6840184902223643416018906620205349645327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10345 (0, 10, some (2, 9)) (855023112520862849796175022254237261143 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 10346 (0, 10, some (2, 10)) (6840184888870644168565356964826886974587 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 10375 (0, 10, some (3, 7)) (3021876665694125840583500495752548390667 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 10376 (0, 10, some (3, 8)) (377734583276418549774781806264176729073 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 10377 (0, 10, some (3, 9)) (604375333060543116110536794392670807913 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 10406 (0, 10, some (4, 6)) (5681227790695979980600301589756533194619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10407 (0, 10, some (4, 7)) (1420306947838250919947515435006952169677 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10408 (0, 10, some (4, 8)) (710153474040674893228037119199786361493 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 10437 (0, 10, some (5, 5)) (5574116286282680338586859977812245724827 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10438 (0, 10, some (5, 6)) (5574116285638043890863094398275356915379 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10439 (0, 10, some (5, 7)) (5574116286282680338586859977812245724827 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10468 (0, 10, some (6, 4)) (710153474040674893228037119199786361493 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 10469 (0, 10, some (6, 5)) (1420306947838250919947515435006952169677 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 10470 (0, 10, some (6, 6)) (5681227790695979980600301589756533194619 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 10499 (0, 10, some (7, 3)) (604375333060543116110536794392670807913 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 10500 (0, 10, some (7, 4)) (377734583276418549774781806264176729073 / 625000000000000000000000000000000000000 : ℚ) .leaf) 10501 (0, 10, some (7, 5)) (3021876665694125840583500495752548390667 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10530 (0, 10, some (8, 2)) (6840184888870644168565356964826886974587 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10531 (0, 10, some (8, 3)) (855023112520862849796175022254237261143 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 10532 (0, 10, some (8, 4)) (6840184902223643416018906620205349645327 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10561 (0, 10, some (9, 1)) (877522019306767599820413770246923927067 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10562 (0, 10, some (9, 2)) (1096902528776342513466290725507996294251 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 10563 (0, 10, some (9, 3)) (8775220244702622836694920790230498897607 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10592 (0, 10, some (10, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 10593 (0, 10, some (10, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf))) 10594 (0, 10, some (10, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 11264 (0, 11, none) (0 : ℚ) .leaf) 11307 (0, 11, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 11308 (0, 11, some (0, 12)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11338 (0, 11, some (1, 10)) (8732700951766187005273352347583682782019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11339 (0, 11, some (1, 11)) (1746540182960619032706729004936968493031 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 11369 (0, 11, some (2, 9)) (1353290911444507888240190788744762454237 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 11370 (0, 11, some (2, 10)) (6766454546048043166496895490340336703661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11400 (0, 11, some (3, 8)) (2966835810948213903213215917130684115523 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 11401 (0, 11, some (3, 9)) (5933671620112262084154617337050806874199 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 11431 (0, 11, some (4, 7)) (1104653530019137146400017228187309332011 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))) 11432 (0, 11, some (4, 8)) (552326765104104483709020877649729408219 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 11462 (0, 11, some (5, 6)) (5347556763729002492460085957751768278451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11463 (0, 11, some (5, 7)) (5347556764347437742017652610655879080969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11493 (0, 11, some (6, 5)) (5347556764347437742017652610655879080969 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11494 (0, 11, some (6, 6)) (5347556763729002492460085957751768278451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11524 (0, 11, some (7, 4)) (552326765104104483709020877649729408219 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 11525 (0, 11, some (7, 5)) (1104653530019137146400017228187309332011 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 11555 (0, 11, some (8, 3)) (5933671620112262084154617337050806874199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11556 (0, 11, some (8, 4)) (2966835810948213903213215917130684115523 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 11586 (0, 11, some (9, 2)) (6766454546048043166496895490340336703661 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 11587 (0, 11, some (9, 3)) (1353290911444507888240190788744762454237 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 11617 (0, 11, some (10, 1)) (1746540182960619032706729004936968493031 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 11618 (0, 11, some (10, 2)) (8732700951766187005273352347583682782019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11648 (0, 11, some (11, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11649 (0, 11, some (11, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 12332 (0, 12, some (0, 12)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 12363 (0, 12, some (1, 11)) (543602299848209041202377669009603995627 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 12394 (0, 12, some (2, 10)) (6706631030785291075377358387173291193137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 12425 (0, 12, some (3, 9)) (1461536031251455197658130381226029171509 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 12456 (0, 12, some (4, 8)) (2700446343730549070681749540225491958169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 12487 (0, 12, some (5, 7)) (258899955413565091728499407285032411757 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 12518 (0, 12, some (6, 6)) (1277401648792051724989459132938102626441 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 12549 (0, 12, some (7, 5)) (258899955413565091728499407285032411757 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 12580 (0, 12, some (8, 4)) (2700446343730549070681749540225491958169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 12611 (0, 12, some (9, 3)) (1461536031251455197658130381226029171509 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 12642 (0, 12, some (10, 2)) (6706631030785291075377358387173291193137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 12673 (0, 12, some (11, 1)) (543602299848209041202377669009603995627 / 625000000000000000000000000000000000000 : ℚ) .leaf) 12704 (0, 12, some (12, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32768 (1, 0, none) (0 : ℚ) (.node (.node (.node .leaf 32800 (1, 0, some (0, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32801 (1, 0, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 32803 (1, 0, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 32804 (1, 0, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32805 (1, 0, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32806 (1, 0, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32807 (1, 0, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32808 (1, 0, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 32809 (1, 0, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32810 (1, 0, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32811 (1, 0, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 32832 (1, 0, some (1, 0)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 32834 (1, 0, some (1, 2)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 32835 (1, 0, some (1, 3)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 32836 (1, 0, some (1, 4)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32837 (1, 0, some (1, 5)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32838 (1, 0, some (1, 6)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32839 (1, 0, some (1, 7)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 32840 (1, 0, some (1, 8)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32841 (1, 0, some (1, 9)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32842 (1, 0, some (1, 10)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 32843 (1, 0, some (1, 11)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33825 (1, 1, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf))) 33826 (1, 1, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33827 (1, 1, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33828 (1, 1, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 33829 (1, 1, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33830 (1, 1, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33831 (1, 1, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33832 (1, 1, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33833 (1, 1, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33834 (1, 1, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 33835 (1, 1, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 33856 (1, 1, some (1, 0)) (11325188529495999807442657700080877936613 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 33857 (1, 1, some (1, 1)) (113251886010076354699031312116105000481 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 33858 (1, 1, some (1, 2)) (5662594317163670628821997651979652156321 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33859 (1, 1, some (1, 3)) (1132518864538151871362353927413560262527 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (2265037729222993880109131507965950964703 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33861 (1, 1, some (1, 5)) (5662594322245447227657119683092115626771 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33862 (1, 1, some (1, 6)) (5662594322245447227657119683092115626771 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33863 (1, 1, some (1, 7)) (2265037729222993880109131507965950964703 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33864 (1, 1, some (1, 8)) (1132518864538151871362353927413560262527 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33865 (1, 1, some (1, 9)) (5662594317163670628821997651979652156321 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33866 (1, 1, some (1, 10)) (113251886010076354699031312116105000481 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 33867 (1, 1, some (1, 11)) (11325188529495999807442657700080877936613 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 33888 (1, 1, some (2, 0)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33889 (1, 1, some (2, 1)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 33890 (1, 1, some (2, 2)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33892 (1, 1, some (2, 4)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33893 (1, 1, some (2, 5)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 33894 (1, 1, some (2, 6)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33895 (1, 1, some (2, 7)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 33896 (1, 1, some (2, 8)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33897 (1, 1, some (2, 9)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 33898 (1, 1, some (2, 10)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V1lllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 34850 (1, 2, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 34851 (1, 2, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34852 (1, 2, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34853 (1, 2, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34854 (1, 2, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 34855 (1, 2, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34856 (1, 2, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 34857 (1, 2, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34858 (1, 2, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 34859 (1, 2, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf))) 34881 (1, 2, some (1, 1)) (5033417152452551291568199489028754719641 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (5033417169426741211380025022728372512609 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (10066834350945747935113449143908713493629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34884 (1, 2, some (1, 4)) (10066834352389367222097061130521485068773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34885 (1, 2, some (1, 5)) (10066834350852608040958082244793324353787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34886 (1, 2, some (1, 6)) (10066834350464537657378343295089753430287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34887 (1, 2, some (1, 7)) (10066834351815022823317441162509190173031 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34888 (1, 2, some (1, 8)) (629177146997170611124691570076327920567 / 625000000000000000000000000000000000000 : ℚ) .leaf) 34889 (1, 2, some (1, 9)) (5033417172197562128747970803013231320851 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34890 (1, 2, some (1, 10)) (1258354289888558948197534841434033553001 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 34891 (1, 2, some (1, 11)) (2516708565631959251345511076139618528489 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 34912 (1, 2, some (2, 0)) (2516708565631959251345511076139618528489 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34913 (1, 2, some (2, 1)) (1258354289888558948197534841434033553001 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (5033417172197562128747970803013231320851 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34915 (1, 2, some (2, 3)) (629177146997170611124691570076327920567 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34916 (1, 2, some (2, 4)) (10066834351815022823317441162509190173031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34917 (1, 2, some (2, 5)) (10066834350464537657378343295089753430287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34918 (1, 2, some (2, 6)) (10066834350852608040958082244793324353787 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34919 (1, 2, some (2, 7)) (10066834352389367222097061130521485068773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34920 (1, 2, some (2, 8)) (10066834350945747935113449143908713493629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34921 (1, 2, some (2, 9)) (5033417169426741211380025022728372512609 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 34922 (1, 2, some (2, 10)) (5033417152452551291568199489028754719641 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 34944 (1, 2, some (3, 0)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34947 (1, 2, some (3, 3)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34948 (1, 2, some (3, 4)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34949 (1, 2, some (3, 5)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 34950 (1, 2, some (3, 6)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34951 (1, 2, some (3, 7)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 34952 (1, 2, some (3, 8)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34953 (1, 2, some (3, 9)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 35840 (1, 3, none) (0 : ℚ) .leaf))))) 35875 (1, 3, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 35876 (1, 3, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 35877 (1, 3, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35878 (1, 3, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35879 (1, 3, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35880 (1, 3, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 35881 (1, 3, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35882 (1, 3, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 35883 (1, 3, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (9555627906268521434650338862271010530963 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35907 (1, 3, some (1, 3)) (9555627918822348051865273325578441347261 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 35908 (1, 3, some (1, 4)) (9555627920568389285919717842865108541517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35909 (1, 3, some (1, 5)) (4777813959532732479990787356795448733541 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35910 (1, 3, some (1, 6)) (955562791851291943336120421684499277327 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 35911 (1, 3, some (1, 7)) (2388906979937655394375269813899400680791 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35912 (1, 3, some (1, 8)) (4777813960129482388687224599762694041441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35913 (1, 3, some (1, 9)) (9555627914158866937623903213160315496621 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35914 (1, 3, some (1, 10)) (9555627892211770555447161823311358731859 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35915 (1, 3, some (1, 11)) (9555627841819643004913859833604800771027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (339755658030229064097093936348315001443 / 400000000000000000000000000000000000000 : ℚ) .leaf) 35938 (1, 3, some (2, 2)) (4246945737872752971616498238984739117241 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35939 (1, 3, some (2, 3)) (1061736435504517379402206806950212746119 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 35940 (1, 3, some (2, 4)) (2123472871146556762602310788718079029409 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35941 (1, 3, some (2, 5)) (2123472870842042710371419881159543360039 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35942 (1, 3, some (2, 6)) (2123472870842042710371419881159543360039 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35943 (1, 3, some (2, 7)) (2123472871146556762602310788718079029409 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35944 (1, 3, some (2, 8)) (1061736435504517379402206806950212746119 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35945 (1, 3, some (2, 9)) (4246945737872752971616498238984739117241 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35946 (1, 3, some (2, 10)) (339755658030229064097093936348315001443 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35968 (1, 3, some (3, 0)) (9555627841819643004913859833604800771027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35969 (1, 3, some (3, 1)) (9555627892211770555447161823311358731859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35970 (1, 3, some (3, 2)) (9555627914158866937623903213160315496621 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35971 (1, 3, some (3, 3)) (4777813960129482388687224599762694041441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 35972 (1, 3, some (3, 4)) (2388906979937655394375269813899400680791 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35973 (1, 3, some (3, 5)) (955562791851291943336120421684499277327 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 35974 (1, 3, some (3, 6)) (4777813959532732479990787356795448733541 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35975 (1, 3, some (3, 7)) (9555627920568389285919717842865108541517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35976 (1, 3, some (3, 8)) (9555627918822348051865273325578441347261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35977 (1, 3, some (3, 9)) (9555627906268521434650338862271010530963 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36000 (1, 3, some (4, 0)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36001 (1, 3, some (4, 1)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 36002 (1, 3, some (4, 2)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 36004 (1, 3, some (4, 4)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 36005 (1, 3, some (4, 5)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36006 (1, 3, some (4, 6)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36007 (1, 3, some (4, 7)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 36008 (1, 3, some (4, 8)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 36901 (1, 4, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36902 (1, 4, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36903 (1, 4, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36904 (1, 4, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 36905 (1, 4, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36906 (1, 4, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36907 (1, 4, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (1855518907491930046088135163429955620763 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36932 (1, 4, some (1, 4)) (2319398634843441787762692660724163257437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36933 (1, 4, some (1, 5)) (927759453788882183674980356322025210969 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 36934 (1, 4, some (1, 6)) (9277594537245059638837046214335992376113 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36935 (1, 4, some (1, 7)) (4638797269210499357401617335180208636549 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36936 (1, 4, some (1, 8)) (9277594539133430029960130929593993237427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36937 (1, 4, some (1, 9)) (9277594533837417361665298849002408672733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36938 (1, 4, some (1, 10)) (1855518902745259472466339342244731866339 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 36939 (1, 4, some (1, 11)) (9277594466731679817682545505620957373621 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 36962 (1, 4, some (2, 2)) (313118815310172162803053630833878696613 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 36963 (1, 4, some (2, 3)) (3913985195726165225274583485547530390711 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (1956992598082162477751117059417058671823 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36965 (1, 4, some (2, 5)) (3913985195581317653297341876046694833741 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36966 (1, 4, some (2, 6)) (3913985195490788594215860373859845808707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36967 (1, 4, some (2, 7)) (1565594078412136757661969749078483676147 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 36968 (1, 4, some (2, 8)) (7827970391923081019164013721469996287751 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36969 (1, 4, some (2, 9)) (978496298167476560561339792168296858309 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36970 (1, 4, some (2, 10)) (1956992591082459889421788140585443152301 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36993 (1, 4, some (3, 1)) (1956992591082459889421788140585443152301 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 36994 (1, 4, some (3, 2)) (978496298167476560561339792168296858309 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 36995 (1, 4, some (3, 3)) (7827970391923081019164013721469996287751 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36996 (1, 4, some (3, 4)) (1565594078412136757661969749078483676147 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36997 (1, 4, some (3, 5)) (3913985195490788594215860373859845808707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36998 (1, 4, some (3, 6)) (3913985195581317653297341876046694833741 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36999 (1, 4, some (3, 7)) (1956992598082162477751117059417058671823 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37000 (1, 4, some (3, 8)) (3913985195726165225274583485547530390711 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37001 (1, 4, some (3, 9)) (313118815310172162803053630833878696613 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37024 (1, 4, some (4, 0)) (9277594466731679817682545505620957373621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37025 (1, 4, some (4, 1)) (1855518902745259472466339342244731866339 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37026 (1, 4, some (4, 2)) (9277594533837417361665298849002408672733 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37027 (1, 4, some (4, 3)) (9277594539133430029960130929593993237427 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 37028 (1, 4, some (4, 4)) (4638797269210499357401617335180208636549 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 37029 (1, 4, some (4, 5)) (9277594537245059638837046214335992376113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37030 (1, 4, some (4, 6)) (927759453788882183674980356322025210969 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 37031 (1, 4, some (4, 7)) (2319398634843441787762692660724163257437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37032 (1, 4, some (4, 8)) (1855518907491930046088135163429955620763 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37056 (1, 4, some (5, 0)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf)) 37057 (1, 4, some (5, 1)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37058 (1, 4, some (5, 2)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37059 (1, 4, some (5, 3)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 37060 (1, 4, some (5, 4)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37061 (1, 4, some (5, 5)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 37062 (1, 4, some (5, 6)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37063 (1, 4, some (5, 7)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) .leaf) 37925 (1, 5, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37926 (1, 5, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37927 (1, 5, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37928 (1, 5, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37929 (1, 5, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37930 (1, 5, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 37931 (1, 5, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 37956 (1, 5, some (1, 4)) (9102678631977484285922011641463788082903 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 37957 (1, 5, some (1, 5)) (4551339315251846079620565556118484978813 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37958 (1, 5, some (1, 6)) (1137834828725235829172597681143071828041 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37959 (1, 5, some (1, 7)) (9102678630938811689749377150700812649341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37960 (1, 5, some (1, 8)) (142229353621577802579468241230682279047 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37961 (1, 5, some (1, 9)) (9102678626994669754470384283050601716167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37962 (1, 5, some (1, 10)) (364107144321837242722881170724090274753 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 37963 (1, 5, some (1, 11)) (9102678563200579872899741178928505031337 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37987 (1, 5, some (2, 3)) (3728457167016943679671647831077301293937 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37988 (1, 5, some (2, 4)) (7456914335103234979331156392978877828721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37989 (1, 5, some (2, 5)) (1864228583491223711288533749035800806257 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37990 (1, 5, some (2, 6)) (7456914333677435301761735774140558096509 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 37991 (1, 5, some (2, 7)) (3728457167338897341969422652781181545567 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37992 (1, 5, some (2, 8)) (7456914334781281317033381571274997577091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37993 (1, 5, some (2, 9)) (7456914329181573524071067856315898253113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37994 (1, 5, some (2, 10)) (3728457155225359846511214344989729045929 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38018 (1, 5, some (3, 2)) (3539121448227294143013748532487282597701 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38019 (1, 5, some (3, 3)) (3539121451681724598007356023167375820397 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38020 (1, 5, some (3, 4)) (7078242903821855875341035962393596764697 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38021 (1, 5, some (3, 5)) (884780362850851129321424950483143066683 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38022 (1, 5, some (3, 6)) (884780362850851129321424950483143066683 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38023 (1, 5, some (3, 7)) (7078242903821855875341035962393596764697 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38024 (1, 5, some (3, 8)) (3539121451681724598007356023167375820397 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V1lllr : KTree ℚ :=
  .node V1lllrl 34816 (1, 2, none) (0 : ℚ) V1lllrr

def V1lll : KTree ℚ :=
  .node V1llll 8482 (0, 8, some (8, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) V1lllr

def V1llrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 38049 (1, 5, some (4, 1)) (3728457155225359846511214344989729045929 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38050 (1, 5, some (4, 2)) (7456914329181573524071067856315898253113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38051 (1, 5, some (4, 3)) (7456914334781281317033381571274997577091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38052 (1, 5, some (4, 4)) (3728457167338897341969422652781181545567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38053 (1, 5, some (4, 5)) (7456914333677435301761735774140558096509 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38054 (1, 5, some (4, 6)) (1864228583491223711288533749035800806257 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38055 (1, 5, some (4, 7)) (7456914335103234979331156392978877828721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38056 (1, 5, some (4, 8)) (3728457167016943679671647831077301293937 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38080 (1, 5, some (5, 0)) (9102678563200579872899741178928505031337 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38081 (1, 5, some (5, 1)) (364107144321837242722881170724090274753 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 38082 (1, 5, some (5, 2)) (9102678626994669754470384283050601716167 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38083 (1, 5, some (5, 3)) (142229353621577802579468241230682279047 / 156250000000000000000000000000000000000 : ℚ) .leaf) 38084 (1, 5, some (5, 4)) (9102678630938811689749377150700812649341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38085 (1, 5, some (5, 5)) (1137834828725235829172597681143071828041 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38086 (1, 5, some (5, 6)) (4551339315251846079620565556118484978813 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38087 (1, 5, some (5, 7)) (9102678631977484285922011641463788082903 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38112 (1, 5, some (6, 0)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38113 (1, 5, some (6, 1)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 38114 (1, 5, some (6, 2)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38115 (1, 5, some (6, 3)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 38116 (1, 5, some (6, 4)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 38117 (1, 5, some (6, 5)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 38118 (1, 5, some (6, 6)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38912 (1, 6, none) (0 : ℚ) .leaf) 38950 (1, 6, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38951 (1, 6, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38952 (1, 6, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 38953 (1, 6, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38954 (1, 6, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 38955 (1, 6, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 38981 (1, 6, some (1, 5)) (898244781373732273639624912851216799439 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 38982 (1, 6, some (1, 6)) (4491223906497660006520592158685742849871 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 38983 (1, 6, some (1, 7)) (4491223907052678087773707251036508450273 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38984 (1, 6, some (1, 8)) (1122805976879664070967914208562074647607 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38985 (1, 6, some (1, 9)) (1122805976325388522723949686307986392629 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38986 (1, 6, some (1, 10)) (8982447792456699710612951922101336429637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38987 (1, 6, some (1, 11)) (1122805968636760222280146276704795715377 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39012 (1, 6, some (2, 4)) (7219688637300578505552359943579496760427 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39013 (1, 6, some (2, 5)) (7219688636179367759552819706696913206871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39014 (1, 6, some (2, 6)) (1443937727164306931216595498906832265733 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39015 (1, 6, some (2, 7)) (902461079596373162417571585789380922447 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39016 (1, 6, some (2, 8)) (451230539814587331666460622373926121731 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 39017 (1, 6, some (2, 9)) (7219688632076219814131601338949453060309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 39018 (1, 6, some (2, 10)) (112807634606698023999174801740205483109 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 39043 (1, 6, some (3, 3)) (1663416261829590674757086622921947031797 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (1663416261993380529442198469642806341153 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39045 (1, 6, some (3, 5)) (1663416261748244749454485778528869458617 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39046 (1, 6, some (3, 6)) (6653665046883052668432007586539080457483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39047 (1, 6, some (3, 7)) (1330733009562166216964106566627917302963 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 39048 (1, 6, some (3, 8)) (1663416261901042707106163530620594143473 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39049 (1, 6, some (3, 9)) (3326832520875848557817906945655856258517 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (3326832520875848557817906945655856258517 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39075 (1, 6, some (4, 3)) (1663416261901042707106163530620594143473 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 39076 (1, 6, some (4, 4)) (1330733009562166216964106566627917302963 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 39077 (1, 6, some (4, 5)) (6653665046883052668432007586539080457483 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39078 (1, 6, some (4, 6)) (1663416261748244749454485778528869458617 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39079 (1, 6, some (4, 7)) (1663416261993380529442198469642806341153 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39080 (1, 6, some (4, 8)) (1663416261829590674757086622921947031797 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39105 (1, 6, some (5, 1)) (112807634606698023999174801740205483109 / 156250000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (7219688632076219814131601338949453060309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39107 (1, 6, some (5, 3)) (451230539814587331666460622373926121731 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39108 (1, 6, some (5, 4)) (902461079596373162417571585789380922447 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39109 (1, 6, some (5, 5)) (1443937727164306931216595498906832265733 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39110 (1, 6, some (5, 6)) (7219688636179367759552819706696913206871 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39111 (1, 6, some (5, 7)) (7219688637300578505552359943579496760427 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 39136 (1, 6, some (6, 0)) (1122805968636760222280146276704795715377 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39137 (1, 6, some (6, 1)) (8982447792456699710612951922101336429637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (1122805976325388522723949686307986392629 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39139 (1, 6, some (6, 3)) (1122805976879664070967914208562074647607 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39140 (1, 6, some (6, 4)) (4491223907052678087773707251036508450273 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39141 (1, 6, some (6, 5)) (4491223906497660006520592158685742849871 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39142 (1, 6, some (6, 6)) (898244781373732273639624912851216799439 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39168 (1, 6, some (7, 0)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 39169 (1, 6, some (7, 1)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 39170 (1, 6, some (7, 2)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39171 (1, 6, some (7, 3)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf))) 39172 (1, 6, some (7, 4)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39173 (1, 6, some (7, 5)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) .leaf) 39975 (1, 7, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39976 (1, 7, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 39977 (1, 7, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39978 (1, 7, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39979 (1, 7, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 40006 (1, 7, some (1, 6)) (8894710380025367972763859794732861255971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40007 (1, 7, some (1, 7)) (2223677595278936153786671559050978386039 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 40008 (1, 7, some (1, 8)) (2223677595528385739262132100370678164677 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 40010 (1, 7, some (1, 10)) (8894710360378031244983354895694504174209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40011 (1, 7, some (1, 11)) (444735515905012180459441232558370674973 / 500000000000000000000000000000000000000 : ℚ) .leaf) 40037 (1, 7, some (2, 5)) (7054740924622550302486396956518279770619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40038 (1, 7, some (2, 6)) (7054740924214616300411201550717592320891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40039 (1, 7, some (2, 7)) (7054740925128388586514468669171667635461 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40040 (1, 7, some (2, 8)) (1410948185100737767909196014617420584113 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40041 (1, 7, some (2, 9)) (176368523025002524532316182352275354381 / 250000000000000000000000000000000000000 : ℚ) .leaf) 40042 (1, 7, some (2, 10)) (1763685226199242807597181234966647265939 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40068 (1, 7, some (3, 4)) (6379069847349894667788067567094576321459 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40069 (1, 7, some (3, 5)) (6379069846390848164394891226370901971379 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 40070 (1, 7, some (3, 6)) (6379069846206416197310836590501812231737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40071 (1, 7, some (3, 7)) (1594767461769233811670307453081640106303 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40072 (1, 7, some (3, 8)) (1594767461760012487697126546317829127141 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40073 (1, 7, some (3, 9)) (3189534920945356556566409343627258529017 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40099 (1, 7, some (4, 3)) (3096731270221509023256436520271453842847 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40100 (1, 7, some (4, 4)) (619346254084412389092340646709439716911 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 40101 (1, 7, some (4, 5)) (6193462539955957905249974653382001466781 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40102 (1, 7, some (4, 6)) (6193462539955957905249974653382001466781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40103 (1, 7, some (4, 7)) (619346254084412389092340646709439716911 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 40104 (1, 7, some (4, 8)) (3096731270221509023256436520271453842847 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40130 (1, 7, some (5, 2)) (3189534920945356556566409343627258529017 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 40131 (1, 7, some (5, 3)) (1594767461760012487697126546317829127141 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40132 (1, 7, some (5, 4)) (1594767461769233811670307453081640106303 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40133 (1, 7, some (5, 5)) (6379069846206416197310836590501812231737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40134 (1, 7, some (5, 6)) (6379069846390848164394891226370901971379 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40135 (1, 7, some (5, 7)) (6379069847349894667788067567094576321459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40161 (1, 7, some (6, 1)) (1763685226199242807597181234966647265939 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 40162 (1, 7, some (6, 2)) (176368523025002524532316182352275354381 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40163 (1, 7, some (6, 3)) (1410948185100737767909196014617420584113 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40164 (1, 7, some (6, 4)) (7054740925128388586514468669171667635461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40165 (1, 7, some (6, 5)) (7054740924214616300411201550717592320891 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40166 (1, 7, some (6, 6)) (7054740924622550302486396956518279770619 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 40192 (1, 7, some (7, 0)) (444735515905012180459441232558370674973 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40193 (1, 7, some (7, 1)) (8894710360378031244983354895694504174209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40194 (1, 7, some (7, 2)) (4447355188968599365262881611255670293097 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40195 (1, 7, some (7, 3)) (2223677595528385739262132100370678164677 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40196 (1, 7, some (7, 4)) (2223677595278936153786671559050978386039 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40197 (1, 7, some (7, 5)) (8894710380025367972763859794732861255971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40224 (1, 7, some (8, 0)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40225 (1, 7, some (8, 1)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 40226 (1, 7, some (8, 2)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40227 (1, 7, some (8, 3)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 40228 (1, 7, some (8, 4)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 41000 (1, 8, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 41001 (1, 8, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41002 (1, 8, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41003 (1, 8, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 41031 (1, 8, some (1, 7)) (8827856418795349530485980563704479935491 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41032 (1, 8, some (1, 8)) (8827856419843500688891698001444152848807 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41033 (1, 8, some (1, 9)) (2206964103966040806960714001036756089631 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41034 (1, 8, some (1, 10)) (2206964099688364961469014076544650030783 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41035 (1, 8, some (1, 11)) (8827856357303900902827500538039503623179 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41062 (1, 8, some (2, 6)) (6933326108848362473882251787665380929339 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 41063 (1, 8, some (2, 7)) (1733331527433929337875406243456185800959 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41064 (1, 8, some (2, 8)) (3466663055097716085345096237947827405017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41065 (1, 8, some (2, 9)) (6933326106029500864609922151595747418263 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41066 (1, 8, some (2, 10)) (6933326090602365507948517200878101704247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41093 (1, 8, some (3, 5)) (3093238538533586009841715257659402819271 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41094 (1, 8, some (3, 6)) (6186477076828687065165291901509203754141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41095 (1, 8, some (3, 7)) (30932385388293074244487062008258691341 / 50000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41096 (1, 8, some (3, 8)) (1546619269436117606495812474042221719693 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41097 (1, 8, some (3, 9)) (6186477073098786923673774814128745217397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41124 (1, 8, some (4, 4)) (2946614977658664884685376300297508683749 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 41125 (1, 8, some (4, 5)) (5893229954454043814628154032714402984563 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 41126 (1, 8, some (4, 6)) (1473307488594579249067565786333480442103 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 41127 (1, 8, some (4, 7)) (736653744400656754138568199615409932979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 41128 (1, 8, some (4, 8)) (2946614977489037352290666539332347037477 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41155 (1, 8, some (5, 3)) (2946614977489037352290666539332347037477 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41156 (1, 8, some (5, 4)) (736653744400656754138568199615409932979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 41157 (1, 8, some (5, 5)) (1473307488594579249067565786333480442103 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 41158 (1, 8, some (5, 6)) (5893229954454043814628154032714402984563 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41159 (1, 8, some (5, 7)) (2946614977658664884685376300297508683749 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41186 (1, 8, some (6, 2)) (6186477073098786923673774814128745217397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41187 (1, 8, some (6, 3)) (1546619269436117606495812474042221719693 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 41188 (1, 8, some (6, 4)) (30932385388293074244487062008258691341 / 50000000000000000000000000000000000000 : ℚ) .leaf))) 41189 (1, 8, some (6, 5)) (6186477076828687065165291901509203754141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41190 (1, 8, some (6, 6)) (3093238538533586009841715257659402819271 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41217 (1, 8, some (7, 1)) (6933326090602365507948517200878101704247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41218 (1, 8, some (7, 2)) (6933326106029500864609922151595747418263 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41219 (1, 8, some (7, 3)) (3466663055097716085345096237947827405017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41220 (1, 8, some (7, 4)) (1733331527433929337875406243456185800959 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 41221 (1, 8, some (7, 5)) (6933326108848362473882251787665380929339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41248 (1, 8, some (8, 0)) (8827856357303900902827500538039503623179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41249 (1, 8, some (8, 1)) (2206964099688364961469014076544650030783 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41250 (1, 8, some (8, 2)) (2206964103966040806960714001036756089631 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 41251 (1, 8, some (8, 3)) (8827856419843500688891698001444152848807 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrllr : KTree ℚ :=
  .node V1llrllrl 40960 (1, 8, none) (0 : ℚ) V1llrllrr

def V1llrll : KTree ℚ :=
  .node V1llrlll 40009 (1, 7, some (1, 9)) (4447355188968599365262881611255670293097 / 5000000000000000000000000000000000000000 : ℚ) V1llrllr

def V1llrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 41280 (1, 8, some (9, 0)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 41281 (1, 8, some (9, 1)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 41282 (1, 8, some (9, 2)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41283 (1, 8, some (9, 3)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 41984 (1, 9, none) (0 : ℚ) .leaf)) 42025 (1, 9, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42026 (1, 9, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 42027 (1, 9, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 42056 (1, 9, some (1, 8)) (351008809883093671535396821552094147157 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 42057 (1, 9, some (1, 9)) (8775220243253434563798461291613846043247 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 42058 (1, 9, some (1, 10)) (4387610113248216848388853496952248622837 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42059 (1, 9, some (1, 11)) (8775220185699953266140646276225371044437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42087 (1, 9, some (2, 7)) (684018490128703393245012885776332844711 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 42088 (1, 9, some (2, 8)) (684018490181229529248900533177105933409 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42089 (1, 9, some (2, 9)) (6840184897907651072408591535392495866233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42090 (1, 9, some (2, 10)) (855023110385015564912489168906372444009 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 42118 (1, 9, some (3, 6)) (1208750666179797459298028264809472585073 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42119 (1, 9, some (3, 7)) (1510938332924646303933963341030404011621 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42120 (1, 9, some (3, 8)) (6043753331877517105809166613336791789357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42121 (1, 9, some (3, 9)) (6043753327611134879044658928578490329933 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42149 (1, 9, some (4, 5)) (355076736943137137507134854994956155317 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 42150 (1, 9, some (4, 6)) (2840613895479394730138102824932521694127 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 42151 (1, 9, some (4, 7)) (2840613895870980933101877912728000782001 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42152 (1, 9, some (4, 8)) (2840613895821047640234237299247032252899 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42180 (1, 9, some (5, 4)) (5574116286759711501831065820384957452199 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42181 (1, 9, some (5, 5)) (5574116285960362114724977188043801320103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42182 (1, 9, some (5, 6)) (5574116285960362114724977188043801320103 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42183 (1, 9, some (5, 7)) (5574116286759711501831065820384957452199 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42211 (1, 9, some (6, 3)) (2840613895821047640234237299247032252899 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42212 (1, 9, some (6, 4)) (2840613895870980933101877912728000782001 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42213 (1, 9, some (6, 5)) (2840613895479394730138102824932521694127 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 42214 (1, 9, some (6, 6)) (355076736943137137507134854994956155317 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 42242 (1, 9, some (7, 2)) (6043753327611134879044658928578490329933 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42243 (1, 9, some (7, 3)) (6043753331877517105809166613336791789357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42244 (1, 9, some (7, 4)) (1510938332924646303933963341030404011621 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42245 (1, 9, some (7, 5)) (1208750666179797459298028264809472585073 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42273 (1, 9, some (8, 1)) (855023110385015564912489168906372444009 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 42274 (1, 9, some (8, 2)) (6840184897907651072408591535392495866233 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42275 (1, 9, some (8, 3)) (684018490181229529248900533177105933409 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42276 (1, 9, some (8, 4)) (684018490128703393245012885776332844711 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 42304 (1, 9, some (9, 0)) (8775220185699953266140646276225371044437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42305 (1, 9, some (9, 1)) (4387610113248216848388853496952248622837 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 42306 (1, 9, some (9, 2)) (8775220243253434563798461291613846043247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 42336 (1, 9, some (10, 0)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 42337 (1, 9, some (10, 1)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 42338 (1, 9, some (10, 2)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43008 (1, 10, none) (0 : ℚ) .leaf) 43050 (1, 10, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 43051 (1, 10, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43081 (1, 10, some (1, 9)) (4366350482438395342263754791642049411091 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43082 (1, 10, some (1, 10)) (8732700948405905928751560772774697298667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43083 (1, 10, some (1, 11)) (8732700908137619423404082921997187914437 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 43112 (1, 10, some (2, 8)) (6766454558887188452301339020618969326207 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 43113 (1, 10, some (2, 9)) (6766454555190812845800216043108634895271 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43114 (1, 10, some (2, 10)) (3383227270420338107561409923033013876723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43143 (1, 10, some (3, 7)) (5933671621157807008505065039066837079429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43144 (1, 10, some (3, 8)) (5933671621409837154897755153203942406451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43145 (1, 10, some (3, 9)) (5933671617439755011875130501728905061171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43174 (1, 10, some (4, 6)) (552326764968920470785132974614808116749 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 43175 (1, 10, some (4, 7)) (5523267650439452679305585281140454813559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43176 (1, 10, some (4, 8)) (1380816912609282715902069933522262327203 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 43205 (1, 10, some (5, 5)) (1336889191016582702600144214833957179047 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 43206 (1, 10, some (5, 6)) (167111148875315919502411303408494332601 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 43207 (1, 10, some (5, 7)) (33422229779771726051248367829816752819 / 62500000000000000000000000000000000000 : ℚ) .leaf)))) 43236 (1, 10, some (6, 4)) (33422229779771726051248367829816752819 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 43237 (1, 10, some (6, 5)) (167111148875315919502411303408494332601 / 312500000000000000000000000000000000000 : ℚ) .leaf) 43238 (1, 10, some (6, 6)) (1336889191016582702600144214833957179047 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 43267 (1, 10, some (7, 3)) (1380816912609282715902069933522262327203 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43268 (1, 10, some (7, 4)) (5523267650439452679305585281140454813559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43269 (1, 10, some (7, 5)) (552326764968920470785132974614808116749 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 43298 (1, 10, some (8, 2)) (5933671617439755011875130501728905061171 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43299 (1, 10, some (8, 3)) (5933671621409837154897755153203942406451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43300 (1, 10, some (8, 4)) (5933671621157807008505065039066837079429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43329 (1, 10, some (9, 1)) (3383227270420338107561409923033013876723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 43330 (1, 10, some (9, 2)) (6766454555190812845800216043108634895271 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 43331 (1, 10, some (9, 3)) (6766454558887188452301339020618969326207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43360 (1, 10, some (10, 0)) (8732700908137619423404082921997187914437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43361 (1, 10, some (10, 1)) (8732700948405905928751560772774697298667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43362 (1, 10, some (10, 2)) (4366350482438395342263754791642049411091 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43392 (1, 10, some (11, 0)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 43393 (1, 10, some (11, 1)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 44075 (1, 11, some (0, 11)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44106 (1, 11, some (1, 10)) (4348818415659065127388716047440744880987 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 44107 (1, 11, some (1, 11)) (8697636791485858584168555443132916728731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44137 (1, 11, some (2, 9)) (3353315520007520713412202714869089013131 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 44138 (1, 11, some (2, 10)) (838328878256759260505015448417714441513 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrlrl : KTree ℚ :=
  .node V1llrlrll 42307 (1, 9, some (9, 3)) (351008809883093671535396821552094147157 / 400000000000000000000000000000000000000 : ℚ) V1llrlrlr

def V1llrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 44169 (1, 11, some (3, 9)) (5846144122592159574341284169489484403031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44199 (1, 11, some (4, 7)) (2700446343422411243566330810244806386913 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 44200 (1, 11, some (4, 8)) (216035707476791030748621424945580176719 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 44230 (1, 11, some (5, 6)) (517799910792198654313670900948569148213 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 44231 (1, 11, some (5, 7)) (2588999554320289074187005096295032479653 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 44261 (1, 11, some (6, 5)) (2554803297731832635915614544520075605047 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44262 (1, 11, some (6, 6)) (2554803297731832635915614544520075605047 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 44292 (1, 11, some (7, 4)) (2588999554320289074187005096295032479653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 44293 (1, 11, some (7, 5)) (517799910792198654313670900948569148213 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 44323 (1, 11, some (8, 3)) (216035707476791030748621424945580176719 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 44324 (1, 11, some (8, 4)) (2700446343422411243566330810244806386913 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 44354 (1, 11, some (9, 2)) (5846144122592159574341284169489484403031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44355 (1, 11, some (9, 3)) (2923072063162103216162327122916949731317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 44385 (1, 11, some (10, 1)) (838328878256759260505015448417714441513 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 44386 (1, 11, some (10, 2)) (3353315520007520713412202714869089013131 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 44416 (1, 11, some (11, 0)) (8697636791485858584168555443132916728731 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 44417 (1, 11, some (11, 1)) (4348818415659065127388716047440744880987 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44448 (1, 11, some (12, 0)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 45131 (1, 12, some (1, 11)) (8668224736261631498564800141057060352071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 45162 (1, 12, some (2, 10)) (665711394045073889069653382110770671699 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 45193 (1, 12, some (3, 9)) (5774862626190900356314440145631608085641 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 45224 (1, 12, some (4, 8)) (1060645975165667599487446553000307826327 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 45255 (1, 12, some (5, 7)) (2523075981921434196273150352511451017837 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 45286 (1, 12, some (6, 6)) (2465431444514368293060996564824975392163 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 45317 (1, 12, some (7, 5)) (2465431444514368293060996564824975392163 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 45348 (1, 12, some (8, 4)) (2523075981921434196273150352511451017837 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 45379 (1, 12, some (9, 3)) (1060645975165667599487446553000307826327 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 45410 (1, 12, some (10, 2)) (5774862626190900356314440145631608085641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 45441 (1, 12, some (11, 1)) (665711394045073889069653382110770671699 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 45472 (1, 12, some (12, 0)) (8668224736261631498564800141057060352071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65536 (2, 0, none) (0 : ℚ) (.node .leaf 65568 (2, 0, some (0, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 65569 (2, 0, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65570 (2, 0, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 65571 (2, 0, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65573 (2, 0, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65574 (2, 0, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 65575 (2, 0, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65576 (2, 0, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 65577 (2, 0, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65578 (2, 0, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 65600 (2, 0, some (1, 0)) (90601508616315602226232673021784754091 / 80000000000000000000000000000000000000 : ℚ) .leaf))))) 65601 (2, 0, some (1, 1)) (453007544999032826461087131819916233393 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 65602 (2, 0, some (1, 2)) (11325188643678861853760812312420702790459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65603 (2, 0, some (1, 3)) (141564858088552194668578327948131280751 / 125000000000000000000000000000000000000 : ℚ) .leaf) 65604 (2, 0, some (1, 4)) (11325188645145763227605048843809007186949 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65605 (2, 0, some (1, 5)) (5662594321918012841511714944279727660067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65606 (2, 0, some (1, 6)) (11325188645145763227605048843809007186949 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65607 (2, 0, some (1, 7)) (141564858088552194668578327948131280751 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65608 (2, 0, some (1, 8)) (11325188643678861853760812312420702790459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65609 (2, 0, some (1, 9)) (453007544999032826461087131819916233393 / 400000000000000000000000000000000000000 : ℚ) .leaf) 65610 (2, 0, some (1, 10)) (90601508616315602226232673021784754091 / 80000000000000000000000000000000000000 : ℚ) (.node .leaf 65632 (2, 0, some (2, 0)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 65633 (2, 0, some (2, 1)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65636 (2, 0, some (2, 4)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65637 (2, 0, some (2, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65638 (2, 0, some (2, 6)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 65639 (2, 0, some (2, 7)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65640 (2, 0, some (2, 8)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 65641 (2, 0, some (2, 9)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 65642 (2, 0, some (2, 10)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf)))) 66593 (2, 1, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66594 (2, 1, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 66595 (2, 1, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66597 (2, 1, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66598 (2, 1, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 66599 (2, 1, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66600 (2, 1, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 66601 (2, 1, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66602 (2, 1, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 66624 (2, 1, some (1, 0)) (2516708565631959251345511076139618528489 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 66625 (2, 1, some (1, 1)) (1258354289888558948197534841434033553001 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66626 (2, 1, some (1, 2)) (5033417172197562128747970803013231320851 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66627 (2, 1, some (1, 3)) (629177146997170611124691570076327920567 / 625000000000000000000000000000000000000 : ℚ) .leaf) 66628 (2, 1, some (1, 4)) (10066834351815022823317441162509190173031 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66629 (2, 1, some (1, 5)) (10066834350464537657378343295089753430287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66630 (2, 1, some (1, 6)) (10066834350852608040958082244793324353787 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66631 (2, 1, some (1, 7)) (10066834352389367222097061130521485068773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66632 (2, 1, some (1, 8)) (10066834350945747935113449143908713493629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66633 (2, 1, some (1, 9)) (5033417169426741211380025022728372512609 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66634 (2, 1, some (1, 10)) (5033417152452551291568199489028754719641 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 66656 (2, 1, some (2, 0)) (5033417152452551291568199489028754719641 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrlr : KTree ℚ :=
  .node V1llrlrl 44168 (1, 11, some (3, 8)) (2923072063162103216162327122916949731317 / 5000000000000000000000000000000000000000 : ℚ) V1llrlrr

def V1llrl : KTree ℚ :=
  .node V1llrll 41252 (1, 8, some (8, 4)) (8827856418795349530485980563704479935491 / 10000000000000000000000000000000000000000 : ℚ) V1llrlr

def V1llrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (10066834350945747935113449143908713493629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66659 (2, 1, some (2, 3)) (10066834352389367222097061130521485068773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66660 (2, 1, some (2, 4)) (10066834350852608040958082244793324353787 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (10066834350464537657378343295089753430287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66662 (2, 1, some (2, 6)) (10066834351815022823317441162509190173031 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66663 (2, 1, some (2, 7)) (629177146997170611124691570076327920567 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66664 (2, 1, some (2, 8)) (5033417172197562128747970803013231320851 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66665 (2, 1, some (2, 9)) (1258354289888558948197534841434033553001 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66666 (2, 1, some (2, 10)) (2516708565631959251345511076139618528489 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 66688 (2, 1, some (3, 0)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 66689 (2, 1, some (3, 1)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66690 (2, 1, some (3, 2)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 66691 (2, 1, some (3, 3)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66692 (2, 1, some (3, 4)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66693 (2, 1, some (3, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66694 (2, 1, some (3, 6)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 66695 (2, 1, some (3, 7)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66696 (2, 1, some (3, 8)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 66697 (2, 1, some (3, 9)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 67584 (2, 2, none) (0 : ℚ) (.node .leaf 67618 (2, 2, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf)))) 67619 (2, 2, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67620 (2, 2, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67622 (2, 2, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67623 (2, 2, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67624 (2, 2, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 67625 (2, 2, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67626 (2, 2, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 67649 (2, 2, some (1, 1)) (1911125576420038485546153391959271883117 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67650 (2, 2, some (1, 2)) (298613372194177943316785032428614469181 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 67651 (2, 2, some (1, 3)) (9555627919540656414619861262551914715071 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67652 (2, 2, some (1, 4)) (477781396007975271585519927461567781617 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67653 (2, 2, some (1, 5)) (597226744924324512291961841576121570011 / 625000000000000000000000000000000000000 : ℚ) .leaf) 67654 (2, 2, some (1, 6)) (597226744924324512291961841576121570011 / 625000000000000000000000000000000000000 : ℚ) .leaf) 67655 (2, 2, some (1, 7)) (477781396007975271585519927461567781617 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67656 (2, 2, some (1, 8)) (9555627919540656414619861262551914715071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67657 (2, 2, some (1, 9)) (298613372194177943316785032428614469181 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 67658 (2, 2, some (1, 10)) (1911125576420038485546153391959271883117 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67680 (2, 2, some (2, 0)) (4246945713442885694453109129926809030761 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67681 (2, 2, some (2, 1)) (2123472866269424836817144050691731887223 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (8493891480846930456257086722628902432093 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67683 (2, 2, some (2, 3)) (132717054447580717529904152538343202769 / 156250000000000000000000000000000000000 : ℚ) .leaf))))) 67684 (2, 2, some (2, 4)) (8493891483937906770866236437455748316001 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67685 (2, 2, some (2, 5)) (1698778296640890729682595431046395891361 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67686 (2, 2, some (2, 6)) (8493891483937906770866236437455748316001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67687 (2, 2, some (2, 7)) (132717054447580717529904152538343202769 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67688 (2, 2, some (2, 8)) (8493891480846930456257086722628902432093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67689 (2, 2, some (2, 9)) (2123472866269424836817144050691731887223 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 67690 (2, 2, some (2, 10)) (4246945713442885694453109129926809030761 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (1911125576420038485546153391959271883117 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (298613372194177943316785032428614469181 / 312500000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (9555627919540656414619861262551914715071 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67715 (2, 2, some (3, 3)) (477781396007975271585519927461567781617 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 67716 (2, 2, some (3, 4)) (597226744924324512291961841576121570011 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67717 (2, 2, some (3, 5)) (597226744924324512291961841576121570011 / 625000000000000000000000000000000000000 : ℚ) .leaf) 67718 (2, 2, some (3, 6)) (477781396007975271585519927461567781617 / 500000000000000000000000000000000000000 : ℚ) .leaf) 67719 (2, 2, some (3, 7)) (9555627919540656414619861262551914715071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67720 (2, 2, some (3, 8)) (298613372194177943316785032428614469181 / 312500000000000000000000000000000000000 : ℚ) .leaf) 67721 (2, 2, some (3, 9)) (1911125576420038485546153391959271883117 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 67744 (2, 2, some (4, 0)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67745 (2, 2, some (4, 1)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 67747 (2, 2, some (4, 3)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67748 (2, 2, some (4, 4)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 67749 (2, 2, some (4, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67750 (2, 2, some (4, 6)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 67751 (2, 2, some (4, 7)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67752 (2, 2, some (4, 8)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68645 (2, 3, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68646 (2, 3, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68647 (2, 3, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68648 (2, 3, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf))) 68649 (2, 3, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68650 (2, 3, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 68674 (2, 3, some (1, 2)) (9277594527708804823794181654337146566311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68675 (2, 3, some (1, 3)) (4638797269008788415140247093982258240843 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68676 (2, 3, some (1, 4)) (4638797269528088836150795992692287222099 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68677 (2, 3, some (1, 5)) (9277594537674234437445551113592165531831 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68678 (2, 3, some (1, 6)) (2319398634364911759535324665991019738493 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (1159699317342323524194051665984061982331 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68680 (2, 3, some (1, 8)) (2319398634643875857530078139694813714889 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68681 (2, 3, some (1, 9)) (4638797265386555546364870125834888809761 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68682 (2, 3, some (1, 10)) (9277594505872402438740328962775434203501 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68706 (2, 3, some (2, 2)) (7827970386867941976005330495783546345209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68707 (2, 3, some (2, 3)) (1956992598006118310531031837629888971909 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68708 (2, 3, some (2, 4)) (3913985195918085833940528748533830601211 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68709 (2, 3, some (2, 5)) (3913985195490788594215860373859845808707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68710 (2, 3, some (2, 6)) (1565594078277429485404695000083629369159 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 68711 (2, 3, some (2, 7)) (7827970392227257688044354608618675087407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68712 (2, 3, some (2, 8)) (1565594077984840191806910962531577860537 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68713 (2, 3, some (2, 9)) (1565594075629637588395808743744133742759 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68714 (2, 3, some (2, 10)) (3913985173908673600964200083177363848299 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68736 (2, 3, some (3, 0)) (3913985173908673600964200083177363848299 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 68737 (2, 3, some (3, 1)) (1565594075629637588395808743744133742759 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68738 (2, 3, some (3, 2)) (1565594077984840191806910962531577860537 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68739 (2, 3, some (3, 3)) (7827970392227257688044354608618675087407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68740 (2, 3, some (3, 4)) (1565594078277429485404695000083629369159 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68741 (2, 3, some (3, 5)) (3913985195490788594215860373859845808707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68742 (2, 3, some (3, 6)) (3913985195918085833940528748533830601211 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68743 (2, 3, some (3, 7)) (1956992598006118310531031837629888971909 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68744 (2, 3, some (3, 8)) (7827970386867941976005330495783546345209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68745 (2, 3, some (3, 9)) (3913985184467977842892224807234035655367 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (9277594505872402438740328962775434203501 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (4638797265386555546364870125834888809761 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 68770 (2, 3, some (4, 2)) (2319398634643875857530078139694813714889 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68771 (2, 3, some (4, 3)) (1159699317342323524194051665984061982331 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68772 (2, 3, some (4, 4)) (2319398634364911759535324665991019738493 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68773 (2, 3, some (4, 5)) (9277594537674234437445551113592165531831 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68774 (2, 3, some (4, 6)) (4638797269528088836150795992692287222099 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68775 (2, 3, some (4, 7)) (4638797269008788415140247093982258240843 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68776 (2, 3, some (4, 8)) (9277594527708804823794181654337146566311 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68800 (2, 3, some (5, 0)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 68801 (2, 3, some (5, 1)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68802 (2, 3, some (5, 2)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 68803 (2, 3, some (5, 3)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68804 (2, 3, some (5, 4)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68805 (2, 3, some (5, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68806 (2, 3, some (5, 6)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 68807 (2, 3, some (5, 7)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69668 (2, 4, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 69669 (2, 4, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69670 (2, 4, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69671 (2, 4, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69672 (2, 4, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 69673 (2, 4, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 69674 (2, 4, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69699 (2, 4, some (1, 3)) (182053572608249203108967179251821352243 / 200000000000000000000000000000000000000 : ℚ) .leaf) 69700 (2, 4, some (1, 4)) (9102678631717816136878853018773044224513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69701 (2, 4, some (1, 5)) (9102678630328240777776043696463871124301 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69702 (2, 4, some (1, 6)) (2275669657494334503711467216229418364413 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69703 (2, 4, some (1, 7)) (2275669657799619959698133943347889126933 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 69704 (2, 4, some (1, 8)) (4551339315662403147603382306686399888361 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69705 (2, 4, some (1, 9)) (2275669656122306373312703813572966996189 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69706 (2, 4, some (1, 10)) (9102678601624413687771519396947580678537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69730 (2, 4, some (2, 2)) (7456914328510068340092656658796315381847 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69731 (2, 4, some (2, 3)) (745691433454671446641690217196761563173 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 69732 (2, 4, some (2, 4)) (1864228583676347708584706919661284253237 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69733 (2, 4, some (2, 5)) (1864228583448104779779673865735404036979 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69734 (2, 4, some (2, 6)) (7456914333992490995554117369225977146841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69735 (2, 4, some (2, 7)) (46605714592929175804466731210446849271 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69736 (2, 4, some (2, 8)) (3641071451837100671564884992497568221 / 4882812500000000000000000000000000000 : ℚ) .leaf) 69737 (2, 4, some (2, 9)) (1864228580948358701707120816090321620661 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 69738 (2, 4, some (2, 10)) (7456914297859997828565244403498967383783 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69761 (2, 4, some (3, 1)) (7078242886955721764577678915829689319539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (1415648580077414544907397036715262916657 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69763 (2, 4, some (3, 3)) (3539121451879821987614041241486326084853 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69764 (2, 4, some (3, 4)) (7078242903294686367415605331979622417633 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 69765 (2, 4, some (3, 5)) (1769560725681237609508762104790511885447 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69766 (2, 4, some (3, 6)) (7078242903294686367415605331979622417633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69767 (2, 4, some (3, 7)) (3539121451879821987614041241486326084853 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69768 (2, 4, some (3, 8)) (1415648580077414544907397036715262916657 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69769 (2, 4, some (3, 9)) (7078242886955721764577678915829689319539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (7456914297859997828565244403498967383783 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69793 (2, 4, some (4, 1)) (1864228580948358701707120816090321620661 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69794 (2, 4, some (4, 2)) (3641071451837100671564884992497568221 / 4882812500000000000000000000000000000 : ℚ) .leaf) 69795 (2, 4, some (4, 3)) (46605714592929175804466731210446849271 / 62500000000000000000000000000000000000 : ℚ) .leaf) 69796 (2, 4, some (4, 4)) (7456914333992490995554117369225977146841 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69797 (2, 4, some (4, 5)) (1864228583448104779779673865735404036979 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 69798 (2, 4, some (4, 6)) (1864228583676347708584706919661284253237 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69799 (2, 4, some (4, 7)) (745691433454671446641690217196761563173 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 69800 (2, 4, some (4, 8)) (7456914328510068340092656658796315381847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69824 (2, 4, some (5, 0)) (9102678601624413687771519396947580678537 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69825 (2, 4, some (5, 1)) (2275669656122306373312703813572966996189 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69826 (2, 4, some (5, 2)) (4551339315662403147603382306686399888361 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69827 (2, 4, some (5, 3)) (2275669657799619959698133943347889126933 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69828 (2, 4, some (5, 4)) (2275669657494334503711467216229418364413 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69829 (2, 4, some (5, 5)) (9102678630328240777776043696463871124301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69830 (2, 4, some (5, 6)) (9102678631717816136878853018773044224513 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69831 (2, 4, some (5, 7)) (182053572608249203108967179251821352243 / 200000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrrl : KTree ℚ :=
  .node V1llrrll 68705 (2, 3, some (2, 1)) (3913985184467977842892224807234035655367 / 5000000000000000000000000000000000000000 : ℚ) V1llrrlr

def V1llrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 69857 (2, 4, some (6, 1)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69858 (2, 4, some (6, 2)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 69859 (2, 4, some (6, 3)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69860 (2, 4, some (6, 4)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69861 (2, 4, some (6, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69862 (2, 4, some (6, 6)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70693 (2, 5, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70694 (2, 5, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 70695 (2, 5, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70696 (2, 5, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70697 (2, 5, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70698 (2, 5, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 70724 (2, 5, some (1, 4)) (8982447814983887753468024147403866689453 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70725 (2, 5, some (1, 5)) (8982447813588922191725236166284031535461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70726 (2, 5, some (1, 6)) (561402988321482534857012329974976384917 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 70727 (2, 5, some (1, 7)) (8982447814324989070027566913405729347773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70728 (2, 5, some (1, 8)) (1796489562930294318611659673384780555561 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70729 (2, 5, some (1, 9)) (4491223904241974821974986560933675759757 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70730 (2, 5, some (1, 10)) (8982447787025242466484052565318019447353 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70755 (2, 5, some (2, 3)) (7219688636561058059508605935771449083179 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 70756 (2, 5, some (2, 4)) (360984431848330041196902561076280400341 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (902461079502541353084666784883627935403 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70758 (2, 5, some (2, 6)) (7219688636079174514256421752098406747763 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70759 (2, 5, some (2, 7)) (7219688636961829857842090914166467302277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (1804922158987191583605819336226295699953 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70761 (2, 5, some (2, 9)) (180492215694555623864782250446325495841 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 70762 (2, 5, some (2, 10)) (1804922151166554590460583535898009139883 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70786 (2, 5, some (3, 2)) (1330733008721450462019998284954080877417 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70787 (2, 5, some (3, 3)) (6653665047727287924872700707845326170799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70788 (2, 5, some (3, 4)) (207927032735569178827698008129110946501 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 70789 (2, 5, some (3, 5)) (6653665046883052668432007586539080457483 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70790 (2, 5, some (3, 6)) (5322932037812477088121711749698811249 / 8000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70791 (2, 5, some (3, 7)) (1330733009570081004264149458641655153541 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70792 (2, 5, some (3, 8)) (415854065341425469035260559889318516071 / 625000000000000000000000000000000000000 : ℚ) .leaf) 70793 (2, 5, some (3, 9)) (6653665034588901323182370858736604201981 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70817 (2, 5, some (4, 1)) (6653665034588901323182370858736604201981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70818 (2, 5, some (4, 2)) (415854065341425469035260559889318516071 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 70819 (2, 5, some (4, 3)) (1330733009570081004264149458641655153541 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70820 (2, 5, some (4, 4)) (5322932037812477088121711749698811249 / 8000000000000000000000000000000000000 : ℚ) .leaf) 70821 (2, 5, some (4, 5)) (6653665046883052668432007586539080457483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70822 (2, 5, some (4, 6)) (207927032735569178827698008129110946501 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 70823 (2, 5, some (4, 7)) (6653665047727287924872700707845326170799 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70848 (2, 5, some (5, 0)) (1804922151166554590460583535898009139883 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (180492215694555623864782250446325495841 / 250000000000000000000000000000000000000 : ℚ) .leaf) 70850 (2, 5, some (5, 2)) (1804922158987191583605819336226295699953 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70851 (2, 5, some (5, 3)) (7219688636961829857842090914166467302277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70852 (2, 5, some (5, 4)) (7219688636079174514256421752098406747763 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70853 (2, 5, some (5, 5)) (902461079502541353084666784883627935403 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70854 (2, 5, some (5, 6)) (360984431848330041196902561076280400341 / 500000000000000000000000000000000000000 : ℚ) .leaf) 70855 (2, 5, some (5, 7)) (7219688636561058059508605935771449083179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70880 (2, 5, some (6, 0)) (8982447787025242466484052565318019447353 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70881 (2, 5, some (6, 1)) (4491223904241974821974986560933675759757 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 70882 (2, 5, some (6, 2)) (1796489562930294318611659673384780555561 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70883 (2, 5, some (6, 3)) (8982447814324989070027566913405729347773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70884 (2, 5, some (6, 4)) (561402988321482534857012329974976384917 / 625000000000000000000000000000000000000 : ℚ) .leaf) 70885 (2, 5, some (6, 5)) (8982447813588922191725236166284031535461 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70886 (2, 5, some (6, 6)) (8982447814983887753468024147403866689453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70912 (2, 5, some (7, 0)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 70913 (2, 5, some (7, 1)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70914 (2, 5, some (7, 2)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 70915 (2, 5, some (7, 3)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70916 (2, 5, some (7, 4)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 70917 (2, 5, some (7, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 71680 (2, 6, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 71718 (2, 6, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71719 (2, 6, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71720 (2, 6, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71721 (2, 6, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71722 (2, 6, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 71749 (2, 6, some (1, 5)) (4447355190334139341870403139668097869157 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71750 (2, 6, some (1, 6)) (222367759503848752873981227291338203811 / 250000000000000000000000000000000000000 : ℚ) .leaf) 71751 (2, 6, some (1, 7)) (444735519065302313108089379961514877853 / 500000000000000000000000000000000000000 : ℚ) .leaf) 71752 (2, 6, some (1, 8)) (889471038177922976984466102557682368293 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 71753 (2, 6, some (1, 9)) (8894710376101046814430069674881191344123 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71754 (2, 6, some (1, 10)) (8894710355671927172110801402288712456723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71780 (2, 6, some (2, 4)) (7054740925444246195498210722760811834741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71781 (2, 6, some (2, 5)) (705474092447685958745954145444660568143 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 71782 (2, 6, some (2, 6)) (7054740924432569627442067297454036105057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71783 (2, 6, some (2, 7)) (3527370462655688157686015294098302939519 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71784 (2, 6, some (2, 8)) (7054740924633041890106970836654648613449 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71785 (2, 6, some (2, 9)) (7054740917437090843834829427931097441811 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71786 (2, 6, some (2, 10)) (7054740896282810010820650183355682776409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71811 (2, 6, some (3, 3)) (39869186543483243459897889318976424783 / 62500000000000000000000000000000000000 : ℚ) .leaf) 71812 (2, 6, some (3, 4)) (1275813969395679174713229311465561308841 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 71813 (2, 6, some (3, 5)) (6379069846272284756983713246169344281609 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrrl : KTree ℚ :=
  .node V1llrrrll 70824 (2, 5, some (4, 8)) (1330733008721450462019998284954080877417 / 2000000000000000000000000000000000000000 : ℚ) V1llrrrlr

def V1llrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 71815 (2, 6, some (3, 7)) (6379069847163882098250036545585067840543 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71816 (2, 6, some (3, 8)) (199345932668673524847210438739167309063 / 312500000000000000000000000000000000000 : ℚ) .leaf) 71817 (2, 6, some (3, 9)) (6379069836175959960352280995529750177041 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71842 (2, 6, some (4, 2)) (3096731268859587569045445939324430609539 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71843 (2, 6, some (4, 3)) (6193462540747940618437020052948951156753 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71844 (2, 6, some (4, 4)) (6193462540387762093373807778269606673291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71845 (2, 6, some (4, 5)) (6193462539904796282414755162942565846983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71846 (2, 6, some (4, 6)) (6193462540387762093373807778269606673291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71847 (2, 6, some (4, 7)) (6193462540747940618437020052948951156753 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71848 (2, 6, some (4, 8)) (3096731268859587569045445939324430609539 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 71873 (2, 6, some (5, 1)) (6379069836175959960352280995529750177041 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71874 (2, 6, some (5, 2)) (199345932668673524847210438739167309063 / 312500000000000000000000000000000000000 : ℚ) .leaf) 71875 (2, 6, some (5, 3)) (6379069847163882098250036545585067840543 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71876 (2, 6, some (5, 4)) (1594767461630251121343813541672675227079 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71877 (2, 6, some (5, 5)) (6379069846272284756983713246169344281609 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71878 (2, 6, some (5, 6)) (1275813969395679174713229311465561308841 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 71879 (2, 6, some (5, 7)) (39869186543483243459897889318976424783 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71904 (2, 6, some (6, 0)) (7054740896282810010820650183355682776409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71905 (2, 6, some (6, 1)) (7054740917437090843834829427931097441811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71906 (2, 6, some (6, 2)) (7054740924633041890106970836654648613449 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71907 (2, 6, some (6, 3)) (3527370462655688157686015294098302939519 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 71908 (2, 6, some (6, 4)) (7054740924432569627442067297454036105057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71909 (2, 6, some (6, 5)) (705474092447685958745954145444660568143 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 71910 (2, 6, some (6, 6)) (7054740925444246195498210722760811834741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71936 (2, 6, some (7, 0)) (8894710355671927172110801402288712456723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71937 (2, 6, some (7, 1)) (8894710376101046814430069674881191344123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71938 (2, 6, some (7, 2)) (889471038177922976984466102557682368293 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 71939 (2, 6, some (7, 3)) (444735519065302313108089379961514877853 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71940 (2, 6, some (7, 4)) (222367759503848752873981227291338203811 / 250000000000000000000000000000000000000 : ℚ) .leaf) 71941 (2, 6, some (7, 5)) (4447355190334139341870403139668097869157 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71968 (2, 6, some (8, 0)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 71969 (2, 6, some (8, 1)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71970 (2, 6, some (8, 2)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71971 (2, 6, some (8, 3)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71972 (2, 6, some (8, 4)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72704 (2, 7, none) (0 : ℚ) (.node (.node .leaf 72743 (2, 7, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72744 (2, 7, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 72745 (2, 7, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72746 (2, 7, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 72774 (2, 7, some (1, 6)) (2206964104458352669324357092010682646007 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72775 (2, 7, some (1, 7)) (8827856418963235140810094808107474569883 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72776 (2, 7, some (1, 8)) (1765571283909713392940900296791973737397 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 72778 (2, 7, some (1, 10)) (8827856394601697804319415467593017453409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72805 (2, 7, some (2, 5)) (6933326109160183929736814462995299140303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72806 (2, 7, some (2, 6)) (866665763629654649693539263095972595799 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72807 (2, 7, some (2, 7)) (6933326109908555688985929339614649715109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72808 (2, 7, some (2, 8)) (6933326109472007043025089969405541252029 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72809 (2, 7, some (2, 9)) (6933326102987906999034868771709020189229 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72810 (2, 7, some (2, 10)) (693332608327901947636726889440596963173 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 72836 (2, 7, some (3, 4)) (3093238538843616539470919283165085241707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72837 (2, 7, some (3, 5)) (6186477076947929542424361208414004696341 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72838 (2, 7, some (3, 6)) (1546619269273947562431964169999309463439 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 72839 (2, 7, some (3, 7)) (6186477077768318211842832593411858107157 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72840 (2, 7, some (3, 8)) (3093238538214017253664709431513236621721 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72841 (2, 7, some (3, 9)) (3093238534181239151312213815340176363549 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72867 (2, 7, some (4, 3)) (2946614977552647676938682699694282654829 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72868 (2, 7, some (4, 4)) (2946614977461775100589199380172475392053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72869 (2, 7, some (4, 5)) (1473307488594579249067565786333480442103 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 72870 (2, 7, some (4, 6)) (5893229954735747646558300869292731664289 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72871 (2, 7, some (4, 7)) (2946614977595054560037360139935573066397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72872 (2, 7, some (4, 8)) (5893229952863783448385857256319441810281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72898 (2, 7, some (5, 2)) (5893229952863783448385857256319441810281 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72899 (2, 7, some (5, 3)) (2946614977595054560037360139935573066397 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 72900 (2, 7, some (5, 4)) (5893229954735747646558300869292731664289 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 72901 (2, 7, some (5, 5)) (1473307488594579249067565786333480442103 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72902 (2, 7, some (5, 6)) (2946614977461775100589199380172475392053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72903 (2, 7, some (5, 7)) (2946614977552647676938682699694282654829 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72929 (2, 7, some (6, 1)) (3093238534181239151312213815340176363549 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72930 (2, 7, some (6, 2)) (3093238538214017253664709431513236621721 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72931 (2, 7, some (6, 3)) (6186477077768318211842832593411858107157 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72932 (2, 7, some (6, 4)) (1546619269273947562431964169999309463439 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72933 (2, 7, some (6, 5)) (6186477076947929542424361208414004696341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72934 (2, 7, some (6, 6)) (3093238538843616539470919283165085241707 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 72960 (2, 7, some (7, 0)) (693332608327901947636726889440596963173 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 72961 (2, 7, some (7, 1)) (6933326102987906999034868771709020189229 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72962 (2, 7, some (7, 2)) (6933326109472007043025089969405541252029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72963 (2, 7, some (7, 3)) (6933326109908555688985929339614649715109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72964 (2, 7, some (7, 4)) (866665763629654649693539263095972595799 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72965 (2, 7, some (7, 5)) (6933326109160183929736814462995299140303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72992 (2, 7, some (8, 0)) (8827856394601697804319415467593017453409 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72993 (2, 7, some (8, 1)) (137935256472567118129556033542565143169 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72994 (2, 7, some (8, 2)) (1765571283909713392940900296791973737397 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72995 (2, 7, some (8, 3)) (8827856418963235140810094808107474569883 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72996 (2, 7, some (8, 4)) (2206964104458352669324357092010682646007 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 73024 (2, 7, some (9, 0)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrrr : KTree ℚ :=
  .node V1llrrrrl 72777 (2, 7, some (1, 9)) (137935256472567118129556033542565143169 / 156250000000000000000000000000000000000 : ℚ) V1llrrrrr

def V1llrrr : KTree ℚ :=
  .node V1llrrrl 71814 (2, 6, some (3, 6)) (1594767461630251121343813541672675227079 / 2500000000000000000000000000000000000000 : ℚ) V1llrrrr

def V1llrr : KTree ℚ :=
  .node V1llrrl 69856 (2, 4, some (6, 0)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) V1llrrr

def V1llr : KTree ℚ :=
  .node V1llrl 66657 (2, 1, some (2, 1)) (5033417169426741211380025022728372512609 / 5000000000000000000000000000000000000000 : ℚ) V1llrr

def V1ll : KTree ℚ :=
  .node V1lll 38025 (1, 5, some (3, 9)) (3539121448227294143013748532487282597701 / 5000000000000000000000000000000000000000 : ℚ) V1llr

def V1lrllllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73026 (2, 7, some (9, 2)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 73027 (2, 7, some (9, 3)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73728 (2, 8, none) (0 : ℚ) (.node (.node .leaf 73768 (2, 8, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 73769 (2, 8, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73770 (2, 8, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73799 (2, 8, some (1, 7)) (2193805061534907598850976998762687174187 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73800 (2, 8, some (1, 8)) (8775220246813484127086031677849925369889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73801 (2, 8, some (1, 9)) (8775220241804246290902001792997193188887 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73802 (2, 8, some (1, 10)) (8775220222782127285825088183745024137341 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 73830 (2, 8, some (2, 6)) (1368036980117337299725789006783458551291 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73831 (2, 8, some (2, 7)) (6840184901449464026184312661813300901021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73832 (2, 8, some (2, 8)) (684018490119562454646678100398042325489 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 73833 (2, 8, some (2, 9)) (6840184895256036243858379007091704176699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73834 (2, 8, some (2, 10)) (342009243832838058073991775033824589883 / 500000000000000000000000000000000000000 : ℚ) .leaf) 73861 (2, 8, some (3, 5)) (1208750666212415084943152242639988175471 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 73862 (2, 8, some (3, 6)) (6043753331131038432397728407114722936277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73863 (2, 8, some (3, 7)) (604375333181880470026999581240334528031 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 73864 (2, 8, some (3, 8)) (94433645793563895059114037293584096311 / 156250000000000000000000000000000000000 : ℚ) .leaf) 73865 (2, 8, some (3, 9)) (6043753323576802760515467062010505767603 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73892 (2, 8, some (4, 4)) (227249111663581293676380218313938640743 / 400000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73894 (2, 8, some (4, 6)) (568122779126364850886470638508011447911 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 73895 (2, 8, some (4, 7)) (113624555835469987373885555280801093843 / 200000000000000000000000000000000000000 : ℚ) .leaf) 73896 (2, 8, some (4, 8)) (5681227789935586979001007253316173613871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73923 (2, 8, some (5, 3)) (5574116286652272626649541987827996295207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73924 (2, 8, some (5, 4)) (5574116286351441644979003556836364534893 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73925 (2, 8, some (5, 5)) (1114823257184909795748064708947239277249 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73926 (2, 8, some (5, 6)) (5574116286351441644979003556836364534893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73927 (2, 8, some (5, 7)) (5574116286652272626649541987827996295207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73954 (2, 8, some (6, 2)) (5681227789935586979001007253316173613871 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73955 (2, 8, some (6, 3)) (113624555835469987373885555280801093843 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 73956 (2, 8, some (6, 4)) (568122779126364850886470638508011447911 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73957 (2, 8, some (6, 5)) (5681227791002591040222189659883128420527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73958 (2, 8, some (6, 6)) (227249111663581293676380218313938640743 / 400000000000000000000000000000000000000 : ℚ) .leaf) 73985 (2, 8, some (7, 1)) (6043753323576802760515467062010505767603 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73986 (2, 8, some (7, 2)) (94433645793563895059114037293584096311 / 156250000000000000000000000000000000000 : ℚ) .leaf) 73987 (2, 8, some (7, 3)) (604375333181880470026999581240334528031 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 73988 (2, 8, some (7, 4)) (6043753331131038432397728407114722936277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73989 (2, 8, some (7, 5)) (1208750666212415084943152242639988175471 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (342009243832838058073991775033824589883 / 500000000000000000000000000000000000000 : ℚ) .leaf) 74017 (2, 8, some (8, 1)) (6840184895256036243858379007091704176699 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 74018 (2, 8, some (8, 2)) (684018490119562454646678100398042325489 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlllll : KTree ℚ :=
  .node V1lrllllll 73893 (2, 8, some (4, 5)) (5681227791002591040222189659883128420527 / 10000000000000000000000000000000000000000 : ℚ) V1lrlllllr

def V1lrllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 74020 (2, 8, some (8, 4)) (1368036980117337299725789006783458551291 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 74048 (2, 8, some (9, 0)) (8775220222782127285825088183745024137341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74049 (2, 8, some (9, 1)) (8775220241804246290902001792997193188887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74050 (2, 8, some (9, 2)) (8775220246813484127086031677849925369889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74051 (2, 8, some (9, 3)) (2193805061534907598850976998762687174187 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 74080 (2, 8, some (10, 0)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74081 (2, 8, some (10, 1)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74082 (2, 8, some (10, 2)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 74752 (2, 9, none) (0 : ℚ) (.node .leaf 74793 (2, 9, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 74794 (2, 9, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74824 (2, 9, some (1, 8)) (8732700968336226084704233364150972054303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74825 (2, 9, some (1, 9)) (4366350481782865158301046929857028609083 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74826 (2, 9, some (1, 10)) (2183175236261406213057442299491427953829 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74855 (2, 9, some (2, 7)) (6766454558462061532526099140241204777513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74856 (2, 9, some (2, 8)) (6766454558351085990541188215178420177611 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 74857 (2, 9, some (2, 9)) (845806819105190276850268046015943045241 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74858 (2, 9, some (2, 10)) (6766454535121109210622699016947501962131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74886 (2, 9, some (3, 6)) (5933671620586873234992587654711531800551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74887 (2, 9, some (3, 7)) (1186734324256415023515147948282742251999 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 74888 (2, 9, some (3, 8)) (593367162048606321921891644129362138417 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrllllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 74917 (2, 9, some (4, 5)) (5523267649770500912681081025105774266003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74918 (2, 9, some (4, 6)) (5523267649954927201702482046124639810567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74919 (2, 9, some (4, 7)) (2761633825249457675187427983280358544499 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74920 (2, 9, some (4, 8)) (5523267649019326117333388973440140948131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74948 (2, 9, some (5, 4)) (5347556764484618025080074055396739757099 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 74949 (2, 9, some (5, 5)) (167111148875315919502411303408494332601 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74950 (2, 9, some (5, 6)) (5347556764345188953520241656709769410129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74951 (2, 9, some (5, 7)) (5347556764720748349520232597602608425131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74979 (2, 9, some (6, 3)) (5347556764720748349520232597602608425131 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 74980 (2, 9, some (6, 4)) (5347556764345188953520241656709769410129 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 74981 (2, 9, some (6, 5)) (167111148875315919502411303408494332601 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74982 (2, 9, some (6, 6)) (5347556764484618025080074055396739757099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75010 (2, 9, some (7, 2)) (5523267649019326117333388973440140948131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75011 (2, 9, some (7, 3)) (2761633825249457675187427983280358544499 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75012 (2, 9, some (7, 4)) (5523267649954927201702482046124639810567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75013 (2, 9, some (7, 5)) (5523267649770500912681081025105774266003 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 75041 (2, 9, some (8, 1)) (593367161393180863102263842270290626161 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75042 (2, 9, some (8, 2)) (593367162048606321921891644129362138417 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 75043 (2, 9, some (8, 3)) (1186734324256415023515147948282742251999 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 75044 (2, 9, some (8, 4)) (5933671620586873234992587654711531800551 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 75072 (2, 9, some (9, 0)) (6766454535121109210622699016947501962131 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrllllr : KTree ℚ :=
  .node V1lrllllrl 74889 (2, 9, some (3, 9)) (593367161393180863102263842270290626161 / 1000000000000000000000000000000000000000 : ℚ) V1lrllllrr

def V1lrllll : KTree ℚ :=
  .node V1lrlllll 74019 (2, 8, some (8, 3)) (6840184901449464026184312661813300901021 / 10000000000000000000000000000000000000000 : ℚ) V1lrllllr

def V1lrlllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 75074 (2, 9, some (9, 2)) (6766454558351085990541188215178420177611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75075 (2, 9, some (9, 3)) (6766454558462061532526099140241204777513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75104 (2, 9, some (10, 0)) (2183175236261406213057442299491427953829 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75105 (2, 9, some (10, 1)) (4366350481782865158301046929857028609083 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75106 (2, 9, some (10, 2)) (8732700968336226084704233364150972054303 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 75136 (2, 9, some (11, 0)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75137 (2, 9, some (11, 1)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75818 (2, 10, some (0, 10)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 75849 (2, 10, some (1, 9)) (2174409211588954386426868433756112446591 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 75850 (2, 10, some (1, 10)) (8697636828250240655182942150269869231797 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 75880 (2, 10, some (2, 8)) (6706631043068120797427852563425184454761 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 75881 (2, 10, some (2, 9)) (6706631037906794363712466440196237178327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75882 (2, 10, some (2, 10)) (6706631020899797430402673591297052681337 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75911 (2, 10, some (3, 7)) (5846144126137972092022118318486091987907 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75912 (2, 10, some (3, 8)) (365384007845362451124501839946331143143 / 625000000000000000000000000000000000000 : ℚ) .leaf) 75913 (2, 10, some (3, 9)) (5846144119492568560797942985705210573153 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 75942 (2, 10, some (4, 6)) (675111585794467370804075889331825879033 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75943 (2, 10, some (4, 7)) (675111585865161168834531105622690756671 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 75944 (2, 10, some (4, 8)) (5400892685715238399545684564339548009721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75973 (2, 10, some (5, 5)) (323624944247108904920097035457713426457 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 75974 (2, 10, some (5, 6)) (2588999554107524258494831044226138952961 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 76004 (2, 10, some (6, 4)) (5109606595823587368447256251663003298861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76005 (2, 10, some (6, 5)) (5109606595436805419842738856559447509701 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76006 (2, 10, some (6, 6)) (5109606595823587368447256251663003298861 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76035 (2, 10, some (7, 3)) (2588999554319835600191030005477195826621 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76036 (2, 10, some (7, 4)) (2588999554107524258494831044226138952961 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 76037 (2, 10, some (7, 5)) (323624944247108904920097035457713426457 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 76066 (2, 10, some (8, 2)) (5400892685715238399545684564339548009721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76067 (2, 10, some (8, 3)) (675111585865161168834531105622690756671 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 76068 (2, 10, some (8, 4)) (675111585794467370804075889331825879033 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 76097 (2, 10, some (9, 1)) (5846144119492568560797942985705210573153 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 76098 (2, 10, some (9, 2)) (365384007845362451124501839946331143143 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 76099 (2, 10, some (9, 3)) (5846144126137972092022118318486091987907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76128 (2, 10, some (10, 0)) (6706631020899797430402673591297052681337 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76129 (2, 10, some (10, 1)) (6706631037906794363712466440196237178327 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76130 (2, 10, some (10, 2)) (6706631043068120797427852563425184454761 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76160 (2, 10, some (11, 0)) (8697636828250240655182942150269869231797 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 76161 (2, 10, some (11, 1)) (2174409211588954386426868433756112446591 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 76192 (2, 10, some (12, 0)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 76874 (2, 11, some (1, 10)) (866822477290554621725001756568667970343 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 76905 (2, 11, some (2, 9)) (3328556976088322609457370540274525255209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 76906 (2, 11, some (2, 10)) (6657113935760376063678321089585246390293 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlllrl : KTree ℚ :=
  .node V1lrlllrll 75975 (2, 10, some (5, 7)) (2588999554319835600191030005477195826621 / 5000000000000000000000000000000000000000 : ℚ) V1lrlllrlr

def V1lrlllrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 76937 (2, 11, some (3, 9)) (2887431311708372889205596497598206569257 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76967 (2, 11, some (4, 7)) (530322987577738558945316352629477252473 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 76968 (2, 11, some (4, 8)) (8485167799658651507334358641084842617 / 16000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76998 (2, 11, some (5, 6)) (5046151963411918151680759501483895227403 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76999 (2, 11, some (5, 7)) (2523075981934901544350264286574894163579 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 77029 (2, 11, some (6, 5)) (2465431444514368293060996564824975392163 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 77030 (2, 11, some (6, 6)) (2465431444672282424848943379493239920341 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 77060 (2, 11, some (7, 4)) (2465431444672282424848943379493239920341 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 77061 (2, 11, some (7, 5)) (2465431444514368293060996564824975392163 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 77091 (2, 11, some (8, 3)) (2523075981934901544350264286574894163579 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlllrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 77122 (2, 11, some (9, 2)) (8485167799658651507334358641084842617 / 16000000000000000000000000000000000000 : ℚ) .leaf) 77123 (2, 11, some (9, 3)) (530322987577738558945316352629477252473 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 77153 (2, 11, some (10, 1)) (2887431311708372889205596497598206569257 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 77154 (2, 11, some (10, 2)) (1443715657256675541874625520758246735391 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 77184 (2, 11, some (11, 0)) (6657113935760376063678321089585246390293 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 77185 (2, 11, some (11, 1)) (3328556976088322609457370540274525255209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 77216 (2, 11, some (12, 0)) (866822477290554621725001756568667970343 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 77930 (2, 12, some (2, 10)) (6615448241463518534834789544295484750589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 77961 (2, 12, some (3, 9)) (114313526015118468956961973472975016653 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 77992 (2, 12, some (4, 8)) (326465280613741311501961166161306056587 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlllrrl : KTree ℚ :=
  .node V1lrlllrrll 77092 (2, 11, some (8, 4)) (5046151963411918151680759501483895227403 / 10000000000000000000000000000000000000000 : ℚ) V1lrlllrrlr

def V1lrlllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 78054 (2, 12, some (6, 6)) (119785894446909790450504201393279064609 / 250000000000000000000000000000000000000 : ℚ) .leaf) 78085 (2, 12, some (7, 5)) (4744634695766585011566613257159587501921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 78116 (2, 12, some (8, 4)) (119785894446909790450504201393279064609 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 78147 (2, 12, some (9, 3)) (1235149791769050456580349356225495440321 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 78178 (2, 12, some (10, 2)) (326465280613741311501961166161306056587 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 78209 (2, 12, some (11, 1)) (114313526015118468956961973472975016653 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 78240 (2, 12, some (12, 0)) (6615448241463518534834789544295484750589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf))) 98338 (3, 0, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98339 (3, 0, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98340 (3, 0, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 98341 (3, 0, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98342 (3, 0, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98343 (3, 0, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98344 (3, 0, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98345 (3, 0, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (2516708572675433395173129806160687613639 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (5033417166655920294012079242443513704367 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (5033417174968383046115916583298090129093 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlllrr : KTree ℚ :=
  .node V1lrlllrrl 78023 (2, 12, some (5, 7)) (1235149791769050456580349356225495440321 / 2500000000000000000000000000000000000000 : ℚ) V1lrlllrrr

def V1lrlllr : KTree ℚ :=
  .node V1lrlllrl 76936 (2, 11, some (3, 8)) (1443715657256675541874625520758246735391 / 2500000000000000000000000000000000000000 : ℚ) V1lrlllrr

def V1lrlll : KTree ℚ :=
  .node V1lrllll 75073 (2, 9, some (9, 1)) (845806819105190276850268046015943045241 / 1250000000000000000000000000000000000000 : ℚ) V1lrlllr

def V1lrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 98372 (3, 0, some (1, 4)) (1258354293905084803067227649312111909661 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98373 (3, 0, some (1, 5)) (5033417175038233636899302172693091253393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98374 (3, 0, some (1, 6)) (1258354293905084803067227649312111909661 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98375 (3, 0, some (1, 7)) (2516708588240927905219170274633444991129 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98376 (3, 0, some (1, 8)) (5033417174968383046115916583298090129093 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98377 (3, 0, some (1, 9)) (5033417166655920294012079242443513704367 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98400 (3, 0, some (2, 0)) (5033417166655920294012079242443513704367 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98401 (3, 0, some (2, 1)) (5033417174968383046115916583298090129093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (2516708588240927905219170274633444991129 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 98403 (3, 0, some (2, 3)) (1258354293905084803067227649312111909661 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 98404 (3, 0, some (2, 4)) (5033417175038233636899302172693091253393 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98405 (3, 0, some (2, 5)) (1258354293905084803067227649312111909661 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98406 (3, 0, some (2, 6)) (2516708588240927905219170274633444991129 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98407 (3, 0, some (2, 7)) (5033417174968383046115916583298090129093 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98408 (3, 0, some (2, 8)) (5033417166655920294012079242443513704367 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98409 (3, 0, some (2, 9)) (2516708572675433395173129806160687613639 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 98432 (3, 0, some (3, 0)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98433 (3, 0, some (3, 1)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 98434 (3, 0, some (3, 2)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98435 (3, 0, some (3, 3)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 98436 (3, 0, some (3, 4)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 98437 (3, 0, some (3, 5)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98438 (3, 0, some (3, 6)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98439 (3, 0, some (3, 7)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 98440 (3, 0, some (3, 8)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98441 (3, 0, some (3, 9)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99362 (3, 1, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 99365 (3, 1, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99366 (3, 1, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99367 (3, 1, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99368 (3, 1, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 99369 (3, 1, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99392 (3, 1, some (1, 0)) (9555627841819643004913859833604800771027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (9555627892211770555447161823311358731859 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99394 (3, 1, some (1, 2)) (9555627914158866937623903213160315496621 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99395 (3, 1, some (1, 3)) (4777813960129482388687224599762694041441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99396 (3, 1, some (1, 4)) (2388906979937655394375269813899400680791 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99397 (3, 1, some (1, 5)) (955562791851291943336120421684499277327 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 99398 (3, 1, some (1, 6)) (4777813959532732479990787356795448733541 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 99399 (3, 1, some (1, 7)) (9555627920568389285919717842865108541517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 99400 (3, 1, some (1, 8)) (9555627918822348051865273325578441347261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99401 (3, 1, some (1, 9)) (9555627906268521434650338862271010530963 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99424 (3, 1, some (2, 0)) (339755658030229064097093936348315001443 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (4246945737872752971616498238984739117241 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (1061736435504517379402206806950212746119 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 99427 (3, 1, some (2, 3)) (2123472871146556762602310788718079029409 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99428 (3, 1, some (2, 4)) (2123472870842042710371419881159543360039 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99429 (3, 1, some (2, 5)) (2123472870842042710371419881159543360039 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99430 (3, 1, some (2, 6)) (2123472871146556762602310788718079029409 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 99431 (3, 1, some (2, 7)) (1061736435504517379402206806950212746119 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 99432 (3, 1, some (2, 8)) (4246945737872752971616498238984739117241 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99433 (3, 1, some (2, 9)) (339755658030229064097093936348315001443 / 400000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (9555627906268521434650338862271010530963 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99457 (3, 1, some (3, 1)) (9555627918822348051865273325578441347261 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99458 (3, 1, some (3, 2)) (9555627920568389285919717842865108541517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99459 (3, 1, some (3, 3)) (4777813959532732479990787356795448733541 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99460 (3, 1, some (3, 4)) (955562791851291943336120421684499277327 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99461 (3, 1, some (3, 5)) (2388906979937655394375269813899400680791 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99462 (3, 1, some (3, 6)) (4777813960129482388687224599762694041441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99463 (3, 1, some (3, 7)) (9555627914158866937623903213160315496621 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99464 (3, 1, some (3, 8)) (9555627892211770555447161823311358731859 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 99465 (3, 1, some (3, 9)) (9555627841819643004913859833604800771027 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 99490 (3, 1, some (4, 2)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99491 (3, 1, some (4, 3)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99492 (3, 1, some (4, 4)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99493 (3, 1, some (4, 5)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99494 (3, 1, some (4, 6)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99495 (3, 1, some (4, 7)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 99496 (3, 1, some (4, 8)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf))) 100386 (3, 2, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100387 (3, 2, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100388 (3, 2, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 100389 (3, 2, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100390 (3, 2, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100391 (3, 2, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100392 (3, 2, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100393 (3, 2, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (9277594505872402438740328962775434203501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100418 (3, 2, some (1, 2)) (4638797265386555546364870125834888809761 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100419 (3, 2, some (1, 3)) (2319398634643875857530078139694813714889 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))) 100420 (3, 2, some (1, 4)) (1159699317342323524194051665984061982331 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 100421 (3, 2, some (1, 5)) (2319398634364911759535324665991019738493 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100422 (3, 2, some (1, 6)) (9277594537674234437445551113592165531831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100423 (3, 2, some (1, 7)) (4638797269528088836150795992692287222099 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100424 (3, 2, some (1, 8)) (4638797269008788415140247093982258240843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100425 (3, 2, some (1, 9)) (9277594527708804823794181654337146566311 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (3913985173908673600964200083177363848299 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1565594075629637588395808743744133742759 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (1565594077984840191806910962531577860537 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100451 (3, 2, some (2, 3)) (7827970392227257688044354608618675087407 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100452 (3, 2, some (2, 4)) (1565594078277429485404695000083629369159 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 100453 (3, 2, some (2, 5)) (3913985195490788594215860373859845808707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100454 (3, 2, some (2, 6)) (3913985195918085833940528748533830601211 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100455 (3, 2, some (2, 7)) (1956992598006118310531031837629888971909 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100456 (3, 2, some (2, 8)) (7827970386867941976005330495783546345209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100457 (3, 2, some (2, 9)) (3913985184467977842892224807234035655367 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100480 (3, 2, some (3, 0)) (3913985184467977842892224807234035655367 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (7827970386867941976005330495783546345209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100482 (3, 2, some (3, 2)) (1956992598006118310531031837629888971909 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100483 (3, 2, some (3, 3)) (3913985195918085833940528748533830601211 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100484 (3, 2, some (3, 4)) (3913985195490788594215860373859845808707 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100485 (3, 2, some (3, 5)) (1565594078277429485404695000083629369159 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 100486 (3, 2, some (3, 6)) (7827970392227257688044354608618675087407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (1565594077984840191806910962531577860537 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100488 (3, 2, some (3, 8)) (1565594075629637588395808743744133742759 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100489 (3, 2, some (3, 9)) (3913985173908673600964200083177363848299 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (9277594527708804823794181654337146566311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (4638797269008788415140247093982258240843 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 100514 (3, 2, some (4, 2)) (4638797269528088836150795992692287222099 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100515 (3, 2, some (4, 3)) (9277594537674234437445551113592165531831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100516 (3, 2, some (4, 4)) (2319398634364911759535324665991019738493 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100517 (3, 2, some (4, 5)) (1159699317342323524194051665984061982331 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 100518 (3, 2, some (4, 6)) (2319398634643875857530078139694813714889 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 100519 (3, 2, some (4, 7)) (4638797265386555546364870125834888809761 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100520 (3, 2, some (4, 8)) (9277594505872402438740328962775434203501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100544 (3, 2, some (5, 0)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100545 (3, 2, some (5, 1)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100546 (3, 2, some (5, 2)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100547 (3, 2, some (5, 3)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100548 (3, 2, some (5, 4)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100549 (3, 2, some (5, 5)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 100550 (3, 2, some (5, 6)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100551 (3, 2, some (5, 7)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf))))) 101411 (3, 3, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 101412 (3, 3, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 101413 (3, 3, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101414 (3, 3, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101415 (3, 3, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101416 (3, 3, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 101417 (3, 3, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101442 (3, 3, some (1, 2)) (1820535724396756246406249245106626850669 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101443 (3, 3, some (1, 3)) (2275669657717158306331890446995483423609 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101444 (3, 3, some (1, 4)) (4551339315729073993917847198041150183061 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101445 (3, 3, some (1, 5)) (9102678630152789396310956280690772290977 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101446 (3, 3, some (1, 6)) (9102678630152789396310956280690772290977 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101447 (3, 3, some (1, 7)) (4551339315729073993917847198041150183061 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101448 (3, 3, some (1, 8)) (2275669657717158306331890446995483423609 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101449 (3, 3, some (1, 9)) (1820535724396756246406249245106626850669 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101473 (3, 3, some (2, 1)) (7456914317122077249925455977170372287251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101474 (3, 3, some (2, 2)) (372845716563598892485898808023772949243 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 101475 (3, 3, some (2, 3)) (298276573392998988914961171298929869209 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101476 (3, 3, some (2, 4)) (1864228583583785709936620334348542529747 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101477 (3, 3, some (2, 5)) (7456914333734927210440215618541087122213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101478 (3, 3, some (2, 6)) (1864228583583785709936620334348542529747 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 101479 (3, 3, some (2, 7)) (298276573392998988914961171298929869209 / 400000000000000000000000000000000000000 : ℚ) .leaf)))) 101480 (3, 3, some (2, 8)) (372845716563598892485898808023772949243 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101481 (3, 3, some (2, 9)) (7456914317122077249925455977170372287251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101504 (3, 3, some (3, 0)) (7078242873242776551519481418557761414629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (7078242895062992765292414557338783573407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101506 (3, 3, some (3, 2)) (1415648580543680754589724587960923501729 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101507 (3, 3, some (3, 3)) (7078242903674510523331439934934867029183 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101508 (3, 3, some (3, 4)) (7078242902908313718648363239717989756587 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101509 (3, 3, some (3, 5)) (7078242902908313718648363239717989756587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101510 (3, 3, some (3, 6)) (7078242903674510523331439934934867029183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101511 (3, 3, some (3, 7)) (1415648580543680754589724587960923501729 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 101512 (3, 3, some (3, 8)) (7078242895062992765292414557338783573407 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101513 (3, 3, some (3, 9)) (7078242873242776551519481418557761414629 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101536 (3, 3, some (4, 0)) (7456914317122077249925455977170372287251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101537 (3, 3, some (4, 1)) (372845716563598892485898808023772949243 / 500000000000000000000000000000000000000 : ℚ) .leaf) 101538 (3, 3, some (4, 2)) (298276573392998988914961171298929869209 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101539 (3, 3, some (4, 3)) (1864228583583785709936620334348542529747 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101540 (3, 3, some (4, 4)) (7456914333734927210440215618541087122213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101541 (3, 3, some (4, 5)) (1864228583583785709936620334348542529747 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101542 (3, 3, some (4, 6)) (298276573392998988914961171298929869209 / 400000000000000000000000000000000000000 : ℚ) .leaf) 101543 (3, 3, some (4, 7)) (372845716563598892485898808023772949243 / 500000000000000000000000000000000000000 : ℚ) .leaf) 101544 (3, 3, some (4, 8)) (7456914317122077249925455977170372287251 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101568 (3, 3, some (5, 0)) (1820535724396756246406249245106626850669 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V1lrll : KTree ℚ :=
  .node V1lrlll 98371 (3, 0, some (1, 3)) (2516708588240927905219170274633444991129 / 2500000000000000000000000000000000000000 : ℚ) V1lrllr

def V1lrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 101570 (3, 3, some (5, 2)) (4551339315729073993917847198041150183061 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101571 (3, 3, some (5, 3)) (9102678630152789396310956280690772290977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101572 (3, 3, some (5, 4)) (9102678630152789396310956280690772290977 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101573 (3, 3, some (5, 5)) (4551339315729073993917847198041150183061 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101574 (3, 3, some (5, 6)) (2275669657717158306331890446995483423609 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 101575 (3, 3, some (5, 7)) (1820535724396756246406249245106626850669 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101600 (3, 3, some (6, 0)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 101602 (3, 3, some (6, 2)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101603 (3, 3, some (6, 3)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 101604 (3, 3, some (6, 4)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101605 (3, 3, some (6, 5)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 101606 (3, 3, some (6, 6)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102436 (3, 4, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 102437 (3, 4, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102438 (3, 4, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102439 (3, 4, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102440 (3, 4, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 102441 (3, 4, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102467 (3, 4, some (1, 3)) (8982447813879789643688267763778513971703 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 102468 (3, 4, some (1, 4)) (4491223907382127429493935868035577121113 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102469 (3, 4, some (1, 5)) (8982447813440521647054223204055895076531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102470 (3, 4, some (1, 6)) (8982447813292121102383210241827758617601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102471 (3, 4, some (1, 7)) (1796489562908924392901543864947688359 / 2000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102472 (3, 4, some (1, 8)) (4491223907132815309186641532675604187377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102473 (3, 4, some (1, 9)) (2245611951591197776527087188317702974499 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 102498 (3, 4, some (2, 2)) (1804922158096585370578339687708985565073 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102499 (3, 4, some (2, 3)) (3609844318428433118963053769447334077039 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102500 (3, 4, some (2, 4)) (7219688636651707598183958615594130086841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102501 (3, 4, some (2, 5)) (36098443179704061786197957826275393107 / 50000000000000000000000000000000000000 : ℚ) (.node .leaf 102502 (3, 4, some (2, 6)) (902461079544487353536260265723132875061 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 102503 (3, 4, some (2, 7)) (1804922159247614209342650632923251890111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102504 (3, 4, some (2, 8)) (7219688634399747726306606942522890904011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102505 (3, 4, some (2, 9)) (3609844311300402193566824467630536133887 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102529 (3, 4, some (3, 1)) (3326832518196285760282947485971682119501 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102530 (3, 4, some (3, 2)) (6653665045915703588625875308152342239869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102531 (3, 4, some (3, 3)) (6653665047787966761553865086592930671771 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102532 (3, 4, some (3, 4)) (415854065449317976363007079187914208781 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102533 (3, 4, some (3, 5)) (1663416261739890351694008501663991794559 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102534 (3, 4, some (3, 6)) (6653665047600651982253218466746895383967 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102535 (3, 4, some (3, 7)) (3326832523637195920405497178961040094033 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102536 (3, 4, some (3, 8)) (415854065112723882044779206972727771879 / 625000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 102560 (3, 4, some (4, 0)) (6653665024671792634637285431535294216751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102561 (3, 4, some (4, 1)) (415854065112723882044779206972727771879 / 625000000000000000000000000000000000000 : ℚ) .leaf) 102562 (3, 4, some (4, 2)) (3326832523637195920405497178961040094033 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102563 (3, 4, some (4, 3)) (6653665047600651982253218466746895383967 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102564 (3, 4, some (4, 4)) (1663416261739890351694008501663991794559 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 102565 (3, 4, some (4, 5)) (415854065449317976363007079187914208781 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102566 (3, 4, some (4, 6)) (6653665047787966761553865086592930671771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102567 (3, 4, some (4, 7)) (6653665045915703588625875308152342239869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102568 (3, 4, some (4, 8)) (3326832518196285760282947485971682119501 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102592 (3, 4, some (5, 0)) (3609844311300402193566824467630536133887 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 102593 (3, 4, some (5, 1)) (7219688634399747726306606942522890904011 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102594 (3, 4, some (5, 2)) (1804922159247614209342650632923251890111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102595 (3, 4, some (5, 3)) (902461079544487353536260265723132875061 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102596 (3, 4, some (5, 4)) (36098443179704061786197957826275393107 / 50000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102597 (3, 4, some (5, 5)) (7219688636651707598183958615594130086841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102598 (3, 4, some (5, 6)) (3609844318428433118963053769447334077039 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102599 (3, 4, some (5, 7)) (1804922158096585370578339687708985565073 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102624 (3, 4, some (6, 0)) (2245611951591197776527087188317702974499 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102625 (3, 4, some (6, 1)) (4491223907132815309186641532675604187377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102626 (3, 4, some (6, 2)) (1796489562908924392901543864947688359 / 2000000000000000000000000000000000000 : ℚ) (.node .leaf 102627 (3, 4, some (6, 3)) (8982447813292121102383210241827758617601 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 102628 (3, 4, some (6, 4)) (8982447813440521647054223204055895076531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102629 (3, 4, some (6, 5)) (4491223907382127429493935868035577121113 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102630 (3, 4, some (6, 6)) (8982447813879789643688267763778513971703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102656 (3, 4, some (7, 0)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102657 (3, 4, some (7, 1)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 102658 (3, 4, some (7, 2)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102659 (3, 4, some (7, 3)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102660 (3, 4, some (7, 4)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102661 (3, 4, some (7, 5)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node .leaf 103461 (3, 5, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 103462 (3, 5, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103463 (3, 5, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103464 (3, 5, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 103465 (3, 5, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103492 (3, 5, some (1, 4)) (2223677595469237800801772922077362398943 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103493 (3, 5, some (1, 5)) (4447355190269848270772708491207764420923 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103494 (3, 5, some (1, 6)) (2223677595070633064288659597143548762227 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103495 (3, 5, some (1, 7)) (2223677595374086977294222240564170392491 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103496 (3, 5, some (1, 8)) (8894710381444916582640793649670934707153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103497 (3, 5, some (1, 9)) (8894710374264894898334376127251042102051 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103523 (3, 5, some (2, 3)) (3527370462573519088573621900451392615681 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrlrll : KTree ℚ :=
  .node V1lrlrlll 102537 (3, 4, some (3, 9)) (6653665024671792634637285431535294216751 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrllr

def V1lrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 103525 (3, 5, some (2, 5)) (7054740924389445158443428153203601227917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103526 (3, 5, some (2, 6)) (282189636986580371218648043521063197941 / 400000000000000000000000000000000000000 : ℚ) .leaf) 103527 (3, 5, some (2, 7)) (3527370462687740245048340208246719113107 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103528 (3, 5, some (2, 8)) (3527370461711030793584431494566718567023 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103529 (3, 5, some (2, 9)) (7054740913223717639352794598576261315793 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103554 (3, 5, some (3, 2)) (6379069844488567260863583630750887291899 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103555 (3, 5, some (3, 3)) (3189534923545845172491105713718803590247 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103556 (3, 5, some (3, 4)) (637906984666486145107865589514909464283 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103557 (3, 5, some (3, 5)) (637906984629178185849134451436705970277 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 103558 (3, 5, some (3, 6)) (3189534923406730503978188222525857617993 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 103559 (3, 5, some (3, 7)) (1594767461707054124643244001956299601199 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103560 (3, 5, some (3, 8)) (3189534921345837047662510040749903830263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103561 (3, 5, some (3, 9)) (159476745712919194541348433678882108247 / 250000000000000000000000000000000000000 : ℚ) .leaf) 103585 (3, 5, some (4, 1)) (6193462532658270349355206797308017518483 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103586 (3, 5, some (4, 2)) (1548365634909177816920065414345060005127 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103587 (3, 5, some (4, 3)) (3096731270329971100455705716385492499859 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103588 (3, 5, some (4, 4)) (1238692508016567752069235839639611599137 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103589 (3, 5, some (4, 5)) (1238692508016567752069235839639611599137 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103590 (3, 5, some (4, 6)) (3096731270329971100455705716385492499859 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103591 (3, 5, some (4, 7)) (1548365634909177816920065414345060005127 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 103592 (3, 5, some (4, 8)) (6193462532658270349355206797308017518483 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 103616 (3, 5, some (5, 0)) (159476745712919194541348433678882108247 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 103617 (3, 5, some (5, 1)) (3189534921345837047662510040749903830263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103618 (3, 5, some (5, 2)) (1594767461707054124643244001956299601199 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103619 (3, 5, some (5, 3)) (3189534923406730503978188222525857617993 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103620 (3, 5, some (5, 4)) (637906984629178185849134451436705970277 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103621 (3, 5, some (5, 5)) (637906984666486145107865589514909464283 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 103622 (3, 5, some (5, 6)) (3189534923545845172491105713718803590247 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103623 (3, 5, some (5, 7)) (6379069844488567260863583630750887291899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103648 (3, 5, some (6, 0)) (7054740913223717639352794598576261315793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (3527370461711030793584431494566718567023 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103650 (3, 5, some (6, 2)) (3527370462687740245048340208246719113107 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 103651 (3, 5, some (6, 3)) (282189636986580371218648043521063197941 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103652 (3, 5, some (6, 4)) (7054740924389445158443428153203601227917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103653 (3, 5, some (6, 5)) (7054740925170347564494272800679967813367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103654 (3, 5, some (6, 6)) (3527370462573519088573621900451392615681 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103680 (3, 5, some (7, 0)) (8894710374264894898334376127251042102051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103681 (3, 5, some (7, 1)) (8894710381444916582640793649670934707153 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103682 (3, 5, some (7, 2)) (2223677595374086977294222240564170392491 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103683 (3, 5, some (7, 3)) (2223677595070633064288659597143548762227 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103684 (3, 5, some (7, 4)) (4447355190269848270772708491207764420923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103685 (3, 5, some (7, 5)) (2223677595469237800801772922077362398943 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 103712 (3, 5, some (8, 0)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrlrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103714 (3, 5, some (8, 2)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103715 (3, 5, some (8, 3)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103716 (3, 5, some (8, 4)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104448 (3, 6, none) (0 : ℚ) .leaf) 104486 (3, 6, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 104487 (3, 6, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104488 (3, 6, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 104489 (3, 6, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104517 (3, 6, some (1, 5)) (27587051307147360585955245705952737927 / 31250000000000000000000000000000000000 : ℚ) (.node .leaf 104518 (3, 6, some (1, 6)) (8827856417946846854849490932508266972181 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104519 (3, 6, some (1, 7)) (353114256765244830045368362100418768171 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104520 (3, 6, some (1, 8)) (8827856419253633240517304966475584525163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104521 (3, 6, some (1, 9)) (8827856412624427892740316289301313967107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104548 (3, 6, some (2, 4)) (6933326109899646438275685542316131565341 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104549 (3, 6, some (2, 5)) (6933326109071092085206939412901036794313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104550 (3, 6, some (2, 6)) (6933326109236802955820688638784055748519 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104551 (3, 6, some (2, 7)) (6933326109990520398044290235694936885087 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104552 (3, 6, some (2, 8)) (693332610848843384919218487860274301381 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 104553 (3, 6, some (2, 9)) (6933326099449180858724482608614472050663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104579 (3, 6, some (3, 3)) (3093238538836803013075689798307358028587 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104580 (3, 6, some (3, 4)) (3093238538702228992682755464598021279077 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104582 (3, 6, some (3, 6)) (3093238538676336350610648865478877575613 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104583 (3, 6, some (3, 7)) (386654817348127216130957580616175709193 / 625000000000000000000000000000000000000 : ℚ) .leaf) 104584 (3, 6, some (3, 8)) (3093238537162299298520689479360266866833 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104585 (3, 6, some (3, 9)) (773309632772363417112894591366986070573 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (5893229953504215421383431011482048524389 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104611 (3, 6, some (4, 3)) (736653744389243678620185695000814861289 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104612 (3, 6, some (4, 4)) (5893229954633624603618861519590214551181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104613 (3, 6, some (4, 5)) (5893229954480440039209702495036438881519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104614 (3, 6, some (4, 6)) (5893229954999709892291633480209578026589 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104615 (3, 6, some (4, 7)) (117864599089297267617595832884519171911 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 104616 (3, 6, some (4, 8)) (1473307487269361199186695838739436449851 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104641 (3, 6, some (5, 1)) (1473307487269361199186695838739436449851 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104642 (3, 6, some (5, 2)) (117864599089297267617595832884519171911 / 200000000000000000000000000000000000000 : ℚ) .leaf) 104643 (3, 6, some (5, 3)) (5893229954999709892291633480209578026589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104644 (3, 6, some (5, 4)) (5893229954480440039209702495036438881519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104645 (3, 6, some (5, 5)) (5893229954633624603618861519590214551181 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104646 (3, 6, some (5, 6)) (736653744389243678620185695000814861289 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104647 (3, 6, some (5, 7)) (5893229953504215421383431011482048524389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104672 (3, 6, some (6, 0)) (773309632772363417112894591366986070573 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 104673 (3, 6, some (6, 1)) (3093238537162299298520689479360266866833 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104674 (3, 6, some (6, 2)) (386654817348127216130957580616175709193 / 625000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrlrr : KTree ℚ :=
  .node V1lrlrlrrl 104581 (3, 6, some (3, 5)) (1546619269233745805348424475595416576693 / 2500000000000000000000000000000000000000 : ℚ) V1lrlrlrrr

def V1lrlrlr : KTree ℚ :=
  .node V1lrlrlrl 103713 (3, 5, some (8, 1)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) V1lrlrlrr

def V1lrlrl : KTree ℚ :=
  .node V1lrlrll 103524 (3, 5, some (2, 4)) (7054740925170347564494272800679967813367 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrlr

def V1lrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104676 (3, 6, some (6, 4)) (1546619269233745805348424475595416576693 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104677 (3, 6, some (6, 5)) (3093238538702228992682755464598021279077 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104678 (3, 6, some (6, 6)) (3093238538836803013075689798307358028587 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104704 (3, 6, some (7, 0)) (6933326099449180858724482608614472050663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104705 (3, 6, some (7, 1)) (693332610848843384919218487860274301381 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 104706 (3, 6, some (7, 2)) (6933326109990520398044290235694936885087 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104707 (3, 6, some (7, 3)) (6933326109236802955820688638784055748519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104708 (3, 6, some (7, 4)) (6933326109071092085206939412901036794313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104709 (3, 6, some (7, 5)) (6933326109899646438275685542316131565341 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104736 (3, 6, some (8, 0)) (8827856412624427892740316289301313967107 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104737 (3, 6, some (8, 1)) (8827856419253633240517304966475584525163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104738 (3, 6, some (8, 2)) (353114256765244830045368362100418768171 / 400000000000000000000000000000000000000 : ℚ) .leaf) 104739 (3, 6, some (8, 3)) (8827856417946846854849490932508266972181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104740 (3, 6, some (8, 4)) (27587051307147360585955245705952737927 / 31250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104768 (3, 6, some (9, 0)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104769 (3, 6, some (9, 1)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 104770 (3, 6, some (9, 2)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104771 (3, 6, some (9, 3)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105472 (3, 7, none) (0 : ℚ) .leaf) 105511 (3, 7, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105512 (3, 7, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105542 (3, 7, some (1, 6)) (2193805061282212826964268620349627418041 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105543 (3, 7, some (1, 7)) (8775220246289826527188895670638752858149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105544 (3, 7, some (1, 8)) (4387610123274813232893571408448748530427 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105545 (3, 7, some (1, 9)) (8775220240355058018005542294380540334527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105573 (3, 7, some (2, 5)) (3420092450341861283393421421504316622967 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 105574 (3, 7, some (2, 6)) (6840184900761773357084240989878801679119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105575 (3, 7, some (2, 7)) (855023112692521480345060728662842563661 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105576 (3, 7, some (2, 8)) (3420092450186815588976116818416720703863 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105577 (3, 7, some (2, 9)) (3420092446106029156359381296565761510271 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105604 (3, 7, some (3, 4)) (6043753331567648743606392548017834825127 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 105605 (3, 7, some (3, 5)) (6043753331029923768619602140151144146723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105606 (3, 7, some (3, 6)) (6043753331358895911716293072027524006833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105607 (3, 7, some (3, 7)) (6043753331704643374593951334434961518021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105608 (3, 7, some (3, 8)) (3021876664546219933595079803319649827937 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105609 (3, 7, some (3, 9)) (3021876659211377321191448987494385735041 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105635 (3, 7, some (4, 3)) (355076736980916036871352118506603748573 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 105636 (3, 7, some (4, 4)) (5681227791317962481038839563874839735687 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105637 (3, 7, some (4, 5)) (1136245558211381002479264567735570735421 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105638 (3, 7, some (4, 6)) (5681227791510689563156861589914071303593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105639 (3, 7, some (4, 7)) (710153473910146281151813668121573359499 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 105640 (3, 7, some (4, 8)) (1420306946743212483088908570905044202829 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrrll : KTree ℚ :=
  .node V1lrlrrlll 105513 (3, 7, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrrllr

def V1lrlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105667 (3, 7, some (5, 3)) (5574116286566320727318471034345374674337 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105668 (3, 7, some (5, 4)) (1393529071523396753143997990025165168863 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105669 (3, 7, some (5, 5)) (1393529071523396753143997990025165168863 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105670 (3, 7, some (5, 6)) (5574116286566320727318471034345374674337 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105671 (3, 7, some (5, 7)) (139352907138802353102183594604195396717 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 105697 (3, 7, some (6, 1)) (1420306946743212483088908570905044202829 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105698 (3, 7, some (6, 2)) (710153473910146281151813668121573359499 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105699 (3, 7, some (6, 3)) (5681227791510689563156861589914071303593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105700 (3, 7, some (6, 4)) (1136245558211381002479264567735570735421 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 105701 (3, 7, some (6, 5)) (5681227791317962481038839563874839735687 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 105702 (3, 7, some (6, 6)) (355076736980916036871352118506603748573 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105728 (3, 7, some (7, 0)) (3021876659211377321191448987494385735041 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105729 (3, 7, some (7, 1)) (3021876664546219933595079803319649827937 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105730 (3, 7, some (7, 2)) (6043753331704643374593951334434961518021 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105731 (3, 7, some (7, 3)) (6043753331358895911716293072027524006833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105732 (3, 7, some (7, 4)) (6043753331029923768619602140151144146723 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105733 (3, 7, some (7, 5)) (6043753331567648743606392548017834825127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105760 (3, 7, some (8, 0)) (3420092446106029156359381296565761510271 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105761 (3, 7, some (8, 1)) (3420092450186815588976116818416720703863 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105762 (3, 7, some (8, 2)) (855023112692521480345060728662842563661 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 105763 (3, 7, some (8, 3)) (6840184900761773357084240989878801679119 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105792 (3, 7, some (9, 0)) (8775220240355058018005542294380540334527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105793 (3, 7, some (9, 1)) (4387610123274813232893571408448748530427 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105794 (3, 7, some (9, 2)) (8775220246289826527188895670638752858149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105795 (3, 7, some (9, 3)) (2193805061282212826964268620349627418041 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105824 (3, 7, some (10, 0)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105825 (3, 7, some (10, 1)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105826 (3, 7, some (10, 2)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106496 (3, 8, none) (0 : ℚ) .leaf) 106536 (3, 8, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 106537 (3, 8, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 106567 (3, 8, some (1, 7)) (4366350483863300017740303380303056946087 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106568 (3, 8, some (1, 8)) (4366350484048758873893710678892328714479 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106569 (3, 8, some (1, 9)) (8732700962254669948676678136144015614149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106598 (3, 8, some (2, 6)) (3383227278881880818593414066108222072667 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106599 (3, 8, some (2, 7)) (1691613639639133545341260333970177002639 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106600 (3, 8, some (2, 8)) (211451704926525095921488713862729899423 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 106601 (3, 8, some (2, 9)) (3383227275087333774103369459390270335577 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106629 (3, 8, some (3, 5)) (5933671620537631848464496535031896390443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106630 (3, 8, some (3, 6)) (1186734324158198412100919905507035027159 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106631 (3, 8, some (3, 7)) (1483417905305505228735246255449549271029 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 106632 (3, 8, some (3, 8)) (5933671619080855330009599785991382743219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrrlr : KTree ℚ :=
  .node V1lrlrrlrl 105764 (3, 7, some (8, 4)) (3420092450341861283393421421504316622967 / 5000000000000000000000000000000000000000 : ℚ) V1lrlrrlrr

def V1lrlrrl : KTree ℚ :=
  .node V1lrlrrll 105666 (3, 7, some (5, 2)) (139352907138802353102183594604195396717 / 250000000000000000000000000000000000000 : ℚ) V1lrlrrlr

def V1lrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 106660 (3, 8, some (4, 4)) (2761633825066812020801062374070053442953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106661 (3, 8, some (4, 5)) (5523267649793418709168114301119368142903 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106662 (3, 8, some (4, 6)) (5523267650183485785319254747336171428661 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106663 (3, 8, some (4, 7)) (2761633825078193928542089847103442553271 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106664 (3, 8, some (4, 8)) (1380816911655717589465434792356758300877 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 106691 (3, 8, some (5, 3)) (5347556764642038241373513083533985535787 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106692 (3, 8, some (5, 4)) (5347556764233495777039215007497119154497 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106693 (3, 8, some (5, 5)) (334222297757612662534886772392779306179 / 625000000000000000000000000000000000000 : ℚ) .leaf) 106694 (3, 8, some (5, 6)) (5347556764563328133226793569465362646443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106695 (3, 8, some (5, 7)) (2673778381967199687230356148034018983397 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 106722 (3, 8, some (6, 2)) (2673778381967199687230356148034018983397 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106723 (3, 8, some (6, 3)) (5347556764563328133226793569465362646443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106724 (3, 8, some (6, 4)) (334222297757612662534886772392779306179 / 625000000000000000000000000000000000000 : ℚ) .leaf) 106725 (3, 8, some (6, 5)) (5347556764233495777039215007497119154497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106726 (3, 8, some (6, 6)) (5347556764642038241373513083533985535787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106753 (3, 8, some (7, 1)) (1380816911655717589465434792356758300877 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 106754 (3, 8, some (7, 2)) (2761633825078193928542089847103442553271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106755 (3, 8, some (7, 3)) (5523267650183485785319254747336171428661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106756 (3, 8, some (7, 4)) (5523267649793418709168114301119368142903 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106757 (3, 8, some (7, 5)) (2761633825066812020801062374070053442953 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 106784 (3, 8, some (8, 0)) (5933671609531529226496419882404476451631 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106786 (3, 8, some (8, 2)) (1483417905305505228735246255449549271029 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106787 (3, 8, some (8, 3)) (1186734324158198412100919905507035027159 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106788 (3, 8, some (8, 4)) (5933671620537631848464496535031896390443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106816 (3, 8, some (9, 0)) (3383227275087333774103369459390270335577 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106817 (3, 8, some (9, 1)) (211451704926525095921488713862729899423 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 106818 (3, 8, some (9, 2)) (1691613639639133545341260333970177002639 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106819 (3, 8, some (9, 3)) (3383227278881880818593414066108222072667 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106848 (3, 8, some (10, 0)) (8732700962254669948676678136144015614149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106849 (3, 8, some (10, 1)) (4366350484048758873893710678892328714479 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 106850 (3, 8, some (10, 2)) (4366350483863300017740303380303056946087 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106881 (3, 8, some (11, 1)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 107561 (3, 9, some (0, 9)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107592 (3, 9, some (1, 8)) (1087204606338901678047715407445343260857 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107593 (3, 9, some (1, 9)) (4348818422579418888286959282735657918471 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107623 (3, 9, some (2, 7)) (6706631043159782785803644896466992067293 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 107624 (3, 9, some (2, 8)) (6706631042457504923307163136687783169061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107625 (3, 9, some (2, 9)) (3353315517768125153888998934812666424541 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107654 (3, 9, some (3, 6)) (5846144125624261863967790872515456400661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107655 (3, 9, some (3, 7)) (584614412611400167267961661602117411309 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 107656 (3, 9, some (3, 8)) (5846144124335748223542471739867326741123 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrlr : KTree ℚ :=
  .node V1lrlrrrlrl 106880 (3, 8, some (11, 0)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrrrlrr

def V1lrlrrrl : KTree ℚ :=
  .node V1lrlrrrll 106785 (3, 8, some (8, 1)) (5933671619080855330009599785991382743219 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrrrlr

def V1lrlrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107685 (3, 9, some (4, 5)) (5400892686235512238502383942216283296951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107686 (3, 9, some (4, 6)) (5400892686566665747421346361886991984797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107687 (3, 9, some (4, 7)) (135022317166994411101449833614618152939 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107688 (3, 9, some (4, 8)) (5400892683726653706805643384483614532827 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107716 (3, 9, some (5, 4)) (647249888527720328973262356617647048977 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 107717 (3, 9, some (5, 5)) (5177999108025783103085016712094529079859 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107718 (3, 9, some (5, 6)) (1035599821685508249656850217206093888159 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 107719 (3, 9, some (5, 7)) (5177999108061713834784374219366341809637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107747 (3, 9, some (6, 3)) (2554803298001505717749607774656647443327 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 107748 (3, 9, some (6, 4)) (1277401648899222542420560965274252641361 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107750 (3, 9, some (6, 6)) (2554803298001505717749607774656647443327 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107778 (3, 9, some (7, 2)) (5177999108061713834784374219366341809637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107779 (3, 9, some (7, 3)) (1035599821685508249656850217206093888159 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107780 (3, 9, some (7, 4)) (5177999108025783103085016712094529079859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107781 (3, 9, some (7, 5)) (647249888527720328973262356617647048977 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 107809 (3, 9, some (8, 1)) (5400892683726653706805643384483614532827 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107810 (3, 9, some (8, 2)) (135022317166994411101449833614618152939 / 250000000000000000000000000000000000000 : ℚ) .leaf) 107811 (3, 9, some (8, 3)) (5400892686566665747421346361886991984797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107812 (3, 9, some (8, 4)) (5400892686235512238502383942216283296951 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 107840 (3, 9, some (9, 0)) (58461441156650068923876544970058383497 / 100000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrrl : KTree ℚ :=
  .node V1lrlrrrrll 107749 (3, 9, some (6, 5)) (1277401648899222542420560965274252641361 / 2500000000000000000000000000000000000000 : ℚ) V1lrlrrrrlr

def V1lrlrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107842 (3, 9, some (9, 2)) (584614412611400167267961661602117411309 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 107843 (3, 9, some (9, 3)) (5846144125624261863967790872515456400661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107872 (3, 9, some (10, 0)) (3353315517768125153888998934812666424541 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107873 (3, 9, some (10, 1)) (6706631042457504923307163136687783169061 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107874 (3, 9, some (10, 2)) (6706631043159782785803644896466992067293 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 107904 (3, 9, some (11, 0)) (4348818422579418888286959282735657918471 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107905 (3, 9, some (11, 1)) (1087204606338901678047715407445343260857 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 107936 (3, 9, some (12, 0)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108617 (3, 10, some (1, 9)) (8668224789561870039185759242853815281587 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 108648 (3, 10, some (2, 8)) (133142279130233530209045040496986257949 / 200000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108679 (3, 10, some (3, 7)) (2887431314745931355513354146740948202047 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108680 (3, 10, some (3, 8)) (90232228562517278169073991407277734151 / 156250000000000000000000000000000000000 : ℚ) .leaf) 108681 (3, 10, some (3, 9)) (72185782750466513010232217836803866593 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108710 (3, 10, some (4, 6)) (106064597507858614446028905097228101911 / 200000000000000000000000000000000000000 : ℚ) .leaf) 108711 (3, 10, some (4, 7)) (5303229875606517227746778046856594473421 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 108712 (3, 10, some (4, 8)) (1060645974620534993515571126596547815219 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108741 (3, 10, some (5, 5)) (2523075981627604486592099531916673648561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108742 (3, 10, some (5, 6)) (126153799090378761275633509405451228221 / 250000000000000000000000000000000000000 : ℚ) .leaf) 108743 (3, 10, some (5, 7)) (78846124428693826679230839722653733779 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 108772 (3, 10, some (6, 4)) (4930862889229718208397561802864105638371 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrrr : KTree ℚ :=
  .node V1lrlrrrrrl 108649 (3, 10, some (2, 9)) (208034810938895695317118572065786556897 / 312500000000000000000000000000000000000 : ℚ) V1lrlrrrrrr

def V1lrlrrrr : KTree ℚ :=
  .node V1lrlrrrrl 107841 (3, 9, some (9, 1)) (5846144124335748223542471739867326741123 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrrrrr

def V1lrlrrr : KTree ℚ :=
  .node V1lrlrrrl 107657 (3, 9, some (3, 9)) (58461441156650068923876544970058383497 / 100000000000000000000000000000000000000 : ℚ) V1lrlrrrr

def V1lrlrr : KTree ℚ :=
  .node V1lrlrrl 106633 (3, 8, some (3, 9)) (5933671609531529226496419882404476451631 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrrr

def V1lrlr : KTree ℚ :=
  .node V1lrlrl 104675 (3, 6, some (6, 3)) (3093238538676336350610648865478877575613 / 5000000000000000000000000000000000000000 : ℚ) V1lrlrr

def V1lrl : KTree ℚ :=
  .node V1lrll 101569 (3, 3, some (5, 1)) (2275669657717158306331890446995483423609 / 2500000000000000000000000000000000000000 : ℚ) V1lrlr

def V1lrrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108774 (3, 10, some (6, 6)) (4930862889531190804960014990396069208069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108803 (3, 10, some (7, 3)) (4930862889531190804960014990396069208069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108804 (3, 10, some (7, 4)) (4930862889143583227422318085772324986637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108805 (3, 10, some (7, 5)) (4930862889229718208397561802864105638371 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108834 (3, 10, some (8, 2)) (78846124428693826679230839722653733779 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 108835 (3, 10, some (8, 3)) (126153799090378761275633509405451228221 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108836 (3, 10, some (8, 4)) (2523075981627604486592099531916673648561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108865 (3, 10, some (9, 1)) (1060645974620534993515571126596547815219 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 108866 (3, 10, some (9, 2)) (5303229875606517227746778046856594473421 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 108867 (3, 10, some (9, 3)) (106064597507858614446028905097228101911 / 200000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108897 (3, 10, some (10, 1)) (90232228562517278169073991407277734151 / 156250000000000000000000000000000000000 : ℚ) .leaf) 108898 (3, 10, some (10, 2)) (2887431314745931355513354146740948202047 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108928 (3, 10, some (11, 0)) (208034810938895695317118572065786556897 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108929 (3, 10, some (11, 1)) (133142279130233530209045040496986257949 / 200000000000000000000000000000000000000 : ℚ) .leaf) 108960 (3, 10, some (12, 0)) (8668224789561870039185759242853815281587 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 109673 (3, 11, some (2, 9)) (413465515965408621247165239632092081503 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 109704 (3, 11, some (3, 8)) (5715676305118570734540442864155845503937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109705 (3, 11, some (3, 9)) (5715676297735628770119603712802909772107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109735 (3, 11, some (4, 7)) (5223444490516877561016001504182549730979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 109736 (3, 11, some (4, 8)) (5223444488370065419397573666782865493741 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrlllll : KTree ℚ :=
  .node V1lrrllllll 108896 (3, 10, some (10, 0)) (72185782750466513010232217836803866593 / 125000000000000000000000000000000000000 : ℚ) V1lrrlllllr

def V1lrrllllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 109767 (3, 11, some (5, 7)) (4940599166746564981721191457710131374447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109797 (3, 11, some (6, 5)) (598929472212627682722567306444362045601 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 109798 (3, 11, some (6, 6)) (2395717889031361266794320066904200134837 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 109828 (3, 11, some (7, 4)) (118615867397963376570102555845185324763 / 250000000000000000000000000000000000000 : ℚ) .leaf) 109829 (3, 11, some (7, 5)) (118615867397963376570102555845185324763 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 109859 (3, 11, some (8, 3)) (2395717889031361266794320066904200134837 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 109860 (3, 11, some (8, 4)) (598929472212627682722567306444362045601 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 109890 (3, 11, some (9, 2)) (4940599166746564981721191457710131374447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109891 (3, 11, some (9, 3)) (2470299583394002190638341627130815964343 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 109921 (3, 11, some (10, 1)) (5223444488370065419397573666782865493741 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrllllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 109952 (3, 11, some (11, 0)) (5715676297735628770119603712802909772107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109953 (3, 11, some (11, 1)) (5715676305118570734540442864155845503937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109984 (3, 11, some (12, 0)) (413465515965408621247165239632092081503 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 110729 (3, 12, some (3, 9)) (56657403463318519717136777191559031347 / 100000000000000000000000000000000000000 : ℚ) .leaf) 110760 (3, 12, some (4, 8)) (5157018720796345833116152513453511533097 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 110791 (3, 12, some (5, 7)) (1213533912304217448290452769425326319399 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 110822 (3, 12, some (6, 6)) (1169878426823183067275269962808547858091 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 110853 (3, 12, some (7, 5)) (4598977469217739274150157403751111045513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 110884 (3, 12, some (8, 4)) (4598977469217739274150157403751111045513 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 110915 (3, 12, some (9, 3)) (1169878426823183067275269962808547858091 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrllllr : KTree ℚ :=
  .node V1lrrllllrl 109922 (3, 11, some (10, 2)) (5223444490516877561016001504182549730979 / 10000000000000000000000000000000000000000 : ℚ) V1lrrllllrr

def V1lrrllll : KTree ℚ :=
  .node V1lrrlllll 109766 (3, 11, some (5, 6)) (2470299583394002190638341627130815964343 / 5000000000000000000000000000000000000000 : ℚ) V1lrrllllr

def V1lrrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 110977 (3, 12, some (11, 1)) (5157018720796345833116152513453511533097 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 111008 (3, 12, some (12, 0)) (56657403463318519717136777191559031347 / 100000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) (.node (.node .leaf 131104 (4, 0, some (0, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131105 (4, 0, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf)) 131106 (4, 0, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131107 (4, 0, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131108 (4, 0, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 131109 (4, 0, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131110 (4, 0, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 131111 (4, 0, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131112 (4, 0, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 131136 (4, 0, some (1, 0)) (1911125572375407234459595446553272156607 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131137 (4, 0, some (1, 1)) (4777813951161674341581778343413179024067 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131138 (4, 0, some (1, 2)) (191112558362080793782213707772099359589 / 200000000000000000000000000000000000000 : ℚ) .leaf) 131139 (4, 0, some (1, 3)) (9555627920977273140129037136498861450693 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131140 (4, 0, some (1, 4)) (2388906979835434430822939990490962453497 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131141 (4, 0, some (1, 5)) (9555627918236646670051018968472040426363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131142 (4, 0, some (1, 6)) (2388906979835434430822939990490962453497 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131143 (4, 0, some (1, 7)) (9555627920977273140129037136498861450693 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131144 (4, 0, some (1, 8)) (191112558362080793782213707772099359589 / 200000000000000000000000000000000000000 : ℚ) .leaf)))) 131168 (4, 0, some (2, 0)) (8493891468731865496145383721623429376119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131169 (4, 0, some (2, 1)) (2123472870689786597580152308578881773211 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131170 (4, 0, some (2, 2)) (424694574265656584005734983844393842253 / 500000000000000000000000000000000000000 : ℚ) .leaf) 131171 (4, 0, some (2, 3)) (2123472870964830605175946658214188847553 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131172 (4, 0, some (2, 4)) (8493891482877019262267572416419591490101 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131173 (4, 0, some (2, 5)) (2123472870964830605175946658214188847553 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 131174 (4, 0, some (2, 6)) (424694574265656584005734983844393842253 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131175 (4, 0, some (2, 7)) (2123472870689786597580152308578881773211 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131176 (4, 0, some (2, 8)) (8493891468731865496145383721623429376119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131200 (4, 0, some (3, 0)) (191112558362080793782213707772099359589 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 131201 (4, 0, some (3, 1)) (9555627920977273140129037136498861450693 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131202 (4, 0, some (3, 2)) (2388906979835434430822939990490962453497 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131203 (4, 0, some (3, 3)) (9555627918236646670051018968472040426363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131204 (4, 0, some (3, 4)) (2388906979835434430822939990490962453497 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131205 (4, 0, some (3, 5)) (9555627920977273140129037136498861450693 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131206 (4, 0, some (3, 6)) (191112558362080793782213707772099359589 / 200000000000000000000000000000000000000 : ℚ) .leaf) 131207 (4, 0, some (3, 7)) (4777813951161674341581778343413179024067 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131208 (4, 0, some (3, 8)) (1911125572375407234459595446553272156607 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131232 (4, 0, some (4, 0)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 131233 (4, 0, some (4, 1)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131234 (4, 0, some (4, 2)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 131235 (4, 0, some (4, 3)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrlll : KTree ℚ :=
  .node V1lrrllll 110946 (3, 12, some (10, 2)) (1213533912304217448290452769425326319399 / 2500000000000000000000000000000000000000 : ℚ) V1lrrlllr

def V1lrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 131237 (4, 0, some (4, 5)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131238 (4, 0, some (4, 6)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 131239 (4, 0, some (4, 7)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131240 (4, 0, some (4, 8)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf)) 132129 (4, 1, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132130 (4, 1, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 132131 (4, 1, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132132 (4, 1, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 132133 (4, 1, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 132134 (4, 1, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132135 (4, 1, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132136 (4, 1, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 132160 (4, 1, some (1, 0)) (9277594466731679817682545505620957373621 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132161 (4, 1, some (1, 1)) (1855518902745259472466339342244731866339 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132162 (4, 1, some (1, 2)) (9277594533837417361665298849002408672733 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132163 (4, 1, some (1, 3)) (9277594539133430029960130929593993237427 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132164 (4, 1, some (1, 4)) (4638797269210499357401617335180208636549 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132165 (4, 1, some (1, 5)) (9277594537245059638837046214335992376113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132166 (4, 1, some (1, 6)) (927759453788882183674980356322025210969 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 132167 (4, 1, some (1, 7)) (2319398634843441787762692660724163257437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 132168 (4, 1, some (1, 8)) (1855518907491930046088135163429955620763 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132192 (4, 1, some (2, 0)) (1956992591082459889421788140585443152301 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132193 (4, 1, some (2, 1)) (978496298167476560561339792168296858309 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132194 (4, 1, some (2, 2)) (7827970391923081019164013721469996287751 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132195 (4, 1, some (2, 3)) (1565594078412136757661969749078483676147 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132196 (4, 1, some (2, 4)) (3913985195490788594215860373859845808707 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 132197 (4, 1, some (2, 5)) (3913985195581317653297341876046694833741 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132198 (4, 1, some (2, 6)) (1956992598082162477751117059417058671823 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132199 (4, 1, some (2, 7)) (3913985195726165225274583485547530390711 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132200 (4, 1, some (2, 8)) (313118815310172162803053630833878696613 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 132224 (4, 1, some (3, 0)) (313118815310172162803053630833878696613 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 132225 (4, 1, some (3, 1)) (3913985195726165225274583485547530390711 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132226 (4, 1, some (3, 2)) (1956992598082162477751117059417058671823 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132227 (4, 1, some (3, 3)) (3913985195581317653297341876046694833741 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132228 (4, 1, some (3, 4)) (3913985195490788594215860373859845808707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132229 (4, 1, some (3, 5)) (1565594078412136757661969749078483676147 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132230 (4, 1, some (3, 6)) (7827970391923081019164013721469996287751 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132231 (4, 1, some (3, 7)) (978496298167476560561339792168296858309 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132232 (4, 1, some (3, 8)) (1956992591082459889421788140585443152301 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132256 (4, 1, some (4, 0)) (1855518907491930046088135163429955620763 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (2319398634843441787762692660724163257437 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 132258 (4, 1, some (4, 2)) (927759453788882183674980356322025210969 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))) 132259 (4, 1, some (4, 3)) (9277594537245059638837046214335992376113 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 132260 (4, 1, some (4, 4)) (4638797269210499357401617335180208636549 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132261 (4, 1, some (4, 5)) (9277594539133430029960130929593993237427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132262 (4, 1, some (4, 6)) (9277594533837417361665298849002408672733 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132263 (4, 1, some (4, 7)) (1855518902745259472466339342244731866339 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132264 (4, 1, some (4, 8)) (9277594466731679817682545505620957373621 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132288 (4, 1, some (5, 0)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132289 (4, 1, some (5, 1)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132290 (4, 1, some (5, 2)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132291 (4, 1, some (5, 3)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132292 (4, 1, some (5, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf))) 132293 (4, 1, some (5, 5)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132294 (4, 1, some (5, 6)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 132295 (4, 1, some (5, 7)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) (.node (.node .leaf 133154 (4, 2, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 133155 (4, 2, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133156 (4, 2, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133157 (4, 2, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133158 (4, 2, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133159 (4, 2, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133160 (4, 2, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)))) 133185 (4, 2, some (1, 1)) (9102678601624413687771519396947580678537 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133186 (4, 2, some (1, 2)) (2275669656122306373312703813572966996189 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (4551339315662403147603382306686399888361 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133188 (4, 2, some (1, 4)) (2275669657799619959698133943347889126933 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133189 (4, 2, some (1, 5)) (2275669657494334503711467216229418364413 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133190 (4, 2, some (1, 6)) (9102678630328240777776043696463871124301 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133191 (4, 2, some (1, 7)) (9102678631717816136878853018773044224513 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133192 (4, 2, some (1, 8)) (182053572608249203108967179251821352243 / 200000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (7456914297859997828565244403498967383783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133217 (4, 2, some (2, 1)) (1864228580948358701707120816090321620661 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 133218 (4, 2, some (2, 2)) (3641071451837100671564884992497568221 / 4882812500000000000000000000000000000 : ℚ) .leaf))) 133219 (4, 2, some (2, 3)) (46605714592929175804466731210446849271 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133220 (4, 2, some (2, 4)) (7456914333992490995554117369225977146841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133221 (4, 2, some (2, 5)) (1864228583448104779779673865735404036979 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133222 (4, 2, some (2, 6)) (1864228583676347708584706919661284253237 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133223 (4, 2, some (2, 7)) (745691433454671446641690217196761563173 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 133224 (4, 2, some (2, 8)) (7456914328510068340092656658796315381847 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133248 (4, 2, some (3, 0)) (7078242886955721764577678915829689319539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133249 (4, 2, some (3, 1)) (1415648580077414544907397036715262916657 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133250 (4, 2, some (3, 2)) (3539121451879821987614041241486326084853 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133251 (4, 2, some (3, 3)) (7078242903294686367415605331979622417633 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133252 (4, 2, some (3, 4)) (1769560725681237609508762104790511885447 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrrll : KTree ℚ :=
  .node V1lrrlll 131236 (4, 0, some (4, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) V1lrrllr

def V1lrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 133254 (4, 2, some (3, 6)) (3539121451879821987614041241486326084853 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133255 (4, 2, some (3, 7)) (1415648580077414544907397036715262916657 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133256 (4, 2, some (3, 8)) (7078242886955721764577678915829689319539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (7456914328510068340092656658796315381847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133281 (4, 2, some (4, 1)) (745691433454671446641690217196761563173 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 133282 (4, 2, some (4, 2)) (1864228583676347708584706919661284253237 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133283 (4, 2, some (4, 3)) (1864228583448104779779673865735404036979 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133284 (4, 2, some (4, 4)) (7456914333992490995554117369225977146841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133285 (4, 2, some (4, 5)) (46605714592929175804466731210446849271 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 133286 (4, 2, some (4, 6)) (3641071451837100671564884992497568221 / 4882812500000000000000000000000000000 : ℚ) .leaf))) 133287 (4, 2, some (4, 7)) (1864228580948358701707120816090321620661 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133288 (4, 2, some (4, 8)) (7456914297859997828565244403498967383783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133312 (4, 2, some (5, 0)) (182053572608249203108967179251821352243 / 200000000000000000000000000000000000000 : ℚ) .leaf) 133313 (4, 2, some (5, 1)) (9102678631717816136878853018773044224513 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133314 (4, 2, some (5, 2)) (9102678630328240777776043696463871124301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133315 (4, 2, some (5, 3)) (2275669657494334503711467216229418364413 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 133316 (4, 2, some (5, 4)) (2275669657799619959698133943347889126933 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133317 (4, 2, some (5, 5)) (4551339315662403147603382306686399888361 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133318 (4, 2, some (5, 6)) (2275669656122306373312703813572966996189 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133319 (4, 2, some (5, 7)) (9102678601624413687771519396947580678537 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133344 (4, 2, some (6, 0)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)))) 133345 (4, 2, some (6, 1)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133346 (4, 2, some (6, 2)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133347 (4, 2, some (6, 3)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133348 (4, 2, some (6, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133349 (4, 2, some (6, 5)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133350 (4, 2, some (6, 6)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 134144 (4, 3, none) (0 : ℚ) (.node (.node (.node .leaf 134179 (4, 3, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 134181 (4, 3, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134182 (4, 3, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 134183 (4, 3, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134184 (4, 3, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 134210 (4, 3, some (1, 2)) (2245611951591197776527087188317702974499 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134211 (4, 3, some (1, 3)) (4491223907132815309186641532675604187377 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134212 (4, 3, some (1, 4)) (1796489562908924392901543864947688359 / 2000000000000000000000000000000000000 : ℚ) .leaf) 134213 (4, 3, some (1, 5)) (8982447813292121102383210241827758617601 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134214 (4, 3, some (1, 6)) (8982447813440521647054223204055895076531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134215 (4, 3, some (1, 7)) (4491223907382127429493935868035577121113 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134216 (4, 3, some (1, 8)) (8982447813879789643688267763778513971703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134241 (4, 3, some (2, 1)) (3609844311300402193566824467630536133887 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134242 (4, 3, some (2, 2)) (7219688634399747726306606942522890904011 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 134244 (4, 3, some (2, 4)) (902461079544487353536260265723132875061 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134245 (4, 3, some (2, 5)) (36098443179704061786197957826275393107 / 50000000000000000000000000000000000000 : ℚ) .leaf) 134246 (4, 3, some (2, 6)) (7219688636651707598183958615594130086841 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134247 (4, 3, some (2, 7)) (3609844318428433118963053769447334077039 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134248 (4, 3, some (2, 8)) (1804922158096585370578339687708985565073 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 134272 (4, 3, some (3, 0)) (6653665024671792634637285431535294216751 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134273 (4, 3, some (3, 1)) (415854065112723882044779206972727771879 / 625000000000000000000000000000000000000 : ℚ) .leaf) 134274 (4, 3, some (3, 2)) (3326832523637195920405497178961040094033 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134275 (4, 3, some (3, 3)) (6653665047600651982253218466746895383967 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134276 (4, 3, some (3, 4)) (1663416261739890351694008501663991794559 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 134277 (4, 3, some (3, 5)) (415854065449317976363007079187914208781 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134278 (4, 3, some (3, 6)) (6653665047787966761553865086592930671771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134279 (4, 3, some (3, 7)) (6653665045915703588625875308152342239869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134280 (4, 3, some (3, 8)) (3326832518196285760282947485971682119501 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134304 (4, 3, some (4, 0)) (3326832518196285760282947485971682119501 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134305 (4, 3, some (4, 1)) (6653665045915703588625875308152342239869 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134306 (4, 3, some (4, 2)) (6653665047787966761553865086592930671771 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134307 (4, 3, some (4, 3)) (415854065449317976363007079187914208781 / 625000000000000000000000000000000000000 : ℚ) .leaf) 134308 (4, 3, some (4, 4)) (1663416261739890351694008501663991794559 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134309 (4, 3, some (4, 5)) (6653665047600651982253218466746895383967 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134310 (4, 3, some (4, 6)) (3326832523637195920405497178961040094033 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 134311 (4, 3, some (4, 7)) (415854065112723882044779206972727771879 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 134312 (4, 3, some (4, 8)) (6653665024671792634637285431535294216751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134336 (4, 3, some (5, 0)) (1804922158096585370578339687708985565073 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134337 (4, 3, some (5, 1)) (3609844318428433118963053769447334077039 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134338 (4, 3, some (5, 2)) (7219688636651707598183958615594130086841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134339 (4, 3, some (5, 3)) (36098443179704061786197957826275393107 / 50000000000000000000000000000000000000 : ℚ) .leaf)) 134340 (4, 3, some (5, 4)) (902461079544487353536260265723132875061 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134341 (4, 3, some (5, 5)) (1804922159247614209342650632923251890111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134342 (4, 3, some (5, 6)) (7219688634399747726306606942522890904011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134343 (4, 3, some (5, 7)) (3609844311300402193566824467630536133887 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134368 (4, 3, some (6, 0)) (8982447813879789643688267763778513971703 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 134369 (4, 3, some (6, 1)) (4491223907382127429493935868035577121113 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134370 (4, 3, some (6, 2)) (8982447813440521647054223204055895076531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134371 (4, 3, some (6, 3)) (8982447813292121102383210241827758617601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134372 (4, 3, some (6, 4)) (1796489562908924392901543864947688359 / 2000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134373 (4, 3, some (6, 5)) (4491223907132815309186641532675604187377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134374 (4, 3, some (6, 6)) (2245611951591197776527087188317702974499 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 134400 (4, 3, some (7, 0)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134401 (4, 3, some (7, 1)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134402 (4, 3, some (7, 2)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134403 (4, 3, some (7, 3)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134404 (4, 3, some (7, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrlrl : KTree ℚ :=
  .node V1lrrlrll 134243 (4, 3, some (2, 3)) (1804922159247614209342650632923251890111 / 2500000000000000000000000000000000000000 : ℚ) V1lrrlrlr

def V1lrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135204 (4, 4, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 135205 (4, 4, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135206 (4, 4, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135207 (4, 4, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135208 (4, 4, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135235 (4, 4, some (1, 3)) (71157683048884827163495410190120365851 / 80000000000000000000000000000000000000 : ℚ) .leaf) 135236 (4, 4, some (1, 4)) (2223677595421662389047997581320766395717 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135237 (4, 4, some (1, 5)) (8894710380411114399350027685494861945377 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135238 (4, 4, some (1, 6)) (8894710380411114399350027685494861945377 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135239 (4, 4, some (1, 7)) (2223677595421662389047997581320766395717 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135240 (4, 4, some (1, 8)) (71157683048884827163495410190120365851 / 80000000000000000000000000000000000000 : ℚ) .leaf) 135266 (4, 4, some (2, 2)) (1763685230467686982682914132630867120589 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135267 (4, 4, some (2, 3)) (7054740925320701110688418154062164676989 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135268 (4, 4, some (2, 4)) (1410948184982087051896720584487044770259 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135269 (4, 4, some (2, 5)) (7054740924360307015438057052789266410079 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135270 (4, 4, some (2, 6)) (1410948184982087051896720584487044770259 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135271 (4, 4, some (2, 7)) (7054740925320701110688418154062164676989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135272 (4, 4, some (2, 8)) (1763685230467686982682914132630867120589 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135297 (4, 4, some (3, 1)) (1275813967756449122868275325983554634087 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 135298 (4, 4, some (3, 2)) (797383730746227284561953853365261461991 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 135299 (4, 4, some (3, 3)) (9967296635974552597082144539643323123 / 15625000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 135300 (4, 4, some (3, 4)) (3189534923214657717310845152880622213049 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135301 (4, 4, some (3, 5)) (3189534923214657717310845152880622213049 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135302 (4, 4, some (3, 6)) (9967296635974552597082144539643323123 / 15625000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135303 (4, 4, some (3, 7)) (797383730746227284561953853365261461991 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135304 (4, 4, some (3, 8)) (1275813967756449122868275325983554634087 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 135328 (4, 4, some (4, 0)) (1548365631171209497729900896852567435459 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135329 (4, 4, some (4, 1)) (1238692507418100281252325763625393647849 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135330 (4, 4, some (4, 2)) (6193462540508095064780546649799615698097 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135331 (4, 4, some (4, 3)) (1238692508076242689655160558631114520611 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 135332 (4, 4, some (4, 4)) (193545704374250414799603899282648834577 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 135333 (4, 4, some (4, 5)) (1238692508076242689655160558631114520611 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135334 (4, 4, some (4, 6)) (6193462540508095064780546649799615698097 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135335 (4, 4, some (4, 7)) (1238692507418100281252325763625393647849 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135336 (4, 4, some (4, 8)) (1548365631171209497729900896852567435459 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135360 (4, 4, some (5, 0)) (1275813967756449122868275325983554634087 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (797383730746227284561953853365261461991 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 135362 (4, 4, some (5, 2)) (9967296635974552597082144539643323123 / 15625000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135363 (4, 4, some (5, 3)) (3189534923214657717310845152880622213049 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135364 (4, 4, some (5, 4)) (3189534923214657717310845152880622213049 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135365 (4, 4, some (5, 5)) (9967296635974552597082144539643323123 / 15625000000000000000000000000000000000 : ℚ) (.node .leaf 135366 (4, 4, some (5, 6)) (797383730746227284561953853365261461991 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135392 (4, 4, some (6, 0)) (1763685230467686982682914132630867120589 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135393 (4, 4, some (6, 1)) (7054740925320701110688418154062164676989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135394 (4, 4, some (6, 2)) (1410948184982087051896720584487044770259 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135395 (4, 4, some (6, 3)) (7054740924360307015438057052789266410079 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135396 (4, 4, some (6, 4)) (1410948184982087051896720584487044770259 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 135397 (4, 4, some (6, 5)) (7054740925320701110688418154062164676989 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135398 (4, 4, some (6, 6)) (1763685230467686982682914132630867120589 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135424 (4, 4, some (7, 0)) (71157683048884827163495410190120365851 / 80000000000000000000000000000000000000 : ℚ) .leaf) 135425 (4, 4, some (7, 1)) (2223677595421662389047997581320766395717 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 135426 (4, 4, some (7, 2)) (8894710380411114399350027685494861945377 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135427 (4, 4, some (7, 3)) (8894710380411114399350027685494861945377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135428 (4, 4, some (7, 4)) (2223677595421662389047997581320766395717 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135429 (4, 4, some (7, 5)) (71157683048884827163495410190120365851 / 80000000000000000000000000000000000000 : ℚ) .leaf) 135456 (4, 4, some (8, 0)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135457 (4, 4, some (8, 1)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135458 (4, 4, some (8, 2)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 135459 (4, 4, some (8, 3)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135460 (4, 4, some (8, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 136192 (4, 5, none) (0 : ℚ) .leaf) 136229 (4, 5, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136230 (4, 5, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136232 (4, 5, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 136260 (4, 5, some (1, 4)) (441392820973344598589121877065822923653 / 500000000000000000000000000000000000000 : ℚ) .leaf) 136261 (4, 5, some (1, 5)) (8827856418173719209953616061439339748487 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136262 (4, 5, some (1, 6)) (4413928209030141516200776748486901680167 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136263 (4, 5, some (1, 7)) (8827856419299006361458323296913463838667 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136264 (4, 5, some (1, 8)) (4413928209479349758165054224495650181671 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136291 (4, 5, some (2, 3)) (173333152747045723272079540468166330029 / 250000000000000000000000000000000000000 : ℚ) .leaf) 136292 (4, 5, some (2, 4)) (6933326109668007576184374357558231147993 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136293 (4, 5, some (2, 5)) (3466663054513273081471000943926952810659 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136294 (4, 5, some (2, 6)) (6933326109447059748699375389714205875719 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 136295 (4, 5, some (2, 7)) (6933326109981611478676707662065604713771 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136296 (4, 5, some (2, 8)) (6933326107244712589191477203487260095377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136322 (4, 5, some (3, 2)) (3093238537995292590375735269306697629481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136323 (4, 5, some (3, 3)) (3093238538840209776273304540736221635147 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136324 (4, 5, some (3, 4)) (386654817323512110243433504300313976703 / 625000000000000000000000000000000000000 : ℚ) .leaf) 136325 (4, 5, some (3, 5)) (773309634626923341945097161398681510033 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 136326 (4, 5, some (3, 6)) (773309634695061932066508145273100828649 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136327 (4, 5, some (3, 7)) (1237295415399806996542474015288528459053 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136328 (4, 5, some (3, 8)) (3093238535671769224916451647350221615191 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (46040858982931561725413213263373408231 / 78125000000000000000000000000000000000 : ℚ) (.node .leaf 136354 (4, 5, some (4, 2)) (5893229954573044388893407296856051978011 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrrr : KTree ℚ :=
  .node V1lrrlrrrl 136231 (4, 5, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlrrrr

def V1lrrlrr : KTree ℚ :=
  .node V1lrrlrrl 135367 (4, 4, some (5, 7)) (1275813967756449122868275325983554634087 / 2000000000000000000000000000000000000000 : ℚ) V1lrrlrrr

def V1lrrlr : KTree ℚ :=
  .node V1lrrlrl 134405 (4, 3, some (7, 5)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlrr

def V1lrrl : KTree ℚ :=
  .node V1lrrll 133253 (4, 2, some (3, 5)) (7078242903294686367415605331979622417633 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlr

def V1lrrrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136356 (4, 5, some (4, 4)) (5893229954480440039209702495036438881519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136357 (4, 5, some (4, 5)) (5893229954694638818397656846360108463749 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136358 (4, 5, some (4, 6)) (1473307488751442105236967476844106376963 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136359 (4, 5, some (4, 7)) (235729198110656812691092922749119922809 / 400000000000000000000000000000000000000 : ℚ) .leaf) 136360 (4, 5, some (4, 8)) (5893229943257301073146629311008300424081 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136384 (4, 5, some (5, 0)) (5893229943257301073146629311008300424081 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136385 (4, 5, some (5, 1)) (235729198110656812691092922749119922809 / 400000000000000000000000000000000000000 : ℚ) .leaf) 136386 (4, 5, some (5, 2)) (1473307488751442105236967476844106376963 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136387 (4, 5, some (5, 3)) (5893229954694638818397656846360108463749 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136388 (4, 5, some (5, 4)) (5893229954480440039209702495036438881519 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 136389 (4, 5, some (5, 5)) (5893229954938695677512838153439684114021 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136390 (4, 5, some (5, 6)) (5893229954573044388893407296856051978011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136391 (4, 5, some (5, 7)) (46040858982931561725413213263373408231 / 78125000000000000000000000000000000000 : ℚ) .leaf) 136416 (4, 5, some (6, 0)) (3093238535671769224916451647350221615191 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136417 (4, 5, some (6, 1)) (1237295415399806996542474015288528459053 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136418 (4, 5, some (6, 2)) (773309634695061932066508145273100828649 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 136419 (4, 5, some (6, 3)) (773309634626923341945097161398681510033 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136420 (4, 5, some (6, 4)) (386654817323512110243433504300313976703 / 625000000000000000000000000000000000000 : ℚ) .leaf) 136421 (4, 5, some (6, 5)) (3093238538840209776273304540736221635147 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136422 (4, 5, some (6, 6)) (3093238537995292590375735269306697629481 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136448 (4, 5, some (7, 0)) (6933326107244712589191477203487260095377 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136450 (4, 5, some (7, 2)) (6933326109447059748699375389714205875719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136451 (4, 5, some (7, 3)) (3466663054513273081471000943926952810659 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136452 (4, 5, some (7, 4)) (6933326109668007576184374357558231147993 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136453 (4, 5, some (7, 5)) (173333152747045723272079540468166330029 / 250000000000000000000000000000000000000 : ℚ) .leaf) 136480 (4, 5, some (8, 0)) (4413928209479349758165054224495650181671 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136481 (4, 5, some (8, 1)) (8827856419299006361458323296913463838667 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136482 (4, 5, some (8, 2)) (4413928209030141516200776748486901680167 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136483 (4, 5, some (8, 3)) (8827856418173719209953616061439339748487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136484 (4, 5, some (8, 4)) (441392820973344598589121877065822923653 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 136512 (4, 5, some (9, 0)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf))) 136513 (4, 5, some (9, 1)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136514 (4, 5, some (9, 2)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136515 (4, 5, some (9, 3)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137216 (4, 6, none) (0 : ℚ) (.node (.node .leaf 137254 (4, 6, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137255 (4, 6, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137256 (4, 6, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137285 (4, 6, some (1, 5)) (8775220245433302803847156551031179972927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137286 (4, 6, some (1, 6)) (4387610122615167569926884252304699886209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137287 (4, 6, some (1, 7)) (8775220246440022658973883346226757019551 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137288 (4, 6, some (1, 8)) (8775220246285768804488253955945068751819 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrlll : KTree ℚ :=
  .node V1lrrrllll 136449 (4, 5, some (7, 1)) (6933326109981611478676707662065604713771 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrlllr

def V1lrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137317 (4, 6, some (2, 5)) (6840184900630985567533829760988034688559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137318 (4, 6, some (2, 6)) (1710046225236324536471916325197541806763 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137319 (4, 6, some (2, 7)) (855023112694894672772331045028955908989 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137320 (4, 6, some (2, 8)) (6840184899346315186945363230330113792597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137347 (4, 6, some (3, 3)) (302187666587585292403629234593340743749 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 137348 (4, 6, some (3, 4)) (604375333135097446408183626166730884751 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137349 (4, 6, some (3, 5)) (3021876665536629312262256698710624671123 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137350 (4, 6, some (3, 6)) (3021876665777999839119654266094295133447 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137351 (4, 6, some (3, 7)) (1510938332827958619633060732075285448707 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 137352 (4, 6, some (3, 8)) (6043753326728595392901005658941245132329 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 137378 (4, 6, some (4, 2)) (142030694769089029552100656039185505167 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137379 (4, 6, some (4, 3)) (1420306947898947474164009200919186347247 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137380 (4, 6, some (4, 4)) (2840613895572754684012815036425125581839 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137381 (4, 6, some (4, 5)) (710153473901291966552499093949785281647 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137382 (4, 6, some (4, 6)) (5681227791590533863538275343833566409031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137383 (4, 6, some (4, 7)) (1420306947522254343464363717088802081461 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 137384 (4, 6, some (4, 8)) (2840613891255674318594634320794860379301 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137409 (4, 6, some (5, 1)) (5574116283004247026537908100001135627421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137410 (4, 6, some (5, 2)) (2787058143156689113054303971465026426547 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137411 (4, 6, some (5, 3)) (43547783487024710284292340021653085161 / 78125000000000000000000000000000000000 : ℚ) (.node .leaf 137412 (4, 6, some (5, 4)) (2787058143010571070466067033900802275753 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137414 (4, 6, some (5, 6)) (2787058143156689113054303971465026426547 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137415 (4, 6, some (5, 7)) (5574116283004247026537908100001135627421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137440 (4, 6, some (6, 0)) (2840613891255674318594634320794860379301 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137441 (4, 6, some (6, 1)) (1420306947522254343464363717088802081461 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137442 (4, 6, some (6, 2)) (5681227791590533863538275343833566409031 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137443 (4, 6, some (6, 3)) (710153473901291966552499093949785281647 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137444 (4, 6, some (6, 4)) (2840613895572754684012815036425125581839 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137445 (4, 6, some (6, 5)) (1420306947898947474164009200919186347247 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137446 (4, 6, some (6, 6)) (142030694769089029552100656039185505167 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 137472 (4, 6, some (7, 0)) (6043753326728595392901005658941245132329 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 137473 (4, 6, some (7, 1)) (1510938332827958619633060732075285448707 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137474 (4, 6, some (7, 2)) (3021876665777999839119654266094295133447 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137475 (4, 6, some (7, 3)) (3021876665536629312262256698710624671123 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137476 (4, 6, some (7, 4)) (604375333135097446408183626166730884751 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137477 (4, 6, some (7, 5)) (302187666587585292403629234593340743749 / 500000000000000000000000000000000000000 : ℚ) .leaf) 137504 (4, 6, some (8, 0)) (6840184899346315186945363230330113792597 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137505 (4, 6, some (8, 1)) (855023112694894672772331045028955908989 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137506 (4, 6, some (8, 2)) (1710046225236324536471916325197541806763 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137507 (4, 6, some (8, 3)) (6840184900630985567533829760988034688559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137508 (4, 6, some (8, 4)) (684018490133766151453889898746246819873 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 137536 (4, 6, some (9, 0)) (8775220246285768804488253955945068751819 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrllr : KTree ℚ :=
  .node V1lrrrllrl 137413 (4, 6, some (5, 5)) (43547783487024710284292340021653085161 / 78125000000000000000000000000000000000 : ℚ) V1lrrrllrr

def V1lrrrll : KTree ℚ :=
  .node V1lrrrlll 137316 (4, 6, some (2, 4)) (684018490133766151453889898746246819873 / 1000000000000000000000000000000000000000 : ℚ) V1lrrrllr

def V1lrrrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 137538 (4, 6, some (9, 2)) (4387610122615167569926884252304699886209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137539 (4, 6, some (9, 3)) (8775220245433302803847156551031179972927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137568 (4, 6, some (10, 0)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137569 (4, 6, some (10, 1)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137570 (4, 6, some (10, 2)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 138240 (4, 7, none) (0 : ℚ) (.node (.node (.node .leaf 138279 (4, 7, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138280 (4, 7, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 138310 (4, 7, some (1, 6)) (1091587620834535248414687961086576640023 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 138311 (4, 7, some (1, 7)) (1091587620982810046982845385955099977347 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138341 (4, 7, some (2, 5)) (6766454557700590243687218390903377815359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138342 (4, 7, some (2, 6)) (422903409870407970619798631860481024953 / 625000000000000000000000000000000000000 : ℚ) .leaf) 138343 (4, 7, some (2, 7)) (6766454558592957498790771727151518976829 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138344 (4, 7, some (2, 8)) (6766454556780339689140690905905779137981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138372 (4, 7, some (3, 4)) (2966835810460790754138458733284409925049 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138373 (4, 7, some (3, 5)) (2966835810278048684206265352455879834617 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138374 (4, 7, some (3, 6)) (593367162097514820690627710773962618237 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 138375 (4, 7, some (3, 7)) (1483417905236509194761302326027245299159 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 138376 (4, 7, some (3, 8)) (741708952143745352236186159344775507827 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 138403 (4, 7, some (4, 3)) (1380816912591668371167135557598261481501 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrll : KTree ℚ :=
  .node V1lrrrlrlll 138312 (4, 7, some (1, 8)) (8732700967858809410870609351418342803613 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrlrllr

def V1lrrrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138405 (4, 7, some (4, 5)) (5523267649902742778387394761273445428997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138406 (4, 7, some (4, 6)) (5523267650298384631185720822904215261023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138407 (4, 7, some (4, 7)) (5523267649288300017274828108321874559259 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138408 (4, 7, some (4, 8)) (110465352861542381034678195360166483547 / 200000000000000000000000000000000000000 : ℚ) .leaf) 138434 (4, 7, some (5, 2)) (2673778382055654545594456246467262429521 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138435 (4, 7, some (5, 3)) (5347556764480870044179898928973301773457 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138436 (4, 7, some (5, 4)) (334222297757612662534886772392779306179 / 625000000000000000000000000000000000000 : ℚ) .leaf) 138437 (4, 7, some (5, 5)) (5347556764315953866086109647989180027483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138438 (4, 7, some (5, 6)) (5347556764465128524645312886667498643539 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138439 (4, 7, some (5, 7)) (1069511352418217768429550752470923212363 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138466 (4, 7, some (6, 2)) (5347556764465128524645312886667498643539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138467 (4, 7, some (6, 3)) (5347556764315953866086109647989180027483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138468 (4, 7, some (6, 4)) (334222297757612662534886772392779306179 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138469 (4, 7, some (6, 5)) (5347556764480870044179898928973301773457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138470 (4, 7, some (6, 6)) (2673778382055654545594456246467262429521 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138496 (4, 7, some (7, 0)) (110465352861542381034678195360166483547 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138497 (4, 7, some (7, 1)) (5523267649288300017274828108321874559259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138498 (4, 7, some (7, 2)) (5523267650298384631185720822904215261023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138499 (4, 7, some (7, 3)) (5523267649902742778387394761273445428997 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138500 (4, 7, some (7, 4)) (5523267649954927201702482046124639810567 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrlr : KTree ℚ :=
  .node V1lrrrlrlrl 138465 (4, 7, some (6, 1)) (1069511352418217768429550752470923212363 / 2000000000000000000000000000000000000000 : ℚ) V1lrrrlrlrr

def V1lrrrlrl : KTree ℚ :=
  .node V1lrrrlrll 138404 (4, 7, some (4, 4)) (5523267649954927201702482046124639810567 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrlrlr

def V1lrrrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138528 (4, 7, some (8, 0)) (741708952143745352236186159344775507827 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138529 (4, 7, some (8, 1)) (1483417905236509194761302326027245299159 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 138530 (4, 7, some (8, 2)) (593367162097514820690627710773962618237 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138531 (4, 7, some (8, 3)) (2966835810278048684206265352455879834617 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138532 (4, 7, some (8, 4)) (2966835810460790754138458733284409925049 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138560 (4, 7, some (9, 0)) (6766454556780339689140690905905779137981 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138561 (4, 7, some (9, 1)) (6766454558592957498790771727151518976829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138562 (4, 7, some (9, 2)) (422903409870407970619798631860481024953 / 625000000000000000000000000000000000000 : ℚ) .leaf) 138563 (4, 7, some (9, 3)) (6766454557700590243687218390903377815359 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138592 (4, 7, some (10, 0)) (8732700967858809410870609351418342803613 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138594 (4, 7, some (10, 2)) (1091587620834535248414687961086576640023 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138624 (4, 7, some (11, 0)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 138625 (4, 7, some (11, 1)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139304 (4, 8, some (0, 8)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 139335 (4, 8, some (1, 7)) (8697636850372570743612492051341621082573 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139336 (4, 8, some (1, 8)) (1087204606311659506653171807647676199723 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139366 (4, 8, some (2, 6)) (3353315521252489938358842776873836313849 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139367 (4, 8, some (2, 7)) (6706631043207259663289100980984079407363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139368 (4, 8, some (2, 8)) (419164440106851855878538495887346256037 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 139397 (4, 8, some (3, 5)) (2923072062718522344631252178772138737143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrrl : KTree ℚ :=
  .node V1lrrrlrrll 138593 (4, 7, some (10, 1)) (1091587620982810046982845385955099977347 / 1250000000000000000000000000000000000000 : ℚ) V1lrrrlrrlr

def V1lrrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139399 (4, 8, some (3, 7)) (1461536031479483546945938555931970543039 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 139400 (4, 8, some (3, 8)) (5846144122721355002627628821813288018467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139428 (4, 8, some (4, 4)) (5400892686457290674537653394366828611743 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139429 (4, 8, some (4, 5)) (5400892686312382648803454157436914396261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139430 (4, 8, some (4, 6)) (1080178537339488294070966037532539204481 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 139431 (4, 8, some (4, 7)) (5400892686030139013970295977825098794421 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139432 (4, 8, some (4, 8)) (168777896275917294292749365487269471659 / 312500000000000000000000000000000000000 : ℚ) .leaf) 139459 (4, 8, some (5, 3)) (1294499777113130662718205057857427930737 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 139460 (4, 8, some (5, 4)) (5177999108088871574386565170880445355213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139461 (4, 8, some (5, 5)) (5177999108178151162208617253977320990977 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139463 (4, 8, some (5, 7)) (5177999106681450705303565733049649686821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139490 (4, 8, some (6, 2)) (5109606595702539773797657103128062588141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139491 (4, 8, some (6, 3)) (63870082447597870723452981925305453129 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139492 (4, 8, some (6, 4)) (5109606595543528586402408859584489546863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139493 (4, 8, some (6, 5)) (63870082447597870723452981925305453129 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 139494 (4, 8, some (6, 6)) (5109606595702539773797657103128062588141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139521 (4, 8, some (7, 1)) (5177999106681450705303565733049649686821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139522 (4, 8, some (7, 2)) (207119964336678250061564145847634383743 / 400000000000000000000000000000000000000 : ℚ) .leaf) 139523 (4, 8, some (7, 3)) (5177999108178151162208617253977320990977 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139524 (4, 8, some (7, 4)) (5177999108088871574386565170880445355213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrrr : KTree ℚ :=
  .node V1lrrrlrrrl 139462 (4, 8, some (5, 6)) (207119964336678250061564145847634383743 / 400000000000000000000000000000000000000 : ℚ) V1lrrrlrrrr

def V1lrrrlrr : KTree ℚ :=
  .node V1lrrrlrrl 139398 (4, 8, some (3, 6)) (5846144125795498606652566687839001596409 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrlrrr

def V1lrrrlr : KTree ℚ :=
  .node V1lrrrlrl 138501 (4, 7, some (7, 5)) (1380816912591668371167135557598261481501 / 2500000000000000000000000000000000000000 : ℚ) V1lrrrlrr

def V1lrrrl : KTree ℚ :=
  .node V1lrrrll 137537 (4, 6, some (9, 1)) (8775220246440022658973883346226757019551 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrlr

def V1lrrrrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139552 (4, 8, some (8, 0)) (168777896275917294292749365487269471659 / 312500000000000000000000000000000000000 : ℚ) .leaf) 139553 (4, 8, some (8, 1)) (5400892686030139013970295977825098794421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139554 (4, 8, some (8, 2)) (1080178537339488294070966037532539204481 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139555 (4, 8, some (8, 3)) (5400892686312382648803454157436914396261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139556 (4, 8, some (8, 4)) (5400892686457290674537653394366828611743 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139584 (4, 8, some (9, 0)) (5846144122721355002627628821813288018467 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139585 (4, 8, some (9, 1)) (1461536031479483546945938555931970543039 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 139586 (4, 8, some (9, 2)) (5846144125795498606652566687839001596409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139587 (4, 8, some (9, 3)) (2923072062718522344631252178772138737143 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 139616 (4, 8, some (10, 0)) (419164440106851855878538495887346256037 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139618 (4, 8, some (10, 2)) (3353315521252489938358842776873836313849 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139648 (4, 8, some (11, 0)) (1087204606311659506653171807647676199723 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 139649 (4, 8, some (11, 1)) (8697636850372570743612492051341621082573 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139680 (4, 8, some (12, 0)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 140360 (4, 9, some (1, 8)) (8668224794669808180572302942689633832917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140391 (4, 9, some (2, 7)) (832139244637690525904505557607988447191 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140392 (4, 9, some (2, 8)) (1331422791171573709804288902686729697803 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 140422 (4, 9, some (3, 6)) (5774862629119733129217443677571361680577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140423 (4, 9, some (3, 7)) (1154972525870462909593649286069444713067 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 140424 (4, 9, some (3, 8)) (5774862626625797795497872713604966431519 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrlll : KTree ℚ :=
  .node V1lrrrrllll 139617 (4, 8, some (10, 1)) (6706631043207259663289100980984079407363 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrrlllr

def V1lrrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140454 (4, 9, some (4, 6)) (5303229875529625832991494015490934262091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140455 (4, 9, some (4, 7)) (5303229875110174991031044636615638582349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140456 (4, 9, some (4, 8)) (1060645974136503299565849409380127415371 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140484 (4, 9, some (5, 4)) (5046151963372740857056619392071258244833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140485 (4, 9, some (5, 5)) (100923039267484200446027909152109040851 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 140486 (4, 9, some (5, 6)) (2523075981827898566808491754251964427469 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140487 (4, 9, some (5, 7)) (2523075981187595507953522056091843340651 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140515 (4, 9, some (6, 3)) (4930862889440749025991279034136480137159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140516 (4, 9, some (6, 4)) (4930862889143583227422318085772324986637 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 140517 (4, 9, some (6, 5)) (30817893058250999921039360994523091933 / 62500000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140546 (4, 9, some (7, 2)) (4930862889370405964263229915289245558649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140547 (4, 9, some (7, 3)) (30817893058250999921039360994523091933 / 62500000000000000000000000000000000000 : ℚ) .leaf) 140548 (4, 9, some (7, 4)) (4930862889143583227422318085772324986637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140549 (4, 9, some (7, 5)) (4930862889440749025991279034136480137159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140577 (4, 9, some (8, 1)) (2523075981187595507953522056091843340651 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 140578 (4, 9, some (8, 2)) (2523075981827898566808491754251964427469 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140579 (4, 9, some (8, 3)) (100923039267484200446027909152109040851 / 200000000000000000000000000000000000000 : ℚ) .leaf) 140580 (4, 9, some (8, 4)) (5046151963372740857056619392071258244833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140608 (4, 9, some (9, 0)) (1060645974136503299565849409380127415371 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 140609 (4, 9, some (9, 1)) (5303229875110174991031044636615638582349 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrllr : KTree ℚ :=
  .node V1lrrrrllrl 140518 (4, 9, some (6, 6)) (4930862889370405964263229915289245558649 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrrllrr

def V1lrrrrll : KTree ℚ :=
  .node V1lrrrrlll 140453 (4, 9, some (4, 5)) (5303229875167816246517767299860304631523 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrrllr

def V1lrrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140611 (4, 9, some (9, 3)) (5303229875167816246517767299860304631523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140640 (4, 9, some (10, 0)) (5774862626625797795497872713604966431519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140641 (4, 9, some (10, 1)) (1154972525870462909593649286069444713067 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140642 (4, 9, some (10, 2)) (5774862629119733129217443677571361680577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140672 (4, 9, some (11, 0)) (1331422791171573709804288902686729697803 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 140673 (4, 9, some (11, 1)) (832139244637690525904505557607988447191 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140704 (4, 9, some (12, 0)) (8668224794669808180572302942689633832917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141416 (4, 10, some (2, 8)) (6615448260954999396081502914168012340767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141447 (4, 10, some (3, 7)) (5715676306277875037396305517452205756647 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 141448 (4, 10, some (3, 8)) (714459537991094729771225442434011551471 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141479 (4, 10, some (4, 7)) (5223444490131617390782156379254854938797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141480 (4, 10, some (4, 8)) (5223444486311963889747817947642319030099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141509 (4, 10, some (5, 5)) (2470299583280726773723986103022344595079 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141510 (4, 10, some (5, 6)) (2470299583429534624093939759804363618403 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 141511 (4, 10, some (5, 7)) (4940599165913482308194910889440057461353 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 141540 (4, 10, some (6, 4)) (239571788887442484310476417180148448507 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 141541 (4, 10, some (6, 5)) (2395717888923747716533141673926962290279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 141542 (4, 10, some (6, 6)) (2395717888994992063429514212686095555239 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 141571 (4, 10, some (7, 3)) (948926939221003859017843797243436245101 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 141572 (4, 10, some (7, 4)) (2372317347938547069869666256451730292269 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrlrl : KTree ℚ :=
  .node V1lrrrrlrll 141478 (4, 10, some (4, 6)) (1044688898073322202878276093964043541141 / 2000000000000000000000000000000000000000 : ℚ) V1lrrrrlrlr

def V1lrrrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141602 (4, 10, some (8, 2)) (2395717888994992063429514212686095555239 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 141603 (4, 10, some (8, 3)) (2395717888923747716533141673926962290279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 141604 (4, 10, some (8, 4)) (239571788887442484310476417180148448507 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141633 (4, 10, some (9, 1)) (4940599165913482308194910889440057461353 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141634 (4, 10, some (9, 2)) (2470299583429534624093939759804363618403 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 141635 (4, 10, some (9, 3)) (2470299583280726773723986103022344595079 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 141664 (4, 10, some (10, 0)) (5223444486311963889747817947642319030099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141665 (4, 10, some (10, 1)) (5223444490131617390782156379254854938797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141666 (4, 10, some (10, 2)) (1044688898073322202878276093964043541141 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 141696 (4, 10, some (11, 0)) (714459537991094729771225442434011551471 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 141728 (4, 10, some (12, 0)) (6615448260954999396081502914168012340767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142472 (4, 11, some (3, 8)) (5665740352186603707685371443004673976751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142503 (4, 11, some (4, 7)) (5157018722350654230092358518266237814851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 142504 (4, 11, some (4, 8)) (2578509359509996425602562413372598051371 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 142534 (4, 11, some (5, 6)) (242706782462200629145784386320414538493 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V1lrrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 142565 (4, 11, some (6, 5)) (4679513707080780962409539907568006600601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142566 (4, 11, some (6, 6)) (4679513707277032453617711161637440419363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142596 (4, 11, some (7, 4)) (4598977469217739274150157403751111045513 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 142597 (4, 11, some (7, 5)) (459897746937975314082129161987102092659 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1lrrrrlrrr : KTree ℚ :=
  .node V1lrrrrlrrrl 142535 (4, 11, some (5, 7)) (303383478034491281395362318476229370453 / 625000000000000000000000000000000000000 : ℚ) V1lrrrrlrrrr

def V1lrrrrlrr : KTree ℚ :=
  .node V1lrrrrlrrl 141697 (4, 10, some (11, 1)) (5715676306277875037396305517452205756647 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrrlrrr

def V1lrrrrlr : KTree ℚ :=
  .node V1lrrrrlrl 141573 (4, 10, some (7, 5)) (948926939221003859017843797243436245101 / 2000000000000000000000000000000000000000 : ℚ) V1lrrrrlrr

def V1lrrrrl : KTree ℚ :=
  .node V1lrrrrll 140610 (4, 9, some (9, 2)) (5303229875529625832991494015490934262091 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrrlr

def V1lrrrrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 142628 (4, 11, some (8, 4)) (4598977469217739274150157403751111045513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142658 (4, 11, some (9, 2)) (4679513707277032453617711161637440419363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142659 (4, 11, some (9, 3)) (4679513707080780962409539907568006600601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 142689 (4, 11, some (10, 1)) (303383478034491281395362318476229370453 / 625000000000000000000000000000000000000 : ℚ) .leaf) 142690 (4, 11, some (10, 2)) (242706782462200629145784386320414538493 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V1lrrrrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 142721 (4, 11, some (11, 1)) (5157018722350654230092358518266237814851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142752 (4, 11, some (12, 0)) (5665740352186603707685371443004673976751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 143528 (4, 12, some (4, 8)) (5100843788640199879110776991707756507297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 143559 (4, 12, some (5, 7)) (119549541480876460724008942209723330129 / 250000000000000000000000000000000000000 : ℚ) .leaf))

def V1lrrrrrlll : KTree ℚ :=
  .node V1lrrrrrllll 142720 (4, 11, some (11, 0)) (2578509359509996425602562413372598051371 / 5000000000000000000000000000000000000000 : ℚ) V1lrrrrrlllr

def V1lrrrrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 143621 (4, 12, some (7, 5)) (4481780756319902357929852446842373782203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 143652 (4, 12, some (8, 4)) (8896190054790271973543633322145964799 / 20000000000000000000000000000000000000 : ℚ) .leaf) 143683 (4, 12, some (9, 3)) (4481780756319902357929852446842373782203 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 143714 (4, 12, some (10, 2)) (4587618387957276194771897586470738319899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 143745 (4, 12, some (11, 1)) (119549541480876460724008942209723330129 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 143776 (4, 12, some (12, 0)) (5100843788640199879110776991707756507297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrrll : KTree ℚ :=
  .node V1lrrrrrlll 143590 (4, 12, some (6, 6)) (4587618387957276194771897586470738319899 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrrrllr

def V1lrrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 163876 (5, 0, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 163877 (5, 0, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163878 (5, 0, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163879 (5, 0, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163904 (5, 0, some (1, 0)) (9277594482310717667966225717430758818919 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163905 (5, 0, some (1, 1)) (9277594521580192285923064459671884459889 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163906 (5, 0, some (1, 2)) (1159699317112715453825107180791879965743 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 163907 (5, 0, some (1, 3)) (4638797269845678314899974650204365807649 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163908 (5, 0, some (1, 4)) (9277594538103409236054056012848338687549 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163909 (5, 0, some (1, 5)) (4638797268515236119766396882353952899127 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 163910 (5, 0, some (1, 6)) (9277594538103409236054056012848338687549 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 163911 (5, 0, some (1, 7)) (4638797269845678314899974650204365807649 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163936 (5, 0, some (2, 0)) (7827970377583287241247585637848152513031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163937 (5, 0, some (2, 1)) (1565594078102165862663894694069037953753 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163938 (5, 0, some (2, 2)) (7827970392864582156393707222219867300407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163939 (5, 0, some (2, 3)) (7827970391524751542920609760840785767619 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163940 (5, 0, some (2, 4)) (7827970390619460952105794738972295517277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163941 (5, 0, some (2, 5)) (7827970391524751542920609760840785767619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163942 (5, 0, some (2, 6)) (7827970392864582156393707222219867300407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163943 (5, 0, some (2, 7)) (1565594078102165862663894694069037953753 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 163968 (5, 0, some (3, 0)) (1565594078102165862663894694069037953753 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrrrl : KTree ℚ :=
  .node V1lrrrrrll 163875 (5, 0, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrrrlr

def V1lrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163970 (5, 0, some (3, 2)) (7827970391524751542920609760840785767619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163971 (5, 0, some (3, 3)) (7827970390619460952105794738972295517277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163972 (5, 0, some (3, 4)) (7827970391524751542920609760840785767619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163973 (5, 0, some (3, 5)) (7827970392864582156393707222219867300407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163974 (5, 0, some (3, 6)) (1565594078102165862663894694069037953753 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 163975 (5, 0, some (3, 7)) (7827970377583287241247585637848152513031 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164000 (5, 0, some (4, 0)) (4638797269845678314899974650204365807649 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164001 (5, 0, some (4, 1)) (9277594538103409236054056012848338687549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164002 (5, 0, some (4, 2)) (4638797268515236119766396882353952899127 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164003 (5, 0, some (4, 3)) (9277594538103409236054056012848338687549 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 164004 (5, 0, some (4, 4)) (4638797269845678314899974650204365807649 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164005 (5, 0, some (4, 5)) (1159699317112715453825107180791879965743 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 164006 (5, 0, some (4, 6)) (9277594521580192285923064459671884459889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164007 (5, 0, some (4, 7)) (9277594482310717667966225717430758818919 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164033 (5, 0, some (5, 1)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 164034 (5, 0, some (5, 2)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164035 (5, 0, some (5, 3)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 164036 (5, 0, some (5, 4)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164037 (5, 0, some (5, 5)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 164038 (5, 0, some (5, 6)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf)))) 164039 (5, 0, some (5, 7)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf) 164897 (5, 1, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 164898 (5, 1, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164899 (5, 1, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164900 (5, 1, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 164901 (5, 1, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164902 (5, 1, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164903 (5, 1, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (9102678563200579872899741178928505031337 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (364107144321837242722881170724090274753 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 164930 (5, 1, some (1, 2)) (9102678626994669754470384283050601716167 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164931 (5, 1, some (1, 3)) (142229353621577802579468241230682279047 / 156250000000000000000000000000000000000 : ℚ) .leaf) 164932 (5, 1, some (1, 4)) (9102678630938811689749377150700812649341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164933 (5, 1, some (1, 5)) (1137834828725235829172597681143071828041 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 164934 (5, 1, some (1, 6)) (4551339315251846079620565556118484978813 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 164935 (5, 1, some (1, 7)) (9102678631977484285922011641463788082903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164960 (5, 1, some (2, 0)) (3728457155225359846511214344989729045929 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164961 (5, 1, some (2, 1)) (7456914329181573524071067856315898253113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164962 (5, 1, some (2, 2)) (7456914334781281317033381571274997577091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164963 (5, 1, some (2, 3)) (3728457167338897341969422652781181545567 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrrrr : KTree ℚ :=
  .node V1lrrrrrl 163969 (5, 0, some (3, 1)) (7827970392864582156393707222219867300407 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrrrr

def V1lrrrr : KTree ℚ :=
  .node V1lrrrrl 142627 (4, 11, some (8, 3)) (459897746937975314082129161987102092659 / 1000000000000000000000000000000000000000 : ℚ) V1lrrrrr

def V1lrrr : KTree ℚ :=
  .node V1lrrrl 139525 (4, 8, some (7, 5)) (1294499777113130662718205057857427930737 / 2500000000000000000000000000000000000000 : ℚ) V1lrrrr

def V1lrr : KTree ℚ :=
  .node V1lrrl 136355 (4, 5, some (4, 3)) (5893229954938695677512838153439684114021 / 10000000000000000000000000000000000000000 : ℚ) V1lrrr

def V1lr : KTree ℚ :=
  .node V1lrl 108773 (3, 10, some (6, 5)) (4930862889143583227422318085772324986637 / 10000000000000000000000000000000000000000 : ℚ) V1lrr

def V1l : KTree ℚ :=
  .node V1ll 73025 (2, 7, some (9, 1)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) V1lr

def V1rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 164965 (5, 1, some (2, 5)) (1864228583491223711288533749035800806257 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164966 (5, 1, some (2, 6)) (7456914335103234979331156392978877828721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164967 (5, 1, some (2, 7)) (3728457167016943679671647831077301293937 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164992 (5, 1, some (3, 0)) (3539121448227294143013748532487282597701 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164993 (5, 1, some (3, 1)) (3539121451681724598007356023167375820397 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 164994 (5, 1, some (3, 2)) (7078242903821855875341035962393596764697 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164995 (5, 1, some (3, 3)) (884780362850851129321424950483143066683 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 164996 (5, 1, some (3, 4)) (884780362850851129321424950483143066683 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 164997 (5, 1, some (3, 5)) (7078242903821855875341035962393596764697 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164998 (5, 1, some (3, 6)) (3539121451681724598007356023167375820397 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 164999 (5, 1, some (3, 7)) (3539121448227294143013748532487282597701 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165024 (5, 1, some (4, 0)) (3728457167016943679671647831077301293937 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165025 (5, 1, some (4, 1)) (7456914335103234979331156392978877828721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165026 (5, 1, some (4, 2)) (1864228583491223711288533749035800806257 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165027 (5, 1, some (4, 3)) (7456914333677435301761735774140558096509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165028 (5, 1, some (4, 4)) (3728457167338897341969422652781181545567 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 165029 (5, 1, some (4, 5)) (7456914334781281317033381571274997577091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165030 (5, 1, some (4, 6)) (7456914329181573524071067856315898253113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165031 (5, 1, some (4, 7)) (3728457155225359846511214344989729045929 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165056 (5, 1, some (5, 0)) (9102678631977484285922011641463788082903 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165057 (5, 1, some (5, 1)) (4551339315251846079620565556118484978813 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 165058 (5, 1, some (5, 2)) (1137834828725235829172597681143071828041 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 165059 (5, 1, some (5, 3)) (9102678630938811689749377150700812649341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165060 (5, 1, some (5, 4)) (142229353621577802579468241230682279047 / 156250000000000000000000000000000000000 : ℚ) .leaf) 165061 (5, 1, some (5, 5)) (9102678626994669754470384283050601716167 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165062 (5, 1, some (5, 6)) (364107144321837242722881170724090274753 / 400000000000000000000000000000000000000 : ℚ) .leaf) 165063 (5, 1, some (5, 7)) (9102678563200579872899741178928505031337 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165088 (5, 1, some (6, 0)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165089 (5, 1, some (6, 1)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165090 (5, 1, some (6, 2)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165091 (5, 1, some (6, 3)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 165092 (5, 1, some (6, 4)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 165093 (5, 1, some (6, 5)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165094 (5, 1, some (6, 6)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 165888 (5, 2, none) (0 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165923 (5, 2, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165924 (5, 2, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 165925 (5, 2, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165926 (5, 2, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165927 (5, 2, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165953 (5, 2, some (1, 1)) (8982447787025242466484052565318019447353 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165954 (5, 2, some (1, 2)) (4491223904241974821974986560933675759757 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 165955 (5, 2, some (1, 3)) (1796489562930294318611659673384780555561 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 165956 (5, 2, some (1, 4)) (8982447814324989070027566913405729347773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165957 (5, 2, some (1, 5)) (561402988321482534857012329974976384917 / 625000000000000000000000000000000000000 : ℚ) .leaf) 165958 (5, 2, some (1, 6)) (8982447813588922191725236166284031535461 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165959 (5, 2, some (1, 7)) (8982447814983887753468024147403866689453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (1804922151166554590460583535898009139883 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 165985 (5, 2, some (2, 1)) (180492215694555623864782250446325495841 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (1804922158987191583605819336226295699953 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165987 (5, 2, some (2, 3)) (7219688636961829857842090914166467302277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165988 (5, 2, some (2, 4)) (7219688636079174514256421752098406747763 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165989 (5, 2, some (2, 5)) (902461079502541353084666784883627935403 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 165990 (5, 2, some (2, 6)) (360984431848330041196902561076280400341 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165991 (5, 2, some (2, 7)) (7219688636561058059508605935771449083179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166016 (5, 2, some (3, 0)) (6653665034588901323182370858736604201981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166017 (5, 2, some (3, 1)) (415854065341425469035260559889318516071 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166018 (5, 2, some (3, 2)) (1330733009570081004264149458641655153541 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166019 (5, 2, some (3, 3)) (5322932037812477088121711749698811249 / 8000000000000000000000000000000000000 : ℚ) .leaf)) 166020 (5, 2, some (3, 4)) (6653665046883052668432007586539080457483 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166021 (5, 2, some (3, 5)) (207927032735569178827698008129110946501 / 312500000000000000000000000000000000000 : ℚ) .leaf) 166022 (5, 2, some (3, 6)) (6653665047727287924872700707845326170799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166023 (5, 2, some (3, 7)) (1330733008721450462019998284954080877417 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 166048 (5, 2, some (4, 0)) (1330733008721450462019998284954080877417 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 166049 (5, 2, some (4, 1)) (6653665047727287924872700707845326170799 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 166050 (5, 2, some (4, 2)) (207927032735569178827698008129110946501 / 312500000000000000000000000000000000000 : ℚ) .leaf) 166051 (5, 2, some (4, 3)) (6653665046883052668432007586539080457483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166052 (5, 2, some (4, 4)) (5322932037812477088121711749698811249 / 8000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166053 (5, 2, some (4, 5)) (1330733009570081004264149458641655153541 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166054 (5, 2, some (4, 6)) (415854065341425469035260559889318516071 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 166055 (5, 2, some (4, 7)) (6653665034588901323182370858736604201981 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (7219688636561058059508605935771449083179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166081 (5, 2, some (5, 1)) (360984431848330041196902561076280400341 / 500000000000000000000000000000000000000 : ℚ) .leaf) 166082 (5, 2, some (5, 2)) (902461079502541353084666784883627935403 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 166083 (5, 2, some (5, 3)) (7219688636079174514256421752098406747763 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 166084 (5, 2, some (5, 4)) (7219688636961829857842090914166467302277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166085 (5, 2, some (5, 5)) (1804922158987191583605819336226295699953 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166086 (5, 2, some (5, 6)) (180492215694555623864782250446325495841 / 250000000000000000000000000000000000000 : ℚ) .leaf) 166087 (5, 2, some (5, 7)) (1804922151166554590460583535898009139883 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166112 (5, 2, some (6, 0)) (8982447814983887753468024147403866689453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166113 (5, 2, some (6, 1)) (8982447813588922191725236166284031535461 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166114 (5, 2, some (6, 2)) (561402988321482534857012329974976384917 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166115 (5, 2, some (6, 3)) (8982447814324989070027566913405729347773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166116 (5, 2, some (6, 4)) (1796489562930294318611659673384780555561 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166117 (5, 2, some (6, 5)) (4491223904241974821974986560933675759757 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 166118 (5, 2, some (6, 6)) (8982447787025242466484052565318019447353 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166145 (5, 2, some (7, 1)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166146 (5, 2, some (7, 2)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166147 (5, 2, some (7, 3)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166148 (5, 2, some (7, 4)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166149 (5, 2, some (7, 5)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 166912 (5, 3, none) (0 : ℚ) (.node (.node (.node .leaf 166947 (5, 3, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166948 (5, 3, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 166949 (5, 3, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166950 (5, 3, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 166951 (5, 3, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166978 (5, 3, some (1, 2)) (8894710374264894898334376127251042102051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166979 (5, 3, some (1, 3)) (8894710381444916582640793649670934707153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166980 (5, 3, some (1, 4)) (2223677595374086977294222240564170392491 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166981 (5, 3, some (1, 5)) (2223677595070633064288659597143548762227 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166982 (5, 3, some (1, 6)) (4447355190269848270772708491207764420923 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 166983 (5, 3, some (1, 7)) (2223677595469237800801772922077362398943 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167009 (5, 3, some (2, 1)) (7054740913223717639352794598576261315793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167010 (5, 3, some (2, 2)) (3527370461711030793584431494566718567023 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167011 (5, 3, some (2, 3)) (3527370462687740245048340208246719113107 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167012 (5, 3, some (2, 4)) (282189636986580371218648043521063197941 / 400000000000000000000000000000000000000 : ℚ) .leaf)))) 167013 (5, 3, some (2, 5)) (7054740924389445158443428153203601227917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 167014 (5, 3, some (2, 6)) (7054740925170347564494272800679967813367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167015 (5, 3, some (2, 7)) (3527370462573519088573621900451392615681 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (159476745712919194541348433678882108247 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167041 (5, 3, some (3, 1)) (3189534921345837047662510040749903830263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167042 (5, 3, some (3, 2)) (1594767461707054124643244001956299601199 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 167043 (5, 3, some (3, 3)) (3189534923406730503978188222525857617993 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167044 (5, 3, some (3, 4)) (637906984629178185849134451436705970277 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 167045 (5, 3, some (3, 5)) (637906984666486145107865589514909464283 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 167046 (5, 3, some (3, 6)) (3189534923545845172491105713718803590247 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167047 (5, 3, some (3, 7)) (6379069844488567260863583630750887291899 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 167072 (5, 3, some (4, 0)) (6193462532658270349355206797308017518483 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167073 (5, 3, some (4, 1)) (1548365634909177816920065414345060005127 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167074 (5, 3, some (4, 2)) (3096731270329971100455705716385492499859 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167075 (5, 3, some (4, 3)) (1238692508016567752069235839639611599137 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167076 (5, 3, some (4, 4)) (1238692508016567752069235839639611599137 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167077 (5, 3, some (4, 5)) (3096731270329971100455705716385492499859 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 167078 (5, 3, some (4, 6)) (1548365634909177816920065414345060005127 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167079 (5, 3, some (4, 7)) (6193462532658270349355206797308017518483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (6379069844488567260863583630750887291899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167105 (5, 3, some (5, 1)) (3189534923545845172491105713718803590247 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167106 (5, 3, some (5, 2)) (637906984666486145107865589514909464283 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167108 (5, 3, some (5, 4)) (3189534923406730503978188222525857617993 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167109 (5, 3, some (5, 5)) (1594767461707054124643244001956299601199 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167110 (5, 3, some (5, 6)) (3189534921345837047662510040749903830263 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167111 (5, 3, some (5, 7)) (159476745712919194541348433678882108247 / 250000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (3527370462573519088573621900451392615681 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 167137 (5, 3, some (6, 1)) (7054740925170347564494272800679967813367 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167138 (5, 3, some (6, 2)) (7054740924389445158443428153203601227917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167139 (5, 3, some (6, 3)) (282189636986580371218648043521063197941 / 400000000000000000000000000000000000000 : ℚ) .leaf) 167140 (5, 3, some (6, 4)) (3527370462687740245048340208246719113107 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167141 (5, 3, some (6, 5)) (3527370461711030793584431494566718567023 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 167142 (5, 3, some (6, 6)) (7054740913223717639352794598576261315793 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167168 (5, 3, some (7, 0)) (2223677595469237800801772922077362398943 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167169 (5, 3, some (7, 1)) (4447355190269848270772708491207764420923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167170 (5, 3, some (7, 2)) (2223677595070633064288659597143548762227 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167171 (5, 3, some (7, 3)) (2223677595374086977294222240564170392491 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167172 (5, 3, some (7, 4)) (8894710381444916582640793649670934707153 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 167173 (5, 3, some (7, 5)) (8894710374264894898334376127251042102051 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167200 (5, 3, some (8, 0)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167201 (5, 3, some (8, 1)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167202 (5, 3, some (8, 2)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167203 (5, 3, some (8, 3)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf) 167972 (5, 4, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 167973 (5, 4, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167974 (5, 4, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167975 (5, 4, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168003 (5, 4, some (1, 3)) (4413928209479349758165054224495650181671 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168004 (5, 4, some (1, 4)) (8827856419299006361458323296913463838667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168005 (5, 4, some (1, 5)) (4413928209030141516200776748486901680167 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168006 (5, 4, some (1, 6)) (8827856418173719209953616061439339748487 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168007 (5, 4, some (1, 7)) (441392820973344598589121877065822923653 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 168034 (5, 4, some (2, 2)) (6933326107244712589191477203487260095377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168035 (5, 4, some (2, 3)) (6933326109981611478676707662065604713771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168036 (5, 4, some (2, 4)) (6933326109447059748699375389714205875719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168037 (5, 4, some (2, 5)) (3466663054513273081471000943926952810659 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168038 (5, 4, some (2, 6)) (6933326109668007576184374357558231147993 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168039 (5, 4, some (2, 7)) (173333152747045723272079540468166330029 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 168065 (5, 4, some (3, 1)) (3093238535671769224916451647350221615191 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168066 (5, 4, some (3, 2)) (1237295415399806996542474015288528459053 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168067 (5, 4, some (3, 3)) (773309634695061932066508145273100828649 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 168068 (5, 4, some (3, 4)) (773309634626923341945097161398681510033 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 168069 (5, 4, some (3, 5)) (386654817323512110243433504300313976703 / 625000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllllrr : KTree ℚ :=
  .node V1rllllrrl 167204 (5, 3, some (8, 4)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) V1rllllrrr

def V1rllllr : KTree ℚ :=
  .node V1rllllrl 167107 (5, 3, some (5, 3)) (637906984629178185849134451436705970277 / 1000000000000000000000000000000000000000 : ℚ) V1rllllrr

def V1rllll : KTree ℚ :=
  .node V1rlllll 166144 (5, 2, some (7, 0)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) V1rllllr

def V1rlllrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168071 (5, 4, some (3, 7)) (3093238537995292590375735269306697629481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (5893229943257301073146629311008300424081 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168097 (5, 4, some (4, 1)) (235729198110656812691092922749119922809 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168098 (5, 4, some (4, 2)) (1473307488751442105236967476844106376963 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168099 (5, 4, some (4, 3)) (5893229954694638818397656846360108463749 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168100 (5, 4, some (4, 4)) (5893229954480440039209702495036438881519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168101 (5, 4, some (4, 5)) (5893229954938695677512838153439684114021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168102 (5, 4, some (4, 6)) (5893229954573044388893407296856051978011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168103 (5, 4, some (4, 7)) (46040858982931561725413213263373408231 / 78125000000000000000000000000000000000 : ℚ) (.node .leaf 168128 (5, 4, some (5, 0)) (46040858982931561725413213263373408231 / 78125000000000000000000000000000000000 : ℚ) .leaf))) 168129 (5, 4, some (5, 1)) (5893229954573044388893407296856051978011 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168130 (5, 4, some (5, 2)) (5893229954938695677512838153439684114021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168131 (5, 4, some (5, 3)) (5893229954480440039209702495036438881519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168132 (5, 4, some (5, 4)) (5893229954694638818397656846360108463749 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168133 (5, 4, some (5, 5)) (1473307488751442105236967476844106376963 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168134 (5, 4, some (5, 6)) (235729198110656812691092922749119922809 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 168135 (5, 4, some (5, 7)) (5893229943257301073146629311008300424081 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168160 (5, 4, some (6, 0)) (3093238537995292590375735269306697629481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168161 (5, 4, some (6, 1)) (3093238538840209776273304540736221635147 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168162 (5, 4, some (6, 2)) (386654817323512110243433504300313976703 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 168163 (5, 4, some (6, 3)) (773309634626923341945097161398681510033 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168165 (5, 4, some (6, 5)) (1237295415399806996542474015288528459053 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168166 (5, 4, some (6, 6)) (3093238535671769224916451647350221615191 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168192 (5, 4, some (7, 0)) (173333152747045723272079540468166330029 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168193 (5, 4, some (7, 1)) (6933326109668007576184374357558231147993 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168194 (5, 4, some (7, 2)) (3466663054513273081471000943926952810659 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 168195 (5, 4, some (7, 3)) (6933326109447059748699375389714205875719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168196 (5, 4, some (7, 4)) (6933326109981611478676707662065604713771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168197 (5, 4, some (7, 5)) (6933326107244712589191477203487260095377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168224 (5, 4, some (8, 0)) (441392820973344598589121877065822923653 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 168225 (5, 4, some (8, 1)) (8827856418173719209953616061439339748487 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168226 (5, 4, some (8, 2)) (4413928209030141516200776748486901680167 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168227 (5, 4, some (8, 3)) (8827856419299006361458323296913463838667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168228 (5, 4, some (8, 4)) (4413928209479349758165054224495650181671 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168256 (5, 4, some (9, 0)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168257 (5, 4, some (9, 1)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168258 (5, 4, some (9, 2)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168259 (5, 4, some (9, 3)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168960 (5, 5, none) (0 : ℚ) .leaf) 168997 (5, 5, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168998 (5, 5, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 168999 (5, 5, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrll : KTree ℚ :=
  .node V1rlllrlll 168164 (5, 4, some (6, 4)) (773309634695061932066508145273100828649 / 1250000000000000000000000000000000000000 : ℚ) V1rlllrllr

def V1rlllrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169029 (5, 5, some (1, 5)) (8775220245331818971850462527820289872673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169030 (5, 5, some (1, 6)) (8775220245331818971850462527820289872673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169031 (5, 5, some (1, 7)) (1096902530823777348844858877726845147619 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169059 (5, 5, some (2, 3)) (6840184901506420644438800254600021188893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169060 (5, 5, some (2, 4)) (106877889080269701016237780728927959379 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 169061 (5, 5, some (2, 5)) (6840184900613406567782825400314501836101 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169062 (5, 5, some (2, 6)) (106877889080269701016237780728927959379 / 156250000000000000000000000000000000000 : ℚ) .leaf) 169063 (5, 5, some (2, 7)) (6840184901506420644438800254600021188893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169090 (5, 5, some (3, 2)) (3021876665298055625954696796043281572971 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169091 (5, 5, some (3, 3)) (6043753331695789675760248001000745846323 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 169092 (5, 5, some (3, 4)) (6043753331183226640366567324697542297863 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169093 (5, 5, some (3, 5)) (6043753331183226640366567324697542297863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169094 (5, 5, some (3, 6)) (6043753331695789675760248001000745846323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169095 (5, 5, some (3, 7)) (3021876665298055625954696796043281572971 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169121 (5, 5, some (4, 1)) (1420306947002893103214060286299630162373 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169122 (5, 5, some (4, 2)) (710153473923036431748637251407447506709 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 169123 (5, 5, some (4, 3)) (2840613895705285809788952655237737476727 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169124 (5, 5, some (4, 4)) (2840613895543219898803045958367659752981 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169125 (5, 5, some (4, 5)) (2840613895705285809788952655237737476727 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169126 (5, 5, some (4, 6)) (710153473923036431748637251407447506709 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 169127 (5, 5, some (4, 7)) (1420306947002893103214060286299630162373 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169153 (5, 5, some (5, 1)) (5574116285254333624832648529933741992539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169154 (5, 5, some (5, 2)) (222964651459452160345146077353887643007 / 400000000000000000000000000000000000000 : ℚ) .leaf) 169155 (5, 5, some (5, 3)) (2787058143061221092302126785914653512827 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169156 (5, 5, some (5, 4)) (2787058143061221092302126785914653512827 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169157 (5, 5, some (5, 5)) (222964651459452160345146077353887643007 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 169158 (5, 5, some (5, 6)) (5574116285254333624832648529933741992539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169159 (5, 5, some (5, 7)) (696764534813392873629673852538439562833 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169184 (5, 5, some (6, 0)) (1420306947002893103214060286299630162373 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169185 (5, 5, some (6, 1)) (710153473923036431748637251407447506709 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 169186 (5, 5, some (6, 2)) (2840613895705285809788952655237737476727 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 169187 (5, 5, some (6, 3)) (2840613895543219898803045958367659752981 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169188 (5, 5, some (6, 4)) (2840613895705285809788952655237737476727 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169189 (5, 5, some (6, 5)) (710153473923036431748637251407447506709 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169190 (5, 5, some (6, 6)) (1420306947002893103214060286299630162373 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169216 (5, 5, some (7, 0)) (3021876665298055625954696796043281572971 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169217 (5, 5, some (7, 1)) (6043753331695789675760248001000745846323 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169218 (5, 5, some (7, 2)) (6043753331183226640366567324697542297863 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169219 (5, 5, some (7, 3)) (6043753331183226640366567324697542297863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169220 (5, 5, some (7, 4)) (6043753331695789675760248001000745846323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169221 (5, 5, some (7, 5)) (3021876665298055625954696796043281572971 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169248 (5, 5, some (8, 0)) (6840184901506420644438800254600021188893 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrlr : KTree ℚ :=
  .node V1rlllrlrl 169152 (5, 5, some (5, 0)) (696764534813392873629673852538439562833 / 1250000000000000000000000000000000000000 : ℚ) V1rlllrlrr

def V1rlllrl : KTree ℚ :=
  .node V1rlllrll 169028 (5, 5, some (1, 4)) (1096902530823777348844858877726845147619 / 1250000000000000000000000000000000000000 : ℚ) V1rlllrlr

def V1rlllrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 169250 (5, 5, some (8, 2)) (6840184900613406567782825400314501836101 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169251 (5, 5, some (8, 3)) (106877889080269701016237780728927959379 / 156250000000000000000000000000000000000 : ℚ) .leaf) 169252 (5, 5, some (8, 4)) (6840184901506420644438800254600021188893 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169280 (5, 5, some (9, 0)) (1096902530823777348844858877726845147619 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169281 (5, 5, some (9, 1)) (8775220245331818971850462527820289872673 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169282 (5, 5, some (9, 2)) (8775220245331818971850462527820289872673 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169283 (5, 5, some (9, 3)) (1096902530823777348844858877726845147619 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169312 (5, 5, some (10, 0)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169313 (5, 5, some (10, 1)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 169314 (5, 5, some (10, 2)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170022 (5, 6, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170023 (5, 6, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170053 (5, 6, some (1, 5)) (8732700966859903995036542000352453975093 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170054 (5, 6, some (1, 6)) (8732700966768092991177022844522533547639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170055 (5, 6, some (1, 7)) (8732700967998360716244919414675485745379 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170084 (5, 6, some (2, 4)) (6766454558272547352063284847795473269649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170085 (5, 6, some (2, 5)) (676645455767213467247854975197818183709 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170086 (5, 6, some (2, 6)) (6766454558096122768208930348294039440687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170087 (5, 6, some (2, 7)) (6766454558571331484803290314053637676333 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170115 (5, 6, some (3, 3)) (5933671621207714170356055931301304145157 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrll : KTree ℚ :=
  .node V1rlllrrlll 169984 (5, 6, none) (0 : ℚ) V1rlllrrllr

def V1rlllrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170117 (5, 6, some (3, 5)) (2966835810315229250625874558717722359839 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170118 (5, 6, some (3, 6)) (5933671621120377101191977030577473124187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170119 (5, 6, some (3, 7)) (5933671620422515088332821012234750242401 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170146 (5, 6, some (4, 2)) (172602114057868697741916149761660882069 / 312500000000000000000000000000000000000 : ℚ) .leaf) 170147 (5, 6, some (4, 3)) (2761633825116751187172437548838540380117 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170148 (5, 6, some (4, 4)) (5523267649862636634539986191835913143331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170149 (5, 6, some (4, 5)) (2761633825031583676888514519511787285831 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170150 (5, 6, some (4, 6)) (2761633825108621808706705803252870443517 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170151 (5, 6, some (4, 7)) (1104653529553039470950612600076393042623 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 170177 (5, 6, some (5, 1)) (5347556762379691734867919295294603032847 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170179 (5, 6, some (5, 3)) (5347556764288217971010692320888507009109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170180 (5, 6, some (5, 4)) (5347556764149538495633605685385141917239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170181 (5, 6, some (5, 5)) (5347556764478621255674958065786758469183 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170182 (5, 6, some (5, 6)) (534755676382270619846874695999453788801 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170183 (5, 6, some (5, 7)) (2673778379424495431515118495534238849243 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170208 (5, 6, some (6, 0)) (2673778379424495431515118495534238849243 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170209 (5, 6, some (6, 1)) (534755676382270619846874695999453788801 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170210 (5, 6, some (6, 2)) (5347556764478621255674958065786758469183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170211 (5, 6, some (6, 3)) (5347556764149538495633605685385141917239 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170212 (5, 6, some (6, 4)) (5347556764288217971010692320888507009109 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrlr : KTree ℚ :=
  .node V1rlllrrlrl 170178 (5, 6, some (5, 2)) (5347556764467377313150253749854041947813 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrrlrr

def V1rlllrrl : KTree ℚ :=
  .node V1rlllrrll 170116 (5, 6, some (3, 4)) (5933671620754393722650446471641586470419 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrrlr

def V1rlllrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170214 (5, 6, some (6, 6)) (5347556762379691734867919295294603032847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170240 (5, 6, some (7, 0)) (1104653529553039470950612600076393042623 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170241 (5, 6, some (7, 1)) (2761633825108621808706705803252870443517 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170242 (5, 6, some (7, 2)) (2761633825031583676888514519511787285831 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170243 (5, 6, some (7, 3)) (5523267649862636634539986191835913143331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170244 (5, 6, some (7, 4)) (2761633825116751187172437548838540380117 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170245 (5, 6, some (7, 5)) (172602114057868697741916149761660882069 / 312500000000000000000000000000000000000 : ℚ) .leaf) 170272 (5, 6, some (8, 0)) (5933671620422515088332821012234750242401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170273 (5, 6, some (8, 1)) (5933671621120377101191977030577473124187 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170274 (5, 6, some (8, 2)) (2966835810315229250625874558717722359839 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170276 (5, 6, some (8, 4)) (5933671621207714170356055931301304145157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170304 (5, 6, some (9, 0)) (6766454558571331484803290314053637676333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170305 (5, 6, some (9, 1)) (6766454558096122768208930348294039440687 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170306 (5, 6, some (9, 2)) (676645455767213467247854975197818183709 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170307 (5, 6, some (9, 3)) (6766454558272547352063284847795473269649 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170336 (5, 6, some (10, 0)) (8732700967998360716244919414675485745379 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170337 (5, 6, some (10, 1)) (8732700966768092991177022844522533547639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170338 (5, 6, some (10, 2)) (8732700966859903995036542000352453975093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170368 (5, 6, some (11, 0)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170369 (5, 6, some (11, 1)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrrl : KTree ℚ :=
  .node V1rlllrrrll 170275 (5, 6, some (8, 3)) (5933671620754393722650446471641586470419 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrrrlr

def V1rlllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171078 (5, 7, some (1, 6)) (1087204606161198526794148566772368628443 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 171079 (5, 7, some (1, 7)) (869763685049662759289227675176226289151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 171109 (5, 7, some (2, 5)) (3274722188632013395375196310916303363 / 4882812500000000000000000000000000000 : ℚ) (.node (.node .leaf 171110 (5, 7, some (2, 6)) (6706631042656811384617811368298230652579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171111 (5, 7, some (2, 7)) (1341326208641357957121250664106513223181 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 171140 (5, 7, some (3, 4)) (233845765028284574245492641740438235783 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171141 (5, 7, some (3, 5)) (91346001960716352139709215995984787847 / 156250000000000000000000000000000000000 : ℚ) .leaf) 171142 (5, 7, some (3, 6)) (2923072062969722846012346604971988891391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171143 (5, 7, some (3, 7)) (5846144125526413603807628657036928725851 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 171171 (5, 7, some (4, 3)) (5400892686725706357578897215877680503087 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171173 (5, 7, some (4, 5)) (5400892686439524198112400259661953190529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171174 (5, 7, some (4, 6)) (5400892686688608957206411766123711069983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171175 (5, 7, some (4, 7)) (675111585609799545048496210144294582953 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171202 (5, 7, some (5, 2)) (2588999554121890421539226752966728608889 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171203 (5, 7, some (5, 3)) (1035599821658337251353735531923357152283 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 171204 (5, 7, some (5, 4)) (2588999554034243643606773725937298336003 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171205 (5, 7, some (5, 5)) (517799910833269684141274496903058754121 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 171206 (5, 7, some (5, 6)) (2588999554011198424941148346817974731631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171207 (5, 7, some (5, 7)) (103559982085104765511543838242120939101 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 171233 (5, 7, some (6, 1)) (510960659456833874005101510724420192971 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrrr : KTree ℚ :=
  .node V1rlllrrrrl 171172 (5, 7, some (4, 4)) (5400892686346401456520018668291555954347 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrrrrr

def V1rlllrrr : KTree ℚ :=
  .node V1rlllrrrl 171047 (5, 7, some (0, 7)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrrrr

def V1rlllrr : KTree ℚ :=
  .node V1rlllrrl 170213 (5, 6, some (6, 5)) (5347556764467377313150253749854041947813 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrrr

def V1rlllr : KTree ℚ :=
  .node V1rlllrl 169249 (5, 5, some (8, 1)) (106877889080269701016237780728927959379 / 156250000000000000000000000000000000000 : ℚ) V1rlllrr

def V1rlll : KTree ℚ :=
  .node V1rllll 168070 (5, 4, some (3, 6)) (3093238538840209776273304540736221635147 / 5000000000000000000000000000000000000000 : ℚ) V1rlllr

def V1rllrlllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171235 (5, 7, some (6, 3)) (5109606595636284645910783783950736732017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171236 (5, 7, some (6, 4)) (5109606595636284645910783783950736732017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171237 (5, 7, some (6, 5)) (2554803297939549037834040844472386076471 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171238 (5, 7, some (6, 6)) (510960659456833874005101510724420192971 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 171264 (5, 7, some (7, 0)) (103559982085104765511543838242120939101 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 171265 (5, 7, some (7, 1)) (2588999554011198424941148346817974731631 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171266 (5, 7, some (7, 2)) (517799910833269684141274496903058754121 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 171267 (5, 7, some (7, 3)) (2588999554034243643606773725937298336003 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171268 (5, 7, some (7, 4)) (1035599821658337251353735531923357152283 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 171269 (5, 7, some (7, 5)) (2588999554121890421539226752966728608889 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171297 (5, 7, some (8, 1)) (5400892686688608957206411766123711069983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171298 (5, 7, some (8, 2)) (5400892686439524198112400259661953190529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171299 (5, 7, some (8, 3)) (5400892686346401456520018668291555954347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171300 (5, 7, some (8, 4)) (5400892686725706357578897215877680503087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171328 (5, 7, some (9, 0)) (5846144125526413603807628657036928725851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171329 (5, 7, some (9, 1)) (2923072062969722846012346604971988891391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171330 (5, 7, some (9, 2)) (91346001960716352139709215995984787847 / 156250000000000000000000000000000000000 : ℚ) .leaf) 171331 (5, 7, some (9, 3)) (233845765028284574245492641740438235783 / 400000000000000000000000000000000000000 : ℚ) .leaf) 171360 (5, 7, some (10, 0)) (1341326208641357957121250664106513223181 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 171361 (5, 7, some (10, 1)) (6706631042656811384617811368298230652579 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllll : KTree ℚ :=
  .node V1rllrlllll 171296 (5, 7, some (8, 0)) (675111585609799545048496210144294582953 / 1250000000000000000000000000000000000000 : ℚ) V1rllrllllr

def V1rllrlllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171392 (5, 7, some (11, 0)) (869763685049662759289227675176226289151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 171393 (5, 7, some (11, 1)) (1087204606161198526794148566772368628443 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 171424 (5, 7, some (12, 0)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172103 (5, 8, some (1, 7)) (8668224794558764675242662118717013594313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172134 (5, 8, some (2, 6)) (6657113956511674894409331308601525882799 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 172135 (5, 8, some (2, 7)) (6657113957115737599379825588730811961607 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172165 (5, 8, some (3, 5)) (5774862628847361343213118435478226429507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172166 (5, 8, some (3, 6)) (5774862629259281674604805423223170237167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172167 (5, 8, some (3, 7)) (721857828631840454216590939843631595877 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 172196 (5, 8, some (4, 4)) (5303229875266323112280692777677760395123 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrlllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172198 (5, 8, some (4, 6)) (1060645975112759957243212939219578871203 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 172199 (5, 8, some (4, 7)) (41431483392327755924884241072056553139 / 78125000000000000000000000000000000000 : ℚ) .leaf) 172227 (5, 8, some (5, 3)) (1261537990897706975254882206954520889973 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172228 (5, 8, some (5, 4)) (504615196332066770480718547569154157893 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 172229 (5, 8, some (5, 5)) (5046151963512582114102658538199770393389 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 172230 (5, 8, some (5, 6)) (2523075981707999954458781839733264330471 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172231 (5, 8, some (5, 7)) (5046151960506272446239306033534808528481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172258 (5, 8, some (6, 2)) (4930862889386037755758351941699742131651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172259 (5, 8, some (6, 3)) (616357861160115088422343340075146013031 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 172260 (5, 8, some (6, 4)) (4930862889182822507409869124294851591669 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrlllr : KTree ℚ :=
  .node V1rllrlllrl 172197 (5, 8, some (4, 5)) (5303229875267867124643846390971904837757 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlllrr

def V1rllrlll : KTree ℚ :=
  .node V1rllrllll 171362 (5, 7, some (10, 2)) (3274722188632013395375196310916303363 / 4882812500000000000000000000000000000 : ℚ) V1rllrlllr

def V1rllrllrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172262 (5, 8, some (6, 6)) (197234515544305350377623243078213617993 / 400000000000000000000000000000000000000 : ℚ) .leaf) 172289 (5, 8, some (7, 1)) (197234515544305350377623243078213617993 / 400000000000000000000000000000000000000 : ℚ) .leaf) 172290 (5, 8, some (7, 2)) (4930862889425117234496157007725983564157 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172291 (5, 8, some (7, 3)) (4930862889182822507409869124294851591669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172292 (5, 8, some (7, 4)) (616357861160115088422343340075146013031 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 172293 (5, 8, some (7, 5)) (4930862889386037755758351941699742131651 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172320 (5, 8, some (8, 0)) (5046151960506272446239306033534808528481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172321 (5, 8, some (8, 1)) (2523075981707999954458781839733264330471 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172322 (5, 8, some (8, 2)) (5046151963512582114102658538199770393389 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172323 (5, 8, some (8, 3)) (504615196332066770480718547569154157893 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172352 (5, 8, some (9, 0)) (41431483392327755924884241072056553139 / 78125000000000000000000000000000000000 : ℚ) .leaf) 172353 (5, 8, some (9, 1)) (1060645975112759957243212939219578871203 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 172354 (5, 8, some (9, 2)) (5303229875267867124643846390971904837757 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172355 (5, 8, some (9, 3)) (5303229875266323112280692777677760395123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172384 (5, 8, some (10, 0)) (721857828631840454216590939843631595877 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 172385 (5, 8, some (10, 1)) (5774862629259281674604805423223170237167 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172386 (5, 8, some (10, 2)) (5774862628847361343213118435478226429507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172416 (5, 8, some (11, 0)) (6657113957115737599379825588730811961607 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172417 (5, 8, some (11, 1)) (6657113956511674894409331308601525882799 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172448 (5, 8, some (12, 0)) (8668224794558764675242662118717013594313 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllrl : KTree ℚ :=
  .node V1rllrllrll 172324 (5, 8, some (8, 4)) (1261537990897706975254882206954520889973 / 2500000000000000000000000000000000000000 : ℚ) V1rllrllrlr

def V1rllrllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 173190 (5, 9, some (3, 6)) (571567630609700541469798653912336665431 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 173191 (5, 9, some (3, 7)) (5715676306049065036176610653931672990051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173221 (5, 9, some (4, 5)) (5223444490112063673108133977900958904341 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173222 (5, 9, some (4, 6)) (1044688898085343526608245776713030103163 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 173223 (5, 9, some (4, 7)) (208937779577079864089132931770642366431 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 173253 (5, 9, some (5, 5)) (2470299583340917725526723678343935045117 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173254 (5, 9, some (5, 6)) (4940599166719508847601907431832421914317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173255 (5, 9, some (5, 7)) (494059916444030421161264308627100973133 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 173283 (5, 9, some (6, 3)) (4791435777913857123903875061385523734121 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrllrrl : KTree ℚ :=
  .node V1rllrllrrll 173252 (5, 9, some (5, 4)) (617574895820066104984079928022203446077 / 1250000000000000000000000000000000000000 : ℚ) V1rllrllrrlr

def V1rllrllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 173285 (5, 9, some (6, 5)) (4791435777962084012033775077739368162189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173286 (5, 9, some (6, 6)) (479143577746885645677544731165905525147 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 173314 (5, 9, some (7, 2)) (4744634696129193441752099475317101737121 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173315 (5, 9, some (7, 3)) (4744634695962048055570206343259157739221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173316 (5, 9, some (7, 4)) (4744634695962048055570206343259157739221 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 173345 (5, 9, some (8, 1)) (479143577746885645677544731165905525147 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 173346 (5, 9, some (8, 2)) (4791435777962084012033775077739368162189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173347 (5, 9, some (8, 3)) (4791435777749447545809283387633931050091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 173348 (5, 9, some (8, 4)) (4791435777913857123903875061385523734121 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrllrrr : KTree ℚ :=
  .node V1rllrllrrrl 173317 (5, 9, some (7, 5)) (4744634696129193441752099475317101737121 / 10000000000000000000000000000000000000000 : ℚ) V1rllrllrrrr

def V1rllrllrr : KTree ℚ :=
  .node V1rllrllrrl 173284 (5, 9, some (6, 4)) (4791435777749447545809283387633931050091 / 10000000000000000000000000000000000000000 : ℚ) V1rllrllrrr

def V1rllrllr : KTree ℚ :=
  .node V1rllrllrl 173159 (5, 9, some (2, 7)) (661544826201431811446124015618301149467 / 1000000000000000000000000000000000000000 : ℚ) V1rllrllrr

def V1rllrll : KTree ℚ :=
  .node V1rllrlll 172261 (5, 8, some (6, 5)) (4930862889425117234496157007725983564157 / 10000000000000000000000000000000000000000 : ℚ) V1rllrllr

def V1rllrlrllll : KTree ℚ :=
  (.node (.node (.node .leaf 173377 (5, 9, some (9, 1)) (4940599166719508847601907431832421914317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173378 (5, 9, some (9, 2)) (2470299583340917725526723678343935045117 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173379 (5, 9, some (9, 3)) (617574895820066104984079928022203446077 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173408 (5, 9, some (10, 0)) (208937779577079864089132931770642366431 / 400000000000000000000000000000000000000 : ℚ) .leaf) 173409 (5, 9, some (10, 1)) (1044688898085343526608245776713030103163 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 173440 (5, 9, some (11, 0)) (5715676306049065036176610653931672990051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173441 (5, 9, some (11, 1)) (571567630609700541469798653912336665431 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 173472 (5, 9, some (12, 0)) (661544826201431811446124015618301149467 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 174215 (5, 10, some (3, 7)) (5665740354049478706087343822267644361961 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlll : KTree ℚ :=
  .node V1rllrlrllll 173410 (5, 9, some (10, 2)) (5223444490112063673108133977900958904341 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrlllr

def V1rllrlrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 174247 (5, 10, some (4, 7)) (2578509360892725588323232712803532310743 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174277 (5, 10, some (5, 5)) (2427067824524537210350400374185246475579 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174278 (5, 10, some (5, 6)) (4854135649171219561133378887715875968799 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174279 (5, 10, some (5, 7)) (2427067823684330963847702470791962143523 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174308 (5, 10, some (6, 4)) (2339756853511488030292287234193159914151 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 174310 (5, 10, some (6, 6)) (2339756853459392727909057824801847985247 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174339 (5, 10, some (7, 3)) (4598977469335567540820073197292863686297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174340 (5, 10, some (7, 4)) (4598977469261924874151375826329268285807 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 174341 (5, 10, some (7, 5)) (4598977469443576961201148150511319620999 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrllr : KTree ℚ :=
  .node V1rllrlrllrl 174309 (5, 10, some (6, 5)) (233975685359676812707670187572962179869 / 500000000000000000000000000000000000000 : ℚ) V1rllrlrllrr

def V1rllrlrll : KTree ℚ :=
  .node V1rllrlrlll 174246 (5, 10, some (4, 6)) (515701872252079140946210452044907144743 / 1000000000000000000000000000000000000000 : ℚ) V1rllrlrllr

def V1rllrlrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 174371 (5, 10, some (8, 3)) (4598977469261924874151375826329268285807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174372 (5, 10, some (8, 4)) (4598977469335567540820073197292863686297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174401 (5, 10, some (9, 1)) (2339756853459392727909057824801847985247 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174402 (5, 10, some (9, 2)) (233975685359676812707670187572962179869 / 500000000000000000000000000000000000000 : ℚ) .leaf) 174403 (5, 10, some (9, 3)) (2339756853511488030292287234193159914151 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 174433 (5, 10, some (10, 1)) (4854135649171219561133378887715875968799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174434 (5, 10, some (10, 2)) (2427067824524537210350400374185246475579 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174464 (5, 10, some (11, 0)) (2578509360892725588323232712803532310743 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 174465 (5, 10, some (11, 1)) (515701872252079140946210452044907144743 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlrl : KTree ℚ :=
  .node V1rllrlrlrll 174432 (5, 10, some (10, 0)) (2427067823684330963847702470791962143523 / 5000000000000000000000000000000000000000 : ℚ) V1rllrlrlrlr

def V1rllrlrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 175271 (5, 11, some (4, 7)) (2550421895555492736059014791625076124391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 175302 (5, 11, some (5, 6)) (4781981659703839674703606907814257156929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175303 (5, 11, some (5, 7)) (478198165826991979426257046843236715717 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 175333 (5, 11, some (6, 5)) (4587618387837027729059290013718987645529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175334 (5, 11, some (6, 6)) (2293809193855985096871478867711216788703 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 175365 (5, 11, some (7, 5)) (4481780756402134368056848637996529220457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175395 (5, 11, some (8, 3)) (4448095027473485258923340136274573869833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175396 (5, 11, some (8, 4)) (4448095027473485258923340136274573869833 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 175426 (5, 11, some (9, 2)) (4481780756402134368056848637996529220457 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlrr : KTree ℚ :=
  .node V1rllrlrlrrl 175364 (5, 11, some (7, 4)) (4481780756231091914294542655504769254651 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrlrrr

def V1rllrlrlr : KTree ℚ :=
  .node V1rllrlrlrl 174496 (5, 10, some (12, 0)) (5665740354049478706087343822267644361961 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrlrr

def V1rllrlrl : KTree ℚ :=
  .node V1rllrlrll 174370 (5, 10, some (8, 2)) (4598977469443576961201148150511319620999 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrlr

def V1rllrlrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 175457 (5, 11, some (10, 1)) (2293809193855985096871478867711216788703 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 175458 (5, 11, some (10, 2)) (4587618387837027729059290013718987645529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175488 (5, 11, some (11, 0)) (478198165826991979426257046843236715717 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 175489 (5, 11, some (11, 1)) (4781981659703839674703606907814257156929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175520 (5, 11, some (12, 0)) (2550421895555492736059014791625076124391 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 176358 (5, 12, some (6, 6)) (112769362541572401015825440849541707569 / 250000000000000000000000000000000000000 : ℚ) .leaf) 176389 (5, 12, some (7, 5)) (548169687024139753385210880791219691807 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 176420 (5, 12, some (8, 4)) (4326445295770962604779679384954517458587 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 176451 (5, 12, some (9, 3)) (4326445295770962604779679384954517458587 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrrll : KTree ℚ :=
  .node V1rllrlrrlll 176327 (5, 12, some (5, 7)) (4720837552098070404010620955004982873571 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrrllr

def V1rllrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 176513 (5, 12, some (11, 1)) (112769362541572401015825440849541707569 / 250000000000000000000000000000000000000 : ℚ) .leaf) 176544 (5, 12, some (12, 0)) (4720837552098070404010620955004982873571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196608 (6, 0, none) (0 : ℚ) (.node (.node .leaf 196640 (6, 0, some (0, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196641 (6, 0, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf)) 196642 (6, 0, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196643 (6, 0, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196644 (6, 0, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 196645 (6, 0, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196646 (6, 0, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrlrrl : KTree ℚ :=
  .node V1rllrlrrll 176482 (5, 12, some (10, 2)) (548169687024139753385210880791219691807 / 1250000000000000000000000000000000000000 : ℚ) V1rllrlrrlr

def V1rllrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 196673 (6, 0, some (1, 1)) (9102678614467448448372539139256933059113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196674 (6, 0, some (1, 2)) (4551339314750057007844976655904667723789 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196675 (6, 0, some (1, 3)) (4551339316118576217482585132077265970647 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196676 (6, 0, some (1, 4)) (9102678630679143540706218528010068790951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196677 (6, 0, some (1, 5)) (9102678629626435251915694033371475791003 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196678 (6, 0, some (1, 6)) (9102678630679143540706218528010068790951 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196704 (6, 0, some (2, 0)) (298276572838869350756271362515171182481 / 400000000000000000000000000000000000000 : ℚ) .leaf) 196705 (6, 0, some (2, 1)) (116514286457601459400831402391159493729 / 156250000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (1864228583882168818680866870098848141577 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 196707 (6, 0, some (2, 3)) (7456914334252354388546534218145848353547 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 196708 (6, 0, some (2, 4)) (745691433338997575836933655213791296799 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196709 (6, 0, some (2, 5)) (7456914334252354388546534218145848353547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196710 (6, 0, some (2, 6)) (1864228583882168818680866870098848141577 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (7078242902299288658600507695262939244037 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196737 (6, 0, some (3, 1)) (141564858088552194668578327948131280751 / 200000000000000000000000000000000000000 : ℚ) .leaf) 196738 (6, 0, some (3, 2)) (7078242903216102017253155527380629491843 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196739 (6, 0, some (3, 3)) (1769560725599379012972410920087414893771 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196740 (6, 0, some (3, 4)) (7078242903216102017253155527380629491843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196741 (6, 0, some (3, 5)) (141564858088552194668578327948131280751 / 200000000000000000000000000000000000000 : ℚ) .leaf) 196742 (6, 0, some (3, 6)) (7078242902299288658600507695262939244037 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196768 (6, 0, some (4, 0)) (1864228583882168818680866870098848141577 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllrlrr : KTree ℚ :=
  .node V1rllrlrrl 196672 (6, 0, some (1, 0)) (4551339287969172083284739956164437958693 / 5000000000000000000000000000000000000000 : ℚ) V1rllrlrrr

def V1rllrlr : KTree ℚ :=
  .node V1rllrlrl 175427 (5, 11, some (9, 3)) (4481780756231091914294542655504769254651 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrr

def V1rllrl : KTree ℚ :=
  .node V1rllrll 173376 (5, 9, some (9, 0)) (494059916444030421161264308627100973133 / 1000000000000000000000000000000000000000 : ℚ) V1rllrlr

def V1rllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 196770 (6, 0, some (4, 2)) (745691433338997575836933655213791296799 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 196771 (6, 0, some (4, 3)) (7456914334252354388546534218145848353547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196772 (6, 0, some (4, 4)) (1864228583882168818680866870098848141577 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196773 (6, 0, some (4, 5)) (116514286457601459400831402391159493729 / 156250000000000000000000000000000000000 : ℚ) .leaf) 196774 (6, 0, some (4, 6)) (298276572838869350756271362515171182481 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 196800 (6, 0, some (5, 0)) (9102678630679143540706218528010068790951 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196801 (6, 0, some (5, 1)) (9102678629626435251915694033371475791003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196802 (6, 0, some (5, 2)) (9102678630679143540706218528010068790951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196803 (6, 0, some (5, 3)) (4551339316118576217482585132077265970647 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 196804 (6, 0, some (5, 4)) (4551339314750057007844976655904667723789 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 196805 (6, 0, some (5, 5)) (9102678614467448448372539139256933059113 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196806 (6, 0, some (5, 6)) (4551339287969172083284739956164437958693 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196832 (6, 0, some (6, 0)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196833 (6, 0, some (6, 1)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196834 (6, 0, some (6, 2)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 196835 (6, 0, some (6, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196836 (6, 0, some (6, 4)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196837 (6, 0, some (6, 5)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 196838 (6, 0, some (6, 6)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197632 (6, 1, none) (0 : ℚ) (.node .leaf 197665 (6, 1, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf)))) 197666 (6, 1, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197667 (6, 1, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197668 (6, 1, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 197669 (6, 1, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197670 (6, 1, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197696 (6, 1, some (1, 0)) (1122805968636760222280146276704795715377 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 197697 (6, 1, some (1, 1)) (8982447792456699710612951922101336429637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197698 (6, 1, some (1, 2)) (1122805976325388522723949686307986392629 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197699 (6, 1, some (1, 3)) (1122805976879664070967914208562074647607 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197700 (6, 1, some (1, 4)) (4491223907052678087773707251036508450273 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 197701 (6, 1, some (1, 5)) (4491223906497660006520592158685742849871 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 197702 (6, 1, some (1, 6)) (898244781373732273639624912851216799439 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197728 (6, 1, some (2, 0)) (112807634606698023999174801740205483109 / 156250000000000000000000000000000000000 : ℚ) .leaf) 197729 (6, 1, some (2, 1)) (7219688632076219814131601338949453060309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197730 (6, 1, some (2, 2)) (451230539814587331666460622373926121731 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197731 (6, 1, some (2, 3)) (902461079596373162417571585789380922447 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197732 (6, 1, some (2, 4)) (1443937727164306931216595498906832265733 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 197733 (6, 1, some (2, 5)) (7219688636179367759552819706696913206871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197734 (6, 1, some (2, 6)) (7219688637300578505552359943579496760427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (3326832520875848557817906945655856258517 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197761 (6, 1, some (3, 1)) (1663416261901042707106163530620594143473 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 197762 (6, 1, some (3, 2)) (1330733009562166216964106566627917302963 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 197763 (6, 1, some (3, 3)) (6653665046883052668432007586539080457483 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 197764 (6, 1, some (3, 4)) (1663416261748244749454485778528869458617 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197765 (6, 1, some (3, 5)) (1663416261993380529442198469642806341153 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197766 (6, 1, some (3, 6)) (1663416261829590674757086622921947031797 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197792 (6, 1, some (4, 0)) (1663416261829590674757086622921947031797 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197793 (6, 1, some (4, 1)) (1663416261993380529442198469642806341153 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 197794 (6, 1, some (4, 2)) (1663416261748244749454485778528869458617 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197795 (6, 1, some (4, 3)) (6653665046883052668432007586539080457483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197796 (6, 1, some (4, 4)) (1330733009562166216964106566627917302963 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 197797 (6, 1, some (4, 5)) (1663416261901042707106163530620594143473 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 197798 (6, 1, some (4, 6)) (3326832520875848557817906945655856258517 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 197824 (6, 1, some (5, 0)) (7219688637300578505552359943579496760427 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197825 (6, 1, some (5, 1)) (7219688636179367759552819706696913206871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197826 (6, 1, some (5, 2)) (1443937727164306931216595498906832265733 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 197827 (6, 1, some (5, 3)) (902461079596373162417571585789380922447 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197828 (6, 1, some (5, 4)) (451230539814587331666460622373926121731 / 625000000000000000000000000000000000000 : ℚ) .leaf) 197829 (6, 1, some (5, 5)) (7219688632076219814131601338949453060309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197830 (6, 1, some (5, 6)) (112807634606698023999174801740205483109 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197856 (6, 1, some (6, 0)) (898244781373732273639624912851216799439 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 197857 (6, 1, some (6, 1)) (4491223906497660006520592158685742849871 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197858 (6, 1, some (6, 2)) (4491223907052678087773707251036508450273 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 197859 (6, 1, some (6, 3)) (1122805976879664070967914208562074647607 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 197860 (6, 1, some (6, 4)) (1122805976325388522723949686307986392629 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197861 (6, 1, some (6, 5)) (8982447792456699710612951922101336429637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197862 (6, 1, some (6, 6)) (1122805968636760222280146276704795715377 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197888 (6, 1, some (7, 0)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197889 (6, 1, some (7, 1)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197890 (6, 1, some (7, 2)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 197891 (6, 1, some (7, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197892 (6, 1, some (7, 4)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 197893 (6, 1, some (7, 5)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 198656 (6, 2, none) (0 : ℚ) (.node .leaf 198690 (6, 2, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 198691 (6, 2, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198692 (6, 2, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 198693 (6, 2, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198694 (6, 2, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198721 (6, 2, some (1, 1)) (8894710355671927172110801402288712456723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198722 (6, 2, some (1, 2)) (8894710376101046814430069674881191344123 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198723 (6, 2, some (1, 3)) (889471038177922976984466102557682368293 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (444735519065302313108089379961514877853 / 500000000000000000000000000000000000000 : ℚ) .leaf) 198725 (6, 2, some (1, 5)) (222367759503848752873981227291338203811 / 250000000000000000000000000000000000000 : ℚ) .leaf) 198726 (6, 2, some (1, 6)) (4447355190334139341870403139668097869157 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198752 (6, 2, some (2, 0)) (7054740896282810010820650183355682776409 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rllrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 198754 (6, 2, some (2, 2)) (7054740924633041890106970836654648613449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198755 (6, 2, some (2, 3)) (3527370462655688157686015294098302939519 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198756 (6, 2, some (2, 4)) (7054740924432569627442067297454036105057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198757 (6, 2, some (2, 5)) (705474092447685958745954145444660568143 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 198758 (6, 2, some (2, 6)) (7054740925444246195498210722760811834741 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198784 (6, 2, some (3, 0)) (6379069836175959960352280995529750177041 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198785 (6, 2, some (3, 1)) (199345932668673524847210438739167309063 / 312500000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (6379069847163882098250036545585067840543 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198787 (6, 2, some (3, 3)) (1594767461630251121343813541672675227079 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 198788 (6, 2, some (3, 4)) (6379069846272284756983713246169344281609 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 198789 (6, 2, some (3, 5)) (1275813969395679174713229311465561308841 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198790 (6, 2, some (3, 6)) (39869186543483243459897889318976424783 / 62500000000000000000000000000000000000 : ℚ) .leaf) 198816 (6, 2, some (4, 0)) (3096731268859587569045445939324430609539 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198817 (6, 2, some (4, 1)) (6193462540747940618437020052948951156753 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198818 (6, 2, some (4, 2)) (6193462540387762093373807778269606673291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198819 (6, 2, some (4, 3)) (6193462539904796282414755162942565846983 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198820 (6, 2, some (4, 4)) (6193462540387762093373807778269606673291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198821 (6, 2, some (4, 5)) (6193462540747940618437020052948951156753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198822 (6, 2, some (4, 6)) (3096731268859587569045445939324430609539 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198848 (6, 2, some (5, 0)) (39869186543483243459897889318976424783 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 198849 (6, 2, some (5, 1)) (1275813969395679174713229311465561308841 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 198850 (6, 2, some (5, 2)) (6379069846272284756983713246169344281609 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 198851 (6, 2, some (5, 3)) (1594767461630251121343813541672675227079 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198852 (6, 2, some (5, 4)) (6379069847163882098250036545585067840543 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198853 (6, 2, some (5, 5)) (199345932668673524847210438739167309063 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198854 (6, 2, some (5, 6)) (6379069836175959960352280995529750177041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198880 (6, 2, some (6, 0)) (7054740925444246195498210722760811834741 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198881 (6, 2, some (6, 1)) (705474092447685958745954145444660568143 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198882 (6, 2, some (6, 2)) (7054740924432569627442067297454036105057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198883 (6, 2, some (6, 3)) (3527370462655688157686015294098302939519 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198884 (6, 2, some (6, 4)) (7054740924633041890106970836654648613449 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 198885 (6, 2, some (6, 5)) (7054740917437090843834829427931097441811 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 198886 (6, 2, some (6, 6)) (7054740896282810010820650183355682776409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198912 (6, 2, some (7, 0)) (4447355190334139341870403139668097869157 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198913 (6, 2, some (7, 1)) (222367759503848752873981227291338203811 / 250000000000000000000000000000000000000 : ℚ) .leaf) 198914 (6, 2, some (7, 2)) (444735519065302313108089379961514877853 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198915 (6, 2, some (7, 3)) (889471038177922976984466102557682368293 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 198916 (6, 2, some (7, 4)) (8894710376101046814430069674881191344123 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198917 (6, 2, some (7, 5)) (8894710355671927172110801402288712456723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198944 (6, 2, some (8, 0)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198945 (6, 2, some (8, 1)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198946 (6, 2, some (8, 2)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 198947 (6, 2, some (8, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199680 (6, 3, none) (0 : ℚ) .leaf) 199715 (6, 3, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199716 (6, 3, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199717 (6, 3, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199718 (6, 3, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 199746 (6, 3, some (1, 2)) (8827856412624427892740316289301313967107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199747 (6, 3, some (1, 3)) (8827856419253633240517304966475584525163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199748 (6, 3, some (1, 4)) (353114256765244830045368362100418768171 / 400000000000000000000000000000000000000 : ℚ) .leaf) 199749 (6, 3, some (1, 5)) (8827856417946846854849490932508266972181 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199750 (6, 3, some (1, 6)) (27587051307147360585955245705952737927 / 31250000000000000000000000000000000000 : ℚ) .leaf))) 199777 (6, 3, some (2, 1)) (6933326099449180858724482608614472050663 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199778 (6, 3, some (2, 2)) (693332610848843384919218487860274301381 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 199779 (6, 3, some (2, 3)) (6933326109990520398044290235694936885087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199780 (6, 3, some (2, 4)) (6933326109236802955820688638784055748519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199781 (6, 3, some (2, 5)) (6933326109071092085206939412901036794313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199782 (6, 3, some (2, 6)) (6933326109899646438275685542316131565341 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199808 (6, 3, some (3, 0)) (773309632772363417112894591366986070573 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199809 (6, 3, some (3, 1)) (3093238537162299298520689479360266866833 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (386654817348127216130957580616175709193 / 625000000000000000000000000000000000000 : ℚ) .leaf) 199811 (6, 3, some (3, 3)) (3093238538676336350610648865478877575613 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 199812 (6, 3, some (3, 4)) (1546619269233745805348424475595416576693 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199814 (6, 3, some (3, 6)) (3093238538836803013075689798307358028587 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (1473307487269361199186695838739436449851 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199841 (6, 3, some (4, 1)) (117864599089297267617595832884519171911 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199842 (6, 3, some (4, 2)) (5893229954999709892291633480209578026589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199843 (6, 3, some (4, 3)) (5893229954480440039209702495036438881519 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199844 (6, 3, some (4, 4)) (5893229954633624603618861519590214551181 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199845 (6, 3, some (4, 5)) (736653744389243678620185695000814861289 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 199846 (6, 3, some (4, 6)) (5893229953504215421383431011482048524389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199872 (6, 3, some (5, 0)) (5893229953504215421383431011482048524389 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199873 (6, 3, some (5, 1)) (736653744389243678620185695000814861289 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 199874 (6, 3, some (5, 2)) (5893229954633624603618861519590214551181 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199875 (6, 3, some (5, 3)) (5893229954480440039209702495036438881519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199876 (6, 3, some (5, 4)) (5893229954999709892291633480209578026589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199877 (6, 3, some (5, 5)) (117864599089297267617595832884519171911 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199878 (6, 3, some (5, 6)) (1473307487269361199186695838739436449851 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199904 (6, 3, some (6, 0)) (3093238538836803013075689798307358028587 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 199905 (6, 3, some (6, 1)) (3093238538702228992682755464598021279077 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199906 (6, 3, some (6, 2)) (1546619269233745805348424475595416576693 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199907 (6, 3, some (6, 3)) (3093238538676336350610648865478877575613 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199908 (6, 3, some (6, 4)) (386654817348127216130957580616175709193 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 199909 (6, 3, some (6, 5)) (3093238537162299298520689479360266866833 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllrrrr : KTree ℚ :=
  .node V1rllrrrrl 199813 (6, 3, some (3, 5)) (3093238538702228992682755464598021279077 / 5000000000000000000000000000000000000000 : ℚ) V1rllrrrrr

def V1rllrrr : KTree ℚ :=
  .node V1rllrrrl 198948 (6, 2, some (8, 4)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) V1rllrrrr

def V1rllrr : KTree ℚ :=
  .node V1rllrrl 198753 (6, 2, some (2, 1)) (7054740917437090843834829427931097441811 / 10000000000000000000000000000000000000000 : ℚ) V1rllrrr

def V1rllr : KTree ℚ :=
  .node V1rllrl 196769 (6, 0, some (4, 1)) (7456914334252354388546534218145848353547 / 10000000000000000000000000000000000000000 : ℚ) V1rllrr

def V1rll : KTree ℚ :=
  .node V1rlll 171234 (5, 7, some (6, 2)) (2554803297939549037834040844472386076471 / 5000000000000000000000000000000000000000 : ℚ) V1rllr

def V1rlrlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199936 (6, 3, some (7, 0)) (6933326109899646438275685542316131565341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199937 (6, 3, some (7, 1)) (6933326109071092085206939412901036794313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199938 (6, 3, some (7, 2)) (6933326109236802955820688638784055748519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199939 (6, 3, some (7, 3)) (6933326109990520398044290235694936885087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199940 (6, 3, some (7, 4)) (693332610848843384919218487860274301381 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 199941 (6, 3, some (7, 5)) (6933326099449180858724482608614472050663 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199968 (6, 3, some (8, 0)) (27587051307147360585955245705952737927 / 31250000000000000000000000000000000000 : ℚ) .leaf) 199969 (6, 3, some (8, 1)) (8827856417946846854849490932508266972181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199970 (6, 3, some (8, 2)) (353114256765244830045368362100418768171 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 199971 (6, 3, some (8, 3)) (8827856419253633240517304966475584525163 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 199972 (6, 3, some (8, 4)) (8827856412624427892740316289301313967107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200000 (6, 3, some (9, 0)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200001 (6, 3, some (9, 1)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200002 (6, 3, some (9, 2)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200003 (6, 3, some (9, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200704 (6, 4, none) (0 : ℚ) .leaf)) 200740 (6, 4, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200741 (6, 4, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200742 (6, 4, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200771 (6, 4, some (1, 3)) (8775220246285768804488253955945068751819 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200772 (6, 4, some (1, 4)) (8775220246440022658973883346226757019551 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200774 (6, 4, some (1, 6)) (8775220245433302803847156551031179972927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200802 (6, 4, some (2, 2)) (6840184899346315186945363230330113792597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200803 (6, 4, some (2, 3)) (855023112694894672772331045028955908989 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200804 (6, 4, some (2, 4)) (1710046225236324536471916325197541806763 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200805 (6, 4, some (2, 5)) (6840184900630985567533829760988034688559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200806 (6, 4, some (2, 6)) (684018490133766151453889898746246819873 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200833 (6, 4, some (3, 1)) (6043753326728595392901005658941245132329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200834 (6, 4, some (3, 2)) (1510938332827958619633060732075285448707 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200835 (6, 4, some (3, 3)) (3021876665777999839119654266094295133447 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 200836 (6, 4, some (3, 4)) (3021876665536629312262256698710624671123 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 200837 (6, 4, some (3, 5)) (604375333135097446408183626166730884751 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200838 (6, 4, some (3, 6)) (302187666587585292403629234593340743749 / 500000000000000000000000000000000000000 : ℚ) .leaf) 200864 (6, 4, some (4, 0)) (2840613891255674318594634320794860379301 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (1420306947522254343464363717088802081461 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200866 (6, 4, some (4, 2)) (5681227791590533863538275343833566409031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200867 (6, 4, some (4, 3)) (710153473901291966552499093949785281647 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 200868 (6, 4, some (4, 4)) (2840613895572754684012815036425125581839 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200869 (6, 4, some (4, 5)) (1420306947898947474164009200919186347247 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200870 (6, 4, some (4, 6)) (142030694769089029552100656039185505167 / 250000000000000000000000000000000000000 : ℚ) .leaf) 200896 (6, 4, some (5, 0)) (5574116283004247026537908100001135627421 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200897 (6, 4, some (5, 1)) (2787058143156689113054303971465026426547 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrllll : KTree ℚ :=
  .node V1rlrlllll 200773 (6, 4, some (1, 5)) (4387610122615167569926884252304699886209 / 5000000000000000000000000000000000000000 : ℚ) V1rlrllllr

def V1rlrlllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200899 (6, 4, some (5, 3)) (2787058143010571070466067033900802275753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200900 (6, 4, some (5, 4)) (43547783487024710284292340021653085161 / 78125000000000000000000000000000000000 : ℚ) .leaf) 200901 (6, 4, some (5, 5)) (2787058143156689113054303971465026426547 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200902 (6, 4, some (5, 6)) (5574116283004247026537908100001135627421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200928 (6, 4, some (6, 0)) (142030694769089029552100656039185505167 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 200929 (6, 4, some (6, 1)) (1420306947898947474164009200919186347247 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200930 (6, 4, some (6, 2)) (2840613895572754684012815036425125581839 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200931 (6, 4, some (6, 3)) (710153473901291966552499093949785281647 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 200932 (6, 4, some (6, 4)) (5681227791590533863538275343833566409031 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200933 (6, 4, some (6, 5)) (1420306947522254343464363717088802081461 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 200934 (6, 4, some (6, 6)) (2840613891255674318594634320794860379301 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200960 (6, 4, some (7, 0)) (302187666587585292403629234593340743749 / 500000000000000000000000000000000000000 : ℚ) .leaf) 200961 (6, 4, some (7, 1)) (604375333135097446408183626166730884751 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 200962 (6, 4, some (7, 2)) (3021876665536629312262256698710624671123 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200963 (6, 4, some (7, 3)) (3021876665777999839119654266094295133447 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200964 (6, 4, some (7, 4)) (1510938332827958619633060732075285448707 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 200965 (6, 4, some (7, 5)) (6043753326728595392901005658941245132329 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200992 (6, 4, some (8, 0)) (684018490133766151453889898746246819873 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 200993 (6, 4, some (8, 1)) (6840184900630985567533829760988034688559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200994 (6, 4, some (8, 2)) (1710046225236324536471916325197541806763 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 200995 (6, 4, some (8, 3)) (855023112694894672772331045028955908989 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrlllrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201024 (6, 4, some (9, 0)) (8775220245433302803847156551031179972927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201025 (6, 4, some (9, 1)) (4387610122615167569926884252304699886209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201026 (6, 4, some (9, 2)) (8775220246440022658973883346226757019551 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201027 (6, 4, some (9, 3)) (8775220246285768804488253955945068751819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201056 (6, 4, some (10, 0)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 201057 (6, 4, some (10, 1)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201058 (6, 4, some (10, 2)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 201728 (6, 5, none) (0 : ℚ) .leaf) 201765 (6, 5, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201766 (6, 5, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201797 (6, 5, some (1, 5)) (8732700966768092991177022844522533547639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201798 (6, 5, some (1, 6)) (8732700966859903995036542000352453975093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201827 (6, 5, some (2, 3)) (6766454558571331484803290314053637676333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201828 (6, 5, some (2, 4)) (6766454558096122768208930348294039440687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201829 (6, 5, some (2, 5)) (676645455767213467247854975197818183709 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 201830 (6, 5, some (2, 6)) (6766454558272547352063284847795473269649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201858 (6, 5, some (3, 2)) (5933671620422515088332821012234750242401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201859 (6, 5, some (3, 3)) (5933671621120377101191977030577473124187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201860 (6, 5, some (3, 4)) (2966835810315229250625874558717722359839 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 201861 (6, 5, some (3, 5)) (5933671620754393722650446471641586470419 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlllrr : KTree ℚ :=
  .node V1rlrlllrrl 201796 (6, 5, some (1, 4)) (8732700967998360716244919414675485745379 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlllrrr

def V1rlrlllr : KTree ℚ :=
  .node V1rlrlllrl 200996 (6, 4, some (8, 4)) (6840184899346315186945363230330113792597 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlllrr

def V1rlrlll : KTree ℚ :=
  .node V1rlrllll 200898 (6, 4, some (5, 2)) (43547783487024710284292340021653085161 / 78125000000000000000000000000000000000 : ℚ) V1rlrlllr

def V1rlrllrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201889 (6, 5, some (4, 1)) (1104653529553039470950612600076393042623 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201890 (6, 5, some (4, 2)) (2761633825108621808706705803252870443517 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201891 (6, 5, some (4, 3)) (2761633825031583676888514519511787285831 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201892 (6, 5, some (4, 4)) (5523267649862636634539986191835913143331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201893 (6, 5, some (4, 5)) (2761633825116751187172437548838540380117 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 201894 (6, 5, some (4, 6)) (172602114057868697741916149761660882069 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201920 (6, 5, some (5, 0)) (2673778379424495431515118495534238849243 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201921 (6, 5, some (5, 1)) (534755676382270619846874695999453788801 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 201922 (6, 5, some (5, 2)) (5347556764478621255674958065786758469183 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201923 (6, 5, some (5, 3)) (5347556764149538495633605685385141917239 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201925 (6, 5, some (5, 5)) (5347556764467377313150253749854041947813 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201926 (6, 5, some (5, 6)) (5347556762379691734867919295294603032847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201952 (6, 5, some (6, 0)) (5347556762379691734867919295294603032847 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201953 (6, 5, some (6, 1)) (5347556764467377313150253749854041947813 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201954 (6, 5, some (6, 2)) (5347556764288217971010692320888507009109 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201955 (6, 5, some (6, 3)) (5347556764149538495633605685385141917239 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201956 (6, 5, some (6, 4)) (5347556764478621255674958065786758469183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201957 (6, 5, some (6, 5)) (534755676382270619846874695999453788801 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 201958 (6, 5, some (6, 6)) (2673778379424495431515118495534238849243 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 201984 (6, 5, some (7, 0)) (172602114057868697741916149761660882069 / 312500000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrll : KTree ℚ :=
  .node V1rlrllrlll 201924 (6, 5, some (5, 4)) (5347556764288217971010692320888507009109 / 10000000000000000000000000000000000000000 : ℚ) V1rlrllrllr

def V1rlrllrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201986 (6, 5, some (7, 2)) (5523267649862636634539986191835913143331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201987 (6, 5, some (7, 3)) (2761633825031583676888514519511787285831 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201988 (6, 5, some (7, 4)) (2761633825108621808706705803252870443517 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201989 (6, 5, some (7, 5)) (1104653529553039470950612600076393042623 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202016 (6, 5, some (8, 0)) (5933671621207714170356055931301304145157 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 202017 (6, 5, some (8, 1)) (5933671620754393722650446471641586470419 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202018 (6, 5, some (8, 2)) (2966835810315229250625874558717722359839 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202019 (6, 5, some (8, 3)) (5933671621120377101191977030577473124187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202020 (6, 5, some (8, 4)) (5933671620422515088332821012234750242401 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202048 (6, 5, some (9, 0)) (6766454558272547352063284847795473269649 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202050 (6, 5, some (9, 2)) (6766454558096122768208930348294039440687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202051 (6, 5, some (9, 3)) (6766454558571331484803290314053637676333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202080 (6, 5, some (10, 0)) (8732700966859903995036542000352453975093 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202081 (6, 5, some (10, 1)) (8732700966768092991177022844522533547639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202082 (6, 5, some (10, 2)) (8732700967998360716244919414675485745379 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 202112 (6, 5, some (11, 0)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202113 (6, 5, some (11, 1)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202790 (6, 6, some (0, 6)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202821 (6, 6, some (1, 5)) (4348818424686705188043748889623767715149 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 202822 (6, 6, some (1, 6)) (4348818424686705188043748889623767715149 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrlr : KTree ℚ :=
  .node V1rlrllrlrl 202049 (6, 5, some (9, 1)) (676645455767213467247854975197818183709 / 1000000000000000000000000000000000000000 : ℚ) V1rlrllrlrr

def V1rlrllrl : KTree ℚ :=
  .node V1rlrllrll 201985 (6, 5, some (7, 1)) (2761633825116751187172437548838540380117 / 5000000000000000000000000000000000000000 : ℚ) V1rlrllrlr

def V1rlrllrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202853 (6, 6, some (2, 5)) (6706631042306611771196714841089516802553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202854 (6, 6, some (2, 6)) (1341326208562856739506165765280395770057 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202883 (6, 6, some (3, 3)) (5846144126042089499914612377763066362887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202884 (6, 6, some (3, 4)) (2923072062788713414069929022448511293237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202885 (6, 6, some (3, 5)) (2923072062788713414069929022448511293237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 202886 (6, 6, some (3, 6)) (5846144126042089499914612377763066362887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202914 (6, 6, some (4, 2)) (216035707459075003320472831464812974391 / 400000000000000000000000000000000000000 : ℚ) .leaf) 202915 (6, 6, some (4, 3)) (540089268658816728412927713588223265909 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 202916 (6, 6, some (4, 4)) (1080178537261759811870426472354208190109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 202917 (6, 6, some (4, 5)) (540089268658816728412927713588223265909 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202945 (6, 6, some (5, 1)) (2588999553532289087591601575180010525759 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202946 (6, 6, some (5, 2)) (2588999554196441067180072012072533789307 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202947 (6, 6, some (5, 3)) (2588999554073409313247870083831128449921 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202948 (6, 6, some (5, 4)) (2588999554073409313247870083831128449921 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202949 (6, 6, some (5, 5)) (2588999554196441067180072012072533789307 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 202950 (6, 6, some (5, 6)) (2588999553532289087591601575180010525759 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202976 (6, 6, some (6, 0)) (5109606592192138747858304879227454468559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202977 (6, 6, some (6, 1)) (5109606595565733669243911758832755289051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202978 (6, 6, some (6, 2)) (2554803297896752215068575588786977866897 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 202979 (6, 6, some (6, 3)) (5109606595570030317690515980831988742621 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrrl : KTree ℚ :=
  .node V1rlrllrrll 202918 (6, 6, some (4, 6)) (216035707459075003320472831464812974391 / 400000000000000000000000000000000000000 : ℚ) V1rlrllrrlr

def V1rlrllrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202981 (6, 6, some (6, 5)) (5109606595565733669243911758832755289051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202982 (6, 6, some (6, 6)) (5109606592192138747858304879227454468559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203008 (6, 6, some (7, 0)) (2588999553532289087591601575180010525759 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203009 (6, 6, some (7, 1)) (2588999554196441067180072012072533789307 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203010 (6, 6, some (7, 2)) (2588999554073409313247870083831128449921 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 203011 (6, 6, some (7, 3)) (2588999554073409313247870083831128449921 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203012 (6, 6, some (7, 4)) (2588999554196441067180072012072533789307 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203013 (6, 6, some (7, 5)) (2588999553532289087591601575180010525759 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203040 (6, 6, some (8, 0)) (216035707459075003320472831464812974391 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 203041 (6, 6, some (8, 1)) (540089268658816728412927713588223265909 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203043 (6, 6, some (8, 3)) (540089268658816728412927713588223265909 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 203044 (6, 6, some (8, 4)) (216035707459075003320472831464812974391 / 400000000000000000000000000000000000000 : ℚ) .leaf) 203072 (6, 6, some (9, 0)) (5846144126042089499914612377763066362887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203073 (6, 6, some (9, 1)) (2923072062788713414069929022448511293237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203074 (6, 6, some (9, 2)) (2923072062788713414069929022448511293237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 203075 (6, 6, some (9, 3)) (5846144126042089499914612377763066362887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203104 (6, 6, some (10, 0)) (1341326208562856739506165765280395770057 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 203105 (6, 6, some (10, 1)) (6706631042306611771196714841089516802553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203106 (6, 6, some (10, 2)) (1341326208562856739506165765280395770057 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 203136 (6, 6, some (11, 0)) (4348818424686705188043748889623767715149 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrrr : KTree ℚ :=
  .node V1rlrllrrrl 203042 (6, 6, some (8, 2)) (1080178537261759811870426472354208190109 / 2000000000000000000000000000000000000000 : ℚ) V1rlrllrrrr

def V1rlrllrr : KTree ℚ :=
  .node V1rlrllrrl 202980 (6, 6, some (6, 4)) (2554803297896752215068575588786977866897 / 5000000000000000000000000000000000000000 : ℚ) V1rlrllrrr

def V1rlrllr : KTree ℚ :=
  .node V1rlrllrl 202852 (6, 6, some (2, 4)) (1341326208562856739506165765280395770057 / 2000000000000000000000000000000000000000 : ℚ) V1rlrllrr

def V1rlrll : KTree ℚ :=
  .node V1rlrlll 201862 (6, 5, some (3, 6)) (5933671621207714170356055931301304145157 / 10000000000000000000000000000000000000000 : ℚ) V1rlrllr

def V1rlrlrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203168 (6, 6, some (12, 0)) (5662594321918012841511714944279727660067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203846 (6, 7, some (1, 6)) (8668224793448342241517454444777749026097 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203877 (6, 7, some (2, 5)) (3328556978113705141051905289185256661747 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203878 (6, 7, some (2, 6)) (1664278489163451800140522918429258040613 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203908 (6, 7, some (3, 4)) (5774862629015492051725072258908160379517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 203909 (6, 7, some (3, 5)) (5774862628914613626617899964850200009511 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203910 (6, 7, some (3, 6)) (577486262936856673067497552879423293481 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 203939 (6, 7, some (4, 3)) (5303229875524170369411658571927483123877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203940 (6, 7, some (4, 4)) (662903734400570414954183769047510310943 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 203941 (6, 7, some (4, 5)) (5303229875394474734664598868155549538183 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrlllrl : KTree ℚ :=
  (.node (.node (.node .leaf 203970 (6, 7, some (5, 2)) (2523075981781049150379829744011725600407 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203971 (6, 7, some (5, 3)) (252307598172726174927135521523815886899 / 500000000000000000000000000000000000000 : ℚ) .leaf) 203972 (6, 7, some (5, 4)) (1261537990838532913310266678596933904673 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203973 (6, 7, some (5, 5)) (5046151963602091501299111644639869431857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203974 (6, 7, some (5, 6)) (5046151962765494350785988949914752423667 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlllrr : KTree ℚ :=
  (.node (.node (.node .leaf 204002 (6, 7, some (6, 2)) (1232715722351773167151620180458845407917 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 204003 (6, 7, some (6, 3)) (4930862889182822507409869124294851591669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204004 (6, 7, some (6, 4)) (4930862889298945273268423006491770036737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 204005 (6, 7, some (6, 5)) (4930862889288737256218630583606691921423 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlllr : KTree ℚ :=
  .node V1rlrlrlllrl 204001 (6, 7, some (6, 1)) (2465431444352467129490151217524195330027 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrlllrr

def V1rlrlrlll : KTree ℚ :=
  .node V1rlrlrllll 203942 (6, 7, some (4, 6)) (662903734431064395963035923597602055219 / 1250000000000000000000000000000000000000 : ℚ) V1rlrlrlllr

def V1rlrlrllrll : KTree ℚ :=
  (.node (.node (.node .leaf 204032 (6, 7, some (7, 0)) (4930862886951929542377093772165147516947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204033 (6, 7, some (7, 1)) (4930862889288737256218630583606691921423 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204034 (6, 7, some (7, 2)) (4930862889298945273268423006491770036737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204035 (6, 7, some (7, 3)) (4930862889182822507409869124294851591669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204036 (6, 7, some (7, 4)) (1232715722351773167151620180458845407917 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 204064 (6, 7, some (8, 0)) (5046151962765494350785988949914752423667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204065 (6, 7, some (8, 1)) (5046151963602091501299111644639869431857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204066 (6, 7, some (8, 2)) (1261537990838532913310266678596933904673 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 204067 (6, 7, some (8, 3)) (252307598172726174927135521523815886899 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrllrl : KTree ℚ :=
  .node V1rlrlrllrll 204037 (6, 7, some (7, 5)) (2465431444352467129490151217524195330027 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrllrlr

def V1rlrlrllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 204096 (6, 7, some (9, 0)) (662903734431064395963035923597602055219 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 204097 (6, 7, some (9, 1)) (5303229875394474734664598868155549538183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204098 (6, 7, some (9, 2)) (662903734400570414954183769047510310943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204099 (6, 7, some (9, 3)) (5303229875524170369411658571927483123877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204128 (6, 7, some (10, 0)) (577486262936856673067497552879423293481 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 204130 (6, 7, some (10, 2)) (5774862629015492051725072258908160379517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204160 (6, 7, some (11, 0)) (1664278489163451800140522918429258040613 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 204161 (6, 7, some (11, 1)) (3328556978113705141051905289185256661747 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 204192 (6, 7, some (12, 0)) (8668224793448342241517454444777749026097 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrllrr : KTree ℚ :=
  .node V1rlrlrllrrl 204129 (6, 7, some (10, 1)) (5774862628914613626617899964850200009511 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrllrrr

def V1rlrlrllr : KTree ℚ :=
  .node V1rlrlrllrl 204068 (6, 7, some (8, 4)) (2523075981781049150379829744011725600407 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrllrr

def V1rlrlrll : KTree ℚ :=
  .node V1rlrlrlll 204006 (6, 7, some (6, 6)) (4930862886951929542377093772165147516947 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrllr

def V1rlrlrlrlll : KTree ℚ :=
  (.node (.node (.node .leaf 204933 (6, 8, some (3, 5)) (2857838152888335409116954698983589432733 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204934 (6, 8, some (3, 6)) (5715676306208141955868469501570875858777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204964 (6, 8, some (4, 4)) (5223444490110977399397755785083213646269 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204965 (6, 8, some (4, 5)) (1044688898043703462321252074556460722987 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 204966 (6, 8, some (4, 6)) (5223444490373853168543178113314885345809 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrllr : KTree ℚ :=
  (.node (.node (.node .leaf 204996 (6, 8, some (5, 4)) (4940599166561042566303379858548217358361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204997 (6, 8, some (5, 5)) (988119833356059734336737489439891478777 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 204998 (6, 8, some (5, 6)) (1235149791567929081427282893736943749001 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 205026 (6, 8, some (6, 2)) (4791435777972225532700038046829398197009 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrll : KTree ℚ :=
  .node V1rlrlrlrlll 204995 (6, 8, some (5, 3)) (2470299583365285210102446597009144528211 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrlrllr

def V1rlrlrlrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 205028 (6, 8, some (6, 4)) (2395717888913772434155168998883932456403 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205029 (6, 8, some (6, 5)) (479143577792278101413021274130423503227 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 205030 (6, 8, some (6, 6)) (1197858944071194231063179827568265400933 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205057 (6, 8, some (7, 1)) (237231734786794450470945259644272175969 / 500000000000000000000000000000000000000 : ℚ) .leaf) 205058 (6, 8, some (7, 2)) (948926939215723988224237923738631668449 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 205060 (6, 8, some (7, 4)) (948926939215723988224237923738631668449 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 205061 (6, 8, some (7, 5)) (237231734786794450470945259644272175969 / 500000000000000000000000000000000000000 : ℚ) .leaf) 205088 (6, 8, some (8, 0)) (1197858944071194231063179827568265400933 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 205089 (6, 8, some (8, 1)) (479143577792278101413021274130423503227 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrlr : KTree ℚ :=
  .node V1rlrlrlrlrl 205059 (6, 8, some (7, 3)) (189785387836594057426566613055795261687 / 400000000000000000000000000000000000000 : ℚ) V1rlrlrlrlrr

def V1rlrlrlrl : KTree ℚ :=
  .node V1rlrlrlrll 205027 (6, 8, some (6, 3)) (4791435777803918594285394476645038567017 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrlrlr

def V1rlrlrlrrll : KTree ℚ :=
  (.node (.node (.node .leaf 205091 (6, 8, some (8, 3)) (4791435777803918594285394476645038567017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205092 (6, 8, some (8, 4)) (4791435777972225532700038046829398197009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205120 (6, 8, some (9, 0)) (1235149791567929081427282893736943749001 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205121 (6, 8, some (9, 1)) (988119833356059734336737489439891478777 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 205122 (6, 8, some (9, 2)) (4940599166561042566303379858548217358361 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 205152 (6, 8, some (10, 0)) (5223444490373853168543178113314885345809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205153 (6, 8, some (10, 1)) (1044688898043703462321252074556460722987 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 205154 (6, 8, some (10, 2)) (5223444490110977399397755785083213646269 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 205184 (6, 8, some (11, 0)) (5715676306208141955868469501570875858777 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrrl : KTree ℚ :=
  .node V1rlrlrlrrll 205123 (6, 8, some (9, 3)) (2470299583365285210102446597009144528211 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrlrrlr

def V1rlrlrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 205216 (6, 8, some (12, 0)) (6615448261499790699880118395128821068179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205958 (6, 9, some (3, 6)) (1133148070817499187532604025182724251057 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 205989 (6, 9, some (4, 5)) (1031403744458595907562161431969176143043 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205990 (6, 9, some (4, 6)) (1031403744501851368611759085768371062747 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 206020 (6, 9, some (5, 4)) (2427067824484809320005044524522041852959 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 206022 (6, 9, some (5, 6)) (4854135648861540031729587991667772948023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206051 (6, 9, some (6, 3)) (4679513707119317563626183533689131115467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206052 (6, 9, some (6, 4)) (4679513707068934530853940116284455591359 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 206053 (6, 9, some (6, 5)) (4679513707207809274052028646362787245683 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrrr : KTree ℚ :=
  .node V1rlrlrlrrrl 206021 (6, 9, some (5, 5)) (4854135649146543501808244237389391860509 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrlrrrr

def V1rlrlrlrr : KTree ℚ :=
  .node V1rlrlrlrrl 205185 (6, 8, some (11, 1)) (2857838152888335409116954698983589432733 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrlrrr

def V1rlrlrlr : KTree ℚ :=
  .node V1rlrlrlrl 205090 (6, 8, some (8, 2)) (2395717888913772434155168998883932456403 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrlrr

def V1rlrlrl : KTree ℚ :=
  .node V1rlrlrll 204902 (6, 8, some (2, 6)) (6615448261499790699880118395128821068179 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrlr

def V1rlrlrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 206082 (6, 9, some (7, 2)) (4598977469421975077124933159867628434059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206083 (6, 9, some (7, 3)) (4598977469261924874151375826329268285807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206084 (6, 9, some (7, 4)) (4598977469357169424896288187936554873237 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206085 (6, 9, some (7, 5)) (919795493844529897861297953092789237397 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 206113 (6, 9, some (8, 1)) (919795493844529897861297953092789237397 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 206115 (6, 9, some (8, 3)) (4598977469261924874151375826329268285807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206116 (6, 9, some (8, 4)) (4598977469421975077124933159867628434059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206144 (6, 9, some (9, 0)) (2339756853027640668061369207826807283291 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 206145 (6, 9, some (9, 1)) (4679513707207809274052028646362787245683 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlll : KTree ℚ :=
  .node V1rlrlrrllll 206114 (6, 9, some (8, 2)) (4598977469357169424896288187936554873237 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrlllr

def V1rlrlrrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 206147 (6, 9, some (9, 3)) (4679513707119317563626183533689131115467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206176 (6, 9, some (10, 0)) (4854135648861540031729587991667772948023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206177 (6, 9, some (10, 1)) (4854135649146543501808244237389391860509 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206178 (6, 9, some (10, 2)) (2427067824484809320005044524522041852959 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 206208 (6, 9, some (11, 0)) (1031403744501851368611759085768371062747 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 206240 (6, 9, some (12, 0)) (1133148070817499187532604025182724251057 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 207014 (6, 10, some (4, 6)) (5100843791656483151562852479661238864581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207045 (6, 10, some (5, 5)) (4781981659621113128473089931738220874243 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 207046 (6, 10, some (5, 6)) (4781981659490757290274857262620928087943 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrllr : KTree ℚ :=
  .node V1rlrlrrllrl 206209 (6, 9, some (11, 1)) (1031403744458595907562161431969176143043 / 2000000000000000000000000000000000000000 : ℚ) V1rlrlrrllrr

def V1rlrlrrll : KTree ℚ :=
  .node V1rlrlrrlll 206146 (6, 9, some (9, 2)) (4679513707068934530853940116284455591359 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrllr

def V1rlrlrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 207077 (6, 10, some (6, 5)) (573452298485039656964760178822398447779 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 207078 (6, 10, some (6, 6)) (2293809193536562373829159846927378972469 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207107 (6, 10, some (7, 3)) (2240890378135730148882569007601840201769 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207108 (6, 10, some (7, 4)) (2240890378151279462860960460555636562297 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207109 (6, 10, some (7, 5)) (560222594535876261767074411038575749949 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 207139 (6, 10, some (8, 3)) (4448095027437871953399920374819305019681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207140 (6, 10, some (8, 4)) (4448095027561331497628601501497950219327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207169 (6, 10, some (9, 1)) (560222594535876261767074411038575749949 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 207170 (6, 10, some (9, 2)) (2240890378151279462860960460555636562297 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlrl : KTree ℚ :=
  .node V1rlrlrrlrll 207138 (6, 10, some (8, 2)) (4448095027561331497628601501497950219327 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrlrlr

def V1rlrlrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 207200 (6, 10, some (10, 0)) (2293809193536562373829159846927378972469 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207201 (6, 10, some (10, 1)) (573452298485039656964760178822398447779 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 207202 (6, 10, some (10, 2)) (2293809193866260499569116422499949609263 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207232 (6, 10, some (11, 0)) (4781981659490757290274857262620928087943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207233 (6, 10, some (11, 1)) (4781981659621113128473089931738220874243 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 208070 (6, 11, some (5, 6)) (2360418776548653534145482787214648139977 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 208101 (6, 11, some (6, 5)) (4510774501742460196770764307456628849039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 208102 (6, 11, some (6, 6)) (4510774501185509219368087759242292842197 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 208132 (6, 11, some (7, 4)) (54816968701183368269808429596105848337 / 125000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlrr : KTree ℚ :=
  .node V1rlrlrrlrrl 207264 (6, 10, some (12, 0)) (5100843791656483151562852479661238864581 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrlrrr

def V1rlrlrrlr : KTree ℚ :=
  .node V1rlrlrrlrl 207171 (6, 10, some (9, 3)) (2240890378135730148882569007601840201769 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrrlrr

def V1rlrlrrl : KTree ℚ :=
  .node V1rlrlrrll 207076 (6, 10, some (6, 4)) (2293809193866260499569116422499949609263 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrrlr

def V1rlrlrrrllll : KTree ℚ :=
  (.node (.node .leaf 208163 (6, 11, some (8, 3)) (4326445295770962604779679384954517458587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 208164 (6, 11, some (8, 4)) (432644529584866342318751438765482280771 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rlrlrrrlllr : KTree ℚ :=
  (.node (.node .leaf 208195 (6, 11, some (9, 3)) (4326445295770962604779679384954517458587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 208225 (6, 11, some (10, 1)) (2192678748071947024877203187282901154151 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rlrlrrrlll : KTree ℚ :=
  .node V1rlrlrrrllll 208194 (6, 11, some (9, 2)) (432644529584866342318751438765482280771 / 1000000000000000000000000000000000000000 : ℚ) V1rlrlrrrlllr

def V1rlrlrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 208256 (6, 11, some (11, 0)) (4510774501185509219368087759242292842197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 208257 (6, 11, some (11, 1)) (4510774501742460196770764307456628849039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 208288 (6, 11, some (12, 0)) (2360418776548653534145482787214648139977 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 209126 (6, 12, some (6, 6)) (2222769185941978426875863060283873879479 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrll : KTree ℚ :=
  .node V1rlrlrrrlll 208226 (6, 11, some (10, 2)) (54816968701183368269808429596105848337 / 125000000000000000000000000000000000000 : ℚ) V1rlrlrrrllr

def V1rlrlrrrlrll : KTree ℚ :=
  (.node (.node .leaf 209188 (6, 12, some (8, 4)) (422617725674838895323828821063788799893 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 209219 (6, 12, some (9, 3)) (840195727407305589343768499340664427061 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rlrlrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 209281 (6, 12, some (11, 1)) (4304581464336223892055026604501797164157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 209312 (6, 12, some (12, 0)) (2222769185941978426875863060283873879479 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rlrlrrrlrl : KTree ℚ :=
  .node V1rlrlrrrlrll 209250 (6, 12, some (10, 2)) (422617725674838895323828821063788799893 / 1000000000000000000000000000000000000000 : ℚ) V1rlrlrrrlrlr

def V1rlrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 229408 (7, 0, some (0, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229409 (7, 0, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 229410 (7, 0, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 229411 (7, 0, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrlr : KTree ℚ :=
  .node V1rlrlrrrlrl 229376 (7, 0, none) (0 : ℚ) V1rlrlrrrlrr

def V1rlrlrrrl : KTree ℚ :=
  .node V1rlrlrrrll 209157 (6, 12, some (7, 5)) (4304581464336223892055026604501797164157 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrrlr

def V1rlrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229413 (7, 0, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (8982447759867956245839555781401434535929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (4491223898944078477370925639442326705961 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229442 (7, 0, some (1, 2)) (8982447812722266719633221859060430762551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229443 (7, 0, some (1, 3)) (4491223907711576771214164485034645791953 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 229444 (7, 0, some (1, 4)) (224561195347143082026681552268507611333 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229445 (7, 0, some (1, 5)) (8982447812846919468370171355143349240813 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229472 (7, 0, some (2, 0)) (721968862355979693507414743994715584163 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 229473 (7, 0, some (2, 1)) (7219688635482788965754582898550371947781 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229474 (7, 0, some (2, 2)) (7219688637653640643026884781755796347661 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 229475 (7, 0, some (2, 3)) (3609844318208961580933023924069373896171 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229476 (7, 0, some (2, 4)) (1443937727116595850753949870618465348639 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229477 (7, 0, some (2, 5)) (3609844318208961580933023924069373896171 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229504 (7, 0, some (3, 0)) (266146601858437532433576943972160911483 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229505 (7, 0, some (3, 1)) (1330733009692319043322715402973228382801 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229506 (7, 0, some (3, 2)) (3326832523661378992987874848422334982711 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 229507 (7, 0, some (3, 3)) (51981758176197450627142195342264752551 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229508 (7, 0, some (3, 4)) (3326832523661378992987874848422334982711 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229509 (7, 0, some (3, 5)) (1330733009692319043322715402973228382801 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229536 (7, 0, some (4, 0)) (1330733009692319043322715402973228382801 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 229537 (7, 0, some (4, 1)) (3326832523661378992987874848422334982711 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrlrrr : KTree ℚ :=
  .node V1rlrlrrrl 229412 (7, 0, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) V1rlrlrrrr

def V1rlrlrr : KTree ℚ :=
  .node V1rlrlrrl 208133 (6, 11, some (7, 5)) (2192678748071947024877203187282901154151 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrrr

def V1rlrlr : KTree ℚ :=
  .node V1rlrlrl 206054 (6, 9, some (6, 6)) (2339756853027640668061369207826807283291 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrr

def V1rlrl : KTree ℚ :=
  .node V1rlrll 203137 (6, 6, some (11, 1)) (4348818424686705188043748889623767715149 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlr

def V1rlrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 229539 (7, 0, some (4, 3)) (3326832523661378992987874848422334982711 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229540 (7, 0, some (4, 4)) (1330733009692319043322715402973228382801 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229541 (7, 0, some (4, 5)) (266146601858437532433576943972160911483 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229568 (7, 0, some (5, 0)) (3609844318208961580933023924069373896171 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229569 (7, 0, some (5, 1)) (1443937727116595850753949870618465348639 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 229570 (7, 0, some (5, 2)) (3609844318208961580933023924069373896171 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229571 (7, 0, some (5, 3)) (7219688637653640643026884781755796347661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229572 (7, 0, some (5, 4)) (7219688635482788965754582898550371947781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229573 (7, 0, some (5, 5)) (721968862355979693507414743994715584163 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 229600 (7, 0, some (6, 0)) (8982447812846919468370171355143349240813 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 229601 (7, 0, some (6, 1)) (224561195347143082026681552268507611333 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229602 (7, 0, some (6, 2)) (4491223907711576771214164485034645791953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229603 (7, 0, some (6, 3)) (8982447812722266719633221859060430762551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229604 (7, 0, some (6, 4)) (4491223898944078477370925639442326705961 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229605 (7, 0, some (6, 5)) (8982447759867956245839555781401434535929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229632 (7, 0, some (7, 0)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229633 (7, 0, some (7, 1)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229634 (7, 0, some (7, 2)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229635 (7, 0, some (7, 3)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 229636 (7, 0, some (7, 4)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 229637 (7, 0, some (7, 5)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 230400 (7, 1, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 230433 (7, 1, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 230434 (7, 1, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 230435 (7, 1, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230436 (7, 1, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 230437 (7, 1, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230464 (7, 1, some (1, 0)) (444735515905012180459441232558370674973 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230465 (7, 1, some (1, 1)) (8894710360378031244983354895694504174209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230466 (7, 1, some (1, 2)) (4447355188968599365262881611255670293097 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230467 (7, 1, some (1, 3)) (2223677595528385739262132100370678164677 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 230468 (7, 1, some (1, 4)) (2223677595278936153786671559050978386039 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 230469 (7, 1, some (1, 5)) (8894710380025367972763859794732861255971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230496 (7, 1, some (2, 0)) (1763685226199242807597181234966647265939 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230497 (7, 1, some (2, 1)) (176368523025002524532316182352275354381 / 250000000000000000000000000000000000000 : ℚ) .leaf) 230498 (7, 1, some (2, 2)) (1410948185100737767909196014617420584113 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230499 (7, 1, some (2, 3)) (7054740925128388586514468669171667635461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230500 (7, 1, some (2, 4)) (7054740924214616300411201550717592320891 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230501 (7, 1, some (2, 5)) (7054740924622550302486396956518279770619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (3189534920945356556566409343627258529017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (1594767461760012487697126546317829127141 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230530 (7, 1, some (3, 2)) (1594767461769233811670307453081640106303 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 230531 (7, 1, some (3, 3)) (6379069846206416197310836590501812231737 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 230532 (7, 1, some (3, 4)) (6379069846390848164394891226370901971379 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 230533 (7, 1, some (3, 5)) (6379069847349894667788067567094576321459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (3096731270221509023256436520271453842847 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230561 (7, 1, some (4, 1)) (619346254084412389092340646709439716911 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230562 (7, 1, some (4, 2)) (6193462539955957905249974653382001466781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230563 (7, 1, some (4, 3)) (6193462539955957905249974653382001466781 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230564 (7, 1, some (4, 4)) (619346254084412389092340646709439716911 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230565 (7, 1, some (4, 5)) (3096731270221509023256436520271453842847 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230592 (7, 1, some (5, 0)) (6379069847349894667788067567094576321459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230593 (7, 1, some (5, 1)) (6379069846390848164394891226370901971379 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230594 (7, 1, some (5, 2)) (6379069846206416197310836590501812231737 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 230595 (7, 1, some (5, 3)) (1594767461769233811670307453081640106303 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230596 (7, 1, some (5, 4)) (1594767461760012487697126546317829127141 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230597 (7, 1, some (5, 5)) (3189534920945356556566409343627258529017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230624 (7, 1, some (6, 0)) (7054740924622550302486396956518279770619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230625 (7, 1, some (6, 1)) (7054740924214616300411201550717592320891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230626 (7, 1, some (6, 2)) (7054740925128388586514468669171667635461 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230627 (7, 1, some (6, 3)) (1410948185100737767909196014617420584113 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230628 (7, 1, some (6, 4)) (176368523025002524532316182352275354381 / 250000000000000000000000000000000000000 : ℚ) .leaf) 230629 (7, 1, some (6, 5)) (1763685226199242807597181234966647265939 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230656 (7, 1, some (7, 0)) (8894710380025367972763859794732861255971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230657 (7, 1, some (7, 1)) (2223677595278936153786671559050978386039 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 230658 (7, 1, some (7, 2)) (2223677595528385739262132100370678164677 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 230659 (7, 1, some (7, 3)) (4447355188968599365262881611255670293097 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230660 (7, 1, some (7, 4)) (8894710360378031244983354895694504174209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230661 (7, 1, some (7, 5)) (444735515905012180459441232558370674973 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230688 (7, 1, some (8, 0)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230689 (7, 1, some (8, 1)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 230690 (7, 1, some (8, 2)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230691 (7, 1, some (8, 3)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 230692 (7, 1, some (8, 4)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 231424 (7, 2, none) (0 : ℚ) (.node .leaf 231458 (7, 2, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 231459 (7, 2, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231460 (7, 2, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 231461 (7, 2, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231489 (7, 2, some (1, 1)) (8827856394601697804319415467593017453409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231490 (7, 2, some (1, 2)) (137935256472567118129556033542565143169 / 156250000000000000000000000000000000000 : ℚ) .leaf) 231491 (7, 2, some (1, 3)) (1765571283909713392940900296791973737397 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 231492 (7, 2, some (1, 4)) (8827856418963235140810094808107474569883 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231493 (7, 2, some (1, 5)) (2206964104458352669324357092010682646007 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231520 (7, 2, some (2, 0)) (693332608327901947636726889440596963173 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 231521 (7, 2, some (2, 1)) (6933326102987906999034868771709020189229 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231522 (7, 2, some (2, 2)) (6933326109472007043025089969405541252029 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 231524 (7, 2, some (2, 4)) (866665763629654649693539263095972595799 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 231525 (7, 2, some (2, 5)) (6933326109160183929736814462995299140303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231552 (7, 2, some (3, 0)) (3093238534181239151312213815340176363549 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231553 (7, 2, some (3, 1)) (3093238538214017253664709431513236621721 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231554 (7, 2, some (3, 2)) (6186477077768318211842832593411858107157 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231555 (7, 2, some (3, 3)) (1546619269273947562431964169999309463439 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231556 (7, 2, some (3, 4)) (6186477076947929542424361208414004696341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231557 (7, 2, some (3, 5)) (3093238538843616539470919283165085241707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231584 (7, 2, some (4, 0)) (5893229952863783448385857256319441810281 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231585 (7, 2, some (4, 1)) (2946614977595054560037360139935573066397 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 231586 (7, 2, some (4, 2)) (5893229954735747646558300869292731664289 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231587 (7, 2, some (4, 3)) (1473307488594579249067565786333480442103 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231588 (7, 2, some (4, 4)) (2946614977461775100589199380172475392053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231589 (7, 2, some (4, 5)) (2946614977552647676938682699694282654829 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231616 (7, 2, some (5, 0)) (2946614977552647676938682699694282654829 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231617 (7, 2, some (5, 1)) (2946614977461775100589199380172475392053 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 231618 (7, 2, some (5, 2)) (1473307488594579249067565786333480442103 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231619 (7, 2, some (5, 3)) (5893229954735747646558300869292731664289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231620 (7, 2, some (5, 4)) (2946614977595054560037360139935573066397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231621 (7, 2, some (5, 5)) (5893229952863783448385857256319441810281 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231648 (7, 2, some (6, 0)) (3093238538843616539470919283165085241707 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 231649 (7, 2, some (6, 1)) (6186477076947929542424361208414004696341 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 231650 (7, 2, some (6, 2)) (1546619269273947562431964169999309463439 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231651 (7, 2, some (6, 3)) (6186477077768318211842832593411858107157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231652 (7, 2, some (6, 4)) (3093238538214017253664709431513236621721 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231653 (7, 2, some (6, 5)) (3093238534181239151312213815340176363549 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231680 (7, 2, some (7, 0)) (6933326109160183929736814462995299140303 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231681 (7, 2, some (7, 1)) (866665763629654649693539263095972595799 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231682 (7, 2, some (7, 2)) (6933326109908555688985929339614649715109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231683 (7, 2, some (7, 3)) (6933326109472007043025089969405541252029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231684 (7, 2, some (7, 4)) (6933326102987906999034868771709020189229 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231685 (7, 2, some (7, 5)) (693332608327901947636726889440596963173 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 231712 (7, 2, some (8, 0)) (2206964104458352669324357092010682646007 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231713 (7, 2, some (8, 1)) (8827856418963235140810094808107474569883 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231714 (7, 2, some (8, 2)) (1765571283909713392940900296791973737397 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231715 (7, 2, some (8, 3)) (137935256472567118129556033542565143169 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231716 (7, 2, some (8, 4)) (8827856394601697804319415467593017453409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231744 (7, 2, some (9, 0)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231745 (7, 2, some (9, 1)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231746 (7, 2, some (9, 2)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231747 (7, 2, some (9, 3)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 232448 (7, 3, none) (0 : ℚ) (.node .leaf 232483 (7, 3, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232485 (7, 3, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232514 (7, 3, some (1, 2)) (8775220240355058018005542294380540334527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232515 (7, 3, some (1, 3)) (4387610123274813232893571408448748530427 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232516 (7, 3, some (1, 4)) (8775220246289826527188895670638752858149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232517 (7, 3, some (1, 5)) (2193805061282212826964268620349627418041 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 232545 (7, 3, some (2, 1)) (3420092446106029156359381296565761510271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232546 (7, 3, some (2, 2)) (3420092450186815588976116818416720703863 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232547 (7, 3, some (2, 3)) (855023112692521480345060728662842563661 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 232548 (7, 3, some (2, 4)) (6840184900761773357084240989878801679119 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 232549 (7, 3, some (2, 5)) (3420092450341861283393421421504316622967 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 232576 (7, 3, some (3, 0)) (3021876659211377321191448987494385735041 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232577 (7, 3, some (3, 1)) (3021876664546219933595079803319649827937 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232578 (7, 3, some (3, 2)) (6043753331704643374593951334434961518021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232579 (7, 3, some (3, 3)) (6043753331358895911716293072027524006833 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232580 (7, 3, some (3, 4)) (6043753331029923768619602140151144146723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232581 (7, 3, some (3, 5)) (6043753331567648743606392548017834825127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232608 (7, 3, some (4, 0)) (1420306946743212483088908570905044202829 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232609 (7, 3, some (4, 1)) (710153473910146281151813668121573359499 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 232610 (7, 3, some (4, 2)) (5681227791510689563156861589914071303593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232611 (7, 3, some (4, 3)) (1136245558211381002479264567735570735421 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 232612 (7, 3, some (4, 4)) (5681227791317962481038839563874839735687 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232640 (7, 3, some (5, 0)) (139352907138802353102183594604195396717 / 250000000000000000000000000000000000000 : ℚ) .leaf) 232641 (7, 3, some (5, 1)) (5574116286566320727318471034345374674337 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232642 (7, 3, some (5, 2)) (1393529071523396753143997990025165168863 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232643 (7, 3, some (5, 3)) (1393529071523396753143997990025165168863 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232644 (7, 3, some (5, 4)) (5574116286566320727318471034345374674337 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232645 (7, 3, some (5, 5)) (139352907138802353102183594604195396717 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232672 (7, 3, some (6, 0)) (355076736980916036871352118506603748573 / 625000000000000000000000000000000000000 : ℚ) .leaf) 232673 (7, 3, some (6, 1)) (5681227791317962481038839563874839735687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232674 (7, 3, some (6, 2)) (1136245558211381002479264567735570735421 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 232675 (7, 3, some (6, 3)) (5681227791510689563156861589914071303593 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 232676 (7, 3, some (6, 4)) (710153473910146281151813668121573359499 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232677 (7, 3, some (6, 5)) (1420306946743212483088908570905044202829 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232704 (7, 3, some (7, 0)) (6043753331567648743606392548017834825127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232705 (7, 3, some (7, 1)) (6043753331029923768619602140151144146723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232706 (7, 3, some (7, 2)) (6043753331358895911716293072027524006833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232707 (7, 3, some (7, 3)) (6043753331704643374593951334434961518021 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232708 (7, 3, some (7, 4)) (3021876664546219933595079803319649827937 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232709 (7, 3, some (7, 5)) (3021876659211377321191448987494385735041 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232736 (7, 3, some (8, 0)) (3420092450341861283393421421504316622967 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232737 (7, 3, some (8, 1)) (6840184900761773357084240989878801679119 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 232738 (7, 3, some (8, 2)) (855023112692521480345060728662842563661 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrlrr : KTree ℚ :=
  .node V1rlrrlrrl 232613 (7, 3, some (4, 5)) (355076736980916036871352118506603748573 / 625000000000000000000000000000000000000 : ℚ) V1rlrrlrrr

def V1rlrrlr : KTree ℚ :=
  .node V1rlrrlrl 232484 (7, 3, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) V1rlrrlrr

def V1rlrrl : KTree ℚ :=
  .node V1rlrrll 231523 (7, 2, some (2, 3)) (6933326109908555688985929339614649715109 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrlr

def V1rlrrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232740 (7, 3, some (8, 4)) (3420092446106029156359381296565761510271 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232768 (7, 3, some (9, 0)) (2193805061282212826964268620349627418041 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232769 (7, 3, some (9, 1)) (8775220246289826527188895670638752858149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232770 (7, 3, some (9, 2)) (4387610123274813232893571408448748530427 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232771 (7, 3, some (9, 3)) (8775220240355058018005542294380540334527 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232800 (7, 3, some (10, 0)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232801 (7, 3, some (10, 1)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 232802 (7, 3, some (10, 2)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233472 (7, 4, none) (0 : ℚ) (.node .leaf 233508 (7, 4, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf))) 233509 (7, 4, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 233539 (7, 4, some (1, 3)) (8732700967858809410870609351418342803613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233540 (7, 4, some (1, 4)) (1091587620982810046982845385955099977347 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 233541 (7, 4, some (1, 5)) (1091587620834535248414687961086576640023 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233570 (7, 4, some (2, 2)) (6766454556780339689140690905905779137981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233571 (7, 4, some (2, 3)) (6766454558592957498790771727151518976829 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 233572 (7, 4, some (2, 4)) (422903409870407970619798631860481024953 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233573 (7, 4, some (2, 5)) (6766454557700590243687218390903377815359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233601 (7, 4, some (3, 1)) (741708952143745352236186159344775507827 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 233602 (7, 4, some (3, 2)) (1483417905236509194761302326027245299159 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 233603 (7, 4, some (3, 3)) (593367162097514820690627710773962618237 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233605 (7, 4, some (3, 5)) (2966835810460790754138458733284409925049 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233632 (7, 4, some (4, 0)) (110465352861542381034678195360166483547 / 200000000000000000000000000000000000000 : ℚ) .leaf) 233633 (7, 4, some (4, 1)) (5523267649288300017274828108321874559259 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233634 (7, 4, some (4, 2)) (5523267650298384631185720822904215261023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233635 (7, 4, some (4, 3)) (5523267649902742778387394761273445428997 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 233636 (7, 4, some (4, 4)) (5523267649954927201702482046124639810567 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233637 (7, 4, some (4, 5)) (1380816912591668371167135557598261481501 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233664 (7, 4, some (5, 0)) (1069511352418217768429550752470923212363 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233665 (7, 4, some (5, 1)) (5347556764465128524645312886667498643539 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233666 (7, 4, some (5, 2)) (5347556764315953866086109647989180027483 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233668 (7, 4, some (5, 4)) (5347556764480870044179898928973301773457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233669 (7, 4, some (5, 5)) (2673778382055654545594456246467262429521 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233696 (7, 4, some (6, 0)) (2673778382055654545594456246467262429521 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233697 (7, 4, some (6, 1)) (5347556764480870044179898928973301773457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233698 (7, 4, some (6, 2)) (334222297757612662534886772392779306179 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 233699 (7, 4, some (6, 3)) (5347556764315953866086109647989180027483 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233700 (7, 4, some (6, 4)) (5347556764465128524645312886667498643539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233701 (7, 4, some (6, 5)) (1069511352418217768429550752470923212363 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233728 (7, 4, some (7, 0)) (1380816912591668371167135557598261481501 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 233729 (7, 4, some (7, 1)) (5523267649954927201702482046124639810567 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrllr : KTree ℚ :=
  .node V1rlrrrllrl 233667 (7, 4, some (5, 3)) (334222297757612662534886772392779306179 / 625000000000000000000000000000000000000 : ℚ) V1rlrrrllrr

def V1rlrrrll : KTree ℚ :=
  .node V1rlrrrlll 233604 (7, 4, some (3, 4)) (2966835810278048684206265352455879834617 / 5000000000000000000000000000000000000000 : ℚ) V1rlrrrllr

def V1rlrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233731 (7, 4, some (7, 3)) (5523267650298384631185720822904215261023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233732 (7, 4, some (7, 4)) (5523267649288300017274828108321874559259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233733 (7, 4, some (7, 5)) (110465352861542381034678195360166483547 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233760 (7, 4, some (8, 0)) (2966835810460790754138458733284409925049 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233761 (7, 4, some (8, 1)) (2966835810278048684206265352455879834617 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 233762 (7, 4, some (8, 2)) (593367162097514820690627710773962618237 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233763 (7, 4, some (8, 3)) (1483417905236509194761302326027245299159 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233764 (7, 4, some (8, 4)) (741708952143745352236186159344775507827 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 233792 (7, 4, some (9, 0)) (6766454557700590243687218390903377815359 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233793 (7, 4, some (9, 1)) (422903409870407970619798631860481024953 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233795 (7, 4, some (9, 3)) (6766454556780339689140690905905779137981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233824 (7, 4, some (10, 0)) (1091587620834535248414687961086576640023 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 233825 (7, 4, some (10, 1)) (1091587620982810046982845385955099977347 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233826 (7, 4, some (10, 2)) (8732700967858809410870609351418342803613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233856 (7, 4, some (11, 0)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 233857 (7, 4, some (11, 1)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234533 (7, 5, some (0, 5)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234564 (7, 5, some (1, 4)) (869763685049662759289227675176226289151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 234565 (7, 5, some (1, 5)) (1087204606161198526794148566772368628443 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 234595 (7, 5, some (2, 3)) (1341326208641357957121250664106513223181 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrlrl : KTree ℚ :=
  .node V1rlrrrlrll 233794 (7, 4, some (9, 2)) (6766454558592957498790771727151518976829 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrlrlr

def V1rlrrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234597 (7, 5, some (2, 5)) (3274722188632013395375196310916303363 / 4882812500000000000000000000000000000 : ℚ) .leaf) 234626 (7, 5, some (3, 2)) (5846144125526413603807628657036928725851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234627 (7, 5, some (3, 3)) (2923072062969722846012346604971988891391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234628 (7, 5, some (3, 4)) (91346001960716352139709215995984787847 / 156250000000000000000000000000000000000 : ℚ) .leaf) 234629 (7, 5, some (3, 5)) (233845765028284574245492641740438235783 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 234657 (7, 5, some (4, 1)) (675111585609799545048496210144294582953 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234658 (7, 5, some (4, 2)) (5400892686688608957206411766123711069983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234659 (7, 5, some (4, 3)) (5400892686439524198112400259661953190529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234660 (7, 5, some (4, 4)) (5400892686346401456520018668291555954347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234661 (7, 5, some (4, 5)) (5400892686725706357578897215877680503087 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234689 (7, 5, some (5, 1)) (2588999554011198424941148346817974731631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234690 (7, 5, some (5, 2)) (517799910833269684141274496903058754121 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 234691 (7, 5, some (5, 3)) (2588999554034243643606773725937298336003 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234692 (7, 5, some (5, 4)) (1035599821658337251353735531923357152283 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234693 (7, 5, some (5, 5)) (2588999554121890421539226752966728608889 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 234720 (7, 5, some (6, 0)) (510960659456833874005101510724420192971 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234721 (7, 5, some (6, 1)) (2554803297939549037834040844472386076471 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234722 (7, 5, some (6, 2)) (5109606595636284645910783783950736732017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234723 (7, 5, some (6, 3)) (5109606595636284645910783783950736732017 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234724 (7, 5, some (6, 4)) (2554803297939549037834040844472386076471 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrlrr : KTree ℚ :=
  .node V1rlrrrlrrl 234688 (7, 5, some (5, 0)) (103559982085104765511543838242120939101 / 200000000000000000000000000000000000000 : ℚ) V1rlrrrlrrr

def V1rlrrrlr : KTree ℚ :=
  .node V1rlrrrlrl 234596 (7, 5, some (2, 4)) (6706631042656811384617811368298230652579 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrlrr

def V1rlrrrl : KTree ℚ :=
  .node V1rlrrrll 233730 (7, 4, some (7, 2)) (5523267649902742778387394761273445428997 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrlr

def V1rlrrrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234752 (7, 5, some (7, 0)) (2588999554121890421539226752966728608889 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234753 (7, 5, some (7, 1)) (1035599821658337251353735531923357152283 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234754 (7, 5, some (7, 2)) (2588999554034243643606773725937298336003 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234755 (7, 5, some (7, 3)) (517799910833269684141274496903058754121 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 234756 (7, 5, some (7, 4)) (2588999554011198424941148346817974731631 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 234757 (7, 5, some (7, 5)) (103559982085104765511543838242120939101 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234784 (7, 5, some (8, 0)) (5400892686725706357578897215877680503087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234785 (7, 5, some (8, 1)) (5400892686346401456520018668291555954347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234786 (7, 5, some (8, 2)) (5400892686439524198112400259661953190529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234787 (7, 5, some (8, 3)) (5400892686688608957206411766123711069983 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234816 (7, 5, some (9, 0)) (233845765028284574245492641740438235783 / 400000000000000000000000000000000000000 : ℚ) .leaf) 234817 (7, 5, some (9, 1)) (91346001960716352139709215995984787847 / 156250000000000000000000000000000000000 : ℚ) .leaf) 234818 (7, 5, some (9, 2)) (2923072062969722846012346604971988891391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234819 (7, 5, some (9, 3)) (5846144125526413603807628657036928725851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234848 (7, 5, some (10, 0)) (3274722188632013395375196310916303363 / 4882812500000000000000000000000000000 : ℚ) .leaf)) 234849 (7, 5, some (10, 1)) (6706631042656811384617811368298230652579 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234850 (7, 5, some (10, 2)) (1341326208641357957121250664106513223181 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234880 (7, 5, some (11, 0)) (1087204606161198526794148566772368628443 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 234881 (7, 5, some (11, 1)) (869763685049662759289227675176226289151 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 234912 (7, 5, some (12, 0)) (22650377290291526455210097687618014373897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrrll : KTree ℚ :=
  .node V1rlrrrrlll 234788 (7, 5, some (8, 4)) (675111585609799545048496210144294582953 / 1250000000000000000000000000000000000000 : ℚ) V1rlrrrrllr

def V1rlrrrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235620 (7, 6, some (2, 4)) (1664278489163451800140522918429258040613 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235621 (7, 6, some (2, 5)) (3328556978113705141051905289185256661747 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235651 (7, 6, some (3, 3)) (577486262936856673067497552879423293481 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235652 (7, 6, some (3, 4)) (5774862628914613626617899964850200009511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235653 (7, 6, some (3, 5)) (5774862629015492051725072258908160379517 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 235683 (7, 6, some (4, 3)) (5303229875394474734664598868155549538183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235684 (7, 6, some (4, 4)) (662903734400570414954183769047510310943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 235685 (7, 6, some (4, 5)) (5303229875524170369411658571927483123877 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 235713 (7, 6, some (5, 1)) (5046151962765494350785988949914752423667 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrlrl : KTree ℚ :=
  .node V1rlrrrrlrll 235682 (7, 6, some (4, 2)) (662903734431064395963035923597602055219 / 1250000000000000000000000000000000000000 : ℚ) V1rlrrrrlrlr

def V1rlrrrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 235715 (7, 6, some (5, 3)) (1261537990838532913310266678596933904673 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235716 (7, 6, some (5, 4)) (252307598172726174927135521523815886899 / 500000000000000000000000000000000000000 : ℚ) .leaf) 235717 (7, 6, some (5, 5)) (2523075981781049150379829744011725600407 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235744 (7, 6, some (6, 0)) (4930862886951929542377093772165147516947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235745 (7, 6, some (6, 1)) (4930862889288737256218630583606691921423 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 235747 (7, 6, some (6, 3)) (4930862889182822507409869124294851591669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235748 (7, 6, some (6, 4)) (1232715722351773167151620180458845407917 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235749 (7, 6, some (6, 5)) (2465431444352467129490151217524195330027 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 235776 (7, 6, some (7, 0)) (2465431444352467129490151217524195330027 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrlrr : KTree ℚ :=
  .node V1rlrrrrlrrl 235746 (7, 6, some (6, 2)) (4930862889298945273268423006491770036737 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrrlrrr

def V1rlrrrrlr : KTree ℚ :=
  .node V1rlrrrrlrl 235714 (7, 6, some (5, 2)) (5046151963602091501299111644639869431857 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrrlrr

def V1rlrrrrl : KTree ℚ :=
  .node V1rlrrrrll 235589 (7, 6, some (1, 5)) (8668224793448342241517454444777749026097 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrrlr

def V1rlrrrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 235778 (7, 6, some (7, 2)) (4930862889182822507409869124294851591669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235779 (7, 6, some (7, 3)) (4930862889298945273268423006491770036737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235780 (7, 6, some (7, 4)) (4930862889288737256218630583606691921423 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235781 (7, 6, some (7, 5)) (4930862886951929542377093772165147516947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235808 (7, 6, some (8, 0)) (2523075981781049150379829744011725600407 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 235810 (7, 6, some (8, 2)) (1261537990838532913310266678596933904673 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235811 (7, 6, some (8, 3)) (5046151963602091501299111644639869431857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235812 (7, 6, some (8, 4)) (5046151962765494350785988949914752423667 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 235840 (7, 6, some (9, 0)) (5303229875524170369411658571927483123877 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrll : KTree ℚ :=
  .node V1rlrrrrrlll 235809 (7, 6, some (8, 1)) (252307598172726174927135521523815886899 / 500000000000000000000000000000000000000 : ℚ) V1rlrrrrrllr

def V1rlrrrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 235842 (7, 6, some (9, 2)) (5303229875394474734664598868155549538183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235843 (7, 6, some (9, 3)) (662903734431064395963035923597602055219 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 235872 (7, 6, some (10, 0)) (5774862629015492051725072258908160379517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235873 (7, 6, some (10, 1)) (5774862628914613626617899964850200009511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235874 (7, 6, some (10, 2)) (577486262936856673067497552879423293481 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 235905 (7, 6, some (11, 1)) (1664278489163451800140522918429258040613 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235936 (7, 6, some (12, 0)) (8668224793448342241517454444777749026097 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236645 (7, 7, some (2, 5)) (1323089652227319024124495280477753944287 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 236676 (7, 7, some (3, 4)) (5715676305855120088969007214982933334607 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrlr : KTree ℚ :=
  .node V1rlrrrrrlrl 235904 (7, 6, some (11, 0)) (3328556978113705141051905289185256661747 / 5000000000000000000000000000000000000000 : ℚ) V1rlrrrrrlrr

def V1rlrrrrrl : KTree ℚ :=
  .node V1rlrrrrrll 235841 (7, 6, some (9, 1)) (662903734400570414954183769047510310943 / 1250000000000000000000000000000000000000 : ℚ) V1rlrrrrrlr

def V1rlrrrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 236707 (7, 7, some (4, 3)) (1305861122583958397112064330184073339469 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 236708 (7, 7, some (4, 4)) (652930561260613390828551660346468762207 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 236709 (7, 7, some (4, 5)) (1305861122583958397112064330184073339469 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236738 (7, 7, some (5, 2)) (617574895849784887108646489963205135493 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 236739 (7, 7, some (5, 3)) (197623966664969208667735681342862076113 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 236741 (7, 7, some (5, 5)) (617574895849784887108646489963205135493 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 236769 (7, 7, some (6, 1)) (479143577758233759611413866907035019667 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 236770 (7, 7, some (6, 2)) (4791435777928449226102915807746492349843 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 236771 (7, 7, some (6, 3)) (4791435777763065307928311159886707929323 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrrl : KTree ℚ :=
  .node V1rlrrrrrrll 236740 (7, 7, some (5, 4)) (197623966664969208667735681342862076113 / 400000000000000000000000000000000000000 : ℚ) V1rlrrrrrrlr

def V1rlrrrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 236773 (7, 7, some (6, 5)) (479143577758233759611413866907035019667 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 236800 (7, 7, some (7, 0)) (2372317347305806639291566031309855204639 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236801 (7, 7, some (7, 1)) (593079337009213587516448307241893941943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236802 (7, 7, some (7, 2)) (296539668498169997735989007848773330623 / 625000000000000000000000000000000000000 : ℚ) .leaf) 236803 (7, 7, some (7, 3)) (296539668498169997735989007848773330623 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 236805 (7, 7, some (7, 5)) (2372317347305806639291566031309855204639 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236832 (7, 7, some (8, 0)) (479143577758233759611413866907035019667 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 236833 (7, 7, some (8, 1)) (4791435777928449226102915807746492349843 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 236834 (7, 7, some (8, 2)) (4791435777763065307928311159886707929323 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrrr : KTree ℚ :=
  .node V1rlrrrrrrrl 236804 (7, 7, some (7, 4)) (593079337009213587516448307241893941943 / 1250000000000000000000000000000000000000 : ℚ) V1rlrrrrrrrr

def V1rlrrrrrr : KTree ℚ :=
  .node V1rlrrrrrrl 236772 (7, 7, some (6, 4)) (4791435777928449226102915807746492349843 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrrrrr

def V1rlrrrrr : KTree ℚ :=
  .node V1rlrrrrrl 236677 (7, 7, some (3, 5)) (5715676305855120088969007214982933334607 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrrrr

def V1rlrrrr : KTree ℚ :=
  .node V1rlrrrrl 235777 (7, 6, some (7, 1)) (1232715722351773167151620180458845407917 / 2500000000000000000000000000000000000000 : ℚ) V1rlrrrrr

def V1rlrrr : KTree ℚ :=
  .node V1rlrrrl 234725 (7, 5, some (6, 5)) (510960659456833874005101510724420192971 / 1000000000000000000000000000000000000000 : ℚ) V1rlrrrr

def V1rlrr : KTree ℚ :=
  .node V1rlrrl 232739 (7, 3, some (8, 3)) (3420092450186815588976116818416720703863 / 5000000000000000000000000000000000000000 : ℚ) V1rlrrr

def V1rlr : KTree ℚ :=
  .node V1rlrl 229538 (7, 0, some (4, 2)) (51981758176197450627142195342264752551 / 78125000000000000000000000000000000000 : ℚ) V1rlrr

def V1rl : KTree ℚ :=
  .node V1rll 199910 (6, 3, some (6, 6)) (773309632772363417112894591366986070573 / 1250000000000000000000000000000000000000 : ℚ) V1rlr

def V1rrllllllll : KTree ℚ :=
  (.node (.node (.node .leaf 236836 (7, 7, some (8, 4)) (479143577758233759611413866907035019667 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 236864 (7, 7, some (9, 0)) (617574895849784887108646489963205135493 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 236865 (7, 7, some (9, 1)) (197623966664969208667735681342862076113 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236866 (7, 7, some (9, 2)) (197623966664969208667735681342862076113 / 400000000000000000000000000000000000000 : ℚ) .leaf) 236867 (7, 7, some (9, 3)) (617574895849784887108646489963205135493 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllllr : KTree ℚ :=
  (.node (.node (.node .leaf 236897 (7, 7, some (10, 1)) (652930561260613390828551660346468762207 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 236898 (7, 7, some (10, 2)) (1305861122583958397112064330184073339469 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 236928 (7, 7, some (11, 0)) (5715676305855120088969007214982933334607 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 236929 (7, 7, some (11, 1)) (5715676305855120088969007214982933334607 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllll : KTree ℚ :=
  .node V1rrllllllll 236896 (7, 7, some (10, 0)) (1305861122583958397112064330184073339469 / 2500000000000000000000000000000000000000 : ℚ) V1rrlllllllr

def V1rrllllllrl : KTree ℚ :=
  (.node (.node (.node .leaf 237701 (7, 8, some (3, 5)) (3541087721090834201726447759099236353 / 6250000000000000000000000000000000000 : ℚ) .leaf) 237732 (7, 8, some (4, 4)) (5157018722215119819526489857710281115527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237733 (7, 8, some (4, 5)) (2578509361198396247761615114680006757399 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237763 (7, 8, some (5, 3)) (48541356490806593149530946074193234529 / 100000000000000000000000000000000000000 : ℚ) .leaf) 237764 (7, 8, some (5, 4)) (1213533912250732710623247679139163907503 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllllrr : KTree ℚ :=
  (.node (.node (.node .leaf 237794 (7, 8, some (6, 2)) (935902741443588572064381973887118654541 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 237795 (7, 8, some (6, 3)) (467951370705508989493177749015392359069 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 237796 (7, 8, some (6, 4)) (4679513707152002346386915873067647595373 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 237797 (7, 8, some (6, 5)) (4679513707015126728562753315190059728891 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllllr : KTree ℚ :=
  .node V1rrllllllrl 237765 (7, 8, some (5, 5)) (4854135649194661260255962476020561145201 / 10000000000000000000000000000000000000000 : ℚ) V1rrllllllrr

def V1rrllllll : KTree ℚ :=
  .node V1rrlllllll 236960 (7, 7, some (12, 0)) (1323089652227319024124495280477753944287 / 2000000000000000000000000000000000000000 : ℚ) V1rrllllllr

def V1rrlllllrll : KTree ℚ :=
  (.node (.node (.node .leaf 237826 (7, 8, some (7, 2)) (574872183668323337129467796247523712107 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 237827 (7, 8, some (7, 3)) (1149744367318126900502980411071408365547 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 237828 (7, 8, some (7, 4)) (4598977469399827789589550560489441517717 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237829 (7, 8, some (7, 5)) (4598977468488951425052535350099932026553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237856 (7, 8, some (8, 0)) (4598977468488951425052535350099932026553 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 237858 (7, 8, some (8, 2)) (1149744367318126900502980411071408365547 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 237859 (7, 8, some (8, 3)) (574872183668323337129467796247523712107 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 237860 (7, 8, some (8, 4)) (2299488734622398388420936182421066551663 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 237888 (7, 8, some (9, 0)) (4679513707015126728562753315190059728891 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllrl : KTree ℚ :=
  .node V1rrlllllrll 237857 (7, 8, some (8, 1)) (4598977469399827789589550560489441517717 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllllrlr

def V1rrlllllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 237890 (7, 8, some (9, 2)) (467951370705508989493177749015392359069 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 237891 (7, 8, some (9, 3)) (935902741443588572064381973887118654541 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 237920 (7, 8, some (10, 0)) (4854135649194661260255962476020561145201 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237921 (7, 8, some (10, 1)) (1213533912250732710623247679139163907503 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 237922 (7, 8, some (10, 2)) (48541356490806593149530946074193234529 / 100000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 237953 (7, 8, some (11, 1)) (5157018722215119819526489857710281115527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237984 (7, 8, some (12, 0)) (3541087721090834201726447759099236353 / 6250000000000000000000000000000000000 : ℚ) .leaf) 238757 (7, 9, some (4, 5)) (637605473937005261153694071632131021201 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 238788 (7, 9, some (5, 4)) (4781981659501285334202781446678096733967 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllrr : KTree ℚ :=
  .node V1rrlllllrrl 237952 (7, 8, some (11, 0)) (2578509361198396247761615114680006757399 / 5000000000000000000000000000000000000000 : ℚ) V1rrlllllrrr

def V1rrlllllr : KTree ℚ :=
  .node V1rrlllllrl 237889 (7, 8, some (9, 1)) (4679513707152002346386915873067647595373 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllllrr

def V1rrlllll : KTree ℚ :=
  .node V1rrllllll 237825 (7, 8, some (7, 1)) (2299488734622398388420936182421066551663 / 5000000000000000000000000000000000000000 : ℚ) V1rrlllllr

def V1rrllllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 238819 (7, 9, some (6, 3)) (4587618387763392012405509569510102709839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238820 (7, 9, some (6, 4)) (573452298474403129636358393278919034341 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 238821 (7, 9, some (6, 5)) (573452298472413627316625901685641897417 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 238850 (7, 9, some (7, 2)) (2240890378179597164163599630325833755003 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 238851 (7, 9, some (7, 3)) (560222594531293641309807386246886623289 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 238853 (7, 9, some (7, 5)) (4481780755804085411730404575073352322797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238881 (7, 9, some (8, 1)) (2224047513748139091498219484500197462501 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 238882 (7, 9, some (8, 2)) (4448095027483931845559708457028195369701 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 238883 (7, 9, some (8, 3)) (4448095027483931845559708457028195369701 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllrll : KTree ℚ :=
  .node V1rrllllrlll 238852 (7, 9, some (7, 4)) (1120445189090187326991086246990540017403 / 2500000000000000000000000000000000000000 : ℚ) V1rrllllrllr

def V1rrllllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 238912 (7, 9, some (9, 0)) (4481780755804085411730404575073352322797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238913 (7, 9, some (9, 1)) (1120445189090187326991086246990540017403 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 238914 (7, 9, some (9, 2)) (560222594531293641309807386246886623289 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 238915 (7, 9, some (9, 3)) (2240890378179597164163599630325833755003 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 238944 (7, 9, some (10, 0)) (573452298472413627316625901685641897417 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 238946 (7, 9, some (10, 2)) (4587618387763392012405509569510102709839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238976 (7, 9, some (11, 0)) (956396331936756928006244676859114384497 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 238977 (7, 9, some (11, 1)) (4781981659501285334202781446678096733967 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 239008 (7, 9, some (12, 0)) (637605473937005261153694071632131021201 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllrlr : KTree ℚ :=
  .node V1rrllllrlrl 238945 (7, 9, some (10, 1)) (573452298474403129636358393278919034341 / 1250000000000000000000000000000000000000 : ℚ) V1rrllllrlrr

def V1rrllllrl : KTree ℚ :=
  .node V1rrllllrll 238884 (7, 9, some (8, 4)) (2224047513748139091498219484500197462501 / 5000000000000000000000000000000000000000 : ℚ) V1rrllllrlr

def V1rrllllrrlll : KTree ℚ :=
  (.node (.node .leaf 239844 (7, 10, some (6, 4)) (1127693625412107300528549201596240243603 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 239845 (7, 10, some (6, 5)) (4510774501699061566150175212833923096523 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrllr : KTree ℚ :=
  (.node (.node .leaf 239876 (7, 10, some (7, 4)) (2192678748076421820844692096513555408313 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 239877 (7, 10, some (7, 5)) (4385357495826174484795928832273537885623 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrll : KTree ℚ :=
  .node V1rrllllrrlll 239875 (7, 10, some (7, 3)) (4385357496076769722403399335208233381961 / 10000000000000000000000000000000000000000 : ℚ) V1rrllllrrllr

def V1rrllllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 239907 (7, 10, some (8, 3)) (4326445295785090026308376658172754794791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 239908 (7, 10, some (8, 4)) (2163222647920799965781853834622739440643 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 239937 (7, 10, some (9, 1)) (2163222647920799965781853834622739440643 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 239938 (7, 10, some (9, 2)) (4326445295785090026308376658172754794791 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllrrl : KTree ℚ :=
  .node V1rrllllrrll 239906 (7, 10, some (8, 2)) (2163222647917268000829408557218292735753 / 5000000000000000000000000000000000000000 : ℚ) V1rrllllrrlr

def V1rrllllrrrll : KTree ℚ :=
  (.node (.node .leaf 239968 (7, 10, some (10, 0)) (4385357495826174484795928832273537885623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 239969 (7, 10, some (10, 1)) (2192678748076421820844692096513555408313 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrrlr : KTree ℚ :=
  (.node (.node .leaf 240000 (7, 10, some (11, 0)) (4510774501699061566150175212833923096523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 240001 (7, 10, some (11, 1)) (1127693625412107300528549201596240243603 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrrl : KTree ℚ :=
  .node V1rrllllrrrll 239970 (7, 10, some (10, 2)) (4385357496076769722403399335208233381961 / 10000000000000000000000000000000000000000 : ℚ) V1rrllllrrrlr

def V1rrllllrrrrl : KTree ℚ :=
  (.node (.node .leaf 240869 (7, 11, some (6, 5)) (1111384593062471911902973634070640776711 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 240900 (7, 11, some (7, 4)) (172183258572267851544363612750357077843 / 400000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrrrr : KTree ℚ :=
  (.node .leaf 240931 (7, 11, some (8, 3)) (2113088628353111128285493912089613231539 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrrr : KTree ℚ :=
  .node V1rrllllrrrrl 240901 (7, 11, some (7, 5)) (4304581464129532533512441796636448003383 / 10000000000000000000000000000000000000000 : ℚ) V1rrllllrrrrr

def V1rrllllrrr : KTree ℚ :=
  .node V1rrllllrrrl 240032 (7, 10, some (12, 0)) (472083755318814640646277952722203958971 / 1000000000000000000000000000000000000000 : ℚ) V1rrllllrrrr

def V1rrllllrr : KTree ℚ :=
  .node V1rrllllrrl 239939 (7, 10, some (9, 3)) (2163222647917268000829408557218292735753 / 5000000000000000000000000000000000000000 : ℚ) V1rrllllrrr

def V1rrllllr : KTree ℚ :=
  .node V1rrllllrl 239813 (7, 10, some (5, 5)) (472083755318814640646277952722203958971 / 1000000000000000000000000000000000000000 : ℚ) V1rrllllrr

def V1rrllll : KTree ℚ :=
  .node V1rrlllll 238789 (7, 9, some (5, 5)) (956396331936756928006244676859114384497 / 2000000000000000000000000000000000000000 : ℚ) V1rrllllr

def V1rrlllrlllll : KTree ℚ :=
  (.node (.node .leaf 240962 (7, 11, some (9, 2)) (525122329634281462043034105120780187733 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 240963 (7, 11, some (9, 3)) (525122329634281462043034105120780187733 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlllrllllr : KTree ℚ :=
  (.node (.node .leaf 240994 (7, 11, some (10, 2)) (2113088628353111128285493912089613231539 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 241024 (7, 11, some (11, 0)) (4304581464129532533512441796636448003383 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlllrllll : KTree ℚ :=
  .node V1rrlllrlllll 240993 (7, 11, some (10, 1)) (4226177256769472432387497914175675511867 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllrllllr

def V1rrlllrlllrl : KTree ℚ :=
  (.node (.node .leaf 241056 (7, 11, some (12, 0)) (1111384593062471911902973634070640776711 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 241925 (7, 12, some (7, 5)) (847179369725706597464931885605804053357 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlllrlllrr : KTree ℚ :=
  (.node .leaf 241987 (7, 12, some (9, 3)) (4097398110334411147571800392644832966847 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlllrlllr : KTree ℚ :=
  .node V1rrlllrlllrl 241956 (7, 12, some (8, 4)) (33136361676595524830687047563527608389 / 80000000000000000000000000000000000000 : ℚ) V1rrlllrlllrr

def V1rrlllrlll : KTree ℚ :=
  .node V1rrlllrllll 241025 (7, 11, some (11, 1)) (172183258572267851544363612750357077843 / 400000000000000000000000000000000000000 : ℚ) V1rrlllrlllr

def V1rrlllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 242049 (7, 12, some (11, 1)) (33136361676595524830687047563527608389 / 80000000000000000000000000000000000000 : ℚ) .leaf) 242080 (7, 12, some (12, 0)) (847179369725706597464931885605804053357 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262144 (8, 0, none) (0 : ℚ) (.node (.node .leaf 262176 (8, 0, some (0, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262177 (8, 0, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf)) 262178 (8, 0, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262179 (8, 0, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262180 (8, 0, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 262208 (8, 0, some (1, 0)) (889471032743530273487548044185396215181 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 262209 (8, 0, some (1, 1)) (1778942073016827063571181677820059178339 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlllrll : KTree ℚ :=
  .node V1rrlllrlll 242018 (7, 12, some (10, 2)) (4097398110334411147571800392644832966847 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllrllr

def V1rrlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 262211 (8, 0, some (1, 3)) (1778942076489571228850479155477720326897 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262212 (8, 0, some (1, 4)) (2223677595231360742032896218294382382813 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262240 (8, 0, some (2, 0)) (1763685228065539942497961146299005538181 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262241 (8, 0, some (2, 1)) (3527370461956374025863124098528005758039 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262242 (8, 0, some (2, 2)) (3527370463017001217742945349215400027697 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 262243 (8, 0, some (2, 3)) (1763685231206629325880998664854655873871 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262244 (8, 0, some (2, 4)) (3527370462005324649686801923908624298013 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262272 (8, 0, some (3, 0)) (6379069845841243536355476161979177079787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262273 (8, 0, some (3, 1)) (637906984775933379944832419924660016583 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 262274 (8, 0, some (3, 2)) (6379069846667496115020973180174536580841 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 262275 (8, 0, some (3, 3)) (255162793837190729867390185467927104891 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 262276 (8, 0, some (3, 4)) (6379069846667496115020973180174536580841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262304 (8, 0, some (4, 0)) (774182817671769814593787730966342941607 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 262305 (8, 0, some (4, 1)) (6193462540314089265096511086458050805363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262306 (8, 0, some (4, 2)) (6193462539597826545403438220305952128199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262307 (8, 0, some (4, 3)) (6193462540314089265096511086458050805363 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 262308 (8, 0, some (4, 4)) (774182817671769814593787730966342941607 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262336 (8, 0, some (5, 0)) (6379069846667496115020973180174536580841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262337 (8, 0, some (5, 1)) (255162793837190729867390185467927104891 / 400000000000000000000000000000000000000 : ℚ) .leaf) 262338 (8, 0, some (5, 2)) (6379069846667496115020973180174536580841 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 262339 (8, 0, some (5, 3)) (637906984775933379944832419924660016583 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlllrl : KTree ℚ :=
  .node V1rrlllrll 262210 (8, 0, some (1, 2)) (1778942075954670129324291354028297965653 / 2000000000000000000000000000000000000000 : ℚ) V1rrlllrlr

def V1rrlllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 262368 (8, 0, some (6, 0)) (3527370462005324649686801923908624298013 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262369 (8, 0, some (6, 1)) (1763685231206629325880998664854655873871 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262370 (8, 0, some (6, 2)) (3527370463017001217742945349215400027697 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262371 (8, 0, some (6, 3)) (3527370461956374025863124098528005758039 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262372 (8, 0, some (6, 4)) (1763685228065539942497961146299005538181 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 262400 (8, 0, some (7, 0)) (2223677595231360742032896218294382382813 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262401 (8, 0, some (7, 1)) (1778942076489571228850479155477720326897 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262402 (8, 0, some (7, 2)) (1778942075954670129324291354028297965653 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262403 (8, 0, some (7, 3)) (1778942073016827063571181677820059178339 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 262404 (8, 0, some (7, 4)) (889471032743530273487548044185396215181 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 262432 (8, 0, some (8, 0)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 262433 (8, 0, some (8, 1)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262434 (8, 0, some (8, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 262435 (8, 0, some (8, 3)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262436 (8, 0, some (8, 4)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263168 (8, 1, none) (0 : ℚ) .leaf)) 263201 (8, 1, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263202 (8, 1, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 263203 (8, 1, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263204 (8, 1, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 263232 (8, 1, some (1, 0)) (8827856357303900902827500538039503623179 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 263233 (8, 1, some (1, 1)) (2206964099688364961469014076544650030783 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 263234 (8, 1, some (1, 2)) (2206964103966040806960714001036756089631 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263235 (8, 1, some (1, 3)) (8827856419843500688891698001444152848807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263236 (8, 1, some (1, 4)) (8827856418795349530485980563704479935491 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263264 (8, 1, some (2, 0)) (6933326090602365507948517200878101704247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263265 (8, 1, some (2, 1)) (6933326106029500864609922151595747418263 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 263266 (8, 1, some (2, 2)) (3466663055097716085345096237947827405017 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263267 (8, 1, some (2, 3)) (1733331527433929337875406243456185800959 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263268 (8, 1, some (2, 4)) (6933326108848362473882251787665380929339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (6186477073098786923673774814128745217397 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 263297 (8, 1, some (3, 1)) (1546619269436117606495812474042221719693 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 263298 (8, 1, some (3, 2)) (30932385388293074244487062008258691341 / 50000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263299 (8, 1, some (3, 3)) (6186477076828687065165291901509203754141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263300 (8, 1, some (3, 4)) (3093238538533586009841715257659402819271 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263328 (8, 1, some (4, 0)) (2946614977489037352290666539332347037477 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263329 (8, 1, some (4, 1)) (736653744400656754138568199615409932979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 263330 (8, 1, some (4, 2)) (1473307488594579249067565786333480442103 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 263331 (8, 1, some (4, 3)) (5893229954454043814628154032714402984563 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263332 (8, 1, some (4, 4)) (2946614977658664884685376300297508683749 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263360 (8, 1, some (5, 0)) (2946614977658664884685376300297508683749 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263361 (8, 1, some (5, 1)) (5893229954454043814628154032714402984563 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 263362 (8, 1, some (5, 2)) (1473307488594579249067565786333480442103 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrlllr : KTree ℚ :=
  .node V1rrlllrl 262340 (8, 0, some (5, 4)) (6379069845841243536355476161979177079787 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllrr

def V1rrlll : KTree ℚ :=
  .node V1rrllll 240932 (7, 11, some (8, 4)) (4226177256769472432387497914175675511867 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllr

def V1rrllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 263364 (8, 1, some (5, 4)) (2946614977489037352290666539332347037477 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263392 (8, 1, some (6, 0)) (3093238538533586009841715257659402819271 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263393 (8, 1, some (6, 1)) (6186477076828687065165291901509203754141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263394 (8, 1, some (6, 2)) (30932385388293074244487062008258691341 / 50000000000000000000000000000000000000 : ℚ) .leaf) 263395 (8, 1, some (6, 3)) (1546619269436117606495812474042221719693 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 263396 (8, 1, some (6, 4)) (6186477073098786923673774814128745217397 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263424 (8, 1, some (7, 0)) (6933326108848362473882251787665380929339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263425 (8, 1, some (7, 1)) (1733331527433929337875406243456185800959 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263426 (8, 1, some (7, 2)) (3466663055097716085345096237947827405017 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 263427 (8, 1, some (7, 3)) (6933326106029500864609922151595747418263 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 263428 (8, 1, some (7, 4)) (6933326090602365507948517200878101704247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263456 (8, 1, some (8, 0)) (8827856418795349530485980563704479935491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263457 (8, 1, some (8, 1)) (8827856419843500688891698001444152848807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263458 (8, 1, some (8, 2)) (2206964103966040806960714001036756089631 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263459 (8, 1, some (8, 3)) (2206964099688364961469014076544650030783 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263460 (8, 1, some (8, 4)) (8827856357303900902827500538039503623179 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 263488 (8, 1, some (9, 0)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263489 (8, 1, some (9, 1)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263490 (8, 1, some (9, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 263491 (8, 1, some (9, 3)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 264192 (8, 2, none) (0 : ℚ) .leaf)))) 264226 (8, 2, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 264227 (8, 2, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264228 (8, 2, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 264257 (8, 2, some (1, 1)) (8775220222782127285825088183745024137341 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264258 (8, 2, some (1, 2)) (8775220241804246290902001792997193188887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264259 (8, 2, some (1, 3)) (8775220246813484127086031677849925369889 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 264260 (8, 2, some (1, 4)) (2193805061534907598850976998762687174187 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264288 (8, 2, some (2, 0)) (342009243832838058073991775033824589883 / 500000000000000000000000000000000000000 : ℚ) .leaf) 264289 (8, 2, some (2, 1)) (6840184895256036243858379007091704176699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264290 (8, 2, some (2, 2)) (684018490119562454646678100398042325489 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 264291 (8, 2, some (2, 3)) (6840184901449464026184312661813300901021 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 264292 (8, 2, some (2, 4)) (1368036980117337299725789006783458551291 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264320 (8, 2, some (3, 0)) (6043753323576802760515467062010505767603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264321 (8, 2, some (3, 1)) (94433645793563895059114037293584096311 / 156250000000000000000000000000000000000 : ℚ) .leaf) 264322 (8, 2, some (3, 2)) (604375333181880470026999581240334528031 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264323 (8, 2, some (3, 3)) (6043753331131038432397728407114722936277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264324 (8, 2, some (3, 4)) (1208750666212415084943152242639988175471 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 264352 (8, 2, some (4, 0)) (5681227789935586979001007253316173613871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264353 (8, 2, some (4, 1)) (113624555835469987373885555280801093843 / 200000000000000000000000000000000000000 : ℚ) .leaf) 264354 (8, 2, some (4, 2)) (568122779126364850886470638508011447911 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 264355 (8, 2, some (4, 3)) (5681227791002591040222189659883128420527 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264356 (8, 2, some (4, 4)) (227249111663581293676380218313938640743 / 400000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrllrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264385 (8, 2, some (5, 1)) (5574116286351441644979003556836364534893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264386 (8, 2, some (5, 2)) (1114823257184909795748064708947239277249 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264387 (8, 2, some (5, 3)) (5574116286351441644979003556836364534893 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264388 (8, 2, some (5, 4)) (5574116286652272626649541987827996295207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264416 (8, 2, some (6, 0)) (227249111663581293676380218313938640743 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 264417 (8, 2, some (6, 1)) (5681227791002591040222189659883128420527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264418 (8, 2, some (6, 2)) (568122779126364850886470638508011447911 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 264419 (8, 2, some (6, 3)) (113624555835469987373885555280801093843 / 200000000000000000000000000000000000000 : ℚ) .leaf) 264420 (8, 2, some (6, 4)) (5681227789935586979001007253316173613871 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264448 (8, 2, some (7, 0)) (1208750666212415084943152242639988175471 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 264449 (8, 2, some (7, 1)) (6043753331131038432397728407114722936277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264450 (8, 2, some (7, 2)) (604375333181880470026999581240334528031 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 264451 (8, 2, some (7, 3)) (94433645793563895059114037293584096311 / 156250000000000000000000000000000000000 : ℚ) .leaf) 264452 (8, 2, some (7, 4)) (6043753323576802760515467062010505767603 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264480 (8, 2, some (8, 0)) (1368036980117337299725789006783458551291 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264481 (8, 2, some (8, 1)) (6840184901449464026184312661813300901021 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 264482 (8, 2, some (8, 2)) (684018490119562454646678100398042325489 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264483 (8, 2, some (8, 3)) (6840184895256036243858379007091704176699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264484 (8, 2, some (8, 4)) (342009243832838058073991775033824589883 / 500000000000000000000000000000000000000 : ℚ) .leaf) 264512 (8, 2, some (9, 0)) (2193805061534907598850976998762687174187 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 264513 (8, 2, some (9, 1)) (8775220246813484127086031677849925369889 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264515 (8, 2, some (9, 3)) (8775220222782127285825088183745024137341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264544 (8, 2, some (10, 0)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 264545 (8, 2, some (10, 1)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264546 (8, 2, some (10, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 265216 (8, 3, none) (0 : ℚ) .leaf)) 265251 (8, 3, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265252 (8, 3, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 265282 (8, 3, some (1, 2)) (8732700962254669948676678136144015614149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265283 (8, 3, some (1, 3)) (4366350484048758873893710678892328714479 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 265284 (8, 3, some (1, 4)) (4366350483863300017740303380303056946087 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 265313 (8, 3, some (2, 1)) (3383227275087333774103369459390270335577 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 265314 (8, 3, some (2, 2)) (211451704926525095921488713862729899423 / 312500000000000000000000000000000000000 : ℚ) .leaf) 265315 (8, 3, some (2, 3)) (1691613639639133545341260333970177002639 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 265316 (8, 3, some (2, 4)) (3383227278881880818593414066108222072667 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265344 (8, 3, some (3, 0)) (5933671609531529226496419882404476451631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265345 (8, 3, some (3, 1)) (5933671619080855330009599785991382743219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 265346 (8, 3, some (3, 2)) (1483417905305505228735246255449549271029 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265347 (8, 3, some (3, 3)) (1186734324158198412100919905507035027159 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265348 (8, 3, some (3, 4)) (5933671620537631848464496535031896390443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265376 (8, 3, some (4, 0)) (1380816911655717589465434792356758300877 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 265377 (8, 3, some (4, 1)) (2761633825078193928542089847103442553271 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrlr : KTree ℚ :=
  .node V1rrllrlrl 264514 (8, 2, some (9, 2)) (8775220241804246290902001792997193188887 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrlrr

def V1rrllrl : KTree ℚ :=
  .node V1rrllrll 264384 (8, 2, some (5, 0)) (5574116286652272626649541987827996295207 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrlr

def V1rrllrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 265379 (8, 3, some (4, 3)) (5523267649793418709168114301119368142903 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265380 (8, 3, some (4, 4)) (2761633825066812020801062374070053442953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265408 (8, 3, some (5, 0)) (2673778381967199687230356148034018983397 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265409 (8, 3, some (5, 1)) (5347556764563328133226793569465362646443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265410 (8, 3, some (5, 2)) (334222297757612662534886772392779306179 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 265411 (8, 3, some (5, 3)) (5347556764233495777039215007497119154497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265412 (8, 3, some (5, 4)) (5347556764642038241373513083533985535787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265440 (8, 3, some (6, 0)) (5347556764642038241373513083533985535787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265441 (8, 3, some (6, 1)) (5347556764233495777039215007497119154497 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 265442 (8, 3, some (6, 2)) (334222297757612662534886772392779306179 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 265443 (8, 3, some (6, 3)) (5347556764563328133226793569465362646443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 265444 (8, 3, some (6, 4)) (2673778381967199687230356148034018983397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265472 (8, 3, some (7, 0)) (2761633825066812020801062374070053442953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265473 (8, 3, some (7, 1)) (5523267649793418709168114301119368142903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265474 (8, 3, some (7, 2)) (5523267650183485785319254747336171428661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265475 (8, 3, some (7, 3)) (2761633825078193928542089847103442553271 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 265476 (8, 3, some (7, 4)) (1380816911655717589465434792356758300877 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265504 (8, 3, some (8, 0)) (5933671620537631848464496535031896390443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265505 (8, 3, some (8, 1)) (1186734324158198412100919905507035027159 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265506 (8, 3, some (8, 2)) (1483417905305505228735246255449549271029 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 265507 (8, 3, some (8, 3)) (5933671619080855330009599785991382743219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265536 (8, 3, some (9, 0)) (3383227278881880818593414066108222072667 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265537 (8, 3, some (9, 1)) (1691613639639133545341260333970177002639 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 265538 (8, 3, some (9, 2)) (211451704926525095921488713862729899423 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265539 (8, 3, some (9, 3)) (3383227275087333774103369459390270335577 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265568 (8, 3, some (10, 0)) (4366350483863300017740303380303056946087 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 265569 (8, 3, some (10, 1)) (4366350484048758873893710678892328714479 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265570 (8, 3, some (10, 2)) (8732700962254669948676678136144015614149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265600 (8, 3, some (11, 0)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf) 265601 (8, 3, some (11, 1)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 266276 (8, 4, some (0, 4)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266308 (8, 4, some (1, 4)) (8697636850372570743612492051341621082573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266338 (8, 4, some (2, 2)) (419164440106851855878538495887346256037 / 625000000000000000000000000000000000000 : ℚ) .leaf) 266339 (8, 4, some (2, 3)) (6706631043207259663289100980984079407363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266340 (8, 4, some (2, 4)) (3353315521252489938358842776873836313849 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266369 (8, 4, some (3, 1)) (5846144122721355002627628821813288018467 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 266370 (8, 4, some (3, 2)) (1461536031479483546945938555931970543039 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266371 (8, 4, some (3, 3)) (5846144125795498606652566687839001596409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266372 (8, 4, some (3, 4)) (2923072062718522344631252178772138737143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266400 (8, 4, some (4, 0)) (168777896275917294292749365487269471659 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 266401 (8, 4, some (4, 1)) (5400892686030139013970295977825098794421 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrlr : KTree ℚ :=
  .node V1rrllrrlrl 266307 (8, 4, some (1, 3)) (1087204606311659506653171807647676199723 / 1250000000000000000000000000000000000000 : ℚ) V1rrllrrlrr

def V1rrllrrl : KTree ℚ :=
  .node V1rrllrrll 265508 (8, 3, some (8, 4)) (5933671609531529226496419882404476451631 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrrlr

def V1rrllrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266403 (8, 4, some (4, 3)) (5400892686312382648803454157436914396261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266404 (8, 4, some (4, 4)) (5400892686457290674537653394366828611743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266432 (8, 4, some (5, 0)) (5177999106681450705303565733049649686821 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266433 (8, 4, some (5, 1)) (207119964336678250061564145847634383743 / 400000000000000000000000000000000000000 : ℚ) .leaf) 266434 (8, 4, some (5, 2)) (5177999108178151162208617253977320990977 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 266435 (8, 4, some (5, 3)) (5177999108088871574386565170880445355213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266436 (8, 4, some (5, 4)) (1294499777113130662718205057857427930737 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266464 (8, 4, some (6, 0)) (5109606595702539773797657103128062588141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266465 (8, 4, some (6, 1)) (63870082447597870723452981925305453129 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 266466 (8, 4, some (6, 2)) (5109606595543528586402408859584489546863 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266468 (8, 4, some (6, 4)) (5109606595702539773797657103128062588141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266496 (8, 4, some (7, 0)) (1294499777113130662718205057857427930737 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266497 (8, 4, some (7, 1)) (5177999108088871574386565170880445355213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266498 (8, 4, some (7, 2)) (5177999108178151162208617253977320990977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266499 (8, 4, some (7, 3)) (207119964336678250061564145847634383743 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 266500 (8, 4, some (7, 4)) (5177999106681450705303565733049649686821 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266528 (8, 4, some (8, 0)) (5400892686457290674537653394366828611743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266529 (8, 4, some (8, 1)) (5400892686312382648803454157436914396261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266530 (8, 4, some (8, 2)) (1080178537339488294070966037532539204481 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 266531 (8, 4, some (8, 3)) (5400892686030139013970295977825098794421 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrrl : KTree ℚ :=
  .node V1rrllrrrll 266467 (8, 4, some (6, 3)) (63870082447597870723452981925305453129 / 125000000000000000000000000000000000000 : ℚ) V1rrllrrrlr

def V1rrllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266560 (8, 4, some (9, 0)) (2923072062718522344631252178772138737143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266561 (8, 4, some (9, 1)) (5846144125795498606652566687839001596409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266562 (8, 4, some (9, 2)) (1461536031479483546945938555931970543039 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266563 (8, 4, some (9, 3)) (5846144122721355002627628821813288018467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266592 (8, 4, some (10, 0)) (3353315521252489938358842776873836313849 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 266593 (8, 4, some (10, 1)) (6706631043207259663289100980984079407363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266594 (8, 4, some (10, 2)) (419164440106851855878538495887346256037 / 625000000000000000000000000000000000000 : ℚ) .leaf) 266624 (8, 4, some (11, 0)) (8697636850372570743612492051341621082573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266625 (8, 4, some (11, 1)) (1087204606311659506653171807647676199723 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 266656 (8, 4, some (12, 0)) (141564858088552194668578327948131280751 / 62500000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267363 (8, 5, some (2, 3)) (6657113957115737599379825588730811961607 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267364 (8, 5, some (2, 4)) (6657113956511674894409331308601525882799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267394 (8, 5, some (3, 2)) (721857828631840454216590939843631595877 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267395 (8, 5, some (3, 3)) (5774862629259281674604805423223170237167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267396 (8, 5, some (3, 4)) (5774862628847361343213118435478226429507 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 267425 (8, 5, some (4, 1)) (41431483392327755924884241072056553139 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267426 (8, 5, some (4, 2)) (1060645975112759957243212939219578871203 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 267427 (8, 5, some (4, 3)) (5303229875267867124643846390971904837757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267428 (8, 5, some (4, 4)) (5303229875266323112280692777677760395123 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 267456 (8, 5, some (5, 0)) (5046151960506272446239306033534808528481 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrrr : KTree ℚ :=
  .node V1rrllrrrrl 267332 (8, 5, some (1, 4)) (8668224794558764675242662118717013594313 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrrrrr

def V1rrllrrr : KTree ℚ :=
  .node V1rrllrrrl 266532 (8, 4, some (8, 4)) (168777896275917294292749365487269471659 / 312500000000000000000000000000000000000 : ℚ) V1rrllrrrr

def V1rrllrr : KTree ℚ :=
  .node V1rrllrrl 266402 (8, 4, some (4, 2)) (1080178537339488294070966037532539204481 / 2000000000000000000000000000000000000000 : ℚ) V1rrllrrr

def V1rrllr : KTree ℚ :=
  .node V1rrllrl 265378 (8, 3, some (4, 2)) (5523267650183485785319254747336171428661 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrr

def V1rrll : KTree ℚ :=
  .node V1rrlll 263363 (8, 1, some (5, 3)) (736653744400656754138568199615409932979 / 1250000000000000000000000000000000000000 : ℚ) V1rrllr

def V1rrlrlllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267458 (8, 5, some (5, 2)) (5046151963512582114102658538199770393389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267459 (8, 5, some (5, 3)) (504615196332066770480718547569154157893 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 267460 (8, 5, some (5, 4)) (1261537990897706975254882206954520889973 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267488 (8, 5, some (6, 0)) (197234515544305350377623243078213617993 / 400000000000000000000000000000000000000 : ℚ) .leaf) 267489 (8, 5, some (6, 1)) (4930862889425117234496157007725983564157 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 267490 (8, 5, some (6, 2)) (4930862889182822507409869124294851591669 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267491 (8, 5, some (6, 3)) (616357861160115088422343340075146013031 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 267492 (8, 5, some (6, 4)) (4930862889386037755758351941699742131651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267520 (8, 5, some (7, 0)) (4930862889386037755758351941699742131651 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 267521 (8, 5, some (7, 1)) (616357861160115088422343340075146013031 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267523 (8, 5, some (7, 3)) (4930862889425117234496157007725983564157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267524 (8, 5, some (7, 4)) (197234515544305350377623243078213617993 / 400000000000000000000000000000000000000 : ℚ) .leaf) 267552 (8, 5, some (8, 0)) (1261537990897706975254882206954520889973 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267553 (8, 5, some (8, 1)) (504615196332066770480718547569154157893 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 267554 (8, 5, some (8, 2)) (5046151963512582114102658538199770393389 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 267555 (8, 5, some (8, 3)) (2523075981707999954458781839733264330471 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267556 (8, 5, some (8, 4)) (5046151960506272446239306033534808528481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267584 (8, 5, some (9, 0)) (5303229875266323112280692777677760395123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267585 (8, 5, some (9, 1)) (5303229875267867124643846390971904837757 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 267586 (8, 5, some (9, 2)) (1060645975112759957243212939219578871203 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrllll : KTree ℚ :=
  .node V1rrlrlllll 267522 (8, 5, some (7, 2)) (4930862889182822507409869124294851591669 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrllllr

def V1rrlrlllrll : KTree ℚ :=
  (.node (.node (.node .leaf 267616 (8, 5, some (10, 0)) (5774862628847361343213118435478226429507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267617 (8, 5, some (10, 1)) (5774862629259281674604805423223170237167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267618 (8, 5, some (10, 2)) (721857828631840454216590939843631595877 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267648 (8, 5, some (11, 0)) (6657113956511674894409331308601525882799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267649 (8, 5, some (11, 1)) (6657113957115737599379825588730811961607 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 268388 (8, 6, some (2, 4)) (6615448261499790699880118395128821068179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268419 (8, 6, some (3, 3)) (5715676306208141955868469501570875858777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268420 (8, 6, some (3, 4)) (2857838152888335409116954698983589432733 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 268450 (8, 6, some (4, 2)) (5223444490373853168543178113314885345809 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlllrl : KTree ℚ :=
  .node V1rrlrlllrll 267680 (8, 5, some (12, 0)) (8668224794558764675242662118717013594313 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlllrlr

def V1rrlrlllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 268452 (8, 6, some (4, 4)) (5223444490110977399397755785083213646269 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268481 (8, 6, some (5, 1)) (1235149791567929081427282893736943749001 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 268482 (8, 6, some (5, 2)) (988119833356059734336737489439891478777 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268483 (8, 6, some (5, 3)) (4940599166561042566303379858548217358361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268484 (8, 6, some (5, 4)) (2470299583365285210102446597009144528211 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 268513 (8, 6, some (6, 1)) (479143577792278101413021274130423503227 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 268514 (8, 6, some (6, 2)) (2395717888913772434155168998883932456403 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268515 (8, 6, some (6, 3)) (4791435777803918594285394476645038567017 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 268516 (8, 6, some (6, 4)) (4791435777972225532700038046829398197009 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlllrr : KTree ℚ :=
  .node V1rrlrlllrrl 268512 (8, 6, some (6, 0)) (1197858944071194231063179827568265400933 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrlllrrr

def V1rrlrlllr : KTree ℚ :=
  .node V1rrlrlllrl 268451 (8, 6, some (4, 3)) (1044688898043703462321252074556460722987 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrlllrr

def V1rrlrlll : KTree ℚ :=
  .node V1rrlrllll 267587 (8, 5, some (9, 3)) (41431483392327755924884241072056553139 / 78125000000000000000000000000000000000 : ℚ) V1rrlrlllr

def V1rrlrllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 268545 (8, 6, some (7, 1)) (948926939215723988224237923738631668449 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 268546 (8, 6, some (7, 2)) (189785387836594057426566613055795261687 / 400000000000000000000000000000000000000 : ℚ) .leaf) 268547 (8, 6, some (7, 3)) (948926939215723988224237923738631668449 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268548 (8, 6, some (7, 4)) (237231734786794450470945259644272175969 / 500000000000000000000000000000000000000 : ℚ) .leaf) 268576 (8, 6, some (8, 0)) (4791435777972225532700038046829398197009 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 268578 (8, 6, some (8, 2)) (2395717888913772434155168998883932456403 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268579 (8, 6, some (8, 3)) (479143577792278101413021274130423503227 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 268580 (8, 6, some (8, 4)) (1197858944071194231063179827568265400933 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 268608 (8, 6, some (9, 0)) (2470299583365285210102446597009144528211 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrll : KTree ℚ :=
  .node V1rrlrllrlll 268577 (8, 6, some (8, 1)) (4791435777803918594285394476645038567017 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrllrllr

def V1rrlrllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 268610 (8, 6, some (9, 2)) (988119833356059734336737489439891478777 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 268611 (8, 6, some (9, 3)) (1235149791567929081427282893736943749001 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 268640 (8, 6, some (10, 0)) (5223444490110977399397755785083213646269 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268641 (8, 6, some (10, 1)) (1044688898043703462321252074556460722987 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 268642 (8, 6, some (10, 2)) (5223444490373853168543178113314885345809 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 268673 (8, 6, some (11, 1)) (5715676306208141955868469501570875858777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268704 (8, 6, some (12, 0)) (6615448261499790699880118395128821068179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269444 (8, 7, some (3, 4)) (3541087721090834201726447759099236353 / 6250000000000000000000000000000000000 : ℚ) (.node .leaf 269475 (8, 7, some (4, 3)) (2578509361198396247761615114680006757399 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrlr : KTree ℚ :=
  .node V1rrlrllrlrl 268672 (8, 6, some (11, 0)) (2857838152888335409116954698983589432733 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrllrlrr

def V1rrlrllrl : KTree ℚ :=
  .node V1rrlrllrll 268609 (8, 6, some (9, 1)) (4940599166561042566303379858548217358361 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrllrlr

def V1rrlrllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 269506 (8, 7, some (5, 2)) (4854135649194661260255962476020561145201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269507 (8, 7, some (5, 3)) (1213533912250732710623247679139163907503 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 269508 (8, 7, some (5, 4)) (48541356490806593149530946074193234529 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269537 (8, 7, some (6, 1)) (4679513707015126728562753315190059728891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269538 (8, 7, some (6, 2)) (4679513707152002346386915873067647595373 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 269540 (8, 7, some (6, 4)) (935902741443588572064381973887118654541 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 269568 (8, 7, some (7, 0)) (4598977468488951425052535350099932026553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269569 (8, 7, some (7, 1)) (4598977469399827789589550560489441517717 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 269570 (8, 7, some (7, 2)) (1149744367318126900502980411071408365547 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrrl : KTree ℚ :=
  .node V1rrlrllrrll 269539 (8, 7, some (6, 3)) (467951370705508989493177749015392359069 / 1000000000000000000000000000000000000000 : ℚ) V1rrlrllrrlr

def V1rrlrllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 269572 (8, 7, some (7, 4)) (2299488734622398388420936182421066551663 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269600 (8, 7, some (8, 0)) (2299488734622398388420936182421066551663 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269601 (8, 7, some (8, 1)) (574872183668323337129467796247523712107 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269602 (8, 7, some (8, 2)) (1149744367318126900502980411071408365547 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 269603 (8, 7, some (8, 3)) (4598977469399827789589550560489441517717 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 269632 (8, 7, some (9, 0)) (935902741443588572064381973887118654541 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 269633 (8, 7, some (9, 1)) (467951370705508989493177749015392359069 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 269634 (8, 7, some (9, 2)) (4679513707152002346386915873067647595373 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 269635 (8, 7, some (9, 3)) (4679513707015126728562753315190059728891 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrrr : KTree ℚ :=
  .node V1rrlrllrrrl 269604 (8, 7, some (8, 4)) (4598977468488951425052535350099932026553 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrllrrrr

def V1rrlrllrr : KTree ℚ :=
  .node V1rrlrllrrl 269571 (8, 7, some (7, 3)) (574872183668323337129467796247523712107 / 1250000000000000000000000000000000000000 : ℚ) V1rrlrllrrr

def V1rrlrllr : KTree ℚ :=
  .node V1rrlrllrl 269476 (8, 7, some (4, 4)) (5157018722215119819526489857710281115527 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrllrr

def V1rrlrll : KTree ℚ :=
  .node V1rrlrlll 268544 (8, 6, some (7, 0)) (237231734786794450470945259644272175969 / 500000000000000000000000000000000000000 : ℚ) V1rrlrllr

def V1rrlrlrllll : KTree ℚ :=
  (.node (.node (.node .leaf 269665 (8, 7, some (10, 1)) (1213533912250732710623247679139163907503 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 269666 (8, 7, some (10, 2)) (4854135649194661260255962476020561145201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269696 (8, 7, some (11, 0)) (5157018722215119819526489857710281115527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269697 (8, 7, some (11, 1)) (2578509361198396247761615114680006757399 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269728 (8, 7, some (12, 0)) (3541087721090834201726447759099236353 / 6250000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 270531 (8, 8, some (5, 3)) (23909908297769646642255726966827105117 / 50000000000000000000000000000000000000 : ℚ) .leaf) 270532 (8, 8, some (5, 4)) (23909908297769646642255726966827105117 / 50000000000000000000000000000000000000 : ℚ) .leaf) 270562 (8, 8, some (6, 2)) (917523677572635264061470316428071882677 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 270563 (8, 8, some (6, 3)) (458761838773584422156592127525536115383 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrlll : KTree ℚ :=
  .node V1rrlrlrllll 270500 (8, 8, some (4, 4)) (2550421895680635895025389257448910472463 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrlrlllr

def V1rrlrlrllrll : KTree ℚ :=
  (.node (.node .leaf 270593 (8, 8, some (7, 1)) (1120445189075849146524579360946793392677 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 270594 (8, 8, some (7, 2)) (896356151258191349800230325060646618773 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrllrlr : KTree ℚ :=
  (.node (.node .leaf 270596 (8, 8, some (7, 4)) (1120445189075849146524579360946793392677 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 270624 (8, 8, some (8, 0)) (2224047513527890968149725326013048512967 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrllrl : KTree ℚ :=
  .node V1rrlrlrllrll 270595 (8, 8, some (7, 3)) (896356151258191349800230325060646618773 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrlrllrlr

def V1rrlrlrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 270626 (8, 8, some (8, 2)) (2224047513724053742495492196543973659843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 270627 (8, 8, some (8, 3)) (444809502754550339021737310405713798111 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 270628 (8, 8, some (8, 4)) (2224047513527890968149725326013048512967 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 270656 (8, 8, some (9, 0)) (1120445189075849146524579360946793392677 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrllr : KTree ℚ :=
  .node V1rrlrlrllrl 270625 (8, 8, some (8, 1)) (444809502754550339021737310405713798111 / 1000000000000000000000000000000000000000 : ℚ) V1rrlrlrllrr

def V1rrlrlrll : KTree ℚ :=
  .node V1rrlrlrlll 270564 (8, 8, some (6, 4)) (917523677572635264061470316428071882677 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrlrllr

def V1rrlrlrlrlll : KTree ℚ :=
  (.node (.node .leaf 270658 (8, 8, some (9, 2)) (896356151258191349800230325060646618773 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 270659 (8, 8, some (9, 3)) (1120445189075849146524579360946793392677 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrlrllr : KTree ℚ :=
  (.node (.node .leaf 270689 (8, 8, some (10, 1)) (458761838773584422156592127525536115383 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 270690 (8, 8, some (10, 2)) (917523677572635264061470316428071882677 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrlrll : KTree ℚ :=
  .node V1rrlrlrlrlll 270688 (8, 8, some (10, 0)) (917523677572635264061470316428071882677 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrlrlrllr

def V1rrlrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 270721 (8, 8, some (11, 1)) (23909908297769646642255726966827105117 / 50000000000000000000000000000000000000 : ℚ) .leaf) 270752 (8, 8, some (12, 0)) (2550421895680635895025389257448910472463 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 271556 (8, 9, some (5, 4)) (944167510612194108787185300370420944323 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 271587 (8, 9, some (6, 3)) (563846812703522047770274625377067150967 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrlrl : KTree ℚ :=
  .node V1rrlrlrlrll 270720 (8, 8, some (11, 0)) (23909908297769646642255726966827105117 / 50000000000000000000000000000000000000 : ℚ) V1rrlrlrlrlr

def V1rrlrlrlrrll : KTree ℚ :=
  (.node (.node .leaf 271618 (8, 9, some (7, 2)) (4385357496139418809537861948889054079459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271619 (8, 9, some (7, 3)) (4385357496089299539830291857944397521461 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrlrrlr : KTree ℚ :=
  (.node (.node .leaf 271649 (8, 9, some (8, 1)) (1081611323960223384643304653441147385077 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 271650 (8, 9, some (8, 2)) (4326445295785090026308376658172754794791 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrlrrl : KTree ℚ :=
  .node V1rrlrlrlrrll 271620 (8, 9, some (7, 4)) (4385357496146578927334899720104194860799 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrlrrlr

def V1rrlrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 271652 (8, 9, some (8, 4)) (4326445295588719787692646228480462572501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271680 (8, 9, some (9, 0)) (4326445295588719787692646228480462572501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271681 (8, 9, some (9, 1)) (1081611323958810598662326542479368703121 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 271682 (8, 9, some (9, 2)) (4326445295785090026308376658172754794791 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrlrr : KTree ℚ :=
  .node V1rrlrlrlrrl 271651 (8, 9, some (8, 3)) (1081611323958810598662326542479368703121 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrlrlrrr

def V1rrlrlrlr : KTree ℚ :=
  .node V1rrlrlrlrl 271588 (8, 9, some (6, 4)) (112769362542729691549254905412255806861 / 250000000000000000000000000000000000000 : ℚ) V1rrlrlrlrr

def V1rrlrlrl : KTree ℚ :=
  .node V1rrlrlrll 270657 (8, 8, some (9, 1)) (896356151258191349800230325060646618773 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrlrlr

def V1rrlrlrrllll : KTree ℚ :=
  (.node (.node .leaf 271712 (8, 9, some (10, 0)) (4385357496146578927334899720104194860799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271713 (8, 9, some (10, 1)) (4385357496089299539830291857944397521461 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlllr : KTree ℚ :=
  (.node (.node .leaf 271744 (8, 9, some (11, 0)) (112769362542729691549254905412255806861 / 250000000000000000000000000000000000000 : ℚ) .leaf) 271745 (8, 9, some (11, 1)) (563846812703522047770274625377067150967 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlll : KTree ℚ :=
  .node V1rrlrlrrllll 271714 (8, 9, some (10, 2)) (4385357496139418809537861948889054079459 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrrlllr

def V1rrlrlrrllrl : KTree ℚ :=
  (.node (.node .leaf 272612 (8, 10, some (6, 4)) (444553837221662091154634870870026045801 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 272643 (8, 10, some (7, 3)) (4304581464261062986132098670923864950203 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrllrr : KTree ℚ :=
  (.node .leaf 272674 (8, 10, some (8, 2)) (4226177256733055608995633524652920167711 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrllr : KTree ℚ :=
  .node V1rrlrlrrllrl 272644 (8, 10, some (7, 4)) (4304581464325486581711049773322571630309 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrrllrr

def V1rrlrlrrll : KTree ℚ :=
  .node V1rrlrlrrlll 271776 (8, 9, some (12, 0)) (944167510612194108787185300370420944323 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrlrrllr

def V1rrlrlrrlrll : KTree ℚ :=
  (.node (.node .leaf 272676 (8, 10, some (8, 4)) (2113088628314778065052851600976375077527 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 272705 (8, 10, some (9, 1)) (840195727420337451402010529340317811209 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlrlr : KTree ℚ :=
  (.node (.node .leaf 272707 (8, 10, some (9, 3)) (840195727420337451402010529340317811209 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 272736 (8, 10, some (10, 0)) (2113088628314778065052851600976375077527 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlrl : KTree ℚ :=
  .node V1rrlrlrrlrll 272706 (8, 10, some (9, 2)) (4200978637050245673855362621889838268599 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrrlrlr

def V1rrlrlrrlrrl : KTree ℚ :=
  (.node (.node .leaf 272738 (8, 10, some (10, 2)) (4226177256733055608995633524652920167711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 272768 (8, 10, some (11, 0)) (4304581464325486581711049773322571630309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlrrr : KTree ℚ :=
  (.node .leaf 272800 (8, 10, some (12, 0)) (444553837221662091154634870870026045801 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlrr : KTree ℚ :=
  .node V1rrlrlrrlrrl 272769 (8, 10, some (11, 1)) (4304581464261062986132098670923864950203 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrrlrrr

def V1rrlrlrrlr : KTree ℚ :=
  .node V1rrlrlrrlrl 272737 (8, 10, some (10, 1)) (2113088628369402812489476311871753222437 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrlrrlrr

def V1rrlrlrrl : KTree ℚ :=
  .node V1rrlrlrrll 272675 (8, 10, some (8, 3)) (2113088628369402812489476311871753222437 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrlrrlr

def V1rrlrlrrrlll : KTree ℚ :=
  (.node (.node .leaf 273699 (8, 11, some (8, 3)) (828409041907710211848512118386000756313 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 273700 (8, 11, some (8, 4)) (4142045209502661973585764809218658674737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrllr : KTree ℚ :=
  (.node (.node .leaf 273731 (8, 11, some (9, 3)) (4097398110363458804045075193714474179447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 273761 (8, 11, some (10, 1)) (4097398110363458804045075193714474179447 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrll : KTree ℚ :=
  .node V1rrlrlrrrlll 273730 (8, 11, some (9, 2)) (4097398110334411147571800392644832966847 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrrrllr

def V1rrlrlrrrlrl : KTree ℚ :=
  (.node (.node .leaf 273792 (8, 11, some (11, 0)) (4142045209502661973585764809218658674737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 273793 (8, 11, some (11, 1)) (828409041907710211848512118386000756313 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrlrr : KTree ℚ :=
  (.node .leaf 274724 (8, 12, some (8, 4)) (4070403893813424694003225938161380829419 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrlr : KTree ℚ :=
  .node V1rrlrlrrrlrl 273824 (8, 11, some (12, 0)) (4235896848738640503647911192619303121013 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrrrlrr

def V1rrlrlrrrl : KTree ℚ :=
  .node V1rrlrlrrrll 273762 (8, 11, some (10, 2)) (4097398110334411147571800392644832966847 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrrrlr

def V1rrlrlrrrrll : KTree ℚ :=
  (.node (.node .leaf 274786 (8, 12, some (10, 2)) (159637188208293431966326343137036305939 / 400000000000000000000000000000000000000 : ℚ) .leaf) 274817 (8, 12, some (11, 1)) (2005180715569466275039198441912148934537 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrrlr : KTree ℚ :=
  (.node (.node .leaf 294912 (9, 0, none) (0 : ℚ) .leaf) 294944 (9, 0, some (0, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrrl : KTree ℚ :=
  .node V1rrlrlrrrrll 274848 (8, 12, some (12, 0)) (4070403893813424694003225938161380829419 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrrrrlr

def V1rrlrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 294946 (9, 0, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 294947 (9, 0, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 294976 (9, 0, some (1, 0)) (4413928182769681756711464798746969382673 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 294977 (9, 0, some (1, 1)) (1103482050363152735929087143095522849107 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrrrr : KTree ℚ :=
  .node V1rrlrlrrrrl 294945 (9, 0, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) V1rrlrlrrrrr

def V1rrlrlrrr : KTree ℚ :=
  .node V1rrlrlrrrl 274755 (8, 12, some (9, 3)) (2005180715569466275039198441912148934537 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrlrrrr

def V1rrlrlrr : KTree ℚ :=
  .node V1rrlrlrrl 273668 (8, 11, some (7, 4)) (4235896848738640503647911192619303121013 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrrr

def V1rrlrlr : KTree ℚ :=
  .node V1rrlrlrl 271683 (8, 9, some (9, 3)) (1081611323960223384643304653441147385077 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrlrr

def V1rrlrl : KTree ℚ :=
  .node V1rrlrll 269664 (8, 7, some (10, 0)) (48541356490806593149530946074193234529 / 100000000000000000000000000000000000000 : ℚ) V1rrlrlr

def V1rrlrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 294979 (9, 0, some (1, 3)) (2206964105034608603269723629732109252657 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 295008 (9, 0, some (2, 0)) (1733331524280971324167725015804893825001 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 295009 (9, 0, some (2, 1)) (3466663054286981227724821374137326868883 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295010 (9, 0, some (2, 2)) (433332881916169327011718274879567730489 / 625000000000000000000000000000000000000 : ℚ) .leaf) 295011 (9, 0, some (2, 3)) (1733331527368001346397844284581304337817 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 295040 (9, 0, some (3, 0)) (1237295415300870016274310359021972223777 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295041 (9, 0, some (3, 1)) (1237295415672906119657819789339679951743 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 295042 (9, 0, some (3, 2)) (6186477077305656974201569129128407522943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295043 (9, 0, some (3, 3)) (309323853829510105532357664384980093487 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 295072 (9, 0, some (4, 0)) (5893229955765632714419580615281968982163 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 295073 (9, 0, some (4, 1)) (368326872172309443003732348889770490573 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 295074 (9, 0, some (4, 2)) (2946614977037704861419349797905998451903 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295075 (9, 0, some (4, 3)) (368326872172309443003732348889770490573 / 625000000000000000000000000000000000000 : ℚ) .leaf) 295104 (9, 0, some (5, 0)) (368326872172309443003732348889770490573 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295105 (9, 0, some (5, 1)) (2946614977037704861419349797905998451903 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295106 (9, 0, some (5, 2)) (368326872172309443003732348889770490573 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 295107 (9, 0, some (5, 3)) (5893229955765632714419580615281968982163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295136 (9, 0, some (6, 0)) (309323853829510105532357664384980093487 / 500000000000000000000000000000000000000 : ℚ) .leaf) 295137 (9, 0, some (6, 1)) (6186477077305656974201569129128407522943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295138 (9, 0, some (6, 2)) (1237295415672906119657819789339679951743 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 295139 (9, 0, some (6, 3)) (1237295415300870016274310359021972223777 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 295168 (9, 0, some (7, 0)) (1733331527368001346397844284581304337817 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 295169 (9, 0, some (7, 1)) (433332881916169327011718274879567730489 / 625000000000000000000000000000000000000 : ℚ) .leaf) 295170 (9, 0, some (7, 2)) (3466663054286981227724821374137326868883 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295171 (9, 0, some (7, 3)) (1733331524280971324167725015804893825001 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295200 (9, 0, some (8, 0)) (2206964105034608603269723629732109252657 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 295201 (9, 0, some (8, 1)) (8827856417484030895394125861569879554233 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 295202 (9, 0, some (8, 2)) (1103482050363152735929087143095522849107 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295203 (9, 0, some (8, 3)) (4413928182769681756711464798746969382673 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295232 (9, 0, some (9, 0)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295233 (9, 0, some (9, 1)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 295234 (9, 0, some (9, 2)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf))) 295235 (9, 0, some (9, 3)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 295936 (9, 1, none) (0 : ℚ) .leaf) 295969 (9, 1, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 295970 (9, 1, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295971 (9, 1, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296000 (9, 1, some (1, 0)) (8775220185699953266140646276225371044437 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 296001 (9, 1, some (1, 1)) (4387610113248216848388853496952248622837 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296002 (9, 1, some (1, 2)) (8775220243253434563798461291613846043247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296003 (9, 1, some (1, 3)) (351008809883093671535396821552094147157 / 400000000000000000000000000000000000000 : ℚ) .leaf) 296032 (9, 1, some (2, 0)) (855023110385015564912489168906372444009 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 296033 (9, 1, some (2, 1)) (6840184897907651072408591535392495866233 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 296035 (9, 1, some (2, 3)) (684018490128703393245012885776332844711 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 296064 (9, 1, some (3, 0)) (6043753327611134879044658928578490329933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296065 (9, 1, some (3, 1)) (6043753331877517105809166613336791789357 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296066 (9, 1, some (3, 2)) (1510938332924646303933963341030404011621 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 296067 (9, 1, some (3, 3)) (1208750666179797459298028264809472585073 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 296096 (9, 1, some (4, 0)) (2840613895821047640234237299247032252899 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296097 (9, 1, some (4, 1)) (2840613895870980933101877912728000782001 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296098 (9, 1, some (4, 2)) (2840613895479394730138102824932521694127 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296099 (9, 1, some (4, 3)) (355076736943137137507134854994956155317 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 296128 (9, 1, some (5, 0)) (5574116286759711501831065820384957452199 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 296129 (9, 1, some (5, 1)) (5574116285960362114724977188043801320103 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 296130 (9, 1, some (5, 2)) (5574116285960362114724977188043801320103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296131 (9, 1, some (5, 3)) (5574116286759711501831065820384957452199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296160 (9, 1, some (6, 0)) (355076736943137137507134854994956155317 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296161 (9, 1, some (6, 1)) (2840613895479394730138102824932521694127 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296162 (9, 1, some (6, 2)) (2840613895870980933101877912728000782001 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 296163 (9, 1, some (6, 3)) (2840613895821047640234237299247032252899 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296192 (9, 1, some (7, 0)) (1208750666179797459298028264809472585073 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296193 (9, 1, some (7, 1)) (1510938332924646303933963341030404011621 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 296194 (9, 1, some (7, 2)) (6043753331877517105809166613336791789357 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 296195 (9, 1, some (7, 3)) (6043753327611134879044658928578490329933 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 296224 (9, 1, some (8, 0)) (684018490128703393245012885776332844711 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 296225 (9, 1, some (8, 1)) (684018490181229529248900533177105933409 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 296226 (9, 1, some (8, 2)) (6840184897907651072408591535392495866233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296227 (9, 1, some (8, 3)) (855023110385015564912489168906372444009 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296256 (9, 1, some (9, 0)) (351008809883093671535396821552094147157 / 400000000000000000000000000000000000000 : ℚ) .leaf) 296257 (9, 1, some (9, 1)) (8775220243253434563798461291613846043247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 296258 (9, 1, some (9, 2)) (4387610113248216848388853496952248622837 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296259 (9, 1, some (9, 3)) (8775220185699953266140646276225371044437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296288 (9, 1, some (10, 0)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296289 (9, 1, some (10, 1)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 296290 (9, 1, some (10, 2)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf))) 296960 (9, 2, none) (0 : ℚ) (.node (.node (.node (.node .leaf 296994 (9, 2, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 296995 (9, 2, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297025 (9, 2, some (1, 1)) (2183175236261406213057442299491427953829 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297026 (9, 2, some (1, 2)) (4366350481782865158301046929857028609083 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297027 (9, 2, some (1, 3)) (8732700968336226084704233364150972054303 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297056 (9, 2, some (2, 0)) (6766454535121109210622699016947501962131 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297057 (9, 2, some (2, 1)) (845806819105190276850268046015943045241 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 297058 (9, 2, some (2, 2)) (6766454558351085990541188215178420177611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297059 (9, 2, some (2, 3)) (6766454558462061532526099140241204777513 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 297088 (9, 2, some (3, 0)) (593367161393180863102263842270290626161 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrlrrl : KTree ℚ :=
  .node V1rrlrrll 296034 (9, 1, some (2, 2)) (684018490181229529248900533177105933409 / 1000000000000000000000000000000000000000 : ℚ) V1rrlrrlr

def V1rrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 297090 (9, 2, some (3, 2)) (1186734324256415023515147948282742251999 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 297091 (9, 2, some (3, 3)) (5933671620586873234992587654711531800551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297120 (9, 2, some (4, 0)) (5523267649019326117333388973440140948131 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297121 (9, 2, some (4, 1)) (2761633825249457675187427983280358544499 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297122 (9, 2, some (4, 2)) (5523267649954927201702482046124639810567 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297123 (9, 2, some (4, 3)) (5523267649770500912681081025105774266003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297152 (9, 2, some (5, 0)) (5347556764720748349520232597602608425131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297153 (9, 2, some (5, 1)) (5347556764345188953520241656709769410129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297154 (9, 2, some (5, 2)) (167111148875315919502411303408494332601 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 297155 (9, 2, some (5, 3)) (5347556764484618025080074055396739757099 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 297184 (9, 2, some (6, 0)) (5347556764484618025080074055396739757099 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 297185 (9, 2, some (6, 1)) (167111148875315919502411303408494332601 / 312500000000000000000000000000000000000 : ℚ) .leaf) 297186 (9, 2, some (6, 2)) (5347556764345188953520241656709769410129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297187 (9, 2, some (6, 3)) (5347556764720748349520232597602608425131 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297216 (9, 2, some (7, 0)) (5523267649770500912681081025105774266003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297217 (9, 2, some (7, 1)) (5523267649954927201702482046124639810567 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297218 (9, 2, some (7, 2)) (2761633825249457675187427983280358544499 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297219 (9, 2, some (7, 3)) (5523267649019326117333388973440140948131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297248 (9, 2, some (8, 0)) (5933671620586873234992587654711531800551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297249 (9, 2, some (8, 1)) (1186734324256415023515147948282742251999 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 297250 (9, 2, some (8, 2)) (593367162048606321921891644129362138417 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 297280 (9, 2, some (9, 0)) (6766454558462061532526099140241204777513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297281 (9, 2, some (9, 1)) (6766454558351085990541188215178420177611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297282 (9, 2, some (9, 2)) (845806819105190276850268046015943045241 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297283 (9, 2, some (9, 3)) (6766454535121109210622699016947501962131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297312 (9, 2, some (10, 0)) (8732700968336226084704233364150972054303 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297313 (9, 2, some (10, 1)) (4366350481782865158301046929857028609083 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297314 (9, 2, some (10, 2)) (2183175236261406213057442299491427953829 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 297344 (9, 2, some (11, 0)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297345 (9, 2, some (11, 1)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 298019 (9, 3, some (0, 3)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 298050 (9, 3, some (1, 2)) (4348818422579418888286959282735657918471 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 298051 (9, 3, some (1, 3)) (1087204606338901678047715407445343260857 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 298081 (9, 3, some (2, 1)) (3353315517768125153888998934812666424541 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298082 (9, 3, some (2, 2)) (6706631042457504923307163136687783169061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298083 (9, 3, some (2, 3)) (6706631043159782785803644896466992067293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298112 (9, 3, some (3, 0)) (58461441156650068923876544970058383497 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 298113 (9, 3, some (3, 1)) (5846144124335748223542471739867326741123 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298114 (9, 3, some (3, 2)) (584614412611400167267961661602117411309 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 298115 (9, 3, some (3, 3)) (5846144125624261863967790872515456400661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298144 (9, 3, some (4, 0)) (5400892683726653706805643384483614532827 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 298145 (9, 3, some (4, 1)) (135022317166994411101449833614618152939 / 250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrrrl : KTree ℚ :=
  .node V1rrlrrrll 297251 (9, 2, some (8, 3)) (593367161393180863102263842270290626161 / 1000000000000000000000000000000000000000 : ℚ) V1rrlrrrlr

def V1rrlrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298147 (9, 3, some (4, 3)) (5400892686235512238502383942216283296951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298176 (9, 3, some (5, 0)) (5177999108061713834784374219366341809637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298177 (9, 3, some (5, 1)) (1035599821685508249656850217206093888159 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298178 (9, 3, some (5, 2)) (5177999108025783103085016712094529079859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298179 (9, 3, some (5, 3)) (647249888527720328973262356617647048977 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 298208 (9, 3, some (6, 0)) (2554803298001505717749607774656647443327 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298209 (9, 3, some (6, 1)) (1277401648899222542420560965274252641361 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 298210 (9, 3, some (6, 2)) (1277401648899222542420560965274252641361 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 298211 (9, 3, some (6, 3)) (2554803298001505717749607774656647443327 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 298240 (9, 3, some (7, 0)) (647249888527720328973262356617647048977 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298242 (9, 3, some (7, 2)) (1035599821685508249656850217206093888159 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 298243 (9, 3, some (7, 3)) (5177999108061713834784374219366341809637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298272 (9, 3, some (8, 0)) (5400892686235512238502383942216283296951 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298273 (9, 3, some (8, 1)) (5400892686566665747421346361886991984797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298274 (9, 3, some (8, 2)) (135022317166994411101449833614618152939 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 298275 (9, 3, some (8, 3)) (5400892683726653706805643384483614532827 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298304 (9, 3, some (9, 0)) (5846144125624261863967790872515456400661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298305 (9, 3, some (9, 1)) (584614412611400167267961661602117411309 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 298306 (9, 3, some (9, 2)) (5846144124335748223542471739867326741123 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 298307 (9, 3, some (9, 3)) (58461441156650068923876544970058383497 / 100000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrrrl : KTree ℚ :=
  .node V1rrlrrrrll 298241 (9, 3, some (7, 1)) (5177999108025783103085016712094529079859 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrrrlr

def V1rrlrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298337 (9, 3, some (10, 1)) (6706631042457504923307163136687783169061 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298338 (9, 3, some (10, 2)) (3353315517768125153888998934812666424541 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298368 (9, 3, some (11, 0)) (1087204606338901678047715407445343260857 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298369 (9, 3, some (11, 1)) (4348818422579418888286959282735657918471 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298400 (9, 3, some (12, 0)) (22650377287357723707521624624841405580917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299075 (9, 4, some (1, 3)) (8668224794669808180572302942689633832917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299106 (9, 4, some (2, 2)) (1331422791171573709804288902686729697803 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 299107 (9, 4, some (2, 3)) (832139244637690525904505557607988447191 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 299137 (9, 4, some (3, 1)) (5774862626625797795497872713604966431519 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 299138 (9, 4, some (3, 2)) (1154972525870462909593649286069444713067 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299168 (9, 4, some (4, 0)) (1060645974136503299565849409380127415371 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 299169 (9, 4, some (4, 1)) (5303229875110174991031044636615638582349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299170 (9, 4, some (4, 2)) (5303229875529625832991494015490934262091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299171 (9, 4, some (4, 3)) (5303229875167816246517767299860304631523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299200 (9, 4, some (5, 0)) (2523075981187595507953522056091843340651 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 299201 (9, 4, some (5, 1)) (2523075981827898566808491754251964427469 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299202 (9, 4, some (5, 2)) (100923039267484200446027909152109040851 / 200000000000000000000000000000000000000 : ℚ) .leaf) 299203 (9, 4, some (5, 3)) (5046151963372740857056619392071258244833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299232 (9, 4, some (6, 0)) (4930862889370405964263229915289245558649 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 299233 (9, 4, some (6, 1)) (30817893058250999921039360994523091933 / 62500000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrrrr : KTree ℚ :=
  .node V1rrlrrrrrl 299139 (9, 4, some (3, 3)) (5774862629119733129217443677571361680577 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrrrrr

def V1rrlrrrr : KTree ℚ :=
  .node V1rrlrrrrl 298336 (9, 3, some (10, 0)) (6706631043159782785803644896466992067293 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrrrr

def V1rrlrrr : KTree ℚ :=
  .node V1rrlrrrl 298146 (9, 3, some (4, 2)) (5400892686566665747421346361886991984797 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrrr

def V1rrlrr : KTree ℚ :=
  .node V1rrlrrl 297089 (9, 2, some (3, 1)) (593367162048606321921891644129362138417 / 1000000000000000000000000000000000000000 : ℚ) V1rrlrrr

def V1rrlr : KTree ℚ :=
  .node V1rrlrl 294978 (9, 0, some (1, 2)) (8827856417484030895394125861569879554233 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrr

def V1rrl : KTree ℚ :=
  .node V1rrll 267457 (8, 5, some (5, 1)) (2523075981707999954458781839733264330471 / 5000000000000000000000000000000000000000 : ℚ) V1rrlr

def V1rrrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299235 (9, 4, some (6, 3)) (4930862889440749025991279034136480137159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299264 (9, 4, some (7, 0)) (4930862889440749025991279034136480137159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299265 (9, 4, some (7, 1)) (4930862889143583227422318085772324986637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299266 (9, 4, some (7, 2)) (30817893058250999921039360994523091933 / 62500000000000000000000000000000000000 : ℚ) .leaf) 299267 (9, 4, some (7, 3)) (4930862889370405964263229915289245558649 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299296 (9, 4, some (8, 0)) (5046151963372740857056619392071258244833 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299297 (9, 4, some (8, 1)) (100923039267484200446027909152109040851 / 200000000000000000000000000000000000000 : ℚ) .leaf) 299298 (9, 4, some (8, 2)) (2523075981827898566808491754251964427469 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299299 (9, 4, some (8, 3)) (2523075981187595507953522056091843340651 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 299328 (9, 4, some (9, 0)) (5303229875167816246517767299860304631523 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299330 (9, 4, some (9, 2)) (5303229875110174991031044636615638582349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299331 (9, 4, some (9, 3)) (1060645974136503299565849409380127415371 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 299360 (9, 4, some (10, 0)) (5774862629119733129217443677571361680577 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299361 (9, 4, some (10, 1)) (1154972525870462909593649286069444713067 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 299362 (9, 4, some (10, 2)) (5774862626625797795497872713604966431519 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299392 (9, 4, some (11, 0)) (832139244637690525904505557607988447191 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299393 (9, 4, some (11, 1)) (1331422791171573709804288902686729697803 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 299424 (9, 4, some (12, 0)) (8668224794669808180572302942689633832917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300131 (9, 5, some (2, 3)) (661544826201431811446124015618301149467 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 300162 (9, 5, some (3, 2)) (5715676306049065036176610653931672990051 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlllll : KTree ℚ :=
  .node V1rrrllllll 299329 (9, 4, some (9, 1)) (5303229875529625832991494015490934262091 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlllllr

def V1rrrllllrll : KTree ℚ :=
  (.node (.node (.node .leaf 300193 (9, 5, some (4, 1)) (208937779577079864089132931770642366431 / 400000000000000000000000000000000000000 : ℚ) .leaf) 300194 (9, 5, some (4, 2)) (1044688898085343526608245776713030103163 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 300195 (9, 5, some (4, 3)) (5223444490112063673108133977900958904341 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300224 (9, 5, some (5, 0)) (494059916444030421161264308627100973133 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 300225 (9, 5, some (5, 1)) (4940599166719508847601907431832421914317 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 300227 (9, 5, some (5, 3)) (617574895820066104984079928022203446077 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 300256 (9, 5, some (6, 0)) (479143577746885645677544731165905525147 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 300257 (9, 5, some (6, 1)) (4791435777962084012033775077739368162189 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 300258 (9, 5, some (6, 2)) (4791435777749447545809283387633931050091 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllllrl : KTree ℚ :=
  .node V1rrrllllrll 300226 (9, 5, some (5, 2)) (2470299583340917725526723678343935045117 / 5000000000000000000000000000000000000000 : ℚ) V1rrrllllrlr

def V1rrrllllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 300288 (9, 5, some (7, 0)) (4744634696129193441752099475317101737121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300289 (9, 5, some (7, 1)) (4744634695962048055570206343259157739221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300290 (9, 5, some (7, 2)) (4744634695962048055570206343259157739221 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300291 (9, 5, some (7, 3)) (4744634696129193441752099475317101737121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300320 (9, 5, some (8, 0)) (4791435777913857123903875061385523734121 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 300322 (9, 5, some (8, 2)) (4791435777962084012033775077739368162189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300323 (9, 5, some (8, 3)) (479143577746885645677544731165905525147 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 300352 (9, 5, some (9, 0)) (617574895820066104984079928022203446077 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 300353 (9, 5, some (9, 1)) (2470299583340917725526723678343935045117 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllllrr : KTree ℚ :=
  .node V1rrrllllrrl 300321 (9, 5, some (8, 1)) (4791435777749447545809283387633931050091 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllllrrr

def V1rrrllllr : KTree ℚ :=
  .node V1rrrllllrl 300259 (9, 5, some (6, 3)) (4791435777913857123903875061385523734121 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllllrr

def V1rrrllll : KTree ℚ :=
  .node V1rrrlllll 300163 (9, 5, some (3, 3)) (571567630609700541469798653912336665431 / 1000000000000000000000000000000000000000 : ℚ) V1rrrllllr

def V1rrrlllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 300355 (9, 5, some (9, 3)) (494059916444030421161264308627100973133 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 300384 (9, 5, some (10, 0)) (5223444490112063673108133977900958904341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300385 (9, 5, some (10, 1)) (1044688898085343526608245776713030103163 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300386 (9, 5, some (10, 2)) (208937779577079864089132931770642366431 / 400000000000000000000000000000000000000 : ℚ) .leaf) 300416 (9, 5, some (11, 0)) (571567630609700541469798653912336665431 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 300448 (9, 5, some (12, 0)) (661544826201431811446124015618301149467 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 301187 (9, 6, some (3, 3)) (1133148070817499187532604025182724251057 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 301218 (9, 6, some (4, 2)) (1031403744501851368611759085768371062747 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 301219 (9, 6, some (4, 3)) (1031403744458595907562161431969176143043 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrll : KTree ℚ :=
  .node V1rrrlllrlll 300417 (9, 5, some (11, 1)) (5715676306049065036176610653931672990051 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlllrllr

def V1rrrlllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 301250 (9, 6, some (5, 2)) (4854135649146543501808244237389391860509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301251 (9, 6, some (5, 3)) (2427067824484809320005044524522041852959 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301280 (9, 6, some (6, 0)) (2339756853027640668061369207826807283291 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301281 (9, 6, some (6, 1)) (4679513707207809274052028646362787245683 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301282 (9, 6, some (6, 2)) (4679513707068934530853940116284455591359 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 301312 (9, 6, some (7, 0)) (919795493844529897861297953092789237397 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 301313 (9, 6, some (7, 1)) (4598977469357169424896288187936554873237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301314 (9, 6, some (7, 2)) (4598977469261924874151375826329268285807 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 301315 (9, 6, some (7, 3)) (4598977469421975077124933159867628434059 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrlr : KTree ℚ :=
  .node V1rrrlllrlrl 301283 (9, 6, some (6, 3)) (4679513707119317563626183533689131115467 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlllrlrr

def V1rrrlllrl : KTree ℚ :=
  .node V1rrrlllrll 301249 (9, 6, some (5, 1)) (4854135648861540031729587991667772948023 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlllrlr

def V1rrrlllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 301345 (9, 6, some (8, 1)) (4598977469261924874151375826329268285807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301346 (9, 6, some (8, 2)) (4598977469357169424896288187936554873237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301347 (9, 6, some (8, 3)) (919795493844529897861297953092789237397 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301376 (9, 6, some (9, 0)) (4679513707119317563626183533689131115467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301377 (9, 6, some (9, 1)) (4679513707068934530853940116284455591359 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 301379 (9, 6, some (9, 3)) (2339756853027640668061369207826807283291 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301408 (9, 6, some (10, 0)) (2427067824484809320005044524522041852959 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301409 (9, 6, some (10, 1)) (4854135649146543501808244237389391860509 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 301410 (9, 6, some (10, 2)) (4854135648861540031729587991667772948023 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrrl : KTree ℚ :=
  .node V1rrrlllrrll 301378 (9, 6, some (9, 2)) (4679513707207809274052028646362787245683 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlllrrlr

def V1rrrlllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 301441 (9, 6, some (11, 1)) (1031403744501851368611759085768371062747 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 301472 (9, 6, some (12, 0)) (1133148070817499187532604025182724251057 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 302243 (9, 7, some (4, 3)) (637605473937005261153694071632131021201 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302274 (9, 7, some (5, 2)) (956396331936756928006244676859114384497 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 302275 (9, 7, some (5, 3)) (4781981659501285334202781446678096733967 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 302306 (9, 7, some (6, 2)) (573452298474403129636358393278919034341 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 302307 (9, 7, some (6, 3)) (4587618387763392012405509569510102709839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302336 (9, 7, some (7, 0)) (4481780755804085411730404575073352322797 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 302337 (9, 7, some (7, 1)) (1120445189090187326991086246990540017403 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrrr : KTree ℚ :=
  .node V1rrrlllrrrl 302305 (9, 7, some (6, 1)) (573452298472413627316625901685641897417 / 1250000000000000000000000000000000000000 : ℚ) V1rrrlllrrrr

def V1rrrlllrr : KTree ℚ :=
  .node V1rrrlllrrl 301440 (9, 6, some (11, 0)) (1031403744458595907562161431969176143043 / 2000000000000000000000000000000000000000 : ℚ) V1rrrlllrrr

def V1rrrlllr : KTree ℚ :=
  .node V1rrrlllrl 301344 (9, 6, some (8, 0)) (4598977469421975077124933159867628434059 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlllrr

def V1rrrlll : KTree ℚ :=
  .node V1rrrllll 300354 (9, 5, some (9, 2)) (4940599166719508847601907431832421914317 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlllr

def V1rrrllrllll : KTree ℚ :=
  (.node (.node (.node .leaf 302339 (9, 7, some (7, 3)) (2240890378179597164163599630325833755003 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 302368 (9, 7, some (8, 0)) (2224047513748139091498219484500197462501 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 302369 (9, 7, some (8, 1)) (4448095027483931845559708457028195369701 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302370 (9, 7, some (8, 2)) (4448095027483931845559708457028195369701 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302371 (9, 7, some (8, 3)) (2224047513748139091498219484500197462501 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 302401 (9, 7, some (9, 1)) (560222594531293641309807386246886623289 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 302402 (9, 7, some (9, 2)) (1120445189090187326991086246990540017403 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 302403 (9, 7, some (9, 3)) (4481780755804085411730404575073352322797 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 302432 (9, 7, some (10, 0)) (4587618387763392012405509569510102709839 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllrlll : KTree ℚ :=
  .node V1rrrllrllll 302400 (9, 7, some (9, 0)) (2240890378179597164163599630325833755003 / 5000000000000000000000000000000000000000 : ℚ) V1rrrllrlllr

def V1rrrllrllrll : KTree ℚ :=
  (.node (.node .leaf 302434 (9, 7, some (10, 2)) (573452298472413627316625901685641897417 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 302464 (9, 7, some (11, 0)) (4781981659501285334202781446678096733967 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrllrlr : KTree ℚ :=
  (.node (.node .leaf 302496 (9, 7, some (12, 0)) (637605473937005261153694071632131021201 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 303299 (9, 8, some (5, 3)) (944167510612194108787185300370420944323 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrllrl : KTree ℚ :=
  .node V1rrrllrllrll 302465 (9, 7, some (11, 1)) (956396331936756928006244676859114384497 / 2000000000000000000000000000000000000000 : ℚ) V1rrrllrllrlr

def V1rrrllrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 303331 (9, 8, some (6, 3)) (563846812703522047770274625377067150967 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 303361 (9, 8, some (7, 1)) (4385357496146578927334899720104194860799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303362 (9, 8, some (7, 2)) (4385357496089299539830291857944397521461 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 303363 (9, 8, some (7, 3)) (4385357496139418809537861948889054079459 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllrllr : KTree ℚ :=
  .node V1rrrllrllrl 303330 (9, 8, some (6, 2)) (112769362542729691549254905412255806861 / 250000000000000000000000000000000000000 : ℚ) V1rrrllrllrr

def V1rrrllrll : KTree ℚ :=
  .node V1rrrllrlll 302433 (9, 7, some (10, 1)) (573452298474403129636358393278919034341 / 1250000000000000000000000000000000000000 : ℚ) V1rrrllrllr

def V1rrrllrlrlll : KTree ℚ :=
  (.node (.node .leaf 303393 (9, 8, some (8, 1)) (1081611323958810598662326542479368703121 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 303394 (9, 8, some (8, 2)) (4326445295785090026308376658172754794791 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrllr : KTree ℚ :=
  (.node (.node .leaf 303424 (9, 8, some (9, 0)) (1081611323960223384643304653441147385077 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 303425 (9, 8, some (9, 1)) (4326445295785090026308376658172754794791 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrll : KTree ℚ :=
  .node V1rrrllrlrlll 303395 (9, 8, some (8, 3)) (1081611323960223384643304653441147385077 / 2500000000000000000000000000000000000000 : ℚ) V1rrrllrlrllr

def V1rrrllrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 303427 (9, 8, some (9, 3)) (4326445295588719787692646228480462572501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303456 (9, 8, some (10, 0)) (4385357496139418809537861948889054079459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303457 (9, 8, some (10, 1)) (4385357496089299539830291857944397521461 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 303458 (9, 8, some (10, 2)) (4385357496146578927334899720104194860799 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllrlrl : KTree ℚ :=
  .node V1rrrllrlrll 303426 (9, 8, some (9, 2)) (1081611323958810598662326542479368703121 / 2500000000000000000000000000000000000000 : ℚ) V1rrrllrlrlr

def V1rrrllrlrrll : KTree ℚ :=
  (.node (.node .leaf 303489 (9, 8, some (11, 1)) (112769362542729691549254905412255806861 / 250000000000000000000000000000000000000 : ℚ) .leaf) 303520 (9, 8, some (12, 0)) (944167510612194108787185300370420944323 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrrlr : KTree ℚ :=
  (.node (.node .leaf 304386 (9, 9, some (7, 2)) (430458146429112726855579687895204387889 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 304387 (9, 9, some (7, 3)) (430458146429112726855579687895204387889 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrrl : KTree ℚ :=
  .node V1rrrllrlrrll 304355 (9, 9, some (6, 3)) (4445538372163394464094876975302418810983 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrlrrlr

def V1rrrllrlrrrl : KTree ℚ :=
  (.node (.node .leaf 304418 (9, 9, some (8, 2)) (845235451342317785411183392854793040801 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 304419 (9, 9, some (8, 3)) (4226177256763339070905788856089241698469 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrrrr : KTree ℚ :=
  (.node .leaf 304449 (9, 9, some (9, 1)) (840195727414918930032391959926427186791 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrrr : KTree ℚ :=
  .node V1rrrllrlrrrl 304448 (9, 9, some (9, 0)) (65640291202843758188626057859702879281 / 156250000000000000000000000000000000000 : ℚ) V1rrrllrlrrrr

def V1rrrllrlrr : KTree ℚ :=
  .node V1rrrllrlrrl 304417 (9, 9, some (8, 1)) (4226177256763339070905788856089241698469 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrlrrr

def V1rrrllrlr : KTree ℚ :=
  .node V1rrrllrlrl 303488 (9, 8, some (11, 0)) (563846812703522047770274625377067150967 / 1250000000000000000000000000000000000000 : ℚ) V1rrrllrlrr

def V1rrrllrl : KTree ℚ :=
  .node V1rrrllrll 303392 (9, 8, some (8, 0)) (4326445295588719787692646228480462572501 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrlr

def V1rrrllrrllll : KTree ℚ :=
  (.node (.node .leaf 304451 (9, 9, some (9, 3)) (65640291202843758188626057859702879281 / 156250000000000000000000000000000000000 : ℚ) .leaf) 304480 (9, 9, some (10, 0)) (4226177256763339070905788856089241698469 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlllr : KTree ℚ :=
  (.node (.node .leaf 304482 (9, 9, some (10, 2)) (4226177256763339070905788856089241698469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 304512 (9, 9, some (11, 0)) (430458146429112726855579687895204387889 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlll : KTree ℚ :=
  .node V1rrrllrrllll 304481 (9, 9, some (10, 1)) (845235451342317785411183392854793040801 / 2000000000000000000000000000000000000000 : ℚ) V1rrrllrrlllr

def V1rrrllrrllrl : KTree ℚ :=
  (.node (.node .leaf 304544 (9, 9, some (12, 0)) (4445538372163394464094876975302418810983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 305411 (9, 10, some (7, 3)) (847179369739720230160410587761053918619 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrllrr : KTree ℚ :=
  (.node .leaf 305443 (9, 10, some (8, 3)) (828409041912930509243904169805774904249 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrllr : KTree ℚ :=
  .node V1rrrllrrllrl 305442 (9, 10, some (8, 2)) (129438912797977761667826267493520154347 / 312500000000000000000000000000000000000 : ℚ) V1rrrllrrllrr

def V1rrrllrrll : KTree ℚ :=
  .node V1rrrllrrlll 304513 (9, 9, some (11, 1)) (430458146429112726855579687895204387889 / 1000000000000000000000000000000000000000 : ℚ) V1rrrllrrllr

def V1rrrllrrlrll : KTree ℚ :=
  (.node (.node .leaf 305474 (9, 10, some (9, 2)) (819479622067410368722965074912050979053 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 305475 (9, 10, some (9, 3)) (2048699055156642975336838270825227337667 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlrlr : KTree ℚ :=
  (.node (.node .leaf 305505 (9, 10, some (10, 1)) (819479622067410368722965074912050979053 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 305506 (9, 10, some (10, 2)) (4097398110360818108002050211799052251029 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlrl : KTree ℚ :=
  .node V1rrrllrrlrll 305504 (9, 10, some (10, 0)) (2048699055156642975336838270825227337667 / 5000000000000000000000000000000000000000 : ℚ) V1rrrllrrlrlr

def V1rrrllrrlrrl : KTree ℚ :=
  (.node (.node .leaf 305537 (9, 10, some (11, 1)) (129438912797977761667826267493520154347 / 312500000000000000000000000000000000000 : ℚ) .leaf) 305568 (9, 10, some (12, 0)) (847179369739720230160410587761053918619 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlrrr : KTree ℚ :=
  (.node .leaf 306498 (9, 11, some (9, 2)) (4010361431123295704713018106516935529043 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlrr : KTree ℚ :=
  .node V1rrrllrrlrrl 306467 (9, 11, some (8, 3)) (1017600973458646425053348788905542998721 / 2500000000000000000000000000000000000000 : ℚ) V1rrrllrrlrrr

def V1rrrllrrlr : KTree ℚ :=
  .node V1rrrllrrlrl 305536 (9, 10, some (11, 0)) (828409041912930509243904169805774904249 / 2000000000000000000000000000000000000000 : ℚ) V1rrrllrrlrr

def V1rrrllrrl : KTree ℚ :=
  .node V1rrrllrrll 305473 (9, 10, some (9, 1)) (4097398110360818108002050211799052251029 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrlr

def V1rrrllrrrlll : KTree ℚ :=
  (.node (.node .leaf 306529 (9, 11, some (10, 1)) (3990929705221482234525698335249139115023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 306530 (9, 11, some (10, 2)) (3990929705221482234525698335249139115023 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrrllr : KTree ℚ :=
  (.node (.node .leaf 306561 (9, 11, some (11, 1)) (4010361431123295704713018106516935529043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 306592 (9, 11, some (12, 0)) (1017600973458646425053348788905542998721 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrrll : KTree ℚ :=
  .node V1rrrllrrrlll 306560 (9, 11, some (11, 0)) (802072286224659180933746159086296664593 / 2000000000000000000000000000000000000000 : ℚ) V1rrrllrrrllr

def V1rrrllrrrlrll : KTree ℚ :=
  (.node .leaf 307554 (9, 12, some (10, 2)) (975337578178790945240803919810334956249 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrrlrl : KTree ℚ :=
  .node V1rrrllrrrlrll 307585 (9, 12, some (11, 1)) (975337578178790945240803919810334956249 / 2500000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrllrrrlrr : KTree ℚ :=
  (.node .leaf 327680 (10, 0, none) (0 : ℚ) .leaf)

def V1rrrllrrrlr : KTree ℚ :=
  .node V1rrrllrrrlrl 307616 (9, 12, some (12, 0)) (3936150570684734930034089753484245445029 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrrlrr

def V1rrrllrrrl : KTree ℚ :=
  .node V1rrrllrrrll 307523 (9, 12, some (9, 3)) (3936150570684734930034089753484245445029 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrrlr

def V1rrrllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 327713 (10, 0, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 327714 (10, 0, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 327744 (10, 0, some (1, 0)) (877522019306767599820413770246923927067 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327745 (10, 0, some (1, 1)) (1096902528776342513466290725507996294251 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 327746 (10, 0, some (1, 2)) (8775220244702622836694920790230498897607 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 327776 (10, 0, some (2, 0)) (6840184888870644168565356964826886974587 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327777 (10, 0, some (2, 1)) (855023112520862849796175022254237261143 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 327778 (10, 0, some (2, 2)) (6840184902223643416018906620205349645327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327808 (10, 0, some (3, 0)) (604375333060543116110536794392670807913 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 327809 (10, 0, some (3, 1)) (377734583276418549774781806264176729073 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrllrrr : KTree ℚ :=
  .node V1rrrllrrrl 327712 (10, 0, some (0, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrrr

def V1rrrllrr : KTree ℚ :=
  .node V1rrrllrrl 306499 (9, 11, some (9, 3)) (802072286224659180933746159086296664593 / 2000000000000000000000000000000000000000 : ℚ) V1rrrllrrr

def V1rrrllr : KTree ℚ :=
  .node V1rrrllrl 304450 (9, 9, some (9, 2)) (840195727414918930032391959926427186791 / 2000000000000000000000000000000000000000 : ℚ) V1rrrllrr

def V1rrrll : KTree ℚ :=
  .node V1rrrlll 302338 (9, 7, some (7, 2)) (560222594531293641309807386246886623289 / 1250000000000000000000000000000000000000 : ℚ) V1rrrllr

def V1rrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 327840 (10, 0, some (4, 0)) (710153474040674893228037119199786361493 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 327841 (10, 0, some (4, 1)) (1420306947838250919947515435006952169677 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 327842 (10, 0, some (4, 2)) (5681227790695979980600301589756533194619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327872 (10, 0, some (5, 0)) (5574116286282680338586859977812245724827 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327873 (10, 0, some (5, 1)) (5574116285638043890863094398275356915379 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 327874 (10, 0, some (5, 2)) (5574116286282680338586859977812245724827 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327904 (10, 0, some (6, 0)) (5681227790695979980600301589756533194619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327905 (10, 0, some (6, 1)) (1420306947838250919947515435006952169677 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 327906 (10, 0, some (6, 2)) (710153474040674893228037119199786361493 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 327936 (10, 0, some (7, 0)) (3021876665694125840583500495752548390667 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 327937 (10, 0, some (7, 1)) (377734583276418549774781806264176729073 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 327938 (10, 0, some (7, 2)) (604375333060543116110536794392670807913 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 327968 (10, 0, some (8, 0)) (6840184902223643416018906620205349645327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327969 (10, 0, some (8, 1)) (855023112520862849796175022254237261143 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327970 (10, 0, some (8, 2)) (6840184888870644168565356964826886974587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328000 (10, 0, some (9, 0)) (8775220244702622836694920790230498897607 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 328001 (10, 0, some (9, 1)) (1096902528776342513466290725507996294251 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328002 (10, 0, some (9, 2)) (877522019306767599820413770246923927067 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 328032 (10, 0, some (10, 0)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 328033 (10, 0, some (10, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 328034 (10, 0, some (10, 2)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 328704 (10, 1, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 328737 (10, 1, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 328738 (10, 1, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 328768 (10, 1, some (1, 0)) (8732700908137619423404082921997187914437 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328769 (10, 1, some (1, 1)) (8732700948405905928751560772774697298667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328770 (10, 1, some (1, 2)) (4366350482438395342263754791642049411091 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 328800 (10, 1, some (2, 0)) (3383227270420338107561409923033013876723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328801 (10, 1, some (2, 1)) (6766454555190812845800216043108634895271 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328802 (10, 1, some (2, 2)) (6766454558887188452301339020618969326207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328832 (10, 1, some (3, 0)) (5933671617439755011875130501728905061171 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 328833 (10, 1, some (3, 1)) (5933671621409837154897755153203942406451 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 328834 (10, 1, some (3, 2)) (5933671621157807008505065039066837079429 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 328864 (10, 1, some (4, 0)) (1380816912609282715902069933522262327203 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 328865 (10, 1, some (4, 1)) (5523267650439452679305585281140454813559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328866 (10, 1, some (4, 2)) (552326764968920470785132974614808116749 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328896 (10, 1, some (5, 0)) (33422229779771726051248367829816752819 / 62500000000000000000000000000000000000 : ℚ) .leaf) 328897 (10, 1, some (5, 1)) (167111148875315919502411303408494332601 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 328898 (10, 1, some (5, 2)) (1336889191016582702600144214833957179047 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328928 (10, 1, some (6, 0)) (1336889191016582702600144214833957179047 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 328929 (10, 1, some (6, 1)) (167111148875315919502411303408494332601 / 312500000000000000000000000000000000000 : ℚ) .leaf) 328930 (10, 1, some (6, 2)) (33422229779771726051248367829816752819 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 328960 (10, 1, some (7, 0)) (552326764968920470785132974614808116749 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 328962 (10, 1, some (7, 2)) (1380816912609282715902069933522262327203 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 328992 (10, 1, some (8, 0)) (5933671621157807008505065039066837079429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328993 (10, 1, some (8, 1)) (5933671621409837154897755153203942406451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328994 (10, 1, some (8, 2)) (5933671617439755011875130501728905061171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329024 (10, 1, some (9, 0)) (6766454558887188452301339020618969326207 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 329025 (10, 1, some (9, 1)) (6766454555190812845800216043108634895271 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329026 (10, 1, some (9, 2)) (3383227270420338107561409923033013876723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 329056 (10, 1, some (10, 0)) (4366350482438395342263754791642049411091 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 329057 (10, 1, some (10, 1)) (8732700948405905928751560772774697298667 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 329058 (10, 1, some (10, 2)) (8732700908137619423404082921997187914437 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 329088 (10, 1, some (11, 0)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 329089 (10, 1, some (11, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 329762 (10, 2, some (0, 2)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 329793 (10, 2, some (1, 1)) (8697636828250240655182942150269869231797 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329794 (10, 2, some (1, 2)) (2174409211588954386426868433756112446591 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 329824 (10, 2, some (2, 0)) (6706631020899797430402673591297052681337 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 329825 (10, 2, some (2, 1)) (6706631037906794363712466440196237178327 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329826 (10, 2, some (2, 2)) (6706631043068120797427852563425184454761 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329856 (10, 2, some (3, 0)) (5846144119492568560797942985705210573153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329857 (10, 2, some (3, 1)) (365384007845362451124501839946331143143 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 329858 (10, 2, some (3, 2)) (5846144126137972092022118318486091987907 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 329889 (10, 2, some (4, 1)) (675111585865161168834531105622690756671 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 329890 (10, 2, some (4, 2)) (675111585794467370804075889331825879033 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 329920 (10, 2, some (5, 0)) (2588999554319835600191030005477195826621 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329921 (10, 2, some (5, 1)) (2588999554107524258494831044226138952961 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 329922 (10, 2, some (5, 2)) (323624944247108904920097035457713426457 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 329952 (10, 2, some (6, 0)) (5109606595823587368447256251663003298861 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329953 (10, 2, some (6, 1)) (5109606595436805419842738856559447509701 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329954 (10, 2, some (6, 2)) (5109606595823587368447256251663003298861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329984 (10, 2, some (7, 0)) (323624944247108904920097035457713426457 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 329985 (10, 2, some (7, 1)) (2588999554107524258494831044226138952961 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 329986 (10, 2, some (7, 2)) (2588999554319835600191030005477195826621 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 330016 (10, 2, some (8, 0)) (675111585794467370804075889331825879033 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 330017 (10, 2, some (8, 1)) (675111585865161168834531105622690756671 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 330018 (10, 2, some (8, 2)) (5400892685715238399545684564339548009721 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330048 (10, 2, some (9, 0)) (5846144126137972092022118318486091987907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330049 (10, 2, some (9, 1)) (365384007845362451124501839946331143143 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 330050 (10, 2, some (9, 2)) (5846144119492568560797942985705210573153 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330080 (10, 2, some (10, 0)) (6706631043068120797427852563425184454761 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330081 (10, 2, some (10, 1)) (6706631037906794363712466440196237178327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330082 (10, 2, some (10, 2)) (6706631020899797430402673591297052681337 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 330112 (10, 2, some (11, 0)) (2174409211588954386426868433756112446591 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrlrlr : KTree ℚ :=
  .node V1rrrlrlrl 329888 (10, 2, some (4, 0)) (5400892685715238399545684564339548009721 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrlrr

def V1rrrlrl : KTree ℚ :=
  .node V1rrrlrll 328961 (10, 1, some (7, 1)) (5523267650439452679305585281140454813559 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrlr

def V1rrrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330144 (10, 2, some (12, 0)) (453007544999032826461087131819916233393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 330818 (10, 3, some (1, 2)) (8668224789561870039185759242853815281587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330849 (10, 3, some (2, 1)) (208034810938895695317118572065786556897 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330850 (10, 3, some (2, 2)) (133142279130233530209045040496986257949 / 200000000000000000000000000000000000000 : ℚ) .leaf) 330880 (10, 3, some (3, 0)) (72185782750466513010232217836803866593 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 330881 (10, 3, some (3, 1)) (90232228562517278169073991407277734151 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330882 (10, 3, some (3, 2)) (2887431314745931355513354146740948202047 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330912 (10, 3, some (4, 0)) (1060645974620534993515571126596547815219 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 330913 (10, 3, some (4, 1)) (5303229875606517227746778046856594473421 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 330914 (10, 3, some (4, 2)) (106064597507858614446028905097228101911 / 200000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330945 (10, 3, some (5, 1)) (126153799090378761275633509405451228221 / 250000000000000000000000000000000000000 : ℚ) .leaf) 330946 (10, 3, some (5, 2)) (2523075981627604486592099531916673648561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330976 (10, 3, some (6, 0)) (4930862889531190804960014990396069208069 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330977 (10, 3, some (6, 1)) (4930862889143583227422318085772324986637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330978 (10, 3, some (6, 2)) (4930862889229718208397561802864105638371 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 331008 (10, 3, some (7, 0)) (4930862889229718208397561802864105638371 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331009 (10, 3, some (7, 1)) (4930862889143583227422318085772324986637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331010 (10, 3, some (7, 2)) (4930862889531190804960014990396069208069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331040 (10, 3, some (8, 0)) (2523075981627604486592099531916673648561 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 331041 (10, 3, some (8, 1)) (126153799090378761275633509405451228221 / 250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrll : KTree ℚ :=
  .node V1rrrlrrlll 330944 (10, 3, some (5, 0)) (78846124428693826679230839722653733779 / 156250000000000000000000000000000000000 : ℚ) V1rrrlrrllr

def V1rrrlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 331072 (10, 3, some (9, 0)) (106064597507858614446028905097228101911 / 200000000000000000000000000000000000000 : ℚ) .leaf) 331073 (10, 3, some (9, 1)) (5303229875606517227746778046856594473421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331074 (10, 3, some (9, 2)) (1060645974620534993515571126596547815219 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331104 (10, 3, some (10, 0)) (2887431314745931355513354146740948202047 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 331105 (10, 3, some (10, 1)) (90232228562517278169073991407277734151 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 331106 (10, 3, some (10, 2)) (72185782750466513010232217836803866593 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331136 (10, 3, some (11, 0)) (133142279130233530209045040496986257949 / 200000000000000000000000000000000000000 : ℚ) .leaf) 331137 (10, 3, some (11, 1)) (208034810938895695317118572065786556897 / 312500000000000000000000000000000000000 : ℚ) .leaf) 331168 (10, 3, some (12, 0)) (8668224789561870039185759242853815281587 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 331874 (10, 4, some (2, 2)) (6615448260954999396081502914168012340767 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 331906 (10, 4, some (3, 2)) (5715676306277875037396305517452205756647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331936 (10, 4, some (4, 0)) (5223444486311963889747817947642319030099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331937 (10, 4, some (4, 1)) (5223444490131617390782156379254854938797 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331938 (10, 4, some (4, 2)) (1044688898073322202878276093964043541141 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 331968 (10, 4, some (5, 0)) (4940599165913482308194910889440057461353 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 331969 (10, 4, some (5, 1)) (2470299583429534624093939759804363618403 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331970 (10, 4, some (5, 2)) (2470299583280726773723986103022344595079 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332000 (10, 4, some (6, 0)) (2395717888994992063429514212686095555239 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332001 (10, 4, some (6, 1)) (2395717888923747716533141673926962290279 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 332002 (10, 4, some (6, 2)) (239571788887442484310476417180148448507 / 500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrlr : KTree ℚ :=
  .node V1rrrlrrlrl 331905 (10, 4, some (3, 1)) (714459537991094729771225442434011551471 / 1250000000000000000000000000000000000000 : ℚ) V1rrrlrrlrr

def V1rrrlrrl : KTree ℚ :=
  .node V1rrrlrrll 331042 (10, 3, some (8, 2)) (78846124428693826679230839722653733779 / 156250000000000000000000000000000000000 : ℚ) V1rrrlrrlr

def V1rrrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 332033 (10, 4, some (7, 1)) (2372317347938547069869666256451730292269 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332034 (10, 4, some (7, 2)) (948926939221003859017843797243436245101 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 332064 (10, 4, some (8, 0)) (239571788887442484310476417180148448507 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 332065 (10, 4, some (8, 1)) (2395717888923747716533141673926962290279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332066 (10, 4, some (8, 2)) (2395717888994992063429514212686095555239 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 332096 (10, 4, some (9, 0)) (2470299583280726773723986103022344595079 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 332097 (10, 4, some (9, 1)) (2470299583429534624093939759804363618403 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332098 (10, 4, some (9, 2)) (4940599165913482308194910889440057461353 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332128 (10, 4, some (10, 0)) (1044688898073322202878276093964043541141 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 332129 (10, 4, some (10, 1)) (5223444490131617390782156379254854938797 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 332160 (10, 4, some (11, 0)) (5715676306277875037396305517452205756647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332161 (10, 4, some (11, 1)) (714459537991094729771225442434011551471 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 332192 (10, 4, some (12, 0)) (6615448260954999396081502914168012340767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 332930 (10, 5, some (3, 2)) (5665740354049478706087343822267644361961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332961 (10, 5, some (4, 1)) (2578509360892725588323232712803532310743 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 332992 (10, 5, some (5, 0)) (2427067823684330963847702470791962143523 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332993 (10, 5, some (5, 1)) (4854135649171219561133378887715875968799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332994 (10, 5, some (5, 2)) (2427067824524537210350400374185246475579 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 333024 (10, 5, some (6, 0)) (2339756853459392727909057824801847985247 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrlr : KTree ℚ :=
  .node V1rrrlrrrlrl 332962 (10, 5, some (4, 2)) (515701872252079140946210452044907144743 / 1000000000000000000000000000000000000000 : ℚ) V1rrrlrrrlrr

def V1rrrlrrrl : KTree ℚ :=
  .node V1rrrlrrrll 332130 (10, 4, some (10, 2)) (5223444486311963889747817947642319030099 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrrlr

def V1rrrlrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 333026 (10, 5, some (6, 2)) (2339756853511488030292287234193159914151 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 333056 (10, 5, some (7, 0)) (4598977469443576961201148150511319620999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333057 (10, 5, some (7, 1)) (4598977469261924874151375826329268285807 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333058 (10, 5, some (7, 2)) (4598977469335567540820073197292863686297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333088 (10, 5, some (8, 0)) (4598977469335567540820073197292863686297 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 333090 (10, 5, some (8, 2)) (4598977469443576961201148150511319620999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333120 (10, 5, some (9, 0)) (2339756853511488030292287234193159914151 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 333121 (10, 5, some (9, 1)) (233975685359676812707670187572962179869 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 333122 (10, 5, some (9, 2)) (2339756853459392727909057824801847985247 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrrl : KTree ℚ :=
  .node V1rrrlrrrrll 333089 (10, 5, some (8, 1)) (4598977469261924874151375826329268285807 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrrrlr

def V1rrrlrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 333153 (10, 5, some (10, 1)) (4854135649171219561133378887715875968799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333154 (10, 5, some (10, 2)) (2427067823684330963847702470791962143523 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 333184 (10, 5, some (11, 0)) (515701872252079140946210452044907144743 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333185 (10, 5, some (11, 1)) (2578509360892725588323232712803532310743 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 333216 (10, 5, some (12, 0)) (5665740354049478706087343822267644361961 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 334017 (10, 6, some (5, 1)) (4781981659490757290274857262620928087943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334018 (10, 6, some (5, 2)) (4781981659621113128473089931738220874243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334048 (10, 6, some (6, 0)) (2293809193536562373829159846927378972469 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 334049 (10, 6, some (6, 1)) (573452298485039656964760178822398447779 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrrr : KTree ℚ :=
  .node V1rrrlrrrrrl 333986 (10, 6, some (4, 2)) (5100843791656483151562852479661238864581 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrrrrr

def V1rrrlrrrr : KTree ℚ :=
  .node V1rrrlrrrrl 333152 (10, 5, some (10, 0)) (2427067824524537210350400374185246475579 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrrrrr

def V1rrrlrrr : KTree ℚ :=
  .node V1rrrlrrrl 333025 (10, 5, some (6, 1)) (233975685359676812707670187572962179869 / 500000000000000000000000000000000000000 : ℚ) V1rrrlrrrr

def V1rrrlrr : KTree ℚ :=
  .node V1rrrlrrl 332032 (10, 4, some (7, 0)) (948926939221003859017843797243436245101 / 2000000000000000000000000000000000000000 : ℚ) V1rrrlrrr

def V1rrrlr : KTree ℚ :=
  .node V1rrrlrl 330113 (10, 2, some (11, 1)) (8697636828250240655182942150269869231797 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrr

def V1rrrl : KTree ℚ :=
  .node V1rrrll 327810 (10, 0, some (3, 2)) (3021876665694125840583500495752548390667 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlr

def V1rrrrllllll : KTree ℚ :=
  (.node (.node (.node .leaf 334080 (10, 6, some (7, 0)) (560222594535876261767074411038575749949 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 334081 (10, 6, some (7, 1)) (2240890378151279462860960460555636562297 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 334082 (10, 6, some (7, 2)) (2240890378135730148882569007601840201769 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334112 (10, 6, some (8, 0)) (4448095027561331497628601501497950219327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334113 (10, 6, some (8, 1)) (4448095027437871953399920374819305019681 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlllllr : KTree ℚ :=
  (.node (.node (.node .leaf 334144 (10, 6, some (9, 0)) (2240890378135730148882569007601840201769 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 334145 (10, 6, some (9, 1)) (2240890378151279462860960460555636562297 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 334146 (10, 6, some (9, 2)) (560222594535876261767074411038575749949 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 334176 (10, 6, some (10, 0)) (2293809193866260499569116422499949609263 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlllll : KTree ℚ :=
  .node V1rrrrllllll 334114 (10, 6, some (8, 2)) (4448095027561331497628601501497950219327 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlllllr

def V1rrrrllllrl : KTree ℚ :=
  (.node (.node (.node .leaf 334178 (10, 6, some (10, 2)) (2293809193536562373829159846927378972469 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 334208 (10, 6, some (11, 0)) (4781981659621113128473089931738220874243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334209 (10, 6, some (11, 1)) (4781981659490757290274857262620928087943 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334240 (10, 6, some (12, 0)) (5100843791656483151562852479661238864581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335042 (10, 7, some (5, 2)) (472083755318814640646277952722203958971 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrllllrr : KTree ℚ :=
  (.node (.node (.node .leaf 335074 (10, 7, some (6, 2)) (1127693625412107300528549201596240243603 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 335104 (10, 7, some (7, 0)) (4385357495826174484795928832273537885623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335105 (10, 7, some (7, 1)) (2192678748076421820844692096513555408313 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 335106 (10, 7, some (7, 2)) (4385357496076769722403399335208233381961 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrllllr : KTree ℚ :=
  .node V1rrrrllllrl 335073 (10, 7, some (6, 1)) (4510774501699061566150175212833923096523 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrllllrr

def V1rrrrllll : KTree ℚ :=
  .node V1rrrrlllll 334177 (10, 6, some (10, 1)) (573452298485039656964760178822398447779 / 1250000000000000000000000000000000000000 : ℚ) V1rrrrllllr

def V1rrrrlllrlll : KTree ℚ :=
  (.node (.node .leaf 335137 (10, 7, some (8, 1)) (4326445295785090026308376658172754794791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335138 (10, 7, some (8, 2)) (2163222647917268000829408557218292735753 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrllr : KTree ℚ :=
  (.node (.node .leaf 335169 (10, 7, some (9, 1)) (4326445295785090026308376658172754794791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335170 (10, 7, some (9, 2)) (2163222647920799965781853834622739440643 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrll : KTree ℚ :=
  .node V1rrrrlllrlll 335168 (10, 7, some (9, 0)) (2163222647917268000829408557218292735753 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrlllrllr

def V1rrrrlllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 335201 (10, 7, some (10, 1)) (2192678748076421820844692096513555408313 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 335202 (10, 7, some (10, 2)) (4385357495826174484795928832273537885623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335232 (10, 7, some (11, 0)) (1127693625412107300528549201596240243603 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 335233 (10, 7, some (11, 1)) (4510774501699061566150175212833923096523 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlllrl : KTree ℚ :=
  .node V1rrrrlllrll 335200 (10, 7, some (10, 0)) (4385357496076769722403399335208233381961 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlllrlr

def V1rrrrlllrrll : KTree ℚ :=
  (.node (.node .leaf 336098 (10, 8, some (6, 2)) (444553837221662091154634870870026045801 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 336129 (10, 8, some (7, 1)) (4304581464325486581711049773322571630309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrrlr : KTree ℚ :=
  (.node (.node .leaf 336160 (10, 8, some (8, 0)) (2113088628314778065052851600976375077527 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 336161 (10, 8, some (8, 1)) (2113088628369402812489476311871753222437 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrrl : KTree ℚ :=
  .node V1rrrrlllrrll 336130 (10, 8, some (7, 2)) (4304581464261062986132098670923864950203 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlllrrlr

def V1rrrrlllrrrl : KTree ℚ :=
  (.node (.node .leaf 336192 (10, 8, some (9, 0)) (840195727420337451402010529340317811209 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 336193 (10, 8, some (9, 1)) (4200978637050245673855362621889838268599 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrrrr : KTree ℚ :=
  (.node .leaf 336224 (10, 8, some (10, 0)) (4226177256733055608995633524652920167711 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrrr : KTree ℚ :=
  .node V1rrrrlllrrrl 336194 (10, 8, some (9, 2)) (840195727420337451402010529340317811209 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrlllrrrr

def V1rrrrlllrr : KTree ℚ :=
  .node V1rrrrlllrrl 336162 (10, 8, some (8, 2)) (4226177256733055608995633524652920167711 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlllrrr

def V1rrrrlllr : KTree ℚ :=
  .node V1rrrrlllrl 335264 (10, 7, some (12, 0)) (472083755318814640646277952722203958971 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrlllrr

def V1rrrrlll : KTree ℚ :=
  .node V1rrrrllll 335136 (10, 7, some (8, 0)) (2163222647920799965781853834622739440643 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrlllr

def V1rrrrllrllll : KTree ℚ :=
  (.node (.node .leaf 336226 (10, 8, some (10, 2)) (2113088628314778065052851600976375077527 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 336256 (10, 8, some (11, 0)) (4304581464261062986132098670923864950203 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlllr : KTree ℚ :=
  (.node (.node .leaf 336288 (10, 8, some (12, 0)) (444553837221662091154634870870026045801 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 337154 (10, 9, some (7, 2)) (847179369739720230160410587761053918619 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlll : KTree ℚ :=
  .node V1rrrrllrllll 336257 (10, 8, some (11, 1)) (4304581464325486581711049773322571630309 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrllrlllr

def V1rrrrllrllrl : KTree ℚ :=
  (.node (.node .leaf 337186 (10, 9, some (8, 2)) (129438912797977761667826267493520154347 / 312500000000000000000000000000000000000 : ℚ) .leaf) 337216 (10, 9, some (9, 0)) (2048699055156642975336838270825227337667 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrllrr : KTree ℚ :=
  (.node .leaf 337218 (10, 9, some (9, 2)) (4097398110360818108002050211799052251029 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrllr : KTree ℚ :=
  .node V1rrrrllrllrl 337217 (10, 9, some (9, 1)) (819479622067410368722965074912050979053 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrllrllrr

def V1rrrrllrll : KTree ℚ :=
  .node V1rrrrllrlll 337185 (10, 9, some (8, 1)) (828409041912930509243904169805774904249 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrllrllr

def V1rrrrllrlrll : KTree ℚ :=
  (.node (.node .leaf 337249 (10, 9, some (10, 1)) (819479622067410368722965074912050979053 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 337250 (10, 9, some (10, 2)) (2048699055156642975336838270825227337667 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlrlr : KTree ℚ :=
  (.node (.node .leaf 337281 (10, 9, some (11, 1)) (828409041912930509243904169805774904249 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 337312 (10, 9, some (12, 0)) (847179369739720230160410587761053918619 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlrl : KTree ℚ :=
  .node V1rrrrllrlrll 337280 (10, 9, some (11, 0)) (129438912797977761667826267493520154347 / 312500000000000000000000000000000000000 : ℚ) V1rrrrllrlrlr

def V1rrrrllrlrrl : KTree ℚ :=
  (.node (.node .leaf 338241 (10, 10, some (9, 1)) (501295178892011185910586456448324453179 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 338242 (10, 10, some (9, 2)) (501295178892011185910586456448324453179 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlrrr : KTree ℚ :=
  (.node .leaf 338273 (10, 10, some (10, 1)) (3990929705209907878315893079666495187847 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlrr : KTree ℚ :=
  .node V1rrrrllrlrrl 338272 (10, 10, some (10, 0)) (798185941041981611842606113335799025441 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrllrlrrr

def V1rrrrllrlr : KTree ℚ :=
  .node V1rrrrllrlrl 338210 (10, 10, some (8, 2)) (2035201946908635964139219472220222928789 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrllrlrr

def V1rrrrllrl : KTree ℚ :=
  .node V1rrrrllrll 337248 (10, 9, some (10, 0)) (4097398110360818108002050211799052251029 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrllrlr

def V1rrrrllrrlll : KTree ℚ :=
  (.node (.node .leaf 338304 (10, 10, some (11, 0)) (501295178892011185910586456448324453179 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 338305 (10, 10, some (11, 1)) (501295178892011185910586456448324453179 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrrllrl : KTree ℚ :=
  (.node .leaf 339266 (10, 11, some (9, 2)) (3936150570684734817888046328112822686111 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrrllr : KTree ℚ :=
  .node V1rrrrllrrllrl 339297 (10, 11, some (10, 1)) (975337578178790945240803919810334956249 / 2500000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrllrrll : KTree ℚ :=
  .node V1rrrrllrrlll 338336 (10, 10, some (12, 0)) (2035201946908635964139219472220222928789 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrllrrllr

def V1rrrrllrrlrll : KTree ℚ :=
  (.node .leaf 339328 (10, 11, some (11, 0)) (780270062543032774718399613334415655967 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrrlrl : KTree ℚ :=
  .node V1rrrrllrrlrll 339329 (10, 11, some (11, 1)) (975337578178790945240803919810334956249 / 2500000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrllrrlrr : KTree ℚ :=
  (.node .leaf 340322 (10, 12, some (10, 2)) (3824881727147087027148608218678366175283 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrrlr : KTree ℚ :=
  .node V1rrrrllrrlrl 339360 (10, 11, some (12, 0)) (3936150570684734817888046328112822686111 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrllrrlrr

def V1rrrrllrrl : KTree ℚ :=
  .node V1rrrrllrrll 339298 (10, 11, some (10, 2)) (780270062543032774718399613334415655967 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrllrrlr

def V1rrrrllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 340384 (10, 12, some (12, 0)) (3824881727147087027148608218678366175283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360448 (11, 0, none) (0 : ℚ) .leaf) 360480 (11, 0, some (0, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360481 (11, 0, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf) 360512 (11, 0, some (1, 0)) (1746540182960619032706729004936968493031 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 360513 (11, 0, some (1, 1)) (8732700951766187005273352347583682782019 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 360544 (11, 0, some (2, 0)) (6766454546048043166496895490340336703661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360545 (11, 0, some (2, 1)) (1353290911444507888240190788744762454237 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 360576 (11, 0, some (3, 0)) (5933671620112262084154617337050806874199 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 360577 (11, 0, some (3, 1)) (2966835810948213903213215917130684115523 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrllrr : KTree ℚ :=
  .node V1rrrrllrrl 340353 (10, 12, some (11, 1)) (3809523809523809500305991237673765373479 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrllrrr

def V1rrrrllr : KTree ℚ :=
  .node V1rrrrllrl 338274 (10, 10, some (10, 2)) (798185941041981611842606113335799025441 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrllrr

def V1rrrrll : KTree ℚ :=
  .node V1rrrrlll 336225 (10, 8, some (10, 1)) (2113088628369402812489476311871753222437 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrllr

def V1rrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 360609 (11, 0, some (4, 1)) (1104653530019137146400017228187309332011 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 360640 (11, 0, some (5, 0)) (5347556764347437742017652610655879080969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360641 (11, 0, some (5, 1)) (5347556763729002492460085957751768278451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360672 (11, 0, some (6, 0)) (5347556763729002492460085957751768278451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360673 (11, 0, some (6, 1)) (5347556764347437742017652610655879080969 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 360704 (11, 0, some (7, 0)) (1104653530019137146400017228187309332011 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 360705 (11, 0, some (7, 1)) (552326765104104483709020877649729408219 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 360736 (11, 0, some (8, 0)) (2966835810948213903213215917130684115523 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 360737 (11, 0, some (8, 1)) (5933671620112262084154617337050806874199 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 360768 (11, 0, some (9, 0)) (1353290911444507888240190788744762454237 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 360769 (11, 0, some (9, 1)) (6766454546048043166496895490340336703661 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 360800 (11, 0, some (10, 0)) (8732700951766187005273352347583682782019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360801 (11, 0, some (10, 1)) (1746540182960619032706729004936968493031 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 360832 (11, 0, some (11, 0)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360833 (11, 0, some (11, 1)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361505 (11, 1, some (0, 1)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) .leaf)) 361536 (11, 1, some (1, 0)) (8697636791485858584168555443132916728731 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 361537 (11, 1, some (1, 1)) (4348818415659065127388716047440744880987 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 361568 (11, 1, some (2, 0)) (838328878256759260505015448417714441513 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 361569 (11, 1, some (2, 1)) (3353315520007520713412202714869089013131 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 361600 (11, 1, some (3, 0)) (5846144122592159574341284169489484403031 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 361601 (11, 1, some (3, 1)) (2923072063162103216162327122916949731317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 361632 (11, 1, some (4, 0)) (216035707476791030748621424945580176719 / 400000000000000000000000000000000000000 : ℚ) .leaf) 361633 (11, 1, some (4, 1)) (2700446343422411243566330810244806386913 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 361664 (11, 1, some (5, 0)) (2588999554320289074187005096295032479653 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 361665 (11, 1, some (5, 1)) (517799910792198654313670900948569148213 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 361696 (11, 1, some (6, 0)) (2554803297731832635915614544520075605047 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 361697 (11, 1, some (6, 1)) (2554803297731832635915614544520075605047 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 361728 (11, 1, some (7, 0)) (517799910792198654313670900948569148213 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 361729 (11, 1, some (7, 1)) (2588999554320289074187005096295032479653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 361760 (11, 1, some (8, 0)) (2700446343422411243566330810244806386913 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 361761 (11, 1, some (8, 1)) (216035707476791030748621424945580176719 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 361792 (11, 1, some (9, 0)) (2923072063162103216162327122916949731317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 361793 (11, 1, some (9, 1)) (5846144122592159574341284169489484403031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361824 (11, 1, some (10, 0)) (3353315520007520713412202714869089013131 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 361825 (11, 1, some (10, 1)) (838328878256759260505015448417714441513 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 361856 (11, 1, some (11, 0)) (4348818415659065127388716047440744880987 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 361857 (11, 1, some (11, 1)) (8697636791485858584168555443132916728731 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 361888 (11, 1, some (12, 0)) (90601508616315602226232673021784754091 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 362561 (11, 2, some (1, 1)) (866822477290554621725001756568667970343 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 362592 (11, 2, some (2, 0)) (6657113935760376063678321089585246390293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362593 (11, 2, some (2, 1)) (3328556976088322609457370540274525255209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 362624 (11, 2, some (3, 0)) (2887431311708372889205596497598206569257 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 362656 (11, 2, some (4, 0)) (8485167799658651507334358641084842617 / 16000000000000000000000000000000000000 : ℚ) .leaf) 362657 (11, 2, some (4, 1)) (530322987577738558945316352629477252473 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 362688 (11, 2, some (5, 0)) (2523075981934901544350264286574894163579 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 362689 (11, 2, some (5, 1)) (5046151963411918151680759501483895227403 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362720 (11, 2, some (6, 0)) (2465431444672282424848943379493239920341 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 362721 (11, 2, some (6, 1)) (2465431444514368293060996564824975392163 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 362752 (11, 2, some (7, 0)) (2465431444514368293060996564824975392163 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 362753 (11, 2, some (7, 1)) (2465431444672282424848943379493239920341 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 362784 (11, 2, some (8, 0)) (5046151963411918151680759501483895227403 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 362785 (11, 2, some (8, 1)) (2523075981934901544350264286574894163579 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 362817 (11, 2, some (9, 1)) (8485167799658651507334358641084842617 / 16000000000000000000000000000000000000 : ℚ) .leaf) 362848 (11, 2, some (10, 0)) (1443715657256675541874625520758246735391 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 362849 (11, 2, some (10, 1)) (2887431311708372889205596497598206569257 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 362880 (11, 2, some (11, 0)) (3328556976088322609457370540274525255209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 362881 (11, 2, some (11, 1)) (6657113935760376063678321089585246390293 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 362912 (11, 2, some (12, 0)) (866822477290554621725001756568667970343 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 363617 (11, 3, some (2, 1)) (413465515965408621247165239632092081503 / 625000000000000000000000000000000000000 : ℚ) .leaf) 363648 (11, 3, some (3, 0)) (5715676297735628770119603712802909772107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363649 (11, 3, some (3, 1)) (5715676305118570734540442864155845503937 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 363680 (11, 3, some (4, 0)) (5223444488370065419397573666782865493741 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrlrrl : KTree ℚ :=
  .node V1rrrrlrrll 362816 (11, 2, some (9, 0)) (530322987577738558945316352629477252473 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrlrrlr

def V1rrrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 363712 (11, 3, some (5, 0)) (4940599166746564981721191457710131374447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363713 (11, 3, some (5, 1)) (2470299583394002190638341627130815964343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 363744 (11, 3, some (6, 0)) (2395717889031361266794320066904200134837 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 363745 (11, 3, some (6, 1)) (598929472212627682722567306444362045601 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 363776 (11, 3, some (7, 0)) (118615867397963376570102555845185324763 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 363777 (11, 3, some (7, 1)) (118615867397963376570102555845185324763 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 363808 (11, 3, some (8, 0)) (598929472212627682722567306444362045601 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 363809 (11, 3, some (8, 1)) (2395717889031361266794320066904200134837 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 363840 (11, 3, some (9, 0)) (2470299583394002190638341627130815964343 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 363841 (11, 3, some (9, 1)) (4940599166746564981721191457710131374447 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrlrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 363873 (11, 3, some (10, 1)) (5223444488370065419397573666782865493741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363904 (11, 3, some (11, 0)) (5715676305118570734540442864155845503937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363905 (11, 3, some (11, 1)) (5715676297735628770119603712802909772107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 363936 (11, 3, some (12, 0)) (413465515965408621247165239632092081503 / 625000000000000000000000000000000000000 : ℚ) .leaf) 364673 (11, 4, some (3, 1)) (5665740352186603707685371443004673976751 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 364705 (11, 4, some (4, 1)) (5157018722350654230092358518266237814851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 364736 (11, 4, some (5, 0)) (303383478034491281395362318476229370453 / 625000000000000000000000000000000000000 : ℚ) .leaf) 364737 (11, 4, some (5, 1)) (242706782462200629145784386320414538493 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 364768 (11, 4, some (6, 0)) (4679513707277032453617711161637440419363 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrrr : KTree ℚ :=
  .node V1rrrrlrrrrl 364704 (11, 4, some (4, 0)) (2578509359509996425602562413372598051371 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrlrrrrr

def V1rrrrlrrr : KTree ℚ :=
  .node V1rrrrlrrrl 363872 (11, 3, some (10, 0)) (5223444490516877561016001504182549730979 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlrrrr

def V1rrrrlrr : KTree ℚ :=
  .node V1rrrrlrrl 363681 (11, 3, some (4, 1)) (5223444490516877561016001504182549730979 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlrrr

def V1rrrrlr : KTree ℚ :=
  .node V1rrrrlrl 362625 (11, 2, some (3, 1)) (1443715657256675541874625520758246735391 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrlrr

def V1rrrrl : KTree ℚ :=
  .node V1rrrrll 360608 (11, 0, some (4, 0)) (552326765104104483709020877649729408219 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrlr

def V1rrrrrlllll : KTree ℚ :=
  (.node (.node (.node .leaf 364800 (11, 4, some (7, 0)) (459897746937975314082129161987102092659 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 364801 (11, 4, some (7, 1)) (4598977469217739274150157403751111045513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 364832 (11, 4, some (8, 0)) (4598977469217739274150157403751111045513 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 364833 (11, 4, some (8, 1)) (459897746937975314082129161987102092659 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 364864 (11, 4, some (9, 0)) (4679513707080780962409539907568006600601 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrllllr : KTree ℚ :=
  (.node (.node (.node .leaf 364896 (11, 4, some (10, 0)) (242706782462200629145784386320414538493 / 500000000000000000000000000000000000000 : ℚ) .leaf) 364897 (11, 4, some (10, 1)) (303383478034491281395362318476229370453 / 625000000000000000000000000000000000000 : ℚ) .leaf) 364928 (11, 4, some (11, 0)) (5157018722350654230092358518266237814851 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 364929 (11, 4, some (11, 1)) (2578509359509996425602562413372598051371 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrllll : KTree ℚ :=
  .node V1rrrrrlllll 364865 (11, 4, some (9, 1)) (4679513707277032453617711161637440419363 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrllllr

def V1rrrrrlllrl : KTree ℚ :=
  (.node (.node (.node .leaf 365729 (11, 5, some (4, 1)) (2550421895555492736059014791625076124391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 365760 (11, 5, some (5, 0)) (478198165826991979426257046843236715717 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 365761 (11, 5, some (5, 1)) (4781981659703839674703606907814257156929 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 365792 (11, 5, some (6, 0)) (2293809193855985096871478867711216788703 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 365793 (11, 5, some (6, 1)) (4587618387837027729059290013718987645529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrlllrr : KTree ℚ :=
  (.node (.node (.node .leaf 365825 (11, 5, some (7, 1)) (4481780756231091914294542655504769254651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365856 (11, 5, some (8, 0)) (4448095027473485258923340136274573869833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365857 (11, 5, some (8, 1)) (4448095027473485258923340136274573869833 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 365888 (11, 5, some (9, 0)) (4481780756231091914294542655504769254651 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrlllr : KTree ℚ :=
  .node V1rrrrrlllrl 365824 (11, 5, some (7, 0)) (4481780756402134368056848637996529220457 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlllrr

def V1rrrrrlll : KTree ℚ :=
  .node V1rrrrrllll 364960 (11, 4, some (12, 0)) (5665740352186603707685371443004673976751 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlllr

def V1rrrrrllrll : KTree ℚ :=
  (.node (.node (.node .leaf 365920 (11, 5, some (10, 0)) (4587618387837027729059290013718987645529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365921 (11, 5, some (10, 1)) (2293809193855985096871478867711216788703 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 365952 (11, 5, some (11, 0)) (4781981659703839674703606907814257156929 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 365953 (11, 5, some (11, 1)) (478198165826991979426257046843236715717 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 365984 (11, 5, some (12, 0)) (2550421895555492736059014791625076124391 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 366816 (11, 6, some (6, 0)) (4510774501185509219368087759242292842197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 366817 (11, 6, some (6, 1)) (4510774501742460196770764307456628849039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 366848 (11, 6, some (7, 0)) (2192678748071947024877203187282901154151 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 366849 (11, 6, some (7, 1)) (54816968701183368269808429596105848337 / 125000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrllrl : KTree ℚ :=
  .node V1rrrrrllrll 366785 (11, 6, some (5, 1)) (2360418776548653534145482787214648139977 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrllrlr

def V1rrrrrllrrll : KTree ℚ :=
  (.node (.node .leaf 366881 (11, 6, some (8, 1)) (4326445295770962604779679384954517458587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 366912 (11, 6, some (9, 0)) (4326445295770962604779679384954517458587 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrrlr : KTree ℚ :=
  (.node (.node .leaf 366944 (11, 6, some (10, 0)) (54816968701183368269808429596105848337 / 125000000000000000000000000000000000000 : ℚ) .leaf) 366945 (11, 6, some (10, 1)) (2192678748071947024877203187282901154151 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrrl : KTree ℚ :=
  .node V1rrrrrllrrll 366913 (11, 6, some (9, 1)) (432644529584866342318751438765482280771 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrrllrrlr

def V1rrrrrllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 366977 (11, 6, some (11, 1)) (4510774501185509219368087759242292842197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 367008 (11, 6, some (12, 0)) (2360418776548653534145482787214648139977 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 367841 (11, 7, some (6, 1)) (1111384593062471911902973634070640776711 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 367872 (11, 7, some (7, 0)) (4304581464129532533512441796636448003383 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrllrr : KTree ℚ :=
  .node V1rrrrrllrrl 366976 (11, 6, some (11, 0)) (4510774501742460196770764307456628849039 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrllrrr

def V1rrrrrllr : KTree ℚ :=
  .node V1rrrrrllrl 366880 (11, 6, some (8, 0)) (432644529584866342318751438765482280771 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrrllrr

def V1rrrrrll : KTree ℚ :=
  .node V1rrrrrlll 365889 (11, 5, some (9, 1)) (4481780756402134368056848637996529220457 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrllr

def V1rrrrrlrllll : KTree ℚ :=
  (.node (.node .leaf 367904 (11, 7, some (8, 0)) (4226177256769472432387497914175675511867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 367905 (11, 7, some (8, 1)) (2113088628353111128285493912089613231539 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlllr : KTree ℚ :=
  (.node (.node .leaf 367937 (11, 7, some (9, 1)) (525122329634281462043034105120780187733 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 367968 (11, 7, some (10, 0)) (2113088628353111128285493912089613231539 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlll : KTree ℚ :=
  .node V1rrrrrlrllll 367936 (11, 7, some (9, 0)) (525122329634281462043034105120780187733 / 1250000000000000000000000000000000000000 : ℚ) V1rrrrrlrlllr

def V1rrrrrlrllrl : KTree ℚ :=
  (.node (.node .leaf 368000 (11, 7, some (11, 0)) (172183258572267851544363612750357077843 / 400000000000000000000000000000000000000 : ℚ) .leaf) 368001 (11, 7, some (11, 1)) (4304581464129532533512441796636448003383 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrllrr : KTree ℚ :=
  (.node .leaf 368897 (11, 8, some (7, 1)) (4235896848738640503647911192619303121013 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrllr : KTree ℚ :=
  .node V1rrrrrlrllrl 368032 (11, 7, some (12, 0)) (1111384593062471911902973634070640776711 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrrlrllrr

def V1rrrrrlrll : KTree ℚ :=
  .node V1rrrrrlrlll 367969 (11, 7, some (10, 1)) (4226177256769472432387497914175675511867 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrllr

def V1rrrrrlrlrll : KTree ℚ :=
  (.node (.node .leaf 368929 (11, 8, some (8, 1)) (828409041907710211848512118386000756313 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 368960 (11, 8, some (9, 0)) (4097398110363458804045075193714474179447 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlrlr : KTree ℚ :=
  (.node (.node .leaf 368992 (11, 8, some (10, 0)) (4097398110334411147571800392644832966847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 368993 (11, 8, some (10, 1)) (4097398110363458804045075193714474179447 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlrl : KTree ℚ :=
  .node V1rrrrrlrlrll 368961 (11, 8, some (9, 1)) (4097398110334411147571800392644832966847 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrlrlr

def V1rrrrrlrlrrl : KTree ℚ :=
  (.node (.node .leaf 369025 (11, 8, some (11, 1)) (4142045209502661973585764809218658674737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 369056 (11, 8, some (12, 0)) (4235896848738640503647911192619303121013 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlrrr : KTree ℚ :=
  (.node .leaf 369984 (11, 9, some (9, 0)) (802072286224659180933746159086296664593 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlrr : KTree ℚ :=
  .node V1rrrrrlrlrrl 369953 (11, 9, some (8, 1)) (1017600973458646425053348788905542998721 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrrlrlrrr

def V1rrrrrlrlr : KTree ℚ :=
  .node V1rrrrrlrlrl 369024 (11, 8, some (11, 0)) (828409041907710211848512118386000756313 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrrlrlrr

def V1rrrrrlrl : KTree ℚ :=
  .node V1rrrrrlrll 368928 (11, 8, some (8, 0)) (4142045209502661973585764809218658674737 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrlr

def V1rrrrrlrrlll : KTree ℚ :=
  (.node (.node .leaf 370016 (11, 9, some (10, 0)) (3990929705221482234525698335249139115023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 370017 (11, 9, some (10, 1)) (3990929705221482234525698335249139115023 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrllr : KTree ℚ :=
  (.node (.node .leaf 370049 (11, 9, some (11, 1)) (802072286224659180933746159086296664593 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 370080 (11, 9, some (12, 0)) (1017600973458646425053348788905542998721 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrll : KTree ℚ :=
  .node V1rrrrrlrrlll 370048 (11, 9, some (11, 0)) (4010361431123295704713018106516935529043 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrrllr

def V1rrrrrlrrlrll : KTree ℚ :=
  (.node .leaf 371040 (11, 10, some (10, 0)) (780270062543032774718399613334415655967 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrlrl : KTree ℚ :=
  .node V1rrrrrlrrlrll 371041 (11, 10, some (10, 1)) (975337578178790945240803919810334956249 / 2500000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrrlrrlrr : KTree ℚ :=
  (.node .leaf 371073 (11, 10, some (11, 1)) (780270062543032774718399613334415655967 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrlr : KTree ℚ :=
  .node V1rrrrrlrrlrl 371072 (11, 10, some (11, 0)) (975337578178790945240803919810334956249 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrrlrrlrr

def V1rrrrrlrrl : KTree ℚ :=
  .node V1rrrrrlrrll 371009 (11, 10, some (9, 1)) (3936150570684734817888046328112822686111 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrrlr

def V1rrrrrlrrrlll : KTree ℚ :=
  (.node .leaf 372065 (11, 11, some (10, 1)) (3824881727147086977614131165224762784227 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrrll : KTree ℚ :=
  .node V1rrrrrlrrrlll 372096 (11, 11, some (11, 0)) (3809523809523809545530275609426890358319 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrrlrrrlrl : KTree ℚ :=
  (.node .leaf 372128 (11, 11, some (12, 0)) (3824881727147086977614131165224762784227 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrrlr : KTree ℚ :=
  .node V1rrrrrlrrrlrl 373121 (11, 12, some (11, 1)) (29148853539754902473734706378244462087 / 78125000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrrlrrrl : KTree ℚ :=
  .node V1rrrrrlrrrll 372097 (11, 11, some (11, 1)) (3809523809523809545530275609426890358319 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrrrlr

def V1rrrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 393248 (12, 0, some (0, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 393280 (12, 0, some (1, 0)) (543602299848209041202377669009603995627 / 625000000000000000000000000000000000000 : ℚ) .leaf) 393312 (12, 0, some (2, 0)) (6706631030785291075377358387173291193137 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 393344 (12, 0, some (3, 0)) (1461536031251455197658130381226029171509 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrlrrr : KTree ℚ :=
  .node V1rrrrrlrrrl 373152 (11, 12, some (12, 0)) (29148853539754902473734706378244462087 / 78125000000000000000000000000000000000 : ℚ) V1rrrrrlrrrr

def V1rrrrrlrr : KTree ℚ :=
  .node V1rrrrrlrrl 371104 (11, 10, some (12, 0)) (3936150570684734817888046328112822686111 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrrr

def V1rrrrrlr : KTree ℚ :=
  .node V1rrrrrlrl 369985 (11, 9, some (9, 1)) (4010361431123295704713018106516935529043 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrr

def V1rrrrrl : KTree ℚ :=
  .node V1rrrrrll 367873 (11, 7, some (7, 1)) (172183258572267851544363612750357077843 / 400000000000000000000000000000000000000 : ℚ) V1rrrrrlr

def V1rrrrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 393408 (12, 0, some (5, 0)) (258899955413565091728499407285032411757 / 500000000000000000000000000000000000000 : ℚ) .leaf) 393440 (12, 0, some (6, 0)) (1277401648792051724989459132938102626441 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 393472 (12, 0, some (7, 0)) (258899955413565091728499407285032411757 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 393504 (12, 0, some (8, 0)) (2700446343730549070681749540225491958169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 393536 (12, 0, some (9, 0)) (1461536031251455197658130381226029171509 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 393568 (12, 0, some (10, 0)) (6706631030785291075377358387173291193137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 393600 (12, 0, some (11, 0)) (543602299848209041202377669009603995627 / 625000000000000000000000000000000000000 : ℚ) .leaf) 393632 (12, 0, some (12, 0)) (22650376963905098673212462544877323223703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394304 (12, 1, some (1, 0)) (8668224736261631498564800141057060352071 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 394336 (12, 1, some (2, 0)) (665711394045073889069653382110770671699 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 394368 (12, 1, some (3, 0)) (5774862626190900356314440145631608085641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 394400 (12, 1, some (4, 0)) (1060645975165667599487446553000307826327 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 394432 (12, 1, some (5, 0)) (2523075981921434196273150352511451017837 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 394464 (12, 1, some (6, 0)) (2465431444514368293060996564824975392163 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 394496 (12, 1, some (7, 0)) (2465431444514368293060996564824975392163 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 394528 (12, 1, some (8, 0)) (2523075981921434196273150352511451017837 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 394560 (12, 1, some (9, 0)) (1060645975165667599487446553000307826327 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 394592 (12, 1, some (10, 0)) (5774862626190900356314440145631608085641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394624 (12, 1, some (11, 0)) (665711394045073889069653382110770671699 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 394656 (12, 1, some (12, 0)) (8668224736261631498564800141057060352071 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 395360 (12, 2, some (2, 0)) (6615448241463518534834789544295484750589 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 395424 (12, 2, some (4, 0)) (326465280613741311501961166161306056587 / 625000000000000000000000000000000000000 : ℚ) .leaf) 395456 (12, 2, some (5, 0)) (1235149791769050456580349356225495440321 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 395488 (12, 2, some (6, 0)) (119785894446909790450504201393279064609 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 395520 (12, 2, some (7, 0)) (4744634695766585011566613257159587501921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 395552 (12, 2, some (8, 0)) (119785894446909790450504201393279064609 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 395584 (12, 2, some (9, 0)) (1235149791769050456580349356225495440321 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 395616 (12, 2, some (10, 0)) (326465280613741311501961166161306056587 / 625000000000000000000000000000000000000 : ℚ) .leaf) 395648 (12, 2, some (11, 0)) (114313526015118468956961973472975016653 / 200000000000000000000000000000000000000 : ℚ) .leaf) 395680 (12, 2, some (12, 0)) (6615448241463518534834789544295484750589 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 396416 (12, 3, some (3, 0)) (56657403463318519717136777191559031347 / 100000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 396480 (12, 3, some (5, 0)) (1213533912304217448290452769425326319399 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 396512 (12, 3, some (6, 0)) (1169878426823183067275269962808547858091 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 396544 (12, 3, some (7, 0)) (4598977469217739274150157403751111045513 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 396576 (12, 3, some (8, 0)) (4598977469217739274150157403751111045513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 396608 (12, 3, some (9, 0)) (1169878426823183067275269962808547858091 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 396672 (12, 3, some (11, 0)) (5157018720796345833116152513453511533097 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 396704 (12, 3, some (12, 0)) (56657403463318519717136777191559031347 / 100000000000000000000000000000000000000 : ℚ) .leaf) 397472 (12, 4, some (4, 0)) (5100843788640199879110776991707756507297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 397504 (12, 4, some (5, 0)) (119549541480876460724008942209723330129 / 250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrlrr : KTree ℚ :=
  .node V1rrrrrrlrrl 396640 (12, 3, some (10, 0)) (1213533912304217448290452769425326319399 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrrrlrrr

def V1rrrrrrlr : KTree ℚ :=
  .node V1rrrrrrlrl 396448 (12, 3, some (4, 0)) (5157018720796345833116152513453511533097 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrlrr

def V1rrrrrrl : KTree ℚ :=
  .node V1rrrrrrll 395392 (12, 2, some (3, 0)) (114313526015118468956961973472975016653 / 200000000000000000000000000000000000000 : ℚ) V1rrrrrrlr

def V1rrrrrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 397568 (12, 4, some (7, 0)) (4481780756319902357929852446842373782203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 397600 (12, 4, some (8, 0)) (8896190054790271973543633322145964799 / 20000000000000000000000000000000000000 : ℚ) .leaf) 397632 (12, 4, some (9, 0)) (4481780756319902357929852446842373782203 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 397664 (12, 4, some (10, 0)) (4587618387957276194771897586470738319899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 397696 (12, 4, some (11, 0)) (119549541480876460724008942209723330129 / 250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 398528 (12, 5, some (5, 0)) (4720837552098070404010620955004982873571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 398560 (12, 5, some (6, 0)) (112769362541572401015825440849541707569 / 250000000000000000000000000000000000000 : ℚ) .leaf) 398592 (12, 5, some (7, 0)) (548169687024139753385210880791219691807 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 398624 (12, 5, some (8, 0)) (4326445295770962604779679384954517458587 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrrll : KTree ℚ :=
  .node V1rrrrrrrlll 397728 (12, 4, some (12, 0)) (5100843788640199879110776991707756507297 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrllr

def V1rrrrrrrlrll : KTree ℚ :=
  (.node (.node .leaf 398688 (12, 5, some (10, 0)) (548169687024139753385210880791219691807 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 398720 (12, 5, some (11, 0)) (112769362541572401015825440849541707569 / 250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 399584 (12, 6, some (6, 0)) (2222769185941978426875863060283873879479 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 399616 (12, 6, some (7, 0)) (4304581464336223892055026604501797164157 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrlrl : KTree ℚ :=
  .node V1rrrrrrrlrll 398752 (12, 5, some (12, 0)) (4720837552098070404010620955004982873571 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrlrlr

def V1rrrrrrrlrrl : KTree ℚ :=
  (.node (.node .leaf 399680 (12, 6, some (9, 0)) (840195727407305589343768499340664427061 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 399712 (12, 6, some (10, 0)) (422617725674838895323828821063788799893 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrlrrr : KTree ℚ :=
  (.node .leaf 399776 (12, 6, some (12, 0)) (2222769185941978426875863060283873879479 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrlrr : KTree ℚ :=
  .node V1rrrrrrrlrrl 399744 (12, 6, some (11, 0)) (4304581464336223892055026604501797164157 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrlrrr

def V1rrrrrrrlr : KTree ℚ :=
  .node V1rrrrrrrlrl 399648 (12, 6, some (8, 0)) (422617725674838895323828821063788799893 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrrrrlrr

def V1rrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrll 398656 (12, 5, some (9, 0)) (4326445295770962604779679384954517458587 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrlr

def V1rrrrrrrrlll : KTree ℚ :=
  (.node (.node .leaf 400672 (12, 7, some (8, 0)) (33136361676595524830687047563527608389 / 80000000000000000000000000000000000000 : ℚ) .leaf) 400704 (12, 7, some (9, 0)) (4097398110334411147571800392644832966847 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrllr : KTree ℚ :=
  (.node (.node .leaf 400768 (12, 7, some (11, 0)) (33136361676595524830687047563527608389 / 80000000000000000000000000000000000000 : ℚ) .leaf) 400800 (12, 7, some (12, 0)) (847179369725706597464931885605804053357 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrll : KTree ℚ :=
  .node V1rrrrrrrrlll 400736 (12, 7, some (10, 0)) (4097398110334411147571800392644832966847 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrllr

def V1rrrrrrrrlrl : KTree ℚ :=
  (.node (.node .leaf 401728 (12, 8, some (9, 0)) (2005180715569466275039198441912148934537 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 401760 (12, 8, some (10, 0)) (159637188208293431966326343137036305939 / 400000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrlrr : KTree ℚ :=
  (.node .leaf 401824 (12, 8, some (12, 0)) (4070403893813424694003225938161380829419 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrlr : KTree ℚ :=
  .node V1rrrrrrrrlrl 401792 (12, 8, some (11, 0)) (2005180715569466275039198441912148934537 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrlrr

def V1rrrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrrll 401696 (12, 8, some (8, 0)) (4070403893813424694003225938161380829419 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrlr

def V1rrrrrrrrrlll : KTree ℚ :=
  (.node .leaf 402784 (12, 9, some (10, 0)) (975337578178790945240803919810334956249 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrrll : KTree ℚ :=
  .node V1rrrrrrrrrlll 402816 (12, 9, some (11, 0)) (975337578178790945240803919810334956249 / 2500000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrrrrrrlr : KTree ℚ :=
  (.node .leaf 403808 (12, 10, some (10, 0)) (3824881727147087027148608218678366175283 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrrrll 402848 (12, 9, some (12, 0)) (3936150570684734930034089753484245445029 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrrlr

def V1rrrrrrrrrrll : KTree ℚ :=
  (.node .leaf 403872 (12, 10, some (12, 0)) (3824881727147087027148608218678366175283 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrrrrll 404864 (12, 11, some (11, 0)) (29148853539754902473734706378244462087 / 78125000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrrrrrrrr : KTree ℚ :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (912698412698412698434679280495146910501 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrrr : KTree ℚ :=
  .node V1rrrrrrrrrrl 404896 (12, 11, some (12, 0)) (29148853539754902473734706378244462087 / 78125000000000000000000000000000000000 : ℚ) V1rrrrrrrrrrr

def V1rrrrrrrrr : KTree ℚ :=
  .node V1rrrrrrrrrl 403840 (12, 10, some (11, 0)) (3809523809523809500305991237673765373479 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrrr

def V1rrrrrrrr : KTree ℚ :=
  .node V1rrrrrrrrl 402752 (12, 9, some (9, 0)) (3936150570684734930034089753484245445029 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrr

def V1rrrrrrr : KTree ℚ :=
  .node V1rrrrrrrl 400640 (12, 7, some (7, 0)) (847179369725706597464931885605804053357 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrrrrr

def V1rrrrrr : KTree ℚ :=
  .node V1rrrrrrl 397536 (12, 4, some (6, 0)) (4587618387957276194771897586470738319899 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrr

def V1rrrrr : KTree ℚ :=
  .node V1rrrrrl 393376 (12, 0, some (4, 0)) (2700446343730549070681749540225491958169 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrr

def V1rrrr : KTree ℚ :=
  .node V1rrrrl 364769 (11, 4, some (6, 1)) (4679513707080780962409539907568006600601 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrr

def V1rrr : KTree ℚ :=
  .node V1rrrl 334050 (10, 6, some (6, 2)) (2293809193866260499569116422499949609263 / 5000000000000000000000000000000000000000 : ℚ) V1rrrr

def V1rr : KTree ℚ :=
  .node V1rrl 299234 (9, 4, some (6, 2)) (4930862889143583227422318085772324986637 / 10000000000000000000000000000000000000000 : ℚ) V1rrr

def V1r : KTree ℚ :=
  .node V1rl 236835 (7, 7, some (8, 3)) (4791435777928449226102915807746492349843 / 10000000000000000000000000000000000000000 : ℚ) V1rr

def V1 : KTree ℚ :=
  .node V1l 164964 (5, 1, some (2, 4)) (7456914333677435301761735774140558096509 / 10000000000000000000000000000000000000000 : ℚ) V1r


end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r2V2.lean <==
/-
A36W.TGCert3R12_12_12_l1_r2V2 (namespace A36W.TGCert3.R12_12_12_l1_r2): the level-2 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R12_12_12_l1_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V2 : KTree ℚ :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (10000000000009283574671164902975578961263 / 10000000000000000000000000000000000000000 : ℚ) .leaf)


end A36W.TGCert3.R12_12_12_l1_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3 (namespace A36W.TGCert3.R12_12_12_l1_r3): the adaptive certificate for (n_A, n_B, k) = (12, 12, 12), λ = 1, r = 3:
lower end K4(a) at c = 1/q̂ with the chunked Bellman bound (`Fstar_ge_of_tree`); upper end K4(c) at the owner's hull point of 12 count table(s) (`Fstar_le_of_vals`).  Every statement holds for every
`A : Finset (Fin 24)` with `#A = 12`.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3B00
import A36W.TGCert3R12_12_12_l1_r3B01
import A36W.TGCert3R12_12_12_l1_r3B02
import A36W.TGCert3R12_12_12_l1_r3B03
import A36W.TGCert3R12_12_12_l1_r3B04
import A36W.TGCert3R12_12_12_l1_r3B05
import A36W.TGCert3R12_12_12_l1_r3B06
import A36W.TGCert3R12_12_12_l1_r3B07
import A36W.TGCert3R12_12_12_l1_r3B08
import A36W.TGCert3R12_12_12_l1_r3B09
import A36W.TGCert3R12_12_12_l1_r3B10
import A36W.TGCert3R12_12_12_l1_r3B11
import A36W.TGCert3R12_12_12_l1_r3B12
import A36W.TGCert3R12_12_12_l1_r3B13
import A36W.TGCert3R12_12_12_l1_r3B14
import A36W.TGCert3R12_12_12_l1_r3B15
import A36W.TGCert3R12_12_12_l1_r3B16
import A36W.TGCert3R12_12_12_l1_r3B17
import A36W.TGCert3R12_12_12_l1_r3B18
import A36W.TGCert3R12_12_12_l1_r3B19
import A36W.TGCert3R12_12_12_l1_r3B20
import A36W.TGCert3R12_12_12_l1_r3B21
import A36W.TGCert3R12_12_12_l1_r3B22
import A36W.TGCert3R12_12_12_l1_r3B23
import A36W.TGCert3R12_12_12_l1_r3B24
import A36W.TGCert3R12_12_12_l1_r3B25
import A36W.TGCert3R12_12_12_l1_r3B26
import A36W.TGCert3R12_12_12_l1_r3B27
import A36W.TGCert3R12_12_12_l1_r3B28
import A36W.TGCert3R12_12_12_l1_r3B29
import A36W.TGCert3R12_12_12_l1_r3B30
import A36W.TGCert3R12_12_12_l1_r3B31
import A36W.TGCert3R12_12_12_l1_r3B32
import A36W.TGCert3R12_12_12_l1_r3B33
import A36W.TGCert3R12_12_12_l1_r3B34
import A36W.TGCert3R12_12_12_l1_r3B35
import A36W.TGCert3R12_12_12_l1_r3B36
import A36W.TGCert3R12_12_12_l1_r3B37
import A36W.TGCert3R12_12_12_l1_r3B38
import A36W.TGCert3R12_12_12_l1_r3B39
import A36W.TGCert3R12_12_12_l1_r3B40
import A36W.TGCert3R12_12_12_l1_r3B41
import A36W.TGCert3R12_12_12_l1_r3B42
import A36W.TGCert3R12_12_12_l1_r3B43
import A36W.TGCert3R12_12_12_l1_r3B44
import A36W.TGCert3R12_12_12_l1_r3B45
import A36W.TGCert3R12_12_12_l1_r3B46
import A36W.TGCert3R12_12_12_l1_r3B47
import A36W.TGCert3R12_12_12_l1_r3B48
import A36W.TGCert3R12_12_12_l1_r3B49
import A36W.TGCert3R12_12_12_l1_r3B50
import A36W.TGCert3R12_12_12_l1_r3B51
import A36W.TGCert3R12_12_12_l1_r3B52
import A36W.TGCert3R12_12_12_l1_r3B53
import A36W.TGCert3R12_12_12_l1_r3B54
import A36W.TGCert3R12_12_12_l1_r3B55
import A36W.TGCert3R12_12_12_l1_r3B56
import A36W.TGCert3R12_12_12_l1_r3B57
import A36W.TGCert3R12_12_12_l1_r3B58
import A36W.TGCert3R12_12_12_l1_r3B59
import A36W.TGCert3R12_12_12_l1_r3B60
import A36W.TGCert3R12_12_12_l1_r3B61
import A36W.TGCert3R12_12_12_l1_r3B62
import A36W.TGCert3R12_12_12_l1_r3B63
import A36W.TGCert3R12_12_12_l1_r3B64
import A36W.TGCert3R12_12_12_l1_r3B65
import A36W.TGCert3R12_12_12_l1_r3B66
import A36W.TGCert3R12_12_12_l1_r3B67
import A36W.TGCert3R12_12_12_l1_r3B68
import A36W.TGCert3R12_12_12_l1_r3B69
import A36W.TGCert3R12_12_12_l1_r3B70
import A36W.TGCert3R12_12_12_l1_r3B71
import A36W.TGCert3R12_12_12_l1_r3B72
import A36W.TGCert3R12_12_12_l1_r3B73
import A36W.TGCert3R12_12_12_l1_r3B74
import A36W.TGCert3R12_12_12_l1_r3B75
import A36W.TGCert3R12_12_12_l1_r3B76
import A36W.TGCert3R12_12_12_l1_r3B77
import A36W.TGCert3R12_12_12_l1_r3B78
import A36W.TGCert3R12_12_12_l1_r3B79
import A36W.TGCert3R12_12_12_l1_r3B80
import A36W.TGCert3R12_12_12_l1_r3B81
import A36W.TGCert3R12_12_12_l1_r3B82
import A36W.TGCert3R12_12_12_l1_r3B83
import A36W.TGCert3R12_12_12_l1_r3B84
import A36W.TGCert3R12_12_12_l1_r3B85
import A36W.TGCert3R12_12_12_l1_r3B86
import A36W.TGCert3R12_12_12_l1_r3B87
import A36W.TGCert3R12_12_12_l1_r3B88
import A36W.TGCert3R12_12_12_l1_r3B89
import A36W.TGCert3R12_12_12_l1_r3B90
import A36W.TGCert3R12_12_12_l1_r3B91
import A36W.TGCert3R12_12_12_l1_r3B92
import A36W.TGCert3R12_12_12_l1_r3B93
import A36W.TGCert3R12_12_12_l1_r3B94
import A36W.TGCert3R12_12_12_l1_r3B95
import A36W.TGCert3R12_12_12_l1_r3B96
import A36W.TGCert3R12_12_12_l1_r3B97
import A36W.TGCert3R12_12_12_l1_r3B98
import A36W.TGCert3R12_12_12_l1_r3B99
import A36W.TGCert3R12_12_12_l1_r3B100
import A36W.TGCert3R12_12_12_l1_r3B101
import A36W.TGCert3R12_12_12_l1_r3B102
import A36W.TGCert3R12_12_12_l1_r3B103
import A36W.TGCert3R12_12_12_l1_r3B104
import A36W.TGCert3R12_12_12_l1_r3B105
import A36W.TGCert3R12_12_12_l1_r3B106
import A36W.TGCert3R12_12_12_l1_r3B107
import A36W.TGCert3R12_12_12_l1_r3B108
import A36W.TGCert3R12_12_12_l1_r3B109
import A36W.TGCert3R12_12_12_l1_r3B110
import A36W.TGCert3R12_12_12_l1_r3B111
import A36W.TGCert3R12_12_12_l1_r3B112
import A36W.TGCert3R12_12_12_l1_r3B113
import A36W.TGCert3R12_12_12_l1_r3B114
import A36W.TGCert3R12_12_12_l1_r3B115
import A36W.TGCert3R12_12_12_l1_r3B116
import A36W.TGCert3R12_12_12_l1_r3B117
import A36W.TGCert3R12_12_12_l1_r3B118
import A36W.TGCert3R12_12_12_l1_r3B119
import A36W.TGCert3R12_12_12_l1_r3B120
import A36W.TGCert3R12_12_12_l1_r3B121
import A36W.TGCert3R12_12_12_l1_r3B122
import A36W.TGCert3R12_12_12_l1_r3B123
import A36W.TGCert3R12_12_12_l1_r3B124
import A36W.TGCert3R12_12_12_l1_r3B125
import A36W.TGCert3R12_12_12_l1_r3B126
import A36W.TGCert3R12_12_12_l1_r3B127
import A36W.TGCert3R12_12_12_l1_r3B128
import A36W.TGCert3R12_12_12_l1_r3B129
import A36W.TGCert3R12_12_12_l1_r3B130
import A36W.TGCert3R12_12_12_l1_r3B131
import A36W.TGCert3R12_12_12_l1_r3B132
import A36W.TGCert3R12_12_12_l1_r3B133
import A36W.TGCert3R12_12_12_l1_r3B134
import A36W.TGCert3R12_12_12_l1_r3B135
import A36W.TGCert3R12_12_12_l1_r3B136
import A36W.TGCert3R12_12_12_l1_r3Q00
import A36W.TGCert3R12_12_12_l1_r3Q01
import A36W.TGCert3R12_12_12_l1_r3Q02
import A36W.TGCert3R12_12_12_l1_r3Q03
import A36W.TGCert3R12_12_12_l1_r3Q04
import A36W.TGCert3R12_12_12_l1_r3Q05
import A36W.TGCert3R12_12_12_l1_r3Q06
import A36W.TGCert3R12_12_12_l1_r3Q07
import A36W.TGCert3R12_12_12_l1_r3Q08

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1lllr_ok : V1lllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lllrl_ok V1lllr_e V1lllrr_ok

theorem V1lll_ok : V1lll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llll_ok V1lll_e V1lllr_ok

theorem V1llrllr_ok : V1llrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrllrl_ok V1llrllr_e V1llrllrr_ok

theorem V1llrll_ok : V1llrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrlll_ok V1llrll_e V1llrllr_ok

theorem V1llrlrl_ok : V1llrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrlrll_ok V1llrlrl_e V1llrlrlr_ok

theorem V1llrlr_ok : V1llrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrlrl_ok V1llrlr_e V1llrlrr_ok

theorem V1llrl_ok : V1llrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrll_ok V1llrl_e V1llrlr_ok

theorem V1llrrl_ok : V1llrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrll_ok V1llrrl_e V1llrrlr_ok

theorem V1llrrrl_ok : V1llrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrrll_ok V1llrrrl_e V1llrrrlr_ok

theorem V1llrrrr_ok : V1llrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrrrl_ok V1llrrrr_e V1llrrrrr_ok

theorem V1llrrr_ok : V1llrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrrl_ok V1llrrr_e V1llrrrr_ok

theorem V1llrr_ok : V1llrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrl_ok V1llrr_e V1llrrr_ok

theorem V1llr_ok : V1llr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrl_ok V1llr_e V1llrr_ok

theorem V1ll_ok : V1ll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lll_ok V1ll_e V1llr_ok

theorem V1lrlllll_ok : V1lrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrllllll_ok V1lrlllll_e V1lrlllllr_ok

theorem V1lrllllr_ok : V1lrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrllllrl_ok V1lrllllr_e V1lrllllrr_ok

theorem V1lrllll_ok : V1lrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlllll_ok V1lrllll_e V1lrllllr_ok

theorem V1lrlllrl_ok : V1lrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlllrll_ok V1lrlllrl_e V1lrlllrlr_ok

theorem V1lrlllrrl_ok : V1lrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlllrrll_ok V1lrlllrrl_e V1lrlllrrlr_ok

theorem V1lrlllrr_ok : V1lrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlllrrl_ok V1lrlllrr_e V1lrlllrrr_ok

theorem V1lrlllr_ok : V1lrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlllrl_ok V1lrlllr_e V1lrlllrr_ok

theorem V1lrlll_ok : V1lrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrllll_ok V1lrlll_e V1lrlllr_ok

theorem V1lrll_ok : V1lrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlll_ok V1lrll_e V1lrllr_ok

theorem V1lrlrll_ok : V1lrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrlll_ok V1lrlrll_e V1lrlrllr_ok

theorem V1lrlrlrr_ok : V1lrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrlrrl_ok V1lrlrlrr_e V1lrlrlrrr_ok

theorem V1lrlrlr_ok : V1lrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrlrl_ok V1lrlrlr_e V1lrlrlrr_ok

theorem V1lrlrl_ok : V1lrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrll_ok V1lrlrl_e V1lrlrlr_ok

theorem V1lrlrrll_ok : V1lrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrlll_ok V1lrlrrll_e V1lrlrrllr_ok

theorem V1lrlrrlr_ok : V1lrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrlrl_ok V1lrlrrlr_e V1lrlrrlrr_ok

theorem V1lrlrrl_ok : V1lrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrll_ok V1lrlrrl_e V1lrlrrlr_ok

theorem V1lrlrrrlr_ok : V1lrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrlrl_ok V1lrlrrrlr_e V1lrlrrrlrr_ok

theorem V1lrlrrrl_ok : V1lrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrll_ok V1lrlrrrl_e V1lrlrrrlr_ok

theorem V1lrlrrrrl_ok : V1lrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrrll_ok V1lrlrrrrl_e V1lrlrrrrlr_ok

theorem V1lrlrrrrr_ok : V1lrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrrrl_ok V1lrlrrrrr_e V1lrlrrrrrr_ok

theorem V1lrlrrrr_ok : V1lrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrrl_ok V1lrlrrrr_e V1lrlrrrrr_ok

theorem V1lrlrrr_ok : V1lrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrl_ok V1lrlrrr_e V1lrlrrrr_ok

theorem V1lrlrr_ok : V1lrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrl_ok V1lrlrr_e V1lrlrrr_ok

theorem V1lrlr_ok : V1lrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrl_ok V1lrlr_e V1lrlrr_ok

theorem V1lrl_ok : V1lrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrll_ok V1lrl_e V1lrlr_ok

theorem V1lrrlllll_ok : V1lrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrllllll_ok V1lrrlllll_e V1lrrlllllr_ok

theorem V1lrrllllr_ok : V1lrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrllllrl_ok V1lrrllllr_e V1lrrllllrr_ok

theorem V1lrrllll_ok : V1lrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlllll_ok V1lrrllll_e V1lrrllllr_ok

theorem V1lrrlll_ok : V1lrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrllll_ok V1lrrlll_e V1lrrlllr_ok

theorem V1lrrll_ok : V1lrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlll_ok V1lrrll_e V1lrrllr_ok

theorem V1lrrlrl_ok : V1lrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrll_ok V1lrrlrl_e V1lrrlrlr_ok

theorem V1lrrlrrr_ok : V1lrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrrrl_ok V1lrrlrrr_e V1lrrlrrrr_ok

theorem V1lrrlrr_ok : V1lrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrrl_ok V1lrrlrr_e V1lrrlrrr_ok

theorem V1lrrlr_ok : V1lrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrl_ok V1lrrlr_e V1lrrlrr_ok

theorem V1lrrl_ok : V1lrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrll_ok V1lrrl_e V1lrrlr_ok

theorem V1lrrrlll_ok : V1lrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrllll_ok V1lrrrlll_e V1lrrrlllr_ok

theorem V1lrrrllr_ok : V1lrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrllrl_ok V1lrrrllr_e V1lrrrllrr_ok

theorem V1lrrrll_ok : V1lrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlll_ok V1lrrrll_e V1lrrrllr_ok

theorem V1lrrrlrll_ok : V1lrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrlll_ok V1lrrrlrll_e V1lrrrlrllr_ok

theorem V1lrrrlrlr_ok : V1lrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrlrl_ok V1lrrrlrlr_e V1lrrrlrlrr_ok

theorem V1lrrrlrl_ok : V1lrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrll_ok V1lrrrlrl_e V1lrrrlrlr_ok

theorem V1lrrrlrrl_ok : V1lrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrrll_ok V1lrrrlrrl_e V1lrrrlrrlr_ok

theorem V1lrrrlrrr_ok : V1lrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrrrl_ok V1lrrrlrrr_e V1lrrrlrrrr_ok

theorem V1lrrrlrr_ok : V1lrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrrl_ok V1lrrrlrr_e V1lrrrlrrr_ok

theorem V1lrrrlr_ok : V1lrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrl_ok V1lrrrlr_e V1lrrrlrr_ok

theorem V1lrrrl_ok : V1lrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrll_ok V1lrrrl_e V1lrrrlr_ok

theorem V1lrrrrlll_ok : V1lrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrllll_ok V1lrrrrlll_e V1lrrrrlllr_ok

theorem V1lrrrrllr_ok : V1lrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrllrl_ok V1lrrrrllr_e V1lrrrrllrr_ok

theorem V1lrrrrll_ok : V1lrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrlll_ok V1lrrrrll_e V1lrrrrllr_ok

theorem V1lrrrrlrl_ok : V1lrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrlrll_ok V1lrrrrlrl_e V1lrrrrlrlr_ok

theorem V1lrrrrlrrr_ok : V1lrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrlrrrl_ok V1lrrrrlrrr_e V1lrrrrlrrrr_ok

theorem V1lrrrrlrr_ok : V1lrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrlrrl_ok V1lrrrrlrr_e V1lrrrrlrrr_ok

theorem V1lrrrrlr_ok : V1lrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrlrl_ok V1lrrrrlr_e V1lrrrrlrr_ok

theorem V1lrrrrl_ok : V1lrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrll_ok V1lrrrrl_e V1lrrrrlr_ok

theorem V1lrrrrrlll_ok : V1lrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrrllll_ok V1lrrrrrlll_e V1lrrrrrlllr_ok

theorem V1lrrrrrll_ok : V1lrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrrlll_ok V1lrrrrrll_e V1lrrrrrllr_ok

theorem V1lrrrrrl_ok : V1lrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrrll_ok V1lrrrrrl_e V1lrrrrrlr_ok

theorem V1lrrrrr_ok : V1lrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrrl_ok V1lrrrrr_e V1lrrrrrr_ok

theorem V1lrrrr_ok : V1lrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrl_ok V1lrrrr_e V1lrrrrr_ok

theorem V1lrrr_ok : V1lrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrl_ok V1lrrr_e V1lrrrr_ok

theorem V1lrr_ok : V1lrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrl_ok V1lrr_e V1lrrr_ok

theorem V1lr_ok : V1lr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrl_ok V1lr_e V1lrr_ok

theorem V1l_ok : V1l.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1ll_ok V1l_e V1lr_ok

theorem V1rllllrr_ok : V1rllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllllrrl_ok V1rllllrr_e V1rllllrrr_ok

theorem V1rllllr_ok : V1rllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllllrl_ok V1rllllr_e V1rllllrr_ok

theorem V1rllll_ok : V1rllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllll_ok V1rllll_e V1rllllr_ok

theorem V1rlllrll_ok : V1rlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrlll_ok V1rlllrll_e V1rlllrllr_ok

theorem V1rlllrlr_ok : V1rlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrlrl_ok V1rlllrlr_e V1rlllrlrr_ok

theorem V1rlllrl_ok : V1rlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrll_ok V1rlllrl_e V1rlllrlr_ok

theorem V1rlllrrll_ok : V1rlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrlll_ok V1rlllrrll_e V1rlllrrllr_ok

theorem V1rlllrrlr_ok : V1rlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrlrl_ok V1rlllrrlr_e V1rlllrrlrr_ok

theorem V1rlllrrl_ok : V1rlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrll_ok V1rlllrrl_e V1rlllrrlr_ok

theorem V1rlllrrrl_ok : V1rlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrrll_ok V1rlllrrrl_e V1rlllrrrlr_ok

theorem V1rlllrrrr_ok : V1rlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrrrl_ok V1rlllrrrr_e V1rlllrrrrr_ok

theorem V1rlllrrr_ok : V1rlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrrl_ok V1rlllrrr_e V1rlllrrrr_ok

theorem V1rlllrr_ok : V1rlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrl_ok V1rlllrr_e V1rlllrrr_ok

theorem V1rlllr_ok : V1rlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrl_ok V1rlllr_e V1rlllrr_ok

theorem V1rlll_ok : V1rlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllll_ok V1rlll_e V1rlllr_ok

theorem V1rllrllll_ok : V1rllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlllll_ok V1rllrllll_e V1rllrllllr_ok

theorem V1rllrlllr_ok : V1rllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlllrl_ok V1rllrlllr_e V1rllrlllrr_ok

theorem V1rllrlll_ok : V1rllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllll_ok V1rllrlll_e V1rllrlllr_ok

theorem V1rllrllrl_ok : V1rllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrll_ok V1rllrllrl_e V1rllrllrlr_ok

theorem V1rllrllrrl_ok : V1rllrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrrll_ok V1rllrllrrl_e V1rllrllrrlr_ok

theorem V1rllrllrrr_ok : V1rllrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrrrl_ok V1rllrllrrr_e V1rllrllrrrr_ok

theorem V1rllrllrr_ok : V1rllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrrl_ok V1rllrllrr_e V1rllrllrrr_ok

theorem V1rllrllr_ok : V1rllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrl_ok V1rllrllr_e V1rllrllrr_ok

theorem V1rllrll_ok : V1rllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlll_ok V1rllrll_e V1rllrllr_ok

theorem V1rllrlrlll_ok : V1rllrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrllll_ok V1rllrlrlll_e V1rllrlrlllr_ok

theorem V1rllrlrllr_ok : V1rllrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrllrl_ok V1rllrlrllr_e V1rllrlrllrr_ok

theorem V1rllrlrll_ok : V1rllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrlll_ok V1rllrlrll_e V1rllrlrllr_ok

theorem V1rllrlrlrl_ok : V1rllrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrlrll_ok V1rllrlrlrl_e V1rllrlrlrlr_ok

theorem V1rllrlrlrr_ok : V1rllrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrlrrl_ok V1rllrlrlrr_e V1rllrlrlrrr_ok

theorem V1rllrlrlr_ok : V1rllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrlrl_ok V1rllrlrlr_e V1rllrlrlrr_ok

theorem V1rllrlrl_ok : V1rllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrll_ok V1rllrlrl_e V1rllrlrlr_ok

theorem V1rllrlrrll_ok : V1rllrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrrlll_ok V1rllrlrrll_e V1rllrlrrllr_ok

theorem V1rllrlrrl_ok : V1rllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrrll_ok V1rllrlrrl_e V1rllrlrrlr_ok

theorem V1rllrlrr_ok : V1rllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrrl_ok V1rllrlrr_e V1rllrlrrr_ok

theorem V1rllrlr_ok : V1rllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrl_ok V1rllrlr_e V1rllrlrr_ok

theorem V1rllrl_ok : V1rllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrll_ok V1rllrl_e V1rllrlr_ok

theorem V1rllrrrr_ok : V1rllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrrrrl_ok V1rllrrrr_e V1rllrrrrr_ok

theorem V1rllrrr_ok : V1rllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrrrl_ok V1rllrrr_e V1rllrrrr_ok

theorem V1rllrr_ok : V1rllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrrl_ok V1rllrr_e V1rllrrr_ok

theorem V1rllr_ok : V1rllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrl_ok V1rllr_e V1rllrr_ok

theorem V1rll_ok : V1rll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlll_ok V1rll_e V1rllr_ok

theorem V1rlrllll_ok : V1rlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlllll_ok V1rlrllll_e V1rlrllllr_ok

theorem V1rlrlllrr_ok : V1rlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlllrrl_ok V1rlrlllrr_e V1rlrlllrrr_ok

theorem V1rlrlllr_ok : V1rlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlllrl_ok V1rlrlllr_e V1rlrlllrr_ok

theorem V1rlrlll_ok : V1rlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllll_ok V1rlrlll_e V1rlrlllr_ok

theorem V1rlrllrll_ok : V1rlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrlll_ok V1rlrllrll_e V1rlrllrllr_ok

theorem V1rlrllrlr_ok : V1rlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrlrl_ok V1rlrllrlr_e V1rlrllrlrr_ok

theorem V1rlrllrl_ok : V1rlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrll_ok V1rlrllrl_e V1rlrllrlr_ok

theorem V1rlrllrrl_ok : V1rlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrrll_ok V1rlrllrrl_e V1rlrllrrlr_ok

theorem V1rlrllrrr_ok : V1rlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrrrl_ok V1rlrllrrr_e V1rlrllrrrr_ok

theorem V1rlrllrr_ok : V1rlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrrl_ok V1rlrllrr_e V1rlrllrrr_ok

theorem V1rlrllr_ok : V1rlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrl_ok V1rlrllr_e V1rlrllrr_ok

theorem V1rlrll_ok : V1rlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlll_ok V1rlrll_e V1rlrllr_ok

theorem V1rlrlrlllr_ok : V1rlrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlllrl_ok V1rlrlrlllr_e V1rlrlrlllrr_ok

theorem V1rlrlrlll_ok : V1rlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrllll_ok V1rlrlrlll_e V1rlrlrlllr_ok

theorem V1rlrlrllrl_ok : V1rlrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrllrll_ok V1rlrlrllrl_e V1rlrlrllrlr_ok

theorem V1rlrlrllrr_ok : V1rlrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrllrrl_ok V1rlrlrllrr_e V1rlrlrllrrr_ok

theorem V1rlrlrllr_ok : V1rlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrllrl_ok V1rlrlrllr_e V1rlrlrllrr_ok

theorem V1rlrlrll_ok : V1rlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlll_ok V1rlrlrll_e V1rlrlrllr_ok

theorem V1rlrlrlrll_ok : V1rlrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrlll_ok V1rlrlrlrll_e V1rlrlrlrllr_ok

theorem V1rlrlrlrlr_ok : V1rlrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrlrl_ok V1rlrlrlrlr_e V1rlrlrlrlrr_ok

theorem V1rlrlrlrl_ok : V1rlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrll_ok V1rlrlrlrl_e V1rlrlrlrlr_ok

theorem V1rlrlrlrrl_ok : V1rlrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrrll_ok V1rlrlrlrrl_e V1rlrlrlrrlr_ok

theorem V1rlrlrlrrr_ok : V1rlrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrrrl_ok V1rlrlrlrrr_e V1rlrlrlrrrr_ok

theorem V1rlrlrlrr_ok : V1rlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrrl_ok V1rlrlrlrr_e V1rlrlrlrrr_ok

theorem V1rlrlrlr_ok : V1rlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrl_ok V1rlrlrlr_e V1rlrlrlrr_ok

theorem V1rlrlrl_ok : V1rlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrll_ok V1rlrlrl_e V1rlrlrlr_ok

theorem V1rlrlrrlll_ok : V1rlrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrllll_ok V1rlrlrrlll_e V1rlrlrrlllr_ok

theorem V1rlrlrrllr_ok : V1rlrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrllrl_ok V1rlrlrrllr_e V1rlrlrrllrr_ok

theorem V1rlrlrrll_ok : V1rlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrlll_ok V1rlrlrrll_e V1rlrlrrllr_ok

theorem V1rlrlrrlrl_ok : V1rlrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrlrll_ok V1rlrlrrlrl_e V1rlrlrrlrlr_ok

theorem V1rlrlrrlrr_ok : V1rlrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrlrrl_ok V1rlrlrrlrr_e V1rlrlrrlrrr_ok

theorem V1rlrlrrlr_ok : V1rlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrlrl_ok V1rlrlrrlr_e V1rlrlrrlrr_ok

theorem V1rlrlrrl_ok : V1rlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrll_ok V1rlrlrrl_e V1rlrlrrlr_ok

theorem V1rlrlrrrlll_ok : V1rlrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrllll_ok V1rlrlrrrlll_e V1rlrlrrrlllr_ok

theorem V1rlrlrrrll_ok : V1rlrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrlll_ok V1rlrlrrrll_e V1rlrlrrrllr_ok

theorem V1rlrlrrrlrl_ok : V1rlrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrlrll_ok V1rlrlrrrlrl_e V1rlrlrrrlrlr_ok

theorem V1rlrlrrrlr_ok : V1rlrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrlrl_ok V1rlrlrrrlr_e V1rlrlrrrlrr_ok

theorem V1rlrlrrrl_ok : V1rlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrll_ok V1rlrlrrrl_e V1rlrlrrrlr_ok

theorem V1rlrlrrr_ok : V1rlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrl_ok V1rlrlrrr_e V1rlrlrrrr_ok

theorem V1rlrlrr_ok : V1rlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrl_ok V1rlrlrr_e V1rlrlrrr_ok

theorem V1rlrlr_ok : V1rlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrl_ok V1rlrlr_e V1rlrlrr_ok

theorem V1rlrl_ok : V1rlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrll_ok V1rlrl_e V1rlrlr_ok

theorem V1rlrrlrr_ok : V1rlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrlrrl_ok V1rlrrlrr_e V1rlrrlrrr_ok

theorem V1rlrrlr_ok : V1rlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrlrl_ok V1rlrrlr_e V1rlrrlrr_ok

theorem V1rlrrl_ok : V1rlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrll_ok V1rlrrl_e V1rlrrlr_ok

theorem V1rlrrrllr_ok : V1rlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrllrl_ok V1rlrrrllr_e V1rlrrrllrr_ok

theorem V1rlrrrll_ok : V1rlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrlll_ok V1rlrrrll_e V1rlrrrllr_ok

theorem V1rlrrrlrl_ok : V1rlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrlrll_ok V1rlrrrlrl_e V1rlrrrlrlr_ok

theorem V1rlrrrlrr_ok : V1rlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrlrrl_ok V1rlrrrlrr_e V1rlrrrlrrr_ok

theorem V1rlrrrlr_ok : V1rlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrlrl_ok V1rlrrrlr_e V1rlrrrlrr_ok

theorem V1rlrrrl_ok : V1rlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrll_ok V1rlrrrl_e V1rlrrrlr_ok

theorem V1rlrrrrll_ok : V1rlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrlll_ok V1rlrrrrll_e V1rlrrrrllr_ok

theorem V1rlrrrrlrl_ok : V1rlrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrlrll_ok V1rlrrrrlrl_e V1rlrrrrlrlr_ok

theorem V1rlrrrrlrr_ok : V1rlrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrlrrl_ok V1rlrrrrlrr_e V1rlrrrrlrrr_ok

theorem V1rlrrrrlr_ok : V1rlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrlrl_ok V1rlrrrrlr_e V1rlrrrrlrr_ok

theorem V1rlrrrrl_ok : V1rlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrll_ok V1rlrrrrl_e V1rlrrrrlr_ok

theorem V1rlrrrrrll_ok : V1rlrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrlll_ok V1rlrrrrrll_e V1rlrrrrrllr_ok

theorem V1rlrrrrrlr_ok : V1rlrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrlrl_ok V1rlrrrrrlr_e V1rlrrrrrlrr_ok

theorem V1rlrrrrrl_ok : V1rlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrll_ok V1rlrrrrrl_e V1rlrrrrrlr_ok

theorem V1rlrrrrrrl_ok : V1rlrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrrll_ok V1rlrrrrrrl_e V1rlrrrrrrlr_ok

theorem V1rlrrrrrrr_ok : V1rlrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrrrl_ok V1rlrrrrrrr_e V1rlrrrrrrrr_ok

theorem V1rlrrrrrr_ok : V1rlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrrl_ok V1rlrrrrrr_e V1rlrrrrrrr_ok

theorem V1rlrrrrr_ok : V1rlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrl_ok V1rlrrrrr_e V1rlrrrrrr_ok

theorem V1rlrrrr_ok : V1rlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrl_ok V1rlrrrr_e V1rlrrrrr_ok

theorem V1rlrrr_ok : V1rlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrl_ok V1rlrrr_e V1rlrrrr_ok

theorem V1rlrr_ok : V1rlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrl_ok V1rlrr_e V1rlrrr_ok

theorem V1rlr_ok : V1rlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrl_ok V1rlr_e V1rlrr_ok

theorem V1rl_ok : V1rl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rll_ok V1rl_e V1rlr_ok

theorem V1rrlllllll_ok : V1rrlllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllllll_ok V1rrlllllll_e V1rrlllllllr_ok

theorem V1rrllllllr_ok : V1rrllllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllllrl_ok V1rrllllllr_e V1rrllllllrr_ok

theorem V1rrllllll_ok : V1rrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllllll_ok V1rrllllll_e V1rrllllllr_ok

theorem V1rrlllllrl_ok : V1rrlllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllllrll_ok V1rrlllllrl_e V1rrlllllrlr_ok

theorem V1rrlllllrr_ok : V1rrlllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllllrrl_ok V1rrlllllrr_e V1rrlllllrrr_ok

theorem V1rrlllllr_ok : V1rrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllllrl_ok V1rrlllllr_e V1rrlllllrr_ok

theorem V1rrlllll_ok : V1rrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllll_ok V1rrlllll_e V1rrlllllr_ok

theorem V1rrllllrll_ok : V1rrllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrlll_ok V1rrllllrll_e V1rrllllrllr_ok

theorem V1rrllllrlr_ok : V1rrllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrlrl_ok V1rrllllrlr_e V1rrllllrlrr_ok

theorem V1rrllllrl_ok : V1rrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrll_ok V1rrllllrl_e V1rrllllrlr_ok

theorem V1rrllllrrll_ok : V1rrllllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrlll_ok V1rrllllrrll_e V1rrllllrrllr_ok

theorem V1rrllllrrl_ok : V1rrllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrll_ok V1rrllllrrl_e V1rrllllrrlr_ok

theorem V1rrllllrrrl_ok : V1rrllllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrrll_ok V1rrllllrrrl_e V1rrllllrrrlr_ok

theorem V1rrllllrrrr_ok : V1rrllllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrrrl_ok V1rrllllrrrr_e V1rrllllrrrrr_ok

theorem V1rrllllrrr_ok : V1rrllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrrl_ok V1rrllllrrr_e V1rrllllrrrr_ok

theorem V1rrllllrr_ok : V1rrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrl_ok V1rrllllrr_e V1rrllllrrr_ok

theorem V1rrllllr_ok : V1rrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrl_ok V1rrllllr_e V1rrllllrr_ok

theorem V1rrllll_ok : V1rrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllll_ok V1rrllll_e V1rrllllr_ok

theorem V1rrlllrllll_ok : V1rrlllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrlllll_ok V1rrlllrllll_e V1rrlllrllllr_ok

theorem V1rrlllrlllr_ok : V1rrlllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrlllrl_ok V1rrlllrlllr_e V1rrlllrlllrr_ok

theorem V1rrlllrlll_ok : V1rrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrllll_ok V1rrlllrlll_e V1rrlllrlllr_ok

theorem V1rrlllrll_ok : V1rrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrlll_ok V1rrlllrll_e V1rrlllrllr_ok

theorem V1rrlllrl_ok : V1rrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrll_ok V1rrlllrl_e V1rrlllrlr_ok

theorem V1rrlllr_ok : V1rrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrl_ok V1rrlllr_e V1rrlllrr_ok

theorem V1rrlll_ok : V1rrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllll_ok V1rrlll_e V1rrlllr_ok

theorem V1rrllrlr_ok : V1rrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrlrl_ok V1rrllrlr_e V1rrllrlrr_ok

theorem V1rrllrl_ok : V1rrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrll_ok V1rrllrl_e V1rrllrlr_ok

theorem V1rrllrrlr_ok : V1rrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrlrl_ok V1rrllrrlr_e V1rrllrrlrr_ok

theorem V1rrllrrl_ok : V1rrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrll_ok V1rrllrrl_e V1rrllrrlr_ok

theorem V1rrllrrrl_ok : V1rrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrrll_ok V1rrllrrrl_e V1rrllrrrlr_ok

theorem V1rrllrrrr_ok : V1rrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrrrl_ok V1rrllrrrr_e V1rrllrrrrr_ok

theorem V1rrllrrr_ok : V1rrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrrl_ok V1rrllrrr_e V1rrllrrrr_ok

theorem V1rrllrr_ok : V1rrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrl_ok V1rrllrr_e V1rrllrrr_ok

theorem V1rrllr_ok : V1rrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrl_ok V1rrllr_e V1rrllrr_ok

theorem V1rrll_ok : V1rrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlll_ok V1rrll_e V1rrllr_ok

theorem V1rrlrllll_ok : V1rrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlllll_ok V1rrlrllll_e V1rrlrllllr_ok

theorem V1rrlrlllrl_ok : V1rrlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlllrll_ok V1rrlrlllrl_e V1rrlrlllrlr_ok

theorem V1rrlrlllrr_ok : V1rrlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlllrrl_ok V1rrlrlllrr_e V1rrlrlllrrr_ok

theorem V1rrlrlllr_ok : V1rrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlllrl_ok V1rrlrlllr_e V1rrlrlllrr_ok

theorem V1rrlrlll_ok : V1rrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllll_ok V1rrlrlll_e V1rrlrlllr_ok

theorem V1rrlrllrll_ok : V1rrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrlll_ok V1rrlrllrll_e V1rrlrllrllr_ok

theorem V1rrlrllrlr_ok : V1rrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrlrl_ok V1rrlrllrlr_e V1rrlrllrlrr_ok

theorem V1rrlrllrl_ok : V1rrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrll_ok V1rrlrllrl_e V1rrlrllrlr_ok

theorem V1rrlrllrrl_ok : V1rrlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrrll_ok V1rrlrllrrl_e V1rrlrllrrlr_ok

theorem V1rrlrllrrr_ok : V1rrlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrrrl_ok V1rrlrllrrr_e V1rrlrllrrrr_ok

theorem V1rrlrllrr_ok : V1rrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrrl_ok V1rrlrllrr_e V1rrlrllrrr_ok

theorem V1rrlrllr_ok : V1rrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrl_ok V1rrlrllr_e V1rrlrllrr_ok

theorem V1rrlrll_ok : V1rrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlll_ok V1rrlrll_e V1rrlrllr_ok

theorem V1rrlrlrlll_ok : V1rrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrllll_ok V1rrlrlrlll_e V1rrlrlrlllr_ok

theorem V1rrlrlrllrl_ok : V1rrlrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrllrll_ok V1rrlrlrllrl_e V1rrlrlrllrlr_ok

theorem V1rrlrlrllr_ok : V1rrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrllrl_ok V1rrlrlrllr_e V1rrlrlrllrr_ok

theorem V1rrlrlrll_ok : V1rrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlll_ok V1rrlrlrll_e V1rrlrlrllr_ok

theorem V1rrlrlrlrll_ok : V1rrlrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlrlll_ok V1rrlrlrlrll_e V1rrlrlrlrllr_ok

theorem V1rrlrlrlrl_ok : V1rrlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlrll_ok V1rrlrlrlrl_e V1rrlrlrlrlr_ok

theorem V1rrlrlrlrrl_ok : V1rrlrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlrrll_ok V1rrlrlrlrrl_e V1rrlrlrlrrlr_ok

theorem V1rrlrlrlrr_ok : V1rrlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlrrl_ok V1rrlrlrlrr_e V1rrlrlrlrrr_ok

theorem V1rrlrlrlr_ok : V1rrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlrl_ok V1rrlrlrlr_e V1rrlrlrlrr_ok

theorem V1rrlrlrl_ok : V1rrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrll_ok V1rrlrlrl_e V1rrlrlrlr_ok

theorem V1rrlrlrrlll_ok : V1rrlrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrllll_ok V1rrlrlrrlll_e V1rrlrlrrlllr_ok

theorem V1rrlrlrrllr_ok : V1rrlrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrllrl_ok V1rrlrlrrllr_e V1rrlrlrrllrr_ok

theorem V1rrlrlrrll_ok : V1rrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrlll_ok V1rrlrlrrll_e V1rrlrlrrllr_ok

theorem V1rrlrlrrlrl_ok : V1rrlrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrlrll_ok V1rrlrlrrlrl_e V1rrlrlrrlrlr_ok

theorem V1rrlrlrrlrr_ok : V1rrlrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrlrrl_ok V1rrlrlrrlrr_e V1rrlrlrrlrrr_ok

theorem V1rrlrlrrlr_ok : V1rrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrlrl_ok V1rrlrlrrlr_e V1rrlrlrrlrr_ok

theorem V1rrlrlrrl_ok : V1rrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrll_ok V1rrlrlrrl_e V1rrlrlrrlr_ok

theorem V1rrlrlrrrll_ok : V1rrlrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrlll_ok V1rrlrlrrrll_e V1rrlrlrrrllr_ok

theorem V1rrlrlrrrlr_ok : V1rrlrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrlrl_ok V1rrlrlrrrlr_e V1rrlrlrrrlrr_ok

theorem V1rrlrlrrrl_ok : V1rrlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrll_ok V1rrlrlrrrl_e V1rrlrlrrrlr_ok

theorem V1rrlrlrrrrl_ok : V1rrlrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrrll_ok V1rrlrlrrrrl_e V1rrlrlrrrrlr_ok

theorem V1rrlrlrrrr_ok : V1rrlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrrl_ok V1rrlrlrrrr_e V1rrlrlrrrrr_ok

theorem V1rrlrlrrr_ok : V1rrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrl_ok V1rrlrlrrr_e V1rrlrlrrrr_ok

theorem V1rrlrlrr_ok : V1rrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrl_ok V1rrlrlrr_e V1rrlrlrrr_ok

theorem V1rrlrlr_ok : V1rrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrl_ok V1rrlrlr_e V1rrlrlrr_ok

theorem V1rrlrl_ok : V1rrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrll_ok V1rrlrl_e V1rrlrlr_ok

theorem V1rrlrrl_ok : V1rrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrll_ok V1rrlrrl_e V1rrlrrlr_ok

theorem V1rrlrrrl_ok : V1rrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrll_ok V1rrlrrrl_e V1rrlrrrlr_ok

theorem V1rrlrrrrl_ok : V1rrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrll_ok V1rrlrrrrl_e V1rrlrrrrlr_ok

theorem V1rrlrrrrr_ok : V1rrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrrl_ok V1rrlrrrrr_e V1rrlrrrrrr_ok

theorem V1rrlrrrr_ok : V1rrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrl_ok V1rrlrrrr_e V1rrlrrrrr_ok

theorem V1rrlrrr_ok : V1rrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrl_ok V1rrlrrr_e V1rrlrrrr_ok

theorem V1rrlrr_ok : V1rrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrl_ok V1rrlrr_e V1rrlrrr_ok

theorem V1rrlr_ok : V1rrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrl_ok V1rrlr_e V1rrlrr_ok

theorem V1rrl_ok : V1rrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrll_ok V1rrl_e V1rrlr_ok

theorem V1rrrlllll_ok : V1rrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllllll_ok V1rrrlllll_e V1rrrlllllr_ok

theorem V1rrrllllrl_ok : V1rrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllllrll_ok V1rrrllllrl_e V1rrrllllrlr_ok

theorem V1rrrllllrr_ok : V1rrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllllrrl_ok V1rrrllllrr_e V1rrrllllrrr_ok

theorem V1rrrllllr_ok : V1rrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllllrl_ok V1rrrllllr_e V1rrrllllrr_ok

theorem V1rrrllll_ok : V1rrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllll_ok V1rrrllll_e V1rrrllllr_ok

theorem V1rrrlllrll_ok : V1rrrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrlll_ok V1rrrlllrll_e V1rrrlllrllr_ok

theorem V1rrrlllrlr_ok : V1rrrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrlrl_ok V1rrrlllrlr_e V1rrrlllrlrr_ok

theorem V1rrrlllrl_ok : V1rrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrll_ok V1rrrlllrl_e V1rrrlllrlr_ok

theorem V1rrrlllrrl_ok : V1rrrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrrll_ok V1rrrlllrrl_e V1rrrlllrrlr_ok

theorem V1rrrlllrrr_ok : V1rrrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrrrl_ok V1rrrlllrrr_e V1rrrlllrrrr_ok

theorem V1rrrlllrr_ok : V1rrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrrl_ok V1rrrlllrr_e V1rrrlllrrr_ok

theorem V1rrrlllr_ok : V1rrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrl_ok V1rrrlllr_e V1rrrlllrr_ok

theorem V1rrrlll_ok : V1rrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllll_ok V1rrrlll_e V1rrrlllr_ok

theorem V1rrrllrlll_ok : V1rrrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrllll_ok V1rrrllrlll_e V1rrrllrlllr_ok

theorem V1rrrllrllrl_ok : V1rrrllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrllrll_ok V1rrrllrllrl_e V1rrrllrllrlr_ok

theorem V1rrrllrllr_ok : V1rrrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrllrl_ok V1rrrllrllr_e V1rrrllrllrr_ok

theorem V1rrrllrll_ok : V1rrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlll_ok V1rrrllrll_e V1rrrllrllr_ok

theorem V1rrrllrlrll_ok : V1rrrllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrlll_ok V1rrrllrlrll_e V1rrrllrlrllr_ok

theorem V1rrrllrlrl_ok : V1rrrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrll_ok V1rrrllrlrl_e V1rrrllrlrlr_ok

theorem V1rrrllrlrrl_ok : V1rrrllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrrll_ok V1rrrllrlrrl_e V1rrrllrlrrlr_ok

theorem V1rrrllrlrrr_ok : V1rrrllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrrrl_ok V1rrrllrlrrr_e V1rrrllrlrrrr_ok

theorem V1rrrllrlrr_ok : V1rrrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrrl_ok V1rrrllrlrr_e V1rrrllrlrrr_ok

theorem V1rrrllrlr_ok : V1rrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrl_ok V1rrrllrlr_e V1rrrllrlrr_ok

theorem V1rrrllrl_ok : V1rrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrll_ok V1rrrllrl_e V1rrrllrlr_ok

theorem V1rrrllrrlll_ok : V1rrrllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrllll_ok V1rrrllrrlll_e V1rrrllrrlllr_ok

theorem V1rrrllrrllr_ok : V1rrrllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrllrl_ok V1rrrllrrllr_e V1rrrllrrllrr_ok

theorem V1rrrllrrll_ok : V1rrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrlll_ok V1rrrllrrll_e V1rrrllrrllr_ok

theorem V1rrrllrrlrl_ok : V1rrrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrlrll_ok V1rrrllrrlrl_e V1rrrllrrlrlr_ok

theorem V1rrrllrrlrr_ok : V1rrrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrlrrl_ok V1rrrllrrlrr_e V1rrrllrrlrrr_ok

theorem V1rrrllrrlr_ok : V1rrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrlrl_ok V1rrrllrrlr_e V1rrrllrrlrr_ok

theorem V1rrrllrrl_ok : V1rrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrll_ok V1rrrllrrl_e V1rrrllrrlr_ok

theorem V1rrrllrrrll_ok : V1rrrllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrrlll_ok V1rrrllrrrll_e V1rrrllrrrllr_ok

theorem V1rrrllrrrlrl_ok : V1rrrllrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrrlrll_ok V1rrrllrrrlrl_e (KTree.All_leaf _)

theorem V1rrrllrrrlr_ok : V1rrrllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrrlrl_ok V1rrrllrrrlr_e V1rrrllrrrlrr_ok

theorem V1rrrllrrrl_ok : V1rrrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrrll_ok V1rrrllrrrl_e V1rrrllrrrlr_ok

theorem V1rrrllrrr_ok : V1rrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrrl_ok V1rrrllrrr_e V1rrrllrrrr_ok

theorem V1rrrllrr_ok : V1rrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrl_ok V1rrrllrr_e V1rrrllrrr_ok

theorem V1rrrllr_ok : V1rrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrl_ok V1rrrllr_e V1rrrllrr_ok

theorem V1rrrll_ok : V1rrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlll_ok V1rrrll_e V1rrrllr_ok

theorem V1rrrlrlr_ok : V1rrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrlrl_ok V1rrrlrlr_e V1rrrlrlrr_ok

theorem V1rrrlrl_ok : V1rrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrll_ok V1rrrlrl_e V1rrrlrlr_ok

theorem V1rrrlrrll_ok : V1rrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrlll_ok V1rrrlrrll_e V1rrrlrrllr_ok

theorem V1rrrlrrlr_ok : V1rrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrlrl_ok V1rrrlrrlr_e V1rrrlrrlrr_ok

theorem V1rrrlrrl_ok : V1rrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrll_ok V1rrrlrrl_e V1rrrlrrlr_ok

theorem V1rrrlrrrlr_ok : V1rrrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrlrl_ok V1rrrlrrrlr_e V1rrrlrrrlrr_ok

theorem V1rrrlrrrl_ok : V1rrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrll_ok V1rrrlrrrl_e V1rrrlrrrlr_ok

theorem V1rrrlrrrrl_ok : V1rrrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrrll_ok V1rrrlrrrrl_e V1rrrlrrrrlr_ok

theorem V1rrrlrrrrr_ok : V1rrrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrrrl_ok V1rrrlrrrrr_e V1rrrlrrrrrr_ok

theorem V1rrrlrrrr_ok : V1rrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrrl_ok V1rrrlrrrr_e V1rrrlrrrrr_ok

theorem V1rrrlrrr_ok : V1rrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrl_ok V1rrrlrrr_e V1rrrlrrrr_ok

theorem V1rrrlrr_ok : V1rrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrl_ok V1rrrlrr_e V1rrrlrrr_ok

theorem V1rrrlr_ok : V1rrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrl_ok V1rrrlr_e V1rrrlrr_ok

theorem V1rrrl_ok : V1rrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrll_ok V1rrrl_e V1rrrlr_ok

theorem V1rrrrlllll_ok : V1rrrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllllll_ok V1rrrrlllll_e V1rrrrlllllr_ok

theorem V1rrrrllllr_ok : V1rrrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllllrl_ok V1rrrrllllr_e V1rrrrllllrr_ok

theorem V1rrrrllll_ok : V1rrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllll_ok V1rrrrllll_e V1rrrrllllr_ok

theorem V1rrrrlllrll_ok : V1rrrrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrlll_ok V1rrrrlllrll_e V1rrrrlllrllr_ok

theorem V1rrrrlllrl_ok : V1rrrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrll_ok V1rrrrlllrl_e V1rrrrlllrlr_ok

theorem V1rrrrlllrrl_ok : V1rrrrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrrll_ok V1rrrrlllrrl_e V1rrrrlllrrlr_ok

theorem V1rrrrlllrrr_ok : V1rrrrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrrrl_ok V1rrrrlllrrr_e V1rrrrlllrrrr_ok

theorem V1rrrrlllrr_ok : V1rrrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrrl_ok V1rrrrlllrr_e V1rrrrlllrrr_ok

theorem V1rrrrlllr_ok : V1rrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrl_ok V1rrrrlllr_e V1rrrrlllrr_ok

theorem V1rrrrlll_ok : V1rrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllll_ok V1rrrrlll_e V1rrrrlllr_ok

theorem V1rrrrllrlll_ok : V1rrrrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrllll_ok V1rrrrllrlll_e V1rrrrllrlllr_ok

theorem V1rrrrllrllr_ok : V1rrrrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrllrl_ok V1rrrrllrllr_e V1rrrrllrllrr_ok

theorem V1rrrrllrll_ok : V1rrrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrlll_ok V1rrrrllrll_e V1rrrrllrllr_ok

theorem V1rrrrllrlrl_ok : V1rrrrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrlrll_ok V1rrrrllrlrl_e V1rrrrllrlrlr_ok

theorem V1rrrrllrlrr_ok : V1rrrrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrlrrl_ok V1rrrrllrlrr_e V1rrrrllrlrrr_ok

theorem V1rrrrllrlr_ok : V1rrrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrlrl_ok V1rrrrllrlr_e V1rrrrllrlrr_ok

theorem V1rrrrllrl_ok : V1rrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrll_ok V1rrrrllrl_e V1rrrrllrlr_ok

theorem V1rrrrllrrllr_ok : V1rrrrllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrllrl_ok V1rrrrllrrllr_e (KTree.All_leaf _)

theorem V1rrrrllrrll_ok : V1rrrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrlll_ok V1rrrrllrrll_e V1rrrrllrrllr_ok

theorem V1rrrrllrrlrl_ok : V1rrrrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrlrll_ok V1rrrrllrrlrl_e (KTree.All_leaf _)

theorem V1rrrrllrrlr_ok : V1rrrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrlrl_ok V1rrrrllrrlr_e V1rrrrllrrlrr_ok

theorem V1rrrrllrrl_ok : V1rrrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrll_ok V1rrrrllrrl_e V1rrrrllrrlr_ok

theorem V1rrrrllrr_ok : V1rrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrl_ok V1rrrrllrr_e V1rrrrllrrr_ok

theorem V1rrrrllr_ok : V1rrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrl_ok V1rrrrllr_e V1rrrrllrr_ok

theorem V1rrrrll_ok : V1rrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlll_ok V1rrrrll_e V1rrrrllr_ok

theorem V1rrrrlrrl_ok : V1rrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrll_ok V1rrrrlrrl_e V1rrrrlrrlr_ok

theorem V1rrrrlrrrr_ok : V1rrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrrrl_ok V1rrrrlrrrr_e V1rrrrlrrrrr_ok

theorem V1rrrrlrrr_ok : V1rrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrrl_ok V1rrrrlrrr_e V1rrrrlrrrr_ok

theorem V1rrrrlrr_ok : V1rrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrl_ok V1rrrrlrr_e V1rrrrlrrr_ok

theorem V1rrrrlr_ok : V1rrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrl_ok V1rrrrlr_e V1rrrrlrr_ok

theorem V1rrrrl_ok : V1rrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrll_ok V1rrrrl_e V1rrrrlr_ok

theorem V1rrrrrllll_ok : V1rrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlllll_ok V1rrrrrllll_e V1rrrrrllllr_ok

theorem V1rrrrrlllr_ok : V1rrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlllrl_ok V1rrrrrlllr_e V1rrrrrlllrr_ok

theorem V1rrrrrlll_ok : V1rrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllll_ok V1rrrrrlll_e V1rrrrrlllr_ok

theorem V1rrrrrllrl_ok : V1rrrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrll_ok V1rrrrrllrl_e V1rrrrrllrlr_ok

theorem V1rrrrrllrrl_ok : V1rrrrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrrll_ok V1rrrrrllrrl_e V1rrrrrllrrlr_ok

theorem V1rrrrrllrr_ok : V1rrrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrrl_ok V1rrrrrllrr_e V1rrrrrllrrr_ok

theorem V1rrrrrllr_ok : V1rrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrl_ok V1rrrrrllr_e V1rrrrrllrr_ok

theorem V1rrrrrll_ok : V1rrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlll_ok V1rrrrrll_e V1rrrrrllr_ok

theorem V1rrrrrlrlll_ok : V1rrrrrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrllll_ok V1rrrrrlrlll_e V1rrrrrlrlllr_ok

theorem V1rrrrrlrllr_ok : V1rrrrrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrllrl_ok V1rrrrrlrllr_e V1rrrrrlrllrr_ok

theorem V1rrrrrlrll_ok : V1rrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrlll_ok V1rrrrrlrll_e V1rrrrrlrllr_ok

theorem V1rrrrrlrlrl_ok : V1rrrrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrlrll_ok V1rrrrrlrlrl_e V1rrrrrlrlrlr_ok

theorem V1rrrrrlrlrr_ok : V1rrrrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrlrrl_ok V1rrrrrlrlrr_e V1rrrrrlrlrrr_ok

theorem V1rrrrrlrlr_ok : V1rrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrlrl_ok V1rrrrrlrlr_e V1rrrrrlrlrr_ok

theorem V1rrrrrlrl_ok : V1rrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrll_ok V1rrrrrlrl_e V1rrrrrlrlr_ok

theorem V1rrrrrlrrll_ok : V1rrrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrlll_ok V1rrrrrlrrll_e V1rrrrrlrrllr_ok

theorem V1rrrrrlrrlrl_ok : V1rrrrrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrlrll_ok V1rrrrrlrrlrl_e (KTree.All_leaf _)

theorem V1rrrrrlrrlr_ok : V1rrrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrlrl_ok V1rrrrrlrrlr_e V1rrrrrlrrlrr_ok

theorem V1rrrrrlrrl_ok : V1rrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrll_ok V1rrrrrlrrl_e V1rrrrrlrrlr_ok

theorem V1rrrrrlrrrll_ok : V1rrrrrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrrlll_ok V1rrrrrlrrrll_e (KTree.All_leaf _)

theorem V1rrrrrlrrrlr_ok : V1rrrrrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrrlrl_ok V1rrrrrlrrrlr_e (KTree.All_leaf _)

theorem V1rrrrrlrrrl_ok : V1rrrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrrll_ok V1rrrrrlrrrl_e V1rrrrrlrrrlr_ok

theorem V1rrrrrlrrr_ok : V1rrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrrl_ok V1rrrrrlrrr_e V1rrrrrlrrrr_ok

theorem V1rrrrrlrr_ok : V1rrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrl_ok V1rrrrrlrr_e V1rrrrrlrrr_ok

theorem V1rrrrrlr_ok : V1rrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrl_ok V1rrrrrlr_e V1rrrrrlrr_ok

theorem V1rrrrrl_ok : V1rrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrll_ok V1rrrrrl_e V1rrrrrlr_ok

theorem V1rrrrrrlrr_ok : V1rrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrlrrl_ok V1rrrrrrlrr_e V1rrrrrrlrrr_ok

theorem V1rrrrrrlr_ok : V1rrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrlrl_ok V1rrrrrrlr_e V1rrrrrrlrr_ok

theorem V1rrrrrrl_ok : V1rrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrll_ok V1rrrrrrl_e V1rrrrrrlr_ok

theorem V1rrrrrrrll_ok : V1rrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrlll_ok V1rrrrrrrll_e V1rrrrrrrllr_ok

theorem V1rrrrrrrlrl_ok : V1rrrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrlrll_ok V1rrrrrrrlrl_e V1rrrrrrrlrlr_ok

theorem V1rrrrrrrlrr_ok : V1rrrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrlrrl_ok V1rrrrrrrlrr_e V1rrrrrrrlrrr_ok

theorem V1rrrrrrrlr_ok : V1rrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrlrl_ok V1rrrrrrrlr_e V1rrrrrrrlrr_ok

theorem V1rrrrrrrl_ok : V1rrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrll_ok V1rrrrrrrl_e V1rrrrrrrlr_ok

theorem V1rrrrrrrrll_ok : V1rrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrlll_ok V1rrrrrrrrll_e V1rrrrrrrrllr_ok

theorem V1rrrrrrrrlr_ok : V1rrrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrlrl_ok V1rrrrrrrrlr_e V1rrrrrrrrlrr_ok

theorem V1rrrrrrrrl_ok : V1rrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrll_ok V1rrrrrrrrl_e V1rrrrrrrrlr_ok

theorem V1rrrrrrrrrll_ok : V1rrrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrlll_ok V1rrrrrrrrrll_e (KTree.All_leaf _)

theorem V1rrrrrrrrrl_ok : V1rrrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrll_ok V1rrrrrrrrrl_e V1rrrrrrrrrlr_ok

theorem V1rrrrrrrrrrl_ok : V1rrrrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrrll_ok V1rrrrrrrrrrl_e (KTree.All_leaf _)

theorem V1rrrrrrrrrr_ok : V1rrrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrrl_ok V1rrrrrrrrrr_e V1rrrrrrrrrrr_ok

theorem V1rrrrrrrrr_ok : V1rrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrl_ok V1rrrrrrrrr_e V1rrrrrrrrrr_ok

theorem V1rrrrrrrr_ok : V1rrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrl_ok V1rrrrrrrr_e V1rrrrrrrrr_ok

theorem V1rrrrrrr_ok : V1rrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrl_ok V1rrrrrrr_e V1rrrrrrrr_ok

theorem V1rrrrrr_ok : V1rrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrl_ok V1rrrrrr_e V1rrrrrrr_ok

theorem V1rrrrr_ok : V1rrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrl_ok V1rrrrr_e V1rrrrrr_ok

theorem V1rrrr_ok : V1rrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrl_ok V1rrrr_e V1rrrrr_ok

theorem V1rrr_ok : V1rrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrl_ok V1rrr_e V1rrrr_ok

theorem V1rr_ok : V1rr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok V1rr_e V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok V1r_e V1rr_ok

theorem V1_ok : V1.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok V1_e V1r_ok

theorem V2lllr_ok : V2lllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lllrl_ok V2lllr_e V2lllrr_ok

theorem V2lll_ok : V2lll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llll_ok V2lll_e V2lllr_ok

theorem V2llrllr_ok : V2llrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrllrl_ok V2llrllr_e V2llrllrr_ok

theorem V2llrll_ok : V2llrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrlll_ok V2llrll_e V2llrllr_ok

theorem V2llrlrl_ok : V2llrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrlrll_ok V2llrlrl_e V2llrlrlr_ok

theorem V2llrlr_ok : V2llrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrlrl_ok V2llrlr_e V2llrlrr_ok

theorem V2llrl_ok : V2llrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrll_ok V2llrl_e V2llrlr_ok

theorem V2llrrl_ok : V2llrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrrll_ok V2llrrl_e V2llrrlr_ok

theorem V2llrrrl_ok : V2llrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrrrll_ok V2llrrrl_e V2llrrrlr_ok

theorem V2llrrrr_ok : V2llrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrrrrl_ok V2llrrrr_e V2llrrrrr_ok

theorem V2llrrr_ok : V2llrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrrrl_ok V2llrrr_e V2llrrrr_ok

theorem V2llrr_ok : V2llrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrrl_ok V2llrr_e V2llrrr_ok

theorem V2llr_ok : V2llr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrl_ok V2llr_e V2llrr_ok

theorem V2ll_ok : V2ll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lll_ok V2ll_e V2llr_ok

theorem V2lrlllll_ok : V2lrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrllllll_ok V2lrlllll_e V2lrlllllr_ok

theorem V2lrllllr_ok : V2lrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrllllrl_ok V2lrllllr_e V2lrllllrr_ok

theorem V2lrllll_ok : V2lrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlllll_ok V2lrllll_e V2lrllllr_ok

theorem V2lrlllrl_ok : V2lrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlllrll_ok V2lrlllrl_e V2lrlllrlr_ok

theorem V2lrlllrrl_ok : V2lrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlllrrll_ok V2lrlllrrl_e V2lrlllrrlr_ok

theorem V2lrlllrr_ok : V2lrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlllrrl_ok V2lrlllrr_e V2lrlllrrr_ok

theorem V2lrlllr_ok : V2lrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlllrl_ok V2lrlllr_e V2lrlllrr_ok

theorem V2lrlll_ok : V2lrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrllll_ok V2lrlll_e V2lrlllr_ok

theorem V2lrll_ok : V2lrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlll_ok V2lrll_e V2lrllr_ok

theorem V2lrlrll_ok : V2lrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrlll_ok V2lrlrll_e V2lrlrllr_ok

theorem V2lrlrlrr_ok : V2lrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrlrrl_ok V2lrlrlrr_e V2lrlrlrrr_ok

theorem V2lrlrlr_ok : V2lrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrlrl_ok V2lrlrlr_e V2lrlrlrr_ok

theorem V2lrlrl_ok : V2lrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrll_ok V2lrlrl_e V2lrlrlr_ok

theorem V2lrlrrll_ok : V2lrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrlll_ok V2lrlrrll_e V2lrlrrllr_ok

theorem V2lrlrrlr_ok : V2lrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrlrl_ok V2lrlrrlr_e V2lrlrrlrr_ok

theorem V2lrlrrl_ok : V2lrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrll_ok V2lrlrrl_e V2lrlrrlr_ok

theorem V2lrlrrrlr_ok : V2lrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrrlrl_ok V2lrlrrrlr_e V2lrlrrrlrr_ok

theorem V2lrlrrrl_ok : V2lrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrrll_ok V2lrlrrrl_e V2lrlrrrlr_ok

theorem V2lrlrrrrl_ok : V2lrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrrrll_ok V2lrlrrrrl_e V2lrlrrrrlr_ok

theorem V2lrlrrrrr_ok : V2lrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrrrrl_ok V2lrlrrrrr_e V2lrlrrrrrr_ok

theorem V2lrlrrrr_ok : V2lrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrrrl_ok V2lrlrrrr_e V2lrlrrrrr_ok

theorem V2lrlrrr_ok : V2lrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrrl_ok V2lrlrrr_e V2lrlrrrr_ok

theorem V2lrlrr_ok : V2lrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrl_ok V2lrlrr_e V2lrlrrr_ok

theorem V2lrlr_ok : V2lrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrl_ok V2lrlr_e V2lrlrr_ok

theorem V2lrl_ok : V2lrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrll_ok V2lrl_e V2lrlr_ok

theorem V2lrrlllll_ok : V2lrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrllllll_ok V2lrrlllll_e V2lrrlllllr_ok

theorem V2lrrllllr_ok : V2lrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrllllrl_ok V2lrrllllr_e V2lrrllllrr_ok

theorem V2lrrllll_ok : V2lrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlllll_ok V2lrrllll_e V2lrrllllr_ok

theorem V2lrrlll_ok : V2lrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrllll_ok V2lrrlll_e V2lrrlllr_ok

theorem V2lrrll_ok : V2lrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlll_ok V2lrrll_e V2lrrllr_ok

theorem V2lrrlrl_ok : V2lrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlrll_ok V2lrrlrl_e V2lrrlrlr_ok

theorem V2lrrlrrr_ok : V2lrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlrrrl_ok V2lrrlrrr_e V2lrrlrrrr_ok

theorem V2lrrlrr_ok : V2lrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlrrl_ok V2lrrlrr_e V2lrrlrrr_ok

theorem V2lrrlr_ok : V2lrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlrl_ok V2lrrlr_e V2lrrlrr_ok

theorem V2lrrl_ok : V2lrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrll_ok V2lrrl_e V2lrrlr_ok

theorem V2lrrrlll_ok : V2lrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrllll_ok V2lrrrlll_e V2lrrrlllr_ok

theorem V2lrrrllr_ok : V2lrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrllrl_ok V2lrrrllr_e V2lrrrllrr_ok

theorem V2lrrrll_ok : V2lrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlll_ok V2lrrrll_e V2lrrrllr_ok

theorem V2lrrrlrll_ok : V2lrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlrlll_ok V2lrrrlrll_e V2lrrrlrllr_ok

theorem V2lrrrlrlr_ok : V2lrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlrlrl_ok V2lrrrlrlr_e V2lrrrlrlrr_ok

theorem V2lrrrlrl_ok : V2lrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlrll_ok V2lrrrlrl_e V2lrrrlrlr_ok

theorem V2lrrrlrrl_ok : V2lrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlrrll_ok V2lrrrlrrl_e V2lrrrlrrlr_ok

theorem V2lrrrlrrr_ok : V2lrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlrrrl_ok V2lrrrlrrr_e V2lrrrlrrrr_ok

theorem V2lrrrlrr_ok : V2lrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlrrl_ok V2lrrrlrr_e V2lrrrlrrr_ok

theorem V2lrrrlr_ok : V2lrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlrl_ok V2lrrrlr_e V2lrrrlrr_ok

theorem V2lrrrl_ok : V2lrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrll_ok V2lrrrl_e V2lrrrlr_ok

theorem V2lrrrrlll_ok : V2lrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrllll_ok V2lrrrrlll_e V2lrrrrlllr_ok

theorem V2lrrrrllr_ok : V2lrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrllrl_ok V2lrrrrllr_e V2lrrrrllrr_ok

theorem V2lrrrrll_ok : V2lrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrlll_ok V2lrrrrll_e V2lrrrrllr_ok

theorem V2lrrrrlrl_ok : V2lrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrlrll_ok V2lrrrrlrl_e V2lrrrrlrlr_ok

theorem V2lrrrrlrrr_ok : V2lrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrlrrrl_ok V2lrrrrlrrr_e V2lrrrrlrrrr_ok

theorem V2lrrrrlrr_ok : V2lrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrlrrl_ok V2lrrrrlrr_e V2lrrrrlrrr_ok

theorem V2lrrrrlr_ok : V2lrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrlrl_ok V2lrrrrlr_e V2lrrrrlrr_ok

theorem V2lrrrrl_ok : V2lrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrll_ok V2lrrrrl_e V2lrrrrlr_ok

theorem V2lrrrrrlll_ok : V2lrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrrllll_ok V2lrrrrrlll_e V2lrrrrrlllr_ok

theorem V2lrrrrrll_ok : V2lrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrrlll_ok V2lrrrrrll_e V2lrrrrrllr_ok

theorem V2lrrrrrl_ok : V2lrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrrll_ok V2lrrrrrl_e V2lrrrrrlr_ok

theorem V2lrrrrr_ok : V2lrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrrl_ok V2lrrrrr_e V2lrrrrrr_ok

theorem V2lrrrr_ok : V2lrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrl_ok V2lrrrr_e V2lrrrrr_ok

theorem V2lrrr_ok : V2lrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrl_ok V2lrrr_e V2lrrrr_ok

theorem V2lrr_ok : V2lrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrl_ok V2lrr_e V2lrrr_ok

theorem V2lr_ok : V2lr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrl_ok V2lr_e V2lrr_ok

theorem V2l_ok : V2l.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2ll_ok V2l_e V2lr_ok

theorem V2rllllrr_ok : V2rllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllllrrl_ok V2rllllrr_e V2rllllrrr_ok

theorem V2rllllr_ok : V2rllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllllrl_ok V2rllllr_e V2rllllrr_ok

theorem V2rllll_ok : V2rllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllll_ok V2rllll_e V2rllllr_ok

theorem V2rlllrll_ok : V2rlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrlll_ok V2rlllrll_e V2rlllrllr_ok

theorem V2rlllrlr_ok : V2rlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrlrl_ok V2rlllrlr_e V2rlllrlrr_ok

theorem V2rlllrl_ok : V2rlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrll_ok V2rlllrl_e V2rlllrlr_ok

theorem V2rlllrrll_ok : V2rlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrlll_ok V2rlllrrll_e V2rlllrrllr_ok

theorem V2rlllrrlr_ok : V2rlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrlrl_ok V2rlllrrlr_e V2rlllrrlrr_ok

theorem V2rlllrrl_ok : V2rlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrll_ok V2rlllrrl_e V2rlllrrlr_ok

theorem V2rlllrrrl_ok : V2rlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrrll_ok V2rlllrrrl_e V2rlllrrrlr_ok

theorem V2rlllrrrr_ok : V2rlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrrrl_ok V2rlllrrrr_e V2rlllrrrrr_ok

theorem V2rlllrrr_ok : V2rlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrrl_ok V2rlllrrr_e V2rlllrrrr_ok

theorem V2rlllrr_ok : V2rlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrl_ok V2rlllrr_e V2rlllrrr_ok

theorem V2rlllr_ok : V2rlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrl_ok V2rlllr_e V2rlllrr_ok

theorem V2rlll_ok : V2rlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllll_ok V2rlll_e V2rlllr_ok

theorem V2rllrllll_ok : V2rllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlllll_ok V2rllrllll_e V2rllrllllr_ok

theorem V2rllrlllr_ok : V2rllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlllrl_ok V2rllrlllr_e V2rllrlllrr_ok

theorem V2rllrlll_ok : V2rllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrllll_ok V2rllrlll_e V2rllrlllr_ok

theorem V2rllrllrl_ok : V2rllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrllrll_ok V2rllrllrl_e V2rllrllrlr_ok

theorem V2rllrllrrl_ok : V2rllrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrllrrll_ok V2rllrllrrl_e V2rllrllrrlr_ok

theorem V2rllrllrrr_ok : V2rllrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrllrrrl_ok V2rllrllrrr_e V2rllrllrrrr_ok

theorem V2rllrllrr_ok : V2rllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrllrrl_ok V2rllrllrr_e V2rllrllrrr_ok

theorem V2rllrllr_ok : V2rllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrllrl_ok V2rllrllr_e V2rllrllrr_ok

theorem V2rllrll_ok : V2rllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlll_ok V2rllrll_e V2rllrllr_ok

theorem V2rllrlrlll_ok : V2rllrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrllll_ok V2rllrlrlll_e V2rllrlrlllr_ok

theorem V2rllrlrllr_ok : V2rllrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrllrl_ok V2rllrlrllr_e V2rllrlrllrr_ok

theorem V2rllrlrll_ok : V2rllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrlll_ok V2rllrlrll_e V2rllrlrllr_ok

theorem V2rllrlrlrl_ok : V2rllrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrlrll_ok V2rllrlrlrl_e V2rllrlrlrlr_ok

theorem V2rllrlrlrr_ok : V2rllrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrlrrl_ok V2rllrlrlrr_e V2rllrlrlrrr_ok

theorem V2rllrlrlr_ok : V2rllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrlrl_ok V2rllrlrlr_e V2rllrlrlrr_ok

theorem V2rllrlrl_ok : V2rllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrll_ok V2rllrlrl_e V2rllrlrlr_ok

theorem V2rllrlrrll_ok : V2rllrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrrlll_ok V2rllrlrrll_e V2rllrlrrllr_ok

theorem V2rllrlrrl_ok : V2rllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrrll_ok V2rllrlrrl_e V2rllrlrrlr_ok

theorem V2rllrlrr_ok : V2rllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrrl_ok V2rllrlrr_e V2rllrlrrr_ok

theorem V2rllrlr_ok : V2rllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrl_ok V2rllrlr_e V2rllrlrr_ok

theorem V2rllrl_ok : V2rllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrll_ok V2rllrl_e V2rllrlr_ok

theorem V2rllrrrr_ok : V2rllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrrrrl_ok V2rllrrrr_e V2rllrrrrr_ok

theorem V2rllrrr_ok : V2rllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrrrl_ok V2rllrrr_e V2rllrrrr_ok

theorem V2rllrr_ok : V2rllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrrl_ok V2rllrr_e V2rllrrr_ok

theorem V2rllr_ok : V2rllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrl_ok V2rllr_e V2rllrr_ok

theorem V2rll_ok : V2rll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlll_ok V2rll_e V2rllr_ok

theorem V2rlrllll_ok : V2rlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlllll_ok V2rlrllll_e V2rlrllllr_ok

theorem V2rlrlllrr_ok : V2rlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlllrrl_ok V2rlrlllrr_e V2rlrlllrrr_ok

theorem V2rlrlllr_ok : V2rlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlllrl_ok V2rlrlllr_e V2rlrlllrr_ok

theorem V2rlrlll_ok : V2rlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllll_ok V2rlrlll_e V2rlrlllr_ok

theorem V2rlrllrll_ok : V2rlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllrlll_ok V2rlrllrll_e V2rlrllrllr_ok

theorem V2rlrllrlr_ok : V2rlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllrlrl_ok V2rlrllrlr_e V2rlrllrlrr_ok

theorem V2rlrllrl_ok : V2rlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllrll_ok V2rlrllrl_e V2rlrllrlr_ok

theorem V2rlrllrrl_ok : V2rlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllrrll_ok V2rlrllrrl_e V2rlrllrrlr_ok

theorem V2rlrllrrr_ok : V2rlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllrrrl_ok V2rlrllrrr_e V2rlrllrrrr_ok

theorem V2rlrllrr_ok : V2rlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllrrl_ok V2rlrllrr_e V2rlrllrrr_ok

theorem V2rlrllr_ok : V2rlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllrl_ok V2rlrllr_e V2rlrllrr_ok

theorem V2rlrll_ok : V2rlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlll_ok V2rlrll_e V2rlrllr_ok

theorem V2rlrlrlllr_ok : V2rlrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlllrl_ok V2rlrlrlllr_e V2rlrlrlllrr_ok

theorem V2rlrlrlll_ok : V2rlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrllll_ok V2rlrlrlll_e V2rlrlrlllr_ok

theorem V2rlrlrllrl_ok : V2rlrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrllrll_ok V2rlrlrllrl_e V2rlrlrllrlr_ok

theorem V2rlrlrllrr_ok : V2rlrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrllrrl_ok V2rlrlrllrr_e V2rlrlrllrrr_ok

theorem V2rlrlrllr_ok : V2rlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrllrl_ok V2rlrlrllr_e V2rlrlrllrr_ok

theorem V2rlrlrll_ok : V2rlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlll_ok V2rlrlrll_e V2rlrlrllr_ok

theorem V2rlrlrlrll_ok : V2rlrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlrlll_ok V2rlrlrlrll_e V2rlrlrlrllr_ok

theorem V2rlrlrlrlr_ok : V2rlrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlrlrl_ok V2rlrlrlrlr_e V2rlrlrlrlrr_ok

theorem V2rlrlrlrl_ok : V2rlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlrll_ok V2rlrlrlrl_e V2rlrlrlrlr_ok

theorem V2rlrlrlrrl_ok : V2rlrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlrrll_ok V2rlrlrlrrl_e V2rlrlrlrrlr_ok

theorem V2rlrlrlrrr_ok : V2rlrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlrrrl_ok V2rlrlrlrrr_e V2rlrlrlrrrr_ok

theorem V2rlrlrlrr_ok : V2rlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlrrl_ok V2rlrlrlrr_e V2rlrlrlrrr_ok

theorem V2rlrlrlr_ok : V2rlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlrl_ok V2rlrlrlr_e V2rlrlrlrr_ok

theorem V2rlrlrl_ok : V2rlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrll_ok V2rlrlrl_e V2rlrlrlr_ok

theorem V2rlrlrrlll_ok : V2rlrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrllll_ok V2rlrlrrlll_e V2rlrlrrlllr_ok

theorem V2rlrlrrllr_ok : V2rlrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrllrl_ok V2rlrlrrllr_e V2rlrlrrllrr_ok

theorem V2rlrlrrll_ok : V2rlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrlll_ok V2rlrlrrll_e V2rlrlrrllr_ok

theorem V2rlrlrrlrl_ok : V2rlrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrlrll_ok V2rlrlrrlrl_e V2rlrlrrlrlr_ok

theorem V2rlrlrrlrr_ok : V2rlrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrlrrl_ok V2rlrlrrlrr_e V2rlrlrrlrrr_ok

theorem V2rlrlrrlr_ok : V2rlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrlrl_ok V2rlrlrrlr_e V2rlrlrrlrr_ok

theorem V2rlrlrrl_ok : V2rlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrll_ok V2rlrlrrl_e V2rlrlrrlr_ok

theorem V2rlrlrrrlll_ok : V2rlrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrllll_ok V2rlrlrrrlll_e V2rlrlrrrlllr_ok

theorem V2rlrlrrrll_ok : V2rlrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrlll_ok V2rlrlrrrll_e V2rlrlrrrllr_ok

theorem V2rlrlrrrlrl_ok : V2rlrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrlrll_ok V2rlrlrrrlrl_e V2rlrlrrrlrlr_ok

theorem V2rlrlrrrlr_ok : V2rlrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrlrl_ok V2rlrlrrrlr_e V2rlrlrrrlrr_ok

theorem V2rlrlrrrl_ok : V2rlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrll_ok V2rlrlrrrl_e V2rlrlrrrlr_ok

theorem V2rlrlrrr_ok : V2rlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrl_ok V2rlrlrrr_e V2rlrlrrrr_ok

theorem V2rlrlrr_ok : V2rlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrl_ok V2rlrlrr_e V2rlrlrrr_ok

theorem V2rlrlr_ok : V2rlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrl_ok V2rlrlr_e V2rlrlrr_ok

theorem V2rlrl_ok : V2rlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrll_ok V2rlrl_e V2rlrlr_ok

theorem V2rlrrlrr_ok : V2rlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrlrrl_ok V2rlrrlrr_e V2rlrrlrrr_ok

theorem V2rlrrlr_ok : V2rlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrlrl_ok V2rlrrlr_e V2rlrrlrr_ok

theorem V2rlrrl_ok : V2rlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrll_ok V2rlrrl_e V2rlrrlr_ok

theorem V2rlrrrllr_ok : V2rlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrllrl_ok V2rlrrrllr_e V2rlrrrllrr_ok

theorem V2rlrrrll_ok : V2rlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrlll_ok V2rlrrrll_e V2rlrrrllr_ok

theorem V2rlrrrlrl_ok : V2rlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrlrll_ok V2rlrrrlrl_e V2rlrrrlrlr_ok

theorem V2rlrrrlrr_ok : V2rlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrlrrl_ok V2rlrrrlrr_e V2rlrrrlrrr_ok

theorem V2rlrrrlr_ok : V2rlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrlrl_ok V2rlrrrlr_e V2rlrrrlrr_ok

theorem V2rlrrrl_ok : V2rlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrll_ok V2rlrrrl_e V2rlrrrlr_ok

theorem V2rlrrrrll_ok : V2rlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrlll_ok V2rlrrrrll_e V2rlrrrrllr_ok

theorem V2rlrrrrlrl_ok : V2rlrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrlrll_ok V2rlrrrrlrl_e V2rlrrrrlrlr_ok

theorem V2rlrrrrlrr_ok : V2rlrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrlrrl_ok V2rlrrrrlrr_e V2rlrrrrlrrr_ok

theorem V2rlrrrrlr_ok : V2rlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrlrl_ok V2rlrrrrlr_e V2rlrrrrlrr_ok

theorem V2rlrrrrl_ok : V2rlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrll_ok V2rlrrrrl_e V2rlrrrrlr_ok

theorem V2rlrrrrrll_ok : V2rlrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrrlll_ok V2rlrrrrrll_e V2rlrrrrrllr_ok

theorem V2rlrrrrrlr_ok : V2rlrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrrlrl_ok V2rlrrrrrlr_e V2rlrrrrrlrr_ok

theorem V2rlrrrrrl_ok : V2rlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrrll_ok V2rlrrrrrl_e V2rlrrrrrlr_ok

theorem V2rlrrrrrrl_ok : V2rlrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrrrll_ok V2rlrrrrrrl_e V2rlrrrrrrlr_ok

theorem V2rlrrrrrrr_ok : V2rlrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrrrrl_ok V2rlrrrrrrr_e V2rlrrrrrrrr_ok

theorem V2rlrrrrrr_ok : V2rlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrrrl_ok V2rlrrrrrr_e V2rlrrrrrrr_ok

theorem V2rlrrrrr_ok : V2rlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrrl_ok V2rlrrrrr_e V2rlrrrrrr_ok

theorem V2rlrrrr_ok : V2rlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrl_ok V2rlrrrr_e V2rlrrrrr_ok

theorem V2rlrrr_ok : V2rlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrl_ok V2rlrrr_e V2rlrrrr_ok

theorem V2rlrr_ok : V2rlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrl_ok V2rlrr_e V2rlrrr_ok

theorem V2rlr_ok : V2rlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrl_ok V2rlr_e V2rlrr_ok

theorem V2rl_ok : V2rl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rll_ok V2rl_e V2rlr_ok

theorem V2rrlllllll_ok : V2rrlllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllllll_ok V2rrlllllll_e V2rrlllllllr_ok

theorem V2rrllllllr_ok : V2rrllllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllllrl_ok V2rrllllllr_e V2rrllllllrr_ok

theorem V2rrllllll_ok : V2rrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllllll_ok V2rrllllll_e V2rrllllllr_ok

theorem V2rrlllllrl_ok : V2rrlllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllllrll_ok V2rrlllllrl_e V2rrlllllrlr_ok

theorem V2rrlllllrr_ok : V2rrlllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllllrrl_ok V2rrlllllrr_e V2rrlllllrrr_ok

theorem V2rrlllllr_ok : V2rrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllllrl_ok V2rrlllllr_e V2rrlllllrr_ok

theorem V2rrlllll_ok : V2rrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllll_ok V2rrlllll_e V2rrlllllr_ok

theorem V2rrllllrll_ok : V2rrllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrlll_ok V2rrllllrll_e V2rrllllrllr_ok

theorem V2rrllllrlr_ok : V2rrllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrlrl_ok V2rrllllrlr_e V2rrllllrlrr_ok

theorem V2rrllllrl_ok : V2rrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrll_ok V2rrllllrl_e V2rrllllrlr_ok

theorem V2rrllllrrll_ok : V2rrllllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrrlll_ok V2rrllllrrll_e V2rrllllrrllr_ok

theorem V2rrllllrrl_ok : V2rrllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrrll_ok V2rrllllrrl_e V2rrllllrrlr_ok

theorem V2rrllllrrrl_ok : V2rrllllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrrrll_ok V2rrllllrrrl_e V2rrllllrrrlr_ok

theorem V2rrllllrrrr_ok : V2rrllllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrrrrl_ok V2rrllllrrrr_e V2rrllllrrrrr_ok

theorem V2rrllllrrr_ok : V2rrllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrrrl_ok V2rrllllrrr_e V2rrllllrrrr_ok

theorem V2rrllllrr_ok : V2rrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrrl_ok V2rrllllrr_e V2rrllllrrr_ok

theorem V2rrllllr_ok : V2rrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrl_ok V2rrllllr_e V2rrllllrr_ok

theorem V2rrllll_ok : V2rrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllll_ok V2rrllll_e V2rrllllr_ok

theorem V2rrlllrllll_ok : V2rrlllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrlllll_ok V2rrlllrllll_e V2rrlllrllllr_ok

theorem V2rrlllrlllr_ok : V2rrlllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrlllrl_ok V2rrlllrlllr_e V2rrlllrlllrr_ok

theorem V2rrlllrlll_ok : V2rrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrllll_ok V2rrlllrlll_e V2rrlllrlllr_ok

theorem V2rrlllrll_ok : V2rrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrlll_ok V2rrlllrll_e V2rrlllrllr_ok

theorem V2rrlllrl_ok : V2rrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrll_ok V2rrlllrl_e V2rrlllrlr_ok

theorem V2rrlllr_ok : V2rrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrl_ok V2rrlllr_e V2rrlllrr_ok

theorem V2rrlll_ok : V2rrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllll_ok V2rrlll_e V2rrlllr_ok

theorem V2rrllrlr_ok : V2rrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrlrl_ok V2rrllrlr_e V2rrllrlrr_ok

theorem V2rrllrl_ok : V2rrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrll_ok V2rrllrl_e V2rrllrlr_ok

theorem V2rrllrrlr_ok : V2rrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrrlrl_ok V2rrllrrlr_e V2rrllrrlrr_ok

theorem V2rrllrrl_ok : V2rrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrrll_ok V2rrllrrl_e V2rrllrrlr_ok

theorem V2rrllrrrl_ok : V2rrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrrrll_ok V2rrllrrrl_e V2rrllrrrlr_ok

theorem V2rrllrrrr_ok : V2rrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrrrrl_ok V2rrllrrrr_e V2rrllrrrrr_ok

theorem V2rrllrrr_ok : V2rrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrrrl_ok V2rrllrrr_e V2rrllrrrr_ok

theorem V2rrllrr_ok : V2rrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrrl_ok V2rrllrr_e V2rrllrrr_ok

theorem V2rrllr_ok : V2rrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrl_ok V2rrllr_e V2rrllrr_ok

theorem V2rrll_ok : V2rrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlll_ok V2rrll_e V2rrllr_ok

theorem V2rrlrllll_ok : V2rrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlllll_ok V2rrlrllll_e V2rrlrllllr_ok

theorem V2rrlrlllrl_ok : V2rrlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlllrll_ok V2rrlrlllrl_e V2rrlrlllrlr_ok

theorem V2rrlrlllrr_ok : V2rrlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlllrrl_ok V2rrlrlllrr_e V2rrlrlllrrr_ok

theorem V2rrlrlllr_ok : V2rrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlllrl_ok V2rrlrlllr_e V2rrlrlllrr_ok

theorem V2rrlrlll_ok : V2rrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrllll_ok V2rrlrlll_e V2rrlrlllr_ok

theorem V2rrlrllrll_ok : V2rrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrllrlll_ok V2rrlrllrll_e V2rrlrllrllr_ok

theorem V2rrlrllrlr_ok : V2rrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrllrlrl_ok V2rrlrllrlr_e V2rrlrllrlrr_ok

theorem V2rrlrllrl_ok : V2rrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrllrll_ok V2rrlrllrl_e V2rrlrllrlr_ok

theorem V2rrlrllrrl_ok : V2rrlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrllrrll_ok V2rrlrllrrl_e V2rrlrllrrlr_ok

theorem V2rrlrllrrr_ok : V2rrlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrllrrrl_ok V2rrlrllrrr_e V2rrlrllrrrr_ok

theorem V2rrlrllrr_ok : V2rrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrllrrl_ok V2rrlrllrr_e V2rrlrllrrr_ok

theorem V2rrlrllr_ok : V2rrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrllrl_ok V2rrlrllr_e V2rrlrllrr_ok

theorem V2rrlrll_ok : V2rrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlll_ok V2rrlrll_e V2rrlrllr_ok

theorem V2rrlrlrlll_ok : V2rrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrllll_ok V2rrlrlrlll_e V2rrlrlrlllr_ok

theorem V2rrlrlrllrl_ok : V2rrlrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrllrll_ok V2rrlrlrllrl_e V2rrlrlrllrlr_ok

theorem V2rrlrlrllr_ok : V2rrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrllrl_ok V2rrlrlrllr_e V2rrlrlrllrr_ok

theorem V2rrlrlrll_ok : V2rrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrlll_ok V2rrlrlrll_e V2rrlrlrllr_ok

theorem V2rrlrlrlrll_ok : V2rrlrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrlrlll_ok V2rrlrlrlrll_e V2rrlrlrlrllr_ok

theorem V2rrlrlrlrl_ok : V2rrlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrlrll_ok V2rrlrlrlrl_e V2rrlrlrlrlr_ok

theorem V2rrlrlrlrrl_ok : V2rrlrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrlrrll_ok V2rrlrlrlrrl_e V2rrlrlrlrrlr_ok

theorem V2rrlrlrlrr_ok : V2rrlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrlrrl_ok V2rrlrlrlrr_e V2rrlrlrlrrr_ok

theorem V2rrlrlrlr_ok : V2rrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrlrl_ok V2rrlrlrlr_e V2rrlrlrlrr_ok

theorem V2rrlrlrl_ok : V2rrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrll_ok V2rrlrlrl_e V2rrlrlrlr_ok

theorem V2rrlrlrrlll_ok : V2rrlrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrllll_ok V2rrlrlrrlll_e V2rrlrlrrlllr_ok

theorem V2rrlrlrrllr_ok : V2rrlrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrllrl_ok V2rrlrlrrllr_e V2rrlrlrrllrr_ok

theorem V2rrlrlrrll_ok : V2rrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrlll_ok V2rrlrlrrll_e V2rrlrlrrllr_ok

theorem V2rrlrlrrlrl_ok : V2rrlrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrlrll_ok V2rrlrlrrlrl_e V2rrlrlrrlrlr_ok

theorem V2rrlrlrrlrr_ok : V2rrlrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrlrrl_ok V2rrlrlrrlrr_e V2rrlrlrrlrrr_ok

theorem V2rrlrlrrlr_ok : V2rrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrlrl_ok V2rrlrlrrlr_e V2rrlrlrrlrr_ok

theorem V2rrlrlrrl_ok : V2rrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrll_ok V2rrlrlrrl_e V2rrlrlrrlr_ok

theorem V2rrlrlrrrll_ok : V2rrlrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrrlll_ok V2rrlrlrrrll_e V2rrlrlrrrllr_ok

theorem V2rrlrlrrrlr_ok : V2rrlrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrrlrl_ok V2rrlrlrrrlr_e V2rrlrlrrrlrr_ok

theorem V2rrlrlrrrl_ok : V2rrlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrrll_ok V2rrlrlrrrl_e V2rrlrlrrrlr_ok

theorem V2rrlrlrrrrl_ok : V2rrlrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrrrll_ok V2rrlrlrrrrl_e V2rrlrlrrrrlr_ok

theorem V2rrlrlrrrr_ok : V2rrlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrrrl_ok V2rrlrlrrrr_e V2rrlrlrrrrr_ok

theorem V2rrlrlrrr_ok : V2rrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrrl_ok V2rrlrlrrr_e V2rrlrlrrrr_ok

theorem V2rrlrlrr_ok : V2rrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrl_ok V2rrlrlrr_e V2rrlrlrrr_ok

theorem V2rrlrlr_ok : V2rrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrl_ok V2rrlrlr_e V2rrlrlrr_ok

theorem V2rrlrl_ok : V2rrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrll_ok V2rrlrl_e V2rrlrlr_ok

theorem V2rrlrrl_ok : V2rrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrll_ok V2rrlrrl_e V2rrlrrlr_ok

theorem V2rrlrrrl_ok : V2rrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrll_ok V2rrlrrrl_e V2rrlrrrlr_ok

theorem V2rrlrrrrl_ok : V2rrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrrll_ok V2rrlrrrrl_e V2rrlrrrrlr_ok

theorem V2rrlrrrrr_ok : V2rrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrrrl_ok V2rrlrrrrr_e V2rrlrrrrrr_ok

theorem V2rrlrrrr_ok : V2rrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrrl_ok V2rrlrrrr_e V2rrlrrrrr_ok

theorem V2rrlrrr_ok : V2rrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrl_ok V2rrlrrr_e V2rrlrrrr_ok

theorem V2rrlrr_ok : V2rrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrl_ok V2rrlrr_e V2rrlrrr_ok

theorem V2rrlr_ok : V2rrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrl_ok V2rrlr_e V2rrlrr_ok

theorem V2rrl_ok : V2rrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrll_ok V2rrl_e V2rrlr_ok

theorem V2rrrlllll_ok : V2rrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllllll_ok V2rrrlllll_e V2rrrlllllr_ok

theorem V2rrrllllrl_ok : V2rrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllllrll_ok V2rrrllllrl_e V2rrrllllrlr_ok

theorem V2rrrllllrr_ok : V2rrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllllrrl_ok V2rrrllllrr_e V2rrrllllrrr_ok

theorem V2rrrllllr_ok : V2rrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllllrl_ok V2rrrllllr_e V2rrrllllrr_ok

theorem V2rrrllll_ok : V2rrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlllll_ok V2rrrllll_e V2rrrllllr_ok

theorem V2rrrlllrll_ok : V2rrrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlllrlll_ok V2rrrlllrll_e V2rrrlllrllr_ok

theorem V2rrrlllrlr_ok : V2rrrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlllrlrl_ok V2rrrlllrlr_e V2rrrlllrlrr_ok

theorem V2rrrlllrl_ok : V2rrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlllrll_ok V2rrrlllrl_e V2rrrlllrlr_ok

theorem V2rrrlllrrl_ok : V2rrrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlllrrll_ok V2rrrlllrrl_e V2rrrlllrrlr_ok

theorem V2rrrlllrrr_ok : V2rrrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlllrrrl_ok V2rrrlllrrr_e V2rrrlllrrrr_ok

theorem V2rrrlllrr_ok : V2rrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlllrrl_ok V2rrrlllrr_e V2rrrlllrrr_ok

theorem V2rrrlllr_ok : V2rrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlllrl_ok V2rrrlllr_e V2rrrlllrr_ok

theorem V2rrrlll_ok : V2rrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllll_ok V2rrrlll_e V2rrrlllr_ok

theorem V2rrrllrlll_ok : V2rrrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrllll_ok V2rrrllrlll_e V2rrrllrlllr_ok

theorem V2rrrllrllrl_ok : V2rrrllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrllrll_ok V2rrrllrllrl_e V2rrrllrllrlr_ok

theorem V2rrrllrllr_ok : V2rrrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrllrl_ok V2rrrllrllr_e V2rrrllrllrr_ok

theorem V2rrrllrll_ok : V2rrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrlll_ok V2rrrllrll_e V2rrrllrllr_ok

theorem V2rrrllrlrll_ok : V2rrrllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrlrlll_ok V2rrrllrlrll_e V2rrrllrlrllr_ok

theorem V2rrrllrlrl_ok : V2rrrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrlrll_ok V2rrrllrlrl_e V2rrrllrlrlr_ok

theorem V2rrrllrlrrl_ok : V2rrrllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrlrrll_ok V2rrrllrlrrl_e V2rrrllrlrrlr_ok

theorem V2rrrllrlrrr_ok : V2rrrllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrlrrrl_ok V2rrrllrlrrr_e V2rrrllrlrrrr_ok

theorem V2rrrllrlrr_ok : V2rrrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrlrrl_ok V2rrrllrlrr_e V2rrrllrlrrr_ok

theorem V2rrrllrlr_ok : V2rrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrlrl_ok V2rrrllrlr_e V2rrrllrlrr_ok

theorem V2rrrllrl_ok : V2rrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrll_ok V2rrrllrl_e V2rrrllrlr_ok

theorem V2rrrllrrlll_ok : V2rrrllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrllll_ok V2rrrllrrlll_e V2rrrllrrlllr_ok

theorem V2rrrllrrllr_ok : V2rrrllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrllrl_ok V2rrrllrrllr_e V2rrrllrrllrr_ok

theorem V2rrrllrrll_ok : V2rrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrlll_ok V2rrrllrrll_e V2rrrllrrllr_ok

theorem V2rrrllrrlrl_ok : V2rrrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrlrll_ok V2rrrllrrlrl_e V2rrrllrrlrlr_ok

theorem V2rrrllrrlrr_ok : V2rrrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrlrrl_ok V2rrrllrrlrr_e V2rrrllrrlrrr_ok

theorem V2rrrllrrlr_ok : V2rrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrlrl_ok V2rrrllrrlr_e V2rrrllrrlrr_ok

theorem V2rrrllrrl_ok : V2rrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrll_ok V2rrrllrrl_e V2rrrllrrlr_ok

theorem V2rrrllrrrll_ok : V2rrrllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrrlll_ok V2rrrllrrrll_e V2rrrllrrrllr_ok

theorem V2rrrllrrrlrl_ok : V2rrrllrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrrlrll_ok V2rrrllrrrlrl_e (KTree.All_leaf _)

theorem V2rrrllrrrlr_ok : V2rrrllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrrlrl_ok V2rrrllrrrlr_e V2rrrllrrrlrr_ok

theorem V2rrrllrrrl_ok : V2rrrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrrll_ok V2rrrllrrrl_e V2rrrllrrrlr_ok

theorem V2rrrllrrr_ok : V2rrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrrl_ok V2rrrllrrr_e V2rrrllrrrr_ok

theorem V2rrrllrr_ok : V2rrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrl_ok V2rrrllrr_e V2rrrllrrr_ok

theorem V2rrrllr_ok : V2rrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrl_ok V2rrrllr_e V2rrrllrr_ok

theorem V2rrrll_ok : V2rrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlll_ok V2rrrll_e V2rrrllr_ok

theorem V2rrrlrlr_ok : V2rrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrlrl_ok V2rrrlrlr_e V2rrrlrlrr_ok

theorem V2rrrlrl_ok : V2rrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrll_ok V2rrrlrl_e V2rrrlrlr_ok

theorem V2rrrlrrll_ok : V2rrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrlll_ok V2rrrlrrll_e V2rrrlrrllr_ok

theorem V2rrrlrrlr_ok : V2rrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrlrl_ok V2rrrlrrlr_e V2rrrlrrlrr_ok

theorem V2rrrlrrl_ok : V2rrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrll_ok V2rrrlrrl_e V2rrrlrrlr_ok

theorem V2rrrlrrrlr_ok : V2rrrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrlrl_ok V2rrrlrrrlr_e V2rrrlrrrlrr_ok

theorem V2rrrlrrrl_ok : V2rrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrll_ok V2rrrlrrrl_e V2rrrlrrrlr_ok

theorem V2rrrlrrrrl_ok : V2rrrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrrll_ok V2rrrlrrrrl_e V2rrrlrrrrlr_ok

theorem V2rrrlrrrrr_ok : V2rrrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrrrl_ok V2rrrlrrrrr_e V2rrrlrrrrrr_ok

theorem V2rrrlrrrr_ok : V2rrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrrl_ok V2rrrlrrrr_e V2rrrlrrrrr_ok

theorem V2rrrlrrr_ok : V2rrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrl_ok V2rrrlrrr_e V2rrrlrrrr_ok

theorem V2rrrlrr_ok : V2rrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrl_ok V2rrrlrr_e V2rrrlrrr_ok

theorem V2rrrlr_ok : V2rrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrl_ok V2rrrlr_e V2rrrlrr_ok

theorem V2rrrl_ok : V2rrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrll_ok V2rrrl_e V2rrrlr_ok

theorem V2rrrrlllll_ok : V2rrrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllllll_ok V2rrrrlllll_e V2rrrrlllllr_ok

theorem V2rrrrllllr_ok : V2rrrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllllrl_ok V2rrrrllllr_e V2rrrrllllrr_ok

theorem V2rrrrllll_ok : V2rrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlllll_ok V2rrrrllll_e V2rrrrllllr_ok

theorem V2rrrrlllrll_ok : V2rrrrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlllrlll_ok V2rrrrlllrll_e V2rrrrlllrllr_ok

theorem V2rrrrlllrl_ok : V2rrrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlllrll_ok V2rrrrlllrl_e V2rrrrlllrlr_ok

theorem V2rrrrlllrrl_ok : V2rrrrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlllrrll_ok V2rrrrlllrrl_e V2rrrrlllrrlr_ok

theorem V2rrrrlllrrr_ok : V2rrrrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlllrrrl_ok V2rrrrlllrrr_e V2rrrrlllrrrr_ok

theorem V2rrrrlllrr_ok : V2rrrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlllrrl_ok V2rrrrlllrr_e V2rrrrlllrrr_ok

theorem V2rrrrlllr_ok : V2rrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlllrl_ok V2rrrrlllr_e V2rrrrlllrr_ok

theorem V2rrrrlll_ok : V2rrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllll_ok V2rrrrlll_e V2rrrrlllr_ok

theorem V2rrrrllrlll_ok : V2rrrrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrllll_ok V2rrrrllrlll_e V2rrrrllrlllr_ok

theorem V2rrrrllrllr_ok : V2rrrrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrllrl_ok V2rrrrllrllr_e V2rrrrllrllrr_ok

theorem V2rrrrllrll_ok : V2rrrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrlll_ok V2rrrrllrll_e V2rrrrllrllr_ok

theorem V2rrrrllrlrl_ok : V2rrrrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrlrll_ok V2rrrrllrlrl_e V2rrrrllrlrlr_ok

theorem V2rrrrllrlrr_ok : V2rrrrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrlrrl_ok V2rrrrllrlrr_e V2rrrrllrlrrr_ok

theorem V2rrrrllrlr_ok : V2rrrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrlrl_ok V2rrrrllrlr_e V2rrrrllrlrr_ok

theorem V2rrrrllrl_ok : V2rrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrll_ok V2rrrrllrl_e V2rrrrllrlr_ok

theorem V2rrrrllrrllr_ok : V2rrrrllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrrllrl_ok V2rrrrllrrllr_e (KTree.All_leaf _)

theorem V2rrrrllrrll_ok : V2rrrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrrlll_ok V2rrrrllrrll_e V2rrrrllrrllr_ok

theorem V2rrrrllrrlrl_ok : V2rrrrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrrlrll_ok V2rrrrllrrlrl_e (KTree.All_leaf _)

theorem V2rrrrllrrlr_ok : V2rrrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrrlrl_ok V2rrrrllrrlr_e V2rrrrllrrlrr_ok

theorem V2rrrrllrrl_ok : V2rrrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrrll_ok V2rrrrllrrl_e V2rrrrllrrlr_ok

theorem V2rrrrllrr_ok : V2rrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrrl_ok V2rrrrllrr_e V2rrrrllrrr_ok

theorem V2rrrrllr_ok : V2rrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrl_ok V2rrrrllr_e V2rrrrllrr_ok

theorem V2rrrrll_ok : V2rrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlll_ok V2rrrrll_e V2rrrrllr_ok

theorem V2rrrrlrrl_ok : V2rrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrrll_ok V2rrrrlrrl_e V2rrrrlrrlr_ok

theorem V2rrrrlrrrr_ok : V2rrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrrrrl_ok V2rrrrlrrrr_e V2rrrrlrrrrr_ok

theorem V2rrrrlrrr_ok : V2rrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrrrl_ok V2rrrrlrrr_e V2rrrrlrrrr_ok

theorem V2rrrrlrr_ok : V2rrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrrl_ok V2rrrrlrr_e V2rrrrlrrr_ok

theorem V2rrrrlr_ok : V2rrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrl_ok V2rrrrlr_e V2rrrrlrr_ok

theorem V2rrrrl_ok : V2rrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrll_ok V2rrrrl_e V2rrrrlr_ok

theorem V2rrrrrllll_ok : V2rrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlllll_ok V2rrrrrllll_e V2rrrrrllllr_ok

theorem V2rrrrrlllr_ok : V2rrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlllrl_ok V2rrrrrlllr_e V2rrrrrlllrr_ok

theorem V2rrrrrlll_ok : V2rrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllll_ok V2rrrrrlll_e V2rrrrrlllr_ok

theorem V2rrrrrllrl_ok : V2rrrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllrll_ok V2rrrrrllrl_e V2rrrrrllrlr_ok

theorem V2rrrrrllrrl_ok : V2rrrrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllrrll_ok V2rrrrrllrrl_e V2rrrrrllrrlr_ok

theorem V2rrrrrllrr_ok : V2rrrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllrrl_ok V2rrrrrllrr_e V2rrrrrllrrr_ok

theorem V2rrrrrllr_ok : V2rrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllrl_ok V2rrrrrllr_e V2rrrrrllrr_ok

theorem V2rrrrrll_ok : V2rrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlll_ok V2rrrrrll_e V2rrrrrllr_ok

theorem V2rrrrrlrlll_ok : V2rrrrrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrllll_ok V2rrrrrlrlll_e V2rrrrrlrlllr_ok

theorem V2rrrrrlrllr_ok : V2rrrrrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrllrl_ok V2rrrrrlrllr_e V2rrrrrlrllrr_ok

theorem V2rrrrrlrll_ok : V2rrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrlll_ok V2rrrrrlrll_e V2rrrrrlrllr_ok

theorem V2rrrrrlrlrl_ok : V2rrrrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrlrll_ok V2rrrrrlrlrl_e V2rrrrrlrlrlr_ok

theorem V2rrrrrlrlrr_ok : V2rrrrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrlrrl_ok V2rrrrrlrlrr_e V2rrrrrlrlrrr_ok

theorem V2rrrrrlrlr_ok : V2rrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrlrl_ok V2rrrrrlrlr_e V2rrrrrlrlrr_ok

theorem V2rrrrrlrl_ok : V2rrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrll_ok V2rrrrrlrl_e V2rrrrrlrlr_ok

theorem V2rrrrrlrrll_ok : V2rrrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrlll_ok V2rrrrrlrrll_e V2rrrrrlrrllr_ok

theorem V2rrrrrlrrlrl_ok : V2rrrrrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrlrll_ok V2rrrrrlrrlrl_e (KTree.All_leaf _)

theorem V2rrrrrlrrlr_ok : V2rrrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrlrl_ok V2rrrrrlrrlr_e V2rrrrrlrrlrr_ok

theorem V2rrrrrlrrl_ok : V2rrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrll_ok V2rrrrrlrrl_e V2rrrrrlrrlr_ok

theorem V2rrrrrlrrrll_ok : V2rrrrrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrrlll_ok V2rrrrrlrrrll_e (KTree.All_leaf _)

theorem V2rrrrrlrrrlr_ok : V2rrrrrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrrlrl_ok V2rrrrrlrrrlr_e (KTree.All_leaf _)

theorem V2rrrrrlrrrl_ok : V2rrrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrrll_ok V2rrrrrlrrrl_e V2rrrrrlrrrlr_ok

theorem V2rrrrrlrrr_ok : V2rrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrrl_ok V2rrrrrlrrr_e V2rrrrrlrrrr_ok

theorem V2rrrrrlrr_ok : V2rrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrl_ok V2rrrrrlrr_e V2rrrrrlrrr_ok

theorem V2rrrrrlr_ok : V2rrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrl_ok V2rrrrrlr_e V2rrrrrlrr_ok

theorem V2rrrrrl_ok : V2rrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrll_ok V2rrrrrl_e V2rrrrrlr_ok

theorem V2rrrrrrlrr_ok : V2rrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrlrrl_ok V2rrrrrrlrr_e V2rrrrrrlrrr_ok

theorem V2rrrrrrlr_ok : V2rrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrlrl_ok V2rrrrrrlr_e V2rrrrrrlrr_ok

theorem V2rrrrrrl_ok : V2rrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrll_ok V2rrrrrrl_e V2rrrrrrlr_ok

theorem V2rrrrrrrll_ok : V2rrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrlll_ok V2rrrrrrrll_e V2rrrrrrrllr_ok

theorem V2rrrrrrrlrl_ok : V2rrrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrlrll_ok V2rrrrrrrlrl_e V2rrrrrrrlrlr_ok

theorem V2rrrrrrrlrr_ok : V2rrrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrlrrl_ok V2rrrrrrrlrr_e V2rrrrrrrlrrr_ok

theorem V2rrrrrrrlr_ok : V2rrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrlrl_ok V2rrrrrrrlr_e V2rrrrrrrlrr_ok

theorem V2rrrrrrrl_ok : V2rrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrll_ok V2rrrrrrrl_e V2rrrrrrrlr_ok

theorem V2rrrrrrrrll_ok : V2rrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrlll_ok V2rrrrrrrrll_e V2rrrrrrrrllr_ok

theorem V2rrrrrrrrlr_ok : V2rrrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrlrl_ok V2rrrrrrrrlr_e V2rrrrrrrrlrr_ok

theorem V2rrrrrrrrl_ok : V2rrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrll_ok V2rrrrrrrrl_e V2rrrrrrrrlr_ok

theorem V2rrrrrrrrrll_ok : V2rrrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrrlll_ok V2rrrrrrrrrll_e (KTree.All_leaf _)

theorem V2rrrrrrrrrl_ok : V2rrrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrrll_ok V2rrrrrrrrrl_e V2rrrrrrrrrlr_ok

theorem V2rrrrrrrrrrl_ok : V2rrrrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrrrll_ok V2rrrrrrrrrrl_e (KTree.All_leaf _)

theorem V2rrrrrrrrrr_ok : V2rrrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrrrl_ok V2rrrrrrrrrr_e V2rrrrrrrrrrr_ok

theorem V2rrrrrrrrr_ok : V2rrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrrl_ok V2rrrrrrrrr_e V2rrrrrrrrrr_ok

theorem V2rrrrrrrr_ok : V2rrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrl_ok V2rrrrrrrr_e V2rrrrrrrrr_ok

theorem V2rrrrrrr_ok : V2rrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrl_ok V2rrrrrrr_e V2rrrrrrrr_ok

theorem V2rrrrrr_ok : V2rrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrl_ok V2rrrrrr_e V2rrrrrrr_ok

theorem V2rrrrr_ok : V2rrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrl_ok V2rrrrr_e V2rrrrrr_ok

theorem V2rrrr_ok : V2rrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrl_ok V2rrrr_e V2rrrrr_ok

theorem V2rrr_ok : V2rrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrl_ok V2rrr_e V2rrrr_ok

theorem V2rr_ok : V2rr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrl_ok V2rr_e V2rrr_ok

theorem V2r_ok : V2r.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rl_ok V2r_e V2rr_ok

theorem V2_ok : V2.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2l_ok V2_e V2r_ok

theorem hT : ∀ t, (T (t + 1)).All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · exact V3_ok
  · have e : T (t + 4) = .leaf := by simp only [T, show t + 4 ≠ 1 by omega, show t + 4 ≠ 2 by omega, show t + 4 ≠ 3 by omega, if_false]
    show (T (t + 4)).All _
    rw [e]; trivial

theorem hval : ∀ p ∈ (((((([(0, 0), (0, 1), (0, 2), (0, 3)] : List (ℕ × ℕ)) ++ (([(0, 4), (0, 5), (0, 6), (0, 7)] : List (ℕ × ℕ)) ++ ([(0, 8), (0, 9), (0, 10), (0, 11)] : List (ℕ × ℕ)))) ++ (([(0, 12)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ))))) ++ ((([(1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ (([(1, 9), (1, 10), (1, 11)] : List (ℕ × ℕ)) ++ ([(1, 12)] : List (ℕ × ℕ)))) ++ ((([(2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ))) ++ (([(2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ ([(2, 9), (2, 10), (2, 11)] : List (ℕ × ℕ)))))) ++ (((([(2, 12)] : List (ℕ × ℕ)) ++ (([(3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)) ++ ([(3, 4), (3, 5), (3, 6), (3, 7)] : List (ℕ × ℕ)))) ++ (([(3, 8), (3, 9), (3, 10), (3, 11)] : List (ℕ × ℕ)) ++ (([(3, 12)] : List (ℕ × ℕ)) ++ ([(4, 0), (4, 1), (4, 2), (4, 3)] : List (ℕ × ℕ))))) ++ ((([(4, 4), (4, 5), (4, 6), (4, 7)] : List (ℕ × ℕ)) ++ (([(4, 8), (4, 9), (4, 10), (4, 11)] : List (ℕ × ℕ)) ++ ([(4, 12)] : List (ℕ × ℕ)))) ++ ((([(5, 0), (5, 1), (5, 2), (5, 3)] : List (ℕ × ℕ)) ++ ([(5, 4), (5, 5), (5, 6), (5, 7)] : List (ℕ × ℕ))) ++ (([(5, 8), (5, 9), (5, 10), (5, 11)] : List (ℕ × ℕ)) ++ ([(5, 12)] : List (ℕ × ℕ))))))) ++ ((((([(6, 0), (6, 1), (6, 2)] : List (ℕ × ℕ)) ++ (([(6, 3), (6, 4), (6, 5)] : List (ℕ × ℕ)) ++ ([(6, 6), (6, 7), (6, 8)] : List (ℕ × ℕ)))) ++ (([(6, 9), (6, 10), (6, 11)] : List (ℕ × ℕ)) ++ (([(6, 12)] : List (ℕ × ℕ)) ++ ([(7, 0), (7, 1), (7, 2), (7, 3)] : List (ℕ × ℕ))))) ++ ((([(7, 4), (7, 5), (7, 6), (7, 7)] : List (ℕ × ℕ)) ++ (([(7, 8), (7, 9), (7, 10), (7, 11)] : List (ℕ × ℕ)) ++ ([(7, 12)] : List (ℕ × ℕ)))) ++ ((([(8, 0), (8, 1), (8, 2)] : List (ℕ × ℕ)) ++ ([(8, 3), (8, 4), (8, 5)] : List (ℕ × ℕ))) ++ (([(8, 6), (8, 7), (8, 8)] : List (ℕ × ℕ)) ++ ([(8, 9), (8, 10), (8, 11)] : List (ℕ × ℕ)))))) ++ (((([(8, 12)] : List (ℕ × ℕ)) ++ (([(9, 0), (9, 1), (9, 2), (9, 3)] : List (ℕ × ℕ)) ++ ([(9, 4), (9, 5), (9, 6), (9, 7)] : List (ℕ × ℕ)))) ++ (([(9, 8), (9, 9), (9, 10), (9, 11)] : List (ℕ × ℕ)) ++ (([(9, 12)] : List (ℕ × ℕ)) ++ ([(10, 0), (10, 1), (10, 2)] : List (ℕ × ℕ))))) ++ ((([(10, 3), (10, 4), (10, 5)] : List (ℕ × ℕ)) ++ (([(10, 6), (10, 7), (10, 8)] : List (ℕ × ℕ)) ++ ([(10, 9), (10, 10), (10, 11)] : List (ℕ × ℕ)))) ++ ((([(10, 12)] : List (ℕ × ℕ)) ++ ([(11, 0), (11, 1), (11, 2), (11, 3), (11, 4)] : List (ℕ × ℕ))) ++ (([(11, 5), (11, 6), (11, 7), (11, 8), (11, 9)] : List (ℕ × ℕ)) ++ ([(11, 10), (11, 11), (11, 12)] : List (ℕ × ℕ)))))))), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p :=
  (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq0_ok (forall_mem_append_of pq1_ok pq2_ok)) (forall_mem_append_of pq3_ok (forall_mem_append_of pq4_ok pq5_ok))) (forall_mem_append_of (forall_mem_append_of pq6_ok (forall_mem_append_of pq7_ok pq8_ok)) (forall_mem_append_of (forall_mem_append_of pq9_ok pq10_ok) (forall_mem_append_of pq11_ok pq12_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq13_ok (forall_mem_append_of pq14_ok pq15_ok)) (forall_mem_append_of pq16_ok (forall_mem_append_of pq17_ok pq18_ok))) (forall_mem_append_of (forall_mem_append_of pq19_ok (forall_mem_append_of pq20_ok pq21_ok)) (forall_mem_append_of (forall_mem_append_of pq22_ok pq23_ok) (forall_mem_append_of pq24_ok pq25_ok))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq26_ok (forall_mem_append_of pq27_ok pq28_ok)) (forall_mem_append_of pq29_ok (forall_mem_append_of pq30_ok pq31_ok))) (forall_mem_append_of (forall_mem_append_of pq32_ok (forall_mem_append_of pq33_ok pq34_ok)) (forall_mem_append_of (forall_mem_append_of pq35_ok pq36_ok) (forall_mem_append_of pq37_ok pq38_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq39_ok (forall_mem_append_of pq40_ok pq41_ok)) (forall_mem_append_of pq42_ok (forall_mem_append_of pq43_ok pq44_ok))) (forall_mem_append_of (forall_mem_append_of pq45_ok (forall_mem_append_of pq46_ok pq47_ok)) (forall_mem_append_of (forall_mem_append_of pq48_ok pq49_ok) (forall_mem_append_of pq50_ok pq51_ok))))))

theorem hcov : ∀ i < 12, ∀ w ∈ Wc 12 12 12, (i, w) ∈ (((((([(0, 0), (0, 1), (0, 2), (0, 3)] : List (ℕ × ℕ)) ++ (([(0, 4), (0, 5), (0, 6), (0, 7)] : List (ℕ × ℕ)) ++ ([(0, 8), (0, 9), (0, 10), (0, 11)] : List (ℕ × ℕ)))) ++ (([(0, 12)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ))))) ++ ((([(1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)) ++ (([(1, 9), (1, 10), (1, 11)] : List (ℕ × ℕ)) ++ ([(1, 12)] : List (ℕ × ℕ)))) ++ ((([(2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)) ++ ([(2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ))) ++ (([(2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)) ++ ([(2, 9), (2, 10), (2, 11)] : List (ℕ × ℕ)))))) ++ (((([(2, 12)] : List (ℕ × ℕ)) ++ (([(3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)) ++ ([(3, 4), (3, 5), (3, 6), (3, 7)] : List (ℕ × ℕ)))) ++ (([(3, 8), (3, 9), (3, 10), (3, 11)] : List (ℕ × ℕ)) ++ (([(3, 12)] : List (ℕ × ℕ)) ++ ([(4, 0), (4, 1), (4, 2), (4, 3)] : List (ℕ × ℕ))))) ++ ((([(4, 4), (4, 5), (4, 6), (4, 7)] : List (ℕ × ℕ)) ++ (([(4, 8), (4, 9), (4, 10), (4, 11)] : List (ℕ × ℕ)) ++ ([(4, 12)] : List (ℕ × ℕ)))) ++ ((([(5, 0), (5, 1), (5, 2), (5, 3)] : List (ℕ × ℕ)) ++ ([(5, 4), (5, 5), (5, 6), (5, 7)] : List (ℕ × ℕ))) ++ (([(5, 8), (5, 9), (5, 10), (5, 11)] : List (ℕ × ℕ)) ++ ([(5, 12)] : List (ℕ × ℕ))))))) ++ ((((([(6, 0), (6, 1), (6, 2)] : List (ℕ × ℕ)) ++ (([(6, 3), (6, 4), (6, 5)] : List (ℕ × ℕ)) ++ ([(6, 6), (6, 7), (6, 8)] : List (ℕ × ℕ)))) ++ (([(6, 9), (6, 10), (6, 11)] : List (ℕ × ℕ)) ++ (([(6, 12)] : List (ℕ × ℕ)) ++ ([(7, 0), (7, 1), (7, 2), (7, 3)] : List (ℕ × ℕ))))) ++ ((([(7, 4), (7, 5), (7, 6), (7, 7)] : List (ℕ × ℕ)) ++ (([(7, 8), (7, 9), (7, 10), (7, 11)] : List (ℕ × ℕ)) ++ ([(7, 12)] : List (ℕ × ℕ)))) ++ ((([(8, 0), (8, 1), (8, 2)] : List (ℕ × ℕ)) ++ ([(8, 3), (8, 4), (8, 5)] : List (ℕ × ℕ))) ++ (([(8, 6), (8, 7), (8, 8)] : List (ℕ × ℕ)) ++ ([(8, 9), (8, 10), (8, 11)] : List (ℕ × ℕ)))))) ++ (((([(8, 12)] : List (ℕ × ℕ)) ++ (([(9, 0), (9, 1), (9, 2), (9, 3)] : List (ℕ × ℕ)) ++ ([(9, 4), (9, 5), (9, 6), (9, 7)] : List (ℕ × ℕ)))) ++ (([(9, 8), (9, 9), (9, 10), (9, 11)] : List (ℕ × ℕ)) ++ (([(9, 12)] : List (ℕ × ℕ)) ++ ([(10, 0), (10, 1), (10, 2)] : List (ℕ × ℕ))))) ++ ((([(10, 3), (10, 4), (10, 5)] : List (ℕ × ℕ)) ++ (([(10, 6), (10, 7), (10, 8)] : List (ℕ × ℕ)) ++ ([(10, 9), (10, 10), (10, 11)] : List (ℕ × ℕ)))) ++ ((([(10, 12)] : List (ℕ × ℕ)) ++ ([(11, 0), (11, 1), (11, 2), (11, 3), (11, 4)] : List (ℕ × ℕ))) ++ (([(11, 5), (11, 6), (11, 7), (11, 8), (11, 9)] : List (ℕ × ℕ)) ++ ([(11, 10), (11, 11), (11, 12)] : List (ℕ × ℕ)))))))) := by decide +kernel

theorem lam_pos : (0 : ℝ) < 1 := by norm_num

theorem hk : (12 : ℕ) ≤ 24 := by norm_num

/-- **Lower end** of `F*_3`: K4(a) at `c = 1/q̂` with `𝓡_3(s̄_0) ≤ M̂` from the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 24)) (hA : #A = 12) :
    ((3636981764730022573258998479181 / 10 ^ 31 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 24 12 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 24 12 (twoW A 1)) 3) := by
  have hB : #Aᶜ = 12 := card_compl_eq A hA (by norm_num)
  have hl : (1 : ℝ) = ((1 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree A lam_pos hk (r := 3) (by norm_num) hl hA hB (N := 26) (by norm_num) qh lo T DD Mh LL
    (by decide +kernel) (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (3636981764730022573258998479181 / 10 ^ 31 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- **Upper end** of `F*_3`: `Φ` of the owner's hull point (K4(c)); the hull point lies in `conv 𝒱_3`. -/
theorem upper (A : Finset (Fin 24)) (hA : #A = 12) :
    hullPt A 1 12 3 th (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A 1 12 3) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 1 12 3 th (fun i => actF (PT i.val))) ≤ ((36369817647395820811997324253421 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 24 12 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 24 12 (twoW A 1)) 3) ≤ ((36369817647395820811997324253421 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 12 := card_compl_eq A hA (by norm_num)
  have hl : (1 : ℝ) = ((1 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_vals A lam_pos hk (r := 3) (by norm_num) hl hA hB (N := 26) (by norm_num) th PT qv up UU
    _ (by decide +kernel) hcov hval (by decide +kernel) (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (36369817647395820811997324253421 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** of `F*_3` at (n_A, n_B, k) = (12, 12, 12), λ = 1 (width 9.6e-13),
for every group `A` of size 12. -/
theorem bracket (A : Finset (Fin 24)) (hA : #A = 12) :
    ((3636981764730022573258998479181 / 10 ^ 31 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 24 12 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 24 12 (twoW A 1)) 3) ∧
    sInf (capKLSetAS (A36W.weightedTarget 24 12 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 24 12 (twoW A 1)) 3) ≤ ((36369817647395820811997324253421 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B00.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B00 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 46968 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1llll_ok : V1llll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lllrl_ok : V1lllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lllrr_ok : V1lllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 2, none), (0 : ℚ)) := by decide +kernel
theorem V1lll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((0, 8, some (8, 2)), (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrlll_ok : V1llrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrllrl_ok : V1llrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrllrr_ok : V1llrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 8, none), (0 : ℚ)) := by decide +kernel
theorem V1llrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 7, some (1, 9)), (1129896017619765269954468162312580877231 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrlrll_ok : V1llrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B01.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B01 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 46545 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1llrlrlr_ok : V1llrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 9, some (9, 3)), (2786792932162821842684590807909298150459 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrlrr_ok : V1llrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 11, some (3, 8)), (185659079474290203589309508922660795957 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 8, some (8, 4)), (1121403551559506420021344686664802888367 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrll_ok : V1llrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrlr_ok : V1llrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 3, some (2, 1)), (4971939608427194172747664242800687964253 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrrll_ok : V1llrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrrlr_ok : V1llrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 5, some (4, 8)), (4226078937679084273631315724206380350003 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrrrl_ok : V1llrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B02.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B02 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 14 theorems, 43179 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1llrrrrr_ok : V1llrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (1, 9)), (2803508878970431028443750816089132889261 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 6, some (3, 6)), (4051669648049120823694752144588631592113 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 4, some (6, 0)), (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 1, some (2, 1)), (6393955258636880626174378485804116047261 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1ll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 5, some (3, 9)), (4495749791479735824124477791890959975339 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrllllll_ok : V1lrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllllr_ok : V1lrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 8, some (4, 5)), (1804217445418667854560062211760833651379 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrllllrl_ok : V1lrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrllllrr_ok : V1lrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 9, some (3, 9)), (3768774725189471056581149248083537138377 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 8, some (8, 3)), (4344547123118849080961377093153268666939 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlllrll_ok : V1lrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B03.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B03 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 14 theorems, 47016 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrlllrlr_ok : V1lrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 10, some (5, 7)), (3288808921836350754292581762721987950303 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlllrrll_ok : V1lrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllrrlr_ok : V1lrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 11, some (8, 4)), (3205066136811741865161556952884620515861 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlllrrr_ok : V1lrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 12, some (5, 7)), (392253027641057795210740008102150206923 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 11, some (3, 8)), (3667907108531922640069138626289798391001 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 9, some (9, 1)), (859543451202410949050360311749849451909 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrllr_ok : V1lrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 0, some (1, 3)), (799244407357134661752255687384794418197 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrlll_ok : V1lrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrllr_ok : V1lrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 4, some (3, 9)), (4226078937608494731796367687395557258117 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B04.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B04 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 10 theorems, 42880 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrlrlrl_ok : V1lrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrlrrl_ok : V1lrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrlrrr_ok : V1lrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, some (3, 5)), (3929344246873340292695918900076544240999 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 5, some (8, 1)), (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 5, some (2, 4)), (4480822497149976821223255206861087134987 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrlll_ok : V1lrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrllr_ok : V1lrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (0, 9)), (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrlrl_ok : V1lrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B05.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B05 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 47060 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrlrrlrr_ok : V1lrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (8, 4)), (4344547123133212662755979524342048981313 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (5, 2)), (3540402960715501365153691135931625625061 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrrll_ok : V1lrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrlrl_ok : V1lrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrlrr_ok : V1lrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 8, some (11, 0)), (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 8, some (8, 1)), (376877472507537193895657946964508950513 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrrrll_ok : V1lrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrrlr_ok : V1lrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (6, 5)), (202835586291495525431440304880163676327 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrrrrl_ok : V1lrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B06.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B06 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 16 theorems, 45065 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrlrrrrrr_ok : V1lrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 10, some (2, 9)), (2114134757153866726589111714596541744581 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (9, 1)), (3713181589427505296374082885773862346689 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (3, 9)), (3713181589524624900073499499528369231297 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 8, some (3, 9)), (3768774725177783030647236237160495475077 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, some (6, 3)), (15349000964322189784563765291431849959 / 39062500000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 3, some (5, 1)), (289078561690580823437832390729774882881 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrllllll_ok : V1lrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlllllr_ok : V1lrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 10, some (10, 0)), (3667907108198627876687943817332483967153 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrllllrl_ok : V1lrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrllllrr_ok : V1lrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 11, some (10, 2)), (1658836790333019417596792592960753328073 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 11, some (5, 6)), (784506055279332882061889340607490751181 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlllr_ok : V1lrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 12, some (10, 2)), (1541553435673174871329381297497494528437 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B07.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B07 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 45270 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrllr_ok : V1lrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 0, some (4, 4)), (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlrll_ok : V1lrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrlr_ok : V1lrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 3, some (2, 3)), (229279456249820456747224288471031579931 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlrrl_ok : V1lrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrrrl_ok : V1lrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrrrr_ok : V1lrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (0, 7)), (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 4, some (5, 7)), (4051669648137351480587338500422728296719 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 3, some (7, 5)), (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 2, some (3, 5)), (4495749791403963173674938507688809023191 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrllll_ok : V1lrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B08.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B08 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 48870 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrlllr_ok : V1lrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (7, 1)), (4403705811810864163363084084528779207997 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrllrl_ok : V1lrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrllrr_ok : V1lrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, some (5, 5)), (3540402960731867863800311895920825813261 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, some (2, 4)), (1086136780779720251504066647203880189559 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlrlll_ok : V1lrrrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrllr_ok : V1lrrrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (1, 8)), (34666123260950580817059783883863695781 / 62500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlrlrl_ok : V1lrrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrlrr_ok : V1lrrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (6, 1)), (679300711664373551509418886236615191083 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (4, 4)), (701621284411907757209241777975801003149 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B09.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B09 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 43170 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrlrrll_ok : V1lrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrrlr_ok : V1lrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (10, 1)), (1386644930415961413131098079080762985397 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlrrrl_ok : V1lrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrrrr_ok : V1lrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (5, 6)), (657761784366773422199110947345356431581 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (3, 6)), (3713181589456524873640881424765154456871 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (7, 5)), (3508106422088264583242560594503037071601 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, some (9, 1)), (1393396466077913857467423256603372421667 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrllll_ok : V1lrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlllr_ok : V1lrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (10, 1)), (2129860159047957741559674675833241913453 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B10.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B10 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 8 theorems, 47685 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrrllrl_ok : V1lrrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrllrr_ok : V1lrrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 9, some (6, 6)), (3131840219305151328207982783297334481493 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 9, some (4, 5)), (3368349310992172433911135057529657293309 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrlrll_ok : V1lrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlrlr_ok : V1lrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (4, 6)), (829418395170515505249157426360308671927 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrlrrl_ok : V1lrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B100.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B100 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 49716 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrllllrrlr_ok : V2rrllllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 10, some (8, 2)), (1763322634602221946604131990143187376959 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrrrll_ok : V2rrllllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrrrlr_ok : V2rrllllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 10, some (10, 2)), (3543874402683130597743395572676340136817 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrrrrl_ok : V2rrllllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrrrrr_ok : V2rrllllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 11, some (7, 5)), (6972818397246749004285945929058730618069 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 10, some (12, 0)), (724598851871026944151157603555703108941 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 10, some (9, 3)), (3526645269216618758324213999063477553543 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 10, some (5, 5)), (7245988518763013883957786928394182674271 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 9, some (5, 5)), (7343701799124640248445718357159842928591 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrlllll_ok : V2rrlllrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B101.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B101 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 42354 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlllrllllr_ok : V2rrlllrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 11, some (10, 1)), (276914844361230208149334584249207920493 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrlllrl_ok : V2rrlllrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrlllrr_ok : V2rrlllrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 12, some (8, 4)), (170157912018623768494976975466004924809 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 11, some (11, 1)), (6972818397170712462196171174764683409629 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrllr_ok : V2rrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 12, some (10, 2)), (211954369791784048103102869345452385519 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrlr_ok : V2rrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 0, some (1, 2)), (11298960176061478749873232207726667724543 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrr_ok : V2rrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 0, some (5, 4)), (2276652468954017466932934369413548704853 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 11, some (8, 4)), (692287110908039165896846952395287082771 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B102.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B102 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 10 theorems, 45900 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrllrll_ok : V2rrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrlrl_ok : V2rrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrlrr_ok : V2rrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 2, some (9, 2)), (11147171728912055904091471472435240852987 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 2, some (5, 0)), (4130470120850251744306460529052081551441 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrrll_ok : V2rrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrrlrl_ok : V2rrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrrlrr_ok : V2rrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 4, some (1, 3)), (11048617457281068603658332424080672828573 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 3, some (8, 4)), (4232019951830675224970188975770738554201 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B103.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B103 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 42705 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrllrrrll_ok : V2rrllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrrrlr_ok : V2rrllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 4, some (6, 3)), (7867562134968505591397598461418063520533 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrrrrl_ok : V2rrllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrrrrr_ok : V2rrllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (1, 4)), (2752813822728995186313746099337837872217 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 4, some (8, 4)), (3976122154662278805527115878475595093677 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 4, some (4, 2)), (1590448861829323856976700648296186427921 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 3, some (4, 2)), (1626257905655800278544757963960575433373 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 1, some (5, 3)), (2158124278263678660021055735984962524201 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlllll_ok : V2rrlrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B104.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B104 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 48510 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrllllr_ok : V2rrlrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (7, 2)), (7695116994959563069561516449612202108449 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlllrll_ok : V2rrlrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlllrlr_ok : V2rrlrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (12, 0)), (11011255291000757579914612523393504052227 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlllrrl_ok : V2rrlrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlllrrr_ok : V2rrlrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 6, some (6, 0)), (7536587063703081343537437300588368196943 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 6, some (4, 3)), (768169036753791295338462054578219105551 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (9, 3)), (7804901991571795541232450408890384139183 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrllrlll_ok : V2rrlrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllrllr_ok : V2rrlrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 6, some (8, 1)), (7536587063771128031863848433589848889159 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B105.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B105 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 48600 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrllrlrl_ok : V2rrlrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllrlrr_ok : V2rrlrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 6, some (11, 0)), (1623063857002037674588841120946402177413 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 6, some (9, 1)), (3788833954791780425161839471129096750319 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrllrrll_ok : V2rrlrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllrrlr_ok : V2rrlrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 7, some (6, 3)), (1848549645510433066176036621867743312889 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrllrrrl_ok : V2rrlrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllrrrr_ok : V2rrlrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 7, some (8, 4)), (3680398945548602835492839628900752857721 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 7, some (7, 3)), (1840199472756696308209680610845209183677 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B106.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B106 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 47430 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 7, some (4, 4)), (60617708912526091446608578039778999903 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 6, some (7, 0)), (7521014755167602385879192702790844850489 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrllll_ok : V2rrlrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrlllr_ok : V2rrlrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (4, 4)), (3743773142313995124960094434671826186451 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrllrll_ok : V2rrlrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrllrlr_ok : V2rrlrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (7, 3)), (1443315614347902808077629741134769219593 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrllrr_ok : V2rrlrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (8, 1)), (899881688386344824846457498719584975503 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (6, 4)), (7267324148887689264071552173702492043363 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrlrlll_ok : V2rrlrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B107.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B107 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 46350 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrlrlrllr_ok : V2rrlrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (10, 0)), (3633662074421977181872874000156665952989 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrlrlr_ok : V2rrlrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (11, 0)), (917962724883970003636772234304283708797 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrlrrll_ok : V2rrlrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrlrrlr_ok : V2rrlrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 9, some (7, 4)), (7087748805408452891712626079530316247731 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrlrrr_ok : V2rrlrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 9, some (8, 3)), (440830658652316464443135548263204429283 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 9, some (6, 4)), (3577211002721627189367524601187808998453 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (9, 1)), (7216578071719708037360800967237572172937 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B108.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B108 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 47520 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrlrrllll_ok : V2rrlrlrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrlllr_ok : V2rrlrlrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 9, some (10, 2)), (442984300336496060047610159912558633811 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrllrl_ok : V2rrlrlrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrllrr_ok : V2rrlrlrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 10, some (7, 4)), (435801149826168807961338042925887096523 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 9, some (12, 0)), (3622994259358210225497350955207528737767 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrlrll_ok : V2rrlrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrlrlr_ok : V2rrlrlrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 10, some (9, 2)), (3453034385674791348966707906438037682333 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrlrrl_ok : V2rrlrlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B109.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B109 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 47565 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrlrrlrrr_ok : V2rrlrlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 10, some (11, 1)), (6972818397179781469197333431785167368619 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 10, some (10, 1)), (216339722157402520201717854959297843303 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 10, some (8, 3)), (6922871109060160859088906601394879581861 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrrlll_ok : V2rrlrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrrllr_ok : V2rrlrlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 11, some (9, 2)), (1695634958334631900222277091742455491393 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrrlrl_ok : V2rrlrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrrlrr_ok : V2rrlrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 11, some (12, 0)), (1374023366997837752865176902080524442913 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 11, some (10, 2)), (271301593333783157585593640719089631957 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B11.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B11 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 20 theorems, 41295 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrrlrrrl_ok : V1lrrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlrrrr_ok : V1lrrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 11, some (5, 7)), (770776717846933520445908921814738700933 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (11, 1)), (363031488348419841957442185463306317367 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (7, 5)), (753389320513005896396103837462407678729 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 9, some (9, 2)), (1684174655492582676833093185340030030351 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrrllll_ok : V1lrrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrrlllr_ok : V1lrrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 11, some (11, 0)), (1637741609172645010604601598624636050377 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrrllr_ok : V1lrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 12, some (6, 6)), (2913828289357104240391779632122865751733 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrrlr_ok : V1lrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 0, some (0, 3)), (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrrr_ok : V1lrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 0, some (3, 1)), (62149245116090791297855402251041613959 / 125000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 11, some (8, 3)), (2921043016081741184128244684681557072659 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (7, 5)), (10277527880707996420357968575225927307 / 31250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (4, 3)), (3743088179077355462070232821381250651731 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 10, some (6, 5)), (313184021927984461235126220742427682147 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1l_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (9, 1)), (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B110.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B110 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 43840 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrlrrrrll_ok : V2rrlrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrrrlr_ok : V2rrlrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 12, some (12, 0)), (670197952654652002782596780669960369801 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrrrr_ok : V2rrlrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 0, some (0, 1)), (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 12, some (9, 3)), (6695544213920102703961482605759350526971 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 11, some (7, 4)), (3435058417516887742580097156664664761399 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 9, some (9, 3)), (7053290538453989804657851608001154123501 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 7, some (10, 0)), (59629319709556877758132730056905220473 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrll_ok : V2rrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrlr_ok : V2rrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 1, some (2, 2)), (362045593595417059564345355852390279283 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrll_ok : V2rrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B111.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B111 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 14 theorems, 48080 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrrrlr_ok : V2rrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 2, some (8, 3)), (2116009975954273023866100395570040172611 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrrll_ok : V2rrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrrlr_ok : V2rrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 3, some (7, 1)), (1968355190548048076007556814208993502337 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrrrl_ok : V2rrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrrrr_ok : V2rrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 4, some (3, 3)), (8212036470645046127343210176901159640987 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 3, some (10, 0)), (8829238477610262006272977793842243237003 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 3, some (4, 2)), (7952244309143868059535058796801120495517 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 2, some (3, 1)), (423201995173367897860852721949705776869 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 0, some (1, 2)), (11214035515755879471145776310485445798461 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (5, 1)), (3858673345122191028953795245067248675591 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllllll_ok : V2rrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B112.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B112 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 47850 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlllllr_ok : V2rrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 4, some (9, 1)), (7804901991491741617172808232339556806657 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllllrll_ok : V2rrrllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllllrlr_ok : V2rrrllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 5, some (5, 2)), (94720848869635861025291250936520637549 / 125000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllllrrl_ok : V2rrrllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllllrrr_ok : V2rrrllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 5, some (8, 1)), (188414676594522882612385148926508389573 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 5, some (6, 3)), (3768293531899444441480155441452208213203 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 5, some (3, 3)), (8115319284990105608202416278417910804031 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlllrlll_ok : V2rrrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllrllr_ok : V2rrrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 5, some (11, 1)), (811531928510943305886089357845959701087 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B113.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B113 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 49280 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlllrlrl_ok : V2rrrlllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllrlrr_ok : V2rrrlllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 6, some (6, 3)), (7394198582051828010360515138629422495319 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 6, some (5, 1)), (7453664963686434359228159247219721016361 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlllrrll_ok : V2rrrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllrrlr_ok : V2rrrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 6, some (9, 2)), (1478839716418073997646387549024693007543 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlllrrrl_ok : V2rrrlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllrrrr_ok : V2rrrlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B114.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B114 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 48785 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 7, some (6, 1)), (7267324148840079263346338974030952271953 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 6, some (11, 0)), (3788606807041161854460575286771246730939 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 6, some (8, 0)), (7360797890997449256260169267792002695799 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 5, some (9, 2)), (7577667909656598369249882152877464439103 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrllll_ok : V2rrrllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrlllr_ok : V2rrrllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 7, some (9, 0)), (7216578071717227617264072870702971341183 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrllrll_ok : V2rrrllrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrllrlr_ok : V2rrrllrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 7, some (11, 1)), (7343701799124640248445718357159842928591 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrllrr_ok : V2rrrllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 8, some (6, 2)), (1430884401081194973203322072940444522151 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B115.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B115 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 49830 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 7, some (10, 1)), (7267324148874678107543411669598756734437 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrlrlll_ok : V2rrrllrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrlrllr_ok : V2rrrllrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 8, some (8, 3)), (7053290538453989804657851608001154123501 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrlrlr_ok : V2rrrllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 8, some (9, 2)), (440830658652316464443135548263204429283 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrlrrll_ok : V2rrrllrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrlrrlr_ok : V2rrrllrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 9, some (6, 3)), (3526887405863707505291575456740609602223 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrlrrrl_ok : V2rrrllrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrlrrrr_ok : V2rrrllrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B116.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B116 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 43065 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrllrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 9, some (9, 0)), (215814649104083070512529094724692093143 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 9, some (8, 1)), (865358888628998047628025342307931711779 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 8, some (11, 0)), (3577211002707472005517882283631304055019 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 8, some (8, 0)), (7053290538393997020923807543809374237689 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrllll_ok : V2rrrllrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrlllr_ok : V2rrrllrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 9, some (10, 1)), (3461435554522966845964941671352853249979 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrllrl_ok : V2rrrllrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrllrr_ok : V2rrrllrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 10, some (8, 2)), (6806316480713037655253844062483498671427 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 9, some (11, 1)), (1743204599298879290275956150077990895039 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B117.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B117 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 49830 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrllrrlrll_ok : V2rrrllrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrlrlr_ok : V2rrrllrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 10, some (10, 0)), (1356507966664307956777268187271712572227 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrlrrl_ok : V2rrrllrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrlrrr_ok : V2rrrllrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 11, some (8, 3)), (3350989763290094505448562945737644220137 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 10, some (11, 0)), (1361263296140867038002152677104397681099 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 10, some (9, 1)), (1695634958332037873345704962330724190399 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrrlll_ok : V2rrrllrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B118.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B118 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 48719 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrllrrrllr_ok : V2rrrllrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 11, some (11, 0)), (3347772106942509036426501874268494607841 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrrlrll_ok : V2rrrllrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 12, some (11, 1)), (1651758878336679690874405650047078541299 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrrlrr_ok : V2rrrllrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 12, some (12, 0)), (3305912113650968992617780534150088287123 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 12, some (9, 3)), (264472969093749256356249599175868907377 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrrr_ok : V2rrrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 0, some (0, 0)), (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 11, some (9, 3)), (6695544213933598266336981905121865435287 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 9, some (9, 2)), (6906068771360265723466092387541103171851 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 7, some (7, 2)), (7216578071724902793903819057866565409589 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrll_ok : V2rrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B119.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B119 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 46926 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlrlrl_ok : V2rrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrlrr_ok : V2rrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 2, some (4, 0)), (7952244309149948192065670768231877277477 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 1, some (7, 1)), (406564476416317672170691707113128407999 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrlll_ok : V2rrrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrllr_ok : V2rrrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 3, some (5, 0)), (3858673345127267919943226179425574936541 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrlrl_ok : V2rrrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrlrr_ok : V2rrrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 4, some (3, 1)), (8115319284945582224468005224233792114579 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 3, some (8, 2)), (7717346690347659376909604054757945196071 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B12.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B12 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 10 theorems, 43050 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlllll_ok : V1rlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrl_ok : V1rllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrrl_ok : V1rllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrrr_ok : V1rllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 3, some (8, 4)), (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 3, some (5, 3)), (2025834824020155816249315906657819502183 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 2, some (7, 0)), (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrlll_ok : V1rlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrllr_ok : V1rlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (6, 4)), (3929344246894698989957624687341633657773 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B120.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B120 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 44352 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlrrrll_ok : V2rrrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrlrl_ok : V2rrrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrlrr_ok : V2rrrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 5, some (4, 2)), (3788606807026699495990341248229307890277 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 4, some (10, 2)), (7681690367706406374772303388875954779603 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrrrll_ok : V2rrrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrrlr_ok : V2rrrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 5, some (8, 1)), (7360797891015948747995095062476811239503 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrrrrl_ok : V2rrrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B121.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B121 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 41712 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlrrrrrr_ok : V2rrrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 6, some (4, 2)), (7487546284617335069177145120525071193121 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 5, some (10, 0)), (1863416240932017622646036114398539959693 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 5, some (6, 1)), (7394198582028767559047507656314294608399 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 4, some (7, 0)), (188025368879544689148708841130384612567 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 2, some (11, 1)), (2762154364455546807181009207460470068849 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 0, some (3, 2)), (4315991012396139236047889139066315273629 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllllll_ok : V2rrrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlllllr_ok : V2rrrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 6, some (8, 2)), (3599526753565923165708794547129670059053 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllllrl_ok : V2rrrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B122.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B122 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 10 theorems, 49368 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrllllrr_ok : V2rrrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 7, some (6, 1)), (7154422005401642089064286759966180452359 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 6, some (10, 1)), (7267324148902254922093791300226631029697 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlllrlll_ok : V2rrrrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlllrllr_ok : V2rrrrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 7, some (9, 0)), (1763322634602221946604131990143187376959 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlllrlr_ok : V2rrrrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 7, some (10, 0)), (3543874402682198913859178173600877412857 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlllrrll_ok : V2rrrrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlllrrlr_ok : V2rrrrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B123.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B123 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 48972 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 8, some (7, 2)), (6972818397179781469197333431785167368619 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlllrrrl_ok : V2rrrrlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlllrrrr_ok : V2rrrrlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 8, some (9, 2)), (690606877137672056304933414103508922481 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 8, some (8, 2)), (432679444315957431372201225859953400209 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 7, some (12, 0)), (7245988518763013883957786928394182674271 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 7, some (8, 0)), (3526645269201043891644937574026370190193 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrllll_ok : V2rrrrllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrlllr_ok : V2rrrrllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 8, some (11, 1)), (435801149826168807961338042925887096523 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrllrl_ok : V2rrrrllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrllrr_ok : V2rrrrllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B124.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B124 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 47190 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 9, some (9, 1)), (423908739583450303951823754583545651181 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 9, some (8, 1)), (1361263296140867038002152677104397681099 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrlrll_ok : V2rrrrllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrlrlr_ok : V2rrrrllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 9, some (11, 0)), (6806316480713037655253844062483498671427 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrlrrl_ok : V2rrrrllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrlrrr_ok : V2rrrrllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 10, some (10, 0)), (6694178024942058884248657327021101706759 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 10, some (8, 2)), (418873720410271742032148466651002860129 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B125.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B125 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 48444 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 9, some (10, 0)), (1695634958332037873345704962330724190399 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrrlll_ok : V2rrrrllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrrllrl_ok : V2rrrrllrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 11, some (10, 1)), (6607035513348028654388073254717138206427 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 10, some (12, 0)), (418873720410271742032148466651002860129 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrrlrll_ok : V2rrrrllrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 11, some (11, 1)), (660703551335648443138770589148887708687 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrrlrr_ok : V2rrrrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 11, some (12, 0)), (3305912113656658300276915866196544119537 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B126.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B126 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 44922 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 11, some (10, 2)), (1651758878342858277571114485929039874441 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrrr_ok : V2rrrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 12, some (11, 1)), (6519787303338444171710973896033714430203 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 10, some (10, 2)), (6694178024985111404213280039378872001651 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 8, some (10, 1)), (6922871109060160859088906601394879581861 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlrl_ok : V2rrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrll_ok : V2rrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrlr_ok : V2rrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 2, some (9, 0)), (3902450995764129493044394552023602010897 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B127.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B127 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 15 theorems, 49296 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrlrrrl_ok : V2rrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrrrl_ok : V2rrrrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrrrr_ok : V2rrrrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 4, some (4, 0)), (3788606806957205179173099746402948588359 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 3, some (10, 0)), (192042259191055719476299086166547525531 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 3, some (4, 1)), (307267614701871988498775928499061405261 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 2, some (3, 1)), (41060182353367313347298962736022763737 / 50000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 0, some (4, 0)), (1016411191034430054705008256800437731921 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlllll_ok : V2rrrrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllllr_ok : V2rrrrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 4, some (9, 1)), (7394198582104651267294885140681500307673 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlllrl_ok : V2rrrrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlllrr_ok : V2rrrrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 5, some (7, 0)), (7216578071716245997896222417471441480769 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 4, some (12, 0)), (100407311292123891554419789259179452417 / 125000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B128.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B128 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 10 theorems, 46020 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrllrll_ok : V2rrrrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrlr_ok : V2rrrrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 6, some (5, 1)), (3622994259353416886185502772199224145873 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrllrrll_ok : V2rrrrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrrlr_ok : V2rrrrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 6, some (9, 1)), (881661317305028898715029246516896877317 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrllrrr_ok : V2rrrrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 6, some (11, 0)), (7154422005458814128258936905683402802821 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 6, some (8, 0)), (7053290538408222977058889521186663034387 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 5, some (9, 1)), (7216578071768635815930679233671720123297 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B129.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B129 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 10 theorems, 46332 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrlrllll_ok : V2rrrrrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrlllr_ok : V2rrrrrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 7, some (9, 0)), (6906068771343370188824392273417093683551 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrllrl_ok : V2rrrrrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrllrr_ok : V2rrrrrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 7, some (12, 0)), (881721851472161070537541810265557464639 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 7, some (10, 1)), (692287110908039165896846952395287082771 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrlrll_ok : V2rrrrrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrlrlr_ok : V2rrrrrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 8, some (9, 1)), (271301593333783157585593640719089631957 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B13.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B13 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 49098 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlllrlrl_ok : V1rlllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrlrr_ok : V1rlllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (5, 0)), (1770201480234326884487656804329985657467 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (1, 4)), (5573585864312828449776136341123519292877 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrlll_ok : V1rlllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrllr_ok : V1rlllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, none), (0 : ℚ)) := by decide +kernel
theorem V1rlllrrlrl_ok : V1rlllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrlrr_ok : V1rlllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (5, 2)), (849125889591204059947005041525334108377 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (3, 4)), (753754945018442717278599533888573654351 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrrll_ok : V1rlllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B130.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B130 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 49218 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrlrlrrl_ok : V2rrrrrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrlrrr_ok : V2rrrrrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 9, some (8, 1)), (6701979526553997134948839997963836585859 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 8, some (11, 0)), (425394780045361262122449365141919766807 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 8, some (8, 0)), (6806316480697962525999088052371264559809 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrrlll_ok : V2rrrrrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrrllr_ok : V2rrrrrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 9, some (11, 0)), (1673886053476360286354806373477963277889 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrrlrll_ok : V2rrrrrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B131.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B131 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 8 theorems, 45942 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 10, some (10, 1)), (660703551335648443138770589148887708687 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrrlrr_ok : V2rrrrrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 10, some (11, 0)), (6607035513348028654388073254717138206427 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 10, some (9, 1)), (3305912113656658300276915866196544119537 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrrrlll_ok : V2rrrrrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 11, some (11, 0)), (6519787303327453360861556867617991112763 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrrrlrl_ok : V2rrrrrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 12, some (11, 1)), (643571529955634446381150126300852128607 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B132.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B132 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 47632 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 11, some (11, 1)), (1629946825837211892771102834554347015641 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrrrr_ok : V2rrrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 12, some (12, 0)), (64357152995445118861810860194924691097 / 100000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 10, some (12, 0)), (6611824227326167178508572255723500219339 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 9, some (9, 1)), (6695544213901026340047648715996798663837 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 7, some (7, 1)), (6972818397170712462196171174764683409629 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrll_ok : V2rrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrlrl_ok : V2rrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrlrrl_ok : V2rrrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrlrrr_ok : V2rrrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 3, some (10, 0)), (3726832481893808966594239309317203756959 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 3, some (4, 0)), (7577213614016377560853555727532630461629 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 2, some (3, 0)), (4057659642410483649765511540175468568963 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B133.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B133 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 47866 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrrrlll_ok : V2rrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrllr_ok : V2rrrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 4, some (12, 0)), (1871886571193257146012775304815853190157 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrlrll_ok : V2rrrrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrlrlr_ok : V2rrrrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 5, some (12, 0)), (362299425941533445928489654533053745639 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrlrrl_ok : V2rrrrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrlrrr_ok : V2rrrrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 6, some (11, 0)), (27237571864183171387098850817340280107 / 39062500000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 6, some (8, 0)), (6922871109037455239400366121799551366643 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 5, some (9, 0)), (141065810768501364339987109921397032803 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrlll_ok : V2rrrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B134.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B134 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 46319 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrrrrllr_ok : V2rrrrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 7, some (10, 0)), (3391269916674848251902656653997569841839 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrlrl_ok : V2rrrrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrlrr_ok : V2rrrrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 8, some (11, 0)), (6695544213920102703961482605759350526971 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 8, some (8, 0)), (670197952654652002782596780669960369801 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrrlll_ok : V2rrrrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 9, some (11, 0)), (6607035513359668108085122370194593728087 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrrlr_ok : V2rrrrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B135.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B135 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 10 theorems, 49231 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 9, some (12, 0)), (264472969093749256356249599175868907377 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrrrll_ok : V2rrrrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 11, some (11, 0)), (64357152995445118861810860194924691097 / 100000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrrrr_ok : V2rrrrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 11, some (12, 0)), (643571529955634446381150126300852128607 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 10, some (11, 0)), (6519787303338444171710973896033714430203 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 9, some (9, 0)), (3305912113650968992617780534150088287123 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 7, some (7, 0)), (3435058417491766742751634241769234981357 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 4, some (6, 0)), (726732414884352638496959552778141692067 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 0, some (4, 0)), (7952244309140946611673106427751772537707 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B136.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B136 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 6 theorems, 13483 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 4, some (6, 1)), (3697099291016344719710718476554019509743 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 6, some (6, 2)), (1453464829769770363036660945100497618233 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 4, some (6, 2)), (480944812184531699982634640740441814093 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2r_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (8, 3)), (3768293531904152094512410150457291666649 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 1, some (2, 4)), (9946152624887994730733426717454154208933 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3_ok : V3.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B14.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B14 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 49203 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlllrrrlr_ok : V1rlllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (8, 3)), (3768774725105714133365743926475959741707 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrrrl_ok : V1rlllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrrrr_ok : V1rlllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (4, 4)), (686075979612350560827181798669211329177 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (0, 7)), (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (6, 5)), (339650355839469463500464877841577459063 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (8, 1)), (868909424623791971827618310176519367287 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (3, 6)), (3929344246903468700150488644335271232017 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlllll_ok : V1rllrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllllr_ok : V1rllrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (8, 0)), (68607597960684834037523569817555137521 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlllrl_ok : V1rllrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B15.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B15 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 10 theorems, 48321 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllrlllrr_ok : V1rllrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (4, 5)), (3368349310996071893257492817055744862197 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (10, 2)), (4259720318101202627927208396908495711989 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllrll_ok : V1rllrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrlr_ok : V1rllrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (8, 4)), (1602533068415818578181904301194260951637 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllrrll_ok : V1rllrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrrlr_ok : V1rllrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (5, 4)), (3138024221103296317948957742451778271661 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllrrrl_ok : V1rllrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B16.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B16 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 15 theorems, 49917 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllrllrrrr_ok : V1rllrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (7, 5)), (1506778641030628966970206607018256225943 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (6, 4)), (95102594199369218193137484612359796471 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (2, 7)), (2100902762782550514123947827356915034311 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (6, 5)), (3131840219293909144496550797835184256777 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrllll_ok : V1rllrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlllr_ok : V1rllrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (10, 2)), (829418395166049851095664148631140562523 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrllrl_ok : V1rllrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrllrr_ok : V1rllrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (6, 5)), (2972195650899304942487825653759874848237 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (4, 6)), (655096643689153594134391955127055740149 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrlrll_ok : V1rllrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlrlr_ok : V1rllrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (10, 0)), (3083106871306348808358136688337159805107 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B17.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B17 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 14 theorems, 46263 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllrlrlrrl_ok : V1rllrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlrrr_ok : V1rllrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 11, some (7, 4)), (569321092141168600397406056323155780913 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (12, 0)), (3598598036635506675850796956601163191397 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (8, 2)), (2921043016082573612236084786926731220629 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrrlll_ok : V1rllrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrrllr_ok : V1rllrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 12, some (5, 7)), (2998442513964823832539839069921465771823 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrrlr_ok : V1rllrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 12, some (10, 2)), (2785362175073480308713171911262070528961 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrrr_ok : V1rllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 0, some (1, 0)), (1156314246217442156382793496210004619843 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 11, some (9, 3)), (2846605460703031391892847044817145600263 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (9, 0)), (1569012110524850460232037338740583056259 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B18.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B18 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 43680 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllrrl_ok : V1rllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrrrl_ok : V1rllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrrrrl_ok : V1rllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrrrrr_ok : V1rllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 3, some (3, 5)), (3929344246887254063259721559868804393251 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 2, some (8, 4)), (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 2, some (2, 1)), (1120205624249756476327740765965060532289 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 0, some (4, 1)), (473626315469897817857241475029112255437 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (6, 2)), (811342345164051731819783925403424042101 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlllll_ok : V1rlrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllllr_ok : V1rlrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (1, 5)), (5573585864316443829943380684450669611221 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B19.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B19 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 46704 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlllrl_ok : V1rlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlllrrl_ok : V1rlrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlllrrr_ok : V1rlrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (1, 4)), (221863188866596274689303050381047220023 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (8, 4)), (543068390400560993004909808539188966149 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (5, 2)), (442550370089162568362544982335379699979 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllrlll_ok : V1rlrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrllr_ok : V1rlrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (5, 4)), (3396503558375186150329607516891010953667 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllrlrl_ok : V1rlrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrlrr_ok : V1rlrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (9, 1)), (2148858628048727251604168625700467890379 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (7, 1)), (3508106422059616871444181244539512125777 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B20.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B20 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 49980 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrllrrll_ok : V1rlrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrrlr_ok : V1rlrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (4, 6)), (3430379898100526271344681039769346823351 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllrrrl_ok : V1rlrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrrrr_ok : V1rlrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (8, 2)), (686075979612948743025993319116761305141 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (6, 4)), (811342345167906885778424788021159031851 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (2, 4)), (2129860159045353489731720082990875144331 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (3, 6)), (3768774725125923767677573475566705096431 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrllll_ok : V1rlrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlllrl_ok : V1rlrlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B21.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B21 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 15 theorems, 47124 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrlllrr_ok : V1rlrlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (6, 1)), (3131840219264272092402775608593449295879 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (4, 6)), (842087327755274530804796358709825885523 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrllrll_ok : V1rlrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrllrlr_ok : V1rlrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (7, 5)), (3131840219315492420010219672712820144991 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrllrrl_ok : V1rlrlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrllrrr_ok : V1rlrlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (10, 1)), (733581421695249490317664818605507804027 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (8, 4)), (1602533068422129968180521804944555226601 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (6, 6)), (97870006854019352821951731197148122253 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrlll_ok : V1rlrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrllr_ok : V1rlrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (5, 3)), (313802422110116039952185748810454096827 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrlrl_ok : V1rlrlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B22.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B22 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 46760 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrlrlrr_ok : V1rlrlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (7, 3)), (1506778641020559497498512636241080837321 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (6, 3)), (3043283014375964102910588723927169304247 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrrll_ok : V1rlrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrrlr_ok : V1rlrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (9, 3)), (1569012110557535322446878057285505690411 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrrrl_ok : V1rlrlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrrrr_ok : V1rlrlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (5, 5)), (3083106871359344441034791403198809452797 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (11, 1)), (726062976696550176662937905946100179027 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (8, 2)), (1521641507187692617967977489975119785777 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (2, 6)), (1050451381386307205601381254728944783613 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrllll_ok : V1rlrlrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B23.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B23 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 44044 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrrlllr_ok : V1rlrlrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (8, 2)), (1460521508041267069539837379088039603063 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrllrl_ok : V1rlrlrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrllrr_ok : V1rlrlrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (11, 1)), (163774160921183565460936177717205752877 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (9, 2)), (2972195650885556294514355870514076716431 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrlrll_ok : V1rlrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlrlr_ok : V1rlrlrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 10, some (8, 2)), (2825209951910055121546749076586481778921 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B24.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B24 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 10 theorems, 45724 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrrlrrl_ok : V1rlrlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlrrr_ok : V1rlrlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 10, some (12, 0)), (809950920210667344281021640014099218177 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 10, some (9, 3)), (355825682588488119947627323607606315789 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 10, some (6, 4)), (1456914144670173999373999226656981148347 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrllll_ok : V1rlrlrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlllr_ok : V1rlrlrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 11, some (9, 2)), (85873251853990413006574727311838395923 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrllr_ok : V1rlrlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 11, some (10, 2)), (1392681087537425787046256508133772454629 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B25.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B25 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 14 theorems, 47192 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrrrlrll_ok : V1rlrlrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlrlr_ok : V1rlrlrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 12, some (10, 2)), (167766172519878096226569949658965992731 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrlrr_ok : V1rlrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, none), (0 : ℚ)) := by decide +kernel
theorem V1rlrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 12, some (7, 5)), (1367028617492282402314320122133574532141 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrr_ok : V1rlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, some (0, 4)), (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 11, some (7, 5)), (696340543773975854427080235493010740903 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (6, 6)), (743048912732116701753014722717142602283 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (11, 1)), (5524308728610985410934053617488239794179 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrll_ok : V1rlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrlrl_ok : V1rlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrlrrl_ok : V1rlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B26.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B26 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 42480 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrrlrrr_ok : V1rlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 3, some (4, 5)), (72168697817430808739624783353655983469 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 3, some (0, 4)), (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 2, some (2, 3)), (1100926452950101354773344838793832077331 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrlll_ok : V1rlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrllrl_ok : V1rlrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrllrr_ok : V1rlrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (5, 3)), (169825177918414964397958389892720751391 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (3, 4)), (1884387362548368548706528532366622525921 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrlrll_ok : V1rlrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrlrlr_ok : V1rlrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (9, 2)), (2148858628066065066216153033840983682817 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B27.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B27 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 48168 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrrrlrrl_ok : V1rlrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrlrrr_ok : V1rlrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (5, 0)), (3288808921698780658963278121953425627411 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (2, 4)), (851944063618225126920208938062606440101 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (7, 2)), (3508106422069272092173986958967001750793 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrlll_ok : V1rlrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrllr_ok : V1rlrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (8, 4)), (1715189949060274328247979031395376897987 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrlrll_ok : V1rlrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrlrlr_ok : V1rlrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (4, 2)), (1684174655494196385445305111691784614203 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrlrrl_ok : V1rlrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B28.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B28 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 15 theorems, 48240 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrrrrlrrr_ok : V1rlrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (6, 2)), (626368043854542350854725688309819316081 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (5, 2)), (3205066136814619058640109853613002157873 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (1, 5)), (5505627645458669974125214669425018539547 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrlll_ok : V1rlrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrllr_ok : V1rlrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (8, 1)), (3205066136814310469182005531825195491269 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrlrl_ok : V1rlrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrlrr_ok : V1rlrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (11, 0)), (422826951420580251006094469450422582083 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (9, 1)), (842087327747184390436181180967257488921 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrrll_ok : V1rlrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrrlr_ok : V1rlrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (5, 4)), (3138024221110453776625410511616717697693 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrrrl_ok : V1rlrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B29.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B29 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 16 theorems, 41968 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrrrrrrrr_ok : V1rlrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (7, 4)), (188347330128850135885853617581387293549 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (6, 4)), (121731320575621749662396230882408118527 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (3, 5)), (1815157441745651293153198652838440799703 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (7, 1)), (1565920109636468954313096995342133580881 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (6, 5)), (811342345176757573205344802236423983031 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 3, some (8, 3)), (4344547123196930875580687629529579377009 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, some (4, 2)), (528259867199348751292107254485468613897 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 3, some (6, 6)), (982336061735533704636400862874075113159 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllllll_ok : V1rrllllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllllr_ok : V1rrlllllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (10, 0)), (3317673580663110777290332188684058674409 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllllrl_ok : V1rrllllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllllrr_ok : V1rrllllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (5, 5)), (1541553435682596989761366156964410501003 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (12, 0)), (4201805525532626451637253808624453940873 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B30.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B30 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 46260 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlllllrll_ok : V1rrlllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllrlr_ok : V1rrlllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (8, 1)), (730260754020574375786266375085965756959 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllllrrl_ok : V1rrlllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllrrr_ok : V1rrlllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (11, 0)), (818870804605808522003324930366817057759 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (9, 1)), (743048912721106653901439325827098998517 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (7, 1)), (2921043016080433817531648044577426703659 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrlll_ok : V1rrllllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B31.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B31 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 43560 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllllrllr_ok : V1rrllllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (7, 4)), (1423302730358360602885618606639786791743 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrlrl_ok : V1rrllllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrlrr_ok : V1rrllllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (10, 1)), (291382828933503243905477086817167159713 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (8, 4)), (353151243991650481699242236188377496833 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrrlll_ok : V1rrllllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrllr_ok : V1rrllllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (7, 3)), (2785362175076902367472247689668602825389 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B32.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B32 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 49716 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllllrrlr_ok : V1rrllllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (8, 2)), (549588811865624444250621132341244820251 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrrrll_ok : V1rrllllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrrlr_ok : V1rrllllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (10, 2)), (696340543769657935976074629547389508207 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrrrrl_ok : V1rrllllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrrrr_ok : V1rrllllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 11, some (7, 5)), (2734057234991785260502564177142660275653 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (12, 0)), (1499221256959258055105526564170713555617 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (9, 3)), (2747944059338227169025884957913543994257 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (5, 5)), (2998442513935014133034172475444040832573 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (5, 5)), (303727822608565754535584065544252409889 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrlllll_ok : V1rrlllrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B33.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B33 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 42354 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlllrllllr_ok : V1rrlllrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 11, some (10, 1)), (2684258760317181808456266792508729139951 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrlllrl_ok : V1rrlllrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrlllrr_ok : V1rrlllrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 12, some (8, 4)), (2630822245257063905427933302120585645007 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 11, some (11, 1)), (2734057234965663832041131710272800849933 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrllr_ok : V1rrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 12, some (10, 2)), (325308077018348279517232465504459640133 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrlr_ok : V1rrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, some (1, 2)), (5649480088030739374936616103863333862271 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrr_ok : V1rrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, some (5, 4)), (4051669648138505661490815403193603627281 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 11, some (8, 4)), (2684258760333460601130983353087803267297 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B34.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B34 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 10 theorems, 45900 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllrll_ok : V1rrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrlrl_ok : V1rrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrlrr_ok : V1rrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 2, some (9, 2)), (2786792932225899617735811690896843882749 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 2, some (5, 0)), (3540402960722962308395186562531178910869 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrrll_ok : V1rrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrlrl_ok : V1rrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrlrr_ok : V1rrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (1, 3)), (1104861745723931897588706758951578473997 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 3, some (8, 4)), (3768774725177783030647236237160495475077 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B35.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B35 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 42705 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllrrrll_ok : V1rrllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrrlr_ok : V1rrllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (6, 3)), (1622684690335594111494229179317252303903 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrrrrl_ok : V1rrllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrrrr_ok : V1rrllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (1, 4)), (1101125529090944439078782958601785285407 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (8, 4)), (1715189949067504905769098256037484387813 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (4, 2)), (428797487257531482995100987640765323209 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 3, some (4, 2)), (877026605514531931976030693988043288267 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 1, some (5, 3)), (1871544089550846627551814159714650807321 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlllll_ok : V1rrlrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B36.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B36 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 48510 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrllllr_ok : V1rrlrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (7, 2)), (3131840219279609201469155239186419985997 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlllrll_ok : V1rrlrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlllrlr_ok : V1rrlrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (12, 0)), (5505627645494427285650285687846557110993 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlllrrl_ok : V1rrlrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlllrrr_ok : V1rrlrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (6, 0)), (3043283014339529410089756040942338165447 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (4, 3)), (663534716132633258552653603549397857161 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (9, 3)), (673669862208180945922279909160333709393 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrllrlll_ok : V1rrlrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrllr_ok : V1rrlrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (8, 1)), (3043283014375964102910588723927169304247 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B37.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B37 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 48600 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrllrlrl_ok : V1rrlrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrlrr_ok : V1rrlrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (11, 0)), (363031488348858050803021082935724780683 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (9, 1)), (3138024221106555107098021728289444160731 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrllrrll_ok : V1rrlrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrrlr_ok : V1rrlrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (6, 3)), (2972195650889970541325182890700586258699 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrllrrrl_ok : V1rrlrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrrrr_ok : V1rrlrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (8, 4)), (584208603224560903848826434841428340991 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (7, 3)), (1460521508046983823401832556113683947779 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B38.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B38 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 47430 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (4, 4)), (3275483218428908399478840685358859248213 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (7, 0)), (3013557282032986409046423086616401289517 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrllll_ok : V1rrlrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlllr_ok : V1rrlrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (4, 4)), (809950920211528740208436472957549444671 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrllrll_ok : V1rrlrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrllrlr_ok : V1rrlrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (7, 3)), (569321092141890891590284949638942645963 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrllrr_ok : V1rrlrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (8, 1)), (353151243988756469854633597236189303171 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (6, 4)), (2913828289349685569717941848536901411261 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrlrlll_ok : V1rrlrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B39.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B39 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 46350 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrlrlrllr_ok : V1rrlrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (10, 0)), (2913828289334562676080180110920146341683 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrlrlr_ok : V1rrlrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (11, 0)), (1518639113033940124189215552076937174677 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrlrrll_ok : V1rrlrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlrrlr_ok : V1rrlrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (7, 4)), (2785362175093194871817554522408651567379 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrlrrr_ok : V1rrlrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (8, 3)), (549588811867812926412251327475766374841 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (6, 4)), (1432510426849198036843836424872659821381 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (9, 1)), (2846605460702001080945209481667847242969 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B40.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B40 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 47520 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrlrrllll_ok : V1rrlrlrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrlllr_ok : V1rrlrlrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (10, 2)), (174085135942794137879264493005227211859 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrllrl_ok : V1rrlrlrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrllrr_ok : V1rrlrlrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (7, 4)), (1367028617490735639419164109023208289763 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (12, 0)), (599688502784057502181267012585221213751 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrlrll_ok : V1rrlrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrlrlr_ok : V1rrlrlrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (9, 2)), (2668253843474739407446581551161569144233 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrlrrl_ok : V1rrlrlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B41.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B41 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 47565 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrlrrlrrr_ok : V1rrlrlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (11, 1)), (683514308742122633171158243357135556539 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (10, 1)), (536851752063739589995788437929618979677 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (8, 3)), (2684258760326543773191684701396175682699 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrrlll_ok : V1rrlrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrllr_ok : V1rrlrlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 11, some (9, 2)), (2602464616147500883171765116341766919151 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrrlrl_ok : V1rrlrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrlrr_ok : V1rrlrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 11, some (12, 0)), (336304020549424605513825371782604032821 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 11, some (10, 2)), (2602464616150359471307386685566126111499 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B42.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B42 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 43840 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrlrrrrll_ok : V1rrlrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrrlr_ok : V1rrlrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 12, some (12, 0)), (40395612890417716335698486895009165237 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrrrr_ok : V1rrlrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 0, some (0, 1)), (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 12, some (9, 3)), (636795805621156596094705823213107809891 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 11, some (7, 4)), (134521608220457479051611324243186656583 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (9, 3)), (2747944059345764336344230073101134913787 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (10, 0)), (770776717835975123716986914299518844523 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrll_ok : V1rrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrlr_ok : V1rrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 1, some (2, 2)), (4344547123134169609917406344140615388987 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrll_ok : V1rrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B43.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B43 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 14 theorems, 48080 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrrrlr_ok : V1rrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 2, some (8, 3)), (3768774725189471056581149248083537138377 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrrll_ok : V1rrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrlr_ok : V1rrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 3, some (7, 1)), (657761784362089957867018521057124532423 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrrrl_ok : V1rrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrrr_ok : V1rrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 4, some (3, 3)), (733581421694689396466842420241020036129 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 3, some (10, 0)), (1064930079531146727683285039201932005543 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 3, some (4, 2)), (85759497451463513423374291255801909079 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 2, some (3, 1)), (235548420318900605175029774674073451671 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 0, some (1, 2)), (5607017757877939735572888155242722899231 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (5, 1)), (400633267101799810230712783258015933167 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllllll_ok : V1rrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B44.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B44 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 47850 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlllllr_ok : V1rrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 4, some (9, 1)), (3368349311006527178139447531498092951779 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllllrll_ok : V1rrrllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllllrlr_ok : V1rrrllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (5, 2)), (627604844220179748676190476653368665579 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllllrrl_ok : V1rrrllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllllrrr_ok : V1rrrllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (8, 1)), (95102594199369218193137484612359796471 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (6, 3)), (3043283014388073424342114042390223475481 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (3, 3)), (1815157441739821049537130791953720662849 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllrlll_ok : V1rrrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrllr_ok : V1rrrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (11, 1)), (181515744176240568932408873479337568381 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B45.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B45 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 49280 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlllrlrl_ok : V1rrrlllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrlrr_ok : V1rrrlllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (6, 3)), (371524456361762789963526104355442374397 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (5, 1)), (3083106871340324679606418015372020662523 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllrrll_ok : V1rrrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrrlr_ok : V1rrrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (9, 2)), (743048912726583585187188950078537348541 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllrrrl_ok : V1rrrlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrrrr_ok : V1rrrlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B46.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B46 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 48785 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (6, 1)), (2913828289333087227865755271513632544789 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (11, 0)), (3275483218434221984960609968631637491009 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (8, 0)), (730260754020640935986745569934767054251 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (9, 2)), (3138024221132492252205613289133721755349 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrllll_ok : V1rrrllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlllr_ok : V1rrrllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (9, 0)), (1423302730350509388189580132041384440691 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrllrll_ok : V1rrrllrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrllrlr_ok : V1rrrllrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (11, 1)), (303727822608565754535584065544252409889 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrllrr_ok : V1rrrllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (6, 2)), (5730041707372222479609159029287752053 / 20000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B47.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B47 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 49830 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (10, 1)), (1456914144672284587736383415443215002471 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlrlll_ok : V1rrrllrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrllr_ok : V1rrrllrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (8, 3)), (2747944059345764336344230073101134913787 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlrlr_ok : V1rrrllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (9, 2)), (549588811867812926412251327475766374841 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlrrll_ok : V1rrrllrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrrlr_ok : V1rrrllrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (6, 3)), (705896522732930552432935183768081159309 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlrrrl_ok : V1rrrllrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrrrr_ok : V1rrrllrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B48.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B48 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 43065 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrllrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (9, 0)), (2668253843467641400633030637517196988749 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (8, 1)), (1342129380158742518380400935968301145819 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (11, 0)), (2865020853688571295766226940575361947723 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (8, 0)), (2747944059321900701883884157721627645749 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrllll_ok : V1rrrllrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlllr_ok : V1rrrllrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (10, 1)), (107370350412866002809470176246917805519 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrllrl_ok : V1rrrllrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrllrr_ok : V1rrrllrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 10, some (8, 2)), (328852780655815771935885028032801072649 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (11, 1)), (2734057234973721614713162655468540956821 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B49.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B49 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 49830 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrllrrlrll_ok : V1rrrllrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlrlr_ok : V1rrrllrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 10, some (10, 0)), (650616154035771909435491484309511910177 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrlrrl_ok : V1rrrllrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlrrr_ok : V1rrrllrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 11, some (8, 3)), (1292659612498697759922630282064675908117 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 10, some (11, 0)), (1315411122622081421821365301889158023199 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 10, some (9, 1)), (2602464616145375558177322290173573208063 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrrlll_ok : V1rrrllrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B50.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B50 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 48719 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrllrrrllr_ok : V1rrrllrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 11, some (11, 0)), (2547183222474706216405866078298537861763 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrrlrll_ok : V1rrrllrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 12, some (11, 1)), (2477944751916666320676686439747065465169 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrrlrr_ok : V1rrrllrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 12, some (12, 0)), (1250024077251349632999562775295713830179 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 12, some (9, 3)), (1250024077257403502811422379864834573471 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrrr_ok : V1rrrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 0, some (0, 0)), (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 11, some (9, 3)), (254718322249016864791343787025488314303 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (9, 2)), (2668253843479117479233176595226224641479 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (7, 2)), (2846605460704324060266775716436230575699 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrll_ok : V1rrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B51.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B51 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 46926 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrlrl_ok : V1rrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrlrr_ok : V1rrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 2, some (4, 0)), (686075979612697309440939326790381059329 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 1, some (7, 1)), (438513302760094552331525984371624753573 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrlll_ok : V1rrrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrllr_ok : V1rrrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 3, some (5, 0)), (1602533068408865851062628641929373982933 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrlrl_ok : V1rrrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrlrr_ok : V1rrrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 4, some (3, 1)), (3630314883450757719278687679822114442221 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 3, some (8, 2)), (3205066136854983465090557928001939177467 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B52.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B52 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 44352 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrrrll_ok : V1rrrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrlrl_ok : V1rrrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrlrr_ok : V1rrrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 5, some (4, 2)), (1637741609211679339621550990566514133203 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 4, some (10, 2)), (1658836790366414530180219574992892257921 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrrll_ok : V1rrrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrrlr_ok : V1rrrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 5, some (8, 1)), (365130377011127620101756716869111168097 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrrrl_ok : V1rrrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B53.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B53 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 41712 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrrrrrr_ok : V1rrrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 6, some (4, 2)), (809950920210667344281021640014099218177 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 5, some (10, 0)), (3083106871354404502612760844960905969819 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 5, some (6, 1)), (1486097825441930888075729009852777816443 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 4, some (7, 0)), (3013557282036535256830095512717782955061 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 2, some (11, 1)), (138107718218954605715858780661787682903 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 0, some (3, 2)), (479836647848747244478265321931490345127 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllllll_ok : V1rrrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllllr_ok : V1rrrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 6, some (8, 2)), (2825209951924718082217241776964126027071 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllllrl_ok : V1rrrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B54.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B54 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 10 theorems, 49368 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrllllrr_ok : V1rrrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (6, 1)), (2865020853684873656748330714268416254957 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 6, some (10, 1)), (364228536169180144667564042729012703839 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllrlll_ok : V1rrrrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrllr_ok : V1rrrrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (9, 0)), (549588811865624444250621132341244820251 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllrlr_ok : V1rrrrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (10, 0)), (2785362175076902367472247689668602825389 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllrrll_ok : V1rrrrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrrlr_ok : V1rrrrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B55.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B55 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 48972 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (7, 2)), (683514308742122633171158243357135556539 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllrrrl_ok : V1rrrrlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrrrr_ok : V1rrrrlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (9, 2)), (2668253843485104400686626791800911114841 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (8, 2)), (1342129380162692599634377394221613807327 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (12, 0)), (2998442513935014133034172475444040832573 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (8, 0)), (1373972029663414968028558460340083088889 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrllll_ok : V1rrrrllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlllr_ok : V1rrrrllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (11, 1)), (1367028617490735639419164109023208289763 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrllrl_ok : V1rrrrllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrllrr_ok : V1rrrrllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B56.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B56 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 47190 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 9, some (9, 1)), (1301232308073644175336160416862473774021 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 9, some (8, 1)), (1315411122622081421821365301889158023199 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrlrll_ok : V1rrrrllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlrlr_ok : V1rrrrllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 9, some (11, 0)), (328852780655815771935885028032801072649 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrlrrl_ok : V1rrrrllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlrrr_ok : V1rrrrllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 10, some (10, 0)), (2534841151296704579030642708310444754483 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 10, some (8, 2)), (1292659612496101552537265299841501385409 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B57.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B57 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 48444 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 9, some (10, 0)), (2602464616145375558177322290173573208063 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrrlll_ok : V1rrrrllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrrllrl_ok : V1rrrrllrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 11, some (10, 1)), (2477944751916981616251731365048479211001 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 10, some (12, 0)), (1292659612496101552537265299841501385409 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrrlrll_ok : V1rrrrllrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 11, some (11, 1)), (154871546995008410750136288628913541833 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrrlrr_ok : V1rrrrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 11, some (12, 0)), (1250024077252625588920141519785007812161 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B58.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B58 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 44922 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 11, some (10, 2)), (1238972375962594848782752732980082770051 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrrr_ok : V1rrrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 12, some (11, 1)), (2419621098969871515905273275618203541941 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 10, some (10, 2)), (633710287827827243369460539469579599279 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (10, 1)), (2684258760326543773191684701396175682699 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrl_ok : V1rrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrll_ok : V1rrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrlr_ok : V1rrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 2, some (9, 0)), (421043663876577788543507100581910565263 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B59.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B59 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 15 theorems, 49296 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrlrrrl_ok : V1rrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrrrl_ok : V1rrrrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrrrr_ok : V1rrrrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 4, some (4, 0)), (1637741609172645010604601598624636050377 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 3, some (10, 0)), (3317673580696682510844884793020153538869 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 3, some (4, 1)), (1658836790333019417596792592960753328073 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 2, some (3, 1)), (3667907108485331718933926046825917718421 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 0, some (4, 0)), (701621284412056493848757625649608788753 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlllll_ok : V1rrrrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllllr_ok : V1rrrrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 4, some (9, 1)), (2972195650909455337022391056541125374521 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlllrl_ok : V1rrrrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlllrr_ok : V1rrrrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 5, some (7, 0)), (1423302730350324492224674428244455263891 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 4, some (12, 0)), (1799299018349647981937642517341512274667 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B60.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B60 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 10 theorems, 46020 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrllrll_ok : V1rrrrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrlr_ok : V1rrrrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 6, some (5, 1)), (46850664279957937006487361442197852931 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllrrll_ok : V1rrrrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrrlr_ok : V1rrrrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 6, some (9, 1)), (2747944059339476040145316943967269227291 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllrrr_ok : V1rrrrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 6, some (11, 0)), (358127606712794235351443888703509322673 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 6, some (8, 0)), (85873251853990413006574727311838395923 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 5, some (9, 1)), (113864218428726065209475198891100581429 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B61.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B61 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 10 theorems, 46332 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrlrllll_ok : V1rrrrrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlllr_ok : V1rrrrrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 7, some (9, 0)), (33353173043399444992296481853992186923 / 125000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrllrl_ok : V1rrrrrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrllrr_ok : V1rrrrrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 7, some (12, 0)), (2823586090947761813001428256819702362921 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 7, some (10, 1)), (2684258760333460601130983353087803267297 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrlrll_ok : V1rrrrrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlrlr_ok : V1rrrrrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 8, some (9, 1)), (2602464616150359471307386685566126111499 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B62.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B62 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 49218 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrlrlrrl_ok : V1rrrrrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlrrr_ok : V1rrrrrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 9, some (8, 1)), (2585319224989105778631535452164455562213 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 8, some (11, 0)), (164426390328169717260760187157630154597 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 8, some (8, 0)), (1315411122620799309304941046532325931931 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrlll_ok : V1rrrrrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrllr_ok : V1rrrrrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 9, some (11, 0)), (2547183222479936881297239672644989273839 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrlrll_ok : V1rrrrrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B63.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B63 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 8 theorems, 45942 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 10, some (10, 1)), (154871546995008410750136288628913541833 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrlrr_ok : V1rrrrrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 10, some (11, 0)), (2477944751916981616251731365048479211001 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 10, some (9, 1)), (1250024077252625588920141519785007812161 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrrlll_ok : V1rrrrrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 11, some (11, 0)), (48392421979342982328237290772786560697 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrrlrl_ok : V1rrrrrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 12, some (11, 1)), (1184890241398660139822203356277229499793 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B64.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B64 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 47632 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 11, some (11, 1)), (1209810549486939479657235896010824593647 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrrr_ok : V1rrrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 12, some (12, 0)), (2369780482793881383248675110678081841711 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 10, some (12, 0)), (2500048154509068474185918012177293707077 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 9, some (9, 1)), (254718322247925625968276054190970091753 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 7, some (7, 1)), (2734057234965663832041131710272800849933 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrll_ok : V1rrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrlrl_ok : V1rrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrlrrl_ok : V1rrrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrlrrr_ok : V1rrrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 3, some (10, 0)), (1541553435689128728298739832063503099887 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 3, some (4, 0)), (1637741609201288268738183725888328643913 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 2, some (3, 0)), (181515744168853040365456906014316135603 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B65.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B65 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 47866 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrrlll_ok : V1rrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrllr_ok : V1rrrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 4, some (12, 0)), (161990184045344602602389765201671174641 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrlrll_ok : V1rrrrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrlrlr_ok : V1rrrrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 5, some (12, 0)), (2998442513964823832539839069921465771823 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrlrrl_ok : V1rrrrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrlrrr_ok : V1rrrrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 6, some (11, 0)), (1367028617492282402314320122133574532141 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 6, some (8, 0)), (167766172519878096226569949658965992731 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 5, some (9, 0)), (2747944059333884501510001327767918896409 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrlll_ok : V1rrrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B66.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B66 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 46319 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrrrllr_ok : V1rrrrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 7, some (10, 0)), (520492923230214823668258415574443181917 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrlrl_ok : V1rrrrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrlrr_ok : V1rrrrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 8, some (11, 0)), (636795805621156596094705823213107809891 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 8, some (8, 0)), (40395612890417716335698486895009165237 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrrlll_ok : V1rrrrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 9, some (11, 0)), (61948618798011246689430638584100760379 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrrlr_ok : V1rrrrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B67.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B67 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 10 theorems, 49231 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 9, some (12, 0)), (1250024077257403502811422379864834573471 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrrrll_ok : V1rrrrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 11, some (11, 0)), (2369780482793881383248675110678081841711 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrrrr_ok : V1rrrrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 11, some (12, 0)), (1184890241398660139822203356277229499793 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 10, some (11, 0)), (2419621098969871515905273275618203541941 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 9, some (9, 0)), (1250024077251349632999562775295713830179 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 7, some (7, 0)), (2690432164392302393960859654468967704691 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 4, some (6, 0)), (364228536166826752604576378699155640371 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 0, some (4, 0)), (214398743628800031197069045846248769399 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B68.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B68 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 15 theorems, 45195 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 4, some (6, 1)), (594439130176803302418296840436750878783 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 6, some (6, 2)), (2913828289336518745113189517935895535399 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 4, some (6, 2)), (3131840219277795336128362872961775076589 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1r_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (8, 3)), (121731320575621749662396230882408118527 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 1, some (2, 4)), (947252630941585907335047904888695341519 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llll_ok : V2llll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lllrl_ok : V2lllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lllrr_ok : V2lllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 2, none), (0 : ℚ)) := by decide +kernel
theorem V2lll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((0, 8, some (8, 2)), (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llrlll_ok : V2llrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrllrl_ok : V2llrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrllrr_ok : V2llrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 8, none), (0 : ℚ)) := by decide +kernel
theorem V2llrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 7, some (1, 9)), (5649480088101409609742838261186798814417 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B69.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B69 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 45912 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2llrlrll_ok : V2llrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrlrlr_ok : V2llrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 9, some (9, 3)), (55735858643534442296124964203983122089 / 50000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llrlrr_ok : V2llrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 11, some (3, 8)), (4163264206407298183655921576759893955683 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 8, some (8, 4)), (2242807103120848482710747466799520064071 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llrrll_ok : V2llrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrrlr_ok : V2llrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 3, some (2, 1)), (5179103758900665868260816369571082689509 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llrrrll_ok : V2llrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrrrlr_ok : V2llrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 5, some (4, 8)), (9449982068984404531348614453817392277733 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B70.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B70 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 14 theorems, 42933 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2llrrrrl_ok : V2llrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrrrrr_ok : V2llrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 7, some (1, 9)), (11214035515891029917217060749925722492777 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 6, some (3, 6)), (9106609875621580468117128411800685073989 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 4, some (6, 0)), (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 1, some (2, 1)), (12787910517423725177379896930284449167619 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2ll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 5, some (3, 9)), (1978129908251083762614770228432022389149 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrllllll_ok : V2lrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlllllr_ok : V2lrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 8, some (4, 5)), (4176429271805196715995054226511687889233 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrllllrl_ok : V2lrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrllllrr_ok : V2lrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 9, some (3, 9)), (2116009975954273023866100395570040172611 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 8, some (8, 3)), (72409118718891905300918705533136221831 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B71.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B71 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 47490 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrlllrll_ok : V2lrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlllrlr_ok : V2lrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 10, some (5, 7)), (1574684152454042004717336662099662527611 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlllrrll_ok : V2lrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlllrrlr_ok : V2lrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 11, some (8, 4)), (7717346690237916328355507463678817121249 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlllrrr_ok : V2lrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 12, some (5, 7)), (1894416977413675026749247491780124323017 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 11, some (3, 8)), (513252279424419768733276709002266337091 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 9, some (9, 1)), (1785940281957881408145813004418556607551 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrllr_ok : V2lrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 0, some (1, 3)), (12787910517714154588036090998156710691151 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrlll_ok : V2lrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B72.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B72 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 42700 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrlrllr_ok : V2lrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 4, some (3, 9)), (295311939656886874991350640826969104227 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrlrl_ok : V2lrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrlrrl_ok : V2lrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrlrrr_ok : V2lrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 6, some (3, 5)), (8841024555472086416980430007407687019239 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 5, some (8, 1)), (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 5, some (2, 4)), (9388389994033070579896216639471467291011 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrrlll_ok : V2lrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrllr_ok : V2lrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 7, some (0, 9)), (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B73.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B73 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 48900 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrlrrlrl_ok : V2lrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrlrr_ok : V2lrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 7, some (8, 4)), (9051139839865767296672357950937848331701 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 7, some (5, 2)), (4130470120839842091644575306161675924609 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrrrll_ok : V2lrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrrlrl_ok : V2lrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrrlrr_ok : V2lrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 8, some (11, 0)), (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 8, some (8, 1)), (8464039903413396943603996177670798607201 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrrrrll_ok : V2lrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrrrlr_ok : V2lrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 9, some (6, 5)), (7867562134944497900975894492744733831213 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B74.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B74 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 16 theorems, 49875 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrlrrrrrl_ok : V2lrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrrrrr_ok : V2lrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 10, some (2, 9)), (4372415066003869311243556542329011595149 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 9, some (9, 1)), (4163264206334309042077671761250095040477 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 9, some (3, 9)), (6505100322575999111598735372203946927 / 7812500000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 8, some (3, 9)), (4232019951830675224970188975770738554201 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 6, some (6, 3)), (4420512277728420656644365412204098574211 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 3, some (5, 1)), (462525698706082835761796479451178511219 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrllllll_ok : V2lrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlllllr_ok : V2lrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 10, some (10, 0)), (513252279386004602001329275745606511587 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrllllrl_ok : V2lrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrllllrr_ok : V2lrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 11, some (10, 2)), (307267614701871988498775928499061405261 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 11, some (5, 6)), (1515533581926502321261927644794816641673 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlllr_ok : V2lrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B75.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B75 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 14 theorems, 46180 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 12, some (10, 2)), (1490732992739786514207064377759878958653 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrllr_ok : V2lrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 0, some (4, 4)), (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlrll_ok : V2lrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrlr_ok : V2lrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 3, some (2, 3)), (9629737162515717723116596975476265508891 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlrrl_ok : V2lrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrrrl_ok : V2lrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrrrr_ok : V2lrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 5, some (0, 7)), (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 4, some (5, 7)), (22766524689612960954772078987609925231 / 25000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 3, some (7, 5)), (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 2, some (3, 5)), (9890649541088913858901943675973858306127 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrllll_ok : V2lrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B76.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B76 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 48870 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrrrlllr_ok : V2lrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 5, some (7, 1)), (2300149910639412413304326059754228787559 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrllrl_ok : V2lrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrllrr_ok : V2lrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 6, some (5, 5)), (826094024170975963991866792989077899057 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 6, some (2, 4)), (9051139839834974224008629502042987486373 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrlrlll_ok : V2lrrrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlrllr_ok : V2lrrrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (1, 8)), (11093159443559185287731004922022735235757 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrlrlrl_ok : V2lrrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlrlrr_ok : V2lrrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (6, 1)), (2010911812488771427039470988945415431961 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (4, 4)), (4065644764139300493561859168819843706781 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B77.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B77 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 43170 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrrrlrrll_ok : V2lrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlrrlr_ok : V2lrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (10, 1)), (2773289860833594239427585868706453451199 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrlrrrl_ok : V2lrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlrrrr_ok : V2lrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 8, some (5, 6)), (7873420762260544444645286409849659772269 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 8, some (3, 6)), (4163264206368245518153706025487183896127 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (7, 5)), (101641119104343036630777984482870324991 / 125000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 6, some (9, 1)), (11147171728629566965907083731280470606451 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrllll_ok : V2lrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrlllr_ok : V2lrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 8, some (10, 1)), (1765847695507244395869653850409711047889 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B78.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B78 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 8 theorems, 47685 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrrrrllrl_ok : V2lrrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrllrr_ok : V2lrrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 9, some (6, 6)), (1923779248757153337345560720062716847693 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 9, some (4, 5)), (7804901991450574172781015797779491198049 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrlrll_ok : V2lrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrlrlr_ok : V2lrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 10, some (4, 6)), (1920422591898987240375402426663522618419 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrlrrl_ok : V2lrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B79.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B79 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 20 theorems, 41295 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrrrrlrrrl_ok : V2lrrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrlrrrr_ok : V2lrrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 11, some (5, 7)), (3726832481905460859542830944006976312259 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 10, some (11, 1)), (4057659642498607502217457330467879206261 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 10, some (7, 5)), (7521014755215261754360168234650045775999 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 9, some (9, 2)), (7804901991433724149808490229614713544977 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrrllll_ok : V2lrrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrrlllr_ok : V2lrrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 11, some (11, 0)), (3788606806957205179173099746402948588359 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrrllr_ok : V2lrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 12, some (6, 6)), (7267324148919039738287713960274136453819 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrrlr_ok : V2lrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 0, some (0, 3)), (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrrr_ok : V2lrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 0, some (3, 1)), (1294775939918558152038654213563366957479 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 11, some (8, 3)), (7360797891005203499694323868351567736857 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 8, some (7, 5)), (3936710381115554452696236084682862192243 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 5, some (4, 3)), (172649942260009800663354087795025417677 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 10, some (6, 5)), (7695116994958748276402424363819545419223 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2l_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 7, some (9, 1)), (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B80.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B80 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 10 theorems, 43050 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlllll_ok : V2rlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllllrl_ok : V2rllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllllrrl_ok : V2rllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllllrrr_ok : V2rllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 3, some (8, 4)), (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 3, some (5, 3)), (1821321975120148121304246476300072892033 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 2, some (7, 0)), (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrlll_ok : V2rlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrllr_ok : V2rlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 4, some (6, 4)), (884102455552621779283871685703008183633 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B81.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B81 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 49098 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlllrlrl_ok : V2rlllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrlrr_ok : V2rlllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 5, some (5, 0)), (8260940241173051631608627073368082801699 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 5, some (1, 4)), (11147171728630870321358687414291614613349 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrrlll_ok : V2rlllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrllr_ok : V2rlllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, none), (0 : ℚ)) := by decide +kernel
theorem V2rlllrrlrl_ok : V2rlllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrlrr_ok : V2rlllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, some (5, 2)), (8043647250016375418930258040297601592487 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, some (3, 4)), (8464039903441647977251122878598442399863 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrrrll_ok : V2rlllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B82.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B82 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 49203 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlllrrrlr_ok : V2rlllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, some (8, 3)), (8464039903472751752354737610398843661063 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrrrrl_ok : V2rlllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrrrr_ok : V2rlllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (4, 4)), (248507634660880608653222385053625084827 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (0, 7)), (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, some (6, 5)), (8043647250092637993413896604164716452971 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 5, some (8, 1)), (4525569919917548716005740502636396929279 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 4, some (3, 6)), (1105128069443269796184070198047484818623 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlllll_ok : V2rllrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllllr_ok : V2rllrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (8, 0)), (7952244309102490108242007885602042977749 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlllrl_ok : V2rllrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B83.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B83 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 10 theorems, 48321 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rllrlllrr_ok : V2rllrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 8, some (4, 5)), (7804901991459746827419172052753408343557 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (10, 2)), (1765847695505194655893288124712320631179 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrllrll_ok : V2rllrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllrlr_ok : V2rllrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 8, some (8, 4)), (7717346690288117612130533026547667084537 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrllrrll_ok : V2rllrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllrrlr_ok : V2rllrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 9, some (5, 4)), (1894416977394067658807727827001006822109 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrllrrrl_ok : V2rllrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B84.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B84 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 15 theorems, 49917 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rllrllrrrr_ok : V2rllrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 9, some (7, 5)), (235031711101165435978051921486773353907 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 9, some (6, 4)), (188414676594522882612385148926508389573 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 9, some (2, 7)), (1084119694902431732665377643911135507233 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 8, some (6, 5)), (961889624375006682863311123249499144541 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrllll_ok : V2rllrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrlllr_ok : V2rllrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 9, some (10, 2)), (7681690367540597777041532311021490101407 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrllrl_ok : V2rllrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrllrr_ok : V2rllrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 10, some (6, 5)), (7394198582073614254278705891501842391253 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 10, some (4, 6)), (7577213614117468640079483423279435578807 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrlrll_ok : V2rllrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrlrlr_ok : V2rllrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 10, some (10, 0)), (7453664963630506162607972700098046335467 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B85.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B85 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 14 theorems, 46263 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rllrlrlrrl_ok : V2rllrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrlrrr_ok : V2rllrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 11, some (7, 4)), (7216578071732115163437596595349887427809 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 10, some (12, 0)), (8032584903211301342634340024164281787089 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 10, some (8, 2)), (7360797890996227302570657004167635410639 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrrlll_ok : V2rllrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrrllr_ok : V2rllrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 12, some (5, 7)), (362299425941533445928489654533053745639 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrrlr_ok : V2rllrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 12, some (10, 2)), (3543874402677374055372676417123934472283 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrrr_ok : V2rllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 0, some (1, 0)), (1156314246217442156382793496210004619843 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 11, some (9, 3)), (7216578071722561963650281869218216049687 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 9, some (9, 0)), (1894416977369996048075105139813732192543 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B86.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B86 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 43680 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rllrrl_ok : V2rllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrrrl_ok : V2rllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrrrrl_ok : V2rllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrrrrr_ok : V2rllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 3, some (3, 5)), (8841024555499914049965516300341254525811 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 2, some (8, 4)), (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 2, some (2, 1)), (75107119950395311898934928826755312633 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 0, some (4, 1)), (621634539054240885937629435975709835261 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (6, 2)), (7867562134925491557548923280125455840939 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlllll_ok : V2rlrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllllr_ok : V2rlrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 4, some (1, 5)), (11147171728638505721930886356680478985043 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B87.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B87 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 46704 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlllrl_ok : V2rlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlllrrl_ok : V2rlrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlllrrr_ok : V2rlrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 5, some (1, 4)), (5546579721667772146944672906174627609841 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 4, some (8, 4)), (141424060000390374725398098431412986801 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 4, some (5, 2)), (4130470120834014658221023412269746755879 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrllrlll_ok : V2rlrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrllr_ok : V2rlrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 5, some (5, 4)), (804364725004310548531753905802239025279 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrllrlrl_ok : V2rlrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrlrr_ok : V2rlrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 5, some (9, 1)), (4464850704950145255326422233086028494813 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 5, some (7, 1)), (4065644764138752828080090087902546184423 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B88.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B88 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 11 theorems, 49980 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrllrrll_ok : V2rlrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrrlr_ok : V2rlrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (4, 6)), (7952244309245095158669140273642203071367 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrllrrrl_ok : V2rlrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrrrr_ok : V2rlrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (8, 2)), (7952244309154604523726486526886049866139 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (6, 4)), (7867562134965695707707999081970645973673 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (2, 4)), (8829238477500926417379672924373968142517 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 5, some (3, 6)), (4232019951764013922749235893645392081207 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrllll_ok : V2rlrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlllrl_ok : V2rlrlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B89.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B89 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 15 theorems, 47124 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlrlllrr_ok : V2rlrlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (6, 1)), (7695116994929864077125801942299842889121 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (4, 6)), (7804901991523977741715369987140857993599 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrllrll_ok : V2rlrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrllrlr_ok : V2rlrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (7, 5)), (384755849752353435430314424776030864153 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrllrrl_ok : V2rlrlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrllrrr_ok : V2rlrlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (10, 1)), (8212036470649433155427093805798820739163 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (8, 4)), (964668336290250235243189788037061923767 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (6, 6)), (7695116995078312724762130118201763173331 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlrlll_ok : V2rlrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlrllr_ok : V2rlrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (5, 3)), (757766790957024085672729552396886317829 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlrlrl_ok : V2rlrlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B90.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B90 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 13 theorems, 46760 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlrlrlrr_ok : V2rlrlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (7, 3)), (7521014755183101682679137463302962526903 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (6, 3)), (7536587063771128031863848433589848889159 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlrrll_ok : V2rlrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlrrlr_ok : V2rlrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (9, 3)), (7577667909604328156230635986305220942773 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlrrrl_ok : V2rlrlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlrrrr_ok : V2rlrlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 9, some (5, 5)), (7453664963740800803464300921926842053199 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (11, 1)), (1014414910624198967980553469208763039803 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (8, 2)), (7536587063768422038999384329103832244947 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (2, 6)), (346918302365965216728750590112806768597 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrllll_ok : V2rlrlrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B91.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B91 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 44044 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlrrlllr_ok : V2rlrlrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 9, some (8, 2)), (1472159578199876791250469474405663169893 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrllrl_ok : V2rlrlrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrllrr_ok : V2rlrlrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 9, some (11, 1)), (947151701756365099212995938053635837941 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 9, some (9, 2)), (1848549645507432450460495806541450874273 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrlrll_ok : V2rlrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrlrlr_ok : V2rlrlrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 10, some (8, 2)), (449940844193356575952649582841726889927 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B92.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B92 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 10 theorems, 45724 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlrrlrrl_ok : V2rlrlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrlrrr_ok : V2rlrlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 10, some (12, 0)), (7487546284617335069177145120525071193121 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 10, some (9, 3)), (1804144517933381888617270087519362004621 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 10, some (6, 4)), (3633662074431819845236141743290980277441 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrrllll_ok : V2rlrlrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrlllr_ok : V2rlrlrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 11, some (9, 2)), (7053290538408222977058889521186663034387 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrrllr_ok : V2rlrlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 11, some (10, 2)), (7087748805357308007741669163829577125149 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B93.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B93 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 14 theorems, 47192 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlrrrlrll_ok : V2rlrlrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrlrlr_ok : V2rlrlrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 12, some (10, 2)), (6922871109037455239400366121799551366643 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrrlrr_ok : V2rlrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 0, none), (0 : ℚ)) := by decide +kernel
theorem V2rlrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 12, some (7, 5)), (27237571864183171387098850817340280107 / 39062500000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrrr_ok : V2rlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 0, some (0, 4)), (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 11, some (7, 5)), (3543874402709559041249222545281911359221 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 9, some (6, 6)), (7394198582137569362257331399509301832421 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (11, 1)), (11048617457231292282581660754846903134441 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrll_ok : V2rlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrlrl_ok : V2rlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrlrrl_ok : V2rlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B94.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B94 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 42480 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrrlrrr_ok : V2rlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 3, some (4, 5)), (4176429271844897579916193593949632971241 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 3, some (0, 4)), (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 2, some (2, 3)), (9200599642541621471307680056516925353047 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrlll_ok : V2rlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrllrl_ok : V2rlrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrllrr_ok : V2rlrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 4, some (5, 3)), (8043647250024705912879805027858607860657 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 4, some (3, 4)), (8464039903450676899702567321802282767583 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrlrll_ok : V2rlrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrlrlr_ok : V2rlrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 4, some (9, 2)), (1785940282000454513091979061267271344451 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B95.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B95 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 12 theorems, 48168 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrrrlrrl_ok : V2rlrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrlrrr_ok : V2rlrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 5, some (5, 0)), (7873420761981838285405638389575901136403 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 5, some (2, 4)), (4414619238750830509835822359855097120249 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 4, some (7, 2)), (8131289528302372491495567896692145005479 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrlll_ok : V2rlrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrllr_ok : V2rlrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 5, some (8, 4)), (3976122154646637174919941549452797080963 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrlrll_ok : V2rlrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrlrlr_ok : V2rlrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (4, 2)), (62439215931492025756109197417158279207 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrlrrl_ok : V2rlrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B96.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B96 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 15 theorems, 48240 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrrrrlrrr_ok : V2rlrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (6, 2)), (769511699494309761169917531741413773049 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (5, 2)), (3858673345121962433625624706862174245829 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (1, 5)), (11011255290923943392860997890677055150423 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrrlll_ok : V2rlrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrrllr_ok : V2rlrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (8, 1)), (771734669024609475142532078033963975769 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrrlrl_ok : V2rlrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrrlrr_ok : V2rlrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (11, 0)), (546551883228882130343084874761310093669 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (9, 1)), (390245099571987476693015363142082659011 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrrrll_ok : V2rlrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrrrlr_ok : V2rlrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (5, 4)), (7577667909592952047118918158688375660297 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrrrrl_ok : V2rlrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B97.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B97 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 16 theorems, 41968 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrrrrrrrr_ok : V2rlrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (7, 4)), (752101475523463999914370687787618547509 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (6, 4)), (3768293531904152094512410150457291666649 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (3, 5)), (8115319285015256960675360386850099855987 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (7, 1)), (7695116994942048838720081441450283215433 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 5, some (6, 5)), (3933781067524188607929970420630582948971 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 3, some (8, 3)), (4525569920006588031479465057005268427489 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 0, some (4, 2)), (9449982068788349884225474219128938537491 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 3, some (6, 6)), (4420512277845595747616783688260959901317 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllllll_ok : V2rrllllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllllllr_ok : V2rrlllllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (10, 0)), (7681690367538631776873502608735205590411 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllllrl_ok : V2rrllllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllllrr_ok : V2rrllllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 8, some (5, 5)), (3726832481877161426726131658106028746831 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (12, 0)), (1734591511824190042534181942024517326211 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B98.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B98 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 46260 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlllllrll_ok : V2rrlllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllllrlr_ok : V2rrlllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 8, some (8, 1)), (368039894549696523681175117511607108117 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllllrrl_ok : V2rrlllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllllrrr_ok : V2rrlllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 8, some (11, 0)), (7577213614049761880178363948535834522579 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 8, some (9, 1)), (462137411376690673520619286990995445693 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 8, some (7, 1)), (7360797890993154306795290958951717960019 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrlll_ok : V2rrllllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3B99.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3B99 (namespace A36W.TGCert3.R12_12_12_l1_r3): Bellman items, 9 theorems, 43560 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrllllrllr_ok : V2rrllllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 9, some (7, 4)), (7216578071760755664404825672593227841979 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrlrl_ok : V2rrllllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrlrr_ok : V2rrllllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 9, some (10, 1)), (22710387965142194983387842256845617093 / 31250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 9, some (8, 4)), (1799763376788133680486236672189607371917 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrrlll_ok : V2rrllllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrrllr_ok : V2rrllllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 10, some (7, 3)), (3543874402682198913859178173600877412857 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Data.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3Data (namespace A36W.TGCert3.R12_12_12_l1_r3): scalars of the F*_3 certificate at (n_A, n_B, k) = (12, 12, 12), λ = 1.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R12_12_12_l1_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂. -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (128524567711552130942796475175892063879 / 500000000000000000000000000000000000000000000 : ℚ) else
  if w = 1 then (37015075468102746604541783225635608669249 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 2 then (69981627028392570196276831907334538687781 / 62500000000000000000000000000000000000000000 : ℚ) else
  if w = 3 then (12441178137505514617732223247574125000584603 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 4 then (251933857287628229476250464858027675860471 / 4000000000000000000000000000000000000000000 : ℚ) else
  if w = 5 then (32247533732884281707499478082607427125261219 / 200000000000000000000000000000000000000000000 : ℚ) else
  if w = 6 then (27432797793521705333798795513945513072967121 / 125000000000000000000000000000000000000000000 : ℚ) else
  if w = 7 then (80618834331682883041993672637693592018869603 / 500000000000000000000000000000000000000000000 : ℚ) else
  if w = 8 then (12596692864277172574458892577565877570482301 / 200000000000000000000000000000000000000000000 : ℚ) else
  if w = 9 then (2488235627468460177813330852887940561050819 / 200000000000000000000000000000000000000000000 : ℚ) else
  if w = 10 then (559853016185182137233293327858950526680487 / 500000000000000000000000000000000000000000000 : ℚ) else
  if w = 11 then (231344221547219709561943416225903599099 / 6250000000000000000000000000000000000000000 : ℚ) else
  (128524567711552130942796475175892063879 / 500000000000000000000000000000000000000000000 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 26). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (3636981751200725452506938200835083 / 10000000000000000000000000000000000 : ℚ) else
  if w = 1 then (3636981760068535845252324413520801 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (3636981764139487937517568877529603 / 10000000000000000000000000000000000 : ℚ) else
  if w = 3 then (1818490882421554199586123587233367 / 5000000000000000000000000000000000 : ℚ) else
  if w = 4 then (1818490882359205325540070457748101 / 5000000000000000000000000000000000 : ℚ) else
  if w = 5 then (3636981764697364596798389266057883 / 10000000000000000000000000000000000 : ℚ) else
  if w = 6 then (909245441181428507268424632634379 / 2500000000000000000000000000000000 : ℚ) else
  if w = 7 then (454622720595354475283938528344379 / 1250000000000000000000000000000000 : ℚ) else
  if w = 8 then (727396352960232331205497309325873 / 2000000000000000000000000000000000 : ℚ) else
  if w = 9 then (727396352994859344284347634825973 / 2000000000000000000000000000000000 : ℚ) else
  if w = 10 then (3636981764888942225024175373635649 / 10000000000000000000000000000000000 : ℚ) else
  if w = 11 then (1818490882809838797530980950346557 / 5000000000000000000000000000000000 : ℚ) else
  (3636981751200725452506938200835083 / 10000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point (Taylor order 26). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (1818490875600362726253469100417543 / 5000000000000000000000000000000000 : ℚ) else
  if w = 1 then (909245440017133961313081103380201 / 2500000000000000000000000000000000 : ℚ) else
  if w = 2 then (1818490882069743968758784438764803 / 5000000000000000000000000000000000 : ℚ) else
  if w = 3 then (3636981764843108399172247174466737 / 10000000000000000000000000000000000 : ℚ) else
  if w = 4 then (727396352943682130216028183099241 / 2000000000000000000000000000000000 : ℚ) else
  if w = 5 then (1818490882348682298399194633028943 / 5000000000000000000000000000000000 : ℚ) else
  if w = 6 then (3636981764725714029073698530537519 / 10000000000000000000000000000000000 : ℚ) else
  if w = 7 then (727396352952567160454301645351007 / 2000000000000000000000000000000000 : ℚ) else
  if w = 8 then (454622720600145207003435818328671 / 1250000000000000000000000000000000 : ℚ) else
  if w = 9 then (909245441243574180355434543532467 / 2500000000000000000000000000000000 : ℚ) else
  if w = 10 then (909245441222235556256043843408913 / 2500000000000000000000000000000000 : ℚ) else
  if w = 11 then (3636981765619677595061961900693117 / 10000000000000000000000000000000000 : ℚ) else
  (1818490875600362726253469100417543 / 5000000000000000000000000000000000 : ℚ)

/-- The default value off the tables. -/
def DD : ℚ := (19 : ℚ)

/-- The certificate's value at the root. -/
def Mh : ℚ := (1000000000000955950794073394616097621643 / 1000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (3636981764730022573258998479181 / 10000000000000000000000000000000 : ℚ)
def UU : ℚ := (36369817647395820811997324253421 / 100000000000000000000000000000000 : ℚ)

/-- The owner's hull weights (exact). -/
def th : Fin 12 → ℚ := ![(111221118443449688783959837240517843525496479470009649160851703588653441643048944031043488859492493677370588756908497706610732783524157854214558580667233823158527800920 / 722739542894887472809152076038759641274751991620082480521555636828899057898247903649381167604560513837561588853491695979696611538158375401349269994675739122961646333343 : ℚ), (13150158382688509450522645348658658785361741298940909045967698533607468556659885076574789907218483957776966140819733420790134929927484830678232252804950565150106329480 / 42514090758522792518185416237574096545573646565887204736562096284052885758720464920551833388503559637503622873734805645864506561068139729491133529098572889585979196079 : ℚ), (74072560907872103695675785328782412381040658751221608343961724077182433026086752462903654018466071084863918851179300362478747175314105184255977232579231985307042320 / 1149029479960075473464470709123624230961449907186140668555732332001429344830282835690590091581177287500097915506346098536878555704544317013273879164826294313134572867 : ℚ), (3959203240070718715244017656137191859710968098905921603203965456053325187766685289380626756636097984485263509384408016562988775252255266038666918607599783860088021875 / 42514090758522792518185416237574096545573646565887204736562096284052885758720464920551833388503559637503622873734805645864506561068139729491133529098572889585979196079 : ℚ), (12112531209654635413143425970330840886871632603598267547986432710404539853467235686547791050189086569954505392454955835822352100613572951685037683721458845760737782156 / 297598635309659547627297913663018675819015525961210433155934673988370200311043254443862833719524917462525360116143639521051545927476978106437934703690010227101854372553 : ℚ), (214592277334266718560062509175464174586432234421393220212850643145715140784631684053176233932691832625036408756373867565231263392930697399939138829062025555046675920 / 42514090758522792518185416237574096545573646565887204736562096284052885758720464920551833388503559637503622873734805645864506561068139729491133529098572889585979196079 : ℚ), (20734378325732560613309316704643229792200644273703023412796152438488381578188850991771077824779383464858692069482273242661265677936803257421431654951245528849409465520 / 297598635309659547627297913663018675819015525961210433155934673988370200311043254443862833719524917462525360116143639521051545927476978106437934703690010227101854372553 : ℚ), (2213026532303513275764076668829779836048882808912654042097535040684517950244083373338748317166466577299834054432701982923612749720735141017385584576638488967940978856 / 42514090758522792518185416237574096545573646565887204736562096284052885758720464920551833388503559637503622873734805645864506561068139729491133529098572889585979196079 : ℚ), (3095461069601833322746345314579704915318292637819769632933935747751531483112492996995087109903152652513423527351461252145147102849376765687808445707082350490640088000 / 42514090758522792518185416237574096545573646565887204736562096284052885758720464920551833388503559637503622873734805645864506561068139729491133529098572889585979196079 : ℚ), (1592993364991317338183104662650863544860283345516724172866863959169947639191950992198813823643926606754853217256789258120773553627537087200027055412136898748049493960 / 42514090758522792518185416237574096545573646565887204736562096284052885758720464920551833388503559637503622873734805645864506561068139729491133529098572889585979196079 : ℚ), (319836269880133983425782891277950475970902458705579356259083437188590718428818767972968903253342312176878601875414747077330507406829489700685832403595691545090377347660 / 5059176800264212309664064532271317488923263941340577363650889457802293405287735325545668173231923596862931121974441871857876280767108627809444889962730173860731524333401 : ℚ), (1625437011169398319557946764611647346432184440601786059137963030092659406992879870902533384645094063888977824737963185119466396888046871206243973659013187680666578580 / 42514090758522792518185416237574096545573646565887204736562096284052885758720464920551833388503559637503622873734805645864506561068139729491133529098572889585979196079 : ℚ)]

/-- The exact realised terminal vector of table 0 (TGCert's polQ). -/
def qv0 : ℕ → ℚ := fun w =>
  if w = 0 then (625 / 2038431744 : ℚ) else
  if w = 1 then (62539 / 1019215872 : ℚ) else
  if w = 2 then (1243957 / 679477248 : ℚ) else
  if w = 3 then (2978635 / 169869312 : ℚ) else
  if w = 4 then (12353935 / 169869312 : ℚ) else
  if w = 5 then (27589001 / 169869312 : ℚ) else
  if w = 6 then (32625131 / 169869312 : ℚ) else
  if w = 7 then (26701961 / 169869312 : ℚ) else
  if w = 8 then (12206095 / 169869312 : ℚ) else
  if w = 9 then (2978635 / 169869312 : ℚ) else
  if w = 10 then (1243957 / 679477248 : ℚ) else
  if w = 11 then (62539 / 1019215872 : ℚ) else
  (625 / 2038431744 : ℚ)

/-- The exact realised terminal vector of table 1 (TGCert's polQ). -/
def qv1 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 4194304 : ℚ) else
  if w = 1 then (769 / 25165824 : ℚ) else
  if w = 2 then (32077 / 37748736 : ℚ) else
  if w = 3 then (1868945 / 226492416 : ℚ) else
  if w = 4 then (959549 / 18874368 : ℚ) else
  if w = 5 then (912847 / 6291456 : ℚ) else
  if w = 6 then (5378681 / 18874368 : ℚ) else
  if w = 7 then (912847 / 6291456 : ℚ) else
  if w = 8 then (959549 / 18874368 : ℚ) else
  if w = 9 then (1868945 / 226492416 : ℚ) else
  if w = 10 then (32077 / 37748736 : ℚ) else
  if w = 11 then (769 / 25165824 : ℚ) else
  (1 / 4194304 : ℚ)

/-- The exact realised terminal vector of table 2 (TGCert's polQ). -/
def qv2 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 1327104 : ℚ) else
  if w = 1 then (241 / 7962624 : ℚ) else
  if w = 2 then (70943 / 84934656 : ℚ) else
  if w = 3 then (2671675 / 254803968 : ℚ) else
  if w = 4 then (9152425 / 169869312 : ℚ) else
  if w = 5 then (2189993 / 10616832 : ℚ) else
  if w = 6 then (1614697 / 10616832 : ℚ) else
  if w = 7 then (2189993 / 10616832 : ℚ) else
  if w = 8 then (9152425 / 169869312 : ℚ) else
  if w = 9 then (2671675 / 254803968 : ℚ) else
  if w = 10 then (70943 / 84934656 : ℚ) else
  if w = 11 then (241 / 7962624 : ℚ) else
  (1 / 1327104 : ℚ)

/-- The exact realised terminal vector of table 3 (TGCert's polQ). -/
def qv3 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 5308416 : ℚ) else
  if w = 1 then (61 / 1990656 : ℚ) else
  if w = 2 then (23653 / 28311552 : ℚ) else
  if w = 3 then (2441275 / 254803968 : ℚ) else
  if w = 4 then (15239575 / 169869312 : ℚ) else
  if w = 5 then (1830023 / 14155776 : ℚ) else
  if w = 6 then (2866745 / 14155776 : ℚ) else
  if w = 7 then (6921653 / 42467328 : ℚ) else
  if w = 8 then (15239575 / 169869312 : ℚ) else
  if w = 9 then (2441275 / 254803968 : ℚ) else
  if w = 10 then (23653 / 28311552 : ℚ) else
  if w = 11 then (61 / 1990656 : ℚ) else
  (1 / 5308416 : ℚ)

/-- The exact realised terminal vector of table 4 (TGCert's polQ). -/
def qv4 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 5308416 : ℚ) else
  if w = 1 then (61 / 1990656 : ℚ) else
  if w = 2 then (19933 / 28311552 : ℚ) else
  if w = 3 then (5115865 / 254803968 : ℚ) else
  if w = 4 then (2484715 / 56623104 : ℚ) else
  if w = 5 then (33975167 / 169869312 : ℚ) else
  if w = 6 then (1512875 / 7077888 : ℚ) else
  if w = 7 then (2257159 / 18874368 : ℚ) else
  if w = 8 then (4409405 / 56623104 : ℚ) else
  if w = 9 then (4702675 / 254803968 : ℚ) else
  if w = 10 then (19933 / 28311552 : ℚ) else
  if w = 11 then (61 / 1990656 : ℚ) else
  (1 / 5308416 : ℚ)

/-- The exact realised terminal vector of table 5 (TGCert's polQ). -/
def qv5 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 5308416 : ℚ) else
  if w = 1 then (61 / 1990656 : ℚ) else
  if w = 2 then (19933 / 28311552 : ℚ) else
  if w = 3 then (5161945 / 254803968 : ℚ) else
  if w = 4 then (4205285 / 56623104 : ℚ) else
  if w = 5 then (2291179 / 18874368 : ℚ) else
  if w = 6 then (1512875 / 7077888 : ℚ) else
  if w = 7 then (33883007 / 169869312 : ℚ) else
  if w = 8 then (92785 / 2097152 : ℚ) else
  if w = 9 then (5161945 / 254803968 : ℚ) else
  if w = 10 then (19933 / 28311552 : ℚ) else
  if w = 11 then (61 / 1990656 : ℚ) else
  (1 / 5308416 : ℚ)

/-- The exact realised terminal vector of table 6 (TGCert's polQ). -/
def qv6 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 5308416 : ℚ) else
  if w = 1 then (36169 / 2038431744 : ℚ) else
  if w = 2 then (33649 / 37748736 : ℚ) else
  if w = 3 then (19442465 / 2038431744 : ℚ) else
  if w = 4 then (15239575 / 169869312 : ℚ) else
  if w = 5 then (26079167 / 169869312 : ℚ) else
  if w = 6 then (6441785 / 28311552 : ℚ) else
  if w = 7 then (7887137 / 56623104 : ℚ) else
  if w = 8 then (3034885 / 56623104 : ℚ) else
  if w = 9 then (41284625 / 2038431744 : ℚ) else
  if w = 10 then (80947 / 113246208 : ℚ) else
  if w = 11 then (51529 / 2038431744 : ℚ) else
  (1 / 5308416 : ℚ)

/-- The exact realised terminal vector of table 7 (TGCert's polQ). -/
def qv7 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 5308416 : ℚ) else
  if w = 1 then (36169 / 2038431744 : ℚ) else
  if w = 2 then (9563 / 12582912 : ℚ) else
  if w = 3 then (41207825 / 2038431744 : ℚ) else
  if w = 4 then (4268005 / 56623104 : ℚ) else
  if w = 5 then (3541339 / 21233664 : ℚ) else
  if w = 6 then (5727365 / 28311552 : ℚ) else
  if w = 7 then (61963 / 393216 : ℚ) else
  if w = 8 then (5230535 / 84934656 : ℚ) else
  if w = 9 then (16987465 / 2038431744 : ℚ) else
  if w = 10 then (2181113 / 1019215872 : ℚ) else
  if w = 11 then (36169 / 2038431744 : ℚ) else
  (1 / 5308416 : ℚ)

/-- The exact realised terminal vector of table 8 (TGCert's polQ). -/
def qv8 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 5308416 : ℚ) else
  if w = 1 then (36169 / 2038431744 : ℚ) else
  if w = 2 then (2189753 / 1019215872 : ℚ) else
  if w = 3 then (37249465 / 2038431744 : ℚ) else
  if w = 4 then (1307465 / 28311552 : ℚ) else
  if w = 5 then (87509 / 524288 : ℚ) else
  if w = 6 then (221725 / 1179648 : ℚ) else
  if w = 7 then (2011367 / 10616832 : ℚ) else
  if w = 8 then (12415705 / 169869312 : ℚ) else
  if w = 9 then (20980385 / 2038431744 : ℚ) else
  if w = 10 then (9563 / 12582912 : ℚ) else
  if w = 11 then (36169 / 2038431744 : ℚ) else
  (1 / 5308416 : ℚ)

/-- The exact realised terminal vector of table 9 (TGCert's polQ). -/
def qv9 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 5308416 : ℚ) else
  if w = 1 then (36169 / 2038431744 : ℚ) else
  if w = 2 then (33169 / 37748736 : ℚ) else
  if w = 3 then (20819105 / 2038431744 : ℚ) else
  if w = 4 then (9536185 / 169869312 : ℚ) else
  if w = 5 then (588467 / 3538944 : ℚ) else
  if w = 6 then (1872535 / 9437184 : ℚ) else
  if w = 7 then (3541339 / 21233664 : ℚ) else
  if w = 8 then (1074835 / 14155776 : ℚ) else
  if w = 9 then (37249465 / 2038431744 : ℚ) else
  if w = 10 then (2189753 / 1019215872 : ℚ) else
  if w = 11 then (36169 / 2038431744 : ℚ) else
  (1 / 5308416 : ℚ)

/-- The exact realised terminal vector of table 10 (TGCert's polQ). -/
def qv10 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 10616832 : ℚ) else
  if w = 1 then (1831 / 21233664 : ℚ) else
  if w = 2 then (202577 / 254803968 : ℚ) else
  if w = 3 then (2437435 / 254803968 : ℚ) else
  if w = 4 then (9951145 / 169869312 : ℚ) else
  if w = 5 then (2149673 / 10616832 : ℚ) else
  if w = 6 then (1614697 / 10616832 : ℚ) else
  if w = 7 then (8836517 / 42467328 : ℚ) else
  if w = 8 then (8434225 / 169869312 : ℚ) else
  if w = 9 then (26497745 / 2038431744 : ℚ) else
  if w = 10 then (258041 / 339738624 : ℚ) else
  if w = 11 then (37321 / 2038431744 : ℚ) else
  (1 / 10616832 : ℚ)

/-- The exact realised terminal vector of table 11 (TGCert's polQ). -/
def qv11 : ℕ → ℚ := fun w =>
  if w = 0 then (625 / 2038431744 : ℚ) else
  if w = 1 then (62539 / 1019215872 : ℚ) else
  if w = 2 then (1243957 / 679477248 : ℚ) else
  if w = 3 then (2968075 / 169869312 : ℚ) else
  if w = 4 then (12147905 / 169869312 : ℚ) else
  if w = 5 then (29826841 / 169869312 : ℚ) else
  if w = 6 then (27547751 / 169869312 : ℚ) else
  if w = 7 then (29826841 / 169869312 : ℚ) else
  if w = 8 then (12147905 / 169869312 : ℚ) else
  if w = 9 then (2968075 / 169869312 : ℚ) else
  if w = 10 then (3530923 / 2038431744 : ℚ) else
  if w = 11 then (163013 / 1019215872 : ℚ) else
  (625 / 2038431744 : ℚ)

/-- The per-table terminal vectors. -/
def qv : ℕ → ℕ → ℚ := fun i =>
  if i = 0 then qv0 else if i = 1 then qv1 else if i = 2 then qv2 else if i = 3 then qv3 else if i = 4 then qv4 else if i = 5 then qv5 else if i = 6 then qv6 else if i = 7 then qv7 else if i = 8 then qv8 else if i = 9 then qv9 else if i = 10 then qv10 else qv11


end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Pol.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3Pol (namespace A36W.TGCert3.R12_12_12_l1_r3): the owner's count tables, pruned to their positive-mass states (actF reads them).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R12_12_12_l1_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (7, 11) .leaf)

def P0_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 164897 (5, 1, some (0, 1)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) (.node .leaf 164899 (5, 1, some (0, 3)) (0, 1) .leaf)) 164900 (5, 1, some (0, 4)) (0, 1) (.node (.node .leaf 164901 (5, 1, some (0, 5)) (0, 1) .leaf) 164902 (5, 1, some (0, 6)) (0, 1) .leaf)) 164903 (5, 1, some (0, 7)) (0, 1) (.node (.node (.node .leaf 164928 (5, 1, some (1, 0)) (4, 1) .leaf) 164929 (5, 1, some (1, 1)) (4, 1) (.node .leaf 164930 (5, 1, some (1, 2)) (4, 1) .leaf)) 164931 (5, 1, some (1, 3)) (4, 1) (.node (.node .leaf 164932 (5, 1, some (1, 4)) (4, 1) .leaf) 164933 (5, 1, some (1, 5)) (4, 1) .leaf))) 164934 (5, 1, some (1, 6)) (4, 1) (.node (.node (.node (.node .leaf 164935 (5, 1, some (1, 7)) (4, 1) .leaf) 164960 (5, 1, some (2, 0)) (3, 1) (.node .leaf 164961 (5, 1, some (2, 1)) (3, 1) .leaf)) 164962 (5, 1, some (2, 2)) (3, 1) (.node (.node .leaf 164963 (5, 1, some (2, 3)) (3, 1) .leaf) 164964 (5, 1, some (2, 4)) (4, 0) .leaf)) 164965 (5, 1, some (2, 5)) (3, 1) (.node (.node (.node .leaf 164966 (5, 1, some (2, 6)) (4, 0) .leaf) 164967 (5, 1, some (2, 7)) (3, 1) (.node .leaf 164992 (5, 1, some (3, 0)) (3, 1) .leaf)) 164993 (5, 1, some (3, 1)) (3, 1) (.node (.node .leaf 164994 (5, 1, some (3, 2)) (3, 1) .leaf) 164995 (5, 1, some (3, 3)) (3, 1) .leaf)))) 164996 (5, 1, some (3, 4)) (3, 1) (.node (.node (.node (.node (.node .leaf 164997 (5, 1, some (3, 5)) (3, 1) .leaf) 164998 (5, 1, some (3, 6)) (3, 1) (.node .leaf 164999 (5, 1, some (3, 7)) (3, 1) .leaf)) 165024 (5, 1, some (4, 0)) (3, 1) (.node (.node .leaf 165025 (5, 1, some (4, 1)) (3, 1) .leaf) 165026 (5, 1, some (4, 2)) (3, 1) .leaf)) 165027 (5, 1, some (4, 3)) (3, 1) (.node (.node (.node .leaf 165028 (5, 1, some (4, 4)) (3, 1) .leaf) 165029 (5, 1, some (4, 5)) (3, 1) (.node .leaf 165030 (5, 1, some (4, 6)) (3, 1) .leaf)) 165031 (5, 1, some (4, 7)) (3, 1) (.node (.node .leaf 165056 (5, 1, some (5, 0)) (4, 1) .leaf) 165057 (5, 1, some (5, 1)) (4, 1) .leaf))) 165058 (5, 1, some (5, 2)) (4, 1) (.node (.node (.node (.node .leaf 165059 (5, 1, some (5, 3)) (4, 1) .leaf) 165060 (5, 1, some (5, 4)) (4, 1) (.node .leaf 165061 (5, 1, some (5, 5)) (4, 1) .leaf)) 165062 (5, 1, some (5, 6)) (4, 1) (.node (.node .leaf 165063 (5, 1, some (5, 7)) (4, 1) .leaf) 165088 (5, 1, some (6, 0)) (0, 1) .leaf)) 165089 (5, 1, some (6, 1)) (0, 1) (.node (.node (.node .leaf 165090 (5, 1, some (6, 2)) (0, 1) .leaf) 165091 (5, 1, some (6, 3)) (0, 1) .leaf) 165092 (5, 1, some (6, 4)) (0, 1) (.node (.node .leaf 165093 (5, 1, some (6, 5)) (0, 1) .leaf) 165094 (5, 1, some (6, 6)) (0, 1) .leaf)))))

def P1_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (9, 9) .leaf)

def P1_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 101411 (3, 3, some (0, 3)) (0, 1) .leaf) 101412 (3, 3, some (0, 4)) (0, 1) (.node .leaf 101413 (3, 3, some (0, 5)) (0, 1) .leaf)) 101414 (3, 3, some (0, 6)) (0, 1) (.node (.node .leaf 101415 (3, 3, some (0, 7)) (0, 1) .leaf) 101416 (3, 3, some (0, 8)) (0, 1) (.node .leaf 101417 (3, 3, some (0, 9)) (0, 1) .leaf))) 101442 (3, 3, some (1, 2)) (2, 3) (.node (.node (.node .leaf 101443 (3, 3, some (1, 3)) (2, 3) .leaf) 101444 (3, 3, some (1, 4)) (2, 3) (.node .leaf 101445 (3, 3, some (1, 5)) (2, 3) .leaf)) 101446 (3, 3, some (1, 6)) (3, 2) (.node (.node .leaf 101447 (3, 3, some (1, 7)) (3, 2) .leaf) 101448 (3, 3, some (1, 8)) (3, 2) .leaf))) 101449 (3, 3, some (1, 9)) (3, 2) (.node (.node (.node (.node .leaf 101473 (3, 3, some (2, 1)) (1, 3) .leaf) 101474 (3, 3, some (2, 2)) (1, 3) (.node .leaf 101475 (3, 3, some (2, 3)) (1, 3) .leaf)) 101476 (3, 3, some (2, 4)) (1, 3) (.node (.node .leaf 101477 (3, 3, some (2, 5)) (2, 2) .leaf) 101478 (3, 3, some (2, 6)) (3, 1) (.node .leaf 101479 (3, 3, some (2, 7)) (3, 1) .leaf))) 101480 (3, 3, some (2, 8)) (3, 1) (.node (.node (.node .leaf 101481 (3, 3, some (2, 9)) (3, 1) .leaf) 101504 (3, 3, some (3, 0)) (1, 3) (.node .leaf 101505 (3, 3, some (3, 1)) (3, 1) .leaf)) 101506 (3, 3, some (3, 2)) (3, 1) (.node (.node .leaf 101507 (3, 3, some (3, 3)) (2, 2) .leaf) 101508 (3, 3, some (3, 4)) (2, 2) .leaf)))) 101509 (3, 3, some (3, 5)) (2, 2) (.node (.node (.node (.node (.node .leaf 101510 (3, 3, some (3, 6)) (2, 2) .leaf) 101511 (3, 3, some (3, 7)) (1, 3) (.node .leaf 101512 (3, 3, some (3, 8)) (1, 3) .leaf)) 101513 (3, 3, some (3, 9)) (1, 3) (.node (.node .leaf 101536 (3, 3, some (4, 0)) (3, 1) .leaf) 101537 (3, 3, some (4, 1)) (3, 1) (.node .leaf 101538 (3, 3, some (4, 2)) (3, 1) .leaf))) 101539 (3, 3, some (4, 3)) (3, 1) (.node (.node (.node .leaf 101540 (3, 3, some (4, 4)) (2, 2) .leaf) 101541 (3, 3, some (4, 5)) (1, 3) (.node .leaf 101542 (3, 3, some (4, 6)) (1, 3) .leaf)) 101543 (3, 3, some (4, 7)) (1, 3) (.node (.node .leaf 101544 (3, 3, some (4, 8)) (1, 3) .leaf) 101568 (3, 3, some (5, 0)) (3, 2) .leaf))) 101569 (3, 3, some (5, 1)) (3, 2) (.node (.node (.node (.node .leaf 101570 (3, 3, some (5, 2)) (3, 2) .leaf) 101571 (3, 3, some (5, 3)) (3, 2) (.node .leaf 101572 (3, 3, some (5, 4)) (2, 3) .leaf)) 101573 (3, 3, some (5, 5)) (2, 3) (.node (.node .leaf 101574 (3, 3, some (5, 6)) (2, 3) .leaf) 101575 (3, 3, some (5, 7)) (2, 3) .leaf)) 101600 (3, 3, some (6, 0)) (0, 1) (.node (.node (.node .leaf 101601 (3, 3, some (6, 1)) (0, 1) .leaf) 101602 (3, 3, some (6, 2)) (0, 1) (.node .leaf 101603 (3, 3, some (6, 3)) (0, 1) .leaf)) 101604 (3, 3, some (6, 4)) (0, 1) (.node (.node .leaf 101605 (3, 3, some (6, 5)) (0, 1) .leaf) 101606 (3, 3, some (6, 6)) (0, 1) .leaf)))))

def P2_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (10, 8) .leaf)

def P2_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 69668 (2, 4, some (0, 4)) (0, 1) .leaf) 69669 (2, 4, some (0, 5)) (0, 1) (.node .leaf 69670 (2, 4, some (0, 6)) (0, 1) .leaf)) 69671 (2, 4, some (0, 7)) (0, 1) (.node (.node .leaf 69672 (2, 4, some (0, 8)) (0, 1) .leaf) 69673 (2, 4, some (0, 9)) (0, 1) (.node .leaf 69674 (2, 4, some (0, 10)) (0, 1) .leaf))) 69699 (2, 4, some (1, 3)) (1, 4) (.node (.node (.node .leaf 69700 (2, 4, some (1, 4)) (1, 4) .leaf) 69701 (2, 4, some (1, 5)) (2, 3) (.node .leaf 69702 (2, 4, some (1, 6)) (1, 4) .leaf)) 69703 (2, 4, some (1, 7)) (2, 3) (.node (.node .leaf 69704 (2, 4, some (1, 8)) (2, 3) .leaf) 69705 (2, 4, some (1, 9)) (2, 3) .leaf))) 69706 (2, 4, some (1, 10)) (2, 3) (.node (.node (.node (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf) 69731 (2, 4, some (2, 3)) (0, 4) (.node .leaf 69732 (2, 4, some (2, 4)) (1, 3) .leaf)) 69733 (2, 4, some (2, 5)) (0, 4) (.node (.node .leaf 69734 (2, 4, some (2, 6)) (1, 3) .leaf) 69735 (2, 4, some (2, 7)) (2, 2) .leaf)) 69736 (2, 4, some (2, 8)) (2, 2) (.node (.node (.node .leaf 69737 (2, 4, some (2, 9)) (2, 2) .leaf) 69738 (2, 4, some (2, 10)) (0, 4) (.node .leaf 69761 (2, 4, some (3, 1)) (0, 4) .leaf)) 69762 (2, 4, some (3, 2)) (1, 3) (.node (.node .leaf 69763 (2, 4, some (3, 3)) (1, 3) .leaf) 69764 (2, 4, some (3, 4)) (1, 3) .leaf)))) 69765 (2, 4, some (3, 5)) (0, 4) (.node (.node (.node (.node (.node .leaf 69766 (2, 4, some (3, 6)) (1, 3) .leaf) 69767 (2, 4, some (3, 7)) (1, 3) (.node .leaf 69768 (2, 4, some (3, 8)) (1, 3) .leaf)) 69769 (2, 4, some (3, 9)) (0, 4) (.node (.node .leaf 69792 (2, 4, some (4, 0)) (0, 4) .leaf) 69793 (2, 4, some (4, 1)) (2, 2) (.node .leaf 69794 (2, 4, some (4, 2)) (2, 2) .leaf))) 69795 (2, 4, some (4, 3)) (2, 2) (.node (.node (.node .leaf 69796 (2, 4, some (4, 4)) (1, 3) .leaf) 69797 (2, 4, some (4, 5)) (0, 4) (.node .leaf 69798 (2, 4, some (4, 6)) (1, 3) .leaf)) 69799 (2, 4, some (4, 7)) (0, 4) (.node (.node .leaf 69800 (2, 4, some (4, 8)) (0, 4) .leaf) 69824 (2, 4, some (5, 0)) (2, 3) .leaf))) 69825 (2, 4, some (5, 1)) (2, 3) (.node (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 3) .leaf) 69827 (2, 4, some (5, 3)) (2, 3) (.node .leaf 69828 (2, 4, some (5, 4)) (1, 4) .leaf)) 69829 (2, 4, some (5, 5)) (2, 3) (.node (.node .leaf 69830 (2, 4, some (5, 6)) (1, 4) .leaf) 69831 (2, 4, some (5, 7)) (1, 4) .leaf)) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) (.node .leaf 69859 (2, 4, some (6, 3)) (0, 1) .leaf)) 69860 (2, 4, some (6, 4)) (0, 1) (.node (.node .leaf 69861 (2, 4, some (6, 5)) (0, 1) .leaf) 69862 (2, 4, some (6, 6)) (0, 1) .leaf)))))

def P3_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (8, 10) .leaf)

def P3_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 133154 (4, 2, some (0, 2)) (0, 1) .leaf) 133155 (4, 2, some (0, 3)) (0, 1) (.node .leaf 133156 (4, 2, some (0, 4)) (0, 1) .leaf)) 133157 (4, 2, some (0, 5)) (0, 1) (.node (.node .leaf 133158 (4, 2, some (0, 6)) (0, 1) .leaf) 133159 (4, 2, some (0, 7)) (0, 1) (.node .leaf 133160 (4, 2, some (0, 8)) (0, 1) .leaf))) 133185 (4, 2, some (1, 1)) (3, 2) (.node (.node (.node .leaf 133186 (4, 2, some (1, 2)) (3, 2) .leaf) 133187 (4, 2, some (1, 3)) (3, 2) (.node .leaf 133188 (4, 2, some (1, 4)) (4, 1) .leaf)) 133189 (4, 2, some (1, 5)) (3, 2) (.node (.node .leaf 133190 (4, 2, some (1, 6)) (3, 2) .leaf) 133191 (4, 2, some (1, 7)) (3, 2) .leaf))) 133192 (4, 2, some (1, 8)) (4, 1) (.node (.node (.node (.node .leaf 133216 (4, 2, some (2, 0)) (2, 2) .leaf) 133217 (4, 2, some (2, 1)) (2, 2) (.node .leaf 133218 (4, 2, some (2, 2)) (2, 2) .leaf)) 133219 (4, 2, some (2, 3)) (3, 1) (.node (.node .leaf 133220 (4, 2, some (2, 4)) (4, 0) .leaf) 133221 (4, 2, some (2, 5)) (2, 2) .leaf)) 133222 (4, 2, some (2, 6)) (2, 2) (.node (.node (.node .leaf 133223 (4, 2, some (2, 7)) (3, 1) .leaf) 133224 (4, 2, some (2, 8)) (4, 0) (.node .leaf 133248 (4, 2, some (3, 0)) (4, 0) .leaf)) 133249 (4, 2, some (3, 1)) (3, 1) (.node (.node .leaf 133250 (4, 2, some (3, 2)) (3, 1) .leaf) 133251 (4, 2, some (3, 3)) (4, 0) .leaf)))) 133252 (4, 2, some (3, 4)) (4, 0) (.node (.node (.node (.node (.node .leaf 133253 (4, 2, some (3, 5)) (4, 0) .leaf) 133254 (4, 2, some (3, 6)) (3, 1) (.node .leaf 133255 (4, 2, some (3, 7)) (3, 1) .leaf)) 133256 (4, 2, some (3, 8)) (4, 0) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (4, 0) .leaf) 133281 (4, 2, some (4, 1)) (3, 1) (.node .leaf 133282 (4, 2, some (4, 2)) (2, 2) .leaf))) 133283 (4, 2, some (4, 3)) (4, 0) (.node (.node (.node .leaf 133284 (4, 2, some (4, 4)) (4, 0) .leaf) 133285 (4, 2, some (4, 5)) (3, 1) (.node .leaf 133286 (4, 2, some (4, 6)) (2, 2) .leaf)) 133287 (4, 2, some (4, 7)) (2, 2) (.node (.node .leaf 133288 (4, 2, some (4, 8)) (2, 2) .leaf) 133312 (4, 2, some (5, 0)) (4, 1) .leaf))) 133313 (4, 2, some (5, 1)) (3, 2) (.node (.node (.node (.node .leaf 133314 (4, 2, some (5, 2)) (4, 1) .leaf) 133315 (4, 2, some (5, 3)) (4, 1) (.node .leaf 133316 (4, 2, some (5, 4)) (4, 1) .leaf)) 133317 (4, 2, some (5, 5)) (3, 2) (.node (.node .leaf 133318 (4, 2, some (5, 6)) (3, 2) .leaf) 133319 (4, 2, some (5, 7)) (3, 2) .leaf)) 133344 (4, 2, some (6, 0)) (0, 1) (.node (.node (.node .leaf 133345 (4, 2, some (6, 1)) (0, 1) .leaf) 133346 (4, 2, some (6, 2)) (0, 1) (.node .leaf 133347 (4, 2, some (6, 3)) (0, 1) .leaf)) 133348 (4, 2, some (6, 4)) (0, 1) (.node (.node .leaf 133349 (4, 2, some (6, 5)) (0, 1) .leaf) 133350 (4, 2, some (6, 6)) (0, 1) .leaf)))))

def P4_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (8, 10) .leaf)

def P4_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 133154 (4, 2, some (0, 2)) (0, 1) .leaf) 133155 (4, 2, some (0, 3)) (0, 1) (.node .leaf 133156 (4, 2, some (0, 4)) (0, 1) .leaf)) 133157 (4, 2, some (0, 5)) (0, 1) (.node (.node .leaf 133158 (4, 2, some (0, 6)) (0, 1) .leaf) 133159 (4, 2, some (0, 7)) (0, 1) (.node .leaf 133160 (4, 2, some (0, 8)) (0, 1) .leaf))) 133185 (4, 2, some (1, 1)) (3, 2) (.node (.node (.node .leaf 133186 (4, 2, some (1, 2)) (3, 2) .leaf) 133187 (4, 2, some (1, 3)) (4, 1) (.node .leaf 133188 (4, 2, some (1, 4)) (3, 2) .leaf)) 133189 (4, 2, some (1, 5)) (4, 1) (.node (.node .leaf 133190 (4, 2, some (1, 6)) (4, 1) .leaf) 133191 (4, 2, some (1, 7)) (3, 2) .leaf))) 133192 (4, 2, some (1, 8)) (3, 2) (.node (.node (.node (.node .leaf 133216 (4, 2, some (2, 0)) (2, 2) .leaf) 133217 (4, 2, some (2, 1)) (2, 2) (.node .leaf 133218 (4, 2, some (2, 2)) (3, 1) .leaf)) 133219 (4, 2, some (2, 3)) (4, 0) (.node (.node .leaf 133220 (4, 2, some (2, 4)) (3, 1) .leaf) 133221 (4, 2, some (2, 5)) (4, 0) .leaf)) 133222 (4, 2, some (2, 6)) (4, 0) (.node (.node (.node .leaf 133223 (4, 2, some (2, 7)) (2, 2) .leaf) 133224 (4, 2, some (2, 8)) (3, 1) (.node .leaf 133248 (4, 2, some (3, 0)) (4, 0) .leaf)) 133249 (4, 2, some (3, 1)) (3, 1) (.node (.node .leaf 133250 (4, 2, some (3, 2)) (4, 0) .leaf) 133251 (4, 2, some (3, 3)) (3, 1) .leaf)))) 133252 (4, 2, some (3, 4)) (3, 1) (.node (.node (.node (.node (.node .leaf 133253 (4, 2, some (3, 5)) (4, 0) .leaf) 133254 (4, 2, some (3, 6)) (3, 1) (.node .leaf 133255 (4, 2, some (3, 7)) (3, 1) .leaf)) 133256 (4, 2, some (3, 8)) (4, 0) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (3, 1) .leaf) 133281 (4, 2, some (4, 1)) (4, 0) (.node .leaf 133282 (4, 2, some (4, 2)) (3, 1) .leaf))) 133283 (4, 2, some (4, 3)) (2, 2) (.node (.node (.node .leaf 133284 (4, 2, some (4, 4)) (4, 0) .leaf) 133285 (4, 2, some (4, 5)) (4, 0) (.node .leaf 133286 (4, 2, some (4, 6)) (3, 1) .leaf)) 133287 (4, 2, some (4, 7)) (2, 2) (.node (.node .leaf 133288 (4, 2, some (4, 8)) (2, 2) .leaf) 133312 (4, 2, some (5, 0)) (3, 2) .leaf))) 133313 (4, 2, some (5, 1)) (4, 1) (.node (.node (.node (.node .leaf 133314 (4, 2, some (5, 2)) (3, 2) .leaf) 133315 (4, 2, some (5, 3)) (3, 2) (.node .leaf 133316 (4, 2, some (5, 4)) (4, 1) .leaf)) 133317 (4, 2, some (5, 5)) (4, 1) (.node (.node .leaf 133318 (4, 2, some (5, 6)) (3, 2) .leaf) 133319 (4, 2, some (5, 7)) (3, 2) .leaf)) 133344 (4, 2, some (6, 0)) (0, 1) (.node (.node (.node .leaf 133345 (4, 2, some (6, 1)) (0, 1) .leaf) 133346 (4, 2, some (6, 2)) (0, 1) (.node .leaf 133347 (4, 2, some (6, 3)) (0, 1) .leaf)) 133348 (4, 2, some (6, 4)) (0, 1) (.node (.node .leaf 133349 (4, 2, some (6, 5)) (0, 1) .leaf) 133350 (4, 2, some (6, 6)) (0, 1) .leaf)))))

def P5_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (8, 10) .leaf)

def P5_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 133154 (4, 2, some (0, 2)) (0, 1) .leaf) 133155 (4, 2, some (0, 3)) (0, 1) (.node .leaf 133156 (4, 2, some (0, 4)) (0, 1) .leaf)) 133157 (4, 2, some (0, 5)) (0, 1) (.node (.node .leaf 133158 (4, 2, some (0, 6)) (0, 1) .leaf) 133159 (4, 2, some (0, 7)) (0, 1) (.node .leaf 133160 (4, 2, some (0, 8)) (0, 1) .leaf))) 133185 (4, 2, some (1, 1)) (3, 2) (.node (.node (.node .leaf 133186 (4, 2, some (1, 2)) (3, 2) .leaf) 133187 (4, 2, some (1, 3)) (4, 1) (.node .leaf 133188 (4, 2, some (1, 4)) (4, 1) .leaf)) 133189 (4, 2, some (1, 5)) (3, 2) (.node (.node .leaf 133190 (4, 2, some (1, 6)) (3, 2) .leaf) 133191 (4, 2, some (1, 7)) (4, 1) .leaf))) 133192 (4, 2, some (1, 8)) (3, 2) (.node (.node (.node (.node .leaf 133216 (4, 2, some (2, 0)) (2, 2) .leaf) 133217 (4, 2, some (2, 1)) (2, 2) (.node .leaf 133218 (4, 2, some (2, 2)) (3, 1) .leaf)) 133219 (4, 2, some (2, 3)) (4, 0) (.node (.node .leaf 133220 (4, 2, some (2, 4)) (4, 0) .leaf) 133221 (4, 2, some (2, 5)) (2, 2) .leaf)) 133222 (4, 2, some (2, 6)) (3, 1) (.node (.node (.node .leaf 133223 (4, 2, some (2, 7)) (2, 2) .leaf) 133224 (4, 2, some (2, 8)) (3, 1) (.node .leaf 133248 (4, 2, some (3, 0)) (4, 0) .leaf)) 133249 (4, 2, some (3, 1)) (3, 1) (.node (.node .leaf 133250 (4, 2, some (3, 2)) (4, 0) .leaf) 133251 (4, 2, some (3, 3)) (4, 0) .leaf)))) 133252 (4, 2, some (3, 4)) (3, 1) (.node (.node (.node (.node (.node .leaf 133253 (4, 2, some (3, 5)) (3, 1) .leaf) 133254 (4, 2, some (3, 6)) (4, 0) (.node .leaf 133255 (4, 2, some (3, 7)) (3, 1) .leaf)) 133256 (4, 2, some (3, 8)) (4, 0) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (3, 1) .leaf) 133281 (4, 2, some (4, 1)) (2, 2) (.node .leaf 133282 (4, 2, some (4, 2)) (4, 0) .leaf))) 133283 (4, 2, some (4, 3)) (4, 0) (.node (.node (.node .leaf 133284 (4, 2, some (4, 4)) (3, 1) .leaf) 133285 (4, 2, some (4, 5)) (4, 0) (.node .leaf 133286 (4, 2, some (4, 6)) (3, 1) .leaf)) 133287 (4, 2, some (4, 7)) (2, 2) (.node (.node .leaf 133288 (4, 2, some (4, 8)) (2, 2) .leaf) 133312 (4, 2, some (5, 0)) (3, 2) .leaf))) 133313 (4, 2, some (5, 1)) (3, 2) (.node (.node (.node (.node .leaf 133314 (4, 2, some (5, 2)) (4, 1) .leaf) 133315 (4, 2, some (5, 3)) (4, 1) (.node .leaf 133316 (4, 2, some (5, 4)) (3, 2) .leaf)) 133317 (4, 2, some (5, 5)) (4, 1) (.node (.node .leaf 133318 (4, 2, some (5, 6)) (3, 2) .leaf) 133319 (4, 2, some (5, 7)) (3, 2) .leaf)) 133344 (4, 2, some (6, 0)) (0, 1) (.node (.node (.node .leaf 133345 (4, 2, some (6, 1)) (0, 1) .leaf) 133346 (4, 2, some (6, 2)) (0, 1) (.node .leaf 133347 (4, 2, some (6, 3)) (0, 1) .leaf)) 133348 (4, 2, some (6, 4)) (0, 1) (.node (.node .leaf 133349 (4, 2, some (6, 5)) (0, 1) .leaf) 133350 (4, 2, some (6, 6)) (0, 1) .leaf)))))

def P6_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (8, 10) .leaf)

def P6_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 133154 (4, 2, some (0, 2)) (0, 1) .leaf) 133155 (4, 2, some (0, 3)) (0, 1) (.node .leaf 133156 (4, 2, some (0, 4)) (0, 1) .leaf)) 133157 (4, 2, some (0, 5)) (0, 1) (.node (.node .leaf 133158 (4, 2, some (0, 6)) (0, 1) .leaf) 133159 (4, 2, some (0, 7)) (0, 1) (.node .leaf 133160 (4, 2, some (0, 8)) (0, 1) .leaf))) 133185 (4, 2, some (1, 1)) (3, 2) (.node (.node (.node .leaf 133186 (4, 2, some (1, 2)) (3, 2) .leaf) 133187 (4, 2, some (1, 3)) (3, 2) (.node .leaf 133188 (4, 2, some (1, 4)) (4, 1) .leaf)) 133189 (4, 2, some (1, 5)) (4, 1) (.node (.node .leaf 133190 (4, 2, some (1, 6)) (4, 1) .leaf) 133191 (4, 2, some (1, 7)) (4, 1) .leaf))) 133192 (4, 2, some (1, 8)) (3, 2) (.node (.node (.node (.node .leaf 133216 (4, 2, some (2, 0)) (2, 2) .leaf) 133217 (4, 2, some (2, 1)) (3, 1) (.node .leaf 133218 (4, 2, some (2, 2)) (2, 2) .leaf)) 133219 (4, 2, some (2, 3)) (3, 1) (.node (.node .leaf 133220 (4, 2, some (2, 4)) (4, 0) .leaf) 133221 (4, 2, some (2, 5)) (4, 0) .leaf)) 133222 (4, 2, some (2, 6)) (4, 0) (.node (.node (.node .leaf 133223 (4, 2, some (2, 7)) (2, 2) .leaf) 133224 (4, 2, some (2, 8)) (3, 1) (.node .leaf 133248 (4, 2, some (3, 0)) (3, 1) .leaf)) 133249 (4, 2, some (3, 1)) (3, 1) (.node (.node .leaf 133250 (4, 2, some (3, 2)) (3, 1) .leaf) 133251 (4, 2, some (3, 3)) (4, 0) .leaf)))) 133252 (4, 2, some (3, 4)) (3, 1) (.node (.node (.node (.node (.node .leaf 133253 (4, 2, some (3, 5)) (4, 0) .leaf) 133254 (4, 2, some (3, 6)) (4, 0) (.node .leaf 133255 (4, 2, some (3, 7)) (3, 1) .leaf)) 133256 (4, 2, some (3, 8)) (3, 1) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (4, 0) .leaf) 133281 (4, 2, some (4, 1)) (3, 1) (.node .leaf 133282 (4, 2, some (4, 2)) (2, 2) .leaf))) 133283 (4, 2, some (4, 3)) (2, 2) (.node (.node (.node .leaf 133284 (4, 2, some (4, 4)) (2, 2) .leaf) 133285 (4, 2, some (4, 5)) (4, 0) (.node .leaf 133286 (4, 2, some (4, 6)) (3, 1) .leaf)) 133287 (4, 2, some (4, 7)) (2, 2) (.node (.node .leaf 133288 (4, 2, some (4, 8)) (2, 2) .leaf) 133312 (4, 2, some (5, 0)) (4, 1) .leaf))) 133313 (4, 2, some (5, 1)) (3, 2) (.node (.node (.node (.node .leaf 133314 (4, 2, some (5, 2)) (3, 2) .leaf) 133315 (4, 2, some (5, 3)) (3, 2) (.node .leaf 133316 (4, 2, some (5, 4)) (3, 2) .leaf)) 133317 (4, 2, some (5, 5)) (4, 1) (.node (.node .leaf 133318 (4, 2, some (5, 6)) (3, 2) .leaf) 133319 (4, 2, some (5, 7)) (3, 2) .leaf)) 133344 (4, 2, some (6, 0)) (0, 1) (.node (.node (.node .leaf 133345 (4, 2, some (6, 1)) (0, 1) .leaf) 133346 (4, 2, some (6, 2)) (0, 1) (.node .leaf 133347 (4, 2, some (6, 3)) (0, 1) .leaf)) 133348 (4, 2, some (6, 4)) (0, 1) (.node (.node .leaf 133349 (4, 2, some (6, 5)) (0, 1) .leaf) 133350 (4, 2, some (6, 6)) (0, 1) .leaf)))))

def P7_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (8, 10) .leaf)

def P7_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 133154 (4, 2, some (0, 2)) (0, 1) .leaf) 133155 (4, 2, some (0, 3)) (0, 1) (.node .leaf 133156 (4, 2, some (0, 4)) (0, 1) .leaf)) 133157 (4, 2, some (0, 5)) (0, 1) (.node (.node .leaf 133158 (4, 2, some (0, 6)) (0, 1) .leaf) 133159 (4, 2, some (0, 7)) (0, 1) (.node .leaf 133160 (4, 2, some (0, 8)) (0, 1) .leaf))) 133185 (4, 2, some (1, 1)) (3, 2) (.node (.node (.node .leaf 133186 (4, 2, some (1, 2)) (3, 2) .leaf) 133187 (4, 2, some (1, 3)) (4, 1) (.node .leaf 133188 (4, 2, some (1, 4)) (4, 1) .leaf)) 133189 (4, 2, some (1, 5)) (4, 1) (.node (.node .leaf 133190 (4, 2, some (1, 6)) (4, 1) .leaf) 133191 (4, 2, some (1, 7)) (4, 1) .leaf))) 133192 (4, 2, some (1, 8)) (4, 1) (.node (.node (.node (.node .leaf 133216 (4, 2, some (2, 0)) (2, 2) .leaf) 133217 (4, 2, some (2, 1)) (3, 1) (.node .leaf 133218 (4, 2, some (2, 2)) (3, 1) .leaf)) 133219 (4, 2, some (2, 3)) (4, 0) (.node (.node .leaf 133220 (4, 2, some (2, 4)) (4, 0) .leaf) 133221 (4, 2, some (2, 5)) (4, 0) .leaf)) 133222 (4, 2, some (2, 6)) (4, 0) (.node (.node (.node .leaf 133223 (4, 2, some (2, 7)) (3, 1) .leaf) 133224 (4, 2, some (2, 8)) (4, 0) (.node .leaf 133248 (4, 2, some (3, 0)) (3, 1) .leaf)) 133249 (4, 2, some (3, 1)) (3, 1) (.node (.node .leaf 133250 (4, 2, some (3, 2)) (4, 0) .leaf) 133251 (4, 2, some (3, 3)) (4, 0) .leaf)))) 133252 (4, 2, some (3, 4)) (4, 0) (.node (.node (.node (.node (.node .leaf 133253 (4, 2, some (3, 5)) (3, 1) .leaf) 133254 (4, 2, some (3, 6)) (3, 1) (.node .leaf 133255 (4, 2, some (3, 7)) (4, 0) .leaf)) 133256 (4, 2, some (3, 8)) (3, 1) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (3, 1) .leaf) 133281 (4, 2, some (4, 1)) (2, 2) (.node .leaf 133282 (4, 2, some (4, 2)) (2, 2) .leaf))) 133283 (4, 2, some (4, 3)) (2, 2) (.node (.node (.node .leaf 133284 (4, 2, some (4, 4)) (2, 2) .leaf) 133285 (4, 2, some (4, 5)) (3, 1) (.node .leaf 133286 (4, 2, some (4, 6)) (4, 0) .leaf)) 133287 (4, 2, some (4, 7)) (3, 1) (.node (.node .leaf 133288 (4, 2, some (4, 8)) (2, 2) .leaf) 133312 (4, 2, some (5, 0)) (3, 2) .leaf))) 133313 (4, 2, some (5, 1)) (3, 2) (.node (.node (.node (.node .leaf 133314 (4, 2, some (5, 2)) (3, 2) .leaf) 133315 (4, 2, some (5, 3)) (3, 2) (.node .leaf 133316 (4, 2, some (5, 4)) (3, 2) .leaf)) 133317 (4, 2, some (5, 5)) (3, 2) (.node (.node .leaf 133318 (4, 2, some (5, 6)) (4, 1) .leaf) 133319 (4, 2, some (5, 7)) (3, 2) .leaf)) 133344 (4, 2, some (6, 0)) (0, 1) (.node (.node (.node .leaf 133345 (4, 2, some (6, 1)) (0, 1) .leaf) 133346 (4, 2, some (6, 2)) (0, 1) (.node .leaf 133347 (4, 2, some (6, 3)) (0, 1) .leaf)) 133348 (4, 2, some (6, 4)) (0, 1) (.node (.node .leaf 133349 (4, 2, some (6, 5)) (0, 1) .leaf) 133350 (4, 2, some (6, 6)) (0, 1) .leaf)))))

def P8_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (10, 8) .leaf)

def P8_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 69668 (2, 4, some (0, 4)) (0, 1) .leaf) 69669 (2, 4, some (0, 5)) (0, 1) (.node .leaf 69670 (2, 4, some (0, 6)) (0, 1) .leaf)) 69671 (2, 4, some (0, 7)) (0, 1) (.node (.node .leaf 69672 (2, 4, some (0, 8)) (0, 1) .leaf) 69673 (2, 4, some (0, 9)) (0, 1) (.node .leaf 69674 (2, 4, some (0, 10)) (0, 1) .leaf))) 69699 (2, 4, some (1, 3)) (2, 3) (.node (.node (.node .leaf 69700 (2, 4, some (1, 4)) (1, 4) .leaf) 69701 (2, 4, some (1, 5)) (1, 4) (.node .leaf 69702 (2, 4, some (1, 6)) (1, 4) .leaf)) 69703 (2, 4, some (1, 7)) (1, 4) (.node (.node .leaf 69704 (2, 4, some (1, 8)) (2, 3) .leaf) 69705 (2, 4, some (1, 9)) (2, 3) .leaf))) 69706 (2, 4, some (1, 10)) (2, 3) (.node (.node (.node (.node .leaf 69730 (2, 4, some (2, 2)) (2, 2) .leaf) 69731 (2, 4, some (2, 3)) (2, 2) (.node .leaf 69732 (2, 4, some (2, 4)) (1, 3) .leaf)) 69733 (2, 4, some (2, 5)) (0, 4) (.node (.node .leaf 69734 (2, 4, some (2, 6)) (1, 3) .leaf) 69735 (2, 4, some (2, 7)) (1, 3) .leaf)) 69736 (2, 4, some (2, 8)) (1, 3) (.node (.node (.node .leaf 69737 (2, 4, some (2, 9)) (1, 3) .leaf) 69738 (2, 4, some (2, 10)) (2, 2) (.node .leaf 69761 (2, 4, some (3, 1)) (1, 3) .leaf)) 69762 (2, 4, some (3, 2)) (0, 4) (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 4) .leaf) 69764 (2, 4, some (3, 4)) (1, 3) .leaf)))) 69765 (2, 4, some (3, 5)) (0, 4) (.node (.node (.node (.node (.node .leaf 69766 (2, 4, some (3, 6)) (1, 3) .leaf) 69767 (2, 4, some (3, 7)) (1, 3) (.node .leaf 69768 (2, 4, some (3, 8)) (1, 3) .leaf)) 69769 (2, 4, some (3, 9)) (1, 3) (.node (.node .leaf 69792 (2, 4, some (4, 0)) (2, 2) .leaf) 69793 (2, 4, some (4, 1)) (1, 3) (.node .leaf 69794 (2, 4, some (4, 2)) (0, 4) .leaf))) 69795 (2, 4, some (4, 3)) (0, 4) (.node (.node (.node .leaf 69796 (2, 4, some (4, 4)) (2, 2) .leaf) 69797 (2, 4, some (4, 5)) (2, 2) (.node .leaf 69798 (2, 4, some (4, 6)) (2, 2) .leaf)) 69799 (2, 4, some (4, 7)) (1, 3) (.node (.node .leaf 69800 (2, 4, some (4, 8)) (1, 3) .leaf) 69824 (2, 4, some (5, 0)) (2, 3) .leaf))) 69825 (2, 4, some (5, 1)) (1, 4) (.node (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (1, 4) .leaf) 69827 (2, 4, some (5, 3)) (2, 3) (.node .leaf 69828 (2, 4, some (5, 4)) (2, 3) .leaf)) 69829 (2, 4, some (5, 5)) (2, 3) (.node (.node .leaf 69830 (2, 4, some (5, 6)) (2, 3) .leaf) 69831 (2, 4, some (5, 7)) (1, 4) .leaf)) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) (.node .leaf 69859 (2, 4, some (6, 3)) (0, 1) .leaf)) 69860 (2, 4, some (6, 4)) (0, 1) (.node (.node .leaf 69861 (2, 4, some (6, 5)) (0, 1) .leaf) 69862 (2, 4, some (6, 6)) (0, 1) .leaf)))))

def P9_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (8, 10) .leaf)

def P9_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 133154 (4, 2, some (0, 2)) (0, 1) .leaf) 133155 (4, 2, some (0, 3)) (0, 1) (.node .leaf 133156 (4, 2, some (0, 4)) (0, 1) .leaf)) 133157 (4, 2, some (0, 5)) (0, 1) (.node (.node .leaf 133158 (4, 2, some (0, 6)) (0, 1) .leaf) 133159 (4, 2, some (0, 7)) (0, 1) (.node .leaf 133160 (4, 2, some (0, 8)) (0, 1) .leaf))) 133185 (4, 2, some (1, 1)) (3, 2) (.node (.node (.node .leaf 133186 (4, 2, some (1, 2)) (3, 2) .leaf) 133187 (4, 2, some (1, 3)) (3, 2) (.node .leaf 133188 (4, 2, some (1, 4)) (3, 2) .leaf)) 133189 (4, 2, some (1, 5)) (3, 2) (.node (.node .leaf 133190 (4, 2, some (1, 6)) (3, 2) .leaf) 133191 (4, 2, some (1, 7)) (3, 2) .leaf))) 133192 (4, 2, some (1, 8)) (3, 2) (.node (.node (.node (.node .leaf 133216 (4, 2, some (2, 0)) (2, 2) .leaf) 133217 (4, 2, some (2, 1)) (3, 1) (.node .leaf 133218 (4, 2, some (2, 2)) (2, 2) .leaf)) 133219 (4, 2, some (2, 3)) (2, 2) (.node (.node .leaf 133220 (4, 2, some (2, 4)) (2, 2) .leaf) 133221 (4, 2, some (2, 5)) (2, 2) .leaf)) 133222 (4, 2, some (2, 6)) (2, 2) (.node (.node (.node .leaf 133223 (4, 2, some (2, 7)) (2, 2) .leaf) 133224 (4, 2, some (2, 8)) (2, 2) (.node .leaf 133248 (4, 2, some (3, 0)) (3, 1) .leaf)) 133249 (4, 2, some (3, 1)) (3, 1) (.node (.node .leaf 133250 (4, 2, some (3, 2)) (3, 1) .leaf) 133251 (4, 2, some (3, 3)) (3, 1) .leaf)))) 133252 (4, 2, some (3, 4)) (4, 0) (.node (.node (.node (.node (.node .leaf 133253 (4, 2, some (3, 5)) (4, 0) .leaf) 133254 (4, 2, some (3, 6)) (4, 0) (.node .leaf 133255 (4, 2, some (3, 7)) (4, 0) .leaf)) 133256 (4, 2, some (3, 8)) (3, 1) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (3, 1) .leaf) 133281 (4, 2, some (4, 1)) (3, 1) (.node .leaf 133282 (4, 2, some (4, 2)) (3, 1) .leaf))) 133283 (4, 2, some (4, 3)) (4, 0) (.node (.node (.node .leaf 133284 (4, 2, some (4, 4)) (4, 0) .leaf) 133285 (4, 2, some (4, 5)) (4, 0) (.node .leaf 133286 (4, 2, some (4, 6)) (4, 0) .leaf)) 133287 (4, 2, some (4, 7)) (3, 1) (.node (.node .leaf 133288 (4, 2, some (4, 8)) (2, 2) .leaf) 133312 (4, 2, some (5, 0)) (4, 1) .leaf))) 133313 (4, 2, some (5, 1)) (4, 1) (.node (.node (.node (.node .leaf 133314 (4, 2, some (5, 2)) (4, 1) .leaf) 133315 (4, 2, some (5, 3)) (4, 1) (.node .leaf 133316 (4, 2, some (5, 4)) (4, 1) .leaf)) 133317 (4, 2, some (5, 5)) (4, 1) (.node (.node .leaf 133318 (4, 2, some (5, 6)) (4, 1) .leaf) 133319 (4, 2, some (5, 7)) (3, 2) .leaf)) 133344 (4, 2, some (6, 0)) (0, 1) (.node (.node (.node .leaf 133345 (4, 2, some (6, 1)) (0, 1) .leaf) 133346 (4, 2, some (6, 2)) (0, 1) (.node .leaf 133347 (4, 2, some (6, 3)) (0, 1) .leaf)) 133348 (4, 2, some (6, 4)) (0, 1) (.node (.node .leaf 133349 (4, 2, some (6, 5)) (0, 1) .leaf) 133350 (4, 2, some (6, 6)) (0, 1) .leaf)))))

def P10_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (8, 10) .leaf)

def P10_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 133154 (4, 2, some (0, 2)) (0, 1) .leaf) 133155 (4, 2, some (0, 3)) (0, 1) (.node .leaf 133156 (4, 2, some (0, 4)) (0, 1) .leaf)) 133157 (4, 2, some (0, 5)) (0, 1) (.node (.node .leaf 133158 (4, 2, some (0, 6)) (0, 1) .leaf) 133159 (4, 2, some (0, 7)) (0, 1) (.node .leaf 133160 (4, 2, some (0, 8)) (0, 1) .leaf))) 133185 (4, 2, some (1, 1)) (4, 1) (.node (.node (.node .leaf 133186 (4, 2, some (1, 2)) (3, 2) .leaf) 133187 (4, 2, some (1, 3)) (3, 2) (.node .leaf 133188 (4, 2, some (1, 4)) (3, 2) .leaf)) 133189 (4, 2, some (1, 5)) (4, 1) (.node (.node .leaf 133190 (4, 2, some (1, 6)) (3, 2) .leaf) 133191 (4, 2, some (1, 7)) (4, 1) .leaf))) 133192 (4, 2, some (1, 8)) (4, 1) (.node (.node (.node (.node .leaf 133216 (4, 2, some (2, 0)) (3, 1) .leaf) 133217 (4, 2, some (2, 1)) (4, 0) (.node .leaf 133218 (4, 2, some (2, 2)) (2, 2) .leaf)) 133219 (4, 2, some (2, 3)) (3, 1) (.node (.node .leaf 133220 (4, 2, some (2, 4)) (3, 1) .leaf) 133221 (4, 2, some (2, 5)) (4, 0) .leaf)) 133222 (4, 2, some (2, 6)) (3, 1) (.node (.node (.node .leaf 133223 (4, 2, some (2, 7)) (4, 0) .leaf) 133224 (4, 2, some (2, 8)) (3, 1) (.node .leaf 133248 (4, 2, some (3, 0)) (4, 0) .leaf)) 133249 (4, 2, some (3, 1)) (3, 1) (.node (.node .leaf 133250 (4, 2, some (3, 2)) (3, 1) .leaf) 133251 (4, 2, some (3, 3)) (3, 1) .leaf)))) 133252 (4, 2, some (3, 4)) (4, 0) (.node (.node (.node (.node (.node .leaf 133253 (4, 2, some (3, 5)) (3, 1) .leaf) 133254 (4, 2, some (3, 6)) (4, 0) (.node .leaf 133255 (4, 2, some (3, 7)) (3, 1) .leaf)) 133256 (4, 2, some (3, 8)) (3, 1) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (4, 0) .leaf) 133281 (4, 2, some (4, 1)) (3, 1) (.node .leaf 133282 (4, 2, some (4, 2)) (3, 1) .leaf))) 133283 (4, 2, some (4, 3)) (4, 0) (.node (.node (.node .leaf 133284 (4, 2, some (4, 4)) (3, 1) .leaf) 133285 (4, 2, some (4, 5)) (2, 2) (.node .leaf 133286 (4, 2, some (4, 6)) (3, 1) .leaf)) 133287 (4, 2, some (4, 7)) (3, 1) (.node (.node .leaf 133288 (4, 2, some (4, 8)) (3, 1) .leaf) 133312 (4, 2, some (5, 0)) (4, 1) .leaf))) 133313 (4, 2, some (5, 1)) (4, 1) (.node (.node (.node (.node .leaf 133314 (4, 2, some (5, 2)) (3, 2) .leaf) 133315 (4, 2, some (5, 3)) (4, 1) (.node .leaf 133316 (4, 2, some (5, 4)) (3, 2) .leaf)) 133317 (4, 2, some (5, 5)) (3, 2) (.node (.node .leaf 133318 (4, 2, some (5, 6)) (3, 2) .leaf) 133319 (4, 2, some (5, 7)) (3, 2) .leaf)) 133344 (4, 2, some (6, 0)) (0, 1) (.node (.node (.node .leaf 133345 (4, 2, some (6, 1)) (0, 1) .leaf) 133346 (4, 2, some (6, 2)) (0, 1) (.node .leaf 133347 (4, 2, some (6, 3)) (0, 1) .leaf)) 133348 (4, 2, some (6, 4)) (0, 1) (.node (.node .leaf 133349 (4, 2, some (6, 5)) (0, 1) .leaf) 133350 (4, 2, some (6, 6)) (0, 1) .leaf)))))

def P11_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (7, 11) .leaf)

def P11_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 164897 (5, 1, some (0, 1)) (0, 1) .leaf) 164898 (5, 1, some (0, 2)) (0, 1) (.node .leaf 164899 (5, 1, some (0, 3)) (0, 1) .leaf)) 164900 (5, 1, some (0, 4)) (0, 1) (.node (.node .leaf 164901 (5, 1, some (0, 5)) (0, 1) .leaf) 164902 (5, 1, some (0, 6)) (0, 1) .leaf)) 164903 (5, 1, some (0, 7)) (0, 1) (.node (.node (.node .leaf 164928 (5, 1, some (1, 0)) (4, 1) .leaf) 164929 (5, 1, some (1, 1)) (4, 1) (.node .leaf 164930 (5, 1, some (1, 2)) (4, 1) .leaf)) 164931 (5, 1, some (1, 3)) (4, 1) (.node (.node .leaf 164932 (5, 1, some (1, 4)) (4, 1) .leaf) 164933 (5, 1, some (1, 5)) (5, 0) .leaf))) 164934 (5, 1, some (1, 6)) (4, 1) (.node (.node (.node (.node .leaf 164935 (5, 1, some (1, 7)) (5, 0) .leaf) 164960 (5, 1, some (2, 0)) (3, 1) (.node .leaf 164961 (5, 1, some (2, 1)) (3, 1) .leaf)) 164962 (5, 1, some (2, 2)) (3, 1) (.node (.node .leaf 164963 (5, 1, some (2, 3)) (3, 1) .leaf) 164964 (5, 1, some (2, 4)) (4, 0) .leaf)) 164965 (5, 1, some (2, 5)) (3, 1) (.node (.node (.node .leaf 164966 (5, 1, some (2, 6)) (4, 0) .leaf) 164967 (5, 1, some (2, 7)) (4, 0) (.node .leaf 164992 (5, 1, some (3, 0)) (4, 0) .leaf)) 164993 (5, 1, some (3, 1)) (3, 1) (.node (.node .leaf 164994 (5, 1, some (3, 2)) (3, 1) .leaf) 164995 (5, 1, some (3, 3)) (4, 0) .leaf)))) 164996 (5, 1, some (3, 4)) (3, 1) (.node (.node (.node (.node (.node .leaf 164997 (5, 1, some (3, 5)) (4, 0) .leaf) 164998 (5, 1, some (3, 6)) (3, 1) (.node .leaf 164999 (5, 1, some (3, 7)) (3, 1) .leaf)) 165024 (5, 1, some (4, 0)) (4, 0) (.node (.node .leaf 165025 (5, 1, some (4, 1)) (4, 0) .leaf) 165026 (5, 1, some (4, 2)) (3, 1) .leaf)) 165027 (5, 1, some (4, 3)) (4, 0) (.node (.node (.node .leaf 165028 (5, 1, some (4, 4)) (3, 1) .leaf) 165029 (5, 1, some (4, 5)) (3, 1) (.node .leaf 165030 (5, 1, some (4, 6)) (3, 1) .leaf)) 165031 (5, 1, some (4, 7)) (4, 0) (.node (.node .leaf 165056 (5, 1, some (5, 0)) (5, 0) .leaf) 165057 (5, 1, some (5, 1)) (4, 1) .leaf))) 165058 (5, 1, some (5, 2)) (5, 0) (.node (.node (.node (.node .leaf 165059 (5, 1, some (5, 3)) (4, 1) .leaf) 165060 (5, 1, some (5, 4)) (4, 1) (.node .leaf 165061 (5, 1, some (5, 5)) (4, 1) .leaf)) 165062 (5, 1, some (5, 6)) (5, 0) (.node (.node .leaf 165063 (5, 1, some (5, 7)) (4, 1) .leaf) 165088 (5, 1, some (6, 0)) (0, 1) .leaf)) 165089 (5, 1, some (6, 1)) (0, 1) (.node (.node (.node .leaf 165090 (5, 1, some (6, 2)) (0, 1) .leaf) 165091 (5, 1, some (6, 3)) (0, 1) .leaf) 165092 (5, 1, some (6, 4)) (0, 1) (.node (.node .leaf 165093 (5, 1, some (6, 5)) (0, 1) .leaf) 165094 (5, 1, some (6, 6)) (0, 1) .leaf)))))

/-- Table `i`, round `t`. -/
def PT : ℕ → ℕ → KTree (ℕ × ℕ) := fun i t =>
  if i = 0 then (if t = 0 then P0_0 else if t = 1 then P0_1 else .leaf) else if i = 1 then (if t = 0 then P1_0 else if t = 1 then P1_1 else .leaf) else if i = 2 then (if t = 0 then P2_0 else if t = 1 then P2_1 else .leaf) else if i = 3 then (if t = 0 then P3_0 else if t = 1 then P3_1 else .leaf) else if i = 4 then (if t = 0 then P4_0 else if t = 1 then P4_1 else .leaf) else if i = 5 then (if t = 0 then P5_0 else if t = 1 then P5_1 else .leaf) else if i = 6 then (if t = 0 then P6_0 else if t = 1 then P6_1 else .leaf) else if i = 7 then (if t = 0 then P7_0 else if t = 1 then P7_1 else .leaf) else if i = 8 then (if t = 0 then P8_0 else if t = 1 then P8_1 else .leaf) else if i = 9 then (if t = 0 then P9_0 else if t = 1 then P9_1 else .leaf) else if i = 10 then (if t = 0 then P10_0 else if t = 1 then P10_1 else .leaf) else if i = 11 then (if t = 0 then P11_0 else if t = 1 then P11_1 else .leaf) else .leaf


end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q00.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3Q00 (namespace A36W.TGCert3.R12_12_12_l1_r3): polQ value items, 6 theorems, 43323 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3Pol
import A36W.TGCert3R12_12_12_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq0_ok : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq1_ok : ∀ p ∈ ([(0, 4), (0, 5), (0, 6), (0, 7)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq2_ok : ∀ p ∈ ([(0, 8), (0, 9), (0, 10), (0, 11)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq3_ok : ∀ p ∈ ([(0, 12)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq4_ok : ∀ p ∈ ([(1, 0), (1, 1), (1, 2)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq5_ok : ∀ p ∈ ([(1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q01.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3Q01 (namespace A36W.TGCert3.R12_12_12_l1_r3): polQ value items, 7 theorems, 49247 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3Pol
import A36W.TGCert3R12_12_12_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq6_ok : ∀ p ∈ ([(1, 6), (1, 7), (1, 8)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq7_ok : ∀ p ∈ ([(1, 9), (1, 10), (1, 11)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq8_ok : ∀ p ∈ ([(1, 12)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq9_ok : ∀ p ∈ ([(2, 0), (2, 1), (2, 2)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq10_ok : ∀ p ∈ ([(2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq11_ok : ∀ p ∈ ([(2, 6), (2, 7), (2, 8)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq12_ok : ∀ p ∈ ([(2, 9), (2, 10), (2, 11)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q02.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3Q02 (namespace A36W.TGCert3.R12_12_12_l1_r3): polQ value items, 6 theorems, 44448 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3Pol
import A36W.TGCert3R12_12_12_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq13_ok : ∀ p ∈ ([(2, 12)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq14_ok : ∀ p ∈ ([(3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq15_ok : ∀ p ∈ ([(3, 4), (3, 5), (3, 6), (3, 7)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq16_ok : ∀ p ∈ ([(3, 8), (3, 9), (3, 10), (3, 11)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq17_ok : ∀ p ∈ ([(3, 12)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq18_ok : ∀ p ∈ ([(4, 0), (4, 1), (4, 2), (4, 3)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q03.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3Q03 (namespace A36W.TGCert3.R12_12_12_l1_r3): polQ value items, 5 theorems, 42060 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3Pol
import A36W.TGCert3R12_12_12_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq19_ok : ∀ p ∈ ([(4, 4), (4, 5), (4, 6), (4, 7)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq20_ok : ∀ p ∈ ([(4, 8), (4, 9), (4, 10), (4, 11)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq21_ok : ∀ p ∈ ([(4, 12)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq22_ok : ∀ p ∈ ([(5, 0), (5, 1), (5, 2), (5, 3)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq23_ok : ∀ p ∈ ([(5, 4), (5, 5), (5, 6), (5, 7)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q04.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3Q04 (namespace A36W.TGCert3.R12_12_12_l1_r3): polQ value items, 7 theorems, 44964 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3Pol
import A36W.TGCert3R12_12_12_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq24_ok : ∀ p ∈ ([(5, 8), (5, 9), (5, 10), (5, 11)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq25_ok : ∀ p ∈ ([(5, 12)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq26_ok : ∀ p ∈ ([(6, 0), (6, 1), (6, 2)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq27_ok : ∀ p ∈ ([(6, 3), (6, 4), (6, 5)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq28_ok : ∀ p ∈ ([(6, 6), (6, 7), (6, 8)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq29_ok : ∀ p ∈ ([(6, 9), (6, 10), (6, 11)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq30_ok : ∀ p ∈ ([(6, 12)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q05.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3Q05 (namespace A36W.TGCert3.R12_12_12_l1_r3): polQ value items, 6 theorems, 47722 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3Pol
import A36W.TGCert3R12_12_12_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq31_ok : ∀ p ∈ ([(7, 0), (7, 1), (7, 2), (7, 3)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq32_ok : ∀ p ∈ ([(7, 4), (7, 5), (7, 6), (7, 7)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq33_ok : ∀ p ∈ ([(7, 8), (7, 9), (7, 10), (7, 11)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq34_ok : ∀ p ∈ ([(7, 12)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq35_ok : ∀ p ∈ ([(8, 0), (8, 1), (8, 2)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq36_ok : ∀ p ∈ ([(8, 3), (8, 4), (8, 5)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q06.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3Q06 (namespace A36W.TGCert3.R12_12_12_l1_r3): polQ value items, 6 theorems, 48190 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3Pol
import A36W.TGCert3R12_12_12_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq37_ok : ∀ p ∈ ([(8, 6), (8, 7), (8, 8)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq38_ok : ∀ p ∈ ([(8, 9), (8, 10), (8, 11)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq39_ok : ∀ p ∈ ([(8, 12)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq40_ok : ∀ p ∈ ([(9, 0), (9, 1), (9, 2), (9, 3)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq41_ok : ∀ p ∈ ([(9, 4), (9, 5), (9, 6), (9, 7)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq42_ok : ∀ p ∈ ([(9, 8), (9, 9), (9, 10), (9, 11)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q07.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3Q07 (namespace A36W.TGCert3.R12_12_12_l1_r3): polQ value items, 7 theorems, 45121 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3Pol
import A36W.TGCert3R12_12_12_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq43_ok : ∀ p ∈ ([(9, 12)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq44_ok : ∀ p ∈ ([(10, 0), (10, 1), (10, 2)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq45_ok : ∀ p ∈ ([(10, 3), (10, 4), (10, 5)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq46_ok : ∀ p ∈ ([(10, 6), (10, 7), (10, 8)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq47_ok : ∀ p ∈ ([(10, 9), (10, 10), (10, 11)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq48_ok : ∀ p ∈ ([(10, 12)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq49_ok : ∀ p ∈ ([(11, 0), (11, 1), (11, 2), (11, 3), (11, 4)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3Q08.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3Q08 (namespace A36W.TGCert3.R12_12_12_l1_r3): polQ value items, 2 theorems, 15656 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3Pol
import A36W.TGCert3R12_12_12_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq50_ok : ∀ p ∈ ([(11, 5), (11, 6), (11, 7), (11, 8), (11, 9)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq51_ok : ∀ p ∈ ([(11, 10), (11, 11), (11, 12)] : List (ℕ × ℕ)), PolOK 24 3 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3T.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3T (namespace A36W.TGCert3.R12_12_12_l1_r3): the level tables.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r3V1
import A36W.TGCert3R12_12_12_l1_r3V2
import A36W.TGCert3R12_12_12_l1_r3V3
import A36W.TGCert3R12_12_12_l1_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else if t = 3 then V3 else .leaf

end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3V1.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3V1 (namespace A36W.TGCert3.R12_12_12_l1_r3): the level-1 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R12_12_12_l1_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V1llll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34 (0, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35 (0, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36 (0, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37 (0, 0, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38 (0, 0, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39 (0, 0, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40 (0, 0, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 41 (0, 0, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42 (0, 0, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43 (0, 0, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44 (0, 0, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 1058 (0, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1059 (0, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1060 (0, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 1061 (0, 1, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1062 (0, 1, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1063 (0, 1, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1064 (0, 1, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 1065 (0, 1, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1066 (0, 1, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1067 (0, 1, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1068 (0, 1, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1088 (0, 1, some (1, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1089 (0, 1, some (1, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1090 (0, 1, some (1, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 1092 (0, 1, some (1, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 1093 (0, 1, some (1, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1094 (0, 1, some (1, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1095 (0, 1, some (1, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1096 (0, 1, some (1, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1097 (0, 1, some (1, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1098 (0, 1, some (1, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 1099 (0, 1, some (1, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2083 (0, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2084 (0, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))) 2085 (0, 2, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2086 (0, 2, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2087 (0, 2, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2088 (0, 2, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2089 (0, 2, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2090 (0, 2, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2091 (0, 2, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2092 (0, 2, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (7193199662869464166426081781223196739119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (3596599832898890644393071671509443172967 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (7193199666303909535766240703551118967637 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2116 (0, 2, some (1, 4)) (1798299916553552988942575296615787440943 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2117 (0, 2, some (1, 5)) (7193199666199073108706854902004642379449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2118 (0, 2, some (1, 6)) (1438639933243893084276970518124094836953 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2119 (0, 2, some (1, 7)) (7193199666246167854042498093139002477009 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2120 (0, 2, some (1, 8)) (1798299916568434101471790297868247642433 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2121 (0, 2, some (1, 9)) (3596599833199137957674830266428898300173 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2122 (0, 2, some (1, 10)) (7193199666336878721848668401193275320737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2123 (0, 2, some (1, 11)) (179829991671562781596537737020633112163 / 250000000000000000000000000000000000000 : ℚ) .leaf) 2144 (0, 2, some (2, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2145 (0, 2, some (2, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2146 (0, 2, some (2, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 2147 (0, 2, some (2, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 2149 (0, 2, some (2, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2150 (0, 2, some (2, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2151 (0, 2, some (2, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2152 (0, 2, some (2, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 2153 (0, 2, some (2, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2154 (0, 2, some (2, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3072 (0, 3, none) (0 : ℚ) .leaf) 3107 (0, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3108 (0, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 3109 (0, 3, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3110 (0, 3, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3111 (0, 3, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3112 (0, 3, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3113 (0, 3, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3114 (0, 3, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3115 (0, 3, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3116 (0, 3, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3138 (0, 3, some (1, 2)) (1598488814621729175285809631781974743541 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (1278791051787361695247331680631310038691 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 3140 (0, 3, some (1, 4)) (799244407357134661752255687384794418197 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))) 3141 (0, 3, some (1, 5)) (6393955258843620541072759912893015448399 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 3142 (0, 3, some (1, 6)) (159848881471543676030774502013788315217 / 250000000000000000000000000000000000000 : ℚ) .leaf) 3143 (0, 3, some (1, 7)) (6393955258885482536926664971679113312897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3144 (0, 3, some (1, 8)) (6393955258909987916344143281309324950873 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3145 (0, 3, some (1, 9)) (3196977629510344851266515792381242933487 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3146 (0, 3, some (1, 10)) (6393955258966114419421038578838466951767 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3147 (0, 3, some (1, 11)) (6393955259433343345654675094066955099129 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3169 (0, 3, some (2, 1)) (1598488813970992036983573729160710386471 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (1598488814621729175285809631781974743541 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3171 (0, 3, some (2, 3)) (1278791051787361695247331680631310038691 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 3172 (0, 3, some (2, 4)) (799244407357134661752255687384794418197 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 3173 (0, 3, some (2, 5)) (6393955258843620541072759912893015448399 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3174 (0, 3, some (2, 6)) (159848881471543676030774502013788315217 / 250000000000000000000000000000000000000 : ℚ) .leaf) 3175 (0, 3, some (2, 7)) (6393955258885482536926664971679113312897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3176 (0, 3, some (2, 8)) (6393955258909987916344143281309324950873 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3177 (0, 3, some (2, 9)) (3196977629510344851266515792381242933487 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3178 (0, 3, some (2, 10)) (6393955258966114419421038578838466951767 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3200 (0, 3, some (3, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3203 (0, 3, some (3, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3204 (0, 3, some (3, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 3205 (0, 3, some (3, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3206 (0, 3, some (3, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3207 (0, 3, some (3, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3208 (0, 3, some (3, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3209 (0, 3, some (3, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) .leaf)) 4132 (0, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4133 (0, 4, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4134 (0, 4, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4135 (0, 4, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4136 (0, 4, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 4137 (0, 4, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4138 (0, 4, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4139 (0, 4, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4140 (0, 4, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4163 (0, 4, some (1, 3)) (379328888652745229425172849601328539309 / 625000000000000000000000000000000000000 : ℚ) .leaf) 4164 (0, 4, some (1, 4)) (6069262218368241337681191626078282613183 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4165 (0, 4, some (1, 5)) (303463110917773396773570441178320850383 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4166 (0, 4, some (1, 6)) (1213852443674534789858693874667205018679 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4167 (0, 4, some (1, 7)) (6069262218395204126848357766086033339977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4168 (0, 4, some (1, 8)) (1517315554604616273116823063826333948303 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 4169 (0, 4, some (1, 9)) (3034631109261772651788138037299382940771 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 4170 (0, 4, some (1, 10)) (189664444327241919423744186359588314121 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 4171 (0, 4, some (1, 11)) (6069262218915243878883148624446367535501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4194 (0, 4, some (2, 2)) (5394899749348335966589607507264164759451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4195 (0, 4, some (2, 3)) (42147654294749469936130316622369837701 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4196 (0, 4, some (2, 4)) (5394899749660658966827725889847362322829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4197 (0, 4, some (2, 5)) (5394899749649304831530141176503481784587 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4198 (0, 4, some (2, 6)) (2697449874832299533019319721482677819287 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4199 (0, 4, some (2, 7)) (5394899749684625890531873569854251857757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4200 (0, 4, some (2, 8)) (5394899749705302304415370893604742927299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4201 (0, 4, some (2, 9)) (269744987489935346825612269982167372513 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 4202 (0, 4, some (2, 10)) (5394899749752659041386501300894956490553 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4225 (0, 4, some (3, 1)) (758657776943263798802750812863384031079 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4226 (0, 4, some (3, 2)) (3034631109008438981206654222836092677191 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4227 (0, 4, some (3, 3)) (379328888652745229425172849601328539309 / 625000000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (6069262218368241337681191626078282613183 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4229 (0, 4, some (3, 5)) (303463110917773396773570441178320850383 / 500000000000000000000000000000000000000 : ℚ) .leaf) 4230 (0, 4, some (3, 6)) (1213852443674534789858693874667205018679 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 4231 (0, 4, some (3, 7)) (6069262218395204126848357766086033339977 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4232 (0, 4, some (3, 8)) (1517315554604616273116823063826333948303 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4233 (0, 4, some (3, 9)) (3034631109261772651788138037299382940771 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4256 (0, 4, some (4, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4257 (0, 4, some (4, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 4258 (0, 4, some (4, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4259 (0, 4, some (4, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4260 (0, 4, some (4, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4261 (0, 4, some (4, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4262 (0, 4, some (4, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4263 (0, 4, some (4, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4264 (0, 4, some (4, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5157 (0, 5, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5158 (0, 5, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5159 (0, 5, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 5160 (0, 5, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5161 (0, 5, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5162 (0, 5, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5163 (0, 5, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5164 (0, 5, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (2946334583281341217083515365975306143241 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5189 (0, 5, some (1, 5)) (1473167291637570172663163883930550759311 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5190 (0, 5, some (1, 6)) (5892669166566986073198471242236292452159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5191 (0, 5, some (1, 7)) (2946334583294430353015807218949735414583 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5192 (0, 5, some (1, 8)) (235706766664457794548110497922186954989 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 5193 (0, 5, some (1, 9)) (5892669166713467629854441908517106975003 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))) 5194 (0, 5, some (1, 10)) (1473167291665792762234607288564382785687 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 5195 (0, 5, some (1, 11)) (5892669167093769227355348566692105819357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (4971939609349262271121625574294533430431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5220 (0, 5, some (2, 4)) (62149245116090791297855402251041613959 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5221 (0, 5, some (2, 5)) (198877584371071973309527124330624352507 / 400000000000000000000000000000000000000 : ℚ) .leaf) 5222 (0, 5, some (2, 6)) (4971939609290894499261210110636871756509 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5223 (0, 5, some (2, 7)) (4971939609309351220714174681977678512109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5224 (0, 5, some (2, 8)) (4971939609328406603749205815546131081799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5225 (0, 5, some (2, 9)) (4971939609414488312689685360311309010159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5226 (0, 5, some (2, 10)) (2485969804686025286270899799452395950847 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5250 (0, 5, some (3, 2)) (497193960899942642680898227869465424231 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 5251 (0, 5, some (3, 3)) (4971939609349262271121625574294533430431 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5252 (0, 5, some (3, 4)) (62149245116090791297855402251041613959 / 125000000000000000000000000000000000000 : ℚ) .leaf) 5253 (0, 5, some (3, 5)) (198877584371071973309527124330624352507 / 400000000000000000000000000000000000000 : ℚ) .leaf) 5254 (0, 5, some (3, 6)) (4971939609290894499261210110636871756509 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5255 (0, 5, some (3, 7)) (4971939609309351220714174681977678512109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5256 (0, 5, some (3, 8)) (4971939609328406603749205815546131081799 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5257 (0, 5, some (3, 9)) (4971939609414488312689685360311309010159 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5281 (0, 5, some (4, 1)) (5892669163822665045136246195178042768687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5282 (0, 5, some (4, 2)) (5892669166221542431773608626601071694589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5283 (0, 5, some (4, 3)) (5892669166636162691699704384349076658289 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5284 (0, 5, some (4, 4)) (2946334583281341217083515365975306143241 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 5285 (0, 5, some (4, 5)) (1473167291637570172663163883930550759311 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5286 (0, 5, some (4, 6)) (5892669166566986073198471242236292452159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5287 (0, 5, some (4, 7)) (2946334583294430353015807218949735414583 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5288 (0, 5, some (4, 8)) (235706766664457794548110497922186954989 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5312 (0, 5, some (5, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5313 (0, 5, some (5, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5314 (0, 5, some (5, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5315 (0, 5, some (5, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5316 (0, 5, some (5, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 5317 (0, 5, some (5, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5318 (0, 5, some (5, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 5319 (0, 5, some (5, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6182 (0, 6, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6183 (0, 6, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6184 (0, 6, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 6185 (0, 6, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6186 (0, 6, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6187 (0, 6, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6188 (0, 6, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6213 (0, 6, some (1, 5)) (5781571233763401096890154724476467961877 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6214 (0, 6, some (1, 6)) (57815712337797915231038231341792648733 / 100000000000000000000000000000000000000 : ℚ) .leaf))))) 6215 (0, 6, some (1, 7)) (5781571233801253740710598390190170457987 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 6216 (0, 6, some (1, 8)) (2890785616911706053034642325534091503397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6217 (0, 6, some (1, 9)) (5781571233923511377435105237957976948581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6218 (0, 6, some (1, 10)) (361348202117135191708093633515447938807 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6219 (0, 6, some (1, 11)) (231262849371865717073736801724065216259 / 400000000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (4736263154708946143717070740058040996723 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6245 (0, 6, some (2, 5)) (473626315469897817857241475029112255437 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6246 (0, 6, some (2, 6)) (4736263154712405215726651911519653784207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6247 (0, 6, some (2, 7)) (4736263154729987064390122201243787639183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6248 (0, 6, some (2, 8)) (2368131577374069598645978993077527759583 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 6249 (0, 6, some (2, 9)) (4736263154830140520394838210935174716277 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6250 (0, 6, some (2, 10)) (4736263154789714384756324873213679223531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6275 (0, 6, some (3, 3)) (2247874895719971729926950219859724677387 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6276 (0, 6, some (3, 4)) (2247874895691941236178219120769734301179 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6277 (0, 6, some (3, 5)) (1123937447843605173235446078438225371789 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6278 (0, 6, some (3, 6)) (2247874895693582944182766434568898182739 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6279 (0, 6, some (3, 7)) (4495749791403854908776561308211876548131 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6280 (0, 6, some (3, 8)) (4495749791421085253679475744670619106083 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6281 (0, 6, some (3, 9)) (280984361968682652943346114564757679701 / 625000000000000000000000000000000000000 : ℚ) .leaf) 6306 (0, 6, some (4, 2)) (4736263154434753111957954464539184425307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6307 (0, 6, some (4, 3)) (4736263154768006278693821039375222365523 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6308 (0, 6, some (4, 4)) (4736263154708946143717070740058040996723 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 6309 (0, 6, some (4, 5)) (473626315469897817857241475029112255437 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6310 (0, 6, some (4, 6)) (4736263154712405215726651911519653784207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6311 (0, 6, some (4, 7)) (4736263154729987064390122201243787639183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6312 (0, 6, some (4, 8)) (2368131577374069598645978993077527759583 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6337 (0, 6, some (5, 1)) (1156314246217442156382793496210004619843 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 6338 (0, 6, some (5, 2)) (5781571233440860732370549883470684112923 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6339 (0, 6, some (5, 3)) (5781571233847663914421168260956081989163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6340 (0, 6, some (5, 4)) (5781571233775569023092127368234913326077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6341 (0, 6, some (5, 5)) (5781571233763401096890154724476467961877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6342 (0, 6, some (5, 6)) (57815712337797915231038231341792648733 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 6343 (0, 6, some (5, 7)) (5781571233801253740710598390190170457987 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6368 (0, 6, some (6, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6369 (0, 6, some (6, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6370 (0, 6, some (6, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6371 (0, 6, some (6, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6372 (0, 6, some (6, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 6373 (0, 6, some (6, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6374 (0, 6, some (6, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7207 (0, 7, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7208 (0, 7, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 7209 (0, 7, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 7210 (0, 7, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 7211 (0, 7, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7212 (0, 7, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7238 (0, 7, some (1, 6)) (713150820719120814244344793555382628761 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7239 (0, 7, some (1, 7)) (5705206565774145252372851295523009962981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7240 (0, 7, some (1, 8)) (1141041313159202188724328783242913575199 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 7241 (0, 7, some (1, 9)) (1141041313178957614961635923198712639073 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7242 (0, 7, some (1, 10)) (1426301641461522892870196401695184206259 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7243 (0, 7, some (1, 11)) (5705206566262991194599573074779833899873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7269 (0, 7, some (2, 5)) (2292794562490673457288264743645709604241 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7270 (0, 7, some (2, 6)) (4585589124994346799410653250741915051189 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 7271 (0, 7, some (2, 7)) (1146397281252842329839580780511150085797 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7272 (0, 7, some (2, 8)) (2292794562514471990588687916431394626091 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7273 (0, 7, some (2, 9)) (91711782502166732169627372942283358979 / 200000000000000000000000000000000000000 : ℚ) .leaf) 7274 (0, 7, some (2, 10)) (4585589125069196543435559419030299017037 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7300 (0, 7, some (3, 4)) (4226078937591703545145672449475413404891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7301 (0, 7, some (3, 5)) (4226078937582809316473729575487771942537 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7302 (0, 7, some (3, 6)) (528259867199348751292107254485468613897 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7303 (0, 7, some (3, 7)) (2113039468805238982360315294638151838141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7304 (0, 7, some (3, 8)) (4226078937626674773053069567566346574811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7305 (0, 7, some (3, 9)) (528259867212480377297053668147552147719 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 7331 (0, 7, some (4, 3)) (4226078937644401797823717646809181064379 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 7332 (0, 7, some (4, 4)) (4226078937591703545145672449475413404891 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 7333 (0, 7, some (4, 5)) (4226078937582809316473729575487771942537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7334 (0, 7, some (4, 6)) (528259867199348751292107254485468613897 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7335 (0, 7, some (4, 7)) (2113039468805238982360315294638151838141 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7336 (0, 7, some (4, 8)) (4226078937626674773053069567566346574811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7362 (0, 7, some (5, 2)) (2292794562362763800197879925568498142547 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7363 (0, 7, some (5, 3)) (286599320315511189631057240587645200221 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7364 (0, 7, some (5, 4)) (4585589124990997770340356390489814892459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7365 (0, 7, some (5, 5)) (2292794562490673457288264743645709604241 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7366 (0, 7, some (5, 6)) (4585589124994346799410653250741915051189 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7367 (0, 7, some (5, 7)) (1146397281252842329839580780511150085797 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 7393 (0, 7, some (6, 1)) (570520656309595015935155031636052099143 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7394 (0, 7, some (6, 2)) (5705206565418512419308388576390605298063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7395 (0, 7, some (6, 3)) (5705206565819942427062018823192394436911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7396 (0, 7, some (6, 4)) (2852603282874399892973328903395904048301 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7397 (0, 7, some (6, 5)) (228208262629471703089581397076339684897 / 400000000000000000000000000000000000000 : ℚ) .leaf) 7398 (0, 7, some (6, 6)) (713150820719120814244344793555382628761 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 7424 (0, 7, some (7, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7425 (0, 7, some (7, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7426 (0, 7, some (7, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7427 (0, 7, some (7, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7428 (0, 7, some (7, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))) 7429 (0, 7, some (7, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf) 8232 (0, 8, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8233 (0, 8, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8234 (0, 8, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8235 (0, 8, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8236 (0, 8, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8263 (0, 8, some (1, 7)) (28247400439926947655781369243230693421 / 50000000000000000000000000000000000000 : ℚ) .leaf) 8264 (0, 8, some (1, 8)) (706185011000880205740157412184386381241 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8265 (0, 8, some (1, 9)) (56494800881048539563701681940186580521 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 8266 (0, 8, some (1, 10)) (5649480088056633103587549134372628724543 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 8267 (0, 8, some (1, 11)) (5649480088469460595869349577300386623003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8294 (0, 8, some (2, 6)) (4480822497157950689126819185783237275983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8295 (0, 8, some (2, 7)) (224041124858729214838738206599660215089 / 500000000000000000000000000000000000000 : ℚ) .leaf) 8296 (0, 8, some (2, 8)) (2240411248595878715774059055181071220541 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8297 (0, 8, some (2, 9)) (2240411248634668090577961285349935061741 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8298 (0, 8, some (2, 10)) (4480822497231090346385956402745273921109 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8325 (0, 8, some (3, 5)) (4051669648026301913099275757309429078447 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8326 (0, 8, some (3, 6)) (2025834824018894083264078407924279005707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8327 (0, 8, some (3, 7)) (405166964805282868270287555337927182959 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 8328 (0, 8, some (3, 8)) (2025834824034178526271393098217837836861 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 8329 (0, 8, some (3, 9)) (4051669648138505661490815403193603627281 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 8356 (0, 8, some (4, 4)) (3933781067460897163311883461347035027063 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8357 (0, 8, some (4, 5)) (3933781067452618106324061274533788801261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8358 (0, 8, some (4, 6)) (3933781067463770152319841260495571819793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8359 (0, 8, some (4, 7)) (786756213495674609035898228937078395923 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8360 (0, 8, some (4, 8)) (3933781067493449596969541276586791717823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8387 (0, 8, some (5, 3)) (2025834824042676243573158223884048290377 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8388 (0, 8, some (5, 4)) (2025834824017414539516846722724341311087 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8389 (0, 8, some (5, 5)) (4051669648026301913099275757309429078447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8390 (0, 8, some (5, 6)) (2025834824018894083264078407924279005707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8391 (0, 8, some (5, 7)) (405166964805282868270287555337927182959 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (896164499379054636637590075181283618733 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 8419 (0, 8, some (6, 3)) (1120205624302638255646213571478923342647 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8420 (0, 8, some (6, 4)) (2240411248577339087542471127595303542757 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8421 (0, 8, some (6, 5)) (4480822497145247811734751045523643806437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8422 (0, 8, some (6, 6)) (4480822497157950689126819185783237275983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8449 (0, 8, some (7, 1)) (564948008533335411835769144854917060101 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 8450 (0, 8, some (7, 2)) (176546252738538449880802835438841662347 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 8451 (0, 8, some (7, 3)) (5649480088030739374936616103863333862271 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8452 (0, 8, some (7, 4)) (176546252748759113451568518579108171043 / 312500000000000000000000000000000000000 : ℚ) .leaf) 8453 (0, 8, some (7, 5)) (225979203517936068159628654730285995449 / 400000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8481 (0, 8, some (8, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V1lllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 8483 (0, 8, some (8, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8484 (0, 8, some (8, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) (.node (.node .leaf 9257 (0, 9, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9258 (0, 9, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 9259 (0, 9, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9260 (0, 9, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9288 (0, 9, some (1, 8)) (1121403551570884024440631145272688444301 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9289 (0, 9, some (1, 9)) (5607017757951497260821281615685912562217 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9290 (0, 9, some (1, 10)) (560701775790363884311927168990150203559 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 9291 (0, 9, some (1, 11)) (1401754439578340865686814317934394203689 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9319 (0, 9, some (2, 7)) (2201852905911924975850019705656269992569 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9320 (0, 9, some (2, 8)) (4403705811840727530192903019291427895951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9321 (0, 9, some (2, 9)) (2201852905958485559782286036313449616063 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9322 (0, 9, some (2, 10)) (2201852905939691755189406569155002923439 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9350 (0, 9, some (3, 6)) (982336061718128489187750026092965229317 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 9351 (0, 9, some (3, 7)) (491168030860887547418234894943800199619 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9352 (0, 9, some (3, 8)) (392934424690215992664221699592123124553 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 9353 (0, 9, some (3, 9)) (196467212348509532697859955416570210453 / 500000000000000000000000000000000000000 : ℚ) .leaf) 9381 (0, 9, some (4, 5)) (233943011191925683542530379092207727767 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 9382 (0, 9, some (4, 6)) (748617635816284475832761794004698391493 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 9383 (0, 9, some (4, 7)) (3743088179095317386208161064958087178929 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 9384 (0, 9, some (4, 8)) (935772044777415772805740596879579914821 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9412 (0, 9, some (5, 4)) (1871544089539344330190152538874848965947 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9413 (0, 9, some (5, 5)) (233943011191925683542530379092207727767 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9414 (0, 9, some (5, 6)) (748617635816284475832761794004698391493 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9415 (0, 9, some (5, 7)) (3743088179095317386208161064958087178929 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 9443 (0, 9, some (6, 3)) (982336061729660561506866585944490564701 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9444 (0, 9, some (6, 4)) (785868849373928841624165811683704580197 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9445 (0, 9, some (6, 5)) (392934424686137448888970705209337574881 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 9446 (0, 9, some (6, 6)) (982336061718128489187750026092965229317 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 9474 (0, 9, some (7, 2)) (550463226443668236278512999597790755583 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 9475 (0, 9, some (7, 3)) (2201852905929599820925189509407547828961 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9476 (0, 9, some (7, 4)) (2201852905902143211025412560460871059947 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9477 (0, 9, some (7, 5)) (4403705811795018358895225051171063514249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9505 (0, 9, some (8, 1)) (1401754438800207106650356970014583873911 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9506 (0, 9, some (8, 2)) (112140355149668369865127245973313459397 / 200000000000000000000000000000000000000 : ℚ) .leaf) 9507 (0, 9, some (8, 3)) (5607017757877939735572888155242722899231 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 9508 (0, 9, some (8, 4)) (5607017757808021486781341110294953226619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9536 (0, 9, some (9, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9537 (0, 9, some (9, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9538 (0, 9, some (9, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 9539 (0, 9, some (9, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 10240 (0, 10, none) (0 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 10282 (0, 10, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10283 (0, 10, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10284 (0, 10, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10313 (0, 10, some (1, 9)) (5573585864461313847763376179247536252737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10314 (0, 10, some (1, 10)) (174174558262929399572019130999321681767 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 10315 (0, 10, some (1, 11)) (2786792932410511209613234031339483336151 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10344 (0, 10, some (2, 8)) (4344547123159286069110772697701749954357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10345 (0, 10, some (2, 9)) (4344547123234505414139082930311492630531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10346 (0, 10, some (2, 10)) (2172273561598711375480662523425496280463 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 10375 (0, 10, some (3, 7)) (3838693182815110342838075212612446838967 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 10376 (0, 10, some (3, 8)) (767738636565964492438393538428557643031 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 10377 (0, 10, some (3, 9)) (1919346591448141850858156976884463916947 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10406 (0, 10, some (4, 6)) (902108722709739897945953962473954011501 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 10407 (0, 10, some (4, 7)) (902108722713088685486379854298029989237 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10408 (0, 10, some (4, 8)) (3608434890866184376737023612690760093927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10437 (0, 10, some (5, 5)) (708080592141471259138331029416081984227 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 10438 (0, 10, some (5, 6)) (1770201480358696568543928567223007318907 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10439 (0, 10, some (5, 7)) (3540402960730535740661542030216852781653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10468 (0, 10, some (6, 4)) (3608434890836324215386522939017276939751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10469 (0, 10, some (6, 5)) (3608434890828729883728060143854848251887 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 10470 (0, 10, some (6, 6)) (902108722709739897945953962473954011501 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 10499 (0, 10, some (7, 3)) (1919346591422962264943586042342770130421 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 10500 (0, 10, some (7, 4)) (959673295699514222583932466300554322837 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 10501 (0, 10, some (7, 5)) (479836647848747244478265321931490345127 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 10530 (0, 10, some (8, 2)) (4344547122871818804098046168220438138987 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10531 (0, 10, some (8, 3)) (4344547123177510029336358048492887238623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10532 (0, 10, some (8, 4)) (2172273561561667252531334209026273713289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 10561 (0, 10, some (9, 1)) (2786792930863522950524769986035481898813 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10562 (0, 10, some (9, 2)) (2786792931998013002016577870376471684377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10563 (0, 10, some (9, 3)) (5573585864388194909916639926122957093879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10592 (0, 10, some (10, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 10593 (0, 10, some (10, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 10594 (0, 10, some (10, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 11264 (0, 11, none) (0 : ℚ) .leaf) 11307 (0, 11, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11308 (0, 11, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11338 (0, 11, some (1, 10)) (2773289860882930426238376557466479407131 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 11339 (0, 11, some (1, 11)) (55465797221711690510344277035689989833 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 11369 (0, 11, some (2, 9)) (4297717256204710459151091397323990048627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 11370 (0, 11, some (2, 10)) (1074429314042006877486250276459800053019 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 11400 (0, 11, some (3, 8)) (1884387362562495156706255936159460914649 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 11401 (0, 11, some (3, 9)) (235548420324390063703884282599385454371 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 11431 (0, 11, some (4, 7)) (1754053211037933642531683106738914761153 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))) 11432 (0, 11, some (4, 8)) (3508106422089312402432680782589542914571 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 11462 (0, 11, some (5, 6)) (1698251779182551018392540495540601792141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 11463 (0, 11, some (5, 7)) (339650355837771046026102268403436509469 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 11493 (0, 11, some (6, 5)) (135860142334218925681000912039364514777 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11494 (0, 11, some (6, 6)) (1698251779182551018392540495540601792141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 11524 (0, 11, some (7, 4)) (701621284412056493848757625649608788753 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 11525 (0, 11, some (7, 5)) (3508106422052899289425311670895845442853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 11555 (0, 11, some (8, 3)) (942193681285199773987268352340009206809 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 11556 (0, 11, some (8, 4)) (942193681273450830955053996401420874997 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 11586 (0, 11, some (9, 2)) (4297717255845933247544445163129820614957 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 11587 (0, 11, some (9, 3)) (1074429314037082356879260760289035200091 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 11617 (0, 11, some (10, 1)) (5546579719092184025449830188576783548271 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 11618 (0, 11, some (10, 2)) (5546579721350170057144867682939996256827 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11648 (0, 11, some (11, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11649 (0, 11, some (11, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 12332 (0, 12, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 12363 (0, 12, some (1, 11)) (690538591136823109654402380132532440449 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 12394 (0, 12, some (2, 10)) (4259720318167531623787969359428505794407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 12425 (0, 12, some (3, 9)) (3713181589534020217085125567795372284247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 12456 (0, 12, some (4, 8)) (1715189949044593618772396307743394591303 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 12487 (0, 12, some (5, 7)) (657761784363825856944222301977039466441 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 12518 (0, 12, some (6, 6)) (324536938065761037566386903990884675133 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 12549 (0, 12, some (7, 5)) (411101115224699632031619661549813560219 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 12580 (0, 12, some (8, 4)) (214398743628800031197069045846248769399 / 625000000000000000000000000000000000000 : ℚ) .leaf) 12611 (0, 12, some (9, 3)) (3713181589485307610791578467960270454979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 12642 (0, 12, some (10, 2)) (266232519865517816137310383772056067791 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 12673 (0, 12, some (11, 1)) (1381077181506990698898726220647456227911 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 12704 (0, 12, some (12, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32768 (1, 0, none) (0 : ℚ) (.node (.node (.node .leaf 32800 (1, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32801 (1, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 32803 (1, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 32804 (1, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32805 (1, 0, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32806 (1, 0, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32807 (1, 0, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32808 (1, 0, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 32809 (1, 0, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32810 (1, 0, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32811 (1, 0, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32832 (1, 0, some (1, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 32834 (1, 0, some (1, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 32835 (1, 0, some (1, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 32836 (1, 0, some (1, 4)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32837 (1, 0, some (1, 5)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32838 (1, 0, some (1, 6)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32839 (1, 0, some (1, 7)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 32840 (1, 0, some (1, 8)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32841 (1, 0, some (1, 9)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32842 (1, 0, some (1, 10)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32843 (1, 0, some (1, 11)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33825 (1, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 33826 (1, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33827 (1, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33828 (1, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 33829 (1, 1, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33830 (1, 1, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33831 (1, 1, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33832 (1, 1, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33833 (1, 1, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33834 (1, 1, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33835 (1, 1, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33856 (1, 1, some (1, 0)) (7193199659680067631465907831982336838139 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 33857 (1, 1, some (1, 1)) (7193199664333622727606112562121041542527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 33858 (1, 1, some (1, 2)) (3596599833025422706138096011642501328393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33859 (1, 1, some (1, 3)) (1438639933251812149153654189001426873141 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (7193199666206642532238578044233896071611 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33861 (1, 1, some (1, 5)) (7193199666209269265045853746312558282107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33862 (1, 1, some (1, 6)) (7193199666232816637713675341879738330887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33863 (1, 1, some (1, 7)) (7193199666259952129964829642305996523371 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33864 (1, 1, some (1, 8)) (7193199666336006160618410862165393585039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33865 (1, 1, some (1, 9)) (3596599833183788659299582233512767980271 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33866 (1, 1, some (1, 10)) (7193199666599694992855088941009299903629 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33867 (1, 1, some (1, 11)) (7193199661676591180183621681783400711839 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 33888 (1, 1, some (2, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33889 (1, 1, some (2, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33890 (1, 1, some (2, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33892 (1, 1, some (2, 4)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33893 (1, 1, some (2, 5)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33894 (1, 1, some (2, 6)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33895 (1, 1, some (2, 7)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 33896 (1, 1, some (2, 8)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33897 (1, 1, some (2, 9)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 33898 (1, 1, some (2, 10)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V1lllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 34850 (1, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34851 (1, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34852 (1, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34853 (1, 2, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34854 (1, 2, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34855 (1, 2, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34856 (1, 2, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34857 (1, 2, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34858 (1, 2, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 34859 (1, 2, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34881 (1, 2, some (1, 1)) (6393955256751617665670609453471194021977 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (6393955258636880626174378485804116047261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (799244407363778926937140096057977322187 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34884 (1, 2, some (1, 4)) (6393955258852591709702950303683242046517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34885 (1, 2, some (1, 5)) (3196977629424831353896083317722927250913 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34886 (1, 2, some (1, 6)) (6393955258869658873129541710927392843419 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34887 (1, 2, some (1, 7)) (6393955258893650996732491074889183858889 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34888 (1, 2, some (1, 8)) (3196977629473444255870219691230189294787 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34889 (1, 2, some (1, 9)) (3196977629501248970747850291393906447619 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34890 (1, 2, some (1, 10)) (6393955259121857394832250750581296334221 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34891 (1, 2, some (1, 11)) (319697762818010275914500042139142606077 / 500000000000000000000000000000000000000 : ℚ) .leaf)))) 34912 (1, 2, some (2, 0)) (1598488813498488846619103514458360771511 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34913 (1, 2, some (2, 1)) (639395525761926718340692399029954649807 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (3196977629393422275602759222240166560179 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34915 (1, 2, some (2, 3)) (49952775460028549646543618232586616887 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34916 (1, 2, some (2, 4)) (3196977629424053062693927554144064373729 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34917 (1, 2, some (2, 5)) (6393955258855704874511573357998693555253 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34918 (1, 2, some (2, 6)) (3196977629438785352514051670651626539079 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34919 (1, 2, some (2, 7)) (6393955258901819456538317178099254404881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34920 (1, 2, some (2, 8)) (3196977629491894553568367741805716114137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34921 (1, 2, some (2, 9)) (6393955258984306180458369580813139923503 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34922 (1, 2, some (2, 10)) (255758210371104014809738516892965028667 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 34944 (1, 2, some (3, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34947 (1, 2, some (3, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34948 (1, 2, some (3, 4)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34949 (1, 2, some (3, 5)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34950 (1, 2, some (3, 6)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34951 (1, 2, some (3, 7)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34952 (1, 2, some (3, 8)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34953 (1, 2, some (3, 9)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35840 (1, 3, none) (0 : ℚ) .leaf))))) 35875 (1, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 35876 (1, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35877 (1, 3, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35878 (1, 3, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35879 (1, 3, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35880 (1, 3, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 35881 (1, 3, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35882 (1, 3, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35883 (1, 3, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (3034631109061819694755336366329726586511 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35907 (1, 3, some (1, 3)) (1517315554606250771880593025433878281251 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 35908 (1, 3, some (1, 4)) (3034631109182523993564372962725158105901 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35909 (1, 3, some (1, 5)) (3034631109179884719463461980504409514547 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35910 (1, 3, some (1, 6)) (6069262218378306493682191471523527155041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35911 (1, 3, some (1, 7)) (1213852443680203873650618277678171790657 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35912 (1, 3, some (1, 8)) (3034631109222367572622269105064346657647 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35913 (1, 3, some (1, 9)) (48554097748084754664577284374606247393 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 35914 (1, 3, some (1, 10)) (303463110929130851794532381437085571139 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35915 (1, 3, some (1, 11)) (3034631108363716921790769854612777971529 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (1078979949650043409140916884318156231379 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35938 (1, 3, some (2, 2)) (5394899749538134059207144017463751992589 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35939 (1, 3, some (2, 3)) (5394899749694295559326203208755350774279 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 35940 (1, 3, some (2, 4)) (1348724937413745474794733383293855513427 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35941 (1, 3, some (2, 5)) (269744987482847597439219515486720935579 / 500000000000000000000000000000000000000 : ℚ) .leaf) 35942 (1, 3, some (2, 6)) (1078979949934922495657051301281960749633 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35943 (1, 3, some (2, 7)) (337181234355935256092101389483093587033 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35944 (1, 3, some (2, 8)) (269744987487600231023190407331202259439 / 500000000000000000000000000000000000000 : ℚ) .leaf) 35945 (1, 3, some (2, 9)) (2697449874887841494474686675134575985203 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35946 (1, 3, some (2, 10)) (2697449874974885622320658352878487463861 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35968 (1, 3, some (3, 0)) (3034631107100291863617841559035542238953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35969 (1, 3, some (3, 1)) (758657777174898258676935369997613384743 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35970 (1, 3, some (3, 2)) (94832222161518160057896895416156075161 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 35971 (1, 3, some (3, 3)) (6069262218387161920961585117964026117123 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 35972 (1, 3, some (3, 4)) (6069262218358661286023854524194383409041 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35973 (1, 3, some (3, 5)) (6069262218368372445837954235893623071961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35974 (1, 3, some (3, 6)) (6069262218389571582459635667898531278331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35975 (1, 3, some (3, 7)) (6069262218412649851062558633000510179903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35976 (1, 3, some (3, 8)) (6069262218497275250799030119775408359459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35977 (1, 3, some (3, 9)) (606926221848469239206392949127981100929 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 36000 (1, 3, some (4, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36001 (1, 3, some (4, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36002 (1, 3, some (4, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 36004 (1, 3, some (4, 4)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 36005 (1, 3, some (4, 5)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36006 (1, 3, some (4, 6)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36007 (1, 3, some (4, 7)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36008 (1, 3, some (4, 8)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 36901 (1, 4, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36902 (1, 4, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36903 (1, 4, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36904 (1, 4, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 36905 (1, 4, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36906 (1, 4, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36907 (1, 4, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (5892669166621466640193169653869383783927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36932 (1, 4, some (1, 4)) (1178533833312040417092831138540986087327 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36933 (1, 4, some (1, 5)) (5892669166553621767161818677025020920227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36934 (1, 4, some (1, 6)) (5892669166571360999765099881368928127561 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36935 (1, 4, some (1, 7)) (2946334583296688768782922019965255719139 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36936 (1, 4, some (1, 8)) (5892669166631849416933098340147160494781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36937 (1, 4, some (1, 9)) (736583645837926039208904919708148976069 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36938 (1, 4, some (1, 10)) (589266916674929068462181303674444607807 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 36939 (1, 4, some (1, 11)) (589266916539444693433577829270204823687 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 36962 (1, 4, some (2, 2)) (2485969804569680382267019798467302958779 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 36963 (1, 4, some (2, 3)) (4971939609324462684204348216610051704947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (2485969804641538857696165275678120497551 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36965 (1, 4, some (2, 5)) (4971939609282437399347390909214113990209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36966 (1, 4, some (2, 6)) (4971939609298277187842395939173194458749 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36967 (1, 4, some (2, 7)) (994387921863394674785637427081011907997 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 36968 (1, 4, some (2, 8)) (4971939609362839287325397633452202253143 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36969 (1, 4, some (2, 9)) (4971939609397513216630531055748702166773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36970 (1, 4, some (2, 10)) (4971939609517377457757509900601460855049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36993 (1, 4, some (3, 1)) (2485969804094902654409436229044690989909 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36994 (1, 4, some (3, 2)) (4971939609209327933396568256054581755183 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36995 (1, 4, some (3, 3)) (1242984902328015722686427384441952710551 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36996 (1, 4, some (3, 4)) (4971939609280984921174279736992696934293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36997 (1, 4, some (3, 5)) (155373112790164263520374915927761455593 / 312500000000000000000000000000000000000 : ℚ) .leaf) 36998 (1, 4, some (3, 6)) (4971939609301968532132988853441355809869 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36999 (1, 4, some (3, 7)) (4971939609320784450535193362118750053923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37000 (1, 4, some (3, 8)) (994387921876011125822698708481047567763 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 37001 (1, 4, some (3, 9)) (124298490234725641715023847586684968627 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37024 (1, 4, some (4, 0)) (5892669162777563588560496395490797796333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37025 (1, 4, some (4, 1)) (5892669165741766954446136140316465909409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37026 (1, 4, some (4, 2)) (5892669166553238639714485232799475665549 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37027 (1, 4, some (4, 3)) (1473167291644344621418391365607576290211 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 37028 (1, 4, some (4, 4)) (1473167291638190259838882643741971221773 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 37029 (1, 4, some (4, 5)) (736583645820455624586163512616684321147 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37030 (1, 4, some (4, 6)) (1178533833316897155892997159753367030753 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37031 (1, 4, some (4, 7)) (5892669166606928032168532846023633265613 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37032 (1, 4, some (4, 8)) (1473167291673265769156026504106155088737 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37056 (1, 4, some (5, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37057 (1, 4, some (5, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37058 (1, 4, some (5, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37059 (1, 4, some (5, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37060 (1, 4, some (5, 4)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37061 (1, 4, some (5, 5)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 37062 (1, 4, some (5, 6)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37063 (1, 4, some (5, 7)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) .leaf) 37925 (1, 5, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37926 (1, 5, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37927 (1, 5, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37928 (1, 5, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37929 (1, 5, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37930 (1, 5, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37931 (1, 5, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37956 (1, 5, some (1, 4)) (1445392808443385258847949648568793108011 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 37957 (1, 5, some (1, 5)) (2890785616883066417296216396380133723557 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37958 (1, 5, some (1, 6)) (1445392808445842139842904752545270617687 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37959 (1, 5, some (1, 7)) (1156314246760989360320742553400634509891 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37960 (1, 5, some (1, 8)) (1445392808460023829490897020554120499273 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37961 (1, 5, some (1, 9)) (5781571233915286659084170721006175293969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37962 (1, 5, some (1, 10)) (2890785616972288188624242560361455459253 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37963 (1, 5, some (1, 11)) (1156314246581447922448701166164804617031 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37987 (1, 5, some (2, 3)) (592032894343539945879363034117020238657 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37988 (1, 5, some (2, 4)) (2368131577352811744334426038401200757969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37989 (1, 5, some (2, 5)) (2368131577351726928811913568683649815491 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 37990 (1, 5, some (2, 6)) (2368131577359132915973904337380515867933 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 37991 (1, 5, some (2, 7)) (1184065788684009443839350199053552566461 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37992 (1, 5, some (2, 8)) (4736263154775472971659584727748428584869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37993 (1, 5, some (2, 9)) (2368131577408332570924333549180671442681 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37994 (1, 5, some (2, 10)) (4736263154905079551727593148578738025349 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38018 (1, 5, some (3, 2)) (4495749791281778382672620014553126660491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38019 (1, 5, some (3, 3)) (2247874895705956483052584670314729489283 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38020 (1, 5, some (3, 4)) (4495749791379151582649111277646185044757 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38021 (1, 5, some (3, 5)) (4495749791380793290653658591445348926317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38022 (1, 5, some (3, 6)) (1123937447848877599642761772168709114201 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38023 (1, 5, some (3, 7)) (4495749791412470081228018526441247827107 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38024 (1, 5, some (3, 8)) (89914995829200077007730135777067419813 / 200000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V1lllr : KTree ℚ :=
  .node V1lllrl 34816 (1, 2, none) (0 : ℚ) V1lllrr

def V1lll : KTree ℚ :=
  .node V1llll 8482 (0, 8, some (8, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) V1lllr

def V1llrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 38049 (1, 5, some (4, 1)) (473626315379204976548661036318484925783 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 38050 (1, 5, some (4, 2)) (4736263154656921889781865514429876385451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38051 (1, 5, some (4, 3)) (4736263154728632855375987506497101452989 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38052 (1, 5, some (4, 4)) (2368131577351150416810316706773381017577 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38053 (1, 5, some (4, 5)) (947252630941585907335047904888695341519 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 38054 (1, 5, some (4, 6)) (189450526188965057926758617520096387501 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38055 (1, 5, some (4, 7)) (947252630948417697264935878236926578501 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 38056 (1, 5, some (4, 8)) (4736263154802806746027211469341801650573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38080 (1, 5, some (5, 0)) (2890785615116356412401147681223841831219 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38081 (1, 5, some (5, 1)) (1156314246609717148125557229946781455461 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 38082 (1, 5, some (5, 2)) (5781571233779863384079398531375182343123 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38083 (1, 5, some (5, 3)) (361348202111724052394602136480527589787 / 625000000000000000000000000000000000000 : ℚ) .leaf) 38084 (1, 5, some (5, 4)) (578157123376542908459048349843620885591 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 38085 (1, 5, some (5, 5)) (5781571233777059785401545065895465388063 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38086 (1, 5, some (5, 6)) (5781571233797676704442802514188352860539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38087 (1, 5, some (5, 7)) (2890785616909859522588085137127590457663 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38112 (1, 5, some (6, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38113 (1, 5, some (6, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38114 (1, 5, some (6, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38115 (1, 5, some (6, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 38116 (1, 5, some (6, 4)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 38117 (1, 5, some (6, 5)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 38118 (1, 5, some (6, 6)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38912 (1, 6, none) (0 : ℚ) .leaf) 38950 (1, 6, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38951 (1, 6, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38952 (1, 6, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 38953 (1, 6, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38954 (1, 6, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38955 (1, 6, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38981 (1, 6, some (1, 5)) (5705206565739103139627423987127716252091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38982 (1, 6, some (1, 6)) (2852603282877996024007242956155812581679 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 38983 (1, 6, some (1, 7)) (142630164144431723063781256033402241621 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38984 (1, 6, some (1, 8)) (5705206565810121962362577587611567207333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38985 (1, 6, some (1, 9)) (1426301641471957857868923689383646999901 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38986 (1, 6, some (1, 10)) (5705206565905648660497755245066322121441 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38987 (1, 6, some (1, 11)) (570520656508780404627058219924765163067 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 39012 (1, 6, some (2, 4)) (229279456249412019148963149478799377709 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 39013 (1, 6, some (2, 5)) (4585589124985061167386279133991560877827 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39014 (1, 6, some (2, 6)) (57319864062490129706731986603212099897 / 125000000000000000000000000000000000000 : ℚ) .leaf) 39015 (1, 6, some (2, 7)) (917117825003278130261324779312816577723 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39016 (1, 6, some (2, 8)) (4585589125051627588978516636934611736973 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39017 (1, 6, some (2, 9)) (4585589125097153732753994581947348254117 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 39018 (1, 6, some (2, 10)) (71649830080702112136837365212170101437 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 39043 (1, 6, some (3, 3)) (4226078937621816832390269705094709210313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (4226078937587891732857696932052138492453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39045 (1, 6, some (3, 5)) (4226078937587943899557927487086047786239 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39046 (1, 6, some (3, 6)) (4226078937601513419358474844480558096221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39047 (1, 6, some (3, 7)) (105651973440435486350149039499300908677 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 39048 (1, 6, some (3, 8)) (2113039468829016296238683307557616988893 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39049 (1, 6, some (3, 9)) (132064966802636994092840857421681426113 / 312500000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (2113039468758481850062076244547163684753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39075 (1, 6, some (4, 3)) (4226078937614288510579120391189885258957 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39076 (1, 6, some (4, 4)) (2113039468793310564380852546455523427487 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 39077 (1, 6, some (4, 5)) (2113039468794827713626330062142736533737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39078 (1, 6, some (4, 6)) (4226078937603754555699013780679494491237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39079 (1, 6, some (4, 7)) (4226078937619733283767738576870613904013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39080 (1, 6, some (4, 8)) (4226078937668485198952132297631529778777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39105 (1, 6, some (5, 1)) (286599320262010272100145045615071244807 / 625000000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (4585589124955992910182299849897944083981 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39107 (1, 6, some (5, 3)) (2292794562503667637135400975089551490669 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39108 (1, 6, some (5, 4)) (4585589124984104301937622888205246546761 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39109 (1, 6, some (5, 5)) (1146397281247658136650225901010443345461 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39110 (1, 6, some (5, 6)) (4585589125006505742230417444529547402617 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39111 (1, 6, some (5, 7)) (917117825004784529845815011668661341351 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 39136 (1, 6, some (6, 0)) (570520656237319744462941983488824056629 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39137 (1, 6, some (6, 1)) (178287705158959931585722686494214967767 / 312500000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (5705206565762595283097214502220710274219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39139 (1, 6, some (6, 3)) (1426301641439740755097927345140830107733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39140 (1, 6, some (6, 4)) (5705206565738507892769123909748965833021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39141 (1, 6, some (6, 5)) (5705206565750655951566869288223836900421 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39142 (1, 6, some (6, 6)) (570520656577111971831312373165444582971 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39168 (1, 6, some (7, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39169 (1, 6, some (7, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39170 (1, 6, some (7, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 39171 (1, 6, some (7, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 39172 (1, 6, some (7, 4)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39173 (1, 6, some (7, 5)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) .leaf) 39975 (1, 7, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39976 (1, 7, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39977 (1, 7, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39978 (1, 7, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39979 (1, 7, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40006 (1, 7, some (1, 6)) (2824740043983519571643265521906582934721 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40007 (1, 7, some (1, 7)) (1412370021997024011375474257437439432479 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 40008 (1, 7, some (1, 8)) (5649480088019268184727372909543036925199 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 40010 (1, 7, some (1, 10)) (112989601762164730802455483794771969237 / 200000000000000000000000000000000000000 : ℚ) .leaf) 40011 (1, 7, some (1, 11)) (5649480087451215808778967298932775922593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40037 (1, 7, some (2, 5)) (4480822497148423531082768080588542173823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40038 (1, 7, some (2, 6)) (280051406072631818189925338895983064527 / 625000000000000000000000000000000000000 : ℚ) .leaf) 40039 (1, 7, some (2, 7)) (896164499435775516093620525317087767321 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 40040 (1, 7, some (2, 8)) (2240411248605576059475034612723287180841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40041 (1, 7, some (2, 9)) (4480822497259774722463431028711221072889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40042 (1, 7, some (2, 10)) (4480822497312947733528642194656966636349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40068 (1, 7, some (3, 4)) (1012917412007907847952071703099115635819 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 40069 (1, 7, some (3, 5)) (405166964803060925813510615426160242831 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 40070 (1, 7, some (3, 6)) (405166964804342836009367634242257569323 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40071 (1, 7, some (3, 7)) (4051669648058651821392842044525423271139 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40072 (1, 7, some (3, 8)) (2025834824047331390449148574484949328153 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40073 (1, 7, some (3, 9)) (810333929625107420630278005229473478659 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40099 (1, 7, some (4, 3)) (786756213497084769068404634610155321249 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40100 (1, 7, some (4, 4)) (1966890533728378817408986183970205957081 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 40101 (1, 7, some (4, 5)) (3933781067458194129321951267514680310527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40102 (1, 7, some (4, 6)) (491722633433883949843708275323810237463 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 40103 (1, 7, some (4, 7)) (3933781067485911321074516210636091848719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40104 (1, 7, some (4, 8)) (3933781067527503369088193440246699616819 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40130 (1, 7, some (5, 2)) (4051669647978446074590400137136696272553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 40131 (1, 7, some (5, 3)) (4051669648053775357075927071318462856641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40132 (1, 7, some (5, 4)) (810333929605899920064936478072329831469 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40133 (1, 7, some (5, 5)) (253229353002092551343270401181024041347 / 625000000000000000000000000000000000000 : ℚ) .leaf) 40134 (1, 7, some (5, 6)) (2025834824023594244568678013402627073887 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40135 (1, 7, some (5, 7)) (1012917412015633478463204926322381058043 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40161 (1, 7, some (6, 1)) (4480822496439242840310649529048404053639 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40162 (1, 7, some (6, 2)) (4480822497131733062735628308413374551357 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40163 (1, 7, some (6, 3)) (4480822497168646886959920262871878656783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40164 (1, 7, some (6, 4)) (2240411248573802701286149423970192313103 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40165 (1, 7, some (6, 5)) (4480822497154774969778802150718338908597 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40166 (1, 7, some (6, 6)) (4480822497170425894862777895440712545331 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 40192 (1, 7, some (7, 0)) (5649480084707122640956266436275461903349 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40193 (1, 7, some (7, 1)) (2824740043672872930728595411678106435421 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40194 (1, 7, some (7, 2)) (1412370021995262688148187608158945944719 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40195 (1, 7, some (7, 3)) (1412370021992274399627748883299486380497 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40196 (1, 7, some (7, 4)) (5649480087949887944798150896541438834619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40197 (1, 7, some (7, 5)) (1129896017592483132978167271752908453939 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 40224 (1, 7, some (8, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40225 (1, 7, some (8, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40226 (1, 7, some (8, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40227 (1, 7, some (8, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 40228 (1, 7, some (8, 4)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 41000 (1, 8, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 41001 (1, 8, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41002 (1, 8, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41003 (1, 8, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41031 (1, 8, some (1, 7)) (2803508878917659228097387189146852327691 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41032 (1, 8, some (1, 8)) (2803508878932603235469251523699636129681 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41033 (1, 8, some (1, 9)) (5607017757946179658854391623932089170369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41034 (1, 8, some (1, 10)) (350438609871822737553482158270483285413 / 625000000000000000000000000000000000000 : ℚ) .leaf) 41035 (1, 8, some (1, 11)) (5607017757415059899844036652156035290003 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41062 (1, 8, some (2, 6)) (2201852905905567678190949229368091463419 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 41063 (1, 8, some (2, 7)) (2201852905913800262349226773209479760437 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41064 (1, 8, some (2, 8)) (2201852905928835275026636960016321874217 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41065 (1, 8, some (2, 9)) (2201852905954309158761646154722683684369 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41066 (1, 8, some (2, 10)) (880741162390178673613979541945839506399 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41093 (1, 8, some (3, 5)) (3929344246865087644843471402852870804963 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41094 (1, 8, some (3, 6)) (3929344246877376097615959789431374477163 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41095 (1, 8, some (3, 7)) (1964672123446060114222329219170339073239 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41096 (1, 8, some (3, 8)) (98233606173120920893680275834782222501 / 250000000000000000000000000000000000000 : ℚ) .leaf) 41097 (1, 8, some (3, 9)) (785868849391802216128964022246622819497 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 41124 (1, 8, some (4, 4)) (46788602238439843123088152292569144773 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 41125 (1, 8, some (4, 5)) (3743088179075527133339740689718954005691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 41126 (1, 8, some (4, 6)) (3743088179087597937850187678883312055893 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 41127 (1, 8, some (4, 7)) (1871544089550846627551814159714650807321 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41128 (1, 8, some (4, 8)) (374308817913846574974172735915635458093 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 41155 (1, 8, some (5, 3)) (3743088179099433312240047531203371727309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41156 (1, 8, some (5, 4)) (1871544089537156073606869479909744997163 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41157 (1, 8, some (5, 5)) (1871544089538353091252277172889930798023 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41158 (1, 8, some (5, 6)) (7486176358178283655043564712196534161 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41159 (1, 8, some (5, 7)) (3743088179103287222327495133047105223571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41186 (1, 8, some (6, 2)) (982336061706620836399201736326196583649 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41187 (1, 8, some (6, 3)) (3929344246885976887423041486871669353591 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41188 (1, 8, some (6, 4)) (785868849372826212393349544173684959907 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 41189 (1, 8, some (6, 5)) (982336061717200200199308938403091465279 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41190 (1, 8, some (6, 6)) (3929344246882238238480919474490888037057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41217 (1, 8, some (7, 1)) (8807411622301923985629613680725931333 / 20000000000000000000000000000000000000 : ℚ) .leaf) 41218 (1, 8, some (7, 2)) (4403705811790343252600984569474480188309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41219 (1, 8, some (7, 3)) (2201852905908244679892029660226799230839 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41220 (1, 8, some (7, 4)) (4403705811797077928485358400004547648837 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41221 (1, 8, some (7, 5)) (880741162360945667151721275740948742217 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41248 (1, 8, some (8, 0)) (280350887732418104496831637422057705873 / 500000000000000000000000000000000000000 : ℚ) .leaf) 41249 (1, 8, some (8, 1)) (2803508878614898687369573681632428847469 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41250 (1, 8, some (8, 2)) (56070177578341040419821630600674951293 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 41251 (1, 8, some (8, 3)) (2803508878907895090545756502089019372899 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrllr : KTree ℚ :=
  .node V1llrllrl 40960 (1, 8, none) (0 : ℚ) V1llrllrr

def V1llrll : KTree ℚ :=
  .node V1llrlll 40009 (1, 7, some (1, 9)) (1129896017619765269954468162312580877231 / 2000000000000000000000000000000000000000 : ℚ) V1llrllr

def V1llrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 41280 (1, 8, some (9, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41281 (1, 8, some (9, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41282 (1, 8, some (9, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41283 (1, 8, some (9, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 41984 (1, 9, none) (0 : ℚ) .leaf)) 42025 (1, 9, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42026 (1, 9, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42027 (1, 9, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42056 (1, 9, some (1, 8)) (2786792932187232681991484629822436585773 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 42057 (1, 9, some (1, 9)) (2786792932228278270808749890260306004559 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 42058 (1, 9, some (1, 10)) (5573585864454468949596797779048361102119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42059 (1, 9, some (1, 11)) (5573585864017369741333104778842184336187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42087 (1, 9, some (2, 7)) (2172273561572982695448272746879983736607 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42088 (1, 9, some (2, 8)) (543068390396791242264554343027962311199 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42089 (1, 9, some (2, 9)) (434454712322708888150353135361939261661 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 42090 (1, 9, some (2, 10)) (108613678081522925898949257893273630111 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 42118 (1, 9, some (3, 6)) (1919346591402567702999251436907939632351 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42119 (1, 9, some (3, 7)) (3838693182819523978644242956471549251823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42120 (1, 9, some (3, 8)) (479836647856220104256158946328828762597 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 42121 (1, 9, some (3, 9)) (3838693182886454210012829811504738275409 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42149 (1, 9, some (4, 5)) (1804217445416410883475181213135617684767 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 42150 (1, 9, some (4, 6)) (1804217445422158825924248638407168805191 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 42151 (1, 9, some (4, 7)) (180421744542894329793106054769578800587 / 500000000000000000000000000000000000000 : ℚ) .leaf) 42152 (1, 9, some (4, 8)) (3608434890891174241169280586454270307241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42180 (1, 9, some (5, 4)) (1770201480355540935668087565573185361373 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42181 (1, 9, some (5, 5)) (141616118428494988655590245630528491179 / 400000000000000000000000000000000000000 : ℚ) .leaf) 42182 (1, 9, some (5, 6)) (1770201480361982219437349791165716854867 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 42183 (1, 9, some (5, 7)) (3540402960737320188967064589572482663847 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42211 (1, 9, some (6, 3)) (1804217445427161381793803077065183198419 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42212 (1, 9, some (6, 4)) (3608434890831767616391445261919819727033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42213 (1, 9, some (6, 5)) (1804217445417433854280756783739714464179 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 42214 (1, 9, some (6, 6)) (3608434890846996681880837990273598392571 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 42242 (1, 9, some (7, 2)) (1919346591382447518903040655181927915483 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42243 (1, 9, some (7, 3)) (959673295703104295550290632761803545549 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42244 (1, 9, some (7, 4)) (767738636558480327235800952475402224023 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42245 (1, 9, some (7, 5)) (3838693182797595689894917082667722041317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42273 (1, 9, some (8, 1)) (4344547122518089940174047253532523985689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42274 (1, 9, some (8, 2)) (543068390389546473036086959054799677337 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 42275 (1, 9, some (8, 3)) (4344547123134169609917406344140615388987 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42276 (1, 9, some (8, 4)) (868909424623203931819209116462464433911 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42304 (1, 9, some (9, 0)) (2786792930616395437486934748647490874489 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42305 (1, 9, some (9, 1)) (2786792931884563996867397081942372705821 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 42306 (1, 9, some (9, 2)) (2786792932174489009664145753792977860683 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 42336 (1, 9, some (10, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42337 (1, 9, some (10, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42338 (1, 9, some (10, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43008 (1, 10, none) (0 : ℚ) .leaf) 43050 (1, 10, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 43051 (1, 10, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43081 (1, 10, some (1, 9)) (1386644930452224884002876449193608856461 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 43082 (1, 10, some (1, 10)) (5546579721802707052345632622990780647811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43083 (1, 10, some (1, 11)) (5546579721444115710023574833078121946559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 43112 (1, 10, some (2, 8)) (4297717256143830731662608818167414503107 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 43113 (1, 10, some (2, 9)) (4297717256198040832022711344326755532891 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43114 (1, 10, some (2, 10)) (429771725622512740102897324541456331219 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 43143 (1, 10, some (3, 7)) (3768774725114485476397668892111235276027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43144 (1, 10, some (3, 8)) (3768774725142785960462412776665625131291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43145 (1, 10, some (3, 9)) (471096840647683484673553440275585929981 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 43174 (1, 10, some (4, 6)) (350810642206758010400266741341619551127 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 43175 (1, 10, some (4, 7)) (438513302760094552331525984371624753573 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43176 (1, 10, some (4, 8)) (3508106422111398810970996604813569181439 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43205 (1, 10, some (5, 5)) (212281472397490619523156487280174404193 / 625000000000000000000000000000000000000 : ℚ) .leaf) 43206 (1, 10, some (5, 6)) (1698251779185416569182527243939047589961 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 43207 (1, 10, some (5, 7)) (339650355838362745565467239105146721273 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 43236 (1, 10, some (6, 4)) (3396503558358722369218540398283451891333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 43237 (1, 10, some (6, 5)) (169825177918036263321979999779126299331 / 500000000000000000000000000000000000000 : ℚ) .leaf) 43238 (1, 10, some (6, 6)) (67930071167439587173620983744749469981 / 200000000000000000000000000000000000000 : ℚ) .leaf) 43267 (1, 10, some (7, 3)) (3508106422076189850003828156349259304641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43268 (1, 10, some (7, 4)) (3508106422055584082086575837205735806821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43269 (1, 10, some (7, 5)) (877026605514807026397207349482959416049 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 43298 (1, 10, some (8, 2)) (3768774725068477631988634506042264566823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43299 (1, 10, some (8, 3)) (3768774725106620352582631646629598043783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43300 (1, 10, some (8, 4)) (3768774725088034753824584395162082713981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43329 (1, 10, some (9, 1)) (4297717255527827773888277554060900392717 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 43330 (1, 10, some (9, 2)) (537214657011668537985707701098464868559 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 43331 (1, 10, some (9, 3)) (4297717256104481782299093313292906622569 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43360 (1, 10, some (10, 0)) (1109315943729007682807515418435221582943 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 43361 (1, 10, some (10, 1)) (110931594422897971994360921850866811121 / 200000000000000000000000000000000000000 : ℚ) .leaf) 43362 (1, 10, some (10, 2)) (5546579721704959782988338963368467941841 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43392 (1, 10, some (11, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43393 (1, 10, some (11, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 44075 (1, 11, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44106 (1, 11, some (1, 10)) (5524308728724544163774264445012632095373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44107 (1, 11, some (1, 11)) (1381077182107698837791957076644604158339 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 44137 (1, 11, some (2, 9)) (4259720318197830480667403303639130566919 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 44138 (1, 11, some (2, 10)) (851944063643882085767818398597608293997 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrlrl : KTree ℚ :=
  .node V1llrlrll 42307 (1, 9, some (9, 3)) (2786792932162821842684590807909298150459 / 5000000000000000000000000000000000000000 : ℚ) V1llrlrlr

def V1llrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 44169 (1, 11, some (3, 9)) (3713181589526096798469974931716608980603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44199 (1, 11, some (4, 7)) (3430379898080422421658035144583131715179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44200 (1, 11, some (4, 8)) (3430379898108984539144390584706680785749 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 44230 (1, 11, some (5, 6)) (411101115226500947119091716772910471807 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 44231 (1, 11, some (5, 7)) (3288808921824381218461496435988202446403 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 44261 (1, 11, some (6, 5)) (649073876130602031338121959139922251237 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44262 (1, 11, some (6, 6)) (405671172582954258621059327142143445907 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 44292 (1, 11, some (7, 4)) (102775278806265033595262381767374501831 / 312500000000000000000000000000000000000 : ℚ) .leaf) 44293 (1, 11, some (7, 5)) (1644404460901517907545501405115248376717 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 44323 (1, 11, some (8, 3)) (428797487259382398429101749559408361999 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 44324 (1, 11, some (8, 4)) (1715189949027993717525167655934629872813 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 44354 (1, 11, some (9, 2)) (1856590794709995423594421885600965739053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 44355 (1, 11, some (9, 3)) (1856590794725290353553426783025876061753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 44385 (1, 11, some (10, 1)) (2129860158779633217957820525731985839521 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 44386 (1, 11, some (10, 2)) (1064930079524513480729859634966681096991 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 44416 (1, 11, some (11, 0)) (5524308725619725109664206994647184905737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 44417 (1, 11, some (11, 1)) (2762154364044736222307133055516004721979 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44448 (1, 11, some (12, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 45131 (1, 12, some (1, 11)) (2752813822673700001774063382622105638509 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 45162 (1, 12, some (2, 10)) (845653902864512622204378255987283924707 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 45193 (1, 12, some (3, 9)) (229244194285158695830290671820846244381 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 45224 (1, 12, some (4, 8)) (842087327758009629612535053394057402293 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 45255 (1, 12, some (5, 7)) (641013227366664762973898188012414776509 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 45286 (1, 12, some (6, 6)) (391480027410047041292960003290885753973 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 45317 (1, 12, some (7, 5)) (782960054817728174649321290153929917987 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 45348 (1, 12, some (8, 4)) (3205066136810209748965534065093089568483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 45379 (1, 12, some (9, 3)) (842087327749786243085692089433202277313 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 45410 (1, 12, some (10, 2)) (366790710846208796464563370553734298559 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 45441 (1, 12, some (11, 1)) (84565390273866448570030235059228080907 / 200000000000000000000000000000000000000 : ℚ) .leaf) 45472 (1, 12, some (12, 0)) (172050863828945136238087388075312866069 / 312500000000000000000000000000000000000 : ℚ) .leaf) 65536 (2, 0, none) (0 : ℚ) (.node .leaf 65568 (2, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 65569 (2, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65570 (2, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65571 (2, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65573 (2, 0, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65574 (2, 0, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65575 (2, 0, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65576 (2, 0, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65577 (2, 0, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65578 (2, 0, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 65600 (2, 0, some (1, 0)) (7193199662869464166426081781223196739119 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 65601 (2, 0, some (1, 1)) (3596599832898890644393071671509443172967 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 65602 (2, 0, some (1, 2)) (7193199666303909535766240703551118967637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65603 (2, 0, some (1, 3)) (1798299916553552988942575296615787440943 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65604 (2, 0, some (1, 4)) (7193199666199073108706854902004642379449 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65605 (2, 0, some (1, 5)) (1438639933243893084276970518124094836953 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 65606 (2, 0, some (1, 6)) (7193199666246167854042498093139002477009 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65607 (2, 0, some (1, 7)) (1798299916568434101471790297868247642433 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65608 (2, 0, some (1, 8)) (3596599833199137957674830266428898300173 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65609 (2, 0, some (1, 9)) (7193199666336878721848668401193275320737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65610 (2, 0, some (1, 10)) (179829991671562781596537737020633112163 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 65632 (2, 0, some (2, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 65633 (2, 0, some (2, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65636 (2, 0, some (2, 4)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65637 (2, 0, some (2, 5)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65638 (2, 0, some (2, 6)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 65639 (2, 0, some (2, 7)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65640 (2, 0, some (2, 8)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65641 (2, 0, some (2, 9)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65642 (2, 0, some (2, 10)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf)))) 66593 (2, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66594 (2, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66595 (2, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66597 (2, 1, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66598 (2, 1, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66599 (2, 1, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66600 (2, 1, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66601 (2, 1, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66602 (2, 1, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 66624 (2, 1, some (1, 0)) (1598488813498488846619103514458360771511 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 66625 (2, 1, some (1, 1)) (639395525761926718340692399029954649807 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66626 (2, 1, some (1, 2)) (3196977629393422275602759222240166560179 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66627 (2, 1, some (1, 3)) (49952775460028549646543618232586616887 / 78125000000000000000000000000000000000 : ℚ) .leaf) 66628 (2, 1, some (1, 4)) (3196977629424053062693927554144064373729 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66629 (2, 1, some (1, 5)) (6393955258855704874511573357998693555253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66630 (2, 1, some (1, 6)) (3196977629438785352514051670651626539079 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66631 (2, 1, some (1, 7)) (6393955258901819456538317178099254404881 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66632 (2, 1, some (1, 8)) (3196977629491894553568367741805716114137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66633 (2, 1, some (1, 9)) (6393955258984306180458369580813139923503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66634 (2, 1, some (1, 10)) (255758210371104014809738516892965028667 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 66656 (2, 1, some (2, 0)) (6393955256751617665670609453471194021977 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrlr : KTree ℚ :=
  .node V1llrlrl 44168 (1, 11, some (3, 8)) (185659079474290203589309508922660795957 / 500000000000000000000000000000000000000 : ℚ) V1llrlrr

def V1llrl : KTree ℚ :=
  .node V1llrll 41252 (1, 8, some (8, 4)) (1121403551559506420021344686664802888367 / 2000000000000000000000000000000000000000 : ℚ) V1llrlr

def V1llrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (799244407363778926937140096057977322187 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66659 (2, 1, some (2, 3)) (6393955258852591709702950303683242046517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66660 (2, 1, some (2, 4)) (3196977629424831353896083317722927250913 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (6393955258869658873129541710927392843419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66662 (2, 1, some (2, 6)) (6393955258893650996732491074889183858889 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66663 (2, 1, some (2, 7)) (3196977629473444255870219691230189294787 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66664 (2, 1, some (2, 8)) (3196977629501248970747850291393906447619 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66665 (2, 1, some (2, 9)) (6393955259121857394832250750581296334221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66666 (2, 1, some (2, 10)) (319697762818010275914500042139142606077 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 66688 (2, 1, some (3, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 66689 (2, 1, some (3, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66690 (2, 1, some (3, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66691 (2, 1, some (3, 3)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66692 (2, 1, some (3, 4)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66693 (2, 1, some (3, 5)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66694 (2, 1, some (3, 6)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 66695 (2, 1, some (3, 7)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66696 (2, 1, some (3, 8)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66697 (2, 1, some (3, 9)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67584 (2, 2, none) (0 : ℚ) (.node .leaf 67618 (2, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 67619 (2, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67620 (2, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67622 (2, 2, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67623 (2, 2, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67624 (2, 2, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 67625 (2, 2, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67626 (2, 2, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67649 (2, 2, some (1, 1)) (6069262216781494176417657474289628801507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67650 (2, 2, some (1, 2)) (6069262218230400816608037019646720991663 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67651 (2, 2, some (1, 3)) (758657777300760313030247326231221202633 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 67652 (2, 2, some (1, 4)) (6069262218361854636576300224822349810421 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67653 (2, 2, some (1, 5)) (189664444323877216949451221826600657829 / 312500000000000000000000000000000000000 : ℚ) .leaf) 67654 (2, 2, some (1, 6)) (3034631109191969519035456784855514608343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67655 (2, 2, some (1, 7)) (3034631109203417304828912505347842283297 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67656 (2, 2, some (1, 8)) (6069262218471005198021784164952050837377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67657 (2, 2, some (1, 9)) (6069262218497643362568045019052795966707 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67658 (2, 2, some (1, 10)) (6069262218693492650221481293976596793687 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67680 (2, 2, some (2, 0)) (2697449873360394315687262771915821889973 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67681 (2, 2, some (2, 1)) (674362468630695294645888997763279079539 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (1348724937413363480863168979490203499383 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 67683 (2, 2, some (2, 3)) (168590617177186837763883985747688907821 / 312500000000000000000000000000000000000 : ℚ) .leaf))))) 67684 (2, 2, some (2, 4)) (1348724937413436556624455418284443545823 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67685 (2, 2, some (2, 5)) (67436246870817347887951192746289908743 / 125000000000000000000000000000000000000 : ℚ) .leaf) 67686 (2, 2, some (2, 6)) (5394899749684734155430250769331184332817 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67687 (2, 2, some (2, 7)) (658557098354177694594433645506115133 / 1220703125000000000000000000000000000 : ℚ) (.node (.node .leaf 67688 (2, 2, some (2, 8)) (2697449874887732424320904482756090768241 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67689 (2, 2, some (2, 9)) (5394899749826037758325730452307027796227 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67690 (2, 2, some (2, 10)) (5394899748784699359225055025904506275497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (6069262216781494176417657474289628801507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (6069262218230400816608037019646720991663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (758657777300760313030247326231221202633 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 67715 (2, 2, some (3, 3)) (6069262218361854636576300224822349810421 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67716 (2, 2, some (3, 4)) (189664444323877216949451221826600657829 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67717 (2, 2, some (3, 5)) (3034631109191969519035456784855514608343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67718 (2, 2, some (3, 6)) (3034631109203417304828912505347842283297 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67719 (2, 2, some (3, 7)) (6069262218471005198021784164952050837377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67720 (2, 2, some (3, 8)) (6069262218497643362568045019052795966707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67721 (2, 2, some (3, 9)) (6069262218693492650221481293976596793687 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67744 (2, 2, some (4, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67745 (2, 2, some (4, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67747 (2, 2, some (4, 3)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67748 (2, 2, some (4, 4)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 67749 (2, 2, some (4, 5)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67750 (2, 2, some (4, 6)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67751 (2, 2, some (4, 7)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67752 (2, 2, some (4, 8)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68645 (2, 3, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68646 (2, 3, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68647 (2, 3, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68648 (2, 3, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 68649 (2, 3, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68650 (2, 3, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68674 (2, 3, some (1, 2)) (5892669166387390535744046929700273680069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68675 (2, 3, some (1, 3)) (2946334583303385294343317461694845454783 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68676 (2, 3, some (1, 4)) (5892669166557721736761280653459248586787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68677 (2, 3, some (1, 5)) (589266916655696284367098181832783880321 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 68678 (2, 3, some (1, 6)) (2946334583287867963165864260250781901481 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (589266916659789436910007364196155204739 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 68680 (2, 3, some (1, 8)) (1473167291663063492540858558059911778709 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68681 (2, 3, some (1, 9)) (5892669166693348997488036806813276642101 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68682 (2, 3, some (1, 10)) (368291822927213145019074807451960063337 / 625000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1213852443661648344994754210496447569 / 2441406250000000000000000000000000000 : ℚ) .leaf) 68707 (2, 3, some (2, 3)) (4971939609304816596907364791164918380429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68708 (2, 3, some (2, 4)) (77686556395021063136211836407000799973 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68709 (2, 3, some (2, 5)) (4971939609288511621449596967059573548919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68710 (2, 3, some (2, 6)) (2485969804652859871290894211966140871199 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68711 (2, 3, some (2, 7)) (310746225583206134983296526872007068983 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68712 (2, 3, some (2, 8)) (994387921876884005198550584148220784161 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68713 (2, 3, some (2, 9)) (1242984902355278403972523225687728568143 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68714 (2, 3, some (2, 10)) (2485969804454735514650830708767203513727 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68736 (2, 3, some (3, 0)) (4971939607141687293333395645892371310237 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68737 (2, 3, some (3, 1)) (4971939608901971900605247812223299933123 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68738 (2, 3, some (3, 2)) (2485969804647839498251201613235592108753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68739 (2, 3, some (3, 3)) (4971939609290324009230675297959133456877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68740 (2, 3, some (3, 4)) (497193960928207427980411311615875972623 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68741 (2, 3, some (3, 5)) (2485969804647510999522398140900993744403 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68742 (2, 3, some (3, 6)) (155373112791038192608730861403566675233 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 68743 (2, 3, some (3, 7)) (2485969804676162789063923282809419601669 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68744 (2, 3, some (3, 8)) (310746225587071801234454479838302255299 / 625000000000000000000000000000000000000 : ℚ) .leaf) 68745 (2, 3, some (3, 9)) (4971939609485289510468370901317945327557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (1473167291315497869279665913507965031057 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (5892669166470314587729266081249874672809 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 68770 (2, 3, some (4, 2)) (1178533833318414907436020038581999607041 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68771 (2, 3, some (4, 3)) (294633458327762069402920280710678336847 / 500000000000000000000000000000000000000 : ℚ) .leaf) 68772 (2, 3, some (4, 4)) (5892669166560303920180144959630656686193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68773 (2, 3, some (4, 5)) (5892669166580110852898357159634199478363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68774 (2, 3, some (4, 6)) (5892669166602411200634303243992592656501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68775 (2, 3, some (4, 7)) (1473167291668164630848442531083033433723 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 68776 (2, 3, some (4, 8)) (117853383333665793626096685119227229513 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68800 (2, 3, some (5, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68801 (2, 3, some (5, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68802 (2, 3, some (5, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 68803 (2, 3, some (5, 3)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68804 (2, 3, some (5, 4)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68805 (2, 3, some (5, 5)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68806 (2, 3, some (5, 6)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68807 (2, 3, some (5, 7)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69668 (2, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 69669 (2, 4, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69670 (2, 4, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69671 (2, 4, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69672 (2, 4, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 69673 (2, 4, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 69674 (2, 4, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69699 (2, 4, some (1, 3)) (1156314246764726456795630926009805153627 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69700 (2, 4, some (1, 4)) (5781571233771513047691469820315431538011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69701 (2, 4, some (1, 5)) (5781571233768864572294710861044066932351 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69702 (2, 4, some (1, 6)) (1445392808446736398909853721545725017049 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69703 (2, 4, some (1, 7)) (5781571233808639862496827143816174640923 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69704 (2, 4, some (1, 8)) (5781571233856778529857891513364780987389 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69705 (2, 4, some (1, 9)) (2890785616953530970366618102027186819679 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69706 (2, 4, some (1, 10)) (57815712340149896871674721051986548161 / 100000000000000000000000000000000000000 : ℚ) .leaf) 69730 (2, 4, some (2, 2)) (4736263154630767669667691056152995098183 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69731 (2, 4, some (2, 3)) (2368131577365952833349063563566892824043 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 69732 (2, 4, some (2, 4)) (4736263154703860500440559623613125346633 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69733 (2, 4, some (2, 5)) (1184065788677051631027297099919129220651 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69734 (2, 4, some (2, 6)) (189450526188966578684727592173928744901 / 400000000000000000000000000000000000000 : ℚ) .leaf) 69735 (2, 4, some (2, 7)) (4736263154746345099004749020509222980313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69736 (2, 4, some (2, 8)) (3789010523835715932355561518806688537 / 8000000000000000000000000000000000000 : ℚ) .leaf) 69737 (2, 4, some (2, 9)) (4736263154828957872405983863375289180993 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69738 (2, 4, some (2, 10)) (4736263154542092007176507879791658699753 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69761 (2, 4, some (3, 1)) (449574979082083969606884406422887184307 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (2247874895682732615740947915008462063289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69763 (2, 4, some (3, 3)) (4495749791393202313972999895618151329801 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69764 (2, 4, some (3, 4)) (4495749791378862087909464810387193885861 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 69765 (2, 4, some (3, 5)) (561968723923494331670373605734454178293 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69766 (2, 4, some (3, 6)) (4495749791403963173674938507688809023191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69767 (2, 4, some (3, 7)) (4495749791433206623381705275051971348319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69768 (2, 4, some (3, 8)) (4495749791475680359223101398904956961439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69769 (2, 4, some (3, 9)) (899149958306785583618929380431573676227 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (2368131576498942598861591181138883268603 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69793 (2, 4, some (4, 1)) (2368131577219756854679016137101366283949 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69794 (2, 4, some (4, 2)) (1184065788680541336730182453664820155497 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69795 (2, 4, some (4, 3)) (947252630941779259998198339487817142207 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69796 (2, 4, some (4, 4)) (2368131577352506762221876673716831471231 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69797 (2, 4, some (4, 5)) (37890105237748342555054060399952575287 / 80000000000000000000000000000000000000 : ℚ) .leaf))) 69798 (2, 4, some (4, 6)) (1184065788684018948576656290640004800211 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69799 (2, 4, some (4, 7)) (2368131577389864792169827178536509336339 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69800 (2, 4, some (4, 8)) (2368131577404251655632953763763950953019 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69824 (2, 4, some (5, 0)) (5781571232656310748885022415997130441687 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69825 (2, 4, some (5, 1)) (5781571233712062853737628801794282697083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69826 (2, 4, some (5, 2)) (2890785616899800326767570499570984773553 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69827 (2, 4, some (5, 3)) (722696404220932134036351534049493718743 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69828 (2, 4, some (5, 4)) (2890785616887164023849633498805832951413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69829 (2, 4, some (5, 5)) (5781571233794099668175006638186535263091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69830 (2, 4, some (5, 6)) (2890785616908012992141527948721089411929 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69831 (2, 4, some (5, 7)) (1156314246778028990729299675132275793597 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrrl : KTree ℚ :=
  .node V1llrrll 68705 (2, 3, some (2, 1)) (4971939608427194172747664242800687964253 / 10000000000000000000000000000000000000000 : ℚ) V1llrrlr

def V1llrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 69857 (2, 4, some (6, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69858 (2, 4, some (6, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69859 (2, 4, some (6, 3)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69860 (2, 4, some (6, 4)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69861 (2, 4, some (6, 5)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69862 (2, 4, some (6, 6)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70693 (2, 5, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70694 (2, 5, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70695 (2, 5, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 70696 (2, 5, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70697 (2, 5, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70698 (2, 5, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70724 (2, 5, some (1, 4)) (5705206565745369154887479841110860675409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70725 (2, 5, some (1, 5)) (5705206565741413702015313047346940381757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70726 (2, 5, some (1, 6)) (1426301641439754395518553369045047324157 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 70727 (2, 5, some (1, 7)) (5705206565780392592729649187149169366699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70728 (2, 5, some (1, 8)) (356575410364014561318969453688035408667 / 625000000000000000000000000000000000000 : ℚ) .leaf) 70729 (2, 5, some (1, 9)) (2852603282940437394071604949537806401921 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70730 (2, 5, some (1, 10)) (5705206565965205749514724883351907417847 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70755 (2, 5, some (2, 3)) (4585589125017767378997583423152990484211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 70756 (2, 5, some (2, 4)) (4585589124986561602313310096597821717171 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (573198640623620871781131848228440136547 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70758 (2, 5, some (2, 6)) (4585589125004100246136530455272759199807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70759 (2, 5, some (2, 7)) (71649830078505557748391635562639928499 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (2292794562534333391429119148066663595913 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70761 (2, 5, some (2, 9)) (4585589125103791108534854853399763087579 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70762 (2, 5, some (2, 10)) (1146397281232465783158920608144683057 / 2500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70786 (2, 5, some (3, 2)) (2113039468775957372106429113880560658221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70787 (2, 5, some (3, 3)) (2113039468802744792335989619071984835061 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70788 (2, 5, some (3, 4)) (4226078937587062052360445890969380498729 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70789 (2, 5, some (3, 5)) (4226078937593608091287931697683834743723 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70790 (2, 5, some (3, 6)) (264129933600519345112583107111063027699 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70791 (2, 5, some (3, 7)) (4226078937632499720004281256285487261937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70792 (2, 5, some (3, 8)) (422607893767378473629172401091895506439 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 70793 (2, 5, some (3, 9)) (4226078937718194034935351823692053713307 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70817 (2, 5, some (4, 1)) (2113039468593115592101012818428980479233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70818 (2, 5, some (4, 2)) (4226078937586865788301563966427915263377 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70819 (2, 5, some (4, 3)) (528259867199586332345604760637256760161 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70820 (2, 5, some (4, 4)) (1056519734396875743989796672256928535621 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70821 (2, 5, some (4, 5)) (1056519734399390188830800817770549104993 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70822 (2, 5, some (4, 6)) (1056519734403216121975911411718630598783 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 70823 (2, 5, some (4, 7)) (4226078937645266156240823935700360619861 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70848 (2, 5, some (5, 0)) (4585589123554056243833897717701513697151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (917117824958055453157575999352330417931 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70850 (2, 5, some (5, 2)) (1146397281251396376723434312500694967203 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70851 (2, 5, some (5, 3)) (2292794562494562521030137491124158671737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70852 (2, 5, some (5, 4)) (458558912498799690048629446527729321377 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 70853 (2, 5, some (5, 5)) (18342356500007334876622151088601252029 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70854 (2, 5, some (5, 6)) (1146397281254731902437710033331140607201 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70855 (2, 5, some (5, 7)) (2292794562532956552760613521947956484631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70880 (2, 5, some (6, 0)) (228208262590196928087114534369566105561 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 70881 (2, 5, some (6, 1)) (2852603282852624069566205090624513055763 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 70882 (2, 5, some (6, 2)) (2852603282884563127418380477167416382631 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70883 (2, 5, some (6, 3)) (2852603282870111604149356446294719771809 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70884 (2, 5, some (6, 4)) (1141041313149669077835796045600922554151 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70885 (2, 5, some (6, 5)) (142630164144202354606334904194647042411 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70886 (2, 5, some (6, 6)) (1426301641447440900816211506147102118069 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70912 (2, 5, some (7, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 70913 (2, 5, some (7, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70914 (2, 5, some (7, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70915 (2, 5, some (7, 3)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70916 (2, 5, some (7, 4)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70917 (2, 5, some (7, 5)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 71680 (2, 6, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 71718 (2, 6, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71719 (2, 6, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71720 (2, 6, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71721 (2, 6, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71722 (2, 6, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71749 (2, 6, some (1, 5)) (5649480087952405692819322079830690567217 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71750 (2, 6, some (1, 6)) (5649480087969660627267922873075019128693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71751 (2, 6, some (1, 7)) (353092505499425159990470013178336048477 / 625000000000000000000000000000000000000 : ℚ) .leaf) 71752 (2, 6, some (1, 8)) (5649480088031494723533486521610982800471 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71753 (2, 6, some (1, 9)) (5649480088092798743174513429107150720211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71754 (2, 6, some (1, 10)) (2824740044079919988328999622552284099579 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71780 (2, 6, some (2, 4)) (4480822497150753466293498769997359615569 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71781 (2, 6, some (2, 5)) (1120205624287934908413552321823631327769 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71782 (2, 6, some (2, 6)) (4480822497166286761776699124322469757221 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71783 (2, 6, some (2, 7)) (1120205624296332051887096445311996820921 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71784 (2, 6, some (2, 8)) (2240411248613205107026407123331711643199 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71785 (2, 6, some (2, 9)) (2240411248631636549445125267211310422993 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71786 (2, 6, some (2, 10)) (2240411248576182809280828154080611281243 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71811 (2, 6, some (3, 3)) (4051669648051959528438085479690696156267 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71812 (2, 6, some (3, 4)) (253229353001911124969666386744807893823 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 71813 (2, 6, some (3, 5)) (2025834824017648708518281008410008507937 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrrl : KTree ℚ :=
  .node V1llrrrll 70824 (2, 5, some (4, 8)) (4226078937679084273631315724206380350003 / 10000000000000000000000000000000000000000 : ℚ) V1llrrrlr

def V1llrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 71815 (2, 6, some (3, 7)) (2025834824035163564279339190891226147921 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71816 (2, 6, some (3, 8)) (506458706013718410560478286631570232841 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71817 (2, 6, some (3, 9)) (4051669648147995614905581857488850407601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71842 (2, 6, some (4, 2)) (3933781067440127188273408563158400783993 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71843 (2, 6, some (4, 3)) (3933781067469634514827410012045800084041 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71844 (2, 6, some (4, 4)) (3933781067456781914106261740128437925047 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71845 (2, 6, some (4, 5)) (786756213492901923900991247737458812871 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71846 (2, 6, some (4, 6)) (3933781067478474543521719769195016174983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71847 (2, 6, some (4, 7)) (3933781067504813381065381461319309444919 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71848 (2, 6, some (4, 8)) (122930658360617740119634732715894983489 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 71873 (2, 6, some (5, 1)) (4051669647725361283194859078646101077821 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71874 (2, 6, some (5, 2)) (506458706004595465439836160844916795579 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71875 (2, 6, some (5, 3)) (4051669648037196884926325307076029280691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71876 (2, 6, some (5, 4)) (2025834824015658885694139015258447574239 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71877 (2, 6, some (5, 5)) (4051669648041929109437461965837477703659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71878 (2, 6, some (5, 6)) (4051669648056763045198409489735411007689 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71879 (2, 6, some (5, 7)) (253229353005734148328478959014752202829 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71904 (2, 6, some (6, 0)) (4480822495906448674015030544389971434137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71905 (2, 6, some (6, 1)) (1120205624249756476327740765965060532289 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71906 (2, 6, some (6, 2)) (4480822497169360074302869129812637315123 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71907 (2, 6, some (6, 3)) (4480822497151621724986622393966344124761 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 71908 (2, 6, some (6, 4)) (1120205624288097430828609308823418677701 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71909 (2, 6, some (6, 5)) (1120205624291601969043553957632326389687 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71910 (2, 6, some (6, 6)) (4480822497183190132987348586611922339771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71936 (2, 6, some (7, 0)) (5649480087058261326728690912669492546581 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71937 (2, 6, some (7, 1)) (141237002198284053256222119035205842387 / 250000000000000000000000000000000000000 : ℚ) .leaf) 71938 (2, 6, some (7, 2)) (28247400439889517832858992359322147853 / 50000000000000000000000000000000000000 : ℚ) .leaf)) 71939 (2, 6, some (7, 3)) (5649480087951374185605585424825727783013 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71940 (2, 6, some (7, 4)) (14123700219901034176191333757444429823 / 25000000000000000000000000000000000000 : ℚ) .leaf) 71941 (2, 6, some (7, 5)) (2824740043990073281596745095061216082849 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71968 (2, 6, some (8, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 71969 (2, 6, some (8, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 71970 (2, 6, some (8, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71971 (2, 6, some (8, 3)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71972 (2, 6, some (8, 4)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72704 (2, 7, none) (0 : ℚ) (.node (.node .leaf 72743 (2, 7, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72744 (2, 7, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 72745 (2, 7, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72746 (2, 7, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72774 (2, 7, some (1, 6)) (5607017757816741891380906107231500660793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72775 (2, 7, some (1, 7)) (1401754439459426541111455511700605462787 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 72776 (2, 7, some (1, 8)) (5607017757875992819673850368435102297219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 72778 (2, 7, some (1, 10)) (5607017757994688758592157374753963097627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72805 (2, 7, some (2, 5)) (1100926452950168556226206806235458378659 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72806 (2, 7, some (2, 6)) (220185290590739141341811773188428731669 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72807 (2, 7, some (2, 7)) (1100926452958250038388653069307432149051 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72808 (2, 7, some (2, 8)) (2201852905935725796087969243891758068217 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72809 (2, 7, some (2, 9)) (275231613244390521746784880505557871807 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72810 (2, 7, some (2, 10)) (2201852905918542214399461824805444105239 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72836 (2, 7, some (3, 4)) (785868849373149698844889795150412165251 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72837 (2, 7, some (3, 5)) (3929344246869088047025034587187370487051 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72838 (2, 7, some (3, 6)) (785868849376455533107874874584715756893 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 72839 (2, 7, some (3, 7)) (15717376987606217370179965627203599889 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72840 (2, 7, some (3, 8)) (3929344246939049624247861812219259613029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72841 (2, 7, some (3, 9)) (3929344246974553990847169283485112413441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72867 (2, 7, some (4, 3)) (1871544089545170556921337137889590836379 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72868 (2, 7, some (4, 4)) (935772044768691941752747402132947249647 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72869 (2, 7, some (4, 5)) (467886022385098823844895855711706939811 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 72870 (2, 7, some (4, 6)) (3743088179093848612864974592347405030803 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72871 (2, 7, some (4, 7)) (187154408955823958505391610891903686629 / 500000000000000000000000000000000000000 : ℚ) .leaf) 72872 (2, 7, some (4, 8)) (748617635830228517574845281186279614613 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72898 (2, 7, some (5, 2)) (1871544089534251747888545772762545210109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 72899 (2, 7, some (5, 3)) (3743088179084279648244425438829721636391 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 72900 (2, 7, some (5, 4)) (3743088179075071513542490041006655001429 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 72901 (2, 7, some (5, 5)) (74861763581670270591911503579390362669 / 200000000000000000000000000000000000000 : ℚ) .leaf) 72902 (2, 7, some (5, 6)) (3743088179096986469760436083180163664339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72903 (2, 7, some (5, 7)) (46788602239065922524517378429567325899 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72929 (2, 7, some (6, 1)) (392934424662406273545012621246530154189 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 72930 (2, 7, some (6, 2)) (1964672123437593335896017979296617605997 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72931 (2, 7, some (6, 3)) (392934424687028166160008132956299820073 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72932 (2, 7, some (6, 4)) (1964672123433352538550586328868253415841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72933 (2, 7, some (6, 5)) (1964672123438831671921879311503189551549 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72934 (2, 7, some (6, 6)) (1964672123446079827751556668386684446943 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 72960 (2, 7, some (7, 0)) (1100926452673475112221599879018711128563 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 72961 (2, 7, some (7, 1)) (4403705811680295924831102281749021605127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72962 (2, 7, some (7, 2)) (4403705811818559881644464938876395827037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72963 (2, 7, some (7, 3)) (1100926452950101354773344838793832077331 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72964 (2, 7, some (7, 4)) (4403705811802558287741527715425509178699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72965 (2, 7, some (7, 5)) (4403705811816691776463057425020431554019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72992 (2, 7, some (8, 0)) (5607017756976176256221932427864042420027 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72993 (2, 7, some (8, 1)) (700877219723783543548929745611533419921 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72994 (2, 7, some (8, 2)) (5607017757823558875401684898061124264977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72995 (2, 7, some (8, 3)) (5607017757798843273441050642945381789933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72996 (2, 7, some (8, 4)) (44856142062468673226742661327038955747 / 80000000000000000000000000000000000000 : ℚ) (.node .leaf 73024 (2, 7, some (9, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrrr : KTree ℚ :=
  .node V1llrrrrl 72777 (2, 7, some (1, 9)) (2803508878970431028443750816089132889261 / 5000000000000000000000000000000000000000 : ℚ) V1llrrrrr

def V1llrrr : KTree ℚ :=
  .node V1llrrrl 71814 (2, 6, some (3, 6)) (4051669648049120823694752144588631592113 / 10000000000000000000000000000000000000000 : ℚ) V1llrrrr

def V1llrr : KTree ℚ :=
  .node V1llrrl 69856 (2, 4, some (6, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) V1llrrr

def V1llr : KTree ℚ :=
  .node V1llrl 66657 (2, 1, some (2, 1)) (6393955258636880626174378485804116047261 / 10000000000000000000000000000000000000000 : ℚ) V1llrr

def V1ll : KTree ℚ :=
  .node V1lll 38025 (1, 5, some (3, 9)) (4495749791479735824124477791890959975339 / 10000000000000000000000000000000000000000 : ℚ) V1llr

def V1lrllllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73026 (2, 7, some (9, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 73027 (2, 7, some (9, 3)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73728 (2, 8, none) (0 : ℚ) (.node (.node .leaf 73768 (2, 8, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 73769 (2, 8, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73770 (2, 8, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73799 (2, 8, some (1, 7)) (174174558260866454297285092746552602191 / 312500000000000000000000000000000000000 : ℚ) .leaf) 73800 (2, 8, some (1, 8)) (5573585864384115195514125584045169069457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73801 (2, 8, some (1, 9)) (2786792932225899617735811690896843882749 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 73802 (2, 8, some (1, 10)) (1114717172899039422577796673223685677539 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 73830 (2, 8, some (2, 6)) (4344547123132970208620802674476030292817 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73831 (2, 8, some (2, 7)) (1086136780787649270652861830506811687679 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73832 (2, 8, some (2, 8)) (1086136780796719551734934930374910407619 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73833 (2, 8, some (2, 9)) (2172273561613775664302445268773204782313 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73834 (2, 8, some (2, 10)) (868909424635629583631053916022460851859 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73861 (2, 8, some (3, 5)) (3838693182796731937672782422739823886413 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73862 (2, 8, some (3, 6)) (479836647851180149112744144006261401817 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73863 (2, 8, some (3, 7)) (3838693182827387555795107619137038214183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73864 (2, 8, some (3, 8)) (3838693182863084125115289222284687221041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73865 (2, 8, some (3, 9)) (3838693182897509509022634078995639774343 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73892 (2, 8, some (4, 4)) (3608434890832625288688315169714453520391 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73894 (2, 8, some (4, 6)) (3608434890849733643197152120826504004897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73895 (2, 8, some (4, 7)) (3608434890869904453283941205445716786039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73896 (2, 8, some (4, 8)) (28190897585185371371501208017735608869 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73923 (2, 8, some (5, 3)) (3540402960722962308395186562531178910869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73924 (2, 8, some (5, 4)) (1770201480355621258144187790817707885001 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 73925 (2, 8, some (5, 5)) (442550370089760413307578889261452758259 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73926 (2, 8, some (5, 6)) (3540402960730630472447622079759168697331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73927 (2, 8, some (5, 7)) (3540402960754710835762037988011795757997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73954 (2, 8, some (6, 2)) (3608434890832468880739215764443816925621 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73955 (2, 8, some (6, 3)) (144337395633591691502695856493366554513 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 73956 (2, 8, some (6, 4)) (3608434890833152363967773751890161341641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73957 (2, 8, some (6, 5)) (360843489084206068076361627818912164377 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 73958 (2, 8, some (6, 6)) (1804217445427589300093896836692746407241 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73985 (2, 8, some (7, 1)) (3838693182597691192587518327767883399157 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73986 (2, 8, some (7, 2)) (959673295701394936075175274769348250443 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73987 (2, 8, some (7, 3)) (1919346591398738948434004638975484020913 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 73988 (2, 8, some (7, 4)) (767738636559119008167858546582495049981 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73989 (2, 8, some (7, 5)) (1919346591403392446238781738802016758797 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (2172273561059024786015014730665332815089 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74017 (2, 8, some (8, 1)) (1086136780755680867619248975800604001543 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 74018 (2, 8, some (8, 2)) (4344547123137007675894099792212843597803 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlllll : KTree ℚ :=
  .node V1lrllllll 73893 (2, 8, some (4, 5)) (1804217445418667854560062211760833651379 / 5000000000000000000000000000000000000000 : ℚ) V1lrlllllr

def V1lrllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 74020 (2, 8, some (8, 4)) (434454712312205776542378744358702365971 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 74048 (2, 8, some (9, 0)) (5573585863542229983436432587016547454529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74049 (2, 8, some (9, 1)) (2786792932154880564369971544524477174427 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74050 (2, 8, some (9, 2)) (5573585864332593821430010316963525277913 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74051 (2, 8, some (9, 3)) (22294343457237237560227225587973721897 / 40000000000000000000000000000000000000 : ℚ) .leaf)) 74080 (2, 8, some (10, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74081 (2, 8, some (10, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74082 (2, 8, some (10, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 74752 (2, 9, none) (0 : ℚ) (.node .leaf 74793 (2, 9, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 74794 (2, 9, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74824 (2, 9, some (1, 8)) (554657972173463279540516095183522225009 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 74825 (2, 9, some (1, 9)) (2773289860902297833829015264295143882343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74826 (2, 9, some (1, 10)) (69332246522994415652681401638107531017 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74855 (2, 9, some (2, 7)) (859543451224174705382241938903647924483 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 74856 (2, 9, some (2, 8)) (2148858628077669857223733664349503080319 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 74857 (2, 9, some (2, 9)) (4297717256197748156715566510586780778739 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74858 (2, 9, some (2, 10)) (4297717256163847158643144821675338401647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74886 (2, 9, some (3, 6)) (3768774725104211660172834025453613870887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74887 (2, 9, some (3, 7)) (3768774725121196056912101967042881902407 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 74888 (2, 9, some (3, 8)) (1884387362577633924863794650132945903433 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrllllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 74917 (2, 9, some (4, 5)) (70162128441209358837605545143398931481 / 200000000000000000000000000000000000000 : ℚ) .leaf) 74918 (2, 9, some (4, 6)) (219256651379522607281474964493087479223 / 625000000000000000000000000000000000000 : ℚ) .leaf) 74919 (2, 9, some (4, 7)) (3508106422090804734725891784686823863039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74920 (2, 9, some (4, 8)) (350810642212359275887177700247464636829 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 74948 (2, 9, some (5, 4)) (679300711671834677295865151512637464327 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 74949 (2, 9, some (5, 5)) (3396503558364768415209781792500753663941 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74950 (2, 9, some (5, 6)) (1698251779188319298735249234381535492261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74951 (2, 9, some (5, 7)) (3396503558397869541358114536255555426241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74979 (2, 9, some (6, 3)) (424562944796046570794370654580472235863 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 74980 (2, 9, some (6, 4)) (1698251779179699447554859218601527518393 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 74981 (2, 9, some (6, 5)) (3396503558366789989594872690959867502601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74982 (2, 9, some (6, 6)) (1698251779189484108432611554762934863629 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75010 (2, 9, some (7, 2)) (877026605515099321060779304630227786411 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 75011 (2, 9, some (7, 3)) (1754053211031117825588736381026511834931 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75012 (2, 9, some (7, 4)) (3508106422057502016921801557010407884849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75013 (2, 9, some (7, 5)) (701621284413346388138131153756642991871 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 75041 (2, 9, some (8, 1)) (3768774724926934089829087846010225052111 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75042 (2, 9, some (8, 2)) (235548420318900605175029774674073451671 / 625000000000000000000000000000000000000 : ℚ) .leaf) 75043 (2, 9, some (8, 3)) (1884387362546164365287878502249972929271 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75044 (2, 9, some (8, 4)) (376877472509174344367541560583465742413 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 75072 (2, 9, some (9, 0)) (1074429313793059874756677768954786658787 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrllllr : KTree ℚ :=
  .node V1lrllllrl 74889 (2, 9, some (3, 9)) (3768774725189471056581149248083537138377 / 10000000000000000000000000000000000000000 : ℚ) V1lrllllrr

def V1lrllll : KTree ℚ :=
  .node V1lrlllll 74019 (2, 8, some (8, 3)) (4344547123118849080961377093153268666939 / 10000000000000000000000000000000000000000 : ℚ) V1lrllllr

def V1lrlllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 75074 (2, 9, some (9, 2)) (4297717256107753198979545115628711272939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75075 (2, 9, some (9, 3)) (4297717256089791890230531303401317972811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75104 (2, 9, some (10, 0)) (693322465117453392786403062768335606909 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75105 (2, 9, some (10, 1)) (5546579721669480810403991835325620773339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75106 (2, 9, some (10, 2)) (2773289860841924768658204156887599859599 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 75136 (2, 9, some (11, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75137 (2, 9, some (11, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75818 (2, 10, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75849 (2, 10, some (1, 9)) (5524308728730197814704518067329912899633 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 75850 (2, 10, some (1, 10)) (138107718218954605715858780661787682903 / 250000000000000000000000000000000000000 : ℚ) .leaf))) 75880 (2, 10, some (2, 8)) (1064930079538263699641250065286895211367 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 75881 (2, 10, some (2, 9)) (4259720318197037852603062825924429306061 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75882 (2, 10, some (2, 10)) (4259720318173511307115061029157011675761 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75911 (2, 10, some (3, 7)) (371318158946489180372827314312597000599 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75912 (2, 10, some (3, 8)) (371318158949751330802859971444130159987 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 75913 (2, 10, some (3, 9)) (1856590794765973712353611333129495460347 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 75942 (2, 10, some (4, 6)) (343037989807183283714218833338032201401 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75943 (2, 10, some (4, 7)) (686075979617801778301531097848886428111 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 75944 (2, 10, some (4, 8)) (3430379898120720773501756879029346730301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75973 (2, 10, some (5, 5)) (3288808921805803841328173553683147645471 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 75974 (2, 10, some (5, 6)) (41110111522714431386685795066974670187 / 125000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 76004 (2, 10, some (6, 4)) (3245369380652053269526775958885693744353 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76005 (2, 10, some (6, 5)) (3245369380658257409450844645826603715321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76006 (2, 10, some (6, 6)) (324536938066974657332253024081136955413 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76035 (2, 10, some (7, 3)) (1644404460904265051583783284418425436403 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76036 (2, 10, some (7, 4)) (3288808921801612386090232638182311385157 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 76037 (2, 10, some (7, 5)) (82220223045234813651821648081606561347 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 76066 (2, 10, some (8, 2)) (686075979612697309440939326790381059329 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 76067 (2, 10, some (8, 3)) (3430379898061626373345808536913690837977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76068 (2, 10, some (8, 4)) (1715189949029181479379785733729571872033 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 76097 (2, 10, some (9, 1)) (3713181589297839929893262972475937529349 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 76098 (2, 10, some (9, 2)) (928295397362043976409638512244957963619 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 76099 (2, 10, some (9, 3)) (928295397359211781235174167299351923853 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 76128 (2, 10, some (10, 0)) (2129860158619644153229432515080552081237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76129 (2, 10, some (10, 1)) (4259720318026366981853414004601580750489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76130 (2, 10, some (10, 2)) (133116259940851556060169935701110666663 / 312500000000000000000000000000000000000 : ℚ) .leaf) 76160 (2, 10, some (11, 0)) (5524308727902062476521596908446356304657 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 76161 (2, 10, some (11, 1)) (1381077182150200116881940036563083705021 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 76192 (2, 10, some (12, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 76874 (2, 11, some (1, 10)) (5505627645617635819543723751509014027311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76905 (2, 11, some (2, 9)) (2114134757152218986828704175625059951873 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 76906 (2, 11, some (2, 10)) (4228269514287973356198879295824320070603 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlllrl : KTree ℚ :=
  .node V1lrlllrll 75975 (2, 10, some (5, 7)) (3288808921836350754292581762721987950303 / 10000000000000000000000000000000000000000 : ℚ) V1lrlllrlr

def V1lrlllrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 76937 (2, 11, some (3, 9)) (229244194285426702474017023063606578487 / 625000000000000000000000000000000000000 : ℚ) .leaf) 76967 (2, 11, some (4, 7)) (421043663876577788543507100581910565263 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 76968 (2, 11, some (4, 8)) (421043663880410617090477172802812453433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76998 (2, 11, some (5, 6)) (3205066136825903155137703211097769317663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76999 (2, 11, some (5, 7)) (3205066136843587701116629206791713867671 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 77029 (2, 11, some (6, 5)) (78296005481871396962290408866553058047 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 77030 (2, 11, some (6, 6)) (3131840219285814670679610613925565340801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 77060 (2, 11, some (7, 4)) (19574001370436186653514990940740299173 / 62500000000000000000000000000000000000 : ℚ) .leaf) 77061 (2, 11, some (7, 5)) (782960054819108287612337208070170845463 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 77091 (2, 11, some (8, 3)) (801266534204265810707836610576799104199 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlllrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 77122 (2, 11, some (9, 2)) (3368349310990606797146261273087381422751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 77123 (2, 11, some (9, 3)) (1684174655493090103493523994387542902107 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 77153 (2, 11, some (10, 1)) (1833953554177513315826376135656977445107 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 77154 (2, 11, some (10, 2)) (3667907108485331718933926046825917718421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 77184 (2, 11, some (11, 0)) (4228269513402502683452308972369511362879 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 77185 (2, 11, some (11, 1)) (4228269514145853506635431376204671702537 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 77216 (2, 11, some (12, 0)) (1376406911199575459427768401144353661511 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 77930 (2, 12, some (2, 10)) (2100902762809067702417514276921171049229 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 77961 (2, 12, some (3, 9)) (1815157441785473323908061794574152951041 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 77992 (2, 12, some (4, 8)) (3317673580718254881565838210527789187413 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlllrrl : KTree ℚ :=
  .node V1lrlllrrll 77092 (2, 11, some (8, 4)) (3205066136811741865161556952884620515861 / 10000000000000000000000000000000000000000 : ℚ) V1lrlllrrlr

def V1lrlllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 78054 (2, 12, some (6, 6)) (1521641507193333894533688072693780098073 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 78085 (2, 12, some (7, 5)) (1506778641019909847486370554176049988999 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 78116 (2, 12, some (8, 4)) (1521641507186003456907884663165953010317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 78147 (2, 12, some (9, 3)) (3138024221102969736236740787224039885463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 78178 (2, 12, some (10, 2)) (3317673580669153116290888688962349796159 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 78209 (2, 12, some (11, 1)) (181515744168853040365456906014316135603 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 78240 (2, 12, some (12, 0)) (1050451381193645480129659374214443916091 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 98338 (3, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98339 (3, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98340 (3, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98341 (3, 0, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98342 (3, 0, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98343 (3, 0, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98344 (3, 0, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98345 (3, 0, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (1598488813970992036983573729160710386471 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (1598488814621729175285809631781974743541 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (1278791051787361695247331680631310038691 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlllrr : KTree ℚ :=
  .node V1lrlllrrl 78023 (2, 12, some (5, 7)) (392253027641057795210740008102150206923 / 1250000000000000000000000000000000000000 : ℚ) V1lrlllrrr

def V1lrlllr : KTree ℚ :=
  .node V1lrlllrl 76936 (2, 11, some (3, 8)) (3667907108531922640069138626289798391001 / 10000000000000000000000000000000000000000 : ℚ) V1lrlllrr

def V1lrlll : KTree ℚ :=
  .node V1lrllll 75073 (2, 9, some (9, 1)) (859543451202410949050360311749849451909 / 2000000000000000000000000000000000000000 : ℚ) V1lrlllr

def V1lrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 98372 (3, 0, some (1, 4)) (6393955258843620541072759912893015448399 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98373 (3, 0, some (1, 5)) (159848881471543676030774502013788315217 / 250000000000000000000000000000000000000 : ℚ) .leaf) 98374 (3, 0, some (1, 6)) (6393955258885482536926664971679113312897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98375 (3, 0, some (1, 7)) (6393955258909987916344143281309324950873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98376 (3, 0, some (1, 8)) (3196977629510344851266515792381242933487 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98377 (3, 0, some (1, 9)) (6393955258966114419421038578838466951767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98400 (3, 0, some (2, 0)) (1598488814621729175285809631781974743541 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98401 (3, 0, some (2, 1)) (1278791051787361695247331680631310038691 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (799244407357134661752255687384794418197 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 98403 (3, 0, some (2, 3)) (6393955258843620541072759912893015448399 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 98404 (3, 0, some (2, 4)) (159848881471543676030774502013788315217 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98405 (3, 0, some (2, 5)) (6393955258885482536926664971679113312897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98406 (3, 0, some (2, 6)) (6393955258909987916344143281309324950873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98407 (3, 0, some (2, 7)) (3196977629510344851266515792381242933487 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98408 (3, 0, some (2, 8)) (6393955258966114419421038578838466951767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98409 (3, 0, some (2, 9)) (6393955259433343345654675094066955099129 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98432 (3, 0, some (3, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98433 (3, 0, some (3, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98434 (3, 0, some (3, 2)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98435 (3, 0, some (3, 3)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98436 (3, 0, some (3, 4)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 98437 (3, 0, some (3, 5)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98438 (3, 0, some (3, 6)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98439 (3, 0, some (3, 7)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98440 (3, 0, some (3, 8)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98441 (3, 0, some (3, 9)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99362 (3, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 99365 (3, 1, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99366 (3, 1, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99367 (3, 1, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99368 (3, 1, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99369 (3, 1, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99392 (3, 1, some (1, 0)) (3034631107100291863617841559035542238953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (758657777174898258676935369997613384743 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 99394 (3, 1, some (1, 2)) (94832222161518160057896895416156075161 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99395 (3, 1, some (1, 3)) (6069262218387161920961585117964026117123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99396 (3, 1, some (1, 4)) (6069262218358661286023854524194383409041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99397 (3, 1, some (1, 5)) (6069262218368372445837954235893623071961 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99398 (3, 1, some (1, 6)) (6069262218389571582459635667898531278331 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 99399 (3, 1, some (1, 7)) (6069262218412649851062558633000510179903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 99400 (3, 1, some (1, 8)) (6069262218497275250799030119775408359459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99401 (3, 1, some (1, 9)) (606926221848469239206392949127981100929 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 99424 (3, 1, some (2, 0)) (1078979949650043409140916884318156231379 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (5394899749538134059207144017463751992589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (5394899749694295559326203208755350774279 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99427 (3, 1, some (2, 3)) (1348724937413745474794733383293855513427 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99428 (3, 1, some (2, 4)) (269744987482847597439219515486720935579 / 500000000000000000000000000000000000000 : ℚ) .leaf) 99429 (3, 1, some (2, 5)) (1078979949934922495657051301281960749633 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99430 (3, 1, some (2, 6)) (337181234355935256092101389483093587033 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 99431 (3, 1, some (2, 7)) (269744987487600231023190407331202259439 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 99432 (3, 1, some (2, 8)) (2697449874887841494474686675134575985203 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99433 (3, 1, some (2, 9)) (2697449874974885622320658352878487463861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (3034631109061819694755336366329726586511 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99457 (3, 1, some (3, 1)) (1517315554606250771880593025433878281251 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99458 (3, 1, some (3, 2)) (3034631109182523993564372962725158105901 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99459 (3, 1, some (3, 3)) (3034631109179884719463461980504409514547 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99460 (3, 1, some (3, 4)) (6069262218378306493682191471523527155041 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99461 (3, 1, some (3, 5)) (1213852443680203873650618277678171790657 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99462 (3, 1, some (3, 6)) (3034631109222367572622269105064346657647 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99463 (3, 1, some (3, 7)) (48554097748084754664577284374606247393 / 80000000000000000000000000000000000000 : ℚ) (.node .leaf 99464 (3, 1, some (3, 8)) (303463110929130851794532381437085571139 / 500000000000000000000000000000000000000 : ℚ) .leaf)))) 99465 (3, 1, some (3, 9)) (3034631108363716921790769854612777971529 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99490 (3, 1, some (4, 2)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99491 (3, 1, some (4, 3)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99492 (3, 1, some (4, 4)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99493 (3, 1, some (4, 5)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99494 (3, 1, some (4, 6)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99495 (3, 1, some (4, 7)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99496 (3, 1, some (4, 8)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf))) 100386 (3, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100387 (3, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100388 (3, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100389 (3, 2, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100390 (3, 2, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100391 (3, 2, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 100392 (3, 2, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100393 (3, 2, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (1473167291315497869279665913507965031057 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100418 (3, 2, some (1, 2)) (5892669166470314587729266081249874672809 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100419 (3, 2, some (1, 3)) (1178533833318414907436020038581999607041 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))) 100420 (3, 2, some (1, 4)) (294633458327762069402920280710678336847 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 100421 (3, 2, some (1, 5)) (5892669166560303920180144959630656686193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100422 (3, 2, some (1, 6)) (5892669166580110852898357159634199478363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100423 (3, 2, some (1, 7)) (5892669166602411200634303243992592656501 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100424 (3, 2, some (1, 8)) (1473167291668164630848442531083033433723 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100425 (3, 2, some (1, 9)) (117853383333665793626096685119227229513 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (4971939607141687293333395645892371310237 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100449 (3, 2, some (2, 1)) (4971939608901971900605247812223299933123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (2485969804647839498251201613235592108753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100451 (3, 2, some (2, 3)) (4971939609290324009230675297959133456877 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100452 (3, 2, some (2, 4)) (497193960928207427980411311615875972623 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 100453 (3, 2, some (2, 5)) (2485969804647510999522398140900993744403 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100454 (3, 2, some (2, 6)) (155373112791038192608730861403566675233 / 312500000000000000000000000000000000000 : ℚ) .leaf) 100455 (3, 2, some (2, 7)) (2485969804676162789063923282809419601669 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100456 (3, 2, some (2, 8)) (310746225587071801234454479838302255299 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100457 (3, 2, some (2, 9)) (4971939609485289510468370901317945327557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100480 (3, 2, some (3, 0)) (4971939608427194172747664242800687964253 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (1213852443661648344994754210496447569 / 2441406250000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100482 (3, 2, some (3, 2)) (4971939609304816596907364791164918380429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100483 (3, 2, some (3, 3)) (77686556395021063136211836407000799973 / 156250000000000000000000000000000000000 : ℚ) .leaf) 100484 (3, 2, some (3, 4)) (4971939609288511621449596967059573548919 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100485 (3, 2, some (3, 5)) (2485969804652859871290894211966140871199 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 100486 (3, 2, some (3, 6)) (310746225583206134983296526872007068983 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (994387921876884005198550584148220784161 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100488 (3, 2, some (3, 8)) (1242984902355278403972523225687728568143 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100489 (3, 2, some (3, 9)) (2485969804454735514650830708767203513727 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (5892669166387390535744046929700273680069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (2946334583303385294343317461694845454783 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 100514 (3, 2, some (4, 2)) (5892669166557721736761280653459248586787 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100515 (3, 2, some (4, 3)) (589266916655696284367098181832783880321 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 100516 (3, 2, some (4, 4)) (2946334583287867963165864260250781901481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100517 (3, 2, some (4, 5)) (589266916659789436910007364196155204739 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 100518 (3, 2, some (4, 6)) (1473167291663063492540858558059911778709 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 100519 (3, 2, some (4, 7)) (5892669166693348997488036806813276642101 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100520 (3, 2, some (4, 8)) (368291822927213145019074807451960063337 / 625000000000000000000000000000000000000 : ℚ) .leaf) 100544 (3, 2, some (5, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100545 (3, 2, some (5, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100546 (3, 2, some (5, 2)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100547 (3, 2, some (5, 3)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100548 (3, 2, some (5, 4)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100549 (3, 2, some (5, 5)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100550 (3, 2, some (5, 6)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100551 (3, 2, some (5, 7)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf))))) 101411 (3, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 101412 (3, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101413 (3, 3, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101414 (3, 3, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101415 (3, 3, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101416 (3, 3, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 101417 (3, 3, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101442 (3, 3, some (1, 2)) (5781571233644262323395859072213383051043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101443 (3, 3, some (1, 3)) (289078561690580823437832390729774882881 / 500000000000000000000000000000000000000 : ℚ) .leaf) 101444 (3, 3, some (1, 4)) (5781571233769485059991141046355690643977 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101445 (3, 3, some (1, 5)) (1445392808442899077499247232331966604397 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 101446 (3, 3, some (1, 6)) (5781571233790522631907210762184717665643 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101447 (3, 3, some (1, 7)) (578157123381233292338994152062917673239 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 101448 (3, 3, some (1, 8)) (5781571233873461741752194944513079977687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101449 (3, 3, some (1, 9)) (2890785616949418611191150843551285992373 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101473 (3, 3, some (2, 1)) (148008223566118179294447541209180966027 / 312500000000000000000000000000000000000 : ℚ) .leaf) 101474 (3, 3, some (2, 2)) (4736263154689543618351297664544578503719 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101475 (3, 3, some (2, 3)) (1184065788679691144420872400492023395503 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101476 (3, 3, some (2, 4)) (592032894337957147379024172561276561101 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101477 (3, 3, some (2, 5)) (947252630942647235605699707443754861847 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101478 (3, 3, some (2, 6)) (592032894341262640154724412535151805523 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 101479 (3, 3, some (2, 7)) (4736263154760909035332166874128825782591 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 101480 (3, 3, some (2, 8)) (2368131577402827514323279749217425889153 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101481 (3, 3, some (2, 9)) (4736263154867018712066788505977013603171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101504 (3, 3, some (3, 0)) (140492180938281044657404297562960296553 / 312500000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (2247874895593732711611997490419006161329 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101506 (3, 3, some (3, 2)) (4495749791395623369416308601723498353377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101507 (3, 3, some (3, 3)) (2247874895691295945897585907662214413147 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101508 (3, 3, some (3, 4)) (449574979138210083064494270978838129121 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101509 (3, 3, some (3, 5)) (2247874895697867328022502691364264420393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101510 (3, 3, some (3, 6)) (4495749791415527489878170208905819006431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101511 (3, 3, some (3, 7)) (1123937447864305917711113765728979393191 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 101512 (3, 3, some (3, 8)) (4495749791492269981391675971211186323313 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101513 (3, 3, some (3, 9)) (2247874895651304013800734302402604246919 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101536 (3, 3, some (4, 0)) (148008223566118179294447541209180966027 / 312500000000000000000000000000000000000 : ℚ) .leaf) 101537 (3, 3, some (4, 1)) (4736263154689543618351297664544578503719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101538 (3, 3, some (4, 2)) (1184065788679691144420872400492023395503 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101539 (3, 3, some (4, 3)) (592032894337957147379024172561276561101 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101540 (3, 3, some (4, 4)) (947252630942647235605699707443754861847 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 101541 (3, 3, some (4, 5)) (592032894341262640154724412535151805523 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101542 (3, 3, some (4, 6)) (4736263154760909035332166874128825782591 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101543 (3, 3, some (4, 7)) (2368131577402827514323279749217425889153 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101544 (3, 3, some (4, 8)) (4736263154867018712066788505977013603171 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101568 (3, 3, some (5, 0)) (5781571233644262323395859072213383051043 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V1lrll : KTree ℚ :=
  .node V1lrlll 98371 (3, 0, some (1, 3)) (799244407357134661752255687384794418197 / 1250000000000000000000000000000000000000 : ℚ) V1lrllr

def V1lrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 101570 (3, 3, some (5, 2)) (5781571233769485059991141046355690643977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101571 (3, 3, some (5, 3)) (1445392808442899077499247232331966604397 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101572 (3, 3, some (5, 4)) (5781571233790522631907210762184717665643 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101573 (3, 3, some (5, 5)) (578157123381233292338994152062917673239 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 101574 (3, 3, some (5, 6)) (5781571233873461741752194944513079977687 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101575 (3, 3, some (5, 7)) (2890785616949418611191150843551285992373 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101600 (3, 3, some (6, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101602 (3, 3, some (6, 2)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101603 (3, 3, some (6, 3)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101604 (3, 3, some (6, 4)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101605 (3, 3, some (6, 5)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101606 (3, 3, some (6, 6)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102436 (3, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102437 (3, 4, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102438 (3, 4, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102439 (3, 4, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102440 (3, 4, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102441 (3, 4, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102467 (3, 4, some (1, 3)) (2852603282894726361863432050938928716961 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 102468 (3, 4, some (1, 4)) (1426301641435913459839472714567596741203 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102469 (3, 4, some (1, 5)) (5705206565743724264403202107566164511423 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102470 (3, 4, some (1, 6)) (5705206565762043116133941040048753429899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102471 (3, 4, some (1, 7)) (2852603282891758131454024066481124534279 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102472 (3, 4, some (1, 8)) (570520656583834399984444493040556587001 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102473 (3, 4, some (1, 9)) (5705206565873918144810725040616637608081 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102498 (3, 4, some (2, 2)) (2292794562473912079108538535026650019771 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102499 (3, 4, some (2, 3)) (4585589125005956580590255249722189312199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102500 (3, 4, some (2, 4)) (2292794562492980714171248855777658690717 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102501 (3, 4, some (2, 5)) (458558912499306433516485644279929985213 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 102502 (3, 4, some (2, 6)) (458558912500901640820456783178928867533 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 102503 (3, 4, some (2, 7)) (91711782500705289062592909207584358983 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102504 (3, 4, some (2, 8)) (4585589125080061562816540810458935616743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102505 (3, 4, some (2, 9)) (2292794562564124367911974730735706224667 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102529 (3, 4, some (3, 1)) (4226078937259367896204192155038593030061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102530 (3, 4, some (3, 2)) (2113039468795295273787823510385563072363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102531 (3, 4, some (3, 3)) (528259867199345617185494955784039920597 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 102532 (3, 4, some (3, 4)) (1056519734397180999756233922689734565683 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102533 (3, 4, some (3, 5)) (845215787519942101723765711924231764923 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102534 (3, 4, some (3, 6)) (4226078937616791534323772768756715368493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102535 (3, 4, some (3, 7)) (4226078937650969872251003950744079508767 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102536 (3, 4, some (3, 8)) (528259867210863278236515368012939377833 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 102560 (3, 4, some (4, 0)) (4226078936634943414271202336723413397363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102561 (3, 4, some (4, 1)) (4226078937478778032210691709580489244847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102562 (3, 4, some (4, 2)) (4226078937601764825397896183800758788773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102563 (3, 4, some (4, 3)) (4226078937588987773641324329795115215241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102564 (3, 4, some (4, 4)) (169043157503695482728887307838104424939 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 102565 (3, 4, some (4, 5)) (2113039468803079884252852212619023019271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102566 (3, 4, some (4, 6)) (66032483400446448024752408350051473259 / 156250000000000000000000000000000000000 : ℚ) .leaf) 102567 (3, 4, some (4, 7)) (1056519734417020255070385998968809043871 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102568 (3, 4, some (4, 8)) (2113039468855186041337272301897459520323 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102592 (3, 4, some (5, 0)) (2292794562275516050456828144996723610279 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 102593 (3, 4, some (5, 1)) (14329966015580463963153632156127642359 / 31250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102594 (3, 4, some (5, 2)) (229279456249820456747224288471031579931 / 500000000000000000000000000000000000000 : ℚ) .leaf) 102595 (3, 4, some (5, 3)) (2292794562493219930533412917224237273483 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102596 (3, 4, some (5, 4)) (143299660156167289066677628278340536159 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102597 (3, 4, some (5, 5)) (4585589125013958862742671057806556418329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102598 (3, 4, some (5, 6)) (4585589125049116923004366249674870464259 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102599 (3, 4, some (5, 7)) (2292794562542905964426712089955718505861 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102624 (3, 4, some (6, 0)) (2852603282823950497583802930138670974417 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102625 (3, 4, some (6, 1)) (713150820722411186160226566013293137449 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102626 (3, 4, some (6, 2)) (1141041313148387704765660375085982650843 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 102627 (3, 4, some (6, 3)) (5705206565746034826791091167785388641089 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 102628 (3, 4, some (6, 4)) (5705206565765068650193668603917317563169 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102629 (3, 4, some (6, 5)) (5705206565786639933086447078775328770417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102630 (3, 4, some (6, 6)) (5705206565852455018585378601802565201349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102656 (3, 4, some (7, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102657 (3, 4, some (7, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102658 (3, 4, some (7, 2)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102659 (3, 4, some (7, 3)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102660 (3, 4, some (7, 4)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102661 (3, 4, some (7, 5)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node .leaf 103461 (3, 5, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 103462 (3, 5, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103463 (3, 5, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103464 (3, 5, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103465 (3, 5, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103492 (3, 5, some (1, 4)) (2824740043977916454013944504839297314097 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103493 (3, 5, some (1, 5)) (88273126374287620113025389619022826683 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 103494 (3, 5, some (1, 6)) (706185010996535263906164337792109048493 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103495 (3, 5, some (1, 7)) (1412370021998377268548285847989248955337 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103496 (3, 5, some (1, 8)) (2824740044021860631169800066839464337871 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103497 (3, 5, some (1, 9)) (2824740044043385568288343023325698527133 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103523 (3, 5, some (2, 3)) (4480822497173623081690247493699534693139 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrlrll : KTree ℚ :=
  .node V1lrlrlll 102537 (3, 4, some (3, 9)) (4226078937608494731796367687395557258117 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrllr

def V1lrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 103525 (3, 5, some (2, 5)) (896164499431039223889814933128318643639 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103526 (3, 5, some (2, 6)) (4480822497170483701340500291743459450349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103527 (3, 5, some (2, 7)) (4480822497193936178015613595980849643017 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103528 (3, 5, some (2, 8)) (1120205624309382929214088293503172303807 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103529 (3, 5, some (2, 9)) (2240411248639915655218190543917034721387 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103554 (3, 5, some (3, 2)) (810333929603971428272498453808069726509 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103555 (3, 5, some (3, 3)) (4051669648041619894740915375296989976087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103556 (3, 5, some (3, 4)) (4051669648031374988641793481515666795999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103557 (3, 5, some (3, 5)) (2025834824020155816249315906657819502183 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103558 (3, 5, some (3, 6)) (405166964805583220707143648409986560241 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 103559 (3, 5, some (3, 7)) (506458706010626129832426161173744084643 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103560 (3, 5, some (3, 8)) (1012917412030346319777493366205886282599 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103561 (3, 5, some (3, 9)) (405166964809036681179381754376233905041 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103585 (3, 5, some (4, 1)) (1966890533626832442763880610295046452819 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103586 (3, 5, some (4, 2)) (98344526686626546237023681235458145619 / 250000000000000000000000000000000000000 : ℚ) .leaf) 103587 (3, 5, some (4, 3)) (3933781067461058021250548040038216641083 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103588 (3, 5, some (4, 4)) (3933781067459828554311056415443470766643 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103589 (3, 5, some (4, 5)) (3933781067471351920592114070157597379681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103590 (3, 5, some (4, 6)) (1966890533744866540943602906858402911437 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103591 (3, 5, some (4, 7)) (1966890533762014072330314391412441422231 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103592 (3, 5, some (4, 8)) (3933781067560436542692915792054872913389 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 103616 (3, 5, some (5, 0)) (405166964731575530975381994025167622347 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 103617 (3, 5, some (5, 1)) (4051669647965424100488621202199582786137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103618 (3, 5, some (5, 2)) (2025834824021325424370793279218695659999 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103619 (3, 5, some (5, 3)) (2025834824015845783311710348279167753401 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103620 (3, 5, some (5, 4)) (4051669648037344457114219460970349597093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103621 (3, 5, some (5, 5)) (2025834824025549601942283540721184918523 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103622 (3, 5, some (5, 6)) (2025834824038089166055919911085213767319 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103623 (3, 5, some (5, 7)) (202583482405600520275082685630737130167 / 500000000000000000000000000000000000000 : ℚ) .leaf) 103648 (3, 5, some (6, 0)) (4480822496812431550310858552256296103983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (2240411248578408868556894428006441530267 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103650 (3, 5, some (6, 2)) (4480822497157296778977721683601522302101 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 103651 (3, 5, some (6, 3)) (1120205624287698737433431109877311170651 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103652 (3, 5, some (6, 4)) (4480822497162530240709077937258983342031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103653 (3, 5, some (6, 5)) (560102812147366923368228127861023217703 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103654 (3, 5, some (6, 6)) (4480822497217624149110903205657516098443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103680 (3, 5, some (7, 0)) (1412370021970418376976254772545170903021 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103681 (3, 5, some (7, 1)) (1412370021996677383658150352632728404803 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 103682 (3, 5, some (7, 2)) (5649480087952860426413019953110016731407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103683 (3, 5, some (7, 3)) (176546252748700364876944707724718799647 / 312500000000000000000000000000000000000 : ℚ) .leaf) 103684 (3, 5, some (7, 4)) (5649480087977525079212098360860578906447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103685 (3, 5, some (7, 5)) (282474004399946105144219487708211695639 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 103712 (3, 5, some (8, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrlrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103714 (3, 5, some (8, 2)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103715 (3, 5, some (8, 3)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103716 (3, 5, some (8, 4)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104448 (3, 6, none) (0 : ℚ) .leaf) 104486 (3, 6, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104487 (3, 6, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104488 (3, 6, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 104489 (3, 6, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104517 (3, 6, some (1, 5)) (2803508878900759726222720206603585484291 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104518 (3, 6, some (1, 6)) (2803508878909527292587797382369570816027 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 104519 (3, 6, some (1, 7)) (5607017757840093872696869715311139046913 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104520 (3, 6, some (1, 8)) (224280710315471166736367907578837293403 / 400000000000000000000000000000000000000 : ℚ) .leaf) 104521 (3, 6, some (1, 9)) (2803508878967772227460305820212221193337 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104548 (3, 6, some (2, 4)) (4403705811799920406540658793898169144833 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104549 (3, 6, some (2, 5)) (4403705811803663119612561863168790489551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104550 (3, 6, some (2, 6)) (550463226477305628278180078780014146583 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 104551 (3, 6, some (2, 7)) (4403705811840048838268515603744847211127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104552 (3, 6, some (2, 8)) (4403705811882070656560896722544045059949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104553 (3, 6, some (2, 9)) (88074116238437224216807388171151499453 / 200000000000000000000000000000000000000 : ℚ) .leaf) 104579 (3, 6, some (3, 3)) (196467212343978624430209739015741309593 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 104580 (3, 6, some (3, 4)) (1964672123433018379543555235421525385857 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104582 (3, 6, some (3, 6)) (785868849377568727474051593576473468659 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104583 (3, 6, some (3, 7)) (392934424691356295227460707231506247173 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 104584 (3, 6, some (3, 8)) (1964672123474912474937732625344884218609 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104585 (3, 6, some (3, 9)) (982336061735533704636400862874075113159 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (748617635814948563044880179405251869903 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 104611 (3, 6, some (4, 3)) (3743088179081561967892015201601740882733 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104612 (3, 6, some (4, 4)) (93577204476917638390109942487216378729 / 250000000000000000000000000000000000000 : ℚ) .leaf) 104613 (3, 6, some (4, 5)) (467886022385808301316211162134685727301 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 104614 (3, 6, some (4, 6)) (1871544089551277906358417489398354699061 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104615 (3, 6, some (4, 7)) (3743088179132664883650772026241389500819 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104616 (3, 6, some (4, 8)) (233943011197927947242781520721845971063 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104641 (3, 6, some (5, 1)) (3743088178940643253285292925777927870063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104642 (3, 6, some (5, 2)) (3743088179084101794395364924278012743461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104643 (3, 6, some (5, 3)) (1871544089538742723681699922879884876123 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104644 (3, 6, some (5, 4)) (3743088179079156568697259187211655370757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104645 (3, 6, some (5, 5)) (748617635818179146386172094847887469169 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 104646 (3, 6, some (5, 6)) (3743088179110909827151433322221527998797 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104647 (3, 6, some (5, 7)) (3743088179143751506184844654055394644167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104672 (3, 6, some (6, 0)) (785868849260938677790663905073503066043 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104673 (3, 6, some (6, 1)) (785868849365079317537482398212794715973 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 104674 (3, 6, some (6, 2)) (3929344246875466727576920607226938103157 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrlrr : KTree ℚ :=
  .node V1lrlrlrrl 104581 (3, 6, some (3, 5)) (3929344246873340292695918900076544240999 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrlrrr

def V1lrlrlr : KTree ℚ :=
  .node V1lrlrlrl 103713 (3, 5, some (8, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) V1lrlrlrr

def V1lrlrl : KTree ℚ :=
  .node V1lrlrll 103524 (3, 5, some (2, 4)) (4480822497149976821223255206861087134987 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrlr

def V1lrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104676 (3, 6, some (6, 4)) (392934424687356572201009695099810785233 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 104677 (3, 6, some (6, 5)) (3929344246887254063259721559868804393251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104678 (3, 6, some (6, 6)) (982336061728694436199465987974293392537 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104704 (3, 6, some (7, 0)) (4403705811529057658540732155638719908377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104705 (3, 6, some (7, 1)) (1100926452952624496908010494047533553993 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 104706 (3, 6, some (7, 2)) (4403705811805000830719287916683405495711 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104707 (3, 6, some (7, 3)) (4403705811800992470811193625305234455881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104708 (3, 6, some (7, 4)) (220185290590663682527374999160797465659 / 500000000000000000000000000000000000000 : ℚ) .leaf) 104709 (3, 6, some (7, 5)) (550463226478689999750283137286201223371 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 104736 (3, 6, some (8, 0)) (5607017757746432654800712869717039589437 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104737 (3, 6, some (8, 1)) (1401754439457831892427964197986052446039 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104738 (3, 6, some (8, 2)) (5607017757800154446775377852566749138031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104739 (3, 6, some (8, 3)) (5607017757806817978118484602711694843427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104740 (3, 6, some (8, 4)) (1401754439456498166639915184315516136459 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104768 (3, 6, some (9, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104769 (3, 6, some (9, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 104770 (3, 6, some (9, 2)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104771 (3, 6, some (9, 3)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105472 (3, 7, none) (0 : ℚ) .leaf) 105511 (3, 7, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105512 (3, 7, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105542 (3, 7, some (1, 6)) (696698233041121398931706256225853652709 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105543 (3, 7, some (1, 7)) (696698233043732832735057401726130627569 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105544 (3, 7, some (1, 8)) (5573585864393765027045281908445464967367 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105545 (3, 7, some (1, 9)) (5573585864447041929325746983066763521879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105573 (3, 7, some (2, 5)) (4344547123121834953260539996583146582261 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105574 (3, 7, some (2, 6)) (4344547123136219004189738379297014587917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105575 (3, 7, some (2, 7)) (868909424631306059297538835515271937087 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105576 (3, 7, some (2, 8)) (4344547123196930875580687629529579377009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105577 (3, 7, some (2, 9)) (4344547123235892755443160482092543474579 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105604 (3, 7, some (3, 4)) (1919346591397224090900194800204689759877 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 105605 (3, 7, some (3, 5)) (3838693182800421461657858876672621147001 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105606 (3, 7, some (3, 6)) (1919346591407102592349584955770662049407 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105607 (3, 7, some (3, 7)) (3838693182837442946523671307403892311689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105608 (3, 7, some (3, 8)) (959673295718307454832023119169642263449 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105609 (3, 7, some (3, 9)) (3838693182878376498122111288125318561783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105635 (3, 7, some (4, 3)) (2819089758470025903791155107131474149 / 7812500000000000000000000000000000000 : ℚ) .leaf)) 105636 (3, 7, some (4, 4)) (902108722708463003340444824326363107067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105637 (3, 7, some (4, 5)) (3608434890842180678321474561171044055199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105638 (3, 7, some (4, 6)) (3608434890856814583885091635622575201893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105639 (3, 7, some (4, 7)) (1804217445441838835411164702951982726819 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105640 (3, 7, some (4, 8)) (1804217445458384713112747638505944812209 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrrll : KTree ℚ :=
  .node V1lrlrrlll 105513 (3, 7, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrrllr

def V1lrlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105667 (3, 7, some (5, 3)) (3540402960715597277090379586849065686013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105668 (3, 7, some (5, 4)) (885100740178522715657079136522110564599 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105669 (3, 7, some (5, 5)) (3540402960724258776809269843276904963709 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105670 (3, 7, some (5, 6)) (354040296074133303782038867280723233671 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 105671 (3, 7, some (5, 7)) (1770201480385552023265215602964561022081 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 105697 (3, 7, some (6, 1)) (3608434890740223018133289795814483669057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105698 (3, 7, some (6, 2)) (3608434890841594054865403685810627762027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105699 (3, 7, some (6, 3)) (721686978166893231594719458901715313657 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105700 (3, 7, some (6, 4)) (721686978167607071702825993787391677877 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 105701 (3, 7, some (6, 5)) (1804217445424926820377505201904213208163 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 105702 (3, 7, some (6, 6)) (72168697817430808739624783353655983469 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105728 (3, 7, some (7, 0)) (3838693182339740065681946302122812479483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105729 (3, 7, some (7, 1)) (479836647846177812339112288185665001093 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105730 (3, 7, some (7, 2)) (239918323925139090570649004304114543557 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105731 (3, 7, some (7, 3)) (59979580981172375729340786068881575257 / 156250000000000000000000000000000000000 : ℚ) .leaf) 105732 (3, 7, some (7, 4)) (479836647850386107547139754472938858133 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 105733 (3, 7, some (7, 5)) (3838693182816698206881301162466650146139 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105760 (3, 7, some (8, 0)) (4344547122896565087901258740784943001051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105761 (3, 7, some (8, 1)) (2172273561565924351496374381134616026513 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105762 (3, 7, some (8, 2)) (4344547123122679213200384405900105347451 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105763 (3, 7, some (8, 3)) (1086136780780137059710462994567087071793 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105792 (3, 7, some (9, 0)) (5573585864270544238151594670511952976341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105793 (3, 7, some (9, 1)) (5573585864339543957490839018108454254909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105794 (3, 7, some (9, 2)) (5573585864310482409963249711703460080459 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105795 (3, 7, some (9, 3)) (5573585864318023909893290837263552669453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105824 (3, 7, some (10, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 105825 (3, 7, some (10, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105826 (3, 7, some (10, 2)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106496 (3, 8, none) (0 : ℚ) .leaf) 106536 (3, 8, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 106537 (3, 8, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 106567 (3, 8, some (1, 7)) (1109315944340342497059642206625065767037 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106568 (3, 8, some (1, 8)) (221863188869734514522694527465068271501 / 400000000000000000000000000000000000000 : ℚ) .leaf) 106569 (3, 8, some (1, 9)) (693322465225036474913069407550767512941 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106598 (3, 8, some (2, 6)) (859543451221321398737201680464260391351 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106599 (3, 8, some (2, 7)) (4297717256125975127967076166440278484791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106600 (3, 8, some (2, 8)) (4297717256164828851686410443282950465583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 106601 (3, 8, some (2, 9)) (4297717256203832433229656896104065786173 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106629 (3, 8, some (3, 5)) (376877472509513692039190938650578784393 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 106630 (3, 8, some (3, 6)) (753754945021676377127654308977489681773 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106631 (3, 8, some (3, 7)) (3768774725129779568013891850650492609321 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106632 (3, 8, some (3, 8)) (150750989006595617376549067084836723819 / 400000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrrlr : KTree ℚ :=
  .node V1lrlrrlrl 105764 (3, 7, some (8, 4)) (4344547123133212662755979524342048981313 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrrlrr

def V1lrlrrl : KTree ℚ :=
  .node V1lrlrrll 105666 (3, 7, some (5, 2)) (3540402960715501365153691135931625625061 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrrlr

def V1lrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 106660 (3, 8, some (4, 4)) (350810642205755374483737872642330223351 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 106661 (3, 8, some (4, 5)) (3508106422064691483379324441828991469769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106662 (3, 8, some (4, 6)) (701621284415665130872759921750369824913 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106663 (3, 8, some (4, 7)) (1754053211051333711850833674333919467481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106664 (3, 8, some (4, 8)) (27407081422929945369773382091880222749 / 78125000000000000000000000000000000000 : ℚ) .leaf)) 106691 (3, 8, some (5, 3)) (1698251779182653086531542705141790515907 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106692 (3, 8, some (5, 4)) (3396503558361188735143072888968954579171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106693 (3, 8, some (5, 5)) (135860142334802914355469918009104079863 / 400000000000000000000000000000000000000 : ℚ) .leaf) 106694 (3, 8, some (5, 6)) (3396503558385268658362853585102431626919 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106695 (3, 8, some (5, 7)) (169825177920617035661452239488476447399 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 106722 (3, 8, some (6, 2)) (3396503558365239254078722937498975742707 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106723 (3, 8, some (6, 3)) (849125889590559944942801395980846044181 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106724 (3, 8, some (6, 4)) (849125889590744643794106835183713530389 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106725 (3, 8, some (6, 5)) (3396503558373355728178623209495336490549 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106726 (3, 8, some (6, 6)) (169825177919578454993024203033949676329 / 500000000000000000000000000000000000000 : ℚ) .leaf) 106753 (3, 8, some (7, 1)) (701621284398262346254728560461822115351 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 106754 (3, 8, some (7, 2)) (87702660551623201456614596000015164583 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106755 (3, 8, some (7, 3)) (877026605514531931976030693988043288267 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106756 (3, 8, some (7, 4)) (701621284412602665521656461195568130997 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106757 (3, 8, some (7, 5)) (1754053211037423803669160897479866845041 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 106784 (3, 8, some (8, 0)) (3768774724712903279191733231223807515299 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106786 (3, 8, some (8, 2)) (753754945019324950476006260334312143679 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106787 (3, 8, some (8, 3)) (1884387362545492161126523301657336435071 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106788 (3, 8, some (8, 4)) (3768774725099733289655641940072397628469 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106816 (3, 8, some (9, 0)) (4297717255904448751615462891040725733583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106817 (3, 8, some (9, 1)) (4297717256104552111180904336330712978613 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 106818 (3, 8, some (9, 2)) (537214657011632038836276468755486653539 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106819 (3, 8, some (9, 3)) (4297717256092388879550161100583883663471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106848 (3, 8, some (10, 0)) (2773289860817000918909822353641386802419 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106849 (3, 8, some (10, 1)) (5546579721690137228233772511290323651547 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106850 (3, 8, some (10, 2)) (5546579721662784437816208373119923382601 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106881 (3, 8, some (11, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 107561 (3, 9, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107592 (3, 9, some (1, 8)) (1104861745733264538277519948635069309049 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107593 (3, 9, some (1, 9)) (5524308728726268443125484026952297297133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107623 (3, 9, some (2, 7)) (1064930079531146727683285039201932005543 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 107624 (3, 9, some (2, 8)) (4259720318162009934985480869645890789759 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107625 (3, 9, some (2, 9)) (2129860159100756183925134329668575869423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107654 (3, 9, some (3, 6)) (3713181589452341408597185565584746682311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107655 (3, 9, some (3, 7)) (464147698684042050971236150915369043501 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 107656 (3, 9, some (3, 8)) (3713181589506673417784737053078132008099 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrlr : KTree ℚ :=
  .node V1lrlrrrlrl 106880 (3, 8, some (11, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) V1lrlrrrlrr

def V1lrlrrrl : KTree ℚ :=
  .node V1lrlrrrll 106785 (3, 8, some (8, 1)) (376877472507537193895657946964508950513 / 1000000000000000000000000000000000000000 : ℚ) V1lrlrrrlr

def V1lrlrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107685 (3, 9, some (4, 5)) (686075979612815867023100535118239417701 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 107686 (3, 9, some (4, 6)) (3430379898076985964918451126793705979553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107687 (3, 9, some (4, 7)) (3430379898099346397433822786293864787543 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107688 (3, 9, some (4, 8)) (3430379898131098150925286056167620419891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107716 (3, 9, some (5, 4)) (1644404460901321780226623814253648398969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 107717 (3, 9, some (5, 5)) (657761784362089957867018521057124532423 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107718 (3, 9, some (5, 6)) (3288808921824358725447505618693223681851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107719 (3, 9, some (5, 7)) (1644404460924579208573056216900545210707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107747 (3, 9, some (6, 3)) (3245369380656340454479031659253534792451 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 107748 (3, 9, some (6, 4)) (3245369380654726302929170201024841235107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107750 (3, 9, some (6, 6)) (405671172584986211092474994626190681007 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 107778 (3, 9, some (7, 2)) (1644404460903906000001541794110699380801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107779 (3, 9, some (7, 3)) (3288808921803461439005065533053407766139 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107780 (3, 9, some (7, 4)) (1644404460902893575940851657566461996587 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107781 (3, 9, some (7, 5)) (822202230454067815745397716713976508231 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 107809 (3, 9, some (8, 1)) (3430379898010246613748218669277566317239 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107810 (3, 9, some (8, 2)) (1715189949032342485467493624116824470657 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107811 (3, 9, some (8, 3)) (85759497451463513423374291255801909079 / 250000000000000000000000000000000000000 : ℚ) .leaf) 107812 (3, 9, some (8, 4)) (686075979612875981506881348697323047389 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 107840 (3, 9, some (9, 0)) (3713181589116442089772969940882916208843 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrrl : KTree ℚ :=
  .node V1lrlrrrrll 107749 (3, 9, some (6, 5)) (202835586291495525431440304880163676327 / 625000000000000000000000000000000000000 : ℚ) V1lrlrrrrlr

def V1lrlrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107842 (3, 9, some (9, 2)) (3713181589440726719443713786546518996937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107843 (3, 9, some (9, 3)) (3713181589436414634933715671297015034577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107872 (3, 9, some (10, 0)) (4259720317932946872665859413974058936199 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107873 (3, 9, some (10, 1)) (2129860159052705309862119030960888972083 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107874 (3, 9, some (10, 2)) (4259720318092414369431724057087644055239 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 107904 (3, 9, some (11, 0)) (5524308728568408662045677662988867596401 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107905 (3, 9, some (11, 1)) (2762154364306959457062492440002610128901 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107936 (3, 9, some (12, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108617 (3, 10, some (1, 9)) (550562764559188956600821822794511134613 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 108648 (3, 10, some (2, 8)) (4228269514267496323482584202062593872981 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108679 (3, 10, some (3, 7)) (3667907108507135137527329176590550693259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108680 (3, 10, some (3, 8)) (3667907108540662420609698443418470200363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108681 (3, 10, some (3, 9)) (3667907108562152329009288322129345315577 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108710 (3, 10, some (4, 6)) (3368349311000946217440440016463354323307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108711 (3, 10, some (4, 7)) (3368349311021727551707664802234950011637 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 108712 (3, 10, some (4, 8)) (67366986221057922250195001919450744207 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108741 (3, 10, some (5, 5)) (3205066136819095987108829694574590850451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108742 (3, 10, some (5, 6)) (3205066136832075423992280797007809570371 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108743 (3, 10, some (5, 7)) (3205066136854983465090557928001939177467 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 108772 (3, 10, some (6, 4)) (125273608770865282057830019171918634041 / 400000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrrr : KTree ℚ :=
  .node V1lrlrrrrrl 108649 (3, 10, some (2, 9)) (2114134757153866726589111714596541744581 / 5000000000000000000000000000000000000000 : ℚ) V1lrlrrrrrr

def V1lrlrrrr : KTree ℚ :=
  .node V1lrlrrrrl 107841 (3, 9, some (9, 1)) (3713181589427505296374082885773862346689 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrrrrr

def V1lrlrrr : KTree ℚ :=
  .node V1lrlrrrl 107657 (3, 9, some (3, 9)) (3713181589524624900073499499528369231297 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrrrr

def V1lrlrr : KTree ℚ :=
  .node V1lrlrrl 106633 (3, 8, some (3, 9)) (3768774725177783030647236237160495475077 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrrr

def V1lrlr : KTree ℚ :=
  .node V1lrlrl 104675 (3, 6, some (6, 3)) (15349000964322189784563765291431849959 / 39062500000000000000000000000000000000 : ℚ) V1lrlrr

def V1lrl : KTree ℚ :=
  .node V1lrll 101569 (3, 3, some (5, 1)) (289078561690580823437832390729774882881 / 500000000000000000000000000000000000000 : ℚ) V1lrlr

def V1lrrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108774 (3, 10, some (6, 6)) (3131840219294251613391801512750989460311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108803 (3, 10, some (7, 3)) (3131840219272830271041572752851842149883 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108804 (3, 10, some (7, 4)) (1565920109636506845804132212941302169267 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108805 (3, 10, some (7, 5)) (12233750856571887534287879838992077739 / 39062500000000000000000000000000000000 : ℚ) .leaf) 108834 (3, 10, some (8, 2)) (1602533068408865851062628641929373982933 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 108835 (3, 10, some (8, 3)) (1602533068406457291699747689746158703751 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108836 (3, 10, some (8, 4)) (3205066136816407744631970527163154031253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108865 (3, 10, some (9, 1)) (3368349310948645346433784560200280257169 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108866 (3, 10, some (9, 2)) (673669862197868454325225366964836030791 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 108867 (3, 10, some (9, 3)) (3368349310983961774012432150941860506737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108897 (3, 10, some (10, 1)) (1833953554234629832382519457136181027671 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108898 (3, 10, some (10, 2)) (146716284339068941067550375974950539423 / 400000000000000000000000000000000000000 : ℚ) .leaf) 108928 (3, 10, some (11, 0)) (2114134757031787564396450267807493336979 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108929 (3, 10, some (11, 1)) (132133422319180859408781154083968383603 / 312500000000000000000000000000000000000 : ℚ) .leaf) 108960 (3, 10, some (12, 0)) (5505627645441109648545225145140519545987 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 109673 (3, 11, some (2, 9)) (4201805525632159606268583285190294396433 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 109704 (3, 11, some (3, 8)) (363031488354380268344164202834959854519 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 109705 (3, 11, some (3, 9)) (226894680222994841120671043633533582697 / 625000000000000000000000000000000000000 : ℚ) .leaf) 109735 (3, 11, some (4, 7)) (3317673580696682510844884793020153538869 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 109736 (3, 11, some (4, 8)) (663534716145455073530778742863469590817 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrlllll : KTree ℚ :=
  .node V1lrrllllll 108896 (3, 10, some (10, 0)) (3667907108198627876687943817332483967153 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlllllr

def V1lrrllllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 109767 (3, 11, some (5, 7)) (3138024221138664483772835415838966015971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109797 (3, 11, some (6, 5)) (1521641507190291346858495023295600078773 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 109798 (3, 11, some (6, 6)) (190205188399616519253472484382563171263 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 109828 (3, 11, some (7, 4)) (3013557282036623503411295208379775610041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109829 (3, 11, some (7, 5)) (1506778641022546072971089682527969575589 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 109859 (3, 11, some (8, 3)) (304328301437417238617166534189678626553 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 109860 (3, 11, some (8, 4)) (760820753593923933824946943393162191427 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 109890 (3, 11, some (9, 2)) (1569012110552221279437706807021136419951 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 109891 (3, 11, some (9, 3)) (3138024221099620406908431582771905675813 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 109921 (3, 11, some (10, 1)) (829418395158869508743377351972269904363 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrllllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 109952 (3, 11, some (11, 0)) (3630314883240297788031464330855177055979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109953 (3, 11, some (11, 1)) (3630314883478394061267268764648036341031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109984 (3, 11, some (12, 0)) (2100902762703875955518910792528704077101 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 110729 (3, 12, some (3, 9)) (179929901835920961864581271239180826971 / 500000000000000000000000000000000000000 : ℚ) .leaf) 110760 (3, 12, some (4, 8)) (1637741609242387987133112759266133133087 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 110791 (3, 12, some (5, 7)) (1541553435689128728298739832063503099887 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 110822 (3, 12, some (6, 6)) (1486097825450686544978345135376813610013 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 110853 (3, 12, some (7, 5)) (2921043016088990454244381629465263149577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 110884 (3, 12, some (8, 4)) (2921043016082423525712977826977429248329 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 110915 (3, 12, some (9, 3)) (2972195650883123852756417959094045050697 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrllllr : KTree ℚ :=
  .node V1lrrllllrl 109922 (3, 11, some (10, 2)) (1658836790333019417596792592960753328073 / 5000000000000000000000000000000000000000 : ℚ) V1lrrllllrr

def V1lrrllll : KTree ℚ :=
  .node V1lrrlllll 109766 (3, 11, some (5, 6)) (784506055279332882061889340607490751181 / 2500000000000000000000000000000000000000 : ℚ) V1lrrllllr

def V1lrrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 110977 (3, 12, some (11, 1)) (1637741609201288268738183725888328643913 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 111008 (3, 12, some (12, 0)) (449824754552521869899452638303893498751 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) (.node (.node .leaf 131104 (4, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131105 (4, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131106 (4, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131107 (4, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131108 (4, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 131109 (4, 0, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131110 (4, 0, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131111 (4, 0, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131112 (4, 0, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 131136 (4, 0, some (1, 0)) (758657776943263798802750812863384031079 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 131137 (4, 0, some (1, 1)) (3034631109008438981206654222836092677191 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131138 (4, 0, some (1, 2)) (379328888652745229425172849601328539309 / 625000000000000000000000000000000000000 : ℚ) .leaf) 131139 (4, 0, some (1, 3)) (6069262218368241337681191626078282613183 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131140 (4, 0, some (1, 4)) (303463110917773396773570441178320850383 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131141 (4, 0, some (1, 5)) (1213852443674534789858693874667205018679 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131142 (4, 0, some (1, 6)) (6069262218395204126848357766086033339977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131143 (4, 0, some (1, 7)) (1517315554604616273116823063826333948303 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 131144 (4, 0, some (1, 8)) (3034631109261772651788138037299382940771 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 131168 (4, 0, some (2, 0)) (5394899749348335966589607507264164759451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131169 (4, 0, some (2, 1)) (42147654294749469936130316622369837701 / 78125000000000000000000000000000000000 : ℚ) .leaf) 131170 (4, 0, some (2, 2)) (5394899749660658966827725889847362322829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131171 (4, 0, some (2, 3)) (5394899749649304831530141176503481784587 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131172 (4, 0, some (2, 4)) (2697449874832299533019319721482677819287 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131173 (4, 0, some (2, 5)) (5394899749684625890531873569854251857757 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131174 (4, 0, some (2, 6)) (5394899749705302304415370893604742927299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131175 (4, 0, some (2, 7)) (269744987489935346825612269982167372513 / 500000000000000000000000000000000000000 : ℚ) .leaf) 131176 (4, 0, some (2, 8)) (5394899749752659041386501300894956490553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131200 (4, 0, some (3, 0)) (379328888652745229425172849601328539309 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 131201 (4, 0, some (3, 1)) (6069262218368241337681191626078282613183 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131202 (4, 0, some (3, 2)) (303463110917773396773570441178320850383 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131203 (4, 0, some (3, 3)) (1213852443674534789858693874667205018679 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131204 (4, 0, some (3, 4)) (6069262218395204126848357766086033339977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131205 (4, 0, some (3, 5)) (1517315554604616273116823063826333948303 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131206 (4, 0, some (3, 6)) (3034631109261772651788138037299382940771 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131207 (4, 0, some (3, 7)) (189664444327241919423744186359588314121 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 131208 (4, 0, some (3, 8)) (6069262218915243878883148624446367535501 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131232 (4, 0, some (4, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 131233 (4, 0, some (4, 1)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131234 (4, 0, some (4, 2)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131235 (4, 0, some (4, 3)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrlll : KTree ℚ :=
  .node V1lrrllll 110946 (3, 12, some (10, 2)) (1541553435673174871329381297497494528437 / 5000000000000000000000000000000000000000 : ℚ) V1lrrlllr

def V1lrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 131237 (4, 0, some (4, 5)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131238 (4, 0, some (4, 6)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131239 (4, 0, some (4, 7)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131240 (4, 0, some (4, 8)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf)) 132129 (4, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132130 (4, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132131 (4, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132132 (4, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 132133 (4, 1, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 132134 (4, 1, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132135 (4, 1, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132136 (4, 1, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132160 (4, 1, some (1, 0)) (5892669162777563588560496395490797796333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132161 (4, 1, some (1, 1)) (5892669165741766954446136140316465909409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132162 (4, 1, some (1, 2)) (5892669166553238639714485232799475665549 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132163 (4, 1, some (1, 3)) (1473167291644344621418391365607576290211 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132164 (4, 1, some (1, 4)) (1473167291638190259838882643741971221773 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132165 (4, 1, some (1, 5)) (736583645820455624586163512616684321147 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132166 (4, 1, some (1, 6)) (1178533833316897155892997159753367030753 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 132167 (4, 1, some (1, 7)) (5892669166606928032168532846023633265613 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 132168 (4, 1, some (1, 8)) (1473167291673265769156026504106155088737 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132192 (4, 1, some (2, 0)) (2485969804094902654409436229044690989909 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132193 (4, 1, some (2, 1)) (4971939609209327933396568256054581755183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132194 (4, 1, some (2, 2)) (1242984902328015722686427384441952710551 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132195 (4, 1, some (2, 3)) (4971939609280984921174279736992696934293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132196 (4, 1, some (2, 4)) (155373112790164263520374915927761455593 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 132197 (4, 1, some (2, 5)) (4971939609301968532132988853441355809869 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132198 (4, 1, some (2, 6)) (4971939609320784450535193362118750053923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132199 (4, 1, some (2, 7)) (994387921876011125822698708481047567763 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132200 (4, 1, some (2, 8)) (124298490234725641715023847586684968627 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 132224 (4, 1, some (3, 0)) (2485969804569680382267019798467302958779 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 132225 (4, 1, some (3, 1)) (4971939609324462684204348216610051704947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132226 (4, 1, some (3, 2)) (2485969804641538857696165275678120497551 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132227 (4, 1, some (3, 3)) (4971939609282437399347390909214113990209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132228 (4, 1, some (3, 4)) (4971939609298277187842395939173194458749 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132229 (4, 1, some (3, 5)) (994387921863394674785637427081011907997 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132230 (4, 1, some (3, 6)) (4971939609362839287325397633452202253143 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132231 (4, 1, some (3, 7)) (4971939609397513216630531055748702166773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132232 (4, 1, some (3, 8)) (4971939609517377457757509900601460855049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132256 (4, 1, some (4, 0)) (5892669166621466640193169653869383783927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (1178533833312040417092831138540986087327 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 132258 (4, 1, some (4, 2)) (5892669166553621767161818677025020920227 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 132259 (4, 1, some (4, 3)) (5892669166571360999765099881368928127561 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 132260 (4, 1, some (4, 4)) (2946334583296688768782922019965255719139 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132261 (4, 1, some (4, 5)) (5892669166631849416933098340147160494781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132262 (4, 1, some (4, 6)) (736583645837926039208904919708148976069 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132263 (4, 1, some (4, 7)) (589266916674929068462181303674444607807 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 132264 (4, 1, some (4, 8)) (589266916539444693433577829270204823687 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 132288 (4, 1, some (5, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132289 (4, 1, some (5, 1)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132290 (4, 1, some (5, 2)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132291 (4, 1, some (5, 3)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132292 (4, 1, some (5, 4)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 132293 (4, 1, some (5, 5)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132294 (4, 1, some (5, 6)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132295 (4, 1, some (5, 7)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) (.node (.node .leaf 133154 (4, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133155 (4, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133156 (4, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133157 (4, 2, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133158 (4, 2, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133159 (4, 2, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133160 (4, 2, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 133185 (4, 2, some (1, 1)) (5781571232656310748885022415997130441687 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133186 (4, 2, some (1, 2)) (5781571233712062853737628801794282697083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (2890785616899800326767570499570984773553 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133188 (4, 2, some (1, 4)) (722696404220932134036351534049493718743 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133189 (4, 2, some (1, 5)) (2890785616887164023849633498805832951413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133190 (4, 2, some (1, 6)) (5781571233794099668175006638186535263091 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133191 (4, 2, some (1, 7)) (2890785616908012992141527948721089411929 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133192 (4, 2, some (1, 8)) (1156314246778028990729299675132275793597 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (2368131576498942598861591181138883268603 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133217 (4, 2, some (2, 1)) (2368131577219756854679016137101366283949 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133218 (4, 2, some (2, 2)) (1184065788680541336730182453664820155497 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 133219 (4, 2, some (2, 3)) (947252630941779259998198339487817142207 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133220 (4, 2, some (2, 4)) (2368131577352506762221876673716831471231 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133221 (4, 2, some (2, 5)) (37890105237748342555054060399952575287 / 80000000000000000000000000000000000000 : ℚ) .leaf) 133222 (4, 2, some (2, 6)) (1184065788684018948576656290640004800211 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133223 (4, 2, some (2, 7)) (2368131577389864792169827178536509336339 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133224 (4, 2, some (2, 8)) (2368131577404251655632953763763950953019 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133248 (4, 2, some (3, 0)) (449574979082083969606884406422887184307 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133249 (4, 2, some (3, 1)) (2247874895682732615740947915008462063289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133250 (4, 2, some (3, 2)) (4495749791393202313972999895618151329801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133251 (4, 2, some (3, 3)) (4495749791378862087909464810387193885861 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133252 (4, 2, some (3, 4)) (561968723923494331670373605734454178293 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrrll : KTree ℚ :=
  .node V1lrrlll 131236 (4, 0, some (4, 4)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) V1lrrllr

def V1lrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 133254 (4, 2, some (3, 6)) (4495749791433206623381705275051971348319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133255 (4, 2, some (3, 7)) (4495749791475680359223101398904956961439 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133256 (4, 2, some (3, 8)) (899149958306785583618929380431573676227 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (4736263154630767669667691056152995098183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133281 (4, 2, some (4, 1)) (2368131577365952833349063563566892824043 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133282 (4, 2, some (4, 2)) (4736263154703860500440559623613125346633 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133283 (4, 2, some (4, 3)) (1184065788677051631027297099919129220651 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133284 (4, 2, some (4, 4)) (189450526188966578684727592173928744901 / 400000000000000000000000000000000000000 : ℚ) .leaf) 133285 (4, 2, some (4, 5)) (4736263154746345099004749020509222980313 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133286 (4, 2, some (4, 6)) (3789010523835715932355561518806688537 / 8000000000000000000000000000000000000 : ℚ) .leaf))) 133287 (4, 2, some (4, 7)) (4736263154828957872405983863375289180993 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133288 (4, 2, some (4, 8)) (4736263154542092007176507879791658699753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133312 (4, 2, some (5, 0)) (1156314246764726456795630926009805153627 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133313 (4, 2, some (5, 1)) (5781571233771513047691469820315431538011 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133314 (4, 2, some (5, 2)) (5781571233768864572294710861044066932351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133315 (4, 2, some (5, 3)) (1445392808446736398909853721545725017049 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 133316 (4, 2, some (5, 4)) (5781571233808639862496827143816174640923 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133317 (4, 2, some (5, 5)) (5781571233856778529857891513364780987389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133318 (4, 2, some (5, 6)) (2890785616953530970366618102027186819679 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133319 (4, 2, some (5, 7)) (57815712340149896871674721051986548161 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 133344 (4, 2, some (6, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 133345 (4, 2, some (6, 1)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133346 (4, 2, some (6, 2)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133347 (4, 2, some (6, 3)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133348 (4, 2, some (6, 4)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133349 (4, 2, some (6, 5)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133350 (4, 2, some (6, 6)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134144 (4, 3, none) (0 : ℚ) (.node (.node (.node .leaf 134179 (4, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134181 (4, 3, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134182 (4, 3, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 134183 (4, 3, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134184 (4, 3, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134210 (4, 3, some (1, 2)) (2852603282823950497583802930138670974417 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134211 (4, 3, some (1, 3)) (713150820722411186160226566013293137449 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134212 (4, 3, some (1, 4)) (1141041313148387704765660375085982650843 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134213 (4, 3, some (1, 5)) (5705206565746034826791091167785388641089 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134214 (4, 3, some (1, 6)) (5705206565765068650193668603917317563169 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134215 (4, 3, some (1, 7)) (5705206565786639933086447078775328770417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134216 (4, 3, some (1, 8)) (5705206565852455018585378601802565201349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134241 (4, 3, some (2, 1)) (2292794562275516050456828144996723610279 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134242 (4, 3, some (2, 2)) (14329966015580463963153632156127642359 / 31250000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 134244 (4, 3, some (2, 4)) (2292794562493219930533412917224237273483 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134245 (4, 3, some (2, 5)) (143299660156167289066677628278340536159 / 312500000000000000000000000000000000000 : ℚ) .leaf) 134246 (4, 3, some (2, 6)) (4585589125013958862742671057806556418329 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134247 (4, 3, some (2, 7)) (4585589125049116923004366249674870464259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134248 (4, 3, some (2, 8)) (2292794562542905964426712089955718505861 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134272 (4, 3, some (3, 0)) (4226078936634943414271202336723413397363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134273 (4, 3, some (3, 1)) (4226078937478778032210691709580489244847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134274 (4, 3, some (3, 2)) (4226078937601764825397896183800758788773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134275 (4, 3, some (3, 3)) (4226078937588987773641324329795115215241 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134276 (4, 3, some (3, 4)) (169043157503695482728887307838104424939 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 134277 (4, 3, some (3, 5)) (2113039468803079884252852212619023019271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134278 (4, 3, some (3, 6)) (66032483400446448024752408350051473259 / 156250000000000000000000000000000000000 : ℚ) .leaf) 134279 (4, 3, some (3, 7)) (1056519734417020255070385998968809043871 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134280 (4, 3, some (3, 8)) (2113039468855186041337272301897459520323 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134304 (4, 3, some (4, 0)) (4226078937259367896204192155038593030061 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134305 (4, 3, some (4, 1)) (2113039468795295273787823510385563072363 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134306 (4, 3, some (4, 2)) (528259867199345617185494955784039920597 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134307 (4, 3, some (4, 3)) (1056519734397180999756233922689734565683 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134308 (4, 3, some (4, 4)) (845215787519942101723765711924231764923 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134309 (4, 3, some (4, 5)) (4226078937616791534323772768756715368493 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134310 (4, 3, some (4, 6)) (4226078937650969872251003950744079508767 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 134311 (4, 3, some (4, 7)) (528259867210863278236515368012939377833 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 134312 (4, 3, some (4, 8)) (4226078937608494731796367687395557258117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134336 (4, 3, some (5, 0)) (2292794562473912079108538535026650019771 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134337 (4, 3, some (5, 1)) (4585589125005956580590255249722189312199 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134338 (4, 3, some (5, 2)) (2292794562492980714171248855777658690717 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134339 (4, 3, some (5, 3)) (458558912499306433516485644279929985213 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 134340 (4, 3, some (5, 4)) (458558912500901640820456783178928867533 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134341 (4, 3, some (5, 5)) (91711782500705289062592909207584358983 / 200000000000000000000000000000000000000 : ℚ) .leaf) 134342 (4, 3, some (5, 6)) (4585589125080061562816540810458935616743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134343 (4, 3, some (5, 7)) (2292794562564124367911974730735706224667 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134368 (4, 3, some (6, 0)) (2852603282894726361863432050938928716961 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 134369 (4, 3, some (6, 1)) (1426301641435913459839472714567596741203 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134370 (4, 3, some (6, 2)) (5705206565743724264403202107566164511423 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134371 (4, 3, some (6, 3)) (5705206565762043116133941040048753429899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134372 (4, 3, some (6, 4)) (2852603282891758131454024066481124534279 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134373 (4, 3, some (6, 5)) (570520656583834399984444493040556587001 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 134374 (4, 3, some (6, 6)) (5705206565873918144810725040616637608081 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134400 (4, 3, some (7, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134401 (4, 3, some (7, 1)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134402 (4, 3, some (7, 2)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134403 (4, 3, some (7, 3)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134404 (4, 3, some (7, 4)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrlrl : KTree ℚ :=
  .node V1lrrlrll 134243 (4, 3, some (2, 3)) (229279456249820456747224288471031579931 / 500000000000000000000000000000000000000 : ℚ) V1lrrlrlr

def V1lrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135204 (4, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135205 (4, 4, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135206 (4, 4, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135207 (4, 4, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 135208 (4, 4, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135235 (4, 4, some (1, 3)) (353092505499719718918337771824837354239 / 625000000000000000000000000000000000000 : ℚ) .leaf) 135236 (4, 4, some (1, 4)) (28247400439771733336102272406971528399 / 50000000000000000000000000000000000000 : ℚ) .leaf) 135237 (4, 4, some (1, 5)) (353092505497275605102995486962764453013 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 135238 (4, 4, some (1, 6)) (1412370021993725898807676632899681411799 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 135239 (4, 4, some (1, 7)) (706185010999526948567345821632576858383 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135240 (4, 4, some (1, 8)) (2824740044027973900572856872873437275507 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135266 (4, 4, some (2, 2)) (4480822497131019875392679441472615893017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135267 (4, 4, some (2, 3)) (1120205624291157641136399179211479789557 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135268 (4, 4, some (2, 4)) (4480822497149990649036663763365048823999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135269 (4, 4, some (2, 5)) (224041124857939649423368210781487294759 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 135270 (4, 4, some (2, 6)) (4480822497174699909730208924598698111817 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135271 (4, 4, some (2, 7)) (4480822497204701491869786070784025914603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135272 (4, 4, some (2, 8)) (2240411248622258313680343003747186074087 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135297 (4, 4, some (3, 1)) (4051669647821386410112363928067493761147 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135298 (4, 4, some (3, 2)) (2025834824019559286803924097715278573389 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 135299 (4, 4, some (3, 3)) (810333929606998951521032692573790354227 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 135300 (4, 4, some (3, 4)) (1012917412008432111419663650674569231981 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135301 (4, 4, some (3, 5)) (2025834824022798573608152006039717278507 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135302 (4, 4, some (3, 6)) (4051669648064529159963781622709417618469 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135303 (4, 4, some (3, 7)) (2025834824049925993077029745793759094247 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135304 (4, 4, some (3, 8)) (4051669648137351480587338500422728296719 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135328 (4, 4, some (4, 0)) (3073266458485101249289882538905478433 / 7812500000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135329 (4, 4, some (4, 1)) (157351242696312866398631473275868968659 / 400000000000000000000000000000000000000 : ℚ) .leaf) 135330 (4, 4, some (4, 2)) (3933781067467004683042745065118788543593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135331 (4, 4, some (4, 3)) (1966890533729123231788038967586700118287 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135332 (4, 4, some (4, 4)) (1966890533732470933341803920166295033939 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 135333 (4, 4, some (4, 5)) (3933781067479301726608895838291890345501 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135334 (4, 4, some (4, 6)) (3933781067505640273948795796099923400419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135335 (4, 4, some (4, 7)) (3933781067540753547767695783121134834559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135336 (4, 4, some (4, 8)) (3933781067523942471533778732313299347213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135360 (4, 4, some (5, 0)) (4051669647821386410112363928067493761147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (2025834824019559286803924097715278573389 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 135362 (4, 4, some (5, 2)) (810333929606998951521032692573790354227 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135363 (4, 4, some (5, 3)) (1012917412008432111419663650674569231981 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135364 (4, 4, some (5, 4)) (2025834824022798573608152006039717278507 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135365 (4, 4, some (5, 5)) (4051669648064529159963781622709417618469 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135366 (4, 4, some (5, 6)) (2025834824049925993077029745793759094247 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135392 (4, 4, some (6, 0)) (4480822497131019875392679441472615893017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135393 (4, 4, some (6, 1)) (1120205624291157641136399179211479789557 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135394 (4, 4, some (6, 2)) (4480822497149990649036663763365048823999 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135395 (4, 4, some (6, 3)) (224041124857939649423368210781487294759 / 500000000000000000000000000000000000000 : ℚ) .leaf) 135396 (4, 4, some (6, 4)) (4480822497174699909730208924598698111817 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135397 (4, 4, some (6, 5)) (4480822497204701491869786070784025914603 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135398 (4, 4, some (6, 6)) (2240411248622258313680343003747186074087 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135424 (4, 4, some (7, 0)) (353092505499719718918337771824837354239 / 625000000000000000000000000000000000000 : ℚ) .leaf) 135425 (4, 4, some (7, 1)) (28247400439771733336102272406971528399 / 50000000000000000000000000000000000000 : ℚ) (.node .leaf 135426 (4, 4, some (7, 2)) (353092505497275605102995486962764453013 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 135427 (4, 4, some (7, 3)) (1412370021993725898807676632899681411799 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135428 (4, 4, some (7, 4)) (706185010999526948567345821632576858383 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135429 (4, 4, some (7, 5)) (2824740044027973900572856872873437275507 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135456 (4, 4, some (8, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135457 (4, 4, some (8, 1)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135458 (4, 4, some (8, 2)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135459 (4, 4, some (8, 3)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135460 (4, 4, some (8, 4)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136192 (4, 5, none) (0 : ℚ) .leaf) 136229 (4, 5, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136230 (4, 5, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136232 (4, 5, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136260 (4, 5, some (1, 4)) (5607017757802776793444032271809483834227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136261 (4, 5, some (1, 5)) (560701775780328562766978847637534559353 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136262 (4, 5, some (1, 6)) (2803508878910683639485141711123391301657 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136263 (4, 5, some (1, 7)) (2803508878921240790473958691909928121339 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136264 (4, 5, some (1, 8)) (1401754439474391379286136252626690593233 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136291 (4, 5, some (2, 3)) (4403705811817995417024767858711449446183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136292 (4, 5, some (2, 4)) (1100926452949918382552689791135391109737 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136293 (4, 5, some (2, 5)) (2201852905903379661061126101145064390473 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136294 (4, 5, some (2, 6)) (440370581182212195454951395815079854469 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 136295 (4, 5, some (2, 7)) (4403705811848746578840163525964315365643 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136296 (4, 5, some (2, 8)) (4403705811889527743208148624314230518981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136322 (4, 5, some (3, 2)) (3929344246865502017709967085662286014747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136323 (4, 5, some (3, 3)) (3929344246872660491414321878033443509057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136324 (4, 5, some (3, 4)) (1964672123433781201528036264507605314691 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136325 (4, 5, some (3, 5)) (982336061719452244779411659125015378183 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 136326 (4, 5, some (3, 6)) (3929344246894698989957624687341633657773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136327 (4, 5, some (3, 7)) (3929344246926306288261234442267161042379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136328 (4, 5, some (3, 8)) (392934424696218947036131726708744042533 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (935772044740748295068786063579829112493 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 136354 (4, 5, some (4, 2)) (1871544089541839244989069985249317050003 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrrr : KTree ℚ :=
  .node V1lrrlrrrl 136231 (4, 5, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) V1lrrlrrrr

def V1lrrlrr : KTree ℚ :=
  .node V1lrrlrrl 135367 (4, 4, some (5, 7)) (4051669648137351480587338500422728296719 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlrrr

def V1lrrlr : KTree ℚ :=
  .node V1lrrlrl 134405 (4, 3, some (7, 5)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlrr

def V1lrrl : KTree ℚ :=
  .node V1lrrll 133253 (4, 2, some (3, 5)) (4495749791403963173674938507688809023191 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlr

def V1lrrrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136356 (4, 5, some (4, 4)) (3743088179080374875669330872189293778699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136357 (4, 5, some (4, 5)) (1871544089546419539364261445832824677279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136358 (4, 5, some (4, 6)) (1871544089557267834950661553112419124567 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136359 (4, 5, some (4, 7)) (93577204478690019528369698340943786491 / 250000000000000000000000000000000000000 : ℚ) .leaf) 136360 (4, 5, some (4, 8)) (935772044788527783132376620217957861051 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 136384 (4, 5, some (5, 0)) (3743088178673892584805227910030123781089 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136385 (4, 5, some (5, 1)) (3743088179052392888234549568484870769607 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136386 (4, 5, some (5, 2)) (3743088179081985272309240155381119526187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136387 (4, 5, some (5, 3)) (149723527163073420835902588954686969987 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 136388 (4, 5, some (5, 4)) (3743088179085248103557617612099847410467 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 136389 (4, 5, some (5, 5)) (3743088179100612465919172561370497389409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136390 (4, 5, some (5, 6)) (1871544089564519520450441121119039625241 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136391 (4, 5, some (5, 7)) (748617635832599576186912210393435744307 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136416 (4, 5, some (6, 0)) (1964672123362364830784384550882318780439 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136417 (4, 5, some (6, 1)) (491168030859415837460559785363760832197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136418 (4, 5, some (6, 2)) (3929344246868381123224202622084775895117 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136419 (4, 5, some (6, 3)) (1964672123435067699777817402183653671003 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136420 (4, 5, some (6, 4)) (157173769875298348142069603657503669927 / 400000000000000000000000000000000000000 : ℚ) .leaf) 136421 (4, 5, some (6, 5)) (3929344246903468700150488644335271232017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136422 (4, 5, some (6, 6)) (196467212346897229056630126202059554083 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 136448 (4, 5, some (7, 0)) (2201852905896151838873395216197406814241 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136450 (4, 5, some (7, 2)) (4403705811800030884967604108343919542631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136451 (4, 5, some (7, 3)) (4403705811809962832433898242305848388823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136452 (4, 5, some (7, 4)) (2201852905912906805904227723750315374729 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136453 (4, 5, some (7, 5)) (4403705811859093375269556043888133059753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136480 (4, 5, some (8, 0)) (1121403551567819252804405737165459060667 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 136481 (4, 5, some (8, 1)) (5607017757801465620109705062188116486129 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136482 (4, 5, some (8, 2)) (5607017757805051802894136539543520218479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136483 (4, 5, some (8, 3)) (224280710312947198910598883190176942983 / 400000000000000000000000000000000000000 : ℚ) .leaf) 136484 (4, 5, some (8, 4)) (1401754439461217322299741263082143359611 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 136512 (4, 5, some (9, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 136513 (4, 5, some (9, 1)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136514 (4, 5, some (9, 2)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136515 (4, 5, some (9, 3)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137216 (4, 6, none) (0 : ℚ) (.node (.node .leaf 137254 (4, 6, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137255 (4, 6, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 137256 (4, 6, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137285 (4, 6, some (1, 5)) (2786792932156641835021780189412451747379 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137286 (4, 6, some (1, 6)) (278679293216552010267859648392085250709 / 500000000000000000000000000000000000000 : ℚ) .leaf) 137287 (4, 6, some (1, 7)) (5573585864351998786247795459728406770993 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137288 (4, 6, some (1, 8)) (5573585864403414858576438232845760865277 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrlll : KTree ℚ :=
  .node V1lrrrllll 136449 (4, 5, some (7, 1)) (4403705811810864163363084084528779207997 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrlllr

def V1lrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137317 (4, 6, some (2, 5)) (1086136780781138085284834629537386042923 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137318 (4, 6, some (2, 6)) (868909424627895884922723990999727243037 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137319 (4, 6, some (2, 7)) (4344547123163765032525286060407306277371 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137320 (4, 6, some (2, 8)) (543068390400560993004909808539188966149 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 137347 (4, 6, some (3, 3)) (239918323925231537583279519096434318689 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 137348 (4, 6, some (3, 4)) (191934659139771346715856469070407069559 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137349 (4, 6, some (3, 5)) (767738636560857412152494141795450235189 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137350 (4, 6, some (3, 6)) (1919346591409927386155857321684029359843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137351 (4, 6, some (3, 7)) (3838693182848432023062936128067090129983 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137352 (4, 6, some (3, 8)) (3838693182883635400625753163385885076887 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 137378 (4, 6, some (4, 2)) (3608434890837688851952362412555945853381 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137379 (4, 6, some (4, 3)) (3608434890836661049997822916833381960229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137380 (4, 6, some (4, 4)) (3608434890836534835109597960521771892611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137381 (4, 6, some (4, 5)) (3608434890847508221205853097373602768883 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137382 (4, 6, some (4, 6)) (3608434890866262111761346847015548773919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137383 (4, 6, some (4, 7)) (3608434890896997863621278196219179970147 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137384 (4, 6, some (4, 8)) (3608434890913944594756183961057208098191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137409 (4, 6, some (5, 1)) (3540402960647656176984635109950045854317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137410 (4, 6, some (5, 2)) (708080592143745263133534318090140552993 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137411 (4, 6, some (5, 3)) (442550370089162568362544982335379699979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 137412 (4, 6, some (5, 4)) (885100740179676757080609504321627165801 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137414 (4, 6, some (5, 6)) (885100740188893095570991204339574858419 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137415 (4, 6, some (5, 7)) (70808059215745394227091136130730371377 / 200000000000000000000000000000000000000 : ℚ) .leaf) 137440 (4, 6, some (6, 0)) (144337395621958082429535869060427877037 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137441 (4, 6, some (6, 1)) (3608434890823201689278164020939688247429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137442 (4, 6, some (6, 2)) (1804217445418883527963456057595632075383 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 137443 (4, 6, some (6, 3)) (721686978167086552154837384485426736039 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137444 (4, 6, some (6, 4)) (3608434890844825474724287144989943224239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137445 (4, 6, some (6, 5)) (1804217445430715053733007780500950170009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137446 (4, 6, some (6, 6)) (1804217445445268289721763661728940667147 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 137472 (4, 6, some (7, 0)) (1919346591347911683758153443231780730889 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 137473 (4, 6, some (7, 1)) (3838693182803663004203377081813644256137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137474 (4, 6, some (7, 2)) (3838693182796080268187895581069512484467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137475 (4, 6, some (7, 3)) (239918323924992326464520985195280975089 / 625000000000000000000000000000000000000 : ℚ) .leaf) 137476 (4, 6, some (7, 4)) (3838693182812449643565413583239814448191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137477 (4, 6, some (7, 5)) (1919346591417760149334516994170978189911 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137504 (4, 6, some (8, 0)) (4344547123118692691213353254309780754657 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137505 (4, 6, some (8, 1)) (4344547123127510055813067520552832211091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137506 (4, 6, some (8, 2)) (2172273561559757801706643340350103006373 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137507 (4, 6, some (8, 3)) (4344547123130241195887058282028995371217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137508 (4, 6, some (8, 4)) (4344547123146035140026220719043791466231 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137536 (4, 6, some (9, 0)) (1114717172869298818710333543850676646381 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrllr : KTree ℚ :=
  .node V1lrrrllrl 137413 (4, 6, some (5, 5)) (3540402960731867863800311895920825813261 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrllrr

def V1lrrrll : KTree ℚ :=
  .node V1lrrrlll 137316 (4, 6, some (2, 4)) (1086136780779720251504066647203880189559 / 2500000000000000000000000000000000000000 : ℚ) V1lrrrllr

def V1lrrrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 137538 (4, 6, some (9, 2)) (5573585864316443829943380684450669611221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137539 (4, 6, some (9, 3)) (5573585864335178233164278803911456599197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137568 (4, 6, some (10, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137569 (4, 6, some (10, 1)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137570 (4, 6, some (10, 2)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138240 (4, 7, none) (0 : ℚ) (.node (.node (.node .leaf 138279 (4, 7, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138280 (4, 7, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138310 (4, 7, some (1, 6)) (221863188867312490564312482103254089803 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 138311 (4, 7, some (1, 7)) (554657972170364500714602921426619437769 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138341 (4, 7, some (2, 5)) (4297717256094965080286995596656381133807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138342 (4, 7, some (2, 6)) (4297717256109535926860325416380281515373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138343 (4, 7, some (2, 7)) (2148858628066065066216153033840983682817 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138344 (4, 7, some (2, 8)) (4297717256172298143379438161919247417943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138372 (4, 7, some (3, 4)) (3768774725090871842748275566547037282651 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138373 (4, 7, some (3, 5)) (3768774725098539947809756126111222604039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138374 (4, 7, some (3, 6)) (3768774725113187199865957953195735968943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138375 (4, 7, some (3, 7)) (9421936812848344184141320985640668271 / 25000000000000000000000000000000000000 : ℚ) .leaf) 138376 (4, 7, some (3, 8)) (3768774725174108167726510141231900236563 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138403 (4, 7, some (4, 3)) (3508106422062367706919917935361125315467 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrll : KTree ℚ :=
  .node V1lrrrlrlll 138312 (4, 7, some (1, 8)) (34666123260950580817059783883863695781 / 62500000000000000000000000000000000000 : ℚ) V1lrrrlrllr

def V1lrrrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138405 (4, 7, some (4, 5)) (3508106422069272092173986958967001750793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138406 (4, 7, some (4, 6)) (3508106422086048030666817642216963377793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138407 (4, 7, some (4, 7)) (1754053211057280061172062081865997709787 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138408 (4, 7, some (4, 8)) (3508106422136743352357262626196067946569 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138434 (4, 7, some (5, 2)) (3396503558365255983824813555695127064983 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138435 (4, 7, some (5, 3)) (424562944795247127326771551273097097167 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138436 (4, 7, some (5, 4)) (3396503558364752146104007493108041090311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138437 (4, 7, some (5, 5)) (3396503558376333960724680803397110274641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138438 (4, 7, some (5, 6)) (339650355839676200320262424295162738193 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 138439 (4, 7, some (5, 7)) (339650355842649898763326847860251061633 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138466 (4, 7, some (6, 2)) (3396503558365289443316994792087429709537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138467 (4, 7, some (6, 3)) (3396503558361451496300106062707561978559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138468 (4, 7, some (6, 4)) (169825177918414964397958389892720751391 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138469 (4, 7, some (6, 5)) (3396503558382290425816795991200657842827 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138470 (4, 7, some (6, 6)) (339650355840714780988690460749689509263 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 138496 (4, 7, some (7, 0)) (877026605462129901057422100884543718099 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138497 (4, 7, some (7, 1)) (3508106422054026977132666227234283793371 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138498 (4, 7, some (7, 2)) (3508106422060518240426686653746046275647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138499 (4, 7, some (7, 3)) (701621284412067177227566416772368985689 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 138500 (4, 7, some (7, 4)) (109628325689697654605599753094400079271 / 312500000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrlr : KTree ℚ :=
  .node V1lrrrlrlrl 138465 (4, 7, some (6, 1)) (679300711664373551509418886236615191083 / 2000000000000000000000000000000000000000 : ℚ) V1lrrrlrlrr

def V1lrrrlrl : KTree ℚ :=
  .node V1lrrrlrll 138404 (4, 7, some (4, 4)) (701621284411907757209241777975801003149 / 2000000000000000000000000000000000000000 : ℚ) V1lrrrlrlr

def V1lrrrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138528 (4, 7, some (8, 0)) (235548420313731734095860631923875958453 / 625000000000000000000000000000000000000 : ℚ) .leaf) 138529 (4, 7, some (8, 1)) (3768774725098794101287698211589166159023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138530 (4, 7, some (8, 2)) (471096840636436059421757875469893780099 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138531 (4, 7, some (8, 3)) (1884387362548368548706528532366622525921 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138532 (4, 7, some (8, 4)) (47109684063868133976095927468048039781 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 138560 (4, 7, some (9, 0)) (4297717256094878518903170975398911739591 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138561 (4, 7, some (9, 1)) (214885862804856533436868759442617376313 / 500000000000000000000000000000000000000 : ℚ) .leaf) 138562 (4, 7, some (9, 2)) (1074429314022832894915698398864480083467 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 138563 (4, 7, some (9, 3)) (4297717256102638991092617683570737687603 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138592 (4, 7, some (10, 0)) (5546579721696424919151136708805447583897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138594 (4, 7, some (10, 2)) (5546579721669607127357593890329645153427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138624 (4, 7, some (11, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138625 (4, 7, some (11, 1)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139304 (4, 8, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 139335 (4, 8, some (1, 7)) (86317323884817132489586089862309854593 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 139336 (4, 8, some (1, 8)) (2762154364337146560497965782971550914811 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139366 (4, 8, some (2, 6)) (4259720318108589496640101489151917415373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139367 (4, 8, some (2, 7)) (4259720318129918092871277890161216433539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139368 (4, 8, some (2, 8)) (85194406363385934966349524235460826017 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 139397 (4, 8, some (3, 5)) (928295397360638554216299381613510153343 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrrl : KTree ℚ :=
  .node V1lrrrlrrll 138593 (4, 7, some (10, 1)) (1386644930415961413131098079080762985397 / 2500000000000000000000000000000000000000 : ℚ) V1lrrrlrrlr

def V1lrrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139399 (4, 8, some (3, 7)) (742636317896145741571225208605813753059 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139400 (4, 8, some (3, 8)) (3713181589515098086758898924138418312297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139428 (4, 8, some (4, 4)) (1715189949029713136578157655550458101633 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139429 (4, 8, some (4, 5)) (686075979613619581153833988997570165869 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139430 (4, 8, some (4, 6)) (3430379898083478099616560543110632345219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139431 (4, 8, some (4, 7)) (3430379898109999162066630069413887172057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139432 (4, 8, some (4, 8)) (1715189949067504905769098256037484387813 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139459 (4, 8, some (5, 3)) (1644404460902484621468303171985487626603 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139460 (4, 8, some (5, 4)) (411101115225678963117606894245137159061 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 139461 (4, 8, some (5, 5)) (3288808921815775571226663608289206539671 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139463 (4, 8, some (5, 7)) (1644404460930900533111213468309076126547 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139490 (4, 8, some (6, 2)) (1622684690328886728923410107446512582371 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139491 (4, 8, some (6, 3)) (324536938065437334231165927305468992397 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139492 (4, 8, some (6, 4)) (162268469032948535321384328748901062861 / 500000000000000000000000000000000000000 : ℚ) .leaf) 139493 (4, 8, some (6, 5)) (1622684690335594111494229179317252303903 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 139494 (4, 8, some (6, 6)) (324536938069282340372411612324840039979 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139521 (4, 8, some (7, 1)) (205550557611190998714898426472277826613 / 625000000000000000000000000000000000000 : ℚ) .leaf) 139522 (4, 8, some (7, 2)) (3288808921806117785058792112796331245131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139523 (4, 8, some (7, 3)) (3288808921803878738200849137909493962271 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139524 (4, 8, some (7, 4)) (3288808921811648554878707540831362164409 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrrr : KTree ℚ :=
  .node V1lrrrlrrrl 139462 (4, 8, some (5, 6)) (657761784366773422199110947345356431581 / 2000000000000000000000000000000000000000 : ℚ) V1lrrrlrrrr

def V1lrrrlrr : KTree ℚ :=
  .node V1lrrrlrrl 139398 (4, 8, some (3, 6)) (3713181589456524873640881424765154456871 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrlrrr

def V1lrrrlr : KTree ℚ :=
  .node V1lrrrlrl 138501 (4, 7, some (7, 5)) (3508106422088264583242560594503037071601 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrlrr

def V1lrrrl : KTree ℚ :=
  .node V1lrrrll 137537 (4, 6, some (9, 1)) (1393396466077913857467423256603372421667 / 2500000000000000000000000000000000000000 : ℚ) V1lrrrlr

def V1lrrrrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139552 (4, 8, some (8, 0)) (53599685904691754740093766693302591421 / 156250000000000000000000000000000000000 : ℚ) .leaf) 139553 (4, 8, some (8, 1)) (171518994902911839500206915623897371743 / 500000000000000000000000000000000000000 : ℚ) .leaf) 139554 (4, 8, some (8, 2)) (428797487257531482995100987640765323209 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139555 (4, 8, some (8, 3)) (3430379898061725438987302196671398197787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139556 (4, 8, some (8, 4)) (3430379898072094625088521329300979410703 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139584 (4, 8, some (9, 0)) (1856590794692141753773571457337277037121 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139585 (4, 8, some (9, 1)) (3713181589443209781508660540690956616117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139586 (4, 8, some (9, 2)) (742636317887311759653875200786095850971 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139587 (4, 8, some (9, 3)) (3713181589442879568577058552447190620151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139616 (4, 8, some (10, 0)) (1064930079524556344749001362035642470123 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139618 (4, 8, some (10, 2)) (4259720318091863094220026666247774839483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139648 (4, 8, some (11, 0)) (1104861745723931897588706758951578473997 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139649 (4, 8, some (11, 1)) (552430872858894619924459959016347583519 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139680 (4, 8, some (12, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 140360 (4, 9, some (1, 8)) (5505627645536742146031884001419922276261 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140391 (4, 9, some (2, 7)) (4228269514236064484547126144424731952303 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140392 (4, 9, some (2, 8)) (264266844642159694097841720256612670037 / 625000000000000000000000000000000000000 : ℚ) .leaf) 140422 (4, 9, some (3, 6)) (3667907108491941905227128119043486120697 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140423 (4, 9, some (3, 7)) (1833953554257285694144936005750162501291 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 140424 (4, 9, some (3, 8)) (57311048571070497910969853454660011203 / 156250000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrlll : KTree ℚ :=
  .node V1lrrrrllll 139617 (4, 8, some (10, 1)) (2129860159047957741559674675833241913453 / 5000000000000000000000000000000000000000 : ℚ) V1lrrrrlllr

def V1lrrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140454 (4, 9, some (4, 6)) (3368349311006527178139447531498092951779 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140455 (4, 9, some (4, 7)) (26315228992432122056974368013007606377 / 78125000000000000000000000000000000000 : ℚ) .leaf) 140456 (4, 9, some (4, 8)) (673669862211581338243762934501254956911 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140484 (4, 9, some (5, 4)) (801266534203603618431439068730016090779 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140485 (4, 9, some (5, 5)) (3205066136823734024894181970018188134599 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140486 (4, 9, some (5, 6)) (160253306842005535767462037307090339049 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140487 (4, 9, some (5, 7)) (400633267108299194626470287353699784949 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 140515 (4, 9, some (6, 3)) (1565920109636235402581413035392839630113 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140516 (4, 9, some (6, 4)) (626368043855012593566232752069021216683 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 140517 (4, 9, some (6, 5)) (1565920109642978865080964260486338584461 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140546 (4, 9, some (7, 2)) (3131840219274742386512405872180702753159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140547 (4, 9, some (7, 3)) (3131840219271991517324497161364128740683 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140548 (4, 9, some (7, 4)) (3131840219277795336128362872961775076589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140549 (4, 9, some (7, 5)) (3131840219290697092007570230560284192573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140577 (4, 9, some (8, 1)) (3205066136798169108213478942301886436711 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140578 (4, 9, some (8, 2)) (3205066136815122604974203079210067221963 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140579 (4, 9, some (8, 3)) (641013227362861869708870285069085330377 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 140580 (4, 9, some (8, 4)) (3205066136822695224433888903501164232453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140608 (4, 9, some (9, 0)) (3368349310861822060473461746837065447707 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 140609 (4, 9, some (9, 1)) (673669862197130387352586587768150108983 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrllr : KTree ℚ :=
  .node V1lrrrrllrl 140518 (4, 9, some (6, 6)) (3131840219305151328207982783297334481493 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrrllrr

def V1lrrrrll : KTree ℚ :=
  .node V1lrrrrlll 140453 (4, 9, some (4, 5)) (3368349310992172433911135057529657293309 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrrllr

def V1lrrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140611 (4, 9, some (9, 3)) (842087327746982828315584941143625197709 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140640 (4, 9, some (10, 0)) (916976777108747438707838230346209976451 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140641 (4, 9, some (10, 1)) (3667907108479305984362309393609409755429 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140642 (4, 9, some (10, 2)) (733581421694689396466842420241020036129 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 140672 (4, 9, some (11, 0)) (2114134757104214269988068451924746731801 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 140673 (4, 9, some (11, 1)) (4228269514202871866812511814799556315901 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140704 (4, 9, some (12, 0)) (5505627645482977052187446491891192861551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141416 (4, 10, some (2, 8)) (2100902762798943249145683967334033669903 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 141447 (4, 10, some (3, 7)) (907578720879432451268989543511045521161 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 141448 (4, 10, some (3, 8)) (363031488355120558281650063584015509707 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141479 (4, 10, some (4, 7)) (1658836790352673526739345540774626831291 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 141480 (4, 10, some (4, 8)) (1658836790366414530180219574992892257921 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 141509 (4, 10, some (5, 5)) (784506055277290534604318229239894217997 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141510 (4, 10, some (5, 6)) (3138024221124245929280797745519028638767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141511 (4, 10, some (5, 7)) (313802422114903494056080250038621029577 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 141540 (4, 10, some (6, 4)) (1521641507188011249958964408483298289231 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 141541 (4, 10, some (6, 5)) (608656602877172904726431962172394792669 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 141542 (4, 10, some (6, 6)) (608656602880637293448291111930766704163 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 141571 (4, 10, some (7, 3)) (3013557282036535256830095512717782955061 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 141572 (4, 10, some (7, 4)) (3013557282040574698393829238072650816261 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrlrl : KTree ℚ :=
  .node V1lrrrrlrll 141478 (4, 10, some (4, 6)) (829418395170515505249157426360308671927 / 2500000000000000000000000000000000000000 : ℚ) V1lrrrrlrlr

def V1lrrrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141602 (4, 10, some (8, 2)) (1521641507188066328126324835561140222279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 141603 (4, 10, some (8, 3)) (760820753593568558555937338012484561069 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 141604 (4, 10, some (8, 4)) (3043283014380909458335131089985147970299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141633 (4, 10, some (9, 1)) (3138024221090901808412463841025108342309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141634 (4, 10, some (9, 2)) (3138024221101410615264694462398918126461 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 141635 (4, 10, some (9, 3)) (3138024221101819038182220607836378489847 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 141664 (4, 10, some (10, 0)) (82941839514138449019820992644292420371 / 250000000000000000000000000000000000000 : ℚ) .leaf) 141665 (4, 10, some (10, 1)) (66353471613282198600365948684048501089 / 200000000000000000000000000000000000000 : ℚ) .leaf) 141666 (4, 10, some (10, 2)) (663534716132450688501525602794031590193 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 141696 (4, 10, some (11, 0)) (3630314883450757719278687679822114442221 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 141728 (4, 10, some (12, 0)) (33614444204285596223401240836074780883 / 80000000000000000000000000000000000000 : ℚ) .leaf) 142472 (4, 11, some (3, 8)) (1799299018349647981937642517341512274667 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 142503 (4, 11, some (4, 7)) (655096643692525302427735905752894779821 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 142504 (4, 11, some (4, 8)) (3275483218490578045009602359921426012023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142534 (4, 11, some (5, 6)) (1541553435682142189728410980718356467887 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1lrrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 142565 (4, 11, some (6, 5)) (743048912723397566674726949763093185073 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 142566 (4, 11, some (6, 6)) (2972195650909455337022391056541125374521 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142596 (4, 11, some (7, 4)) (730260754021153125472528106951676803853 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 142597 (4, 11, some (7, 5)) (146052150804746979073610247589898355543 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V1lrrrrlrrr : KTree ℚ :=
  .node V1lrrrrlrrrl 142535 (4, 11, some (5, 7)) (770776717846933520445908921814738700933 / 2500000000000000000000000000000000000000 : ℚ) V1lrrrrlrrrr

def V1lrrrrlrr : KTree ℚ :=
  .node V1lrrrrlrrl 141697 (4, 10, some (11, 1)) (363031488348419841957442185463306317367 / 1000000000000000000000000000000000000000 : ℚ) V1lrrrrlrrr

def V1lrrrrlr : KTree ℚ :=
  .node V1lrrrrlrl 141573 (4, 10, some (7, 5)) (753389320513005896396103837462407678729 / 2500000000000000000000000000000000000000 : ℚ) V1lrrrrlrr

def V1lrrrrl : KTree ℚ :=
  .node V1lrrrrll 140610 (4, 9, some (9, 2)) (1684174655492582676833093185340030030351 / 5000000000000000000000000000000000000000 : ℚ) V1lrrrrlr

def V1lrrrrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 142628 (4, 11, some (8, 4)) (584208603217360295613449405727197036499 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 142658 (4, 11, some (9, 2)) (2972195650884950783091472684733079894693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142659 (4, 11, some (9, 3)) (594439130176803302418296840436750878783 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 142689 (4, 11, some (10, 1)) (3083106871336883047512156739566164544159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142690 (4, 11, some (10, 2)) (3083106871343191235093377513901753969683 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1lrrrrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 142721 (4, 11, some (11, 1)) (3275483218424702790388541836344999123819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142752 (4, 11, some (12, 0)) (899649509152246960946163399397274921891 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 143528 (4, 12, some (4, 8)) (161990184045344602602389765201671174641 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 143559 (4, 12, some (5, 7)) (303727822610804979400501210531679897689 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1lrrrrrlll : KTree ℚ :=
  .node V1lrrrrrllll 142720 (4, 11, some (11, 0)) (1637741609172645010604601598624636050377 / 5000000000000000000000000000000000000000 : ℚ) V1lrrrrrlllr

def V1lrrrrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 143621 (4, 12, some (7, 5)) (284660546071150395273147785227438979413 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 143652 (4, 12, some (8, 4)) (706302487978277390328735480713602945333 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 143683 (4, 12, some (9, 3)) (1423302730350128756177372452539928288461 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 143714 (4, 12, some (10, 2)) (364228536166826752604576378699155640371 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 143745 (4, 12, some (11, 1)) (37965977825782750829069781202265067823 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 143776 (4, 12, some (12, 0)) (3239803680778786979542255089565104403653 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrrll : KTree ℚ :=
  .node V1lrrrrrlll 143590 (4, 12, some (6, 6)) (2913828289357104240391779632122865751733 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrrrllr

def V1lrrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 163876 (5, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 163877 (5, 0, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163878 (5, 0, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163879 (5, 0, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163904 (5, 0, some (1, 0)) (5892669163822665045136246195178042768687 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163905 (5, 0, some (1, 1)) (5892669166221542431773608626601071694589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163906 (5, 0, some (1, 2)) (5892669166636162691699704384349076658289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163907 (5, 0, some (1, 3)) (2946334583281341217083515365975306143241 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163908 (5, 0, some (1, 4)) (1473167291637570172663163883930550759311 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 163909 (5, 0, some (1, 5)) (5892669166566986073198471242236292452159 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 163910 (5, 0, some (1, 6)) (2946334583294430353015807218949735414583 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 163911 (5, 0, some (1, 7)) (235706766664457794548110497922186954989 / 400000000000000000000000000000000000000 : ℚ) .leaf) 163936 (5, 0, some (2, 0)) (497193960899942642680898227869465424231 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 163937 (5, 0, some (2, 1)) (4971939609349262271121625574294533430431 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163938 (5, 0, some (2, 2)) (62149245116090791297855402251041613959 / 125000000000000000000000000000000000000 : ℚ) .leaf) 163939 (5, 0, some (2, 3)) (198877584371071973309527124330624352507 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 163940 (5, 0, some (2, 4)) (4971939609290894499261210110636871756509 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163941 (5, 0, some (2, 5)) (4971939609309351220714174681977678512109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163942 (5, 0, some (2, 6)) (4971939609328406603749205815546131081799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163943 (5, 0, some (2, 7)) (4971939609414488312689685360311309010159 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163968 (5, 0, some (3, 0)) (4971939609349262271121625574294533430431 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrrrl : KTree ℚ :=
  .node V1lrrrrrll 163875 (5, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) V1lrrrrrlr

def V1lrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163970 (5, 0, some (3, 2)) (198877584371071973309527124330624352507 / 400000000000000000000000000000000000000 : ℚ) .leaf) 163971 (5, 0, some (3, 3)) (4971939609290894499261210110636871756509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163972 (5, 0, some (3, 4)) (4971939609309351220714174681977678512109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163973 (5, 0, some (3, 5)) (4971939609328406603749205815546131081799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163974 (5, 0, some (3, 6)) (4971939609414488312689685360311309010159 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163975 (5, 0, some (3, 7)) (2485969804686025286270899799452395950847 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164000 (5, 0, some (4, 0)) (2946334583281341217083515365975306143241 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164001 (5, 0, some (4, 1)) (1473167291637570172663163883930550759311 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164002 (5, 0, some (4, 2)) (5892669166566986073198471242236292452159 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164003 (5, 0, some (4, 3)) (2946334583294430353015807218949735414583 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 164004 (5, 0, some (4, 4)) (235706766664457794548110497922186954989 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164005 (5, 0, some (4, 5)) (5892669166713467629854441908517106975003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164006 (5, 0, some (4, 6)) (1473167291665792762234607288564382785687 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164007 (5, 0, some (4, 7)) (5892669167093769227355348566692105819357 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164033 (5, 0, some (5, 1)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164034 (5, 0, some (5, 2)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164035 (5, 0, some (5, 3)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 164036 (5, 0, some (5, 4)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164037 (5, 0, some (5, 5)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164038 (5, 0, some (5, 6)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 164039 (5, 0, some (5, 7)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf) 164897 (5, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164898 (5, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164899 (5, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164900 (5, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 164901 (5, 1, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164902 (5, 1, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164903 (5, 1, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (2890785615116356412401147681223841831219 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (1156314246609717148125557229946781455461 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 164930 (5, 1, some (1, 2)) (5781571233779863384079398531375182343123 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164931 (5, 1, some (1, 3)) (361348202111724052394602136480527589787 / 625000000000000000000000000000000000000 : ℚ) .leaf) 164932 (5, 1, some (1, 4)) (578157123376542908459048349843620885591 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 164933 (5, 1, some (1, 5)) (5781571233777059785401545065895465388063 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164934 (5, 1, some (1, 6)) (5781571233797676704442802514188352860539 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164935 (5, 1, some (1, 7)) (2890785616909859522588085137127590457663 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164960 (5, 1, some (2, 0)) (473626315379204976548661036318484925783 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 164961 (5, 1, some (2, 1)) (4736263154656921889781865514429876385451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164962 (5, 1, some (2, 2)) (4736263154728632855375987506497101452989 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164963 (5, 1, some (2, 3)) (2368131577351150416810316706773381017577 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrrrr : KTree ℚ :=
  .node V1lrrrrrl 163969 (5, 0, some (3, 1)) (62149245116090791297855402251041613959 / 125000000000000000000000000000000000000 : ℚ) V1lrrrrrr

def V1lrrrr : KTree ℚ :=
  .node V1lrrrrl 142627 (4, 11, some (8, 3)) (2921043016081741184128244684681557072659 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrrr

def V1lrrr : KTree ℚ :=
  .node V1lrrrl 139525 (4, 8, some (7, 5)) (10277527880707996420357968575225927307 / 31250000000000000000000000000000000000 : ℚ) V1lrrrr

def V1lrr : KTree ℚ :=
  .node V1lrrl 136355 (4, 5, some (4, 3)) (3743088179077355462070232821381250651731 / 10000000000000000000000000000000000000000 : ℚ) V1lrrr

def V1lr : KTree ℚ :=
  .node V1lrl 108773 (3, 10, some (6, 5)) (313184021927984461235126220742427682147 / 1000000000000000000000000000000000000000 : ℚ) V1lrr

def V1l : KTree ℚ :=
  .node V1ll 73025 (2, 7, some (9, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) V1lr

def V1rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 164965 (5, 1, some (2, 5)) (189450526188965057926758617520096387501 / 400000000000000000000000000000000000000 : ℚ) .leaf) 164966 (5, 1, some (2, 6)) (947252630948417697264935878236926578501 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164967 (5, 1, some (2, 7)) (4736263154802806746027211469341801650573 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164992 (5, 1, some (3, 0)) (4495749791281778382672620014553126660491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164993 (5, 1, some (3, 1)) (2247874895705956483052584670314729489283 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 164994 (5, 1, some (3, 2)) (4495749791379151582649111277646185044757 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164995 (5, 1, some (3, 3)) (4495749791380793290653658591445348926317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164996 (5, 1, some (3, 4)) (1123937447848877599642761772168709114201 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164997 (5, 1, some (3, 5)) (4495749791412470081228018526441247827107 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164998 (5, 1, some (3, 6)) (89914995829200077007730135777067419813 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 164999 (5, 1, some (3, 7)) (4495749791479735824124477791890959975339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165024 (5, 1, some (4, 0)) (592032894343539945879363034117020238657 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165025 (5, 1, some (4, 1)) (2368131577352811744334426038401200757969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165026 (5, 1, some (4, 2)) (2368131577351726928811913568683649815491 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165027 (5, 1, some (4, 3)) (2368131577359132915973904337380515867933 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165028 (5, 1, some (4, 4)) (1184065788684009443839350199053552566461 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 165029 (5, 1, some (4, 5)) (4736263154775472971659584727748428584869 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165030 (5, 1, some (4, 6)) (2368131577408332570924333549180671442681 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165031 (5, 1, some (4, 7)) (4736263154905079551727593148578738025349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165056 (5, 1, some (5, 0)) (1445392808443385258847949648568793108011 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 165057 (5, 1, some (5, 1)) (2890785616883066417296216396380133723557 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 165058 (5, 1, some (5, 2)) (1445392808445842139842904752545270617687 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 165059 (5, 1, some (5, 3)) (1156314246760989360320742553400634509891 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 165060 (5, 1, some (5, 4)) (1445392808460023829490897020554120499273 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165061 (5, 1, some (5, 5)) (5781571233915286659084170721006175293969 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165062 (5, 1, some (5, 6)) (2890785616972288188624242560361455459253 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165063 (5, 1, some (5, 7)) (1156314246581447922448701166164804617031 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 165088 (5, 1, some (6, 0)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165089 (5, 1, some (6, 1)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165090 (5, 1, some (6, 2)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165091 (5, 1, some (6, 3)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 165092 (5, 1, some (6, 4)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 165093 (5, 1, some (6, 5)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165094 (5, 1, some (6, 6)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165888 (5, 2, none) (0 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165923 (5, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165924 (5, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 165925 (5, 2, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165926 (5, 2, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165927 (5, 2, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165953 (5, 2, some (1, 1)) (228208262590196928087114534369566105561 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 165954 (5, 2, some (1, 2)) (2852603282852624069566205090624513055763 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 165955 (5, 2, some (1, 3)) (2852603282884563127418380477167416382631 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 165956 (5, 2, some (1, 4)) (2852603282870111604149356446294719771809 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165957 (5, 2, some (1, 5)) (1141041313149669077835796045600922554151 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 165958 (5, 2, some (1, 6)) (142630164144202354606334904194647042411 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165959 (5, 2, some (1, 7)) (1426301641447440900816211506147102118069 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (4585589123554056243833897717701513697151 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165985 (5, 2, some (2, 1)) (917117824958055453157575999352330417931 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (1146397281251396376723434312500694967203 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165987 (5, 2, some (2, 3)) (2292794562494562521030137491124158671737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165988 (5, 2, some (2, 4)) (458558912498799690048629446527729321377 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 165989 (5, 2, some (2, 5)) (18342356500007334876622151088601252029 / 40000000000000000000000000000000000000 : ℚ) .leaf))) 165990 (5, 2, some (2, 6)) (1146397281254731902437710033331140607201 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165991 (5, 2, some (2, 7)) (2292794562532956552760613521947956484631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166016 (5, 2, some (3, 0)) (2113039468593115592101012818428980479233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166017 (5, 2, some (3, 1)) (4226078937586865788301563966427915263377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166018 (5, 2, some (3, 2)) (528259867199586332345604760637256760161 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 166019 (5, 2, some (3, 3)) (1056519734396875743989796672256928535621 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 166020 (5, 2, some (3, 4)) (1056519734399390188830800817770549104993 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166021 (5, 2, some (3, 5)) (1056519734403216121975911411718630598783 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166022 (5, 2, some (3, 6)) (4226078937645266156240823935700360619861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166023 (5, 2, some (3, 7)) (4226078937679084273631315724206380350003 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166048 (5, 2, some (4, 0)) (2113039468775957372106429113880560658221 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 166049 (5, 2, some (4, 1)) (2113039468802744792335989619071984835061 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 166050 (5, 2, some (4, 2)) (4226078937587062052360445890969380498729 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166051 (5, 2, some (4, 3)) (4226078937593608091287931697683834743723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166052 (5, 2, some (4, 4)) (264129933600519345112583107111063027699 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166053 (5, 2, some (4, 5)) (4226078937632499720004281256285487261937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166054 (5, 2, some (4, 6)) (422607893767378473629172401091895506439 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 166055 (5, 2, some (4, 7)) (4226078937718194034935351823692053713307 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (4585589125017767378997583423152990484211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166081 (5, 2, some (5, 1)) (4585589124986561602313310096597821717171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166082 (5, 2, some (5, 2)) (573198640623620871781131848228440136547 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 166083 (5, 2, some (5, 3)) (4585589125004100246136530455272759199807 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 166084 (5, 2, some (5, 4)) (71649830078505557748391635562639928499 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166085 (5, 2, some (5, 5)) (2292794562534333391429119148066663595913 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166086 (5, 2, some (5, 6)) (4585589125103791108534854853399763087579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166087 (5, 2, some (5, 7)) (1146397281232465783158920608144683057 / 2500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166112 (5, 2, some (6, 0)) (5705206565745369154887479841110860675409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166113 (5, 2, some (6, 1)) (5705206565741413702015313047346940381757 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166114 (5, 2, some (6, 2)) (1426301641439754395518553369045047324157 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166115 (5, 2, some (6, 3)) (5705206565780392592729649187149169366699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166116 (5, 2, some (6, 4)) (356575410364014561318969453688035408667 / 625000000000000000000000000000000000000 : ℚ) .leaf) 166117 (5, 2, some (6, 5)) (2852603282940437394071604949537806401921 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 166118 (5, 2, some (6, 6)) (5705206565965205749514724883351907417847 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166145 (5, 2, some (7, 1)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166146 (5, 2, some (7, 2)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166147 (5, 2, some (7, 3)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166148 (5, 2, some (7, 4)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166149 (5, 2, some (7, 5)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 166912 (5, 3, none) (0 : ℚ) (.node (.node (.node .leaf 166947 (5, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166948 (5, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 166949 (5, 3, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166950 (5, 3, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 166951 (5, 3, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166978 (5, 3, some (1, 2)) (1412370021970418376976254772545170903021 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166979 (5, 3, some (1, 3)) (1412370021996677383658150352632728404803 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166980 (5, 3, some (1, 4)) (5649480087952860426413019953110016731407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166981 (5, 3, some (1, 5)) (176546252748700364876944707724718799647 / 312500000000000000000000000000000000000 : ℚ) .leaf) 166982 (5, 3, some (1, 6)) (5649480087977525079212098360860578906447 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166983 (5, 3, some (1, 7)) (282474004399946105144219487708211695639 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167009 (5, 3, some (2, 1)) (4480822496812431550310858552256296103983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167010 (5, 3, some (2, 2)) (2240411248578408868556894428006441530267 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167011 (5, 3, some (2, 3)) (4480822497157296778977721683601522302101 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167012 (5, 3, some (2, 4)) (1120205624287698737433431109877311170651 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 167013 (5, 3, some (2, 5)) (4480822497162530240709077937258983342031 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 167014 (5, 3, some (2, 6)) (560102812147366923368228127861023217703 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 167015 (5, 3, some (2, 7)) (4480822497217624149110903205657516098443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (405166964731575530975381994025167622347 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167041 (5, 3, some (3, 1)) (4051669647965424100488621202199582786137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167042 (5, 3, some (3, 2)) (2025834824021325424370793279218695659999 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 167043 (5, 3, some (3, 3)) (2025834824015845783311710348279167753401 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167044 (5, 3, some (3, 4)) (4051669648037344457114219460970349597093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167045 (5, 3, some (3, 5)) (2025834824025549601942283540721184918523 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167046 (5, 3, some (3, 6)) (2025834824038089166055919911085213767319 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167047 (5, 3, some (3, 7)) (202583482405600520275082685630737130167 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 167072 (5, 3, some (4, 0)) (1966890533626832442763880610295046452819 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167073 (5, 3, some (4, 1)) (98344526686626546237023681235458145619 / 250000000000000000000000000000000000000 : ℚ) .leaf) 167074 (5, 3, some (4, 2)) (3933781067461058021250548040038216641083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167075 (5, 3, some (4, 3)) (3933781067459828554311056415443470766643 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167076 (5, 3, some (4, 4)) (3933781067471351920592114070157597379681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167077 (5, 3, some (4, 5)) (1966890533744866540943602906858402911437 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 167078 (5, 3, some (4, 6)) (1966890533762014072330314391412441422231 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167079 (5, 3, some (4, 7)) (3933781067560436542692915792054872913389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (810333929603971428272498453808069726509 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167105 (5, 3, some (5, 1)) (4051669648041619894740915375296989976087 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167106 (5, 3, some (5, 2)) (4051669648031374988641793481515666795999 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167108 (5, 3, some (5, 4)) (405166964805583220707143648409986560241 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 167109 (5, 3, some (5, 5)) (506458706010626129832426161173744084643 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 167110 (5, 3, some (5, 6)) (1012917412030346319777493366205886282599 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167111 (5, 3, some (5, 7)) (405166964809036681179381754376233905041 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (4480822497173623081690247493699534693139 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 167137 (5, 3, some (6, 1)) (4480822497149976821223255206861087134987 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167138 (5, 3, some (6, 2)) (896164499431039223889814933128318643639 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167139 (5, 3, some (6, 3)) (4480822497170483701340500291743459450349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167140 (5, 3, some (6, 4)) (4480822497193936178015613595980849643017 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167141 (5, 3, some (6, 5)) (1120205624309382929214088293503172303807 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 167142 (5, 3, some (6, 6)) (2240411248639915655218190543917034721387 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167168 (5, 3, some (7, 0)) (2824740043977916454013944504839297314097 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167169 (5, 3, some (7, 1)) (88273126374287620113025389619022826683 / 156250000000000000000000000000000000000 : ℚ) .leaf) 167170 (5, 3, some (7, 2)) (706185010996535263906164337792109048493 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167171 (5, 3, some (7, 3)) (1412370021998377268548285847989248955337 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167172 (5, 3, some (7, 4)) (2824740044021860631169800066839464337871 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 167173 (5, 3, some (7, 5)) (2824740044043385568288343023325698527133 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167200 (5, 3, some (8, 0)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167201 (5, 3, some (8, 1)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167202 (5, 3, some (8, 2)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167203 (5, 3, some (8, 3)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf) 167972 (5, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 167973 (5, 4, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167974 (5, 4, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167975 (5, 4, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 168003 (5, 4, some (1, 3)) (1121403551567819252804405737165459060667 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168004 (5, 4, some (1, 4)) (5607017757801465620109705062188116486129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168005 (5, 4, some (1, 5)) (5607017757805051802894136539543520218479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168006 (5, 4, some (1, 6)) (224280710312947198910598883190176942983 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 168007 (5, 4, some (1, 7)) (1401754439461217322299741263082143359611 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 168034 (5, 4, some (2, 2)) (2201852905896151838873395216197406814241 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168035 (5, 4, some (2, 3)) (4403705811810864163363084084528779207997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168036 (5, 4, some (2, 4)) (4403705811800030884967604108343919542631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168037 (5, 4, some (2, 5)) (4403705811809962832433898242305848388823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168038 (5, 4, some (2, 6)) (2201852905912906805904227723750315374729 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168039 (5, 4, some (2, 7)) (4403705811859093375269556043888133059753 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168065 (5, 4, some (3, 1)) (1964672123362364830784384550882318780439 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168066 (5, 4, some (3, 2)) (491168030859415837460559785363760832197 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 168067 (5, 4, some (3, 3)) (3929344246868381123224202622084775895117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168068 (5, 4, some (3, 4)) (1964672123435067699777817402183653671003 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 168069 (5, 4, some (3, 5)) (157173769875298348142069603657503669927 / 400000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllllrr : KTree ℚ :=
  .node V1rllllrrl 167204 (5, 3, some (8, 4)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) V1rllllrrr

def V1rllllr : KTree ℚ :=
  .node V1rllllrl 167107 (5, 3, some (5, 3)) (2025834824020155816249315906657819502183 / 5000000000000000000000000000000000000000 : ℚ) V1rllllrr

def V1rllll : KTree ℚ :=
  .node V1rlllll 166144 (5, 2, some (7, 0)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) V1rllllr

def V1rlllrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168071 (5, 4, some (3, 7)) (196467212346897229056630126202059554083 / 500000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (3743088178673892584805227910030123781089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168097 (5, 4, some (4, 1)) (3743088179052392888234549568484870769607 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168098 (5, 4, some (4, 2)) (3743088179081985272309240155381119526187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168099 (5, 4, some (4, 3)) (149723527163073420835902588954686969987 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 168100 (5, 4, some (4, 4)) (3743088179085248103557617612099847410467 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168101 (5, 4, some (4, 5)) (3743088179100612465919172561370497389409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168102 (5, 4, some (4, 6)) (1871544089564519520450441121119039625241 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168103 (5, 4, some (4, 7)) (748617635832599576186912210393435744307 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 168128 (5, 4, some (5, 0)) (935772044740748295068786063579829112493 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 168129 (5, 4, some (5, 1)) (1871544089541839244989069985249317050003 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168130 (5, 4, some (5, 2)) (3743088179077355462070232821381250651731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168131 (5, 4, some (5, 3)) (3743088179080374875669330872189293778699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168132 (5, 4, some (5, 4)) (1871544089546419539364261445832824677279 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168133 (5, 4, some (5, 5)) (1871544089557267834950661553112419124567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168134 (5, 4, some (5, 6)) (93577204478690019528369698340943786491 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 168135 (5, 4, some (5, 7)) (935772044788527783132376620217957861051 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168160 (5, 4, some (6, 0)) (3929344246865502017709967085662286014747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168161 (5, 4, some (6, 1)) (3929344246872660491414321878033443509057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168162 (5, 4, some (6, 2)) (1964672123433781201528036264507605314691 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 168163 (5, 4, some (6, 3)) (982336061719452244779411659125015378183 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168165 (5, 4, some (6, 5)) (3929344246926306288261234442267161042379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168166 (5, 4, some (6, 6)) (392934424696218947036131726708744042533 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 168192 (5, 4, some (7, 0)) (4403705811817995417024767858711449446183 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168193 (5, 4, some (7, 1)) (1100926452949918382552689791135391109737 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168194 (5, 4, some (7, 2)) (2201852905903379661061126101145064390473 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 168195 (5, 4, some (7, 3)) (440370581182212195454951395815079854469 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168196 (5, 4, some (7, 4)) (4403705811848746578840163525964315365643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168197 (5, 4, some (7, 5)) (4403705811889527743208148624314230518981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168224 (5, 4, some (8, 0)) (5607017757802776793444032271809483834227 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168225 (5, 4, some (8, 1)) (560701775780328562766978847637534559353 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 168226 (5, 4, some (8, 2)) (2803508878910683639485141711123391301657 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168227 (5, 4, some (8, 3)) (2803508878921240790473958691909928121339 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168228 (5, 4, some (8, 4)) (1401754439474391379286136252626690593233 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168256 (5, 4, some (9, 0)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168257 (5, 4, some (9, 1)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168258 (5, 4, some (9, 2)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 168259 (5, 4, some (9, 3)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168960 (5, 5, none) (0 : ℚ) .leaf) 168997 (5, 5, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168998 (5, 5, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168999 (5, 5, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrll : KTree ℚ :=
  .node V1rlllrlll 168164 (5, 4, some (6, 4)) (3929344246894698989957624687341633657773 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrllr

def V1rlllrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169029 (5, 5, some (1, 5)) (557358586431486374999347053163778655299 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 169030 (5, 5, some (1, 6)) (5573585864333109219260735885876580806689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169031 (5, 5, some (1, 7)) (5573585864354134910615131705647768521433 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169059 (5, 5, some (2, 3)) (4344547123133341608799426437111449257859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169060 (5, 5, some (2, 4)) (868909424623791971827618310176519367287 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 169061 (5, 5, some (2, 5)) (4344547123127354422014844613298160434677 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169062 (5, 5, some (2, 6)) (4344547123142751469892447401580895174623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169063 (5, 5, some (2, 7)) (4344547123172301290724222970520086526523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169090 (5, 5, some (3, 2)) (959673295699702318331059065871610472567 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 169091 (5, 5, some (3, 3)) (767738636559782653229394864561940799497 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 169092 (5, 5, some (3, 4)) (1919346591398639965735029411828138132133 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169093 (5, 5, some (3, 5)) (3838693182808304524795396188288165200567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169094 (5, 5, some (3, 6)) (767738636565363469332229767721755175861 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169095 (5, 5, some (3, 7)) (3838693182859096657645904187921610254707 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169121 (5, 5, some (4, 1)) (451054361345985321897697650523693982731 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169122 (5, 5, some (4, 2)) (3608434890840318388552573162270839891607 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169123 (5, 5, some (4, 3)) (1804217445417394179453563585240714469461 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169124 (5, 5, some (4, 4)) (3608434890840298730584182360954620001003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169125 (5, 5, some (4, 5)) (3608434890853712462992012122872917724223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169126 (5, 5, some (4, 6)) (902108722719468121117167138235289973433 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 169127 (5, 5, some (4, 7)) (1804217445455089452678711458373826536497 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169153 (5, 5, some (5, 1)) (3540402960704731325544511874021208519921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169154 (5, 5, some (5, 2)) (141616118428629439806196998643533354059 / 400000000000000000000000000000000000000 : ℚ) .leaf) 169155 (5, 5, some (5, 3)) (354040296071472850428934401005388588277 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169156 (5, 5, some (5, 4)) (3540402960724601666559971547719159055217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169157 (5, 5, some (5, 5)) (3540402960742128732894305234084675765629 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169158 (5, 5, some (5, 6)) (3540402960771209713293374407935217696529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169159 (5, 5, some (5, 7)) (3540402960790348621902534945680557710799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169184 (5, 5, some (6, 0)) (451054361345985321897697650523693982731 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169185 (5, 5, some (6, 1)) (3608434890840318388552573162270839891607 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169186 (5, 5, some (6, 2)) (1804217445417394179453563585240714469461 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 169187 (5, 5, some (6, 3)) (3608434890840298730584182360954620001003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169188 (5, 5, some (6, 4)) (3608434890853712462992012122872917724223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169189 (5, 5, some (6, 5)) (902108722719468121117167138235289973433 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169190 (5, 5, some (6, 6)) (1804217445455089452678711458373826536497 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169216 (5, 5, some (7, 0)) (959673295699702318331059065871610472567 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169217 (5, 5, some (7, 1)) (767738636559782653229394864561940799497 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 169218 (5, 5, some (7, 2)) (1919346591398639965735029411828138132133 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169219 (5, 5, some (7, 3)) (3838693182808304524795396188288165200567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169220 (5, 5, some (7, 4)) (767738636565363469332229767721755175861 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169221 (5, 5, some (7, 5)) (3838693182859096657645904187921610254707 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169248 (5, 5, some (8, 0)) (4344547123133341608799426437111449257859 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrlr : KTree ℚ :=
  .node V1rlllrlrl 169152 (5, 5, some (5, 0)) (1770201480234326884487656804329985657467 / 5000000000000000000000000000000000000000 : ℚ) V1rlllrlrr

def V1rlllrl : KTree ℚ :=
  .node V1rlllrll 169028 (5, 5, some (1, 4)) (5573585864312828449776136341123519292877 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrlr

def V1rlllrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 169250 (5, 5, some (8, 2)) (4344547123127354422014844613298160434677 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169251 (5, 5, some (8, 3)) (4344547123142751469892447401580895174623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169252 (5, 5, some (8, 4)) (4344547123172301290724222970520086526523 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169280 (5, 5, some (9, 0)) (5573585864312828449776136341123519292877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169281 (5, 5, some (9, 1)) (557358586431486374999347053163778655299 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 169282 (5, 5, some (9, 2)) (5573585864333109219260735885876580806689 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169283 (5, 5, some (9, 3)) (5573585864354134910615131705647768521433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169312 (5, 5, some (10, 0)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169313 (5, 5, some (10, 1)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169314 (5, 5, some (10, 2)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170022 (5, 6, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170023 (5, 6, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170053 (5, 6, some (1, 5)) (1386644930416687043720402947809617899229 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170054 (5, 6, some (1, 6)) (1386644930421171018014343885899673059933 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170055 (5, 6, some (1, 7)) (2773289860852788764496923697703529960097 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170084 (5, 6, some (2, 4)) (2148858628045187456766618285625164087377 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170085 (5, 6, some (2, 5)) (2148858628048727251604168625700467890379 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170086 (5, 6, some (2, 6)) (4297717256112474268757902801756940969251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170087 (5, 6, some (2, 7)) (859543451227867708061379879648661252989 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 170115 (5, 6, some (3, 3)) (753754945019356462587470443846246828363 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrll : KTree ℚ :=
  .node V1rlllrrlll 169984 (5, 6, none) (0 : ℚ) V1rlllrrllr

def V1rlllrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170117 (5, 6, some (3, 5)) (235548420318879465481483506524990607881 / 625000000000000000000000000000000000000 : ℚ) .leaf) 170118 (5, 6, some (3, 6)) (3768774725118932771123267260161235286379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170119 (5, 6, some (3, 7)) (3768774725148972037793501449182405911277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170146 (5, 6, some (4, 2)) (877026605515750894356116301813939103579 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170147 (5, 6, some (4, 3)) (3508106422059616871444181244539512125777 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170148 (5, 6, some (4, 4)) (1754053211031241592261137459782355780451 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170149 (5, 6, some (4, 5)) (43851330275930569453530641628407860269 / 125000000000000000000000000000000000000 : ℚ) .leaf) 170150 (5, 6, some (4, 6)) (3508106422095544826686731760188892267603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170151 (5, 6, some (4, 7)) (350810642212625891376519201746266575803 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 170177 (5, 6, some (5, 1)) (3396503558328066075586768591827654685353 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170179 (5, 6, some (5, 3)) (679300711672384603540132681981526084619 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170180 (5, 6, some (5, 4)) (679300711673889419670848216872102869759 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170181 (5, 6, some (5, 5)) (3396503558384357794014771455736510634127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170182 (5, 6, some (5, 6)) (3396503558409912263850670874797697310301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170183 (5, 6, some (5, 7)) (3396503558433749629575328837175402942767 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170208 (5, 6, some (6, 0)) (3396503558204530328667423497068297057897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170209 (5, 6, some (6, 1)) (679300711671811533157027879010109667009 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170210 (5, 6, some (6, 2)) (679300711672490044428629407234174010673 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170211 (5, 6, some (6, 3)) (135860142334571224988138005836318905831 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 170212 (5, 6, some (6, 4)) (3396503558375186150329607516891010953667 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrlr : KTree ℚ :=
  .node V1rlllrrlrl 170178 (5, 6, some (5, 2)) (849125889591204059947005041525334108377 / 2500000000000000000000000000000000000000 : ℚ) V1rlllrrlrr

def V1rlllrrl : KTree ℚ :=
  .node V1rlllrrll 170116 (5, 6, some (3, 4)) (753754945018442717278599533888573654351 / 2000000000000000000000000000000000000000 : ℚ) V1rlllrrlr

def V1rlllrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170214 (5, 6, some (6, 6)) (3396503558423734533669502211301708398659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170240 (5, 6, some (7, 0)) (3508106422018189693784652841562756241019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170241 (5, 6, some (7, 1)) (109628325689469941760439264826966808751 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170242 (5, 6, some (7, 2)) (3508106422059074081432855336484889628229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170243 (5, 6, some (7, 3)) (877026605516536719734668054320491793927 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 170244 (5, 6, some (7, 4)) (3508106422080597739868709851906863710733 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170245 (5, 6, some (7, 5)) (1754053211053135945944074360131257989587 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170272 (5, 6, some (8, 0)) (3768774725096708059349048659165001045909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170273 (5, 6, some (8, 1)) (942193681273344957490309964647631345633 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 170274 (5, 6, some (8, 2)) (1884387362547099800235025119173751531939 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170276 (5, 6, some (8, 4)) (3768774725125923767677573475566705096431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170304 (5, 6, some (9, 0)) (1074429314025503741093005404956670216663 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170305 (5, 6, some (9, 1)) (537214657011332532207144010710008563037 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170306 (5, 6, some (9, 2)) (537214657012501559184609743379881829003 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 170307 (5, 6, some (9, 3)) (429771725611542201937874055845128031839 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 170336 (5, 6, some (10, 0)) (221863188866596274689303050381047220023 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170337 (5, 6, some (10, 1)) (5546579721668177651119602840784058375171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170338 (5, 6, some (10, 2)) (1386644930421638970001734758654008058597 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170368 (5, 6, some (11, 0)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170369 (5, 6, some (11, 1)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrrl : KTree ℚ :=
  .node V1rlllrrrll 170275 (5, 6, some (8, 3)) (3768774725105714133365743926475959741707 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrrrlr

def V1rlllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171078 (5, 7, some (1, 6)) (552430872860927647646990213884532881073 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 171079 (5, 7, some (1, 7)) (5524308728630060844737146566648361943723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171109 (5, 7, some (2, 5)) (2129860159048277238761901396726516297167 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171110 (5, 7, some (2, 6)) (4259720318111256054628826722727497964231 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171111 (5, 7, some (2, 7)) (4259720318136119350066829799500597394821 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171140 (5, 7, some (3, 4)) (3713181589436887972140368892575772530713 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171141 (5, 7, some (3, 5)) (928295397361425370158557764682626104351 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171142 (5, 7, some (3, 6)) (1856590794730702580714239869380532056943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171143 (5, 7, some (3, 7)) (1856590794744702445228792468957465846661 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 171171 (5, 7, some (4, 3)) (1715189949030635217432314189857902439307 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171173 (5, 7, some (4, 5)) (3430379898072541935343810535890778404449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171174 (5, 7, some (4, 6)) (3430379898091412248525191664702248566381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171175 (5, 7, some (4, 7)) (1715189949060274328247979031395376897987 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171202 (5, 7, some (5, 2)) (411101115225852665595708078675711938047 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 171203 (5, 7, some (5, 3)) (1644404460901932104722729043743950638991 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 171204 (5, 7, some (5, 4)) (3288808921809233730423699936414373625699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171205 (5, 7, some (5, 5)) (10277527880694776846275612514205975197 / 31250000000000000000000000000000000000 : ℚ) .leaf) 171206 (5, 7, some (5, 6)) (1644404460922502254237096305125178775779 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171207 (5, 7, some (5, 7)) (1644404460935233141409695761353464135909 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 171233 (5, 7, some (6, 1)) (1622684690318514341037409916463713444489 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrrr : KTree ℚ :=
  .node V1rlllrrrrl 171172 (5, 7, some (4, 4)) (686075979612350560827181798669211329177 / 2000000000000000000000000000000000000000 : ℚ) V1rlllrrrrr

def V1rlllrrr : KTree ℚ :=
  .node V1rlllrrrl 171047 (5, 7, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) V1rlllrrrr

def V1rlllrr : KTree ℚ :=
  .node V1rlllrrl 170213 (5, 6, some (6, 5)) (339650355839469463500464877841577459063 / 1000000000000000000000000000000000000000 : ℚ) V1rlllrrr

def V1rlllr : KTree ℚ :=
  .node V1rlllrl 169249 (5, 5, some (8, 1)) (868909424623791971827618310176519367287 / 2000000000000000000000000000000000000000 : ℚ) V1rlllrr

def V1rlll : KTree ℚ :=
  .node V1rllll 168070 (5, 4, some (3, 6)) (3929344246903468700150488644335271232017 / 10000000000000000000000000000000000000000 : ℚ) V1rlllr

def V1rllrlllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171235 (5, 7, some (6, 3)) (3245369380655699163649421562520598412851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171236 (5, 7, some (6, 4)) (405671172583062991975694834055555109609 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 171237 (5, 7, some (6, 5)) (3245369380680947751048043598975488975927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171238 (5, 7, some (6, 6)) (811342345176757573205344802236423983031 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171264 (5, 7, some (7, 0)) (3288808921698780658963278121953425627411 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171265 (5, 7, some (7, 1)) (3288808921803582166828385689353879250951 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171266 (5, 7, some (7, 2)) (1644404460901974984730100103671152762281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171267 (5, 7, some (7, 3)) (822202230451936656573868281904227388381 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171268 (5, 7, some (7, 4)) (1644404460909775635646795052529492281927 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 171269 (5, 7, some (7, 5)) (3288808921840599232010707986182125612201 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171297 (5, 7, some (8, 1)) (3430379898062468417447897574679885763493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171298 (5, 7, some (8, 2)) (1715189949030066493980568461725868640237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171299 (5, 7, some (8, 3)) (214398743629264829144466502274612332739 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171300 (5, 7, some (8, 4)) (27443039184670315190554400129099063049 / 80000000000000000000000000000000000000 : ℚ) .leaf) 171328 (5, 7, some (9, 0)) (3713181589442723323186561416484459799137 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171329 (5, 7, some (9, 1)) (1856590794718905692975817164071719727869 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171330 (5, 7, some (9, 2)) (1856590794720218599021923715218345874013 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171331 (5, 7, some (9, 3)) (3713181589452274130271693494965773030373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171360 (5, 7, some (10, 0)) (212986015905004278872631484133755468607 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 171361 (5, 7, some (10, 1)) (851944063618225126920208938062606440101 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllll : KTree ℚ :=
  .node V1rllrlllll 171296 (5, 7, some (8, 0)) (68607597960684834037523569817555137521 / 200000000000000000000000000000000000000 : ℚ) V1rllrllllr

def V1rllrlllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171392 (5, 7, some (11, 0)) (1381077182147478768355672977090360461487 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171393 (5, 7, some (11, 1)) (5524308728594206345142097067189456351267 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171424 (5, 7, some (12, 0)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172103 (5, 8, some (1, 7)) (5505627645494427285650285687846557110993 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172134 (5, 8, some (2, 6)) (845653902843630091859051338807820415407 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 172135 (5, 8, some (2, 7)) (211413475712074035970162693172288298427 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172165 (5, 8, some (3, 5)) (1833953554240663139596269432778124342223 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172166 (5, 8, some (3, 6)) (3667907108496180065909134823235866054959 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172167 (5, 8, some (3, 7)) (1833953554261198119215330845643199449997 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 172196 (5, 8, some (4, 4)) (84208732774656938860372595752248112757 / 250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrlllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172198 (5, 8, some (4, 6)) (673669862202656579945064374809561440121 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 172199 (5, 8, some (4, 7)) (673669862208180945922279909160333709393 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 172227 (5, 8, some (5, 3)) (801266534203534282068938573333436842881 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172228 (5, 8, some (5, 4)) (3205066136817530652025836205332978776541 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172229 (5, 8, some (5, 5)) (100158316775914404551719068799464575003 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 172230 (5, 8, some (5, 6)) (3205066136849641142085661888378286901487 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172231 (5, 8, some (5, 7)) (3205066136875381212120520932266518435507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172258 (5, 8, some (6, 2)) (3131840219274237590656943694092919754729 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172259 (5, 8, some (6, 3)) (391480027409084257735191772919987685439 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 172260 (5, 8, some (6, 4)) (3131840219279609201469155239186419985997 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrlllr : KTree ℚ :=
  .node V1rllrlllrl 172197 (5, 8, some (4, 5)) (3368349310996071893257492817055744862197 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlllrr

def V1rllrlll : KTree ℚ :=
  .node V1rllrllll 171362 (5, 7, some (10, 2)) (4259720318101202627927208396908495711989 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlllr

def V1rllrllrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172262 (5, 8, some (6, 6)) (1565920109658714291740196797548580481617 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172289 (5, 8, some (7, 1)) (3131840219262848449795037310664953516043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172290 (5, 8, some (7, 2)) (626368043854595120203657649774692451731 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172291 (5, 8, some (7, 3)) (1565920109637190211637063369174666670293 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172292 (5, 8, some (7, 4)) (626368043856828772964227230949606451903 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 172293 (5, 8, some (7, 5)) (391480027412742409464875277002804302161 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172320 (5, 8, some (8, 0)) (1602533068370702037951976659173036943523 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172321 (5, 8, some (8, 1)) (400633267101799810230712783258015933167 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 172322 (5, 8, some (8, 2)) (3205066136813779814749954477617893717723 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172323 (5, 8, some (8, 3)) (3205066136818969024978643238666966634079 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172352 (5, 8, some (9, 0)) (3368349310969204563283311437222763750361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172353 (5, 8, some (9, 1)) (3368349310987021761648382132521891213259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172354 (5, 8, some (9, 2)) (3368349310986167073595714158515549553459 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172355 (5, 8, some (9, 3)) (3368349310994980170757763637060804196523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172384 (5, 8, some (10, 0)) (3667907108479764978933628788595674094237 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 172385 (5, 8, some (10, 1)) (3667907108474252224044222312346249474527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172386 (5, 8, some (10, 2)) (1833953554239124914912397686288731020691 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172416 (5, 8, some (11, 0)) (4228269514206488443562144068738428931699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172417 (5, 8, some (11, 1)) (105706737854986705982339213243118482059 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 172448 (5, 8, some (12, 0)) (1101125529090944439078782958601785285407 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllrl : KTree ℚ :=
  .node V1rllrllrll 172324 (5, 8, some (8, 4)) (1602533068415818578181904301194260951637 / 5000000000000000000000000000000000000000 : ℚ) V1rllrllrlr

def V1rllrllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 173190 (5, 9, some (3, 6)) (181515744175006586329099203445557704047 / 500000000000000000000000000000000000000 : ℚ) .leaf) 173191 (5, 9, some (3, 7)) (181515744176240568932408873479337568381 / 500000000000000000000000000000000000000 : ℚ) .leaf) 173221 (5, 9, some (4, 5)) (663534716134392578238532442091178449143 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173222 (5, 9, some (4, 6)) (3317673580687910216935931740472802228173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173223 (5, 9, some (4, 7)) (3317673580714118379148772134656491379183 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 173253 (5, 9, some (5, 5)) (2451581422745264276121671232815372267 / 7812500000000000000000000000000000000 : ℚ) .leaf) 173254 (5, 9, some (5, 6)) (3138024221132492252205613289133721755349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173255 (5, 9, some (5, 7)) (3138024221157883696987251655151890524077 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 173283 (5, 9, some (6, 3)) (608656602874916629628350328194401823923 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrllrrl : KTree ℚ :=
  .node V1rllrllrrll 173252 (5, 9, some (5, 4)) (3138024221103296317948957742451778271661 / 10000000000000000000000000000000000000000 : ℚ) V1rllrllrrlr

def V1rllrllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 173285 (5, 9, some (6, 5)) (190205188399533051632711183520247536599 / 625000000000000000000000000000000000000 : ℚ) .leaf) 173286 (5, 9, some (6, 6)) (3043283014413881962014867124696270740333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173314 (5, 9, some (7, 2)) (376694660254732343023475752971239795259 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173315 (5, 9, some (7, 3)) (3013557282037782387931695508589040375413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173316 (5, 9, some (7, 4)) (188347330127863521473146570149941257489 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 173345 (5, 9, some (8, 1)) (3043283014369233629186868586765616399073 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173346 (5, 9, some (8, 2)) (1521641507187302589704347905901572946417 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173347 (5, 9, some (8, 3)) (1521641507188748462149358707916553171629 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 173348 (5, 9, some (8, 4)) (3043283014388073424342114042390223475481 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrllrrr : KTree ℚ :=
  .node V1rllrllrrrl 173317 (5, 9, some (7, 5)) (1506778641030628966970206607018256225943 / 5000000000000000000000000000000000000000 : ℚ) V1rllrllrrrr

def V1rllrllrr : KTree ℚ :=
  .node V1rllrllrrl 173284 (5, 9, some (6, 4)) (95102594199369218193137484612359796471 / 312500000000000000000000000000000000000 : ℚ) V1rllrllrrr

def V1rllrllr : KTree ℚ :=
  .node V1rllrllrl 173159 (5, 9, some (2, 7)) (2100902762782550514123947827356915034311 / 5000000000000000000000000000000000000000 : ℚ) V1rllrllrr

def V1rllrll : KTree ℚ :=
  .node V1rllrlll 172261 (5, 8, some (6, 5)) (3131840219293909144496550797835184256777 / 10000000000000000000000000000000000000000 : ℚ) V1rllrllr

def V1rllrlrllll : KTree ℚ :=
  (.node (.node (.node .leaf 173377 (5, 9, some (9, 1)) (1569012110550786256011879530459439516711 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173378 (5, 9, some (9, 2)) (627604844220179748676190476653368665579 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 173379 (5, 9, some (9, 3)) (3138024221107097193916184895643365188019 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173408 (5, 9, some (10, 0)) (3317673580652657172000382223677086879651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173409 (5, 9, some (10, 1)) (1658836790331883799791005441375348716519 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 173440 (5, 9, some (11, 0)) (22689468021782629664257087725750920711 / 62500000000000000000000000000000000000 : ℚ) .leaf) 173441 (5, 9, some (11, 1)) (1815157441739821049537130791953720662849 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173472 (5, 9, some (12, 0)) (4201805525530966475126121646949914557009 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 174215 (5, 10, some (3, 7)) (3598598036672749315021216961177364344821 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlll : KTree ℚ :=
  .node V1rllrlrllll 173410 (5, 9, some (10, 2)) (829418395166049851095664148631140562523 / 2500000000000000000000000000000000000000 : ℚ) V1rllrlrlllr

def V1rllrlrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 174247 (5, 10, some (4, 7)) (818870804617670215500810426715463235419 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 174277 (5, 10, some (5, 5)) (3083106871354404502612760844960905969819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174278 (5, 10, some (5, 6)) (48173544865179645149026258682368263093 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174279 (5, 10, some (5, 7)) (1541553435698123535801848508737968570579 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174308 (5, 10, some (6, 4)) (1486097825443911495520717919220116103257 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 174310 (5, 10, some (6, 6)) (371524456364855869053037513174545959511 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 174339 (5, 10, some (7, 3)) (1168417206433009708316228900395366481 / 4000000000000000000000000000000000000 : ℚ) .leaf) 174340 (5, 10, some (7, 4)) (365130377011127620101756716869111168097 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 174341 (5, 10, some (7, 5)) (2921043016102698461058523299190766935117 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrllr : KTree ℚ :=
  .node V1rllrlrllrl 174309 (5, 10, some (6, 5)) (2972195650899304942487825653759874848237 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrllrr

def V1rllrlrll : KTree ℚ :=
  .node V1rllrlrlll 174246 (5, 10, some (4, 6)) (655096643689153594134391955127055740149 / 2000000000000000000000000000000000000000 : ℚ) V1rllrlrllr

def V1rllrlrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 174371 (5, 10, some (8, 3)) (292104301608382941522778486149984808557 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 174372 (5, 10, some (8, 4)) (1460521508046360049362699122740531474289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174401 (5, 10, some (9, 1)) (1486097825440484697540753874934182789961 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174402 (5, 10, some (9, 2)) (1486097825441930888075729009852777816443 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174403 (5, 10, some (9, 3)) (2972195650887904652133669918629109890461 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 174433 (5, 10, some (10, 1)) (1541553435671883155850339645588938390443 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174434 (5, 10, some (10, 2)) (1541553435671729375968625253371846354041 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174464 (5, 10, some (11, 0)) (1637741609208328440119330120978255591729 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 174465 (5, 10, some (11, 1)) (1637741609211679339621550990566514133203 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlrl : KTree ℚ :=
  .node V1rllrlrlrll 174432 (5, 10, some (10, 0)) (3083106871306348808358136688337159805107 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrlrlr

def V1rllrlrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 175271 (5, 11, some (4, 7)) (3239803680886156757503076885959348472313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175302 (5, 11, some (5, 6)) (759319556523041940798775470005328896891 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 175303 (5, 11, some (5, 7)) (1518639113058074708917304453825600678729 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 175333 (5, 11, some (6, 5)) (2913828289347383293289279082601408477107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175334 (5, 11, some (6, 6)) (2913828289365415062340342186531746793633 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 175365 (5, 11, some (7, 5)) (113864218428726065209475198891100581429 / 400000000000000000000000000000000000000 : ℚ) .leaf) 175395 (5, 11, some (8, 3)) (1412604975955331211480523967589577755701 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 175396 (5, 11, some (8, 4)) (2825209951918103696603066418362269064137 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 175426 (5, 11, some (9, 2)) (1423302730350324492224674428244455263891 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlrr : KTree ℚ :=
  .node V1rllrlrlrrl 175364 (5, 11, some (7, 4)) (569321092141168600397406056323155780913 / 2000000000000000000000000000000000000000 : ℚ) V1rllrlrlrrr

def V1rllrlrlr : KTree ℚ :=
  .node V1rllrlrlrl 174496 (5, 10, some (12, 0)) (3598598036635506675850796956601163191397 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrlrr

def V1rllrlrl : KTree ℚ :=
  .node V1rllrlrll 174370 (5, 10, some (8, 2)) (2921043016082573612236084786926731220629 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrlr

def V1rllrlrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 175457 (5, 11, some (10, 1)) (2913828289332378332593109865353203305263 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175458 (5, 11, some (10, 2)) (2913828289334041568349158434995522304951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175488 (5, 11, some (11, 0)) (3037278226039608320937966987347459390947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 175489 (5, 11, some (11, 1)) (1518639113033446240013593828858114605917 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 175520 (5, 11, some (12, 0)) (3239803680837697779431097060178732643147 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 176358 (5, 12, some (6, 6)) (1432510426856913031136752390013865910093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 176389 (5, 12, some (7, 5)) (557072435017761184286868986529935766713 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 176420 (5, 12, some (8, 4)) (2747944059333884501510001327767918896409 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 176451 (5, 12, some (9, 3)) (1373972029664387745711880049691682546591 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrrll : KTree ℚ :=
  .node V1rllrlrrlll 176327 (5, 12, some (5, 7)) (2998442513964823832539839069921465771823 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrrllr

def V1rllrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 176513 (5, 12, some (11, 1)) (143251042684219633188979010608826900413 / 500000000000000000000000000000000000000 : ℚ) .leaf) 176544 (5, 12, some (12, 0)) (749610628474573704893005082309331497907 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196608 (6, 0, none) (0 : ℚ) (.node (.node .leaf 196640 (6, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196641 (6, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 196642 (6, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196643 (6, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196644 (6, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 196645 (6, 0, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196646 (6, 0, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrlrrl : KTree ℚ :=
  .node V1rllrlrrll 176482 (5, 12, some (10, 2)) (2785362175073480308713171911262070528961 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrrlr

def V1rllrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 196673 (6, 0, some (1, 1)) (5781571233440860732370549883470684112923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196674 (6, 0, some (1, 2)) (5781571233847663914421168260956081989163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196675 (6, 0, some (1, 3)) (5781571233775569023092127368234913326077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196676 (6, 0, some (1, 4)) (5781571233763401096890154724476467961877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196677 (6, 0, some (1, 5)) (57815712337797915231038231341792648733 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 196678 (6, 0, some (1, 6)) (5781571233801253740710598390190170457987 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196704 (6, 0, some (2, 0)) (4736263154434753111957954464539184425307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196705 (6, 0, some (2, 1)) (4736263154768006278693821039375222365523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (4736263154708946143717070740058040996723 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196707 (6, 0, some (2, 3)) (473626315469897817857241475029112255437 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 196708 (6, 0, some (2, 4)) (4736263154712405215726651911519653784207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196709 (6, 0, some (2, 5)) (4736263154729987064390122201243787639183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196710 (6, 0, some (2, 6)) (2368131577374069598645978993077527759583 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (2247874895719971729926950219859724677387 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196737 (6, 0, some (3, 1)) (2247874895691941236178219120769734301179 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196738 (6, 0, some (3, 2)) (1123937447843605173235446078438225371789 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 196739 (6, 0, some (3, 3)) (2247874895693582944182766434568898182739 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196740 (6, 0, some (3, 4)) (4495749791403854908776561308211876548131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196741 (6, 0, some (3, 5)) (4495749791421085253679475744670619106083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196742 (6, 0, some (3, 6)) (280984361968682652943346114564757679701 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 196768 (6, 0, some (4, 0)) (4736263154708946143717070740058040996723 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllrlrr : KTree ℚ :=
  .node V1rllrlrrl 196672 (6, 0, some (1, 0)) (1156314246217442156382793496210004619843 / 2000000000000000000000000000000000000000 : ℚ) V1rllrlrrr

def V1rllrlr : KTree ℚ :=
  .node V1rllrlrl 175427 (5, 11, some (9, 3)) (2846605460703031391892847044817145600263 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrr

def V1rllrl : KTree ℚ :=
  .node V1rllrll 173376 (5, 9, some (9, 0)) (1569012110524850460232037338740583056259 / 5000000000000000000000000000000000000000 : ℚ) V1rllrlr

def V1rllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 196770 (6, 0, some (4, 2)) (4736263154712405215726651911519653784207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196771 (6, 0, some (4, 3)) (4736263154729987064390122201243787639183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196772 (6, 0, some (4, 4)) (2368131577374069598645978993077527759583 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196773 (6, 0, some (4, 5)) (4736263154830140520394838210935174716277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196774 (6, 0, some (4, 6)) (4736263154789714384756324873213679223531 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196800 (6, 0, some (5, 0)) (5781571233763401096890154724476467961877 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196801 (6, 0, some (5, 1)) (57815712337797915231038231341792648733 / 100000000000000000000000000000000000000 : ℚ) .leaf) 196802 (6, 0, some (5, 2)) (5781571233801253740710598390190170457987 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196803 (6, 0, some (5, 3)) (2890785616911706053034642325534091503397 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 196804 (6, 0, some (5, 4)) (5781571233923511377435105237957976948581 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 196805 (6, 0, some (5, 5)) (361348202117135191708093633515447938807 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196806 (6, 0, some (5, 6)) (231262849371865717073736801724065216259 / 400000000000000000000000000000000000000 : ℚ) .leaf) 196832 (6, 0, some (6, 0)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196833 (6, 0, some (6, 1)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196834 (6, 0, some (6, 2)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 196835 (6, 0, some (6, 3)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196836 (6, 0, some (6, 4)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196837 (6, 0, some (6, 5)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196838 (6, 0, some (6, 6)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197632 (6, 1, none) (0 : ℚ) (.node .leaf 197665 (6, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 197666 (6, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197667 (6, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197668 (6, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197669 (6, 1, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197670 (6, 1, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197696 (6, 1, some (1, 0)) (570520656237319744462941983488824056629 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 197697 (6, 1, some (1, 1)) (178287705158959931585722686494214967767 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197698 (6, 1, some (1, 2)) (5705206565762595283097214502220710274219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197699 (6, 1, some (1, 3)) (1426301641439740755097927345140830107733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197700 (6, 1, some (1, 4)) (5705206565738507892769123909748965833021 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197701 (6, 1, some (1, 5)) (5705206565750655951566869288223836900421 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 197702 (6, 1, some (1, 6)) (570520656577111971831312373165444582971 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197728 (6, 1, some (2, 0)) (286599320262010272100145045615071244807 / 625000000000000000000000000000000000000 : ℚ) .leaf) 197729 (6, 1, some (2, 1)) (4585589124955992910182299849897944083981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197730 (6, 1, some (2, 2)) (2292794562503667637135400975089551490669 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197731 (6, 1, some (2, 3)) (4585589124984104301937622888205246546761 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197732 (6, 1, some (2, 4)) (1146397281247658136650225901010443345461 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 197733 (6, 1, some (2, 5)) (4585589125006505742230417444529547402617 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197734 (6, 1, some (2, 6)) (917117825004784529845815011668661341351 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (2113039468758481850062076244547163684753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197761 (6, 1, some (3, 1)) (4226078937614288510579120391189885258957 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197762 (6, 1, some (3, 2)) (2113039468793310564380852546455523427487 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 197763 (6, 1, some (3, 3)) (2113039468794827713626330062142736533737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 197764 (6, 1, some (3, 4)) (4226078937603754555699013780679494491237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197765 (6, 1, some (3, 5)) (4226078937619733283767738576870613904013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197766 (6, 1, some (3, 6)) (4226078937668485198952132297631529778777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197792 (6, 1, some (4, 0)) (4226078937621816832390269705094709210313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197793 (6, 1, some (4, 1)) (4226078937587891732857696932052138492453 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197794 (6, 1, some (4, 2)) (4226078937587943899557927487086047786239 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197795 (6, 1, some (4, 3)) (4226078937601513419358474844480558096221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197796 (6, 1, some (4, 4)) (105651973440435486350149039499300908677 / 250000000000000000000000000000000000000 : ℚ) .leaf) 197797 (6, 1, some (4, 5)) (2113039468829016296238683307557616988893 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 197798 (6, 1, some (4, 6)) (132064966802636994092840857421681426113 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 197824 (6, 1, some (5, 0)) (229279456249412019148963149478799377709 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197825 (6, 1, some (5, 1)) (4585589124985061167386279133991560877827 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197826 (6, 1, some (5, 2)) (57319864062490129706731986603212099897 / 125000000000000000000000000000000000000 : ℚ) .leaf) 197827 (6, 1, some (5, 3)) (917117825003278130261324779312816577723 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197828 (6, 1, some (5, 4)) (4585589125051627588978516636934611736973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197829 (6, 1, some (5, 5)) (4585589125097153732753994581947348254117 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197830 (6, 1, some (5, 6)) (71649830080702112136837365212170101437 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197856 (6, 1, some (6, 0)) (5705206565739103139627423987127716252091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197857 (6, 1, some (6, 1)) (2852603282877996024007242956155812581679 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197858 (6, 1, some (6, 2)) (142630164144431723063781256033402241621 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 197859 (6, 1, some (6, 3)) (5705206565810121962362577587611567207333 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 197860 (6, 1, some (6, 4)) (1426301641471957857868923689383646999901 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197861 (6, 1, some (6, 5)) (5705206565905648660497755245066322121441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197862 (6, 1, some (6, 6)) (570520656508780404627058219924765163067 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 197888 (6, 1, some (7, 0)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197889 (6, 1, some (7, 1)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197890 (6, 1, some (7, 2)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 197891 (6, 1, some (7, 3)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197892 (6, 1, some (7, 4)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197893 (6, 1, some (7, 5)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198656 (6, 2, none) (0 : ℚ) (.node .leaf 198690 (6, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 198691 (6, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198692 (6, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198693 (6, 2, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198694 (6, 2, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198721 (6, 2, some (1, 1)) (5649480087058261326728690912669492546581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198722 (6, 2, some (1, 2)) (141237002198284053256222119035205842387 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 198723 (6, 2, some (1, 3)) (28247400439889517832858992359322147853 / 50000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (5649480087951374185605585424825727783013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198725 (6, 2, some (1, 5)) (14123700219901034176191333757444429823 / 25000000000000000000000000000000000000 : ℚ) .leaf) 198726 (6, 2, some (1, 6)) (2824740043990073281596745095061216082849 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198752 (6, 2, some (2, 0)) (4480822495906448674015030544389971434137 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rllrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 198754 (6, 2, some (2, 2)) (4480822497169360074302869129812637315123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198755 (6, 2, some (2, 3)) (4480822497151621724986622393966344124761 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198756 (6, 2, some (2, 4)) (1120205624288097430828609308823418677701 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198757 (6, 2, some (2, 5)) (1120205624291601969043553957632326389687 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198758 (6, 2, some (2, 6)) (4480822497183190132987348586611922339771 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198784 (6, 2, some (3, 0)) (4051669647725361283194859078646101077821 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198785 (6, 2, some (3, 1)) (506458706004595465439836160844916795579 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (4051669648037196884926325307076029280691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198787 (6, 2, some (3, 3)) (2025834824015658885694139015258447574239 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198788 (6, 2, some (3, 4)) (4051669648041929109437461965837477703659 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 198789 (6, 2, some (3, 5)) (4051669648056763045198409489735411007689 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198790 (6, 2, some (3, 6)) (253229353005734148328478959014752202829 / 625000000000000000000000000000000000000 : ℚ) .leaf) 198816 (6, 2, some (4, 0)) (3933781067440127188273408563158400783993 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198817 (6, 2, some (4, 1)) (3933781067469634514827410012045800084041 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198818 (6, 2, some (4, 2)) (3933781067456781914106261740128437925047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198819 (6, 2, some (4, 3)) (786756213492901923900991247737458812871 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 198820 (6, 2, some (4, 4)) (3933781067478474543521719769195016174983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198821 (6, 2, some (4, 5)) (3933781067504813381065381461319309444919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198822 (6, 2, some (4, 6)) (122930658360617740119634732715894983489 / 312500000000000000000000000000000000000 : ℚ) .leaf) 198848 (6, 2, some (5, 0)) (4051669648051959528438085479690696156267 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 198849 (6, 2, some (5, 1)) (253229353001911124969666386744807893823 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 198850 (6, 2, some (5, 2)) (2025834824017648708518281008410008507937 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 198851 (6, 2, some (5, 3)) (4051669648049120823694752144588631592113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198852 (6, 2, some (5, 4)) (2025834824035163564279339190891226147921 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198853 (6, 2, some (5, 5)) (506458706013718410560478286631570232841 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198854 (6, 2, some (5, 6)) (4051669648147995614905581857488850407601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198880 (6, 2, some (6, 0)) (4480822497150753466293498769997359615569 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198881 (6, 2, some (6, 1)) (1120205624287934908413552321823631327769 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198882 (6, 2, some (6, 2)) (4480822497166286761776699124322469757221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198883 (6, 2, some (6, 3)) (1120205624296332051887096445311996820921 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198884 (6, 2, some (6, 4)) (2240411248613205107026407123331711643199 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198885 (6, 2, some (6, 5)) (2240411248631636549445125267211310422993 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 198886 (6, 2, some (6, 6)) (2240411248576182809280828154080611281243 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198912 (6, 2, some (7, 0)) (5649480087952405692819322079830690567217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198913 (6, 2, some (7, 1)) (5649480087969660627267922873075019128693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198914 (6, 2, some (7, 2)) (353092505499425159990470013178336048477 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198915 (6, 2, some (7, 3)) (5649480088031494723533486521610982800471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198916 (6, 2, some (7, 4)) (5649480088092798743174513429107150720211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198917 (6, 2, some (7, 5)) (2824740044079919988328999622552284099579 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198944 (6, 2, some (8, 0)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198945 (6, 2, some (8, 1)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198946 (6, 2, some (8, 2)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 198947 (6, 2, some (8, 3)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199680 (6, 3, none) (0 : ℚ) .leaf) 199715 (6, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199716 (6, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199717 (6, 3, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199718 (6, 3, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199746 (6, 3, some (1, 2)) (5607017757746432654800712869717039589437 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199747 (6, 3, some (1, 3)) (1401754439457831892427964197986052446039 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199748 (6, 3, some (1, 4)) (5607017757800154446775377852566749138031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199749 (6, 3, some (1, 5)) (5607017757806817978118484602711694843427 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199750 (6, 3, some (1, 6)) (1401754439456498166639915184315516136459 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 199777 (6, 3, some (2, 1)) (4403705811529057658540732155638719908377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199778 (6, 3, some (2, 2)) (1100926452952624496908010494047533553993 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199779 (6, 3, some (2, 3)) (4403705811805000830719287916683405495711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199780 (6, 3, some (2, 4)) (4403705811800992470811193625305234455881 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199781 (6, 3, some (2, 5)) (220185290590663682527374999160797465659 / 500000000000000000000000000000000000000 : ℚ) .leaf) 199782 (6, 3, some (2, 6)) (550463226478689999750283137286201223371 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 199808 (6, 3, some (3, 0)) (785868849260938677790663905073503066043 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199809 (6, 3, some (3, 1)) (785868849365079317537482398212794715973 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (3929344246875466727576920607226938103157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199811 (6, 3, some (3, 3)) (15349000964322189784563765291431849959 / 39062500000000000000000000000000000000 : ℚ) (.node .leaf 199812 (6, 3, some (3, 4)) (392934424687356572201009695099810785233 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199814 (6, 3, some (3, 6)) (982336061728694436199465987974293392537 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (3743088178940643253285292925777927870063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199841 (6, 3, some (4, 1)) (3743088179084101794395364924278012743461 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199842 (6, 3, some (4, 2)) (1871544089538742723681699922879884876123 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199843 (6, 3, some (4, 3)) (3743088179079156568697259187211655370757 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199844 (6, 3, some (4, 4)) (748617635818179146386172094847887469169 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199845 (6, 3, some (4, 5)) (3743088179110909827151433322221527998797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199846 (6, 3, some (4, 6)) (3743088179143751506184844654055394644167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199872 (6, 3, some (5, 0)) (748617635814948563044880179405251869903 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 199873 (6, 3, some (5, 1)) (3743088179081561967892015201601740882733 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 199874 (6, 3, some (5, 2)) (93577204476917638390109942487216378729 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199875 (6, 3, some (5, 3)) (467886022385808301316211162134685727301 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 199876 (6, 3, some (5, 4)) (1871544089551277906358417489398354699061 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199877 (6, 3, some (5, 5)) (3743088179132664883650772026241389500819 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199878 (6, 3, some (5, 6)) (233943011197927947242781520721845971063 / 625000000000000000000000000000000000000 : ℚ) .leaf) 199904 (6, 3, some (6, 0)) (196467212343978624430209739015741309593 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 199905 (6, 3, some (6, 1)) (1964672123433018379543555235421525385857 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199906 (6, 3, some (6, 2)) (3929344246873340292695918900076544240999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199907 (6, 3, some (6, 3)) (785868849377568727474051593576473468659 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199908 (6, 3, some (6, 4)) (392934424691356295227460707231506247173 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 199909 (6, 3, some (6, 5)) (1964672123474912474937732625344884218609 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllrrrr : KTree ℚ :=
  .node V1rllrrrrl 199813 (6, 3, some (3, 5)) (3929344246887254063259721559868804393251 / 10000000000000000000000000000000000000000 : ℚ) V1rllrrrrr

def V1rllrrr : KTree ℚ :=
  .node V1rllrrrl 198948 (6, 2, some (8, 4)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) V1rllrrrr

def V1rllrr : KTree ℚ :=
  .node V1rllrrl 198753 (6, 2, some (2, 1)) (1120205624249756476327740765965060532289 / 2500000000000000000000000000000000000000 : ℚ) V1rllrrr

def V1rllr : KTree ℚ :=
  .node V1rllrl 196769 (6, 0, some (4, 1)) (473626315469897817857241475029112255437 / 1000000000000000000000000000000000000000 : ℚ) V1rllrr

def V1rll : KTree ℚ :=
  .node V1rlll 171234 (5, 7, some (6, 2)) (811342345164051731819783925403424042101 / 2500000000000000000000000000000000000000 : ℚ) V1rllr

def V1rlrlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199936 (6, 3, some (7, 0)) (4403705811799920406540658793898169144833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199937 (6, 3, some (7, 1)) (4403705811803663119612561863168790489551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199938 (6, 3, some (7, 2)) (550463226477305628278180078780014146583 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199939 (6, 3, some (7, 3)) (4403705811840048838268515603744847211127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199940 (6, 3, some (7, 4)) (4403705811882070656560896722544045059949 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199941 (6, 3, some (7, 5)) (88074116238437224216807388171151499453 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199968 (6, 3, some (8, 0)) (2803508878900759726222720206603585484291 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199969 (6, 3, some (8, 1)) (2803508878909527292587797382369570816027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199970 (6, 3, some (8, 2)) (5607017757840093872696869715311139046913 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199971 (6, 3, some (8, 3)) (224280710315471166736367907578837293403 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 199972 (6, 3, some (8, 4)) (2803508878967772227460305820212221193337 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200000 (6, 3, some (9, 0)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200001 (6, 3, some (9, 1)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200002 (6, 3, some (9, 2)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200003 (6, 3, some (9, 3)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200704 (6, 4, none) (0 : ℚ) .leaf)) 200740 (6, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200741 (6, 4, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200742 (6, 4, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200771 (6, 4, some (1, 3)) (1114717172869298818710333543850676646381 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 200772 (6, 4, some (1, 4)) (1393396466077913857467423256603372421667 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200774 (6, 4, some (1, 6)) (5573585864335178233164278803911456599197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200802 (6, 4, some (2, 2)) (4344547123118692691213353254309780754657 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200803 (6, 4, some (2, 3)) (4344547123127510055813067520552832211091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200804 (6, 4, some (2, 4)) (2172273561559757801706643340350103006373 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200805 (6, 4, some (2, 5)) (4344547123130241195887058282028995371217 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200806 (6, 4, some (2, 6)) (4344547123146035140026220719043791466231 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200833 (6, 4, some (3, 1)) (1919346591347911683758153443231780730889 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200834 (6, 4, some (3, 2)) (3838693182803663004203377081813644256137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200835 (6, 4, some (3, 3)) (3838693182796080268187895581069512484467 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200836 (6, 4, some (3, 4)) (239918323924992326464520985195280975089 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 200837 (6, 4, some (3, 5)) (3838693182812449643565413583239814448191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200838 (6, 4, some (3, 6)) (1919346591417760149334516994170978189911 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200864 (6, 4, some (4, 0)) (144337395621958082429535869060427877037 / 400000000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (3608434890823201689278164020939688247429 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200866 (6, 4, some (4, 2)) (1804217445418883527963456057595632075383 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200867 (6, 4, some (4, 3)) (721686978167086552154837384485426736039 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 200868 (6, 4, some (4, 4)) (3608434890844825474724287144989943224239 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200869 (6, 4, some (4, 5)) (1804217445430715053733007780500950170009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200870 (6, 4, some (4, 6)) (1804217445445268289721763661728940667147 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200896 (6, 4, some (5, 0)) (3540402960647656176984635109950045854317 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200897 (6, 4, some (5, 1)) (708080592143745263133534318090140552993 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrllll : KTree ℚ :=
  .node V1rlrlllll 200773 (6, 4, some (1, 5)) (5573585864316443829943380684450669611221 / 10000000000000000000000000000000000000000 : ℚ) V1rlrllllr

def V1rlrlllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200899 (6, 4, some (5, 3)) (885100740179676757080609504321627165801 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200900 (6, 4, some (5, 4)) (3540402960731867863800311895920825813261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200901 (6, 4, some (5, 5)) (885100740188893095570991204339574858419 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200902 (6, 4, some (5, 6)) (70808059215745394227091136130730371377 / 200000000000000000000000000000000000000 : ℚ) .leaf) 200928 (6, 4, some (6, 0)) (3608434890837688851952362412555945853381 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200929 (6, 4, some (6, 1)) (3608434890836661049997822916833381960229 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200930 (6, 4, some (6, 2)) (3608434890836534835109597960521771892611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200931 (6, 4, some (6, 3)) (3608434890847508221205853097373602768883 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200932 (6, 4, some (6, 4)) (3608434890866262111761346847015548773919 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200933 (6, 4, some (6, 5)) (3608434890896997863621278196219179970147 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 200934 (6, 4, some (6, 6)) (3608434890913944594756183961057208098191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200960 (6, 4, some (7, 0)) (239918323925231537583279519096434318689 / 625000000000000000000000000000000000000 : ℚ) .leaf) 200961 (6, 4, some (7, 1)) (191934659139771346715856469070407069559 / 500000000000000000000000000000000000000 : ℚ) .leaf) 200962 (6, 4, some (7, 2)) (767738636560857412152494141795450235189 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200963 (6, 4, some (7, 3)) (1919346591409927386155857321684029359843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200964 (6, 4, some (7, 4)) (3838693182848432023062936128067090129983 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200965 (6, 4, some (7, 5)) (3838693182883635400625753163385885076887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200992 (6, 4, some (8, 0)) (1086136780779720251504066647203880189559 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200993 (6, 4, some (8, 1)) (1086136780781138085284834629537386042923 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200994 (6, 4, some (8, 2)) (868909424627895884922723990999727243037 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 200995 (6, 4, some (8, 3)) (4344547123163765032525286060407306277371 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrlllrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201024 (6, 4, some (9, 0)) (2786792932156641835021780189412451747379 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201025 (6, 4, some (9, 1)) (278679293216552010267859648392085250709 / 500000000000000000000000000000000000000 : ℚ) .leaf) 201026 (6, 4, some (9, 2)) (5573585864351998786247795459728406770993 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201027 (6, 4, some (9, 3)) (5573585864403414858576438232845760865277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201056 (6, 4, some (10, 0)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201057 (6, 4, some (10, 1)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201058 (6, 4, some (10, 2)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 201728 (6, 5, none) (0 : ℚ) .leaf) 201765 (6, 5, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201766 (6, 5, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201797 (6, 5, some (1, 5)) (5546579721668177651119602840784058375171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201798 (6, 5, some (1, 6)) (1386644930421638970001734758654008058597 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201827 (6, 5, some (2, 3)) (1074429314025503741093005404956670216663 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201828 (6, 5, some (2, 4)) (537214657011332532207144010710008563037 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 201829 (6, 5, some (2, 5)) (537214657012501559184609743379881829003 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 201830 (6, 5, some (2, 6)) (429771725611542201937874055845128031839 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201858 (6, 5, some (3, 2)) (3768774725096708059349048659165001045909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201859 (6, 5, some (3, 3)) (942193681273344957490309964647631345633 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201860 (6, 5, some (3, 4)) (1884387362547099800235025119173751531939 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 201861 (6, 5, some (3, 5)) (3768774725105714133365743926475959741707 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlllrr : KTree ℚ :=
  .node V1rlrlllrrl 201796 (6, 5, some (1, 4)) (221863188866596274689303050381047220023 / 400000000000000000000000000000000000000 : ℚ) V1rlrlllrrr

def V1rlrlllr : KTree ℚ :=
  .node V1rlrlllrl 200996 (6, 4, some (8, 4)) (543068390400560993004909808539188966149 / 1250000000000000000000000000000000000000 : ℚ) V1rlrlllrr

def V1rlrlll : KTree ℚ :=
  .node V1rlrllll 200898 (6, 4, some (5, 2)) (442550370089162568362544982335379699979 / 1250000000000000000000000000000000000000 : ℚ) V1rlrlllr

def V1rlrllrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201889 (6, 5, some (4, 1)) (3508106422018189693784652841562756241019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201890 (6, 5, some (4, 2)) (109628325689469941760439264826966808751 / 312500000000000000000000000000000000000 : ℚ) .leaf) 201891 (6, 5, some (4, 3)) (3508106422059074081432855336484889628229 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201892 (6, 5, some (4, 4)) (877026605516536719734668054320491793927 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201893 (6, 5, some (4, 5)) (3508106422080597739868709851906863710733 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201894 (6, 5, some (4, 6)) (1754053211053135945944074360131257989587 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201920 (6, 5, some (5, 0)) (3396503558204530328667423497068297057897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201921 (6, 5, some (5, 1)) (679300711671811533157027879010109667009 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201922 (6, 5, some (5, 2)) (679300711672490044428629407234174010673 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 201923 (6, 5, some (5, 3)) (135860142334571224988138005836318905831 / 400000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201925 (6, 5, some (5, 5)) (339650355839469463500464877841577459063 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 201926 (6, 5, some (5, 6)) (3396503558423734533669502211301708398659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201952 (6, 5, some (6, 0)) (3396503558328066075586768591827654685353 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201953 (6, 5, some (6, 1)) (849125889591204059947005041525334108377 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201954 (6, 5, some (6, 2)) (679300711672384603540132681981526084619 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 201955 (6, 5, some (6, 3)) (679300711673889419670848216872102869759 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201956 (6, 5, some (6, 4)) (3396503558384357794014771455736510634127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201957 (6, 5, some (6, 5)) (3396503558409912263850670874797697310301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201958 (6, 5, some (6, 6)) (3396503558433749629575328837175402942767 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201984 (6, 5, some (7, 0)) (877026605515750894356116301813939103579 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrll : KTree ℚ :=
  .node V1rlrllrlll 201924 (6, 5, some (5, 4)) (3396503558375186150329607516891010953667 / 10000000000000000000000000000000000000000 : ℚ) V1rlrllrllr

def V1rlrllrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201986 (6, 5, some (7, 2)) (1754053211031241592261137459782355780451 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201987 (6, 5, some (7, 3)) (43851330275930569453530641628407860269 / 125000000000000000000000000000000000000 : ℚ) .leaf) 201988 (6, 5, some (7, 4)) (3508106422095544826686731760188892267603 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201989 (6, 5, some (7, 5)) (350810642212625891376519201746266575803 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 202016 (6, 5, some (8, 0)) (753754945019356462587470443846246828363 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 202017 (6, 5, some (8, 1)) (753754945018442717278599533888573654351 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202018 (6, 5, some (8, 2)) (235548420318879465481483506524990607881 / 625000000000000000000000000000000000000 : ℚ) .leaf) 202019 (6, 5, some (8, 3)) (3768774725118932771123267260161235286379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202020 (6, 5, some (8, 4)) (3768774725148972037793501449182405911277 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202048 (6, 5, some (9, 0)) (2148858628045187456766618285625164087377 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202050 (6, 5, some (9, 2)) (4297717256112474268757902801756940969251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202051 (6, 5, some (9, 3)) (859543451227867708061379879648661252989 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202080 (6, 5, some (10, 0)) (1386644930416687043720402947809617899229 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202081 (6, 5, some (10, 1)) (1386644930421171018014343885899673059933 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202082 (6, 5, some (10, 2)) (2773289860852788764496923697703529960097 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 202112 (6, 5, some (11, 0)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202113 (6, 5, some (11, 1)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202790 (6, 6, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202821 (6, 6, some (1, 5)) (5524308728592901253340687531501192842823 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202822 (6, 6, some (1, 6)) (5524308728610985410934053617488239794179 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrlr : KTree ℚ :=
  .node V1rlrllrlrl 202049 (6, 5, some (9, 1)) (2148858628048727251604168625700467890379 / 5000000000000000000000000000000000000000 : ℚ) V1rlrllrlrr

def V1rlrllrl : KTree ℚ :=
  .node V1rlrllrll 201985 (6, 5, some (7, 1)) (3508106422059616871444181244539512125777 / 10000000000000000000000000000000000000000 : ℚ) V1rlrllrlr

def V1rlrllrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202853 (6, 6, some (2, 5)) (2129860159049425121923788660345875439703 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202854 (6, 6, some (2, 6)) (425972031811393038390000480942025425777 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 202883 (6, 6, some (3, 3)) (185659079472013198606976551307568723609 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202884 (6, 6, some (3, 4)) (3713181589438417144517000155016040622129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202885 (6, 6, some (3, 5)) (742636317889789141939553482320733192177 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 202886 (6, 6, some (3, 6)) (3713181589467207772011339899194248127911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202914 (6, 6, some (4, 2)) (428797487257934776794432246349136385513 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 202915 (6, 6, some (4, 3)) (3430379898059884266605650385900848429469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202916 (6, 6, some (4, 4)) (686075979612948743025993319116761305141 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 202917 (6, 6, some (4, 5)) (171518994903882886111350304703737488379 / 500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202945 (6, 6, some (5, 1)) (102775278805814483173431453109330288531 / 312500000000000000000000000000000000000 : ℚ) .leaf) 202946 (6, 6, some (5, 2)) (164440446090274920458674006990473337677 / 500000000000000000000000000000000000000 : ℚ) .leaf) 202947 (6, 6, some (5, 3)) (1644404460902491924542513710341520637029 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202948 (6, 6, some (5, 4)) (822202230453476618463597068366956426777 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202949 (6, 6, some (5, 5)) (3288808921830570390942023670389390702229 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 202950 (6, 6, some (5, 6)) (328880892185700204972293141479878233837 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202976 (6, 6, some (6, 0)) (3245369380563203014040220999816147398013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202977 (6, 6, some (6, 1)) (649073876130917225673944474543035682317 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202978 (6, 6, some (6, 2)) (1622684690327412343034775259243410300079 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 202979 (6, 6, some (6, 3)) (202835586291205862782084045623706656927 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrrl : KTree ℚ :=
  .node V1rlrllrrll 202918 (6, 6, some (4, 6)) (3430379898100526271344681039769346823351 / 10000000000000000000000000000000000000000 : ℚ) V1rlrllrrlr

def V1rlrllrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202981 (6, 6, some (6, 5)) (811342345173289109374642979434399532393 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202982 (6, 6, some (6, 6)) (3245369380718418630196709341127493255519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203008 (6, 6, some (7, 0)) (102775278805814483173431453109330288531 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203009 (6, 6, some (7, 1)) (164440446090274920458674006990473337677 / 500000000000000000000000000000000000000 : ℚ) .leaf) 203010 (6, 6, some (7, 2)) (1644404460902491924542513710341520637029 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 203011 (6, 6, some (7, 3)) (822202230453476618463597068366956426777 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203012 (6, 6, some (7, 4)) (3288808921830570390942023670389390702229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203013 (6, 6, some (7, 5)) (328880892185700204972293141479878233837 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 203040 (6, 6, some (8, 0)) (428797487257934776794432246349136385513 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 203041 (6, 6, some (8, 1)) (3430379898059884266605650385900848429469 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203043 (6, 6, some (8, 3)) (171518994903882886111350304703737488379 / 500000000000000000000000000000000000000 : ℚ) .leaf) 203044 (6, 6, some (8, 4)) (3430379898100526271344681039769346823351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203072 (6, 6, some (9, 0)) (185659079472013198606976551307568723609 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203073 (6, 6, some (9, 1)) (3713181589438417144517000155016040622129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203074 (6, 6, some (9, 2)) (742636317889789141939553482320733192177 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 203075 (6, 6, some (9, 3)) (3713181589467207772011339899194248127911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203104 (6, 6, some (10, 0)) (2129860159045353489731720082990875144331 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203105 (6, 6, some (10, 1)) (2129860159049425121923788660345875439703 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203106 (6, 6, some (10, 2)) (425972031811393038390000480942025425777 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 203136 (6, 6, some (11, 0)) (5524308728592901253340687531501192842823 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrrr : KTree ℚ :=
  .node V1rlrllrrrl 203042 (6, 6, some (8, 2)) (686075979612948743025993319116761305141 / 2000000000000000000000000000000000000000 : ℚ) V1rlrllrrrr

def V1rlrllrr : KTree ℚ :=
  .node V1rlrllrrl 202980 (6, 6, some (6, 4)) (811342345167906885778424788021159031851 / 2500000000000000000000000000000000000000 : ℚ) V1rlrllrrr

def V1rlrllr : KTree ℚ :=
  .node V1rlrllrl 202852 (6, 6, some (2, 4)) (2129860159045353489731720082990875144331 / 5000000000000000000000000000000000000000 : ℚ) V1rlrllrr

def V1rlrll : KTree ℚ :=
  .node V1rlrlll 201862 (6, 5, some (3, 6)) (3768774725125923767677573475566705096431 / 10000000000000000000000000000000000000000 : ℚ) V1rlrllr

def V1rlrlrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203168 (6, 6, some (12, 0)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203846 (6, 7, some (1, 6)) (5505627645475306593148365675877980227283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203877 (6, 7, some (2, 5)) (422826951420580251006094469450422582083 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203878 (6, 7, some (2, 6)) (1057067378555149469384294040500655447441 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203908 (6, 7, some (3, 4)) (3667907108474629320579514984138221063173 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 203909 (6, 7, some (3, 5)) (1833953554242123799392504079782933869737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203910 (6, 7, some (3, 6)) (733581421700224119853342769777703937193 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 203939 (6, 7, some (4, 3)) (3368349310985949645144085675923848080253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203940 (6, 7, some (4, 4)) (842087327747184390436181180967257488921 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 203941 (6, 7, some (4, 5)) (673669862200091014100047176291640925177 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrlllrl : KTree ℚ :=
  (.node (.node (.node .leaf 203970 (6, 7, some (5, 2)) (3205066136815910555004124373556863183617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203971 (6, 7, some (5, 3)) (3205066136814310469182005531825195491269 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203972 (6, 7, some (5, 4)) (3205066136821407760068552308261234625327 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203973 (6, 7, some (5, 5)) (801266534209010512928476072983051034537 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203974 (6, 7, some (5, 6)) (3205066136860111401414474644910356512803 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlllrr : KTree ℚ :=
  (.node (.node (.node .leaf 204002 (6, 7, some (6, 2)) (1565920109636468954313096995342133580881 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204003 (6, 7, some (6, 3)) (1565920109637517010274252650476984585631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204004 (6, 7, some (6, 4)) (782960054821341131195140746283481564793 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 204005 (6, 7, some (6, 5)) (782960054825968859797294034601693808883 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlllr : KTree ℚ :=
  .node V1rlrlrlllrl 204001 (6, 7, some (6, 1)) (3131840219264272092402775608593449295879 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrlllrr

def V1rlrlrlll : KTree ℚ :=
  .node V1rlrlrllll 203942 (6, 7, some (4, 6)) (842087327755274530804796358709825885523 / 2500000000000000000000000000000000000000 : ℚ) V1rlrlrlllr

def V1rlrlrllrll : KTree ℚ :=
  (.node (.node (.node .leaf 204032 (6, 7, some (7, 0)) (1565920109608393564639358614490679156607 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204033 (6, 7, some (7, 1)) (1565920109636406974024602698082211987447 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204034 (6, 7, some (7, 2)) (626368043854542350854725688309819316081 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204035 (6, 7, some (7, 3)) (78296005481973890104869416914544603883 / 250000000000000000000000000000000000000 : ℚ) .leaf) 204036 (6, 7, some (7, 4)) (3131840219292688484537123967449290257119 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 204064 (6, 7, some (8, 0)) (1602533068402127561662781344356363411223 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204065 (6, 7, some (8, 1)) (3205066136814619058640109853613002157873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204066 (6, 7, some (8, 2)) (400633267102007090900901356917625518151 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 204067 (6, 7, some (8, 3)) (3205066136826048448907608790583923359011 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrllrl : KTree ℚ :=
  .node V1rlrlrllrll 204037 (6, 7, some (7, 5)) (3131840219315492420010219672712820144991 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrllrlr

def V1rlrlrllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 204096 (6, 7, some (9, 0)) (1684174655494196385445305111691784614203 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204097 (6, 7, some (9, 1)) (3368349310985434162633175794367575913011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204098 (6, 7, some (9, 2)) (210521831936979766998023743848438837397 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204099 (6, 7, some (9, 3)) (673669862201110467526121943399509999917 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 204128 (6, 7, some (10, 0)) (3667907108476032635520675119073368495163 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 204130 (6, 7, some (10, 2)) (916976777121811035456953572536182436777 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 204160 (6, 7, some (11, 0)) (2114134757099481464946096127883183154911 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204161 (6, 7, some (11, 1)) (4228269514207931970846794141249322058187 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 204192 (6, 7, some (12, 0)) (5505627645458669974125214669425018539547 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrllrr : KTree ℚ :=
  .node V1rlrlrllrrl 204129 (6, 7, some (10, 1)) (733581421695249490317664818605507804027 / 2000000000000000000000000000000000000000 : ℚ) V1rlrlrllrrr

def V1rlrlrllr : KTree ℚ :=
  .node V1rlrlrllrl 204068 (6, 7, some (8, 4)) (1602533068422129968180521804944555226601 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrllrr

def V1rlrlrll : KTree ℚ :=
  .node V1rlrlrlll 204006 (6, 7, some (6, 6)) (97870006854019352821951731197148122253 / 312500000000000000000000000000000000000 : ℚ) V1rlrlrllr

def V1rlrlrlrlll : KTree ℚ :=
  (.node (.node (.node .leaf 204933 (6, 8, some (3, 5)) (363031488348858050803021082935724780683 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 204934 (6, 8, some (3, 6)) (1815157441752212034865296685806351787423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204964 (6, 8, some (4, 4)) (829418395166268046696416312656883507289 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204965 (6, 8, some (4, 5)) (103677299396118799805592110552127890413 / 312500000000000000000000000000000000000 : ℚ) .leaf) 204966 (6, 8, some (4, 6)) (103677299396708916572653965192547875259 / 312500000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrllr : KTree ℚ :=
  (.node (.node (.node .leaf 204996 (6, 8, some (5, 4)) (3138024221106555107098021728289444160731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204997 (6, 8, some (5, 5)) (392253027639958093613152019994581238901 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 204998 (6, 8, some (5, 6)) (3138024221141682634625162850940659833361 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 205026 (6, 8, some (6, 2)) (760820753593862832434196873110912472803 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrll : KTree ℚ :=
  .node V1rlrlrlrlll 204995 (6, 8, some (5, 3)) (313802422110116039952185748810454096827 / 1000000000000000000000000000000000000000 : ℚ) V1rlrlrlrllr

def V1rlrlrlrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 205028 (6, 8, some (6, 4)) (3043283014384588487869486279268930095947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205029 (6, 8, some (6, 5)) (3043283014400822308510253525770813344573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205030 (6, 8, some (6, 6)) (608656602884871316445510690203619762087 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205057 (6, 8, some (7, 1)) (3013557282032986409046423086616401289517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205058 (6, 8, some (7, 2)) (3013557282037106505376608958700759138919 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 205060 (6, 8, some (7, 4)) (602711456410539255176524298269317749289 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 205061 (6, 8, some (7, 5)) (3013557282072573513864162274851910116511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205088 (6, 8, some (8, 0)) (3043283014339529410089756040942338165447 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 205089 (6, 8, some (8, 1)) (3043283014374856938741800486420717366707 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrlr : KTree ℚ :=
  .node V1rlrlrlrlrl 205059 (6, 8, some (7, 3)) (1506778641020559497498512636241080837321 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrlrlrr

def V1rlrlrlrl : KTree ℚ :=
  .node V1rlrlrlrll 205027 (6, 8, some (6, 3)) (3043283014375964102910588723927169304247 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrlrlr

def V1rlrlrlrrll : KTree ℚ :=
  (.node (.node (.node .leaf 205091 (6, 8, some (8, 3)) (3043283014382918276555634999214390735689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205092 (6, 8, some (8, 4)) (190205188399872168325830060066883839141 / 625000000000000000000000000000000000000 : ℚ) .leaf) 205120 (6, 8, some (9, 0)) (196126513818477771459426079505562901703 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205121 (6, 8, some (9, 1)) (196126513818823944790606123924041416277 / 625000000000000000000000000000000000000 : ℚ) .leaf) 205122 (6, 8, some (9, 2)) (627604844220832977035018724927896737807 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 205152 (6, 8, some (10, 0)) (103677299395787258597226247781557380409 / 312500000000000000000000000000000000000 : ℚ) .leaf) 205153 (6, 8, some (10, 1)) (663534716132633258552653603549397857161 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 205154 (6, 8, some (10, 2)) (663534716134079953298566782912795483777 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 205184 (6, 8, some (11, 0)) (3630314883480933688861712300485518799447 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrrl : KTree ℚ :=
  .node V1rlrlrlrrll 205123 (6, 8, some (9, 3)) (1569012110557535322446878057285505690411 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrlrrlr

def V1rlrlrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 205216 (6, 8, some (12, 0)) (4201805525524986818506999694878711153489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205958 (6, 9, some (3, 6)) (899649509163294521915088948858081101327 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 205989 (6, 9, some (4, 5)) (3275483218434221984960609968631637491009 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205990 (6, 9, some (4, 6)) (409435402306463244034023932384652359479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 206020 (6, 9, some (5, 4)) (1541553435673717013061542701447189823057 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 206022 (6, 9, some (5, 6)) (1541553435689807842830329060732630910421 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 206051 (6, 9, some (6, 3)) (743048912721189304039760165625944540963 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 206052 (6, 9, some (6, 4)) (118887826035674192960592432011130669503 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 206053 (6, 9, some (6, 5)) (743048912726583585187188950078537348541 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrrr : KTree ℚ :=
  .node V1rlrlrlrrrl 206021 (6, 9, some (5, 5)) (3083106871359344441034791403198809452797 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrlrrrr

def V1rlrlrlrr : KTree ℚ :=
  .node V1rlrlrlrrl 205185 (6, 8, some (11, 1)) (726062976696550176662937905946100179027 / 2000000000000000000000000000000000000000 : ℚ) V1rlrlrlrrr

def V1rlrlrlr : KTree ℚ :=
  .node V1rlrlrlrl 205090 (6, 8, some (8, 2)) (1521641507187692617967977489975119785777 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrlrr

def V1rlrlrl : KTree ℚ :=
  .node V1rlrlrll 204902 (6, 8, some (2, 6)) (1050451381386307205601381254728944783613 / 2500000000000000000000000000000000000000 : ℚ) V1rlrlrlr

def V1rlrlrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 206082 (6, 9, some (7, 2)) (730260754020640935986745569934767054251 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 206083 (6, 9, some (7, 3)) (2921043016084867724345038636190456337411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206084 (6, 9, some (7, 4)) (1460521508047357885596011628111501872943 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206085 (6, 9, some (7, 5)) (2921043016112263000345179317199194666641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206113 (6, 9, some (8, 1)) (2921043016080167576729731265182221514491 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 206115 (6, 9, some (8, 3)) (584208603217596530339359992052456218587 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 206116 (6, 9, some (8, 4)) (2921043016100702788591898288448826137809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206144 (6, 9, some (9, 0)) (2972195650861317218045854158700686448093 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 206145 (6, 9, some (9, 1)) (2972195650884117041514470325235598758493 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlll : KTree ℚ :=
  .node V1rlrlrrllll 206114 (6, 9, some (8, 2)) (1460521508041267069539837379088039603063 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrrlllr

def V1rlrlrrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 206147 (6, 9, some (9, 3)) (371524456361762789963526104355442374397 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 206176 (6, 9, some (10, 0)) (3083106871340324679606418015372020662523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206177 (6, 9, some (10, 1)) (1541553435671662496757657005161361669441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206178 (6, 9, some (10, 2)) (3083106871347518734501725760290318741739 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206208 (6, 9, some (11, 0)) (3275483218424700914716266082656665403407 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 206240 (6, 9, some (12, 0)) (3598598036631082749105034937711589353849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207014 (6, 10, some (4, 6)) (1619901840433837809690439254210515906341 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207045 (6, 10, some (5, 5)) (1518639113040295574249649271127115550077 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 207046 (6, 10, some (5, 6)) (3037278226099386868108697436973808037257 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrllr : KTree ℚ :=
  .node V1rlrlrrllrl 206209 (6, 9, some (11, 1)) (163774160921183565460936177717205752877 / 500000000000000000000000000000000000000 : ℚ) V1rlrlrrllrr

def V1rlrlrrll : KTree ℚ :=
  .node V1rlrlrrlll 206146 (6, 9, some (9, 2)) (2972195650885556294514355870514076716431 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrllr

def V1rlrlrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 207077 (6, 10, some (6, 5)) (364228536169180144667564042729012703839 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 207078 (6, 10, some (6, 6)) (1456914144687093323133534113193745030037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207107 (6, 10, some (7, 3)) (711651365175570434848163028815895979427 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207108 (6, 10, some (7, 4)) (2846605460710654093825388212035463060033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207109 (6, 10, some (7, 5)) (2846605460726339994814927663024259440409 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 207139 (6, 10, some (8, 3)) (2825209951913804196842459334081484784843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207140 (6, 10, some (8, 4)) (2825209951924718082217241776964126027071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207169 (6, 10, some (9, 1)) (711651365174859259485368109663812496827 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 207170 (6, 10, some (9, 2)) (113864218428053494902704765155075223059 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlrl : KTree ℚ :=
  .node V1rlrlrrlrll 207138 (6, 10, some (8, 2)) (2825209951910055121546749076586481778921 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrlrlr

def V1rlrlrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 207200 (6, 10, some (10, 0)) (1456914144659558587287369925835419954169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207201 (6, 10, some (10, 1)) (1456914144667075285387361690377138202039 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207202 (6, 10, some (10, 2)) (2913828289336518745113189517935895535399 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207232 (6, 10, some (11, 0)) (1518639113032475236899592655781972836373 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207233 (6, 10, some (11, 1)) (3037278226066684175735278619691177965747 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 208070 (6, 11, some (5, 6)) (2998442513948112056022357667595483010687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 208101 (6, 11, some (6, 5)) (358127606712794235351443888703509322673 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 208102 (6, 11, some (6, 6)) (2865020853721810138673579761246233263583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 208132 (6, 11, some (7, 4)) (557072435016344264957451888658233605309 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlrr : KTree ℚ :=
  .node V1rlrlrrlrrl 207264 (6, 10, some (12, 0)) (809950920210667344281021640014099218177 / 2500000000000000000000000000000000000000 : ℚ) V1rlrlrrlrrr

def V1rlrlrrlr : KTree ℚ :=
  .node V1rlrlrrlrl 207171 (6, 10, some (9, 3)) (355825682588488119947627323607606315789 / 1250000000000000000000000000000000000000 : ℚ) V1rlrlrrlrr

def V1rlrlrrl : KTree ℚ :=
  .node V1rlrlrrll 207076 (6, 10, some (6, 4)) (1456914144670173999373999226656981148347 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrrlr

def V1rlrlrrrllll : KTree ℚ :=
  (.node (.node .leaf 208163 (6, 11, some (8, 3)) (2747944059330052743945320406479503543989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 208164 (6, 11, some (8, 4)) (2747944059339476040145316943967269227291 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rlrlrrrlllr : KTree ℚ :=
  (.node (.node .leaf 208195 (6, 11, some (9, 3)) (1373972029666303624494220510335890222801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 208225 (6, 11, some (10, 1)) (348170271884103205176491101010131009063 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rlrlrrrlll : KTree ℚ :=
  .node V1rlrlrrrllll 208194 (6, 11, some (9, 2)) (85873251853990413006574727311838395923 / 312500000000000000000000000000000000000 : ℚ) V1rlrlrrrlllr

def V1rlrlrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 208256 (6, 11, some (11, 0)) (1432510426837654551642457347556727106521 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 208257 (6, 11, some (11, 1)) (1432510426842725424155415658389335075497 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 208288 (6, 11, some (12, 0)) (46850664279957937006487361442197852931 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 209126 (6, 12, some (6, 6)) (282358609096054506223162250635947581709 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrll : KTree ℚ :=
  .node V1rlrlrrrlll 208226 (6, 11, some (10, 2)) (1392681087537425787046256508133772454629 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrrrllr

def V1rlrlrrrlrll : KTree ℚ :=
  (.node (.node .leaf 209188 (6, 12, some (8, 4)) (2684258760327386241313846003696764483709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 209219 (6, 12, some (9, 3)) (1334126921737170681221094325986683509997 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rlrlrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 209281 (6, 12, some (11, 1)) (2734057234964448566682401155251818121439 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 209312 (6, 12, some (12, 0)) (2823586090920323471566668968120374719193 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rlrlrrrlrl : KTree ℚ :=
  .node V1rlrlrrrlrll 209250 (6, 12, some (10, 2)) (167766172519878096226569949658965992731 / 625000000000000000000000000000000000000 : ℚ) V1rlrlrrrlrlr

def V1rlrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 229408 (7, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229409 (7, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229410 (7, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 229411 (7, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrlr : KTree ℚ :=
  .node V1rlrlrrrlrl 229376 (7, 0, none) (0 : ℚ) V1rlrlrrrlrr

def V1rlrlrrrl : KTree ℚ :=
  .node V1rlrlrrrll 209157 (6, 12, some (7, 5)) (1367028617492282402314320122133574532141 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrrrlr

def V1rlrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229413 (7, 0, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (570520656309595015935155031636052099143 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (5705206565418512419308388576390605298063 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229442 (7, 0, some (1, 2)) (5705206565819942427062018823192394436911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229443 (7, 0, some (1, 3)) (2852603282874399892973328903395904048301 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 229444 (7, 0, some (1, 4)) (228208262629471703089581397076339684897 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229445 (7, 0, some (1, 5)) (713150820719120814244344793555382628761 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 229472 (7, 0, some (2, 0)) (2292794562362763800197879925568498142547 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229473 (7, 0, some (2, 1)) (286599320315511189631057240587645200221 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 229474 (7, 0, some (2, 2)) (4585589124990997770340356390489814892459 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 229475 (7, 0, some (2, 3)) (2292794562490673457288264743645709604241 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229476 (7, 0, some (2, 4)) (4585589124994346799410653250741915051189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229477 (7, 0, some (2, 5)) (1146397281252842329839580780511150085797 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229504 (7, 0, some (3, 0)) (4226078937644401797823717646809181064379 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229505 (7, 0, some (3, 1)) (4226078937591703545145672449475413404891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229506 (7, 0, some (3, 2)) (4226078937582809316473729575487771942537 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229507 (7, 0, some (3, 3)) (528259867199348751292107254485468613897 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229508 (7, 0, some (3, 4)) (2113039468805238982360315294638151838141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229509 (7, 0, some (3, 5)) (4226078937626674773053069567566346574811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229536 (7, 0, some (4, 0)) (4226078937591703545145672449475413404891 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229537 (7, 0, some (4, 1)) (4226078937582809316473729575487771942537 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrlrrr : KTree ℚ :=
  .node V1rlrlrrrl 229412 (7, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) V1rlrlrrrr

def V1rlrlrr : KTree ℚ :=
  .node V1rlrlrrl 208133 (6, 11, some (7, 5)) (696340543773975854427080235493010740903 / 2500000000000000000000000000000000000000 : ℚ) V1rlrlrrr

def V1rlrlr : KTree ℚ :=
  .node V1rlrlrl 206054 (6, 9, some (6, 6)) (743048912732116701753014722717142602283 / 2500000000000000000000000000000000000000 : ℚ) V1rlrlrr

def V1rlrl : KTree ℚ :=
  .node V1rlrll 203137 (6, 6, some (11, 1)) (5524308728610985410934053617488239794179 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlr

def V1rlrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 229539 (7, 0, some (4, 3)) (2113039468805238982360315294638151838141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229540 (7, 0, some (4, 4)) (4226078937626674773053069567566346574811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229541 (7, 0, some (4, 5)) (528259867212480377297053668147552147719 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229568 (7, 0, some (5, 0)) (2292794562490673457288264743645709604241 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229569 (7, 0, some (5, 1)) (4585589124994346799410653250741915051189 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229570 (7, 0, some (5, 2)) (1146397281252842329839580780511150085797 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229571 (7, 0, some (5, 3)) (2292794562514471990588687916431394626091 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229572 (7, 0, some (5, 4)) (91711782502166732169627372942283358979 / 200000000000000000000000000000000000000 : ℚ) .leaf) 229573 (7, 0, some (5, 5)) (4585589125069196543435559419030299017037 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229600 (7, 0, some (6, 0)) (713150820719120814244344793555382628761 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 229601 (7, 0, some (6, 1)) (5705206565774145252372851295523009962981 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229602 (7, 0, some (6, 2)) (1141041313159202188724328783242913575199 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229603 (7, 0, some (6, 3)) (1141041313178957614961635923198712639073 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229604 (7, 0, some (6, 4)) (1426301641461522892870196401695184206259 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229605 (7, 0, some (6, 5)) (5705206566262991194599573074779833899873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229632 (7, 0, some (7, 0)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 229633 (7, 0, some (7, 1)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229634 (7, 0, some (7, 2)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229635 (7, 0, some (7, 3)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229636 (7, 0, some (7, 4)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229637 (7, 0, some (7, 5)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 230400 (7, 1, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 230433 (7, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230434 (7, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230435 (7, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230436 (7, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 230437 (7, 1, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230464 (7, 1, some (1, 0)) (5649480084707122640956266436275461903349 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230465 (7, 1, some (1, 1)) (2824740043672872930728595411678106435421 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230466 (7, 1, some (1, 2)) (1412370021995262688148187608158945944719 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230467 (7, 1, some (1, 3)) (1412370021992274399627748883299486380497 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 230468 (7, 1, some (1, 4)) (5649480087949887944798150896541438834619 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 230469 (7, 1, some (1, 5)) (1129896017592483132978167271752908453939 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230496 (7, 1, some (2, 0)) (4480822496439242840310649529048404053639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230497 (7, 1, some (2, 1)) (4480822497131733062735628308413374551357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230498 (7, 1, some (2, 2)) (4480822497168646886959920262871878656783 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230499 (7, 1, some (2, 3)) (2240411248573802701286149423970192313103 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230500 (7, 1, some (2, 4)) (4480822497154774969778802150718338908597 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230501 (7, 1, some (2, 5)) (4480822497170425894862777895440712545331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (4051669647978446074590400137136696272553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (4051669648053775357075927071318462856641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230530 (7, 1, some (3, 2)) (810333929605899920064936478072329831469 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 230531 (7, 1, some (3, 3)) (253229353002092551343270401181024041347 / 625000000000000000000000000000000000000 : ℚ) .leaf))))) 230532 (7, 1, some (3, 4)) (2025834824023594244568678013402627073887 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 230533 (7, 1, some (3, 5)) (1012917412015633478463204926322381058043 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (786756213497084769068404634610155321249 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 230561 (7, 1, some (4, 1)) (1966890533728378817408986183970205957081 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230562 (7, 1, some (4, 2)) (3933781067458194129321951267514680310527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230563 (7, 1, some (4, 3)) (491722633433883949843708275323810237463 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 230564 (7, 1, some (4, 4)) (3933781067485911321074516210636091848719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230565 (7, 1, some (4, 5)) (3933781067527503369088193440246699616819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230592 (7, 1, some (5, 0)) (1012917412007907847952071703099115635819 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230593 (7, 1, some (5, 1)) (405166964803060925813510615426160242831 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 230594 (7, 1, some (5, 2)) (405166964804342836009367634242257569323 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 230595 (7, 1, some (5, 3)) (4051669648058651821392842044525423271139 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230596 (7, 1, some (5, 4)) (2025834824047331390449148574484949328153 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230597 (7, 1, some (5, 5)) (810333929625107420630278005229473478659 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 230624 (7, 1, some (6, 0)) (4480822497148423531082768080588542173823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230625 (7, 1, some (6, 1)) (280051406072631818189925338895983064527 / 625000000000000000000000000000000000000 : ℚ) .leaf) 230626 (7, 1, some (6, 2)) (896164499435775516093620525317087767321 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 230627 (7, 1, some (6, 3)) (2240411248605576059475034612723287180841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230628 (7, 1, some (6, 4)) (4480822497259774722463431028711221072889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230629 (7, 1, some (6, 5)) (4480822497312947733528642194656966636349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230656 (7, 1, some (7, 0)) (2824740043983519571643265521906582934721 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 230657 (7, 1, some (7, 1)) (1412370021997024011375474257437439432479 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 230658 (7, 1, some (7, 2)) (5649480088019268184727372909543036925199 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 230659 (7, 1, some (7, 3)) (1129896017619765269954468162312580877231 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 230660 (7, 1, some (7, 4)) (112989601762164730802455483794771969237 / 200000000000000000000000000000000000000 : ℚ) .leaf) 230661 (7, 1, some (7, 5)) (5649480087451215808778967298932775922593 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230688 (7, 1, some (8, 0)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230689 (7, 1, some (8, 1)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 230690 (7, 1, some (8, 2)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230691 (7, 1, some (8, 3)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230692 (7, 1, some (8, 4)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231424 (7, 2, none) (0 : ℚ) (.node .leaf 231458 (7, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 231459 (7, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231460 (7, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 231461 (7, 2, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231489 (7, 2, some (1, 1)) (5607017756976176256221932427864042420027 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231490 (7, 2, some (1, 2)) (700877219723783543548929745611533419921 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 231491 (7, 2, some (1, 3)) (5607017757823558875401684898061124264977 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231492 (7, 2, some (1, 4)) (5607017757798843273441050642945381789933 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231493 (7, 2, some (1, 5)) (44856142062468673226742661327038955747 / 80000000000000000000000000000000000000 : ℚ) .leaf) 231520 (7, 2, some (2, 0)) (1100926452673475112221599879018711128563 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231521 (7, 2, some (2, 1)) (4403705811680295924831102281749021605127 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231522 (7, 2, some (2, 2)) (4403705811818559881644464938876395827037 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 231524 (7, 2, some (2, 4)) (4403705811802558287741527715425509178699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231525 (7, 2, some (2, 5)) (4403705811816691776463057425020431554019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231552 (7, 2, some (3, 0)) (392934424662406273545012621246530154189 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231553 (7, 2, some (3, 1)) (1964672123437593335896017979296617605997 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231554 (7, 2, some (3, 2)) (392934424687028166160008132956299820073 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 231555 (7, 2, some (3, 3)) (1964672123433352538550586328868253415841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231556 (7, 2, some (3, 4)) (1964672123438831671921879311503189551549 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231557 (7, 2, some (3, 5)) (1964672123446079827751556668386684446943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231584 (7, 2, some (4, 0)) (1871544089534251747888545772762545210109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 231585 (7, 2, some (4, 1)) (3743088179084279648244425438829721636391 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 231586 (7, 2, some (4, 2)) (3743088179075071513542490041006655001429 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231587 (7, 2, some (4, 3)) (74861763581670270591911503579390362669 / 200000000000000000000000000000000000000 : ℚ) .leaf) 231588 (7, 2, some (4, 4)) (3743088179096986469760436083180163664339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231589 (7, 2, some (4, 5)) (46788602239065922524517378429567325899 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231616 (7, 2, some (5, 0)) (1871544089545170556921337137889590836379 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231617 (7, 2, some (5, 1)) (935772044768691941752747402132947249647 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 231618 (7, 2, some (5, 2)) (467886022385098823844895855711706939811 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231619 (7, 2, some (5, 3)) (3743088179093848612864974592347405030803 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231620 (7, 2, some (5, 4)) (187154408955823958505391610891903686629 / 500000000000000000000000000000000000000 : ℚ) .leaf) 231621 (7, 2, some (5, 5)) (748617635830228517574845281186279614613 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 231648 (7, 2, some (6, 0)) (785868849373149698844889795150412165251 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 231649 (7, 2, some (6, 1)) (3929344246869088047025034587187370487051 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 231650 (7, 2, some (6, 2)) (785868849376455533107874874584715756893 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231651 (7, 2, some (6, 3)) (15717376987606217370179965627203599889 / 40000000000000000000000000000000000000 : ℚ) .leaf) 231652 (7, 2, some (6, 4)) (3929344246939049624247861812219259613029 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231653 (7, 2, some (6, 5)) (3929344246974553990847169283485112413441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231680 (7, 2, some (7, 0)) (1100926452950168556226206806235458378659 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 231681 (7, 2, some (7, 1)) (220185290590739141341811773188428731669 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231682 (7, 2, some (7, 2)) (1100926452958250038388653069307432149051 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231683 (7, 2, some (7, 3)) (2201852905935725796087969243891758068217 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231684 (7, 2, some (7, 4)) (275231613244390521746784880505557871807 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 231685 (7, 2, some (7, 5)) (2201852905918542214399461824805444105239 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 231712 (7, 2, some (8, 0)) (5607017757816741891380906107231500660793 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231713 (7, 2, some (8, 1)) (1401754439459426541111455511700605462787 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231714 (7, 2, some (8, 2)) (5607017757875992819673850368435102297219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231715 (7, 2, some (8, 3)) (2803508878970431028443750816089132889261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231716 (7, 2, some (8, 4)) (5607017757994688758592157374753963097627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231744 (7, 2, some (9, 0)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 231745 (7, 2, some (9, 1)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231746 (7, 2, some (9, 2)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231747 (7, 2, some (9, 3)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232448 (7, 3, none) (0 : ℚ) (.node .leaf 232483 (7, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232485 (7, 3, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232514 (7, 3, some (1, 2)) (5573585864270544238151594670511952976341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232515 (7, 3, some (1, 3)) (5573585864339543957490839018108454254909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232516 (7, 3, some (1, 4)) (5573585864310482409963249711703460080459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232517 (7, 3, some (1, 5)) (5573585864318023909893290837263552669453 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232545 (7, 3, some (2, 1)) (4344547122896565087901258740784943001051 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232546 (7, 3, some (2, 2)) (2172273561565924351496374381134616026513 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232547 (7, 3, some (2, 3)) (4344547123122679213200384405900105347451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232548 (7, 3, some (2, 4)) (1086136780780137059710462994567087071793 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 232549 (7, 3, some (2, 5)) (4344547123133212662755979524342048981313 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 232576 (7, 3, some (3, 0)) (3838693182339740065681946302122812479483 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232577 (7, 3, some (3, 1)) (479836647846177812339112288185665001093 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 232578 (7, 3, some (3, 2)) (239918323925139090570649004304114543557 / 625000000000000000000000000000000000000 : ℚ) .leaf) 232579 (7, 3, some (3, 3)) (59979580981172375729340786068881575257 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232580 (7, 3, some (3, 4)) (479836647850386107547139754472938858133 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 232581 (7, 3, some (3, 5)) (3838693182816698206881301162466650146139 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232608 (7, 3, some (4, 0)) (3608434890740223018133289795814483669057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232609 (7, 3, some (4, 1)) (3608434890841594054865403685810627762027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232610 (7, 3, some (4, 2)) (721686978166893231594719458901715313657 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 232611 (7, 3, some (4, 3)) (721686978167607071702825993787391677877 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 232612 (7, 3, some (4, 4)) (1804217445424926820377505201904213208163 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232640 (7, 3, some (5, 0)) (3540402960715501365153691135931625625061 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232641 (7, 3, some (5, 1)) (3540402960715597277090379586849065686013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232642 (7, 3, some (5, 2)) (885100740178522715657079136522110564599 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232643 (7, 3, some (5, 3)) (3540402960724258776809269843276904963709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232644 (7, 3, some (5, 4)) (354040296074133303782038867280723233671 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 232645 (7, 3, some (5, 5)) (1770201480385552023265215602964561022081 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232672 (7, 3, some (6, 0)) (2819089758470025903791155107131474149 / 7812500000000000000000000000000000000 : ℚ) .leaf) 232673 (7, 3, some (6, 1)) (902108722708463003340444824326363107067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232674 (7, 3, some (6, 2)) (3608434890842180678321474561171044055199 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 232675 (7, 3, some (6, 3)) (3608434890856814583885091635622575201893 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 232676 (7, 3, some (6, 4)) (1804217445441838835411164702951982726819 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232677 (7, 3, some (6, 5)) (1804217445458384713112747638505944812209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232704 (7, 3, some (7, 0)) (1919346591397224090900194800204689759877 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232705 (7, 3, some (7, 1)) (3838693182800421461657858876672621147001 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232706 (7, 3, some (7, 2)) (1919346591407102592349584955770662049407 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232707 (7, 3, some (7, 3)) (3838693182837442946523671307403892311689 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232708 (7, 3, some (7, 4)) (959673295718307454832023119169642263449 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232709 (7, 3, some (7, 5)) (3838693182878376498122111288125318561783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232736 (7, 3, some (8, 0)) (4344547123121834953260539996583146582261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232737 (7, 3, some (8, 1)) (4344547123136219004189738379297014587917 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 232738 (7, 3, some (8, 2)) (868909424631306059297538835515271937087 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrlrr : KTree ℚ :=
  .node V1rlrrlrrl 232613 (7, 3, some (4, 5)) (72168697817430808739624783353655983469 / 200000000000000000000000000000000000000 : ℚ) V1rlrrlrrr

def V1rlrrlr : KTree ℚ :=
  .node V1rlrrlrl 232484 (7, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) V1rlrrlrr

def V1rlrrl : KTree ℚ :=
  .node V1rlrrll 231523 (7, 2, some (2, 3)) (1100926452950101354773344838793832077331 / 2500000000000000000000000000000000000000 : ℚ) V1rlrrlr

def V1rlrrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232740 (7, 3, some (8, 4)) (4344547123235892755443160482092543474579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232768 (7, 3, some (9, 0)) (696698233041121398931706256225853652709 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 232769 (7, 3, some (9, 1)) (696698233043732832735057401726130627569 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232770 (7, 3, some (9, 2)) (5573585864393765027045281908445464967367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232771 (7, 3, some (9, 3)) (5573585864447041929325746983066763521879 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232800 (7, 3, some (10, 0)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232801 (7, 3, some (10, 1)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 232802 (7, 3, some (10, 2)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233472 (7, 4, none) (0 : ℚ) (.node .leaf 233508 (7, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 233509 (7, 4, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 233539 (7, 4, some (1, 3)) (5546579721696424919151136708805447583897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233540 (7, 4, some (1, 4)) (1386644930415961413131098079080762985397 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233541 (7, 4, some (1, 5)) (5546579721669607127357593890329645153427 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233570 (7, 4, some (2, 2)) (4297717256094878518903170975398911739591 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233571 (7, 4, some (2, 3)) (214885862804856533436868759442617376313 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 233572 (7, 4, some (2, 4)) (1074429314022832894915698398864480083467 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233573 (7, 4, some (2, 5)) (4297717256102638991092617683570737687603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233601 (7, 4, some (3, 1)) (235548420313731734095860631923875958453 / 625000000000000000000000000000000000000 : ℚ) .leaf) 233602 (7, 4, some (3, 2)) (3768774725098794101287698211589166159023 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233603 (7, 4, some (3, 3)) (471096840636436059421757875469893780099 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233605 (7, 4, some (3, 5)) (47109684063868133976095927468048039781 / 125000000000000000000000000000000000000 : ℚ) .leaf) 233632 (7, 4, some (4, 0)) (877026605462129901057422100884543718099 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233633 (7, 4, some (4, 1)) (3508106422054026977132666227234283793371 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233634 (7, 4, some (4, 2)) (3508106422060518240426686653746046275647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233635 (7, 4, some (4, 3)) (701621284412067177227566416772368985689 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 233636 (7, 4, some (4, 4)) (109628325689697654605599753094400079271 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233637 (7, 4, some (4, 5)) (3508106422088264583242560594503037071601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233664 (7, 4, some (5, 0)) (679300711664373551509418886236615191083 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233665 (7, 4, some (5, 1)) (3396503558365289443316994792087429709537 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233666 (7, 4, some (5, 2)) (3396503558361451496300106062707561978559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233668 (7, 4, some (5, 4)) (3396503558382290425816795991200657842827 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233669 (7, 4, some (5, 5)) (339650355840714780988690460749689509263 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 233696 (7, 4, some (6, 0)) (3396503558365255983824813555695127064983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233697 (7, 4, some (6, 1)) (424562944795247127326771551273097097167 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 233698 (7, 4, some (6, 2)) (3396503558364752146104007493108041090311 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 233699 (7, 4, some (6, 3)) (3396503558376333960724680803397110274641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233700 (7, 4, some (6, 4)) (339650355839676200320262424295162738193 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 233701 (7, 4, some (6, 5)) (339650355842649898763326847860251061633 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 233728 (7, 4, some (7, 0)) (3508106422062367706919917935361125315467 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233729 (7, 4, some (7, 1)) (701621284411907757209241777975801003149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrllr : KTree ℚ :=
  .node V1rlrrrllrl 233667 (7, 4, some (5, 3)) (169825177918414964397958389892720751391 / 500000000000000000000000000000000000000 : ℚ) V1rlrrrllrr

def V1rlrrrll : KTree ℚ :=
  .node V1rlrrrlll 233604 (7, 4, some (3, 4)) (1884387362548368548706528532366622525921 / 5000000000000000000000000000000000000000 : ℚ) V1rlrrrllr

def V1rlrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233731 (7, 4, some (7, 3)) (3508106422086048030666817642216963377793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233732 (7, 4, some (7, 4)) (1754053211057280061172062081865997709787 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233733 (7, 4, some (7, 5)) (3508106422136743352357262626196067946569 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233760 (7, 4, some (8, 0)) (3768774725090871842748275566547037282651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233761 (7, 4, some (8, 1)) (3768774725098539947809756126111222604039 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 233762 (7, 4, some (8, 2)) (3768774725113187199865957953195735968943 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233763 (7, 4, some (8, 3)) (9421936812848344184141320985640668271 / 25000000000000000000000000000000000000 : ℚ) .leaf) 233764 (7, 4, some (8, 4)) (3768774725174108167726510141231900236563 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233792 (7, 4, some (9, 0)) (4297717256094965080286995596656381133807 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233793 (7, 4, some (9, 1)) (4297717256109535926860325416380281515373 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233795 (7, 4, some (9, 3)) (4297717256172298143379438161919247417943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233824 (7, 4, some (10, 0)) (221863188867312490564312482103254089803 / 400000000000000000000000000000000000000 : ℚ) .leaf) 233825 (7, 4, some (10, 1)) (554657972170364500714602921426619437769 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233826 (7, 4, some (10, 2)) (34666123260950580817059783883863695781 / 62500000000000000000000000000000000000 : ℚ) .leaf) 233856 (7, 4, some (11, 0)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 233857 (7, 4, some (11, 1)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234533 (7, 5, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234564 (7, 5, some (1, 4)) (1381077182147478768355672977090360461487 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234565 (7, 5, some (1, 5)) (5524308728594206345142097067189456351267 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234595 (7, 5, some (2, 3)) (212986015905004278872631484133755468607 / 500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrlrl : KTree ℚ :=
  .node V1rlrrrlrll 233794 (7, 4, some (9, 2)) (2148858628066065066216153033840983682817 / 5000000000000000000000000000000000000000 : ℚ) V1rlrrrlrlr

def V1rlrrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234597 (7, 5, some (2, 5)) (4259720318101202627927208396908495711989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234626 (7, 5, some (3, 2)) (3713181589442723323186561416484459799137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234627 (7, 5, some (3, 3)) (1856590794718905692975817164071719727869 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234628 (7, 5, some (3, 4)) (1856590794720218599021923715218345874013 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234629 (7, 5, some (3, 5)) (3713181589452274130271693494965773030373 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 234657 (7, 5, some (4, 1)) (68607597960684834037523569817555137521 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234658 (7, 5, some (4, 2)) (3430379898062468417447897574679885763493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234659 (7, 5, some (4, 3)) (1715189949030066493980568461725868640237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234660 (7, 5, some (4, 4)) (214398743629264829144466502274612332739 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 234661 (7, 5, some (4, 5)) (27443039184670315190554400129099063049 / 80000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234689 (7, 5, some (5, 1)) (3288808921803582166828385689353879250951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234690 (7, 5, some (5, 2)) (1644404460901974984730100103671152762281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234691 (7, 5, some (5, 3)) (822202230451936656573868281904227388381 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234692 (7, 5, some (5, 4)) (1644404460909775635646795052529492281927 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234693 (7, 5, some (5, 5)) (3288808921840599232010707986182125612201 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 234720 (7, 5, some (6, 0)) (1622684690318514341037409916463713444489 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234721 (7, 5, some (6, 1)) (811342345164051731819783925403424042101 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234722 (7, 5, some (6, 2)) (3245369380655699163649421562520598412851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234723 (7, 5, some (6, 3)) (405671172583062991975694834055555109609 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 234724 (7, 5, some (6, 4)) (3245369380680947751048043598975488975927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrlrr : KTree ℚ :=
  .node V1rlrrrlrrl 234688 (7, 5, some (5, 0)) (3288808921698780658963278121953425627411 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrlrrr

def V1rlrrrlr : KTree ℚ :=
  .node V1rlrrrlrl 234596 (7, 5, some (2, 4)) (851944063618225126920208938062606440101 / 2000000000000000000000000000000000000000 : ℚ) V1rlrrrlrr

def V1rlrrrl : KTree ℚ :=
  .node V1rlrrrll 233730 (7, 4, some (7, 2)) (3508106422069272092173986958967001750793 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrlr

def V1rlrrrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234752 (7, 5, some (7, 0)) (411101115225852665595708078675711938047 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 234753 (7, 5, some (7, 1)) (1644404460901932104722729043743950638991 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234754 (7, 5, some (7, 2)) (3288808921809233730423699936414373625699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234755 (7, 5, some (7, 3)) (10277527880694776846275612514205975197 / 31250000000000000000000000000000000000 : ℚ) .leaf) 234756 (7, 5, some (7, 4)) (1644404460922502254237096305125178775779 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 234757 (7, 5, some (7, 5)) (1644404460935233141409695761353464135909 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234784 (7, 5, some (8, 0)) (1715189949030635217432314189857902439307 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234785 (7, 5, some (8, 1)) (686075979612350560827181798669211329177 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234786 (7, 5, some (8, 2)) (3430379898072541935343810535890778404449 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234787 (7, 5, some (8, 3)) (3430379898091412248525191664702248566381 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234816 (7, 5, some (9, 0)) (3713181589436887972140368892575772530713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234817 (7, 5, some (9, 1)) (928295397361425370158557764682626104351 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234818 (7, 5, some (9, 2)) (1856590794730702580714239869380532056943 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234819 (7, 5, some (9, 3)) (1856590794744702445228792468957465846661 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234848 (7, 5, some (10, 0)) (2129860159048277238761901396726516297167 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 234849 (7, 5, some (10, 1)) (4259720318111256054628826722727497964231 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234850 (7, 5, some (10, 2)) (4259720318136119350066829799500597394821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234880 (7, 5, some (11, 0)) (552430872860927647646990213884532881073 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 234881 (7, 5, some (11, 1)) (5524308728630060844737146566648361943723 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234912 (7, 5, some (12, 0)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrrll : KTree ℚ :=
  .node V1rlrrrrlll 234788 (7, 5, some (8, 4)) (1715189949060274328247979031395376897987 / 5000000000000000000000000000000000000000 : ℚ) V1rlrrrrllr

def V1rlrrrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235620 (7, 6, some (2, 4)) (2114134757099481464946096127883183154911 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235621 (7, 6, some (2, 5)) (4228269514207931970846794141249322058187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235651 (7, 6, some (3, 3)) (3667907108476032635520675119073368495163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235652 (7, 6, some (3, 4)) (733581421695249490317664818605507804027 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 235653 (7, 6, some (3, 5)) (916976777121811035456953572536182436777 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 235683 (7, 6, some (4, 3)) (3368349310985434162633175794367575913011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235684 (7, 6, some (4, 4)) (210521831936979766998023743848438837397 / 625000000000000000000000000000000000000 : ℚ) .leaf) 235685 (7, 6, some (4, 5)) (673669862201110467526121943399509999917 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 235713 (7, 6, some (5, 1)) (1602533068402127561662781344356363411223 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrlrl : KTree ℚ :=
  .node V1rlrrrrlrll 235682 (7, 6, some (4, 2)) (1684174655494196385445305111691784614203 / 5000000000000000000000000000000000000000 : ℚ) V1rlrrrrlrlr

def V1rlrrrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 235715 (7, 6, some (5, 3)) (400633267102007090900901356917625518151 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 235716 (7, 6, some (5, 4)) (3205066136826048448907608790583923359011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235717 (7, 6, some (5, 5)) (1602533068422129968180521804944555226601 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235744 (7, 6, some (6, 0)) (1565920109608393564639358614490679156607 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235745 (7, 6, some (6, 1)) (1565920109636406974024602698082211987447 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 235747 (7, 6, some (6, 3)) (78296005481973890104869416914544603883 / 250000000000000000000000000000000000000 : ℚ) .leaf) 235748 (7, 6, some (6, 4)) (3131840219292688484537123967449290257119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235749 (7, 6, some (6, 5)) (3131840219315492420010219672712820144991 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 235776 (7, 6, some (7, 0)) (3131840219264272092402775608593449295879 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrlrr : KTree ℚ :=
  .node V1rlrrrrlrrl 235746 (7, 6, some (6, 2)) (626368043854542350854725688309819316081 / 2000000000000000000000000000000000000000 : ℚ) V1rlrrrrlrrr

def V1rlrrrrlr : KTree ℚ :=
  .node V1rlrrrrlrl 235714 (7, 6, some (5, 2)) (3205066136814619058640109853613002157873 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrrlrr

def V1rlrrrrl : KTree ℚ :=
  .node V1rlrrrrll 235589 (7, 6, some (1, 5)) (5505627645458669974125214669425018539547 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrrlr

def V1rlrrrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 235778 (7, 6, some (7, 2)) (1565920109637517010274252650476984585631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235779 (7, 6, some (7, 3)) (782960054821341131195140746283481564793 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235780 (7, 6, some (7, 4)) (782960054825968859797294034601693808883 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235781 (7, 6, some (7, 5)) (97870006854019352821951731197148122253 / 312500000000000000000000000000000000000 : ℚ) .leaf) 235808 (7, 6, some (8, 0)) (3205066136815910555004124373556863183617 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 235810 (7, 6, some (8, 2)) (3205066136821407760068552308261234625327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235811 (7, 6, some (8, 3)) (801266534209010512928476072983051034537 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235812 (7, 6, some (8, 4)) (3205066136860111401414474644910356512803 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 235840 (7, 6, some (9, 0)) (3368349310985949645144085675923848080253 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrll : KTree ℚ :=
  .node V1rlrrrrrlll 235809 (7, 6, some (8, 1)) (3205066136814310469182005531825195491269 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrrrllr

def V1rlrrrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 235842 (7, 6, some (9, 2)) (673669862200091014100047176291640925177 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 235843 (7, 6, some (9, 3)) (842087327755274530804796358709825885523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235872 (7, 6, some (10, 0)) (3667907108474629320579514984138221063173 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235873 (7, 6, some (10, 1)) (1833953554242123799392504079782933869737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235874 (7, 6, some (10, 2)) (733581421700224119853342769777703937193 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 235905 (7, 6, some (11, 1)) (1057067378555149469384294040500655447441 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235936 (7, 6, some (12, 0)) (5505627645475306593148365675877980227283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236645 (7, 7, some (2, 5)) (4201805525532626451637253808624453940873 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 236676 (7, 7, some (3, 4)) (181515744174055037152711751566503725197 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrlr : KTree ℚ :=
  .node V1rlrrrrrlrl 235904 (7, 6, some (11, 0)) (422826951420580251006094469450422582083 / 1000000000000000000000000000000000000000 : ℚ) V1rlrrrrrlrr

def V1rlrrrrrl : KTree ℚ :=
  .node V1rlrrrrrll 235841 (7, 6, some (9, 1)) (842087327747184390436181180967257488921 / 2500000000000000000000000000000000000000 : ℚ) V1rlrrrrrlr

def V1rlrrrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 236707 (7, 7, some (4, 3)) (3317673580663110777290332188684058674409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236708 (7, 7, some (4, 4)) (82941839516688946583564809968466576889 / 250000000000000000000000000000000000000 : ℚ) .leaf) 236709 (7, 7, some (4, 5)) (663534716136032425402038170529652983133 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236738 (7, 7, some (5, 2)) (3138024221102167509842603880222281969323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236739 (7, 7, some (5, 3)) (627604844220417599979032429768371209351 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 236741 (7, 7, some (5, 5)) (627604844225306628133104134093290510809 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 236769 (7, 7, some (6, 1)) (1521641507185319728287800780839695820491 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236770 (7, 7, some (6, 2)) (1521641507187400096770255301919959656257 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 236771 (7, 7, some (6, 3)) (1521641507189426131181473405839213720683 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrrl : KTree ℚ :=
  .node V1rlrrrrrrll 236740 (7, 7, some (5, 4)) (3138024221110453776625410511616717697693 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrrrrlr

def V1rlrrrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 236773 (7, 7, some (6, 5)) (3043283014410617048638713724964906391393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236800 (7, 7, some (7, 0)) (120542291280241240259667773718354861907 / 400000000000000000000000000000000000000 : ℚ) .leaf) 236801 (7, 7, some (7, 1)) (3013557282037155672443733523492083825109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236802 (7, 7, some (7, 2)) (602711456407622995699095182067929076651 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 236803 (7, 7, some (7, 3)) (376694660255761145817214335909736111563 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 236805 (7, 7, some (7, 5)) (3013557282084478178132982832835856817183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236832 (7, 7, some (8, 0)) (1521641507185319728287800780839695820491 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236833 (7, 7, some (8, 1)) (1521641507187400096770255301919959656257 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 236834 (7, 7, some (8, 2)) (1521641507189426131181473405839213720683 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrrr : KTree ℚ :=
  .node V1rlrrrrrrrl 236804 (7, 7, some (7, 4)) (188347330128850135885853617581387293549 / 625000000000000000000000000000000000000 : ℚ) V1rlrrrrrrrr

def V1rlrrrrrr : KTree ℚ :=
  .node V1rlrrrrrrl 236772 (7, 7, some (6, 4)) (121731320575621749662396230882408118527 / 400000000000000000000000000000000000000 : ℚ) V1rlrrrrrrr

def V1rlrrrrr : KTree ℚ :=
  .node V1rlrrrrrl 236677 (7, 7, some (3, 5)) (1815157441745651293153198652838440799703 / 5000000000000000000000000000000000000000 : ℚ) V1rlrrrrrr

def V1rlrrrr : KTree ℚ :=
  .node V1rlrrrrl 235777 (7, 6, some (7, 1)) (1565920109636468954313096995342133580881 / 5000000000000000000000000000000000000000 : ℚ) V1rlrrrrr

def V1rlrrr : KTree ℚ :=
  .node V1rlrrrl 234725 (7, 5, some (6, 5)) (811342345176757573205344802236423983031 / 2500000000000000000000000000000000000000 : ℚ) V1rlrrrr

def V1rlrr : KTree ℚ :=
  .node V1rlrrl 232739 (7, 3, some (8, 3)) (4344547123196930875580687629529579377009 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrr

def V1rlr : KTree ℚ :=
  .node V1rlrl 229538 (7, 0, some (4, 2)) (528259867199348751292107254485468613897 / 1250000000000000000000000000000000000000 : ℚ) V1rlrr

def V1rl : KTree ℚ :=
  .node V1rll 199910 (6, 3, some (6, 6)) (982336061735533704636400862874075113159 / 2500000000000000000000000000000000000000 : ℚ) V1rlr

def V1rrllllllll : KTree ℚ :=
  (.node (.node (.node .leaf 236836 (7, 7, some (8, 4)) (3043283014410617048638713724964906391393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236864 (7, 7, some (9, 0)) (3138024221102167509842603880222281969323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236865 (7, 7, some (9, 1)) (627604844220417599979032429768371209351 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236866 (7, 7, some (9, 2)) (3138024221110453776625410511616717697693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236867 (7, 7, some (9, 3)) (627604844225306628133104134093290510809 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllllr : KTree ℚ :=
  (.node (.node (.node .leaf 236897 (7, 7, some (10, 1)) (82941839516688946583564809968466576889 / 250000000000000000000000000000000000000 : ℚ) .leaf) 236898 (7, 7, some (10, 2)) (663534716136032425402038170529652983133 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 236928 (7, 7, some (11, 0)) (181515744174055037152711751566503725197 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 236929 (7, 7, some (11, 1)) (1815157441745651293153198652838440799703 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllll : KTree ℚ :=
  .node V1rrllllllll 236896 (7, 7, some (10, 0)) (3317673580663110777290332188684058674409 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllllllr

def V1rrllllllrl : KTree ℚ :=
  (.node (.node (.node .leaf 237701 (7, 8, some (3, 5)) (359859803664061397421935762127093514717 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 237732 (7, 8, some (4, 4)) (204717701151653363268801003573769044551 / 625000000000000000000000000000000000000 : ℚ) .leaf) 237733 (7, 8, some (4, 5)) (3275483218438033982698936175423935767539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237763 (7, 8, some (5, 3)) (770776717835975123716986914299518844523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 237764 (7, 8, some (5, 4)) (123324274854030305240596067902862866447 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllllrr : KTree ℚ :=
  (.node (.node (.node .leaf 237794 (7, 8, some (6, 2)) (594439130176891347781341123540213499787 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 237795 (7, 8, some (6, 3)) (2972195650886801066080637446461414192293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237796 (7, 8, some (6, 4)) (23220278522631418512995995072390667797 / 78125000000000000000000000000000000000 : ℚ) (.node .leaf 237797 (7, 8, some (6, 5)) (148609782545733804093289266851781412439 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllllr : KTree ℚ :=
  .node V1rrllllllrl 237765 (7, 8, some (5, 5)) (1541553435682596989761366156964410501003 / 5000000000000000000000000000000000000000 : ℚ) V1rrllllllrr

def V1rrllllll : KTree ℚ :=
  .node V1rrlllllll 236960 (7, 7, some (12, 0)) (4201805525532626451637253808624453940873 / 10000000000000000000000000000000000000000 : ℚ) V1rrllllllr

def V1rrlllllrll : KTree ℚ :=
  (.node (.node (.node .leaf 237826 (7, 8, some (7, 2)) (2921043016082793426331381855733232220713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237827 (7, 8, some (7, 3)) (2921043016088730776085158104257916943263 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237828 (7, 8, some (7, 4)) (18256518850637420353528031683881808173 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237829 (7, 8, some (7, 5)) (584208603224560903848826434841428340991 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 237856 (7, 8, some (8, 0)) (1460521508032171799760240212415916930929 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 237858 (7, 8, some (8, 2)) (365130377010576054636666442329162915353 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 237859 (7, 8, some (8, 3)) (1460521508046983823401832556113683947779 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237860 (7, 8, some (8, 4)) (2921043016110978532372592536226931496771 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 237888 (7, 8, some (9, 0)) (23220278522515770394993452669198775829 / 78125000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllrl : KTree ℚ :=
  .node V1rrlllllrll 237857 (7, 8, some (8, 1)) (730260754020574375786266375085965756959 / 2500000000000000000000000000000000000000 : ℚ) V1rrlllllrlr

def V1rrlllllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 237890 (7, 8, some (9, 2)) (2972195650889970541325182890700586258699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237891 (7, 8, some (9, 3)) (29721956509029134303378100004619285583 / 100000000000000000000000000000000000000 : ℚ) .leaf) 237920 (7, 8, some (10, 0)) (38538835891799407173137380240258518581 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237921 (7, 8, some (10, 1)) (3083106871345278050679454674588967541841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237922 (7, 8, some (10, 2)) (770776717838665500663836883976523098409 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 237953 (7, 8, some (11, 1)) (3275483218428908399478840685358859248213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237984 (7, 8, some (12, 0)) (449824754579065475461416040707386912407 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 238757 (7, 9, some (4, 5)) (1619901840427352741166826982308776173263 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 238788 (7, 9, some (5, 4)) (3037278226072524454348975331230831198761 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllrr : KTree ℚ :=
  .node V1rrlllllrrl 237952 (7, 8, some (11, 0)) (818870804605808522003324930366817057759 / 2500000000000000000000000000000000000000 : ℚ) V1rrlllllrrr

def V1rrlllllr : KTree ℚ :=
  .node V1rrlllllrl 237889 (7, 8, some (9, 1)) (743048912721106653901439325827098998517 / 2500000000000000000000000000000000000000 : ℚ) V1rrlllllrr

def V1rrlllll : KTree ℚ :=
  .node V1rrllllll 237825 (7, 8, some (7, 1)) (2921043016080433817531648044577426703659 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllllr

def V1rrllllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 238819 (7, 9, some (6, 3)) (145691414466799955359111140300318434081 / 500000000000000000000000000000000000000 : ℚ) .leaf) 238820 (7, 9, some (6, 4)) (1456914144672284587736383415443215002471 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 238821 (7, 9, some (6, 5)) (582765657872125100068082049730377745693 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 238850 (7, 9, some (7, 2)) (1423302730350509388189580132041384440691 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 238851 (7, 9, some (7, 3)) (569321092141051146478510524950417764811 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 238853 (7, 9, some (7, 5)) (569321092147122759075833595092531700183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 238881 (7, 9, some (8, 1)) (113008398076356426450076200866366830251 / 400000000000000000000000000000000000000 : ℚ) .leaf) 238882 (7, 9, some (8, 2)) (1412604975955584658727235221620543309797 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 238883 (7, 9, some (8, 3)) (565041990383713334754756014645296720173 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllrll : KTree ℚ :=
  .node V1rrllllrlll 238852 (7, 9, some (7, 4)) (1423302730358360602885618606639786791743 / 5000000000000000000000000000000000000000 : ℚ) V1rrllllrllr

def V1rrllllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 238912 (7, 9, some (9, 0)) (2846605460689883605746777825754066620331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238913 (7, 9, some (9, 1)) (1423302730350367153117021148210967744171 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 238914 (7, 9, some (9, 2)) (2846605460704324060266775716436230575699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 238915 (7, 9, some (9, 3)) (711651365178719425561961576465808173019 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 238944 (7, 9, some (10, 0)) (2913828289333087227865755271513632544789 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 238946 (7, 9, some (10, 2)) (2913828289341755120190778334316938322037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238976 (7, 9, some (11, 0)) (30372782260669825285040333733189319427 / 100000000000000000000000000000000000000 : ℚ) .leaf) 238977 (7, 9, some (11, 1)) (1518639113034762257783374543273060908669 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 239008 (7, 9, some (12, 0)) (3239803680841905584549454110986691423891 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllrlr : KTree ℚ :=
  .node V1rrllllrlrl 238945 (7, 9, some (10, 1)) (291382828933503243905477086817167159713 / 1000000000000000000000000000000000000000 : ℚ) V1rrllllrlrr

def V1rrllllrl : KTree ℚ :=
  .node V1rrllllrll 238884 (7, 9, some (8, 4)) (353151243991650481699242236188377496833 / 1250000000000000000000000000000000000000 : ℚ) V1rrllllrlr

def V1rrllllrrlll : KTree ℚ :=
  (.node (.node .leaf 239844 (7, 10, some (6, 4)) (573004170738804749622060737540591735297 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 239845 (7, 10, some (6, 5)) (2865020853708611435245344020755160348003 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrllr : KTree ℚ :=
  (.node (.node .leaf 239876 (7, 10, some (7, 4)) (557072435017374986281153242018814328567 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 239877 (7, 10, some (7, 5)) (2785362175104069063016946942942594384617 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrll : KTree ℚ :=
  .node V1rrllllrrlll 239875 (7, 10, some (7, 3)) (2785362175076902367472247689668602825389 / 10000000000000000000000000000000000000000 : ℚ) V1rrllllrrllr

def V1rrllllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 239907 (7, 10, some (8, 3)) (2747944059333856120107873006725505678637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 239908 (7, 10, some (8, 4)) (549588811869320359875920350513284558747 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 239937 (7, 10, some (9, 1)) (1373972029663414968028558460340083088889 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 239938 (7, 10, some (9, 2)) (274794405932962373890260601875210811227 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllrrl : KTree ℚ :=
  .node V1rrllllrrll 239906 (7, 10, some (8, 2)) (549588811865624444250621132341244820251 / 2000000000000000000000000000000000000000 : ℚ) V1rrllllrrlr

def V1rrllllrrrll : KTree ℚ :=
  (.node (.node .leaf 239968 (7, 10, some (10, 0)) (2785362175066908336614355578005669241657 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 239969 (7, 10, some (10, 1)) (2785362175073919435460092030974877353027 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrrlr : KTree ℚ :=
  (.node (.node .leaf 240000 (7, 10, some (11, 0)) (2865020853684873656748330714268416254957 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 240001 (7, 10, some (11, 1)) (11460083414747830116618306643256485463 / 40000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrrl : KTree ℚ :=
  .node V1rrllllrrrll 239970 (7, 10, some (10, 2)) (696340543769657935976074629547389508207 / 2500000000000000000000000000000000000000 : ℚ) V1rrllllrrrlr

def V1rrllllrrrrl : KTree ℚ :=
  (.node (.node .leaf 240869 (7, 11, some (6, 5)) (2823586090947761813001428256819702362921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 240900 (7, 11, some (7, 4)) (1367028617488028804352641086080067365601 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrrrr : KTree ℚ :=
  (.node .leaf 240931 (7, 11, some (8, 3)) (1342129380161136202463437722732129642737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrrr : KTree ℚ :=
  .node V1rrllllrrrrl 240901 (7, 11, some (7, 5)) (2734057234991785260502564177142660275653 / 10000000000000000000000000000000000000000 : ℚ) V1rrllllrrrrr

def V1rrllllrrr : KTree ℚ :=
  .node V1rrllllrrrl 240032 (7, 10, some (12, 0)) (1499221256959258055105526564170713555617 / 5000000000000000000000000000000000000000 : ℚ) V1rrllllrrrr

def V1rrllllrr : KTree ℚ :=
  .node V1rrllllrrl 239939 (7, 10, some (9, 3)) (2747944059338227169025884957913543994257 / 10000000000000000000000000000000000000000 : ℚ) V1rrllllrrr

def V1rrllllr : KTree ℚ :=
  .node V1rrllllrl 239813 (7, 10, some (5, 5)) (2998442513935014133034172475444040832573 / 10000000000000000000000000000000000000000 : ℚ) V1rrllllrr

def V1rrllll : KTree ℚ :=
  .node V1rrlllll 238789 (7, 9, some (5, 5)) (303727822608565754535584065544252409889 / 1000000000000000000000000000000000000000 : ℚ) V1rrllllr

def V1rrlllrlllll : KTree ℚ :=
  (.node (.node .leaf 240962 (7, 11, some (9, 2)) (33353173043399444992296481853992186923 / 125000000000000000000000000000000000000 : ℚ) .leaf) 240963 (7, 11, some (9, 3)) (333531730434864546628102462645308846183 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlllrllllr : KTree ℚ :=
  (.node (.node .leaf 240994 (7, 11, some (10, 2)) (536851752064143257595750862121074903761 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 241024 (7, 11, some (11, 0)) (683514308740171210088446136232739520719 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlllrllll : KTree ℚ :=
  .node V1rrlllrlllll 240993 (7, 11, some (10, 1)) (2684258760317181808456266792508729139951 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllrllllr

def V1rrlllrlllrl : KTree ℚ :=
  (.node (.node .leaf 241056 (7, 11, some (12, 0)) (2823586090926986853011420246884630945369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 241925 (7, 12, some (7, 5)) (134521608220946216907740793977685683511 / 500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlllrlllrr : KTree ℚ :=
  (.node .leaf 241987 (7, 12, some (9, 3)) (520492923230214823668258415574443181917 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlllrlllr : KTree ℚ :=
  .node V1rrlllrlllrl 241956 (7, 12, some (8, 4)) (2630822245257063905427933302120585645007 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllrlllrr

def V1rrlllrlll : KTree ℚ :=
  .node V1rrlllrllll 241025 (7, 11, some (11, 1)) (2734057234965663832041131710272800849933 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllrlllr

def V1rrlllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 242049 (7, 12, some (11, 1)) (1315411122621807938872398365642590811777 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 242080 (7, 12, some (12, 0)) (2690432164392302393960859654468967704691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262144 (8, 0, none) (0 : ℚ) (.node (.node .leaf 262176 (8, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262177 (8, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 262178 (8, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262179 (8, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262180 (8, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 262208 (8, 0, some (1, 0)) (564948008533335411835769144854917060101 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 262209 (8, 0, some (1, 1)) (176546252738538449880802835438841662347 / 312500000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlllrll : KTree ℚ :=
  .node V1rrlllrlll 242018 (7, 12, some (10, 2)) (325308077018348279517232465504459640133 / 1250000000000000000000000000000000000000 : ℚ) V1rrlllrllr

def V1rrlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 262211 (8, 0, some (1, 3)) (176546252748759113451568518579108171043 / 312500000000000000000000000000000000000 : ℚ) .leaf) 262212 (8, 0, some (1, 4)) (225979203517936068159628654730285995449 / 400000000000000000000000000000000000000 : ℚ) .leaf) 262240 (8, 0, some (2, 0)) (896164499379054636637590075181283618733 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262241 (8, 0, some (2, 1)) (1120205624302638255646213571478923342647 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262242 (8, 0, some (2, 2)) (2240411248577339087542471127595303542757 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 262243 (8, 0, some (2, 3)) (4480822497145247811734751045523643806437 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262244 (8, 0, some (2, 4)) (4480822497157950689126819185783237275983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262272 (8, 0, some (3, 0)) (2025834824042676243573158223884048290377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262273 (8, 0, some (3, 1)) (2025834824017414539516846722724341311087 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 262274 (8, 0, some (3, 2)) (4051669648026301913099275757309429078447 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 262275 (8, 0, some (3, 3)) (2025834824018894083264078407924279005707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 262276 (8, 0, some (3, 4)) (405166964805282868270287555337927182959 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 262304 (8, 0, some (4, 0)) (3933781067460897163311883461347035027063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262305 (8, 0, some (4, 1)) (3933781067452618106324061274533788801261 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262306 (8, 0, some (4, 2)) (3933781067463770152319841260495571819793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262307 (8, 0, some (4, 3)) (786756213495674609035898228937078395923 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 262308 (8, 0, some (4, 4)) (3933781067493449596969541276586791717823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262336 (8, 0, some (5, 0)) (4051669648026301913099275757309429078447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262337 (8, 0, some (5, 1)) (2025834824018894083264078407924279005707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262338 (8, 0, some (5, 2)) (405166964805282868270287555337927182959 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 262339 (8, 0, some (5, 3)) (2025834824034178526271393098217837836861 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlllrl : KTree ℚ :=
  .node V1rrlllrll 262210 (8, 0, some (1, 2)) (5649480088030739374936616103863333862271 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllrlr

def V1rrlllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 262368 (8, 0, some (6, 0)) (4480822497157950689126819185783237275983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262369 (8, 0, some (6, 1)) (224041124858729214838738206599660215089 / 500000000000000000000000000000000000000 : ℚ) .leaf) 262370 (8, 0, some (6, 2)) (2240411248595878715774059055181071220541 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262371 (8, 0, some (6, 3)) (2240411248634668090577961285349935061741 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262372 (8, 0, some (6, 4)) (4480822497231090346385956402745273921109 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 262400 (8, 0, some (7, 0)) (28247400439926947655781369243230693421 / 50000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262401 (8, 0, some (7, 1)) (706185011000880205740157412184386381241 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 262402 (8, 0, some (7, 2)) (56494800881048539563701681940186580521 / 100000000000000000000000000000000000000 : ℚ) .leaf) 262403 (8, 0, some (7, 3)) (5649480088056633103587549134372628724543 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 262404 (8, 0, some (7, 4)) (5649480088469460595869349577300386623003 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 262432 (8, 0, some (8, 0)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 262433 (8, 0, some (8, 1)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262434 (8, 0, some (8, 2)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262435 (8, 0, some (8, 3)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262436 (8, 0, some (8, 4)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263168 (8, 1, none) (0 : ℚ) .leaf)) 263201 (8, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263202 (8, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263203 (8, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263204 (8, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 263232 (8, 1, some (1, 0)) (280350887732418104496831637422057705873 / 500000000000000000000000000000000000000 : ℚ) .leaf)))) 263233 (8, 1, some (1, 1)) (2803508878614898687369573681632428847469 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 263234 (8, 1, some (1, 2)) (56070177578341040419821630600674951293 / 100000000000000000000000000000000000000 : ℚ) .leaf) 263235 (8, 1, some (1, 3)) (2803508878907895090545756502089019372899 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263236 (8, 1, some (1, 4)) (1121403551559506420021344686664802888367 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263264 (8, 1, some (2, 0)) (8807411622301923985629613680725931333 / 20000000000000000000000000000000000000 : ℚ) .leaf) 263265 (8, 1, some (2, 1)) (4403705811790343252600984569474480188309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 263266 (8, 1, some (2, 2)) (2201852905908244679892029660226799230839 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263267 (8, 1, some (2, 3)) (4403705811797077928485358400004547648837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263268 (8, 1, some (2, 4)) (880741162360945667151721275740948742217 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (982336061706620836399201736326196583649 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 263297 (8, 1, some (3, 1)) (3929344246885976887423041486871669353591 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 263298 (8, 1, some (3, 2)) (785868849372826212393349544173684959907 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263299 (8, 1, some (3, 3)) (982336061717200200199308938403091465279 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263300 (8, 1, some (3, 4)) (3929344246882238238480919474490888037057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263328 (8, 1, some (4, 0)) (3743088179099433312240047531203371727309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263329 (8, 1, some (4, 1)) (1871544089537156073606869479909744997163 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263330 (8, 1, some (4, 2)) (1871544089538353091252277172889930798023 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 263331 (8, 1, some (4, 3)) (7486176358178283655043564712196534161 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263332 (8, 1, some (4, 4)) (3743088179103287222327495133047105223571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263360 (8, 1, some (5, 0)) (46788602238439843123088152292569144773 / 125000000000000000000000000000000000000 : ℚ) .leaf) 263361 (8, 1, some (5, 1)) (3743088179075527133339740689718954005691 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 263362 (8, 1, some (5, 2)) (3743088179087597937850187678883312055893 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrlllr : KTree ℚ :=
  .node V1rrlllrl 262340 (8, 0, some (5, 4)) (4051669648138505661490815403193603627281 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllrr

def V1rrlll : KTree ℚ :=
  .node V1rrllll 240932 (7, 11, some (8, 4)) (2684258760333460601130983353087803267297 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllr

def V1rrllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 263364 (8, 1, some (5, 4)) (374308817913846574974172735915635458093 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 263392 (8, 1, some (6, 0)) (3929344246865087644843471402852870804963 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263393 (8, 1, some (6, 1)) (3929344246877376097615959789431374477163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263394 (8, 1, some (6, 2)) (1964672123446060114222329219170339073239 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263395 (8, 1, some (6, 3)) (98233606173120920893680275834782222501 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 263396 (8, 1, some (6, 4)) (785868849391802216128964022246622819497 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263424 (8, 1, some (7, 0)) (2201852905905567678190949229368091463419 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263425 (8, 1, some (7, 1)) (2201852905913800262349226773209479760437 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263426 (8, 1, some (7, 2)) (2201852905928835275026636960016321874217 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 263427 (8, 1, some (7, 3)) (2201852905954309158761646154722683684369 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 263428 (8, 1, some (7, 4)) (880741162390178673613979541945839506399 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263456 (8, 1, some (8, 0)) (2803508878917659228097387189146852327691 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263457 (8, 1, some (8, 1)) (2803508878932603235469251523699636129681 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263458 (8, 1, some (8, 2)) (5607017757946179658854391623932089170369 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263459 (8, 1, some (8, 3)) (350438609871822737553482158270483285413 / 625000000000000000000000000000000000000 : ℚ) .leaf) 263460 (8, 1, some (8, 4)) (5607017757415059899844036652156035290003 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 263488 (8, 1, some (9, 0)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263489 (8, 1, some (9, 1)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263490 (8, 1, some (9, 2)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263491 (8, 1, some (9, 3)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264192 (8, 2, none) (0 : ℚ) .leaf)))) 264226 (8, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 264227 (8, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264228 (8, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 264257 (8, 2, some (1, 1)) (5573585863542229983436432587016547454529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264258 (8, 2, some (1, 2)) (2786792932154880564369971544524477174427 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264259 (8, 2, some (1, 3)) (5573585864332593821430010316963525277913 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 264260 (8, 2, some (1, 4)) (22294343457237237560227225587973721897 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264288 (8, 2, some (2, 0)) (2172273561059024786015014730665332815089 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264289 (8, 2, some (2, 1)) (1086136780755680867619248975800604001543 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 264290 (8, 2, some (2, 2)) (4344547123137007675894099792212843597803 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264291 (8, 2, some (2, 3)) (4344547123118849080961377093153268666939 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 264292 (8, 2, some (2, 4)) (434454712312205776542378744358702365971 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264320 (8, 2, some (3, 0)) (3838693182597691192587518327767883399157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264321 (8, 2, some (3, 1)) (959673295701394936075175274769348250443 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 264322 (8, 2, some (3, 2)) (1919346591398738948434004638975484020913 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264323 (8, 2, some (3, 3)) (767738636559119008167858546582495049981 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264324 (8, 2, some (3, 4)) (1919346591403392446238781738802016758797 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 264352 (8, 2, some (4, 0)) (3608434890832468880739215764443816925621 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264353 (8, 2, some (4, 1)) (144337395633591691502695856493366554513 / 400000000000000000000000000000000000000 : ℚ) .leaf) 264354 (8, 2, some (4, 2)) (3608434890833152363967773751890161341641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264355 (8, 2, some (4, 3)) (360843489084206068076361627818912164377 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 264356 (8, 2, some (4, 4)) (1804217445427589300093896836692746407241 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrllrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264385 (8, 2, some (5, 1)) (1770201480355621258144187790817707885001 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264386 (8, 2, some (5, 2)) (442550370089760413307578889261452758259 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 264387 (8, 2, some (5, 3)) (3540402960730630472447622079759168697331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264388 (8, 2, some (5, 4)) (3540402960754710835762037988011795757997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264416 (8, 2, some (6, 0)) (3608434890832625288688315169714453520391 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 264417 (8, 2, some (6, 1)) (1804217445418667854560062211760833651379 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264418 (8, 2, some (6, 2)) (3608434890849733643197152120826504004897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264419 (8, 2, some (6, 3)) (3608434890869904453283941205445716786039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264420 (8, 2, some (6, 4)) (28190897585185371371501208017735608869 / 78125000000000000000000000000000000000 : ℚ) (.node .leaf 264448 (8, 2, some (7, 0)) (3838693182796731937672782422739823886413 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 264449 (8, 2, some (7, 1)) (479836647851180149112744144006261401817 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264450 (8, 2, some (7, 2)) (3838693182827387555795107619137038214183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264451 (8, 2, some (7, 3)) (3838693182863084125115289222284687221041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264452 (8, 2, some (7, 4)) (3838693182897509509022634078995639774343 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264480 (8, 2, some (8, 0)) (4344547123132970208620802674476030292817 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264481 (8, 2, some (8, 1)) (1086136780787649270652861830506811687679 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 264482 (8, 2, some (8, 2)) (1086136780796719551734934930374910407619 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264483 (8, 2, some (8, 3)) (2172273561613775664302445268773204782313 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264484 (8, 2, some (8, 4)) (868909424635629583631053916022460851859 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264512 (8, 2, some (9, 0)) (174174558260866454297285092746552602191 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 264513 (8, 2, some (9, 1)) (5573585864384115195514125584045169069457 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264515 (8, 2, some (9, 3)) (1114717172899039422577796673223685677539 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264544 (8, 2, some (10, 0)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 264545 (8, 2, some (10, 1)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264546 (8, 2, some (10, 2)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265216 (8, 3, none) (0 : ℚ) .leaf)) 265251 (8, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265252 (8, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265282 (8, 3, some (1, 2)) (2773289860817000918909822353641386802419 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265283 (8, 3, some (1, 3)) (5546579721690137228233772511290323651547 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 265284 (8, 3, some (1, 4)) (5546579721662784437816208373119923382601 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 265313 (8, 3, some (2, 1)) (4297717255904448751615462891040725733583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 265314 (8, 3, some (2, 2)) (4297717256104552111180904336330712978613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265315 (8, 3, some (2, 3)) (537214657011632038836276468755486653539 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265316 (8, 3, some (2, 4)) (4297717256092388879550161100583883663471 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265344 (8, 3, some (3, 0)) (3768774724712903279191733231223807515299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265345 (8, 3, some (3, 1)) (376877472507537193895657946964508950513 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 265346 (8, 3, some (3, 2)) (753754945019324950476006260334312143679 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265347 (8, 3, some (3, 3)) (1884387362545492161126523301657336435071 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265348 (8, 3, some (3, 4)) (3768774725099733289655641940072397628469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265376 (8, 3, some (4, 0)) (701621284398262346254728560461822115351 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 265377 (8, 3, some (4, 1)) (87702660551623201456614596000015164583 / 250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrlr : KTree ℚ :=
  .node V1rrllrlrl 264514 (8, 2, some (9, 2)) (2786792932225899617735811690896843882749 / 5000000000000000000000000000000000000000 : ℚ) V1rrllrlrr

def V1rrllrl : KTree ℚ :=
  .node V1rrllrll 264384 (8, 2, some (5, 0)) (3540402960722962308395186562531178910869 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrlr

def V1rrllrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 265379 (8, 3, some (4, 3)) (701621284412602665521656461195568130997 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265380 (8, 3, some (4, 4)) (1754053211037423803669160897479866845041 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265408 (8, 3, some (5, 0)) (3396503558365239254078722937498975742707 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265409 (8, 3, some (5, 1)) (849125889590559944942801395980846044181 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 265410 (8, 3, some (5, 2)) (849125889590744643794106835183713530389 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 265411 (8, 3, some (5, 3)) (3396503558373355728178623209495336490549 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265412 (8, 3, some (5, 4)) (169825177919578454993024203033949676329 / 500000000000000000000000000000000000000 : ℚ) .leaf) 265440 (8, 3, some (6, 0)) (1698251779182653086531542705141790515907 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265441 (8, 3, some (6, 1)) (3396503558361188735143072888968954579171 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 265442 (8, 3, some (6, 2)) (135860142334802914355469918009104079863 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 265443 (8, 3, some (6, 3)) (3396503558385268658362853585102431626919 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 265444 (8, 3, some (6, 4)) (169825177920617035661452239488476447399 / 500000000000000000000000000000000000000 : ℚ) .leaf) 265472 (8, 3, some (7, 0)) (350810642205755374483737872642330223351 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 265473 (8, 3, some (7, 1)) (3508106422064691483379324441828991469769 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265474 (8, 3, some (7, 2)) (701621284415665130872759921750369824913 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265475 (8, 3, some (7, 3)) (1754053211051333711850833674333919467481 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 265476 (8, 3, some (7, 4)) (27407081422929945369773382091880222749 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265504 (8, 3, some (8, 0)) (376877472509513692039190938650578784393 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 265505 (8, 3, some (8, 1)) (753754945021676377127654308977489681773 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265506 (8, 3, some (8, 2)) (3768774725129779568013891850650492609321 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 265507 (8, 3, some (8, 3)) (150750989006595617376549067084836723819 / 400000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265536 (8, 3, some (9, 0)) (859543451221321398737201680464260391351 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265537 (8, 3, some (9, 1)) (4297717256125975127967076166440278484791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265538 (8, 3, some (9, 2)) (4297717256164828851686410443282950465583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265539 (8, 3, some (9, 3)) (4297717256203832433229656896104065786173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265568 (8, 3, some (10, 0)) (1109315944340342497059642206625065767037 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 265569 (8, 3, some (10, 1)) (221863188869734514522694527465068271501 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265570 (8, 3, some (10, 2)) (693322465225036474913069407550767512941 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265600 (8, 3, some (11, 0)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265601 (8, 3, some (11, 1)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 266276 (8, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266308 (8, 4, some (1, 4)) (552430872858894619924459959016347583519 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 266338 (8, 4, some (2, 2)) (1064930079524556344749001362035642470123 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266339 (8, 4, some (2, 3)) (2129860159047957741559674675833241913453 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266340 (8, 4, some (2, 4)) (4259720318091863094220026666247774839483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266369 (8, 4, some (3, 1)) (1856590794692141753773571457337277037121 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 266370 (8, 4, some (3, 2)) (3713181589443209781508660540690956616117 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266371 (8, 4, some (3, 3)) (742636317887311759653875200786095850971 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 266372 (8, 4, some (3, 4)) (3713181589442879568577058552447190620151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266400 (8, 4, some (4, 0)) (53599685904691754740093766693302591421 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 266401 (8, 4, some (4, 1)) (171518994902911839500206915623897371743 / 500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrlr : KTree ℚ :=
  .node V1rrllrrlrl 266307 (8, 4, some (1, 3)) (1104861745723931897588706758951578473997 / 2000000000000000000000000000000000000000 : ℚ) V1rrllrrlrr

def V1rrllrrl : KTree ℚ :=
  .node V1rrllrrll 265508 (8, 3, some (8, 4)) (3768774725177783030647236237160495475077 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrrlr

def V1rrllrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266403 (8, 4, some (4, 3)) (3430379898061725438987302196671398197787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266404 (8, 4, some (4, 4)) (3430379898072094625088521329300979410703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266432 (8, 4, some (5, 0)) (205550557611190998714898426472277826613 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266433 (8, 4, some (5, 1)) (3288808921806117785058792112796331245131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266434 (8, 4, some (5, 2)) (3288808921803878738200849137909493962271 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 266435 (8, 4, some (5, 3)) (3288808921811648554878707540831362164409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266436 (8, 4, some (5, 4)) (10277527880707996420357968575225927307 / 31250000000000000000000000000000000000 : ℚ) .leaf) 266464 (8, 4, some (6, 0)) (1622684690328886728923410107446512582371 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266465 (8, 4, some (6, 1)) (324536938065437334231165927305468992397 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 266466 (8, 4, some (6, 2)) (162268469032948535321384328748901062861 / 500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266468 (8, 4, some (6, 4)) (324536938069282340372411612324840039979 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 266496 (8, 4, some (7, 0)) (1644404460902484621468303171985487626603 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266497 (8, 4, some (7, 1)) (411101115225678963117606894245137159061 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266498 (8, 4, some (7, 2)) (3288808921815775571226663608289206539671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266499 (8, 4, some (7, 3)) (657761784366773422199110947345356431581 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 266500 (8, 4, some (7, 4)) (1644404460930900533111213468309076126547 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266528 (8, 4, some (8, 0)) (1715189949029713136578157655550458101633 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266529 (8, 4, some (8, 1)) (686075979613619581153833988997570165869 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 266530 (8, 4, some (8, 2)) (3430379898083478099616560543110632345219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 266531 (8, 4, some (8, 3)) (3430379898109999162066630069413887172057 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrrl : KTree ℚ :=
  .node V1rrllrrrll 266467 (8, 4, some (6, 3)) (1622684690335594111494229179317252303903 / 5000000000000000000000000000000000000000 : ℚ) V1rrllrrrlr

def V1rrllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266560 (8, 4, some (9, 0)) (928295397360638554216299381613510153343 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266561 (8, 4, some (9, 1)) (3713181589456524873640881424765154456871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266562 (8, 4, some (9, 2)) (742636317896145741571225208605813753059 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266563 (8, 4, some (9, 3)) (3713181589515098086758898924138418312297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266592 (8, 4, some (10, 0)) (4259720318108589496640101489151917415373 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 266593 (8, 4, some (10, 1)) (4259720318129918092871277890161216433539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266594 (8, 4, some (10, 2)) (85194406363385934966349524235460826017 / 200000000000000000000000000000000000000 : ℚ) .leaf) 266624 (8, 4, some (11, 0)) (86317323884817132489586089862309854593 / 156250000000000000000000000000000000000 : ℚ) .leaf) 266625 (8, 4, some (11, 1)) (2762154364337146560497965782971550914811 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 266656 (8, 4, some (12, 0)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267363 (8, 5, some (2, 3)) (4228269514206488443562144068738428931699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267364 (8, 5, some (2, 4)) (105706737854986705982339213243118482059 / 250000000000000000000000000000000000000 : ℚ) .leaf) 267394 (8, 5, some (3, 2)) (3667907108479764978933628788595674094237 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267395 (8, 5, some (3, 3)) (3667907108474252224044222312346249474527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267396 (8, 5, some (3, 4)) (1833953554239124914912397686288731020691 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 267425 (8, 5, some (4, 1)) (3368349310969204563283311437222763750361 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267426 (8, 5, some (4, 2)) (3368349310987021761648382132521891213259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267427 (8, 5, some (4, 3)) (3368349310986167073595714158515549553459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267428 (8, 5, some (4, 4)) (3368349310994980170757763637060804196523 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 267456 (8, 5, some (5, 0)) (1602533068370702037951976659173036943523 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrrr : KTree ℚ :=
  .node V1rrllrrrrl 267332 (8, 5, some (1, 4)) (1101125529090944439078782958601785285407 / 2000000000000000000000000000000000000000 : ℚ) V1rrllrrrrr

def V1rrllrrr : KTree ℚ :=
  .node V1rrllrrrl 266532 (8, 4, some (8, 4)) (1715189949067504905769098256037484387813 / 5000000000000000000000000000000000000000 : ℚ) V1rrllrrrr

def V1rrllrr : KTree ℚ :=
  .node V1rrllrrl 266402 (8, 4, some (4, 2)) (428797487257531482995100987640765323209 / 1250000000000000000000000000000000000000 : ℚ) V1rrllrrr

def V1rrllr : KTree ℚ :=
  .node V1rrllrl 265378 (8, 3, some (4, 2)) (877026605514531931976030693988043288267 / 2500000000000000000000000000000000000000 : ℚ) V1rrllrr

def V1rrll : KTree ℚ :=
  .node V1rrlll 263363 (8, 1, some (5, 3)) (1871544089550846627551814159714650807321 / 5000000000000000000000000000000000000000 : ℚ) V1rrllr

def V1rrlrlllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267458 (8, 5, some (5, 2)) (3205066136813779814749954477617893717723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267459 (8, 5, some (5, 3)) (3205066136818969024978643238666966634079 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267460 (8, 5, some (5, 4)) (1602533068415818578181904301194260951637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267488 (8, 5, some (6, 0)) (3131840219262848449795037310664953516043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267489 (8, 5, some (6, 1)) (626368043854595120203657649774692451731 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 267490 (8, 5, some (6, 2)) (1565920109637190211637063369174666670293 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267491 (8, 5, some (6, 3)) (626368043856828772964227230949606451903 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 267492 (8, 5, some (6, 4)) (391480027412742409464875277002804302161 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 267520 (8, 5, some (7, 0)) (3131840219274237590656943694092919754729 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 267521 (8, 5, some (7, 1)) (391480027409084257735191772919987685439 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267523 (8, 5, some (7, 3)) (3131840219293909144496550797835184256777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267524 (8, 5, some (7, 4)) (1565920109658714291740196797548580481617 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267552 (8, 5, some (8, 0)) (801266534203534282068938573333436842881 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267553 (8, 5, some (8, 1)) (3205066136817530652025836205332978776541 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267554 (8, 5, some (8, 2)) (100158316775914404551719068799464575003 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 267555 (8, 5, some (8, 3)) (3205066136849641142085661888378286901487 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267556 (8, 5, some (8, 4)) (3205066136875381212120520932266518435507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267584 (8, 5, some (9, 0)) (84208732774656938860372595752248112757 / 250000000000000000000000000000000000000 : ℚ) .leaf) 267585 (8, 5, some (9, 1)) (3368349310996071893257492817055744862197 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 267586 (8, 5, some (9, 2)) (673669862202656579945064374809561440121 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrllll : KTree ℚ :=
  .node V1rrlrlllll 267522 (8, 5, some (7, 2)) (3131840219279609201469155239186419985997 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrllllr

def V1rrlrlllrll : KTree ℚ :=
  (.node (.node (.node .leaf 267616 (8, 5, some (10, 0)) (1833953554240663139596269432778124342223 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267617 (8, 5, some (10, 1)) (3667907108496180065909134823235866054959 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267618 (8, 5, some (10, 2)) (1833953554261198119215330845643199449997 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267648 (8, 5, some (11, 0)) (845653902843630091859051338807820415407 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 267649 (8, 5, some (11, 1)) (211413475712074035970162693172288298427 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 268388 (8, 6, some (2, 4)) (4201805525524986818506999694878711153489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268419 (8, 6, some (3, 3)) (3630314883480933688861712300485518799447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268420 (8, 6, some (3, 4)) (726062976696550176662937905946100179027 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 268450 (8, 6, some (4, 2)) (103677299395787258597226247781557380409 / 312500000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlllrl : KTree ℚ :=
  .node V1rrlrlllrll 267680 (8, 5, some (12, 0)) (5505627645494427285650285687846557110993 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlllrlr

def V1rrlrlllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 268452 (8, 6, some (4, 4)) (663534716134079953298566782912795483777 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 268481 (8, 6, some (5, 1)) (196126513818477771459426079505562901703 / 625000000000000000000000000000000000000 : ℚ) .leaf) 268482 (8, 6, some (5, 2)) (196126513818823944790606123924041416277 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268483 (8, 6, some (5, 3)) (627604844220832977035018724927896737807 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 268484 (8, 6, some (5, 4)) (1569012110557535322446878057285505690411 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 268513 (8, 6, some (6, 1)) (3043283014374856938741800486420717366707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268514 (8, 6, some (6, 2)) (1521641507187692617967977489975119785777 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268515 (8, 6, some (6, 3)) (3043283014382918276555634999214390735689 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 268516 (8, 6, some (6, 4)) (190205188399872168325830060066883839141 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlllrr : KTree ℚ :=
  .node V1rrlrlllrrl 268512 (8, 6, some (6, 0)) (3043283014339529410089756040942338165447 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlllrrr

def V1rrlrlllr : KTree ℚ :=
  .node V1rrlrlllrl 268451 (8, 6, some (4, 3)) (663534716132633258552653603549397857161 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrlllrr

def V1rrlrlll : KTree ℚ :=
  .node V1rrlrllll 267587 (8, 5, some (9, 3)) (673669862208180945922279909160333709393 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrlllr

def V1rrlrllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 268545 (8, 6, some (7, 1)) (3013557282037106505376608958700759138919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268546 (8, 6, some (7, 2)) (1506778641020559497498512636241080837321 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268547 (8, 6, some (7, 3)) (602711456410539255176524298269317749289 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268548 (8, 6, some (7, 4)) (3013557282072573513864162274851910116511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268576 (8, 6, some (8, 0)) (760820753593862832434196873110912472803 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 268578 (8, 6, some (8, 2)) (3043283014384588487869486279268930095947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268579 (8, 6, some (8, 3)) (3043283014400822308510253525770813344573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268580 (8, 6, some (8, 4)) (608656602884871316445510690203619762087 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 268608 (8, 6, some (9, 0)) (313802422110116039952185748810454096827 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrll : KTree ℚ :=
  .node V1rrlrllrlll 268577 (8, 6, some (8, 1)) (3043283014375964102910588723927169304247 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrllrllr

def V1rrlrllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 268610 (8, 6, some (9, 2)) (392253027639958093613152019994581238901 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 268611 (8, 6, some (9, 3)) (3138024221141682634625162850940659833361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268640 (8, 6, some (10, 0)) (829418395166268046696416312656883507289 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268641 (8, 6, some (10, 1)) (103677299396118799805592110552127890413 / 312500000000000000000000000000000000000 : ℚ) .leaf) 268642 (8, 6, some (10, 2)) (103677299396708916572653965192547875259 / 312500000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 268673 (8, 6, some (11, 1)) (1815157441752212034865296685806351787423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268704 (8, 6, some (12, 0)) (1050451381386307205601381254728944783613 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 269444 (8, 7, some (3, 4)) (449824754579065475461416040707386912407 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 269475 (8, 7, some (4, 3)) (818870804605808522003324930366817057759 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrlr : KTree ℚ :=
  .node V1rrlrllrlrl 268672 (8, 6, some (11, 0)) (363031488348858050803021082935724780683 / 1000000000000000000000000000000000000000 : ℚ) V1rrlrllrlrr

def V1rrlrllrl : KTree ℚ :=
  .node V1rrlrllrll 268609 (8, 6, some (9, 1)) (3138024221106555107098021728289444160731 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrllrlr

def V1rrlrllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 269506 (8, 7, some (5, 2)) (38538835891799407173137380240258518581 / 125000000000000000000000000000000000000 : ℚ) .leaf) 269507 (8, 7, some (5, 3)) (3083106871345278050679454674588967541841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269508 (8, 7, some (5, 4)) (770776717838665500663836883976523098409 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269537 (8, 7, some (6, 1)) (23220278522515770394993452669198775829 / 78125000000000000000000000000000000000 : ℚ) .leaf) 269538 (8, 7, some (6, 2)) (743048912721106653901439325827098998517 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 269540 (8, 7, some (6, 4)) (29721956509029134303378100004619285583 / 100000000000000000000000000000000000000 : ℚ) .leaf) 269568 (8, 7, some (7, 0)) (1460521508032171799760240212415916930929 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269569 (8, 7, some (7, 1)) (730260754020574375786266375085965756959 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 269570 (8, 7, some (7, 2)) (365130377010576054636666442329162915353 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrrl : KTree ℚ :=
  .node V1rrlrllrrll 269539 (8, 7, some (6, 3)) (2972195650889970541325182890700586258699 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrllrrlr

def V1rrlrllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 269572 (8, 7, some (7, 4)) (2921043016110978532372592536226931496771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269600 (8, 7, some (8, 0)) (2921043016080433817531648044577426703659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269601 (8, 7, some (8, 1)) (2921043016082793426331381855733232220713 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269602 (8, 7, some (8, 2)) (2921043016088730776085158104257916943263 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269603 (8, 7, some (8, 3)) (18256518850637420353528031683881808173 / 62500000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 269632 (8, 7, some (9, 0)) (594439130176891347781341123540213499787 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 269633 (8, 7, some (9, 1)) (2972195650886801066080637446461414192293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269634 (8, 7, some (9, 2)) (23220278522631418512995995072390667797 / 78125000000000000000000000000000000000 : ℚ) (.node .leaf 269635 (8, 7, some (9, 3)) (148609782545733804093289266851781412439 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrrr : KTree ℚ :=
  .node V1rrlrllrrrl 269604 (8, 7, some (8, 4)) (584208603224560903848826434841428340991 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrllrrrr

def V1rrlrllrr : KTree ℚ :=
  .node V1rrlrllrrl 269571 (8, 7, some (7, 3)) (1460521508046983823401832556113683947779 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrllrrr

def V1rrlrllr : KTree ℚ :=
  .node V1rrlrllrl 269476 (8, 7, some (4, 4)) (3275483218428908399478840685358859248213 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrllrr

def V1rrlrll : KTree ℚ :=
  .node V1rrlrlll 268544 (8, 6, some (7, 0)) (3013557282032986409046423086616401289517 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrllr

def V1rrlrlrllll : KTree ℚ :=
  (.node (.node (.node .leaf 269665 (8, 7, some (10, 1)) (123324274854030305240596067902862866447 / 400000000000000000000000000000000000000 : ℚ) .leaf) 269666 (8, 7, some (10, 2)) (1541553435682596989761366156964410501003 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269696 (8, 7, some (11, 0)) (204717701151653363268801003573769044551 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269697 (8, 7, some (11, 1)) (3275483218438033982698936175423935767539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269728 (8, 7, some (12, 0)) (359859803664061397421935762127093514717 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 270531 (8, 8, some (5, 3)) (1518639113033940124189215552076937174677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 270532 (8, 8, some (5, 4)) (3037278226075880085131034423313099366483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270562 (8, 8, some (6, 2)) (2913828289334562676080180110920146341683 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 270563 (8, 8, some (6, 3)) (1456914144669214674294993931129467339821 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrlll : KTree ℚ :=
  .node V1rrlrlrllll 270500 (8, 8, some (4, 4)) (809950920211528740208436472957549444671 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrlrlllr

def V1rrlrlrllrll : KTree ℚ :=
  (.node (.node .leaf 270593 (8, 8, some (7, 1)) (2846605460699725319784265740381180098649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270594 (8, 8, some (7, 2)) (2846605460702001080945209481667847242969 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrllrlr : KTree ℚ :=
  (.node (.node .leaf 270596 (8, 8, some (7, 4)) (2846605460724202486138552007525440361093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270624 (8, 8, some (8, 0)) (8828781099688213199036459584398170023 / 31250000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrllrl : KTree ℚ :=
  .node V1rrlrlrllrll 270595 (8, 8, some (7, 3)) (569321092141890891590284949638942645963 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrlrllrlr

def V1rrlrlrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 270626 (8, 8, some (8, 2)) (706302487978510149142374051528832325399 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 270627 (8, 8, some (8, 3)) (706302487981244363969122511152288493473 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 270628 (8, 8, some (8, 4)) (565041990388654200078446234756444810893 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 270656 (8, 8, some (9, 0)) (2846605460699725319784265740381180098649 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrllr : KTree ℚ :=
  .node V1rrlrlrllrl 270625 (8, 8, some (8, 1)) (353151243988756469854633597236189303171 / 1250000000000000000000000000000000000000 : ℚ) V1rrlrlrllrr

def V1rrlrlrll : KTree ℚ :=
  .node V1rrlrlrlll 270564 (8, 8, some (6, 4)) (2913828289349685569717941848536901411261 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrllr

def V1rrlrlrlrlll : KTree ℚ :=
  (.node (.node .leaf 270658 (8, 8, some (9, 2)) (569321092141890891590284949638942645963 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 270659 (8, 8, some (9, 3)) (2846605460724202486138552007525440361093 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrlrllr : KTree ℚ :=
  (.node (.node .leaf 270689 (8, 8, some (10, 1)) (1456914144669214674294993931129467339821 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 270690 (8, 8, some (10, 2)) (2913828289349685569717941848536901411261 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrlrll : KTree ℚ :=
  .node V1rrlrlrlrlll 270688 (8, 8, some (10, 0)) (2913828289334562676080180110920146341683 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrlrllr

def V1rrlrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 270721 (8, 8, some (11, 1)) (3037278226075880085131034423313099366483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270752 (8, 8, some (12, 0)) (809950920211528740208436472957549444671 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 271556 (8, 9, some (5, 4)) (2998442513925862250681196111481392984609 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 271587 (8, 9, some (6, 3)) (2865020853688571295766226940575361947723 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrlrl : KTree ℚ :=
  .node V1rrlrlrlrll 270720 (8, 8, some (11, 0)) (1518639113033940124189215552076937174677 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrlrlrlr

def V1rrlrlrlrrll : KTree ℚ :=
  (.node (.node .leaf 271618 (8, 9, some (7, 2)) (348170271884307957696200775090807217503 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 271619 (8, 9, some (7, 3)) (1392681087540137818796377958602199233099 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrlrrlr : KTree ℚ :=
  (.node (.node .leaf 271649 (8, 9, some (8, 1)) (1373972029663479582288357897391385985063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 271650 (8, 9, some (8, 2)) (2747944059330046977023132717549447868907 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrlrrl : KTree ℚ :=
  .node V1rrlrlrlrrll 271620 (8, 9, some (7, 4)) (2785362175093194871817554522408651567379 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrlrrlr

def V1rrlrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 271652 (8, 9, some (8, 4)) (686986014838796071651197114508753620403 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 271680 (8, 9, some (9, 0)) (2747944059321900701883884157721627645749 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271681 (8, 9, some (9, 1)) (2747944059327992992733506787603618308907 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 271682 (8, 9, some (9, 2)) (1373972029666716440993673153964082961 / 5000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrlrr : KTree ℚ :=
  .node V1rrlrlrlrrl 271651 (8, 9, some (8, 3)) (549588811867812926412251327475766374841 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrlrlrrr

def V1rrlrlrlr : KTree ℚ :=
  .node V1rrlrlrlrl 271588 (8, 9, some (6, 4)) (1432510426849198036843836424872659821381 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrlrlrr

def V1rrlrlrl : KTree ℚ :=
  .node V1rrlrlrll 270657 (8, 8, some (9, 1)) (2846605460702001080945209481667847242969 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrlr

def V1rrlrlrrllll : KTree ℚ :=
  (.node (.node .leaf 271712 (8, 9, some (10, 0)) (2785362175073153779626377774949196856661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271713 (8, 9, some (10, 1)) (2785362175075985625036048666844148846329 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlllr : KTree ℚ :=
  (.node (.node .leaf 271744 (8, 9, some (11, 0)) (5730041707372222479609159029287752053 / 20000000000000000000000000000000000000 : ℚ) .leaf) 271745 (8, 9, some (11, 1)) (2865020853691234636089529402651012885503 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlll : KTree ℚ :=
  .node V1rrlrlrrllll 271714 (8, 9, some (10, 2)) (174085135942794137879264493005227211859 / 625000000000000000000000000000000000000 : ℚ) V1rrlrlrrlllr

def V1rrlrlrrllrl : KTree ℚ :=
  (.node (.node .leaf 272612 (8, 10, some (6, 4)) (2823586090938177335820325061259742692063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 272643 (8, 10, some (7, 3)) (1367028617485037759387949565908458049687 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrllrr : KTree ℚ :=
  (.node .leaf 272674 (8, 10, some (8, 2)) (1342129380159580365738135124503844273989 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrllr : KTree ℚ :=
  .node V1rrlrlrrllrl 272644 (8, 10, some (7, 4)) (1367028617490735639419164109023208289763 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrlrrllrr

def V1rrlrlrrll : KTree ℚ :=
  .node V1rrlrlrrlll 271776 (8, 9, some (12, 0)) (599688502784057502181267012585221213751 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrlrrllr

def V1rrlrlrrlrll : KTree ℚ :=
  (.node (.node .leaf 272676 (8, 10, some (8, 4)) (2684258760340825053100862983448772641319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 272705 (8, 10, some (9, 1)) (2668253843470599208019951158922592185099 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlrlr : KTree ℚ :=
  (.node (.node .leaf 272707 (8, 10, some (9, 3)) (2668253843485104400686626791800911114841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 272736 (8, 10, some (10, 0)) (2684258760314178871066167394699473905339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlrl : KTree ℚ :=
  .node V1rrlrlrrlrll 272706 (8, 10, some (9, 2)) (2668253843474739407446581551161569144233 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrrlrlr

def V1rrlrlrrlrrl : KTree ℚ :=
  (.node (.node .leaf 272738 (8, 10, some (10, 2)) (1342129380162692599634377394221613807327 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 272768 (8, 10, some (11, 0)) (170878577185305655084893948453715512783 / 625000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlrrr : KTree ℚ :=
  (.node .leaf 272800 (8, 10, some (12, 0)) (176474130683022250598170179035955943551 / 625000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlrr : KTree ℚ :=
  .node V1rrlrlrrlrrl 272769 (8, 10, some (11, 1)) (683514308742122633171158243357135556539 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrlrrlrrr

def V1rrlrlrrlr : KTree ℚ :=
  .node V1rrlrlrrlrl 272737 (8, 10, some (10, 1)) (536851752063739589995788437929618979677 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrlrrlrr

def V1rrlrlrrl : KTree ℚ :=
  .node V1rrlrlrrll 272675 (8, 10, some (8, 3)) (2684258760326543773191684701396175682699 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrrlr

def V1rrlrlrrrlll : KTree ℚ :=
  (.node (.node .leaf 273699 (8, 11, some (8, 3)) (164426390328169717260760187157630154597 / 625000000000000000000000000000000000000 : ℚ) .leaf) 273700 (8, 11, some (8, 4)) (328852780657929503598959454861428360771 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrllr : KTree ℚ :=
  (.node (.node .leaf 273731 (8, 11, some (9, 3)) (2602464616156212299788175768308529819109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 273761 (8, 11, some (10, 1)) (1301232308072581512838939003778376918477 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrll : KTree ℚ :=
  .node V1rrlrlrrrlll 273730 (8, 11, some (9, 2)) (2602464616147500883171765116341766919151 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrrrllr

def V1rrlrlrrrlrl : KTree ℚ :=
  (.node (.node .leaf 273792 (8, 11, some (11, 0)) (1315411122620799309304941046532325931931 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 273793 (8, 11, some (11, 1)) (2630822245245621419370554263760007840647 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrlrr : KTree ℚ :=
  (.node .leaf 274724 (8, 12, some (8, 4)) (2585319225004895841685511203582348122237 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrlr : KTree ℚ :=
  .node V1rrlrlrrrlrl 273824 (8, 11, some (12, 0)) (336304020549424605513825371782604032821 / 1250000000000000000000000000000000000000 : ℚ) V1rrlrlrrrlrr

def V1rrlrlrrrl : KTree ℚ :=
  .node V1rrlrlrrrll 273762 (8, 11, some (10, 2)) (2602464616150359471307386685566126111499 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrrrlr

def V1rrlrlrrrrll : KTree ℚ :=
  (.node (.node .leaf 274786 (8, 12, some (10, 2)) (2534841151301281068577327503035232173989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 274817 (8, 12, some (11, 1)) (318397902809557365625634215503621370483 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrrlr : KTree ℚ :=
  (.node (.node .leaf 294912 (9, 0, none) (0 : ℚ) .leaf) 294944 (9, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrrl : KTree ℚ :=
  .node V1rrlrlrrrrll 274848 (8, 12, some (12, 0)) (40395612890417716335698486895009165237 / 156250000000000000000000000000000000000 : ℚ) V1rrlrlrrrrlr

def V1rrlrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 294946 (9, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 294947 (9, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 294976 (9, 0, some (1, 0)) (1401754438800207106650356970014583873911 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 294977 (9, 0, some (1, 1)) (112140355149668369865127245973313459397 / 200000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrrrr : KTree ℚ :=
  .node V1rrlrlrrrrl 294945 (9, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrlrrrrr

def V1rrlrlrrr : KTree ℚ :=
  .node V1rrlrlrrrl 274755 (8, 12, some (9, 3)) (636795805621156596094705823213107809891 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrlrrrr

def V1rrlrlrr : KTree ℚ :=
  .node V1rrlrlrrl 273668 (8, 11, some (7, 4)) (134521608220457479051611324243186656583 / 500000000000000000000000000000000000000 : ℚ) V1rrlrlrrr

def V1rrlrlr : KTree ℚ :=
  .node V1rrlrlrl 271683 (8, 9, some (9, 3)) (2747944059345764336344230073101134913787 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrr

def V1rrlrl : KTree ℚ :=
  .node V1rrlrll 269664 (8, 7, some (10, 0)) (770776717835975123716986914299518844523 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrlr

def V1rrlrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 294979 (9, 0, some (1, 3)) (5607017757808021486781341110294953226619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295008 (9, 0, some (2, 0)) (550463226443668236278512999597790755583 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 295009 (9, 0, some (2, 1)) (2201852905929599820925189509407547828961 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295010 (9, 0, some (2, 2)) (2201852905902143211025412560460871059947 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295011 (9, 0, some (2, 3)) (4403705811795018358895225051171063514249 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 295040 (9, 0, some (3, 0)) (982336061729660561506866585944490564701 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295041 (9, 0, some (3, 1)) (785868849373928841624165811683704580197 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 295042 (9, 0, some (3, 2)) (392934424686137448888970705209337574881 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 295043 (9, 0, some (3, 3)) (982336061718128489187750026092965229317 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 295072 (9, 0, some (4, 0)) (1871544089539344330190152538874848965947 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 295073 (9, 0, some (4, 1)) (233943011191925683542530379092207727767 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 295074 (9, 0, some (4, 2)) (748617635816284475832761794004698391493 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 295075 (9, 0, some (4, 3)) (3743088179095317386208161064958087178929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295104 (9, 0, some (5, 0)) (233943011191925683542530379092207727767 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295105 (9, 0, some (5, 1)) (748617635816284475832761794004698391493 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 295106 (9, 0, some (5, 2)) (3743088179095317386208161064958087178929 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 295107 (9, 0, some (5, 3)) (935772044777415772805740596879579914821 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295136 (9, 0, some (6, 0)) (982336061718128489187750026092965229317 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 295137 (9, 0, some (6, 1)) (491168030860887547418234894943800199619 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 295138 (9, 0, some (6, 2)) (392934424690215992664221699592123124553 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 295139 (9, 0, some (6, 3)) (196467212348509532697859955416570210453 / 500000000000000000000000000000000000000 : ℚ) .leaf)))) 295168 (9, 0, some (7, 0)) (2201852905911924975850019705656269992569 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 295169 (9, 0, some (7, 1)) (4403705811840727530192903019291427895951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295170 (9, 0, some (7, 2)) (2201852905958485559782286036313449616063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295171 (9, 0, some (7, 3)) (2201852905939691755189406569155002923439 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295200 (9, 0, some (8, 0)) (1121403551570884024440631145272688444301 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 295201 (9, 0, some (8, 1)) (5607017757951497260821281615685912562217 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 295202 (9, 0, some (8, 2)) (560701775790363884311927168990150203559 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295203 (9, 0, some (8, 3)) (1401754439578340865686814317934394203689 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 295232 (9, 0, some (9, 0)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295233 (9, 0, some (9, 1)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 295234 (9, 0, some (9, 2)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 295235 (9, 0, some (9, 3)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 295936 (9, 1, none) (0 : ℚ) .leaf) 295969 (9, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295970 (9, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295971 (9, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296000 (9, 1, some (1, 0)) (2786792930616395437486934748647490874489 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 296001 (9, 1, some (1, 1)) (2786792931884563996867397081942372705821 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296002 (9, 1, some (1, 2)) (2786792932174489009664145753792977860683 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296003 (9, 1, some (1, 3)) (2786792932162821842684590807909298150459 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296032 (9, 1, some (2, 0)) (4344547122518089940174047253532523985689 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 296033 (9, 1, some (2, 1)) (543068390389546473036086959054799677337 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 296035 (9, 1, some (2, 3)) (868909424623203931819209116462464433911 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296064 (9, 1, some (3, 0)) (1919346591382447518903040655181927915483 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296065 (9, 1, some (3, 1)) (959673295703104295550290632761803545549 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296066 (9, 1, some (3, 2)) (767738636558480327235800952475402224023 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296067 (9, 1, some (3, 3)) (3838693182797595689894917082667722041317 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 296096 (9, 1, some (4, 0)) (1804217445427161381793803077065183198419 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296097 (9, 1, some (4, 1)) (3608434890831767616391445261919819727033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296098 (9, 1, some (4, 2)) (1804217445417433854280756783739714464179 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296099 (9, 1, some (4, 3)) (3608434890846996681880837990273598392571 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 296128 (9, 1, some (5, 0)) (1770201480355540935668087565573185361373 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 296129 (9, 1, some (5, 1)) (141616118428494988655590245630528491179 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 296130 (9, 1, some (5, 2)) (1770201480361982219437349791165716854867 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296131 (9, 1, some (5, 3)) (3540402960737320188967064589572482663847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296160 (9, 1, some (6, 0)) (1804217445416410883475181213135617684767 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296161 (9, 1, some (6, 1)) (1804217445422158825924248638407168805191 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296162 (9, 1, some (6, 2)) (180421744542894329793106054769578800587 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 296163 (9, 1, some (6, 3)) (3608434890891174241169280586454270307241 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296192 (9, 1, some (7, 0)) (1919346591402567702999251436907939632351 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296193 (9, 1, some (7, 1)) (3838693182819523978644242956471549251823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296194 (9, 1, some (7, 2)) (479836647856220104256158946328828762597 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 296195 (9, 1, some (7, 3)) (3838693182886454210012829811504738275409 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 296224 (9, 1, some (8, 0)) (2172273561572982695448272746879983736607 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 296225 (9, 1, some (8, 1)) (543068390396791242264554343027962311199 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 296226 (9, 1, some (8, 2)) (434454712322708888150353135361939261661 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 296227 (9, 1, some (8, 3)) (108613678081522925898949257893273630111 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296256 (9, 1, some (9, 0)) (2786792932187232681991484629822436585773 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296257 (9, 1, some (9, 1)) (2786792932228278270808749890260306004559 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 296258 (9, 1, some (9, 2)) (5573585864454468949596797779048361102119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296259 (9, 1, some (9, 3)) (5573585864017369741333104778842184336187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296288 (9, 1, some (10, 0)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296289 (9, 1, some (10, 1)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 296290 (9, 1, some (10, 2)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 296960 (9, 2, none) (0 : ℚ) (.node (.node (.node (.node .leaf 296994 (9, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 296995 (9, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297025 (9, 2, some (1, 1)) (693322465117453392786403062768335606909 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297026 (9, 2, some (1, 2)) (5546579721669480810403991835325620773339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297027 (9, 2, some (1, 3)) (2773289860841924768658204156887599859599 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 297056 (9, 2, some (2, 0)) (1074429313793059874756677768954786658787 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297057 (9, 2, some (2, 1)) (859543451202410949050360311749849451909 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 297058 (9, 2, some (2, 2)) (4297717256107753198979545115628711272939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297059 (9, 2, some (2, 3)) (4297717256089791890230531303401317972811 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 297088 (9, 2, some (3, 0)) (3768774724926934089829087846010225052111 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrlrrl : KTree ℚ :=
  .node V1rrlrrll 296034 (9, 1, some (2, 2)) (4344547123134169609917406344140615388987 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrlr

def V1rrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 297090 (9, 2, some (3, 2)) (1884387362546164365287878502249972929271 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297091 (9, 2, some (3, 3)) (376877472509174344367541560583465742413 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 297120 (9, 2, some (4, 0)) (877026605515099321060779304630227786411 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297121 (9, 2, some (4, 1)) (1754053211031117825588736381026511834931 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297122 (9, 2, some (4, 2)) (3508106422057502016921801557010407884849 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297123 (9, 2, some (4, 3)) (701621284413346388138131153756642991871 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297152 (9, 2, some (5, 0)) (424562944796046570794370654580472235863 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 297153 (9, 2, some (5, 1)) (1698251779179699447554859218601527518393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297154 (9, 2, some (5, 2)) (3396503558366789989594872690959867502601 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 297155 (9, 2, some (5, 3)) (1698251779189484108432611554762934863629 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 297184 (9, 2, some (6, 0)) (679300711671834677295865151512637464327 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 297185 (9, 2, some (6, 1)) (3396503558364768415209781792500753663941 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297186 (9, 2, some (6, 2)) (1698251779188319298735249234381535492261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297187 (9, 2, some (6, 3)) (3396503558397869541358114536255555426241 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297216 (9, 2, some (7, 0)) (70162128441209358837605545143398931481 / 200000000000000000000000000000000000000 : ℚ) .leaf) 297217 (9, 2, some (7, 1)) (219256651379522607281474964493087479223 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 297218 (9, 2, some (7, 2)) (3508106422090804734725891784686823863039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297219 (9, 2, some (7, 3)) (350810642212359275887177700247464636829 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 297248 (9, 2, some (8, 0)) (3768774725104211660172834025453613870887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297249 (9, 2, some (8, 1)) (3768774725121196056912101967042881902407 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 297250 (9, 2, some (8, 2)) (1884387362577633924863794650132945903433 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 297280 (9, 2, some (9, 0)) (859543451224174705382241938903647924483 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 297281 (9, 2, some (9, 1)) (2148858628077669857223733664349503080319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297282 (9, 2, some (9, 2)) (4297717256197748156715566510586780778739 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297283 (9, 2, some (9, 3)) (4297717256163847158643144821675338401647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297312 (9, 2, some (10, 0)) (554657972173463279540516095183522225009 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 297313 (9, 2, some (10, 1)) (2773289860902297833829015264295143882343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297314 (9, 2, some (10, 2)) (69332246522994415652681401638107531017 / 125000000000000000000000000000000000000 : ℚ) .leaf) 297344 (9, 2, some (11, 0)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297345 (9, 2, some (11, 1)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 298019 (9, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 298050 (9, 3, some (1, 2)) (5524308728568408662045677662988867596401 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 298051 (9, 3, some (1, 3)) (2762154364306959457062492440002610128901 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298081 (9, 3, some (2, 1)) (4259720317932946872665859413974058936199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298082 (9, 3, some (2, 2)) (2129860159052705309862119030960888972083 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298083 (9, 3, some (2, 3)) (4259720318092414369431724057087644055239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298112 (9, 3, some (3, 0)) (3713181589116442089772969940882916208843 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 298113 (9, 3, some (3, 1)) (3713181589427505296374082885773862346689 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298114 (9, 3, some (3, 2)) (3713181589440726719443713786546518996937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298115 (9, 3, some (3, 3)) (3713181589436414634933715671297015034577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298144 (9, 3, some (4, 0)) (3430379898010246613748218669277566317239 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 298145 (9, 3, some (4, 1)) (1715189949032342485467493624116824470657 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrrrl : KTree ℚ :=
  .node V1rrlrrrll 297251 (9, 2, some (8, 3)) (3768774725189471056581149248083537138377 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrrlr

def V1rrlrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298147 (9, 3, some (4, 3)) (686075979612875981506881348697323047389 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 298176 (9, 3, some (5, 0)) (1644404460903906000001541794110699380801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298177 (9, 3, some (5, 1)) (3288808921803461439005065533053407766139 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298178 (9, 3, some (5, 2)) (1644404460902893575940851657566461996587 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298179 (9, 3, some (5, 3)) (822202230454067815745397716713976508231 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 298208 (9, 3, some (6, 0)) (3245369380656340454479031659253534792451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298209 (9, 3, some (6, 1)) (3245369380654726302929170201024841235107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298210 (9, 3, some (6, 2)) (202835586291495525431440304880163676327 / 625000000000000000000000000000000000000 : ℚ) .leaf) 298211 (9, 3, some (6, 3)) (405671172584986211092474994626190681007 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 298240 (9, 3, some (7, 0)) (1644404460901321780226623814253648398969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298242 (9, 3, some (7, 2)) (3288808921824358725447505618693223681851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298243 (9, 3, some (7, 3)) (1644404460924579208573056216900545210707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298272 (9, 3, some (8, 0)) (686075979612815867023100535118239417701 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298273 (9, 3, some (8, 1)) (3430379898076985964918451126793705979553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298274 (9, 3, some (8, 2)) (3430379898099346397433822786293864787543 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 298275 (9, 3, some (8, 3)) (3430379898131098150925286056167620419891 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298304 (9, 3, some (9, 0)) (3713181589452341408597185565584746682311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298305 (9, 3, some (9, 1)) (464147698684042050971236150915369043501 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 298306 (9, 3, some (9, 2)) (3713181589506673417784737053078132008099 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 298307 (9, 3, some (9, 3)) (3713181589524624900073499499528369231297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrrrl : KTree ℚ :=
  .node V1rrlrrrrll 298241 (9, 3, some (7, 1)) (657761784362089957867018521057124532423 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrrrrlr

def V1rrlrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298337 (9, 3, some (10, 1)) (4259720318162009934985480869645890789759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298338 (9, 3, some (10, 2)) (2129860159100756183925134329668575869423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298368 (9, 3, some (11, 0)) (1104861745733264538277519948635069309049 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298369 (9, 3, some (11, 1)) (5524308728726268443125484026952297297133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298400 (9, 3, some (12, 0)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299075 (9, 4, some (1, 3)) (5505627645482977052187446491891192861551 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299106 (9, 4, some (2, 2)) (2114134757104214269988068451924746731801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299107 (9, 4, some (2, 3)) (4228269514202871866812511814799556315901 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299137 (9, 4, some (3, 1)) (916976777108747438707838230346209976451 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 299138 (9, 4, some (3, 2)) (3667907108479305984362309393609409755429 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299168 (9, 4, some (4, 0)) (3368349310861822060473461746837065447707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299169 (9, 4, some (4, 1)) (673669862197130387352586587768150108983 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 299170 (9, 4, some (4, 2)) (1684174655492582676833093185340030030351 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299171 (9, 4, some (4, 3)) (842087327746982828315584941143625197709 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 299200 (9, 4, some (5, 0)) (3205066136798169108213478942301886436711 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299201 (9, 4, some (5, 1)) (3205066136815122604974203079210067221963 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299202 (9, 4, some (5, 2)) (641013227362861869708870285069085330377 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 299203 (9, 4, some (5, 3)) (3205066136822695224433888903501164232453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299232 (9, 4, some (6, 0)) (3131840219274742386512405872180702753159 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 299233 (9, 4, some (6, 1)) (3131840219271991517324497161364128740683 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrrrr : KTree ℚ :=
  .node V1rrlrrrrrl 299139 (9, 4, some (3, 3)) (733581421694689396466842420241020036129 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrrrrrr

def V1rrlrrrr : KTree ℚ :=
  .node V1rrlrrrrl 298336 (9, 3, some (10, 0)) (1064930079531146727683285039201932005543 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrrrrr

def V1rrlrrr : KTree ℚ :=
  .node V1rrlrrrl 298146 (9, 3, some (4, 2)) (85759497451463513423374291255801909079 / 250000000000000000000000000000000000000 : ℚ) V1rrlrrrr

def V1rrlrr : KTree ℚ :=
  .node V1rrlrrl 297089 (9, 2, some (3, 1)) (235548420318900605175029774674073451671 / 625000000000000000000000000000000000000 : ℚ) V1rrlrrr

def V1rrlr : KTree ℚ :=
  .node V1rrlrl 294978 (9, 0, some (1, 2)) (5607017757877939735572888155242722899231 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrr

def V1rrl : KTree ℚ :=
  .node V1rrll 267457 (8, 5, some (5, 1)) (400633267101799810230712783258015933167 / 1250000000000000000000000000000000000000 : ℚ) V1rrlr

def V1rrrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299235 (9, 4, some (6, 3)) (3131840219290697092007570230560284192573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299264 (9, 4, some (7, 0)) (1565920109636235402581413035392839630113 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299265 (9, 4, some (7, 1)) (626368043855012593566232752069021216683 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299266 (9, 4, some (7, 2)) (1565920109642978865080964260486338584461 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299267 (9, 4, some (7, 3)) (3131840219305151328207982783297334481493 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299296 (9, 4, some (8, 0)) (801266534203603618431439068730016090779 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299297 (9, 4, some (8, 1)) (3205066136823734024894181970018188134599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299298 (9, 4, some (8, 2)) (160253306842005535767462037307090339049 / 500000000000000000000000000000000000000 : ℚ) .leaf) 299299 (9, 4, some (8, 3)) (400633267108299194626470287353699784949 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 299328 (9, 4, some (9, 0)) (3368349310992172433911135057529657293309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299330 (9, 4, some (9, 2)) (26315228992432122056974368013007606377 / 78125000000000000000000000000000000000 : ℚ) .leaf) 299331 (9, 4, some (9, 3)) (673669862211581338243762934501254956911 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 299360 (9, 4, some (10, 0)) (3667907108491941905227128119043486120697 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299361 (9, 4, some (10, 1)) (1833953554257285694144936005750162501291 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299362 (9, 4, some (10, 2)) (57311048571070497910969853454660011203 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 299392 (9, 4, some (11, 0)) (4228269514236064484547126144424731952303 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299393 (9, 4, some (11, 1)) (264266844642159694097841720256612670037 / 625000000000000000000000000000000000000 : ℚ) .leaf) 299424 (9, 4, some (12, 0)) (5505627645536742146031884001419922276261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300131 (9, 5, some (2, 3)) (4201805525530966475126121646949914557009 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 300162 (9, 5, some (3, 2)) (22689468021782629664257087725750920711 / 62500000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlllll : KTree ℚ :=
  .node V1rrrllllll 299329 (9, 4, some (9, 1)) (3368349311006527178139447531498092951779 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlllllr

def V1rrrllllrll : KTree ℚ :=
  (.node (.node (.node .leaf 300193 (9, 5, some (4, 1)) (3317673580652657172000382223677086879651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300194 (9, 5, some (4, 2)) (1658836790331883799791005441375348716519 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300195 (9, 5, some (4, 3)) (829418395166049851095664148631140562523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300224 (9, 5, some (5, 0)) (1569012110524850460232037338740583056259 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300225 (9, 5, some (5, 1)) (1569012110550786256011879530459439516711 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 300227 (9, 5, some (5, 3)) (3138024221107097193916184895643365188019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300256 (9, 5, some (6, 0)) (3043283014369233629186868586765616399073 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300257 (9, 5, some (6, 1)) (1521641507187302589704347905901572946417 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 300258 (9, 5, some (6, 2)) (1521641507188748462149358707916553171629 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllllrl : KTree ℚ :=
  .node V1rrrllllrll 300226 (9, 5, some (5, 2)) (627604844220179748676190476653368665579 / 2000000000000000000000000000000000000000 : ℚ) V1rrrllllrlr

def V1rrrllllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 300288 (9, 5, some (7, 0)) (376694660254732343023475752971239795259 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 300289 (9, 5, some (7, 1)) (3013557282037782387931695508589040375413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300290 (9, 5, some (7, 2)) (188347330127863521473146570149941257489 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300291 (9, 5, some (7, 3)) (1506778641030628966970206607018256225943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300320 (9, 5, some (8, 0)) (608656602874916629628350328194401823923 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 300322 (9, 5, some (8, 2)) (190205188399533051632711183520247536599 / 625000000000000000000000000000000000000 : ℚ) .leaf) 300323 (9, 5, some (8, 3)) (3043283014413881962014867124696270740333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300352 (9, 5, some (9, 0)) (3138024221103296317948957742451778271661 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 300353 (9, 5, some (9, 1)) (2451581422745264276121671232815372267 / 7812500000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllllrr : KTree ℚ :=
  .node V1rrrllllrrl 300321 (9, 5, some (8, 1)) (95102594199369218193137484612359796471 / 312500000000000000000000000000000000000 : ℚ) V1rrrllllrrr

def V1rrrllllr : KTree ℚ :=
  .node V1rrrllllrl 300259 (9, 5, some (6, 3)) (3043283014388073424342114042390223475481 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllllrr

def V1rrrllll : KTree ℚ :=
  .node V1rrrlllll 300163 (9, 5, some (3, 3)) (1815157441739821049537130791953720662849 / 5000000000000000000000000000000000000000 : ℚ) V1rrrllllr

def V1rrrlllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 300355 (9, 5, some (9, 3)) (3138024221157883696987251655151890524077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300384 (9, 5, some (10, 0)) (663534716134392578238532442091178449143 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 300385 (9, 5, some (10, 1)) (3317673580687910216935931740472802228173 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300386 (9, 5, some (10, 2)) (3317673580714118379148772134656491379183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300416 (9, 5, some (11, 0)) (181515744175006586329099203445557704047 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 300448 (9, 5, some (12, 0)) (2100902762782550514123947827356915034311 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301187 (9, 6, some (3, 3)) (3598598036631082749105034937711589353849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301218 (9, 6, some (4, 2)) (3275483218424700914716266082656665403407 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 301219 (9, 6, some (4, 3)) (163774160921183565460936177717205752877 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrll : KTree ℚ :=
  .node V1rrrlllrlll 300417 (9, 5, some (11, 1)) (181515744176240568932408873479337568381 / 500000000000000000000000000000000000000 : ℚ) V1rrrlllrllr

def V1rrrlllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 301250 (9, 6, some (5, 2)) (1541553435671662496757657005161361669441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301251 (9, 6, some (5, 3)) (3083106871347518734501725760290318741739 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301280 (9, 6, some (6, 0)) (2972195650861317218045854158700686448093 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301281 (9, 6, some (6, 1)) (2972195650884117041514470325235598758493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301282 (9, 6, some (6, 2)) (2972195650885556294514355870514076716431 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 301312 (9, 6, some (7, 0)) (2921043016080167576729731265182221514491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301313 (9, 6, some (7, 1)) (1460521508041267069539837379088039603063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301314 (9, 6, some (7, 2)) (584208603217596530339359992052456218587 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 301315 (9, 6, some (7, 3)) (2921043016100702788591898288448826137809 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrlr : KTree ℚ :=
  .node V1rrrlllrlrl 301283 (9, 6, some (6, 3)) (371524456361762789963526104355442374397 / 1250000000000000000000000000000000000000 : ℚ) V1rrrlllrlrr

def V1rrrlllrl : KTree ℚ :=
  .node V1rrrlllrll 301249 (9, 6, some (5, 1)) (3083106871340324679606418015372020662523 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlllrlr

def V1rrrlllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 301345 (9, 6, some (8, 1)) (2921043016084867724345038636190456337411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301346 (9, 6, some (8, 2)) (1460521508047357885596011628111501872943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301347 (9, 6, some (8, 3)) (2921043016112263000345179317199194666641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301376 (9, 6, some (9, 0)) (743048912721189304039760165625944540963 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 301377 (9, 6, some (9, 1)) (118887826035674192960592432011130669503 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 301379 (9, 6, some (9, 3)) (743048912732116701753014722717142602283 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 301408 (9, 6, some (10, 0)) (1541553435673717013061542701447189823057 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301409 (9, 6, some (10, 1)) (3083106871359344441034791403198809452797 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 301410 (9, 6, some (10, 2)) (1541553435689807842830329060732630910421 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrrl : KTree ℚ :=
  .node V1rrrlllrrll 301378 (9, 6, some (9, 2)) (743048912726583585187188950078537348541 / 2500000000000000000000000000000000000000 : ℚ) V1rrrlllrrlr

def V1rrrlllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 301441 (9, 6, some (11, 1)) (409435402306463244034023932384652359479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 301472 (9, 6, some (12, 0)) (899649509163294521915088948858081101327 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 302243 (9, 7, some (4, 3)) (3239803680841905584549454110986691423891 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302274 (9, 7, some (5, 2)) (30372782260669825285040333733189319427 / 100000000000000000000000000000000000000 : ℚ) .leaf) 302275 (9, 7, some (5, 3)) (1518639113034762257783374543273060908669 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 302306 (9, 7, some (6, 2)) (291382828933503243905477086817167159713 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 302307 (9, 7, some (6, 3)) (2913828289341755120190778334316938322037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302336 (9, 7, some (7, 0)) (2846605460689883605746777825754066620331 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 302337 (9, 7, some (7, 1)) (1423302730350367153117021148210967744171 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrrr : KTree ℚ :=
  .node V1rrrlllrrrl 302305 (9, 7, some (6, 1)) (2913828289333087227865755271513632544789 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlllrrrr

def V1rrrlllrr : KTree ℚ :=
  .node V1rrrlllrrl 301440 (9, 6, some (11, 0)) (3275483218434221984960609968631637491009 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlllrrr

def V1rrrlllr : KTree ℚ :=
  .node V1rrrlllrl 301344 (9, 6, some (8, 0)) (730260754020640935986745569934767054251 / 2500000000000000000000000000000000000000 : ℚ) V1rrrlllrr

def V1rrrlll : KTree ℚ :=
  .node V1rrrllll 300354 (9, 5, some (9, 2)) (3138024221132492252205613289133721755349 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlllr

def V1rrrllrllll : KTree ℚ :=
  (.node (.node (.node .leaf 302339 (9, 7, some (7, 3)) (711651365178719425561961576465808173019 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 302368 (9, 7, some (8, 0)) (113008398076356426450076200866366830251 / 400000000000000000000000000000000000000 : ℚ) .leaf) 302369 (9, 7, some (8, 1)) (1412604975955584658727235221620543309797 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302370 (9, 7, some (8, 2)) (565041990383713334754756014645296720173 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 302371 (9, 7, some (8, 3)) (353151243991650481699242236188377496833 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 302401 (9, 7, some (9, 1)) (569321092141051146478510524950417764811 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 302402 (9, 7, some (9, 2)) (1423302730358360602885618606639786791743 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 302403 (9, 7, some (9, 3)) (569321092147122759075833595092531700183 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 302432 (9, 7, some (10, 0)) (145691414466799955359111140300318434081 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllrlll : KTree ℚ :=
  .node V1rrrllrllll 302400 (9, 7, some (9, 0)) (1423302730350509388189580132041384440691 / 5000000000000000000000000000000000000000 : ℚ) V1rrrllrlllr

def V1rrrllrllrll : KTree ℚ :=
  (.node (.node .leaf 302434 (9, 7, some (10, 2)) (582765657872125100068082049730377745693 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 302464 (9, 7, some (11, 0)) (3037278226072524454348975331230831198761 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrllrlr : KTree ℚ :=
  (.node (.node .leaf 302496 (9, 7, some (12, 0)) (1619901840427352741166826982308776173263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 303299 (9, 8, some (5, 3)) (599688502784057502181267012585221213751 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrllrl : KTree ℚ :=
  .node V1rrrllrllrll 302465 (9, 7, some (11, 1)) (303727822608565754535584065544252409889 / 1000000000000000000000000000000000000000 : ℚ) V1rrrllrllrlr

def V1rrrllrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 303331 (9, 8, some (6, 3)) (2865020853691234636089529402651012885503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303361 (9, 8, some (7, 1)) (2785362175073153779626377774949196856661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303362 (9, 8, some (7, 2)) (2785362175075985625036048666844148846329 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 303363 (9, 8, some (7, 3)) (174085135942794137879264493005227211859 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllrllr : KTree ℚ :=
  .node V1rrrllrllrl 303330 (9, 8, some (6, 2)) (5730041707372222479609159029287752053 / 20000000000000000000000000000000000000 : ℚ) V1rrrllrllrr

def V1rrrllrll : KTree ℚ :=
  .node V1rrrllrlll 302433 (9, 7, some (10, 1)) (1456914144672284587736383415443215002471 / 5000000000000000000000000000000000000000 : ℚ) V1rrrllrllr

def V1rrrllrlrlll : KTree ℚ :=
  (.node (.node .leaf 303393 (9, 8, some (8, 1)) (2747944059327992992733506787603618308907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303394 (9, 8, some (8, 2)) (1373972029666716440993673153964082961 / 5000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrllr : KTree ℚ :=
  (.node (.node .leaf 303424 (9, 8, some (9, 0)) (1373972029663479582288357897391385985063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 303425 (9, 8, some (9, 1)) (2747944059330046977023132717549447868907 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrll : KTree ℚ :=
  .node V1rrrllrlrlll 303395 (9, 8, some (8, 3)) (2747944059345764336344230073101134913787 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrlrllr

def V1rrrllrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 303427 (9, 8, some (9, 3)) (686986014838796071651197114508753620403 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 303456 (9, 8, some (10, 0)) (348170271884307957696200775090807217503 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 303457 (9, 8, some (10, 1)) (1392681087540137818796377958602199233099 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 303458 (9, 8, some (10, 2)) (2785362175093194871817554522408651567379 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllrlrl : KTree ℚ :=
  .node V1rrrllrlrll 303426 (9, 8, some (9, 2)) (549588811867812926412251327475766374841 / 2000000000000000000000000000000000000000 : ℚ) V1rrrllrlrlr

def V1rrrllrlrrll : KTree ℚ :=
  (.node (.node .leaf 303489 (9, 8, some (11, 1)) (1432510426849198036843836424872659821381 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 303520 (9, 8, some (12, 0)) (2998442513925862250681196111481392984609 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrrlr : KTree ℚ :=
  (.node (.node .leaf 304386 (9, 9, some (7, 2)) (136702861748329458865123247136042926367 / 500000000000000000000000000000000000000 : ℚ) .leaf) 304387 (9, 9, some (7, 3)) (2734057234973721614713162655468540956821 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrrl : KTree ℚ :=
  .node V1rrrllrlrrll 304355 (9, 9, some (6, 3)) (705896522732930552432935183768081159309 / 2500000000000000000000000000000000000000 : ℚ) V1rrrllrlrrlr

def V1rrrllrlrrrl : KTree ℚ :=
  (.node (.node .leaf 304418 (9, 9, some (8, 2)) (107370350412866002809470176246917805519 / 400000000000000000000000000000000000000 : ℚ) .leaf) 304419 (9, 9, some (8, 3)) (2684258760332077235543123622749477750377 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrrrr : KTree ℚ :=
  (.node .leaf 304449 (9, 9, some (9, 1)) (533650768694419668210725621932783219201 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrrr : KTree ℚ :=
  .node V1rrrllrlrrrl 304448 (9, 9, some (9, 0)) (2668253843467641400633030637517196988749 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrlrrrr

def V1rrrllrlrr : KTree ℚ :=
  .node V1rrrllrlrrl 304417 (9, 9, some (8, 1)) (1342129380158742518380400935968301145819 / 5000000000000000000000000000000000000000 : ℚ) V1rrrllrlrrr

def V1rrrllrlr : KTree ℚ :=
  .node V1rrrllrlrl 303488 (9, 8, some (11, 0)) (2865020853688571295766226940575361947723 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrlrr

def V1rrrllrl : KTree ℚ :=
  .node V1rrrllrll 303392 (9, 8, some (8, 0)) (2747944059321900701883884157721627645749 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrlr

def V1rrrllrrllll : KTree ℚ :=
  (.node (.node .leaf 304451 (9, 9, some (9, 3)) (2668253843492930493442263811045408940273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 304480 (9, 9, some (10, 0)) (1342129380158742518380400935968301145819 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlllr : KTree ℚ :=
  (.node (.node .leaf 304482 (9, 9, some (10, 2)) (2684258760332077235543123622749477750377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 304512 (9, 9, some (11, 0)) (136702861748329458865123247136042926367 / 500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlll : KTree ℚ :=
  .node V1rrrllrrllll 304481 (9, 9, some (10, 1)) (107370350412866002809470176246917805519 / 400000000000000000000000000000000000000 : ℚ) V1rrrllrrlllr

def V1rrrllrrllrl : KTree ℚ :=
  (.node (.node .leaf 304544 (9, 9, some (12, 0)) (705896522732930552432935183768081159309 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 305411 (9, 10, some (7, 3)) (2690432164402067100553049127798604433311 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrllrr : KTree ℚ :=
  (.node .leaf 305443 (9, 10, some (8, 3)) (2630822245255332515630905036411902961883 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrllr : KTree ℚ :=
  .node V1rrrllrrllrl 305442 (9, 10, some (8, 2)) (328852780655815771935885028032801072649 / 1250000000000000000000000000000000000000 : ℚ) V1rrrllrrllrr

def V1rrrllrrll : KTree ℚ :=
  .node V1rrrllrrlll 304513 (9, 9, some (11, 1)) (2734057234973721614713162655468540956821 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrllr

def V1rrrllrrlrll : KTree ℚ :=
  (.node (.node .leaf 305474 (9, 10, some (9, 2)) (1301232308075445773311911028362263224277 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 305475 (9, 10, some (9, 3)) (2602464616162770980573569055353689324009 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlrlr : KTree ℚ :=
  (.node (.node .leaf 305505 (9, 10, some (10, 1)) (1301232308073644175336160416862473774021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 305506 (9, 10, some (10, 2)) (1301232308077840112235870198575064741027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlrl : KTree ℚ :=
  .node V1rrrllrrlrll 305504 (9, 10, some (10, 0)) (650616154035771909435491484309511910177 / 2500000000000000000000000000000000000000 : ℚ) V1rrrllrrlrlr

def V1rrrllrrlrrl : KTree ℚ :=
  (.node (.node .leaf 305537 (9, 10, some (11, 1)) (2630822245249415912089272236281165646247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 305568 (9, 10, some (12, 0)) (1345216082198817140469127603692172767707 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlrrr : KTree ℚ :=
  (.node .leaf 306498 (9, 11, some (9, 2)) (2547183222479936881297239672644989273839 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlrr : KTree ℚ :=
  .node V1rrrllrrlrrl 306467 (9, 11, some (8, 3)) (1292659612498697759922630282064675908117 / 5000000000000000000000000000000000000000 : ℚ) V1rrrllrrlrrr

def V1rrrllrrlr : KTree ℚ :=
  .node V1rrrllrrlrl 305536 (9, 10, some (11, 0)) (1315411122622081421821365301889158023199 / 5000000000000000000000000000000000000000 : ℚ) V1rrrllrrlrr

def V1rrrllrrl : KTree ℚ :=
  .node V1rrrllrrll 305473 (9, 10, some (9, 1)) (2602464616145375558177322290173573208063 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrlr

def V1rrrllrrrlll : KTree ℚ :=
  (.node (.node .leaf 306529 (9, 11, some (10, 1)) (1267420575649375179503391957300447173551 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 306530 (9, 11, some (10, 2)) (2534841151305523596446560174779670379031 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrrllr : KTree ℚ :=
  (.node (.node .leaf 306561 (9, 11, some (11, 1)) (254718322247925625968276054190970091753 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 306592 (9, 11, some (12, 0)) (2585319224989105778631535452164455562213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrrll : KTree ℚ :=
  .node V1rrrllrrrlll 306560 (9, 11, some (11, 0)) (2547183222474706216405866078298537861763 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrrllr

def V1rrrllrrrlrll : KTree ℚ :=
  (.node .leaf 307554 (9, 12, some (10, 2)) (61948618798011246689430638584100760379 / 250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrrlrl : KTree ℚ :=
  .node V1rrrllrrrlrll 307585 (9, 12, some (11, 1)) (2477944751916666320676686439747065465169 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrllrrrlrr : KTree ℚ :=
  (.node .leaf 327680 (10, 0, none) (0 : ℚ) .leaf)

def V1rrrllrrrlr : KTree ℚ :=
  .node V1rrrllrrrlrl 307616 (9, 12, some (12, 0)) (1250024077251349632999562775295713830179 / 5000000000000000000000000000000000000000 : ℚ) V1rrrllrrrlrr

def V1rrrllrrrl : KTree ℚ :=
  .node V1rrrllrrrll 307523 (9, 12, some (9, 3)) (1250024077257403502811422379864834573471 / 5000000000000000000000000000000000000000 : ℚ) V1rrrllrrrlr

def V1rrrllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 327713 (10, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327714 (10, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 327744 (10, 0, some (1, 0)) (2786792930863522950524769986035481898813 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327745 (10, 0, some (1, 1)) (2786792931998013002016577870376471684377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327746 (10, 0, some (1, 2)) (5573585864388194909916639926122957093879 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 327776 (10, 0, some (2, 0)) (4344547122871818804098046168220438138987 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327777 (10, 0, some (2, 1)) (4344547123177510029336358048492887238623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327778 (10, 0, some (2, 2)) (2172273561561667252531334209026273713289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327808 (10, 0, some (3, 0)) (1919346591422962264943586042342770130421 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 327809 (10, 0, some (3, 1)) (959673295699514222583932466300554322837 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrllrrr : KTree ℚ :=
  .node V1rrrllrrrl 327712 (10, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrrr

def V1rrrllrr : KTree ℚ :=
  .node V1rrrllrrl 306499 (9, 11, some (9, 3)) (254718322249016864791343787025488314303 / 1000000000000000000000000000000000000000 : ℚ) V1rrrllrrr

def V1rrrllr : KTree ℚ :=
  .node V1rrrllrl 304450 (9, 9, some (9, 2)) (2668253843479117479233176595226224641479 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrr

def V1rrrll : KTree ℚ :=
  .node V1rrrlll 302338 (9, 7, some (7, 2)) (2846605460704324060266775716436230575699 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllr

def V1rrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 327840 (10, 0, some (4, 0)) (3608434890836324215386522939017276939751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327841 (10, 0, some (4, 1)) (3608434890828729883728060143854848251887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327842 (10, 0, some (4, 2)) (902108722709739897945953962473954011501 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327872 (10, 0, some (5, 0)) (708080592141471259138331029416081984227 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 327873 (10, 0, some (5, 1)) (1770201480358696568543928567223007318907 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 327874 (10, 0, some (5, 2)) (3540402960730535740661542030216852781653 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327904 (10, 0, some (6, 0)) (902108722709739897945953962473954011501 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 327905 (10, 0, some (6, 1)) (902108722713088685486379854298029989237 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 327906 (10, 0, some (6, 2)) (3608434890866184376737023612690760093927 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 327936 (10, 0, some (7, 0)) (3838693182815110342838075212612446838967 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 327937 (10, 0, some (7, 1)) (767738636565964492438393538428557643031 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 327938 (10, 0, some (7, 2)) (1919346591448141850858156976884463916947 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327968 (10, 0, some (8, 0)) (4344547123159286069110772697701749954357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327969 (10, 0, some (8, 1)) (4344547123234505414139082930311492630531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327970 (10, 0, some (8, 2)) (2172273561598711375480662523425496280463 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 328000 (10, 0, some (9, 0)) (5573585864461313847763376179247536252737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 328001 (10, 0, some (9, 1)) (174174558262929399572019130999321681767 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328002 (10, 0, some (9, 2)) (2786792932410511209613234031339483336151 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 328032 (10, 0, some (10, 0)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 328033 (10, 0, some (10, 1)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 328034 (10, 0, some (10, 2)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 328704 (10, 1, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 328737 (10, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 328738 (10, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 328768 (10, 1, some (1, 0)) (1109315943729007682807515418435221582943 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328769 (10, 1, some (1, 1)) (110931594422897971994360921850866811121 / 200000000000000000000000000000000000000 : ℚ) .leaf) 328770 (10, 1, some (1, 2)) (5546579721704959782988338963368467941841 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 328800 (10, 1, some (2, 0)) (4297717255527827773888277554060900392717 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328801 (10, 1, some (2, 1)) (537214657011668537985707701098464868559 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 328802 (10, 1, some (2, 2)) (4297717256104481782299093313292906622569 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328832 (10, 1, some (3, 0)) (3768774725068477631988634506042264566823 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 328833 (10, 1, some (3, 1)) (3768774725106620352582631646629598043783 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 328834 (10, 1, some (3, 2)) (3768774725088034753824584395162082713981 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 328864 (10, 1, some (4, 0)) (3508106422076189850003828156349259304641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328865 (10, 1, some (4, 1)) (3508106422055584082086575837205735806821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328866 (10, 1, some (4, 2)) (877026605514807026397207349482959416049 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328896 (10, 1, some (5, 0)) (3396503558358722369218540398283451891333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328897 (10, 1, some (5, 1)) (169825177918036263321979999779126299331 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 328898 (10, 1, some (5, 2)) (67930071167439587173620983744749469981 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328928 (10, 1, some (6, 0)) (212281472397490619523156487280174404193 / 625000000000000000000000000000000000000 : ℚ) .leaf) 328929 (10, 1, some (6, 1)) (1698251779185416569182527243939047589961 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 328930 (10, 1, some (6, 2)) (339650355838362745565467239105146721273 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 328960 (10, 1, some (7, 0)) (350810642206758010400266741341619551127 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 328962 (10, 1, some (7, 2)) (3508106422111398810970996604813569181439 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328992 (10, 1, some (8, 0)) (3768774725114485476397668892111235276027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328993 (10, 1, some (8, 1)) (3768774725142785960462412776665625131291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328994 (10, 1, some (8, 2)) (471096840647683484673553440275585929981 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 329024 (10, 1, some (9, 0)) (4297717256143830731662608818167414503107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 329025 (10, 1, some (9, 1)) (4297717256198040832022711344326755532891 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329026 (10, 1, some (9, 2)) (429771725622512740102897324541456331219 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 329056 (10, 1, some (10, 0)) (1386644930452224884002876449193608856461 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 329057 (10, 1, some (10, 1)) (5546579721802707052345632622990780647811 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 329058 (10, 1, some (10, 2)) (5546579721444115710023574833078121946559 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 329088 (10, 1, some (11, 0)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 329089 (10, 1, some (11, 1)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329762 (10, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 329793 (10, 2, some (1, 1)) (5524308727902062476521596908446356304657 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329794 (10, 2, some (1, 2)) (1381077182150200116881940036563083705021 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 329824 (10, 2, some (2, 0)) (2129860158619644153229432515080552081237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 329825 (10, 2, some (2, 1)) (4259720318026366981853414004601580750489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329826 (10, 2, some (2, 2)) (133116259940851556060169935701110666663 / 312500000000000000000000000000000000000 : ℚ) .leaf) 329856 (10, 2, some (3, 0)) (3713181589297839929893262972475937529349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329857 (10, 2, some (3, 1)) (928295397362043976409638512244957963619 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 329858 (10, 2, some (3, 2)) (928295397359211781235174167299351923853 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 329889 (10, 2, some (4, 1)) (3430379898061626373345808536913690837977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329890 (10, 2, some (4, 2)) (1715189949029181479379785733729571872033 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 329920 (10, 2, some (5, 0)) (1644404460904265051583783284418425436403 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329921 (10, 2, some (5, 1)) (3288808921801612386090232638182311385157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329922 (10, 2, some (5, 2)) (82220223045234813651821648081606561347 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 329952 (10, 2, some (6, 0)) (3245369380652053269526775958885693744353 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329953 (10, 2, some (6, 1)) (3245369380658257409450844645826603715321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329954 (10, 2, some (6, 2)) (324536938066974657332253024081136955413 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 329984 (10, 2, some (7, 0)) (3288808921805803841328173553683147645471 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 329985 (10, 2, some (7, 1)) (41110111522714431386685795066974670187 / 125000000000000000000000000000000000000 : ℚ) .leaf))) 329986 (10, 2, some (7, 2)) (3288808921836350754292581762721987950303 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 330016 (10, 2, some (8, 0)) (343037989807183283714218833338032201401 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 330017 (10, 2, some (8, 1)) (686075979617801778301531097848886428111 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 330018 (10, 2, some (8, 2)) (3430379898120720773501756879029346730301 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330048 (10, 2, some (9, 0)) (371318158946489180372827314312597000599 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 330049 (10, 2, some (9, 1)) (371318158949751330802859971444130159987 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 330050 (10, 2, some (9, 2)) (1856590794765973712353611333129495460347 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330080 (10, 2, some (10, 0)) (1064930079538263699641250065286895211367 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 330081 (10, 2, some (10, 1)) (4259720318197037852603062825924429306061 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330082 (10, 2, some (10, 2)) (4259720318173511307115061029157011675761 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 330112 (10, 2, some (11, 0)) (5524308728730197814704518067329912899633 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrlrlr : KTree ℚ :=
  .node V1rrrlrlrl 329888 (10, 2, some (4, 0)) (686075979612697309440939326790381059329 / 2000000000000000000000000000000000000000 : ℚ) V1rrrlrlrr

def V1rrrlrl : KTree ℚ :=
  .node V1rrrlrll 328961 (10, 1, some (7, 1)) (438513302760094552331525984371624753573 / 1250000000000000000000000000000000000000 : ℚ) V1rrrlrlr

def V1rrrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330144 (10, 2, some (12, 0)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330818 (10, 3, some (1, 2)) (5505627645441109648545225145140519545987 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330849 (10, 3, some (2, 1)) (2114134757031787564396450267807493336979 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330850 (10, 3, some (2, 2)) (132133422319180859408781154083968383603 / 312500000000000000000000000000000000000 : ℚ) .leaf) 330880 (10, 3, some (3, 0)) (3667907108198627876687943817332483967153 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 330881 (10, 3, some (3, 1)) (1833953554234629832382519457136181027671 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330882 (10, 3, some (3, 2)) (146716284339068941067550375974950539423 / 400000000000000000000000000000000000000 : ℚ) .leaf) 330912 (10, 3, some (4, 0)) (3368349310948645346433784560200280257169 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330913 (10, 3, some (4, 1)) (673669862197868454325225366964836030791 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 330914 (10, 3, some (4, 2)) (3368349310983961774012432150941860506737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330945 (10, 3, some (5, 1)) (1602533068406457291699747689746158703751 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330946 (10, 3, some (5, 2)) (3205066136816407744631970527163154031253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330976 (10, 3, some (6, 0)) (3131840219272830271041572752851842149883 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330977 (10, 3, some (6, 1)) (1565920109636506845804132212941302169267 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330978 (10, 3, some (6, 2)) (12233750856571887534287879838992077739 / 39062500000000000000000000000000000000 : ℚ) .leaf)) 331008 (10, 3, some (7, 0)) (125273608770865282057830019171918634041 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331009 (10, 3, some (7, 1)) (313184021927984461235126220742427682147 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 331010 (10, 3, some (7, 2)) (3131840219294251613391801512750989460311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331040 (10, 3, some (8, 0)) (3205066136819095987108829694574590850451 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 331041 (10, 3, some (8, 1)) (3205066136832075423992280797007809570371 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrll : KTree ℚ :=
  .node V1rrrlrrlll 330944 (10, 3, some (5, 0)) (1602533068408865851062628641929373982933 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrrllr

def V1rrrlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 331072 (10, 3, some (9, 0)) (3368349311000946217440440016463354323307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331073 (10, 3, some (9, 1)) (3368349311021727551707664802234950011637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331074 (10, 3, some (9, 2)) (67366986221057922250195001919450744207 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331104 (10, 3, some (10, 0)) (3667907108507135137527329176590550693259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331105 (10, 3, some (10, 1)) (3667907108540662420609698443418470200363 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 331106 (10, 3, some (10, 2)) (3667907108562152329009288322129345315577 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331136 (10, 3, some (11, 0)) (4228269514267496323482584202062593872981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331137 (10, 3, some (11, 1)) (2114134757153866726589111714596541744581 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 331168 (10, 3, some (12, 0)) (550562764559188956600821822794511134613 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 331874 (10, 4, some (2, 2)) (33614444204285596223401240836074780883 / 80000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 331906 (10, 4, some (3, 2)) (363031488348419841957442185463306317367 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 331936 (10, 4, some (4, 0)) (82941839514138449019820992644292420371 / 250000000000000000000000000000000000000 : ℚ) .leaf) 331937 (10, 4, some (4, 1)) (66353471613282198600365948684048501089 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331938 (10, 4, some (4, 2)) (663534716132450688501525602794031590193 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 331968 (10, 4, some (5, 0)) (3138024221090901808412463841025108342309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 331969 (10, 4, some (5, 1)) (3138024221101410615264694462398918126461 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331970 (10, 4, some (5, 2)) (3138024221101819038182220607836378489847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332000 (10, 4, some (6, 0)) (1521641507188066328126324835561140222279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332001 (10, 4, some (6, 1)) (760820753593568558555937338012484561069 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 332002 (10, 4, some (6, 2)) (3043283014380909458335131089985147970299 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrlr : KTree ℚ :=
  .node V1rrrlrrlrl 331905 (10, 4, some (3, 1)) (3630314883450757719278687679822114442221 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrlrr

def V1rrrlrrl : KTree ℚ :=
  .node V1rrrlrrll 331042 (10, 3, some (8, 2)) (3205066136854983465090557928001939177467 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrlr

def V1rrrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 332033 (10, 4, some (7, 1)) (3013557282040574698393829238072650816261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332034 (10, 4, some (7, 2)) (753389320513005896396103837462407678729 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 332064 (10, 4, some (8, 0)) (1521641507188011249958964408483298289231 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 332065 (10, 4, some (8, 1)) (608656602877172904726431962172394792669 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 332066 (10, 4, some (8, 2)) (608656602880637293448291111930766704163 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 332096 (10, 4, some (9, 0)) (784506055277290534604318229239894217997 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 332097 (10, 4, some (9, 1)) (3138024221124245929280797745519028638767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332098 (10, 4, some (9, 2)) (313802422114903494056080250038621029577 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 332128 (10, 4, some (10, 0)) (829418395170515505249157426360308671927 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 332129 (10, 4, some (10, 1)) (1658836790352673526739345540774626831291 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 332160 (10, 4, some (11, 0)) (907578720879432451268989543511045521161 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 332161 (10, 4, some (11, 1)) (363031488355120558281650063584015509707 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 332192 (10, 4, some (12, 0)) (2100902762798943249145683967334033669903 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 332930 (10, 5, some (3, 2)) (3598598036635506675850796956601163191397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332961 (10, 5, some (4, 1)) (1637741609208328440119330120978255591729 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 332992 (10, 5, some (5, 0)) (3083106871306348808358136688337159805107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332993 (10, 5, some (5, 1)) (1541553435671883155850339645588938390443 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332994 (10, 5, some (5, 2)) (1541553435671729375968625253371846354041 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 333024 (10, 5, some (6, 0)) (1486097825440484697540753874934182789961 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrlr : KTree ℚ :=
  .node V1rrrlrrrlrl 332962 (10, 5, some (4, 2)) (1637741609211679339621550990566514133203 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrrrlrr

def V1rrrlrrrl : KTree ℚ :=
  .node V1rrrlrrrll 332130 (10, 4, some (10, 2)) (1658836790366414530180219574992892257921 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrrrlr

def V1rrrlrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 333026 (10, 5, some (6, 2)) (2972195650887904652133669918629109890461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333056 (10, 5, some (7, 0)) (2921043016082573612236084786926731220629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333057 (10, 5, some (7, 1)) (292104301608382941522778486149984808557 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333058 (10, 5, some (7, 2)) (1460521508046360049362699122740531474289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 333088 (10, 5, some (8, 0)) (1168417206433009708316228900395366481 / 4000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 333090 (10, 5, some (8, 2)) (2921043016102698461058523299190766935117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333120 (10, 5, some (9, 0)) (1486097825443911495520717919220116103257 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 333121 (10, 5, some (9, 1)) (2972195650899304942487825653759874848237 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 333122 (10, 5, some (9, 2)) (371524456364855869053037513174545959511 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrrl : KTree ℚ :=
  .node V1rrrlrrrrll 333089 (10, 5, some (8, 1)) (365130377011127620101756716869111168097 / 1250000000000000000000000000000000000000 : ℚ) V1rrrlrrrrlr

def V1rrrlrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 333153 (10, 5, some (10, 1)) (48173544865179645149026258682368263093 / 156250000000000000000000000000000000000 : ℚ) .leaf) 333154 (10, 5, some (10, 2)) (1541553435698123535801848508737968570579 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 333184 (10, 5, some (11, 0)) (655096643689153594134391955127055740149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333185 (10, 5, some (11, 1)) (818870804617670215500810426715463235419 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 333216 (10, 5, some (12, 0)) (3598598036672749315021216961177364344821 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 334017 (10, 6, some (5, 1)) (1518639113032475236899592655781972836373 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 334018 (10, 6, some (5, 2)) (3037278226066684175735278619691177965747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334048 (10, 6, some (6, 0)) (1456914144659558587287369925835419954169 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 334049 (10, 6, some (6, 1)) (1456914144667075285387361690377138202039 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrrr : KTree ℚ :=
  .node V1rrrlrrrrrl 333986 (10, 6, some (4, 2)) (809950920210667344281021640014099218177 / 2500000000000000000000000000000000000000 : ℚ) V1rrrlrrrrrr

def V1rrrlrrrr : KTree ℚ :=
  .node V1rrrlrrrrl 333152 (10, 5, some (10, 0)) (3083106871354404502612760844960905969819 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrrrr

def V1rrrlrrr : KTree ℚ :=
  .node V1rrrlrrrl 333025 (10, 5, some (6, 1)) (1486097825441930888075729009852777816443 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrrrr

def V1rrrlrr : KTree ℚ :=
  .node V1rrrlrrl 332032 (10, 4, some (7, 0)) (3013557282036535256830095512717782955061 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrr

def V1rrrlr : KTree ℚ :=
  .node V1rrrlrl 330113 (10, 2, some (11, 1)) (138107718218954605715858780661787682903 / 250000000000000000000000000000000000000 : ℚ) V1rrrlrr

def V1rrrl : KTree ℚ :=
  .node V1rrrll 327810 (10, 0, some (3, 2)) (479836647848747244478265321931490345127 / 1250000000000000000000000000000000000000 : ℚ) V1rrrlr

def V1rrrrllllll : KTree ℚ :=
  (.node (.node (.node .leaf 334080 (10, 6, some (7, 0)) (711651365174859259485368109663812496827 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 334081 (10, 6, some (7, 1)) (113864218428053494902704765155075223059 / 400000000000000000000000000000000000000 : ℚ) .leaf) 334082 (10, 6, some (7, 2)) (355825682588488119947627323607606315789 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334112 (10, 6, some (8, 0)) (2825209951910055121546749076586481778921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334113 (10, 6, some (8, 1)) (2825209951913804196842459334081484784843 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlllllr : KTree ℚ :=
  (.node (.node (.node .leaf 334144 (10, 6, some (9, 0)) (711651365175570434848163028815895979427 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 334145 (10, 6, some (9, 1)) (2846605460710654093825388212035463060033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334146 (10, 6, some (9, 2)) (2846605460726339994814927663024259440409 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 334176 (10, 6, some (10, 0)) (1456914144670173999373999226656981148347 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlllll : KTree ℚ :=
  .node V1rrrrllllll 334114 (10, 6, some (8, 2)) (2825209951924718082217241776964126027071 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlllllr

def V1rrrrllllrl : KTree ℚ :=
  (.node (.node (.node .leaf 334178 (10, 6, some (10, 2)) (1456914144687093323133534113193745030037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 334208 (10, 6, some (11, 0)) (1518639113040295574249649271127115550077 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 334209 (10, 6, some (11, 1)) (3037278226099386868108697436973808037257 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334240 (10, 6, some (12, 0)) (1619901840433837809690439254210515906341 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 335042 (10, 7, some (5, 2)) (1499221256959258055105526564170713555617 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrllllrr : KTree ℚ :=
  (.node (.node (.node .leaf 335074 (10, 7, some (6, 2)) (11460083414747830116618306643256485463 / 40000000000000000000000000000000000000 : ℚ) .leaf) 335104 (10, 7, some (7, 0)) (2785362175066908336614355578005669241657 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335105 (10, 7, some (7, 1)) (2785362175073919435460092030974877353027 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 335106 (10, 7, some (7, 2)) (696340543769657935976074629547389508207 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrllllr : KTree ℚ :=
  .node V1rrrrllllrl 335073 (10, 7, some (6, 1)) (2865020853684873656748330714268416254957 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrllllrr

def V1rrrrllll : KTree ℚ :=
  .node V1rrrrlllll 334177 (10, 6, some (10, 1)) (364228536169180144667564042729012703839 / 1250000000000000000000000000000000000000 : ℚ) V1rrrrllllr

def V1rrrrlllrlll : KTree ℚ :=
  (.node (.node .leaf 335137 (10, 7, some (8, 1)) (274794405932962373890260601875210811227 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 335138 (10, 7, some (8, 2)) (2747944059338227169025884957913543994257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrllr : KTree ℚ :=
  (.node (.node .leaf 335169 (10, 7, some (9, 1)) (2747944059333856120107873006725505678637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335170 (10, 7, some (9, 2)) (549588811869320359875920350513284558747 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrll : KTree ℚ :=
  .node V1rrrrlllrlll 335168 (10, 7, some (9, 0)) (549588811865624444250621132341244820251 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrlllrllr

def V1rrrrlllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 335201 (10, 7, some (10, 1)) (557072435017374986281153242018814328567 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 335202 (10, 7, some (10, 2)) (2785362175104069063016946942942594384617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335232 (10, 7, some (11, 0)) (573004170738804749622060737540591735297 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 335233 (10, 7, some (11, 1)) (2865020853708611435245344020755160348003 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlllrl : KTree ℚ :=
  .node V1rrrrlllrll 335200 (10, 7, some (10, 0)) (2785362175076902367472247689668602825389 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlllrlr

def V1rrrrlllrrll : KTree ℚ :=
  (.node (.node .leaf 336098 (10, 8, some (6, 2)) (176474130683022250598170179035955943551 / 625000000000000000000000000000000000000 : ℚ) .leaf) 336129 (10, 8, some (7, 1)) (170878577185305655084893948453715512783 / 625000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrrlr : KTree ℚ :=
  (.node (.node .leaf 336160 (10, 8, some (8, 0)) (2684258760314178871066167394699473905339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 336161 (10, 8, some (8, 1)) (536851752063739589995788437929618979677 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrrl : KTree ℚ :=
  .node V1rrrrlllrrll 336130 (10, 8, some (7, 2)) (683514308742122633171158243357135556539 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrlllrrlr

def V1rrrrlllrrrl : KTree ℚ :=
  (.node (.node .leaf 336192 (10, 8, some (9, 0)) (2668253843470599208019951158922592185099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 336193 (10, 8, some (9, 1)) (2668253843474739407446581551161569144233 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrrrr : KTree ℚ :=
  (.node .leaf 336224 (10, 8, some (10, 0)) (1342129380159580365738135124503844273989 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrrr : KTree ℚ :=
  .node V1rrrrlllrrrl 336194 (10, 8, some (9, 2)) (2668253843485104400686626791800911114841 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlllrrrr

def V1rrrrlllrr : KTree ℚ :=
  .node V1rrrrlllrrl 336162 (10, 8, some (8, 2)) (1342129380162692599634377394221613807327 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrlllrrr

def V1rrrrlllr : KTree ℚ :=
  .node V1rrrrlllrl 335264 (10, 7, some (12, 0)) (2998442513935014133034172475444040832573 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlllrr

def V1rrrrlll : KTree ℚ :=
  .node V1rrrrllll 335136 (10, 7, some (8, 0)) (1373972029663414968028558460340083088889 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrlllr

def V1rrrrllrllll : KTree ℚ :=
  (.node (.node .leaf 336226 (10, 8, some (10, 2)) (2684258760340825053100862983448772641319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 336256 (10, 8, some (11, 0)) (1367028617485037759387949565908458049687 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlllr : KTree ℚ :=
  (.node (.node .leaf 336288 (10, 8, some (12, 0)) (2823586090938177335820325061259742692063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 337154 (10, 9, some (7, 2)) (1345216082198817140469127603692172767707 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlll : KTree ℚ :=
  .node V1rrrrllrllll 336257 (10, 8, some (11, 1)) (1367028617490735639419164109023208289763 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrllrlllr

def V1rrrrllrllrl : KTree ℚ :=
  (.node (.node .leaf 337186 (10, 9, some (8, 2)) (2630822245249415912089272236281165646247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 337216 (10, 9, some (9, 0)) (650616154035771909435491484309511910177 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrllrr : KTree ℚ :=
  (.node .leaf 337218 (10, 9, some (9, 2)) (1301232308077840112235870198575064741027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrllr : KTree ℚ :=
  .node V1rrrrllrllrl 337217 (10, 9, some (9, 1)) (1301232308073644175336160416862473774021 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrllrllrr

def V1rrrrllrll : KTree ℚ :=
  .node V1rrrrllrlll 337185 (10, 9, some (8, 1)) (1315411122622081421821365301889158023199 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrllrllr

def V1rrrrllrlrll : KTree ℚ :=
  (.node (.node .leaf 337249 (10, 9, some (10, 1)) (1301232308075445773311911028362263224277 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 337250 (10, 9, some (10, 2)) (2602464616162770980573569055353689324009 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlrlr : KTree ℚ :=
  (.node (.node .leaf 337281 (10, 9, some (11, 1)) (2630822245255332515630905036411902961883 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 337312 (10, 9, some (12, 0)) (2690432164402067100553049127798604433311 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlrl : KTree ℚ :=
  .node V1rrrrllrlrll 337280 (10, 9, some (11, 0)) (328852780655815771935885028032801072649 / 1250000000000000000000000000000000000000 : ℚ) V1rrrrllrlrlr

def V1rrrrllrlrrl : KTree ℚ :=
  (.node (.node .leaf 338241 (10, 10, some (9, 1)) (509436644495393506262021538183275281997 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 338242 (10, 10, some (9, 2)) (2547183222483773747454898998269259973069 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlrrr : KTree ℚ :=
  (.node .leaf 338273 (10, 10, some (10, 1)) (633710287825359172105665718561310324819 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlrr : KTree ℚ :=
  .node V1rrrrllrlrrl 338272 (10, 10, some (10, 0)) (2534841151296704579030642708310444754483 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrllrlrrr

def V1rrrrllrlr : KTree ℚ :=
  .node V1rrrrllrlrl 338210 (10, 10, some (8, 2)) (1292659612496101552537265299841501385409 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrllrlrr

def V1rrrrllrl : KTree ℚ :=
  .node V1rrrrllrll 337248 (10, 9, some (10, 0)) (2602464616145375558177322290173573208063 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrllrlr

def V1rrrrllrrlll : KTree ℚ :=
  (.node (.node .leaf 338304 (10, 10, some (11, 0)) (509436644495393506262021538183275281997 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 338305 (10, 10, some (11, 1)) (2547183222483773747454898998269259973069 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrrllrl : KTree ℚ :=
  (.node .leaf 339266 (10, 11, some (9, 2)) (2500048154509068474185918012177293707077 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrrllr : KTree ℚ :=
  .node V1rrrrllrrllrl 339297 (10, 11, some (10, 1)) (2477944751916981616251731365048479211001 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrllrrll : KTree ℚ :=
  .node V1rrrrllrrlll 338336 (10, 10, some (12, 0)) (1292659612496101552537265299841501385409 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrllrrllr

def V1rrrrllrrlrll : KTree ℚ :=
  (.node .leaf 339328 (10, 11, some (11, 0)) (1238972375957279264545917041902953778501 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrrlrl : KTree ℚ :=
  .node V1rrrrllrrlrll 339329 (10, 11, some (11, 1)) (154871546995008410750136288628913541833 / 625000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrllrrlrr : KTree ℚ :=
  (.node .leaf 340322 (10, 12, some (10, 2)) (2429375688622610791242114556646641894541 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrrlr : KTree ℚ :=
  .node V1rrrrllrrlrl 339360 (10, 11, some (12, 0)) (1250024077252625588920141519785007812161 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrllrrlrr

def V1rrrrllrrl : KTree ℚ :=
  .node V1rrrrllrrll 339298 (10, 11, some (10, 2)) (1238972375962594848782752732980082770051 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrllrrlr

def V1rrrrllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 340384 (10, 12, some (12, 0)) (2429375688615239546932480744003709711283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360448 (11, 0, none) (0 : ℚ) .leaf) 360480 (11, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360481 (11, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 360512 (11, 0, some (1, 0)) (5546579719092184025449830188576783548271 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 360513 (11, 0, some (1, 1)) (5546579721350170057144867682939996256827 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 360544 (11, 0, some (2, 0)) (4297717255845933247544445163129820614957 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360545 (11, 0, some (2, 1)) (1074429314037082356879260760289035200091 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 360576 (11, 0, some (3, 0)) (942193681285199773987268352340009206809 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 360577 (11, 0, some (3, 1)) (942193681273450830955053996401420874997 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrllrr : KTree ℚ :=
  .node V1rrrrllrrl 340353 (10, 12, some (11, 1)) (2419621098969871515905273275618203541941 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrllrrr

def V1rrrrllr : KTree ℚ :=
  .node V1rrrrllrl 338274 (10, 10, some (10, 2)) (633710287827827243369460539469579599279 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrllrr

def V1rrrrll : KTree ℚ :=
  .node V1rrrrlll 336225 (10, 8, some (10, 1)) (2684258760326543773191684701396175682699 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrllr

def V1rrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 360609 (11, 0, some (4, 1)) (3508106422052899289425311670895845442853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360640 (11, 0, some (5, 0)) (135860142334218925681000912039364514777 / 400000000000000000000000000000000000000 : ℚ) .leaf) 360641 (11, 0, some (5, 1)) (1698251779182551018392540495540601792141 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360672 (11, 0, some (6, 0)) (1698251779182551018392540495540601792141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 360673 (11, 0, some (6, 1)) (339650355837771046026102268403436509469 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 360704 (11, 0, some (7, 0)) (1754053211037933642531683106738914761153 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 360705 (11, 0, some (7, 1)) (3508106422089312402432680782589542914571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360736 (11, 0, some (8, 0)) (1884387362562495156706255936159460914649 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 360737 (11, 0, some (8, 1)) (235548420324390063703884282599385454371 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 360768 (11, 0, some (9, 0)) (4297717256204710459151091397323990048627 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 360769 (11, 0, some (9, 1)) (1074429314042006877486250276459800053019 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 360800 (11, 0, some (10, 0)) (2773289860882930426238376557466479407131 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 360801 (11, 0, some (10, 1)) (55465797221711690510344277035689989833 / 100000000000000000000000000000000000000 : ℚ) .leaf) 360832 (11, 0, some (11, 0)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360833 (11, 0, some (11, 1)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361505 (11, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 361536 (11, 1, some (1, 0)) (5524308725619725109664206994647184905737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 361537 (11, 1, some (1, 1)) (2762154364044736222307133055516004721979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 361568 (11, 1, some (2, 0)) (2129860158779633217957820525731985839521 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 361569 (11, 1, some (2, 1)) (1064930079524513480729859634966681096991 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 361600 (11, 1, some (3, 0)) (1856590794709995423594421885600965739053 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 361601 (11, 1, some (3, 1)) (1856590794725290353553426783025876061753 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 361632 (11, 1, some (4, 0)) (428797487259382398429101749559408361999 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 361633 (11, 1, some (4, 1)) (1715189949027993717525167655934629872813 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 361664 (11, 1, some (5, 0)) (102775278806265033595262381767374501831 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 361665 (11, 1, some (5, 1)) (1644404460901517907545501405115248376717 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 361696 (11, 1, some (6, 0)) (649073876130602031338121959139922251237 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 361697 (11, 1, some (6, 1)) (405671172582954258621059327142143445907 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 361728 (11, 1, some (7, 0)) (411101115226500947119091716772910471807 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 361729 (11, 1, some (7, 1)) (3288808921824381218461496435988202446403 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361760 (11, 1, some (8, 0)) (3430379898080422421658035144583131715179 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 361761 (11, 1, some (8, 1)) (3430379898108984539144390584706680785749 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 361792 (11, 1, some (9, 0)) (185659079474290203589309508922660795957 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 361793 (11, 1, some (9, 1)) (3713181589526096798469974931716608980603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361824 (11, 1, some (10, 0)) (4259720318197830480667403303639130566919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361825 (11, 1, some (10, 1)) (851944063643882085767818398597608293997 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 361856 (11, 1, some (11, 0)) (5524308728724544163774264445012632095373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361857 (11, 1, some (11, 1)) (1381077182107698837791957076644604158339 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 361888 (11, 1, some (12, 0)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 362561 (11, 2, some (1, 1)) (1376406911199575459427768401144353661511 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 362592 (11, 2, some (2, 0)) (4228269513402502683452308972369511362879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362593 (11, 2, some (2, 1)) (4228269514145853506635431376204671702537 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 362624 (11, 2, some (3, 0)) (1833953554177513315826376135656977445107 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 362656 (11, 2, some (4, 0)) (3368349310990606797146261273087381422751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362657 (11, 2, some (4, 1)) (1684174655493090103493523994387542902107 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 362688 (11, 2, some (5, 0)) (801266534204265810707836610576799104199 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 362689 (11, 2, some (5, 1)) (3205066136811741865161556952884620515861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362720 (11, 2, some (6, 0)) (19574001370436186653514990940740299173 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 362721 (11, 2, some (6, 1)) (782960054819108287612337208070170845463 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 362752 (11, 2, some (7, 0)) (78296005481871396962290408866553058047 / 250000000000000000000000000000000000000 : ℚ) .leaf) 362753 (11, 2, some (7, 1)) (3131840219285814670679610613925565340801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362784 (11, 2, some (8, 0)) (3205066136825903155137703211097769317663 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 362785 (11, 2, some (8, 1)) (3205066136843587701116629206791713867671 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 362817 (11, 2, some (9, 1)) (421043663880410617090477172802812453433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 362848 (11, 2, some (10, 0)) (3667907108531922640069138626289798391001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362849 (11, 2, some (10, 1)) (229244194285426702474017023063606578487 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 362880 (11, 2, some (11, 0)) (2114134757152218986828704175625059951873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 362881 (11, 2, some (11, 1)) (4228269514287973356198879295824320070603 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 362912 (11, 2, some (12, 0)) (5505627645617635819543723751509014027311 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 363617 (11, 3, some (2, 1)) (2100902762703875955518910792528704077101 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 363648 (11, 3, some (3, 0)) (3630314883240297788031464330855177055979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363649 (11, 3, some (3, 1)) (3630314883478394061267268764648036341031 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 363680 (11, 3, some (4, 0)) (829418395158869508743377351972269904363 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrlrrl : KTree ℚ :=
  .node V1rrrrlrrll 362816 (11, 2, some (9, 0)) (421043663876577788543507100581910565263 / 1250000000000000000000000000000000000000 : ℚ) V1rrrrlrrlr

def V1rrrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 363712 (11, 3, some (5, 0)) (1569012110552221279437706807021136419951 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 363713 (11, 3, some (5, 1)) (3138024221099620406908431582771905675813 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363744 (11, 3, some (6, 0)) (304328301437417238617166534189678626553 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 363745 (11, 3, some (6, 1)) (760820753593923933824946943393162191427 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 363776 (11, 3, some (7, 0)) (3013557282036623503411295208379775610041 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 363777 (11, 3, some (7, 1)) (1506778641022546072971089682527969575589 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 363808 (11, 3, some (8, 0)) (1521641507190291346858495023295600078773 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 363809 (11, 3, some (8, 1)) (190205188399616519253472484382563171263 / 625000000000000000000000000000000000000 : ℚ) .leaf) 363840 (11, 3, some (9, 0)) (784506055279332882061889340607490751181 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 363841 (11, 3, some (9, 1)) (3138024221138664483772835415838966015971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrlrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 363873 (11, 3, some (10, 1)) (663534716145455073530778742863469590817 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 363904 (11, 3, some (11, 0)) (363031488354380268344164202834959854519 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 363905 (11, 3, some (11, 1)) (226894680222994841120671043633533582697 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 363936 (11, 3, some (12, 0)) (4201805525632159606268583285190294396433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 364673 (11, 4, some (3, 1)) (899649509152246960946163399397274921891 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 364705 (11, 4, some (4, 1)) (3275483218424702790388541836344999123819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 364736 (11, 4, some (5, 0)) (3083106871336883047512156739566164544159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 364737 (11, 4, some (5, 1)) (3083106871343191235093377513901753969683 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 364768 (11, 4, some (6, 0)) (2972195650884950783091472684733079894693 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrrr : KTree ℚ :=
  .node V1rrrrlrrrrl 364704 (11, 4, some (4, 0)) (1637741609172645010604601598624636050377 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrlrrrrr

def V1rrrrlrrr : KTree ℚ :=
  .node V1rrrrlrrrl 363872 (11, 3, some (10, 0)) (3317673580696682510844884793020153538869 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlrrrr

def V1rrrrlrr : KTree ℚ :=
  .node V1rrrrlrrl 363681 (11, 3, some (4, 1)) (1658836790333019417596792592960753328073 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrlrrr

def V1rrrrlr : KTree ℚ :=
  .node V1rrrrlrl 362625 (11, 2, some (3, 1)) (3667907108485331718933926046825917718421 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlrr

def V1rrrrl : KTree ℚ :=
  .node V1rrrrll 360608 (11, 0, some (4, 0)) (701621284412056493848757625649608788753 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrlr

def V1rrrrrlllll : KTree ℚ :=
  (.node (.node (.node .leaf 364800 (11, 4, some (7, 0)) (2921043016081741184128244684681557072659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 364801 (11, 4, some (7, 1)) (584208603217360295613449405727197036499 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 364832 (11, 4, some (8, 0)) (730260754021153125472528106951676803853 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 364833 (11, 4, some (8, 1)) (146052150804746979073610247589898355543 / 500000000000000000000000000000000000000 : ℚ) .leaf) 364864 (11, 4, some (9, 0)) (743048912723397566674726949763093185073 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrllllr : KTree ℚ :=
  (.node (.node (.node .leaf 364896 (11, 4, some (10, 0)) (1541553435682142189728410980718356467887 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 364897 (11, 4, some (10, 1)) (770776717846933520445908921814738700933 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 364928 (11, 4, some (11, 0)) (655096643692525302427735905752894779821 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 364929 (11, 4, some (11, 1)) (3275483218490578045009602359921426012023 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrllll : KTree ℚ :=
  .node V1rrrrrlllll 364865 (11, 4, some (9, 1)) (2972195650909455337022391056541125374521 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrllllr

def V1rrrrrlllrl : KTree ℚ :=
  (.node (.node (.node .leaf 365729 (11, 5, some (4, 1)) (3239803680837697779431097060178732643147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365760 (11, 5, some (5, 0)) (3037278226039608320937966987347459390947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365761 (11, 5, some (5, 1)) (1518639113033446240013593828858114605917 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 365792 (11, 5, some (6, 0)) (2913828289332378332593109865353203305263 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365793 (11, 5, some (6, 1)) (2913828289334041568349158434995522304951 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrlllrr : KTree ℚ :=
  (.node (.node (.node .leaf 365825 (11, 5, some (7, 1)) (2846605460703031391892847044817145600263 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365856 (11, 5, some (8, 0)) (1412604975955331211480523967589577755701 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 365857 (11, 5, some (8, 1)) (2825209951918103696603066418362269064137 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 365888 (11, 5, some (9, 0)) (569321092141168600397406056323155780913 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrlllr : KTree ℚ :=
  .node V1rrrrrlllrl 365824 (11, 5, some (7, 0)) (1423302730350324492224674428244455263891 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrlllrr

def V1rrrrrlll : KTree ℚ :=
  .node V1rrrrrllll 364960 (11, 4, some (12, 0)) (1799299018349647981937642517341512274667 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrlllr

def V1rrrrrllrll : KTree ℚ :=
  (.node (.node (.node .leaf 365920 (11, 5, some (10, 0)) (2913828289347383293289279082601408477107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365921 (11, 5, some (10, 1)) (2913828289365415062340342186531746793633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365952 (11, 5, some (11, 0)) (759319556523041940798775470005328896891 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 365953 (11, 5, some (11, 1)) (1518639113058074708917304453825600678729 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 365984 (11, 5, some (12, 0)) (3239803680886156757503076885959348472313 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 366816 (11, 6, some (6, 0)) (1432510426837654551642457347556727106521 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 366817 (11, 6, some (6, 1)) (1432510426842725424155415658389335075497 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 366848 (11, 6, some (7, 0)) (348170271884103205176491101010131009063 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 366849 (11, 6, some (7, 1)) (1392681087537425787046256508133772454629 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrllrl : KTree ℚ :=
  .node V1rrrrrllrll 366785 (11, 6, some (5, 1)) (46850664279957937006487361442197852931 / 156250000000000000000000000000000000000 : ℚ) V1rrrrrllrlr

def V1rrrrrllrrll : KTree ℚ :=
  (.node (.node .leaf 366881 (11, 6, some (8, 1)) (1373972029666303624494220510335890222801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 366912 (11, 6, some (9, 0)) (2747944059330052743945320406479503543989 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrrlr : KTree ℚ :=
  (.node (.node .leaf 366944 (11, 6, some (10, 0)) (557072435016344264957451888658233605309 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 366945 (11, 6, some (10, 1)) (696340543773975854427080235493010740903 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrrl : KTree ℚ :=
  .node V1rrrrrllrrll 366913 (11, 6, some (9, 1)) (2747944059339476040145316943967269227291 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrllrrlr

def V1rrrrrllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 366977 (11, 6, some (11, 1)) (2865020853721810138673579761246233263583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 367008 (11, 6, some (12, 0)) (2998442513948112056022357667595483010687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 367841 (11, 7, some (6, 1)) (2823586090926986853011420246884630945369 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 367872 (11, 7, some (7, 0)) (683514308740171210088446136232739520719 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrllrr : KTree ℚ :=
  .node V1rrrrrllrrl 366976 (11, 6, some (11, 0)) (358127606712794235351443888703509322673 / 1250000000000000000000000000000000000000 : ℚ) V1rrrrrllrrr

def V1rrrrrllr : KTree ℚ :=
  .node V1rrrrrllrl 366880 (11, 6, some (8, 0)) (85873251853990413006574727311838395923 / 312500000000000000000000000000000000000 : ℚ) V1rrrrrllrr

def V1rrrrrll : KTree ℚ :=
  .node V1rrrrrlll 365889 (11, 5, some (9, 1)) (113864218428726065209475198891100581429 / 400000000000000000000000000000000000000 : ℚ) V1rrrrrllr

def V1rrrrrlrllll : KTree ℚ :=
  (.node (.node .leaf 367904 (11, 7, some (8, 0)) (2684258760317181808456266792508729139951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 367905 (11, 7, some (8, 1)) (536851752064143257595750862121074903761 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlllr : KTree ℚ :=
  (.node (.node .leaf 367937 (11, 7, some (9, 1)) (333531730434864546628102462645308846183 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 367968 (11, 7, some (10, 0)) (1342129380161136202463437722732129642737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlll : KTree ℚ :=
  .node V1rrrrrlrllll 367936 (11, 7, some (9, 0)) (33353173043399444992296481853992186923 / 125000000000000000000000000000000000000 : ℚ) V1rrrrrlrlllr

def V1rrrrrlrllrl : KTree ℚ :=
  (.node (.node .leaf 368000 (11, 7, some (11, 0)) (1367028617488028804352641086080067365601 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 368001 (11, 7, some (11, 1)) (2734057234991785260502564177142660275653 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrllrr : KTree ℚ :=
  (.node .leaf 368897 (11, 8, some (7, 1)) (336304020549424605513825371782604032821 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrllr : KTree ℚ :=
  .node V1rrrrrlrllrl 368032 (11, 7, some (12, 0)) (2823586090947761813001428256819702362921 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrllrr

def V1rrrrrlrll : KTree ℚ :=
  .node V1rrrrrlrlll 367969 (11, 7, some (10, 1)) (2684258760333460601130983353087803267297 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrllr

def V1rrrrrlrlrll : KTree ℚ :=
  (.node (.node .leaf 368929 (11, 8, some (8, 1)) (2630822245245621419370554263760007840647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 368960 (11, 8, some (9, 0)) (1301232308072581512838939003778376918477 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlrlr : KTree ℚ :=
  (.node (.node .leaf 368992 (11, 8, some (10, 0)) (2602464616147500883171765116341766919151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 368993 (11, 8, some (10, 1)) (2602464616156212299788175768308529819109 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlrl : KTree ℚ :=
  .node V1rrrrrlrlrll 368961 (11, 8, some (9, 1)) (2602464616150359471307386685566126111499 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrlrlr

def V1rrrrrlrlrrl : KTree ℚ :=
  (.node (.node .leaf 369025 (11, 8, some (11, 1)) (328852780657929503598959454861428360771 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 369056 (11, 8, some (12, 0)) (134521608220457479051611324243186656583 / 500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlrrr : KTree ℚ :=
  (.node .leaf 369984 (11, 9, some (9, 0)) (2547183222474706216405866078298537861763 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlrr : KTree ℚ :=
  .node V1rrrrrlrlrrl 369953 (11, 9, some (8, 1)) (2585319224989105778631535452164455562213 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrlrrr

def V1rrrrrlrlr : KTree ℚ :=
  .node V1rrrrrlrlrl 369024 (11, 8, some (11, 0)) (164426390328169717260760187157630154597 / 625000000000000000000000000000000000000 : ℚ) V1rrrrrlrlrr

def V1rrrrrlrl : KTree ℚ :=
  .node V1rrrrrlrll 368928 (11, 8, some (8, 0)) (1315411122620799309304941046532325931931 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrlrlr

def V1rrrrrlrrlll : KTree ℚ :=
  (.node (.node .leaf 370016 (11, 9, some (10, 0)) (1267420575649375179503391957300447173551 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 370017 (11, 9, some (10, 1)) (2534841151305523596446560174779670379031 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrllr : KTree ℚ :=
  (.node (.node .leaf 370049 (11, 9, some (11, 1)) (254718322249016864791343787025488314303 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 370080 (11, 9, some (12, 0)) (1292659612498697759922630282064675908117 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrll : KTree ℚ :=
  .node V1rrrrrlrrlll 370048 (11, 9, some (11, 0)) (2547183222479936881297239672644989273839 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrrllr

def V1rrrrrlrrlrll : KTree ℚ :=
  (.node .leaf 371040 (11, 10, some (10, 0)) (1238972375957279264545917041902953778501 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrlrl : KTree ℚ :=
  .node V1rrrrrlrrlrll 371041 (11, 10, some (10, 1)) (154871546995008410750136288628913541833 / 625000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrrlrrlrr : KTree ℚ :=
  (.node .leaf 371073 (11, 10, some (11, 1)) (1238972375962594848782752732980082770051 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrlr : KTree ℚ :=
  .node V1rrrrrlrrlrl 371072 (11, 10, some (11, 0)) (2477944751916981616251731365048479211001 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrrlrr

def V1rrrrrlrrl : KTree ℚ :=
  .node V1rrrrrlrrll 371009 (11, 10, some (9, 1)) (1250024077252625588920141519785007812161 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrlrrlr

def V1rrrrrlrrrlll : KTree ℚ :=
  (.node .leaf 372065 (11, 11, some (10, 1)) (2429375688618221410263430810227277810493 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrrll : KTree ℚ :=
  .node V1rrrrrlrrrlll 372096 (11, 11, some (11, 0)) (48392421979342982328237290772786560697 / 200000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrrlrrrlrl : KTree ℚ :=
  (.node .leaf 372128 (11, 11, some (12, 0)) (2429375688618221410263430810227277810493 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrrlr : KTree ℚ :=
  .node V1rrrrrlrrrlrl 373121 (11, 12, some (11, 1)) (1184890241398660139822203356277229499793 / 5000000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrrlrrrl : KTree ℚ :=
  .node V1rrrrrlrrrll 372097 (11, 11, some (11, 1)) (1209810549486939479657235896010824593647 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrlrrrlr

def V1rrrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 393248 (12, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 393280 (12, 0, some (1, 0)) (1381077181506990698898726220647456227911 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 393312 (12, 0, some (2, 0)) (266232519865517816137310383772056067791 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 393344 (12, 0, some (3, 0)) (3713181589485307610791578467960270454979 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrlrrr : KTree ℚ :=
  .node V1rrrrrlrrrl 373152 (11, 12, some (12, 0)) (2369780482793881383248675110678081841711 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrrrr

def V1rrrrrlrr : KTree ℚ :=
  .node V1rrrrrlrrl 371104 (11, 10, some (12, 0)) (2500048154509068474185918012177293707077 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrrr

def V1rrrrrlr : KTree ℚ :=
  .node V1rrrrrlrl 369985 (11, 9, some (9, 1)) (254718322247925625968276054190970091753 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrrlrr

def V1rrrrrl : KTree ℚ :=
  .node V1rrrrrll 367873 (11, 7, some (7, 1)) (2734057234965663832041131710272800849933 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlr

def V1rrrrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 393408 (12, 0, some (5, 0)) (411101115224699632031619661549813560219 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 393440 (12, 0, some (6, 0)) (324536938065761037566386903990884675133 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 393472 (12, 0, some (7, 0)) (657761784363825856944222301977039466441 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 393504 (12, 0, some (8, 0)) (1715189949044593618772396307743394591303 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 393536 (12, 0, some (9, 0)) (3713181589534020217085125567795372284247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 393568 (12, 0, some (10, 0)) (4259720318167531623787969359428505794407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 393600 (12, 0, some (11, 0)) (690538591136823109654402380132532440449 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 393632 (12, 0, some (12, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394304 (12, 1, some (1, 0)) (172050863828945136238087388075312866069 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 394336 (12, 1, some (2, 0)) (84565390273866448570030235059228080907 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 394368 (12, 1, some (3, 0)) (366790710846208796464563370553734298559 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 394400 (12, 1, some (4, 0)) (842087327749786243085692089433202277313 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 394432 (12, 1, some (5, 0)) (3205066136810209748965534065093089568483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394464 (12, 1, some (6, 0)) (782960054817728174649321290153929917987 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 394496 (12, 1, some (7, 0)) (391480027410047041292960003290885753973 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 394528 (12, 1, some (8, 0)) (641013227366664762973898188012414776509 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 394560 (12, 1, some (9, 0)) (842087327758009629612535053394057402293 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 394592 (12, 1, some (10, 0)) (229244194285158695830290671820846244381 / 625000000000000000000000000000000000000 : ℚ) .leaf) 394624 (12, 1, some (11, 0)) (845653902864512622204378255987283924707 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 394656 (12, 1, some (12, 0)) (2752813822673700001774063382622105638509 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 395360 (12, 2, some (2, 0)) (1050451381193645480129659374214443916091 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 395424 (12, 2, some (4, 0)) (3317673580669153116290888688962349796159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 395456 (12, 2, some (5, 0)) (3138024221102969736236740787224039885463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 395488 (12, 2, some (6, 0)) (1521641507186003456907884663165953010317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 395520 (12, 2, some (7, 0)) (1506778641019909847486370554176049988999 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 395552 (12, 2, some (8, 0)) (1521641507193333894533688072693780098073 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 395584 (12, 2, some (9, 0)) (392253027641057795210740008102150206923 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 395616 (12, 2, some (10, 0)) (3317673580718254881565838210527789187413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 395648 (12, 2, some (11, 0)) (1815157441785473323908061794574152951041 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 395680 (12, 2, some (12, 0)) (2100902762809067702417514276921171049229 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 396416 (12, 3, some (3, 0)) (449824754552521869899452638303893498751 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 396480 (12, 3, some (5, 0)) (1541553435673174871329381297497494528437 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 396512 (12, 3, some (6, 0)) (2972195650883123852756417959094045050697 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 396544 (12, 3, some (7, 0)) (2921043016082423525712977826977429248329 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 396576 (12, 3, some (8, 0)) (2921043016088990454244381629465263149577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 396608 (12, 3, some (9, 0)) (1486097825450686544978345135376813610013 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 396672 (12, 3, some (11, 0)) (1637741609242387987133112759266133133087 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 396704 (12, 3, some (12, 0)) (179929901835920961864581271239180826971 / 500000000000000000000000000000000000000 : ℚ) .leaf) 397472 (12, 4, some (4, 0)) (3239803680778786979542255089565104403653 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 397504 (12, 4, some (5, 0)) (37965977825782750829069781202265067823 / 125000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrlrr : KTree ℚ :=
  .node V1rrrrrrlrrl 396640 (12, 3, some (10, 0)) (1541553435689128728298739832063503099887 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrlrrr

def V1rrrrrrlr : KTree ℚ :=
  .node V1rrrrrrlrl 396448 (12, 3, some (4, 0)) (1637741609201288268738183725888328643913 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrlrr

def V1rrrrrrl : KTree ℚ :=
  .node V1rrrrrrll 395392 (12, 2, some (3, 0)) (181515744168853040365456906014316135603 / 500000000000000000000000000000000000000 : ℚ) V1rrrrrrlr

def V1rrrrrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 397568 (12, 4, some (7, 0)) (1423302730350128756177372452539928288461 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 397600 (12, 4, some (8, 0)) (706302487978277390328735480713602945333 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 397632 (12, 4, some (9, 0)) (284660546071150395273147785227438979413 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 397664 (12, 4, some (10, 0)) (2913828289357104240391779632122865751733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 397696 (12, 4, some (11, 0)) (303727822610804979400501210531679897689 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 398528 (12, 5, some (5, 0)) (749610628474573704893005082309331497907 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 398560 (12, 5, some (6, 0)) (143251042684219633188979010608826900413 / 500000000000000000000000000000000000000 : ℚ) .leaf) 398592 (12, 5, some (7, 0)) (2785362175073480308713171911262070528961 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 398624 (12, 5, some (8, 0)) (1373972029664387745711880049691682546591 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrrll : KTree ℚ :=
  .node V1rrrrrrrlll 397728 (12, 4, some (12, 0)) (161990184045344602602389765201671174641 / 500000000000000000000000000000000000000 : ℚ) V1rrrrrrrllr

def V1rrrrrrrlrll : KTree ℚ :=
  (.node (.node .leaf 398688 (12, 5, some (10, 0)) (557072435017761184286868986529935766713 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 398720 (12, 5, some (11, 0)) (1432510426856913031136752390013865910093 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 399584 (12, 6, some (6, 0)) (2823586090920323471566668968120374719193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 399616 (12, 6, some (7, 0)) (2734057234964448566682401155251818121439 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrlrl : KTree ℚ :=
  .node V1rrrrrrrlrll 398752 (12, 5, some (12, 0)) (2998442513964823832539839069921465771823 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrlrlr

def V1rrrrrrrlrrl : KTree ℚ :=
  (.node (.node .leaf 399680 (12, 6, some (9, 0)) (1334126921737170681221094325986683509997 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 399712 (12, 6, some (10, 0)) (2684258760327386241313846003696764483709 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrlrrr : KTree ℚ :=
  (.node .leaf 399776 (12, 6, some (12, 0)) (282358609096054506223162250635947581709 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrlrr : KTree ℚ :=
  .node V1rrrrrrrlrrl 399744 (12, 6, some (11, 0)) (1367028617492282402314320122133574532141 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrrlrrr

def V1rrrrrrrlr : KTree ℚ :=
  .node V1rrrrrrrlrl 399648 (12, 6, some (8, 0)) (167766172519878096226569949658965992731 / 625000000000000000000000000000000000000 : ℚ) V1rrrrrrrlrr

def V1rrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrll 398656 (12, 5, some (9, 0)) (2747944059333884501510001327767918896409 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrlr

def V1rrrrrrrrlll : KTree ℚ :=
  (.node (.node .leaf 400672 (12, 7, some (8, 0)) (1315411122621807938872398365642590811777 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 400704 (12, 7, some (9, 0)) (325308077018348279517232465504459640133 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrllr : KTree ℚ :=
  (.node (.node .leaf 400768 (12, 7, some (11, 0)) (2630822245257063905427933302120585645007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 400800 (12, 7, some (12, 0)) (134521608220946216907740793977685683511 / 500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrll : KTree ℚ :=
  .node V1rrrrrrrrlll 400736 (12, 7, some (10, 0)) (520492923230214823668258415574443181917 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrllr

def V1rrrrrrrrlrl : KTree ℚ :=
  (.node (.node .leaf 401728 (12, 8, some (9, 0)) (318397902809557365625634215503621370483 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 401760 (12, 8, some (10, 0)) (2534841151301281068577327503035232173989 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrlrr : KTree ℚ :=
  (.node .leaf 401824 (12, 8, some (12, 0)) (2585319225004895841685511203582348122237 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrlr : KTree ℚ :=
  .node V1rrrrrrrrlrl 401792 (12, 8, some (11, 0)) (636795805621156596094705823213107809891 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrrrrrlrr

def V1rrrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrrll 401696 (12, 8, some (8, 0)) (40395612890417716335698486895009165237 / 156250000000000000000000000000000000000 : ℚ) V1rrrrrrrrlr

def V1rrrrrrrrrlll : KTree ℚ :=
  (.node .leaf 402784 (12, 9, some (10, 0)) (2477944751916666320676686439747065465169 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrrll : KTree ℚ :=
  .node V1rrrrrrrrrlll 402816 (12, 9, some (11, 0)) (61948618798011246689430638584100760379 / 250000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrrrrrrlr : KTree ℚ :=
  (.node .leaf 403808 (12, 10, some (10, 0)) (2429375688615239546932480744003709711283 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrrrll 402848 (12, 9, some (12, 0)) (1250024077257403502811422379864834573471 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrrlr

def V1rrrrrrrrrrll : KTree ℚ :=
  (.node .leaf 403872 (12, 10, some (12, 0)) (2429375688622610791242114556646641894541 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrrrrll 404864 (12, 11, some (11, 0)) (2369780482793881383248675110678081841711 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrrrrrrrr : KTree ℚ :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (1159401776589890731860750500328460464463 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrrr : KTree ℚ :=
  .node V1rrrrrrrrrrl 404896 (12, 11, some (12, 0)) (1184890241398660139822203356277229499793 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrrrr

def V1rrrrrrrrr : KTree ℚ :=
  .node V1rrrrrrrrrl 403840 (12, 10, some (11, 0)) (2419621098969871515905273275618203541941 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrrr

def V1rrrrrrrr : KTree ℚ :=
  .node V1rrrrrrrrl 402752 (12, 9, some (9, 0)) (1250024077251349632999562775295713830179 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrr

def V1rrrrrrr : KTree ℚ :=
  .node V1rrrrrrrl 400640 (12, 7, some (7, 0)) (2690432164392302393960859654468967704691 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrr

def V1rrrrrr : KTree ℚ :=
  .node V1rrrrrrl 397536 (12, 4, some (6, 0)) (364228536166826752604576378699155640371 / 1250000000000000000000000000000000000000 : ℚ) V1rrrrrrr

def V1rrrrr : KTree ℚ :=
  .node V1rrrrrl 393376 (12, 0, some (4, 0)) (214398743628800031197069045846248769399 / 625000000000000000000000000000000000000 : ℚ) V1rrrrrr

def V1rrrr : KTree ℚ :=
  .node V1rrrrl 364769 (11, 4, some (6, 1)) (594439130176803302418296840436750878783 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrr

def V1rrr : KTree ℚ :=
  .node V1rrrl 334050 (10, 6, some (6, 2)) (2913828289336518745113189517935895535399 / 10000000000000000000000000000000000000000 : ℚ) V1rrrr

def V1rr : KTree ℚ :=
  .node V1rrl 299234 (9, 4, some (6, 2)) (3131840219277795336128362872961775076589 / 10000000000000000000000000000000000000000 : ℚ) V1rrr

def V1r : KTree ℚ :=
  .node V1rl 236835 (7, 7, some (8, 3)) (121731320575621749662396230882408118527 / 400000000000000000000000000000000000000 : ℚ) V1rr

def V1 : KTree ℚ :=
  .node V1l 164964 (5, 1, some (2, 4)) (947252630941585907335047904888695341519 / 2000000000000000000000000000000000000000 : ℚ) V1r


end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3V2.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3V2 (namespace A36W.TGCert3.R12_12_12_l1_r3): the level-2 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R12_12_12_l1_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V2llll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34 (0, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35 (0, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36 (0, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37 (0, 0, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38 (0, 0, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39 (0, 0, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40 (0, 0, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 41 (0, 0, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42 (0, 0, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43 (0, 0, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44 (0, 0, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 1058 (0, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1059 (0, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1060 (0, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 1061 (0, 1, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1062 (0, 1, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1063 (0, 1, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1064 (0, 1, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 1065 (0, 1, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1066 (0, 1, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1067 (0, 1, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1068 (0, 1, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1088 (0, 1, some (1, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1089 (0, 1, some (1, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1090 (0, 1, some (1, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 1092 (0, 1, some (1, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 1093 (0, 1, some (1, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1094 (0, 1, some (1, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1095 (0, 1, some (1, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1096 (0, 1, some (1, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1097 (0, 1, some (1, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1098 (0, 1, some (1, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 1099 (0, 1, some (1, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2083 (0, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2084 (0, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))) 2085 (0, 2, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2086 (0, 2, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2087 (0, 2, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2088 (0, 2, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2089 (0, 2, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2090 (0, 2, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2091 (0, 2, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2092 (0, 2, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 2116 (0, 2, some (1, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2117 (0, 2, some (1, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2118 (0, 2, some (1, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2119 (0, 2, some (1, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2120 (0, 2, some (1, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 2121 (0, 2, some (1, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2122 (0, 2, some (1, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2123 (0, 2, some (1, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2144 (0, 2, some (2, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2145 (0, 2, some (2, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2146 (0, 2, some (2, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 2147 (0, 2, some (2, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 2149 (0, 2, some (2, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2150 (0, 2, some (2, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2151 (0, 2, some (2, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2152 (0, 2, some (2, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 2153 (0, 2, some (2, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2154 (0, 2, some (2, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3072 (0, 3, none) (0 : ℚ) .leaf) 3107 (0, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3108 (0, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 3109 (0, 3, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3110 (0, 3, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3111 (0, 3, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3112 (0, 3, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3113 (0, 3, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3114 (0, 3, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3115 (0, 3, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3116 (0, 3, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3138 (0, 3, some (1, 2)) (1598488814621729175285809631781974743541 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (12787910517873616952473316806313100386911 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3140 (0, 3, some (1, 4)) (12787910517714154588036090998156710691151 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 3141 (0, 3, some (1, 5)) (6393955258843620541072759912893015448399 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 3142 (0, 3, some (1, 6)) (159848881471543676030774502013788315217 / 125000000000000000000000000000000000000 : ℚ) .leaf) 3143 (0, 3, some (1, 7)) (6393955258885482536926664971679113312897 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3144 (0, 3, some (1, 8)) (6393955258909987916344143281309324950873 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3145 (0, 3, some (1, 9)) (3196977629510344851266515792381242933487 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3146 (0, 3, some (1, 10)) (12787910517932228838842077157676933903533 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3147 (0, 3, some (1, 11)) (12787910518866686691309350188133910198257 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3169 (0, 3, some (2, 1)) (1598488813970992036983573729160710386471 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (1598488814621729175285809631781974743541 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3171 (0, 3, some (2, 3)) (12787910517873616952473316806313100386911 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3172 (0, 3, some (2, 4)) (12787910517714154588036090998156710691151 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 3173 (0, 3, some (2, 5)) (6393955258843620541072759912893015448399 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3174 (0, 3, some (2, 6)) (159848881471543676030774502013788315217 / 125000000000000000000000000000000000000 : ℚ) .leaf) 3175 (0, 3, some (2, 7)) (6393955258885482536926664971679113312897 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3176 (0, 3, some (2, 8)) (6393955258909987916344143281309324950873 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3177 (0, 3, some (2, 9)) (3196977629510344851266515792381242933487 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3178 (0, 3, some (2, 10)) (12787910517932228838842077157676933903533 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3200 (0, 3, some (3, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3203 (0, 3, some (3, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3204 (0, 3, some (3, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 3205 (0, 3, some (3, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3206 (0, 3, some (3, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3207 (0, 3, some (3, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3208 (0, 3, some (3, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3209 (0, 3, some (3, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) .leaf)) 4132 (0, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4133 (0, 4, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4134 (0, 4, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4135 (0, 4, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4136 (0, 4, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 4137 (0, 4, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4138 (0, 4, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4139 (0, 4, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4140 (0, 4, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4163 (0, 4, some (1, 3)) (379328888652745229425172849601328539309 / 312500000000000000000000000000000000000 : ℚ) .leaf) 4164 (0, 4, some (1, 4)) (6069262218368241337681191626078282613183 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4165 (0, 4, some (1, 5)) (303463110917773396773570441178320850383 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4166 (0, 4, some (1, 6)) (12138524436745347898586938746672050186791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4167 (0, 4, some (1, 7)) (12138524436790408253696715532172066679953 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4168 (0, 4, some (1, 8)) (12138524436836930184934584510610671586423 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4169 (0, 4, some (1, 9)) (3034631109261772651788138037299382940771 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 4170 (0, 4, some (1, 10)) (189664444327241919423744186359588314121 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 4171 (0, 4, some (1, 11)) (6069262218915243878883148624446367535501 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4194 (0, 4, some (2, 2)) (10789799498696671933179215014528329518901 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4195 (0, 4, some (2, 3)) (42147654294749469936130316622369837701 / 39062500000000000000000000000000000000 : ℚ) (.node (.node .leaf 4196 (0, 4, some (2, 4)) (5394899749660658966827725889847362322829 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4197 (0, 4, some (2, 5)) (10789799499298609663060282353006963569173 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4198 (0, 4, some (2, 6)) (10789799499329198132077278885930711277147 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4199 (0, 4, some (2, 7)) (5394899749684625890531873569854251857757 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4200 (0, 4, some (2, 8)) (5394899749705302304415370893604742927299 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4201 (0, 4, some (2, 9)) (10789799499597413873024490799286694900519 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4202 (0, 4, some (2, 10)) (5394899749752659041386501300894956490553 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 4225 (0, 4, some (3, 1)) (758657776943263798802750812863384031079 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4226 (0, 4, some (3, 2)) (3034631109008438981206654222836092677191 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4227 (0, 4, some (3, 3)) (379328888652745229425172849601328539309 / 312500000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (6069262218368241337681191626078282613183 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4229 (0, 4, some (3, 5)) (303463110917773396773570441178320850383 / 250000000000000000000000000000000000000 : ℚ) .leaf) 4230 (0, 4, some (3, 6)) (12138524436745347898586938746672050186791 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4231 (0, 4, some (3, 7)) (12138524436790408253696715532172066679953 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4232 (0, 4, some (3, 8)) (12138524436836930184934584510610671586423 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4233 (0, 4, some (3, 9)) (3034631109261772651788138037299382940771 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4256 (0, 4, some (4, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4257 (0, 4, some (4, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 4258 (0, 4, some (4, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4259 (0, 4, some (4, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4260 (0, 4, some (4, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4261 (0, 4, some (4, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4262 (0, 4, some (4, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4263 (0, 4, some (4, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4264 (0, 4, some (4, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5157 (0, 5, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5158 (0, 5, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5159 (0, 5, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 5160 (0, 5, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5161 (0, 5, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5162 (0, 5, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5163 (0, 5, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5164 (0, 5, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (2357067666625072973666812292780244914593 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 5189 (0, 5, some (1, 5)) (11785338333100561381305311071444406074489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5190 (0, 5, some (1, 6)) (11785338333133972146396942484472584904319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5191 (0, 5, some (1, 7)) (2946334583294430353015807218949735414583 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5192 (0, 5, some (1, 8)) (11785338333222889727405524896109347749449 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5193 (0, 5, some (1, 9)) (11785338333426935259708883817034213950007 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))) 5194 (0, 5, some (1, 10)) (1473167291665792762234607288564382785687 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 5195 (0, 5, some (1, 11)) (5892669167093769227355348566692105819357 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (5179103759738814865751693306556805656699 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5220 (0, 5, some (2, 4)) (1294775939918558152038654213563366957479 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5221 (0, 5, some (2, 5)) (10358207519326665276537871058886685026407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5222 (0, 5, some (2, 6)) (5179103759678015103397093865246741413031 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5223 (0, 5, some (2, 7)) (10358207519394481709821197254120163566893 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5224 (0, 5, some (2, 8)) (2071641503886836084895502423144221284083 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5225 (0, 5, some (2, 9)) (5179103759806758659051755583657613552249 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5226 (0, 5, some (2, 10)) (5179103759762552679731041248859158230931 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5250 (0, 5, some (3, 2)) (2071641503749761011170409282789439267629 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 5251 (0, 5, some (3, 3)) (5179103759738814865751693306556805656699 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5252 (0, 5, some (3, 4)) (1294775939918558152038654213563366957479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 5253 (0, 5, some (3, 5)) (10358207519326665276537871058886685026407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5254 (0, 5, some (3, 6)) (5179103759678015103397093865246741413031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5255 (0, 5, some (3, 7)) (10358207519394481709821197254120163566893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5256 (0, 5, some (3, 8)) (2071641503886836084895502423144221284083 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 5257 (0, 5, some (3, 9)) (5179103759806758659051755583657613552249 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5281 (0, 5, some (4, 1)) (11785338327645330090272492390356085537373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5282 (0, 5, some (4, 2)) (11785338332443084863547217253202143389179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5283 (0, 5, some (4, 3)) (11785338333272325383399408768698153316577 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5284 (0, 5, some (4, 4)) (2357067666625072973666812292780244914593 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 5285 (0, 5, some (4, 5)) (11785338333100561381305311071444406074489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5286 (0, 5, some (4, 6)) (11785338333133972146396942484472584904319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5287 (0, 5, some (4, 7)) (2946334583294430353015807218949735414583 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5288 (0, 5, some (4, 8)) (11785338333222889727405524896109347749449 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5312 (0, 5, some (5, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5313 (0, 5, some (5, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5314 (0, 5, some (5, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5315 (0, 5, some (5, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5316 (0, 5, some (5, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 5317 (0, 5, some (5, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5318 (0, 5, some (5, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 5319 (0, 5, some (5, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6182 (0, 6, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6183 (0, 6, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6184 (0, 6, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 6185 (0, 6, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6186 (0, 6, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6187 (0, 6, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6188 (0, 6, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6213 (0, 6, some (1, 5)) (5781571233763401096890154724476467961877 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 6214 (0, 6, some (1, 6)) (57815712337797915231038231341792648733 / 50000000000000000000000000000000000000 : ℚ) .leaf))))) 6215 (0, 6, some (1, 7)) (5781571233801253740710598390190170457987 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 6216 (0, 6, some (1, 8)) (11563142467646824212138569302136366013587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6217 (0, 6, some (1, 9)) (11563142467847022754870210475915953897161 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6218 (0, 6, some (1, 10)) (11563142467748326134658996272494334041823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6219 (0, 6, some (1, 11)) (231262849371865717073736801724065216259 / 200000000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (9946152624888786901805848554121886093117 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6245 (0, 6, some (2, 5)) (621634539054240885937629435975709835261 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6246 (0, 6, some (2, 6)) (2486538156224012738256492253547818236709 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6247 (0, 6, some (2, 7)) (1989230524986594567043851324522390808457 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 6248 (0, 6, some (2, 8)) (9946152624971092314313111770925616590247 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6249 (0, 6, some (2, 9)) (4973076312571647546414580121481933452091 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 6250 (0, 6, some (2, 10)) (1989230525011680041597656446749745273883 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6275 (0, 6, some (3, 3)) (9890649541167875611678580967382788580501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6276 (0, 6, some (3, 4)) (9890649541044541439184164131386830925187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6277 (0, 6, some (3, 5)) (4945324770511862762235962745128191635871 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6278 (0, 6, some (3, 6)) (2472662385262941238601043078025788001013 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6279 (0, 6, some (3, 7)) (77270699539753756244597147484891628171 / 78125000000000000000000000000000000000 : ℚ) .leaf)) 6280 (0, 6, some (3, 8)) (4945324770563193779047423319137681016691 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6281 (0, 6, some (3, 9)) (2472662385324407345901445808169867581369 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6306 (0, 6, some (4, 2)) (1243269078039122691888963046941535911643 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 6307 (0, 6, some (4, 3)) (9946152625012813185257024182687966967597 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6308 (0, 6, some (4, 4)) (9946152624888786901805848554121886093117 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 6309 (0, 6, some (4, 5)) (621634539054240885937629435975709835261 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6310 (0, 6, some (4, 6)) (2486538156224012738256492253547818236709 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6311 (0, 6, some (4, 7)) (1989230524986594567043851324522390808457 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 6312 (0, 6, some (4, 8)) (9946152624971092314313111770925616590247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6337 (0, 6, some (5, 1)) (1156314246217442156382793496210004619843 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 6338 (0, 6, some (5, 2)) (5781571233440860732370549883470684112923 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6339 (0, 6, some (5, 3)) (5781571233847663914421168260956081989163 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6340 (0, 6, some (5, 4)) (2312628493510227609236850947293965330431 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 6341 (0, 6, some (5, 5)) (5781571233763401096890154724476467961877 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6342 (0, 6, some (5, 6)) (57815712337797915231038231341792648733 / 50000000000000000000000000000000000000 : ℚ) (.node .leaf 6343 (0, 6, some (5, 7)) (5781571233801253740710598390190170457987 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 6368 (0, 6, some (6, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6369 (0, 6, some (6, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6370 (0, 6, some (6, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6371 (0, 6, some (6, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6372 (0, 6, some (6, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 6373 (0, 6, some (6, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6374 (0, 6, some (6, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7207 (0, 7, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7208 (0, 7, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 7209 (0, 7, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 7210 (0, 7, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 7211 (0, 7, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7212 (0, 7, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7238 (0, 7, some (1, 6)) (456416525260237321116380667875444882407 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7239 (0, 7, some (1, 7)) (11410413131548290504745702591046019925961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7240 (0, 7, some (1, 8)) (11410413131592021887243287832429135751989 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7241 (0, 7, some (1, 9)) (1141041313178957614961635923198712639073 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7242 (0, 7, some (1, 10)) (1426301641461522892870196401695184206259 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7243 (0, 7, some (1, 11)) (5705206566262991194599573074779833899873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7269 (0, 7, some (2, 5)) (2407434290615207130152677980827995084453 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 7270 (0, 7, some (2, 6)) (4814868581244064139381185913279010803749 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 7271 (0, 7, some (2, 7)) (4814868581261937785326239278146830360347 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7272 (0, 7, some (2, 8)) (4814868581280391180236244624505928714791 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7273 (0, 7, some (2, 9)) (4814868581363753438905437079469876346397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7274 (0, 7, some (2, 10)) (300929286332666023162958586873863372993 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7300 (0, 7, some (3, 4)) (472499103439072410255870322476070526519 / 500000000000000000000000000000000000000 : ℚ) .leaf) 7301 (0, 7, some (3, 5)) (9449982068761559721559311967410156704839 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7302 (0, 7, some (3, 6)) (9449982068788349884225474219128938537491 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7303 (0, 7, some (3, 7)) (9449982068823429893333632289909512387241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7304 (0, 7, some (3, 8)) (590623879303727984775646007272727255681 / 625000000000000000000000000000000000000 : ℚ) .leaf) 7305 (0, 7, some (3, 9)) (1889996413804652016551680901594575461839 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 7331 (0, 7, some (4, 3)) (9449982068899287353466924182448307657847 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 7332 (0, 7, some (4, 4)) (472499103439072410255870322476070526519 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 7333 (0, 7, some (4, 5)) (9449982068761559721559311967410156704839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7334 (0, 7, some (4, 6)) (9449982068788349884225474219128938537491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7335 (0, 7, some (4, 7)) (9449982068823429893333632289909512387241 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7336 (0, 7, some (4, 8)) (590623879303727984775646007272727255681 / 625000000000000000000000000000000000000 : ℚ) .leaf) 7362 (0, 7, some (5, 2)) (4814868580961803980415547843693846099349 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7363 (0, 7, some (5, 3)) (4814868581300587985801761641872439363713 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7364 (0, 7, some (5, 4)) (2407434290620273829428687105007152818541 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7365 (0, 7, some (5, 5)) (2407434290615207130152677980827995084453 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7366 (0, 7, some (5, 6)) (4814868581244064139381185913279010803749 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7367 (0, 7, some (5, 7)) (4814868581261937785326239278146830360347 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 7393 (0, 7, some (6, 1)) (11410413126191900318703100632721041982859 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7394 (0, 7, some (6, 2)) (5705206565418512419308388576390605298063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7395 (0, 7, some (6, 3)) (11410413131639884854124037646384788873823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7396 (0, 7, some (6, 4)) (2852603282874399892973328903395904048301 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7397 (0, 7, some (6, 5)) (11410413131473585154479069853816984244849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7398 (0, 7, some (6, 6)) (456416525260237321116380667875444882407 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 7424 (0, 7, some (7, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7425 (0, 7, some (7, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7426 (0, 7, some (7, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7427 (0, 7, some (7, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7428 (0, 7, some (7, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))) 7429 (0, 7, some (7, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf) 8232 (0, 8, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8233 (0, 8, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8234 (0, 8, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8235 (0, 8, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8236 (0, 8, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8263 (0, 8, some (1, 7)) (28247400439926947655781369243230693421 / 25000000000000000000000000000000000000 : ℚ) .leaf) 8264 (0, 8, some (1, 8)) (706185011000880205740157412184386381241 / 625000000000000000000000000000000000000 : ℚ) .leaf) 8265 (0, 8, some (1, 9)) (56494800881048539563701681940186580521 / 50000000000000000000000000000000000000 : ℚ) (.node .leaf 8266 (0, 8, some (1, 10)) (2259792035222653241435019653749051489817 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 8267 (0, 8, some (1, 11)) (5649480088469460595869349577300386623003 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8294 (0, 8, some (2, 6)) (4694194997022615007656667718439581908173 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8295 (0, 8, some (2, 7)) (1173548749260010172964819177426791602847 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8296 (0, 8, some (2, 8)) (2347097498529015797477585676856360326281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8297 (0, 8, some (2, 9)) (938838999427860914146955205289496597301 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 8298 (0, 8, some (2, 10)) (938838999419847501147533722479962154899 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 8325 (0, 8, some (3, 5)) (1821321975112775717126531578523857642883 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8326 (0, 8, some (3, 6)) (71145389653044494590821801230674084129 / 78125000000000000000000000000000000000 : ℚ) .leaf) 8327 (0, 8, some (3, 7)) (2276652468905875164566377691898828932817 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8328 (0, 8, some (3, 8)) (9106609875658402518096167070083994847603 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8329 (0, 8, some (3, 9)) (2276652468954017466932934369413548704853 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 8356 (0, 8, some (4, 4)) (1798299916553552988942575296615787440943 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8357 (0, 8, some (4, 5)) (8991499582748841385883568627505802974311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8358 (0, 8, some (4, 6)) (2247874895693582944182766434568898182739 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8359 (0, 8, some (4, 7)) (4495749791403854908776561308211876548131 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8360 (0, 8, some (4, 8)) (1798299916568434101471790297868247642433 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8387 (0, 8, some (5, 3)) (4553304937848300890316812769872718062181 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8388 (0, 8, some (5, 4)) (9106609875583044406209063363103705703171 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8389 (0, 8, some (5, 5)) (1821321975112775717126531578523857642883 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8390 (0, 8, some (5, 6)) (71145389653044494590821801230674084129 / 78125000000000000000000000000000000000 : ℚ) .leaf) 8391 (0, 8, some (5, 7)) (2276652468905875164566377691898828932817 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (469419499674742904905404325094958086003 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 8419 (0, 8, some (6, 3)) (4694194997077722214136514013816440673949 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8420 (0, 8, some (6, 4)) (9388389994038373319225593296589843417267 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8421 (0, 8, some (6, 5)) (2347097498504653615670583880988575327181 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8422 (0, 8, some (6, 6)) (4694194997022615007656667718439581908173 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8449 (0, 8, some (7, 1)) (564948008533335411835769144854917060101 / 500000000000000000000000000000000000000 : ℚ) .leaf) 8450 (0, 8, some (7, 2)) (11298960175266460792371381468085866390209 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8451 (0, 8, some (7, 3)) (11298960176061478749873232207726667724543 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8452 (0, 8, some (7, 4)) (11298960175920583260900385189062922946751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8453 (0, 8, some (7, 5)) (225979203517936068159628654730285995449 / 200000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8481 (0, 8, some (8, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V2lllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 8483 (0, 8, some (8, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8484 (0, 8, some (8, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) (.node (.node .leaf 9257 (0, 9, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9258 (0, 9, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 9259 (0, 9, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9260 (0, 9, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9288 (0, 9, some (1, 8)) (11214035515708840244406311452726884443009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9289 (0, 9, some (1, 9)) (11214035515902994521642563231371825124433 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9290 (0, 9, some (1, 10)) (11214035515807277686238543379803004071179 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 9291 (0, 9, some (1, 11)) (1401754439578340865686814317934394203689 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9319 (0, 9, some (2, 7)) (9200599642560543649087582341492271040377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9320 (0, 9, some (2, 8)) (2300149910648951433181114523469183320653 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9321 (0, 9, some (2, 9)) (9200599642755100374804552366024057324263 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9322 (0, 9, some (2, 10)) (9200599642676569119898591735397690787227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9350 (0, 9, some (3, 6)) (4420512277731578201344875117418343531927 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 9351 (0, 9, some (3, 7)) (4420512277747987926764114054494201796571 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9352 (0, 9, some (3, 8)) (4420512277764929917472494120411385151221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9353 (0, 9, some (3, 9)) (552564034730183060712731124609103716899 / 625000000000000000000000000000000000000 : ℚ) .leaf) 9381 (0, 9, some (4, 5)) (8632497112982057722719370988502465154601 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9382 (0, 9, some (4, 6)) (1079062139125816295243316804639584790863 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 9383 (0, 9, some (4, 7)) (2158124278259643930485642864014897139101 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 9384 (0, 9, some (4, 8)) (8632497113071660504132957006214124714223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9412 (0, 9, some (5, 4)) (863249711300022572300207858556024085543 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 9413 (0, 9, some (5, 5)) (8632497112982057722719370988502465154601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9414 (0, 9, some (5, 6)) (1079062139125816295243316804639584790863 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 9415 (0, 9, some (5, 7)) (2158124278259643930485642864014897139101 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 9443 (0, 9, some (6, 3)) (8841024555566945053561799273500415082309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9444 (0, 9, some (6, 4)) (1768204911091339893654373076288335305443 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9445 (0, 9, some (6, 5)) (1105128069429761575000230108401261929353 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 9446 (0, 9, some (6, 6)) (4420512277731578201344875117418343531927 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 9474 (0, 9, some (7, 2)) (920059964198702623494086013613450262903 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 9475 (0, 9, some (7, 3)) (4600299821317199625861556653583626714079 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9476 (0, 9, some (7, 4)) (115007495531495873075880923916929425899 / 125000000000000000000000000000000000000 : ℚ) .leaf) 9477 (0, 9, some (7, 5)) (2300149910625076553530095227620600139139 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9505 (0, 9, some (8, 1)) (11214035510401656853202855760116670991289 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9506 (0, 9, some (8, 2)) (112140355149668369865127245973313459397 / 100000000000000000000000000000000000000 : ℚ) .leaf) 9507 (0, 9, some (8, 3)) (11214035515755879471145776310485445798461 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 9508 (0, 9, some (8, 4)) (5607017757808021486781341110294953226619 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9536 (0, 9, some (9, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9537 (0, 9, some (9, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9538 (0, 9, some (9, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 9539 (0, 9, some (9, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 10240 (0, 10, none) (0 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 10282 (0, 10, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10283 (0, 10, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10284 (0, 10, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10313 (0, 10, some (1, 9)) (5573585864461313847763376179247536252737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10314 (0, 10, some (1, 10)) (11147171728827481572609224383956587633087 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10315 (0, 10, some (1, 11)) (2229434345928408967690587225071586668921 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10344 (0, 10, some (2, 8)) (9051139839915179310647443120211979071577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10345 (0, 10, some (2, 9)) (1810227968014377255891284554296455262721 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 10346 (0, 10, some (2, 10)) (9051139839994630731169427180939567835261 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 10375 (0, 10, some (3, 7)) (431599101242439654948725387661452356233 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 10376 (0, 10, some (3, 8)) (2157995506220468976761357498889794962223 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 10377 (0, 10, some (3, 9)) (2157995506257831446070679140676976626197 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 10406 (0, 10, some (4, 6)) (1044107317951087844844854123233743068867 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 10407 (0, 10, some (4, 7)) (8352858543639710050799813465722499900343 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10408 (0, 10, some (4, 8)) (4176429271835861547149332885058750108711 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10437 (0, 10, some (5, 5)) (8260940241650498023280528676520956482649 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10438 (0, 10, some (5, 6)) (4130470120836958659935833323520350410783 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10439 (0, 10, some (5, 7)) (8260940241704583394876931403839323157191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10468 (0, 10, some (6, 4)) (8352858543602602350431766062539992916089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10469 (0, 10, some (6, 5)) (4176429271792511439500069610943111402647 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 10470 (0, 10, some (6, 6)) (1044107317951087844844854123233743068867 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 10499 (0, 10, some (7, 3)) (215799550622952106508207425395681826833 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 10500 (0, 10, some (7, 4)) (2157995506202611347080271418929817921723 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 10501 (0, 10, some (7, 5)) (4315991012396139236047889139066315273629 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10530 (0, 10, some (8, 2)) (9051139839316289175204262850459246122889 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10531 (0, 10, some (8, 3)) (9051139839953145894450745934360181747131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10532 (0, 10, some (8, 4)) (9051139839840280218880559204276140472037 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10561 (0, 10, some (9, 1)) (11147171723454091802099079944141927595251 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10562 (0, 10, some (9, 2)) (11147171727992052008066311481505886737509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10563 (0, 10, some (9, 3)) (11147171728776389819833279852245914187757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10592 (0, 10, some (10, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 10593 (0, 10, some (10, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 10594 (0, 10, some (10, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 11264 (0, 11, none) (0 : ℚ) .leaf) 11307 (0, 11, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11308 (0, 11, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11338 (0, 11, some (1, 10)) (11093159443531721704953506229865917628523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11339 (0, 11, some (1, 11)) (11093159444342338102068855407137997966601 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 11369 (0, 11, some (2, 9)) (8929701410114231731791712125550957101037 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 11370 (0, 11, some (2, 10)) (8929701410038012715107946742132560440647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11400 (0, 11, some (3, 8)) (8265663968271361405148697506428624943 / 9765625000000000000000000000000000000 : ℚ) .leaf) 11401 (0, 11, some (3, 9)) (1058004987957052036136613569342239665883 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 11431 (0, 11, some (4, 7)) (1016411191038945476788448514529960428561 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))) 11432 (0, 11, some (4, 8)) (8131289528342727675638606528216476255559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 11462 (0, 11, some (5, 6)) (8043647250015289957699305631372208699047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11463 (0, 11, some (5, 7)) (1608729450009029880517837275816757438051 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 11493 (0, 11, some (6, 5)) (402182362499624333720162967370192044783 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11494 (0, 11, some (6, 6)) (8043647250015289957699305631372208699047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11524 (0, 11, some (7, 4)) (1016411191034430054705008256800437731921 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 11525 (0, 11, some (7, 5)) (8131289528258327281560811694326441758613 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 11555 (0, 11, some (8, 3)) (529002493971586123103268376990901002573 / 625000000000000000000000000000000000000 : ℚ) .leaf) 11556 (0, 11, some (8, 4)) (529002493964989581129973025062881095441 / 625000000000000000000000000000000000000 : ℚ) .leaf) 11586 (0, 11, some (9, 2)) (1785940281873754482868469434456169899993 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 11587 (0, 11, some (9, 3)) (2232425352499271119293575135267217582411 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 11617 (0, 11, some (10, 1)) (11093159438184368050899660377153567096543 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 11618 (0, 11, some (10, 2)) (2218631888540068022857947073175998502731 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 11648 (0, 11, some (11, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11649 (0, 11, some (11, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 12332 (0, 12, some (0, 12)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 12363 (0, 12, some (1, 11)) (11048617458189169754470438082120519047183 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 12394 (0, 12, some (2, 10)) (8829238477656338274760518308633630192043 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 12425 (0, 12, some (3, 9)) (8326528412894469577706039152025986334373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 12456 (0, 12, some (4, 8)) (3976122154603376116245100531586960188929 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 12487 (0, 12, some (5, 7)) (1574684152441523642622267612908178965181 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 12518 (0, 12, some (6, 6)) (7867562134927540304639682520991143639587 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 12549 (0, 12, some (7, 5)) (3936710381078034989130812611760369751931 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 12580 (0, 12, some (8, 4)) (7952244309140946611673106427751772537707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 12611 (0, 12, some (9, 3)) (4163264206392617624220860706500909298007 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 12642 (0, 12, some (10, 2)) (8829238476994627211535529818186004866379 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 12673 (0, 12, some (11, 1)) (11048617452055925591189809765179649823289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 12704 (0, 12, some (12, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32768 (1, 0, none) (0 : ℚ) (.node (.node (.node .leaf 32800 (1, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32801 (1, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 32803 (1, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 32804 (1, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32805 (1, 0, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32806 (1, 0, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32807 (1, 0, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32808 (1, 0, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 32809 (1, 0, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32810 (1, 0, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32811 (1, 0, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32832 (1, 0, some (1, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 32834 (1, 0, some (1, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 32835 (1, 0, some (1, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 32836 (1, 0, some (1, 4)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32837 (1, 0, some (1, 5)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32838 (1, 0, some (1, 6)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32839 (1, 0, some (1, 7)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 32840 (1, 0, some (1, 8)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32841 (1, 0, some (1, 9)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32842 (1, 0, some (1, 10)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32843 (1, 0, some (1, 11)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33825 (1, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 33826 (1, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33827 (1, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33828 (1, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 33829 (1, 1, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33830 (1, 1, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33831 (1, 1, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33832 (1, 1, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33833 (1, 1, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33834 (1, 1, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33835 (1, 1, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33856 (1, 1, some (1, 0)) (7193199659680067631465907831982336838139 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 33857 (1, 1, some (1, 1)) (14386399328667245455212225124242083085053 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 33858 (1, 1, some (1, 2)) (14386399332101690824552384046570005313571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33859 (1, 1, some (1, 3)) (14386399332518121491536541890014268731409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (14386399332413285064477156088467792143221 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33861 (1, 1, some (1, 5)) (14386399332418538530091707492625116564213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33862 (1, 1, some (1, 6)) (7193199666232816637713675341879738330887 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33863 (1, 1, some (1, 7)) (14386399332519904259929659284611993046741 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33864 (1, 1, some (1, 8)) (7193199666336006160618410862165393585039 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33865 (1, 1, some (1, 9)) (14386399332735154637198328934051071921083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33866 (1, 1, some (1, 10)) (14386399333199389985710177882018599807257 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33867 (1, 1, some (1, 11)) (7193199661676591180183621681783400711839 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 33888 (1, 1, some (2, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33889 (1, 1, some (2, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33890 (1, 1, some (2, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33892 (1, 1, some (2, 4)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33893 (1, 1, some (2, 5)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33894 (1, 1, some (2, 6)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33895 (1, 1, some (2, 7)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 33896 (1, 1, some (2, 8)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33897 (1, 1, some (2, 9)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 33898 (1, 1, some (2, 10)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V2lllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 34850 (1, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34851 (1, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34852 (1, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34853 (1, 2, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34854 (1, 2, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34855 (1, 2, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34856 (1, 2, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34857 (1, 2, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34858 (1, 2, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 34859 (1, 2, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34881 (1, 2, some (1, 1)) (799244407148180303067345840235671282503 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (12787910517423725177379896930284449167619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (12787910517833751361364010354274002962971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34884 (1, 2, some (1, 4)) (6393955258853713105781724102532020371281 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34885 (1, 2, some (1, 5)) (12787910517705367582303739993444548057079 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34886 (1, 2, some (1, 6)) (12787910517747229578157645052230645921577 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34887 (1, 2, some (1, 7)) (1278791051779547045327080825298843826377 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34888 (1, 2, some (1, 8)) (12787910517930677618877174866071810817847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34889 (1, 2, some (1, 9)) (1598488814751761470438758333320370284543 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34890 (1, 2, some (1, 10)) (2557582103679891553015142734581084410179 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 34891 (1, 2, some (1, 11)) (20460656822811167920419742097932409171 / 16000000000000000000000000000000000000 : ℚ) .leaf)))) 34912 (1, 2, some (2, 0)) (12787910508932917153681768545071585402007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34913 (1, 2, some (2, 1)) (3196977628918089781420501312253317308547 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (2557582103529734212985321373659754955453 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34915 (1, 2, some (2, 3)) (12787910517793885770254703902234905539031 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34916 (1, 2, some (2, 4)) (6393955258850348917545402705985685396987 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34917 (1, 2, some (2, 5)) (12787910517714430832382850077273806637219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34918 (1, 2, some (2, 6)) (6393955258879548663002743748897218136843 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34919 (1, 2, some (2, 7)) (6393955258903861571489773703901772041379 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34920 (1, 2, some (2, 8)) (6393955258993014255985809508899195637949 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34921 (1, 2, some (2, 9)) (639395525899340206097703508180047640937 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 34922 (1, 2, some (2, 10)) (399622203707283507131016622828739566393 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 34944 (1, 2, some (3, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34947 (1, 2, some (3, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34948 (1, 2, some (3, 4)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34949 (1, 2, some (3, 5)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34950 (1, 2, some (3, 6)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34951 (1, 2, some (3, 7)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34952 (1, 2, some (3, 8)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34953 (1, 2, some (3, 9)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35840 (1, 3, none) (0 : ℚ) .leaf))))) 35875 (1, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 35876 (1, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35877 (1, 3, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35878 (1, 3, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35879 (1, 3, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35880 (1, 3, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 35881 (1, 3, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35882 (1, 3, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35883 (1, 3, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (6069262218230400816608037019646720991663 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35907 (1, 3, some (1, 3)) (12138524436862619897231673198061521919301 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 35908 (1, 3, some (1, 4)) (485540977469288994985031559386104400981 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35909 (1, 3, some (1, 5)) (2427704887345628376952975639380488420211 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35910 (1, 3, some (1, 6)) (3034631109191969519035456784855514608343 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35911 (1, 3, some (1, 7)) (3034631109203417304828912505347842283297 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35912 (1, 3, some (1, 8)) (12138524436942010396043568329904101674753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35913 (1, 3, some (1, 9)) (6069262218514911323240199056083442576597 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35914 (1, 3, some (1, 10)) (12138524437386985300442962587953193587373 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35915 (1, 3, some (1, 11)) (379328888591043990959296417560364154617 / 312500000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (1078979949650043409140916884318156231379 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 35938 (1, 3, some (2, 2)) (10789799499076268118414288034927503985179 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35939 (1, 3, some (2, 3)) (10789799499388591118652406417510701548557 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 35940 (1, 3, some (2, 4)) (1348724937413745474794733383293855513427 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35941 (1, 3, some (2, 5)) (269744987482847597439219515486720935579 / 250000000000000000000000000000000000000 : ℚ) .leaf) 35942 (1, 3, some (2, 6)) (10789799499349224956570513012819607496331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35943 (1, 3, some (2, 7)) (337181234355935256092101389483093587033 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35944 (1, 3, some (2, 8)) (10789799499504009240927616293248090377559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35945 (1, 3, some (2, 9)) (10789799499551365977898746700538303940813 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35946 (1, 3, some (2, 10)) (10789799499899542489282633411513949855443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35968 (1, 3, some (3, 0)) (6069262214649092614964457579683080401481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35969 (1, 3, some (3, 1)) (12138524435210166734162849577089333006847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35970 (1, 3, some (3, 2)) (6069262218372749386071189402296411416517 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35971 (1, 3, some (3, 3)) (12138524436812165008483957219699539242127 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 35972 (1, 3, some (3, 4)) (12138524436723709273152600449644699620843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35973 (1, 3, some (3, 5)) (2427704887347922512129250379349769498309 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35974 (1, 3, some (3, 6)) (12138524436782898194511752734588730597759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35975 (1, 3, some (3, 7)) (2427704887365835305945654602840847487069 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35976 (1, 3, some (3, 8)) (12138524437012063870116224209433055066973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35977 (1, 3, some (3, 9)) (6069262218497643362568045019052795966707 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36000 (1, 3, some (4, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36001 (1, 3, some (4, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36002 (1, 3, some (4, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 36004 (1, 3, some (4, 4)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 36005 (1, 3, some (4, 5)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36006 (1, 3, some (4, 6)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36007 (1, 3, some (4, 7)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36008 (1, 3, some (4, 8)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 36901 (1, 4, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36902 (1, 4, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36903 (1, 4, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36904 (1, 4, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 36905 (1, 4, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36906 (1, 4, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36907 (1, 4, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (94282706666031642552129922844788297789 / 80000000000000000000000000000000000000 : ℚ) .leaf) 36932 (1, 4, some (1, 4)) (2357067666624452886491093532968824452131 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36933 (1, 4, some (1, 5)) (2946334583279316690962781694489623872351 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36934 (1, 4, some (1, 6)) (471413533326233871169203427205430531253 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 36935 (1, 4, some (1, 7)) (11785338333200305569734376885954144703891 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36936 (1, 4, some (1, 8)) (184145911458201757711831318071434075777 / 156250000000000000000000000000000000000 : ℚ) .leaf) 36937 (1, 4, some (1, 9)) (11785338333414361114479880628469319991943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36938 (1, 4, some (1, 10)) (2357067666751388055258755544189927392421 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 36939 (1, 4, some (1, 11)) (2357067666412677117687246858179327932121 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 36962 (1, 4, some (2, 2)) (10358207519076776159895149503572083077009 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 36963 (1, 4, some (2, 3)) (10358207519430269409265530548091163573757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (10358207519340471905059734070312843760909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36965 (1, 4, some (2, 5)) (10358207519339879495153213561109744036251 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36966 (1, 4, some (2, 6)) (2589551879843333345789085504031372289859 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36967 (1, 4, some (2, 7)) (5179103759706173065708269470920293925489 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36968 (1, 4, some (2, 8)) (2589551879878720506652302922234615182063 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36969 (1, 4, some (2, 9)) (2071641503916219919986997464359271973773 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36970 (1, 4, some (2, 10)) (10358207519865715246686403517319884321289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36993 (1, 4, some (3, 1)) (10358207517202653615245933909319072225747 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36994 (1, 4, some (3, 2)) (10358207519210394017097895206752592489139 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36995 (1, 4, some (3, 3)) (10358207519406589248146602515579939703937 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36996 (1, 4, some (3, 4)) (1294775939917059406179373031401974726431 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36997 (1, 4, some (3, 5)) (2071641503869052613140040990180864726571 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36998 (1, 4, some (3, 6)) (2589551879845095706344490107197595157147 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36999 (1, 4, some (3, 7)) (10358207519419624229103529999800760707457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37000 (1, 4, some (3, 8)) (5179103759773880228553655757532024760167 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37001 (1, 4, some (3, 9)) (1294775939945611342606340674879615781381 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37024 (1, 4, some (4, 0)) (2946334581584738317388201285186757330483 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37025 (1, 4, some (4, 1)) (11785338331843365516887876645346386157703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37026 (1, 4, some (4, 2)) (2946334583292167579604471207315288018913 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37027 (1, 4, some (4, 3)) (11785338333198845125866735116299688944771 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 37028 (1, 4, some (4, 4)) (11785338333112963124819686267672815323727 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 37029 (1, 4, some (4, 5)) (1178533833312979580076048855784406255059 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 37030 (1, 4, some (4, 6)) (147316729164653159423186788461039338301 / 125000000000000000000000000000000000000 : ℚ) .leaf) 37031 (1, 4, some (4, 7)) (589266916660862184399386894678527349403 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37032 (1, 4, some (4, 8)) (11785338333401429568170963951918605674937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37056 (1, 4, some (5, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37057 (1, 4, some (5, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37058 (1, 4, some (5, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37059 (1, 4, some (5, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37060 (1, 4, some (5, 4)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37061 (1, 4, some (5, 5)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 37062 (1, 4, some (5, 6)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37063 (1, 4, some (5, 7)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) .leaf) 37925 (1, 5, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37926 (1, 5, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37927 (1, 5, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37928 (1, 5, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37929 (1, 5, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37930 (1, 5, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37931 (1, 5, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37956 (1, 5, some (1, 4)) (5781571233774352230471930103859068789657 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 37957 (1, 5, some (1, 5)) (11563142467543192619993977858655732835177 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37958 (1, 5, some (1, 6)) (11563142467581045263814421524369435331287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37959 (1, 5, some (1, 7)) (11563142467624665846779883041258353464781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37960 (1, 5, some (1, 8)) (5781571233873461741752194944513079977687 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37961 (1, 5, some (1, 9)) (11563142467837153092849089055573791911627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37962 (1, 5, some (1, 10)) (5781571234085402997086459089674398713693 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37963 (1, 5, some (1, 11)) (5781571233463000938083471515735066013683 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37987 (1, 5, some (2, 3)) (9946152624977377104270974003097658146317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37988 (1, 5, some (2, 4)) (4973076312441403061359527480130867513853 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37989 (1, 5, some (2, 5)) (994615262487993850844088442071703547103 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 37990 (1, 5, some (2, 6)) (4973076312455937308411546137471496708157 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 37991 (1, 5, some (2, 7)) (9946152624949309754830908829032095134269 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37992 (1, 5, some (2, 8)) (19426079345790807627159578072710398179 / 19531250000000000000000000000000000000 : ℚ) .leaf) 37993 (1, 5, some (2, 9)) (4973076312559519705723026120165484804267 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37994 (1, 5, some (2, 10)) (9946152625369886158810706577234385134323 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38018 (1, 5, some (3, 2)) (9890649540819912441879764032016878653081 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38019 (1, 5, some (3, 3)) (2472662385276552131357843137346202438211 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 38020 (1, 5, some (3, 4)) (1978129908206826696365608962164321419693 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38021 (1, 5, some (3, 5)) (9890649541037745239438048901179767637897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38022 (1, 5, some (3, 6)) (989064954107012287685630359508464020497 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 38023 (1, 5, some (3, 7)) (1978129908221486835740328151634149043927 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 38024 (1, 5, some (3, 8)) (9890649541212008470850314935477416179429 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V2lllr : KTree ℚ :=
  .node V2lllrl 34816 (1, 2, none) (0 : ℚ) V2lllrr

def V2lll : KTree ℚ :=
  .node V2llll 8482 (0, 8, some (8, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) V2lllr

def V2llrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 38049 (1, 5, some (4, 1)) (4973076311578057755731642496547241995843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38050 (1, 5, some (4, 2)) (2486538156203215321303876059446586050867 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38051 (1, 5, some (4, 3)) (4973076312470970511642461911753674662519 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38052 (1, 5, some (4, 4)) (4973076312438412671816130683200791981147 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38053 (1, 5, some (4, 5)) (9946152624887994730733426717454154208933 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38054 (1, 5, some (4, 6)) (9946152624922423726021174448777473729299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38055 (1, 5, some (4, 7)) (4973076312480100517286005149989427931129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38056 (1, 5, some (4, 8)) (1989230525018818859793486421619159077183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 38080 (1, 5, some (5, 0)) (5781571230574512007646964209888619437149 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38081 (1, 5, some (5, 1)) (180674101037671741791402863850894312861 / 156250000000000000000000000000000000000 : ℚ) .leaf))) 38082 (1, 5, some (5, 2)) (5781571233806983596216106423207542201539 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38083 (1, 5, some (5, 3)) (11563142467623232937513295629190995315241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38084 (1, 5, some (5, 4)) (5781571233769485059991141046355690643977 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38085 (1, 5, some (5, 5)) (2312628493511260992192982517283594072863 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38086 (1, 5, some (5, 6)) (11563142467598215037899841729178159799037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38087 (1, 5, some (5, 7)) (5781571233821196269533416024980381751913 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38112 (1, 5, some (6, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38113 (1, 5, some (6, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38114 (1, 5, some (6, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38115 (1, 5, some (6, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 38116 (1, 5, some (6, 4)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 38117 (1, 5, some (6, 5)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 38118 (1, 5, some (6, 6)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38912 (1, 6, none) (0 : ℚ) .leaf) 38950 (1, 6, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38951 (1, 6, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38952 (1, 6, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 38953 (1, 6, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38954 (1, 6, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38955 (1, 6, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38981 (1, 6, some (1, 5)) (22285963147440935724988854053421002251 / 19531250000000000000000000000000000000 : ℚ) (.node .leaf 38982 (1, 6, some (1, 6)) (2852603282881777941581902410991517748267 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 38983 (1, 6, some (1, 7)) (456416525262806247839779808469503113559 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38984 (1, 6, some (1, 8)) (11410413131690799018429823532208131071359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38985 (1, 6, some (1, 9)) (713150820736341254108028764403228458063 / 625000000000000000000000000000000000000 : ℚ) .leaf) 38986 (1, 6, some (1, 10)) (11410413132109082766080358681560570724909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38987 (1, 6, some (1, 11)) (11410413131154930716148656794772121819009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39012 (1, 6, some (2, 4)) (1925947432495273279678094647492279477803 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 39013 (1, 6, some (2, 5)) (9629737162472203419840570216331164200181 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39014 (1, 6, some (2, 6)) (2407434290625755745929145740986967809499 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39015 (1, 6, some (2, 7)) (150464643164675834371002338722805875251 / 156250000000000000000000000000000000000 : ℚ) .leaf) 39016 (1, 6, some (2, 8)) (9629737162630250909363482961481813789253 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39017 (1, 6, some (2, 9)) (2407434290677082061484606909294664229039 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 39018 (1, 6, some (2, 10)) (4814868581469256152881698820384338538877 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 39043 (1, 6, some (3, 3)) (4724991034425563502940299771886918328963 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (9449982068773319868358880878571593749507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39045 (1, 6, some (3, 5)) (2362495517193593102012956087166741351853 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39046 (1, 6, some (3, 6)) (1889996413761025455977179528856973032257 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39047 (1, 6, some (3, 7)) (4724991034420375740011245320845959687973 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39048 (1, 6, some (3, 8)) (944998206893789712988115143408979493443 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39049 (1, 6, some (3, 9)) (472499103449514737718711107185575976999 / 500000000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (9449982068627537409946462554469318714059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39075 (1, 6, some (4, 3)) (9449982068837806058675871452225578721777 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39076 (1, 6, some (4, 4)) (1181247758596383950625017470400311936371 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 39077 (1, 6, some (4, 5)) (9449982068777400861222781820600392918929 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39078 (1, 6, some (4, 6)) (9449982068809092846132906817503538726909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39079 (1, 6, some (4, 7)) (1889996413768969134647971432240824932837 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39080 (1, 6, some (4, 8)) (9449982068956392436337889600097796115629 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39105 (1, 6, some (5, 1)) (1925947432201777998516069518873059705453 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (9629737162443076769089956844594868537389 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39107 (1, 6, some (5, 3)) (9629737162531128923501737946577056046357 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39108 (1, 6, some (5, 4)) (2407434290617318254851015115902644140323 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39109 (1, 6, some (5, 5)) (9629737162481758335193651182467278644571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39110 (1, 6, some (5, 6)) (1925947432503106907175624063871068985523 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 39111 (1, 6, some (5, 7)) (385189486502086831047246136828437794567 / 400000000000000000000000000000000000000 : ℚ) .leaf)))) 39136 (1, 6, some (6, 0)) (11410413125348688818193948404336714820197 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39137 (1, 6, some (6, 1)) (5705206565224965564311985388054764939177 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (5705206565786489926415882969292245342007 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39139 (1, 6, some (6, 3)) (11410413131568742213008676629984202533513 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39140 (1, 6, some (6, 4)) (11410413131485592363186192733700300219027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39141 (1, 6, some (6, 5)) (11410413131503237371790312793297027242231 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39142 (1, 6, some (6, 6)) (2852603282886190178752338441633173775953 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39168 (1, 6, some (7, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39169 (1, 6, some (7, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39170 (1, 6, some (7, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 39171 (1, 6, some (7, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 39172 (1, 6, some (7, 4)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39173 (1, 6, some (7, 5)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) .leaf) 39975 (1, 7, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39976 (1, 7, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39977 (1, 7, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39978 (1, 7, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39979 (1, 7, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40006 (1, 7, some (1, 6)) (11298960175949807190461413063197451294391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40007 (1, 7, some (1, 7)) (706185010999526948567345821632576858383 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 40008 (1, 7, some (1, 8)) (2824740044027973900572856872873437275507 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2llrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 40010 (1, 7, some (1, 10)) (5649480088263046849728449355836507673773 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40011 (1, 7, some (1, 11)) (2824740043943803215908851280545161682813 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40037 (1, 7, some (2, 5)) (9388389994029502643304108215605381425479 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40038 (1, 7, some (2, 6)) (4694194997029743696648644123958139204943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40039 (1, 7, some (2, 7)) (586774374630925075845267837554588916029 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 40040 (1, 7, some (2, 8)) (146693593659102488453167914540188516139 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40041 (1, 7, some (2, 9)) (4694194997131412573083830626710820278079 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40042 (1, 7, some (2, 10)) (9388389994479128910250259939925425144099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40068 (1, 7, some (3, 4)) (1138326234447054904550736922012575171361 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 40069 (1, 7, some (3, 5)) (1138326234446988975438816660909916006119 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 40070 (1, 7, some (3, 6)) (4553304937802726019427924141279229574729 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40071 (1, 7, some (3, 7)) (2276652468909942118572068574604077558661 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40072 (1, 7, some (3, 8)) (9106609875731891536994102429544681275141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40073 (1, 7, some (3, 9)) (1821321975157856380767816630770150471027 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40099 (1, 7, some (4, 3)) (8991499582823825932210338681258917957131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40100 (1, 7, some (4, 4)) (4495749791379151582649111277646185044757 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 40101 (1, 7, some (4, 5)) (4495749791380793290653658591445348926317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40102 (1, 7, some (4, 6)) (8991499582791020797142094177349672913609 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40103 (1, 7, some (4, 7)) (4495749791412470081228018526441247827107 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40104 (1, 7, some (4, 8)) (8991499582920007700773013577706741981299 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40130 (1, 7, some (5, 2)) (4553304937737887494915146823654467585139 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 40131 (1, 7, some (5, 3)) (1821321975127194738179695587392427874813 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40132 (1, 7, some (5, 4)) (91066098755728118070877621373366014507 / 100000000000000000000000000000000000000 : ℚ) .leaf) 40133 (1, 7, some (5, 5)) (9106609875580798019254882689959465436309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40134 (1, 7, some (5, 6)) (1821321975122370045337780647514304942041 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40135 (1, 7, some (5, 7)) (9106609875646374193521760095779986790561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40161 (1, 7, some (6, 1)) (2347097498185511525879246672803229080163 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 40162 (1, 7, some (6, 2)) (938838999402532893899811530286714869393 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40163 (1, 7, some (6, 3)) (586774374630391627853380582682851978851 / 625000000000000000000000000000000000000 : ℚ) .leaf) 40164 (1, 7, some (6, 4)) (9388389994026697631268213703668841262219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40165 (1, 7, some (6, 5)) (2347097498509996889494231590780309088181 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 40166 (1, 7, some (6, 6)) (4694194997036608360122399181124157342573 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40192 (1, 7, some (7, 0)) (225979203399020302393703657661424910951 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40193 (1, 7, some (7, 1)) (2824740043734476759598988249682403647763 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40194 (1, 7, some (7, 2)) (1129896017600469175290881429775232477209 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 40195 (1, 7, some (7, 3)) (11298960175991031005386808698394795335647 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40196 (1, 7, some (7, 4)) (11298960175908693334440908962788611359601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40197 (1, 7, some (7, 5)) (11298960175926547324993932308203459116959 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40224 (1, 7, some (8, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40225 (1, 7, some (8, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40226 (1, 7, some (8, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40227 (1, 7, some (8, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 40228 (1, 7, some (8, 4)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 41000 (1, 8, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 41001 (1, 8, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41002 (1, 8, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41003 (1, 8, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41031 (1, 8, some (1, 7)) (5607017757843675435073441218074214840561 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41032 (1, 8, some (1, 8)) (11214035515805917383024437342049354783721 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41033 (1, 8, some (1, 9)) (2242807103179402443885962398129754761721 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 41034 (1, 8, some (1, 10)) (2242807103243400461173305792327815770069 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 41035 (1, 8, some (1, 11)) (2242807103123227083445678269289183882833 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 41062 (1, 8, some (2, 6)) (1150074955317522807152860106787360364949 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 41063 (1, 8, some (2, 7)) (4600299821287392052970468005362228857563 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41064 (1, 8, some (2, 8)) (9200599642660136261256803857628537222509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41065 (1, 8, some (2, 9)) (9200599642741724172045844786082203683339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41066 (1, 8, some (2, 10)) (1840119928589616622163885693500986843331 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41093 (1, 8, some (3, 5)) (2210256138862395044058449831843070816199 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41094 (1, 8, some (3, 6)) (4420512277739099325495359630244778569889 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41095 (1, 8, some (3, 7)) (4420512277755753005838788251372910834119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41096 (1, 8, some (3, 8)) (4420512277800008261244281772122880585541 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41097 (1, 8, some (3, 9)) (353640982226418800286403178911570923421 / 400000000000000000000000000000000000000 : ℚ) .leaf) 41124 (1, 8, some (4, 4)) (8632497112992376134029758926901132190263 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41125 (1, 8, some (4, 5)) (134882767390531181179892332126861789171 / 156250000000000000000000000000000000000 : ℚ) .leaf)))) 41126 (1, 8, some (4, 6)) (172649942260443244897428610878361959021 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 41127 (1, 8, some (4, 7)) (2158124278263678660021055735984962524201 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41128 (1, 8, some (4, 8)) (8632497113144567233508580840672900609639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41155 (1, 8, some (5, 3)) (345299884522109424920882066834594106003 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41156 (1, 8, some (5, 4)) (539531069561932510117604211081946014261 / 625000000000000000000000000000000000000 : ℚ) .leaf) 41157 (1, 8, some (5, 5)) (4316248556497978408736040271470948164557 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41158 (1, 8, some (5, 6)) (8632497113024730339923377761464045460731 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41159 (1, 8, some (5, 7)) (4316248556528683016889461415617232246363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41186 (1, 8, some (6, 2)) (1768204911076360881075041346384967689771 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 41187 (1, 8, some (6, 3)) (8841024555507228694863085081968598364967 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41188 (1, 8, some (6, 4)) (8841024555446620747958935436232903435503 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 41189 (1, 8, some (6, 5)) (8841024555455696937604062923043058602833 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41190 (1, 8, some (6, 6)) (8841024555486208159826300170252773673711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41217 (1, 8, some (7, 1)) (9200599641349053042080662967914468247927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41218 (1, 8, some (7, 2)) (368023985700965296767770719473060406407 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41219 (1, 8, some (7, 3)) (575037477660375179704771719668866944977 / 625000000000000000000000000000000000000 : ℚ) .leaf) 41220 (1, 8, some (7, 4)) (9200599642508126142407918469334535630069 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41221 (1, 8, some (7, 5)) (4600299821260973326358296961897946131731 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41248 (1, 8, some (8, 0)) (11214035509780132224454961237047341940831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41249 (1, 8, some (8, 1)) (448561420587260529127234311800217150217 / 400000000000000000000000000000000000000 : ℚ) .leaf) 41250 (1, 8, some (8, 2)) (11214035515706564315856210578413314557289 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41251 (1, 8, some (8, 3)) (224280710313719224447084585310753522517 / 200000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrllr : KTree ℚ :=
  .node V2llrllrl 40960 (1, 8, none) (0 : ℚ) V2llrllrr

def V2llrll : KTree ℚ :=
  .node V2llrlll 40009 (1, 7, some (1, 9)) (5649480088101409609742838261186798814417 / 5000000000000000000000000000000000000000 : ℚ) V2llrllr

def V2llrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 41280 (1, 8, some (9, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41281 (1, 8, some (9, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41282 (1, 8, some (9, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41283 (1, 8, some (9, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 41984 (1, 9, none) (0 : ℚ) .leaf)) 42025 (1, 9, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42026 (1, 9, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42027 (1, 9, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42056 (1, 9, some (1, 8)) (11147171728826129380215189114492113526373 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42057 (1, 9, some (1, 9)) (1114717172891734179980911191546515667923 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 42058 (1, 9, some (1, 10)) (5573585864617381602765540127328630244423 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42059 (1, 9, some (1, 11)) (11147171728749097418571421365539286304477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42087 (1, 9, some (2, 7)) (9051139839894365750937713114052943944791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42088 (1, 9, some (2, 8)) (9051139839977862098171034980720097968389 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42089 (1, 9, some (2, 9)) (4525569920030148973606686716450435020927 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42090 (1, 9, some (2, 10)) (905113984025919025198878246793937051657 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 42118 (1, 9, some (3, 6)) (4315991012415631724032981129939535047529 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42119 (1, 9, some (3, 7)) (4315991012431888832491550972671641855759 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42120 (1, 9, some (3, 8)) (4315991012474783955132335779163272137693 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42121 (1, 9, some (3, 9)) (4315991012506019762053063653250857234921 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 42149 (1, 9, some (4, 5)) (4176429271798194610642156114299204621601 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 42150 (1, 9, some (4, 6)) (8352858543623586258938503616199171118651 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 42151 (1, 9, some (4, 7)) (8352858543655076311679262571832100052541 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42152 (1, 9, some (4, 8)) (2088214635935284846097067118754034924713 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42180 (1, 9, some (5, 4)) (8260940241659191033117741972674865019741 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42181 (1, 9, some (5, 5)) (8260940241662207671576097661780828652107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42182 (1, 9, some (5, 6)) (4130470120844625178687149512720005994689 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 42183 (1, 9, some (5, 7)) (8260940241720413774256484042335792882309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42211 (1, 9, some (6, 3)) (4176429271826299158828498607815954037333 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42212 (1, 9, some (6, 4)) (2088214635898365256321830026350008114619 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42213 (1, 9, some (6, 5)) (1044107317949963050556316169444516285949 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 42214 (1, 9, some (6, 6)) (522053658976745454989015055211158054223 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 42242 (1, 9, some (7, 2)) (8631982024759097823043969879261357855973 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42243 (1, 9, some (7, 3)) (8631982024859199465641999047415248785451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42244 (1, 9, some (7, 4)) (8631982024800507016503711628804226828151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42245 (1, 9, some (7, 5)) (8631982024810343960108509016144399437617 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42273 (1, 9, some (8, 1)) (9051139838763587825323014546259380258361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42274 (1, 9, some (8, 2)) (1810227967971523477312754694355008280699 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 42275 (1, 9, some (8, 3)) (362045593595417059564345355852390279283 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42276 (1, 9, some (8, 4)) (452556991991442538602885551171601925397 / 500000000000000000000000000000000000000 : ℚ) .leaf) 42304 (1, 9, some (9, 0)) (11147171722904919550903890527724169763421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42305 (1, 9, some (9, 1)) (2229434345547988621546959723663800023699 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 42306 (1, 9, some (9, 2)) (1114717172873281549695733716498257932941 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 42336 (1, 9, some (10, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42337 (1, 9, some (10, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42338 (1, 9, some (10, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43008 (1, 10, none) (0 : ℚ) .leaf) 43050 (1, 10, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 43051 (1, 10, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43081 (1, 10, some (1, 9)) (11093159443621672553541139334914603746731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43082 (1, 10, some (1, 10)) (5546579721968514951755590409250978898781 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43083 (1, 10, some (1, 11)) (2218631888708515885391383449919606645237 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 43112 (1, 10, some (2, 8)) (446485070501050717329240512524526693303 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 43113 (1, 10, some (2, 9)) (8929701410104019379883103038230191535429 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43114 (1, 10, some (2, 10)) (8929701410297103470901470325455770507413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43143 (1, 10, some (3, 7)) (8464039903491999442139197488073270290831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43144 (1, 10, some (3, 8)) (338561596143026741624159328050590043771 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43145 (1, 10, some (3, 9)) (8464039903639542883665102256074146474843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43174 (1, 10, some (4, 6)) (2032822382073926002536248916938595707199 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 43175 (1, 10, some (4, 7)) (406564476416317672170691707113128407999 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43176 (1, 10, some (4, 8)) (8131289528409539061467011890444155712833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43205 (1, 10, some (5, 5)) (1608729450000673459813080844827791560201 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 43206 (1, 10, some (5, 6)) (1608729450005907488327221767295193441073 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 43207 (1, 10, some (5, 7)) (8043647250059859017424795803048315572507 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 43236 (1, 10, some (6, 4)) (4021823625000282116797548143525363655153 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 43237 (1, 10, some (6, 5)) (4021823625002559069943790516333823830717 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43238 (1, 10, some (6, 6)) (8043647250031830056009312113677960073119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43267 (1, 10, some (7, 3)) (8131289528323560264439187139409678322021 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43268 (1, 10, some (7, 4)) (508205595516653048710070987338366256851 / 625000000000000000000000000000000000000 : ℚ) .leaf) 43269 (1, 10, some (7, 5)) (1016411191034195609396354022625170480829 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 43298 (1, 10, some (8, 2)) (8464039903406281919445665937402348806363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43299 (1, 10, some (8, 3)) (4232019951743610350821416484979201899349 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43300 (1, 10, some (8, 4)) (1692807980686003543139275304578381612923 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 43329 (1, 10, some (9, 1)) (8929701408881697952981776953579950357209 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 43330 (1, 10, some (9, 2)) (8929701409912898873984398292309691068151 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 43331 (1, 10, some (9, 3)) (8929701409929946153740273195411615775311 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43360 (1, 10, some (10, 0)) (1109315943769250787834618197111282389963 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 43361 (1, 10, some (10, 1)) (11093159442474541511120231616443671242799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43362 (1, 10, some (10, 2)) (2773289860860462660325647585493874583833 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43392 (1, 10, some (11, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43393 (1, 10, some (11, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 44075 (1, 11, some (0, 11)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44106 (1, 11, some (1, 10)) (11048617457785488976149396704614016398217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44107 (1, 11, some (1, 11)) (2209723491493007145206656910718974451567 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 44137 (1, 11, some (2, 9)) (8829238477722577084782029898667912421987 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 44138 (1, 11, some (2, 10)) (2207309619477754011252870991072383149857 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrlrl : KTree ℚ :=
  .node V2llrlrll 42307 (1, 9, some (9, 3)) (55735858643534442296124964203983122089 / 50000000000000000000000000000000000000 : ℚ) V2llrlrlr

def V2llrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 44169 (1, 11, some (3, 9)) (1665305682575897422683114498942683144769 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 44199 (1, 11, some (4, 7)) (248507634662206781351378900309983126253 / 312500000000000000000000000000000000000 : ℚ) .leaf) 44200 (1, 11, some (4, 8)) (7952244309271543401361612598802656533601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 44230 (1, 11, some (5, 6)) (7873420762191880012836725707376702116807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44231 (1, 11, some (5, 7)) (492088797638846567898955983228041122273 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 44261 (1, 11, some (6, 5)) (1573512426983277651728780507005872124211 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44262 (1, 11, some (6, 6)) (491722633433883949843708275323810237463 / 625000000000000000000000000000000000000 : ℚ) .leaf) 44292 (1, 11, some (7, 4)) (3936710381081858853469500754568477837271 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 44293 (1, 11, some (7, 5)) (7873420762169424168040789004867631060543 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 44323 (1, 11, some (8, 3)) (3976122154593805704839713825951809772577 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 44324 (1, 11, some (8, 4)) (7952244309132086198211189992403400588949 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 44354 (1, 11, some (9, 2)) (416326420633086359317827517502029790169 / 500000000000000000000000000000000000000 : ℚ) .leaf) 44355 (1, 11, some (9, 3)) (8326528412727707852438742787618010450947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44385 (1, 11, some (10, 1)) (1765847695311904562580219718691735432967 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 44386 (1, 11, some (10, 2)) (8829238477540667362339713114868597501829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44416 (1, 11, some (11, 0)) (1104861745161057538835632116015131527139 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 44417 (1, 11, some (11, 1)) (11048617456349317587494595133505521741827 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44448 (1, 11, some (12, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 45131 (1, 12, some (1, 11)) (2202251058250913744538508184111639363223 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 45162 (1, 12, some (2, 10)) (2186207533011780913891633353282021546943 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 45193 (1, 12, some (3, 9)) (8212036470839952105502470620148803248509 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 45224 (1, 12, some (4, 8)) (3902450995778242392384723207840555835939 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 45255 (1, 12, some (5, 7)) (7717346690287447035475841130412360627049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 45286 (1, 12, some (6, 6)) (3847558497478611411263301396299423211641 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 45317 (1, 12, some (7, 5)) (1923779248733367158458313510639403360443 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 45348 (1, 12, some (8, 4)) (7717346690230917185955811068098466695051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 45379 (1, 12, some (9, 3)) (7804901991474223440965357173260142051299 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 45410 (1, 12, some (10, 2)) (4106018235317347706017061575162551949269 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 45441 (1, 12, some (11, 1)) (2186207532686928027030675320048461767699 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 45472 (1, 12, some (12, 0)) (440450211415870099592460033015820742289 / 400000000000000000000000000000000000000 : ℚ) .leaf) 65536 (2, 0, none) (0 : ℚ) (.node .leaf 65568 (2, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 65569 (2, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65570 (2, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65571 (2, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65573 (2, 0, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65574 (2, 0, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65575 (2, 0, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65576 (2, 0, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65577 (2, 0, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65578 (2, 0, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 65600 (2, 0, some (1, 0)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 65601 (2, 0, some (1, 1)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 65602 (2, 0, some (1, 2)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65603 (2, 0, some (1, 3)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65604 (2, 0, some (1, 4)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65605 (2, 0, some (1, 5)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65606 (2, 0, some (1, 6)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 65607 (2, 0, some (1, 7)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65608 (2, 0, some (1, 8)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65609 (2, 0, some (1, 9)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65610 (2, 0, some (1, 10)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65632 (2, 0, some (2, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 65633 (2, 0, some (2, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65636 (2, 0, some (2, 4)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65637 (2, 0, some (2, 5)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65638 (2, 0, some (2, 6)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 65639 (2, 0, some (2, 7)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65640 (2, 0, some (2, 8)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65641 (2, 0, some (2, 9)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65642 (2, 0, some (2, 10)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf)))) 66593 (2, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66594 (2, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66595 (2, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66597 (2, 1, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66598 (2, 1, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66599 (2, 1, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66600 (2, 1, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66601 (2, 1, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66602 (2, 1, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 66624 (2, 1, some (1, 0)) (12787910508932917153681768545071585402007 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 66625 (2, 1, some (1, 1)) (3196977628918089781420501312253317308547 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66626 (2, 1, some (1, 2)) (2557582103529734212985321373659754955453 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66627 (2, 1, some (1, 3)) (12787910517793885770254703902234905539031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66628 (2, 1, some (1, 4)) (6393955258850348917545402705985685396987 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66629 (2, 1, some (1, 5)) (12787910517714430832382850077273806637219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66630 (2, 1, some (1, 6)) (6393955258879548663002743748897218136843 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66631 (2, 1, some (1, 7)) (6393955258903861571489773703901772041379 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66632 (2, 1, some (1, 8)) (6393955258993014255985809508899195637949 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66633 (2, 1, some (1, 9)) (639395525899340206097703508180047640937 / 500000000000000000000000000000000000000 : ℚ) .leaf) 66634 (2, 1, some (1, 10)) (399622203707283507131016622828739566393 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 66656 (2, 1, some (2, 0)) (799244407148180303067345840235671282503 / 625000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2llrlr : KTree ℚ :=
  .node V2llrlrl 44168 (1, 11, some (3, 8)) (4163264206407298183655921576759893955683 / 5000000000000000000000000000000000000000 : ℚ) V2llrlrr

def V2llrl : KTree ℚ :=
  .node V2llrll 41252 (1, 8, some (8, 4)) (2242807103120848482710747466799520064071 / 2000000000000000000000000000000000000000 : ℚ) V2llrlr

def V2llrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (12787910517833751361364010354274002962971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66659 (2, 1, some (2, 3)) (6393955258853713105781724102532020371281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66660 (2, 1, some (2, 4)) (12787910517705367582303739993444548057079 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (12787910517747229578157645052230645921577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66662 (2, 1, some (2, 6)) (1278791051779547045327080825298843826377 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 66663 (2, 1, some (2, 7)) (12787910517930677618877174866071810817847 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66664 (2, 1, some (2, 8)) (1598488814751761470438758333320370284543 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66665 (2, 1, some (2, 9)) (2557582103679891553015142734581084410179 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66666 (2, 1, some (2, 10)) (20460656822811167920419742097932409171 / 16000000000000000000000000000000000000 : ℚ) (.node .leaf 66688 (2, 1, some (3, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 66689 (2, 1, some (3, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66690 (2, 1, some (3, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66691 (2, 1, some (3, 3)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66692 (2, 1, some (3, 4)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66693 (2, 1, some (3, 5)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66694 (2, 1, some (3, 6)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 66695 (2, 1, some (3, 7)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66696 (2, 1, some (3, 8)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66697 (2, 1, some (3, 9)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67584 (2, 2, none) (0 : ℚ) (.node .leaf 67618 (2, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 67619 (2, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67620 (2, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67622 (2, 2, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67623 (2, 2, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67624 (2, 2, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 67625 (2, 2, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67626 (2, 2, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67649 (2, 2, some (1, 1)) (12138524434386577543499082262834295304931 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67650 (2, 2, some (1, 2)) (606926221830157510133961321097156620409 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 67651 (2, 2, some (1, 3)) (6069262218418696226428907604440265290357 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 67652 (2, 2, some (1, 4)) (3034631109181991768472298679287163705671 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67653 (2, 2, some (1, 5)) (121385244367338772227055650468256447963 / 100000000000000000000000000000000000000 : ℚ) .leaf) 67654 (2, 2, some (1, 6)) (6069262218387694067663394968502697257783 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67655 (2, 2, some (1, 7)) (12138524436821422874521961517797803284267 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67656 (2, 2, some (1, 8)) (12138524436977037133079896269668578370863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67657 (2, 2, some (1, 9)) (1517315554626569335726030509392029817913 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 67658 (2, 2, some (1, 10)) (12138524437534819452884074141599707415249 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67680 (2, 2, some (2, 0)) (5394899746936443378097043439874520667143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67681 (2, 2, some (2, 1)) (10789799498393898323756719489370397395763 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (539489974969069303763867822281207661163 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 67683 (2, 2, some (2, 3)) (10789799499358597300121698396009455555429 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 67684 (2, 2, some (2, 4)) (10789799499316375242931004339544133163993 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67685 (2, 2, some (2, 5)) (2697449874833088298016775698220514880153 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67686 (2, 2, some (2, 6)) (10789799499369684840657255937616233615753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67687 (2, 2, some (2, 7)) (1348724937432386260954957488591861852943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67688 (2, 2, some (2, 8)) (10789799499574171785154054365155528986741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67689 (2, 2, some (2, 9)) (10789799499798832950529919207438198203801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67690 (2, 2, some (2, 10)) (10789799498931582807121187136523499640387 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (12138524434386577543499082262834295304931 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (606926221830157510133961321097156620409 / 500000000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (6069262218418696226428907604440265290357 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67715 (2, 2, some (3, 3)) (3034631109181991768472298679287163705671 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 67716 (2, 2, some (3, 4)) (121385244367338772227055650468256447963 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67717 (2, 2, some (3, 5)) (6069262218387694067663394968502697257783 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67718 (2, 2, some (3, 6)) (12138524436821422874521961517797803284267 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67719 (2, 2, some (3, 7)) (12138524436977037133079896269668578370863 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67720 (2, 2, some (3, 8)) (1517315554626569335726030509392029817913 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67721 (2, 2, some (3, 9)) (12138524437534819452884074141599707415249 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67744 (2, 2, some (4, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67745 (2, 2, some (4, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67747 (2, 2, some (4, 3)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67748 (2, 2, some (4, 4)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 67749 (2, 2, some (4, 5)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67750 (2, 2, some (4, 6)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67751 (2, 2, some (4, 7)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67752 (2, 2, some (4, 8)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68645 (2, 3, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68646 (2, 3, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68647 (2, 3, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68648 (2, 3, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 68649 (2, 3, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68650 (2, 3, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68674 (2, 3, some (1, 2)) (11785338332961360188454836950387149593803 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68675 (2, 3, some (1, 3)) (5892669166617792627316535971249460565337 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68676 (2, 3, some (1, 4)) (5892669166559581998288436932893509974173 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68677 (2, 3, some (1, 5)) (11785338333121443109487580704587017843133 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68678 (2, 3, some (1, 6)) (11785338333161315437438371479051557875577 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (36829182291268598778600512151540454579 / 31250000000000000000000000000000000000 : ℚ) .leaf) 68680 (2, 3, some (1, 8)) (5892669166675209092547562110843694562399 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68681 (2, 3, some (1, 9)) (11785338333401786969250877439904426033879 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68682 (2, 3, some (1, 10)) (11785338333864589820898007574058280631257 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2llrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68706 (2, 3, some (2, 2)) (2589551879825278103689591563686111842457 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68707 (2, 3, some (2, 3)) (2589551879849306090937678295933393125867 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68708 (2, 3, some (2, 4)) (10358207519344194731523311120216824619673 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68709 (2, 3, some (2, 5)) (10358207519355819685599763918938767928449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68710 (2, 3, some (2, 6)) (10358207519391010723007287903149774126617 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68711 (2, 3, some (2, 7)) (10358207519472102006702785886558965484231 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68712 (2, 3, some (2, 8)) (64738796997295321531200249719563042163 / 62500000000000000000000000000000000000 : ℚ) .leaf) 68713 (2, 3, some (2, 9)) (5179103759893771700534100655979062979267 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68714 (2, 3, some (2, 10)) (2589551879839657798448660801642515429333 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 68736 (2, 3, some (3, 0)) (10358207515056669851732273401034071186481 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68737 (2, 3, some (3, 1)) (10358207518708025314027434694636736847347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68738 (2, 3, some (3, 2)) (10358207519411050110842183925413732912137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68739 (2, 3, some (3, 3)) (2589551879844623648739733630010209525633 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68740 (2, 3, some (3, 4)) (1294775939918118903821475815301934917037 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68741 (2, 3, some (3, 5)) (5179103759683747741985407991864957707887 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68742 (2, 3, some (3, 6)) (10358207519405234328613455262276983276191 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68743 (2, 3, some (3, 7)) (2071641503900124403994747284295725796049 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68744 (2, 3, some (3, 8)) (5179103759791960508202938929248120960173 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68745 (2, 3, some (3, 9)) (10358207519854393291253907560465449974143 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (11785338331243646170228536037490628926227 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (11785338333065015253436360889824150834727 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 68770 (2, 3, some (4, 2)) (5892669166608607595124951764699652518861 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68771 (2, 3, some (4, 3)) (2946334583279015890174570016682479409009 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68772 (2, 3, some (4, 4)) (11785338333125619455124034631215540196861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68773 (2, 3, some (4, 5)) (11785338333166784095646657277967352469829 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68774 (2, 3, some (4, 6)) (1178533833321159764856995089103174622667 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 68775 (2, 3, some (4, 7)) (11785338333375923876633044086802997399867 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68776 (2, 3, some (4, 8)) (2357067666677842564804374850267906415163 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68800 (2, 3, some (5, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68801 (2, 3, some (5, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68802 (2, 3, some (5, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 68803 (2, 3, some (5, 3)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68804 (2, 3, some (5, 4)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68805 (2, 3, some (5, 5)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68806 (2, 3, some (5, 6)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68807 (2, 3, some (5, 7)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69668 (2, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 69669 (2, 4, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69670 (2, 4, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69671 (2, 4, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69672 (2, 4, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 69673 (2, 4, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 69674 (2, 4, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69699 (2, 4, some (1, 3)) (2890785616916622468077680041205924128273 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69700 (2, 4, some (1, 4)) (5781571233773135437851732839483224253237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69701 (2, 4, some (1, 5)) (11563142467546470705236711540596292217461 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69702 (2, 4, some (1, 6)) (462525698703413508293431063022864657929 / 400000000000000000000000000000000000000 : ℚ) .leaf) 69703 (2, 4, some (1, 7)) (5781571233814548759925810146716977987271 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69704 (2, 4, some (1, 8)) (11563142467766943337777554006404118743731 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69705 (2, 4, some (1, 9)) (11563142467827283430827967635231629926093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69706 (2, 4, some (1, 10)) (11563142468255301966075702560719690104499 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69730 (2, 4, some (2, 2)) (2486538156195859446896764493056213188823 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 69731 (2, 4, some (2, 3)) (2486538156237326212189934492484972191001 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 69732 (2, 4, some (2, 4)) (9946152624884881565924803663138702700197 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69733 (2, 4, some (2, 5)) (9946152624894515728785237742920075152967 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69734 (2, 4, some (2, 6)) (2486538156232010112790808708201748575199 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69735 (2, 4, some (2, 7)) (994615262500395618856318769937354701653 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69736 (2, 4, some (2, 8)) (621634539067807014972614224431760892761 / 625000000000000000000000000000000000000 : ℚ) .leaf) 69737 (2, 4, some (2, 9)) (4973076312651220515305613566677589078079 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69738 (2, 4, some (2, 10)) (1989230525007879331779268347144067116851 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69761 (2, 4, some (3, 1)) (9890649539942095455591579927624587510167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (9890649541037538712027572900403369431159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69763 (2, 4, some (3, 3)) (4945324770540910402825205373850780917479 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69764 (2, 4, some (3, 4)) (4945324770520745552171323738396776433281 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 69765 (2, 4, some (3, 5)) (2472662385263730003598499054763625061879 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69766 (2, 4, some (3, 6)) (9890649541088913858901943675973858306127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69767 (2, 4, some (3, 7)) (9890649541174873036903764759800771002327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69768 (2, 4, some (3, 8)) (1978129908251391145966503894589985995273 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69769 (2, 4, some (3, 9)) (9890649541506723110298835657289038788709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (4973076310829230869953838418331499347823 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69793 (2, 4, some (4, 1)) (2486538156098329792425590472685471872527 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69794 (2, 4, some (4, 2)) (9946152624947953606642527737536166698141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69795 (2, 4, some (4, 3)) (248653815622881295354042708573049207907 / 250000000000000000000000000000000000000 : ℚ) .leaf) 69796 (2, 4, some (4, 4)) (4973076312442959643763839007288593268221 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69797 (2, 4, some (4, 5)) (2486538156228124459637369311054333452521 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 69798 (2, 4, some (4, 6)) (497307631247469764873333182665508261901 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69799 (2, 4, some (4, 7)) (9946152625054470883635860639208051565217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69800 (2, 4, some (4, 8)) (1989230525021971470408089544628669701359 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69824 (2, 4, some (5, 0)) (11563142465940261484558466805973103820363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69825 (2, 4, some (5, 1)) (1156314246753260655602208917091800482783 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 69826 (2, 4, some (5, 2)) (5781571233818825957889551903867614523929 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69827 (2, 4, some (5, 3)) (5781571233770701852611338310731535180397 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69828 (2, 4, some (5, 4)) (11563142467553026875722178904477410982031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69829 (2, 4, some (5, 5)) (11563142467593922594378486677975978682099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69830 (2, 4, some (5, 6)) (2312628493527592173199018959557032198813 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 69831 (2, 4, some (5, 7)) (5781571233903491523161941120580018160223 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2llrrl : KTree ℚ :=
  .node V2llrrll 68705 (2, 3, some (2, 1)) (5179103758900665868260816369571082689509 / 5000000000000000000000000000000000000000 : ℚ) V2llrrlr

def V2llrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 69857 (2, 4, some (6, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69858 (2, 4, some (6, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69859 (2, 4, some (6, 3)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69860 (2, 4, some (6, 4)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69861 (2, 4, some (6, 5)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69862 (2, 4, some (6, 6)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70693 (2, 5, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70694 (2, 5, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70695 (2, 5, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 70696 (2, 5, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70697 (2, 5, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70698 (2, 5, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70724 (2, 5, some (1, 4)) (2282082626298719433798188264057835507029 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70725 (2, 5, some (1, 5)) (1426301641436556843414187147367580996307 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70726 (2, 5, some (1, 6)) (11410413131530641556063958468479395815217 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70727 (2, 5, some (1, 7)) (1426301641446725059733661747731604686393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70728 (2, 5, some (1, 8)) (11410413131707261873627579482171296957921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70729 (2, 5, some (1, 9)) (11410413131773343981840561228916184267287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70730 (2, 5, some (1, 10)) (2282082626435713207320031318578750714143 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 70755 (2, 5, some (2, 3)) (96297371625495745045347500525439377611 / 100000000000000000000000000000000000000 : ℚ) .leaf)))) 70756 (2, 5, some (2, 4)) (962973716247741925214352256164327221777 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (9629737162485924856219997072264125241303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70758 (2, 5, some (2, 6)) (2407434290629559942857275189430441161269 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70759 (2, 5, some (2, 7)) (1925947432518138341740407172112303737527 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (9629737162662238889688700987995433238997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70761 (2, 5, some (2, 9)) (9629737162877309844956578633378605033547 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70762 (2, 5, some (2, 10)) (9629737162697460982041854845772295967109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70786 (2, 5, some (3, 2)) (1889996413745766009666742245439128359309 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70787 (2, 5, some (3, 3)) (9449982068820641442799184872975847206157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70788 (2, 5, some (3, 4)) (9449982068778660489096361895790658404451 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70789 (2, 5, some (3, 5)) (2362495517197517129848431645008055876809 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 70790 (2, 5, some (3, 6)) (9449982068822300450839728288805504777741 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70791 (2, 5, some (3, 7)) (4724991034451192092185477029807618402263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70792 (2, 5, some (3, 8)) (9449982068975027294444948005583809202913 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70793 (2, 5, some (3, 9)) (9449982069214351868443255179835968378111 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70817 (2, 5, some (4, 1)) (9228498113205218114094888863082375157 / 9765625000000000000000000000000000000 : ℚ) .leaf) 70818 (2, 5, some (4, 2)) (9449982068790673979124004437003274419317 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70819 (2, 5, some (4, 3)) (47249910344073266424450791274653551041 / 50000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70820 (2, 5, some (4, 4)) (4724991034389480281050530247234623289337 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70821 (2, 5, some (4, 5)) (4724991034397972605841277329133650221471 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70822 (2, 5, some (4, 6)) (9449982068830206847377908684032557346947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70823 (2, 5, some (4, 7)) (9449982068911072453476378938661470062003 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70848 (2, 5, some (5, 0)) (4814868579944436046449315537644557973369 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (9629737162140859706435974852326309112801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70850 (2, 5, some (5, 2)) (4814868581268495417695376006554405698531 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70851 (2, 5, some (5, 3)) (481486858125272179476325149737120257529 / 500000000000000000000000000000000000000 : ℚ) .leaf) 70852 (2, 5, some (5, 4)) (4814868581239295706159063231365753636663 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70853 (2, 5, some (5, 5)) (75232321582090382398810101972525261587 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70854 (2, 5, some (5, 6)) (481486858127180536256557332871573965151 / 500000000000000000000000000000000000000 : ℚ) .leaf) 70855 (2, 5, some (5, 7)) (4814868581327735889915777805313582975077 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70880 (2, 5, some (6, 0)) (5705206565031418709315582199718924580291 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70881 (2, 5, some (6, 1)) (5705206565753037425769747115392096247103 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 70882 (2, 5, some (6, 2)) (5705206565790299659930618399692150128449 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70883 (2, 5, some (6, 3)) (1426301641435949195579672485043439943507 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70884 (2, 5, some (6, 4)) (11410413131500541715671108889707932424287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70885 (2, 5, some (6, 5)) (11410413131541230925273004942019370281663 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70886 (2, 5, some (6, 6)) (11410413131584733323493690292198616447651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70912 (2, 5, some (7, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 70913 (2, 5, some (7, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70914 (2, 5, some (7, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70915 (2, 5, some (7, 3)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70916 (2, 5, some (7, 4)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70917 (2, 5, some (7, 5)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 71680 (2, 6, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 71718 (2, 6, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71719 (2, 6, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71720 (2, 6, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71721 (2, 6, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71722 (2, 6, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71749 (2, 6, some (1, 5)) (70618501099469420980701260648172678749 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71750 (2, 6, some (1, 6)) (2824740043988200793038608074159892326241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71751 (2, 6, some (1, 7)) (90391681407964194690637391396202926291 / 80000000000000000000000000000000000000 : ℚ) .leaf) 71752 (2, 6, some (1, 8)) (5649480088062934394749207238357129336883 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71753 (2, 6, some (1, 9)) (11298960176195930526231016656709879153469 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71754 (2, 6, some (1, 10)) (11298960176585069055497155917805552190183 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71780 (2, 6, some (2, 4)) (9388389994034854548192270851404510223777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71781 (2, 6, some (2, 5)) (938838999404263695550066765351381786009 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 71782 (2, 6, some (2, 6)) (9388389994074053072495760505901376496857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71783 (2, 6, some (2, 7)) (73346796829250301074383843308261992861 / 78125000000000000000000000000000000000 : ℚ) .leaf) 71784 (2, 6, some (2, 8)) (4694194997104530215713036789761460675877 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71785 (2, 6, some (2, 9)) (2347097498605500553800360989186252701283 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71786 (2, 6, some (2, 10)) (9388389994291005895736401231553859304421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71811 (2, 6, some (3, 3)) (910660987562760976570233368176151597543 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 71812 (2, 6, some (3, 4)) (4553304937790213141406874578426304368327 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71813 (2, 6, some (3, 5)) (1821321975118130606219904620805638892539 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrrrl : KTree ℚ :=
  .node V2llrrrll 70824 (2, 5, some (4, 8)) (9449982068984404531348614453817392277733 / 10000000000000000000000000000000000000000 : ℚ) V2llrrrlr

def V2llrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 71815 (2, 6, some (3, 7)) (364264395027906068423355602729919590951 / 400000000000000000000000000000000000000 : ℚ) .leaf) 71816 (2, 6, some (3, 8)) (2276652468940738805201116357328431191993 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71817 (2, 6, some (3, 9)) (4553304937997768226456843156584423353133 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71842 (2, 6, some (4, 2)) (8991499582740240241510292236246663906679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71843 (2, 6, some (4, 3)) (4495749791401357175387491342936998716313 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71844 (2, 6, some (4, 4)) (1798299916553099323402474097976879893891 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71845 (2, 6, some (4, 5)) (2247874895694322411367881412760620427301 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71846 (2, 6, some (4, 6)) (1123937447851014476365254639307781234717 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71847 (2, 6, some (4, 7)) (1123937447860953205467789028533913640069 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 71848 (2, 6, some (4, 8)) (8991499582954265979430007352076309662099 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71873 (2, 6, some (5, 1)) (455330493747674794888773447075473615843 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71874 (2, 6, some (5, 2)) (227665246890013247775199410679533640801 / 250000000000000000000000000000000000000 : ℚ) .leaf) 71875 (2, 6, some (5, 3)) (1138326234451717770680068327678659375383 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71876 (2, 6, some (5, 4)) (910660987558087719138433405138973260549 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71877 (2, 6, some (5, 5)) (1138326234450123139741064861244186674639 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71878 (2, 6, some (5, 6)) (9106609875634453661376233618696893101159 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71879 (2, 6, some (5, 7)) (910660987571946366924058445903755112633 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71904 (2, 6, some (6, 0)) (1173548748981595636189442940554629736383 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71905 (2, 6, some (6, 1)) (75107119950395311898934928826755312633 / 80000000000000000000000000000000000000 : ℚ) .leaf) 71906 (2, 6, some (6, 2)) (4694194997045825736908848351753682169903 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71907 (2, 6, some (6, 3)) (9388389994061320505082503781130880076283 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 71908 (2, 6, some (6, 4)) (9388389994036150385767009946501502968379 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71909 (2, 6, some (6, 5)) (146693593657290650421031556409718793829 / 156250000000000000000000000000000000000 : ℚ) .leaf) 71910 (2, 6, some (6, 6)) (9388389994101922794676806663829427038621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71936 (2, 6, some (7, 0)) (1412370021826169160552565566171670348987 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71937 (2, 6, some (7, 1)) (5649480087973952377972198193888990909819 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71938 (2, 6, some (7, 2)) (1412370022000136871110608649965989995329 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 71939 (2, 6, some (7, 3)) (5649480087955195947681845640413899364597 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71940 (2, 6, some (7, 4)) (2259792035184851866275517237460858602707 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71941 (2, 6, some (7, 5)) (2259792035192957419785301846081608269451 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71968 (2, 6, some (8, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 71969 (2, 6, some (8, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 71970 (2, 6, some (8, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71971 (2, 6, some (8, 3)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71972 (2, 6, some (8, 4)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72704 (2, 7, none) (0 : ℚ) (.node (.node .leaf 72743 (2, 7, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72744 (2, 7, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 72745 (2, 7, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72746 (2, 7, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72774 (2, 7, some (1, 6)) (5607017757823824516127140120848651135279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72775 (2, 7, some (1, 7)) (5607017757845018520964655531610368263179 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 72776 (2, 7, some (1, 8)) (1121403551581805202535170307821466357631 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 72778 (2, 7, some (1, 10)) (11214035516268217883320027159368588197741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72805 (2, 7, some (2, 5)) (18401199285047092758109283110592320999 / 20000000000000000000000000000000000000 : ℚ) .leaf) 72806 (2, 7, some (2, 6)) (9200599642554273783610694388959707912827 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72807 (2, 7, some (2, 7)) (115007495532780224298920221787121532083 / 125000000000000000000000000000000000000 : ℚ) .leaf) 72808 (2, 7, some (2, 8)) (9200599642682695290185549628380510454739 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72809 (2, 7, some (2, 9)) (9200599642893823641751131386322381218811 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72810 (2, 7, some (2, 10)) (57503747767465930081781043604728455397 / 62500000000000000000000000000000000000 : ℚ) .leaf) 72836 (2, 7, some (3, 4)) (884102455545420006267698753734878476633 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 72837 (2, 7, some (3, 5)) (8841024555463652968515947289709512728187 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72838 (2, 7, some (3, 6)) (2210256138873398935704445593009160985593 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 72839 (2, 7, some (3, 7)) (2210256138891691138710227025883186807387 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72840 (2, 7, some (3, 8)) (4420512277813264270870751224145010331083 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72841 (2, 7, some (3, 9)) (8841024555854257713165906473352585252787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72867 (2, 7, some (4, 3)) (1726499422607117362729266952439485397193 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72868 (2, 7, some (4, 4)) (4316248556499050539322255900130959513859 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72869 (2, 7, some (4, 5)) (8632497113008703975905215903124391563139 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72870 (2, 7, some (4, 6)) (4316248556519087202104446593264324506193 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72871 (2, 7, some (4, 7)) (1726499422622685883330270738350799480693 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72872 (2, 7, some (4, 8)) (1726499422634830898844929140699943785239 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72898 (2, 7, some (5, 2)) (8632497112987129250518173182946570508287 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72899 (2, 7, some (5, 3)) (4316248556516259098343610644245881421277 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 72900 (2, 7, some (5, 4)) (1079062139124781856290760486775289992707 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 72901 (2, 7, some (5, 5)) (172649942260242501797535741114753236269 / 200000000000000000000000000000000000000 : ℚ) .leaf) 72902 (2, 7, some (5, 6)) (4316248556521620891195256838522779171557 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72903 (2, 7, some (5, 7)) (1079062139139735212378402182233868659407 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72929 (2, 7, some (6, 1)) (221025613874600404354121468994641653511 / 250000000000000000000000000000000000000 : ℚ) .leaf) 72930 (2, 7, some (6, 2)) (110512806943487667092019241125678868189 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 72931 (2, 7, some (6, 3)) (8841024555485695134922666464531430590417 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72932 (2, 7, some (6, 4)) (276282017357960566892035769014532363887 / 312500000000000000000000000000000000000 : ℚ) .leaf) 72933 (2, 7, some (6, 5)) (4420512277738497220496134990991612052149 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72934 (2, 7, some (6, 6)) (55256403471936042726786510355914454689 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 72960 (2, 7, some (7, 0)) (1150074955076760263377752297417493971361 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 72961 (2, 7, some (7, 1)) (9200599642345774443396861137727148684047 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72962 (2, 7, some (7, 2)) (9200599642570888881302224972016377188311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72963 (2, 7, some (7, 3)) (9200599642541621471307680056516925353047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72964 (2, 7, some (7, 4)) (9200599642518502744647169043012549045193 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72965 (2, 7, some (7, 5)) (460029982127454303433712555983827857379 / 500000000000000000000000000000000000000 : ℚ) .leaf) 72992 (2, 7, some (8, 0)) (11214035514396189469848990992679511571149 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72993 (2, 7, some (8, 1)) (2803508878914312290141661211585295829029 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72994 (2, 7, some (8, 2)) (5607017757847350501726586323078073667463 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72995 (2, 7, some (8, 3)) (5607017757802858741777427722410819293483 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72996 (2, 7, some (8, 4)) (11214035515620259113328274442304044530411 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73024 (2, 7, some (9, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrrrr : KTree ℚ :=
  .node V2llrrrrl 72777 (2, 7, some (1, 9)) (11214035515891029917217060749925722492777 / 10000000000000000000000000000000000000000 : ℚ) V2llrrrrr

def V2llrrr : KTree ℚ :=
  .node V2llrrrl 71814 (2, 6, some (3, 6)) (9106609875621580468117128411800685073989 / 10000000000000000000000000000000000000000 : ℚ) V2llrrrr

def V2llrr : KTree ℚ :=
  .node V2llrrl 69856 (2, 4, some (6, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) V2llrrr

def V2llr : KTree ℚ :=
  .node V2llrl 66657 (2, 1, some (2, 1)) (12787910517423725177379896930284449167619 / 10000000000000000000000000000000000000000 : ℚ) V2llrr

def V2ll : KTree ℚ :=
  .node V2lll 38025 (1, 5, some (3, 9)) (1978129908251083762614770228432022389149 / 2000000000000000000000000000000000000000 : ℚ) V2llr

def V2lrllllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73026 (2, 7, some (9, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 73027 (2, 7, some (9, 3)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73728 (2, 8, none) (0 : ℚ) (.node (.node .leaf 73768 (2, 8, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 73769 (2, 8, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73770 (2, 8, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73799 (2, 8, some (1, 7)) (2786792932177660823187381476690373635839 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73800 (2, 8, some (1, 8)) (11147171728836851415249807252714664524051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73801 (2, 8, some (1, 9)) (11147171728912055904091471472435240852987 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73802 (2, 8, some (1, 10)) (11147171729280016720300175351401779695041 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 73830 (2, 8, some (2, 6)) (4525569919937030389315932479460896050211 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73831 (2, 8, some (2, 7)) (1810227967988155902288898426707628425279 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73832 (2, 8, some (2, 8)) (452556991999873438410372450385687956301 / 500000000000000000000000000000000000000 : ℚ) .leaf) 73833 (2, 8, some (2, 9)) (9051139840207056334249595314526033579361 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73834 (2, 8, some (2, 10)) (9051139840129863505422062568535244039781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73861 (2, 8, some (3, 5)) (4315991012408470437878557248285477344947 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 73862 (2, 8, some (3, 6)) (269749438276441238203865697695293420751 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73863 (2, 8, some (3, 7)) (2157995506229273728149859919937676045437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73864 (2, 8, some (3, 8)) (4315991012486305146028067025602791068907 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73865 (2, 8, some (3, 9)) (2157995506299158888061553494177833708017 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 73892 (2, 8, some (4, 4)) (8352858543600579424285919713181870678043 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73894 (2, 8, some (4, 6)) (8352858543638831829643008103363677874729 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73895 (2, 8, some (4, 7)) (8352858543710980094466326877033479701663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73896 (2, 8, some (4, 8)) (1670571708753389147264525872990897770793 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73923 (2, 8, some (5, 3)) (4130470120850251744306460529052081551441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73924 (2, 8, some (5, 4)) (2065235060416510726416852603685244969529 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 73925 (2, 8, some (5, 5)) (8260940241676677997362762565623130534597 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73926 (2, 8, some (5, 6)) (82609402417049623220212516020085868199 / 100000000000000000000000000000000000000 : ℚ) .leaf) 73927 (2, 8, some (5, 7)) (4130470120889334473796920018583497727627 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73954 (2, 8, some (6, 2)) (2088214635899693580776192029311796792581 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 73955 (2, 8, some (6, 3)) (65256707372133340134984677274198603443 / 78125000000000000000000000000000000000 : ℚ) .leaf))) 73956 (2, 8, some (6, 4)) (8352858543600823440619002390115068743437 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73957 (2, 8, some (6, 5)) (835285854361705520151803822143539858269 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 73958 (2, 8, some (6, 6)) (1044107317955939772722234189621304052803 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 73985 (2, 8, some (7, 1)) (8631982024442564736741304946955885492231 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73986 (2, 8, some (7, 2)) (4315991012417926631733407845754813887079 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73987 (2, 8, some (7, 3)) (1726396404967641735151489726225983649833 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 73988 (2, 8, some (7, 4)) (8631982024808627132067996915278305032721 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73989 (2, 8, some (7, 5)) (8631982024832427841247646731381238994313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (72409118705108198000783893967551812623 / 80000000000000000000000000000000000000 : ℚ) .leaf) 74017 (2, 8, some (8, 1)) (4525569919855645948116496291171910223213 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 74018 (2, 8, some (8, 2)) (181022796797797219343944348178452271167 / 200000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlllll : KTree ℚ :=
  .node V2lrllllll 73893 (2, 8, some (4, 5)) (4176429271805196715995054226511687889233 / 5000000000000000000000000000000000000000 : ℚ) V2lrlllllr

def V2lrllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 74020 (2, 8, some (8, 4)) (9051139839839937910582880837623460769927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74048 (2, 8, some (9, 0)) (11147171727487834207403285755132113499481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74049 (2, 8, some (9, 1)) (11147171728689241174081394477719244471063 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74050 (2, 8, some (9, 2)) (11147171728714610832625913619846545503351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74051 (2, 8, some (9, 3)) (11147171728626960255003876365258182592653 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 74080 (2, 8, some (10, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74081 (2, 8, some (10, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74082 (2, 8, some (10, 2)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 74752 (2, 9, none) (0 : ℚ) (.node .leaf 74793 (2, 9, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 74794 (2, 9, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74824 (2, 9, some (1, 8)) (11093159443539979138874160005481469253401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74825 (2, 9, some (1, 9)) (346661232613029321823509891872251291233 / 312500000000000000000000000000000000000 : ℚ) .leaf) 74826 (2, 9, some (1, 10)) (5546579721988780361683474138682780907233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74855 (2, 9, some (2, 7)) (4464850704992223327918504176087866923221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74856 (2, 9, some (2, 8)) (4464850705019167429210840313379304725369 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 74857 (2, 9, some (2, 9)) (4464850705123303829097014263566580829337 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74858 (2, 9, some (2, 10)) (1116212676273198610287240955696841862101 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 74886 (2, 9, some (3, 6)) (8464039903474561579087237819244220560717 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74887 (2, 9, some (3, 7)) (1692807980708764420251700373219309685051 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 74888 (2, 9, some (3, 8)) (264501246987375116876077812042939399557 / 312500000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrllllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 74917 (2, 9, some (4, 5)) (8131289528282745783360675584609114758323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74918 (2, 9, some (4, 6)) (8131289528310377478075910740155323932183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74919 (2, 9, some (4, 7)) (63525699440469995234857028675305069811 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74920 (2, 9, some (4, 8)) (4065644764216162117696042823689079640601 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74948 (2, 9, some (5, 4)) (4021823625003380223505770502907981114521 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 74949 (2, 9, some (5, 5)) (4021823625008322737845233391207540766917 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74950 (2, 9, some (5, 6)) (4021823625022057005280390549949455420363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74951 (2, 9, some (5, 7)) (8043647250111413083797383243734316474933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74979 (2, 9, some (6, 3)) (8043647250036970641853434076839820798421 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 74980 (2, 9, some (6, 4)) (8043647250007028895702293176054141764873 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 74981 (2, 9, some (6, 5)) (8043647250019844708019837767616112532733 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74982 (2, 9, some (6, 6)) (1608729450009731545098394936337568756917 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 75010 (2, 9, some (7, 2)) (8131289528278542458686987590884069965609 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75011 (2, 9, some (7, 3)) (2032822382076142255977639409235086761839 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75012 (2, 9, some (7, 4)) (8131289528273795385594144301903496037569 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75013 (2, 9, some (7, 5)) (1016411191036474340056524505554149310051 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 75041 (2, 9, some (8, 1)) (8464039903146007173317567377637400527431 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75042 (2, 9, some (8, 2)) (423201995173367897860852721949705776869 / 500000000000000000000000000000000000000 : ℚ) .leaf) 75043 (2, 9, some (8, 3)) (8464039903466662522453803495448253718473 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75044 (2, 9, some (8, 4)) (2116009975859530019427600844534496974899 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 75072 (2, 9, some (9, 0)) (8929701408338630665129191140188769019701 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrllllr : KTree ℚ :=
  .node V2lrllllrl 74889 (2, 9, some (3, 9)) (2116009975954273023866100395570040172611 / 2500000000000000000000000000000000000000 : ℚ) V2lrllllrr

def V2lrllll : KTree ℚ :=
  .node V2lrlllll 74019 (2, 8, some (8, 3)) (72409118718891905300918705533136221831 / 80000000000000000000000000000000000000 : ℚ) V2lrllllr

def V2lrlllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 75074 (2, 9, some (9, 2)) (4464850704966994188904679897378210085997 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75075 (2, 9, some (9, 3)) (22324253524765911184749439126687418759 / 25000000000000000000000000000000000000 : ℚ) .leaf) 75104 (2, 9, some (10, 0)) (1386644930281092863493840983375918746493 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75105 (2, 9, some (10, 1)) (11093159443402823771459808501128366449981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75106 (2, 9, some (10, 2)) (443726377736745174842538665096916131617 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 75136 (2, 9, some (11, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75137 (2, 9, some (11, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75818 (2, 10, some (0, 10)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75849 (2, 10, some (1, 9)) (11048617457467539941370916208073672349267 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 75850 (2, 10, some (1, 10)) (2762154364455546807181009207460470068849 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 75880 (2, 10, some (2, 8)) (1103654809706834741706589116348232007853 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 75881 (2, 10, some (2, 9)) (8829238477861821017214870920007537589551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75882 (2, 10, some (2, 10)) (4414619238906558479846585145027162412691 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75911 (2, 10, some (3, 7)) (4163264206391631691561951003297826257031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75912 (2, 10, some (3, 8)) (8326528412832771275669700342364562252227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75913 (2, 10, some (3, 9)) (8326528413051466946423207993334203804993 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 75942 (2, 10, some (4, 6)) (7952244309174876044582597540991907176413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75943 (2, 10, some (4, 7)) (159044886184855919727936230358395622417 / 200000000000000000000000000000000000000 : ℚ) .leaf) 75944 (2, 10, some (4, 8)) (1988061077322973194893501143684706439159 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 75973 (2, 10, some (5, 5)) (19683551905447334331262648647502805689 / 25000000000000000000000000000000000000 : ℚ) (.node .leaf 75974 (2, 10, some (5, 6)) (787342076220567961783026941076400604859 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 76004 (2, 10, some (6, 4)) (491722633432467855510589425568912440523 / 625000000000000000000000000000000000000 : ℚ) .leaf) 76005 (2, 10, some (6, 5)) (7867562134930070925673187113025037543199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76006 (2, 10, some (6, 6)) (3933781067478546720120637902179637825023 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76035 (2, 10, some (7, 3)) (1574684152439614946366251551172970522387 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 76036 (2, 10, some (7, 4)) (3936710381085257897300465210521234570187 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 76037 (2, 10, some (7, 5)) (787342076218518043667147893527289727117 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 76066 (2, 10, some (8, 2)) (7952244309149948192065670768231877277477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76067 (2, 10, some (8, 3)) (99403053864613172218565570924100439581 / 125000000000000000000000000000000000000 : ℚ) .leaf) 76068 (2, 10, some (8, 4)) (994030538642425013415785763236423613423 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 76097 (2, 10, some (9, 1)) (1665305682488446510718025618529022256091 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 76098 (2, 10, some (9, 2)) (1665305682542090220836123561180992295201 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 76099 (2, 10, some (9, 3)) (4163264206353750958456609196720811289277 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76128 (2, 10, some (10, 0)) (8829238476079836723934018026055272823519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76129 (2, 10, some (10, 1)) (8829238477434168465702816327220427833711 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76130 (2, 10, some (10, 2)) (8829238477552936668549873483119467307973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76160 (2, 10, some (11, 0)) (5524308728072435174787659819887859158567 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 76161 (2, 10, some (11, 1)) (345269295539390472713785150235286109419 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 76192 (2, 10, some (12, 0)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 76874 (2, 11, some (1, 10)) (5505627645773662095010552161172533231133 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76905 (2, 11, some (2, 9)) (8744830131998986392913908567220231413081 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 76906 (2, 11, some (2, 10)) (349793205278397933669372939171037851097 / 400000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlllrl : KTree ℚ :=
  .node V2lrlllrll 75975 (2, 10, some (5, 7)) (1574684152454042004717336662099662527611 / 2000000000000000000000000000000000000000 : ℚ) V2lrlllrlr

def V2lrlllrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 76937 (2, 11, some (3, 9)) (3207826746487274197862302226010104363 / 3906250000000000000000000000000000000 : ℚ) .leaf) 76967 (2, 11, some (4, 7)) (3902450995764129493044394552023602010897 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76968 (2, 11, some (4, 8)) (3902450995787421316929959077493111001721 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76998 (2, 11, some (5, 6)) (7717346690271573335459860877951508867027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76999 (2, 11, some (5, 7)) (1929336672583467874246261945746720071171 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 77029 (2, 11, some (6, 5)) (384755849747254602463660264095224505237 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 77030 (2, 11, some (6, 6)) (961889624371423164367333668827619393797 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 77060 (2, 11, some (7, 4)) (7695116994935706045282831581840261113369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 77061 (2, 11, some (7, 5)) (7695116994947295426326355115373016063283 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 77091 (2, 11, some (8, 3)) (7717346690263685928292385978256719680931 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrlllrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 77122 (2, 11, some (9, 2)) (243903187232540045634892392056415543339 / 312500000000000000000000000000000000000 : ℚ) .leaf) 77123 (2, 11, some (9, 3)) (1951225497864005314841028439892269259157 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 77153 (2, 11, some (10, 1)) (2053009117611464562839651346071736010807 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 77154 (2, 11, some (10, 2)) (41060182353367313347298962736022763737 / 50000000000000000000000000000000000000 : ℚ) .leaf) 77184 (2, 11, some (11, 0)) (68318985393112571167588983900130910599 / 78125000000000000000000000000000000000 : ℚ) .leaf)) 77185 (2, 11, some (11, 1)) (8744830131594659499206774996180401129943 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 77216 (2, 11, some (12, 0)) (11011255289912686508939240439229609454277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 77930 (2, 12, some (2, 10)) (1734591511884299765880890131678660193733 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 77961 (2, 12, some (3, 9)) (1014414910668097677908514823901425608177 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 77992 (2, 12, some (4, 8)) (1536338073535739017081977594622911150397 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrlllrrl : KTree ℚ :=
  .node V2lrlllrrll 77092 (2, 11, some (8, 4)) (7717346690237916328355507463678817121249 / 10000000000000000000000000000000000000000 : ℚ) V2lrlllrrlr

def V2lrlllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 78054 (2, 12, some (6, 6)) (18841467659485793725215568552989210543 / 25000000000000000000000000000000000000 : ℚ) .leaf) 78085 (2, 12, some (7, 5)) (1504202951035446981135231263538931398579 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 78116 (2, 12, some (8, 4)) (150731741275203233224878244772824459679 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 78147 (2, 12, some (9, 3)) (3788833954793085708897971506510120574953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 78178 (2, 12, some (10, 2)) (307267614702050743796505455153390545473 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 78209 (2, 12, some (11, 1)) (4057659642410483649765511540175468568963 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 78240 (2, 12, some (12, 0)) (4336478778927752033336865710662299459721 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 98338 (3, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98339 (3, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98340 (3, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98341 (3, 0, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98342 (3, 0, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98343 (3, 0, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98344 (3, 0, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98345 (3, 0, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (1598488813970992036983573729160710386471 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (1598488814621729175285809631781974743541 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (12787910517873616952473316806313100386911 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlllrr : KTree ℚ :=
  .node V2lrlllrrl 78023 (2, 12, some (5, 7)) (1894416977413675026749247491780124323017 / 2500000000000000000000000000000000000000 : ℚ) V2lrlllrrr

def V2lrlllr : KTree ℚ :=
  .node V2lrlllrl 76936 (2, 11, some (3, 8)) (513252279424419768733276709002266337091 / 625000000000000000000000000000000000000 : ℚ) V2lrlllrr

def V2lrlll : KTree ℚ :=
  .node V2lrllll 75073 (2, 9, some (9, 1)) (1785940281957881408145813004418556607551 / 2000000000000000000000000000000000000000 : ℚ) V2lrlllr

def V2lrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 98372 (3, 0, some (1, 4)) (6393955258843620541072759912893015448399 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98373 (3, 0, some (1, 5)) (159848881471543676030774502013788315217 / 125000000000000000000000000000000000000 : ℚ) .leaf) 98374 (3, 0, some (1, 6)) (6393955258885482536926664971679113312897 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98375 (3, 0, some (1, 7)) (6393955258909987916344143281309324950873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98376 (3, 0, some (1, 8)) (3196977629510344851266515792381242933487 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 98377 (3, 0, some (1, 9)) (12787910517932228838842077157676933903533 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98400 (3, 0, some (2, 0)) (1598488814621729175285809631781974743541 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98401 (3, 0, some (2, 1)) (12787910517873616952473316806313100386911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (12787910517714154588036090998156710691151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98403 (3, 0, some (2, 3)) (6393955258843620541072759912893015448399 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 98404 (3, 0, some (2, 4)) (159848881471543676030774502013788315217 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98405 (3, 0, some (2, 5)) (6393955258885482536926664971679113312897 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98406 (3, 0, some (2, 6)) (6393955258909987916344143281309324950873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98407 (3, 0, some (2, 7)) (3196977629510344851266515792381242933487 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98408 (3, 0, some (2, 8)) (12787910517932228838842077157676933903533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98409 (3, 0, some (2, 9)) (12787910518866686691309350188133910198257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98432 (3, 0, some (3, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98433 (3, 0, some (3, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98434 (3, 0, some (3, 2)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98435 (3, 0, some (3, 3)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98436 (3, 0, some (3, 4)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 98437 (3, 0, some (3, 5)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98438 (3, 0, some (3, 6)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98439 (3, 0, some (3, 7)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98440 (3, 0, some (3, 8)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98441 (3, 0, some (3, 9)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99362 (3, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 99365 (3, 1, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99366 (3, 1, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99367 (3, 1, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99368 (3, 1, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99369 (3, 1, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99392 (3, 1, some (1, 0)) (6069262214649092614964457579683080401481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (12138524435210166734162849577089333006847 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99394 (3, 1, some (1, 2)) (6069262218372749386071189402296411416517 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99395 (3, 1, some (1, 3)) (12138524436812165008483957219699539242127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99396 (3, 1, some (1, 4)) (12138524436723709273152600449644699620843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99397 (3, 1, some (1, 5)) (2427704887347922512129250379349769498309 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 99398 (3, 1, some (1, 6)) (12138524436782898194511752734588730597759 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 99399 (3, 1, some (1, 7)) (2427704887365835305945654602840847487069 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 99400 (3, 1, some (1, 8)) (12138524437012063870116224209433055066973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99401 (3, 1, some (1, 9)) (6069262218497643362568045019052795966707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99424 (3, 1, some (2, 0)) (1078979949650043409140916884318156231379 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (10789799499076268118414288034927503985179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (10789799499388591118652406417510701548557 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99427 (3, 1, some (2, 3)) (1348724937413745474794733383293855513427 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99428 (3, 1, some (2, 4)) (269744987482847597439219515486720935579 / 250000000000000000000000000000000000000 : ℚ) .leaf) 99429 (3, 1, some (2, 5)) (10789799499349224956570513012819607496331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99430 (3, 1, some (2, 6)) (337181234355935256092101389483093587033 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 99431 (3, 1, some (2, 7)) (10789799499504009240927616293248090377559 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99432 (3, 1, some (2, 8)) (10789799499551365977898746700538303940813 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99433 (3, 1, some (2, 9)) (10789799499899542489282633411513949855443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (6069262218230400816608037019646720991663 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99457 (3, 1, some (3, 1)) (12138524436862619897231673198061521919301 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99458 (3, 1, some (3, 2)) (485540977469288994985031559386104400981 / 400000000000000000000000000000000000000 : ℚ) .leaf) 99459 (3, 1, some (3, 3)) (2427704887345628376952975639380488420211 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 99460 (3, 1, some (3, 4)) (3034631109191969519035456784855514608343 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99461 (3, 1, some (3, 5)) (3034631109203417304828912505347842283297 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99462 (3, 1, some (3, 6)) (12138524436942010396043568329904101674753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99463 (3, 1, some (3, 7)) (6069262218514911323240199056083442576597 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99464 (3, 1, some (3, 8)) (12138524437386985300442962587953193587373 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 99465 (3, 1, some (3, 9)) (379328888591043990959296417560364154617 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99490 (3, 1, some (4, 2)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99491 (3, 1, some (4, 3)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99492 (3, 1, some (4, 4)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99493 (3, 1, some (4, 5)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99494 (3, 1, some (4, 6)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99495 (3, 1, some (4, 7)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99496 (3, 1, some (4, 8)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf))) 100386 (3, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100387 (3, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100388 (3, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100389 (3, 2, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100390 (3, 2, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100391 (3, 2, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 100392 (3, 2, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100393 (3, 2, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (11785338331243646170228536037490628926227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100418 (3, 2, some (1, 2)) (11785338333065015253436360889824150834727 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100419 (3, 2, some (1, 3)) (5892669166608607595124951764699652518861 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))) 100420 (3, 2, some (1, 4)) (2946334583279015890174570016682479409009 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 100421 (3, 2, some (1, 5)) (11785338333125619455124034631215540196861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100422 (3, 2, some (1, 6)) (11785338333166784095646657277967352469829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100423 (3, 2, some (1, 7)) (1178533833321159764856995089103174622667 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100424 (3, 2, some (1, 8)) (11785338333375923876633044086802997399867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100425 (3, 2, some (1, 9)) (2357067666677842564804374850267906415163 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (10358207515056669851732273401034071186481 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100449 (3, 2, some (2, 1)) (10358207518708025314027434694636736847347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (10358207519411050110842183925413732912137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100451 (3, 2, some (2, 3)) (2589551879844623648739733630010209525633 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 100452 (3, 2, some (2, 4)) (1294775939918118903821475815301934917037 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 100453 (3, 2, some (2, 5)) (5179103759683747741985407991864957707887 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100454 (3, 2, some (2, 6)) (10358207519405234328613455262276983276191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100455 (3, 2, some (2, 7)) (2071641503900124403994747284295725796049 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100456 (3, 2, some (2, 8)) (5179103759791960508202938929248120960173 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100457 (3, 2, some (2, 9)) (10358207519854393291253907560465449974143 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100480 (3, 2, some (3, 0)) (5179103758900665868260816369571082689509 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (2589551879825278103689591563686111842457 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100482 (3, 2, some (3, 2)) (2589551879849306090937678295933393125867 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100483 (3, 2, some (3, 3)) (10358207519344194731523311120216824619673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100484 (3, 2, some (3, 4)) (10358207519355819685599763918938767928449 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100485 (3, 2, some (3, 5)) (10358207519391010723007287903149774126617 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 100486 (3, 2, some (3, 6)) (10358207519472102006702785886558965484231 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (64738796997295321531200249719563042163 / 62500000000000000000000000000000000000 : ℚ) .leaf) 100488 (3, 2, some (3, 8)) (5179103759893771700534100655979062979267 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100489 (3, 2, some (3, 9)) (2589551879839657798448660801642515429333 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (11785338332961360188454836950387149593803 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (5892669166617792627316535971249460565337 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 100514 (3, 2, some (4, 2)) (5892669166559581998288436932893509974173 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100515 (3, 2, some (4, 3)) (11785338333121443109487580704587017843133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100516 (3, 2, some (4, 4)) (11785338333161315437438371479051557875577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100517 (3, 2, some (4, 5)) (36829182291268598778600512151540454579 / 31250000000000000000000000000000000000 : ℚ) (.node .leaf 100518 (3, 2, some (4, 6)) (5892669166675209092547562110843694562399 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 100519 (3, 2, some (4, 7)) (11785338333401786969250877439904426033879 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100520 (3, 2, some (4, 8)) (11785338333864589820898007574058280631257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100544 (3, 2, some (5, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100545 (3, 2, some (5, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100546 (3, 2, some (5, 2)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100547 (3, 2, some (5, 3)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100548 (3, 2, some (5, 4)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100549 (3, 2, some (5, 5)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100550 (3, 2, some (5, 6)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100551 (3, 2, some (5, 7)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf))))) 101411 (3, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 101412 (3, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101413 (3, 3, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101414 (3, 3, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101415 (3, 3, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101416 (3, 3, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 101417 (3, 3, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101442 (3, 3, some (1, 2)) (5781571233725622959805982747710462626291 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101443 (3, 3, some (1, 3)) (462525698706082835761796479451178511219 / 400000000000000000000000000000000000000 : ℚ) .leaf) 101444 (3, 3, some (1, 4)) (5781571233771918645231535575107379716817 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101445 (3, 3, some (1, 5)) (5781571233774874395239722611268425799873 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 101446 (3, 3, some (1, 6)) (5781571233794815075428565813386898782581 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101447 (3, 3, some (1, 7)) (11563142467633529192923357545609558484303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101448 (3, 3, some (1, 8)) (11563142467786963192050718123782077532089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101449 (3, 3, some (1, 9)) (144539280847717672110085577686118349257 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101473 (3, 3, some (2, 1)) (62163453898965777958176591604776231403 / 62500000000000000000000000000000000000 : ℚ) .leaf) 101474 (3, 3, some (2, 2)) (9946152624895119194743239120442001174893 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101475 (3, 3, some (2, 3)) (9946152624928596418723316083214658820659 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101476 (3, 3, some (2, 4)) (9946152624882410037182844041927869085613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101477 (3, 3, some (2, 5)) (62163453905644969830026031305822089279 / 62500000000000000000000000000000000000 : ℚ) .leaf) 101478 (3, 3, some (2, 6)) (2486538156234668775749267957729886179383 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 101479 (3, 3, some (2, 7)) (9946152625024424846834445836300635442089 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 101480 (3, 3, some (2, 8)) (397846105004262674208269686968535299889 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101481 (3, 3, some (2, 9)) (9946152625336163594710966855294781645241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101504 (3, 3, some (3, 0)) (154541399035550163667836280368836103853 / 156250000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (9890649540725599482431138998301764315247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101506 (3, 3, some (3, 2)) (1236331192636239866092813976309856140957 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101507 (3, 3, some (3, 3)) (2472662385261973679603071740383645556153 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 101508 (3, 3, some (3, 4)) (2472662385260743849850796343637974274367 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101509 (3, 3, some (3, 5)) (309082798158469372086004274103106554403 / 312500000000000000000000000000000000000 : ℚ) .leaf) 101510 (3, 3, some (3, 6)) (9890649541119663813302247488029029936931 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101511 (3, 3, some (3, 7)) (1236331192651153536413532901192495345193 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 101512 (3, 3, some (3, 8)) (9890649541305555442142643859441017337641 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101513 (3, 3, some (3, 9)) (247266238531309481806069632764054585539 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101536 (3, 3, some (4, 0)) (62163453898965777958176591604776231403 / 62500000000000000000000000000000000000 : ℚ) .leaf) 101537 (3, 3, some (4, 1)) (9946152624895119194743239120442001174893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101538 (3, 3, some (4, 2)) (9946152624928596418723316083214658820659 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101539 (3, 3, some (4, 3)) (9946152624882410037182844041927869085613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101540 (3, 3, some (4, 4)) (62163453905644969830026031305822089279 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 101541 (3, 3, some (4, 5)) (2486538156234668775749267957729886179383 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101542 (3, 3, some (4, 6)) (9946152625024424846834445836300635442089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101543 (3, 3, some (4, 7)) (397846105004262674208269686968535299889 / 400000000000000000000000000000000000000 : ℚ) .leaf) 101544 (3, 3, some (4, 8)) (9946152625336163594710966855294781645241 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101568 (3, 3, some (5, 0)) (5781571233725622959805982747710462626291 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V2lrll : KTree ℚ :=
  .node V2lrlll 98371 (3, 0, some (1, 3)) (12787910517714154588036090998156710691151 / 10000000000000000000000000000000000000000 : ℚ) V2lrllr

def V2lrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 101570 (3, 3, some (5, 2)) (5781571233771918645231535575107379716817 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101571 (3, 3, some (5, 3)) (5781571233774874395239722611268425799873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101572 (3, 3, some (5, 4)) (5781571233794815075428565813386898782581 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101573 (3, 3, some (5, 5)) (11563142467633529192923357545609558484303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101574 (3, 3, some (5, 6)) (11563142467786963192050718123782077532089 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101575 (3, 3, some (5, 7)) (144539280847717672110085577686118349257 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101600 (3, 3, some (6, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101602 (3, 3, some (6, 2)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101603 (3, 3, some (6, 3)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101604 (3, 3, some (6, 4)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101605 (3, 3, some (6, 5)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101606 (3, 3, some (6, 6)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102436 (3, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102437 (3, 4, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102438 (3, 4, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102439 (3, 4, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102440 (3, 4, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102441 (3, 4, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102467 (3, 4, some (1, 3)) (2852603282901078383391589284546123925917 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 102468 (3, 4, some (1, 4)) (2282082626298319193507950834728391641223 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102469 (3, 4, some (1, 5)) (28526032828737876008581752706324356971 / 25000000000000000000000000000000000000 : ℚ) .leaf) 102470 (3, 4, some (1, 6)) (5705206565767085672900153646496360318683 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102471 (3, 4, some (1, 7)) (11410413131577444759744092751968097143313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102472 (3, 4, some (1, 8)) (11410413131723724728825335432134462844483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102473 (3, 4, some (1, 9)) (2282082626353045579590532445476142641113 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 102498 (3, 4, some (2, 2)) (9629737162442361503880619818162528234209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102499 (3, 4, some (2, 3)) (962973716253042802811934599474344304573 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102500 (3, 4, some (2, 4)) (4814868581237666459611170811759214505367 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102501 (3, 4, some (2, 5)) (481486858124638205360931571446881181999 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 102502 (3, 4, some (2, 6)) (9629737162526645222755120325936889193471 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 102503 (3, 4, some (2, 7)) (4814868581303257694483307350464818364141 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102504 (3, 4, some (2, 8)) (9629737162683163818727937490557762910063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102505 (3, 4, some (2, 9)) (9629737162901790829279306236334633851229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102529 (3, 4, some (3, 1)) (2362495517042926694797680190142106760229 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102530 (3, 4, some (3, 2)) (4724991034402233076503095968743024337837 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102531 (3, 4, some (3, 3)) (1181247758599370173429388567638915211661 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 102532 (3, 4, some (3, 4)) (9449982068779226862738019813789494226193 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102533 (3, 4, some (3, 5)) (2362495517200634602469948836871984105739 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102534 (3, 4, some (3, 6)) (472499103442284880460953919206100851119 / 500000000000000000000000000000000000000 : ℚ) .leaf) 102535 (3, 4, some (3, 7)) (1181247758615293622449495990882002793891 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 102536 (3, 4, some (3, 8)) (9449982069009216735338604468224579422673 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 102560 (3, 4, some (4, 0)) (1181247758348602347474843982668723734147 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102561 (3, 4, some (4, 1)) (9449982068599936926775063827593425827611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102562 (3, 4, some (4, 2)) (4724991034406871703396203755872127733841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102563 (3, 4, some (4, 3)) (1181247758597867940477313969256854858687 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102564 (3, 4, some (4, 4)) (9449982068785489160408838195822163590863 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102565 (3, 4, some (4, 5)) (9449982068816011139399538730807604484699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102566 (3, 4, some (4, 6)) (9449982068872551675584423795934688185033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102567 (3, 4, some (4, 7)) (944998206895743245708468688269825270077 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102568 (3, 4, some (4, 8)) (9449982069078694123411052415167018474353 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102592 (3, 4, some (5, 0)) (9629737161694524783641577306939200453661 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 102593 (3, 4, some (5, 1)) (9629737162507401695517045970303968793013 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102594 (3, 4, some (5, 2)) (9629737162515717723116596975476265508891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102595 (3, 4, some (5, 3)) (9629737162475360655423636080947482346189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102596 (3, 4, some (5, 4)) (4814868581249989402080598377838663193629 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102597 (3, 4, some (5, 5)) (9629737162535102207322468959173460746119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102598 (3, 4, some (5, 6)) (4814868581314054373004893975475759574561 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102599 (3, 4, some (5, 7)) (2407434290673256424120298117292200700613 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102624 (3, 4, some (6, 0)) (5705206565719584925123611261491947152199 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102625 (3, 4, some (6, 1)) (11410413131592456426713796968784397980283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102626 (3, 4, some (6, 2)) (5705206565744797383044283513497369438543 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102627 (3, 4, some (6, 3)) (1426301641437230757443988123264854700793 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 102628 (3, 4, some (6, 4)) (2282082626307540227107331223501209091903 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102629 (3, 4, some (6, 5)) (5705206565790544520809445761041678397741 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102630 (3, 4, some (6, 6)) (2852603282935046896005772845524407182761 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102656 (3, 4, some (7, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102657 (3, 4, some (7, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102658 (3, 4, some (7, 2)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102659 (3, 4, some (7, 3)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102660 (3, 4, some (7, 4)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102661 (3, 4, some (7, 5)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node .leaf 103461 (3, 5, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 103462 (3, 5, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103463 (3, 5, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103464 (3, 5, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103465 (3, 5, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103492 (3, 5, some (1, 4)) (11298960175915487578132038234945360837973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103493 (3, 5, some (1, 5)) (353092505497418604704017119518962334477 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 103494 (3, 5, some (1, 6)) (11298960175955799153847451530081687315537 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103495 (3, 5, some (1, 7)) (11298960175998617495581814702929501838621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103496 (3, 5, some (1, 8)) (2259792035227968395341080292386953649101 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103497 (3, 5, some (1, 9)) (1412370022023630229122044598880770084763 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 103523 (3, 5, some (2, 3)) (4694194997047556307031779977754065640903 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrlrll : KTree ℚ :=
  .node V2lrlrlll 102537 (3, 4, some (3, 9)) (295311939656886874991350640826969104227 / 312500000000000000000000000000000000000 : ℚ) V2lrlrllr

def V2lrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 103525 (3, 5, some (2, 5)) (4694194997024126884049770592490652355011 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103526 (3, 5, some (2, 6)) (9388389994080969119505268804225391883393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103527 (3, 5, some (2, 7)) (938838999415687877868167013916237840177 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103528 (3, 5, some (2, 8)) (4694194997114103829992072675243481727853 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103529 (3, 5, some (2, 9)) (9388389994441044446884382617805148918121 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103554 (3, 5, some (3, 2)) (9106609875580035339323728642854168707203 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103555 (3, 5, some (3, 3)) (9106609875606027583744211499526327789857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103556 (3, 5, some (3, 4)) (14229077930594727991292145090923092909 / 15625000000000000000000000000000000000 : ℚ) .leaf) 103557 (3, 5, some (3, 5)) (1821321975120148121304246476300072892033 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 103558 (3, 5, some (3, 6)) (2276652468910080419312992662520111061043 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 103559 (3, 5, some (3, 7)) (1821321975142744112849660666424623964793 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103560 (3, 5, some (3, 8)) (9106609875788662080172018568139970613811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103561 (3, 5, some (3, 9)) (9106609875823064199110542837349345592349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103585 (3, 5, some (4, 1)) (1798299916474986169289597992335204929063 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103586 (3, 5, some (4, 2)) (1798299916558249347766523440689399341351 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103587 (3, 5, some (4, 3)) (4495749791387752355514262621841794498599 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103588 (3, 5, some (4, 4)) (4495749791384062140631868887302929838549 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103589 (3, 5, some (4, 5)) (2247874895698035521127971411904533708379 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103590 (3, 5, some (4, 6)) (4495749791420113602853397732602675775417 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103591 (3, 5, some (4, 7)) (1123937447864305917711113765728979393191 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 103592 (3, 5, some (4, 8)) (8991499583022142434584946480383051690547 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 103616 (3, 5, some (5, 0)) (9106609874103286928262115692312782545003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 103617 (3, 5, some (5, 1)) (4553304937735669088510379974397553510591 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103618 (3, 5, some (5, 2)) (1821321975121354773375589274956220290851 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103619 (3, 5, some (5, 3)) (9106609875583666225628178841711945953489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103620 (3, 5, some (5, 4)) (22766524688979144376431461291017259919 / 25000000000000000000000000000000000000 : ℚ) .leaf) 103621 (3, 5, some (5, 5)) (4553304937811390550180208579953720200767 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103622 (3, 5, some (5, 6)) (2276652468921697163619791220902709785203 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103623 (3, 5, some (5, 7)) (4553304937880746858455248724185120345117 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103648 (3, 5, some (6, 0)) (9388389993477699573379280429064677503483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (9388389994073471525035474500550407395011 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103650 (3, 5, some (6, 2)) (9388389994069635685273032295062463938061 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 103651 (3, 5, some (6, 3)) (586774374627107406167724136688747728957 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103652 (3, 5, some (6, 4)) (1877677998812047220764443432667079436501 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103653 (3, 5, some (6, 5)) (375535599763796159223831675327576686171 / 400000000000000000000000000000000000000 : ℚ) .leaf) 103654 (3, 5, some (6, 6)) (9388389994194065092399784717613739231581 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103680 (3, 5, some (7, 0)) (2259792035178223551795995695560727773437 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103681 (3, 5, some (7, 1)) (11298960176011158932382929701061044589617 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103682 (3, 5, some (7, 2)) (11298960175912090456286473598866986098787 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103683 (3, 5, some (7, 3)) (11298960175921971337761240066405126910111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103684 (3, 5, some (7, 4)) (5649480087980895558616744998482961668341 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103685 (3, 5, some (7, 5)) (2259792035200960762817219251947554788623 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 103712 (3, 5, some (8, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrlrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103714 (3, 5, some (8, 2)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103715 (3, 5, some (8, 3)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103716 (3, 5, some (8, 4)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104448 (3, 6, none) (0 : ℚ) .leaf) 104486 (3, 6, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104487 (3, 6, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104488 (3, 6, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 104489 (3, 6, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104517 (3, 6, some (1, 5)) (11214035515612311324818708158047258718143 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104518 (3, 6, some (1, 6)) (5607017757825125406386652490696699181613 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 104519 (3, 6, some (1, 7)) (5607017757846361606855869845146521685797 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104520 (3, 6, some (1, 8)) (11214035515830186667678968814379972368899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104521 (3, 6, some (1, 9)) (2803508878971261903751077377300667794237 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104548 (3, 6, some (2, 4)) (1840119928502943084434151472378926849729 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104549 (3, 6, some (2, 5)) (2300149910632074886061391767324234583453 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104550 (3, 6, some (2, 6)) (2300149910640033468926262284508837678371 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 104551 (3, 6, some (2, 7)) (9200599642633194606011670918586526754031 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104552 (3, 6, some (2, 8)) (2300149910675006844080848273394254489991 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104553 (3, 6, some (2, 9)) (9200599642909326347199216266660253503909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104579 (3, 6, some (3, 3)) (8841024555487577315032648694935111010349 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104580 (3, 6, some (3, 4)) (88410245554542305102416422991213169033 / 100000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104582 (3, 6, some (3, 6)) (1105128069438645706240485546378052970277 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 104583 (3, 6, some (3, 7)) (8841024555580155341276258431787497260913 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104584 (3, 6, some (3, 8)) (8841024555646703792067879356551158913189 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104585 (3, 6, some (3, 9)) (4420512277845595747616783688260959901317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (34529988452033315658341405335496937151 / 40000000000000000000000000000000000000 : ℚ) .leaf)) 104611 (3, 6, some (4, 3)) (8632497113012241309415370325802751225291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104612 (3, 6, some (4, 4)) (215812427824998937067036377568831604369 / 250000000000000000000000000000000000000 : ℚ) .leaf) 104613 (3, 6, some (4, 5)) (269765534781905291186947746295833342037 / 312500000000000000000000000000000000000 : ℚ) .leaf) 104614 (3, 6, some (4, 6)) (8632497113064401618013976118710520291099 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104615 (3, 6, some (4, 7)) (4316248556564364050809192115545239872571 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 104616 (3, 6, some (4, 8)) (4316248556613700917544947289346780288679 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104641 (3, 6, some (5, 1)) (8632497112728055413132490081682134388093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104642 (3, 6, some (5, 2)) (8632497113021299346377326664726335716771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104643 (3, 6, some (5, 3)) (8632497113005948752588004144887536852347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104644 (3, 6, some (5, 4)) (8632497113002568352281429173845875659423 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104645 (3, 6, some (5, 5)) (8632497113029624658744394946361457320117 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104646 (3, 6, some (5, 6)) (539531069567413839500277341392480750377 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104647 (3, 6, some (5, 7)) (4316248556576181138846535956184428300749 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104672 (3, 6, some (6, 0)) (2210256138589633637501004990581478729627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104673 (3, 6, some (6, 1)) (8841024555385128004398694038752105212369 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104674 (3, 6, some (6, 2)) (8841024555474610501694542771510668758367 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrlrr : KTree ℚ :=
  .node V2lrlrlrrl 104581 (3, 6, some (3, 5)) (8841024555472086416980430007407687019239 / 10000000000000000000000000000000000000000 : ℚ) V2lrlrlrrr

def V2lrlrlr : KTree ℚ :=
  .node V2lrlrlrl 103713 (3, 5, some (8, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) V2lrlrlrr

def V2lrlrl : KTree ℚ :=
  .node V2lrlrll 103524 (3, 5, some (2, 4)) (9388389994033070579896216639471467291011 / 10000000000000000000000000000000000000000 : ℚ) V2lrlrlr

def V2lrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104676 (3, 6, some (6, 4)) (552564034716797641051341457653595578983 / 625000000000000000000000000000000000000 : ℚ) .leaf) 104677 (3, 6, some (6, 5)) (8841024555499914049965516300341254525811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104678 (3, 6, some (6, 6)) (8841024555570393577735700307400074284447 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104704 (3, 6, some (7, 0)) (368023985683973012973235710394766759991 / 400000000000000000000000000000000000000 : ℚ) .leaf) 104705 (3, 6, some (7, 1)) (9200599642559025383538324570762846989839 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104706 (3, 6, some (7, 2)) (575037477659286724170456208142753294683 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104707 (3, 6, some (7, 3)) (9200599642516057667557872946430751634577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104708 (3, 6, some (7, 4)) (460029982127181167900866640396258816133 / 500000000000000000000000000000000000000 : ℚ) .leaf) 104709 (3, 6, some (7, 5)) (1840119928515572047794952989131743009673 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 104736 (3, 6, some (8, 0)) (175219304931373968832454361160453938671 / 156250000000000000000000000000000000000 : ℚ) .leaf))) 104737 (3, 6, some (8, 1)) (11214035515703440784552116026774618544003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104738 (3, 6, some (8, 2)) (1401754439450899069194496694455709606697 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 104739 (3, 6, some (8, 3)) (350438609863071005193777589726245252417 / 312500000000000000000000000000000000000 : ℚ) .leaf) 104740 (3, 6, some (8, 4)) (1121403551565805615433037920048168664123 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104768 (3, 6, some (9, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104769 (3, 6, some (9, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 104770 (3, 6, some (9, 2)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104771 (3, 6, some (9, 3)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105472 (3, 7, none) (0 : ℚ) .leaf) 105511 (3, 7, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105512 (3, 7, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105542 (3, 7, some (1, 6)) (2229434345734163249439202317921688230457 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105543 (3, 7, some (1, 7)) (5573585864356508382134394201113726021923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105544 (3, 7, some (1, 8)) (11147171728847573450284425390937215521729 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105545 (3, 7, some (1, 9)) (11147171728906770008373831029405325026743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105573 (3, 7, some (2, 5)) (9051139839847989625585733688814563333183 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105574 (3, 7, some (2, 6)) (4525569919939568510854163498852290030757 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105575 (3, 7, some (2, 7)) (9051139839950050158126127845333631086893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105576 (3, 7, some (2, 8)) (4525569920006588031479465057005268427489 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105577 (3, 7, some (2, 9)) (9051139840220089813684392102879367813663 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105604 (3, 7, some (3, 4)) (269749438275249354599993538127916968671 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 105605 (3, 7, some (3, 5)) (539498876551510553886259369756736742997 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105606 (3, 7, some (3, 6)) (4315991012429703022199009700105263682809 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105607 (3, 7, some (3, 7)) (8631982024928546174916187070071197040511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105608 (3, 7, some (3, 8)) (8631982024988917342205283843083327620619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105609 (3, 7, some (3, 9)) (4315991012519142869340276127080002426287 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105635 (3, 7, some (4, 3)) (8352858543618812647551779308467907603109 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105636 (3, 7, some (4, 4)) (8352858543601985375461565026996381594439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105637 (3, 7, some (4, 5)) (4176429271810400619070216078201200068789 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105638 (3, 7, some (4, 6)) (1670571708732186003271580282779646775183 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105639 (3, 7, some (4, 7)) (8352858543723981671247537517956309281047 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105640 (3, 7, some (4, 8)) (8352858543810267542174407136699913283507 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrrll : KTree ℚ :=
  .node V2lrlrrlll 105513 (3, 7, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) V2lrlrrllr

def V2lrlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105667 (3, 7, some (5, 3)) (8260940241677252656134559795485644872809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105668 (3, 7, some (5, 4)) (4130470120834536128265169641540874283897 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105669 (3, 7, some (5, 5)) (8260940241690427709112580069221897005281 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105670 (3, 7, some (5, 6)) (6453859563856613413804515918183430917 / 7812500000000000000000000000000000000 : ℚ) .leaf) 105671 (3, 7, some (5, 7)) (8260940241800980387451455142545526489223 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105697 (3, 7, some (6, 1)) (65256707370347064933453021818549189177 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105698 (3, 7, some (6, 2)) (4176429271810470314681422193861552117093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105699 (3, 7, some (6, 3)) (8352858543607043860950840894181897796513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105700 (3, 7, some (6, 4)) (4176429271804104361222663296690611051291 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105701 (3, 7, some (6, 5)) (835285854363581093803778284125874996337 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 105702 (3, 7, some (6, 6)) (4176429271844897579916193593949632971241 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105728 (3, 7, some (7, 0)) (33718679781090439430376365214377462893 / 39062500000000000000000000000000000000 : ℚ) .leaf) 105729 (3, 7, some (7, 1)) (345279280990563342720825209082926730001 / 400000000000000000000000000000000000000 : ℚ) .leaf) 105730 (3, 7, some (7, 2)) (1726396404964842559260237636171810173499 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105731 (3, 7, some (7, 3)) (4315991012405147398069053529070618566817 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105732 (3, 7, some (7, 4)) (863198202482512606066508608119478624881 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 105733 (3, 7, some (7, 5)) (8631982024856114586230297591452795480831 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105760 (3, 7, some (8, 0)) (362045593580566776938336130642660755037 / 400000000000000000000000000000000000000 : ℚ) .leaf) 105761 (3, 7, some (8, 1)) (2262784959970450018009714106158930129909 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105762 (3, 7, some (8, 2)) (362045593594698909769531484712358401687 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 105763 (3, 7, some (8, 3)) (1810227967967515855059721334612606100067 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105792 (3, 7, some (9, 0)) (2786792932161416712801362947613977403179 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105793 (3, 7, some (9, 1)) (5573585864361166603013417199448233294451 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105794 (3, 7, some (9, 2)) (87087279129908309456683437877104114059 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105795 (3, 7, some (9, 3)) (1393396466080032670789959426920182520107 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105824 (3, 7, some (10, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 105825 (3, 7, some (10, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105826 (3, 7, some (10, 2)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106496 (3, 8, none) (0 : ℚ) .leaf) 106536 (3, 8, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 106537 (3, 8, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 106567 (3, 8, some (1, 7)) (5546579721708669563950356485232444788201 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106568 (3, 8, some (1, 8)) (11093159443549582213302582463752102244579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106569 (3, 8, some (1, 9)) (5546579721806102021581746872454739446091 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106598 (3, 8, some (2, 6)) (8929701409923336447445234930398592074199 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106599 (3, 8, some (2, 7)) (4464850704996286404668259942567289147623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106600 (3, 8, some (2, 8)) (178594028201052761402441202058147199557 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 106601 (3, 8, some (2, 9)) (178594028205156578998135867424097050279 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106629 (3, 8, some (3, 5)) (2116009975863076408103169482300236357823 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106630 (3, 8, some (3, 6)) (8464039903486132273340035973078712485691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106631 (3, 8, some (3, 7)) (8464039903553810241085190737347896482551 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106632 (3, 8, some (3, 8)) (4232019951805065210989208797906220717451 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrrlr : KTree ℚ :=
  .node V2lrlrrlrl 105764 (3, 7, some (8, 4)) (9051139839865767296672357950937848331701 / 10000000000000000000000000000000000000000 : ℚ) V2lrlrrlrr

def V2lrlrrl : KTree ℚ :=
  .node V2lrlrrll 105666 (3, 7, some (5, 2)) (4130470120839842091644575306161675924609 / 5000000000000000000000000000000000000000 : ℚ) V2lrlrrlr

def V2lrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 106660 (3, 8, some (4, 4)) (1626257905654922063752748254468809403551 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106661 (3, 8, some (4, 5)) (813128952829176576591613230431833192373 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 106662 (3, 8, some (4, 6)) (2032822382082358696036961703504995940347 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106663 (3, 8, some (4, 7)) (8131289528391439166743403704656957956631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106664 (3, 8, some (4, 8)) (254102797764640578895933509997928671913 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 106691 (3, 8, some (5, 3)) (8043647250039233629637242788275165235281 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106692 (3, 8, some (5, 4)) (4021823625008389584383103940417378229399 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106693 (3, 8, some (5, 5)) (2010911812507665583681050026644766989939 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106694 (3, 8, some (5, 6)) (2010911812522076066342285619347352175247 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 106695 (3, 8, some (5, 7)) (8043647250128948917725794546018572199491 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 106722 (3, 8, some (6, 2)) (4021823625013842079445398170513993746091 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106723 (3, 8, some (6, 3)) (1005455906254380117346586757635089697799 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106724 (3, 8, some (6, 4)) (502727953126156481273473786877136578899 / 625000000000000000000000000000000000000 : ℚ) .leaf) 106725 (3, 8, some (6, 5)) (4021823625017864392351987821758904761551 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106726 (3, 8, some (6, 6)) (4021823625048570041955303553595033985409 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106753 (3, 8, some (7, 1)) (1626257905627161868914532397971711108457 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 106754 (3, 8, some (7, 2)) (203282238207281976219671347695226499123 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106755 (3, 8, some (7, 3)) (1626257905655800278544757963960575433373 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106756 (3, 8, some (7, 4)) (8131289528283686080466594072153050469321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106757 (3, 8, some (7, 5)) (2032822382077864614238783318207296699943 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 106784 (3, 8, some (8, 0)) (2116009975689595120224332697659996695999 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106786 (3, 8, some (8, 2)) (2116009975863336019336537591378347343041 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106787 (3, 8, some (8, 3)) (4232019951719745467783832045003333180293 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106788 (3, 8, some (8, 4)) (2116009975864135505751646260972977034027 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106816 (3, 8, some (9, 0)) (4464850704813304488704150365209073119227 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106817 (3, 8, some (9, 1)) (1116212676241045224861394993124242336041 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 106818 (3, 8, some (9, 2)) (8929701409911604847197663993949778230647 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106819 (3, 8, some (9, 3)) (8929701409883808846430068510531671702927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106848 (3, 8, some (10, 0)) (1109315944336379690161702666028123456463 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 106849 (3, 8, some (10, 1)) (1109315944342554583107256724468953961601 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 106850 (3, 8, some (10, 2)) (1109315944333320962153134113730237238991 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrlrrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106881 (3, 8, some (11, 1)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 107561 (3, 9, some (0, 9)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107592 (3, 9, some (1, 8)) (11048617457397857988661550763541418144481 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107593 (3, 9, some (1, 9)) (11048617457463253354193788164025364419267 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107623 (3, 9, some (2, 7)) (8829238477610262006272977793842243237003 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 107624 (3, 9, some (2, 8)) (1765847695533555457365818513529474683579 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107625 (3, 9, some (2, 9)) (4414619238935830011387096764431968295763 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107654 (3, 9, some (3, 6)) (1665305682545123501126895600067903942147 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 107655 (3, 9, some (3, 7)) (8326528412792111598248565452516967676379 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 107656 (3, 9, some (3, 8)) (1040816051605749515825040706192581575787 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrlrrrlr : KTree ℚ :=
  .node V2lrlrrrlrl 106880 (3, 8, some (11, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) V2lrlrrrlrr

def V2lrlrrrl : KTree ℚ :=
  .node V2lrlrrrll 106785 (3, 8, some (8, 1)) (8464039903413396943603996177670798607201 / 10000000000000000000000000000000000000000 : ℚ) V2lrlrrrlr

def V2lrlrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107685 (3, 9, some (4, 5)) (248507634661119959818408874835128297463 / 312500000000000000000000000000000000000 : ℚ) .leaf) 107686 (3, 9, some (4, 6)) (7952244309191608224677745790162992538037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107687 (3, 9, some (4, 7)) (3976122154626371632560498621291836165817 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107688 (3, 9, some (4, 8)) (7952244309322689354486856533485522339517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107716 (3, 9, some (5, 4)) (492088797636217958924700359921783680417 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 107717 (3, 9, some (5, 5)) (1968355190548048076007556814208993502337 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107718 (3, 9, some (5, 6)) (7873420762247399902072910487788193749837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107719 (3, 9, some (5, 7)) (7873420762285685559187177876201463297441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107747 (3, 9, some (6, 3)) (3933781067474819257834790190751191767231 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 107748 (3, 9, some (6, 4)) (7867562134930117428552385777631200452429 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrlrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107750 (3, 9, some (6, 6)) (7867562135003925432975625087150181080339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107778 (3, 9, some (7, 2)) (1968355190547303080044146014774488929093 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 107779 (3, 9, some (7, 3)) (7873420762196883343898756227505933772451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107780 (3, 9, some (7, 4)) (7873420762182326714642903666191134291601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107781 (3, 9, some (7, 5)) (1968355190550542122531865205444003769807 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 107809 (3, 9, some (8, 1)) (3976122154522641533648702554355663351143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107810 (3, 9, some (8, 2)) (795224430915461921051711571141933345889 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 107811 (3, 9, some (8, 3)) (7952244309143868059535058796801120495517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107812 (3, 9, some (8, 4)) (1590448861830266730253092005032367501727 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 107840 (3, 9, some (9, 0)) (8326528412122461982796914852549814094143 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrlrrrrl : KTree ℚ :=
  .node V2lrlrrrrll 107749 (3, 9, some (6, 5)) (7867562134944497900975894492744733831213 / 10000000000000000000000000000000000000000 : ℚ) V2lrlrrrrlr

def V2lrlrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107842 (3, 9, some (9, 2)) (1665305682539165050749541304723211835447 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 107843 (3, 9, some (9, 3)) (8326528412680930082756056723604956363917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107872 (3, 9, some (10, 0)) (4414619238648186903485458129925216795491 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107873 (3, 9, some (10, 1)) (8829238477548943140148055982288845280453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107874 (3, 9, some (10, 2)) (2207309619382650227310111679192567158167 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 107904 (3, 9, some (11, 0)) (11048617457225158611769762098514463984663 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107905 (3, 9, some (11, 1)) (5524308728637403079746321349447969807641 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107936 (3, 9, some (12, 0)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108617 (3, 10, some (1, 9)) (5505627645596859980263458677163993956767 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 108648 (3, 10, some (2, 8)) (1093103766475610856817153143711652307583 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrlrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108679 (3, 10, some (3, 7)) (2053009117687832872050235396384478524123 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 108680 (3, 10, some (3, 8)) (8212036470803097484119648203969871508417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108681 (3, 10, some (3, 9)) (513252279428388453243941347451152645289 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108710 (3, 10, some (4, 6)) (7804901991476742927663749304417092147751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108711 (3, 10, some (4, 7)) (3121960796614858965957365040046202323 / 4000000000000000000000000000000000000 : ℚ) .leaf)) 108712 (3, 10, some (4, 8)) (7804901991601454604264821507614954518251 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108741 (3, 10, some (5, 5)) (3858673345129062990759175169600430758723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108742 (3, 10, some (5, 6)) (7717346690311377497671904541039508436453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108743 (3, 10, some (5, 7)) (7717346690347659376909604054757945196071 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 108772 (3, 10, some (6, 4)) (1923779248736383534668757440953789775999 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrlrrrrr : KTree ℚ :=
  .node V2lrlrrrrrl 108649 (3, 10, some (2, 9)) (4372415066003869311243556542329011595149 / 5000000000000000000000000000000000000000 : ℚ) V2lrlrrrrrr

def V2lrlrrrr : KTree ℚ :=
  .node V2lrlrrrrl 107841 (3, 9, some (9, 1)) (4163264206334309042077671761250095040477 / 5000000000000000000000000000000000000000 : ℚ) V2lrlrrrrr

def V2lrlrrr : KTree ℚ :=
  .node V2lrlrrrl 107657 (3, 9, some (3, 9)) (6505100322575999111598735372203946927 / 7812500000000000000000000000000000000 : ℚ) V2lrlrrrr

def V2lrlrr : KTree ℚ :=
  .node V2lrlrrl 106633 (3, 8, some (3, 9)) (4232019951830675224970188975770738554201 / 5000000000000000000000000000000000000000 : ℚ) V2lrlrrr

def V2lrlr : KTree ℚ :=
  .node V2lrlrl 104675 (3, 6, some (6, 3)) (4420512277728420656644365412204098574211 / 5000000000000000000000000000000000000000 : ℚ) V2lrlrr

def V2lrl : KTree ℚ :=
  .node V2lrll 101569 (3, 3, some (5, 1)) (462525698706082835761796479451178511219 / 400000000000000000000000000000000000000 : ℚ) V2lrlr

def V2lrrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108774 (3, 10, some (6, 6)) (3847558497507818848013778894597429724241 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108803 (3, 10, some (7, 3)) (3847558497482062043234939894249116166631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108804 (3, 10, some (7, 4)) (7695116994946664244463473545214760167311 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108805 (3, 10, some (7, 5)) (120236203046284624941832980340103632201 / 156250000000000000000000000000000000000 : ℚ) .leaf) 108834 (3, 10, some (8, 2)) (3858673345127267919943226179425574936541 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 108835 (3, 10, some (8, 3)) (964668336282877078655658156963533975913 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108836 (3, 10, some (8, 4)) (7717346690249905259719735523653997238141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108865 (3, 10, some (9, 1)) (1951225497840569276435429343970202644343 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 108866 (3, 10, some (9, 2)) (7804901991440541041620098809770963992661 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 108867 (3, 10, some (9, 3)) (7804901991431158074366079737263653032349 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108897 (3, 10, some (10, 1)) (8212036470639337594659930336094380976639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108898 (3, 10, some (10, 2)) (8212036470658400137243916253112169644269 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108928 (3, 10, some (11, 0)) (8744830131475746283426947640837496916779 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108929 (3, 10, some (11, 1)) (8744830131690351586763265772543379762223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108960 (3, 10, some (12, 0)) (5505627645482083297507356997456729445401 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 109673 (3, 11, some (2, 9)) (1084119694932579799535363860892100491623 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 109704 (3, 11, some (3, 8)) (8115319285141367972329629914922026585217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109705 (3, 11, some (3, 9)) (8115319285192225144054778679472906234361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109735 (3, 11, some (4, 7)) (192042259191055719476299086166547525531 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 109736 (3, 11, some (4, 8)) (1536338073540392587232281063320396707543 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrlllll : KTree ℚ :=
  .node V2lrrllllll 108896 (3, 10, some (10, 0)) (513252279386004602001329275745606511587 / 625000000000000000000000000000000000000 : ℚ) V2lrrlllllr

def V2lrrllllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 109767 (3, 11, some (5, 7)) (7577667909667097923745202872145340081063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109797 (3, 11, some (6, 5)) (7536587063781714840015565481425260278391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109798 (3, 11, some (6, 6)) (3768293531918276822288464856222207556829 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 109828 (3, 11, some (7, 4)) (7521014755177602781982800489017969570941 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109829 (3, 11, some (7, 5)) (3760507377595525963071504549762157266169 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 109859 (3, 11, some (8, 3)) (7536587063787232129429869390431670448147 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 109860 (3, 11, some (8, 4)) (7536587063771293242722606430643401632199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109890 (3, 11, some (9, 2)) (3788833954788234191480543076554281170837 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 109891 (3, 11, some (9, 3)) (3788833954792943304752106828489189759009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 109921 (3, 11, some (10, 1)) (1920422591872565113446007780018618227311 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrllllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 109952 (3, 11, some (11, 0)) (8115319284589185327028768492265749989579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109953 (3, 11, some (11, 1)) (4057659642493770906754229584952889203069 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 109984 (3, 11, some (12, 0)) (8672957558963060143448531378430473376183 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 110729 (3, 12, some (3, 9)) (803258490339979143906661500026653117787 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 110760 (3, 12, some (4, 8)) (7577213614207702515565162978336648889831 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 110791 (3, 12, some (5, 7)) (3726832481893808966594239309317203756959 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 110822 (3, 12, some (6, 6)) (924274822761765006535230840555667125093 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 110853 (3, 12, some (7, 5)) (7360797891013716392700510415667853952931 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 110884 (3, 12, some (8, 4)) (1840199472750482392488346216446324642161 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 110915 (3, 12, some (9, 3)) (1848549645511643631058237039304123127841 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrllllr : KTree ℚ :=
  .node V2lrrllllrl 109922 (3, 11, some (10, 2)) (307267614701871988498775928499061405261 / 400000000000000000000000000000000000000 : ℚ) V2lrrllllrr

def V2lrrllll : KTree ℚ :=
  .node V2lrrlllll 109766 (3, 11, some (5, 6)) (1515533581926502321261927644794816641673 / 2000000000000000000000000000000000000000 : ℚ) V2lrrllllr

def V2lrrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 110977 (3, 12, some (11, 1)) (7577213614016377560853555727532630461629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 111008 (3, 12, some (12, 0)) (8032584902856520459851220655687850037989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) (.node (.node .leaf 131104 (4, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131105 (4, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131106 (4, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131107 (4, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131108 (4, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 131109 (4, 0, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131110 (4, 0, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131111 (4, 0, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131112 (4, 0, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 131136 (4, 0, some (1, 0)) (758657776943263798802750812863384031079 / 625000000000000000000000000000000000000 : ℚ) .leaf) 131137 (4, 0, some (1, 1)) (3034631109008438981206654222836092677191 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131138 (4, 0, some (1, 2)) (379328888652745229425172849601328539309 / 312500000000000000000000000000000000000 : ℚ) .leaf) 131139 (4, 0, some (1, 3)) (6069262218368241337681191626078282613183 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131140 (4, 0, some (1, 4)) (303463110917773396773570441178320850383 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131141 (4, 0, some (1, 5)) (12138524436745347898586938746672050186791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131142 (4, 0, some (1, 6)) (12138524436790408253696715532172066679953 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131143 (4, 0, some (1, 7)) (12138524436836930184934584510610671586423 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131144 (4, 0, some (1, 8)) (3034631109261772651788138037299382940771 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 131168 (4, 0, some (2, 0)) (10789799498696671933179215014528329518901 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131169 (4, 0, some (2, 1)) (42147654294749469936130316622369837701 / 39062500000000000000000000000000000000 : ℚ) .leaf) 131170 (4, 0, some (2, 2)) (5394899749660658966827725889847362322829 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131171 (4, 0, some (2, 3)) (10789799499298609663060282353006963569173 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131172 (4, 0, some (2, 4)) (10789799499329198132077278885930711277147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131173 (4, 0, some (2, 5)) (5394899749684625890531873569854251857757 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131174 (4, 0, some (2, 6)) (5394899749705302304415370893604742927299 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131175 (4, 0, some (2, 7)) (10789799499597413873024490799286694900519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131176 (4, 0, some (2, 8)) (5394899749752659041386501300894956490553 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131200 (4, 0, some (3, 0)) (379328888652745229425172849601328539309 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 131201 (4, 0, some (3, 1)) (6069262218368241337681191626078282613183 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 131202 (4, 0, some (3, 2)) (303463110917773396773570441178320850383 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131203 (4, 0, some (3, 3)) (12138524436745347898586938746672050186791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131204 (4, 0, some (3, 4)) (12138524436790408253696715532172066679953 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131205 (4, 0, some (3, 5)) (12138524436836930184934584510610671586423 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131206 (4, 0, some (3, 6)) (3034631109261772651788138037299382940771 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131207 (4, 0, some (3, 7)) (189664444327241919423744186359588314121 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 131208 (4, 0, some (3, 8)) (6069262218915243878883148624446367535501 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131232 (4, 0, some (4, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 131233 (4, 0, some (4, 1)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131234 (4, 0, some (4, 2)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131235 (4, 0, some (4, 3)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrlll : KTree ℚ :=
  .node V2lrrllll 110946 (3, 12, some (10, 2)) (1490732992739786514207064377759878958653 / 2000000000000000000000000000000000000000 : ℚ) V2lrrlllr

def V2lrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 131237 (4, 0, some (4, 5)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131238 (4, 0, some (4, 6)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131239 (4, 0, some (4, 7)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131240 (4, 0, some (4, 8)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf)) 132129 (4, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132130 (4, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132131 (4, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132132 (4, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 132133 (4, 1, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 132134 (4, 1, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132135 (4, 1, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132136 (4, 1, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132160 (4, 1, some (1, 0)) (2946334581584738317388201285186757330483 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132161 (4, 1, some (1, 1)) (11785338331843365516887876645346386157703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132162 (4, 1, some (1, 2)) (2946334583292167579604471207315288018913 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 132163 (4, 1, some (1, 3)) (11785338333198845125866735116299688944771 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132164 (4, 1, some (1, 4)) (11785338333112963124819686267672815323727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132165 (4, 1, some (1, 5)) (1178533833312979580076048855784406255059 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 132166 (4, 1, some (1, 6)) (147316729164653159423186788461039338301 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 132167 (4, 1, some (1, 7)) (589266916660862184399386894678527349403 / 500000000000000000000000000000000000000 : ℚ) .leaf)))) 132168 (4, 1, some (1, 8)) (11785338333401429568170963951918605674937 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132192 (4, 1, some (2, 0)) (10358207517202653615245933909319072225747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132193 (4, 1, some (2, 1)) (10358207519210394017097895206752592489139 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132194 (4, 1, some (2, 2)) (10358207519406589248146602515579939703937 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132195 (4, 1, some (2, 3)) (1294775939917059406179373031401974726431 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132196 (4, 1, some (2, 4)) (2071641503869052613140040990180864726571 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 132197 (4, 1, some (2, 5)) (2589551879845095706344490107197595157147 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132198 (4, 1, some (2, 6)) (10358207519419624229103529999800760707457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132199 (4, 1, some (2, 7)) (5179103759773880228553655757532024760167 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132200 (4, 1, some (2, 8)) (1294775939945611342606340674879615781381 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 132224 (4, 1, some (3, 0)) (10358207519076776159895149503572083077009 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 132225 (4, 1, some (3, 1)) (10358207519430269409265530548091163573757 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132226 (4, 1, some (3, 2)) (10358207519340471905059734070312843760909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132227 (4, 1, some (3, 3)) (10358207519339879495153213561109744036251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132228 (4, 1, some (3, 4)) (2589551879843333345789085504031372289859 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132229 (4, 1, some (3, 5)) (5179103759706173065708269470920293925489 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132230 (4, 1, some (3, 6)) (2589551879878720506652302922234615182063 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 132231 (4, 1, some (3, 7)) (2071641503916219919986997464359271973773 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132232 (4, 1, some (3, 8)) (10358207519865715246686403517319884321289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132256 (4, 1, some (4, 0)) (94282706666031642552129922844788297789 / 80000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (2357067666624452886491093532968824452131 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 132258 (4, 1, some (4, 2)) (2946334583279316690962781694489623872351 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 132259 (4, 1, some (4, 3)) (471413533326233871169203427205430531253 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 132260 (4, 1, some (4, 4)) (11785338333200305569734376885954144703891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132261 (4, 1, some (4, 5)) (184145911458201757711831318071434075777 / 156250000000000000000000000000000000000 : ℚ) .leaf) 132262 (4, 1, some (4, 6)) (11785338333414361114479880628469319991943 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132263 (4, 1, some (4, 7)) (2357067666751388055258755544189927392421 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132264 (4, 1, some (4, 8)) (2357067666412677117687246858179327932121 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 132288 (4, 1, some (5, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132289 (4, 1, some (5, 1)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132290 (4, 1, some (5, 2)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132291 (4, 1, some (5, 3)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132292 (4, 1, some (5, 4)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 132293 (4, 1, some (5, 5)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132294 (4, 1, some (5, 6)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132295 (4, 1, some (5, 7)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) (.node (.node .leaf 133154 (4, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133155 (4, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133156 (4, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133157 (4, 2, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133158 (4, 2, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133159 (4, 2, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133160 (4, 2, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 133185 (4, 2, some (1, 1)) (11563142465940261484558466805973103820363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133186 (4, 2, some (1, 2)) (1156314246753260655602208917091800482783 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (5781571233818825957889551903867614523929 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133188 (4, 2, some (1, 4)) (5781571233770701852611338310731535180397 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133189 (4, 2, some (1, 5)) (11563142467553026875722178904477410982031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133190 (4, 2, some (1, 6)) (11563142467593922594378486677975978682099 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133191 (4, 2, some (1, 7)) (2312628493527592173199018959557032198813 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133192 (4, 2, some (1, 8)) (5781571233903491523161941120580018160223 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (4973076310829230869953838418331499347823 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133217 (4, 2, some (2, 1)) (2486538156098329792425590472685471872527 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 133218 (4, 2, some (2, 2)) (9946152624947953606642527737536166698141 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 133219 (4, 2, some (2, 3)) (248653815622881295354042708573049207907 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133220 (4, 2, some (2, 4)) (4973076312442959643763839007288593268221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133221 (4, 2, some (2, 5)) (2486538156228124459637369311054333452521 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133222 (4, 2, some (2, 6)) (497307631247469764873333182665508261901 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133223 (4, 2, some (2, 7)) (9946152625054470883635860639208051565217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133224 (4, 2, some (2, 8)) (1989230525021971470408089544628669701359 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 133248 (4, 2, some (3, 0)) (9890649539942095455591579927624587510167 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133249 (4, 2, some (3, 1)) (9890649541037538712027572900403369431159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133250 (4, 2, some (3, 2)) (4945324770540910402825205373850780917479 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133251 (4, 2, some (3, 3)) (4945324770520745552171323738396776433281 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133252 (4, 2, some (3, 4)) (2472662385263730003598499054763625061879 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrrll : KTree ℚ :=
  .node V2lrrlll 131236 (4, 0, some (4, 4)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) V2lrrllr

def V2lrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 133254 (4, 2, some (3, 6)) (9890649541174873036903764759800771002327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133255 (4, 2, some (3, 7)) (1978129908251391145966503894589985995273 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133256 (4, 2, some (3, 8)) (9890649541506723110298835657289038788709 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (2486538156195859446896764493056213188823 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133281 (4, 2, some (4, 1)) (2486538156237326212189934492484972191001 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 133282 (4, 2, some (4, 2)) (9946152624884881565924803663138702700197 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133283 (4, 2, some (4, 3)) (9946152624894515728785237742920075152967 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133284 (4, 2, some (4, 4)) (2486538156232010112790808708201748575199 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133285 (4, 2, some (4, 5)) (994615262500395618856318769937354701653 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 133286 (4, 2, some (4, 6)) (621634539067807014972614224431760892761 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 133287 (4, 2, some (4, 7)) (4973076312651220515305613566677589078079 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133288 (4, 2, some (4, 8)) (1989230525007879331779268347144067116851 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133312 (4, 2, some (5, 0)) (2890785616916622468077680041205924128273 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133313 (4, 2, some (5, 1)) (5781571233773135437851732839483224253237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133314 (4, 2, some (5, 2)) (11563142467546470705236711540596292217461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133315 (4, 2, some (5, 3)) (462525698703413508293431063022864657929 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 133316 (4, 2, some (5, 4)) (5781571233814548759925810146716977987271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133317 (4, 2, some (5, 5)) (11563142467766943337777554006404118743731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133318 (4, 2, some (5, 6)) (11563142467827283430827967635231629926093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133319 (4, 2, some (5, 7)) (11563142468255301966075702560719690104499 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133344 (4, 2, some (6, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 133345 (4, 2, some (6, 1)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133346 (4, 2, some (6, 2)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133347 (4, 2, some (6, 3)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133348 (4, 2, some (6, 4)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133349 (4, 2, some (6, 5)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133350 (4, 2, some (6, 6)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134144 (4, 3, none) (0 : ℚ) (.node (.node (.node .leaf 134179 (4, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134181 (4, 3, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134182 (4, 3, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 134183 (4, 3, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134184 (4, 3, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134210 (4, 3, some (1, 2)) (5705206565719584925123611261491947152199 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134211 (4, 3, some (1, 3)) (11410413131592456426713796968784397980283 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134212 (4, 3, some (1, 4)) (5705206565744797383044283513497369438543 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134213 (4, 3, some (1, 5)) (1426301641437230757443988123264854700793 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 134214 (4, 3, some (1, 6)) (2282082626307540227107331223501209091903 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134215 (4, 3, some (1, 7)) (5705206565790544520809445761041678397741 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134216 (4, 3, some (1, 8)) (2852603282935046896005772845524407182761 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134241 (4, 3, some (2, 1)) (9629737161694524783641577306939200453661 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134242 (4, 3, some (2, 2)) (9629737162507401695517045970303968793013 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 134244 (4, 3, some (2, 4)) (9629737162475360655423636080947482346189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134245 (4, 3, some (2, 5)) (4814868581249989402080598377838663193629 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134246 (4, 3, some (2, 6)) (9629737162535102207322468959173460746119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134247 (4, 3, some (2, 7)) (4814868581314054373004893975475759574561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134248 (4, 3, some (2, 8)) (2407434290673256424120298117292200700613 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 134272 (4, 3, some (3, 0)) (1181247758348602347474843982668723734147 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134273 (4, 3, some (3, 1)) (9449982068599936926775063827593425827611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134274 (4, 3, some (3, 2)) (4724991034406871703396203755872127733841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134275 (4, 3, some (3, 3)) (1181247758597867940477313969256854858687 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 134276 (4, 3, some (3, 4)) (9449982068785489160408838195822163590863 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 134277 (4, 3, some (3, 5)) (9449982068816011139399538730807604484699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134278 (4, 3, some (3, 6)) (9449982068872551675584423795934688185033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134279 (4, 3, some (3, 7)) (944998206895743245708468688269825270077 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 134280 (4, 3, some (3, 8)) (9449982069078694123411052415167018474353 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134304 (4, 3, some (4, 0)) (2362495517042926694797680190142106760229 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134305 (4, 3, some (4, 1)) (4724991034402233076503095968743024337837 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134306 (4, 3, some (4, 2)) (1181247758599370173429388567638915211661 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134307 (4, 3, some (4, 3)) (9449982068779226862738019813789494226193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134308 (4, 3, some (4, 4)) (2362495517200634602469948836871984105739 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134309 (4, 3, some (4, 5)) (472499103442284880460953919206100851119 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 134310 (4, 3, some (4, 6)) (1181247758615293622449495990882002793891 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 134311 (4, 3, some (4, 7)) (9449982069009216735338604468224579422673 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 134312 (4, 3, some (4, 8)) (295311939656886874991350640826969104227 / 312500000000000000000000000000000000000 : ℚ) .leaf) 134336 (4, 3, some (5, 0)) (9629737162442361503880619818162528234209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134337 (4, 3, some (5, 1)) (962973716253042802811934599474344304573 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134338 (4, 3, some (5, 2)) (4814868581237666459611170811759214505367 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134339 (4, 3, some (5, 3)) (481486858124638205360931571446881181999 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 134340 (4, 3, some (5, 4)) (9629737162526645222755120325936889193471 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134341 (4, 3, some (5, 5)) (4814868581303257694483307350464818364141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134342 (4, 3, some (5, 6)) (9629737162683163818727937490557762910063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134343 (4, 3, some (5, 7)) (9629737162901790829279306236334633851229 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134368 (4, 3, some (6, 0)) (2852603282901078383391589284546123925917 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 134369 (4, 3, some (6, 1)) (2282082626298319193507950834728391641223 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134370 (4, 3, some (6, 2)) (28526032828737876008581752706324356971 / 25000000000000000000000000000000000000 : ℚ) .leaf) 134371 (4, 3, some (6, 3)) (5705206565767085672900153646496360318683 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134372 (4, 3, some (6, 4)) (11410413131577444759744092751968097143313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134373 (4, 3, some (6, 5)) (11410413131723724728825335432134462844483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134374 (4, 3, some (6, 6)) (2282082626353045579590532445476142641113 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 134400 (4, 3, some (7, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134401 (4, 3, some (7, 1)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134402 (4, 3, some (7, 2)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134403 (4, 3, some (7, 3)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134404 (4, 3, some (7, 4)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrlrl : KTree ℚ :=
  .node V2lrrlrll 134243 (4, 3, some (2, 3)) (9629737162515717723116596975476265508891 / 10000000000000000000000000000000000000000 : ℚ) V2lrrlrlr

def V2lrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135204 (4, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135205 (4, 4, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135206 (4, 4, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135207 (4, 4, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 135208 (4, 4, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135235 (4, 4, some (1, 3)) (5649480088010611447940495101197084608301 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135236 (4, 4, some (1, 4)) (564948008795689450860462795845308673419 / 500000000000000000000000000000000000000 : ℚ) .leaf) 135237 (4, 4, some (1, 5)) (11298960175919683344144893945505960806687 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135238 (4, 4, some (1, 6)) (11298960175958795135540470763523805326109 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135239 (4, 4, some (1, 7)) (2824740044000427663708488870333409472717 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135240 (4, 4, some (1, 8)) (2824740044038453790978097111788819454311 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135266 (4, 4, some (2, 2)) (9388389994031726199307422714054760827233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135267 (4, 4, some (2, 3)) (1173548749260112465200006377481860125821 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135268 (4, 4, some (2, 4)) (9388389994032691896726655084676618437523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135269 (4, 4, some (2, 5)) (9388389994054120150873391021588497817493 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135270 (4, 4, some (2, 6)) (4694194997043959711102639631660702717933 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135271 (4, 4, some (2, 7)) (2347097498543388574243638599303611612557 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135272 (4, 4, some (2, 8)) (586774374640000059167310115216511959047 / 625000000000000000000000000000000000000 : ℚ) .leaf) 135297 (4, 4, some (3, 1)) (2276652468800342772395257436124958694967 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 135298 (4, 4, some (3, 2)) (9106609875609623111767038729728492179019 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 135299 (4, 4, some (3, 3)) (1138326234448964339175060283995871799843 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 135300 (4, 4, some (3, 4)) (9106609875584620543209326908597438597279 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135301 (4, 4, some (3, 5)) (284581558612859271536723132515136103557 / 312500000000000000000000000000000000000 : ℚ) .leaf) 135302 (4, 4, some (3, 6)) (9106609875661232864927804877321149556603 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135303 (4, 4, some (3, 7)) (2276652468933946837492774122588953812803 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135304 (4, 4, some (3, 8)) (22766524689612960954772078987609925231 / 25000000000000000000000000000000000000 : ℚ) .leaf)) 135328 (4, 4, some (4, 0)) (4495749790767187128584249611028246608847 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135329 (4, 4, some (4, 1)) (71931996661551760363063357125326110871 / 80000000000000000000000000000000000000 : ℚ) .leaf) 135330 (4, 4, some (4, 2)) (8991499582784357286262369947689208789619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135331 (4, 4, some (4, 3)) (8991499582764692722440114525112810117503 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135332 (4, 4, some (4, 4)) (2247874895694458871672487023129227532999 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 135333 (4, 4, some (4, 5)) (8991499582811262145923175591634347847217 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135334 (4, 4, some (4, 6)) (1798299916574550232144525054364347315839 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135335 (4, 4, some (4, 7)) (8991499582950893951893684856889211416177 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135336 (4, 4, some (4, 8)) (899149958299961137939025649724090127599 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135360 (4, 4, some (5, 0)) (2276652468800342772395257436124958694967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (9106609875609623111767038729728492179019 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135362 (4, 4, some (5, 2)) (1138326234448964339175060283995871799843 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135363 (4, 4, some (5, 3)) (9106609875584620543209326908597438597279 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135364 (4, 4, some (5, 4)) (284581558612859271536723132515136103557 / 312500000000000000000000000000000000000 : ℚ) .leaf) 135365 (4, 4, some (5, 5)) (9106609875661232864927804877321149556603 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135366 (4, 4, some (5, 6)) (2276652468933946837492774122588953812803 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135392 (4, 4, some (6, 0)) (9388389994031726199307422714054760827233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135393 (4, 4, some (6, 1)) (1173548749260112465200006377481860125821 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135394 (4, 4, some (6, 2)) (9388389994032691896726655084676618437523 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135395 (4, 4, some (6, 3)) (9388389994054120150873391021588497817493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135396 (4, 4, some (6, 4)) (4694194997043959711102639631660702717933 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 135397 (4, 4, some (6, 5)) (2347097498543388574243638599303611612557 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135398 (4, 4, some (6, 6)) (586774374640000059167310115216511959047 / 625000000000000000000000000000000000000 : ℚ) .leaf) 135424 (4, 4, some (7, 0)) (5649480088010611447940495101197084608301 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135425 (4, 4, some (7, 1)) (564948008795689450860462795845308673419 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 135426 (4, 4, some (7, 2)) (11298960175919683344144893945505960806687 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135427 (4, 4, some (7, 3)) (11298960175958795135540470763523805326109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135428 (4, 4, some (7, 4)) (2824740044000427663708488870333409472717 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135429 (4, 4, some (7, 5)) (2824740044038453790978097111788819454311 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135456 (4, 4, some (8, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135457 (4, 4, some (8, 1)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135458 (4, 4, some (8, 2)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135459 (4, 4, some (8, 3)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135460 (4, 4, some (8, 4)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136192 (4, 5, none) (0 : ℚ) .leaf) 136229 (4, 5, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136230 (4, 5, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136232 (4, 5, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136260 (4, 5, some (1, 4)) (11214035515610142693558209777293753386797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136261 (4, 5, some (1, 5)) (1121403551561429827194609972911145517121 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136262 (4, 5, some (1, 6)) (5607017757826426296646164860544747227947 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136263 (4, 5, some (1, 7)) (11214035515695409385494168317365350216829 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136264 (4, 5, some (1, 8)) (700877219740145081875389659409080072593 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136291 (4, 5, some (2, 3)) (9200599642568807670777694782715512658969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136292 (4, 5, some (2, 4)) (9200599642514164006319667105871794236303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136293 (4, 5, some (2, 5)) (143759369414581720246921730980240108059 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 136294 (4, 5, some (2, 6)) (9200599642566018315630512480510399502959 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 136295 (4, 5, some (2, 7)) (36802398570586789033620717785144124803 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136296 (4, 5, some (2, 8)) (4600299821356066259835167126609029869093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136322 (4, 5, some (3, 2)) (4420512277734964341567319457027388338637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136323 (4, 5, some (3, 3)) (8841024555472689852365078397453127870199 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136324 (4, 5, some (3, 4)) (1768204911091390546330164740549760256881 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136325 (4, 5, some (3, 5)) (221025613887024854603780890981904947841 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 136326 (4, 5, some (3, 6)) (884102455552621779283871685703008183633 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136327 (4, 5, some (3, 7)) (1105128069449739983998017285663177139023 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136328 (4, 5, some (3, 8)) (110512806946179972228407573346073408379 / 125000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (1726499422559481810471920197005299975441 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 136354 (4, 5, some (4, 2)) (8632497113019033910697934188513987545243 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrlrrr : KTree ℚ :=
  .node V2lrrlrrrl 136231 (4, 5, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) V2lrrlrrrr

def V2lrrlrr : KTree ℚ :=
  .node V2lrrlrrl 135367 (4, 4, some (5, 7)) (22766524689612960954772078987609925231 / 25000000000000000000000000000000000000 : ℚ) V2lrrlrrr

def V2lrrlr : KTree ℚ :=
  .node V2lrrlrl 134405 (4, 3, some (7, 5)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) V2lrrlrr

def V2lrrl : KTree ℚ :=
  .node V2lrrll 133253 (4, 2, some (3, 5)) (9890649541088913858901943675973858306127 / 10000000000000000000000000000000000000000 : ℚ) V2lrrlr

def V2lrrrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136356 (4, 5, some (4, 4)) (1726499422601370042000806058624426215687 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136357 (4, 5, some (4, 5)) (863249711303614264386325747693460203891 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 136358 (4, 5, some (4, 6)) (86324971130909120946850549130079781707 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136359 (4, 5, some (4, 7)) (8632497113161500670659114646397790052199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136360 (4, 5, some (4, 8)) (1726499422643449685646648054349081081731 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 136384 (4, 5, some (5, 0)) (539531069510364032107028854914643854457 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136385 (4, 5, some (5, 1)) (8632497112970099013446762630371391004431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136386 (4, 5, some (5, 2)) (1079062139126132181218096624133975877639 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136387 (4, 5, some (5, 3)) (8632497112998361333089523096856596068717 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136388 (4, 5, some (5, 4)) (4316248556508584863830450013623931859787 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 136389 (4, 5, some (5, 5)) (8632497113054736298356076707151368086649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136390 (4, 5, some (5, 6)) (1079062139140060464755746412677260326227 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136391 (4, 5, some (5, 7)) (269765534787595916007389327300306932457 / 312500000000000000000000000000000000000 : ℚ) .leaf) 136416 (4, 5, some (6, 0)) (353640982207953976620345929695747204799 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136417 (4, 5, some (6, 1)) (8841024555481258044190915421693357473709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136418 (4, 5, some (6, 2)) (4420512277731317433919786965337096118313 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136419 (4, 5, some (6, 3)) (4420512277730969583554602984976731765411 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136420 (4, 5, some (6, 4)) (8841024555490296613866789349019301664721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136421 (4, 5, some (6, 5)) (1105128069443269796184070198047484818623 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136422 (4, 5, some (6, 6)) (8841024555615918665876937930700496427651 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136448 (4, 5, some (7, 0)) (9200599642530412381984646310941280524217 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136450 (4, 5, some (7, 2)) (4600299821257305710724352817025250015807 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136451 (4, 5, some (7, 3)) (575037477658646127107932043475715390337 / 625000000000000000000000000000000000000 : ℚ) .leaf) 136452 (4, 5, some (7, 4)) (2300149910642981775846771104096213570313 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136453 (4, 5, some (7, 5)) (9200599642662925901094143326068235906797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136480 (4, 5, some (8, 0)) (11214035515712180565651059407393089753079 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136481 (4, 5, some (8, 1)) (5607017757804333811778545833234857560093 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136482 (4, 5, some (8, 2)) (11214035515616285219073491300175651624277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136483 (4, 5, some (8, 3)) (5607017757827727186905677230392795274281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136484 (4, 5, some (8, 4)) (2242807103139619111455319388887531412413 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 136512 (4, 5, some (9, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 136513 (4, 5, some (9, 1)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136514 (4, 5, some (9, 2)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136515 (4, 5, some (9, 3)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137216 (4, 6, none) (0 : ℚ) (.node (.node .leaf 137254 (4, 6, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137255 (4, 6, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 137256 (4, 6, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137285 (4, 6, some (1, 5)) (11147171728634994433153308239318516633417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137286 (4, 6, some (1, 6)) (5573585864336557575766640749268040460869 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137287 (4, 6, some (1, 7)) (2229434345743078047157610179538681908867 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 137288 (4, 6, some (1, 8)) (11147171728858295485319043529159766519407 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrrlll : KTree ℚ :=
  .node V2lrrrllll 136449 (4, 5, some (7, 1)) (2300149910639412413304326059754228787559 / 2500000000000000000000000000000000000000 : ℚ) V2lrrrlllr

def V2lrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137317 (4, 6, some (2, 5)) (2262784959963058886036589094690514891667 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137318 (4, 6, some (2, 6)) (9051139839884231428620641959738363854121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137319 (4, 6, some (2, 7)) (9051139839961354433184865162256985136793 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137320 (4, 6, some (2, 8)) (141424060000390374725398098431412986801 / 156250000000000000000000000000000000000 : ℚ) .leaf) 137347 (4, 6, some (3, 3)) (8631982024833060389224014660691561459469 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137348 (4, 6, some (3, 4)) (8631982024809926556779875345731075027889 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137349 (4, 6, some (3, 5)) (8631982024831749634992499672845100347049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137350 (4, 6, some (3, 6)) (4315991012436883199386428825480223590427 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137351 (4, 6, some (3, 7)) (2157995506235827296413570408137818546509 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 137352 (4, 6, some (3, 8)) (1726396405006033251293858537573776670647 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 137378 (4, 6, some (4, 2)) (4176429271808414697598950148492228917809 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137379 (4, 6, some (4, 3)) (1670571708721422379543915947356148883093 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137380 (4, 6, some (4, 4)) (8352858543607129192716669260217707540781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137381 (4, 6, some (4, 5)) (3341143417453324295608227644353248949 / 4000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137382 (4, 6, some (4, 6)) (835285854368323392751941899014396079703 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 137383 (4, 6, some (4, 7)) (1044107317968730913218419754700356372439 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 137384 (4, 6, some (4, 8)) (2088214635951571815462768669862793241859 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137409 (4, 6, some (5, 1)) (826094024155157965668200908729386936947 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 137410 (4, 6, some (5, 2)) (4130470120840157679811032447355202105239 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137411 (4, 6, some (5, 3)) (4130470120834014658221023412269746755879 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 137412 (4, 6, some (5, 4)) (4130470120839031842016158855557546778141 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137414 (4, 6, some (5, 6)) (4130470120882534728768893538727116783663 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137415 (4, 6, some (5, 7)) (4130470120919713659837880027891557533963 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137440 (4, 6, some (6, 0)) (65256707367201958258795897683018328619 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137441 (4, 6, some (6, 1)) (2088214635898085092720455284099924917713 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137442 (4, 6, some (6, 2)) (4176429271805065738502136749579709771431 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 137443 (4, 6, some (6, 3)) (2088214635900641955154731897559192268211 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137444 (4, 6, some (6, 4)) (167057170872496037825585055017397797741 / 200000000000000000000000000000000000000 : ℚ) .leaf) 137445 (4, 6, some (6, 5)) (8352858543666499295533649876520350929511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137446 (4, 6, some (6, 6)) (2088214635933266592848787335568485041197 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 137472 (4, 6, some (7, 0)) (431599101231365735503799962929024761537 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 137473 (4, 6, some (7, 1)) (4315991012415965994524967594942711623371 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137474 (4, 6, some (7, 2)) (1726396404962937351315067231193033422231 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137475 (4, 6, some (7, 3)) (4315991012409382558620385545313641732483 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137476 (4, 6, some (7, 4)) (4315991012423885952785543623999157962231 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137477 (4, 6, some (7, 5)) (431599101245459890525311615193772771349 / 500000000000000000000000000000000000000 : ℚ) .leaf) 137504 (4, 6, some (8, 0)) (4525569919930621901816775471724538932967 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 137505 (4, 6, some (8, 1)) (9051139839875020935820604484453845766613 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137506 (4, 6, some (8, 2)) (1810227967967193156488294679122561639309 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137507 (4, 6, some (8, 3)) (9051139839861124379689668509823702065927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137508 (4, 6, some (8, 4)) (226278495997361868348820766338972973347 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 137536 (4, 6, some (9, 0)) (2786792932182513894856938794486596918613 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrrllr : KTree ℚ :=
  .node V2lrrrllrl 137413 (4, 6, some (5, 5)) (826094024170975963991866792989077899057 / 1000000000000000000000000000000000000000 : ℚ) V2lrrrllrr

def V2lrrrll : KTree ℚ :=
  .node V2lrrrlll 137316 (4, 6, some (2, 4)) (9051139839834974224008629502042987486373 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrllr

def V2lrrrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 137538 (4, 6, some (9, 2)) (11147171728638505721930886356680478985043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137539 (4, 6, some (9, 3)) (5573585864338856480103910658195680230323 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137568 (4, 6, some (10, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137569 (4, 6, some (10, 1)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137570 (4, 6, some (10, 2)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138240 (4, 7, none) (0 : ℚ) (.node (.node (.node .leaf 138279 (4, 7, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138280 (4, 7, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138310 (4, 7, some (1, 6)) (11093159443377416918297874098571946456487 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138311 (4, 7, some (1, 7)) (11093159443419464901933312969719841673157 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138341 (4, 7, some (2, 5)) (8929701409896463414206288153555864639053 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138342 (4, 7, some (2, 6)) (446485070496391180499829466292347388611 / 500000000000000000000000000000000000000 : ℚ) .leaf) 138343 (4, 7, some (2, 7)) (1785940282000454513091979061267271344451 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138344 (4, 7, some (2, 8)) (8929701410063923981685948678936785447397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138372 (4, 7, some (3, 4)) (105800498792985437888613202449744752457 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 138373 (4, 7, some (3, 5)) (846403990345889247313679891936656461441 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138374 (4, 7, some (3, 6)) (8464039903498515576655838360867618238401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138375 (4, 7, some (3, 7)) (846403990356638514581283408681373494841 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 138376 (4, 7, some (3, 8)) (8464039903645793090679946163265016891683 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138403 (4, 7, some (4, 3)) (2032822382071188305429870333817704659297 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrlrll : KTree ℚ :=
  .node V2lrrrlrlll 138312 (4, 7, some (1, 8)) (11093159443559185287731004922022735235757 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrlrllr

def V2lrrrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138405 (4, 7, some (4, 5)) (8131289528302372491495567896692145005479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138406 (4, 7, some (4, 6)) (4065644764174323968760349378096903363043 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138407 (4, 7, some (4, 7)) (1016411191051569412127370531839568760041 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138408 (4, 7, some (4, 8)) (4065644764234049503581789925567261584413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138434 (4, 7, some (5, 2)) (8043647250024611150025390726042834479741 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138435 (4, 7, some (5, 3)) (8043647250021442570934845892992861913821 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138436 (4, 7, some (5, 4)) (1005455906252524978169037878170432029647 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138437 (4, 7, some (5, 5)) (2010911812512529298956038392944148556357 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 138438 (4, 7, some (5, 6)) (804364725010329534333737019457400211971 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 138439 (4, 7, some (5, 7)) (804364725016916818952833598933583844707 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138466 (4, 7, some (6, 2)) (804364725001726173904600172758629218647 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 138467 (4, 7, some (6, 3)) (8043647250018334958222376177553302030819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138468 (4, 7, some (6, 4)) (8043647250024705912879805027858607860657 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138469 (4, 7, some (6, 5)) (4021823625031316950920937790573146757733 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138470 (4, 7, some (6, 6)) (8043647250117250761594481490302039826979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138496 (4, 7, some (7, 0)) (8131289527838701687341466881473525313601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138497 (4, 7, some (7, 1)) (406564476413743604491886288747799892889 / 500000000000000000000000000000000000000 : ℚ) .leaf) 138498 (4, 7, some (7, 2)) (8131289528281937850825842250533132715513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138499 (4, 7, some (7, 3)) (40656447641388873517704479295382110851 / 50000000000000000000000000000000000000 : ℚ) (.node .leaf 138500 (4, 7, some (7, 4)) (8131289528301677231406767947555381052289 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrlrlr : KTree ℚ :=
  .node V2lrrrlrlrl 138465 (4, 7, some (6, 1)) (2010911812488771427039470988945415431961 / 2500000000000000000000000000000000000000 : ℚ) V2lrrrlrlrr

def V2lrrrlrl : KTree ℚ :=
  .node V2lrrrlrll 138404 (4, 7, some (4, 4)) (4065644764139300493561859168819843706781 / 5000000000000000000000000000000000000000 : ℚ) V2lrrrlrlr

def V2lrrrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138528 (4, 7, some (8, 0)) (1058004987914466206790330592207588733033 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138529 (4, 7, some (8, 1)) (8464039903458326347754343792104583615553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138530 (4, 7, some (8, 2)) (2116009975860737941597921001808230157671 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138531 (4, 7, some (8, 3)) (8464039903450676899702567321802282767583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138532 (4, 7, some (8, 4)) (8464039903479958825483531786816102097233 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138560 (4, 7, some (9, 0)) (1785940281982613283397134729224834264863 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138561 (4, 7, some (9, 1)) (4464850704959027563631019638069525121661 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138562 (4, 7, some (9, 2)) (8929701409882146693741088038543625853337 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138563 (4, 7, some (9, 3)) (8929701409908251897213034274668192384181 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138592 (4, 7, some (10, 0)) (5546579721716231145540833930978087970797 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138594 (4, 7, some (10, 2)) (11093159443344360369171955559023402708573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138624 (4, 7, some (11, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138625 (4, 7, some (11, 1)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139304 (4, 8, some (0, 8)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 139335 (4, 8, some (1, 7)) (552430872863471235352855271649885342039 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 139336 (4, 8, some (1, 8)) (5524308728703276501389865466916757409173 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139366 (4, 8, some (2, 6)) (1765847695509275567774679828919043293951 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139367 (4, 8, some (2, 7)) (8829238477618743461594638386388834980617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139368 (4, 8, some (2, 8)) (8829238477678474254758053420934421189159 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139397 (4, 8, some (3, 5)) (260204012896835047803711937423710169753 / 312500000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrlrrl : KTree ℚ :=
  .node V2lrrrlrrll 138593 (4, 7, some (10, 1)) (2773289860833594239427585868706453451199 / 2500000000000000000000000000000000000000 : ℚ) V2lrrrlrrlr

def V2lrrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139399 (4, 8, some (3, 7)) (8326528412803032411869494174643495989483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139400 (4, 8, some (3, 8)) (41632642064382518835795875009498457919 / 50000000000000000000000000000000000000 : ℚ) .leaf) 139428 (4, 8, some (4, 4)) (7952244309143169092240464312576120272287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139429 (4, 8, some (4, 5)) (7952244309165025835882175581716436174741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139430 (4, 8, some (4, 6)) (1590448861841692477099643509189735154897 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 139431 (4, 8, some (4, 7)) (397612215463522090023848838645766095961 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139432 (4, 8, some (4, 8)) (3976122154662278805527115878475595093677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139459 (4, 8, some (5, 3)) (984177595273394229026890634512492397761 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 139460 (4, 8, some (5, 4)) (7873420762182126130750717325074385599131 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139461 (4, 8, some (5, 5)) (1968355190552239107604376062089230602301 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139463 (4, 8, some (5, 7)) (3936710381159885515390294696691265309533 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139490 (4, 8, some (6, 2)) (7867562134932856252999000741046270669869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139491 (4, 8, some (6, 3)) (7867562134933080544130465656078727678419 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139492 (4, 8, some (6, 4)) (196689053373372385460012228195008098557 / 250000000000000000000000000000000000000 : ℚ) .leaf) 139493 (4, 8, some (6, 5)) (7867562134968505591397598461418063520533 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139494 (4, 8, some (6, 6)) (7867562135018509624786957047260247101889 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139521 (4, 8, some (7, 1)) (984177595267932416306103313377528994123 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 139522 (4, 8, some (7, 2)) (7873420762178567732406870870045085191817 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139523 (4, 8, some (7, 3)) (1968355190545406136949219955080661448123 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 139524 (4, 8, some (7, 4)) (1574684152438359319141753790782709699843 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrlrrr : KTree ℚ :=
  .node V2lrrrlrrrl 139462 (4, 8, some (5, 6)) (7873420762260544444645286409849659772269 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrlrrrr

def V2lrrrlrr : KTree ℚ :=
  .node V2lrrrlrrl 139398 (4, 8, some (3, 6)) (4163264206368245518153706025487183896127 / 5000000000000000000000000000000000000000 : ℚ) V2lrrrlrrr

def V2lrrrlr : KTree ℚ :=
  .node V2lrrrlrl 138501 (4, 7, some (7, 5)) (101641119104343036630777984482870324991 / 125000000000000000000000000000000000000 : ℚ) V2lrrrlrr

def V2lrrrl : KTree ℚ :=
  .node V2lrrrll 137537 (4, 6, some (9, 1)) (11147171728629566965907083731280470606451 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrlr

def V2lrrrrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139552 (4, 8, some (8, 0)) (7952244308827341408933448912379914425389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139553 (4, 8, some (8, 1)) (3976122154572633149214580052645972577167 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139554 (4, 8, some (8, 2)) (1590448861829323856976700648296186427921 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139555 (4, 8, some (8, 3)) (7952244309145486838245878105486310690451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139556 (4, 8, some (8, 4)) (7952244309170341690342542612854063201047 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139584 (4, 8, some (9, 0)) (4163264206298408515737959090077404142697 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139585 (4, 8, some (9, 1)) (4163264206348624809232293222137200313867 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139586 (4, 8, some (9, 2)) (832652841268373998855142497754703708553 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 139587 (4, 8, some (9, 3)) (4163264206347159843187193428560461836551 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 139616 (4, 8, some (10, 0)) (353169539101490051037892453822239316859 / 400000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139618 (4, 8, some (10, 2)) (1765847695500570940083360009071080757111 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139648 (4, 8, some (11, 0)) (11048617457281068603658332424080672828573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139649 (4, 8, some (11, 1)) (5524308728592469378074026201792443147037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139680 (4, 8, some (12, 0)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 140360 (4, 9, some (1, 8)) (5505627645566988461109610971129516543921 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 140391 (4, 9, some (2, 7)) (349793205270281869432045707950510659253 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140392 (4, 9, some (2, 8)) (546551883238437190244420422730391295711 / 625000000000000000000000000000000000000 : ℚ) .leaf) 140422 (4, 9, some (3, 6)) (32078267463654296912921100292646517417 / 39062500000000000000000000000000000000 : ℚ) .leaf) 140423 (4, 9, some (3, 7)) (4106018235380482065399282386777052877347 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 140424 (4, 9, some (3, 8)) (8212036470829595667545314880748418438197 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrrlll : KTree ℚ :=
  .node V2lrrrrllll 139617 (4, 8, some (10, 1)) (1765847695507244395869653850409711047889 / 2000000000000000000000000000000000000000 : ℚ) V2lrrrrlllr

def V2lrrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140454 (4, 9, some (4, 6)) (7804901991491741617172808232339556806657 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140455 (4, 9, some (4, 7)) (7804901991552294390717869443906938956323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140456 (4, 9, some (4, 8)) (3902450995802420758594561985603026299109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140484 (4, 9, some (5, 4)) (7717346690248414966167873527098615465047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140485 (4, 9, some (5, 5)) (3858673345136405245465757170596892553061 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 140486 (4, 9, some (5, 6)) (771734669032303791483526483713153991713 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140487 (4, 9, some (5, 7)) (771734669037720043707946895175998394313 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 140515 (4, 9, some (6, 3)) (76951169949510718923910523055431094957 / 100000000000000000000000000000000000000 : ℚ) .leaf) 140516 (4, 9, some (6, 4)) (7695116994949365753172700799243274298787 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 140517 (4, 9, some (6, 5)) (7695116994979606213850837887472562547347 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140546 (4, 9, some (7, 2)) (7695116994945316955266348596640070911567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140547 (4, 9, some (7, 3)) (3847558497474307368655601414593726050457 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140548 (4, 9, some (7, 4)) (480944812184531699982634640740441814093 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140549 (4, 9, some (7, 5)) (76951169949889219681404089431042855947 / 100000000000000000000000000000000000000 : ℚ) .leaf) 140577 (4, 9, some (8, 1)) (7717346690224894754568943914585198069103 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140578 (4, 9, some (8, 2)) (3858673345122347933119999124927857801177 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140579 (4, 9, some (8, 3)) (3858673345124465427107786526036149058453 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140580 (4, 9, some (8, 4)) (7717346690262334904880402793168173423207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140608 (4, 9, some (9, 0)) (7804901991197143446501219167457899084819 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 140609 (4, 9, some (9, 1)) (7804901991435487179801579056828110767639 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrrllr : KTree ℚ :=
  .node V2lrrrrllrl 140518 (4, 9, some (6, 6)) (1923779248757153337345560720062716847693 / 2500000000000000000000000000000000000000 : ℚ) V2lrrrrllrr

def V2lrrrrll : KTree ℚ :=
  .node V2lrrrrlll 140453 (4, 9, some (4, 5)) (7804901991450574172781015797779491198049 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrrllr

def V2lrrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140611 (4, 9, some (9, 3)) (1560980398287044356023221818594477332449 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 140640 (4, 9, some (10, 0)) (2053009117646262143124836176924125825287 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140641 (4, 9, some (10, 1)) (4106018235328423655907441460644162670391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140642 (4, 9, some (10, 2)) (8212036470645046127343210176901159640987 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140672 (4, 9, some (11, 0)) (4372415065840611530864448864769779981127 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 140673 (4, 9, some (11, 1)) (8744830131675914854049718835745304659511 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140704 (4, 9, some (12, 0)) (2752813822752380737240113446806672078999 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 141416 (4, 10, some (2, 8)) (1084119694908521297536605070994489976877 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 141447 (4, 10, some (3, 7)) (8115319285100051665130155345185501884739 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 141448 (4, 10, some (3, 8)) (253603727661395747702873163232524508889 / 312500000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141479 (4, 10, some (4, 7)) (7681690367655412402454768052793409354287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141480 (4, 10, some (4, 8)) (7681690367706406374772303388875954779603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141509 (4, 10, some (5, 5)) (3788833954796950913318838448524659247903 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141510 (4, 10, some (5, 6)) (1515533581928592809404092034047100938459 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 141511 (4, 10, some (5, 7)) (3788833954846576203486390373734410220971 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 141540 (4, 10, some (6, 4)) (3768293531886274819788382484884158029851 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 141541 (4, 10, some (6, 5)) (753658706380010796400611807345878176223 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 141542 (4, 10, some (6, 6)) (7536587063848195791391322631174728812691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141571 (4, 10, some (7, 3)) (188025368879544689148708841130384612567 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 141572 (4, 10, some (7, 4)) (7521014755182393049957427937023009762891 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrrlrl : KTree ℚ :=
  .node V2lrrrrlrll 141478 (4, 10, some (4, 6)) (1920422591898987240375402426663522618419 / 2500000000000000000000000000000000000000 : ℚ) V2lrrrrlrlr

def V2lrrrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141602 (4, 10, some (8, 2)) (7536587063766844921442285211349024742573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141603 (4, 10, some (8, 3)) (7536587063772604325966761549130517132481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141604 (4, 10, some (8, 4)) (3768293531889486796263488493812233229763 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141633 (4, 10, some (9, 1)) (7577667909556944626669640554452070036001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141634 (4, 10, some (9, 2)) (3788833954783794194232503568864748512649 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 141635 (4, 10, some (9, 3)) (7577667909572762130856994960908511695403 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 141664 (4, 10, some (10, 0)) (1920422591840464423234298214435409845283 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 141665 (4, 10, some (10, 1)) (7681690367544470690215736144254557773777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141666 (4, 10, some (10, 2)) (240052823985656732853512464220428616203 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 141696 (4, 10, some (11, 0)) (8115319284945582224468005224233792114579 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 141728 (4, 10, some (12, 0)) (8672957559140317561619648416622916938687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142472 (4, 11, some (3, 8)) (100407311292123891554419789259179452417 / 125000000000000000000000000000000000000 : ℚ) .leaf) 142503 (4, 11, some (4, 7)) (7577213614163382285104654388772618886337 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 142504 (4, 11, some (4, 8)) (236787925444153168858478735989158845037 / 312500000000000000000000000000000000000 : ℚ) .leaf) 142534 (4, 11, some (5, 6)) (745366496376392813704692854241827920689 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V2lrrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 142565 (4, 11, some (6, 5)) (1478839716411478305657581843922343309367 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 142566 (4, 11, some (6, 6)) (7394198582104651267294885140681500307673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142596 (4, 11, some (7, 4)) (7360797891005175917780743462984571692289 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 142597 (4, 11, some (7, 5)) (1472159578207039700738931306515193419343 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2lrrrrlrrr : KTree ℚ :=
  .node V2lrrrrlrrrl 142535 (4, 11, some (5, 7)) (3726832481905460859542830944006976312259 / 5000000000000000000000000000000000000000 : ℚ) V2lrrrrlrrrr

def V2lrrrrlrr : KTree ℚ :=
  .node V2lrrrrlrrl 141697 (4, 10, some (11, 1)) (4057659642498607502217457330467879206261 / 5000000000000000000000000000000000000000 : ℚ) V2lrrrrlrrr

def V2lrrrrlr : KTree ℚ :=
  .node V2lrrrrlrl 141573 (4, 10, some (7, 5)) (7521014755215261754360168234650045775999 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrrlrr

def V2lrrrrl : KTree ℚ :=
  .node V2lrrrrll 140610 (4, 9, some (9, 2)) (7804901991433724149808490229614713544977 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrrlr

def V2lrrrrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 142628 (4, 11, some (8, 4)) (7360797891007493493334272118840185008251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142658 (4, 11, some (9, 2)) (7394198582026192780286224064253457553997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142659 (4, 11, some (9, 3)) (3697099291016344719710718476554019509743 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 142689 (4, 11, some (10, 1)) (465854060230375299814857309183104012019 / 625000000000000000000000000000000000000 : ℚ) .leaf) 142690 (4, 11, some (10, 2)) (7453664963691022887840473315555066087761 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2lrrrrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 142721 (4, 11, some (11, 1)) (3788606807028354947946086836887419734133 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 142752 (4, 11, some (12, 0)) (8032584903169865667530991025707932562349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 143528 (4, 12, some (4, 8)) (1871886571193257146012775304815853190157 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 143559 (4, 12, some (5, 7)) (7343701799181606164636178635641171668887 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2lrrrrrlll : KTree ℚ :=
  .node V2lrrrrrllll 142720 (4, 11, some (11, 0)) (3788606806957205179173099746402948588359 / 5000000000000000000000000000000000000000 : ℚ) V2lrrrrrlllr

def V2lrrrrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 143621 (4, 12, some (7, 5)) (7216578071750699268358786005653861383791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 143652 (4, 12, some (8, 4)) (7199053507101353605103303051257894363109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 143683 (4, 12, some (9, 3)) (7216578071723525037604765305447439873003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 143714 (4, 12, some (10, 2)) (726732414884352638496959552778141692067 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 143745 (4, 12, some (11, 1)) (146874035981298262021330030100148535799 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 143776 (4, 12, some (12, 0)) (7487546284509071873558522531123862205009 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrrrll : KTree ℚ :=
  .node V2lrrrrrlll 143590 (4, 12, some (6, 6)) (7267324148919039738287713960274136453819 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrrrllr

def V2lrrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 163876 (5, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 163877 (5, 0, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163878 (5, 0, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163879 (5, 0, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163904 (5, 0, some (1, 0)) (11785338327645330090272492390356085537373 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163905 (5, 0, some (1, 1)) (11785338332443084863547217253202143389179 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163906 (5, 0, some (1, 2)) (11785338333272325383399408768698153316577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163907 (5, 0, some (1, 3)) (2357067666625072973666812292780244914593 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163908 (5, 0, some (1, 4)) (11785338333100561381305311071444406074489 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163909 (5, 0, some (1, 5)) (11785338333133972146396942484472584904319 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 163910 (5, 0, some (1, 6)) (2946334583294430353015807218949735414583 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 163911 (5, 0, some (1, 7)) (11785338333222889727405524896109347749449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163936 (5, 0, some (2, 0)) (2071641503749761011170409282789439267629 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163937 (5, 0, some (2, 1)) (5179103759738814865751693306556805656699 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163938 (5, 0, some (2, 2)) (1294775939918558152038654213563366957479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 163939 (5, 0, some (2, 3)) (10358207519326665276537871058886685026407 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163940 (5, 0, some (2, 4)) (5179103759678015103397093865246741413031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163941 (5, 0, some (2, 5)) (10358207519394481709821197254120163566893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163942 (5, 0, some (2, 6)) (2071641503886836084895502423144221284083 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163943 (5, 0, some (2, 7)) (5179103759806758659051755583657613552249 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 163968 (5, 0, some (3, 0)) (5179103759738814865751693306556805656699 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrrrrl : KTree ℚ :=
  .node V2lrrrrrll 163875 (5, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) V2lrrrrrlr

def V2lrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163970 (5, 0, some (3, 2)) (10358207519326665276537871058886685026407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163971 (5, 0, some (3, 3)) (5179103759678015103397093865246741413031 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163972 (5, 0, some (3, 4)) (10358207519394481709821197254120163566893 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163973 (5, 0, some (3, 5)) (2071641503886836084895502423144221284083 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163974 (5, 0, some (3, 6)) (5179103759806758659051755583657613552249 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 163975 (5, 0, some (3, 7)) (5179103759762552679731041248859158230931 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164000 (5, 0, some (4, 0)) (2357067666625072973666812292780244914593 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164001 (5, 0, some (4, 1)) (11785338333100561381305311071444406074489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164002 (5, 0, some (4, 2)) (11785338333133972146396942484472584904319 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164003 (5, 0, some (4, 3)) (2946334583294430353015807218949735414583 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 164004 (5, 0, some (4, 4)) (11785338333222889727405524896109347749449 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164005 (5, 0, some (4, 5)) (11785338333426935259708883817034213950007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164006 (5, 0, some (4, 6)) (1473167291665792762234607288564382785687 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 164007 (5, 0, some (4, 7)) (5892669167093769227355348566692105819357 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164033 (5, 0, some (5, 1)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164034 (5, 0, some (5, 2)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164035 (5, 0, some (5, 3)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 164036 (5, 0, some (5, 4)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164037 (5, 0, some (5, 5)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164038 (5, 0, some (5, 6)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 164039 (5, 0, some (5, 7)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf) 164897 (5, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164898 (5, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164899 (5, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164900 (5, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 164901 (5, 1, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164902 (5, 1, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164903 (5, 1, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (5781571230574512007646964209888619437149 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (180674101037671741791402863850894312861 / 156250000000000000000000000000000000000 : ℚ) .leaf))) 164930 (5, 1, some (1, 2)) (5781571233806983596216106423207542201539 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164931 (5, 1, some (1, 3)) (11563142467623232937513295629190995315241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164932 (5, 1, some (1, 4)) (5781571233769485059991141046355690643977 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164933 (5, 1, some (1, 5)) (2312628493511260992192982517283594072863 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 164934 (5, 1, some (1, 6)) (11563142467598215037899841729178159799037 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164935 (5, 1, some (1, 7)) (5781571233821196269533416024980381751913 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164960 (5, 1, some (2, 0)) (4973076311578057755731642496547241995843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164961 (5, 1, some (2, 1)) (2486538156203215321303876059446586050867 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164962 (5, 1, some (2, 2)) (4973076312470970511642461911753674662519 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164963 (5, 1, some (2, 3)) (4973076312438412671816130683200791981147 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrrrr : KTree ℚ :=
  .node V2lrrrrrl 163969 (5, 0, some (3, 1)) (1294775939918558152038654213563366957479 / 1250000000000000000000000000000000000000 : ℚ) V2lrrrrrr

def V2lrrrr : KTree ℚ :=
  .node V2lrrrrl 142627 (4, 11, some (8, 3)) (7360797891005203499694323868351567736857 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrrr

def V2lrrr : KTree ℚ :=
  .node V2lrrrl 139525 (4, 8, some (7, 5)) (3936710381115554452696236084682862192243 / 5000000000000000000000000000000000000000 : ℚ) V2lrrrr

def V2lrr : KTree ℚ :=
  .node V2lrrl 136355 (4, 5, some (4, 3)) (172649942260009800663354087795025417677 / 200000000000000000000000000000000000000 : ℚ) V2lrrr

def V2lr : KTree ℚ :=
  .node V2lrl 108773 (3, 10, some (6, 5)) (7695116994958748276402424363819545419223 / 10000000000000000000000000000000000000000 : ℚ) V2lrr

def V2l : KTree ℚ :=
  .node V2ll 73025 (2, 7, some (9, 1)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) V2lr

def V2rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 164965 (5, 1, some (2, 5)) (9946152624922423726021174448777473729299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164966 (5, 1, some (2, 6)) (4973076312480100517286005149989427931129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164967 (5, 1, some (2, 7)) (1989230525018818859793486421619159077183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164992 (5, 1, some (3, 0)) (9890649540819912441879764032016878653081 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164993 (5, 1, some (3, 1)) (2472662385276552131357843137346202438211 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 164994 (5, 1, some (3, 2)) (1978129908206826696365608962164321419693 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164995 (5, 1, some (3, 3)) (9890649541037745239438048901179767637897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164996 (5, 1, some (3, 4)) (989064954107012287685630359508464020497 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 164997 (5, 1, some (3, 5)) (1978129908221486835740328151634149043927 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 164998 (5, 1, some (3, 6)) (9890649541212008470850314935477416179429 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 164999 (5, 1, some (3, 7)) (1978129908251083762614770228432022389149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165024 (5, 1, some (4, 0)) (9946152624977377104270974003097658146317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165025 (5, 1, some (4, 1)) (4973076312441403061359527480130867513853 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165026 (5, 1, some (4, 2)) (994615262487993850844088442071703547103 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165027 (5, 1, some (4, 3)) (4973076312455937308411546137471496708157 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165028 (5, 1, some (4, 4)) (9946152624949309754830908829032095134269 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165029 (5, 1, some (4, 5)) (19426079345790807627159578072710398179 / 19531250000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165030 (5, 1, some (4, 6)) (4973076312559519705723026120165484804267 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165031 (5, 1, some (4, 7)) (9946152625369886158810706577234385134323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165056 (5, 1, some (5, 0)) (5781571233774352230471930103859068789657 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 165057 (5, 1, some (5, 1)) (11563142467543192619993977858655732835177 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 165058 (5, 1, some (5, 2)) (11563142467581045263814421524369435331287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 165059 (5, 1, some (5, 3)) (11563142467624665846779883041258353464781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165060 (5, 1, some (5, 4)) (5781571233873461741752194944513079977687 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165061 (5, 1, some (5, 5)) (11563142467837153092849089055573791911627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165062 (5, 1, some (5, 6)) (5781571234085402997086459089674398713693 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165063 (5, 1, some (5, 7)) (5781571233463000938083471515735066013683 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 165088 (5, 1, some (6, 0)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165089 (5, 1, some (6, 1)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165090 (5, 1, some (6, 2)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165091 (5, 1, some (6, 3)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 165092 (5, 1, some (6, 4)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 165093 (5, 1, some (6, 5)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165094 (5, 1, some (6, 6)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165888 (5, 2, none) (0 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165923 (5, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165924 (5, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 165925 (5, 2, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165926 (5, 2, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165927 (5, 2, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165953 (5, 2, some (1, 1)) (5705206565031418709315582199718924580291 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 165954 (5, 2, some (1, 2)) (5705206565753037425769747115392096247103 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 165955 (5, 2, some (1, 3)) (5705206565790299659930618399692150128449 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 165956 (5, 2, some (1, 4)) (1426301641435949195579672485043439943507 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165957 (5, 2, some (1, 5)) (11410413131500541715671108889707932424287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165958 (5, 2, some (1, 6)) (11410413131541230925273004942019370281663 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165959 (5, 2, some (1, 7)) (11410413131584733323493690292198616447651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (4814868579944436046449315537644557973369 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 165985 (5, 2, some (2, 1)) (9629737162140859706435974852326309112801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (4814868581268495417695376006554405698531 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165987 (5, 2, some (2, 3)) (481486858125272179476325149737120257529 / 500000000000000000000000000000000000000 : ℚ) .leaf) 165988 (5, 2, some (2, 4)) (4814868581239295706159063231365753636663 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 165989 (5, 2, some (2, 5)) (75232321582090382398810101972525261587 / 78125000000000000000000000000000000000 : ℚ) .leaf))) 165990 (5, 2, some (2, 6)) (481486858127180536256557332871573965151 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165991 (5, 2, some (2, 7)) (4814868581327735889915777805313582975077 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166016 (5, 2, some (3, 0)) (9228498113205218114094888863082375157 / 9765625000000000000000000000000000000 : ℚ) .leaf) 166017 (5, 2, some (3, 1)) (9449982068790673979124004437003274419317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166018 (5, 2, some (3, 2)) (47249910344073266424450791274653551041 / 50000000000000000000000000000000000000 : ℚ) .leaf) 166019 (5, 2, some (3, 3)) (4724991034389480281050530247234623289337 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 166020 (5, 2, some (3, 4)) (4724991034397972605841277329133650221471 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166021 (5, 2, some (3, 5)) (9449982068830206847377908684032557346947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166022 (5, 2, some (3, 6)) (9449982068911072453476378938661470062003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166023 (5, 2, some (3, 7)) (9449982068984404531348614453817392277733 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166048 (5, 2, some (4, 0)) (1889996413745766009666742245439128359309 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 166049 (5, 2, some (4, 1)) (9449982068820641442799184872975847206157 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 166050 (5, 2, some (4, 2)) (9449982068778660489096361895790658404451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166051 (5, 2, some (4, 3)) (2362495517197517129848431645008055876809 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166052 (5, 2, some (4, 4)) (9449982068822300450839728288805504777741 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166053 (5, 2, some (4, 5)) (4724991034451192092185477029807618402263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166054 (5, 2, some (4, 6)) (9449982068975027294444948005583809202913 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166055 (5, 2, some (4, 7)) (9449982069214351868443255179835968378111 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (96297371625495745045347500525439377611 / 100000000000000000000000000000000000000 : ℚ) .leaf) 166081 (5, 2, some (5, 1)) (962973716247741925214352256164327221777 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 166082 (5, 2, some (5, 2)) (9629737162485924856219997072264125241303 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166083 (5, 2, some (5, 3)) (2407434290629559942857275189430441161269 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 166084 (5, 2, some (5, 4)) (1925947432518138341740407172112303737527 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166085 (5, 2, some (5, 5)) (9629737162662238889688700987995433238997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166086 (5, 2, some (5, 6)) (9629737162877309844956578633378605033547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166087 (5, 2, some (5, 7)) (9629737162697460982041854845772295967109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166112 (5, 2, some (6, 0)) (2282082626298719433798188264057835507029 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166113 (5, 2, some (6, 1)) (1426301641436556843414187147367580996307 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 166114 (5, 2, some (6, 2)) (11410413131530641556063958468479395815217 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166115 (5, 2, some (6, 3)) (1426301641446725059733661747731604686393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 166116 (5, 2, some (6, 4)) (11410413131707261873627579482171296957921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166117 (5, 2, some (6, 5)) (11410413131773343981840561228916184267287 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166118 (5, 2, some (6, 6)) (2282082626435713207320031318578750714143 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2rllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166145 (5, 2, some (7, 1)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166146 (5, 2, some (7, 2)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166147 (5, 2, some (7, 3)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166148 (5, 2, some (7, 4)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166149 (5, 2, some (7, 5)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 166912 (5, 3, none) (0 : ℚ) (.node (.node (.node .leaf 166947 (5, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166948 (5, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 166949 (5, 3, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166950 (5, 3, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 166951 (5, 3, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166978 (5, 3, some (1, 2)) (2259792035178223551795995695560727773437 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166979 (5, 3, some (1, 3)) (11298960176011158932382929701061044589617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166980 (5, 3, some (1, 4)) (11298960175912090456286473598866986098787 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166981 (5, 3, some (1, 5)) (11298960175921971337761240066405126910111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166982 (5, 3, some (1, 6)) (5649480087980895558616744998482961668341 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 166983 (5, 3, some (1, 7)) (2259792035200960762817219251947554788623 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167009 (5, 3, some (2, 1)) (9388389993477699573379280429064677503483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167010 (5, 3, some (2, 2)) (9388389994073471525035474500550407395011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167011 (5, 3, some (2, 3)) (9388389994069635685273032295062463938061 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167012 (5, 3, some (2, 4)) (586774374627107406167724136688747728957 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 167013 (5, 3, some (2, 5)) (1877677998812047220764443432667079436501 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 167014 (5, 3, some (2, 6)) (375535599763796159223831675327576686171 / 400000000000000000000000000000000000000 : ℚ) .leaf) 167015 (5, 3, some (2, 7)) (9388389994194065092399784717613739231581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (9106609874103286928262115692312782545003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167041 (5, 3, some (3, 1)) (4553304937735669088510379974397553510591 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167042 (5, 3, some (3, 2)) (1821321975121354773375589274956220290851 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 167043 (5, 3, some (3, 3)) (9106609875583666225628178841711945953489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167044 (5, 3, some (3, 4)) (22766524688979144376431461291017259919 / 25000000000000000000000000000000000000 : ℚ) .leaf) 167045 (5, 3, some (3, 5)) (4553304937811390550180208579953720200767 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167046 (5, 3, some (3, 6)) (2276652468921697163619791220902709785203 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 167047 (5, 3, some (3, 7)) (4553304937880746858455248724185120345117 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 167072 (5, 3, some (4, 0)) (1798299916474986169289597992335204929063 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167073 (5, 3, some (4, 1)) (1798299916558249347766523440689399341351 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167074 (5, 3, some (4, 2)) (4495749791387752355514262621841794498599 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167075 (5, 3, some (4, 3)) (4495749791384062140631868887302929838549 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167076 (5, 3, some (4, 4)) (2247874895698035521127971411904533708379 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167077 (5, 3, some (4, 5)) (4495749791420113602853397732602675775417 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 167078 (5, 3, some (4, 6)) (1123937447864305917711113765728979393191 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167079 (5, 3, some (4, 7)) (8991499583022142434584946480383051690547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (9106609875580035339323728642854168707203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167105 (5, 3, some (5, 1)) (9106609875606027583744211499526327789857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167106 (5, 3, some (5, 2)) (14229077930594727991292145090923092909 / 15625000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167108 (5, 3, some (5, 4)) (2276652468910080419312992662520111061043 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167109 (5, 3, some (5, 5)) (1821321975142744112849660666424623964793 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167110 (5, 3, some (5, 6)) (9106609875788662080172018568139970613811 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167111 (5, 3, some (5, 7)) (9106609875823064199110542837349345592349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (4694194997047556307031779977754065640903 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 167137 (5, 3, some (6, 1)) (9388389994033070579896216639471467291011 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167138 (5, 3, some (6, 2)) (4694194997024126884049770592490652355011 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167139 (5, 3, some (6, 3)) (9388389994080969119505268804225391883393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167140 (5, 3, some (6, 4)) (938838999415687877868167013916237840177 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 167141 (5, 3, some (6, 5)) (4694194997114103829992072675243481727853 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 167142 (5, 3, some (6, 6)) (9388389994441044446884382617805148918121 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167168 (5, 3, some (7, 0)) (11298960175915487578132038234945360837973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167169 (5, 3, some (7, 1)) (353092505497418604704017119518962334477 / 312500000000000000000000000000000000000 : ℚ) .leaf) 167170 (5, 3, some (7, 2)) (11298960175955799153847451530081687315537 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167171 (5, 3, some (7, 3)) (11298960175998617495581814702929501838621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167172 (5, 3, some (7, 4)) (2259792035227968395341080292386953649101 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 167173 (5, 3, some (7, 5)) (1412370022023630229122044598880770084763 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167200 (5, 3, some (8, 0)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167201 (5, 3, some (8, 1)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167202 (5, 3, some (8, 2)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167203 (5, 3, some (8, 3)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rllllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf) 167972 (5, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 167973 (5, 4, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167974 (5, 4, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167975 (5, 4, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 168003 (5, 4, some (1, 3)) (11214035515712180565651059407393089753079 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168004 (5, 4, some (1, 4)) (5607017757804333811778545833234857560093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168005 (5, 4, some (1, 5)) (11214035515616285219073491300175651624277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168006 (5, 4, some (1, 6)) (5607017757827727186905677230392795274281 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 168007 (5, 4, some (1, 7)) (2242807103139619111455319388887531412413 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 168034 (5, 4, some (2, 2)) (9200599642530412381984646310941280524217 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168035 (5, 4, some (2, 3)) (2300149910639412413304326059754228787559 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168036 (5, 4, some (2, 4)) (4600299821257305710724352817025250015807 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168037 (5, 4, some (2, 5)) (575037477658646127107932043475715390337 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168038 (5, 4, some (2, 6)) (2300149910642981775846771104096213570313 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168039 (5, 4, some (2, 7)) (9200599642662925901094143326068235906797 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168065 (5, 4, some (3, 1)) (353640982207953976620345929695747204799 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168066 (5, 4, some (3, 2)) (8841024555481258044190915421693357473709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168067 (5, 4, some (3, 3)) (4420512277731317433919786965337096118313 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168068 (5, 4, some (3, 4)) (4420512277730969583554602984976731765411 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 168069 (5, 4, some (3, 5)) (8841024555490296613866789349019301664721 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rllllrr : KTree ℚ :=
  .node V2rllllrrl 167204 (5, 3, some (8, 4)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) V2rllllrrr

def V2rllllr : KTree ℚ :=
  .node V2rllllrl 167107 (5, 3, some (5, 3)) (1821321975120148121304246476300072892033 / 2000000000000000000000000000000000000000 : ℚ) V2rllllrr

def V2rllll : KTree ℚ :=
  .node V2rlllll 166144 (5, 2, some (7, 0)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) V2rllllr

def V2rlllrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168071 (5, 4, some (3, 7)) (8841024555615918665876937930700496427651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (539531069510364032107028854914643854457 / 625000000000000000000000000000000000000 : ℚ) .leaf) 168097 (5, 4, some (4, 1)) (8632497112970099013446762630371391004431 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168098 (5, 4, some (4, 2)) (1079062139126132181218096624133975877639 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 168099 (5, 4, some (4, 3)) (8632497112998361333089523096856596068717 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168100 (5, 4, some (4, 4)) (4316248556508584863830450013623931859787 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168101 (5, 4, some (4, 5)) (8632497113054736298356076707151368086649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168102 (5, 4, some (4, 6)) (1079062139140060464755746412677260326227 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 168103 (5, 4, some (4, 7)) (269765534787595916007389327300306932457 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 168128 (5, 4, some (5, 0)) (1726499422559481810471920197005299975441 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 168129 (5, 4, some (5, 1)) (8632497113019033910697934188513987545243 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168130 (5, 4, some (5, 2)) (172649942260009800663354087795025417677 / 200000000000000000000000000000000000000 : ℚ) .leaf) 168131 (5, 4, some (5, 3)) (1726499422601370042000806058624426215687 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168132 (5, 4, some (5, 4)) (863249711303614264386325747693460203891 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168133 (5, 4, some (5, 5)) (86324971130909120946850549130079781707 / 100000000000000000000000000000000000000 : ℚ) .leaf) 168134 (5, 4, some (5, 6)) (8632497113161500670659114646397790052199 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168135 (5, 4, some (5, 7)) (1726499422643449685646648054349081081731 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168160 (5, 4, some (6, 0)) (4420512277734964341567319457027388338637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168161 (5, 4, some (6, 1)) (8841024555472689852365078397453127870199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168162 (5, 4, some (6, 2)) (1768204911091390546330164740549760256881 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 168163 (5, 4, some (6, 3)) (221025613887024854603780890981904947841 / 250000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlllrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168165 (5, 4, some (6, 5)) (1105128069449739983998017285663177139023 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 168166 (5, 4, some (6, 6)) (110512806946179972228407573346073408379 / 125000000000000000000000000000000000000 : ℚ) .leaf) 168192 (5, 4, some (7, 0)) (9200599642568807670777694782715512658969 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168193 (5, 4, some (7, 1)) (9200599642514164006319667105871794236303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168194 (5, 4, some (7, 2)) (143759369414581720246921730980240108059 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 168195 (5, 4, some (7, 3)) (9200599642566018315630512480510399502959 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168196 (5, 4, some (7, 4)) (36802398570586789033620717785144124803 / 40000000000000000000000000000000000000 : ℚ) .leaf) 168197 (5, 4, some (7, 5)) (4600299821356066259835167126609029869093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168224 (5, 4, some (8, 0)) (11214035515610142693558209777293753386797 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168225 (5, 4, some (8, 1)) (1121403551561429827194609972911145517121 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 168226 (5, 4, some (8, 2)) (5607017757826426296646164860544747227947 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168227 (5, 4, some (8, 3)) (11214035515695409385494168317365350216829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168228 (5, 4, some (8, 4)) (700877219740145081875389659409080072593 / 625000000000000000000000000000000000000 : ℚ) .leaf) 168256 (5, 4, some (9, 0)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168257 (5, 4, some (9, 1)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168258 (5, 4, some (9, 2)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 168259 (5, 4, some (9, 3)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168960 (5, 5, none) (0 : ℚ) .leaf) 168997 (5, 5, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168998 (5, 5, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168999 (5, 5, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlllrll : KTree ℚ :=
  .node V2rlllrlll 168164 (5, 4, some (6, 4)) (884102455552621779283871685703008183633 / 1000000000000000000000000000000000000000 : ℚ) V2rlllrllr

def V2rlllrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169029 (5, 5, some (1, 5)) (1114717172863675007754209729799949780923 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 169030 (5, 5, some (1, 6)) (1393396466084426756983818925932965086399 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169031 (5, 5, some (1, 7)) (445886869148710548292292535726374681793 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169059 (5, 5, some (2, 3)) (2262784959971033184340447572894171225547 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169060 (5, 5, some (2, 4)) (4525569919917548716005740502636396929279 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 169061 (5, 5, some (2, 5)) (9051139839856613795514334652431772477583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169062 (5, 5, some (2, 6)) (9051139839889343999368809845023143478243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169063 (5, 5, some (2, 7)) (9051139839974692336620704084308204276093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169090 (5, 5, some (3, 2)) (8631982024828783033323852501705766942617 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169091 (5, 5, some (3, 3)) (4315991012411078609523950034899490078073 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 169092 (5, 5, some (3, 4)) (863198202481361021470295107402421745419 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169093 (5, 5, some (3, 5)) (8631982024839633785640650029302180286211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169094 (5, 5, some (3, 6)) (134874719138907389250292980215021166069 / 156250000000000000000000000000000000000 : ℚ) .leaf) 169095 (5, 5, some (3, 7)) (4315991012479408168562986282365854121041 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169121 (5, 5, some (4, 1)) (835285854348990360996357690841195247133 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 169122 (5, 5, some (4, 2)) (835285854361557085261561463503904760217 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 169123 (5, 5, some (4, 3)) (8352858543601899667258208750304645129067 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169124 (5, 5, some (4, 4)) (4176429271807507149625163404673386879277 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169125 (5, 5, some (4, 5)) (1670571708729643918986590019490901750413 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169126 (5, 5, some (4, 6)) (1670571708741504832287025540417264365873 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 169127 (5, 5, some (4, 7)) (4176429271891518788231234585328261893341 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlllrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169153 (5, 5, some (5, 1)) (64538595637990668319700379479087496169 / 78125000000000000000000000000000000000 : ℚ) .leaf) 169154 (5, 5, some (5, 2)) (330437609666854277949755112171840417771 / 400000000000000000000000000000000000000 : ℚ) .leaf) 169155 (5, 5, some (5, 3)) (2065235060417292796422697854262584345279 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169156 (5, 5, some (5, 4)) (8260940241691378785351715085640240151347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169157 (5, 5, some (5, 5)) (4130470120866957654373206107881747164103 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 169158 (5, 5, some (5, 6)) (8260940241800043486886128947325077109883 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169159 (5, 5, some (5, 7)) (1652188048372574494626806779229281041373 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169184 (5, 5, some (6, 0)) (835285854348990360996357690841195247133 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 169185 (5, 5, some (6, 1)) (835285854361557085261561463503904760217 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 169186 (5, 5, some (6, 2)) (8352858543601899667258208750304645129067 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 169187 (5, 5, some (6, 3)) (4176429271807507149625163404673386879277 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169188 (5, 5, some (6, 4)) (1670571708729643918986590019490901750413 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169189 (5, 5, some (6, 5)) (1670571708741504832287025540417264365873 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169190 (5, 5, some (6, 6)) (4176429271891518788231234585328261893341 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169216 (5, 5, some (7, 0)) (8631982024828783033323852501705766942617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169217 (5, 5, some (7, 1)) (4315991012411078609523950034899490078073 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 169218 (5, 5, some (7, 2)) (863198202481361021470295107402421745419 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169219 (5, 5, some (7, 3)) (8631982024839633785640650029302180286211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169220 (5, 5, some (7, 4)) (134874719138907389250292980215021166069 / 156250000000000000000000000000000000000 : ℚ) .leaf) 169221 (5, 5, some (7, 5)) (4315991012479408168562986282365854121041 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169248 (5, 5, some (8, 0)) (2262784959971033184340447572894171225547 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlllrlr : KTree ℚ :=
  .node V2rlllrlrl 169152 (5, 5, some (5, 0)) (8260940241173051631608627073368082801699 / 10000000000000000000000000000000000000000 : ℚ) V2rlllrlrr

def V2rlllrl : KTree ℚ :=
  .node V2rlllrll 169028 (5, 5, some (1, 4)) (11147171728630870321358687414291614613349 / 10000000000000000000000000000000000000000 : ℚ) V2rlllrlr

def V2rlllrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 169250 (5, 5, some (8, 2)) (9051139839856613795514334652431772477583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169251 (5, 5, some (8, 3)) (9051139839889343999368809845023143478243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169252 (5, 5, some (8, 4)) (9051139839974692336620704084308204276093 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169280 (5, 5, some (9, 0)) (11147171728630870321358687414291614613349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169281 (5, 5, some (9, 1)) (1114717172863675007754209729799949780923 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 169282 (5, 5, some (9, 2)) (1393396466084426756983818925932965086399 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169283 (5, 5, some (9, 3)) (445886869148710548292292535726374681793 / 400000000000000000000000000000000000000 : ℚ) .leaf) 169312 (5, 5, some (10, 0)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169313 (5, 5, some (10, 1)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169314 (5, 5, some (10, 2)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170022 (5, 6, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170023 (5, 6, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170053 (5, 6, some (1, 5)) (11093159443341215521448375250023111796411 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170054 (5, 6, some (1, 6)) (1109315944337947590704239393869102045061 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170055 (5, 6, some (1, 7)) (1386644930427698834495739121121849221239 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 170084 (5, 6, some (2, 4)) (4464850704940276070546171796119350253073 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170085 (5, 6, some (2, 5)) (4464850704950145255326422233086028494813 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170086 (5, 6, some (2, 6)) (8929701409932324827554295634004430227359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170087 (5, 6, some (2, 7)) (8929701410013545924207134615781069127467 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170115 (5, 6, some (3, 3)) (4232019951728540272146743892070163843499 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrll : KTree ℚ :=
  .node V2rlllrrlll 169984 (5, 6, none) (0 : ℚ) V2rlllrrllr

def V2rlllrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170117 (5, 6, some (3, 5)) (2116009975866429685169580683460191065557 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170118 (5, 6, some (3, 6)) (4232019951756144223895074484928233026347 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170119 (5, 6, some (3, 7)) (8464039903579848398853498664650098030761 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170146 (5, 6, some (4, 2)) (8131289528288583129917181089067458328217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170147 (5, 6, some (4, 3)) (4065644764138752828080090087902546184423 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170148 (5, 6, some (4, 4)) (2032822382071202050555550067809547765911 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170149 (5, 6, some (4, 5)) (12705139887991802566264122816596941439 / 15625000000000000000000000000000000000 : ℚ) .leaf) 170150 (5, 6, some (4, 6)) (2032822382092304478220657234279440961231 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170151 (5, 6, some (4, 7)) (2032822382109945334625505082218631994637 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 170177 (5, 6, some (5, 1)) (4021823624979413081356060021760167378423 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170179 (5, 6, some (5, 3)) (8043647250014994893238430649130861610207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170180 (5, 6, some (5, 4)) (4021823625014745025883931801962949755373 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170181 (5, 6, some (5, 5)) (1608729450014146425686377601080893713813 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170182 (5, 6, some (5, 6)) (8043647250125172996997164601878568571417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170183 (5, 6, some (5, 7)) (1608729450037416390909034083017148182481 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 170208 (5, 6, some (6, 0)) (4021823624853277665909427046480692895833 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170209 (5, 6, some (6, 1)) (8043647250012281895726853153964562198479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170210 (5, 6, some (6, 2)) (4021823625008035051964099192447578062839 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170211 (5, 6, some (6, 3)) (502727953126063429323012687202736851603 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 170212 (5, 6, some (6, 4)) (804364725004310548531753905802239025279 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrlr : KTree ℚ :=
  .node V2rlllrrlrl 170178 (5, 6, some (5, 2)) (8043647250016375418930258040297601592487 / 10000000000000000000000000000000000000000 : ℚ) V2rlllrrlrr

def V2rlllrrl : KTree ℚ :=
  .node V2rlllrrll 170116 (5, 6, some (3, 4)) (8464039903441647977251122878598442399863 / 10000000000000000000000000000000000000000 : ℚ) V2rlllrrlr

def V2rlllrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170214 (5, 6, some (6, 6)) (2010911812539588518760602885155652112161 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170240 (5, 6, some (7, 0)) (8131289528210144341272078753428126702723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170241 (5, 6, some (7, 1)) (1626257905656752318632589148050625976951 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170242 (5, 6, some (7, 2)) (4065644764137432659459577225782248300883 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170243 (5, 6, some (7, 3)) (4065644764146330755272292938073761952403 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170244 (5, 6, some (7, 4)) (1626257905665893499432677270196445840577 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170245 (5, 6, some (7, 5)) (8131289528390962502290247729122180661523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170272 (5, 6, some (8, 0)) (8464039903459124265616378554543698981767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170273 (5, 6, some (8, 1)) (8464039903448736869520834711412293482087 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170274 (5, 6, some (8, 2)) (8464039903445653742286519926955235389519 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170276 (5, 6, some (8, 4)) (4232019951764013922749235893645392081207 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170304 (5, 6, some (9, 0)) (4464850704962857657046450748621391770813 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170305 (5, 6, some (9, 1)) (8929701409881061125295179732445968787743 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170306 (5, 6, some (9, 2)) (8929701409904220004988426506542832904669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170307 (5, 6, some (9, 3)) (34881646132565781641087319745589997811 / 39062500000000000000000000000000000000 : ℚ) .leaf)) 170336 (5, 6, some (10, 0)) (5546579721667772146944672906174627609841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170337 (5, 6, some (10, 1)) (2773289860835696986327541351130814313123 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170338 (5, 6, some (10, 2)) (2773289860845383723946728444702523611183 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170368 (5, 6, some (11, 0)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170369 (5, 6, some (11, 1)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrrl : KTree ℚ :=
  .node V2rlllrrrll 170275 (5, 6, some (8, 3)) (8464039903472751752354737610398843661063 / 10000000000000000000000000000000000000000 : ℚ) V2rlllrrrlr

def V2rlllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171078 (5, 7, some (1, 6)) (1381077182153678498804868756359102303153 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 171079 (5, 7, some (1, 7)) (11048617457271349469315618322591013658711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171109 (5, 7, some (2, 5)) (44146192387594674677647302817295088741 / 50000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171110 (5, 7, some (2, 6)) (8829238477550395781378567530751778255417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171111 (5, 7, some (2, 7)) (2207309619407119456249743848088777999027 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 171140 (5, 7, some (3, 4)) (4163264206341150497465070545696647208321 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171141 (5, 7, some (3, 5)) (1665305682540946361164285440377448458031 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171142 (5, 7, some (3, 6)) (520408025796775069501686247462476705693 / 625000000000000000000000000000000000000 : ℚ) .leaf) 171143 (5, 7, some (3, 7)) (8326528412814845711045534906611881783099 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 171171 (5, 7, some (4, 3)) (497015269321652196762527331981472609059 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171173 (5, 7, some (4, 5)) (994030538646947187998157875442658318057 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 171174 (5, 7, some (4, 6)) (7952244309226283549900955407889373527857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171175 (5, 7, some (4, 7)) (3976122154646637174919941549452797080963 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171202 (5, 7, some (5, 2)) (492088797636431478749034165676977528819 / 625000000000000000000000000000000000000 : ℚ) .leaf) 171203 (5, 7, some (5, 3)) (1574684152435913739518819493668821027737 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 171204 (5, 7, some (5, 4)) (1968355190547352673101656042983991868707 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171205 (5, 7, some (5, 5)) (3936710381113315819677441810186457345191 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171206 (5, 7, some (5, 6)) (7873420762278849525456990644316939043331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171207 (5, 7, some (5, 7)) (3936710381168754181050419088660770180517 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 171233 (5, 7, some (6, 1)) (786756213490099850707805294403385850429 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrrr : KTree ℚ :=
  .node V2rlllrrrrl 171172 (5, 7, some (4, 4)) (248507634660880608653222385053625084827 / 312500000000000000000000000000000000000 : ℚ) V2rlllrrrrr

def V2rlllrrr : KTree ℚ :=
  .node V2rlllrrrl 171047 (5, 7, some (0, 7)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) V2rlllrrrr

def V2rlllrr : KTree ℚ :=
  .node V2rlllrrl 170213 (5, 6, some (6, 5)) (8043647250092637993413896604164716452971 / 10000000000000000000000000000000000000000 : ℚ) V2rlllrrr

def V2rlllr : KTree ℚ :=
  .node V2rlllrl 169249 (5, 5, some (8, 1)) (4525569919917548716005740502636396929279 / 5000000000000000000000000000000000000000 : ℚ) V2rlllrr

def V2rlll : KTree ℚ :=
  .node V2rllll 168070 (5, 4, some (3, 6)) (1105128069443269796184070198047484818623 / 1250000000000000000000000000000000000000 : ℚ) V2rlllr

def V2rllrlllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171235 (5, 7, some (6, 3)) (7867562134929128900206199042379415759893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171236 (5, 7, some (6, 4)) (1966890533736899434577050322923947633449 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171237 (5, 7, some (6, 5)) (7867562134991879815080140019678057642009 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171238 (5, 7, some (6, 6)) (3933781067524188607929970420630582948971 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171264 (5, 7, some (7, 0)) (7873420761981838285405638389575901136403 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171265 (5, 7, some (7, 1)) (3936710381088837608986155746386882416493 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171266 (5, 7, some (7, 2)) (3936710381089741128156181874439886740757 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171267 (5, 7, some (7, 3)) (1574684152436724990058559562712777841083 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171268 (5, 7, some (7, 4)) (7873420762214085097648881198395423494019 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 171269 (5, 7, some (7, 5)) (787342076226586310999900990362816698849 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171297 (5, 7, some (8, 1)) (1590448861829358558946710848925213466231 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171298 (5, 7, some (8, 2)) (7952244309141771146113709483219789082989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171299 (5, 7, some (8, 3)) (3976122154581046059506298323281938038907 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171300 (5, 7, some (8, 4)) (7952244309202377988973471952300906023037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171328 (5, 7, some (9, 0)) (8326528412700024946801307520823030655811 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171329 (5, 7, some (9, 1)) (1665305682537672984086640053666749282083 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171330 (5, 7, some (9, 2)) (8326528412689535200427312088393389454013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171331 (5, 7, some (9, 3)) (4163264206358620688978622564996416524101 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171360 (5, 7, some (10, 0)) (4414619238771403190792917519892866680079 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 171361 (5, 7, some (10, 1)) (4414619238750830509835822359855097120249 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrllll : KTree ℚ :=
  .node V2rllrlllll 171296 (5, 7, some (8, 0)) (7952244309102490108242007885602042977749 / 10000000000000000000000000000000000000000 : ℚ) V2rllrllllr

def V2rllrlllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171392 (5, 7, some (11, 0)) (2762154364296498927449220096768394121907 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171393 (5, 7, some (11, 1)) (11048617457194344925745146569325565013643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171424 (5, 7, some (12, 0)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172103 (5, 8, some (1, 7)) (11011255291000757579914612523393504052227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172134 (5, 8, some (2, 6)) (8744830131689976495138196508825201984381 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 172135 (5, 8, some (2, 7)) (8744830131765594700429242540290549259341 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172165 (5, 8, some (3, 5)) (2053009117666142742703563402031122374369 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172166 (5, 8, some (3, 6)) (513252279419124065191781350409507277969 / 625000000000000000000000000000000000000 : ℚ) .leaf) 172167 (5, 8, some (3, 7)) (205300911769286006410194471339856219767 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 172196 (5, 8, some (4, 4)) (975612748929300195377279930840961859679 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrlllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172198 (5, 8, some (4, 6)) (7804901991507453963271116948956202916223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172199 (5, 8, some (4, 7)) (7804901991571795541232450408890384139183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172227 (5, 8, some (5, 3)) (7717346690248279023787993780384324204377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172228 (5, 8, some (5, 4)) (7717346690254269772746122994464256536547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172229 (5, 8, some (5, 5)) (241167084071507044094900877235703683473 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 172230 (5, 8, some (5, 6)) (48233416814616853341436341404957352269 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172231 (5, 8, some (5, 7)) (7717346690393618701482103127711885474077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172258 (5, 8, some (6, 2)) (3847558497471608615225539941002262740313 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172259 (5, 8, some (6, 3)) (3847558497472806059724021767607148419137 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 172260 (5, 8, some (6, 4)) (7695116994959563069561516449612202108449 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrlllr : KTree ℚ :=
  .node V2rllrlllrl 172197 (5, 8, some (4, 5)) (7804901991459746827419172052753408343557 / 10000000000000000000000000000000000000000 : ℚ) V2rllrlllrr

def V2rllrlll : KTree ℚ :=
  .node V2rllrllll 171362 (5, 7, some (10, 2)) (1765847695505194655893288124712320631179 / 2000000000000000000000000000000000000000 : ℚ) V2rllrlllr

def V2rllrllrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172262 (5, 8, some (6, 6)) (769511699505326477502405080620247634311 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 172289 (5, 8, some (7, 1)) (307804679797200680111366896325911294641 / 400000000000000000000000000000000000000 : ℚ) .leaf) 172290 (5, 8, some (7, 2)) (1923779248735677760457432872974561073801 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172291 (5, 8, some (7, 3)) (7695116994946662918446871110621167142137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172292 (5, 8, some (7, 4)) (3847558497484271953565872761154754557221 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 172293 (5, 8, some (7, 5)) (7695116995013906774752396242328410030149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172320 (5, 8, some (8, 0)) (154346933802304817350212514652610779561 / 200000000000000000000000000000000000000 : ℚ) .leaf) 172321 (5, 8, some (8, 1)) (3858673345122191028953795245067248675591 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172322 (5, 8, some (8, 2)) (7717346690246915025243383392696266842281 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172323 (5, 8, some (8, 3)) (482334168140890168806352056364730030171 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrllrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172352 (5, 8, some (9, 0)) (1560980398281259811453385891439906258463 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 172353 (5, 8, some (9, 1)) (1560980398286868800500719845683164399781 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 172354 (5, 8, some (9, 2)) (7804901991431154108668196451632587814273 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172355 (5, 8, some (9, 3)) (3902450995726540386290086035387791306891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172384 (5, 8, some (10, 0)) (8212036470660614587053060222710393440059 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 172385 (5, 8, some (10, 1)) (8212036470648837893912881229067918217053 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172386 (5, 8, some (10, 2)) (4106018235326697093898593385210201488699 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172416 (5, 8, some (11, 0)) (4372415065840837098594218391081962109891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172417 (5, 8, some (11, 1)) (8744830131643397974930811679319997812191 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172448 (5, 8, some (12, 0)) (2752813822728995186313746099337837872217 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrllrl : KTree ℚ :=
  .node V2rllrllrll 172324 (5, 8, some (8, 4)) (7717346690288117612130533026547667084537 / 10000000000000000000000000000000000000000 : ℚ) V2rllrllrlr

def V2rllrllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 173190 (5, 9, some (3, 6)) (4057659642522419227510478608547987887691 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173191 (5, 9, some (3, 7)) (811531928510943305886089357845959701087 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 173221 (5, 9, some (4, 5)) (3840845183782367284800964102700418717237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173222 (5, 9, some (4, 6)) (3840845183804997244976013545368314145277 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173223 (5, 9, some (4, 7)) (7681690367672324417584830944706969250437 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 173253 (5, 9, some (5, 5)) (378883395480376801601683622090894995097 / 500000000000000000000000000000000000000 : ℚ) .leaf) 173254 (5, 9, some (5, 6)) (7577667909656598369249882152877464439103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173255 (5, 9, some (5, 7)) (3788833954853977121771788269855517218969 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 173283 (5, 9, some (6, 3)) (7536587063770721005348903514537388919333 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrllrrl : KTree ℚ :=
  .node V2rllrllrrll 173252 (5, 9, some (5, 4)) (1894416977394067658807727827001006822109 / 2500000000000000000000000000000000000000 : ℚ) V2rllrllrrlr

def V2rllrllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 173285 (5, 9, some (6, 5)) (1507317412763644316886992745604972692123 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 173286 (5, 9, some (6, 6)) (60292696510952219147520211652772125757 / 80000000000000000000000000000000000000 : ℚ) .leaf) 173314 (5, 9, some (7, 2)) (1504202951034320128018042980847981099113 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173315 (5, 9, some (7, 3)) (300840590207124097761512210538969823177 / 400000000000000000000000000000000000000 : ℚ) .leaf) 173316 (5, 9, some (7, 4)) (7521014755195341113280531602325762538967 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 173345 (5, 9, some (8, 1)) (376829353187998969762863575720167674043 / 500000000000000000000000000000000000000 : ℚ) .leaf) 173346 (5, 9, some (8, 2)) (1884146765941963751330090195719577459273 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 173347 (5, 9, some (8, 3)) (1884146765943066810375973185156669147249 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 173348 (5, 9, some (8, 4)) (3768293531899444441480155441452208213203 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrllrrr : KTree ℚ :=
  .node V2rllrllrrrl 173317 (5, 9, some (7, 5)) (235031711101165435978051921486773353907 / 312500000000000000000000000000000000000 : ℚ) V2rllrllrrrr

def V2rllrllrr : KTree ℚ :=
  .node V2rllrllrrl 173284 (5, 9, some (6, 4)) (188414676594522882612385148926508389573 / 250000000000000000000000000000000000000 : ℚ) V2rllrllrrr

def V2rllrllr : KTree ℚ :=
  .node V2rllrllrl 173159 (5, 9, some (2, 7)) (1084119694902431732665377643911135507233 / 1250000000000000000000000000000000000000 : ℚ) V2rllrllrr

def V2rllrll : KTree ℚ :=
  .node V2rllrlll 172261 (5, 8, some (6, 5)) (961889624375006682863311123249499144541 / 1250000000000000000000000000000000000000 : ℚ) V2rllrllr

def V2rllrlrllll : KTree ℚ :=
  (.node (.node (.node .leaf 173377 (5, 9, some (9, 1)) (757766790956706123020399228365255896621 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 173378 (5, 9, some (9, 2)) (94720848869635861025291250936520637549 / 125000000000000000000000000000000000000 : ℚ) .leaf) 173379 (5, 9, some (9, 3)) (1894416977395262269566306584223926916681 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173408 (5, 9, some (10, 0)) (384084518376205319234046816487449379759 / 500000000000000000000000000000000000000 : ℚ) .leaf) 173409 (5, 9, some (10, 1)) (480105647971368215294033437250943715239 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 173440 (5, 9, some (11, 0)) (4057659642500727407077142293478998972623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173441 (5, 9, some (11, 1)) (8115319284990105608202416278417910804031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173472 (5, 9, some (12, 0)) (33878740465378835336136672580272973641 / 39062500000000000000000000000000000000 : ℚ) (.node .leaf 174215 (5, 10, some (3, 7)) (1004073112914645403359547061429516128201 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrlll : KTree ℚ :=
  .node V2rllrlrllll 173410 (5, 9, some (10, 2)) (7681690367540597777041532311021490101407 / 10000000000000000000000000000000000000000 : ℚ) V2rllrlrlllr

def V2rllrlrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 174247 (5, 10, some (4, 7)) (7577213614178239043778416852892258341061 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174277 (5, 10, some (5, 5)) (1863416240932017622646036114398539959693 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 174278 (5, 10, some (5, 6)) (7453664963775972264527391211876720693373 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174279 (5, 10, some (5, 7)) (7453664963824128803779442469120902335001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174308 (5, 10, some (6, 4)) (7394198582039000010033510186873109557167 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 174310 (5, 10, some (6, 6)) (7394198582122591416105310269189565960747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174339 (5, 10, some (7, 3)) (7360797891002430700396656294700963721849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174340 (5, 10, some (7, 4)) (7360797891015948747995095062476811239503 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 174341 (5, 10, some (7, 5)) (7360797891054994976455585203526576919427 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrllr : KTree ℚ :=
  .node V2rllrlrllrl 174309 (5, 10, some (6, 5)) (7394198582073614254278705891501842391253 / 10000000000000000000000000000000000000000 : ℚ) V2rllrlrllrr

def V2rllrlrll : KTree ℚ :=
  .node V2rllrlrlll 174246 (5, 10, some (4, 6)) (7577213614117468640079483423279435578807 / 10000000000000000000000000000000000000000 : ℚ) V2rllrlrllr

def V2rllrlrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 174371 (5, 10, some (8, 3)) (368039894550149922786495760011275102743 / 500000000000000000000000000000000000000 : ℚ) .leaf) 174372 (5, 10, some (8, 4)) (7360797891022953513688499570932533706183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174401 (5, 10, some (9, 1)) (3697099291011293708982680725280948544087 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174402 (5, 10, some (9, 2)) (7394198582028767559047507656314294608399 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174403 (5, 10, some (9, 3)) (3697099291017174151858657901234386302493 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 174433 (5, 10, some (10, 1)) (3726832481845568835791058276316307349969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174434 (5, 10, some (10, 2)) (7453664963695169769875382417321769785653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174464 (5, 10, some (11, 0)) (7577213614042298954748674835832112290679 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 174465 (5, 10, some (11, 1)) (3788606807026699495990341248229307890277 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrlrl : KTree ℚ :=
  .node V2rllrlrlrll 174432 (5, 10, some (10, 0)) (7453664963630506162607972700098046335467 / 10000000000000000000000000000000000000000 : ℚ) V2rllrlrlrlr

def V2rllrlrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 175271 (5, 11, some (4, 7)) (7487546284738078794633876173244807746243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175302 (5, 11, some (5, 6)) (3671850899573999643433911597218127380581 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 175303 (5, 11, some (5, 7)) (1835925449798338133084679117328051958163 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 175333 (5, 11, some (6, 5)) (7267324148887186415188442321002605685133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175334 (5, 11, some (6, 6)) (1816831037233682619953340943171481086903 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 175365 (5, 11, some (7, 5)) (7216578071768635815930679233671720123297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175395 (5, 11, some (8, 3)) (7199053507098112588475096860825502084339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175396 (5, 11, some (8, 4)) (7199053507114358604675614592167796851517 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 175426 (5, 11, some (9, 2)) (7216578071716245997896222417471441480769 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrlrr : KTree ℚ :=
  .node V2rllrlrlrrl 175364 (5, 11, some (7, 4)) (7216578071732115163437596595349887427809 / 10000000000000000000000000000000000000000 : ℚ) V2rllrlrlrrr

def V2rllrlrlr : KTree ℚ :=
  .node V2rllrlrlrl 174496 (5, 10, some (12, 0)) (8032584903211301342634340024164281787089 / 10000000000000000000000000000000000000000 : ℚ) V2rllrlrlrr

def V2rllrlrl : KTree ℚ :=
  .node V2rllrlrll 174370 (5, 10, some (8, 2)) (7360797890996227302570657004167635410639 / 10000000000000000000000000000000000000000 : ℚ) V2rllrlrlr

def V2rllrlrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 175457 (5, 11, some (10, 1)) (7267324148840903594166708155720965513613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175458 (5, 11, some (10, 2)) (7267324148846802409513841112241011285989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175488 (5, 11, some (11, 0)) (1468740359804802756099493783772209946413 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 175489 (5, 11, some (11, 1)) (7343701799066895301263025801502164725721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175520 (5, 11, some (12, 0)) (1497509256922229885775051648851286941579 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 176358 (5, 12, some (6, 6)) (7154422005491528594915395171183266292079 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 176389 (5, 12, some (7, 5)) (7087748805401983115132318193984856493861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 176420 (5, 12, some (8, 4)) (141065810768501364339987109921397032803 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 176451 (5, 12, some (9, 3)) (3526645269206124441997766380922602720869 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrrll : KTree ℚ :=
  .node V2rllrlrrlll 176327 (5, 12, some (5, 7)) (362299425941533445928489654533053745639 / 500000000000000000000000000000000000000 : ℚ) V2rllrlrrllr

def V2rllrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 176513 (5, 12, some (11, 1)) (3577211002701090999905981080798423191207 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 176544 (5, 12, some (12, 0)) (7245988518679045028841877081780603492451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196608 (6, 0, none) (0 : ℚ) (.node (.node .leaf 196640 (6, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196641 (6, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 196642 (6, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196643 (6, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196644 (6, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 196645 (6, 0, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196646 (6, 0, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrlrrl : KTree ℚ :=
  .node V2rllrlrrll 176482 (5, 12, some (10, 2)) (3543874402677374055372676417123934472283 / 5000000000000000000000000000000000000000 : ℚ) V2rllrlrrlr

def V2rllrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 196673 (6, 0, some (1, 1)) (5781571233440860732370549883470684112923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196674 (6, 0, some (1, 2)) (5781571233847663914421168260956081989163 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196675 (6, 0, some (1, 3)) (2312628493510227609236850947293965330431 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196676 (6, 0, some (1, 4)) (5781571233763401096890154724476467961877 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196677 (6, 0, some (1, 5)) (57815712337797915231038231341792648733 / 50000000000000000000000000000000000000 : ℚ) .leaf)) 196678 (6, 0, some (1, 6)) (5781571233801253740710598390190170457987 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196704 (6, 0, some (2, 0)) (1243269078039122691888963046941535911643 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 196705 (6, 0, some (2, 1)) (9946152625012813185257024182687966967597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (9946152624888786901805848554121886093117 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196707 (6, 0, some (2, 3)) (621634539054240885937629435975709835261 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 196708 (6, 0, some (2, 4)) (2486538156224012738256492253547818236709 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196709 (6, 0, some (2, 5)) (1989230524986594567043851324522390808457 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 196710 (6, 0, some (2, 6)) (9946152624971092314313111770925616590247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (9890649541167875611678580967382788580501 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196737 (6, 0, some (3, 1)) (9890649541044541439184164131386830925187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196738 (6, 0, some (3, 2)) (4945324770511862762235962745128191635871 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 196739 (6, 0, some (3, 3)) (2472662385262941238601043078025788001013 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196740 (6, 0, some (3, 4)) (77270699539753756244597147484891628171 / 78125000000000000000000000000000000000 : ℚ) .leaf) 196741 (6, 0, some (3, 5)) (4945324770563193779047423319137681016691 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196742 (6, 0, some (3, 6)) (2472662385324407345901445808169867581369 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 196768 (6, 0, some (4, 0)) (9946152624888786901805848554121886093117 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rllrlrr : KTree ℚ :=
  .node V2rllrlrrl 196672 (6, 0, some (1, 0)) (1156314246217442156382793496210004619843 / 1000000000000000000000000000000000000000 : ℚ) V2rllrlrrr

def V2rllrlr : KTree ℚ :=
  .node V2rllrlrl 175427 (5, 11, some (9, 3)) (7216578071722561963650281869218216049687 / 10000000000000000000000000000000000000000 : ℚ) V2rllrlrr

def V2rllrl : KTree ℚ :=
  .node V2rllrll 173376 (5, 9, some (9, 0)) (1894416977369996048075105139813732192543 / 2500000000000000000000000000000000000000 : ℚ) V2rllrlr

def V2rllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 196770 (6, 0, some (4, 2)) (2486538156224012738256492253547818236709 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196771 (6, 0, some (4, 3)) (1989230524986594567043851324522390808457 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 196772 (6, 0, some (4, 4)) (9946152624971092314313111770925616590247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196773 (6, 0, some (4, 5)) (4973076312571647546414580121481933452091 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196774 (6, 0, some (4, 6)) (1989230525011680041597656446749745273883 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 196800 (6, 0, some (5, 0)) (5781571233763401096890154724476467961877 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196801 (6, 0, some (5, 1)) (57815712337797915231038231341792648733 / 50000000000000000000000000000000000000 : ℚ) .leaf) 196802 (6, 0, some (5, 2)) (5781571233801253740710598390190170457987 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196803 (6, 0, some (5, 3)) (11563142467646824212138569302136366013587 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196804 (6, 0, some (5, 4)) (11563142467847022754870210475915953897161 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 196805 (6, 0, some (5, 5)) (11563142467748326134658996272494334041823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196806 (6, 0, some (5, 6)) (231262849371865717073736801724065216259 / 200000000000000000000000000000000000000 : ℚ) .leaf) 196832 (6, 0, some (6, 0)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196833 (6, 0, some (6, 1)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196834 (6, 0, some (6, 2)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 196835 (6, 0, some (6, 3)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196836 (6, 0, some (6, 4)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196837 (6, 0, some (6, 5)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196838 (6, 0, some (6, 6)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197632 (6, 1, none) (0 : ℚ) (.node .leaf 197665 (6, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 197666 (6, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197667 (6, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197668 (6, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197669 (6, 1, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197670 (6, 1, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197696 (6, 1, some (1, 0)) (11410413125348688818193948404336714820197 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197697 (6, 1, some (1, 1)) (5705206565224965564311985388054764939177 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197698 (6, 1, some (1, 2)) (5705206565786489926415882969292245342007 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197699 (6, 1, some (1, 3)) (11410413131568742213008676629984202533513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197700 (6, 1, some (1, 4)) (11410413131485592363186192733700300219027 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197701 (6, 1, some (1, 5)) (11410413131503237371790312793297027242231 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 197702 (6, 1, some (1, 6)) (2852603282886190178752338441633173775953 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197728 (6, 1, some (2, 0)) (1925947432201777998516069518873059705453 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 197729 (6, 1, some (2, 1)) (9629737162443076769089956844594868537389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197730 (6, 1, some (2, 2)) (9629737162531128923501737946577056046357 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197731 (6, 1, some (2, 3)) (2407434290617318254851015115902644140323 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197732 (6, 1, some (2, 4)) (9629737162481758335193651182467278644571 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197733 (6, 1, some (2, 5)) (1925947432503106907175624063871068985523 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197734 (6, 1, some (2, 6)) (385189486502086831047246136828437794567 / 400000000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (9449982068627537409946462554469318714059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197761 (6, 1, some (3, 1)) (9449982068837806058675871452225578721777 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197762 (6, 1, some (3, 2)) (1181247758596383950625017470400311936371 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))) 197763 (6, 1, some (3, 3)) (9449982068777400861222781820600392918929 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 197764 (6, 1, some (3, 4)) (9449982068809092846132906817503538726909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197765 (6, 1, some (3, 5)) (1889996413768969134647971432240824932837 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 197766 (6, 1, some (3, 6)) (9449982068956392436337889600097796115629 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197792 (6, 1, some (4, 0)) (4724991034425563502940299771886918328963 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197793 (6, 1, some (4, 1)) (9449982068773319868358880878571593749507 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197794 (6, 1, some (4, 2)) (2362495517193593102012956087166741351853 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197795 (6, 1, some (4, 3)) (1889996413761025455977179528856973032257 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 197796 (6, 1, some (4, 4)) (4724991034420375740011245320845959687973 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197797 (6, 1, some (4, 5)) (944998206893789712988115143408979493443 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 197798 (6, 1, some (4, 6)) (472499103449514737718711107185575976999 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 197824 (6, 1, some (5, 0)) (1925947432495273279678094647492279477803 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197825 (6, 1, some (5, 1)) (9629737162472203419840570216331164200181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197826 (6, 1, some (5, 2)) (2407434290625755745929145740986967809499 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197827 (6, 1, some (5, 3)) (150464643164675834371002338722805875251 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197828 (6, 1, some (5, 4)) (9629737162630250909363482961481813789253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197829 (6, 1, some (5, 5)) (2407434290677082061484606909294664229039 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 197830 (6, 1, some (5, 6)) (4814868581469256152881698820384338538877 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197856 (6, 1, some (6, 0)) (22285963147440935724988854053421002251 / 19531250000000000000000000000000000000 : ℚ) .leaf) 197857 (6, 1, some (6, 1)) (2852603282881777941581902410991517748267 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197858 (6, 1, some (6, 2)) (456416525262806247839779808469503113559 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 197859 (6, 1, some (6, 3)) (11410413131690799018429823532208131071359 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 197860 (6, 1, some (6, 4)) (713150820736341254108028764403228458063 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197861 (6, 1, some (6, 5)) (11410413132109082766080358681560570724909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197862 (6, 1, some (6, 6)) (11410413131154930716148656794772121819009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197888 (6, 1, some (7, 0)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197889 (6, 1, some (7, 1)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197890 (6, 1, some (7, 2)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 197891 (6, 1, some (7, 3)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197892 (6, 1, some (7, 4)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197893 (6, 1, some (7, 5)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198656 (6, 2, none) (0 : ℚ) (.node .leaf 198690 (6, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 198691 (6, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198692 (6, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198693 (6, 2, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198694 (6, 2, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198721 (6, 2, some (1, 1)) (1412370021826169160552565566171670348987 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198722 (6, 2, some (1, 2)) (5649480087973952377972198193888990909819 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 198723 (6, 2, some (1, 3)) (1412370022000136871110608649965989995329 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (5649480087955195947681845640413899364597 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198725 (6, 2, some (1, 5)) (2259792035184851866275517237460858602707 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 198726 (6, 2, some (1, 6)) (2259792035192957419785301846081608269451 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 198752 (6, 2, some (2, 0)) (1173548748981595636189442940554629736383 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2rllrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 198754 (6, 2, some (2, 2)) (4694194997045825736908848351753682169903 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198755 (6, 2, some (2, 3)) (9388389994061320505082503781130880076283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198756 (6, 2, some (2, 4)) (9388389994036150385767009946501502968379 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198757 (6, 2, some (2, 5)) (146693593657290650421031556409718793829 / 156250000000000000000000000000000000000 : ℚ) .leaf) 198758 (6, 2, some (2, 6)) (9388389994101922794676806663829427038621 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198784 (6, 2, some (3, 0)) (455330493747674794888773447075473615843 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198785 (6, 2, some (3, 1)) (227665246890013247775199410679533640801 / 250000000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (1138326234451717770680068327678659375383 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198787 (6, 2, some (3, 3)) (910660987558087719138433405138973260549 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 198788 (6, 2, some (3, 4)) (1138326234450123139741064861244186674639 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 198789 (6, 2, some (3, 5)) (9106609875634453661376233618696893101159 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198790 (6, 2, some (3, 6)) (910660987571946366924058445903755112633 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 198816 (6, 2, some (4, 0)) (8991499582740240241510292236246663906679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198817 (6, 2, some (4, 1)) (4495749791401357175387491342936998716313 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198818 (6, 2, some (4, 2)) (1798299916553099323402474097976879893891 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 198819 (6, 2, some (4, 3)) (2247874895694322411367881412760620427301 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 198820 (6, 2, some (4, 4)) (1123937447851014476365254639307781234717 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198821 (6, 2, some (4, 5)) (1123937447860953205467789028533913640069 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198822 (6, 2, some (4, 6)) (8991499582954265979430007352076309662099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198848 (6, 2, some (5, 0)) (910660987562760976570233368176151597543 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 198849 (6, 2, some (5, 1)) (4553304937790213141406874578426304368327 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 198850 (6, 2, some (5, 2)) (1821321975118130606219904620805638892539 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 198851 (6, 2, some (5, 3)) (9106609875621580468117128411800685073989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198852 (6, 2, some (5, 4)) (364264395027906068423355602729919590951 / 400000000000000000000000000000000000000 : ℚ) .leaf) 198853 (6, 2, some (5, 5)) (2276652468940738805201116357328431191993 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198854 (6, 2, some (5, 6)) (4553304937997768226456843156584423353133 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198880 (6, 2, some (6, 0)) (9388389994034854548192270851404510223777 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198881 (6, 2, some (6, 1)) (938838999404263695550066765351381786009 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198882 (6, 2, some (6, 2)) (9388389994074053072495760505901376496857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198883 (6, 2, some (6, 3)) (73346796829250301074383843308261992861 / 78125000000000000000000000000000000000 : ℚ) .leaf) 198884 (6, 2, some (6, 4)) (4694194997104530215713036789761460675877 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198885 (6, 2, some (6, 5)) (2347097498605500553800360989186252701283 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 198886 (6, 2, some (6, 6)) (9388389994291005895736401231553859304421 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198912 (6, 2, some (7, 0)) (70618501099469420980701260648172678749 / 62500000000000000000000000000000000000 : ℚ) .leaf) 198913 (6, 2, some (7, 1)) (2824740043988200793038608074159892326241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198914 (6, 2, some (7, 2)) (90391681407964194690637391396202926291 / 80000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198915 (6, 2, some (7, 3)) (5649480088062934394749207238357129336883 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198916 (6, 2, some (7, 4)) (11298960176195930526231016656709879153469 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198917 (6, 2, some (7, 5)) (11298960176585069055497155917805552190183 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198944 (6, 2, some (8, 0)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198945 (6, 2, some (8, 1)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198946 (6, 2, some (8, 2)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 198947 (6, 2, some (8, 3)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199680 (6, 3, none) (0 : ℚ) .leaf) 199715 (6, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199716 (6, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199717 (6, 3, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199718 (6, 3, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199746 (6, 3, some (1, 2)) (175219304931373968832454361160453938671 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199747 (6, 3, some (1, 3)) (11214035515703440784552116026774618544003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199748 (6, 3, some (1, 4)) (1401754439450899069194496694455709606697 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 199749 (6, 3, some (1, 5)) (350438609863071005193777589726245252417 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 199750 (6, 3, some (1, 6)) (1121403551565805615433037920048168664123 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 199777 (6, 3, some (2, 1)) (368023985683973012973235710394766759991 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199778 (6, 3, some (2, 2)) (9200599642559025383538324570762846989839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199779 (6, 3, some (2, 3)) (575037477659286724170456208142753294683 / 625000000000000000000000000000000000000 : ℚ) .leaf) 199780 (6, 3, some (2, 4)) (9200599642516057667557872946430751634577 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199781 (6, 3, some (2, 5)) (460029982127181167900866640396258816133 / 500000000000000000000000000000000000000 : ℚ) .leaf) 199782 (6, 3, some (2, 6)) (1840119928515572047794952989131743009673 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 199808 (6, 3, some (3, 0)) (2210256138589633637501004990581478729627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199809 (6, 3, some (3, 1)) (8841024555385128004398694038752105212369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (8841024555474610501694542771510668758367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199811 (6, 3, some (3, 3)) (4420512277728420656644365412204098574211 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 199812 (6, 3, some (3, 4)) (552564034716797641051341457653595578983 / 625000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199814 (6, 3, some (3, 6)) (8841024555570393577735700307400074284447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (8632497112728055413132490081682134388093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199841 (6, 3, some (4, 1)) (8632497113021299346377326664726335716771 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199842 (6, 3, some (4, 2)) (8632497113005948752588004144887536852347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199843 (6, 3, some (4, 3)) (8632497113002568352281429173845875659423 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199844 (6, 3, some (4, 4)) (8632497113029624658744394946361457320117 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199845 (6, 3, some (4, 5)) (539531069567413839500277341392480750377 / 625000000000000000000000000000000000000 : ℚ) .leaf) 199846 (6, 3, some (4, 6)) (4316248556576181138846535956184428300749 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199872 (6, 3, some (5, 0)) (34529988452033315658341405335496937151 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 199873 (6, 3, some (5, 1)) (8632497113012241309415370325802751225291 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 199874 (6, 3, some (5, 2)) (215812427824998937067036377568831604369 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199875 (6, 3, some (5, 3)) (269765534781905291186947746295833342037 / 312500000000000000000000000000000000000 : ℚ) .leaf) 199876 (6, 3, some (5, 4)) (8632497113064401618013976118710520291099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199877 (6, 3, some (5, 5)) (4316248556564364050809192115545239872571 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199878 (6, 3, some (5, 6)) (4316248556613700917544947289346780288679 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199904 (6, 3, some (6, 0)) (8841024555487577315032648694935111010349 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199905 (6, 3, some (6, 1)) (88410245554542305102416422991213169033 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199906 (6, 3, some (6, 2)) (8841024555472086416980430007407687019239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199907 (6, 3, some (6, 3)) (1105128069438645706240485546378052970277 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 199908 (6, 3, some (6, 4)) (8841024555580155341276258431787497260913 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199909 (6, 3, some (6, 5)) (8841024555646703792067879356551158913189 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rllrrrr : KTree ℚ :=
  .node V2rllrrrrl 199813 (6, 3, some (3, 5)) (8841024555499914049965516300341254525811 / 10000000000000000000000000000000000000000 : ℚ) V2rllrrrrr

def V2rllrrr : KTree ℚ :=
  .node V2rllrrrl 198948 (6, 2, some (8, 4)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) V2rllrrrr

def V2rllrr : KTree ℚ :=
  .node V2rllrrl 198753 (6, 2, some (2, 1)) (75107119950395311898934928826755312633 / 80000000000000000000000000000000000000 : ℚ) V2rllrrr

def V2rllr : KTree ℚ :=
  .node V2rllrl 196769 (6, 0, some (4, 1)) (621634539054240885937629435975709835261 / 625000000000000000000000000000000000000 : ℚ) V2rllrr

def V2rll : KTree ℚ :=
  .node V2rlll 171234 (5, 7, some (6, 2)) (7867562134925491557548923280125455840939 / 10000000000000000000000000000000000000000 : ℚ) V2rllr

def V2rlrlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199936 (6, 3, some (7, 0)) (1840119928502943084434151472378926849729 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199937 (6, 3, some (7, 1)) (2300149910632074886061391767324234583453 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199938 (6, 3, some (7, 2)) (2300149910640033468926262284508837678371 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199939 (6, 3, some (7, 3)) (9200599642633194606011670918586526754031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199940 (6, 3, some (7, 4)) (2300149910675006844080848273394254489991 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 199941 (6, 3, some (7, 5)) (9200599642909326347199216266660253503909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199968 (6, 3, some (8, 0)) (11214035515612311324818708158047258718143 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199969 (6, 3, some (8, 1)) (5607017757825125406386652490696699181613 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199970 (6, 3, some (8, 2)) (5607017757846361606855869845146521685797 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 199971 (6, 3, some (8, 3)) (11214035515830186667678968814379972368899 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 199972 (6, 3, some (8, 4)) (2803508878971261903751077377300667794237 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200000 (6, 3, some (9, 0)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200001 (6, 3, some (9, 1)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200002 (6, 3, some (9, 2)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200003 (6, 3, some (9, 3)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200704 (6, 4, none) (0 : ℚ) .leaf)) 200740 (6, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200741 (6, 4, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200742 (6, 4, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200771 (6, 4, some (1, 3)) (2786792932182513894856938794486596918613 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 200772 (6, 4, some (1, 4)) (11147171728629566965907083731280470606451 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200774 (6, 4, some (1, 6)) (5573585864338856480103910658195680230323 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200802 (6, 4, some (2, 2)) (4525569919930621901816775471724538932967 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200803 (6, 4, some (2, 3)) (9051139839875020935820604484453845766613 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200804 (6, 4, some (2, 4)) (1810227967967193156488294679122561639309 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 200805 (6, 4, some (2, 5)) (9051139839861124379689668509823702065927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200806 (6, 4, some (2, 6)) (226278495997361868348820766338972973347 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200833 (6, 4, some (3, 1)) (431599101231365735503799962929024761537 / 500000000000000000000000000000000000000 : ℚ) .leaf) 200834 (6, 4, some (3, 2)) (4315991012415965994524967594942711623371 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200835 (6, 4, some (3, 3)) (1726396404962937351315067231193033422231 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 200836 (6, 4, some (3, 4)) (4315991012409382558620385545313641732483 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 200837 (6, 4, some (3, 5)) (4315991012423885952785543623999157962231 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200838 (6, 4, some (3, 6)) (431599101245459890525311615193772771349 / 500000000000000000000000000000000000000 : ℚ) .leaf) 200864 (6, 4, some (4, 0)) (65256707367201958258795897683018328619 / 78125000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (2088214635898085092720455284099924917713 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200866 (6, 4, some (4, 2)) (4176429271805065738502136749579709771431 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200867 (6, 4, some (4, 3)) (2088214635900641955154731897559192268211 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 200868 (6, 4, some (4, 4)) (167057170872496037825585055017397797741 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200869 (6, 4, some (4, 5)) (8352858543666499295533649876520350929511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200870 (6, 4, some (4, 6)) (2088214635933266592848787335568485041197 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200896 (6, 4, some (5, 0)) (826094024155157965668200908729386936947 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 200897 (6, 4, some (5, 1)) (4130470120840157679811032447355202105239 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrllll : KTree ℚ :=
  .node V2rlrlllll 200773 (6, 4, some (1, 5)) (11147171728638505721930886356680478985043 / 10000000000000000000000000000000000000000 : ℚ) V2rlrllllr

def V2rlrlllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200899 (6, 4, some (5, 3)) (4130470120839031842016158855557546778141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200900 (6, 4, some (5, 4)) (826094024170975963991866792989077899057 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 200901 (6, 4, some (5, 5)) (4130470120882534728768893538727116783663 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200902 (6, 4, some (5, 6)) (4130470120919713659837880027891557533963 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200928 (6, 4, some (6, 0)) (4176429271808414697598950148492228917809 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 200929 (6, 4, some (6, 1)) (1670571708721422379543915947356148883093 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200930 (6, 4, some (6, 2)) (8352858543607129192716669260217707540781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200931 (6, 4, some (6, 3)) (3341143417453324295608227644353248949 / 4000000000000000000000000000000000000 : ℚ) .leaf) 200932 (6, 4, some (6, 4)) (835285854368323392751941899014396079703 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 200933 (6, 4, some (6, 5)) (1044107317968730913218419754700356372439 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 200934 (6, 4, some (6, 6)) (2088214635951571815462768669862793241859 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200960 (6, 4, some (7, 0)) (8631982024833060389224014660691561459469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200961 (6, 4, some (7, 1)) (8631982024809926556779875345731075027889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200962 (6, 4, some (7, 2)) (8631982024831749634992499672845100347049 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200963 (6, 4, some (7, 3)) (4315991012436883199386428825480223590427 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200964 (6, 4, some (7, 4)) (2157995506235827296413570408137818546509 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 200965 (6, 4, some (7, 5)) (1726396405006033251293858537573776670647 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200992 (6, 4, some (8, 0)) (9051139839834974224008629502042987486373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200993 (6, 4, some (8, 1)) (2262784959963058886036589094690514891667 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200994 (6, 4, some (8, 2)) (9051139839884231428620641959738363854121 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200995 (6, 4, some (8, 3)) (9051139839961354433184865162256985136793 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrlllrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201024 (6, 4, some (9, 0)) (11147171728634994433153308239318516633417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201025 (6, 4, some (9, 1)) (5573585864336557575766640749268040460869 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201026 (6, 4, some (9, 2)) (2229434345743078047157610179538681908867 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201027 (6, 4, some (9, 3)) (11147171728858295485319043529159766519407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201056 (6, 4, some (10, 0)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201057 (6, 4, some (10, 1)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201058 (6, 4, some (10, 2)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 201728 (6, 5, none) (0 : ℚ) .leaf) 201765 (6, 5, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201766 (6, 5, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201797 (6, 5, some (1, 5)) (2773289860835696986327541351130814313123 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201798 (6, 5, some (1, 6)) (2773289860845383723946728444702523611183 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201827 (6, 5, some (2, 3)) (4464850704962857657046450748621391770813 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201828 (6, 5, some (2, 4)) (8929701409881061125295179732445968787743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201829 (6, 5, some (2, 5)) (8929701409904220004988426506542832904669 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201830 (6, 5, some (2, 6)) (34881646132565781641087319745589997811 / 39062500000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201858 (6, 5, some (3, 2)) (8464039903459124265616378554543698981767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201859 (6, 5, some (3, 3)) (8464039903448736869520834711412293482087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201860 (6, 5, some (3, 4)) (8464039903445653742286519926955235389519 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201861 (6, 5, some (3, 5)) (8464039903472751752354737610398843661063 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlllrr : KTree ℚ :=
  .node V2rlrlllrrl 201796 (6, 5, some (1, 4)) (5546579721667772146944672906174627609841 / 5000000000000000000000000000000000000000 : ℚ) V2rlrlllrrr

def V2rlrlllr : KTree ℚ :=
  .node V2rlrlllrl 200996 (6, 4, some (8, 4)) (141424060000390374725398098431412986801 / 156250000000000000000000000000000000000 : ℚ) V2rlrlllrr

def V2rlrlll : KTree ℚ :=
  .node V2rlrllll 200898 (6, 4, some (5, 2)) (4130470120834014658221023412269746755879 / 5000000000000000000000000000000000000000 : ℚ) V2rlrlllr

def V2rlrllrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201889 (6, 5, some (4, 1)) (8131289528210144341272078753428126702723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201890 (6, 5, some (4, 2)) (1626257905656752318632589148050625976951 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201891 (6, 5, some (4, 3)) (4065644764137432659459577225782248300883 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201892 (6, 5, some (4, 4)) (4065644764146330755272292938073761952403 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201893 (6, 5, some (4, 5)) (1626257905665893499432677270196445840577 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 201894 (6, 5, some (4, 6)) (8131289528390962502290247729122180661523 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201920 (6, 5, some (5, 0)) (4021823624853277665909427046480692895833 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201921 (6, 5, some (5, 1)) (8043647250012281895726853153964562198479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201922 (6, 5, some (5, 2)) (4021823625008035051964099192447578062839 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 201923 (6, 5, some (5, 3)) (502727953126063429323012687202736851603 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201925 (6, 5, some (5, 5)) (8043647250092637993413896604164716452971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201926 (6, 5, some (5, 6)) (2010911812539588518760602885155652112161 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201952 (6, 5, some (6, 0)) (4021823624979413081356060021760167378423 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201953 (6, 5, some (6, 1)) (8043647250016375418930258040297601592487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201954 (6, 5, some (6, 2)) (8043647250014994893238430649130861610207 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201955 (6, 5, some (6, 3)) (4021823625014745025883931801962949755373 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201956 (6, 5, some (6, 4)) (1608729450014146425686377601080893713813 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201957 (6, 5, some (6, 5)) (8043647250125172996997164601878568571417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201958 (6, 5, some (6, 6)) (1608729450037416390909034083017148182481 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 201984 (6, 5, some (7, 0)) (8131289528288583129917181089067458328217 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrllrll : KTree ℚ :=
  .node V2rlrllrlll 201924 (6, 5, some (5, 4)) (804364725004310548531753905802239025279 / 1000000000000000000000000000000000000000 : ℚ) V2rlrllrllr

def V2rlrllrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201986 (6, 5, some (7, 2)) (2032822382071202050555550067809547765911 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201987 (6, 5, some (7, 3)) (12705139887991802566264122816596941439 / 15625000000000000000000000000000000000 : ℚ) .leaf) 201988 (6, 5, some (7, 4)) (2032822382092304478220657234279440961231 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201989 (6, 5, some (7, 5)) (2032822382109945334625505082218631994637 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202016 (6, 5, some (8, 0)) (4232019951728540272146743892070163843499 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 202017 (6, 5, some (8, 1)) (8464039903441647977251122878598442399863 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202018 (6, 5, some (8, 2)) (2116009975866429685169580683460191065557 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202019 (6, 5, some (8, 3)) (4232019951756144223895074484928233026347 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202020 (6, 5, some (8, 4)) (8464039903579848398853498664650098030761 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202048 (6, 5, some (9, 0)) (4464850704940276070546171796119350253073 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrllrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202050 (6, 5, some (9, 2)) (8929701409932324827554295634004430227359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202051 (6, 5, some (9, 3)) (8929701410013545924207134615781069127467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202080 (6, 5, some (10, 0)) (11093159443341215521448375250023111796411 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202081 (6, 5, some (10, 1)) (1109315944337947590704239393869102045061 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 202082 (6, 5, some (10, 2)) (1386644930427698834495739121121849221239 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 202112 (6, 5, some (11, 0)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202113 (6, 5, some (11, 1)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202790 (6, 6, some (0, 6)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202821 (6, 6, some (1, 5)) (11048617457192921189234517984938368458977 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202822 (6, 6, some (1, 6)) (11048617457231292282581660754846903134441 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrllrlr : KTree ℚ :=
  .node V2rlrllrlrl 202049 (6, 5, some (9, 1)) (4464850704950145255326422233086028494813 / 5000000000000000000000000000000000000000 : ℚ) V2rlrllrlrr

def V2rlrllrl : KTree ℚ :=
  .node V2rlrllrll 201985 (6, 5, some (7, 1)) (4065644764138752828080090087902546184423 / 5000000000000000000000000000000000000000 : ℚ) V2rlrllrlr

def V2rlrllrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202853 (6, 6, some (2, 5)) (110365480969030166783921673478076641723 / 125000000000000000000000000000000000000 : ℚ) .leaf) 202854 (6, 6, some (2, 6)) (8829238477554424914530468025397073113419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202883 (6, 6, some (3, 3)) (4163264206347483838453171637729634467023 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202884 (6, 6, some (3, 4)) (8326528412685488339342132586400899531043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202885 (6, 6, some (3, 5)) (1665305682542182531643485274700641079957 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 202886 (6, 6, some (3, 6)) (416326420638087431088668809980478019211 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202914 (6, 6, some (4, 2)) (994030538643928499620601664006197539779 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 202915 (6, 6, some (4, 3)) (7952244309141871689022906888305164686469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202916 (6, 6, some (4, 4)) (7952244309154604523726486526886049866139 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202917 (6, 6, some (4, 5)) (7952244309187839564254066925513864522557 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrllrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202945 (6, 6, some (5, 1)) (1968355190536497098383908887254952702501 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202946 (6, 6, some (5, 2)) (7873420762176013543076784066224254462353 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202947 (6, 6, some (5, 3)) (1968355190544752100992026695995957466923 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202948 (6, 6, some (5, 4)) (7873420762200250638060292845987894888871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202949 (6, 6, some (5, 5)) (3936710381122653589653244974389773934053 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 202950 (6, 6, some (5, 6)) (1968355190576348560729281893590870072529 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202976 (6, 6, some (6, 0)) (1573512426947288537359129990364825601991 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202977 (6, 6, some (6, 1)) (1966890533731367559768268932413956116941 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202978 (6, 6, some (6, 2)) (983445266865771558883209497661546578043 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 202979 (6, 6, some (6, 3)) (7867562134934292291347630195925630030279 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrllrrl : KTree ℚ :=
  .node V2rlrllrrll 202918 (6, 6, some (4, 6)) (7952244309245095158669140273642203071367 / 10000000000000000000000000000000000000000 : ℚ) V2rlrllrrlr

def V2rlrllrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202981 (6, 6, some (6, 5)) (3933781067508385217490822026590293965557 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202982 (6, 6, some (6, 6)) (7867562135078975332635843493204926677333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203008 (6, 6, some (7, 0)) (1968355190536497098383908887254952702501 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203009 (6, 6, some (7, 1)) (7873420762176013543076784066224254462353 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203010 (6, 6, some (7, 2)) (1968355190544752100992026695995957466923 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 203011 (6, 6, some (7, 3)) (7873420762200250638060292845987894888871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203012 (6, 6, some (7, 4)) (3936710381122653589653244974389773934053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203013 (6, 6, some (7, 5)) (1968355190576348560729281893590870072529 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203040 (6, 6, some (8, 0)) (994030538643928499620601664006197539779 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 203041 (6, 6, some (8, 1)) (7952244309141871689022906888305164686469 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203043 (6, 6, some (8, 3)) (7952244309187839564254066925513864522557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203044 (6, 6, some (8, 4)) (7952244309245095158669140273642203071367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203072 (6, 6, some (9, 0)) (4163264206347483838453171637729634467023 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203073 (6, 6, some (9, 1)) (8326528412685488339342132586400899531043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203074 (6, 6, some (9, 2)) (1665305682542182531643485274700641079957 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 203075 (6, 6, some (9, 3)) (416326420638087431088668809980478019211 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203104 (6, 6, some (10, 0)) (8829238477500926417379672924373968142517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203105 (6, 6, some (10, 1)) (110365480969030166783921673478076641723 / 125000000000000000000000000000000000000 : ℚ) .leaf) 203106 (6, 6, some (10, 2)) (8829238477554424914530468025397073113419 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 203136 (6, 6, some (11, 0)) (11048617457192921189234517984938368458977 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrllrrr : KTree ℚ :=
  .node V2rlrllrrrl 203042 (6, 6, some (8, 2)) (7952244309154604523726486526886049866139 / 10000000000000000000000000000000000000000 : ℚ) V2rlrllrrrr

def V2rlrllrr : KTree ℚ :=
  .node V2rlrllrrl 202980 (6, 6, some (6, 4)) (7867562134965695707707999081970645973673 / 10000000000000000000000000000000000000000 : ℚ) V2rlrllrrr

def V2rlrllr : KTree ℚ :=
  .node V2rlrllrl 202852 (6, 6, some (2, 4)) (8829238477500926417379672924373968142517 / 10000000000000000000000000000000000000000 : ℚ) V2rlrllrr

def V2rlrll : KTree ℚ :=
  .node V2rlrlll 201862 (6, 5, some (3, 6)) (4232019951764013922749235893645392081207 / 5000000000000000000000000000000000000000 : ℚ) V2rlrllr

def V2rlrlrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203168 (6, 6, some (12, 0)) (14386399332438930842769705181240948369529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203846 (6, 7, some (1, 6)) (2752813822740175276843262244686936405183 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203877 (6, 7, some (2, 5)) (546551883228882130343084874761310093669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203878 (6, 7, some (2, 6)) (1748966026338722484381736682721934372823 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 203908 (6, 7, some (3, 4)) (821203647064611516314885347805401969993 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 203909 (6, 7, some (3, 5)) (821203647067007710294489096746819660227 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203910 (6, 7, some (3, 6)) (8212036470717559691104651232892587318373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203939 (6, 7, some (4, 3)) (1951225497858008107504608700317345115567 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203940 (6, 7, some (4, 4)) (390245099571987476693015363142082659011 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 203941 (6, 7, some (4, 5)) (1951225497867556972388650398868286954477 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlrlllrl : KTree ℚ :=
  (.node (.node (.node .leaf 203970 (6, 7, some (5, 2)) (7717346690246353830580298917934926303687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203971 (6, 7, some (5, 3)) (771734669024609475142532078033963975769 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 203972 (6, 7, some (5, 4)) (3858673345131539750930439170624480324533 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203973 (6, 7, some (5, 5)) (3858673345152216700685514938473457362539 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203974 (6, 7, some (5, 6)) (7717346690360566002932523861383276030129 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlllrr : KTree ℚ :=
  (.node (.node (.node .leaf 204002 (6, 7, some (6, 2)) (7695116994942048838720081441450283215433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204003 (6, 7, some (6, 3)) (7695116994947976069379912692472431006543 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204004 (6, 7, some (6, 4)) (7695116994974298920516198589472172846333 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 204005 (6, 7, some (6, 5)) (480944812188845557269266995055173320083 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlllr : KTree ℚ :=
  .node V2rlrlrlllrl 204001 (6, 7, some (6, 1)) (7695116994929864077125801942299842889121 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrlllrr

def V2rlrlrlll : KTree ℚ :=
  .node V2rlrlrllll 203942 (6, 7, some (4, 6)) (7804901991523977741715369987140857993599 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrlllr

def V2rlrlrllrll : KTree ℚ :=
  (.node (.node (.node .leaf 204032 (6, 7, some (7, 0)) (7695116994835112245168152430788161848047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204033 (6, 7, some (7, 1)) (7695116994940756670313668921097891018601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204034 (6, 7, some (7, 2)) (769511699494309761169917531741413773049 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204035 (6, 7, some (7, 3)) (7695116994956096392363859748711445631579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204036 (6, 7, some (7, 4)) (384755849749623329106804040070663209213 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 204064 (6, 7, some (8, 0)) (30869386760912430164713776853267277921 / 40000000000000000000000000000000000000 : ℚ) .leaf) 204065 (6, 7, some (8, 1)) (3858673345121962433625624706862174245829 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204066 (6, 7, some (8, 2)) (385867334512424082650689628739331394901 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 204067 (6, 7, some (8, 3)) (385867334513718696853046357968669216361 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrllrl : KTree ℚ :=
  .node V2rlrlrllrll 204037 (6, 7, some (7, 5)) (384755849752353435430314424776030864153 / 500000000000000000000000000000000000000 : ℚ) V2rlrlrllrlr

def V2rlrlrllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 204096 (6, 7, some (9, 0)) (62439215931492025756109197417158279207 / 80000000000000000000000000000000000000 : ℚ) .leaf) 204097 (6, 7, some (9, 1)) (487806374464323321500660718127934777821 / 625000000000000000000000000000000000000 : ℚ) .leaf) 204098 (6, 7, some (9, 2)) (7804901991446052713546703737737949765171 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204099 (6, 7, some (9, 3)) (3902450995741191552764707939307636695821 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204128 (6, 7, some (10, 0)) (4106018235327101406253018910322638669041 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 204130 (6, 7, some (10, 2)) (8212036470675709492798668681541359222541 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204160 (6, 7, some (11, 0)) (4372415065821265615532055808118534721321 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204161 (6, 7, some (11, 1)) (4372415065832649542797867050686935797993 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 204192 (6, 7, some (12, 0)) (11011255290923943392860997890677055150423 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrllrr : KTree ℚ :=
  .node V2rlrlrllrrl 204129 (6, 7, some (10, 1)) (8212036470649433155427093805798820739163 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrllrrr

def V2rlrlrllr : KTree ℚ :=
  .node V2rlrlrllrl 204068 (6, 7, some (8, 4)) (964668336290250235243189788037061923767 / 1250000000000000000000000000000000000000 : ℚ) V2rlrlrllrr

def V2rlrlrll : KTree ℚ :=
  .node V2rlrlrlll 204006 (6, 7, some (6, 6)) (7695116995078312724762130118201763173331 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrllr

def V2rlrlrlrlll : KTree ℚ :=
  (.node (.node (.node .leaf 204933 (6, 8, some (3, 5)) (1623063857002037674588841120946402177413 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 204934 (6, 8, some (3, 6)) (8115319285055049694961408122504516470839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204964 (6, 8, some (4, 4)) (3840845183772800339256684670129554785967 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204965 (6, 8, some (4, 5)) (7681690367573867902645287347847502745199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204966 (6, 8, some (4, 6)) (38408451838123508190144495720256361519 / 50000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlrllr : KTree ℚ :=
  (.node (.node (.node .leaf 204996 (6, 8, some (5, 4)) (3788833954791780425161839471129096750319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204997 (6, 8, some (5, 5)) (757766790962181214189955142744352501743 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 204998 (6, 8, some (5, 6)) (3788833954837524792087340540115311425451 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 205026 (6, 8, some (6, 2)) (3768293531882399899272245283759161583737 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlrll : KTree ℚ :=
  .node V2rlrlrlrlll 204995 (6, 8, some (5, 3)) (757766790957024085672729552396886317829 / 1000000000000000000000000000000000000000 : ℚ) V2rlrlrlrllr

def V2rlrlrlrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 205028 (6, 8, some (6, 4)) (7536587063793127641264199098531146046571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205029 (6, 8, some (6, 5)) (1884146765959265684576845171014122312631 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 205030 (6, 8, some (6, 6)) (7536587063888719467669561134453414446877 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205057 (6, 8, some (7, 1)) (7521014755167602385879192702790844850489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205058 (6, 8, some (7, 2)) (1880253688793624851132764401831636708321 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 205060 (6, 8, some (7, 4)) (470063422200829677819997658887272067951 / 625000000000000000000000000000000000000 : ℚ) .leaf) 205061 (6, 8, some (7, 5)) (1880253688815428234080842836664197499957 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 205088 (6, 8, some (8, 0)) (7536587063703081343537437300588368196943 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 205089 (6, 8, some (8, 1)) (1507317412752841384538693667814858708647 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlrlr : KTree ℚ :=
  .node V2rlrlrlrlrl 205059 (6, 8, some (7, 3)) (7521014755183101682679137463302962526903 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrlrlrr

def V2rlrlrlrl : KTree ℚ :=
  .node V2rlrlrlrll 205027 (6, 8, some (6, 3)) (7536587063771128031863848433589848889159 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrlrlr

def V2rlrlrlrrll : KTree ℚ :=
  (.node (.node (.node .leaf 205091 (6, 8, some (8, 3)) (3768293531893067805241055748745289289437 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205092 (6, 8, some (8, 4)) (3768293531913084377402885865128784956601 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205120 (6, 8, some (9, 0)) (1515533581911834695480310379034048021567 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205121 (6, 8, some (9, 1)) (3788833954784138153307125185778854449547 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205122 (6, 8, some (9, 2)) (473604244348429838679725485684636464343 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 205152 (6, 8, some (10, 0)) (3840845183771001280803161036027002328773 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205153 (6, 8, some (10, 1)) (768169036753791295338462054578219105551 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 205154 (6, 8, some (10, 2)) (7681690367557019959800555298497871626519 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 205184 (6, 8, some (11, 0)) (2028829821248639668012442338621374019129 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlrrl : KTree ℚ :=
  .node V2rlrlrlrrll 205123 (6, 8, some (9, 3)) (7577667909604328156230635986305220942773 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrlrrlr

def V2rlrlrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 205216 (6, 8, some (12, 0)) (86729575591001507629323236970987339599 / 100000000000000000000000000000000000000 : ℚ) .leaf) 205958 (6, 9, some (3, 6)) (8032584903262445536520912799720306941377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205989 (6, 9, some (4, 5)) (3788606807041161854460575286771246730939 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205990 (6, 9, some (4, 6)) (7577213614130706334210056543649460523299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206020 (6, 9, some (5, 4)) (74536649637051800115797155251160980919 / 100000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 206022 (6, 9, some (5, 6)) (1490732992758368631849166472052865549753 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 206051 (6, 9, some (6, 3)) (7394198582030985334629193869097076766109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206052 (6, 9, some (6, 4)) (924274822756160005315364367540454028283 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 206053 (6, 9, some (6, 5)) (1478839716418073997646387549024693007543 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlrrr : KTree ℚ :=
  .node V2rlrlrlrrrl 206021 (6, 9, some (5, 5)) (7453664963740800803464300921926842053199 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrlrrrr

def V2rlrlrlrr : KTree ℚ :=
  .node V2rlrlrlrrl 205185 (6, 8, some (11, 1)) (1014414910624198967980553469208763039803 / 1250000000000000000000000000000000000000 : ℚ) V2rlrlrlrrr

def V2rlrlrlr : KTree ℚ :=
  .node V2rlrlrlrl 205090 (6, 8, some (8, 2)) (7536587063768422038999384329103832244947 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrlrr

def V2rlrlrl : KTree ℚ :=
  .node V2rlrlrll 204902 (6, 8, some (2, 6)) (346918302365965216728750590112806768597 / 400000000000000000000000000000000000000 : ℚ) V2rlrlrlr

def V2rlrlrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 206082 (6, 9, some (7, 2)) (7360797890997449256260169267792002695799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206083 (6, 9, some (7, 3)) (920099736375649957228508065320980328827 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 206084 (6, 9, some (7, 4)) (3680398945515543548157352822738733668823 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206085 (6, 9, some (7, 5)) (1840199472769096625317944091668462669549 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 206113 (6, 9, some (8, 1)) (7360797890993316964566712145820545266193 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 206115 (6, 9, some (8, 3)) (1840199472752600256850040518041692540757 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 206116 (6, 9, some (8, 4)) (7360797891043628025665891702909074004329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206144 (6, 9, some (9, 0)) (1848549645496867987455530805911489448749 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 206145 (6, 9, some (9, 1)) (924274822752980566456952901645055493179 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrlll : KTree ℚ :=
  .node V2rlrlrrllll 206114 (6, 9, some (8, 2)) (1472159578199876791250469474405663169893 / 2000000000000000000000000000000000000000 : ℚ) V2rlrlrrlllr

def V2rlrlrrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 206147 (6, 9, some (9, 3)) (7394198582051828010360515138629422495319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206176 (6, 9, some (10, 0)) (7453664963686434359228159247219721016361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206177 (6, 9, some (10, 1)) (7453664963692866247884068786022772224121 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206178 (6, 9, some (10, 2)) (7453664963701611832501523558907190223923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206208 (6, 9, some (11, 0)) (7577213614052438497232418601159202659847 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 206240 (6, 9, some (12, 0)) (25101827822513715490919021467654133331 / 31250000000000000000000000000000000000 : ℚ) .leaf) 207014 (6, 10, some (4, 6)) (7487546284690567982326384303686889690599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207045 (6, 10, some (5, 5)) (917962724889067537579478929826308040389 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 207046 (6, 10, some (5, 6)) (7343701799161868844600230364612845175317 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrllr : KTree ℚ :=
  .node V2rlrlrrllrl 206209 (6, 9, some (11, 1)) (947151701756365099212995938053635837941 / 1250000000000000000000000000000000000000 : ℚ) V2rlrlrrllrr

def V2rlrlrrll : KTree ℚ :=
  .node V2rlrlrrlll 206146 (6, 9, some (9, 2)) (1848549645507432450460495806541450874273 / 2500000000000000000000000000000000000000 : ℚ) V2rlrlrrllr

def V2rlrlrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 207077 (6, 10, some (6, 5)) (7267324148902254922093791300226631029697 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207078 (6, 10, some (6, 6)) (7267324148947910784057867394491577779847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207107 (6, 10, some (7, 3)) (7216578071722860691117653896985497821513 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207108 (6, 10, some (7, 4)) (180414451793626435638974769176617480651 / 250000000000000000000000000000000000000 : ℚ) .leaf) 207109 (6, 10, some (7, 5)) (3608289035893832403610468603550676496057 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 207139 (6, 10, some (8, 3)) (7199053507103051782948991900280551884523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207140 (6, 10, some (8, 4)) (3599526753565923165708794547129670059053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207169 (6, 10, some (9, 1)) (7216578071712243783368608565329259068623 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 207170 (6, 10, some (9, 2)) (7216578071718970002892253759958253207369 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrlrl : KTree ℚ :=
  .node V2rlrlrrlrll 207138 (6, 10, some (8, 2)) (449940844193356575952649582841726889927 / 625000000000000000000000000000000000000 : ℚ) V2rlrlrrlrlr

def V2rlrlrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 207200 (6, 10, some (10, 0)) (7267324148818794664236874662708305949187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207201 (6, 10, some (10, 1)) (1816831037210244721774813471546253967863 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 207202 (6, 10, some (10, 2)) (1453464829769770363036660945100497618233 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207232 (6, 10, some (11, 0)) (7343701799063555652892937422470694259783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207233 (6, 10, some (11, 1)) (1835925449767299176570484813401665034213 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 208070 (6, 11, some (5, 6)) (3622994259400016621386576460420057263497 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 208101 (6, 11, some (6, 5)) (7154422005458814128258936905683402802821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 208102 (6, 11, some (6, 6)) (1788605501376000841555013110787315237869 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 208132 (6, 11, some (7, 4)) (88596860067235683827984422585634054937 / 125000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrlrr : KTree ℚ :=
  .node V2rlrlrrlrrl 207264 (6, 10, some (12, 0)) (7487546284617335069177145120525071193121 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrrlrrr

def V2rlrlrrlr : KTree ℚ :=
  .node V2rlrlrrlrl 207171 (6, 10, some (9, 3)) (1804144517933381888617270087519362004621 / 2500000000000000000000000000000000000000 : ℚ) V2rlrlrrlrr

def V2rlrlrrl : KTree ℚ :=
  .node V2rlrlrrll 207076 (6, 10, some (6, 4)) (3633662074431819845236141743290980277441 / 5000000000000000000000000000000000000000 : ℚ) V2rlrlrrlr

def V2rlrlrrrllll : KTree ℚ :=
  (.node (.node .leaf 208163 (6, 11, some (8, 3)) (110207664662734905807838667198727472749 / 156250000000000000000000000000000000000 : ℚ) .leaf) 208164 (6, 11, some (8, 4)) (881661317305028898715029246516896877317 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V2rlrlrrrlllr : KTree ℚ :=
  (.node (.node .leaf 208195 (6, 11, some (9, 3)) (282131621536767512878298365841971607133 / 400000000000000000000000000000000000000 : ℚ) .leaf) 208225 (6, 11, some (10, 1)) (3543874402674769517895708782875938148853 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rlrlrrrlll : KTree ℚ :=
  .node V2rlrlrrrllll 208194 (6, 11, some (9, 2)) (7053290538408222977058889521186663034387 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrrrlllr

def V2rlrlrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 208256 (6, 11, some (11, 0)) (7154422005388105694664541706878643923787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 208257 (6, 11, some (11, 1)) (7154422005401993142469045766756970920593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 208288 (6, 11, some (12, 0)) (3622994259353416886185502772199224145873 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 209126 (6, 12, some (6, 6)) (7053774811808579835847620665118883772583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrrll : KTree ℚ :=
  .node V2rlrlrrrlll 208226 (6, 11, some (10, 2)) (7087748805357308007741669163829577125149 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrrrllr

def V2rlrlrrrlrll : KTree ℚ :=
  (.node (.node .leaf 209188 (6, 12, some (8, 4)) (6922871109064505568631249673210184073211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 209219 (6, 12, some (9, 3)) (6906068771349948697261139387864387055367 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rlrlrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 209281 (6, 12, some (11, 1)) (1743204599291520740376820197313172605101 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 209312 (6, 12, some (12, 0)) (1410754962340392180527468792953215255673 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rlrlrrrlrl : KTree ℚ :=
  .node V2rlrlrrrlrll 209250 (6, 12, some (10, 2)) (6922871109037455239400366121799551366643 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrrrlrlr

def V2rlrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 229408 (7, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229409 (7, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229410 (7, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 229411 (7, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrrlr : KTree ℚ :=
  .node V2rlrlrrrlrl 229376 (7, 0, none) (0 : ℚ) V2rlrlrrrlrr

def V2rlrlrrrl : KTree ℚ :=
  .node V2rlrlrrrll 209157 (6, 12, some (7, 5)) (27237571864183171387098850817340280107 / 39062500000000000000000000000000000000 : ℚ) V2rlrlrrrlr

def V2rlrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229413 (7, 0, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (11410413126191900318703100632721041982859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (5705206565418512419308388576390605298063 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229442 (7, 0, some (1, 2)) (11410413131639884854124037646384788873823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229443 (7, 0, some (1, 3)) (2852603282874399892973328903395904048301 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 229444 (7, 0, some (1, 4)) (11410413131473585154479069853816984244849 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229445 (7, 0, some (1, 5)) (456416525260237321116380667875444882407 / 400000000000000000000000000000000000000 : ℚ) .leaf) 229472 (7, 0, some (2, 0)) (4814868580961803980415547843693846099349 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229473 (7, 0, some (2, 1)) (4814868581300587985801761641872439363713 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 229474 (7, 0, some (2, 2)) (2407434290620273829428687105007152818541 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 229475 (7, 0, some (2, 3)) (2407434290615207130152677980827995084453 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229476 (7, 0, some (2, 4)) (4814868581244064139381185913279010803749 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229477 (7, 0, some (2, 5)) (4814868581261937785326239278146830360347 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229504 (7, 0, some (3, 0)) (9449982068899287353466924182448307657847 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229505 (7, 0, some (3, 1)) (472499103439072410255870322476070526519 / 500000000000000000000000000000000000000 : ℚ) .leaf) 229506 (7, 0, some (3, 2)) (9449982068761559721559311967410156704839 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229507 (7, 0, some (3, 3)) (9449982068788349884225474219128938537491 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229508 (7, 0, some (3, 4)) (9449982068823429893333632289909512387241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229509 (7, 0, some (3, 5)) (590623879303727984775646007272727255681 / 625000000000000000000000000000000000000 : ℚ) .leaf) 229536 (7, 0, some (4, 0)) (472499103439072410255870322476070526519 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 229537 (7, 0, some (4, 1)) (9449982068761559721559311967410156704839 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrlrrr : KTree ℚ :=
  .node V2rlrlrrrl 229412 (7, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) V2rlrlrrrr

def V2rlrlrr : KTree ℚ :=
  .node V2rlrlrrl 208133 (6, 11, some (7, 5)) (3543874402709559041249222545281911359221 / 5000000000000000000000000000000000000000 : ℚ) V2rlrlrrr

def V2rlrlr : KTree ℚ :=
  .node V2rlrlrl 206054 (6, 9, some (6, 6)) (7394198582137569362257331399509301832421 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrr

def V2rlrl : KTree ℚ :=
  .node V2rlrll 203137 (6, 6, some (11, 1)) (11048617457231292282581660754846903134441 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlr

def V2rlrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 229539 (7, 0, some (4, 3)) (9449982068823429893333632289909512387241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229540 (7, 0, some (4, 4)) (590623879303727984775646007272727255681 / 625000000000000000000000000000000000000 : ℚ) .leaf) 229541 (7, 0, some (4, 5)) (1889996413804652016551680901594575461839 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229568 (7, 0, some (5, 0)) (2407434290615207130152677980827995084453 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229569 (7, 0, some (5, 1)) (4814868581244064139381185913279010803749 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 229570 (7, 0, some (5, 2)) (4814868581261937785326239278146830360347 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229571 (7, 0, some (5, 3)) (4814868581280391180236244624505928714791 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229572 (7, 0, some (5, 4)) (4814868581363753438905437079469876346397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229573 (7, 0, some (5, 5)) (300929286332666023162958586873863372993 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 229600 (7, 0, some (6, 0)) (456416525260237321116380667875444882407 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 229601 (7, 0, some (6, 1)) (11410413131548290504745702591046019925961 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229602 (7, 0, some (6, 2)) (11410413131592021887243287832429135751989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229603 (7, 0, some (6, 3)) (1141041313178957614961635923198712639073 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 229604 (7, 0, some (6, 4)) (1426301641461522892870196401695184206259 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229605 (7, 0, some (6, 5)) (5705206566262991194599573074779833899873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229632 (7, 0, some (7, 0)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 229633 (7, 0, some (7, 1)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229634 (7, 0, some (7, 2)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229635 (7, 0, some (7, 3)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229636 (7, 0, some (7, 4)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229637 (7, 0, some (7, 5)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 230400 (7, 1, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 230433 (7, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230434 (7, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230435 (7, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230436 (7, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 230437 (7, 1, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230464 (7, 1, some (1, 0)) (225979203399020302393703657661424910951 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230465 (7, 1, some (1, 1)) (2824740043734476759598988249682403647763 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230466 (7, 1, some (1, 2)) (1129896017600469175290881429775232477209 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 230467 (7, 1, some (1, 3)) (11298960175991031005386808698394795335647 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230468 (7, 1, some (1, 4)) (11298960175908693334440908962788611359601 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 230469 (7, 1, some (1, 5)) (11298960175926547324993932308203459116959 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230496 (7, 1, some (2, 0)) (2347097498185511525879246672803229080163 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230497 (7, 1, some (2, 1)) (938838999402532893899811530286714869393 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 230498 (7, 1, some (2, 2)) (586774374630391627853380582682851978851 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230499 (7, 1, some (2, 3)) (9388389994026697631268213703668841262219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230500 (7, 1, some (2, 4)) (2347097498509996889494231590780309088181 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 230501 (7, 1, some (2, 5)) (4694194997036608360122399181124157342573 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (4553304937737887494915146823654467585139 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (1821321975127194738179695587392427874813 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 230530 (7, 1, some (3, 2)) (91066098755728118070877621373366014507 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 230531 (7, 1, some (3, 3)) (9106609875580798019254882689959465436309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 230532 (7, 1, some (3, 4)) (1821321975122370045337780647514304942041 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 230533 (7, 1, some (3, 5)) (9106609875646374193521760095779986790561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (8991499582823825932210338681258917957131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230561 (7, 1, some (4, 1)) (4495749791379151582649111277646185044757 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230562 (7, 1, some (4, 2)) (4495749791380793290653658591445348926317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230563 (7, 1, some (4, 3)) (8991499582791020797142094177349672913609 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230564 (7, 1, some (4, 4)) (4495749791412470081228018526441247827107 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230565 (7, 1, some (4, 5)) (8991499582920007700773013577706741981299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230592 (7, 1, some (5, 0)) (1138326234447054904550736922012575171361 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 230593 (7, 1, some (5, 1)) (1138326234446988975438816660909916006119 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 230594 (7, 1, some (5, 2)) (4553304937802726019427924141279229574729 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 230595 (7, 1, some (5, 3)) (2276652468909942118572068574604077558661 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230596 (7, 1, some (5, 4)) (9106609875731891536994102429544681275141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230597 (7, 1, some (5, 5)) (1821321975157856380767816630770150471027 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 230624 (7, 1, some (6, 0)) (9388389994029502643304108215605381425479 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230625 (7, 1, some (6, 1)) (4694194997029743696648644123958139204943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230626 (7, 1, some (6, 2)) (586774374630925075845267837554588916029 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 230627 (7, 1, some (6, 3)) (146693593659102488453167914540188516139 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230628 (7, 1, some (6, 4)) (4694194997131412573083830626710820278079 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230629 (7, 1, some (6, 5)) (9388389994479128910250259939925425144099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230656 (7, 1, some (7, 0)) (11298960175949807190461413063197451294391 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230657 (7, 1, some (7, 1)) (706185010999526948567345821632576858383 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 230658 (7, 1, some (7, 2)) (2824740044027973900572856872873437275507 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 230659 (7, 1, some (7, 3)) (5649480088101409609742838261186798814417 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230660 (7, 1, some (7, 4)) (5649480088263046849728449355836507673773 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230661 (7, 1, some (7, 5)) (2824740043943803215908851280545161682813 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230688 (7, 1, some (8, 0)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230689 (7, 1, some (8, 1)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 230690 (7, 1, some (8, 2)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230691 (7, 1, some (8, 3)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230692 (7, 1, some (8, 4)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231424 (7, 2, none) (0 : ℚ) (.node .leaf 231458 (7, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 231459 (7, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231460 (7, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 231461 (7, 2, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231489 (7, 2, some (1, 1)) (11214035514396189469848990992679511571149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231490 (7, 2, some (1, 2)) (2803508878914312290141661211585295829029 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231491 (7, 2, some (1, 3)) (5607017757847350501726586323078073667463 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 231492 (7, 2, some (1, 4)) (5607017757802858741777427722410819293483 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231493 (7, 2, some (1, 5)) (11214035515620259113328274442304044530411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231520 (7, 2, some (2, 0)) (1150074955076760263377752297417493971361 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 231521 (7, 2, some (2, 1)) (9200599642345774443396861137727148684047 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231522 (7, 2, some (2, 2)) (9200599642570888881302224972016377188311 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2rlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 231524 (7, 2, some (2, 4)) (9200599642518502744647169043012549045193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231525 (7, 2, some (2, 5)) (460029982127454303433712555983827857379 / 500000000000000000000000000000000000000 : ℚ) .leaf) 231552 (7, 2, some (3, 0)) (221025613874600404354121468994641653511 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231553 (7, 2, some (3, 1)) (110512806943487667092019241125678868189 / 125000000000000000000000000000000000000 : ℚ) .leaf) 231554 (7, 2, some (3, 2)) (8841024555485695134922666464531430590417 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231555 (7, 2, some (3, 3)) (276282017357960566892035769014532363887 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231556 (7, 2, some (3, 4)) (4420512277738497220496134990991612052149 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231557 (7, 2, some (3, 5)) (55256403471936042726786510355914454689 / 62500000000000000000000000000000000000 : ℚ) .leaf) 231584 (7, 2, some (4, 0)) (8632497112987129250518173182946570508287 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231585 (7, 2, some (4, 1)) (4316248556516259098343610644245881421277 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 231586 (7, 2, some (4, 2)) (1079062139124781856290760486775289992707 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231587 (7, 2, some (4, 3)) (172649942260242501797535741114753236269 / 200000000000000000000000000000000000000 : ℚ) .leaf) 231588 (7, 2, some (4, 4)) (4316248556521620891195256838522779171557 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231589 (7, 2, some (4, 5)) (1079062139139735212378402182233868659407 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231616 (7, 2, some (5, 0)) (1726499422607117362729266952439485397193 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231617 (7, 2, some (5, 1)) (4316248556499050539322255900130959513859 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 231618 (7, 2, some (5, 2)) (8632497113008703975905215903124391563139 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231619 (7, 2, some (5, 3)) (4316248556519087202104446593264324506193 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231620 (7, 2, some (5, 4)) (1726499422622685883330270738350799480693 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231621 (7, 2, some (5, 5)) (1726499422634830898844929140699943785239 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 231648 (7, 2, some (6, 0)) (884102455545420006267698753734878476633 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 231649 (7, 2, some (6, 1)) (8841024555463652968515947289709512728187 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 231650 (7, 2, some (6, 2)) (2210256138873398935704445593009160985593 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231651 (7, 2, some (6, 3)) (2210256138891691138710227025883186807387 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231652 (7, 2, some (6, 4)) (4420512277813264270870751224145010331083 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231653 (7, 2, some (6, 5)) (8841024555854257713165906473352585252787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231680 (7, 2, some (7, 0)) (18401199285047092758109283110592320999 / 20000000000000000000000000000000000000 : ℚ) .leaf)) 231681 (7, 2, some (7, 1)) (9200599642554273783610694388959707912827 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231682 (7, 2, some (7, 2)) (115007495532780224298920221787121532083 / 125000000000000000000000000000000000000 : ℚ) .leaf) 231683 (7, 2, some (7, 3)) (9200599642682695290185549628380510454739 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231684 (7, 2, some (7, 4)) (9200599642893823641751131386322381218811 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231685 (7, 2, some (7, 5)) (57503747767465930081781043604728455397 / 62500000000000000000000000000000000000 : ℚ) .leaf))) 231712 (7, 2, some (8, 0)) (5607017757823824516127140120848651135279 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231713 (7, 2, some (8, 1)) (5607017757845018520964655531610368263179 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231714 (7, 2, some (8, 2)) (1121403551581805202535170307821466357631 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 231715 (7, 2, some (8, 3)) (11214035515891029917217060749925722492777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231716 (7, 2, some (8, 4)) (11214035516268217883320027159368588197741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231744 (7, 2, some (9, 0)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 231745 (7, 2, some (9, 1)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231746 (7, 2, some (9, 2)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231747 (7, 2, some (9, 3)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232448 (7, 3, none) (0 : ℚ) (.node .leaf 232483 (7, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rlrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232485 (7, 3, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232514 (7, 3, some (1, 2)) (2786792932161416712801362947613977403179 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232515 (7, 3, some (1, 3)) (5573585864361166603013417199448233294451 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232516 (7, 3, some (1, 4)) (87087279129908309456683437877104114059 / 78125000000000000000000000000000000000 : ℚ) .leaf) 232517 (7, 3, some (1, 5)) (1393396466080032670789959426920182520107 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 232545 (7, 3, some (2, 1)) (362045593580566776938336130642660755037 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232546 (7, 3, some (2, 2)) (2262784959970450018009714106158930129909 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232547 (7, 3, some (2, 3)) (362045593594698909769531484712358401687 / 400000000000000000000000000000000000000 : ℚ) .leaf) 232548 (7, 3, some (2, 4)) (1810227967967515855059721334612606100067 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 232549 (7, 3, some (2, 5)) (9051139839865767296672357950937848331701 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 232576 (7, 3, some (3, 0)) (33718679781090439430376365214377462893 / 39062500000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232577 (7, 3, some (3, 1)) (345279280990563342720825209082926730001 / 400000000000000000000000000000000000000 : ℚ) .leaf) 232578 (7, 3, some (3, 2)) (1726396404964842559260237636171810173499 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 232579 (7, 3, some (3, 3)) (4315991012405147398069053529070618566817 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232580 (7, 3, some (3, 4)) (863198202482512606066508608119478624881 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 232581 (7, 3, some (3, 5)) (8631982024856114586230297591452795480831 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232608 (7, 3, some (4, 0)) (65256707370347064933453021818549189177 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232609 (7, 3, some (4, 1)) (4176429271810470314681422193861552117093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232610 (7, 3, some (4, 2)) (8352858543607043860950840894181897796513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232611 (7, 3, some (4, 3)) (4176429271804104361222663296690611051291 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 232612 (7, 3, some (4, 4)) (835285854363581093803778284125874996337 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232640 (7, 3, some (5, 0)) (4130470120839842091644575306161675924609 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232641 (7, 3, some (5, 1)) (8260940241677252656134559795485644872809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232642 (7, 3, some (5, 2)) (4130470120834536128265169641540874283897 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232643 (7, 3, some (5, 3)) (8260940241690427709112580069221897005281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232644 (7, 3, some (5, 4)) (6453859563856613413804515918183430917 / 7812500000000000000000000000000000000 : ℚ) .leaf)) 232645 (7, 3, some (5, 5)) (8260940241800980387451455142545526489223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232672 (7, 3, some (6, 0)) (8352858543618812647551779308467907603109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232673 (7, 3, some (6, 1)) (8352858543601985375461565026996381594439 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232674 (7, 3, some (6, 2)) (4176429271810400619070216078201200068789 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 232675 (7, 3, some (6, 3)) (1670571708732186003271580282779646775183 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 232676 (7, 3, some (6, 4)) (8352858543723981671247537517956309281047 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232677 (7, 3, some (6, 5)) (8352858543810267542174407136699913283507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232704 (7, 3, some (7, 0)) (269749438275249354599993538127916968671 / 312500000000000000000000000000000000000 : ℚ) .leaf) 232705 (7, 3, some (7, 1)) (539498876551510553886259369756736742997 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232706 (7, 3, some (7, 2)) (4315991012429703022199009700105263682809 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232707 (7, 3, some (7, 3)) (8631982024928546174916187070071197040511 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232708 (7, 3, some (7, 4)) (8631982024988917342205283843083327620619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232709 (7, 3, some (7, 5)) (4315991012519142869340276127080002426287 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232736 (7, 3, some (8, 0)) (9051139839847989625585733688814563333183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232737 (7, 3, some (8, 1)) (4525569919939568510854163498852290030757 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 232738 (7, 3, some (8, 2)) (9051139839950050158126127845333631086893 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrrlrr : KTree ℚ :=
  .node V2rlrrlrrl 232613 (7, 3, some (4, 5)) (4176429271844897579916193593949632971241 / 5000000000000000000000000000000000000000 : ℚ) V2rlrrlrrr

def V2rlrrlr : KTree ℚ :=
  .node V2rlrrlrl 232484 (7, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) V2rlrrlrr

def V2rlrrl : KTree ℚ :=
  .node V2rlrrll 231523 (7, 2, some (2, 3)) (9200599642541621471307680056516925353047 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrlr

def V2rlrrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232740 (7, 3, some (8, 4)) (9051139840220089813684392102879367813663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232768 (7, 3, some (9, 0)) (2229434345734163249439202317921688230457 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 232769 (7, 3, some (9, 1)) (5573585864356508382134394201113726021923 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232770 (7, 3, some (9, 2)) (11147171728847573450284425390937215521729 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232771 (7, 3, some (9, 3)) (11147171728906770008373831029405325026743 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232800 (7, 3, some (10, 0)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232801 (7, 3, some (10, 1)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 232802 (7, 3, some (10, 2)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233472 (7, 4, none) (0 : ℚ) (.node .leaf 233508 (7, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 233509 (7, 4, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 233539 (7, 4, some (1, 3)) (5546579721716231145540833930978087970797 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233540 (7, 4, some (1, 4)) (2773289860833594239427585868706453451199 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233541 (7, 4, some (1, 5)) (11093159443344360369171955559023402708573 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233570 (7, 4, some (2, 2)) (1785940281982613283397134729224834264863 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233571 (7, 4, some (2, 3)) (4464850704959027563631019638069525121661 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 233572 (7, 4, some (2, 4)) (8929701409882146693741088038543625853337 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233573 (7, 4, some (2, 5)) (8929701409908251897213034274668192384181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233601 (7, 4, some (3, 1)) (1058004987914466206790330592207588733033 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 233602 (7, 4, some (3, 2)) (8464039903458326347754343792104583615553 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233603 (7, 4, some (3, 3)) (2116009975860737941597921001808230157671 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233605 (7, 4, some (3, 5)) (8464039903479958825483531786816102097233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233632 (7, 4, some (4, 0)) (8131289527838701687341466881473525313601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233633 (7, 4, some (4, 1)) (406564476413743604491886288747799892889 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233634 (7, 4, some (4, 2)) (8131289528281937850825842250533132715513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233635 (7, 4, some (4, 3)) (40656447641388873517704479295382110851 / 50000000000000000000000000000000000000 : ℚ) .leaf)) 233636 (7, 4, some (4, 4)) (8131289528301677231406767947555381052289 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233637 (7, 4, some (4, 5)) (101641119104343036630777984482870324991 / 125000000000000000000000000000000000000 : ℚ) .leaf) 233664 (7, 4, some (5, 0)) (2010911812488771427039470988945415431961 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233665 (7, 4, some (5, 1)) (804364725001726173904600172758629218647 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 233666 (7, 4, some (5, 2)) (8043647250018334958222376177553302030819 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233668 (7, 4, some (5, 4)) (4021823625031316950920937790573146757733 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233669 (7, 4, some (5, 5)) (8043647250117250761594481490302039826979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233696 (7, 4, some (6, 0)) (8043647250024611150025390726042834479741 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233697 (7, 4, some (6, 1)) (8043647250021442570934845892992861913821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233698 (7, 4, some (6, 2)) (1005455906252524978169037878170432029647 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 233699 (7, 4, some (6, 3)) (2010911812512529298956038392944148556357 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233700 (7, 4, some (6, 4)) (804364725010329534333737019457400211971 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 233701 (7, 4, some (6, 5)) (804364725016916818952833598933583844707 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 233728 (7, 4, some (7, 0)) (2032822382071188305429870333817704659297 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 233729 (7, 4, some (7, 1)) (4065644764139300493561859168819843706781 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrrrllr : KTree ℚ :=
  .node V2rlrrrllrl 233667 (7, 4, some (5, 3)) (8043647250024705912879805027858607860657 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrrllrr

def V2rlrrrll : KTree ℚ :=
  .node V2rlrrrlll 233604 (7, 4, some (3, 4)) (8464039903450676899702567321802282767583 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrrllr

def V2rlrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233731 (7, 4, some (7, 3)) (4065644764174323968760349378096903363043 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233732 (7, 4, some (7, 4)) (1016411191051569412127370531839568760041 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 233733 (7, 4, some (7, 5)) (4065644764234049503581789925567261584413 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233760 (7, 4, some (8, 0)) (105800498792985437888613202449744752457 / 125000000000000000000000000000000000000 : ℚ) .leaf) 233761 (7, 4, some (8, 1)) (846403990345889247313679891936656461441 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 233762 (7, 4, some (8, 2)) (8464039903498515576655838360867618238401 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233763 (7, 4, some (8, 3)) (846403990356638514581283408681373494841 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 233764 (7, 4, some (8, 4)) (8464039903645793090679946163265016891683 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233792 (7, 4, some (9, 0)) (8929701409896463414206288153555864639053 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233793 (7, 4, some (9, 1)) (446485070496391180499829466292347388611 / 500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233795 (7, 4, some (9, 3)) (8929701410063923981685948678936785447397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233824 (7, 4, some (10, 0)) (11093159443377416918297874098571946456487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233825 (7, 4, some (10, 1)) (11093159443419464901933312969719841673157 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233826 (7, 4, some (10, 2)) (11093159443559185287731004922022735235757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233856 (7, 4, some (11, 0)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 233857 (7, 4, some (11, 1)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234533 (7, 5, some (0, 5)) (14386399332398146217413709804009284758897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234564 (7, 5, some (1, 4)) (2762154364296498927449220096768394121907 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234565 (7, 5, some (1, 5)) (11048617457194344925745146569325565013643 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234595 (7, 5, some (2, 3)) (4414619238771403190792917519892866680079 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrrrlrl : KTree ℚ :=
  .node V2rlrrrlrll 233794 (7, 4, some (9, 2)) (1785940282000454513091979061267271344451 / 2000000000000000000000000000000000000000 : ℚ) V2rlrrrlrlr

def V2rlrrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234597 (7, 5, some (2, 5)) (1765847695505194655893288124712320631179 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234626 (7, 5, some (3, 2)) (8326528412700024946801307520823030655811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234627 (7, 5, some (3, 3)) (1665305682537672984086640053666749282083 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234628 (7, 5, some (3, 4)) (8326528412689535200427312088393389454013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234629 (7, 5, some (3, 5)) (4163264206358620688978622564996416524101 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 234657 (7, 5, some (4, 1)) (7952244309102490108242007885602042977749 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234658 (7, 5, some (4, 2)) (1590448861829358558946710848925213466231 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234659 (7, 5, some (4, 3)) (7952244309141771146113709483219789082989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234660 (7, 5, some (4, 4)) (3976122154581046059506298323281938038907 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 234661 (7, 5, some (4, 5)) (7952244309202377988973471952300906023037 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234689 (7, 5, some (5, 1)) (3936710381088837608986155746386882416493 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234690 (7, 5, some (5, 2)) (3936710381089741128156181874439886740757 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234691 (7, 5, some (5, 3)) (1574684152436724990058559562712777841083 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234692 (7, 5, some (5, 4)) (7873420762214085097648881198395423494019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234693 (7, 5, some (5, 5)) (787342076226586310999900990362816698849 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 234720 (7, 5, some (6, 0)) (786756213490099850707805294403385850429 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234721 (7, 5, some (6, 1)) (7867562134925491557548923280125455840939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234722 (7, 5, some (6, 2)) (7867562134929128900206199042379415759893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234723 (7, 5, some (6, 3)) (1966890533736899434577050322923947633449 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 234724 (7, 5, some (6, 4)) (7867562134991879815080140019678057642009 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrrrlrr : KTree ℚ :=
  .node V2rlrrrlrrl 234688 (7, 5, some (5, 0)) (7873420761981838285405638389575901136403 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrrlrrr

def V2rlrrrlr : KTree ℚ :=
  .node V2rlrrrlrl 234596 (7, 5, some (2, 4)) (4414619238750830509835822359855097120249 / 5000000000000000000000000000000000000000 : ℚ) V2rlrrrlrr

def V2rlrrrl : KTree ℚ :=
  .node V2rlrrrll 233730 (7, 4, some (7, 2)) (8131289528302372491495567896692145005479 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrrlr

def V2rlrrrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234752 (7, 5, some (7, 0)) (492088797636431478749034165676977528819 / 625000000000000000000000000000000000000 : ℚ) .leaf) 234753 (7, 5, some (7, 1)) (1574684152435913739518819493668821027737 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234754 (7, 5, some (7, 2)) (1968355190547352673101656042983991868707 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234755 (7, 5, some (7, 3)) (3936710381113315819677441810186457345191 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234756 (7, 5, some (7, 4)) (7873420762278849525456990644316939043331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 234757 (7, 5, some (7, 5)) (3936710381168754181050419088660770180517 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234784 (7, 5, some (8, 0)) (497015269321652196762527331981472609059 / 625000000000000000000000000000000000000 : ℚ) .leaf) 234785 (7, 5, some (8, 1)) (248507634660880608653222385053625084827 / 312500000000000000000000000000000000000 : ℚ) .leaf) 234786 (7, 5, some (8, 2)) (994030538646947187998157875442658318057 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 234787 (7, 5, some (8, 3)) (7952244309226283549900955407889373527857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrrrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234816 (7, 5, some (9, 0)) (4163264206341150497465070545696647208321 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234817 (7, 5, some (9, 1)) (1665305682540946361164285440377448458031 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234818 (7, 5, some (9, 2)) (520408025796775069501686247462476705693 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234819 (7, 5, some (9, 3)) (8326528412814845711045534906611881783099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234848 (7, 5, some (10, 0)) (44146192387594674677647302817295088741 / 50000000000000000000000000000000000000 : ℚ) .leaf)) 234849 (7, 5, some (10, 1)) (8829238477550395781378567530751778255417 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234850 (7, 5, some (10, 2)) (2207309619407119456249743848088777999027 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234880 (7, 5, some (11, 0)) (1381077182153678498804868756359102303153 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 234881 (7, 5, some (11, 1)) (11048617457271349469315618322591013658711 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234912 (7, 5, some (12, 0)) (7193199666246167854042498093139002477009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrrrrll : KTree ℚ :=
  .node V2rlrrrrlll 234788 (7, 5, some (8, 4)) (3976122154646637174919941549452797080963 / 5000000000000000000000000000000000000000 : ℚ) V2rlrrrrllr

def V2rlrrrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235620 (7, 6, some (2, 4)) (4372415065821265615532055808118534721321 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235621 (7, 6, some (2, 5)) (4372415065832649542797867050686935797993 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235651 (7, 6, some (3, 3)) (4106018235327101406253018910322638669041 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235652 (7, 6, some (3, 4)) (8212036470649433155427093805798820739163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235653 (7, 6, some (3, 5)) (8212036470675709492798668681541359222541 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 235683 (7, 6, some (4, 3)) (487806374464323321500660718127934777821 / 625000000000000000000000000000000000000 : ℚ) .leaf) 235684 (7, 6, some (4, 4)) (7804901991446052713546703737737949765171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235685 (7, 6, some (4, 5)) (3902450995741191552764707939307636695821 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 235713 (7, 6, some (5, 1)) (30869386760912430164713776853267277921 / 40000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrlrl : KTree ℚ :=
  .node V2rlrrrrlrll 235682 (7, 6, some (4, 2)) (62439215931492025756109197417158279207 / 80000000000000000000000000000000000000 : ℚ) V2rlrrrrlrlr

def V2rlrrrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 235715 (7, 6, some (5, 3)) (385867334512424082650689628739331394901 / 500000000000000000000000000000000000000 : ℚ) .leaf) 235716 (7, 6, some (5, 4)) (385867334513718696853046357968669216361 / 500000000000000000000000000000000000000 : ℚ) .leaf) 235717 (7, 6, some (5, 5)) (964668336290250235243189788037061923767 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235744 (7, 6, some (6, 0)) (7695116994835112245168152430788161848047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235745 (7, 6, some (6, 1)) (7695116994940756670313668921097891018601 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 235747 (7, 6, some (6, 3)) (7695116994956096392363859748711445631579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235748 (7, 6, some (6, 4)) (384755849749623329106804040070663209213 / 500000000000000000000000000000000000000 : ℚ) .leaf) 235749 (7, 6, some (6, 5)) (384755849752353435430314424776030864153 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 235776 (7, 6, some (7, 0)) (7695116994929864077125801942299842889121 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrlrr : KTree ℚ :=
  .node V2rlrrrrlrrl 235746 (7, 6, some (6, 2)) (769511699494309761169917531741413773049 / 1000000000000000000000000000000000000000 : ℚ) V2rlrrrrlrrr

def V2rlrrrrlr : KTree ℚ :=
  .node V2rlrrrrlrl 235714 (7, 6, some (5, 2)) (3858673345121962433625624706862174245829 / 5000000000000000000000000000000000000000 : ℚ) V2rlrrrrlrr

def V2rlrrrrl : KTree ℚ :=
  .node V2rlrrrrll 235589 (7, 6, some (1, 5)) (11011255290923943392860997890677055150423 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrrrlr

def V2rlrrrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 235778 (7, 6, some (7, 2)) (7695116994947976069379912692472431006543 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235779 (7, 6, some (7, 3)) (7695116994974298920516198589472172846333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235780 (7, 6, some (7, 4)) (480944812188845557269266995055173320083 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235781 (7, 6, some (7, 5)) (7695116995078312724762130118201763173331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235808 (7, 6, some (8, 0)) (7717346690246353830580298917934926303687 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 235810 (7, 6, some (8, 2)) (3858673345131539750930439170624480324533 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235811 (7, 6, some (8, 3)) (3858673345152216700685514938473457362539 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235812 (7, 6, some (8, 4)) (7717346690360566002932523861383276030129 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 235840 (7, 6, some (9, 0)) (1951225497858008107504608700317345115567 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrrll : KTree ℚ :=
  .node V2rlrrrrrlll 235809 (7, 6, some (8, 1)) (771734669024609475142532078033963975769 / 1000000000000000000000000000000000000000 : ℚ) V2rlrrrrrllr

def V2rlrrrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 235842 (7, 6, some (9, 2)) (1951225497867556972388650398868286954477 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235843 (7, 6, some (9, 3)) (7804901991523977741715369987140857993599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235872 (7, 6, some (10, 0)) (821203647064611516314885347805401969993 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235873 (7, 6, some (10, 1)) (821203647067007710294489096746819660227 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 235874 (7, 6, some (10, 2)) (8212036470717559691104651232892587318373 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 235905 (7, 6, some (11, 1)) (1748966026338722484381736682721934372823 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 235936 (7, 6, some (12, 0)) (2752813822740175276843262244686936405183 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 236645 (7, 7, some (2, 5)) (1734591511824190042534181942024517326211 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 236676 (7, 7, some (3, 4)) (1014414910623783532122096541160350918233 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrrlr : KTree ℚ :=
  .node V2rlrrrrrlrl 235904 (7, 6, some (11, 0)) (546551883228882130343084874761310093669 / 625000000000000000000000000000000000000 : ℚ) V2rlrrrrrlrr

def V2rlrrrrrl : KTree ℚ :=
  .node V2rlrrrrrll 235841 (7, 6, some (9, 1)) (390245099571987476693015363142082659011 / 500000000000000000000000000000000000000 : ℚ) V2rlrrrrrlr

def V2rlrrrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 236707 (7, 7, some (4, 3)) (7681690367538631776873502608735205590411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236708 (7, 7, some (4, 4)) (7681690367550973159071788542310885705329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236709 (7, 7, some (4, 5)) (19204225918960706598209376176539342819 / 25000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236738 (7, 7, some (5, 2)) (3788833954783767141023121889572882777077 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236739 (7, 7, some (5, 3)) (7577667909571006000499441066058858831959 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 236741 (7, 7, some (5, 5)) (7577667909637109819564598580903622555237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236769 (7, 7, some (6, 1)) (7536587063759311508907016405218989590431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236770 (7, 7, some (6, 2)) (7536587063766098802582418972925894773671 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 236771 (7, 7, some (6, 3)) (7536587063776663263622303023258831931667 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrrrl : KTree ℚ :=
  .node V2rlrrrrrrll 236740 (7, 7, some (5, 4)) (7577667909592952047118918158688375660297 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrrrrrlr

def V2rlrrrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 236773 (7, 7, some (6, 5)) (3768293531929345730401098969897291853763 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236800 (7, 7, some (7, 0)) (7521014755110410276885439652889393709757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236801 (7, 7, some (7, 1)) (1880253688792659343785181905599704888303 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236802 (7, 7, some (7, 2)) (470063422198486923081950511586853754189 / 625000000000000000000000000000000000000 : ℚ) .leaf) 236803 (7, 7, some (7, 3)) (300840590207783284194043371340283199663 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 236805 (7, 7, some (7, 5)) (940126844411071480985916251728003962591 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 236832 (7, 7, some (8, 0)) (7536587063759311508907016405218989590431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236833 (7, 7, some (8, 1)) (7536587063766098802582418972925894773671 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 236834 (7, 7, some (8, 2)) (7536587063776663263622303023258831931667 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrrrr : KTree ℚ :=
  .node V2rlrrrrrrrl 236804 (7, 7, some (7, 4)) (752101475523463999914370687787618547509 / 1000000000000000000000000000000000000000 : ℚ) V2rlrrrrrrrr

def V2rlrrrrrr : KTree ℚ :=
  .node V2rlrrrrrrl 236772 (7, 7, some (6, 4)) (3768293531904152094512410150457291666649 / 5000000000000000000000000000000000000000 : ℚ) V2rlrrrrrrr

def V2rlrrrrr : KTree ℚ :=
  .node V2rlrrrrrl 236677 (7, 7, some (3, 5)) (8115319285015256960675360386850099855987 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrrrrr

def V2rlrrrr : KTree ℚ :=
  .node V2rlrrrrl 235777 (7, 6, some (7, 1)) (7695116994942048838720081441450283215433 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrrrr

def V2rlrrr : KTree ℚ :=
  .node V2rlrrrl 234725 (7, 5, some (6, 5)) (3933781067524188607929970420630582948971 / 5000000000000000000000000000000000000000 : ℚ) V2rlrrrr

def V2rlrr : KTree ℚ :=
  .node V2rlrrl 232739 (7, 3, some (8, 3)) (4525569920006588031479465057005268427489 / 5000000000000000000000000000000000000000 : ℚ) V2rlrrr

def V2rlr : KTree ℚ :=
  .node V2rlrl 229538 (7, 0, some (4, 2)) (9449982068788349884225474219128938537491 / 10000000000000000000000000000000000000000 : ℚ) V2rlrr

def V2rl : KTree ℚ :=
  .node V2rll 199910 (6, 3, some (6, 6)) (4420512277845595747616783688260959901317 / 5000000000000000000000000000000000000000 : ℚ) V2rlr

def V2rrllllllll : KTree ℚ :=
  (.node (.node (.node .leaf 236836 (7, 7, some (8, 4)) (3768293531929345730401098969897291853763 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236864 (7, 7, some (9, 0)) (3788833954783767141023121889572882777077 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236865 (7, 7, some (9, 1)) (7577667909571006000499441066058858831959 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236866 (7, 7, some (9, 2)) (7577667909592952047118918158688375660297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236867 (7, 7, some (9, 3)) (7577667909637109819564598580903622555237 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllllllr : KTree ℚ :=
  (.node (.node (.node .leaf 236897 (7, 7, some (10, 1)) (7681690367550973159071788542310885705329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236898 (7, 7, some (10, 2)) (19204225918960706598209376176539342819 / 25000000000000000000000000000000000000 : ℚ) .leaf) 236928 (7, 7, some (11, 0)) (1014414910623783532122096541160350918233 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 236929 (7, 7, some (11, 1)) (8115319285015256960675360386850099855987 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllllll : KTree ℚ :=
  .node V2rrllllllll 236896 (7, 7, some (10, 0)) (7681690367538631776873502608735205590411 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllllllr

def V2rrllllllrl : KTree ℚ :=
  (.node (.node (.node .leaf 237701 (7, 8, some (3, 5)) (4016292451612146592506558966272956475091 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237732 (7, 8, some (4, 4)) (473575850878781894646626351271012123903 / 625000000000000000000000000000000000000 : ℚ) .leaf) 237733 (7, 8, some (4, 5)) (7577213614091416288532501255861527371277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237763 (7, 8, some (5, 3)) (59629319709556877758132730056905220473 / 80000000000000000000000000000000000000 : ℚ) .leaf) 237764 (7, 8, some (5, 4)) (7453664963713109151928619431865989633673 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllllllrr : KTree ℚ :=
  (.node (.node (.node .leaf 237794 (7, 8, some (6, 2)) (7394198582025907022399979502812626238203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237795 (7, 8, some (6, 3)) (3697099291017285162778803453694063459051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237796 (7, 8, some (6, 4)) (184854964551553558853145189795316481457 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 237797 (7, 8, some (6, 5)) (3697099291054553579315865866923933284737 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllllllr : KTree ℚ :=
  .node V2rrllllllrl 237765 (7, 8, some (5, 5)) (3726832481877161426726131658106028746831 / 5000000000000000000000000000000000000000 : ℚ) V2rrllllllrr

def V2rrllllll : KTree ℚ :=
  .node V2rrlllllll 236960 (7, 7, some (12, 0)) (1734591511824190042534181942024517326211 / 2000000000000000000000000000000000000000 : ℚ) V2rrllllllr

def V2rrlllllrll : KTree ℚ :=
  (.node (.node (.node .leaf 237826 (7, 8, some (7, 2)) (7360797890999133515986418530580710050173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237827 (7, 8, some (7, 3)) (7360797891013749015420173416706071532933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237828 (7, 8, some (7, 4)) (7360797891049295322294525849441518541407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237829 (7, 8, some (7, 5)) (3680398945548602835492839628900752857721 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237856 (7, 8, some (8, 0)) (3680398945481612248339540755002517255423 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 237858 (7, 8, some (8, 2)) (3680398945501299877035959474880589047393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237859 (7, 8, some (8, 3)) (1840199472756696308209680610845209183677 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 237860 (7, 8, some (8, 4)) (3680398945535335499907501432018286282117 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 237888 (7, 8, some (9, 0)) (7394198582021689846336956996150645766911 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllllrl : KTree ℚ :=
  .node V2rrlllllrll 237857 (7, 8, some (8, 1)) (368039894549696523681175117511607108117 / 500000000000000000000000000000000000000 : ℚ) V2rrlllllrlr

def V2rrlllllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 237890 (7, 8, some (9, 2)) (1848549645510433066176036621867743312889 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 237891 (7, 8, some (9, 3)) (7394198582077283325024718644765801947863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237920 (7, 8, some (10, 0)) (7453664963689979438277138827443566801973 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237921 (7, 8, some (10, 1)) (149073299273940311951670113225320312531 / 200000000000000000000000000000000000000 : ℚ) .leaf) 237922 (7, 8, some (10, 2)) (3726832481861350710497527747997186523219 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 237953 (7, 8, some (11, 1)) (60617708912526091446608578039778999903 / 80000000000000000000000000000000000000 : ℚ) .leaf) 237984 (7, 8, some (12, 0)) (8032584903203283297556439252265438144243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238757 (7, 9, some (4, 5)) (1497509256930465123463414542573630373257 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 238788 (7, 9, some (5, 4)) (1468740359817191254273363501141115626983 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllllrr : KTree ℚ :=
  .node V2rrlllllrrl 237952 (7, 8, some (11, 0)) (7577213614049761880178363948535834522579 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllllrrr

def V2rrlllllr : KTree ℚ :=
  .node V2rrlllllrl 237889 (7, 8, some (9, 1)) (462137411376690673520619286990995445693 / 625000000000000000000000000000000000000 : ℚ) V2rrlllllrr

def V2rrlllll : KTree ℚ :=
  .node V2rrllllll 237825 (7, 8, some (7, 1)) (7360797890993154306795290958951717960019 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllllr

def V2rrllllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 238819 (7, 9, some (6, 3)) (3633662074425324138384343222033579954891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 238820 (7, 9, some (6, 4)) (7267324148874678107543411669598756734437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238821 (7, 9, some (6, 5)) (7267324148918775520027959095466281097703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 238850 (7, 9, some (7, 2)) (7216578071717227617264072870702971341183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238851 (7, 9, some (7, 3)) (721657807172915319655728802398837589797 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 238853 (7, 9, some (7, 5)) (7216578071806656079093606296560272910057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238881 (7, 9, some (8, 1)) (7199053507088565475353343278265023988603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238882 (7, 9, some (8, 2)) (287962140283849782274950571192277241519 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 238883 (7, 9, some (8, 3)) (7199053507114360967497365515772228194483 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllllrll : KTree ℚ :=
  .node V2rrllllrlll 238852 (7, 9, some (7, 4)) (7216578071760755664404825672593227841979 / 10000000000000000000000000000000000000000 : ℚ) V2rrllllrllr

def V2rrllllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 238912 (7, 9, some (9, 0)) (7216578071696032719209253725498008991133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238913 (7, 9, some (9, 1)) (902072258964218173502881782382994853347 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 238914 (7, 9, some (9, 2)) (7216578071724902793903819057866565409589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 238915 (7, 9, some (9, 3)) (3608289035876632250620833408655199418317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 238944 (7, 9, some (10, 0)) (7267324148840079263346338974030952271953 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 238946 (7, 9, some (10, 2)) (113551939826000232594773741768563829569 / 156250000000000000000000000000000000000 : ℚ) .leaf) 238976 (7, 9, some (11, 0)) (91796272488332532188788908537254043161 / 125000000000000000000000000000000000000 : ℚ) .leaf) 238977 (7, 9, some (11, 1)) (367185089953753938214538235850450604259 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 239008 (7, 9, some (12, 0)) (7487546284614783700084897448937743273803 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllllrlr : KTree ℚ :=
  .node V2rrllllrlrl 238945 (7, 9, some (10, 1)) (22710387965142194983387842256845617093 / 31250000000000000000000000000000000000 : ℚ) V2rrllllrlrr

def V2rrllllrl : KTree ℚ :=
  .node V2rrllllrll 238884 (7, 9, some (8, 4)) (1799763376788133680486236672189607371917 / 2500000000000000000000000000000000000000 : ℚ) V2rrllllrlr

def V2rrllllrrlll : KTree ℚ :=
  (.node (.node .leaf 239844 (7, 10, some (6, 4)) (7154422005431943864092516034523659599889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 239845 (7, 10, some (6, 5)) (7154422005473584613472147070134129618841 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrllllrrllr : KTree ℚ :=
  (.node (.node .leaf 239876 (7, 10, some (7, 4)) (7087748805392527810245852063233427822101 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 239877 (7, 10, some (7, 5)) (1771937201359110576189589506379934507849 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrllllrrll : KTree ℚ :=
  .node V2rrllllrrlll 239875 (7, 10, some (7, 3)) (3543874402682198913859178173600877412857 / 5000000000000000000000000000000000000000 : ℚ) V2rrllllrrllr

def V2rrllllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 239907 (7, 10, some (8, 3)) (7053290538423842681868166263898238329471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 239908 (7, 10, some (8, 4)) (7053290538458275409427981375066338402503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 239937 (7, 10, some (9, 1)) (3526645269201043891644937574026370190193 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 239938 (7, 10, some (9, 2)) (1763322634602963092499750450023247106337 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllllrrl : KTree ℚ :=
  .node V2rrllllrrll 239906 (7, 10, some (8, 2)) (1763322634602221946604131990143187376959 / 2500000000000000000000000000000000000000 : ℚ) V2rrllllrrlr

def V2rrllllrrrll : KTree ℚ :=
  (.node (.node .leaf 239968 (7, 10, some (10, 0)) (7087748805340654805001519026246572808877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 239969 (7, 10, some (10, 1)) (3543874402676298160210914227304074125697 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrllllrrrlr : KTree ℚ :=
  (.node (.node .leaf 240000 (7, 10, some (11, 0)) (7154422005401642089064286759966180452359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 240001 (7, 10, some (11, 1)) (7154422005408232340869225488414636287333 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrllllrrrl : KTree ℚ :=
  .node V2rrllllrrrll 239970 (7, 10, some (10, 2)) (3543874402683130597743395572676340136817 / 5000000000000000000000000000000000000000 : ℚ) V2rrllllrrrlr

def V2rrllllrrrrl : KTree ℚ :=
  (.node (.node .leaf 240869 (7, 11, some (6, 5)) (881721851472161070537541810265557464639 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 240900 (7, 11, some (7, 4)) (6972818397204709502297291891653231790573 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrllllrrrrr : KTree ℚ :=
  (.node .leaf 240931 (7, 11, some (8, 3)) (1384574221809857014464626374449363240249 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrllllrrrr : KTree ℚ :=
  .node V2rrllllrrrrl 240901 (7, 11, some (7, 5)) (6972818397246749004285945929058730618069 / 10000000000000000000000000000000000000000 : ℚ) V2rrllllrrrrr

def V2rrllllrrr : KTree ℚ :=
  .node V2rrllllrrrl 240032 (7, 10, some (12, 0)) (724598851871026944151157603555703108941 / 1000000000000000000000000000000000000000 : ℚ) V2rrllllrrrr

def V2rrllllrr : KTree ℚ :=
  .node V2rrllllrrl 239939 (7, 10, some (9, 3)) (3526645269216618758324213999063477553543 / 5000000000000000000000000000000000000000 : ℚ) V2rrllllrrr

def V2rrllllr : KTree ℚ :=
  .node V2rrllllrl 239813 (7, 10, some (5, 5)) (7245988518763013883957786928394182674271 / 10000000000000000000000000000000000000000 : ℚ) V2rrllllrr

def V2rrllll : KTree ℚ :=
  .node V2rrlllll 238789 (7, 9, some (5, 5)) (7343701799124640248445718357159842928591 / 10000000000000000000000000000000000000000 : ℚ) V2rrllllr

def V2rrlllrlllll : KTree ℚ :=
  (.node (.node .leaf 240962 (7, 11, some (9, 2)) (6906068771343370188824392273417093683551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 240963 (7, 11, some (9, 3)) (215814649105031975048770705691088605733 / 312500000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlllrllllr : KTree ℚ :=
  (.node (.node .leaf 240994 (7, 11, some (10, 2)) (6922871109042284592905870078409336935959 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 241024 (7, 11, some (11, 0)) (6972818397161138709110750152519162666587 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlllrllll : KTree ℚ :=
  .node V2rrlllrlllll 240993 (7, 11, some (10, 1)) (276914844361230208149334584249207920493 / 400000000000000000000000000000000000000 : ℚ) V2rrlllrllllr

def V2rrlllrlllrl : KTree ℚ :=
  (.node (.node .leaf 241056 (7, 11, some (12, 0)) (7053774811710808521200244967236143406819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 241925 (7, 12, some (7, 5)) (3435058417530835556411398897478367243463 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlllrlllrr : KTree ℚ :=
  (.node .leaf 241987 (7, 12, some (9, 3)) (3391269916674848251902656653997569841839 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlllrlllr : KTree ℚ :=
  .node V2rrlllrlllrl 241956 (7, 12, some (8, 4)) (170157912018623768494976975466004924809 / 250000000000000000000000000000000000000 : ℚ) V2rrlllrlllrr

def V2rrlllrlll : KTree ℚ :=
  .node V2rrlllrllll 241025 (7, 11, some (11, 1)) (6972818397170712462196171174764683409629 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllrlllr

def V2rrlllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 242049 (7, 12, some (11, 1)) (3403158240350898850125197917590263419267 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 242080 (7, 12, some (12, 0)) (3435058417491766742751634241769234981357 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262144 (8, 0, none) (0 : ℚ) (.node (.node .leaf 262176 (8, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262177 (8, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 262178 (8, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262179 (8, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262180 (8, 0, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 262208 (8, 0, some (1, 0)) (564948008533335411835769144854917060101 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 262209 (8, 0, some (1, 1)) (11298960175266460792371381468085866390209 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlllrll : KTree ℚ :=
  .node V2rrlllrlll 242018 (7, 12, some (10, 2)) (211954369791784048103102869345452385519 / 312500000000000000000000000000000000000 : ℚ) V2rrlllrllr

def V2rrlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 262211 (8, 0, some (1, 3)) (11298960175920583260900385189062922946751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262212 (8, 0, some (1, 4)) (225979203517936068159628654730285995449 / 200000000000000000000000000000000000000 : ℚ) .leaf) 262240 (8, 0, some (2, 0)) (469419499674742904905404325094958086003 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262241 (8, 0, some (2, 1)) (4694194997077722214136514013816440673949 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262242 (8, 0, some (2, 2)) (9388389994038373319225593296589843417267 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 262243 (8, 0, some (2, 3)) (2347097498504653615670583880988575327181 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262244 (8, 0, some (2, 4)) (4694194997022615007656667718439581908173 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262272 (8, 0, some (3, 0)) (4553304937848300890316812769872718062181 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262273 (8, 0, some (3, 1)) (9106609875583044406209063363103705703171 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 262274 (8, 0, some (3, 2)) (1821321975112775717126531578523857642883 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 262275 (8, 0, some (3, 3)) (71145389653044494590821801230674084129 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 262276 (8, 0, some (3, 4)) (2276652468905875164566377691898828932817 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262304 (8, 0, some (4, 0)) (1798299916553552988942575296615787440943 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262305 (8, 0, some (4, 1)) (8991499582748841385883568627505802974311 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262306 (8, 0, some (4, 2)) (2247874895693582944182766434568898182739 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262307 (8, 0, some (4, 3)) (4495749791403854908776561308211876548131 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 262308 (8, 0, some (4, 4)) (1798299916568434101471790297868247642433 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262336 (8, 0, some (5, 0)) (1821321975112775717126531578523857642883 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262337 (8, 0, some (5, 1)) (71145389653044494590821801230674084129 / 78125000000000000000000000000000000000 : ℚ) .leaf) 262338 (8, 0, some (5, 2)) (2276652468905875164566377691898828932817 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 262339 (8, 0, some (5, 3)) (9106609875658402518096167070083994847603 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlllrl : KTree ℚ :=
  .node V2rrlllrll 262210 (8, 0, some (1, 2)) (11298960176061478749873232207726667724543 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllrlr

def V2rrlllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 262368 (8, 0, some (6, 0)) (4694194997022615007656667718439581908173 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262369 (8, 0, some (6, 1)) (1173548749260010172964819177426791602847 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 262370 (8, 0, some (6, 2)) (2347097498529015797477585676856360326281 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262371 (8, 0, some (6, 3)) (938838999427860914146955205289496597301 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 262372 (8, 0, some (6, 4)) (938838999419847501147533722479962154899 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 262400 (8, 0, some (7, 0)) (28247400439926947655781369243230693421 / 25000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262401 (8, 0, some (7, 1)) (706185011000880205740157412184386381241 / 625000000000000000000000000000000000000 : ℚ) .leaf) 262402 (8, 0, some (7, 2)) (56494800881048539563701681940186580521 / 50000000000000000000000000000000000000 : ℚ) .leaf) 262403 (8, 0, some (7, 3)) (2259792035222653241435019653749051489817 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 262404 (8, 0, some (7, 4)) (5649480088469460595869349577300386623003 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 262432 (8, 0, some (8, 0)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 262433 (8, 0, some (8, 1)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262434 (8, 0, some (8, 2)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262435 (8, 0, some (8, 3)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262436 (8, 0, some (8, 4)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263168 (8, 1, none) (0 : ℚ) .leaf)) 263201 (8, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263202 (8, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263203 (8, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263204 (8, 1, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 263232 (8, 1, some (1, 0)) (11214035509780132224454961237047341940831 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 263233 (8, 1, some (1, 1)) (448561420587260529127234311800217150217 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 263234 (8, 1, some (1, 2)) (11214035515706564315856210578413314557289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263235 (8, 1, some (1, 3)) (224280710313719224447084585310753522517 / 200000000000000000000000000000000000000 : ℚ) .leaf) 263236 (8, 1, some (1, 4)) (2242807103120848482710747466799520064071 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263264 (8, 1, some (2, 0)) (9200599641349053042080662967914468247927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263265 (8, 1, some (2, 1)) (368023985700965296767770719473060406407 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 263266 (8, 1, some (2, 2)) (575037477660375179704771719668866944977 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263267 (8, 1, some (2, 3)) (9200599642508126142407918469334535630069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263268 (8, 1, some (2, 4)) (4600299821260973326358296961897946131731 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (1768204911076360881075041346384967689771 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 263297 (8, 1, some (3, 1)) (8841024555507228694863085081968598364967 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 263298 (8, 1, some (3, 2)) (8841024555446620747958935436232903435503 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263299 (8, 1, some (3, 3)) (8841024555455696937604062923043058602833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263300 (8, 1, some (3, 4)) (8841024555486208159826300170252773673711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263328 (8, 1, some (4, 0)) (345299884522109424920882066834594106003 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263329 (8, 1, some (4, 1)) (539531069561932510117604211081946014261 / 625000000000000000000000000000000000000 : ℚ) .leaf) 263330 (8, 1, some (4, 2)) (4316248556497978408736040271470948164557 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 263331 (8, 1, some (4, 3)) (8632497113024730339923377761464045460731 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263332 (8, 1, some (4, 4)) (4316248556528683016889461415617232246363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263360 (8, 1, some (5, 0)) (8632497112992376134029758926901132190263 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263361 (8, 1, some (5, 1)) (134882767390531181179892332126861789171 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 263362 (8, 1, some (5, 2)) (172649942260443244897428610878361959021 / 200000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrlllr : KTree ℚ :=
  .node V2rrlllrl 262340 (8, 0, some (5, 4)) (2276652468954017466932934369413548704853 / 2500000000000000000000000000000000000000 : ℚ) V2rrlllrr

def V2rrlll : KTree ℚ :=
  .node V2rrllll 240932 (7, 11, some (8, 4)) (692287110908039165896846952395287082771 / 1000000000000000000000000000000000000000 : ℚ) V2rrlllr

def V2rrllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 263364 (8, 1, some (5, 4)) (8632497113144567233508580840672900609639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263392 (8, 1, some (6, 0)) (2210256138862395044058449831843070816199 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263393 (8, 1, some (6, 1)) (4420512277739099325495359630244778569889 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263394 (8, 1, some (6, 2)) (4420512277755753005838788251372910834119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263395 (8, 1, some (6, 3)) (4420512277800008261244281772122880585541 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 263396 (8, 1, some (6, 4)) (353640982226418800286403178911570923421 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263424 (8, 1, some (7, 0)) (1150074955317522807152860106787360364949 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 263425 (8, 1, some (7, 1)) (4600299821287392052970468005362228857563 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263426 (8, 1, some (7, 2)) (9200599642660136261256803857628537222509 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 263427 (8, 1, some (7, 3)) (9200599642741724172045844786082203683339 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 263428 (8, 1, some (7, 4)) (1840119928589616622163885693500986843331 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263456 (8, 1, some (8, 0)) (5607017757843675435073441218074214840561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263457 (8, 1, some (8, 1)) (11214035515805917383024437342049354783721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263458 (8, 1, some (8, 2)) (2242807103179402443885962398129754761721 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263459 (8, 1, some (8, 3)) (2242807103243400461173305792327815770069 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 263460 (8, 1, some (8, 4)) (2242807103123227083445678269289183882833 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 263488 (8, 1, some (9, 0)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263489 (8, 1, some (9, 1)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263490 (8, 1, some (9, 2)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263491 (8, 1, some (9, 3)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264192 (8, 2, none) (0 : ℚ) .leaf)))) 264226 (8, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 264227 (8, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264228 (8, 2, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 264257 (8, 2, some (1, 1)) (11147171727487834207403285755132113499481 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264258 (8, 2, some (1, 2)) (11147171728689241174081394477719244471063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264259 (8, 2, some (1, 3)) (11147171728714610832625913619846545503351 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 264260 (8, 2, some (1, 4)) (11147171728626960255003876365258182592653 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264288 (8, 2, some (2, 0)) (72409118705108198000783893967551812623 / 80000000000000000000000000000000000000 : ℚ) .leaf) 264289 (8, 2, some (2, 1)) (4525569919855645948116496291171910223213 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264290 (8, 2, some (2, 2)) (181022796797797219343944348178452271167 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 264291 (8, 2, some (2, 3)) (72409118718891905300918705533136221831 / 80000000000000000000000000000000000000 : ℚ) .leaf))) 264292 (8, 2, some (2, 4)) (9051139839839937910582880837623460769927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264320 (8, 2, some (3, 0)) (8631982024442564736741304946955885492231 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264321 (8, 2, some (3, 1)) (4315991012417926631733407845754813887079 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264322 (8, 2, some (3, 2)) (1726396404967641735151489726225983649833 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264323 (8, 2, some (3, 3)) (8631982024808627132067996915278305032721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264324 (8, 2, some (3, 4)) (8631982024832427841247646731381238994313 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 264352 (8, 2, some (4, 0)) (2088214635899693580776192029311796792581 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264353 (8, 2, some (4, 1)) (65256707372133340134984677274198603443 / 78125000000000000000000000000000000000 : ℚ) .leaf) 264354 (8, 2, some (4, 2)) (8352858543600823440619002390115068743437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264355 (8, 2, some (4, 3)) (835285854361705520151803822143539858269 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 264356 (8, 2, some (4, 4)) (1044107317955939772722234189621304052803 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrllrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264385 (8, 2, some (5, 1)) (2065235060416510726416852603685244969529 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 264386 (8, 2, some (5, 2)) (8260940241676677997362762565623130534597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264387 (8, 2, some (5, 3)) (82609402417049623220212516020085868199 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264388 (8, 2, some (5, 4)) (4130470120889334473796920018583497727627 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264416 (8, 2, some (6, 0)) (8352858543600579424285919713181870678043 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 264417 (8, 2, some (6, 1)) (4176429271805196715995054226511687889233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264418 (8, 2, some (6, 2)) (8352858543638831829643008103363677874729 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264419 (8, 2, some (6, 3)) (8352858543710980094466326877033479701663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264420 (8, 2, some (6, 4)) (1670571708753389147264525872990897770793 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 264448 (8, 2, some (7, 0)) (4315991012408470437878557248285477344947 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 264449 (8, 2, some (7, 1)) (269749438276441238203865697695293420751 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264450 (8, 2, some (7, 2)) (2157995506229273728149859919937676045437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 264451 (8, 2, some (7, 3)) (4315991012486305146028067025602791068907 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264452 (8, 2, some (7, 4)) (2157995506299158888061553494177833708017 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264480 (8, 2, some (8, 0)) (4525569919937030389315932479460896050211 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264481 (8, 2, some (8, 1)) (1810227967988155902288898426707628425279 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 264482 (8, 2, some (8, 2)) (452556991999873438410372450385687956301 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264483 (8, 2, some (8, 3)) (9051139840207056334249595314526033579361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264484 (8, 2, some (8, 4)) (9051139840129863505422062568535244039781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264512 (8, 2, some (9, 0)) (2786792932177660823187381476690373635839 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 264513 (8, 2, some (9, 1)) (11147171728836851415249807252714664524051 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrllrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264515 (8, 2, some (9, 3)) (11147171729280016720300175351401779695041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264544 (8, 2, some (10, 0)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 264545 (8, 2, some (10, 1)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264546 (8, 2, some (10, 2)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265216 (8, 3, none) (0 : ℚ) .leaf)) 265251 (8, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265252 (8, 3, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265282 (8, 3, some (1, 2)) (1109315944336379690161702666028123456463 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 265283 (8, 3, some (1, 3)) (1109315944342554583107256724468953961601 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 265284 (8, 3, some (1, 4)) (1109315944333320962153134113730237238991 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 265313 (8, 3, some (2, 1)) (4464850704813304488704150365209073119227 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 265314 (8, 3, some (2, 2)) (1116212676241045224861394993124242336041 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265315 (8, 3, some (2, 3)) (8929701409911604847197663993949778230647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265316 (8, 3, some (2, 4)) (8929701409883808846430068510531671702927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265344 (8, 3, some (3, 0)) (2116009975689595120224332697659996695999 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 265345 (8, 3, some (3, 1)) (8464039903413396943603996177670798607201 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 265346 (8, 3, some (3, 2)) (2116009975863336019336537591378347343041 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265347 (8, 3, some (3, 3)) (4232019951719745467783832045003333180293 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265348 (8, 3, some (3, 4)) (2116009975864135505751646260972977034027 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 265376 (8, 3, some (4, 0)) (1626257905627161868914532397971711108457 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 265377 (8, 3, some (4, 1)) (203282238207281976219671347695226499123 / 250000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrllrlr : KTree ℚ :=
  .node V2rrllrlrl 264514 (8, 2, some (9, 2)) (11147171728912055904091471472435240852987 / 10000000000000000000000000000000000000000 : ℚ) V2rrllrlrr

def V2rrllrl : KTree ℚ :=
  .node V2rrllrll 264384 (8, 2, some (5, 0)) (4130470120850251744306460529052081551441 / 5000000000000000000000000000000000000000 : ℚ) V2rrllrlr

def V2rrllrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 265379 (8, 3, some (4, 3)) (8131289528283686080466594072153050469321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265380 (8, 3, some (4, 4)) (2032822382077864614238783318207296699943 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 265408 (8, 3, some (5, 0)) (4021823625013842079445398170513993746091 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265409 (8, 3, some (5, 1)) (1005455906254380117346586757635089697799 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265410 (8, 3, some (5, 2)) (502727953126156481273473786877136578899 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 265411 (8, 3, some (5, 3)) (4021823625017864392351987821758904761551 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265412 (8, 3, some (5, 4)) (4021823625048570041955303553595033985409 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265440 (8, 3, some (6, 0)) (8043647250039233629637242788275165235281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265441 (8, 3, some (6, 1)) (4021823625008389584383103940417378229399 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 265442 (8, 3, some (6, 2)) (2010911812507665583681050026644766989939 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 265443 (8, 3, some (6, 3)) (2010911812522076066342285619347352175247 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 265444 (8, 3, some (6, 4)) (8043647250128948917725794546018572199491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265472 (8, 3, some (7, 0)) (1626257905654922063752748254468809403551 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265473 (8, 3, some (7, 1)) (813128952829176576591613230431833192373 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265474 (8, 3, some (7, 2)) (2032822382082358696036961703504995940347 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 265475 (8, 3, some (7, 3)) (8131289528391439166743403704656957956631 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 265476 (8, 3, some (7, 4)) (254102797764640578895933509997928671913 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265504 (8, 3, some (8, 0)) (2116009975863076408103169482300236357823 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 265505 (8, 3, some (8, 1)) (8464039903486132273340035973078712485691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265506 (8, 3, some (8, 2)) (8464039903553810241085190737347896482551 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 265507 (8, 3, some (8, 3)) (4232019951805065210989208797906220717451 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrllrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265536 (8, 3, some (9, 0)) (8929701409923336447445234930398592074199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265537 (8, 3, some (9, 1)) (4464850704996286404668259942567289147623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265538 (8, 3, some (9, 2)) (178594028201052761402441202058147199557 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265539 (8, 3, some (9, 3)) (178594028205156578998135867424097050279 / 200000000000000000000000000000000000000 : ℚ) .leaf) 265568 (8, 3, some (10, 0)) (5546579721708669563950356485232444788201 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 265569 (8, 3, some (10, 1)) (11093159443549582213302582463752102244579 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265570 (8, 3, some (10, 2)) (5546579721806102021581746872454739446091 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265600 (8, 3, some (11, 0)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265601 (8, 3, some (11, 1)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 266276 (8, 4, some (0, 4)) (1798299916553552988942575296615787440943 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266308 (8, 4, some (1, 4)) (5524308728592469378074026201792443147037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266338 (8, 4, some (2, 2)) (353169539101490051037892453822239316859 / 400000000000000000000000000000000000000 : ℚ) .leaf) 266339 (8, 4, some (2, 3)) (1765847695507244395869653850409711047889 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266340 (8, 4, some (2, 4)) (1765847695500570940083360009071080757111 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 266369 (8, 4, some (3, 1)) (4163264206298408515737959090077404142697 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 266370 (8, 4, some (3, 2)) (4163264206348624809232293222137200313867 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266371 (8, 4, some (3, 3)) (832652841268373998855142497754703708553 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 266372 (8, 4, some (3, 4)) (4163264206347159843187193428560461836551 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266400 (8, 4, some (4, 0)) (7952244308827341408933448912379914425389 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 266401 (8, 4, some (4, 1)) (3976122154572633149214580052645972577167 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllrrlr : KTree ℚ :=
  .node V2rrllrrlrl 266307 (8, 4, some (1, 3)) (11048617457281068603658332424080672828573 / 10000000000000000000000000000000000000000 : ℚ) V2rrllrrlrr

def V2rrllrrl : KTree ℚ :=
  .node V2rrllrrll 265508 (8, 3, some (8, 4)) (4232019951830675224970188975770738554201 / 5000000000000000000000000000000000000000 : ℚ) V2rrllrrlr

def V2rrllrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266403 (8, 4, some (4, 3)) (7952244309145486838245878105486310690451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266404 (8, 4, some (4, 4)) (7952244309170341690342542612854063201047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266432 (8, 4, some (5, 0)) (984177595267932416306103313377528994123 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266433 (8, 4, some (5, 1)) (7873420762178567732406870870045085191817 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266434 (8, 4, some (5, 2)) (1968355190545406136949219955080661448123 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 266435 (8, 4, some (5, 3)) (1574684152438359319141753790782709699843 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266436 (8, 4, some (5, 4)) (3936710381115554452696236084682862192243 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266464 (8, 4, some (6, 0)) (7867562134932856252999000741046270669869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266465 (8, 4, some (6, 1)) (7867562134933080544130465656078727678419 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 266466 (8, 4, some (6, 2)) (196689053373372385460012228195008098557 / 250000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266468 (8, 4, some (6, 4)) (7867562135018509624786957047260247101889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266496 (8, 4, some (7, 0)) (984177595273394229026890634512492397761 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 266497 (8, 4, some (7, 1)) (7873420762182126130750717325074385599131 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266498 (8, 4, some (7, 2)) (1968355190552239107604376062089230602301 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266499 (8, 4, some (7, 3)) (7873420762260544444645286409849659772269 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 266500 (8, 4, some (7, 4)) (3936710381159885515390294696691265309533 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266528 (8, 4, some (8, 0)) (7952244309143169092240464312576120272287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266529 (8, 4, some (8, 1)) (7952244309165025835882175581716436174741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266530 (8, 4, some (8, 2)) (1590448861841692477099643509189735154897 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 266531 (8, 4, some (8, 3)) (397612215463522090023848838645766095961 / 500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllrrrl : KTree ℚ :=
  .node V2rrllrrrll 266467 (8, 4, some (6, 3)) (7867562134968505591397598461418063520533 / 10000000000000000000000000000000000000000 : ℚ) V2rrllrrrlr

def V2rrllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266560 (8, 4, some (9, 0)) (260204012896835047803711937423710169753 / 312500000000000000000000000000000000000 : ℚ) .leaf) 266561 (8, 4, some (9, 1)) (4163264206368245518153706025487183896127 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266562 (8, 4, some (9, 2)) (8326528412803032411869494174643495989483 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266563 (8, 4, some (9, 3)) (41632642064382518835795875009498457919 / 50000000000000000000000000000000000000 : ℚ) .leaf) 266592 (8, 4, some (10, 0)) (1765847695509275567774679828919043293951 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 266593 (8, 4, some (10, 1)) (8829238477618743461594638386388834980617 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266594 (8, 4, some (10, 2)) (8829238477678474254758053420934421189159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266624 (8, 4, some (11, 0)) (552430872863471235352855271649885342039 / 500000000000000000000000000000000000000 : ℚ) .leaf) 266625 (8, 4, some (11, 1)) (5524308728703276501389865466916757409173 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 266656 (8, 4, some (12, 0)) (1798299916568434101471790297868247642433 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267363 (8, 5, some (2, 3)) (4372415065840837098594218391081962109891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267364 (8, 5, some (2, 4)) (8744830131643397974930811679319997812191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267394 (8, 5, some (3, 2)) (8212036470660614587053060222710393440059 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267395 (8, 5, some (3, 3)) (8212036470648837893912881229067918217053 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267396 (8, 5, some (3, 4)) (4106018235326697093898593385210201488699 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 267425 (8, 5, some (4, 1)) (1560980398281259811453385891439906258463 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267426 (8, 5, some (4, 2)) (1560980398286868800500719845683164399781 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 267427 (8, 5, some (4, 3)) (7804901991431154108668196451632587814273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267428 (8, 5, some (4, 4)) (3902450995726540386290086035387791306891 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 267456 (8, 5, some (5, 0)) (154346933802304817350212514652610779561 / 200000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllrrrr : KTree ℚ :=
  .node V2rrllrrrrl 267332 (8, 5, some (1, 4)) (2752813822728995186313746099337837872217 / 2500000000000000000000000000000000000000 : ℚ) V2rrllrrrrr

def V2rrllrrr : KTree ℚ :=
  .node V2rrllrrrl 266532 (8, 4, some (8, 4)) (3976122154662278805527115878475595093677 / 5000000000000000000000000000000000000000 : ℚ) V2rrllrrrr

def V2rrllrr : KTree ℚ :=
  .node V2rrllrrl 266402 (8, 4, some (4, 2)) (1590448861829323856976700648296186427921 / 2000000000000000000000000000000000000000 : ℚ) V2rrllrrr

def V2rrllr : KTree ℚ :=
  .node V2rrllrl 265378 (8, 3, some (4, 2)) (1626257905655800278544757963960575433373 / 2000000000000000000000000000000000000000 : ℚ) V2rrllrr

def V2rrll : KTree ℚ :=
  .node V2rrlll 263363 (8, 1, some (5, 3)) (2158124278263678660021055735984962524201 / 2500000000000000000000000000000000000000 : ℚ) V2rrllr

def V2rrlrlllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267458 (8, 5, some (5, 2)) (7717346690246915025243383392696266842281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267459 (8, 5, some (5, 3)) (482334168140890168806352056364730030171 / 625000000000000000000000000000000000000 : ℚ) .leaf) 267460 (8, 5, some (5, 4)) (7717346690288117612130533026547667084537 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267488 (8, 5, some (6, 0)) (307804679797200680111366896325911294641 / 400000000000000000000000000000000000000 : ℚ) .leaf) 267489 (8, 5, some (6, 1)) (1923779248735677760457432872974561073801 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 267490 (8, 5, some (6, 2)) (7695116994946662918446871110621167142137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267491 (8, 5, some (6, 3)) (3847558497484271953565872761154754557221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267492 (8, 5, some (6, 4)) (7695116995013906774752396242328410030149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267520 (8, 5, some (7, 0)) (3847558497471608615225539941002262740313 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 267521 (8, 5, some (7, 1)) (3847558497472806059724021767607148419137 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267523 (8, 5, some (7, 3)) (961889624375006682863311123249499144541 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 267524 (8, 5, some (7, 4)) (769511699505326477502405080620247634311 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 267552 (8, 5, some (8, 0)) (7717346690248279023787993780384324204377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267553 (8, 5, some (8, 1)) (7717346690254269772746122994464256536547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267554 (8, 5, some (8, 2)) (241167084071507044094900877235703683473 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 267555 (8, 5, some (8, 3)) (48233416814616853341436341404957352269 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267556 (8, 5, some (8, 4)) (7717346690393618701482103127711885474077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267584 (8, 5, some (9, 0)) (975612748929300195377279930840961859679 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 267585 (8, 5, some (9, 1)) (7804901991459746827419172052753408343557 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 267586 (8, 5, some (9, 2)) (7804901991507453963271116948956202916223 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrllll : KTree ℚ :=
  .node V2rrlrlllll 267522 (8, 5, some (7, 2)) (7695116994959563069561516449612202108449 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrllllr

def V2rrlrlllrll : KTree ℚ :=
  (.node (.node (.node .leaf 267616 (8, 5, some (10, 0)) (2053009117666142742703563402031122374369 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 267617 (8, 5, some (10, 1)) (513252279419124065191781350409507277969 / 625000000000000000000000000000000000000 : ℚ) .leaf) 267618 (8, 5, some (10, 2)) (205300911769286006410194471339856219767 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267648 (8, 5, some (11, 0)) (8744830131689976495138196508825201984381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267649 (8, 5, some (11, 1)) (8744830131765594700429242540290549259341 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 268388 (8, 6, some (2, 4)) (86729575591001507629323236970987339599 / 100000000000000000000000000000000000000 : ℚ) .leaf) 268419 (8, 6, some (3, 3)) (2028829821248639668012442338621374019129 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 268420 (8, 6, some (3, 4)) (1014414910624198967980553469208763039803 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 268450 (8, 6, some (4, 2)) (3840845183771001280803161036027002328773 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlllrl : KTree ℚ :=
  .node V2rrlrlllrll 267680 (8, 5, some (12, 0)) (11011255291000757579914612523393504052227 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlllrlr

def V2rrlrlllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 268452 (8, 6, some (4, 4)) (7681690367557019959800555298497871626519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268481 (8, 6, some (5, 1)) (1515533581911834695480310379034048021567 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 268482 (8, 6, some (5, 2)) (3788833954784138153307125185778854449547 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268483 (8, 6, some (5, 3)) (473604244348429838679725485684636464343 / 625000000000000000000000000000000000000 : ℚ) .leaf) 268484 (8, 6, some (5, 4)) (7577667909604328156230635986305220942773 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 268513 (8, 6, some (6, 1)) (1507317412752841384538693667814858708647 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 268514 (8, 6, some (6, 2)) (7536587063768422038999384329103832244947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268515 (8, 6, some (6, 3)) (3768293531893067805241055748745289289437 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 268516 (8, 6, some (6, 4)) (3768293531913084377402885865128784956601 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlllrr : KTree ℚ :=
  .node V2rrlrlllrrl 268512 (8, 6, some (6, 0)) (7536587063703081343537437300588368196943 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlllrrr

def V2rrlrlllr : KTree ℚ :=
  .node V2rrlrlllrl 268451 (8, 6, some (4, 3)) (768169036753791295338462054578219105551 / 1000000000000000000000000000000000000000 : ℚ) V2rrlrlllrr

def V2rrlrlll : KTree ℚ :=
  .node V2rrlrllll 267587 (8, 5, some (9, 3)) (7804901991571795541232450408890384139183 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlllr

def V2rrlrllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 268545 (8, 6, some (7, 1)) (1880253688793624851132764401831636708321 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 268546 (8, 6, some (7, 2)) (7521014755183101682679137463302962526903 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268547 (8, 6, some (7, 3)) (470063422200829677819997658887272067951 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268548 (8, 6, some (7, 4)) (1880253688815428234080842836664197499957 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 268576 (8, 6, some (8, 0)) (3768293531882399899272245283759161583737 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 268578 (8, 6, some (8, 2)) (7536587063793127641264199098531146046571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268579 (8, 6, some (8, 3)) (1884146765959265684576845171014122312631 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 268580 (8, 6, some (8, 4)) (7536587063888719467669561134453414446877 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 268608 (8, 6, some (9, 0)) (757766790957024085672729552396886317829 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrllrll : KTree ℚ :=
  .node V2rrlrllrlll 268577 (8, 6, some (8, 1)) (7536587063771128031863848433589848889159 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrllrllr

def V2rrlrllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 268610 (8, 6, some (9, 2)) (757766790962181214189955142744352501743 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 268611 (8, 6, some (9, 3)) (3788833954837524792087340540115311425451 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268640 (8, 6, some (10, 0)) (3840845183772800339256684670129554785967 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268641 (8, 6, some (10, 1)) (7681690367573867902645287347847502745199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268642 (8, 6, some (10, 2)) (38408451838123508190144495720256361519 / 50000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 268673 (8, 6, some (11, 1)) (8115319285055049694961408122504516470839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268704 (8, 6, some (12, 0)) (346918302365965216728750590112806768597 / 400000000000000000000000000000000000000 : ℚ) .leaf) 269444 (8, 7, some (3, 4)) (8032584903203283297556439252265438144243 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 269475 (8, 7, some (4, 3)) (7577213614049761880178363948535834522579 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrllrlr : KTree ℚ :=
  .node V2rrlrllrlrl 268672 (8, 6, some (11, 0)) (1623063857002037674588841120946402177413 / 2000000000000000000000000000000000000000 : ℚ) V2rrlrllrlrr

def V2rrlrllrl : KTree ℚ :=
  .node V2rrlrllrll 268609 (8, 6, some (9, 1)) (3788833954791780425161839471129096750319 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrllrlr

def V2rrlrllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 269506 (8, 7, some (5, 2)) (7453664963689979438277138827443566801973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269507 (8, 7, some (5, 3)) (149073299273940311951670113225320312531 / 200000000000000000000000000000000000000 : ℚ) .leaf) 269508 (8, 7, some (5, 4)) (3726832481861350710497527747997186523219 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269537 (8, 7, some (6, 1)) (7394198582021689846336956996150645766911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269538 (8, 7, some (6, 2)) (462137411376690673520619286990995445693 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 269540 (8, 7, some (6, 4)) (7394198582077283325024718644765801947863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269568 (8, 7, some (7, 0)) (3680398945481612248339540755002517255423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269569 (8, 7, some (7, 1)) (368039894549696523681175117511607108117 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 269570 (8, 7, some (7, 2)) (3680398945501299877035959474880589047393 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrllrrl : KTree ℚ :=
  .node V2rrlrllrrll 269539 (8, 7, some (6, 3)) (1848549645510433066176036621867743312889 / 2500000000000000000000000000000000000000 : ℚ) V2rrlrllrrlr

def V2rrlrllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 269572 (8, 7, some (7, 4)) (3680398945535335499907501432018286282117 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269600 (8, 7, some (8, 0)) (7360797890993154306795290958951717960019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269601 (8, 7, some (8, 1)) (7360797890999133515986418530580710050173 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269602 (8, 7, some (8, 2)) (7360797891013749015420173416706071532933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269603 (8, 7, some (8, 3)) (7360797891049295322294525849441518541407 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 269632 (8, 7, some (9, 0)) (7394198582025907022399979502812626238203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269633 (8, 7, some (9, 1)) (3697099291017285162778803453694063459051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269634 (8, 7, some (9, 2)) (184854964551553558853145189795316481457 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 269635 (8, 7, some (9, 3)) (3697099291054553579315865866923933284737 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrllrrr : KTree ℚ :=
  .node V2rrlrllrrrl 269604 (8, 7, some (8, 4)) (3680398945548602835492839628900752857721 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrllrrrr

def V2rrlrllrr : KTree ℚ :=
  .node V2rrlrllrrl 269571 (8, 7, some (7, 3)) (1840199472756696308209680610845209183677 / 2500000000000000000000000000000000000000 : ℚ) V2rrlrllrrr

def V2rrlrllr : KTree ℚ :=
  .node V2rrlrllrl 269476 (8, 7, some (4, 4)) (60617708912526091446608578039778999903 / 80000000000000000000000000000000000000 : ℚ) V2rrlrllrr

def V2rrlrll : KTree ℚ :=
  .node V2rrlrlll 268544 (8, 6, some (7, 0)) (7521014755167602385879192702790844850489 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrllr

def V2rrlrlrllll : KTree ℚ :=
  (.node (.node (.node .leaf 269665 (8, 7, some (10, 1)) (7453664963713109151928619431865989633673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269666 (8, 7, some (10, 2)) (3726832481877161426726131658106028746831 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269696 (8, 7, some (11, 0)) (473575850878781894646626351271012123903 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269697 (8, 7, some (11, 1)) (7577213614091416288532501255861527371277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269728 (8, 7, some (12, 0)) (4016292451612146592506558966272956475091 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 270531 (8, 8, some (5, 3)) (917962724883970003636772234304283708797 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 270532 (8, 8, some (5, 4)) (917962724886770435310637498823443476301 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 270562 (8, 8, some (6, 2)) (3633662074421977181872874000156665952989 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 270563 (8, 8, some (6, 3)) (7267324148855998912402466038846025025807 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlrlll : KTree ℚ :=
  .node V2rrlrlrllll 270500 (8, 8, some (4, 4)) (3743773142313995124960094434671826186451 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrlrlllr

def V2rrlrlrllrll : KTree ℚ :=
  (.node (.node .leaf 270593 (8, 8, some (7, 1)) (1443315614342451215110702457529071296079 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 270594 (8, 8, some (7, 2)) (7216578071719708037360800967237572172937 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrllrlr : KTree ℚ :=
  (.node (.node .leaf 270596 (8, 8, some (7, 4)) (7216578071779081271372565133309660373509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270624 (8, 8, some (8, 0)) (719905350707204941741610898638900390829 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrllrl : KTree ℚ :=
  .node V2rrlrlrllrll 270595 (8, 8, some (7, 3)) (1443315614347902808077629741134769219593 / 2000000000000000000000000000000000000000 : ℚ) V2rrlrlrllrlr

def V2rrlrlrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 270626 (8, 8, some (8, 2)) (7199053507102161020348951589569363631261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270627 (8, 8, some (8, 3)) (7199053507130483125834077178879555975971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270628 (8, 8, some (8, 4)) (1799763376793809177513588329698118515611 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 270656 (8, 8, some (9, 0)) (1443315614342451215110702457529071296079 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlrllr : KTree ℚ :=
  .node V2rrlrlrllrl 270625 (8, 8, some (8, 1)) (899881688386344824846457498719584975503 / 1250000000000000000000000000000000000000 : ℚ) V2rrlrlrllrr

def V2rrlrlrll : KTree ℚ :=
  .node V2rrlrlrlll 270564 (8, 8, some (6, 4)) (7267324148887689264071552173702492043363 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrllr

def V2rrlrlrlrlll : KTree ℚ :=
  (.node (.node .leaf 270658 (8, 8, some (9, 2)) (1443315614347902808077629741134769219593 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 270659 (8, 8, some (9, 3)) (7216578071779081271372565133309660373509 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrlrllr : KTree ℚ :=
  (.node (.node .leaf 270689 (8, 8, some (10, 1)) (7267324148855998912402466038846025025807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270690 (8, 8, some (10, 2)) (7267324148887689264071552173702492043363 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrlrll : KTree ℚ :=
  .node V2rrlrlrlrlll 270688 (8, 8, some (10, 0)) (3633662074421977181872874000156665952989 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrlrlrllr

def V2rrlrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 270721 (8, 8, some (11, 1)) (917962724886770435310637498823443476301 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 270752 (8, 8, some (12, 0)) (3743773142313995124960094434671826186451 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 271556 (8, 9, some (5, 4)) (3622994259366817207937562456475174478221 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 271587 (8, 9, some (6, 3)) (3577211002707472005517882283631304055019 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlrlrl : KTree ℚ :=
  .node V2rrlrlrlrll 270720 (8, 8, some (11, 0)) (917962724883970003636772234304283708797 / 1250000000000000000000000000000000000000 : ℚ) V2rrlrlrlrlr

def V2rrlrlrlrrll : KTree ℚ :=
  (.node (.node .leaf 271618 (8, 9, some (7, 2)) (1417549761071236905938924452692792982167 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 271619 (8, 9, some (7, 3)) (7087748805372633616889144718722605483273 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrlrrlr : KTree ℚ :=
  (.node (.node .leaf 271649 (8, 9, some (8, 1)) (7053290538402350407786101022328681361041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271650 (8, 9, some (8, 2)) (1763322634603297315753535175423831399903 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrlrrl : KTree ℚ :=
  .node V2rrlrlrlrrll 271620 (8, 9, some (7, 4)) (7087748805408452891712626079530316247731 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrlrrlr

def V2rrlrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 271652 (8, 9, some (8, 4)) (705329053847831232569571084057722233753 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 271680 (8, 9, some (9, 0)) (7053290538393997020923807543809374237689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271681 (8, 9, some (9, 1)) (1763322634601586961017002000730602879061 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 271682 (8, 9, some (9, 2)) (110207664662831315699563619279597655339 / 156250000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlrlrr : KTree ℚ :=
  .node V2rrlrlrlrrl 271651 (8, 9, some (8, 3)) (440830658652316464443135548263204429283 / 625000000000000000000000000000000000000 : ℚ) V2rrlrlrlrrr

def V2rrlrlrlr : KTree ℚ :=
  .node V2rrlrlrlrl 271588 (8, 9, some (6, 4)) (3577211002721627189367524601187808998453 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrlrlrr

def V2rrlrlrl : KTree ℚ :=
  .node V2rrlrlrll 270657 (8, 8, some (9, 1)) (7216578071719708037360800967237572172937 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrlr

def V2rrlrlrrllll : KTree ℚ :=
  (.node (.node .leaf 271712 (8, 9, some (10, 0)) (7087748805349977143819992571686371804333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271713 (8, 9, some (10, 1)) (7087748805359893401778160637058991449049 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrlllr : KTree ℚ :=
  (.node (.node .leaf 271744 (8, 9, some (11, 0)) (1430884401081194973203322072940444522151 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 271745 (8, 9, some (11, 1)) (3577211002710650298382886069829809730749 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrlll : KTree ℚ :=
  .node V2rrlrlrrllll 271714 (8, 9, some (10, 2)) (442984300336496060047610159912558633811 / 625000000000000000000000000000000000000 : ℚ) V2rrlrlrrlllr

def V2rrlrlrrllrl : KTree ℚ :=
  (.node (.node .leaf 272612 (8, 10, some (6, 4)) (3526887405873858221435543844556338751989 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 272643 (8, 10, some (7, 3)) (6972818397186186225216422686439337184563 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrllrr : KTree ℚ :=
  (.node .leaf 272674 (8, 10, some (8, 2)) (3461435554519944968231231557131829442251 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrllr : KTree ℚ :=
  .node V2rrlrlrrllrl 272644 (8, 10, some (7, 4)) (435801149826168807961338042925887096523 / 625000000000000000000000000000000000000 : ℚ) V2rrlrlrrllrr

def V2rrlrlrrll : KTree ℚ :=
  .node V2rrlrlrrlll 271776 (8, 9, some (12, 0)) (3622994259358210225497350955207528737767 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrlrrllr

def V2rrlrlrrlrll : KTree ℚ :=
  (.node (.node .leaf 272676 (8, 10, some (8, 4)) (1730717777274544083645374391392761333673 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 272705 (8, 10, some (9, 1)) (6906068771335680333530037598479644782391 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrlrlr : KTree ℚ :=
  (.node (.node .leaf 272707 (8, 10, some (9, 3)) (690606877137672056304933414103508922481 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 272736 (8, 10, some (10, 0)) (276914844361051118012396166974187553341 / 400000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrlrl : KTree ℚ :=
  .node V2rrlrlrrlrll 272706 (8, 10, some (9, 2)) (3453034385674791348966707906438037682333 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrlrrlrlr

def V2rrlrlrrlrrl : KTree ℚ :=
  (.node (.node .leaf 272738 (8, 10, some (10, 2)) (432679444315957431372201225859953400209 / 625000000000000000000000000000000000000 : ℚ) .leaf) 272768 (8, 10, some (11, 0)) (6972818397167080766537663170624941071713 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrlrrr : KTree ℚ :=
  (.node .leaf 272800 (8, 10, some (12, 0)) (44086092573225666609471283243502625523 / 62500000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrlrr : KTree ℚ :=
  .node V2rrlrlrrlrrl 272769 (8, 10, some (11, 1)) (6972818397179781469197333431785167368619 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrrlrrr

def V2rrlrlrrlr : KTree ℚ :=
  .node V2rrlrlrrlrl 272737 (8, 10, some (10, 1)) (216339722157402520201717854959297843303 / 312500000000000000000000000000000000000 : ℚ) V2rrlrlrrlrr

def V2rrlrlrrl : KTree ℚ :=
  .node V2rrlrlrrll 272675 (8, 10, some (8, 3)) (6922871109060160859088906601394879581861 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrrlr

def V2rrlrlrrrlll : KTree ℚ :=
  (.node (.node .leaf 273699 (8, 11, some (8, 3)) (425394780045361262122449365141919766807 / 625000000000000000000000000000000000000 : ℚ) .leaf) 273700 (8, 11, some (8, 4)) (1701579120190208545812852507100232940631 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrrllr : KTree ℚ :=
  (.node (.node .leaf 273731 (8, 11, some (9, 3)) (1356507966672438514049739411607741872381 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 273761 (8, 11, some (10, 1)) (6782539833326442956014412334514541324919 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrrll : KTree ℚ :=
  .node V2rrlrlrrrlll 273730 (8, 11, some (9, 2)) (1695634958334631900222277091742455491393 / 2500000000000000000000000000000000000000 : ℚ) V2rrlrlrrrllr

def V2rrlrlrrrlrl : KTree ℚ :=
  (.node (.node .leaf 273792 (8, 11, some (11, 0)) (6806316480697962525999088052371264559809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 273793 (8, 11, some (11, 1)) (3403158240354478641875083722903446571279 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrrlrr : KTree ℚ :=
  (.node .leaf 274724 (8, 12, some (8, 4)) (1340395905320462305832594993966620015053 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrrlr : KTree ℚ :=
  .node V2rrlrlrrrlrl 273824 (8, 11, some (12, 0)) (1374023366997837752865176902080524442913 / 2000000000000000000000000000000000000000 : ℚ) V2rrlrlrrrlrr

def V2rrlrlrrrl : KTree ℚ :=
  .node V2rrlrlrrrll 273762 (8, 11, some (10, 2)) (271301593333783157585593640719089631957 / 400000000000000000000000000000000000000 : ℚ) V2rrlrlrrrlr

def V2rrlrlrrrrll : KTree ℚ :=
  (.node (.node .leaf 274786 (8, 12, some (10, 2)) (6694178024960935363046919786565717350323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 274817 (8, 12, some (11, 1)) (6695544213891350588964744036568698671437 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrrrlr : KTree ℚ :=
  (.node (.node .leaf 294912 (9, 0, none) (0 : ℚ) .leaf) 294944 (9, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrrrl : KTree ℚ :=
  .node V2rrlrlrrrrll 274848 (8, 12, some (12, 0)) (670197952654652002782596780669960369801 / 1000000000000000000000000000000000000000 : ℚ) V2rrlrlrrrrlr

def V2rrlrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 294946 (9, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 294947 (9, 0, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 294976 (9, 0, some (1, 0)) (11214035510401656853202855760116670991289 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 294977 (9, 0, some (1, 1)) (112140355149668369865127245973313459397 / 100000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlrrrr : KTree ℚ :=
  .node V2rrlrlrrrrl 294945 (9, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrlrrrrr

def V2rrlrlrrr : KTree ℚ :=
  .node V2rrlrlrrrl 274755 (8, 12, some (9, 3)) (6695544213920102703961482605759350526971 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrrrr

def V2rrlrlrr : KTree ℚ :=
  .node V2rrlrlrrl 273668 (8, 11, some (7, 4)) (3435058417516887742580097156664664761399 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrlrrr

def V2rrlrlr : KTree ℚ :=
  .node V2rrlrlrl 271683 (8, 9, some (9, 3)) (7053290538453989804657851608001154123501 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrr

def V2rrlrl : KTree ℚ :=
  .node V2rrlrll 269664 (8, 7, some (10, 0)) (59629319709556877758132730056905220473 / 80000000000000000000000000000000000000 : ℚ) V2rrlrlr

def V2rrlrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 294979 (9, 0, some (1, 3)) (5607017757808021486781341110294953226619 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295008 (9, 0, some (2, 0)) (920059964198702623494086013613450262903 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 295009 (9, 0, some (2, 1)) (4600299821317199625861556653583626714079 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295010 (9, 0, some (2, 2)) (115007495531495873075880923916929425899 / 125000000000000000000000000000000000000 : ℚ) .leaf) 295011 (9, 0, some (2, 3)) (2300149910625076553530095227620600139139 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 295040 (9, 0, some (3, 0)) (8841024555566945053561799273500415082309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295041 (9, 0, some (3, 1)) (1768204911091339893654373076288335305443 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 295042 (9, 0, some (3, 2)) (1105128069429761575000230108401261929353 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 295043 (9, 0, some (3, 3)) (4420512277731578201344875117418343531927 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 295072 (9, 0, some (4, 0)) (863249711300022572300207858556024085543 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 295073 (9, 0, some (4, 1)) (8632497112982057722719370988502465154601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 295074 (9, 0, some (4, 2)) (1079062139125816295243316804639584790863 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 295075 (9, 0, some (4, 3)) (2158124278259643930485642864014897139101 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 295104 (9, 0, some (5, 0)) (8632497112982057722719370988502465154601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295105 (9, 0, some (5, 1)) (1079062139125816295243316804639584790863 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 295106 (9, 0, some (5, 2)) (2158124278259643930485642864014897139101 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 295107 (9, 0, some (5, 3)) (8632497113071660504132957006214124714223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295136 (9, 0, some (6, 0)) (4420512277731578201344875117418343531927 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295137 (9, 0, some (6, 1)) (4420512277747987926764114054494201796571 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295138 (9, 0, some (6, 2)) (4420512277764929917472494120411385151221 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 295139 (9, 0, some (6, 3)) (552564034730183060712731124609103716899 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 295168 (9, 0, some (7, 0)) (9200599642560543649087582341492271040377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 295169 (9, 0, some (7, 1)) (2300149910648951433181114523469183320653 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 295170 (9, 0, some (7, 2)) (9200599642755100374804552366024057324263 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295171 (9, 0, some (7, 3)) (9200599642676569119898591735397690787227 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295200 (9, 0, some (8, 0)) (11214035515708840244406311452726884443009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295201 (9, 0, some (8, 1)) (11214035515902994521642563231371825124433 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 295202 (9, 0, some (8, 2)) (11214035515807277686238543379803004071179 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295203 (9, 0, some (8, 3)) (1401754439578340865686814317934394203689 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 295232 (9, 0, some (9, 0)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295233 (9, 0, some (9, 1)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 295234 (9, 0, some (9, 2)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 295235 (9, 0, some (9, 3)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 295936 (9, 1, none) (0 : ℚ) .leaf) 295969 (9, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295970 (9, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295971 (9, 1, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296000 (9, 1, some (1, 0)) (11147171722904919550903890527724169763421 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 296001 (9, 1, some (1, 1)) (2229434345547988621546959723663800023699 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296002 (9, 1, some (1, 2)) (1114717172873281549695733716498257932941 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 296003 (9, 1, some (1, 3)) (55735858643534442296124964203983122089 / 50000000000000000000000000000000000000 : ℚ) .leaf) 296032 (9, 1, some (2, 0)) (9051139838763587825323014546259380258361 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 296033 (9, 1, some (2, 1)) (1810227967971523477312754694355008280699 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 296035 (9, 1, some (2, 3)) (452556991991442538602885551171601925397 / 500000000000000000000000000000000000000 : ℚ) .leaf) 296064 (9, 1, some (3, 0)) (8631982024759097823043969879261357855973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296065 (9, 1, some (3, 1)) (8631982024859199465641999047415248785451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296066 (9, 1, some (3, 2)) (8631982024800507016503711628804226828151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296067 (9, 1, some (3, 3)) (8631982024810343960108509016144399437617 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 296096 (9, 1, some (4, 0)) (4176429271826299158828498607815954037333 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296097 (9, 1, some (4, 1)) (2088214635898365256321830026350008114619 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 296098 (9, 1, some (4, 2)) (1044107317949963050556316169444516285949 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 296099 (9, 1, some (4, 3)) (522053658976745454989015055211158054223 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 296128 (9, 1, some (5, 0)) (8260940241659191033117741972674865019741 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 296129 (9, 1, some (5, 1)) (8260940241662207671576097661780828652107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 296130 (9, 1, some (5, 2)) (4130470120844625178687149512720005994689 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296131 (9, 1, some (5, 3)) (8260940241720413774256484042335792882309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296160 (9, 1, some (6, 0)) (4176429271798194610642156114299204621601 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296161 (9, 1, some (6, 1)) (8352858543623586258938503616199171118651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296162 (9, 1, some (6, 2)) (8352858543655076311679262571832100052541 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 296163 (9, 1, some (6, 3)) (2088214635935284846097067118754034924713 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296192 (9, 1, some (7, 0)) (4315991012415631724032981129939535047529 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296193 (9, 1, some (7, 1)) (4315991012431888832491550972671641855759 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296194 (9, 1, some (7, 2)) (4315991012474783955132335779163272137693 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 296195 (9, 1, some (7, 3)) (4315991012506019762053063653250857234921 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 296224 (9, 1, some (8, 0)) (9051139839894365750937713114052943944791 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 296225 (9, 1, some (8, 1)) (9051139839977862098171034980720097968389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296226 (9, 1, some (8, 2)) (4525569920030148973606686716450435020927 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296227 (9, 1, some (8, 3)) (905113984025919025198878246793937051657 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296256 (9, 1, some (9, 0)) (11147171728826129380215189114492113526373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296257 (9, 1, some (9, 1)) (1114717172891734179980911191546515667923 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 296258 (9, 1, some (9, 2)) (5573585864617381602765540127328630244423 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296259 (9, 1, some (9, 3)) (11147171728749097418571421365539286304477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296288 (9, 1, some (10, 0)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296289 (9, 1, some (10, 1)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 296290 (9, 1, some (10, 2)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 296960 (9, 2, none) (0 : ℚ) (.node (.node (.node (.node .leaf 296994 (9, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 296995 (9, 2, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297025 (9, 2, some (1, 1)) (1386644930281092863493840983375918746493 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297026 (9, 2, some (1, 2)) (11093159443402823771459808501128366449981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297027 (9, 2, some (1, 3)) (443726377736745174842538665096916131617 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 297056 (9, 2, some (2, 0)) (8929701408338630665129191140188769019701 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297057 (9, 2, some (2, 1)) (1785940281957881408145813004418556607551 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 297058 (9, 2, some (2, 2)) (4464850704966994188904679897378210085997 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297059 (9, 2, some (2, 3)) (22324253524765911184749439126687418759 / 25000000000000000000000000000000000000 : ℚ) (.node .leaf 297088 (9, 2, some (3, 0)) (8464039903146007173317567377637400527431 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrlrrl : KTree ℚ :=
  .node V2rrlrrll 296034 (9, 1, some (2, 2)) (362045593595417059564345355852390279283 / 400000000000000000000000000000000000000 : ℚ) V2rrlrrlr

def V2rrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 297090 (9, 2, some (3, 2)) (8464039903466662522453803495448253718473 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297091 (9, 2, some (3, 3)) (2116009975859530019427600844534496974899 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 297120 (9, 2, some (4, 0)) (8131289528278542458686987590884069965609 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297121 (9, 2, some (4, 1)) (2032822382076142255977639409235086761839 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 297122 (9, 2, some (4, 2)) (8131289528273795385594144301903496037569 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297123 (9, 2, some (4, 3)) (1016411191036474340056524505554149310051 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297152 (9, 2, some (5, 0)) (8043647250036970641853434076839820798421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297153 (9, 2, some (5, 1)) (8043647250007028895702293176054141764873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297154 (9, 2, some (5, 2)) (8043647250019844708019837767616112532733 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 297155 (9, 2, some (5, 3)) (1608729450009731545098394936337568756917 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 297184 (9, 2, some (6, 0)) (4021823625003380223505770502907981114521 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 297185 (9, 2, some (6, 1)) (4021823625008322737845233391207540766917 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297186 (9, 2, some (6, 2)) (4021823625022057005280390549949455420363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297187 (9, 2, some (6, 3)) (8043647250111413083797383243734316474933 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297216 (9, 2, some (7, 0)) (8131289528282745783360675584609114758323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297217 (9, 2, some (7, 1)) (8131289528310377478075910740155323932183 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297218 (9, 2, some (7, 2)) (63525699440469995234857028675305069811 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297219 (9, 2, some (7, 3)) (4065644764216162117696042823689079640601 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297248 (9, 2, some (8, 0)) (8464039903474561579087237819244220560717 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297249 (9, 2, some (8, 1)) (1692807980708764420251700373219309685051 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 297250 (9, 2, some (8, 2)) (264501246987375116876077812042939399557 / 312500000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 297280 (9, 2, some (9, 0)) (4464850704992223327918504176087866923221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297281 (9, 2, some (9, 1)) (4464850705019167429210840313379304725369 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297282 (9, 2, some (9, 2)) (4464850705123303829097014263566580829337 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297283 (9, 2, some (9, 3)) (1116212676273198610287240955696841862101 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 297312 (9, 2, some (10, 0)) (11093159443539979138874160005481469253401 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297313 (9, 2, some (10, 1)) (346661232613029321823509891872251291233 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297314 (9, 2, some (10, 2)) (5546579721988780361683474138682780907233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297344 (9, 2, some (11, 0)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297345 (9, 2, some (11, 1)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 298019 (9, 3, some (0, 3)) (7193199666303909535766240703551118967637 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 298050 (9, 3, some (1, 2)) (11048617457225158611769762098514463984663 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 298051 (9, 3, some (1, 3)) (5524308728637403079746321349447969807641 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298081 (9, 3, some (2, 1)) (4414619238648186903485458129925216795491 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298082 (9, 3, some (2, 2)) (8829238477548943140148055982288845280453 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298083 (9, 3, some (2, 3)) (2207309619382650227310111679192567158167 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 298112 (9, 3, some (3, 0)) (8326528412122461982796914852549814094143 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 298113 (9, 3, some (3, 1)) (4163264206334309042077671761250095040477 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298114 (9, 3, some (3, 2)) (1665305682539165050749541304723211835447 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 298115 (9, 3, some (3, 3)) (8326528412680930082756056723604956363917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298144 (9, 3, some (4, 0)) (3976122154522641533648702554355663351143 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 298145 (9, 3, some (4, 1)) (795224430915461921051711571141933345889 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlrrrl : KTree ℚ :=
  .node V2rrlrrrll 297251 (9, 2, some (8, 3)) (2116009975954273023866100395570040172611 / 2500000000000000000000000000000000000000 : ℚ) V2rrlrrrlr

def V2rrlrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298147 (9, 3, some (4, 3)) (1590448861830266730253092005032367501727 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 298176 (9, 3, some (5, 0)) (1968355190547303080044146014774488929093 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 298177 (9, 3, some (5, 1)) (7873420762196883343898756227505933772451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298178 (9, 3, some (5, 2)) (7873420762182326714642903666191134291601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298179 (9, 3, some (5, 3)) (1968355190550542122531865205444003769807 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 298208 (9, 3, some (6, 0)) (3933781067474819257834790190751191767231 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298209 (9, 3, some (6, 1)) (7867562134930117428552385777631200452429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298210 (9, 3, some (6, 2)) (7867562134944497900975894492744733831213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298211 (9, 3, some (6, 3)) (7867562135003925432975625087150181080339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 298240 (9, 3, some (7, 0)) (492088797636217958924700359921783680417 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298242 (9, 3, some (7, 2)) (7873420762247399902072910487788193749837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298243 (9, 3, some (7, 3)) (7873420762285685559187177876201463297441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298272 (9, 3, some (8, 0)) (248507634661119959818408874835128297463 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298273 (9, 3, some (8, 1)) (7952244309191608224677745790162992538037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298274 (9, 3, some (8, 2)) (3976122154626371632560498621291836165817 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 298275 (9, 3, some (8, 3)) (7952244309322689354486856533485522339517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298304 (9, 3, some (9, 0)) (1665305682545123501126895600067903942147 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 298305 (9, 3, some (9, 1)) (8326528412792111598248565452516967676379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298306 (9, 3, some (9, 2)) (1040816051605749515825040706192581575787 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 298307 (9, 3, some (9, 3)) (6505100322575999111598735372203946927 / 7812500000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrrrrl : KTree ℚ :=
  .node V2rrlrrrrll 298241 (9, 3, some (7, 1)) (1968355190548048076007556814208993502337 / 2500000000000000000000000000000000000000 : ℚ) V2rrlrrrrlr

def V2rrlrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298337 (9, 3, some (10, 1)) (1765847695533555457365818513529474683579 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 298338 (9, 3, some (10, 2)) (4414619238935830011387096764431968295763 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298368 (9, 3, some (11, 0)) (11048617457397857988661550763541418144481 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298369 (9, 3, some (11, 1)) (11048617457463253354193788164025364419267 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298400 (9, 3, some (12, 0)) (14386399332796551830699321065715593200691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299075 (9, 4, some (1, 3)) (2752813822752380737240113446806672078999 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299106 (9, 4, some (2, 2)) (4372415065840611530864448864769779981127 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299107 (9, 4, some (2, 3)) (8744830131675914854049718835745304659511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299137 (9, 4, some (3, 1)) (2053009117646262143124836176924125825287 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 299138 (9, 4, some (3, 2)) (4106018235328423655907441460644162670391 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299168 (9, 4, some (4, 0)) (7804901991197143446501219167457899084819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299169 (9, 4, some (4, 1)) (7804901991435487179801579056828110767639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299170 (9, 4, some (4, 2)) (7804901991433724149808490229614713544977 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299171 (9, 4, some (4, 3)) (1560980398287044356023221818594477332449 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 299200 (9, 4, some (5, 0)) (7717346690224894754568943914585198069103 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299201 (9, 4, some (5, 1)) (3858673345122347933119999124927857801177 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299202 (9, 4, some (5, 2)) (3858673345124465427107786526036149058453 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299203 (9, 4, some (5, 3)) (7717346690262334904880402793168173423207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299232 (9, 4, some (6, 0)) (7695116994945316955266348596640070911567 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 299233 (9, 4, some (6, 1)) (3847558497474307368655601414593726050457 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrrrrr : KTree ℚ :=
  .node V2rrlrrrrrl 299139 (9, 4, some (3, 3)) (8212036470645046127343210176901159640987 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrrrrr

def V2rrlrrrr : KTree ℚ :=
  .node V2rrlrrrrl 298336 (9, 3, some (10, 0)) (8829238477610262006272977793842243237003 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrrrr

def V2rrlrrr : KTree ℚ :=
  .node V2rrlrrrl 298146 (9, 3, some (4, 2)) (7952244309143868059535058796801120495517 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrrr

def V2rrlrr : KTree ℚ :=
  .node V2rrlrrl 297089 (9, 2, some (3, 1)) (423201995173367897860852721949705776869 / 500000000000000000000000000000000000000 : ℚ) V2rrlrrr

def V2rrlr : KTree ℚ :=
  .node V2rrlrl 294978 (9, 0, some (1, 2)) (11214035515755879471145776310485445798461 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrr

def V2rrl : KTree ℚ :=
  .node V2rrll 267457 (8, 5, some (5, 1)) (3858673345122191028953795245067248675591 / 5000000000000000000000000000000000000000 : ℚ) V2rrlr

def V2rrrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299235 (9, 4, some (6, 3)) (76951169949889219681404089431042855947 / 100000000000000000000000000000000000000 : ℚ) .leaf) 299264 (9, 4, some (7, 0)) (76951169949510718923910523055431094957 / 100000000000000000000000000000000000000 : ℚ) .leaf) 299265 (9, 4, some (7, 1)) (7695116994949365753172700799243274298787 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299266 (9, 4, some (7, 2)) (7695116994979606213850837887472562547347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299267 (9, 4, some (7, 3)) (1923779248757153337345560720062716847693 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 299296 (9, 4, some (8, 0)) (7717346690248414966167873527098615465047 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299297 (9, 4, some (8, 1)) (3858673345136405245465757170596892553061 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299298 (9, 4, some (8, 2)) (771734669032303791483526483713153991713 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 299299 (9, 4, some (8, 3)) (771734669037720043707946895175998394313 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 299328 (9, 4, some (9, 0)) (7804901991450574172781015797779491198049 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299330 (9, 4, some (9, 2)) (7804901991552294390717869443906938956323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299331 (9, 4, some (9, 3)) (3902450995802420758594561985603026299109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299360 (9, 4, some (10, 0)) (32078267463654296912921100292646517417 / 39062500000000000000000000000000000000 : ℚ) (.node (.node .leaf 299361 (9, 4, some (10, 1)) (4106018235380482065399282386777052877347 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299362 (9, 4, some (10, 2)) (8212036470829595667545314880748418438197 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299392 (9, 4, some (11, 0)) (349793205270281869432045707950510659253 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299393 (9, 4, some (11, 1)) (546551883238437190244420422730391295711 / 625000000000000000000000000000000000000 : ℚ) .leaf) 299424 (9, 4, some (12, 0)) (5505627645566988461109610971129516543921 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300131 (9, 5, some (2, 3)) (33878740465378835336136672580272973641 / 39062500000000000000000000000000000000 : ℚ) (.node .leaf 300162 (9, 5, some (3, 2)) (4057659642500727407077142293478998972623 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlllll : KTree ℚ :=
  .node V2rrrllllll 299329 (9, 4, some (9, 1)) (7804901991491741617172808232339556806657 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlllllr

def V2rrrllllrll : KTree ℚ :=
  (.node (.node (.node .leaf 300193 (9, 5, some (4, 1)) (384084518376205319234046816487449379759 / 500000000000000000000000000000000000000 : ℚ) .leaf) 300194 (9, 5, some (4, 2)) (480105647971368215294033437250943715239 / 625000000000000000000000000000000000000 : ℚ) .leaf) 300195 (9, 5, some (4, 3)) (7681690367540597777041532311021490101407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300224 (9, 5, some (5, 0)) (1894416977369996048075105139813732192543 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 300225 (9, 5, some (5, 1)) (757766790956706123020399228365255896621 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrllllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 300227 (9, 5, some (5, 3)) (1894416977395262269566306584223926916681 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 300256 (9, 5, some (6, 0)) (376829353187998969762863575720167674043 / 500000000000000000000000000000000000000 : ℚ) .leaf) 300257 (9, 5, some (6, 1)) (1884146765941963751330090195719577459273 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 300258 (9, 5, some (6, 2)) (1884146765943066810375973185156669147249 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrllllrl : KTree ℚ :=
  .node V2rrrllllrll 300226 (9, 5, some (5, 2)) (94720848869635861025291250936520637549 / 125000000000000000000000000000000000000 : ℚ) V2rrrllllrlr

def V2rrrllllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 300288 (9, 5, some (7, 0)) (1504202951034320128018042980847981099113 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 300289 (9, 5, some (7, 1)) (300840590207124097761512210538969823177 / 400000000000000000000000000000000000000 : ℚ) .leaf) 300290 (9, 5, some (7, 2)) (7521014755195341113280531602325762538967 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300291 (9, 5, some (7, 3)) (235031711101165435978051921486773353907 / 312500000000000000000000000000000000000 : ℚ) .leaf) 300320 (9, 5, some (8, 0)) (7536587063770721005348903514537388919333 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrllllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 300322 (9, 5, some (8, 2)) (1507317412763644316886992745604972692123 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 300323 (9, 5, some (8, 3)) (60292696510952219147520211652772125757 / 80000000000000000000000000000000000000 : ℚ) .leaf) 300352 (9, 5, some (9, 0)) (1894416977394067658807727827001006822109 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 300353 (9, 5, some (9, 1)) (378883395480376801601683622090894995097 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrllllrr : KTree ℚ :=
  .node V2rrrllllrrl 300321 (9, 5, some (8, 1)) (188414676594522882612385148926508389573 / 250000000000000000000000000000000000000 : ℚ) V2rrrllllrrr

def V2rrrllllr : KTree ℚ :=
  .node V2rrrllllrl 300259 (9, 5, some (6, 3)) (3768293531899444441480155441452208213203 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllllrr

def V2rrrllll : KTree ℚ :=
  .node V2rrrlllll 300163 (9, 5, some (3, 3)) (8115319284990105608202416278417910804031 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllllr

def V2rrrlllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 300355 (9, 5, some (9, 3)) (3788833954853977121771788269855517218969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300384 (9, 5, some (10, 0)) (3840845183782367284800964102700418717237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300385 (9, 5, some (10, 1)) (3840845183804997244976013545368314145277 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300386 (9, 5, some (10, 2)) (7681690367672324417584830944706969250437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300416 (9, 5, some (11, 0)) (4057659642522419227510478608547987887691 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 300448 (9, 5, some (12, 0)) (1084119694902431732665377643911135507233 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 301187 (9, 6, some (3, 3)) (25101827822513715490919021467654133331 / 31250000000000000000000000000000000000 : ℚ) .leaf) 301218 (9, 6, some (4, 2)) (7577213614052438497232418601159202659847 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 301219 (9, 6, some (4, 3)) (947151701756365099212995938053635837941 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlllrll : KTree ℚ :=
  .node V2rrrlllrlll 300417 (9, 5, some (11, 1)) (811531928510943305886089357845959701087 / 1000000000000000000000000000000000000000 : ℚ) V2rrrlllrllr

def V2rrrlllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 301250 (9, 6, some (5, 2)) (7453664963692866247884068786022772224121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301251 (9, 6, some (5, 3)) (7453664963701611832501523558907190223923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301280 (9, 6, some (6, 0)) (1848549645496867987455530805911489448749 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301281 (9, 6, some (6, 1)) (924274822752980566456952901645055493179 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 301282 (9, 6, some (6, 2)) (1848549645507432450460495806541450874273 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 301312 (9, 6, some (7, 0)) (7360797890993316964566712145820545266193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301313 (9, 6, some (7, 1)) (1472159578199876791250469474405663169893 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 301314 (9, 6, some (7, 2)) (1840199472752600256850040518041692540757 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 301315 (9, 6, some (7, 3)) (7360797891043628025665891702909074004329 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlllrlr : KTree ℚ :=
  .node V2rrrlllrlrl 301283 (9, 6, some (6, 3)) (7394198582051828010360515138629422495319 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlllrlrr

def V2rrrlllrl : KTree ℚ :=
  .node V2rrrlllrll 301249 (9, 6, some (5, 1)) (7453664963686434359228159247219721016361 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlllrlr

def V2rrrlllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 301345 (9, 6, some (8, 1)) (920099736375649957228508065320980328827 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 301346 (9, 6, some (8, 2)) (3680398945515543548157352822738733668823 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301347 (9, 6, some (8, 3)) (1840199472769096625317944091668462669549 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301376 (9, 6, some (9, 0)) (7394198582030985334629193869097076766109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301377 (9, 6, some (9, 1)) (924274822756160005315364367540454028283 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 301379 (9, 6, some (9, 3)) (7394198582137569362257331399509301832421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301408 (9, 6, some (10, 0)) (74536649637051800115797155251160980919 / 100000000000000000000000000000000000000 : ℚ) .leaf) 301409 (9, 6, some (10, 1)) (7453664963740800803464300921926842053199 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 301410 (9, 6, some (10, 2)) (1490732992758368631849166472052865549753 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlllrrl : KTree ℚ :=
  .node V2rrrlllrrll 301378 (9, 6, some (9, 2)) (1478839716418073997646387549024693007543 / 2000000000000000000000000000000000000000 : ℚ) V2rrrlllrrlr

def V2rrrlllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 301441 (9, 6, some (11, 1)) (7577213614130706334210056543649460523299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301472 (9, 6, some (12, 0)) (8032584903262445536520912799720306941377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302243 (9, 7, some (4, 3)) (7487546284614783700084897448937743273803 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302274 (9, 7, some (5, 2)) (91796272488332532188788908537254043161 / 125000000000000000000000000000000000000 : ℚ) .leaf) 302275 (9, 7, some (5, 3)) (367185089953753938214538235850450604259 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 302306 (9, 7, some (6, 2)) (22710387965142194983387842256845617093 / 31250000000000000000000000000000000000 : ℚ) .leaf) 302307 (9, 7, some (6, 3)) (113551939826000232594773741768563829569 / 156250000000000000000000000000000000000 : ℚ) .leaf) 302336 (9, 7, some (7, 0)) (7216578071696032719209253725498008991133 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 302337 (9, 7, some (7, 1)) (902072258964218173502881782382994853347 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlllrrr : KTree ℚ :=
  .node V2rrrlllrrrl 302305 (9, 7, some (6, 1)) (7267324148840079263346338974030952271953 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlllrrrr

def V2rrrlllrr : KTree ℚ :=
  .node V2rrrlllrrl 301440 (9, 6, some (11, 0)) (3788606807041161854460575286771246730939 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlllrrr

def V2rrrlllr : KTree ℚ :=
  .node V2rrrlllrl 301344 (9, 6, some (8, 0)) (7360797890997449256260169267792002695799 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlllrr

def V2rrrlll : KTree ℚ :=
  .node V2rrrllll 300354 (9, 5, some (9, 2)) (7577667909656598369249882152877464439103 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlllr

def V2rrrllrllll : KTree ℚ :=
  (.node (.node (.node .leaf 302339 (9, 7, some (7, 3)) (3608289035876632250620833408655199418317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 302368 (9, 7, some (8, 0)) (7199053507088565475353343278265023988603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302369 (9, 7, some (8, 1)) (287962140283849782274950571192277241519 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302370 (9, 7, some (8, 2)) (7199053507114360967497365515772228194483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302371 (9, 7, some (8, 3)) (1799763376788133680486236672189607371917 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrllrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 302401 (9, 7, some (9, 1)) (721657807172915319655728802398837589797 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 302402 (9, 7, some (9, 2)) (7216578071760755664404825672593227841979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302403 (9, 7, some (9, 3)) (7216578071806656079093606296560272910057 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 302432 (9, 7, some (10, 0)) (3633662074425324138384343222033579954891 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrllrlll : KTree ℚ :=
  .node V2rrrllrllll 302400 (9, 7, some (9, 0)) (7216578071717227617264072870702971341183 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrlllr

def V2rrrllrllrll : KTree ℚ :=
  (.node (.node .leaf 302434 (9, 7, some (10, 2)) (7267324148918775520027959095466281097703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302464 (9, 7, some (11, 0)) (1468740359817191254273363501141115626983 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrllrlr : KTree ℚ :=
  (.node (.node .leaf 302496 (9, 7, some (12, 0)) (1497509256930465123463414542573630373257 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 303299 (9, 8, some (5, 3)) (3622994259358210225497350955207528737767 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrllrl : KTree ℚ :=
  .node V2rrrllrllrll 302465 (9, 7, some (11, 1)) (7343701799124640248445718357159842928591 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrllrlr

def V2rrrllrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 303331 (9, 8, some (6, 3)) (3577211002710650298382886069829809730749 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 303361 (9, 8, some (7, 1)) (7087748805349977143819992571686371804333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303362 (9, 8, some (7, 2)) (7087748805359893401778160637058991449049 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 303363 (9, 8, some (7, 3)) (442984300336496060047610159912558633811 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrllrllr : KTree ℚ :=
  .node V2rrrllrllrl 303330 (9, 8, some (6, 2)) (1430884401081194973203322072940444522151 / 2000000000000000000000000000000000000000 : ℚ) V2rrrllrllrr

def V2rrrllrll : KTree ℚ :=
  .node V2rrrllrlll 302433 (9, 7, some (10, 1)) (7267324148874678107543411669598756734437 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrllr

def V2rrrllrlrlll : KTree ℚ :=
  (.node (.node .leaf 303393 (9, 8, some (8, 1)) (1763322634601586961017002000730602879061 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 303394 (9, 8, some (8, 2)) (110207664662831315699563619279597655339 / 156250000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrlrllr : KTree ℚ :=
  (.node (.node .leaf 303424 (9, 8, some (9, 0)) (7053290538402350407786101022328681361041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303425 (9, 8, some (9, 1)) (1763322634603297315753535175423831399903 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrlrll : KTree ℚ :=
  .node V2rrrllrlrlll 303395 (9, 8, some (8, 3)) (7053290538453989804657851608001154123501 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrlrllr

def V2rrrllrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 303427 (9, 8, some (9, 3)) (705329053847831232569571084057722233753 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 303456 (9, 8, some (10, 0)) (1417549761071236905938924452692792982167 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 303457 (9, 8, some (10, 1)) (7087748805372633616889144718722605483273 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 303458 (9, 8, some (10, 2)) (7087748805408452891712626079530316247731 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrllrlrl : KTree ℚ :=
  .node V2rrrllrlrll 303426 (9, 8, some (9, 2)) (440830658652316464443135548263204429283 / 625000000000000000000000000000000000000 : ℚ) V2rrrllrlrlr

def V2rrrllrlrrll : KTree ℚ :=
  (.node (.node .leaf 303489 (9, 8, some (11, 1)) (3577211002721627189367524601187808998453 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 303520 (9, 8, some (12, 0)) (3622994259366817207937562456475174478221 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrlrrlr : KTree ℚ :=
  (.node (.node .leaf 304386 (9, 9, some (7, 2)) (6972818397175028172928892637108276308263 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 304387 (9, 9, some (7, 3)) (1743204599298879290275956150077990895039 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrlrrl : KTree ℚ :=
  .node V2rrrllrlrrll 304355 (9, 9, some (6, 3)) (3526887405863707505291575456740609602223 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllrlrrlr

def V2rrrllrlrrrl : KTree ℚ :=
  (.node (.node .leaf 304418 (9, 9, some (8, 2)) (3461435554522966845964941671352853249979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 304419 (9, 9, some (8, 3)) (865358888634299204648565502823173909759 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrlrrrr : KTree ℚ :=
  (.node .leaf 304449 (9, 9, some (9, 1)) (1726517192835480332026543986297554844751 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrlrrr : KTree ℚ :=
  .node V2rrrllrlrrrl 304448 (9, 9, some (9, 0)) (215814649104083070512529094724692093143 / 312500000000000000000000000000000000000 : ℚ) V2rrrllrlrrrr

def V2rrrllrlrr : KTree ℚ :=
  .node V2rrrllrlrrl 304417 (9, 9, some (8, 1)) (865358888628998047628025342307931711779 / 1250000000000000000000000000000000000000 : ℚ) V2rrrllrlrrr

def V2rrrllrlr : KTree ℚ :=
  .node V2rrrllrlrl 303488 (9, 8, some (11, 0)) (3577211002707472005517882283631304055019 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllrlrr

def V2rrrllrl : KTree ℚ :=
  .node V2rrrllrll 303392 (9, 8, some (8, 0)) (7053290538393997020923807543809374237689 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrlr

def V2rrrllrrllll : KTree ℚ :=
  (.node (.node .leaf 304451 (9, 9, some (9, 3)) (690606877139595758472465016421628054057 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 304480 (9, 9, some (10, 0)) (865358888628998047628025342307931711779 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrlllr : KTree ℚ :=
  (.node (.node .leaf 304482 (9, 9, some (10, 2)) (865358888634299204648565502823173909759 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 304512 (9, 9, some (11, 0)) (6972818397175028172928892637108276308263 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrlll : KTree ℚ :=
  .node V2rrrllrrllll 304481 (9, 9, some (10, 1)) (3461435554522966845964941671352853249979 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllrrlllr

def V2rrrllrrllrl : KTree ℚ :=
  (.node (.node .leaf 304544 (9, 9, some (12, 0)) (3526887405863707505291575456740609602223 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 305411 (9, 10, some (7, 3)) (6870116835011926174407437747742980476407 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrllrr : KTree ℚ :=
  (.node .leaf 305443 (9, 10, some (8, 3)) (6806316480737817262666257632484814747501 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrllr : KTree ℚ :=
  .node V2rrrllrrllrl 305442 (9, 10, some (8, 2)) (6806316480713037655253844062483498671427 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrrllrr

def V2rrrllrrll : KTree ℚ :=
  .node V2rrrllrrlll 304513 (9, 9, some (11, 1)) (1743204599298879290275956150077990895039 / 2500000000000000000000000000000000000000 : ℚ) V2rrrllrrllr

def V2rrrllrrlrll : KTree ℚ :=
  (.node (.node .leaf 305474 (9, 10, some (9, 2)) (1356507966669254531617012871932724994393 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 305475 (9, 10, some (9, 3)) (6782539833377745566366084645699108108281 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrlrlr : KTree ℚ :=
  (.node (.node .leaf 305505 (9, 10, some (10, 1)) (423908739583450303951823754583545651181 / 625000000000000000000000000000000000000 : ℚ) .leaf) 305506 (9, 10, some (10, 2)) (6782539833357967069522941263438756832387 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrlrl : KTree ℚ :=
  .node V2rrrllrrlrll 305504 (9, 10, some (10, 0)) (1356507966664307956777268187271712572227 / 2000000000000000000000000000000000000000 : ℚ) V2rrrllrrlrlr

def V2rrrllrrlrrl : KTree ℚ :=
  (.node (.node .leaf 305537 (9, 10, some (11, 1)) (212697390022512632954730263353229838179 / 312500000000000000000000000000000000000 : ℚ) .leaf) 305568 (9, 10, some (12, 0)) (6870116834997929482946645093036978141713 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrlrrr : KTree ℚ :=
  (.node .leaf 306498 (9, 11, some (9, 2)) (1673886053476360286354806373477963277889 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrlrr : KTree ℚ :=
  .node V2rrrllrrlrrl 306467 (9, 11, some (8, 3)) (3350989763290094505448562945737644220137 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllrrlrrr

def V2rrrllrrlr : KTree ℚ :=
  .node V2rrrllrrlrl 305536 (9, 10, some (11, 0)) (1361263296140867038002152677104397681099 / 2000000000000000000000000000000000000000 : ℚ) V2rrrllrrlrr

def V2rrrllrrl : KTree ℚ :=
  .node V2rrrllrrll 305473 (9, 10, some (9, 1)) (1695634958332037873345704962330724190399 / 2500000000000000000000000000000000000000 : ℚ) V2rrrllrrlr

def V2rrrllrrrlll : KTree ℚ :=
  (.node (.node .leaf 306529 (9, 11, some (10, 1)) (6694178024950843063088175561536337403641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 306530 (9, 11, some (10, 2)) (1673544506242745809912669069176021920251 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrrllr : KTree ℚ :=
  (.node (.node .leaf 306561 (9, 11, some (11, 1)) (6695544213901026340047648715996798663837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 306592 (9, 11, some (12, 0)) (6701979526553997134948839997963836585859 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrrll : KTree ℚ :=
  .node V2rrrllrrrlll 306560 (9, 11, some (11, 0)) (3347772106942509036426501874268494607841 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllrrrllr

def V2rrrllrrrlrll : KTree ℚ :=
  (.node .leaf 307554 (9, 12, some (10, 2)) (6607035513359668108085122370194593728087 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrrlrl : KTree ℚ :=
  .node V2rrrllrrrlrll 307585 (9, 12, some (11, 1)) (1651758878336679690874405650047078541299 / 2500000000000000000000000000000000000000 : ℚ) .leaf

def V2rrrllrrrlrr : KTree ℚ :=
  (.node .leaf 327680 (10, 0, none) (0 : ℚ) .leaf)

def V2rrrllrrrlr : KTree ℚ :=
  .node V2rrrllrrrlrl 307616 (9, 12, some (12, 0)) (3305912113650968992617780534150088287123 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllrrrlrr

def V2rrrllrrrl : KTree ℚ :=
  .node V2rrrllrrrll 307523 (9, 12, some (9, 3)) (264472969093749256356249599175868907377 / 400000000000000000000000000000000000000 : ℚ) V2rrrllrrrlr

def V2rrrllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 327713 (10, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327714 (10, 0, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 327744 (10, 0, some (1, 0)) (11147171723454091802099079944141927595251 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327745 (10, 0, some (1, 1)) (11147171727992052008066311481505886737509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327746 (10, 0, some (1, 2)) (11147171728776389819833279852245914187757 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 327776 (10, 0, some (2, 0)) (9051139839316289175204262850459246122889 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327777 (10, 0, some (2, 1)) (9051139839953145894450745934360181747131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327778 (10, 0, some (2, 2)) (9051139839840280218880559204276140472037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327808 (10, 0, some (3, 0)) (215799550622952106508207425395681826833 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 327809 (10, 0, some (3, 1)) (2157995506202611347080271418929817921723 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrllrrr : KTree ℚ :=
  .node V2rrrllrrrl 327712 (10, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrrrr

def V2rrrllrr : KTree ℚ :=
  .node V2rrrllrrl 306499 (9, 11, some (9, 3)) (6695544213933598266336981905121865435287 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrrr

def V2rrrllr : KTree ℚ :=
  .node V2rrrllrl 304450 (9, 9, some (9, 2)) (6906068771360265723466092387541103171851 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrr

def V2rrrll : KTree ℚ :=
  .node V2rrrlll 302338 (9, 7, some (7, 2)) (7216578071724902793903819057866565409589 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllr

def V2rrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 327840 (10, 0, some (4, 0)) (8352858543602602350431766062539992916089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327841 (10, 0, some (4, 1)) (4176429271792511439500069610943111402647 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327842 (10, 0, some (4, 2)) (1044107317951087844844854123233743068867 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327872 (10, 0, some (5, 0)) (8260940241650498023280528676520956482649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327873 (10, 0, some (5, 1)) (4130470120836958659935833323520350410783 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 327874 (10, 0, some (5, 2)) (8260940241704583394876931403839323157191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327904 (10, 0, some (6, 0)) (1044107317951087844844854123233743068867 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 327905 (10, 0, some (6, 1)) (8352858543639710050799813465722499900343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327906 (10, 0, some (6, 2)) (4176429271835861547149332885058750108711 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 327936 (10, 0, some (7, 0)) (431599101242439654948725387661452356233 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 327937 (10, 0, some (7, 1)) (2157995506220468976761357498889794962223 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 327938 (10, 0, some (7, 2)) (2157995506257831446070679140676976626197 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 327968 (10, 0, some (8, 0)) (9051139839915179310647443120211979071577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327969 (10, 0, some (8, 1)) (1810227968014377255891284554296455262721 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327970 (10, 0, some (8, 2)) (9051139839994630731169427180939567835261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328000 (10, 0, some (9, 0)) (5573585864461313847763376179247536252737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 328001 (10, 0, some (9, 1)) (11147171728827481572609224383956587633087 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328002 (10, 0, some (9, 2)) (2229434345928408967690587225071586668921 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 328032 (10, 0, some (10, 0)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 328033 (10, 0, some (10, 1)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 328034 (10, 0, some (10, 2)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 328704 (10, 1, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 328737 (10, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 328738 (10, 1, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 328768 (10, 1, some (1, 0)) (1109315943769250787834618197111282389963 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328769 (10, 1, some (1, 1)) (11093159442474541511120231616443671242799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328770 (10, 1, some (1, 2)) (2773289860860462660325647585493874583833 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 328800 (10, 1, some (2, 0)) (8929701408881697952981776953579950357209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328801 (10, 1, some (2, 1)) (8929701409912898873984398292309691068151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328802 (10, 1, some (2, 2)) (8929701409929946153740273195411615775311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328832 (10, 1, some (3, 0)) (8464039903406281919445665937402348806363 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 328833 (10, 1, some (3, 1)) (4232019951743610350821416484979201899349 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 328834 (10, 1, some (3, 2)) (1692807980686003543139275304578381612923 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 328864 (10, 1, some (4, 0)) (8131289528323560264439187139409678322021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328865 (10, 1, some (4, 1)) (508205595516653048710070987338366256851 / 625000000000000000000000000000000000000 : ℚ) .leaf) 328866 (10, 1, some (4, 2)) (1016411191034195609396354022625170480829 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328896 (10, 1, some (5, 0)) (4021823625000282116797548143525363655153 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 328897 (10, 1, some (5, 1)) (4021823625002559069943790516333823830717 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 328898 (10, 1, some (5, 2)) (8043647250031830056009312113677960073119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328928 (10, 1, some (6, 0)) (1608729450000673459813080844827791560201 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 328929 (10, 1, some (6, 1)) (1608729450005907488327221767295193441073 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 328930 (10, 1, some (6, 2)) (8043647250059859017424795803048315572507 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 328960 (10, 1, some (7, 0)) (2032822382073926002536248916938595707199 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 328962 (10, 1, some (7, 2)) (8131289528409539061467011890444155712833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328992 (10, 1, some (8, 0)) (8464039903491999442139197488073270290831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328993 (10, 1, some (8, 1)) (338561596143026741624159328050590043771 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328994 (10, 1, some (8, 2)) (8464039903639542883665102256074146474843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329024 (10, 1, some (9, 0)) (446485070501050717329240512524526693303 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 329025 (10, 1, some (9, 1)) (8929701410104019379883103038230191535429 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329026 (10, 1, some (9, 2)) (8929701410297103470901470325455770507413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329056 (10, 1, some (10, 0)) (11093159443621672553541139334914603746731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329057 (10, 1, some (10, 1)) (5546579721968514951755590409250978898781 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 329058 (10, 1, some (10, 2)) (2218631888708515885391383449919606645237 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 329088 (10, 1, some (11, 0)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 329089 (10, 1, some (11, 1)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329762 (10, 2, some (0, 2)) (3596599832898890644393071671509443172967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 329793 (10, 2, some (1, 1)) (5524308728072435174787659819887859158567 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329794 (10, 2, some (1, 2)) (345269295539390472713785150235286109419 / 312500000000000000000000000000000000000 : ℚ) .leaf) 329824 (10, 2, some (2, 0)) (8829238476079836723934018026055272823519 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 329825 (10, 2, some (2, 1)) (8829238477434168465702816327220427833711 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329826 (10, 2, some (2, 2)) (8829238477552936668549873483119467307973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329856 (10, 2, some (3, 0)) (1665305682488446510718025618529022256091 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 329857 (10, 2, some (3, 1)) (1665305682542090220836123561180992295201 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 329858 (10, 2, some (3, 2)) (4163264206353750958456609196720811289277 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 329889 (10, 2, some (4, 1)) (99403053864613172218565570924100439581 / 125000000000000000000000000000000000000 : ℚ) .leaf) 329890 (10, 2, some (4, 2)) (994030538642425013415785763236423613423 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 329920 (10, 2, some (5, 0)) (1574684152439614946366251551172970522387 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329921 (10, 2, some (5, 1)) (3936710381085257897300465210521234570187 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 329922 (10, 2, some (5, 2)) (787342076218518043667147893527289727117 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 329952 (10, 2, some (6, 0)) (491722633432467855510589425568912440523 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329953 (10, 2, some (6, 1)) (7867562134930070925673187113025037543199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329954 (10, 2, some (6, 2)) (3933781067478546720120637902179637825023 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 329984 (10, 2, some (7, 0)) (19683551905447334331262648647502805689 / 25000000000000000000000000000000000000 : ℚ) (.node .leaf 329985 (10, 2, some (7, 1)) (787342076220567961783026941076400604859 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 329986 (10, 2, some (7, 2)) (1574684152454042004717336662099662527611 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 330016 (10, 2, some (8, 0)) (7952244309174876044582597540991907176413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330017 (10, 2, some (8, 1)) (159044886184855919727936230358395622417 / 200000000000000000000000000000000000000 : ℚ) .leaf) 330018 (10, 2, some (8, 2)) (1988061077322973194893501143684706439159 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330048 (10, 2, some (9, 0)) (4163264206391631691561951003297826257031 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330049 (10, 2, some (9, 1)) (8326528412832771275669700342364562252227 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 330050 (10, 2, some (9, 2)) (8326528413051466946423207993334203804993 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330080 (10, 2, some (10, 0)) (1103654809706834741706589116348232007853 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 330081 (10, 2, some (10, 1)) (8829238477861821017214870920007537589551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330082 (10, 2, some (10, 2)) (4414619238906558479846585145027162412691 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 330112 (10, 2, some (11, 0)) (11048617457467539941370916208073672349267 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrlrlr : KTree ℚ :=
  .node V2rrrlrlrl 329888 (10, 2, some (4, 0)) (7952244309149948192065670768231877277477 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrlrr

def V2rrrlrl : KTree ℚ :=
  .node V2rrrlrll 328961 (10, 1, some (7, 1)) (406564476416317672170691707113128407999 / 500000000000000000000000000000000000000 : ℚ) V2rrrlrlr

def V2rrrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330144 (10, 2, some (12, 0)) (7193199666336878721848668401193275320737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330818 (10, 3, some (1, 2)) (5505627645482083297507356997456729445401 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330849 (10, 3, some (2, 1)) (8744830131475746283426947640837496916779 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330850 (10, 3, some (2, 2)) (8744830131690351586763265772543379762223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330880 (10, 3, some (3, 0)) (513252279386004602001329275745606511587 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 330881 (10, 3, some (3, 1)) (8212036470639337594659930336094380976639 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330882 (10, 3, some (3, 2)) (8212036470658400137243916253112169644269 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330912 (10, 3, some (4, 0)) (1951225497840569276435429343970202644343 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 330913 (10, 3, some (4, 1)) (7804901991440541041620098809770963992661 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 330914 (10, 3, some (4, 2)) (7804901991431158074366079737263653032349 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330945 (10, 3, some (5, 1)) (964668336282877078655658156963533975913 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 330946 (10, 3, some (5, 2)) (7717346690249905259719735523653997238141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330976 (10, 3, some (6, 0)) (3847558497482062043234939894249116166631 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330977 (10, 3, some (6, 1)) (7695116994946664244463473545214760167311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330978 (10, 3, some (6, 2)) (120236203046284624941832980340103632201 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 331008 (10, 3, some (7, 0)) (1923779248736383534668757440953789775999 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331009 (10, 3, some (7, 1)) (7695116994958748276402424363819545419223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331010 (10, 3, some (7, 2)) (3847558497507818848013778894597429724241 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 331040 (10, 3, some (8, 0)) (3858673345129062990759175169600430758723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 331041 (10, 3, some (8, 1)) (7717346690311377497671904541039508436453 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrrll : KTree ℚ :=
  .node V2rrrlrrlll 330944 (10, 3, some (5, 0)) (3858673345127267919943226179425574936541 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlrrllr

def V2rrrlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 331072 (10, 3, some (9, 0)) (7804901991476742927663749304417092147751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331073 (10, 3, some (9, 1)) (3121960796614858965957365040046202323 / 4000000000000000000000000000000000000 : ℚ) .leaf) 331074 (10, 3, some (9, 2)) (7804901991601454604264821507614954518251 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331104 (10, 3, some (10, 0)) (2053009117687832872050235396384478524123 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 331105 (10, 3, some (10, 1)) (8212036470803097484119648203969871508417 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 331106 (10, 3, some (10, 2)) (513252279428388453243941347451152645289 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331136 (10, 3, some (11, 0)) (1093103766475610856817153143711652307583 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 331137 (10, 3, some (11, 1)) (4372415066003869311243556542329011595149 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 331168 (10, 3, some (12, 0)) (5505627645596859980263458677163993956767 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 331874 (10, 4, some (2, 2)) (8672957559140317561619648416622916938687 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 331906 (10, 4, some (3, 2)) (4057659642498607502217457330467879206261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 331936 (10, 4, some (4, 0)) (1920422591840464423234298214435409845283 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 331937 (10, 4, some (4, 1)) (7681690367544470690215736144254557773777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331938 (10, 4, some (4, 2)) (240052823985656732853512464220428616203 / 312500000000000000000000000000000000000 : ℚ) .leaf) 331968 (10, 4, some (5, 0)) (7577667909556944626669640554452070036001 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 331969 (10, 4, some (5, 1)) (3788833954783794194232503568864748512649 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331970 (10, 4, some (5, 2)) (7577667909572762130856994960908511695403 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332000 (10, 4, some (6, 0)) (7536587063766844921442285211349024742573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332001 (10, 4, some (6, 1)) (7536587063772604325966761549130517132481 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 332002 (10, 4, some (6, 2)) (3768293531889486796263488493812233229763 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrrlr : KTree ℚ :=
  .node V2rrrlrrlrl 331905 (10, 4, some (3, 1)) (8115319284945582224468005224233792114579 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrlrr

def V2rrrlrrl : KTree ℚ :=
  .node V2rrrlrrll 331042 (10, 3, some (8, 2)) (7717346690347659376909604054757945196071 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrlr

def V2rrrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 332033 (10, 4, some (7, 1)) (7521014755182393049957427937023009762891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332034 (10, 4, some (7, 2)) (7521014755215261754360168234650045775999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332064 (10, 4, some (8, 0)) (3768293531886274819788382484884158029851 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 332065 (10, 4, some (8, 1)) (753658706380010796400611807345878176223 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 332066 (10, 4, some (8, 2)) (7536587063848195791391322631174728812691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 332096 (10, 4, some (9, 0)) (3788833954796950913318838448524659247903 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 332097 (10, 4, some (9, 1)) (1515533581928592809404092034047100938459 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 332098 (10, 4, some (9, 2)) (3788833954846576203486390373734410220971 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332128 (10, 4, some (10, 0)) (1920422591898987240375402426663522618419 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 332129 (10, 4, some (10, 1)) (7681690367655412402454768052793409354287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 332160 (10, 4, some (11, 0)) (8115319285100051665130155345185501884739 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332161 (10, 4, some (11, 1)) (253603727661395747702873163232524508889 / 312500000000000000000000000000000000000 : ℚ) .leaf) 332192 (10, 4, some (12, 0)) (1084119694908521297536605070994489976877 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 332930 (10, 5, some (3, 2)) (8032584903211301342634340024164281787089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332961 (10, 5, some (4, 1)) (7577213614042298954748674835832112290679 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 332992 (10, 5, some (5, 0)) (7453664963630506162607972700098046335467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332993 (10, 5, some (5, 1)) (3726832481845568835791058276316307349969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332994 (10, 5, some (5, 2)) (7453664963695169769875382417321769785653 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 333024 (10, 5, some (6, 0)) (3697099291011293708982680725280948544087 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrrlr : KTree ℚ :=
  .node V2rrrlrrrlrl 332962 (10, 5, some (4, 2)) (3788606807026699495990341248229307890277 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlrrrlrr

def V2rrrlrrrl : KTree ℚ :=
  .node V2rrrlrrrll 332130 (10, 4, some (10, 2)) (7681690367706406374772303388875954779603 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrrlr

def V2rrrlrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 333026 (10, 5, some (6, 2)) (3697099291017174151858657901234386302493 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 333056 (10, 5, some (7, 0)) (7360797890996227302570657004167635410639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333057 (10, 5, some (7, 1)) (368039894550149922786495760011275102743 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333058 (10, 5, some (7, 2)) (7360797891022953513688499570932533706183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333088 (10, 5, some (8, 0)) (7360797891002430700396656294700963721849 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 333090 (10, 5, some (8, 2)) (7360797891054994976455585203526576919427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333120 (10, 5, some (9, 0)) (7394198582039000010033510186873109557167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333121 (10, 5, some (9, 1)) (7394198582073614254278705891501842391253 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 333122 (10, 5, some (9, 2)) (7394198582122591416105310269189565960747 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrrrl : KTree ℚ :=
  .node V2rrrlrrrrll 333089 (10, 5, some (8, 1)) (7360797891015948747995095062476811239503 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrrrlr

def V2rrrlrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 333153 (10, 5, some (10, 1)) (7453664963775972264527391211876720693373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333154 (10, 5, some (10, 2)) (7453664963824128803779442469120902335001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333184 (10, 5, some (11, 0)) (7577213614117468640079483423279435578807 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333185 (10, 5, some (11, 1)) (7577213614178239043778416852892258341061 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333216 (10, 5, some (12, 0)) (1004073112914645403359547061429516128201 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 334017 (10, 6, some (5, 1)) (7343701799063555652892937422470694259783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334018 (10, 6, some (5, 2)) (1835925449767299176570484813401665034213 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 334048 (10, 6, some (6, 0)) (7267324148818794664236874662708305949187 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 334049 (10, 6, some (6, 1)) (1816831037210244721774813471546253967863 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrrrr : KTree ℚ :=
  .node V2rrrlrrrrrl 333986 (10, 6, some (4, 2)) (7487546284617335069177145120525071193121 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrrrrr

def V2rrrlrrrr : KTree ℚ :=
  .node V2rrrlrrrrl 333152 (10, 5, some (10, 0)) (1863416240932017622646036114398539959693 / 2500000000000000000000000000000000000000 : ℚ) V2rrrlrrrrr

def V2rrrlrrr : KTree ℚ :=
  .node V2rrrlrrrl 333025 (10, 5, some (6, 1)) (7394198582028767559047507656314294608399 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrrr

def V2rrrlrr : KTree ℚ :=
  .node V2rrrlrrl 332032 (10, 4, some (7, 0)) (188025368879544689148708841130384612567 / 250000000000000000000000000000000000000 : ℚ) V2rrrlrrr

def V2rrrlr : KTree ℚ :=
  .node V2rrrlrl 330113 (10, 2, some (11, 1)) (2762154364455546807181009207460470068849 / 2500000000000000000000000000000000000000 : ℚ) V2rrrlrr

def V2rrrl : KTree ℚ :=
  .node V2rrrll 327810 (10, 0, some (3, 2)) (4315991012396139236047889139066315273629 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlr

def V2rrrrllllll : KTree ℚ :=
  (.node (.node (.node .leaf 334080 (10, 6, some (7, 0)) (7216578071712243783368608565329259068623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334081 (10, 6, some (7, 1)) (7216578071718970002892253759958253207369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334082 (10, 6, some (7, 2)) (1804144517933381888617270087519362004621 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334112 (10, 6, some (8, 0)) (449940844193356575952649582841726889927 / 625000000000000000000000000000000000000 : ℚ) .leaf) 334113 (10, 6, some (8, 1)) (7199053507103051782948991900280551884523 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlllllr : KTree ℚ :=
  (.node (.node (.node .leaf 334144 (10, 6, some (9, 0)) (7216578071722860691117653896985497821513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334145 (10, 6, some (9, 1)) (180414451793626435638974769176617480651 / 250000000000000000000000000000000000000 : ℚ) .leaf) 334146 (10, 6, some (9, 2)) (3608289035893832403610468603550676496057 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 334176 (10, 6, some (10, 0)) (3633662074431819845236141743290980277441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlllll : KTree ℚ :=
  .node V2rrrrllllll 334114 (10, 6, some (8, 2)) (3599526753565923165708794547129670059053 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrlllllr

def V2rrrrllllrl : KTree ℚ :=
  (.node (.node (.node .leaf 334178 (10, 6, some (10, 2)) (7267324148947910784057867394491577779847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334208 (10, 6, some (11, 0)) (917962724889067537579478929826308040389 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 334209 (10, 6, some (11, 1)) (7343701799161868844600230364612845175317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334240 (10, 6, some (12, 0)) (7487546284690567982326384303686889690599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335042 (10, 7, some (5, 2)) (724598851871026944151157603555703108941 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrllllrr : KTree ℚ :=
  (.node (.node (.node .leaf 335074 (10, 7, some (6, 2)) (7154422005408232340869225488414636287333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335104 (10, 7, some (7, 0)) (7087748805340654805001519026246572808877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335105 (10, 7, some (7, 1)) (3543874402676298160210914227304074125697 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 335106 (10, 7, some (7, 2)) (3543874402683130597743395572676340136817 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrllllr : KTree ℚ :=
  .node V2rrrrllllrl 335073 (10, 7, some (6, 1)) (7154422005401642089064286759966180452359 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrllllrr

def V2rrrrllll : KTree ℚ :=
  .node V2rrrrlllll 334177 (10, 6, some (10, 1)) (7267324148902254922093791300226631029697 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrllllr

def V2rrrrlllrlll : KTree ℚ :=
  (.node (.node .leaf 335137 (10, 7, some (8, 1)) (1763322634602963092499750450023247106337 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 335138 (10, 7, some (8, 2)) (3526645269216618758324213999063477553543 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrlllrllr : KTree ℚ :=
  (.node (.node .leaf 335169 (10, 7, some (9, 1)) (7053290538423842681868166263898238329471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335170 (10, 7, some (9, 2)) (7053290538458275409427981375066338402503 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrlllrll : KTree ℚ :=
  .node V2rrrrlllrlll 335168 (10, 7, some (9, 0)) (1763322634602221946604131990143187376959 / 2500000000000000000000000000000000000000 : ℚ) V2rrrrlllrllr

def V2rrrrlllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 335201 (10, 7, some (10, 1)) (7087748805392527810245852063233427822101 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335202 (10, 7, some (10, 2)) (1771937201359110576189589506379934507849 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 335232 (10, 7, some (11, 0)) (7154422005431943864092516034523659599889 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 335233 (10, 7, some (11, 1)) (7154422005473584613472147070134129618841 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlllrl : KTree ℚ :=
  .node V2rrrrlllrll 335200 (10, 7, some (10, 0)) (3543874402682198913859178173600877412857 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrlllrlr

def V2rrrrlllrrll : KTree ℚ :=
  (.node (.node .leaf 336098 (10, 8, some (6, 2)) (44086092573225666609471283243502625523 / 62500000000000000000000000000000000000 : ℚ) .leaf) 336129 (10, 8, some (7, 1)) (6972818397167080766537663170624941071713 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrlllrrlr : KTree ℚ :=
  (.node (.node .leaf 336160 (10, 8, some (8, 0)) (276914844361051118012396166974187553341 / 400000000000000000000000000000000000000 : ℚ) .leaf) 336161 (10, 8, some (8, 1)) (216339722157402520201717854959297843303 / 312500000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrlllrrl : KTree ℚ :=
  .node V2rrrrlllrrll 336130 (10, 8, some (7, 2)) (6972818397179781469197333431785167368619 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrlllrrlr

def V2rrrrlllrrrl : KTree ℚ :=
  (.node (.node .leaf 336192 (10, 8, some (9, 0)) (6906068771335680333530037598479644782391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 336193 (10, 8, some (9, 1)) (3453034385674791348966707906438037682333 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrlllrrrr : KTree ℚ :=
  (.node .leaf 336224 (10, 8, some (10, 0)) (3461435554519944968231231557131829442251 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrlllrrr : KTree ℚ :=
  .node V2rrrrlllrrrl 336194 (10, 8, some (9, 2)) (690606877137672056304933414103508922481 / 1000000000000000000000000000000000000000 : ℚ) V2rrrrlllrrrr

def V2rrrrlllrr : KTree ℚ :=
  .node V2rrrrlllrrl 336162 (10, 8, some (8, 2)) (432679444315957431372201225859953400209 / 625000000000000000000000000000000000000 : ℚ) V2rrrrlllrrr

def V2rrrrlllr : KTree ℚ :=
  .node V2rrrrlllrl 335264 (10, 7, some (12, 0)) (7245988518763013883957786928394182674271 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrlllrr

def V2rrrrlll : KTree ℚ :=
  .node V2rrrrllll 335136 (10, 7, some (8, 0)) (3526645269201043891644937574026370190193 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrlllr

def V2rrrrllrllll : KTree ℚ :=
  (.node (.node .leaf 336226 (10, 8, some (10, 2)) (1730717777274544083645374391392761333673 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 336256 (10, 8, some (11, 0)) (6972818397186186225216422686439337184563 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrlllr : KTree ℚ :=
  (.node (.node .leaf 336288 (10, 8, some (12, 0)) (3526887405873858221435543844556338751989 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 337154 (10, 9, some (7, 2)) (6870116834997929482946645093036978141713 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrlll : KTree ℚ :=
  .node V2rrrrllrllll 336257 (10, 8, some (11, 1)) (435801149826168807961338042925887096523 / 625000000000000000000000000000000000000 : ℚ) V2rrrrllrlllr

def V2rrrrllrllrl : KTree ℚ :=
  (.node (.node .leaf 337186 (10, 9, some (8, 2)) (212697390022512632954730263353229838179 / 312500000000000000000000000000000000000 : ℚ) .leaf) 337216 (10, 9, some (9, 0)) (1356507966664307956777268187271712572227 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrllrr : KTree ℚ :=
  (.node .leaf 337218 (10, 9, some (9, 2)) (6782539833357967069522941263438756832387 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrllr : KTree ℚ :=
  .node V2rrrrllrllrl 337217 (10, 9, some (9, 1)) (423908739583450303951823754583545651181 / 625000000000000000000000000000000000000 : ℚ) V2rrrrllrllrr

def V2rrrrllrll : KTree ℚ :=
  .node V2rrrrllrlll 337185 (10, 9, some (8, 1)) (1361263296140867038002152677104397681099 / 2000000000000000000000000000000000000000 : ℚ) V2rrrrllrllr

def V2rrrrllrlrll : KTree ℚ :=
  (.node (.node .leaf 337249 (10, 9, some (10, 1)) (1356507966669254531617012871932724994393 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 337250 (10, 9, some (10, 2)) (6782539833377745566366084645699108108281 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrlrlr : KTree ℚ :=
  (.node (.node .leaf 337281 (10, 9, some (11, 1)) (6806316480737817262666257632484814747501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 337312 (10, 9, some (12, 0)) (6870116835011926174407437747742980476407 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrlrl : KTree ℚ :=
  .node V2rrrrllrlrll 337280 (10, 9, some (11, 0)) (6806316480713037655253844062483498671427 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrllrlrlr

def V2rrrrllrlrrl : KTree ℚ :=
  (.node (.node .leaf 338241 (10, 10, some (9, 1)) (1673886053473610845646292765538045921091 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 338242 (10, 10, some (9, 2)) (6695544213914882618558132408953845139801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrlrrr : KTree ℚ :=
  (.node .leaf 338273 (10, 10, some (10, 1)) (3347089012479395961049211696118087994183 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrlrr : KTree ℚ :=
  .node V2rrrrllrlrrl 338272 (10, 10, some (10, 0)) (6694178024942058884248657327021101706759 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrllrlrrr

def V2rrrrllrlr : KTree ℚ :=
  .node V2rrrrllrlrl 338210 (10, 10, some (8, 2)) (418873720410271742032148466651002860129 / 625000000000000000000000000000000000000 : ℚ) V2rrrrllrlrr

def V2rrrrllrl : KTree ℚ :=
  .node V2rrrrllrll 337248 (10, 9, some (10, 0)) (1695634958332037873345704962330724190399 / 2500000000000000000000000000000000000000 : ℚ) V2rrrrllrlr

def V2rrrrllrrlll : KTree ℚ :=
  (.node (.node .leaf 338304 (10, 10, some (11, 0)) (1673886053473610845646292765538045921091 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 338305 (10, 10, some (11, 1)) (6695544213914882618558132408953845139801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrrllrl : KTree ℚ :=
  (.node .leaf 339266 (10, 11, some (9, 2)) (6611824227326167178508572255723500219339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrrllr : KTree ℚ :=
  .node V2rrrrllrrllrl 339297 (10, 11, some (10, 1)) (6607035513348028654388073254717138206427 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V2rrrrllrrll : KTree ℚ :=
  .node V2rrrrllrrlll 338336 (10, 10, some (12, 0)) (418873720410271742032148466651002860129 / 625000000000000000000000000000000000000 : ℚ) V2rrrrllrrllr

def V2rrrrllrrlrll : KTree ℚ :=
  (.node .leaf 339328 (10, 11, some (11, 0)) (1651758878334233777448082369892150898361 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrrlrl : KTree ℚ :=
  .node V2rrrrllrrlrll 339329 (10, 11, some (11, 1)) (660703551335648443138770589148887708687 / 1000000000000000000000000000000000000000 : ℚ) .leaf

def V2rrrrllrrlrr : KTree ℚ :=
  (.node .leaf 340322 (10, 12, some (10, 2)) (3261550726280356333711787903472818547747 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrrlr : KTree ℚ :=
  .node V2rrrrllrrlrl 339360 (10, 11, some (12, 0)) (3305912113656658300276915866196544119537 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrllrrlrr

def V2rrrrllrrl : KTree ℚ :=
  .node V2rrrrllrrll 339298 (10, 11, some (10, 2)) (1651758878342858277571114485929039874441 / 2500000000000000000000000000000000000000 : ℚ) V2rrrrllrrlr

def V2rrrrllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 340384 (10, 12, some (12, 0)) (3261550726267667986249788873058651198049 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 360448 (11, 0, none) (0 : ℚ) .leaf) 360480 (11, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360481 (11, 0, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 360512 (11, 0, some (1, 0)) (11093159438184368050899660377153567096543 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 360513 (11, 0, some (1, 1)) (2218631888540068022857947073175998502731 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 360544 (11, 0, some (2, 0)) (1785940281873754482868469434456169899993 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 360545 (11, 0, some (2, 1)) (2232425352499271119293575135267217582411 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 360576 (11, 0, some (3, 0)) (529002493971586123103268376990901002573 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 360577 (11, 0, some (3, 1)) (529002493964989581129973025062881095441 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrllrr : KTree ℚ :=
  .node V2rrrrllrrl 340353 (10, 12, some (11, 1)) (6519787303338444171710973896033714430203 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrllrrr

def V2rrrrllr : KTree ℚ :=
  .node V2rrrrllrl 338274 (10, 10, some (10, 2)) (6694178024985111404213280039378872001651 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrllrr

def V2rrrrll : KTree ℚ :=
  .node V2rrrrlll 336225 (10, 8, some (10, 1)) (6922871109060160859088906601394879581861 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrllr

def V2rrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 360609 (11, 0, some (4, 1)) (8131289528258327281560811694326441758613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360640 (11, 0, some (5, 0)) (402182362499624333720162967370192044783 / 500000000000000000000000000000000000000 : ℚ) .leaf) 360641 (11, 0, some (5, 1)) (8043647250015289957699305631372208699047 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360672 (11, 0, some (6, 0)) (8043647250015289957699305631372208699047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360673 (11, 0, some (6, 1)) (1608729450009029880517837275816757438051 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 360704 (11, 0, some (7, 0)) (1016411191038945476788448514529960428561 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 360705 (11, 0, some (7, 1)) (8131289528342727675638606528216476255559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360736 (11, 0, some (8, 0)) (8265663968271361405148697506428624943 / 9765625000000000000000000000000000000 : ℚ) .leaf) 360737 (11, 0, some (8, 1)) (1058004987957052036136613569342239665883 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 360768 (11, 0, some (9, 0)) (8929701410114231731791712125550957101037 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 360769 (11, 0, some (9, 1)) (8929701410038012715107946742132560440647 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 360800 (11, 0, some (10, 0)) (11093159443531721704953506229865917628523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360801 (11, 0, some (10, 1)) (11093159444342338102068855407137997966601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360832 (11, 0, some (11, 0)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360833 (11, 0, some (11, 1)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361505 (11, 1, some (0, 1)) (7193199662869464166426081781223196739119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 361536 (11, 1, some (1, 0)) (1104861745161057538835632116015131527139 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 361537 (11, 1, some (1, 1)) (11048617456349317587494595133505521741827 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361568 (11, 1, some (2, 0)) (1765847695311904562580219718691735432967 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 361569 (11, 1, some (2, 1)) (8829238477540667362339713114868597501829 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 361600 (11, 1, some (3, 0)) (416326420633086359317827517502029790169 / 500000000000000000000000000000000000000 : ℚ) .leaf)))) 361601 (11, 1, some (3, 1)) (8326528412727707852438742787618010450947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 361632 (11, 1, some (4, 0)) (3976122154593805704839713825951809772577 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 361633 (11, 1, some (4, 1)) (7952244309132086198211189992403400588949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361664 (11, 1, some (5, 0)) (3936710381081858853469500754568477837271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 361665 (11, 1, some (5, 1)) (7873420762169424168040789004867631060543 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361696 (11, 1, some (6, 0)) (1573512426983277651728780507005872124211 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 361697 (11, 1, some (6, 1)) (491722633433883949843708275323810237463 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 361728 (11, 1, some (7, 0)) (7873420762191880012836725707376702116807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361729 (11, 1, some (7, 1)) (492088797638846567898955983228041122273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 361760 (11, 1, some (8, 0)) (248507634662206781351378900309983126253 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 361761 (11, 1, some (8, 1)) (7952244309271543401361612598802656533601 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 361792 (11, 1, some (9, 0)) (4163264206407298183655921576759893955683 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 361793 (11, 1, some (9, 1)) (1665305682575897422683114498942683144769 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 361824 (11, 1, some (10, 0)) (8829238477722577084782029898667912421987 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361825 (11, 1, some (10, 1)) (2207309619477754011252870991072383149857 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 361856 (11, 1, some (11, 0)) (11048617457785488976149396704614016398217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361857 (11, 1, some (11, 1)) (2209723491493007145206656910718974451567 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 361888 (11, 1, some (12, 0)) (14386399333725022527723018961650648973039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 362561 (11, 2, some (1, 1)) (11011255289912686508939240439229609454277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362592 (11, 2, some (2, 0)) (68318985393112571167588983900130910599 / 78125000000000000000000000000000000000 : ℚ) .leaf) 362593 (11, 2, some (2, 1)) (8744830131594659499206774996180401129943 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 362624 (11, 2, some (3, 0)) (2053009117611464562839651346071736010807 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrrrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 362656 (11, 2, some (4, 0)) (243903187232540045634892392056415543339 / 312500000000000000000000000000000000000 : ℚ) .leaf) 362657 (11, 2, some (4, 1)) (1951225497864005314841028439892269259157 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 362688 (11, 2, some (5, 0)) (7717346690263685928292385978256719680931 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 362689 (11, 2, some (5, 1)) (7717346690237916328355507463678817121249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362720 (11, 2, some (6, 0)) (7695116994935706045282831581840261113369 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 362721 (11, 2, some (6, 1)) (7695116994947295426326355115373016063283 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 362752 (11, 2, some (7, 0)) (384755849747254602463660264095224505237 / 500000000000000000000000000000000000000 : ℚ) .leaf) 362753 (11, 2, some (7, 1)) (961889624371423164367333668827619393797 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 362784 (11, 2, some (8, 0)) (7717346690271573335459860877951508867027 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 362785 (11, 2, some (8, 1)) (1929336672583467874246261945746720071171 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 362817 (11, 2, some (9, 1)) (3902450995787421316929959077493111001721 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 362848 (11, 2, some (10, 0)) (513252279424419768733276709002266337091 / 625000000000000000000000000000000000000 : ℚ) .leaf) 362849 (11, 2, some (10, 1)) (3207826746487274197862302226010104363 / 3906250000000000000000000000000000000 : ℚ) (.node (.node .leaf 362880 (11, 2, some (11, 0)) (8744830131998986392913908567220231413081 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362881 (11, 2, some (11, 1)) (349793205278397933669372939171037851097 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 362912 (11, 2, some (12, 0)) (5505627645773662095010552161172533231133 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 363617 (11, 3, some (2, 1)) (8672957558963060143448531378430473376183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363648 (11, 3, some (3, 0)) (8115319284589185327028768492265749989579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363649 (11, 3, some (3, 1)) (4057659642493770906754229584952889203069 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 363680 (11, 3, some (4, 0)) (1920422591872565113446007780018618227311 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrlrrl : KTree ℚ :=
  .node V2rrrrlrrll 362816 (11, 2, some (9, 0)) (3902450995764129493044394552023602010897 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrlrrlr

def V2rrrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 363712 (11, 3, some (5, 0)) (3788833954788234191480543076554281170837 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 363713 (11, 3, some (5, 1)) (3788833954792943304752106828489189759009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 363744 (11, 3, some (6, 0)) (7536587063787232129429869390431670448147 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 363745 (11, 3, some (6, 1)) (7536587063771293242722606430643401632199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363776 (11, 3, some (7, 0)) (7521014755177602781982800489017969570941 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 363777 (11, 3, some (7, 1)) (3760507377595525963071504549762157266169 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 363808 (11, 3, some (8, 0)) (7536587063781714840015565481425260278391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363809 (11, 3, some (8, 1)) (3768293531918276822288464856222207556829 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 363840 (11, 3, some (9, 0)) (1515533581926502321261927644794816641673 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 363841 (11, 3, some (9, 1)) (7577667909667097923745202872145340081063 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrlrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 363873 (11, 3, some (10, 1)) (1536338073540392587232281063320396707543 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 363904 (11, 3, some (11, 0)) (8115319285141367972329629914922026585217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363905 (11, 3, some (11, 1)) (8115319285192225144054778679472906234361 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 363936 (11, 3, some (12, 0)) (1084119694932579799535363860892100491623 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 364673 (11, 4, some (3, 1)) (8032584903169865667530991025707932562349 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 364705 (11, 4, some (4, 1)) (3788606807028354947946086836887419734133 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 364736 (11, 4, some (5, 0)) (465854060230375299814857309183104012019 / 625000000000000000000000000000000000000 : ℚ) .leaf) 364737 (11, 4, some (5, 1)) (7453664963691022887840473315555066087761 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 364768 (11, 4, some (6, 0)) (7394198582026192780286224064253457553997 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlrrrr : KTree ℚ :=
  .node V2rrrrlrrrrl 364704 (11, 4, some (4, 0)) (3788606806957205179173099746402948588359 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrlrrrrr

def V2rrrrlrrr : KTree ℚ :=
  .node V2rrrrlrrrl 363872 (11, 3, some (10, 0)) (192042259191055719476299086166547525531 / 250000000000000000000000000000000000000 : ℚ) V2rrrrlrrrr

def V2rrrrlrr : KTree ℚ :=
  .node V2rrrrlrrl 363681 (11, 3, some (4, 1)) (307267614701871988498775928499061405261 / 400000000000000000000000000000000000000 : ℚ) V2rrrrlrrr

def V2rrrrlr : KTree ℚ :=
  .node V2rrrrlrl 362625 (11, 2, some (3, 1)) (41060182353367313347298962736022763737 / 50000000000000000000000000000000000000 : ℚ) V2rrrrlrr

def V2rrrrl : KTree ℚ :=
  .node V2rrrrll 360608 (11, 0, some (4, 0)) (1016411191034430054705008256800437731921 / 1250000000000000000000000000000000000000 : ℚ) V2rrrrlr

def V2rrrrrlllll : KTree ℚ :=
  (.node (.node (.node .leaf 364800 (11, 4, some (7, 0)) (7360797891005203499694323868351567736857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 364801 (11, 4, some (7, 1)) (7360797891007493493334272118840185008251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 364832 (11, 4, some (8, 0)) (7360797891005175917780743462984571692289 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 364833 (11, 4, some (8, 1)) (1472159578207039700738931306515193419343 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 364864 (11, 4, some (9, 0)) (1478839716411478305657581843922343309367 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrllllr : KTree ℚ :=
  (.node (.node (.node .leaf 364896 (11, 4, some (10, 0)) (745366496376392813704692854241827920689 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 364897 (11, 4, some (10, 1)) (3726832481905460859542830944006976312259 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 364928 (11, 4, some (11, 0)) (7577213614163382285104654388772618886337 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 364929 (11, 4, some (11, 1)) (236787925444153168858478735989158845037 / 312500000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrllll : KTree ℚ :=
  .node V2rrrrrlllll 364865 (11, 4, some (9, 1)) (7394198582104651267294885140681500307673 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrllllr

def V2rrrrrlllrl : KTree ℚ :=
  (.node (.node (.node .leaf 365729 (11, 5, some (4, 1)) (1497509256922229885775051648851286941579 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 365760 (11, 5, some (5, 0)) (1468740359804802756099493783772209946413 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 365761 (11, 5, some (5, 1)) (7343701799066895301263025801502164725721 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 365792 (11, 5, some (6, 0)) (7267324148840903594166708155720965513613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365793 (11, 5, some (6, 1)) (7267324148846802409513841112241011285989 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrlllrr : KTree ℚ :=
  (.node (.node (.node .leaf 365825 (11, 5, some (7, 1)) (7216578071722561963650281869218216049687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365856 (11, 5, some (8, 0)) (7199053507098112588475096860825502084339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365857 (11, 5, some (8, 1)) (7199053507114358604675614592167796851517 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 365888 (11, 5, some (9, 0)) (7216578071732115163437596595349887427809 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrlllr : KTree ℚ :=
  .node V2rrrrrlllrl 365824 (11, 5, some (7, 0)) (7216578071716245997896222417471441480769 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlllrr

def V2rrrrrlll : KTree ℚ :=
  .node V2rrrrrllll 364960 (11, 4, some (12, 0)) (100407311292123891554419789259179452417 / 125000000000000000000000000000000000000 : ℚ) V2rrrrrlllr

def V2rrrrrllrll : KTree ℚ :=
  (.node (.node (.node .leaf 365920 (11, 5, some (10, 0)) (7267324148887186415188442321002605685133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365921 (11, 5, some (10, 1)) (1816831037233682619953340943171481086903 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 365952 (11, 5, some (11, 0)) (3671850899573999643433911597218127380581 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 365953 (11, 5, some (11, 1)) (1835925449798338133084679117328051958163 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 365984 (11, 5, some (12, 0)) (7487546284738078794633876173244807746243 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 366816 (11, 6, some (6, 0)) (7154422005388105694664541706878643923787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 366817 (11, 6, some (6, 1)) (7154422005401993142469045766756970920593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 366848 (11, 6, some (7, 0)) (3543874402674769517895708782875938148853 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 366849 (11, 6, some (7, 1)) (7087748805357308007741669163829577125149 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrllrl : KTree ℚ :=
  .node V2rrrrrllrll 366785 (11, 6, some (5, 1)) (3622994259353416886185502772199224145873 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrllrlr

def V2rrrrrllrrll : KTree ℚ :=
  (.node (.node .leaf 366881 (11, 6, some (8, 1)) (282131621536767512878298365841971607133 / 400000000000000000000000000000000000000 : ℚ) .leaf) 366912 (11, 6, some (9, 0)) (110207664662734905807838667198727472749 / 156250000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrllrrlr : KTree ℚ :=
  (.node (.node .leaf 366944 (11, 6, some (10, 0)) (88596860067235683827984422585634054937 / 125000000000000000000000000000000000000 : ℚ) .leaf) 366945 (11, 6, some (10, 1)) (3543874402709559041249222545281911359221 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrllrrl : KTree ℚ :=
  .node V2rrrrrllrrll 366913 (11, 6, some (9, 1)) (881661317305028898715029246516896877317 / 1250000000000000000000000000000000000000 : ℚ) V2rrrrrllrrlr

def V2rrrrrllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 366977 (11, 6, some (11, 1)) (1788605501376000841555013110787315237869 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 367008 (11, 6, some (12, 0)) (3622994259400016621386576460420057263497 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 367841 (11, 7, some (6, 1)) (7053774811710808521200244967236143406819 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 367872 (11, 7, some (7, 0)) (6972818397161138709110750152519162666587 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrllrr : KTree ℚ :=
  .node V2rrrrrllrrl 366976 (11, 6, some (11, 0)) (7154422005458814128258936905683402802821 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrllrrr

def V2rrrrrllr : KTree ℚ :=
  .node V2rrrrrllrl 366880 (11, 6, some (8, 0)) (7053290538408222977058889521186663034387 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrllrr

def V2rrrrrll : KTree ℚ :=
  .node V2rrrrrlll 365889 (11, 5, some (9, 1)) (7216578071768635815930679233671720123297 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrllr

def V2rrrrrlrllll : KTree ℚ :=
  (.node (.node .leaf 367904 (11, 7, some (8, 0)) (276914844361230208149334584249207920493 / 400000000000000000000000000000000000000 : ℚ) .leaf) 367905 (11, 7, some (8, 1)) (6922871109042284592905870078409336935959 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrlllr : KTree ℚ :=
  (.node (.node .leaf 367937 (11, 7, some (9, 1)) (215814649105031975048770705691088605733 / 312500000000000000000000000000000000000 : ℚ) .leaf) 367968 (11, 7, some (10, 0)) (1384574221809857014464626374449363240249 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrlll : KTree ℚ :=
  .node V2rrrrrlrllll 367936 (11, 7, some (9, 0)) (6906068771343370188824392273417093683551 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlrlllr

def V2rrrrrlrllrl : KTree ℚ :=
  (.node (.node .leaf 368000 (11, 7, some (11, 0)) (6972818397204709502297291891653231790573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 368001 (11, 7, some (11, 1)) (6972818397246749004285945929058730618069 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrllrr : KTree ℚ :=
  (.node .leaf 368897 (11, 8, some (7, 1)) (1374023366997837752865176902080524442913 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrllr : KTree ℚ :=
  .node V2rrrrrlrllrl 368032 (11, 7, some (12, 0)) (881721851472161070537541810265557464639 / 1250000000000000000000000000000000000000 : ℚ) V2rrrrrlrllrr

def V2rrrrrlrll : KTree ℚ :=
  .node V2rrrrrlrlll 367969 (11, 7, some (10, 1)) (692287110908039165896846952395287082771 / 1000000000000000000000000000000000000000 : ℚ) V2rrrrrlrllr

def V2rrrrrlrlrll : KTree ℚ :=
  (.node (.node .leaf 368929 (11, 8, some (8, 1)) (3403158240354478641875083722903446571279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 368960 (11, 8, some (9, 0)) (6782539833326442956014412334514541324919 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrlrlr : KTree ℚ :=
  (.node (.node .leaf 368992 (11, 8, some (10, 0)) (1695634958334631900222277091742455491393 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 368993 (11, 8, some (10, 1)) (1356507966672438514049739411607741872381 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrlrl : KTree ℚ :=
  .node V2rrrrrlrlrll 368961 (11, 8, some (9, 1)) (271301593333783157585593640719089631957 / 400000000000000000000000000000000000000 : ℚ) V2rrrrrlrlrlr

def V2rrrrrlrlrrl : KTree ℚ :=
  (.node (.node .leaf 369025 (11, 8, some (11, 1)) (1701579120190208545812852507100232940631 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 369056 (11, 8, some (12, 0)) (3435058417516887742580097156664664761399 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrlrrr : KTree ℚ :=
  (.node .leaf 369984 (11, 9, some (9, 0)) (3347772106942509036426501874268494607841 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrlrr : KTree ℚ :=
  .node V2rrrrrlrlrrl 369953 (11, 9, some (8, 1)) (6701979526553997134948839997963836585859 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlrlrrr

def V2rrrrrlrlr : KTree ℚ :=
  .node V2rrrrrlrlrl 369024 (11, 8, some (11, 0)) (425394780045361262122449365141919766807 / 625000000000000000000000000000000000000 : ℚ) V2rrrrrlrlrr

def V2rrrrrlrl : KTree ℚ :=
  .node V2rrrrrlrll 368928 (11, 8, some (8, 0)) (6806316480697962525999088052371264559809 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlrlr

def V2rrrrrlrrlll : KTree ℚ :=
  (.node (.node .leaf 370016 (11, 9, some (10, 0)) (6694178024950843063088175561536337403641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 370017 (11, 9, some (10, 1)) (1673544506242745809912669069176021920251 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrrllr : KTree ℚ :=
  (.node (.node .leaf 370049 (11, 9, some (11, 1)) (6695544213933598266336981905121865435287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 370080 (11, 9, some (12, 0)) (3350989763290094505448562945737644220137 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrrll : KTree ℚ :=
  .node V2rrrrrlrrlll 370048 (11, 9, some (11, 0)) (1673886053476360286354806373477963277889 / 2500000000000000000000000000000000000000 : ℚ) V2rrrrrlrrllr

def V2rrrrrlrrlrll : KTree ℚ :=
  (.node .leaf 371040 (11, 10, some (10, 0)) (1651758878334233777448082369892150898361 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrrlrl : KTree ℚ :=
  .node V2rrrrrlrrlrll 371041 (11, 10, some (10, 1)) (660703551335648443138770589148887708687 / 1000000000000000000000000000000000000000 : ℚ) .leaf

def V2rrrrrlrrlrr : KTree ℚ :=
  (.node .leaf 371073 (11, 10, some (11, 1)) (1651758878342858277571114485929039874441 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrrlr : KTree ℚ :=
  .node V2rrrrrlrrlrl 371072 (11, 10, some (11, 0)) (6607035513348028654388073254717138206427 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlrrlrr

def V2rrrrrlrrl : KTree ℚ :=
  .node V2rrrrrlrrll 371009 (11, 10, some (9, 1)) (3305912113656658300276915866196544119537 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrlrrlr

def V2rrrrrlrrrlll : KTree ℚ :=
  (.node .leaf 372065 (11, 11, some (10, 1)) (6523101452546807323425754213678387423909 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrrrll : KTree ℚ :=
  .node V2rrrrrlrrrlll 372096 (11, 11, some (11, 0)) (6519787303327453360861556867617991112763 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V2rrrrrlrrrlrl : KTree ℚ :=
  (.node .leaf 372128 (11, 11, some (12, 0)) (6523101452546807323425754213678387423909 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrrrlr : KTree ℚ :=
  .node V2rrrrrlrrrlrl 373121 (11, 12, some (11, 1)) (643571529955634446381150126300852128607 / 1000000000000000000000000000000000000000 : ℚ) .leaf

def V2rrrrrlrrrl : KTree ℚ :=
  .node V2rrrrrlrrrll 372097 (11, 11, some (11, 1)) (1629946825837211892771102834554347015641 / 2500000000000000000000000000000000000000 : ℚ) V2rrrrrlrrrlr

def V2rrrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 393248 (12, 0, some (0, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 393280 (12, 0, some (1, 0)) (11048617452055925591189809765179649823289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 393312 (12, 0, some (2, 0)) (8829238476994627211535529818186004866379 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 393344 (12, 0, some (3, 0)) (4163264206392617624220860706500909298007 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrlrrr : KTree ℚ :=
  .node V2rrrrrlrrrl 373152 (11, 12, some (12, 0)) (64357152995445118861810860194924691097 / 100000000000000000000000000000000000000 : ℚ) V2rrrrrlrrrr

def V2rrrrrlrr : KTree ℚ :=
  .node V2rrrrrlrrl 371104 (11, 10, some (12, 0)) (6611824227326167178508572255723500219339 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlrrr

def V2rrrrrlr : KTree ℚ :=
  .node V2rrrrrlrl 369985 (11, 9, some (9, 1)) (6695544213901026340047648715996798663837 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlrr

def V2rrrrrl : KTree ℚ :=
  .node V2rrrrrll 367873 (11, 7, some (7, 1)) (6972818397170712462196171174764683409629 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlr

def V2rrrrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 393408 (12, 0, some (5, 0)) (3936710381078034989130812611760369751931 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 393440 (12, 0, some (6, 0)) (7867562134927540304639682520991143639587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 393472 (12, 0, some (7, 0)) (1574684152441523642622267612908178965181 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 393504 (12, 0, some (8, 0)) (3976122154603376116245100531586960188929 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 393536 (12, 0, some (9, 0)) (8326528412894469577706039152025986334373 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 393568 (12, 0, some (10, 0)) (8829238477656338274760518308633630192043 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 393600 (12, 0, some (11, 0)) (11048617458189169754470438082120519047183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 393632 (12, 0, some (12, 0)) (14386399312981342193011467765482953874317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394304 (12, 1, some (1, 0)) (440450211415870099592460033015820742289 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 394336 (12, 1, some (2, 0)) (2186207532686928027030675320048461767699 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 394368 (12, 1, some (3, 0)) (4106018235317347706017061575162551949269 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 394400 (12, 1, some (4, 0)) (7804901991474223440965357173260142051299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394432 (12, 1, some (5, 0)) (7717346690230917185955811068098466695051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394464 (12, 1, some (6, 0)) (1923779248733367158458313510639403360443 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 394496 (12, 1, some (7, 0)) (3847558497478611411263301396299423211641 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 394528 (12, 1, some (8, 0)) (7717346690287447035475841130412360627049 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 394560 (12, 1, some (9, 0)) (3902450995778242392384723207840555835939 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 394592 (12, 1, some (10, 0)) (8212036470839952105502470620148803248509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394624 (12, 1, some (11, 0)) (2186207533011780913891633353282021546943 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 394656 (12, 1, some (12, 0)) (2202251058250913744538508184111639363223 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 395360 (12, 2, some (2, 0)) (4336478778927752033336865710662299459721 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 395424 (12, 2, some (4, 0)) (307267614702050743796505455153390545473 / 400000000000000000000000000000000000000 : ℚ) .leaf) 395456 (12, 2, some (5, 0)) (3788833954793085708897971506510120574953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 395488 (12, 2, some (6, 0)) (150731741275203233224878244772824459679 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 395520 (12, 2, some (7, 0)) (1504202951035446981135231263538931398579 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 395552 (12, 2, some (8, 0)) (18841467659485793725215568552989210543 / 25000000000000000000000000000000000000 : ℚ) .leaf)) 395584 (12, 2, some (9, 0)) (1894416977413675026749247491780124323017 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 395616 (12, 2, some (10, 0)) (1536338073535739017081977594622911150397 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 395648 (12, 2, some (11, 0)) (1014414910668097677908514823901425608177 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 395680 (12, 2, some (12, 0)) (1734591511884299765880890131678660193733 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 396416 (12, 3, some (3, 0)) (8032584902856520459851220655687850037989 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 396480 (12, 3, some (5, 0)) (1490732992739786514207064377759878958653 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 396512 (12, 3, some (6, 0)) (1848549645511643631058237039304123127841 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 396544 (12, 3, some (7, 0)) (1840199472750482392488346216446324642161 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 396576 (12, 3, some (8, 0)) (7360797891013716392700510415667853952931 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 396608 (12, 3, some (9, 0)) (924274822761765006535230840555667125093 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 396672 (12, 3, some (11, 0)) (7577213614207702515565162978336648889831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 396704 (12, 3, some (12, 0)) (803258490339979143906661500026653117787 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 397472 (12, 4, some (4, 0)) (7487546284509071873558522531123862205009 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 397504 (12, 4, some (5, 0)) (146874035981298262021330030100148535799 / 200000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrrlrr : KTree ℚ :=
  .node V2rrrrrrlrrl 396640 (12, 3, some (10, 0)) (3726832481893808966594239309317203756959 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrrlrrr

def V2rrrrrrlr : KTree ℚ :=
  .node V2rrrrrrlrl 396448 (12, 3, some (4, 0)) (7577213614016377560853555727532630461629 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrlrr

def V2rrrrrrl : KTree ℚ :=
  .node V2rrrrrrll 395392 (12, 2, some (3, 0)) (4057659642410483649765511540175468568963 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrrlr

def V2rrrrrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 397568 (12, 4, some (7, 0)) (7216578071723525037604765305447439873003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 397600 (12, 4, some (8, 0)) (7199053507101353605103303051257894363109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 397632 (12, 4, some (9, 0)) (7216578071750699268358786005653861383791 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 397664 (12, 4, some (10, 0)) (7267324148919039738287713960274136453819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 397696 (12, 4, some (11, 0)) (7343701799181606164636178635641171668887 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 398528 (12, 5, some (5, 0)) (7245988518679045028841877081780603492451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 398560 (12, 5, some (6, 0)) (3577211002701090999905981080798423191207 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 398592 (12, 5, some (7, 0)) (3543874402677374055372676417123934472283 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 398624 (12, 5, some (8, 0)) (3526645269206124441997766380922602720869 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrrrll : KTree ℚ :=
  .node V2rrrrrrrlll 397728 (12, 4, some (12, 0)) (1871886571193257146012775304815853190157 / 2500000000000000000000000000000000000000 : ℚ) V2rrrrrrrllr

def V2rrrrrrrlrll : KTree ℚ :=
  (.node (.node .leaf 398688 (12, 5, some (10, 0)) (7087748805401983115132318193984856493861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 398720 (12, 5, some (11, 0)) (7154422005491528594915395171183266292079 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 399584 (12, 6, some (6, 0)) (1410754962340392180527468792953215255673 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 399616 (12, 6, some (7, 0)) (1743204599291520740376820197313172605101 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrlrl : KTree ℚ :=
  .node V2rrrrrrrlrll 398752 (12, 5, some (12, 0)) (362299425941533445928489654533053745639 / 500000000000000000000000000000000000000 : ℚ) V2rrrrrrrlrlr

def V2rrrrrrrlrrl : KTree ℚ :=
  (.node (.node .leaf 399680 (12, 6, some (9, 0)) (6906068771349948697261139387864387055367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 399712 (12, 6, some (10, 0)) (6922871109064505568631249673210184073211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrlrrr : KTree ℚ :=
  (.node .leaf 399776 (12, 6, some (12, 0)) (7053774811808579835847620665118883772583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrlrr : KTree ℚ :=
  .node V2rrrrrrrlrrl 399744 (12, 6, some (11, 0)) (27237571864183171387098850817340280107 / 39062500000000000000000000000000000000 : ℚ) V2rrrrrrrlrrr

def V2rrrrrrrlr : KTree ℚ :=
  .node V2rrrrrrrlrl 399648 (12, 6, some (8, 0)) (6922871109037455239400366121799551366643 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrrlrr

def V2rrrrrrrl : KTree ℚ :=
  .node V2rrrrrrrll 398656 (12, 5, some (9, 0)) (141065810768501364339987109921397032803 / 200000000000000000000000000000000000000 : ℚ) V2rrrrrrrlr

def V2rrrrrrrrlll : KTree ℚ :=
  (.node (.node .leaf 400672 (12, 7, some (8, 0)) (3403158240350898850125197917590263419267 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 400704 (12, 7, some (9, 0)) (211954369791784048103102869345452385519 / 312500000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrllr : KTree ℚ :=
  (.node (.node .leaf 400768 (12, 7, some (11, 0)) (170157912018623768494976975466004924809 / 250000000000000000000000000000000000000 : ℚ) .leaf) 400800 (12, 7, some (12, 0)) (3435058417530835556411398897478367243463 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrll : KTree ℚ :=
  .node V2rrrrrrrrlll 400736 (12, 7, some (10, 0)) (3391269916674848251902656653997569841839 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrrrrllr

def V2rrrrrrrrlrl : KTree ℚ :=
  (.node (.node .leaf 401728 (12, 8, some (9, 0)) (6695544213891350588964744036568698671437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 401760 (12, 8, some (10, 0)) (6694178024960935363046919786565717350323 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrlrr : KTree ℚ :=
  (.node .leaf 401824 (12, 8, some (12, 0)) (1340395905320462305832594993966620015053 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrlr : KTree ℚ :=
  .node V2rrrrrrrrlrl 401792 (12, 8, some (11, 0)) (6695544213920102703961482605759350526971 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrrrlrr

def V2rrrrrrrrl : KTree ℚ :=
  .node V2rrrrrrrrll 401696 (12, 8, some (8, 0)) (670197952654652002782596780669960369801 / 1000000000000000000000000000000000000000 : ℚ) V2rrrrrrrrlr

def V2rrrrrrrrrlll : KTree ℚ :=
  (.node .leaf 402784 (12, 9, some (10, 0)) (1651758878336679690874405650047078541299 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrrll : KTree ℚ :=
  .node V2rrrrrrrrrlll 402816 (12, 9, some (11, 0)) (6607035513359668108085122370194593728087 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V2rrrrrrrrrlr : KTree ℚ :=
  (.node .leaf 403808 (12, 10, some (10, 0)) (3261550726267667986249788873058651198049 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrrl : KTree ℚ :=
  .node V2rrrrrrrrrll 402848 (12, 9, some (12, 0)) (264472969093749256356249599175868907377 / 400000000000000000000000000000000000000 : ℚ) V2rrrrrrrrrlr

def V2rrrrrrrrrrll : KTree ℚ :=
  (.node .leaf 403872 (12, 10, some (12, 0)) (3261550726280356333711787903472818547747 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrrrl : KTree ℚ :=
  .node V2rrrrrrrrrrll 404864 (12, 11, some (11, 0)) (64357152995445118861810860194924691097 / 100000000000000000000000000000000000000 : ℚ) .leaf

def V2rrrrrrrrrrr : KTree ℚ :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (7939381731000379980511031240309869919 / 12500000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrrr : KTree ℚ :=
  .node V2rrrrrrrrrrl 404896 (12, 11, some (12, 0)) (643571529955634446381150126300852128607 / 1000000000000000000000000000000000000000 : ℚ) V2rrrrrrrrrrr

def V2rrrrrrrrr : KTree ℚ :=
  .node V2rrrrrrrrrl 403840 (12, 10, some (11, 0)) (6519787303338444171710973896033714430203 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrrrrr

def V2rrrrrrrr : KTree ℚ :=
  .node V2rrrrrrrrl 402752 (12, 9, some (9, 0)) (3305912113650968992617780534150088287123 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrrrrr

def V2rrrrrrr : KTree ℚ :=
  .node V2rrrrrrrl 400640 (12, 7, some (7, 0)) (3435058417491766742751634241769234981357 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrrrr

def V2rrrrrr : KTree ℚ :=
  .node V2rrrrrrl 397536 (12, 4, some (6, 0)) (726732414884352638496959552778141692067 / 1000000000000000000000000000000000000000 : ℚ) V2rrrrrrr

def V2rrrrr : KTree ℚ :=
  .node V2rrrrrl 393376 (12, 0, some (4, 0)) (7952244309140946611673106427751772537707 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrr

def V2rrrr : KTree ℚ :=
  .node V2rrrrl 364769 (11, 4, some (6, 1)) (3697099291016344719710718476554019509743 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrr

def V2rrr : KTree ℚ :=
  .node V2rrrl 334050 (10, 6, some (6, 2)) (1453464829769770363036660945100497618233 / 2000000000000000000000000000000000000000 : ℚ) V2rrrr

def V2rr : KTree ℚ :=
  .node V2rrl 299234 (9, 4, some (6, 2)) (480944812184531699982634640740441814093 / 625000000000000000000000000000000000000 : ℚ) V2rrr

def V2r : KTree ℚ :=
  .node V2rl 236835 (7, 7, some (8, 3)) (3768293531904152094512410150457291666649 / 5000000000000000000000000000000000000000 : ℚ) V2rr

def V2 : KTree ℚ :=
  .node V2l 164964 (5, 1, some (2, 4)) (9946152624887994730733426717454154208933 / 10000000000000000000000000000000000000000 : ℚ) V2r


end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r3V3.lean <==
/-
A36W.TGCert3R12_12_12_l1_r3V3 (namespace A36W.TGCert3.R12_12_12_l1_r3): the level-3 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R12_12_12_l1_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V3 : KTree ℚ :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (1000000000000955950794073394616097621643 / 1000000000000000000000000000000000000000 : ℚ) .leaf)


end A36W.TGCert3.R12_12_12_l1_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4 (namespace A36W.TGCert3.R12_12_12_l1_r4): the adaptive certificate for (n_A, n_B, k) = (12, 12, 12), λ = 1, r = 4:
lower end K4(a) at c = 1/q̂ with the chunked Bellman bound (`Fstar_ge_of_tree`); upper end K4(c) at the owner's hull point of 13 count table(s) (`Fstar_le_of_vals`).  Every statement holds for every
`A : Finset (Fin 24)` with `#A = 12`.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4B00
import A36W.TGCert3R12_12_12_l1_r4B01
import A36W.TGCert3R12_12_12_l1_r4B02
import A36W.TGCert3R12_12_12_l1_r4B03
import A36W.TGCert3R12_12_12_l1_r4B04
import A36W.TGCert3R12_12_12_l1_r4B05
import A36W.TGCert3R12_12_12_l1_r4B06
import A36W.TGCert3R12_12_12_l1_r4B07
import A36W.TGCert3R12_12_12_l1_r4B08
import A36W.TGCert3R12_12_12_l1_r4B09
import A36W.TGCert3R12_12_12_l1_r4B10
import A36W.TGCert3R12_12_12_l1_r4B11
import A36W.TGCert3R12_12_12_l1_r4B12
import A36W.TGCert3R12_12_12_l1_r4B13
import A36W.TGCert3R12_12_12_l1_r4B14
import A36W.TGCert3R12_12_12_l1_r4B15
import A36W.TGCert3R12_12_12_l1_r4B16
import A36W.TGCert3R12_12_12_l1_r4B17
import A36W.TGCert3R12_12_12_l1_r4B18
import A36W.TGCert3R12_12_12_l1_r4B19
import A36W.TGCert3R12_12_12_l1_r4B20
import A36W.TGCert3R12_12_12_l1_r4B21
import A36W.TGCert3R12_12_12_l1_r4B22
import A36W.TGCert3R12_12_12_l1_r4B23
import A36W.TGCert3R12_12_12_l1_r4B24
import A36W.TGCert3R12_12_12_l1_r4B25
import A36W.TGCert3R12_12_12_l1_r4B26
import A36W.TGCert3R12_12_12_l1_r4B27
import A36W.TGCert3R12_12_12_l1_r4B28
import A36W.TGCert3R12_12_12_l1_r4B29
import A36W.TGCert3R12_12_12_l1_r4B30
import A36W.TGCert3R12_12_12_l1_r4B31
import A36W.TGCert3R12_12_12_l1_r4B32
import A36W.TGCert3R12_12_12_l1_r4B33
import A36W.TGCert3R12_12_12_l1_r4B34
import A36W.TGCert3R12_12_12_l1_r4B35
import A36W.TGCert3R12_12_12_l1_r4B36
import A36W.TGCert3R12_12_12_l1_r4B37
import A36W.TGCert3R12_12_12_l1_r4B38
import A36W.TGCert3R12_12_12_l1_r4B39
import A36W.TGCert3R12_12_12_l1_r4B40
import A36W.TGCert3R12_12_12_l1_r4B41
import A36W.TGCert3R12_12_12_l1_r4B42
import A36W.TGCert3R12_12_12_l1_r4B43
import A36W.TGCert3R12_12_12_l1_r4B44
import A36W.TGCert3R12_12_12_l1_r4B45
import A36W.TGCert3R12_12_12_l1_r4B46
import A36W.TGCert3R12_12_12_l1_r4B47
import A36W.TGCert3R12_12_12_l1_r4B48
import A36W.TGCert3R12_12_12_l1_r4B49
import A36W.TGCert3R12_12_12_l1_r4B50
import A36W.TGCert3R12_12_12_l1_r4B51
import A36W.TGCert3R12_12_12_l1_r4B52
import A36W.TGCert3R12_12_12_l1_r4B53
import A36W.TGCert3R12_12_12_l1_r4B54
import A36W.TGCert3R12_12_12_l1_r4B55
import A36W.TGCert3R12_12_12_l1_r4B56
import A36W.TGCert3R12_12_12_l1_r4B57
import A36W.TGCert3R12_12_12_l1_r4B58
import A36W.TGCert3R12_12_12_l1_r4B59
import A36W.TGCert3R12_12_12_l1_r4B60
import A36W.TGCert3R12_12_12_l1_r4B61
import A36W.TGCert3R12_12_12_l1_r4B62
import A36W.TGCert3R12_12_12_l1_r4B63
import A36W.TGCert3R12_12_12_l1_r4B64
import A36W.TGCert3R12_12_12_l1_r4B65
import A36W.TGCert3R12_12_12_l1_r4B66
import A36W.TGCert3R12_12_12_l1_r4B67
import A36W.TGCert3R12_12_12_l1_r4B68
import A36W.TGCert3R12_12_12_l1_r4B69
import A36W.TGCert3R12_12_12_l1_r4B70
import A36W.TGCert3R12_12_12_l1_r4B71
import A36W.TGCert3R12_12_12_l1_r4B72
import A36W.TGCert3R12_12_12_l1_r4B73
import A36W.TGCert3R12_12_12_l1_r4B74
import A36W.TGCert3R12_12_12_l1_r4B75
import A36W.TGCert3R12_12_12_l1_r4B76
import A36W.TGCert3R12_12_12_l1_r4B77
import A36W.TGCert3R12_12_12_l1_r4B78
import A36W.TGCert3R12_12_12_l1_r4B79
import A36W.TGCert3R12_12_12_l1_r4B80
import A36W.TGCert3R12_12_12_l1_r4B81
import A36W.TGCert3R12_12_12_l1_r4B82
import A36W.TGCert3R12_12_12_l1_r4B83
import A36W.TGCert3R12_12_12_l1_r4B84
import A36W.TGCert3R12_12_12_l1_r4B85
import A36W.TGCert3R12_12_12_l1_r4B86
import A36W.TGCert3R12_12_12_l1_r4B87
import A36W.TGCert3R12_12_12_l1_r4B88
import A36W.TGCert3R12_12_12_l1_r4B89
import A36W.TGCert3R12_12_12_l1_r4B90
import A36W.TGCert3R12_12_12_l1_r4B91
import A36W.TGCert3R12_12_12_l1_r4B92
import A36W.TGCert3R12_12_12_l1_r4B93
import A36W.TGCert3R12_12_12_l1_r4B94
import A36W.TGCert3R12_12_12_l1_r4B95
import A36W.TGCert3R12_12_12_l1_r4B96
import A36W.TGCert3R12_12_12_l1_r4B97
import A36W.TGCert3R12_12_12_l1_r4B98
import A36W.TGCert3R12_12_12_l1_r4B99
import A36W.TGCert3R12_12_12_l1_r4B100
import A36W.TGCert3R12_12_12_l1_r4B101
import A36W.TGCert3R12_12_12_l1_r4B102
import A36W.TGCert3R12_12_12_l1_r4B103
import A36W.TGCert3R12_12_12_l1_r4B104
import A36W.TGCert3R12_12_12_l1_r4B105
import A36W.TGCert3R12_12_12_l1_r4B106
import A36W.TGCert3R12_12_12_l1_r4B107
import A36W.TGCert3R12_12_12_l1_r4B108
import A36W.TGCert3R12_12_12_l1_r4B109
import A36W.TGCert3R12_12_12_l1_r4B110
import A36W.TGCert3R12_12_12_l1_r4B111
import A36W.TGCert3R12_12_12_l1_r4B112
import A36W.TGCert3R12_12_12_l1_r4B113
import A36W.TGCert3R12_12_12_l1_r4B114
import A36W.TGCert3R12_12_12_l1_r4B115
import A36W.TGCert3R12_12_12_l1_r4B116
import A36W.TGCert3R12_12_12_l1_r4B117
import A36W.TGCert3R12_12_12_l1_r4B118
import A36W.TGCert3R12_12_12_l1_r4B119
import A36W.TGCert3R12_12_12_l1_r4B120
import A36W.TGCert3R12_12_12_l1_r4B121
import A36W.TGCert3R12_12_12_l1_r4B122
import A36W.TGCert3R12_12_12_l1_r4B123
import A36W.TGCert3R12_12_12_l1_r4B124
import A36W.TGCert3R12_12_12_l1_r4B125
import A36W.TGCert3R12_12_12_l1_r4B126
import A36W.TGCert3R12_12_12_l1_r4B127
import A36W.TGCert3R12_12_12_l1_r4B128
import A36W.TGCert3R12_12_12_l1_r4B129
import A36W.TGCert3R12_12_12_l1_r4B130
import A36W.TGCert3R12_12_12_l1_r4B131
import A36W.TGCert3R12_12_12_l1_r4B132
import A36W.TGCert3R12_12_12_l1_r4B133
import A36W.TGCert3R12_12_12_l1_r4B134
import A36W.TGCert3R12_12_12_l1_r4B135
import A36W.TGCert3R12_12_12_l1_r4B136
import A36W.TGCert3R12_12_12_l1_r4B137
import A36W.TGCert3R12_12_12_l1_r4B138
import A36W.TGCert3R12_12_12_l1_r4B139
import A36W.TGCert3R12_12_12_l1_r4B140
import A36W.TGCert3R12_12_12_l1_r4B141
import A36W.TGCert3R12_12_12_l1_r4B142
import A36W.TGCert3R12_12_12_l1_r4B143
import A36W.TGCert3R12_12_12_l1_r4B144
import A36W.TGCert3R12_12_12_l1_r4B145
import A36W.TGCert3R12_12_12_l1_r4B146
import A36W.TGCert3R12_12_12_l1_r4B147
import A36W.TGCert3R12_12_12_l1_r4B148
import A36W.TGCert3R12_12_12_l1_r4B149
import A36W.TGCert3R12_12_12_l1_r4B150
import A36W.TGCert3R12_12_12_l1_r4B151
import A36W.TGCert3R12_12_12_l1_r4B152
import A36W.TGCert3R12_12_12_l1_r4B153
import A36W.TGCert3R12_12_12_l1_r4B154
import A36W.TGCert3R12_12_12_l1_r4B155
import A36W.TGCert3R12_12_12_l1_r4B156
import A36W.TGCert3R12_12_12_l1_r4B157
import A36W.TGCert3R12_12_12_l1_r4B158
import A36W.TGCert3R12_12_12_l1_r4B159
import A36W.TGCert3R12_12_12_l1_r4B160
import A36W.TGCert3R12_12_12_l1_r4B161
import A36W.TGCert3R12_12_12_l1_r4B162
import A36W.TGCert3R12_12_12_l1_r4B163
import A36W.TGCert3R12_12_12_l1_r4B164
import A36W.TGCert3R12_12_12_l1_r4B165
import A36W.TGCert3R12_12_12_l1_r4B166
import A36W.TGCert3R12_12_12_l1_r4B167
import A36W.TGCert3R12_12_12_l1_r4B168
import A36W.TGCert3R12_12_12_l1_r4B169
import A36W.TGCert3R12_12_12_l1_r4B170
import A36W.TGCert3R12_12_12_l1_r4B171
import A36W.TGCert3R12_12_12_l1_r4B172
import A36W.TGCert3R12_12_12_l1_r4B173
import A36W.TGCert3R12_12_12_l1_r4B174
import A36W.TGCert3R12_12_12_l1_r4B175
import A36W.TGCert3R12_12_12_l1_r4B176
import A36W.TGCert3R12_12_12_l1_r4B177
import A36W.TGCert3R12_12_12_l1_r4B178
import A36W.TGCert3R12_12_12_l1_r4B179
import A36W.TGCert3R12_12_12_l1_r4B180
import A36W.TGCert3R12_12_12_l1_r4B181
import A36W.TGCert3R12_12_12_l1_r4B182
import A36W.TGCert3R12_12_12_l1_r4B183
import A36W.TGCert3R12_12_12_l1_r4B184
import A36W.TGCert3R12_12_12_l1_r4B185
import A36W.TGCert3R12_12_12_l1_r4B186
import A36W.TGCert3R12_12_12_l1_r4B187
import A36W.TGCert3R12_12_12_l1_r4B188
import A36W.TGCert3R12_12_12_l1_r4B189
import A36W.TGCert3R12_12_12_l1_r4B190
import A36W.TGCert3R12_12_12_l1_r4B191
import A36W.TGCert3R12_12_12_l1_r4B192
import A36W.TGCert3R12_12_12_l1_r4B193
import A36W.TGCert3R12_12_12_l1_r4B194
import A36W.TGCert3R12_12_12_l1_r4B195
import A36W.TGCert3R12_12_12_l1_r4B196
import A36W.TGCert3R12_12_12_l1_r4B197
import A36W.TGCert3R12_12_12_l1_r4B198
import A36W.TGCert3R12_12_12_l1_r4B199
import A36W.TGCert3R12_12_12_l1_r4B200
import A36W.TGCert3R12_12_12_l1_r4B201
import A36W.TGCert3R12_12_12_l1_r4B202
import A36W.TGCert3R12_12_12_l1_r4B203
import A36W.TGCert3R12_12_12_l1_r4B204
import A36W.TGCert3R12_12_12_l1_r4Q00
import A36W.TGCert3R12_12_12_l1_r4Q01
import A36W.TGCert3R12_12_12_l1_r4Q02
import A36W.TGCert3R12_12_12_l1_r4Q03
import A36W.TGCert3R12_12_12_l1_r4Q04
import A36W.TGCert3R12_12_12_l1_r4Q05
import A36W.TGCert3R12_12_12_l1_r4Q06
import A36W.TGCert3R12_12_12_l1_r4Q07
import A36W.TGCert3R12_12_12_l1_r4Q08
import A36W.TGCert3R12_12_12_l1_r4Q09
import A36W.TGCert3R12_12_12_l1_r4Q10
import A36W.TGCert3R12_12_12_l1_r4Q11
import A36W.TGCert3R12_12_12_l1_r4Q12
import A36W.TGCert3R12_12_12_l1_r4Q13
import A36W.TGCert3R12_12_12_l1_r4Q14
import A36W.TGCert3R12_12_12_l1_r4Q15
import A36W.TGCert3R12_12_12_l1_r4Q16

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1lllr_ok : V1lllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lllrl_ok V1lllr_e V1lllrr_ok

theorem V1lll_ok : V1lll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llll_ok V1lll_e V1lllr_ok

theorem V1llrllr_ok : V1llrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrllrl_ok V1llrllr_e V1llrllrr_ok

theorem V1llrll_ok : V1llrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrlll_ok V1llrll_e V1llrllr_ok

theorem V1llrlrl_ok : V1llrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrlrll_ok V1llrlrl_e V1llrlrlr_ok

theorem V1llrlr_ok : V1llrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrlrl_ok V1llrlr_e V1llrlrr_ok

theorem V1llrl_ok : V1llrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrll_ok V1llrl_e V1llrlr_ok

theorem V1llrrl_ok : V1llrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrll_ok V1llrrl_e V1llrrlr_ok

theorem V1llrrrl_ok : V1llrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrrll_ok V1llrrrl_e V1llrrrlr_ok

theorem V1llrrrr_ok : V1llrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrrrl_ok V1llrrrr_e V1llrrrrr_ok

theorem V1llrrr_ok : V1llrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrrl_ok V1llrrr_e V1llrrrr_ok

theorem V1llrr_ok : V1llrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrrl_ok V1llrr_e V1llrrr_ok

theorem V1llr_ok : V1llr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1llrl_ok V1llr_e V1llrr_ok

theorem V1ll_ok : V1ll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lll_ok V1ll_e V1llr_ok

theorem V1lrlllll_ok : V1lrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrllllll_ok V1lrlllll_e V1lrlllllr_ok

theorem V1lrllllr_ok : V1lrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrllllrl_ok V1lrllllr_e V1lrllllrr_ok

theorem V1lrllll_ok : V1lrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlllll_ok V1lrllll_e V1lrllllr_ok

theorem V1lrlllrl_ok : V1lrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlllrll_ok V1lrlllrl_e V1lrlllrlr_ok

theorem V1lrlllrrl_ok : V1lrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlllrrll_ok V1lrlllrrl_e V1lrlllrrlr_ok

theorem V1lrlllrr_ok : V1lrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlllrrl_ok V1lrlllrr_e V1lrlllrrr_ok

theorem V1lrlllr_ok : V1lrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlllrl_ok V1lrlllr_e V1lrlllrr_ok

theorem V1lrlll_ok : V1lrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrllll_ok V1lrlll_e V1lrlllr_ok

theorem V1lrll_ok : V1lrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlll_ok V1lrll_e V1lrllr_ok

theorem V1lrlrll_ok : V1lrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrlll_ok V1lrlrll_e V1lrlrllr_ok

theorem V1lrlrlrr_ok : V1lrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrlrrl_ok V1lrlrlrr_e V1lrlrlrrr_ok

theorem V1lrlrlr_ok : V1lrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrlrl_ok V1lrlrlr_e V1lrlrlrr_ok

theorem V1lrlrl_ok : V1lrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrll_ok V1lrlrl_e V1lrlrlr_ok

theorem V1lrlrrll_ok : V1lrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrlll_ok V1lrlrrll_e V1lrlrrllr_ok

theorem V1lrlrrlr_ok : V1lrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrlrl_ok V1lrlrrlr_e V1lrlrrlrr_ok

theorem V1lrlrrl_ok : V1lrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrll_ok V1lrlrrl_e V1lrlrrlr_ok

theorem V1lrlrrrlr_ok : V1lrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrlrl_ok V1lrlrrrlr_e V1lrlrrrlrr_ok

theorem V1lrlrrrl_ok : V1lrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrll_ok V1lrlrrrl_e V1lrlrrrlr_ok

theorem V1lrlrrrrl_ok : V1lrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrrll_ok V1lrlrrrrl_e V1lrlrrrrlr_ok

theorem V1lrlrrrrr_ok : V1lrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrrrl_ok V1lrlrrrrr_e V1lrlrrrrrr_ok

theorem V1lrlrrrr_ok : V1lrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrrl_ok V1lrlrrrr_e V1lrlrrrrr_ok

theorem V1lrlrrr_ok : V1lrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrrl_ok V1lrlrrr_e V1lrlrrrr_ok

theorem V1lrlrr_ok : V1lrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrrl_ok V1lrlrr_e V1lrlrrr_ok

theorem V1lrlr_ok : V1lrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrlrl_ok V1lrlr_e V1lrlrr_ok

theorem V1lrl_ok : V1lrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrll_ok V1lrl_e V1lrlr_ok

theorem V1lrrlllll_ok : V1lrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrllllll_ok V1lrrlllll_e V1lrrlllllr_ok

theorem V1lrrllllr_ok : V1lrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrllllrl_ok V1lrrllllr_e V1lrrllllrr_ok

theorem V1lrrllll_ok : V1lrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlllll_ok V1lrrllll_e V1lrrllllr_ok

theorem V1lrrlll_ok : V1lrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrllll_ok V1lrrlll_e V1lrrlllr_ok

theorem V1lrrll_ok : V1lrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlll_ok V1lrrll_e V1lrrllr_ok

theorem V1lrrlrl_ok : V1lrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrll_ok V1lrrlrl_e V1lrrlrlr_ok

theorem V1lrrlrrr_ok : V1lrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrrrl_ok V1lrrlrrr_e V1lrrlrrrr_ok

theorem V1lrrlrr_ok : V1lrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrrl_ok V1lrrlrr_e V1lrrlrrr_ok

theorem V1lrrlr_ok : V1lrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrlrl_ok V1lrrlr_e V1lrrlrr_ok

theorem V1lrrl_ok : V1lrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrll_ok V1lrrl_e V1lrrlr_ok

theorem V1lrrrlll_ok : V1lrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrllll_ok V1lrrrlll_e V1lrrrlllr_ok

theorem V1lrrrllr_ok : V1lrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrllrl_ok V1lrrrllr_e V1lrrrllrr_ok

theorem V1lrrrll_ok : V1lrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlll_ok V1lrrrll_e V1lrrrllr_ok

theorem V1lrrrlrll_ok : V1lrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrlll_ok V1lrrrlrll_e V1lrrrlrllr_ok

theorem V1lrrrlrlr_ok : V1lrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrlrl_ok V1lrrrlrlr_e V1lrrrlrlrr_ok

theorem V1lrrrlrl_ok : V1lrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrll_ok V1lrrrlrl_e V1lrrrlrlr_ok

theorem V1lrrrlrrl_ok : V1lrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrrll_ok V1lrrrlrrl_e V1lrrrlrrlr_ok

theorem V1lrrrlrrr_ok : V1lrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrrrl_ok V1lrrrlrrr_e V1lrrrlrrrr_ok

theorem V1lrrrlrr_ok : V1lrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrrl_ok V1lrrrlrr_e V1lrrrlrrr_ok

theorem V1lrrrlr_ok : V1lrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrlrl_ok V1lrrrlr_e V1lrrrlrr_ok

theorem V1lrrrl_ok : V1lrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrll_ok V1lrrrl_e V1lrrrlr_ok

theorem V1lrrrrlll_ok : V1lrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrllll_ok V1lrrrrlll_e V1lrrrrlllr_ok

theorem V1lrrrrllr_ok : V1lrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrllrl_ok V1lrrrrllr_e V1lrrrrllrr_ok

theorem V1lrrrrll_ok : V1lrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrlll_ok V1lrrrrll_e V1lrrrrllr_ok

theorem V1lrrrrlrl_ok : V1lrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrlrll_ok V1lrrrrlrl_e V1lrrrrlrlr_ok

theorem V1lrrrrlrrr_ok : V1lrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrlrrrl_ok V1lrrrrlrrr_e V1lrrrrlrrrr_ok

theorem V1lrrrrlrr_ok : V1lrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrlrrl_ok V1lrrrrlrr_e V1lrrrrlrrr_ok

theorem V1lrrrrlr_ok : V1lrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrlrl_ok V1lrrrrlr_e V1lrrrrlrr_ok

theorem V1lrrrrl_ok : V1lrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrll_ok V1lrrrrl_e V1lrrrrlr_ok

theorem V1lrrrrrlll_ok : V1lrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrrllll_ok V1lrrrrrlll_e V1lrrrrrlllr_ok

theorem V1lrrrrrll_ok : V1lrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrrlll_ok V1lrrrrrll_e V1lrrrrrllr_ok

theorem V1lrrrrrl_ok : V1lrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrrll_ok V1lrrrrrl_e V1lrrrrrlr_ok

theorem V1lrrrrr_ok : V1lrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrrl_ok V1lrrrrr_e V1lrrrrrr_ok

theorem V1lrrrr_ok : V1lrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrrl_ok V1lrrrr_e V1lrrrrr_ok

theorem V1lrrr_ok : V1lrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrl_ok V1lrrr_e V1lrrrr_ok

theorem V1lrr_ok : V1lrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrl_ok V1lrr_e V1lrrr_ok

theorem V1lr_ok : V1lr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrl_ok V1lr_e V1lrr_ok

theorem V1l_ok : V1l.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1ll_ok V1l_e V1lr_ok

theorem V1rllllrr_ok : V1rllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllllrrl_ok V1rllllrr_e V1rllllrrr_ok

theorem V1rllllr_ok : V1rllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllllrl_ok V1rllllr_e V1rllllrr_ok

theorem V1rllll_ok : V1rllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllll_ok V1rllll_e V1rllllr_ok

theorem V1rlllrll_ok : V1rlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrlll_ok V1rlllrll_e V1rlllrllr_ok

theorem V1rlllrlr_ok : V1rlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrlrl_ok V1rlllrlr_e V1rlllrlrr_ok

theorem V1rlllrl_ok : V1rlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrll_ok V1rlllrl_e V1rlllrlr_ok

theorem V1rlllrrll_ok : V1rlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrlll_ok V1rlllrrll_e V1rlllrrllr_ok

theorem V1rlllrrlr_ok : V1rlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrlrl_ok V1rlllrrlr_e V1rlllrrlrr_ok

theorem V1rlllrrl_ok : V1rlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrll_ok V1rlllrrl_e V1rlllrrlr_ok

theorem V1rlllrrrl_ok : V1rlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrrll_ok V1rlllrrrl_e V1rlllrrrlr_ok

theorem V1rlllrrrr_ok : V1rlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrrrl_ok V1rlllrrrr_e V1rlllrrrrr_ok

theorem V1rlllrrr_ok : V1rlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrrl_ok V1rlllrrr_e V1rlllrrrr_ok

theorem V1rlllrr_ok : V1rlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrrl_ok V1rlllrr_e V1rlllrrr_ok

theorem V1rlllr_ok : V1rlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllrl_ok V1rlllr_e V1rlllrr_ok

theorem V1rlll_ok : V1rlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllll_ok V1rlll_e V1rlllr_ok

theorem V1rllrllll_ok : V1rllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlllll_ok V1rllrllll_e V1rllrllllr_ok

theorem V1rllrlllr_ok : V1rllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlllrl_ok V1rllrlllr_e V1rllrlllrr_ok

theorem V1rllrlll_ok : V1rllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllll_ok V1rllrlll_e V1rllrlllr_ok

theorem V1rllrllrl_ok : V1rllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrll_ok V1rllrllrl_e V1rllrllrlr_ok

theorem V1rllrllrrl_ok : V1rllrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrrll_ok V1rllrllrrl_e V1rllrllrrlr_ok

theorem V1rllrllrrr_ok : V1rllrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrrrl_ok V1rllrllrrr_e V1rllrllrrrr_ok

theorem V1rllrllrr_ok : V1rllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrrl_ok V1rllrllrr_e V1rllrllrrr_ok

theorem V1rllrllr_ok : V1rllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrllrl_ok V1rllrllr_e V1rllrllrr_ok

theorem V1rllrll_ok : V1rllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlll_ok V1rllrll_e V1rllrllr_ok

theorem V1rllrlrlll_ok : V1rllrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrllll_ok V1rllrlrlll_e V1rllrlrlllr_ok

theorem V1rllrlrllr_ok : V1rllrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrllrl_ok V1rllrlrllr_e V1rllrlrllrr_ok

theorem V1rllrlrll_ok : V1rllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrlll_ok V1rllrlrll_e V1rllrlrllr_ok

theorem V1rllrlrlrl_ok : V1rllrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrlrll_ok V1rllrlrlrl_e V1rllrlrlrlr_ok

theorem V1rllrlrlrr_ok : V1rllrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrlrrl_ok V1rllrlrlrr_e V1rllrlrlrrr_ok

theorem V1rllrlrlr_ok : V1rllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrlrl_ok V1rllrlrlr_e V1rllrlrlrr_ok

theorem V1rllrlrl_ok : V1rllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrll_ok V1rllrlrl_e V1rllrlrlr_ok

theorem V1rllrlrrll_ok : V1rllrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrrlll_ok V1rllrlrrll_e V1rllrlrrllr_ok

theorem V1rllrlrrl_ok : V1rllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrrll_ok V1rllrlrrl_e V1rllrlrrlr_ok

theorem V1rllrlrr_ok : V1rllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrrl_ok V1rllrlrr_e V1rllrlrrr_ok

theorem V1rllrlr_ok : V1rllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrlrl_ok V1rllrlr_e V1rllrlrr_ok

theorem V1rllrl_ok : V1rllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrll_ok V1rllrl_e V1rllrlr_ok

theorem V1rllrrrr_ok : V1rllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrrrrl_ok V1rllrrrr_e V1rllrrrrr_ok

theorem V1rllrrr_ok : V1rllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrrrl_ok V1rllrrr_e V1rllrrrr_ok

theorem V1rllrr_ok : V1rllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrrl_ok V1rllrr_e V1rllrrr_ok

theorem V1rllr_ok : V1rllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrl_ok V1rllr_e V1rllrr_ok

theorem V1rll_ok : V1rll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlll_ok V1rll_e V1rllr_ok

theorem V1rlrllll_ok : V1rlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlllll_ok V1rlrllll_e V1rlrllllr_ok

theorem V1rlrlllrr_ok : V1rlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlllrrl_ok V1rlrlllrr_e V1rlrlllrrr_ok

theorem V1rlrlllr_ok : V1rlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlllrl_ok V1rlrlllr_e V1rlrlllrr_ok

theorem V1rlrlll_ok : V1rlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllll_ok V1rlrlll_e V1rlrlllr_ok

theorem V1rlrllrll_ok : V1rlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrlll_ok V1rlrllrll_e V1rlrllrllr_ok

theorem V1rlrllrlr_ok : V1rlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrlrl_ok V1rlrllrlr_e V1rlrllrlrr_ok

theorem V1rlrllrl_ok : V1rlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrll_ok V1rlrllrl_e V1rlrllrlr_ok

theorem V1rlrllrrl_ok : V1rlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrrll_ok V1rlrllrrl_e V1rlrllrrlr_ok

theorem V1rlrllrrr_ok : V1rlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrrrl_ok V1rlrllrrr_e V1rlrllrrrr_ok

theorem V1rlrllrr_ok : V1rlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrrl_ok V1rlrllrr_e V1rlrllrrr_ok

theorem V1rlrllr_ok : V1rlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrllrl_ok V1rlrllr_e V1rlrllrr_ok

theorem V1rlrll_ok : V1rlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlll_ok V1rlrll_e V1rlrllr_ok

theorem V1rlrlrlllr_ok : V1rlrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlllrl_ok V1rlrlrlllr_e V1rlrlrlllrr_ok

theorem V1rlrlrlll_ok : V1rlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrllll_ok V1rlrlrlll_e V1rlrlrlllr_ok

theorem V1rlrlrllrl_ok : V1rlrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrllrll_ok V1rlrlrllrl_e V1rlrlrllrlr_ok

theorem V1rlrlrllrr_ok : V1rlrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrllrrl_ok V1rlrlrllrr_e V1rlrlrllrrr_ok

theorem V1rlrlrllr_ok : V1rlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrllrl_ok V1rlrlrllr_e V1rlrlrllrr_ok

theorem V1rlrlrll_ok : V1rlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlll_ok V1rlrlrll_e V1rlrlrllr_ok

theorem V1rlrlrlrll_ok : V1rlrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrlll_ok V1rlrlrlrll_e V1rlrlrlrllr_ok

theorem V1rlrlrlrlr_ok : V1rlrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrlrl_ok V1rlrlrlrlr_e V1rlrlrlrlrr_ok

theorem V1rlrlrlrl_ok : V1rlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrll_ok V1rlrlrlrl_e V1rlrlrlrlr_ok

theorem V1rlrlrlrrl_ok : V1rlrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrrll_ok V1rlrlrlrrl_e V1rlrlrlrrlr_ok

theorem V1rlrlrlrrr_ok : V1rlrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrrrl_ok V1rlrlrlrrr_e V1rlrlrlrrrr_ok

theorem V1rlrlrlrr_ok : V1rlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrrl_ok V1rlrlrlrr_e V1rlrlrlrrr_ok

theorem V1rlrlrlr_ok : V1rlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrlrl_ok V1rlrlrlr_e V1rlrlrlrr_ok

theorem V1rlrlrl_ok : V1rlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrll_ok V1rlrlrl_e V1rlrlrlr_ok

theorem V1rlrlrrlll_ok : V1rlrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrllll_ok V1rlrlrrlll_e V1rlrlrrlllr_ok

theorem V1rlrlrrllr_ok : V1rlrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrllrl_ok V1rlrlrrllr_e V1rlrlrrllrr_ok

theorem V1rlrlrrll_ok : V1rlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrlll_ok V1rlrlrrll_e V1rlrlrrllr_ok

theorem V1rlrlrrlrl_ok : V1rlrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrlrll_ok V1rlrlrrlrl_e V1rlrlrrlrlr_ok

theorem V1rlrlrrlrr_ok : V1rlrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrlrrl_ok V1rlrlrrlrr_e V1rlrlrrlrrr_ok

theorem V1rlrlrrlr_ok : V1rlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrlrl_ok V1rlrlrrlr_e V1rlrlrrlrr_ok

theorem V1rlrlrrl_ok : V1rlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrll_ok V1rlrlrrl_e V1rlrlrrlr_ok

theorem V1rlrlrrrlll_ok : V1rlrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrllll_ok V1rlrlrrrlll_e V1rlrlrrrlllr_ok

theorem V1rlrlrrrll_ok : V1rlrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrlll_ok V1rlrlrrrll_e V1rlrlrrrllr_ok

theorem V1rlrlrrrlrl_ok : V1rlrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrlrll_ok V1rlrlrrrlrl_e V1rlrlrrrlrlr_ok

theorem V1rlrlrrrlr_ok : V1rlrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrlrl_ok V1rlrlrrrlr_e V1rlrlrrrlrr_ok

theorem V1rlrlrrrl_ok : V1rlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrll_ok V1rlrlrrrl_e V1rlrlrrrlr_ok

theorem V1rlrlrrr_ok : V1rlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrrl_ok V1rlrlrrr_e V1rlrlrrrr_ok

theorem V1rlrlrr_ok : V1rlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrrl_ok V1rlrlrr_e V1rlrlrrr_ok

theorem V1rlrlr_ok : V1rlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrl_ok V1rlrlr_e V1rlrlrr_ok

theorem V1rlrl_ok : V1rlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrll_ok V1rlrl_e V1rlrlr_ok

theorem V1rlrrlrr_ok : V1rlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrlrrl_ok V1rlrrlrr_e V1rlrrlrrr_ok

theorem V1rlrrlr_ok : V1rlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrlrl_ok V1rlrrlr_e V1rlrrlrr_ok

theorem V1rlrrl_ok : V1rlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrll_ok V1rlrrl_e V1rlrrlr_ok

theorem V1rlrrrllr_ok : V1rlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrllrl_ok V1rlrrrllr_e V1rlrrrllrr_ok

theorem V1rlrrrll_ok : V1rlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrlll_ok V1rlrrrll_e V1rlrrrllr_ok

theorem V1rlrrrlrl_ok : V1rlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrlrll_ok V1rlrrrlrl_e V1rlrrrlrlr_ok

theorem V1rlrrrlrr_ok : V1rlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrlrrl_ok V1rlrrrlrr_e V1rlrrrlrrr_ok

theorem V1rlrrrlr_ok : V1rlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrlrl_ok V1rlrrrlr_e V1rlrrrlrr_ok

theorem V1rlrrrl_ok : V1rlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrll_ok V1rlrrrl_e V1rlrrrlr_ok

theorem V1rlrrrrll_ok : V1rlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrlll_ok V1rlrrrrll_e V1rlrrrrllr_ok

theorem V1rlrrrrlrl_ok : V1rlrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrlrll_ok V1rlrrrrlrl_e V1rlrrrrlrlr_ok

theorem V1rlrrrrlrr_ok : V1rlrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrlrrl_ok V1rlrrrrlrr_e V1rlrrrrlrrr_ok

theorem V1rlrrrrlr_ok : V1rlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrlrl_ok V1rlrrrrlr_e V1rlrrrrlrr_ok

theorem V1rlrrrrl_ok : V1rlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrll_ok V1rlrrrrl_e V1rlrrrrlr_ok

theorem V1rlrrrrrll_ok : V1rlrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrlll_ok V1rlrrrrrll_e V1rlrrrrrllr_ok

theorem V1rlrrrrrlr_ok : V1rlrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrlrl_ok V1rlrrrrrlr_e V1rlrrrrrlrr_ok

theorem V1rlrrrrrl_ok : V1rlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrll_ok V1rlrrrrrl_e V1rlrrrrrlr_ok

theorem V1rlrrrrrrl_ok : V1rlrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrrll_ok V1rlrrrrrrl_e V1rlrrrrrrlr_ok

theorem V1rlrrrrrrr_ok : V1rlrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrrrl_ok V1rlrrrrrrr_e V1rlrrrrrrrr_ok

theorem V1rlrrrrrr_ok : V1rlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrrl_ok V1rlrrrrrr_e V1rlrrrrrrr_ok

theorem V1rlrrrrr_ok : V1rlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrrl_ok V1rlrrrrr_e V1rlrrrrrr_ok

theorem V1rlrrrr_ok : V1rlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrrl_ok V1rlrrrr_e V1rlrrrrr_ok

theorem V1rlrrr_ok : V1rlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrrl_ok V1rlrrr_e V1rlrrrr_ok

theorem V1rlrr_ok : V1rlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrl_ok V1rlrr_e V1rlrrr_ok

theorem V1rlr_ok : V1rlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrl_ok V1rlr_e V1rlrr_ok

theorem V1rl_ok : V1rl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rll_ok V1rl_e V1rlr_ok

theorem V1rrlllllll_ok : V1rrlllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllllll_ok V1rrlllllll_e V1rrlllllllr_ok

theorem V1rrllllllr_ok : V1rrllllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllllrl_ok V1rrllllllr_e V1rrllllllrr_ok

theorem V1rrllllll_ok : V1rrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllllll_ok V1rrllllll_e V1rrllllllr_ok

theorem V1rrlllllrl_ok : V1rrlllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllllrll_ok V1rrlllllrl_e V1rrlllllrlr_ok

theorem V1rrlllllrr_ok : V1rrlllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllllrrl_ok V1rrlllllrr_e V1rrlllllrrr_ok

theorem V1rrlllllr_ok : V1rrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllllrl_ok V1rrlllllr_e V1rrlllllrr_ok

theorem V1rrlllll_ok : V1rrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllll_ok V1rrlllll_e V1rrlllllr_ok

theorem V1rrllllrll_ok : V1rrllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrlll_ok V1rrllllrll_e V1rrllllrllr_ok

theorem V1rrllllrlr_ok : V1rrllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrlrl_ok V1rrllllrlr_e V1rrllllrlrr_ok

theorem V1rrllllrl_ok : V1rrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrll_ok V1rrllllrl_e V1rrllllrlr_ok

theorem V1rrllllrrll_ok : V1rrllllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrlll_ok V1rrllllrrll_e V1rrllllrrllr_ok

theorem V1rrllllrrl_ok : V1rrllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrll_ok V1rrllllrrl_e V1rrllllrrlr_ok

theorem V1rrllllrrrl_ok : V1rrllllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrrll_ok V1rrllllrrrl_e V1rrllllrrrlr_ok

theorem V1rrllllrrrr_ok : V1rrllllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrrrl_ok V1rrllllrrrr_e V1rrllllrrrrr_ok

theorem V1rrllllrrr_ok : V1rrllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrrl_ok V1rrllllrrr_e V1rrllllrrrr_ok

theorem V1rrllllrr_ok : V1rrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrrl_ok V1rrllllrr_e V1rrllllrrr_ok

theorem V1rrllllr_ok : V1rrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllllrl_ok V1rrllllr_e V1rrllllrr_ok

theorem V1rrllll_ok : V1rrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllll_ok V1rrllll_e V1rrllllr_ok

theorem V1rrlllrllll_ok : V1rrlllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrlllll_ok V1rrlllrllll_e V1rrlllrllllr_ok

theorem V1rrlllrlllr_ok : V1rrlllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrlllrl_ok V1rrlllrlllr_e V1rrlllrlllrr_ok

theorem V1rrlllrlll_ok : V1rrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrllll_ok V1rrlllrlll_e V1rrlllrlllr_ok

theorem V1rrlllrll_ok : V1rrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrlll_ok V1rrlllrll_e V1rrlllrllr_ok

theorem V1rrlllrl_ok : V1rrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrll_ok V1rrlllrl_e V1rrlllrlr_ok

theorem V1rrlllr_ok : V1rrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlllrl_ok V1rrlllr_e V1rrlllrr_ok

theorem V1rrlll_ok : V1rrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllll_ok V1rrlll_e V1rrlllr_ok

theorem V1rrllrlr_ok : V1rrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrlrl_ok V1rrllrlr_e V1rrllrlrr_ok

theorem V1rrllrl_ok : V1rrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrll_ok V1rrllrl_e V1rrllrlr_ok

theorem V1rrllrrlr_ok : V1rrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrlrl_ok V1rrllrrlr_e V1rrllrrlrr_ok

theorem V1rrllrrl_ok : V1rrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrll_ok V1rrllrrl_e V1rrllrrlr_ok

theorem V1rrllrrrl_ok : V1rrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrrll_ok V1rrllrrrl_e V1rrllrrrlr_ok

theorem V1rrllrrrr_ok : V1rrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrrrl_ok V1rrllrrrr_e V1rrllrrrrr_ok

theorem V1rrllrrr_ok : V1rrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrrl_ok V1rrllrrr_e V1rrllrrrr_ok

theorem V1rrllrr_ok : V1rrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrrl_ok V1rrllrr_e V1rrllrrr_ok

theorem V1rrllr_ok : V1rrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrl_ok V1rrllr_e V1rrllrr_ok

theorem V1rrll_ok : V1rrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlll_ok V1rrll_e V1rrllr_ok

theorem V1rrlrllll_ok : V1rrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlllll_ok V1rrlrllll_e V1rrlrllllr_ok

theorem V1rrlrlllrl_ok : V1rrlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlllrll_ok V1rrlrlllrl_e V1rrlrlllrlr_ok

theorem V1rrlrlllrr_ok : V1rrlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlllrrl_ok V1rrlrlllrr_e V1rrlrlllrrr_ok

theorem V1rrlrlllr_ok : V1rrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlllrl_ok V1rrlrlllr_e V1rrlrlllrr_ok

theorem V1rrlrlll_ok : V1rrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllll_ok V1rrlrlll_e V1rrlrlllr_ok

theorem V1rrlrllrll_ok : V1rrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrlll_ok V1rrlrllrll_e V1rrlrllrllr_ok

theorem V1rrlrllrlr_ok : V1rrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrlrl_ok V1rrlrllrlr_e V1rrlrllrlrr_ok

theorem V1rrlrllrl_ok : V1rrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrll_ok V1rrlrllrl_e V1rrlrllrlr_ok

theorem V1rrlrllrrl_ok : V1rrlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrrll_ok V1rrlrllrrl_e V1rrlrllrrlr_ok

theorem V1rrlrllrrr_ok : V1rrlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrrrl_ok V1rrlrllrrr_e V1rrlrllrrrr_ok

theorem V1rrlrllrr_ok : V1rrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrrl_ok V1rrlrllrr_e V1rrlrllrrr_ok

theorem V1rrlrllr_ok : V1rrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrllrl_ok V1rrlrllr_e V1rrlrllrr_ok

theorem V1rrlrll_ok : V1rrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlll_ok V1rrlrll_e V1rrlrllr_ok

theorem V1rrlrlrlll_ok : V1rrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrllll_ok V1rrlrlrlll_e V1rrlrlrlllr_ok

theorem V1rrlrlrllrl_ok : V1rrlrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrllrll_ok V1rrlrlrllrl_e V1rrlrlrllrlr_ok

theorem V1rrlrlrllr_ok : V1rrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrllrl_ok V1rrlrlrllr_e V1rrlrlrllrr_ok

theorem V1rrlrlrll_ok : V1rrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlll_ok V1rrlrlrll_e V1rrlrlrllr_ok

theorem V1rrlrlrlrll_ok : V1rrlrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlrlll_ok V1rrlrlrlrll_e V1rrlrlrlrllr_ok

theorem V1rrlrlrlrl_ok : V1rrlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlrll_ok V1rrlrlrlrl_e V1rrlrlrlrlr_ok

theorem V1rrlrlrlrrl_ok : V1rrlrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlrrll_ok V1rrlrlrlrrl_e V1rrlrlrlrrlr_ok

theorem V1rrlrlrlrr_ok : V1rrlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlrrl_ok V1rrlrlrlrr_e V1rrlrlrlrrr_ok

theorem V1rrlrlrlr_ok : V1rrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrlrl_ok V1rrlrlrlr_e V1rrlrlrlrr_ok

theorem V1rrlrlrl_ok : V1rrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrll_ok V1rrlrlrl_e V1rrlrlrlr_ok

theorem V1rrlrlrrlll_ok : V1rrlrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrllll_ok V1rrlrlrrlll_e V1rrlrlrrlllr_ok

theorem V1rrlrlrrllr_ok : V1rrlrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrllrl_ok V1rrlrlrrllr_e V1rrlrlrrllrr_ok

theorem V1rrlrlrrll_ok : V1rrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrlll_ok V1rrlrlrrll_e V1rrlrlrrllr_ok

theorem V1rrlrlrrlrl_ok : V1rrlrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrlrll_ok V1rrlrlrrlrl_e V1rrlrlrrlrlr_ok

theorem V1rrlrlrrlrr_ok : V1rrlrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrlrrl_ok V1rrlrlrrlrr_e V1rrlrlrrlrrr_ok

theorem V1rrlrlrrlr_ok : V1rrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrlrl_ok V1rrlrlrrlr_e V1rrlrlrrlrr_ok

theorem V1rrlrlrrl_ok : V1rrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrll_ok V1rrlrlrrl_e V1rrlrlrrlr_ok

theorem V1rrlrlrrrll_ok : V1rrlrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrlll_ok V1rrlrlrrrll_e V1rrlrlrrrllr_ok

theorem V1rrlrlrrrlr_ok : V1rrlrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrlrl_ok V1rrlrlrrrlr_e V1rrlrlrrrlrr_ok

theorem V1rrlrlrrrl_ok : V1rrlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrll_ok V1rrlrlrrrl_e V1rrlrlrrrlr_ok

theorem V1rrlrlrrrrl_ok : V1rrlrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrrll_ok V1rrlrlrrrrl_e V1rrlrlrrrrlr_ok

theorem V1rrlrlrrrr_ok : V1rrlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrrl_ok V1rrlrlrrrr_e V1rrlrlrrrrr_ok

theorem V1rrlrlrrr_ok : V1rrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrrl_ok V1rrlrlrrr_e V1rrlrlrrrr_ok

theorem V1rrlrlrr_ok : V1rrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrrl_ok V1rrlrlrr_e V1rrlrlrrr_ok

theorem V1rrlrlr_ok : V1rrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrlrl_ok V1rrlrlr_e V1rrlrlrr_ok

theorem V1rrlrl_ok : V1rrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrll_ok V1rrlrl_e V1rrlrlr_ok

theorem V1rrlrrl_ok : V1rrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrll_ok V1rrlrrl_e V1rrlrrlr_ok

theorem V1rrlrrrl_ok : V1rrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrll_ok V1rrlrrrl_e V1rrlrrrlr_ok

theorem V1rrlrrrrl_ok : V1rrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrll_ok V1rrlrrrrl_e V1rrlrrrrlr_ok

theorem V1rrlrrrrr_ok : V1rrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrrl_ok V1rrlrrrrr_e V1rrlrrrrrr_ok

theorem V1rrlrrrr_ok : V1rrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrrl_ok V1rrlrrrr_e V1rrlrrrrr_ok

theorem V1rrlrrr_ok : V1rrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrrl_ok V1rrlrrr_e V1rrlrrrr_ok

theorem V1rrlrr_ok : V1rrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrl_ok V1rrlrr_e V1rrlrrr_ok

theorem V1rrlr_ok : V1rrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrl_ok V1rrlr_e V1rrlrr_ok

theorem V1rrl_ok : V1rrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrll_ok V1rrl_e V1rrlr_ok

theorem V1rrrlllll_ok : V1rrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllllll_ok V1rrrlllll_e V1rrrlllllr_ok

theorem V1rrrllllrl_ok : V1rrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllllrll_ok V1rrrllllrl_e V1rrrllllrlr_ok

theorem V1rrrllllrr_ok : V1rrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllllrrl_ok V1rrrllllrr_e V1rrrllllrrr_ok

theorem V1rrrllllr_ok : V1rrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllllrl_ok V1rrrllllr_e V1rrrllllrr_ok

theorem V1rrrllll_ok : V1rrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllll_ok V1rrrllll_e V1rrrllllr_ok

theorem V1rrrlllrll_ok : V1rrrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrlll_ok V1rrrlllrll_e V1rrrlllrllr_ok

theorem V1rrrlllrlr_ok : V1rrrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrlrl_ok V1rrrlllrlr_e V1rrrlllrlrr_ok

theorem V1rrrlllrl_ok : V1rrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrll_ok V1rrrlllrl_e V1rrrlllrlr_ok

theorem V1rrrlllrrl_ok : V1rrrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrrll_ok V1rrrlllrrl_e V1rrrlllrrlr_ok

theorem V1rrrlllrrr_ok : V1rrrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrrrl_ok V1rrrlllrrr_e V1rrrlllrrrr_ok

theorem V1rrrlllrr_ok : V1rrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrrl_ok V1rrrlllrr_e V1rrrlllrrr_ok

theorem V1rrrlllr_ok : V1rrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlllrl_ok V1rrrlllr_e V1rrrlllrr_ok

theorem V1rrrlll_ok : V1rrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllll_ok V1rrrlll_e V1rrrlllr_ok

theorem V1rrrllrlll_ok : V1rrrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrllll_ok V1rrrllrlll_e V1rrrllrlllr_ok

theorem V1rrrllrllrl_ok : V1rrrllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrllrll_ok V1rrrllrllrl_e V1rrrllrllrlr_ok

theorem V1rrrllrllr_ok : V1rrrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrllrl_ok V1rrrllrllr_e V1rrrllrllrr_ok

theorem V1rrrllrll_ok : V1rrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlll_ok V1rrrllrll_e V1rrrllrllr_ok

theorem V1rrrllrlrll_ok : V1rrrllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrlll_ok V1rrrllrlrll_e V1rrrllrlrllr_ok

theorem V1rrrllrlrl_ok : V1rrrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrll_ok V1rrrllrlrl_e V1rrrllrlrlr_ok

theorem V1rrrllrlrrl_ok : V1rrrllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrrll_ok V1rrrllrlrrl_e V1rrrllrlrrlr_ok

theorem V1rrrllrlrrr_ok : V1rrrllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrrrl_ok V1rrrllrlrrr_e V1rrrllrlrrrr_ok

theorem V1rrrllrlrr_ok : V1rrrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrrl_ok V1rrrllrlrr_e V1rrrllrlrrr_ok

theorem V1rrrllrlr_ok : V1rrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrlrl_ok V1rrrllrlr_e V1rrrllrlrr_ok

theorem V1rrrllrl_ok : V1rrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrll_ok V1rrrllrl_e V1rrrllrlr_ok

theorem V1rrrllrrlll_ok : V1rrrllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrllll_ok V1rrrllrrlll_e V1rrrllrrlllr_ok

theorem V1rrrllrrllr_ok : V1rrrllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrllrl_ok V1rrrllrrllr_e V1rrrllrrllrr_ok

theorem V1rrrllrrll_ok : V1rrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrlll_ok V1rrrllrrll_e V1rrrllrrllr_ok

theorem V1rrrllrrlrl_ok : V1rrrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrlrll_ok V1rrrllrrlrl_e V1rrrllrrlrlr_ok

theorem V1rrrllrrlrr_ok : V1rrrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrlrrl_ok V1rrrllrrlrr_e V1rrrllrrlrrr_ok

theorem V1rrrllrrlr_ok : V1rrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrlrl_ok V1rrrllrrlr_e V1rrrllrrlrr_ok

theorem V1rrrllrrl_ok : V1rrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrll_ok V1rrrllrrl_e V1rrrllrrlr_ok

theorem V1rrrllrrrll_ok : V1rrrllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrrlll_ok V1rrrllrrrll_e V1rrrllrrrllr_ok

theorem V1rrrllrrrlrl_ok : V1rrrllrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrrlrll_ok V1rrrllrrrlrl_e (KTree.All_leaf _)

theorem V1rrrllrrrlr_ok : V1rrrllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrrlrl_ok V1rrrllrrrlr_e V1rrrllrrrlrr_ok

theorem V1rrrllrrrl_ok : V1rrrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrrll_ok V1rrrllrrrl_e V1rrrllrrrlr_ok

theorem V1rrrllrrr_ok : V1rrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrrl_ok V1rrrllrrr_e V1rrrllrrrr_ok

theorem V1rrrllrr_ok : V1rrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrrl_ok V1rrrllrr_e V1rrrllrrr_ok

theorem V1rrrllr_ok : V1rrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllrl_ok V1rrrllr_e V1rrrllrr_ok

theorem V1rrrll_ok : V1rrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlll_ok V1rrrll_e V1rrrllr_ok

theorem V1rrrlrlr_ok : V1rrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrlrl_ok V1rrrlrlr_e V1rrrlrlrr_ok

theorem V1rrrlrl_ok : V1rrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrll_ok V1rrrlrl_e V1rrrlrlr_ok

theorem V1rrrlrrll_ok : V1rrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrlll_ok V1rrrlrrll_e V1rrrlrrllr_ok

theorem V1rrrlrrlr_ok : V1rrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrlrl_ok V1rrrlrrlr_e V1rrrlrrlrr_ok

theorem V1rrrlrrl_ok : V1rrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrll_ok V1rrrlrrl_e V1rrrlrrlr_ok

theorem V1rrrlrrrlr_ok : V1rrrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrlrl_ok V1rrrlrrrlr_e V1rrrlrrrlrr_ok

theorem V1rrrlrrrl_ok : V1rrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrll_ok V1rrrlrrrl_e V1rrrlrrrlr_ok

theorem V1rrrlrrrrl_ok : V1rrrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrrll_ok V1rrrlrrrrl_e V1rrrlrrrrlr_ok

theorem V1rrrlrrrrr_ok : V1rrrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrrrl_ok V1rrrlrrrrr_e V1rrrlrrrrrr_ok

theorem V1rrrlrrrr_ok : V1rrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrrl_ok V1rrrlrrrr_e V1rrrlrrrrr_ok

theorem V1rrrlrrr_ok : V1rrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrrl_ok V1rrrlrrr_e V1rrrlrrrr_ok

theorem V1rrrlrr_ok : V1rrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrl_ok V1rrrlrr_e V1rrrlrrr_ok

theorem V1rrrlr_ok : V1rrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrl_ok V1rrrlr_e V1rrrlrr_ok

theorem V1rrrl_ok : V1rrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrll_ok V1rrrl_e V1rrrlr_ok

theorem V1rrrrlllll_ok : V1rrrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllllll_ok V1rrrrlllll_e V1rrrrlllllr_ok

theorem V1rrrrllllr_ok : V1rrrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllllrl_ok V1rrrrllllr_e V1rrrrllllrr_ok

theorem V1rrrrllll_ok : V1rrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllll_ok V1rrrrllll_e V1rrrrllllr_ok

theorem V1rrrrlllrll_ok : V1rrrrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrlll_ok V1rrrrlllrll_e V1rrrrlllrllr_ok

theorem V1rrrrlllrl_ok : V1rrrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrll_ok V1rrrrlllrl_e V1rrrrlllrlr_ok

theorem V1rrrrlllrrl_ok : V1rrrrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrrll_ok V1rrrrlllrrl_e V1rrrrlllrrlr_ok

theorem V1rrrrlllrrr_ok : V1rrrrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrrrl_ok V1rrrrlllrrr_e V1rrrrlllrrrr_ok

theorem V1rrrrlllrr_ok : V1rrrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrrl_ok V1rrrrlllrr_e V1rrrrlllrrr_ok

theorem V1rrrrlllr_ok : V1rrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlllrl_ok V1rrrrlllr_e V1rrrrlllrr_ok

theorem V1rrrrlll_ok : V1rrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllll_ok V1rrrrlll_e V1rrrrlllr_ok

theorem V1rrrrllrlll_ok : V1rrrrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrllll_ok V1rrrrllrlll_e V1rrrrllrlllr_ok

theorem V1rrrrllrllr_ok : V1rrrrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrllrl_ok V1rrrrllrllr_e V1rrrrllrllrr_ok

theorem V1rrrrllrll_ok : V1rrrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrlll_ok V1rrrrllrll_e V1rrrrllrllr_ok

theorem V1rrrrllrlrl_ok : V1rrrrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrlrll_ok V1rrrrllrlrl_e V1rrrrllrlrlr_ok

theorem V1rrrrllrlrr_ok : V1rrrrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrlrrl_ok V1rrrrllrlrr_e V1rrrrllrlrrr_ok

theorem V1rrrrllrlr_ok : V1rrrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrlrl_ok V1rrrrllrlr_e V1rrrrllrlrr_ok

theorem V1rrrrllrl_ok : V1rrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrll_ok V1rrrrllrl_e V1rrrrllrlr_ok

theorem V1rrrrllrrllr_ok : V1rrrrllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrllrl_ok V1rrrrllrrllr_e (KTree.All_leaf _)

theorem V1rrrrllrrll_ok : V1rrrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrlll_ok V1rrrrllrrll_e V1rrrrllrrllr_ok

theorem V1rrrrllrrlrl_ok : V1rrrrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrlrll_ok V1rrrrllrrlrl_e (KTree.All_leaf _)

theorem V1rrrrllrrlr_ok : V1rrrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrlrl_ok V1rrrrllrrlr_e V1rrrrllrrlrr_ok

theorem V1rrrrllrrl_ok : V1rrrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrll_ok V1rrrrllrrl_e V1rrrrllrrlr_ok

theorem V1rrrrllrr_ok : V1rrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrrl_ok V1rrrrllrr_e V1rrrrllrrr_ok

theorem V1rrrrllr_ok : V1rrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrllrl_ok V1rrrrllr_e V1rrrrllrr_ok

theorem V1rrrrll_ok : V1rrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlll_ok V1rrrrll_e V1rrrrllr_ok

theorem V1rrrrlrrl_ok : V1rrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrll_ok V1rrrrlrrl_e V1rrrrlrrlr_ok

theorem V1rrrrlrrrr_ok : V1rrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrrrl_ok V1rrrrlrrrr_e V1rrrrlrrrrr_ok

theorem V1rrrrlrrr_ok : V1rrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrrl_ok V1rrrrlrrr_e V1rrrrlrrrr_ok

theorem V1rrrrlrr_ok : V1rrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrrl_ok V1rrrrlrr_e V1rrrrlrrr_ok

theorem V1rrrrlr_ok : V1rrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrl_ok V1rrrrlr_e V1rrrrlrr_ok

theorem V1rrrrl_ok : V1rrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrll_ok V1rrrrl_e V1rrrrlr_ok

theorem V1rrrrrllll_ok : V1rrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlllll_ok V1rrrrrllll_e V1rrrrrllllr_ok

theorem V1rrrrrlllr_ok : V1rrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlllrl_ok V1rrrrrlllr_e V1rrrrrlllrr_ok

theorem V1rrrrrlll_ok : V1rrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllll_ok V1rrrrrlll_e V1rrrrrlllr_ok

theorem V1rrrrrllrl_ok : V1rrrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrll_ok V1rrrrrllrl_e V1rrrrrllrlr_ok

theorem V1rrrrrllrrl_ok : V1rrrrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrrll_ok V1rrrrrllrrl_e V1rrrrrllrrlr_ok

theorem V1rrrrrllrr_ok : V1rrrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrrl_ok V1rrrrrllrr_e V1rrrrrllrrr_ok

theorem V1rrrrrllr_ok : V1rrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrllrl_ok V1rrrrrllr_e V1rrrrrllrr_ok

theorem V1rrrrrll_ok : V1rrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlll_ok V1rrrrrll_e V1rrrrrllr_ok

theorem V1rrrrrlrlll_ok : V1rrrrrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrllll_ok V1rrrrrlrlll_e V1rrrrrlrlllr_ok

theorem V1rrrrrlrllr_ok : V1rrrrrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrllrl_ok V1rrrrrlrllr_e V1rrrrrlrllrr_ok

theorem V1rrrrrlrll_ok : V1rrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrlll_ok V1rrrrrlrll_e V1rrrrrlrllr_ok

theorem V1rrrrrlrlrl_ok : V1rrrrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrlrll_ok V1rrrrrlrlrl_e V1rrrrrlrlrlr_ok

theorem V1rrrrrlrlrr_ok : V1rrrrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrlrrl_ok V1rrrrrlrlrr_e V1rrrrrlrlrrr_ok

theorem V1rrrrrlrlr_ok : V1rrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrlrl_ok V1rrrrrlrlr_e V1rrrrrlrlrr_ok

theorem V1rrrrrlrl_ok : V1rrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrll_ok V1rrrrrlrl_e V1rrrrrlrlr_ok

theorem V1rrrrrlrrll_ok : V1rrrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrlll_ok V1rrrrrlrrll_e V1rrrrrlrrllr_ok

theorem V1rrrrrlrrlrl_ok : V1rrrrrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrlrll_ok V1rrrrrlrrlrl_e (KTree.All_leaf _)

theorem V1rrrrrlrrlr_ok : V1rrrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrlrl_ok V1rrrrrlrrlr_e V1rrrrrlrrlrr_ok

theorem V1rrrrrlrrl_ok : V1rrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrll_ok V1rrrrrlrrl_e V1rrrrrlrrlr_ok

theorem V1rrrrrlrrrll_ok : V1rrrrrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrrlll_ok V1rrrrrlrrrll_e (KTree.All_leaf _)

theorem V1rrrrrlrrrlr_ok : V1rrrrrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrrlrl_ok V1rrrrrlrrrlr_e (KTree.All_leaf _)

theorem V1rrrrrlrrrl_ok : V1rrrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrrll_ok V1rrrrrlrrrl_e V1rrrrrlrrrlr_ok

theorem V1rrrrrlrrr_ok : V1rrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrrl_ok V1rrrrrlrrr_e V1rrrrrlrrrr_ok

theorem V1rrrrrlrr_ok : V1rrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrrl_ok V1rrrrrlrr_e V1rrrrrlrrr_ok

theorem V1rrrrrlr_ok : V1rrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrlrl_ok V1rrrrrlr_e V1rrrrrlrr_ok

theorem V1rrrrrl_ok : V1rrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrll_ok V1rrrrrl_e V1rrrrrlr_ok

theorem V1rrrrrrlrr_ok : V1rrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrlrrl_ok V1rrrrrrlrr_e V1rrrrrrlrrr_ok

theorem V1rrrrrrlr_ok : V1rrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrlrl_ok V1rrrrrrlr_e V1rrrrrrlrr_ok

theorem V1rrrrrrl_ok : V1rrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrll_ok V1rrrrrrl_e V1rrrrrrlr_ok

theorem V1rrrrrrrll_ok : V1rrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrlll_ok V1rrrrrrrll_e V1rrrrrrrllr_ok

theorem V1rrrrrrrlrl_ok : V1rrrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrlrll_ok V1rrrrrrrlrl_e V1rrrrrrrlrlr_ok

theorem V1rrrrrrrlrr_ok : V1rrrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrlrrl_ok V1rrrrrrrlrr_e V1rrrrrrrlrrr_ok

theorem V1rrrrrrrlr_ok : V1rrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrlrl_ok V1rrrrrrrlr_e V1rrrrrrrlrr_ok

theorem V1rrrrrrrl_ok : V1rrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrll_ok V1rrrrrrrl_e V1rrrrrrrlr_ok

theorem V1rrrrrrrrll_ok : V1rrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrlll_ok V1rrrrrrrrll_e V1rrrrrrrrllr_ok

theorem V1rrrrrrrrlr_ok : V1rrrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrlrl_ok V1rrrrrrrrlr_e V1rrrrrrrrlrr_ok

theorem V1rrrrrrrrl_ok : V1rrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrll_ok V1rrrrrrrrl_e V1rrrrrrrrlr_ok

theorem V1rrrrrrrrrll_ok : V1rrrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrlll_ok V1rrrrrrrrrll_e (KTree.All_leaf _)

theorem V1rrrrrrrrrl_ok : V1rrrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrll_ok V1rrrrrrrrrl_e V1rrrrrrrrrlr_ok

theorem V1rrrrrrrrrrl_ok : V1rrrrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrrll_ok V1rrrrrrrrrrl_e (KTree.All_leaf _)

theorem V1rrrrrrrrrr_ok : V1rrrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrrl_ok V1rrrrrrrrrr_e V1rrrrrrrrrrr_ok

theorem V1rrrrrrrrr_ok : V1rrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrrl_ok V1rrrrrrrrr_e V1rrrrrrrrrr_ok

theorem V1rrrrrrrr_ok : V1rrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrrl_ok V1rrrrrrrr_e V1rrrrrrrrr_ok

theorem V1rrrrrrr_ok : V1rrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrrl_ok V1rrrrrrr_e V1rrrrrrrr_ok

theorem V1rrrrrr_ok : V1rrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrl_ok V1rrrrrr_e V1rrrrrrr_ok

theorem V1rrrrr_ok : V1rrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrl_ok V1rrrrr_e V1rrrrrr_ok

theorem V1rrrr_ok : V1rrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrl_ok V1rrrr_e V1rrrrr_ok

theorem V1rrr_ok : V1rrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrl_ok V1rrr_e V1rrrr_ok

theorem V1rr_ok : V1rr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok V1rr_e V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok V1r_e V1rr_ok

theorem V1_ok : V1.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok V1_e V1r_ok

theorem V2lllr_ok : V2lllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lllrl_ok V2lllr_e V2lllrr_ok

theorem V2lll_ok : V2lll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llll_ok V2lll_e V2lllr_ok

theorem V2llrllr_ok : V2llrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrllrl_ok V2llrllr_e V2llrllrr_ok

theorem V2llrll_ok : V2llrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrlll_ok V2llrll_e V2llrllr_ok

theorem V2llrlrl_ok : V2llrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrlrll_ok V2llrlrl_e V2llrlrlr_ok

theorem V2llrlr_ok : V2llrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrlrl_ok V2llrlr_e V2llrlrr_ok

theorem V2llrl_ok : V2llrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrll_ok V2llrl_e V2llrlr_ok

theorem V2llrrl_ok : V2llrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrrll_ok V2llrrl_e V2llrrlr_ok

theorem V2llrrrl_ok : V2llrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrrrll_ok V2llrrrl_e V2llrrrlr_ok

theorem V2llrrrr_ok : V2llrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrrrrl_ok V2llrrrr_e V2llrrrrr_ok

theorem V2llrrr_ok : V2llrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrrrl_ok V2llrrr_e V2llrrrr_ok

theorem V2llrr_ok : V2llrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrrl_ok V2llrr_e V2llrrr_ok

theorem V2llr_ok : V2llr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2llrl_ok V2llr_e V2llrr_ok

theorem V2ll_ok : V2ll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lll_ok V2ll_e V2llr_ok

theorem V2lrlllll_ok : V2lrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrllllll_ok V2lrlllll_e V2lrlllllr_ok

theorem V2lrllllr_ok : V2lrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrllllrl_ok V2lrllllr_e V2lrllllrr_ok

theorem V2lrllll_ok : V2lrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlllll_ok V2lrllll_e V2lrllllr_ok

theorem V2lrlllrl_ok : V2lrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlllrll_ok V2lrlllrl_e V2lrlllrlr_ok

theorem V2lrlllrrl_ok : V2lrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlllrrll_ok V2lrlllrrl_e V2lrlllrrlr_ok

theorem V2lrlllrr_ok : V2lrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlllrrl_ok V2lrlllrr_e V2lrlllrrr_ok

theorem V2lrlllr_ok : V2lrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlllrl_ok V2lrlllr_e V2lrlllrr_ok

theorem V2lrlll_ok : V2lrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrllll_ok V2lrlll_e V2lrlllr_ok

theorem V2lrll_ok : V2lrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlll_ok V2lrll_e V2lrllr_ok

theorem V2lrlrll_ok : V2lrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrlll_ok V2lrlrll_e V2lrlrllr_ok

theorem V2lrlrlrr_ok : V2lrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrlrrl_ok V2lrlrlrr_e V2lrlrlrrr_ok

theorem V2lrlrlr_ok : V2lrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrlrl_ok V2lrlrlr_e V2lrlrlrr_ok

theorem V2lrlrl_ok : V2lrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrll_ok V2lrlrl_e V2lrlrlr_ok

theorem V2lrlrrll_ok : V2lrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrlll_ok V2lrlrrll_e V2lrlrrllr_ok

theorem V2lrlrrlr_ok : V2lrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrlrl_ok V2lrlrrlr_e V2lrlrrlrr_ok

theorem V2lrlrrl_ok : V2lrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrll_ok V2lrlrrl_e V2lrlrrlr_ok

theorem V2lrlrrrlr_ok : V2lrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrrlrl_ok V2lrlrrrlr_e V2lrlrrrlrr_ok

theorem V2lrlrrrl_ok : V2lrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrrll_ok V2lrlrrrl_e V2lrlrrrlr_ok

theorem V2lrlrrrrl_ok : V2lrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrrrll_ok V2lrlrrrrl_e V2lrlrrrrlr_ok

theorem V2lrlrrrrr_ok : V2lrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrrrrl_ok V2lrlrrrrr_e V2lrlrrrrrr_ok

theorem V2lrlrrrr_ok : V2lrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrrrl_ok V2lrlrrrr_e V2lrlrrrrr_ok

theorem V2lrlrrr_ok : V2lrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrrl_ok V2lrlrrr_e V2lrlrrrr_ok

theorem V2lrlrr_ok : V2lrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrrl_ok V2lrlrr_e V2lrlrrr_ok

theorem V2lrlr_ok : V2lrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrlrl_ok V2lrlr_e V2lrlrr_ok

theorem V2lrl_ok : V2lrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrll_ok V2lrl_e V2lrlr_ok

theorem V2lrrlllll_ok : V2lrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrllllll_ok V2lrrlllll_e V2lrrlllllr_ok

theorem V2lrrllllr_ok : V2lrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrllllrl_ok V2lrrllllr_e V2lrrllllrr_ok

theorem V2lrrllll_ok : V2lrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlllll_ok V2lrrllll_e V2lrrllllr_ok

theorem V2lrrlll_ok : V2lrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrllll_ok V2lrrlll_e V2lrrlllr_ok

theorem V2lrrll_ok : V2lrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlll_ok V2lrrll_e V2lrrllr_ok

theorem V2lrrlrl_ok : V2lrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlrll_ok V2lrrlrl_e V2lrrlrlr_ok

theorem V2lrrlrrr_ok : V2lrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlrrrl_ok V2lrrlrrr_e V2lrrlrrrr_ok

theorem V2lrrlrr_ok : V2lrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlrrl_ok V2lrrlrr_e V2lrrlrrr_ok

theorem V2lrrlr_ok : V2lrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrlrl_ok V2lrrlr_e V2lrrlrr_ok

theorem V2lrrl_ok : V2lrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrll_ok V2lrrl_e V2lrrlr_ok

theorem V2lrrrlll_ok : V2lrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrllll_ok V2lrrrlll_e V2lrrrlllr_ok

theorem V2lrrrllr_ok : V2lrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrllrl_ok V2lrrrllr_e V2lrrrllrr_ok

theorem V2lrrrll_ok : V2lrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlll_ok V2lrrrll_e V2lrrrllr_ok

theorem V2lrrrlrll_ok : V2lrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlrlll_ok V2lrrrlrll_e V2lrrrlrllr_ok

theorem V2lrrrlrlr_ok : V2lrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlrlrl_ok V2lrrrlrlr_e V2lrrrlrlrr_ok

theorem V2lrrrlrl_ok : V2lrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlrll_ok V2lrrrlrl_e V2lrrrlrlr_ok

theorem V2lrrrlrrl_ok : V2lrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlrrll_ok V2lrrrlrrl_e V2lrrrlrrlr_ok

theorem V2lrrrlrrr_ok : V2lrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlrrrl_ok V2lrrrlrrr_e V2lrrrlrrrr_ok

theorem V2lrrrlrr_ok : V2lrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlrrl_ok V2lrrrlrr_e V2lrrrlrrr_ok

theorem V2lrrrlr_ok : V2lrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrlrl_ok V2lrrrlr_e V2lrrrlrr_ok

theorem V2lrrrl_ok : V2lrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrll_ok V2lrrrl_e V2lrrrlr_ok

theorem V2lrrrrlll_ok : V2lrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrllll_ok V2lrrrrlll_e V2lrrrrlllr_ok

theorem V2lrrrrllr_ok : V2lrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrllrl_ok V2lrrrrllr_e V2lrrrrllrr_ok

theorem V2lrrrrll_ok : V2lrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrlll_ok V2lrrrrll_e V2lrrrrllr_ok

theorem V2lrrrrlrl_ok : V2lrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrlrll_ok V2lrrrrlrl_e V2lrrrrlrlr_ok

theorem V2lrrrrlrrr_ok : V2lrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrlrrrl_ok V2lrrrrlrrr_e V2lrrrrlrrrr_ok

theorem V2lrrrrlrr_ok : V2lrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrlrrl_ok V2lrrrrlrr_e V2lrrrrlrrr_ok

theorem V2lrrrrlr_ok : V2lrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrlrl_ok V2lrrrrlr_e V2lrrrrlrr_ok

theorem V2lrrrrl_ok : V2lrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrll_ok V2lrrrrl_e V2lrrrrlr_ok

theorem V2lrrrrrlll_ok : V2lrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrrllll_ok V2lrrrrrlll_e V2lrrrrrlllr_ok

theorem V2lrrrrrll_ok : V2lrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrrlll_ok V2lrrrrrll_e V2lrrrrrllr_ok

theorem V2lrrrrrl_ok : V2lrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrrll_ok V2lrrrrrl_e V2lrrrrrlr_ok

theorem V2lrrrrr_ok : V2lrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrrl_ok V2lrrrrr_e V2lrrrrrr_ok

theorem V2lrrrr_ok : V2lrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrrl_ok V2lrrrr_e V2lrrrrr_ok

theorem V2lrrr_ok : V2lrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrl_ok V2lrrr_e V2lrrrr_ok

theorem V2lrr_ok : V2lrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrl_ok V2lrr_e V2lrrr_ok

theorem V2lr_ok : V2lr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrl_ok V2lr_e V2lrr_ok

theorem V2l_ok : V2l.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2ll_ok V2l_e V2lr_ok

theorem V2rllllrr_ok : V2rllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllllrrl_ok V2rllllrr_e V2rllllrrr_ok

theorem V2rllllr_ok : V2rllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllllrl_ok V2rllllr_e V2rllllrr_ok

theorem V2rllll_ok : V2rllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllll_ok V2rllll_e V2rllllr_ok

theorem V2rlllrll_ok : V2rlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrlll_ok V2rlllrll_e V2rlllrllr_ok

theorem V2rlllrlr_ok : V2rlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrlrl_ok V2rlllrlr_e V2rlllrlrr_ok

theorem V2rlllrl_ok : V2rlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrll_ok V2rlllrl_e V2rlllrlr_ok

theorem V2rlllrrll_ok : V2rlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrlll_ok V2rlllrrll_e V2rlllrrllr_ok

theorem V2rlllrrlr_ok : V2rlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrlrl_ok V2rlllrrlr_e V2rlllrrlrr_ok

theorem V2rlllrrl_ok : V2rlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrll_ok V2rlllrrl_e V2rlllrrlr_ok

theorem V2rlllrrrl_ok : V2rlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrrll_ok V2rlllrrrl_e V2rlllrrrlr_ok

theorem V2rlllrrrr_ok : V2rlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrrrl_ok V2rlllrrrr_e V2rlllrrrrr_ok

theorem V2rlllrrr_ok : V2rlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrrl_ok V2rlllrrr_e V2rlllrrrr_ok

theorem V2rlllrr_ok : V2rlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrrl_ok V2rlllrr_e V2rlllrrr_ok

theorem V2rlllr_ok : V2rlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllrl_ok V2rlllr_e V2rlllrr_ok

theorem V2rlll_ok : V2rlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllll_ok V2rlll_e V2rlllr_ok

theorem V2rllrllll_ok : V2rllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlllll_ok V2rllrllll_e V2rllrllllr_ok

theorem V2rllrlllr_ok : V2rllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlllrl_ok V2rllrlllr_e V2rllrlllrr_ok

theorem V2rllrlll_ok : V2rllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrllll_ok V2rllrlll_e V2rllrlllr_ok

theorem V2rllrllrl_ok : V2rllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrllrll_ok V2rllrllrl_e V2rllrllrlr_ok

theorem V2rllrllrrl_ok : V2rllrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrllrrll_ok V2rllrllrrl_e V2rllrllrrlr_ok

theorem V2rllrllrrr_ok : V2rllrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrllrrrl_ok V2rllrllrrr_e V2rllrllrrrr_ok

theorem V2rllrllrr_ok : V2rllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrllrrl_ok V2rllrllrr_e V2rllrllrrr_ok

theorem V2rllrllr_ok : V2rllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrllrl_ok V2rllrllr_e V2rllrllrr_ok

theorem V2rllrll_ok : V2rllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlll_ok V2rllrll_e V2rllrllr_ok

theorem V2rllrlrlll_ok : V2rllrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrllll_ok V2rllrlrlll_e V2rllrlrlllr_ok

theorem V2rllrlrllr_ok : V2rllrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrllrl_ok V2rllrlrllr_e V2rllrlrllrr_ok

theorem V2rllrlrll_ok : V2rllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrlll_ok V2rllrlrll_e V2rllrlrllr_ok

theorem V2rllrlrlrl_ok : V2rllrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrlrll_ok V2rllrlrlrl_e V2rllrlrlrlr_ok

theorem V2rllrlrlrr_ok : V2rllrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrlrrl_ok V2rllrlrlrr_e V2rllrlrlrrr_ok

theorem V2rllrlrlr_ok : V2rllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrlrl_ok V2rllrlrlr_e V2rllrlrlrr_ok

theorem V2rllrlrl_ok : V2rllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrll_ok V2rllrlrl_e V2rllrlrlr_ok

theorem V2rllrlrrll_ok : V2rllrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrrlll_ok V2rllrlrrll_e V2rllrlrrllr_ok

theorem V2rllrlrrl_ok : V2rllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrrll_ok V2rllrlrrl_e V2rllrlrrlr_ok

theorem V2rllrlrr_ok : V2rllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrrl_ok V2rllrlrr_e V2rllrlrrr_ok

theorem V2rllrlr_ok : V2rllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrlrl_ok V2rllrlr_e V2rllrlrr_ok

theorem V2rllrl_ok : V2rllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrll_ok V2rllrl_e V2rllrlr_ok

theorem V2rllrrrr_ok : V2rllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrrrrl_ok V2rllrrrr_e V2rllrrrrr_ok

theorem V2rllrrr_ok : V2rllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrrrl_ok V2rllrrr_e V2rllrrrr_ok

theorem V2rllrr_ok : V2rllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrrl_ok V2rllrr_e V2rllrrr_ok

theorem V2rllr_ok : V2rllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrl_ok V2rllr_e V2rllrr_ok

theorem V2rll_ok : V2rll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlll_ok V2rll_e V2rllr_ok

theorem V2rlrllll_ok : V2rlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlllll_ok V2rlrllll_e V2rlrllllr_ok

theorem V2rlrlllrr_ok : V2rlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlllrrl_ok V2rlrlllrr_e V2rlrlllrrr_ok

theorem V2rlrlllr_ok : V2rlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlllrl_ok V2rlrlllr_e V2rlrlllrr_ok

theorem V2rlrlll_ok : V2rlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllll_ok V2rlrlll_e V2rlrlllr_ok

theorem V2rlrllrll_ok : V2rlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllrlll_ok V2rlrllrll_e V2rlrllrllr_ok

theorem V2rlrllrlr_ok : V2rlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllrlrl_ok V2rlrllrlr_e V2rlrllrlrr_ok

theorem V2rlrllrl_ok : V2rlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllrll_ok V2rlrllrl_e V2rlrllrlr_ok

theorem V2rlrllrrl_ok : V2rlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllrrll_ok V2rlrllrrl_e V2rlrllrrlr_ok

theorem V2rlrllrrr_ok : V2rlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllrrrl_ok V2rlrllrrr_e V2rlrllrrrr_ok

theorem V2rlrllrr_ok : V2rlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllrrl_ok V2rlrllrr_e V2rlrllrrr_ok

theorem V2rlrllr_ok : V2rlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrllrl_ok V2rlrllr_e V2rlrllrr_ok

theorem V2rlrll_ok : V2rlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlll_ok V2rlrll_e V2rlrllr_ok

theorem V2rlrlrlllr_ok : V2rlrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlllrl_ok V2rlrlrlllr_e V2rlrlrlllrr_ok

theorem V2rlrlrlll_ok : V2rlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrllll_ok V2rlrlrlll_e V2rlrlrlllr_ok

theorem V2rlrlrllrl_ok : V2rlrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrllrll_ok V2rlrlrllrl_e V2rlrlrllrlr_ok

theorem V2rlrlrllrr_ok : V2rlrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrllrrl_ok V2rlrlrllrr_e V2rlrlrllrrr_ok

theorem V2rlrlrllr_ok : V2rlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrllrl_ok V2rlrlrllr_e V2rlrlrllrr_ok

theorem V2rlrlrll_ok : V2rlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlll_ok V2rlrlrll_e V2rlrlrllr_ok

theorem V2rlrlrlrll_ok : V2rlrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlrlll_ok V2rlrlrlrll_e V2rlrlrlrllr_ok

theorem V2rlrlrlrlr_ok : V2rlrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlrlrl_ok V2rlrlrlrlr_e V2rlrlrlrlrr_ok

theorem V2rlrlrlrl_ok : V2rlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlrll_ok V2rlrlrlrl_e V2rlrlrlrlr_ok

theorem V2rlrlrlrrl_ok : V2rlrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlrrll_ok V2rlrlrlrrl_e V2rlrlrlrrlr_ok

theorem V2rlrlrlrrr_ok : V2rlrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlrrrl_ok V2rlrlrlrrr_e V2rlrlrlrrrr_ok

theorem V2rlrlrlrr_ok : V2rlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlrrl_ok V2rlrlrlrr_e V2rlrlrlrrr_ok

theorem V2rlrlrlr_ok : V2rlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrlrl_ok V2rlrlrlr_e V2rlrlrlrr_ok

theorem V2rlrlrl_ok : V2rlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrll_ok V2rlrlrl_e V2rlrlrlr_ok

theorem V2rlrlrrlll_ok : V2rlrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrllll_ok V2rlrlrrlll_e V2rlrlrrlllr_ok

theorem V2rlrlrrllr_ok : V2rlrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrllrl_ok V2rlrlrrllr_e V2rlrlrrllrr_ok

theorem V2rlrlrrll_ok : V2rlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrlll_ok V2rlrlrrll_e V2rlrlrrllr_ok

theorem V2rlrlrrlrl_ok : V2rlrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrlrll_ok V2rlrlrrlrl_e V2rlrlrrlrlr_ok

theorem V2rlrlrrlrr_ok : V2rlrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrlrrl_ok V2rlrlrrlrr_e V2rlrlrrlrrr_ok

theorem V2rlrlrrlr_ok : V2rlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrlrl_ok V2rlrlrrlr_e V2rlrlrrlrr_ok

theorem V2rlrlrrl_ok : V2rlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrll_ok V2rlrlrrl_e V2rlrlrrlr_ok

theorem V2rlrlrrrlll_ok : V2rlrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrllll_ok V2rlrlrrrlll_e V2rlrlrrrlllr_ok

theorem V2rlrlrrrll_ok : V2rlrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrlll_ok V2rlrlrrrll_e V2rlrlrrrllr_ok

theorem V2rlrlrrrlrl_ok : V2rlrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrlrll_ok V2rlrlrrrlrl_e V2rlrlrrrlrlr_ok

theorem V2rlrlrrrlr_ok : V2rlrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrlrl_ok V2rlrlrrrlr_e V2rlrlrrrlrr_ok

theorem V2rlrlrrrl_ok : V2rlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrll_ok V2rlrlrrrl_e V2rlrlrrrlr_ok

theorem V2rlrlrrr_ok : V2rlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrrl_ok V2rlrlrrr_e V2rlrlrrrr_ok

theorem V2rlrlrr_ok : V2rlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrrl_ok V2rlrlrr_e V2rlrlrrr_ok

theorem V2rlrlr_ok : V2rlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrl_ok V2rlrlr_e V2rlrlrr_ok

theorem V2rlrl_ok : V2rlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrll_ok V2rlrl_e V2rlrlr_ok

theorem V2rlrrlrr_ok : V2rlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrlrrl_ok V2rlrrlrr_e V2rlrrlrrr_ok

theorem V2rlrrlr_ok : V2rlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrlrl_ok V2rlrrlr_e V2rlrrlrr_ok

theorem V2rlrrl_ok : V2rlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrll_ok V2rlrrl_e V2rlrrlr_ok

theorem V2rlrrrllr_ok : V2rlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrllrl_ok V2rlrrrllr_e V2rlrrrllrr_ok

theorem V2rlrrrll_ok : V2rlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrlll_ok V2rlrrrll_e V2rlrrrllr_ok

theorem V2rlrrrlrl_ok : V2rlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrlrll_ok V2rlrrrlrl_e V2rlrrrlrlr_ok

theorem V2rlrrrlrr_ok : V2rlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrlrrl_ok V2rlrrrlrr_e V2rlrrrlrrr_ok

theorem V2rlrrrlr_ok : V2rlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrlrl_ok V2rlrrrlr_e V2rlrrrlrr_ok

theorem V2rlrrrl_ok : V2rlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrll_ok V2rlrrrl_e V2rlrrrlr_ok

theorem V2rlrrrrll_ok : V2rlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrlll_ok V2rlrrrrll_e V2rlrrrrllr_ok

theorem V2rlrrrrlrl_ok : V2rlrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrlrll_ok V2rlrrrrlrl_e V2rlrrrrlrlr_ok

theorem V2rlrrrrlrr_ok : V2rlrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrlrrl_ok V2rlrrrrlrr_e V2rlrrrrlrrr_ok

theorem V2rlrrrrlr_ok : V2rlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrlrl_ok V2rlrrrrlr_e V2rlrrrrlrr_ok

theorem V2rlrrrrl_ok : V2rlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrll_ok V2rlrrrrl_e V2rlrrrrlr_ok

theorem V2rlrrrrrll_ok : V2rlrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrrlll_ok V2rlrrrrrll_e V2rlrrrrrllr_ok

theorem V2rlrrrrrlr_ok : V2rlrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrrlrl_ok V2rlrrrrrlr_e V2rlrrrrrlrr_ok

theorem V2rlrrrrrl_ok : V2rlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrrll_ok V2rlrrrrrl_e V2rlrrrrrlr_ok

theorem V2rlrrrrrrl_ok : V2rlrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrrrll_ok V2rlrrrrrrl_e V2rlrrrrrrlr_ok

theorem V2rlrrrrrrr_ok : V2rlrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrrrrl_ok V2rlrrrrrrr_e V2rlrrrrrrrr_ok

theorem V2rlrrrrrr_ok : V2rlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrrrl_ok V2rlrrrrrr_e V2rlrrrrrrr_ok

theorem V2rlrrrrr_ok : V2rlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrrl_ok V2rlrrrrr_e V2rlrrrrrr_ok

theorem V2rlrrrr_ok : V2rlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrrl_ok V2rlrrrr_e V2rlrrrrr_ok

theorem V2rlrrr_ok : V2rlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrrl_ok V2rlrrr_e V2rlrrrr_ok

theorem V2rlrr_ok : V2rlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrl_ok V2rlrr_e V2rlrrr_ok

theorem V2rlr_ok : V2rlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrl_ok V2rlr_e V2rlrr_ok

theorem V2rl_ok : V2rl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rll_ok V2rl_e V2rlr_ok

theorem V2rrlllllll_ok : V2rrlllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllllll_ok V2rrlllllll_e V2rrlllllllr_ok

theorem V2rrllllllr_ok : V2rrllllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllllrl_ok V2rrllllllr_e V2rrllllllrr_ok

theorem V2rrllllll_ok : V2rrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllllll_ok V2rrllllll_e V2rrllllllr_ok

theorem V2rrlllllrl_ok : V2rrlllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllllrll_ok V2rrlllllrl_e V2rrlllllrlr_ok

theorem V2rrlllllrr_ok : V2rrlllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllllrrl_ok V2rrlllllrr_e V2rrlllllrrr_ok

theorem V2rrlllllr_ok : V2rrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllllrl_ok V2rrlllllr_e V2rrlllllrr_ok

theorem V2rrlllll_ok : V2rrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllll_ok V2rrlllll_e V2rrlllllr_ok

theorem V2rrllllrll_ok : V2rrllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrlll_ok V2rrllllrll_e V2rrllllrllr_ok

theorem V2rrllllrlr_ok : V2rrllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrlrl_ok V2rrllllrlr_e V2rrllllrlrr_ok

theorem V2rrllllrl_ok : V2rrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrll_ok V2rrllllrl_e V2rrllllrlr_ok

theorem V2rrllllrrll_ok : V2rrllllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrrlll_ok V2rrllllrrll_e V2rrllllrrllr_ok

theorem V2rrllllrrl_ok : V2rrllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrrll_ok V2rrllllrrl_e V2rrllllrrlr_ok

theorem V2rrllllrrrl_ok : V2rrllllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrrrll_ok V2rrllllrrrl_e V2rrllllrrrlr_ok

theorem V2rrllllrrrr_ok : V2rrllllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrrrrl_ok V2rrllllrrrr_e V2rrllllrrrrr_ok

theorem V2rrllllrrr_ok : V2rrllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrrrl_ok V2rrllllrrr_e V2rrllllrrrr_ok

theorem V2rrllllrr_ok : V2rrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrrl_ok V2rrllllrr_e V2rrllllrrr_ok

theorem V2rrllllr_ok : V2rrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllllrl_ok V2rrllllr_e V2rrllllrr_ok

theorem V2rrllll_ok : V2rrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllll_ok V2rrllll_e V2rrllllr_ok

theorem V2rrlllrllll_ok : V2rrlllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrlllll_ok V2rrlllrllll_e V2rrlllrllllr_ok

theorem V2rrlllrlllr_ok : V2rrlllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrlllrl_ok V2rrlllrlllr_e V2rrlllrlllrr_ok

theorem V2rrlllrlll_ok : V2rrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrllll_ok V2rrlllrlll_e V2rrlllrlllr_ok

theorem V2rrlllrll_ok : V2rrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrlll_ok V2rrlllrll_e V2rrlllrllr_ok

theorem V2rrlllrl_ok : V2rrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrll_ok V2rrlllrl_e V2rrlllrlr_ok

theorem V2rrlllr_ok : V2rrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlllrl_ok V2rrlllr_e V2rrlllrr_ok

theorem V2rrlll_ok : V2rrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllll_ok V2rrlll_e V2rrlllr_ok

theorem V2rrllrlr_ok : V2rrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrlrl_ok V2rrllrlr_e V2rrllrlrr_ok

theorem V2rrllrl_ok : V2rrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrll_ok V2rrllrl_e V2rrllrlr_ok

theorem V2rrllrrlr_ok : V2rrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrrlrl_ok V2rrllrrlr_e V2rrllrrlrr_ok

theorem V2rrllrrl_ok : V2rrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrrll_ok V2rrllrrl_e V2rrllrrlr_ok

theorem V2rrllrrrl_ok : V2rrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrrrll_ok V2rrllrrrl_e V2rrllrrrlr_ok

theorem V2rrllrrrr_ok : V2rrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrrrrl_ok V2rrllrrrr_e V2rrllrrrrr_ok

theorem V2rrllrrr_ok : V2rrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrrrl_ok V2rrllrrr_e V2rrllrrrr_ok

theorem V2rrllrr_ok : V2rrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrrl_ok V2rrllrr_e V2rrllrrr_ok

theorem V2rrllr_ok : V2rrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrl_ok V2rrllr_e V2rrllrr_ok

theorem V2rrll_ok : V2rrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlll_ok V2rrll_e V2rrllr_ok

theorem V2rrlrllll_ok : V2rrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlllll_ok V2rrlrllll_e V2rrlrllllr_ok

theorem V2rrlrlllrl_ok : V2rrlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlllrll_ok V2rrlrlllrl_e V2rrlrlllrlr_ok

theorem V2rrlrlllrr_ok : V2rrlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlllrrl_ok V2rrlrlllrr_e V2rrlrlllrrr_ok

theorem V2rrlrlllr_ok : V2rrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlllrl_ok V2rrlrlllr_e V2rrlrlllrr_ok

theorem V2rrlrlll_ok : V2rrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrllll_ok V2rrlrlll_e V2rrlrlllr_ok

theorem V2rrlrllrll_ok : V2rrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrllrlll_ok V2rrlrllrll_e V2rrlrllrllr_ok

theorem V2rrlrllrlr_ok : V2rrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrllrlrl_ok V2rrlrllrlr_e V2rrlrllrlrr_ok

theorem V2rrlrllrl_ok : V2rrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrllrll_ok V2rrlrllrl_e V2rrlrllrlr_ok

theorem V2rrlrllrrl_ok : V2rrlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrllrrll_ok V2rrlrllrrl_e V2rrlrllrrlr_ok

theorem V2rrlrllrrr_ok : V2rrlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrllrrrl_ok V2rrlrllrrr_e V2rrlrllrrrr_ok

theorem V2rrlrllrr_ok : V2rrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrllrrl_ok V2rrlrllrr_e V2rrlrllrrr_ok

theorem V2rrlrllr_ok : V2rrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrllrl_ok V2rrlrllr_e V2rrlrllrr_ok

theorem V2rrlrll_ok : V2rrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlll_ok V2rrlrll_e V2rrlrllr_ok

theorem V2rrlrlrlll_ok : V2rrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrllll_ok V2rrlrlrlll_e V2rrlrlrlllr_ok

theorem V2rrlrlrllrl_ok : V2rrlrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrllrll_ok V2rrlrlrllrl_e V2rrlrlrllrlr_ok

theorem V2rrlrlrllr_ok : V2rrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrllrl_ok V2rrlrlrllr_e V2rrlrlrllrr_ok

theorem V2rrlrlrll_ok : V2rrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrlll_ok V2rrlrlrll_e V2rrlrlrllr_ok

theorem V2rrlrlrlrll_ok : V2rrlrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrlrlll_ok V2rrlrlrlrll_e V2rrlrlrlrllr_ok

theorem V2rrlrlrlrl_ok : V2rrlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrlrll_ok V2rrlrlrlrl_e V2rrlrlrlrlr_ok

theorem V2rrlrlrlrrl_ok : V2rrlrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrlrrll_ok V2rrlrlrlrrl_e V2rrlrlrlrrlr_ok

theorem V2rrlrlrlrr_ok : V2rrlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrlrrl_ok V2rrlrlrlrr_e V2rrlrlrlrrr_ok

theorem V2rrlrlrlr_ok : V2rrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrlrl_ok V2rrlrlrlr_e V2rrlrlrlrr_ok

theorem V2rrlrlrl_ok : V2rrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrll_ok V2rrlrlrl_e V2rrlrlrlr_ok

theorem V2rrlrlrrlll_ok : V2rrlrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrllll_ok V2rrlrlrrlll_e V2rrlrlrrlllr_ok

theorem V2rrlrlrrllr_ok : V2rrlrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrllrl_ok V2rrlrlrrllr_e V2rrlrlrrllrr_ok

theorem V2rrlrlrrll_ok : V2rrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrlll_ok V2rrlrlrrll_e V2rrlrlrrllr_ok

theorem V2rrlrlrrlrl_ok : V2rrlrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrlrll_ok V2rrlrlrrlrl_e V2rrlrlrrlrlr_ok

theorem V2rrlrlrrlrr_ok : V2rrlrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrlrrl_ok V2rrlrlrrlrr_e V2rrlrlrrlrrr_ok

theorem V2rrlrlrrlr_ok : V2rrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrlrl_ok V2rrlrlrrlr_e V2rrlrlrrlrr_ok

theorem V2rrlrlrrl_ok : V2rrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrll_ok V2rrlrlrrl_e V2rrlrlrrlr_ok

theorem V2rrlrlrrrll_ok : V2rrlrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrrlll_ok V2rrlrlrrrll_e V2rrlrlrrrllr_ok

theorem V2rrlrlrrrlr_ok : V2rrlrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrrlrl_ok V2rrlrlrrrlr_e V2rrlrlrrrlrr_ok

theorem V2rrlrlrrrl_ok : V2rrlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrrll_ok V2rrlrlrrrl_e V2rrlrlrrrlr_ok

theorem V2rrlrlrrrrl_ok : V2rrlrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrrrll_ok V2rrlrlrrrrl_e V2rrlrlrrrrlr_ok

theorem V2rrlrlrrrr_ok : V2rrlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrrrl_ok V2rrlrlrrrr_e V2rrlrlrrrrr_ok

theorem V2rrlrlrrr_ok : V2rrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrrl_ok V2rrlrlrrr_e V2rrlrlrrrr_ok

theorem V2rrlrlrr_ok : V2rrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrrl_ok V2rrlrlrr_e V2rrlrlrrr_ok

theorem V2rrlrlr_ok : V2rrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrlrl_ok V2rrlrlr_e V2rrlrlrr_ok

theorem V2rrlrl_ok : V2rrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrll_ok V2rrlrl_e V2rrlrlr_ok

theorem V2rrlrrl_ok : V2rrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrll_ok V2rrlrrl_e V2rrlrrlr_ok

theorem V2rrlrrrl_ok : V2rrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrll_ok V2rrlrrrl_e V2rrlrrrlr_ok

theorem V2rrlrrrrl_ok : V2rrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrrll_ok V2rrlrrrrl_e V2rrlrrrrlr_ok

theorem V2rrlrrrrr_ok : V2rrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrrrl_ok V2rrlrrrrr_e V2rrlrrrrrr_ok

theorem V2rrlrrrr_ok : V2rrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrrl_ok V2rrlrrrr_e V2rrlrrrrr_ok

theorem V2rrlrrr_ok : V2rrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrrl_ok V2rrlrrr_e V2rrlrrrr_ok

theorem V2rrlrr_ok : V2rrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrl_ok V2rrlrr_e V2rrlrrr_ok

theorem V2rrlr_ok : V2rrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrl_ok V2rrlr_e V2rrlrr_ok

theorem V2rrl_ok : V2rrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrll_ok V2rrl_e V2rrlr_ok

theorem V2rrrlllll_ok : V2rrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllllll_ok V2rrrlllll_e V2rrrlllllr_ok

theorem V2rrrllllrl_ok : V2rrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllllrll_ok V2rrrllllrl_e V2rrrllllrlr_ok

theorem V2rrrllllrr_ok : V2rrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllllrrl_ok V2rrrllllrr_e V2rrrllllrrr_ok

theorem V2rrrllllr_ok : V2rrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllllrl_ok V2rrrllllr_e V2rrrllllrr_ok

theorem V2rrrllll_ok : V2rrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlllll_ok V2rrrllll_e V2rrrllllr_ok

theorem V2rrrlllrll_ok : V2rrrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlllrlll_ok V2rrrlllrll_e V2rrrlllrllr_ok

theorem V2rrrlllrlr_ok : V2rrrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlllrlrl_ok V2rrrlllrlr_e V2rrrlllrlrr_ok

theorem V2rrrlllrl_ok : V2rrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlllrll_ok V2rrrlllrl_e V2rrrlllrlr_ok

theorem V2rrrlllrrl_ok : V2rrrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlllrrll_ok V2rrrlllrrl_e V2rrrlllrrlr_ok

theorem V2rrrlllrrr_ok : V2rrrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlllrrrl_ok V2rrrlllrrr_e V2rrrlllrrrr_ok

theorem V2rrrlllrr_ok : V2rrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlllrrl_ok V2rrrlllrr_e V2rrrlllrrr_ok

theorem V2rrrlllr_ok : V2rrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlllrl_ok V2rrrlllr_e V2rrrlllrr_ok

theorem V2rrrlll_ok : V2rrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllll_ok V2rrrlll_e V2rrrlllr_ok

theorem V2rrrllrlll_ok : V2rrrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrllll_ok V2rrrllrlll_e V2rrrllrlllr_ok

theorem V2rrrllrllrl_ok : V2rrrllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrllrll_ok V2rrrllrllrl_e V2rrrllrllrlr_ok

theorem V2rrrllrllr_ok : V2rrrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrllrl_ok V2rrrllrllr_e V2rrrllrllrr_ok

theorem V2rrrllrll_ok : V2rrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrlll_ok V2rrrllrll_e V2rrrllrllr_ok

theorem V2rrrllrlrll_ok : V2rrrllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrlrlll_ok V2rrrllrlrll_e V2rrrllrlrllr_ok

theorem V2rrrllrlrl_ok : V2rrrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrlrll_ok V2rrrllrlrl_e V2rrrllrlrlr_ok

theorem V2rrrllrlrrl_ok : V2rrrllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrlrrll_ok V2rrrllrlrrl_e V2rrrllrlrrlr_ok

theorem V2rrrllrlrrr_ok : V2rrrllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrlrrrl_ok V2rrrllrlrrr_e V2rrrllrlrrrr_ok

theorem V2rrrllrlrr_ok : V2rrrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrlrrl_ok V2rrrllrlrr_e V2rrrllrlrrr_ok

theorem V2rrrllrlr_ok : V2rrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrlrl_ok V2rrrllrlr_e V2rrrllrlrr_ok

theorem V2rrrllrl_ok : V2rrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrll_ok V2rrrllrl_e V2rrrllrlr_ok

theorem V2rrrllrrlll_ok : V2rrrllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrllll_ok V2rrrllrrlll_e V2rrrllrrlllr_ok

theorem V2rrrllrrllr_ok : V2rrrllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrllrl_ok V2rrrllrrllr_e V2rrrllrrllrr_ok

theorem V2rrrllrrll_ok : V2rrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrlll_ok V2rrrllrrll_e V2rrrllrrllr_ok

theorem V2rrrllrrlrl_ok : V2rrrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrlrll_ok V2rrrllrrlrl_e V2rrrllrrlrlr_ok

theorem V2rrrllrrlrr_ok : V2rrrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrlrrl_ok V2rrrllrrlrr_e V2rrrllrrlrrr_ok

theorem V2rrrllrrlr_ok : V2rrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrlrl_ok V2rrrllrrlr_e V2rrrllrrlrr_ok

theorem V2rrrllrrl_ok : V2rrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrll_ok V2rrrllrrl_e V2rrrllrrlr_ok

theorem V2rrrllrrrll_ok : V2rrrllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrrlll_ok V2rrrllrrrll_e V2rrrllrrrllr_ok

theorem V2rrrllrrrlrl_ok : V2rrrllrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrrlrll_ok V2rrrllrrrlrl_e (KTree.All_leaf _)

theorem V2rrrllrrrlr_ok : V2rrrllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrrlrl_ok V2rrrllrrrlr_e V2rrrllrrrlrr_ok

theorem V2rrrllrrrl_ok : V2rrrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrrll_ok V2rrrllrrrl_e V2rrrllrrrlr_ok

theorem V2rrrllrrr_ok : V2rrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrrl_ok V2rrrllrrr_e V2rrrllrrrr_ok

theorem V2rrrllrr_ok : V2rrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrrl_ok V2rrrllrr_e V2rrrllrrr_ok

theorem V2rrrllr_ok : V2rrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllrl_ok V2rrrllr_e V2rrrllrr_ok

theorem V2rrrll_ok : V2rrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlll_ok V2rrrll_e V2rrrllr_ok

theorem V2rrrlrlr_ok : V2rrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrlrl_ok V2rrrlrlr_e V2rrrlrlrr_ok

theorem V2rrrlrl_ok : V2rrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrll_ok V2rrrlrl_e V2rrrlrlr_ok

theorem V2rrrlrrll_ok : V2rrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrlll_ok V2rrrlrrll_e V2rrrlrrllr_ok

theorem V2rrrlrrlr_ok : V2rrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrlrl_ok V2rrrlrrlr_e V2rrrlrrlrr_ok

theorem V2rrrlrrl_ok : V2rrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrll_ok V2rrrlrrl_e V2rrrlrrlr_ok

theorem V2rrrlrrrlr_ok : V2rrrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrlrl_ok V2rrrlrrrlr_e V2rrrlrrrlrr_ok

theorem V2rrrlrrrl_ok : V2rrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrll_ok V2rrrlrrrl_e V2rrrlrrrlr_ok

theorem V2rrrlrrrrl_ok : V2rrrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrrll_ok V2rrrlrrrrl_e V2rrrlrrrrlr_ok

theorem V2rrrlrrrrr_ok : V2rrrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrrrl_ok V2rrrlrrrrr_e V2rrrlrrrrrr_ok

theorem V2rrrlrrrr_ok : V2rrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrrl_ok V2rrrlrrrr_e V2rrrlrrrrr_ok

theorem V2rrrlrrr_ok : V2rrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrrl_ok V2rrrlrrr_e V2rrrlrrrr_ok

theorem V2rrrlrr_ok : V2rrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrl_ok V2rrrlrr_e V2rrrlrrr_ok

theorem V2rrrlr_ok : V2rrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrl_ok V2rrrlr_e V2rrrlrr_ok

theorem V2rrrl_ok : V2rrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrll_ok V2rrrl_e V2rrrlr_ok

theorem V2rrrrlllll_ok : V2rrrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllllll_ok V2rrrrlllll_e V2rrrrlllllr_ok

theorem V2rrrrllllr_ok : V2rrrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllllrl_ok V2rrrrllllr_e V2rrrrllllrr_ok

theorem V2rrrrllll_ok : V2rrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlllll_ok V2rrrrllll_e V2rrrrllllr_ok

theorem V2rrrrlllrll_ok : V2rrrrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlllrlll_ok V2rrrrlllrll_e V2rrrrlllrllr_ok

theorem V2rrrrlllrl_ok : V2rrrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlllrll_ok V2rrrrlllrl_e V2rrrrlllrlr_ok

theorem V2rrrrlllrrl_ok : V2rrrrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlllrrll_ok V2rrrrlllrrl_e V2rrrrlllrrlr_ok

theorem V2rrrrlllrrr_ok : V2rrrrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlllrrrl_ok V2rrrrlllrrr_e V2rrrrlllrrrr_ok

theorem V2rrrrlllrr_ok : V2rrrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlllrrl_ok V2rrrrlllrr_e V2rrrrlllrrr_ok

theorem V2rrrrlllr_ok : V2rrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlllrl_ok V2rrrrlllr_e V2rrrrlllrr_ok

theorem V2rrrrlll_ok : V2rrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllll_ok V2rrrrlll_e V2rrrrlllr_ok

theorem V2rrrrllrlll_ok : V2rrrrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrllll_ok V2rrrrllrlll_e V2rrrrllrlllr_ok

theorem V2rrrrllrllr_ok : V2rrrrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrllrl_ok V2rrrrllrllr_e V2rrrrllrllrr_ok

theorem V2rrrrllrll_ok : V2rrrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrlll_ok V2rrrrllrll_e V2rrrrllrllr_ok

theorem V2rrrrllrlrl_ok : V2rrrrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrlrll_ok V2rrrrllrlrl_e V2rrrrllrlrlr_ok

theorem V2rrrrllrlrr_ok : V2rrrrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrlrrl_ok V2rrrrllrlrr_e V2rrrrllrlrrr_ok

theorem V2rrrrllrlr_ok : V2rrrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrlrl_ok V2rrrrllrlr_e V2rrrrllrlrr_ok

theorem V2rrrrllrl_ok : V2rrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrll_ok V2rrrrllrl_e V2rrrrllrlr_ok

theorem V2rrrrllrrllr_ok : V2rrrrllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrrllrl_ok V2rrrrllrrllr_e (KTree.All_leaf _)

theorem V2rrrrllrrll_ok : V2rrrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrrlll_ok V2rrrrllrrll_e V2rrrrllrrllr_ok

theorem V2rrrrllrrlrl_ok : V2rrrrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrrlrll_ok V2rrrrllrrlrl_e (KTree.All_leaf _)

theorem V2rrrrllrrlr_ok : V2rrrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrrlrl_ok V2rrrrllrrlr_e V2rrrrllrrlrr_ok

theorem V2rrrrllrrl_ok : V2rrrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrrll_ok V2rrrrllrrl_e V2rrrrllrrlr_ok

theorem V2rrrrllrr_ok : V2rrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrrl_ok V2rrrrllrr_e V2rrrrllrrr_ok

theorem V2rrrrllr_ok : V2rrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrllrl_ok V2rrrrllr_e V2rrrrllrr_ok

theorem V2rrrrll_ok : V2rrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlll_ok V2rrrrll_e V2rrrrllr_ok

theorem V2rrrrlrrl_ok : V2rrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrrll_ok V2rrrrlrrl_e V2rrrrlrrlr_ok

theorem V2rrrrlrrrr_ok : V2rrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrrrrl_ok V2rrrrlrrrr_e V2rrrrlrrrrr_ok

theorem V2rrrrlrrr_ok : V2rrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrrrl_ok V2rrrrlrrr_e V2rrrrlrrrr_ok

theorem V2rrrrlrr_ok : V2rrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrrl_ok V2rrrrlrr_e V2rrrrlrrr_ok

theorem V2rrrrlr_ok : V2rrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrl_ok V2rrrrlr_e V2rrrrlrr_ok

theorem V2rrrrl_ok : V2rrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrll_ok V2rrrrl_e V2rrrrlr_ok

theorem V2rrrrrllll_ok : V2rrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlllll_ok V2rrrrrllll_e V2rrrrrllllr_ok

theorem V2rrrrrlllr_ok : V2rrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlllrl_ok V2rrrrrlllr_e V2rrrrrlllrr_ok

theorem V2rrrrrlll_ok : V2rrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllll_ok V2rrrrrlll_e V2rrrrrlllr_ok

theorem V2rrrrrllrl_ok : V2rrrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllrll_ok V2rrrrrllrl_e V2rrrrrllrlr_ok

theorem V2rrrrrllrrl_ok : V2rrrrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllrrll_ok V2rrrrrllrrl_e V2rrrrrllrrlr_ok

theorem V2rrrrrllrr_ok : V2rrrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllrrl_ok V2rrrrrllrr_e V2rrrrrllrrr_ok

theorem V2rrrrrllr_ok : V2rrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrllrl_ok V2rrrrrllr_e V2rrrrrllrr_ok

theorem V2rrrrrll_ok : V2rrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlll_ok V2rrrrrll_e V2rrrrrllr_ok

theorem V2rrrrrlrlll_ok : V2rrrrrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrllll_ok V2rrrrrlrlll_e V2rrrrrlrlllr_ok

theorem V2rrrrrlrllr_ok : V2rrrrrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrllrl_ok V2rrrrrlrllr_e V2rrrrrlrllrr_ok

theorem V2rrrrrlrll_ok : V2rrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrlll_ok V2rrrrrlrll_e V2rrrrrlrllr_ok

theorem V2rrrrrlrlrl_ok : V2rrrrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrlrll_ok V2rrrrrlrlrl_e V2rrrrrlrlrlr_ok

theorem V2rrrrrlrlrr_ok : V2rrrrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrlrrl_ok V2rrrrrlrlrr_e V2rrrrrlrlrrr_ok

theorem V2rrrrrlrlr_ok : V2rrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrlrl_ok V2rrrrrlrlr_e V2rrrrrlrlrr_ok

theorem V2rrrrrlrl_ok : V2rrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrll_ok V2rrrrrlrl_e V2rrrrrlrlr_ok

theorem V2rrrrrlrrll_ok : V2rrrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrlll_ok V2rrrrrlrrll_e V2rrrrrlrrllr_ok

theorem V2rrrrrlrrlrl_ok : V2rrrrrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrlrll_ok V2rrrrrlrrlrl_e (KTree.All_leaf _)

theorem V2rrrrrlrrlr_ok : V2rrrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrlrl_ok V2rrrrrlrrlr_e V2rrrrrlrrlrr_ok

theorem V2rrrrrlrrl_ok : V2rrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrll_ok V2rrrrrlrrl_e V2rrrrrlrrlr_ok

theorem V2rrrrrlrrrll_ok : V2rrrrrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrrlll_ok V2rrrrrlrrrll_e (KTree.All_leaf _)

theorem V2rrrrrlrrrlr_ok : V2rrrrrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrrlrl_ok V2rrrrrlrrrlr_e (KTree.All_leaf _)

theorem V2rrrrrlrrrl_ok : V2rrrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrrll_ok V2rrrrrlrrrl_e V2rrrrrlrrrlr_ok

theorem V2rrrrrlrrr_ok : V2rrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrrl_ok V2rrrrrlrrr_e V2rrrrrlrrrr_ok

theorem V2rrrrrlrr_ok : V2rrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrrl_ok V2rrrrrlrr_e V2rrrrrlrrr_ok

theorem V2rrrrrlr_ok : V2rrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrlrl_ok V2rrrrrlr_e V2rrrrrlrr_ok

theorem V2rrrrrl_ok : V2rrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrll_ok V2rrrrrl_e V2rrrrrlr_ok

theorem V2rrrrrrlrr_ok : V2rrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrlrrl_ok V2rrrrrrlrr_e V2rrrrrrlrrr_ok

theorem V2rrrrrrlr_ok : V2rrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrlrl_ok V2rrrrrrlr_e V2rrrrrrlrr_ok

theorem V2rrrrrrl_ok : V2rrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrll_ok V2rrrrrrl_e V2rrrrrrlr_ok

theorem V2rrrrrrrll_ok : V2rrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrlll_ok V2rrrrrrrll_e V2rrrrrrrllr_ok

theorem V2rrrrrrrlrl_ok : V2rrrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrlrll_ok V2rrrrrrrlrl_e V2rrrrrrrlrlr_ok

theorem V2rrrrrrrlrr_ok : V2rrrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrlrrl_ok V2rrrrrrrlrr_e V2rrrrrrrlrrr_ok

theorem V2rrrrrrrlr_ok : V2rrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrlrl_ok V2rrrrrrrlr_e V2rrrrrrrlrr_ok

theorem V2rrrrrrrl_ok : V2rrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrll_ok V2rrrrrrrl_e V2rrrrrrrlr_ok

theorem V2rrrrrrrrll_ok : V2rrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrlll_ok V2rrrrrrrrll_e V2rrrrrrrrllr_ok

theorem V2rrrrrrrrlr_ok : V2rrrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrlrl_ok V2rrrrrrrrlr_e V2rrrrrrrrlrr_ok

theorem V2rrrrrrrrl_ok : V2rrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrll_ok V2rrrrrrrrl_e V2rrrrrrrrlr_ok

theorem V2rrrrrrrrrll_ok : V2rrrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrrlll_ok V2rrrrrrrrrll_e (KTree.All_leaf _)

theorem V2rrrrrrrrrl_ok : V2rrrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrrll_ok V2rrrrrrrrrl_e V2rrrrrrrrrlr_ok

theorem V2rrrrrrrrrrl_ok : V2rrrrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrrrll_ok V2rrrrrrrrrrl_e (KTree.All_leaf _)

theorem V2rrrrrrrrrr_ok : V2rrrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrrrl_ok V2rrrrrrrrrr_e V2rrrrrrrrrrr_ok

theorem V2rrrrrrrrr_ok : V2rrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrrl_ok V2rrrrrrrrr_e V2rrrrrrrrrr_ok

theorem V2rrrrrrrr_ok : V2rrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrrl_ok V2rrrrrrrr_e V2rrrrrrrrr_ok

theorem V2rrrrrrr_ok : V2rrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrrl_ok V2rrrrrrr_e V2rrrrrrrr_ok

theorem V2rrrrrr_ok : V2rrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrl_ok V2rrrrrr_e V2rrrrrrr_ok

theorem V2rrrrr_ok : V2rrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrl_ok V2rrrrr_e V2rrrrrr_ok

theorem V2rrrr_ok : V2rrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrl_ok V2rrrr_e V2rrrrr_ok

theorem V2rrr_ok : V2rrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrl_ok V2rrr_e V2rrrr_ok

theorem V2rr_ok : V2rr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrl_ok V2rr_e V2rrr_ok

theorem V2r_ok : V2r.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rl_ok V2r_e V2rr_ok

theorem V2_ok : V2.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2l_ok V2_e V2r_ok

theorem V3lllr_ok : V3lllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lllrl_ok V3lllr_e V3lllrr_ok

theorem V3lll_ok : V3lll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3llll_ok V3lll_e V3lllr_ok

theorem V3llrllr_ok : V3llrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3llrllrl_ok V3llrllr_e V3llrllrr_ok

theorem V3llrll_ok : V3llrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3llrlll_ok V3llrll_e V3llrllr_ok

theorem V3llrlrl_ok : V3llrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3llrlrll_ok V3llrlrl_e V3llrlrlr_ok

theorem V3llrlr_ok : V3llrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3llrlrl_ok V3llrlr_e V3llrlrr_ok

theorem V3llrl_ok : V3llrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3llrll_ok V3llrl_e V3llrlr_ok

theorem V3llrrl_ok : V3llrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3llrrll_ok V3llrrl_e V3llrrlr_ok

theorem V3llrrrl_ok : V3llrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3llrrrll_ok V3llrrrl_e V3llrrrlr_ok

theorem V3llrrrr_ok : V3llrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3llrrrrl_ok V3llrrrr_e V3llrrrrr_ok

theorem V3llrrr_ok : V3llrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3llrrrl_ok V3llrrr_e V3llrrrr_ok

theorem V3llrr_ok : V3llrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3llrrl_ok V3llrr_e V3llrrr_ok

theorem V3llr_ok : V3llr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3llrl_ok V3llr_e V3llrr_ok

theorem V3ll_ok : V3ll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lll_ok V3ll_e V3llr_ok

theorem V3lrlllll_ok : V3lrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrllllll_ok V3lrlllll_e V3lrlllllr_ok

theorem V3lrllllr_ok : V3lrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrllllrl_ok V3lrllllr_e V3lrllllrr_ok

theorem V3lrllll_ok : V3lrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlllll_ok V3lrllll_e V3lrllllr_ok

theorem V3lrlllrl_ok : V3lrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlllrll_ok V3lrlllrl_e V3lrlllrlr_ok

theorem V3lrlllrrl_ok : V3lrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlllrrll_ok V3lrlllrrl_e V3lrlllrrlr_ok

theorem V3lrlllrr_ok : V3lrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlllrrl_ok V3lrlllrr_e V3lrlllrrr_ok

theorem V3lrlllr_ok : V3lrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlllrl_ok V3lrlllr_e V3lrlllrr_ok

theorem V3lrlll_ok : V3lrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrllll_ok V3lrlll_e V3lrlllr_ok

theorem V3lrll_ok : V3lrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlll_ok V3lrll_e V3lrllr_ok

theorem V3lrlrll_ok : V3lrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrlll_ok V3lrlrll_e V3lrlrllr_ok

theorem V3lrlrlrr_ok : V3lrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrlrrl_ok V3lrlrlrr_e V3lrlrlrrr_ok

theorem V3lrlrlr_ok : V3lrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrlrl_ok V3lrlrlr_e V3lrlrlrr_ok

theorem V3lrlrl_ok : V3lrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrll_ok V3lrlrl_e V3lrlrlr_ok

theorem V3lrlrrll_ok : V3lrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrrlll_ok V3lrlrrll_e V3lrlrrllr_ok

theorem V3lrlrrlr_ok : V3lrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrrlrl_ok V3lrlrrlr_e V3lrlrrlrr_ok

theorem V3lrlrrl_ok : V3lrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrrll_ok V3lrlrrl_e V3lrlrrlr_ok

theorem V3lrlrrrlr_ok : V3lrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrrrlrl_ok V3lrlrrrlr_e V3lrlrrrlrr_ok

theorem V3lrlrrrl_ok : V3lrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrrrll_ok V3lrlrrrl_e V3lrlrrrlr_ok

theorem V3lrlrrrrl_ok : V3lrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrrrrll_ok V3lrlrrrrl_e V3lrlrrrrlr_ok

theorem V3lrlrrrrr_ok : V3lrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrrrrrl_ok V3lrlrrrrr_e V3lrlrrrrrr_ok

theorem V3lrlrrrr_ok : V3lrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrrrrl_ok V3lrlrrrr_e V3lrlrrrrr_ok

theorem V3lrlrrr_ok : V3lrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrrrl_ok V3lrlrrr_e V3lrlrrrr_ok

theorem V3lrlrr_ok : V3lrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrrl_ok V3lrlrr_e V3lrlrrr_ok

theorem V3lrlr_ok : V3lrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrlrl_ok V3lrlr_e V3lrlrr_ok

theorem V3lrl_ok : V3lrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrll_ok V3lrl_e V3lrlr_ok

theorem V3lrrlllll_ok : V3lrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrllllll_ok V3lrrlllll_e V3lrrlllllr_ok

theorem V3lrrllllr_ok : V3lrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrllllrl_ok V3lrrllllr_e V3lrrllllrr_ok

theorem V3lrrllll_ok : V3lrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrlllll_ok V3lrrllll_e V3lrrllllr_ok

theorem V3lrrlll_ok : V3lrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrllll_ok V3lrrlll_e V3lrrlllr_ok

theorem V3lrrll_ok : V3lrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrlll_ok V3lrrll_e V3lrrllr_ok

theorem V3lrrlrl_ok : V3lrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrlrll_ok V3lrrlrl_e V3lrrlrlr_ok

theorem V3lrrlrrr_ok : V3lrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrlrrrl_ok V3lrrlrrr_e V3lrrlrrrr_ok

theorem V3lrrlrr_ok : V3lrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrlrrl_ok V3lrrlrr_e V3lrrlrrr_ok

theorem V3lrrlr_ok : V3lrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrlrl_ok V3lrrlr_e V3lrrlrr_ok

theorem V3lrrl_ok : V3lrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrll_ok V3lrrl_e V3lrrlr_ok

theorem V3lrrrlll_ok : V3lrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrllll_ok V3lrrrlll_e V3lrrrlllr_ok

theorem V3lrrrllr_ok : V3lrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrllrl_ok V3lrrrllr_e V3lrrrllrr_ok

theorem V3lrrrll_ok : V3lrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrlll_ok V3lrrrll_e V3lrrrllr_ok

theorem V3lrrrlrll_ok : V3lrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrlrlll_ok V3lrrrlrll_e V3lrrrlrllr_ok

theorem V3lrrrlrlr_ok : V3lrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrlrlrl_ok V3lrrrlrlr_e V3lrrrlrlrr_ok

theorem V3lrrrlrl_ok : V3lrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrlrll_ok V3lrrrlrl_e V3lrrrlrlr_ok

theorem V3lrrrlrrl_ok : V3lrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrlrrll_ok V3lrrrlrrl_e V3lrrrlrrlr_ok

theorem V3lrrrlrrr_ok : V3lrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrlrrrl_ok V3lrrrlrrr_e V3lrrrlrrrr_ok

theorem V3lrrrlrr_ok : V3lrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrlrrl_ok V3lrrrlrr_e V3lrrrlrrr_ok

theorem V3lrrrlr_ok : V3lrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrlrl_ok V3lrrrlr_e V3lrrrlrr_ok

theorem V3lrrrl_ok : V3lrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrll_ok V3lrrrl_e V3lrrrlr_ok

theorem V3lrrrrlll_ok : V3lrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrrllll_ok V3lrrrrlll_e V3lrrrrlllr_ok

theorem V3lrrrrllr_ok : V3lrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrrllrl_ok V3lrrrrllr_e V3lrrrrllrr_ok

theorem V3lrrrrll_ok : V3lrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrrlll_ok V3lrrrrll_e V3lrrrrllr_ok

theorem V3lrrrrlrl_ok : V3lrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrrlrll_ok V3lrrrrlrl_e V3lrrrrlrlr_ok

theorem V3lrrrrlrrr_ok : V3lrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrrlrrrl_ok V3lrrrrlrrr_e V3lrrrrlrrrr_ok

theorem V3lrrrrlrr_ok : V3lrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrrlrrl_ok V3lrrrrlrr_e V3lrrrrlrrr_ok

theorem V3lrrrrlr_ok : V3lrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrrlrl_ok V3lrrrrlr_e V3lrrrrlrr_ok

theorem V3lrrrrl_ok : V3lrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrrll_ok V3lrrrrl_e V3lrrrrlr_ok

theorem V3lrrrrrlll_ok : V3lrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrrrllll_ok V3lrrrrrlll_e V3lrrrrrlllr_ok

theorem V3lrrrrrll_ok : V3lrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrrrlll_ok V3lrrrrrll_e V3lrrrrrllr_ok

theorem V3lrrrrrl_ok : V3lrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrrrll_ok V3lrrrrrl_e V3lrrrrrlr_ok

theorem V3lrrrrr_ok : V3lrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrrrl_ok V3lrrrrr_e V3lrrrrrr_ok

theorem V3lrrrr_ok : V3lrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrrl_ok V3lrrrr_e V3lrrrrr_ok

theorem V3lrrr_ok : V3lrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrl_ok V3lrrr_e V3lrrrr_ok

theorem V3lrr_ok : V3lrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrl_ok V3lrr_e V3lrrr_ok

theorem V3lr_ok : V3lr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrl_ok V3lr_e V3lrr_ok

theorem V3l_ok : V3l.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3ll_ok V3l_e V3lr_ok

theorem V3rllllrr_ok : V3rllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllllrrl_ok V3rllllrr_e V3rllllrrr_ok

theorem V3rllllr_ok : V3rllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllllrl_ok V3rllllr_e V3rllllrr_ok

theorem V3rllll_ok : V3rllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllll_ok V3rllll_e V3rllllr_ok

theorem V3rlllrll_ok : V3rlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllrlll_ok V3rlllrll_e V3rlllrllr_ok

theorem V3rlllrlr_ok : V3rlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllrlrl_ok V3rlllrlr_e V3rlllrlrr_ok

theorem V3rlllrl_ok : V3rlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllrll_ok V3rlllrl_e V3rlllrlr_ok

theorem V3rlllrrll_ok : V3rlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllrrlll_ok V3rlllrrll_e V3rlllrrllr_ok

theorem V3rlllrrlr_ok : V3rlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllrrlrl_ok V3rlllrrlr_e V3rlllrrlrr_ok

theorem V3rlllrrl_ok : V3rlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllrrll_ok V3rlllrrl_e V3rlllrrlr_ok

theorem V3rlllrrrl_ok : V3rlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllrrrll_ok V3rlllrrrl_e V3rlllrrrlr_ok

theorem V3rlllrrrr_ok : V3rlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllrrrrl_ok V3rlllrrrr_e V3rlllrrrrr_ok

theorem V3rlllrrr_ok : V3rlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllrrrl_ok V3rlllrrr_e V3rlllrrrr_ok

theorem V3rlllrr_ok : V3rlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllrrl_ok V3rlllrr_e V3rlllrrr_ok

theorem V3rlllr_ok : V3rlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllrl_ok V3rlllr_e V3rlllrr_ok

theorem V3rlll_ok : V3rlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllll_ok V3rlll_e V3rlllr_ok

theorem V3rllrllll_ok : V3rllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrlllll_ok V3rllrllll_e V3rllrllllr_ok

theorem V3rllrlllr_ok : V3rllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrlllrl_ok V3rllrlllr_e V3rllrlllrr_ok

theorem V3rllrlll_ok : V3rllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrllll_ok V3rllrlll_e V3rllrlllr_ok

theorem V3rllrllrl_ok : V3rllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrllrll_ok V3rllrllrl_e V3rllrllrlr_ok

theorem V3rllrllrrl_ok : V3rllrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrllrrll_ok V3rllrllrrl_e V3rllrllrrlr_ok

theorem V3rllrllrrr_ok : V3rllrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrllrrrl_ok V3rllrllrrr_e V3rllrllrrrr_ok

theorem V3rllrllrr_ok : V3rllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrllrrl_ok V3rllrllrr_e V3rllrllrrr_ok

theorem V3rllrllr_ok : V3rllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrllrl_ok V3rllrllr_e V3rllrllrr_ok

theorem V3rllrll_ok : V3rllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrlll_ok V3rllrll_e V3rllrllr_ok

theorem V3rllrlrlll_ok : V3rllrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrlrllll_ok V3rllrlrlll_e V3rllrlrlllr_ok

theorem V3rllrlrllr_ok : V3rllrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrlrllrl_ok V3rllrlrllr_e V3rllrlrllrr_ok

theorem V3rllrlrll_ok : V3rllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrlrlll_ok V3rllrlrll_e V3rllrlrllr_ok

theorem V3rllrlrlrl_ok : V3rllrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrlrlrll_ok V3rllrlrlrl_e V3rllrlrlrlr_ok

theorem V3rllrlrlrr_ok : V3rllrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrlrlrrl_ok V3rllrlrlrr_e V3rllrlrlrrr_ok

theorem V3rllrlrlr_ok : V3rllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrlrlrl_ok V3rllrlrlr_e V3rllrlrlrr_ok

theorem V3rllrlrl_ok : V3rllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrlrll_ok V3rllrlrl_e V3rllrlrlr_ok

theorem V3rllrlrrll_ok : V3rllrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrlrrlll_ok V3rllrlrrll_e V3rllrlrrllr_ok

theorem V3rllrlrrl_ok : V3rllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrlrrll_ok V3rllrlrrl_e V3rllrlrrlr_ok

theorem V3rllrlrr_ok : V3rllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrlrrl_ok V3rllrlrr_e V3rllrlrrr_ok

theorem V3rllrlr_ok : V3rllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrlrl_ok V3rllrlr_e V3rllrlrr_ok

theorem V3rllrl_ok : V3rllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrll_ok V3rllrl_e V3rllrlr_ok

theorem V3rllrrrr_ok : V3rllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrrrrl_ok V3rllrrrr_e V3rllrrrrr_ok

theorem V3rllrrr_ok : V3rllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrrrl_ok V3rllrrr_e V3rllrrrr_ok

theorem V3rllrr_ok : V3rllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrrl_ok V3rllrr_e V3rllrrr_ok

theorem V3rllr_ok : V3rllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrl_ok V3rllr_e V3rllrr_ok

theorem V3rll_ok : V3rll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlll_ok V3rll_e V3rllr_ok

theorem V3rlrllll_ok : V3rlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlllll_ok V3rlrllll_e V3rlrllllr_ok

theorem V3rlrlllrr_ok : V3rlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlllrrl_ok V3rlrlllrr_e V3rlrlllrrr_ok

theorem V3rlrlllr_ok : V3rlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlllrl_ok V3rlrlllr_e V3rlrlllrr_ok

theorem V3rlrlll_ok : V3rlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrllll_ok V3rlrlll_e V3rlrlllr_ok

theorem V3rlrllrll_ok : V3rlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrllrlll_ok V3rlrllrll_e V3rlrllrllr_ok

theorem V3rlrllrlr_ok : V3rlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrllrlrl_ok V3rlrllrlr_e V3rlrllrlrr_ok

theorem V3rlrllrl_ok : V3rlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrllrll_ok V3rlrllrl_e V3rlrllrlr_ok

theorem V3rlrllrrl_ok : V3rlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrllrrll_ok V3rlrllrrl_e V3rlrllrrlr_ok

theorem V3rlrllrrr_ok : V3rlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrllrrrl_ok V3rlrllrrr_e V3rlrllrrrr_ok

theorem V3rlrllrr_ok : V3rlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrllrrl_ok V3rlrllrr_e V3rlrllrrr_ok

theorem V3rlrllr_ok : V3rlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrllrl_ok V3rlrllr_e V3rlrllrr_ok

theorem V3rlrll_ok : V3rlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlll_ok V3rlrll_e V3rlrllr_ok

theorem V3rlrlrlllr_ok : V3rlrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrlllrl_ok V3rlrlrlllr_e V3rlrlrlllrr_ok

theorem V3rlrlrlll_ok : V3rlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrllll_ok V3rlrlrlll_e V3rlrlrlllr_ok

theorem V3rlrlrllrl_ok : V3rlrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrllrll_ok V3rlrlrllrl_e V3rlrlrllrlr_ok

theorem V3rlrlrllrr_ok : V3rlrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrllrrl_ok V3rlrlrllrr_e V3rlrlrllrrr_ok

theorem V3rlrlrllr_ok : V3rlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrllrl_ok V3rlrlrllr_e V3rlrlrllrr_ok

theorem V3rlrlrll_ok : V3rlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrlll_ok V3rlrlrll_e V3rlrlrllr_ok

theorem V3rlrlrlrll_ok : V3rlrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrlrlll_ok V3rlrlrlrll_e V3rlrlrlrllr_ok

theorem V3rlrlrlrlr_ok : V3rlrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrlrlrl_ok V3rlrlrlrlr_e V3rlrlrlrlrr_ok

theorem V3rlrlrlrl_ok : V3rlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrlrll_ok V3rlrlrlrl_e V3rlrlrlrlr_ok

theorem V3rlrlrlrrl_ok : V3rlrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrlrrll_ok V3rlrlrlrrl_e V3rlrlrlrrlr_ok

theorem V3rlrlrlrrr_ok : V3rlrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrlrrrl_ok V3rlrlrlrrr_e V3rlrlrlrrrr_ok

theorem V3rlrlrlrr_ok : V3rlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrlrrl_ok V3rlrlrlrr_e V3rlrlrlrrr_ok

theorem V3rlrlrlr_ok : V3rlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrlrl_ok V3rlrlrlr_e V3rlrlrlrr_ok

theorem V3rlrlrl_ok : V3rlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrll_ok V3rlrlrl_e V3rlrlrlr_ok

theorem V3rlrlrrlll_ok : V3rlrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrllll_ok V3rlrlrrlll_e V3rlrlrrlllr_ok

theorem V3rlrlrrllr_ok : V3rlrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrllrl_ok V3rlrlrrllr_e V3rlrlrrllrr_ok

theorem V3rlrlrrll_ok : V3rlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrlll_ok V3rlrlrrll_e V3rlrlrrllr_ok

theorem V3rlrlrrlrl_ok : V3rlrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrlrll_ok V3rlrlrrlrl_e V3rlrlrrlrlr_ok

theorem V3rlrlrrlrr_ok : V3rlrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrlrrl_ok V3rlrlrrlrr_e V3rlrlrrlrrr_ok

theorem V3rlrlrrlr_ok : V3rlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrlrl_ok V3rlrlrrlr_e V3rlrlrrlrr_ok

theorem V3rlrlrrl_ok : V3rlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrll_ok V3rlrlrrl_e V3rlrlrrlr_ok

theorem V3rlrlrrrlll_ok : V3rlrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrrllll_ok V3rlrlrrrlll_e V3rlrlrrrlllr_ok

theorem V3rlrlrrrll_ok : V3rlrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrrlll_ok V3rlrlrrrll_e V3rlrlrrrllr_ok

theorem V3rlrlrrrlrl_ok : V3rlrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrrlrll_ok V3rlrlrrrlrl_e V3rlrlrrrlrlr_ok

theorem V3rlrlrrrlr_ok : V3rlrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrrlrl_ok V3rlrlrrrlr_e V3rlrlrrrlrr_ok

theorem V3rlrlrrrl_ok : V3rlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrrll_ok V3rlrlrrrl_e V3rlrlrrrlr_ok

theorem V3rlrlrrr_ok : V3rlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrrl_ok V3rlrlrrr_e V3rlrlrrrr_ok

theorem V3rlrlrr_ok : V3rlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrrl_ok V3rlrlrr_e V3rlrlrrr_ok

theorem V3rlrlr_ok : V3rlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrl_ok V3rlrlr_e V3rlrlrr_ok

theorem V3rlrl_ok : V3rlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrll_ok V3rlrl_e V3rlrlr_ok

theorem V3rlrrlrr_ok : V3rlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrlrrl_ok V3rlrrlrr_e V3rlrrlrrr_ok

theorem V3rlrrlr_ok : V3rlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrlrl_ok V3rlrrlr_e V3rlrrlrr_ok

theorem V3rlrrl_ok : V3rlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrll_ok V3rlrrl_e V3rlrrlr_ok

theorem V3rlrrrllr_ok : V3rlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrllrl_ok V3rlrrrllr_e V3rlrrrllrr_ok

theorem V3rlrrrll_ok : V3rlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrlll_ok V3rlrrrll_e V3rlrrrllr_ok

theorem V3rlrrrlrl_ok : V3rlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrlrll_ok V3rlrrrlrl_e V3rlrrrlrlr_ok

theorem V3rlrrrlrr_ok : V3rlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrlrrl_ok V3rlrrrlrr_e V3rlrrrlrrr_ok

theorem V3rlrrrlr_ok : V3rlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrlrl_ok V3rlrrrlr_e V3rlrrrlrr_ok

theorem V3rlrrrl_ok : V3rlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrll_ok V3rlrrrl_e V3rlrrrlr_ok

theorem V3rlrrrrll_ok : V3rlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrrlll_ok V3rlrrrrll_e V3rlrrrrllr_ok

theorem V3rlrrrrlrl_ok : V3rlrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrrlrll_ok V3rlrrrrlrl_e V3rlrrrrlrlr_ok

theorem V3rlrrrrlrr_ok : V3rlrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrrlrrl_ok V3rlrrrrlrr_e V3rlrrrrlrrr_ok

theorem V3rlrrrrlr_ok : V3rlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrrlrl_ok V3rlrrrrlr_e V3rlrrrrlrr_ok

theorem V3rlrrrrl_ok : V3rlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrrll_ok V3rlrrrrl_e V3rlrrrrlr_ok

theorem V3rlrrrrrll_ok : V3rlrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrrrlll_ok V3rlrrrrrll_e V3rlrrrrrllr_ok

theorem V3rlrrrrrlr_ok : V3rlrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrrrlrl_ok V3rlrrrrrlr_e V3rlrrrrrlrr_ok

theorem V3rlrrrrrl_ok : V3rlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrrrll_ok V3rlrrrrrl_e V3rlrrrrrlr_ok

theorem V3rlrrrrrrl_ok : V3rlrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrrrrll_ok V3rlrrrrrrl_e V3rlrrrrrrlr_ok

theorem V3rlrrrrrrr_ok : V3rlrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrrrrrl_ok V3rlrrrrrrr_e V3rlrrrrrrrr_ok

theorem V3rlrrrrrr_ok : V3rlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrrrrl_ok V3rlrrrrrr_e V3rlrrrrrrr_ok

theorem V3rlrrrrr_ok : V3rlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrrrl_ok V3rlrrrrr_e V3rlrrrrrr_ok

theorem V3rlrrrr_ok : V3rlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrrl_ok V3rlrrrr_e V3rlrrrrr_ok

theorem V3rlrrr_ok : V3rlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrrl_ok V3rlrrr_e V3rlrrrr_ok

theorem V3rlrr_ok : V3rlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrl_ok V3rlrr_e V3rlrrr_ok

theorem V3rlr_ok : V3rlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrl_ok V3rlr_e V3rlrr_ok

theorem V3rl_ok : V3rl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rll_ok V3rl_e V3rlr_ok

theorem V3rrlllllll_ok : V3rrlllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllllllll_ok V3rrlllllll_e V3rrlllllllr_ok

theorem V3rrllllllr_ok : V3rrllllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllllllrl_ok V3rrllllllr_e V3rrllllllrr_ok

theorem V3rrllllll_ok : V3rrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllllll_ok V3rrllllll_e V3rrllllllr_ok

theorem V3rrlllllrl_ok : V3rrlllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllllrll_ok V3rrlllllrl_e V3rrlllllrlr_ok

theorem V3rrlllllrr_ok : V3rrlllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllllrrl_ok V3rrlllllrr_e V3rrlllllrrr_ok

theorem V3rrlllllr_ok : V3rrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllllrl_ok V3rrlllllr_e V3rrlllllrr_ok

theorem V3rrlllll_ok : V3rrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllllll_ok V3rrlllll_e V3rrlllllr_ok

theorem V3rrllllrll_ok : V3rrllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllllrlll_ok V3rrllllrll_e V3rrllllrllr_ok

theorem V3rrllllrlr_ok : V3rrllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllllrlrl_ok V3rrllllrlr_e V3rrllllrlrr_ok

theorem V3rrllllrl_ok : V3rrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllllrll_ok V3rrllllrl_e V3rrllllrlr_ok

theorem V3rrllllrrll_ok : V3rrllllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllllrrlll_ok V3rrllllrrll_e V3rrllllrrllr_ok

theorem V3rrllllrrl_ok : V3rrllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllllrrll_ok V3rrllllrrl_e V3rrllllrrlr_ok

theorem V3rrllllrrrl_ok : V3rrllllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllllrrrll_ok V3rrllllrrrl_e V3rrllllrrrlr_ok

theorem V3rrllllrrrr_ok : V3rrllllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllllrrrrl_ok V3rrllllrrrr_e V3rrllllrrrrr_ok

theorem V3rrllllrrr_ok : V3rrllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllllrrrl_ok V3rrllllrrr_e V3rrllllrrrr_ok

theorem V3rrllllrr_ok : V3rrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllllrrl_ok V3rrllllrr_e V3rrllllrrr_ok

theorem V3rrllllr_ok : V3rrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllllrl_ok V3rrllllr_e V3rrllllrr_ok

theorem V3rrllll_ok : V3rrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllll_ok V3rrllll_e V3rrllllr_ok

theorem V3rrlllrllll_ok : V3rrlllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllrlllll_ok V3rrlllrllll_e V3rrlllrllllr_ok

theorem V3rrlllrlllr_ok : V3rrlllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllrlllrl_ok V3rrlllrlllr_e V3rrlllrlllrr_ok

theorem V3rrlllrlll_ok : V3rrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllrllll_ok V3rrlllrlll_e V3rrlllrlllr_ok

theorem V3rrlllrll_ok : V3rrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllrlll_ok V3rrlllrll_e V3rrlllrllr_ok

theorem V3rrlllrl_ok : V3rrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllrll_ok V3rrlllrl_e V3rrlllrlr_ok

theorem V3rrlllr_ok : V3rrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlllrl_ok V3rrlllr_e V3rrlllrr_ok

theorem V3rrlll_ok : V3rrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllll_ok V3rrlll_e V3rrlllr_ok

theorem V3rrllrlr_ok : V3rrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllrlrl_ok V3rrllrlr_e V3rrllrlrr_ok

theorem V3rrllrl_ok : V3rrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllrll_ok V3rrllrl_e V3rrllrlr_ok

theorem V3rrllrrlr_ok : V3rrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllrrlrl_ok V3rrllrrlr_e V3rrllrrlrr_ok

theorem V3rrllrrl_ok : V3rrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllrrll_ok V3rrllrrl_e V3rrllrrlr_ok

theorem V3rrllrrrl_ok : V3rrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllrrrll_ok V3rrllrrrl_e V3rrllrrrlr_ok

theorem V3rrllrrrr_ok : V3rrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllrrrrl_ok V3rrllrrrr_e V3rrllrrrrr_ok

theorem V3rrllrrr_ok : V3rrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllrrrl_ok V3rrllrrr_e V3rrllrrrr_ok

theorem V3rrllrr_ok : V3rrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllrrl_ok V3rrllrr_e V3rrllrrr_ok

theorem V3rrllr_ok : V3rrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllrl_ok V3rrllr_e V3rrllrr_ok

theorem V3rrll_ok : V3rrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlll_ok V3rrll_e V3rrllr_ok

theorem V3rrlrllll_ok : V3rrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlllll_ok V3rrlrllll_e V3rrlrllllr_ok

theorem V3rrlrlllrl_ok : V3rrlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlllrll_ok V3rrlrlllrl_e V3rrlrlllrlr_ok

theorem V3rrlrlllrr_ok : V3rrlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlllrrl_ok V3rrlrlllrr_e V3rrlrlllrrr_ok

theorem V3rrlrlllr_ok : V3rrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlllrl_ok V3rrlrlllr_e V3rrlrlllrr_ok

theorem V3rrlrlll_ok : V3rrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrllll_ok V3rrlrlll_e V3rrlrlllr_ok

theorem V3rrlrllrll_ok : V3rrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrllrlll_ok V3rrlrllrll_e V3rrlrllrllr_ok

theorem V3rrlrllrlr_ok : V3rrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrllrlrl_ok V3rrlrllrlr_e V3rrlrllrlrr_ok

theorem V3rrlrllrl_ok : V3rrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrllrll_ok V3rrlrllrl_e V3rrlrllrlr_ok

theorem V3rrlrllrrl_ok : V3rrlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrllrrll_ok V3rrlrllrrl_e V3rrlrllrrlr_ok

theorem V3rrlrllrrr_ok : V3rrlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrllrrrl_ok V3rrlrllrrr_e V3rrlrllrrrr_ok

theorem V3rrlrllrr_ok : V3rrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrllrrl_ok V3rrlrllrr_e V3rrlrllrrr_ok

theorem V3rrlrllr_ok : V3rrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrllrl_ok V3rrlrllr_e V3rrlrllrr_ok

theorem V3rrlrll_ok : V3rrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlll_ok V3rrlrll_e V3rrlrllr_ok

theorem V3rrlrlrlll_ok : V3rrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrllll_ok V3rrlrlrlll_e V3rrlrlrlllr_ok

theorem V3rrlrlrllrl_ok : V3rrlrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrllrll_ok V3rrlrlrllrl_e V3rrlrlrllrlr_ok

theorem V3rrlrlrllr_ok : V3rrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrllrl_ok V3rrlrlrllr_e V3rrlrlrllrr_ok

theorem V3rrlrlrll_ok : V3rrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrlll_ok V3rrlrlrll_e V3rrlrlrllr_ok

theorem V3rrlrlrlrll_ok : V3rrlrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrlrlll_ok V3rrlrlrlrll_e V3rrlrlrlrllr_ok

theorem V3rrlrlrlrl_ok : V3rrlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrlrll_ok V3rrlrlrlrl_e V3rrlrlrlrlr_ok

theorem V3rrlrlrlrrl_ok : V3rrlrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrlrrll_ok V3rrlrlrlrrl_e V3rrlrlrlrrlr_ok

theorem V3rrlrlrlrr_ok : V3rrlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrlrrl_ok V3rrlrlrlrr_e V3rrlrlrlrrr_ok

theorem V3rrlrlrlr_ok : V3rrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrlrl_ok V3rrlrlrlr_e V3rrlrlrlrr_ok

theorem V3rrlrlrl_ok : V3rrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrll_ok V3rrlrlrl_e V3rrlrlrlr_ok

theorem V3rrlrlrrlll_ok : V3rrlrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrrllll_ok V3rrlrlrrlll_e V3rrlrlrrlllr_ok

theorem V3rrlrlrrllr_ok : V3rrlrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrrllrl_ok V3rrlrlrrllr_e V3rrlrlrrllrr_ok

theorem V3rrlrlrrll_ok : V3rrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrrlll_ok V3rrlrlrrll_e V3rrlrlrrllr_ok

theorem V3rrlrlrrlrl_ok : V3rrlrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrrlrll_ok V3rrlrlrrlrl_e V3rrlrlrrlrlr_ok

theorem V3rrlrlrrlrr_ok : V3rrlrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrrlrrl_ok V3rrlrlrrlrr_e V3rrlrlrrlrrr_ok

theorem V3rrlrlrrlr_ok : V3rrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrrlrl_ok V3rrlrlrrlr_e V3rrlrlrrlrr_ok

theorem V3rrlrlrrl_ok : V3rrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrrll_ok V3rrlrlrrl_e V3rrlrlrrlr_ok

theorem V3rrlrlrrrll_ok : V3rrlrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrrrlll_ok V3rrlrlrrrll_e V3rrlrlrrrllr_ok

theorem V3rrlrlrrrlr_ok : V3rrlrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrrrlrl_ok V3rrlrlrrrlr_e V3rrlrlrrrlrr_ok

theorem V3rrlrlrrrl_ok : V3rrlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrrrll_ok V3rrlrlrrrl_e V3rrlrlrrrlr_ok

theorem V3rrlrlrrrrl_ok : V3rrlrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrrrrll_ok V3rrlrlrrrrl_e V3rrlrlrrrrlr_ok

theorem V3rrlrlrrrr_ok : V3rrlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrrrrl_ok V3rrlrlrrrr_e V3rrlrlrrrrr_ok

theorem V3rrlrlrrr_ok : V3rrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrrrl_ok V3rrlrlrrr_e V3rrlrlrrrr_ok

theorem V3rrlrlrr_ok : V3rrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrrl_ok V3rrlrlrr_e V3rrlrlrrr_ok

theorem V3rrlrlr_ok : V3rrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrlrl_ok V3rrlrlr_e V3rrlrlrr_ok

theorem V3rrlrl_ok : V3rrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrll_ok V3rrlrl_e V3rrlrlr_ok

theorem V3rrlrrl_ok : V3rrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrll_ok V3rrlrrl_e V3rrlrrlr_ok

theorem V3rrlrrrl_ok : V3rrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrrll_ok V3rrlrrrl_e V3rrlrrrlr_ok

theorem V3rrlrrrrl_ok : V3rrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrrrll_ok V3rrlrrrrl_e V3rrlrrrrlr_ok

theorem V3rrlrrrrr_ok : V3rrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrrrrl_ok V3rrlrrrrr_e V3rrlrrrrrr_ok

theorem V3rrlrrrr_ok : V3rrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrrrl_ok V3rrlrrrr_e V3rrlrrrrr_ok

theorem V3rrlrrr_ok : V3rrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrrl_ok V3rrlrrr_e V3rrlrrrr_ok

theorem V3rrlrr_ok : V3rrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrl_ok V3rrlrr_e V3rrlrrr_ok

theorem V3rrlr_ok : V3rrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrl_ok V3rrlr_e V3rrlrr_ok

theorem V3rrl_ok : V3rrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrll_ok V3rrl_e V3rrlr_ok

theorem V3rrrlllll_ok : V3rrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllllll_ok V3rrrlllll_e V3rrrlllllr_ok

theorem V3rrrllllrl_ok : V3rrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllllrll_ok V3rrrllllrl_e V3rrrllllrlr_ok

theorem V3rrrllllrr_ok : V3rrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllllrrl_ok V3rrrllllrr_e V3rrrllllrrr_ok

theorem V3rrrllllr_ok : V3rrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllllrl_ok V3rrrllllr_e V3rrrllllrr_ok

theorem V3rrrllll_ok : V3rrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlllll_ok V3rrrllll_e V3rrrllllr_ok

theorem V3rrrlllrll_ok : V3rrrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlllrlll_ok V3rrrlllrll_e V3rrrlllrllr_ok

theorem V3rrrlllrlr_ok : V3rrrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlllrlrl_ok V3rrrlllrlr_e V3rrrlllrlrr_ok

theorem V3rrrlllrl_ok : V3rrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlllrll_ok V3rrrlllrl_e V3rrrlllrlr_ok

theorem V3rrrlllrrl_ok : V3rrrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlllrrll_ok V3rrrlllrrl_e V3rrrlllrrlr_ok

theorem V3rrrlllrrr_ok : V3rrrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlllrrrl_ok V3rrrlllrrr_e V3rrrlllrrrr_ok

theorem V3rrrlllrr_ok : V3rrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlllrrl_ok V3rrrlllrr_e V3rrrlllrrr_ok

theorem V3rrrlllr_ok : V3rrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlllrl_ok V3rrrlllr_e V3rrrlllrr_ok

theorem V3rrrlll_ok : V3rrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllll_ok V3rrrlll_e V3rrrlllr_ok

theorem V3rrrllrlll_ok : V3rrrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrllll_ok V3rrrllrlll_e V3rrrllrlllr_ok

theorem V3rrrllrllrl_ok : V3rrrllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrllrll_ok V3rrrllrllrl_e V3rrrllrllrlr_ok

theorem V3rrrllrllr_ok : V3rrrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrllrl_ok V3rrrllrllr_e V3rrrllrllrr_ok

theorem V3rrrllrll_ok : V3rrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrlll_ok V3rrrllrll_e V3rrrllrllr_ok

theorem V3rrrllrlrll_ok : V3rrrllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrlrlll_ok V3rrrllrlrll_e V3rrrllrlrllr_ok

theorem V3rrrllrlrl_ok : V3rrrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrlrll_ok V3rrrllrlrl_e V3rrrllrlrlr_ok

theorem V3rrrllrlrrl_ok : V3rrrllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrlrrll_ok V3rrrllrlrrl_e V3rrrllrlrrlr_ok

theorem V3rrrllrlrrr_ok : V3rrrllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrlrrrl_ok V3rrrllrlrrr_e V3rrrllrlrrrr_ok

theorem V3rrrllrlrr_ok : V3rrrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrlrrl_ok V3rrrllrlrr_e V3rrrllrlrrr_ok

theorem V3rrrllrlr_ok : V3rrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrlrl_ok V3rrrllrlr_e V3rrrllrlrr_ok

theorem V3rrrllrl_ok : V3rrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrll_ok V3rrrllrl_e V3rrrllrlr_ok

theorem V3rrrllrrlll_ok : V3rrrllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrrllll_ok V3rrrllrrlll_e V3rrrllrrlllr_ok

theorem V3rrrllrrllr_ok : V3rrrllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrrllrl_ok V3rrrllrrllr_e V3rrrllrrllrr_ok

theorem V3rrrllrrll_ok : V3rrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrrlll_ok V3rrrllrrll_e V3rrrllrrllr_ok

theorem V3rrrllrrlrl_ok : V3rrrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrrlrll_ok V3rrrllrrlrl_e V3rrrllrrlrlr_ok

theorem V3rrrllrrlrr_ok : V3rrrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrrlrrl_ok V3rrrllrrlrr_e V3rrrllrrlrrr_ok

theorem V3rrrllrrlr_ok : V3rrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrrlrl_ok V3rrrllrrlr_e V3rrrllrrlrr_ok

theorem V3rrrllrrl_ok : V3rrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrrll_ok V3rrrllrrl_e V3rrrllrrlr_ok

theorem V3rrrllrrrll_ok : V3rrrllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrrrlll_ok V3rrrllrrrll_e V3rrrllrrrllr_ok

theorem V3rrrllrrrlrl_ok : V3rrrllrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrrrlrll_ok V3rrrllrrrlrl_e (KTree.All_leaf _)

theorem V3rrrllrrrlr_ok : V3rrrllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrrrlrl_ok V3rrrllrrrlr_e V3rrrllrrrlrr_ok

theorem V3rrrllrrrl_ok : V3rrrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrrrll_ok V3rrrllrrrl_e V3rrrllrrrlr_ok

theorem V3rrrllrrr_ok : V3rrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrrrl_ok V3rrrllrrr_e V3rrrllrrrr_ok

theorem V3rrrllrr_ok : V3rrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrrl_ok V3rrrllrr_e V3rrrllrrr_ok

theorem V3rrrllr_ok : V3rrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllrl_ok V3rrrllr_e V3rrrllrr_ok

theorem V3rrrll_ok : V3rrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlll_ok V3rrrll_e V3rrrllr_ok

theorem V3rrrlrlr_ok : V3rrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrlrl_ok V3rrrlrlr_e V3rrrlrlrr_ok

theorem V3rrrlrl_ok : V3rrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrll_ok V3rrrlrl_e V3rrrlrlr_ok

theorem V3rrrlrrll_ok : V3rrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrlll_ok V3rrrlrrll_e V3rrrlrrllr_ok

theorem V3rrrlrrlr_ok : V3rrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrlrl_ok V3rrrlrrlr_e V3rrrlrrlrr_ok

theorem V3rrrlrrl_ok : V3rrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrll_ok V3rrrlrrl_e V3rrrlrrlr_ok

theorem V3rrrlrrrlr_ok : V3rrrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrrlrl_ok V3rrrlrrrlr_e V3rrrlrrrlrr_ok

theorem V3rrrlrrrl_ok : V3rrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrrll_ok V3rrrlrrrl_e V3rrrlrrrlr_ok

theorem V3rrrlrrrrl_ok : V3rrrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrrrll_ok V3rrrlrrrrl_e V3rrrlrrrrlr_ok

theorem V3rrrlrrrrr_ok : V3rrrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrrrrl_ok V3rrrlrrrrr_e V3rrrlrrrrrr_ok

theorem V3rrrlrrrr_ok : V3rrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrrrl_ok V3rrrlrrrr_e V3rrrlrrrrr_ok

theorem V3rrrlrrr_ok : V3rrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrrl_ok V3rrrlrrr_e V3rrrlrrrr_ok

theorem V3rrrlrr_ok : V3rrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrl_ok V3rrrlrr_e V3rrrlrrr_ok

theorem V3rrrlr_ok : V3rrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrl_ok V3rrrlr_e V3rrrlrr_ok

theorem V3rrrl_ok : V3rrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrll_ok V3rrrl_e V3rrrlr_ok

theorem V3rrrrlllll_ok : V3rrrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrllllll_ok V3rrrrlllll_e V3rrrrlllllr_ok

theorem V3rrrrllllr_ok : V3rrrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrllllrl_ok V3rrrrllllr_e V3rrrrllllrr_ok

theorem V3rrrrllll_ok : V3rrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlllll_ok V3rrrrllll_e V3rrrrllllr_ok

theorem V3rrrrlllrll_ok : V3rrrrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlllrlll_ok V3rrrrlllrll_e V3rrrrlllrllr_ok

theorem V3rrrrlllrl_ok : V3rrrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlllrll_ok V3rrrrlllrl_e V3rrrrlllrlr_ok

theorem V3rrrrlllrrl_ok : V3rrrrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlllrrll_ok V3rrrrlllrrl_e V3rrrrlllrrlr_ok

theorem V3rrrrlllrrr_ok : V3rrrrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlllrrrl_ok V3rrrrlllrrr_e V3rrrrlllrrrr_ok

theorem V3rrrrlllrr_ok : V3rrrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlllrrl_ok V3rrrrlllrr_e V3rrrrlllrrr_ok

theorem V3rrrrlllr_ok : V3rrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlllrl_ok V3rrrrlllr_e V3rrrrlllrr_ok

theorem V3rrrrlll_ok : V3rrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrllll_ok V3rrrrlll_e V3rrrrlllr_ok

theorem V3rrrrllrlll_ok : V3rrrrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrllrllll_ok V3rrrrllrlll_e V3rrrrllrlllr_ok

theorem V3rrrrllrllr_ok : V3rrrrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrllrllrl_ok V3rrrrllrllr_e V3rrrrllrllrr_ok

theorem V3rrrrllrll_ok : V3rrrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrllrlll_ok V3rrrrllrll_e V3rrrrllrllr_ok

theorem V3rrrrllrlrl_ok : V3rrrrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrllrlrll_ok V3rrrrllrlrl_e V3rrrrllrlrlr_ok

theorem V3rrrrllrlrr_ok : V3rrrrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrllrlrrl_ok V3rrrrllrlrr_e V3rrrrllrlrrr_ok

theorem V3rrrrllrlr_ok : V3rrrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrllrlrl_ok V3rrrrllrlr_e V3rrrrllrlrr_ok

theorem V3rrrrllrl_ok : V3rrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrllrll_ok V3rrrrllrl_e V3rrrrllrlr_ok

theorem V3rrrrllrrllr_ok : V3rrrrllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrllrrllrl_ok V3rrrrllrrllr_e (KTree.All_leaf _)

theorem V3rrrrllrrll_ok : V3rrrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrllrrlll_ok V3rrrrllrrll_e V3rrrrllrrllr_ok

theorem V3rrrrllrrlrl_ok : V3rrrrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrllrrlrll_ok V3rrrrllrrlrl_e (KTree.All_leaf _)

theorem V3rrrrllrrlr_ok : V3rrrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrllrrlrl_ok V3rrrrllrrlr_e V3rrrrllrrlrr_ok

theorem V3rrrrllrrl_ok : V3rrrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrllrrll_ok V3rrrrllrrl_e V3rrrrllrrlr_ok

theorem V3rrrrllrr_ok : V3rrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrllrrl_ok V3rrrrllrr_e V3rrrrllrrr_ok

theorem V3rrrrllr_ok : V3rrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrllrl_ok V3rrrrllr_e V3rrrrllrr_ok

theorem V3rrrrll_ok : V3rrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlll_ok V3rrrrll_e V3rrrrllr_ok

theorem V3rrrrlrrl_ok : V3rrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlrrll_ok V3rrrrlrrl_e V3rrrrlrrlr_ok

theorem V3rrrrlrrrr_ok : V3rrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlrrrrl_ok V3rrrrlrrrr_e V3rrrrlrrrrr_ok

theorem V3rrrrlrrr_ok : V3rrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlrrrl_ok V3rrrrlrrr_e V3rrrrlrrrr_ok

theorem V3rrrrlrr_ok : V3rrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlrrl_ok V3rrrrlrr_e V3rrrrlrrr_ok

theorem V3rrrrlr_ok : V3rrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlrl_ok V3rrrrlr_e V3rrrrlrr_ok

theorem V3rrrrl_ok : V3rrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrll_ok V3rrrrl_e V3rrrrlr_ok

theorem V3rrrrrllll_ok : V3rrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlllll_ok V3rrrrrllll_e V3rrrrrllllr_ok

theorem V3rrrrrlllr_ok : V3rrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlllrl_ok V3rrrrrlllr_e V3rrrrrlllrr_ok

theorem V3rrrrrlll_ok : V3rrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrllll_ok V3rrrrrlll_e V3rrrrrlllr_ok

theorem V3rrrrrllrl_ok : V3rrrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrllrll_ok V3rrrrrllrl_e V3rrrrrllrlr_ok

theorem V3rrrrrllrrl_ok : V3rrrrrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrllrrll_ok V3rrrrrllrrl_e V3rrrrrllrrlr_ok

theorem V3rrrrrllrr_ok : V3rrrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrllrrl_ok V3rrrrrllrr_e V3rrrrrllrrr_ok

theorem V3rrrrrllr_ok : V3rrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrllrl_ok V3rrrrrllr_e V3rrrrrllrr_ok

theorem V3rrrrrll_ok : V3rrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlll_ok V3rrrrrll_e V3rrrrrllr_ok

theorem V3rrrrrlrlll_ok : V3rrrrrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlrllll_ok V3rrrrrlrlll_e V3rrrrrlrlllr_ok

theorem V3rrrrrlrllr_ok : V3rrrrrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlrllrl_ok V3rrrrrlrllr_e V3rrrrrlrllrr_ok

theorem V3rrrrrlrll_ok : V3rrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlrlll_ok V3rrrrrlrll_e V3rrrrrlrllr_ok

theorem V3rrrrrlrlrl_ok : V3rrrrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlrlrll_ok V3rrrrrlrlrl_e V3rrrrrlrlrlr_ok

theorem V3rrrrrlrlrr_ok : V3rrrrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlrlrrl_ok V3rrrrrlrlrr_e V3rrrrrlrlrrr_ok

theorem V3rrrrrlrlr_ok : V3rrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlrlrl_ok V3rrrrrlrlr_e V3rrrrrlrlrr_ok

theorem V3rrrrrlrl_ok : V3rrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlrll_ok V3rrrrrlrl_e V3rrrrrlrlr_ok

theorem V3rrrrrlrrll_ok : V3rrrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlrrlll_ok V3rrrrrlrrll_e V3rrrrrlrrllr_ok

theorem V3rrrrrlrrlrl_ok : V3rrrrrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlrrlrll_ok V3rrrrrlrrlrl_e (KTree.All_leaf _)

theorem V3rrrrrlrrlr_ok : V3rrrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlrrlrl_ok V3rrrrrlrrlr_e V3rrrrrlrrlrr_ok

theorem V3rrrrrlrrl_ok : V3rrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlrrll_ok V3rrrrrlrrl_e V3rrrrrlrrlr_ok

theorem V3rrrrrlrrrll_ok : V3rrrrrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlrrrlll_ok V3rrrrrlrrrll_e (KTree.All_leaf _)

theorem V3rrrrrlrrrlr_ok : V3rrrrrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlrrrlrl_ok V3rrrrrlrrrlr_e (KTree.All_leaf _)

theorem V3rrrrrlrrrl_ok : V3rrrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlrrrll_ok V3rrrrrlrrrl_e V3rrrrrlrrrlr_ok

theorem V3rrrrrlrrr_ok : V3rrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlrrrl_ok V3rrrrrlrrr_e V3rrrrrlrrrr_ok

theorem V3rrrrrlrr_ok : V3rrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlrrl_ok V3rrrrrlrr_e V3rrrrrlrrr_ok

theorem V3rrrrrlr_ok : V3rrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrlrl_ok V3rrrrrlr_e V3rrrrrlrr_ok

theorem V3rrrrrl_ok : V3rrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrll_ok V3rrrrrl_e V3rrrrrlr_ok

theorem V3rrrrrrlrr_ok : V3rrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrlrrl_ok V3rrrrrrlrr_e V3rrrrrrlrrr_ok

theorem V3rrrrrrlr_ok : V3rrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrlrl_ok V3rrrrrrlr_e V3rrrrrrlrr_ok

theorem V3rrrrrrl_ok : V3rrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrll_ok V3rrrrrrl_e V3rrrrrrlr_ok

theorem V3rrrrrrrll_ok : V3rrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrlll_ok V3rrrrrrrll_e V3rrrrrrrllr_ok

theorem V3rrrrrrrlrl_ok : V3rrrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrlrll_ok V3rrrrrrrlrl_e V3rrrrrrrlrlr_ok

theorem V3rrrrrrrlrr_ok : V3rrrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrlrrl_ok V3rrrrrrrlrr_e V3rrrrrrrlrrr_ok

theorem V3rrrrrrrlr_ok : V3rrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrlrl_ok V3rrrrrrrlr_e V3rrrrrrrlrr_ok

theorem V3rrrrrrrl_ok : V3rrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrll_ok V3rrrrrrrl_e V3rrrrrrrlr_ok

theorem V3rrrrrrrrll_ok : V3rrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrrlll_ok V3rrrrrrrrll_e V3rrrrrrrrllr_ok

theorem V3rrrrrrrrlr_ok : V3rrrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrrlrl_ok V3rrrrrrrrlr_e V3rrrrrrrrlrr_ok

theorem V3rrrrrrrrl_ok : V3rrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrrll_ok V3rrrrrrrrl_e V3rrrrrrrrlr_ok

theorem V3rrrrrrrrrll_ok : V3rrrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrrrlll_ok V3rrrrrrrrrll_e (KTree.All_leaf _)

theorem V3rrrrrrrrrl_ok : V3rrrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrrrll_ok V3rrrrrrrrrl_e V3rrrrrrrrrlr_ok

theorem V3rrrrrrrrrrl_ok : V3rrrrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrrrrll_ok V3rrrrrrrrrrl_e (KTree.All_leaf _)

theorem V3rrrrrrrrrr_ok : V3rrrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrrrrl_ok V3rrrrrrrrrr_e V3rrrrrrrrrrr_ok

theorem V3rrrrrrrrr_ok : V3rrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrrrl_ok V3rrrrrrrrr_e V3rrrrrrrrrr_ok

theorem V3rrrrrrrr_ok : V3rrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrrl_ok V3rrrrrrrr_e V3rrrrrrrrr_ok

theorem V3rrrrrrr_ok : V3rrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrrl_ok V3rrrrrrr_e V3rrrrrrrr_ok

theorem V3rrrrrr_ok : V3rrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrl_ok V3rrrrrr_e V3rrrrrrr_ok

theorem V3rrrrr_ok : V3rrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrl_ok V3rrrrr_e V3rrrrrr_ok

theorem V3rrrr_ok : V3rrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrl_ok V3rrrr_e V3rrrrr_ok

theorem V3rrr_ok : V3rrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrl_ok V3rrr_e V3rrrr_ok

theorem V3rr_ok : V3rr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrl_ok V3rr_e V3rrr_ok

theorem V3r_ok : V3r.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rl_ok V3r_e V3rr_ok

theorem V3_ok : V3.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3l_ok V3_e V3r_ok

theorem hT : ∀ t, (T (t + 1)).All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · exact V3_ok
  · exact V4_ok
  · have e : T (t + 5) = .leaf := by simp only [T, show t + 5 ≠ 1 by omega, show t + 5 ≠ 2 by omega, show t + 5 ≠ 3 by omega, show t + 5 ≠ 4 by omega, if_false]
    show (T (t + 5)).All _
    rw [e]; trivial

theorem hval : ∀ p ∈ ((((((([(0, 0), (0, 1)] : List (ℕ × ℕ)) ++ (([(0, 2), (0, 3)] : List (ℕ × ℕ)) ++ ([(0, 4), (0, 5)] : List (ℕ × ℕ)))) ++ (([(0, 6), (0, 7)] : List (ℕ × ℕ)) ++ (([(0, 8), (0, 9)] : List (ℕ × ℕ)) ++ ([(0, 10), (0, 11)] : List (ℕ × ℕ))))) ++ ((([(0, 12)] : List (ℕ × ℕ)) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ)))) ++ ((([(1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3)] : List (ℕ × ℕ))) ++ (([(1, 4)] : List (ℕ × ℕ)) ++ ([(1, 5)] : List (ℕ × ℕ)))))) ++ (((([(1, 6)] : List (ℕ × ℕ)) ++ (([(1, 7)] : List (ℕ × ℕ)) ++ ([(1, 8)] : List (ℕ × ℕ)))) ++ ((([(1, 9)] : List (ℕ × ℕ)) ++ ([(1, 10)] : List (ℕ × ℕ))) ++ (([(1, 11)] : List (ℕ × ℕ)) ++ ([(1, 12)] : List (ℕ × ℕ))))) ++ ((([(2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2)] : List (ℕ × ℕ)))) ++ ((([(2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4)] : List (ℕ × ℕ))) ++ (([(2, 5)] : List (ℕ × ℕ)) ++ ([(2, 6)] : List (ℕ × ℕ))))))) ++ ((((([(2, 7)] : List (ℕ × ℕ)) ++ (([(2, 8)] : List (ℕ × ℕ)) ++ ([(2, 9)] : List (ℕ × ℕ)))) ++ ((([(2, 10)] : List (ℕ × ℕ)) ++ ([(2, 11)] : List (ℕ × ℕ))) ++ (([(2, 12)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ))))) ++ ((([(3, 4), (3, 5), (3, 6), (3, 7)] : List (ℕ × ℕ)) ++ (([(3, 8), (3, 9), (3, 10), (3, 11)] : List (ℕ × ℕ)) ++ ([(3, 12)] : List (ℕ × ℕ)))) ++ ((([(4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1)] : List (ℕ × ℕ))) ++ (([(4, 2)] : List (ℕ × ℕ)) ++ ([(4, 3)] : List (ℕ × ℕ)))))) ++ (((([(4, 4)] : List (ℕ × ℕ)) ++ (([(4, 5)] : List (ℕ × ℕ)) ++ ([(4, 6)] : List (ℕ × ℕ)))) ++ ((([(4, 7)] : List (ℕ × ℕ)) ++ ([(4, 8)] : List (ℕ × ℕ))) ++ (([(4, 9)] : List (ℕ × ℕ)) ++ ([(4, 10)] : List (ℕ × ℕ))))) ++ ((([(4, 11)] : List (ℕ × ℕ)) ++ (([(4, 12)] : List (ℕ × ℕ)) ++ ([(5, 0), (5, 1)] : List (ℕ × ℕ)))) ++ ((([(5, 2), (5, 3)] : List (ℕ × ℕ)) ++ ([(5, 4), (5, 5)] : List (ℕ × ℕ))) ++ (([(5, 6), (5, 7)] : List (ℕ × ℕ)) ++ ([(5, 8), (5, 9)] : List (ℕ × ℕ)))))))) ++ (((((([(5, 10), (5, 11)] : List (ℕ × ℕ)) ++ (([(5, 12)] : List (ℕ × ℕ)) ++ ([(6, 0), (6, 1)] : List (ℕ × ℕ)))) ++ (([(6, 2), (6, 3)] : List (ℕ × ℕ)) ++ (([(6, 4), (6, 5)] : List (ℕ × ℕ)) ++ ([(6, 6), (6, 7)] : List (ℕ × ℕ))))) ++ ((([(6, 8), (6, 9)] : List (ℕ × ℕ)) ++ (([(6, 10), (6, 11)] : List (ℕ × ℕ)) ++ ([(6, 12)] : List (ℕ × ℕ)))) ++ ((([(7, 0), (7, 1)] : List (ℕ × ℕ)) ++ ([(7, 2), (7, 3)] : List (ℕ × ℕ))) ++ (([(7, 4), (7, 5)] : List (ℕ × ℕ)) ++ ([(7, 6), (7, 7)] : List (ℕ × ℕ)))))) ++ (((([(7, 8), (7, 9)] : List (ℕ × ℕ)) ++ (([(7, 10), (7, 11)] : List (ℕ × ℕ)) ++ ([(7, 12)] : List (ℕ × ℕ)))) ++ ((([(8, 0)] : List (ℕ × ℕ)) ++ ([(8, 1)] : List (ℕ × ℕ))) ++ (([(8, 2)] : List (ℕ × ℕ)) ++ ([(8, 3)] : List (ℕ × ℕ))))) ++ ((([(8, 4)] : List (ℕ × ℕ)) ++ (([(8, 5)] : List (ℕ × ℕ)) ++ ([(8, 6)] : List (ℕ × ℕ)))) ++ ((([(8, 7)] : List (ℕ × ℕ)) ++ ([(8, 8)] : List (ℕ × ℕ))) ++ (([(8, 9)] : List (ℕ × ℕ)) ++ ([(8, 10)] : List (ℕ × ℕ))))))) ++ ((((([(8, 11)] : List (ℕ × ℕ)) ++ (([(8, 12)] : List (ℕ × ℕ)) ++ ([(9, 0), (9, 1)] : List (ℕ × ℕ)))) ++ ((([(9, 2), (9, 3)] : List (ℕ × ℕ)) ++ ([(9, 4), (9, 5)] : List (ℕ × ℕ))) ++ (([(9, 6), (9, 7)] : List (ℕ × ℕ)) ++ ([(9, 8), (9, 9)] : List (ℕ × ℕ))))) ++ ((([(9, 10), (9, 11)] : List (ℕ × ℕ)) ++ (([(9, 12)] : List (ℕ × ℕ)) ++ ([(10, 0), (10, 1)] : List (ℕ × ℕ)))) ++ ((([(10, 2), (10, 3)] : List (ℕ × ℕ)) ++ ([(10, 4), (10, 5)] : List (ℕ × ℕ))) ++ (([(10, 6), (10, 7)] : List (ℕ × ℕ)) ++ ([(10, 8), (10, 9)] : List (ℕ × ℕ)))))) ++ (((([(10, 10), (10, 11)] : List (ℕ × ℕ)) ++ (([(10, 12)] : List (ℕ × ℕ)) ++ ([(11, 0), (11, 1)] : List (ℕ × ℕ)))) ++ ((([(11, 2), (11, 3)] : List (ℕ × ℕ)) ++ ([(11, 4), (11, 5)] : List (ℕ × ℕ))) ++ (([(11, 6), (11, 7)] : List (ℕ × ℕ)) ++ ([(11, 8), (11, 9)] : List (ℕ × ℕ))))) ++ ((([(11, 10), (11, 11)] : List (ℕ × ℕ)) ++ (([(11, 12)] : List (ℕ × ℕ)) ++ ([(12, 0), (12, 1), (12, 2)] : List (ℕ × ℕ)))) ++ ((([(12, 3), (12, 4), (12, 5)] : List (ℕ × ℕ)) ++ ([(12, 6), (12, 7), (12, 8)] : List (ℕ × ℕ))) ++ (([(12, 9), (12, 10), (12, 11)] : List (ℕ × ℕ)) ++ ([(12, 12)] : List (ℕ × ℕ))))))))), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p :=
  (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq0_ok (forall_mem_append_of pq1_ok pq2_ok)) (forall_mem_append_of pq3_ok (forall_mem_append_of pq4_ok pq5_ok))) (forall_mem_append_of (forall_mem_append_of pq6_ok (forall_mem_append_of pq7_ok pq8_ok)) (forall_mem_append_of (forall_mem_append_of pq9_ok pq10_ok) (forall_mem_append_of pq11_ok pq12_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq13_ok (forall_mem_append_of pq14_ok pq15_ok)) (forall_mem_append_of (forall_mem_append_of pq16_ok pq17_ok) (forall_mem_append_of pq18_ok pq19_ok))) (forall_mem_append_of (forall_mem_append_of pq20_ok (forall_mem_append_of pq21_ok pq22_ok)) (forall_mem_append_of (forall_mem_append_of pq23_ok pq24_ok) (forall_mem_append_of pq25_ok pq26_ok))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq27_ok (forall_mem_append_of pq28_ok pq29_ok)) (forall_mem_append_of (forall_mem_append_of pq30_ok pq31_ok) (forall_mem_append_of pq32_ok pq33_ok))) (forall_mem_append_of (forall_mem_append_of pq34_ok (forall_mem_append_of pq35_ok pq36_ok)) (forall_mem_append_of (forall_mem_append_of pq37_ok pq38_ok) (forall_mem_append_of pq39_ok pq40_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq41_ok (forall_mem_append_of pq42_ok pq43_ok)) (forall_mem_append_of (forall_mem_append_of pq44_ok pq45_ok) (forall_mem_append_of pq46_ok pq47_ok))) (forall_mem_append_of (forall_mem_append_of pq48_ok (forall_mem_append_of pq49_ok pq50_ok)) (forall_mem_append_of (forall_mem_append_of pq51_ok pq52_ok) (forall_mem_append_of pq53_ok pq54_ok)))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq55_ok (forall_mem_append_of pq56_ok pq57_ok)) (forall_mem_append_of pq58_ok (forall_mem_append_of pq59_ok pq60_ok))) (forall_mem_append_of (forall_mem_append_of pq61_ok (forall_mem_append_of pq62_ok pq63_ok)) (forall_mem_append_of (forall_mem_append_of pq64_ok pq65_ok) (forall_mem_append_of pq66_ok pq67_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq68_ok (forall_mem_append_of pq69_ok pq70_ok)) (forall_mem_append_of (forall_mem_append_of pq71_ok pq72_ok) (forall_mem_append_of pq73_ok pq74_ok))) (forall_mem_append_of (forall_mem_append_of pq75_ok (forall_mem_append_of pq76_ok pq77_ok)) (forall_mem_append_of (forall_mem_append_of pq78_ok pq79_ok) (forall_mem_append_of pq80_ok pq81_ok))))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq82_ok (forall_mem_append_of pq83_ok pq84_ok)) (forall_mem_append_of (forall_mem_append_of pq85_ok pq86_ok) (forall_mem_append_of pq87_ok pq88_ok))) (forall_mem_append_of (forall_mem_append_of pq89_ok (forall_mem_append_of pq90_ok pq91_ok)) (forall_mem_append_of (forall_mem_append_of pq92_ok pq93_ok) (forall_mem_append_of pq94_ok pq95_ok)))) (forall_mem_append_of (forall_mem_append_of (forall_mem_append_of pq96_ok (forall_mem_append_of pq97_ok pq98_ok)) (forall_mem_append_of (forall_mem_append_of pq99_ok pq100_ok) (forall_mem_append_of pq101_ok pq102_ok))) (forall_mem_append_of (forall_mem_append_of pq103_ok (forall_mem_append_of pq104_ok pq105_ok)) (forall_mem_append_of (forall_mem_append_of pq106_ok pq107_ok) (forall_mem_append_of pq108_ok pq109_ok)))))))

theorem hcov : ∀ i < 13, ∀ w ∈ Wc 12 12 12, (i, w) ∈ ((((((([(0, 0), (0, 1)] : List (ℕ × ℕ)) ++ (([(0, 2), (0, 3)] : List (ℕ × ℕ)) ++ ([(0, 4), (0, 5)] : List (ℕ × ℕ)))) ++ (([(0, 6), (0, 7)] : List (ℕ × ℕ)) ++ (([(0, 8), (0, 9)] : List (ℕ × ℕ)) ++ ([(0, 10), (0, 11)] : List (ℕ × ℕ))))) ++ ((([(0, 12)] : List (ℕ × ℕ)) ++ (([(1, 0)] : List (ℕ × ℕ)) ++ ([(1, 1)] : List (ℕ × ℕ)))) ++ ((([(1, 2)] : List (ℕ × ℕ)) ++ ([(1, 3)] : List (ℕ × ℕ))) ++ (([(1, 4)] : List (ℕ × ℕ)) ++ ([(1, 5)] : List (ℕ × ℕ)))))) ++ (((([(1, 6)] : List (ℕ × ℕ)) ++ (([(1, 7)] : List (ℕ × ℕ)) ++ ([(1, 8)] : List (ℕ × ℕ)))) ++ ((([(1, 9)] : List (ℕ × ℕ)) ++ ([(1, 10)] : List (ℕ × ℕ))) ++ (([(1, 11)] : List (ℕ × ℕ)) ++ ([(1, 12)] : List (ℕ × ℕ))))) ++ ((([(2, 0)] : List (ℕ × ℕ)) ++ (([(2, 1)] : List (ℕ × ℕ)) ++ ([(2, 2)] : List (ℕ × ℕ)))) ++ ((([(2, 3)] : List (ℕ × ℕ)) ++ ([(2, 4)] : List (ℕ × ℕ))) ++ (([(2, 5)] : List (ℕ × ℕ)) ++ ([(2, 6)] : List (ℕ × ℕ))))))) ++ ((((([(2, 7)] : List (ℕ × ℕ)) ++ (([(2, 8)] : List (ℕ × ℕ)) ++ ([(2, 9)] : List (ℕ × ℕ)))) ++ ((([(2, 10)] : List (ℕ × ℕ)) ++ ([(2, 11)] : List (ℕ × ℕ))) ++ (([(2, 12)] : List (ℕ × ℕ)) ++ ([(3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ))))) ++ ((([(3, 4), (3, 5), (3, 6), (3, 7)] : List (ℕ × ℕ)) ++ (([(3, 8), (3, 9), (3, 10), (3, 11)] : List (ℕ × ℕ)) ++ ([(3, 12)] : List (ℕ × ℕ)))) ++ ((([(4, 0)] : List (ℕ × ℕ)) ++ ([(4, 1)] : List (ℕ × ℕ))) ++ (([(4, 2)] : List (ℕ × ℕ)) ++ ([(4, 3)] : List (ℕ × ℕ)))))) ++ (((([(4, 4)] : List (ℕ × ℕ)) ++ (([(4, 5)] : List (ℕ × ℕ)) ++ ([(4, 6)] : List (ℕ × ℕ)))) ++ ((([(4, 7)] : List (ℕ × ℕ)) ++ ([(4, 8)] : List (ℕ × ℕ))) ++ (([(4, 9)] : List (ℕ × ℕ)) ++ ([(4, 10)] : List (ℕ × ℕ))))) ++ ((([(4, 11)] : List (ℕ × ℕ)) ++ (([(4, 12)] : List (ℕ × ℕ)) ++ ([(5, 0), (5, 1)] : List (ℕ × ℕ)))) ++ ((([(5, 2), (5, 3)] : List (ℕ × ℕ)) ++ ([(5, 4), (5, 5)] : List (ℕ × ℕ))) ++ (([(5, 6), (5, 7)] : List (ℕ × ℕ)) ++ ([(5, 8), (5, 9)] : List (ℕ × ℕ)))))))) ++ (((((([(5, 10), (5, 11)] : List (ℕ × ℕ)) ++ (([(5, 12)] : List (ℕ × ℕ)) ++ ([(6, 0), (6, 1)] : List (ℕ × ℕ)))) ++ (([(6, 2), (6, 3)] : List (ℕ × ℕ)) ++ (([(6, 4), (6, 5)] : List (ℕ × ℕ)) ++ ([(6, 6), (6, 7)] : List (ℕ × ℕ))))) ++ ((([(6, 8), (6, 9)] : List (ℕ × ℕ)) ++ (([(6, 10), (6, 11)] : List (ℕ × ℕ)) ++ ([(6, 12)] : List (ℕ × ℕ)))) ++ ((([(7, 0), (7, 1)] : List (ℕ × ℕ)) ++ ([(7, 2), (7, 3)] : List (ℕ × ℕ))) ++ (([(7, 4), (7, 5)] : List (ℕ × ℕ)) ++ ([(7, 6), (7, 7)] : List (ℕ × ℕ)))))) ++ (((([(7, 8), (7, 9)] : List (ℕ × ℕ)) ++ (([(7, 10), (7, 11)] : List (ℕ × ℕ)) ++ ([(7, 12)] : List (ℕ × ℕ)))) ++ ((([(8, 0)] : List (ℕ × ℕ)) ++ ([(8, 1)] : List (ℕ × ℕ))) ++ (([(8, 2)] : List (ℕ × ℕ)) ++ ([(8, 3)] : List (ℕ × ℕ))))) ++ ((([(8, 4)] : List (ℕ × ℕ)) ++ (([(8, 5)] : List (ℕ × ℕ)) ++ ([(8, 6)] : List (ℕ × ℕ)))) ++ ((([(8, 7)] : List (ℕ × ℕ)) ++ ([(8, 8)] : List (ℕ × ℕ))) ++ (([(8, 9)] : List (ℕ × ℕ)) ++ ([(8, 10)] : List (ℕ × ℕ))))))) ++ ((((([(8, 11)] : List (ℕ × ℕ)) ++ (([(8, 12)] : List (ℕ × ℕ)) ++ ([(9, 0), (9, 1)] : List (ℕ × ℕ)))) ++ ((([(9, 2), (9, 3)] : List (ℕ × ℕ)) ++ ([(9, 4), (9, 5)] : List (ℕ × ℕ))) ++ (([(9, 6), (9, 7)] : List (ℕ × ℕ)) ++ ([(9, 8), (9, 9)] : List (ℕ × ℕ))))) ++ ((([(9, 10), (9, 11)] : List (ℕ × ℕ)) ++ (([(9, 12)] : List (ℕ × ℕ)) ++ ([(10, 0), (10, 1)] : List (ℕ × ℕ)))) ++ ((([(10, 2), (10, 3)] : List (ℕ × ℕ)) ++ ([(10, 4), (10, 5)] : List (ℕ × ℕ))) ++ (([(10, 6), (10, 7)] : List (ℕ × ℕ)) ++ ([(10, 8), (10, 9)] : List (ℕ × ℕ)))))) ++ (((([(10, 10), (10, 11)] : List (ℕ × ℕ)) ++ (([(10, 12)] : List (ℕ × ℕ)) ++ ([(11, 0), (11, 1)] : List (ℕ × ℕ)))) ++ ((([(11, 2), (11, 3)] : List (ℕ × ℕ)) ++ ([(11, 4), (11, 5)] : List (ℕ × ℕ))) ++ (([(11, 6), (11, 7)] : List (ℕ × ℕ)) ++ ([(11, 8), (11, 9)] : List (ℕ × ℕ))))) ++ ((([(11, 10), (11, 11)] : List (ℕ × ℕ)) ++ (([(11, 12)] : List (ℕ × ℕ)) ++ ([(12, 0), (12, 1), (12, 2)] : List (ℕ × ℕ)))) ++ ((([(12, 3), (12, 4), (12, 5)] : List (ℕ × ℕ)) ++ ([(12, 6), (12, 7), (12, 8)] : List (ℕ × ℕ))) ++ (([(12, 9), (12, 10), (12, 11)] : List (ℕ × ℕ)) ++ ([(12, 12)] : List (ℕ × ℕ))))))))) := by decide +kernel

theorem lam_pos : (0 : ℝ) < 1 := by norm_num

theorem hk : (12 : ℕ) ≤ 24 := by norm_num

/-- **Lower end** of `F*_4`: K4(a) at `c = 1/q̂` with `𝓡_4(s̄_0) ≤ M̂` from the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 24)) (hA : #A = 12) :
    ((17321436375453074635176060659821 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 24 12 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 24 12 (twoW A 1)) 4) := by
  have hB : #Aᶜ = 12 := card_compl_eq A hA (by norm_num)
  have hl : (1 : ℝ) = ((1 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree A lam_pos hk (r := 4) (by norm_num) hl hA hB (N := 22) (by norm_num) qh lo T DD Mh LL
    (by decide +kernel) (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (17321436375453074635176060659821 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- **Upper end** of `F*_4`: `Φ` of the owner's hull point (K4(c)); the hull point lies in `conv 𝒱_4`. -/
theorem upper (A : Finset (Fin 24)) (hA : #A = 12) :
    hullPt A 1 12 4 th (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A 1 12 4) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 1 12 4 th (fun i => actF (PT i.val))) ≤ ((17321436375539985615074549202888 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 24 12 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 24 12 (twoW A 1)) 4) ≤ ((17321436375539985615074549202888 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 12 := card_compl_eq A hA (by norm_num)
  have hl : (1 : ℝ) = ((1 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_vals A lam_pos hk (r := 4) (by norm_num) hl hA hB (N := 22) (by norm_num) th PT qv up UU
    _ (by decide +kernel) hcov hval (by decide +kernel) (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (17321436375539985615074549202888 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** of `F*_4` at (n_A, n_B, k) = (12, 12, 12), λ = 1 (width 8.7e-13),
for every group `A` of size 12. -/
theorem bracket (A : Finset (Fin 24)) (hA : #A = 12) :
    ((17321436375453074635176060659821 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 24 12 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 24 12 (twoW A 1)) 4) ∧
    sInf (capKLSetAS (A36W.weightedTarget 24 12 (twoW A 1) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 24 12 (twoW A 1)) 4) ≤ ((17321436375539985615074549202888 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B00.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B00 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 46968 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1llll_ok : V1llll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lllrl_ok : V1lllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lllrr_ok : V1lllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 2, none), (0 : ℚ)) := by decide +kernel
theorem V1lll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((0, 8, some (8, 2)), (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrlll_ok : V1llrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrllrl_ok : V1llrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrllrr_ok : V1llrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 8, none), (0 : ℚ)) := by decide +kernel
theorem V1llrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 7, some (1, 9)), (2334814694039672662363919595071692069573 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrlrll_ok : V1llrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B01.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B01 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 46545 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1llrlrlr_ok : V1llrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 9, some (9, 3)), (4606898324085658734150837759239814494227 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrlrr_ok : V1llrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 11, some (3, 8)), (95911380357813426155566517841183277549 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 8, some (8, 4)), (4634531761097206111999743514046728928837 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrll_ok : V1llrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrlr_ok : V1llrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 3, some (2, 1)), (1027400528312109195973331983230663029373 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrrll_ok : V1llrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrrlr_ok : V1llrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 5, some (4, 8)), (139724166443948336541874898348235381569 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrrrl_ok : V1llrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B02.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B02 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 14 theorems, 43179 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1llrrrrr_ok : V1llrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1llrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (1, 9)), (57931647013700915185928859865124793853 / 125000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 6, some (3, 6)), (837236142294195403247090494659833431307 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 4, some (6, 0)), (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1llr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 1, some (2, 1)), (2642491071643026153806546377017101033643 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1ll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 5, some (3, 9)), (1858001534690108475197432617890046223717 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrllllll_ok : V1lrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllllr_ok : V1lrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 8, some (4, 5)), (1491292415308852773203220528062922909 / 5000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrllllrl_ok : V1lrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrllllrr_ok : V1lrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 9, some (3, 9)), (3115115185770192385015524933200022537647 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 8, some (8, 3)), (3591025122348225446898487982897266994431 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlllrll_ok : V1lrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B03.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B03 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 14 theorems, 47016 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrlllrlr_ok : V1lrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 10, some (5, 7)), (1359197532684353589334655781615311540153 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlllrrll_ok : V1lrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllrrlr_ok : V1lrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 11, some (8, 4)), (132458835062688288804742266025957708051 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlllrrr_ok : V1lrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 12, some (5, 7)), (1296881296613684683271557594024069838469 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 11, some (3, 8)), (378967766940202280616018732849177533453 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 9, some (9, 1)), (444039683478397498971419696637364787659 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrllr_ok : V1lrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 0, some (1, 3)), (2642491071583403362306876622018540015307 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrlll_ok : V1lrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrllr_ok : V1lrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 4, some (3, 9)), (1746552080250405724448445100971055337163 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B04.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B04 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 42880 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrlrlrl_ok : V1lrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrlrrl_ok : V1lrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrlrrr_ok : V1lrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, some (3, 5)), (1623917695556911178007220185368075767539 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 5, some (8, 1)), (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 5, some (2, 4)), (740732955590679863594114125573632116269 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrlll_ok : V1lrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrllr_ok : V1lrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (0, 9)), (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrlrl_ok : V1lrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B05.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B05 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 47060 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrlrrlrr_ok : V1lrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (8, 4)), (359102512234197590026578487128251332113 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (5, 2)), (2926352417160909870595942103192111313217 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrrll_ok : V1lrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrlrl_ok : V1lrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrlrr_ok : V1lrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 8, some (11, 0)), (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 8, some (8, 1)), (623023037142525261649994271755675413927 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrrrll_ok : V1lrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrrlr_ok : V1lrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (6, 5)), (670622428928254309137783902780051823201 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrrrrl_ok : V1lrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B06.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B06 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 16 theorems, 45065 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrlrrrrrr_ok : V1lrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 10, some (2, 9)), (218432175141690954531411567392301260173 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (9, 1)), (767291042866278276150378981337369917457 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (3, 9)), (3069164171451691753399516250087734782083 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 8, some (3, 9)), (3115115185679293059029255953296561994143 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, some (6, 3)), (405979423889638647297122494215565265071 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 3, some (5, 1)), (597351316454330946021524583773757493017 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrllllll_ok : V1lrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlllllr_ok : V1lrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 10, some (10, 0)), (3031742135172168668136844744996394369507 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrllllrl_ok : V1lrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrllllrr_ok : V1lrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 11, some (10, 2)), (274225341291046706997883942241720427221 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 11, some (5, 6)), (324220324153710231242946221418758318761 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlllr_ok : V1lrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 12, some (10, 2)), (2548370156000367572557300315344881910703 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B07.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B07 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 45270 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrllr_ok : V1lrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 0, some (4, 4)), (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlrll_ok : V1lrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrlr_ok : V1lrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 3, some (2, 3)), (3790260591488965361241499122092802992459 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlrrl_ok : V1lrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrrrl_ok : V1lrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrrrr_ok : V1lrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (0, 7)), (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 4, some (5, 7)), (3348944569268949720555656178298399911589 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 3, some (7, 5)), (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 2, some (3, 5)), (3716003069383065179340294384962584426973 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrllll_ok : V1lrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B08.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B08 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 48870 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrlllr_ok : V1lrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (7, 1)), (3639923277038781101981698876847348456659 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrllrl_ok : V1lrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrllrr_ok : V1lrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, some (5, 5)), (2926352417139476043954815206788319922573 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, some (2, 4)), (3591025122348904601181540968285211261551 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlrlll_ok : V1lrrrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrllr_ok : V1lrrrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (1, 8)), (2292288075039010652548598700143535641909 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlrlrl_ok : V1lrrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrlrr_ok : V1lrrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (6, 1)), (2807411051247538037389174535860981483041 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (4, 4)), (2899657418014100394988914248292483364257 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B09.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B09 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 43170 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrlrrll_ok : V1lrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrrlr_ok : V1lrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (10, 1)), (4584576150093814433526565961921900530997 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlrrrl_ok : V1lrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrrrr_ok : V1lrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (5, 6)), (27183950653695637864792500238619493419 / 100000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (3, 6)), (1534582085726688244432152198748479917893 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (7, 5)), (2899657418007589169763500630805016453267 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, some (9, 1)), (4606898324065576926756092056792057321827 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrllll_ok : V1lrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlllr_ok : V1lrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (10, 1)), (352091075156218334025919227406135068603 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B10.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B10 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 8 theorems, 47685 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrrllrl_ok : V1lrrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrllrr_ok : V1lrrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 9, some (6, 6)), (2588651150011311808184661452079111496107 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 9, some (4, 5)), (1392069950420795453522468249923567336481 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrlrll_ok : V1lrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlrlr_ok : V1lrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (4, 6)), (2742253412897835134361495304558246644833 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrlrrl_ok : V1lrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B100.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B100 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 49716 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrllllrrlr_ok : V2rrllllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 10, some (8, 2)), (5829961743032940114663944767309266861021 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrrrll_ok : V2rrllllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrrrlr_ok : V2rrllllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 10, some (10, 2)), (5858443538429955103486961381561803740969 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrrrrl_ok : V2rrllllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrrrrr_ok : V2rrllllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 11, some (7, 5)), (5763446759385872317949565172167647961723 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 10, some (12, 0)), (2994619009707146296971400407300377833867 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 10, some (9, 3)), (1457490435755550306141965341394228591753 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 10, some (5, 5)), (2994619009696915130596613351871372574829 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 9, some (5, 5)), (6070003824114368126212333553208708131857 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrlllll_ok : V2rrlllrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B101.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B101 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 42354 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlllrllllr_ok : V2rrlllrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 11, some (10, 1)), (5722162371998344522056933528718809028469 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrlllrl_ok : V2rrlllrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrlllrr_ok : V2rrlllrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 12, some (8, 4)), (5625823078936214323143885961367078842931 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 11, some (11, 1)), (2881723379696276930289632526315793647199 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrllr_ok : V2rrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 12, some (10, 2)), (700771284224824744274490953194324322209 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrlr_ok : V2rrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 0, some (1, 2)), (1867851755230555943775758226595956189269 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllrr_ok : V2rrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 0, some (5, 4)), (7527151603108479060052349752621473382141 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 11, some (8, 4)), (5722162371985222259099004742182468691037 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B102.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B102 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 45900 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrllrll_ok : V2rrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrlrl_ok : V2rrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrlrr_ok : V2rrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 2, some (9, 2)), (4606898324055253306039933763148567728999 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 2, some (5, 0)), (3414077820012707181303884162431605098401 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrrll_ok : V2rrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrrlrl_ok : V2rrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrrlrr_ok : V2rrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 4, some (1, 3)), (9132335714576089476509544085379121716561 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 3, some (8, 4)), (3498014760704566695592107056840054533121 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B103.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B103 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 42705 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrllrrrll_ok : V2rrllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrrrlr_ok : V2rrllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 4, some (6, 3)), (3251502685711259989809591523953794793663 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrrrrl_ok : V2rrllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrrrrr_ok : V2rrllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (1, 4)), (2275363418660280482563737168512593293421 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 4, some (8, 4)), (6573000196376121282528189999332400091617 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 4, some (4, 2)), (6573000196318948016248052602348192549373 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 3, some (4, 2)), (6720991658194420474951145780423087100151 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 1, some (5, 3)), (7135269367035941330313450408454841869573 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlllll_ok : V2rrlrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B104.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B104 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 48510 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrllllr_ok : V2rrlrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (7, 2)), (6360469265278412684958449012636701043379 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlllrll_ok : V2rrlrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlllrlr_ok : V2rrlrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (12, 0)), (9101453674585498262034507844943639483997 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlllrrl_ok : V2rrlrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlllrrr_ok : V2rrlrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 6, some (6, 0)), (6229434902088893951416156578556956113251 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 6, some (4, 3)), (3174685681863128351563050923394140775687 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (9, 3)), (1290242611463533267235267468747984334191 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrllrlll_ok : V2rrlrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllrllr_ok : V2rrlrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 6, some (8, 1)), (3114717451062507650390233161034633568739 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B105.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B105 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 48600 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrllrlrl_ok : V2rrlrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllrlrr_ok : V2rrlrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 6, some (11, 0)), (1676947826915287790621060183768352764609 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 6, some (9, 1)), (3131695325294182114352400018334751382171 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrllrrll_ok : V2rrlrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllrrlr_ok : V2rrlrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 7, some (6, 3)), (763967800185272760639839412494729542099 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrllrrrl_ok : V2rrlrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllrrrr_ok : V2rrlrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 7, some (8, 4)), (6084134755120339855409788232246916962193 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 7, some (7, 3)), (6084134755113762012968019200548614552537 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B106.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B106 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 47430 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 7, some (4, 4)), (6263015148479906488135901896066562406133 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 6, some (7, 0)), (6216563468182272929180529348891282067719 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrllll_ok : V2rrlrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrlllr_ok : V2rrlrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (4, 4)), (6188899798012772490073334638794314073801 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrllrll_ok : V2rrlrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrllrlr_ok : V2rrlrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (7, 3)), (1192985709139810575133491619412283228599 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrllrr_ok : V2rrlrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (8, 1)), (5950443456692757620316038830490084346607 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (6, 4)), (6006873179432207682220566125753394971527 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrlrlll_ok : V2rrlrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B107.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B107 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 46350 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrlrlrllr_ok : V2rrlrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (10, 0)), (6006873179449552835678558434274163702331 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrlrlr_ok : V2rrlrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (11, 0)), (1517500956031756507805361060052440806939 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrlrrll_ok : V2rrlrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrlrrlr_ok : V2rrlrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 9, some (7, 4)), (2929221769212919341858180776729142947231 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrlrrr_ok : V2rrlrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 9, some (8, 3)), (364372608938878335296520213941779134933 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 9, some (6, 4)), (1478388220286396721335543672595879250093 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 8, some (9, 1)), (5964928545707278086837705150845648709 / 10000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B108.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B108 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 47520 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrlrrllll_ok : V2rrlrlrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrlllr_ok : V2rrlrlrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 9, some (10, 2)), (1464610884606485268133844559183665316021 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrllrl_ok : V2rrlrlrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrllrr_ok : V2rrlrlrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 10, some (7, 4)), (5763446759380284160080878232499535861801 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 9, some (12, 0)), (1197847603880940480669331852149770443609 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrlrll_ok : V2rrlrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrlrlr_ok : V2rrlrlrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 10, some (9, 2)), (713534280779737248539772663065587528269 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrlrrl_ok : V2rrlrlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B109.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B109 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 47565 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrlrrlrrr_ok : V2rrlrlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 10, some (11, 1)), (1440861689846740561773482062136075157697 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 10, some (10, 1)), (715270296499319267476725027457272617761 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 10, some (8, 3)), (357635148249126505107359061463195931841 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrrlll_ok : V2rrlrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrrllr_ok : V2rrlrlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 11, some (9, 2)), (5606170273796579263651059010401499086247 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrrlrl_ok : V2rrlrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrrlrr_ok : V2rrlrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 11, some (12, 0)), (5678557844751543991953118636448405794923 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 11, some (10, 2)), (280308513689686733541249084342906377931 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B11.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B11 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 20 theorems, 41295 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrrlrrrl_ok : V1lrrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlrrrr_ok : V1lrrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 11, some (5, 7)), (1274185077994823495932940532637201778113 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (11, 1)), (37508374230925865409458545526946892077 / 125000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (7, 5)), (498176661489236091683425945101077942631 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 9, some (9, 2)), (696034975211737996488613399018526689719 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrrllll_ok : V1lrrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrrlllr_ok : V1lrrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 11, some (11, 0)), (1353690291703498836201877674291432009723 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrrllr_ok : V1lrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 12, some (6, 6)), (2408451397266173951471432266749972843279 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrrlr_ok : V1lrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 0, some (0, 3)), (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrrrr_ok : V1lrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 0, some (3, 1)), (2054801057263254454529827261281616715903 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 11, some (8, 3)), (1207207397794909913648873585609701050717 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (7, 5)), (2718395065370142824067841022392175761191 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (4, 3)), (3093883736396207367355095874756847892449 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 10, some (6, 5)), (2588651150014965433006363331739567801033 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1l_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (9, 1)), (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B110.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B110 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 43840 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrlrrrrll_ok : V2rrlrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrrrlr_ok : V2rrlrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 12, some (12, 0)), (2769791208064212632057051041442054440529 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrrrr_ok : V2rrlrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 0, some (0, 1)), (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 12, some (9, 3)), (5534263249635156634563579645343267234313 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 11, some (7, 4)), (1135711568947769783618256792495284868119 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 9, some (9, 3)), (5829961743022027918206469598654634252811 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 7, some (10, 0)), (6160894882622187604911133393747287589503 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrll_ok : V2rrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrlr_ok : V2rrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 1, some (2, 2)), (7481302338257829313789464507497746290983 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrll_ok : V2rrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B111.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B111 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 14 theorems, 48080 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrrrlr_ok : V2rrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 2, some (8, 3)), (1749007380537175190162582339978332406371 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrrll_ok : V2rrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrrlr_ok : V2rrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 3, some (7, 1)), (3253923936657448400128273220384625828613 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrrrl_ok : V2rrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrrrr_ok : V2rrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 4, some (3, 3)), (6787733781223719830054095340444113371977 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 3, some (10, 0)), (7297887739570623429788097440672293084653 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 3, some (4, 2)), (65730001963166579618449273055004561257 / 100000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 2, some (3, 1)), (874503690169539470767814863342058809871 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 0, some (1, 2)), (370762540887611003047226091318702422671 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (5, 1)), (6378843423075288665138702055456062622959 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllllll_ok : V2rrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B112.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B112 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 47850 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlllllr_ok : V2rrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 4, some (9, 1)), (6451213057267933576101662794278732018989 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllllrll_ok : V2rrrllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllllrlr_ok : V2rrrllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 5, some (5, 2)), (3131695325300064627460682280963328531759 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllllrrl_ok : V2rrrllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllllrrr_ok : V2rrrllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 5, some (8, 1)), (6229434902119850433281276103234327125291 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 5, some (6, 3)), (3114717451057668230460104920669571840969 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 5, some (3, 3)), (3353895653839112103996560778314291490019 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlllrlll_ok : V2rrrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllrllr_ok : V2rrrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 5, some (11, 1)), (1676947826912792477615665773677637682143 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B113.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B113 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 49280 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlllrlrl_ok : V2rrrlllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllrlrr_ok : V2rrrlllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 6, some (6, 3)), (3055871200739635772848403771761203721959 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 6, some (5, 1)), (246435795305362243806465053551997985221 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlllrrll_ok : V2rrrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllrrlr_ok : V2rrrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 6, some (9, 2)), (6111742401478127486420053865335106934883 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlllrrrl_ok : V2rrrlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllrrrr_ok : V2rrrlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B114.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B114 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 48785 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 7, some (6, 1)), (6006873179453484181613441163362175575309 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 6, some (11, 0)), (3131507574238296458072988111458555063129 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 6, some (8, 0)), (1216826951026243788002423988203648472229 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 5, some (9, 2)), (1252678130118229212375912714415822921551 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrllll_ok : V2rrrllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrlllr_ok : V2rrrllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 7, some (9, 0)), (2982464272855883579561573094321484540381 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrllrll_ok : V2rrrllrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrllrlr_ok : V2rrrllrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 7, some (11, 1)), (6070003824114368126212333553208708131857 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrllrr_ok : V2rrrllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 8, some (6, 2)), (1478388220290023100904816899186680434643 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B115.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B115 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 49830 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 7, some (10, 1)), (600687317943409137565325661009524327497 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrlrlll_ok : V2rrrllrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrlrllr_ok : V2rrrllrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 8, some (8, 3)), (5829961743022027918206469598654634252811 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrlrlr_ok : V2rrrllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 8, some (9, 2)), (364372608938878335296520213941779134933 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrlrrll_ok : V2rrrllrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrlrrlr_ok : V2rrrllrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 9, some (6, 3)), (2915181011777907436484064486266236974761 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrlrrrl_ok : V2rrrllrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrlrrrr_ok : V2rrrllrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B116.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B116 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 43065 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrllrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 9, some (9, 0)), (2854137123123203572388164631631782370121 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 9, some (8, 1)), (5722162371997381374352795065561499444083 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 8, some (11, 0)), (2956776440576319928936232687808279483823 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 8, some (8, 0)), (1457490435758624752086312423482687282751 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrllll_ok : V2rrrllrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrlllr_ok : V2rrrllrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 9, some (10, 1)), (5722162371989833302946765125506758546453 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrllrl_ok : V2rrrllrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrllrr_ok : V2rrrllrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 10, some (8, 2)), (1125164615788571549275626707421275116349 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 9, some (11, 1)), (2881723379691109243015534744464499724027 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B117.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B117 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 49830 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrllrrlrll_ok : V2rrrllrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrlrlr_ok : V2rrrllrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 10, some (10, 0)), (5606170273803190750139848587339876780949 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrlrrl_ok : V2rrrllrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrlrrr_ok : V2rrrllrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 11, some (8, 3)), (5539582416117591961192532395489500181629 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 10, some (11, 0)), (2812911539473341240806159866693786369991 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 10, some (9, 1)), (1121234054760020111649080195492380055509 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrrlll_ok : V2rrrllrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B118.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B118 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 48719 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrllrrrllr_ok : V2rrrllrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 11, some (11, 0)), (2767131624822289049315796013240636924799 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrrlrll_ok : V2rrrllrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 12, some (11, 1)), (5461105574463020655382112152564110369741 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrrlrr_ok : V2rrrllrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 12, some (12, 0)), (683132966218926084364256263931940327521 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 12, some (9, 3)), (5465063729743796861794147010575262579083 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrrrr_ok : V2rrrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 0, some (0, 0)), (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 11, some (9, 3)), (1106852649927129037025527206190445967787 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 9, some (9, 2)), (5708274246234612515473189265431583390501 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 7, some (7, 2)), (1491232136425839412798998141205192993997 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrll_ok : V2rrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B119.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B119 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 46926 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlrlrl_ok : V2rrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrlrr_ok : V2rrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 2, some (4, 0)), (16432500491059184269480813119986004751 / 25000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 1, some (7, 1)), (3360495829082695233386217366469759419289 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrlll_ok : V2rrrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrllr_ok : V2rrrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 3, some (5, 0)), (6378843423131013972433553386598908951401 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrlrl_ok : V2rrrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrlrr_ok : V2rrrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 4, some (3, 1)), (6707791307671064593091236237093957048297 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 3, some (8, 2)), (3189421711521099766957202421046427123749 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B12.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B12 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 43050 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlllll_ok : V1rlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrl_ok : V1rllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrrl_ok : V1rllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrrr_ok : V1rllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 3, some (8, 4)), (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 3, some (5, 3)), (3348944569179047960615400491253744357919 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 2, some (7, 0)), (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrlll_ok : V1rlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrllr_ok : V1rlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (6, 4)), (811958847777100384643084977373710167483 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B120.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B120 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 44352 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlrrrll_ok : V2rrrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrlrl_ok : V2rrrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrlrr_ok : V2rrrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 5, some (4, 2)), (3131507574248951489385699511112822960953 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 4, some (10, 2)), (793671420471108008261488429107918087853 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrrrll_ok : V2rrrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrrlr_ok : V2rrrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 5, some (8, 1)), (6084134755116190610878365637184684558179 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrrrrl_ok : V2rrrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B121.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B121 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 41712 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlrrrrrr_ok : V2rrrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 6, some (4, 2)), (618889979803295527875131778786570883381 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 5, some (10, 0)), (6160894882610525281833279574824287578037 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 5, some (6, 1)), (6111742401496011153377621512119338534229 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 4, some (7, 0)), (6216563468174530818161389246463668270737 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 2, some (11, 1)), (2283083929129097622315276763020451556707 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 0, some (3, 2)), (7134843616190954670824502969683811523809 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllllll_ok : V2rrrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlllllr_ok : V2rrrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 6, some (8, 2)), (743805432084763680677724944092176161989 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllllrl_ok : V2rrrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B122.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B122 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 49368 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrllllrr_ok : V2rrrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 7, some (6, 1)), (5913552881164276523364725153305270663283 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 6, some (10, 1)), (6006873179432555481947691183989472218551 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlllrlll_ok : V2rrrrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlllrllr_ok : V2rrrrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 7, some (9, 0)), (5829961743032940114663944767309266861021 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlllrlr_ok : V2rrrrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 7, some (10, 0)), (5858443538431314921071169781208305325703 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlllrrll_ok : V2rrrrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlllrrlr_ok : V2rrrrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B123.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B123 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 48972 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 8, some (7, 2)), (1440861689846740561773482062136075157697 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlllrrrl_ok : V2rrrrlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlllrrrr_ok : V2rrrrlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 8, some (9, 2)), (2854137123116704897807195332184558236751 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 8, some (8, 2)), (2861081185993375260511869113343017488839 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 7, some (12, 0)), (2994619009696915130596613351871372574829 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 7, some (8, 0)), (2914980871518703150671326748482268160207 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrllll_ok : V2rrrrllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrlllr_ok : V2rrrrllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 8, some (11, 1)), (5763446759380284160080878232499535861801 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrllrl_ok : V2rrrrllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrllrr_ok : V2rrrrllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B124.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B124 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 47190 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 9, some (9, 1)), (1121234054759436545745947025895968499783 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 9, some (8, 1)), (2812911539473341240806159866693786369991 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrlrll_ok : V2rrrrllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrlrlr_ok : V2rrrrllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 9, some (11, 0)), (1125164615788571549275626707421275116349 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrlrrl_ok : V2rrrrllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrlrrr_ok : V2rrrrllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 10, some (10, 0)), (5533134013689702519605593063274713742129 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 10, some (8, 2)), (5539582416121514723140287186586538910893 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B125.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B125 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 48444 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 9, some (10, 0)), (1121234054760020111649080195492380055509 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrrlll_ok : V2rrrrllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrrllrl_ok : V2rrrrllrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 11, some (10, 1)), (5461105574462645314483278258011935531853 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 10, some (12, 0)), (5539582416121514723140287186586538910893 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrrlrll_ok : V2rrrrllrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 11, some (11, 1)), (682638196807506082037670201917123475899 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrrlrr_ok : V2rrrrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 11, some (12, 0)), (5465063729748364013876580538035372977893 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B126.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B126 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 44922 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 11, some (10, 2)), (341319098403648065223121656496225715867 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllrrr_ok : V2rrrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 12, some (11, 1)), (2694494884627661877191835752470489614117 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 10, some (10, 2)), (2766567006840153309071702754802222750871 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 8, some (10, 1)), (357635148249126505107359061463195931841 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlrl_ok : V2rrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrll_ok : V2rrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrlr_ok : V2rrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 2, some (9, 0)), (6451213057267277049268570578049988880421 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B127.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B127 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 15 theorems, 49296 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrlrrrl_ok : V2rrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrrrl_ok : V2rrrrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrrrr_ok : V2rrrrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 4, some (4, 0)), (6263015148353410159895512642794811422431 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 3, some (10, 0)), (1269874272741543373567397516151171515129 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 3, some (4, 1)), (3174685681871747659752822766475982860103 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 2, some (3, 1)), (424233361332860904814086670632476178701 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 0, some (4, 0)), (3360495829113490234555419387255594404567 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlllll_ok : V2rrrrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllllr_ok : V2rrrrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 4, some (9, 1)), (6111742401476145939725315052631932529591 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlllrl_ok : V2rrrrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlllrr_ok : V2rrrrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 5, some (7, 0)), (2982464272858581646615999586000496190729 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 4, some (12, 0)), (3319703224272799371764855114919668810403 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B128.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B128 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 46020 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrllrll_ok : V2rrrrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrlr_ok : V2rrrrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 6, some (5, 1)), (748654752427214998818565088411227351157 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrllrrll_ok : V2rrrrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrrlr_ok : V2rrrrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 6, some (9, 1)), (5829961743021214506717379311566057050741 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrllrrr_ok : V2rrrrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 6, some (11, 0)), (591355288114472207319996398459852109143 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 6, some (8, 0)), (5829961743035499268213102108470095058811 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 5, some (9, 1)), (2982464272847768981829936190797683616757 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B129.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B129 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 46332 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrlrllll_ok : V2rrrrrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrlllr_ok : V2rrrrrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 7, some (9, 0)), (5708274246242394735292206105397712431561 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrllrl_ok : V2rrrrrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrllrr_ok : V2rrrrrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 7, some (12, 0)), (1166072404710458619263476485402574946863 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 7, some (10, 1)), (5722162371985222259099004742182468691037 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrlrll_ok : V2rrrrrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrlrlr_ok : V2rrrrrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 8, some (9, 1)), (280308513689686733541249084342906377931 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B13.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B13 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 49098 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlllrlrl_ok : V1rlllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrlrr_ok : V1rlllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (5, 0)), (2926352416802061735418878003784298494699 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (1, 4)), (4606898324069546206811957445717199306369 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrlll_ok : V1rlllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrllr_ok : V1rlllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, none), (0 : ℚ)) := by decide +kernel
theorem V1rlllrrlrl_ok : V1rlllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrlrr_ok : V1rlllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (5, 2)), (43865797676181058524383173491263213237 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (3, 4)), (1557557592854494083793913192521303412393 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrrll_ok : V1rlllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B130.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B130 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 49218 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrlrlrrl_ok : V2rrrrrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrlrrr_ok : V2rrrrrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 9, some (8, 1)), (5539582416125739808179046748565514150331 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 8, some (11, 0)), (5625823078938432336957689465752852490653 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 8, some (8, 0)), (5625823078949149586272214111888081899413 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrrlll_ok : V2rrrrrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrrllr_ok : V2rrrrrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 9, some (11, 0)), (221370529985511288617838438815633347569 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrrlrll_ok : V2rrrrrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B131.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B131 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 8 theorems, 45942 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 10, some (10, 1)), (682638196807506082037670201917123475899 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrrlrr_ok : V2rrrrrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 10, some (11, 0)), (5461105574462645314483278258011935531853 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 10, some (9, 1)), (5465063729748364013876580538035372977893 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrrrlll_ok : V2rrrrrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 11, some (11, 0)), (2694494884628929154358762171752973660711 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrrrlrl_ok : V2rrrrrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 12, some (11, 1)), (265974964316321913931399772886100028229 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B132.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B132 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 47632 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 11, some (11, 1)), (336811860578318124952566687162774727167 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrrrr_ok : V2rrrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 12, some (12, 0)), (2659749643164352687556831045327954798757 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 10, some (12, 0)), (218602549189796131370301307197671629709 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 9, some (9, 1)), (1106852649927745752815097859508800526981 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 7, some (7, 1)), (2881723379696276930289632526315793647199 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrll_ok : V2rrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrlrl_ok : V2rrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrlrrl_ok : V2rrrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrlrrr_ok : V2rrrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 3, some (10, 0)), (3080447441302063328612780879155053878073 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 3, some (4, 0)), (6263015148482089463692023323478865193503 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 2, some (3, 0)), (6707791307575563604182587120214272125389 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B133.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B133 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 47866 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrrrlll_ok : V2rrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrllr_ok : V2rrrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 4, some (12, 0)), (6188899798047411831403229937548405373283 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrlrll_ok : V2rrrrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrlrlr_ok : V2rrrrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 5, some (12, 0)), (2994619009707352200234881160074963135287 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrlrrl_ok : V2rrrrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrlrrr_ok : V2rrrrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 6, some (11, 0)), (288172337969160956969304634769854183929 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 6, some (8, 0)), (5722162371996812089945353360900435877097 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 5, some (9, 0)), (5829961743023945434182558449475056559301 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrlll_ok : V2rrrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B134.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B134 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 46319 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrrrrllr_ok : V2rrrrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 7, some (10, 0)), (2803085136896209857525723194454768194401 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrlrl_ok : V2rrrrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrlrr_ok : V2rrrrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 8, some (11, 0)), (5534263249635156634563579645343267234313 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 8, some (8, 0)), (2769791208064212632057051041442054440529 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrrlll_ok : V2rrrrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 9, some (11, 0)), (2730552787229820286675570522610143597489 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrrlr_ok : V2rrrrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B135.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B135 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 49231 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 9, some (12, 0)), (5465063729743796861794147010575262579083 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrrrll_ok : V2rrrrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 11, some (11, 0)), (2659749643164352687556831045327954798757 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrrrr_ok : V2rrrrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 11, some (12, 0)), (265974964316321913931399772886100028229 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 10, some (11, 0)), (2694494884627661877191835752470489614117 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 9, some (9, 0)), (683132966218926084364256263931940327521 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 7, some (7, 0)), (709819730594181761619545794696775788053 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 4, some (6, 0)), (3003436589730144434270066591117424741879 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((12, 0, some (4, 0)), (6573000196348291856858440248642367482063 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B136.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B136 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 15 theorems, 45195 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((11, 4, some (6, 1)), (1222348480298560412487963204865415077391 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((10, 6, some (6, 2)), (1501718294860450254072584694379859011207 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((9, 4, some (6, 2)), (1272093853055930610075547943984839621891 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2r_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (8, 3)), (62294349021147665071827864166381888461 / 100000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 1, some (2, 4)), (8221083333761462158255670200091963529143 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3llll_ok : V3llll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lllrl_ok : V3lllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lllrr_ok : V3lllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((1, 2, none), (0 : ℚ)) := by decide +kernel
theorem V3lll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((0, 8, some (8, 2)), (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3llrlll_ok : V3llrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrllrl_ok : V3llrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrllrr_ok : V3llrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((1, 8, none), (0 : ℚ)) := by decide +kernel
theorem V3llrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((1, 7, some (1, 9)), (2484993442583563337636708896437381803167 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B137.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B137 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 45912 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3llrlrll_ok : V3llrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrlrlr_ok : V3llrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((1, 9, some (9, 3)), (488252045356088518800895831796583705801 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3llrlrr_ok : V3llrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((1, 11, some (3, 8)), (9226093509334762037625262888544139451863 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3llrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((1, 8, some (8, 4)), (9844464019507569512911194800096595230377 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3llrrll_ok : V3llrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrrlr_ok : V3llrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 3, some (2, 1)), (11130172390616458248604848929065774088553 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3llrrrll_ok : V3llrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrrrlr_ok : V3llrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 5, some (4, 8)), (10591975873683202670979769443680710770847 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B138.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B138 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 14 theorems, 42933 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3llrrrrl_ok : V3llrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrrrrr_ok : V3llrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3llrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 7, some (1, 9)), (9844464019489416406227317512686865679527 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3llrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 6, some (3, 6)), (5118274084420401337371798835963957581311 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3llrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 4, some (6, 0)), (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3llr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 1, some (2, 1)), (11891209822393617692129458696576954651393 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3ll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((1, 5, some (3, 9)), (10900275670186362875266183205973870103133 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrllllll_ok : V3lrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlllllr_ok : V3lrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 8, some (4, 5)), (4842481158251358533600829473478892910411 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrllllrl_ok : V3lrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrllllrr_ok : V3lrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 9, some (3, 9)), (9418376100469850123572649673720020775683 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 8, some (8, 3)), (9476316295098482581750494996000150204347 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B139.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B139 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 47490 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lrlllrll_ok : V3lrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlllrlr_ok : V3lrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 10, some (5, 7)), (1876792518414118291543272188242904105953 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlllrrll_ok : V3lrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlllrrlr_ok : V3lrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 11, some (8, 4)), (4598579609406564336142369927418462663829 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlllrrr_ok : V3lrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 12, some (5, 7)), (9019258641187236198041050647058767520163 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 11, some (3, 8)), (9062697276586155503486283002686714374421 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 9, some (9, 1)), (9334700901610320283484796399310124058969 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrllr_ok : V3lrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 0, some (1, 3)), (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlrlll_ok : V3lrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B14.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B14 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 49203 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlllrrrlr_ok : V1rlllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (8, 3)), (623023037141017066105979302122404436411 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrrrl_ok : V1rlllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrrrr_ok : V1rlllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (4, 4)), (2835411849385905249126803670449335111539 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (0, 7)), (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (6, 5)), (1403705525631007420179781853701637065539 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (8, 1)), (3591025122346405139497390879557692499569 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (3, 6)), (81195884777689496249306073294302430857 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlllll_ok : V1rllrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllllr_ok : V1rllrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (8, 0)), (2835411849377080429528099663805688129943 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlllrl_ok : V1rllrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B140.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B140 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 42700 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lrlrllr_ok : V3lrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 4, some (3, 9)), (2647993968401357229046244904842730106503 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlrlrl_ok : V3lrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrlrrl_ok : V3lrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrlrrr_ok : V3lrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 6, some (3, 5)), (2479374338753013504818075887085661170751 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 5, some (8, 1)), (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 5, some (2, 4)), (1975287881577370208888054115141930809071 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlrrlll_ok : V3lrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrrllr_ok : V3lrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 7, some (0, 9)), (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B141.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B141 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 48900 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lrlrrlrl_ok : V3lrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrrlrr_ok : V3lrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 7, some (8, 4)), (947631629507231527610530414464174325639 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 7, some (5, 2)), (4859835264244707541333023496241245137577 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlrrrll_ok : V3lrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrrrlrl_ok : V3lrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrrrlrr_ok : V3lrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 8, some (11, 0)), (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 8, some (8, 1)), (9418376099665756640491637016735287455319 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlrrrrll_ok : V3lrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrrrrlr_ok : V3lrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 9, some (6, 5)), (2357339447142381113385628737309231281609 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B142.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B142 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 16 theorems, 49875 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lrlrrrrrl_ok : V3lrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrrrrrr_ok : V3lrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 10, some (2, 9)), (4560599051064672807016823876466933607113 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 9, some (9, 1)), (9226093509414850424346423111708544071693 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 9, some (3, 9)), (2306523377425112229171359571741462262307 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 8, some (3, 9)), (9418376099906047292011015877549756181057 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 6, some (6, 3)), (247937433875744769226561200943637386073 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 3, some (5, 1)), (10322230748344782292838375473326993631153 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrllllll_ok : V3lrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrlllllr_ok : V3lrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 10, some (10, 0)), (2265674318978801839889438342839595324007 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrllllrl_ok : V3lrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrllllrr_ok : V3lrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 11, some (10, 2)), (8892467424037183250469099565778235671939 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 11, some (5, 6)), (9019258641195070471309897672038163803017 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrlllr_ok : V3lrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B143.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B143 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 14 theorems, 46180 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 12, some (10, 2)), (4427377460697371996360152520662766413947 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrllr_ok : V3lrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 0, some (4, 4)), (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrlrll_ok : V3lrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrlrlr_ok : V3lrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 3, some (2, 3)), (10170532587168260928903950081383773041279 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrlrrl_ok : V3lrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrlrrrl_ok : V3lrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrlrrrr_ok : V3lrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 5, some (0, 7)), (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 4, some (5, 7)), (10236548169528429450028489579430726048061 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 3, some (7, 5)), (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 2, some (3, 5)), (10900275670193804090793380269666500923491 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrllll_ok : V3lrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B144.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B144 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 48870 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lrrrlllr_ok : V3lrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 5, some (7, 1)), (482614827357686243913867574459640911313 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrllrl_ok : V3lrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrllrr_ok : V3lrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 6, some (5, 5)), (9719670528359048510285785113461355766829 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 6, some (2, 4)), (9476316295099480046018066144201359391651 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrlrlll_ok : V3lrrrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrlrllr_ok : V3lrrrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 7, some (1, 8)), (4848467964974468056762094424505903216001 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrlrlrl_ok : V3lrrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrlrlrr_ok : V3lrrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 7, some (6, 1)), (9567561224501602597127329492550535809377 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 7, some (4, 4)), (4713707748522533980392588386010632572783 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B145.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B145 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 43170 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lrrrlrrll_ok : V3lrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrlrrlr_ok : V3lrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 7, some (10, 1)), (60605849562480443718096108173390731867 / 62500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrlrrrl_ok : V3lrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrlrrrr_ok : V3lrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 8, some (5, 6)), (2345990648018074151750968679663365318849 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 8, some (3, 6)), (4613046754671255296297936885724543196149 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 7, some (7, 5)), (9427415497024102031262910858063115861313 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 6, some (9, 1)), (9765040907096794786234165758421107540171 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrrllll_ok : V3lrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrrlllr_ok : V3lrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 8, some (10, 1)), (9218384513189457098534611240467199483481 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B146.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B146 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 8 theorems, 47685 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lrrrrllrl_ok : V3lrrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrrllrr_ok : V3lrrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 9, some (6, 6)), (9257654650332437959913133802126800739023 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 9, some (4, 5)), (9056481581036715747065557827467377109663 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrrlrll_ok : V3lrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrrlrlr_ok : V3lrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 10, some (4, 6)), (355698696958469010675557563400691258127 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrrlrrl_ok : V3lrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B147.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B147 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 20 theorems, 41295 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lrrrrlrrrl_ok : V3lrrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrrlrrrr_ok : V3lrrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 11, some (5, 7)), (2213688730399233283309821934658701537213 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 10, some (11, 1)), (8922620284069804665531190410450175654697 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 10, some (7, 5)), (363877988059909571318434341044764651683 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 9, some (9, 2)), (9056481581069537351393947015079933832103 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrrrllll_ok : V3lrrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrrrlllr_ok : V3lrrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 11, some (11, 0)), (1748867695801555134046972608655052237209 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrrrllr_ok : V3lrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 12, some (6, 6)), (1760935583821808365121250958490323632711 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrrrlr_ok : V3lrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 0, some (0, 3)), (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrrrr_ok : V3lrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 0, some (3, 1)), (5565086196754647481018282165971045272237 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 11, some (8, 3)), (8996944540296546941309462295309252158437 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 8, some (7, 5)), (4691981296037077556098100510245166391071 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 5, some (4, 3)), (1998372654093708150208388959659456673871 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 10, some (6, 5)), (9257654650343138764340678142678494521711 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3l_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 7, some (9, 1)), (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B148.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B148 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 43050 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlllll_ok : V3rlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllllrl_ok : V3rllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllllrrl_ok : V3rllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllllrrr_ok : V3rllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 3, some (8, 4)), (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 3, some (5, 3)), (409461926753989369561485458868392262099 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 2, some (7, 0)), (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlllrlll_ok : V3rlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlllrllr_ok : V3rlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 4, some (6, 4)), (9917497354995710489537126180359838016433 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B149.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B149 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 49098 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlllrlrl_ok : V3rlllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlllrlrr_ok : V3rlllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 5, some (5, 0)), (607479407996204264042833532782949209323 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 5, some (1, 4)), (4882520453550865674693124084836190484793 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlllrrlll_ok : V3rlllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlllrrllr_ok : V3rlllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 6, none), (0 : ℚ)) := by decide +kernel
theorem V3rlllrrlrl_ok : V3rlllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlllrrlrr_ok : V3rlllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 6, some (5, 2)), (4783780612244925321827533072703439421477 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 6, some (3, 4)), (4709188049809087519793326709163438457989 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlllrrrll_ok : V3rlllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B15.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B15 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 48321 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllrlllrr_ok : V1rllrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (4, 5)), (2784139900840706229050098207563159693293 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (10, 2)), (3520910751552710471970956217554512610337 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllrll_ok : V1rllrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrlr_ok : V1rllrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (8, 4)), (264917670124880744247778309105757263081 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllrrll_ok : V1rllrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrrlr_ok : V1rllrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (5, 4)), (1296881296616662900638927695776966225529 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllrrrl_ok : V1rllrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B150.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B150 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 49203 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlllrrrlr_ok : V3rlllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 6, some (8, 3)), (588648506225197807665174911537078217603 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlllrrrrl_ok : V3rlllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlllrrrrr_ok : V3rlllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 7, some (4, 4)), (9236031893487659364711855547935537684631 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 7, some (0, 7)), (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 6, some (6, 5)), (9567561224435388623546577679575396453573 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 5, some (8, 1)), (947631629509342601984759818392115325041 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 4, some (3, 6)), (24793743387485201337778266397817195053 / 25000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrlllll_ok : V3rllrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrllllr_ok : V3rllrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 7, some (8, 0)), (2309007973384831199444102976179113086659 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrlllrl_ok : V3rllrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B151.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B151 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 48321 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rllrlllrr_ok : V3rllrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 8, some (4, 5)), (9056481581033804086769140025719928268691 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 7, some (10, 2)), (9218384513158578008817385608049767338567 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrllrll_ok : V3rllrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrllrlr_ok : V3rllrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 8, some (8, 4)), (71852806396740245200664149530687543921 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrllrrll_ok : V3rllrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrllrrlr_ok : V3rllrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 9, some (5, 4)), (1127407330150750668610991178781289680513 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrllrrrl_ok : V3rllrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B152.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B152 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 15 theorems, 49917 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rllrllrrrr_ok : V3rllrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 9, some (7, 5)), (1819389940298994312536278977104056210379 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 9, some (6, 4)), (9079597567280278307580938612495296024861 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 9, some (2, 7)), (9038811184156400385274669114077432988493 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 8, some (6, 5)), (4628827325166989202832755731144112517003 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrlrllll_ok : V3rllrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrlrlllr_ok : V3rllrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 9, some (10, 2)), (177849348479634297940257598675783351527 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrlrllrl_ok : V3rllrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrlrllrr_ok : V3rllrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 10, some (6, 5)), (8925781836742056376783902751281895750417 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 10, some (4, 6)), (1748867695818444774156795833455426314579 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrlrlrll_ok : V3rllrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrlrlrlr_ok : V3rllrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 10, some (10, 0)), (4427377460657997562241107512003104084717 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B153.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B153 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 14 theorems, 46263 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rllrlrlrrl_ok : V3rllrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrlrlrrr_ok : V3rllrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 11, some (7, 4)), (8889844815701270421727659671444235781349 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 10, some (12, 0)), (1760293914800790524943304151537242692323 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 10, some (8, 2)), (8996944540319488336929572890415860628287 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrlrrlll_ok : V3rllrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrlrrllr_ok : V3rllrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 12, some (5, 7)), (1713708270110946777121819150411971037899 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrlrrlr_ok : V3rllrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 12, some (10, 2)), (4386544394988223157105957981674658531007 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrlrrr_ok : V3rllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 0, some (1, 0)), (2580557684229399098633431204884656846073 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 11, some (9, 3)), (888984481570712339654794750551935543979 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 9, some (9, 0)), (2254814660296939399050190931421507556239 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B154.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B154 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 43680 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rllrrl_ok : V3rllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrrrl_ok : V3rllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrrrrl_ok : V3rllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrrrrr_ok : V3rllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 3, some (3, 5)), (4958748677499975137661643308653673644277 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 2, some (8, 4)), (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 2, some (2, 1)), (9876439407739667222950378064998335112289 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 0, some (4, 1)), (5284982143121271588518421275444371111439 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 7, some (6, 2)), (2357339447151356721354123282239267397299 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlllll_ok : V3rlrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrllllr_ok : V3rlrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 4, some (1, 5)), (976504090706424731404445121899695546441 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B155.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B155 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 46704 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrlllrl_ok : V3rlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlllrrl_ok : V3rlrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlllrrr_ok : V3rlrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 5, some (1, 4)), (9696935930001189261311700340178690236873 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 4, some (8, 4)), (118453953688246217162466017999770156993 / 125000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 4, some (5, 2)), (1214958816048524915861527666088006255693 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrllrlll_ok : V3rlrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrllrllr_ok : V3rlrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 5, some (5, 4)), (1913512244888683847662918077085005389091 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrllrlrl_ok : V3rlrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrllrlrr_ok : V3rlrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 5, some (9, 1)), (4667350450813399874810079522516635328509 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 5, some (7, 1)), (9427415497057359461224792646534902999379 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B156.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B156 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 49980 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrllrrll_ok : V3rlrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrllrrlr_ok : V3rlrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 6, some (4, 6)), (2309007973366565011221446461890263681371 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrllrrrl_ok : V3rlrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrllrrrr_ok : V3rlrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 6, some (8, 2)), (2309007973371150605209643389644727504059 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 6, some (6, 4)), (4714678894281740478754617825304472692243 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 6, some (2, 4)), (9218384513179194701415807249392518364227 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 5, some (3, 6)), (9418376099592585023582684193257966193373 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrllll_ok : V3rlrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrlllrl_ok : V3rlrlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B157.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B157 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 15 theorems, 47124 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrlrlllrr_ok : V3rlrlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 7, some (6, 1)), (4628827325198355780391119095137558137751 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 7, some (4, 6)), (9056481581023149186950946588007020701247 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrllrll_ok : V3rlrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrllrlr_ok : V3rlrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 7, some (7, 5)), (9257654650379515783821346921050202655357 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrllrrl_ok : V3rlrlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrllrrr_ok : V3rlrlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 7, some (10, 1)), (1812539455321513990062492620642246416711 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 7, some (8, 4)), (143705612793418844941262450797956787541 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 7, some (6, 6)), (9257654650443991875393961613448900557079 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrlrlll_ok : V3rlrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrlrllr_ok : V3rlrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 8, some (5, 3)), (1803851728243043765913495781217665469937 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrlrlrl_ok : V3rlrlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B158.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B158 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 46760 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrlrlrlrr_ok : V3rlrlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 8, some (7, 3)), (909694970150946961319555981102419220509 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 8, some (6, 3)), (1134949695910917944060298513643960723373 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrlrrll_ok : V3rlrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrlrrlr_ok : V3rlrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 8, some (9, 3)), (281851832537320444434174242920791235783 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrlrrrl_ok : V3rlrlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrlrrrr_ok : V3rlrlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 9, some (5, 5)), (2213688730325366292464633067435473113077 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 8, some (11, 1)), (4461310142007364469966333308094191551669 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 8, some (8, 2)), (567474847955620293043679488596026418943 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 8, some (2, 6)), (9038811184169514520027338601263205503069 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrrllll_ok : V3rlrlrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B159.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B159 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 44044 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrlrrlllr_ok : V3rlrlrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 9, some (8, 2)), (1799388908058725470955444361370690400713 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrrllrl_ok : V3rlrlrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrllrr_ok : V3rlrlrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 9, some (11, 1)), (8744338479115953146003857964454045502817 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 9, some (9, 2)), (892578183675956993261293970262651723591 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrrlrll_ok : V3rlrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrlrlr_ok : V3rlrlrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 10, some (8, 2)), (8918128666323219792456042673814055365249 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B16.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B16 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 15 theorems, 49917 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllrllrrrr_ok : V1rllrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (7, 5)), (99635332297806086142301441787119507121 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (6, 4)), (2515453383127296081658503845385460775871 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (2, 7)), (3473040750561074486037821519711825036191 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (6, 5)), (2588651150012202533211031843635810519501 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrllll_ok : V1rllrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlllr_ok : V1rllrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (10, 2)), (2742253412902636689568491425209989004071 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrllrl_ok : V1rllrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrllrr_ok : V1rllrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (6, 5)), (614173868320103981732343163946677785943 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (4, 6)), (2707380583479084551699714898606053264231 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrlrll_ok : V1rllrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlrlr_ok : V1rllrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (10, 0)), (637092538990115690231566179494188436683 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B160.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B160 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 45724 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrlrrlrrl_ok : V3rlrlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrlrrr_ok : V3rlrlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 10, some (12, 0)), (4305549056456958343771618760253361504319 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 10, some (9, 3)), (8889844815699454734784457633605999842729 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 10, some (6, 4)), (8804677919118802484213601408028478684717 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrrrllll_ok : V3rlrlrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrrlllr_ok : V3rlrlrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 11, some (9, 2)), (352701884322189171767751191428004379657 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrrrllr_ok : V3rlrlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 11, some (10, 2)), (8773088789951179369296881695047084902573 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B161.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B161 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 14 theorems, 47192 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrlrrrlrll_ok : V3rlrlrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrrlrlr_ok : V3rlrlrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 12, some (10, 2)), (2176605404644250916073871694751067960667 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrrrlrr_ok : V3rlrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 0, none), (0 : ℚ)) := by decide +kernel
theorem V3rlrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 12, some (7, 5)), (346160386673004296412307110634957931293 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrrrr_ok : V3rlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 0, some (0, 4)), (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 11, some (7, 5)), (8773088789971486049885138829088124108641 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 9, some (6, 6)), (8925781836853588475300683517345761601151 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 6, some (11, 1)), (9647226506290691998037113495241933017319 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrll_ok : V3rlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrlrl_ok : V3rlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrlrrl_ok : V3rlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B162.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B162 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 42480 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrrlrrr_ok : V3rlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 3, some (4, 5)), (4842481158243900093123253334001312975623 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 3, some (0, 4)), (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 2, some (2, 3)), (1206537068393066169238948261731775903699 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrlll_ok : V3rlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrllrl_ok : V3rlrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrllrr_ok : V3rlrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 4, some (5, 3)), (382702448978032345402839797044357913533 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 4, some (3, 4)), (9418376099611764471528989481036215032449 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrlrll_ok : V3rlrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrlrlr_ok : V3rlrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 4, some (9, 2)), (9334700901608139980327868100726359946361 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B163.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B163 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 48168 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrrrlrrl_ok : V3rlrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrlrrr_ok : V3rlrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 5, some (5, 0)), (4691981295990688073306643714470791505177 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 5, some (2, 4)), (2304596128293813652400291683675256292631 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 4, some (7, 2)), (36825841785286374851412536683768496507 / 39062500000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrrlll_ok : V3rlrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrrllr_ok : V3rlrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 5, some (8, 4)), (9236031893728190280187069380281915576903 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrrlrll_ok : V3rlrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrrlrlr_ok : V3rlrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 6, some (4, 2)), (9056481581089954644789752671358367886821 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrrlrrl_ok : V3rlrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B164.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B164 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 15 theorems, 48240 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrrrrlrrr_ok : V3rlrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 6, some (6, 2)), (4628827325179524784153114041624603795453 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 6, some (5, 2)), (4598579609409136824490824810612177651837 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 6, some (1, 5)), (1921468740495473427078795078878009002791 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrrrlll_ok : V3rlrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrrrllr_ok : V3rlrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 6, some (8, 1)), (367886368752141873536324329495505622837 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrrrlrl_ok : V3rlrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrrrlrr_ok : V3rlrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 6, some (11, 0)), (9121198101246363592619667219940825406619 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 6, some (9, 1)), (1132060197630264111819007633657377852899 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrrrrll_ok : V3rlrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrrrrlr_ok : V3rlrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 7, some (5, 4)), (9019258641198400628235431858944412757447 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrrrrrl_ok : V3rlrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B165.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B165 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 16 theorems, 41968 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrrrrrrrr_ok : V3rlrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 7, some (7, 4)), (2274237425374567429373968352256366936379 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 7, some (6, 4)), (2269899391817636099696935208626585359777 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 7, some (3, 5)), (1784524056800987534888115147860476432663 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 6, some (7, 1)), (2314413662592349059146089250386917492969 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 5, some (6, 5)), (4714678894342675183560896689091302401193 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 3, some (8, 3)), (236907907376478797129326173338889225407 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 0, some (4, 2)), (2647993968427146684859787508494684520691 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 3, some (6, 6)), (247937433882398082036608505636837960833 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllllllll_ok : V3rrllllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllllllr_ok : V3rrlllllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 7, some (10, 0)), (8892467423988708179491115616807009666477 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllllllrl_ok : V3rrllllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllllllrr_ok : V3rrllllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 8, some (5, 5)), (553422182581180442146720127700902766299 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 7, some (12, 0)), (1807762236834804240782962179953791019449 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B166.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B166 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 46260 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlllllrll_ok : V3rrlllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllllrlr_ok : V3rrlllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 8, some (8, 1)), (4498472270152161449157169893890461683617 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlllllrrl_ok : V3rrlllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllllrrr_ok : V3rrlllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 8, some (11, 0)), (4372169239559605983237243059537150953657 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 8, some (9, 1)), (8925781836766262281596059137610420189829 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 8, some (7, 1)), (4498472270158457411569590205182859105689 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllllrlll_ok : V3rrllllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B167.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B167 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 43560 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrllllrllr_ok : V3rrllllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 9, some (7, 4)), (222246120392391726486001877473121397569 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllllrlrl_ok : V3rrllllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllllrlrr_ok : V3rrllllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 9, some (10, 1)), (8804677919131994553390587119821642527953 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 9, some (8, 4)), (2229532166577794519570359316362684818411 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllllrrlll_ok : V3rrllllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllllrrllr_ok : V3rrllllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 10, some (7, 3)), (4386544394972207243473747215237079824659 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B168.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B168 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 49716 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrllllrrlr_ok : V3rrllllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 10, some (8, 2)), (8817547108051538319669148891964079648979 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllllrrrll_ok : V3rrllllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllllrrrlr_ok : V3rrllllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 10, some (10, 2)), (2193272197485529437095805891464752207603 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllllrrrrl_ok : V3rrllllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllllrrrrr_ok : V3rrllllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 11, some (7, 5)), (4327004833410801495078582245764172944679 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 10, some (12, 0)), (1071067668809735887159027014120222843571 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 10, some (9, 3)), (1763509421606490795821839524044873410421 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 10, some (5, 5)), (53553383440298936794592987528330322701 / 62500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 9, some (5, 5)), (8704678165962508323518323049158856685309 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlllrlllll_ok : V3rrlllrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B169.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B169 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 42354 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlllrllllr_ok : V3rrlllrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 11, some (10, 1)), (435321080929301899344547444076216869347 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlllrlllrl_ok : V3rrlllrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllrlllrr_ok : V3rrlllrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 12, some (8, 4)), (4295953358928296776615490791122612909541 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 11, some (11, 1)), (1730801933362910542432951296552249615729 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlllrllr_ok : V3rrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 12, some (10, 2)), (8618039149528916490787953896455612183469 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlllrlr_ok : V3rrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 0, some (1, 2)), (9939973770326070246541644694523016013149 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlllrr_ok : V3rrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 0, some (5, 4)), (5118274084423794424261585217852843670769 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 11, some (8, 4)), (1088302702320653485434446416526754234039 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B17.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B17 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 14 theorems, 46263 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllrlrlrrl_ok : V1rllrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlrrr_ok : V1rllrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 11, some (7, 4)), (2352887754022646724100721146883441163531 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (12, 0)), (743613522225941126021855300047365112121 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (8, 2)), (1207207397796168112575494231979834539737 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrrlll_ok : V1rllrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrrllr_ok : V1rllrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 12, some (5, 7)), (2478390057752387945103353212033091489927 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrrlr_ok : V1rllrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 12, some (10, 2)), (1151133278344619900413374601225826563749 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlrrr_ok : V1rllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 0, some (1, 0)), (1194702631587684767885847780039192984293 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 11, some (9, 3)), (2352887754023675418075819918874742728251 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 9, some (9, 0)), (1296881296592845324975060660052745274119 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B170.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B170 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 45900 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrllrll_ok : V3rrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllrlrl_ok : V3rrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllrlrr_ok : V3rrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 2, some (9, 2)), (195300818141075611084678108031359832737 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 2, some (5, 0)), (1214958816051341949810959505521124821917 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllrrll_ok : V3rrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllrrlrl_ok : V3rrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllrrlrr_ok : V3rrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 4, some (1, 3)), (4823613253169358267011346593232795896351 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 3, some (8, 4)), (9418376099906047292011015877549756181057 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B171.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B171 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 42705 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrllrrrll_ok : V3rrllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllrrrlr_ok : V3rrllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 4, some (6, 3)), (4714678894281820088120238032955057488551 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllrrrrl_ok : V3rrllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllrrrrr_ok : V3rrllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 5, some (1, 4)), (4803671851255164655181216417825994358697 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 4, some (8, 4)), (9236031893765760042052886223180686547103 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 4, some (4, 2)), (2955530205924813459972871892474312257 / 3200000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 3, some (4, 2)), (147303367141547174671958567876847243613 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 1, some (5, 3)), (99918632704246833070375584686566600479 / 100000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlllll_ok : V3rrlrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B172.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B172 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 48510 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlrllllr_ok : V3rrlrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 5, some (7, 2)), (9257654650344579510945525377688883987163 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlllrll_ok : V3rrlrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlllrlr_ok : V3rrlrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 5, some (12, 0)), (38429374809811490168815087673237629347 / 40000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlllrrl_ok : V3rrlrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlllrrr_ok : V3rrlrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 6, some (6, 0)), (9079597567294310642964648495551498968123 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 6, some (4, 3)), (1778493484796968822708167441649036703491 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 5, some (9, 3)), (9056481581259703129912086638753693511031 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrllrlll_ok : V3rrlrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrllrllr_ok : V3rrlrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 6, some (8, 1)), (1134949695910917944060298513643960723373 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B173.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B173 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 48600 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlrllrlrl_ok : V3rrlrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrllrlrr_ok : V3rrlrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 6, some (11, 0)), (8922620284006637793587879570733134205483 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 6, some (9, 1)), (450962932060114631203027310267186608501 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrllrrll_ok : V3rrlrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrllrrlr_ok : V3rrlrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 7, some (6, 3)), (8925781836751006606686551009817003118033 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrllrrrl_ok : V3rrlrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrllrrrr_ok : V3rrlrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 7, some (8, 4)), (8996944540333869278716035308427858629921 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 7, some (7, 3)), (562309033766975949168032490393569767447 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B174.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B174 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 47430 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 7, some (4, 4)), (8744338479105260440663797441060274850039 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 6, some (7, 0)), (4548474850775711751717982747290187281979 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrllll_ok : V3rrlrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrlllr_ok : V3rrlrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 8, some (4, 4)), (4305549056437721310037796038720885062617 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrllrll_ok : V3rrlrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrllrlr_ok : V3rrlrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 8, some (7, 3)), (555615300981128918097606008589043005839 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrllrr_ok : V3rrlrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 8, some (8, 1)), (8918128666322696374887254243480094146441 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 8, some (6, 4)), (8804677919111064785636417325978997156251 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrlrlll_ok : V3rrlrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B175.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B175 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 46350 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlrlrlrllr_ok : V3rrlrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 8, some (10, 0)), (4402338959569534236980949381550744763721 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrlrlr_ok : V3rrlrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 8, some (11, 0)), (2176169541495270036609924581681939280189 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrlrrll_ok : V3rrlrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrlrrlr_ok : V3rrlrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 9, some (7, 4)), (8773088789942649222857432486270035529889 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrlrrr_ok : V3rrlrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 9, some (8, 3)), (440877355401598430842064248706557181493 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 9, some (6, 4)), (8682370632460859431549854163557948270339 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 8, some (9, 1)), (8889844815711267933874272730181312365099 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B176.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B176 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 47520 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlrlrrllll_ok : V3rrlrlrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrrlllr_ok : V3rrlrlrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 9, some (10, 2)), (4386544394967657458157764353601492330891 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrrllrl_ok : V3rrlrlrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrrllrr_ok : V3rrlrlrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 10, some (7, 4)), (4327004833399725064615121829247794987189 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 9, some (12, 0)), (4284270675231739071305605876890453392427 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrrlrll_ok : V3rrlrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrrlrlr_ok : V3rrlrlrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 10, some (9, 2)), (4361702730232977221179217594434711701589 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrrlrrl_ok : V3rrlrlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B177.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B177 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 47565 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlrlrrlrrr_ok : V3rrlrlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 10, some (11, 1)), (8654009666803963412215780372588523555593 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 10, some (10, 1)), (8706421618574351898154529435332762047 / 10000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 10, some (8, 3)), (8706421618559138293903835334771415991863 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrrrlll_ok : V3rrlrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrrrllr_ok : V3rrlrlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 11, some (9, 2)), (8618039149526893775725328409798637478019 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrrrlrl_ok : V3rrlrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrrrlrr_ok : V3rrlrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 11, some (12, 0)), (8536890313193955008496187953357099260071 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 11, some (10, 2)), (4309019574760818260412196260819194107297 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B178.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B178 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 43840 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlrlrrrrll_ok : V3rrlrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrrrrlr_ok : V3rrlrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 12, some (12, 0)), (4239162040734268899496262625758741317053 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrrrrr_ok : V3rrlrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 0, some (0, 1)), (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 12, some (9, 3)), (1701680365149210580312445138489278637191 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 11, some (7, 4)), (4268445156586641074961079460673375670117 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 9, some (9, 3)), (551096694252172230131444751289299670909 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 7, some (10, 0)), (553422182582561121245068526442699572453 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrll_ok : V3rrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrlr_ok : V3rrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 1, some (2, 2)), (1895263259025397607040914415114437751669 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrrll_ok : V3rrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B179.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B179 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 14 theorems, 48080 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlrrrlr_ok : V3rrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 2, some (8, 3)), (9418376100469850123572649673720020775683 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrrrll_ok : V3rrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrrrlr_ok : V3rrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 3, some (7, 1)), (1172995324010538299730286088743631455069 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrrrrl_ok : V3rrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrrrrr_ok : V3rrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 4, some (3, 3)), (4531348638308909875212983267380501455361 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 3, some (10, 0)), (9218384513139686364628078887100465730969 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 3, some (4, 2)), (577251993343900624059863201301579662329 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 2, some (3, 1)), (4709188049865593295770936177804260803079 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 0, some (1, 2)), (1230558002435460263945463996806168581109 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 5, some (5, 1)), (9197159218838394053860431230540998159623 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllllll_ok : V3rrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B18.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B18 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 43680 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllrrl_ok : V1rllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrrrl_ok : V1rllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrrrrl_ok : V1rllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrrrrr_ok : V1rllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 3, some (3, 5)), (10149485597217491626602694244012135533 / 31250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 2, some (8, 4)), (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 2, some (2, 1)), (9259161944675071794827761052427658599 / 25000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 0, some (4, 1)), (978700396874309553429337273230439094711 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (6, 2)), (335311214465123165669447367751091856271 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlllll_ok : V1rlrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllllr_ok : V1rlrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (1, 5)), (4606898324057825261673505550344601273233 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B180.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B180 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 47850 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrlllllr_ok : V3rrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 4, some (9, 1)), (226412039525683937330247856286031049751 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllllrll_ok : V3rrrllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllllrlr_ok : V3rrrllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 5, some (5, 2)), (1127407330152166995942277721327912862519 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllllrrl_ok : V3rrrllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllllrrr_ok : V3rrrllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 5, some (8, 1)), (9079597567280278307580938612495296024861 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 5, some (6, 3)), (1815919513454473487668730374783253455997 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 5, some (3, 3)), (8922620284028185296728195774062117007277 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlllrlll_ok : V3rrrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlllrllr_ok : V3rrrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 5, some (11, 1)), (1115327535499048840785632423492256670431 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B181.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B181 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 49280 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrlllrlrl_ok : V3rrrlllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlllrlrr_ok : V3rrrlllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 6, some (6, 3)), (8925781836746358728813690041621537457281 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 6, some (5, 1)), (4427377460677657283240443844340541399053 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlllrrll_ok : V3rrrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlllrrlr_ok : V3rrrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 6, some (9, 2)), (1785156367351337914911275350959385129287 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlllrrrl_ok : V3rrrlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlllrrrr_ok : V3rrrlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B182.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B182 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 48785 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 7, some (6, 1)), (4402338959577899725566280085558617826653 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 6, some (11, 0)), (8744338479099374456271129659749221112369 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 6, some (8, 0)), (1124618067537773184090889621153828188349 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 5, some (9, 2)), (9019258641217858761817362379993578653863 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrllll_ok : V3rrrllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrlllr_ok : V3rrrllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 7, some (9, 0)), (8889844815719212200608426134182029680867 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrllrll_ok : V3rrrllrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrllrlr_ok : V3rrrllrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 7, some (11, 1)), (8704678165962508323518323049158856685309 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrllrr_ok : V3rrrllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 8, some (6, 2)), (434118531624176613969164856381578568749 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B183.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B183 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 49830 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 7, some (10, 1)), (8804677919114764724896122302436197897937 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrlrlll_ok : V3rrrllrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrlrllr_ok : V3rrrllrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 8, some (8, 3)), (551096694252172230131444751289299670909 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrlrlr_ok : V3rrrllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 8, some (9, 2)), (440877355401598430842064248706557181493 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrlrrll_ok : V3rrrllrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrlrrlr_ok : V3rrrllrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 9, some (6, 3)), (4281539866083545517702380363730347177291 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrlrrrl_ok : V3rrrllrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrlrrrr_ok : V3rrrllrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B184.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B184 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 43065 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrllrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 9, some (9, 0)), (545212841280731256239075915835970560951 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 9, some (8, 1)), (8706421618582671806835320484725693334851 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 8, some (11, 0)), (1736474126494424319453015912709755029781 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 8, some (8, 0)), (4408773554035413937793811257387683572381 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrrllll_ok : V3rrrllrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrrlllr_ok : V3rrrllrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 9, some (10, 1)), (1088302702320715266043008495096692513899 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrrllrl_ok : V3rrrllrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrrllrr_ok : V3rrrllrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 10, some (8, 2)), (67124271233291927815053764297127836929 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 9, some (11, 1)), (432700483339817807188575618429929628273 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B185.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B185 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 49830 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrllrrlrll_ok : V3rrrllrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrrlrlr_ok : V3rrrllrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 10, some (10, 0)), (4309019574772708494817099579785198438863 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrrlrrl_ok : V3rrrllrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrrlrrr_ok : V3rrrllrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 11, some (8, 3)), (1059790510180145358333281613198678464213 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 10, some (11, 0)), (26849708493348200697421571983108374759 / 31250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 10, some (9, 1)), (1723607829907120853540170591760088112803 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrrrlll_ok : V3rrrllrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B186.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B186 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 48719 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrllrrrllr_ok : V3rrrllrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 11, some (11, 0)), (2127100456442441134520398013196753350647 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrrrlrll_ok : V3rrrllrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 12, some (11, 1)), (8453787321643569240103176097224001530811 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrrrlrr_ok : V3rrrllrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 12, some (12, 0)), (1684444834241596533367927401603653956983 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 12, some (9, 3)), (1684444834238234660908998091079817651683 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrrrr_ok : V3rrrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 0, some (0, 0)), (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 11, some (9, 3)), (8508401825746863509913693289900050859497 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 9, some (9, 2)), (6978724368368037841893840692111119451 / 8000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 7, some (7, 2)), (1777968963141005246052372004843329048751 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrll_ok : V3rrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B187.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B187 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 46926 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrlrlrl_ok : V3rrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrlrr_ok : V3rrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 2, some (4, 0)), (2309007973403746385868099227345580197341 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 1, some (7, 1)), (4713707748507571641237561835381968878859 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrrlll_ok : V3rrrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrllr_ok : V3rrrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 3, some (5, 0)), (367886368755440685486239580445326284339 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrrlrl_ok : V3rrrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrlrr_ok : V3rrrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 4, some (3, 1)), (8922620284031895900346205521587001531049 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 3, some (8, 2)), (4598579609388951815237146811572570595403 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B188.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B188 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 44352 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrlrrrll_ok : V3rrrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrrlrl_ok : V3rrrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrrlrr_ok : V3rrrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 5, some (4, 2)), (1093042309892377083551672898605263286111 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 4, some (10, 2)), (555779214016269120147469749553129674683 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrrrrll_ok : V3rrrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrrrlr_ok : V3rrrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 5, some (8, 1)), (359877781611042851585927031194121575581 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrrrrrl_ok : V3rrrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B189.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B189 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 41712 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrlrrrrrr_ok : V3rrrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 6, some (4, 2)), (4305549056456958343771618760253361504319 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 5, some (10, 0)), (8854754921304718401756891438470044752597 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 5, some (6, 1)), (11157227295973838360083777134909416283 / 12500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 4, some (7, 0)), (4548474850762138053560445795317959929643 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 2, some (11, 1)), (9647226507899587510889268618028934489421 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 0, some (3, 2)), (9646361863907098378481680952476339016317 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrllllll_ok : V3rrrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlllllr_ok : V3rrrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 6, some (8, 2)), (8918128666294461711609403159588640723629 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrllllrl_ok : V3rrrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B19.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B19 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 46704 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlllrl_ok : V1rlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlllrrl_ok : V1rlrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlllrrr_ok : V1rlrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (1, 4)), (458457615009740538569459644423154221509 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (8, 4)), (3591025122337378328195026008435978552379 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (5, 2)), (23410819337172158641330988323324772591 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllrlll_ok : V1rlrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrllr_ok : V1rlrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (5, 4)), (87731595352021354968090298777542696807 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllrlrl_ok : V1rlrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrlrr_ok : V1rlrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (9, 1)), (142092698713947219059073386448286608759 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (7, 1)), (2899657418017412930867594463427338157717 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B190.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B190 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 49368 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrllllrr_ok : V3rrrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 7, some (6, 1)), (4341185316249848958954224956332853435233 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 6, some (10, 1)), (8804677919123148512940809968230248185077 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrlllrlll_ok : V3rrrrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlllrllr_ok : V3rrrrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 7, some (9, 0)), (8817547108051538319669148891964079648979 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrlllrlr_ok : V3rrrrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 7, some (10, 0)), (4386544394972207243473747215237079824659 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrlllrrll_ok : V3rrrrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlllrrlr_ok : V3rrrrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B191.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B191 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 48972 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 8, some (7, 2)), (8654009666803963412215780372588523555593 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrlllrrrl_ok : V3rrrrlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlllrrrr_ok : V3rrrrlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 8, some (9, 2)), (4361702730229671810230679949411104160519 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 8, some (8, 2)), (27207567558001498145463645677337533729 / 31250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 7, some (12, 0)), (53553383440298936794592987528330322701 / 62500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 7, some (8, 0)), (2204386777016301371016174879429496469909 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrllrllll_ok : V3rrrrllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrllrlllr_ok : V3rrrrllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 8, some (11, 1)), (4327004833399725064615121829247794987189 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrllrllrl_ok : V3rrrrllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrllrllrr_ok : V3rrrrllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B192.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B192 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 47190 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 9, some (9, 1)), (4309019574763967654330434163975929879949 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 9, some (8, 1)), (26849708493348200697421571983108374759 / 31250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrllrlrll_ok : V3rrrrllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrllrlrlr_ok : V3rrrrllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 9, some (11, 0)), (67124271233291927815053764297127836929 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrllrlrrl_ok : V3rrrrllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrllrlrrr_ok : V3rrrrllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 10, some (10, 0)), (8517990617060917894823502920634875011233 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 10, some (8, 2)), (8478324081447907232801992045457451632553 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B193.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B193 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 48444 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 9, some (10, 0)), (1723607829907120853540170591760088112803 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrllrrlll_ok : V3rrrrllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrllrrllrl_ok : V3rrrrllrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrllrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 11, some (10, 1)), (8453787321642304218981328586060347620019 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 10, some (12, 0)), (8478324081447907232801992045457451632553 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrllrrlrll_ok : V3rrrrllrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrllrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 11, some (11, 1)), (4226893660818107252699006420808482030187 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrllrrlrr_ok : V3rrrrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 11, some (12, 0)), (8422224171197812807040737434056297176709 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B194.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B194 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 44922 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 11, some (10, 2)), (1056723415204267711402947530905794870439 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrllrrr_ok : V3rrrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 12, some (11, 1)), (1049556284976274230783840309156731492469 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 10, some (10, 2)), (4258995308519028747836247576352992564033 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 8, some (10, 1)), (8706421618559138293903835334771415991863 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrlrl_ok : V3rrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlrrll_ok : V3rrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlrrlr_ok : V3rrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 2, some (9, 0)), (8844220293967300171110882017931940923 / 9765625000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B195.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B195 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 15 theorems, 49296 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrlrrrl_ok : V3rrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlrrrrl_ok : V3rrrrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlrrrrr_ok : V3rrrrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 4, some (4, 0)), (1748867695801555134046972608655052237209 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 3, some (10, 0)), (8892467423956394993093819916876197473657 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 3, some (4, 1)), (8892467424037183250469099565778235671939 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 2, some (3, 1)), (9062697276716152954372889197410574297391 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 0, some (4, 0)), (1885483099420281652948565967976091769431 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrlllll_ok : V3rrrrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrllllr_ok : V3rrrrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 4, some (9, 1)), (8925781836739574005434207978406135900247 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrlllrl_ok : V3rrrrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlllrr_ok : V3rrrrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 5, some (7, 0)), (444492240786992996170437943368752284437 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 4, some (12, 0)), (2200367393579473163638342743738062132663 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B196.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B196 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 46020 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrrllrll_ok : V3rrrrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrllrlr_ok : V3rrrrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 6, some (5, 1)), (8568541350494918760142026297200812538373 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrllrrll_ok : V3rrrrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrllrrlr_ok : V3rrrrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 6, some (9, 1)), (4408773554015429628816147614011288100657 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrllrrr_ok : V3rrrrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 6, some (11, 0)), (8682370632469406498091430544927319617007 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 6, some (8, 0)), (352701884322189171767751191428004379657 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 5, some (9, 1)), (8889844815692131912102352539759206845443 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B197.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B197 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 46332 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrrlrllll_ok : V3rrrrrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlrlllr_ok : V3rrrrrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 7, some (9, 0)), (4361702730236740564637906756596913272561 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrlrllrl_ok : V3rrrrrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlrllrr_ok : V3rrrrrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 7, some (12, 0)), (342523189287240100681773655089558422443 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 7, some (10, 1)), (1088302702320653485434446416526754234039 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrlrlrll_ok : V3rrrrrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlrlrlr_ok : V3rrrrrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 8, some (9, 1)), (4309019574760818260412196260819194107297 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B198.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B198 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 49218 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrrlrlrrl_ok : V3rrrrrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlrlrrr_ok : V3rrrrrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 9, some (8, 1)), (1695664816291468354765509914110817029357 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 8, some (11, 0)), (8591906717853952823853818874615183667987 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 8, some (8, 0)), (8591906717882337787504619944117221930379 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrlrrlll_ok : V3rrrrrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlrrllr_ok : V3rrrrrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 9, some (11, 0)), (8508401825751789720077308968664021356053 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrlrrlrll_ok : V3rrrrrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B199.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B199 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 8 theorems, 45942 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 10, some (10, 1)), (4226893660818107252699006420808482030187 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrlrrlrr_ok : V3rrrrrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 10, some (11, 0)), (8453787321642304218981328586060347620019 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 10, some (9, 1)), (8422224171197812807040737434056297176709 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrlrrrlll_ok : V3rrrrrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 11, some (11, 0)), (1049556284977166020374459261055419644679 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrlrrrlrl_ok : V3rrrrrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 12, some (11, 1)), (8329250235432337659833006944788893970087 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B20.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B20 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 49980 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrllrrll_ok : V1rlrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrrlr_ok : V1rlrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (4, 6)), (22151655073280964992122470161468015219 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllrrrl_ok : V1rlrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrrrr_ok : V1rlrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (8, 2)), (708852962346266051700173275949262237107 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (6, 4)), (268248971571130322533610503350308538849 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (2, 4)), (880227687889139563255581682279402021141 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 5, some (3, 6)), (311511518570145797751999958240896188257 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrllll_ok : V1rlrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlllrl_ok : V1rlrlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B200.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B200 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 47632 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 11, some (11, 1)), (1679290055961021893513780907040197129109 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrlrrrr_ok : V3rrrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 12, some (12, 0)), (4164625117719439943801160187758757786399 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 10, some (12, 0)), (8422224171189892167540148408074176011519 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 9, some (9, 1)), (8508401825753423586768500308006691885151 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 7, some (7, 1)), (1730801933362910542432951296552249615729 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrll_ok : V3rrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrlrl_ok : V3rrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrlrrl_ok : V3rrrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrlrrr_ok : V3rrrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 3, some (10, 0)), (8854754921296113110072202912420287527997 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 3, some (4, 0)), (174886769583250359157753760056382096207 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 2, some (3, 0)), (892262028395704600793235953044166368139 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B201.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B201 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 47866 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrrrrlll_ok : V3rrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrrllr_ok : V3rrrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 4, some (12, 0)), (6727420400905839649812907448782193323 / 7812500000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrrlrll_ok : V3rrrrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrrlrlr_ok : V3rrrrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 5, some (12, 0)), (1713708270110946777121819150411971037899 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrrlrrl_ok : V3rrrrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrrlrrr_ok : V3rrrrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 6, some (11, 0)), (346160386673004296412307110634957931293 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 6, some (8, 0)), (2176605404644250916073871694751067960667 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 5, some (9, 0)), (4408773554018199749282401434755513352253 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrrrlll_ok : V3rrrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B202.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B202 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 46319 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrrrrrllr_ok : V3rrrrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 7, some (10, 0)), (2154509787379987670415986463422089420069 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrrrlrl_ok : V3rrrrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrrrlrr_ok : V3rrrrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 8, some (11, 0)), (1701680365149210580312445138489278637191 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 8, some (8, 0)), (4239162040734268899496262625758741317053 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrrrrlll_ok : V3rrrrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 9, some (11, 0)), (8453787321635579763741400563041247720279 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrrrrlr_ok : V3rrrrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B203.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B203 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 49231 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 9, some (12, 0)), (1684444834238234660908998091079817651683 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrrrrrll_ok : V3rrrrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 11, some (11, 0)), (4164625117719439943801160187758757786399 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrrrrrr_ok : V3rrrrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 11, some (12, 0)), (8329250235432337659833006944788893970087 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 10, some (11, 0)), (1049556284976274230783840309156731492469 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 9, some (9, 0)), (1684444834241596533367927401603653956983 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 7, some (7, 0)), (4268445156602549496496699399934512476013 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 4, some (6, 0)), (8804677919178538275121626744793425269147 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((12, 0, some (4, 0)), (1154503986693160453902249937054739361969 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B204.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B204 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 6 theorems, 13483 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((11, 4, some (6, 1)), (4462890918382982896815086126204431199187 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((10, 6, some (6, 2)), (2201169479781557959226534696835960636957 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((9, 4, some (6, 2)), (9257654650346614385553778435471038468459 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3r_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 7, some (8, 3)), (2269899391817636099696935208626585359777 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 1, some (2, 4)), (10569964286264983659320850787331899896521 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V4_ok : V4.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 3) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B21.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B21 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 15 theorems, 47124 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrlllrr_ok : V1rlrlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (6, 1)), (2588651150018855701059188354216583555951 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (4, 6)), (2784139900837320291013876763274403183567 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrllrll_ok : V1rlrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrllrlr_ok : V1rlrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (7, 5)), (1294325575007830038329376810505604069259 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrllrrl_ok : V1rlrlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrllrrr_ok : V1rlrlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (10, 1)), (1515871067764117268165018447945796392947 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (8, 4)), (529835340249529576691048539005884338019 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (6, 6)), (1294325575010327784811579766319093197177 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrlll_ok : V1rlrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrllr_ok : V1rlrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (5, 3)), (324220324154459348272904583212064466549 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrlrl_ok : V1rlrlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B22.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B22 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 46760 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrlrlrr_ok : V1rlrlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (7, 3)), (622720826862260481591135699988374394597 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (6, 3)), (628863345782240069071666694404034485987 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrrll_ok : V1rlrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrrlr_ok : V1rlrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (9, 3)), (2593762593230281696049281920484140091239 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrrrl_ok : V1rlrlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrrrr_ok : V1rlrlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (5, 5)), (254837015598770734999367208500125410933 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (11, 1)), (150033496923247635569745148341738229161 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (8, 2)), (628863345782367585584613550932531373557 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (2, 6)), (3473040750565203030984196922636164568953 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrllll_ok : V1rlrlrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B23.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B23 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 44044 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrrlllr_ok : V1rlrlrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (8, 2)), (603603698897453521301823430389134492279 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrllrl_ok : V1rlrlrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrllrr_ok : V1rlrlrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (11, 1)), (1353690291742479412379727167715864055471 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (9, 2)), (307086934160540452467811306097006877131 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrlrll_ok : V1rlrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlrlr_ok : V1rlrlrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 10, some (8, 2)), (2335203100736921076695222072196363773927 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B24.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B24 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 45724 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrrlrrl_ok : V1rlrlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlrrr_ok : V1rlrlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 10, some (12, 0)), (669472333921142504649778522346190033319 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 10, some (9, 3)), (2352887754022171681720540514417448629273 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 10, some (6, 4)), (1204225698634673607538490938578150361171 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrllll_ok : V1rlrlrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlllr_ok : V1rlrlrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 11, some (9, 2)), (2271338271215131044074589177291671551991 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrllr_ok : V1rlrlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 11, some (10, 2)), (2302266556687094038228036227480605907053 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B25.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B25 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 14 theorems, 47192 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlrrrlrll_ok : V1rlrlrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlrlr_ok : V1rlrlrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 12, some (10, 2)), (2218698605401814417665143753343092310241 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrlrr_ok : V1rlrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, none), (0 : ℚ)) := by decide +kernel
theorem V1rlrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 12, some (7, 5)), (225985998964408024473245975602411919809 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrrrr_ok : V1rlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, some (0, 4)), (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 11, some (7, 5)), (1151133278341418413810130488762964575913 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 9, some (6, 6)), (2456695473284205493286147302366837768873 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (11, 1)), (2283083928630980207089351908133589692563 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrll_ok : V1rlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrlrl_ok : V1rlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrlrrl_ok : V1rlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B26.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B26 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 42480 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrrlrrr_ok : V1rlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 3, some (4, 5)), (2982584830611948434945767668601906904501 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 3, some (0, 4)), (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 2, some (2, 3)), (909980819258323968906096981738109560749 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrlll_ok : V1rlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrllrl_ok : V1rlrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrllrr_ok : V1rlrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (5, 3)), (2807411051266515687850729078579435787809 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (3, 4)), (389389398213459966115816723460820126957 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrlrll_ok : V1rlrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrlrlr_ok : V1rlrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (9, 2)), (3552317467840945058329294105004918130841 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B27.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B27 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 48168 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrrrlrrl_ok : V1rlrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrlrrr_ok : V1rlrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (5, 0)), (2718395065255400207212965287306757562267 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (2, 4)), (1760455375777600493328372269747868806721 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (7, 2)), (2899657418011411866729472800432225055167 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrlll_ok : V1rlrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrllr_ok : V1rlrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (8, 4)), (1417705924695889060439325830557328452449 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrlrll_ok : V1rlrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrlrlr_ok : V1rlrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (4, 2)), (55682798017039486930965118924913249659 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrlrrl_ok : V1rlrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B28.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B28 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 15 theorems, 48240 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrrrrlrrr_ok : V1rlrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (6, 2)), (2588651150018447557722508292229031335967 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (5, 2)), (662294175314361215117141604008735118319 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (1, 5)), (2275363418650812454360579419368897782689 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrlll_ok : V1rlrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrllr_ok : V1rlrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (8, 1)), (2649176701254296484601288001331637439043 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrlrl_ok : V1rlrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrlrr_ok : V1rlrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (11, 0)), (873728700554590204499111808899295000079 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (9, 1)), (2784139900842661237628447630662985912087 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrrll_ok : V1rlrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrrlr_ok : V1rlrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (5, 4)), (162110162076961286528366391335884686803 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrrrl_ok : V1rlrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B29.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B29 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 16 theorems, 41968 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrrrrrrrr_ok : V1rlrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (7, 4)), (249088330744553627321740549705196535257 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (6, 4)), (2515453383124923225290258638061099303487 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (3, 5)), (3000669938462541963014359537784109925613 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (7, 1)), (2588651150020754891583720893782890796337 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (6, 5)), (1341244857858953330693896278827522602673 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 3, some (8, 3)), (3591025122336927467660929931905526428329 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, some (4, 2)), (349310416110904585839308322154726565099 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 3, some (6, 6)), (3247835390969286933055850305191215998379 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllllll_ok : V1rrllllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllllr_ok : V1rrlllllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (10, 0)), (274225341290494788588392564529920922411 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllllrl_ok : V1rrllllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllllrr_ok : V1rrllllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (5, 5)), (2548370155986901438858437480129578054117 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (12, 0)), (694608150113695485325476614012589056607 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B30.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B30 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 46260 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlllllrll_ok : V1rrlllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllrlr_ok : V1rrlllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (8, 1)), (1207207397795896237613722740645924516221 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllllrrl_ok : V1rrlllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllrrr_ok : V1rrlllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (11, 0)), (2707380583486043878675539766906866735201 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (9, 1)), (614173868321449606891481998898883854181 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 8, some (7, 1)), (2414414795592399970664110401822588146349 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrlll_ok : V1rrllllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B31.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B31 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 43560 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllllrllr_ok : V1rrllllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (7, 4)), (470577550804114292468857126902750706363 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrlrl_ok : V1rrllllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrlrr_ok : V1rrllllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (10, 1)), (2408451397272015714653643619021311892843 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (8, 4)), (18681624805845555305559170477816505727 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrrlll_ok : V1rrllllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrllr_ok : V1rrllllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (7, 3)), (1151133278343017886907278282570053528677 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B32.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B32 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 49716 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllllrrlr_ok : V1rrllllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (8, 2)), (227133827121473815999835424718538471373 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrrrll_ok : V1rrllllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrrlr_ok : V1rrllllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (10, 2)), (287783319585676506889287389684313259301 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrrrrl_ok : V1rrllllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrrrr_ok : V1rrllllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 11, some (7, 5)), (564964997411172935744992466619589046267 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (12, 0)), (619597514438826721359337859095364120477 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (9, 3)), (2271338271210720862908433795816600349083 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 10, some (5, 5)), (154899378609289388824336305444293782971 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 9, some (5, 5)), (502098014096132591380351950007508629491 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrlllll_ok : V1rrlllrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B33.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B33 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 42354 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlllrllllr_ok : V1rrlllrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 11, some (10, 1)), (2218698605403224819501605988297084484853 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrlllrl_ok : V1rrlllrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrlllrr_ok : V1rrlllrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 12, some (8, 4)), (108726508279716600656174883454641364211 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 11, some (11, 1)), (1129929994824537498620537386462836528533 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrllr_ok : V1rrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 12, some (10, 2)), (2151090908151457538793888834166322041269 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrlr_ok : V1rrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, some (1, 2)), (4669629388076389859439395566489890473173 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlllrr_ok : V1rrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, some (5, 4)), (669788913835923984157200613580724326377 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 11, some (8, 4)), (2218698605397439139289429473778735598647 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B34.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B34 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 45900 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllrll_ok : V1rrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrlrl_ok : V1rrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrlrr_ok : V1rrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 2, some (9, 2)), (4606898324053437841599678225229369592049 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 2, some (5, 0)), (2926352417152778153936284541685683438837 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrrll_ok : V1rrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrlrl_ok : V1rrllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrlrr_ok : V1rrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (1, 3)), (4566167857282437373016002255293230626553 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 3, some (8, 4)), (3115115185679293059029255953296561994143 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B35.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B35 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 42705 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllrrrll_ok : V1rrllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrrlr_ok : V1rrllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (6, 3)), (2682489715711237775724764238886956964837 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrrrrl_ok : V1rrllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrrrr_ok : V1rrllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (1, 4)), (1137681709327375516096682864223877505763 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (8, 4)), (708852962347996382063347745585387239417 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 4, some (4, 2)), (708852962347636458757241878778448652839 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 3, some (4, 2)), (2899657418016432001870226037314072587163 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 1, some (5, 3)), (3093883736384095098549645340750391313793 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlllll_ok : V1rrlrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B36.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B36 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 48510 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrllllr_ok : V1rrlrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (7, 2)), (2588651150015065914598781314727867008223 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlllrll_ok : V1rrlrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlllrlr_ok : V1rrlrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (12, 0)), (4550726837291641880750223745865224189919 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlllrrl_ok : V1rrlrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlllrrr_ok : V1rrlrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (6, 0)), (39303959110917867809171281709290850717 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (4, 3)), (1371126706451819374469247086207390946207 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (9, 3)), (2784139900845278734517227176352111791253 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrllrlll_ok : V1rrlrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrllr_ok : V1rrlrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (8, 1)), (628863345782240069071666694404034485987 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B37.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B37 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 48600 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrllrlrl_ok : V1rrlrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrlrr_ok : V1rrlrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (11, 0)), (3000669938463249223688707985124570403089 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (9, 1)), (1296881296616196396578915244604281091781 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrllrrll_ok : V1rrlrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrrlr_ok : V1rrlrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (6, 3)), (2456695473282591309183498150813326333407 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrllrrrl_ok : V1rrlrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrrrr_ok : V1rrlrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (8, 4)), (603603698896857194007828342369349649457 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (7, 3)), (24144147955852344918157863339617883507 / 100000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B38.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B38 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 47430 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (4, 4)), (2707380583482710513479079036950724087637 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 6, some (7, 0)), (498176661490784103804704734460604055341 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrllll_ok : V1rrlrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlllr_ok : V1rrlrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (4, 4)), (535577867135600581376172631896114583691 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrllrll_ok : V1rrlrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrllrlr_ok : V1rrlrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (7, 3)), (2352887754021857686203547037312834820283 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrllrr_ok : V1rrlrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (8, 1)), (1167601550368426279253993393238140103587 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (6, 4)), (2408451397267417411068664089479336885121 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrlrlll_ok : V1rrlrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B39.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B39 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 46350 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrlrlrllr_ok : V1rrlrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (10, 0)), (481690279454718347728409176828913863507 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrlrlr_ok : V1rrlrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (11, 0)), (627622517621350737495510644212353577493 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrlrrll_ok : V1rrlrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlrrlr_ok : V1rrlrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (7, 4)), (143891659792690568245413770344354774987 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrlrrr_ok : V1rrlrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (8, 3)), (70979320975332368878317215601170994659 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (6, 4)), (2368109165361006066538213473859589093299 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 8, some (9, 1)), (588221938506177493346921132381254365649 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B40.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B40 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 47520 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrlrrllll_ok : V1rrlrlrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrlllr_ok : V1rrlrlrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (10, 2)), (230226655668391126220891437219498306651 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrllrl_ok : V1rrlrlrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrllrr_ok : V1rrlrlrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (7, 4)), (70620624676388718049048876136564665893 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (12, 0)), (495678011550506997837977891687756058933 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrlrll_ok : V1rrlrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrlrlr_ok : V1rrlrlrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (9, 2)), (17643756761097946041324551832276409841 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrlrrl_ok : V1rrlrlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B41.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B41 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 47565 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrlrrlrrr_ok : V1rrlrlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (11, 1)), (282482498705898050140446557065013913243 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (10, 1)), (2218698605401484492289194137692724168549 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 10, some (8, 3)), (138668662837403478009137785479418515071 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrrlll_ok : V1rrlrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrllr_ok : V1rrlrlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 11, some (9, 2)), (134443181759448535208617392176014558553 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrrlrl_ok : V1rrlrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrlrr_ok : V1rrlrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 11, some (12, 0)), (2223801288951959467885564931525080242589 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 11, some (10, 2)), (430218181630010532302767207483175303833 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B42.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B42 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 43840 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrlrrrrll_ok : V1rrlrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrrlr_ok : V1rrlrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 12, some (12, 0)), (2136919228428914938603243947644029937953 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrrrr_ok : V1rrlrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 0, some (0, 1)), (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 12, some (9, 3)), (526349391771355081478485754250191444067 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 11, some (7, 4)), (44476025778938828200191187985151394833 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 9, some (9, 3)), (227133827120995533368788772660444366913 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 7, some (10, 0)), (637092538998156296849921688097278895973 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrll_ok : V1rrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrlr_ok : V1rrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 1, some (2, 2)), (359102512236230281476244164572876177651 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrll_ok : V1rrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B43.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B43 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 14 theorems, 48080 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrrrlr_ok : V1rrlrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 2, some (8, 3)), (3115115185770192385015524933200022537647 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrrll_ok : V1rrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrlr_ok : V1rrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 3, some (7, 1)), (2718395065373746277963491325483122263587 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrrrl_ok : V1rrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrrr_ok : V1rrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 4, some (3, 3)), (3031742135530082447180615886874390820683 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 3, some (10, 0)), (3520910751545326254777323933271647829153 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 3, some (4, 2)), (1417705924694096922419247594005858696599 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 2, some (3, 1)), (778778796431170452772786098590004470979 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 0, some (1, 2)), (1158632940273784384522581535370945070847 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (5, 1)), (662294175315043038804788071947448418907 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllllll_ok : V1rrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B44.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B44 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 47850 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlllllr_ok : V1rrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 4, some (9, 1)), (556827980167669409072669408701472505161 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllllrll_ok : V1rrrllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllllrlr_ok : V1rrrllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (5, 2)), (2593762593235335327905427905304262978339 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllllrrl_ok : V1rrrllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllllrrr_ok : V1rrrllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (8, 1)), (2515453383127296081658503845385460775871 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (6, 3)), (2515453383125248721434532507525039470847 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (3, 3)), (3000669938467968054866967822141714652371 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllrlll_ok : V1rrrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrllr_ok : V1rrrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (11, 1)), (3000669938458310169187744757280034087369 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B45.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B45 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 49280 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlllrlrl_ok : V1rrrlllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrlrr_ok : V1rrrlllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (6, 3)), (307086934160184119615899656854903462103 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (5, 1)), (1274185077998089876048427484880760789207 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllrrll_ok : V1rrrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrrlr_ok : V1rrrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (9, 2)), (245669547327975512598994793880692197539 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllrrrl_ok : V1rrrlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllrrrr_ok : V1rrrlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B46.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B46 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 48785 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (6, 1)), (481690279455051606384821913620434644593 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (11, 0)), (2707380583481331078582848210941766224573 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 6, some (8, 0)), (603603698897926422541266194589721575471 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 5, some (9, 2)), (2593762593228822910469752380168932094919 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrllll_ok : V1rrrllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlllr_ok : V1rrrllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (9, 0)), (2352887754026393136396997178462397426187 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrllrll_ok : V1rrrllrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrllrlr_ok : V1rrrllrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (11, 1)), (502098014096132591380351950007508629491 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrllrr_ok : V1rrrllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (6, 2)), (592027291341477186430626676243580598771 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B47.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B47 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 49830 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (10, 1)), (2408451397268366159419705469922089360117 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlrlll_ok : V1rrrllrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrllr_ok : V1rrrllrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (8, 3)), (227133827120995533368788772660444366913 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlrlr_ok : V1rrrllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (9, 2)), (70979320975332368878317215601170994659 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlrrll_ok : V1rrrllrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrrlr_ok : V1rrrllrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (6, 3)), (72933152612524315865030119650584933839 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlrrrl_ok : V1rrrllrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrlrrrr_ok : V1rrrllrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B48.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B48 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 43065 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrllrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (9, 0)), (137841849696217918128514253783492829257 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (8, 1)), (277337325675359594257390452272026552699 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (11, 0)), (236810916536365581925837293713224156161 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 8, some (8, 0)), (2271338271213340547137666273164219827019 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrllll_ok : V1rrrllrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlllr_ok : V1rrrllrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (10, 1)), (2218698605399847783103121264807590018481 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrllrl_ok : V1rrrllrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrllrr_ok : V1rrrllrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 10, some (8, 2)), (2174530165597041962069955382583912893729 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (11, 1)), (451971997929115576291153357585253269917 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B49.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B49 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 49830 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrllrrlrll_ok : V1rrrllrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlrlr_ok : V1rrrllrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 10, some (10, 0)), (2151090908153122163742856124860507980057 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrlrrl_ok : V1rrrllrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlrrr_ok : V1rrrllrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 11, some (8, 3)), (534229807106223303341606958595380249407 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 10, some (11, 0)), (2174530165598760666987277409550581087091 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 10, some (9, 1)), (2151090908152722180610200661173763937299 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrrlll_ok : V1rrrllrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B50.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B50 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 48719 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrllrrrllr_ok : V1rrrllrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 11, some (11, 0)), (2105397567089153480992143903137370138811 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrrlrll_ok : V1rrrllrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 12, some (11, 1)), (256020984573468908623806384817425344281 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrrlrr_ok : V1rrrllrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 12, some (12, 0)), (516609411491372412380307564147185051847 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 12, some (9, 3)), (2066437645961788834393335294900614622759 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrrrr_ok : V1rrrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 0, some (0, 0)), (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 11, some (9, 3)), (2105397567084839013511579928209773832431 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 9, some (9, 2)), (2205469595135997804259753525262690341737 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 7, some (7, 2)), (2352887754023366147719513168905982957843 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrll_ok : V1rrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B51.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B51 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 46926 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrlrl_ok : V1rrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrlrr_ok : V1rrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 2, some (4, 0)), (1417705924701885897403029353448450020803 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 1, some (7, 1)), (115986296720261651450445912736747668273 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrlll_ok : V1rrrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrllr_ok : V1rrrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 3, some (5, 0)), (2649176701263904211836305643400313522857 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrlrl_ok : V1rrrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrlrr_ok : V1rrrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 4, some (3, 1)), (3000669938455476345522079788280562726053 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 3, some (8, 2)), (529835340249422753243114803698604355457 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B52.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B52 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 44352 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrrrll_ok : V1rrrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrlrl_ok : V1rrrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrlrr_ok : V1rrrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 5, some (4, 2)), (2707380583488426143664779747873820422397 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 4, some (10, 2)), (685563353227820188207822291582032045727 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrrll_ok : V1rrrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrrlr_ok : V1rrrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 5, some (8, 1)), (241441479558629693110638057028745512973 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrrrl_ok : V1rrrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B53.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B53 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 41712 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrrrrrr_ok : V1rrrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 6, some (4, 2)), (669472333921142504649778522346190033319 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 5, some (10, 0)), (1274185077994334262135238858152809009319 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 5, some (6, 1)), (1228347736643267915738823384502637808281 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 4, some (7, 0)), (1245441653726150455393126501131605967861 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 2, some (11, 1)), (4566167857553158249632668506046379690817 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 0, some (3, 2)), (793226731447112019285782977217788457647 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllllll_ok : V1rrrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllllr_ok : V1rrrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 6, some (8, 2)), (2335203100730934529110891157609508478727 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllllrl_ok : V1rrrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B54.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B54 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 49368 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrllllrr_ok : V1rrrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (6, 1)), (2368109165367971574139066540181129887003 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 6, some (10, 1)), (48169027945339331636828764853180155239 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllrlll_ok : V1rrrrlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrllr_ok : V1rrrrlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (9, 0)), (227133827121473815999835424718538471373 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllrlr_ok : V1rrrrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (10, 0)), (1151133278343017886907278282570053528677 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllrrll_ok : V1rrrrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrrlr_ok : V1rrrrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B55.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B55 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 48972 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (7, 2)), (282482498705898050140446557065013913243 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllrrrl_ok : V1rrrrlllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrrrr_ok : V1rrrrlllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (9, 2)), (1102734797567525531247434091870551654743 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (8, 2)), (443739721079740137230181730695260632479 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (12, 0)), (154899378609289388824336305444293782971 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 7, some (8, 0)), (2271338271216569976857835410613495923169 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrllll_ok : V1rrrrllrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlllr_ok : V1rrrrllrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (11, 1)), (70620624676388718049048876136564665893 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrllrl_ok : V1rrrrllrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrllrr_ok : V1rrrrllrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B56.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B56 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 47190 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 9, some (9, 1)), (2151090908151331125065110513451986036893 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 9, some (8, 1)), (2174530165598760666987277409550581087091 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrlrll_ok : V1rrrrllrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlrlr_ok : V1rrrrllrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 9, some (11, 0)), (2174530165597041962069955382583912893729 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrlrrl_ok : V1rrrrllrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlrrr_ok : V1rrrrllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 10, some (10, 0)), (2095196115382662924756186863739626423689 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 10, some (8, 2)), (1068459614213150470716778944626815852619 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B57.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B57 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 48444 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 9, some (10, 0)), (2151090908152722180610200661173763937299 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrrlll_ok : V1rrrrllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrrllrl_ok : V1rrrrllrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 11, some (10, 1)), (40963357531752674081277466958450996773 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 10, some (12, 0)), (1068459614213150470716778944626815852619 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrrlrll_ok : V1rrrrllrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 11, some (11, 1)), (2048167876586458054798096041754020682671 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrrlrr_ok : V1rrrrllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 11, some (12, 0)), (258304705745531411228662017132343526603 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B58.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B58 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 44922 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 11, some (10, 2)), (409633575317096447094497911015836297387 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllrrr_ok : V1rrrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 12, some (11, 1)), (399991985663546115647299154777370187951 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 10, some (10, 2)), (32737439302789532668359525687802174571 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 8, some (10, 1)), (138668662837403478009137785479418515071 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrl_ok : V1rrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrll_ok : V1rrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrlr_ok : V1rrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 2, some (9, 0)), (2784139900836394726390641942996704342753 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B59.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B59 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 15 theorems, 49296 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrlrrrl_ok : V1rrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrrrl_ok : V1rrrrlrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrrrr_ok : V1rrrrlrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 4, some (4, 0)), (1353690291703498836201877674291432009723 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 3, some (10, 0)), (548450682579156666845238309967073370867 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 3, some (4, 1)), (274225341291046706997883942241720427221 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 2, some (3, 1)), (47370970867868761885781100089498281979 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 0, some (4, 0)), (289965741803321191271345894740082105787 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlllll_ok : V1rrrrrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllllr_ok : V1rrrrrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 4, some (9, 1)), (2456695473279017471991552377241721021217 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlllrl_ok : V1rrrrrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlllrr_ok : V1rrrrrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 5, some (7, 0)), (588221938506850855148477576189451689161 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 4, some (12, 0)), (1487227044448995590205668628310903749647 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B60.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B60 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 46020 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrllrll_ok : V1rrrrrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrlr_ok : V1rrrrrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 6, some (5, 1)), (2478390057757423903529161682250180979207 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllrrll_ok : V1rrrrrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrrlr_ok : V1rrrrrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 6, some (9, 1)), (141958641950651794310546469346514022539 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllrrr_ok : V1rrrrrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 6, some (11, 0)), (2368109165360382521906261674160862729531 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 6, some (8, 0)), (2271338271215131044074589177291671551991 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 5, some (9, 1)), (2352887754020138273904150309694669867383 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B61.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B61 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 46332 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrlrllll_ok : V1rrrrrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlllr_ok : V1rrrrrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 7, some (9, 0)), (1102734797569348605204453782446860087669 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrllrl_ok : V1rrrrrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrllrr_ok : V1rrrrrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 7, some (12, 0)), (583465220899481428512664239190722864793 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 7, some (10, 1)), (2218698605397439139289429473778735598647 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrlrll_ok : V1rrrrrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlrlr_ok : V1rrrrrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 8, some (9, 1)), (430218181630010532302767207483175303833 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B62.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B62 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 49218 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrlrlrrl_ok : V1rrrrrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlrrr_ok : V1rrrrrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 9, some (8, 1)), (2136919228427984226670376408899566170967 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 8, some (11, 0)), (1087265082797757148161084577369652573861 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 8, some (8, 0)), (1087265082799531947488423379013241489391 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrlll_ok : V1rrrrrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrllr_ok : V1rrrrrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 9, some (11, 0)), (2105397567086691708382472217663463364229 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrlrll_ok : V1rrrrrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B63.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B63 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 8 theorems, 45942 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 10, some (10, 1)), (2048167876586458054798096041754020682671 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrlrr_ok : V1rrrrrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 10, some (11, 0)), (40963357531752674081277466958450996773 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 10, some (9, 1)), (258304705745531411228662017132343526603 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrrlll_ok : V1rrrrrlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 11, some (11, 0)), (1999959928318861349992445676640691464103 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrrlrl_ok : V1rrrrrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 12, some (11, 1)), (1958763711606114576903675880410055111821 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B64.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B64 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 47632 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 11, some (11, 1)), (1999959928316680163614972704953494237301 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrrrr_ok : V1rrrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 12, some (12, 0)), (979381855803614572929385306720338503019 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 10, some (12, 0)), (1033218822981413963241766884068204462753 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 9, some (9, 1)), (2105397567086945493200486406791145973249 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 7, some (7, 1)), (1129929994824537498620537386462836528533 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrll_ok : V1rrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrlrl_ok : V1rrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrlrrl_ok : V1rrrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrlrrr_ok : V1rrrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 3, some (10, 0)), (79636567374547578478135150313601803901 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 3, some (4, 0)), (2707380583480135406095740616935306687257 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 2, some (3, 0)), (3000669938402110687893836424223507772631 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B65.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B65 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 47866 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrrlll_ok : V1rrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrllr_ok : V1rrrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 4, some (12, 0)), (2677889335686162698236008696916839102131 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrlrll_ok : V1rrrrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrlrlr_ok : V1rrrrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 5, some (12, 0)), (2478390057752387945103353212033091489927 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrlrrl_ok : V1rrrrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrlrrr_ok : V1rrrrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 6, some (11, 0)), (225985998964408024473245975602411919809 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 6, some (8, 0)), (2218698605401814417665143753343092310241 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 5, some (9, 0)), (2271338271211568242627911595209891474943 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrlll_ok : V1rrrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B66.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B66 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 46319 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrrrllr_ok : V1rrrrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 7, some (10, 0)), (268886363518721460757228184758223426843 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrlrl_ok : V1rrrrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrlrr_ok : V1rrrrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 8, some (11, 0)), (526349391771355081478485754250191444067 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 8, some (8, 0)), (2136919228428914938603243947644029937953 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrrlll_ok : V1rrrrrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 9, some (11, 0)), (2048167876586340489871518311137167767073 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrrlr_ok : V1rrrrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B67.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B67 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 49231 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 9, some (12, 0)), (2066437645961788834393335294900614622759 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrrrll_ok : V1rrrrrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 11, some (11, 0)), (979381855803614572929385306720338503019 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrrrr_ok : V1rrrrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 11, some (12, 0)), (1958763711606114576903675880410055111821 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 10, some (11, 0)), (399991985663546115647299154777370187951 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 9, some (9, 0)), (516609411491372412380307564147185051847 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 7, some (7, 0)), (1111900644475845514170067720060262682363 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 4, some (6, 0)), (1204225698637957035129381590878536731701 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((12, 0, some (4, 0)), (2835411849405145506880111479806511462851 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B68.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B68 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 15 theorems, 45195 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((11, 4, some (6, 1)), (153543467080301230308758291544422149339 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((10, 6, some (6, 2)), (2408451397270771140113512770070295837569 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((9, 4, some (6, 2)), (2588651150015527850086780042055572339999 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1r_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (8, 3)), (2515453383124923225290258638061099303487 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 1, some (2, 4)), (3914801587504910173472565584013434215987 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llll_ok : V2llll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lllrl_ok : V2lllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lllrr_ok : V2lllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 2, none), (0 : ℚ)) := by decide +kernel
theorem V2lll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((0, 8, some (8, 2)), (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llrlll_ok : V2llrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrllrl_ok : V2llrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrllrr_ok : V2llrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 8, none), (0 : ℚ)) := by decide +kernel
theorem V2llrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 7, some (1, 9)), (933925877616090872982790485157509990627 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B69.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B69 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 45912 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2llrlrll_ok : V2llrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrlrlr_ok : V2llrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 9, some (9, 3)), (4606898324087318233235480706396745487497 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llrlrr_ok : V2llrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 11, some (3, 8)), (1376473628408743922299804005346088619517 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 8, some (8, 4)), (9269063522225469581986321072906625246979 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llrrll_ok : V2llrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrrlr_ok : V2llrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 3, some (2, 1)), (66888055233924374525865992167704825489 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llrrrll_ok : V2llrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrrrlr_ok : V2llrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 5, some (4, 8)), (7810969026903563205667369932215343075803 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B70.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B70 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 14 theorems, 42933 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2llrrrrl_ok : V2llrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrrrrr_ok : V2llrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2llrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 7, some (1, 9)), (9269063522196141579326739689378296476389 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 6, some (3, 6)), (7527151603103371000960687939708517026367 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 4, some (6, 0)), (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2llr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 1, some (2, 1)), (5284982143306312326993199568418964556169 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2ll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 5, some (3, 9)), (1635041350527295458173740703743240676871 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrllllll_ok : V2lrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlllllr_ok : V2lrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 8, some (4, 5)), (863016444044618628266722244657524137369 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrllllrl_ok : V2lrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrllllrr_ok : V2lrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 9, some (3, 9)), (1749007380537175190162582339978332406371 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 8, some (8, 3)), (1496260467647166685300407381864707138797 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B71.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B71 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 47490 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrlllrll_ok : V2lrlllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlllrlr_ok : V2lrlllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 10, some (5, 7)), (52062782986449747952238559563239583809 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlllrrll_ok : V2lrlllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlllrrlr_ok : V2lrlllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 11, some (8, 4)), (1275768684613726832465339189335946017651 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlllrrr_ok : V2lrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 12, some (5, 7)), (97865478915309879575879114724031981249 / 156250000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 11, some (3, 8)), (6787733781198692638700890019692593807509 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 9, some (9, 1)), (461307893396912891772810283087530670129 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrllr_ok : V2lrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 0, some (1, 3)), (10569964286333613449227506488074160061229 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrlll_ok : V2lrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B72.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B72 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 42700 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrlrllr_ok : V2lrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 4, some (3, 9)), (156219380537788168448608375431118146391 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrlrl_ok : V2lrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrlrrl_ok : V2lrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrlrrr_ok : V2lrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 6, some (3, 5)), (7307629630007438998709788606428553723193 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 5, some (8, 1)), (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 5, some (2, 4)), (7760059534768684485222124914628178186499 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrrlll_ok : V2lrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrllr_ok : V2lrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 7, some (0, 9)), (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B73.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B73 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 48900 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrlrrlrl_ok : V2lrlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrlrr_ok : V2lrlrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 7, some (8, 4)), (7481302338215451883999715333744161725293 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 7, some (5, 2)), (3414077820028659087153612245586235036941 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrrrll_ok : V2lrlrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrrlrl_ok : V2lrlrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrrlrr_ok : V2lrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 8, some (11, 0)), (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 8, some (8, 1)), (3498014760633077244187559102610790538423 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrrrrll_ok : V2lrlrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrrrlr_ok : V2lrlrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 9, some (6, 5)), (6503005371426203359627430929723264600341 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B74.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B74 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 16 theorems, 49875 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrlrrrrrl_ok : V2lrlrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrrrrr_ok : V2lrlrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 10, some (2, 9)), (722811925086572696823189666237938627969 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 9, some (9, 1)), (6882368142086789762407436379720396938657 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 9, some (3, 9)), (6882368142224485030466242675367427261243 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 8, some (3, 9)), (3498014760704566695592107056840054533121 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 6, some (6, 3)), (1826907407505655901830077703450075380739 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 3, some (5, 1)), (9557621063284787964773760746731746723627 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrllllll_ok : V2lrrllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlllllr_ok : V2lrrlllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 10, some (10, 0)), (1696933445161133718858734254917698958139 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrllllrl_ok : V2lrrllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrllllrr_ok : V2lrrllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 11, some (10, 2)), (3174685681871747659752822766475982860103 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 11, some (5, 6)), (195730957830831259673749123502146450957 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlllr_ok : V2lrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B75.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B75 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 14 theorems, 46180 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 12, some (10, 2)), (6160894882686780041653604318454971289361 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrllr_ok : V2lrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 0, some (4, 4)), (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlrll_ok : V2lrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrlr_ok : V2lrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 3, some (2, 3)), (1989886810533581817758712260781619638421 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlrrl_ok : V2lrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrrrl_ok : V2lrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrrrr_ok : V2lrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 5, some (0, 7)), (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 4, some (5, 7)), (150543032069722607457830334061584399981 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 3, some (7, 5)), (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 2, some (3, 5)), (8175206752644936449260395376647214625659 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrllll_ok : V2lrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B76.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B76 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 48870 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrrrlllr_ok : V2lrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 5, some (7, 1)), (3802419851910170365816694455032058642553 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrllrl_ok : V2lrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrllrr_ok : V2lrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 6, some (5, 5)), (213379863749766153322986070394785666679 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 6, some (2, 4)), (46758139613980591281683169993701241321 / 62500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrlrlll_ok : V2lrrrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlrllr_ok : V2lrrrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (1, 8)), (1833830460032867086180084472500663168511 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrlrlrl_ok : V2lrrrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlrlrr_ok : V2lrrrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (6, 1)), (6648550132264039550094752800679452154689 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (4, 4)), (1680247914545992386250484938009579708949 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B77.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B77 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 43170 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrrrlrrll_ok : V2lrrrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlrrlr_ok : V2lrrrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (10, 1)), (4584576150105125932855861981197271835891 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrlrrrl_ok : V2lrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlrrrr_ok : V2lrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 8, some (5, 6)), (3253923936653937720883349826294170591767 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 8, some (3, 6)), (3441184071024694217426451524495457055231 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (7, 5)), (3360495829085043794261897158010525015689 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 6, some (9, 1)), (1842759329630464669428693237570307712243 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrllll_ok : V2lrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrlllr_ok : V2lrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 8, some (10, 1)), (1459577547921955133580239092996161259591 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B78.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B78 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 8 theorems, 47685 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrrrrllrl_ok : V2lrrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrllrr_ok : V2lrrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 9, some (6, 6)), (3180234632636126168318472752875912460643 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 9, some (4, 5)), (6451213057274523500789893224647583002909 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrlrll_ok : V2lrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrlrlr_ok : V2lrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 10, some (4, 6)), (793671420463873602529708862001425432677 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrlrrl_ok : V2lrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B79.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B79 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 20 theorems, 41295 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrrrrlrrrl_ok : V2lrrrrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrlrrrr_ok : V2lrrrrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 11, some (5, 7)), (6160894882702273934036024730052913169449 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 10, some (11, 1)), (3353895653845403152112470454893764992279 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 10, some (7, 5)), (124331269363151262202900998740274209143 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 9, some (9, 2)), (3225606528646071052512584133465251844077 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrrllll_ok : V2lrrrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrrlllr_ok : V2lrrrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 11, some (11, 0)), (6263015148353410159895512642794811422431 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrrllr_ok : V2lrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 12, some (6, 6)), (750859147428920619819625858768645671261 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrrlr_ok : V2lrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 0, some (0, 3)), (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrrrr_ok : V2lrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 0, some (3, 1)), (2140417767982556723468570063835017412399 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 11, some (8, 3)), (6084134755128866149461297832955638882831 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 8, some (7, 5)), (6507847873309170264995128107243409263501 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 5, some (4, 3)), (356763468353255149936030554750390795157 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 10, some (6, 5)), (6360469265278629200896142099011002518911 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2l_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 7, some (9, 1)), (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B80.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B80 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 43050 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlllll_ok : V2rlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllllrl_ok : V2rllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllllrrl_ok : V2rllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllllrrr_ok : V2rllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 3, some (8, 4)), (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 3, some (5, 3)), (7527151603108467391712922401143790080721 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 2, some (7, 0)), (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrlll_ok : V2rlllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrllr_ok : V2rlllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 4, some (6, 4)), (1826907407499050015702397265581067061833 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B81.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B81 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 49098 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlllrlrl_ok : V2rlllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrlrr_ok : V2rlllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 5, some (5, 0)), (3414077819713731150161527269548456398513 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 5, some (1, 4)), (9213796648156733658316649953323918544041 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrrlll_ok : V2rlllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrllr_ok : V2rlllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, none), (0 : ℚ)) := by decide +kernel
theorem V2rlllrrlrl_ok : V2rlllrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrlrr_ok : V2rlllrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, some (5, 2)), (3324275066140820125865908152949806765151 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, some (3, 4)), (6996029521241357492718010164290966602029 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrrrll_ok : V2rlllrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B82.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B82 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 49203 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlllrrrlr_ok : V2rlllrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, some (8, 3)), (6996029521231007487006937633427822694791 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrrrrl_ok : V2rlllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrrrr_ok : V2rlllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (4, 4)), (3286500098152404542314479686010344657067 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (0, 7)), (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, some (6, 5)), (6648550132250054994217639566123785434879 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 5, some (8, 1)), (3740651169116494598093911342677725272881 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 4, some (3, 6)), (1461525925998913774760670077804789471579 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlllll_ok : V2rllrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllllr_ok : V2rllrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (8, 0)), (6573000196311377397583107516142793006107 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlllrl_ok : V2rllrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B83.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B83 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 48321 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rllrlllrr_ok : V2rllrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 8, some (4, 5)), (6451213057272932296345740235932876708761 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (10, 2)), (7297887739584540578838533235322495082377 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrllrll_ok : V2rllrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllrlr_ok : V2rllrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 8, some (8, 4)), (3189421711523510119113698022751275039097 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrllrrll_ok : V2rllrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllrrlr_ok : V2rllrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 9, some (5, 4)), (1565847662647775860520748994137718278877 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrllrrrl_ok : V2rllrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B84.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B84 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 15 theorems, 49917 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rllrllrrrr_ok : V2rllrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 9, some (7, 5)), (6216563468156206655800584351689916930223 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 9, some (6, 4)), (6229434902119850433281276103234327125291 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 9, some (2, 7)), (448044519904366347762465403514649212221 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 8, some (6, 5)), (3180234632636572023193895177472690033537 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrllll_ok : V2rllrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrlllr_ok : V2rllrlrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 9, some (10, 2)), (1269874272744687680391103259587727875473 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrllrl_ok : V2rllrlrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrllrr_ok : V2rllrlrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 10, some (6, 5)), (3055871200738359747499538727262988141163 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 10, some (4, 6)), (3131507574235830581017328896410355221109 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrlrll_ok : V2rllrlrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrlrlr_ok : V2rllrlrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 10, some (10, 0)), (1232178976517375635528397419050781742971 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B85.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B85 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 14 theorems, 46263 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rllrlrlrrl_ok : V2rllrlrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrlrrr_ok : V2rllrlrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 11, some (7, 4)), (2982464272850386028092627680408818493771 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 10, some (12, 0)), (1659851612114329834725640068650544000103 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 10, some (8, 2)), (3042067377567598935011420951816321437659 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrrlll_ok : V2rllrlrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrrllr_ok : V2rllrlrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 12, some (5, 7)), (2994619009707352200234881160074963135287 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrrlr_ok : V2rllrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 12, some (10, 2)), (2929221769221838294270061090306892668963 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlrrr_ok : V2rllrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 0, some (1, 0)), (1911524210540295628617356448062708774869 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 11, some (9, 3)), (186404017053275287041558488844954079541 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 9, some (9, 0)), (6263390650536368532978752303204023002641 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B86.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B86 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 43680 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rllrrl_ok : V2rllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrrrl_ok : V2rllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrrrrl_ok : V2rllrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrrrrr_ok : V2rllrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 3, some (3, 5)), (7307629629999767146190128158773767757677 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 2, some (8, 4)), (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 2, some (2, 1)), (30312732557589762587725969189381899259 / 39062500000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 0, some (4, 1)), (2055270833436050062201608273783922098893 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (6, 2)), (812875671430844602382033203512175652359 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlllll_ok : V2rlrlllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllllr_ok : V2rlrllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 4, some (1, 5)), (921379664812046560787493705580215774029 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B87.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B87 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 46704 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlllrl_ok : V2rlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlllrrl_ok : V2rlrlllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlllrrr_ok : V2rlrlllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 5, some (1, 4)), (2292288075053550478274139373233787381071 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 4, some (8, 4)), (7481302338205946115279478314967319792401 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 4, some (5, 2)), (6828155640009938208159306377176804850639 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrllrlll_ok : V2rlrllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrllr_ok : V2rlrllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 5, some (5, 4)), (6648550132253814252347421289730487527001 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrllrlrl_ok : V2rlrllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrlrr_ok : V2rlrllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 5, some (9, 1)), (922615786788786607766411069583228012971 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 5, some (7, 1)), (1344198331638504852522317502135701173367 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B88.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B88 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 11 theorems, 49980 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrllrrll_ok : V2rlrllrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrrlr_ok : V2rlrllrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (4, 6)), (6573000196290563961904421809494749148629 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrllrrrl_ok : V2rlrllrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrrrr_ok : V2rlrllrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (8, 2)), (6573000196302450214455428720583008625109 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (6, 4)), (1300601074284398537828401397776876256287 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (2, 4)), (7297887739601315163697156145869201656321 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 5, some (3, 6)), (1399205904244739474188301555475392710177 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrllll_ok : V2rlrlrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlllrl_ok : V2rlrlrlllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B89.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B89 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 15 theorems, 47124 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlrlllrr_ok : V2rlrlrlllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (6, 1)), (795058658162461112414075335588440514867 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (4, 6)), (322560652863247162703086705509209242173 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrllrll_ok : V2rlrlrllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrllrlr_ok : V2rlrlrllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (7, 5)), (6360469265296906696483510456978888955333 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrllrrl_ok : V2rlrlrllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrllrrr_ok : V2rlrlrllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (10, 1)), (6787733781212860149765133578260987680437 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (8, 4)), (6378843423044742969843689042054846724619 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (6, 6)), (397529329081344415087774073791424673 / 625000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlrlll_ok : V2rlrlrlrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlrllr_ok : V2rlrlrlrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (5, 3)), (195730957831184963385691185573198413077 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlrlrl_ok : V2rlrlrlrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B90.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B90 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 13 theorems, 46760 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlrlrlrr_ok : V2rlrlrlrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (7, 3)), (3108281734081719750154410808358906369799 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (6, 3)), (3114717451062507650390233161034633568739 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlrrll_ok : V2rlrlrlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlrrlr_ok : V2rlrlrlrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (9, 3)), (1252678130116754301725457119110480127517 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlrrrl_ok : V2rlrlrlrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlrrrr_ok : V2rlrlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 9, some (5, 5)), (6160894882608866900342082861617085005289 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (11, 1)), (1676947826916537321642007857111112077429 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (8, 2)), (778679362765943601199826067313514827251 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (2, 6)), (7168712318479047619413326239948583543099 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrllll_ok : V2rlrlrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B91.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B91 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 44044 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlrrlllr_ok : V2rlrlrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 9, some (8, 2)), (304206737756364079720029768225877515669 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrllrl_ok : V2rlrlrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrllrr_ok : V2rlrlrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 9, some (11, 1)), (6263015148487081807857915003438352928557 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 9, some (9, 2)), (1527935600372068643272918359924130500651 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrlrll_ok : V2rlrlrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrlrlr_ok : V2rlrlrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 10, some (8, 2)), (5950443456694719513987594566003382519947 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B92.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B92 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 10 theorems, 45724 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlrrlrrl_ok : V2rlrlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrlrrr_ok : V2rlrlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 10, some (12, 0)), (618889979803295527875131778786570883381 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 10, some (9, 3)), (1192985709139953355484682625969713637093 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 10, some (6, 4)), (6006873179436368574436467098331265976351 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrrllll_ok : V2rlrlrrrllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrlllr_ok : V2rlrlrrrlllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrlll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 11, some (9, 2)), (5829961743035499268213102108470095058811 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrrllr_ok : V2rlrlrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 11, some (10, 2)), (1171688707687172547388364432532166773567 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B93.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B93 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 14 theorems, 47192 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlrrrlrll_ok : V2rlrlrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrlrlr_ok : V2rlrlrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 12, some (10, 2)), (5722162371996812089945353360900435877097 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrrlrr_ok : V2rlrlrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 0, none), (0 : ℚ)) := by decide +kernel
theorem V2rlrlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 12, some (7, 5)), (288172337969160956969304634769854183929 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrrrr_ok : V2rlrlrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 0, some (0, 4)), (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 11, some (7, 5)), (1171688707685926118593007225655838005731 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 9, some (6, 6)), (611174240149001092916243226059499500643 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (11, 1)), (9132335714530188089716355603097257590801 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrll_ok : V2rlrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrlrl_ok : V2rlrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrlrrl_ok : V2rlrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B94.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B94 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 42480 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrrlrrr_ok : V2rlrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 3, some (4, 5)), (1380826310469098641777306145294986889909 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 3, some (0, 4)), (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 2, some (2, 3)), (1901209925952823667048931577670092116931 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrlll_ok : V2rlrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrllrl_ok : V2rlrrrllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrllrr_ok : V2rlrrrllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 4, some (5, 3)), (1662137533064584351876498515741945382669 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 4, some (3, 4)), (6996029521235695632494280338401638980697 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrlrll_ok : V2rlrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrlrlr_ok : V2rlrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 4, some (9, 2)), (3690463147147975876316642492581750705411 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B95.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B95 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 12 theorems, 48168 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrrrlrrl_ok : V2rlrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrlrrr_ok : V2rlrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 5, some (5, 0)), (3253923936573588305597551611945316135767 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 5, some (2, 4)), (912235967449878720261168845734296861503 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 4, some (7, 2)), (3360495829088436965664368717554263821957 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrlll_ok : V2rlrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrllr_ok : V2rlrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 5, some (8, 4)), (1643250049089368617026883009615318080461 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrlrll_ok : V2rlrrrrlrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrlrlr_ok : V2rlrrrrlrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrlrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (4, 2)), (787501593909182413245392962677827849 / 1220703125000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrlrrl_ok : V2rlrrrrlrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B96.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B96 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 15 theorems, 48240 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrrrrlrrr_ok : V2rlrrrrlrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (6, 2)), (3180234632644390901305975925059614087383 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (5, 2)), (797355427883713563696249773614516431273 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (1, 5)), (910145367460890944592730656334775466093 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrrlll_ok : V2rlrrrrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrrllr_ok : V2rlrrrrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (8, 1)), (6378843423060852758322633555478843564903 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrrlrl_ok : V2rlrrrrrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrrlrr_ok : V2rlrrrrrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (11, 0)), (7228119250044970812216358300551801768793 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (9, 1)), (1612803264319421750180152987219411964577 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrrrll_ok : V2rlrrrrrrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrrrlr_ok : V2rlrrrrrrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrrrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (5, 4)), (3131695325292916590201708811189669186603 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrrrrl_ok : V2rlrrrrrrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B97.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B97 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 16 theorems, 41968 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrrrrrrrr_ok : V2rlrrrrrrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (7, 4)), (777070433519684835979180270948066149733 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (6, 4)), (62294349021147665071827864166381888461 / 100000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (3, 5)), (6707791307660009672730668336782693218091 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (7, 1)), (3180234632646981167696116951122092103917 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 5, some (6, 5)), (50804729464704298437421209115581035399 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 3, some (8, 3)), (7481302338205241645694953195388488348573 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 0, some (4, 2)), (7810969026924394211128977759293191247353 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 3, some (6, 6)), (7307629630166691773856107429800493963613 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllllll_ok : V2rrllllllll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllllllr_ok : V2rrlllllllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (10, 0)), (6349371363729081784021852131914390912497 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllllrl_ok : V2rrllllllrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllllrr_ok : V2rrllllllrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 8, some (5, 5)), (6160894882607526763280450325141863584701 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (12, 0)), (1433742463696703380520856034681305250787 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B98.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B98 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 46260 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlllllrll_ok : V2rrlllllrll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllllrlr_ok : V2rrlllllrlr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 8, some (8, 1)), (3042067377565131693311936408076319585377 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllllrrl_ok : V2rrlllllrrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllllrrr_ok : V2rrlllllrrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlllllrr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 8, some (11, 0)), (6263015148489649378692077079379882348229 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllllr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 8, some (9, 1)), (1222348480298447466819872831556745183621 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlllll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 8, some (7, 1)), (6084134755134811770258413930588260160163 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrlll_ok : V2rrllllrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4B99.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4B99 (namespace A36W.TGCert3.R12_12_12_l1_r4): Bellman items, 9 theorems, 43560 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrllllrllr_ok : V2rrllllrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 9, some (7, 4)), (596492854569635926716538992706315134923 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrlrl_ok : V2rrllllrlrl.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrlrr_ok : V2rrllllrlrr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrlr_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 9, some (10, 1)), (6006873179445429469004330045188358989093 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrl_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 9, some (8, 4)), (5950443456681444298487319582795679817097 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllllrrlll_ok : V2rrllllrrlll.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrrllr_ok : V2rrllllrrllr.All (BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllllrrll_e : BellOK 24 (1 : ℚ) (RcQ 24 (Wc 12 12 12) (PwQ 12 12 12 (1 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 10, some (7, 3)), (5858443538431314921071169781208305325703 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Data.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Data (namespace A36W.TGCert3.R12_12_12_l1_r4): scalars of the F*_4 certificate at (n_A, n_B, k) = (12, 12, 12), λ = 1.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R12_12_12_l1_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂. -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (6219739764258659466668911436152818713 / 20000000000000000000000000000000000000000000 : ℚ) else
  if w = 1 then (44782126067326313216647154435155923089127 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 2 then (1354659311981953064019638949389002279825021 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 3 then (3762942533456306182646894625260199968820863 / 250000000000000000000000000000000000000000000 : ℚ) else
  if w = 4 then (9524948287734075694236205375951821420290513 / 125000000000000000000000000000000000000000000 : ℚ) else
  if w = 5 then (9753547046723729573869065774691134489590579 / 50000000000000000000000000000000000000000000 : ℚ) else
  if w = 6 then (132756612580016068238428799214165749262556581 / 500000000000000000000000000000000000000000000 : ℚ) else
  if w = 7 then (97535470467245098309127231435316525552719407 / 500000000000000000000000000000000000000000000 : ℚ) else
  if w = 8 then (76199586302640407333243857735974624029398603 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 9 then (188147126672591963357862462910673138287247 / 12500000000000000000000000000000000000000000 : ℚ) else
  if w = 10 then (677329656024333904911778804633819273564751 / 500000000000000000000000000000000000000000000 : ℚ) else
  if w = 11 then (2239106299994166619292252802296361218127 / 50000000000000000000000000000000000000000000 : ℚ) else
  (310986989597282227108048352715965642019 / 1000000000000000000000000000000000000000000000 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 22). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (866071786987551450990983830011389 / 5000000000000000000000000000000000 : ℚ) else
  if w = 1 then (1732143626526434201259534874602217 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (866071819001441819349840590893049 / 5000000000000000000000000000000000 : ℚ) else
  if w = 3 then (433035909385715680720645863426387 / 2500000000000000000000000000000000 : ℚ) else
  if w = 4 then (216517954702989041110232596405493 / 1250000000000000000000000000000000 : ℚ) else
  if w = 5 then (866071818768876419929018858260929 / 5000000000000000000000000000000000 : ℚ) else
  if w = 6 then (1732143637567148811468861890438681 / 10000000000000000000000000000000000 : ℚ) else
  if w = 7 then (1732143637536952867253282167318891 / 10000000000000000000000000000000000 : ℚ) else
  if w = 8 then (1732143637523150393468114603345481 / 10000000000000000000000000000000000 : ℚ) else
  if w = 9 then (346428727510946705462542821395973 / 2000000000000000000000000000000000 : ℚ) else
  if w = 10 then (1732143637510400065802906630910137 / 10000000000000000000000000000000000 : ℚ) else
  if w = 11 then (433035910396669904268490708401541 / 2500000000000000000000000000000000 : ℚ) else
  (173214352946040282888619403801849 / 1000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point (Taylor order 22). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (1732143573975102901981967660022781 / 10000000000000000000000000000000000 : ℚ) else
  if w = 1 then (86607181326321710062976743730111 / 500000000000000000000000000000000 : ℚ) else
  if w = 2 then (1732143638002883638699681181786101 / 10000000000000000000000000000000000 : ℚ) else
  if w = 3 then (1732143637542862722882583453705551 / 10000000000000000000000000000000000 : ℚ) else
  if w = 4 then (1732143637623912328881860771243947 / 10000000000000000000000000000000000 : ℚ) else
  if w = 5 then (1732143637537752839858037716521861 / 10000000000000000000000000000000000 : ℚ) else
  if w = 6 then (433035909391787202867215472609671 / 2500000000000000000000000000000000 : ℚ) else
  if w = 7 then (866071818768476433626641083659447 / 5000000000000000000000000000000000 : ℚ) else
  if w = 8 then (433035909380787598367028650836371 / 2500000000000000000000000000000000 : ℚ) else
  if w = 9 then (433035909388683381828178526744967 / 2500000000000000000000000000000000 : ℚ) else
  if w = 10 then (86607181875520003290145331545507 / 500000000000000000000000000000000 : ℚ) else
  if w = 11 then (1732143641586679617073962833606167 / 10000000000000000000000000000000000 : ℚ) else
  (1732143529460402828886194038018493 / 10000000000000000000000000000000000 : ℚ)

/-- The default value off the tables. -/
def DD : ℚ := (16 : ℚ)

/-- The certificate's value at the root. -/
def Mh : ℚ := (5000000000004345548994924427153316214767 / 5000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (17321436375453074635176060659821 / 100000000000000000000000000000000 : ℚ)
def UU : ℚ := (2165179546942498201884318650361 / 12500000000000000000000000000000 : ℚ)

/-- The owner's hull weights (exact). -/
def th : Fin 13 → ℚ := ![(254714930661199855361635524315144434443919038550298509938289297079136065584379182474422699151144950796358342057339889032185027054359831428360793454569184080290993854216187348386487724080 / 39686827868769413201289597396960416116156337493199114485923620708855728185926969291238067556060527807235064719406908082063956744241585012800529072532161737831571869521254321428325429750887 : ℚ), (11539516027188970875125960303748872597930279296904145765962195965428452666157266225284072180148542787161845272677772124282701234970118720745163410093227233775750167131434966830075272881200 / 39686827868769413201289597396960416116156337493199114485923620708855728185926969291238067556060527807235064719406908082063956744241585012800529072532161737831571869521254321428325429750887 : ℚ), (10201144280548700540206006289899220055630739649142312471044665449706892205075386060338531772377347126003062888503392706187780779369325928672702635925594261207350524201222076949079216341450 / 39686827868769413201289597396960416116156337493199114485923620708855728185926969291238067556060527807235064719406908082063956744241585012800529072532161737831571869521254321428325429750887 : ℚ), (133775829745487037568801781144945052795433100566394088601073272220125921383228905077883480824438213145984388752985081280869804226493201387548038963421240407798954467309431711782096509820 / 39686827868769413201289597396960416116156337493199114485923620708855728185926969291238067556060527807235064719406908082063956744241585012800529072532161737831571869521254321428325429750887 : ℚ), (7950991802773887521116273696890114781880951776620905825100137196547950716051961113135892315278999113222282465409325508341444594340334277166422802907011753524189330355542661537004061421305 / 39686827868769413201289597396960416116156337493199114485923620708855728185926969291238067556060527807235064719406908082063956744241585012800529072532161737831571869521254321428325429750887 : ℚ), (888066748018748452578123426797308436728729171474604660996160753470695039105741972439164058763770030983179365752485641417725539365343681777709518619083488739362443972773391397790290585040 / 39686827868769413201289597396960416116156337493199114485923620708855728185926969291238067556060527807235064719406908082063956744241585012800529072532161737831571869521254321428325429750887 : ℚ), (2227634702929009200782924776084130706754755152476054021217913155548901973387716371689726793990676552897915975182063281936077816463952867074538570885705796728875931496551622796358889086640 / 39686827868769413201289597396960416116156337493199114485923620708855728185926969291238067556060527807235064719406908082063956744241585012800529072532161737831571869521254321428325429750887 : ℚ), (1814567983028592961397007770227691994484970846525075793376277043624499692299833224740450523563923237879995004917516743043515610729140481334412651575795385228854613895907679730196403438388 / 39686827868769413201289597396960416116156337493199114485923620708855728185926969291238067556060527807235064719406908082063956744241585012800529072532161737831571869521254321428325429750887 : ℚ), (2571909772951643611670059204116103971158610044470249124325523787403707406373862267940871741040769787785261940725058887275064048068873927070180273065011186494454228807219516835341066849260 / 39686827868769413201289597396960416116156337493199114485923620708855728185926969291238067556060527807235064719406908082063956744241585012800529072532161737831571869521254321428325429750887 : ℚ), (337845617868448465244633575916110481613009903972619303276263071874817583380698104802725043713031307062540952128848318411963219456401445718083980436569915361603008305162488648218074197064 / 39686827868769413201289597396960416116156337493199114485923620708855728185926969291238067556060527807235064719406908082063956744241585012800529072532161737831571869521254321428325429750887 : ℚ), (1228850830980217486123426213489873704982702330636847547961936763783349994225672246443058526994316980353434622187402919762796134277517843934252030463749131778173128515016194883768033244200 / 39686827868769413201289597396960416116156337493199114485923620708855728185926969291238067556060527807235064719406908082063956744241585012800529072532161737831571869521254321428325429750887 : ℚ), (8709376659122118405622838155395506609596161387287133538950857583020517652212962239008499660647101582322717474304734242343780712112820530284814234549934583323663270086900496265612236480 / 748808072995649305684709384848309738040685613079228575206106051110485437470320175306378633133217505796888013573715246831395410268709151184915642877965315808142865462665175876006140183979 : ℚ), (76212379141034918616734412094938047443640628333389296558789500267111487333936618203817938199271336080099474974566066247612558177743318386059211711276627588714391204292376458248088939000 / 39686827868769413201289597396960416116156337493199114485923620708855728185926969291238067556060527807235064719406908082063956744241585012800529072532161737831571869521254321428325429750887 : ℚ)]

/-- The exact realised terminal vector of table 0 (TGCert's polQ). -/
def qv0 : ℕ → ℚ := fun w =>
  if w = 0 then (49 / 33554432 : ℚ) else
  if w = 1 then (1019529 / 5242880000 : ℚ) else
  if w = 2 then (1662314621 / 402653184000 : ℚ) else
  if w = 3 then (4689708859 / 161061273600 : ℚ) else
  if w = 4 then (15259477321 / 161061273600 : ℚ) else
  if w = 5 then (14610639329 / 80530636800 : ℚ) else
  if w = 6 then (11169543539 / 50331648000 : ℚ) else
  if w = 7 then (364881318329 / 2013265920000 : ℚ) else
  if w = 8 then (15369381577 / 161061273600 : ℚ) else
  if w = 9 then (923287871 / 32212254720 : ℚ) else
  if w = 10 then (1579886429 / 402653184000 : ℚ) else
  if w = 11 then (1804887 / 10485760000 : ℚ) else
  (343 / 327680000 : ℚ)

/-- The exact realised terminal vector of table 1 (TGCert's polQ). -/
def qv1 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 9437184 : ℚ) else
  if w = 1 then (24089 / 1207959552 : ℚ) else
  if w = 2 then (13745 / 18874368 : ℚ) else
  if w = 3 then (600249113 / 62914560000 : ℚ) else
  if w = 4 then (22419195833 / 377487360000 : ℚ) else
  if w = 5 then (97236372139 / 377487360000 : ℚ) else
  if w = 6 then (11916338371 / 47185920000 : ℚ) else
  if w = 7 then (20142755713 / 125829120000 : ℚ) else
  if w = 8 then (68636289791 / 754974720000 : ℚ) else
  if w = 9 then (590999113 / 62914560000 : ℚ) else
  if w = 10 then (224645 / 301989888 : ℚ) else
  if w = 11 then (727 / 37748736 : ℚ) else
  (1 / 9437184 : ℚ)

/-- The exact realised terminal vector of table 2 (TGCert's polQ). -/
def qv2 : ℕ → ℚ := fun w =>
  if w = 0 then (125 / 1073741824 : ℚ) else
  if w = 1 then (136619 / 6442450944 : ℚ) else
  if w = 2 then (1606865071 / 2013265920000 : ℚ) else
  if w = 3 then (151568719 / 13421772800 : ℚ) else
  if w = 4 then (29913240297 / 268435456000 : ℚ) else
  if w = 5 then (52287970591 / 335544320000 : ℚ) else
  if w = 6 then (6129056073 / 26843545600 : ℚ) else
  if w = 7 then (34687096831 / 134217728000 : ℚ) else
  if w = 8 then (41918528451 / 671088640000 : ℚ) else
  if w = 9 then (14270235287 / 1342177280000 : ℚ) else
  if w = 10 then (3409127803 / 2013265920000 : ℚ) else
  if w = 11 then (168119 / 6442450944 : ℚ) else
  (125 / 1073741824 : ℚ)

/-- The exact realised terminal vector of table 3 (TGCert's polQ). -/
def qv3 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 65536 : ℚ) else
  if w = 1 then (4642473 / 5242880000 : ℚ) else
  if w = 2 then (429758373 / 41943040000 : ℚ) else
  if w = 3 then (8920122827 / 201326592000 : ℚ) else
  if w = 4 then (6913078601 / 67108864000 : ℚ) else
  if w = 5 then (27688517351 / 167772160000 : ℚ) else
  if w = 6 then (13015849 / 67108864 : ℚ) else
  if w = 7 then (27688517351 / 167772160000 : ℚ) else
  if w = 8 then (6913078601 / 67108864000 : ℚ) else
  if w = 9 then (8920122827 / 201326592000 : ℚ) else
  if w = 10 then (429758373 / 41943040000 : ℚ) else
  if w = 11 then (4642473 / 5242880000 : ℚ) else
  (1 / 65536 : ℚ)

/-- The exact realised terminal vector of table 4 (TGCert's polQ). -/
def qv4 : ℕ → ℚ := fun w =>
  if w = 0 then (1 / 2097152 : ℚ) else
  if w = 1 then (84341 / 1207959552 : ℚ) else
  if w = 2 then (240649 / 301989888 : ℚ) else
  if w = 3 then (3544197803 / 377487360000 : ℚ) else
  if w = 4 then (21881772083 / 377487360000 : ℚ) else
  if w = 5 then (1411699693 / 7864320000 : ℚ) else
  if w = 6 then (8161071373 / 23592960000 : ℚ) else
  if w = 7 then (32250683257 / 188743680000 : ℚ) else
  if w = 8 then (21107149583 / 377487360000 : ℚ) else
  if w = 9 then (829403367 / 41943040000 : ℚ) else
  if w = 10 then (11797 / 16777216 : ℚ) else
  if w = 11 then (21287 / 402653184 : ℚ) else
  (1 / 2097152 : ℚ)

/-- The exact realised terminal vector of table 5 (TGCert's polQ). -/
def qv5 : ℕ → ℚ := fun w =>
  if w = 0 then (243 / 536870912 : ℚ) else
  if w = 1 then (478599283 / 2013265920000 : ℚ) else
  if w = 2 then (8972464483 / 2013265920000 : ℚ) else
  if w = 3 then (421648851 / 13421772800 : ℚ) else
  if w = 4 then (978009191 / 13421772800 : ℚ) else
  if w = 5 then (19566336291 / 83886080000 : ℚ) else
  if w = 6 then (7066601927 / 41943040000 : ℚ) else
  if w = 7 then (19901980041 / 83886080000 : ℚ) else
  if w = 8 then (435026283 / 6710886400 : ℚ) else
  if w = 9 then (429511087 / 16106127360 : ℚ) else
  if w = 10 then (2948746837 / 2013265920000 : ℚ) else
  if w = 11 then (21857801 / 503316480000 : ℚ) else
  (81 / 268435456 : ℚ)

/-- The exact realised terminal vector of table 6 (TGCert's polQ). -/
def qv6 : ℕ → ℚ := fun w =>
  if w = 0 then (81 / 268435456 : ℚ) else
  if w = 1 then (21857801 / 503316480000 : ℚ) else
  if w = 2 then (3153778087 / 2013265920000 : ℚ) else
  if w = 3 then (552347587 / 16106127360 : ℚ) else
  if w = 4 then (876583191 / 13421772800 : ℚ) else
  if w = 5 then (31376441673 / 167772160000 : ℚ) else
  if w = 6 then (17647789621 / 83886080000 : ℚ) else
  if w = 7 then (8992737183 / 41943040000 : ℚ) else
  if w = 8 then (1442510803 / 13421772800 : ℚ) else
  if w = 9 then (159136079 / 10066329600 : ℚ) else
  if w = 10 then (4636121281 / 1006632960000 : ℚ) else
  if w = 11 then (26414051 / 503316480000 : ℚ) else
  (81 / 268435456 : ℚ)

/-- The exact realised terminal vector of table 7 (TGCert's polQ). -/
def qv7 : ℕ → ℚ := fun w =>
  if w = 0 then (81 / 268435456 : ℚ) else
  if w = 1 then (21857801 / 503316480000 : ℚ) else
  if w = 2 then (4472096281 / 1006632960000 : ℚ) else
  if w = 3 then (159181741 / 5033164800 : ℚ) else
  if w = 4 then (1398793849 / 13421772800 : ℚ) else
  if w = 5 then (23298590323 / 167772160000 : ℚ) else
  if w = 6 then (24659168513 / 83886080000 : ℚ) else
  if w = 7 then (22660715323 / 167772160000 : ℚ) else
  if w = 8 then (1299494099 / 13421772800 : ℚ) else
  if w = 9 then (552392587 / 16106127360 : ℚ) else
  if w = 10 then (3153778087 / 2013265920000 : ℚ) else
  if w = 11 then (21857801 / 503316480000 : ℚ) else
  (81 / 268435456 : ℚ)

/-- The exact realised terminal vector of table 8 (TGCert's polQ). -/
def qv8 : ℕ → ℚ := fun w =>
  if w = 0 then (125 / 1073741824 : ℚ) else
  if w = 1 then (136619 / 6442450944 : ℚ) else
  if w = 2 then (5452885303 / 2013265920000 : ℚ) else
  if w = 3 then (4182931029 / 167772160000 : ℚ) else
  if w = 4 then (81308972707 / 1342177280000 : ℚ) else
  if w = 5 then (27274495009 / 167772160000 : ℚ) else
  if w = 6 then (55638818361 / 167772160000 : ℚ) else
  if w = 7 then (123712064411 / 671088640000 : ℚ) else
  if w = 8 then (83889926277 / 1342177280000 : ℚ) else
  if w = 9 then (1137273 / 104857600 : ℚ) else
  if w = 10 then (1606865071 / 2013265920000 : ℚ) else
  if w = 11 then (136619 / 6442450944 : ℚ) else
  (125 / 1073741824 : ℚ)

/-- The exact realised terminal vector of table 9 (TGCert's polQ). -/
def qv9 : ℕ → ℚ := fun w =>
  if w = 0 then (81 / 268435456 : ℚ) else
  if w = 1 then (473131783 / 2013265920000 : ℚ) else
  if w = 2 then (8978235733 / 2013265920000 : ℚ) else
  if w = 3 then (235986397 / 13421772800 : ℚ) else
  if w = 4 then (210223079 / 2684354560 : ℚ) else
  if w = 5 then (59767180221 / 335544320000 : ℚ) else
  if w = 6 then (19206164621 / 83886080000 : ℚ) else
  if w = 7 then (64433631839 / 335544320000 : ℚ) else
  if w = 8 then (412788857 / 3355443200 : ℚ) else
  if w = 9 then (443527487 / 26843545600 : ℚ) else
  if w = 10 then (373630001 / 251658240000 : ℚ) else
  if w = 11 then (473131783 / 2013265920000 : ℚ) else
  (81 / 268435456 : ℚ)

/-- The exact realised terminal vector of table 10 (TGCert's polQ). -/
def qv10 : ℕ → ℚ := fun w =>
  if w = 0 then (81 / 268435456 : ℚ) else
  if w = 1 then (21857801 / 503316480000 : ℚ) else
  if w = 2 then (3153778087 / 2013265920000 : ℚ) else
  if w = 3 then (552347587 / 16106127360 : ℚ) else
  if w = 4 then (891414441 / 13421772800 : ℚ) else
  if w = 5 then (61586398971 / 335544320000 : ℚ) else
  if w = 6 then (72622799109 / 335544320000 : ℚ) else
  if w = 7 then (8544568433 / 41943040000 : ℚ) else
  if w = 8 then (677611737 / 6710886400 : ℚ) else
  if w = 9 then (173153379 / 5368709120 : ℚ) else
  if w = 10 then (373630001 / 251658240000 : ℚ) else
  if w = 11 then (473131783 / 2013265920000 : ℚ) else
  (81 / 268435456 : ℚ)

/-- The exact realised terminal vector of table 11 (TGCert's polQ). -/
def qv11 : ℕ → ℚ := fun w =>
  if w = 0 then (729 / 268435456 : ℚ) else
  if w = 1 then (22465301 / 503316480000 : ℚ) else
  if w = 2 then (4468451281 / 1006632960000 : ℚ) else
  if w = 3 then (358177033 / 20132659200 : ℚ) else
  if w = 4 then (191422829 / 2684354560 : ℚ) else
  if w = 5 then (64516461471 / 335544320000 : ℚ) else
  if w = 6 then (72622799109 / 335544320000 : ℚ) else
  if w = 7 then (33723058107 / 167772160000 : ℚ) else
  if w = 8 then (726197737 / 6710886400 : ℚ) else
  if w = 9 then (449962387 / 16106127360 : ℚ) else
  if w = 10 then (2941456837 / 2013265920000 : ℚ) else
  if w = 11 then (22465301 / 503316480000 : ℚ) else
  (729 / 268435456 : ℚ)

/-- The exact realised terminal vector of table 12 (TGCert's polQ). -/
def qv12 : ℕ → ℚ := fun w =>
  if w = 0 then (343 / 327680000 : ℚ) else
  if w = 1 then (1804887 / 10485760000 : ℚ) else
  if w = 2 then (1771659901 / 268435456000 : ℚ) else
  if w = 3 then (2078618993 / 80530636800 : ℚ) else
  if w = 4 then (15000647827 / 161061273600 : ℚ) else
  if w = 5 then (208414495883 / 1006632960000 : ℚ) else
  if w = 6 then (29432783611 / 167772160000 : ℚ) else
  if w = 7 then (208414495883 / 1006632960000 : ℚ) else
  if w = 8 then (216994437 / 2684354560 : ℚ) else
  if w = 9 then (6138219593 / 161061273600 : ℚ) else
  if w = 10 then (1716387277 / 268435456000 : ℚ) else
  if w = 11 then (31448367 / 83886080000 : ℚ) else
  (343 / 81920000 : ℚ)

/-- The per-table terminal vectors. -/
def qv : ℕ → ℕ → ℚ := fun i =>
  if i = 0 then qv0 else if i = 1 then qv1 else if i = 2 then qv2 else if i = 3 then qv3 else if i = 4 then qv4 else if i = 5 then qv5 else if i = 6 then qv6 else if i = 7 then qv7 else if i = 8 then qv8 else if i = 9 then qv9 else if i = 10 then qv10 else if i = 11 then qv11 else qv12


end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Pol.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Pol (namespace A36W.TGCert3.R12_12_12_l1_r4): the owner's count tables, pruned to their positive-mass states (actF reads them).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R12_12_12_l1_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (5, 11) .leaf)

def P0_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 230433 (7, 1, some (0, 1)) (0, 1) .leaf) 230434 (7, 1, some (0, 2)) (0, 1) (.node .leaf 230435 (7, 1, some (0, 3)) (0, 1) .leaf)) 230436 (7, 1, some (0, 4)) (0, 1) (.node (.node .leaf 230437 (7, 1, some (0, 5)) (0, 1) .leaf) 230464 (7, 1, some (1, 0)) (2, 1) .leaf)) 230465 (7, 1, some (1, 1)) (2, 1) (.node (.node (.node .leaf 230466 (7, 1, some (1, 2)) (2, 1) .leaf) 230467 (7, 1, some (1, 3)) (2, 1) (.node .leaf 230468 (7, 1, some (1, 4)) (3, 0) .leaf)) 230469 (7, 1, some (1, 5)) (2, 1) (.node (.node .leaf 230496 (7, 1, some (2, 0)) (5, 1) .leaf) 230497 (7, 1, some (2, 1)) (5, 1) .leaf))) 230498 (7, 1, some (2, 2)) (5, 1) (.node (.node (.node (.node .leaf 230499 (7, 1, some (2, 3)) (5, 1) .leaf) 230500 (7, 1, some (2, 4)) (5, 1) (.node .leaf 230501 (7, 1, some (2, 5)) (5, 1) .leaf)) 230528 (7, 1, some (3, 0)) (4, 1) (.node (.node .leaf 230529 (7, 1, some (3, 1)) (4, 1) .leaf) 230530 (7, 1, some (3, 2)) (4, 1) .leaf)) 230531 (7, 1, some (3, 3)) (4, 1) (.node (.node (.node .leaf 230532 (7, 1, some (3, 4)) (4, 1) .leaf) 230533 (7, 1, some (3, 5)) (4, 1) .leaf) 230560 (7, 1, some (4, 0)) (5, 0) (.node (.node .leaf 230561 (7, 1, some (4, 1)) (4, 1) .leaf) 230562 (7, 1, some (4, 2)) (5, 0) .leaf)))) 230563 (7, 1, some (4, 3)) (4, 1) (.node (.node (.node (.node (.node .leaf 230564 (7, 1, some (4, 4)) (5, 0) .leaf) 230565 (7, 1, some (4, 5)) (5, 0) (.node .leaf 230592 (7, 1, some (5, 0)) (4, 1) .leaf)) 230593 (7, 1, some (5, 1)) (4, 1) (.node (.node .leaf 230594 (7, 1, some (5, 2)) (4, 1) .leaf) 230595 (7, 1, some (5, 3)) (4, 1) .leaf)) 230596 (7, 1, some (5, 4)) (4, 1) (.node (.node (.node .leaf 230597 (7, 1, some (5, 5)) (4, 1) .leaf) 230624 (7, 1, some (6, 0)) (5, 1) .leaf) 230625 (7, 1, some (6, 1)) (5, 1) (.node (.node .leaf 230626 (7, 1, some (6, 2)) (5, 1) .leaf) 230627 (7, 1, some (6, 3)) (5, 1) .leaf))) 230628 (7, 1, some (6, 4)) (5, 1) (.node (.node (.node (.node .leaf 230629 (7, 1, some (6, 5)) (5, 1) .leaf) 230656 (7, 1, some (7, 0)) (3, 0) (.node .leaf 230657 (7, 1, some (7, 1)) (3, 0) .leaf)) 230658 (7, 1, some (7, 2)) (3, 0) (.node (.node .leaf 230659 (7, 1, some (7, 3)) (3, 0) .leaf) 230660 (7, 1, some (7, 4)) (3, 0) .leaf)) 230661 (7, 1, some (7, 5)) (3, 0) (.node (.node (.node .leaf 230688 (7, 1, some (8, 0)) (0, 1) .leaf) 230689 (7, 1, some (8, 1)) (0, 1) .leaf) 230690 (7, 1, some (8, 2)) (0, 1) (.node (.node .leaf 230691 (7, 1, some (8, 3)) (0, 1) .leaf) 230692 (7, 1, some (8, 4)) (0, 1) .leaf)))))

def P0_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) (.node .leaf 65575 (2, 0, some (0, 7)) (1, 0) .leaf))) 65576 (2, 0, some (0, 8)) (1, 0) (.node (.node (.node .leaf 65577 (2, 0, some (0, 9)) (1, 0) .leaf) 65578 (2, 0, some (0, 10)) (1, 0) (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf)) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf)) 65608 (2, 0, some (1, 8)) (1, 0) (.node (.node .leaf 65609 (2, 0, some (1, 9)) (1, 0) .leaf) 65610 (2, 0, some (1, 10)) (1, 0) (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf)) 65637 (2, 0, some (2, 5)) (1, 0) (.node (.node .leaf 65638 (2, 0, some (2, 6)) (1, 0) .leaf) 65639 (2, 0, some (2, 7)) (1, 0) .leaf)))) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node (.node (.node (.node .leaf 65641 (2, 0, some (2, 9)) (1, 0) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) (.node .leaf 66598 (2, 1, some (0, 6)) (0, 1) .leaf)) 66600 (2, 1, some (0, 8)) (0, 1) (.node (.node .leaf 66601 (2, 1, some (0, 9)) (0, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node .leaf 66629 (2, 1, some (1, 5)) (1, 1) .leaf))) 66631 (2, 1, some (1, 7)) (1, 1) (.node (.node (.node .leaf 66632 (2, 1, some (1, 8)) (1, 1) .leaf) 66658 (2, 1, some (2, 2)) (1, 1) (.node .leaf 66660 (2, 1, some (2, 4)) (1, 1) .leaf)) 66662 (2, 1, some (2, 6)) (1, 1) (.node (.node .leaf 66663 (2, 1, some (2, 7)) (1, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) .leaf))) 66691 (2, 1, some (3, 3)) (0, 1) (.node (.node (.node (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf) 66694 (2, 1, some (3, 6)) (0, 1) (.node .leaf 98338 (3, 0, some (0, 2)) (1, 0) .leaf)) 98339 (3, 0, some (0, 3)) (1, 0) (.node (.node .leaf 98340 (3, 0, some (0, 4)) (1, 0) .leaf) 98341 (3, 0, some (0, 5)) (1, 0) .leaf)) 98342 (3, 0, some (0, 6)) (1, 0) (.node (.node (.node .leaf 98343 (3, 0, some (0, 7)) (1, 0) .leaf) 98344 (3, 0, some (0, 8)) (1, 0) (.node .leaf 98345 (3, 0, some (0, 9)) (1, 0) .leaf)) 98369 (3, 0, some (1, 1)) (2, 0) (.node (.node .leaf 98370 (3, 0, some (1, 2)) (2, 0) .leaf) 98371 (3, 0, some (1, 3)) (2, 0) .leaf))))) 98372 (3, 0, some (1, 4)) (2, 0) (.node (.node (.node (.node (.node (.node .leaf 98373 (3, 0, some (1, 5)) (2, 0) .leaf) 98374 (3, 0, some (1, 6)) (2, 0) (.node .leaf 98375 (3, 0, some (1, 7)) (2, 0) .leaf)) 98376 (3, 0, some (1, 8)) (2, 0) (.node (.node .leaf 98377 (3, 0, some (1, 9)) (2, 0) .leaf) 98400 (3, 0, some (2, 0)) (2, 0) (.node .leaf 98401 (3, 0, some (2, 1)) (2, 0) .leaf))) 98402 (3, 0, some (2, 2)) (2, 0) (.node (.node (.node .leaf 98403 (3, 0, some (2, 3)) (2, 0) .leaf) 98404 (3, 0, some (2, 4)) (2, 0) (.node .leaf 98405 (3, 0, some (2, 5)) (2, 0) .leaf)) 98406 (3, 0, some (2, 6)) (2, 0) (.node (.node .leaf 98407 (3, 0, some (2, 7)) (2, 0) .leaf) 98408 (3, 0, some (2, 8)) (2, 0) .leaf))) 98432 (3, 0, some (3, 0)) (1, 0) (.node (.node (.node (.node .leaf 98433 (3, 0, some (3, 1)) (1, 0) .leaf) 98434 (3, 0, some (3, 2)) (1, 0) (.node .leaf 98435 (3, 0, some (3, 3)) (1, 0) .leaf)) 98436 (3, 0, some (3, 4)) (1, 0) (.node (.node .leaf 98437 (3, 0, some (3, 5)) (1, 0) .leaf) 98438 (3, 0, some (3, 6)) (1, 0) (.node .leaf 98439 (3, 0, some (3, 7)) (1, 0) .leaf))) 132133 (4, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 132164 (4, 1, some (1, 4)) (3, 1) .leaf) 132259 (4, 1, some (4, 3)) (3, 1) (.node .leaf 132260 (4, 1, some (4, 4)) (3, 1) .leaf)) 132261 (4, 1, some (4, 5)) (3, 1) (.node (.node .leaf 132262 (4, 1, some (4, 6)) (3, 1) .leaf) 132263 (4, 1, some (4, 7)) (3, 1) .leaf)))) 132264 (4, 1, some (4, 8)) (3, 1) (.node (.node (.node (.node (.node .leaf 132290 (4, 1, some (5, 2)) (0, 1) .leaf) 132291 (4, 1, some (5, 3)) (0, 1) (.node .leaf 132292 (4, 1, some (5, 4)) (0, 1) .leaf)) 132293 (4, 1, some (5, 5)) (0, 1) (.node (.node .leaf 132294 (4, 1, some (5, 6)) (0, 1) .leaf) 132295 (4, 1, some (5, 7)) (0, 1) (.node .leaf 163872 (5, 0, some (0, 0)) (1, 0) .leaf))) 163873 (5, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 163874 (5, 0, some (0, 2)) (1, 0) .leaf) 163875 (5, 0, some (0, 3)) (1, 0) (.node .leaf 163876 (5, 0, some (0, 4)) (1, 0) .leaf)) 163877 (5, 0, some (0, 5)) (1, 0) (.node (.node .leaf 163878 (5, 0, some (0, 6)) (1, 0) .leaf) 163904 (5, 0, some (1, 0)) (4, 0) .leaf))) 163905 (5, 0, some (1, 1)) (4, 0) (.node (.node (.node (.node .leaf 163906 (5, 0, some (1, 2)) (4, 0) .leaf) 163907 (5, 0, some (1, 3)) (4, 0) (.node .leaf 163909 (5, 0, some (1, 5)) (4, 0) .leaf)) 229409 (7, 0, some (0, 1)) (1, 0) (.node (.node .leaf 229410 (7, 0, some (0, 2)) (1, 0) .leaf) 229411 (7, 0, some (0, 3)) (1, 0) .leaf)) 229412 (7, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 229413 (7, 0, some (0, 5)) (1, 0) .leaf) 229632 (7, 0, some (7, 0)) (1, 0) (.node .leaf 229633 (7, 0, some (7, 1)) (1, 0) .leaf)) 229634 (7, 0, some (7, 2)) (1, 0) (.node (.node .leaf 229635 (7, 0, some (7, 3)) (1, 0) .leaf) 229636 (7, 0, some (7, 4)) (1, 0) .leaf))))))

def P1_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (8, 8) .leaf)

def P1_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 135204 (4, 4, some (0, 4)) (0, 1) .leaf) 135205 (4, 4, some (0, 5)) (0, 1) (.node .leaf 135206 (4, 4, some (0, 6)) (0, 1) .leaf)) 135207 (4, 4, some (0, 7)) (0, 1) (.node (.node .leaf 135208 (4, 4, some (0, 8)) (0, 1) .leaf) 135235 (4, 4, some (1, 3)) (3, 0) (.node .leaf 135236 (4, 4, some (1, 4)) (3, 0) .leaf))) 135237 (4, 4, some (1, 5)) (0, 3) (.node (.node (.node .leaf 135238 (4, 4, some (1, 6)) (0, 3) .leaf) 135239 (4, 4, some (1, 7)) (3, 0) (.node .leaf 135240 (4, 4, some (1, 8)) (0, 3) .leaf)) 135266 (4, 4, some (2, 2)) (2, 4) (.node (.node .leaf 135267 (4, 4, some (2, 3)) (2, 4) .leaf) 135268 (4, 4, some (2, 4)) (3, 3) (.node .leaf 135269 (4, 4, some (2, 5)) (4, 2) .leaf)))) 135270 (4, 4, some (2, 6)) (2, 4) (.node (.node (.node (.node .leaf 135271 (4, 4, some (2, 7)) (4, 2) .leaf) 135272 (4, 4, some (2, 8)) (4, 2) (.node .leaf 135297 (4, 4, some (3, 1)) (2, 3) .leaf)) 135298 (4, 4, some (3, 2)) (2, 3) (.node (.node .leaf 135299 (4, 4, some (3, 3)) (2, 3) .leaf) 135300 (4, 4, some (3, 4)) (3, 2) (.node .leaf 135301 (4, 4, some (3, 5)) (4, 1) .leaf))) 135302 (4, 4, some (3, 6)) (2, 3) (.node (.node (.node .leaf 135303 (4, 4, some (3, 7)) (3, 2) .leaf) 135304 (4, 4, some (3, 8)) (2, 3) (.node .leaf 135328 (4, 4, some (4, 0)) (2, 3) .leaf)) 135329 (4, 4, some (4, 1)) (2, 3) (.node (.node .leaf 135330 (4, 4, some (4, 2)) (2, 3) .leaf) 135331 (4, 4, some (4, 3)) (3, 2) .leaf)))) 135332 (4, 4, some (4, 4)) (2, 3) (.node (.node (.node (.node (.node .leaf 135333 (4, 4, some (4, 5)) (2, 3) .leaf) 135334 (4, 4, some (4, 6)) (2, 3) (.node .leaf 135335 (4, 4, some (4, 7)) (2, 3) .leaf)) 135336 (4, 4, some (4, 8)) (2, 3) (.node (.node .leaf 135360 (4, 4, some (5, 0)) (3, 2) .leaf) 135361 (4, 4, some (5, 1)) (3, 2) (.node .leaf 135362 (4, 4, some (5, 2)) (3, 2) .leaf))) 135363 (4, 4, some (5, 3)) (2, 3) (.node (.node (.node .leaf 135364 (4, 4, some (5, 4)) (1, 4) .leaf) 135365 (4, 4, some (5, 5)) (3, 2) (.node .leaf 135366 (4, 4, some (5, 6)) (2, 3) .leaf)) 135367 (4, 4, some (5, 7)) (3, 2) (.node (.node .leaf 135392 (4, 4, some (6, 0)) (4, 2) .leaf) 135393 (4, 4, some (6, 1)) (4, 2) (.node .leaf 135394 (4, 4, some (6, 2)) (3, 3) .leaf)))) 135395 (4, 4, some (6, 3)) (2, 4) (.node (.node (.node (.node .leaf 135396 (4, 4, some (6, 4)) (4, 2) .leaf) 135397 (4, 4, some (6, 5)) (2, 4) (.node .leaf 135398 (4, 4, some (6, 6)) (2, 4) .leaf)) 135424 (4, 4, some (7, 0)) (0, 3) (.node (.node .leaf 135425 (4, 4, some (7, 1)) (0, 3) .leaf) 135426 (4, 4, some (7, 2)) (3, 0) (.node .leaf 135427 (4, 4, some (7, 3)) (3, 0) .leaf))) 135428 (4, 4, some (7, 4)) (0, 3) (.node (.node (.node .leaf 135429 (4, 4, some (7, 5)) (3, 0) .leaf) 135456 (4, 4, some (8, 0)) (0, 1) (.node .leaf 135457 (4, 4, some (8, 1)) (0, 1) .leaf)) 135458 (4, 4, some (8, 2)) (0, 1) (.node (.node .leaf 135459 (4, 4, some (8, 3)) (0, 1) .leaf) 135460 (4, 4, some (8, 4)) (0, 1) .leaf)))))

def P1_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf) 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2089 (0, 2, some (0, 9)) (0, 1) (.node (.node (.node .leaf 2090 (0, 2, some (0, 10)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) (.node (.node .leaf 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2118 (0, 2, some (1, 6)) (0, 1) .leaf))) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node (.node (.node .leaf 2120 (0, 2, some (1, 8)) (0, 1) .leaf) 2121 (0, 2, some (1, 9)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 2148 (0, 2, some (2, 4)) (0, 1) .leaf)) 2149 (0, 2, some (2, 5)) (0, 1) (.node (.node (.node .leaf 2150 (0, 2, some (2, 6)) (0, 1) .leaf) 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 2152 (0, 2, some (2, 8)) (0, 1) (.node .leaf 3111 (0, 3, some (0, 7)) (0, 1) .leaf)))) 3112 (0, 3, some (0, 8)) (0, 1) (.node (.node (.node (.node (.node .leaf 3142 (0, 3, some (1, 6)) (0, 2) .leaf) 3143 (0, 3, some (1, 7)) (0, 2) .leaf) 3173 (0, 3, some (2, 5)) (0, 2) (.node (.node .leaf 3174 (0, 3, some (2, 6)) (0, 2) .leaf) 3205 (0, 3, some (3, 5)) (0, 1) .leaf)) 33828 (1, 1, some (0, 4)) (0, 1) (.node (.node (.node .leaf 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33860 (1, 1, some (1, 4)) (0, 1) (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf))) 33891 (1, 1, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 33892 (1, 1, some (2, 4)) (0, 1) .leaf) 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) .leaf)) 34854 (1, 2, some (0, 6)) (0, 1) (.node (.node (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34857 (1, 2, some (0, 9)) (0, 1) (.node .leaf 34858 (1, 2, some (0, 10)) (0, 1) .leaf))))) 34882 (1, 2, some (1, 2)) (0, 2) (.node (.node (.node (.node (.node (.node .leaf 34883 (1, 2, some (1, 3)) (0, 2) .leaf) 34884 (1, 2, some (1, 4)) (0, 2) .leaf) 34885 (1, 2, some (1, 5)) (1, 1) (.node (.node .leaf 34886 (1, 2, some (1, 6)) (1, 1) .leaf) 34887 (1, 2, some (1, 7)) (0, 2) .leaf)) 34888 (1, 2, some (1, 8)) (1, 1) (.node (.node (.node .leaf 34889 (1, 2, some (1, 9)) (1, 1) .leaf) 34890 (1, 2, some (1, 10)) (1, 1) .leaf) 34913 (1, 2, some (2, 1)) (1, 1) (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf))) 34915 (1, 2, some (2, 3)) (1, 1) (.node (.node (.node (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf) 34917 (1, 2, some (2, 5)) (0, 2) .leaf) 34918 (1, 2, some (2, 6)) (0, 2) (.node (.node .leaf 34919 (1, 2, some (2, 7)) (1, 1) .leaf) 34920 (1, 2, some (2, 8)) (0, 2) .leaf)) 34921 (1, 2, some (2, 9)) (0, 2) (.node (.node (.node .leaf 34922 (1, 2, some (2, 10)) (0, 2) .leaf) 34944 (1, 2, some (3, 0)) (0, 1) .leaf) 34945 (1, 2, some (3, 1)) (0, 1) (.node .leaf 34946 (1, 2, some (3, 2)) (0, 1) .leaf)))) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 34950 (1, 2, some (3, 6)) (0, 1) (.node (.node .leaf 34951 (1, 2, some (3, 7)) (0, 1) .leaf) 34952 (1, 2, some (3, 8)) (0, 1) .leaf)) 34953 (1, 2, some (3, 9)) (0, 1) (.node (.node (.node .leaf 36900 (1, 4, some (0, 4)) (0, 1) .leaf) 36901 (1, 4, some (0, 5)) (0, 1) .leaf) 36904 (1, 4, some (0, 8)) (0, 1) (.node .leaf 36931 (1, 4, some (1, 3)) (0, 4) .leaf))) 36932 (1, 4, some (1, 4)) (0, 4) (.node (.node (.node (.node .leaf 36935 (1, 4, some (1, 7)) (0, 4) .leaf) 37029 (1, 4, some (4, 5)) (0, 4) .leaf) 37030 (1, 4, some (4, 6)) (0, 4) (.node (.node .leaf 37032 (1, 4, some (4, 8)) (0, 4) .leaf) 37060 (1, 4, some (5, 4)) (0, 1) .leaf)) 37061 (1, 4, some (5, 5)) (0, 1) (.node (.node (.node .leaf 37063 (1, 4, some (5, 7)) (0, 1) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) (.node .leaf 65572 (2, 0, some (0, 4)) (1, 0) .leaf)))))) 65573 (2, 0, some (0, 5)) (1, 0) (.node (.node (.node (.node (.node (.node (.node .leaf 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) .leaf) 65576 (2, 0, some (0, 8)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) .leaf) 65607 (2, 0, some (1, 7)) (1, 0) (.node (.node .leaf 65608 (2, 0, some (1, 8)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf))) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf) 65640 (2, 0, some (2, 8)) (1, 0) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf)))) 66598 (2, 1, some (0, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 66599 (2, 1, some (0, 7)) (0, 1) .leaf) 66600 (2, 1, some (0, 8)) (0, 1) .leaf) 66601 (2, 1, some (0, 9)) (0, 1) (.node (.node .leaf 66602 (2, 1, some (0, 10)) (0, 1) .leaf) 66624 (2, 1, some (1, 0)) (1, 1) .leaf)) 66625 (2, 1, some (1, 1)) (1, 1) (.node (.node (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) .leaf) 66628 (2, 1, some (1, 4)) (1, 1) (.node .leaf 66629 (2, 1, some (1, 5)) (2, 0) .leaf))) 66630 (2, 1, some (1, 6)) (2, 0) (.node (.node (.node (.node .leaf 66631 (2, 1, some (1, 7)) (1, 1) .leaf) 66632 (2, 1, some (1, 8)) (2, 0) .leaf) 66633 (2, 1, some (1, 9)) (2, 0) (.node (.node .leaf 66634 (2, 1, some (1, 10)) (2, 0) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf)) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (1, 1) (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf))))) 66662 (2, 1, some (2, 6)) (2, 0) (.node (.node (.node (.node (.node (.node .leaf 66663 (2, 1, some (2, 7)) (1, 1) .leaf) 66664 (2, 1, some (2, 8)) (1, 1) .leaf) 66665 (2, 1, some (2, 9)) (1, 1) (.node (.node .leaf 66666 (2, 1, some (2, 10)) (1, 1) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf) 66692 (2, 1, some (3, 4)) (0, 1) (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf))) 66694 (2, 1, some (3, 6)) (0, 1) (.node (.node (.node (.node .leaf 66695 (2, 1, some (3, 7)) (0, 1) .leaf) 66696 (2, 1, some (3, 8)) (0, 1) .leaf) 66697 (2, 1, some (3, 9)) (0, 1) (.node (.node .leaf 98341 (3, 0, some (0, 5)) (1, 0) .leaf) 98372 (3, 0, some (1, 4)) (2, 0) .leaf)) 98373 (3, 0, some (1, 5)) (2, 0) (.node (.node (.node .leaf 98404 (3, 0, some (2, 4)) (2, 0) .leaf) 98405 (3, 0, some (2, 5)) (2, 0) .leaf) 98436 (3, 0, some (3, 4)) (1, 0) (.node .leaf 98437 (3, 0, some (3, 5)) (1, 0) .leaf)))) 132133 (4, 1, some (0, 5)) (0, 1) (.node (.node (.node (.node (.node .leaf 132134 (4, 1, some (0, 6)) (0, 1) .leaf) 132136 (4, 1, some (0, 8)) (0, 1) .leaf) 132165 (4, 1, some (1, 5)) (4, 0) (.node (.node .leaf 132166 (4, 1, some (1, 6)) (4, 0) .leaf) 132168 (4, 1, some (1, 8)) (4, 0) .leaf)) 132256 (4, 1, some (4, 0)) (4, 0) (.node (.node (.node .leaf 132257 (4, 1, some (4, 1)) (4, 0) .leaf) 132260 (4, 1, some (4, 4)) (4, 0) .leaf) 132288 (4, 1, some (5, 0)) (0, 1) (.node .leaf 132289 (4, 1, some (5, 1)) (0, 1) .leaf))) 132292 (4, 1, some (5, 4)) (0, 1) (.node (.node (.node (.node .leaf 134180 (4, 3, some (0, 4)) (0, 1) .leaf) 134181 (4, 3, some (0, 5)) (0, 1) .leaf) 134182 (4, 3, some (0, 6)) (0, 1) (.node (.node .leaf 134183 (4, 3, some (0, 7)) (0, 1) .leaf) 134184 (4, 3, some (0, 8)) (0, 1) .leaf)) 134400 (4, 3, some (7, 0)) (0, 1) (.node (.node (.node .leaf 134401 (4, 3, some (7, 1)) (0, 1) .leaf) 134402 (4, 3, some (7, 2)) (0, 1) .leaf) 134403 (4, 3, some (7, 3)) (0, 1) (.node .leaf 134404 (4, 3, some (7, 4)) (0, 1) .leaf)))))))

def P2_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (9, 7) .leaf)

def P2_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 103461 (3, 5, some (0, 5)) (0, 1) .leaf) 103462 (3, 5, some (0, 6)) (0, 1) (.node .leaf 103463 (3, 5, some (0, 7)) (0, 1) .leaf)) 103464 (3, 5, some (0, 8)) (0, 1) (.node (.node .leaf 103465 (3, 5, some (0, 9)) (0, 1) .leaf) 103492 (3, 5, some (1, 4)) (0, 3) (.node .leaf 103493 (3, 5, some (1, 5)) (2, 1) .leaf))) 103494 (3, 5, some (1, 6)) (2, 1) (.node (.node (.node .leaf 103495 (3, 5, some (1, 7)) (0, 3) .leaf) 103496 (3, 5, some (1, 8)) (0, 3) (.node .leaf 103497 (3, 5, some (1, 9)) (2, 1) .leaf)) 103523 (3, 5, some (2, 3)) (2, 4) (.node (.node .leaf 103524 (3, 5, some (2, 4)) (3, 3) .leaf) 103525 (3, 5, some (2, 5)) (1, 5) (.node .leaf 103526 (3, 5, some (2, 6)) (2, 4) .leaf)))) 103527 (3, 5, some (2, 7)) (3, 3) (.node (.node (.node (.node .leaf 103528 (3, 5, some (2, 8)) (3, 3) .leaf) 103529 (3, 5, some (2, 9)) (3, 3) (.node .leaf 103554 (3, 5, some (3, 2)) (1, 4) .leaf)) 103555 (3, 5, some (3, 3)) (2, 3) (.node (.node .leaf 103556 (3, 5, some (3, 4)) (0, 5) .leaf) 103557 (3, 5, some (3, 5)) (1, 4) (.node .leaf 103558 (3, 5, some (3, 6)) (2, 3) .leaf))) 103559 (3, 5, some (3, 7)) (3, 2) (.node (.node (.node .leaf 103560 (3, 5, some (3, 8)) (1, 4) .leaf) 103561 (3, 5, some (3, 9)) (2, 3) (.node .leaf 103585 (3, 5, some (4, 1)) (2, 3) .leaf)) 103586 (3, 5, some (4, 2)) (2, 3) (.node (.node .leaf 103587 (3, 5, some (4, 3)) (2, 3) .leaf) 103588 (3, 5, some (4, 4)) (0, 5) .leaf)))) 103589 (3, 5, some (4, 5)) (2, 3) (.node (.node (.node (.node (.node .leaf 103590 (3, 5, some (4, 6)) (2, 3) .leaf) 103591 (3, 5, some (4, 7)) (0, 5) (.node .leaf 103592 (3, 5, some (4, 8)) (2, 3) .leaf)) 103616 (3, 5, some (5, 0)) (2, 3) (.node (.node .leaf 103617 (3, 5, some (5, 1)) (2, 3) .leaf) 103618 (3, 5, some (5, 2)) (2, 3) (.node .leaf 103619 (3, 5, some (5, 3)) (1, 4) .leaf))) 103620 (3, 5, some (5, 4)) (0, 5) (.node (.node (.node .leaf 103621 (3, 5, some (5, 5)) (2, 3) .leaf) 103622 (3, 5, some (5, 6)) (1, 4) (.node .leaf 103623 (3, 5, some (5, 7)) (0, 5) .leaf)) 103648 (3, 5, some (6, 0)) (3, 3) (.node (.node .leaf 103649 (3, 5, some (6, 1)) (3, 3) .leaf) 103650 (3, 5, some (6, 2)) (2, 4) .leaf))) 103651 (3, 5, some (6, 3)) (1, 5) (.node (.node (.node (.node .leaf 103652 (3, 5, some (6, 4)) (3, 3) .leaf) 103653 (3, 5, some (6, 5)) (2, 4) (.node .leaf 103654 (3, 5, some (6, 6)) (1, 5) .leaf)) 103680 (3, 5, some (7, 0)) (0, 3) (.node (.node .leaf 103681 (3, 5, some (7, 1)) (0, 3) .leaf) 103682 (3, 5, some (7, 2)) (2, 1) (.node .leaf 103683 (3, 5, some (7, 3)) (0, 3) .leaf))) 103684 (3, 5, some (7, 4)) (0, 3) (.node (.node (.node .leaf 103685 (3, 5, some (7, 5)) (2, 1) .leaf) 103712 (3, 5, some (8, 0)) (0, 1) (.node .leaf 103713 (3, 5, some (8, 1)) (0, 1) .leaf)) 103714 (3, 5, some (8, 2)) (0, 1) (.node (.node .leaf 103715 (3, 5, some (8, 3)) (0, 1) .leaf) 103716 (3, 5, some (8, 4)) (0, 1) .leaf)))))

def P2_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2087 (0, 2, some (0, 7)) (0, 1) .leaf)) 2088 (0, 2, some (0, 8)) (0, 1) (.node (.node (.node .leaf 2089 (0, 2, some (0, 9)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) .leaf) 2091 (0, 2, some (0, 11)) (0, 1) (.node (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) .leaf))) 2116 (0, 2, some (1, 4)) (0, 1) (.node (.node (.node (.node .leaf 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2118 (0, 2, some (1, 6)) (0, 1) .leaf) 2119 (0, 2, some (1, 7)) (0, 1) (.node (.node .leaf 2120 (0, 2, some (1, 8)) (0, 1) .leaf) 2121 (0, 2, some (1, 9)) (0, 1) .leaf)) 2122 (0, 2, some (1, 10)) (0, 1) (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)))) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 2152 (0, 2, some (2, 8)) (0, 1) .leaf) 2153 (0, 2, some (2, 9)) (0, 1) (.node (.node .leaf 3112 (0, 3, some (0, 8)) (0, 1) .leaf) 3113 (0, 3, some (0, 9)) (0, 1) .leaf)) 3114 (0, 3, some (0, 10)) (0, 1) (.node (.node (.node .leaf 3143 (0, 3, some (1, 7)) (0, 2) .leaf) 3144 (0, 3, some (1, 8)) (0, 2) .leaf) 3145 (0, 3, some (1, 9)) (0, 2) (.node (.node .leaf 3175 (0, 3, some (2, 7)) (0, 2) .leaf) 3176 (0, 3, some (2, 8)) (0, 2) .leaf))) 3207 (0, 3, some (3, 7)) (0, 1) (.node (.node (.node (.node .leaf 33827 (1, 1, some (0, 3)) (0, 1) .leaf) 33828 (1, 1, some (0, 4)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf)) 33832 (1, 1, some (0, 8)) (0, 1) (.node (.node (.node .leaf 33859 (1, 1, some (1, 3)) (0, 1) .leaf) 33860 (1, 1, some (1, 4)) (0, 1) .leaf) 33862 (1, 1, some (1, 6)) (0, 1) (.node .leaf 33863 (1, 1, some (1, 7)) (0, 1) .leaf))))) 33890 (1, 1, some (2, 2)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 33891 (1, 1, some (2, 3)) (0, 1) .leaf) 33892 (1, 1, some (2, 4)) (0, 1) .leaf) 33893 (1, 1, some (2, 5)) (0, 1) (.node (.node .leaf 33894 (1, 1, some (2, 6)) (0, 1) .leaf) 33895 (1, 1, some (2, 7)) (0, 1) .leaf)) 34850 (1, 2, some (0, 2)) (0, 1) (.node (.node (.node .leaf 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34855 (1, 2, some (0, 7)) (0, 1) .leaf))) 34856 (1, 2, some (0, 8)) (0, 1) (.node (.node (.node (.node .leaf 34857 (1, 2, some (0, 9)) (0, 1) .leaf) 34858 (1, 2, some (0, 10)) (0, 1) .leaf) 34859 (1, 2, some (0, 11)) (0, 1) (.node (.node .leaf 34881 (1, 2, some (1, 1)) (0, 2) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node (.node .leaf 34884 (1, 2, some (1, 4)) (1, 1) .leaf) 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34886 (1, 2, some (1, 6)) (0, 2) (.node .leaf 34887 (1, 2, some (1, 7)) (1, 1) .leaf)))) 34888 (1, 2, some (1, 8)) (1, 1) (.node (.node (.node (.node (.node .leaf 34889 (1, 2, some (1, 9)) (0, 2) .leaf) 34890 (1, 2, some (1, 10)) (1, 1) .leaf) 34891 (1, 2, some (1, 11)) (1, 1) (.node (.node .leaf 34912 (1, 2, some (2, 0)) (1, 1) .leaf) 34913 (1, 2, some (2, 1)) (1, 1) .leaf)) 34914 (1, 2, some (2, 2)) (1, 1) (.node (.node (.node .leaf 34915 (1, 2, some (2, 3)) (1, 1) .leaf) 34916 (1, 2, some (2, 4)) (0, 2) .leaf) 34917 (1, 2, some (2, 5)) (1, 1) (.node (.node .leaf 34918 (1, 2, some (2, 6)) (1, 1) .leaf) 34919 (1, 2, some (2, 7)) (0, 2) .leaf))) 34920 (1, 2, some (2, 8)) (0, 2) (.node (.node (.node (.node .leaf 34921 (1, 2, some (2, 9)) (1, 1) .leaf) 34922 (1, 2, some (2, 10)) (0, 2) .leaf) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) .leaf)) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 34950 (1, 2, some (3, 6)) (0, 1) (.node .leaf 34951 (1, 2, some (3, 7)) (0, 1) .leaf)))))) 34952 (1, 2, some (3, 8)) (0, 1) (.node (.node (.node (.node (.node (.node (.node .leaf 34953 (1, 2, some (3, 9)) (0, 1) .leaf) 36901 (1, 4, some (0, 5)) (0, 1) .leaf) 36902 (1, 4, some (0, 6)) (0, 1) (.node (.node .leaf 36903 (1, 4, some (0, 7)) (0, 1) .leaf) 36905 (1, 4, some (0, 9)) (0, 1) .leaf)) 36906 (1, 4, some (0, 10)) (0, 1) (.node (.node (.node .leaf 36933 (1, 4, some (1, 5)) (0, 4) .leaf) 36934 (1, 4, some (1, 6)) (0, 4) .leaf) 36937 (1, 4, some (1, 9)) (0, 4) (.node (.node .leaf 37028 (1, 4, some (4, 4)) (0, 4) .leaf) 37031 (1, 4, some (4, 7)) (0, 4) .leaf))) 37059 (1, 4, some (5, 3)) (0, 1) (.node (.node (.node (.node .leaf 37060 (1, 4, some (5, 4)) (0, 1) .leaf) 37062 (1, 4, some (5, 6)) (0, 1) .leaf) 37063 (1, 4, some (5, 7)) (0, 1) (.node (.node .leaf 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) .leaf)) 65574 (2, 0, some (0, 6)) (1, 0) (.node (.node (.node .leaf 65575 (2, 0, some (0, 7)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) .leaf)))) 65607 (2, 0, some (1, 7)) (1, 0) (.node (.node (.node (.node (.node .leaf 65635 (2, 0, some (2, 3)) (1, 0) .leaf) 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) (.node (.node .leaf 65638 (2, 0, some (2, 6)) (1, 0) .leaf) 65639 (2, 0, some (2, 7)) (1, 0) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node .leaf 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) .leaf))) 66600 (2, 1, some (0, 8)) (0, 1) (.node (.node (.node (.node .leaf 66601 (2, 1, some (0, 9)) (0, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (2, 0) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf)) 66630 (2, 1, some (1, 6)) (1, 1) (.node (.node (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf) 66632 (2, 1, some (1, 8)) (2, 0) .leaf) 66633 (2, 1, some (1, 9)) (1, 1) (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf))))) 66659 (2, 1, some (2, 3)) (1, 1) (.node (.node (.node (.node (.node (.node .leaf 66660 (2, 1, some (2, 4)) (2, 0) .leaf) 66661 (2, 1, some (2, 5)) (2, 0) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) (.node (.node .leaf 66663 (2, 1, some (2, 7)) (1, 1) .leaf) 66664 (2, 1, some (2, 8)) (2, 0) .leaf)) 66665 (2, 1, some (2, 9)) (1, 1) (.node (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf) 66692 (2, 1, some (3, 4)) (0, 1) (.node (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf) 66694 (2, 1, some (3, 6)) (0, 1) .leaf))) 66695 (2, 1, some (3, 7)) (0, 1) (.node (.node (.node (.node .leaf 66696 (2, 1, some (3, 8)) (0, 1) .leaf) 98340 (3, 0, some (0, 4)) (1, 0) .leaf) 98343 (3, 0, some (0, 7)) (1, 0) (.node (.node .leaf 98372 (3, 0, some (1, 4)) (2, 0) .leaf) 98375 (3, 0, some (1, 7)) (2, 0) .leaf)) 98404 (3, 0, some (2, 4)) (2, 0) (.node (.node (.node .leaf 98407 (3, 0, some (2, 7)) (2, 0) .leaf) 98436 (3, 0, some (3, 4)) (1, 0) .leaf) 98439 (3, 0, some (3, 7)) (1, 0) (.node .leaf 100388 (3, 2, some (0, 4)) (0, 1) .leaf)))) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node (.node (.node .leaf 100392 (3, 2, some (0, 8)) (0, 1) .leaf) 100420 (3, 2, some (1, 4)) (3, 1) .leaf) 100423 (3, 2, some (1, 7)) (3, 1) (.node (.node .leaf 100424 (3, 2, some (1, 8)) (3, 1) .leaf) 100512 (3, 2, some (4, 0)) (3, 1) .leaf)) 100513 (3, 2, some (4, 1)) (3, 1) (.node (.node (.node .leaf 100515 (3, 2, some (4, 3)) (3, 1) .leaf) 100516 (3, 2, some (4, 4)) (3, 1) .leaf) 100544 (3, 2, some (5, 0)) (0, 1) (.node (.node .leaf 100545 (3, 2, some (5, 1)) (0, 1) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) .leaf))) 100548 (3, 2, some (5, 4)) (0, 1) (.node (.node (.node (.node .leaf 102437 (3, 4, some (0, 5)) (0, 1) .leaf) 102438 (3, 4, some (0, 6)) (0, 1) .leaf) 102439 (3, 4, some (0, 7)) (0, 1) (.node (.node .leaf 102440 (3, 4, some (0, 8)) (0, 1) .leaf) 102441 (3, 4, some (0, 9)) (0, 1) .leaf)) 102656 (3, 4, some (7, 0)) (0, 1) (.node (.node (.node .leaf 102657 (3, 4, some (7, 1)) (0, 1) .leaf) 102658 (3, 4, some (7, 2)) (0, 1) .leaf) 102659 (3, 4, some (7, 3)) (0, 1) (.node .leaf 102660 (3, 4, some (7, 4)) (0, 1) .leaf)))))))

def P3_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (12, 4) .leaf)

def P3_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 8232 (0, 8, some (0, 8)) (0, 1) .leaf) 8233 (0, 8, some (0, 9)) (0, 1) .leaf) 8234 (0, 8, some (0, 10)) (0, 1) (.node (.node .leaf 8235 (0, 8, some (0, 11)) (0, 1) .leaf) 8236 (0, 8, some (0, 12)) (0, 1) .leaf)) 8263 (0, 8, some (1, 7)) (0, 3) (.node (.node (.node .leaf 8264 (0, 8, some (1, 8)) (0, 3) .leaf) 8265 (0, 8, some (1, 9)) (0, 3) .leaf) 8266 (0, 8, some (1, 10)) (0, 3) (.node (.node .leaf 8267 (0, 8, some (1, 11)) (0, 3) .leaf) 8294 (0, 8, some (2, 6)) (0, 6) .leaf))) 8295 (0, 8, some (2, 7)) (0, 6) (.node (.node (.node (.node .leaf 8296 (0, 8, some (2, 8)) (0, 6) .leaf) 8297 (0, 8, some (2, 9)) (0, 6) .leaf) 8298 (0, 8, some (2, 10)) (0, 6) (.node (.node .leaf 8325 (0, 8, some (3, 5)) (0, 5) .leaf) 8326 (0, 8, some (3, 6)) (0, 5) .leaf)) 8327 (0, 8, some (3, 7)) (0, 5) (.node (.node (.node .leaf 8328 (0, 8, some (3, 8)) (0, 5) .leaf) 8329 (0, 8, some (3, 9)) (0, 5) .leaf) 8356 (0, 8, some (4, 4)) (0, 5) (.node .leaf 8357 (0, 8, some (4, 5)) (0, 5) .leaf)))) 8358 (0, 8, some (4, 6)) (0, 5) (.node (.node (.node (.node (.node .leaf 8359 (0, 8, some (4, 7)) (0, 5) .leaf) 8360 (0, 8, some (4, 8)) (0, 5) .leaf) 8387 (0, 8, some (5, 3)) (0, 5) (.node (.node .leaf 8388 (0, 8, some (5, 4)) (0, 5) .leaf) 8389 (0, 8, some (5, 5)) (0, 5) .leaf)) 8390 (0, 8, some (5, 6)) (0, 5) (.node (.node (.node .leaf 8391 (0, 8, some (5, 7)) (0, 5) .leaf) 8418 (0, 8, some (6, 2)) (0, 6) .leaf) 8419 (0, 8, some (6, 3)) (0, 6) (.node (.node .leaf 8420 (0, 8, some (6, 4)) (0, 6) .leaf) 8421 (0, 8, some (6, 5)) (0, 6) .leaf))) 8422 (0, 8, some (6, 6)) (0, 6) (.node (.node (.node (.node .leaf 8449 (0, 8, some (7, 1)) (0, 3) .leaf) 8450 (0, 8, some (7, 2)) (0, 3) .leaf) 8451 (0, 8, some (7, 3)) (0, 3) (.node (.node .leaf 8452 (0, 8, some (7, 4)) (0, 3) .leaf) 8453 (0, 8, some (7, 5)) (0, 3) .leaf)) 8480 (0, 8, some (8, 0)) (0, 1) (.node (.node (.node .leaf 8481 (0, 8, some (8, 1)) (0, 1) .leaf) 8482 (0, 8, some (8, 2)) (0, 1) .leaf) 8483 (0, 8, some (8, 3)) (0, 1) (.node .leaf 8484 (0, 8, some (8, 4)) (0, 1) .leaf)))))

def P3_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2084 (0, 2, some (0, 4)) (0, 1) (.node (.node .leaf 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) .leaf)) 2087 (0, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 2088 (0, 2, some (0, 8)) (0, 1) .leaf) 2089 (0, 2, some (0, 9)) (0, 1) .leaf) 2090 (0, 2, some (0, 10)) (0, 1) (.node .leaf 2114 (0, 2, some (1, 2)) (0, 1) .leaf))) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2118 (0, 2, some (1, 6)) (0, 1) (.node (.node .leaf 2119 (0, 2, some (1, 7)) (0, 1) .leaf) 2120 (0, 2, some (1, 8)) (0, 1) .leaf)) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node .leaf 2122 (0, 2, some (1, 10)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf)))) 2149 (0, 2, some (2, 5)) (0, 1) (.node (.node (.node (.node (.node .leaf 2150 (0, 2, some (2, 6)) (0, 1) .leaf) 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node .leaf 2153 (0, 2, some (2, 9)) (0, 1) .leaf) 2154 (0, 2, some (2, 10)) (0, 1) .leaf)) 3107 (0, 3, some (0, 3)) (0, 1) (.node (.node (.node .leaf 3108 (0, 3, some (0, 4)) (0, 1) .leaf) 3109 (0, 3, some (0, 5)) (0, 1) .leaf) 3110 (0, 3, some (0, 6)) (0, 1) (.node .leaf 3111 (0, 3, some (0, 7)) (0, 1) .leaf))) 3112 (0, 3, some (0, 8)) (0, 1) (.node (.node (.node (.node .leaf 3113 (0, 3, some (0, 9)) (0, 1) .leaf) 3139 (0, 3, some (1, 3)) (0, 2) .leaf) 3140 (0, 3, some (1, 4)) (0, 2) (.node .leaf 3141 (0, 3, some (1, 5)) (0, 2) .leaf)) 3142 (0, 3, some (1, 6)) (0, 2) (.node (.node (.node .leaf 3143 (0, 3, some (1, 7)) (0, 2) .leaf) 3144 (0, 3, some (1, 8)) (0, 2) .leaf) 3145 (0, 3, some (1, 9)) (0, 2) (.node .leaf 3171 (0, 3, some (2, 3)) (0, 2) .leaf))))) 3172 (0, 3, some (2, 4)) (0, 2) (.node (.node (.node (.node (.node (.node .leaf 3173 (0, 3, some (2, 5)) (0, 2) .leaf) 3174 (0, 3, some (2, 6)) (0, 2) .leaf) 3175 (0, 3, some (2, 7)) (0, 2) (.node (.node .leaf 3176 (0, 3, some (2, 8)) (0, 2) .leaf) 3177 (0, 3, some (2, 9)) (0, 2) .leaf)) 3203 (0, 3, some (3, 3)) (0, 1) (.node (.node (.node .leaf 3204 (0, 3, some (3, 4)) (0, 1) .leaf) 3205 (0, 3, some (3, 5)) (0, 1) .leaf) 3206 (0, 3, some (3, 6)) (0, 1) (.node .leaf 3207 (0, 3, some (3, 7)) (0, 1) .leaf))) 3208 (0, 3, some (3, 8)) (0, 1) (.node (.node (.node (.node .leaf 3209 (0, 3, some (3, 9)) (0, 1) .leaf) 5159 (0, 5, some (0, 7)) (0, 1) .leaf) 5160 (0, 5, some (0, 8)) (0, 1) (.node (.node .leaf 5161 (0, 5, some (0, 9)) (0, 1) .leaf) 5162 (0, 5, some (0, 10)) (0, 1) .leaf)) 5163 (0, 5, some (0, 11)) (0, 1) (.node (.node (.node .leaf 5191 (0, 5, some (1, 7)) (0, 4) .leaf) 5192 (0, 5, some (1, 8)) (0, 4) .leaf) 5193 (0, 5, some (1, 9)) (0, 4) (.node .leaf 5194 (0, 5, some (1, 10)) (0, 4) .leaf)))) 5195 (0, 5, some (1, 11)) (0, 4) (.node (.node (.node (.node (.node .leaf 5281 (0, 5, some (4, 1)) (0, 4) .leaf) 5282 (0, 5, some (4, 2)) (0, 4) .leaf) 5283 (0, 5, some (4, 3)) (0, 4) (.node (.node .leaf 5284 (0, 5, some (4, 4)) (0, 4) .leaf) 5285 (0, 5, some (4, 5)) (0, 4) .leaf)) 5313 (0, 5, some (5, 1)) (0, 1) (.node (.node (.node .leaf 5314 (0, 5, some (5, 2)) (0, 1) .leaf) 5315 (0, 5, some (5, 3)) (0, 1) .leaf) 5316 (0, 5, some (5, 4)) (0, 1) (.node .leaf 5317 (0, 5, some (5, 5)) (0, 1) .leaf))) 7208 (0, 7, some (0, 8)) (0, 1) (.node (.node (.node (.node .leaf 7209 (0, 7, some (0, 9)) (0, 1) .leaf) 7210 (0, 7, some (0, 10)) (0, 1) .leaf) 7211 (0, 7, some (0, 11)) (0, 1) (.node .leaf 7212 (0, 7, some (0, 12)) (0, 1) .leaf)) 7424 (0, 7, some (7, 0)) (0, 1) (.node (.node (.node .leaf 7425 (0, 7, some (7, 1)) (0, 1) .leaf) 7426 (0, 7, some (7, 2)) (0, 1) .leaf) 7427 (0, 7, some (7, 3)) (0, 1) (.node .leaf 7428 (0, 7, some (7, 4)) (0, 1) .leaf))))))

def P4_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (8, 8) .leaf)

def P4_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 135204 (4, 4, some (0, 4)) (0, 1) .leaf) 135205 (4, 4, some (0, 5)) (0, 1) (.node .leaf 135206 (4, 4, some (0, 6)) (0, 1) .leaf)) 135207 (4, 4, some (0, 7)) (0, 1) (.node (.node .leaf 135208 (4, 4, some (0, 8)) (0, 1) .leaf) 135235 (4, 4, some (1, 3)) (3, 0) (.node .leaf 135236 (4, 4, some (1, 4)) (3, 0) .leaf))) 135237 (4, 4, some (1, 5)) (3, 0) (.node (.node (.node .leaf 135238 (4, 4, some (1, 6)) (0, 3) .leaf) 135239 (4, 4, some (1, 7)) (0, 3) (.node .leaf 135240 (4, 4, some (1, 8)) (3, 0) .leaf)) 135266 (4, 4, some (2, 2)) (2, 4) (.node (.node .leaf 135267 (4, 4, some (2, 3)) (2, 4) .leaf) 135268 (4, 4, some (2, 4)) (2, 4) (.node .leaf 135269 (4, 4, some (2, 5)) (3, 3) .leaf)))) 135270 (4, 4, some (2, 6)) (4, 2) (.node (.node (.node (.node .leaf 135271 (4, 4, some (2, 7)) (2, 4) .leaf) 135272 (4, 4, some (2, 8)) (4, 2) (.node .leaf 135297 (4, 4, some (3, 1)) (4, 1) .leaf)) 135298 (4, 4, some (3, 2)) (2, 3) (.node (.node .leaf 135299 (4, 4, some (3, 3)) (2, 3) .leaf) 135300 (4, 4, some (3, 4)) (2, 3) (.node .leaf 135301 (4, 4, some (3, 5)) (3, 2) .leaf))) 135302 (4, 4, some (3, 6)) (1, 4) (.node (.node (.node .leaf 135303 (4, 4, some (3, 7)) (2, 3) .leaf) 135304 (4, 4, some (3, 8)) (1, 4) (.node .leaf 135328 (4, 4, some (4, 0)) (1, 4) .leaf)) 135329 (4, 4, some (4, 1)) (1, 4) (.node (.node .leaf 135330 (4, 4, some (4, 2)) (2, 3) .leaf) 135331 (4, 4, some (4, 3)) (2, 3) .leaf)))) 135332 (4, 4, some (4, 4)) (3, 2) (.node (.node (.node (.node (.node .leaf 135333 (4, 4, some (4, 5)) (2, 3) .leaf) 135334 (4, 4, some (4, 6)) (2, 3) (.node .leaf 135335 (4, 4, some (4, 7)) (2, 3) .leaf)) 135336 (4, 4, some (4, 8)) (1, 4) (.node (.node .leaf 135360 (4, 4, some (5, 0)) (1, 4) .leaf) 135361 (4, 4, some (5, 1)) (3, 2) (.node .leaf 135362 (4, 4, some (5, 2)) (3, 2) .leaf))) 135363 (4, 4, some (5, 3)) (3, 2) (.node (.node (.node .leaf 135364 (4, 4, some (5, 4)) (2, 3) .leaf) 135365 (4, 4, some (5, 5)) (4, 1) (.node .leaf 135366 (4, 4, some (5, 6)) (3, 2) .leaf)) 135367 (4, 4, some (5, 7)) (4, 1) (.node (.node .leaf 135392 (4, 4, some (6, 0)) (4, 2) .leaf) 135393 (4, 4, some (6, 1)) (4, 2) (.node .leaf 135394 (4, 4, some (6, 2)) (4, 2) .leaf)))) 135395 (4, 4, some (6, 3)) (3, 3) (.node (.node (.node (.node .leaf 135396 (4, 4, some (6, 4)) (2, 4) .leaf) 135397 (4, 4, some (6, 5)) (4, 2) (.node .leaf 135398 (4, 4, some (6, 6)) (2, 4) .leaf)) 135424 (4, 4, some (7, 0)) (0, 3) (.node (.node .leaf 135425 (4, 4, some (7, 1)) (0, 3) .leaf) 135426 (4, 4, some (7, 2)) (0, 3) (.node .leaf 135427 (4, 4, some (7, 3)) (3, 0) .leaf))) 135428 (4, 4, some (7, 4)) (3, 0) (.node (.node (.node .leaf 135429 (4, 4, some (7, 5)) (0, 3) .leaf) 135456 (4, 4, some (8, 0)) (0, 1) (.node .leaf 135457 (4, 4, some (8, 1)) (0, 1) .leaf)) 135458 (4, 4, some (8, 2)) (0, 1) (.node (.node .leaf 135459 (4, 4, some (8, 3)) (0, 1) .leaf) 135460 (4, 4, some (8, 4)) (0, 1) .leaf)))))

def P4_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf)) 2087 (0, 2, some (0, 7)) (0, 1) (.node (.node .leaf 2088 (0, 2, some (0, 8)) (0, 1) .leaf) 2089 (0, 2, some (0, 9)) (0, 1) .leaf)) 2090 (0, 2, some (0, 10)) (0, 1) (.node (.node (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf) 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) (.node (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf) 2119 (0, 2, some (1, 7)) (0, 1) .leaf))) 2120 (0, 2, some (1, 8)) (0, 1) (.node (.node (.node (.node .leaf 2121 (0, 2, some (1, 9)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 2152 (0, 2, some (2, 8)) (0, 1) .leaf) 2153 (0, 2, some (2, 9)) (0, 1) (.node (.node .leaf 3107 (0, 3, some (0, 3)) (0, 1) .leaf) 3108 (0, 3, some (0, 4)) (0, 1) .leaf)))) 3113 (0, 3, some (0, 9)) (0, 1) (.node (.node (.node (.node (.node .leaf 3115 (0, 3, some (0, 11)) (0, 1) .leaf) 3138 (0, 3, some (1, 2)) (0, 2) .leaf) 3139 (0, 3, some (1, 3)) (0, 2) (.node (.node .leaf 3144 (0, 3, some (1, 8)) (0, 2) .leaf) 3145 (0, 3, some (1, 9)) (0, 2) .leaf)) 3146 (0, 3, some (1, 10)) (0, 2) (.node (.node (.node .leaf 3147 (0, 3, some (1, 11)) (0, 2) .leaf) 3169 (0, 3, some (2, 1)) (0, 2) .leaf) 3170 (0, 3, some (2, 2)) (0, 2) (.node (.node .leaf 3175 (0, 3, some (2, 7)) (0, 2) .leaf) 3176 (0, 3, some (2, 8)) (0, 2) .leaf))) 3177 (0, 3, some (2, 9)) (0, 2) (.node (.node (.node (.node .leaf 3178 (0, 3, some (2, 10)) (0, 2) .leaf) 3201 (0, 3, some (3, 1)) (0, 1) .leaf) 3206 (0, 3, some (3, 6)) (0, 1) (.node (.node .leaf 3207 (0, 3, some (3, 7)) (0, 1) .leaf) 3208 (0, 3, some (3, 8)) (0, 1) .leaf)) 3209 (0, 3, some (3, 9)) (0, 1) (.node (.node (.node .leaf 33829 (1, 1, some (0, 5)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) (.node (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf) 33862 (1, 1, some (1, 6)) (0, 1) .leaf))))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf)) 34853 (1, 2, some (0, 5)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34855 (1, 2, some (0, 7)) (0, 1) .leaf)) 34856 (1, 2, some (0, 8)) (0, 1) (.node (.node (.node .leaf 34857 (1, 2, some (0, 9)) (0, 1) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) .leaf) 34884 (1, 2, some (1, 4)) (0, 2) (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34886 (1, 2, some (1, 6)) (1, 1) .leaf))) 34887 (1, 2, some (1, 7)) (1, 1) (.node (.node (.node (.node .leaf 34888 (1, 2, some (1, 8)) (0, 2) .leaf) 34889 (1, 2, some (1, 9)) (1, 1) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) (.node (.node .leaf 34915 (1, 2, some (2, 3)) (1, 1) .leaf) 34916 (1, 2, some (2, 4)) (1, 1) .leaf)) 34917 (1, 2, some (2, 5)) (1, 1) (.node (.node (.node .leaf 34918 (1, 2, some (2, 6)) (0, 2) .leaf) 34919 (1, 2, some (2, 7)) (0, 2) .leaf) 34920 (1, 2, some (2, 8)) (1, 1) (.node (.node .leaf 34921 (1, 2, some (2, 9)) (0, 2) .leaf) 34945 (1, 2, some (3, 1)) (0, 1) .leaf)))) 34946 (1, 2, some (3, 2)) (0, 1) (.node (.node (.node (.node (.node .leaf 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) (.node (.node .leaf 34950 (1, 2, some (3, 6)) (0, 1) .leaf) 34951 (1, 2, some (3, 7)) (0, 1) .leaf)) 34952 (1, 2, some (3, 8)) (0, 1) (.node (.node (.node .leaf 36900 (1, 4, some (0, 4)) (0, 1) .leaf) 36901 (1, 4, some (0, 5)) (0, 1) .leaf) 36902 (1, 4, some (0, 6)) (0, 1) (.node (.node .leaf 36905 (1, 4, some (0, 9)) (0, 1) .leaf) 36931 (1, 4, some (1, 3)) (0, 4) .leaf))) 36932 (1, 4, some (1, 4)) (0, 4) (.node (.node (.node (.node .leaf 36933 (1, 4, some (1, 5)) (0, 4) .leaf) 36936 (1, 4, some (1, 8)) (0, 4) .leaf) 37030 (1, 4, some (4, 6)) (0, 4) (.node (.node .leaf 37031 (1, 4, some (4, 7)) (0, 4) .leaf) 37061 (1, 4, some (5, 5)) (0, 1) .leaf)) 37062 (1, 4, some (5, 6)) (0, 1) (.node (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) .leaf)))))) 65575 (2, 0, some (0, 7)) (1, 0) (.node (.node (.node (.node (.node (.node (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf) 65577 (2, 0, some (0, 9)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf)) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) .leaf)) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65608 (2, 0, some (1, 8)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) (.node (.node .leaf 65635 (2, 0, some (2, 3)) (1, 0) .leaf) 65636 (2, 0, some (2, 4)) (1, 0) .leaf))) 65637 (2, 0, some (2, 5)) (1, 0) (.node (.node (.node (.node .leaf 65638 (2, 0, some (2, 6)) (1, 0) .leaf) 65639 (2, 0, some (2, 7)) (1, 0) .leaf) 65640 (2, 0, some (2, 8)) (1, 0) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf) 66601 (2, 1, some (0, 9)) (0, 1) .leaf)))) 66626 (2, 1, some (1, 2)) (1, 1) (.node (.node (.node (.node (.node .leaf 66627 (2, 1, some (1, 3)) (1, 1) .leaf) 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) (.node (.node .leaf 66630 (2, 1, some (1, 6)) (2, 0) .leaf) 66631 (2, 1, some (1, 7)) (2, 0) .leaf)) 66632 (2, 1, some (1, 8)) (1, 1) (.node (.node (.node .leaf 66633 (2, 1, some (1, 9)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node (.node .leaf 66660 (2, 1, some (2, 4)) (2, 0) .leaf) 66661 (2, 1, some (2, 5)) (1, 1) .leaf))) 66662 (2, 1, some (2, 6)) (1, 1) (.node (.node (.node (.node .leaf 66663 (2, 1, some (2, 7)) (2, 0) .leaf) 66664 (2, 1, some (2, 8)) (1, 1) .leaf) 66665 (2, 1, some (2, 9)) (2, 0) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 66692 (2, 1, some (3, 4)) (0, 1) (.node (.node (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf) 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 66695 (2, 1, some (3, 7)) (0, 1) (.node (.node .leaf 66696 (2, 1, some (3, 8)) (0, 1) .leaf) 98336 (3, 0, some (0, 0)) (1, 0) .leaf))))) 98337 (3, 0, some (0, 1)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 98338 (3, 0, some (0, 2)) (1, 0) .leaf) 98342 (3, 0, some (0, 6)) (1, 0) .leaf) 98343 (3, 0, some (0, 7)) (1, 0) (.node (.node .leaf 98344 (3, 0, some (0, 8)) (1, 0) .leaf) 98345 (3, 0, some (0, 9)) (1, 0) .leaf)) 98368 (3, 0, some (1, 0)) (2, 0) (.node (.node (.node .leaf 98369 (3, 0, some (1, 1)) (2, 0) .leaf) 98370 (3, 0, some (1, 2)) (2, 0) .leaf) 98374 (3, 0, some (1, 6)) (2, 0) (.node (.node .leaf 98375 (3, 0, some (1, 7)) (2, 0) .leaf) 98376 (3, 0, some (1, 8)) (2, 0) .leaf))) 98377 (3, 0, some (1, 9)) (2, 0) (.node (.node (.node (.node .leaf 98400 (3, 0, some (2, 0)) (2, 0) .leaf) 98401 (3, 0, some (2, 1)) (2, 0) .leaf) 98402 (3, 0, some (2, 2)) (2, 0) (.node (.node .leaf 98406 (3, 0, some (2, 6)) (2, 0) .leaf) 98407 (3, 0, some (2, 7)) (2, 0) .leaf)) 98408 (3, 0, some (2, 8)) (2, 0) (.node (.node (.node .leaf 98409 (3, 0, some (2, 9)) (2, 0) .leaf) 98432 (3, 0, some (3, 0)) (1, 0) .leaf) 98433 (3, 0, some (3, 1)) (1, 0) (.node (.node .leaf 98434 (3, 0, some (3, 2)) (1, 0) .leaf) 98438 (3, 0, some (3, 6)) (1, 0) .leaf)))) 98440 (3, 0, some (3, 8)) (1, 0) (.node (.node (.node (.node (.node .leaf 98441 (3, 0, some (3, 9)) (1, 0) .leaf) 132134 (4, 1, some (0, 6)) (0, 1) .leaf) 132135 (4, 1, some (0, 7)) (0, 1) (.node (.node .leaf 132166 (4, 1, some (1, 6)) (4, 0) .leaf) 132167 (4, 1, some (1, 7)) (4, 0) .leaf)) 132256 (4, 1, some (4, 0)) (4, 0) (.node (.node (.node .leaf 132257 (4, 1, some (4, 1)) (4, 0) .leaf) 132258 (4, 1, some (4, 2)) (4, 0) .leaf) 132261 (4, 1, some (4, 5)) (4, 0) (.node (.node .leaf 132288 (4, 1, some (5, 0)) (0, 1) .leaf) 132289 (4, 1, some (5, 1)) (0, 1) .leaf))) 132290 (4, 1, some (5, 2)) (0, 1) (.node (.node (.node (.node .leaf 132293 (4, 1, some (5, 5)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf) 134181 (4, 3, some (0, 5)) (0, 1) (.node (.node .leaf 134182 (4, 3, some (0, 6)) (0, 1) .leaf) 134183 (4, 3, some (0, 7)) (0, 1) .leaf)) 134184 (4, 3, some (0, 8)) (0, 1) (.node (.node (.node .leaf 134400 (4, 3, some (7, 0)) (0, 1) .leaf) 134401 (4, 3, some (7, 1)) (0, 1) .leaf) 134402 (4, 3, some (7, 2)) (0, 1) (.node (.node .leaf 134403 (4, 3, some (7, 3)) (0, 1) .leaf) 134404 (4, 3, some (7, 4)) (0, 1) .leaf)))))))

def P5_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (6, 10) .leaf)

def P5_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 198690 (6, 2, some (0, 2)) (0, 1) .leaf) 198691 (6, 2, some (0, 3)) (0, 1) (.node .leaf 198692 (6, 2, some (0, 4)) (0, 1) .leaf)) 198693 (6, 2, some (0, 5)) (0, 1) (.node (.node .leaf 198694 (6, 2, some (0, 6)) (0, 1) .leaf) 198721 (6, 2, some (1, 1)) (2, 1) (.node .leaf 198722 (6, 2, some (1, 2)) (2, 1) .leaf))) 198723 (6, 2, some (1, 3)) (2, 1) (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (3, 0) .leaf) 198725 (6, 2, some (1, 5)) (2, 1) (.node .leaf 198726 (6, 2, some (1, 6)) (3, 0) .leaf)) 198752 (6, 2, some (2, 0)) (5, 1) (.node (.node .leaf 198753 (6, 2, some (2, 1)) (6, 0) .leaf) 198754 (6, 2, some (2, 2)) (6, 0) .leaf))) 198755 (6, 2, some (2, 3)) (6, 0) (.node (.node (.node (.node .leaf 198756 (6, 2, some (2, 4)) (6, 0) .leaf) 198757 (6, 2, some (2, 5)) (6, 0) (.node .leaf 198758 (6, 2, some (2, 6)) (6, 0) .leaf)) 198784 (6, 2, some (3, 0)) (5, 0) (.node (.node .leaf 198785 (6, 2, some (3, 1)) (5, 0) .leaf) 198786 (6, 2, some (3, 2)) (5, 0) .leaf)) 198787 (6, 2, some (3, 3)) (4, 1) (.node (.node (.node .leaf 198788 (6, 2, some (3, 4)) (5, 0) .leaf) 198789 (6, 2, some (3, 5)) (4, 1) (.node .leaf 198790 (6, 2, some (3, 6)) (5, 0) .leaf)) 198816 (6, 2, some (4, 0)) (5, 0) (.node (.node .leaf 198817 (6, 2, some (4, 1)) (5, 0) .leaf) 198818 (6, 2, some (4, 2)) (4, 1) .leaf)))) 198819 (6, 2, some (4, 3)) (5, 0) (.node (.node (.node (.node (.node .leaf 198820 (6, 2, some (4, 4)) (4, 1) .leaf) 198821 (6, 2, some (4, 5)) (5, 0) (.node .leaf 198822 (6, 2, some (4, 6)) (4, 1) .leaf)) 198848 (6, 2, some (5, 0)) (5, 0) (.node (.node .leaf 198849 (6, 2, some (5, 1)) (4, 1) .leaf) 198850 (6, 2, some (5, 2)) (5, 0) (.node .leaf 198851 (6, 2, some (5, 3)) (4, 1) .leaf))) 198852 (6, 2, some (5, 4)) (5, 0) (.node (.node (.node .leaf 198853 (6, 2, some (5, 5)) (4, 1) .leaf) 198854 (6, 2, some (5, 6)) (4, 1) (.node .leaf 198880 (6, 2, some (6, 0)) (5, 1) .leaf)) 198881 (6, 2, some (6, 1)) (4, 2) (.node (.node .leaf 198882 (6, 2, some (6, 2)) (5, 1) .leaf) 198883 (6, 2, some (6, 3)) (4, 2) .leaf))) 198884 (6, 2, some (6, 4)) (4, 2) (.node (.node (.node (.node .leaf 198885 (6, 2, some (6, 5)) (4, 2) .leaf) 198886 (6, 2, some (6, 6)) (4, 2) (.node .leaf 198912 (6, 2, some (7, 0)) (3, 0) .leaf)) 198913 (6, 2, some (7, 1)) (2, 1) (.node (.node .leaf 198914 (6, 2, some (7, 2)) (3, 0) .leaf) 198915 (6, 2, some (7, 3)) (2, 1) .leaf)) 198916 (6, 2, some (7, 4)) (3, 0) (.node (.node (.node .leaf 198917 (6, 2, some (7, 5)) (3, 0) .leaf) 198944 (6, 2, some (8, 0)) (0, 1) (.node .leaf 198945 (6, 2, some (8, 1)) (0, 1) .leaf)) 198946 (6, 2, some (8, 2)) (0, 1) (.node (.node .leaf 198947 (6, 2, some (8, 3)) (0, 1) .leaf) 198948 (6, 2, some (8, 4)) (0, 1) .leaf)))))

def P5_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf)) 2087 (0, 2, some (0, 7)) (0, 1) (.node (.node .leaf 2088 (0, 2, some (0, 8)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf))) 2116 (0, 2, some (1, 4)) (0, 1) (.node (.node (.node (.node .leaf 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2118 (0, 2, some (1, 6)) (0, 1) .leaf) 2119 (0, 2, some (1, 7)) (0, 1) (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 2148 (0, 2, some (2, 4)) (0, 1) (.node .leaf 2149 (0, 2, some (2, 5)) (0, 1) .leaf)))) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 33825 (1, 1, some (0, 1)) (0, 1) .leaf) 33826 (1, 1, some (0, 2)) (0, 1) .leaf) 33829 (1, 1, some (0, 5)) (0, 1) (.node .leaf 33831 (1, 1, some (0, 7)) (0, 1) .leaf)) 33856 (1, 1, some (1, 0)) (0, 1) (.node (.node .leaf 33857 (1, 1, some (1, 1)) (0, 1) .leaf) 33860 (1, 1, some (1, 4)) (0, 1) (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf))) 33862 (1, 1, some (1, 6)) (0, 1) (.node (.node (.node .leaf 33863 (1, 1, some (1, 7)) (0, 1) .leaf) 33888 (1, 1, some (2, 0)) (0, 1) (.node .leaf 33891 (1, 1, some (2, 3)) (0, 1) .leaf)) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) (.node .leaf 34851 (1, 2, some (0, 3)) (0, 1) .leaf))))) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34853 (1, 2, some (0, 5)) (0, 1) .leaf) 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34857 (1, 2, some (0, 9)) (0, 1) (.node .leaf 34882 (1, 2, some (1, 2)) (1, 1) .leaf)) 34883 (1, 2, some (1, 3)) (1, 1) (.node (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf) 34886 (1, 2, some (1, 6)) (0, 2) (.node .leaf 34888 (1, 2, some (1, 8)) (0, 2) .leaf))) 34913 (1, 2, some (2, 1)) (0, 2) (.node (.node (.node (.node .leaf 34914 (1, 2, some (2, 2)) (0, 2) .leaf) 34915 (1, 2, some (2, 3)) (0, 2) .leaf) 34917 (1, 2, some (2, 5)) (0, 2) (.node .leaf 34919 (1, 2, some (2, 7)) (0, 2) .leaf)) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf)))) 34950 (1, 2, some (3, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) .leaf) 65576 (2, 0, some (0, 8)) (1, 0) (.node .leaf 65577 (2, 0, some (0, 9)) (1, 0) .leaf)) 65578 (2, 0, some (0, 10)) (1, 0) (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) (.node .leaf 65606 (2, 0, some (1, 6)) (1, 0) .leaf))) 65607 (2, 0, some (1, 7)) (1, 0) (.node (.node (.node .leaf 65608 (2, 0, some (1, 8)) (1, 0) .leaf) 65609 (2, 0, some (1, 9)) (1, 0) (.node .leaf 65610 (2, 0, some (1, 10)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) (.node .leaf 65638 (2, 0, some (2, 6)) (1, 0) .leaf)))))) 65639 (2, 0, some (2, 7)) (1, 0) (.node (.node (.node (.node (.node (.node (.node .leaf 65640 (2, 0, some (2, 8)) (1, 0) .leaf) 65641 (2, 0, some (2, 9)) (1, 0) .leaf) 65642 (2, 0, some (2, 10)) (1, 0) (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf)) 66598 (2, 1, some (0, 6)) (0, 1) (.node (.node .leaf 66599 (2, 1, some (0, 7)) (0, 1) .leaf) 66600 (2, 1, some (0, 8)) (0, 1) (.node .leaf 66601 (2, 1, some (0, 9)) (0, 1) .leaf))) 66602 (2, 1, some (0, 10)) (0, 1) (.node (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (2, 0) .leaf) 66630 (2, 1, some (1, 6)) (1, 1) (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf)) 66632 (2, 1, some (1, 8)) (1, 1) (.node (.node .leaf 66633 (2, 1, some (1, 9)) (2, 0) .leaf) 66634 (2, 1, some (1, 10)) (2, 0) (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf)))) 66660 (2, 1, some (2, 4)) (1, 1) (.node (.node (.node (.node (.node .leaf 66661 (2, 1, some (2, 5)) (2, 0) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf) 66663 (2, 1, some (2, 7)) (2, 0) (.node .leaf 66664 (2, 1, some (2, 8)) (1, 1) .leaf)) 66665 (2, 1, some (2, 9)) (1, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf))) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 66695 (2, 1, some (3, 7)) (0, 1) (.node .leaf 66696 (2, 1, some (3, 8)) (0, 1) .leaf)) 100389 (3, 2, some (0, 5)) (0, 1) (.node (.node .leaf 100391 (3, 2, some (0, 7)) (0, 1) .leaf) 100420 (3, 2, some (1, 4)) (2, 2) (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf))))) 100515 (3, 2, some (4, 3)) (2, 2) (.node (.node (.node (.node (.node (.node .leaf 100517 (3, 2, some (4, 5)) (2, 2) .leaf) 100519 (3, 2, some (4, 7)) (2, 2) .leaf) 100520 (3, 2, some (4, 8)) (2, 2) (.node .leaf 100546 (3, 2, some (5, 2)) (0, 1) .leaf)) 100548 (3, 2, some (5, 4)) (0, 1) (.node (.node .leaf 100550 (3, 2, some (5, 6)) (0, 1) .leaf) 100551 (3, 2, some (5, 7)) (0, 1) (.node .leaf 132129 (4, 1, some (0, 1)) (0, 1) .leaf))) 132130 (4, 1, some (0, 2)) (0, 1) (.node (.node (.node .leaf 132131 (4, 1, some (0, 3)) (0, 1) .leaf) 132132 (4, 1, some (0, 4)) (0, 1) (.node .leaf 132133 (4, 1, some (0, 5)) (0, 1) .leaf)) 132134 (4, 1, some (0, 6)) (0, 1) (.node (.node .leaf 132161 (4, 1, some (1, 1)) (4, 0) .leaf) 132162 (4, 1, some (1, 2)) (4, 0) (.node .leaf 132163 (4, 1, some (1, 3)) (4, 0) .leaf)))) 132165 (4, 1, some (1, 5)) (4, 0) (.node (.node (.node (.node (.node .leaf 132259 (4, 1, some (4, 3)) (4, 0) .leaf) 132261 (4, 1, some (4, 5)) (4, 0) .leaf) 132290 (4, 1, some (5, 2)) (0, 1) (.node .leaf 132291 (4, 1, some (5, 3)) (0, 1) .leaf)) 132292 (4, 1, some (5, 4)) (0, 1) (.node (.node .leaf 132293 (4, 1, some (5, 5)) (0, 1) .leaf) 197666 (6, 1, some (0, 2)) (0, 1) (.node .leaf 197667 (6, 1, some (0, 3)) (0, 1) .leaf))) 197668 (6, 1, some (0, 4)) (0, 1) (.node (.node (.node .leaf 197669 (6, 1, some (0, 5)) (0, 1) .leaf) 197670 (6, 1, some (0, 6)) (0, 1) (.node .leaf 197888 (6, 1, some (7, 0)) (0, 1) .leaf)) 197889 (6, 1, some (7, 1)) (0, 1) (.node (.node .leaf 197890 (6, 1, some (7, 2)) (0, 1) .leaf) 197891 (6, 1, some (7, 3)) (0, 1) (.node .leaf 197892 (6, 1, some (7, 4)) (0, 1) .leaf)))))))

def P6_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (6, 10) .leaf)

def P6_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 198690 (6, 2, some (0, 2)) (0, 1) .leaf) 198691 (6, 2, some (0, 3)) (0, 1) (.node .leaf 198692 (6, 2, some (0, 4)) (0, 1) .leaf)) 198693 (6, 2, some (0, 5)) (0, 1) (.node (.node .leaf 198694 (6, 2, some (0, 6)) (0, 1) .leaf) 198721 (6, 2, some (1, 1)) (3, 0) (.node .leaf 198722 (6, 2, some (1, 2)) (3, 0) .leaf))) 198723 (6, 2, some (1, 3)) (2, 1) (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (3, 0) .leaf) 198725 (6, 2, some (1, 5)) (3, 0) (.node .leaf 198726 (6, 2, some (1, 6)) (3, 0) .leaf)) 198752 (6, 2, some (2, 0)) (4, 2) (.node (.node .leaf 198753 (6, 2, some (2, 1)) (4, 2) .leaf) 198754 (6, 2, some (2, 2)) (5, 1) .leaf))) 198755 (6, 2, some (2, 3)) (6, 0) (.node (.node (.node (.node .leaf 198756 (6, 2, some (2, 4)) (4, 2) .leaf) 198757 (6, 2, some (2, 5)) (4, 2) (.node .leaf 198758 (6, 2, some (2, 6)) (4, 2) .leaf)) 198784 (6, 2, some (3, 0)) (4, 1) (.node (.node .leaf 198785 (6, 2, some (3, 1)) (4, 1) .leaf) 198786 (6, 2, some (3, 2)) (5, 0) .leaf)) 198787 (6, 2, some (3, 3)) (4, 1) (.node (.node (.node .leaf 198788 (6, 2, some (3, 4)) (3, 2) .leaf) 198789 (6, 2, some (3, 5)) (4, 1) (.node .leaf 198790 (6, 2, some (3, 6)) (4, 1) .leaf)) 198816 (6, 2, some (4, 0)) (4, 1) (.node (.node .leaf 198817 (6, 2, some (4, 1)) (5, 0) .leaf) 198818 (6, 2, some (4, 2)) (4, 1) .leaf)))) 198819 (6, 2, some (4, 3)) (5, 0) (.node (.node (.node (.node (.node .leaf 198820 (6, 2, some (4, 4)) (4, 1) .leaf) 198821 (6, 2, some (4, 5)) (4, 1) (.node .leaf 198822 (6, 2, some (4, 6)) (5, 0) .leaf)) 198848 (6, 2, some (5, 0)) (5, 0) (.node (.node .leaf 198849 (6, 2, some (5, 1)) (4, 1) .leaf) 198850 (6, 2, some (5, 2)) (5, 0) (.node .leaf 198851 (6, 2, some (5, 3)) (4, 1) .leaf))) 198852 (6, 2, some (5, 4)) (4, 1) (.node (.node (.node .leaf 198853 (6, 2, some (5, 5)) (5, 0) .leaf) 198854 (6, 2, some (5, 6)) (4, 1) (.node .leaf 198880 (6, 2, some (6, 0)) (6, 0) .leaf)) 198881 (6, 2, some (6, 1)) (6, 0) (.node (.node .leaf 198882 (6, 2, some (6, 2)) (6, 0) .leaf) 198883 (6, 2, some (6, 3)) (5, 1) .leaf))) 198884 (6, 2, some (6, 4)) (6, 0) (.node (.node (.node (.node .leaf 198885 (6, 2, some (6, 5)) (5, 1) .leaf) 198886 (6, 2, some (6, 6)) (4, 2) (.node .leaf 198912 (6, 2, some (7, 0)) (2, 1) .leaf)) 198913 (6, 2, some (7, 1)) (2, 1) (.node (.node .leaf 198914 (6, 2, some (7, 2)) (2, 1) .leaf) 198915 (6, 2, some (7, 3)) (3, 0) .leaf)) 198916 (6, 2, some (7, 4)) (2, 1) (.node (.node (.node .leaf 198917 (6, 2, some (7, 5)) (3, 0) .leaf) 198944 (6, 2, some (8, 0)) (0, 1) (.node .leaf 198945 (6, 2, some (8, 1)) (0, 1) .leaf)) 198946 (6, 2, some (8, 2)) (0, 1) (.node (.node .leaf 198947 (6, 2, some (8, 3)) (0, 1) .leaf) 198948 (6, 2, some (8, 4)) (0, 1) .leaf)))))

def P6_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2087 (0, 2, some (0, 7)) (0, 1) (.node .leaf 2088 (0, 2, some (0, 8)) (0, 1) .leaf)) 2090 (0, 2, some (0, 10)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2118 (0, 2, some (1, 6)) (0, 1) (.node .leaf 2119 (0, 2, some (1, 7)) (0, 1) .leaf))) 2121 (0, 2, some (1, 9)) (0, 1) (.node (.node (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) (.node .leaf 2150 (0, 2, some (2, 6)) (0, 1) .leaf)) 2152 (0, 2, some (2, 8)) (0, 1) (.node (.node (.node .leaf 33827 (1, 1, some (0, 3)) (0, 1) .leaf) 33828 (1, 1, some (0, 4)) (0, 1) .leaf) 33832 (1, 1, some (0, 8)) (0, 1) (.node .leaf 33834 (1, 1, some (0, 10)) (0, 1) .leaf)))) 33858 (1, 1, some (1, 2)) (0, 1) (.node (.node (.node (.node (.node .leaf 33859 (1, 1, some (1, 3)) (0, 1) .leaf) 33863 (1, 1, some (1, 7)) (0, 1) .leaf) 33864 (1, 1, some (1, 8)) (0, 1) (.node .leaf 33865 (1, 1, some (1, 9)) (0, 1) .leaf)) 33866 (1, 1, some (1, 10)) (0, 1) (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf) 33895 (1, 1, some (2, 7)) (0, 1) (.node .leaf 33896 (1, 1, some (2, 8)) (0, 1) .leaf))) 33897 (1, 1, some (2, 9)) (0, 1) (.node (.node (.node (.node .leaf 34853 (1, 2, some (0, 5)) (0, 1) .leaf) 34855 (1, 2, some (0, 7)) (0, 1) .leaf) 34858 (1, 2, some (0, 10)) (0, 1) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34886 (1, 2, some (1, 6)) (0, 2) (.node (.node .leaf 34889 (1, 2, some (1, 9)) (0, 2) .leaf) 34915 (1, 2, some (2, 3)) (0, 2) (.node .leaf 34917 (1, 2, some (2, 5)) (1, 1) .leaf))))) 34920 (1, 2, some (2, 8)) (0, 2) (.node (.node (.node (.node (.node (.node .leaf 34946 (1, 2, some (3, 2)) (0, 1) .leaf) 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34951 (1, 2, some (3, 7)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf))) 65574 (2, 0, some (0, 6)) (1, 0) (.node (.node (.node (.node .leaf 65575 (2, 0, some (0, 7)) (1, 0) .leaf) 65576 (2, 0, some (0, 8)) (1, 0) .leaf) 65578 (2, 0, some (0, 10)) (1, 0) (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf)) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)))) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node (.node (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65609 (2, 0, some (1, 9)) (1, 0) .leaf) 65610 (2, 0, some (1, 10)) (1, 0) (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf)) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) (.node .leaf 65640 (2, 0, some (2, 8)) (1, 0) .leaf))) 65641 (2, 0, some (2, 9)) (1, 0) (.node (.node (.node (.node .leaf 65642 (2, 0, some (2, 10)) (1, 0) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) (.node .leaf 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node .leaf 66598 (2, 1, some (0, 6)) (0, 1) .leaf) 66599 (2, 1, some (0, 7)) (0, 1) (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf)))))) 66601 (2, 1, some (0, 9)) (0, 1) (.node (.node (.node (.node (.node (.node (.node .leaf 66602 (2, 1, some (0, 10)) (0, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) (.node .leaf 66627 (2, 1, some (1, 3)) (2, 0) .leaf)) 66628 (2, 1, some (1, 4)) (1, 1) (.node (.node (.node .leaf 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (1, 1) .leaf) 66631 (2, 1, some (1, 7)) (1, 1) (.node .leaf 66632 (2, 1, some (1, 8)) (2, 0) .leaf))) 66633 (2, 1, some (1, 9)) (1, 1) (.node (.node (.node (.node .leaf 66634 (2, 1, some (1, 10)) (2, 0) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) (.node .leaf 66658 (2, 1, some (2, 2)) (1, 1) .leaf)) 66659 (2, 1, some (2, 3)) (2, 0) (.node (.node (.node .leaf 66660 (2, 1, some (2, 4)) (2, 0) .leaf) 66661 (2, 1, some (2, 5)) (2, 0) .leaf) 66662 (2, 1, some (2, 6)) (2, 0) (.node .leaf 66663 (2, 1, some (2, 7)) (1, 1) .leaf)))) 66664 (2, 1, some (2, 8)) (2, 0) (.node (.node (.node (.node (.node .leaf 66665 (2, 1, some (2, 9)) (1, 1) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf)) 66691 (2, 1, some (3, 3)) (0, 1) (.node (.node (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf) 66693 (2, 1, some (3, 5)) (0, 1) .leaf) 66694 (2, 1, some (3, 6)) (0, 1) (.node .leaf 66695 (2, 1, some (3, 7)) (0, 1) .leaf))) 66696 (2, 1, some (3, 8)) (0, 1) (.node (.node (.node (.node .leaf 98341 (3, 0, some (0, 5)) (1, 0) .leaf) 98342 (3, 0, some (0, 6)) (1, 0) .leaf) 98343 (3, 0, some (0, 7)) (1, 0) (.node .leaf 98372 (3, 0, some (1, 4)) (2, 0) .leaf)) 98373 (3, 0, some (1, 5)) (2, 0) (.node (.node .leaf 98374 (3, 0, some (1, 6)) (2, 0) .leaf) 98404 (3, 0, some (2, 4)) (2, 0) (.node .leaf 98405 (3, 0, some (2, 5)) (2, 0) .leaf))))) 98436 (3, 0, some (3, 4)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf) 100389 (3, 2, some (0, 5)) (0, 1) (.node .leaf 100390 (3, 2, some (0, 6)) (0, 1) .leaf)) 100391 (3, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100418 (3, 2, some (1, 2)) (2, 2) .leaf) 100420 (3, 2, some (1, 4)) (2, 2) (.node .leaf 100421 (3, 2, some (1, 5)) (2, 2) .leaf))) 100422 (3, 2, some (1, 6)) (2, 2) (.node (.node (.node (.node .leaf 100518 (3, 2, some (4, 6)) (2, 2) .leaf) 100520 (3, 2, some (4, 8)) (2, 2) .leaf) 100549 (3, 2, some (5, 5)) (0, 1) (.node .leaf 100551 (3, 2, some (5, 7)) (0, 1) .leaf)) 132131 (4, 1, some (0, 3)) (0, 1) (.node (.node .leaf 132132 (4, 1, some (0, 4)) (0, 1) .leaf) 132163 (4, 1, some (1, 3)) (4, 0) (.node .leaf 132258 (4, 1, some (4, 2)) (4, 0) .leaf)))) 132259 (4, 1, some (4, 3)) (4, 0) (.node (.node (.node (.node (.node .leaf 132260 (4, 1, some (4, 4)) (4, 0) .leaf) 132262 (4, 1, some (4, 6)) (4, 0) .leaf) 132289 (4, 1, some (5, 1)) (0, 1) (.node .leaf 132290 (4, 1, some (5, 2)) (0, 1) .leaf)) 132291 (4, 1, some (5, 3)) (0, 1) (.node (.node (.node .leaf 132292 (4, 1, some (5, 4)) (0, 1) .leaf) 132293 (4, 1, some (5, 5)) (0, 1) .leaf) 132294 (4, 1, some (5, 6)) (0, 1) (.node .leaf 197666 (6, 1, some (0, 2)) (0, 1) .leaf))) 197667 (6, 1, some (0, 3)) (0, 1) (.node (.node (.node (.node .leaf 197668 (6, 1, some (0, 4)) (0, 1) .leaf) 197669 (6, 1, some (0, 5)) (0, 1) .leaf) 197670 (6, 1, some (0, 6)) (0, 1) (.node .leaf 197888 (6, 1, some (7, 0)) (0, 1) .leaf)) 197889 (6, 1, some (7, 1)) (0, 1) (.node (.node .leaf 197890 (6, 1, some (7, 2)) (0, 1) .leaf) 197891 (6, 1, some (7, 3)) (0, 1) (.node .leaf 197892 (6, 1, some (7, 4)) (0, 1) .leaf)))))))

def P7_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (6, 10) .leaf)

def P7_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 198690 (6, 2, some (0, 2)) (0, 1) .leaf) 198691 (6, 2, some (0, 3)) (0, 1) (.node .leaf 198692 (6, 2, some (0, 4)) (0, 1) .leaf)) 198693 (6, 2, some (0, 5)) (0, 1) (.node (.node .leaf 198694 (6, 2, some (0, 6)) (0, 1) .leaf) 198721 (6, 2, some (1, 1)) (3, 0) (.node .leaf 198722 (6, 2, some (1, 2)) (2, 1) .leaf))) 198723 (6, 2, some (1, 3)) (2, 1) (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (2, 1) .leaf) 198725 (6, 2, some (1, 5)) (3, 0) (.node .leaf 198726 (6, 2, some (1, 6)) (2, 1) .leaf)) 198752 (6, 2, some (2, 0)) (4, 2) (.node (.node .leaf 198753 (6, 2, some (2, 1)) (4, 2) .leaf) 198754 (6, 2, some (2, 2)) (6, 0) .leaf))) 198755 (6, 2, some (2, 3)) (6, 0) (.node (.node (.node (.node .leaf 198756 (6, 2, some (2, 4)) (6, 0) .leaf) 198757 (6, 2, some (2, 5)) (5, 1) (.node .leaf 198758 (6, 2, some (2, 6)) (4, 2) .leaf)) 198784 (6, 2, some (3, 0)) (4, 1) (.node (.node .leaf 198785 (6, 2, some (3, 1)) (5, 0) .leaf) 198786 (6, 2, some (3, 2)) (5, 0) .leaf)) 198787 (6, 2, some (3, 3)) (5, 0) (.node (.node (.node .leaf 198788 (6, 2, some (3, 4)) (4, 1) .leaf) 198789 (6, 2, some (3, 5)) (5, 0) (.node .leaf 198790 (6, 2, some (3, 6)) (3, 2) .leaf)) 198816 (6, 2, some (4, 0)) (5, 0) (.node (.node .leaf 198817 (6, 2, some (4, 1)) (5, 0) .leaf) 198818 (6, 2, some (4, 2)) (5, 0) .leaf)))) 198819 (6, 2, some (4, 3)) (4, 1) (.node (.node (.node (.node (.node .leaf 198820 (6, 2, some (4, 4)) (5, 0) .leaf) 198821 (6, 2, some (4, 5)) (5, 0) (.node .leaf 198822 (6, 2, some (4, 6)) (4, 1) .leaf)) 198848 (6, 2, some (5, 0)) (3, 2) (.node (.node .leaf 198849 (6, 2, some (5, 1)) (5, 0) .leaf) 198850 (6, 2, some (5, 2)) (4, 1) (.node .leaf 198851 (6, 2, some (5, 3)) (5, 0) .leaf))) 198852 (6, 2, some (5, 4)) (5, 0) (.node (.node (.node .leaf 198853 (6, 2, some (5, 5)) (4, 1) .leaf) 198854 (6, 2, some (5, 6)) (4, 1) (.node .leaf 198880 (6, 2, some (6, 0)) (4, 2) .leaf)) 198881 (6, 2, some (6, 1)) (5, 1) (.node (.node .leaf 198882 (6, 2, some (6, 2)) (4, 2) .leaf) 198883 (6, 2, some (6, 3)) (6, 0) .leaf))) 198884 (6, 2, some (6, 4)) (5, 1) (.node (.node (.node (.node .leaf 198885 (6, 2, some (6, 5)) (4, 2) .leaf) 198886 (6, 2, some (6, 6)) (4, 2) (.node .leaf 198912 (6, 2, some (7, 0)) (2, 1) .leaf)) 198913 (6, 2, some (7, 1)) (3, 0) (.node (.node .leaf 198914 (6, 2, some (7, 2)) (2, 1) .leaf) 198915 (6, 2, some (7, 3)) (2, 1) .leaf)) 198916 (6, 2, some (7, 4)) (3, 0) (.node (.node (.node .leaf 198917 (6, 2, some (7, 5)) (3, 0) .leaf) 198944 (6, 2, some (8, 0)) (0, 1) (.node .leaf 198945 (6, 2, some (8, 1)) (0, 1) .leaf)) 198946 (6, 2, some (8, 2)) (0, 1) (.node (.node .leaf 198947 (6, 2, some (8, 3)) (0, 1) .leaf) 198948 (6, 2, some (8, 4)) (0, 1) .leaf)))))

def P7_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node .leaf 2089 (0, 2, some (0, 9)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2120 (0, 2, some (1, 8)) (0, 1) (.node .leaf 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) (.node .leaf 33831 (1, 1, some (0, 7)) (0, 1) .leaf)) 33833 (1, 1, some (0, 9)) (0, 1) (.node (.node (.node .leaf 33861 (1, 1, some (1, 5)) (0, 1) .leaf) 33862 (1, 1, some (1, 6)) (0, 1) .leaf) 33864 (1, 1, some (1, 8)) (0, 1) (.node .leaf 33865 (1, 1, some (1, 9)) (0, 1) .leaf)))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33895 (1, 1, some (2, 7)) (0, 1) .leaf) 33896 (1, 1, some (2, 8)) (0, 1) (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf)) 34853 (1, 2, some (0, 5)) (0, 1) (.node (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34857 (1, 2, some (0, 9)) (0, 1) (.node .leaf 34883 (1, 2, some (1, 3)) (1, 1) .leaf))) 34884 (1, 2, some (1, 4)) (1, 1) (.node (.node (.node (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf) 34887 (1, 2, some (1, 7)) (0, 2) .leaf) 34888 (1, 2, some (1, 8)) (0, 2) (.node .leaf 34914 (1, 2, some (2, 2)) (0, 2) .leaf)) 34915 (1, 2, some (2, 3)) (0, 2) (.node (.node (.node .leaf 34916 (1, 2, some (2, 4)) (0, 2) .leaf) 34918 (1, 2, some (2, 6)) (0, 2) .leaf) 34919 (1, 2, some (2, 7)) (1, 1) (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf))))) 34946 (1, 2, some (3, 2)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 34950 (1, 2, some (3, 6)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) (.node .leaf 65574 (2, 0, some (0, 6)) (1, 0) .leaf))) 65575 (2, 0, some (0, 7)) (1, 0) (.node (.node (.node (.node .leaf 65576 (2, 0, some (0, 8)) (1, 0) .leaf) 65577 (2, 0, some (0, 9)) (1, 0) .leaf) 65578 (2, 0, some (0, 10)) (1, 0) (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf)) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)))) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node (.node (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65608 (2, 0, some (1, 8)) (1, 0) .leaf) 65609 (2, 0, some (1, 9)) (1, 0) (.node .leaf 65610 (2, 0, some (1, 10)) (1, 0) .leaf)) 65632 (2, 0, some (2, 0)) (1, 0) (.node (.node (.node .leaf 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf))) 65637 (2, 0, some (2, 5)) (1, 0) (.node (.node (.node (.node .leaf 65638 (2, 0, some (2, 6)) (1, 0) .leaf) 65639 (2, 0, some (2, 7)) (1, 0) .leaf) 65640 (2, 0, some (2, 8)) (1, 0) (.node .leaf 65641 (2, 0, some (2, 9)) (1, 0) .leaf)) 65642 (2, 0, some (2, 10)) (1, 0) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) (.node .leaf 66598 (2, 1, some (0, 6)) (0, 1) .leaf)))))) 66599 (2, 1, some (0, 7)) (0, 1) (.node (.node (.node (.node (.node (.node (.node .leaf 66601 (2, 1, some (0, 9)) (0, 1) .leaf) 66602 (2, 1, some (0, 10)) (0, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (2, 0) .leaf)) 66629 (2, 1, some (1, 5)) (1, 1) (.node (.node (.node .leaf 66630 (2, 1, some (1, 6)) (2, 0) .leaf) 66632 (2, 1, some (1, 8)) (1, 1) .leaf) 66633 (2, 1, some (1, 9)) (2, 0) (.node .leaf 66634 (2, 1, some (1, 10)) (2, 0) .leaf))) 66656 (2, 1, some (2, 0)) (2, 0) (.node (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (1, 1) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) .leaf) 66661 (2, 1, some (2, 5)) (1, 1) (.node .leaf 66663 (2, 1, some (2, 7)) (2, 0) .leaf)) 66664 (2, 1, some (2, 8)) (1, 1) (.node (.node (.node .leaf 66665 (2, 1, some (2, 9)) (1, 1) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf)))) 66694 (2, 1, some (3, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 66695 (2, 1, some (3, 7)) (0, 1) .leaf) 66696 (2, 1, some (3, 8)) (0, 1) .leaf) 98339 (3, 0, some (0, 3)) (1, 0) (.node .leaf 98343 (3, 0, some (0, 7)) (1, 0) .leaf)) 98344 (3, 0, some (0, 8)) (1, 0) (.node (.node (.node .leaf 98345 (3, 0, some (0, 9)) (1, 0) .leaf) 98370 (3, 0, some (1, 2)) (2, 0) .leaf) 98371 (3, 0, some (1, 3)) (2, 0) (.node .leaf 98374 (3, 0, some (1, 6)) (2, 0) .leaf))) 98375 (3, 0, some (1, 7)) (2, 0) (.node (.node (.node (.node .leaf 98376 (3, 0, some (1, 8)) (2, 0) .leaf) 98401 (3, 0, some (2, 1)) (2, 0) .leaf) 98402 (3, 0, some (2, 2)) (2, 0) (.node .leaf 98403 (3, 0, some (2, 3)) (2, 0) .leaf)) 98406 (3, 0, some (2, 6)) (2, 0) (.node (.node (.node .leaf 98407 (3, 0, some (2, 7)) (2, 0) .leaf) 98432 (3, 0, some (3, 0)) (1, 0) .leaf) 98433 (3, 0, some (3, 1)) (1, 0) (.node .leaf 98434 (3, 0, some (3, 2)) (1, 0) .leaf))))) 98438 (3, 0, some (3, 6)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf) 100417 (3, 2, some (1, 1)) (2, 2) (.node .leaf 100421 (3, 2, some (1, 5)) (2, 2) .leaf)) 100516 (3, 2, some (4, 4)) (2, 2) (.node (.node (.node .leaf 100519 (3, 2, some (4, 7)) (2, 2) .leaf) 100520 (3, 2, some (4, 8)) (2, 2) .leaf) 100547 (3, 2, some (5, 3)) (0, 1) (.node .leaf 100550 (3, 2, some (5, 6)) (0, 1) .leaf))) 100551 (3, 2, some (5, 7)) (0, 1) (.node (.node (.node (.node .leaf 132130 (4, 1, some (0, 2)) (0, 1) .leaf) 132131 (4, 1, some (0, 3)) (0, 1) .leaf) 132132 (4, 1, some (0, 4)) (0, 1) (.node .leaf 132133 (4, 1, some (0, 5)) (0, 1) .leaf)) 132134 (4, 1, some (0, 6)) (0, 1) (.node (.node (.node .leaf 132135 (4, 1, some (0, 7)) (0, 1) .leaf) 132162 (4, 1, some (1, 2)) (4, 0) .leaf) 132163 (4, 1, some (1, 3)) (4, 0) (.node .leaf 132164 (4, 1, some (1, 4)) (4, 0) .leaf)))) 132166 (4, 1, some (1, 6)) (4, 0) (.node (.node (.node (.node (.node .leaf 132258 (4, 1, some (4, 2)) (4, 0) .leaf) 132260 (4, 1, some (4, 4)) (4, 0) .leaf) 132261 (4, 1, some (4, 5)) (4, 0) (.node .leaf 132289 (4, 1, some (5, 1)) (0, 1) .leaf)) 132290 (4, 1, some (5, 2)) (0, 1) (.node (.node (.node .leaf 132291 (4, 1, some (5, 3)) (0, 1) .leaf) 132292 (4, 1, some (5, 4)) (0, 1) .leaf) 132293 (4, 1, some (5, 5)) (0, 1) (.node .leaf 197666 (6, 1, some (0, 2)) (0, 1) .leaf))) 197667 (6, 1, some (0, 3)) (0, 1) (.node (.node (.node (.node .leaf 197668 (6, 1, some (0, 4)) (0, 1) .leaf) 197669 (6, 1, some (0, 5)) (0, 1) .leaf) 197670 (6, 1, some (0, 6)) (0, 1) (.node .leaf 197888 (6, 1, some (7, 0)) (0, 1) .leaf)) 197889 (6, 1, some (7, 1)) (0, 1) (.node (.node .leaf 197890 (6, 1, some (7, 2)) (0, 1) .leaf) 197891 (6, 1, some (7, 3)) (0, 1) (.node .leaf 197892 (6, 1, some (7, 4)) (0, 1) .leaf)))))))

def P8_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (7, 9) .leaf)

def P8_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 166947 (5, 3, some (0, 3)) (0, 1) .leaf) 166948 (5, 3, some (0, 4)) (0, 1) (.node .leaf 166949 (5, 3, some (0, 5)) (0, 1) .leaf)) 166950 (5, 3, some (0, 6)) (0, 1) (.node (.node .leaf 166951 (5, 3, some (0, 7)) (0, 1) .leaf) 166978 (5, 3, some (1, 2)) (1, 2) (.node .leaf 166979 (5, 3, some (1, 3)) (1, 2) .leaf))) 166980 (5, 3, some (1, 4)) (3, 0) (.node (.node (.node .leaf 166981 (5, 3, some (1, 5)) (3, 0) .leaf) 166982 (5, 3, some (1, 6)) (1, 2) (.node .leaf 166983 (5, 3, some (1, 7)) (1, 2) .leaf)) 167009 (5, 3, some (2, 1)) (3, 3) (.node (.node .leaf 167010 (5, 3, some (2, 2)) (5, 1) .leaf) 167011 (5, 3, some (2, 3)) (5, 1) (.node .leaf 167012 (5, 3, some (2, 4)) (3, 3) .leaf)))) 167013 (5, 3, some (2, 5)) (4, 2) (.node (.node (.node (.node .leaf 167014 (5, 3, some (2, 6)) (5, 1) .leaf) 167015 (5, 3, some (2, 7)) (5, 1) (.node .leaf 167040 (5, 3, some (3, 0)) (3, 2) .leaf)) 167041 (5, 3, some (3, 1)) (3, 2) (.node (.node .leaf 167042 (5, 3, some (3, 2)) (5, 0) .leaf) 167043 (5, 3, some (3, 3)) (5, 0) (.node .leaf 167044 (5, 3, some (3, 4)) (3, 2) .leaf))) 167045 (5, 3, some (3, 5)) (3, 2) (.node (.node (.node .leaf 167046 (5, 3, some (3, 6)) (4, 1) .leaf) 167047 (5, 3, some (3, 7)) (4, 1) (.node .leaf 167072 (5, 3, some (4, 0)) (3, 2) .leaf)) 167073 (5, 3, some (4, 1)) (4, 1) (.node (.node .leaf 167074 (5, 3, some (4, 2)) (5, 0) .leaf) 167075 (5, 3, some (4, 3)) (3, 2) .leaf)))) 167076 (5, 3, some (4, 4)) (3, 2) (.node (.node (.node (.node (.node .leaf 167077 (5, 3, some (4, 5)) (3, 2) .leaf) 167078 (5, 3, some (4, 6)) (3, 2) (.node .leaf 167079 (5, 3, some (4, 7)) (3, 2) .leaf)) 167104 (5, 3, some (5, 0)) (3, 2) (.node (.node .leaf 167105 (5, 3, some (5, 1)) (2, 3) .leaf) 167106 (5, 3, some (5, 2)) (4, 1) (.node .leaf 167107 (5, 3, some (5, 3)) (3, 2) .leaf))) 167108 (5, 3, some (5, 4)) (3, 2) (.node (.node (.node .leaf 167109 (5, 3, some (5, 5)) (3, 2) .leaf) 167110 (5, 3, some (5, 6)) (3, 2) (.node .leaf 167111 (5, 3, some (5, 7)) (3, 2) .leaf)) 167136 (5, 3, some (6, 0)) (3, 3) (.node (.node .leaf 167137 (5, 3, some (6, 1)) (5, 1) .leaf) 167138 (5, 3, some (6, 2)) (4, 2) .leaf))) 167139 (5, 3, some (6, 3)) (3, 3) (.node (.node (.node (.node .leaf 167140 (5, 3, some (6, 4)) (3, 3) .leaf) 167141 (5, 3, some (6, 5)) (3, 3) (.node .leaf 167142 (5, 3, some (6, 6)) (3, 3) .leaf)) 167168 (5, 3, some (7, 0)) (1, 2) (.node (.node .leaf 167169 (5, 3, some (7, 1)) (1, 2) .leaf) 167170 (5, 3, some (7, 2)) (3, 0) (.node .leaf 167171 (5, 3, some (7, 3)) (3, 0) .leaf))) 167172 (5, 3, some (7, 4)) (3, 0) (.node (.node (.node .leaf 167173 (5, 3, some (7, 5)) (3, 0) .leaf) 167200 (5, 3, some (8, 0)) (0, 1) (.node .leaf 167201 (5, 3, some (8, 1)) (0, 1) .leaf)) 167202 (5, 3, some (8, 2)) (0, 1) (.node (.node .leaf 167203 (5, 3, some (8, 3)) (0, 1) .leaf) 167204 (5, 3, some (8, 4)) (0, 1) .leaf)))))

def P8_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2087 (0, 2, some (0, 7)) (0, 1) .leaf)) 2088 (0, 2, some (0, 8)) (0, 1) (.node (.node (.node .leaf 2089 (0, 2, some (0, 9)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf))) 2118 (0, 2, some (1, 6)) (0, 1) (.node (.node (.node (.node .leaf 2119 (0, 2, some (1, 7)) (0, 1) .leaf) 2120 (0, 2, some (1, 8)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 2148 (0, 2, some (2, 4)) (0, 1) .leaf)) 2149 (0, 2, some (2, 5)) (0, 1) (.node (.node (.node .leaf 2150 (0, 2, some (2, 6)) (0, 1) .leaf) 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 3109 (0, 3, some (0, 5)) (0, 1) (.node .leaf 3110 (0, 3, some (0, 6)) (0, 1) .leaf)))) 3140 (0, 3, some (1, 4)) (0, 2) (.node (.node (.node (.node (.node .leaf 3141 (0, 3, some (1, 5)) (0, 2) .leaf) 3171 (0, 3, some (2, 3)) (0, 2) .leaf) 3172 (0, 3, some (2, 4)) (0, 2) (.node (.node .leaf 3202 (0, 3, some (3, 2)) (0, 1) .leaf) 3203 (0, 3, some (3, 3)) (0, 1) .leaf)) 33829 (1, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 33830 (1, 1, some (0, 6)) (0, 1) .leaf) 33831 (1, 1, some (0, 7)) (0, 1) .leaf) 33861 (1, 1, some (1, 5)) (0, 1) (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf))) 33892 (1, 1, some (2, 4)) (0, 1) (.node (.node (.node (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node .leaf 34853 (1, 2, some (0, 5)) (0, 1) .leaf) 34854 (1, 2, some (0, 6)) (0, 1) .leaf)) 34856 (1, 2, some (0, 8)) (0, 1) (.node (.node (.node .leaf 34857 (1, 2, some (0, 9)) (0, 1) .leaf) 34858 (1, 2, some (0, 10)) (0, 1) .leaf) 34883 (1, 2, some (1, 3)) (1, 1) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf))))) 34885 (1, 2, some (1, 5)) (0, 2) (.node (.node (.node (.node (.node (.node .leaf 34886 (1, 2, some (1, 6)) (1, 1) .leaf) 34887 (1, 2, some (1, 7)) (1, 1) .leaf) 34888 (1, 2, some (1, 8)) (1, 1) (.node (.node .leaf 34889 (1, 2, some (1, 9)) (1, 1) .leaf) 34914 (1, 2, some (2, 2)) (0, 2) .leaf)) 34915 (1, 2, some (2, 3)) (0, 2) (.node (.node (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf) 34917 (1, 2, some (2, 5)) (1, 1) .leaf) 34918 (1, 2, some (2, 6)) (0, 2) (.node .leaf 34919 (1, 2, some (2, 7)) (0, 2) .leaf))) 34920 (1, 2, some (2, 8)) (0, 2) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) .leaf) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34950 (1, 2, some (3, 6)) (0, 1) .leaf)) 34951 (1, 2, some (3, 7)) (0, 1) (.node (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) (.node .leaf 65572 (2, 0, some (0, 4)) (1, 0) .leaf)))) 65573 (2, 0, some (0, 5)) (1, 0) (.node (.node (.node (.node (.node .leaf 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) .leaf) 65576 (2, 0, some (0, 8)) (1, 0) (.node (.node .leaf 65577 (2, 0, some (0, 9)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf)) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65605 (2, 0, some (1, 5)) (1, 0) (.node .leaf 65606 (2, 0, some (1, 6)) (1, 0) .leaf))) 65607 (2, 0, some (1, 7)) (1, 0) (.node (.node (.node (.node .leaf 65608 (2, 0, some (1, 8)) (1, 0) .leaf) 65609 (2, 0, some (1, 9)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) .leaf)) 65636 (2, 0, some (2, 4)) (1, 0) (.node (.node (.node .leaf 65637 (2, 0, some (2, 5)) (1, 0) .leaf) 65638 (2, 0, some (2, 6)) (1, 0) .leaf) 65639 (2, 0, some (2, 7)) (1, 0) (.node .leaf 65640 (2, 0, some (2, 8)) (1, 0) .leaf)))))) 65641 (2, 0, some (2, 9)) (1, 0) (.node (.node (.node (.node (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) (.node (.node .leaf 66596 (2, 1, some (0, 4)) (0, 1) .leaf) 66597 (2, 1, some (0, 5)) (0, 1) .leaf)) 66598 (2, 1, some (0, 6)) (0, 1) (.node (.node (.node .leaf 66599 (2, 1, some (0, 7)) (0, 1) .leaf) 66600 (2, 1, some (0, 8)) (0, 1) .leaf) 66601 (2, 1, some (0, 9)) (0, 1) (.node (.node .leaf 66602 (2, 1, some (0, 10)) (0, 1) .leaf) 66624 (2, 1, some (1, 0)) (1, 1) .leaf))) 66625 (2, 1, some (1, 1)) (1, 1) (.node (.node (.node (.node .leaf 66626 (2, 1, some (1, 2)) (2, 0) .leaf) 66627 (2, 1, some (1, 3)) (2, 0) .leaf) 66628 (2, 1, some (1, 4)) (1, 1) (.node (.node .leaf 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (2, 0) .leaf)) 66631 (2, 1, some (1, 7)) (2, 0) (.node (.node (.node .leaf 66632 (2, 1, some (1, 8)) (2, 0) .leaf) 66633 (2, 1, some (1, 9)) (2, 0) .leaf) 66634 (2, 1, some (1, 10)) (2, 0) (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf)))) 66657 (2, 1, some (2, 1)) (1, 1) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (1, 1) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (1, 1) .leaf) 66662 (2, 1, some (2, 6)) (1, 1) .leaf)) 66663 (2, 1, some (2, 7)) (1, 1) (.node (.node (.node .leaf 66664 (2, 1, some (2, 8)) (1, 1) .leaf) 66665 (2, 1, some (2, 9)) (1, 1) .leaf) 66666 (2, 1, some (2, 10)) (1, 1) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf))) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf) 66692 (2, 1, some (3, 4)) (0, 1) (.node (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf) 66694 (2, 1, some (3, 6)) (0, 1) .leaf)) 66695 (2, 1, some (3, 7)) (0, 1) (.node (.node (.node .leaf 66696 (2, 1, some (3, 8)) (0, 1) .leaf) 66697 (2, 1, some (3, 9)) (0, 1) .leaf) 68645 (2, 3, some (0, 5)) (0, 1) (.node .leaf 68646 (2, 3, some (0, 6)) (0, 1) .leaf))))) 68676 (2, 3, some (1, 4)) (1, 3) (.node (.node (.node (.node (.node (.node .leaf 68677 (2, 3, some (1, 5)) (1, 3) .leaf) 68773 (2, 3, some (4, 5)) (1, 3) .leaf) 68774 (2, 3, some (4, 6)) (1, 3) (.node (.node .leaf 68775 (2, 3, some (4, 7)) (1, 3) .leaf) 68776 (2, 3, some (4, 8)) (1, 3) .leaf)) 68804 (2, 3, some (5, 4)) (0, 1) (.node (.node (.node .leaf 68805 (2, 3, some (5, 5)) (0, 1) .leaf) 68806 (2, 3, some (5, 6)) (0, 1) .leaf) 68807 (2, 3, some (5, 7)) (0, 1) (.node .leaf 98339 (3, 0, some (0, 3)) (1, 0) .leaf))) 98370 (3, 0, some (1, 2)) (2, 0) (.node (.node (.node (.node .leaf 98371 (3, 0, some (1, 3)) (2, 0) .leaf) 98401 (3, 0, some (2, 1)) (2, 0) .leaf) 98402 (3, 0, some (2, 2)) (2, 0) (.node (.node .leaf 98403 (3, 0, some (2, 3)) (2, 0) .leaf) 98433 (3, 0, some (3, 1)) (1, 0) .leaf)) 98434 (3, 0, some (3, 2)) (1, 0) (.node (.node (.node .leaf 98435 (3, 0, some (3, 3)) (1, 0) .leaf) 132130 (4, 1, some (0, 2)) (0, 1) .leaf) 132131 (4, 1, some (0, 3)) (0, 1) (.node .leaf 132132 (4, 1, some (0, 4)) (0, 1) .leaf)))) 132134 (4, 1, some (0, 6)) (0, 1) (.node (.node (.node (.node (.node .leaf 132135 (4, 1, some (0, 7)) (0, 1) .leaf) 132136 (4, 1, some (0, 8)) (0, 1) .leaf) 132162 (4, 1, some (1, 2)) (4, 0) (.node (.node .leaf 132163 (4, 1, some (1, 3)) (4, 0) .leaf) 132166 (4, 1, some (1, 6)) (4, 0) .leaf)) 132167 (4, 1, some (1, 7)) (4, 0) (.node (.node (.node .leaf 132257 (4, 1, some (4, 1)) (4, 0) .leaf) 132258 (4, 1, some (4, 2)) (4, 0) .leaf) 132288 (4, 1, some (5, 0)) (0, 1) (.node .leaf 132289 (4, 1, some (5, 1)) (0, 1) .leaf))) 132290 (4, 1, some (5, 2)) (0, 1) (.node (.node (.node (.node .leaf 165923 (5, 2, some (0, 3)) (0, 1) .leaf) 165924 (5, 2, some (0, 4)) (0, 1) .leaf) 165925 (5, 2, some (0, 5)) (0, 1) (.node (.node .leaf 165926 (5, 2, some (0, 6)) (0, 1) .leaf) 165927 (5, 2, some (0, 7)) (0, 1) .leaf)) 166144 (5, 2, some (7, 0)) (0, 1) (.node (.node (.node .leaf 166145 (5, 2, some (7, 1)) (0, 1) .leaf) 166146 (5, 2, some (7, 2)) (0, 1) .leaf) 166147 (5, 2, some (7, 3)) (0, 1) (.node .leaf 166148 (5, 2, some (7, 4)) (0, 1) .leaf)))))))

def P9_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (6, 10) .leaf)

def P9_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 198690 (6, 2, some (0, 2)) (0, 1) .leaf) 198691 (6, 2, some (0, 3)) (0, 1) (.node .leaf 198692 (6, 2, some (0, 4)) (0, 1) .leaf)) 198693 (6, 2, some (0, 5)) (0, 1) (.node (.node .leaf 198694 (6, 2, some (0, 6)) (0, 1) .leaf) 198721 (6, 2, some (1, 1)) (2, 1) (.node .leaf 198722 (6, 2, some (1, 2)) (2, 1) .leaf))) 198723 (6, 2, some (1, 3)) (3, 0) (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (3, 0) .leaf) 198725 (6, 2, some (1, 5)) (3, 0) (.node .leaf 198726 (6, 2, some (1, 6)) (3, 0) .leaf)) 198752 (6, 2, some (2, 0)) (4, 2) (.node (.node .leaf 198753 (6, 2, some (2, 1)) (6, 0) .leaf) 198754 (6, 2, some (2, 2)) (6, 0) .leaf))) 198755 (6, 2, some (2, 3)) (4, 2) (.node (.node (.node (.node .leaf 198756 (6, 2, some (2, 4)) (4, 2) .leaf) 198757 (6, 2, some (2, 5)) (4, 2) (.node .leaf 198758 (6, 2, some (2, 6)) (4, 2) .leaf)) 198784 (6, 2, some (3, 0)) (5, 0) (.node (.node .leaf 198785 (6, 2, some (3, 1)) (5, 0) .leaf) 198786 (6, 2, some (3, 2)) (3, 2) .leaf)) 198787 (6, 2, some (3, 3)) (3, 2) (.node (.node (.node .leaf 198788 (6, 2, some (3, 4)) (3, 2) .leaf) 198789 (6, 2, some (3, 5)) (3, 2) (.node .leaf 198790 (6, 2, some (3, 6)) (4, 1) .leaf)) 198816 (6, 2, some (4, 0)) (5, 0) (.node (.node .leaf 198817 (6, 2, some (4, 1)) (5, 0) .leaf) 198818 (6, 2, some (4, 2)) (5, 0) .leaf)))) 198819 (6, 2, some (4, 3)) (5, 0) (.node (.node (.node (.node (.node .leaf 198820 (6, 2, some (4, 4)) (5, 0) .leaf) 198821 (6, 2, some (4, 5)) (4, 1) (.node .leaf 198822 (6, 2, some (4, 6)) (4, 1) .leaf)) 198848 (6, 2, some (5, 0)) (5, 0) (.node (.node .leaf 198849 (6, 2, some (5, 1)) (5, 0) .leaf) 198850 (6, 2, some (5, 2)) (5, 0) (.node .leaf 198851 (6, 2, some (5, 3)) (5, 0) .leaf))) 198852 (6, 2, some (5, 4)) (4, 1) (.node (.node (.node .leaf 198853 (6, 2, some (5, 5)) (4, 1) .leaf) 198854 (6, 2, some (5, 6)) (5, 0) (.node .leaf 198880 (6, 2, some (6, 0)) (6, 0) .leaf)) 198881 (6, 2, some (6, 1)) (6, 0) (.node (.node .leaf 198882 (6, 2, some (6, 2)) (6, 0) .leaf) 198883 (6, 2, some (6, 3)) (5, 1) .leaf))) 198884 (6, 2, some (6, 4)) (4, 2) (.node (.node (.node (.node .leaf 198885 (6, 2, some (6, 5)) (6, 0) .leaf) 198886 (6, 2, some (6, 6)) (4, 2) (.node .leaf 198912 (6, 2, some (7, 0)) (2, 1) .leaf)) 198913 (6, 2, some (7, 1)) (2, 1) (.node (.node .leaf 198914 (6, 2, some (7, 2)) (2, 1) .leaf) 198915 (6, 2, some (7, 3)) (3, 0) .leaf)) 198916 (6, 2, some (7, 4)) (3, 0) (.node (.node (.node .leaf 198917 (6, 2, some (7, 5)) (2, 1) .leaf) 198944 (6, 2, some (8, 0)) (0, 1) (.node .leaf 198945 (6, 2, some (8, 1)) (0, 1) .leaf)) 198946 (6, 2, some (8, 2)) (0, 1) (.node (.node .leaf 198947 (6, 2, some (8, 3)) (0, 1) .leaf) 198948 (6, 2, some (8, 4)) (0, 1) .leaf)))))

def P9_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 2083 (0, 2, some (0, 3)) (0, 1) .leaf) 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf)) 2088 (0, 2, some (0, 8)) (0, 1) (.node (.node (.node .leaf 2091 (0, 2, some (0, 11)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2117 (0, 2, some (1, 5)) (0, 1) .leaf))) 2118 (0, 2, some (1, 6)) (0, 1) (.node (.node (.node (.node .leaf 2119 (0, 2, some (1, 7)) (0, 1) .leaf) 2122 (0, 2, some (1, 10)) (0, 1) .leaf) 2145 (0, 2, some (2, 1)) (0, 1) (.node .leaf 2146 (0, 2, some (2, 2)) (0, 1) .leaf)) 2148 (0, 2, some (2, 4)) (0, 1) (.node (.node .leaf 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 2150 (0, 2, some (2, 6)) (0, 1) (.node .leaf 2153 (0, 2, some (2, 9)) (0, 1) .leaf)))) 33832 (1, 1, some (0, 8)) (0, 1) (.node (.node (.node (.node (.node .leaf 33863 (1, 1, some (1, 7)) (0, 1) .leaf) 33864 (1, 1, some (1, 8)) (0, 1) .leaf) 33894 (1, 1, some (2, 6)) (0, 1) (.node .leaf 33895 (1, 1, some (2, 7)) (0, 1) .leaf)) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) .leaf) 34854 (1, 2, some (0, 6)) (0, 1) (.node .leaf 34855 (1, 2, some (0, 7)) (0, 1) .leaf))) 34856 (1, 2, some (0, 8)) (0, 1) (.node (.node (.node (.node .leaf 34859 (1, 2, some (0, 11)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (1, 1) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34885 (1, 2, some (1, 5)) (0, 2) (.node (.node .leaf 34886 (1, 2, some (1, 6)) (0, 2) .leaf) 34887 (1, 2, some (1, 7)) (0, 2) (.node .leaf 34890 (1, 2, some (1, 10)) (0, 2) .leaf))))) 34913 (1, 2, some (2, 1)) (0, 2) (.node (.node (.node (.node (.node (.node .leaf 34914 (1, 2, some (2, 2)) (0, 2) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf) 34916 (1, 2, some (2, 4)) (1, 1) (.node .leaf 34917 (1, 2, some (2, 5)) (1, 1) .leaf)) 34918 (1, 2, some (2, 6)) (1, 1) (.node (.node (.node .leaf 34921 (1, 2, some (2, 9)) (0, 2) .leaf) 34944 (1, 2, some (3, 0)) (0, 1) .leaf) 34945 (1, 2, some (3, 1)) (0, 1) (.node .leaf 34946 (1, 2, some (3, 2)) (0, 1) .leaf))) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 34952 (1, 2, some (3, 8)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) (.node .leaf 65572 (2, 0, some (0, 4)) (1, 0) .leaf)))) 65573 (2, 0, some (0, 5)) (1, 0) (.node (.node (.node (.node (.node .leaf 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) .leaf) 65576 (2, 0, some (0, 8)) (1, 0) (.node .leaf 65578 (2, 0, some (0, 10)) (1, 0) .leaf)) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf))) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65608 (2, 0, some (1, 8)) (1, 0) .leaf) 65609 (2, 0, some (1, 9)) (1, 0) (.node .leaf 65610 (2, 0, some (1, 10)) (1, 0) .leaf)) 65632 (2, 0, some (2, 0)) (1, 0) (.node (.node .leaf 65635 (2, 0, some (2, 3)) (1, 0) .leaf) 65636 (2, 0, some (2, 4)) (1, 0) (.node .leaf 65637 (2, 0, some (2, 5)) (1, 0) .leaf)))))) 65638 (2, 0, some (2, 6)) (1, 0) (.node (.node (.node (.node (.node (.node (.node .leaf 65639 (2, 0, some (2, 7)) (1, 0) .leaf) 65640 (2, 0, some (2, 8)) (1, 0) .leaf) 65641 (2, 0, some (2, 9)) (1, 0) (.node .leaf 65642 (2, 0, some (2, 10)) (1, 0) .leaf)) 66600 (2, 1, some (0, 8)) (0, 1) (.node (.node (.node .leaf 66601 (2, 1, some (0, 9)) (0, 1) .leaf) 66602 (2, 1, some (0, 10)) (0, 1) .leaf) 66631 (2, 1, some (1, 7)) (1, 1) (.node .leaf 66632 (2, 1, some (1, 8)) (2, 0) .leaf))) 66633 (2, 1, some (1, 9)) (2, 0) (.node (.node (.node (.node .leaf 66662 (2, 1, some (2, 6)) (2, 0) .leaf) 66663 (2, 1, some (2, 7)) (1, 1) .leaf) 66664 (2, 1, some (2, 8)) (1, 1) (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf)) 66694 (2, 1, some (3, 6)) (0, 1) (.node (.node .leaf 66695 (2, 1, some (3, 7)) (0, 1) .leaf) 98339 (3, 0, some (0, 3)) (1, 0) (.node .leaf 98340 (3, 0, some (0, 4)) (1, 0) .leaf)))) 98341 (3, 0, some (0, 5)) (1, 0) (.node (.node (.node (.node (.node .leaf 98342 (3, 0, some (0, 6)) (1, 0) .leaf) 98343 (3, 0, some (0, 7)) (1, 0) .leaf) 98344 (3, 0, some (0, 8)) (1, 0) (.node .leaf 98370 (3, 0, some (1, 2)) (2, 0) .leaf)) 98371 (3, 0, some (1, 3)) (2, 0) (.node (.node (.node .leaf 98372 (3, 0, some (1, 4)) (2, 0) .leaf) 98373 (3, 0, some (1, 5)) (2, 0) .leaf) 98374 (3, 0, some (1, 6)) (2, 0) (.node .leaf 98375 (3, 0, some (1, 7)) (2, 0) .leaf))) 98402 (3, 0, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 98403 (3, 0, some (2, 3)) (2, 0) .leaf) 98404 (3, 0, some (2, 4)) (2, 0) .leaf) 98405 (3, 0, some (2, 5)) (2, 0) (.node .leaf 98406 (3, 0, some (2, 6)) (2, 0) .leaf)) 98434 (3, 0, some (3, 2)) (1, 0) (.node (.node .leaf 98435 (3, 0, some (3, 3)) (1, 0) .leaf) 98436 (3, 0, some (3, 4)) (1, 0) (.node .leaf 98437 (3, 0, some (3, 5)) (1, 0) .leaf))))) 100388 (3, 2, some (0, 4)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf) 100390 (3, 2, some (0, 6)) (0, 1) .leaf) 100391 (3, 2, some (0, 7)) (0, 1) (.node .leaf 100419 (3, 2, some (1, 3)) (2, 2) .leaf)) 100420 (3, 2, some (1, 4)) (2, 2) (.node (.node (.node .leaf 100421 (3, 2, some (1, 5)) (2, 2) .leaf) 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100518 (3, 2, some (4, 6)) (2, 2) (.node .leaf 100519 (3, 2, some (4, 7)) (2, 2) .leaf))) 100549 (3, 2, some (5, 5)) (0, 1) (.node (.node (.node (.node .leaf 100550 (3, 2, some (5, 6)) (0, 1) .leaf) 132129 (4, 1, some (0, 1)) (0, 1) .leaf) 132130 (4, 1, some (0, 2)) (0, 1) (.node .leaf 132131 (4, 1, some (0, 3)) (0, 1) .leaf)) 132161 (4, 1, some (1, 1)) (4, 0) (.node (.node .leaf 132162 (4, 1, some (1, 2)) (4, 0) .leaf) 132258 (4, 1, some (4, 2)) (4, 0) (.node .leaf 132259 (4, 1, some (4, 3)) (4, 0) .leaf)))) 132260 (4, 1, some (4, 4)) (4, 0) (.node (.node (.node (.node (.node .leaf 132263 (4, 1, some (4, 7)) (4, 0) .leaf) 132289 (4, 1, some (5, 1)) (0, 1) .leaf) 132290 (4, 1, some (5, 2)) (0, 1) (.node .leaf 132291 (4, 1, some (5, 3)) (0, 1) .leaf)) 132292 (4, 1, some (5, 4)) (0, 1) (.node (.node .leaf 132294 (4, 1, some (5, 6)) (0, 1) .leaf) 132295 (4, 1, some (5, 7)) (0, 1) (.node .leaf 197666 (6, 1, some (0, 2)) (0, 1) .leaf))) 197667 (6, 1, some (0, 3)) (0, 1) (.node (.node (.node (.node .leaf 197668 (6, 1, some (0, 4)) (0, 1) .leaf) 197669 (6, 1, some (0, 5)) (0, 1) .leaf) 197670 (6, 1, some (0, 6)) (0, 1) (.node .leaf 197888 (6, 1, some (7, 0)) (0, 1) .leaf)) 197889 (6, 1, some (7, 1)) (0, 1) (.node (.node .leaf 197890 (6, 1, some (7, 2)) (0, 1) .leaf) 197891 (6, 1, some (7, 3)) (0, 1) (.node .leaf 197892 (6, 1, some (7, 4)) (0, 1) .leaf)))))))

def P10_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (6, 10) .leaf)

def P10_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 198690 (6, 2, some (0, 2)) (0, 1) .leaf) 198691 (6, 2, some (0, 3)) (0, 1) (.node .leaf 198692 (6, 2, some (0, 4)) (0, 1) .leaf)) 198693 (6, 2, some (0, 5)) (0, 1) (.node (.node .leaf 198694 (6, 2, some (0, 6)) (0, 1) .leaf) 198721 (6, 2, some (1, 1)) (3, 0) (.node .leaf 198722 (6, 2, some (1, 2)) (3, 0) .leaf))) 198723 (6, 2, some (1, 3)) (2, 1) (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (3, 0) .leaf) 198725 (6, 2, some (1, 5)) (3, 0) (.node .leaf 198726 (6, 2, some (1, 6)) (3, 0) .leaf)) 198752 (6, 2, some (2, 0)) (4, 2) (.node (.node .leaf 198753 (6, 2, some (2, 1)) (4, 2) .leaf) 198754 (6, 2, some (2, 2)) (5, 1) .leaf))) 198755 (6, 2, some (2, 3)) (6, 0) (.node (.node (.node (.node .leaf 198756 (6, 2, some (2, 4)) (4, 2) .leaf) 198757 (6, 2, some (2, 5)) (4, 2) (.node .leaf 198758 (6, 2, some (2, 6)) (4, 2) .leaf)) 198784 (6, 2, some (3, 0)) (4, 1) (.node (.node .leaf 198785 (6, 2, some (3, 1)) (4, 1) .leaf) 198786 (6, 2, some (3, 2)) (5, 0) .leaf)) 198787 (6, 2, some (3, 3)) (4, 1) (.node (.node (.node .leaf 198788 (6, 2, some (3, 4)) (3, 2) .leaf) 198789 (6, 2, some (3, 5)) (4, 1) (.node .leaf 198790 (6, 2, some (3, 6)) (3, 2) .leaf)) 198816 (6, 2, some (4, 0)) (4, 1) (.node (.node .leaf 198817 (6, 2, some (4, 1)) (5, 0) .leaf) 198818 (6, 2, some (4, 2)) (4, 1) .leaf)))) 198819 (6, 2, some (4, 3)) (5, 0) (.node (.node (.node (.node (.node .leaf 198820 (6, 2, some (4, 4)) (4, 1) .leaf) 198821 (6, 2, some (4, 5)) (5, 0) (.node .leaf 198822 (6, 2, some (4, 6)) (4, 1) .leaf)) 198848 (6, 2, some (5, 0)) (5, 0) (.node (.node .leaf 198849 (6, 2, some (5, 1)) (5, 0) .leaf) 198850 (6, 2, some (5, 2)) (5, 0) (.node .leaf 198851 (6, 2, some (5, 3)) (5, 0) .leaf))) 198852 (6, 2, some (5, 4)) (5, 0) (.node (.node (.node .leaf 198853 (6, 2, some (5, 5)) (4, 1) .leaf) 198854 (6, 2, some (5, 6)) (5, 0) (.node .leaf 198880 (6, 2, some (6, 0)) (6, 0) .leaf)) 198881 (6, 2, some (6, 1)) (6, 0) (.node (.node .leaf 198882 (6, 2, some (6, 2)) (6, 0) .leaf) 198883 (6, 2, some (6, 3)) (6, 0) .leaf))) 198884 (6, 2, some (6, 4)) (4, 2) (.node (.node (.node (.node .leaf 198885 (6, 2, some (6, 5)) (6, 0) .leaf) 198886 (6, 2, some (6, 6)) (4, 2) (.node .leaf 198912 (6, 2, some (7, 0)) (2, 1) .leaf)) 198913 (6, 2, some (7, 1)) (2, 1) (.node (.node .leaf 198914 (6, 2, some (7, 2)) (2, 1) .leaf) 198915 (6, 2, some (7, 3)) (2, 1) .leaf)) 198916 (6, 2, some (7, 4)) (3, 0) (.node (.node (.node .leaf 198917 (6, 2, some (7, 5)) (2, 1) .leaf) 198944 (6, 2, some (8, 0)) (0, 1) (.node .leaf 198945 (6, 2, some (8, 1)) (0, 1) .leaf)) 198946 (6, 2, some (8, 2)) (0, 1) (.node (.node .leaf 198947 (6, 2, some (8, 3)) (0, 1) .leaf) 198948 (6, 2, some (8, 4)) (0, 1) .leaf)))))

def P10_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) .leaf) 2087 (0, 2, some (0, 7)) (0, 1) (.node (.node .leaf 2088 (0, 2, some (0, 8)) (0, 1) .leaf) 2089 (0, 2, some (0, 9)) (0, 1) .leaf)) 2091 (0, 2, some (0, 11)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2118 (0, 2, some (1, 6)) (0, 1) (.node .leaf 2119 (0, 2, some (1, 7)) (0, 1) .leaf))) 2120 (0, 2, some (1, 8)) (0, 1) (.node (.node (.node (.node .leaf 2122 (0, 2, some (1, 10)) (0, 1) .leaf) 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 2148 (0, 2, some (2, 4)) (0, 1) (.node .leaf 2149 (0, 2, some (2, 5)) (0, 1) .leaf)) 2150 (0, 2, some (2, 6)) (0, 1) (.node (.node (.node .leaf 2151 (0, 2, some (2, 7)) (0, 1) .leaf) 2153 (0, 2, some (2, 9)) (0, 1) .leaf) 33827 (1, 1, some (0, 3)) (0, 1) (.node .leaf 33828 (1, 1, some (0, 4)) (0, 1) .leaf)))) 33858 (1, 1, some (1, 2)) (0, 1) (.node (.node (.node (.node (.node .leaf 33859 (1, 1, some (1, 3)) (0, 1) .leaf) 33890 (1, 1, some (2, 2)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) (.node (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf) 34855 (1, 2, some (0, 7)) (0, 1) .leaf)) 34856 (1, 2, some (0, 8)) (0, 1) (.node (.node (.node .leaf 34857 (1, 2, some (0, 9)) (0, 1) .leaf) 34859 (1, 2, some (0, 11)) (0, 1) .leaf) 34884 (1, 2, some (1, 4)) (0, 2) (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf))) 34886 (1, 2, some (1, 6)) (0, 2) (.node (.node (.node (.node .leaf 34887 (1, 2, some (1, 7)) (0, 2) .leaf) 34888 (1, 2, some (1, 8)) (0, 2) .leaf) 34890 (1, 2, some (1, 10)) (0, 2) (.node .leaf 34915 (1, 2, some (2, 3)) (0, 2) .leaf)) 34916 (1, 2, some (2, 4)) (1, 1) (.node (.node (.node .leaf 34917 (1, 2, some (2, 5)) (1, 1) .leaf) 34918 (1, 2, some (2, 6)) (1, 1) .leaf) 34919 (1, 2, some (2, 7)) (1, 1) (.node .leaf 34921 (1, 2, some (2, 9)) (0, 2) .leaf))))) 34946 (1, 2, some (3, 2)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) (.node (.node .leaf 34950 (1, 2, some (3, 6)) (0, 1) .leaf) 34952 (1, 2, some (3, 8)) (0, 1) .leaf)) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) (.node .leaf 65572 (2, 0, some (0, 4)) (1, 0) .leaf))) 65573 (2, 0, some (0, 5)) (1, 0) (.node (.node (.node (.node .leaf 65574 (2, 0, some (0, 6)) (1, 0) .leaf) 65575 (2, 0, some (0, 7)) (1, 0) .leaf) 65576 (2, 0, some (0, 8)) (1, 0) (.node .leaf 65578 (2, 0, some (0, 10)) (1, 0) .leaf)) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf)))) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node (.node (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65608 (2, 0, some (1, 8)) (1, 0) .leaf) 65609 (2, 0, some (1, 9)) (1, 0) (.node .leaf 65610 (2, 0, some (1, 10)) (1, 0) .leaf)) 65632 (2, 0, some (2, 0)) (1, 0) (.node (.node (.node .leaf 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) (.node .leaf 65638 (2, 0, some (2, 6)) (1, 0) .leaf))) 65639 (2, 0, some (2, 7)) (1, 0) (.node (.node (.node (.node .leaf 65640 (2, 0, some (2, 8)) (1, 0) .leaf) 65641 (2, 0, some (2, 9)) (1, 0) .leaf) 65642 (2, 0, some (2, 10)) (1, 0) (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf)) 66595 (2, 1, some (0, 3)) (0, 1) (.node (.node (.node .leaf 66596 (2, 1, some (0, 4)) (0, 1) .leaf) 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) (.node .leaf 66599 (2, 1, some (0, 7)) (0, 1) .leaf)))))) 66600 (2, 1, some (0, 8)) (0, 1) (.node (.node (.node (.node (.node (.node (.node .leaf 66601 (2, 1, some (0, 9)) (0, 1) .leaf) 66602 (2, 1, some (0, 10)) (0, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (2, 0) .leaf)) 66628 (2, 1, some (1, 4)) (1, 1) (.node (.node (.node .leaf 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (1, 1) .leaf) 66631 (2, 1, some (1, 7)) (1, 1) (.node .leaf 66632 (2, 1, some (1, 8)) (1, 1) .leaf))) 66633 (2, 1, some (1, 9)) (2, 0) (.node (.node (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (1, 1) (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf)) 66660 (2, 1, some (2, 4)) (2, 0) (.node (.node (.node .leaf 66661 (2, 1, some (2, 5)) (2, 0) .leaf) 66662 (2, 1, some (2, 6)) (2, 0) .leaf) 66663 (2, 1, some (2, 7)) (2, 0) (.node .leaf 66664 (2, 1, some (2, 8)) (1, 1) .leaf)))) 66688 (2, 1, some (3, 0)) (0, 1) (.node (.node (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) (.node .leaf 66692 (2, 1, some (3, 4)) (0, 1) .leaf)) 66693 (2, 1, some (3, 5)) (0, 1) (.node (.node (.node .leaf 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 66695 (2, 1, some (3, 7)) (0, 1) .leaf) 98341 (3, 0, some (0, 5)) (1, 0) (.node .leaf 98342 (3, 0, some (0, 6)) (1, 0) .leaf))) 98343 (3, 0, some (0, 7)) (1, 0) (.node (.node (.node (.node .leaf 98344 (3, 0, some (0, 8)) (1, 0) .leaf) 98345 (3, 0, some (0, 9)) (1, 0) .leaf) 98372 (3, 0, some (1, 4)) (2, 0) (.node .leaf 98373 (3, 0, some (1, 5)) (2, 0) .leaf)) 98374 (3, 0, some (1, 6)) (2, 0) (.node (.node (.node .leaf 98375 (3, 0, some (1, 7)) (2, 0) .leaf) 98376 (3, 0, some (1, 8)) (2, 0) .leaf) 98404 (3, 0, some (2, 4)) (2, 0) (.node .leaf 98405 (3, 0, some (2, 5)) (2, 0) .leaf))))) 98406 (3, 0, some (2, 6)) (2, 0) (.node (.node (.node (.node (.node (.node .leaf 98407 (3, 0, some (2, 7)) (2, 0) .leaf) 98436 (3, 0, some (3, 4)) (1, 0) .leaf) 98438 (3, 0, some (3, 6)) (1, 0) (.node (.node .leaf 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100387 (3, 2, some (0, 3)) (0, 1) .leaf)) 100389 (3, 2, some (0, 5)) (0, 1) (.node (.node (.node .leaf 100390 (3, 2, some (0, 6)) (0, 1) .leaf) 100391 (3, 2, some (0, 7)) (0, 1) .leaf) 100417 (3, 2, some (1, 1)) (2, 2) (.node .leaf 100418 (3, 2, some (1, 2)) (2, 2) .leaf))) 100420 (3, 2, some (1, 4)) (2, 2) (.node (.node (.node (.node .leaf 100421 (3, 2, some (1, 5)) (2, 2) .leaf) 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100519 (3, 2, some (4, 7)) (2, 2) (.node .leaf 100550 (3, 2, some (5, 6)) (0, 1) .leaf)) 132131 (4, 1, some (0, 3)) (0, 1) (.node (.node (.node .leaf 132132 (4, 1, some (0, 4)) (0, 1) .leaf) 132163 (4, 1, some (1, 3)) (4, 0) .leaf) 132258 (4, 1, some (4, 2)) (4, 0) (.node .leaf 132259 (4, 1, some (4, 3)) (4, 0) .leaf)))) 132260 (4, 1, some (4, 4)) (4, 0) (.node (.node (.node (.node (.node .leaf 132261 (4, 1, some (4, 5)) (4, 0) .leaf) 132263 (4, 1, some (4, 7)) (4, 0) .leaf) 132289 (4, 1, some (5, 1)) (0, 1) (.node .leaf 132290 (4, 1, some (5, 2)) (0, 1) .leaf)) 132291 (4, 1, some (5, 3)) (0, 1) (.node (.node (.node .leaf 132292 (4, 1, some (5, 4)) (0, 1) .leaf) 132293 (4, 1, some (5, 5)) (0, 1) .leaf) 132294 (4, 1, some (5, 6)) (0, 1) (.node .leaf 132295 (4, 1, some (5, 7)) (0, 1) .leaf))) 197666 (6, 1, some (0, 2)) (0, 1) (.node (.node (.node (.node .leaf 197667 (6, 1, some (0, 3)) (0, 1) .leaf) 197668 (6, 1, some (0, 4)) (0, 1) .leaf) 197669 (6, 1, some (0, 5)) (0, 1) (.node .leaf 197670 (6, 1, some (0, 6)) (0, 1) .leaf)) 197888 (6, 1, some (7, 0)) (0, 1) (.node (.node (.node .leaf 197889 (6, 1, some (7, 1)) (0, 1) .leaf) 197890 (6, 1, some (7, 2)) (0, 1) .leaf) 197891 (6, 1, some (7, 3)) (0, 1) (.node .leaf 197892 (6, 1, some (7, 4)) (0, 1) .leaf)))))))

def P11_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (6, 10) .leaf)

def P11_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 198690 (6, 2, some (0, 2)) (0, 1) .leaf) 198691 (6, 2, some (0, 3)) (0, 1) (.node .leaf 198692 (6, 2, some (0, 4)) (0, 1) .leaf)) 198693 (6, 2, some (0, 5)) (0, 1) (.node (.node .leaf 198694 (6, 2, some (0, 6)) (0, 1) .leaf) 198721 (6, 2, some (1, 1)) (3, 0) (.node .leaf 198722 (6, 2, some (1, 2)) (2, 1) .leaf))) 198723 (6, 2, some (1, 3)) (3, 0) (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (3, 0) .leaf) 198725 (6, 2, some (1, 5)) (3, 0) (.node .leaf 198726 (6, 2, some (1, 6)) (3, 0) .leaf)) 198752 (6, 2, some (2, 0)) (6, 0) (.node (.node .leaf 198753 (6, 2, some (2, 1)) (4, 2) .leaf) 198754 (6, 2, some (2, 2)) (6, 0) .leaf))) 198755 (6, 2, some (2, 3)) (4, 2) (.node (.node (.node (.node .leaf 198756 (6, 2, some (2, 4)) (4, 2) .leaf) 198757 (6, 2, some (2, 5)) (4, 2) (.node .leaf 198758 (6, 2, some (2, 6)) (4, 2) .leaf)) 198784 (6, 2, some (3, 0)) (4, 1) (.node (.node .leaf 198785 (6, 2, some (3, 1)) (5, 0) .leaf) 198786 (6, 2, some (3, 2)) (3, 2) .leaf)) 198787 (6, 2, some (3, 3)) (4, 1) (.node (.node (.node .leaf 198788 (6, 2, some (3, 4)) (3, 2) .leaf) 198789 (6, 2, some (3, 5)) (4, 1) (.node .leaf 198790 (6, 2, some (3, 6)) (4, 1) .leaf)) 198816 (6, 2, some (4, 0)) (5, 0) (.node (.node .leaf 198817 (6, 2, some (4, 1)) (5, 0) .leaf) 198818 (6, 2, some (4, 2)) (4, 1) .leaf)))) 198819 (6, 2, some (4, 3)) (5, 0) (.node (.node (.node (.node (.node .leaf 198820 (6, 2, some (4, 4)) (4, 1) .leaf) 198821 (6, 2, some (4, 5)) (4, 1) (.node .leaf 198822 (6, 2, some (4, 6)) (4, 1) .leaf)) 198848 (6, 2, some (5, 0)) (5, 0) (.node (.node .leaf 198849 (6, 2, some (5, 1)) (5, 0) .leaf) 198850 (6, 2, some (5, 2)) (5, 0) (.node .leaf 198851 (6, 2, some (5, 3)) (5, 0) .leaf))) 198852 (6, 2, some (5, 4)) (4, 1) (.node (.node (.node .leaf 198853 (6, 2, some (5, 5)) (4, 1) .leaf) 198854 (6, 2, some (5, 6)) (4, 1) (.node .leaf 198880 (6, 2, some (6, 0)) (6, 0) .leaf)) 198881 (6, 2, some (6, 1)) (6, 0) (.node (.node .leaf 198882 (6, 2, some (6, 2)) (6, 0) .leaf) 198883 (6, 2, some (6, 3)) (6, 0) .leaf))) 198884 (6, 2, some (6, 4)) (4, 2) (.node (.node (.node (.node .leaf 198885 (6, 2, some (6, 5)) (4, 2) .leaf) 198886 (6, 2, some (6, 6)) (6, 0) (.node .leaf 198912 (6, 2, some (7, 0)) (2, 1) .leaf)) 198913 (6, 2, some (7, 1)) (2, 1) (.node (.node .leaf 198914 (6, 2, some (7, 2)) (2, 1) .leaf) 198915 (6, 2, some (7, 3)) (2, 1) .leaf)) 198916 (6, 2, some (7, 4)) (3, 0) (.node (.node (.node .leaf 198917 (6, 2, some (7, 5)) (3, 0) .leaf) 198944 (6, 2, some (8, 0)) (0, 1) (.node .leaf 198945 (6, 2, some (8, 1)) (0, 1) .leaf)) 198946 (6, 2, some (8, 2)) (0, 1) (.node (.node .leaf 198947 (6, 2, some (8, 3)) (0, 1) .leaf) 198948 (6, 2, some (8, 4)) (0, 1) .leaf)))))

def P11_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2086 (0, 2, some (0, 6)) (0, 1) (.node .leaf 2087 (0, 2, some (0, 7)) (0, 1) .leaf)) 2088 (0, 2, some (0, 8)) (0, 1) (.node (.node (.node .leaf 2089 (0, 2, some (0, 9)) (0, 1) .leaf) 2092 (0, 2, some (0, 12)) (0, 1) .leaf) 2113 (0, 2, some (1, 1)) (0, 1) (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf))) 2117 (0, 2, some (1, 5)) (0, 1) (.node (.node (.node (.node .leaf 2118 (0, 2, some (1, 6)) (0, 1) .leaf) 2119 (0, 2, some (1, 7)) (0, 1) .leaf) 2120 (0, 2, some (1, 8)) (0, 1) (.node .leaf 2123 (0, 2, some (1, 11)) (0, 1) .leaf)) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node (.node .leaf 2146 (0, 2, some (2, 2)) (0, 1) .leaf) 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) (.node .leaf 2150 (0, 2, some (2, 6)) (0, 1) .leaf)))) 2151 (0, 2, some (2, 7)) (0, 1) (.node (.node (.node (.node (.node .leaf 2154 (0, 2, some (2, 10)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) (.node .leaf 34854 (1, 2, some (0, 6)) (0, 1) .leaf)) 34855 (1, 2, some (0, 7)) (0, 1) (.node (.node (.node .leaf 34856 (1, 2, some (0, 8)) (0, 1) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) .leaf) 34884 (1, 2, some (1, 4)) (0, 2) (.node .leaf 34885 (1, 2, some (1, 5)) (0, 2) .leaf))) 34886 (1, 2, some (1, 6)) (0, 2) (.node (.node (.node (.node .leaf 34887 (1, 2, some (1, 7)) (0, 2) .leaf) 34914 (1, 2, some (2, 2)) (0, 2) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) (.node .leaf 34916 (1, 2, some (2, 4)) (1, 1) .leaf)) 34917 (1, 2, some (2, 5)) (1, 1) (.node (.node .leaf 34918 (1, 2, some (2, 6)) (1, 1) .leaf) 34945 (1, 2, some (3, 1)) (0, 1) (.node .leaf 34946 (1, 2, some (3, 2)) (0, 1) .leaf))))) 34947 (1, 2, some (3, 3)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 34948 (1, 2, some (3, 4)) (0, 1) .leaf) 34949 (1, 2, some (3, 5)) (0, 1) .leaf) 65569 (2, 0, some (0, 1)) (1, 0) (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65574 (2, 0, some (0, 6)) (1, 0) (.node .leaf 65575 (2, 0, some (0, 7)) (1, 0) .leaf))) 65576 (2, 0, some (0, 8)) (1, 0) (.node (.node (.node (.node .leaf 65577 (2, 0, some (0, 9)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf)) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf) 65606 (2, 0, some (1, 6)) (1, 0) (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf)))) 65608 (2, 0, some (1, 8)) (1, 0) (.node (.node (.node (.node (.node .leaf 65609 (2, 0, some (1, 9)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf)) 65637 (2, 0, some (2, 5)) (1, 0) (.node (.node (.node .leaf 65638 (2, 0, some (2, 6)) (1, 0) .leaf) 65639 (2, 0, some (2, 7)) (1, 0) .leaf) 65640 (2, 0, some (2, 8)) (1, 0) (.node .leaf 65641 (2, 0, some (2, 9)) (1, 0) .leaf))) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66598 (2, 1, some (0, 6)) (0, 1) (.node .leaf 66599 (2, 1, some (0, 7)) (0, 1) .leaf)) 66600 (2, 1, some (0, 8)) (0, 1) (.node (.node .leaf 66601 (2, 1, some (0, 9)) (0, 1) .leaf) 66602 (2, 1, some (0, 10)) (0, 1) (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf)))))) 66626 (2, 1, some (1, 2)) (2, 0) (.node (.node (.node (.node (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66629 (2, 1, some (1, 5)) (1, 1) .leaf) 66630 (2, 1, some (1, 6)) (1, 1) (.node .leaf 66631 (2, 1, some (1, 7)) (1, 1) .leaf)) 66632 (2, 1, some (1, 8)) (1, 1) (.node (.node (.node .leaf 66633 (2, 1, some (1, 9)) (2, 0) .leaf) 66634 (2, 1, some (1, 10)) (2, 0) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) (.node .leaf 66657 (2, 1, some (2, 1)) (1, 1) .leaf))) 66659 (2, 1, some (2, 3)) (2, 0) (.node (.node (.node (.node .leaf 66660 (2, 1, some (2, 4)) (2, 0) .leaf) 66661 (2, 1, some (2, 5)) (2, 0) .leaf) 66662 (2, 1, some (2, 6)) (2, 0) (.node .leaf 66663 (2, 1, some (2, 7)) (2, 0) .leaf)) 66664 (2, 1, some (2, 8)) (1, 1) (.node (.node (.node .leaf 66665 (2, 1, some (2, 9)) (1, 1) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) (.node .leaf 66691 (2, 1, some (3, 3)) (0, 1) .leaf)))) 66692 (2, 1, some (3, 4)) (0, 1) (.node (.node (.node (.node (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf) 66694 (2, 1, some (3, 6)) (0, 1) .leaf) 66695 (2, 1, some (3, 7)) (0, 1) (.node .leaf 66696 (2, 1, some (3, 8)) (0, 1) .leaf)) 98339 (3, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 98340 (3, 0, some (0, 4)) (1, 0) .leaf) 98341 (3, 0, some (0, 5)) (1, 0) .leaf) 98342 (3, 0, some (0, 6)) (1, 0) (.node .leaf 98343 (3, 0, some (0, 7)) (1, 0) .leaf))) 98370 (3, 0, some (1, 2)) (2, 0) (.node (.node (.node (.node .leaf 98371 (3, 0, some (1, 3)) (2, 0) .leaf) 98372 (3, 0, some (1, 4)) (2, 0) .leaf) 98373 (3, 0, some (1, 5)) (2, 0) (.node .leaf 98374 (3, 0, some (1, 6)) (2, 0) .leaf)) 98402 (3, 0, some (2, 2)) (2, 0) (.node (.node .leaf 98403 (3, 0, some (2, 3)) (2, 0) .leaf) 98404 (3, 0, some (2, 4)) (2, 0) (.node .leaf 98405 (3, 0, some (2, 5)) (2, 0) .leaf))))) 98434 (3, 0, some (3, 2)) (1, 0) (.node (.node (.node (.node (.node (.node .leaf 98436 (3, 0, some (3, 4)) (1, 0) .leaf) 100386 (3, 2, some (0, 2)) (0, 1) .leaf) 100388 (3, 2, some (0, 4)) (0, 1) (.node .leaf 100389 (3, 2, some (0, 5)) (0, 1) .leaf)) 100390 (3, 2, some (0, 6)) (0, 1) (.node (.node (.node .leaf 100391 (3, 2, some (0, 7)) (0, 1) .leaf) 100417 (3, 2, some (1, 1)) (2, 2) .leaf) 100419 (3, 2, some (1, 3)) (2, 2) (.node .leaf 100420 (3, 2, some (1, 4)) (2, 2) .leaf))) 100421 (3, 2, some (1, 5)) (2, 2) (.node (.node (.node (.node .leaf 100422 (3, 2, some (1, 6)) (2, 2) .leaf) 100519 (3, 2, some (4, 7)) (2, 2) .leaf) 100520 (3, 2, some (4, 8)) (2, 2) (.node .leaf 100550 (3, 2, some (5, 6)) (0, 1) .leaf)) 100551 (3, 2, some (5, 7)) (0, 1) (.node (.node .leaf 132130 (4, 1, some (0, 2)) (0, 1) .leaf) 132131 (4, 1, some (0, 3)) (0, 1) (.node .leaf 132162 (4, 1, some (1, 2)) (4, 0) .leaf)))) 132258 (4, 1, some (4, 2)) (4, 0) (.node (.node (.node (.node (.node .leaf 132259 (4, 1, some (4, 3)) (4, 0) .leaf) 132260 (4, 1, some (4, 4)) (4, 0) .leaf) 132261 (4, 1, some (4, 5)) (4, 0) (.node .leaf 132289 (4, 1, some (5, 1)) (0, 1) .leaf)) 132290 (4, 1, some (5, 2)) (0, 1) (.node (.node (.node .leaf 132291 (4, 1, some (5, 3)) (0, 1) .leaf) 132292 (4, 1, some (5, 4)) (0, 1) .leaf) 132293 (4, 1, some (5, 5)) (0, 1) (.node .leaf 197666 (6, 1, some (0, 2)) (0, 1) .leaf))) 197667 (6, 1, some (0, 3)) (0, 1) (.node (.node (.node (.node .leaf 197668 (6, 1, some (0, 4)) (0, 1) .leaf) 197669 (6, 1, some (0, 5)) (0, 1) .leaf) 197670 (6, 1, some (0, 6)) (0, 1) (.node .leaf 197888 (6, 1, some (7, 0)) (0, 1) .leaf)) 197889 (6, 1, some (7, 1)) (0, 1) (.node (.node .leaf 197890 (6, 1, some (7, 2)) (0, 1) .leaf) 197891 (6, 1, some (7, 3)) (0, 1) (.node .leaf 197892 (6, 1, some (7, 4)) (0, 1) .leaf)))))))

def P12_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (5, 11) .leaf)

def P12_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 230433 (7, 1, some (0, 1)) (0, 1) .leaf) 230434 (7, 1, some (0, 2)) (0, 1) (.node .leaf 230435 (7, 1, some (0, 3)) (0, 1) .leaf)) 230436 (7, 1, some (0, 4)) (0, 1) (.node (.node .leaf 230437 (7, 1, some (0, 5)) (0, 1) .leaf) 230464 (7, 1, some (1, 0)) (3, 0) .leaf)) 230465 (7, 1, some (1, 1)) (3, 0) (.node (.node (.node .leaf 230466 (7, 1, some (1, 2)) (3, 0) .leaf) 230467 (7, 1, some (1, 3)) (3, 0) (.node .leaf 230468 (7, 1, some (1, 4)) (3, 0) .leaf)) 230469 (7, 1, some (1, 5)) (3, 0) (.node (.node .leaf 230496 (7, 1, some (2, 0)) (5, 1) .leaf) 230497 (7, 1, some (2, 1)) (6, 0) .leaf))) 230498 (7, 1, some (2, 2)) (5, 1) (.node (.node (.node (.node .leaf 230499 (7, 1, some (2, 3)) (5, 1) .leaf) 230500 (7, 1, some (2, 4)) (6, 0) (.node .leaf 230501 (7, 1, some (2, 5)) (5, 1) .leaf)) 230528 (7, 1, some (3, 0)) (5, 0) (.node (.node .leaf 230529 (7, 1, some (3, 1)) (4, 1) .leaf) 230530 (7, 1, some (3, 2)) (4, 1) .leaf)) 230531 (7, 1, some (3, 3)) (5, 0) (.node (.node (.node .leaf 230532 (7, 1, some (3, 4)) (4, 1) .leaf) 230533 (7, 1, some (3, 5)) (5, 0) .leaf) 230560 (7, 1, some (4, 0)) (5, 0) (.node (.node .leaf 230561 (7, 1, some (4, 1)) (5, 0) .leaf) 230562 (7, 1, some (4, 2)) (5, 0) .leaf)))) 230563 (7, 1, some (4, 3)) (5, 0) (.node (.node (.node (.node (.node .leaf 230564 (7, 1, some (4, 4)) (5, 0) .leaf) 230565 (7, 1, some (4, 5)) (5, 0) (.node .leaf 230592 (7, 1, some (5, 0)) (5, 0) .leaf)) 230593 (7, 1, some (5, 1)) (4, 1) (.node (.node .leaf 230594 (7, 1, some (5, 2)) (5, 0) .leaf) 230595 (7, 1, some (5, 3)) (4, 1) .leaf)) 230596 (7, 1, some (5, 4)) (5, 0) (.node (.node (.node .leaf 230597 (7, 1, some (5, 5)) (5, 0) .leaf) 230624 (7, 1, some (6, 0)) (5, 1) .leaf) 230625 (7, 1, some (6, 1)) (6, 0) (.node (.node .leaf 230626 (7, 1, some (6, 2)) (5, 1) .leaf) 230627 (7, 1, some (6, 3)) (6, 0) .leaf))) 230628 (7, 1, some (6, 4)) (6, 0) (.node (.node (.node (.node .leaf 230629 (7, 1, some (6, 5)) (6, 0) .leaf) 230656 (7, 1, some (7, 0)) (3, 0) (.node .leaf 230657 (7, 1, some (7, 1)) (3, 0) .leaf)) 230658 (7, 1, some (7, 2)) (3, 0) (.node (.node .leaf 230659 (7, 1, some (7, 3)) (3, 0) .leaf) 230660 (7, 1, some (7, 4)) (3, 0) .leaf)) 230661 (7, 1, some (7, 5)) (3, 0) (.node (.node (.node .leaf 230688 (7, 1, some (8, 0)) (0, 1) .leaf) 230689 (7, 1, some (8, 1)) (0, 1) .leaf) 230690 (7, 1, some (8, 2)) (0, 1) (.node (.node .leaf 230691 (7, 1, some (8, 3)) (0, 1) .leaf) 230692 (7, 1, some (8, 4)) (0, 1) .leaf)))))

def P12_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 33827 (1, 1, some (0, 3)) (0, 1) .leaf) 33830 (1, 1, some (0, 6)) (0, 1) (.node .leaf 33831 (1, 1, some (0, 7)) (0, 1) .leaf)) 33833 (1, 1, some (0, 9)) (0, 1) (.node (.node .leaf 33834 (1, 1, some (0, 10)) (0, 1) .leaf) 33835 (1, 1, some (0, 11)) (0, 1) (.node .leaf 33858 (1, 1, some (1, 2)) (0, 1) .leaf))) 33861 (1, 1, some (1, 5)) (0, 1) (.node (.node (.node .leaf 33862 (1, 1, some (1, 6)) (0, 1) .leaf) 33864 (1, 1, some (1, 8)) (0, 1) (.node .leaf 33865 (1, 1, some (1, 9)) (0, 1) .leaf)) 33866 (1, 1, some (1, 10)) (0, 1) (.node (.node .leaf 33889 (1, 1, some (2, 1)) (0, 1) .leaf) 33892 (1, 1, some (2, 4)) (0, 1) (.node .leaf 33893 (1, 1, some (2, 5)) (0, 1) .leaf)))) 33895 (1, 1, some (2, 7)) (0, 1) (.node (.node (.node (.node .leaf 33896 (1, 1, some (2, 8)) (0, 1) .leaf) 33897 (1, 1, some (2, 9)) (0, 1) (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf)) 65570 (2, 0, some (0, 2)) (1, 0) (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf))) 65574 (2, 0, some (0, 6)) (1, 0) (.node (.node (.node .leaf 65575 (2, 0, some (0, 7)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf)) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65604 (2, 0, some (1, 4)) (1, 0) (.node .leaf 65605 (2, 0, some (1, 5)) (1, 0) .leaf))))) 65606 (2, 0, some (1, 6)) (1, 0) (.node (.node (.node (.node (.node .leaf 65607 (2, 0, some (1, 7)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node .leaf 65636 (2, 0, some (2, 4)) (1, 0) .leaf) 65637 (2, 0, some (2, 5)) (1, 0) (.node .leaf 65638 (2, 0, some (2, 6)) (1, 0) .leaf))) 66595 (2, 1, some (0, 3)) (0, 1) (.node (.node (.node .leaf 66596 (2, 1, some (0, 4)) (0, 1) .leaf) 66597 (2, 1, some (0, 5)) (0, 1) (.node .leaf 66598 (2, 1, some (0, 6)) (0, 1) .leaf)) 66599 (2, 1, some (0, 7)) (0, 1) (.node (.node .leaf 66600 (2, 1, some (0, 8)) (0, 1) .leaf) 66601 (2, 1, some (0, 9)) (0, 1) (.node .leaf 66602 (2, 1, some (0, 10)) (0, 1) .leaf)))) 66626 (2, 1, some (1, 2)) (2, 0) (.node (.node (.node (.node .leaf 66627 (2, 1, some (1, 3)) (1, 1) .leaf) 66628 (2, 1, some (1, 4)) (1, 1) (.node .leaf 66629 (2, 1, some (1, 5)) (2, 0) .leaf)) 66630 (2, 1, some (1, 6)) (1, 1) (.node (.node .leaf 66631 (2, 1, some (1, 7)) (2, 0) .leaf) 66632 (2, 1, some (1, 8)) (1, 1) (.node .leaf 66633 (2, 1, some (1, 9)) (1, 1) .leaf))) 66657 (2, 1, some (2, 1)) (1, 1) (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66660 (2, 1, some (2, 4)) (1, 1) .leaf)) 66661 (2, 1, some (2, 5)) (2, 0) (.node (.node .leaf 66662 (2, 1, some (2, 6)) (1, 1) .leaf) 66663 (2, 1, some (2, 7)) (2, 0) (.node .leaf 66664 (2, 1, some (2, 8)) (2, 0) .leaf)))))) 66688 (2, 1, some (3, 0)) (0, 1) (.node (.node (.node (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) (.node .leaf 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 66692 (2, 1, some (3, 4)) (0, 1) (.node (.node .leaf 66693 (2, 1, some (3, 5)) (0, 1) .leaf) 66694 (2, 1, some (3, 6)) (0, 1) (.node .leaf 66695 (2, 1, some (3, 7)) (0, 1) .leaf))) 98339 (3, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 98340 (3, 0, some (0, 4)) (1, 0) .leaf) 98341 (3, 0, some (0, 5)) (1, 0) (.node .leaf 98342 (3, 0, some (0, 6)) (1, 0) .leaf)) 98343 (3, 0, some (0, 7)) (1, 0) (.node (.node .leaf 98370 (3, 0, some (1, 2)) (2, 0) .leaf) 98371 (3, 0, some (1, 3)) (2, 0) (.node .leaf 98372 (3, 0, some (1, 4)) (2, 0) .leaf)))) 98373 (3, 0, some (1, 5)) (2, 0) (.node (.node (.node (.node .leaf 98374 (3, 0, some (1, 6)) (2, 0) .leaf) 98375 (3, 0, some (1, 7)) (2, 0) (.node .leaf 98401 (3, 0, some (2, 1)) (2, 0) .leaf)) 98402 (3, 0, some (2, 2)) (2, 0) (.node (.node .leaf 98403 (3, 0, some (2, 3)) (2, 0) .leaf) 98404 (3, 0, some (2, 4)) (2, 0) (.node .leaf 98405 (3, 0, some (2, 5)) (2, 0) .leaf))) 98406 (3, 0, some (2, 6)) (2, 0) (.node (.node (.node .leaf 98433 (3, 0, some (3, 1)) (1, 0) .leaf) 98434 (3, 0, some (3, 2)) (1, 0) (.node .leaf 98435 (3, 0, some (3, 3)) (1, 0) .leaf)) 98436 (3, 0, some (3, 4)) (1, 0) (.node (.node .leaf 98437 (3, 0, some (3, 5)) (1, 0) .leaf) 132129 (4, 1, some (0, 1)) (0, 1) (.node .leaf 132130 (4, 1, some (0, 2)) (0, 1) .leaf))))) 132131 (4, 1, some (0, 3)) (0, 1) (.node (.node (.node (.node (.node .leaf 132132 (4, 1, some (0, 4)) (0, 1) .leaf) 132133 (4, 1, some (0, 5)) (0, 1) (.node .leaf 132134 (4, 1, some (0, 6)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (3, 1) (.node (.node .leaf 132161 (4, 1, some (1, 1)) (3, 1) .leaf) 132162 (4, 1, some (1, 2)) (4, 0) (.node .leaf 132163 (4, 1, some (1, 3)) (3, 1) .leaf))) 132164 (4, 1, some (1, 4)) (3, 1) (.node (.node (.node .leaf 132165 (4, 1, some (1, 5)) (4, 0) .leaf) 132259 (4, 1, some (4, 3)) (4, 0) (.node .leaf 132260 (4, 1, some (4, 4)) (3, 1) .leaf)) 132261 (4, 1, some (4, 5)) (4, 0) (.node (.node .leaf 132262 (4, 1, some (4, 6)) (4, 0) .leaf) 132263 (4, 1, some (4, 7)) (4, 0) (.node .leaf 132264 (4, 1, some (4, 8)) (4, 0) .leaf)))) 132290 (4, 1, some (5, 2)) (0, 1) (.node (.node (.node (.node .leaf 132291 (4, 1, some (5, 3)) (0, 1) .leaf) 132292 (4, 1, some (5, 4)) (0, 1) (.node .leaf 132293 (4, 1, some (5, 5)) (0, 1) .leaf)) 132294 (4, 1, some (5, 6)) (0, 1) (.node (.node .leaf 132295 (4, 1, some (5, 7)) (0, 1) .leaf) 229409 (7, 0, some (0, 1)) (1, 0) (.node .leaf 229410 (7, 0, some (0, 2)) (1, 0) .leaf))) 229411 (7, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 229412 (7, 0, some (0, 4)) (1, 0) .leaf) 229413 (7, 0, some (0, 5)) (1, 0) (.node .leaf 229632 (7, 0, some (7, 0)) (1, 0) .leaf)) 229633 (7, 0, some (7, 1)) (1, 0) (.node (.node .leaf 229634 (7, 0, some (7, 2)) (1, 0) .leaf) 229635 (7, 0, some (7, 3)) (1, 0) (.node .leaf 229636 (7, 0, some (7, 4)) (1, 0) .leaf)))))))

/-- Table `i`, round `t`. -/
def PT : ℕ → ℕ → KTree (ℕ × ℕ) := fun i t =>
  if i = 0 then (if t = 0 then P0_0 else if t = 1 then P0_1 else if t = 2 then P0_2 else .leaf) else if i = 1 then (if t = 0 then P1_0 else if t = 1 then P1_1 else if t = 2 then P1_2 else .leaf) else if i = 2 then (if t = 0 then P2_0 else if t = 1 then P2_1 else if t = 2 then P2_2 else .leaf) else if i = 3 then (if t = 0 then P3_0 else if t = 1 then P3_1 else if t = 2 then P3_2 else .leaf) else if i = 4 then (if t = 0 then P4_0 else if t = 1 then P4_1 else if t = 2 then P4_2 else .leaf) else if i = 5 then (if t = 0 then P5_0 else if t = 1 then P5_1 else if t = 2 then P5_2 else .leaf) else if i = 6 then (if t = 0 then P6_0 else if t = 1 then P6_1 else if t = 2 then P6_2 else .leaf) else if i = 7 then (if t = 0 then P7_0 else if t = 1 then P7_1 else if t = 2 then P7_2 else .leaf) else if i = 8 then (if t = 0 then P8_0 else if t = 1 then P8_1 else if t = 2 then P8_2 else .leaf) else if i = 9 then (if t = 0 then P9_0 else if t = 1 then P9_1 else if t = 2 then P9_2 else .leaf) else if i = 10 then (if t = 0 then P10_0 else if t = 1 then P10_1 else if t = 2 then P10_2 else .leaf) else if i = 11 then (if t = 0 then P11_0 else if t = 1 then P11_1 else if t = 2 then P11_2 else .leaf) else if i = 12 then (if t = 0 then P12_0 else if t = 1 then P12_1 else if t = 2 then P12_2 else .leaf) else .leaf


end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q00.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Q00 (namespace A36W.TGCert3.R12_12_12_l1_r4): polQ value items, 7 theorems, 48659 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq0_ok : ∀ p ∈ ([(0, 0), (0, 1)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq1_ok : ∀ p ∈ ([(0, 2), (0, 3)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq2_ok : ∀ p ∈ ([(0, 4), (0, 5)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq3_ok : ∀ p ∈ ([(0, 6), (0, 7)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq4_ok : ∀ p ∈ ([(0, 8), (0, 9)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq5_ok : ∀ p ∈ ([(0, 10), (0, 11)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq6_ok : ∀ p ∈ ([(0, 12)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q01.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Q01 (namespace A36W.TGCert3.R12_12_12_l1_r4): polQ value items, 8 theorems, 48624 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq7_ok : ∀ p ∈ ([(1, 0)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq8_ok : ∀ p ∈ ([(1, 1)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq9_ok : ∀ p ∈ ([(1, 2)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq10_ok : ∀ p ∈ ([(1, 3)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq11_ok : ∀ p ∈ ([(1, 4)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq12_ok : ∀ p ∈ ([(1, 5)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq13_ok : ∀ p ∈ ([(1, 6)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq14_ok : ∀ p ∈ ([(1, 7)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q02.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Q02 (namespace A36W.TGCert3.R12_12_12_l1_r4): polQ value items, 8 theorems, 48003 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq15_ok : ∀ p ∈ ([(1, 8)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq16_ok : ∀ p ∈ ([(1, 9)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq17_ok : ∀ p ∈ ([(1, 10)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq18_ok : ∀ p ∈ ([(1, 11)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq19_ok : ∀ p ∈ ([(1, 12)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq20_ok : ∀ p ∈ ([(2, 0)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq21_ok : ∀ p ∈ ([(2, 1)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq22_ok : ∀ p ∈ ([(2, 2)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q03.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Q03 (namespace A36W.TGCert3.R12_12_12_l1_r4): polQ value items, 8 theorems, 46968 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq23_ok : ∀ p ∈ ([(2, 3)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq24_ok : ∀ p ∈ ([(2, 4)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq25_ok : ∀ p ∈ ([(2, 5)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq26_ok : ∀ p ∈ ([(2, 6)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq27_ok : ∀ p ∈ ([(2, 7)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq28_ok : ∀ p ∈ ([(2, 8)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq29_ok : ∀ p ∈ ([(2, 9)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq30_ok : ∀ p ∈ ([(2, 10)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q04.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Q04 (namespace A36W.TGCert3.R12_12_12_l1_r4): polQ value items, 7 theorems, 45727 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq31_ok : ∀ p ∈ ([(2, 11)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq32_ok : ∀ p ∈ ([(2, 12)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq33_ok : ∀ p ∈ ([(3, 0), (3, 1), (3, 2), (3, 3)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq34_ok : ∀ p ∈ ([(3, 4), (3, 5), (3, 6), (3, 7)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq35_ok : ∀ p ∈ ([(3, 8), (3, 9), (3, 10), (3, 11)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq36_ok : ∀ p ∈ ([(3, 12)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq37_ok : ∀ p ∈ ([(4, 0)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q05.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Q05 (namespace A36W.TGCert3.R12_12_12_l1_r4): polQ value items, 8 theorems, 46616 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq38_ok : ∀ p ∈ ([(4, 1)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq39_ok : ∀ p ∈ ([(4, 2)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq40_ok : ∀ p ∈ ([(4, 3)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq41_ok : ∀ p ∈ ([(4, 4)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq42_ok : ∀ p ∈ ([(4, 5)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq43_ok : ∀ p ∈ ([(4, 6)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq44_ok : ∀ p ∈ ([(4, 7)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq45_ok : ∀ p ∈ ([(4, 8)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q06.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Q06 (namespace A36W.TGCert3.R12_12_12_l1_r4): polQ value items, 7 theorems, 48982 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq46_ok : ∀ p ∈ ([(4, 9)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq47_ok : ∀ p ∈ ([(4, 10)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq48_ok : ∀ p ∈ ([(4, 11)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq49_ok : ∀ p ∈ ([(4, 12)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq50_ok : ∀ p ∈ ([(5, 0), (5, 1)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq51_ok : ∀ p ∈ ([(5, 2), (5, 3)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq52_ok : ∀ p ∈ ([(5, 4), (5, 5)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q07.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Q07 (namespace A36W.TGCert3.R12_12_12_l1_r4): polQ value items, 6 theorems, 48041 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq53_ok : ∀ p ∈ ([(5, 6), (5, 7)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq54_ok : ∀ p ∈ ([(5, 8), (5, 9)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq55_ok : ∀ p ∈ ([(5, 10), (5, 11)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq56_ok : ∀ p ∈ ([(5, 12)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq57_ok : ∀ p ∈ ([(6, 0), (6, 1)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq58_ok : ∀ p ∈ ([(6, 2), (6, 3)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q08.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Q08 (namespace A36W.TGCert3.R12_12_12_l1_r4): polQ value items, 6 theorems, 49490 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq59_ok : ∀ p ∈ ([(6, 4), (6, 5)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq60_ok : ∀ p ∈ ([(6, 6), (6, 7)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq61_ok : ∀ p ∈ ([(6, 8), (6, 9)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq62_ok : ∀ p ∈ ([(6, 10), (6, 11)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq63_ok : ∀ p ∈ ([(6, 12)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq64_ok : ∀ p ∈ ([(7, 0), (7, 1)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q09.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Q09 (namespace A36W.TGCert3.R12_12_12_l1_r4): polQ value items, 6 theorems, 48356 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq65_ok : ∀ p ∈ ([(7, 2), (7, 3)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq66_ok : ∀ p ∈ ([(7, 4), (7, 5)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq67_ok : ∀ p ∈ ([(7, 6), (7, 7)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq68_ok : ∀ p ∈ ([(7, 8), (7, 9)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq69_ok : ∀ p ∈ ([(7, 10), (7, 11)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq70_ok : ∀ p ∈ ([(7, 12)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q10.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Q10 (namespace A36W.TGCert3.R12_12_12_l1_r4): polQ value items, 8 theorems, 46008 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq71_ok : ∀ p ∈ ([(8, 0)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq72_ok : ∀ p ∈ ([(8, 1)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq73_ok : ∀ p ∈ ([(8, 2)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq74_ok : ∀ p ∈ ([(8, 3)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq75_ok : ∀ p ∈ ([(8, 4)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq76_ok : ∀ p ∈ ([(8, 5)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq77_ok : ∀ p ∈ ([(8, 6)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq78_ok : ∀ p ∈ ([(8, 7)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q11.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Q11 (namespace A36W.TGCert3.R12_12_12_l1_r4): polQ value items, 7 theorems, 46131 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq79_ok : ∀ p ∈ ([(8, 8)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq80_ok : ∀ p ∈ ([(8, 9)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq81_ok : ∀ p ∈ ([(8, 10)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq82_ok : ∀ p ∈ ([(8, 11)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq83_ok : ∀ p ∈ ([(8, 12)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq84_ok : ∀ p ∈ ([(9, 0), (9, 1)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq85_ok : ∀ p ∈ ([(9, 2), (9, 3)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q12.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Q12 (namespace A36W.TGCert3.R12_12_12_l1_r4): polQ value items, 6 theorems, 47898 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq86_ok : ∀ p ∈ ([(9, 4), (9, 5)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq87_ok : ∀ p ∈ ([(9, 6), (9, 7)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq88_ok : ∀ p ∈ ([(9, 8), (9, 9)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq89_ok : ∀ p ∈ ([(9, 10), (9, 11)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq90_ok : ∀ p ∈ ([(9, 12)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq91_ok : ∀ p ∈ ([(10, 0), (10, 1)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q13.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Q13 (namespace A36W.TGCert3.R12_12_12_l1_r4): polQ value items, 6 theorems, 48411 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq92_ok : ∀ p ∈ ([(10, 2), (10, 3)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq93_ok : ∀ p ∈ ([(10, 4), (10, 5)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq94_ok : ∀ p ∈ ([(10, 6), (10, 7)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq95_ok : ∀ p ∈ ([(10, 8), (10, 9)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq96_ok : ∀ p ∈ ([(10, 10), (10, 11)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq97_ok : ∀ p ∈ ([(10, 12)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q14.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Q14 (namespace A36W.TGCert3.R12_12_12_l1_r4): polQ value items, 5 theorems, 44400 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq98_ok : ∀ p ∈ ([(11, 0), (11, 1)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq99_ok : ∀ p ∈ ([(11, 2), (11, 3)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq100_ok : ∀ p ∈ ([(11, 4), (11, 5)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq101_ok : ∀ p ∈ ([(11, 6), (11, 7)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq102_ok : ∀ p ∈ ([(11, 8), (11, 9)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q15.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Q15 (namespace A36W.TGCert3.R12_12_12_l1_r4): polQ value items, 5 theorems, 42480 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq103_ok : ∀ p ∈ ([(11, 10), (11, 11)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq104_ok : ∀ p ∈ ([(11, 12)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq105_ok : ∀ p ∈ ([(12, 0), (12, 1), (12, 2)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq106_ok : ∀ p ∈ ([(12, 3), (12, 4), (12, 5)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq107_ok : ∀ p ∈ ([(12, 6), (12, 7), (12, 8)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4Q16.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4Q16 (namespace A36W.TGCert3.R12_12_12_l1_r4): polQ value items, 2 theorems, 12960 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4Pol
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq108_ok : ∀ p ∈ ([(12, 9), (12, 10), (12, 11)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel
theorem pq109_ok : ∀ p ∈ ([(12, 12)] : List (ℕ × ℕ)), PolOK 24 4 12 12 12 (1 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4T.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4T (namespace A36W.TGCert3.R12_12_12_l1_r4): the level tables.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R12_12_12_l1_r4V1
import A36W.TGCert3R12_12_12_l1_r4V2
import A36W.TGCert3R12_12_12_l1_r4V3
import A36W.TGCert3R12_12_12_l1_r4V4
import A36W.TGCert3R12_12_12_l1_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R12_12_12_l1_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else if t = 3 then V3 else if t = 4 then V4 else .leaf

end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4V1.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4V1 (namespace A36W.TGCert3.R12_12_12_l1_r4): the level-1 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R12_12_12_l1_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V1llll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34 (0, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35 (0, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)) 36 (0, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37 (0, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38 (0, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39 (0, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 40 (0, 0, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 41 (0, 0, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42 (0, 0, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 43 (0, 0, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44 (0, 0, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 1058 (0, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1059 (0, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 1060 (0, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1061 (0, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1062 (0, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1063 (0, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1064 (0, 1, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1065 (0, 1, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 1066 (0, 1, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1067 (0, 1, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1068 (0, 1, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1088 (0, 1, some (1, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1089 (0, 1, some (1, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 1090 (0, 1, some (1, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 1092 (0, 1, some (1, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 1093 (0, 1, some (1, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1094 (0, 1, some (1, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1095 (0, 1, some (1, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 1096 (0, 1, some (1, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1097 (0, 1, some (1, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 1098 (0, 1, some (1, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 1099 (0, 1, some (1, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2083 (0, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 2084 (0, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 2085 (0, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2086 (0, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2087 (0, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 2088 (0, 2, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2089 (0, 2, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2090 (0, 2, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 2091 (0, 2, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2092 (0, 2, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (743200613058066940406428187006781171669 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (594560491128797893327521001301990852567 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (23782419644057874686575072075302459703 / 40000000000000000000000000000000000000 : ℚ) .leaf))) 2116 (0, 2, some (1, 4)) (5945604911062657565190472399541715034441 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2117 (0, 2, some (1, 5)) (5945604911011430537083223934874917500369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2118 (0, 2, some (1, 6)) (594560491102890822040057650364314607311 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 2119 (0, 2, some (1, 7)) (1486401227752738726244618258489582907163 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2120 (0, 2, some (1, 8)) (5945604911002748499386359474182534456719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2121 (0, 2, some (1, 9)) (5945604911021526582955519920304944687873 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2122 (0, 2, some (1, 10)) (1486401227748791914577012208547837785979 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2123 (0, 2, some (1, 11)) (5945604913418762430664648332242309472707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2144 (0, 2, some (2, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2145 (0, 2, some (2, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 2146 (0, 2, some (2, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 2147 (0, 2, some (2, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2149 (0, 2, some (2, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2150 (0, 2, some (2, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2151 (0, 2, some (2, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 2152 (0, 2, some (2, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2153 (0, 2, some (2, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2154 (0, 2, some (2, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3072 (0, 3, none) (0 : ℚ) .leaf) 3107 (0, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 3108 (0, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 3109 (0, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3110 (0, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3111 (0, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3112 (0, 3, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3113 (0, 3, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3114 (0, 3, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 3115 (0, 3, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3116 (0, 3, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3138 (0, 3, some (1, 2)) (5284982143367092385133520011573252022817 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (5284982143123972152572238238956102156223 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3140 (0, 3, some (1, 4)) (2642491071583403362306876622018540015307 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))) 3141 (0, 3, some (1, 5)) (5284982143121271588518421275444371111439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 3142 (0, 3, some (1, 6)) (5284982143136807307022734669905018731653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3143 (0, 3, some (1, 7)) (2642491071560424402212654681759258501623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3144 (0, 3, some (1, 8)) (2642491071556777110838381988525570869653 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3145 (0, 3, some (1, 9)) (5284982143130245851516017706937728611443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3146 (0, 3, some (1, 10)) (5284982143106815696273821185947867683481 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3147 (0, 3, some (1, 11)) (1056996429052224432118159703509743906259 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3169 (0, 3, some (2, 1)) (5284982137301809354001267107603777220757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (5284982143367092385133520011573252022817 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3171 (0, 3, some (2, 3)) (5284982143123972152572238238956102156223 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3172 (0, 3, some (2, 4)) (2642491071583403362306876622018540015307 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 3173 (0, 3, some (2, 5)) (5284982143121271588518421275444371111439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3174 (0, 3, some (2, 6)) (5284982143136807307022734669905018731653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3175 (0, 3, some (2, 7)) (2642491071560424402212654681759258501623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3176 (0, 3, some (2, 8)) (2642491071556777110838381988525570869653 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3177 (0, 3, some (2, 9)) (5284982143130245851516017706937728611443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3178 (0, 3, some (2, 10)) (5284982143106815696273821185947867683481 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3200 (0, 3, some (3, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3203 (0, 3, some (3, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 3204 (0, 3, some (3, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 3205 (0, 3, some (3, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3206 (0, 3, some (3, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3207 (0, 3, some (3, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3208 (0, 3, some (3, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3209 (0, 3, some (3, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) .leaf)) 4132 (0, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4133 (0, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4134 (0, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4135 (0, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 4136 (0, 4, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 4137 (0, 4, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4138 (0, 4, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4139 (0, 4, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4140 (0, 4, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4163 (0, 4, some (1, 3)) (2508302071834228970849714632942056296801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4164 (0, 4, some (1, 4)) (501660414370911732062946108711332206031 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 4165 (0, 4, some (1, 5)) (627075517958236814457996274381338955117 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4166 (0, 4, some (1, 6)) (2508302071840320655481493212474452249593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4167 (0, 4, some (1, 7)) (200664165746619728043023464896093692467 / 400000000000000000000000000000000000000 : ℚ) .leaf) 4168 (0, 4, some (1, 8)) (5016604143658569046357240806341513447857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4169 (0, 4, some (1, 9)) (5016604143674413054368719932757297080393 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 4170 (0, 4, some (1, 10)) (15676887948913039724054425637027976649 / 31250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 4171 (0, 4, some (1, 11)) (5016604145697080800873297030329448617597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4194 (0, 4, some (2, 2)) (1114800920866496049989101877441232848563 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4195 (0, 4, some (2, 3)) (4459203683260851503732826014119211194313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4196 (0, 4, some (2, 4)) (4459203683296993173892854299656286275831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4197 (0, 4, some (2, 5)) (4459203683258572902812417951156188125277 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4198 (0, 4, some (2, 6)) (278700230204480072831277023608272472177 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4199 (0, 4, some (2, 7)) (4459203683258216178733854775468748721489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4200 (0, 4, some (2, 8)) (222960184162603068726988480281845042127 / 500000000000000000000000000000000000000 : ℚ) .leaf) 4201 (0, 4, some (2, 9)) (891840736653228987443327988045741703181 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 4202 (0, 4, some (2, 10)) (4459203683246375743731036625643513357937 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4225 (0, 4, some (3, 1)) (2508302069070975923871695131147886454383 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4226 (0, 4, some (3, 2)) (2508302071949616112475479224242773909267 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4227 (0, 4, some (3, 3)) (2508302071834228970849714632942056296801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (501660414370911732062946108711332206031 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4229 (0, 4, some (3, 5)) (627075517958236814457996274381338955117 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4230 (0, 4, some (3, 6)) (2508302071840320655481493212474452249593 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4231 (0, 4, some (3, 7)) (200664165746619728043023464896093692467 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4232 (0, 4, some (3, 8)) (5016604143658569046357240806341513447857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4233 (0, 4, some (3, 9)) (5016604143674413054368719932757297080393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4256 (0, 4, some (4, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 4257 (0, 4, some (4, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 4258 (0, 4, some (4, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4259 (0, 4, some (4, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 4260 (0, 4, some (4, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4261 (0, 4, some (4, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4262 (0, 4, some (4, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4263 (0, 4, some (4, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 4264 (0, 4, some (4, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5157 (0, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5158 (0, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5159 (0, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 5160 (0, 5, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5161 (0, 5, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5162 (0, 5, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 5163 (0, 5, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5164 (0, 5, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (2435319771571264538702017494852286478107 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5189 (0, 5, some (1, 5)) (2435319771550281947989288523724766208151 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5190 (0, 5, some (1, 6)) (1217659885778720403538038067946116315773 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5191 (0, 5, some (1, 7)) (304414971443760891134897819338666579387 / 625000000000000000000000000000000000000 : ℚ) .leaf) 5192 (0, 5, some (1, 8)) (974127908618690314139461136250066445389 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 5193 (0, 5, some (1, 9)) (2435319771554417288378580959356905344153 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))) 5194 (0, 5, some (1, 10)) (608829942885905168210744200621194357137 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 5195 (0, 5, some (1, 11)) (2435319772536325091600239956886449960021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (4109602114493200745840172454612265036679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5220 (0, 5, some (2, 4)) (2054801057263254454529827261281616715903 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5221 (0, 5, some (2, 5)) (821920422898220157446384876757108595251 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5222 (0, 5, some (2, 6)) (2054801057251590680970439239659071282867 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5223 (0, 5, some (2, 7)) (1027400528622693007580280140267999705431 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5224 (0, 5, some (2, 8)) (821920422897019952555170333710993563297 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5225 (0, 5, some (2, 9)) (2054801057249039587069427684457388884129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5226 (0, 5, some (2, 10)) (164384084579194395416900934167722476427 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 5250 (0, 5, some (3, 2)) (4109602114682251038679825160999360772943 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 5251 (0, 5, some (3, 3)) (4109602114493200745840172454612265036679 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5252 (0, 5, some (3, 4)) (2054801057263254454529827261281616715903 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5253 (0, 5, some (3, 5)) (821920422898220157446384876757108595251 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5254 (0, 5, some (3, 6)) (2054801057251590680970439239659071282867 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5255 (0, 5, some (3, 7)) (1027400528622693007580280140267999705431 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5256 (0, 5, some (3, 8)) (821920422897019952555170333710993563297 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 5257 (0, 5, some (3, 9)) (2054801057249039587069427684457388884129 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5281 (0, 5, some (4, 1)) (97412790754746950012951355327352821733 / 200000000000000000000000000000000000000 : ℚ) .leaf) 5282 (0, 5, some (4, 2)) (4870639543327112342139052042665909064229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5283 (0, 5, some (4, 3)) (194825581724122109432422990440877749887 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 5284 (0, 5, some (4, 4)) (2435319771571264538702017494852286478107 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 5285 (0, 5, some (4, 5)) (2435319771550281947989288523724766208151 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5286 (0, 5, some (4, 6)) (1217659885778720403538038067946116315773 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5287 (0, 5, some (4, 7)) (304414971443760891134897819338666579387 / 625000000000000000000000000000000000000 : ℚ) .leaf) 5288 (0, 5, some (4, 8)) (974127908618690314139461136250066445389 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5312 (0, 5, some (5, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5313 (0, 5, some (5, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 5314 (0, 5, some (5, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5315 (0, 5, some (5, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 5316 (0, 5, some (5, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5317 (0, 5, some (5, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5318 (0, 5, some (5, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 5319 (0, 5, some (5, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6182 (0, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6183 (0, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6184 (0, 6, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6185 (0, 6, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 6186 (0, 6, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6187 (0, 6, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6188 (0, 6, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6213 (0, 6, some (1, 5)) (4778810531612839616354185904445503392143 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6214 (0, 6, some (1, 6)) (4778810531626887394226286413036222088083 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 6215 (0, 6, some (1, 7)) (1194702632903114331150831290581261981709 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 6216 (0, 6, some (1, 8)) (149337829112683168246707604784114745509 / 312500000000000000000000000000000000000 : ℚ) .leaf) 6217 (0, 6, some (1, 9)) (955762106324190873031687229987291777243 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 6218 (0, 6, some (1, 10)) (2389405265799884121940927547176951173449 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6219 (0, 6, some (1, 11)) (238940526677387250460738503578410713763 / 500000000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (97870039688274198603958393408094074641 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 6245 (0, 6, some (2, 5)) (978700396874309553429337273230439094711 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6246 (0, 6, some (2, 6)) (1957400793754373076675086914779636567279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6247 (0, 6, some (2, 7)) (122337549609278907509845124155521226927 / 312500000000000000000000000000000000000 : ℚ) .leaf) 6248 (0, 6, some (2, 8)) (3914801587491521645686491834852697584671 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6249 (0, 6, some (2, 9)) (3914801587503885815937790894027947119587 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6250 (0, 6, some (2, 10)) (3914801587486530145388015693294716802579 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6275 (0, 6, some (3, 3)) (1858001534692021459888677505883004664297 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6276 (0, 6, some (3, 4)) (1858001534707080489122022624856785948263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6277 (0, 6, some (3, 5)) (3716003069382144085677014959296823437731 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6278 (0, 6, some (3, 6)) (1858001534696533818875180157388483147847 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6279 (0, 6, some (3, 7)) (929000767345461703902886411555989316977 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 6280 (0, 6, some (3, 8)) (74320061387534356242329493427281680709 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6281 (0, 6, some (3, 9)) (3716003069388454114347199950190590429921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6306 (0, 6, some (4, 2)) (3914801587679327692691496304869075572457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6307 (0, 6, some (4, 3)) (244675099218702414470936955507226951677 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 6308 (0, 6, some (4, 4)) (97870039688274198603958393408094074641 / 250000000000000000000000000000000000000 : ℚ) .leaf)))) 6309 (0, 6, some (4, 5)) (978700396874309553429337273230439094711 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6310 (0, 6, some (4, 6)) (1957400793754373076675086914779636567279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6311 (0, 6, some (4, 7)) (122337549609278907509845124155521226927 / 312500000000000000000000000000000000000 : ℚ) .leaf) 6312 (0, 6, some (4, 8)) (3914801587491521645686491834852697584671 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6337 (0, 6, some (5, 1)) (1194702631587684767885847780039192984293 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6338 (0, 6, some (5, 2)) (119470263295877920309188730006990831679 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 6339 (0, 6, some (5, 3)) (4778810531615281532635487412250526399941 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6340 (0, 6, some (5, 4)) (4778810531654013603708905928129593488331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6341 (0, 6, some (5, 5)) (4778810531612839616354185904445503392143 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6342 (0, 6, some (5, 6)) (4778810531626887394226286413036222088083 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6343 (0, 6, some (5, 7)) (1194702632903114331150831290581261981709 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 6368 (0, 6, some (6, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6369 (0, 6, some (6, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 6370 (0, 6, some (6, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6371 (0, 6, some (6, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6372 (0, 6, some (6, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6373 (0, 6, some (6, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6374 (0, 6, some (6, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7207 (0, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7208 (0, 7, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7209 (0, 7, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))) 7210 (0, 7, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 7211 (0, 7, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7212 (0, 7, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7238 (0, 7, some (1, 6)) (4715690617497211908830662349088808628837 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7239 (0, 7, some (1, 7)) (235784530874148621787414799847308451807 / 500000000000000000000000000000000000000 : ℚ) .leaf) 7240 (0, 7, some (1, 8)) (4715690617476463616135623551878219578793 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7241 (0, 7, some (1, 9)) (2357845308745678622464897597104501520263 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7242 (0, 7, some (1, 10)) (1178922654367612739020392550757047144347 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7243 (0, 7, some (1, 11)) (2357845309696349139942454526507638745409 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7269 (0, 7, some (2, 5)) (473782573933753463991663544861854767707 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 7270 (0, 7, some (2, 6)) (3790260591481169551207772592824724013661 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 7271 (0, 7, some (2, 7)) (758052118293944900293900462472056493721 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7272 (0, 7, some (2, 8)) (37902605914644930042242344649226944917 / 100000000000000000000000000000000000000 : ℚ) .leaf) 7273 (0, 7, some (2, 9)) (473782573934557979372608345611597688453 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7274 (0, 7, some (2, 10)) (947565147864915074444116955019488766997 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7300 (0, 7, some (3, 4)) (3493104161128873946280592714398960834181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7301 (0, 7, some (3, 5)) (69862083221975550786354739671149656627 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 7302 (0, 7, some (3, 6)) (349310416110904585839308322154726565099 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7303 (0, 7, some (3, 7)) (3493104161098498100554293331071236323067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7304 (0, 7, some (3, 8)) (69862083221873535053861089657455104871 / 200000000000000000000000000000000000000 : ℚ) .leaf) 7305 (0, 7, some (3, 9)) (3493104161104709070318366810525187437427 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7331 (0, 7, some (4, 3)) (349310416110056247468331431173428166553 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 7332 (0, 7, some (4, 4)) (3493104161128873946280592714398960834181 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 7333 (0, 7, some (4, 5)) (69862083221975550786354739671149656627 / 200000000000000000000000000000000000000 : ℚ) .leaf) 7334 (0, 7, some (4, 6)) (349310416110904585839308322154726565099 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 7335 (0, 7, some (4, 7)) (3493104161098498100554293331071236323067 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7336 (0, 7, some (4, 8)) (69862083221873535053861089657455104871 / 200000000000000000000000000000000000000 : ℚ) .leaf) 7362 (0, 7, some (5, 2)) (947565147911581101402563453528064708211 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 7363 (0, 7, some (5, 3)) (1895130295735982245379402295862783021663 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7364 (0, 7, some (5, 4)) (758052118300536880703253627256718931029 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7365 (0, 7, some (5, 5)) (473782573933753463991663544861854767707 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7366 (0, 7, some (5, 6)) (3790260591481169551207772592824724013661 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7367 (0, 7, some (5, 7)) (758052118293944900293900462472056493721 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 7393 (0, 7, some (6, 1)) (4715690612290752481921962922658196138737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7394 (0, 7, some (6, 2)) (4715690617702690972484053385365907949471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7395 (0, 7, some (6, 3)) (943138123497151868164494864168256049693 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7396 (0, 7, some (6, 4)) (943138123504795965495760032887719425229 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7397 (0, 7, some (6, 5)) (2357845308741674839039472463901300911161 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7398 (0, 7, some (6, 6)) (4715690617497211908830662349088808628837 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7424 (0, 7, some (7, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7425 (0, 7, some (7, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 7426 (0, 7, some (7, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7427 (0, 7, some (7, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 7428 (0, 7, some (7, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 7429 (0, 7, some (7, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf) 8232 (0, 8, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8233 (0, 8, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8234 (0, 8, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8235 (0, 8, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8236 (0, 8, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8263 (0, 8, some (1, 7)) (933925877614726035177361796914128552333 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8264 (0, 8, some (1, 8)) (4669629388067184932165279999205309843149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8265 (0, 8, some (1, 9)) (4669629388081933085162103406646437705121 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8266 (0, 8, some (1, 10)) (4669629388061231001687989674622009177317 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 8267 (0, 8, some (1, 11)) (4669629389964702480732780915717914838869 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8294 (0, 8, some (2, 6)) (370366477795172346785939232154430839979 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 8295 (0, 8, some (2, 7)) (462958097242567487794573179508809910599 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8296 (0, 8, some (2, 8)) (462958097241928491094491461132102559397 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8297 (0, 8, some (2, 9)) (1851832388973562631397828256427986617567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8298 (0, 8, some (2, 10)) (1851832388965352817403929028373929741663 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8325 (0, 8, some (3, 5)) (418618071146741647835347549502312916357 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8326 (0, 8, some (3, 6)) (3348944569183777730630960938896401547843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8327 (0, 8, some (3, 7)) (669788913834733055258352400909736560473 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8328 (0, 8, some (3, 8)) (837236142292260726082341328725590566039 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 8329 (0, 8, some (3, 9)) (669788913835923984157200613580724326377 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 8356 (0, 8, some (4, 4)) (162575134286869542798176979674968770473 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8357 (0, 8, some (4, 5)) (1625751342854688037483694044692360254007 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8358 (0, 8, some (4, 6)) (812875671429733545757891318857461377183 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8359 (0, 8, some (4, 7)) (3251502685709115963660102440445962609419 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8360 (0, 8, some (4, 8)) (3251502685704628085601915337443573531019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8387 (0, 8, some (5, 3)) (669788913835128890836639497016692889313 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 8388 (0, 8, some (5, 4)) (418618071150348439745977254030624084737 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8389 (0, 8, some (5, 5)) (418618071146741647835347549502312916357 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8390 (0, 8, some (5, 6)) (3348944569183777730630960938896401547843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8391 (0, 8, some (5, 7)) (669788913834733055258352400909736560473 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (1851832389056552520538537396022985425201 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 8419 (0, 8, some (6, 3)) (740732955588545742954056352540701000149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8420 (0, 8, some (6, 4)) (1851832388986373385935484659110191151169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8421 (0, 8, some (6, 5)) (185183238897041809269627024778239160183 / 500000000000000000000000000000000000000 : ℚ) .leaf) 8422 (0, 8, some (6, 6)) (370366477795172346785939232154430839979 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8449 (0, 8, some (7, 1)) (186785175317285040986062954227333247821 / 400000000000000000000000000000000000000 : ℚ) .leaf) 8450 (0, 8, some (7, 2)) (933925877658240515641453987074366479293 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 8451 (0, 8, some (7, 3)) (4669629388076389859439395566489890473173 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8452 (0, 8, some (7, 4)) (2334814694057118510823086362522021591477 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8453 (0, 8, some (7, 5)) (4669629388074003733445291031836218054777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 8481 (0, 8, some (8, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V1lllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 8483 (0, 8, some (8, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 8484 (0, 8, some (8, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) (.node (.node .leaf 9257 (0, 9, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9258 (0, 9, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 9259 (0, 9, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9260 (0, 9, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9288 (0, 9, some (1, 8)) (4634531761086001796414682565578307532777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9289 (0, 9, some (1, 9)) (2317265880550319550053224172295465731211 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 9290 (0, 9, some (1, 10)) (1158632940270023154140455086344166417151 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 9291 (0, 9, some (1, 11)) (2317265881484628660843780148412906766173 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9319 (0, 9, some (2, 7)) (1819961638510378464482137579884013485517 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9320 (0, 9, some (2, 8)) (113747602406741654200099018934489969029 / 312500000000000000000000000000000000000 : ℚ) .leaf) 9321 (0, 9, some (2, 9)) (3639923277027228952807392872857522458417 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9322 (0, 9, some (2, 10)) (3639923277011091912957354748432669996947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9350 (0, 9, some (3, 6)) (324783539111836717907569976970843400793 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 9351 (0, 9, some (3, 7)) (1623917695554280016723277499901437323357 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9352 (0, 9, some (3, 8)) (649567078220815443432425311857040191827 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9353 (0, 9, some (3, 9)) (1623917695557167449574194741226407694051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9381 (0, 9, some (4, 5)) (309388373638624052295793252501620627523 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 9382 (0, 9, some (4, 6)) (3093883736395335294806145947367430658369 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 9383 (0, 9, some (4, 7)) (1546941868192996510367395880869377117967 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 9384 (0, 9, some (4, 8)) (1546941868190861347909106157257468830559 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9412 (0, 9, some (5, 4)) (24751069891303178137125302854028657239 / 80000000000000000000000000000000000000 : ℚ) .leaf) 9413 (0, 9, some (5, 5)) (309388373638624052295793252501620627523 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9414 (0, 9, some (5, 6)) (3093883736395335294806145947367430658369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9415 (0, 9, some (5, 7)) (1546941868192996510367395880869377117967 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 9443 (0, 9, some (6, 3)) (1623917695555239728636737126922039620019 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9444 (0, 9, some (6, 4)) (1623917695568401517576791120252820201451 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9445 (0, 9, some (6, 5)) (649567078221763970276063849492202539897 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9446 (0, 9, some (6, 6)) (324783539111836717907569976970843400793 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 9474 (0, 9, some (7, 2)) (3639923277190352155015024743744791731351 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 9475 (0, 9, some (7, 3)) (3639923277022908071071168386016823640749 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9476 (0, 9, some (7, 4)) (3639923277052409505818318444342021869389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9477 (0, 9, some (7, 5)) (727984655404209622570955607271263304149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9505 (0, 9, some (8, 1)) (4634531755989538753172962365946957467659 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9506 (0, 9, some (8, 2)) (1158632940327083923151867779125357975993 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9507 (0, 9, some (8, 3)) (1158632940273784384522581535370945070847 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 9508 (0, 9, some (8, 4)) (4634531761132700235413268136690348802329 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9536 (0, 9, some (9, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9537 (0, 9, some (9, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 9538 (0, 9, some (9, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9539 (0, 9, some (9, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))))) 10240 (0, 10, none) (0 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 10282 (0, 10, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 10283 (0, 10, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10284 (0, 10, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10313 (0, 10, some (1, 9)) (1151724581014380659147563296386891350047 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 10314 (0, 10, some (1, 10)) (2303449162018549330818689191978293179747 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 10315 (0, 10, some (1, 11)) (4606898325914999205325853303780700004811 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10344 (0, 10, some (2, 8)) (1795512561165969987021854766336122472141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10345 (0, 10, some (2, 9)) (1795512561171640778375760169714659172137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10346 (0, 10, some (2, 10)) (44887814029092016241841748423399417563 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 10375 (0, 10, some (3, 7)) (3172906925788194253281324928337734805287 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 10376 (0, 10, some (3, 8)) (3172906925783814856814731135009466119211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 10377 (0, 10, some (3, 9)) (3172906925793835891226095656639546400879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10406 (0, 10, some (4, 6)) (2982584830621828905242211965149935148507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10407 (0, 10, some (4, 7)) (596516966122564541745171291680722772971 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10408 (0, 10, some (4, 8)) (745646207652176500958050526742613360623 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 10437 (0, 10, some (5, 5)) (2926352417138438467470649280446248457213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10438 (0, 10, some (5, 6)) (2926352417147040764728408747886860957859 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10439 (0, 10, some (5, 7)) (2926352417138204367294092196401366348477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10468 (0, 10, some (6, 4)) (745646207659689776459783716573873073867 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 10469 (0, 10, some (6, 5)) (2982584830613061307341441440776195670447 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 10470 (0, 10, some (6, 6)) (2982584830621828905242211965149935148507 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 10499 (0, 10, some (7, 3)) (3172906925790069395466987322301951798533 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 10500 (0, 10, some (7, 4)) (3172906925815785681087857872945587140747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10501 (0, 10, some (7, 5)) (793226731447112019285782977217788457647 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 10530 (0, 10, some (8, 2)) (28728200980033707100898242320133771479 / 80000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10531 (0, 10, some (8, 3)) (3591025122339018721058420559806258685917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10532 (0, 10, some (8, 4)) (1795512561184061919094223458604693774579 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 10561 (0, 10, some (9, 1)) (71982786234014019861748066738387651961 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10562 (0, 10, some (9, 2)) (9213796648527961672604720939287477311 / 20000000000000000000000000000000000000 : ℚ) .leaf) 10563 (0, 10, some (9, 3)) (115172458101301346942170451982799047013 / 250000000000000000000000000000000000000 : ℚ) .leaf) 10592 (0, 10, some (10, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 10593 (0, 10, some (10, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 10594 (0, 10, some (10, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 11264 (0, 11, none) (0 : ℚ) .leaf) 11307 (0, 11, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11308 (0, 11, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11338 (0, 11, some (1, 10)) (2292288075033455268648647293735742142473 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 11339 (0, 11, some (1, 11)) (4584576151935711938854455685087243926641 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 11369 (0, 11, some (2, 9)) (111009920870283386847845520257218708401 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 11370 (0, 11, some (2, 10)) (3552317467833319726157941214910511430459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11400 (0, 11, some (3, 8)) (623023037139574252335643171168561549403 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 11401 (0, 11, some (3, 9)) (778778796426927442915838855734893464743 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 11431 (0, 11, some (4, 7)) (1449828709003998323957810171360872638329 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))) 11432 (0, 11, some (4, 8)) (2899657418003994403365820900888347959617 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 11462 (0, 11, some (5, 6)) (2807411051270905042192162575509758822049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11463 (0, 11, some (5, 7)) (2807411051262427799442737546967239822857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11493 (0, 11, some (6, 5)) (701852762815663096158966836963491570619 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11494 (0, 11, some (6, 6)) (2807411051270905042192162575509758822049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11524 (0, 11, some (7, 4)) (289965741803321191271345894740082105787 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 11525 (0, 11, some (7, 5)) (1449828709004114306282689306371122213079 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 11555 (0, 11, some (8, 3)) (97347349553250371229645968200101473079 / 312500000000000000000000000000000000000 : ℚ) .leaf) 11556 (0, 11, some (8, 4)) (778778796432314941298285218649060467837 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 11586 (0, 11, some (9, 2)) (88807936700206638150611668541342291139 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 11587 (0, 11, some (9, 3)) (3552317467844851492537601828583306446771 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 11617 (0, 11, some (10, 1)) (4584576145031227746489421396702414551611 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 11618 (0, 11, some (10, 2)) (4584576150292693381563083440398129854149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11648 (0, 11, some (11, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 11649 (0, 11, some (11, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 12332 (0, 12, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 12363 (0, 12, some (1, 11)) (456616785910423963862801555003433122053 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 12394 (0, 12, some (2, 10)) (440113843942210094584401708430896865287 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 12425 (0, 12, some (3, 9)) (306916417145729967368948098303075907041 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 12456 (0, 12, some (4, 8)) (2835411849376575348316142234296604011943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 12487 (0, 12, some (5, 7)) (2718395065369964559875849867815133955397 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 12518 (0, 12, some (6, 6)) (41913901808095635953141271128587852261 / 156250000000000000000000000000000000000 : ℚ) .leaf)))) 12549 (0, 12, some (7, 5)) (2718395065370182024033969740713136473657 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 12580 (0, 12, some (8, 4)) (2835411849405145506880111479806511462851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 12611 (0, 12, some (9, 3)) (3069164171453656328925149786615348731087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 12642 (0, 12, some (10, 2)) (1760455375855539913678138972046600582547 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 12673 (0, 12, some (11, 1)) (2283083926113739393507460138212581242263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 12704 (0, 12, some (12, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 32768 (1, 0, none) (0 : ℚ) (.node (.node (.node .leaf 32800 (1, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32801 (1, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32803 (1, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))) 32804 (1, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32805 (1, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32806 (1, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32807 (1, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32808 (1, 0, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32809 (1, 0, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 32810 (1, 0, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32811 (1, 0, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32832 (1, 0, some (1, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32834 (1, 0, some (1, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))))) 32835 (1, 0, some (1, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 32836 (1, 0, some (1, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32837 (1, 0, some (1, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32838 (1, 0, some (1, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32839 (1, 0, some (1, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32840 (1, 0, some (1, 8)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 32841 (1, 0, some (1, 9)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32842 (1, 0, some (1, 10)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32843 (1, 0, some (1, 11)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33825 (1, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 33826 (1, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33827 (1, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 33828 (1, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33829 (1, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33830 (1, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33831 (1, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 33832 (1, 1, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33833 (1, 1, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33834 (1, 1, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 33835 (1, 1, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33856 (1, 1, some (1, 0)) (5945604888842062908844244462144352910917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 33857 (1, 1, some (1, 1)) (5945604907876257228263317754537078949511 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 33858 (1, 1, some (1, 2)) (594560491115122380245948901592276172571 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33859 (1, 1, some (1, 3)) (46450038367488774362633751634247382657 / 78125000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (1189120982207408810227369633441663253481 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33861 (1, 1, some (1, 5)) (5945604911020169378741900219259031786739 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33862 (1, 1, some (1, 6)) (5945604911019931562689524768800738850881 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33863 (1, 1, some (1, 7)) (2972802455503425851091208127035216521343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33864 (1, 1, some (1, 8)) (743200613876517192646367462155467446537 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 33865 (1, 1, some (1, 9)) (1189120982201669424126356875449629583179 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33866 (1, 1, some (1, 10)) (743200614025870630560793572902103788539 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 33867 (1, 1, some (1, 11)) (371600305005364719236214478807763206437 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 33888 (1, 1, some (2, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33889 (1, 1, some (2, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33890 (1, 1, some (2, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33892 (1, 1, some (2, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33893 (1, 1, some (2, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33894 (1, 1, some (2, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33895 (1, 1, some (2, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33896 (1, 1, some (2, 8)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33897 (1, 1, some (2, 9)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 33898 (1, 1, some (2, 10)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V1lllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 34850 (1, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34851 (1, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 34852 (1, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34853 (1, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34854 (1, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34855 (1, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34856 (1, 2, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34857 (1, 2, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34858 (1, 2, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 34859 (1, 2, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34881 (1, 2, some (1, 1)) (1321245534830892591094671185565067205361 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (2642491071643026153806546377017101033643 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (5284982143138250343252743240649761447687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34884 (1, 2, some (1, 4)) (1321245535787907086478827313626544264389 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34885 (1, 2, some (1, 5)) (528498214312645016135319240693125365151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 34886 (1, 2, some (1, 6)) (5284982143131487806156926234442851488851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34887 (1, 2, some (1, 7)) (26424910715592086384212304506813626243 / 50000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34888 (1, 2, some (1, 8)) (2642491071559559049144924276840002015009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34889 (1, 2, some (1, 9)) (5284982143122435799768618866607774968789 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34890 (1, 2, some (1, 10)) (5284982143824917851046146963148151632753 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34891 (1, 2, some (1, 11)) (5284982125508276576658818267878735430723 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 34912 (1, 2, some (2, 0)) (1056996425608809560944587521205508456011 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34913 (1, 2, some (2, 1)) (5284982141345331374756102376916760422131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (2642491071602506115046332748247576055877 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34915 (1, 2, some (2, 3)) (5284982143152528533933248242343420739151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34916 (1, 2, some (2, 4)) (5284982143136449967216865264975274084497 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34917 (1, 2, some (2, 5)) (2642491071565814367093981769209068095791 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34918 (1, 2, some (2, 6)) (5284982143126168305291117798980684246049 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34919 (1, 2, some (2, 7)) (5284982143115985749259612439206933493953 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34920 (1, 2, some (2, 8)) (5284982143124681974902933130308866320731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34921 (1, 2, some (2, 9)) (1056996428622925149604244005255564265227 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 34922 (1, 2, some (2, 10)) (660622768067877500727309092543554447753 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 34944 (1, 2, some (3, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 34947 (1, 2, some (3, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34948 (1, 2, some (3, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34949 (1, 2, some (3, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34950 (1, 2, some (3, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34951 (1, 2, some (3, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34952 (1, 2, some (3, 8)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34953 (1, 2, some (3, 9)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 35840 (1, 3, none) (0 : ℚ) .leaf))))) 35875 (1, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 35876 (1, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35877 (1, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35878 (1, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35879 (1, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35880 (1, 3, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35881 (1, 3, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35882 (1, 3, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35883 (1, 3, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (5016604143841538654138076152835189012301 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35907 (1, 3, some (1, 3)) (5016604143678622786431937221191414960279 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 35908 (1, 3, some (1, 4)) (2508302071849155809694044182048834727733 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35909 (1, 3, some (1, 5)) (5016604143669581214488724252525259855499 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35910 (1, 3, some (1, 6)) (5016604143676854283491136474312263952309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35911 (1, 3, some (1, 7)) (5016604143663762162396000168387135095721 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35912 (1, 3, some (1, 8)) (5016604143662530048360110587945459355991 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35913 (1, 3, some (1, 9)) (1003320828733770593740178800106042188443 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 35914 (1, 3, some (1, 10)) (5016604144163399733991386410469076550159 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35915 (1, 3, some (1, 11)) (627075516454344031910137030889640744031 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (4459203680907192921197488315902809212133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35938 (1, 3, some (2, 2)) (4459203683363417851844616761942071294283 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35939 (1, 3, some (2, 3)) (139350115102466323087901254902742147971 / 312500000000000000000000000000000000000 : ℚ) .leaf)))) 35940 (1, 3, some (2, 4)) (2229601841638891519176318062703118600277 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35941 (1, 3, some (2, 5)) (891840736653025406811285032888854768011 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35942 (1, 3, some (2, 6)) (4459203683264948672017143576600554138161 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35943 (1, 3, some (2, 7)) (2229601841627569388318406095276412391007 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35944 (1, 3, some (2, 8)) (2229601841629551577939102386466402339611 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35945 (1, 3, some (2, 9)) (4459203683256260340473838282936110936921 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35946 (1, 3, some (2, 10)) (2229601842077611891682380718706311365617 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35968 (1, 3, some (3, 0)) (1254151032887805303385090190903758834669 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35969 (1, 3, some (3, 1)) (1254151035614978032662266600484526022773 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35970 (1, 3, some (3, 2)) (1003320828745230302502462312306894279967 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 35971 (1, 3, some (3, 3)) (5016604143698952475896953131806019693633 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 35972 (1, 3, some (3, 4)) (5016604143676700216905342918066364245779 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35973 (1, 3, some (3, 5)) (313537758979809663258639522967147267789 / 625000000000000000000000000000000000000 : ℚ) .leaf) 35974 (1, 3, some (3, 6)) (5016604143669280228547436573038982858553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35975 (1, 3, some (3, 7)) (1254151035915075021259206815089180165953 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35976 (1, 3, some (3, 8)) (5016604143670452052365850151153351172259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35977 (1, 3, some (3, 9)) (2508302071828866398682621068038019332929 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36000 (1, 3, some (4, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36001 (1, 3, some (4, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36002 (1, 3, some (4, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36004 (1, 3, some (4, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 36005 (1, 3, some (4, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36006 (1, 3, some (4, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36007 (1, 3, some (4, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36008 (1, 3, some (4, 8)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36901 (1, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36902 (1, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36903 (1, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36904 (1, 4, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36905 (1, 4, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 36906 (1, 4, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36907 (1, 4, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (4870639543110948004129266806758469588983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36932 (1, 4, some (1, 4)) (608829942891767005139867925156695606029 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36933 (1, 4, some (1, 5)) (243531977155171371980664604615825949283 / 500000000000000000000000000000000000000 : ℚ) .leaf) 36934 (1, 4, some (1, 6)) (38051871430562032366823397182119572379 / 78125000000000000000000000000000000000 : ℚ) .leaf)) 36935 (1, 4, some (1, 7)) (2435319771549414860333076611892499330771 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36936 (1, 4, some (1, 8)) (4870639543096528171909276928743027919217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36937 (1, 4, some (1, 9)) (304414971444032245658932515997809970129 / 625000000000000000000000000000000000000 : ℚ) .leaf) 36938 (1, 4, some (1, 10)) (974127908696864622637771773346044773937 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 36939 (1, 4, some (1, 11)) (4870639534150116689109452114915385511789 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 36962 (1, 4, some (2, 2)) (4109602114606630921543964078444522478437 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 36963 (1, 4, some (2, 3)) (410960211450652401112796528179265239473 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (821920422902469132065712493410431449917 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36965 (1, 4, some (2, 5)) (2054801057247966508557753010999291406023 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36966 (1, 4, some (2, 6)) (410960211449821762929297531201968506813 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 36967 (1, 4, some (2, 7)) (4109602114488503123303013004065186419629 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36968 (1, 4, some (2, 8)) (2054801057245145763660526574349445898597 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36969 (1, 4, some (2, 9)) (164384084579631658346092902521043657009 / 400000000000000000000000000000000000000 : ℚ) .leaf) 36970 (1, 4, some (2, 10)) (4109602115149935368083675983414190869419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36993 (1, 4, some (3, 1)) (410960211279570540467644921774869533051 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 36994 (1, 4, some (3, 2)) (256850132160551303936002096072943958199 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 36995 (1, 4, some (3, 3)) (821920422902637128754372339076569214751 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36996 (1, 4, some (3, 4)) (164384084580210561438520657571864766339 / 400000000000000000000000000000000000000 : ℚ) .leaf) 36997 (1, 4, some (3, 5)) (2054801057249174566028648420552551364971 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36998 (1, 4, some (3, 6)) (128425066077991742592781991511576759979 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36999 (1, 4, some (3, 7)) (4109602114487368669793959225561780218581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37000 (1, 4, some (3, 8)) (4109602114492887409593653888770853787549 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37001 (1, 4, some (3, 9)) (1027400528621786900227264040020437063427 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37024 (1, 4, some (4, 0)) (4870639532618175674358622685176046213839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37025 (1, 4, some (4, 1)) (4870639542209159373840755187406255468713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37026 (1, 4, some (4, 2)) (2435319771573932328538135108675368405293 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 37027 (1, 4, some (4, 3)) (2435319771567316904542671471984023557203 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 37028 (1, 4, some (4, 4)) (1217659885777239233065917158975135131071 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 37029 (1, 4, some (4, 5)) (2435319771556009035258718613458739346867 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37030 (1, 4, some (4, 6)) (1217659885775778932339280635472956317193 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37031 (1, 4, some (4, 7)) (2435319771547398054094758783441999417797 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37032 (1, 4, some (4, 8)) (4870639543105757975545190671221114996033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37056 (1, 4, some (5, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 37057 (1, 4, some (5, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37058 (1, 4, some (5, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 37059 (1, 4, some (5, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37060 (1, 4, some (5, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37061 (1, 4, some (5, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 37062 (1, 4, some (5, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37063 (1, 4, some (5, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) .leaf) 37925 (1, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37926 (1, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37927 (1, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 37928 (1, 5, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37929 (1, 5, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37930 (1, 5, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37931 (1, 5, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37956 (1, 5, some (1, 4)) (4778810531647151272483119257515578472299 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 37957 (1, 5, some (1, 5)) (2389405265807590456333101327938644920733 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37958 (1, 5, some (1, 6)) (4778810531624482382622459537917693061209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37959 (1, 5, some (1, 7)) (4778810531611358001151878194119485248411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37960 (1, 5, some (1, 8)) (4778810531608376880771942152565803027943 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37961 (1, 5, some (1, 9)) (955762106323484668989134528134539892599 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37962 (1, 5, some (1, 10)) (1194702632981107759526001897639071917073 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 37963 (1, 5, some (1, 11)) (4778810524617241182567281894453240271457 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37987 (1, 5, some (2, 3)) (489350198438726883634513263023126059971 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37988 (1, 5, some (2, 4)) (31318412700157797605424054841518086267 / 80000000000000000000000000000000000000 : ℚ) .leaf) 37989 (1, 5, some (2, 5)) (782960317500214838718991467693519059483 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 37990 (1, 5, some (2, 6)) (3914801587504805782338463877365075176927 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 37991 (1, 5, some (2, 7)) (3914801587495123908772193260268685369333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37992 (1, 5, some (2, 8)) (391480158749564303577025818791111409631 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 37993 (1, 5, some (2, 9)) (489350198437262574052649895056275460073 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37994 (1, 5, some (2, 10)) (78296031760369153348831806861454098263 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38018 (1, 5, some (3, 2)) (3716003069469514876537180634951726078569 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38019 (1, 5, some (3, 3)) (46450038367488774362633751634247382657 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 38020 (1, 5, some (3, 4)) (464500383674769066495066263063149708391 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38021 (1, 5, some (3, 5)) (464500383673450732714210954629611858339 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38022 (1, 5, some (3, 6)) (3716003069387457226680952980500461781801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38023 (1, 5, some (3, 7)) (3716003069379282313864010158794020651679 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38024 (1, 5, some (3, 8)) (743200613876517192646367462155467446537 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V1lllr : KTree ℚ :=
  .node V1lllrl 34816 (1, 2, none) (0 : ℚ) V1lllrr

def V1lll : KTree ℚ :=
  .node V1llll 8482 (0, 8, some (8, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) V1lllr

def V1llrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 38049 (1, 5, some (4, 1)) (3914801586181726944263779538456859571949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38050 (1, 5, some (4, 2)) (3914801587559268318587159627033446008707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38051 (1, 5, some (4, 3)) (122337549610012234581788153757949554147 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38052 (1, 5, some (4, 4)) (3914801587508481457197677974055758581109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38053 (1, 5, some (4, 5)) (3914801587504910173472565584013434215987 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38054 (1, 5, some (4, 6)) (782960317500173082265350785034175443859 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38055 (1, 5, some (4, 7)) (1957400793746661388614671273780345738501 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38056 (1, 5, some (4, 8)) (3914801587499764425854024540969530607949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38080 (1, 5, some (5, 0)) (1194702630541297874023912750654581649307 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 38081 (1, 5, some (5, 1)) (2389405265460526927781761426796244856081 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 38082 (1, 5, some (5, 2)) (597351316456490093240520547115255526393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38083 (1, 5, some (5, 3)) (4778810531647558258530002842149748973599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38084 (1, 5, some (5, 4)) (2389405265809850973789986287529759204087 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38085 (1, 5, some (5, 5)) (119470263290613652447856741540110890969 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38086 (1, 5, some (5, 6)) (4778810531614862336207152037443576953711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38087 (1, 5, some (5, 7)) (4778810531606960707346090321297234534713 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38112 (1, 5, some (6, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38113 (1, 5, some (6, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38114 (1, 5, some (6, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 38115 (1, 5, some (6, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38116 (1, 5, some (6, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 38117 (1, 5, some (6, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 38118 (1, 5, some (6, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38912 (1, 6, none) (0 : ℚ) .leaf) 38950 (1, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38951 (1, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38952 (1, 6, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38953 (1, 6, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38954 (1, 6, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38955 (1, 6, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38981 (1, 6, some (1, 5)) (4715690617485329996757761702272059937539 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38982 (1, 6, some (1, 6)) (1178922654373794424597581074695679314613 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 38983 (1, 6, some (1, 7)) (4715690617482042604375057076222176256519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38984 (1, 6, some (1, 8)) (4715690617478591277391933786496902930469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38985 (1, 6, some (1, 9)) (2357845308744185316118595812020157630039 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38986 (1, 6, some (1, 10)) (4715690617745057716624904324454915565021 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38987 (1, 6, some (1, 11)) (2357845305919543220848654520880689847279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39012 (1, 6, some (2, 4)) (3790260591493353920206851057029664222719 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39013 (1, 6, some (2, 5)) (3790260591473211094583155282874805533657 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39014 (1, 6, some (2, 6)) (1895130295738949768498419113488870357537 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39015 (1, 6, some (2, 7)) (473782573933528723496356794493692880829 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39016 (1, 6, some (2, 8)) (3790260591467913241583272264914147924821 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39017 (1, 6, some (2, 9)) (3790260591471662824351038494945688239157 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 39018 (1, 6, some (2, 10)) (1895130295950546745261155496833864837583 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 39043 (1, 6, some (3, 3)) (436638020139086995313839917680964449369 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (873276040278993871538413636009581851099 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39045 (1, 6, some (3, 5)) (3493104161103178247492885371267389754053 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39046 (1, 6, some (3, 6)) (3493104161104525390747887554200395939023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39047 (1, 6, some (3, 7)) (3493104161096431808613762396129030146131 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39048 (1, 6, some (3, 8)) (3493104161098404888818188337580940469497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39049 (1, 6, some (3, 9)) (3493104161098072153223692210150325703097 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (109159505036544676854305745500869195907 / 312500000000000000000000000000000000000 : ℚ) .leaf) 39075 (1, 6, some (4, 3)) (3493104161116740458453187684685526904759 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39076 (1, 6, some (4, 4)) (698620832222335199888935030783623252227 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 39077 (1, 6, some (4, 5)) (3493104161104645150217934833837358728287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39078 (1, 6, some (4, 6)) (1746552080551509284099744499209053017517 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39079 (1, 6, some (4, 7)) (1746552080547871522316792708907480710243 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39080 (1, 6, some (4, 8)) (87327604027499523354830823895425055287 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39105 (1, 6, some (5, 1)) (3790260590403503433901954821169754467137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (1895130295760890804643895041918024848737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39107 (1, 6, some (5, 3)) (30322084731951258284684514131278977557 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39108 (1, 6, some (5, 4)) (3790260591479358195242725438148768574081 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39109 (1, 6, some (5, 5)) (189513029573899308427896283442237831083 / 500000000000000000000000000000000000000 : ℚ) .leaf) 39110 (1, 6, some (5, 6)) (3790260591472994515680436678207265767193 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39111 (1, 6, some (5, 7)) (3790260591465987717722882421333433913673 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 39136 (1, 6, some (6, 0)) (4715690608750526495918650705479007538499 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39137 (1, 6, some (6, 1)) (1178922654232389225600938686959058708413 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (4715690617516749573916985615773369920037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39139 (1, 6, some (6, 3)) (943138123503703951591293580213510371581 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39140 (1, 6, some (6, 4)) (2357845308744576992568033552232443432863 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39141 (1, 6, some (6, 5)) (4715690617495231590151845574619350513621 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39142 (1, 6, some (6, 6)) (188627624699400265847545361890090416261 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39168 (1, 6, some (7, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 39169 (1, 6, some (7, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39170 (1, 6, some (7, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 39171 (1, 6, some (7, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 39172 (1, 6, some (7, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39173 (1, 6, some (7, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) .leaf) 39975 (1, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39976 (1, 7, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39977 (1, 7, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 39978 (1, 7, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39979 (1, 7, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40006 (1, 7, some (1, 6)) (4669629388085968014381426626036603263601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40007 (1, 7, some (1, 7)) (93392587761456490408432357227999522937 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 40008 (1, 7, some (1, 8)) (583703673508628556411235365641931353237 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 40010 (1, 7, some (1, 10)) (4669629388299164936568588579758997385011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40011 (1, 7, some (1, 11)) (933925876683970109791458412779426219909 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40037 (1, 7, some (2, 5)) (925916194485889501502313363014916125673 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40038 (1, 7, some (2, 6)) (3703664777948927576483690600175851121041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40039 (1, 7, some (2, 7)) (925916194484815477239105499829266145597 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 40040 (1, 7, some (2, 8)) (740732955587670452453172579001321733033 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40041 (1, 7, some (2, 9)) (1851832388971510177899353449414472398591 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40042 (1, 7, some (2, 10)) (3703664778308134959860828248354122921797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40068 (1, 7, some (3, 4)) (837236142297991785558982229665014793189 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 40069 (1, 7, some (3, 5)) (1674472284588812444081674049798857581113 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40070 (1, 7, some (3, 6)) (3348944569179985560253761338516007018289 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40071 (1, 7, some (3, 7)) (3348944569171931886805863245931312600537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40072 (1, 7, some (3, 8)) (669788913834601857100120894455566905411 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40073 (1, 7, some (3, 9)) (1674472284587026142171328889890512233347 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40099 (1, 7, some (4, 3)) (325150268572421420538436261439731678599 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 40100 (1, 7, some (4, 4)) (3251502685723383465465463841442047958737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40101 (1, 7, some (4, 5)) (3251502685714155128999476682407283008373 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40102 (1, 7, some (4, 6)) (812875671428506268336458464484476014769 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40103 (1, 7, some (4, 7)) (3251502685706872024631008888944768070219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40104 (1, 7, some (4, 8)) (16257513428548813589139288234650850393 / 50000000000000000000000000000000000000 : ℚ) (.node .leaf 40130 (1, 7, some (5, 2)) (3348944569233416374724509140540843545977 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 40131 (1, 7, some (5, 3)) (3348944569192608869048585327059419591147 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40132 (1, 7, some (5, 4)) (837236142296188389603667377400859208999 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40133 (1, 7, some (5, 5)) (3348944569180086025150393235317189716473 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40134 (1, 7, some (5, 6)) (3348944569177457446668961604929077331919 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40135 (1, 7, some (5, 7)) (669788913834155258763052814703946493197 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40161 (1, 7, some (6, 1)) (3703664777050482002705756054555865911001 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40162 (1, 7, some (6, 2)) (92591619449633069908674500500978036579 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40163 (1, 7, some (6, 3)) (185183238898262112879789871467058148847 / 500000000000000000000000000000000000000 : ℚ) .leaf) 40164 (1, 7, some (6, 4)) (370366477794881383201214770122868297833 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 40165 (1, 7, some (6, 5)) (1851832388974500823621339682524713550379 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40166 (1, 7, some (6, 6)) (3703664777943335793732287157438936563541 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 40192 (1, 7, some (7, 0)) (4669629379864685523370137629265489793861 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40193 (1, 7, some (7, 1)) (4669629387621318009012807925410769746347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40194 (1, 7, some (7, 2)) (291851836756452590580336241412508325849 / 625000000000000000000000000000000000000 : ℚ) .leaf) 40195 (1, 7, some (7, 3)) (4669629388109506126370325580224774094231 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40196 (1, 7, some (7, 4)) (4669629388079032894470401243487196195799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40197 (1, 7, some (7, 5)) (116740734702150367726905922048620004381 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 40224 (1, 7, some (8, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40225 (1, 7, some (8, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40226 (1, 7, some (8, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 40227 (1, 7, some (8, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40228 (1, 7, some (8, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 41000 (1, 8, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41001 (1, 8, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 41002 (1, 8, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41003 (1, 8, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41031 (1, 8, some (1, 7)) (4634531761091687841138145689962003645481 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41032 (1, 8, some (1, 8)) (28965823506797676021822158936956522031 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41033 (1, 8, some (1, 9)) (4634531761098356157490378566900457485331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41034 (1, 8, some (1, 10)) (4634531761289999806020235895537682097909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41035 (1, 8, some (1, 11)) (4634531757195337451409758615547106172059 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41062 (1, 8, some (2, 6)) (90998081925732638902316468996845037247 / 250000000000000000000000000000000000000 : ℚ) .leaf))) 41063 (1, 8, some (2, 7)) (3639923277019640485728473703353727423899 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41064 (1, 8, some (2, 8)) (3639923277018287605159662887448977553259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41065 (1, 8, some (2, 9)) (3639923277023642943951828845207555244757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41066 (1, 8, some (2, 10)) (3639923277340810686852908179802935868451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41093 (1, 8, some (3, 5)) (3247835391112002293945446088210153135633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41094 (1, 8, some (3, 6)) (3247835391115098130532651513073247554191 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41095 (1, 8, some (3, 7)) (1623917695553532880675872759815158375427 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41096 (1, 8, some (3, 8)) (811958847776874111122720216751934775531 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41097 (1, 8, some (3, 9)) (405979423888691913288124357380021122431 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 41124 (1, 8, some (4, 4)) (3093883736401049825281671598203637319477 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41125 (1, 8, some (4, 5)) (24751069891122261150234885701822892453 / 80000000000000000000000000000000000000 : ℚ) .leaf)))) 41126 (1, 8, some (4, 6)) (48341933381112237078072737471861406659 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 41127 (1, 8, some (4, 7)) (3093883736384095098549645340750391313793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41128 (1, 8, some (4, 8)) (1546941868193032782223460109730756783989 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41155 (1, 8, some (5, 3)) (3093883736401752464569870808343972693723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41156 (1, 8, some (5, 4)) (773470934099521991204230945891537777657 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41157 (1, 8, some (5, 5)) (1546941868195646586992358879827887688487 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41158 (1, 8, some (5, 6)) (3093883736390145142544282510907054868127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41159 (1, 8, some (5, 7)) (1546941868191810309001679367751650291629 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41186 (1, 8, some (6, 2)) (20298971194751761651933420288321571897 / 62500000000000000000000000000000000000 : ℚ) .leaf) 41187 (1, 8, some (6, 3)) (3247835391128028509193546244951786681947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41188 (1, 8, some (6, 4)) (3247835391118147579304740245142555267291 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 41189 (1, 8, some (6, 5)) (1623917695557592368255286464479646785891 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41190 (1, 8, some (6, 6)) (3247835391111829081989603256438061100453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41217 (1, 8, some (7, 1)) (3639923276262054478951335906066542893413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41218 (1, 8, some (7, 2)) (3639923277060117867503136465511927660883 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41219 (1, 8, some (7, 3)) (3639923277045853631430062875825311151913 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41220 (1, 8, some (7, 4)) (909980819257004327822780087310507205111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 41221 (1, 8, some (7, 5)) (181996163851468513181194081066893291713 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41248 (1, 8, some (8, 0)) (4634531753283418607772041268487812424993 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41249 (1, 8, some (8, 1)) (1158632940179339563723131424943289241651 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41250 (1, 8, some (8, 2)) (4634531761118826221925564472041297130119 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41251 (1, 8, some (8, 3)) (231726588056426330118869284638925392789 / 500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrllr : KTree ℚ :=
  .node V1llrllrl 40960 (1, 8, none) (0 : ℚ) V1llrllrr

def V1llrll : KTree ℚ :=
  .node V1llrlll 40009 (1, 7, some (1, 9)) (2334814694039672662363919595071692069573 / 5000000000000000000000000000000000000000 : ℚ) V1llrllr

def V1llrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 41280 (1, 8, some (9, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 41281 (1, 8, some (9, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41282 (1, 8, some (9, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41283 (1, 8, some (9, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41984 (1, 9, none) (0 : ℚ) .leaf)) 42025 (1, 9, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42026 (1, 9, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 42027 (1, 9, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42056 (1, 9, some (1, 8)) (2303449162022213805408164287953200607043 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 42057 (1, 9, some (1, 9)) (2303449162027740119547482852694233748059 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 42058 (1, 9, some (1, 10)) (184275932968995548640249035037559908961 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42059 (1, 9, some (1, 11)) (4606898320749455666019670930311496057827 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42087 (1, 9, some (2, 7)) (1795512561167952588226370724416101906591 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42088 (1, 9, some (2, 8)) (89775628058355207264631792350591490607 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42089 (1, 9, some (2, 9)) (3591025122340097505270684246317845356427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42090 (1, 9, some (2, 10)) (1795512561310060872445940932631429727321 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 42118 (1, 9, some (3, 6)) (3172906925794900877718597934606168027313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42119 (1, 9, some (3, 7)) (396613365723360054292668348792406774933 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 42120 (1, 9, some (3, 8)) (3172906925786821167138140491498490203711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42121 (1, 9, some (3, 9)) (1586453462894807956407019266638527975713 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 42149 (1, 9, some (4, 5)) (2982584830616568346501749650525691461671 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 42150 (1, 9, some (4, 6)) (1491292415309113213317834881225703317523 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 42151 (1, 9, some (4, 7)) (298258483061117602676839471783034969591 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 42152 (1, 9, some (4, 8)) (745646207653118494717131883299926927683 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42180 (1, 9, some (5, 4)) (182897026071940319932432341081115197679 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42181 (1, 9, some (5, 5)) (182897026071421226006220563385409669221 / 625000000000000000000000000000000000000 : ℚ) .leaf) 42182 (1, 9, some (5, 6)) (182897026071413910375703154509007103323 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 42183 (1, 9, some (5, 7)) (2926352417136184822167908000050291263197 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42211 (1, 9, some (6, 3)) (2982584830629089612823866344041054366489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42212 (1, 9, some (6, 4)) (596516966124668085348103762196782864091 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42213 (1, 9, some (6, 5)) (2982584830618321866081903755400439357283 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42214 (1, 9, some (6, 6)) (745646207654106296833099665275535594579 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 42242 (1, 9, some (7, 2)) (3172906925833857501962125290395243419013 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42243 (1, 9, some (7, 3)) (3172906925808070795401596707752496538083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42244 (1, 9, some (7, 4)) (793226731449162339581637424523370955909 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42245 (1, 9, some (7, 5)) (3172906925794977024877140028766193734903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42273 (1, 9, some (8, 1)) (3591025121679969023145311984570884031973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42274 (1, 9, some (8, 2)) (3591025122372057654369192505848351235709 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42275 (1, 9, some (8, 3)) (359102512236230281476244164572876177651 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42276 (1, 9, some (8, 4)) (718205024468674353403871522375350103549 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42304 (1, 9, some (9, 0)) (2303449158277955439643390431374625328869 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42305 (1, 9, some (9, 1)) (4606898323735272479787312049805045762501 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42306 (1, 9, some (9, 2)) (2303449162036623286774186159172569779009 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 42336 (1, 9, some (10, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 42337 (1, 9, some (10, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42338 (1, 9, some (10, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43008 (1, 10, none) (0 : ℚ) .leaf) 43050 (1, 10, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 43051 (1, 10, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43081 (1, 10, some (1, 9)) (4584576150085387821868951247535324258587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43082 (1, 10, some (1, 10)) (4584576150236801573802491050891098797827 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43083 (1, 10, some (1, 11)) (916915229452503384704464507861487113857 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 43112 (1, 10, some (2, 8)) (3552317467839888925836432295973632687303 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 43113 (1, 10, some (2, 9)) (3552317467846204987681399296718182807309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43114 (1, 10, some (2, 10)) (3552317468096596799916181474506902097547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43143 (1, 10, some (3, 7)) (3115115185700998265001008723396260094153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43144 (1, 10, some (3, 8)) (623023037140110898334832602101112428237 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43145 (1, 10, some (3, 9)) (778778796425985825830494196271314753023 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 43174 (1, 10, some (4, 6)) (2899657418013568513874439935214368675407 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 43175 (1, 10, some (4, 7)) (115986296720261651450445912736747668273 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43176 (1, 10, some (4, 8)) (57993148360146491898833836625274094791 / 200000000000000000000000000000000000000 : ℚ) .leaf) 43205 (1, 10, some (5, 5)) (2807411051266403592616001542242962891373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43206 (1, 10, some (5, 6)) (350926381408381468754166627135167636893 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 43207 (1, 10, some (5, 7)) (2807411051260666471377318791055643722499 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 43236 (1, 10, some (6, 4)) (2807411051273647161983943078589627190833 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 43237 (1, 10, some (6, 5)) (87731595352098557319125886910023819161 / 312500000000000000000000000000000000000 : ℚ) .leaf) 43238 (1, 10, some (6, 6)) (2807411051266281091601567105395657549763 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43267 (1, 10, some (7, 3)) (2899657418024665873031149085917212404091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43268 (1, 10, some (7, 4)) (2899657418017313448982862370799908655871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43269 (1, 10, some (7, 5)) (2899657418013652864656170215221822911589 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 43298 (1, 10, some (8, 2)) (1557557592871547096137557340120648045507 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43299 (1, 10, some (8, 3)) (3115115185722373978144649085816334216943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43300 (1, 10, some (8, 4)) (1557557592854870001409238494498648874179 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43329 (1, 10, some (9, 1)) (35523174672670293117710363052939340493 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 43330 (1, 10, some (9, 2)) (3552317467874563134989759085505194664733 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 43331 (1, 10, some (9, 3)) (3552317467868408086904775301814273587363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43360 (1, 10, some (10, 0)) (4584576142840995208023486370792995712673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43361 (1, 10, some (10, 1)) (45845761498143783238291141636985193721 / 100000000000000000000000000000000000000 : ℚ) .leaf) 43362 (1, 10, some (10, 2)) (2292288075050483012634161726694487340183 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43392 (1, 10, some (11, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 43393 (1, 10, some (11, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 44075 (1, 11, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44106 (1, 11, some (1, 10)) (2283083928699025055366566900823792268923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 44107 (1, 11, some (1, 11)) (4566167854837677985620626375813129279647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44137 (1, 11, some (2, 9)) (3520910751550688603448806091887946760127 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 44138 (1, 11, some (2, 10)) (1760455375888442182514845474594611503317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrlrl : KTree ℚ :=
  .node V1llrlrll 42307 (1, 9, some (9, 3)) (4606898324085658734150837759239814494227 / 10000000000000000000000000000000000000000 : ℚ) V1llrlrlr

def V1llrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 44169 (1, 11, some (3, 9)) (383645521431737250862240495588796248871 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 44199 (1, 11, some (4, 7)) (1417705924689592197415444472854503343627 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 44200 (1, 11, some (4, 8)) (283541184937956038804759440770516905741 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 44230 (1, 11, some (5, 6)) (2718395065374752822711263184725862246071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44231 (1, 11, some (5, 7)) (2718395065368401202516371871631644261287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 44261 (1, 11, some (6, 5)) (670622428928544495356142065746502120477 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44262 (1, 11, some (6, 6)) (1341244857857035342755156466399385424369 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 44292 (1, 11, some (7, 4)) (1359197532689970502221113744272083983571 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 44293 (1, 11, some (7, 5)) (2718395065374843432777146465100029962013 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 44323 (1, 11, some (8, 3)) (1417705924698742603219405106923398948469 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 44324 (1, 11, some (8, 4)) (2835411849388858997805725610838738725413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 44354 (1, 11, some (9, 2)) (3069164171488953321749590027766794292853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44355 (1, 11, some (9, 3)) (3069164171472312919938481686702916864261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44385 (1, 11, some (10, 1)) (440113843879702573851691363630191813099 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 44386 (1, 11, some (10, 2)) (704182150315221088996669883644955717413 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 44416 (1, 11, some (11, 0)) (4566167850227827129181497024225118309877 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 44417 (1, 11, some (11, 1)) (4566167857031123283675414688569112223293 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44448 (1, 11, some (12, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 45131 (1, 12, some (1, 11)) (568840854401491393602961949057020970977 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 45162 (1, 12, some (2, 10)) (349491480242249613469766331984308468441 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 45193 (1, 12, some (3, 9)) (121269685420982305281489697041770642601 / 400000000000000000000000000000000000000 : ℚ) .leaf)))) 45224 (1, 12, some (4, 8)) (1392069950418325161200773454540478298509 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 45255 (1, 12, some (5, 7)) (2649176701246425674453232760319685033251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 45286 (1, 12, some (6, 6)) (2588651150015955218140198826093961756031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 45317 (1, 12, some (7, 5)) (258865115001605079583265783043611277553 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 45348 (1, 12, some (8, 4)) (2649176701256822866827446592334894020939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 45379 (1, 12, some (9, 3)) (2784139900855055076269028918096497395171 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 45410 (1, 12, some (10, 2)) (3031742135556244996786283774074339635517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 45441 (1, 12, some (11, 1)) (698982960351675411856583789631815002129 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 45472 (1, 12, some (12, 0)) (2275363415221940508814591981026715205351 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65536 (2, 0, none) (0 : ℚ) (.node .leaf 65568 (2, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 65569 (2, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65570 (2, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65571 (2, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65573 (2, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65574 (2, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65575 (2, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65576 (2, 0, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65577 (2, 0, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 65578 (2, 0, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 65600 (2, 0, some (1, 0)) (743200613058066940406428187006781171669 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))) 65601 (2, 0, some (1, 1)) (594560491128797893327521001301990852567 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 65602 (2, 0, some (1, 2)) (23782419644057874686575072075302459703 / 40000000000000000000000000000000000000 : ℚ) .leaf) 65603 (2, 0, some (1, 3)) (5945604911062657565190472399541715034441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65604 (2, 0, some (1, 4)) (5945604911011430537083223934874917500369 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65605 (2, 0, some (1, 5)) (594560491102890822040057650364314607311 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 65606 (2, 0, some (1, 6)) (1486401227752738726244618258489582907163 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 65607 (2, 0, some (1, 7)) (5945604911002748499386359474182534456719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65608 (2, 0, some (1, 8)) (5945604911021526582955519920304944687873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65609 (2, 0, some (1, 9)) (1486401227748791914577012208547837785979 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65610 (2, 0, some (1, 10)) (5945604913418762430664648332242309472707 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65632 (2, 0, some (2, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 65633 (2, 0, some (2, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65636 (2, 0, some (2, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65637 (2, 0, some (2, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65638 (2, 0, some (2, 6)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 65639 (2, 0, some (2, 7)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65640 (2, 0, some (2, 8)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65641 (2, 0, some (2, 9)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65642 (2, 0, some (2, 10)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf)))) 66593 (2, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66594 (2, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66595 (2, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66597 (2, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66598 (2, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66599 (2, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66600 (2, 1, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66601 (2, 1, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66602 (2, 1, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 66624 (2, 1, some (1, 0)) (1056996425608809560944587521205508456011 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 66625 (2, 1, some (1, 1)) (5284982141345331374756102376916760422131 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66626 (2, 1, some (1, 2)) (2642491071602506115046332748247576055877 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66627 (2, 1, some (1, 3)) (5284982143152528533933248242343420739151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66628 (2, 1, some (1, 4)) (5284982143136449967216865264975274084497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66629 (2, 1, some (1, 5)) (2642491071565814367093981769209068095791 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66630 (2, 1, some (1, 6)) (5284982143126168305291117798980684246049 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66631 (2, 1, some (1, 7)) (5284982143115985749259612439206933493953 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66632 (2, 1, some (1, 8)) (5284982143124681974902933130308866320731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66633 (2, 1, some (1, 9)) (1056996428622925149604244005255564265227 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66634 (2, 1, some (1, 10)) (660622768067877500727309092543554447753 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 66656 (2, 1, some (2, 0)) (1321245534830892591094671185565067205361 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrlr : KTree ℚ :=
  .node V1llrlrl 44168 (1, 11, some (3, 8)) (95911380357813426155566517841183277549 / 312500000000000000000000000000000000000 : ℚ) V1llrlrr

def V1llrl : KTree ℚ :=
  .node V1llrll 41252 (1, 8, some (8, 4)) (4634531761097206111999743514046728928837 / 10000000000000000000000000000000000000000 : ℚ) V1llrlr

def V1llrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (5284982143138250343252743240649761447687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66659 (2, 1, some (2, 3)) (1321245535787907086478827313626544264389 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66660 (2, 1, some (2, 4)) (528498214312645016135319240693125365151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (5284982143131487806156926234442851488851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66662 (2, 1, some (2, 6)) (26424910715592086384212304506813626243 / 50000000000000000000000000000000000000 : ℚ) .leaf)) 66663 (2, 1, some (2, 7)) (2642491071559559049144924276840002015009 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66664 (2, 1, some (2, 8)) (5284982143122435799768618866607774968789 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66665 (2, 1, some (2, 9)) (5284982143824917851046146963148151632753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66666 (2, 1, some (2, 10)) (5284982125508276576658818267878735430723 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66688 (2, 1, some (3, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 66689 (2, 1, some (3, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66690 (2, 1, some (3, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66691 (2, 1, some (3, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66692 (2, 1, some (3, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66693 (2, 1, some (3, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66694 (2, 1, some (3, 6)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66695 (2, 1, some (3, 7)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66696 (2, 1, some (3, 8)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66697 (2, 1, some (3, 9)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67584 (2, 2, none) (0 : ℚ) (.node .leaf 67618 (2, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 67619 (2, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67620 (2, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67622 (2, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67623 (2, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67624 (2, 2, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 67625 (2, 2, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67626 (2, 2, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67649 (2, 2, some (1, 1)) (100332082820411840726943487107813207273 / 200000000000000000000000000000000000000 : ℚ) .leaf) 67650 (2, 2, some (1, 2)) (1254151035945961270831298464296207551517 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 67651 (2, 2, some (1, 3)) (1254151035922196907791111294124679331739 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 67652 (2, 2, some (1, 4)) (5016604143687505918146715641082016850623 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67653 (2, 2, some (1, 5)) (5016604143673267913313478309999808070061 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67654 (2, 2, some (1, 6)) (5016604143673067256019286523675623405431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67655 (2, 2, some (1, 7)) (2508302071831015561858206857185963939883 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67656 (2, 2, some (1, 8)) (40132833149331928402903842956395242113 / 80000000000000000000000000000000000000 : ℚ) .leaf) 67657 (2, 2, some (1, 9)) (1254151035915823220758267017075781201009 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 67658 (2, 2, some (1, 10)) (2508302072337313378142678308544600286319 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67680 (2, 2, some (2, 0)) (891840735059142783017949385636784061689 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67681 (2, 2, some (2, 1)) (4459203682578864990999504195869937300223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (4459203683301063898130094310983010407889 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67683 (2, 2, some (2, 3)) (2229601841642283091843055096991712035243 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 67684 (2, 2, some (2, 4)) (1114800920816790247935123270083891597157 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67685 (2, 2, some (2, 5)) (4459203683267252290458000372925729177683 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67686 (2, 2, some (2, 6)) (891840736651886908492520702841475176111 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67687 (2, 2, some (2, 7)) (178368147330217377427397154254967070717 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67688 (2, 2, some (2, 8)) (278700230203781425699347562418700502751 / 625000000000000000000000000000000000000 : ℚ) .leaf) 67689 (2, 2, some (2, 9)) (4459203683552619955856545448664082342031 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67690 (2, 2, some (2, 10)) (4459203676427890745732607144095837771003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (100332082820411840726943487107813207273 / 200000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (1254151035945961270831298464296207551517 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (1254151035922196907791111294124679331739 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 67715 (2, 2, some (3, 3)) (5016604143687505918146715641082016850623 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67716 (2, 2, some (3, 4)) (5016604143673267913313478309999808070061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67717 (2, 2, some (3, 5)) (5016604143673067256019286523675623405431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67718 (2, 2, some (3, 6)) (2508302071831015561858206857185963939883 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67719 (2, 2, some (3, 7)) (40132833149331928402903842956395242113 / 80000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67720 (2, 2, some (3, 8)) (1254151035915823220758267017075781201009 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67721 (2, 2, some (3, 9)) (2508302072337313378142678308544600286319 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 67744 (2, 2, some (4, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67745 (2, 2, some (4, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67747 (2, 2, some (4, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67748 (2, 2, some (4, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 67749 (2, 2, some (4, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67750 (2, 2, some (4, 6)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67751 (2, 2, some (4, 7)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67752 (2, 2, some (4, 8)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68645 (2, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68646 (2, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68647 (2, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 68648 (2, 3, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 68649 (2, 3, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68650 (2, 3, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68674 (2, 3, some (1, 2)) (4870639543237488499607661130008322937407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68675 (2, 3, some (1, 3)) (4870639543118843272447958852494995430791 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68676 (2, 3, some (1, 4)) (4870639543125743004833851812802556740249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68677 (2, 3, some (1, 5)) (2435319771553145491624003568591752777509 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68678 (2, 3, some (1, 6)) (1217659885777249667938659351709536316483 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (4870639543097485183173941338151332052893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68680 (2, 3, some (1, 8)) (4870639543099604773121248176235723611489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68681 (2, 3, some (1, 9)) (2435319771550098642164339296608054177911 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68682 (2, 3, some (1, 10)) (2435319771940702440345882064245446441137 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68706 (2, 3, some (2, 2)) (4109602114553246650014016473323490597071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68707 (2, 3, some (2, 3)) (4109602114512975647911036888300173867713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68708 (2, 3, some (2, 4)) (1027400528625732820312784708743027517967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68709 (2, 3, some (2, 5)) (4109602114498316256366216458833748314489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68710 (2, 3, some (2, 6)) (4109602114493927603052521047294138844403 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68711 (2, 3, some (2, 7)) (2054801057244049692087866353173029056617 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68712 (2, 3, some (2, 8)) (513700264311545427732290132166832899621 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68713 (2, 3, some (2, 9)) (1027400528663211135675677778978714726909 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68714 (2, 3, some (2, 10)) (513700263880568520282486012835877962187 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 68736 (2, 3, some (3, 0)) (4109602109221145564958268554182992161719 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68737 (2, 3, some (3, 1)) (64212533033654680348860708801102588929 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68738 (2, 3, some (3, 2)) (4109602114522098224089982345636265128843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68739 (2, 3, some (3, 3)) (1027400528628138914047346818533707363907 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68740 (2, 3, some (3, 4)) (2054801057249132885913691813161545949327 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68741 (2, 3, some (3, 5)) (4109602114498250504984055694291039483583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68742 (2, 3, some (3, 6)) (4109602114490311283219515685141503894553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68743 (2, 3, some (3, 7)) (4109602114489560812939279667914613902541 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68744 (2, 3, some (3, 8)) (2054801057245657723193827697231141007903 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68745 (2, 3, some (3, 9)) (4109602114984238426290021027581080215491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (4870639541091206405542458332146601873197 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (1217659885798169144585491418419882468499 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 68770 (2, 3, some (4, 2)) (4870639543126738540766650898231521272599 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68771 (2, 3, some (4, 3)) (4870639543117349968548760224351548632267 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68772 (2, 3, some (4, 4)) (608829942888644315860340272756311515547 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68773 (2, 3, some (4, 5)) (608829942888257150069484996795623158419 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68774 (2, 3, some (4, 6)) (4870639543096140645681729452517665444243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68775 (2, 3, some (4, 7)) (4870639543102681374333219423728419303761 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68776 (2, 3, some (4, 8)) (243531977154793931905721846523362859479 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68800 (2, 3, some (5, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68801 (2, 3, some (5, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 68802 (2, 3, some (5, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68803 (2, 3, some (5, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68804 (2, 3, some (5, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68805 (2, 3, some (5, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68806 (2, 3, some (5, 6)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68807 (2, 3, some (5, 7)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69668 (2, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69669 (2, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69670 (2, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69671 (2, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69672 (2, 4, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69673 (2, 4, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 69674 (2, 4, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69699 (2, 4, some (1, 3)) (1194702632907048055748323396052553857351 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69700 (2, 4, some (1, 4)) (1194702632910072235314333146725390864067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69701 (2, 4, some (1, 5)) (477881053161752220897821940730907629079 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69702 (2, 4, some (1, 6)) (2389405265811038685509316331399582017167 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69703 (2, 4, some (1, 7)) (4778810531610258677700431225913922569987 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69704 (2, 4, some (1, 8)) (4778810531610892377649240952039934199597 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69705 (2, 4, some (1, 9)) (149337829112934135147903410356529376243 / 312500000000000000000000000000000000000 : ℚ) .leaf) 69706 (2, 4, some (1, 10)) (955762106449818766465232017351734597937 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69730 (2, 4, some (2, 2)) (3914801587573389543505816258030884415669 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69731 (2, 4, some (2, 3)) (15292193701234482696925516331303554069 / 39062500000000000000000000000000000000 : ℚ) .leaf))) 69732 (2, 4, some (2, 4)) (3914801587511497301869265399391726805277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69733 (2, 4, some (2, 5)) (1957400793751677451647350972232713420373 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69734 (2, 4, some (2, 6)) (978700396875323314805131443267029508089 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69735 (2, 4, some (2, 7)) (978700396873626820388666490178493389449 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69736 (2, 4, some (2, 8)) (195740079374889155156697646182114930891 / 500000000000000000000000000000000000000 : ℚ) .leaf) 69737 (2, 4, some (2, 9)) (3914801587599857918018640703543606551497 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69738 (2, 4, some (2, 10)) (3914801585517652191168601137018060720041 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69761 (2, 4, some (3, 1)) (1858001534333933812170051472121224367257 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (371600306942425531417462330862980854217 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 69763 (2, 4, some (3, 3)) (3716003069401733988037301144040709691181 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69764 (2, 4, some (3, 4)) (1858001534695366087302545044238100850541 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 69765 (2, 4, some (3, 5)) (232250191836789922681745519373145994909 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69766 (2, 4, some (3, 6)) (3716003069383065179340294384962584426973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69767 (2, 4, some (3, 7)) (929000767345022718315408480525339990209 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69768 (2, 4, some (3, 8)) (232250191836425749270007563041318122377 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69769 (2, 4, some (3, 9)) (3716003069678223998568039344390163449041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (3914801583612126115998890643612089002549 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69793 (2, 4, some (4, 1)) (782960317461554383708670188977050926821 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69794 (2, 4, some (4, 2)) (391480158752393629399476273518244688673 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 69795 (2, 4, some (4, 3)) (1957400793757680382236859057874542446167 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69796 (2, 4, some (4, 4)) (3914801587504090038266544763803563521583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69797 (2, 4, some (4, 5)) (1957400793751625256080300118908533900843 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 69798 (2, 4, some (4, 6)) (3914801587495551756665965108165926182393 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69799 (2, 4, some (4, 7)) (244675099218551721255973850066524761069 / 625000000000000000000000000000000000000 : ℚ) .leaf) 69800 (2, 4, some (4, 8)) (489350198437014908712640942890371461307 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69824 (2, 4, some (5, 0)) (1194702632501747724689874126726336539291 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69825 (2, 4, some (5, 1)) (4778810531688559959212841341593562022347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69826 (2, 4, some (5, 2)) (4778810531641102913351099756169904458867 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69827 (2, 4, some (5, 3)) (2389405265813282139402879622836766712103 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69828 (2, 4, some (5, 4)) (4778810531622204801602252910172649189437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69829 (2, 4, some (5, 5)) (955762106323453469562195782512421196117 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69830 (2, 4, some (5, 6)) (4778810531608060030797537289502797213137 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69831 (2, 4, some (5, 7)) (2389405265807961685701919275494098271453 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1llrrl : KTree ℚ :=
  .node V1llrrll 68705 (2, 3, some (2, 1)) (1027400528312109195973331983230663029373 / 2500000000000000000000000000000000000000 : ℚ) V1llrrlr

def V1llrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 69857 (2, 4, some (6, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 69858 (2, 4, some (6, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69859 (2, 4, some (6, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69860 (2, 4, some (6, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69861 (2, 4, some (6, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 69862 (2, 4, some (6, 6)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70693 (2, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70694 (2, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70695 (2, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 70696 (2, 5, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70697 (2, 5, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70698 (2, 5, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70724 (2, 5, some (1, 4)) (2357845308756185606682277905557013519669 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70725 (2, 5, some (1, 5)) (943138123497462063087315695348303610551 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70726 (2, 5, some (1, 6)) (2357845308746571743974993124238312944033 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70727 (2, 5, some (1, 7)) (2357845308740556386500909077749091738449 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70728 (2, 5, some (1, 8)) (943138123496143787729648804223117256429 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70729 (2, 5, some (1, 9)) (4715690617485384019544588053871627479629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70730 (2, 5, some (1, 10)) (2357845309009832238584119222940821276327 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70755 (2, 5, some (2, 3)) (3790260591486500793080192173285068815541 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 70756 (2, 5, some (2, 4)) (473782573935763635152997247289339595129 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (1895130295737659455544769329275140571947 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70758 (2, 5, some (2, 6)) (3790260591474925406237951596036798062589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70759 (2, 5, some (2, 7)) (947565147866888558237121839734792275127 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (473782573933745408868020714989480446793 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70761 (2, 5, some (2, 9)) (3790260591541234180950488798921406283297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70762 (2, 5, some (2, 10)) (3790260590245203027486761063294288194409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70786 (2, 5, some (3, 2)) (3493104161150518427062095684501114711 / 10000000000000000000000000000000000000 : ℚ) .leaf) 70787 (2, 5, some (3, 3)) (698620832223297093537335327560625414261 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70788 (2, 5, some (3, 4)) (873276040277210853865186306591968523027 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 70789 (2, 5, some (3, 5)) (3493104161104605230394585740625037798533 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70790 (2, 5, some (3, 6)) (17465520805504114908354567321608737027 / 50000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70791 (2, 5, some (3, 7)) (3493104161096630326028453057736954436823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70792 (2, 5, some (3, 8)) (436638020137418084233756588407680421919 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70793 (2, 5, some (3, 9)) (698620832259411991408905402191450537173 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70817 (2, 5, some (4, 1)) (436638020080331151501364088701116249121 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70818 (2, 5, some (4, 2)) (218319010070725449674150469560900947061 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 70819 (2, 5, some (4, 3)) (3493104161116230476920165590920727237851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70820 (2, 5, some (4, 4)) (87327604027650270786920382470440798077 / 250000000000000000000000000000000000000 : ℚ) .leaf) 70821 (2, 5, some (4, 5)) (1746552080552282655285618323706358434389 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70822 (2, 5, some (4, 6)) (698620832219725479028467586045077755153 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 70823 (2, 5, some (4, 7)) (87327604027437940185583017441473686329 / 250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70848 (2, 5, some (5, 0)) (236891286776207979690540252829421238931 / 625000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (1895130295678079523055280747552184340823 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70850 (2, 5, some (5, 2)) (75805211829897917474629505804003681731 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70851 (2, 5, some (5, 3)) (1895130295742835372506061179607378428841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70852 (2, 5, some (5, 4)) (947565147869222107558655686350943050099 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 70853 (2, 5, some (5, 5)) (758052118295037792749581499149951456803 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70854 (2, 5, some (5, 6)) (947565147866944578668394528162553495437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70855 (2, 5, some (5, 7)) (3790260591470442518739072124310240117231 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70880 (2, 5, some (6, 0)) (589461327019552854040432013788320214729 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 70881 (2, 5, some (6, 1)) (4715690617547739807011496910705459591609 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70882 (2, 5, some (6, 2)) (943138123502611937686827127539301317933 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70883 (2, 5, some (6, 3)) (4715690617494958292193189281127171909129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70884 (2, 5, some (6, 4)) (1178922654373312817868257200037473099601 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70885 (2, 5, some (6, 5)) (471569061748704085662897209755835177691 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70886 (2, 5, some (6, 6)) (943138123495664655776420278665241027607 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70912 (2, 5, some (7, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70913 (2, 5, some (7, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70914 (2, 5, some (7, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70915 (2, 5, some (7, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70916 (2, 5, some (7, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70917 (2, 5, some (7, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 71680 (2, 6, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 71718 (2, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71719 (2, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71720 (2, 6, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71721 (2, 6, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71722 (2, 6, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 71749 (2, 6, some (1, 5)) (1167407347019358860192104604395381808013 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71750 (2, 6, some (1, 6)) (1167407347021051366506263169313937940831 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71751 (2, 6, some (1, 7)) (1167407347018004716239106684557327383009 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71752 (2, 6, some (1, 8)) (2334814694035435985207242925532795904321 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71753 (2, 6, some (1, 9)) (466962938807675756429357497364033057317 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 71754 (2, 6, some (1, 10)) (933925877707419774289837496979197118541 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71780 (2, 6, some (2, 4)) (3703664777958319973951229215772408620671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71781 (2, 6, some (2, 5)) (1851832388972745791027810727287034431021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71782 (2, 6, some (2, 6)) (14467440538852923936234073904166740777 / 39062500000000000000000000000000000000 : ℚ) (.node (.node .leaf 71783 (2, 6, some (2, 7)) (92591619448464606199299659216602685901 / 250000000000000000000000000000000000000 : ℚ) .leaf) 71784 (2, 6, some (2, 8)) (185183238897013620928026270619414009701 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 71785 (2, 6, some (2, 9)) (1851832388996710169547301485660479027931 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71786 (2, 6, some (2, 10)) (3703664777148509596113303843376495498661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71811 (2, 6, some (3, 3)) (3348944569190002030692770947234465879523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71812 (2, 6, some (3, 4)) (3348944569185293075421884609979167192333 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71813 (2, 6, some (3, 5)) (3348944569179178343398839430617039461903 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrrl : KTree ℚ :=
  .node V1llrrrll 70824 (2, 5, some (4, 8)) (139724166443948336541874898348235381569 / 400000000000000000000000000000000000000 : ℚ) V1llrrrlr

def V1llrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 71815 (2, 6, some (3, 7)) (3348944569171827003222003891883325960059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71816 (2, 6, some (3, 8)) (3348944569174251661639105216653858381927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71817 (2, 6, some (3, 9)) (3348944569316338625473221146495237459467 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71842 (2, 6, some (4, 2)) (25402364732412005269942380184414608791 / 78125000000000000000000000000000000000 : ℚ) .leaf) 71843 (2, 6, some (4, 3)) (3251502685725740552644716994431067091949 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71844 (2, 6, some (4, 4)) (3251502685717427408337458522990387629907 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71845 (2, 6, some (4, 5)) (1625751342857391056433392635461814765077 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71846 (2, 6, some (4, 6)) (3251502685710258179655804383013425571043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71847 (2, 6, some (4, 7)) (812875671426947582606375533752442427767 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 71848 (2, 6, some (4, 8)) (650300537141921571380682689746571986757 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 71873 (2, 6, some (5, 1)) (3348944568862889250147076610875407742031 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71874 (2, 6, some (5, 2)) (837236142300461167136662752657243925111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71875 (2, 6, some (5, 3)) (837236142297393553204416668742056400149 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71876 (2, 6, some (5, 4)) (167447228459027031429383516832100970491 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71877 (2, 6, some (5, 5)) (3348944569179111366801084832749584329781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71878 (2, 6, some (5, 6)) (1674472284586548953206481536320411952153 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71879 (2, 6, some (5, 7)) (3348944569173315664345564157722060667439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71904 (2, 6, some (6, 0)) (1851832387722273066977119613205538818317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71905 (2, 6, some (6, 1)) (9259161944675071794827761052427658599 / 25000000000000000000000000000000000000 : ℚ) .leaf) 71906 (2, 6, some (6, 2)) (925916194491223671396294604623158619593 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 71907 (2, 6, some (6, 3)) (3703664777954579741361072179100708595847 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 71908 (2, 6, some (6, 4)) (3703664777947808321945440717434371669397 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71909 (2, 6, some (6, 5)) (231479048621583965033602745301682306413 / 625000000000000000000000000000000000000 : ℚ) .leaf) 71910 (2, 6, some (6, 6)) (740732955587640151624838520644588335321 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71936 (2, 6, some (7, 0)) (466962938695143343981834591544970709623 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71937 (2, 6, some (7, 1)) (1167407347032523259782841039677593988499 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71938 (2, 6, some (7, 2)) (1167407347026193807773619608851376251377 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 71939 (2, 6, some (7, 3)) (4669629388084062055495511455138174336821 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71940 (2, 6, some (7, 4)) (2334814694042149427707336594536072793301 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71941 (2, 6, some (7, 5)) (2334814694038577636299778441066172881109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71968 (2, 6, some (8, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71969 (2, 6, some (8, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))) 71970 (2, 6, some (8, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71971 (2, 6, some (8, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71972 (2, 6, some (8, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72704 (2, 7, none) (0 : ℚ) (.node (.node .leaf 72743 (2, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72744 (2, 7, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72745 (2, 7, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72746 (2, 7, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72774 (2, 7, some (1, 6)) (4634531761103283134924850010009715668827 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72775 (2, 7, some (1, 7)) (4634531761090977085547712799414041631393 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72776 (2, 7, some (1, 8)) (4634531761089254530568408294247779517143 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 72778 (2, 7, some (1, 10)) (4634531761499906995478651445698698527213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72805 (2, 7, some (2, 5)) (727984655405040219959585394232816626891 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72806 (2, 7, some (2, 6)) (3639923277027028843906087677795570416777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72807 (2, 7, some (2, 7)) (1819961638509491465870854607092188819099 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72808 (2, 7, some (2, 8)) (3639923277020074690964649880344867877841 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72809 (2, 7, some (2, 9)) (3639923277061720032940154499935117166743 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72810 (2, 7, some (2, 10)) (454990409561952159138881325190026769097 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72836 (2, 7, some (3, 4)) (3247835391121275121927127204750226018279 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72837 (2, 7, some (3, 5)) (324783539111357186373352915461321184931 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 72838 (2, 7, some (3, 6)) (1623917695556136388050831475276859119961 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 72839 (2, 7, some (3, 7)) (3247835391106799864112826986431532864707 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72840 (2, 7, some (3, 8)) (1623917695554430483388298970973240553601 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72841 (2, 7, some (3, 9)) (3247835391216261319950227337360563188483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72867 (2, 7, some (4, 3)) (3093883736401488974836796104541346928381 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72868 (2, 7, some (4, 4)) (3093883736395160969427837632001792527877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72869 (2, 7, some (4, 5)) (123755349455650076944567771964381334817 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 72870 (2, 7, some (4, 6)) (773470934096969094011573393024576508813 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72871 (2, 7, some (4, 7)) (193367733524033592057480893249226903283 / 625000000000000000000000000000000000000 : ℚ) .leaf) 72872 (2, 7, some (4, 8)) (309388373638649381441414886670385967391 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 72898 (2, 7, some (5, 2)) (154694186820925390839720860622871424861 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 72899 (2, 7, some (5, 3)) (3093883736401313315014746302006263084819 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 72900 (2, 7, some (5, 4)) (193367733524575602448027929018263758711 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 72901 (2, 7, some (5, 5)) (123755349455648976934687146349814881309 / 400000000000000000000000000000000000000 : ℚ) .leaf) 72902 (2, 7, some (5, 6)) (3093883736386363865047634279559140146669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72903 (2, 7, some (5, 7)) (773470934096287177382646165744295924677 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72929 (2, 7, some (6, 1)) (3247835390887020181023466290646669234359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72930 (2, 7, some (6, 2)) (1623917695566949108241243748179119728551 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72931 (2, 7, some (6, 3)) (1623917695561474871879023497257624381453 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72932 (2, 7, some (6, 4)) (1623917695557564918283916523908911943311 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72933 (2, 7, some (6, 5)) (3247835391113485257755607738727165831719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72934 (2, 7, some (6, 6)) (811958847776877363865951303436493472581 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 72960 (2, 7, some (7, 0)) (3639923274918452864280471367715156638843 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 72961 (2, 7, some (7, 1)) (1819961638488319614936573715180181286879 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72962 (2, 7, some (7, 2)) (3639923277044768465894335263310077276639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72963 (2, 7, some (7, 3)) (909980819258323968906096981738109560749 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72964 (2, 7, some (7, 4)) (227495204814260054733509282137699533959 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72965 (2, 7, some (7, 5)) (727984655405007866193973963500784454701 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72992 (2, 7, some (8, 0)) (1158632940031595204294395070761220507309 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 72993 (2, 7, some (8, 1)) (4634531761142514905760802802598813976851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72994 (2, 7, some (8, 2)) (4634531761124352969341503248866666909231 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72995 (2, 7, some (8, 3)) (4634531761101642877426434091877181413023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72996 (2, 7, some (8, 4)) (4634531761103365523779177644611118065511 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73024 (2, 7, some (9, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1llrrrr : KTree ℚ :=
  .node V1llrrrrl 72777 (2, 7, some (1, 9)) (57931647013700915185928859865124793853 / 125000000000000000000000000000000000000 : ℚ) V1llrrrrr

def V1llrrr : KTree ℚ :=
  .node V1llrrrl 71814 (2, 6, some (3, 6)) (837236142294195403247090494659833431307 / 2500000000000000000000000000000000000000 : ℚ) V1llrrrr

def V1llrr : KTree ℚ :=
  .node V1llrrl 69856 (2, 4, some (6, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) V1llrrr

def V1llr : KTree ℚ :=
  .node V1llrl 66657 (2, 1, some (2, 1)) (2642491071643026153806546377017101033643 / 5000000000000000000000000000000000000000 : ℚ) V1llrr

def V1ll : KTree ℚ :=
  .node V1lll 38025 (1, 5, some (3, 9)) (1858001534690108475197432617890046223717 / 5000000000000000000000000000000000000000 : ℚ) V1llr

def V1lrllllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73026 (2, 7, some (9, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73027 (2, 7, some (9, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73728 (2, 8, none) (0 : ℚ) (.node (.node .leaf 73768 (2, 8, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73769 (2, 8, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 73770 (2, 8, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73799 (2, 8, some (1, 7)) (4606898324048059535420445526630152862107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73800 (2, 8, some (1, 8)) (575862290505735326710012247122205209901 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 73801 (2, 8, some (1, 9)) (4606898324053437841599678225229369592049 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73802 (2, 8, some (1, 10)) (4606898324412678770375073367921409088557 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 73830 (2, 8, some (2, 6)) (3591025122343533361520499278510719040169 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73831 (2, 8, some (2, 7)) (3591025122335276055533130152057925695649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73832 (2, 8, some (2, 8)) (3591025122335870788457678493768086785629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73833 (2, 8, some (2, 9)) (359102512236979617568155682926219226163 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73834 (2, 8, some (2, 10)) (448878140248197413525831107540990489801 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 73861 (2, 8, some (3, 5)) (3172906925792783787375016856765619165111 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73862 (2, 8, some (3, 6)) (1586453462896186688237533673147402853783 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73863 (2, 8, some (3, 7)) (1586453462893263322063282936668998429079 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73864 (2, 8, some (3, 8)) (3172906925788221635520335074687177725111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73865 (2, 8, some (3, 9)) (3172906925872558078197628176521853411827 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73892 (2, 8, some (4, 4)) (11650721994620297864169695257288254463 / 39062500000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73894 (2, 8, some (4, 6)) (2982584830615275880245487713794632903091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73895 (2, 8, some (4, 7)) (2982584830611334230475528699524591672693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73896 (2, 8, some (4, 8)) (2982584830613222918095575800951952889451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73923 (2, 8, some (5, 3)) (2926352417152778153936284541685683438837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73924 (2, 8, some (5, 4)) (1463176208572976522641357509239102218823 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 73925 (2, 8, some (5, 5)) (2926352417143165499241280743681059377853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73926 (2, 8, some (5, 6)) (146317620856963521777837367139883255633 / 500000000000000000000000000000000000000 : ℚ) .leaf) 73927 (2, 8, some (5, 7)) (2926352417137116705543738148094332612629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73954 (2, 8, some (6, 2)) (186411551915058581430283010976860139211 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 73955 (2, 8, some (6, 3)) (2982584830626970008668147550370914110801 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 73956 (2, 8, some (6, 4)) (186411551913713138319253587852292607071 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73957 (2, 8, some (6, 5)) (1491292415308828913341662029825664728441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73958 (2, 8, some (6, 6)) (93205775956645353123858929442460517559 / 312500000000000000000000000000000000000 : ℚ) .leaf) 73985 (2, 8, some (7, 1)) (1586453462812578439448126888779975178807 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73986 (2, 8, some (7, 2)) (793226731452950254772244948600206051807 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73987 (2, 8, some (7, 3)) (396613365725164214192365964958492821649 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 73988 (2, 8, some (7, 4)) (1586453462897311607947726193203071327071 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73989 (2, 8, some (7, 5)) (3172906925792682257830294064552251554991 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (718205024105588961966349955291340399927 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 74017 (2, 8, some (8, 1)) (3591025122309842887926882201725118235201 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 74018 (2, 8, some (8, 2)) (3591025122360799564307189398417326928577 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlllll : KTree ℚ :=
  .node V1lrllllll 73893 (2, 8, some (4, 5)) (1491292415308852773203220528062922909 / 5000000000000000000000000000000000000 : ℚ) V1lrlllllr

def V1lrllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 74020 (2, 8, some (8, 4)) (897756280586109897151780992445899239357 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 74048 (2, 8, some (9, 0)) (4606898323206564123272263629966352869501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74049 (2, 8, some (9, 1)) (1151724581023609817352481639344579308879 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74050 (2, 8, some (9, 2)) (4606898324081924861210391128136719759371 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74051 (2, 8, some (9, 3)) (4606898324057638366644361278941773352741 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 74080 (2, 8, some (10, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74081 (2, 8, some (10, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 74082 (2, 8, some (10, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74752 (2, 9, none) (0 : ℚ) (.node .leaf 74793 (2, 9, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 74794 (2, 9, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74824 (2, 9, some (1, 8)) (4584576150075388663603220396500032148923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74825 (2, 9, some (1, 9)) (4584576150083540093411785581528940261223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74826 (2, 9, some (1, 10)) (1146144037601673152576921878577678327677 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74855 (2, 9, some (2, 7)) (3552317467841262321857784713729295067581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74856 (2, 9, some (2, 8)) (3552317467841438477350391431273824297457 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 74857 (2, 9, some (2, 9)) (444039683483744455344066463289535949831 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74858 (2, 9, some (2, 10)) (3552317467609349567085662699843205041873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74886 (2, 9, some (3, 6)) (1557557592853362535401137729199228815537 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74887 (2, 9, some (3, 7)) (1557557592850298405001680147031387634423 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 74888 (2, 9, some (3, 8)) (623023037140389556400529001332980537429 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrllllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 74917 (2, 9, some (4, 5)) (90614294312891959656359150335114716989 / 312500000000000000000000000000000000000 : ℚ) .leaf) 74918 (2, 9, some (4, 6)) (1449828709005451579497285170463201622479 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74919 (2, 9, some (4, 7)) (1449828709003260795287889165259580620961 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74920 (2, 9, some (4, 8)) (115986296720330133808832279433536911843 / 400000000000000000000000000000000000000 : ℚ) .leaf) 74948 (2, 9, some (5, 4)) (2807411051270749734236766464050961471049 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 74949 (2, 9, some (5, 5)) (2807411051267113000540550235504993765949 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74950 (2, 9, some (5, 6)) (2807411051264035243511867779659652018857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74951 (2, 9, some (5, 7)) (2807411051261221798883319295547717346929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74979 (2, 9, some (6, 3)) (561482210255221389098252636929126915467 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 74980 (2, 9, some (6, 4)) (2807411051269301020363178156781628611157 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 74981 (2, 9, some (6, 5)) (2807411051267092583704811162697109542347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74982 (2, 9, some (6, 6)) (561482210252582463893403623358329850681 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 75010 (2, 9, some (7, 2)) (2899657418033235315010106899968819605849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75011 (2, 9, some (7, 3)) (2899657418021109022570408042995191020537 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75012 (2, 9, some (7, 4)) (2899657418014208614745098701647290786331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75013 (2, 9, some (7, 5)) (181228588625779965369824693794880016657 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 75041 (2, 9, some (8, 1)) (1557557592789678761576323251181347070597 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75042 (2, 9, some (8, 2)) (778778796431170452772786098590004470979 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 75043 (2, 9, some (8, 3)) (1557557592857109387060588898460499727187 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75044 (2, 9, some (8, 4)) (1557557592854272956554655026038443705017 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 75072 (2, 9, some (9, 0)) (444039683282562541814059421192266290769 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrllllr : KTree ℚ :=
  .node V1lrllllrl 74889 (2, 9, some (3, 9)) (3115115185770192385015524933200022537647 / 10000000000000000000000000000000000000000 : ℚ) V1lrllllrr

def V1lrllll : KTree ℚ :=
  .node V1lrlllll 74019 (2, 8, some (8, 3)) (3591025122348225446898487982897266994431 / 10000000000000000000000000000000000000000 : ℚ) V1lrllllr

def V1lrlllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 75074 (2, 9, some (9, 2)) (3552317467866667932276556332860268981041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75075 (2, 9, some (9, 3)) (55504960435204468815178885779450670217 / 156250000000000000000000000000000000000 : ℚ) .leaf) 75104 (2, 9, some (10, 0)) (4584576149336063266095144886998908890051 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75105 (2, 9, some (10, 1)) (286536009382508672556112465755618137359 / 625000000000000000000000000000000000000 : ℚ) .leaf) 75106 (2, 9, some (10, 2)) (4584576150112195133418428086561877200257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 75136 (2, 9, some (11, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75137 (2, 9, some (11, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 75818 (2, 10, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 75849 (2, 10, some (1, 9)) (2283083928629905737039584914295327420787 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 75850 (2, 10, some (1, 10)) (4566167857553158249632668506046379690817 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 75880 (2, 10, some (2, 8)) (110028460985795992286486607437659967369 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 75881 (2, 10, some (2, 9)) (1760455375785034661488370883801269035003 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75882 (2, 10, some (2, 10)) (3520910751396180658350354206923281810039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75911 (2, 10, some (3, 7)) (767291042862589389350832801190971659141 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75912 (2, 10, some (3, 8)) (3069164171451393889391850679981310736809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75913 (2, 10, some (3, 9)) (191822760719248872911693914461908293809 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 75942 (2, 10, some (4, 6)) (2835411849383765415177012075413218871319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75943 (2, 10, some (4, 7)) (1417705924689524876194324912607961727043 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75944 (2, 10, some (4, 8)) (708852962345147141458324208901339207169 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 75973 (2, 10, some (5, 5)) (1359197532687193359615540966828034783183 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 75974 (2, 10, some (5, 6)) (1359197532686003923009496202849858385317 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 76004 (2, 10, some (6, 4)) (167655607232330011159181675196709571923 / 625000000000000000000000000000000000000 : ℚ) .leaf) 76005 (2, 10, some (6, 5)) (335311214464310954950857356035835445431 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 76006 (2, 10, some (6, 6)) (83827803615969378406744491034826538881 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76035 (2, 10, some (7, 3)) (679598766345703252353538641085336690903 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 76036 (2, 10, some (7, 4)) (27183950653762733307696144077718171013 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 76037 (2, 10, some (7, 5)) (2718395065374350475204728621506402479989 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 76066 (2, 10, some (8, 2)) (1417705924701885897403029353448450020803 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76067 (2, 10, some (8, 3)) (2835411849392692191894238308838006930141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76068 (2, 10, some (8, 4)) (567082369877294535632834134692122754029 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 76097 (2, 10, some (9, 1)) (1534582085678863822915931264871244710097 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 76098 (2, 10, some (9, 2)) (1534582085736821196906008333444194192313 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 76099 (2, 10, some (9, 3)) (1534582085731488605559867656587288847987 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76128 (2, 10, some (10, 0)) (3520910750145038638365828336997619943299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76129 (2, 10, some (10, 1)) (3520910751539422674819995783377976632133 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76130 (2, 10, some (10, 2)) (3520910751571021586540964544252099902309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76160 (2, 10, some (11, 0)) (4566167856594428329433551560192389519769 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 76161 (2, 10, some (11, 1)) (913233571458554768924811792356424098719 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 76192 (2, 10, some (12, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76874 (2, 11, some (1, 10)) (2275363418783679697479930829780324463423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76905 (2, 11, some (2, 9)) (3494914802232512858681456580150983602403 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 76906 (2, 11, some (2, 10)) (1747457401060502531941388520747981445787 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlllrl : KTree ℚ :=
  .node V1lrlllrll 75975 (2, 10, some (5, 7)) (1359197532684353589334655781615311540153 / 5000000000000000000000000000000000000000 : ℚ) V1lrlllrlr

def V1lrlllrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 76937 (2, 11, some (3, 9)) (3031742135569504518029082183556472737803 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76967 (2, 11, some (4, 7)) (2784139900836394726390641942996704342753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76968 (2, 11, some (4, 8)) (556827980167546010680708066203918699977 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76998 (2, 11, some (5, 6)) (165573543828139677314568592391714036177 / 625000000000000000000000000000000000000 : ℚ) .leaf) 76999 (2, 11, some (5, 7)) (1324588350623280394395789919990430647541 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 77029 (2, 11, some (6, 5)) (2588651150016010971794133245293549850739 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 77030 (2, 11, some (6, 6)) (1294325575006581808477366596309946630701 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 77060 (2, 11, some (7, 4)) (1294325575009145615015792913791737077287 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 77061 (2, 11, some (7, 5)) (1294325575007997521089361705618262340411 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 77091 (2, 11, some (8, 3)) (2649176701259922721878332038818646056917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlllrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 77122 (2, 11, some (9, 2)) (1392069950429849854522760943363384043899 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 77123 (2, 11, some (9, 3)) (2784139900849191075489521303058809190417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 77153 (2, 11, some (10, 1)) (3031742135449243799329944550849779801687 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 77154 (2, 11, some (10, 2)) (47370970867868761885781100089498281979 / 156250000000000000000000000000000000000 : ℚ) .leaf) 77184 (2, 11, some (11, 0)) (3494914800957269664552538223464322489863 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 77185 (2, 11, some (11, 1)) (1747457401105326977075871529713057628251 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 77216 (2, 11, some (12, 0)) (1137681709175652568742793029323714980431 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 77930 (2, 12, some (2, 10)) (3473040750514542275346286551168978018463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 77961 (2, 12, some (3, 9)) (1500334969249827231643853000538450816683 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 77992 (2, 12, some (4, 8)) (1371126706448361394773147240473804831263 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlllrrl : KTree ℚ :=
  .node V1lrlllrrll 77092 (2, 11, some (8, 4)) (132458835062688288804742266025957708051 / 500000000000000000000000000000000000000 : ℚ) V1lrlllrrlr

def V1lrlllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 78054 (2, 12, some (6, 6)) (1257726691562707270479873782683055481761 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 78085 (2, 12, some (7, 5)) (622720826862278798260898723695326759439 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 78116 (2, 12, some (8, 4)) (628863345782424657045451913352115437373 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 78147 (2, 12, some (9, 3)) (324220324155004640813802510929038990999 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 78178 (2, 12, some (10, 2)) (1371126706458930154471327912978203662309 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 78209 (2, 12, some (11, 1)) (3000669938402110687893836424223507772631 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 78240 (2, 12, some (12, 0)) (3473040749429017534256471205632116927899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 98338 (3, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98339 (3, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 98340 (3, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98341 (3, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98342 (3, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98343 (3, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 98344 (3, 0, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98345 (3, 0, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (5284982137301809354001267107603777220757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (5284982143367092385133520011573252022817 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (5284982143123972152572238238956102156223 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlllrr : KTree ℚ :=
  .node V1lrlllrrl 78023 (2, 12, some (5, 7)) (1296881296613684683271557594024069838469 / 5000000000000000000000000000000000000000 : ℚ) V1lrlllrrr

def V1lrlllr : KTree ℚ :=
  .node V1lrlllrl 76936 (2, 11, some (3, 8)) (378967766940202280616018732849177533453 / 1250000000000000000000000000000000000000 : ℚ) V1lrlllrr

def V1lrlll : KTree ℚ :=
  .node V1lrllll 75073 (2, 9, some (9, 1)) (444039683478397498971419696637364787659 / 1250000000000000000000000000000000000000 : ℚ) V1lrlllr

def V1lrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 98372 (3, 0, some (1, 4)) (5284982143121271588518421275444371111439 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98373 (3, 0, some (1, 5)) (5284982143136807307022734669905018731653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98374 (3, 0, some (1, 6)) (2642491071560424402212654681759258501623 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98375 (3, 0, some (1, 7)) (2642491071556777110838381988525570869653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98376 (3, 0, some (1, 8)) (5284982143130245851516017706937728611443 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98377 (3, 0, some (1, 9)) (5284982143106815696273821185947867683481 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98400 (3, 0, some (2, 0)) (5284982143367092385133520011573252022817 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98401 (3, 0, some (2, 1)) (5284982143123972152572238238956102156223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (2642491071583403362306876622018540015307 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98403 (3, 0, some (2, 3)) (5284982143121271588518421275444371111439 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 98404 (3, 0, some (2, 4)) (5284982143136807307022734669905018731653 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98405 (3, 0, some (2, 5)) (2642491071560424402212654681759258501623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98406 (3, 0, some (2, 6)) (2642491071556777110838381988525570869653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98407 (3, 0, some (2, 7)) (5284982143130245851516017706937728611443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98408 (3, 0, some (2, 8)) (5284982143106815696273821185947867683481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98409 (3, 0, some (2, 9)) (1056996429052224432118159703509743906259 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 98432 (3, 0, some (3, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98433 (3, 0, some (3, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98434 (3, 0, some (3, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98435 (3, 0, some (3, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98436 (3, 0, some (3, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 98437 (3, 0, some (3, 5)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98438 (3, 0, some (3, 6)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98439 (3, 0, some (3, 7)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98440 (3, 0, some (3, 8)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98441 (3, 0, some (3, 9)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99362 (3, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99365 (3, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99366 (3, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99367 (3, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99368 (3, 1, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99369 (3, 1, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99392 (3, 1, some (1, 0)) (1254151032887805303385090190903758834669 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (1254151035614978032662266600484526022773 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 99394 (3, 1, some (1, 2)) (1003320828745230302502462312306894279967 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99395 (3, 1, some (1, 3)) (5016604143698952475896953131806019693633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99396 (3, 1, some (1, 4)) (5016604143676700216905342918066364245779 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99397 (3, 1, some (1, 5)) (313537758979809663258639522967147267789 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 99398 (3, 1, some (1, 6)) (5016604143669280228547436573038982858553 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 99399 (3, 1, some (1, 7)) (1254151035915075021259206815089180165953 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 99400 (3, 1, some (1, 8)) (5016604143670452052365850151153351172259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99401 (3, 1, some (1, 9)) (2508302071828866398682621068038019332929 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99424 (3, 1, some (2, 0)) (4459203680907192921197488315902809212133 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (4459203683363417851844616761942071294283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (139350115102466323087901254902742147971 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 99427 (3, 1, some (2, 3)) (2229601841638891519176318062703118600277 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99428 (3, 1, some (2, 4)) (891840736653025406811285032888854768011 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99429 (3, 1, some (2, 5)) (4459203683264948672017143576600554138161 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99430 (3, 1, some (2, 6)) (2229601841627569388318406095276412391007 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99431 (3, 1, some (2, 7)) (2229601841629551577939102386466402339611 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 99432 (3, 1, some (2, 8)) (4459203683256260340473838282936110936921 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99433 (3, 1, some (2, 9)) (2229601842077611891682380718706311365617 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (5016604143841538654138076152835189012301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99457 (3, 1, some (3, 1)) (5016604143678622786431937221191414960279 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99458 (3, 1, some (3, 2)) (2508302071849155809694044182048834727733 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99459 (3, 1, some (3, 3)) (5016604143669581214488724252525259855499 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99460 (3, 1, some (3, 4)) (5016604143676854283491136474312263952309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99461 (3, 1, some (3, 5)) (5016604143663762162396000168387135095721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99462 (3, 1, some (3, 6)) (5016604143662530048360110587945459355991 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99463 (3, 1, some (3, 7)) (1003320828733770593740178800106042188443 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 99464 (3, 1, some (3, 8)) (5016604144163399733991386410469076550159 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 99465 (3, 1, some (3, 9)) (627075516454344031910137030889640744031 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99490 (3, 1, some (4, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99491 (3, 1, some (4, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99492 (3, 1, some (4, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 99493 (3, 1, some (4, 5)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99494 (3, 1, some (4, 6)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99495 (3, 1, some (4, 7)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99496 (3, 1, some (4, 8)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf))) 100386 (3, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100387 (3, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 100388 (3, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100389 (3, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100390 (3, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100391 (3, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 100392 (3, 2, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100393 (3, 2, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (4870639541091206405542458332146601873197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100418 (3, 2, some (1, 2)) (1217659885798169144585491418419882468499 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 100419 (3, 2, some (1, 3)) (4870639543126738540766650898231521272599 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 100420 (3, 2, some (1, 4)) (4870639543117349968548760224351548632267 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 100421 (3, 2, some (1, 5)) (608829942888644315860340272756311515547 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100422 (3, 2, some (1, 6)) (608829942888257150069484996795623158419 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100423 (3, 2, some (1, 7)) (4870639543096140645681729452517665444243 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100424 (3, 2, some (1, 8)) (4870639543102681374333219423728419303761 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100425 (3, 2, some (1, 9)) (243531977154793931905721846523362859479 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (4109602109221145564958268554182992161719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100449 (3, 2, some (2, 1)) (64212533033654680348860708801102588929 / 156250000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (4109602114522098224089982345636265128843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100451 (3, 2, some (2, 3)) (1027400528628138914047346818533707363907 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 100452 (3, 2, some (2, 4)) (2054801057249132885913691813161545949327 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 100453 (3, 2, some (2, 5)) (4109602114498250504984055694291039483583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100454 (3, 2, some (2, 6)) (4109602114490311283219515685141503894553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100455 (3, 2, some (2, 7)) (4109602114489560812939279667914613902541 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100456 (3, 2, some (2, 8)) (2054801057245657723193827697231141007903 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100457 (3, 2, some (2, 9)) (4109602114984238426290021027581080215491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100480 (3, 2, some (3, 0)) (1027400528312109195973331983230663029373 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (4109602114553246650014016473323490597071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100482 (3, 2, some (3, 2)) (4109602114512975647911036888300173867713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100483 (3, 2, some (3, 3)) (1027400528625732820312784708743027517967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100484 (3, 2, some (3, 4)) (4109602114498316256366216458833748314489 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100485 (3, 2, some (3, 5)) (4109602114493927603052521047294138844403 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 100486 (3, 2, some (3, 6)) (2054801057244049692087866353173029056617 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (513700264311545427732290132166832899621 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100488 (3, 2, some (3, 8)) (1027400528663211135675677778978714726909 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100489 (3, 2, some (3, 9)) (513700263880568520282486012835877962187 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (4870639543237488499607661130008322937407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (4870639543118843272447958852494995430791 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100514 (3, 2, some (4, 2)) (4870639543125743004833851812802556740249 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100515 (3, 2, some (4, 3)) (2435319771553145491624003568591752777509 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100516 (3, 2, some (4, 4)) (1217659885777249667938659351709536316483 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100517 (3, 2, some (4, 5)) (4870639543097485183173941338151332052893 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100518 (3, 2, some (4, 6)) (4870639543099604773121248176235723611489 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 100519 (3, 2, some (4, 7)) (2435319771550098642164339296608054177911 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100520 (3, 2, some (4, 8)) (2435319771940702440345882064245446441137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100544 (3, 2, some (5, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 100545 (3, 2, some (5, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100546 (3, 2, some (5, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100547 (3, 2, some (5, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100548 (3, 2, some (5, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100549 (3, 2, some (5, 5)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100550 (3, 2, some (5, 6)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100551 (3, 2, some (5, 7)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf))))) 101411 (3, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 101412 (3, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101413 (3, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101414 (3, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101415 (3, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101416 (3, 3, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101417 (3, 3, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101442 (3, 3, some (1, 2)) (95576210634503983450030366125301596671 / 200000000000000000000000000000000000000 : ℚ) .leaf) 101443 (3, 3, some (1, 3)) (597351316454330946021524583773757493017 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101444 (3, 3, some (1, 4)) (4778810531633426610031545916287548440237 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101445 (3, 3, some (1, 5)) (4778810531619863505290236158740862740113 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101446 (3, 3, some (1, 6)) (238940526580983617970740289384031750373 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101447 (3, 3, some (1, 7)) (2389405265804579677124492128854179945781 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101448 (3, 3, some (1, 8)) (1194702632903351968631634937878516342813 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101449 (3, 3, some (1, 9)) (1194702632902590326130036405536295154139 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101473 (3, 3, some (2, 1)) (3914801586744749431403565241671057103027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101474 (3, 3, some (2, 2)) (3914801587541602306290961181107946447719 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101475 (3, 3, some (2, 3)) (3914801587517876135545469518001735312519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101476 (3, 3, some (2, 4)) (1957400793753142873866055684464830525673 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101477 (3, 3, some (2, 5)) (978700396876020085704145727728812752209 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101478 (3, 3, some (2, 6)) (978700396874552145999089879167100425211 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 101479 (3, 3, some (2, 7)) (3914801587495075158662462074312543827053 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 101480 (3, 3, some (2, 8)) (1957400793748970923888788021023125574601 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101481 (3, 3, some (2, 9)) (3914801587809157792730115523308155732323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101504 (3, 3, some (3, 0)) (743200613287541806717628443929546827909 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (464500383657223521612158985086740919807 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101506 (3, 3, some (3, 2)) (1858001534703024150029165589268762432309 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101507 (3, 3, some (3, 3)) (371600306939719280664086286038182668163 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 101508 (3, 3, some (3, 4)) (3716003069388645665235098418130081838263 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101509 (3, 3, some (3, 5)) (5806254795916647810785206506224157777 / 15625000000000000000000000000000000000 : ℚ) .leaf) 101510 (3, 3, some (3, 6)) (464500383672553771260310894520374552849 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101511 (3, 3, some (3, 7)) (185800153469100934850567869403964054803 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 101512 (3, 3, some (3, 8)) (1858001534727683735959736353076429787743 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 101513 (3, 3, some (3, 9)) (464500383505858617064859411749273450667 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101536 (3, 3, some (4, 0)) (3914801586744749431403565241671057103027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101537 (3, 3, some (4, 1)) (3914801587541602306290961181107946447719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101538 (3, 3, some (4, 2)) (3914801587517876135545469518001735312519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101539 (3, 3, some (4, 3)) (1957400793753142873866055684464830525673 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101540 (3, 3, some (4, 4)) (978700396876020085704145727728812752209 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 101541 (3, 3, some (4, 5)) (978700396874552145999089879167100425211 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101542 (3, 3, some (4, 6)) (3914801587495075158662462074312543827053 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101543 (3, 3, some (4, 7)) (1957400793748970923888788021023125574601 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101544 (3, 3, some (4, 8)) (3914801587809157792730115523308155732323 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101568 (3, 3, some (5, 0)) (95576210634503983450030366125301596671 / 200000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V1lrll : KTree ℚ :=
  .node V1lrlll 98371 (3, 0, some (1, 3)) (2642491071583403362306876622018540015307 / 5000000000000000000000000000000000000000 : ℚ) V1lrllr

def V1lrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 101570 (3, 3, some (5, 2)) (4778810531633426610031545916287548440237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101571 (3, 3, some (5, 3)) (4778810531619863505290236158740862740113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101572 (3, 3, some (5, 4)) (238940526580983617970740289384031750373 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101573 (3, 3, some (5, 5)) (2389405265804579677124492128854179945781 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101574 (3, 3, some (5, 6)) (1194702632903351968631634937878516342813 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 101575 (3, 3, some (5, 7)) (1194702632902590326130036405536295154139 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101600 (3, 3, some (6, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101602 (3, 3, some (6, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101603 (3, 3, some (6, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101604 (3, 3, some (6, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101605 (3, 3, some (6, 5)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101606 (3, 3, some (6, 6)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102436 (3, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102437 (3, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102438 (3, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102439 (3, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102440 (3, 4, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102441 (3, 4, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 102467 (3, 4, some (1, 3)) (943138123500427909877894222190883210637 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 102468 (3, 4, some (1, 4)) (943138123501313381261486726890348399187 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102469 (3, 4, some (1, 5)) (4715690617489290634115395251210976167971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102470 (3, 4, some (1, 6)) (4715690617491109277509648198170534517681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102471 (3, 4, some (1, 7)) (4715690617480182941628579234774190697277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102472 (3, 4, some (1, 8)) (4715690617482846599904554255734269633821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102473 (3, 4, some (1, 9)) (4715690617482397406851984483702939699181 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102498 (3, 4, some (2, 2)) (1895130295763085084126571009386455463867 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102499 (3, 4, some (2, 3)) (947565147872310510982713931695726744603 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102500 (3, 4, some (2, 4)) (1895130295740474943283824450069376135041 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102501 (3, 4, some (2, 5)) (1895130295738175580726229242960632486183 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102502 (3, 4, some (2, 6)) (1895130295736123579465556350000948028103 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 102503 (3, 4, some (2, 7)) (3790260591467697836402401321329160630233 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102504 (3, 4, some (2, 8)) (3790260591470643092306914829927781440269 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102505 (3, 4, some (2, 9)) (947565147921294476194804419204983910011 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102529 (3, 4, some (3, 1)) (139724166429768922200845972183494677463 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102530 (3, 4, some (3, 2)) (1746552080564291424683230668970078768321 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102531 (3, 4, some (3, 3)) (1746552080557376532314140759005078304351 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102532 (3, 4, some (3, 4)) (3493104161105729711260369387179113098171 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102533 (3, 4, some (3, 5)) (1746552080551908422395586005397261488051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102534 (3, 4, some (3, 6)) (3493104161098227981319560955727701907977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102535 (3, 4, some (3, 7)) (3493104161097883020712667099579446637599 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102536 (3, 4, some (3, 8)) (3493104161138378722246403369156158168553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 102560 (3, 4, some (4, 0)) (436638019903676389499907911889560036207 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102561 (3, 4, some (4, 1)) (3493104161048944584051859089522677767393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102562 (3, 4, some (4, 2)) (3493104161119509813106622812837384687639 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102563 (3, 4, some (4, 3)) (436638020138790103469078662409805590157 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102564 (3, 4, some (4, 4)) (1746552080552443175305515826131778311721 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102565 (3, 4, some (4, 5)) (139724166444062857898039124037597651923 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102566 (3, 4, some (4, 6)) (873276040274257434962807508058660326153 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102567 (3, 4, some (4, 7)) (1746552080549489630290353152670472095457 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102568 (3, 4, some (4, 8)) (3493104161257389648344996100506979056537 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102592 (3, 4, some (5, 0)) (1895130295487548400613559412765261497921 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 102593 (3, 4, some (5, 1)) (94756514787641254198850030191363258273 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102594 (3, 4, some (5, 2)) (3790260591488965361241499122092802992459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102595 (3, 4, some (5, 3)) (379026059147787633623786382250177074987 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102596 (3, 4, some (5, 4)) (3790260591476307845671914764987757019073 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102597 (3, 4, some (5, 5)) (1895130295734932397538160769436517347963 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102598 (3, 4, some (5, 6)) (3790260591468660598332596243119517635807 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102599 (3, 4, some (5, 7)) (947565147867488176417879898737490380649 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102624 (3, 4, some (6, 0)) (2357845308789365020053004102818774631591 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102625 (3, 4, some (6, 1)) (188627624700303984756472134973018452857 / 400000000000000000000000000000000000000 : ℚ) .leaf) 102626 (3, 4, some (6, 2)) (1178922654375190649812577864447364238133 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 102627 (3, 4, some (6, 3)) (1178922654372817738198553006420108570797 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 102628 (3, 4, some (6, 4)) (147365331796533595845915942120763848353 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102629 (3, 4, some (6, 5)) (589461327184906638781917539256274739707 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102630 (3, 4, some (6, 6)) (4715690617484974261160864490352952985497 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102656 (3, 4, some (7, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102657 (3, 4, some (7, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102658 (3, 4, some (7, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102659 (3, 4, some (7, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102660 (3, 4, some (7, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102661 (3, 4, some (7, 5)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node .leaf 103461 (3, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 103462 (3, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103463 (3, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103464 (3, 5, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103465 (3, 5, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103492 (3, 5, some (1, 4)) (291851836756196846160677630630694297493 / 625000000000000000000000000000000000000 : ℚ) .leaf) 103493 (3, 5, some (1, 5)) (466962938807915129442998211045418182069 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 103494 (3, 5, some (1, 6)) (4669629388082442917668678728474900263047 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103495 (3, 5, some (1, 7)) (4669629388071213209491235615058642917221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103496 (3, 5, some (1, 8)) (4669629388072715489539088776995732791389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103497 (3, 5, some (1, 9)) (933925877614833960771862151427455401439 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 103523 (3, 5, some (2, 3)) (1851832388979303522891874622982770252741 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrlrll : KTree ℚ :=
  .node V1lrlrlll 102537 (3, 4, some (3, 9)) (1746552080250405724448445100971055337163 / 5000000000000000000000000000000000000000 : ℚ) V1lrlrllr

def V1lrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 103525 (3, 5, some (2, 5)) (925916194486659228382911125776999070427 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103526 (3, 5, some (2, 6)) (925916194485996580359022319854202988351 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103527 (3, 5, some (2, 7)) (925916194484626729850819636027901961437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103528 (3, 5, some (2, 8)) (3703664777941188397639919241201835061741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103529 (3, 5, some (2, 9)) (1851832389049162606341672365166006505587 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103554 (3, 5, some (3, 2)) (837236142302598699407572594175128336367 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103555 (3, 5, some (3, 3)) (209309035574367015124708909260444616421 / 625000000000000000000000000000000000000 : ℚ) .leaf) 103556 (3, 5, some (3, 4)) (1674472284590858945499265788312497613613 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103557 (3, 5, some (3, 5)) (3348944569179047960615400491253744357919 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103558 (3, 5, some (3, 6)) (418618071146792408662475339992999007017 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 103559 (3, 5, some (3, 7)) (837236142293156301762763576535812721509 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103560 (3, 5, some (3, 8)) (3348944569197866363179308726003143589773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103561 (3, 5, some (3, 9)) (1674472284443457666195712296935697995749 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103585 (3, 5, some (4, 1)) (1625751342760583568710073556380255959303 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103586 (3, 5, some (4, 2)) (1625751342866448572096950712072242300531 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103587 (3, 5, some (4, 3)) (203218917857636488050992486642989639179 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 103588 (3, 5, some (4, 4)) (3251502685715454883401240158773766722811 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103589 (3, 5, some (4, 5)) (203218917857063861788925489830728315839 / 625000000000000000000000000000000000000 : ℚ) .leaf) 103590 (3, 5, some (4, 6)) (325150268570830684490410513565598778411 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103591 (3, 5, some (4, 7)) (1625751342854526817526128871778799953909 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103592 (3, 5, some (4, 8)) (3251502685801627983501266419273539801569 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 103616 (3, 5, some (5, 0)) (837236141972451964594737208829572727537 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 103617 (3, 5, some (5, 1)) (1674472284577938000436337326987001827943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103618 (3, 5, some (5, 2)) (3348944569192630840849470281608748614087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103619 (3, 5, some (5, 3)) (3348944569183450535901669450683526250341 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103620 (3, 5, some (5, 4)) (3348944569179674463215285217587525305351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103621 (3, 5, some (5, 5)) (334894456917555332989631621008836845109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 103622 (3, 5, some (5, 6)) (669788913834486582902672789761549027953 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103623 (3, 5, some (5, 7)) (418618071146753650373920736817618432221 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103648 (3, 5, some (6, 0)) (3703664777596846479522654965499330930067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (740732955594340811167822457134959361327 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 103650 (3, 5, some (6, 2)) (3703664777958133913439313929180860056211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 103651 (3, 5, some (6, 3)) (925916194487035872991919094674785526427 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103652 (3, 5, some (6, 4)) (3703664777946562842772655738234420301991 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103653 (3, 5, some (6, 5)) (14814659111759649746640896485179759889 / 40000000000000000000000000000000000000 : ℚ) .leaf) 103654 (3, 5, some (6, 6)) (1851832388970076629756523156653990666667 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103680 (3, 5, some (7, 0)) (4669629388156944628977348454820618694407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103681 (3, 5, some (7, 1)) (2334814694050022167909315645293117958393 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103682 (3, 5, some (7, 2)) (4669629388089091216520621666789152477843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103683 (3, 5, some (7, 3)) (933925877616516600350621899239898199593 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103684 (3, 5, some (7, 4)) (2334814694039458910477965415456598631247 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103685 (3, 5, some (7, 5)) (4669629388069601898560853368717309687593 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103712 (3, 5, some (8, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrlrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103714 (3, 5, some (8, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103715 (3, 5, some (8, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103716 (3, 5, some (8, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104448 (3, 6, none) (0 : ℚ) .leaf) 104486 (3, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104487 (3, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104488 (3, 6, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104489 (3, 6, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104517 (3, 6, some (1, 5)) (926906352219462113075135562248527427861 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 104518 (3, 6, some (1, 6)) (4634531761101728200896811234366894238933 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104519 (3, 6, some (1, 7)) (926906352218053265991455981773215923461 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104520 (3, 6, some (1, 8)) (185381270443635235905810846343300620373 / 400000000000000000000000000000000000000 : ℚ) .leaf) 104521 (3, 6, some (1, 9)) (4634531761093790272258239011519509531149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104548 (3, 6, some (2, 4)) (3639923277035007018933895257122193080557 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104549 (3, 6, some (2, 5)) (1819961638513186900798210883969144189431 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104550 (3, 6, some (2, 6)) (727984655404983576885353879876723055191 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 104551 (3, 6, some (2, 7)) (363992327701878426700398169225997761393 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104552 (3, 6, some (2, 8)) (1819961638510547095909064792295674991337 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104553 (3, 6, some (2, 9)) (1819961638570730109886184918520104112187 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104579 (3, 6, some (3, 3)) (1623917695562159822805369834069298009107 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104580 (3, 6, some (3, 4)) (1623917695558762638523780725002458728121 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104582 (3, 6, some (3, 6)) (1623917695555001606515926416279074237579 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104583 (3, 6, some (3, 7)) (811958847776823332578916700774574670367 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104584 (3, 6, some (3, 8)) (1623917695562198271404757773087630398299 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104585 (3, 6, some (3, 9)) (3247835390969286933055850305191215998379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (1546941868206822645260405590812131167347 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104611 (3, 6, some (4, 3)) (3093883736399555501989915253433557211407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104612 (3, 6, some (4, 4)) (3093883736392650291867231845668595348247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104613 (3, 6, some (4, 5)) (3093883736390267838418354348274781747733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104614 (3, 6, some (4, 6)) (3093883736385842038725365711681565948343 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104615 (3, 6, some (4, 7)) (1546941868192766512605801503449545560097 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 104616 (3, 6, some (4, 8)) (123755349457793359677635704990394451781 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104641 (3, 6, some (5, 1)) (3093883736279334463029398202777588258971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104642 (3, 6, some (5, 2)) (1546941868203175750555201067687256545453 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104643 (3, 6, some (5, 3)) (3093883736396918782452668680574498401289 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104644 (3, 6, some (5, 4)) (1546941868195905635457704658866579080777 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104645 (3, 6, some (5, 5)) (773470934097208240248779470642224080061 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 104646 (3, 6, some (5, 6)) (1546941868192529649620981429932602325427 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104647 (3, 6, some (5, 7)) (386735467048263687341641315347744031553 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 104672 (3, 6, some (6, 0)) (1623917695089015796838197537593640407951 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104673 (3, 6, some (6, 1)) (649567078221233622159203164809786573423 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 104674 (3, 6, some (6, 2)) (3247835391125964887128823994903258267517 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrlrr : KTree ℚ :=
  .node V1lrlrlrrl 104581 (3, 6, some (3, 5)) (1623917695556911178007220185368075767539 / 5000000000000000000000000000000000000000 : ℚ) V1lrlrlrrr

def V1lrlrlr : KTree ℚ :=
  .node V1lrlrlrl 103713 (3, 5, some (8, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) V1lrlrlrr

def V1lrlrl : KTree ℚ :=
  .node V1lrlrll 103524 (3, 5, some (2, 4)) (740732955590679863594114125573632116269 / 2000000000000000000000000000000000000000 : ℚ) V1lrlrlr

def V1lrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104676 (3, 6, some (6, 4)) (3247835391114205762944487122949296336723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104677 (3, 6, some (6, 5)) (10149485597217491626602694244012135533 / 31250000000000000000000000000000000000 : ℚ) .leaf) 104678 (3, 6, some (6, 6)) (3247835391107650244480680649798220578237 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104704 (3, 6, some (7, 0)) (3639923276772472158181201280562128379373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104705 (3, 6, some (7, 1)) (1819961638524577004605567803398160121783 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104706 (3, 6, some (7, 2)) (3639923277036883805854580769487544788401 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104707 (3, 6, some (7, 3)) (727984655405623971464656664842857724503 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104708 (3, 6, some (7, 4)) (909980819256569185074896868935547965573 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104709 (3, 6, some (7, 5)) (454990409627447440279041423268175680897 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 104736 (3, 6, some (8, 0)) (4634531761166203589596041133156330823583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104737 (3, 6, some (8, 1)) (2317265880560089668152810402477412981341 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104738 (3, 6, some (8, 2)) (463453176110607964285312466970763389721 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 104739 (3, 6, some (8, 3)) (115863294027546294604457567156724945849 / 250000000000000000000000000000000000000 : ℚ) .leaf) 104740 (3, 6, some (8, 4)) (4634531761097063398812694907438429949251 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104768 (3, 6, some (9, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 104769 (3, 6, some (9, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104770 (3, 6, some (9, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104771 (3, 6, some (9, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105472 (3, 7, none) (0 : ℚ) .leaf) 105511 (3, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 105512 (3, 7, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105542 (3, 7, some (1, 6)) (2303449162029534471211710354633171686759 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105543 (3, 7, some (1, 7)) (1151724581011855917371739933163944711991 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105544 (3, 7, some (1, 8)) (4606898324047337616543867378048882144331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105545 (3, 7, some (1, 9)) (4606898324051395444104390745070271687979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105573 (3, 7, some (2, 5)) (3591025122342090809134619214351072412923 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105574 (3, 7, some (2, 6)) (3591025122341626315253559821091090233423 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105575 (3, 7, some (2, 7)) (1795512561167504557148082768774679588903 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105576 (3, 7, some (2, 8)) (3591025122336927467660929931905526428329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105577 (3, 7, some (2, 9)) (3591025122432377567984138088262359059883 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105604 (3, 7, some (3, 4)) (1586453462899025833347498643431089181793 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 105605 (3, 7, some (3, 5)) (3172906925793261758598418437416904698469 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105606 (3, 7, some (3, 6)) (793226731447567324849518630796579181091 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105607 (3, 7, some (3, 7)) (634581385157362429760736135609353560583 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105608 (3, 7, some (3, 8)) (3172906925799112260178422577063981742529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105609 (3, 7, some (3, 9)) (31729069257245172077724905091117504777 / 100000000000000000000000000000000000000 : ℚ) .leaf) 105635 (3, 7, some (4, 3)) (596516966125291294169380171532433786531 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 105636 (3, 7, some (4, 4)) (1491292415309983299920384334797890445591 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105637 (3, 7, some (4, 5)) (1491292415308614174961754948562216396767 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105638 (3, 7, some (4, 6)) (93205775956664547013553897226126618553 / 312500000000000000000000000000000000000 : ℚ) .leaf) 105639 (3, 7, some (4, 7)) (372823103826511417434848772912526373299 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 105640 (3, 7, some (4, 8)) (2982584830652674506689638214961882880483 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrrll : KTree ℚ :=
  .node V1lrlrrlll 105513 (3, 7, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) V1lrlrrllr

def V1lrlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105667 (3, 7, some (5, 3)) (2926352417149785479436854199385918744397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105668 (3, 7, some (5, 4)) (182897026071506522388836291521960162981 / 625000000000000000000000000000000000000 : ℚ) .leaf) 105669 (3, 7, some (5, 5)) (1463176208570784558526036575232775048617 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105670 (3, 7, some (5, 6)) (2926352417137691383454659059097071962783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105671 (3, 7, some (5, 7)) (1463176208569020954565345991847977195709 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 105697 (3, 7, some (6, 1)) (2982584830550251095623236717280112564653 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105698 (3, 7, some (6, 2)) (2982584830630991733261172405103161203867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105699 (3, 7, some (6, 3)) (1491292415311141357703097646578523982191 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105700 (3, 7, some (6, 4)) (1491292415309130966569576160042472498023 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105701 (3, 7, some (6, 5)) (2982584830614846403485673551267736239743 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 105702 (3, 7, some (6, 6)) (2982584830611948434945767668601906904501 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105728 (3, 7, some (7, 0)) (3172906925086922970353796826429145143767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105729 (3, 7, some (7, 1)) (3172906925793984622283175416294319778973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105730 (3, 7, some (7, 2)) (3172906925804313897198351476030691268669 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105731 (3, 7, some (7, 3)) (3172906925795966063708661130985702936397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105732 (3, 7, some (7, 4)) (3172906925793498569350150345837473487363 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105733 (3, 7, some (7, 5)) (3172906925788595700620068381688543235899 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105760 (3, 7, some (8, 0)) (1795512561076187210865744823718279842197 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105761 (3, 7, some (8, 1)) (44887814029545176085283627190938537567 / 125000000000000000000000000000000000000 : ℚ) .leaf) 105762 (3, 7, some (8, 2)) (3591025122351744788864476398605140689951 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105763 (3, 7, some (8, 3)) (3591025122344172633210182380306885347507 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105792 (3, 7, some (9, 0)) (2303449162057815982635740398205747456507 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105793 (3, 7, some (9, 1)) (921379664815638197653988899406725004903 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105794 (3, 7, some (9, 2)) (1151724581015401911675056666966728834321 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105795 (3, 7, some (9, 3)) (575862290507397438024623090652514990187 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105824 (3, 7, some (10, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)) 105825 (3, 7, some (10, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105826 (3, 7, some (10, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106496 (3, 8, none) (0 : ℚ) .leaf) 106536 (3, 8, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 106537 (3, 8, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 106567 (3, 8, some (1, 7)) (458457615007735809426397265239447737057 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106568 (3, 8, some (1, 8)) (4584576150076704984350208898393551716371 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106569 (3, 8, some (1, 9)) (2292288075040846182477309957761278131929 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106598 (3, 8, some (2, 6)) (3552317467847945476810953294510987400351 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106599 (3, 8, some (2, 7)) (3552317467840957122741928620894703427519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106600 (3, 8, some (2, 8)) (3552317467842497701868393179150348410757 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 106601 (3, 8, some (2, 9)) (111009920872510010760764183657041032589 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106629 (3, 8, some (3, 5)) (623023037141403622978251882710656082071 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106630 (3, 8, some (3, 6)) (1557557592852385764712168360624780069089 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106631 (3, 8, some (3, 7)) (3115115185700737513930125865783630953621 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106632 (3, 8, some (3, 8)) (3115115185709973964852816504817772964967 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrrlr : KTree ℚ :=
  .node V1lrlrrlrl 105764 (3, 7, some (8, 4)) (359102512234197590026578487128251332113 / 1000000000000000000000000000000000000000 : ℚ) V1lrlrrlrr

def V1lrlrrl : KTree ℚ :=
  .node V1lrlrrll 105666 (3, 7, some (5, 2)) (2926352417160909870595942103192111313217 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrrlr

def V1lrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 106660 (3, 8, some (4, 4)) (362457177251961522240805678408402042323 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106661 (3, 8, some (4, 5)) (1449828709006203160597526922549994364387 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106662 (3, 8, some (4, 6)) (579931483601792034414371200055727158273 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106663 (3, 8, some (4, 7)) (1449828709003542435177993849266670071159 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106664 (3, 8, some (4, 8)) (2899657418036280043804371680411268797501 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 106691 (3, 8, some (5, 3)) (2807411051274321208406430944447410208573 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106692 (3, 8, some (5, 4)) (2807411051268571680422302183022750329421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106693 (3, 8, some (5, 5)) (56148221025321469406143267367025807357 / 200000000000000000000000000000000000000 : ℚ) .leaf) 106694 (3, 8, some (5, 6)) (2807411051262348812605785176377005284579 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106695 (3, 8, some (5, 7)) (2807411051262029871989828742805447489919 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 106722 (3, 8, some (6, 2)) (2807411051282082838331965266753331086253 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106723 (3, 8, some (6, 3)) (2807411051272535471321598704249185839811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106724 (3, 8, some (6, 4)) (561482210253568468096285241852774409537 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106725 (3, 8, some (6, 5)) (1403705525632527178454757787002735596677 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106726 (3, 8, some (6, 6)) (1403705525630892652872276117981180657877 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106753 (3, 8, some (7, 1)) (579931483594241941577618371160943648689 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 106754 (3, 8, some (7, 2)) (362457177253074270679646558149278043369 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106755 (3, 8, some (7, 3)) (2899657418016432001870226037314072587163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106756 (3, 8, some (7, 4)) (724914354503281116344125370481350798011 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106757 (3, 8, some (7, 5)) (2899657418009382056719487892542510336167 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106784 (3, 8, some (8, 0)) (623023037031558009838084454375147094439 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrlrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106786 (3, 8, some (8, 2)) (194694699107324600084079926024435298917 / 625000000000000000000000000000000000000 : ℚ) .leaf) 106787 (3, 8, some (8, 3)) (778778796427360396067055335760469983647 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106788 (3, 8, some (8, 4)) (311511518570716001841686802905236517903 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106816 (3, 8, some (9, 0)) (3552317467702702062882397291364477356389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106817 (3, 8, some (9, 1)) (3552317467868422421768379166781363577417 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 106818 (3, 8, some (9, 2)) (444039683482061363930690158789200658777 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106819 (3, 8, some (9, 3)) (111009920870313183497477498579562739273 / 312500000000000000000000000000000000000 : ℚ) .leaf) 106848 (3, 8, some (10, 0)) (2292288075069655748263637725395402857561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106849 (3, 8, some (10, 1)) (57307201876360214384703155759976495507 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 106850 (3, 8, some (10, 2)) (573072018761277935169816934951532355863 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106881 (3, 8, some (11, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107561 (3, 9, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 107592 (3, 9, some (1, 8)) (4566167857252369332733837207175575048099 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107593 (3, 9, some (1, 9)) (142692745539316391370456648608014634247 / 312500000000000000000000000000000000000 : ℚ) .leaf) 107623 (3, 9, some (2, 7)) (3520910751545326254777323933271647829153 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 107624 (3, 9, some (2, 8)) (55014230492914298800372162012213820573 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107625 (3, 9, some (2, 9)) (880227687902858082846832900979968764333 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 107654 (3, 9, some (3, 6)) (3069164171454885954594790993863496435397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107655 (3, 9, some (3, 7)) (3069164171450395606517142625516424695589 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 107656 (3, 9, some (3, 8)) (1534582085728776760306295266034022392027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrlr : KTree ℚ :=
  .node V1lrlrrrlrl 106880 (3, 8, some (11, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) V1lrlrrrlrr

def V1lrlrrrl : KTree ℚ :=
  .node V1lrlrrrll 106785 (3, 8, some (8, 1)) (623023037142525261649994271755675413927 / 2000000000000000000000000000000000000000 : ℚ) V1lrlrrrlr

def V1lrlrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107685 (3, 9, some (4, 5)) (2835411849384834230983569040844603598961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107686 (3, 9, some (4, 6)) (2835411849381906078550114999432917351059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107687 (3, 9, some (4, 7)) (2835411849379459642209368143791659249669 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107688 (3, 9, some (4, 8)) (2835411849401294226726899867428945755379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107716 (3, 9, some (5, 4)) (679598766344110220510644320422890753497 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 107717 (3, 9, some (5, 5)) (2718395065373746277963491325483122263587 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107718 (3, 9, some (5, 6)) (1359197532685148158556782023072687080833 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107719 (3, 9, some (5, 7)) (1359197532684691818462764835121044547379 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107747 (3, 9, some (6, 3)) (670622428930132929881736102819441286873 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 107748 (3, 9, some (6, 4)) (670622428928885680886604978292704095517 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107750 (3, 9, some (6, 6)) (670622428927418995401833348106553589379 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 107778 (3, 9, some (7, 2)) (271839506538754978356498340163440221049 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 107779 (3, 9, some (7, 3)) (1359197532689484384548749535448573086581 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107780 (3, 9, some (7, 4)) (2718395065375025923388677926104752362787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107781 (3, 9, some (7, 5)) (2718395065371989306074189163628107981571 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 107809 (3, 9, some (8, 1)) (2835411849359679877016003398055396748519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107810 (3, 9, some (8, 2)) (2835411849395866715385516769451543745793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107811 (3, 9, some (8, 3)) (1417705924694096922419247594005858696599 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107812 (3, 9, some (8, 4)) (1417705924692672720111815688564398333911 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 107840 (3, 9, some (9, 0)) (3069164171019329042967022549086273023567 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrrl : KTree ℚ :=
  .node V1lrlrrrrll 107749 (3, 9, some (6, 5)) (670622428928254309137783902780051823201 / 2500000000000000000000000000000000000000 : ℚ) V1lrlrrrrlr

def V1lrlrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107842 (3, 9, some (9, 2)) (3069164171465910871152712723251626598497 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107843 (3, 9, some (9, 3)) (3069164171458785325572333162793673633653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107872 (3, 9, some (10, 0)) (704182150287812451603740561702137641333 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107873 (3, 9, some (10, 1)) (176045537578601917911472075952331781963 / 500000000000000000000000000000000000000 : ℚ) .leaf) 107874 (3, 9, some (10, 2)) (704182150311960676026836524366928345903 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 107904 (3, 9, some (11, 0)) (4566167857310278283953380847298491936917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107905 (3, 9, some (11, 1)) (4566167857285521423897325638361212254003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107936 (3, 9, some (12, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 108617 (3, 10, some (1, 9)) (2275363418648746717567623156678402490847 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 108648 (3, 10, some (2, 8)) (698982960442370640296265224254514074937 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108679 (3, 10, some (3, 7)) (30317421355208307863988591773228353097 / 100000000000000000000000000000000000000 : ℚ) .leaf) 108680 (3, 10, some (3, 8)) (3031742135526505976502615085272033364441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108681 (3, 10, some (3, 9)) (757935533883737866427525921776991957301 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108710 (3, 10, some (4, 6)) (1392069950419800190778275171104095484353 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108711 (3, 10, some (4, 7)) (174008743802292749070140159552147901097 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 108712 (3, 10, some (4, 8)) (1392069950426762397242556270237390735421 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108741 (3, 10, some (5, 5)) (1324588350625830741617087897899662787281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108742 (3, 10, some (5, 6)) (2649176701248540248861799082744227402249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108743 (3, 10, some (5, 7)) (529835340249422753243114803698604355457 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 108772 (3, 10, some (6, 4)) (647162787504365511304491676687693601931 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrlrrrrr : KTree ℚ :=
  .node V1lrlrrrrrl 108649 (3, 10, some (2, 9)) (218432175141690954531411567392301260173 / 625000000000000000000000000000000000000 : ℚ) V1lrlrrrrrr

def V1lrlrrrr : KTree ℚ :=
  .node V1lrlrrrrl 107841 (3, 9, some (9, 1)) (767291042866278276150378981337369917457 / 2500000000000000000000000000000000000000 : ℚ) V1lrlrrrrr

def V1lrlrrr : KTree ℚ :=
  .node V1lrlrrrl 107657 (3, 9, some (3, 9)) (3069164171451691753399516250087734782083 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrrrr

def V1lrlrr : KTree ℚ :=
  .node V1lrlrrl 106633 (3, 8, some (3, 9)) (3115115185679293059029255953296561994143 / 10000000000000000000000000000000000000000 : ℚ) V1lrlrrr

def V1lrlr : KTree ℚ :=
  .node V1lrlrl 104675 (3, 6, some (6, 3)) (405979423889638647297122494215565265071 / 1250000000000000000000000000000000000000 : ℚ) V1lrlrr

def V1lrl : KTree ℚ :=
  .node V1lrll 101569 (3, 3, some (5, 1)) (597351316454330946021524583773757493017 / 1250000000000000000000000000000000000000 : ℚ) V1lrlr

def V1lrrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108774 (3, 10, some (6, 6)) (258865115001171294033940159533034416057 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 108803 (3, 10, some (7, 3)) (2588651150021165484803832168110099103833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108804 (3, 10, some (7, 4)) (647162787504210039151938091531562399397 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108805 (3, 10, some (7, 5)) (2588651150014193226127093272116850141191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108834 (3, 10, some (8, 2)) (2649176701263904211836305643400313522857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 108835 (3, 10, some (8, 3)) (1324588350628000388902680055647302326307 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108836 (3, 10, some (8, 4)) (2649176701252612610565499165217071232803 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108865 (3, 10, some (9, 1)) (348017487603418229574183347681411858169 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 108866 (3, 10, some (9, 2)) (2784139900852167918095977339187108663533 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 108867 (3, 10, some (9, 3)) (2784139900844963119163332452062921892329 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108897 (3, 10, some (10, 1)) (3031742135537321807129312304074689040543 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108898 (3, 10, some (10, 2)) (3031742135535496804457317846677803641569 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108928 (3, 10, some (11, 0)) (873728700532105447862080123435299712041 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108929 (3, 10, some (11, 1)) (698982960447438816697269963413160414293 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 108960 (3, 10, some (12, 0)) (4550726837345057025546522228528053713081 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 109673 (3, 11, some (2, 9)) (868260187652380544685647310385919018231 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 109704 (3, 11, some (3, 8)) (375083742307801893841132598599446140483 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 109705 (3, 11, some (3, 9)) (3000669938479139058967092404745406380919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109735 (3, 11, some (4, 7)) (548450682579156666845238309967073370867 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 109736 (3, 11, some (4, 8)) (2742253412909098163173730050528010740583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrlllll : KTree ℚ :=
  .node V1lrrllllll 108896 (3, 10, some (10, 0)) (3031742135172168668136844744996394369507 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlllllr

def V1lrrllllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 109767 (3, 11, some (5, 7)) (518752518645562731765534153113006456539 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 109797 (3, 11, some (6, 5)) (2515453383126995593451382028869851445493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109798 (3, 11, some (6, 6)) (2515453383123919430032665114924374836431 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 109828 (3, 11, some (7, 4)) (2490883307450219925906774829204229920857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109829 (3, 11, some (7, 5)) (311360413430968160611119463868783679817 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 109859 (3, 11, some (8, 3)) (31443167289152551565015405127100599619 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 109860 (3, 11, some (8, 4)) (2515453383128423622525402058217301707483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109890 (3, 11, some (9, 2)) (2593762593243533577016591479479894175593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109891 (3, 11, some (9, 3)) (103750503729446475283888331398180216457 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 109921 (3, 11, some (10, 1)) (137112670644673769747306828036114218721 / 500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrllllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 109952 (3, 11, some (11, 0)) (1500334969085755397801192674876779535597 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 109953 (3, 11, some (11, 1)) (1500334969237744233566335524900979166793 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 109984 (3, 11, some (12, 0)) (3473040750496622888299269313590332824969 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 110729 (3, 12, some (3, 9)) (2974454088911253418047865648585784186173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 110760 (3, 12, some (4, 8)) (541476116697660187879752644411665287827 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 110791 (3, 12, some (5, 7)) (79636567374547578478135150313601803901 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 110822 (3, 12, some (6, 6)) (2456695473279725258690247339885461143477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 110853 (3, 12, some (7, 5)) (301801849448275940009960290389159811203 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 110884 (3, 12, some (8, 4)) (1207207397794063228493352675661202951423 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 110915 (3, 12, some (9, 3)) (122834773664351750089928744054756471257 / 500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrllllr : KTree ℚ :=
  .node V1lrrllllrl 109922 (3, 11, some (10, 2)) (274225341291046706997883942241720427221 / 1000000000000000000000000000000000000000 : ℚ) V1lrrllllrr

def V1lrrllll : KTree ℚ :=
  .node V1lrrlllll 109766 (3, 11, some (5, 6)) (324220324153710231242946221418758318761 / 1250000000000000000000000000000000000000 : ℚ) V1lrrllllr

def V1lrrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 110977 (3, 12, some (11, 1)) (2707380583480135406095740616935306687257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 111008 (3, 12, some (12, 0)) (594890817729592521987383364323654527011 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) (.node (.node .leaf 131104 (4, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131105 (4, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 131106 (4, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131107 (4, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 131108 (4, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131109 (4, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131110 (4, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131111 (4, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131112 (4, 0, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131136 (4, 0, some (1, 0)) (2508302069070975923871695131147886454383 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131137 (4, 0, some (1, 1)) (2508302071949616112475479224242773909267 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131138 (4, 0, some (1, 2)) (2508302071834228970849714632942056296801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131139 (4, 0, some (1, 3)) (501660414370911732062946108711332206031 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 131140 (4, 0, some (1, 4)) (627075517958236814457996274381338955117 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131141 (4, 0, some (1, 5)) (2508302071840320655481493212474452249593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131142 (4, 0, some (1, 6)) (200664165746619728043023464896093692467 / 400000000000000000000000000000000000000 : ℚ) .leaf) 131143 (4, 0, some (1, 7)) (5016604143658569046357240806341513447857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131144 (4, 0, some (1, 8)) (5016604143674413054368719932757297080393 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 131168 (4, 0, some (2, 0)) (1114800920866496049989101877441232848563 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131169 (4, 0, some (2, 1)) (4459203683260851503732826014119211194313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131170 (4, 0, some (2, 2)) (4459203683296993173892854299656286275831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131171 (4, 0, some (2, 3)) (4459203683258572902812417951156188125277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131172 (4, 0, some (2, 4)) (278700230204480072831277023608272472177 / 625000000000000000000000000000000000000 : ℚ) .leaf) 131173 (4, 0, some (2, 5)) (4459203683258216178733854775468748721489 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131174 (4, 0, some (2, 6)) (222960184162603068726988480281845042127 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131175 (4, 0, some (2, 7)) (891840736653228987443327988045741703181 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131176 (4, 0, some (2, 8)) (4459203683246375743731036625643513357937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131200 (4, 0, some (3, 0)) (2508302071834228970849714632942056296801 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131201 (4, 0, some (3, 1)) (501660414370911732062946108711332206031 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 131202 (4, 0, some (3, 2)) (627075517958236814457996274381338955117 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131203 (4, 0, some (3, 3)) (2508302071840320655481493212474452249593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131204 (4, 0, some (3, 4)) (200664165746619728043023464896093692467 / 400000000000000000000000000000000000000 : ℚ) .leaf) 131205 (4, 0, some (3, 5)) (5016604143658569046357240806341513447857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131206 (4, 0, some (3, 6)) (5016604143674413054368719932757297080393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131207 (4, 0, some (3, 7)) (15676887948913039724054425637027976649 / 31250000000000000000000000000000000000 : ℚ) .leaf)) 131208 (4, 0, some (3, 8)) (5016604145697080800873297030329448617597 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131232 (4, 0, some (4, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131233 (4, 0, some (4, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131234 (4, 0, some (4, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131235 (4, 0, some (4, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrlll : KTree ℚ :=
  .node V1lrrllll 110946 (3, 12, some (10, 2)) (2548370156000367572557300315344881910703 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlllr

def V1lrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 131237 (4, 0, some (4, 5)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131238 (4, 0, some (4, 6)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 131239 (4, 0, some (4, 7)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131240 (4, 0, some (4, 8)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf)) 132129 (4, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132130 (4, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132131 (4, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 132132 (4, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132133 (4, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 132134 (4, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132135 (4, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132136 (4, 1, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132160 (4, 1, some (1, 0)) (4870639532618175674358622685176046213839 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132161 (4, 1, some (1, 1)) (4870639542209159373840755187406255468713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132162 (4, 1, some (1, 2)) (2435319771573932328538135108675368405293 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 132163 (4, 1, some (1, 3)) (2435319771567316904542671471984023557203 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132164 (4, 1, some (1, 4)) (1217659885777239233065917158975135131071 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132165 (4, 1, some (1, 5)) (2435319771556009035258718613458739346867 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132166 (4, 1, some (1, 6)) (1217659885775778932339280635472956317193 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 132167 (4, 1, some (1, 7)) (2435319771547398054094758783441999417797 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 132168 (4, 1, some (1, 8)) (4870639543105757975545190671221114996033 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132192 (4, 1, some (2, 0)) (410960211279570540467644921774869533051 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 132193 (4, 1, some (2, 1)) (256850132160551303936002096072943958199 / 625000000000000000000000000000000000000 : ℚ) .leaf) 132194 (4, 1, some (2, 2)) (821920422902637128754372339076569214751 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132195 (4, 1, some (2, 3)) (164384084580210561438520657571864766339 / 400000000000000000000000000000000000000 : ℚ) .leaf) 132196 (4, 1, some (2, 4)) (2054801057249174566028648420552551364971 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 132197 (4, 1, some (2, 5)) (128425066077991742592781991511576759979 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132198 (4, 1, some (2, 6)) (4109602114487368669793959225561780218581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132199 (4, 1, some (2, 7)) (4109602114492887409593653888770853787549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132200 (4, 1, some (2, 8)) (1027400528621786900227264040020437063427 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 132224 (4, 1, some (3, 0)) (4109602114606630921543964078444522478437 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 132225 (4, 1, some (3, 1)) (410960211450652401112796528179265239473 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132226 (4, 1, some (3, 2)) (821920422902469132065712493410431449917 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132227 (4, 1, some (3, 3)) (2054801057247966508557753010999291406023 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132228 (4, 1, some (3, 4)) (410960211449821762929297531201968506813 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132229 (4, 1, some (3, 5)) (4109602114488503123303013004065186419629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132230 (4, 1, some (3, 6)) (2054801057245145763660526574349445898597 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 132231 (4, 1, some (3, 7)) (164384084579631658346092902521043657009 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132232 (4, 1, some (3, 8)) (4109602115149935368083675983414190869419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132256 (4, 1, some (4, 0)) (4870639543110948004129266806758469588983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (608829942891767005139867925156695606029 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 132258 (4, 1, some (4, 2)) (243531977155171371980664604615825949283 / 500000000000000000000000000000000000000 : ℚ) .leaf))))) 132259 (4, 1, some (4, 3)) (38051871430562032366823397182119572379 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 132260 (4, 1, some (4, 4)) (2435319771549414860333076611892499330771 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132261 (4, 1, some (4, 5)) (4870639543096528171909276928743027919217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132262 (4, 1, some (4, 6)) (304414971444032245658932515997809970129 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132263 (4, 1, some (4, 7)) (974127908696864622637771773346044773937 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132264 (4, 1, some (4, 8)) (4870639534150116689109452114915385511789 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132288 (4, 1, some (5, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132289 (4, 1, some (5, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132290 (4, 1, some (5, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132291 (4, 1, some (5, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 132292 (4, 1, some (5, 4)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 132293 (4, 1, some (5, 5)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132294 (4, 1, some (5, 6)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132295 (4, 1, some (5, 7)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) (.node (.node .leaf 133154 (4, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133155 (4, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)) 133156 (4, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133157 (4, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133158 (4, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133159 (4, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 133160 (4, 2, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 133185 (4, 2, some (1, 1)) (1194702632501747724689874126726336539291 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133186 (4, 2, some (1, 2)) (4778810531688559959212841341593562022347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (4778810531641102913351099756169904458867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133188 (4, 2, some (1, 4)) (2389405265813282139402879622836766712103 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133189 (4, 2, some (1, 5)) (4778810531622204801602252910172649189437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133190 (4, 2, some (1, 6)) (955762106323453469562195782512421196117 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 133191 (4, 2, some (1, 7)) (4778810531608060030797537289502797213137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133192 (4, 2, some (1, 8)) (2389405265807961685701919275494098271453 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (3914801583612126115998890643612089002549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133217 (4, 2, some (2, 1)) (782960317461554383708670188977050926821 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 133218 (4, 2, some (2, 2)) (391480158752393629399476273518244688673 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 133219 (4, 2, some (2, 3)) (1957400793757680382236859057874542446167 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133220 (4, 2, some (2, 4)) (3914801587504090038266544763803563521583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133221 (4, 2, some (2, 5)) (1957400793751625256080300118908533900843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133222 (4, 2, some (2, 6)) (3914801587495551756665965108165926182393 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133223 (4, 2, some (2, 7)) (244675099218551721255973850066524761069 / 625000000000000000000000000000000000000 : ℚ) .leaf) 133224 (4, 2, some (2, 8)) (489350198437014908712640942890371461307 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 133248 (4, 2, some (3, 0)) (1858001534333933812170051472121224367257 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133249 (4, 2, some (3, 1)) (371600306942425531417462330862980854217 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 133250 (4, 2, some (3, 2)) (3716003069401733988037301144040709691181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133251 (4, 2, some (3, 3)) (1858001534695366087302545044238100850541 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133252 (4, 2, some (3, 4)) (232250191836789922681745519373145994909 / 625000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrrll : KTree ℚ :=
  .node V1lrrlll 131236 (4, 0, some (4, 4)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) V1lrrllr

def V1lrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 133254 (4, 2, some (3, 6)) (929000767345022718315408480525339990209 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133255 (4, 2, some (3, 7)) (232250191836425749270007563041318122377 / 625000000000000000000000000000000000000 : ℚ) .leaf) 133256 (4, 2, some (3, 8)) (3716003069678223998568039344390163449041 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (3914801587573389543505816258030884415669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133281 (4, 2, some (4, 1)) (15292193701234482696925516331303554069 / 39062500000000000000000000000000000000 : ℚ) .leaf)) 133282 (4, 2, some (4, 2)) (3914801587511497301869265399391726805277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133283 (4, 2, some (4, 3)) (1957400793751677451647350972232713420373 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133284 (4, 2, some (4, 4)) (978700396875323314805131443267029508089 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133285 (4, 2, some (4, 5)) (978700396873626820388666490178493389449 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 133286 (4, 2, some (4, 6)) (195740079374889155156697646182114930891 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 133287 (4, 2, some (4, 7)) (3914801587599857918018640703543606551497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133288 (4, 2, some (4, 8)) (3914801585517652191168601137018060720041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133312 (4, 2, some (5, 0)) (1194702632907048055748323396052553857351 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133313 (4, 2, some (5, 1)) (1194702632910072235314333146725390864067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133314 (4, 2, some (5, 2)) (477881053161752220897821940730907629079 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 133315 (4, 2, some (5, 3)) (2389405265811038685509316331399582017167 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133316 (4, 2, some (5, 4)) (4778810531610258677700431225913922569987 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133317 (4, 2, some (5, 5)) (4778810531610892377649240952039934199597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133318 (4, 2, some (5, 6)) (149337829112934135147903410356529376243 / 312500000000000000000000000000000000000 : ℚ) .leaf) 133319 (4, 2, some (5, 7)) (955762106449818766465232017351734597937 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 133344 (4, 2, some (6, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 133345 (4, 2, some (6, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133346 (4, 2, some (6, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133347 (4, 2, some (6, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 133348 (4, 2, some (6, 4)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133349 (4, 2, some (6, 5)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133350 (4, 2, some (6, 6)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 134144 (4, 3, none) (0 : ℚ) (.node (.node (.node .leaf 134179 (4, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134181 (4, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134182 (4, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 134183 (4, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134184 (4, 3, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134210 (4, 3, some (1, 2)) (2357845308789365020053004102818774631591 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134211 (4, 3, some (1, 3)) (188627624700303984756472134973018452857 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134212 (4, 3, some (1, 4)) (1178922654375190649812577864447364238133 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134213 (4, 3, some (1, 5)) (1178922654372817738198553006420108570797 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 134214 (4, 3, some (1, 6)) (147365331796533595845915942120763848353 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134215 (4, 3, some (1, 7)) (589461327184906638781917539256274739707 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134216 (4, 3, some (1, 8)) (4715690617484974261160864490352952985497 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134241 (4, 3, some (2, 1)) (1895130295487548400613559412765261497921 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134242 (4, 3, some (2, 2)) (94756514787641254198850030191363258273 / 250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 134244 (4, 3, some (2, 4)) (379026059147787633623786382250177074987 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 134245 (4, 3, some (2, 5)) (3790260591476307845671914764987757019073 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134246 (4, 3, some (2, 6)) (1895130295734932397538160769436517347963 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134247 (4, 3, some (2, 7)) (3790260591468660598332596243119517635807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134248 (4, 3, some (2, 8)) (947565147867488176417879898737490380649 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 134272 (4, 3, some (3, 0)) (436638019903676389499907911889560036207 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134273 (4, 3, some (3, 1)) (3493104161048944584051859089522677767393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134274 (4, 3, some (3, 2)) (3493104161119509813106622812837384687639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134275 (4, 3, some (3, 3)) (436638020138790103469078662409805590157 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 134276 (4, 3, some (3, 4)) (1746552080552443175305515826131778311721 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 134277 (4, 3, some (3, 5)) (139724166444062857898039124037597651923 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134278 (4, 3, some (3, 6)) (873276040274257434962807508058660326153 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134279 (4, 3, some (3, 7)) (1746552080549489630290353152670472095457 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134280 (4, 3, some (3, 8)) (3493104161257389648344996100506979056537 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134304 (4, 3, some (4, 0)) (139724166429768922200845972183494677463 / 400000000000000000000000000000000000000 : ℚ) .leaf) 134305 (4, 3, some (4, 1)) (1746552080564291424683230668970078768321 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134306 (4, 3, some (4, 2)) (1746552080557376532314140759005078304351 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134307 (4, 3, some (4, 3)) (3493104161105729711260369387179113098171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134308 (4, 3, some (4, 4)) (1746552080551908422395586005397261488051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134309 (4, 3, some (4, 5)) (3493104161098227981319560955727701907977 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134310 (4, 3, some (4, 6)) (3493104161097883020712667099579446637599 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 134311 (4, 3, some (4, 7)) (3493104161138378722246403369156158168553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 134312 (4, 3, some (4, 8)) (1746552080250405724448445100971055337163 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134336 (4, 3, some (5, 0)) (1895130295763085084126571009386455463867 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134337 (4, 3, some (5, 1)) (947565147872310510982713931695726744603 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134338 (4, 3, some (5, 2)) (1895130295740474943283824450069376135041 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134339 (4, 3, some (5, 3)) (1895130295738175580726229242960632486183 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134340 (4, 3, some (5, 4)) (1895130295736123579465556350000948028103 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134341 (4, 3, some (5, 5)) (3790260591467697836402401321329160630233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134342 (4, 3, some (5, 6)) (3790260591470643092306914829927781440269 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134343 (4, 3, some (5, 7)) (947565147921294476194804419204983910011 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 134368 (4, 3, some (6, 0)) (943138123500427909877894222190883210637 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 134369 (4, 3, some (6, 1)) (943138123501313381261486726890348399187 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134370 (4, 3, some (6, 2)) (4715690617489290634115395251210976167971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134371 (4, 3, some (6, 3)) (4715690617491109277509648198170534517681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134372 (4, 3, some (6, 4)) (4715690617480182941628579234774190697277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134373 (4, 3, some (6, 5)) (4715690617482846599904554255734269633821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134374 (4, 3, some (6, 6)) (4715690617482397406851984483702939699181 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134400 (4, 3, some (7, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134401 (4, 3, some (7, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134402 (4, 3, some (7, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134403 (4, 3, some (7, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 134404 (4, 3, some (7, 4)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrlrl : KTree ℚ :=
  .node V1lrrlrll 134243 (4, 3, some (2, 3)) (3790260591488965361241499122092802992459 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlrlr

def V1lrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135204 (4, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135205 (4, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135206 (4, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135207 (4, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 135208 (4, 4, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135235 (4, 4, some (1, 3)) (4669629388095313440542784145766966828063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135236 (4, 4, some (1, 4)) (2334814694047060188772865939220065309433 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135237 (4, 4, some (1, 5)) (4669629388080867148091545803326836409327 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135238 (4, 4, some (1, 6)) (4669629388080680369312304779694048762771 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135239 (4, 4, some (1, 7)) (4669629388070407554026044491887976302407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135240 (4, 4, some (1, 8)) (933925877614911801732738340585174754827 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135266 (4, 4, some (2, 2)) (3703664777985670368357599030887649961727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135267 (4, 4, some (2, 3)) (3703664777959476348246872951469137359423 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135268 (4, 4, some (2, 4)) (370366477795000715730938634884373840969 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 135269 (4, 4, some (2, 5)) (3703664777946994000437322597661446761691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135270 (4, 4, some (2, 6)) (3703664777941840957764189680026230064517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135271 (4, 4, some (2, 7)) (3703664777939029923250298525659565811513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135272 (4, 4, some (2, 8)) (3703664777941100199504044381447273268327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135297 (4, 4, some (3, 1)) (3348944568980083950437315828114846107573 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135298 (4, 4, some (3, 2)) (3348944569198159137467778719020884865901 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 135299 (4, 4, some (3, 3)) (1674472284593562371025633892627172930247 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 135300 (4, 4, some (3, 4)) (104654517786881067576209884031881930251 / 312500000000000000000000000000000000000 : ℚ) .leaf) 135301 (4, 4, some (3, 5)) (52327258893401377375612146620079655911 / 156250000000000000000000000000000000000 : ℚ) .leaf) 135302 (4, 4, some (3, 6)) (334894456917283190965312342310759239849 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135303 (4, 4, some (3, 7)) (3348944569173601079803884852449615383571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135304 (4, 4, some (3, 8)) (3348944569268949720555656178298399911589 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135328 (4, 4, some (4, 0)) (3251502684674324660748892129176333649943 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135329 (4, 4, some (4, 1)) (1625751342850027430527192252772020629541 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135330 (4, 4, some (4, 2)) (650300537145292104437757287749020804151 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135331 (4, 4, some (4, 3)) (3251502685717984183445899102806552767879 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135332 (4, 4, some (4, 4)) (162575134285728230106244038088363083667 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 135333 (4, 4, some (4, 5)) (3251502685710420634498865224397583510133 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135334 (4, 4, some (4, 6)) (1625751342854073147123286928424289682513 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135335 (4, 4, some (4, 7)) (812875671431975259463188225451485975537 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135336 (4, 4, some (4, 8)) (812875671376223275393150438545768272149 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135360 (4, 4, some (5, 0)) (3348944568980083950437315828114846107573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (3348944569198159137467778719020884865901 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135362 (4, 4, some (5, 2)) (1674472284593562371025633892627172930247 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135363 (4, 4, some (5, 3)) (104654517786881067576209884031881930251 / 312500000000000000000000000000000000000 : ℚ) .leaf) 135364 (4, 4, some (5, 4)) (52327258893401377375612146620079655911 / 156250000000000000000000000000000000000 : ℚ) .leaf) 135365 (4, 4, some (5, 5)) (334894456917283190965312342310759239849 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 135366 (4, 4, some (5, 6)) (3348944569173601079803884852449615383571 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135392 (4, 4, some (6, 0)) (3703664777985670368357599030887649961727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135393 (4, 4, some (6, 1)) (3703664777959476348246872951469137359423 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135394 (4, 4, some (6, 2)) (370366477795000715730938634884373840969 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135395 (4, 4, some (6, 3)) (3703664777946994000437322597661446761691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135396 (4, 4, some (6, 4)) (3703664777941840957764189680026230064517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135397 (4, 4, some (6, 5)) (3703664777939029923250298525659565811513 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135398 (4, 4, some (6, 6)) (3703664777941100199504044381447273268327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135424 (4, 4, some (7, 0)) (4669629388095313440542784145766966828063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135425 (4, 4, some (7, 1)) (2334814694047060188772865939220065309433 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135426 (4, 4, some (7, 2)) (4669629388080867148091545803326836409327 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135427 (4, 4, some (7, 3)) (4669629388080680369312304779694048762771 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135428 (4, 4, some (7, 4)) (4669629388070407554026044491887976302407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135429 (4, 4, some (7, 5)) (933925877614911801732738340585174754827 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135456 (4, 4, some (8, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135457 (4, 4, some (8, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135458 (4, 4, some (8, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135459 (4, 4, some (8, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135460 (4, 4, some (8, 4)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136192 (4, 5, none) (0 : ℚ) .leaf) 136229 (4, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136230 (4, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136232 (4, 5, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136260 (4, 5, some (1, 4)) (4634531761114953173706505825368538865583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136261 (4, 5, some (1, 5)) (4634531761098824304976552769584757370857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136262 (4, 5, some (1, 6)) (4634531761100173266868772458724072809039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136263 (4, 5, some (1, 7)) (4634531761089555574366847018318117603217 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136264 (4, 5, some (1, 8)) (1158632940273126816180533505729312875377 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136291 (4, 5, some (2, 3)) (3639923277038987764005742249031849247771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136292 (4, 5, some (2, 4)) (1819961638515771464461078347836894445561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136293 (4, 5, some (2, 5)) (3639923277026943975612863450959374914971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136294 (4, 5, some (2, 6)) (1819961638511486338827351962318968033707 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 136295 (4, 5, some (2, 7)) (727984655403808898303058227516105470219 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136296 (4, 5, some (2, 8)) (3639923277021346107720102000188423867759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136322 (4, 5, some (3, 2)) (3247835391137588280177126746021885628469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136323 (4, 5, some (3, 3)) (3247835391122797383768933436444411018247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136324 (4, 5, some (3, 4)) (405979423889443571298818162788633081597 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136325 (4, 5, some (3, 5)) (259826831289043805284644132851594791 / 800000000000000000000000000000000000 : ℚ) .leaf)) 136326 (4, 5, some (3, 6)) (811958847777100384643084977373710167483 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136327 (4, 5, some (3, 7)) (649567078221615429709226474504477978867 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136328 (4, 5, some (3, 8)) (3247835391170328931379871441767911992541 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (1546941868150859800472316849626016969129 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136354 (4, 5, some (4, 2)) (386735467050652354323790123548044222207 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrlrrr : KTree ℚ :=
  .node V1lrrlrrrl 136231 (4, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) V1lrrlrrrr

def V1lrrlrr : KTree ℚ :=
  .node V1lrrlrrl 135367 (4, 4, some (5, 7)) (3348944569268949720555656178298399911589 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlrrr

def V1lrrlr : KTree ℚ :=
  .node V1lrrlrl 134405 (4, 3, some (7, 5)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) V1lrrlrr

def V1lrrl : KTree ℚ :=
  .node V1lrrll 133253 (4, 2, some (3, 5)) (3716003069383065179340294384962584426973 / 10000000000000000000000000000000000000000 : ℚ) V1lrrlr

def V1lrrrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136356 (4, 5, some (4, 4)) (386735467048944254020737519519595261573 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136357 (4, 5, some (4, 5)) (3093883736388334473950159187421007924927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136358 (4, 5, some (4, 6)) (3093883736385138253570236217704185729077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136359 (4, 5, some (4, 7)) (773470934098974228566939384944567606527 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136360 (4, 5, some (4, 8)) (309388373631715909588590790661685972327 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 136384 (4, 5, some (5, 0)) (3093883735759493386825728803955939987089 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136385 (4, 5, some (5, 1)) (3093883736391260152605575685149816655407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136386 (4, 5, some (5, 2)) (3093883736400688168509996400423716524657 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136387 (4, 5, some (5, 3)) (3093883736393361706964804651486245857087 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136388 (4, 5, some (5, 4)) (3093883736390525077167863509851177816703 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 136389 (4, 5, some (5, 5)) (154694186819317026288516220341472717183 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136390 (4, 5, some (5, 6)) (3093883736385454070883329649060110041971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136391 (4, 5, some (5, 7)) (1546941868217523288203132803881771560421 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136416 (4, 5, some (6, 0)) (3247835390996594145909741057347801050737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136417 (4, 5, some (6, 1)) (324783539112993155180565574563074886231 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 136418 (4, 5, some (6, 2)) (3247835391120029461067513474119885441737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136419 (4, 5, some (6, 3)) (3247835391114667799756160085383560111673 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136420 (4, 5, some (6, 4)) (162391769555577064456711747420276230057 / 500000000000000000000000000000000000000 : ℚ) .leaf) 136421 (4, 5, some (6, 5)) (81195884777689496249306073294302430857 / 250000000000000000000000000000000000000 : ℚ) .leaf) 136422 (4, 5, some (6, 6)) (649567078221736461478018219519116439301 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 136448 (4, 5, some (7, 0)) (1819961638529505130690231953142020026347 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136450 (4, 5, some (7, 2)) (145596931081169888335411442054846162871 / 400000000000000000000000000000000000000 : ℚ) .leaf) 136451 (4, 5, some (7, 3)) (3639923277026911621847252020227342742781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136452 (4, 5, some (7, 4)) (1819961638510596611794945626779266395577 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136453 (4, 5, some (7, 5)) (3639923277019763605275637550146026849693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136480 (4, 5, some (8, 0)) (4634531761116005703269738361042985016133 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136481 (4, 5, some (8, 1)) (1158632940277629102069953811884521595349 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136482 (4, 5, some (8, 2)) (579316470137542255572178465990859700301 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136483 (4, 5, some (8, 3)) (926906352219723666568146736616250275829 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136484 (4, 5, some (8, 4)) (4634531761088844818776414127770155589129 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136512 (4, 5, some (9, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 136513 (4, 5, some (9, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136514 (4, 5, some (9, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136515 (4, 5, some (9, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 137216 (4, 6, none) (0 : ℚ) (.node (.node .leaf 137254 (4, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137255 (4, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 137256 (4, 6, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137285 (4, 6, some (1, 5)) (4606898324055116776626547200593563976707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137286 (4, 6, some (1, 6)) (4606898324057677845975420195739565875929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137287 (4, 6, some (1, 7)) (4606898324046787803553473938681404833821 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137288 (4, 6, some (1, 8)) (4606898324048792619407636779120122609453 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrlll : KTree ℚ :=
  .node V1lrrrllll 136449 (4, 5, some (7, 1)) (3639923277038781101981698876847348456659 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrlllr

def V1lrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137317 (4, 6, some (2, 5)) (3591025122342775402140147726599489850243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137318 (4, 6, some (2, 6)) (3591025122339850089795860574868552725179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137319 (4, 6, some (2, 7)) (448878140291888044092730950663313032457 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137320 (4, 6, some (2, 8)) (3591025122337378328195026008435978552379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137347 (4, 6, some (3, 3)) (99153341431334312534662045797587221713 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 137348 (4, 6, some (3, 4)) (126916277031831760165171655529974691141 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137349 (4, 6, some (3, 5)) (3172906925792881023402696541221719416653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137350 (4, 6, some (3, 6)) (317290692578866530428171367325132249599 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 137351 (4, 6, some (3, 7)) (634581385157483242907877941035674411057 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 137352 (4, 6, some (3, 8)) (634581385166117807865902138223471063017 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 137378 (4, 6, some (4, 2)) (2982584830634606225612000371408705603769 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137379 (4, 6, some (4, 3)) (1491292415311980340861699800012833365481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137380 (4, 6, some (4, 4)) (2982584830618606398380734153469901845869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137381 (4, 6, some (4, 5)) (298258483061582545642010250628474984051 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137382 (4, 6, some (4, 6)) (2982584830612270077743792916511734483651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137383 (4, 6, some (4, 7)) (596516966123674779411792461934810700229 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 137384 (4, 6, some (4, 8)) (298258483059569778054150034739035910977 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137409 (4, 6, some (5, 1)) (117054096684033611474000078406120797339 / 400000000000000000000000000000000000000 : ℚ) .leaf) 137410 (4, 6, some (5, 2)) (2926352417154246451696349461459015775963 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137411 (4, 6, some (5, 3)) (23410819337172158641330988323324772591 / 80000000000000000000000000000000000000 : ℚ) (.node .leaf 137412 (4, 6, some (5, 4)) (2926352417142977635467249980096714791917 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137414 (4, 6, some (5, 6)) (2926352417137545243114559504267007220899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137415 (4, 6, some (5, 7)) (365794052145760855329635160433649986619 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 137440 (4, 6, some (6, 0)) (2982584830209316834696431059662545815233 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137441 (4, 6, some (6, 1)) (2982584830623719743437191208496983265483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137442 (4, 6, some (6, 2)) (596516966125107140156691455305344212269 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 137443 (4, 6, some (6, 3)) (2982584830619328450592546352903132584561 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137444 (4, 6, some (6, 4)) (1491292415308269615974724653774438720423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137445 (4, 6, some (6, 5)) (46602887978322869661190700409709077319 / 156250000000000000000000000000000000000 : ℚ) .leaf) 137446 (4, 6, some (6, 6)) (2982584830612555886809837945908342647433 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137472 (4, 6, some (7, 0)) (634581385144325975023470371367346576821 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 137473 (4, 6, some (7, 1)) (79322673145188066593072661740447277487 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137474 (4, 6, some (7, 2)) (3172906925798257913635918240420948495023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137475 (4, 6, some (7, 3)) (3172906925793980560726708363224045987411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137476 (4, 6, some (7, 4)) (634581385158069416456318734868883645959 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137477 (4, 6, some (7, 5)) (3172906925787264191107264724784303976849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137504 (4, 6, some (8, 0)) (1795512561185373191154471988151015003429 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 137505 (4, 6, some (8, 1)) (224439070147120612057332678687523225269 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137506 (4, 6, some (8, 2)) (1795512561172413908420135675115791930777 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137507 (4, 6, some (8, 3)) (1795512561171358973852865277532605152173 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137508 (4, 6, some (8, 4)) (3591025122336690101308182716014751604201 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137536 (4, 6, some (9, 0)) (2303449162037228557664748932965265144829 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrllr : KTree ℚ :=
  .node V1lrrrllrl 137413 (4, 6, some (5, 5)) (2926352417139476043954815206788319922573 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrllrr

def V1lrrrll : KTree ℚ :=
  .node V1lrrrlll 137316 (4, 6, some (2, 4)) (3591025122348904601181540968285211261551 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrllr

def V1lrrrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 137538 (4, 6, some (9, 2)) (4606898324057825261673505550344601273233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137539 (4, 6, some (9, 3)) (18427593296219582612317676674744043523 / 40000000000000000000000000000000000000 : ℚ) .leaf) 137568 (4, 6, some (10, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137569 (4, 6, some (10, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137570 (4, 6, some (10, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138240 (4, 7, none) (0 : ℚ) (.node (.node (.node .leaf 138279 (4, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138280 (4, 7, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138310 (4, 7, some (1, 6)) (229228807504394670493263678944332144533 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 138311 (4, 7, some (1, 7)) (2292288075038391417622315747467145913001 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138341 (4, 7, some (2, 5)) (3552317467848321420803663154449196695151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138342 (4, 7, some (2, 6)) (1776158733923156418981071580459944136083 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138343 (4, 7, some (2, 7)) (3552317467840945058329294105004918130841 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138344 (4, 7, some (2, 8)) (710463493568613319878087507920641005441 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138372 (4, 7, some (3, 4)) (778778796427609558556727341965959250013 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 138373 (4, 7, some (3, 5)) (4984184297131053157372624688592354989 / 16000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138374 (4, 7, some (3, 6)) (1557557592851603004820735280527257906089 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138375 (4, 7, some (3, 7)) (3115115185701191364457320543614107853693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138376 (4, 7, some (3, 8)) (1557557592866277936206916082730558277361 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 138403 (4, 7, some (4, 3)) (1449828709009853634061229922487083624947 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrll : KTree ℚ :=
  .node V1lrrrlrlll 138312 (4, 7, some (1, 8)) (2292288075039010652548598700143535641909 / 5000000000000000000000000000000000000000 : ℚ) V1lrrrlrllr

def V1lrrrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138405 (4, 7, some (4, 5)) (2899657418011411866729472800432225055167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138406 (4, 7, some (4, 6)) (2899657418007811291296343336400670879193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138407 (4, 7, some (4, 7)) (4639451868817875912178148686411979551 / 16000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138408 (4, 7, some (4, 8)) (2899657418011490605416437851848492016357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138434 (4, 7, some (5, 2)) (2807411051280142430850581686176850866833 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138435 (4, 7, some (5, 3)) (1403705525635772261798387286971288481107 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138436 (4, 7, some (5, 4)) (1403705525633700061468930249517863313863 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138437 (4, 7, some (5, 5)) (1096644941900147644856868349452482311 / 3906250000000000000000000000000000000 : ℚ) .leaf) 138438 (4, 7, some (5, 6)) (561482210252369289461174272534626571859 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 138439 (4, 7, some (5, 7)) (2807411051279393339432499047905405812577 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138466 (4, 7, some (6, 2)) (2807411051276261615887814525023890427993 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138467 (4, 7, some (6, 3)) (1403705525634781314073563156664679603509 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138468 (4, 7, some (6, 4)) (2807411051266515687850729078579435787809 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138469 (4, 7, some (6, 5)) (2807411051263025198681717775784121761773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138470 (4, 7, some (6, 6)) (2807411051261968730428509616094675946377 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138496 (4, 7, some (7, 0)) (724914354434059719876678857476213528359 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138497 (4, 7, some (7, 1)) (28996574180211615393333878020610093061 / 100000000000000000000000000000000000000 : ℚ) .leaf) 138498 (4, 7, some (7, 2)) (724914354504801538769665648232377742413 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 138499 (4, 7, some (7, 3)) (2899657418013944463451441008744694714291 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138500 (4, 7, some (7, 4)) (2899657418011011378750754794281210667031 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrlr : KTree ℚ :=
  .node V1lrrrlrlrl 138465 (4, 7, some (6, 1)) (2807411051247538037389174535860981483041 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrlrlrr

def V1lrrrlrl : KTree ℚ :=
  .node V1lrrrlrll 138404 (4, 7, some (4, 4)) (2899657418014100394988914248292483364257 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrlrlr

def V1lrrrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138528 (4, 7, some (8, 0)) (311511518566265051383847453762249597147 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 138529 (4, 7, some (8, 1)) (1557557592860000839999989204064679847819 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138530 (4, 7, some (8, 2)) (778778796427808257615770003311637438627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138531 (4, 7, some (8, 3)) (389389398213459966115816723460820126957 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138532 (4, 7, some (8, 4)) (3115115185703659242242084311440313893481 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138560 (4, 7, some (9, 0)) (3552317467873671555380243803577557376491 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138561 (4, 7, some (9, 1)) (28418539742870526843734417453681074987 / 80000000000000000000000000000000000000 : ℚ) .leaf) 138562 (4, 7, some (9, 2)) (3552317467850362291573063065827121168983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138563 (4, 7, some (9, 3)) (1776158733924121959174681546538545491593 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 138592 (4, 7, some (10, 0)) (4584576150105439168134076835034362080863 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138594 (4, 7, some (10, 2)) (916915230017605354957232745443386744703 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138624 (4, 7, some (11, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138625 (4, 7, some (11, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139304 (4, 8, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139335 (4, 8, some (1, 7)) (2283083928626482806472790619207289797479 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 139336 (4, 8, some (1, 8)) (570770982156696389394430300448105948857 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139366 (4, 8, some (2, 6)) (1760455375775549197679393040272853567773 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139367 (4, 8, some (2, 7)) (3520910751545242657746684830903911906091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139368 (4, 8, some (2, 8)) (3520910751547153500012180253373281196599 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139397 (4, 8, some (3, 5)) (1534582085728273019592640831278558772971 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrrl : KTree ℚ :=
  .node V1lrrrlrrll 138593 (4, 7, some (10, 1)) (4584576150093814433526565961921900530997 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrlrrlr

def V1lrrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139399 (4, 8, some (3, 7)) (3069164171450728367475378643671386709329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139400 (4, 8, some (3, 8)) (3069164171474363002604094565175540756351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139428 (4, 8, some (4, 4)) (708852962346744066817509575013516656029 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139429 (4, 8, some (4, 5)) (2835411849384152608777666269988399106647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139430 (4, 8, some (4, 6)) (708852962345170535892385906016778232423 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 139431 (4, 8, some (4, 7)) (2835411849382262015030403454800368054417 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139432 (4, 8, some (4, 8)) (708852962347996382063347745585387239417 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 139459 (4, 8, some (5, 3)) (2718395065379688429857512726666194556829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139460 (4, 8, some (5, 4)) (2718395065375157360198948619855633920247 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139461 (4, 8, some (5, 5)) (543679013074480028536401569140497504213 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139463 (4, 8, some (5, 7)) (2718395065380787859906870202335235536367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139490 (4, 8, some (6, 2)) (2682489715725092988495003236280764212247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139491 (4, 8, some (6, 3)) (1341244857858892436936711854599322446721 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139492 (4, 8, some (6, 4)) (2682489715714349199901471457525902412773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139493 (4, 8, some (6, 5)) (2682489715711237775724764238886956964837 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139494 (4, 8, some (6, 6)) (2682489715709523607247718217954591937891 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139521 (4, 8, some (7, 1)) (10618730724088659136099794438585048827 / 39062500000000000000000000000000000000 : ℚ) .leaf) 139522 (4, 8, some (7, 2)) (2718395065382157074640269642209047711607 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139523 (4, 8, some (7, 3)) (271839506537631791378428367439208367793 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 139524 (4, 8, some (7, 4)) (2718395065373451166298699819026793787981 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrlrrr : KTree ℚ :=
  .node V1lrrrlrrrl 139462 (4, 8, some (5, 6)) (27183950653695637864792500238619493419 / 100000000000000000000000000000000000000 : ℚ) V1lrrrlrrrr

def V1lrrrlrr : KTree ℚ :=
  .node V1lrrrlrrl 139398 (4, 8, some (3, 6)) (1534582085726688244432152198748479917893 / 5000000000000000000000000000000000000000 : ℚ) V1lrrrlrrr

def V1lrrrlr : KTree ℚ :=
  .node V1lrrrlrl 138501 (4, 7, some (7, 5)) (2899657418007589169763500630805016453267 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrlrr

def V1lrrrl : KTree ℚ :=
  .node V1lrrrll 137537 (4, 6, some (9, 1)) (4606898324065576926756092056792057321827 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrlr

def V1lrrrrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139552 (4, 8, some (8, 0)) (1417705924595670268494725278652923378717 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139553 (4, 8, some (8, 1)) (2835411849394480982040195929555979511367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139554 (4, 8, some (8, 2)) (708852962347636458757241878778448652839 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139555 (4, 8, some (8, 3)) (2835411849386037675605462677115282449193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139556 (4, 8, some (8, 4)) (354426481172863222455339183989436276041 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 139584 (4, 8, some (9, 0)) (3069164171429317951678298126813816253283 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139585 (4, 8, some (9, 1)) (1534582085734244022686240352231940263603 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139586 (4, 8, some (9, 2)) (38364552143252282759435006828174687347 / 125000000000000000000000000000000000000 : ℚ) .leaf) 139587 (4, 8, some (9, 3)) (1534582085728549696344918856606327678583 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 139616 (4, 8, some (10, 0)) (440113843946992698250657988540967932841 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139618 (4, 8, some (10, 2)) (3520910751554460175539268396125005893589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139648 (4, 8, some (11, 0)) (4566167857282437373016002255293230626553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139649 (4, 8, some (11, 1)) (2283083928634272831957986965689325520779 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139680 (4, 8, some (12, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140360 (4, 9, some (1, 8)) (4550726837292198915797674977766044931841 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140391 (4, 9, some (2, 7)) (3494914802210854663221198092168330645597 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140392 (4, 9, some (2, 8)) (109216087569141590360601230101114667631 / 312500000000000000000000000000000000000 : ℚ) .leaf) 140422 (4, 9, some (3, 6)) (1515871067762121392306086418185126709861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140423 (4, 9, some (3, 7)) (3031742135521067023957646382964010797077 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 140424 (4, 9, some (3, 8)) (3031742135539405538960555214757365176449 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrlll : KTree ℚ :=
  .node V1lrrrrllll 139617 (4, 8, some (10, 1)) (352091075156218334025919227406135068603 / 1000000000000000000000000000000000000000 : ℚ) V1lrrrrlllr

def V1lrrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140454 (4, 9, some (4, 6)) (556827980167669409072669408701472505161 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 140455 (4, 9, some (4, 7)) (2784139900838681886542918885053976047581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140456 (4, 9, some (4, 8)) (174008743803243041922772467094475232101 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140484 (4, 9, some (5, 4)) (1324588350626638739002846311536542654687 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140485 (4, 9, some (5, 5)) (2649176701250609242499376957928735641381 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140486 (4, 9, some (5, 6)) (1324588350623830557155744148532488222553 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140487 (4, 9, some (5, 7)) (529835340250992018489982663921753756667 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 140515 (4, 9, some (6, 3)) (2588651150020054452928072529702301695001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140516 (4, 9, some (6, 4)) (2588651150016277739527335655810245058621 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 140517 (4, 9, some (6, 5)) (517730230002689828078157153816179669401 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140546 (4, 9, some (7, 2)) (1294325575012468463637199809615173623147 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140547 (4, 9, some (7, 3)) (2588651150018573077093726345158571816557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140548 (4, 9, some (7, 4)) (2588651150015527850086780042055572339999 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140549 (4, 9, some (7, 5)) (647162787503114256518927274591573988689 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140577 (4, 9, some (8, 1)) (2649176701250900358293384832615053597413 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140578 (4, 9, some (8, 2)) (2649176701258758047833440795972958847953 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140579 (4, 9, some (8, 3)) (264917670125363619367227520102320279523 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 140580 (4, 9, some (8, 4)) (2649176701250791505290183216270947947357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140608 (4, 9, some (9, 0)) (1392069950351459779232880975483605779841 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 140609 (4, 9, some (9, 1)) (1392069950425972623615294823837712555497 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrllr : KTree ℚ :=
  .node V1lrrrrllrl 140518 (4, 9, some (6, 6)) (2588651150011311808184661452079111496107 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrrllrr

def V1lrrrrll : KTree ℚ :=
  .node V1lrrrrlll 140453 (4, 9, some (4, 5)) (1392069950420795453522468249923567336481 / 5000000000000000000000000000000000000000 : ℚ) V1lrrrrllr

def V1lrrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140611 (4, 9, some (9, 3)) (2784139900843026805355913941293913107593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140640 (4, 9, some (10, 0)) (1515871067755449202394750989053608134443 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140641 (4, 9, some (10, 1)) (606348427107585598265423922878565912619 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140642 (4, 9, some (10, 2)) (3031742135530082447180615886874390820683 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140672 (4, 9, some (11, 0)) (1747457401120054636944885361053178174653 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 140673 (4, 9, some (11, 1)) (3494914802226917846636117667537283407201 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140704 (4, 9, some (12, 0)) (2275363418661140908821138286274748139293 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 141416 (4, 10, some (2, 8)) (3473040750562502260697029399494426330071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141447 (4, 10, some (3, 7)) (1500334969229000886845901642255804974361 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 141448 (4, 10, some (3, 8)) (3000669938472571326881418573963205262819 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141479 (4, 10, some (4, 7)) (685563353224312497077180780504963811557 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 141480 (4, 10, some (4, 8)) (685563353227820188207822291582032045727 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 141509 (4, 10, some (5, 5)) (518752518646329277332362113466453193913 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141510 (4, 10, some (5, 6)) (648440648307177875385138766440338247653 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 141511 (4, 10, some (5, 7)) (51875251864668339233681308212448537307 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 141540 (4, 10, some (6, 4)) (20123627065027055110928421336670144089 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 141541 (4, 10, some (6, 5)) (62886334578143136091441245875501624153 / 250000000000000000000000000000000000000 : ℚ) .leaf) 141542 (4, 10, some (6, 6)) (503090676624667787923357957841612213527 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 141571 (4, 10, some (7, 3)) (1245441653726150455393126501131605967861 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 141572 (4, 10, some (7, 4)) (1245441653724509382832441220225541752311 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrlrl : KTree ℚ :=
  .node V1lrrrrlrll 141478 (4, 10, some (4, 6)) (2742253412897835134361495304558246644833 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrrlrlr

def V1lrrrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141602 (4, 10, some (8, 2)) (503090676627084067034056607914455442601 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 141603 (4, 10, some (8, 3)) (50309067662596047950502055421483704899 / 200000000000000000000000000000000000000 : ℚ) .leaf) 141604 (4, 10, some (8, 4)) (1257726691563476929896016318868158874567 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141633 (4, 10, some (9, 1)) (32422032415440934145767148090844770823 / 125000000000000000000000000000000000000 : ℚ) .leaf) 141634 (4, 10, some (9, 2)) (259376259323855907510433572099852332761 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 141635 (4, 10, some (9, 3)) (81055081038563416722256938701413030063 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 141664 (4, 10, some (10, 0)) (27422534127991079231502427761109361637 / 100000000000000000000000000000000000000 : ℚ) .leaf) 141665 (4, 10, some (10, 1)) (2742253412910938710147816363228357841249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141666 (4, 10, some (10, 2)) (2742253412905398209226255953329539481877 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 141696 (4, 10, some (11, 0)) (3000669938455476345522079788280562726053 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 141728 (4, 10, some (12, 0)) (694608150117854550041818302704802649629 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 142472 (4, 11, some (3, 8)) (1487227044448995590205668628310903749647 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 142503 (4, 11, some (4, 7)) (2707380583478660901485683763965009782149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 142504 (4, 11, some (4, 8)) (2707380583492324750558460492668742572843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142534 (4, 11, some (5, 6)) (1274185077993373087858433226848445100011 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1lrrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 142565 (4, 11, some (6, 5)) (2456695473281527843495801019925707193029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142566 (4, 11, some (6, 6)) (2456695473279017471991552377241721021217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142596 (4, 11, some (7, 4)) (2414414795587486811351031008586030098439 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 142597 (4, 11, some (7, 5)) (1207207397792414819407888824394128679129 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1lrrrrlrrr : KTree ℚ :=
  .node V1lrrrrlrrrl 142535 (4, 11, some (5, 7)) (1274185077994823495932940532637201778113 / 5000000000000000000000000000000000000000 : ℚ) V1lrrrrlrrrr

def V1lrrrrlrr : KTree ℚ :=
  .node V1lrrrrlrrl 141697 (4, 10, some (11, 1)) (37508374230925865409458545526946892077 / 125000000000000000000000000000000000000 : ℚ) V1lrrrrlrrr

def V1lrrrrlr : KTree ℚ :=
  .node V1lrrrrlrl 141573 (4, 10, some (7, 5)) (498176661489236091683425945101077942631 / 2000000000000000000000000000000000000000 : ℚ) V1lrrrrlrr

def V1lrrrrl : KTree ℚ :=
  .node V1lrrrrll 140610 (4, 9, some (9, 2)) (696034975211737996488613399018526689719 / 2500000000000000000000000000000000000000 : ℚ) V1lrrrrlr

def V1lrrrrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 142628 (4, 11, some (8, 4)) (2414414795586847165715356665849654294031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142658 (4, 11, some (9, 2)) (9826781893159311428718303222247484269 / 40000000000000000000000000000000000000 : ℚ) .leaf) 142659 (4, 11, some (9, 3)) (153543467080301230308758291544422149339 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 142689 (4, 11, some (10, 1)) (2548370155995104130291180452030246734877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142690 (4, 11, some (10, 2)) (2548370155995539115401240441501831043961 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1lrrrrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 142721 (4, 11, some (11, 1)) (2707380583492437508673803615234500309301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142752 (4, 11, some (12, 0)) (743613522222255036542278095616764408671 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 143528 (4, 12, some (4, 8)) (2677889335686162698236008696916839102131 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 143559 (4, 12, some (5, 7)) (2510490070482004560562151643400415134001 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1lrrrrrlll : KTree ℚ :=
  .node V1lrrrrrllll 142720 (4, 11, some (11, 0)) (1353690291703498836201877674291432009723 / 5000000000000000000000000000000000000000 : ℚ) V1lrrrrrlllr

def V1lrrrrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 143621 (4, 12, some (7, 5)) (94115510160847606130971369866469478491 / 400000000000000000000000000000000000000 : ℚ) .leaf) 143652 (4, 12, some (8, 4)) (291900387591680756593009124416179041169 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 143683 (4, 12, some (9, 3)) (588221938506326232293669833656735805289 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 143714 (4, 12, some (10, 2)) (1204225698637957035129381590878536731701 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 143745 (4, 12, some (11, 1)) (2510490070489692675864696014039783504101 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 143776 (4, 12, some (12, 0)) (2677889335620845337908760813193806817799 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1lrrrrrll : KTree ℚ :=
  .node V1lrrrrrlll 143590 (4, 12, some (6, 6)) (2408451397266173951471432266749972843279 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrrrllr

def V1lrrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 163876 (5, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163877 (5, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163878 (5, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163879 (5, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 163904 (5, 0, some (1, 0)) (97412790754746950012951355327352821733 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 163905 (5, 0, some (1, 1)) (4870639543327112342139052042665909064229 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163906 (5, 0, some (1, 2)) (194825581724122109432422990440877749887 / 400000000000000000000000000000000000000 : ℚ) .leaf) 163907 (5, 0, some (1, 3)) (2435319771571264538702017494852286478107 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163908 (5, 0, some (1, 4)) (2435319771550281947989288523724766208151 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 163909 (5, 0, some (1, 5)) (1217659885778720403538038067946116315773 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 163910 (5, 0, some (1, 6)) (304414971443760891134897819338666579387 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 163911 (5, 0, some (1, 7)) (974127908618690314139461136250066445389 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163936 (5, 0, some (2, 0)) (4109602114682251038679825160999360772943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163937 (5, 0, some (2, 1)) (4109602114493200745840172454612265036679 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163938 (5, 0, some (2, 2)) (2054801057263254454529827261281616715903 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163939 (5, 0, some (2, 3)) (821920422898220157446384876757108595251 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 163940 (5, 0, some (2, 4)) (2054801057251590680970439239659071282867 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163941 (5, 0, some (2, 5)) (1027400528622693007580280140267999705431 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 163942 (5, 0, some (2, 6)) (821920422897019952555170333710993563297 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163943 (5, 0, some (2, 7)) (2054801057249039587069427684457388884129 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 163968 (5, 0, some (3, 0)) (4109602114493200745840172454612265036679 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrrrl : KTree ℚ :=
  .node V1lrrrrrll 163875 (5, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) V1lrrrrrlr

def V1lrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163970 (5, 0, some (3, 2)) (821920422898220157446384876757108595251 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163971 (5, 0, some (3, 3)) (2054801057251590680970439239659071282867 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163972 (5, 0, some (3, 4)) (1027400528622693007580280140267999705431 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163973 (5, 0, some (3, 5)) (821920422897019952555170333710993563297 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163974 (5, 0, some (3, 6)) (2054801057249039587069427684457388884129 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 163975 (5, 0, some (3, 7)) (164384084579194395416900934167722476427 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164000 (5, 0, some (4, 0)) (2435319771571264538702017494852286478107 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164001 (5, 0, some (4, 1)) (2435319771550281947989288523724766208151 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164002 (5, 0, some (4, 2)) (1217659885778720403538038067946116315773 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 164003 (5, 0, some (4, 3)) (304414971443760891134897819338666579387 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 164004 (5, 0, some (4, 4)) (974127908618690314139461136250066445389 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164005 (5, 0, some (4, 5)) (2435319771554417288378580959356905344153 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164006 (5, 0, some (4, 6)) (608829942885905168210744200621194357137 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 164007 (5, 0, some (4, 7)) (2435319772536325091600239956886449960021 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164033 (5, 0, some (5, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164034 (5, 0, some (5, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164035 (5, 0, some (5, 3)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164036 (5, 0, some (5, 4)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164037 (5, 0, some (5, 5)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 164038 (5, 0, some (5, 6)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 164039 (5, 0, some (5, 7)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf) 164897 (5, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 164898 (5, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164899 (5, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 164900 (5, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 164901 (5, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164902 (5, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164903 (5, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (1194702630541297874023912750654581649307 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (2389405265460526927781761426796244856081 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 164930 (5, 1, some (1, 2)) (597351316456490093240520547115255526393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164931 (5, 1, some (1, 3)) (4778810531647558258530002842149748973599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164932 (5, 1, some (1, 4)) (2389405265809850973789986287529759204087 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164933 (5, 1, some (1, 5)) (119470263290613652447856741540110890969 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 164934 (5, 1, some (1, 6)) (4778810531614862336207152037443576953711 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164935 (5, 1, some (1, 7)) (4778810531606960707346090321297234534713 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164960 (5, 1, some (2, 0)) (3914801586181726944263779538456859571949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164961 (5, 1, some (2, 1)) (3914801587559268318587159627033446008707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164962 (5, 1, some (2, 2)) (122337549610012234581788153757949554147 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 164963 (5, 1, some (2, 3)) (3914801587508481457197677974055758581109 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrrrr : KTree ℚ :=
  .node V1lrrrrrl 163969 (5, 0, some (3, 1)) (2054801057263254454529827261281616715903 / 5000000000000000000000000000000000000000 : ℚ) V1lrrrrrr

def V1lrrrr : KTree ℚ :=
  .node V1lrrrrl 142627 (4, 11, some (8, 3)) (1207207397794909913648873585609701050717 / 5000000000000000000000000000000000000000 : ℚ) V1lrrrrr

def V1lrrr : KTree ℚ :=
  .node V1lrrrl 139525 (4, 8, some (7, 5)) (2718395065370142824067841022392175761191 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrr

def V1lrr : KTree ℚ :=
  .node V1lrrl 136355 (4, 5, some (4, 3)) (3093883736396207367355095874756847892449 / 10000000000000000000000000000000000000000 : ℚ) V1lrrr

def V1lr : KTree ℚ :=
  .node V1lrl 108773 (3, 10, some (6, 5)) (2588651150014965433006363331739567801033 / 10000000000000000000000000000000000000000 : ℚ) V1lrr

def V1l : KTree ℚ :=
  .node V1ll 73025 (2, 7, some (9, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) V1lr

def V1rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 164965 (5, 1, some (2, 5)) (782960317500173082265350785034175443859 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164966 (5, 1, some (2, 6)) (1957400793746661388614671273780345738501 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164967 (5, 1, some (2, 7)) (3914801587499764425854024540969530607949 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164992 (5, 1, some (3, 0)) (3716003069469514876537180634951726078569 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164993 (5, 1, some (3, 1)) (46450038367488774362633751634247382657 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 164994 (5, 1, some (3, 2)) (464500383674769066495066263063149708391 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164995 (5, 1, some (3, 3)) (464500383673450732714210954629611858339 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 164996 (5, 1, some (3, 4)) (3716003069387457226680952980500461781801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164997 (5, 1, some (3, 5)) (3716003069379282313864010158794020651679 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164998 (5, 1, some (3, 6)) (743200613876517192646367462155467446537 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 164999 (5, 1, some (3, 7)) (1858001534690108475197432617890046223717 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165024 (5, 1, some (4, 0)) (489350198438726883634513263023126059971 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165025 (5, 1, some (4, 1)) (31318412700157797605424054841518086267 / 80000000000000000000000000000000000000 : ℚ) .leaf) 165026 (5, 1, some (4, 2)) (782960317500214838718991467693519059483 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165027 (5, 1, some (4, 3)) (3914801587504805782338463877365075176927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165028 (5, 1, some (4, 4)) (3914801587495123908772193260268685369333 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165029 (5, 1, some (4, 5)) (391480158749564303577025818791111409631 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165030 (5, 1, some (4, 6)) (489350198437262574052649895056275460073 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165031 (5, 1, some (4, 7)) (78296031760369153348831806861454098263 / 200000000000000000000000000000000000000 : ℚ) .leaf) 165056 (5, 1, some (5, 0)) (4778810531647151272483119257515578472299 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165057 (5, 1, some (5, 1)) (2389405265807590456333101327938644920733 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 165058 (5, 1, some (5, 2)) (4778810531624482382622459537917693061209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 165059 (5, 1, some (5, 3)) (4778810531611358001151878194119485248411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165060 (5, 1, some (5, 4)) (4778810531608376880771942152565803027943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165061 (5, 1, some (5, 5)) (955762106323484668989134528134539892599 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165062 (5, 1, some (5, 6)) (1194702632981107759526001897639071917073 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165063 (5, 1, some (5, 7)) (4778810524617241182567281894453240271457 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165088 (5, 1, some (6, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165089 (5, 1, some (6, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165090 (5, 1, some (6, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165091 (5, 1, some (6, 3)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 165092 (5, 1, some (6, 4)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 165093 (5, 1, some (6, 5)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165094 (5, 1, some (6, 6)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165888 (5, 2, none) (0 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165923 (5, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 165924 (5, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 165925 (5, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165926 (5, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165927 (5, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165953 (5, 2, some (1, 1)) (589461327019552854040432013788320214729 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 165954 (5, 2, some (1, 2)) (4715690617547739807011496910705459591609 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 165955 (5, 2, some (1, 3)) (943138123502611937686827127539301317933 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 165956 (5, 2, some (1, 4)) (4715690617494958292193189281127171909129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165957 (5, 2, some (1, 5)) (1178922654373312817868257200037473099601 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165958 (5, 2, some (1, 6)) (471569061748704085662897209755835177691 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165959 (5, 2, some (1, 7)) (943138123495664655776420278665241027607 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (236891286776207979690540252829421238931 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 165985 (5, 2, some (2, 1)) (1895130295678079523055280747552184340823 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (75805211829897917474629505804003681731 / 200000000000000000000000000000000000000 : ℚ) .leaf) 165987 (5, 2, some (2, 3)) (1895130295742835372506061179607378428841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165988 (5, 2, some (2, 4)) (947565147869222107558655686350943050099 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 165989 (5, 2, some (2, 5)) (758052118295037792749581499149951456803 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 165990 (5, 2, some (2, 6)) (947565147866944578668394528162553495437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165991 (5, 2, some (2, 7)) (3790260591470442518739072124310240117231 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166016 (5, 2, some (3, 0)) (436638020080331151501364088701116249121 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 166017 (5, 2, some (3, 1)) (218319010070725449674150469560900947061 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166018 (5, 2, some (3, 2)) (3493104161116230476920165590920727237851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166019 (5, 2, some (3, 3)) (87327604027650270786920382470440798077 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 166020 (5, 2, some (3, 4)) (1746552080552282655285618323706358434389 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166021 (5, 2, some (3, 5)) (698620832219725479028467586045077755153 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166022 (5, 2, some (3, 6)) (87327604027437940185583017441473686329 / 250000000000000000000000000000000000000 : ℚ) .leaf) 166023 (5, 2, some (3, 7)) (139724166443948336541874898348235381569 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 166048 (5, 2, some (4, 0)) (3493104161150518427062095684501114711 / 10000000000000000000000000000000000000 : ℚ) .leaf)))) 166049 (5, 2, some (4, 1)) (698620832223297093537335327560625414261 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 166050 (5, 2, some (4, 2)) (873276040277210853865186306591968523027 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166051 (5, 2, some (4, 3)) (3493104161104605230394585740625037798533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166052 (5, 2, some (4, 4)) (17465520805504114908354567321608737027 / 50000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166053 (5, 2, some (4, 5)) (3493104161096630326028453057736954436823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166054 (5, 2, some (4, 6)) (436638020137418084233756588407680421919 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 166055 (5, 2, some (4, 7)) (698620832259411991408905402191450537173 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (3790260591486500793080192173285068815541 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166081 (5, 2, some (5, 1)) (473782573935763635152997247289339595129 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 166082 (5, 2, some (5, 2)) (1895130295737659455544769329275140571947 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 166083 (5, 2, some (5, 3)) (3790260591474925406237951596036798062589 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 166084 (5, 2, some (5, 4)) (947565147866888558237121839734792275127 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166085 (5, 2, some (5, 5)) (473782573933745408868020714989480446793 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 166086 (5, 2, some (5, 6)) (3790260591541234180950488798921406283297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166087 (5, 2, some (5, 7)) (3790260590245203027486761063294288194409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166112 (5, 2, some (6, 0)) (2357845308756185606682277905557013519669 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166113 (5, 2, some (6, 1)) (943138123497462063087315695348303610551 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 166114 (5, 2, some (6, 2)) (2357845308746571743974993124238312944033 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166115 (5, 2, some (6, 3)) (2357845308740556386500909077749091738449 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166116 (5, 2, some (6, 4)) (943138123496143787729648804223117256429 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166117 (5, 2, some (6, 5)) (4715690617485384019544588053871627479629 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166118 (5, 2, some (6, 6)) (2357845309009832238584119222940821276327 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166145 (5, 2, some (7, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166146 (5, 2, some (7, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 166147 (5, 2, some (7, 3)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166148 (5, 2, some (7, 4)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166149 (5, 2, some (7, 5)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 166912 (5, 3, none) (0 : ℚ) (.node (.node (.node .leaf 166947 (5, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 166948 (5, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166949 (5, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166950 (5, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 166951 (5, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166978 (5, 3, some (1, 2)) (4669629388156944628977348454820618694407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166979 (5, 3, some (1, 3)) (2334814694050022167909315645293117958393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166980 (5, 3, some (1, 4)) (4669629388089091216520621666789152477843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166981 (5, 3, some (1, 5)) (933925877616516600350621899239898199593 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166982 (5, 3, some (1, 6)) (2334814694039458910477965415456598631247 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 166983 (5, 3, some (1, 7)) (4669629388069601898560853368717309687593 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167009 (5, 3, some (2, 1)) (3703664777596846479522654965499330930067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167010 (5, 3, some (2, 2)) (740732955594340811167822457134959361327 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167011 (5, 3, some (2, 3)) (3703664777958133913439313929180860056211 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167012 (5, 3, some (2, 4)) (925916194487035872991919094674785526427 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 167013 (5, 3, some (2, 5)) (3703664777946562842772655738234420301991 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 167014 (5, 3, some (2, 6)) (14814659111759649746640896485179759889 / 40000000000000000000000000000000000000 : ℚ) .leaf) 167015 (5, 3, some (2, 7)) (1851832388970076629756523156653990666667 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (837236141972451964594737208829572727537 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167041 (5, 3, some (3, 1)) (1674472284577938000436337326987001827943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167042 (5, 3, some (3, 2)) (3348944569192630840849470281608748614087 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 167043 (5, 3, some (3, 3)) (3348944569183450535901669450683526250341 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167044 (5, 3, some (3, 4)) (3348944569179674463215285217587525305351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167045 (5, 3, some (3, 5)) (334894456917555332989631621008836845109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 167046 (5, 3, some (3, 6)) (669788913834486582902672789761549027953 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 167047 (5, 3, some (3, 7)) (418618071146753650373920736817618432221 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 167072 (5, 3, some (4, 0)) (1625751342760583568710073556380255959303 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167073 (5, 3, some (4, 1)) (1625751342866448572096950712072242300531 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167074 (5, 3, some (4, 2)) (203218917857636488050992486642989639179 / 625000000000000000000000000000000000000 : ℚ) .leaf) 167075 (5, 3, some (4, 3)) (3251502685715454883401240158773766722811 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167076 (5, 3, some (4, 4)) (203218917857063861788925489830728315839 / 625000000000000000000000000000000000000 : ℚ) .leaf) 167077 (5, 3, some (4, 5)) (325150268570830684490410513565598778411 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 167078 (5, 3, some (4, 6)) (1625751342854526817526128871778799953909 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167079 (5, 3, some (4, 7)) (3251502685801627983501266419273539801569 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (837236142302598699407572594175128336367 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167105 (5, 3, some (5, 1)) (209309035574367015124708909260444616421 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 167106 (5, 3, some (5, 2)) (1674472284590858945499265788312497613613 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167108 (5, 3, some (5, 4)) (418618071146792408662475339992999007017 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 167109 (5, 3, some (5, 5)) (837236142293156301762763576535812721509 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167110 (5, 3, some (5, 6)) (3348944569197866363179308726003143589773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167111 (5, 3, some (5, 7)) (1674472284443457666195712296935697995749 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (1851832388979303522891874622982770252741 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 167137 (5, 3, some (6, 1)) (740732955590679863594114125573632116269 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167138 (5, 3, some (6, 2)) (925916194486659228382911125776999070427 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167139 (5, 3, some (6, 3)) (925916194485996580359022319854202988351 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167140 (5, 3, some (6, 4)) (925916194484626729850819636027901961437 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 167141 (5, 3, some (6, 5)) (3703664777941188397639919241201835061741 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 167142 (5, 3, some (6, 6)) (1851832389049162606341672365166006505587 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167168 (5, 3, some (7, 0)) (291851836756196846160677630630694297493 / 625000000000000000000000000000000000000 : ℚ) .leaf) 167169 (5, 3, some (7, 1)) (466962938807915129442998211045418182069 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 167170 (5, 3, some (7, 2)) (4669629388082442917668678728474900263047 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167171 (5, 3, some (7, 3)) (4669629388071213209491235615058642917221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167172 (5, 3, some (7, 4)) (4669629388072715489539088776995732791389 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 167173 (5, 3, some (7, 5)) (933925877614833960771862151427455401439 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167200 (5, 3, some (8, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167201 (5, 3, some (8, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167202 (5, 3, some (8, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 167203 (5, 3, some (8, 3)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf) 167972 (5, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167973 (5, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167974 (5, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167975 (5, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 168003 (5, 4, some (1, 3)) (4634531761116005703269738361042985016133 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168004 (5, 4, some (1, 4)) (1158632940277629102069953811884521595349 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168005 (5, 4, some (1, 5)) (579316470137542255572178465990859700301 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 168006 (5, 4, some (1, 6)) (926906352219723666568146736616250275829 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 168007 (5, 4, some (1, 7)) (4634531761088844818776414127770155589129 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168034 (5, 4, some (2, 2)) (1819961638529505130690231953142020026347 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168035 (5, 4, some (2, 3)) (3639923277038781101981698876847348456659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168036 (5, 4, some (2, 4)) (145596931081169888335411442054846162871 / 400000000000000000000000000000000000000 : ℚ) .leaf) 168037 (5, 4, some (2, 5)) (3639923277026911621847252020227342742781 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168038 (5, 4, some (2, 6)) (1819961638510596611794945626779266395577 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168039 (5, 4, some (2, 7)) (3639923277019763605275637550146026849693 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168065 (5, 4, some (3, 1)) (3247835390996594145909741057347801050737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168066 (5, 4, some (3, 2)) (324783539112993155180565574563074886231 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 168067 (5, 4, some (3, 3)) (3247835391120029461067513474119885441737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168068 (5, 4, some (3, 4)) (3247835391114667799756160085383560111673 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168069 (5, 4, some (3, 5)) (162391769555577064456711747420276230057 / 500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllllrr : KTree ℚ :=
  .node V1rllllrrl 167204 (5, 3, some (8, 4)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) V1rllllrrr

def V1rllllr : KTree ℚ :=
  .node V1rllllrl 167107 (5, 3, some (5, 3)) (3348944569179047960615400491253744357919 / 10000000000000000000000000000000000000000 : ℚ) V1rllllrr

def V1rllll : KTree ℚ :=
  .node V1rlllll 166144 (5, 2, some (7, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) V1rllllr

def V1rlllrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168071 (5, 4, some (3, 7)) (649567078221736461478018219519116439301 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (3093883735759493386825728803955939987089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168097 (5, 4, some (4, 1)) (3093883736391260152605575685149816655407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168098 (5, 4, some (4, 2)) (3093883736400688168509996400423716524657 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168099 (5, 4, some (4, 3)) (3093883736393361706964804651486245857087 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168100 (5, 4, some (4, 4)) (3093883736390525077167863509851177816703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168101 (5, 4, some (4, 5)) (154694186819317026288516220341472717183 / 500000000000000000000000000000000000000 : ℚ) .leaf) 168102 (5, 4, some (4, 6)) (3093883736385454070883329649060110041971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168103 (5, 4, some (4, 7)) (1546941868217523288203132803881771560421 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 168128 (5, 4, some (5, 0)) (1546941868150859800472316849626016969129 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 168129 (5, 4, some (5, 1)) (386735467050652354323790123548044222207 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168130 (5, 4, some (5, 2)) (3093883736396207367355095874756847892449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168131 (5, 4, some (5, 3)) (386735467048944254020737519519595261573 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 168132 (5, 4, some (5, 4)) (3093883736388334473950159187421007924927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168133 (5, 4, some (5, 5)) (3093883736385138253570236217704185729077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168134 (5, 4, some (5, 6)) (773470934098974228566939384944567606527 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 168135 (5, 4, some (5, 7)) (309388373631715909588590790661685972327 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168160 (5, 4, some (6, 0)) (3247835391137588280177126746021885628469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168161 (5, 4, some (6, 1)) (3247835391122797383768933436444411018247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168162 (5, 4, some (6, 2)) (405979423889443571298818162788633081597 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 168163 (5, 4, some (6, 3)) (259826831289043805284644132851594791 / 800000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168165 (5, 4, some (6, 5)) (649567078221615429709226474504477978867 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168166 (5, 4, some (6, 6)) (3247835391170328931379871441767911992541 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168192 (5, 4, some (7, 0)) (3639923277038987764005742249031849247771 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168193 (5, 4, some (7, 1)) (1819961638515771464461078347836894445561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168194 (5, 4, some (7, 2)) (3639923277026943975612863450959374914971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168195 (5, 4, some (7, 3)) (1819961638511486338827351962318968033707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168196 (5, 4, some (7, 4)) (727984655403808898303058227516105470219 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168197 (5, 4, some (7, 5)) (3639923277021346107720102000188423867759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168224 (5, 4, some (8, 0)) (4634531761114953173706505825368538865583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168225 (5, 4, some (8, 1)) (4634531761098824304976552769584757370857 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168226 (5, 4, some (8, 2)) (4634531761100173266868772458724072809039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168227 (5, 4, some (8, 3)) (4634531761089555574366847018318117603217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168228 (5, 4, some (8, 4)) (1158632940273126816180533505729312875377 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168256 (5, 4, some (9, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168257 (5, 4, some (9, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168258 (5, 4, some (9, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 168259 (5, 4, some (9, 3)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168960 (5, 5, none) (0 : ℚ) .leaf) 168997 (5, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168998 (5, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168999 (5, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrll : KTree ℚ :=
  .node V1rlllrlll 168164 (5, 4, some (6, 4)) (811958847777100384643084977373710167483 / 2500000000000000000000000000000000000000 : ℚ) V1rlllrllr

def V1rlllrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169029 (5, 5, some (1, 5)) (460689832405647101915002637546908262497 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 169030 (5, 5, some (1, 6)) (4606898324056286749527419682212788378339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169031 (5, 5, some (1, 7)) (2303449162023075968809994072353515409839 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169059 (5, 5, some (2, 3)) (359102512235478045905702736408295973749 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 169060 (5, 5, some (2, 4)) (3591025122346405139497390879557692499569 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169061 (5, 5, some (2, 5)) (1795512561171492224165259086752101240359 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169062 (5, 5, some (2, 6)) (1795512561169102342573700769921553257719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169063 (5, 5, some (2, 7)) (3591025122335561770870176355329360941197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169090 (5, 5, some (3, 2)) (1586453462906406383765339101432851627519 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169091 (5, 5, some (3, 3)) (1586453462900375555498187846313976621689 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 169092 (5, 5, some (3, 4)) (3172906925794591337229808562199000202133 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169093 (5, 5, some (3, 5)) (1586453462895921246959889503596591887619 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169094 (5, 5, some (3, 6)) (793226731446909512230019751115111110181 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169095 (5, 5, some (3, 7)) (1586453462894009053750195727722807318407 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169121 (5, 5, some (4, 1)) (298258483057474064489455488101906946493 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 169122 (5, 5, some (4, 2)) (74564620765729326394215017389442028909 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 169123 (5, 5, some (4, 3)) (1491292415310648980234156156536204752221 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169124 (5, 5, some (4, 4)) (2982584830617687699409251315906255810979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169125 (5, 5, some (4, 5)) (2982584830614118821762517309585617809301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169126 (5, 5, some (4, 6)) (2982584830612150918900457761037385485479 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169127 (5, 5, some (4, 7)) (2982584830641240970146079579865939754037 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169153 (5, 5, some (5, 1)) (22862128258982716433502760201016251253 / 78125000000000000000000000000000000000 : ℚ) .leaf) 169154 (5, 5, some (5, 2)) (91448513035937021872969478121970246497 / 312500000000000000000000000000000000000 : ℚ) .leaf) 169155 (5, 5, some (5, 3)) (2926352417144319149753191029652960299429 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169156 (5, 5, some (5, 4)) (1463176208570727512302529815728936258619 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169157 (5, 5, some (5, 5)) (1463176208568982235074000912286967916217 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 169158 (5, 5, some (5, 6)) (2926352417142633287045734787086670779921 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169159 (5, 5, some (5, 7)) (1463176208564424864128422615853335084157 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169184 (5, 5, some (6, 0)) (298258483057474064489455488101906946493 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 169185 (5, 5, some (6, 1)) (74564620765729326394215017389442028909 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 169186 (5, 5, some (6, 2)) (1491292415310648980234156156536204752221 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 169187 (5, 5, some (6, 3)) (2982584830617687699409251315906255810979 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169188 (5, 5, some (6, 4)) (2982584830614118821762517309585617809301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169189 (5, 5, some (6, 5)) (2982584830612150918900457761037385485479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169190 (5, 5, some (6, 6)) (2982584830641240970146079579865939754037 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169216 (5, 5, some (7, 0)) (1586453462906406383765339101432851627519 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169217 (5, 5, some (7, 1)) (1586453462900375555498187846313976621689 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 169218 (5, 5, some (7, 2)) (3172906925794591337229808562199000202133 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169219 (5, 5, some (7, 3)) (1586453462895921246959889503596591887619 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169220 (5, 5, some (7, 4)) (793226731446909512230019751115111110181 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169221 (5, 5, some (7, 5)) (1586453462894009053750195727722807318407 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169248 (5, 5, some (8, 0)) (359102512235478045905702736408295973749 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlllrlr : KTree ℚ :=
  .node V1rlllrlrl 169152 (5, 5, some (5, 0)) (2926352416802061735418878003784298494699 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrlrr

def V1rlllrl : KTree ℚ :=
  .node V1rlllrll 169028 (5, 5, some (1, 4)) (4606898324069546206811957445717199306369 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrlr

def V1rlllrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 169250 (5, 5, some (8, 2)) (1795512561171492224165259086752101240359 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169251 (5, 5, some (8, 3)) (1795512561169102342573700769921553257719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169252 (5, 5, some (8, 4)) (3591025122335561770870176355329360941197 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169280 (5, 5, some (9, 0)) (4606898324069546206811957445717199306369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169281 (5, 5, some (9, 1)) (460689832405647101915002637546908262497 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 169282 (5, 5, some (9, 2)) (4606898324056286749527419682212788378339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169283 (5, 5, some (9, 3)) (2303449162023075968809994072353515409839 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169312 (5, 5, some (10, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169313 (5, 5, some (10, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169314 (5, 5, some (10, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170022 (5, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170023 (5, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 170053 (5, 6, some (1, 5)) (2292288075042788223117121907246524014773 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170054 (5, 6, some (1, 6)) (2292288075043317452179545542721063667731 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170055 (5, 6, some (1, 7)) (2292288075038103788112645168737053140717 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170084 (5, 6, some (2, 4)) (3552317467853282165506003348623111940799 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170085 (5, 6, some (2, 5)) (142092698713947219059073386448286608759 / 400000000000000000000000000000000000000 : ℚ) .leaf) 170086 (5, 6, some (2, 6)) (3552317467844786080588548868309774115603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170087 (5, 6, some (2, 7)) (1776158733920613064309940583029969588773 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 170115 (5, 6, some (3, 3)) (3115115185715367868175642046566018631603 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrll : KTree ℚ :=
  .node V1rlllrrlll 169984 (5, 6, none) (0 : ℚ) V1rlllrrllr

def V1rlllrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170117 (5, 6, some (3, 5)) (3115115185706216143069634006489230316147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170118 (5, 6, some (3, 6)) (3115115185702083247118437880534068458501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170119 (5, 6, some (3, 7)) (1557557592850864674630479716304743337137 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170146 (5, 6, some (4, 2)) (2899657418026293349549652321949149652737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170147 (5, 6, some (4, 3)) (2899657418017412930867594463427338157717 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170148 (5, 6, some (4, 4)) (2899657418013132352820994017896772143981 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170149 (5, 6, some (4, 5)) (2899657418010010898353691771773031190137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170150 (5, 6, some (4, 6)) (2899657418007396193616140114762196172407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170151 (5, 6, some (4, 7)) (2899657418025519644364502215523933835447 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170177 (5, 6, some (5, 1)) (701852762813048951970915317905097848753 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170179 (5, 6, some (5, 3)) (2807411051269253698831516911287411695691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170180 (5, 6, some (5, 4)) (561482210253242059941084498459284841229 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170181 (5, 6, some (5, 5)) (2807411051262856805628025431053980489991 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170182 (5, 6, some (5, 6)) (561482210252891592057244478413527471167 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170183 (5, 6, some (5, 7)) (2807411051269691385693119583658209280607 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170208 (5, 6, some (6, 0)) (701852762767559041988595923991526904269 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170209 (5, 6, some (6, 1)) (2807411051275484660356094950417440954863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170210 (5, 6, some (6, 2)) (2807411051272218393924065995525621743039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170211 (5, 6, some (6, 3)) (1403705525633854526126734950538837069527 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 170212 (5, 6, some (6, 4)) (87731595352021354968090298777542696807 / 312500000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrlr : KTree ℚ :=
  .node V1rlllrrlrl 170178 (5, 6, some (5, 2)) (43865797676181058524383173491263213237 / 156250000000000000000000000000000000000 : ℚ) V1rlllrrlrr

def V1rlllrrl : KTree ℚ :=
  .node V1rlllrrll 170116 (5, 6, some (3, 4)) (1557557592854494083793913192521303412393 / 5000000000000000000000000000000000000000 : ℚ) V1rlllrrlr

def V1rlllrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170214 (5, 6, some (6, 6)) (35092638140961301369684828399155555039 / 125000000000000000000000000000000000000 : ℚ) .leaf) 170240 (5, 6, some (7, 0)) (1449828708996308817825180773528707206577 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170241 (5, 6, some (7, 1)) (1449828709011142509070334117111816449769 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170242 (5, 6, some (7, 2)) (289965741801536591397646102507005349879 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170243 (5, 6, some (7, 3)) (289965741801221885682261004436360639561 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 170244 (5, 6, some (7, 4)) (1449828709004306838297746675898935050319 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170245 (5, 6, some (7, 5)) (1449828709003761247368707721586491217187 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170272 (5, 6, some (8, 0)) (155755759286199010279723746642917507783 / 500000000000000000000000000000000000000 : ℚ) .leaf) 170273 (5, 6, some (8, 1)) (3115115185713386406747636701488671207583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170274 (5, 6, some (8, 2)) (3115115185708178888902277215666744863781 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170276 (5, 6, some (8, 4)) (311511518570145797751999958240896188257 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170304 (5, 6, some (9, 0)) (1776158733930030418117645712037215101683 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170305 (5, 6, some (9, 1)) (888079366962862264025492715963205649251 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170306 (5, 6, some (9, 2)) (3552317467848654642325401307416463314987 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170307 (5, 6, some (9, 3)) (3552317467843365204690170416680644930663 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170336 (5, 6, some (10, 0)) (458457615009740538569459644423154221509 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170337 (5, 6, some (10, 1)) (458457615008680161051020377085499087653 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170338 (5, 6, some (10, 2)) (573072018760672049856613573999701472533 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 170368 (5, 6, some (11, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170369 (5, 6, some (11, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrrl : KTree ℚ :=
  .node V1rlllrrrll 170275 (5, 6, some (8, 3)) (623023037141017066105979302122404436411 / 2000000000000000000000000000000000000000 : ℚ) V1rlllrrrlr

def V1rlllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171078 (5, 7, some (1, 6)) (114154196431577735302362773605092770889 / 250000000000000000000000000000000000000 : ℚ) .leaf) 171079 (5, 7, some (1, 7)) (2283083928626220204755505642928113411533 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171109 (5, 7, some (2, 5)) (3520910751552757415840040001027844574143 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171110 (5, 7, some (2, 6)) (3520910751549676259471080319319126289713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171111 (5, 7, some (2, 7)) (1760455375772700589959438872112727944377 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 171140 (5, 7, some (3, 4)) (3069164171459154493986669624177203395729 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171141 (5, 7, some (3, 5)) (3069164171456112190680158486342826704439 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171142 (5, 7, some (3, 6)) (613832834290443412572867846146977781299 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171143 (5, 7, some (3, 7)) (1534582085725593307326447548840848245407 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 171171 (5, 7, some (4, 3)) (2835411849390631364460048133718601877583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171173 (5, 7, some (4, 5)) (2835411849383029343663890634710658228853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171174 (5, 7, some (4, 6)) (35442648117250886161118198549117326121 / 125000000000000000000000000000000000000 : ℚ) .leaf) 171175 (5, 7, some (4, 7)) (1417705924695889060439325830557328452449 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171202 (5, 7, some (5, 2)) (2718395065384544848504781907478868316701 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171203 (5, 7, some (5, 3)) (679598766344374568060681122706889676459 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 171204 (5, 7, some (5, 4)) (2718395065374107166891602375900234792019 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171205 (5, 7, some (5, 5)) (271839506537099368537244121819386356897 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 171206 (5, 7, some (5, 6)) (2718395065370876720880842369361179992637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171207 (5, 7, some (5, 7)) (2718395065380912139732421801265529202721 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 171233 (5, 7, some (6, 1)) (1309809431499692507621093684424258229 / 4882812500000000000000000000000000000 : ℚ) .leaf)))

def V1rlllrrrr : KTree ℚ :=
  .node V1rlllrrrrl 171172 (5, 7, some (4, 4)) (2835411849385905249126803670449335111539 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrrrrr

def V1rlllrrr : KTree ℚ :=
  .node V1rlllrrrl 171047 (5, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) V1rlllrrrr

def V1rlllrr : KTree ℚ :=
  .node V1rlllrrl 170213 (5, 6, some (6, 5)) (1403705525631007420179781853701637065539 / 5000000000000000000000000000000000000000 : ℚ) V1rlllrrr

def V1rlllr : KTree ℚ :=
  .node V1rlllrl 169249 (5, 5, some (8, 1)) (3591025122346405139497390879557692499569 / 10000000000000000000000000000000000000000 : ℚ) V1rlllrr

def V1rlll : KTree ℚ :=
  .node V1rllll 168070 (5, 4, some (3, 6)) (81195884777689496249306073294302430857 / 250000000000000000000000000000000000000 : ℚ) V1rlllr

def V1rllrlllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171235 (5, 7, some (6, 3)) (670622428928951220054233437066636254397 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171236 (5, 7, some (6, 4)) (536497943142581072436425345932663698161 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171237 (5, 7, some (6, 5)) (67062242892750708413669682760587360111 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171238 (5, 7, some (6, 6)) (1341244857858953330693896278827522602673 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171264 (5, 7, some (7, 0)) (2718395065255400207212965287306757562267 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171265 (5, 7, some (7, 1)) (2718395065382920887127786238680315559561 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171266 (5, 7, some (7, 2)) (679598766344593309136972404655433857439 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171267 (5, 7, some (7, 3)) (679598766343649222069846713621608577907 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171268 (5, 7, some (7, 4)) (271839506537147960784987244258946912473 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 171269 (5, 7, some (7, 5)) (135919753268477304570048186093414876037 / 500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171297 (5, 7, some (8, 1)) (113416473975728251008289685691306767143 / 400000000000000000000000000000000000000 : ℚ) .leaf) 171298 (5, 7, some (8, 2)) (708852962346778940055494733140874980299 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171299 (5, 7, some (8, 3)) (113416473975365024397326896980885737523 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171300 (5, 7, some (8, 4)) (708852962345168713972461600456903803481 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171328 (5, 7, some (9, 0)) (3069164171471696836698771137112938132757 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171329 (5, 7, some (9, 1)) (3069164171462008567876546614976562600697 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171330 (5, 7, some (9, 2)) (613832834291511391124593016774599908317 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171331 (5, 7, some (9, 3)) (3069164171454128507277554768267262620259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171360 (5, 7, some (10, 0)) (352091075156367128780779898798739496847 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 171361 (5, 7, some (10, 1)) (1760455375777600493328372269747868806721 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllll : KTree ℚ :=
  .node V1rllrlllll 171296 (5, 7, some (8, 0)) (2835411849377080429528099663805688129943 / 10000000000000000000000000000000000000000 : ℚ) V1rllrllllr

def V1rllrlllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171392 (5, 7, some (11, 0)) (4566167857271824152994139163401964303407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171393 (5, 7, some (11, 1)) (2283083928631630806238807962651315274371 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171424 (5, 7, some (12, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172103 (5, 8, some (1, 7)) (4550726837291641880750223745865224189919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172134 (5, 8, some (2, 6)) (3494914802215772934930902526043933162837 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 172135 (5, 8, some (2, 7)) (3494914802210925962821690267088584143281 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172165 (5, 8, some (3, 5)) (3031742135526651172524462656935873689151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172166 (5, 8, some (3, 6)) (378967766940384900407094824229845152223 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 172167 (5, 8, some (3, 7)) (1515871067760723361710876856895268503543 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 172196 (5, 8, some (4, 4)) (1392069950421755199356624594203921703147 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrlllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172198 (5, 8, some (4, 6)) (278413990083760790747841171431936425547 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 172199 (5, 8, some (4, 7)) (2784139900845278734517227176352111791253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172227 (5, 8, some (5, 3)) (1324588350627997414463640149214612160913 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172228 (5, 8, some (5, 4)) (2649176701252262787495427848157597686347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172229 (5, 8, some (5, 5)) (264917670124936211997291027330631429107 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 172230 (5, 8, some (5, 6)) (2649176701248228846062018064648973519211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172231 (5, 8, some (5, 7)) (1324588350629227133668507811868342405127 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172258 (5, 8, some (6, 2)) (517730230004770386595043164311489646979 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 172259 (5, 8, some (6, 3)) (517730230003612600415794571727344285181 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 172260 (5, 8, some (6, 4)) (2588651150015065914598781314727867008223 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrlllr : KTree ℚ :=
  .node V1rllrlllrl 172197 (5, 8, some (4, 5)) (2784139900840706229050098207563159693293 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlllrr

def V1rllrlll : KTree ℚ :=
  .node V1rllrllll 171362 (5, 7, some (10, 2)) (3520910751552710471970956217554512610337 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlllr

def V1rllrllrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172262 (5, 8, some (6, 6)) (2588651150016244901745812894468581168111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172289 (5, 8, some (7, 1)) (647162787504535488410653250434829293311 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172290 (5, 8, some (7, 2)) (2588651150021139447227256327375200706399 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172291 (5, 8, some (7, 3)) (1294325575008393907271044571166047724637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172292 (5, 8, some (7, 4)) (2588651150013911075878784496408603678781 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 172293 (5, 8, some (7, 5)) (1294325575005783150524669353404798465681 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172320 (5, 8, some (8, 0)) (662294175294475301009963840411995206747 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172321 (5, 8, some (8, 1)) (662294175315043038804788071947448418907 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172322 (5, 8, some (8, 2)) (2649176701255256214860442449471576515481 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172323 (5, 8, some (8, 3)) (82786771914122405059357655301997498319 / 312500000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172352 (5, 8, some (9, 0)) (2784139900841012175836312818242478335153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172353 (5, 8, some (9, 1)) (1392069950424635089008676518728831580473 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172354 (5, 8, some (9, 2)) (556827980168777477854064433660472291273 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172355 (5, 8, some (9, 3)) (87004371901278055540005905875929379803 / 312500000000000000000000000000000000000 : ℚ) .leaf) 172384 (5, 8, some (10, 0)) (3031742135540661863521162769394279696873 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 172385 (5, 8, some (10, 1)) (1515871067765808550532547060753596107071 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172386 (5, 8, some (10, 2)) (3031742135527739651373480795155034522403 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172416 (5, 8, some (11, 0)) (3494914802228553634735409055201275493073 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172417 (5, 8, some (11, 1)) (436864350277553888859903327469655604221 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 172448 (5, 8, some (12, 0)) (1137681709327375516096682864223877505763 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrllrl : KTree ℚ :=
  .node V1rllrllrll 172324 (5, 8, some (8, 4)) (264917670124880744247778309105757263081 / 1000000000000000000000000000000000000000 : ℚ) V1rllrllrlr

def V1rllrllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 173190 (5, 9, some (3, 6)) (375083742307558930073932667061958997263 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 173191 (5, 9, some (3, 7)) (3000669938458310169187744757280034087369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173221 (5, 9, some (4, 5)) (54845068258002346384766325994663443891 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173222 (5, 9, some (4, 6)) (1371126706448507207153686901334547364317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173223 (5, 9, some (4, 7)) (274225341290198925825472589342311744397 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 173253 (5, 9, some (5, 5)) (2593762593230567083462388698782294903879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173254 (5, 9, some (5, 6)) (2593762593228822910469752380168932094919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173255 (5, 9, some (5, 7)) (129688129661890557274412803681041979927 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 173283 (5, 9, some (6, 3)) (2515453383130478986863744605913646888013 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrllrrl : KTree ℚ :=
  .node V1rllrllrrll 173252 (5, 9, some (5, 4)) (1296881296616662900638927695776966225529 / 5000000000000000000000000000000000000000 : ℚ) V1rllrllrrlr

def V1rllrllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 173285 (5, 9, some (6, 5)) (628863345781131434349870984454847033637 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 173286 (5, 9, some (6, 6)) (1257726691563154586667773343229892075393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173314 (5, 9, some (7, 2)) (1245441653727681330670203532134585770199 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173315 (5, 9, some (7, 3)) (1245441653725241936649025282247990300223 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173316 (5, 9, some (7, 4)) (2490883307447657881180185934167049740747 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 173345 (5, 9, some (8, 1)) (2515453383132222740386359801614867662223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173346 (5, 9, some (8, 2)) (2515453383131886676124590680411348728389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173347 (5, 9, some (8, 3)) (2515453383128111472431994432596284831637 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 173348 (5, 9, some (8, 4)) (2515453383125248721434532507525039470847 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrllrrr : KTree ℚ :=
  .node V1rllrllrrrl 173317 (5, 9, some (7, 5)) (99635332297806086142301441787119507121 / 400000000000000000000000000000000000000 : ℚ) V1rllrllrrrr

def V1rllrllrr : KTree ℚ :=
  .node V1rllrllrrl 173284 (5, 9, some (6, 4)) (2515453383127296081658503845385460775871 / 10000000000000000000000000000000000000000 : ℚ) V1rllrllrrr

def V1rllrllr : KTree ℚ :=
  .node V1rllrllrl 173159 (5, 9, some (2, 7)) (3473040750561074486037821519711825036191 / 10000000000000000000000000000000000000000 : ℚ) V1rllrllrr

def V1rllrll : KTree ℚ :=
  .node V1rllrlll 172261 (5, 8, some (6, 5)) (2588651150012202533211031843635810519501 / 10000000000000000000000000000000000000000 : ℚ) V1rllrllr

def V1rllrlrllll : KTree ℚ :=
  (.node (.node (.node .leaf 173377 (5, 9, some (9, 1)) (1296881296620110220762470818508988750313 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173378 (5, 9, some (9, 2)) (2593762593235335327905427905304262978339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173379 (5, 9, some (9, 3)) (1296881296616119429629085811580934615437 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173408 (5, 9, some (10, 0)) (2742253412903953384067144442225928454517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173409 (5, 9, some (10, 1)) (274225341290742575352728934096460539801 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 173440 (5, 9, some (11, 0)) (3000669938476496215230538990601753017141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173441 (5, 9, some (11, 1)) (3000669938467968054866967822141714652371 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173472 (5, 9, some (12, 0)) (10853252345556364314623929182589046663 / 31250000000000000000000000000000000000 : ℚ) (.node .leaf 174215 (5, 10, some (3, 7)) (2974454088886437369309975909494455782223 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlll : KTree ℚ :=
  .node V1rllrlrllll 173410 (5, 9, some (10, 2)) (2742253412902636689568491425209989004071 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrlllr

def V1rllrlrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 174247 (5, 10, some (4, 7)) (84605643233817699056803520556785154067 / 312500000000000000000000000000000000000 : ℚ) .leaf) 174277 (5, 10, some (5, 5)) (1274185077994334262135238858152809009319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174278 (5, 10, some (5, 6)) (637092538996641229349281341536290355811 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174279 (5, 10, some (5, 7)) (2548370155993993244891078068557304629879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174308 (5, 10, some (6, 4)) (2456695473283084479837133666833141661801 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 174310 (5, 10, some (6, 6)) (2456695473280800192224226878713770072723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174339 (5, 10, some (7, 3)) (1207207397794591775110685017977877595763 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174340 (5, 10, some (7, 4)) (241441479558629693110638057028745512973 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 174341 (5, 10, some (7, 5)) (1207207397791880335579083424004148095769 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrllr : KTree ℚ :=
  .node V1rllrlrllrl 174309 (5, 10, some (6, 5)) (614173868320103981732343163946677785943 / 2500000000000000000000000000000000000000 : ℚ) V1rllrlrllrr

def V1rllrlrll : KTree ℚ :=
  .node V1rllrlrlll 174246 (5, 10, some (4, 6)) (2707380583479084551699714898606053264231 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrllr

def V1rllrlrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 174371 (5, 10, some (8, 3)) (2414414795588123088427408143849677008347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174372 (5, 10, some (8, 4)) (7545046236204312104452355451095176633 / 31250000000000000000000000000000000000 : ℚ) .leaf) 174401 (5, 10, some (9, 1)) (2456695473288583544120225235379636259843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174402 (5, 10, some (9, 2)) (1228347736643267915738823384502637808281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174403 (5, 10, some (9, 3)) (2456695473283150485311648598800375651699 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 174433 (5, 10, some (10, 1)) (2548370155997255373902529487492796421951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174434 (5, 10, some (10, 2)) (2548370155992572137559753485988070729119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174464 (5, 10, some (11, 0)) (2707380583487964016827235252216611719467 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 174465 (5, 10, some (11, 1)) (2707380583488426143664779747873820422397 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlrl : KTree ℚ :=
  .node V1rllrlrlrll 174432 (5, 10, some (10, 0)) (637092538990115690231566179494188436683 / 2500000000000000000000000000000000000000 : ℚ) V1rllrlrlrlr

def V1rllrlrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 175271 (5, 11, some (4, 7)) (1338944667838013220360147623023210810299 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 175302 (5, 11, some (5, 6)) (1255245035240019946884889057410265006807 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 175303 (5, 11, some (5, 7)) (1255245035242981993487949808106569393671 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 175333 (5, 11, some (6, 5)) (18816026541154000955584801029421472281 / 78125000000000000000000000000000000000 : ℚ) .leaf) 175334 (5, 11, some (6, 6)) (2408451397267202031324386676669478905211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 175365 (5, 11, some (7, 5)) (2352887754020138273904150309694669867383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175395 (5, 11, some (8, 3)) (291900387591860452532096439466762067229 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 175396 (5, 11, some (8, 4)) (467040620146432210900086121957021005649 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 175426 (5, 11, some (9, 2)) (588221938506850855148477576189451689161 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrlrr : KTree ℚ :=
  .node V1rllrlrlrrl 175364 (5, 11, some (7, 4)) (2352887754022646724100721146883441163531 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrlrrr

def V1rllrlrlr : KTree ℚ :=
  .node V1rllrlrlrl 174496 (5, 10, some (12, 0)) (743613522225941126021855300047365112121 / 2500000000000000000000000000000000000000 : ℚ) V1rllrlrlrr

def V1rllrlrl : KTree ℚ :=
  .node V1rllrlrll 174370 (5, 10, some (8, 2)) (1207207397796168112575494231979834539737 / 5000000000000000000000000000000000000000 : ℚ) V1rllrlrlr

def V1rllrlrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 175457 (5, 11, some (10, 1)) (1204225698637879953472872655878508095221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 175458 (5, 11, some (10, 2)) (2408451397272845431013730851655322596359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175488 (5, 11, some (11, 0)) (502098014092986888785276282155655904793 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 175489 (5, 11, some (11, 1)) (156905629405624205180286665196942450357 / 625000000000000000000000000000000000000 : ℚ) .leaf) 175520 (5, 11, some (12, 0)) (669472333921056799724956021987813116859 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 176358 (5, 12, some (6, 6)) (473621833072011598321641639859769839477 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 176389 (5, 12, some (7, 5)) (2302266556683037604864799881297972274619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 176420 (5, 12, some (8, 4)) (2271338271211568242627911595209891474943 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 176451 (5, 12, some (9, 3)) (2271338271213437494664425550539494763763 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rllrlrrll : KTree ℚ :=
  .node V1rllrlrrlll 176327 (5, 12, some (5, 7)) (2478390057752387945103353212033091489927 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrrllr

def V1rllrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 176513 (5, 12, some (11, 1)) (2368109165368814414623822560064375029587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 176544 (5, 12, some (12, 0)) (1239195028869982832525488507357293315009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196608 (6, 0, none) (0 : ℚ) (.node (.node .leaf 196640 (6, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196641 (6, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 196642 (6, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196643 (6, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 196644 (6, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196645 (6, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196646 (6, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rllrlrrl : KTree ℚ :=
  .node V1rllrlrrll 176482 (5, 12, some (10, 2)) (1151133278344619900413374601225826563749 / 5000000000000000000000000000000000000000 : ℚ) V1rllrlrrlr

def V1rllrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 196673 (6, 0, some (1, 1)) (119470263295877920309188730006990831679 / 250000000000000000000000000000000000000 : ℚ) .leaf) 196674 (6, 0, some (1, 2)) (4778810531615281532635487412250526399941 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196675 (6, 0, some (1, 3)) (4778810531654013603708905928129593488331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196676 (6, 0, some (1, 4)) (4778810531612839616354185904445503392143 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196677 (6, 0, some (1, 5)) (4778810531626887394226286413036222088083 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196678 (6, 0, some (1, 6)) (1194702632903114331150831290581261981709 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196704 (6, 0, some (2, 0)) (3914801587679327692691496304869075572457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196705 (6, 0, some (2, 1)) (244675099218702414470936955507226951677 / 625000000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (97870039688274198603958393408094074641 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 196707 (6, 0, some (2, 3)) (978700396874309553429337273230439094711 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 196708 (6, 0, some (2, 4)) (1957400793754373076675086914779636567279 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196709 (6, 0, some (2, 5)) (122337549609278907509845124155521226927 / 312500000000000000000000000000000000000 : ℚ) .leaf) 196710 (6, 0, some (2, 6)) (3914801587491521645686491834852697584671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (1858001534692021459888677505883004664297 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196737 (6, 0, some (3, 1)) (1858001534707080489122022624856785948263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196738 (6, 0, some (3, 2)) (3716003069382144085677014959296823437731 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196739 (6, 0, some (3, 3)) (1858001534696533818875180157388483147847 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196740 (6, 0, some (3, 4)) (929000767345461703902886411555989316977 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196741 (6, 0, some (3, 5)) (74320061387534356242329493427281680709 / 200000000000000000000000000000000000000 : ℚ) .leaf) 196742 (6, 0, some (3, 6)) (3716003069388454114347199950190590429921 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196768 (6, 0, some (4, 0)) (97870039688274198603958393408094074641 / 250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllrlrr : KTree ℚ :=
  .node V1rllrlrrl 196672 (6, 0, some (1, 0)) (1194702631587684767885847780039192984293 / 2500000000000000000000000000000000000000 : ℚ) V1rllrlrrr

def V1rllrlr : KTree ℚ :=
  .node V1rllrlrl 175427 (5, 11, some (9, 3)) (2352887754023675418075819918874742728251 / 10000000000000000000000000000000000000000 : ℚ) V1rllrlrr

def V1rllrl : KTree ℚ :=
  .node V1rllrll 173376 (5, 9, some (9, 0)) (1296881296592845324975060660052745274119 / 5000000000000000000000000000000000000000 : ℚ) V1rllrlr

def V1rllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 196770 (6, 0, some (4, 2)) (1957400793754373076675086914779636567279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196771 (6, 0, some (4, 3)) (122337549609278907509845124155521226927 / 312500000000000000000000000000000000000 : ℚ) .leaf) 196772 (6, 0, some (4, 4)) (3914801587491521645686491834852697584671 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196773 (6, 0, some (4, 5)) (3914801587503885815937790894027947119587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196774 (6, 0, some (4, 6)) (3914801587486530145388015693294716802579 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196800 (6, 0, some (5, 0)) (4778810531612839616354185904445503392143 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196801 (6, 0, some (5, 1)) (4778810531626887394226286413036222088083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196802 (6, 0, some (5, 2)) (1194702632903114331150831290581261981709 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196803 (6, 0, some (5, 3)) (149337829112683168246707604784114745509 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 196804 (6, 0, some (5, 4)) (955762106324190873031687229987291777243 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 196805 (6, 0, some (5, 5)) (2389405265799884121940927547176951173449 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196806 (6, 0, some (5, 6)) (238940526677387250460738503578410713763 / 500000000000000000000000000000000000000 : ℚ) .leaf) 196832 (6, 0, some (6, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196833 (6, 0, some (6, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196834 (6, 0, some (6, 2)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196835 (6, 0, some (6, 3)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 196836 (6, 0, some (6, 4)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196837 (6, 0, some (6, 5)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196838 (6, 0, some (6, 6)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197632 (6, 1, none) (0 : ℚ) (.node .leaf 197665 (6, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 197666 (6, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197667 (6, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 197668 (6, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197669 (6, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197670 (6, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197696 (6, 1, some (1, 0)) (4715690608750526495918650705479007538499 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197697 (6, 1, some (1, 1)) (1178922654232389225600938686959058708413 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197698 (6, 1, some (1, 2)) (4715690617516749573916985615773369920037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197699 (6, 1, some (1, 3)) (943138123503703951591293580213510371581 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 197700 (6, 1, some (1, 4)) (2357845308744576992568033552232443432863 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 197701 (6, 1, some (1, 5)) (4715690617495231590151845574619350513621 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 197702 (6, 1, some (1, 6)) (188627624699400265847545361890090416261 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197728 (6, 1, some (2, 0)) (3790260590403503433901954821169754467137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197729 (6, 1, some (2, 1)) (1895130295760890804643895041918024848737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197730 (6, 1, some (2, 2)) (30322084731951258284684514131278977557 / 80000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197731 (6, 1, some (2, 3)) (3790260591479358195242725438148768574081 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197732 (6, 1, some (2, 4)) (189513029573899308427896283442237831083 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 197733 (6, 1, some (2, 5)) (3790260591472994515680436678207265767193 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197734 (6, 1, some (2, 6)) (3790260591465987717722882421333433913673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (109159505036544676854305745500869195907 / 312500000000000000000000000000000000000 : ℚ) .leaf) 197761 (6, 1, some (3, 1)) (3493104161116740458453187684685526904759 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197762 (6, 1, some (3, 2)) (698620832222335199888935030783623252227 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 197763 (6, 1, some (3, 3)) (3493104161104645150217934833837358728287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 197764 (6, 1, some (3, 4)) (1746552080551509284099744499209053017517 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197765 (6, 1, some (3, 5)) (1746552080547871522316792708907480710243 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197766 (6, 1, some (3, 6)) (87327604027499523354830823895425055287 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197792 (6, 1, some (4, 0)) (436638020139086995313839917680964449369 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197793 (6, 1, some (4, 1)) (873276040278993871538413636009581851099 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 197794 (6, 1, some (4, 2)) (3493104161103178247492885371267389754053 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197795 (6, 1, some (4, 3)) (3493104161104525390747887554200395939023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197796 (6, 1, some (4, 4)) (3493104161096431808613762396129030146131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197797 (6, 1, some (4, 5)) (3493104161098404888818188337580940469497 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197798 (6, 1, some (4, 6)) (3493104161098072153223692210150325703097 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 197824 (6, 1, some (5, 0)) (3790260591493353920206851057029664222719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197825 (6, 1, some (5, 1)) (3790260591473211094583155282874805533657 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197826 (6, 1, some (5, 2)) (1895130295738949768498419113488870357537 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197827 (6, 1, some (5, 3)) (473782573933528723496356794493692880829 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197828 (6, 1, some (5, 4)) (3790260591467913241583272264914147924821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197829 (6, 1, some (5, 5)) (3790260591471662824351038494945688239157 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197830 (6, 1, some (5, 6)) (1895130295950546745261155496833864837583 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197856 (6, 1, some (6, 0)) (4715690617485329996757761702272059937539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197857 (6, 1, some (6, 1)) (1178922654373794424597581074695679314613 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197858 (6, 1, some (6, 2)) (4715690617482042604375057076222176256519 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197859 (6, 1, some (6, 3)) (4715690617478591277391933786496902930469 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 197860 (6, 1, some (6, 4)) (2357845308744185316118595812020157630039 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197861 (6, 1, some (6, 5)) (4715690617745057716624904324454915565021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197862 (6, 1, some (6, 6)) (2357845305919543220848654520880689847279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197888 (6, 1, some (7, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197889 (6, 1, some (7, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197890 (6, 1, some (7, 2)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 197891 (6, 1, some (7, 3)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197892 (6, 1, some (7, 4)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197893 (6, 1, some (7, 5)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198656 (6, 2, none) (0 : ℚ) (.node .leaf 198690 (6, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 198691 (6, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198692 (6, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198693 (6, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198694 (6, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198721 (6, 2, some (1, 1)) (466962938695143343981834591544970709623 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 198722 (6, 2, some (1, 2)) (1167407347032523259782841039677593988499 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 198723 (6, 2, some (1, 3)) (1167407347026193807773619608851376251377 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (4669629388084062055495511455138174336821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198725 (6, 2, some (1, 5)) (2334814694042149427707336594536072793301 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198726 (6, 2, some (1, 6)) (2334814694038577636299778441066172881109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198752 (6, 2, some (2, 0)) (1851832387722273066977119613205538818317 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rllrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 198754 (6, 2, some (2, 2)) (925916194491223671396294604623158619593 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198755 (6, 2, some (2, 3)) (3703664777954579741361072179100708595847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198756 (6, 2, some (2, 4)) (3703664777947808321945440717434371669397 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198757 (6, 2, some (2, 5)) (231479048621583965033602745301682306413 / 625000000000000000000000000000000000000 : ℚ) .leaf) 198758 (6, 2, some (2, 6)) (740732955587640151624838520644588335321 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 198784 (6, 2, some (3, 0)) (3348944568862889250147076610875407742031 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198785 (6, 2, some (3, 1)) (837236142300461167136662752657243925111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (837236142297393553204416668742056400149 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198787 (6, 2, some (3, 3)) (167447228459027031429383516832100970491 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 198788 (6, 2, some (3, 4)) (3348944569179111366801084832749584329781 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 198789 (6, 2, some (3, 5)) (1674472284586548953206481536320411952153 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198790 (6, 2, some (3, 6)) (3348944569173315664345564157722060667439 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198816 (6, 2, some (4, 0)) (25402364732412005269942380184414608791 / 78125000000000000000000000000000000000 : ℚ) .leaf) 198817 (6, 2, some (4, 1)) (3251502685725740552644716994431067091949 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198818 (6, 2, some (4, 2)) (3251502685717427408337458522990387629907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198819 (6, 2, some (4, 3)) (1625751342857391056433392635461814765077 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 198820 (6, 2, some (4, 4)) (3251502685710258179655804383013425571043 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198821 (6, 2, some (4, 5)) (812875671426947582606375533752442427767 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198822 (6, 2, some (4, 6)) (650300537141921571380682689746571986757 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 198848 (6, 2, some (5, 0)) (3348944569190002030692770947234465879523 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 198849 (6, 2, some (5, 1)) (3348944569185293075421884609979167192333 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 198850 (6, 2, some (5, 2)) (3348944569179178343398839430617039461903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 198851 (6, 2, some (5, 3)) (837236142294195403247090494659833431307 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198852 (6, 2, some (5, 4)) (3348944569171827003222003891883325960059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198853 (6, 2, some (5, 5)) (3348944569174251661639105216653858381927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198854 (6, 2, some (5, 6)) (3348944569316338625473221146495237459467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198880 (6, 2, some (6, 0)) (3703664777958319973951229215772408620671 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198881 (6, 2, some (6, 1)) (1851832388972745791027810727287034431021 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198882 (6, 2, some (6, 2)) (14467440538852923936234073904166740777 / 39062500000000000000000000000000000000 : ℚ) .leaf) 198883 (6, 2, some (6, 3)) (92591619448464606199299659216602685901 / 250000000000000000000000000000000000000 : ℚ) .leaf) 198884 (6, 2, some (6, 4)) (185183238897013620928026270619414009701 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 198885 (6, 2, some (6, 5)) (1851832388996710169547301485660479027931 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 198886 (6, 2, some (6, 6)) (3703664777148509596113303843376495498661 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198912 (6, 2, some (7, 0)) (1167407347019358860192104604395381808013 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198913 (6, 2, some (7, 1)) (1167407347021051366506263169313937940831 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198914 (6, 2, some (7, 2)) (1167407347018004716239106684557327383009 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198915 (6, 2, some (7, 3)) (2334814694035435985207242925532795904321 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198916 (6, 2, some (7, 4)) (466962938807675756429357497364033057317 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 198917 (6, 2, some (7, 5)) (933925877707419774289837496979197118541 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198944 (6, 2, some (8, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198945 (6, 2, some (8, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198946 (6, 2, some (8, 2)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198947 (6, 2, some (8, 3)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199680 (6, 3, none) (0 : ℚ) .leaf) 199715 (6, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 199716 (6, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199717 (6, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199718 (6, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199746 (6, 3, some (1, 2)) (4634531761166203589596041133156330823583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199747 (6, 3, some (1, 3)) (2317265880560089668152810402477412981341 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199748 (6, 3, some (1, 4)) (463453176110607964285312466970763389721 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 199749 (6, 3, some (1, 5)) (115863294027546294604457567156724945849 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 199750 (6, 3, some (1, 6)) (4634531761097063398812694907438429949251 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 199777 (6, 3, some (2, 1)) (3639923276772472158181201280562128379373 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199778 (6, 3, some (2, 2)) (1819961638524577004605567803398160121783 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199779 (6, 3, some (2, 3)) (3639923277036883805854580769487544788401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199780 (6, 3, some (2, 4)) (727984655405623971464656664842857724503 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199781 (6, 3, some (2, 5)) (909980819256569185074896868935547965573 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199782 (6, 3, some (2, 6)) (454990409627447440279041423268175680897 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 199808 (6, 3, some (3, 0)) (1623917695089015796838197537593640407951 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199809 (6, 3, some (3, 1)) (649567078221233622159203164809786573423 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (3247835391125964887128823994903258267517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199811 (6, 3, some (3, 3)) (405979423889638647297122494215565265071 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 199812 (6, 3, some (3, 4)) (3247835391114205762944487122949296336723 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199814 (6, 3, some (3, 6)) (3247835391107650244480680649798220578237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (3093883736279334463029398202777588258971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199841 (6, 3, some (4, 1)) (1546941868203175750555201067687256545453 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199842 (6, 3, some (4, 2)) (3093883736396918782452668680574498401289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199843 (6, 3, some (4, 3)) (1546941868195905635457704658866579080777 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 199844 (6, 3, some (4, 4)) (773470934097208240248779470642224080061 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199845 (6, 3, some (4, 5)) (1546941868192529649620981429932602325427 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199846 (6, 3, some (4, 6)) (386735467048263687341641315347744031553 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 199872 (6, 3, some (5, 0)) (1546941868206822645260405590812131167347 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 199873 (6, 3, some (5, 1)) (3093883736399555501989915253433557211407 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 199874 (6, 3, some (5, 2)) (3093883736392650291867231845668595348247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199875 (6, 3, some (5, 3)) (3093883736390267838418354348274781747733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199876 (6, 3, some (5, 4)) (3093883736385842038725365711681565948343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199877 (6, 3, some (5, 5)) (1546941868192766512605801503449545560097 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199878 (6, 3, some (5, 6)) (123755349457793359677635704990394451781 / 400000000000000000000000000000000000000 : ℚ) .leaf) 199904 (6, 3, some (6, 0)) (1623917695562159822805369834069298009107 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 199905 (6, 3, some (6, 1)) (1623917695558762638523780725002458728121 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199906 (6, 3, some (6, 2)) (1623917695556911178007220185368075767539 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199907 (6, 3, some (6, 3)) (1623917695555001606515926416279074237579 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199908 (6, 3, some (6, 4)) (811958847776823332578916700774574670367 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 199909 (6, 3, some (6, 5)) (1623917695562198271404757773087630398299 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllrrrr : KTree ℚ :=
  .node V1rllrrrrl 199813 (6, 3, some (3, 5)) (10149485597217491626602694244012135533 / 31250000000000000000000000000000000000 : ℚ) V1rllrrrrr

def V1rllrrr : KTree ℚ :=
  .node V1rllrrrl 198948 (6, 2, some (8, 4)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) V1rllrrrr

def V1rllrr : KTree ℚ :=
  .node V1rllrrl 198753 (6, 2, some (2, 1)) (9259161944675071794827761052427658599 / 25000000000000000000000000000000000000 : ℚ) V1rllrrr

def V1rllr : KTree ℚ :=
  .node V1rllrl 196769 (6, 0, some (4, 1)) (978700396874309553429337273230439094711 / 2500000000000000000000000000000000000000 : ℚ) V1rllrr

def V1rll : KTree ℚ :=
  .node V1rlll 171234 (5, 7, some (6, 2)) (335311214465123165669447367751091856271 / 1250000000000000000000000000000000000000 : ℚ) V1rllr

def V1rlrlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199936 (6, 3, some (7, 0)) (3639923277035007018933895257122193080557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199937 (6, 3, some (7, 1)) (1819961638513186900798210883969144189431 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199938 (6, 3, some (7, 2)) (727984655404983576885353879876723055191 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199939 (6, 3, some (7, 3)) (363992327701878426700398169225997761393 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 199940 (6, 3, some (7, 4)) (1819961638510547095909064792295674991337 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 199941 (6, 3, some (7, 5)) (1819961638570730109886184918520104112187 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199968 (6, 3, some (8, 0)) (926906352219462113075135562248527427861 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199969 (6, 3, some (8, 1)) (4634531761101728200896811234366894238933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199970 (6, 3, some (8, 2)) (926906352218053265991455981773215923461 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 199971 (6, 3, some (8, 3)) (185381270443635235905810846343300620373 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 199972 (6, 3, some (8, 4)) (4634531761093790272258239011519509531149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200000 (6, 3, some (9, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200001 (6, 3, some (9, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 200002 (6, 3, some (9, 2)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200003 (6, 3, some (9, 3)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 200704 (6, 4, none) (0 : ℚ) .leaf)) 200740 (6, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200741 (6, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200742 (6, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200771 (6, 4, some (1, 3)) (2303449162037228557664748932965265144829 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 200772 (6, 4, some (1, 4)) (4606898324065576926756092056792057321827 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200774 (6, 4, some (1, 6)) (18427593296219582612317676674744043523 / 40000000000000000000000000000000000000 : ℚ) .leaf) 200802 (6, 4, some (2, 2)) (1795512561185373191154471988151015003429 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200803 (6, 4, some (2, 3)) (224439070147120612057332678687523225269 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200804 (6, 4, some (2, 4)) (1795512561172413908420135675115791930777 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200805 (6, 4, some (2, 5)) (1795512561171358973852865277532605152173 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 200806 (6, 4, some (2, 6)) (3591025122336690101308182716014751604201 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200833 (6, 4, some (3, 1)) (634581385144325975023470371367346576821 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 200834 (6, 4, some (3, 2)) (79322673145188066593072661740447277487 / 250000000000000000000000000000000000000 : ℚ) .leaf) 200835 (6, 4, some (3, 3)) (3172906925798257913635918240420948495023 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200836 (6, 4, some (3, 4)) (3172906925793980560726708363224045987411 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 200837 (6, 4, some (3, 5)) (634581385158069416456318734868883645959 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200838 (6, 4, some (3, 6)) (3172906925787264191107264724784303976849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200864 (6, 4, some (4, 0)) (2982584830209316834696431059662545815233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (2982584830623719743437191208496983265483 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200866 (6, 4, some (4, 2)) (596516966125107140156691455305344212269 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 200867 (6, 4, some (4, 3)) (2982584830619328450592546352903132584561 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200868 (6, 4, some (4, 4)) (1491292415308269615974724653774438720423 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200869 (6, 4, some (4, 5)) (46602887978322869661190700409709077319 / 156250000000000000000000000000000000000 : ℚ) .leaf) 200870 (6, 4, some (4, 6)) (2982584830612555886809837945908342647433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200896 (6, 4, some (5, 0)) (117054096684033611474000078406120797339 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 200897 (6, 4, some (5, 1)) (2926352417154246451696349461459015775963 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrllll : KTree ℚ :=
  .node V1rlrlllll 200773 (6, 4, some (1, 5)) (4606898324057825261673505550344601273233 / 10000000000000000000000000000000000000000 : ℚ) V1rlrllllr

def V1rlrlllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200899 (6, 4, some (5, 3)) (2926352417142977635467249980096714791917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200900 (6, 4, some (5, 4)) (2926352417139476043954815206788319922573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200901 (6, 4, some (5, 5)) (2926352417137545243114559504267007220899 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200902 (6, 4, some (5, 6)) (365794052145760855329635160433649986619 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 200928 (6, 4, some (6, 0)) (2982584830634606225612000371408705603769 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200929 (6, 4, some (6, 1)) (1491292415311980340861699800012833365481 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200930 (6, 4, some (6, 2)) (2982584830618606398380734153469901845869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200931 (6, 4, some (6, 3)) (298258483061582545642010250628474984051 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 200932 (6, 4, some (6, 4)) (2982584830612270077743792916511734483651 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200933 (6, 4, some (6, 5)) (596516966123674779411792461934810700229 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 200934 (6, 4, some (6, 6)) (298258483059569778054150034739035910977 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200960 (6, 4, some (7, 0)) (99153341431334312534662045797587221713 / 312500000000000000000000000000000000000 : ℚ) .leaf) 200961 (6, 4, some (7, 1)) (126916277031831760165171655529974691141 / 400000000000000000000000000000000000000 : ℚ) .leaf) 200962 (6, 4, some (7, 2)) (3172906925792881023402696541221719416653 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200963 (6, 4, some (7, 3)) (317290692578866530428171367325132249599 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 200964 (6, 4, some (7, 4)) (634581385157483242907877941035674411057 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 200965 (6, 4, some (7, 5)) (634581385166117807865902138223471063017 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200992 (6, 4, some (8, 0)) (3591025122348904601181540968285211261551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200993 (6, 4, some (8, 1)) (3591025122342775402140147726599489850243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200994 (6, 4, some (8, 2)) (3591025122339850089795860574868552725179 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200995 (6, 4, some (8, 3)) (448878140291888044092730950663313032457 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrlllrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201024 (6, 4, some (9, 0)) (4606898324055116776626547200593563976707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201025 (6, 4, some (9, 1)) (4606898324057677845975420195739565875929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201026 (6, 4, some (9, 2)) (4606898324046787803553473938681404833821 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201027 (6, 4, some (9, 3)) (4606898324048792619407636779120122609453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201056 (6, 4, some (10, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201057 (6, 4, some (10, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201058 (6, 4, some (10, 2)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201728 (6, 5, none) (0 : ℚ) .leaf) 201765 (6, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201766 (6, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201797 (6, 5, some (1, 5)) (458457615008680161051020377085499087653 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 201798 (6, 5, some (1, 6)) (573072018760672049856613573999701472533 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 201827 (6, 5, some (2, 3)) (1776158733930030418117645712037215101683 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201828 (6, 5, some (2, 4)) (888079366962862264025492715963205649251 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201829 (6, 5, some (2, 5)) (3552317467848654642325401307416463314987 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201830 (6, 5, some (2, 6)) (3552317467843365204690170416680644930663 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201858 (6, 5, some (3, 2)) (155755759286199010279723746642917507783 / 500000000000000000000000000000000000000 : ℚ) .leaf) 201859 (6, 5, some (3, 3)) (3115115185713386406747636701488671207583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201860 (6, 5, some (3, 4)) (3115115185708178888902277215666744863781 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201861 (6, 5, some (3, 5)) (623023037141017066105979302122404436411 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlllrr : KTree ℚ :=
  .node V1rlrlllrrl 201796 (6, 5, some (1, 4)) (458457615009740538569459644423154221509 / 1000000000000000000000000000000000000000 : ℚ) V1rlrlllrrr

def V1rlrlllr : KTree ℚ :=
  .node V1rlrlllrl 200996 (6, 4, some (8, 4)) (3591025122337378328195026008435978552379 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlllrr

def V1rlrlll : KTree ℚ :=
  .node V1rlrllll 200898 (6, 4, some (5, 2)) (23410819337172158641330988323324772591 / 80000000000000000000000000000000000000 : ℚ) V1rlrlllr

def V1rlrllrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201889 (6, 5, some (4, 1)) (1449828708996308817825180773528707206577 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201890 (6, 5, some (4, 2)) (1449828709011142509070334117111816449769 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201891 (6, 5, some (4, 3)) (289965741801536591397646102507005349879 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201892 (6, 5, some (4, 4)) (289965741801221885682261004436360639561 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 201893 (6, 5, some (4, 5)) (1449828709004306838297746675898935050319 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 201894 (6, 5, some (4, 6)) (1449828709003761247368707721586491217187 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201920 (6, 5, some (5, 0)) (701852762767559041988595923991526904269 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201921 (6, 5, some (5, 1)) (2807411051275484660356094950417440954863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201922 (6, 5, some (5, 2)) (2807411051272218393924065995525621743039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201923 (6, 5, some (5, 3)) (1403705525633854526126734950538837069527 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201925 (6, 5, some (5, 5)) (1403705525631007420179781853701637065539 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201926 (6, 5, some (5, 6)) (35092638140961301369684828399155555039 / 125000000000000000000000000000000000000 : ℚ) .leaf) 201952 (6, 5, some (6, 0)) (701852762813048951970915317905097848753 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201953 (6, 5, some (6, 1)) (43865797676181058524383173491263213237 / 156250000000000000000000000000000000000 : ℚ) .leaf) 201954 (6, 5, some (6, 2)) (2807411051269253698831516911287411695691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201955 (6, 5, some (6, 3)) (561482210253242059941084498459284841229 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201956 (6, 5, some (6, 4)) (2807411051262856805628025431053980489991 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201957 (6, 5, some (6, 5)) (561482210252891592057244478413527471167 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201958 (6, 5, some (6, 6)) (2807411051269691385693119583658209280607 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201984 (6, 5, some (7, 0)) (2899657418026293349549652321949149652737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrll : KTree ℚ :=
  .node V1rlrllrlll 201924 (6, 5, some (5, 4)) (87731595352021354968090298777542696807 / 312500000000000000000000000000000000000 : ℚ) V1rlrllrllr

def V1rlrllrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201986 (6, 5, some (7, 2)) (2899657418013132352820994017896772143981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201987 (6, 5, some (7, 3)) (2899657418010010898353691771773031190137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201988 (6, 5, some (7, 4)) (2899657418007396193616140114762196172407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201989 (6, 5, some (7, 5)) (2899657418025519644364502215523933835447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202016 (6, 5, some (8, 0)) (3115115185715367868175642046566018631603 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 202017 (6, 5, some (8, 1)) (1557557592854494083793913192521303412393 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202018 (6, 5, some (8, 2)) (3115115185706216143069634006489230316147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202019 (6, 5, some (8, 3)) (3115115185702083247118437880534068458501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202020 (6, 5, some (8, 4)) (1557557592850864674630479716304743337137 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 202048 (6, 5, some (9, 0)) (3552317467853282165506003348623111940799 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202050 (6, 5, some (9, 2)) (3552317467844786080588548868309774115603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202051 (6, 5, some (9, 3)) (1776158733920613064309940583029969588773 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202080 (6, 5, some (10, 0)) (2292288075042788223117121907246524014773 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202081 (6, 5, some (10, 1)) (2292288075043317452179545542721063667731 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202082 (6, 5, some (10, 2)) (2292288075038103788112645168737053140717 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 202112 (6, 5, some (11, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202113 (6, 5, some (11, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 202790 (6, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202821 (6, 6, some (1, 5)) (285385491078883940914901862099117690059 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 202822 (6, 6, some (1, 6)) (2283083928630980207089351908133589692563 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrlr : KTree ℚ :=
  .node V1rlrllrlrl 202049 (6, 5, some (9, 1)) (142092698713947219059073386448286608759 / 400000000000000000000000000000000000000 : ℚ) V1rlrllrlrr

def V1rlrllrl : KTree ℚ :=
  .node V1rlrllrll 201985 (6, 5, some (7, 1)) (2899657418017412930867594463427338157717 / 10000000000000000000000000000000000000000 : ℚ) V1rlrllrlr

def V1rlrllrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202853 (6, 6, some (2, 5)) (704182150310578579359453984283153705123 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202854 (6, 6, some (2, 6)) (88022768788708539451186401851567226117 / 250000000000000000000000000000000000000 : ℚ) .leaf) 202883 (6, 6, some (3, 3)) (383645521432983586160197280499996013809 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202884 (6, 6, some (3, 4)) (613832834291632108300364852480249940107 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202885 (6, 6, some (3, 5)) (1534582085727635505808105533670452013121 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 202886 (6, 6, some (3, 6)) (1534582085725724061394889996138078299357 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202914 (6, 6, some (4, 2)) (1417705924698210236163900457915872640187 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202915 (6, 6, some (4, 3)) (2835411849388695740086218890139543377399 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202916 (6, 6, some (4, 4)) (708852962346266051700173275949262237107 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 202917 (6, 6, some (4, 5)) (1417705924690887703996423867181296660381 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202945 (6, 6, some (5, 1)) (2718395065371332209780472765535641945383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202946 (6, 6, some (5, 2)) (2718395065381075978042446778326958488221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202947 (6, 6, some (5, 3)) (2718395065375826192211456011561898144701 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202948 (6, 6, some (5, 4)) (679598766343221965971187285011175256763 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202949 (6, 6, some (5, 5)) (2718395065369972329020161793671067692491 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 202950 (6, 6, some (5, 6)) (84949845793061128309357302457136328871 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202976 (6, 6, some (6, 0)) (536497943122662495849528395488470593877 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202977 (6, 6, some (6, 1)) (2682489715722545789062656427016205252057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202978 (6, 6, some (6, 2)) (2682489715717959224991375890895500619281 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202979 (6, 6, some (6, 3)) (1341244857857175445850458411825669683733 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrrl : KTree ℚ :=
  .node V1rlrllrrll 202918 (6, 6, some (4, 6)) (22151655073280964992122470161468015219 / 78125000000000000000000000000000000000 : ℚ) V1rlrllrrlr

def V1rlrllrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202981 (6, 6, some (6, 5)) (2682489715710793290596167279693071328463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202982 (6, 6, some (6, 6)) (536497943144081387651552441228767038491 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 203008 (6, 6, some (7, 0)) (2718395065371332209780472765535641945383 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203009 (6, 6, some (7, 1)) (2718395065381075978042446778326958488221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203010 (6, 6, some (7, 2)) (2718395065375826192211456011561898144701 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 203011 (6, 6, some (7, 3)) (679598766343221965971187285011175256763 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203012 (6, 6, some (7, 4)) (2718395065369972329020161793671067692491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203013 (6, 6, some (7, 5)) (84949845793061128309357302457136328871 / 312500000000000000000000000000000000000 : ℚ) .leaf) 203040 (6, 6, some (8, 0)) (1417705924698210236163900457915872640187 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 203041 (6, 6, some (8, 1)) (2835411849388695740086218890139543377399 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203043 (6, 6, some (8, 3)) (1417705924690887703996423867181296660381 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203044 (6, 6, some (8, 4)) (22151655073280964992122470161468015219 / 78125000000000000000000000000000000000 : ℚ) .leaf) 203072 (6, 6, some (9, 0)) (383645521432983586160197280499996013809 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203073 (6, 6, some (9, 1)) (613832834291632108300364852480249940107 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 203074 (6, 6, some (9, 2)) (1534582085727635505808105533670452013121 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 203075 (6, 6, some (9, 3)) (1534582085725724061394889996138078299357 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203104 (6, 6, some (10, 0)) (880227687889139563255581682279402021141 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203105 (6, 6, some (10, 1)) (704182150310578579359453984283153705123 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 203106 (6, 6, some (10, 2)) (88022768788708539451186401851567226117 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 203136 (6, 6, some (11, 0)) (285385491078883940914901862099117690059 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrllrrr : KTree ℚ :=
  .node V1rlrllrrrl 203042 (6, 6, some (8, 2)) (708852962346266051700173275949262237107 / 2500000000000000000000000000000000000000 : ℚ) V1rlrllrrrr

def V1rlrllrr : KTree ℚ :=
  .node V1rlrllrrl 202980 (6, 6, some (6, 4)) (268248971571130322533610503350308538849 / 1000000000000000000000000000000000000000 : ℚ) V1rlrllrrr

def V1rlrllr : KTree ℚ :=
  .node V1rlrllrl 202852 (6, 6, some (2, 4)) (880227687889139563255581682279402021141 / 2500000000000000000000000000000000000000 : ℚ) V1rlrllrr

def V1rlrll : KTree ℚ :=
  .node V1rlrlll 201862 (6, 5, some (3, 6)) (311511518570145797751999958240896188257 / 1000000000000000000000000000000000000000 : ℚ) V1rlrllr

def V1rlrlrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203168 (6, 6, some (12, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203846 (6, 7, some (1, 6)) (284420427331341055477375616107747618489 / 625000000000000000000000000000000000000 : ℚ) .leaf) 203877 (6, 7, some (2, 5)) (873728700554590204499111808899295000079 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203878 (6, 7, some (2, 6)) (698982960442903325930658370395987494379 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 203908 (6, 7, some (3, 4)) (1515871067764481435794013116774478097769 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 203909 (6, 7, some (3, 5)) (15158710677630194611981037674283195693 / 50000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203910 (6, 7, some (3, 6)) (3031742135522229711153564682054098257517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203939 (6, 7, some (4, 3)) (139206995042336157970151304916432304799 / 500000000000000000000000000000000000000 : ℚ) .leaf) 203940 (6, 7, some (4, 4)) (2784139900842661237628447630662985912087 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 203941 (6, 7, some (4, 5)) (139206995041980951472116977084188044667 / 500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrlllrl : KTree ℚ :=
  (.node (.node (.node .leaf 203970 (6, 7, some (5, 2)) (2649176701260220767158785561500437410511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203971 (6, 7, some (5, 3)) (2649176701254296484601288001331637439043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203972 (6, 7, some (5, 4)) (2649176701251229321872896041764558908243 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203973 (6, 7, some (5, 5)) (2649176701248298991434521538155478137343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203974 (6, 7, some (5, 6)) (331147087656554484381806574874855694911 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlllrr : KTree ℚ :=
  (.node (.node (.node .leaf 204002 (6, 7, some (6, 2)) (2588651150020754891583720893782890796337 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204003 (6, 7, some (6, 3)) (1294325575008286288524587831940783447071 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204004 (6, 7, some (6, 4)) (2588651150013697508045315414812004533871 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 204005 (6, 7, some (6, 5)) (647162787503037781534099495066742490239 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlllr : KTree ℚ :=
  .node V1rlrlrlllrl 204001 (6, 7, some (6, 1)) (2588651150018855701059188354216583555951 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrlllrr

def V1rlrlrlll : KTree ℚ :=
  .node V1rlrlrllll 203942 (6, 7, some (4, 6)) (2784139900837320291013876763274403183567 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrlllr

def V1rlrlrllrll : KTree ℚ :=
  (.node (.node (.node .leaf 204032 (6, 7, some (7, 0)) (2588651149962095327695437755302012375699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204033 (6, 7, some (7, 1)) (2588651150023138185558640469080181852189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204034 (6, 7, some (7, 2)) (2588651150018447557722508292229031335967 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204035 (6, 7, some (7, 3)) (1294325575007640576045847396589197781677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204036 (6, 7, some (7, 4)) (2588651150012416101044500925232409664411 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 204064 (6, 7, some (8, 0)) (331147087656797160267568453538197640843 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 204065 (6, 7, some (8, 1)) (662294175314361215117141604008735118319 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 204066 (6, 7, some (8, 2)) (2649176701252991481757463864263471726847 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 204067 (6, 7, some (8, 3)) (662294175312511870433883292328983050913 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrllrl : KTree ℚ :=
  .node V1rlrlrllrll 204037 (6, 7, some (7, 5)) (1294325575007830038329376810505604069259 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrllrlr

def V1rlrlrllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 204096 (6, 7, some (9, 0)) (55682798017039486930965118924913249659 / 200000000000000000000000000000000000000 : ℚ) .leaf) 204097 (6, 7, some (9, 1)) (1392069950422564956802262726007644778681 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204098 (6, 7, some (9, 2)) (348017487605231839791093804535721323381 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204099 (6, 7, some (9, 3)) (2784139900838551993024247912059808835101 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204128 (6, 7, some (10, 0)) (606348427106660043372968578517788737311 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 204130 (6, 7, some (10, 2)) (606348427105026907876133933037052259673 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 204160 (6, 7, some (11, 0)) (873728700555359843570303777832064361231 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 204161 (6, 7, some (11, 1)) (3494914802218339311564926275189964155861 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 204192 (6, 7, some (12, 0)) (2275363418650812454360579419368897782689 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrllrr : KTree ℚ :=
  .node V1rlrlrllrrl 204129 (6, 7, some (10, 1)) (1515871067764117268165018447945796392947 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrllrrr

def V1rlrlrllr : KTree ℚ :=
  .node V1rlrlrllrl 204068 (6, 7, some (8, 4)) (529835340249529576691048539005884338019 / 2000000000000000000000000000000000000000 : ℚ) V1rlrlrllrr

def V1rlrlrll : KTree ℚ :=
  .node V1rlrlrlll 204006 (6, 7, some (6, 6)) (1294325575010327784811579766319093197177 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrllr

def V1rlrlrlrlll : KTree ℚ :=
  (.node (.node (.node .leaf 204933 (6, 8, some (3, 5)) (3000669938463249223688707985124570403089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204934 (6, 8, some (3, 6)) (1500334969229789842979571940387334079861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204964 (6, 8, some (4, 4)) (2742253412902090163405379441304209040597 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204965 (6, 8, some (4, 5)) (548450682579838841193148538195288877073 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 204966 (6, 8, some (4, 6)) (2742253412896592528313973192224625825593 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrllr : KTree ℚ :=
  (.node (.node (.node .leaf 204996 (6, 8, some (5, 4)) (1296881296616196396578915244604281091781 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204997 (6, 8, some (5, 5)) (103750503729181448184677022773048642527 / 400000000000000000000000000000000000000 : ℚ) .leaf) 204998 (6, 8, some (5, 6)) (2593762593231375161144370730420873634047 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 205026 (6, 8, some (6, 2)) (628863345783423352530248106805807753839 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrll : KTree ℚ :=
  .node V1rlrlrlrlll 204995 (6, 8, some (5, 3)) (324220324154459348272904583212064466549 / 1250000000000000000000000000000000000000 : ℚ) V1rlrlrlrllr

def V1rlrlrlrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 205028 (6, 8, some (6, 4)) (2515453383126115688962582738786232810307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205029 (6, 8, some (6, 5)) (1257726691562032282423219302553236327367 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205030 (6, 8, some (6, 6)) (2515453383130470288834660313992110758001 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205057 (6, 8, some (7, 1)) (498176661490784103804704734460604055341 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 205058 (6, 8, some (7, 2)) (622720826863144378422449451912398998897 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 205060 (6, 8, some (7, 4)) (2490883307446280262395676953913002600369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205061 (6, 8, some (7, 5)) (2490883307447097001998350754434794152043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205088 (6, 8, some (8, 0)) (39303959110917867809171281709290850717 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 205089 (6, 8, some (8, 1)) (1257726691566943580256197057817238884023 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrlr : KTree ℚ :=
  .node V1rlrlrlrlrl 205059 (6, 8, some (7, 3)) (622720826862260481591135699988374394597 / 2500000000000000000000000000000000000000 : ℚ) V1rlrlrlrlrr

def V1rlrlrlrl : KTree ℚ :=
  .node V1rlrlrlrll 205027 (6, 8, some (6, 3)) (628863345782240069071666694404034485987 / 2500000000000000000000000000000000000000 : ℚ) V1rlrlrlrlr

def V1rlrlrlrrll : KTree ℚ :=
  (.node (.node (.node .leaf 205091 (6, 8, some (8, 3)) (50309067662530282079323900319673315533 / 200000000000000000000000000000000000000 : ℚ) .leaf) 205092 (6, 8, some (8, 4)) (2515453383123946736857437029669278801407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205120 (6, 8, some (9, 0)) (518752518647494564986813906320218185149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205121 (6, 8, some (9, 1)) (2593762593237126298571487802912185394601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205122 (6, 8, some (9, 2)) (103750503729329342722639096377215829927 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 205152 (6, 8, some (10, 0)) (137112670645488160746157689326327154121 / 500000000000000000000000000000000000000 : ℚ) .leaf) 205153 (6, 8, some (10, 1)) (1371126706451819374469247086207390946207 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205154 (6, 8, some (10, 2)) (2742253412900533379396492493808152579841 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 205184 (6, 8, some (11, 0)) (3000669938469462451391571906936170967861 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrrl : KTree ℚ :=
  .node V1rlrlrlrrll 205123 (6, 8, some (9, 3)) (2593762593230281696049281920484140091239 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrlrrlr

def V1rlrlrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 205216 (6, 8, some (12, 0)) (1736520375285558996159600169824591491837 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205958 (6, 9, some (3, 6)) (2974454088888151280588676886223618563299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205989 (6, 9, some (4, 5)) (2707380583481331078582848210941766224573 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205990 (6, 9, some (4, 6)) (2707380583478564544780899555364424356599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206020 (6, 9, some (5, 4)) (1274185077995237741655438166499856543081 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 206022 (6, 9, some (5, 6)) (509674031197621190926300643141956497947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 206051 (6, 9, some (6, 3)) (614173868321237403425042677283132516233 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 206052 (6, 9, some (6, 4)) (614173868320509826593922810568695343903 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 206053 (6, 9, some (6, 5)) (245669547327975512598994793880692197539 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrlrrr : KTree ℚ :=
  .node V1rlrlrlrrrl 206021 (6, 9, some (5, 5)) (254837015598770734999367208500125410933 / 1000000000000000000000000000000000000000 : ℚ) V1rlrlrlrrrr

def V1rlrlrlrr : KTree ℚ :=
  .node V1rlrlrlrrl 205185 (6, 8, some (11, 1)) (150033496923247635569745148341738229161 / 500000000000000000000000000000000000000 : ℚ) V1rlrlrlrrr

def V1rlrlrlr : KTree ℚ :=
  .node V1rlrlrlrl 205090 (6, 8, some (8, 2)) (628863345782367585584613550932531373557 / 2500000000000000000000000000000000000000 : ℚ) V1rlrlrlrr

def V1rlrlrl : KTree ℚ :=
  .node V1rlrlrll 204902 (6, 8, some (2, 6)) (3473040750565203030984196922636164568953 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrlr

def V1rlrlrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 206082 (6, 9, some (7, 2)) (603603698897926422541266194589721575471 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 206083 (6, 9, some (7, 3)) (2414414795587757856963202629137232632623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206084 (6, 9, some (7, 4)) (603603698896264008242859091270506114089 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206085 (6, 9, some (7, 5)) (2414414795584559511345499982848615042633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206113 (6, 9, some (8, 1)) (2414414795592486755726491104755550876907 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 206115 (6, 9, some (8, 3)) (2414414795586662162570586084999899505453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206116 (6, 9, some (8, 4)) (2414414795584084511611484227276728257743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206144 (6, 9, some (9, 0)) (1228347736633962138001047504693211090763 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 206145 (6, 9, some (9, 1)) (1228347736644193307796434566960504703117 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlll : KTree ℚ :=
  .node V1rlrlrrllll 206114 (6, 9, some (8, 2)) (603603698897453521301823430389134492279 / 2500000000000000000000000000000000000000 : ℚ) V1rlrlrrlllr

def V1rlrlrrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 206147 (6, 9, some (9, 3)) (307086934160184119615899656854903462103 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 206176 (6, 9, some (10, 0)) (1274185077998089876048427484880760789207 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 206177 (6, 9, some (10, 1)) (127418507799702781324024848187247544327 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206178 (6, 9, some (10, 2)) (2548370155990543951862723768323676393551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206208 (6, 9, some (11, 0)) (1353690291745239019426523065559940618071 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 206240 (6, 9, some (12, 0)) (1487227044448500790972102399462853519243 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207014 (6, 10, some (4, 6)) (334736166959217531825360207387887751469 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 207045 (6, 10, some (5, 5)) (2510490070481464626105775342398182201331 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 207046 (6, 10, some (5, 6)) (251049007048093292412994790053865961379 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrllr : KTree ℚ :=
  .node V1rlrlrrllrl 206209 (6, 9, some (11, 1)) (1353690291742479412379727167715864055471 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrrllrr

def V1rlrlrrll : KTree ℚ :=
  .node V1rlrlrrlll 206146 (6, 9, some (9, 2)) (307086934160540452467811306097006877131 / 1250000000000000000000000000000000000000 : ℚ) V1rlrlrrllr

def V1rlrlrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 207077 (6, 10, some (6, 5)) (48169027945339331636828764853180155239 / 200000000000000000000000000000000000000 : ℚ) .leaf) 207078 (6, 10, some (6, 6)) (12042256986349173544864022260147350523 / 50000000000000000000000000000000000000 : ℚ) .leaf) 207107 (6, 10, some (7, 3)) (2352887754024229069670738058400051758713 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207108 (6, 10, some (7, 4)) (1176443877010764282299209383646899509103 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207109 (6, 10, some (7, 5)) (2352887754020299286222698185088119059233 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 207139 (6, 10, some (8, 3)) (2335203100733487662544724668473160576817 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207140 (6, 10, some (8, 4)) (2335203100730934529110891157609508478727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207169 (6, 10, some (9, 1)) (2352887754028261439688313392212410366309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 207170 (6, 10, some (9, 2)) (2352887754025093923578590632559027321097 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlrl : KTree ℚ :=
  .node V1rlrlrrlrll 207138 (6, 10, some (8, 2)) (2335203100736921076695222072196363773927 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrlrlr

def V1rlrlrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 207200 (6, 10, some (10, 0)) (1204225698631360108333549372950123995841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207201 (6, 10, some (10, 1)) (9633805589098020877566623810479635087 / 40000000000000000000000000000000000000 : ℚ) .leaf) 207202 (6, 10, some (10, 2)) (2408451397270771140113512770070295837569 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207232 (6, 10, some (11, 0)) (2510490070489853370602818175373217523161 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207233 (6, 10, some (11, 1)) (2510490070486815417295443952567091285823 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 208070 (6, 11, some (5, 6)) (2478390057748259701109448897760278139513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 208101 (6, 11, some (6, 5)) (2368109165360382521906261674160862729531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 208102 (6, 11, some (6, 6)) (74003411417563445824801778971808986009 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 208132 (6, 11, some (7, 4)) (460453311336896283579015995677109514799 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrlrr : KTree ℚ :=
  .node V1rlrlrrlrrl 207264 (6, 10, some (12, 0)) (669472333921142504649778522346190033319 / 2500000000000000000000000000000000000000 : ℚ) V1rlrlrrlrrr

def V1rlrlrrlr : KTree ℚ :=
  .node V1rlrlrrlrl 207171 (6, 10, some (9, 3)) (2352887754022171681720540514417448629273 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrlrr

def V1rlrlrrl : KTree ℚ :=
  .node V1rlrlrrll 207076 (6, 10, some (6, 4)) (1204225698634673607538490938578150361171 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrrlr

def V1rlrlrrrllll : KTree ℚ :=
  (.node (.node .leaf 208163 (6, 11, some (8, 3)) (1135669135606485090827648530853546970779 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 208164 (6, 11, some (8, 4)) (141958641950651794310546469346514022539 / 625000000000000000000000000000000000000 : ℚ) .leaf)

def V1rlrlrrrlllr : KTree ℚ :=
  (.node (.node .leaf 208195 (6, 11, some (9, 3)) (567834567803008888909260021010573074287 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 208225 (6, 11, some (10, 1)) (2302266556690386969582598248112551554293 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rlrlrrrlll : KTree ℚ :=
  .node V1rlrlrrrllll 208194 (6, 11, some (9, 2)) (2271338271215131044074589177291671551991 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrrlllr

def V1rlrlrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 208256 (6, 11, some (11, 0)) (473621833072094742979561821786421669237 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 208257 (6, 11, some (11, 1)) (1184054582683480082778679658160617857951 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 208288 (6, 11, some (12, 0)) (2478390057757423903529161682250180979207 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 209126 (6, 12, some (6, 6)) (2333860883599008323603050864672823757427 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrll : KTree ℚ :=
  .node V1rlrlrrrlll 208226 (6, 11, some (10, 2)) (2302266556687094038228036227480605907053 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrrllr

def V1rlrlrrrlrll : KTree ℚ :=
  (.node (.node .leaf 209188 (6, 12, some (8, 4)) (277337325674767942118797823239153900191 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 209219 (6, 12, some (9, 3)) (2205469595137194350681309873875687280179 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rlrlrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 209281 (6, 12, some (11, 1)) (2259859989651050277783329973334355025621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 209312 (6, 12, some (12, 0)) (2333860883600862225167233342153986090069 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rlrlrrrlrl : KTree ℚ :=
  .node V1rlrlrrrlrll 209250 (6, 12, some (10, 2)) (2218698605401814417665143753343092310241 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrrrlrlr

def V1rlrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 229408 (7, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229409 (7, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 229410 (7, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229411 (7, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrlrrrlr : KTree ℚ :=
  .node V1rlrlrrrlrl 229376 (7, 0, none) (0 : ℚ) V1rlrlrrrlrr

def V1rlrlrrrl : KTree ℚ :=
  .node V1rlrlrrrll 209157 (6, 12, some (7, 5)) (225985998964408024473245975602411919809 / 1000000000000000000000000000000000000000 : ℚ) V1rlrlrrrlr

def V1rlrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229413 (7, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (4715690612290752481921962922658196138737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (4715690617702690972484053385365907949471 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229442 (7, 0, some (1, 2)) (943138123497151868164494864168256049693 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229443 (7, 0, some (1, 3)) (943138123504795965495760032887719425229 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 229444 (7, 0, some (1, 4)) (2357845308741674839039472463901300911161 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229445 (7, 0, some (1, 5)) (4715690617497211908830662349088808628837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229472 (7, 0, some (2, 0)) (947565147911581101402563453528064708211 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229473 (7, 0, some (2, 1)) (1895130295735982245379402295862783021663 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 229474 (7, 0, some (2, 2)) (758052118300536880703253627256718931029 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 229475 (7, 0, some (2, 3)) (473782573933753463991663544861854767707 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229476 (7, 0, some (2, 4)) (3790260591481169551207772592824724013661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229477 (7, 0, some (2, 5)) (758052118293944900293900462472056493721 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229504 (7, 0, some (3, 0)) (349310416110056247468331431173428166553 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229505 (7, 0, some (3, 1)) (3493104161128873946280592714398960834181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229506 (7, 0, some (3, 2)) (69862083221975550786354739671149656627 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 229507 (7, 0, some (3, 3)) (349310416110904585839308322154726565099 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229508 (7, 0, some (3, 4)) (3493104161098498100554293331071236323067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229509 (7, 0, some (3, 5)) (69862083221873535053861089657455104871 / 200000000000000000000000000000000000000 : ℚ) .leaf) 229536 (7, 0, some (4, 0)) (3493104161128873946280592714398960834181 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229537 (7, 0, some (4, 1)) (69862083221975550786354739671149656627 / 200000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrlrrr : KTree ℚ :=
  .node V1rlrlrrrl 229412 (7, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrrrr

def V1rlrlrr : KTree ℚ :=
  .node V1rlrlrrl 208133 (6, 11, some (7, 5)) (1151133278341418413810130488762964575913 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlrrr

def V1rlrlr : KTree ℚ :=
  .node V1rlrlrl 206054 (6, 9, some (6, 6)) (2456695473284205493286147302366837768873 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlrr

def V1rlrl : KTree ℚ :=
  .node V1rlrll 203137 (6, 6, some (11, 1)) (2283083928630980207089351908133589692563 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlr

def V1rlrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 229539 (7, 0, some (4, 3)) (3493104161098498100554293331071236323067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229540 (7, 0, some (4, 4)) (69862083221873535053861089657455104871 / 200000000000000000000000000000000000000 : ℚ) .leaf) 229541 (7, 0, some (4, 5)) (3493104161104709070318366810525187437427 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229568 (7, 0, some (5, 0)) (473782573933753463991663544861854767707 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 229569 (7, 0, some (5, 1)) (3790260591481169551207772592824724013661 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229570 (7, 0, some (5, 2)) (758052118293944900293900462472056493721 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229571 (7, 0, some (5, 3)) (37902605914644930042242344649226944917 / 100000000000000000000000000000000000000 : ℚ) .leaf) 229572 (7, 0, some (5, 4)) (473782573934557979372608345611597688453 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 229573 (7, 0, some (5, 5)) (947565147864915074444116955019488766997 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 229600 (7, 0, some (6, 0)) (4715690617497211908830662349088808628837 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 229601 (7, 0, some (6, 1)) (235784530874148621787414799847308451807 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229602 (7, 0, some (6, 2)) (4715690617476463616135623551878219578793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229603 (7, 0, some (6, 3)) (2357845308745678622464897597104501520263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229604 (7, 0, some (6, 4)) (1178922654367612739020392550757047144347 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229605 (7, 0, some (6, 5)) (2357845309696349139942454526507638745409 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229632 (7, 0, some (7, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 229633 (7, 0, some (7, 1)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229634 (7, 0, some (7, 2)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229635 (7, 0, some (7, 3)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 229636 (7, 0, some (7, 4)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229637 (7, 0, some (7, 5)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 230400 (7, 1, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 230433 (7, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 230434 (7, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230435 (7, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230436 (7, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230437 (7, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230464 (7, 1, some (1, 0)) (4669629379864685523370137629265489793861 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230465 (7, 1, some (1, 1)) (4669629387621318009012807925410769746347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230466 (7, 1, some (1, 2)) (291851836756452590580336241412508325849 / 625000000000000000000000000000000000000 : ℚ) .leaf) 230467 (7, 1, some (1, 3)) (4669629388109506126370325580224774094231 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230468 (7, 1, some (1, 4)) (4669629388079032894470401243487196195799 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 230469 (7, 1, some (1, 5)) (116740734702150367726905922048620004381 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230496 (7, 1, some (2, 0)) (3703664777050482002705756054555865911001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230497 (7, 1, some (2, 1)) (92591619449633069908674500500978036579 / 250000000000000000000000000000000000000 : ℚ) .leaf) 230498 (7, 1, some (2, 2)) (185183238898262112879789871467058148847 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230499 (7, 1, some (2, 3)) (370366477794881383201214770122868297833 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 230500 (7, 1, some (2, 4)) (1851832388974500823621339682524713550379 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 230501 (7, 1, some (2, 5)) (3703664777943335793732287157438936563541 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (3348944569233416374724509140540843545977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (3348944569192608869048585327059419591147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230530 (7, 1, some (3, 2)) (837236142296188389603667377400859208999 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 230531 (7, 1, some (3, 3)) (3348944569180086025150393235317189716473 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 230532 (7, 1, some (3, 4)) (3348944569177457446668961604929077331919 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 230533 (7, 1, some (3, 5)) (669788913834155258763052814703946493197 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (325150268572421420538436261439731678599 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 230561 (7, 1, some (4, 1)) (3251502685723383465465463841442047958737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230562 (7, 1, some (4, 2)) (3251502685714155128999476682407283008373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230563 (7, 1, some (4, 3)) (812875671428506268336458464484476014769 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 230564 (7, 1, some (4, 4)) (3251502685706872024631008888944768070219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230565 (7, 1, some (4, 5)) (16257513428548813589139288234650850393 / 50000000000000000000000000000000000000 : ℚ) .leaf) 230592 (7, 1, some (5, 0)) (837236142297991785558982229665014793189 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230593 (7, 1, some (5, 1)) (1674472284588812444081674049798857581113 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 230594 (7, 1, some (5, 2)) (3348944569179985560253761338516007018289 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 230595 (7, 1, some (5, 3)) (3348944569171931886805863245931312600537 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230596 (7, 1, some (5, 4)) (669788913834601857100120894455566905411 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 230597 (7, 1, some (5, 5)) (1674472284587026142171328889890512233347 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230624 (7, 1, some (6, 0)) (925916194485889501502313363014916125673 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230625 (7, 1, some (6, 1)) (3703664777948927576483690600175851121041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230626 (7, 1, some (6, 2)) (925916194484815477239105499829266145597 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 230627 (7, 1, some (6, 3)) (740732955587670452453172579001321733033 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230628 (7, 1, some (6, 4)) (1851832388971510177899353449414472398591 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230629 (7, 1, some (6, 5)) (3703664778308134959860828248354122921797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230656 (7, 1, some (7, 0)) (4669629388085968014381426626036603263601 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230657 (7, 1, some (7, 1)) (93392587761456490408432357227999522937 / 200000000000000000000000000000000000000 : ℚ) .leaf)))) 230658 (7, 1, some (7, 2)) (583703673508628556411235365641931353237 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 230659 (7, 1, some (7, 3)) (2334814694039672662363919595071692069573 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230660 (7, 1, some (7, 4)) (4669629388299164936568588579758997385011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230661 (7, 1, some (7, 5)) (933925876683970109791458412779426219909 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230688 (7, 1, some (8, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 230689 (7, 1, some (8, 1)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 230690 (7, 1, some (8, 2)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230691 (7, 1, some (8, 3)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 230692 (7, 1, some (8, 4)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231424 (7, 2, none) (0 : ℚ) (.node .leaf 231458 (7, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 231459 (7, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231460 (7, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231461 (7, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231489 (7, 2, some (1, 1)) (1158632940031595204294395070761220507309 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231490 (7, 2, some (1, 2)) (4634531761142514905760802802598813976851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231491 (7, 2, some (1, 3)) (4634531761124352969341503248866666909231 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231492 (7, 2, some (1, 4)) (4634531761101642877426434091877181413023 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231493 (7, 2, some (1, 5)) (4634531761103365523779177644611118065511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231520 (7, 2, some (2, 0)) (3639923274918452864280471367715156638843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231521 (7, 2, some (2, 1)) (1819961638488319614936573715180181286879 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 231522 (7, 2, some (2, 2)) (3639923277044768465894335263310077276639 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 231524 (7, 2, some (2, 4)) (227495204814260054733509282137699533959 / 625000000000000000000000000000000000000 : ℚ) .leaf) 231525 (7, 2, some (2, 5)) (727984655405007866193973963500784454701 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231552 (7, 2, some (3, 0)) (3247835390887020181023466290646669234359 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231553 (7, 2, some (3, 1)) (1623917695566949108241243748179119728551 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231554 (7, 2, some (3, 2)) (1623917695561474871879023497257624381453 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 231555 (7, 2, some (3, 3)) (1623917695557564918283916523908911943311 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231556 (7, 2, some (3, 4)) (3247835391113485257755607738727165831719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231557 (7, 2, some (3, 5)) (811958847776877363865951303436493472581 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231584 (7, 2, some (4, 0)) (154694186820925390839720860622871424861 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 231585 (7, 2, some (4, 1)) (3093883736401313315014746302006263084819 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 231586 (7, 2, some (4, 2)) (193367733524575602448027929018263758711 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231587 (7, 2, some (4, 3)) (123755349455648976934687146349814881309 / 400000000000000000000000000000000000000 : ℚ) .leaf) 231588 (7, 2, some (4, 4)) (3093883736386363865047634279559140146669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231589 (7, 2, some (4, 5)) (773470934096287177382646165744295924677 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231616 (7, 2, some (5, 0)) (3093883736401488974836796104541346928381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231617 (7, 2, some (5, 1)) (3093883736395160969427837632001792527877 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231618 (7, 2, some (5, 2)) (123755349455650076944567771964381334817 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231619 (7, 2, some (5, 3)) (773470934096969094011573393024576508813 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231620 (7, 2, some (5, 4)) (193367733524033592057480893249226903283 / 625000000000000000000000000000000000000 : ℚ) .leaf) 231621 (7, 2, some (5, 5)) (309388373638649381441414886670385967391 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 231648 (7, 2, some (6, 0)) (3247835391121275121927127204750226018279 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 231649 (7, 2, some (6, 1)) (324783539111357186373352915461321184931 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 231650 (7, 2, some (6, 2)) (1623917695556136388050831475276859119961 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231651 (7, 2, some (6, 3)) (3247835391106799864112826986431532864707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231652 (7, 2, some (6, 4)) (1623917695554430483388298970973240553601 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231653 (7, 2, some (6, 5)) (3247835391216261319950227337360563188483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231680 (7, 2, some (7, 0)) (727984655405040219959585394232816626891 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 231681 (7, 2, some (7, 1)) (3639923277027028843906087677795570416777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231682 (7, 2, some (7, 2)) (1819961638509491465870854607092188819099 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231683 (7, 2, some (7, 3)) (3639923277020074690964649880344867877841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231684 (7, 2, some (7, 4)) (3639923277061720032940154499935117166743 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231685 (7, 2, some (7, 5)) (454990409561952159138881325190026769097 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 231712 (7, 2, some (8, 0)) (4634531761103283134924850010009715668827 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231713 (7, 2, some (8, 1)) (4634531761090977085547712799414041631393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231714 (7, 2, some (8, 2)) (4634531761089254530568408294247779517143 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231715 (7, 2, some (8, 3)) (57931647013700915185928859865124793853 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231716 (7, 2, some (8, 4)) (4634531761499906995478651445698698527213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231744 (7, 2, some (9, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 231745 (7, 2, some (9, 1)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231746 (7, 2, some (9, 2)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231747 (7, 2, some (9, 3)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 232448 (7, 3, none) (0 : ℚ) (.node .leaf 232483 (7, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232485 (7, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232514 (7, 3, some (1, 2)) (2303449162057815982635740398205747456507 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232515 (7, 3, some (1, 3)) (921379664815638197653988899406725004903 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232516 (7, 3, some (1, 4)) (1151724581015401911675056666966728834321 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232517 (7, 3, some (1, 5)) (575862290507397438024623090652514990187 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 232545 (7, 3, some (2, 1)) (1795512561076187210865744823718279842197 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232546 (7, 3, some (2, 2)) (44887814029545176085283627190938537567 / 125000000000000000000000000000000000000 : ℚ) .leaf) 232547 (7, 3, some (2, 3)) (3591025122351744788864476398605140689951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232548 (7, 3, some (2, 4)) (3591025122344172633210182380306885347507 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 232549 (7, 3, some (2, 5)) (359102512234197590026578487128251332113 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 232576 (7, 3, some (3, 0)) (3172906925086922970353796826429145143767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232577 (7, 3, some (3, 1)) (3172906925793984622283175416294319778973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232578 (7, 3, some (3, 2)) (3172906925804313897198351476030691268669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232579 (7, 3, some (3, 3)) (3172906925795966063708661130985702936397 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232580 (7, 3, some (3, 4)) (3172906925793498569350150345837473487363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232581 (7, 3, some (3, 5)) (3172906925788595700620068381688543235899 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232608 (7, 3, some (4, 0)) (2982584830550251095623236717280112564653 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232609 (7, 3, some (4, 1)) (2982584830630991733261172405103161203867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232610 (7, 3, some (4, 2)) (1491292415311141357703097646578523982191 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232611 (7, 3, some (4, 3)) (1491292415309130966569576160042472498023 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 232612 (7, 3, some (4, 4)) (2982584830614846403485673551267736239743 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232640 (7, 3, some (5, 0)) (2926352417160909870595942103192111313217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232641 (7, 3, some (5, 1)) (2926352417149785479436854199385918744397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232642 (7, 3, some (5, 2)) (182897026071506522388836291521960162981 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232643 (7, 3, some (5, 3)) (1463176208570784558526036575232775048617 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232644 (7, 3, some (5, 4)) (2926352417137691383454659059097071962783 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232645 (7, 3, some (5, 5)) (1463176208569020954565345991847977195709 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232672 (7, 3, some (6, 0)) (596516966125291294169380171532433786531 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 232673 (7, 3, some (6, 1)) (1491292415309983299920384334797890445591 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232674 (7, 3, some (6, 2)) (1491292415308614174961754948562216396767 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 232675 (7, 3, some (6, 3)) (93205775956664547013553897226126618553 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 232676 (7, 3, some (6, 4)) (372823103826511417434848772912526373299 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232677 (7, 3, some (6, 5)) (2982584830652674506689638214961882880483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232704 (7, 3, some (7, 0)) (1586453462899025833347498643431089181793 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232705 (7, 3, some (7, 1)) (3172906925793261758598418437416904698469 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232706 (7, 3, some (7, 2)) (793226731447567324849518630796579181091 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232707 (7, 3, some (7, 3)) (634581385157362429760736135609353560583 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 232708 (7, 3, some (7, 4)) (3172906925799112260178422577063981742529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232709 (7, 3, some (7, 5)) (31729069257245172077724905091117504777 / 100000000000000000000000000000000000000 : ℚ) .leaf) 232736 (7, 3, some (8, 0)) (3591025122342090809134619214351072412923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232737 (7, 3, some (8, 1)) (3591025122341626315253559821091090233423 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 232738 (7, 3, some (8, 2)) (1795512561167504557148082768774679588903 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrlrr : KTree ℚ :=
  .node V1rlrrlrrl 232613 (7, 3, some (4, 5)) (2982584830611948434945767668601906904501 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrlrrr

def V1rlrrlr : KTree ℚ :=
  .node V1rlrrlrl 232484 (7, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) V1rlrrlrr

def V1rlrrl : KTree ℚ :=
  .node V1rlrrll 231523 (7, 2, some (2, 3)) (909980819258323968906096981738109560749 / 2500000000000000000000000000000000000000 : ℚ) V1rlrrlr

def V1rlrrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232740 (7, 3, some (8, 4)) (3591025122432377567984138088262359059883 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232768 (7, 3, some (9, 0)) (2303449162029534471211710354633171686759 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232769 (7, 3, some (9, 1)) (1151724581011855917371739933163944711991 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232770 (7, 3, some (9, 2)) (4606898324047337616543867378048882144331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232771 (7, 3, some (9, 3)) (4606898324051395444104390745070271687979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232800 (7, 3, some (10, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232801 (7, 3, some (10, 1)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232802 (7, 3, some (10, 2)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233472 (7, 4, none) (0 : ℚ) (.node .leaf 233508 (7, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 233509 (7, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 233539 (7, 4, some (1, 3)) (4584576150105439168134076835034362080863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233540 (7, 4, some (1, 4)) (4584576150093814433526565961921900530997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233541 (7, 4, some (1, 5)) (916915230017605354957232745443386744703 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233570 (7, 4, some (2, 2)) (3552317467873671555380243803577557376491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233571 (7, 4, some (2, 3)) (28418539742870526843734417453681074987 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 233572 (7, 4, some (2, 4)) (3552317467850362291573063065827121168983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233573 (7, 4, some (2, 5)) (1776158733924121959174681546538545491593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233601 (7, 4, some (3, 1)) (311511518566265051383847453762249597147 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 233602 (7, 4, some (3, 2)) (1557557592860000839999989204064679847819 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 233603 (7, 4, some (3, 3)) (778778796427808257615770003311637438627 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233605 (7, 4, some (3, 5)) (3115115185703659242242084311440313893481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233632 (7, 4, some (4, 0)) (724914354434059719876678857476213528359 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233633 (7, 4, some (4, 1)) (28996574180211615393333878020610093061 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233634 (7, 4, some (4, 2)) (724914354504801538769665648232377742413 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233635 (7, 4, some (4, 3)) (2899657418013944463451441008744694714291 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 233636 (7, 4, some (4, 4)) (2899657418011011378750754794281210667031 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233637 (7, 4, some (4, 5)) (2899657418007589169763500630805016453267 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233664 (7, 4, some (5, 0)) (2807411051247538037389174535860981483041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233665 (7, 4, some (5, 1)) (2807411051276261615887814525023890427993 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233666 (7, 4, some (5, 2)) (1403705525634781314073563156664679603509 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233668 (7, 4, some (5, 4)) (2807411051263025198681717775784121761773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233669 (7, 4, some (5, 5)) (2807411051261968730428509616094675946377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233696 (7, 4, some (6, 0)) (2807411051280142430850581686176850866833 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233697 (7, 4, some (6, 1)) (1403705525635772261798387286971288481107 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233698 (7, 4, some (6, 2)) (1403705525633700061468930249517863313863 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 233699 (7, 4, some (6, 3)) (1096644941900147644856868349452482311 / 3906250000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233700 (7, 4, some (6, 4)) (561482210252369289461174272534626571859 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233701 (7, 4, some (6, 5)) (2807411051279393339432499047905405812577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233728 (7, 4, some (7, 0)) (1449828709009853634061229922487083624947 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 233729 (7, 4, some (7, 1)) (2899657418014100394988914248292483364257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrllr : KTree ℚ :=
  .node V1rlrrrllrl 233667 (7, 4, some (5, 3)) (2807411051266515687850729078579435787809 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrllrr

def V1rlrrrll : KTree ℚ :=
  .node V1rlrrrlll 233604 (7, 4, some (3, 4)) (389389398213459966115816723460820126957 / 1250000000000000000000000000000000000000 : ℚ) V1rlrrrllr

def V1rlrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233731 (7, 4, some (7, 3)) (2899657418007811291296343336400670879193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233732 (7, 4, some (7, 4)) (4639451868817875912178148686411979551 / 16000000000000000000000000000000000000 : ℚ) .leaf) 233733 (7, 4, some (7, 5)) (2899657418011490605416437851848492016357 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233760 (7, 4, some (8, 0)) (778778796427609558556727341965959250013 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233761 (7, 4, some (8, 1)) (4984184297131053157372624688592354989 / 16000000000000000000000000000000000000 : ℚ) .leaf)) 233762 (7, 4, some (8, 2)) (1557557592851603004820735280527257906089 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233763 (7, 4, some (8, 3)) (3115115185701191364457320543614107853693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233764 (7, 4, some (8, 4)) (1557557592866277936206916082730558277361 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233792 (7, 4, some (9, 0)) (3552317467848321420803663154449196695151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233793 (7, 4, some (9, 1)) (1776158733923156418981071580459944136083 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233795 (7, 4, some (9, 3)) (710463493568613319878087507920641005441 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233824 (7, 4, some (10, 0)) (229228807504394670493263678944332144533 / 500000000000000000000000000000000000000 : ℚ) .leaf) 233825 (7, 4, some (10, 1)) (2292288075038391417622315747467145913001 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233826 (7, 4, some (10, 2)) (2292288075039010652548598700143535641909 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233856 (7, 4, some (11, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 233857 (7, 4, some (11, 1)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234533 (7, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234564 (7, 5, some (1, 4)) (4566167857271824152994139163401964303407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234565 (7, 5, some (1, 5)) (2283083928631630806238807962651315274371 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 234595 (7, 5, some (2, 3)) (352091075156367128780779898798739496847 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrlrl : KTree ℚ :=
  .node V1rlrrrlrll 233794 (7, 4, some (9, 2)) (3552317467840945058329294105004918130841 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrlrlr

def V1rlrrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234597 (7, 5, some (2, 5)) (3520910751552710471970956217554512610337 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234626 (7, 5, some (3, 2)) (3069164171471696836698771137112938132757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234627 (7, 5, some (3, 3)) (3069164171462008567876546614976562600697 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234628 (7, 5, some (3, 4)) (613832834291511391124593016774599908317 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234629 (7, 5, some (3, 5)) (3069164171454128507277554768267262620259 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 234657 (7, 5, some (4, 1)) (2835411849377080429528099663805688129943 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234658 (7, 5, some (4, 2)) (113416473975728251008289685691306767143 / 400000000000000000000000000000000000000 : ℚ) .leaf) 234659 (7, 5, some (4, 3)) (708852962346778940055494733140874980299 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234660 (7, 5, some (4, 4)) (113416473975365024397326896980885737523 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 234661 (7, 5, some (4, 5)) (708852962345168713972461600456903803481 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234689 (7, 5, some (5, 1)) (2718395065382920887127786238680315559561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234690 (7, 5, some (5, 2)) (679598766344593309136972404655433857439 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234691 (7, 5, some (5, 3)) (679598766343649222069846713621608577907 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234692 (7, 5, some (5, 4)) (271839506537147960784987244258946912473 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 234693 (7, 5, some (5, 5)) (135919753268477304570048186093414876037 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 234720 (7, 5, some (6, 0)) (1309809431499692507621093684424258229 / 4882812500000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234721 (7, 5, some (6, 1)) (335311214465123165669447367751091856271 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 234722 (7, 5, some (6, 2)) (670622428928951220054233437066636254397 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234723 (7, 5, some (6, 3)) (536497943142581072436425345932663698161 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 234724 (7, 5, some (6, 4)) (67062242892750708413669682760587360111 / 250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrlrr : KTree ℚ :=
  .node V1rlrrrlrrl 234688 (7, 5, some (5, 0)) (2718395065255400207212965287306757562267 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrlrrr

def V1rlrrrlr : KTree ℚ :=
  .node V1rlrrrlrl 234596 (7, 5, some (2, 4)) (1760455375777600493328372269747868806721 / 5000000000000000000000000000000000000000 : ℚ) V1rlrrrlrr

def V1rlrrrl : KTree ℚ :=
  .node V1rlrrrll 233730 (7, 4, some (7, 2)) (2899657418011411866729472800432225055167 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrlr

def V1rlrrrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234752 (7, 5, some (7, 0)) (2718395065384544848504781907478868316701 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234753 (7, 5, some (7, 1)) (679598766344374568060681122706889676459 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234754 (7, 5, some (7, 2)) (2718395065374107166891602375900234792019 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234755 (7, 5, some (7, 3)) (271839506537099368537244121819386356897 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 234756 (7, 5, some (7, 4)) (2718395065370876720880842369361179992637 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 234757 (7, 5, some (7, 5)) (2718395065380912139732421801265529202721 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234784 (7, 5, some (8, 0)) (2835411849390631364460048133718601877583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234785 (7, 5, some (8, 1)) (2835411849385905249126803670449335111539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234786 (7, 5, some (8, 2)) (2835411849383029343663890634710658228853 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234787 (7, 5, some (8, 3)) (35442648117250886161118198549117326121 / 125000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234816 (7, 5, some (9, 0)) (3069164171459154493986669624177203395729 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234817 (7, 5, some (9, 1)) (3069164171456112190680158486342826704439 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234818 (7, 5, some (9, 2)) (613832834290443412572867846146977781299 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234819 (7, 5, some (9, 3)) (1534582085725593307326447548840848245407 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234848 (7, 5, some (10, 0)) (3520910751552757415840040001027844574143 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 234849 (7, 5, some (10, 1)) (3520910751549676259471080319319126289713 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234850 (7, 5, some (10, 2)) (1760455375772700589959438872112727944377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234880 (7, 5, some (11, 0)) (114154196431577735302362773605092770889 / 250000000000000000000000000000000000000 : ℚ) .leaf) 234881 (7, 5, some (11, 1)) (2283083928626220204755505642928113411533 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 234912 (7, 5, some (12, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrrrrll : KTree ℚ :=
  .node V1rlrrrrlll 234788 (7, 5, some (8, 4)) (1417705924695889060439325830557328452449 / 5000000000000000000000000000000000000000 : ℚ) V1rlrrrrllr

def V1rlrrrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235620 (7, 6, some (2, 4)) (873728700555359843570303777832064361231 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235621 (7, 6, some (2, 5)) (3494914802218339311564926275189964155861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235651 (7, 6, some (3, 3)) (606348427106660043372968578517788737311 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235652 (7, 6, some (3, 4)) (1515871067764117268165018447945796392947 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235653 (7, 6, some (3, 5)) (606348427105026907876133933037052259673 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 235683 (7, 6, some (4, 3)) (1392069950422564956802262726007644778681 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235684 (7, 6, some (4, 4)) (348017487605231839791093804535721323381 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 235685 (7, 6, some (4, 5)) (2784139900838551993024247912059808835101 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 235713 (7, 6, some (5, 1)) (331147087656797160267568453538197640843 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrlrl : KTree ℚ :=
  .node V1rlrrrrlrll 235682 (7, 6, some (4, 2)) (55682798017039486930965118924913249659 / 200000000000000000000000000000000000000 : ℚ) V1rlrrrrlrlr

def V1rlrrrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 235715 (7, 6, some (5, 3)) (2649176701252991481757463864263471726847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235716 (7, 6, some (5, 4)) (662294175312511870433883292328983050913 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235717 (7, 6, some (5, 5)) (529835340249529576691048539005884338019 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235744 (7, 6, some (6, 0)) (2588651149962095327695437755302012375699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235745 (7, 6, some (6, 1)) (2588651150023138185558640469080181852189 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 235747 (7, 6, some (6, 3)) (1294325575007640576045847396589197781677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235748 (7, 6, some (6, 4)) (2588651150012416101044500925232409664411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235749 (7, 6, some (6, 5)) (1294325575007830038329376810505604069259 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 235776 (7, 6, some (7, 0)) (2588651150018855701059188354216583555951 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrlrr : KTree ℚ :=
  .node V1rlrrrrlrrl 235746 (7, 6, some (6, 2)) (2588651150018447557722508292229031335967 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrrlrrr

def V1rlrrrrlr : KTree ℚ :=
  .node V1rlrrrrlrl 235714 (7, 6, some (5, 2)) (662294175314361215117141604008735118319 / 2500000000000000000000000000000000000000 : ℚ) V1rlrrrrlrr

def V1rlrrrrl : KTree ℚ :=
  .node V1rlrrrrll 235589 (7, 6, some (1, 5)) (2275363418650812454360579419368897782689 / 5000000000000000000000000000000000000000 : ℚ) V1rlrrrrlr

def V1rlrrrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 235778 (7, 6, some (7, 2)) (1294325575008286288524587831940783447071 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235779 (7, 6, some (7, 3)) (2588651150013697508045315414812004533871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235780 (7, 6, some (7, 4)) (647162787503037781534099495066742490239 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235781 (7, 6, some (7, 5)) (1294325575010327784811579766319093197177 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235808 (7, 6, some (8, 0)) (2649176701260220767158785561500437410511 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 235810 (7, 6, some (8, 2)) (2649176701251229321872896041764558908243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235811 (7, 6, some (8, 3)) (2649176701248298991434521538155478137343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235812 (7, 6, some (8, 4)) (331147087656554484381806574874855694911 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 235840 (7, 6, some (9, 0)) (139206995042336157970151304916432304799 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrll : KTree ℚ :=
  .node V1rlrrrrrlll 235809 (7, 6, some (8, 1)) (2649176701254296484601288001331637439043 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrrrllr

def V1rlrrrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 235842 (7, 6, some (9, 2)) (139206995041980951472116977084188044667 / 500000000000000000000000000000000000000 : ℚ) .leaf) 235843 (7, 6, some (9, 3)) (2784139900837320291013876763274403183567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235872 (7, 6, some (10, 0)) (1515871067764481435794013116774478097769 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235873 (7, 6, some (10, 1)) (15158710677630194611981037674283195693 / 50000000000000000000000000000000000000 : ℚ) .leaf) 235874 (7, 6, some (10, 2)) (3031742135522229711153564682054098257517 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 235905 (7, 6, some (11, 1)) (698982960442903325930658370395987494379 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 235936 (7, 6, some (12, 0)) (284420427331341055477375616107747618489 / 625000000000000000000000000000000000000 : ℚ) .leaf) 236645 (7, 7, some (2, 5)) (694608150113695485325476614012589056607 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 236676 (7, 7, some (3, 4)) (3000669938465523066500200755776949740843 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrlr : KTree ℚ :=
  .node V1rlrrrrrlrl 235904 (7, 6, some (11, 0)) (873728700554590204499111808899295000079 / 2500000000000000000000000000000000000000 : ℚ) V1rlrrrrrlrr

def V1rlrrrrrl : KTree ℚ :=
  .node V1rlrrrrrll 235841 (7, 6, some (9, 1)) (2784139900842661237628447630662985912087 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrrrlr

def V1rlrrrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 236707 (7, 7, some (4, 3)) (274225341290494788588392564529920922411 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 236708 (7, 7, some (4, 4)) (274225341290133451963999127270787256987 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 236709 (7, 7, some (4, 5)) (68556335322455244540872709985847169569 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236738 (7, 7, some (5, 2)) (2593762593239403589991255462405416282727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236739 (7, 7, some (5, 3)) (518752518646864659326475296430114492999 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 236741 (7, 7, some (5, 5)) (5065942564899944071173076235002775177 / 19531250000000000000000000000000000000 : ℚ) .leaf) 236769 (7, 7, some (6, 1)) (2515453383132638845417868380119770188679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236770 (7, 7, some (6, 2)) (2515453383131282592678056561241042919849 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 236771 (7, 7, some (6, 3)) (251545338312771213031554457844313006789 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrrl : KTree ℚ :=
  .node V1rlrrrrrrll 236740 (7, 7, some (5, 4)) (162110162076961286528366391335884686803 / 625000000000000000000000000000000000000 : ℚ) V1rlrrrrrrlr

def V1rlrrrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 236773 (7, 7, some (6, 5)) (2515453383125748021213269666121456276773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236800 (7, 7, some (7, 0)) (1245441653712275909740501557493222817607 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236801 (7, 7, some (7, 1)) (498176661490966850018894096639191137867 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236802 (7, 7, some (7, 2)) (1245441653725282667490165249661186073541 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236803 (7, 7, some (7, 3)) (498176661489531736896033383971719965581 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 236805 (7, 7, some (7, 5)) (2490883307451188626379679181882817432521 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236832 (7, 7, some (8, 0)) (2515453383132638845417868380119770188679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236833 (7, 7, some (8, 1)) (2515453383131282592678056561241042919849 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 236834 (7, 7, some (8, 2)) (251545338312771213031554457844313006789 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rlrrrrrrr : KTree ℚ :=
  .node V1rlrrrrrrrl 236804 (7, 7, some (7, 4)) (249088330744553627321740549705196535257 / 1000000000000000000000000000000000000000 : ℚ) V1rlrrrrrrrr

def V1rlrrrrrr : KTree ℚ :=
  .node V1rlrrrrrrl 236772 (7, 7, some (6, 4)) (2515453383124923225290258638061099303487 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrrrrr

def V1rlrrrrr : KTree ℚ :=
  .node V1rlrrrrrl 236677 (7, 7, some (3, 5)) (3000669938462541963014359537784109925613 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrrrr

def V1rlrrrr : KTree ℚ :=
  .node V1rlrrrrl 235777 (7, 6, some (7, 1)) (2588651150020754891583720893782890796337 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrrrr

def V1rlrrr : KTree ℚ :=
  .node V1rlrrrl 234725 (7, 5, some (6, 5)) (1341244857858953330693896278827522602673 / 5000000000000000000000000000000000000000 : ℚ) V1rlrrrr

def V1rlrr : KTree ℚ :=
  .node V1rlrrl 232739 (7, 3, some (8, 3)) (3591025122336927467660929931905526428329 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrr

def V1rlr : KTree ℚ :=
  .node V1rlrl 229538 (7, 0, some (4, 2)) (349310416110904585839308322154726565099 / 1000000000000000000000000000000000000000 : ℚ) V1rlrr

def V1rl : KTree ℚ :=
  .node V1rll 199910 (6, 3, some (6, 6)) (3247835390969286933055850305191215998379 / 10000000000000000000000000000000000000000 : ℚ) V1rlr

def V1rrllllllll : KTree ℚ :=
  (.node (.node (.node .leaf 236836 (7, 7, some (8, 4)) (2515453383125748021213269666121456276773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236864 (7, 7, some (9, 0)) (2593762593239403589991255462405416282727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236865 (7, 7, some (9, 1)) (518752518646864659326475296430114492999 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236866 (7, 7, some (9, 2)) (162110162076961286528366391335884686803 / 625000000000000000000000000000000000000 : ℚ) .leaf) 236867 (7, 7, some (9, 3)) (5065942564899944071173076235002775177 / 19531250000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllllr : KTree ℚ :=
  (.node (.node (.node .leaf 236897 (7, 7, some (10, 1)) (274225341290133451963999127270787256987 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 236898 (7, 7, some (10, 2)) (68556335322455244540872709985847169569 / 250000000000000000000000000000000000000 : ℚ) .leaf) 236928 (7, 7, some (11, 0)) (3000669938465523066500200755776949740843 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 236929 (7, 7, some (11, 1)) (3000669938462541963014359537784109925613 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllll : KTree ℚ :=
  .node V1rrllllllll 236896 (7, 7, some (10, 0)) (274225341290494788588392564529920922411 / 1000000000000000000000000000000000000000 : ℚ) V1rrlllllllr

def V1rrllllllrl : KTree ℚ :=
  (.node (.node (.node .leaf 237701 (7, 8, some (3, 5)) (371806761111382657894167411734069089701 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 237732 (7, 8, some (4, 4)) (338422572935428471737591831173506139399 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 237733 (7, 8, some (4, 5)) (676845145870112044820853648211563944307 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237763 (7, 8, some (5, 3)) (637092538998156296849921688097278895973 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 237764 (7, 8, some (5, 4)) (2548370155989578414319188838314589594127 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllllrr : KTree ℚ :=
  (.node (.node (.node .leaf 237794 (7, 8, some (6, 2)) (2456695473287723157875520840884755337723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237795 (7, 8, some (6, 3)) (1228347736641853095562406340466468898089 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237796 (7, 8, some (6, 4)) (491339094656191410682295770256546910877 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 237797 (7, 8, some (6, 5)) (614173868320112959203200141352871843403 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllllr : KTree ℚ :=
  .node V1rrllllllrl 237765 (7, 8, some (5, 5)) (2548370155986901438858437480129578054117 / 10000000000000000000000000000000000000000 : ℚ) V1rrllllllrr

def V1rrllllll : KTree ℚ :=
  .node V1rrlllllll 236960 (7, 7, some (12, 0)) (694608150113695485325476614012589056607 / 2000000000000000000000000000000000000000 : ℚ) V1rrllllllr

def V1rrlllllrll : KTree ℚ :=
  (.node (.node (.node .leaf 237826 (7, 8, some (7, 2)) (2414414795589585615402394711287726265061 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237827 (7, 8, some (7, 3)) (2414414795586483703726236116120135611109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237828 (7, 8, some (7, 4)) (2414414795584137289359708200118049011619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237829 (7, 8, some (7, 5)) (603603698896857194007828342369349649457 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 237856 (7, 8, some (8, 0)) (1207207397788372577461564893449363594617 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 237858 (7, 8, some (8, 2)) (1207207397793993163384050819703022168339 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237859 (7, 8, some (8, 3)) (24144147955852344918157863339617883507 / 100000000000000000000000000000000000000 : ℚ) .leaf) 237860 (7, 8, some (8, 4)) (2414414795584506733597276010007294288757 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 237888 (7, 8, some (9, 0)) (1228347736644258950638886600780046987653 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllrl : KTree ℚ :=
  .node V1rrlllllrll 237857 (7, 8, some (8, 1)) (1207207397795896237613722740645924516221 / 5000000000000000000000000000000000000000 : ℚ) V1rrlllllrlr

def V1rrlllllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 237890 (7, 8, some (9, 2)) (2456695473282591309183498150813326333407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237891 (7, 8, some (9, 3)) (2456695473279968518992474088600304445361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237920 (7, 8, some (10, 0)) (50967403119919055549422910689277912221 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237921 (7, 8, some (10, 1)) (127418507799575294479605105697100994791 / 500000000000000000000000000000000000000 : ℚ) .leaf) 237922 (7, 8, some (10, 2)) (637092538997152619224887379677918482483 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 237953 (7, 8, some (11, 1)) (2707380583482710513479079036950724087637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237984 (7, 8, some (12, 0)) (1487227044446712655009398154230879428811 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 238757 (7, 9, some (4, 5)) (1338944667837896276627780640004078574273 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 238788 (7, 9, some (5, 4)) (2510490070483339429376924179138022801343 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlllllrr : KTree ℚ :=
  .node V1rrlllllrrl 237952 (7, 8, some (11, 0)) (2707380583486043878675539766906866735201 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllllrrr

def V1rrlllllr : KTree ℚ :=
  .node V1rrlllllrl 237889 (7, 8, some (9, 1)) (614173868321449606891481998898883854181 / 2500000000000000000000000000000000000000 : ℚ) V1rrlllllrr

def V1rrlllll : KTree ℚ :=
  .node V1rrllllll 237825 (7, 8, some (7, 1)) (2414414795592399970664110401822588146349 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllllr

def V1rrllllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 238819 (7, 9, some (6, 3)) (2408451397271130437147634090837518787297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238820 (7, 9, some (6, 4)) (2408451397268366159419705469922089360117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238821 (7, 9, some (6, 5)) (1204225698633553925765603651532645223953 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 238850 (7, 9, some (7, 2)) (2352887754026393136396997178462397426187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238851 (7, 9, some (7, 3)) (2352887754023009611821495982379460127553 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 238853 (7, 9, some (7, 5)) (235288775402216404988037520387288456203 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 238881 (7, 9, some (8, 1)) (291900387592276696212909289417201581779 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 238882 (7, 9, some (8, 2)) (145950193795938245000128266098397674553 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 238883 (7, 9, some (8, 3)) (291900387591522633878922691385949603507 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllrll : KTree ℚ :=
  .node V1rrllllrlll 238852 (7, 9, some (7, 4)) (470577550804114292468857126902750706363 / 2000000000000000000000000000000000000000 : ℚ) V1rrllllrllr

def V1rrllllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 238912 (7, 9, some (9, 0)) (2352887754019687444626713001098734039597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238913 (7, 9, some (9, 1)) (2352887754026796373398754711843633286947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238914 (7, 9, some (9, 2)) (2352887754023366147719513168905982957843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 238915 (7, 9, some (9, 3)) (2352887754020758701894069867446686488819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238944 (7, 9, some (10, 0)) (481690279455051606384821913620434644593 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 238946 (7, 9, some (10, 2)) (96338055890760978552281655616184174507 / 400000000000000000000000000000000000000 : ℚ) .leaf) 238976 (7, 9, some (11, 0)) (1255245035244207370659096072318435707011 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 238977 (7, 9, some (11, 1)) (2510490070484437027851664953237208154259 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 239008 (7, 9, some (12, 0)) (2677889335680475698247723335648668391003 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllrlr : KTree ℚ :=
  .node V1rrllllrlrl 238945 (7, 9, some (10, 1)) (2408451397272015714653643619021311892843 / 10000000000000000000000000000000000000000 : ℚ) V1rrllllrlrr

def V1rrllllrl : KTree ℚ :=
  .node V1rrllllrll 238884 (7, 9, some (8, 4)) (18681624805845555305559170477816505727 / 80000000000000000000000000000000000000 : ℚ) V1rrllllrlr

def V1rrllllrrlll : KTree ℚ :=
  (.node (.node .leaf 239844 (7, 10, some (6, 4)) (296013645670237141169323553354448235571 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 239845 (7, 10, some (6, 5)) (2368109165360205505380050687872491711997 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrllr : KTree ℚ :=
  (.node (.node .leaf 239876 (7, 10, some (7, 4)) (2302266556683544375308125470805086645047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 239877 (7, 10, some (7, 5)) (1151133278341982876497360863594664330429 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrll : KTree ℚ :=
  .node V1rrllllrrlll 239875 (7, 10, some (7, 3)) (1151133278343017886907278282570053528677 / 5000000000000000000000000000000000000000 : ℚ) V1rrllllrrllr

def V1rrllllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 239907 (7, 10, some (8, 3)) (2271338271211743401697349797769916308689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 239908 (7, 10, some (8, 4)) (454267654241974054977120966005063029827 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 239937 (7, 10, some (9, 1)) (2271338271216569976857835410613495923169 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 239938 (7, 10, some (9, 2)) (1135669135606681532865765995906690389909 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrllllrrl : KTree ℚ :=
  .node V1rrllllrrll 239906 (7, 10, some (8, 2)) (227133827121473815999835424718538471373 / 1000000000000000000000000000000000000000 : ℚ) V1rrllllrrlr

def V1rrllllrrrll : KTree ℚ :=
  (.node (.node .leaf 239968 (7, 10, some (10, 0)) (460453311337149653408203739599386829359 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 239969 (7, 10, some (10, 1)) (230226655668856381158683985206771763159 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrrlr : KTree ℚ :=
  (.node (.node .leaf 240000 (7, 10, some (11, 0)) (2368109165367971574139066540181129887003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 240001 (7, 10, some (11, 1)) (1184054582682292234057827296959462978317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrrl : KTree ℚ :=
  .node V1rrllllrrrll 239970 (7, 10, some (10, 2)) (287783319585676506889287389684313259301 / 1250000000000000000000000000000000000000 : ℚ) V1rrllllrrrlr

def V1rrllllrrrrl : KTree ℚ :=
  (.node (.node .leaf 240869 (7, 11, some (6, 5)) (583465220899481428512664239190722864793 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 240900 (7, 11, some (7, 4)) (282482498705633345004312065871935250241 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrrrr : KTree ℚ :=
  (.node .leaf 240931 (7, 11, some (8, 3)) (2218698605399522743888714223068768214383 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrllllrrrr : KTree ℚ :=
  .node V1rrllllrrrrl 240901 (7, 11, some (7, 5)) (564964997411172935744992466619589046267 / 2500000000000000000000000000000000000000 : ℚ) V1rrllllrrrrr

def V1rrllllrrr : KTree ℚ :=
  .node V1rrllllrrrl 240032 (7, 10, some (12, 0)) (619597514438826721359337859095364120477 / 2500000000000000000000000000000000000000 : ℚ) V1rrllllrrrr

def V1rrllllrr : KTree ℚ :=
  .node V1rrllllrrl 239939 (7, 10, some (9, 3)) (2271338271210720862908433795816600349083 / 10000000000000000000000000000000000000000 : ℚ) V1rrllllrrr

def V1rrllllr : KTree ℚ :=
  .node V1rrllllrl 239813 (7, 10, some (5, 5)) (154899378609289388824336305444293782971 / 625000000000000000000000000000000000000 : ℚ) V1rrllllrr

def V1rrllll : KTree ℚ :=
  .node V1rrlllll 238789 (7, 9, some (5, 5)) (502098014096132591380351950007508629491 / 2000000000000000000000000000000000000000 : ℚ) V1rrllllr

def V1rrlllrlllll : KTree ℚ :=
  (.node (.node .leaf 240962 (7, 11, some (9, 2)) (1102734797569348605204453782446860087669 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 240963 (7, 11, some (9, 3)) (55136739878399011640428431530785152743 / 250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlllrllllr : KTree ℚ :=
  (.node (.node .leaf 240994 (7, 11, some (10, 2)) (1109349302700067278670587208820205866251 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 241024 (7, 11, some (11, 0)) (1129929994824321538078183916162403590449 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlllrllll : KTree ℚ :=
  .node V1rrlllrlllll 240993 (7, 11, some (10, 1)) (2218698605403224819501605988297084484853 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllrllllr

def V1rrlllrlllrl : KTree ℚ :=
  (.node (.node .leaf 241056 (7, 11, some (12, 0)) (145866305225320249144965646975402985007 / 625000000000000000000000000000000000000 : ℚ) .leaf) 241925 (7, 12, some (7, 5)) (2223801288946708336396786482768410924419 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlllrlllrr : KTree ℚ :=
  (.node .leaf 241987 (7, 12, some (9, 3)) (268886363518721460757228184758223426843 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlllrlllr : KTree ℚ :=
  .node V1rrlllrlllrl 241956 (7, 12, some (8, 4)) (108726508279716600656174883454641364211 / 500000000000000000000000000000000000000 : ℚ) V1rrlllrlllrr

def V1rrlllrlll : KTree ℚ :=
  .node V1rrlllrllll 241025 (7, 11, some (11, 1)) (1129929994824537498620537386462836528533 / 5000000000000000000000000000000000000000 : ℚ) V1rrlllrlllr

def V1rrlllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 242049 (7, 12, some (11, 1)) (543632541399809722398979556118740034337 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 242080 (7, 12, some (12, 0)) (1111900644475845514170067720060262682363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262144 (8, 0, none) (0 : ℚ) (.node (.node .leaf 262176 (8, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262177 (8, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 262178 (8, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262179 (8, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 262180 (8, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262208 (8, 0, some (1, 0)) (186785175317285040986062954227333247821 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 262209 (8, 0, some (1, 1)) (933925877658240515641453987074366479293 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlllrll : KTree ℚ :=
  .node V1rrlllrlll 242018 (7, 12, some (10, 2)) (2151090908151457538793888834166322041269 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllrllr

def V1rrlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 262211 (8, 0, some (1, 3)) (2334814694057118510823086362522021591477 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262212 (8, 0, some (1, 4)) (4669629388074003733445291031836218054777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262240 (8, 0, some (2, 0)) (1851832389056552520538537396022985425201 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262241 (8, 0, some (2, 1)) (740732955588545742954056352540701000149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262242 (8, 0, some (2, 2)) (1851832388986373385935484659110191151169 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 262243 (8, 0, some (2, 3)) (185183238897041809269627024778239160183 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262244 (8, 0, some (2, 4)) (370366477795172346785939232154430839979 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 262272 (8, 0, some (3, 0)) (669788913835128890836639497016692889313 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262273 (8, 0, some (3, 1)) (418618071150348439745977254030624084737 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 262274 (8, 0, some (3, 2)) (418618071146741647835347549502312916357 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 262275 (8, 0, some (3, 3)) (3348944569183777730630960938896401547843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 262276 (8, 0, some (3, 4)) (669788913834733055258352400909736560473 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262304 (8, 0, some (4, 0)) (162575134286869542798176979674968770473 / 500000000000000000000000000000000000000 : ℚ) .leaf) 262305 (8, 0, some (4, 1)) (1625751342854688037483694044692360254007 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262306 (8, 0, some (4, 2)) (812875671429733545757891318857461377183 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262307 (8, 0, some (4, 3)) (3251502685709115963660102440445962609419 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 262308 (8, 0, some (4, 4)) (3251502685704628085601915337443573531019 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262336 (8, 0, some (5, 0)) (418618071146741647835347549502312916357 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 262337 (8, 0, some (5, 1)) (3348944569183777730630960938896401547843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262338 (8, 0, some (5, 2)) (669788913834733055258352400909736560473 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 262339 (8, 0, some (5, 3)) (837236142292260726082341328725590566039 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlllrl : KTree ℚ :=
  .node V1rrlllrll 262210 (8, 0, some (1, 2)) (4669629388076389859439395566489890473173 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllrlr

def V1rrlllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 262368 (8, 0, some (6, 0)) (370366477795172346785939232154430839979 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 262369 (8, 0, some (6, 1)) (462958097242567487794573179508809910599 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 262370 (8, 0, some (6, 2)) (462958097241928491094491461132102559397 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262371 (8, 0, some (6, 3)) (1851832388973562631397828256427986617567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262372 (8, 0, some (6, 4)) (1851832388965352817403929028373929741663 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 262400 (8, 0, some (7, 0)) (933925877614726035177361796914128552333 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262401 (8, 0, some (7, 1)) (4669629388067184932165279999205309843149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262402 (8, 0, some (7, 2)) (4669629388081933085162103406646437705121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262403 (8, 0, some (7, 3)) (4669629388061231001687989674622009177317 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 262404 (8, 0, some (7, 4)) (4669629389964702480732780915717914838869 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 262432 (8, 0, some (8, 0)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 262433 (8, 0, some (8, 1)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262434 (8, 0, some (8, 2)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 262435 (8, 0, some (8, 3)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262436 (8, 0, some (8, 4)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263168 (8, 1, none) (0 : ℚ) .leaf)) 263201 (8, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263202 (8, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263203 (8, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 263204 (8, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 263232 (8, 1, some (1, 0)) (4634531753283418607772041268487812424993 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 263233 (8, 1, some (1, 1)) (1158632940179339563723131424943289241651 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 263234 (8, 1, some (1, 2)) (4634531761118826221925564472041297130119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263235 (8, 1, some (1, 3)) (231726588056426330118869284638925392789 / 500000000000000000000000000000000000000 : ℚ) .leaf) 263236 (8, 1, some (1, 4)) (4634531761097206111999743514046728928837 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263264 (8, 1, some (2, 0)) (3639923276262054478951335906066542893413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263265 (8, 1, some (2, 1)) (3639923277060117867503136465511927660883 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 263266 (8, 1, some (2, 2)) (3639923277045853631430062875825311151913 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263267 (8, 1, some (2, 3)) (909980819257004327822780087310507205111 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263268 (8, 1, some (2, 4)) (181996163851468513181194081066893291713 / 500000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (20298971194751761651933420288321571897 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 263297 (8, 1, some (3, 1)) (3247835391128028509193546244951786681947 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 263298 (8, 1, some (3, 2)) (3247835391118147579304740245142555267291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263299 (8, 1, some (3, 3)) (1623917695557592368255286464479646785891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263300 (8, 1, some (3, 4)) (3247835391111829081989603256438061100453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263328 (8, 1, some (4, 0)) (3093883736401752464569870808343972693723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263329 (8, 1, some (4, 1)) (773470934099521991204230945891537777657 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263330 (8, 1, some (4, 2)) (1546941868195646586992358879827887688487 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 263331 (8, 1, some (4, 3)) (3093883736390145142544282510907054868127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263332 (8, 1, some (4, 4)) (1546941868191810309001679367751650291629 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263360 (8, 1, some (5, 0)) (3093883736401049825281671598203637319477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263361 (8, 1, some (5, 1)) (24751069891122261150234885701822892453 / 80000000000000000000000000000000000000 : ℚ) (.node .leaf 263362 (8, 1, some (5, 2)) (48341933381112237078072737471861406659 / 156250000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrlllr : KTree ℚ :=
  .node V1rrlllrl 262340 (8, 0, some (5, 4)) (669788913835923984157200613580724326377 / 2000000000000000000000000000000000000000 : ℚ) V1rrlllrr

def V1rrlll : KTree ℚ :=
  .node V1rrllll 240932 (7, 11, some (8, 4)) (2218698605397439139289429473778735598647 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllr

def V1rrllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 263364 (8, 1, some (5, 4)) (1546941868193032782223460109730756783989 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263392 (8, 1, some (6, 0)) (3247835391112002293945446088210153135633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263393 (8, 1, some (6, 1)) (3247835391115098130532651513073247554191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263394 (8, 1, some (6, 2)) (1623917695553532880675872759815158375427 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263395 (8, 1, some (6, 3)) (811958847776874111122720216751934775531 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 263396 (8, 1, some (6, 4)) (405979423888691913288124357380021122431 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263424 (8, 1, some (7, 0)) (90998081925732638902316468996845037247 / 250000000000000000000000000000000000000 : ℚ) .leaf) 263425 (8, 1, some (7, 1)) (3639923277019640485728473703353727423899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263426 (8, 1, some (7, 2)) (3639923277018287605159662887448977553259 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 263427 (8, 1, some (7, 3)) (3639923277023642943951828845207555244757 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 263428 (8, 1, some (7, 4)) (3639923277340810686852908179802935868451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263456 (8, 1, some (8, 0)) (4634531761091687841138145689962003645481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263457 (8, 1, some (8, 1)) (28965823506797676021822158936956522031 / 62500000000000000000000000000000000000 : ℚ) .leaf) 263458 (8, 1, some (8, 2)) (4634531761098356157490378566900457485331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263459 (8, 1, some (8, 3)) (4634531761289999806020235895537682097909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263460 (8, 1, some (8, 4)) (4634531757195337451409758615547106172059 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 263488 (8, 1, some (9, 0)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263489 (8, 1, some (9, 1)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 263490 (8, 1, some (9, 2)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 263491 (8, 1, some (9, 3)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264192 (8, 2, none) (0 : ℚ) .leaf)))) 264226 (8, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 264227 (8, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 264228 (8, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264257 (8, 2, some (1, 1)) (4606898323206564123272263629966352869501 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264258 (8, 2, some (1, 2)) (1151724581023609817352481639344579308879 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 264259 (8, 2, some (1, 3)) (4606898324081924861210391128136719759371 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 264260 (8, 2, some (1, 4)) (4606898324057638366644361278941773352741 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264288 (8, 2, some (2, 0)) (718205024105588961966349955291340399927 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264289 (8, 2, some (2, 1)) (3591025122309842887926882201725118235201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264290 (8, 2, some (2, 2)) (3591025122360799564307189398417326928577 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264291 (8, 2, some (2, 3)) (3591025122348225446898487982897266994431 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 264292 (8, 2, some (2, 4)) (897756280586109897151780992445899239357 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264320 (8, 2, some (3, 0)) (1586453462812578439448126888779975178807 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264321 (8, 2, some (3, 1)) (793226731452950254772244948600206051807 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 264322 (8, 2, some (3, 2)) (396613365725164214192365964958492821649 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264323 (8, 2, some (3, 3)) (1586453462897311607947726193203071327071 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264324 (8, 2, some (3, 4)) (3172906925792682257830294064552251554991 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 264352 (8, 2, some (4, 0)) (186411551915058581430283010976860139211 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264353 (8, 2, some (4, 1)) (2982584830626970008668147550370914110801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264354 (8, 2, some (4, 2)) (186411551913713138319253587852292607071 / 625000000000000000000000000000000000000 : ℚ) .leaf) 264355 (8, 2, some (4, 3)) (1491292415308828913341662029825664728441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 264356 (8, 2, some (4, 4)) (93205775956645353123858929442460517559 / 312500000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrllrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264385 (8, 2, some (5, 1)) (1463176208572976522641357509239102218823 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264386 (8, 2, some (5, 2)) (2926352417143165499241280743681059377853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264387 (8, 2, some (5, 3)) (146317620856963521777837367139883255633 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264388 (8, 2, some (5, 4)) (2926352417137116705543738148094332612629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264416 (8, 2, some (6, 0)) (11650721994620297864169695257288254463 / 39062500000000000000000000000000000000 : ℚ) .leaf)) 264417 (8, 2, some (6, 1)) (1491292415308852773203220528062922909 / 5000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264418 (8, 2, some (6, 2)) (2982584830615275880245487713794632903091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264419 (8, 2, some (6, 3)) (2982584830611334230475528699524591672693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264420 (8, 2, some (6, 4)) (2982584830613222918095575800951952889451 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264448 (8, 2, some (7, 0)) (3172906925792783787375016856765619165111 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 264449 (8, 2, some (7, 1)) (1586453462896186688237533673147402853783 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264450 (8, 2, some (7, 2)) (1586453462893263322063282936668998429079 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264451 (8, 2, some (7, 3)) (3172906925788221635520335074687177725111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264452 (8, 2, some (7, 4)) (3172906925872558078197628176521853411827 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264480 (8, 2, some (8, 0)) (3591025122343533361520499278510719040169 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264481 (8, 2, some (8, 1)) (3591025122335276055533130152057925695649 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 264482 (8, 2, some (8, 2)) (3591025122335870788457678493768086785629 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264483 (8, 2, some (8, 3)) (359102512236979617568155682926219226163 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 264484 (8, 2, some (8, 4)) (448878140248197413525831107540990489801 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 264512 (8, 2, some (9, 0)) (4606898324048059535420445526630152862107 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264513 (8, 2, some (9, 1)) (575862290505735326710012247122205209901 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264515 (8, 2, some (9, 3)) (4606898324412678770375073367921409088557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264544 (8, 2, some (10, 0)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264545 (8, 2, some (10, 1)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264546 (8, 2, some (10, 2)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265216 (8, 3, none) (0 : ℚ) .leaf)) 265251 (8, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265252 (8, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265282 (8, 3, some (1, 2)) (2292288075069655748263637725395402857561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265283 (8, 3, some (1, 3)) (57307201876360214384703155759976495507 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 265284 (8, 3, some (1, 4)) (573072018761277935169816934951532355863 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 265313 (8, 3, some (2, 1)) (3552317467702702062882397291364477356389 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 265314 (8, 3, some (2, 2)) (3552317467868422421768379166781363577417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265315 (8, 3, some (2, 3)) (444039683482061363930690158789200658777 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265316 (8, 3, some (2, 4)) (111009920870313183497477498579562739273 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265344 (8, 3, some (3, 0)) (623023037031558009838084454375147094439 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265345 (8, 3, some (3, 1)) (623023037142525261649994271755675413927 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 265346 (8, 3, some (3, 2)) (194694699107324600084079926024435298917 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265347 (8, 3, some (3, 3)) (778778796427360396067055335760469983647 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 265348 (8, 3, some (3, 4)) (311511518570716001841686802905236517903 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 265376 (8, 3, some (4, 0)) (579931483594241941577618371160943648689 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 265377 (8, 3, some (4, 1)) (362457177253074270679646558149278043369 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrlr : KTree ℚ :=
  .node V1rrllrlrl 264514 (8, 2, some (9, 2)) (4606898324053437841599678225229369592049 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrlrr

def V1rrllrl : KTree ℚ :=
  .node V1rrllrll 264384 (8, 2, some (5, 0)) (2926352417152778153936284541685683438837 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrlr

def V1rrllrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 265379 (8, 3, some (4, 3)) (724914354503281116344125370481350798011 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 265380 (8, 3, some (4, 4)) (2899657418009382056719487892542510336167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265408 (8, 3, some (5, 0)) (2807411051282082838331965266753331086253 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265409 (8, 3, some (5, 1)) (2807411051272535471321598704249185839811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265410 (8, 3, some (5, 2)) (561482210253568468096285241852774409537 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 265411 (8, 3, some (5, 3)) (1403705525632527178454757787002735596677 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265412 (8, 3, some (5, 4)) (1403705525630892652872276117981180657877 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265440 (8, 3, some (6, 0)) (2807411051274321208406430944447410208573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265441 (8, 3, some (6, 1)) (2807411051268571680422302183022750329421 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 265442 (8, 3, some (6, 2)) (56148221025321469406143267367025807357 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 265443 (8, 3, some (6, 3)) (2807411051262348812605785176377005284579 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 265444 (8, 3, some (6, 4)) (2807411051262029871989828742805447489919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265472 (8, 3, some (7, 0)) (362457177251961522240805678408402042323 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265473 (8, 3, some (7, 1)) (1449828709006203160597526922549994364387 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265474 (8, 3, some (7, 2)) (579931483601792034414371200055727158273 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265475 (8, 3, some (7, 3)) (1449828709003542435177993849266670071159 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 265476 (8, 3, some (7, 4)) (2899657418036280043804371680411268797501 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265504 (8, 3, some (8, 0)) (623023037141403622978251882710656082071 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265505 (8, 3, some (8, 1)) (1557557592852385764712168360624780069089 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265506 (8, 3, some (8, 2)) (3115115185700737513930125865783630953621 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 265507 (8, 3, some (8, 3)) (3115115185709973964852816504817772964967 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265536 (8, 3, some (9, 0)) (3552317467847945476810953294510987400351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265537 (8, 3, some (9, 1)) (3552317467840957122741928620894703427519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265538 (8, 3, some (9, 2)) (3552317467842497701868393179150348410757 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265539 (8, 3, some (9, 3)) (111009920872510010760764183657041032589 / 312500000000000000000000000000000000000 : ℚ) .leaf) 265568 (8, 3, some (10, 0)) (458457615007735809426397265239447737057 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 265569 (8, 3, some (10, 1)) (4584576150076704984350208898393551716371 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265570 (8, 3, some (10, 2)) (2292288075040846182477309957761278131929 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265600 (8, 3, some (11, 0)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265601 (8, 3, some (11, 1)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 266276 (8, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266308 (8, 4, some (1, 4)) (2283083928634272831957986965689325520779 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266338 (8, 4, some (2, 2)) (440113843946992698250657988540967932841 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 266339 (8, 4, some (2, 3)) (352091075156218334025919227406135068603 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266340 (8, 4, some (2, 4)) (3520910751554460175539268396125005893589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266369 (8, 4, some (3, 1)) (3069164171429317951678298126813816253283 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 266370 (8, 4, some (3, 2)) (1534582085734244022686240352231940263603 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266371 (8, 4, some (3, 3)) (38364552143252282759435006828174687347 / 125000000000000000000000000000000000000 : ℚ) .leaf) 266372 (8, 4, some (3, 4)) (1534582085728549696344918856606327678583 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266400 (8, 4, some (4, 0)) (1417705924595670268494725278652923378717 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 266401 (8, 4, some (4, 1)) (2835411849394480982040195929555979511367 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrlr : KTree ℚ :=
  .node V1rrllrrlrl 266307 (8, 4, some (1, 3)) (4566167857282437373016002255293230626553 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrrlrr

def V1rrllrrl : KTree ℚ :=
  .node V1rrllrrll 265508 (8, 3, some (8, 4)) (3115115185679293059029255953296561994143 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrrlr

def V1rrllrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266403 (8, 4, some (4, 3)) (2835411849386037675605462677115282449193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266404 (8, 4, some (4, 4)) (354426481172863222455339183989436276041 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 266432 (8, 4, some (5, 0)) (10618730724088659136099794438585048827 / 39062500000000000000000000000000000000 : ℚ) (.node (.node .leaf 266433 (8, 4, some (5, 1)) (2718395065382157074640269642209047711607 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266434 (8, 4, some (5, 2)) (271839506537631791378428367439208367793 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 266435 (8, 4, some (5, 3)) (2718395065373451166298699819026793787981 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266436 (8, 4, some (5, 4)) (2718395065370142824067841022392175761191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266464 (8, 4, some (6, 0)) (2682489715725092988495003236280764212247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266465 (8, 4, some (6, 1)) (1341244857858892436936711854599322446721 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 266466 (8, 4, some (6, 2)) (2682489715714349199901471457525902412773 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266468 (8, 4, some (6, 4)) (2682489715709523607247718217954591937891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266496 (8, 4, some (7, 0)) (2718395065379688429857512726666194556829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266497 (8, 4, some (7, 1)) (2718395065375157360198948619855633920247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266498 (8, 4, some (7, 2)) (543679013074480028536401569140497504213 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 266499 (8, 4, some (7, 3)) (27183950653695637864792500238619493419 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 266500 (8, 4, some (7, 4)) (2718395065380787859906870202335235536367 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266528 (8, 4, some (8, 0)) (708852962346744066817509575013516656029 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266529 (8, 4, some (8, 1)) (2835411849384152608777666269988399106647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266530 (8, 4, some (8, 2)) (708852962345170535892385906016778232423 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 266531 (8, 4, some (8, 3)) (2835411849382262015030403454800368054417 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrrl : KTree ℚ :=
  .node V1rrllrrrll 266467 (8, 4, some (6, 3)) (2682489715711237775724764238886956964837 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrrrlr

def V1rrllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266560 (8, 4, some (9, 0)) (1534582085728273019592640831278558772971 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266561 (8, 4, some (9, 1)) (1534582085726688244432152198748479917893 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266562 (8, 4, some (9, 2)) (3069164171450728367475378643671386709329 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266563 (8, 4, some (9, 3)) (3069164171474363002604094565175540756351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266592 (8, 4, some (10, 0)) (1760455375775549197679393040272853567773 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 266593 (8, 4, some (10, 1)) (3520910751545242657746684830903911906091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266594 (8, 4, some (10, 2)) (3520910751547153500012180253373281196599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266624 (8, 4, some (11, 0)) (2283083928626482806472790619207289797479 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266625 (8, 4, some (11, 1)) (570770982156696389394430300448105948857 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 266656 (8, 4, some (12, 0)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267363 (8, 5, some (2, 3)) (3494914802228553634735409055201275493073 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267364 (8, 5, some (2, 4)) (436864350277553888859903327469655604221 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 267394 (8, 5, some (3, 2)) (3031742135540661863521162769394279696873 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267395 (8, 5, some (3, 3)) (1515871067765808550532547060753596107071 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267396 (8, 5, some (3, 4)) (3031742135527739651373480795155034522403 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 267425 (8, 5, some (4, 1)) (2784139900841012175836312818242478335153 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267426 (8, 5, some (4, 2)) (1392069950424635089008676518728831580473 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267427 (8, 5, some (4, 3)) (556827980168777477854064433660472291273 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 267428 (8, 5, some (4, 4)) (87004371901278055540005905875929379803 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 267456 (8, 5, some (5, 0)) (662294175294475301009963840411995206747 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrrrr : KTree ℚ :=
  .node V1rrllrrrrl 267332 (8, 5, some (1, 4)) (1137681709327375516096682864223877505763 / 2500000000000000000000000000000000000000 : ℚ) V1rrllrrrrr

def V1rrllrrr : KTree ℚ :=
  .node V1rrllrrrl 266532 (8, 4, some (8, 4)) (708852962347996382063347745585387239417 / 2500000000000000000000000000000000000000 : ℚ) V1rrllrrrr

def V1rrllrr : KTree ℚ :=
  .node V1rrllrrl 266402 (8, 4, some (4, 2)) (708852962347636458757241878778448652839 / 2500000000000000000000000000000000000000 : ℚ) V1rrllrrr

def V1rrllr : KTree ℚ :=
  .node V1rrllrl 265378 (8, 3, some (4, 2)) (2899657418016432001870226037314072587163 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrr

def V1rrll : KTree ℚ :=
  .node V1rrlll 263363 (8, 1, some (5, 3)) (3093883736384095098549645340750391313793 / 10000000000000000000000000000000000000000 : ℚ) V1rrllr

def V1rrlrlllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267458 (8, 5, some (5, 2)) (2649176701255256214860442449471576515481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267459 (8, 5, some (5, 3)) (82786771914122405059357655301997498319 / 312500000000000000000000000000000000000 : ℚ) .leaf) 267460 (8, 5, some (5, 4)) (264917670124880744247778309105757263081 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267488 (8, 5, some (6, 0)) (647162787504535488410653250434829293311 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 267489 (8, 5, some (6, 1)) (2588651150021139447227256327375200706399 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 267490 (8, 5, some (6, 2)) (1294325575008393907271044571166047724637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267491 (8, 5, some (6, 3)) (2588651150013911075878784496408603678781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267492 (8, 5, some (6, 4)) (1294325575005783150524669353404798465681 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267520 (8, 5, some (7, 0)) (517730230004770386595043164311489646979 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 267521 (8, 5, some (7, 1)) (517730230003612600415794571727344285181 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267523 (8, 5, some (7, 3)) (2588651150012202533211031843635810519501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267524 (8, 5, some (7, 4)) (2588651150016244901745812894468581168111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267552 (8, 5, some (8, 0)) (1324588350627997414463640149214612160913 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267553 (8, 5, some (8, 1)) (2649176701252262787495427848157597686347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267554 (8, 5, some (8, 2)) (264917670124936211997291027330631429107 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 267555 (8, 5, some (8, 3)) (2649176701248228846062018064648973519211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267556 (8, 5, some (8, 4)) (1324588350629227133668507811868342405127 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267584 (8, 5, some (9, 0)) (1392069950421755199356624594203921703147 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267585 (8, 5, some (9, 1)) (2784139900840706229050098207563159693293 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 267586 (8, 5, some (9, 2)) (278413990083760790747841171431936425547 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrllll : KTree ℚ :=
  .node V1rrlrlllll 267522 (8, 5, some (7, 2)) (2588651150015065914598781314727867008223 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrllllr

def V1rrlrlllrll : KTree ℚ :=
  (.node (.node (.node .leaf 267616 (8, 5, some (10, 0)) (3031742135526651172524462656935873689151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267617 (8, 5, some (10, 1)) (378967766940384900407094824229845152223 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 267618 (8, 5, some (10, 2)) (1515871067760723361710876856895268503543 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267648 (8, 5, some (11, 0)) (3494914802215772934930902526043933162837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267649 (8, 5, some (11, 1)) (3494914802210925962821690267088584143281 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 268388 (8, 6, some (2, 4)) (1736520375285558996159600169824591491837 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268419 (8, 6, some (3, 3)) (3000669938469462451391571906936170967861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268420 (8, 6, some (3, 4)) (150033496923247635569745148341738229161 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 268450 (8, 6, some (4, 2)) (137112670645488160746157689326327154121 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlllrl : KTree ℚ :=
  .node V1rrlrlllrll 267680 (8, 5, some (12, 0)) (4550726837291641880750223745865224189919 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlllrlr

def V1rrlrlllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 268452 (8, 6, some (4, 4)) (2742253412900533379396492493808152579841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268481 (8, 6, some (5, 1)) (518752518647494564986813906320218185149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 268482 (8, 6, some (5, 2)) (2593762593237126298571487802912185394601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268483 (8, 6, some (5, 3)) (103750503729329342722639096377215829927 / 400000000000000000000000000000000000000 : ℚ) .leaf) 268484 (8, 6, some (5, 4)) (2593762593230281696049281920484140091239 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 268513 (8, 6, some (6, 1)) (1257726691566943580256197057817238884023 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268514 (8, 6, some (6, 2)) (628863345782367585584613550932531373557 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 268515 (8, 6, some (6, 3)) (50309067662530282079323900319673315533 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 268516 (8, 6, some (6, 4)) (2515453383123946736857437029669278801407 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlllrr : KTree ℚ :=
  .node V1rrlrlllrrl 268512 (8, 6, some (6, 0)) (39303959110917867809171281709290850717 / 156250000000000000000000000000000000000 : ℚ) V1rrlrlllrrr

def V1rrlrlllr : KTree ℚ :=
  .node V1rrlrlllrl 268451 (8, 6, some (4, 3)) (1371126706451819374469247086207390946207 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrlllrr

def V1rrlrlll : KTree ℚ :=
  .node V1rrlrllll 267587 (8, 5, some (9, 3)) (2784139900845278734517227176352111791253 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlllr

def V1rrlrllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 268545 (8, 6, some (7, 1)) (622720826863144378422449451912398998897 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 268546 (8, 6, some (7, 2)) (622720826862260481591135699988374394597 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 268547 (8, 6, some (7, 3)) (2490883307446280262395676953913002600369 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268548 (8, 6, some (7, 4)) (2490883307447097001998350754434794152043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268576 (8, 6, some (8, 0)) (628863345783423352530248106805807753839 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 268578 (8, 6, some (8, 2)) (2515453383126115688962582738786232810307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268579 (8, 6, some (8, 3)) (1257726691562032282423219302553236327367 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268580 (8, 6, some (8, 4)) (2515453383130470288834660313992110758001 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 268608 (8, 6, some (9, 0)) (324220324154459348272904583212064466549 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrll : KTree ℚ :=
  .node V1rrlrllrlll 268577 (8, 6, some (8, 1)) (628863345782240069071666694404034485987 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrllrllr

def V1rrlrllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 268610 (8, 6, some (9, 2)) (103750503729181448184677022773048642527 / 400000000000000000000000000000000000000 : ℚ) .leaf) 268611 (8, 6, some (9, 3)) (2593762593231375161144370730420873634047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268640 (8, 6, some (10, 0)) (2742253412902090163405379441304209040597 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268641 (8, 6, some (10, 1)) (548450682579838841193148538195288877073 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 268642 (8, 6, some (10, 2)) (2742253412896592528313973192224625825593 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 268673 (8, 6, some (11, 1)) (1500334969229789842979571940387334079861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268704 (8, 6, some (12, 0)) (3473040750565203030984196922636164568953 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269444 (8, 7, some (3, 4)) (1487227044446712655009398154230879428811 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 269475 (8, 7, some (4, 3)) (2707380583486043878675539766906866735201 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrlr : KTree ℚ :=
  .node V1rrlrllrlrl 268672 (8, 6, some (11, 0)) (3000669938463249223688707985124570403089 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrllrlrr

def V1rrlrllrl : KTree ℚ :=
  .node V1rrlrllrll 268609 (8, 6, some (9, 1)) (1296881296616196396578915244604281091781 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrllrlr

def V1rrlrllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 269506 (8, 7, some (5, 2)) (50967403119919055549422910689277912221 / 200000000000000000000000000000000000000 : ℚ) .leaf) 269507 (8, 7, some (5, 3)) (127418507799575294479605105697100994791 / 500000000000000000000000000000000000000 : ℚ) .leaf) 269508 (8, 7, some (5, 4)) (637092538997152619224887379677918482483 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269537 (8, 7, some (6, 1)) (1228347736644258950638886600780046987653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269538 (8, 7, some (6, 2)) (614173868321449606891481998898883854181 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 269540 (8, 7, some (6, 4)) (2456695473279968518992474088600304445361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269568 (8, 7, some (7, 0)) (1207207397788372577461564893449363594617 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269569 (8, 7, some (7, 1)) (1207207397795896237613722740645924516221 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 269570 (8, 7, some (7, 2)) (1207207397793993163384050819703022168339 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrrl : KTree ℚ :=
  .node V1rrlrllrrll 269539 (8, 7, some (6, 3)) (2456695473282591309183498150813326333407 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrllrrlr

def V1rrlrllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 269572 (8, 7, some (7, 4)) (2414414795584506733597276010007294288757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269600 (8, 7, some (8, 0)) (2414414795592399970664110401822588146349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269601 (8, 7, some (8, 1)) (2414414795589585615402394711287726265061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269602 (8, 7, some (8, 2)) (2414414795586483703726236116120135611109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269603 (8, 7, some (8, 3)) (2414414795584137289359708200118049011619 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 269632 (8, 7, some (9, 0)) (2456695473287723157875520840884755337723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269633 (8, 7, some (9, 1)) (1228347736641853095562406340466468898089 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269634 (8, 7, some (9, 2)) (491339094656191410682295770256546910877 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 269635 (8, 7, some (9, 3)) (614173868320112959203200141352871843403 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrllrrr : KTree ℚ :=
  .node V1rrlrllrrrl 269604 (8, 7, some (8, 4)) (603603698896857194007828342369349649457 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrllrrrr

def V1rrlrllrr : KTree ℚ :=
  .node V1rrlrllrrl 269571 (8, 7, some (7, 3)) (24144147955852344918157863339617883507 / 100000000000000000000000000000000000000 : ℚ) V1rrlrllrrr

def V1rrlrllr : KTree ℚ :=
  .node V1rrlrllrl 269476 (8, 7, some (4, 4)) (2707380583482710513479079036950724087637 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrllrr

def V1rrlrll : KTree ℚ :=
  .node V1rrlrlll 268544 (8, 6, some (7, 0)) (498176661490784103804704734460604055341 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrllr

def V1rrlrlrllll : KTree ℚ :=
  (.node (.node (.node .leaf 269665 (8, 7, some (10, 1)) (2548370155989578414319188838314589594127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269666 (8, 7, some (10, 2)) (2548370155986901438858437480129578054117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269696 (8, 7, some (11, 0)) (338422572935428471737591831173506139399 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269697 (8, 7, some (11, 1)) (676845145870112044820853648211563944307 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 269728 (8, 7, some (12, 0)) (371806761111382657894167411734069089701 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 270531 (8, 8, some (5, 3)) (627622517621350737495510644212353577493 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 270532 (8, 8, some (5, 4)) (1255245035241238010358033589625793351099 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 270562 (8, 8, some (6, 2)) (481690279454718347728409176828913863507 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 270563 (8, 8, some (6, 3)) (301056424658756328577250971426174611919 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrlll : KTree ℚ :=
  .node V1rrlrlrllll 270500 (8, 8, some (4, 4)) (535577867135600581376172631896114583691 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrlrlllr

def V1rrlrlrllrll : KTree ℚ :=
  (.node (.node .leaf 270593 (8, 8, some (7, 1)) (2352887754027935869401744796574904348673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270594 (8, 8, some (7, 2)) (588221938506177493346921132381254365649 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrllrlr : KTree ℚ :=
  (.node (.node .leaf 270596 (8, 8, some (7, 4)) (2352887754020359769805273173849371164251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270624 (8, 8, some (8, 0)) (583800775182734186116665001544542925549 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrllrl : KTree ℚ :=
  .node V1rrlrlrllrll 270595 (8, 8, some (7, 3)) (2352887754021857686203547037312834820283 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrllrlr

def V1rrlrlrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 270626 (8, 8, some (8, 2)) (583800775183377961912402957443724546073 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 270627 (8, 8, some (8, 3)) (116760155036552317711125088578228996639 / 500000000000000000000000000000000000000 : ℚ) .leaf) 270628 (8, 8, some (8, 4)) (2335203100732286163273549624798918137791 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 270656 (8, 8, some (9, 0)) (2352887754027935869401744796574904348673 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrllr : KTree ℚ :=
  .node V1rrlrlrllrl 270625 (8, 8, some (8, 1)) (1167601550368426279253993393238140103587 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrlrllrr

def V1rrlrlrll : KTree ℚ :=
  .node V1rrlrlrlll 270564 (8, 8, some (6, 4)) (2408451397267417411068664089479336885121 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrllr

def V1rrlrlrlrlll : KTree ℚ :=
  (.node (.node .leaf 270658 (8, 8, some (9, 2)) (2352887754021857686203547037312834820283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270659 (8, 8, some (9, 3)) (2352887754020359769805273173849371164251 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrlrllr : KTree ℚ :=
  (.node (.node .leaf 270689 (8, 8, some (10, 1)) (301056424658756328577250971426174611919 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 270690 (8, 8, some (10, 2)) (2408451397267417411068664089479336885121 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrlrll : KTree ℚ :=
  .node V1rrlrlrlrlll 270688 (8, 8, some (10, 0)) (481690279454718347728409176828913863507 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrlrlrllr

def V1rrlrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 270721 (8, 8, some (11, 1)) (1255245035241238010358033589625793351099 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 270752 (8, 8, some (12, 0)) (535577867135600581376172631896114583691 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 271556 (8, 9, some (5, 4)) (619597514437623834736071407223049956533 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 271587 (8, 9, some (6, 3)) (236810916536365581925837293713224156161 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrlrl : KTree ℚ :=
  .node V1rrlrlrlrll 270720 (8, 8, some (11, 0)) (627622517621350737495510644212353577493 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrlrlrlr

def V1rrlrlrlrrll : KTree ℚ :=
  (.node (.node .leaf 271618 (8, 9, some (7, 2)) (2302266556687983261899853141800021287751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271619 (8, 9, some (7, 3)) (2302266556684947724670922954411915419003 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrlrrlr : KTree ℚ :=
  (.node (.node .leaf 271649 (8, 9, some (8, 1)) (90853530848655471806875491770827392089 / 400000000000000000000000000000000000000 : ℚ) .leaf) 271650 (8, 9, some (8, 2)) (454267654242640219865622754481806866541 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrlrrl : KTree ℚ :=
  .node V1rrlrlrlrrll 271620 (8, 9, some (7, 4)) (143891659792690568245413770344354774987 / 625000000000000000000000000000000000000 : ℚ) V1rrlrlrlrrlr

def V1rrlrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 271652 (8, 9, some (8, 4)) (2271338271210593752316022445873870971841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271680 (8, 9, some (9, 0)) (2271338271213340547137666273164219827019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271681 (8, 9, some (9, 1)) (1135669135607460670842151181764097917337 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 271682 (8, 9, some (9, 2)) (1135669135605952684050384008587131377901 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrlrr : KTree ℚ :=
  .node V1rrlrlrlrrl 271651 (8, 9, some (8, 3)) (70979320975332368878317215601170994659 / 312500000000000000000000000000000000000 : ℚ) V1rrlrlrlrrr

def V1rrlrlrlr : KTree ℚ :=
  .node V1rrlrlrlrl 271588 (8, 9, some (6, 4)) (2368109165361006066538213473859589093299 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrlrr

def V1rrlrlrl : KTree ℚ :=
  .node V1rrlrlrll 270657 (8, 8, some (9, 1)) (588221938506177493346921132381254365649 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrlrlr

def V1rrlrlrrllll : KTree ℚ :=
  (.node (.node .leaf 271712 (8, 9, some (10, 0)) (1151133278344920011091935364649550688741 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 271713 (8, 9, some (10, 1)) (2302266556686589443293915094478775957259 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlllr : KTree ℚ :=
  (.node (.node .leaf 271744 (8, 9, some (11, 0)) (592027291341477186430626676243580598771 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 271745 (8, 9, some (11, 1)) (296013645670335171660213878866142132983 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlll : KTree ℚ :=
  .node V1rrlrlrrllll 271714 (8, 9, some (10, 2)) (230226655668391126220891437219498306651 / 1000000000000000000000000000000000000000 : ℚ) V1rrlrlrrlllr

def V1rrlrlrrllrl : KTree ℚ :=
  (.node (.node .leaf 272612 (8, 10, some (6, 4)) (2333860883599037153529230557556797985227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 272643 (8, 10, some (7, 3)) (2259859989646561237283753233276292263003 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrllrr : KTree ℚ :=
  (.node .leaf 272674 (8, 10, some (8, 2)) (221869860540114793996074943176287723487 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrllr : KTree ℚ :=
  .node V1rrlrlrrllrl 272644 (8, 10, some (7, 4)) (70620624676388718049048876136564665893 / 312500000000000000000000000000000000000 : ℚ) V1rrlrlrrllrr

def V1rrlrlrrll : KTree ℚ :=
  .node V1rrlrlrrlll 271776 (8, 9, some (12, 0)) (495678011550506997837977891687756058933 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrlrrllr

def V1rrlrlrrlrll : KTree ℚ :=
  (.node (.node .leaf 272676 (8, 10, some (8, 4)) (1109349302698809810193184751243405610759 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 272705 (8, 10, some (9, 1)) (551367398785063541463794269026866995179 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlrlr : KTree ℚ :=
  (.node (.node .leaf 272707 (8, 10, some (9, 3)) (1102734797567525531247434091870551654743 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 272736 (8, 10, some (10, 0)) (2218698605402018888138182362362087833843 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlrl : KTree ℚ :=
  .node V1rrlrlrrlrll 272706 (8, 10, some (9, 2)) (17643756761097946041324551832276409841 / 80000000000000000000000000000000000000 : ℚ) V1rrlrlrrlrlr

def V1rrlrlrrlrrl : KTree ℚ :=
  (.node (.node .leaf 272738 (8, 10, some (10, 2)) (443739721079740137230181730695260632479 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 272768 (8, 10, some (11, 0)) (1129929994825165996974891313865598973073 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlrrr : KTree ℚ :=
  (.node .leaf 272800 (8, 10, some (12, 0)) (2333860883602898572510472385252202066711 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrlrr : KTree ℚ :=
  .node V1rrlrlrrlrrl 272769 (8, 10, some (11, 1)) (282482498705898050140446557065013913243 / 1250000000000000000000000000000000000000 : ℚ) V1rrlrlrrlrrr

def V1rrlrlrrlr : KTree ℚ :=
  .node V1rrlrlrrlrl 272737 (8, 10, some (10, 1)) (2218698605401484492289194137692724168549 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrrlrr

def V1rrlrlrrl : KTree ℚ :=
  .node V1rrlrlrrll 272675 (8, 10, some (8, 3)) (138668662837403478009137785479418515071 / 625000000000000000000000000000000000000 : ℚ) V1rrlrlrrlr

def V1rrlrlrrrlll : KTree ℚ :=
  (.node (.node .leaf 273699 (8, 11, some (8, 3)) (1087265082797757148161084577369652573861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 273700 (8, 11, some (8, 4)) (1087265082797090036704145421092211249033 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrllr : KTree ℚ :=
  (.node (.node .leaf 273731 (8, 11, some (9, 3)) (537772727037203697552448186611565733843 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 273761 (8, 11, some (10, 1)) (67221590879777398198044778119047407417 / 312500000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrll : KTree ℚ :=
  .node V1rrlrlrrrlll 273730 (8, 11, some (9, 2)) (134443181759448535208617392176014558553 / 625000000000000000000000000000000000000 : ℚ) V1rrlrlrrrllr

def V1rrlrlrrrlrl : KTree ℚ :=
  (.node (.node .leaf 273792 (8, 11, some (11, 0)) (1087265082799531947488423379013241489391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 273793 (8, 11, some (11, 1)) (2174530165597485406697568569752236953073 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrlrr : KTree ℚ :=
  (.node .leaf 274724 (8, 12, some (8, 4)) (2136919228424106525746789832184408923183 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrlr : KTree ℚ :=
  .node V1rrlrlrrrlrl 273824 (8, 11, some (12, 0)) (2223801288951959467885564931525080242589 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrrrlrr

def V1rrlrlrrrl : KTree ℚ :=
  .node V1rrlrlrrrll 273762 (8, 11, some (10, 2)) (430218181630010532302767207483175303833 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrlrrrlr

def V1rrlrlrrrrll : KTree ℚ :=
  (.node (.node .leaf 274786 (8, 12, some (10, 2)) (104759805769020766277313595184701421679 / 500000000000000000000000000000000000000 : ℚ) .leaf) 274817 (8, 12, some (11, 1)) (210539756708846574373011328653295708451 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrrlr : KTree ℚ :=
  (.node (.node .leaf 294912 (9, 0, none) (0 : ℚ) .leaf) 294944 (9, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrlrlrrrrl : KTree ℚ :=
  .node V1rrlrlrrrrll 274848 (8, 12, some (12, 0)) (2136919228428914938603243947644029937953 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlrrrrlr

def V1rrlrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 294946 (9, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 294947 (9, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 294976 (9, 0, some (1, 0)) (4634531755989538753172962365946957467659 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 294977 (9, 0, some (1, 1)) (1158632940327083923151867779125357975993 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrlrlrrrr : KTree ℚ :=
  .node V1rrlrlrrrrl 294945 (9, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) V1rrlrlrrrrr

def V1rrlrlrrr : KTree ℚ :=
  .node V1rrlrlrrrl 274755 (8, 12, some (9, 3)) (526349391771355081478485754250191444067 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrlrrrr

def V1rrlrlrr : KTree ℚ :=
  .node V1rrlrlrrl 273668 (8, 11, some (7, 4)) (44476025778938828200191187985151394833 / 200000000000000000000000000000000000000 : ℚ) V1rrlrlrrr

def V1rrlrlr : KTree ℚ :=
  .node V1rrlrlrl 271683 (8, 9, some (9, 3)) (227133827120995533368788772660444366913 / 1000000000000000000000000000000000000000 : ℚ) V1rrlrlrr

def V1rrlrl : KTree ℚ :=
  .node V1rrlrll 269664 (8, 7, some (10, 0)) (637092538998156296849921688097278895973 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrlr

def V1rrlrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 294979 (9, 0, some (1, 3)) (4634531761132700235413268136690348802329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295008 (9, 0, some (2, 0)) (3639923277190352155015024743744791731351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295009 (9, 0, some (2, 1)) (3639923277022908071071168386016823640749 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295010 (9, 0, some (2, 2)) (3639923277052409505818318444342021869389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295011 (9, 0, some (2, 3)) (727984655404209622570955607271263304149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 295040 (9, 0, some (3, 0)) (1623917695555239728636737126922039620019 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295041 (9, 0, some (3, 1)) (1623917695568401517576791120252820201451 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295042 (9, 0, some (3, 2)) (649567078221763970276063849492202539897 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 295043 (9, 0, some (3, 3)) (324783539111836717907569976970843400793 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 295072 (9, 0, some (4, 0)) (24751069891303178137125302854028657239 / 80000000000000000000000000000000000000 : ℚ) .leaf))) 295073 (9, 0, some (4, 1)) (309388373638624052295793252501620627523 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 295074 (9, 0, some (4, 2)) (3093883736395335294806145947367430658369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295075 (9, 0, some (4, 3)) (1546941868192996510367395880869377117967 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295104 (9, 0, some (5, 0)) (309388373638624052295793252501620627523 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295105 (9, 0, some (5, 1)) (3093883736395335294806145947367430658369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295106 (9, 0, some (5, 2)) (1546941868192996510367395880869377117967 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 295107 (9, 0, some (5, 3)) (1546941868190861347909106157257468830559 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295136 (9, 0, some (6, 0)) (324783539111836717907569976970843400793 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 295137 (9, 0, some (6, 1)) (1623917695554280016723277499901437323357 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295138 (9, 0, some (6, 2)) (649567078220815443432425311857040191827 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 295139 (9, 0, some (6, 3)) (1623917695557167449574194741226407694051 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 295168 (9, 0, some (7, 0)) (1819961638510378464482137579884013485517 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 295169 (9, 0, some (7, 1)) (113747602406741654200099018934489969029 / 312500000000000000000000000000000000000 : ℚ) .leaf) 295170 (9, 0, some (7, 2)) (3639923277027228952807392872857522458417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295171 (9, 0, some (7, 3)) (3639923277011091912957354748432669996947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295200 (9, 0, some (8, 0)) (4634531761086001796414682565578307532777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295201 (9, 0, some (8, 1)) (2317265880550319550053224172295465731211 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 295202 (9, 0, some (8, 2)) (1158632940270023154140455086344166417151 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295203 (9, 0, some (8, 3)) (2317265881484628660843780148412906766173 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295232 (9, 0, some (9, 0)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 295233 (9, 0, some (9, 1)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 295234 (9, 0, some (9, 2)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 295235 (9, 0, some (9, 3)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 295936 (9, 1, none) (0 : ℚ) .leaf) 295969 (9, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 295970 (9, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295971 (9, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 296000 (9, 1, some (1, 0)) (2303449158277955439643390431374625328869 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 296001 (9, 1, some (1, 1)) (4606898323735272479787312049805045762501 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296002 (9, 1, some (1, 2)) (2303449162036623286774186159172569779009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296003 (9, 1, some (1, 3)) (4606898324085658734150837759239814494227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296032 (9, 1, some (2, 0)) (3591025121679969023145311984570884031973 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 296033 (9, 1, some (2, 1)) (3591025122372057654369192505848351235709 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 296035 (9, 1, some (2, 3)) (718205024468674353403871522375350103549 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296064 (9, 1, some (3, 0)) (3172906925833857501962125290395243419013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296065 (9, 1, some (3, 1)) (3172906925808070795401596707752496538083 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296066 (9, 1, some (3, 2)) (793226731449162339581637424523370955909 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 296067 (9, 1, some (3, 3)) (3172906925794977024877140028766193734903 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 296096 (9, 1, some (4, 0)) (2982584830629089612823866344041054366489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296097 (9, 1, some (4, 1)) (596516966124668085348103762196782864091 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296098 (9, 1, some (4, 2)) (2982584830618321866081903755400439357283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296099 (9, 1, some (4, 3)) (745646207654106296833099665275535594579 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 296128 (9, 1, some (5, 0)) (182897026071940319932432341081115197679 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 296129 (9, 1, some (5, 1)) (182897026071421226006220563385409669221 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 296130 (9, 1, some (5, 2)) (182897026071413910375703154509007103323 / 625000000000000000000000000000000000000 : ℚ) .leaf) 296131 (9, 1, some (5, 3)) (2926352417136184822167908000050291263197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296160 (9, 1, some (6, 0)) (2982584830616568346501749650525691461671 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296161 (9, 1, some (6, 1)) (1491292415309113213317834881225703317523 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296162 (9, 1, some (6, 2)) (298258483061117602676839471783034969591 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 296163 (9, 1, some (6, 3)) (745646207653118494717131883299926927683 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296192 (9, 1, some (7, 0)) (3172906925794900877718597934606168027313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296193 (9, 1, some (7, 1)) (396613365723360054292668348792406774933 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 296194 (9, 1, some (7, 2)) (3172906925786821167138140491498490203711 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 296195 (9, 1, some (7, 3)) (1586453462894807956407019266638527975713 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 296224 (9, 1, some (8, 0)) (1795512561167952588226370724416101906591 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 296225 (9, 1, some (8, 1)) (89775628058355207264631792350591490607 / 250000000000000000000000000000000000000 : ℚ) .leaf) 296226 (9, 1, some (8, 2)) (3591025122340097505270684246317845356427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296227 (9, 1, some (8, 3)) (1795512561310060872445940932631429727321 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296256 (9, 1, some (9, 0)) (2303449162022213805408164287953200607043 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296257 (9, 1, some (9, 1)) (2303449162027740119547482852694233748059 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 296258 (9, 1, some (9, 2)) (184275932968995548640249035037559908961 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296259 (9, 1, some (9, 3)) (4606898320749455666019670930311496057827 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296288 (9, 1, some (10, 0)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296289 (9, 1, some (10, 1)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 296290 (9, 1, some (10, 2)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 296960 (9, 2, none) (0 : ℚ) (.node (.node (.node (.node .leaf 296994 (9, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296995 (9, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 297025 (9, 2, some (1, 1)) (4584576149336063266095144886998908890051 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297026 (9, 2, some (1, 2)) (286536009382508672556112465755618137359 / 625000000000000000000000000000000000000 : ℚ) .leaf) 297027 (9, 2, some (1, 3)) (4584576150112195133418428086561877200257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297056 (9, 2, some (2, 0)) (444039683282562541814059421192266290769 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297057 (9, 2, some (2, 1)) (444039683478397498971419696637364787659 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 297058 (9, 2, some (2, 2)) (3552317467866667932276556332860268981041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297059 (9, 2, some (2, 3)) (55504960435204468815178885779450670217 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 297088 (9, 2, some (3, 0)) (1557557592789678761576323251181347070597 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrlrrl : KTree ℚ :=
  .node V1rrlrrll 296034 (9, 1, some (2, 2)) (359102512236230281476244164572876177651 / 1000000000000000000000000000000000000000 : ℚ) V1rrlrrlr

def V1rrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 297090 (9, 2, some (3, 2)) (1557557592857109387060588898460499727187 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297091 (9, 2, some (3, 3)) (1557557592854272956554655026038443705017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297120 (9, 2, some (4, 0)) (2899657418033235315010106899968819605849 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297121 (9, 2, some (4, 1)) (2899657418021109022570408042995191020537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297122 (9, 2, some (4, 2)) (2899657418014208614745098701647290786331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297123 (9, 2, some (4, 3)) (181228588625779965369824693794880016657 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297152 (9, 2, some (5, 0)) (561482210255221389098252636929126915467 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 297153 (9, 2, some (5, 1)) (2807411051269301020363178156781628611157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297154 (9, 2, some (5, 2)) (2807411051267092583704811162697109542347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 297155 (9, 2, some (5, 3)) (561482210252582463893403623358329850681 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 297184 (9, 2, some (6, 0)) (2807411051270749734236766464050961471049 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 297185 (9, 2, some (6, 1)) (2807411051267113000540550235504993765949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297186 (9, 2, some (6, 2)) (2807411051264035243511867779659652018857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297187 (9, 2, some (6, 3)) (2807411051261221798883319295547717346929 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297216 (9, 2, some (7, 0)) (90614294312891959656359150335114716989 / 312500000000000000000000000000000000000 : ℚ) .leaf) 297217 (9, 2, some (7, 1)) (1449828709005451579497285170463201622479 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 297218 (9, 2, some (7, 2)) (1449828709003260795287889165259580620961 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297219 (9, 2, some (7, 3)) (115986296720330133808832279433536911843 / 400000000000000000000000000000000000000 : ℚ) .leaf) 297248 (9, 2, some (8, 0)) (1557557592853362535401137729199228815537 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297249 (9, 2, some (8, 1)) (1557557592850298405001680147031387634423 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 297250 (9, 2, some (8, 2)) (623023037140389556400529001332980537429 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 297280 (9, 2, some (9, 0)) (3552317467841262321857784713729295067581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297281 (9, 2, some (9, 1)) (3552317467841438477350391431273824297457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297282 (9, 2, some (9, 2)) (444039683483744455344066463289535949831 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297283 (9, 2, some (9, 3)) (3552317467609349567085662699843205041873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297312 (9, 2, some (10, 0)) (4584576150075388663603220396500032148923 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297313 (9, 2, some (10, 1)) (4584576150083540093411785581528940261223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297314 (9, 2, some (10, 2)) (1146144037601673152576921878577678327677 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 297344 (9, 2, some (11, 0)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 297345 (9, 2, some (11, 1)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 298019 (9, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))) 298050 (9, 3, some (1, 2)) (4566167857310278283953380847298491936917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 298051 (9, 3, some (1, 3)) (4566167857285521423897325638361212254003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298081 (9, 3, some (2, 1)) (704182150287812451603740561702137641333 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 298082 (9, 3, some (2, 2)) (176045537578601917911472075952331781963 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298083 (9, 3, some (2, 3)) (704182150311960676026836524366928345903 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 298112 (9, 3, some (3, 0)) (3069164171019329042967022549086273023567 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 298113 (9, 3, some (3, 1)) (767291042866278276150378981337369917457 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298114 (9, 3, some (3, 2)) (3069164171465910871152712723251626598497 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298115 (9, 3, some (3, 3)) (3069164171458785325572333162793673633653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298144 (9, 3, some (4, 0)) (2835411849359679877016003398055396748519 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 298145 (9, 3, some (4, 1)) (2835411849395866715385516769451543745793 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrrrl : KTree ℚ :=
  .node V1rrlrrrll 297251 (9, 2, some (8, 3)) (3115115185770192385015524933200022537647 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrrlr

def V1rrlrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298147 (9, 3, some (4, 3)) (1417705924692672720111815688564398333911 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298176 (9, 3, some (5, 0)) (271839506538754978356498340163440221049 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 298177 (9, 3, some (5, 1)) (1359197532689484384548749535448573086581 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298178 (9, 3, some (5, 2)) (2718395065375025923388677926104752362787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298179 (9, 3, some (5, 3)) (2718395065371989306074189163628107981571 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 298208 (9, 3, some (6, 0)) (670622428930132929881736102819441286873 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298209 (9, 3, some (6, 1)) (670622428928885680886604978292704095517 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 298210 (9, 3, some (6, 2)) (670622428928254309137783902780051823201 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 298211 (9, 3, some (6, 3)) (670622428927418995401833348106553589379 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 298240 (9, 3, some (7, 0)) (679598766344110220510644320422890753497 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298242 (9, 3, some (7, 2)) (1359197532685148158556782023072687080833 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298243 (9, 3, some (7, 3)) (1359197532684691818462764835121044547379 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298272 (9, 3, some (8, 0)) (2835411849384834230983569040844603598961 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298273 (9, 3, some (8, 1)) (2835411849381906078550114999432917351059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298274 (9, 3, some (8, 2)) (2835411849379459642209368143791659249669 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 298275 (9, 3, some (8, 3)) (2835411849401294226726899867428945755379 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298304 (9, 3, some (9, 0)) (3069164171454885954594790993863496435397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298305 (9, 3, some (9, 1)) (3069164171450395606517142625516424695589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298306 (9, 3, some (9, 2)) (1534582085728776760306295266034022392027 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 298307 (9, 3, some (9, 3)) (3069164171451691753399516250087734782083 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrrrl : KTree ℚ :=
  .node V1rrlrrrrll 298241 (9, 3, some (7, 1)) (2718395065373746277963491325483122263587 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrrrlr

def V1rrlrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298337 (9, 3, some (10, 1)) (55014230492914298800372162012213820573 / 156250000000000000000000000000000000000 : ℚ) .leaf) 298338 (9, 3, some (10, 2)) (880227687902858082846832900979968764333 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 298368 (9, 3, some (11, 0)) (4566167857252369332733837207175575048099 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298369 (9, 3, some (11, 1)) (142692745539316391370456648608014634247 / 312500000000000000000000000000000000000 : ℚ) .leaf) 298400 (9, 3, some (12, 0)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 299075 (9, 4, some (1, 3)) (2275363418661140908821138286274748139293 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299106 (9, 4, some (2, 2)) (1747457401120054636944885361053178174653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299107 (9, 4, some (2, 3)) (3494914802226917846636117667537283407201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299137 (9, 4, some (3, 1)) (1515871067755449202394750989053608134443 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 299138 (9, 4, some (3, 2)) (606348427107585598265423922878565912619 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299168 (9, 4, some (4, 0)) (1392069950351459779232880975483605779841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299169 (9, 4, some (4, 1)) (1392069950425972623615294823837712555497 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299170 (9, 4, some (4, 2)) (696034975211737996488613399018526689719 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299171 (9, 4, some (4, 3)) (2784139900843026805355913941293913107593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299200 (9, 4, some (5, 0)) (2649176701250900358293384832615053597413 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299201 (9, 4, some (5, 1)) (2649176701258758047833440795972958847953 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299202 (9, 4, some (5, 2)) (264917670125363619367227520102320279523 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 299203 (9, 4, some (5, 3)) (2649176701250791505290183216270947947357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299232 (9, 4, some (6, 0)) (1294325575012468463637199809615173623147 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 299233 (9, 4, some (6, 1)) (2588651150018573077093726345158571816557 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrrrrr : KTree ℚ :=
  .node V1rrlrrrrrl 299139 (9, 4, some (3, 3)) (3031742135530082447180615886874390820683 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrrrrr

def V1rrlrrrr : KTree ℚ :=
  .node V1rrlrrrrl 298336 (9, 3, some (10, 0)) (3520910751545326254777323933271647829153 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrrrr

def V1rrlrrr : KTree ℚ :=
  .node V1rrlrrrl 298146 (9, 3, some (4, 2)) (1417705924694096922419247594005858696599 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrrrr

def V1rrlrr : KTree ℚ :=
  .node V1rrlrrl 297089 (9, 2, some (3, 1)) (778778796431170452772786098590004470979 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrrr

def V1rrlr : KTree ℚ :=
  .node V1rrlrl 294978 (9, 0, some (1, 2)) (1158632940273784384522581535370945070847 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrr

def V1rrl : KTree ℚ :=
  .node V1rrll 267457 (8, 5, some (5, 1)) (662294175315043038804788071947448418907 / 2500000000000000000000000000000000000000 : ℚ) V1rrlr

def V1rrrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299235 (9, 4, some (6, 3)) (647162787503114256518927274591573988689 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 299264 (9, 4, some (7, 0)) (2588651150020054452928072529702301695001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299265 (9, 4, some (7, 1)) (2588651150016277739527335655810245058621 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299266 (9, 4, some (7, 2)) (517730230002689828078157153816179669401 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 299267 (9, 4, some (7, 3)) (2588651150011311808184661452079111496107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299296 (9, 4, some (8, 0)) (1324588350626638739002846311536542654687 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299297 (9, 4, some (8, 1)) (2649176701250609242499376957928735641381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299298 (9, 4, some (8, 2)) (1324588350623830557155744148532488222553 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299299 (9, 4, some (8, 3)) (529835340250992018489982663921753756667 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 299328 (9, 4, some (9, 0)) (1392069950420795453522468249923567336481 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299330 (9, 4, some (9, 2)) (2784139900838681886542918885053976047581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299331 (9, 4, some (9, 3)) (174008743803243041922772467094475232101 / 625000000000000000000000000000000000000 : ℚ) .leaf) 299360 (9, 4, some (10, 0)) (1515871067762121392306086418185126709861 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299361 (9, 4, some (10, 1)) (3031742135521067023957646382964010797077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299362 (9, 4, some (10, 2)) (3031742135539405538960555214757365176449 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299392 (9, 4, some (11, 0)) (3494914802210854663221198092168330645597 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299393 (9, 4, some (11, 1)) (109216087569141590360601230101114667631 / 312500000000000000000000000000000000000 : ℚ) .leaf) 299424 (9, 4, some (12, 0)) (4550726837292198915797674977766044931841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300131 (9, 5, some (2, 3)) (10853252345556364314623929182589046663 / 31250000000000000000000000000000000000 : ℚ) (.node .leaf 300162 (9, 5, some (3, 2)) (3000669938476496215230538990601753017141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlllll : KTree ℚ :=
  .node V1rrrllllll 299329 (9, 4, some (9, 1)) (556827980167669409072669408701472505161 / 2000000000000000000000000000000000000000 : ℚ) V1rrrlllllr

def V1rrrllllrll : KTree ℚ :=
  (.node (.node (.node .leaf 300193 (9, 5, some (4, 1)) (2742253412903953384067144442225928454517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300194 (9, 5, some (4, 2)) (274225341290742575352728934096460539801 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 300195 (9, 5, some (4, 3)) (2742253412902636689568491425209989004071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300224 (9, 5, some (5, 0)) (1296881296592845324975060660052745274119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300225 (9, 5, some (5, 1)) (1296881296620110220762470818508988750313 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 300227 (9, 5, some (5, 3)) (1296881296616119429629085811580934615437 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300256 (9, 5, some (6, 0)) (2515453383132222740386359801614867662223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300257 (9, 5, some (6, 1)) (2515453383131886676124590680411348728389 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 300258 (9, 5, some (6, 2)) (2515453383128111472431994432596284831637 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllllrl : KTree ℚ :=
  .node V1rrrllllrll 300226 (9, 5, some (5, 2)) (2593762593235335327905427905304262978339 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllllrlr

def V1rrrllllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 300288 (9, 5, some (7, 0)) (1245441653727681330670203532134585770199 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300289 (9, 5, some (7, 1)) (1245441653725241936649025282247990300223 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300290 (9, 5, some (7, 2)) (2490883307447657881180185934167049740747 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300291 (9, 5, some (7, 3)) (99635332297806086142301441787119507121 / 400000000000000000000000000000000000000 : ℚ) .leaf) 300320 (9, 5, some (8, 0)) (2515453383130478986863744605913646888013 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 300322 (9, 5, some (8, 2)) (628863345781131434349870984454847033637 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 300323 (9, 5, some (8, 3)) (1257726691563154586667773343229892075393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300352 (9, 5, some (9, 0)) (1296881296616662900638927695776966225529 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 300353 (9, 5, some (9, 1)) (2593762593230567083462388698782294903879 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllllrr : KTree ℚ :=
  .node V1rrrllllrrl 300321 (9, 5, some (8, 1)) (2515453383127296081658503845385460775871 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllllrrr

def V1rrrllllr : KTree ℚ :=
  .node V1rrrllllrl 300259 (9, 5, some (6, 3)) (2515453383125248721434532507525039470847 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllllrr

def V1rrrllll : KTree ℚ :=
  .node V1rrrlllll 300163 (9, 5, some (3, 3)) (3000669938467968054866967822141714652371 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllllr

def V1rrrlllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 300355 (9, 5, some (9, 3)) (129688129661890557274412803681041979927 / 500000000000000000000000000000000000000 : ℚ) .leaf) 300384 (9, 5, some (10, 0)) (54845068258002346384766325994663443891 / 200000000000000000000000000000000000000 : ℚ) .leaf) 300385 (9, 5, some (10, 1)) (1371126706448507207153686901334547364317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300386 (9, 5, some (10, 2)) (274225341290198925825472589342311744397 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 300416 (9, 5, some (11, 0)) (375083742307558930073932667061958997263 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 300448 (9, 5, some (12, 0)) (3473040750561074486037821519711825036191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301187 (9, 6, some (3, 3)) (1487227044448500790972102399462853519243 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301218 (9, 6, some (4, 2)) (1353690291745239019426523065559940618071 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 301219 (9, 6, some (4, 3)) (1353690291742479412379727167715864055471 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrll : KTree ℚ :=
  .node V1rrrlllrlll 300417 (9, 5, some (11, 1)) (3000669938458310169187744757280034087369 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlllrllr

def V1rrrlllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 301250 (9, 6, some (5, 2)) (127418507799702781324024848187247544327 / 500000000000000000000000000000000000000 : ℚ) .leaf) 301251 (9, 6, some (5, 3)) (2548370155990543951862723768323676393551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301280 (9, 6, some (6, 0)) (1228347736633962138001047504693211090763 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301281 (9, 6, some (6, 1)) (1228347736644193307796434566960504703117 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301282 (9, 6, some (6, 2)) (307086934160540452467811306097006877131 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 301312 (9, 6, some (7, 0)) (2414414795592486755726491104755550876907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301313 (9, 6, some (7, 1)) (603603698897453521301823430389134492279 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 301314 (9, 6, some (7, 2)) (2414414795586662162570586084999899505453 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 301315 (9, 6, some (7, 3)) (2414414795584084511611484227276728257743 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrlr : KTree ℚ :=
  .node V1rrrlllrlrl 301283 (9, 6, some (6, 3)) (307086934160184119615899656854903462103 / 1250000000000000000000000000000000000000 : ℚ) V1rrrlllrlrr

def V1rrrlllrl : KTree ℚ :=
  .node V1rrrlllrll 301249 (9, 6, some (5, 1)) (1274185077998089876048427484880760789207 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlllrlr

def V1rrrlllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 301345 (9, 6, some (8, 1)) (2414414795587757856963202629137232632623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301346 (9, 6, some (8, 2)) (603603698896264008242859091270506114089 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 301347 (9, 6, some (8, 3)) (2414414795584559511345499982848615042633 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301376 (9, 6, some (9, 0)) (614173868321237403425042677283132516233 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 301377 (9, 6, some (9, 1)) (614173868320509826593922810568695343903 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 301379 (9, 6, some (9, 3)) (2456695473284205493286147302366837768873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301408 (9, 6, some (10, 0)) (1274185077995237741655438166499856543081 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301409 (9, 6, some (10, 1)) (254837015598770734999367208500125410933 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 301410 (9, 6, some (10, 2)) (509674031197621190926300643141956497947 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrrl : KTree ℚ :=
  .node V1rrrlllrrll 301378 (9, 6, some (9, 2)) (245669547327975512598994793880692197539 / 1000000000000000000000000000000000000000 : ℚ) V1rrrlllrrlr

def V1rrrlllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 301441 (9, 6, some (11, 1)) (2707380583478564544780899555364424356599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301472 (9, 6, some (12, 0)) (2974454088888151280588676886223618563299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302243 (9, 7, some (4, 3)) (2677889335680475698247723335648668391003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302274 (9, 7, some (5, 2)) (1255245035244207370659096072318435707011 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 302275 (9, 7, some (5, 3)) (2510490070484437027851664953237208154259 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 302306 (9, 7, some (6, 2)) (2408451397272015714653643619021311892843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302307 (9, 7, some (6, 3)) (96338055890760978552281655616184174507 / 400000000000000000000000000000000000000 : ℚ) .leaf) 302336 (9, 7, some (7, 0)) (2352887754019687444626713001098734039597 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 302337 (9, 7, some (7, 1)) (2352887754026796373398754711843633286947 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlllrrr : KTree ℚ :=
  .node V1rrrlllrrrl 302305 (9, 7, some (6, 1)) (481690279455051606384821913620434644593 / 2000000000000000000000000000000000000000 : ℚ) V1rrrlllrrrr

def V1rrrlllrr : KTree ℚ :=
  .node V1rrrlllrrl 301440 (9, 6, some (11, 0)) (2707380583481331078582848210941766224573 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlllrrr

def V1rrrlllr : KTree ℚ :=
  .node V1rrrlllrl 301344 (9, 6, some (8, 0)) (603603698897926422541266194589721575471 / 2500000000000000000000000000000000000000 : ℚ) V1rrrlllrr

def V1rrrlll : KTree ℚ :=
  .node V1rrrllll 300354 (9, 5, some (9, 2)) (2593762593228822910469752380168932094919 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlllr

def V1rrrllrllll : KTree ℚ :=
  (.node (.node (.node .leaf 302339 (9, 7, some (7, 3)) (2352887754020758701894069867446686488819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302368 (9, 7, some (8, 0)) (291900387592276696212909289417201581779 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 302369 (9, 7, some (8, 1)) (145950193795938245000128266098397674553 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302370 (9, 7, some (8, 2)) (291900387591522633878922691385949603507 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 302371 (9, 7, some (8, 3)) (18681624805845555305559170477816505727 / 80000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 302401 (9, 7, some (9, 1)) (2352887754023009611821495982379460127553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302402 (9, 7, some (9, 2)) (470577550804114292468857126902750706363 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 302403 (9, 7, some (9, 3)) (235288775402216404988037520387288456203 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 302432 (9, 7, some (10, 0)) (2408451397271130437147634090837518787297 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllrlll : KTree ℚ :=
  .node V1rrrllrllll 302400 (9, 7, some (9, 0)) (2352887754026393136396997178462397426187 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrlllr

def V1rrrllrllrll : KTree ℚ :=
  (.node (.node .leaf 302434 (9, 7, some (10, 2)) (1204225698633553925765603651532645223953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 302464 (9, 7, some (11, 0)) (2510490070483339429376924179138022801343 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrllrlr : KTree ℚ :=
  (.node (.node .leaf 302496 (9, 7, some (12, 0)) (1338944667837896276627780640004078574273 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 303299 (9, 8, some (5, 3)) (495678011550506997837977891687756058933 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrllrl : KTree ℚ :=
  .node V1rrrllrllrll 302465 (9, 7, some (11, 1)) (502098014096132591380351950007508629491 / 2000000000000000000000000000000000000000 : ℚ) V1rrrllrllrlr

def V1rrrllrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 303331 (9, 8, some (6, 3)) (296013645670335171660213878866142132983 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 303361 (9, 8, some (7, 1)) (1151133278344920011091935364649550688741 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 303362 (9, 8, some (7, 2)) (2302266556686589443293915094478775957259 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 303363 (9, 8, some (7, 3)) (230226655668391126220891437219498306651 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllrllr : KTree ℚ :=
  .node V1rrrllrllrl 303330 (9, 8, some (6, 2)) (592027291341477186430626676243580598771 / 2500000000000000000000000000000000000000 : ℚ) V1rrrllrllrr

def V1rrrllrll : KTree ℚ :=
  .node V1rrrllrlll 302433 (9, 7, some (10, 1)) (2408451397268366159419705469922089360117 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrllr

def V1rrrllrlrlll : KTree ℚ :=
  (.node (.node .leaf 303393 (9, 8, some (8, 1)) (1135669135607460670842151181764097917337 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 303394 (9, 8, some (8, 2)) (1135669135605952684050384008587131377901 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrllr : KTree ℚ :=
  (.node (.node .leaf 303424 (9, 8, some (9, 0)) (90853530848655471806875491770827392089 / 400000000000000000000000000000000000000 : ℚ) .leaf) 303425 (9, 8, some (9, 1)) (454267654242640219865622754481806866541 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrll : KTree ℚ :=
  .node V1rrrllrlrlll 303395 (9, 8, some (8, 3)) (227133827120995533368788772660444366913 / 1000000000000000000000000000000000000000 : ℚ) V1rrrllrlrllr

def V1rrrllrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 303427 (9, 8, some (9, 3)) (2271338271210593752316022445873870971841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303456 (9, 8, some (10, 0)) (2302266556687983261899853141800021287751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303457 (9, 8, some (10, 1)) (2302266556684947724670922954411915419003 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 303458 (9, 8, some (10, 2)) (143891659792690568245413770344354774987 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrllrlrl : KTree ℚ :=
  .node V1rrrllrlrll 303426 (9, 8, some (9, 2)) (70979320975332368878317215601170994659 / 312500000000000000000000000000000000000 : ℚ) V1rrrllrlrlr

def V1rrrllrlrrll : KTree ℚ :=
  (.node (.node .leaf 303489 (9, 8, some (11, 1)) (2368109165361006066538213473859589093299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303520 (9, 8, some (12, 0)) (619597514437623834736071407223049956533 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrrlr : KTree ℚ :=
  (.node (.node .leaf 304386 (9, 9, some (7, 2)) (2259859989648382118734953292523452042821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 304387 (9, 9, some (7, 3)) (451971997929115576291153357585253269917 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrrl : KTree ℚ :=
  .node V1rrrllrlrrll 304355 (9, 9, some (6, 3)) (72933152612524315865030119650584933839 / 312500000000000000000000000000000000000 : ℚ) V1rrrllrlrrlr

def V1rrrllrlrrrl : KTree ℚ :=
  (.node (.node .leaf 304418 (9, 9, some (8, 2)) (2218698605399847783103121264807590018481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 304419 (9, 9, some (8, 3)) (443739721079528488212156898511425545429 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrrrr : KTree ℚ :=
  (.node .leaf 304449 (9, 9, some (9, 1)) (441093919027741502085840131485835612271 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrlrrr : KTree ℚ :=
  .node V1rrrllrlrrrl 304448 (9, 9, some (9, 0)) (137841849696217918128514253783492829257 / 625000000000000000000000000000000000000 : ℚ) V1rrrllrlrrrr

def V1rrrllrlrr : KTree ℚ :=
  .node V1rrrllrlrrl 304417 (9, 9, some (8, 1)) (277337325675359594257390452272026552699 / 1250000000000000000000000000000000000000 : ℚ) V1rrrllrlrrr

def V1rrrllrlr : KTree ℚ :=
  .node V1rrrllrlrl 303488 (9, 8, some (11, 0)) (236810916536365581925837293713224156161 / 1000000000000000000000000000000000000000 : ℚ) V1rrrllrlrr

def V1rrrllrl : KTree ℚ :=
  .node V1rrrllrll 303392 (9, 8, some (8, 0)) (2271338271213340547137666273164219827019 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrlr

def V1rrrllrrllll : KTree ℚ :=
  (.node (.node .leaf 304451 (9, 9, some (9, 3)) (441093919027006129269904464016136078273 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 304480 (9, 9, some (10, 0)) (277337325675359594257390452272026552699 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlllr : KTree ℚ :=
  (.node (.node .leaf 304482 (9, 9, some (10, 2)) (443739721079528488212156898511425545429 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 304512 (9, 9, some (11, 0)) (2259859989648382118734953292523452042821 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlll : KTree ℚ :=
  .node V1rrrllrrllll 304481 (9, 9, some (10, 1)) (2218698605399847783103121264807590018481 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrlllr

def V1rrrllrrllrl : KTree ℚ :=
  (.node (.node .leaf 304544 (9, 9, some (12, 0)) (72933152612524315865030119650584933839 / 312500000000000000000000000000000000000 : ℚ) .leaf) 305411 (9, 10, some (7, 3)) (88952051557930415893088948699687323807 / 400000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrllrr : KTree ℚ :=
  (.node .leaf 305443 (9, 10, some (8, 3)) (2174530165594654453995862619723684883357 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrllr : KTree ℚ :=
  .node V1rrrllrrllrl 305442 (9, 10, some (8, 2)) (2174530165597041962069955382583912893729 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrllrr

def V1rrrllrrll : KTree ℚ :=
  .node V1rrrllrrlll 304513 (9, 9, some (11, 1)) (451971997929115576291153357585253269917 / 2000000000000000000000000000000000000000 : ℚ) V1rrrllrrllr

def V1rrrllrrlrll : KTree ℚ :=
  (.node (.node .leaf 305474 (9, 10, some (9, 2)) (2151090908149940127758923010964093466093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 305475 (9, 10, some (9, 3)) (1075545454074215422143111565977016248471 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlrlr : KTree ℚ :=
  (.node (.node .leaf 305505 (9, 10, some (10, 1)) (2151090908151331125065110513451986036893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 305506 (9, 10, some (10, 2)) (537772727037231830991176443224511497111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlrl : KTree ℚ :=
  .node V1rrrllrrlrll 305504 (9, 10, some (10, 0)) (2151090908153122163742856124860507980057 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrlrlr

def V1rrrllrrlrrl : KTree ℚ :=
  (.node (.node .leaf 305537 (9, 10, some (11, 1)) (13590813534974411335652231586311179521 / 62500000000000000000000000000000000000 : ℚ) .leaf) 305568 (9, 10, some (12, 0)) (277975161118750404329392017879595542227 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlrrr : KTree ℚ :=
  (.node .leaf 306498 (9, 11, some (9, 2)) (2105397567086691708382472217663463364229 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrlrr : KTree ℚ :=
  .node V1rrrllrrlrrl 306467 (9, 11, some (8, 3)) (534229807106223303341606958595380249407 / 2500000000000000000000000000000000000000 : ℚ) V1rrrllrrlrrr

def V1rrrllrrlr : KTree ℚ :=
  .node V1rrrllrrlrl 305536 (9, 10, some (11, 0)) (2174530165598760666987277409550581087091 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrlrr

def V1rrrllrrl : KTree ℚ :=
  .node V1rrrllrrll 305473 (9, 10, some (9, 1)) (2151090908152722180610200661173763937299 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrlr

def V1rrrllrrrlll : KTree ℚ :=
  (.node (.node .leaf 306529 (9, 11, some (10, 1)) (523799028845447668736067047780385838279 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 306530 (9, 11, some (10, 2)) (2095196115379265123603475124255867442281 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrrllr : KTree ℚ :=
  (.node (.node .leaf 306561 (9, 11, some (11, 1)) (2105397567086945493200486406791145973249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 306592 (9, 11, some (12, 0)) (2136919228427984226670376408899566170967 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrrll : KTree ℚ :=
  .node V1rrrllrrrlll 306560 (9, 11, some (11, 0)) (2105397567089153480992143903137370138811 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrrllr

def V1rrrllrrrlrll : KTree ℚ :=
  (.node .leaf 307554 (9, 12, some (10, 2)) (2048167876586340489871518311137167767073 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrllrrrlrl : KTree ℚ :=
  .node V1rrrllrrrlrll 307585 (9, 12, some (11, 1)) (256020984573468908623806384817425344281 / 1250000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrllrrrlrr : KTree ℚ :=
  (.node .leaf 327680 (10, 0, none) (0 : ℚ) .leaf)

def V1rrrllrrrlr : KTree ℚ :=
  .node V1rrrllrrrlrl 307616 (9, 12, some (12, 0)) (516609411491372412380307564147185051847 / 2500000000000000000000000000000000000000 : ℚ) V1rrrllrrrlrr

def V1rrrllrrrl : KTree ℚ :=
  .node V1rrrllrrrll 307523 (9, 12, some (9, 3)) (2066437645961788834393335294900614622759 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrrlr

def V1rrrllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 327713 (10, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 327714 (10, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327744 (10, 0, some (1, 0)) (71982786234014019861748066738387651961 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327745 (10, 0, some (1, 1)) (9213796648527961672604720939287477311 / 20000000000000000000000000000000000000 : ℚ) .leaf) 327746 (10, 0, some (1, 2)) (115172458101301346942170451982799047013 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 327776 (10, 0, some (2, 0)) (28728200980033707100898242320133771479 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327777 (10, 0, some (2, 1)) (3591025122339018721058420559806258685917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327778 (10, 0, some (2, 2)) (1795512561184061919094223458604693774579 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327808 (10, 0, some (3, 0)) (3172906925790069395466987322301951798533 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 327809 (10, 0, some (3, 1)) (3172906925815785681087857872945587140747 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrllrrr : KTree ℚ :=
  .node V1rrrllrrrl 327712 (10, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) V1rrrllrrrr

def V1rrrllrr : KTree ℚ :=
  .node V1rrrllrrl 306499 (9, 11, some (9, 3)) (2105397567084839013511579928209773832431 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrrr

def V1rrrllr : KTree ℚ :=
  .node V1rrrllrl 304450 (9, 9, some (9, 2)) (2205469595135997804259753525262690341737 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllrr

def V1rrrll : KTree ℚ :=
  .node V1rrrlll 302338 (9, 7, some (7, 2)) (2352887754023366147719513168905982957843 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllr

def V1rrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 327840 (10, 0, some (4, 0)) (745646207659689776459783716573873073867 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 327841 (10, 0, some (4, 1)) (2982584830613061307341441440776195670447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327842 (10, 0, some (4, 2)) (2982584830621828905242211965149935148507 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327872 (10, 0, some (5, 0)) (2926352417138438467470649280446248457213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327873 (10, 0, some (5, 1)) (2926352417147040764728408747886860957859 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 327874 (10, 0, some (5, 2)) (2926352417138204367294092196401366348477 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327904 (10, 0, some (6, 0)) (2982584830621828905242211965149935148507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327905 (10, 0, some (6, 1)) (596516966122564541745171291680722772971 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 327906 (10, 0, some (6, 2)) (745646207652176500958050526742613360623 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 327936 (10, 0, some (7, 0)) (3172906925788194253281324928337734805287 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 327937 (10, 0, some (7, 1)) (3172906925783814856814731135009466119211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 327938 (10, 0, some (7, 2)) (3172906925793835891226095656639546400879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327968 (10, 0, some (8, 0)) (1795512561165969987021854766336122472141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327969 (10, 0, some (8, 1)) (1795512561171640778375760169714659172137 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327970 (10, 0, some (8, 2)) (44887814029092016241841748423399417563 / 125000000000000000000000000000000000000 : ℚ) .leaf) 328000 (10, 0, some (9, 0)) (1151724581014380659147563296386891350047 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 328001 (10, 0, some (9, 1)) (2303449162018549330818689191978293179747 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328002 (10, 0, some (9, 2)) (4606898325914999205325853303780700004811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328032 (10, 0, some (10, 0)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 328033 (10, 0, some (10, 1)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 328034 (10, 0, some (10, 2)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 328704 (10, 1, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 328737 (10, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 328738 (10, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328768 (10, 1, some (1, 0)) (4584576142840995208023486370792995712673 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328769 (10, 1, some (1, 1)) (45845761498143783238291141636985193721 / 100000000000000000000000000000000000000 : ℚ) .leaf) 328770 (10, 1, some (1, 2)) (2292288075050483012634161726694487340183 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 328800 (10, 1, some (2, 0)) (35523174672670293117710363052939340493 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328801 (10, 1, some (2, 1)) (3552317467874563134989759085505194664733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328802 (10, 1, some (2, 2)) (3552317467868408086904775301814273587363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328832 (10, 1, some (3, 0)) (1557557592871547096137557340120648045507 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 328833 (10, 1, some (3, 1)) (3115115185722373978144649085816334216943 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 328834 (10, 1, some (3, 2)) (1557557592854870001409238494498648874179 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 328864 (10, 1, some (4, 0)) (2899657418024665873031149085917212404091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328865 (10, 1, some (4, 1)) (2899657418017313448982862370799908655871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328866 (10, 1, some (4, 2)) (2899657418013652864656170215221822911589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328896 (10, 1, some (5, 0)) (2807411051273647161983943078589627190833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328897 (10, 1, some (5, 1)) (87731595352098557319125886910023819161 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 328898 (10, 1, some (5, 2)) (2807411051266281091601567105395657549763 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328928 (10, 1, some (6, 0)) (2807411051266403592616001542242962891373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328929 (10, 1, some (6, 1)) (350926381408381468754166627135167636893 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 328930 (10, 1, some (6, 2)) (2807411051260666471377318791055643722499 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 328960 (10, 1, some (7, 0)) (2899657418013568513874439935214368675407 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 328962 (10, 1, some (7, 2)) (57993148360146491898833836625274094791 / 200000000000000000000000000000000000000 : ℚ) .leaf) 328992 (10, 1, some (8, 0)) (3115115185700998265001008723396260094153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328993 (10, 1, some (8, 1)) (623023037140110898334832602101112428237 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328994 (10, 1, some (8, 2)) (778778796425985825830494196271314753023 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 329024 (10, 1, some (9, 0)) (3552317467839888925836432295973632687303 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 329025 (10, 1, some (9, 1)) (3552317467846204987681399296718182807309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329026 (10, 1, some (9, 2)) (3552317468096596799916181474506902097547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329056 (10, 1, some (10, 0)) (4584576150085387821868951247535324258587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329057 (10, 1, some (10, 1)) (4584576150236801573802491050891098797827 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 329058 (10, 1, some (10, 2)) (916915229452503384704464507861487113857 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 329088 (10, 1, some (11, 0)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 329089 (10, 1, some (11, 1)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329762 (10, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329793 (10, 2, some (1, 1)) (4566167856594428329433551560192389519769 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329794 (10, 2, some (1, 2)) (913233571458554768924811792356424098719 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 329824 (10, 2, some (2, 0)) (3520910750145038638365828336997619943299 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 329825 (10, 2, some (2, 1)) (3520910751539422674819995783377976632133 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329826 (10, 2, some (2, 2)) (3520910751571021586540964544252099902309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329856 (10, 2, some (3, 0)) (1534582085678863822915931264871244710097 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 329857 (10, 2, some (3, 1)) (1534582085736821196906008333444194192313 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 329858 (10, 2, some (3, 2)) (1534582085731488605559867656587288847987 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 329889 (10, 2, some (4, 1)) (2835411849392692191894238308838006930141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329890 (10, 2, some (4, 2)) (567082369877294535632834134692122754029 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 329920 (10, 2, some (5, 0)) (679598766345703252353538641085336690903 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329921 (10, 2, some (5, 1)) (27183950653762733307696144077718171013 / 100000000000000000000000000000000000000 : ℚ) .leaf) 329922 (10, 2, some (5, 2)) (2718395065374350475204728621506402479989 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 329952 (10, 2, some (6, 0)) (167655607232330011159181675196709571923 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329953 (10, 2, some (6, 1)) (335311214464310954950857356035835445431 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 329954 (10, 2, some (6, 2)) (83827803615969378406744491034826538881 / 312500000000000000000000000000000000000 : ℚ) .leaf) 329984 (10, 2, some (7, 0)) (1359197532687193359615540966828034783183 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 329985 (10, 2, some (7, 1)) (1359197532686003923009496202849858385317 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 329986 (10, 2, some (7, 2)) (1359197532684353589334655781615311540153 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 330016 (10, 2, some (8, 0)) (2835411849383765415177012075413218871319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330017 (10, 2, some (8, 1)) (1417705924689524876194324912607961727043 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330018 (10, 2, some (8, 2)) (708852962345147141458324208901339207169 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330048 (10, 2, some (9, 0)) (767291042862589389350832801190971659141 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 330049 (10, 2, some (9, 1)) (3069164171451393889391850679981310736809 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 330050 (10, 2, some (9, 2)) (191822760719248872911693914461908293809 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330080 (10, 2, some (10, 0)) (110028460985795992286486607437659967369 / 312500000000000000000000000000000000000 : ℚ) .leaf) 330081 (10, 2, some (10, 1)) (1760455375785034661488370883801269035003 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330082 (10, 2, some (10, 2)) (3520910751396180658350354206923281810039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 330112 (10, 2, some (11, 0)) (2283083928629905737039584914295327420787 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrlrlr : KTree ℚ :=
  .node V1rrrlrlrl 329888 (10, 2, some (4, 0)) (1417705924701885897403029353448450020803 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrlrr

def V1rrrlrl : KTree ℚ :=
  .node V1rrrlrll 328961 (10, 1, some (7, 1)) (115986296720261651450445912736747668273 / 400000000000000000000000000000000000000 : ℚ) V1rrrlrlr

def V1rrrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330144 (10, 2, some (12, 0)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 330818 (10, 3, some (1, 2)) (4550726837345057025546522228528053713081 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330849 (10, 3, some (2, 1)) (873728700532105447862080123435299712041 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330850 (10, 3, some (2, 2)) (698982960447438816697269963413160414293 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 330880 (10, 3, some (3, 0)) (3031742135172168668136844744996394369507 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 330881 (10, 3, some (3, 1)) (3031742135537321807129312304074689040543 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330882 (10, 3, some (3, 2)) (3031742135535496804457317846677803641569 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330912 (10, 3, some (4, 0)) (348017487603418229574183347681411858169 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 330913 (10, 3, some (4, 1)) (2784139900852167918095977339187108663533 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 330914 (10, 3, some (4, 2)) (2784139900844963119163332452062921892329 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330945 (10, 3, some (5, 1)) (1324588350628000388902680055647302326307 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330946 (10, 3, some (5, 2)) (2649176701252612610565499165217071232803 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330976 (10, 3, some (6, 0)) (2588651150021165484803832168110099103833 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330977 (10, 3, some (6, 1)) (647162787504210039151938091531562399397 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 330978 (10, 3, some (6, 2)) (2588651150014193226127093272116850141191 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 331008 (10, 3, some (7, 0)) (647162787504365511304491676687693601931 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331009 (10, 3, some (7, 1)) (2588651150014965433006363331739567801033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331010 (10, 3, some (7, 2)) (258865115001171294033940159533034416057 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 331040 (10, 3, some (8, 0)) (1324588350625830741617087897899662787281 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 331041 (10, 3, some (8, 1)) (2649176701248540248861799082744227402249 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrll : KTree ℚ :=
  .node V1rrrlrrlll 330944 (10, 3, some (5, 0)) (2649176701263904211836305643400313522857 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrllr

def V1rrrlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 331072 (10, 3, some (9, 0)) (1392069950419800190778275171104095484353 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 331073 (10, 3, some (9, 1)) (174008743802292749070140159552147901097 / 625000000000000000000000000000000000000 : ℚ) .leaf) 331074 (10, 3, some (9, 2)) (1392069950426762397242556270237390735421 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331104 (10, 3, some (10, 0)) (30317421355208307863988591773228353097 / 100000000000000000000000000000000000000 : ℚ) .leaf) 331105 (10, 3, some (10, 1)) (3031742135526505976502615085272033364441 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 331106 (10, 3, some (10, 2)) (757935533883737866427525921776991957301 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331136 (10, 3, some (11, 0)) (698982960442370640296265224254514074937 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 331137 (10, 3, some (11, 1)) (218432175141690954531411567392301260173 / 625000000000000000000000000000000000000 : ℚ) .leaf) 331168 (10, 3, some (12, 0)) (2275363418648746717567623156678402490847 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 331874 (10, 4, some (2, 2)) (694608150117854550041818302704802649629 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 331906 (10, 4, some (3, 2)) (37508374230925865409458545526946892077 / 125000000000000000000000000000000000000 : ℚ) .leaf) 331936 (10, 4, some (4, 0)) (27422534127991079231502427761109361637 / 100000000000000000000000000000000000000 : ℚ) .leaf) 331937 (10, 4, some (4, 1)) (2742253412910938710147816363228357841249 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331938 (10, 4, some (4, 2)) (2742253412905398209226255953329539481877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331968 (10, 4, some (5, 0)) (32422032415440934145767148090844770823 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 331969 (10, 4, some (5, 1)) (259376259323855907510433572099852332761 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331970 (10, 4, some (5, 2)) (81055081038563416722256938701413030063 / 312500000000000000000000000000000000000 : ℚ) .leaf) 332000 (10, 4, some (6, 0)) (503090676627084067034056607914455442601 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 332001 (10, 4, some (6, 1)) (50309067662596047950502055421483704899 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 332002 (10, 4, some (6, 2)) (1257726691563476929896016318868158874567 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrlr : KTree ℚ :=
  .node V1rrrlrrlrl 331905 (10, 4, some (3, 1)) (3000669938455476345522079788280562726053 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrlrr

def V1rrrlrrl : KTree ℚ :=
  .node V1rrrlrrll 331042 (10, 3, some (8, 2)) (529835340249422753243114803698604355457 / 2000000000000000000000000000000000000000 : ℚ) V1rrrlrrlr

def V1rrrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 332033 (10, 4, some (7, 1)) (1245441653724509382832441220225541752311 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332034 (10, 4, some (7, 2)) (498176661489236091683425945101077942631 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 332064 (10, 4, some (8, 0)) (20123627065027055110928421336670144089 / 80000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 332065 (10, 4, some (8, 1)) (62886334578143136091441245875501624153 / 250000000000000000000000000000000000000 : ℚ) .leaf) 332066 (10, 4, some (8, 2)) (503090676624667787923357957841612213527 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 332096 (10, 4, some (9, 0)) (518752518646329277332362113466453193913 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 332097 (10, 4, some (9, 1)) (648440648307177875385138766440338247653 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 332098 (10, 4, some (9, 2)) (51875251864668339233681308212448537307 / 200000000000000000000000000000000000000 : ℚ) .leaf) 332128 (10, 4, some (10, 0)) (2742253412897835134361495304558246644833 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 332129 (10, 4, some (10, 1)) (685563353224312497077180780504963811557 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 332160 (10, 4, some (11, 0)) (1500334969229000886845901642255804974361 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332161 (10, 4, some (11, 1)) (3000669938472571326881418573963205262819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332192 (10, 4, some (12, 0)) (3473040750562502260697029399494426330071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 332930 (10, 5, some (3, 2)) (743613522225941126021855300047365112121 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 332961 (10, 5, some (4, 1)) (2707380583487964016827235252216611719467 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 332992 (10, 5, some (5, 0)) (637092538990115690231566179494188436683 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 332993 (10, 5, some (5, 1)) (2548370155997255373902529487492796421951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332994 (10, 5, some (5, 2)) (2548370155992572137559753485988070729119 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 333024 (10, 5, some (6, 0)) (2456695473288583544120225235379636259843 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrlr : KTree ℚ :=
  .node V1rrrlrrrlrl 332962 (10, 5, some (4, 2)) (2707380583488426143664779747873820422397 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrrlrr

def V1rrrlrrrl : KTree ℚ :=
  .node V1rrrlrrrll 332130 (10, 4, some (10, 2)) (685563353227820188207822291582032045727 / 2500000000000000000000000000000000000000 : ℚ) V1rrrlrrrlr

def V1rrrlrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 333026 (10, 5, some (6, 2)) (2456695473283150485311648598800375651699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333056 (10, 5, some (7, 0)) (1207207397796168112575494231979834539737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 333057 (10, 5, some (7, 1)) (2414414795588123088427408143849677008347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333058 (10, 5, some (7, 2)) (7545046236204312104452355451095176633 / 31250000000000000000000000000000000000 : ℚ) .leaf) 333088 (10, 5, some (8, 0)) (1207207397794591775110685017977877595763 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 333090 (10, 5, some (8, 2)) (1207207397791880335579083424004148095769 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 333120 (10, 5, some (9, 0)) (2456695473283084479837133666833141661801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333121 (10, 5, some (9, 1)) (614173868320103981732343163946677785943 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 333122 (10, 5, some (9, 2)) (2456695473280800192224226878713770072723 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrrl : KTree ℚ :=
  .node V1rrrlrrrrll 333089 (10, 5, some (8, 1)) (241441479558629693110638057028745512973 / 1000000000000000000000000000000000000000 : ℚ) V1rrrlrrrrlr

def V1rrrlrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 333153 (10, 5, some (10, 1)) (637092538996641229349281341536290355811 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 333154 (10, 5, some (10, 2)) (2548370155993993244891078068557304629879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333184 (10, 5, some (11, 0)) (2707380583479084551699714898606053264231 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333185 (10, 5, some (11, 1)) (84605643233817699056803520556785154067 / 312500000000000000000000000000000000000 : ℚ) .leaf) 333216 (10, 5, some (12, 0)) (2974454088886437369309975909494455782223 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 334017 (10, 6, some (5, 1)) (2510490070489853370602818175373217523161 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334018 (10, 6, some (5, 2)) (2510490070486815417295443952567091285823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334048 (10, 6, some (6, 0)) (1204225698631360108333549372950123995841 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 334049 (10, 6, some (6, 1)) (9633805589098020877566623810479635087 / 40000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrrrr : KTree ℚ :=
  .node V1rrrlrrrrrl 333986 (10, 6, some (4, 2)) (669472333921142504649778522346190033319 / 2500000000000000000000000000000000000000 : ℚ) V1rrrlrrrrrr

def V1rrrlrrrr : KTree ℚ :=
  .node V1rrrlrrrrl 333152 (10, 5, some (10, 0)) (1274185077994334262135238858152809009319 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrrrrr

def V1rrrlrrr : KTree ℚ :=
  .node V1rrrlrrrl 333025 (10, 5, some (6, 1)) (1228347736643267915738823384502637808281 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrrrr

def V1rrrlrr : KTree ℚ :=
  .node V1rrrlrrl 332032 (10, 4, some (7, 0)) (1245441653726150455393126501131605967861 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrrr

def V1rrrlr : KTree ℚ :=
  .node V1rrrlrl 330113 (10, 2, some (11, 1)) (4566167857553158249632668506046379690817 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrr

def V1rrrl : KTree ℚ :=
  .node V1rrrll 327810 (10, 0, some (3, 2)) (793226731447112019285782977217788457647 / 2500000000000000000000000000000000000000 : ℚ) V1rrrlr

def V1rrrrllllll : KTree ℚ :=
  (.node (.node (.node .leaf 334080 (10, 6, some (7, 0)) (2352887754028261439688313392212410366309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334081 (10, 6, some (7, 1)) (2352887754025093923578590632559027321097 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334082 (10, 6, some (7, 2)) (2352887754022171681720540514417448629273 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334112 (10, 6, some (8, 0)) (2335203100736921076695222072196363773927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334113 (10, 6, some (8, 1)) (2335203100733487662544724668473160576817 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlllllr : KTree ℚ :=
  (.node (.node (.node .leaf 334144 (10, 6, some (9, 0)) (2352887754024229069670738058400051758713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334145 (10, 6, some (9, 1)) (1176443877010764282299209383646899509103 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 334146 (10, 6, some (9, 2)) (2352887754020299286222698185088119059233 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 334176 (10, 6, some (10, 0)) (1204225698634673607538490938578150361171 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlllll : KTree ℚ :=
  .node V1rrrrllllll 334114 (10, 6, some (8, 2)) (2335203100730934529110891157609508478727 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlllllr

def V1rrrrllllrl : KTree ℚ :=
  (.node (.node (.node .leaf 334178 (10, 6, some (10, 2)) (12042256986349173544864022260147350523 / 50000000000000000000000000000000000000 : ℚ) .leaf) 334208 (10, 6, some (11, 0)) (2510490070481464626105775342398182201331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334209 (10, 6, some (11, 1)) (251049007048093292412994790053865961379 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334240 (10, 6, some (12, 0)) (334736166959217531825360207387887751469 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 335042 (10, 7, some (5, 2)) (619597514438826721359337859095364120477 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrllllrr : KTree ℚ :=
  (.node (.node (.node .leaf 335074 (10, 7, some (6, 2)) (1184054582682292234057827296959462978317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 335104 (10, 7, some (7, 0)) (460453311337149653408203739599386829359 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 335105 (10, 7, some (7, 1)) (230226655668856381158683985206771763159 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 335106 (10, 7, some (7, 2)) (287783319585676506889287389684313259301 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrllllr : KTree ℚ :=
  .node V1rrrrllllrl 335073 (10, 7, some (6, 1)) (2368109165367971574139066540181129887003 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrllllrr

def V1rrrrllll : KTree ℚ :=
  .node V1rrrrlllll 334177 (10, 6, some (10, 1)) (48169027945339331636828764853180155239 / 200000000000000000000000000000000000000 : ℚ) V1rrrrllllr

def V1rrrrlllrlll : KTree ℚ :=
  (.node (.node .leaf 335137 (10, 7, some (8, 1)) (1135669135606681532865765995906690389909 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 335138 (10, 7, some (8, 2)) (2271338271210720862908433795816600349083 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrllr : KTree ℚ :=
  (.node (.node .leaf 335169 (10, 7, some (9, 1)) (2271338271211743401697349797769916308689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335170 (10, 7, some (9, 2)) (454267654241974054977120966005063029827 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrll : KTree ℚ :=
  .node V1rrrrlllrlll 335168 (10, 7, some (9, 0)) (227133827121473815999835424718538471373 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrlllrllr

def V1rrrrlllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 335201 (10, 7, some (10, 1)) (2302266556683544375308125470805086645047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335202 (10, 7, some (10, 2)) (1151133278341982876497360863594664330429 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 335232 (10, 7, some (11, 0)) (296013645670237141169323553354448235571 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 335233 (10, 7, some (11, 1)) (2368109165360205505380050687872491711997 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlllrl : KTree ℚ :=
  .node V1rrrrlllrll 335200 (10, 7, some (10, 0)) (1151133278343017886907278282570053528677 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrlllrlr

def V1rrrrlllrrll : KTree ℚ :=
  (.node (.node .leaf 336098 (10, 8, some (6, 2)) (2333860883602898572510472385252202066711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 336129 (10, 8, some (7, 1)) (1129929994825165996974891313865598973073 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrrlr : KTree ℚ :=
  (.node (.node .leaf 336160 (10, 8, some (8, 0)) (2218698605402018888138182362362087833843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 336161 (10, 8, some (8, 1)) (2218698605401484492289194137692724168549 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrrl : KTree ℚ :=
  .node V1rrrrlllrrll 336130 (10, 8, some (7, 2)) (282482498705898050140446557065013913243 / 1250000000000000000000000000000000000000 : ℚ) V1rrrrlllrrlr

def V1rrrrlllrrrl : KTree ℚ :=
  (.node (.node .leaf 336192 (10, 8, some (9, 0)) (551367398785063541463794269026866995179 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 336193 (10, 8, some (9, 1)) (17643756761097946041324551832276409841 / 80000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrrrr : KTree ℚ :=
  (.node .leaf 336224 (10, 8, some (10, 0)) (221869860540114793996074943176287723487 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrlllrrr : KTree ℚ :=
  .node V1rrrrlllrrrl 336194 (10, 8, some (9, 2)) (1102734797567525531247434091870551654743 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrlllrrrr

def V1rrrrlllrr : KTree ℚ :=
  .node V1rrrrlllrrl 336162 (10, 8, some (8, 2)) (443739721079740137230181730695260632479 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrlllrrr

def V1rrrrlllr : KTree ℚ :=
  .node V1rrrrlllrl 335264 (10, 7, some (12, 0)) (154899378609289388824336305444293782971 / 625000000000000000000000000000000000000 : ℚ) V1rrrrlllrr

def V1rrrrlll : KTree ℚ :=
  .node V1rrrrllll 335136 (10, 7, some (8, 0)) (2271338271216569976857835410613495923169 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlllr

def V1rrrrllrllll : KTree ℚ :=
  (.node (.node .leaf 336226 (10, 8, some (10, 2)) (1109349302698809810193184751243405610759 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 336256 (10, 8, some (11, 0)) (2259859989646561237283753233276292263003 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlllr : KTree ℚ :=
  (.node (.node .leaf 336288 (10, 8, some (12, 0)) (2333860883599037153529230557556797985227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 337154 (10, 9, some (7, 2)) (277975161118750404329392017879595542227 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlll : KTree ℚ :=
  .node V1rrrrllrllll 336257 (10, 8, some (11, 1)) (70620624676388718049048876136564665893 / 312500000000000000000000000000000000000 : ℚ) V1rrrrllrlllr

def V1rrrrllrllrl : KTree ℚ :=
  (.node (.node .leaf 337186 (10, 9, some (8, 2)) (13590813534974411335652231586311179521 / 62500000000000000000000000000000000000 : ℚ) .leaf) 337216 (10, 9, some (9, 0)) (2151090908153122163742856124860507980057 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrllrr : KTree ℚ :=
  (.node .leaf 337218 (10, 9, some (9, 2)) (537772727037231830991176443224511497111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrllr : KTree ℚ :=
  .node V1rrrrllrllrl 337217 (10, 9, some (9, 1)) (2151090908151331125065110513451986036893 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrllrllrr

def V1rrrrllrll : KTree ℚ :=
  .node V1rrrrllrlll 337185 (10, 9, some (8, 1)) (2174530165598760666987277409550581087091 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrllrllr

def V1rrrrllrlrll : KTree ℚ :=
  (.node (.node .leaf 337249 (10, 9, some (10, 1)) (2151090908149940127758923010964093466093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 337250 (10, 9, some (10, 2)) (1075545454074215422143111565977016248471 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlrlr : KTree ℚ :=
  (.node (.node .leaf 337281 (10, 9, some (11, 1)) (2174530165594654453995862619723684883357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 337312 (10, 9, some (12, 0)) (88952051557930415893088948699687323807 / 400000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlrl : KTree ℚ :=
  .node V1rrrrllrlrll 337280 (10, 9, some (11, 0)) (2174530165597041962069955382583912893729 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrllrlrlr

def V1rrrrllrlrrl : KTree ℚ :=
  (.node (.node .leaf 338241 (10, 10, some (9, 1)) (2105397567088189334542908399307173246099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 338242 (10, 10, some (9, 2)) (1052698783542825743181383254015173577949 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlrrr : KTree ℚ :=
  (.node .leaf 338273 (10, 10, some (10, 1)) (2095196115380435793496744586238515154329 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrlrr : KTree ℚ :=
  .node V1rrrrllrlrrl 338272 (10, 10, some (10, 0)) (2095196115382662924756186863739626423689 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrllrlrrr

def V1rrrrllrlr : KTree ℚ :=
  .node V1rrrrllrlrl 338210 (10, 10, some (8, 2)) (1068459614213150470716778944626815852619 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrllrlrr

def V1rrrrllrl : KTree ℚ :=
  .node V1rrrrllrll 337248 (10, 9, some (10, 0)) (2151090908152722180610200661173763937299 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrllrlr

def V1rrrrllrrlll : KTree ℚ :=
  (.node (.node .leaf 338304 (10, 10, some (11, 0)) (2105397567088189334542908399307173246099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 338305 (10, 10, some (11, 1)) (1052698783542825743181383254015173577949 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrrllrl : KTree ℚ :=
  (.node .leaf 339266 (10, 11, some (9, 2)) (1033218822981413963241766884068204462753 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrrllr : KTree ℚ :=
  .node V1rrrrllrrllrl 339297 (10, 11, some (10, 1)) (40963357531752674081277466958450996773 / 200000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrllrrll : KTree ℚ :=
  .node V1rrrrllrrlll 338336 (10, 10, some (12, 0)) (1068459614213150470716778944626815852619 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrllrrllr

def V1rrrrllrrlrll : KTree ℚ :=
  (.node .leaf 339328 (10, 11, some (11, 0)) (102408393829438705579426523572613744851 / 500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrrlrl : KTree ℚ :=
  .node V1rrrrllrrlrll 339329 (10, 11, some (11, 1)) (2048167876586458054798096041754020682671 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrllrrlrr : KTree ℚ :=
  (.node .leaf 340322 (10, 12, some (10, 2)) (2008022673521681955861960554643480030413 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrllrrlr : KTree ℚ :=
  .node V1rrrrllrrlrl 339360 (10, 11, some (12, 0)) (258304705745531411228662017132343526603 / 1250000000000000000000000000000000000000 : ℚ) V1rrrrllrrlrr

def V1rrrrllrrl : KTree ℚ :=
  .node V1rrrrllrrll 339298 (10, 11, some (10, 2)) (409633575317096447094497911015836297387 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrllrrlr

def V1rrrrllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 340384 (10, 12, some (12, 0)) (2008022673524071024656860584799771417521 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360448 (11, 0, none) (0 : ℚ) .leaf) 360480 (11, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360481 (11, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 360512 (11, 0, some (1, 0)) (4584576145031227746489421396702414551611 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 360513 (11, 0, some (1, 1)) (4584576150292693381563083440398129854149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 360544 (11, 0, some (2, 0)) (88807936700206638150611668541342291139 / 250000000000000000000000000000000000000 : ℚ) .leaf) 360545 (11, 0, some (2, 1)) (3552317467844851492537601828583306446771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360576 (11, 0, some (3, 0)) (97347349553250371229645968200101473079 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 360577 (11, 0, some (3, 1)) (778778796432314941298285218649060467837 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrllrr : KTree ℚ :=
  .node V1rrrrllrrl 340353 (10, 12, some (11, 1)) (399991985663546115647299154777370187951 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrllrrr

def V1rrrrllr : KTree ℚ :=
  .node V1rrrrllrl 338274 (10, 10, some (10, 2)) (32737439302789532668359525687802174571 / 156250000000000000000000000000000000000 : ℚ) V1rrrrllrr

def V1rrrrll : KTree ℚ :=
  .node V1rrrrlll 336225 (10, 8, some (10, 1)) (138668662837403478009137785479418515071 / 625000000000000000000000000000000000000 : ℚ) V1rrrrllr

def V1rrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 360609 (11, 0, some (4, 1)) (1449828709004114306282689306371122213079 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 360640 (11, 0, some (5, 0)) (701852762815663096158966836963491570619 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 360641 (11, 0, some (5, 1)) (2807411051270905042192162575509758822049 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360672 (11, 0, some (6, 0)) (2807411051270905042192162575509758822049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360673 (11, 0, some (6, 1)) (2807411051262427799442737546967239822857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 360704 (11, 0, some (7, 0)) (1449828709003998323957810171360872638329 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 360705 (11, 0, some (7, 1)) (2899657418003994403365820900888347959617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360736 (11, 0, some (8, 0)) (623023037139574252335643171168561549403 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 360737 (11, 0, some (8, 1)) (778778796426927442915838855734893464743 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 360768 (11, 0, some (9, 0)) (111009920870283386847845520257218708401 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 360769 (11, 0, some (9, 1)) (3552317467833319726157941214910511430459 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 360800 (11, 0, some (10, 0)) (2292288075033455268648647293735742142473 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 360801 (11, 0, some (10, 1)) (4584576151935711938854455685087243926641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360832 (11, 0, some (11, 0)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360833 (11, 0, some (11, 1)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361505 (11, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 361536 (11, 1, some (1, 0)) (4566167850227827129181497024225118309877 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 361537 (11, 1, some (1, 1)) (4566167857031123283675414688569112223293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361568 (11, 1, some (2, 0)) (440113843879702573851691363630191813099 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 361569 (11, 1, some (2, 1)) (704182150315221088996669883644955717413 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 361600 (11, 1, some (3, 0)) (3069164171488953321749590027766794292853 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 361601 (11, 1, some (3, 1)) (3069164171472312919938481686702916864261 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 361632 (11, 1, some (4, 0)) (1417705924698742603219405106923398948469 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 361633 (11, 1, some (4, 1)) (2835411849388858997805725610838738725413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361664 (11, 1, some (5, 0)) (1359197532689970502221113744272083983571 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 361665 (11, 1, some (5, 1)) (2718395065374843432777146465100029962013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361696 (11, 1, some (6, 0)) (670622428928544495356142065746502120477 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 361697 (11, 1, some (6, 1)) (1341244857857035342755156466399385424369 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 361728 (11, 1, some (7, 0)) (2718395065374752822711263184725862246071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361729 (11, 1, some (7, 1)) (2718395065368401202516371871631644261287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361760 (11, 1, some (8, 0)) (1417705924689592197415444472854503343627 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 361761 (11, 1, some (8, 1)) (283541184937956038804759440770516905741 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 361792 (11, 1, some (9, 0)) (95911380357813426155566517841183277549 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 361793 (11, 1, some (9, 1)) (383645521431737250862240495588796248871 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 361824 (11, 1, some (10, 0)) (3520910751550688603448806091887946760127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361825 (11, 1, some (10, 1)) (1760455375888442182514845474594611503317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 361856 (11, 1, some (11, 0)) (2283083928699025055366566900823792268923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 361857 (11, 1, some (11, 1)) (4566167854837677985620626375813129279647 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 361888 (11, 1, some (12, 0)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 362561 (11, 2, some (1, 1)) (1137681709175652568742793029323714980431 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 362592 (11, 2, some (2, 0)) (3494914800957269664552538223464322489863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362593 (11, 2, some (2, 1)) (1747457401105326977075871529713057628251 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 362624 (11, 2, some (3, 0)) (3031742135449243799329944550849779801687 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 362656 (11, 2, some (4, 0)) (1392069950429849854522760943363384043899 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 362657 (11, 2, some (4, 1)) (2784139900849191075489521303058809190417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362688 (11, 2, some (5, 0)) (2649176701259922721878332038818646056917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 362689 (11, 2, some (5, 1)) (132458835062688288804742266025957708051 / 500000000000000000000000000000000000000 : ℚ) .leaf) 362720 (11, 2, some (6, 0)) (1294325575009145615015792913791737077287 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 362721 (11, 2, some (6, 1)) (1294325575007997521089361705618262340411 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 362752 (11, 2, some (7, 0)) (2588651150016010971794133245293549850739 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362753 (11, 2, some (7, 1)) (1294325575006581808477366596309946630701 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 362784 (11, 2, some (8, 0)) (165573543828139677314568592391714036177 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 362785 (11, 2, some (8, 1)) (1324588350623280394395789919990430647541 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 362817 (11, 2, some (9, 1)) (556827980167546010680708066203918699977 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 362848 (11, 2, some (10, 0)) (378967766940202280616018732849177533453 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 362849 (11, 2, some (10, 1)) (3031742135569504518029082183556472737803 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 362880 (11, 2, some (11, 0)) (3494914802232512858681456580150983602403 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362881 (11, 2, some (11, 1)) (1747457401060502531941388520747981445787 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 362912 (11, 2, some (12, 0)) (2275363418783679697479930829780324463423 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 363617 (11, 3, some (2, 1)) (3473040750496622888299269313590332824969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363648 (11, 3, some (3, 0)) (1500334969085755397801192674876779535597 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 363649 (11, 3, some (3, 1)) (1500334969237744233566335524900979166793 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 363680 (11, 3, some (4, 0)) (137112670644673769747306828036114218721 / 500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrlrrl : KTree ℚ :=
  .node V1rrrrlrrll 362816 (11, 2, some (9, 0)) (2784139900836394726390641942996704342753 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlrrlr

def V1rrrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 363712 (11, 3, some (5, 0)) (2593762593243533577016591479479894175593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363713 (11, 3, some (5, 1)) (103750503729446475283888331398180216457 / 400000000000000000000000000000000000000 : ℚ) .leaf) 363744 (11, 3, some (6, 0)) (31443167289152551565015405127100599619 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 363745 (11, 3, some (6, 1)) (2515453383128423622525402058217301707483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363776 (11, 3, some (7, 0)) (2490883307450219925906774829204229920857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 363777 (11, 3, some (7, 1)) (311360413430968160611119463868783679817 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 363808 (11, 3, some (8, 0)) (2515453383126995593451382028869851445493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363809 (11, 3, some (8, 1)) (2515453383123919430032665114924374836431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363840 (11, 3, some (9, 0)) (324220324153710231242946221418758318761 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 363841 (11, 3, some (9, 1)) (518752518645562731765534153113006456539 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrlrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 363873 (11, 3, some (10, 1)) (2742253412909098163173730050528010740583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363904 (11, 3, some (11, 0)) (375083742307801893841132598599446140483 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 363905 (11, 3, some (11, 1)) (3000669938479139058967092404745406380919 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 363936 (11, 3, some (12, 0)) (868260187652380544685647310385919018231 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 364673 (11, 4, some (3, 1)) (743613522222255036542278095616764408671 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 364705 (11, 4, some (4, 1)) (2707380583492437508673803615234500309301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 364736 (11, 4, some (5, 0)) (2548370155995104130291180452030246734877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 364737 (11, 4, some (5, 1)) (2548370155995539115401240441501831043961 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 364768 (11, 4, some (6, 0)) (9826781893159311428718303222247484269 / 40000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrrrr : KTree ℚ :=
  .node V1rrrrlrrrrl 364704 (11, 4, some (4, 0)) (1353690291703498836201877674291432009723 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrlrrrrr

def V1rrrrlrrr : KTree ℚ :=
  .node V1rrrrlrrrl 363872 (11, 3, some (10, 0)) (548450682579156666845238309967073370867 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrlrrrr

def V1rrrrlrr : KTree ℚ :=
  .node V1rrrrlrrl 363681 (11, 3, some (4, 1)) (274225341291046706997883942241720427221 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrlrrr

def V1rrrrlr : KTree ℚ :=
  .node V1rrrrlrl 362625 (11, 2, some (3, 1)) (47370970867868761885781100089498281979 / 156250000000000000000000000000000000000 : ℚ) V1rrrrlrr

def V1rrrrl : KTree ℚ :=
  .node V1rrrrll 360608 (11, 0, some (4, 0)) (289965741803321191271345894740082105787 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrlr

def V1rrrrrlllll : KTree ℚ :=
  (.node (.node (.node .leaf 364800 (11, 4, some (7, 0)) (1207207397794909913648873585609701050717 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 364801 (11, 4, some (7, 1)) (2414414795586847165715356665849654294031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 364832 (11, 4, some (8, 0)) (2414414795587486811351031008586030098439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 364833 (11, 4, some (8, 1)) (1207207397792414819407888824394128679129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 364864 (11, 4, some (9, 0)) (2456695473281527843495801019925707193029 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrllllr : KTree ℚ :=
  (.node (.node (.node .leaf 364896 (11, 4, some (10, 0)) (1274185077993373087858433226848445100011 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 364897 (11, 4, some (10, 1)) (1274185077994823495932940532637201778113 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 364928 (11, 4, some (11, 0)) (2707380583478660901485683763965009782149 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 364929 (11, 4, some (11, 1)) (2707380583492324750558460492668742572843 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrllll : KTree ℚ :=
  .node V1rrrrrlllll 364865 (11, 4, some (9, 1)) (2456695473279017471991552377241721021217 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrllllr

def V1rrrrrlllrl : KTree ℚ :=
  (.node (.node (.node .leaf 365729 (11, 5, some (4, 1)) (669472333921056799724956021987813116859 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 365760 (11, 5, some (5, 0)) (502098014092986888785276282155655904793 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 365761 (11, 5, some (5, 1)) (156905629405624205180286665196942450357 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 365792 (11, 5, some (6, 0)) (1204225698637879953472872655878508095221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 365793 (11, 5, some (6, 1)) (2408451397272845431013730851655322596359 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrlllrr : KTree ℚ :=
  (.node (.node (.node .leaf 365825 (11, 5, some (7, 1)) (2352887754023675418075819918874742728251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365856 (11, 5, some (8, 0)) (291900387591860452532096439466762067229 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 365857 (11, 5, some (8, 1)) (467040620146432210900086121957021005649 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 365888 (11, 5, some (9, 0)) (2352887754022646724100721146883441163531 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrlllr : KTree ℚ :=
  .node V1rrrrrlllrl 365824 (11, 5, some (7, 0)) (588221938506850855148477576189451689161 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrrlllrr

def V1rrrrrlll : KTree ℚ :=
  .node V1rrrrrllll 364960 (11, 4, some (12, 0)) (1487227044448995590205668628310903749647 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrlllr

def V1rrrrrllrll : KTree ℚ :=
  (.node (.node (.node .leaf 365920 (11, 5, some (10, 0)) (18816026541154000955584801029421472281 / 78125000000000000000000000000000000000 : ℚ) .leaf) 365921 (11, 5, some (10, 1)) (2408451397267202031324386676669478905211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365952 (11, 5, some (11, 0)) (1255245035240019946884889057410265006807 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 365953 (11, 5, some (11, 1)) (1255245035242981993487949808106569393671 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 365984 (11, 5, some (12, 0)) (1338944667838013220360147623023210810299 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 366816 (11, 6, some (6, 0)) (473621833072094742979561821786421669237 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 366817 (11, 6, some (6, 1)) (1184054582683480082778679658160617857951 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 366848 (11, 6, some (7, 0)) (2302266556690386969582598248112551554293 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 366849 (11, 6, some (7, 1)) (2302266556687094038228036227480605907053 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrllrl : KTree ℚ :=
  .node V1rrrrrllrll 366785 (11, 6, some (5, 1)) (2478390057757423903529161682250180979207 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrllrlr

def V1rrrrrllrrll : KTree ℚ :=
  (.node (.node .leaf 366881 (11, 6, some (8, 1)) (567834567803008888909260021010573074287 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 366912 (11, 6, some (9, 0)) (1135669135606485090827648530853546970779 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrrlr : KTree ℚ :=
  (.node (.node .leaf 366944 (11, 6, some (10, 0)) (460453311336896283579015995677109514799 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 366945 (11, 6, some (10, 1)) (1151133278341418413810130488762964575913 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrllrrl : KTree ℚ :=
  .node V1rrrrrllrrll 366913 (11, 6, some (9, 1)) (141958641950651794310546469346514022539 / 625000000000000000000000000000000000000 : ℚ) V1rrrrrllrrlr

def V1rrrrrllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 366977 (11, 6, some (11, 1)) (74003411417563445824801778971808986009 / 312500000000000000000000000000000000000 : ℚ) .leaf) 367008 (11, 6, some (12, 0)) (2478390057748259701109448897760278139513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 367841 (11, 7, some (6, 1)) (145866305225320249144965646975402985007 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 367872 (11, 7, some (7, 0)) (1129929994824321538078183916162403590449 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrllrr : KTree ℚ :=
  .node V1rrrrrllrrl 366976 (11, 6, some (11, 0)) (2368109165360382521906261674160862729531 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrllrrr

def V1rrrrrllr : KTree ℚ :=
  .node V1rrrrrllrl 366880 (11, 6, some (8, 0)) (2271338271215131044074589177291671551991 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrllrr

def V1rrrrrll : KTree ℚ :=
  .node V1rrrrrlll 365889 (11, 5, some (9, 1)) (2352887754020138273904150309694669867383 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrllr

def V1rrrrrlrllll : KTree ℚ :=
  (.node (.node .leaf 367904 (11, 7, some (8, 0)) (2218698605403224819501605988297084484853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 367905 (11, 7, some (8, 1)) (1109349302700067278670587208820205866251 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlllr : KTree ℚ :=
  (.node (.node .leaf 367937 (11, 7, some (9, 1)) (55136739878399011640428431530785152743 / 250000000000000000000000000000000000000 : ℚ) .leaf) 367968 (11, 7, some (10, 0)) (2218698605399522743888714223068768214383 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlll : KTree ℚ :=
  .node V1rrrrrlrllll 367936 (11, 7, some (9, 0)) (1102734797569348605204453782446860087669 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrlrlllr

def V1rrrrrlrllrl : KTree ℚ :=
  (.node (.node .leaf 368000 (11, 7, some (11, 0)) (282482498705633345004312065871935250241 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 368001 (11, 7, some (11, 1)) (564964997411172935744992466619589046267 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrllrr : KTree ℚ :=
  (.node .leaf 368897 (11, 8, some (7, 1)) (2223801288951959467885564931525080242589 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrllr : KTree ℚ :=
  .node V1rrrrrlrllrl 368032 (11, 7, some (12, 0)) (583465220899481428512664239190722864793 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrrlrllrr

def V1rrrrrlrll : KTree ℚ :=
  .node V1rrrrrlrlll 367969 (11, 7, some (10, 1)) (2218698605397439139289429473778735598647 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrllr

def V1rrrrrlrlrll : KTree ℚ :=
  (.node (.node .leaf 368929 (11, 8, some (8, 1)) (2174530165597485406697568569752236953073 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 368960 (11, 8, some (9, 0)) (67221590879777398198044778119047407417 / 312500000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlrlr : KTree ℚ :=
  (.node (.node .leaf 368992 (11, 8, some (10, 0)) (134443181759448535208617392176014558553 / 625000000000000000000000000000000000000 : ℚ) .leaf) 368993 (11, 8, some (10, 1)) (537772727037203697552448186611565733843 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlrl : KTree ℚ :=
  .node V1rrrrrlrlrll 368961 (11, 8, some (9, 1)) (430218181630010532302767207483175303833 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrrlrlrlr

def V1rrrrrlrlrrl : KTree ℚ :=
  (.node (.node .leaf 369025 (11, 8, some (11, 1)) (1087265082797090036704145421092211249033 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 369056 (11, 8, some (12, 0)) (44476025778938828200191187985151394833 / 200000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlrrr : KTree ℚ :=
  (.node .leaf 369984 (11, 9, some (9, 0)) (2105397567089153480992143903137370138811 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrlrr : KTree ℚ :=
  .node V1rrrrrlrlrrl 369953 (11, 9, some (8, 1)) (2136919228427984226670376408899566170967 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrlrrr

def V1rrrrrlrlr : KTree ℚ :=
  .node V1rrrrrlrlrl 369024 (11, 8, some (11, 0)) (1087265082797757148161084577369652573861 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrlrlrr

def V1rrrrrlrl : KTree ℚ :=
  .node V1rrrrrlrll 368928 (11, 8, some (8, 0)) (1087265082799531947488423379013241489391 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrlrlr

def V1rrrrrlrrlll : KTree ℚ :=
  (.node (.node .leaf 370016 (11, 9, some (10, 0)) (523799028845447668736067047780385838279 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 370017 (11, 9, some (10, 1)) (2095196115379265123603475124255867442281 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrllr : KTree ℚ :=
  (.node (.node .leaf 370049 (11, 9, some (11, 1)) (2105397567084839013511579928209773832431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 370080 (11, 9, some (12, 0)) (534229807106223303341606958595380249407 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrll : KTree ℚ :=
  .node V1rrrrrlrrlll 370048 (11, 9, some (11, 0)) (2105397567086691708382472217663463364229 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrrllr

def V1rrrrrlrrlrll : KTree ℚ :=
  (.node .leaf 371040 (11, 10, some (10, 0)) (102408393829438705579426523572613744851 / 500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrlrl : KTree ℚ :=
  .node V1rrrrrlrrlrll 371041 (11, 10, some (10, 1)) (2048167876586458054798096041754020682671 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrrlrrlrr : KTree ℚ :=
  (.node .leaf 371073 (11, 10, some (11, 1)) (409633575317096447094497911015836297387 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrlr : KTree ℚ :=
  .node V1rrrrrlrrlrl 371072 (11, 10, some (11, 0)) (40963357531752674081277466958450996773 / 200000000000000000000000000000000000000 : ℚ) V1rrrrrlrrlrr

def V1rrrrrlrrl : KTree ℚ :=
  .node V1rrrrrlrrll 371009 (11, 10, some (9, 1)) (258304705745531411228662017132343526603 / 1250000000000000000000000000000000000000 : ℚ) V1rrrrrlrrlr

def V1rrrrrlrrrlll : KTree ℚ :=
  (.node .leaf 372065 (11, 11, some (10, 1)) (1004011336761416241195941363015736871997 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrrll : KTree ℚ :=
  .node V1rrrrrlrrrlll 372096 (11, 11, some (11, 0)) (1999959928318861349992445676640691464103 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrrlrrrlrl : KTree ℚ :=
  (.node .leaf 372128 (11, 11, some (12, 0)) (1004011336761416241195941363015736871997 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrlrrrlr : KTree ℚ :=
  .node V1rrrrrlrrrlrl 373121 (11, 12, some (11, 1)) (1958763711606114576903675880410055111821 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrrlrrrl : KTree ℚ :=
  .node V1rrrrrlrrrll 372097 (11, 11, some (11, 1)) (1999959928316680163614972704953494237301 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrrrlr

def V1rrrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 393248 (12, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 393280 (12, 0, some (1, 0)) (2283083926113739393507460138212581242263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 393312 (12, 0, some (2, 0)) (1760455375855539913678138972046600582547 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 393344 (12, 0, some (3, 0)) (3069164171453656328925149786615348731087 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrlrrr : KTree ℚ :=
  .node V1rrrrrlrrrl 373152 (11, 12, some (12, 0)) (979381855803614572929385306720338503019 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrlrrrr

def V1rrrrrlrr : KTree ℚ :=
  .node V1rrrrrlrrl 371104 (11, 10, some (12, 0)) (1033218822981413963241766884068204462753 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrlrrr

def V1rrrrrlr : KTree ℚ :=
  .node V1rrrrrlrl 369985 (11, 9, some (9, 1)) (2105397567086945493200486406791145973249 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrlrr

def V1rrrrrl : KTree ℚ :=
  .node V1rrrrrll 367873 (11, 7, some (7, 1)) (1129929994824537498620537386462836528533 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrlr

def V1rrrrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 393408 (12, 0, some (5, 0)) (2718395065370182024033969740713136473657 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 393440 (12, 0, some (6, 0)) (41913901808095635953141271128587852261 / 156250000000000000000000000000000000000 : ℚ) .leaf) 393472 (12, 0, some (7, 0)) (2718395065369964559875849867815133955397 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 393504 (12, 0, some (8, 0)) (2835411849376575348316142234296604011943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 393536 (12, 0, some (9, 0)) (306916417145729967368948098303075907041 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 393568 (12, 0, some (10, 0)) (440113843942210094584401708430896865287 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 393600 (12, 0, some (11, 0)) (456616785910423963862801555003433122053 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 393632 (12, 0, some (12, 0)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394304 (12, 1, some (1, 0)) (2275363415221940508814591981026715205351 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 394336 (12, 1, some (2, 0)) (698982960351675411856583789631815002129 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 394368 (12, 1, some (3, 0)) (3031742135556244996786283774074339635517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 394400 (12, 1, some (4, 0)) (2784139900855055076269028918096497395171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394432 (12, 1, some (5, 0)) (2649176701256822866827446592334894020939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394464 (12, 1, some (6, 0)) (258865115001605079583265783043611277553 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 394496 (12, 1, some (7, 0)) (2588651150015955218140198826093961756031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394528 (12, 1, some (8, 0)) (2649176701246425674453232760319685033251 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 394560 (12, 1, some (9, 0)) (1392069950418325161200773454540478298509 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 394592 (12, 1, some (10, 0)) (121269685420982305281489697041770642601 / 400000000000000000000000000000000000000 : ℚ) .leaf) 394624 (12, 1, some (11, 0)) (349491480242249613469766331984308468441 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 394656 (12, 1, some (12, 0)) (568840854401491393602961949057020970977 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 395360 (12, 2, some (2, 0)) (3473040749429017534256471205632116927899 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 395424 (12, 2, some (4, 0)) (1371126706458930154471327912978203662309 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 395456 (12, 2, some (5, 0)) (324220324155004640813802510929038990999 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 395488 (12, 2, some (6, 0)) (628863345782424657045451913352115437373 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 395520 (12, 2, some (7, 0)) (622720826862278798260898723695326759439 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 395552 (12, 2, some (8, 0)) (1257726691562707270479873782683055481761 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 395584 (12, 2, some (9, 0)) (1296881296613684683271557594024069838469 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 395616 (12, 2, some (10, 0)) (1371126706448361394773147240473804831263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 395648 (12, 2, some (11, 0)) (1500334969249827231643853000538450816683 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 395680 (12, 2, some (12, 0)) (3473040750514542275346286551168978018463 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 396416 (12, 3, some (3, 0)) (594890817729592521987383364323654527011 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 396480 (12, 3, some (5, 0)) (2548370156000367572557300315344881910703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 396512 (12, 3, some (6, 0)) (122834773664351750089928744054756471257 / 500000000000000000000000000000000000000 : ℚ) .leaf) 396544 (12, 3, some (7, 0)) (1207207397794063228493352675661202951423 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 396576 (12, 3, some (8, 0)) (301801849448275940009960290389159811203 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 396608 (12, 3, some (9, 0)) (2456695473279725258690247339885461143477 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 396672 (12, 3, some (11, 0)) (541476116697660187879752644411665287827 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 396704 (12, 3, some (12, 0)) (2974454088911253418047865648585784186173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 397472 (12, 4, some (4, 0)) (2677889335620845337908760813193806817799 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 397504 (12, 4, some (5, 0)) (2510490070489692675864696014039783504101 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrlrr : KTree ℚ :=
  .node V1rrrrrrlrrl 396640 (12, 3, some (10, 0)) (79636567374547578478135150313601803901 / 312500000000000000000000000000000000000 : ℚ) V1rrrrrrlrrr

def V1rrrrrrlr : KTree ℚ :=
  .node V1rrrrrrlrl 396448 (12, 3, some (4, 0)) (2707380583480135406095740616935306687257 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrlrr

def V1rrrrrrl : KTree ℚ :=
  .node V1rrrrrrll 395392 (12, 2, some (3, 0)) (3000669938402110687893836424223507772631 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrlr

def V1rrrrrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 397568 (12, 4, some (7, 0)) (588221938506326232293669833656735805289 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 397600 (12, 4, some (8, 0)) (291900387591680756593009124416179041169 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 397632 (12, 4, some (9, 0)) (94115510160847606130971369866469478491 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 397664 (12, 4, some (10, 0)) (2408451397266173951471432266749972843279 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 397696 (12, 4, some (11, 0)) (2510490070482004560562151643400415134001 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 398528 (12, 5, some (5, 0)) (1239195028869982832525488507357293315009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 398560 (12, 5, some (6, 0)) (2368109165368814414623822560064375029587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 398592 (12, 5, some (7, 0)) (1151133278344619900413374601225826563749 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 398624 (12, 5, some (8, 0)) (2271338271213437494664425550539494763763 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrrll : KTree ℚ :=
  .node V1rrrrrrrlll 397728 (12, 4, some (12, 0)) (2677889335686162698236008696916839102131 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrllr

def V1rrrrrrrlrll : KTree ℚ :=
  (.node (.node .leaf 398688 (12, 5, some (10, 0)) (2302266556683037604864799881297972274619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 398720 (12, 5, some (11, 0)) (473621833072011598321641639859769839477 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 399584 (12, 6, some (6, 0)) (2333860883600862225167233342153986090069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 399616 (12, 6, some (7, 0)) (2259859989651050277783329973334355025621 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrlrl : KTree ℚ :=
  .node V1rrrrrrrlrll 398752 (12, 5, some (12, 0)) (2478390057752387945103353212033091489927 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrlrlr

def V1rrrrrrrlrrl : KTree ℚ :=
  (.node (.node .leaf 399680 (12, 6, some (9, 0)) (2205469595137194350681309873875687280179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 399712 (12, 6, some (10, 0)) (277337325674767942118797823239153900191 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrlrrr : KTree ℚ :=
  (.node .leaf 399776 (12, 6, some (12, 0)) (2333860883599008323603050864672823757427 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrlrr : KTree ℚ :=
  .node V1rrrrrrrlrrl 399744 (12, 6, some (11, 0)) (225985998964408024473245975602411919809 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrrrrlrrr

def V1rrrrrrrlr : KTree ℚ :=
  .node V1rrrrrrrlrl 399648 (12, 6, some (8, 0)) (2218698605401814417665143753343092310241 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrlrr

def V1rrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrll 398656 (12, 5, some (9, 0)) (2271338271211568242627911595209891474943 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrlr

def V1rrrrrrrrlll : KTree ℚ :=
  (.node (.node .leaf 400672 (12, 7, some (8, 0)) (543632541399809722398979556118740034337 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 400704 (12, 7, some (9, 0)) (2151090908151457538793888834166322041269 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrllr : KTree ℚ :=
  (.node (.node .leaf 400768 (12, 7, some (11, 0)) (108726508279716600656174883454641364211 / 500000000000000000000000000000000000000 : ℚ) .leaf) 400800 (12, 7, some (12, 0)) (2223801288946708336396786482768410924419 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrll : KTree ℚ :=
  .node V1rrrrrrrrlll 400736 (12, 7, some (10, 0)) (268886363518721460757228184758223426843 / 1250000000000000000000000000000000000000 : ℚ) V1rrrrrrrrllr

def V1rrrrrrrrlrl : KTree ℚ :=
  (.node (.node .leaf 401728 (12, 8, some (9, 0)) (210539756708846574373011328653295708451 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 401760 (12, 8, some (10, 0)) (104759805769020766277313595184701421679 / 500000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrlrr : KTree ℚ :=
  (.node .leaf 401824 (12, 8, some (12, 0)) (2136919228424106525746789832184408923183 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrlr : KTree ℚ :=
  .node V1rrrrrrrrlrl 401792 (12, 8, some (11, 0)) (526349391771355081478485754250191444067 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrrrrrlrr

def V1rrrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrrll 401696 (12, 8, some (8, 0)) (2136919228428914938603243947644029937953 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrlr

def V1rrrrrrrrrlll : KTree ℚ :=
  (.node .leaf 402784 (12, 9, some (10, 0)) (256020984573468908623806384817425344281 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrrll : KTree ℚ :=
  .node V1rrrrrrrrrlll 402816 (12, 9, some (11, 0)) (2048167876586340489871518311137167767073 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrrrrrrlr : KTree ℚ :=
  (.node .leaf 403808 (12, 10, some (10, 0)) (2008022673524071024656860584799771417521 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrrrll 402848 (12, 9, some (12, 0)) (2066437645961788834393335294900614622759 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrrlr

def V1rrrrrrrrrrll : KTree ℚ :=
  (.node .leaf 403872 (12, 10, some (12, 0)) (2008022673521681955861960554643480030413 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrrrl : KTree ℚ :=
  .node V1rrrrrrrrrrll 404864 (12, 11, some (11, 0)) (979381855803614572929385306720338503019 / 5000000000000000000000000000000000000000 : ℚ) .leaf

def V1rrrrrrrrrrr : KTree ℚ :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (239578533079730653345031061470419138259 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V1rrrrrrrrrr : KTree ℚ :=
  .node V1rrrrrrrrrrl 404896 (12, 11, some (12, 0)) (1958763711606114576903675880410055111821 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrrrr

def V1rrrrrrrrr : KTree ℚ :=
  .node V1rrrrrrrrrl 403840 (12, 10, some (11, 0)) (399991985663546115647299154777370187951 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrrrrrrr

def V1rrrrrrrr : KTree ℚ :=
  .node V1rrrrrrrrl 402752 (12, 9, some (9, 0)) (516609411491372412380307564147185051847 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrrrrrr

def V1rrrrrrr : KTree ℚ :=
  .node V1rrrrrrrl 400640 (12, 7, some (7, 0)) (1111900644475845514170067720060262682363 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrrr

def V1rrrrrr : KTree ℚ :=
  .node V1rrrrrrl 397536 (12, 4, some (6, 0)) (1204225698637957035129381590878536731701 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrr

def V1rrrrr : KTree ℚ :=
  .node V1rrrrrl 393376 (12, 0, some (4, 0)) (2835411849405145506880111479806511462851 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrr

def V1rrrr : KTree ℚ :=
  .node V1rrrrl 364769 (11, 4, some (6, 1)) (153543467080301230308758291544422149339 / 625000000000000000000000000000000000000 : ℚ) V1rrrrr

def V1rrr : KTree ℚ :=
  .node V1rrrl 334050 (10, 6, some (6, 2)) (2408451397270771140113512770070295837569 / 10000000000000000000000000000000000000000 : ℚ) V1rrrr

def V1rr : KTree ℚ :=
  .node V1rrl 299234 (9, 4, some (6, 2)) (2588651150015527850086780042055572339999 / 10000000000000000000000000000000000000000 : ℚ) V1rrr

def V1r : KTree ℚ :=
  .node V1rl 236835 (7, 7, some (8, 3)) (2515453383124923225290258638061099303487 / 10000000000000000000000000000000000000000 : ℚ) V1rr

def V1 : KTree ℚ :=
  .node V1l 164964 (5, 1, some (2, 4)) (3914801587504910173472565584013434215987 / 10000000000000000000000000000000000000000 : ℚ) V1r


end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4V2.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4V2 (namespace A36W.TGCert3.R12_12_12_l1_r4): the level-2 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R12_12_12_l1_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V2llll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34 (0, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35 (0, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)) 36 (0, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37 (0, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38 (0, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39 (0, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 40 (0, 0, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 41 (0, 0, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42 (0, 0, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 43 (0, 0, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44 (0, 0, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 1058 (0, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1059 (0, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 1060 (0, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1061 (0, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1062 (0, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1063 (0, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1064 (0, 1, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1065 (0, 1, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 1066 (0, 1, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1067 (0, 1, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1068 (0, 1, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1088 (0, 1, some (1, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1089 (0, 1, some (1, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 1090 (0, 1, some (1, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 1092 (0, 1, some (1, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 1093 (0, 1, some (1, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1094 (0, 1, some (1, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1095 (0, 1, some (1, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 1096 (0, 1, some (1, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1097 (0, 1, some (1, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 1098 (0, 1, some (1, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 1099 (0, 1, some (1, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2083 (0, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 2084 (0, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 2085 (0, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2086 (0, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2087 (0, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 2088 (0, 2, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2089 (0, 2, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2090 (0, 2, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 2091 (0, 2, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2092 (0, 2, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))) 2116 (0, 2, some (1, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2117 (0, 2, some (1, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2118 (0, 2, some (1, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2119 (0, 2, some (1, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2120 (0, 2, some (1, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2121 (0, 2, some (1, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 2122 (0, 2, some (1, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2123 (0, 2, some (1, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2144 (0, 2, some (2, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2145 (0, 2, some (2, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 2146 (0, 2, some (2, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 2147 (0, 2, some (2, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2149 (0, 2, some (2, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2150 (0, 2, some (2, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2151 (0, 2, some (2, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 2152 (0, 2, some (2, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2153 (0, 2, some (2, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2154 (0, 2, some (2, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3072 (0, 3, none) (0 : ℚ) .leaf) 3107 (0, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 3108 (0, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 3109 (0, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3110 (0, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3111 (0, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3112 (0, 3, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3113 (0, 3, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3114 (0, 3, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 3115 (0, 3, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3116 (0, 3, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3138 (0, 3, some (1, 2)) (2113992857346836954053408004629300809127 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (2113992857249588861028895295582440862489 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 3140 (0, 3, some (1, 4)) (10569964286333613449227506488074160061229 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 3141 (0, 3, some (1, 5)) (5284982143121271588518421275444371111439 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 3142 (0, 3, some (1, 6)) (5284982143136807307022734669905018731653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3143 (0, 3, some (1, 7)) (10569964286241697608850618727037034006493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3144 (0, 3, some (1, 8)) (2642491071556777110838381988525570869653 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3145 (0, 3, some (1, 9)) (2113992857252098340606407082775091444577 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3146 (0, 3, some (1, 10)) (5284982143106815696273821185947867683481 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3147 (0, 3, some (1, 11)) (1056996429052224432118159703509743906259 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3169 (0, 3, some (2, 1)) (2113992854920723741600506843041510888303 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (2113992857346836954053408004629300809127 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3171 (0, 3, some (2, 3)) (2113992857249588861028895295582440862489 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 3172 (0, 3, some (2, 4)) (10569964286333613449227506488074160061229 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 3173 (0, 3, some (2, 5)) (5284982143121271588518421275444371111439 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3174 (0, 3, some (2, 6)) (5284982143136807307022734669905018731653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3175 (0, 3, some (2, 7)) (10569964286241697608850618727037034006493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3176 (0, 3, some (2, 8)) (2642491071556777110838381988525570869653 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3177 (0, 3, some (2, 9)) (2113992857252098340606407082775091444577 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3178 (0, 3, some (2, 10)) (5284982143106815696273821185947867683481 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3200 (0, 3, some (3, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3203 (0, 3, some (3, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 3204 (0, 3, some (3, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 3205 (0, 3, some (3, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3206 (0, 3, some (3, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3207 (0, 3, some (3, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3208 (0, 3, some (3, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3209 (0, 3, some (3, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) .leaf)) 4132 (0, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4133 (0, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4134 (0, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4135 (0, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 4136 (0, 4, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 4137 (0, 4, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4138 (0, 4, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4139 (0, 4, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4140 (0, 4, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4163 (0, 4, some (1, 3)) (2508302071834228970849714632942056296801 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4164 (0, 4, some (1, 4)) (501660414370911732062946108711332206031 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 4165 (0, 4, some (1, 5)) (627075517958236814457996274381338955117 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4166 (0, 4, some (1, 6)) (10033208287361282621925972849897808998373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4167 (0, 4, some (1, 7)) (10033208287330986402151173244804684623351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4168 (0, 4, some (1, 8)) (5016604143658569046357240806341513447857 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4169 (0, 4, some (1, 9)) (2006641657469765221747487973102918832157 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 4170 (0, 4, some (1, 10)) (10033208287304345423394832407697905055359 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 4171 (0, 4, some (1, 11)) (10033208291394161601746594060658897235193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4194 (0, 4, some (2, 2)) (1783681473386393679982563003905972557701 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4195 (0, 4, some (2, 3)) (71347258932173624059725216225907379109 / 80000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4196 (0, 4, some (2, 4)) (4459203683296993173892854299656286275831 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4197 (0, 4, some (2, 5)) (8918407366517145805624835902312376250553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4198 (0, 4, some (2, 6)) (1783681473308672466120172951092943821933 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4199 (0, 4, some (2, 7)) (4459203683258216178733854775468748721489 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4200 (0, 4, some (2, 8)) (8918407366504122749079539211273801685079 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4201 (0, 4, some (2, 9)) (8918407366532289874433279880457417031809 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4202 (0, 4, some (2, 10)) (4459203683246375743731036625643513357937 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 4225 (0, 4, some (3, 1)) (2508302069070975923871695131147886454383 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4226 (0, 4, some (3, 2)) (2508302071949616112475479224242773909267 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4227 (0, 4, some (3, 3)) (2508302071834228970849714632942056296801 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (501660414370911732062946108711332206031 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4229 (0, 4, some (3, 5)) (627075517958236814457996274381338955117 / 625000000000000000000000000000000000000 : ℚ) .leaf) 4230 (0, 4, some (3, 6)) (10033208287361282621925972849897808998373 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4231 (0, 4, some (3, 7)) (10033208287330986402151173244804684623351 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4232 (0, 4, some (3, 8)) (5016604143658569046357240806341513447857 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4233 (0, 4, some (3, 9)) (2006641657469765221747487973102918832157 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4256 (0, 4, some (4, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 4257 (0, 4, some (4, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 4258 (0, 4, some (4, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4259 (0, 4, some (4, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 4260 (0, 4, some (4, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4261 (0, 4, some (4, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4262 (0, 4, some (4, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4263 (0, 4, some (4, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 4264 (0, 4, some (4, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5157 (0, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5158 (0, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5159 (0, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 5160 (0, 5, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5161 (0, 5, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5162 (0, 5, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 5163 (0, 5, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5164 (0, 5, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (9741279086285058154808069979409145912429 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5189 (0, 5, some (1, 5)) (2435319771550281947989288523724766208151 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5190 (0, 5, some (1, 6)) (9741279086229763228304304543568930526183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5191 (0, 5, some (1, 7)) (304414971443760891134897819338666579387 / 312500000000000000000000000000000000000 : ℚ) .leaf) 5192 (0, 5, some (1, 8)) (9741279086186903141394611362500664453889 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5193 (0, 5, some (1, 9)) (9741279086217669153514323837427621376611 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))) 5194 (0, 5, some (1, 10)) (608829942885905168210744200621194357137 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 5195 (0, 5, some (1, 11)) (9741279090145300366400959827545799840083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (214041776796520872179175648677722137327 / 250000000000000000000000000000000000000 : ℚ) .leaf) 5220 (0, 5, some (2, 4)) (2140417767982556723468570063835017412399 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5221 (0, 5, some (2, 5)) (8561671071856459973399842466219881200531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5222 (0, 5, some (2, 6)) (4280835535940813918688415082623065172639 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5223 (0, 5, some (2, 7)) (8561671071855775063169001168899997545259 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5224 (0, 5, some (2, 8)) (2140417767960989459779089410705712404419 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5225 (0, 5, some (2, 9)) (8561671071870998279455948685239120350537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5226 (0, 5, some (2, 10)) (214041776795826035699089758030888641181 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 5250 (0, 5, some (3, 2)) (1712334214450937932783260483749733655393 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 5251 (0, 5, some (3, 3)) (214041776796520872179175648677722137327 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5252 (0, 5, some (3, 4)) (2140417767982556723468570063835017412399 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5253 (0, 5, some (3, 5)) (8561671071856459973399842466219881200531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5254 (0, 5, some (3, 6)) (4280835535940813918688415082623065172639 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5255 (0, 5, some (3, 7)) (8561671071855775063169001168899997545259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5256 (0, 5, some (3, 8)) (2140417767960989459779089410705712404419 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 5257 (0, 5, some (3, 9)) (8561671071870998279455948685239120350537 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5281 (0, 5, some (4, 1)) (97412790754746950012951355327352821733 / 100000000000000000000000000000000000000 : ℚ) .leaf) 5282 (0, 5, some (4, 2)) (9741279086654224684278104085331818128457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5283 (0, 5, some (4, 3)) (9741279086206105471621149522043887494349 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5284 (0, 5, some (4, 4)) (9741279086285058154808069979409145912429 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 5285 (0, 5, some (4, 5)) (2435319771550281947989288523724766208151 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5286 (0, 5, some (4, 6)) (9741279086229763228304304543568930526183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5287 (0, 5, some (4, 7)) (304414971443760891134897819338666579387 / 312500000000000000000000000000000000000 : ℚ) .leaf) 5288 (0, 5, some (4, 8)) (9741279086186903141394611362500664453889 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5312 (0, 5, some (5, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5313 (0, 5, some (5, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 5314 (0, 5, some (5, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5315 (0, 5, some (5, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 5316 (0, 5, some (5, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5317 (0, 5, some (5, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5318 (0, 5, some (5, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 5319 (0, 5, some (5, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6182 (0, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6183 (0, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6184 (0, 6, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6185 (0, 6, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 6186 (0, 6, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6187 (0, 6, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6188 (0, 6, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6213 (0, 6, some (1, 5)) (4778810531612839616354185904445503392143 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 6214 (0, 6, some (1, 6)) (9557621063253774788452572826072444176167 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 6215 (0, 6, some (1, 7)) (1194702632903114331150831290581261981709 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 6216 (0, 6, some (1, 8)) (149337829112683168246707604784114745509 / 156250000000000000000000000000000000000 : ℚ) .leaf) 6217 (0, 6, some (1, 9)) (9557621063241908730316872299872917772429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6218 (0, 6, some (1, 10)) (2389405265799884121940927547176951173449 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6219 (0, 6, some (1, 11)) (9557621067095490018429540143136428550519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (1644216666763006536546501009255980453969 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 6245 (0, 6, some (2, 5)) (2055270833436050062201608273783922098893 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6246 (0, 6, some (2, 6)) (2055270833442091730508841260518618395643 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6247 (0, 6, some (2, 7)) (1644216666748708516932318468650205289899 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 6248 (0, 6, some (2, 8)) (8221083333732195455941632853190664927809 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6249 (0, 6, some (2, 9)) (8221083333758160213469360877458688951133 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6250 (0, 6, some (2, 10)) (1644216666744342661062966591183781057083 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6275 (0, 6, some (3, 3)) (8175206752644894423510181025885220522907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6276 (0, 6, some (3, 4)) (8175206752711154152136899549369858172357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6277 (0, 6, some (3, 5)) (8175206752640716988489432910453011563007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6278 (0, 6, some (3, 6)) (4087603376332374401525396346254662925263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6279 (0, 6, some (3, 7)) (8175206752640062994345400421692705989397 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6280 (0, 6, some (3, 8)) (8175206752628779186656244277000984877989 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6281 (0, 6, some (3, 9)) (327008270106183962062553595616771957833 / 400000000000000000000000000000000000000 : ℚ) .leaf) 6306 (0, 6, some (4, 2)) (8221083334126588154652142240225058702161 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6307 (0, 6, some (4, 3)) (4110541666874200563111740852521412788173 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 6308 (0, 6, some (4, 4)) (1644216666763006536546501009255980453969 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 6309 (0, 6, some (4, 5)) (2055270833436050062201608273783922098893 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6310 (0, 6, some (4, 6)) (2055270833442091730508841260518618395643 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6311 (0, 6, some (4, 7)) (1644216666748708516932318468650205289899 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 6312 (0, 6, some (4, 8)) (8221083333732195455941632853190664927809 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6337 (0, 6, some (5, 1)) (1911524210540295628617356448062708774869 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 6338 (0, 6, some (5, 2)) (119470263295877920309188730006990831679 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 6339 (0, 6, some (5, 3)) (4778810531615281532635487412250526399941 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6340 (0, 6, some (5, 4)) (9557621063308027207417811856259186976661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6341 (0, 6, some (5, 5)) (4778810531612839616354185904445503392143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6342 (0, 6, some (5, 6)) (9557621063253774788452572826072444176167 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6343 (0, 6, some (5, 7)) (1194702632903114331150831290581261981709 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 6368 (0, 6, some (6, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6369 (0, 6, some (6, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 6370 (0, 6, some (6, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6371 (0, 6, some (6, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6372 (0, 6, some (6, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6373 (0, 6, some (6, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6374 (0, 6, some (6, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7207 (0, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7208 (0, 7, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7209 (0, 7, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))) 7210 (0, 7, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 7211 (0, 7, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7212 (0, 7, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7238 (0, 7, some (1, 6)) (4715690617497211908830662349088808628837 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7239 (0, 7, some (1, 7)) (9431381234965944871496591993892338072279 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7240 (0, 7, some (1, 8)) (4715690617476463616135623551878219578793 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7241 (0, 7, some (1, 9)) (9431381234982714489859590388418006081051 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7242 (0, 7, some (1, 10)) (1178922654367612739020392550757047144347 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7243 (0, 7, some (1, 11)) (2357845309696349139942454526507638745409 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7269 (0, 7, some (2, 5)) (7959547242087058195059947553679160097477 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7270 (0, 7, some (2, 6)) (7959547242110456057536322444931920428689 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 7271 (0, 7, some (2, 7)) (7959547242086421453085954855956593184071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7272 (0, 7, some (2, 8)) (7959547242075435308870892376337658432569 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7273 (0, 7, some (2, 9)) (7959547242100574053459820206274841166011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7274 (0, 7, some (2, 10)) (318381889682611465013223296886548225711 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7300 (0, 7, some (3, 4)) (3905484513484366009383162687626615932661 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7301 (0, 7, some (3, 5)) (1952742256725358277188040466502620610581 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 7302 (0, 7, some (3, 6)) (7810969026924394211128977759293191247353 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7303 (0, 7, some (3, 7)) (3905484513450404126314175182656035055651 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7304 (0, 7, some (3, 8)) (3905484513445013591552651192656344404247 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7305 (0, 7, some (3, 9)) (244092782091084270972767819659095129091 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 7331 (0, 7, some (4, 3)) (7810969026905424422555744502628046502087 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 7332 (0, 7, some (4, 4)) (3905484513484366009383162687626615932661 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 7333 (0, 7, some (4, 5)) (1952742256725358277188040466502620610581 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7334 (0, 7, some (4, 6)) (7810969026924394211128977759293191247353 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7335 (0, 7, some (4, 7)) (3905484513450404126314175182656035055651 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7336 (0, 7, some (4, 8)) (3905484513445013591552651192656344404247 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7362 (0, 7, some (5, 2)) (1989886810614320312945383252408935887243 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 7363 (0, 7, some (5, 3)) (1591909448418225086118697928524737738197 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7364 (0, 7, some (5, 4)) (1989886810538909311846040771548887193951 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7365 (0, 7, some (5, 5)) (7959547242087058195059947553679160097477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7366 (0, 7, some (5, 6)) (7959547242110456057536322444931920428689 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7367 (0, 7, some (5, 7)) (7959547242086421453085954855956593184071 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 7393 (0, 7, some (6, 1)) (4715690612290752481921962922658196138737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7394 (0, 7, some (6, 2)) (4715690617702690972484053385365907949471 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7395 (0, 7, some (6, 3)) (9431381234971518681644948641682560496929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7396 (0, 7, some (6, 4)) (9431381235047959654957600328877194252289 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7397 (0, 7, some (6, 5)) (1886276246993339871231577971121040728929 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7398 (0, 7, some (6, 6)) (4715690617497211908830662349088808628837 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7424 (0, 7, some (7, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7425 (0, 7, some (7, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 7426 (0, 7, some (7, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7427 (0, 7, some (7, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 7428 (0, 7, some (7, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 7429 (0, 7, some (7, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf) 8232 (0, 8, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8233 (0, 8, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8234 (0, 8, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8235 (0, 8, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8236 (0, 8, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8263 (0, 8, some (1, 7)) (9339258776147260351773617969141285523329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8264 (0, 8, some (1, 8)) (4669629388067184932165279999205309843149 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8265 (0, 8, some (1, 9)) (4669629388081933085162103406646437705121 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 8266 (0, 8, some (1, 10)) (4669629388061231001687989674622009177317 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 8267 (0, 8, some (1, 11)) (9339258779929404961465561831435829677737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8294 (0, 8, some (2, 6)) (7760059534755992027895869626092836647179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8295 (0, 8, some (2, 7)) (7760059534732559795413798056528623263373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8296 (0, 8, some (2, 8)) (3880029767360924496791928436154764307327 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8297 (0, 8, some (2, 9)) (7760059534746357693476613645983943921233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8298 (0, 8, some (2, 10)) (3880029767355977331703470345164424220627 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8325 (0, 8, some (3, 5)) (752715160309569743917272546152730272459 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8326 (0, 8, some (3, 6)) (1505430320623564846531251012532477648173 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8327 (0, 8, some (3, 7)) (7527151603095095287665293648318944203411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8328 (0, 8, some (3, 8)) (470446975192794122274839413283903270441 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 8329 (0, 8, some (3, 9)) (7527151603108479060052349752621473382141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 8356 (0, 8, some (4, 4)) (1858001534707080489122022624856785948263 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8357 (0, 8, some (4, 5)) (7432006138764288171354029918593646875461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8358 (0, 8, some (4, 6)) (1858001534696533818875180157388483147847 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8359 (0, 8, some (4, 7)) (1486401227752738726244618258489582907163 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8360 (0, 8, some (4, 8)) (7432006138753435624232949342728168070899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8387 (0, 8, some (5, 3)) (940893950387442965699088817237735249273 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 8388 (0, 8, some (5, 4)) (7527151603160550992765762434379221637937 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8389 (0, 8, some (5, 5)) (752715160309569743917272546152730272459 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 8390 (0, 8, some (5, 6)) (1505430320623564846531251012532477648173 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8391 (0, 8, some (5, 7)) (7527151603095095287665293648318944203411 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (1552011907018824969594202770000216356359 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 8419 (0, 8, some (6, 3)) (1940014883684286469641576161416121667057 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8420 (0, 8, some (6, 4)) (3880029767400020427674348809564210031021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8421 (0, 8, some (6, 5)) (7760059534733180578917703895469069569573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8422 (0, 8, some (6, 6)) (7760059534755992027895869626092836647179 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8449 (0, 8, some (7, 1)) (186785175317285040986062954227333247821 / 200000000000000000000000000000000000000 : ℚ) .leaf) 8450 (0, 8, some (7, 2)) (933925877658240515641453987074366479293 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 8451 (0, 8, some (7, 3)) (1867851755230555943775758226595956189269 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8452 (0, 8, some (7, 4)) (9339258776228474043292345450088086365907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8453 (0, 8, some (7, 5)) (1867851755229601493378116412734487221911 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 8481 (0, 8, some (8, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V2lllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 8483 (0, 8, some (8, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 8484 (0, 8, some (8, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) (.node (.node .leaf 9257 (0, 9, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9258 (0, 9, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 9259 (0, 9, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9260 (0, 9, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9288 (0, 9, some (1, 8)) (4634531761086001796414682565578307532777 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9289 (0, 9, some (1, 9)) (9269063522201278200212896689181862924843 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9290 (0, 9, some (1, 10)) (9269063522160185233123640690753331337207 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 9291 (0, 9, some (1, 11)) (9269063525938514643375120593651627064691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9319 (0, 9, some (2, 7)) (7604839703775510012300360601658199207339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9320 (0, 9, some (2, 8)) (1901209925941253363058797887905046625199 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9321 (0, 9, some (2, 9)) (475302481486814494953643935406618446021 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9322 (0, 9, some (2, 10)) (152096794075106340648575180559507996301 / 200000000000000000000000000000000000000 : ℚ) .leaf) 9350 (0, 9, some (3, 6)) (3653814815008163076460162240921988258921 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 9351 (0, 9, some (3, 7)) (3653814814997130037627374374778233977553 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9352 (0, 9, some (3, 8)) (7307629629984173738614784758391702158053 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9353 (0, 9, some (3, 9)) (7307629630007253523083876335518834623229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9381 (0, 9, some (4, 5)) (7135269367040767206071731885818625722249 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9382 (0, 9, some (4, 6)) (891908670882717752955834261389517119483 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 9383 (0, 9, some (4, 7)) (7135269367040196404069613500510001956623 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 9384 (0, 9, some (4, 8)) (891908670878793495903844018793759372619 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 9412 (0, 9, some (5, 4)) (7135269367102244322343153713387948844681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9413 (0, 9, some (5, 5)) (7135269367040767206071731885818625722249 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9414 (0, 9, some (5, 6)) (891908670882717752955834261389517119483 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 9415 (0, 9, some (5, 7)) (7135269367040196404069613500510001956623 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 9443 (0, 9, some (6, 3)) (3653814814999289389432658535574589145043 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9444 (0, 9, some (6, 4)) (7307629630057806829095560041137690906529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9445 (0, 9, some (6, 5)) (3653814814997422332802859153393639286921 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9446 (0, 9, some (6, 6)) (3653814815008163076460162240921988258921 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 9474 (0, 9, some (7, 2)) (950604963016230361912406015665492483411 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 9475 (0, 9, some (7, 3)) (152096794075600087255473821844274416417 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9476 (0, 9, some (7, 4)) (7604839703841641288941843892643152834259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9477 (0, 9, some (7, 5)) (3802419851888059189321509198693652079707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9505 (0, 9, some (8, 1)) (4634531755989538753172962365946957467659 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9506 (0, 9, some (8, 2)) (1853812704523334277042988446600572761589 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9507 (0, 9, some (8, 3)) (370762540887611003047226091318702422671 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 9508 (0, 9, some (8, 4)) (4634531761132700235413268136690348802329 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9536 (0, 9, some (9, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9537 (0, 9, some (9, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 9538 (0, 9, some (9, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9539 (0, 9, some (9, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))))) 10240 (0, 10, none) (0 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 10282 (0, 10, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 10283 (0, 10, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10284 (0, 10, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10313 (0, 10, some (1, 9)) (73710373184920362185444050968761046403 / 80000000000000000000000000000000000000 : ℚ) .leaf) 10314 (0, 10, some (1, 10)) (9213796648074197323274756767913172718987 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10315 (0, 10, some (1, 11)) (4606898325914999205325853303780700004811 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10344 (0, 10, some (2, 8)) (7481302338191541612591061526400510300587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10345 (0, 10, some (2, 9)) (7481302338215169909899000707144413217237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10346 (0, 10, some (2, 10)) (14962604676364005413947249474466472521 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 10375 (0, 10, some (3, 7)) (7134843616190383902881286214516070329349 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 10376 (0, 10, some (3, 8)) (3567421808090268026841959609468315081123 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 10377 (0, 10, some (3, 9)) (891855452025383765721620802957544457919 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 10406 (0, 10, some (4, 6)) (6904131552365344688060675845254479510433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10407 (0, 10, some (4, 7)) (6904131552344497010939482542600958020497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10408 (0, 10, some (4, 8)) (3452065776167483800731715401586172965847 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10437 (0, 10, some (5, 5)) (682815563998968975743151498770791306683 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 10438 (0, 10, some (5, 6)) (6828155640009761784366287078402675568337 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10439 (0, 10, some (5, 7)) (6828155639989143523686215124936521479781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10468 (0, 10, some (6, 4)) (3452065776202267483610109798953116082717 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10469 (0, 10, some (6, 5)) (6904131552345049322549632964759712200109 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 10470 (0, 10, some (6, 6)) (6904131552365344688060675845254479510433 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 10499 (0, 10, some (7, 3)) (1783710904048650123113055042299377664519 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 10500 (0, 10, some (7, 4)) (7134843616252428118848357650803568967287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10501 (0, 10, some (7, 5)) (7134843616190954670824502969683811523809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10530 (0, 10, some (8, 2)) (233790698079701392422674498047963635083 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10531 (0, 10, some (8, 3)) (374065116910314450110252141646485279783 / 500000000000000000000000000000000000000 : ℚ) .leaf) 10532 (0, 10, some (8, 4)) (1496260467653384932578519548837244812149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 10561 (0, 10, some (9, 1)) (71982786234014019861748066738387651961 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10562 (0, 10, some (9, 2)) (9213796648527961672604720939287477311001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10563 (0, 10, some (9, 3)) (115172458101301346942170451982799047013 / 125000000000000000000000000000000000000 : ℚ) .leaf) 10592 (0, 10, some (10, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 10593 (0, 10, some (10, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 10594 (0, 10, some (10, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 11264 (0, 11, none) (0 : ℚ) .leaf) 11307 (0, 11, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11308 (0, 11, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11338 (0, 11, some (1, 10)) (9169152300133821074594589174942968569891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11339 (0, 11, some (1, 11)) (9169152303871423877708911370174487853281 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 11369 (0, 11, some (2, 9)) (7380926294308619854416751035768852789683 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 11370 (0, 11, some (2, 10)) (295237051771035906129571114305895838887 / 400000000000000000000000000000000000000 : ℚ) .leaf) 11400 (0, 11, some (3, 8)) (874503690151641984398207472030871549813 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 11401 (0, 11, some (3, 9)) (3498014760617615764430309527009229812471 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 11431 (0, 11, some (4, 7)) (6720991658168535087490134294380045301967 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 11432 (0, 11, some (4, 8)) (672099165815925845637292058813049223497 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 11462 (0, 11, some (5, 6)) (664855013226821131712171584487265007357 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 11463 (0, 11, some (5, 7)) (6648550132248135392230900545590614420981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11493 (0, 11, some (6, 5)) (1662137533062166814506903701516058745241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11494 (0, 11, some (6, 6)) (664855013226821131712171584487265007357 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 11524 (0, 11, some (7, 4)) (3360495829113490234555419387255594404567 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 11525 (0, 11, some (7, 5)) (6720991658169072748410466855963273687773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 11555 (0, 11, some (8, 3)) (699602952122692667903722358131395919861 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 11556 (0, 11, some (8, 4)) (6996029521283629222662928880864059869403 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11586 (0, 11, some (9, 2)) (295237051785575845940700124750773483431 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 11587 (0, 11, some (9, 3)) (7380926294299858101161461577167536728291 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 11617 (0, 11, some (10, 1)) (9169152290062455492978842793404829103221 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 11618 (0, 11, some (10, 2)) (4584576150292693381563083440398129854149 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 11648 (0, 11, some (11, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 11649 (0, 11, some (11, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 12332 (0, 12, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 12363 (0, 12, some (1, 11)) (456616785910423963862801555003433122053 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 12394 (0, 12, some (2, 10)) (3648943869775414602372494164445254010379 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 12425 (0, 12, some (3, 9)) (1720592035513940726159254490486940690987 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 12456 (0, 12, some (4, 8)) (1643250049070515258683218794876440961467 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 12487 (0, 12, some (5, 7)) (6507847873304843096842079113604598834429 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 12518 (0, 12, some (6, 6)) (812875671429733545757891318857461377183 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 12549 (0, 12, some (7, 5)) (3253923936652681853421767594048727722857 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 12580 (0, 12, some (8, 4)) (6573000196348291856858440248642367482063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 12611 (0, 12, some (9, 3)) (860296017755949122501746531096726538259 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 12642 (0, 12, some (10, 2)) (7297887739910238187611194284120453324013 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 12673 (0, 12, some (11, 1)) (2283083926113739393507460138212581242263 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 12704 (0, 12, some (12, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 32768 (1, 0, none) (0 : ℚ) (.node (.node (.node .leaf 32800 (1, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32801 (1, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32803 (1, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))) 32804 (1, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32805 (1, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32806 (1, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32807 (1, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32808 (1, 0, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32809 (1, 0, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 32810 (1, 0, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32811 (1, 0, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32832 (1, 0, some (1, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32834 (1, 0, some (1, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))))) 32835 (1, 0, some (1, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 32836 (1, 0, some (1, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32837 (1, 0, some (1, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32838 (1, 0, some (1, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32839 (1, 0, some (1, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32840 (1, 0, some (1, 8)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 32841 (1, 0, some (1, 9)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32842 (1, 0, some (1, 10)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32843 (1, 0, some (1, 11)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33825 (1, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 33826 (1, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33827 (1, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 33828 (1, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33829 (1, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33830 (1, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33831 (1, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 33832 (1, 1, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33833 (1, 1, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33834 (1, 1, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 33835 (1, 1, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33856 (1, 1, some (1, 0)) (5945604888842062908844244462144352910917 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 33857 (1, 1, some (1, 1)) (5945604907876257228263317754537078949511 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 33858 (1, 1, some (1, 2)) (594560491115122380245948901592276172571 / 500000000000000000000000000000000000000 : ℚ) .leaf) 33859 (1, 1, some (1, 3)) (11891209822077126236834240418367329960191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (1189120982207408810227369633441663253481 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33861 (1, 1, some (1, 5)) (5945604911020169378741900219259031786739 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33862 (1, 1, some (1, 6)) (5945604911019931562689524768800738850881 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33863 (1, 1, some (1, 7)) (11891209822013703404364832508140866085371 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33864 (1, 1, some (1, 8)) (743200613876517192646367462155467446537 / 625000000000000000000000000000000000000 : ℚ) .leaf) 33865 (1, 1, some (1, 9)) (11891209822016694241263568754496295831789 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33866 (1, 1, some (1, 10)) (11891209824413930088972697166433660616623 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33867 (1, 1, some (1, 11)) (11891209760171671015558863321848422605983 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 33888 (1, 1, some (2, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33889 (1, 1, some (2, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33890 (1, 1, some (2, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33892 (1, 1, some (2, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33893 (1, 1, some (2, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33894 (1, 1, some (2, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33895 (1, 1, some (2, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33896 (1, 1, some (2, 8)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33897 (1, 1, some (2, 9)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 33898 (1, 1, some (2, 10)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V2lllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 34850 (1, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34851 (1, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 34852 (1, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34853 (1, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34854 (1, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34855 (1, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34856 (1, 2, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34857 (1, 2, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34858 (1, 2, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 34859 (1, 2, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34881 (1, 2, some (1, 1)) (422798571226756069565391484767081169743 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (5284982143306312326993199568418964556169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (10569964286290778877185991482993182186837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34884 (1, 2, some (1, 4)) (10569964286310845881179840503777805601641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34885 (1, 2, some (1, 5)) (2642491071564519723885288986337347460773 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34886 (1, 2, some (1, 6)) (10569964286265635362746756686616786599103 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34887 (1, 2, some (1, 7)) (10569964286238050317476346033803346374523 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34888 (1, 2, some (1, 8)) (2642491071560950018298195420997217587687 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34889 (1, 2, some (1, 9)) (1321245535781097078176367144172565844863 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34890 (1, 2, some (1, 10)) (1321245536045992232108077462937073401847 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 34891 (1, 2, some (1, 11)) (2642491065223243986320906665148115727933 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 34912 (1, 2, some (2, 0)) (5284982130358488192042519981421601015231 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34913 (1, 2, some (2, 1)) (2113992856740308650940182714232353328921 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (66062276790569153360660989065808463619 / 62500000000000000000000000000000000000 : ℚ) .leaf) 34915 (1, 2, some (2, 3)) (10569964286312196163206748985533671124033 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34916 (1, 2, some (2, 4)) (10569964286288078313132174519481451142053 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34917 (1, 2, some (2, 5)) (10569964286265846754793312642579713653199 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34918 (1, 2, some (2, 6)) (105699642862576561114480440334235357349 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34919 (1, 2, some (2, 7)) (1321245535779300378262759167571207342819 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34920 (1, 2, some (2, 8)) (10569964286252145888112408548932163786817 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34921 (1, 2, some (2, 9)) (2642491071559265386947459723221399073731 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 34922 (1, 2, some (2, 10)) (10569964289445091089023108369297013138683 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34944 (1, 2, some (3, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 34947 (1, 2, some (3, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34948 (1, 2, some (3, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34949 (1, 2, some (3, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34950 (1, 2, some (3, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34951 (1, 2, some (3, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34952 (1, 2, some (3, 8)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34953 (1, 2, some (3, 9)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 35840 (1, 3, none) (0 : ℚ) .leaf))))) 35875 (1, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 35876 (1, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35877 (1, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35878 (1, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35879 (1, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35880 (1, 3, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35881 (1, 3, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35882 (1, 3, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35883 (1, 3, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (1003320828772153968881807383610395056209 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 35907 (1, 3, some (1, 3)) (1254151035922196907791111294124679331739 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 35908 (1, 3, some (1, 4)) (5016604143701913519801879271769553657081 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35909 (1, 3, some (1, 5)) (10033208287346535826626956619999616140123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35910 (1, 3, some (1, 6)) (10033208287356233251963506249048954935869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35911 (1, 3, some (1, 7)) (2006641657465735670115678261223548333749 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35912 (1, 3, some (1, 8)) (40132833149331928402903842956395242113 / 40000000000000000000000000000000000000 : ℚ) .leaf) 35913 (1, 3, some (1, 9)) (2508302071835353165295084655636286494137 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 35914 (1, 3, some (1, 10)) (2508302072337313378142678308544600286319 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35915 (1, 3, some (1, 11)) (1254151034080548775952957460380308376841 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (8918407361814385842394976631805618424267 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35938 (1, 3, some (2, 2)) (1783681473345367140737846704776828517713 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 35939 (1, 3, some (2, 3)) (139350115102466323087901254902742147971 / 156250000000000000000000000000000000000 : ℚ) .leaf)))) 35940 (1, 3, some (2, 4)) (2229601841638891519176318062703118600277 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35941 (1, 3, some (2, 5)) (8918407366530254068112850328888547680109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35942 (1, 3, some (2, 6)) (4459203683264948672017143576600554138161 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35943 (1, 3, some (2, 7)) (8918407366510277553273624381105649564029 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35944 (1, 3, some (2, 8)) (2229601841629551577939102386466402339611 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35945 (1, 3, some (2, 9)) (4459203683256260340473838282936110936921 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35946 (1, 3, some (2, 10)) (2229601842077611891682380718706311365617 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35968 (1, 3, some (3, 0)) (2508302066874065712470685298254307264353 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35969 (1, 3, some (3, 1)) (5016604142939685495416363750787252000239 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35970 (1, 3, some (3, 2)) (1254151035945961270831298464296207551517 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 35971 (1, 3, some (3, 3)) (200664165748093630298978231343004819301 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 35972 (1, 3, some (3, 4)) (5016604143687505918146715641082016850623 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35973 (1, 3, some (3, 5)) (10033208287356367023492967439931744712289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35974 (1, 3, some (3, 6)) (5016604143673067256019286523675623405431 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35975 (1, 3, some (3, 7)) (2508302071831015561858206857185963939883 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35976 (1, 3, some (3, 8)) (10033208287343544772733613490042666283273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35977 (1, 3, some (3, 9)) (1254151035915823220758267017075781201009 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 36000 (1, 3, some (4, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36001 (1, 3, some (4, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36002 (1, 3, some (4, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36004 (1, 3, some (4, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 36005 (1, 3, some (4, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36006 (1, 3, some (4, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36007 (1, 3, some (4, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36008 (1, 3, some (4, 8)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36901 (1, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36902 (1, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36903 (1, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36904 (1, 4, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36905 (1, 4, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 36906 (1, 4, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36907 (1, 4, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (9741279086245581813214609750726516703389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36932 (1, 4, some (1, 4)) (9741279086274566859451705493845385777451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36933 (1, 4, some (1, 5)) (4870639543107722755065364659616998839697 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36934 (1, 4, some (1, 6)) (4870639543113043194652928876488740263979 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36935 (1, 4, some (1, 7)) (2435319771549666961112866340448811819893 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36936 (1, 4, some (1, 8)) (38965116344809144589817870399856571661 / 40000000000000000000000000000000000000 : ℚ) .leaf) 36937 (1, 4, some (1, 9)) (9741279086212270845746521758991557418809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36938 (1, 4, some (1, 10)) (4870639544079945764443216759371227388569 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36939 (1, 4, some (1, 11)) (1217659884561516687348396884871738353721 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 36962 (1, 4, some (2, 2)) (8561671072110276245774901045814081256207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 36963 (1, 4, some (2, 3)) (1070208883986507661273161298226614795439 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (1712334214380635804606730613199200110321 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36965 (1, 4, some (2, 5)) (8561671071867785512189486930781693315667 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36966 (1, 4, some (2, 6)) (1712334214374429697366791906650509663721 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36967 (1, 4, some (2, 7)) (8561671071851442081016365209338376638479 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36968 (1, 4, some (2, 8)) (8561671071856126037269173611910171447463 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36969 (1, 4, some (2, 9)) (267552220995533773976315123492848217479 / 312500000000000000000000000000000000000 : ℚ) .leaf) 36970 (1, 4, some (2, 10)) (1070208884175441355056333349496570830537 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36993 (1, 4, some (3, 1)) (8561671068651911543423744193790800244541 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36994 (1, 4, some (3, 2)) (2140417768009517384176050089836696936457 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 36995 (1, 4, some (3, 3)) (8561671071904783158081620342321968792207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36996 (1, 4, some (3, 4)) (856167107188965508761333947132396600261 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 36997 (1, 4, some (3, 5)) (8561671071872399620585268008936505658871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36998 (1, 4, some (3, 6)) (2140417767966852202890631054313939326317 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36999 (1, 4, some (3, 7)) (8561671071849275589940047229557566185089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37000 (1, 4, some (3, 8)) (1070208883982635431416428996210810968561 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 37001 (1, 4, some (3, 9)) (2140417767962530502783787896259288565931 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37024 (1, 4, some (4, 0)) (9741279069075730218433954181245788582287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37025 (1, 4, some (4, 1)) (9741279085256783473905233016257251134063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37026 (1, 4, some (4, 2)) (9741279086430165077949626803687852811403 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37027 (1, 4, some (4, 3)) (9741279086275189069409704922238488610169 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 37028 (1, 4, some (4, 4)) (2435319771560773243345653009288526343129 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 37029 (1, 4, some (4, 5)) (4870639543113091899380455368742598657243 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37030 (1, 4, some (4, 6)) (2435319771553763968077629345300782633321 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37031 (1, 4, some (4, 7)) (608829942887101614303479424416812343571 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37032 (1, 4, some (4, 8)) (9741279086213823401999359778061751761271 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37056 (1, 4, some (5, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 37057 (1, 4, some (5, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37058 (1, 4, some (5, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 37059 (1, 4, some (5, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37060 (1, 4, some (5, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37061 (1, 4, some (5, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 37062 (1, 4, some (5, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37063 (1, 4, some (5, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) .leaf) 37925 (1, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37926 (1, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37927 (1, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 37928 (1, 5, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37929 (1, 5, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37930 (1, 5, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37931 (1, 5, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37956 (1, 5, some (1, 4)) (597351316456237025621679240720148059839 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 37957 (1, 5, some (1, 5)) (9557621063239727010580472317481725480227 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37958 (1, 5, some (1, 6)) (9557621063250888774527980575930209343917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37959 (1, 5, some (1, 7)) (4778810531611797730532456981401710319781 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37960 (1, 5, some (1, 8)) (9557621063226815749053079503028130742503 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37961 (1, 5, some (1, 9)) (4778810531618835753030778044378203232283 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37962 (1, 5, some (1, 10)) (9557621065147513253096625165922116622157 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37963 (1, 5, some (1, 11)) (1911524211275777085290510866119691949191 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37987 (1, 5, some (2, 3)) (4110541666888478753792245854215072079637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37988 (1, 5, some (2, 4)) (8221083333794794844467913060238698305767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37989 (1, 5, some (2, 5)) (1644216666750911478895195071621890695143 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 37990 (1, 5, some (2, 6)) (2055270833440318563553571782031229314709 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 37991 (1, 5, some (2, 7)) (8221083333740300547884461060376637443299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37992 (1, 5, some (2, 8)) (4110541666871661604583901003224194754617 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37993 (1, 5, some (2, 9)) (256908854179617087848109242406835961279 / 312500000000000000000000000000000000000 : ℚ) .leaf) 37994 (1, 5, some (2, 10)) (4110541667578958807429742255159736591979 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38018 (1, 5, some (3, 2)) (8175206752832932728381797396893797372851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38019 (1, 5, some (3, 3)) (510950422042376517988971267976721209227 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 38020 (1, 5, some (3, 4)) (4087603376337967785156583114955717433841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38021 (1, 5, some (3, 5)) (8175206752652732895770112801481168706767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38022 (1, 5, some (3, 6)) (4087603376326202949349048278550507959981 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38023 (1, 5, some (3, 7)) (8175206752634421090500822349346845433693 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38024 (1, 5, some (3, 8)) (8175206752641689119110042083710141911907 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V2lllr : KTree ℚ :=
  .node V2lllrl 34816 (1, 2, none) (0 : ℚ) V2lllrr

def V2lll : KTree ℚ :=
  .node V2llll 8482 (0, 8, some (8, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) V2lllr

def V2llrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 38049 (1, 5, some (4, 1)) (1644216666286181361496450412136613980249 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 38050 (1, 5, some (4, 2)) (822108333391048128126433622012092548741 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 38051 (1, 5, some (4, 3)) (51381770836224969344740614858468895091 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38052 (1, 5, some (4, 4)) (8221083333774557006203321074197494341689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38053 (1, 5, some (4, 5)) (8221083333761462158255670200091963529143 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38054 (1, 5, some (4, 6)) (8221083333754181586393209214175360935099 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38055 (1, 5, some (4, 7)) (8221083333737058511107329777502248437103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38056 (1, 5, some (4, 8)) (8221083333750741711318581441953539230183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38080 (1, 5, some (5, 0)) (2389405261919705263137373524816852366603 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 38081 (1, 5, some (5, 1)) (9557621062573358076570266784534694268323 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38082 (1, 5, some (5, 2)) (9557621063450398345003036612530159667101 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38083 (1, 5, some (5, 3)) (9557621063300280793203128153083373558983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38084 (1, 5, some (5, 4)) (4778810531633426610031545916287548440237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38085 (1, 5, some (5, 5)) (9557621063250965232878152724354300436979 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38086 (1, 5, some (5, 6)) (9557621063239344718829611575361270014919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38087 (1, 5, some (5, 7)) (2389405265804579677124492128854179945781 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 38112 (1, 5, some (6, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38113 (1, 5, some (6, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38114 (1, 5, some (6, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 38115 (1, 5, some (6, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38116 (1, 5, some (6, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 38117 (1, 5, some (6, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 38118 (1, 5, some (6, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38912 (1, 6, none) (0 : ℚ) .leaf) 38950 (1, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38951 (1, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38952 (1, 6, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38953 (1, 6, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38954 (1, 6, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38955 (1, 6, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38981 (1, 6, some (1, 5)) (9431381234980561586909607276891410451159 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38982 (1, 6, some (1, 6)) (9431381234992050572147596972820510658891 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38983 (1, 6, some (1, 7)) (2357845308741215017056953313261919957347 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38984 (1, 6, some (1, 8)) (4715690617483910430532709373043611309659 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38985 (1, 6, some (1, 9)) (18420666474568808805439230904728913419 / 19531250000000000000000000000000000000 : ℚ) .leaf) 38986 (1, 6, some (1, 10)) (4715690618431574617983239628021733034103 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38987 (1, 6, some (1, 11)) (4715690614986424707608809046450503776333 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39012 (1, 6, some (2, 4)) (3979773621069817734254256397637529042097 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39013 (1, 6, some (2, 5)) (3979773621048403652212551879183905117741 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39014 (1, 6, some (2, 6)) (7959547242104847983164570007504344071611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39015 (1, 6, some (2, 7)) (7959547242083858019435773610712175075387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39016 (1, 6, some (2, 8)) (7959547242085909785782945638811484571503 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39017 (1, 6, some (2, 9)) (7959547242092340320229664723315576210589 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 39018 (1, 6, some (2, 10)) (994943405427146972264340892660298797157 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 39043 (1, 6, some (3, 3)) (1562193805387140393713900114428887900379 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (7810969026941227246847493332345325579401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39045 (1, 6, some (3, 5)) (7810969026912414505541073814971777957773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39046 (1, 6, some (3, 6)) (1562193805382950946487483399654964000089 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39047 (1, 6, some (3, 7)) (122046391045256282443570249585722437713 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 39048 (1, 6, some (3, 8)) (781096902690182563389903918016320657139 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39049 (1, 6, some (3, 9)) (7810969026900544059953537261810204710393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (1562193805415454710926666571242474183087 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39075 (1, 6, some (4, 3)) (976371128367857309930684909935584730913 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 39076 (1, 6, some (4, 4)) (7810969026933619543976327022604840862019 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 39077 (1, 6, some (4, 5)) (1952742256728752527104613250727021042629 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39078 (1, 6, some (4, 6)) (7810969026912088493650389553737823698109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39079 (1, 6, some (4, 7)) (7810969026895183346790238375747175518533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39080 (1, 6, some (4, 8)) (7810969026904614358632104240764238042619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39105 (1, 6, some (5, 1)) (994943405040730410662725029592418570223 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (7959547242243690356088507712212044881813 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39107 (1, 6, some (5, 3)) (7959547242140584490133005949362114756013 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39108 (1, 6, some (5, 4)) (397977362105781640009751867944716102339 / 500000000000000000000000000000000000000 : ℚ) .leaf) 39109 (1, 6, some (5, 5)) (3979773621052498278145917485153138175703 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39110 (1, 6, some (5, 6)) (1591909448419287174321388270272595907199 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 39111 (1, 6, some (5, 7)) (3979773621040006434480250871422773956181 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 39136 (1, 6, some (6, 0)) (943138122045124131350672825860733891053 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39137 (1, 6, some (6, 1)) (4715690617251696098270545846806931965243 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (589461327199278144581657981637949262371 / 625000000000000000000000000000000000000 : ℚ) .leaf) 39139 (1, 6, some (6, 3)) (9431381235041589573848212688277641439343 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39140 (1, 6, some (6, 4)) (9431381235007329505557745092241198948467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39141 (1, 6, some (6, 5)) (1886276246998422689173874358925983224651 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 39142 (1, 6, some (6, 6)) (9431381234980184344578958346034977664977 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39168 (1, 6, some (7, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 39169 (1, 6, some (7, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39170 (1, 6, some (7, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 39171 (1, 6, some (7, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 39172 (1, 6, some (7, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39173 (1, 6, some (7, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) .leaf) 39975 (1, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39976 (1, 7, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39977 (1, 7, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 39978 (1, 7, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39979 (1, 7, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40006 (1, 7, some (1, 6)) (9339258776173446784496888065313936384581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40007 (1, 7, some (1, 7)) (2334814694036584900667635599950845205171 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 40008 (1, 7, some (1, 8)) (933925877614911801732738340585174754827 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2llrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 40010 (1, 7, some (1, 10)) (1867851755605186696484154118067984803237 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40011 (1, 7, some (1, 11)) (1867851754489914836458714914442415366559 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40037 (1, 7, some (2, 5)) (1552011906948502507063572520690303947537 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40038 (1, 7, some (2, 6)) (121250930230490259190071132793037984073 / 156250000000000000000000000000000000000 : ℚ) .leaf) 40039 (1, 7, some (2, 7)) (30312732557540820671965047131631208863 / 39062500000000000000000000000000000000 : ℚ) .leaf)) 40040 (1, 7, some (2, 8)) (3880029767365937639951810503497258347309 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40041 (1, 7, some (2, 9)) (970007441842447667383618848885272836291 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 40042 (1, 7, some (2, 10)) (1552011907201199612717710555167207474631 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40068 (1, 7, some (3, 4)) (752715160313820033305290788441330608023 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 40069 (1, 7, some (3, 5)) (7527151603106010775118438411208910380481 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 40070 (1, 7, some (3, 6)) (1505430320621998218684416383973212013953 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40071 (1, 7, some (3, 7)) (1881787900772878695917256116624416835517 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40072 (1, 7, some (3, 8)) (7527151603095786640304384449019962140867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40073 (1, 7, some (3, 9)) (940893950387122312885193189657669666623 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40099 (1, 7, some (4, 3)) (46450038367488774362633751634247382657 / 62500000000000000000000000000000000000 : ℚ) .leaf) 40100 (1, 7, some (4, 4)) (7432006138796305063921060209010395334257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40101 (1, 7, some (4, 5)) (464500383673450732714210954629611858339 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40102 (1, 7, some (4, 6)) (3716003069387457226680952980500461781801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40103 (1, 7, some (4, 7)) (3716003069379282313864010158794020651679 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40104 (1, 7, some (4, 8)) (743200613876517192646367462155467446537 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 40130 (1, 7, some (5, 2)) (1881787900815234574315919108128243202897 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 40131 (1, 7, some (5, 3)) (58805871899527546010857335151836357329 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40132 (1, 7, some (5, 4)) (7527151603125925790423717270907434421489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40133 (1, 7, some (5, 5)) (7527151603110198614563061245322048034691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40134 (1, 7, some (5, 6)) (1881787900776422321862304085361281436573 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40135 (1, 7, some (5, 7)) (7527151603089548441310417620743359557561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40161 (1, 7, some (6, 1)) (310402381333598139321623316730855389559 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 40162 (1, 7, some (6, 2)) (1552011906976636545937282591305891479301 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40163 (1, 7, some (6, 3)) (3880029767393826225415476774298822651327 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40164 (1, 7, some (6, 4)) (7760059534760532510184928600602440225583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40165 (1, 7, some (6, 5)) (7760059534751498863703200618545731010681 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40166 (1, 7, some (6, 6)) (7760059534742145708701918244077619647657 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 40192 (1, 7, some (7, 0)) (9339258762358605762124363452603415074863 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40193 (1, 7, some (7, 1)) (9339258775816822791620869002216736049939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40194 (1, 7, some (7, 2)) (9339258776367592437646665501861722869637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40195 (1, 7, some (7, 3)) (9339258776223067305834234427437493121653 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40196 (1, 7, some (7, 4)) (9339258776188240755091463756880261237731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40197 (1, 7, some (7, 5)) (9339258776173500149862385500637589997883 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40224 (1, 7, some (8, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40225 (1, 7, some (8, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40226 (1, 7, some (8, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 40227 (1, 7, some (8, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40228 (1, 7, some (8, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 41000 (1, 8, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41001 (1, 8, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 41002 (1, 8, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41003 (1, 8, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41031 (1, 8, some (1, 7)) (926906352218399759341792015915347405329 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 41032 (1, 8, some (1, 8)) (9269063522186640896521130910169238995199 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41033 (1, 8, some (1, 9)) (1158632940274838736221227273660009962577 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 41034 (1, 8, some (1, 10)) (9269063524049349938249380642202479200949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41035 (1, 8, some (1, 11)) (9269063519442854789312593702213081284369 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41062 (1, 8, some (2, 6)) (7604839703794562173088855465523674451509 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 41063 (1, 8, some (2, 7)) (7604839703773722136684864774453922317763 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41064 (1, 8, some (2, 8)) (7604839703774713217763755776862491911303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41065 (1, 8, some (2, 9)) (59412810185806947450776754713668765447 / 78125000000000000000000000000000000000 : ℚ) .leaf) 41066 (1, 8, some (2, 10)) (1901209926251804500515859615677344511479 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41093 (1, 8, some (3, 5)) (292305185200187613891663178814197271927 / 400000000000000000000000000000000000000 : ℚ) .leaf) 41094 (1, 8, some (3, 6)) (913453703751219858487600986856705823557 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 41095 (1, 8, some (3, 7)) (456726851874453636834374847606863216743 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41096 (1, 8, some (3, 8)) (292305185199790078926524735916332181517 / 400000000000000000000000000000000000000 : ℚ) .leaf) 41097 (1, 8, some (3, 9)) (3653814814998805741944778389777964445779 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41124 (1, 8, some (4, 4)) (7135269367075682780818218847121063593177 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41125 (1, 8, some (4, 5)) (5574429193008592831563259364034182151 / 7812500000000000000000000000000000000 : ℚ) .leaf)))) 41126 (1, 8, some (4, 6)) (89190867088155413935498255701880251151 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 41127 (1, 8, some (4, 7)) (7135269367035941330313450408454841869573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41128 (1, 8, some (4, 8)) (891908670880167606680896129343261905649 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 41155 (1, 8, some (5, 3)) (7135269367077258073008101183426761918829 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41156 (1, 8, some (5, 4)) (142705387341415120865546070180463471737 / 200000000000000000000000000000000000000 : ℚ) .leaf) 41157 (1, 8, some (5, 5)) (7135269367052679733126490002416166945521 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41158 (1, 8, some (5, 6)) (3567634683525353231199943479671131465931 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41159 (1, 8, some (5, 7)) (7135269367035152082761904028476868627621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41186 (1, 8, some (6, 2)) (913453703769081871954068642629779528779 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 41187 (1, 8, some (6, 3)) (913453703755022429149212751794424435621 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 41188 (1, 8, some (6, 4)) (730762963002370232387189576836455089299 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 41189 (1, 8, some (6, 5)) (7307629630009932853124310739267578320223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41190 (1, 8, some (6, 6)) (182690740750109342354620107338039401159 / 250000000000000000000000000000000000000 : ℚ) .leaf) 41217 (1, 8, some (7, 1)) (7604839702643264155123277033863427857043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41218 (1, 8, some (7, 2)) (475302481495080331787582493377918368581 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41219 (1, 8, some (7, 3)) (7604839703831142691627488195866711117689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41220 (1, 8, some (7, 4)) (1901209925950644888489001404156310761833 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 41221 (1, 8, some (7, 5)) (3802419851897332897963720017562942317827 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41248 (1, 8, some (8, 0)) (9269063508934692342769888497252376762319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41249 (1, 8, some (8, 1)) (4634531760975910883892814319591777251703 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41250 (1, 8, some (8, 2)) (57931647015021707691861232862407576171 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 41251 (1, 8, some (8, 3)) (926906352226070513366116852397987653979 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrllr : KTree ℚ :=
  .node V2llrllrl 40960 (1, 8, none) (0 : ℚ) V2llrllrr

def V2llrll : KTree ℚ :=
  .node V2llrlll 40009 (1, 7, some (1, 9)) (933925877616090872982790485157509990627 / 1000000000000000000000000000000000000000 : ℚ) V2llrllr

def V2llrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 41280 (1, 8, some (9, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 41281 (1, 8, some (9, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41282 (1, 8, some (9, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41283 (1, 8, some (9, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41984 (1, 9, none) (0 : ℚ) .leaf)) 42025 (1, 9, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42026 (1, 9, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 42027 (1, 9, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42056 (1, 9, some (1, 8)) (184275932962009904890856247207654522983 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 42057 (1, 9, some (1, 9)) (4606898324056387971315093474348066564593 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 42058 (1, 9, some (1, 10)) (575862290622006116685201980483580397769 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42059 (1, 9, some (1, 11)) (2303449161522626397300098214815571128243 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42087 (1, 9, some (2, 7)) (7481302338200318753340220715817085921851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42088 (1, 9, some (2, 8)) (7481302338200992931514237198698071467247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42089 (1, 9, some (2, 9)) (7481302338210194829460194311657736673727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42090 (1, 9, some (2, 10)) (3740651169700918948371274850681005733587 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 42118 (1, 9, some (3, 6)) (3567421808103144345307590974668167150353 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42119 (1, 9, some (3, 7)) (1783710904046951520883140919359480689049 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42120 (1, 9, some (3, 8)) (3567421808095371331403302652891041150491 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42121 (1, 9, some (3, 9)) (1426968723238958037153389210749435991571 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 42149 (1, 9, some (4, 5)) (863016444044348887249366693424650063633 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 42150 (1, 9, some (4, 6)) (6904131552357422570754622390246141344257 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 42151 (1, 9, some (4, 7)) (107877055505326184927165357525282584793 / 156250000000000000000000000000000000000 : ℚ) .leaf) 42152 (1, 9, some (4, 8)) (1726032888086358549696639246785624169201 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42180 (1, 9, some (5, 4)) (1707038910004776319369368516757075178337 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42181 (1, 9, some (5, 5)) (426759727499982860681181314565955894849 / 625000000000000000000000000000000000000 : ℚ) .leaf) 42182 (1, 9, some (5, 6)) (6828155639999452654026251101669598524059 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42183 (1, 9, some (5, 7)) (341407781999221562586255933339200647373 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42211 (1, 9, some (6, 3)) (1380826310476654207164180449145266788397 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42212 (1, 9, some (6, 4)) (1380826310474720486398302909734008356693 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42213 (1, 9, some (6, 5)) (6904131552357632449166479550666467932509 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42214 (1, 9, some (6, 6)) (3452065776177251947978827663937324167833 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 42242 (1, 9, some (7, 2)) (7134843616343263816972750307785846406621 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42243 (1, 9, some (7, 3)) (3567421808118645443616449066779815087291 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42244 (1, 9, some (7, 4)) (7134843616218798526694131266426289895267 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42245 (1, 9, some (7, 5)) (1783710904051609524379491289694325462167 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42273 (1, 9, some (8, 1)) (7481302337262562738045945960275715380621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42274 (1, 9, some (8, 2)) (3740651169171975612166629637385878943229 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 42275 (1, 9, some (8, 3)) (7481302338257829313789464507497746290983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42276 (1, 9, some (8, 4)) (3740651169114124775845447852301989349581 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42304 (1, 9, some (9, 0)) (9213796635263809662453646533060776042379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42305 (1, 9, some (9, 1)) (9213796647940507943143556028355596318779 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42306 (1, 9, some (9, 2)) (460689832415801735699458927447785026801 / 500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 42336 (1, 9, some (10, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 42337 (1, 9, some (10, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42338 (1, 9, some (10, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43008 (1, 10, none) (0 : ℚ) .leaf) 43050 (1, 10, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 43051 (1, 10, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43081 (1, 10, some (1, 9)) (9169152300172438599349351594476394114801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43082 (1, 10, some (1, 10)) (4584576151001311238075875136279364105793 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43083 (1, 10, some (1, 11)) (916915229873090936084356490981669866019 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 43112 (1, 10, some (2, 8)) (1845231573573641131212626693236287839831 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 43113 (1, 10, some (2, 9)) (7380926294304235507200161492295062823939 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43114 (1, 10, some (2, 10)) (7380926295470517375417293035566018624087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43143 (1, 10, some (3, 7)) (6996029521220536811637950441594257936309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43144 (1, 10, some (3, 8)) (1399205904244611274550801767947242312279 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43145 (1, 10, some (3, 9)) (437251845076749216937482730579294873003 / 625000000000000000000000000000000000000 : ℚ) .leaf) 43174 (1, 10, some (4, 6)) (1344198331636390041524523762648732511281 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 43175 (1, 10, some (4, 7)) (3360495829082695233386217366469759419289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43176 (1, 10, some (4, 8)) (6720991658169332285889930152515946494267 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43205 (1, 10, some (5, 5)) (3324275066128996369212596296787643490989 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43206 (1, 10, some (5, 6)) (6648550132259256086958581980821590646117 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 43207 (1, 10, some (5, 7)) (1662137533061010495975372045764516475633 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 43236 (1, 10, some (6, 4)) (41553438326725001300963343796686093231 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 43237 (1, 10, some (6, 5)) (6648550132259493335336994365934035141071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43238 (1, 10, some (6, 6)) (6648550132257714653280569073591182035421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43267 (1, 10, some (7, 3)) (6720991658208514919082990680948391539363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43268 (1, 10, some (7, 4)) (105015494659321162165208675376370437229 / 156250000000000000000000000000000000000 : ℚ) .leaf) 43269 (1, 10, some (7, 5)) (6720991658182132465561714596831197602441 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 43298 (1, 10, some (8, 2)) (3498014760685711337442357015410372871193 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43299 (1, 10, some (8, 3)) (6996029521270385771430621293894308465567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43300 (1, 10, some (8, 4)) (6996029521250415126997289863024606510127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43329 (1, 10, some (9, 1)) (7380926293504435389594272132725893432983 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 43330 (1, 10, some (9, 2)) (1845231573608668669697031282612651129323 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 43331 (1, 10, some (9, 3)) (922615786793958104538044643469252802311 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43360 (1, 10, some (10, 0)) (916915228765319970066631426490446838039 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 43361 (1, 10, some (10, 1)) (2292288075014810049904700169106672044511 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 43362 (1, 10, some (10, 2)) (573072018773405416950120680942886813571 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43392 (1, 10, some (11, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 43393 (1, 10, some (11, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 44075 (1, 11, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44106 (1, 11, some (1, 10)) (1826467143269436322092322929456624121081 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 44107 (1, 11, some (1, 11)) (9132335713554048383066152000918260323733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44137 (1, 11, some (2, 9)) (3648943869789633361427555556397603153841 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 44138 (1, 11, some (2, 10)) (7297887740725101463939694984715107707511 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrlrl : KTree ℚ :=
  .node V2llrlrll 42307 (1, 9, some (9, 3)) (4606898324087318233235480706396745487497 / 5000000000000000000000000000000000000000 : ℚ) V2llrlrlr

def V2llrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 44169 (1, 11, some (3, 9)) (137647362840986613239532384727929631911 / 200000000000000000000000000000000000000 : ℚ) .leaf) 44199 (1, 11, some (4, 7)) (6573000196288358324275286560232972121277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44200 (1, 11, some (4, 8)) (3286500098145915127836086600785079270061 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 44230 (1, 11, some (5, 6)) (6507847873316600075322045162044978229613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44231 (1, 11, some (5, 7)) (6507847873301234735794631000089123234283 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 44261 (1, 11, some (6, 5)) (3251502685714155128999476682407283008373 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44262 (1, 11, some (6, 6)) (812875671428506268336458464484476014769 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 44292 (1, 11, some (7, 4)) (6507847873331242190870137177649765369299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44293 (1, 11, some (7, 5)) (3253923936658404605509908105755711926209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 44323 (1, 11, some (8, 3)) (410812512270749769290434051770504232161 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 44324 (1, 11, some (8, 4)) (205406256134947183570132184342240466959 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 44354 (1, 11, some (9, 2)) (6882368142188780951311733213379594553137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44355 (1, 11, some (9, 3)) (3441184071045807498394432244894259263691 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 44385 (1, 11, some (10, 1)) (7297887738896375918779567838624489697231 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 44386 (1, 11, some (10, 2)) (1824471934926760097536987289475997924363 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 44416 (1, 11, some (11, 0)) (9132335702273519401847924277723004051253 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 44417 (1, 11, some (11, 1)) (9132335714459241980297977675662517813427 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44448 (1, 11, some (12, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 45131 (1, 12, some (1, 11)) (9101453674021821654833527189844836162271 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 45162 (1, 12, some (2, 10)) (7228119251168925942088734438206088308363 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 45193 (1, 12, some (3, 9)) (1696933445300842054742452504504933222783 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 45224 (1, 12, some (4, 8)) (3225606528632979030710686033760662353159 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 45255 (1, 12, some (5, 7)) (199338856969987020854626910131923197181 / 312500000000000000000000000000000000000 : ℚ) .leaf) 45286 (1, 12, some (6, 6)) (6360469265280464251897470835484569334233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 45317 (1, 12, some (7, 5)) (6360469265280695615751180640800665227377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 45348 (1, 12, some (8, 4)) (6378843423068050314246502684249342529157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 45379 (1, 12, some (9, 3)) (806401632163358384757539551178732346499 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 45410 (1, 12, some (10, 2)) (6787733781339588801728713010820262105743 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 45441 (1, 12, some (11, 1)) (7228119249451674613365172883124097985579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 45472 (1, 12, some (12, 0)) (9101453662574053240811017278716989953407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65536 (2, 0, none) (0 : ℚ) (.node .leaf 65568 (2, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 65569 (2, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65570 (2, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65571 (2, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65573 (2, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65574 (2, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65575 (2, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65576 (2, 0, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65577 (2, 0, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 65578 (2, 0, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 65600 (2, 0, some (1, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf))))) 65601 (2, 0, some (1, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 65602 (2, 0, some (1, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 65603 (2, 0, some (1, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65604 (2, 0, some (1, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65605 (2, 0, some (1, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65606 (2, 0, some (1, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 65607 (2, 0, some (1, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65608 (2, 0, some (1, 8)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 65609 (2, 0, some (1, 9)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65610 (2, 0, some (1, 10)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65632 (2, 0, some (2, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 65633 (2, 0, some (2, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65636 (2, 0, some (2, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65637 (2, 0, some (2, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65638 (2, 0, some (2, 6)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 65639 (2, 0, some (2, 7)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65640 (2, 0, some (2, 8)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65641 (2, 0, some (2, 9)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65642 (2, 0, some (2, 10)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf)))) 66593 (2, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66594 (2, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66595 (2, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66597 (2, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66598 (2, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66599 (2, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66600 (2, 1, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66601 (2, 1, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66602 (2, 1, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 66624 (2, 1, some (1, 0)) (5284982130358488192042519981421601015231 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 66625 (2, 1, some (1, 1)) (2113992856740308650940182714232353328921 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66626 (2, 1, some (1, 2)) (66062276790569153360660989065808463619 / 62500000000000000000000000000000000000 : ℚ) .leaf) 66627 (2, 1, some (1, 3)) (10569964286312196163206748985533671124033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66628 (2, 1, some (1, 4)) (10569964286288078313132174519481451142053 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66629 (2, 1, some (1, 5)) (10569964286265846754793312642579713653199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66630 (2, 1, some (1, 6)) (105699642862576561114480440334235357349 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 66631 (2, 1, some (1, 7)) (1321245535779300378262759167571207342819 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66632 (2, 1, some (1, 8)) (10569964286252145888112408548932163786817 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66633 (2, 1, some (1, 9)) (2642491071559265386947459723221399073731 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66634 (2, 1, some (1, 10)) (10569964289445091089023108369297013138683 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66656 (2, 1, some (2, 0)) (422798571226756069565391484767081169743 / 400000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2llrlr : KTree ℚ :=
  .node V2llrlrl 44168 (1, 11, some (3, 8)) (1376473628408743922299804005346088619517 / 2000000000000000000000000000000000000000 : ℚ) V2llrlrr

def V2llrl : KTree ℚ :=
  .node V2llrll 41252 (1, 8, some (8, 4)) (9269063522225469581986321072906625246979 / 10000000000000000000000000000000000000000 : ℚ) V2llrlr

def V2llrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (10569964286290778877185991482993182186837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66659 (2, 1, some (2, 3)) (10569964286310845881179840503777805601641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66660 (2, 1, some (2, 4)) (2642491071564519723885288986337347460773 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (10569964286265635362746756686616786599103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66662 (2, 1, some (2, 6)) (10569964286238050317476346033803346374523 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66663 (2, 1, some (2, 7)) (2642491071560950018298195420997217587687 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66664 (2, 1, some (2, 8)) (1321245535781097078176367144172565844863 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66665 (2, 1, some (2, 9)) (1321245536045992232108077462937073401847 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66666 (2, 1, some (2, 10)) (2642491065223243986320906665148115727933 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 66688 (2, 1, some (3, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 66689 (2, 1, some (3, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66690 (2, 1, some (3, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66691 (2, 1, some (3, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66692 (2, 1, some (3, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66693 (2, 1, some (3, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66694 (2, 1, some (3, 6)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66695 (2, 1, some (3, 7)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66696 (2, 1, some (3, 8)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66697 (2, 1, some (3, 9)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67584 (2, 2, none) (0 : ℚ) (.node .leaf 67618 (2, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 67619 (2, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67620 (2, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67622 (2, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67623 (2, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67624 (2, 2, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 67625 (2, 2, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67626 (2, 2, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67649 (2, 2, some (1, 1)) (10033208283960277531763538106177912363889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67650 (2, 2, some (1, 2)) (10033208287644614927734230775236805487113 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67651 (2, 2, some (1, 3)) (10033208287391128388638900960073837809481 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67652 (2, 2, some (1, 4)) (1254151035923677429743574364106446313463 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67653 (2, 2, some (1, 5)) (5016604143675725712529981014982840213103 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67654 (2, 2, some (1, 6)) (2006641657470236776400207929640020174673 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67655 (2, 2, some (1, 7)) (5016604143663185149502804683715399357069 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67656 (2, 2, some (1, 8)) (10033208287338263436729787114570738405761 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67657 (2, 2, some (1, 9)) (1003320828733399921362323737957569779231 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 67658 (2, 2, some (1, 10)) (627075518126930596393500427687827073453 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67680 (2, 2, some (2, 0)) (8918407353644115557528316050224607338459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67681 (2, 2, some (2, 1)) (356736294641793967638236468225394747779 / 400000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (8918407366682552585054725215693619242931 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67683 (2, 2, some (2, 3)) (8918407366581559357578964493639710346317 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 67684 (2, 2, some (2, 4)) (222960184163787454033428410475747232599 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67685 (2, 2, some (2, 5)) (1783681473307786691151686550131617746503 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67686 (2, 2, some (2, 6)) (8918407366521305812382704505892006079241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67687 (2, 2, some (2, 7)) (4459203683258807496830088107111452693311 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67688 (2, 2, some (2, 8)) (8918407366526647748406200938927916559921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67689 (2, 2, some (2, 9)) (1114800920964716041995513567921162831531 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 67690 (2, 2, some (2, 10)) (8918407361491962568731093393277569875533 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (10033208283960277531763538106177912363889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (10033208287644614927734230775236805487113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (10033208287391128388638900960073837809481 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67715 (2, 2, some (3, 3)) (1254151035923677429743574364106446313463 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 67716 (2, 2, some (3, 4)) (5016604143675725712529981014982840213103 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67717 (2, 2, some (3, 5)) (2006641657470236776400207929640020174673 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67718 (2, 2, some (3, 6)) (5016604143663185149502804683715399357069 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67719 (2, 2, some (3, 7)) (10033208287338263436729787114570738405761 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67720 (2, 2, some (3, 8)) (1003320828733399921362323737957569779231 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 67721 (2, 2, some (3, 9)) (627075518126930596393500427687827073453 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 67744 (2, 2, some (4, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67745 (2, 2, some (4, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67747 (2, 2, some (4, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67748 (2, 2, some (4, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 67749 (2, 2, some (4, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67750 (2, 2, some (4, 6)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67751 (2, 2, some (4, 7)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67752 (2, 2, some (4, 8)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68645 (2, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68646 (2, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68647 (2, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 68648 (2, 3, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 68649 (2, 3, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68650 (2, 3, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68674 (2, 3, some (1, 2)) (974127908654219488111386544450983546993 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 68675 (2, 3, some (1, 3)) (9741279086255450898612974807897174005649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68676 (2, 3, some (1, 4)) (9741279086264075564095341008281625642473 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68677 (2, 3, some (1, 5)) (9741279086219024939674123125317730891091 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68678 (2, 3, some (1, 6)) (9741279086222409550307410962386030529733 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (243531977154924679314655012618829100469 / 250000000000000000000000000000000000000 : ℚ) .leaf) 68680 (2, 3, some (1, 8)) (974127908620613189896943165933001253059 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 68681 (2, 3, some (1, 9)) (4870639543103436268989359840277746730503 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68682 (2, 3, some (1, 10)) (4870639544328121869132532547971645521437 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2llrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68706 (2, 3, some (2, 2)) (8561671072039194399878912828234153853589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68707 (2, 3, some (2, 3)) (4280835535955173539809432846981725295311 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68708 (2, 3, some (2, 4)) (8561671071893517100782713891575831323581 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68709 (2, 3, some (2, 5)) (2140417767968615674267952063080674726209 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68710 (2, 3, some (2, 6)) (133776110497883445984038233811898400129 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 68711 (2, 3, some (2, 7)) (1070208883982099607604911545747323751071 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68712 (2, 3, some (2, 8)) (1712334214372558200160418571428362355541 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68713 (2, 3, some (2, 9)) (2140417768223804277554646162498747381649 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68714 (2, 3, some (2, 10)) (4280835534854374289874902483206998752893 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68736 (2, 3, some (3, 0)) (1712334212494394416555082048627111096443 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 68737 (2, 3, some (3, 1)) (342466842866860091619457016939114326737 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68738 (2, 3, some (3, 2)) (2140417768001687030718677652973323497713 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68739 (2, 3, some (3, 3)) (4280835535954772506047441027900233235161 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68740 (2, 3, some (3, 4)) (8561671071888657195132968882566437393149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68741 (2, 3, some (3, 5)) (8561671071874337130196154014480720234703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68742 (2, 3, some (3, 6)) (1070208883982350500726286557171622276779 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 68743 (2, 3, some (3, 7)) (1712334214371663836493597423522500457819 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68744 (2, 3, some (3, 8)) (13698673714977263454011870157094623013 / 16000000000000000000000000000000000000 : ℚ) .leaf) 68745 (2, 3, some (3, 9)) (2140417768310104768072174785328492513903 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (2435319770964835565883090486795671034917 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (9741279086486179979531746124098844140667 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 68770 (2, 3, some (4, 2)) (9741279086265319984011339865067831307909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68771 (2, 3, some (4, 3)) (4870639543126792134369488261358932753747 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68772 (2, 3, some (4, 4)) (2435319771555651092304379232850366025697 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68773 (2, 3, some (4, 5)) (2435319771554683177827241042948645132877 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68774 (2, 3, some (4, 6)) (2435319771548826625180233911927770189487 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68775 (2, 3, some (4, 7)) (974127908620997765048439571869588214593 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 68776 (2, 3, some (4, 8)) (2435319771550368557552729400529857375801 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68800 (2, 3, some (5, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68801 (2, 3, some (5, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 68802 (2, 3, some (5, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68803 (2, 3, some (5, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68804 (2, 3, some (5, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68805 (2, 3, some (5, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68806 (2, 3, some (5, 6)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68807 (2, 3, some (5, 7)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69668 (2, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69669 (2, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69670 (2, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69671 (2, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69672 (2, 4, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69673 (2, 4, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 69674 (2, 4, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69699 (2, 4, some (1, 3)) (9557621063277041550559077043555933305949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69700 (2, 4, some (1, 4)) (4778810531645778806237961923392775469093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69701 (2, 4, some (1, 5)) (1911524212648507313230978483839973843883 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69702 (2, 4, some (1, 6)) (2389405265812000690150847081446993627917 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69703 (2, 4, some (1, 7)) (9557621063222276272923177600956745425453 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69704 (2, 4, some (1, 8)) (1194702632903729293163229757799636018561 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69705 (2, 4, some (1, 9)) (9557621063233434281806239877639895156703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69706 (2, 4, some (1, 10)) (955762106553710860616320816136497900783 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 69730 (2, 4, some (2, 2)) (328843333357690161493252545594606476123 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 69731 (2, 4, some (2, 3)) (8221083333791085666928673545484262837139 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69732 (2, 4, some (2, 4)) (4110541666890730884991507958090002197559 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69733 (2, 4, some (2, 5)) (4110541666879856239652786802800227615999 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69734 (2, 4, some (2, 6)) (2055270833438786061038548967986038191121 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69735 (2, 4, some (2, 7)) (8221083333744477013258109213007398158053 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69736 (2, 4, some (2, 8)) (8221083333748512723258500872460403241289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69737 (2, 4, some (2, 9)) (8221083334694802948506065006179191169751 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69738 (2, 4, some (2, 10)) (4110541666351781265719267271054070220673 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69761 (2, 4, some (3, 1)) (2043801687867128104394708242146533639561 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (2043801688201436000274813553335104344303 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69763 (2, 4, some (3, 3)) (4087603376344703459637548682221174656501 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69764 (2, 4, some (3, 4)) (4087603376337534672100866713585262308207 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 69765 (2, 4, some (3, 5)) (4087603376328499136038268342048861345257 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69766 (2, 4, some (3, 6)) (8175206752644936449260395376647214625659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69767 (2, 4, some (3, 7)) (2043801688160567857809220319987522144883 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69768 (2, 4, some (3, 8)) (408760337632236266550822587137133656001 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69769 (2, 4, some (3, 9)) (4087603376921666189337801219547691879629 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (328843333052929011227148983686713332813 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 69793 (2, 4, some (4, 1)) (8221083333668067869975265081473735168749 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69794 (2, 4, some (4, 2)) (164421666677700218885567894369644215333 / 200000000000000000000000000000000000000 : ℚ) .leaf) 69795 (2, 4, some (4, 3)) (8221083333789885416238088228367937928347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69796 (2, 4, some (4, 4)) (8221083333774795232740567344150657439793 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69797 (2, 4, some (4, 5)) (822108333375952457526419053363340896169 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 69798 (2, 4, some (4, 6)) (8221083333745772197316973332888999263937 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69799 (2, 4, some (4, 7)) (822108333374656524594493328932277851543 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 69800 (2, 4, some (4, 8)) (4110541666872758911539707593762807386017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69824 (2, 4, some (5, 0)) (382304842459059301136217406740404880093 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69825 (2, 4, some (5, 1)) (1911524212698873080189889794027196208109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69826 (2, 4, some (5, 2)) (1911524212658506875797688889981512028261 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 69827 (2, 4, some (5, 3)) (9557621063275088017534035837311914899711 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69828 (2, 4, some (5, 4)) (9557621063248155677303732622636156697791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69829 (2, 4, some (5, 5)) (9557621063242230732754203825503504847169 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69830 (2, 4, some (5, 6)) (4778810531609818948319852438631697498617 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69831 (2, 4, some (5, 7)) (9557621063235871537811355181135002960459 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2llrrl : KTree ℚ :=
  .node V2llrrll 68705 (2, 3, some (2, 1)) (66888055233924374525865992167704825489 / 78125000000000000000000000000000000000 : ℚ) V2llrrlr

def V2llrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 69857 (2, 4, some (6, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 69858 (2, 4, some (6, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69859 (2, 4, some (6, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69860 (2, 4, some (6, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69861 (2, 4, some (6, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 69862 (2, 4, some (6, 6)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70693 (2, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70694 (2, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70695 (2, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 70696 (2, 5, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70697 (2, 5, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70698 (2, 5, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70724 (2, 5, some (1, 4)) (1886276247006883254364863049999705830203 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70725 (2, 5, some (1, 5)) (4715690617491435979350780090219555792789 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70726 (2, 5, some (1, 6)) (2357845308747419331658467311865851015027 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 70727 (2, 5, some (1, 7)) (9431381234963775264959034512203021586497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70728 (2, 5, some (1, 8)) (471569061748515156626555700990450993147 / 500000000000000000000000000000000000000 : ℚ) .leaf) 70729 (2, 5, some (1, 9)) (1886276246995149145382036411604880252001 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70730 (2, 5, some (1, 10)) (9431381237183523789933702397707980887111 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70755 (2, 5, some (2, 3)) (497471702633085071432556417947823038363 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 70756 (2, 5, some (2, 4)) (7959547242127721552512888745410974015231 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (7959547242100949237143848386320451880103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70758 (2, 5, some (2, 6)) (1591909448419963968071766226098521476179 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70759 (2, 5, some (2, 7)) (7959547242087301024241177875595291303637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (3979773621045048494027984321592186962199 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70761 (2, 5, some (2, 9)) (7959547242982229361910784583403333476089 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70762 (2, 5, some (2, 10)) (1591909448321002445068328326326782824169 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70786 (2, 5, some (3, 2)) (1562193805413609658271300604859974095301 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70787 (2, 5, some (3, 3)) (1952742256736418896348355316225746016919 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70788 (2, 5, some (3, 4)) (1562193805387150787047319318675543577571 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 70789 (2, 5, some (3, 5)) (3905484513458066004768041868192818086109 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 70790 (2, 5, some (3, 6)) (976371128363369059618373399581728602071 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70791 (2, 5, some (3, 7)) (3905484513451413276985120205052459063043 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70792 (2, 5, some (3, 8)) (7810969026904689032961441649798373571951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70793 (2, 5, some (3, 9)) (7810969028001085908020143546617352379519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70817 (2, 5, some (4, 1)) (1952742256522271698760565672160002832501 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70818 (2, 5, some (4, 2)) (7810969027055178147168881907566422166183 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70819 (2, 5, some (4, 3)) (7810969026945224393398233662502737695703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70820 (2, 5, some (4, 4)) (3905484513466913102234877696341901539189 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70821 (2, 5, some (4, 5)) (62487752215328490989011483838279568661 / 80000000000000000000000000000000000000 : ℚ) .leaf) 70822 (2, 5, some (4, 6)) (7810969026904793384902158510175310866221 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70823 (2, 5, some (4, 7)) (3905484513451715199126429332525915019991 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70848 (2, 5, some (5, 0)) (124367925574083592750278818269503022323 / 156250000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (1989886810516303276068901395537468156989 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70850 (2, 5, some (5, 2)) (7959547242221507299497134330603419522567 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70851 (2, 5, some (5, 3)) (24873585131649805032763009237608073769 / 31250000000000000000000000000000000000 : ℚ) .leaf) 70852 (2, 5, some (5, 4)) (3979773621058253490903087021078580772109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70853 (2, 5, some (5, 5)) (7959547242100726377452950942117553460411 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70854 (2, 5, some (5, 6)) (1989886810522053750334423965488108826727 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70855 (2, 5, some (5, 7)) (7959547242090448189931831232728872223069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70880 (2, 5, some (6, 0)) (943138123360140244811407661649591196203 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 70881 (2, 5, some (6, 1)) (943138123522460558525012421696129281477 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 70882 (2, 5, some (6, 2)) (2357845308758804873184706261919522156599 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70883 (2, 5, some (6, 3)) (294730663594190662410137113490016609347 / 312500000000000000000000000000000000000 : ℚ) .leaf) 70884 (2, 5, some (6, 4)) (2357845308747450768519354722770553747209 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70885 (2, 5, some (6, 5)) (9431381234982557590092686071392084263759 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70886 (2, 5, some (6, 6)) (294730663592516276723521821552157714307 / 312500000000000000000000000000000000000 : ℚ) .leaf) 70912 (2, 5, some (7, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70913 (2, 5, some (7, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70914 (2, 5, some (7, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70915 (2, 5, some (7, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70916 (2, 5, some (7, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70917 (2, 5, some (7, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 71680 (2, 6, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 71718 (2, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71719 (2, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71720 (2, 6, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71721 (2, 6, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71722 (2, 6, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 71749 (2, 6, some (1, 5)) (4669629388081847635898153627825496174263 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71750 (2, 6, some (1, 6)) (145925918377678631929971484078015050647 / 156250000000000000000000000000000000000 : ℚ) .leaf) 71751 (2, 6, some (1, 7)) (9339258776145418853567466830465476118039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71752 (2, 6, some (1, 8)) (4669629388075612448163464803457382907133 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71753 (2, 6, some (1, 9)) (4669629388078975644665801444928662201149 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 71754 (2, 6, some (1, 10)) (4560184950340750966517172528841753193 / 4882812500000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71780 (2, 6, some (2, 4)) (62080476278211354268682003024957435931 / 80000000000000000000000000000000000000 : ℚ) .leaf) 71781 (2, 6, some (2, 5)) (1552011906949190941350014334471597890921 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71782 (2, 6, some (2, 6)) (7760059534747146646331784777032544063713 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71783 (2, 6, some (2, 7)) (3880029767366700865375018265341978814751 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71784 (2, 6, some (2, 8)) (1940014883683840962035231742141709222161 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 71785 (2, 6, some (2, 9)) (3880029767795144002234387924194493746407 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71786 (2, 6, some (2, 10)) (1940014883644912436318834042427281427519 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71811 (2, 6, some (3, 3)) (7527151603136560553140317271976662864971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71812 (2, 6, some (3, 4)) (150543032062591583073591281898731737287 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 71813 (2, 6, some (3, 5)) (940893950388650187976804598645722518819 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrrrl : KTree ℚ :=
  .node V2llrrrll 70824 (2, 5, some (4, 8)) (7810969026903563205667369932215343075803 / 10000000000000000000000000000000000000000 : ℚ) V2llrrrlr

def V2llrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 71815 (2, 6, some (3, 7)) (7527151603096990804253822064410523956449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71816 (2, 6, some (3, 8)) (301086064123933193704539041271613426479 / 400000000000000000000000000000000000000 : ℚ) .leaf) 71817 (2, 6, some (3, 9)) (470446975258048566178920208693342829063 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71842 (2, 6, some (4, 2)) (7432006138918882318544466136771265708099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71843 (2, 6, some (4, 3)) (7432006138805021349850445301290527158029 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71844 (2, 6, some (4, 4)) (743200613879649350483431165301631536303 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71845 (2, 6, some (4, 5)) (929000767347228891896395077567687579279 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71846 (2, 6, some (4, 6)) (7432006138768262495205899062717766382311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71847 (2, 6, some (4, 7)) (929000767345760575440912066624119098887 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 71848 (2, 6, some (4, 8)) (148640122775326584847872537700267349501 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 71873 (2, 6, some (5, 1)) (7527151602491948519976799976017826559177 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71874 (2, 6, some (5, 2)) (1881787900810434527839773013106615541599 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71875 (2, 6, some (5, 3)) (7527151603135832583676647780120457184003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71876 (2, 6, some (5, 4)) (3763575801563341212090307221308400774647 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71877 (2, 6, some (5, 5)) (7527151603109087537286194044857983481289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71878 (2, 6, some (5, 6)) (7527151603098573846129539672526284469793 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71879 (2, 6, some (5, 7)) (7527151603097898178652944512159847968567 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71904 (2, 6, some (6, 0)) (7760059530619892641878688714266695100659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71905 (2, 6, some (6, 1)) (30312732557589762587725969189381899259 / 39062500000000000000000000000000000000 : ℚ) .leaf) 71906 (2, 6, some (6, 2)) (310402381394523696204928885755050202401 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 71907 (2, 6, some (6, 3)) (3880029767385376487772637318194300647433 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 71908 (2, 6, some (6, 4)) (970007441845223005025892644025643774213 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71909 (2, 6, some (6, 5)) (7760059534745710155672775432775389394587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71910 (2, 6, some (6, 6)) (7760059534734081857986207946310183891357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71936 (2, 6, some (7, 0)) (9339258775051240426827198133689807306947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71937 (2, 6, some (7, 1)) (4669629388199139984449609491565285857911 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71938 (2, 6, some (7, 2)) (9339258776217660568376123404786899877399 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71939 (2, 6, some (7, 3)) (9339258776193988367691589713052807684613 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71940 (2, 6, some (7, 4)) (9339258776171539174249169851640270468011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71941 (2, 6, some (7, 5)) (1867851755232675015920664528741814133743 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71968 (2, 6, some (8, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71969 (2, 6, some (8, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))) 71970 (2, 6, some (8, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71971 (2, 6, some (8, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71972 (2, 6, some (8, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72704 (2, 7, none) (0 : ℚ) (.node (.node .leaf 72743 (2, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72744 (2, 7, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72745 (2, 7, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72746 (2, 7, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72774 (2, 7, some (1, 6)) (9269063522209287404398767877394368839967 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72775 (2, 7, some (1, 7)) (9269063522183197993378683157287016787441 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72776 (2, 7, some (1, 8)) (2317265880547117639870650408136454246601 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 72778 (2, 7, some (1, 10)) (9269063524285495526390098136133622683917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72805 (2, 7, some (2, 5)) (152096794075761653212988427999145747393 / 200000000000000000000000000000000000000 : ℚ) .leaf) 72806 (2, 7, some (2, 6)) (7604839703790924801704166364757430909387 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72807 (2, 7, some (2, 7)) (7604839703776324528771491878722344690307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72808 (2, 7, some (2, 8)) (7604839703777694018528767645678427372033 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72809 (2, 7, some (2, 9)) (304193588184219135834005187987356864177 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72810 (2, 7, some (2, 10)) (1520967940767160819760913010944651343319 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72836 (2, 7, some (3, 4)) (913453703753529924520585969306522878391 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72837 (2, 7, some (3, 5)) (7307629630007454683339244720652646120233 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72838 (2, 7, some (3, 6)) (7307629630004047278668835003657798285191 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 72839 (2, 7, some (3, 7)) (1826907407499017410092783403438183015471 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72840 (2, 7, some (3, 8)) (456726851874812366893076784119299421689 / 625000000000000000000000000000000000000 : ℚ) .leaf) 72841 (2, 7, some (3, 9)) (7307629630981286500763016018750450528887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72867 (2, 7, some (4, 3)) (713526936707890291650923725355431539891 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72868 (2, 7, some (4, 4)) (7135269367072431989583119259491109587203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72869 (2, 7, some (4, 5)) (445954335440837134213965955490597662779 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 72870 (2, 7, some (4, 6)) (7135269367045039772544180494707252974317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72871 (2, 7, some (4, 7)) (7135269367042435924317986316148525096467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72872 (2, 7, some (4, 8)) (7135269367042584085392964528585000321863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72898 (2, 7, some (5, 2)) (7135269367187068292979919884212318849883 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72899 (2, 7, some (5, 3)) (71352693670786107252159526266589036127 / 100000000000000000000000000000000000000 : ℚ) .leaf)))) 72900 (2, 7, some (5, 4)) (285410774682857765145572107333525542621 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 72901 (2, 7, some (5, 5)) (7135269367053348403708999807493819236487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72902 (2, 7, some (5, 6)) (7135269367044235655392397092132762770717 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72903 (2, 7, some (5, 7)) (1427053873408549072570449913292397285469 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72929 (2, 7, some (6, 1)) (146152592591512511230278483174864305001 / 200000000000000000000000000000000000000 : ℚ) .leaf) 72930 (2, 7, some (6, 2)) (456726851883457034309914533830686217069 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 72931 (2, 7, some (6, 3)) (913453703754032318149471272278288852209 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72932 (2, 7, some (6, 4)) (7307629630024782673150084791177706828071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72933 (2, 7, some (6, 5)) (913453703750914001931996548529152762523 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72934 (2, 7, some (6, 6)) (913453703749676599276244458000039799239 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 72960 (2, 7, some (7, 0)) (1520967940094032515531578609890688758147 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 72961 (2, 7, some (7, 1)) (950604962975788248905853213126496866251 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72962 (2, 7, some (7, 2)) (7604839703902639472069719278249286878003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72963 (2, 7, some (7, 3)) (1901209925952823667048931577670092116931 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72964 (2, 7, some (7, 4)) (7604839703804076930740582178667612822027 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72965 (2, 7, some (7, 5)) (950604962973477950444119996993970238661 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72992 (2, 7, some (8, 0)) (9269063521286972150356315045364245198867 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72993 (2, 7, some (8, 1)) (9269063522430123000012440379862418639933 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72994 (2, 7, some (8, 2)) (9269063522256009796495800774579055474923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72995 (2, 7, some (8, 3)) (9269063522230460943091347972965884291689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72996 (2, 7, some (8, 4)) (4634531761104690045929943233160473268119 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 73024 (2, 7, some (9, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2llrrrr : KTree ℚ :=
  .node V2llrrrrl 72777 (2, 7, some (1, 9)) (9269063522196141579326739689378296476389 / 10000000000000000000000000000000000000000 : ℚ) V2llrrrrr

def V2llrrr : KTree ℚ :=
  .node V2llrrrl 71814 (2, 6, some (3, 6)) (7527151603103371000960687939708517026367 / 10000000000000000000000000000000000000000 : ℚ) V2llrrrr

def V2llrr : KTree ℚ :=
  .node V2llrrl 69856 (2, 4, some (6, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) V2llrrr

def V2llr : KTree ℚ :=
  .node V2llrl 66657 (2, 1, some (2, 1)) (5284982143306312326993199568418964556169 / 5000000000000000000000000000000000000000 : ℚ) V2llrr

def V2ll : KTree ℚ :=
  .node V2lll 38025 (1, 5, some (3, 9)) (1635041350527295458173740703743240676871 / 2000000000000000000000000000000000000000 : ℚ) V2llr

def V2lrllllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73026 (2, 7, some (9, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73027 (2, 7, some (9, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73728 (2, 8, none) (0 : ℚ) (.node (.node .leaf 73768 (2, 8, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73769 (2, 8, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 73770 (2, 8, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73799 (2, 8, some (1, 7)) (1842759329619449899833417604065171905427 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73800 (2, 8, some (1, 8)) (4606898324051055957195722514119829999643 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73801 (2, 8, some (1, 9)) (4606898324055253306039933763148567728999 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 73802 (2, 8, some (1, 10)) (9213796650160753482928617789939965658229 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 73830 (2, 8, some (2, 6)) (1870325584554471354302551648759558290323 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73831 (2, 8, some (2, 7)) (93516279227533266428065825492207652547 / 125000000000000000000000000000000000000 : ℚ) .leaf) 73832 (2, 8, some (2, 8)) (1496260467640718116887974564659747781371 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73833 (2, 8, some (2, 9)) (7481302339010704194851416832610968978093 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73834 (2, 8, some (2, 10)) (7481302338410365339421873131151174691809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73861 (2, 8, some (3, 5)) (1783710904050720202997999291040306634621 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 73862 (2, 8, some (3, 6)) (7134843616201283113500202081295425281657 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73863 (2, 8, some (3, 7)) (44592772601200811849465563763436597341 / 62500000000000000000000000000000000000 : ℚ) .leaf) 73864 (2, 8, some (3, 8)) (222963863006023068734617587523035363351 / 312500000000000000000000000000000000000 : ℚ) .leaf) 73865 (2, 8, some (3, 9)) (7134843617142884215766184597699730622241 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73892 (2, 8, some (4, 4)) (1380826310475229982400368610999287283591 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73894 (2, 8, some (4, 6)) (6904131552350907152427322243810041917937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73895 (2, 8, some (4, 7)) (53938527752708041509735907319698467391 / 78125000000000000000000000000000000000 : ℚ) .leaf) 73896 (2, 8, some (4, 8)) (3452065776173322194911352604635854648227 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73923 (2, 8, some (5, 3)) (3414077820012707181303884162431605098401 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73924 (2, 8, some (5, 4)) (6828155640019748068679777939835736988561 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73925 (2, 8, some (5, 5)) (853519455000190855650767508683168401353 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73926 (2, 8, some (5, 6)) (682815563999340779673683571052171653651 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 73927 (2, 8, some (5, 7)) (6828155639991524693772079586211970153989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73954 (2, 8, some (6, 2)) (3452065776242648977902201815117285762219 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 73955 (2, 8, some (6, 3)) (1380826310476124424703525948155931908591 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 73956 (2, 8, some (6, 4)) (1380826310474916460167092260978073262351 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73957 (2, 8, some (6, 5)) (6904131552356871702508356898157967513807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73958 (2, 8, some (6, 6)) (6904131552348190410912691435784780921353 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73985 (2, 8, some (7, 1)) (1783710903976206082724084193664014499433 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73986 (2, 8, some (7, 2)) (3567421808163605487256500959976331478481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73987 (2, 8, some (7, 3)) (3567421808113146705333585131202668368999 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 73988 (2, 8, some (7, 4)) (713484361622008766990768215381383153267 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73989 (2, 8, some (7, 5)) (7134843616202717975255255913422194491829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (3740651167731262452371752505048652977547 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74017 (2, 8, some (8, 1)) (1496260467649348130353429884915841264633 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 74018 (2, 8, some (8, 2)) (1496260467665272091722275883882156481313 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlllll : KTree ℚ :=
  .node V2lrllllll 73893 (2, 8, some (4, 5)) (863016444044618628266722244657524137369 / 1250000000000000000000000000000000000000 : ℚ) V2lrlllllr

def V2lrllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 74020 (2, 8, some (8, 4)) (7481302338229918022921780638833426261167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74048 (2, 8, some (9, 0)) (9213796647353054213682391117423715326557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74049 (2, 8, some (9, 1)) (2303449162084895538458837481414807822199 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74050 (2, 8, some (9, 2)) (460689832408524385937967702245058174591 / 500000000000000000000000000000000000000 : ℚ) .leaf) 74051 (2, 8, some (9, 3)) (2303449162035875681199274664226694648891 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 74080 (2, 8, some (10, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74081 (2, 8, some (10, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 74082 (2, 8, some (10, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74752 (2, 9, none) (0 : ℚ) (.node .leaf 74793 (2, 9, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 74794 (2, 9, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74824 (2, 9, some (1, 8)) (9169152300161439525257047658337572794171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74825 (2, 9, some (1, 9)) (91691523001704060980464693618693717177 / 100000000000000000000000000000000000000 : ℚ) .leaf) 74826 (2, 9, some (1, 10)) (2292288075547375654076866595580076043939 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74855 (2, 9, some (2, 7)) (230653946696758541506658353584650415133 / 312500000000000000000000000000000000000 : ℚ) .leaf) 74856 (2, 9, some (2, 8)) (7380926294296863909663688221930088244971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 74857 (2, 9, some (2, 9)) (3690463147543854742132500422197699297707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74858 (2, 9, some (2, 10)) (7380926294612342287003353833810313824391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74886 (2, 9, some (3, 6)) (349801476061726846421329358619561507869 / 500000000000000000000000000000000000000 : ℚ) .leaf) 74887 (2, 9, some (3, 7)) (874503690153061146996013018054671621409 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 74888 (2, 9, some (3, 8)) (1749007380306211219634205512538762667581 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrllllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 74917 (2, 9, some (4, 5)) (420061978636274647035708290266197489653 / 625000000000000000000000000000000000000 : ℚ) .leaf) 74918 (2, 9, some (4, 6)) (6720991658176144450656333922821651047521 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74919 (2, 9, some (4, 7)) (6720991658170587373371917235148214685509 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74920 (2, 9, some (4, 8)) (3360495829085237122566587328265961377349 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74948 (2, 9, some (5, 4)) (3324275066138694759644192113783002460289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 74949 (2, 9, some (5, 5)) (1329710026452124776437624297358201352429 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74950 (2, 9, some (5, 6)) (207767191632898630225124772375748768147 / 312500000000000000000000000000000000000 : ℚ) .leaf) 74951 (2, 9, some (5, 7)) (3324275066124815470280485965745080276603 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74979 (2, 9, some (6, 3)) (664855013228447350904838807102124194193 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 74980 (2, 9, some (6, 4)) (3324275066137832474812870840732238202533 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 74981 (2, 9, some (6, 5)) (3324275066130291522710955175959673155271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74982 (2, 9, some (6, 6)) (166213753306285485560030919559281894631 / 250000000000000000000000000000000000000 : ℚ) .leaf) 75010 (2, 9, some (7, 2)) (6720991658304712759096200908770426361267 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75011 (2, 9, some (7, 3)) (3360495829101425382176760423984965287573 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75012 (2, 9, some (7, 4)) (3360495829098860360024392793987660908981 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75013 (2, 9, some (7, 5)) (840123957272536763838103745410751944891 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 75041 (2, 9, some (8, 1)) (6996029521022210306257469186584090296857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75042 (2, 9, some (8, 2)) (874503690169539470767814863342058809871 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 75043 (2, 9, some (8, 3)) (3498014760628533114795789056149076371223 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75044 (2, 9, some (8, 4)) (1399205904250369601242971202756101217497 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 75072 (2, 9, some (9, 0)) (922615786496646636976440651935735880929 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrllllr : KTree ℚ :=
  .node V2lrllllrl 74889 (2, 9, some (3, 9)) (1749007380537175190162582339978332406371 / 2500000000000000000000000000000000000000 : ℚ) V2lrllllrr

def V2lrllll : KTree ℚ :=
  .node V2lrlllll 74019 (2, 8, some (8, 3)) (1496260467647166685300407381864707138797 / 2000000000000000000000000000000000000000 : ℚ) V2lrllllr

def V2lrlllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 75074 (2, 9, some (9, 2)) (1845231573604471850989693246409301712367 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 75075 (2, 9, some (9, 3)) (7380926294328042751534485391706643846099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75104 (2, 9, some (10, 0)) (916915229953309363611143447205711664779 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75105 (2, 9, some (10, 1)) (2292288075098894170098588623414299021563 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 75106 (2, 9, some (10, 2)) (9169152300230470635592772299498518007967 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 75136 (2, 9, some (11, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75137 (2, 9, some (11, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 75818 (2, 10, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 75849 (2, 10, some (1, 9)) (365293428580907605215392282515193227011 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 75850 (2, 10, some (1, 10)) (2283083929129097622315276763020451556707 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 75880 (2, 10, some (2, 8)) (29191550958285174811840374117384851553 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 75881 (2, 10, some (2, 9)) (7297887740349002986103801052841974752983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75882 (2, 10, some (2, 10)) (1459577547993875691273041289857387514487 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 75911 (2, 10, some (3, 7)) (6882368142045183797714897728773418442487 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75912 (2, 10, some (3, 8)) (3441184071022668238414879691491486020547 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75913 (2, 10, some (3, 9)) (6882368142948319593996332775393478759081 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 75942 (2, 10, some (4, 6)) (6573000196299684147087707807604294644009 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75943 (2, 10, some (4, 7)) (51351564033540028364643534347542614111 / 78125000000000000000000000000000000000 : ℚ) .leaf) 75944 (2, 10, some (4, 8)) (3286500098146448361014596301519698225523 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75973 (2, 10, some (5, 5)) (813480984164592931003381515253668504959 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 75974 (2, 10, some (5, 6)) (3253923936655159589671000588730707110051 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 76004 (2, 10, some (6, 4)) (1625751342861576400478087637888319902737 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 76005 (2, 10, some (6, 5)) (1625751342857565340860062413428742349363 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 76006 (2, 10, some (6, 6)) (3251502685711070422141636875505843677087 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76035 (2, 10, some (7, 3)) (6507847873339359977743105270599983617377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76036 (2, 10, some (7, 4)) (3253923936665723934919475796548523450847 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 76037 (2, 10, some (7, 5)) (1301569574663334449993162814551672240317 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 76066 (2, 10, some (8, 2)) (16432500491059184269480813119986004751 / 25000000000000000000000000000000000000 : ℚ) .leaf) 76067 (2, 10, some (8, 3)) (6573000196323995634321003684708947811553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76068 (2, 10, some (8, 4)) (3286500098159801658926944572668864956599 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 76097 (2, 10, some (9, 1)) (860296017737480188031771758744347429281 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 76098 (2, 10, some (9, 2)) (1376473628434879358797027323821075679063 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 76099 (2, 10, some (9, 3)) (3441184071038244541392028652316943431179 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76128 (2, 10, some (10, 0)) (3648943868783488469522402709929844546367 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76129 (2, 10, some (10, 1)) (3648943869816530092846153685555204187899 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76130 (2, 10, some (10, 2)) (3648943869845442473572343445208700638603 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76160 (2, 10, some (11, 0)) (9132335713982847484761399717433365773219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 76161 (2, 10, some (11, 1)) (9132335714744678955878316882803981381029 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 76192 (2, 10, some (12, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76874 (2, 11, some (1, 10)) (455072683828676779407385354793734537561 / 500000000000000000000000000000000000000 : ℚ) .leaf) 76905 (2, 11, some (2, 9)) (7228119250798349418485932712195674717763 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 76906 (2, 11, some (2, 10)) (144562385009885284875152571759869530123 / 200000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlllrl : KTree ℚ :=
  .node V2lrlllrll 75975 (2, 10, some (5, 7)) (52062782986449747952238559563239583809 / 80000000000000000000000000000000000000 : ℚ) V2lrlllrlr

def V2lrlllrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 76937 (2, 11, some (3, 9)) (3393866891042349759286496775190186471601 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76967 (2, 11, some (4, 7)) (6451213057267277049268570578049988880421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76968 (2, 11, some (4, 8)) (1290242611453390308940174471209942606197 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76998 (2, 11, some (5, 6)) (398677713940580677740808537306978347147 / 625000000000000000000000000000000000000 : ℚ) .leaf) 76999 (2, 11, some (5, 7)) (3189421711522041949707751440000103864327 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 77029 (2, 11, some (6, 5)) (24845583067506096950521846752421046423 / 39062500000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 77030 (2, 11, some (6, 6)) (6360469265274283180029235043671693622313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 77060 (2, 11, some (7, 4)) (63604692652970916676213222504246771531 / 100000000000000000000000000000000000000 : ℚ) .leaf) 77061 (2, 11, some (7, 5)) (1272093853056305958091632761631026926223 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 77091 (2, 11, some (8, 3)) (1594710855768922364464403435240386144609 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrlllrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 77122 (2, 11, some (9, 2)) (6451213057394940504177025004551267416129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 77123 (2, 11, some (9, 3)) (806401632162126359219782210855459531691 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 77153 (2, 11, some (10, 1)) (3393866890546475073602614881652304868381 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 77154 (2, 11, some (10, 2)) (424233361332860904814086670632476178701 / 625000000000000000000000000000000000000 : ℚ) .leaf) 77184 (2, 11, some (11, 0)) (1807029812069726717760594810211948746751 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 77185 (2, 11, some (11, 1)) (7228119250099504241368055823482789188227 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 77216 (2, 11, some (12, 0)) (2275363418535435922955775745966877593579 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 77930 (2, 12, some (2, 10)) (3584356159492357036837910913672575629169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 77961 (2, 12, some (3, 9)) (838473913565590626166473714740094415347 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 77992 (2, 12, some (4, 8)) (6349371363708999869696023685393474398997 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrlllrrl : KTree ℚ :=
  .node V2lrlllrrll 77092 (2, 11, some (8, 4)) (1275768684613726832465339189335946017651 / 2000000000000000000000000000000000000000 : ℚ) V2lrlllrrlr

def V2lrlllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 78054 (2, 12, some (6, 6)) (6229434902115414364999611443992822059711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 78085 (2, 12, some (7, 5)) (6216563468164555985055424268350926926921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 78116 (2, 12, some (8, 4)) (6229434902136901611517095522664764456509 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 78147 (2, 12, some (9, 3)) (1565847662652522345930184698758791171569 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 78178 (2, 12, some (10, 2)) (1269874272766938897911996330470641990089 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 78209 (2, 12, some (11, 1)) (6707791307575563604182587120214272125389 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 78240 (2, 12, some (12, 0)) (1433742463384133130311447206454120399297 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 98338 (3, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98339 (3, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 98340 (3, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98341 (3, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98342 (3, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98343 (3, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 98344 (3, 0, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98345 (3, 0, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (2113992854920723741600506843041510888303 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (2113992857346836954053408004629300809127 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (2113992857249588861028895295582440862489 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlllrr : KTree ℚ :=
  .node V2lrlllrrl 78023 (2, 12, some (5, 7)) (97865478915309879575879114724031981249 / 156250000000000000000000000000000000000 : ℚ) V2lrlllrrr

def V2lrlllr : KTree ℚ :=
  .node V2lrlllrl 76936 (2, 11, some (3, 8)) (6787733781198692638700890019692593807509 / 10000000000000000000000000000000000000000 : ℚ) V2lrlllrr

def V2lrlll : KTree ℚ :=
  .node V2lrllll 75073 (2, 9, some (9, 1)) (461307893396912891772810283087530670129 / 625000000000000000000000000000000000000 : ℚ) V2lrlllr

def V2lrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 98372 (3, 0, some (1, 4)) (5284982143121271588518421275444371111439 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98373 (3, 0, some (1, 5)) (5284982143136807307022734669905018731653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98374 (3, 0, some (1, 6)) (10569964286241697608850618727037034006493 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98375 (3, 0, some (1, 7)) (2642491071556777110838381988525570869653 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98376 (3, 0, some (1, 8)) (2113992857252098340606407082775091444577 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 98377 (3, 0, some (1, 9)) (5284982143106815696273821185947867683481 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98400 (3, 0, some (2, 0)) (2113992857346836954053408004629300809127 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98401 (3, 0, some (2, 1)) (2113992857249588861028895295582440862489 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (10569964286333613449227506488074160061229 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98403 (3, 0, some (2, 3)) (5284982143121271588518421275444371111439 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 98404 (3, 0, some (2, 4)) (5284982143136807307022734669905018731653 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98405 (3, 0, some (2, 5)) (10569964286241697608850618727037034006493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98406 (3, 0, some (2, 6)) (2642491071556777110838381988525570869653 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98407 (3, 0, some (2, 7)) (2113992857252098340606407082775091444577 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98408 (3, 0, some (2, 8)) (5284982143106815696273821185947867683481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98409 (3, 0, some (2, 9)) (1056996429052224432118159703509743906259 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 98432 (3, 0, some (3, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98433 (3, 0, some (3, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98434 (3, 0, some (3, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98435 (3, 0, some (3, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98436 (3, 0, some (3, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 98437 (3, 0, some (3, 5)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98438 (3, 0, some (3, 6)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98439 (3, 0, some (3, 7)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98440 (3, 0, some (3, 8)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98441 (3, 0, some (3, 9)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99362 (3, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99365 (3, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99366 (3, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99367 (3, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99368 (3, 1, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99369 (3, 1, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99392 (3, 1, some (1, 0)) (2508302066874065712470685298254307264353 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (5016604142939685495416363750787252000239 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99394 (3, 1, some (1, 2)) (1254151035945961270831298464296207551517 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99395 (3, 1, some (1, 3)) (200664165748093630298978231343004819301 / 200000000000000000000000000000000000000 : ℚ) .leaf) 99396 (3, 1, some (1, 4)) (5016604143687505918146715641082016850623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99397 (3, 1, some (1, 5)) (10033208287356367023492967439931744712289 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99398 (3, 1, some (1, 6)) (5016604143673067256019286523675623405431 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 99399 (3, 1, some (1, 7)) (2508302071831015561858206857185963939883 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 99400 (3, 1, some (1, 8)) (10033208287343544772733613490042666283273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99401 (3, 1, some (1, 9)) (1254151035915823220758267017075781201009 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99424 (3, 1, some (2, 0)) (8918407361814385842394976631805618424267 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (1783681473345367140737846704776828517713 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (139350115102466323087901254902742147971 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 99427 (3, 1, some (2, 3)) (2229601841638891519176318062703118600277 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99428 (3, 1, some (2, 4)) (8918407366530254068112850328888547680109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99429 (3, 1, some (2, 5)) (4459203683264948672017143576600554138161 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99430 (3, 1, some (2, 6)) (8918407366510277553273624381105649564029 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99431 (3, 1, some (2, 7)) (2229601841629551577939102386466402339611 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 99432 (3, 1, some (2, 8)) (4459203683256260340473838282936110936921 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99433 (3, 1, some (2, 9)) (2229601842077611891682380718706311365617 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (1003320828772153968881807383610395056209 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 99457 (3, 1, some (3, 1)) (1254151035922196907791111294124679331739 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99458 (3, 1, some (3, 2)) (5016604143701913519801879271769553657081 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99459 (3, 1, some (3, 3)) (10033208287346535826626956619999616140123 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99460 (3, 1, some (3, 4)) (10033208287356233251963506249048954935869 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99461 (3, 1, some (3, 5)) (2006641657465735670115678261223548333749 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99462 (3, 1, some (3, 6)) (40132833149331928402903842956395242113 / 40000000000000000000000000000000000000 : ℚ) .leaf) 99463 (3, 1, some (3, 7)) (2508302071835353165295084655636286494137 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 99464 (3, 1, some (3, 8)) (2508302072337313378142678308544600286319 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 99465 (3, 1, some (3, 9)) (1254151034080548775952957460380308376841 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99490 (3, 1, some (4, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99491 (3, 1, some (4, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99492 (3, 1, some (4, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 99493 (3, 1, some (4, 5)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99494 (3, 1, some (4, 6)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99495 (3, 1, some (4, 7)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99496 (3, 1, some (4, 8)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf))) 100386 (3, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100387 (3, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 100388 (3, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100389 (3, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100390 (3, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100391 (3, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 100392 (3, 2, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100393 (3, 2, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (2435319770964835565883090486795671034917 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100418 (3, 2, some (1, 2)) (9741279086486179979531746124098844140667 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100419 (3, 2, some (1, 3)) (9741279086265319984011339865067831307909 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 100420 (3, 2, some (1, 4)) (4870639543126792134369488261358932753747 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 100421 (3, 2, some (1, 5)) (2435319771555651092304379232850366025697 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100422 (3, 2, some (1, 6)) (2435319771554683177827241042948645132877 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100423 (3, 2, some (1, 7)) (2435319771548826625180233911927770189487 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100424 (3, 2, some (1, 8)) (974127908620997765048439571869588214593 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 100425 (3, 2, some (1, 9)) (2435319771550368557552729400529857375801 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (1712334212494394416555082048627111096443 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100449 (3, 2, some (2, 1)) (342466842866860091619457016939114326737 / 400000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (2140417768001687030718677652973323497713 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100451 (3, 2, some (2, 3)) (4280835535954772506047441027900233235161 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100452 (3, 2, some (2, 4)) (8561671071888657195132968882566437393149 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 100453 (3, 2, some (2, 5)) (8561671071874337130196154014480720234703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100454 (3, 2, some (2, 6)) (1070208883982350500726286557171622276779 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100455 (3, 2, some (2, 7)) (1712334214371663836493597423522500457819 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100456 (3, 2, some (2, 8)) (13698673714977263454011870157094623013 / 16000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100457 (3, 2, some (2, 9)) (2140417768310104768072174785328492513903 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100480 (3, 2, some (3, 0)) (66888055233924374525865992167704825489 / 78125000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (8561671072039194399878912828234153853589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100482 (3, 2, some (3, 2)) (4280835535955173539809432846981725295311 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100483 (3, 2, some (3, 3)) (8561671071893517100782713891575831323581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100484 (3, 2, some (3, 4)) (2140417767968615674267952063080674726209 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 100485 (3, 2, some (3, 5)) (133776110497883445984038233811898400129 / 156250000000000000000000000000000000000 : ℚ) .leaf)))) 100486 (3, 2, some (3, 6)) (1070208883982099607604911545747323751071 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (1712334214372558200160418571428362355541 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100488 (3, 2, some (3, 8)) (2140417768223804277554646162498747381649 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100489 (3, 2, some (3, 9)) (4280835534854374289874902483206998752893 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (974127908654219488111386544450983546993 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (9741279086255450898612974807897174005649 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100514 (3, 2, some (4, 2)) (9741279086264075564095341008281625642473 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100515 (3, 2, some (4, 3)) (9741279086219024939674123125317730891091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100516 (3, 2, some (4, 4)) (9741279086222409550307410962386030529733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100517 (3, 2, some (4, 5)) (243531977154924679314655012618829100469 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 100518 (3, 2, some (4, 6)) (974127908620613189896943165933001253059 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 100519 (3, 2, some (4, 7)) (4870639543103436268989359840277746730503 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100520 (3, 2, some (4, 8)) (4870639544328121869132532547971645521437 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100544 (3, 2, some (5, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 100545 (3, 2, some (5, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100546 (3, 2, some (5, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100547 (3, 2, some (5, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100548 (3, 2, some (5, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100549 (3, 2, some (5, 5)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100550 (3, 2, some (5, 6)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100551 (3, 2, some (5, 7)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf))))) 101411 (3, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 101412 (3, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101413 (3, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101414 (3, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101415 (3, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101416 (3, 3, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101417 (3, 3, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101442 (3, 3, some (1, 2)) (2389405265884583114223965331935450603497 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101443 (3, 3, some (1, 3)) (9557621063284787964773760746731746723627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101444 (3, 3, some (1, 4)) (9557621063283322815004979842048732918949 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101445 (3, 3, some (1, 5)) (9557621063245346121729312520918012958603 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101446 (3, 3, some (1, 6)) (4778810531622558373339398037822869839709 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101447 (3, 3, some (1, 7)) (9557621063220957084781441239110070211343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101448 (3, 3, some (1, 8)) (9557621063232852941558596621766045554473 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101449 (3, 3, some (1, 9)) (9557621063229197057550923666523383848839 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101473 (3, 3, some (2, 1)) (1644216666544944152544049129085606199603 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101474 (3, 3, some (2, 2)) (822108333389774611277136546930156812703 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 101475 (3, 3, some (2, 3)) (8221083333795394969813205718796860760163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101476 (3, 3, some (2, 4)) (8221083333774676119471944209174075890741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101477 (3, 3, some (2, 5)) (8221083333761368206234978664108440393989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101478 (3, 3, some (2, 6)) (4110541666874988445927545636766090049759 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101479 (3, 3, some (2, 7)) (8221083333743900111212955609727893833643 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 101480 (3, 3, some (2, 8)) (2055270833437311065307259649871536248889 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101481 (3, 3, some (2, 9)) (4110541667463180140841387379124666088427 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101504 (3, 3, some (3, 0)) (4087603373672450977392815267775271675839 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (4087603376310603012370944321317999326369 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101506 (3, 3, some (3, 2)) (8175206752705809692014064478818476355863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101507 (3, 3, some (3, 3)) (1021900844084371980624187373223507985273 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 101508 (3, 3, some (3, 4)) (8175206752656892109855755925853916592969 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101509 (3, 3, some (3, 5)) (8175206752651603270919675740584015115441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101510 (3, 3, some (3, 6)) (31934401377496142638182540386026361399 / 39062500000000000000000000000000000000 : ℚ) .leaf) 101511 (3, 3, some (3, 7)) (4087603376320560926444781080506042887641 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101512 (3, 3, some (3, 8)) (102190084411713492212089167502590898707 / 125000000000000000000000000000000000000 : ℚ) .leaf))) 101513 (3, 3, some (3, 9)) (817520675220209271988363673140681033657 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101536 (3, 3, some (4, 0)) (1644216666544944152544049129085606199603 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101537 (3, 3, some (4, 1)) (822108333389774611277136546930156812703 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 101538 (3, 3, some (4, 2)) (8221083333795394969813205718796860760163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101539 (3, 3, some (4, 3)) (8221083333774676119471944209174075890741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101540 (3, 3, some (4, 4)) (8221083333761368206234978664108440393989 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101541 (3, 3, some (4, 5)) (4110541666874988445927545636766090049759 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101542 (3, 3, some (4, 6)) (8221083333743900111212955609727893833643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101543 (3, 3, some (4, 7)) (2055270833437311065307259649871536248889 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101544 (3, 3, some (4, 8)) (4110541667463180140841387379124666088427 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101568 (3, 3, some (5, 0)) (2389405265884583114223965331935450603497 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V2lrll : KTree ℚ :=
  .node V2lrlll 98371 (3, 0, some (1, 3)) (10569964286333613449227506488074160061229 / 10000000000000000000000000000000000000000 : ℚ) V2lrllr

def V2lrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 101570 (3, 3, some (5, 2)) (9557621063283322815004979842048732918949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101571 (3, 3, some (5, 3)) (9557621063245346121729312520918012958603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101572 (3, 3, some (5, 4)) (4778810531622558373339398037822869839709 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101573 (3, 3, some (5, 5)) (9557621063220957084781441239110070211343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101574 (3, 3, some (5, 6)) (9557621063232852941558596621766045554473 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101575 (3, 3, some (5, 7)) (9557621063229197057550923666523383848839 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101600 (3, 3, some (6, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101602 (3, 3, some (6, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101603 (3, 3, some (6, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101604 (3, 3, some (6, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101605 (3, 3, some (6, 5)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101606 (3, 3, some (6, 6)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102436 (3, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102437 (3, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102438 (3, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102439 (3, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102440 (3, 4, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102441 (3, 4, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 102467 (3, 4, some (1, 3)) (9431381235022479330520049766478983000503 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 102468 (3, 4, some (1, 4)) (4715690617513822290128836355279598300189 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102469 (3, 4, some (1, 5)) (9431381234985182330493513083986812719997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102470 (3, 4, some (1, 6)) (377255249399492163244805660884251898453 / 400000000000000000000000000000000000000 : ℚ) .leaf) 102471 (3, 4, some (1, 7)) (4715690617481345230845127885679181671803 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102472 (3, 4, some (1, 8)) (9431381234972785403996809293530817106563 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102473 (3, 4, some (1, 9)) (4715690617486130672717738946413799424741 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102498 (3, 4, some (2, 2)) (1591909448451678905736079645494365428151 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102499 (3, 4, some (2, 3)) (3979773621067400890923547810085003444797 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102500 (3, 4, some (2, 4)) (3979773621059947749698645468301648284457 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102501 (3, 4, some (2, 5)) (1591909448420596612044280891919257926493 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 102502 (3, 4, some (2, 6)) (3979773621047685814559552906948355178269 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 102503 (3, 4, some (2, 7)) (7959547242086744528857884980881768610783 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102504 (3, 4, some (2, 8)) (7959547242091598582652628731377338021441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102505 (3, 4, some (2, 9)) (1591909448631241585678472321310991247311 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102529 (3, 4, some (3, 1)) (7810969026434355522749905306959542253747 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102530 (3, 4, some (3, 2)) (976371128373201292111101209934449922017 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102531 (3, 4, some (3, 3)) (976371128367473859435010465768309737387 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 102532 (3, 4, some (3, 4)) (3905484513460354250184099848071421127193 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102533 (3, 4, some (3, 5)) (781096902691394517805548252573006100087 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102534 (3, 4, some (3, 6)) (7810969026901873579514725866117887135407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102535 (3, 4, some (3, 7)) (3905484513450230299347686795928814776429 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102536 (3, 4, some (3, 8)) (3905484513558335335321659036228425150221 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 102560 (3, 4, some (4, 0)) (7810969023466306169908339026286509693467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102561 (3, 4, some (4, 1)) (7810969026923122314543677211542870239583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102562 (3, 4, some (4, 2)) (7810969026954568470218514800619117460999 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102563 (3, 4, some (4, 3)) (3905484513465526912610144157260503158469 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102564 (3, 4, some (4, 4)) (1952742256728785050586326481446779591189 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 102565 (3, 4, some (4, 5)) (1562193805381637688389327870802879700841 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102566 (3, 4, some (4, 6)) (156219380538008083499953410367093287933 / 200000000000000000000000000000000000000 : ℚ) .leaf) 102567 (3, 4, some (4, 7)) (976371128362903093984638157271084621943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102568 (3, 4, some (4, 8)) (7810969027417345056158361026239333027857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102592 (3, 4, some (5, 0)) (7959547241464474076318523853637057620947 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 102593 (3, 4, some (5, 1)) (3979773621115190261066841841623434833133 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102594 (3, 4, some (5, 2)) (1989886810533581817758712260781619638421 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102595 (3, 4, some (5, 3)) (7959547242116157309161719368852025745243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102596 (3, 4, some (5, 4)) (7959547242102908773657771978195323492567 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102597 (3, 4, some (5, 5)) (7959547242091503349445394057716652998543 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102598 (3, 4, some (5, 6)) (3979773621043896792044051383296481125297 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102599 (3, 4, some (5, 7)) (994943405261301821196615737923797107829 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102624 (3, 4, some (6, 0)) (2357845308815190214298430181928849357901 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102625 (3, 4, some (6, 1)) (9431381235028849411629437407078535813449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102626 (3, 4, some (6, 2)) (9431381235020872888691030171119864049741 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102627 (3, 4, some (6, 3)) (589461327186718293892841624220907115901 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 102628 (3, 4, some (6, 4)) (4715690617492465417803206898374595431271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102629 (3, 4, some (6, 5)) (1886276246992321131684295406102741020143 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102630 (3, 4, some (6, 6)) (1886276246995053535092500913450522870037 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102656 (3, 4, some (7, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102657 (3, 4, some (7, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102658 (3, 4, some (7, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102659 (3, 4, some (7, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102660 (3, 4, some (7, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102661 (3, 4, some (7, 5)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node .leaf 103461 (3, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 103462 (3, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103463 (3, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103464 (3, 5, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103465 (3, 5, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103492 (3, 5, some (1, 4)) (466962938810561560274598379078522351263 / 500000000000000000000000000000000000000 : ℚ) .leaf) 103493 (3, 5, some (1, 5)) (9339258776165656247409522904648311878397 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103494 (3, 5, some (1, 6)) (4669629388084709051269730948335995049117 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103495 (3, 5, some (1, 7)) (4669629388072249052232195630563785707697 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103496 (3, 5, some (1, 8)) (4669629388076665887663237903988892040131 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103497 (3, 5, some (1, 9)) (4669629388077496924417650464069774449163 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103523 (3, 5, some (2, 3)) (3880029767388911253702848490316880079877 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrlrll : KTree ℚ :=
  .node V2lrlrlll 102537 (3, 4, some (3, 9)) (156219380537788168448608375431118146391 / 200000000000000000000000000000000000000 : ℚ) V2lrlrllr

def V2lrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 103525 (3, 5, some (2, 5)) (1940014883686998888625416872435902819689 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103526 (3, 5, some (2, 6)) (3880029767371651101198783230463587948151 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103527 (3, 5, some (2, 7)) (7760059534732892913801231356120810651207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103528 (3, 5, some (2, 8)) (3880029767368533606219988741897919286993 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103529 (3, 5, some (2, 9)) (1552011907145771604835073631507600823919 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 103554 (3, 5, some (3, 2)) (1505430320639414656069081264892913984751 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103555 (3, 5, some (3, 3)) (3763575801567286385057683063419125187023 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103556 (3, 5, some (3, 4)) (752715160311697963121060363646722393491 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103557 (3, 5, some (3, 5)) (7527151603108467391712922401143790080721 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103558 (3, 5, some (3, 6)) (470446975193650488078910947845277606413 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 103559 (3, 5, some (3, 7)) (1505430320619001410504218155403540795697 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103560 (3, 5, some (3, 8)) (1505430320652570566009964342149102939019 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103561 (3, 5, some (3, 9)) (1881787900805154339092437921029371538761 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103585 (3, 5, some (4, 1)) (7432006138515576345794543761387854716911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103586 (3, 5, some (4, 2)) (232250191838529239164361109389632890169 / 312500000000000000000000000000000000000 : ℚ) .leaf) 103587 (3, 5, some (4, 3)) (371600306939719280664086286038182668163 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 103588 (3, 5, some (4, 4)) (7432006138780410741034429179539724591177 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103589 (3, 5, some (4, 5)) (7432006138773309197805064327966921954559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103590 (3, 5, some (4, 6)) (3716003069382151954410202652216460079461 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103591 (3, 5, some (4, 7)) (7432006138764037394022714776158562192119 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103592 (3, 5, some (4, 8)) (1858001534784046627103191955856005133781 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 103616 (3, 5, some (5, 0)) (1881787900163459674303185817123432315517 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 103617 (3, 5, some (5, 1)) (3763575801565521300314059422893429515989 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103618 (3, 5, some (5, 2)) (3763575801570536440469614010020903150023 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103619 (3, 5, some (5, 3)) (150543032062484627700195110319809738181 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103620 (3, 5, some (5, 4)) (3763575801554596747456700119092685824923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103621 (3, 5, some (5, 5)) (7527151603101363010907348680954276068369 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103622 (3, 5, some (5, 6)) (7527151603095227544118201408415424581769 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103623 (3, 5, some (5, 7)) (7527151603097520436952933169222834714631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103648 (3, 5, some (6, 0)) (3880029767161042826510131539635993524519 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (7760059534869789179977619081427322505519 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103650 (3, 5, some (6, 2)) (7760059534777041463535518044989208306989 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 103651 (3, 5, some (6, 3)) (60625465115323178621352111731804012013 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103652 (3, 5, some (6, 4)) (7760059534747873278963019369952311248747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103653 (3, 5, some (6, 5)) (1940014883684192452056194511391498952531 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103654 (3, 5, some (6, 6)) (3880029767367538526393751319765145163459 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103680 (3, 5, some (7, 0)) (9339258776428967500151772464399420562007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103681 (3, 5, some (7, 1)) (1167407347026531728864751547767038329143 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 103682 (3, 5, some (7, 2)) (1167407347024966997536464458653169266437 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103683 (3, 5, some (7, 3)) (466962938808478909931797710132147546907 / 500000000000000000000000000000000000000 : ℚ) .leaf) 103684 (3, 5, some (7, 4)) (583703673510336838786377233001877738243 / 625000000000000000000000000000000000000 : ℚ) .leaf) 103685 (3, 5, some (7, 5)) (1167407347017832075782280015306470251263 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 103712 (3, 5, some (8, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrlrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103714 (3, 5, some (8, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103715 (3, 5, some (8, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103716 (3, 5, some (8, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104448 (3, 6, none) (0 : ℚ) .leaf) 104486 (3, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104487 (3, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104488 (3, 6, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104489 (3, 6, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104517 (3, 6, some (1, 5)) (579316470137660516478496822111337843391 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 104518 (3, 6, some (1, 6)) (9269063522207538103617224254796194731337 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104519 (3, 6, some (1, 7)) (1158632940272799799167430769427569940199 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104520 (3, 6, some (1, 8)) (926906352219030022244407235492239497761 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 104521 (3, 6, some (1, 9)) (4634531761096786634441830594738256626081 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104548 (3, 6, some (2, 4)) (118825620372093030634929224175122523839 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104549 (3, 6, some (2, 5)) (1901209925947505719964127199340092665029 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104550 (3, 6, some (2, 6)) (7604839703787561429692691082296663908383 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104551 (3, 6, some (2, 7)) (3802419851887932077098926496238336233867 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104552 (3, 6, some (2, 8)) (7604839703779405954373940935298402306239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104553 (3, 6, some (2, 9)) (7604839704720261140482503631976909159137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104579 (3, 6, some (3, 3)) (3653814815016558407904307791908386080671 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104580 (3, 6, some (3, 4)) (913453703752270246846702895731937171717 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104582 (3, 6, some (3, 6)) (228363425937482612626091343646097250957 / 312500000000000000000000000000000000000 : ℚ) .leaf) 104583 (3, 6, some (3, 7)) (7307629629994374338590698313314039857141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104584 (3, 6, some (3, 8)) (7307629630130492502215533175272190975457 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104585 (3, 6, some (3, 9)) (7307629630166691773856107429800493963613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (7135269367120086670457861109202033988251 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104611 (3, 6, some (4, 3)) (3567634683536337000139613533124552106233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104612 (3, 6, some (4, 4)) (7135269367058663141146065083450359089627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104613 (3, 6, some (4, 5)) (356763468352535765447864505959944067873 / 500000000000000000000000000000000000000 : ℚ) .leaf) 104614 (3, 6, some (4, 6)) (3567634683520761465569235782428972379877 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104615 (3, 6, some (4, 7)) (57082154936314598983197162531632353951 / 80000000000000000000000000000000000000 : ℚ) .leaf))) 104616 (3, 6, some (4, 8)) (7135269367338262780462110057706153043241 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104641 (3, 6, some (5, 1)) (3567634683449070413177707410298176396677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104642 (3, 6, some (5, 2)) (3567634683549535092284009829027997519059 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104643 (3, 6, some (5, 3)) (356763468353357396824063798849315343239 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104644 (3, 6, some (5, 4)) (7135269367054698551088578442206106283987 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104645 (3, 6, some (5, 5)) (1783817341761839196798724169503619462333 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 104646 (3, 6, some (5, 6)) (3567634683520500826061810781471801577051 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104647 (3, 6, some (5, 7)) (7135269367041173904935320853177186253773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104672 (3, 6, some (6, 0)) (730762962817607936063656493688669912313 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 104673 (3, 6, some (6, 1)) (3653814815017636397529127278817023533357 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104674 (3, 6, some (6, 2)) (7307629630035167754298224670946404676607 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrlrr : KTree ℚ :=
  .node V2lrlrlrrl 104581 (3, 6, some (3, 5)) (7307629630007438998709788606428553723193 / 10000000000000000000000000000000000000000 : ℚ) V2lrlrlrrr

def V2lrlrlr : KTree ℚ :=
  .node V2lrlrlrl 103713 (3, 5, some (8, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) V2lrlrlrr

def V2lrlrl : KTree ℚ :=
  .node V2lrlrll 103524 (3, 5, some (2, 4)) (7760059534768684485222124914628178186499 / 10000000000000000000000000000000000000000 : ℚ) V2lrlrlr

def V2lrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104676 (3, 6, some (6, 4)) (3653814815003950824423160857331424668381 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104677 (3, 6, some (6, 5)) (7307629629999767146190128158773767757677 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104678 (3, 6, some (6, 6)) (730762962999480225582672416519282978489 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104704 (3, 6, some (7, 0)) (7604839703491821303300116693806231520109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104705 (3, 6, some (7, 1)) (3802419851953983426967945441381415870329 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104706 (3, 6, some (7, 2)) (7604839703817215060754854075159993213649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104707 (3, 6, some (7, 3)) (2376512407438640346500666166365560277 / 3125000000000000000000000000000000000 : ℚ) .leaf) 104708 (3, 6, some (7, 4)) (7604839703789867445598631942957055383899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104709 (3, 6, some (7, 5)) (7604839703779115309897548144747222152077 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104736 (3, 6, some (8, 0)) (4634531761228386384663541750869812546253 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 104737 (3, 6, some (8, 1)) (1853812704450262891866086605035646882011 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104738 (3, 6, some (8, 2)) (9269063522235452304196374873025143336399 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104739 (3, 6, some (8, 3)) (4634531761103838567404451069093030637871 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104740 (3, 6, some (8, 4)) (1853812704440458040254518677400334481089 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104768 (3, 6, some (9, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 104769 (3, 6, some (9, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104770 (3, 6, some (9, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104771 (3, 6, some (9, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105472 (3, 7, none) (0 : ℚ) .leaf) 105511 (3, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 105512 (3, 7, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105542 (3, 7, some (1, 6)) (9213796648121847475374842787937426740607 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105543 (3, 7, some (1, 7)) (921379664809654298146321491590988840031 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 105544 (3, 7, some (1, 8)) (4606898324051864292120038848048296924711 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105545 (3, 7, some (1, 9)) (921379664810823728152954810389813778681 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 105573 (3, 7, some (2, 5)) (374065116910781571455363449739439265311 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 105574 (3, 7, some (2, 6)) (29925209352859622629672454771280252603 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105575 (3, 7, some (2, 7)) (467581396137640263660156801825436063727 / 625000000000000000000000000000000000000 : ℚ) .leaf) 105576 (3, 7, some (2, 8)) (7481302338205241645694953195388488348573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105577 (3, 7, some (2, 9)) (7481302339108487620324200049798729600363 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105604 (3, 7, some (3, 4)) (7134843616216614569113992670904222558627 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 105605 (3, 7, some (3, 5)) (1783710904050810450238165523862105855729 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105606 (3, 7, some (3, 6)) (7134843616197067949996259413236517136879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105607 (3, 7, some (3, 7)) (1783710904047663793402476040987621999723 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105608 (3, 7, some (3, 8)) (3567421808152243950711069930061668954319 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105609 (3, 7, some (3, 9)) (1426968723275299264321813980357130679751 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105635 (3, 7, some (4, 3)) (1380826310475493441323893145643976318391 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 105636 (3, 7, some (4, 4)) (276165262094568123000912487614913781949 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105637 (3, 7, some (4, 5)) (690413155235534246695260558355292346313 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 105638 (3, 7, some (4, 6)) (3452065776173228059908800129426367914559 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105639 (3, 7, some (4, 7)) (6904131552343931161895162547904161235329 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105640 (3, 7, some (4, 8)) (138082631051838533610233529343438001299 / 200000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrrll : KTree ℚ :=
  .node V2lrlrrlll 105513 (3, 7, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) V2lrlrrllr

def V2lrlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105667 (3, 7, some (5, 3)) (1707038910004191486752696289869395984049 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105668 (3, 7, some (5, 4)) (426759727500324046211644227112157869889 / 625000000000000000000000000000000000000 : ℚ) .leaf) 105669 (3, 7, some (5, 5)) (6828155639997496248816350361409409063039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105670 (3, 7, some (5, 6)) (3414077819995228748436061451485567872901 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105671 (3, 7, some (5, 7)) (3414077819994559498013040623488422666017 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 105697 (3, 7, some (6, 1)) (6904131552260917856470173207433909711273 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105698 (3, 7, some (6, 2)) (431508222024752579448095582319482808811 / 625000000000000000000000000000000000000 : ℚ) .leaf) 105699 (3, 7, some (6, 3)) (6904131552370840741474819837100413225227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105700 (3, 7, some (6, 4)) (6904131552357395946176820685484316719679 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105701 (3, 7, some (6, 5)) (3452065776175073000426407660832395607639 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 105702 (3, 7, some (6, 6)) (1380826310469098641777306145294986889909 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105728 (3, 7, some (7, 0)) (142696872298205815358972699614453035929 / 200000000000000000000000000000000000000 : ℚ) .leaf) 105729 (3, 7, some (7, 1)) (285393744649329821161730609147417035483 / 400000000000000000000000000000000000000 : ℚ) .leaf) 105730 (3, 7, some (7, 2)) (713484361622955144544597813845896052943 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105731 (3, 7, some (7, 3)) (7134843616218172326004304430847603154671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105732 (3, 7, some (7, 4)) (7134843616203540505806695252333585937823 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105733 (3, 7, some (7, 5)) (14269687232390682276746808770216761457 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105760 (3, 7, some (8, 0)) (7481302338000696173336848558503333587529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105761 (3, 7, some (8, 1)) (7481302338330758150041849383251026276539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105762 (3, 7, some (8, 2)) (3740651169120666199161946904433544171617 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105763 (3, 7, some (8, 3)) (3740651169114750452557029702638032185333 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105792 (3, 7, some (9, 0)) (2303449162090782398420380325590690510393 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105793 (3, 7, some (9, 1)) (4606898324083169485523873338504418004323 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105794 (3, 7, some (9, 2)) (921379664814791303597028242237915857839 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105795 (3, 7, some (9, 3)) (230344916203049258044747847919373905959 / 250000000000000000000000000000000000000 : ℚ) .leaf) 105824 (3, 7, some (10, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)) 105825 (3, 7, some (10, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105826 (3, 7, some (10, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106496 (3, 8, none) (0 : ℚ) .leaf) 106536 (3, 8, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 106537 (3, 8, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 106567 (3, 8, some (1, 7)) (9169152300156269387880166429931455711473 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106568 (3, 8, some (1, 8)) (9169152300162887478078735010420444318363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106569 (3, 8, some (1, 9)) (45845761500841867983717935646311746603 / 50000000000000000000000000000000000000 : ℚ) .leaf) 106598 (3, 8, some (2, 6)) (738092629430929932767753271432263136141 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106599 (3, 8, some (2, 7)) (184523157357397339853312457635699988079 / 250000000000000000000000000000000000000 : ℚ) .leaf) 106600 (3, 8, some (2, 8)) (7380926294298430830692785178590781092109 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 106601 (3, 8, some (2, 9)) (295237051806911116180842631030665899627 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106629 (3, 8, some (3, 5)) (1399205904247061208975847801345474864097 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106630 (3, 8, some (3, 6)) (437251845076917604021649169298099094983 / 625000000000000000000000000000000000000 : ℚ) .leaf) 106631 (3, 8, some (3, 7)) (3498014760611593452746837776944357589129 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 106632 (3, 8, some (3, 8)) (6996029521320568774025345439049919409003 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrrlr : KTree ℚ :=
  .node V2lrlrrlrl 105764 (3, 7, some (8, 4)) (7481302338215451883999715333744161725293 / 10000000000000000000000000000000000000000 : ℚ) V2lrlrrlrr

def V2lrlrrl : KTree ℚ :=
  .node V2lrlrrll 105666 (3, 7, some (5, 2)) (3414077820028659087153612245586235036941 / 5000000000000000000000000000000000000000 : ℚ) V2lrlrrlr

def V2lrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 106660 (3, 8, some (4, 4)) (134419833163782977350018018756572088507 / 200000000000000000000000000000000000000 : ℚ) .leaf) 106661 (3, 8, some (4, 5)) (6720991658179446261268175077896727753521 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106662 (3, 8, some (4, 6)) (1680247914542961243604761999683318291767 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106663 (3, 8, some (4, 7)) (1344198331633646485996442106790913494037 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106664 (3, 8, some (4, 8)) (6720991658379422675433678682322442815379 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 106691 (3, 8, some (5, 3)) (6648550132278038663079569771915938292049 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106692 (3, 8, some (5, 4)) (6648550132270534026526298139691368172783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106693 (3, 8, some (5, 5)) (415534383266108966242455844688527135811 / 625000000000000000000000000000000000000 : ℚ) .leaf) 106694 (3, 8, some (5, 6)) (6648550132255836202203491040561160624203 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106695 (3, 8, some (5, 7)) (6648550132247387286152964387890461411567 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 106722 (3, 8, some (6, 2)) (6648550132345665982708442520516536687717 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106723 (3, 8, some (6, 3)) (3324275066136501229160738632673984856079 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106724 (3, 8, some (6, 4)) (1329710026453643702438373594978859775681 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106725 (3, 8, some (6, 5)) (415534383265934683123088908396357039563 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106726 (3, 8, some (6, 6)) (6648550132255404966712815033982463945613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106753 (3, 8, some (7, 1)) (672099165812010119316288480563877140487 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 106754 (3, 8, some (7, 2)) (3360495829107325706070016044109821950057 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106755 (3, 8, some (7, 3)) (6720991658194420474951145780423087100151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106756 (3, 8, some (7, 4)) (840123957272605768719955052028049306567 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106757 (3, 8, some (7, 5)) (1344198331634740945351194848257182615337 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 106784 (3, 8, some (8, 0)) (1749007380070817376595279715769848803373 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrlrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106786 (3, 8, some (8, 2)) (1399205904252085823447120567267554249497 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106787 (3, 8, some (8, 3)) (6996029521250133245793664540654528962711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106788 (3, 8, some (8, 4)) (1399205904247099011013661744883911948613 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106816 (3, 8, some (9, 0)) (922615786768921446646834115906902186299 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106817 (3, 8, some (9, 1)) (369046314721080895473820339779786983227 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 106818 (3, 8, some (9, 2)) (7380926294333135257190630668141331954371 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106819 (3, 8, some (9, 3)) (295237051772909277045014225953512364141 / 400000000000000000000000000000000000000 : ℚ) .leaf) 106848 (3, 8, some (10, 0)) (9169152300416666689586778092228203155369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106849 (3, 8, some (10, 1)) (9169152300226754854686379111158384692301 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106850 (3, 8, some (10, 2)) (9169152300206301818326890431853937819279 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrlrrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106881 (3, 8, some (11, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107561 (3, 9, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 107592 (3, 9, some (1, 8)) (2283083928628642857683838323515844997871 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107593 (3, 9, some (1, 9)) (9132335714520849821048926619460718079999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107623 (3, 9, some (2, 7)) (7297887739570623429788097440672293084653 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 107624 (3, 9, some (2, 8)) (3648943869786385834438973076367370267213 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107625 (3, 9, some (2, 9)) (7297887740424222681670979839216601343889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107654 (3, 9, some (3, 6)) (3441184071026197515636791352811460043171 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107655 (3, 9, some (3, 7)) (860296017755502416378443603477110191483 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 107656 (3, 9, some (3, 8)) (1720592035532197614796251535394597295847 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrlrrrlr : KTree ℚ :=
  .node V2lrlrrrlrl 106880 (3, 8, some (11, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) V2lrlrrrlrr

def V2lrlrrrl : KTree ℚ :=
  .node V2lrlrrrll 106785 (3, 8, some (8, 1)) (3498014760633077244187559102610790538423 / 5000000000000000000000000000000000000000 : ℚ) V2lrlrrrlr

def V2lrlrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107685 (3, 9, some (4, 5)) (3286500098150994479089557647260672283007 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107686 (3, 9, some (4, 6)) (3286500098147801123109009702453224332093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107687 (3, 9, some (4, 7)) (6573000196291037773359002781017136025063 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107688 (3, 9, some (4, 8)) (3286500098237239881843035873770891451947 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107716 (3, 9, some (5, 4)) (260313914933108740263259906600963147477 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 107717 (3, 9, some (5, 5)) (3253923936657448400128273220384625828613 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107718 (3, 9, some (5, 6)) (6507847873312712814986273968943280393959 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107719 (3, 9, some (5, 7)) (1626961968326030291441927652743699076583 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 107747 (3, 9, some (6, 3)) (3251502685722279337030568886976040135143 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 107748 (3, 9, some (6, 4)) (3251502685719614097486883283146514609013 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrlrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107750 (3, 9, some (6, 6)) (6503005371425796539556026250263781737123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107778 (3, 9, some (7, 2)) (6507847873397141494355254804204986514837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107779 (3, 9, some (7, 3)) (6507847873328966789876785124676096339707 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107780 (3, 9, some (7, 4)) (6507847873323891780253881848096147056591 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107781 (3, 9, some (7, 5)) (6507847873310194193062201469024429592211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 107809 (3, 9, some (8, 1)) (6573000196265186873515479087015408420273 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107810 (3, 9, some (8, 2)) (1314600039266616217389418066335232149307 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 107811 (3, 9, some (8, 3)) (65730001963166579618449273055004561257 / 100000000000000000000000000000000000000 : ℚ) .leaf) 107812 (3, 9, some (8, 4)) (657300019630305467964820067503275371253 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 107840 (3, 9, some (9, 0)) (6882368141331841213196437164044631071939 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrlrrrrl : KTree ℚ :=
  .node V2lrlrrrrll 107749 (3, 9, some (6, 5)) (6503005371426203359627430929723264600341 / 10000000000000000000000000000000000000000 : ℚ) V2lrlrrrrlr

def V2lrlrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107842 (3, 9, some (9, 2)) (6882368142079836047039785063331016658091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107843 (3, 9, some (9, 3)) (1376473628414101548696772414348272410477 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 107872 (3, 9, some (10, 0)) (729788773946738417007803293468732453657 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107873 (3, 9, some (10, 1)) (1459577547938823207149067868782943872251 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 107874 (3, 9, some (10, 2)) (7297887739606338711807319596623251397359 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 107904 (3, 9, some (11, 0)) (9132335714763774707873940757912750228289 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107905 (3, 9, some (11, 1)) (4566167857289726947826402978908459927799 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107936 (3, 9, some (12, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 108617 (3, 10, some (1, 9)) (4550726837299627323792852169892505336441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 108648 (3, 10, some (2, 8)) (7228119250032861134118927187921708133719 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrlrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108679 (3, 10, some (3, 7)) (33938668905988269088659175974070477713 / 50000000000000000000000000000000000000 : ℚ) .leaf) 108680 (3, 10, some (3, 8)) (6787733781272467699407762460727814818741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108681 (3, 10, some (3, 9)) (1357546756274085889527362795403745034359 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108710 (3, 10, some (4, 6)) (645121305727079338737563964426377972633 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 108711 (3, 10, some (4, 7)) (1612803264316351752286957822301960838813 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 108712 (3, 10, some (4, 8)) (6451213057427221191375867948691636522811 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108741 (3, 10, some (5, 5)) (6378843423053021821914798425561998038457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108742 (3, 10, some (5, 6)) (3189421711525374567133179331513174791011 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108743 (3, 10, some (5, 7)) (3189421711521099766957202421046427123749 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 108772 (3, 10, some (6, 4)) (1590117316322861039974030332975388912711 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrlrrrrr : KTree ℚ :=
  .node V2lrlrrrrrl 108649 (3, 10, some (2, 9)) (722811925086572696823189666237938627969 / 1000000000000000000000000000000000000000 : ℚ) V2lrlrrrrrr

def V2lrlrrrr : KTree ℚ :=
  .node V2lrlrrrrl 107841 (3, 9, some (9, 1)) (6882368142086789762407436379720396938657 / 10000000000000000000000000000000000000000 : ℚ) V2lrlrrrrr

def V2lrlrrr : KTree ℚ :=
  .node V2lrlrrrl 107657 (3, 9, some (3, 9)) (6882368142224485030466242675367427261243 / 10000000000000000000000000000000000000000 : ℚ) V2lrlrrrr

def V2lrlrr : KTree ℚ :=
  .node V2lrlrrl 106633 (3, 8, some (3, 9)) (3498014760704566695592107056840054533121 / 5000000000000000000000000000000000000000 : ℚ) V2lrlrrr

def V2lrlr : KTree ℚ :=
  .node V2lrlrl 104675 (3, 6, some (6, 3)) (1826907407505655901830077703450075380739 / 2500000000000000000000000000000000000000 : ℚ) V2lrlrr

def V2lrl : KTree ℚ :=
  .node V2lrll 101569 (3, 3, some (5, 1)) (9557621063284787964773760746731746723627 / 10000000000000000000000000000000000000000 : ℚ) V2lrlr

def V2lrrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108774 (3, 10, some (6, 6)) (3180234632638849056190763889657770017757 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108803 (3, 10, some (7, 3)) (6360469265293537065768658599976183601969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108804 (3, 10, some (7, 4)) (6360469265289913434677893537032430421557 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108805 (3, 10, some (7, 5)) (3180234632638293966508541660772780304407 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108834 (3, 10, some (8, 2)) (6378843423131013972433553386598908951401 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 108835 (3, 10, some (8, 3)) (6378843423066337826322572914802518638069 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108836 (3, 10, some (8, 4)) (3189421711530517236027022988418277197287 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108865 (3, 10, some (9, 1)) (3225606528627238370379112929403266326487 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108866 (3, 10, some (9, 2)) (6451213057303988556865771103447122281783 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 108867 (3, 10, some (9, 3)) (3225606528645284072460265353258773739299 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108897 (3, 10, some (10, 1)) (6787733781239976500371989206086971824423 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108898 (3, 10, some (10, 2)) (339386689061612110882232094140378249033 / 500000000000000000000000000000000000000 : ℚ) .leaf) 108928 (3, 10, some (11, 0)) (3614059624979398894763941839809217629349 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108929 (3, 10, some (11, 1)) (7228119250152709791889263286461127251859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108960 (3, 10, some (12, 0)) (4550726837418863835806532802185068490809 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 109673 (3, 11, some (2, 9)) (286748492771550453160398848736938298723 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 109704 (3, 11, some (3, 8)) (3353895653859375997963119733120458084101 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 109705 (3, 11, some (3, 9)) (6707791307816397758384073319715642293227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109735 (3, 11, some (4, 7)) (1269874272741543373567397516151171515129 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 109736 (3, 11, some (4, 8)) (1587342840963055809526656201904425348667 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrlllll : KTree ℚ :=
  .node V2lrrllllll 108896 (3, 10, some (10, 0)) (1696933445161133718858734254917698958139 / 2500000000000000000000000000000000000000 : ℚ) V2lrrlllllr

def V2lrrllllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 109767 (3, 11, some (5, 7)) (6263390650578126623003981799854927640001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109797 (3, 11, some (6, 5)) (3114717451059810763338082364745863249437 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 109798 (3, 11, some (6, 6)) (1557358725529595384285282483339434127261 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 109828 (3, 11, some (7, 4)) (3108281734086869306653202644741564674109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 109829 (3, 11, some (7, 5)) (1554140867040192890907581459530338463919 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 109859 (3, 11, some (8, 3)) (1245886980426730289961312642459850257641 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 109860 (3, 11, some (8, 4)) (3114717451064842864070348155262871306663 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 109890 (3, 11, some (9, 2)) (6263390650663558261302385512088432681273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109891 (3, 11, some (9, 3)) (1252678130120336394027478143419283272289 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 109921 (3, 11, some (10, 1)) (1587342840927530211207539494026248396683 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrllllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 109952 (3, 11, some (11, 0)) (6707791307213861098221907251867414568053 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109953 (3, 11, some (11, 1)) (3353895653846882176830198368062501923277 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 109984 (3, 11, some (12, 0)) (286748492736858547793436311349798154473 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 110729 (3, 12, some (3, 9)) (3319703224283160494918392921141525597027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 110760 (3, 12, some (4, 8)) (6263015148600145997404814808429782104357 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 110791 (3, 12, some (5, 7)) (3080447441302063328612780879155053878073 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 110822 (3, 12, some (6, 6)) (611174240148069202442254113954258100447 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 110853 (3, 12, some (7, 5)) (608413475511638077249341267885144330691 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 110884 (3, 12, some (8, 4)) (608413475512797699893429891953356735721 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 110915 (3, 12, some (9, 3)) (3055871200747763379962606655309452311843 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrllllr : KTree ℚ :=
  .node V2lrrllllrl 109922 (3, 11, some (10, 2)) (3174685681871747659752822766475982860103 / 5000000000000000000000000000000000000000 : ℚ) V2lrrllllrr

def V2lrrllll : KTree ℚ :=
  .node V2lrrlllll 109766 (3, 11, some (5, 6)) (195730957830831259673749123502146450957 / 312500000000000000000000000000000000000 : ℚ) V2lrrllllr

def V2lrrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 110977 (3, 12, some (11, 1)) (6263015148482089463692023323478865193503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 111008 (3, 12, some (12, 0)) (6639406448057628879292397183084695041929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) (.node (.node .leaf 131104 (4, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131105 (4, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 131106 (4, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131107 (4, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 131108 (4, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131109 (4, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131110 (4, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131111 (4, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131112 (4, 0, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131136 (4, 0, some (1, 0)) (2508302069070975923871695131147886454383 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131137 (4, 0, some (1, 1)) (2508302071949616112475479224242773909267 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131138 (4, 0, some (1, 2)) (2508302071834228970849714632942056296801 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131139 (4, 0, some (1, 3)) (501660414370911732062946108711332206031 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 131140 (4, 0, some (1, 4)) (627075517958236814457996274381338955117 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131141 (4, 0, some (1, 5)) (10033208287361282621925972849897808998373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131142 (4, 0, some (1, 6)) (10033208287330986402151173244804684623351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131143 (4, 0, some (1, 7)) (5016604143658569046357240806341513447857 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131144 (4, 0, some (1, 8)) (2006641657469765221747487973102918832157 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 131168 (4, 0, some (2, 0)) (1783681473386393679982563003905972557701 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131169 (4, 0, some (2, 1)) (71347258932173624059725216225907379109 / 80000000000000000000000000000000000000 : ℚ) .leaf) 131170 (4, 0, some (2, 2)) (4459203683296993173892854299656286275831 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131171 (4, 0, some (2, 3)) (8918407366517145805624835902312376250553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131172 (4, 0, some (2, 4)) (1783681473308672466120172951092943821933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131173 (4, 0, some (2, 5)) (4459203683258216178733854775468748721489 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131174 (4, 0, some (2, 6)) (8918407366504122749079539211273801685079 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131175 (4, 0, some (2, 7)) (8918407366532289874433279880457417031809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131176 (4, 0, some (2, 8)) (4459203683246375743731036625643513357937 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131200 (4, 0, some (3, 0)) (2508302071834228970849714632942056296801 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 131201 (4, 0, some (3, 1)) (501660414370911732062946108711332206031 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 131202 (4, 0, some (3, 2)) (627075517958236814457996274381338955117 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131203 (4, 0, some (3, 3)) (10033208287361282621925972849897808998373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131204 (4, 0, some (3, 4)) (10033208287330986402151173244804684623351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131205 (4, 0, some (3, 5)) (5016604143658569046357240806341513447857 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131206 (4, 0, some (3, 6)) (2006641657469765221747487973102918832157 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131207 (4, 0, some (3, 7)) (10033208287304345423394832407697905055359 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131208 (4, 0, some (3, 8)) (10033208291394161601746594060658897235193 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131232 (4, 0, some (4, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131233 (4, 0, some (4, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131234 (4, 0, some (4, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131235 (4, 0, some (4, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrlll : KTree ℚ :=
  .node V2lrrllll 110946 (3, 12, some (10, 2)) (6160894882686780041653604318454971289361 / 10000000000000000000000000000000000000000 : ℚ) V2lrrlllr

def V2lrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 131237 (4, 0, some (4, 5)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131238 (4, 0, some (4, 6)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 131239 (4, 0, some (4, 7)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131240 (4, 0, some (4, 8)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf)) 132129 (4, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132130 (4, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132131 (4, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 132132 (4, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132133 (4, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 132134 (4, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132135 (4, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132136 (4, 1, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132160 (4, 1, some (1, 0)) (9741279069075730218433954181245788582287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132161 (4, 1, some (1, 1)) (9741279085256783473905233016257251134063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132162 (4, 1, some (1, 2)) (9741279086430165077949626803687852811403 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132163 (4, 1, some (1, 3)) (9741279086275189069409704922238488610169 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132164 (4, 1, some (1, 4)) (2435319771560773243345653009288526343129 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132165 (4, 1, some (1, 5)) (4870639543113091899380455368742598657243 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132166 (4, 1, some (1, 6)) (2435319771553763968077629345300782633321 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 132167 (4, 1, some (1, 7)) (608829942887101614303479424416812343571 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 132168 (4, 1, some (1, 8)) (9741279086213823401999359778061751761271 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132192 (4, 1, some (2, 0)) (8561671068651911543423744193790800244541 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132193 (4, 1, some (2, 1)) (2140417768009517384176050089836696936457 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132194 (4, 1, some (2, 2)) (8561671071904783158081620342321968792207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132195 (4, 1, some (2, 3)) (856167107188965508761333947132396600261 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 132196 (4, 1, some (2, 4)) (8561671071872399620585268008936505658871 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132197 (4, 1, some (2, 5)) (2140417767966852202890631054313939326317 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132198 (4, 1, some (2, 6)) (8561671071849275589940047229557566185089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132199 (4, 1, some (2, 7)) (1070208883982635431416428996210810968561 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132200 (4, 1, some (2, 8)) (2140417767962530502783787896259288565931 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 132224 (4, 1, some (3, 0)) (8561671072110276245774901045814081256207 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 132225 (4, 1, some (3, 1)) (1070208883986507661273161298226614795439 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132226 (4, 1, some (3, 2)) (1712334214380635804606730613199200110321 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132227 (4, 1, some (3, 3)) (8561671071867785512189486930781693315667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132228 (4, 1, some (3, 4)) (1712334214374429697366791906650509663721 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132229 (4, 1, some (3, 5)) (8561671071851442081016365209338376638479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132230 (4, 1, some (3, 6)) (8561671071856126037269173611910171447463 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132231 (4, 1, some (3, 7)) (267552220995533773976315123492848217479 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132232 (4, 1, some (3, 8)) (1070208884175441355056333349496570830537 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132256 (4, 1, some (4, 0)) (9741279086245581813214609750726516703389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (9741279086274566859451705493845385777451 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132258 (4, 1, some (4, 2)) (4870639543107722755065364659616998839697 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 132259 (4, 1, some (4, 3)) (4870639543113043194652928876488740263979 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 132260 (4, 1, some (4, 4)) (2435319771549666961112866340448811819893 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132261 (4, 1, some (4, 5)) (38965116344809144589817870399856571661 / 40000000000000000000000000000000000000 : ℚ) .leaf) 132262 (4, 1, some (4, 6)) (9741279086212270845746521758991557418809 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132263 (4, 1, some (4, 7)) (4870639544079945764443216759371227388569 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132264 (4, 1, some (4, 8)) (1217659884561516687348396884871738353721 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 132288 (4, 1, some (5, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132289 (4, 1, some (5, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132290 (4, 1, some (5, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132291 (4, 1, some (5, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 132292 (4, 1, some (5, 4)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 132293 (4, 1, some (5, 5)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132294 (4, 1, some (5, 6)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132295 (4, 1, some (5, 7)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) (.node (.node .leaf 133154 (4, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133155 (4, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)) 133156 (4, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133157 (4, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133158 (4, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133159 (4, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 133160 (4, 2, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 133185 (4, 2, some (1, 1)) (382304842459059301136217406740404880093 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133186 (4, 2, some (1, 2)) (1911524212698873080189889794027196208109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (1911524212658506875797688889981512028261 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133188 (4, 2, some (1, 4)) (9557621063275088017534035837311914899711 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133189 (4, 2, some (1, 5)) (9557621063248155677303732622636156697791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133190 (4, 2, some (1, 6)) (9557621063242230732754203825503504847169 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133191 (4, 2, some (1, 7)) (4778810531609818948319852438631697498617 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133192 (4, 2, some (1, 8)) (9557621063235871537811355181135002960459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (328843333052929011227148983686713332813 / 400000000000000000000000000000000000000 : ℚ) .leaf) 133217 (4, 2, some (2, 1)) (8221083333668067869975265081473735168749 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133218 (4, 2, some (2, 2)) (164421666677700218885567894369644215333 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 133219 (4, 2, some (2, 3)) (8221083333789885416238088228367937928347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133220 (4, 2, some (2, 4)) (8221083333774795232740567344150657439793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133221 (4, 2, some (2, 5)) (822108333375952457526419053363340896169 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 133222 (4, 2, some (2, 6)) (8221083333745772197316973332888999263937 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133223 (4, 2, some (2, 7)) (822108333374656524594493328932277851543 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 133224 (4, 2, some (2, 8)) (4110541666872758911539707593762807386017 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133248 (4, 2, some (3, 0)) (2043801687867128104394708242146533639561 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133249 (4, 2, some (3, 1)) (2043801688201436000274813553335104344303 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133250 (4, 2, some (3, 2)) (4087603376344703459637548682221174656501 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133251 (4, 2, some (3, 3)) (4087603376337534672100866713585262308207 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133252 (4, 2, some (3, 4)) (4087603376328499136038268342048861345257 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrrll : KTree ℚ :=
  .node V2lrrlll 131236 (4, 0, some (4, 4)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) V2lrrllr

def V2lrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 133254 (4, 2, some (3, 6)) (2043801688160567857809220319987522144883 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133255 (4, 2, some (3, 7)) (408760337632236266550822587137133656001 / 500000000000000000000000000000000000000 : ℚ) .leaf) 133256 (4, 2, some (3, 8)) (4087603376921666189337801219547691879629 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (328843333357690161493252545594606476123 / 400000000000000000000000000000000000000 : ℚ) .leaf) 133281 (4, 2, some (4, 1)) (8221083333791085666928673545484262837139 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133282 (4, 2, some (4, 2)) (4110541666890730884991507958090002197559 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133283 (4, 2, some (4, 3)) (4110541666879856239652786802800227615999 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133284 (4, 2, some (4, 4)) (2055270833438786061038548967986038191121 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133285 (4, 2, some (4, 5)) (8221083333744477013258109213007398158053 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133286 (4, 2, some (4, 6)) (8221083333748512723258500872460403241289 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 133287 (4, 2, some (4, 7)) (8221083334694802948506065006179191169751 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133288 (4, 2, some (4, 8)) (4110541666351781265719267271054070220673 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133312 (4, 2, some (5, 0)) (9557621063277041550559077043555933305949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133313 (4, 2, some (5, 1)) (4778810531645778806237961923392775469093 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133314 (4, 2, some (5, 2)) (1911524212648507313230978483839973843883 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133315 (4, 2, some (5, 3)) (2389405265812000690150847081446993627917 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 133316 (4, 2, some (5, 4)) (9557621063222276272923177600956745425453 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133317 (4, 2, some (5, 5)) (1194702632903729293163229757799636018561 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 133318 (4, 2, some (5, 6)) (9557621063233434281806239877639895156703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133319 (4, 2, some (5, 7)) (955762106553710860616320816136497900783 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 133344 (4, 2, some (6, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 133345 (4, 2, some (6, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133346 (4, 2, some (6, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133347 (4, 2, some (6, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 133348 (4, 2, some (6, 4)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133349 (4, 2, some (6, 5)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133350 (4, 2, some (6, 6)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 134144 (4, 3, none) (0 : ℚ) (.node (.node (.node .leaf 134179 (4, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134181 (4, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134182 (4, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 134183 (4, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134184 (4, 3, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134210 (4, 3, some (1, 2)) (2357845308815190214298430181928849357901 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134211 (4, 3, some (1, 3)) (9431381235028849411629437407078535813449 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134212 (4, 3, some (1, 4)) (9431381235020872888691030171119864049741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134213 (4, 3, some (1, 5)) (589461327186718293892841624220907115901 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 134214 (4, 3, some (1, 6)) (4715690617492465417803206898374595431271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134215 (4, 3, some (1, 7)) (1886276246992321131684295406102741020143 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134216 (4, 3, some (1, 8)) (1886276246995053535092500913450522870037 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134241 (4, 3, some (2, 1)) (7959547241464474076318523853637057620947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134242 (4, 3, some (2, 2)) (3979773621115190261066841841623434833133 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 134244 (4, 3, some (2, 4)) (7959547242116157309161719368852025745243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134245 (4, 3, some (2, 5)) (7959547242102908773657771978195323492567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134246 (4, 3, some (2, 6)) (7959547242091503349445394057716652998543 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134247 (4, 3, some (2, 7)) (3979773621043896792044051383296481125297 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134248 (4, 3, some (2, 8)) (994943405261301821196615737923797107829 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 134272 (4, 3, some (3, 0)) (7810969023466306169908339026286509693467 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134273 (4, 3, some (3, 1)) (7810969026923122314543677211542870239583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134274 (4, 3, some (3, 2)) (7810969026954568470218514800619117460999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134275 (4, 3, some (3, 3)) (3905484513465526912610144157260503158469 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134276 (4, 3, some (3, 4)) (1952742256728785050586326481446779591189 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 134277 (4, 3, some (3, 5)) (1562193805381637688389327870802879700841 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134278 (4, 3, some (3, 6)) (156219380538008083499953410367093287933 / 200000000000000000000000000000000000000 : ℚ) .leaf) 134279 (4, 3, some (3, 7)) (976371128362903093984638157271084621943 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134280 (4, 3, some (3, 8)) (7810969027417345056158361026239333027857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134304 (4, 3, some (4, 0)) (7810969026434355522749905306959542253747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134305 (4, 3, some (4, 1)) (976371128373201292111101209934449922017 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 134306 (4, 3, some (4, 2)) (976371128367473859435010465768309737387 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134307 (4, 3, some (4, 3)) (3905484513460354250184099848071421127193 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134308 (4, 3, some (4, 4)) (781096902691394517805548252573006100087 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 134309 (4, 3, some (4, 5)) (7810969026901873579514725866117887135407 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134310 (4, 3, some (4, 6)) (3905484513450230299347686795928814776429 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 134311 (4, 3, some (4, 7)) (3905484513558335335321659036228425150221 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 134312 (4, 3, some (4, 8)) (156219380537788168448608375431118146391 / 200000000000000000000000000000000000000 : ℚ) .leaf) 134336 (4, 3, some (5, 0)) (1591909448451678905736079645494365428151 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134337 (4, 3, some (5, 1)) (3979773621067400890923547810085003444797 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134338 (4, 3, some (5, 2)) (3979773621059947749698645468301648284457 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134339 (4, 3, some (5, 3)) (1591909448420596612044280891919257926493 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 134340 (4, 3, some (5, 4)) (3979773621047685814559552906948355178269 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134341 (4, 3, some (5, 5)) (7959547242086744528857884980881768610783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134342 (4, 3, some (5, 6)) (7959547242091598582652628731377338021441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134343 (4, 3, some (5, 7)) (1591909448631241585678472321310991247311 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 134368 (4, 3, some (6, 0)) (9431381235022479330520049766478983000503 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 134369 (4, 3, some (6, 1)) (4715690617513822290128836355279598300189 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134370 (4, 3, some (6, 2)) (9431381234985182330493513083986812719997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134371 (4, 3, some (6, 3)) (377255249399492163244805660884251898453 / 400000000000000000000000000000000000000 : ℚ) .leaf) 134372 (4, 3, some (6, 4)) (4715690617481345230845127885679181671803 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134373 (4, 3, some (6, 5)) (9431381234972785403996809293530817106563 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134374 (4, 3, some (6, 6)) (4715690617486130672717738946413799424741 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134400 (4, 3, some (7, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134401 (4, 3, some (7, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134402 (4, 3, some (7, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134403 (4, 3, some (7, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 134404 (4, 3, some (7, 4)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrlrl : KTree ℚ :=
  .node V2lrrlrll 134243 (4, 3, some (2, 3)) (1989886810533581817758712260781619638421 / 2500000000000000000000000000000000000000 : ℚ) V2lrrlrlr

def V2lrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135204 (4, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135205 (4, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135206 (4, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135207 (4, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 135208 (4, 4, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135235 (4, 4, some (1, 3)) (933925877620684709345990135948571338889 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 135236 (4, 4, some (1, 4)) (4669629388102741796445920812698950289189 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135237 (4, 4, some (1, 5)) (2334814694041904305755684638411407852067 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 135238 (4, 4, some (1, 6)) (9339258776167403761560748812351016955061 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135239 (4, 4, some (1, 7)) (9339258776143577355361315691789666712749 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135240 (4, 4, some (1, 8)) (4669629388077719327163011004520401173129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135266 (4, 4, some (2, 2)) (7760059534889209407746776691032951420933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135267 (4, 4, some (2, 3)) (60625465115464046673091084581283291109 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135268 (4, 4, some (2, 4)) (3880029767381833505935699111239294767631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135269 (4, 4, some (2, 5)) (970007441843579384821581256951048151267 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 135270 (4, 4, some (2, 6)) (7760059534739843256361897550438326478439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135271 (4, 4, some (2, 7)) (7760059534733451354480386725736254883679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135272 (4, 4, some (2, 8)) (1940014883684246343200193138170380437661 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135297 (4, 4, some (3, 1)) (3763575801440073435730452084713127841463 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135298 (4, 4, some (3, 2)) (7527151603165319695800709093734296882503 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 135299 (4, 4, some (3, 3)) (7527151603126723478808412363699907229909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 135300 (4, 4, some (3, 4)) (7527151603111726368619758477656460950003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135301 (4, 4, some (3, 5)) (7527151603104971734112829268716746578747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135302 (4, 4, some (3, 6)) (7527151603095545372318245640648516690429 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135303 (4, 4, some (3, 7)) (752715160309554082905941913448910060179 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 135304 (4, 4, some (3, 8)) (150543032069722607457830334061584399981 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 135328 (4, 4, some (4, 0)) (7432006136925675738131507941449088476271 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135329 (4, 4, some (4, 1)) (232250191837573190296901116492267995907 / 312500000000000000000000000000000000000 : ℚ) .leaf) 135330 (4, 4, some (4, 2)) (7432006138803411258730750225790902423333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135331 (4, 4, some (4, 3)) (1858001534696459617968990319627977129973 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 135332 (4, 4, some (4, 4)) (7432006138776783210396300110483889581701 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135333 (4, 4, some (4, 5)) (7432006138767084768985019320146457400071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135334 (4, 4, some (4, 6)) (7432006138762448867093844544242277518851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135335 (4, 4, some (4, 7)) (1486401227767477233786166018846428134309 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135336 (4, 4, some (4, 8)) (7432006138892895099961646016622006968767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135360 (4, 4, some (5, 0)) (3763575801440073435730452084713127841463 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (7527151603165319695800709093734296882503 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135362 (4, 4, some (5, 2)) (7527151603126723478808412363699907229909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135363 (4, 4, some (5, 3)) (7527151603111726368619758477656460950003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135364 (4, 4, some (5, 4)) (7527151603104971734112829268716746578747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135365 (4, 4, some (5, 5)) (7527151603095545372318245640648516690429 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135366 (4, 4, some (5, 6)) (752715160309554082905941913448910060179 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135392 (4, 4, some (6, 0)) (7760059534889209407746776691032951420933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135393 (4, 4, some (6, 1)) (60625465115464046673091084581283291109 / 78125000000000000000000000000000000000 : ℚ) .leaf) 135394 (4, 4, some (6, 2)) (3880029767381833505935699111239294767631 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135395 (4, 4, some (6, 3)) (970007441843579384821581256951048151267 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135396 (4, 4, some (6, 4)) (7760059534739843256361897550438326478439 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135397 (4, 4, some (6, 5)) (7760059534733451354480386725736254883679 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135398 (4, 4, some (6, 6)) (1940014883684246343200193138170380437661 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135424 (4, 4, some (7, 0)) (933925877620684709345990135948571338889 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 135425 (4, 4, some (7, 1)) (4669629388102741796445920812698950289189 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135426 (4, 4, some (7, 2)) (2334814694041904305755684638411407852067 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 135427 (4, 4, some (7, 3)) (9339258776167403761560748812351016955061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135428 (4, 4, some (7, 4)) (9339258776143577355361315691789666712749 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135429 (4, 4, some (7, 5)) (4669629388077719327163011004520401173129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135456 (4, 4, some (8, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135457 (4, 4, some (8, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135458 (4, 4, some (8, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135459 (4, 4, some (8, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135460 (4, 4, some (8, 4)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136192 (4, 5, none) (0 : ℚ) .leaf) 136229 (4, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136230 (4, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136232 (4, 5, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136260 (4, 5, some (1, 4)) (9269063522245435026406428673143661425819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136261 (4, 5, some (1, 5)) (9269063522204271220706933481916290754751 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136262 (4, 5, some (1, 6)) (4634531761102894401417840316099010311353 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136263 (4, 5, some (1, 7)) (4634531761090799396650104576777051127871 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136264 (4, 5, some (1, 8)) (1853812704438425977081108615459794593763 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136291 (4, 5, some (2, 3)) (7604839703820671680831330815392740682097 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136292 (4, 5, some (2, 4)) (1520967940761717524749915163327981447647 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136293 (4, 5, some (2, 5)) (7604839703790967083750406353661359759313 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136294 (4, 5, some (2, 6)) (475302481486529503565901851133835840531 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 136295 (4, 5, some (2, 7)) (1901209925944040587912033089551836442291 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136296 (4, 5, some (2, 8)) (3802419851889924512649637822861208356961 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136322 (4, 5, some (3, 2)) (730762963007935493020295658768861767563 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 136323 (4, 5, some (3, 3)) (1461525926005605160600112474131843269957 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136324 (4, 5, some (3, 4)) (7307629630012947188819815184430660782223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136325 (4, 5, some (3, 5)) (3653814815002652166380211478415535334911 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136326 (4, 5, some (3, 6)) (1826907407499050015702397265581067061833 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136327 (4, 5, some (3, 7)) (7307629629993992769779111495688407123679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136328 (4, 5, some (3, 8)) (7307629630306692453944841138185302394071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (7135269366958813182635989930787458501843 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136354 (4, 5, some (4, 2)) (7135269367088365270877905077021691704283 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrlrrr : KTree ℚ :=
  .node V2lrrlrrrl 136231 (4, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) V2lrrlrrrr

def V2lrrlrr : KTree ℚ :=
  .node V2lrrlrrl 135367 (4, 4, some (5, 7)) (150543032069722607457830334061584399981 / 200000000000000000000000000000000000000 : ℚ) V2lrrlrrr

def V2lrrlr : KTree ℚ :=
  .node V2lrrlrl 134405 (4, 3, some (7, 5)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) V2lrrlrr

def V2lrrl : KTree ℚ :=
  .node V2lrrll 133253 (4, 2, some (3, 5)) (8175206752644936449260395376647214625659 / 10000000000000000000000000000000000000000 : ℚ) V2lrrlr

def V2lrrrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136356 (4, 5, some (4, 4)) (7135269367053233309387716552758107870189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136357 (4, 5, some (4, 5)) (445954335440377900357893450383492279711 / 625000000000000000000000000000000000000 : ℚ) .leaf) 136358 (4, 5, some (4, 6)) (713526936703953336824306515116578357371 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136359 (4, 5, some (4, 7)) (7135269367089087414952885399694466212689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136360 (4, 5, some (4, 8)) (1783817341794072838875853746785121350707 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 136384 (4, 5, some (5, 0)) (3567634682969589459142395135254947851023 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136385 (4, 5, some (5, 1)) (1427053873416362260090515385615585403441 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136386 (4, 5, some (5, 2)) (445954335442163365098027971362167797757 / 625000000000000000000000000000000000000 : ℚ) .leaf) 136387 (4, 5, some (5, 3)) (3567634683529895117001813097619341643109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136388 (4, 5, some (5, 4)) (7135269367051327279833705179206112925921 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 136389 (4, 5, some (5, 5)) (3567634683521267738913981952615816284727 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136390 (4, 5, some (5, 6)) (3567634683519676066982178189035006350839 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136391 (4, 5, some (5, 7)) (3567634683604419059304542020360720454579 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136416 (4, 5, some (6, 0)) (3653814814944990807815733046229949256811 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136417 (4, 5, some (6, 1)) (456726851878456558055377395620554481179 / 625000000000000000000000000000000000000 : ℚ) .leaf) 136418 (4, 5, some (6, 2)) (182690740750600907596877157470898782361 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 136419 (4, 5, some (6, 3)) (7307629630009192977359730988793785039637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136420 (4, 5, some (6, 4)) (1461525926000463230920126504038656536959 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136421 (4, 5, some (6, 5)) (1461525925998913774760670077804789471579 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136422 (4, 5, some (6, 6)) (3653814814997756061588369122517404620351 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136448 (4, 5, some (7, 0)) (760483970392233765247664951658494036287 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136450 (4, 5, some (7, 2)) (7604839703805152673138462945027224358469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136451 (4, 5, some (7, 3)) (190120992594772881808277851721506366681 / 250000000000000000000000000000000000000 : ℚ) .leaf) 136452 (4, 5, some (7, 4)) (29706405092897096421052273329263904413 / 39062500000000000000000000000000000000 : ℚ) (.node (.node .leaf 136453 (4, 5, some (7, 5)) (3802419851888609560561164987957182297297 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136480 (4, 5, some (8, 0)) (9269063522246619122165065275777413345187 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136481 (4, 5, some (8, 1)) (9269063522240443665301401773084402381109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136482 (4, 5, some (8, 2)) (9269063522205974177757917810051176015247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136483 (4, 5, some (8, 3)) (2317265880551009875513534252399961628519 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136484 (4, 5, some (8, 4)) (9269063522180799193260972151687644989893 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136512 (4, 5, some (9, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 136513 (4, 5, some (9, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136514 (4, 5, some (9, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136515 (4, 5, some (9, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 137216 (4, 6, none) (0 : ℚ) (.node (.node .leaf 137254 (4, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137255 (4, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 137256 (4, 6, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137285 (4, 6, some (1, 5)) (184275932962349123600899666677131214883 / 200000000000000000000000000000000000000 : ℚ) .leaf) 137286 (4, 6, some (1, 6)) (287931145253759431645463819292253700311 / 312500000000000000000000000000000000000 : ℚ) .leaf) 137287 (4, 6, some (1, 7)) (2303449162023959115939835452873479318371 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 137288 (4, 6, some (1, 8)) (4606898324052672627044355181976763849779 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrrlll : KTree ℚ :=
  .node V2lrrrllll 136449 (4, 5, some (7, 1)) (3802419851910170365816694455032058642553 / 5000000000000000000000000000000000000000 : ℚ) V2lrrrlllr

def V2lrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137317 (4, 6, some (2, 5)) (233790698069271909552450227974279298501 / 312500000000000000000000000000000000000 : ℚ) .leaf) 137318 (4, 6, some (2, 6)) (7481302338212130305140458620597348294119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137319 (4, 6, some (2, 7)) (3740651169101196514316943530038758105011 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137320 (4, 6, some (2, 8)) (7481302338205946115279478314967319792401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137347 (4, 6, some (3, 3)) (7134843616225211680174780170999263698567 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137348 (4, 6, some (3, 4)) (3567421808105546975935759530844827223429 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137349 (4, 6, some (3, 5)) (7134843616201947454142001010811749150539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137350 (4, 6, some (3, 6)) (891855452024224955572637153341538329797 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 137351 (4, 6, some (3, 7)) (7134843616190171953878387706652382395201 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137352 (4, 6, some (3, 8)) (7134843616449352412037008861204466813543 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 137378 (4, 6, some (4, 2)) (6904131552401634173439198088172247185813 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137379 (4, 6, some (4, 3)) (6904131552371396714224622804244305633627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137380 (4, 6, some (4, 4)) (6904131552358708524332784966650324755303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137381 (4, 6, some (4, 5)) (6904131552351926839929368114038426256963 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137382 (4, 6, some (4, 6)) (6904131552344378101652437066569824828203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137383 (4, 6, some (4, 7)) (6904131552379148681163467922865591853751 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137384 (4, 6, some (4, 8)) (3452065776232003856905897934003229289357 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137409 (4, 6, some (5, 1)) (1707038909990703234047367859483333086037 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137410 (4, 6, some (5, 2)) (6828155640028374977818322354189462465927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137411 (4, 6, some (5, 3)) (6828155640009938208159306377176804850639 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137412 (4, 6, some (5, 4)) (6828155640000553037850963923337794335491 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137414 (4, 6, some (5, 6)) (106689931874820241825312262727396473703 / 156250000000000000000000000000000000000 : ℚ) .leaf) 137415 (4, 6, some (5, 7)) (853519455012491948149150620097188708891 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 137440 (4, 6, some (6, 0)) (6904131551632200043430685094376816550201 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137441 (4, 6, some (6, 1)) (1380826310477180077300538090650697359543 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137442 (4, 6, some (6, 2)) (6904131552375771953552298642846166028071 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137443 (4, 6, some (6, 3)) (1380826310472426660029489745805281043073 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137444 (4, 6, some (6, 4)) (431508222022113127255027017375237440153 / 625000000000000000000000000000000000000 : ℚ) .leaf) 137445 (4, 6, some (6, 5)) (6904131552346313965416422536729572239957 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137446 (4, 6, some (6, 6)) (3452065776172008835728125718189885480029 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 137472 (4, 6, some (7, 0)) (7134843616141893087075321451065339596473 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 137473 (4, 6, some (7, 1)) (891855452030593621014286816101900726937 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137474 (4, 6, some (7, 2)) (7134843616218945618637045770437167696881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137475 (4, 6, some (7, 3)) (7134843616204007889616487444036937460029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137476 (4, 6, some (7, 4)) (7134843616197527877481169669821622288549 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137477 (4, 6, some (7, 5)) (1426968723238145877185617484935753133641 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137504 (4, 6, some (8, 0)) (374065116917095118086956047367781548319 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 137505 (4, 6, some (8, 1)) (7481302338244746467156466403234636646911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137506 (4, 6, some (8, 2)) (467581396139407789346004588798962862429 / 625000000000000000000000000000000000000 : ℚ) .leaf) 137507 (4, 6, some (8, 3)) (233790698069269104160144702020457055049 / 312500000000000000000000000000000000000 : ℚ) .leaf) 137508 (4, 6, some (8, 4)) (7481302338207192823128461966138284042591 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137536 (4, 6, some (9, 0)) (9213796648162190223336139309116508525473 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrrllr : KTree ℚ :=
  .node V2lrrrllrl 137413 (4, 6, some (5, 5)) (213379863749766153322986070394785666679 / 312500000000000000000000000000000000000 : ℚ) V2lrrrllrr

def V2lrrrll : KTree ℚ :=
  .node V2lrrrlll 137316 (4, 6, some (2, 4)) (46758139613980591281683169993701241321 / 62500000000000000000000000000000000000 : ℚ) V2lrrrllr

def V2lrrrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 137538 (4, 6, some (9, 2)) (921379664812046560787493705580215774029 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 137539 (4, 6, some (9, 3)) (9213796648117210487214841076181501748643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137568 (4, 6, some (10, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137569 (4, 6, some (10, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137570 (4, 6, some (10, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138240 (4, 7, none) (0 : ℚ) (.node (.node (.node .leaf 138279 (4, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138280 (4, 7, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138310 (4, 7, some (1, 6)) (9169152300180317439552804134173541780033 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138311 (4, 7, some (1, 7)) (286536009379863643842465348647664112889 / 312500000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138341 (4, 7, some (2, 5)) (7380926294309757459808502551449807830643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138342 (4, 7, some (2, 6)) (7380926294306787612768751719562896694859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138343 (4, 7, some (2, 7)) (3690463147147975876316642492581750705411 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138344 (4, 7, some (2, 8)) (3690463147149632643968898821463614950369 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138372 (4, 7, some (3, 4)) (699602952124543812508427372855371725501 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 138373 (4, 7, some (3, 5)) (3498014760617275013057506921996542668943 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138374 (4, 7, some (3, 6)) (874503690153440124207668450073631921001 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138375 (4, 7, some (3, 7)) (6996029521222657329083557413581931610731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138376 (4, 7, some (3, 8)) (699602952144321719849015366874196324741 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 138403 (4, 7, some (4, 3)) (3360495829098266928152296107401034534743 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrlrll : KTree ℚ :=
  .node V2lrrrlrlll 138312 (4, 7, some (1, 8)) (1833830460032867086180084472500663168511 / 2000000000000000000000000000000000000000 : ℚ) V2lrrrlrllr

def V2lrrrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138405 (4, 7, some (4, 5)) (3360495829088436965664368717554263821957 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138406 (4, 7, some (4, 6)) (6720991658169158157406388511557568734059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138407 (4, 7, some (4, 7)) (6720991658194318262653636786701703576663 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138408 (4, 7, some (4, 8)) (6720991658269553045586106717037677252341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138434 (4, 7, some (5, 2)) (3324275066150424663461592003068640923879 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138435 (4, 7, some (5, 3)) (6648550132271820430943044432057235046263 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138436 (4, 7, some (5, 4)) (6648550132260244190495744553525043201339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138437 (4, 7, some (5, 5)) (6648550132252943728200906042812925316191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138438 (4, 7, some (5, 6)) (6648550132250495547704272287117896021909 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138439 (4, 7, some (5, 7)) (6648550132426575544846119536242282452469 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138466 (4, 7, some (6, 2)) (3324275066143123151269700197010707910749 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138467 (4, 7, some (6, 3)) (6648550132270786235877712166706537665893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138468 (4, 7, some (6, 4)) (1662137533064584351876498515741945382669 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138469 (4, 7, some (6, 5)) (6648550132252418751972302535571305572797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138470 (4, 7, some (6, 6)) (6648550132248865742002695286005466512593 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138496 (4, 7, some (7, 0)) (672099165768205780261743575493207882533 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138497 (4, 7, some (7, 1)) (1344198331641774838563251971794970413229 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138498 (4, 7, some (7, 2)) (3360495829098879424952280857733108304633 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138499 (4, 7, some (7, 3)) (3360495829092312365816244815481059744353 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 138500 (4, 7, some (7, 4)) (3360495829088156583994571473284727126709 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrlrlr : KTree ℚ :=
  .node V2lrrrlrlrl 138465 (4, 7, some (6, 1)) (6648550132264039550094752800679452154689 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrlrlrr

def V2lrrrlrl : KTree ℚ :=
  .node V2lrrrlrll 138404 (4, 7, some (4, 4)) (1680247914545992386250484938009579708949 / 2500000000000000000000000000000000000000 : ℚ) V2lrrrlrlr

def V2lrrrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138528 (4, 7, some (8, 0)) (1749007380301303189421096832266334953937 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 138529 (4, 7, some (8, 1)) (3498014760636040717941497247438686423769 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138530 (4, 7, some (8, 2)) (699602952125050995112634299812843267721 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138531 (4, 7, some (8, 3)) (6996029521235695632494280338401638980697 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138532 (4, 7, some (8, 4)) (874503690153655466025932310239246971349 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 138560 (4, 7, some (9, 0)) (3690463147215284404648409550603599224537 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138561 (4, 7, some (9, 1)) (922615786792076810550927561045921912069 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138562 (4, 7, some (9, 2)) (1476185258864689655349246970800788370021 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138563 (4, 7, some (9, 3)) (1476185258861927758031096645816688946557 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 138592 (4, 7, some (10, 0)) (1833830460044607814755997184563650275327 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138594 (4, 7, some (10, 2)) (9169152300180464140965783297336861696173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138624 (4, 7, some (11, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138625 (4, 7, some (11, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139304 (4, 8, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139335 (4, 8, some (1, 7)) (1826467142901568211312465188135542944813 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 139336 (4, 8, some (1, 8)) (1141541964314485308263047143086459663857 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139366 (4, 8, some (2, 6)) (3648943869791164512782332403827432769859 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139367 (4, 8, some (2, 7)) (3648943869785312180338636396479807695557 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139368 (4, 8, some (2, 8)) (3648943869786833222245022154808456496027 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 139397 (4, 8, some (3, 5)) (53768501109807110957755849133120864601 / 78125000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrlrrl : KTree ℚ :=
  .node V2lrrrlrrll 138593 (4, 7, some (10, 1)) (4584576150105125932855861981197271835891 / 5000000000000000000000000000000000000000 : ℚ) V2lrrrlrrlr

def V2lrrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139399 (4, 8, some (3, 7)) (3441184071021736469060998658675624072191 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139400 (4, 8, some (3, 8)) (688236814223493664966880797634408382619 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 139428 (4, 8, some (4, 4)) (1643250049076960920913061792915541297233 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139429 (4, 8, some (4, 5)) (6573000196299940643411375624098635998307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139430 (4, 8, some (4, 6)) (3286500098146384813048949510098122020391 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 139431 (4, 8, some (4, 7)) (6573000196311049977071021596973934855319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139432 (4, 8, some (4, 8)) (6573000196376121282528189999332400091617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139459 (4, 8, some (5, 3)) (6507847873328609832340079418068495061821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139460 (4, 8, some (5, 4)) (6507847873318255566466991372157733405703 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139461 (4, 8, some (5, 5)) (6507847873311080551077529272327189177849 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139463 (4, 8, some (5, 7)) (260313914938151150195046616056665459181 / 400000000000000000000000000000000000000 : ℚ) .leaf) 139490 (4, 8, some (6, 2)) (6503005371464322232285682677185953899477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139491 (4, 8, some (6, 3)) (1625751342860185300996711561452917449893 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139492 (4, 8, some (6, 4)) (3251502685714471779345286301103112153779 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139493 (4, 8, some (6, 5)) (3251502685711259989809591523953794793663 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 139494 (4, 8, some (6, 6)) (31752955915135813404309763932503971 / 48828125000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139521 (4, 8, some (7, 1)) (1301569574665929986696224930055064131133 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139522 (4, 8, some (7, 2)) (325392393666960970498289801905104495443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 139523 (4, 8, some (7, 3)) (6507847873326332939971403393884358074151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139524 (4, 8, some (7, 4)) (1626961968328431055102896525972376255067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrlrrr : KTree ℚ :=
  .node V2lrrrlrrrl 139462 (4, 8, some (5, 6)) (3253923936653937720883349826294170591767 / 5000000000000000000000000000000000000000 : ℚ) V2lrrrlrrrr

def V2lrrrlrr : KTree ℚ :=
  .node V2lrrrlrrl 139398 (4, 8, some (3, 6)) (3441184071024694217426451524495457055231 / 5000000000000000000000000000000000000000 : ℚ) V2lrrrlrrr

def V2lrrrlr : KTree ℚ :=
  .node V2lrrrlrl 138501 (4, 7, some (7, 5)) (3360495829085043794261897158010525015689 / 5000000000000000000000000000000000000000 : ℚ) V2lrrrlrr

def V2lrrrl : KTree ℚ :=
  .node V2lrrrll 137537 (4, 6, some (9, 1)) (1842759329630464669428693237570307712243 / 2000000000000000000000000000000000000000 : ℚ) V2lrrrlr

def V2lrrrrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139552 (4, 8, some (8, 0)) (657300019594564664927363799640394939777 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 139553 (4, 8, some (8, 1)) (3286500098165110406245937692553400137123 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139554 (4, 8, some (8, 2)) (6573000196318948016248052602348192549373 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139555 (4, 8, some (8, 3)) (410812512269123342176753671163531511327 / 625000000000000000000000000000000000000 : ℚ) .leaf) 139556 (4, 8, some (8, 4)) (6573000196298038489520653050630617259191 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139584 (4, 8, some (9, 0)) (6882368142044297516816058189423874263209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139585 (4, 8, some (9, 1)) (3441184071044415216503737241194038872861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139586 (4, 8, some (9, 2)) (1720592035517657368160484780200002451961 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 139587 (4, 8, some (9, 3)) (6882368142056152643818790119522080338801 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139616 (4, 8, some (10, 0)) (7297887739701503621111769194272701249889 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139618 (4, 8, some (10, 2)) (1459577547919526411207763618496237585911 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139648 (4, 8, some (11, 0)) (9132335714576089476509544085379121716561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139649 (4, 8, some (11, 1)) (9132335714560934884764058641108671260203 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139680 (4, 8, some (12, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140360 (4, 9, some (1, 8)) (72811629396748151346426683143160164951 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 140391 (4, 9, some (2, 7)) (7228119250031007492927690998251859410547 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140392 (4, 9, some (2, 8)) (7228119250033777737535786830532490745779 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140422 (4, 9, some (3, 6)) (6787733781203915122868343145575140267671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140423 (4, 9, some (3, 7)) (6787733781197106739791444695781008378899 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 140424 (4, 9, some (3, 8)) (6787733781365909325872296730059627305141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrrlll : KTree ℚ :=
  .node V2lrrrrllll 139617 (4, 8, some (10, 1)) (1459577547921955133580239092996161259591 / 2000000000000000000000000000000000000000 : ℚ) V2lrrrrlllr

def V2lrrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140454 (4, 9, some (4, 6)) (6451213057267933576101662794278732018989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140455 (4, 9, some (4, 7)) (6451213057281187715211630339598497538239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140456 (4, 9, some (4, 8)) (322560652866861682249146884762869241741 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140484 (4, 9, some (5, 4)) (1594710855764329680183718734340594267723 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140485 (4, 9, some (5, 5)) (6378843423050033367543892732960618605587 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140486 (4, 9, some (5, 6)) (6378843423046359451237486662208990762311 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140487 (4, 9, some (5, 7)) (6378843423170051770383812236137872628671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140515 (4, 9, some (6, 3)) (795058658161503967140597169302899755987 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 140516 (4, 9, some (6, 4)) (3180234632640684850110862468671368850987 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 140517 (4, 9, some (6, 5)) (6360469265274387342377348072784731901983 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140546 (4, 9, some (7, 2)) (795058658163909138260239044077235851873 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 140547 (4, 9, some (7, 3)) (3180234632645743730312699767364945332997 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140548 (4, 9, some (7, 4)) (1272093853055930610075547943984839621891 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140549 (4, 9, some (7, 5)) (1590117316318575361153570589254611934313 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140577 (4, 9, some (8, 1)) (1594710855767955761059259590779341763189 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 140578 (4, 9, some (8, 2)) (6378843423074394146001445437496938935549 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140579 (4, 9, some (8, 3)) (1594710855765830544967714605624911144773 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140580 (4, 9, some (8, 4)) (1275768684610090646051239545219187713537 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 140608 (4, 9, some (9, 0)) (6451213057014626158438992483849338333553 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 140609 (4, 9, some (9, 1)) (6451213057303196455687543223818217720391 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrrllr : KTree ℚ :=
  .node V2lrrrrllrl 140518 (4, 9, some (6, 6)) (3180234632636126168318472752875912460643 / 5000000000000000000000000000000000000000 : ℚ) V2lrrrrllrr

def V2lrrrrll : KTree ℚ :=
  .node V2lrrrrlll 140453 (4, 9, some (4, 5)) (6451213057274523500789893224647583002909 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrrllr

def V2lrrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140611 (4, 9, some (9, 3)) (3225606528639574015565250025025220507391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140640 (4, 9, some (10, 0)) (424233361325582942339259723067228603151 / 625000000000000000000000000000000000000 : ℚ) .leaf) 140641 (4, 9, some (10, 1)) (678773378123917547165211150035689478153 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140642 (4, 9, some (10, 2)) (6787733781223719830054095340444113371977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140672 (4, 9, some (11, 0)) (289124770006357622729533172641982694981 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 140673 (4, 9, some (11, 1)) (3614059625034411804889408182294721098471 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140704 (4, 9, some (12, 0)) (568840854665935416434278492667220309407 / 625000000000000000000000000000000000000 : ℚ) .leaf) 141416 (4, 10, some (2, 8)) (7168712318472197769119971821101835447587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141447 (4, 10, some (3, 7)) (6707791307651450595055734728871768008519 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 141448 (4, 10, some (3, 8)) (6707791307802131959847214520367659302879 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141479 (4, 10, some (4, 7)) (25397485454881755297257575718567945993 / 40000000000000000000000000000000000000 : ℚ) .leaf) 141480 (4, 10, some (4, 8)) (793671420471108008261488429107918087853 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 141509 (4, 10, some (5, 5)) (626339065058652140625648994319227425553 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141510 (4, 10, some (5, 6)) (626339065058259894619262465354198268811 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 141511 (4, 10, some (5, 7)) (6263390650689341182725442328748674424173 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 141540 (4, 10, some (6, 4)) (311471745106146654827776101866626504741 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 141541 (4, 10, some (6, 5)) (3114717451057978193663531300927672677559 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 141542 (4, 10, some (6, 6)) (6229434902113415795585620790715997023699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141571 (4, 10, some (7, 3)) (6216563468174530818161389246463668270737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 141572 (4, 10, some (7, 4)) (388535216760218129684396680495035733719 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrrlrl : KTree ℚ :=
  .node V2lrrrrlrll 141478 (4, 10, some (4, 6)) (793671420463873602529708862001425432677 / 1250000000000000000000000000000000000000 : ℚ) V2lrrrrlrlr

def V2lrrrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141602 (4, 10, some (8, 2)) (1245886980429651286446825687473039068853 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 141603 (4, 10, some (8, 3)) (1245886980426249159963753822004553684369 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 141604 (4, 10, some (8, 4)) (311471745105962051051918914541237428533 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141633 (4, 10, some (9, 1)) (6263390650609616147323743185433153144583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141634 (4, 10, some (9, 2)) (3131695325304033473020742247196572455013 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 141635 (4, 10, some (9, 3)) (6263390650598331606490534781789264221441 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 141664 (4, 10, some (10, 0)) (6349371363537555927419802725716444053649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141665 (4, 10, some (10, 1)) (253974854549769351967085110075238933917 / 400000000000000000000000000000000000000 : ℚ) .leaf) 141666 (4, 10, some (10, 2)) (6349371363733568836772638479654272485277 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 141696 (4, 10, some (11, 0)) (6707791307671064593091236237093957048297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 141728 (4, 10, some (12, 0)) (448044519912202436558349034331063833259 / 625000000000000000000000000000000000000 : ℚ) .leaf) 142472 (4, 11, some (3, 8)) (3319703224272799371764855114919668810403 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 142503 (4, 11, some (4, 7)) (78287689356002921261208730752899715311 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 142504 (4, 11, some (4, 8)) (250520605940892792339968179378632435193 / 400000000000000000000000000000000000000 : ℚ) .leaf) 142534 (4, 11, some (5, 6)) (3080447441304422330864284651482314303843 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2lrrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 142565 (4, 11, some (6, 5)) (3055871200739516954170664654181697951777 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 142566 (4, 11, some (6, 6)) (6111742401476145939725315052631932529591 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142596 (4, 11, some (7, 4)) (60841347551192281765762219027092678391 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 142597 (4, 11, some (7, 5)) (608413475511252466608327887278387974983 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V2lrrrrlrrr : KTree ℚ :=
  .node V2lrrrrlrrrl 142535 (4, 11, some (5, 7)) (6160894882702273934036024730052913169449 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrrlrrrr

def V2lrrrrlrr : KTree ℚ :=
  .node V2lrrrrlrrl 141697 (4, 10, some (11, 1)) (3353895653845403152112470454893764992279 / 5000000000000000000000000000000000000000 : ℚ) V2lrrrrlrrr

def V2lrrrrlr : KTree ℚ :=
  .node V2lrrrrlrl 141573 (4, 10, some (7, 5)) (124331269363151262202900998740274209143 / 200000000000000000000000000000000000000 : ℚ) V2lrrrrlrr

def V2lrrrrl : KTree ℚ :=
  .node V2lrrrrll 140610 (4, 9, some (9, 2)) (3225606528646071052512584133465251844077 / 5000000000000000000000000000000000000000 : ℚ) V2lrrrrlr

def V2lrrrrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 142628 (4, 11, some (8, 4)) (48673078040941594127320386838590798959 / 80000000000000000000000000000000000000 : ℚ) .leaf) 142658 (4, 11, some (9, 2)) (6111742401507706361575683189287747887269 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142659 (4, 11, some (9, 3)) (1222348480298560412487963204865415077391 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 142689 (4, 11, some (10, 1)) (154022372065908700929341103794599352209 / 250000000000000000000000000000000000000 : ℚ) .leaf) 142690 (4, 11, some (10, 2)) (1540223720658067336334753515589627097357 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2lrrrrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 142721 (4, 11, some (11, 1)) (3131507574252581850713158364883713604293 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 142752 (4, 11, some (12, 0)) (829925806054285159956900343363865200481 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 143528 (4, 12, some (4, 8)) (6188899798047411831403229937548405373283 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 143559 (4, 12, some (5, 7)) (6070003824198078212803453554415069998187 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2lrrrrrlll : KTree ℚ :=
  .node V2lrrrrrllll 142720 (4, 11, some (11, 0)) (6263015148353410159895512642794811422431 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrrrlllr

def V2lrrrrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 143621 (4, 12, some (7, 5)) (5964928545697057737392563157349288087729 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 143652 (4, 12, some (8, 4)) (5950443456683817943538206291974095236861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 143683 (4, 12, some (9, 3)) (5964928545711931703365054866740961058653 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 143714 (4, 12, some (10, 2)) (3003436589730144434270066591117424741879 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 143745 (4, 12, some (11, 1)) (6070003824142790062999306851199924245179 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 143776 (4, 12, some (12, 0)) (6188899797922616799198112392457897222723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2lrrrrrll : KTree ℚ :=
  .node V2lrrrrrlll 143590 (4, 12, some (6, 6)) (750859147428920619819625858768645671261 / 1250000000000000000000000000000000000000 : ℚ) V2lrrrrrllr

def V2lrrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 163876 (5, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163877 (5, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163878 (5, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163879 (5, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 163904 (5, 0, some (1, 0)) (97412790754746950012951355327352821733 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 163905 (5, 0, some (1, 1)) (9741279086654224684278104085331818128457 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163906 (5, 0, some (1, 2)) (9741279086206105471621149522043887494349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163907 (5, 0, some (1, 3)) (9741279086285058154808069979409145912429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163908 (5, 0, some (1, 4)) (2435319771550281947989288523724766208151 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 163909 (5, 0, some (1, 5)) (9741279086229763228304304543568930526183 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 163910 (5, 0, some (1, 6)) (304414971443760891134897819338666579387 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 163911 (5, 0, some (1, 7)) (9741279086186903141394611362500664453889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163936 (5, 0, some (2, 0)) (1712334214450937932783260483749733655393 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163937 (5, 0, some (2, 1)) (214041776796520872179175648677722137327 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163938 (5, 0, some (2, 2)) (2140417767982556723468570063835017412399 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 163939 (5, 0, some (2, 3)) (8561671071856459973399842466219881200531 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163940 (5, 0, some (2, 4)) (4280835535940813918688415082623065172639 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163941 (5, 0, some (2, 5)) (8561671071855775063169001168899997545259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163942 (5, 0, some (2, 6)) (2140417767960989459779089410705712404419 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 163943 (5, 0, some (2, 7)) (8561671071870998279455948685239120350537 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163968 (5, 0, some (3, 0)) (214041776796520872179175648677722137327 / 250000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrrrrl : KTree ℚ :=
  .node V2lrrrrrll 163875 (5, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) V2lrrrrrlr

def V2lrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163970 (5, 0, some (3, 2)) (8561671071856459973399842466219881200531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163971 (5, 0, some (3, 3)) (4280835535940813918688415082623065172639 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163972 (5, 0, some (3, 4)) (8561671071855775063169001168899997545259 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163973 (5, 0, some (3, 5)) (2140417767960989459779089410705712404419 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 163974 (5, 0, some (3, 6)) (8561671071870998279455948685239120350537 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163975 (5, 0, some (3, 7)) (214041776795826035699089758030888641181 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164000 (5, 0, some (4, 0)) (9741279086285058154808069979409145912429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164001 (5, 0, some (4, 1)) (2435319771550281947989288523724766208151 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164002 (5, 0, some (4, 2)) (9741279086229763228304304543568930526183 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164003 (5, 0, some (4, 3)) (304414971443760891134897819338666579387 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 164004 (5, 0, some (4, 4)) (9741279086186903141394611362500664453889 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164005 (5, 0, some (4, 5)) (9741279086217669153514323837427621376611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164006 (5, 0, some (4, 6)) (608829942885905168210744200621194357137 / 625000000000000000000000000000000000000 : ℚ) .leaf) 164007 (5, 0, some (4, 7)) (9741279090145300366400959827545799840083 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164033 (5, 0, some (5, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164034 (5, 0, some (5, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164035 (5, 0, some (5, 3)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164036 (5, 0, some (5, 4)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164037 (5, 0, some (5, 5)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 164038 (5, 0, some (5, 6)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 164039 (5, 0, some (5, 7)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf) 164897 (5, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 164898 (5, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164899 (5, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 164900 (5, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 164901 (5, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164902 (5, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164903 (5, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (2389405261919705263137373524816852366603 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (9557621062573358076570266784534694268323 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 164930 (5, 1, some (1, 2)) (9557621063450398345003036612530159667101 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164931 (5, 1, some (1, 3)) (9557621063300280793203128153083373558983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164932 (5, 1, some (1, 4)) (4778810531633426610031545916287548440237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164933 (5, 1, some (1, 5)) (9557621063250965232878152724354300436979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164934 (5, 1, some (1, 6)) (9557621063239344718829611575361270014919 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164935 (5, 1, some (1, 7)) (2389405265804579677124492128854179945781 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164960 (5, 1, some (2, 0)) (1644216666286181361496450412136613980249 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164961 (5, 1, some (2, 1)) (822108333391048128126433622012092548741 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 164962 (5, 1, some (2, 2)) (51381770836224969344740614858468895091 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 164963 (5, 1, some (2, 3)) (8221083333774557006203321074197494341689 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrrrr : KTree ℚ :=
  .node V2lrrrrrl 163969 (5, 0, some (3, 1)) (2140417767982556723468570063835017412399 / 2500000000000000000000000000000000000000 : ℚ) V2lrrrrrr

def V2lrrrr : KTree ℚ :=
  .node V2lrrrrl 142627 (4, 11, some (8, 3)) (6084134755128866149461297832955638882831 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrrr

def V2lrrr : KTree ℚ :=
  .node V2lrrrl 139525 (4, 8, some (7, 5)) (6507847873309170264995128107243409263501 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrr

def V2lrr : KTree ℚ :=
  .node V2lrrl 136355 (4, 5, some (4, 3)) (356763468353255149936030554750390795157 / 500000000000000000000000000000000000000 : ℚ) V2lrrr

def V2lr : KTree ℚ :=
  .node V2lrl 108773 (3, 10, some (6, 5)) (6360469265278629200896142099011002518911 / 10000000000000000000000000000000000000000 : ℚ) V2lrr

def V2l : KTree ℚ :=
  .node V2ll 73025 (2, 7, some (9, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) V2lr

def V2rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 164965 (5, 1, some (2, 5)) (8221083333754181586393209214175360935099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164966 (5, 1, some (2, 6)) (8221083333737058511107329777502248437103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164967 (5, 1, some (2, 7)) (8221083333750741711318581441953539230183 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164992 (5, 1, some (3, 0)) (8175206752832932728381797396893797372851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164993 (5, 1, some (3, 1)) (510950422042376517988971267976721209227 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 164994 (5, 1, some (3, 2)) (4087603376337967785156583114955717433841 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164995 (5, 1, some (3, 3)) (8175206752652732895770112801481168706767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164996 (5, 1, some (3, 4)) (4087603376326202949349048278550507959981 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164997 (5, 1, some (3, 5)) (8175206752634421090500822349346845433693 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164998 (5, 1, some (3, 6)) (8175206752641689119110042083710141911907 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 164999 (5, 1, some (3, 7)) (1635041350527295458173740703743240676871 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165024 (5, 1, some (4, 0)) (4110541666888478753792245854215072079637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165025 (5, 1, some (4, 1)) (8221083333794794844467913060238698305767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165026 (5, 1, some (4, 2)) (1644216666750911478895195071621890695143 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165027 (5, 1, some (4, 3)) (2055270833440318563553571782031229314709 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165028 (5, 1, some (4, 4)) (8221083333740300547884461060376637443299 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165029 (5, 1, some (4, 5)) (4110541666871661604583901003224194754617 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165030 (5, 1, some (4, 6)) (256908854179617087848109242406835961279 / 312500000000000000000000000000000000000 : ℚ) .leaf) 165031 (5, 1, some (4, 7)) (4110541667578958807429742255159736591979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165056 (5, 1, some (5, 0)) (597351316456237025621679240720148059839 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 165057 (5, 1, some (5, 1)) (9557621063239727010580472317481725480227 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 165058 (5, 1, some (5, 2)) (9557621063250888774527980575930209343917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 165059 (5, 1, some (5, 3)) (4778810531611797730532456981401710319781 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165060 (5, 1, some (5, 4)) (9557621063226815749053079503028130742503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165061 (5, 1, some (5, 5)) (4778810531618835753030778044378203232283 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165062 (5, 1, some (5, 6)) (9557621065147513253096625165922116622157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165063 (5, 1, some (5, 7)) (1911524211275777085290510866119691949191 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 165088 (5, 1, some (6, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165089 (5, 1, some (6, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165090 (5, 1, some (6, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165091 (5, 1, some (6, 3)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 165092 (5, 1, some (6, 4)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 165093 (5, 1, some (6, 5)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165094 (5, 1, some (6, 6)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165888 (5, 2, none) (0 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165923 (5, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 165924 (5, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 165925 (5, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165926 (5, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165927 (5, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165953 (5, 2, some (1, 1)) (943138123360140244811407661649591196203 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 165954 (5, 2, some (1, 2)) (943138123522460558525012421696129281477 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))) 165955 (5, 2, some (1, 3)) (2357845308758804873184706261919522156599 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 165956 (5, 2, some (1, 4)) (294730663594190662410137113490016609347 / 312500000000000000000000000000000000000 : ℚ) .leaf) 165957 (5, 2, some (1, 5)) (2357845308747450768519354722770553747209 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165958 (5, 2, some (1, 6)) (9431381234982557590092686071392084263759 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165959 (5, 2, some (1, 7)) (294730663592516276723521821552157714307 / 312500000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (124367925574083592750278818269503022323 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 165985 (5, 2, some (2, 1)) (1989886810516303276068901395537468156989 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (7959547242221507299497134330603419522567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165987 (5, 2, some (2, 3)) (24873585131649805032763009237608073769 / 31250000000000000000000000000000000000 : ℚ) .leaf) 165988 (5, 2, some (2, 4)) (3979773621058253490903087021078580772109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 165989 (5, 2, some (2, 5)) (7959547242100726377452950942117553460411 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 165990 (5, 2, some (2, 6)) (1989886810522053750334423965488108826727 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165991 (5, 2, some (2, 7)) (7959547242090448189931831232728872223069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166016 (5, 2, some (3, 0)) (1952742256522271698760565672160002832501 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166017 (5, 2, some (3, 1)) (7810969027055178147168881907566422166183 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166018 (5, 2, some (3, 2)) (7810969026945224393398233662502737695703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166019 (5, 2, some (3, 3)) (3905484513466913102234877696341901539189 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 166020 (5, 2, some (3, 4)) (62487752215328490989011483838279568661 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166021 (5, 2, some (3, 5)) (7810969026904793384902158510175310866221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166022 (5, 2, some (3, 6)) (3905484513451715199126429332525915019991 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166023 (5, 2, some (3, 7)) (7810969026903563205667369932215343075803 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166048 (5, 2, some (4, 0)) (1562193805413609658271300604859974095301 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 166049 (5, 2, some (4, 1)) (1952742256736418896348355316225746016919 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 166050 (5, 2, some (4, 2)) (1562193805387150787047319318675543577571 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166051 (5, 2, some (4, 3)) (3905484513458066004768041868192818086109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166052 (5, 2, some (4, 4)) (976371128363369059618373399581728602071 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166053 (5, 2, some (4, 5)) (3905484513451413276985120205052459063043 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166054 (5, 2, some (4, 6)) (7810969026904689032961441649798373571951 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166055 (5, 2, some (4, 7)) (7810969028001085908020143546617352379519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (497471702633085071432556417947823038363 / 625000000000000000000000000000000000000 : ℚ) .leaf) 166081 (5, 2, some (5, 1)) (7959547242127721552512888745410974015231 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166082 (5, 2, some (5, 2)) (7959547242100949237143848386320451880103 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166083 (5, 2, some (5, 3)) (1591909448419963968071766226098521476179 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 166084 (5, 2, some (5, 4)) (7959547242087301024241177875595291303637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166085 (5, 2, some (5, 5)) (3979773621045048494027984321592186962199 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166086 (5, 2, some (5, 6)) (7959547242982229361910784583403333476089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166087 (5, 2, some (5, 7)) (1591909448321002445068328326326782824169 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166112 (5, 2, some (6, 0)) (1886276247006883254364863049999705830203 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166113 (5, 2, some (6, 1)) (4715690617491435979350780090219555792789 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 166114 (5, 2, some (6, 2)) (2357845308747419331658467311865851015027 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166115 (5, 2, some (6, 3)) (9431381234963775264959034512203021586497 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166116 (5, 2, some (6, 4)) (471569061748515156626555700990450993147 / 500000000000000000000000000000000000000 : ℚ) .leaf) 166117 (5, 2, some (6, 5)) (1886276246995149145382036411604880252001 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 166118 (5, 2, some (6, 6)) (9431381237183523789933702397707980887111 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2rllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166145 (5, 2, some (7, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166146 (5, 2, some (7, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 166147 (5, 2, some (7, 3)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166148 (5, 2, some (7, 4)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166149 (5, 2, some (7, 5)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 166912 (5, 3, none) (0 : ℚ) (.node (.node (.node .leaf 166947 (5, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 166948 (5, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166949 (5, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166950 (5, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 166951 (5, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166978 (5, 3, some (1, 2)) (9339258776428967500151772464399420562007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166979 (5, 3, some (1, 3)) (1167407347026531728864751547767038329143 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 166980 (5, 3, some (1, 4)) (1167407347024966997536464458653169266437 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166981 (5, 3, some (1, 5)) (466962938808478909931797710132147546907 / 500000000000000000000000000000000000000 : ℚ) .leaf) 166982 (5, 3, some (1, 6)) (583703673510336838786377233001877738243 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 166983 (5, 3, some (1, 7)) (1167407347017832075782280015306470251263 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167009 (5, 3, some (2, 1)) (3880029767161042826510131539635993524519 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167010 (5, 3, some (2, 2)) (7760059534869789179977619081427322505519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167011 (5, 3, some (2, 3)) (7760059534777041463535518044989208306989 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167012 (5, 3, some (2, 4)) (60625465115323178621352111731804012013 / 78125000000000000000000000000000000000 : ℚ) .leaf)))) 167013 (5, 3, some (2, 5)) (7760059534747873278963019369952311248747 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 167014 (5, 3, some (2, 6)) (1940014883684192452056194511391498952531 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167015 (5, 3, some (2, 7)) (3880029767367538526393751319765145163459 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (1881787900163459674303185817123432315517 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167041 (5, 3, some (3, 1)) (3763575801565521300314059422893429515989 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167042 (5, 3, some (3, 2)) (3763575801570536440469614010020903150023 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 167043 (5, 3, some (3, 3)) (150543032062484627700195110319809738181 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167044 (5, 3, some (3, 4)) (3763575801554596747456700119092685824923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167045 (5, 3, some (3, 5)) (7527151603101363010907348680954276068369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167046 (5, 3, some (3, 6)) (7527151603095227544118201408415424581769 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167047 (5, 3, some (3, 7)) (7527151603097520436952933169222834714631 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 167072 (5, 3, some (4, 0)) (7432006138515576345794543761387854716911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167073 (5, 3, some (4, 1)) (232250191838529239164361109389632890169 / 312500000000000000000000000000000000000 : ℚ) .leaf) 167074 (5, 3, some (4, 2)) (371600306939719280664086286038182668163 / 500000000000000000000000000000000000000 : ℚ) .leaf) 167075 (5, 3, some (4, 3)) (7432006138780410741034429179539724591177 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167076 (5, 3, some (4, 4)) (7432006138773309197805064327966921954559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167077 (5, 3, some (4, 5)) (3716003069382151954410202652216460079461 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 167078 (5, 3, some (4, 6)) (7432006138764037394022714776158562192119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167079 (5, 3, some (4, 7)) (1858001534784046627103191955856005133781 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (1505430320639414656069081264892913984751 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167105 (5, 3, some (5, 1)) (3763575801567286385057683063419125187023 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167106 (5, 3, some (5, 2)) (752715160311697963121060363646722393491 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167108 (5, 3, some (5, 4)) (470446975193650488078910947845277606413 / 625000000000000000000000000000000000000 : ℚ) .leaf) 167109 (5, 3, some (5, 5)) (1505430320619001410504218155403540795697 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167110 (5, 3, some (5, 6)) (1505430320652570566009964342149102939019 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167111 (5, 3, some (5, 7)) (1881787900805154339092437921029371538761 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (3880029767388911253702848490316880079877 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 167137 (5, 3, some (6, 1)) (7760059534768684485222124914628178186499 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167138 (5, 3, some (6, 2)) (1940014883686998888625416872435902819689 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167139 (5, 3, some (6, 3)) (3880029767371651101198783230463587948151 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167140 (5, 3, some (6, 4)) (7760059534732892913801231356120810651207 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167141 (5, 3, some (6, 5)) (3880029767368533606219988741897919286993 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 167142 (5, 3, some (6, 6)) (1552011907145771604835073631507600823919 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167168 (5, 3, some (7, 0)) (466962938810561560274598379078522351263 / 500000000000000000000000000000000000000 : ℚ) .leaf) 167169 (5, 3, some (7, 1)) (9339258776165656247409522904648311878397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167170 (5, 3, some (7, 2)) (4669629388084709051269730948335995049117 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167171 (5, 3, some (7, 3)) (4669629388072249052232195630563785707697 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167172 (5, 3, some (7, 4)) (4669629388076665887663237903988892040131 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 167173 (5, 3, some (7, 5)) (4669629388077496924417650464069774449163 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167200 (5, 3, some (8, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167201 (5, 3, some (8, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167202 (5, 3, some (8, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 167203 (5, 3, some (8, 3)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rllllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf) 167972 (5, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167973 (5, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167974 (5, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167975 (5, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 168003 (5, 4, some (1, 3)) (9269063522246619122165065275777413345187 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168004 (5, 4, some (1, 4)) (9269063522240443665301401773084402381109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168005 (5, 4, some (1, 5)) (9269063522205974177757917810051176015247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168006 (5, 4, some (1, 6)) (2317265880551009875513534252399961628519 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 168007 (5, 4, some (1, 7)) (9269063522180799193260972151687644989893 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168034 (5, 4, some (2, 2)) (760483970392233765247664951658494036287 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168035 (5, 4, some (2, 3)) (3802419851910170365816694455032058642553 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168036 (5, 4, some (2, 4)) (7604839703805152673138462945027224358469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168037 (5, 4, some (2, 5)) (190120992594772881808277851721506366681 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168038 (5, 4, some (2, 6)) (29706405092897096421052273329263904413 / 39062500000000000000000000000000000000 : ℚ) .leaf) 168039 (5, 4, some (2, 7)) (3802419851888609560561164987957182297297 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 168065 (5, 4, some (3, 1)) (3653814814944990807815733046229949256811 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168066 (5, 4, some (3, 2)) (456726851878456558055377395620554481179 / 625000000000000000000000000000000000000 : ℚ) .leaf) 168067 (5, 4, some (3, 3)) (182690740750600907596877157470898782361 / 250000000000000000000000000000000000000 : ℚ) .leaf) 168068 (5, 4, some (3, 4)) (7307629630009192977359730988793785039637 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168069 (5, 4, some (3, 5)) (1461525926000463230920126504038656536959 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rllllrr : KTree ℚ :=
  .node V2rllllrrl 167204 (5, 3, some (8, 4)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) V2rllllrrr

def V2rllllr : KTree ℚ :=
  .node V2rllllrl 167107 (5, 3, some (5, 3)) (7527151603108467391712922401143790080721 / 10000000000000000000000000000000000000000 : ℚ) V2rllllrr

def V2rllll : KTree ℚ :=
  .node V2rlllll 166144 (5, 2, some (7, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) V2rllllr

def V2rlllrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168071 (5, 4, some (3, 7)) (3653814814997756061588369122517404620351 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (3567634682969589459142395135254947851023 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168097 (5, 4, some (4, 1)) (1427053873416362260090515385615585403441 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168098 (5, 4, some (4, 2)) (445954335442163365098027971362167797757 / 625000000000000000000000000000000000000 : ℚ) .leaf) 168099 (5, 4, some (4, 3)) (3567634683529895117001813097619341643109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 168100 (5, 4, some (4, 4)) (7135269367051327279833705179206112925921 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168101 (5, 4, some (4, 5)) (3567634683521267738913981952615816284727 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168102 (5, 4, some (4, 6)) (3567634683519676066982178189035006350839 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168103 (5, 4, some (4, 7)) (3567634683604419059304542020360720454579 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 168128 (5, 4, some (5, 0)) (7135269366958813182635989930787458501843 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168129 (5, 4, some (5, 1)) (7135269367088365270877905077021691704283 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168130 (5, 4, some (5, 2)) (356763468353255149936030554750390795157 / 500000000000000000000000000000000000000 : ℚ) .leaf) 168131 (5, 4, some (5, 3)) (7135269367053233309387716552758107870189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168132 (5, 4, some (5, 4)) (445954335440377900357893450383492279711 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168133 (5, 4, some (5, 5)) (713526936703953336824306515116578357371 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 168134 (5, 4, some (5, 6)) (7135269367089087414952885399694466212689 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168135 (5, 4, some (5, 7)) (1783817341794072838875853746785121350707 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168160 (5, 4, some (6, 0)) (730762963007935493020295658768861767563 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 168161 (5, 4, some (6, 1)) (1461525926005605160600112474131843269957 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168162 (5, 4, some (6, 2)) (7307629630012947188819815184430660782223 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168163 (5, 4, some (6, 3)) (3653814815002652166380211478415535334911 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlllrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168165 (5, 4, some (6, 5)) (7307629629993992769779111495688407123679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168166 (5, 4, some (6, 6)) (7307629630306692453944841138185302394071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168192 (5, 4, some (7, 0)) (7604839703820671680831330815392740682097 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168193 (5, 4, some (7, 1)) (1520967940761717524749915163327981447647 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168194 (5, 4, some (7, 2)) (7604839703790967083750406353661359759313 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168195 (5, 4, some (7, 3)) (475302481486529503565901851133835840531 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168196 (5, 4, some (7, 4)) (1901209925944040587912033089551836442291 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168197 (5, 4, some (7, 5)) (3802419851889924512649637822861208356961 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168224 (5, 4, some (8, 0)) (9269063522245435026406428673143661425819 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168225 (5, 4, some (8, 1)) (9269063522204271220706933481916290754751 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168226 (5, 4, some (8, 2)) (4634531761102894401417840316099010311353 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168227 (5, 4, some (8, 3)) (4634531761090799396650104576777051127871 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168228 (5, 4, some (8, 4)) (1853812704438425977081108615459794593763 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168256 (5, 4, some (9, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168257 (5, 4, some (9, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168258 (5, 4, some (9, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 168259 (5, 4, some (9, 3)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168960 (5, 5, none) (0 : ℚ) .leaf) 168997 (5, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168998 (5, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168999 (5, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlllrll : KTree ℚ :=
  .node V2rlllrlll 168164 (5, 4, some (6, 4)) (1826907407499050015702397265581067061833 / 2500000000000000000000000000000000000000 : ℚ) V2rlllrllr

def V2rlllrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169029 (5, 5, some (1, 5)) (460689832405948044697998009741467962111 / 500000000000000000000000000000000000000 : ℚ) .leaf) 169030 (5, 5, some (1, 6)) (9213796648118756149934841646766810079297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169031 (5, 5, some (1, 7)) (9213796648095129946055468707077946146659 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169059 (5, 5, some (2, 3)) (3740651169123037816499877346213090302507 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169060 (5, 5, some (2, 4)) (3740651169116494598093911342677725272881 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 169061 (5, 5, some (2, 5)) (1870325584554256935087715279616387759287 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169062 (5, 5, some (2, 6)) (7481302338209559360377241378370088591399 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169063 (5, 5, some (2, 7)) (7481302338203107744459400731988229774929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169090 (5, 5, some (3, 2)) (7134843616264262727936235096145542969141 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169091 (5, 5, some (3, 3)) (1783710904055220430481656123715056755823 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 169092 (5, 5, some (3, 4)) (7134843616207206762970881568031192847323 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169093 (5, 5, some (3, 5)) (3567421808099730099372158329810423104269 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169094 (5, 5, some (3, 6)) (142696872323832692834649176067109811163 / 200000000000000000000000000000000000000 : ℚ) .leaf) 169095 (5, 5, some (3, 7)) (7134843616190567477708001075820597571119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169121 (5, 5, some (4, 1)) (6904131552325256970119548631752830929749 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169122 (5, 5, some (4, 2)) (1380826310477178767217567278244287115753 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 169123 (5, 5, some (4, 3)) (3452065776183264822305121091687006669959 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169124 (5, 5, some (4, 4)) (6904131552356066466781340413543008057177 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169125 (5, 5, some (4, 5)) (1380826310469757177440299737612960884859 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169126 (5, 5, some (4, 6)) (6904131552343730380824451028933761033177 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169127 (5, 5, some (4, 7)) (6904131552462306221066936618004257737789 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlllrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169153 (5, 5, some (5, 1)) (6828155640029264276521035014703461681659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169154 (5, 5, some (5, 2)) (170703891000416577162906838004511005283 / 250000000000000000000000000000000000000 : ℚ) .leaf) 169155 (5, 5, some (5, 3)) (13656311280008188547821807760902382227 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169156 (5, 5, some (5, 4)) (6828155639997081170952429036207856181347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169157 (5, 5, some (5, 5)) (682815563998939761323584959481176165357 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 169158 (5, 5, some (5, 6)) (1707038910001738173901138133252570814489 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169159 (5, 5, some (5, 7)) (1707038910022700827114591233708729482549 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169184 (5, 5, some (6, 0)) (6904131552325256970119548631752830929749 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169185 (5, 5, some (6, 1)) (1380826310477178767217567278244287115753 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 169186 (5, 5, some (6, 2)) (3452065776183264822305121091687006669959 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 169187 (5, 5, some (6, 3)) (6904131552356066466781340413543008057177 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169188 (5, 5, some (6, 4)) (1380826310469757177440299737612960884859 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169189 (5, 5, some (6, 5)) (6904131552343730380824451028933761033177 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169190 (5, 5, some (6, 6)) (6904131552462306221066936618004257737789 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169216 (5, 5, some (7, 0)) (7134843616264262727936235096145542969141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169217 (5, 5, some (7, 1)) (1783710904055220430481656123715056755823 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 169218 (5, 5, some (7, 2)) (7134843616207206762970881568031192847323 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169219 (5, 5, some (7, 3)) (3567421808099730099372158329810423104269 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169220 (5, 5, some (7, 4)) (142696872323832692834649176067109811163 / 200000000000000000000000000000000000000 : ℚ) .leaf) 169221 (5, 5, some (7, 5)) (7134843616190567477708001075820597571119 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169248 (5, 5, some (8, 0)) (3740651169123037816499877346213090302507 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlllrlr : KTree ℚ :=
  .node V2rlllrlrl 169152 (5, 5, some (5, 0)) (3414077819713731150161527269548456398513 / 5000000000000000000000000000000000000000 : ℚ) V2rlllrlrr

def V2rlllrl : KTree ℚ :=
  .node V2rlllrll 169028 (5, 5, some (1, 4)) (9213796648156733658316649953323918544041 / 10000000000000000000000000000000000000000 : ℚ) V2rlllrlr

def V2rlllrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 169250 (5, 5, some (8, 2)) (1870325584554256935087715279616387759287 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169251 (5, 5, some (8, 3)) (7481302338209559360377241378370088591399 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169252 (5, 5, some (8, 4)) (7481302338203107744459400731988229774929 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169280 (5, 5, some (9, 0)) (9213796648156733658316649953323918544041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169281 (5, 5, some (9, 1)) (460689832405948044697998009741467962111 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 169282 (5, 5, some (9, 2)) (9213796648118756149934841646766810079297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169283 (5, 5, some (9, 3)) (9213796648095129946055468707077946146659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169312 (5, 5, some (10, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169313 (5, 5, some (10, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169314 (5, 5, some (10, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170022 (5, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170023 (5, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 170053 (5, 6, some (1, 5)) (1146144037522221097444833924167573429101 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170054 (5, 6, some (1, 6)) (1833830460035786616699200678276914933863 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170055 (5, 6, some (1, 7)) (573072018759687738627350992719940469589 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 170084 (5, 6, some (2, 4)) (7380926294328225708724663156784175410251 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170085 (5, 6, some (2, 5)) (922615786788786607766411069583228012971 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 170086 (5, 6, some (2, 6)) (7380926294304434066483441302071053158757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170087 (5, 6, some (2, 7)) (3690463147148223901857713676957659473621 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 170115 (5, 6, some (3, 3)) (3498014760626941071275352894424813359793 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrll : KTree ℚ :=
  .node V2rlllrrlll 169984 (5, 6, none) (0 : ℚ) V2rlllrrllr

def V2rlllrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170117 (5, 6, some (3, 5)) (874503690154093088035871804200320434333 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 170118 (5, 6, some (3, 6)) (139920590424503168019753168591120919187 / 200000000000000000000000000000000000000 : ℚ) .leaf) 170119 (5, 6, some (3, 7)) (6996029521222467470312715781512162351983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170146 (5, 6, some (4, 2)) (6720991658217155656002874624969980296561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170147 (5, 6, some (4, 3)) (1344198331638504852522317502135701173367 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 170148 (5, 6, some (4, 4)) (3360495829090559507071611186812890211609 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170149 (5, 6, some (4, 5)) (6720991658174351042193223189409403066159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170150 (5, 6, some (4, 6)) (6720991658168001324614568660895215723493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170151 (5, 6, some (4, 7)) (1344198331651046624567274432236388706109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 170177 (5, 6, some (5, 1)) (6648550132266122648475978125324867430993 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170179 (5, 6, some (5, 3)) (3324275066133379322631311730650868936101 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170180 (5, 6, some (5, 4)) (3324275066128753444576107676856452397089 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170181 (5, 6, some (5, 5)) (1662137533062792242525178117616624347501 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170182 (5, 6, some (5, 6)) (3324275066136656314606431780753841354831 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170183 (5, 6, some (5, 7)) (3324275066160108234482562999642226047429 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170208 (5, 6, some (6, 0)) (6648550131949665772702291415588964188491 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170209 (5, 6, some (6, 1)) (1329710026456981422126745416168551265873 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170210 (5, 6, some (6, 2)) (3324275066136724707145977907554742002009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170211 (5, 6, some (6, 3)) (6648550132262145691293683620247503249861 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170212 (5, 6, some (6, 4)) (6648550132253814252347421289730487527001 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrlr : KTree ℚ :=
  .node V2rlllrrlrl 170178 (5, 6, some (5, 2)) (3324275066140820125865908152949806765151 / 5000000000000000000000000000000000000000 : ℚ) V2rlllrrlrr

def V2rlllrrl : KTree ℚ :=
  .node V2rlllrrll 170116 (5, 6, some (3, 4)) (6996029521241357492718010164290966602029 / 10000000000000000000000000000000000000000 : ℚ) V2rlllrrlr

def V2rlllrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170214 (5, 6, some (6, 6)) (83106876654204942538742704044578223223 / 125000000000000000000000000000000000000 : ℚ) .leaf) 170240 (5, 6, some (7, 0)) (6720991658176087543458428673241450525327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170241 (5, 6, some (7, 1)) (6720991658205399299115034861840395987627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170242 (5, 6, some (7, 2)) (3360495829094236644363141264443309231039 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170243 (5, 6, some (7, 3)) (6720991658178816410068726130911312635987 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170244 (5, 6, some (7, 4)) (3360495829085923523529459729534723032721 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170245 (5, 6, some (7, 5)) (6720991658167929860997988682051760027053 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170272 (5, 6, some (8, 0)) (218625922540268926296519382105206317689 / 312500000000000000000000000000000000000 : ℚ) .leaf) 170273 (5, 6, some (8, 1)) (3498014760625984410805694343839629669183 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 170274 (5, 6, some (8, 2)) (874503690154776671760657489639532406681 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170276 (5, 6, some (8, 4)) (1399205904244739474188301555475392710177 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170304 (5, 6, some (9, 0)) (7380926294338480433184854852384773872641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170305 (5, 6, some (9, 1)) (7380926294325279537612670689986063952347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170306 (5, 6, some (9, 2)) (3690463147155126652790141057938518202241 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170307 (5, 6, some (9, 3)) (3690463147151119344410800730923550376551 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170336 (5, 6, some (10, 0)) (2292288075053550478274139373233787381071 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170337 (5, 6, some (10, 1)) (9169152300179116460262227345338724564491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170338 (5, 6, some (10, 2)) (9169152300177548727439202648595607558597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170368 (5, 6, some (11, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170369 (5, 6, some (11, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrrl : KTree ℚ :=
  .node V2rlllrrrll 170275 (5, 6, some (8, 3)) (6996029521231007487006937633427822694791 / 10000000000000000000000000000000000000000 : ℚ) V2rlllrrrlr

def V2rlllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171078 (5, 7, some (1, 6)) (9132335714531441541988145197209837354911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171079 (5, 7, some (1, 7)) (456616785725363405368048845076157403191 / 500000000000000000000000000000000000000 : ℚ) .leaf) 171109 (5, 7, some (2, 5)) (1824471934896152812674906660065132346063 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171110 (5, 7, some (2, 6)) (729788773958016516745948642839066623269 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 171111 (5, 7, some (2, 7)) (364894386978548697160926312391975038091 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 171140 (5, 7, some (3, 4)) (860296017757969162692443490400819230873 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171141 (5, 7, some (3, 5)) (1720592035513506153568355329709706897047 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171142 (5, 7, some (3, 6)) (1376473628409396760459147979068785477399 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171143 (5, 7, some (3, 7)) (1720592035510810943360607838656540153579 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 171171 (5, 7, some (4, 3)) (1314600039263299666551422976398147036027 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171173 (5, 7, some (4, 5)) (6573000196298020799687986124936368323103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171174 (5, 7, some (4, 6)) (6573000196291097806949495756218136055997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171175 (5, 7, some (4, 7)) (1643250049089368617026883009615318080461 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171202 (5, 7, some (5, 2)) (260313914933790105211197909462261599769 / 400000000000000000000000000000000000000 : ℚ) .leaf) 171203 (5, 7, some (5, 3)) (325392393666245731830410952796174390057 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 171204 (5, 7, some (5, 4)) (6507847873314977568381588952693149912339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171205 (5, 7, some (5, 5)) (6507847873308443133203557414524575588383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171206 (5, 7, some (5, 6)) (1301569574664761367360306669318990038073 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171207 (5, 7, some (5, 7)) (6507847873364717057019573471838952431239 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 171233 (5, 7, some (6, 1)) (650300537144562040287894642717233089757 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlllrrrr : KTree ℚ :=
  .node V2rlllrrrrl 171172 (5, 7, some (4, 4)) (3286500098152404542314479686010344657067 / 5000000000000000000000000000000000000000 : ℚ) V2rlllrrrrr

def V2rlllrrr : KTree ℚ :=
  .node V2rlllrrrl 171047 (5, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) V2rlllrrrr

def V2rlllrr : KTree ℚ :=
  .node V2rlllrrl 170213 (5, 6, some (6, 5)) (6648550132250054994217639566123785434879 / 10000000000000000000000000000000000000000 : ℚ) V2rlllrrr

def V2rlllr : KTree ℚ :=
  .node V2rlllrl 169249 (5, 5, some (8, 1)) (3740651169116494598093911342677725272881 / 5000000000000000000000000000000000000000 : ℚ) V2rlllrr

def V2rlll : KTree ℚ :=
  .node V2rllll 168070 (5, 4, some (3, 6)) (1461525925998913774760670077804789471579 / 2000000000000000000000000000000000000000 : ℚ) V2rlllr

def V2rllrlllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171235 (5, 7, some (6, 3)) (1300601074286870019943015984778412473607 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171236 (5, 7, some (6, 4)) (812875671428184064102276073905106765529 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 171237 (5, 7, some (6, 5)) (812875671427614397117421800444809539329 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171238 (5, 7, some (6, 6)) (50804729464704298437421209115581035399 / 78125000000000000000000000000000000000 : ℚ) .leaf) 171264 (5, 7, some (7, 0)) (3253923936573588305597551611945316135767 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 171265 (5, 7, some (7, 1)) (6507847873339472765130676325063187584461 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171266 (5, 7, some (7, 2)) (6507847873328582683014435722553150002299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171267 (5, 7, some (7, 3)) (3253923936658452691735066142958709125859 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171268 (5, 7, some (7, 4)) (813480984163671732711931680527053994103 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 171269 (5, 7, some (7, 5)) (3253923936653213081857355118840234353067 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171297 (5, 7, some (8, 1)) (3286500098162417646580813066508410468443 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171298 (5, 7, some (8, 2)) (12837891008416894127548756905348607979 / 19531250000000000000000000000000000000 : ℚ) .leaf) 171299 (5, 7, some (8, 3)) (1643250049075063965972898220266232513249 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171300 (5, 7, some (8, 4)) (6573000196293817146909088986383802074023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171328 (5, 7, some (9, 0)) (6882368142103224889429807983819257276271 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171329 (5, 7, some (9, 1)) (53768501109935317187978075559460843777 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171330 (5, 7, some (9, 2)) (3441184071028920581899011143063500458471 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171331 (5, 7, some (9, 3)) (6882368142051041751175261018325036272357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171360 (5, 7, some (10, 0)) (1824471934902982031471262775546351016971 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 171361 (5, 7, some (10, 1)) (912235967449878720261168845734296861503 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrllll : KTree ℚ :=
  .node V2rllrlllll 171296 (5, 7, some (8, 0)) (6573000196311377397583107516142793006107 / 10000000000000000000000000000000000000000 : ℚ) V2rllrllllr

def V2rllrlllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171392 (5, 7, some (11, 0)) (4566167857282255709151937628930688318383 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171393 (5, 7, some (11, 1)) (9132335714531607578769714267499567951109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171424 (5, 7, some (12, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172103 (5, 8, some (1, 7)) (9101453674585498262034507844943639483997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172134 (5, 8, some (2, 6)) (7228119250041415930293492917768134272823 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 172135 (5, 8, some (2, 7)) (7228119250031255314756648981176258918229 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172165 (5, 8, some (3, 5)) (54301870249663139552561755249391153457 / 80000000000000000000000000000000000000 : ℚ) .leaf) 172166 (5, 8, some (3, 6)) (3393866890600771432285276987274252920799 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172167 (5, 8, some (3, 7)) (1696933445299211861731518790820618973767 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 172196 (5, 8, some (4, 4)) (1612803264320022681659529747288935320707 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrlllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172198 (5, 8, some (4, 6)) (645121305726603399171506275403757172269 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 172199 (5, 8, some (4, 7)) (1290242611463533267235267468747984334191 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 172227 (5, 8, some (5, 3)) (6378843423064077403405595787948716485177 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172228 (5, 8, some (5, 4)) (1594710855763541009794904615165985796681 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172229 (5, 8, some (5, 5)) (159471085576183379334972842346375554943 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 172230 (5, 8, some (5, 6)) (6378843423057876305386139527192351853769 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172231 (5, 8, some (5, 7)) (3189421711546151193868202948408909868733 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172258 (5, 8, some (6, 2)) (397529329081385897173329111926654275673 / 625000000000000000000000000000000000000 : ℚ) .leaf) 172259 (5, 8, some (6, 3)) (3180234632643697017765628212543078598987 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 172260 (5, 8, some (6, 4)) (6360469265278412684958449012636701043379 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrlllr : KTree ℚ :=
  .node V2rllrlllrl 172197 (5, 8, some (4, 5)) (6451213057272932296345740235932876708761 / 10000000000000000000000000000000000000000 : ℚ) V2rllrlllrr

def V2rllrlll : KTree ℚ :=
  .node V2rllrllll 171362 (5, 7, some (10, 2)) (7297887739584540578838533235322495082377 / 10000000000000000000000000000000000000000 : ℚ) V2rllrlllr

def V2rllrllrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172262 (5, 8, some (6, 6)) (636046926531852691550507631576257413759 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 172289 (5, 8, some (7, 1)) (318023463265000109150060522825407463177 / 500000000000000000000000000000000000000 : ℚ) .leaf) 172290 (5, 8, some (7, 2)) (6360469265296177971804313028739153437629 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172291 (5, 8, some (7, 3)) (1590117316321031297827193618116881191751 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172292 (5, 8, some (7, 4)) (636046926527556615974446677814279193371 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 172293 (5, 8, some (7, 5)) (6360469265272328196218592291206126896027 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172320 (5, 8, some (8, 0)) (6378843422959037390993432630817168085941 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172321 (5, 8, some (8, 1)) (6378843423075288665138702055456062622959 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172322 (5, 8, some (8, 2)) (637884342306530775779797012469892388253 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 172323 (5, 8, some (8, 3)) (3189421711526663284296546728964304787367 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrllrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172352 (5, 8, some (9, 0)) (806401632161493497679529390663253390397 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 172353 (5, 8, some (9, 1)) (3225606528648377633551633501877060629301 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172354 (5, 8, some (9, 2)) (6451213057282346267505680248426222759281 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172355 (5, 8, some (9, 3)) (6451213057273662013876328975926869416929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172384 (5, 8, some (10, 0)) (6787733781251966269734890131798367651623 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 172385 (5, 8, some (10, 1)) (271509351248981218465385634592461549319 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172386 (5, 8, some (10, 2)) (16969334453026236461871217349728047693 / 25000000000000000000000000000000000000 : ℚ) .leaf) 172416 (5, 8, some (11, 0)) (3614059625035560148693140103207944250731 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172417 (5, 8, some (11, 1)) (7228119250058716655994026562938510698647 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172448 (5, 8, some (12, 0)) (2275363418660280482563737168512593293421 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrllrl : KTree ℚ :=
  .node V2rllrllrll 172324 (5, 8, some (8, 4)) (3189421711523510119113698022751275039097 / 5000000000000000000000000000000000000000 : ℚ) V2rllrllrlr

def V2rllrllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 173190 (5, 9, some (3, 6)) (3353895653828357941550822028492774983759 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173191 (5, 9, some (3, 7)) (1676947826912792477615665773677637682143 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 173221 (5, 9, some (4, 5)) (1269874272743109771847472814964055228893 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173222 (5, 9, some (4, 6)) (1269874272741792682306592551589489245019 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 173223 (5, 9, some (4, 7)) (6349371363749806694619469727471759344733 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 173253 (5, 9, some (5, 5)) (6263390650583968860980428373723008950369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173254 (5, 9, some (5, 6)) (1252678130118229212375912714415822921551 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 173255 (5, 9, some (5, 7)) (6263390650619787651703388641357326936107 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 173283 (5, 9, some (6, 3)) (778679362766095449959922224027951004669 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrllrrl : KTree ℚ :=
  .node V2rllrllrrll 173252 (5, 9, some (5, 4)) (1565847662647775860520748994137718278877 / 2500000000000000000000000000000000000000 : ℚ) V2rllrllrrlr

def V2rllrllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 173285 (5, 9, some (6, 5)) (3114717451057020606502507016712590697959 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173286 (5, 9, some (6, 6)) (3114717451074442823707362376788434737763 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173314 (5, 9, some (7, 2)) (1554140867045601458840829603016754281223 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173315 (5, 9, some (7, 3)) (248662538726754993752552553946013554031 / 400000000000000000000000000000000000000 : ℚ) .leaf) 173316 (5, 9, some (7, 4)) (3108281734080063977698805373714417815821 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 173345 (5, 9, some (8, 1)) (6229434902140665666293260167577623100003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173346 (5, 9, some (8, 2)) (1557358725533766013018673007873209174381 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 173347 (5, 9, some (8, 3)) (6229434902123140519374237899468040647791 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 173348 (5, 9, some (8, 4)) (3114717451057668230460104920669571840969 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrllrrr : KTree ℚ :=
  .node V2rllrllrrrl 173317 (5, 9, some (7, 5)) (6216563468156206655800584351689916930223 / 10000000000000000000000000000000000000000 : ℚ) V2rllrllrrrr

def V2rllrllrr : KTree ℚ :=
  .node V2rllrllrrl 173284 (5, 9, some (6, 4)) (6229434902119850433281276103234327125291 / 10000000000000000000000000000000000000000 : ℚ) V2rllrllrrr

def V2rllrllr : KTree ℚ :=
  .node V2rllrllrl 173159 (5, 9, some (2, 7)) (448044519904366347762465403514649212221 / 625000000000000000000000000000000000000 : ℚ) V2rllrllrr

def V2rllrll : KTree ℚ :=
  .node V2rllrlll 172261 (5, 8, some (6, 5)) (3180234632636572023193895177472690033537 / 5000000000000000000000000000000000000000 : ℚ) V2rllrllr

def V2rllrlrllll : KTree ℚ :=
  (.node (.node (.node .leaf 173377 (5, 9, some (9, 1)) (313169532530460663971852235251171812967 / 500000000000000000000000000000000000000 : ℚ) .leaf) 173378 (5, 9, some (9, 2)) (3131695325300064627460682280963328531759 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173379 (5, 9, some (9, 3)) (3131695325293957981120340581758532498463 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173408 (5, 9, some (10, 0)) (1587342840934349880679242273635897262099 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 173409 (5, 9, some (10, 1)) (6349371363737233260752572151108094325381 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 173440 (5, 9, some (11, 0)) (6707791307702339548114266823177198542599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173441 (5, 9, some (11, 1)) (3353895653839112103996560778314291490019 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173472 (5, 9, some (12, 0)) (7168712318508683220695125133428067813453 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 174215 (5, 10, some (3, 7)) (3319703224204713716705306103631936511229 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrlll : KTree ℚ :=
  .node V2rllrlrllll 173410 (5, 9, some (10, 2)) (1269874272744687680391103259587727875473 / 2000000000000000000000000000000000000000 : ℚ) V2rllrlrlllr

def V2rllrlrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 174247 (5, 10, some (4, 7)) (6263015148504348510655318871762509542307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174277 (5, 10, some (5, 5)) (6160894882610525281833279574824287578037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174278 (5, 10, some (5, 6)) (3080447441307658090855039359236296815037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174279 (5, 10, some (5, 7)) (154022372065976959304102784633986826221 / 250000000000000000000000000000000000000 : ℚ) .leaf) 174308 (5, 10, some (6, 4)) (611174240148315919369824191725078272283 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 174310 (5, 10, some (6, 6)) (1222348480300806799631242981760586190053 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 174339 (5, 10, some (7, 3)) (1216826951024970121418017633885469787793 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 174340 (5, 10, some (7, 4)) (6084134755116190610878365637184684558179 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 174341 (5, 10, some (7, 5)) (3042067377555810295977985837317004532367 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrllr : KTree ℚ :=
  .node V2rllrlrllrl 174309 (5, 10, some (6, 5)) (3055871200738359747499538727262988141163 / 5000000000000000000000000000000000000000 : ℚ) V2rllrlrllrr

def V2rllrlrll : KTree ℚ :=
  .node V2rllrlrlll 174246 (5, 10, some (4, 6)) (3131507574235830581017328896410355221109 / 5000000000000000000000000000000000000000 : ℚ) V2rllrlrllr

def V2rllrlrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 174371 (5, 10, some (8, 3)) (3042067377561199427416345819511040283197 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174372 (5, 10, some (8, 4)) (6084134755113943682313989222645339794129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174401 (5, 10, some (9, 1)) (1527935600375497636236093686127436243 / 2500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174402 (5, 10, some (9, 2)) (6111742401496011153377621512119338534229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174403 (5, 10, some (9, 3)) (6111742401484117559673095015216402139347 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 174433 (5, 10, some (10, 1)) (6160894882633509067029394327474307729699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174434 (5, 10, some (10, 2)) (616089488262520663257459633456583895673 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 174464 (5, 10, some (11, 0)) (3131507574250514282369082046492403382037 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 174465 (5, 10, some (11, 1)) (3131507574248951489385699511112822960953 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrlrl : KTree ℚ :=
  .node V2rllrlrlrll 174432 (5, 10, some (10, 0)) (1232178976517375635528397419050781742971 / 2000000000000000000000000000000000000000 : ℚ) V2rllrlrlrlr

def V2rllrlrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 175271 (5, 11, some (4, 7)) (3094449899015359239046755058007790703861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 175302 (5, 11, some (5, 6)) (75875047801504103763613840102309043547 / 125000000000000000000000000000000000000 : ℚ) .leaf) 175303 (5, 11, some (5, 7)) (3035001912070022510502631962741855253699 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 175333 (5, 11, some (6, 5)) (1501718294858078175576942423642835732257 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 175334 (5, 11, some (6, 6)) (6006873179453748972978480688844100403651 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 175365 (5, 11, some (7, 5)) (2982464272847768981829936190797683616757 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 175395 (5, 11, some (8, 3)) (1190088691337811201483909044210230541433 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 175396 (5, 11, some (8, 4)) (5950443456680568923334514781774097407731 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 175426 (5, 11, some (9, 2)) (2982464272858581646615999586000496190729 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrlrr : KTree ℚ :=
  .node V2rllrlrlrrl 175364 (5, 11, some (7, 4)) (2982464272850386028092627680408818493771 / 5000000000000000000000000000000000000000 : ℚ) V2rllrlrlrrr

def V2rllrlrlr : KTree ℚ :=
  .node V2rllrlrlrl 174496 (5, 10, some (12, 0)) (1659851612114329834725640068650544000103 / 2500000000000000000000000000000000000000 : ℚ) V2rllrlrlrr

def V2rllrlrl : KTree ℚ :=
  .node V2rllrlrll 174370 (5, 10, some (8, 2)) (3042067377567598935011420951816321437659 / 5000000000000000000000000000000000000000 : ℚ) V2rllrlrlr

def V2rllrlrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 175457 (5, 11, some (10, 1)) (6006873179455522664156537441606296507919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175458 (5, 11, some (10, 2)) (1501718294862448748063254931767589482439 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 175488 (5, 11, some (11, 0)) (1214000764821664693042226947436422567743 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 175489 (5, 11, some (11, 1)) (6070003824138388742274440187901444974991 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175520 (5, 11, some (12, 0)) (1547224949508455185586295055501325864577 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 176358 (5, 12, some (6, 6)) (2956776440581192125585191081840690487101 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 176389 (5, 12, some (7, 5)) (5858443538423546761283286446858200104771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 176420 (5, 12, some (8, 4)) (5829961743023945434182558449475056559301 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 176451 (5, 12, some (9, 3)) (1165992348606070511899541651739543123199 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rllrlrrll : KTree ℚ :=
  .node V2rllrlrrlll 176327 (5, 12, some (5, 7)) (2994619009707352200234881160074963135287 / 5000000000000000000000000000000000000000 : ℚ) V2rllrlrrllr

def V2rllrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 176513 (5, 12, some (11, 1)) (5913552881166561261427357735271479382581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 176544 (5, 12, some (12, 0)) (1197847603879386514096713880223569178807 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 196608 (6, 0, none) (0 : ℚ) (.node (.node .leaf 196640 (6, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196641 (6, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 196642 (6, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196643 (6, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 196644 (6, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196645 (6, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196646 (6, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rllrlrrl : KTree ℚ :=
  .node V2rllrlrrll 176482 (5, 12, some (10, 2)) (2929221769221838294270061090306892668963 / 5000000000000000000000000000000000000000 : ℚ) V2rllrlrrlr

def V2rllrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 196673 (6, 0, some (1, 1)) (119470263295877920309188730006990831679 / 125000000000000000000000000000000000000 : ℚ) .leaf) 196674 (6, 0, some (1, 2)) (4778810531615281532635487412250526399941 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196675 (6, 0, some (1, 3)) (9557621063308027207417811856259186976661 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196676 (6, 0, some (1, 4)) (4778810531612839616354185904445503392143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196677 (6, 0, some (1, 5)) (9557621063253774788452572826072444176167 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196678 (6, 0, some (1, 6)) (1194702632903114331150831290581261981709 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196704 (6, 0, some (2, 0)) (8221083334126588154652142240225058702161 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196705 (6, 0, some (2, 1)) (4110541666874200563111740852521412788173 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (1644216666763006536546501009255980453969 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 196707 (6, 0, some (2, 3)) (2055270833436050062201608273783922098893 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 196708 (6, 0, some (2, 4)) (2055270833442091730508841260518618395643 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196709 (6, 0, some (2, 5)) (1644216666748708516932318468650205289899 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 196710 (6, 0, some (2, 6)) (8221083333732195455941632853190664927809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (8175206752644894423510181025885220522907 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196737 (6, 0, some (3, 1)) (8175206752711154152136899549369858172357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196738 (6, 0, some (3, 2)) (8175206752640716988489432910453011563007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196739 (6, 0, some (3, 3)) (4087603376332374401525396346254662925263 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196740 (6, 0, some (3, 4)) (8175206752640062994345400421692705989397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196741 (6, 0, some (3, 5)) (8175206752628779186656244277000984877989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196742 (6, 0, some (3, 6)) (327008270106183962062553595616771957833 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 196768 (6, 0, some (4, 0)) (1644216666763006536546501009255980453969 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rllrlrr : KTree ℚ :=
  .node V2rllrlrrl 196672 (6, 0, some (1, 0)) (1911524210540295628617356448062708774869 / 2000000000000000000000000000000000000000 : ℚ) V2rllrlrrr

def V2rllrlr : KTree ℚ :=
  .node V2rllrlrl 175427 (5, 11, some (9, 3)) (186404017053275287041558488844954079541 / 312500000000000000000000000000000000000 : ℚ) V2rllrlrr

def V2rllrl : KTree ℚ :=
  .node V2rllrll 173376 (5, 9, some (9, 0)) (6263390650536368532978752303204023002641 / 10000000000000000000000000000000000000000 : ℚ) V2rllrlr

def V2rllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 196770 (6, 0, some (4, 2)) (2055270833442091730508841260518618395643 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196771 (6, 0, some (4, 3)) (1644216666748708516932318468650205289899 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 196772 (6, 0, some (4, 4)) (8221083333732195455941632853190664927809 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196773 (6, 0, some (4, 5)) (8221083333758160213469360877458688951133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196774 (6, 0, some (4, 6)) (1644216666744342661062966591183781057083 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 196800 (6, 0, some (5, 0)) (4778810531612839616354185904445503392143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196801 (6, 0, some (5, 1)) (9557621063253774788452572826072444176167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196802 (6, 0, some (5, 2)) (1194702632903114331150831290581261981709 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 196803 (6, 0, some (5, 3)) (149337829112683168246707604784114745509 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 196804 (6, 0, some (5, 4)) (9557621063241908730316872299872917772429 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 196805 (6, 0, some (5, 5)) (2389405265799884121940927547176951173449 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196806 (6, 0, some (5, 6)) (9557621067095490018429540143136428550519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196832 (6, 0, some (6, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196833 (6, 0, some (6, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196834 (6, 0, some (6, 2)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196835 (6, 0, some (6, 3)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 196836 (6, 0, some (6, 4)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196837 (6, 0, some (6, 5)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196838 (6, 0, some (6, 6)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197632 (6, 1, none) (0 : ℚ) (.node .leaf 197665 (6, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 197666 (6, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197667 (6, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 197668 (6, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197669 (6, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197670 (6, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197696 (6, 1, some (1, 0)) (943138122045124131350672825860733891053 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 197697 (6, 1, some (1, 1)) (4715690617251696098270545846806931965243 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197698 (6, 1, some (1, 2)) (589461327199278144581657981637949262371 / 625000000000000000000000000000000000000 : ℚ) .leaf) 197699 (6, 1, some (1, 3)) (9431381235041589573848212688277641439343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197700 (6, 1, some (1, 4)) (9431381235007329505557745092241198948467 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197701 (6, 1, some (1, 5)) (1886276246998422689173874358925983224651 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 197702 (6, 1, some (1, 6)) (9431381234980184344578958346034977664977 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197728 (6, 1, some (2, 0)) (994943405040730410662725029592418570223 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197729 (6, 1, some (2, 1)) (7959547242243690356088507712212044881813 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197730 (6, 1, some (2, 2)) (7959547242140584490133005949362114756013 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197731 (6, 1, some (2, 3)) (397977362105781640009751867944716102339 / 500000000000000000000000000000000000000 : ℚ) .leaf) 197732 (6, 1, some (2, 4)) (3979773621052498278145917485153138175703 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 197733 (6, 1, some (2, 5)) (1591909448419287174321388270272595907199 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197734 (6, 1, some (2, 6)) (3979773621040006434480250871422773956181 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (1562193805415454710926666571242474183087 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 197761 (6, 1, some (3, 1)) (976371128367857309930684909935584730913 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 197762 (6, 1, some (3, 2)) (7810969026933619543976327022604840862019 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 197763 (6, 1, some (3, 3)) (1952742256728752527104613250727021042629 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 197764 (6, 1, some (3, 4)) (7810969026912088493650389553737823698109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197765 (6, 1, some (3, 5)) (7810969026895183346790238375747175518533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197766 (6, 1, some (3, 6)) (7810969026904614358632104240764238042619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197792 (6, 1, some (4, 0)) (1562193805387140393713900114428887900379 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 197793 (6, 1, some (4, 1)) (7810969026941227246847493332345325579401 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197794 (6, 1, some (4, 2)) (7810969026912414505541073814971777957773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197795 (6, 1, some (4, 3)) (1562193805382950946487483399654964000089 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 197796 (6, 1, some (4, 4)) (122046391045256282443570249585722437713 / 156250000000000000000000000000000000000 : ℚ) .leaf) 197797 (6, 1, some (4, 5)) (781096902690182563389903918016320657139 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 197798 (6, 1, some (4, 6)) (7810969026900544059953537261810204710393 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 197824 (6, 1, some (5, 0)) (3979773621069817734254256397637529042097 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197825 (6, 1, some (5, 1)) (3979773621048403652212551879183905117741 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197826 (6, 1, some (5, 2)) (7959547242104847983164570007504344071611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197827 (6, 1, some (5, 3)) (7959547242083858019435773610712175075387 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197828 (6, 1, some (5, 4)) (7959547242085909785782945638811484571503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197829 (6, 1, some (5, 5)) (7959547242092340320229664723315576210589 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197830 (6, 1, some (5, 6)) (994943405427146972264340892660298797157 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197856 (6, 1, some (6, 0)) (9431381234980561586909607276891410451159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197857 (6, 1, some (6, 1)) (9431381234992050572147596972820510658891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197858 (6, 1, some (6, 2)) (2357845308741215017056953313261919957347 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 197859 (6, 1, some (6, 3)) (4715690617483910430532709373043611309659 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 197860 (6, 1, some (6, 4)) (18420666474568808805439230904728913419 / 19531250000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197861 (6, 1, some (6, 5)) (4715690618431574617983239628021733034103 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197862 (6, 1, some (6, 6)) (4715690614986424707608809046450503776333 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197888 (6, 1, some (7, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197889 (6, 1, some (7, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197890 (6, 1, some (7, 2)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 197891 (6, 1, some (7, 3)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197892 (6, 1, some (7, 4)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197893 (6, 1, some (7, 5)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198656 (6, 2, none) (0 : ℚ) (.node .leaf 198690 (6, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 198691 (6, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198692 (6, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198693 (6, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198694 (6, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198721 (6, 2, some (1, 1)) (9339258775051240426827198133689807306947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198722 (6, 2, some (1, 2)) (4669629388199139984449609491565285857911 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 198723 (6, 2, some (1, 3)) (9339258776217660568376123404786899877399 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (9339258776193988367691589713052807684613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198725 (6, 2, some (1, 5)) (9339258776171539174249169851640270468011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198726 (6, 2, some (1, 6)) (1867851755232675015920664528741814133743 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 198752 (6, 2, some (2, 0)) (7760059530619892641878688714266695100659 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2rllrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 198754 (6, 2, some (2, 2)) (310402381394523696204928885755050202401 / 400000000000000000000000000000000000000 : ℚ) .leaf) 198755 (6, 2, some (2, 3)) (3880029767385376487772637318194300647433 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198756 (6, 2, some (2, 4)) (970007441845223005025892644025643774213 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198757 (6, 2, some (2, 5)) (7760059534745710155672775432775389394587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198758 (6, 2, some (2, 6)) (7760059534734081857986207946310183891357 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198784 (6, 2, some (3, 0)) (7527151602491948519976799976017826559177 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198785 (6, 2, some (3, 1)) (1881787900810434527839773013106615541599 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (7527151603135832583676647780120457184003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198787 (6, 2, some (3, 3)) (3763575801563341212090307221308400774647 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198788 (6, 2, some (3, 4)) (7527151603109087537286194044857983481289 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 198789 (6, 2, some (3, 5)) (7527151603098573846129539672526284469793 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198790 (6, 2, some (3, 6)) (7527151603097898178652944512159847968567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198816 (6, 2, some (4, 0)) (7432006138918882318544466136771265708099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198817 (6, 2, some (4, 1)) (7432006138805021349850445301290527158029 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198818 (6, 2, some (4, 2)) (743200613879649350483431165301631536303 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 198819 (6, 2, some (4, 3)) (929000767347228891896395077567687579279 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 198820 (6, 2, some (4, 4)) (7432006138768262495205899062717766382311 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198821 (6, 2, some (4, 5)) (929000767345760575440912066624119098887 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198822 (6, 2, some (4, 6)) (148640122775326584847872537700267349501 / 200000000000000000000000000000000000000 : ℚ) .leaf) 198848 (6, 2, some (5, 0)) (7527151603136560553140317271976662864971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 198849 (6, 2, some (5, 1)) (150543032062591583073591281898731737287 / 200000000000000000000000000000000000000 : ℚ) .leaf)))) 198850 (6, 2, some (5, 2)) (940893950388650187976804598645722518819 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 198851 (6, 2, some (5, 3)) (7527151603103371000960687939708517026367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198852 (6, 2, some (5, 4)) (7527151603096990804253822064410523956449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198853 (6, 2, some (5, 5)) (301086064123933193704539041271613426479 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198854 (6, 2, some (5, 6)) (470446975258048566178920208693342829063 / 625000000000000000000000000000000000000 : ℚ) .leaf) 198880 (6, 2, some (6, 0)) (62080476278211354268682003024957435931 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 198881 (6, 2, some (6, 1)) (1552011906949190941350014334471597890921 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198882 (6, 2, some (6, 2)) (7760059534747146646331784777032544063713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198883 (6, 2, some (6, 3)) (3880029767366700865375018265341978814751 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198884 (6, 2, some (6, 4)) (1940014883683840962035231742141709222161 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 198885 (6, 2, some (6, 5)) (3880029767795144002234387924194493746407 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 198886 (6, 2, some (6, 6)) (1940014883644912436318834042427281427519 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198912 (6, 2, some (7, 0)) (4669629388081847635898153627825496174263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198913 (6, 2, some (7, 1)) (145925918377678631929971484078015050647 / 156250000000000000000000000000000000000 : ℚ) .leaf) 198914 (6, 2, some (7, 2)) (9339258776145418853567466830465476118039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198915 (6, 2, some (7, 3)) (4669629388075612448163464803457382907133 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198916 (6, 2, some (7, 4)) (4669629388078975644665801444928662201149 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 198917 (6, 2, some (7, 5)) (4560184950340750966517172528841753193 / 4882812500000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198944 (6, 2, some (8, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198945 (6, 2, some (8, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198946 (6, 2, some (8, 2)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198947 (6, 2, some (8, 3)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199680 (6, 3, none) (0 : ℚ) .leaf) 199715 (6, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 199716 (6, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199717 (6, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199718 (6, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199746 (6, 3, some (1, 2)) (4634531761228386384663541750869812546253 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199747 (6, 3, some (1, 3)) (1853812704450262891866086605035646882011 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199748 (6, 3, some (1, 4)) (9269063522235452304196374873025143336399 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199749 (6, 3, some (1, 5)) (4634531761103838567404451069093030637871 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 199750 (6, 3, some (1, 6)) (1853812704440458040254518677400334481089 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 199777 (6, 3, some (2, 1)) (7604839703491821303300116693806231520109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199778 (6, 3, some (2, 2)) (3802419851953983426967945441381415870329 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199779 (6, 3, some (2, 3)) (7604839703817215060754854075159993213649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199780 (6, 3, some (2, 4)) (2376512407438640346500666166365560277 / 3125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199781 (6, 3, some (2, 5)) (7604839703789867445598631942957055383899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199782 (6, 3, some (2, 6)) (7604839703779115309897548144747222152077 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199808 (6, 3, some (3, 0)) (730762962817607936063656493688669912313 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199809 (6, 3, some (3, 1)) (3653814815017636397529127278817023533357 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (7307629630035167754298224670946404676607 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199811 (6, 3, some (3, 3)) (1826907407505655901830077703450075380739 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 199812 (6, 3, some (3, 4)) (3653814815003950824423160857331424668381 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199814 (6, 3, some (3, 6)) (730762962999480225582672416519282978489 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (3567634683449070413177707410298176396677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199841 (6, 3, some (4, 1)) (3567634683549535092284009829027997519059 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199842 (6, 3, some (4, 2)) (356763468353357396824063798849315343239 / 500000000000000000000000000000000000000 : ℚ) .leaf) 199843 (6, 3, some (4, 3)) (7135269367054698551088578442206106283987 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199844 (6, 3, some (4, 4)) (1783817341761839196798724169503619462333 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199845 (6, 3, some (4, 5)) (3567634683520500826061810781471801577051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199846 (6, 3, some (4, 6)) (7135269367041173904935320853177186253773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199872 (6, 3, some (5, 0)) (7135269367120086670457861109202033988251 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199873 (6, 3, some (5, 1)) (3567634683536337000139613533124552106233 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 199874 (6, 3, some (5, 2)) (7135269367058663141146065083450359089627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199875 (6, 3, some (5, 3)) (356763468352535765447864505959944067873 / 500000000000000000000000000000000000000 : ℚ) .leaf) 199876 (6, 3, some (5, 4)) (3567634683520761465569235782428972379877 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199877 (6, 3, some (5, 5)) (57082154936314598983197162531632353951 / 80000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199878 (6, 3, some (5, 6)) (7135269367338262780462110057706153043241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199904 (6, 3, some (6, 0)) (3653814815016558407904307791908386080671 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 199905 (6, 3, some (6, 1)) (913453703752270246846702895731937171717 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199906 (6, 3, some (6, 2)) (7307629630007438998709788606428553723193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199907 (6, 3, some (6, 3)) (228363425937482612626091343646097250957 / 312500000000000000000000000000000000000 : ℚ) .leaf) 199908 (6, 3, some (6, 4)) (7307629629994374338590698313314039857141 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199909 (6, 3, some (6, 5)) (7307629630130492502215533175272190975457 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rllrrrr : KTree ℚ :=
  .node V2rllrrrrl 199813 (6, 3, some (3, 5)) (7307629629999767146190128158773767757677 / 10000000000000000000000000000000000000000 : ℚ) V2rllrrrrr

def V2rllrrr : KTree ℚ :=
  .node V2rllrrrl 198948 (6, 2, some (8, 4)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) V2rllrrrr

def V2rllrr : KTree ℚ :=
  .node V2rllrrl 198753 (6, 2, some (2, 1)) (30312732557589762587725969189381899259 / 39062500000000000000000000000000000000 : ℚ) V2rllrrr

def V2rllr : KTree ℚ :=
  .node V2rllrl 196769 (6, 0, some (4, 1)) (2055270833436050062201608273783922098893 / 2500000000000000000000000000000000000000 : ℚ) V2rllrr

def V2rll : KTree ℚ :=
  .node V2rlll 171234 (5, 7, some (6, 2)) (812875671430844602382033203512175652359 / 1250000000000000000000000000000000000000 : ℚ) V2rllr

def V2rlrlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199936 (6, 3, some (7, 0)) (118825620372093030634929224175122523839 / 156250000000000000000000000000000000000 : ℚ) .leaf) 199937 (6, 3, some (7, 1)) (1901209925947505719964127199340092665029 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199938 (6, 3, some (7, 2)) (7604839703787561429692691082296663908383 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199939 (6, 3, some (7, 3)) (3802419851887932077098926496238336233867 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199940 (6, 3, some (7, 4)) (7604839703779405954373940935298402306239 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199941 (6, 3, some (7, 5)) (7604839704720261140482503631976909159137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199968 (6, 3, some (8, 0)) (579316470137660516478496822111337843391 / 625000000000000000000000000000000000000 : ℚ) .leaf) 199969 (6, 3, some (8, 1)) (9269063522207538103617224254796194731337 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199970 (6, 3, some (8, 2)) (1158632940272799799167430769427569940199 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 199971 (6, 3, some (8, 3)) (926906352219030022244407235492239497761 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 199972 (6, 3, some (8, 4)) (4634531761096786634441830594738256626081 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200000 (6, 3, some (9, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200001 (6, 3, some (9, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 200002 (6, 3, some (9, 2)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200003 (6, 3, some (9, 3)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 200704 (6, 4, none) (0 : ℚ) .leaf)) 200740 (6, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200741 (6, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200742 (6, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200771 (6, 4, some (1, 3)) (9213796648162190223336139309116508525473 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200772 (6, 4, some (1, 4)) (1842759329630464669428693237570307712243 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200774 (6, 4, some (1, 6)) (9213796648117210487214841076181501748643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200802 (6, 4, some (2, 2)) (374065116917095118086956047367781548319 / 500000000000000000000000000000000000000 : ℚ) .leaf) 200803 (6, 4, some (2, 3)) (7481302338244746467156466403234636646911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200804 (6, 4, some (2, 4)) (467581396139407789346004588798962862429 / 625000000000000000000000000000000000000 : ℚ) .leaf) 200805 (6, 4, some (2, 5)) (233790698069269104160144702020457055049 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 200806 (6, 4, some (2, 6)) (7481302338207192823128461966138284042591 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200833 (6, 4, some (3, 1)) (7134843616141893087075321451065339596473 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200834 (6, 4, some (3, 2)) (891855452030593621014286816101900726937 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 200835 (6, 4, some (3, 3)) (7134843616218945618637045770437167696881 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200836 (6, 4, some (3, 4)) (7134843616204007889616487444036937460029 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 200837 (6, 4, some (3, 5)) (7134843616197527877481169669821622288549 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200838 (6, 4, some (3, 6)) (1426968723238145877185617484935753133641 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 200864 (6, 4, some (4, 0)) (6904131551632200043430685094376816550201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (1380826310477180077300538090650697359543 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200866 (6, 4, some (4, 2)) (6904131552375771953552298642846166028071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200867 (6, 4, some (4, 3)) (1380826310472426660029489745805281043073 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 200868 (6, 4, some (4, 4)) (431508222022113127255027017375237440153 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200869 (6, 4, some (4, 5)) (6904131552346313965416422536729572239957 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200870 (6, 4, some (4, 6)) (3452065776172008835728125718189885480029 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200896 (6, 4, some (5, 0)) (1707038909990703234047367859483333086037 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 200897 (6, 4, some (5, 1)) (6828155640028374977818322354189462465927 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrllll : KTree ℚ :=
  .node V2rlrlllll 200773 (6, 4, some (1, 5)) (921379664812046560787493705580215774029 / 1000000000000000000000000000000000000000 : ℚ) V2rlrllllr

def V2rlrlllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200899 (6, 4, some (5, 3)) (6828155640000553037850963923337794335491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200900 (6, 4, some (5, 4)) (213379863749766153322986070394785666679 / 312500000000000000000000000000000000000 : ℚ) .leaf) 200901 (6, 4, some (5, 5)) (106689931874820241825312262727396473703 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200902 (6, 4, some (5, 6)) (853519455012491948149150620097188708891 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 200928 (6, 4, some (6, 0)) (6904131552401634173439198088172247185813 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200929 (6, 4, some (6, 1)) (6904131552371396714224622804244305633627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200930 (6, 4, some (6, 2)) (6904131552358708524332784966650324755303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200931 (6, 4, some (6, 3)) (6904131552351926839929368114038426256963 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200932 (6, 4, some (6, 4)) (6904131552344378101652437066569824828203 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200933 (6, 4, some (6, 5)) (6904131552379148681163467922865591853751 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 200934 (6, 4, some (6, 6)) (3452065776232003856905897934003229289357 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200960 (6, 4, some (7, 0)) (7134843616225211680174780170999263698567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200961 (6, 4, some (7, 1)) (3567421808105546975935759530844827223429 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200962 (6, 4, some (7, 2)) (7134843616201947454142001010811749150539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200963 (6, 4, some (7, 3)) (891855452024224955572637153341538329797 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 200964 (6, 4, some (7, 4)) (7134843616190171953878387706652382395201 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200965 (6, 4, some (7, 5)) (7134843616449352412037008861204466813543 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200992 (6, 4, some (8, 0)) (46758139613980591281683169993701241321 / 62500000000000000000000000000000000000 : ℚ) .leaf) 200993 (6, 4, some (8, 1)) (233790698069271909552450227974279298501 / 312500000000000000000000000000000000000 : ℚ) .leaf) 200994 (6, 4, some (8, 2)) (7481302338212130305140458620597348294119 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200995 (6, 4, some (8, 3)) (3740651169101196514316943530038758105011 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrlllrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201024 (6, 4, some (9, 0)) (184275932962349123600899666677131214883 / 200000000000000000000000000000000000000 : ℚ) .leaf) 201025 (6, 4, some (9, 1)) (287931145253759431645463819292253700311 / 312500000000000000000000000000000000000 : ℚ) .leaf) 201026 (6, 4, some (9, 2)) (2303449162023959115939835452873479318371 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201027 (6, 4, some (9, 3)) (4606898324052672627044355181976763849779 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201056 (6, 4, some (10, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201057 (6, 4, some (10, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201058 (6, 4, some (10, 2)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201728 (6, 5, none) (0 : ℚ) .leaf) 201765 (6, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201766 (6, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201797 (6, 5, some (1, 5)) (9169152300179116460262227345338724564491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201798 (6, 5, some (1, 6)) (9169152300177548727439202648595607558597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201827 (6, 5, some (2, 3)) (7380926294338480433184854852384773872641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201828 (6, 5, some (2, 4)) (7380926294325279537612670689986063952347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201829 (6, 5, some (2, 5)) (3690463147155126652790141057938518202241 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 201830 (6, 5, some (2, 6)) (3690463147151119344410800730923550376551 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201858 (6, 5, some (3, 2)) (218625922540268926296519382105206317689 / 312500000000000000000000000000000000000 : ℚ) .leaf) 201859 (6, 5, some (3, 3)) (3498014760625984410805694343839629669183 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201860 (6, 5, some (3, 4)) (874503690154776671760657489639532406681 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 201861 (6, 5, some (3, 5)) (6996029521231007487006937633427822694791 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlllrr : KTree ℚ :=
  .node V2rlrlllrrl 201796 (6, 5, some (1, 4)) (2292288075053550478274139373233787381071 / 2500000000000000000000000000000000000000 : ℚ) V2rlrlllrrr

def V2rlrlllr : KTree ℚ :=
  .node V2rlrlllrl 200996 (6, 4, some (8, 4)) (7481302338205946115279478314967319792401 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlllrr

def V2rlrlll : KTree ℚ :=
  .node V2rlrllll 200898 (6, 4, some (5, 2)) (6828155640009938208159306377176804850639 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlllr

def V2rlrllrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201889 (6, 5, some (4, 1)) (6720991658176087543458428673241450525327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201890 (6, 5, some (4, 2)) (6720991658205399299115034861840395987627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201891 (6, 5, some (4, 3)) (3360495829094236644363141264443309231039 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201892 (6, 5, some (4, 4)) (6720991658178816410068726130911312635987 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201893 (6, 5, some (4, 5)) (3360495829085923523529459729534723032721 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 201894 (6, 5, some (4, 6)) (6720991658167929860997988682051760027053 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201920 (6, 5, some (5, 0)) (6648550131949665772702291415588964188491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201921 (6, 5, some (5, 1)) (1329710026456981422126745416168551265873 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201922 (6, 5, some (5, 2)) (3324275066136724707145977907554742002009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 201923 (6, 5, some (5, 3)) (6648550132262145691293683620247503249861 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201925 (6, 5, some (5, 5)) (6648550132250054994217639566123785434879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201926 (6, 5, some (5, 6)) (83106876654204942538742704044578223223 / 125000000000000000000000000000000000000 : ℚ) .leaf) 201952 (6, 5, some (6, 0)) (6648550132266122648475978125324867430993 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201953 (6, 5, some (6, 1)) (3324275066140820125865908152949806765151 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201954 (6, 5, some (6, 2)) (3324275066133379322631311730650868936101 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 201955 (6, 5, some (6, 3)) (3324275066128753444576107676856452397089 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201956 (6, 5, some (6, 4)) (1662137533062792242525178117616624347501 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201957 (6, 5, some (6, 5)) (3324275066136656314606431780753841354831 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201958 (6, 5, some (6, 6)) (3324275066160108234482562999642226047429 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 201984 (6, 5, some (7, 0)) (6720991658217155656002874624969980296561 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrllrll : KTree ℚ :=
  .node V2rlrllrlll 201924 (6, 5, some (5, 4)) (6648550132253814252347421289730487527001 / 10000000000000000000000000000000000000000 : ℚ) V2rlrllrllr

def V2rlrllrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201986 (6, 5, some (7, 2)) (3360495829090559507071611186812890211609 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201987 (6, 5, some (7, 3)) (6720991658174351042193223189409403066159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201988 (6, 5, some (7, 4)) (6720991658168001324614568660895215723493 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201989 (6, 5, some (7, 5)) (1344198331651046624567274432236388706109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202016 (6, 5, some (8, 0)) (3498014760626941071275352894424813359793 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 202017 (6, 5, some (8, 1)) (6996029521241357492718010164290966602029 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202018 (6, 5, some (8, 2)) (874503690154093088035871804200320434333 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 202019 (6, 5, some (8, 3)) (139920590424503168019753168591120919187 / 200000000000000000000000000000000000000 : ℚ) .leaf) 202020 (6, 5, some (8, 4)) (6996029521222467470312715781512162351983 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202048 (6, 5, some (9, 0)) (7380926294328225708724663156784175410251 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrllrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202050 (6, 5, some (9, 2)) (7380926294304434066483441302071053158757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202051 (6, 5, some (9, 3)) (3690463147148223901857713676957659473621 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202080 (6, 5, some (10, 0)) (1146144037522221097444833924167573429101 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202081 (6, 5, some (10, 1)) (1833830460035786616699200678276914933863 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202082 (6, 5, some (10, 2)) (573072018759687738627350992719940469589 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 202112 (6, 5, some (11, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202113 (6, 5, some (11, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 202790 (6, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202821 (6, 6, some (1, 5)) (9132335714530387333854238487444934306239 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202822 (6, 6, some (1, 6)) (9132335714530188089716355603097257590801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrllrlr : KTree ℚ :=
  .node V2rlrllrlrl 202049 (6, 5, some (9, 1)) (922615786788786607766411069583228012971 / 1250000000000000000000000000000000000000 : ℚ) V2rlrllrlrr

def V2rlrllrl : KTree ℚ :=
  .node V2rlrllrll 201985 (6, 5, some (7, 1)) (1344198331638504852522317502135701173367 / 2000000000000000000000000000000000000000 : ℚ) V2rlrllrlr

def V2rlrllrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202853 (6, 6, some (2, 5)) (58383101916678438455465850778007373899 / 80000000000000000000000000000000000000 : ℚ) .leaf) 202854 (6, 6, some (2, 6)) (1459577547915625448756517086424694742163 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202883 (6, 6, some (3, 3)) (860296017759134979016371409974794110571 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202884 (6, 6, some (3, 4)) (1376473628412104377669646215557289881903 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202885 (6, 6, some (3, 5)) (6882368142052374311745903007059429815971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 202886 (6, 6, some (3, 6)) (1720592035511313259487138643925544623959 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202914 (6, 6, some (4, 2)) (1643250049083489721442592637984194752983 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202915 (6, 6, some (4, 3)) (131460003926258925789208327525004554619 / 200000000000000000000000000000000000000 : ℚ) .leaf) 202916 (6, 6, some (4, 4)) (6573000196302450214455428720583008625109 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202917 (6, 6, some (4, 5)) (6573000196295799237512116945931750301853 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrllrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202945 (6, 6, some (5, 1)) (3253923936665514681334209953934617368069 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202946 (6, 6, some (5, 2)) (6507847873334425372473146894971716419943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202947 (6, 6, some (5, 3)) (650784787332130147521812196832876014161 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202948 (6, 6, some (5, 4)) (3253923936656161169998261479705128005081 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202949 (6, 6, some (5, 5)) (6507847873307104466228766824141377412613 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 202950 (6, 6, some (5, 6)) (3253923936683398564893241469526123972931 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202976 (6, 6, some (6, 0)) (6503005371261176597505849508253626159761 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202977 (6, 6, some (6, 1)) (3251502685725648575963451650912254046827 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202978 (6, 6, some (6, 2)) (6503005371439239112413986809484289132223 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202979 (6, 6, some (6, 3)) (1300601074285757106336481514171423062057 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrllrrl : KTree ℚ :=
  .node V2rlrllrrll 202918 (6, 6, some (4, 6)) (6573000196290563961904421809494749148629 / 10000000000000000000000000000000000000000 : ℚ) V2rlrllrrlr

def V2rlrllrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202981 (6, 6, some (6, 5)) (6503005371427781748850478549068755943111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202982 (6, 6, some (6, 6)) (3251502685731105281452818826351694868069 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203008 (6, 6, some (7, 0)) (3253923936665514681334209953934617368069 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203009 (6, 6, some (7, 1)) (6507847873334425372473146894971716419943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203010 (6, 6, some (7, 2)) (650784787332130147521812196832876014161 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 203011 (6, 6, some (7, 3)) (3253923936656161169998261479705128005081 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203012 (6, 6, some (7, 4)) (6507847873307104466228766824141377412613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203013 (6, 6, some (7, 5)) (3253923936683398564893241469526123972931 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203040 (6, 6, some (8, 0)) (1643250049083489721442592637984194752983 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 203041 (6, 6, some (8, 1)) (131460003926258925789208327525004554619 / 200000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203043 (6, 6, some (8, 3)) (6573000196295799237512116945931750301853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203044 (6, 6, some (8, 4)) (6573000196290563961904421809494749148629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203072 (6, 6, some (9, 0)) (860296017759134979016371409974794110571 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203073 (6, 6, some (9, 1)) (1376473628412104377669646215557289881903 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 203074 (6, 6, some (9, 2)) (6882368142052374311745903007059429815971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 203075 (6, 6, some (9, 3)) (1720592035511313259487138643925544623959 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203104 (6, 6, some (10, 0)) (7297887739601315163697156145869201656321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203105 (6, 6, some (10, 1)) (58383101916678438455465850778007373899 / 80000000000000000000000000000000000000 : ℚ) .leaf) 203106 (6, 6, some (10, 2)) (1459577547915625448756517086424694742163 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 203136 (6, 6, some (11, 0)) (9132335714530387333854238487444934306239 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrllrrr : KTree ℚ :=
  .node V2rlrllrrrl 203042 (6, 6, some (8, 2)) (6573000196302450214455428720583008625109 / 10000000000000000000000000000000000000000 : ℚ) V2rlrllrrrr

def V2rlrllrr : KTree ℚ :=
  .node V2rlrllrrl 202980 (6, 6, some (6, 4)) (1300601074284398537828401397776876256287 / 2000000000000000000000000000000000000000 : ℚ) V2rlrllrrr

def V2rlrllr : KTree ℚ :=
  .node V2rlrllrl 202852 (6, 6, some (2, 4)) (7297887739601315163697156145869201656321 / 10000000000000000000000000000000000000000 : ℚ) V2rlrllrr

def V2rlrll : KTree ℚ :=
  .node V2rlrlll 201862 (6, 5, some (3, 6)) (1399205904244739474188301555475392710177 / 2000000000000000000000000000000000000000 : ℚ) V2rlrllr

def V2rlrlrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203168 (6, 6, some (12, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203846 (6, 7, some (1, 6)) (9101453674608727423087228500582768185579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203877 (6, 7, some (2, 5)) (7228119250044970812216358300551801768793 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203878 (6, 7, some (2, 6)) (1807029812509879882195414190508604276683 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203908 (6, 7, some (3, 4)) (3393866890607775620269336334580904865499 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 203909 (6, 7, some (3, 5)) (6787733781206364756676443983001463964017 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203910 (6, 7, some (3, 6)) (3393866890599845813781208056103682220689 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203939 (6, 7, some (4, 3)) (6451213057288601787164049922842319602977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203940 (6, 7, some (4, 4)) (1612803264319421750180152987219411964577 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 203941 (6, 7, some (4, 5)) (3225606528635538264899732444541955127 / 5000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlrlllrl : KTree ℚ :=
  (.node (.node (.node .leaf 203970 (6, 7, some (5, 2)) (255153736923097498471490888882659976303 / 400000000000000000000000000000000000000 : ℚ) .leaf) 203971 (6, 7, some (5, 3)) (6378843423060852758322633555478843564903 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203972 (6, 7, some (5, 4)) (6378843423051390606294836863786507498607 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203973 (6, 7, some (5, 5)) (6378843423045683576649332405048475993699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203974 (6, 7, some (5, 6)) (6378843423089521485784873483534713167249 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlllrr : KTree ℚ :=
  (.node (.node (.node .leaf 204002 (6, 7, some (6, 2)) (3180234632646981167696116951122092103917 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204003 (6, 7, some (6, 3)) (1272093853056522216669500625297746687673 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 204004 (6, 7, some (6, 4)) (1272093853055010280932287083725454345057 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 204005 (6, 7, some (6, 5)) (1590117316319295388158788428521599567659 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlllr : KTree ℚ :=
  .node V2rlrlrlllrl 204001 (6, 7, some (6, 1)) (795058658162461112414075335588440514867 / 1250000000000000000000000000000000000000 : ℚ) V2rlrlrlllrr

def V2rlrlrlll : KTree ℚ :=
  .node V2rlrlrllll 203942 (6, 7, some (4, 6)) (322560652863247162703086705509209242173 / 500000000000000000000000000000000000000 : ℚ) V2rlrlrlllr

def V2rlrlrllrll : KTree ℚ :=
  (.node (.node (.node .leaf 204032 (6, 7, some (7, 0)) (795058658150644065918648347683394371663 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 204033 (6, 7, some (7, 1)) (6360469265299578317200898304103942953389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204034 (6, 7, some (7, 2)) (3180234632644390901305975925059614087383 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204035 (6, 7, some (7, 3)) (1590117316319715011231437527003156759291 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 204036 (6, 7, some (7, 4)) (6360469265273183415248392632175565783813 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 204064 (6, 7, some (8, 0)) (1275768684614379412316350549968998906161 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 204065 (6, 7, some (8, 1)) (797355427883713563696249773614516431273 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 204066 (6, 7, some (8, 2)) (6378843423057448074522278674300632167359 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 204067 (6, 7, some (8, 3)) (3189421711524377566165955790271675282481 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrllrl : KTree ℚ :=
  .node V2rlrlrllrll 204037 (6, 7, some (7, 5)) (6360469265296906696483510456978888955333 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrllrlr

def V2rlrlrllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 204096 (6, 7, some (9, 0)) (787501593909182413245392962677827849 / 1220703125000000000000000000000000000 : ℚ) .leaf) 204097 (6, 7, some (9, 1)) (6451213057285452227814516355712838313179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204098 (6, 7, some (9, 2)) (322560652863781843210778901602249865749 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204099 (6, 7, some (9, 3)) (3225606528634588665159082213909298840789 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204128 (6, 7, some (10, 0)) (212116680663302870145547500046616675361 / 312500000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 204130 (6, 7, some (10, 2)) (6787733781205301607852682067513962332337 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204160 (6, 7, some (11, 0)) (903514906257566161055954343332740696667 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 204161 (6, 7, some (11, 1)) (1445623850008987779387717970105202180089 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 204192 (6, 7, some (12, 0)) (910145367460890944592730656334775466093 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrllrr : KTree ℚ :=
  .node V2rlrlrllrrl 204129 (6, 7, some (10, 1)) (6787733781212860149765133578260987680437 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrllrrr

def V2rlrlrllr : KTree ℚ :=
  .node V2rlrlrllrl 204068 (6, 7, some (8, 4)) (6378843423044742969843689042054846724619 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrllrr

def V2rlrlrll : KTree ℚ :=
  .node V2rlrlrlll 204006 (6, 7, some (6, 6)) (397529329081344415087774073791424673 / 625000000000000000000000000000000000 : ℚ) V2rlrlrllr

def V2rlrlrlrlll : KTree ℚ :=
  (.node (.node (.node .leaf 204933 (6, 8, some (3, 5)) (1676947826915287790621060183768352764609 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 204934 (6, 8, some (3, 6)) (6707791307654825290391622126145446551049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204964 (6, 8, some (4, 4)) (3174685681860416389652400162307699768767 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204965 (6, 8, some (4, 5)) (634937136371405396638105129851231215479 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 204966 (6, 8, some (4, 6)) (3174685681853826605345073554530616998009 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlrllr : KTree ℚ :=
  (.node (.node (.node .leaf 204996 (6, 8, some (5, 4)) (3131695325294182114352400018334751382171 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204997 (6, 8, some (5, 5)) (6263390650582240808662287421917622973171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204998 (6, 8, some (5, 6)) (6263390650615205910938068592922137552361 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 205026 (6, 8, some (6, 2)) (6229434902138002017179138068884112639497 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlrll : KTree ℚ :=
  .node V2rlrlrlrlll 204995 (6, 8, some (5, 3)) (195730957831184963385691185573198413077 / 312500000000000000000000000000000000000 : ℚ) V2rlrlrlrllr

def V2rlrlrlrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 205028 (6, 8, some (6, 4)) (311471745105850382100558467285689729061 / 500000000000000000000000000000000000000 : ℚ) .leaf) 205029 (6, 8, some (6, 5)) (3114717451058274188191616418196259751259 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205030 (6, 8, some (6, 6)) (1557358725533397762736870819280317243323 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205057 (6, 8, some (7, 1)) (6216563468182272929180529348891282067719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205058 (6, 8, some (7, 2)) (3108281734087082043749330640424069254667 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 205060 (6, 8, some (7, 4)) (3108281734078624511619421427385342602447 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205061 (6, 8, some (7, 5)) (3108281734086272122804789794077441655783 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205088 (6, 8, some (8, 0)) (6229434902088893951416156578556956113251 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 205089 (6, 8, some (8, 1)) (1245886980427452941314095535605275677523 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlrlr : KTree ℚ :=
  .node V2rlrlrlrlrl 205059 (6, 8, some (7, 3)) (3108281734081719750154410808358906369799 / 5000000000000000000000000000000000000000 : ℚ) V2rlrlrlrlrr

def V2rlrlrlrl : KTree ℚ :=
  .node V2rlrlrlrll 205027 (6, 8, some (6, 3)) (3114717451062507650390233161034633568739 / 5000000000000000000000000000000000000000 : ℚ) V2rlrlrlrlr

def V2rlrlrlrrll : KTree ℚ :=
  (.node (.node (.node .leaf 205091 (6, 8, some (8, 3)) (6229434902118050142071943821034706301643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205092 (6, 8, some (8, 4)) (6229434902113408547890860488692298463919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205120 (6, 8, some (9, 0)) (6263390650608409557075347070735718193731 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205121 (6, 8, some (9, 1)) (3131695325301798610852562355929123010119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205122 (6, 8, some (9, 2)) (782923831323969233530978922000836025279 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 205152 (6, 8, some (10, 0)) (6349371363743133283094786512614553823829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205153 (6, 8, some (10, 1)) (3174685681863128351563050923394140775687 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205154 (6, 8, some (10, 2)) (3174685681858489568121111639593538451701 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 205184 (6, 8, some (11, 0)) (1676947826919799690527279292208017117143 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlrrl : KTree ℚ :=
  .node V2rlrlrlrrll 205123 (6, 8, some (9, 3)) (1252678130116754301725457119110480127517 / 2000000000000000000000000000000000000000 : ℚ) V2rlrlrlrrlr

def V2rlrlrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 205216 (6, 8, some (12, 0)) (7168712318498318015709278728353042513377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205958 (6, 9, some (3, 6)) (3319703224206920097884270502286402856479 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205989 (6, 9, some (4, 5)) (3131507574238296458072988111458555063129 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205990 (6, 9, some (4, 6)) (1252603029694040059492462005041771901311 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 206020 (6, 9, some (5, 4)) (385055930163461892402654337736876656067 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 206022 (6, 9, some (5, 6)) (616089488263408356911337006339924660067 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 206051 (6, 9, some (6, 3)) (6111742401488748136298159537129977779707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206052 (6, 9, some (6, 4)) (3055871200740243420824775475025256607967 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 206053 (6, 9, some (6, 5)) (6111742401478127486420053865335106934883 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrlrrr : KTree ℚ :=
  .node V2rlrlrlrrrl 206021 (6, 9, some (5, 5)) (6160894882608866900342082861617085005289 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrlrrrr

def V2rlrlrlrr : KTree ℚ :=
  .node V2rlrlrlrrl 205185 (6, 8, some (11, 1)) (1676947826916537321642007857111112077429 / 2500000000000000000000000000000000000000 : ℚ) V2rlrlrlrrr

def V2rlrlrlr : KTree ℚ :=
  .node V2rlrlrlrl 205090 (6, 8, some (8, 2)) (778679362765943601199826067313514827251 / 1250000000000000000000000000000000000000 : ℚ) V2rlrlrlrr

def V2rlrlrl : KTree ℚ :=
  .node V2rlrlrll 204902 (6, 8, some (2, 6)) (7168712318479047619413326239948583543099 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrlr

def V2rlrlrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 206082 (6, 9, some (7, 2)) (1216826951026243788002423988203648472229 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 206083 (6, 9, some (7, 3)) (1216826951024042199615919995517243091553 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 206084 (6, 9, some (7, 4)) (6084134755113221680915548925527979579979 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206085 (6, 9, some (7, 5)) (95064605548796337366611774894186469789 / 156250000000000000000000000000000000000 : ℚ) .leaf) 206113 (6, 9, some (8, 1)) (3042067377567667704380406000892734566379 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 206115 (6, 9, some (8, 3)) (760516844389638532795409562322099682691 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 206116 (6, 9, some (8, 4)) (1521033688777974683697673803515355524681 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 206144 (6, 9, some (9, 0)) (152793560036815318485346655378351738317 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 206145 (6, 9, some (9, 1)) (6111742401497165217859503123156403250901 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrlll : KTree ℚ :=
  .node V2rlrlrrllll 206114 (6, 9, some (8, 2)) (304206737756364079720029768225877515669 / 500000000000000000000000000000000000000 : ℚ) V2rlrlrrlllr

def V2rlrlrrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 206147 (6, 9, some (9, 3)) (3055871200739635772848403771761203721959 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 206176 (6, 9, some (10, 0)) (246435795305362243806465053551997985221 / 400000000000000000000000000000000000000 : ℚ) .leaf) 206177 (6, 9, some (10, 1)) (6160894882628042621951447742753325896033 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206178 (6, 9, some (10, 2)) (616089488261638728210321488711973875319 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 206208 (6, 9, some (11, 0)) (6263015148502764551899199588097466640817 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 206240 (6, 9, some (12, 0)) (1659851612109195930178205180850855887227 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 207014 (6, 10, some (4, 6)) (6188899798002803707239869550382333015621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207045 (6, 10, some (5, 5)) (3035001912057867571300019724031495834317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 207046 (6, 10, some (5, 6)) (6070003824135273960628219262372613482907 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrllr : KTree ℚ :=
  .node V2rlrlrrllrl 206209 (6, 9, some (11, 1)) (6263015148487081807857915003438352928557 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrrllrr

def V2rlrlrrll : KTree ℚ :=
  .node V2rlrlrrlll 206146 (6, 9, some (9, 2)) (1527935600372068643272918359924130500651 / 2500000000000000000000000000000000000000 : ℚ) V2rlrlrrllr

def V2rlrlrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 207077 (6, 10, some (6, 5)) (6006873179432555481947691183989472218551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207078 (6, 10, some (6, 6)) (6006873179440779175364905599234912659531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207107 (6, 10, some (7, 3)) (1491232136426336593101483217998341763771 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207108 (6, 10, some (7, 4)) (1192985709139613194759442172511133238253 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 207109 (6, 10, some (7, 5)) (5964928545703713270886451080977654601619 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 207139 (6, 10, some (8, 3)) (2975221728342013804590865770517651128791 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207140 (6, 10, some (8, 4)) (743805432084763680677724944092176161989 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 207169 (6, 10, some (9, 1)) (745616068214603472304845597514870900501 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 207170 (6, 10, some (9, 2)) (1491232136427339718137093065777141294591 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrlrl : KTree ℚ :=
  .node V2rlrlrrlrll 207138 (6, 10, some (8, 2)) (5950443456694719513987594566003382519947 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrrlrlr

def V2rlrlrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 207200 (6, 10, some (10, 0)) (1201374635887706101735618748437449831963 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 207201 (6, 10, some (10, 1)) (750859147431260005138028908102974764411 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 207202 (6, 10, some (10, 2)) (1501718294860450254072584694379859011207 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207232 (6, 10, some (11, 0)) (3035001912069816124980837597423801596813 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207233 (6, 10, some (11, 1)) (151750095603328145499380505396693420151 / 250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 208070 (6, 11, some (5, 6)) (1497309504852609843838619003599896817093 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 208101 (6, 11, some (6, 5)) (591355288114472207319996398459852109143 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 208102 (6, 11, some (6, 6)) (1478388220288813985079436223267002925919 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 208132 (6, 11, some (7, 4)) (585844353842695168153985220812702915061 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrlrr : KTree ℚ :=
  .node V2rlrlrrlrrl 207264 (6, 10, some (12, 0)) (618889979803295527875131778786570883381 / 1000000000000000000000000000000000000000 : ℚ) V2rlrlrrlrrr

def V2rlrlrrlr : KTree ℚ :=
  .node V2rlrlrrlrl 207171 (6, 10, some (9, 3)) (1192985709139953355484682625969713637093 / 2000000000000000000000000000000000000000 : ℚ) V2rlrlrrlrr

def V2rlrlrrl : KTree ℚ :=
  .node V2rlrlrrll 207076 (6, 10, some (6, 4)) (6006873179436368574436467098331265976351 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrrlr

def V2rlrlrrrllll : KTree ℚ :=
  (.node (.node .leaf 208163 (6, 11, some (8, 3)) (5829961743027816383557566186899173131613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 208164 (6, 11, some (8, 4)) (5829961743021214506717379311566057050741 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rlrlrrrlllr : KTree ℚ :=
  (.node (.node .leaf 208195 (6, 11, some (9, 3)) (1165992348605082720157463411903978114889 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 208225 (6, 11, some (10, 1)) (2929221769221325018451048379600982966409 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rlrlrrrlll : KTree ℚ :=
  .node V2rlrlrrrllll 208194 (6, 11, some (9, 2)) (5829961743035499268213102108470095058811 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrrrlllr

def V2rlrlrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 208256 (6, 11, some (11, 0)) (1182710576231352663060825950857352058447 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 208257 (6, 11, some (11, 1)) (184798527536292564013564777283440320247 / 312500000000000000000000000000000000000 : ℚ) .leaf) 208288 (6, 11, some (12, 0)) (748654752427214998818565088411227351157 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 209126 (6, 12, some (6, 6)) (23321448094242974303755657795258447067 / 40000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrrll : KTree ℚ :=
  .node V2rlrlrrrlll 208226 (6, 11, some (10, 2)) (1171688707687172547388364432532166773567 / 2000000000000000000000000000000000000000 : ℚ) V2rlrlrrrllr

def V2rlrlrrrlrll : KTree ℚ :=
  (.node (.node .leaf 209188 (6, 12, some (8, 4)) (5722162371984972136283209055750590175777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 209219 (6, 12, some (9, 3)) (1427068561559429856189637587052655472853 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rlrlrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 209281 (6, 12, some (11, 1)) (5763446759396438844029336982729215466311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 209312 (6, 12, some (12, 0)) (5830362023564206670463999858891890791651 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rlrlrrrlrl : KTree ℚ :=
  .node V2rlrlrrrlrll 209250 (6, 12, some (10, 2)) (5722162371996812089945353360900435877097 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlrrrlrlr

def V2rlrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 229408 (7, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229409 (7, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 229410 (7, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229411 (7, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrlrrrlr : KTree ℚ :=
  .node V2rlrlrrrlrl 229376 (7, 0, none) (0 : ℚ) V2rlrlrrrlrr

def V2rlrlrrrl : KTree ℚ :=
  .node V2rlrlrrrll 209157 (6, 12, some (7, 5)) (288172337969160956969304634769854183929 / 500000000000000000000000000000000000000 : ℚ) V2rlrlrrrlr

def V2rlrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229413 (7, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (4715690612290752481921962922658196138737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (4715690617702690972484053385365907949471 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229442 (7, 0, some (1, 2)) (9431381234971518681644948641682560496929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229443 (7, 0, some (1, 3)) (9431381235047959654957600328877194252289 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229444 (7, 0, some (1, 4)) (1886276246993339871231577971121040728929 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229445 (7, 0, some (1, 5)) (4715690617497211908830662349088808628837 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229472 (7, 0, some (2, 0)) (1989886810614320312945383252408935887243 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229473 (7, 0, some (2, 1)) (1591909448418225086118697928524737738197 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 229474 (7, 0, some (2, 2)) (1989886810538909311846040771548887193951 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 229475 (7, 0, some (2, 3)) (7959547242087058195059947553679160097477 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229476 (7, 0, some (2, 4)) (7959547242110456057536322444931920428689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229477 (7, 0, some (2, 5)) (7959547242086421453085954855956593184071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229504 (7, 0, some (3, 0)) (7810969026905424422555744502628046502087 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229505 (7, 0, some (3, 1)) (3905484513484366009383162687626615932661 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229506 (7, 0, some (3, 2)) (1952742256725358277188040466502620610581 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 229507 (7, 0, some (3, 3)) (7810969026924394211128977759293191247353 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229508 (7, 0, some (3, 4)) (3905484513450404126314175182656035055651 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229509 (7, 0, some (3, 5)) (3905484513445013591552651192656344404247 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229536 (7, 0, some (4, 0)) (3905484513484366009383162687626615932661 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 229537 (7, 0, some (4, 1)) (1952742256725358277188040466502620610581 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrlrrr : KTree ℚ :=
  .node V2rlrlrrrl 229412 (7, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) V2rlrlrrrr

def V2rlrlrr : KTree ℚ :=
  .node V2rlrlrrl 208133 (6, 11, some (7, 5)) (1171688707685926118593007225655838005731 / 2000000000000000000000000000000000000000 : ℚ) V2rlrlrrr

def V2rlrlr : KTree ℚ :=
  .node V2rlrlrl 206054 (6, 9, some (6, 6)) (611174240149001092916243226059499500643 / 1000000000000000000000000000000000000000 : ℚ) V2rlrlrr

def V2rlrl : KTree ℚ :=
  .node V2rlrll 203137 (6, 6, some (11, 1)) (9132335714530188089716355603097257590801 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlr

def V2rlrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 229539 (7, 0, some (4, 3)) (3905484513450404126314175182656035055651 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229540 (7, 0, some (4, 4)) (3905484513445013591552651192656344404247 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229541 (7, 0, some (4, 5)) (244092782091084270972767819659095129091 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229568 (7, 0, some (5, 0)) (7959547242087058195059947553679160097477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229569 (7, 0, some (5, 1)) (7959547242110456057536322444931920428689 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229570 (7, 0, some (5, 2)) (7959547242086421453085954855956593184071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229571 (7, 0, some (5, 3)) (7959547242075435308870892376337658432569 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229572 (7, 0, some (5, 4)) (7959547242100574053459820206274841166011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229573 (7, 0, some (5, 5)) (318381889682611465013223296886548225711 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 229600 (7, 0, some (6, 0)) (4715690617497211908830662349088808628837 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 229601 (7, 0, some (6, 1)) (9431381234965944871496591993892338072279 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229602 (7, 0, some (6, 2)) (4715690617476463616135623551878219578793 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229603 (7, 0, some (6, 3)) (9431381234982714489859590388418006081051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229604 (7, 0, some (6, 4)) (1178922654367612739020392550757047144347 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229605 (7, 0, some (6, 5)) (2357845309696349139942454526507638745409 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229632 (7, 0, some (7, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 229633 (7, 0, some (7, 1)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229634 (7, 0, some (7, 2)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229635 (7, 0, some (7, 3)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 229636 (7, 0, some (7, 4)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229637 (7, 0, some (7, 5)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 230400 (7, 1, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 230433 (7, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 230434 (7, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230435 (7, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230436 (7, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230437 (7, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230464 (7, 1, some (1, 0)) (9339258762358605762124363452603415074863 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230465 (7, 1, some (1, 1)) (9339258775816822791620869002216736049939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230466 (7, 1, some (1, 2)) (9339258776367592437646665501861722869637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230467 (7, 1, some (1, 3)) (9339258776223067305834234427437493121653 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230468 (7, 1, some (1, 4)) (9339258776188240755091463756880261237731 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 230469 (7, 1, some (1, 5)) (9339258776173500149862385500637589997883 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230496 (7, 1, some (2, 0)) (310402381333598139321623316730855389559 / 400000000000000000000000000000000000000 : ℚ) .leaf) 230497 (7, 1, some (2, 1)) (1552011906976636545937282591305891479301 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 230498 (7, 1, some (2, 2)) (3880029767393826225415476774298822651327 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230499 (7, 1, some (2, 3)) (7760059534760532510184928600602440225583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230500 (7, 1, some (2, 4)) (7760059534751498863703200618545731010681 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230501 (7, 1, some (2, 5)) (7760059534742145708701918244077619647657 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (1881787900815234574315919108128243202897 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (58805871899527546010857335151836357329 / 78125000000000000000000000000000000000 : ℚ) .leaf) 230530 (7, 1, some (3, 2)) (7527151603125925790423717270907434421489 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230531 (7, 1, some (3, 3)) (7527151603110198614563061245322048034691 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 230532 (7, 1, some (3, 4)) (1881787900776422321862304085361281436573 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 230533 (7, 1, some (3, 5)) (7527151603089548441310417620743359557561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (46450038367488774362633751634247382657 / 62500000000000000000000000000000000000 : ℚ) .leaf) 230561 (7, 1, some (4, 1)) (7432006138796305063921060209010395334257 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230562 (7, 1, some (4, 2)) (464500383673450732714210954629611858339 / 625000000000000000000000000000000000000 : ℚ) .leaf) 230563 (7, 1, some (4, 3)) (3716003069387457226680952980500461781801 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 230564 (7, 1, some (4, 4)) (3716003069379282313864010158794020651679 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230565 (7, 1, some (4, 5)) (743200613876517192646367462155467446537 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 230592 (7, 1, some (5, 0)) (752715160313820033305290788441330608023 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 230593 (7, 1, some (5, 1)) (7527151603106010775118438411208910380481 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230594 (7, 1, some (5, 2)) (1505430320621998218684416383973212013953 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 230595 (7, 1, some (5, 3)) (1881787900772878695917256116624416835517 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230596 (7, 1, some (5, 4)) (7527151603095786640304384449019962140867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230597 (7, 1, some (5, 5)) (940893950387122312885193189657669666623 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 230624 (7, 1, some (6, 0)) (1552011906948502507063572520690303947537 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230625 (7, 1, some (6, 1)) (121250930230490259190071132793037984073 / 156250000000000000000000000000000000000 : ℚ) .leaf) 230626 (7, 1, some (6, 2)) (30312732557540820671965047131631208863 / 39062500000000000000000000000000000000 : ℚ) .leaf)) 230627 (7, 1, some (6, 3)) (3880029767365937639951810503497258347309 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230628 (7, 1, some (6, 4)) (970007441842447667383618848885272836291 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 230629 (7, 1, some (6, 5)) (1552011907201199612717710555167207474631 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 230656 (7, 1, some (7, 0)) (9339258776173446784496888065313936384581 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230657 (7, 1, some (7, 1)) (2334814694036584900667635599950845205171 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 230658 (7, 1, some (7, 2)) (933925877614911801732738340585174754827 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 230659 (7, 1, some (7, 3)) (933925877616090872982790485157509990627 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 230660 (7, 1, some (7, 4)) (1867851755605186696484154118067984803237 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 230661 (7, 1, some (7, 5)) (1867851754489914836458714914442415366559 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230688 (7, 1, some (8, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 230689 (7, 1, some (8, 1)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 230690 (7, 1, some (8, 2)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230691 (7, 1, some (8, 3)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 230692 (7, 1, some (8, 4)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231424 (7, 2, none) (0 : ℚ) (.node .leaf 231458 (7, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 231459 (7, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231460 (7, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231461 (7, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231489 (7, 2, some (1, 1)) (9269063521286972150356315045364245198867 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231490 (7, 2, some (1, 2)) (9269063522430123000012440379862418639933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231491 (7, 2, some (1, 3)) (9269063522256009796495800774579055474923 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231492 (7, 2, some (1, 4)) (9269063522230460943091347972965884291689 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231493 (7, 2, some (1, 5)) (4634531761104690045929943233160473268119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231520 (7, 2, some (2, 0)) (1520967940094032515531578609890688758147 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231521 (7, 2, some (2, 1)) (950604962975788248905853213126496866251 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 231522 (7, 2, some (2, 2)) (7604839703902639472069719278249286878003 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2rlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 231524 (7, 2, some (2, 4)) (7604839703804076930740582178667612822027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231525 (7, 2, some (2, 5)) (950604962973477950444119996993970238661 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 231552 (7, 2, some (3, 0)) (146152592591512511230278483174864305001 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231553 (7, 2, some (3, 1)) (456726851883457034309914533830686217069 / 625000000000000000000000000000000000000 : ℚ) .leaf) 231554 (7, 2, some (3, 2)) (913453703754032318149471272278288852209 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 231555 (7, 2, some (3, 3)) (7307629630024782673150084791177706828071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231556 (7, 2, some (3, 4)) (913453703750914001931996548529152762523 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 231557 (7, 2, some (3, 5)) (913453703749676599276244458000039799239 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 231584 (7, 2, some (4, 0)) (7135269367187068292979919884212318849883 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231585 (7, 2, some (4, 1)) (71352693670786107252159526266589036127 / 100000000000000000000000000000000000000 : ℚ) .leaf))) 231586 (7, 2, some (4, 2)) (285410774682857765145572107333525542621 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231587 (7, 2, some (4, 3)) (7135269367053348403708999807493819236487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231588 (7, 2, some (4, 4)) (7135269367044235655392397092132762770717 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231589 (7, 2, some (4, 5)) (1427053873408549072570449913292397285469 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231616 (7, 2, some (5, 0)) (713526936707890291650923725355431539891 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 231617 (7, 2, some (5, 1)) (7135269367072431989583119259491109587203 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231618 (7, 2, some (5, 2)) (445954335440837134213965955490597662779 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231619 (7, 2, some (5, 3)) (7135269367045039772544180494707252974317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231620 (7, 2, some (5, 4)) (7135269367042435924317986316148525096467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231621 (7, 2, some (5, 5)) (7135269367042584085392964528585000321863 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231648 (7, 2, some (6, 0)) (913453703753529924520585969306522878391 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 231649 (7, 2, some (6, 1)) (7307629630007454683339244720652646120233 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 231650 (7, 2, some (6, 2)) (7307629630004047278668835003657798285191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231651 (7, 2, some (6, 3)) (1826907407499017410092783403438183015471 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231652 (7, 2, some (6, 4)) (456726851874812366893076784119299421689 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231653 (7, 2, some (6, 5)) (7307629630981286500763016018750450528887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231680 (7, 2, some (7, 0)) (152096794075761653212988427999145747393 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 231681 (7, 2, some (7, 1)) (7604839703790924801704166364757430909387 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231682 (7, 2, some (7, 2)) (7604839703776324528771491878722344690307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231683 (7, 2, some (7, 3)) (7604839703777694018528767645678427372033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231684 (7, 2, some (7, 4)) (304193588184219135834005187987356864177 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 231685 (7, 2, some (7, 5)) (1520967940767160819760913010944651343319 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 231712 (7, 2, some (8, 0)) (9269063522209287404398767877394368839967 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231713 (7, 2, some (8, 1)) (9269063522183197993378683157287016787441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231714 (7, 2, some (8, 2)) (2317265880547117639870650408136454246601 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231715 (7, 2, some (8, 3)) (9269063522196141579326739689378296476389 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231716 (7, 2, some (8, 4)) (9269063524285495526390098136133622683917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231744 (7, 2, some (9, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 231745 (7, 2, some (9, 1)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231746 (7, 2, some (9, 2)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231747 (7, 2, some (9, 3)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 232448 (7, 3, none) (0 : ℚ) (.node .leaf 232483 (7, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rlrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232485 (7, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232514 (7, 3, some (1, 2)) (2303449162090782398420380325590690510393 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232515 (7, 3, some (1, 3)) (4606898324083169485523873338504418004323 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232516 (7, 3, some (1, 4)) (921379664814791303597028242237915857839 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 232517 (7, 3, some (1, 5)) (230344916203049258044747847919373905959 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 232545 (7, 3, some (2, 1)) (7481302338000696173336848558503333587529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232546 (7, 3, some (2, 2)) (7481302338330758150041849383251026276539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232547 (7, 3, some (2, 3)) (3740651169120666199161946904433544171617 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232548 (7, 3, some (2, 4)) (3740651169114750452557029702638032185333 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 232549 (7, 3, some (2, 5)) (7481302338215451883999715333744161725293 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 232576 (7, 3, some (3, 0)) (142696872298205815358972699614453035929 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232577 (7, 3, some (3, 1)) (285393744649329821161730609147417035483 / 400000000000000000000000000000000000000 : ℚ) .leaf) 232578 (7, 3, some (3, 2)) (713484361622955144544597813845896052943 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 232579 (7, 3, some (3, 3)) (7134843616218172326004304430847603154671 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232580 (7, 3, some (3, 4)) (7134843616203540505806695252333585937823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232581 (7, 3, some (3, 5)) (14269687232390682276746808770216761457 / 20000000000000000000000000000000000000 : ℚ) .leaf)) 232608 (7, 3, some (4, 0)) (6904131552260917856470173207433909711273 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232609 (7, 3, some (4, 1)) (431508222024752579448095582319482808811 / 625000000000000000000000000000000000000 : ℚ) .leaf) 232610 (7, 3, some (4, 2)) (6904131552370840741474819837100413225227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232611 (7, 3, some (4, 3)) (6904131552357395946176820685484316719679 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 232612 (7, 3, some (4, 4)) (3452065776175073000426407660832395607639 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232640 (7, 3, some (5, 0)) (3414077820028659087153612245586235036941 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232641 (7, 3, some (5, 1)) (1707038910004191486752696289869395984049 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232642 (7, 3, some (5, 2)) (426759727500324046211644227112157869889 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232643 (7, 3, some (5, 3)) (6828155639997496248816350361409409063039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232644 (7, 3, some (5, 4)) (3414077819995228748436061451485567872901 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 232645 (7, 3, some (5, 5)) (3414077819994559498013040623488422666017 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232672 (7, 3, some (6, 0)) (1380826310475493441323893145643976318391 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 232673 (7, 3, some (6, 1)) (276165262094568123000912487614913781949 / 400000000000000000000000000000000000000 : ℚ) .leaf) 232674 (7, 3, some (6, 2)) (690413155235534246695260558355292346313 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 232675 (7, 3, some (6, 3)) (3452065776173228059908800129426367914559 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 232676 (7, 3, some (6, 4)) (6904131552343931161895162547904161235329 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232677 (7, 3, some (6, 5)) (138082631051838533610233529343438001299 / 200000000000000000000000000000000000000 : ℚ) .leaf) 232704 (7, 3, some (7, 0)) (7134843616216614569113992670904222558627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232705 (7, 3, some (7, 1)) (1783710904050810450238165523862105855729 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232706 (7, 3, some (7, 2)) (7134843616197067949996259413236517136879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232707 (7, 3, some (7, 3)) (1783710904047663793402476040987621999723 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 232708 (7, 3, some (7, 4)) (3567421808152243950711069930061668954319 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232709 (7, 3, some (7, 5)) (1426968723275299264321813980357130679751 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 232736 (7, 3, some (8, 0)) (374065116910781571455363449739439265311 / 500000000000000000000000000000000000000 : ℚ) .leaf) 232737 (7, 3, some (8, 1)) (29925209352859622629672454771280252603 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 232738 (7, 3, some (8, 2)) (467581396137640263660156801825436063727 / 625000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrrlrr : KTree ℚ :=
  .node V2rlrrlrrl 232613 (7, 3, some (4, 5)) (1380826310469098641777306145294986889909 / 2000000000000000000000000000000000000000 : ℚ) V2rlrrlrrr

def V2rlrrlr : KTree ℚ :=
  .node V2rlrrlrl 232484 (7, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) V2rlrrlrr

def V2rlrrl : KTree ℚ :=
  .node V2rlrrll 231523 (7, 2, some (2, 3)) (1901209925952823667048931577670092116931 / 2500000000000000000000000000000000000000 : ℚ) V2rlrrlr

def V2rlrrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232740 (7, 3, some (8, 4)) (7481302339108487620324200049798729600363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232768 (7, 3, some (9, 0)) (9213796648121847475374842787937426740607 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232769 (7, 3, some (9, 1)) (921379664809654298146321491590988840031 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232770 (7, 3, some (9, 2)) (4606898324051864292120038848048296924711 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232771 (7, 3, some (9, 3)) (921379664810823728152954810389813778681 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 232800 (7, 3, some (10, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232801 (7, 3, some (10, 1)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232802 (7, 3, some (10, 2)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233472 (7, 4, none) (0 : ℚ) (.node .leaf 233508 (7, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 233509 (7, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 233539 (7, 4, some (1, 3)) (1833830460044607814755997184563650275327 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233540 (7, 4, some (1, 4)) (4584576150105125932855861981197271835891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233541 (7, 4, some (1, 5)) (9169152300180464140965783297336861696173 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233570 (7, 4, some (2, 2)) (3690463147215284404648409550603599224537 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233571 (7, 4, some (2, 3)) (922615786792076810550927561045921912069 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 233572 (7, 4, some (2, 4)) (1476185258864689655349246970800788370021 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233573 (7, 4, some (2, 5)) (1476185258861927758031096645816688946557 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233601 (7, 4, some (3, 1)) (1749007380301303189421096832266334953937 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233602 (7, 4, some (3, 2)) (3498014760636040717941497247438686423769 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 233603 (7, 4, some (3, 3)) (699602952125050995112634299812843267721 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233605 (7, 4, some (3, 5)) (874503690153655466025932310239246971349 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 233632 (7, 4, some (4, 0)) (672099165768205780261743575493207882533 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 233633 (7, 4, some (4, 1)) (1344198331641774838563251971794970413229 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233634 (7, 4, some (4, 2)) (3360495829098879424952280857733108304633 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233635 (7, 4, some (4, 3)) (3360495829092312365816244815481059744353 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 233636 (7, 4, some (4, 4)) (3360495829088156583994571473284727126709 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233637 (7, 4, some (4, 5)) (3360495829085043794261897158010525015689 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233664 (7, 4, some (5, 0)) (6648550132264039550094752800679452154689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233665 (7, 4, some (5, 1)) (3324275066143123151269700197010707910749 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 233666 (7, 4, some (5, 2)) (6648550132270786235877712166706537665893 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233668 (7, 4, some (5, 4)) (6648550132252418751972302535571305572797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233669 (7, 4, some (5, 5)) (6648550132248865742002695286005466512593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233696 (7, 4, some (6, 0)) (3324275066150424663461592003068640923879 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233697 (7, 4, some (6, 1)) (6648550132271820430943044432057235046263 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233698 (7, 4, some (6, 2)) (6648550132260244190495744553525043201339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 233699 (7, 4, some (6, 3)) (6648550132252943728200906042812925316191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233700 (7, 4, some (6, 4)) (6648550132250495547704272287117896021909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233701 (7, 4, some (6, 5)) (6648550132426575544846119536242282452469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233728 (7, 4, some (7, 0)) (3360495829098266928152296107401034534743 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 233729 (7, 4, some (7, 1)) (1680247914545992386250484938009579708949 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrrrllr : KTree ℚ :=
  .node V2rlrrrllrl 233667 (7, 4, some (5, 3)) (1662137533064584351876498515741945382669 / 2500000000000000000000000000000000000000 : ℚ) V2rlrrrllrr

def V2rlrrrll : KTree ℚ :=
  .node V2rlrrrlll 233604 (7, 4, some (3, 4)) (6996029521235695632494280338401638980697 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrrllr

def V2rlrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233731 (7, 4, some (7, 3)) (6720991658169158157406388511557568734059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233732 (7, 4, some (7, 4)) (6720991658194318262653636786701703576663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233733 (7, 4, some (7, 5)) (6720991658269553045586106717037677252341 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233760 (7, 4, some (8, 0)) (699602952124543812508427372855371725501 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 233761 (7, 4, some (8, 1)) (3498014760617275013057506921996542668943 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 233762 (7, 4, some (8, 2)) (874503690153440124207668450073631921001 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233763 (7, 4, some (8, 3)) (6996029521222657329083557413581931610731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233764 (7, 4, some (8, 4)) (699602952144321719849015366874196324741 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 233792 (7, 4, some (9, 0)) (7380926294309757459808502551449807830643 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233793 (7, 4, some (9, 1)) (7380926294306787612768751719562896694859 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233795 (7, 4, some (9, 3)) (3690463147149632643968898821463614950369 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233824 (7, 4, some (10, 0)) (9169152300180317439552804134173541780033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233825 (7, 4, some (10, 1)) (286536009379863643842465348647664112889 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233826 (7, 4, some (10, 2)) (1833830460032867086180084472500663168511 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233856 (7, 4, some (11, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 233857 (7, 4, some (11, 1)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234533 (7, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234564 (7, 5, some (1, 4)) (4566167857282255709151937628930688318383 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234565 (7, 5, some (1, 5)) (9132335714531607578769714267499567951109 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234595 (7, 5, some (2, 3)) (1824471934902982031471262775546351016971 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrrrlrl : KTree ℚ :=
  .node V2rlrrrlrll 233794 (7, 4, some (9, 2)) (3690463147147975876316642492581750705411 / 5000000000000000000000000000000000000000 : ℚ) V2rlrrrlrlr

def V2rlrrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234597 (7, 5, some (2, 5)) (7297887739584540578838533235322495082377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234626 (7, 5, some (3, 2)) (6882368142103224889429807983819257276271 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234627 (7, 5, some (3, 3)) (53768501109935317187978075559460843777 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234628 (7, 5, some (3, 4)) (3441184071028920581899011143063500458471 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234629 (7, 5, some (3, 5)) (6882368142051041751175261018325036272357 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 234657 (7, 5, some (4, 1)) (6573000196311377397583107516142793006107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234658 (7, 5, some (4, 2)) (3286500098162417646580813066508410468443 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234659 (7, 5, some (4, 3)) (12837891008416894127548756905348607979 / 19531250000000000000000000000000000000 : ℚ) .leaf) 234660 (7, 5, some (4, 4)) (1643250049075063965972898220266232513249 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 234661 (7, 5, some (4, 5)) (6573000196293817146909088986383802074023 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234689 (7, 5, some (5, 1)) (6507847873339472765130676325063187584461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234690 (7, 5, some (5, 2)) (6507847873328582683014435722553150002299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234691 (7, 5, some (5, 3)) (3253923936658452691735066142958709125859 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234692 (7, 5, some (5, 4)) (813480984163671732711931680527053994103 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 234693 (7, 5, some (5, 5)) (3253923936653213081857355118840234353067 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 234720 (7, 5, some (6, 0)) (650300537144562040287894642717233089757 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234721 (7, 5, some (6, 1)) (812875671430844602382033203512175652359 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 234722 (7, 5, some (6, 2)) (1300601074286870019943015984778412473607 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234723 (7, 5, some (6, 3)) (812875671428184064102276073905106765529 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 234724 (7, 5, some (6, 4)) (812875671427614397117421800444809539329 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrrrlrr : KTree ℚ :=
  .node V2rlrrrlrrl 234688 (7, 5, some (5, 0)) (3253923936573588305597551611945316135767 / 5000000000000000000000000000000000000000 : ℚ) V2rlrrrlrrr

def V2rlrrrlr : KTree ℚ :=
  .node V2rlrrrlrl 234596 (7, 5, some (2, 4)) (912235967449878720261168845734296861503 / 1250000000000000000000000000000000000000 : ℚ) V2rlrrrlrr

def V2rlrrrl : KTree ℚ :=
  .node V2rlrrrll 233730 (7, 4, some (7, 2)) (3360495829088436965664368717554263821957 / 5000000000000000000000000000000000000000 : ℚ) V2rlrrrlr

def V2rlrrrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234752 (7, 5, some (7, 0)) (260313914933790105211197909462261599769 / 400000000000000000000000000000000000000 : ℚ) .leaf) 234753 (7, 5, some (7, 1)) (325392393666245731830410952796174390057 / 500000000000000000000000000000000000000 : ℚ) .leaf) 234754 (7, 5, some (7, 2)) (6507847873314977568381588952693149912339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234755 (7, 5, some (7, 3)) (6507847873308443133203557414524575588383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234756 (7, 5, some (7, 4)) (1301569574664761367360306669318990038073 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 234757 (7, 5, some (7, 5)) (6507847873364717057019573471838952431239 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234784 (7, 5, some (8, 0)) (1314600039263299666551422976398147036027 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234785 (7, 5, some (8, 1)) (3286500098152404542314479686010344657067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234786 (7, 5, some (8, 2)) (6573000196298020799687986124936368323103 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234787 (7, 5, some (8, 3)) (6573000196291097806949495756218136055997 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrrrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234816 (7, 5, some (9, 0)) (860296017757969162692443490400819230873 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 234817 (7, 5, some (9, 1)) (1720592035513506153568355329709706897047 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234818 (7, 5, some (9, 2)) (1376473628409396760459147979068785477399 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234819 (7, 5, some (9, 3)) (1720592035510810943360607838656540153579 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234848 (7, 5, some (10, 0)) (1824471934896152812674906660065132346063 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 234849 (7, 5, some (10, 1)) (729788773958016516745948642839066623269 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234850 (7, 5, some (10, 2)) (364894386978548697160926312391975038091 / 500000000000000000000000000000000000000 : ℚ) .leaf) 234880 (7, 5, some (11, 0)) (9132335714531441541988145197209837354911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234881 (7, 5, some (11, 1)) (456616785725363405368048845076157403191 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 234912 (7, 5, some (12, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrrrrll : KTree ℚ :=
  .node V2rlrrrrlll 234788 (7, 5, some (8, 4)) (1643250049089368617026883009615318080461 / 2500000000000000000000000000000000000000 : ℚ) V2rlrrrrllr

def V2rlrrrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235620 (7, 6, some (2, 4)) (903514906257566161055954343332740696667 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 235621 (7, 6, some (2, 5)) (1445623850008987779387717970105202180089 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 235651 (7, 6, some (3, 3)) (212116680663302870145547500046616675361 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235652 (7, 6, some (3, 4)) (6787733781212860149765133578260987680437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235653 (7, 6, some (3, 5)) (6787733781205301607852682067513962332337 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 235683 (7, 6, some (4, 3)) (6451213057285452227814516355712838313179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235684 (7, 6, some (4, 4)) (322560652863781843210778901602249865749 / 500000000000000000000000000000000000000 : ℚ) .leaf) 235685 (7, 6, some (4, 5)) (3225606528634588665159082213909298840789 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 235713 (7, 6, some (5, 1)) (1275768684614379412316350549968998906161 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrlrl : KTree ℚ :=
  .node V2rlrrrrlrll 235682 (7, 6, some (4, 2)) (787501593909182413245392962677827849 / 1220703125000000000000000000000000000 : ℚ) V2rlrrrrlrlr

def V2rlrrrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 235715 (7, 6, some (5, 3)) (6378843423057448074522278674300632167359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235716 (7, 6, some (5, 4)) (3189421711524377566165955790271675282481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235717 (7, 6, some (5, 5)) (6378843423044742969843689042054846724619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235744 (7, 6, some (6, 0)) (795058658150644065918648347683394371663 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 235745 (7, 6, some (6, 1)) (6360469265299578317200898304103942953389 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 235747 (7, 6, some (6, 3)) (1590117316319715011231437527003156759291 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235748 (7, 6, some (6, 4)) (6360469265273183415248392632175565783813 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235749 (7, 6, some (6, 5)) (6360469265296906696483510456978888955333 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 235776 (7, 6, some (7, 0)) (795058658162461112414075335588440514867 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrlrr : KTree ℚ :=
  .node V2rlrrrrlrrl 235746 (7, 6, some (6, 2)) (3180234632644390901305975925059614087383 / 5000000000000000000000000000000000000000 : ℚ) V2rlrrrrlrrr

def V2rlrrrrlr : KTree ℚ :=
  .node V2rlrrrrlrl 235714 (7, 6, some (5, 2)) (797355427883713563696249773614516431273 / 1250000000000000000000000000000000000000 : ℚ) V2rlrrrrlrr

def V2rlrrrrl : KTree ℚ :=
  .node V2rlrrrrll 235589 (7, 6, some (1, 5)) (910145367460890944592730656334775466093 / 1000000000000000000000000000000000000000 : ℚ) V2rlrrrrlr

def V2rlrrrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 235778 (7, 6, some (7, 2)) (1272093853056522216669500625297746687673 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 235779 (7, 6, some (7, 3)) (1272093853055010280932287083725454345057 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 235780 (7, 6, some (7, 4)) (1590117316319295388158788428521599567659 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235781 (7, 6, some (7, 5)) (397529329081344415087774073791424673 / 625000000000000000000000000000000000 : ℚ) .leaf) 235808 (7, 6, some (8, 0)) (255153736923097498471490888882659976303 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 235810 (7, 6, some (8, 2)) (6378843423051390606294836863786507498607 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235811 (7, 6, some (8, 3)) (6378843423045683576649332405048475993699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235812 (7, 6, some (8, 4)) (6378843423089521485784873483534713167249 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 235840 (7, 6, some (9, 0)) (6451213057288601787164049922842319602977 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrrll : KTree ℚ :=
  .node V2rlrrrrrlll 235809 (7, 6, some (8, 1)) (6378843423060852758322633555478843564903 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrrrrllr

def V2rlrrrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 235842 (7, 6, some (9, 2)) (3225606528635538264899732444541955127 / 5000000000000000000000000000000000000 : ℚ) .leaf) 235843 (7, 6, some (9, 3)) (322560652863247162703086705509209242173 / 500000000000000000000000000000000000000 : ℚ) .leaf) 235872 (7, 6, some (10, 0)) (3393866890607775620269336334580904865499 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235873 (7, 6, some (10, 1)) (6787733781206364756676443983001463964017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235874 (7, 6, some (10, 2)) (3393866890599845813781208056103682220689 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 235905 (7, 6, some (11, 1)) (1807029812509879882195414190508604276683 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235936 (7, 6, some (12, 0)) (9101453674608727423087228500582768185579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236645 (7, 7, some (2, 5)) (1433742463696703380520856034681305250787 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 236676 (7, 7, some (3, 4)) (838473913458559251115487812070774096797 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrrlr : KTree ℚ :=
  .node V2rlrrrrrlrl 235904 (7, 6, some (11, 0)) (7228119250044970812216358300551801768793 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrrrrlrr

def V2rlrrrrrl : KTree ℚ :=
  .node V2rlrrrrrll 235841 (7, 6, some (9, 1)) (1612803264319421750180152987219411964577 / 2500000000000000000000000000000000000000 : ℚ) V2rlrrrrrlr

def V2rlrrrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 236707 (7, 7, some (4, 3)) (6349371363729081784021852131914390912497 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236708 (7, 7, some (4, 4)) (6349371363718808747044433170061877019611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236709 (7, 7, some (4, 5)) (634937136371235789855036390070635208787 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236738 (7, 7, some (5, 2)) (313169532530478271057281907874662744289 / 500000000000000000000000000000000000000 : ℚ) .leaf) 236739 (7, 7, some (5, 3)) (6263390650594980817320387094470196774263 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 236741 (7, 7, some (5, 5)) (3131695325290518810293174203689565426417 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236769 (7, 7, some (6, 1)) (249177396085585707700038416582226158253 / 400000000000000000000000000000000000000 : ℚ) .leaf) 236770 (7, 7, some (6, 2)) (778679362766498080672659511395288843371 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 236771 (7, 7, some (6, 3)) (6229434902121351642469584317876569097753 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrrrl : KTree ℚ :=
  .node V2rlrrrrrrll 236740 (7, 7, some (5, 4)) (3131695325292916590201708811189669186603 / 5000000000000000000000000000000000000000 : ℚ) V2rlrrrrrrlr

def V2rlrrrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 236773 (7, 7, some (6, 5)) (622943490212920747668533179827154593081 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 236800 (7, 7, some (7, 0)) (155414086703269148988569400379387092391 / 250000000000000000000000000000000000000 : ℚ) .leaf) 236801 (7, 7, some (7, 1)) (3108281734089178563103027896555299179761 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236802 (7, 7, some (7, 2)) (777070433521023328175067271263190608067 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 236803 (7, 7, some (7, 3)) (6216563468160019992727230359105236054687 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 236805 (7, 7, some (7, 5)) (6216563468170289864699684788372547630233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236832 (7, 7, some (8, 0)) (249177396085585707700038416582226158253 / 400000000000000000000000000000000000000 : ℚ) .leaf) 236833 (7, 7, some (8, 1)) (778679362766498080672659511395288843371 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 236834 (7, 7, some (8, 2)) (6229434902121351642469584317876569097753 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rlrrrrrrr : KTree ℚ :=
  .node V2rlrrrrrrrl 236804 (7, 7, some (7, 4)) (777070433519684835979180270948066149733 / 1250000000000000000000000000000000000000 : ℚ) V2rlrrrrrrrr

def V2rlrrrrrr : KTree ℚ :=
  .node V2rlrrrrrrl 236772 (7, 7, some (6, 4)) (62294349021147665071827864166381888461 / 100000000000000000000000000000000000000 : ℚ) V2rlrrrrrrr

def V2rlrrrrr : KTree ℚ :=
  .node V2rlrrrrrl 236677 (7, 7, some (3, 5)) (6707791307660009672730668336782693218091 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrrrrr

def V2rlrrrr : KTree ℚ :=
  .node V2rlrrrrl 235777 (7, 6, some (7, 1)) (3180234632646981167696116951122092103917 / 5000000000000000000000000000000000000000 : ℚ) V2rlrrrrr

def V2rlrrr : KTree ℚ :=
  .node V2rlrrrl 234725 (7, 5, some (6, 5)) (50804729464704298437421209115581035399 / 78125000000000000000000000000000000000 : ℚ) V2rlrrrr

def V2rlrr : KTree ℚ :=
  .node V2rlrrl 232739 (7, 3, some (8, 3)) (7481302338205241645694953195388488348573 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrr

def V2rlr : KTree ℚ :=
  .node V2rlrl 229538 (7, 0, some (4, 2)) (7810969026924394211128977759293191247353 / 10000000000000000000000000000000000000000 : ℚ) V2rlrr

def V2rl : KTree ℚ :=
  .node V2rll 199910 (6, 3, some (6, 6)) (7307629630166691773856107429800493963613 / 10000000000000000000000000000000000000000 : ℚ) V2rlr

def V2rrllllllll : KTree ℚ :=
  (.node (.node (.node .leaf 236836 (7, 7, some (8, 4)) (622943490212920747668533179827154593081 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 236864 (7, 7, some (9, 0)) (313169532530478271057281907874662744289 / 500000000000000000000000000000000000000 : ℚ) .leaf) 236865 (7, 7, some (9, 1)) (6263390650594980817320387094470196774263 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236866 (7, 7, some (9, 2)) (3131695325292916590201708811189669186603 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236867 (7, 7, some (9, 3)) (3131695325290518810293174203689565426417 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllllllr : KTree ℚ :=
  (.node (.node (.node .leaf 236897 (7, 7, some (10, 1)) (6349371363718808747044433170061877019611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236898 (7, 7, some (10, 2)) (634937136371235789855036390070635208787 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 236928 (7, 7, some (11, 0)) (838473913458559251115487812070774096797 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 236929 (7, 7, some (11, 1)) (6707791307660009672730668336782693218091 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllllll : KTree ℚ :=
  .node V2rrllllllll 236896 (7, 7, some (10, 0)) (6349371363729081784021852131914390912497 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllllllr

def V2rrllllllrl : KTree ℚ :=
  (.node (.node (.node .leaf 237701 (7, 8, some (3, 5)) (3319703224209230292600939998044071573907 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237732 (7, 8, some (4, 4)) (782876893560209658639609668146764027461 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 237733 (7, 8, some (4, 5)) (6263015148475136205628950192826474134849 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237763 (7, 8, some (5, 3)) (6160894882622187604911133393747287589503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237764 (7, 8, some (5, 4)) (6160894882612994789166802623470013949279 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllllllrr : KTree ℚ :=
  (.node (.node (.node .leaf 237794 (7, 8, some (6, 2)) (1527935600374275864970984242229126720677 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 237795 (7, 8, some (6, 3)) (6111742401485424623973073627365070236671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237796 (7, 8, some (6, 4)) (1222348480295632629933998881198060193713 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 237797 (7, 8, some (6, 5)) (305587120074338206870762213812583096811 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllllllr : KTree ℚ :=
  .node V2rrllllllrl 237765 (7, 8, some (5, 5)) (6160894882607526763280450325141863584701 / 10000000000000000000000000000000000000000 : ℚ) V2rrllllllrr

def V2rrllllll : KTree ℚ :=
  .node V2rrlllllll 236960 (7, 7, some (12, 0)) (1433742463696703380520856034681305250787 / 2000000000000000000000000000000000000000 : ℚ) V2rrllllllr

def V2rrlllllrll : KTree ℚ :=
  (.node (.node (.node .leaf 237826 (7, 8, some (7, 2)) (760516844390711410817163971964127723081 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 237827 (7, 8, some (7, 3)) (6084134755116688055757255616179486954513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237828 (7, 8, some (7, 4)) (6084134755112503635237959673168765415039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237829 (7, 8, some (7, 5)) (6084134755120339855409788232246916962193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237856 (7, 8, some (8, 0)) (6084134755111337691484493400935962589991 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 237858 (7, 8, some (8, 2)) (3042067377560628460500911838391508660951 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237859 (7, 8, some (8, 3)) (6084134755113762012968019200548614552537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237860 (7, 8, some (8, 4)) (380258422194856602613698128638278609967 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 237888 (7, 8, some (9, 0)) (3055871200750182093780835946425134551609 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllllrl : KTree ℚ :=
  .node V2rrlllllrll 237857 (7, 8, some (8, 1)) (3042067377565131693311936408076319585377 / 5000000000000000000000000000000000000000 : ℚ) V2rrlllllrlr

def V2rrlllllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 237890 (7, 8, some (9, 2)) (763967800185272760639839412494729542099 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 237891 (7, 8, some (9, 3)) (1527935600369110639762968106355035609273 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 237920 (7, 8, some (10, 0)) (3080447441316391529329539124287696805957 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237921 (7, 8, some (10, 1)) (6160894882619446932964557659794591591637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237922 (7, 8, some (10, 2)) (1540223720652713001582247249966071362971 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 237953 (7, 8, some (11, 1)) (6263015148479906488135901896066562406133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237984 (7, 8, some (12, 0)) (1659851612106400546363520754610428343891 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 238757 (7, 9, some (4, 5)) (6188899798007777619414758323289242086609 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 238788 (7, 9, some (5, 4)) (3035001912060156264940242073810649314531 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlllllrr : KTree ℚ :=
  .node V2rrlllllrrl 237952 (7, 8, some (11, 0)) (6263015148489649378692077079379882348229 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllllrrr

def V2rrlllllr : KTree ℚ :=
  .node V2rrlllllrl 237889 (7, 8, some (9, 1)) (1222348480298447466819872831556745183621 / 2000000000000000000000000000000000000000 : ℚ) V2rrlllllrr

def V2rrlllll : KTree ℚ :=
  .node V2rrllllll 237825 (7, 8, some (7, 1)) (6084134755134811770258413930588260160163 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllllr

def V2rrllllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 238819 (7, 9, some (6, 3)) (1201374635888348148179725283899276926429 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 238820 (7, 9, some (6, 4)) (600687317943409137565325661009524327497 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 238821 (7, 9, some (6, 5)) (6006873179438648002666525998959173472989 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 238850 (7, 9, some (7, 2)) (2982464272855883579561573094321484540381 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 238851 (7, 9, some (7, 3)) (5964928545702024735300088092552277355059 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 238853 (7, 9, some (7, 5)) (5964928545704411994301913684842391153249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238881 (7, 9, some (8, 1)) (743805432087189102068281582444861217959 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 238882 (7, 9, some (8, 2)) (5950443456688733340937492953171001496061 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 238883 (7, 9, some (8, 3)) (2975221728340265254442828737034593530313 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllllrll : KTree ℚ :=
  .node V2rrllllrlll 238852 (7, 9, some (7, 4)) (596492854569635926716538992706315134923 / 1000000000000000000000000000000000000000 : ℚ) V2rrllllrllr

def V2rrllllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 238912 (7, 9, some (9, 0)) (5964928545705818975903124127101227394149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238913 (7, 9, some (9, 1)) (5964928545712119528992903709879059472541 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238914 (7, 9, some (9, 2)) (1491232136425839412798998141205192993997 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 238915 (7, 9, some (9, 3)) (745616068212090879496297650400279718003 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 238944 (7, 9, some (10, 0)) (6006873179453484181613441163362175575309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 238946 (7, 9, some (10, 2)) (6006873179435906618365687658496247371679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238976 (7, 9, some (11, 0)) (758750478017123323151303816748485877013 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 238977 (7, 9, some (11, 1)) (3035001912062219190877155774629129200793 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 239008 (7, 9, some (12, 0)) (6188899798020483645544457526872046688357 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllllrlr : KTree ℚ :=
  .node V2rrllllrlrl 238945 (7, 9, some (10, 1)) (6006873179445429469004330045188358989093 / 10000000000000000000000000000000000000000 : ℚ) V2rrllllrlrr

def V2rrllllrl : KTree ℚ :=
  .node V2rrllllrll 238884 (7, 9, some (8, 4)) (5950443456681444298487319582795679817097 / 10000000000000000000000000000000000000000 : ℚ) V2rrllllrlr

def V2rrllllrrlll : KTree ℚ :=
  (.node (.node .leaf 239844 (7, 10, some (6, 4)) (5913552881147508061095726616708697393411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 239845 (7, 10, some (6, 5)) (369597055071821683167760450803333989721 / 625000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrllllrrllr : KTree ℚ :=
  (.node (.node .leaf 239876 (7, 10, some (7, 4)) (5858443538424949937592404009414294987393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 239877 (7, 10, some (7, 5)) (5858443538431753175741663307877504292179 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrllllrrll : KTree ℚ :=
  .node V2rrllllrrlll 239875 (7, 10, some (7, 3)) (5858443538431314921071169781208305325703 / 10000000000000000000000000000000000000000 : ℚ) V2rrllllrrllr

def V2rrllllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 239907 (7, 10, some (8, 3)) (2914980871512278725945267713690398633777 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 239908 (7, 10, some (8, 4)) (233198469720918652963151761215085581393 / 400000000000000000000000000000000000000 : ℚ) .leaf) 239937 (7, 10, some (9, 1)) (2914980871518703150671326748482268160207 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 239938 (7, 10, some (9, 2)) (2914980871514782752281394943514966230877 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrllllrrl : KTree ℚ :=
  .node V2rrllllrrll 239906 (7, 10, some (8, 2)) (5829961743032940114663944767309266861021 / 10000000000000000000000000000000000000000 : ℚ) V2rrllllrrlr

def V2rrllllrrrll : KTree ℚ :=
  (.node (.node .leaf 239968 (7, 10, some (10, 0)) (1464610884609526656123391354288768069267 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 239969 (7, 10, some (10, 1)) (292922176921937953489237624740982539419 / 500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrllllrrrlr : KTree ℚ :=
  (.node (.node .leaf 240000 (7, 10, some (11, 0)) (5913552881164276523364725153305270663283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 240001 (7, 10, some (11, 1)) (2956776440578236977523844095903212732581 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrllllrrrl : KTree ℚ :=
  .node V2rrllllrrrll 239970 (7, 10, some (10, 2)) (5858443538429955103486961381561803740969 / 10000000000000000000000000000000000000000 : ℚ) V2rrllllrrrlr

def V2rrllllrrrrl : KTree ℚ :=
  (.node (.node .leaf 240869 (7, 11, some (6, 5)) (1166072404710458619263476485402574946863 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 240900 (7, 11, some (7, 4)) (5763446759380713297093440337927746772463 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrllllrrrrr : KTree ℚ :=
  (.node .leaf 240931 (7, 11, some (8, 3)) (1144432474397732794754649211508733883449 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrllllrrrr : KTree ℚ :=
  .node V2rrllllrrrrl 240901 (7, 11, some (7, 5)) (5763446759385872317949565172167647961723 / 10000000000000000000000000000000000000000 : ℚ) V2rrllllrrrrr

def V2rrllllrrr : KTree ℚ :=
  .node V2rrllllrrrl 240032 (7, 10, some (12, 0)) (2994619009707146296971400407300377833867 / 5000000000000000000000000000000000000000 : ℚ) V2rrllllrrrr

def V2rrllllrr : KTree ℚ :=
  .node V2rrllllrrl 239939 (7, 10, some (9, 3)) (1457490435755550306141965341394228591753 / 2500000000000000000000000000000000000000 : ℚ) V2rrllllrrr

def V2rrllllr : KTree ℚ :=
  .node V2rrllllrl 239813 (7, 10, some (5, 5)) (2994619009696915130596613351871372574829 / 5000000000000000000000000000000000000000 : ℚ) V2rrllllrr

def V2rrllll : KTree ℚ :=
  .node V2rrlllll 238789 (7, 9, some (5, 5)) (6070003824114368126212333553208708131857 / 10000000000000000000000000000000000000000 : ℚ) V2rrllllr

def V2rrlllrlllll : KTree ℚ :=
  (.node (.node .leaf 240962 (7, 11, some (9, 2)) (5708274246242394735292206105397712431561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 240963 (7, 11, some (9, 3)) (5708274246234416113046008306505156511177 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlllrllllr : KTree ℚ :=
  (.node (.node .leaf 240994 (7, 11, some (10, 2)) (5722162371990953049920777361735515313307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 241024 (7, 11, some (11, 0)) (2881723379697285095454628821962536033753 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlllrllll : KTree ℚ :=
  .node V2rrlllrlllll 240993 (7, 11, some (10, 1)) (5722162371998344522056933528718809028469 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllrllllr

def V2rrlllrlllrl : KTree ℚ :=
  (.node (.node .leaf 241056 (7, 11, some (12, 0)) (1457590505891813023580837758394908786591 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 241925 (7, 12, some (7, 5)) (1419639461185927752039266987728610876069 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlllrlllrr : KTree ℚ :=
  (.node .leaf 241987 (7, 12, some (9, 3)) (2803085136896209857525723194454768194401 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlllrlllr : KTree ℚ :=
  .node V2rrlllrlllrl 241956 (7, 12, some (8, 4)) (5625823078936214323143885961367078842931 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllrlllrr

def V2rrlllrlll : KTree ℚ :=
  .node V2rrlllrllll 241025 (7, 11, some (11, 1)) (2881723379696276930289632526315793647199 / 5000000000000000000000000000000000000000 : ℚ) V2rrlllrlllr

def V2rrlllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 242049 (7, 12, some (11, 1)) (5625823078948097800600948632221441903907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 242080 (7, 12, some (12, 0)) (709819730594181761619545794696775788053 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 262144 (8, 0, none) (0 : ℚ) (.node (.node .leaf 262176 (8, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262177 (8, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 262178 (8, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262179 (8, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 262180 (8, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262208 (8, 0, some (1, 0)) (186785175317285040986062954227333247821 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 262209 (8, 0, some (1, 1)) (933925877658240515641453987074366479293 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlllrll : KTree ℚ :=
  .node V2rrlllrlll 242018 (7, 12, some (10, 2)) (700771284224824744274490953194324322209 / 1250000000000000000000000000000000000000 : ℚ) V2rrlllrllr

def V2rrlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 262211 (8, 0, some (1, 3)) (9339258776228474043292345450088086365907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262212 (8, 0, some (1, 4)) (1867851755229601493378116412734487221911 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262240 (8, 0, some (2, 0)) (1552011907018824969594202770000216356359 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262241 (8, 0, some (2, 1)) (1940014883684286469641576161416121667057 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262242 (8, 0, some (2, 2)) (3880029767400020427674348809564210031021 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 262243 (8, 0, some (2, 3)) (7760059534733180578917703895469069569573 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262244 (8, 0, some (2, 4)) (7760059534755992027895869626092836647179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262272 (8, 0, some (3, 0)) (940893950387442965699088817237735249273 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 262273 (8, 0, some (3, 1)) (7527151603160550992765762434379221637937 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 262274 (8, 0, some (3, 2)) (752715160309569743917272546152730272459 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 262275 (8, 0, some (3, 3)) (1505430320623564846531251012532477648173 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 262276 (8, 0, some (3, 4)) (7527151603095095287665293648318944203411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262304 (8, 0, some (4, 0)) (1858001534707080489122022624856785948263 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262305 (8, 0, some (4, 1)) (7432006138764288171354029918593646875461 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262306 (8, 0, some (4, 2)) (1858001534696533818875180157388483147847 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262307 (8, 0, some (4, 3)) (1486401227752738726244618258489582907163 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 262308 (8, 0, some (4, 4)) (7432006138753435624232949342728168070899 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262336 (8, 0, some (5, 0)) (752715160309569743917272546152730272459 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 262337 (8, 0, some (5, 1)) (1505430320623564846531251012532477648173 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262338 (8, 0, some (5, 2)) (7527151603095095287665293648318944203411 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 262339 (8, 0, some (5, 3)) (470446975192794122274839413283903270441 / 625000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlllrl : KTree ℚ :=
  .node V2rrlllrll 262210 (8, 0, some (1, 2)) (1867851755230555943775758226595956189269 / 2000000000000000000000000000000000000000 : ℚ) V2rrlllrlr

def V2rrlllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 262368 (8, 0, some (6, 0)) (7760059534755992027895869626092836647179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262369 (8, 0, some (6, 1)) (7760059534732559795413798056528623263373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262370 (8, 0, some (6, 2)) (3880029767360924496791928436154764307327 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262371 (8, 0, some (6, 3)) (7760059534746357693476613645983943921233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262372 (8, 0, some (6, 4)) (3880029767355977331703470345164424220627 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 262400 (8, 0, some (7, 0)) (9339258776147260351773617969141285523329 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262401 (8, 0, some (7, 1)) (4669629388067184932165279999205309843149 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262402 (8, 0, some (7, 2)) (4669629388081933085162103406646437705121 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262403 (8, 0, some (7, 3)) (4669629388061231001687989674622009177317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 262404 (8, 0, some (7, 4)) (9339258779929404961465561831435829677737 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 262432 (8, 0, some (8, 0)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 262433 (8, 0, some (8, 1)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262434 (8, 0, some (8, 2)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 262435 (8, 0, some (8, 3)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262436 (8, 0, some (8, 4)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263168 (8, 1, none) (0 : ℚ) .leaf)) 263201 (8, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263202 (8, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263203 (8, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 263204 (8, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 263232 (8, 1, some (1, 0)) (9269063508934692342769888497252376762319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 263233 (8, 1, some (1, 1)) (4634531760975910883892814319591777251703 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 263234 (8, 1, some (1, 2)) (57931647015021707691861232862407576171 / 62500000000000000000000000000000000000 : ℚ) .leaf) 263235 (8, 1, some (1, 3)) (926906352226070513366116852397987653979 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 263236 (8, 1, some (1, 4)) (9269063522225469581986321072906625246979 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263264 (8, 1, some (2, 0)) (7604839702643264155123277033863427857043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263265 (8, 1, some (2, 1)) (475302481495080331787582493377918368581 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 263266 (8, 1, some (2, 2)) (7604839703831142691627488195866711117689 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263267 (8, 1, some (2, 3)) (1901209925950644888489001404156310761833 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 263268 (8, 1, some (2, 4)) (3802419851897332897963720017562942317827 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (913453703769081871954068642629779528779 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 263297 (8, 1, some (3, 1)) (913453703755022429149212751794424435621 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 263298 (8, 1, some (3, 2)) (730762963002370232387189576836455089299 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263299 (8, 1, some (3, 3)) (7307629630009932853124310739267578320223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263300 (8, 1, some (3, 4)) (182690740750109342354620107338039401159 / 250000000000000000000000000000000000000 : ℚ) .leaf) 263328 (8, 1, some (4, 0)) (7135269367077258073008101183426761918829 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263329 (8, 1, some (4, 1)) (142705387341415120865546070180463471737 / 200000000000000000000000000000000000000 : ℚ) .leaf) 263330 (8, 1, some (4, 2)) (7135269367052679733126490002416166945521 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 263331 (8, 1, some (4, 3)) (3567634683525353231199943479671131465931 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263332 (8, 1, some (4, 4)) (7135269367035152082761904028476868627621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263360 (8, 1, some (5, 0)) (7135269367075682780818218847121063593177 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263361 (8, 1, some (5, 1)) (5574429193008592831563259364034182151 / 7812500000000000000000000000000000000 : ℚ) (.node .leaf 263362 (8, 1, some (5, 2)) (89190867088155413935498255701880251151 / 125000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrlllr : KTree ℚ :=
  .node V2rrlllrl 262340 (8, 0, some (5, 4)) (7527151603108479060052349752621473382141 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllrr

def V2rrlll : KTree ℚ :=
  .node V2rrllll 240932 (7, 11, some (8, 4)) (5722162371985222259099004742182468691037 / 10000000000000000000000000000000000000000 : ℚ) V2rrlllr

def V2rrllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 263364 (8, 1, some (5, 4)) (891908670880167606680896129343261905649 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 263392 (8, 1, some (6, 0)) (292305185200187613891663178814197271927 / 400000000000000000000000000000000000000 : ℚ) .leaf) 263393 (8, 1, some (6, 1)) (913453703751219858487600986856705823557 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263394 (8, 1, some (6, 2)) (456726851874453636834374847606863216743 / 625000000000000000000000000000000000000 : ℚ) .leaf) 263395 (8, 1, some (6, 3)) (292305185199790078926524735916332181517 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 263396 (8, 1, some (6, 4)) (3653814814998805741944778389777964445779 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263424 (8, 1, some (7, 0)) (7604839703794562173088855465523674451509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263425 (8, 1, some (7, 1)) (7604839703773722136684864774453922317763 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263426 (8, 1, some (7, 2)) (7604839703774713217763755776862491911303 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 263427 (8, 1, some (7, 3)) (59412810185806947450776754713668765447 / 78125000000000000000000000000000000000 : ℚ) .leaf))) 263428 (8, 1, some (7, 4)) (1901209926251804500515859615677344511479 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263456 (8, 1, some (8, 0)) (926906352218399759341792015915347405329 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 263457 (8, 1, some (8, 1)) (9269063522186640896521130910169238995199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263458 (8, 1, some (8, 2)) (1158632940274838736221227273660009962577 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263459 (8, 1, some (8, 3)) (9269063524049349938249380642202479200949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263460 (8, 1, some (8, 4)) (9269063519442854789312593702213081284369 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 263488 (8, 1, some (9, 0)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263489 (8, 1, some (9, 1)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 263490 (8, 1, some (9, 2)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 263491 (8, 1, some (9, 3)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264192 (8, 2, none) (0 : ℚ) .leaf)))) 264226 (8, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 264227 (8, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 264228 (8, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264257 (8, 2, some (1, 1)) (9213796647353054213682391117423715326557 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264258 (8, 2, some (1, 2)) (2303449162084895538458837481414807822199 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 264259 (8, 2, some (1, 3)) (460689832408524385937967702245058174591 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 264260 (8, 2, some (1, 4)) (2303449162035875681199274664226694648891 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264288 (8, 2, some (2, 0)) (3740651167731262452371752505048652977547 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264289 (8, 2, some (2, 1)) (1496260467649348130353429884915841264633 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264290 (8, 2, some (2, 2)) (1496260467665272091722275883882156481313 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 264291 (8, 2, some (2, 3)) (1496260467647166685300407381864707138797 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 264292 (8, 2, some (2, 4)) (7481302338229918022921780638833426261167 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264320 (8, 2, some (3, 0)) (1783710903976206082724084193664014499433 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 264321 (8, 2, some (3, 1)) (3567421808163605487256500959976331478481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264322 (8, 2, some (3, 2)) (3567421808113146705333585131202668368999 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264323 (8, 2, some (3, 3)) (713484361622008766990768215381383153267 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 264324 (8, 2, some (3, 4)) (7134843616202717975255255913422194491829 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 264352 (8, 2, some (4, 0)) (3452065776242648977902201815117285762219 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264353 (8, 2, some (4, 1)) (1380826310476124424703525948155931908591 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264354 (8, 2, some (4, 2)) (1380826310474916460167092260978073262351 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264355 (8, 2, some (4, 3)) (6904131552356871702508356898157967513807 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264356 (8, 2, some (4, 4)) (6904131552348190410912691435784780921353 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrllrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264385 (8, 2, some (5, 1)) (6828155640019748068679777939835736988561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264386 (8, 2, some (5, 2)) (853519455000190855650767508683168401353 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 264387 (8, 2, some (5, 3)) (682815563999340779673683571052171653651 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264388 (8, 2, some (5, 4)) (6828155639991524693772079586211970153989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264416 (8, 2, some (6, 0)) (1380826310475229982400368610999287283591 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 264417 (8, 2, some (6, 1)) (863016444044618628266722244657524137369 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264418 (8, 2, some (6, 2)) (6904131552350907152427322243810041917937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264419 (8, 2, some (6, 3)) (53938527752708041509735907319698467391 / 78125000000000000000000000000000000000 : ℚ) .leaf) 264420 (8, 2, some (6, 4)) (3452065776173322194911352604635854648227 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 264448 (8, 2, some (7, 0)) (1783710904050720202997999291040306634621 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 264449 (8, 2, some (7, 1)) (7134843616201283113500202081295425281657 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264450 (8, 2, some (7, 2)) (44592772601200811849465563763436597341 / 62500000000000000000000000000000000000 : ℚ) .leaf) 264451 (8, 2, some (7, 3)) (222963863006023068734617587523035363351 / 312500000000000000000000000000000000000 : ℚ) .leaf) 264452 (8, 2, some (7, 4)) (7134843617142884215766184597699730622241 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264480 (8, 2, some (8, 0)) (1870325584554471354302551648759558290323 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 264481 (8, 2, some (8, 1)) (93516279227533266428065825492207652547 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 264482 (8, 2, some (8, 2)) (1496260467640718116887974564659747781371 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264483 (8, 2, some (8, 3)) (7481302339010704194851416832610968978093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264484 (8, 2, some (8, 4)) (7481302338410365339421873131151174691809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264512 (8, 2, some (9, 0)) (1842759329619449899833417604065171905427 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 264513 (8, 2, some (9, 1)) (4606898324051055957195722514119829999643 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrllrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264515 (8, 2, some (9, 3)) (9213796650160753482928617789939965658229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264544 (8, 2, some (10, 0)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264545 (8, 2, some (10, 1)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264546 (8, 2, some (10, 2)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265216 (8, 3, none) (0 : ℚ) .leaf)) 265251 (8, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265252 (8, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265282 (8, 3, some (1, 2)) (9169152300416666689586778092228203155369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265283 (8, 3, some (1, 3)) (9169152300226754854686379111158384692301 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 265284 (8, 3, some (1, 4)) (9169152300206301818326890431853937819279 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 265313 (8, 3, some (2, 1)) (922615786768921446646834115906902186299 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 265314 (8, 3, some (2, 2)) (369046314721080895473820339779786983227 / 500000000000000000000000000000000000000 : ℚ) .leaf) 265315 (8, 3, some (2, 3)) (7380926294333135257190630668141331954371 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265316 (8, 3, some (2, 4)) (295237051772909277045014225953512364141 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265344 (8, 3, some (3, 0)) (1749007380070817376595279715769848803373 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 265345 (8, 3, some (3, 1)) (3498014760633077244187559102610790538423 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 265346 (8, 3, some (3, 2)) (1399205904252085823447120567267554249497 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265347 (8, 3, some (3, 3)) (6996029521250133245793664540654528962711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265348 (8, 3, some (3, 4)) (1399205904247099011013661744883911948613 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265376 (8, 3, some (4, 0)) (672099165812010119316288480563877140487 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 265377 (8, 3, some (4, 1)) (3360495829107325706070016044109821950057 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrllrlr : KTree ℚ :=
  .node V2rrllrlrl 264514 (8, 2, some (9, 2)) (4606898324055253306039933763148567728999 / 5000000000000000000000000000000000000000 : ℚ) V2rrllrlrr

def V2rrllrl : KTree ℚ :=
  .node V2rrllrll 264384 (8, 2, some (5, 0)) (3414077820012707181303884162431605098401 / 5000000000000000000000000000000000000000 : ℚ) V2rrllrlr

def V2rrllrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 265379 (8, 3, some (4, 3)) (840123957272605768719955052028049306567 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265380 (8, 3, some (4, 4)) (1344198331634740945351194848257182615337 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265408 (8, 3, some (5, 0)) (6648550132345665982708442520516536687717 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265409 (8, 3, some (5, 1)) (3324275066136501229160738632673984856079 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265410 (8, 3, some (5, 2)) (1329710026453643702438373594978859775681 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 265411 (8, 3, some (5, 3)) (415534383265934683123088908396357039563 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265412 (8, 3, some (5, 4)) (6648550132255404966712815033982463945613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265440 (8, 3, some (6, 0)) (6648550132278038663079569771915938292049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265441 (8, 3, some (6, 1)) (6648550132270534026526298139691368172783 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 265442 (8, 3, some (6, 2)) (415534383266108966242455844688527135811 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 265443 (8, 3, some (6, 3)) (6648550132255836202203491040561160624203 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 265444 (8, 3, some (6, 4)) (6648550132247387286152964387890461411567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265472 (8, 3, some (7, 0)) (134419833163782977350018018756572088507 / 200000000000000000000000000000000000000 : ℚ) .leaf) 265473 (8, 3, some (7, 1)) (6720991658179446261268175077896727753521 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265474 (8, 3, some (7, 2)) (1680247914542961243604761999683318291767 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 265475 (8, 3, some (7, 3)) (1344198331633646485996442106790913494037 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 265476 (8, 3, some (7, 4)) (6720991658379422675433678682322442815379 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265504 (8, 3, some (8, 0)) (1399205904247061208975847801345474864097 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265505 (8, 3, some (8, 1)) (437251845076917604021649169298099094983 / 625000000000000000000000000000000000000 : ℚ) .leaf) 265506 (8, 3, some (8, 2)) (3498014760611593452746837776944357589129 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 265507 (8, 3, some (8, 3)) (6996029521320568774025345439049919409003 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrllrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265536 (8, 3, some (9, 0)) (738092629430929932767753271432263136141 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 265537 (8, 3, some (9, 1)) (184523157357397339853312457635699988079 / 250000000000000000000000000000000000000 : ℚ) .leaf) 265538 (8, 3, some (9, 2)) (7380926294298430830692785178590781092109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265539 (8, 3, some (9, 3)) (295237051806911116180842631030665899627 / 400000000000000000000000000000000000000 : ℚ) .leaf) 265568 (8, 3, some (10, 0)) (9169152300156269387880166429931455711473 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 265569 (8, 3, some (10, 1)) (9169152300162887478078735010420444318363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265570 (8, 3, some (10, 2)) (45845761500841867983717935646311746603 / 50000000000000000000000000000000000000 : ℚ) .leaf) 265600 (8, 3, some (11, 0)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265601 (8, 3, some (11, 1)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 266276 (8, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266308 (8, 4, some (1, 4)) (9132335714560934884764058641108671260203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266338 (8, 4, some (2, 2)) (7297887739701503621111769194272701249889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266339 (8, 4, some (2, 3)) (1459577547921955133580239092996161259591 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266340 (8, 4, some (2, 4)) (1459577547919526411207763618496237585911 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 266369 (8, 4, some (3, 1)) (6882368142044297516816058189423874263209 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 266370 (8, 4, some (3, 2)) (3441184071044415216503737241194038872861 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266371 (8, 4, some (3, 3)) (1720592035517657368160484780200002451961 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266372 (8, 4, some (3, 4)) (6882368142056152643818790119522080338801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266400 (8, 4, some (4, 0)) (657300019594564664927363799640394939777 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 266401 (8, 4, some (4, 1)) (3286500098165110406245937692553400137123 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllrrlr : KTree ℚ :=
  .node V2rrllrrlrl 266307 (8, 4, some (1, 3)) (9132335714576089476509544085379121716561 / 10000000000000000000000000000000000000000 : ℚ) V2rrllrrlrr

def V2rrllrrl : KTree ℚ :=
  .node V2rrllrrll 265508 (8, 3, some (8, 4)) (3498014760704566695592107056840054533121 / 5000000000000000000000000000000000000000 : ℚ) V2rrllrrlr

def V2rrllrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266403 (8, 4, some (4, 3)) (410812512269123342176753671163531511327 / 625000000000000000000000000000000000000 : ℚ) .leaf) 266404 (8, 4, some (4, 4)) (6573000196298038489520653050630617259191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266432 (8, 4, some (5, 0)) (1301569574665929986696224930055064131133 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266433 (8, 4, some (5, 1)) (325392393666960970498289801905104495443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 266434 (8, 4, some (5, 2)) (6507847873326332939971403393884358074151 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 266435 (8, 4, some (5, 3)) (1626961968328431055102896525972376255067 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266436 (8, 4, some (5, 4)) (6507847873309170264995128107243409263501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266464 (8, 4, some (6, 0)) (6503005371464322232285682677185953899477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266465 (8, 4, some (6, 1)) (1625751342860185300996711561452917449893 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 266466 (8, 4, some (6, 2)) (3251502685714471779345286301103112153779 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266468 (8, 4, some (6, 4)) (31752955915135813404309763932503971 / 48828125000000000000000000000000000 : ℚ) .leaf) 266496 (8, 4, some (7, 0)) (6507847873328609832340079418068495061821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266497 (8, 4, some (7, 1)) (6507847873318255566466991372157733405703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266498 (8, 4, some (7, 2)) (6507847873311080551077529272327189177849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266499 (8, 4, some (7, 3)) (3253923936653937720883349826294170591767 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 266500 (8, 4, some (7, 4)) (260313914938151150195046616056665459181 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266528 (8, 4, some (8, 0)) (1643250049076960920913061792915541297233 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266529 (8, 4, some (8, 1)) (6573000196299940643411375624098635998307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266530 (8, 4, some (8, 2)) (3286500098146384813048949510098122020391 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 266531 (8, 4, some (8, 3)) (6573000196311049977071021596973934855319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllrrrl : KTree ℚ :=
  .node V2rrllrrrll 266467 (8, 4, some (6, 3)) (3251502685711259989809591523953794793663 / 5000000000000000000000000000000000000000 : ℚ) V2rrllrrrlr

def V2rrllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266560 (8, 4, some (9, 0)) (53768501109807110957755849133120864601 / 78125000000000000000000000000000000000 : ℚ) .leaf) 266561 (8, 4, some (9, 1)) (3441184071024694217426451524495457055231 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266562 (8, 4, some (9, 2)) (3441184071021736469060998658675624072191 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266563 (8, 4, some (9, 3)) (688236814223493664966880797634408382619 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 266592 (8, 4, some (10, 0)) (3648943869791164512782332403827432769859 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 266593 (8, 4, some (10, 1)) (3648943869785312180338636396479807695557 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266594 (8, 4, some (10, 2)) (3648943869786833222245022154808456496027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266624 (8, 4, some (11, 0)) (1826467142901568211312465188135542944813 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 266625 (8, 4, some (11, 1)) (1141541964314485308263047143086459663857 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 266656 (8, 4, some (12, 0)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267363 (8, 5, some (2, 3)) (3614059625035560148693140103207944250731 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267364 (8, 5, some (2, 4)) (7228119250058716655994026562938510698647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267394 (8, 5, some (3, 2)) (6787733781251966269734890131798367651623 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267395 (8, 5, some (3, 3)) (271509351248981218465385634592461549319 / 400000000000000000000000000000000000000 : ℚ) .leaf) 267396 (8, 5, some (3, 4)) (16969334453026236461871217349728047693 / 25000000000000000000000000000000000000 : ℚ) .leaf)) 267425 (8, 5, some (4, 1)) (806401632161493497679529390663253390397 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267426 (8, 5, some (4, 2)) (3225606528648377633551633501877060629301 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267427 (8, 5, some (4, 3)) (6451213057282346267505680248426222759281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267428 (8, 5, some (4, 4)) (6451213057273662013876328975926869416929 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 267456 (8, 5, some (5, 0)) (6378843422959037390993432630817168085941 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllrrrr : KTree ℚ :=
  .node V2rrllrrrrl 267332 (8, 5, some (1, 4)) (2275363418660280482563737168512593293421 / 2500000000000000000000000000000000000000 : ℚ) V2rrllrrrrr

def V2rrllrrr : KTree ℚ :=
  .node V2rrllrrrl 266532 (8, 4, some (8, 4)) (6573000196376121282528189999332400091617 / 10000000000000000000000000000000000000000 : ℚ) V2rrllrrrr

def V2rrllrr : KTree ℚ :=
  .node V2rrllrrl 266402 (8, 4, some (4, 2)) (6573000196318948016248052602348192549373 / 10000000000000000000000000000000000000000 : ℚ) V2rrllrrr

def V2rrllr : KTree ℚ :=
  .node V2rrllrl 265378 (8, 3, some (4, 2)) (6720991658194420474951145780423087100151 / 10000000000000000000000000000000000000000 : ℚ) V2rrllrr

def V2rrll : KTree ℚ :=
  .node V2rrlll 263363 (8, 1, some (5, 3)) (7135269367035941330313450408454841869573 / 10000000000000000000000000000000000000000 : ℚ) V2rrllr

def V2rrlrlllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267458 (8, 5, some (5, 2)) (637884342306530775779797012469892388253 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 267459 (8, 5, some (5, 3)) (3189421711526663284296546728964304787367 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267460 (8, 5, some (5, 4)) (3189421711523510119113698022751275039097 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267488 (8, 5, some (6, 0)) (318023463265000109150060522825407463177 / 500000000000000000000000000000000000000 : ℚ) .leaf) 267489 (8, 5, some (6, 1)) (6360469265296177971804313028739153437629 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 267490 (8, 5, some (6, 2)) (1590117316321031297827193618116881191751 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267491 (8, 5, some (6, 3)) (636046926527556615974446677814279193371 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 267492 (8, 5, some (6, 4)) (6360469265272328196218592291206126896027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267520 (8, 5, some (7, 0)) (397529329081385897173329111926654275673 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 267521 (8, 5, some (7, 1)) (3180234632643697017765628212543078598987 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267523 (8, 5, some (7, 3)) (3180234632636572023193895177472690033537 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267524 (8, 5, some (7, 4)) (636046926531852691550507631576257413759 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 267552 (8, 5, some (8, 0)) (6378843423064077403405595787948716485177 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267553 (8, 5, some (8, 1)) (1594710855763541009794904615165985796681 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 267554 (8, 5, some (8, 2)) (159471085576183379334972842346375554943 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 267555 (8, 5, some (8, 3)) (6378843423057876305386139527192351853769 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267556 (8, 5, some (8, 4)) (3189421711546151193868202948408909868733 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267584 (8, 5, some (9, 0)) (1612803264320022681659529747288935320707 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 267585 (8, 5, some (9, 1)) (6451213057272932296345740235932876708761 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 267586 (8, 5, some (9, 2)) (645121305726603399171506275403757172269 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrllll : KTree ℚ :=
  .node V2rrlrlllll 267522 (8, 5, some (7, 2)) (6360469265278412684958449012636701043379 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrllllr

def V2rrlrlllrll : KTree ℚ :=
  (.node (.node (.node .leaf 267616 (8, 5, some (10, 0)) (54301870249663139552561755249391153457 / 80000000000000000000000000000000000000 : ℚ) .leaf) 267617 (8, 5, some (10, 1)) (3393866890600771432285276987274252920799 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267618 (8, 5, some (10, 2)) (1696933445299211861731518790820618973767 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267648 (8, 5, some (11, 0)) (7228119250041415930293492917768134272823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267649 (8, 5, some (11, 1)) (7228119250031255314756648981176258918229 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 268388 (8, 6, some (2, 4)) (7168712318498318015709278728353042513377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268419 (8, 6, some (3, 3)) (1676947826919799690527279292208017117143 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 268420 (8, 6, some (3, 4)) (1676947826916537321642007857111112077429 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 268450 (8, 6, some (4, 2)) (6349371363743133283094786512614553823829 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlllrl : KTree ℚ :=
  .node V2rrlrlllrll 267680 (8, 5, some (12, 0)) (9101453674585498262034507844943639483997 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlllrlr

def V2rrlrlllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 268452 (8, 6, some (4, 4)) (3174685681858489568121111639593538451701 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268481 (8, 6, some (5, 1)) (6263390650608409557075347070735718193731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268482 (8, 6, some (5, 2)) (3131695325301798610852562355929123010119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268483 (8, 6, some (5, 3)) (782923831323969233530978922000836025279 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 268484 (8, 6, some (5, 4)) (1252678130116754301725457119110480127517 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 268513 (8, 6, some (6, 1)) (1245886980427452941314095535605275677523 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 268514 (8, 6, some (6, 2)) (778679362765943601199826067313514827251 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 268515 (8, 6, some (6, 3)) (6229434902118050142071943821034706301643 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 268516 (8, 6, some (6, 4)) (6229434902113408547890860488692298463919 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlllrr : KTree ℚ :=
  .node V2rrlrlllrrl 268512 (8, 6, some (6, 0)) (6229434902088893951416156578556956113251 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlllrrr

def V2rrlrlllr : KTree ℚ :=
  .node V2rrlrlllrl 268451 (8, 6, some (4, 3)) (3174685681863128351563050923394140775687 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrlllrr

def V2rrlrlll : KTree ℚ :=
  .node V2rrlrllll 267587 (8, 5, some (9, 3)) (1290242611463533267235267468747984334191 / 2000000000000000000000000000000000000000 : ℚ) V2rrlrlllr

def V2rrlrllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 268545 (8, 6, some (7, 1)) (3108281734087082043749330640424069254667 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268546 (8, 6, some (7, 2)) (3108281734081719750154410808358906369799 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268547 (8, 6, some (7, 3)) (3108281734078624511619421427385342602447 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268548 (8, 6, some (7, 4)) (3108281734086272122804789794077441655783 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268576 (8, 6, some (8, 0)) (6229434902138002017179138068884112639497 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 268578 (8, 6, some (8, 2)) (311471745105850382100558467285689729061 / 500000000000000000000000000000000000000 : ℚ) .leaf) 268579 (8, 6, some (8, 3)) (3114717451058274188191616418196259751259 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268580 (8, 6, some (8, 4)) (1557358725533397762736870819280317243323 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 268608 (8, 6, some (9, 0)) (195730957831184963385691185573198413077 / 312500000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrllrll : KTree ℚ :=
  .node V2rrlrllrlll 268577 (8, 6, some (8, 1)) (3114717451062507650390233161034633568739 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrllrllr

def V2rrlrllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 268610 (8, 6, some (9, 2)) (6263390650582240808662287421917622973171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268611 (8, 6, some (9, 3)) (6263390650615205910938068592922137552361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268640 (8, 6, some (10, 0)) (3174685681860416389652400162307699768767 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268641 (8, 6, some (10, 1)) (634937136371405396638105129851231215479 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 268642 (8, 6, some (10, 2)) (3174685681853826605345073554530616998009 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 268673 (8, 6, some (11, 1)) (6707791307654825290391622126145446551049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268704 (8, 6, some (12, 0)) (7168712318479047619413326239948583543099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269444 (8, 7, some (3, 4)) (1659851612106400546363520754610428343891 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 269475 (8, 7, some (4, 3)) (6263015148489649378692077079379882348229 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrllrlr : KTree ℚ :=
  .node V2rrlrllrlrl 268672 (8, 6, some (11, 0)) (1676947826915287790621060183768352764609 / 2500000000000000000000000000000000000000 : ℚ) V2rrlrllrlrr

def V2rrlrllrl : KTree ℚ :=
  .node V2rrlrllrll 268609 (8, 6, some (9, 1)) (3131695325294182114352400018334751382171 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrllrlr

def V2rrlrllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 269506 (8, 7, some (5, 2)) (3080447441316391529329539124287696805957 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269507 (8, 7, some (5, 3)) (6160894882619446932964557659794591591637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269508 (8, 7, some (5, 4)) (1540223720652713001582247249966071362971 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269537 (8, 7, some (6, 1)) (3055871200750182093780835946425134551609 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269538 (8, 7, some (6, 2)) (1222348480298447466819872831556745183621 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 269540 (8, 7, some (6, 4)) (1527935600369110639762968106355035609273 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 269568 (8, 7, some (7, 0)) (6084134755111337691484493400935962589991 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269569 (8, 7, some (7, 1)) (3042067377565131693311936408076319585377 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 269570 (8, 7, some (7, 2)) (3042067377560628460500911838391508660951 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrllrrl : KTree ℚ :=
  .node V2rrlrllrrll 269539 (8, 7, some (6, 3)) (763967800185272760639839412494729542099 / 1250000000000000000000000000000000000000 : ℚ) V2rrlrllrrlr

def V2rrlrllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 269572 (8, 7, some (7, 4)) (380258422194856602613698128638278609967 / 625000000000000000000000000000000000000 : ℚ) .leaf) 269600 (8, 7, some (8, 0)) (6084134755134811770258413930588260160163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269601 (8, 7, some (8, 1)) (760516844390711410817163971964127723081 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269602 (8, 7, some (8, 2)) (6084134755116688055757255616179486954513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269603 (8, 7, some (8, 3)) (6084134755112503635237959673168765415039 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 269632 (8, 7, some (9, 0)) (1527935600374275864970984242229126720677 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 269633 (8, 7, some (9, 1)) (6111742401485424623973073627365070236671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269634 (8, 7, some (9, 2)) (1222348480295632629933998881198060193713 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 269635 (8, 7, some (9, 3)) (305587120074338206870762213812583096811 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrllrrr : KTree ℚ :=
  .node V2rrlrllrrrl 269604 (8, 7, some (8, 4)) (6084134755120339855409788232246916962193 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrllrrrr

def V2rrlrllrr : KTree ℚ :=
  .node V2rrlrllrrl 269571 (8, 7, some (7, 3)) (6084134755113762012968019200548614552537 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrllrrr

def V2rrlrllr : KTree ℚ :=
  .node V2rrlrllrl 269476 (8, 7, some (4, 4)) (6263015148479906488135901896066562406133 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrllrr

def V2rrlrll : KTree ℚ :=
  .node V2rrlrlll 268544 (8, 6, some (7, 0)) (6216563468182272929180529348891282067719 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrllr

def V2rrlrlrllll : KTree ℚ :=
  (.node (.node (.node .leaf 269665 (8, 7, some (10, 1)) (6160894882612994789166802623470013949279 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269666 (8, 7, some (10, 2)) (6160894882607526763280450325141863584701 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269696 (8, 7, some (11, 0)) (782876893560209658639609668146764027461 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269697 (8, 7, some (11, 1)) (6263015148475136205628950192826474134849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269728 (8, 7, some (12, 0)) (3319703224209230292600939998044071573907 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 270531 (8, 8, some (5, 3)) (1517500956031756507805361060052440806939 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 270532 (8, 8, some (5, 4)) (6070003824118220583096821100074616526099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270562 (8, 8, some (6, 2)) (6006873179449552835678558434274163702331 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 270563 (8, 8, some (6, 3)) (6006873179438754731697169572994923799211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlrlll : KTree ℚ :=
  .node V2rrlrlrllll 270500 (8, 8, some (4, 4)) (6188899798012772490073334638794314073801 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrlllr

def V2rrlrlrllrll : KTree ℚ :=
  (.node (.node .leaf 270593 (8, 8, some (7, 1)) (5964928545715918068843643379657511753837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270594 (8, 8, some (7, 2)) (5964928545707278086837705150845648709 / 10000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrllrlr : KTree ℚ :=
  (.node (.node .leaf 270596 (8, 8, some (7, 4)) (5964928545698970183878478623740398119903 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270624 (8, 8, some (8, 0)) (5950443456687045693675729144153914593207 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrllrl : KTree ℚ :=
  .node V2rrlrlrllrll 270595 (8, 8, some (7, 3)) (1192985709139810575133491619412283228599 / 2000000000000000000000000000000000000000 : ℚ) V2rrlrlrllrlr

def V2rrlrlrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 270626 (8, 8, some (8, 2)) (5950443456684102713111453660659086740347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270627 (8, 8, some (8, 3)) (2975221728339246968545499315147313085733 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 270628 (8, 8, some (8, 4)) (2975221728342118981320635460084531940389 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 270656 (8, 8, some (9, 0)) (5964928545715918068843643379657511753837 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlrllr : KTree ℚ :=
  .node V2rrlrlrllrl 270625 (8, 8, some (8, 1)) (5950443456692757620316038830490084346607 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrllrr

def V2rrlrlrll : KTree ℚ :=
  .node V2rrlrlrlll 270564 (8, 8, some (6, 4)) (6006873179432207682220566125753394971527 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrllr

def V2rrlrlrlrlll : KTree ℚ :=
  (.node (.node .leaf 270658 (8, 8, some (9, 2)) (1192985709139810575133491619412283228599 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 270659 (8, 8, some (9, 3)) (5964928545698970183878478623740398119903 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrlrllr : KTree ℚ :=
  (.node (.node .leaf 270689 (8, 8, some (10, 1)) (6006873179438754731697169572994923799211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270690 (8, 8, some (10, 2)) (6006873179432207682220566125753394971527 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrlrll : KTree ℚ :=
  .node V2rrlrlrlrlll 270688 (8, 8, some (10, 0)) (6006873179449552835678558434274163702331 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrlrllr

def V2rrlrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 270721 (8, 8, some (11, 1)) (6070003824118220583096821100074616526099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270752 (8, 8, some (12, 0)) (6188899798012772490073334638794314073801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271556 (8, 9, some (5, 4)) (149730950484953240782869855828749725131 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 271587 (8, 9, some (6, 3)) (2956776440576319928936232687808279483823 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlrlrl : KTree ℚ :=
  .node V2rrlrlrlrll 270720 (8, 8, some (11, 0)) (1517500956031756507805361060052440806939 / 2500000000000000000000000000000000000000 : ℚ) V2rrlrlrlrlr

def V2rrlrlrlrrll : KTree ℚ :=
  (.node (.node .leaf 271618 (8, 9, some (7, 2)) (2929221769218660135977719776922479144933 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 271619 (8, 9, some (7, 3)) (1464610884607107042727862782946613845751 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrlrrlr : KTree ℚ :=
  (.node (.node .leaf 271649 (8, 9, some (8, 1)) (5829961743037049799872520869356632318789 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271650 (8, 9, some (8, 2)) (233198469721149480586945369795467269963 / 400000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrlrrl : KTree ℚ :=
  .node V2rrlrlrlrrll 271620 (8, 9, some (7, 4)) (2929221769212919341858180776729142947231 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrlrlrrlr

def V2rrlrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 271652 (8, 9, some (8, 4)) (5829961743025535194870213652530700209409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271680 (8, 9, some (9, 0)) (1457490435758624752086312423482687282751 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 271681 (8, 9, some (9, 1)) (2914980871516706360327643534675195027011 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 271682 (8, 9, some (9, 2)) (5829961743025127490861906984394676365061 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlrlrr : KTree ℚ :=
  .node V2rrlrlrlrrl 271651 (8, 9, some (8, 3)) (364372608938878335296520213941779134933 / 625000000000000000000000000000000000000 : ℚ) V2rrlrlrlrrr

def V2rrlrlrlr : KTree ℚ :=
  .node V2rrlrlrlrl 271588 (8, 9, some (6, 4)) (1478388220286396721335543672595879250093 / 2500000000000000000000000000000000000000 : ℚ) V2rrlrlrlrr

def V2rrlrlrl : KTree ℚ :=
  .node V2rrlrlrll 270657 (8, 8, some (9, 1)) (5964928545707278086837705150845648709 / 10000000000000000000000000000000000000 : ℚ) V2rrlrlrlr

def V2rrlrlrrllll : KTree ℚ :=
  (.node (.node .leaf 271712 (8, 9, some (10, 0)) (29292217692207493147308493958951025757 / 50000000000000000000000000000000000000 : ℚ) .leaf) 271713 (8, 9, some (10, 1)) (5858443538433436091756586556436515308063 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrlllr : KTree ℚ :=
  (.node (.node .leaf 271744 (8, 9, some (11, 0)) (1478388220290023100904816899186680434643 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 271745 (8, 9, some (11, 1)) (5913552881149956129697604800405822160599 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrlll : KTree ℚ :=
  .node V2rrlrlrrllll 271714 (8, 9, some (10, 2)) (1464610884606485268133844559183665316021 / 2500000000000000000000000000000000000000 : ℚ) V2rrlrlrrlllr

def V2rrlrlrrllrl : KTree ℚ :=
  (.node (.node .leaf 272612 (8, 10, some (6, 4)) (583036202355094305647036697650437517613 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 272643 (8, 10, some (7, 3)) (5763446759384714873499954527258745559933 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrllrr : KTree ℚ :=
  (.node .leaf 272674 (8, 10, some (8, 2)) (5722162371993446434798675357497445812983 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrllr : KTree ℚ :=
  .node V2rrlrlrrllrl 272644 (8, 10, some (7, 4)) (5763446759380284160080878232499535861801 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrrllrr

def V2rrlrlrrll : KTree ℚ :=
  .node V2rrlrlrrlll 271776 (8, 9, some (12, 0)) (1197847603880940480669331852149770443609 / 2000000000000000000000000000000000000000 : ℚ) V2rrlrlrrllr

def V2rrlrlrrlrll : KTree ℚ :=
  (.node (.node .leaf 272676 (8, 10, some (8, 4)) (357635148249206350507074388791431265187 / 625000000000000000000000000000000000000 : ℚ) .leaf) 272705 (8, 10, some (9, 1)) (114165484924912081190300617709150610177 / 200000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrlrlr : KTree ℚ :=
  (.node (.node .leaf 272707 (8, 10, some (9, 3)) (2854137123116704897807195332184558236751 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 272736 (8, 10, some (10, 0)) (5722162371998338037711129006354711818583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrlrl : KTree ℚ :=
  .node V2rrlrlrrlrll 272706 (8, 10, some (9, 2)) (713534280779737248539772663065587528269 / 1250000000000000000000000000000000000000 : ℚ) V2rrlrlrrlrlr

def V2rrlrlrrlrrl : KTree ℚ :=
  (.node (.node .leaf 272738 (8, 10, some (10, 2)) (2861081185993375260511869113343017488839 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 272768 (8, 10, some (11, 0)) (576344675939448898560105456215034804133 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrlrrr : KTree ℚ :=
  (.node .leaf 272800 (8, 10, some (12, 0)) (728795252945374582134837753599677488573 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrlrr : KTree ℚ :=
  .node V2rrlrlrrlrrl 272769 (8, 10, some (11, 1)) (1440861689846740561773482062136075157697 / 2500000000000000000000000000000000000000 : ℚ) V2rrlrlrrlrrr

def V2rrlrlrrlr : KTree ℚ :=
  .node V2rrlrlrrlrl 272737 (8, 10, some (10, 1)) (715270296499319267476725027457272617761 / 1250000000000000000000000000000000000000 : ℚ) V2rrlrlrrlrr

def V2rrlrlrrl : KTree ℚ :=
  .node V2rrlrlrrll 272675 (8, 10, some (8, 3)) (357635148249126505107359061463195931841 / 625000000000000000000000000000000000000 : ℚ) V2rrlrlrrlr

def V2rrlrlrrrlll : KTree ℚ :=
  (.node (.node .leaf 273699 (8, 11, some (8, 3)) (5625823078938432336957689465752852490653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 273700 (8, 11, some (8, 4)) (1406455769734445496944502207650419374067 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrrllr : KTree ℚ :=
  (.node (.node .leaf 273731 (8, 11, some (9, 3)) (560617027379204393641529344998794693267 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 273761 (8, 11, some (10, 1)) (560617027380062527796868526878297662413 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrrll : KTree ℚ :=
  .node V2rrlrlrrrlll 273730 (8, 11, some (9, 2)) (5606170273796579263651059010401499086247 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrrrllr

def V2rrlrlrrrlrl : KTree ℚ :=
  (.node (.node .leaf 273792 (8, 11, some (11, 0)) (5625823078949149586272214111888081899413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 273793 (8, 11, some (11, 1)) (5625823078944375867148000582130810174439 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrrlrr : KTree ℚ :=
  (.node .leaf 274724 (8, 12, some (8, 4)) (2769791208058693634933721224279889108453 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrrlr : KTree ℚ :=
  .node V2rrlrlrrrlrl 273824 (8, 11, some (12, 0)) (5678557844751543991953118636448405794923 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrrrlrr

def V2rrlrlrrrl : KTree ℚ :=
  .node V2rrlrlrrrll 273762 (8, 11, some (10, 2)) (280308513689686733541249084342906377931 / 500000000000000000000000000000000000000 : ℚ) V2rrlrlrrrlr

def V2rrlrlrrrrll : KTree ℚ :=
  (.node (.node .leaf 274786 (8, 12, some (10, 2)) (138328350342091008321961616583921849851 / 250000000000000000000000000000000000000 : ℚ) .leaf) 274817 (8, 12, some (11, 1)) (276713162482107274054351393798541967187 / 500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrrrlr : KTree ℚ :=
  (.node (.node .leaf 294912 (9, 0, none) (0 : ℚ) .leaf) 294944 (9, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrlrlrrrrl : KTree ℚ :=
  .node V2rrlrlrrrrll 274848 (8, 12, some (12, 0)) (2769791208064212632057051041442054440529 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrlrrrrlr

def V2rrlrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 294946 (9, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 294947 (9, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 294976 (9, 0, some (1, 0)) (4634531755989538753172962365946957467659 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 294977 (9, 0, some (1, 1)) (1853812704523334277042988446600572761589 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrlrlrrrr : KTree ℚ :=
  .node V2rrlrlrrrrl 294945 (9, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) V2rrlrlrrrrr

def V2rrlrlrrr : KTree ℚ :=
  .node V2rrlrlrrrl 274755 (8, 12, some (9, 3)) (5534263249635156634563579645343267234313 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrrrr

def V2rrlrlrr : KTree ℚ :=
  .node V2rrlrlrrl 273668 (8, 11, some (7, 4)) (1135711568947769783618256792495284868119 / 2000000000000000000000000000000000000000 : ℚ) V2rrlrlrrr

def V2rrlrlr : KTree ℚ :=
  .node V2rrlrlrl 271683 (8, 9, some (9, 3)) (5829961743022027918206469598654634252811 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlrr

def V2rrlrl : KTree ℚ :=
  .node V2rrlrll 269664 (8, 7, some (10, 0)) (6160894882622187604911133393747287589503 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrlr

def V2rrlrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 294979 (9, 0, some (1, 3)) (4634531761132700235413268136690348802329 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295008 (9, 0, some (2, 0)) (950604963016230361912406015665492483411 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 295009 (9, 0, some (2, 1)) (152096794075600087255473821844274416417 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295010 (9, 0, some (2, 2)) (7604839703841641288941843892643152834259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295011 (9, 0, some (2, 3)) (3802419851888059189321509198693652079707 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 295040 (9, 0, some (3, 0)) (3653814814999289389432658535574589145043 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295041 (9, 0, some (3, 1)) (7307629630057806829095560041137690906529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295042 (9, 0, some (3, 2)) (3653814814997422332802859153393639286921 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295043 (9, 0, some (3, 3)) (3653814815008163076460162240921988258921 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 295072 (9, 0, some (4, 0)) (7135269367102244322343153713387948844681 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 295073 (9, 0, some (4, 1)) (7135269367040767206071731885818625722249 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 295074 (9, 0, some (4, 2)) (891908670882717752955834261389517119483 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 295075 (9, 0, some (4, 3)) (7135269367040196404069613500510001956623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295104 (9, 0, some (5, 0)) (7135269367040767206071731885818625722249 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295105 (9, 0, some (5, 1)) (891908670882717752955834261389517119483 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 295106 (9, 0, some (5, 2)) (7135269367040196404069613500510001956623 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 295107 (9, 0, some (5, 3)) (891908670878793495903844018793759372619 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295136 (9, 0, some (6, 0)) (3653814815008163076460162240921988258921 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295137 (9, 0, some (6, 1)) (3653814814997130037627374374778233977553 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295138 (9, 0, some (6, 2)) (7307629629984173738614784758391702158053 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 295139 (9, 0, some (6, 3)) (7307629630007253523083876335518834623229 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 295168 (9, 0, some (7, 0)) (7604839703775510012300360601658199207339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 295169 (9, 0, some (7, 1)) (1901209925941253363058797887905046625199 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 295170 (9, 0, some (7, 2)) (475302481486814494953643935406618446021 / 625000000000000000000000000000000000000 : ℚ) .leaf) 295171 (9, 0, some (7, 3)) (152096794075106340648575180559507996301 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295200 (9, 0, some (8, 0)) (4634531761086001796414682565578307532777 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295201 (9, 0, some (8, 1)) (9269063522201278200212896689181862924843 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 295202 (9, 0, some (8, 2)) (9269063522160185233123640690753331337207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295203 (9, 0, some (8, 3)) (9269063525938514643375120593651627064691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295232 (9, 0, some (9, 0)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 295233 (9, 0, some (9, 1)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 295234 (9, 0, some (9, 2)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 295235 (9, 0, some (9, 3)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 295936 (9, 1, none) (0 : ℚ) .leaf) 295969 (9, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 295970 (9, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295971 (9, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 296000 (9, 1, some (1, 0)) (9213796635263809662453646533060776042379 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 296001 (9, 1, some (1, 1)) (9213796647940507943143556028355596318779 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296002 (9, 1, some (1, 2)) (460689832415801735699458927447785026801 / 500000000000000000000000000000000000000 : ℚ) .leaf) 296003 (9, 1, some (1, 3)) (4606898324087318233235480706396745487497 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296032 (9, 1, some (2, 0)) (7481302337262562738045945960275715380621 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 296033 (9, 1, some (2, 1)) (3740651169171975612166629637385878943229 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 296035 (9, 1, some (2, 3)) (3740651169114124775845447852301989349581 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296064 (9, 1, some (3, 0)) (7134843616343263816972750307785846406621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296065 (9, 1, some (3, 1)) (3567421808118645443616449066779815087291 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296066 (9, 1, some (3, 2)) (7134843616218798526694131266426289895267 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296067 (9, 1, some (3, 3)) (1783710904051609524379491289694325462167 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 296096 (9, 1, some (4, 0)) (1380826310476654207164180449145266788397 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296097 (9, 1, some (4, 1)) (1380826310474720486398302909734008356693 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296098 (9, 1, some (4, 2)) (6904131552357632449166479550666467932509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296099 (9, 1, some (4, 3)) (3452065776177251947978827663937324167833 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 296128 (9, 1, some (5, 0)) (1707038910004776319369368516757075178337 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 296129 (9, 1, some (5, 1)) (426759727499982860681181314565955894849 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 296130 (9, 1, some (5, 2)) (6828155639999452654026251101669598524059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296131 (9, 1, some (5, 3)) (341407781999221562586255933339200647373 / 500000000000000000000000000000000000000 : ℚ) .leaf) 296160 (9, 1, some (6, 0)) (863016444044348887249366693424650063633 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296161 (9, 1, some (6, 1)) (6904131552357422570754622390246141344257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296162 (9, 1, some (6, 2)) (107877055505326184927165357525282584793 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 296163 (9, 1, some (6, 3)) (1726032888086358549696639246785624169201 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296192 (9, 1, some (7, 0)) (3567421808103144345307590974668167150353 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296193 (9, 1, some (7, 1)) (1783710904046951520883140919359480689049 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 296194 (9, 1, some (7, 2)) (3567421808095371331403302652891041150491 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 296195 (9, 1, some (7, 3)) (1426968723238958037153389210749435991571 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 296224 (9, 1, some (8, 0)) (7481302338200318753340220715817085921851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 296225 (9, 1, some (8, 1)) (7481302338200992931514237198698071467247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296226 (9, 1, some (8, 2)) (7481302338210194829460194311657736673727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296227 (9, 1, some (8, 3)) (3740651169700918948371274850681005733587 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296256 (9, 1, some (9, 0)) (184275932962009904890856247207654522983 / 200000000000000000000000000000000000000 : ℚ) .leaf) 296257 (9, 1, some (9, 1)) (4606898324056387971315093474348066564593 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 296258 (9, 1, some (9, 2)) (575862290622006116685201980483580397769 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296259 (9, 1, some (9, 3)) (2303449161522626397300098214815571128243 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 296288 (9, 1, some (10, 0)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296289 (9, 1, some (10, 1)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 296290 (9, 1, some (10, 2)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 296960 (9, 2, none) (0 : ℚ) (.node (.node (.node (.node .leaf 296994 (9, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296995 (9, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 297025 (9, 2, some (1, 1)) (916915229953309363611143447205711664779 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297026 (9, 2, some (1, 2)) (2292288075098894170098588623414299021563 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 297027 (9, 2, some (1, 3)) (9169152300230470635592772299498518007967 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297056 (9, 2, some (2, 0)) (922615786496646636976440651935735880929 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297057 (9, 2, some (2, 1)) (461307893396912891772810283087530670129 / 625000000000000000000000000000000000000 : ℚ) .leaf) 297058 (9, 2, some (2, 2)) (1845231573604471850989693246409301712367 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 297059 (9, 2, some (2, 3)) (7380926294328042751534485391706643846099 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 297088 (9, 2, some (3, 0)) (6996029521022210306257469186584090296857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrlrrl : KTree ℚ :=
  .node V2rrlrrll 296034 (9, 1, some (2, 2)) (7481302338257829313789464507497746290983 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrlr

def V2rrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 297090 (9, 2, some (3, 2)) (3498014760628533114795789056149076371223 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297091 (9, 2, some (3, 3)) (1399205904250369601242971202756101217497 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 297120 (9, 2, some (4, 0)) (6720991658304712759096200908770426361267 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297121 (9, 2, some (4, 1)) (3360495829101425382176760423984965287573 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297122 (9, 2, some (4, 2)) (3360495829098860360024392793987660908981 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 297123 (9, 2, some (4, 3)) (840123957272536763838103745410751944891 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297152 (9, 2, some (5, 0)) (664855013228447350904838807102124194193 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 297153 (9, 2, some (5, 1)) (3324275066137832474812870840732238202533 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297154 (9, 2, some (5, 2)) (3324275066130291522710955175959673155271 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 297155 (9, 2, some (5, 3)) (166213753306285485560030919559281894631 / 250000000000000000000000000000000000000 : ℚ) .leaf))) 297184 (9, 2, some (6, 0)) (3324275066138694759644192113783002460289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 297185 (9, 2, some (6, 1)) (1329710026452124776437624297358201352429 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 297186 (9, 2, some (6, 2)) (207767191632898630225124772375748768147 / 312500000000000000000000000000000000000 : ℚ) .leaf) 297187 (9, 2, some (6, 3)) (3324275066124815470280485965745080276603 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297216 (9, 2, some (7, 0)) (420061978636274647035708290266197489653 / 625000000000000000000000000000000000000 : ℚ) .leaf) 297217 (9, 2, some (7, 1)) (6720991658176144450656333922821651047521 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297218 (9, 2, some (7, 2)) (6720991658170587373371917235148214685509 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297219 (9, 2, some (7, 3)) (3360495829085237122566587328265961377349 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297248 (9, 2, some (8, 0)) (349801476061726846421329358619561507869 / 500000000000000000000000000000000000000 : ℚ) .leaf) 297249 (9, 2, some (8, 1)) (874503690153061146996013018054671621409 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 297250 (9, 2, some (8, 2)) (1749007380306211219634205512538762667581 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 297280 (9, 2, some (9, 0)) (230653946696758541506658353584650415133 / 312500000000000000000000000000000000000 : ℚ) .leaf) 297281 (9, 2, some (9, 1)) (7380926294296863909663688221930088244971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297282 (9, 2, some (9, 2)) (3690463147543854742132500422197699297707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297283 (9, 2, some (9, 3)) (7380926294612342287003353833810313824391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297312 (9, 2, some (10, 0)) (9169152300161439525257047658337572794171 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297313 (9, 2, some (10, 1)) (91691523001704060980464693618693717177 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297314 (9, 2, some (10, 2)) (2292288075547375654076866595580076043939 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 297344 (9, 2, some (11, 0)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 297345 (9, 2, some (11, 1)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 298019 (9, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))) 298050 (9, 3, some (1, 2)) (9132335714763774707873940757912750228289 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 298051 (9, 3, some (1, 3)) (4566167857289726947826402978908459927799 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298081 (9, 3, some (2, 1)) (729788773946738417007803293468732453657 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 298082 (9, 3, some (2, 2)) (1459577547938823207149067868782943872251 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298083 (9, 3, some (2, 3)) (7297887739606338711807319596623251397359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298112 (9, 3, some (3, 0)) (6882368141331841213196437164044631071939 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 298113 (9, 3, some (3, 1)) (6882368142086789762407436379720396938657 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298114 (9, 3, some (3, 2)) (6882368142079836047039785063331016658091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298115 (9, 3, some (3, 3)) (1376473628414101548696772414348272410477 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 298144 (9, 3, some (4, 0)) (6573000196265186873515479087015408420273 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 298145 (9, 3, some (4, 1)) (1314600039266616217389418066335232149307 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlrrrl : KTree ℚ :=
  .node V2rrlrrrll 297251 (9, 2, some (8, 3)) (1749007380537175190162582339978332406371 / 2500000000000000000000000000000000000000 : ℚ) V2rrlrrrlr

def V2rrlrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298147 (9, 3, some (4, 3)) (657300019630305467964820067503275371253 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 298176 (9, 3, some (5, 0)) (6507847873397141494355254804204986514837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298177 (9, 3, some (5, 1)) (6507847873328966789876785124676096339707 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298178 (9, 3, some (5, 2)) (6507847873323891780253881848096147056591 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298179 (9, 3, some (5, 3)) (6507847873310194193062201469024429592211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 298208 (9, 3, some (6, 0)) (3251502685722279337030568886976040135143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298209 (9, 3, some (6, 1)) (3251502685719614097486883283146514609013 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298210 (9, 3, some (6, 2)) (6503005371426203359627430929723264600341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298211 (9, 3, some (6, 3)) (6503005371425796539556026250263781737123 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 298240 (9, 3, some (7, 0)) (260313914933108740263259906600963147477 / 400000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298242 (9, 3, some (7, 2)) (6507847873312712814986273968943280393959 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298243 (9, 3, some (7, 3)) (1626961968326030291441927652743699076583 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 298272 (9, 3, some (8, 0)) (3286500098150994479089557647260672283007 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298273 (9, 3, some (8, 1)) (3286500098147801123109009702453224332093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298274 (9, 3, some (8, 2)) (6573000196291037773359002781017136025063 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 298275 (9, 3, some (8, 3)) (3286500098237239881843035873770891451947 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298304 (9, 3, some (9, 0)) (3441184071026197515636791352811460043171 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298305 (9, 3, some (9, 1)) (860296017755502416378443603477110191483 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 298306 (9, 3, some (9, 2)) (1720592035532197614796251535394597295847 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 298307 (9, 3, some (9, 3)) (6882368142224485030466242675367427261243 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrrrrl : KTree ℚ :=
  .node V2rrlrrrrll 298241 (9, 3, some (7, 1)) (3253923936657448400128273220384625828613 / 5000000000000000000000000000000000000000 : ℚ) V2rrlrrrrlr

def V2rrlrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298337 (9, 3, some (10, 1)) (3648943869786385834438973076367370267213 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298338 (9, 3, some (10, 2)) (7297887740424222681670979839216601343889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298368 (9, 3, some (11, 0)) (2283083928628642857683838323515844997871 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298369 (9, 3, some (11, 1)) (9132335714520849821048926619460718079999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298400 (9, 3, some (12, 0)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 299075 (9, 4, some (1, 3)) (568840854665935416434278492667220309407 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299106 (9, 4, some (2, 2)) (289124770006357622729533172641982694981 / 400000000000000000000000000000000000000 : ℚ) .leaf) 299107 (9, 4, some (2, 3)) (3614059625034411804889408182294721098471 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299137 (9, 4, some (3, 1)) (424233361325582942339259723067228603151 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 299138 (9, 4, some (3, 2)) (678773378123917547165211150035689478153 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299168 (9, 4, some (4, 0)) (6451213057014626158438992483849338333553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299169 (9, 4, some (4, 1)) (6451213057303196455687543223818217720391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299170 (9, 4, some (4, 2)) (3225606528646071052512584133465251844077 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299171 (9, 4, some (4, 3)) (3225606528639574015565250025025220507391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299200 (9, 4, some (5, 0)) (1594710855767955761059259590779341763189 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 299201 (9, 4, some (5, 1)) (6378843423074394146001445437496938935549 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299202 (9, 4, some (5, 2)) (1594710855765830544967714605624911144773 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 299203 (9, 4, some (5, 3)) (1275768684610090646051239545219187713537 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 299232 (9, 4, some (6, 0)) (795058658163909138260239044077235851873 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 299233 (9, 4, some (6, 1)) (3180234632645743730312699767364945332997 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrrrrr : KTree ℚ :=
  .node V2rrlrrrrrl 299139 (9, 4, some (3, 3)) (6787733781223719830054095340444113371977 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrrrrr

def V2rrlrrrr : KTree ℚ :=
  .node V2rrlrrrrl 298336 (9, 3, some (10, 0)) (7297887739570623429788097440672293084653 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrrrr

def V2rrlrrr : KTree ℚ :=
  .node V2rrlrrrl 298146 (9, 3, some (4, 2)) (65730001963166579618449273055004561257 / 100000000000000000000000000000000000000 : ℚ) V2rrlrrrr

def V2rrlrr : KTree ℚ :=
  .node V2rrlrrl 297089 (9, 2, some (3, 1)) (874503690169539470767814863342058809871 / 1250000000000000000000000000000000000000 : ℚ) V2rrlrrr

def V2rrlr : KTree ℚ :=
  .node V2rrlrl 294978 (9, 0, some (1, 2)) (370762540887611003047226091318702422671 / 400000000000000000000000000000000000000 : ℚ) V2rrlrr

def V2rrl : KTree ℚ :=
  .node V2rrll 267457 (8, 5, some (5, 1)) (6378843423075288665138702055456062622959 / 10000000000000000000000000000000000000000 : ℚ) V2rrlr

def V2rrrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299235 (9, 4, some (6, 3)) (1590117316318575361153570589254611934313 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 299264 (9, 4, some (7, 0)) (795058658161503967140597169302899755987 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 299265 (9, 4, some (7, 1)) (3180234632640684850110862468671368850987 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299266 (9, 4, some (7, 2)) (6360469265274387342377348072784731901983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299267 (9, 4, some (7, 3)) (3180234632636126168318472752875912460643 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 299296 (9, 4, some (8, 0)) (1594710855764329680183718734340594267723 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299297 (9, 4, some (8, 1)) (6378843423050033367543892732960618605587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299298 (9, 4, some (8, 2)) (6378843423046359451237486662208990762311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299299 (9, 4, some (8, 3)) (6378843423170051770383812236137872628671 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 299328 (9, 4, some (9, 0)) (6451213057274523500789893224647583002909 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299330 (9, 4, some (9, 2)) (6451213057281187715211630339598497538239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299331 (9, 4, some (9, 3)) (322560652866861682249146884762869241741 / 500000000000000000000000000000000000000 : ℚ) .leaf) 299360 (9, 4, some (10, 0)) (6787733781203915122868343145575140267671 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299361 (9, 4, some (10, 1)) (6787733781197106739791444695781008378899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299362 (9, 4, some (10, 2)) (6787733781365909325872296730059627305141 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299392 (9, 4, some (11, 0)) (7228119250031007492927690998251859410547 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299393 (9, 4, some (11, 1)) (7228119250033777737535786830532490745779 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299424 (9, 4, some (12, 0)) (72811629396748151346426683143160164951 / 80000000000000000000000000000000000000 : ℚ) .leaf) 300131 (9, 5, some (2, 3)) (7168712318508683220695125133428067813453 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 300162 (9, 5, some (3, 2)) (6707791307702339548114266823177198542599 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlllll : KTree ℚ :=
  .node V2rrrllllll 299329 (9, 4, some (9, 1)) (6451213057267933576101662794278732018989 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlllllr

def V2rrrllllrll : KTree ℚ :=
  (.node (.node (.node .leaf 300193 (9, 5, some (4, 1)) (1587342840934349880679242273635897262099 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 300194 (9, 5, some (4, 2)) (6349371363737233260752572151108094325381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300195 (9, 5, some (4, 3)) (1269874272744687680391103259587727875473 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300224 (9, 5, some (5, 0)) (6263390650536368532978752303204023002641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300225 (9, 5, some (5, 1)) (313169532530460663971852235251171812967 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrllllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 300227 (9, 5, some (5, 3)) (3131695325293957981120340581758532498463 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300256 (9, 5, some (6, 0)) (6229434902140665666293260167577623100003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300257 (9, 5, some (6, 1)) (1557358725533766013018673007873209174381 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 300258 (9, 5, some (6, 2)) (6229434902123140519374237899468040647791 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrllllrl : KTree ℚ :=
  .node V2rrrllllrll 300226 (9, 5, some (5, 2)) (3131695325300064627460682280963328531759 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllllrlr

def V2rrrllllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 300288 (9, 5, some (7, 0)) (1554140867045601458840829603016754281223 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 300289 (9, 5, some (7, 1)) (248662538726754993752552553946013554031 / 400000000000000000000000000000000000000 : ℚ) .leaf) 300290 (9, 5, some (7, 2)) (3108281734080063977698805373714417815821 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300291 (9, 5, some (7, 3)) (6216563468156206655800584351689916930223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300320 (9, 5, some (8, 0)) (778679362766095449959922224027951004669 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrllllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 300322 (9, 5, some (8, 2)) (3114717451057020606502507016712590697959 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300323 (9, 5, some (8, 3)) (3114717451074442823707362376788434737763 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300352 (9, 5, some (9, 0)) (1565847662647775860520748994137718278877 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 300353 (9, 5, some (9, 1)) (6263390650583968860980428373723008950369 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrllllrr : KTree ℚ :=
  .node V2rrrllllrrl 300321 (9, 5, some (8, 1)) (6229434902119850433281276103234327125291 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllllrrr

def V2rrrllllr : KTree ℚ :=
  .node V2rrrllllrl 300259 (9, 5, some (6, 3)) (3114717451057668230460104920669571840969 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllllrr

def V2rrrllll : KTree ℚ :=
  .node V2rrrlllll 300163 (9, 5, some (3, 3)) (3353895653839112103996560778314291490019 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllllr

def V2rrrlllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 300355 (9, 5, some (9, 3)) (6263390650619787651703388641357326936107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300384 (9, 5, some (10, 0)) (1269874272743109771847472814964055228893 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 300385 (9, 5, some (10, 1)) (1269874272741792682306592551589489245019 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300386 (9, 5, some (10, 2)) (6349371363749806694619469727471759344733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300416 (9, 5, some (11, 0)) (3353895653828357941550822028492774983759 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 300448 (9, 5, some (12, 0)) (448044519904366347762465403514649212221 / 625000000000000000000000000000000000000 : ℚ) .leaf) 301187 (9, 6, some (3, 3)) (1659851612109195930178205180850855887227 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 301218 (9, 6, some (4, 2)) (6263015148502764551899199588097466640817 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 301219 (9, 6, some (4, 3)) (6263015148487081807857915003438352928557 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlllrll : KTree ℚ :=
  .node V2rrrlllrlll 300417 (9, 5, some (11, 1)) (1676947826912792477615665773677637682143 / 2500000000000000000000000000000000000000 : ℚ) V2rrrlllrllr

def V2rrrlllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 301250 (9, 6, some (5, 2)) (6160894882628042621951447742753325896033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301251 (9, 6, some (5, 3)) (616089488261638728210321488711973875319 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 301280 (9, 6, some (6, 0)) (152793560036815318485346655378351738317 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301281 (9, 6, some (6, 1)) (6111742401497165217859503123156403250901 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301282 (9, 6, some (6, 2)) (1527935600372068643272918359924130500651 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 301312 (9, 6, some (7, 0)) (3042067377567667704380406000892734566379 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301313 (9, 6, some (7, 1)) (304206737756364079720029768225877515669 / 500000000000000000000000000000000000000 : ℚ) .leaf) 301314 (9, 6, some (7, 2)) (760516844389638532795409562322099682691 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 301315 (9, 6, some (7, 3)) (1521033688777974683697673803515355524681 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlllrlr : KTree ℚ :=
  .node V2rrrlllrlrl 301283 (9, 6, some (6, 3)) (3055871200739635772848403771761203721959 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlllrlrr

def V2rrrlllrl : KTree ℚ :=
  .node V2rrrlllrll 301249 (9, 6, some (5, 1)) (246435795305362243806465053551997985221 / 400000000000000000000000000000000000000 : ℚ) V2rrrlllrlr

def V2rrrlllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 301345 (9, 6, some (8, 1)) (1216826951024042199615919995517243091553 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 301346 (9, 6, some (8, 2)) (6084134755113221680915548925527979579979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301347 (9, 6, some (8, 3)) (95064605548796337366611774894186469789 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301376 (9, 6, some (9, 0)) (6111742401488748136298159537129977779707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301377 (9, 6, some (9, 1)) (3055871200740243420824775475025256607967 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 301379 (9, 6, some (9, 3)) (611174240149001092916243226059499500643 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 301408 (9, 6, some (10, 0)) (385055930163461892402654337736876656067 / 625000000000000000000000000000000000000 : ℚ) .leaf) 301409 (9, 6, some (10, 1)) (6160894882608866900342082861617085005289 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 301410 (9, 6, some (10, 2)) (616089488263408356911337006339924660067 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlllrrl : KTree ℚ :=
  .node V2rrrlllrrll 301378 (9, 6, some (9, 2)) (6111742401478127486420053865335106934883 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlllrrlr

def V2rrrlllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 301441 (9, 6, some (11, 1)) (1252603029694040059492462005041771901311 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 301472 (9, 6, some (12, 0)) (3319703224206920097884270502286402856479 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 302243 (9, 7, some (4, 3)) (6188899798020483645544457526872046688357 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302274 (9, 7, some (5, 2)) (758750478017123323151303816748485877013 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 302275 (9, 7, some (5, 3)) (3035001912062219190877155774629129200793 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 302306 (9, 7, some (6, 2)) (6006873179445429469004330045188358989093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302307 (9, 7, some (6, 3)) (6006873179435906618365687658496247371679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302336 (9, 7, some (7, 0)) (5964928545705818975903124127101227394149 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 302337 (9, 7, some (7, 1)) (5964928545712119528992903709879059472541 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlllrrr : KTree ℚ :=
  .node V2rrrlllrrrl 302305 (9, 7, some (6, 1)) (6006873179453484181613441163362175575309 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlllrrrr

def V2rrrlllrr : KTree ℚ :=
  .node V2rrrlllrrl 301440 (9, 6, some (11, 0)) (3131507574238296458072988111458555063129 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlllrrr

def V2rrrlllr : KTree ℚ :=
  .node V2rrrlllrl 301344 (9, 6, some (8, 0)) (1216826951026243788002423988203648472229 / 2000000000000000000000000000000000000000 : ℚ) V2rrrlllrr

def V2rrrlll : KTree ℚ :=
  .node V2rrrllll 300354 (9, 5, some (9, 2)) (1252678130118229212375912714415822921551 / 2000000000000000000000000000000000000000 : ℚ) V2rrrlllr

def V2rrrllrllll : KTree ℚ :=
  (.node (.node (.node .leaf 302339 (9, 7, some (7, 3)) (745616068212090879496297650400279718003 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 302368 (9, 7, some (8, 0)) (743805432087189102068281582444861217959 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 302369 (9, 7, some (8, 1)) (5950443456688733340937492953171001496061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302370 (9, 7, some (8, 2)) (2975221728340265254442828737034593530313 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 302371 (9, 7, some (8, 3)) (5950443456681444298487319582795679817097 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrllrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 302401 (9, 7, some (9, 1)) (5964928545702024735300088092552277355059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302402 (9, 7, some (9, 2)) (596492854569635926716538992706315134923 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 302403 (9, 7, some (9, 3)) (5964928545704411994301913684842391153249 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 302432 (9, 7, some (10, 0)) (1201374635888348148179725283899276926429 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrllrlll : KTree ℚ :=
  .node V2rrrllrllll 302400 (9, 7, some (9, 0)) (2982464272855883579561573094321484540381 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllrlllr

def V2rrrllrllrll : KTree ℚ :=
  (.node (.node .leaf 302434 (9, 7, some (10, 2)) (6006873179438648002666525998959173472989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302464 (9, 7, some (11, 0)) (3035001912060156264940242073810649314531 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrllrlr : KTree ℚ :=
  (.node (.node .leaf 302496 (9, 7, some (12, 0)) (6188899798007777619414758323289242086609 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303299 (9, 8, some (5, 3)) (1197847603880940480669331852149770443609 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrllrl : KTree ℚ :=
  .node V2rrrllrllrll 302465 (9, 7, some (11, 1)) (6070003824114368126212333553208708131857 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrllrlr

def V2rrrllrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 303331 (9, 8, some (6, 3)) (5913552881149956129697604800405822160599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303361 (9, 8, some (7, 1)) (29292217692207493147308493958951025757 / 50000000000000000000000000000000000000 : ℚ) .leaf) 303362 (9, 8, some (7, 2)) (5858443538433436091756586556436515308063 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 303363 (9, 8, some (7, 3)) (1464610884606485268133844559183665316021 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrllrllr : KTree ℚ :=
  .node V2rrrllrllrl 303330 (9, 8, some (6, 2)) (1478388220290023100904816899186680434643 / 2500000000000000000000000000000000000000 : ℚ) V2rrrllrllrr

def V2rrrllrll : KTree ℚ :=
  .node V2rrrllrlll 302433 (9, 7, some (10, 1)) (600687317943409137565325661009524327497 / 1000000000000000000000000000000000000000 : ℚ) V2rrrllrllr

def V2rrrllrlrlll : KTree ℚ :=
  (.node (.node .leaf 303393 (9, 8, some (8, 1)) (2914980871516706360327643534675195027011 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 303394 (9, 8, some (8, 2)) (5829961743025127490861906984394676365061 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrlrllr : KTree ℚ :=
  (.node (.node .leaf 303424 (9, 8, some (9, 0)) (5829961743037049799872520869356632318789 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303425 (9, 8, some (9, 1)) (233198469721149480586945369795467269963 / 400000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrlrll : KTree ℚ :=
  .node V2rrrllrlrlll 303395 (9, 8, some (8, 3)) (5829961743022027918206469598654634252811 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrlrllr

def V2rrrllrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 303427 (9, 8, some (9, 3)) (5829961743025535194870213652530700209409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303456 (9, 8, some (10, 0)) (2929221769218660135977719776922479144933 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 303457 (9, 8, some (10, 1)) (1464610884607107042727862782946613845751 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 303458 (9, 8, some (10, 2)) (2929221769212919341858180776729142947231 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrllrlrl : KTree ℚ :=
  .node V2rrrllrlrll 303426 (9, 8, some (9, 2)) (364372608938878335296520213941779134933 / 625000000000000000000000000000000000000 : ℚ) V2rrrllrlrlr

def V2rrrllrlrrll : KTree ℚ :=
  (.node (.node .leaf 303489 (9, 8, some (11, 1)) (1478388220286396721335543672595879250093 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 303520 (9, 8, some (12, 0)) (149730950484953240782869855828749725131 / 250000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrlrrlr : KTree ℚ :=
  (.node (.node .leaf 304386 (9, 9, some (7, 2)) (2881723379695195521315028273195482944847 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 304387 (9, 9, some (7, 3)) (2881723379691109243015534744464499724027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrlrrl : KTree ℚ :=
  .node V2rrrllrlrrll 304355 (9, 9, some (6, 3)) (2915181011777907436484064486266236974761 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllrlrrlr

def V2rrrllrlrrrl : KTree ℚ :=
  (.node (.node .leaf 304418 (9, 9, some (8, 2)) (5722162371989833302946765125506758546453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 304419 (9, 9, some (8, 3)) (572216237198473077895309294994944807571 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrlrrrr : KTree ℚ :=
  (.node .leaf 304449 (9, 9, some (9, 1)) (5708274246241821381200893720720014660723 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrlrrr : KTree ℚ :=
  .node V2rrrllrlrrrl 304448 (9, 9, some (9, 0)) (2854137123123203572388164631631782370121 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllrlrrrr

def V2rrrllrlrr : KTree ℚ :=
  .node V2rrrllrlrrl 304417 (9, 9, some (8, 1)) (5722162371997381374352795065561499444083 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrlrrr

def V2rrrllrlr : KTree ℚ :=
  .node V2rrrllrlrl 303488 (9, 8, some (11, 0)) (2956776440576319928936232687808279483823 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllrlrr

def V2rrrllrl : KTree ℚ :=
  .node V2rrrllrll 303392 (9, 8, some (8, 0)) (1457490435758624752086312423482687282751 / 2500000000000000000000000000000000000000 : ℚ) V2rrrllrlr

def V2rrrllrrllll : KTree ℚ :=
  (.node (.node .leaf 304451 (9, 9, some (9, 3)) (1141654849246894745115563928852535116623 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 304480 (9, 9, some (10, 0)) (5722162371997381374352795065561499444083 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrlllr : KTree ℚ :=
  (.node (.node .leaf 304482 (9, 9, some (10, 2)) (572216237198473077895309294994944807571 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 304512 (9, 9, some (11, 0)) (2881723379695195521315028273195482944847 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrlll : KTree ℚ :=
  .node V2rrrllrrllll 304481 (9, 9, some (10, 1)) (5722162371989833302946765125506758546453 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrrlllr

def V2rrrllrrllrl : KTree ℚ :=
  (.node (.node .leaf 304544 (9, 9, some (12, 0)) (2915181011777907436484064486266236974761 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 305411 (9, 10, some (7, 3)) (5678557844742165780717144257314750676889 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrllrr : KTree ℚ :=
  (.node .leaf 305443 (9, 10, some (8, 3)) (5625823078936587814819375837502888033167 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrllr : KTree ℚ :=
  .node V2rrrllrrllrl 305442 (9, 10, some (8, 2)) (1125164615788571549275626707421275116349 / 2000000000000000000000000000000000000000 : ℚ) V2rrrllrrllrr

def V2rrrllrrll : KTree ℚ :=
  .node V2rrrllrrlll 304513 (9, 9, some (11, 1)) (2881723379691109243015534744464499724027 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllrrllr

def V2rrrllrrlrll : KTree ℚ :=
  (.node (.node .leaf 305474 (9, 10, some (9, 2)) (5606170273793221236412182625285124651593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 305475 (9, 10, some (9, 3)) (2803085136896531053895872058663914270569 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrlrlr : KTree ℚ :=
  (.node (.node .leaf 305505 (9, 10, some (10, 1)) (1121234054759436545745947025895968499783 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 305506 (9, 10, some (10, 2)) (5606170273791667807489745196815312006333 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrlrl : KTree ℚ :=
  .node V2rrrllrrlrll 305504 (9, 10, some (10, 0)) (5606170273803190750139848587339876780949 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrrlrlr

def V2rrrllrrlrrl : KTree ℚ :=
  (.node (.node .leaf 305537 (9, 10, some (11, 1)) (1406455769734931234993904962611181038801 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 305568 (9, 10, some (12, 0)) (2839278922373773544895771616024210623713 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrlrrr : KTree ℚ :=
  (.node .leaf 306498 (9, 11, some (9, 2)) (221370529985511288617838438815633347569 / 400000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrlrr : KTree ℚ :=
  .node V2rrrllrrlrrl 306467 (9, 11, some (8, 3)) (5539582416117591961192532395489500181629 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrrlrrr

def V2rrrllrrlr : KTree ℚ :=
  .node V2rrrllrrlrl 305536 (9, 10, some (11, 0)) (2812911539473341240806159866693786369991 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllrrlrr

def V2rrrllrrl : KTree ℚ :=
  .node V2rrrllrrll 305473 (9, 10, some (9, 1)) (1121234054760020111649080195492380055509 / 2000000000000000000000000000000000000000 : ℚ) V2rrrllrrlr

def V2rrrllrrrlll : KTree ℚ :=
  (.node (.node .leaf 306529 (9, 11, some (10, 1)) (1383283503421615029627568385361018934337 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 306530 (9, 11, some (10, 2)) (691641751710116178526763663494102650703 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrrllr : KTree ℚ :=
  (.node (.node .leaf 306561 (9, 11, some (11, 1)) (1106852649927745752815097859508800526981 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 306592 (9, 11, some (12, 0)) (5539582416125739808179046748565514150331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrrll : KTree ℚ :=
  .node V2rrrllrrrlll 306560 (9, 11, some (11, 0)) (2767131624822289049315796013240636924799 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllrrrllr

def V2rrrllrrrlrll : KTree ℚ :=
  (.node .leaf 307554 (9, 12, some (10, 2)) (2730552787229820286675570522610143597489 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrllrrrlrl : KTree ℚ :=
  .node V2rrrllrrrlrll 307585 (9, 12, some (11, 1)) (5461105574463020655382112152564110369741 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V2rrrllrrrlrr : KTree ℚ :=
  (.node .leaf 327680 (10, 0, none) (0 : ℚ) .leaf)

def V2rrrllrrrlr : KTree ℚ :=
  .node V2rrrllrrrlrl 307616 (9, 12, some (12, 0)) (683132966218926084364256263931940327521 / 1250000000000000000000000000000000000000 : ℚ) V2rrrllrrrlrr

def V2rrrllrrrl : KTree ℚ :=
  .node V2rrrllrrrll 307523 (9, 12, some (9, 3)) (5465063729743796861794147010575262579083 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrrrlr

def V2rrrllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 327713 (10, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 327714 (10, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327744 (10, 0, some (1, 0)) (71982786234014019861748066738387651961 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327745 (10, 0, some (1, 1)) (9213796648527961672604720939287477311001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327746 (10, 0, some (1, 2)) (115172458101301346942170451982799047013 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 327776 (10, 0, some (2, 0)) (233790698079701392422674498047963635083 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327777 (10, 0, some (2, 1)) (374065116910314450110252141646485279783 / 500000000000000000000000000000000000000 : ℚ) .leaf) 327778 (10, 0, some (2, 2)) (1496260467653384932578519548837244812149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 327808 (10, 0, some (3, 0)) (1783710904048650123113055042299377664519 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 327809 (10, 0, some (3, 1)) (7134843616252428118848357650803568967287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrllrrr : KTree ℚ :=
  .node V2rrrllrrrl 327712 (10, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) V2rrrllrrrr

def V2rrrllrr : KTree ℚ :=
  .node V2rrrllrrl 306499 (9, 11, some (9, 3)) (1106852649927129037025527206190445967787 / 2000000000000000000000000000000000000000 : ℚ) V2rrrllrrr

def V2rrrllr : KTree ℚ :=
  .node V2rrrllrl 304450 (9, 9, some (9, 2)) (5708274246234612515473189265431583390501 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllrr

def V2rrrll : KTree ℚ :=
  .node V2rrrlll 302338 (9, 7, some (7, 2)) (1491232136425839412798998141205192993997 / 2500000000000000000000000000000000000000 : ℚ) V2rrrllr

def V2rrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 327840 (10, 0, some (4, 0)) (3452065776202267483610109798953116082717 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327841 (10, 0, some (4, 1)) (6904131552345049322549632964759712200109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327842 (10, 0, some (4, 2)) (6904131552365344688060675845254479510433 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327872 (10, 0, some (5, 0)) (682815563998968975743151498770791306683 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 327873 (10, 0, some (5, 1)) (6828155640009761784366287078402675568337 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 327874 (10, 0, some (5, 2)) (6828155639989143523686215124936521479781 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327904 (10, 0, some (6, 0)) (6904131552365344688060675845254479510433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327905 (10, 0, some (6, 1)) (6904131552344497010939482542600958020497 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327906 (10, 0, some (6, 2)) (3452065776167483800731715401586172965847 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 327936 (10, 0, some (7, 0)) (7134843616190383902881286214516070329349 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 327937 (10, 0, some (7, 1)) (3567421808090268026841959609468315081123 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 327938 (10, 0, some (7, 2)) (891855452025383765721620802957544457919 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 327968 (10, 0, some (8, 0)) (7481302338191541612591061526400510300587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327969 (10, 0, some (8, 1)) (7481302338215169909899000707144413217237 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327970 (10, 0, some (8, 2)) (14962604676364005413947249474466472521 / 20000000000000000000000000000000000000 : ℚ) .leaf) 328000 (10, 0, some (9, 0)) (73710373184920362185444050968761046403 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 328001 (10, 0, some (9, 1)) (9213796648074197323274756767913172718987 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328002 (10, 0, some (9, 2)) (4606898325914999205325853303780700004811 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 328032 (10, 0, some (10, 0)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 328033 (10, 0, some (10, 1)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 328034 (10, 0, some (10, 2)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 328704 (10, 1, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 328737 (10, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 328738 (10, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328768 (10, 1, some (1, 0)) (916915228765319970066631426490446838039 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328769 (10, 1, some (1, 1)) (2292288075014810049904700169106672044511 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 328770 (10, 1, some (1, 2)) (573072018773405416950120680942886813571 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 328800 (10, 1, some (2, 0)) (7380926293504435389594272132725893432983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328801 (10, 1, some (2, 1)) (1845231573608668669697031282612651129323 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 328802 (10, 1, some (2, 2)) (922615786793958104538044643469252802311 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 328832 (10, 1, some (3, 0)) (3498014760685711337442357015410372871193 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 328833 (10, 1, some (3, 1)) (6996029521270385771430621293894308465567 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 328834 (10, 1, some (3, 2)) (6996029521250415126997289863024606510127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 328864 (10, 1, some (4, 0)) (6720991658208514919082990680948391539363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328865 (10, 1, some (4, 1)) (105015494659321162165208675376370437229 / 156250000000000000000000000000000000000 : ℚ) .leaf) 328866 (10, 1, some (4, 2)) (6720991658182132465561714596831197602441 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328896 (10, 1, some (5, 0)) (41553438326725001300963343796686093231 / 62500000000000000000000000000000000000 : ℚ) .leaf) 328897 (10, 1, some (5, 1)) (6648550132259493335336994365934035141071 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 328898 (10, 1, some (5, 2)) (6648550132257714653280569073591182035421 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328928 (10, 1, some (6, 0)) (3324275066128996369212596296787643490989 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 328929 (10, 1, some (6, 1)) (6648550132259256086958581980821590646117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328930 (10, 1, some (6, 2)) (1662137533061010495975372045764516475633 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 328960 (10, 1, some (7, 0)) (1344198331636390041524523762648732511281 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 328962 (10, 1, some (7, 2)) (6720991658169332285889930152515946494267 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328992 (10, 1, some (8, 0)) (6996029521220536811637950441594257936309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328993 (10, 1, some (8, 1)) (1399205904244611274550801767947242312279 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328994 (10, 1, some (8, 2)) (437251845076749216937482730579294873003 / 625000000000000000000000000000000000000 : ℚ) .leaf) 329024 (10, 1, some (9, 0)) (1845231573573641131212626693236287839831 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 329025 (10, 1, some (9, 1)) (7380926294304235507200161492295062823939 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329026 (10, 1, some (9, 2)) (7380926295470517375417293035566018624087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329056 (10, 1, some (10, 0)) (9169152300172438599349351594476394114801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329057 (10, 1, some (10, 1)) (4584576151001311238075875136279364105793 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 329058 (10, 1, some (10, 2)) (916915229873090936084356490981669866019 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 329088 (10, 1, some (11, 0)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 329089 (10, 1, some (11, 1)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329762 (10, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329793 (10, 2, some (1, 1)) (9132335713982847484761399717433365773219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329794 (10, 2, some (1, 2)) (9132335714744678955878316882803981381029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329824 (10, 2, some (2, 0)) (3648943868783488469522402709929844546367 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 329825 (10, 2, some (2, 1)) (3648943869816530092846153685555204187899 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329826 (10, 2, some (2, 2)) (3648943869845442473572343445208700638603 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 329856 (10, 2, some (3, 0)) (860296017737480188031771758744347429281 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 329857 (10, 2, some (3, 1)) (1376473628434879358797027323821075679063 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 329858 (10, 2, some (3, 2)) (3441184071038244541392028652316943431179 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 329889 (10, 2, some (4, 1)) (6573000196323995634321003684708947811553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329890 (10, 2, some (4, 2)) (3286500098159801658926944572668864956599 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 329920 (10, 2, some (5, 0)) (6507847873339359977743105270599983617377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329921 (10, 2, some (5, 1)) (3253923936665723934919475796548523450847 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 329922 (10, 2, some (5, 2)) (1301569574663334449993162814551672240317 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 329952 (10, 2, some (6, 0)) (1625751342861576400478087637888319902737 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329953 (10, 2, some (6, 1)) (1625751342857565340860062413428742349363 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 329954 (10, 2, some (6, 2)) (3251502685711070422141636875505843677087 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 329984 (10, 2, some (7, 0)) (813480984164592931003381515253668504959 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 329985 (10, 2, some (7, 1)) (3253923936655159589671000588730707110051 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 329986 (10, 2, some (7, 2)) (52062782986449747952238559563239583809 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 330016 (10, 2, some (8, 0)) (6573000196299684147087707807604294644009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330017 (10, 2, some (8, 1)) (51351564033540028364643534347542614111 / 78125000000000000000000000000000000000 : ℚ) .leaf) 330018 (10, 2, some (8, 2)) (3286500098146448361014596301519698225523 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330048 (10, 2, some (9, 0)) (6882368142045183797714897728773418442487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330049 (10, 2, some (9, 1)) (3441184071022668238414879691491486020547 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 330050 (10, 2, some (9, 2)) (6882368142948319593996332775393478759081 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330080 (10, 2, some (10, 0)) (29191550958285174811840374117384851553 / 40000000000000000000000000000000000000 : ℚ) .leaf) 330081 (10, 2, some (10, 1)) (7297887740349002986103801052841974752983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330082 (10, 2, some (10, 2)) (1459577547993875691273041289857387514487 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 330112 (10, 2, some (11, 0)) (365293428580907605215392282515193227011 / 400000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrlrlr : KTree ℚ :=
  .node V2rrrlrlrl 329888 (10, 2, some (4, 0)) (16432500491059184269480813119986004751 / 25000000000000000000000000000000000000 : ℚ) V2rrrlrlrr

def V2rrrlrl : KTree ℚ :=
  .node V2rrrlrll 328961 (10, 1, some (7, 1)) (3360495829082695233386217366469759419289 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlrlr

def V2rrrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330144 (10, 2, some (12, 0)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 330818 (10, 3, some (1, 2)) (4550726837418863835806532802185068490809 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330849 (10, 3, some (2, 1)) (3614059624979398894763941839809217629349 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330850 (10, 3, some (2, 2)) (7228119250152709791889263286461127251859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330880 (10, 3, some (3, 0)) (1696933445161133718858734254917698958139 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 330881 (10, 3, some (3, 1)) (6787733781239976500371989206086971824423 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330882 (10, 3, some (3, 2)) (339386689061612110882232094140378249033 / 500000000000000000000000000000000000000 : ℚ) .leaf) 330912 (10, 3, some (4, 0)) (3225606528627238370379112929403266326487 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330913 (10, 3, some (4, 1)) (6451213057303988556865771103447122281783 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 330914 (10, 3, some (4, 2)) (3225606528645284072460265353258773739299 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330945 (10, 3, some (5, 1)) (6378843423066337826322572914802518638069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330946 (10, 3, some (5, 2)) (3189421711530517236027022988418277197287 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330976 (10, 3, some (6, 0)) (6360469265293537065768658599976183601969 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330977 (10, 3, some (6, 1)) (6360469265289913434677893537032430421557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330978 (10, 3, some (6, 2)) (3180234632638293966508541660772780304407 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 331008 (10, 3, some (7, 0)) (1590117316322861039974030332975388912711 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331009 (10, 3, some (7, 1)) (6360469265278629200896142099011002518911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331010 (10, 3, some (7, 2)) (3180234632638849056190763889657770017757 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 331040 (10, 3, some (8, 0)) (6378843423053021821914798425561998038457 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 331041 (10, 3, some (8, 1)) (3189421711525374567133179331513174791011 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrrll : KTree ℚ :=
  .node V2rrrlrrlll 330944 (10, 3, some (5, 0)) (6378843423131013972433553386598908951401 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrllr

def V2rrrlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 331072 (10, 3, some (9, 0)) (645121305727079338737563964426377972633 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 331073 (10, 3, some (9, 1)) (1612803264316351752286957822301960838813 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 331074 (10, 3, some (9, 2)) (6451213057427221191375867948691636522811 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331104 (10, 3, some (10, 0)) (33938668905988269088659175974070477713 / 50000000000000000000000000000000000000 : ℚ) .leaf) 331105 (10, 3, some (10, 1)) (6787733781272467699407762460727814818741 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 331106 (10, 3, some (10, 2)) (1357546756274085889527362795403745034359 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331136 (10, 3, some (11, 0)) (7228119250032861134118927187921708133719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331137 (10, 3, some (11, 1)) (722811925086572696823189666237938627969 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 331168 (10, 3, some (12, 0)) (4550726837299627323792852169892505336441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 331874 (10, 4, some (2, 2)) (448044519912202436558349034331063833259 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 331906 (10, 4, some (3, 2)) (3353895653845403152112470454893764992279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 331936 (10, 4, some (4, 0)) (6349371363537555927419802725716444053649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331937 (10, 4, some (4, 1)) (253974854549769351967085110075238933917 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331938 (10, 4, some (4, 2)) (6349371363733568836772638479654272485277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331968 (10, 4, some (5, 0)) (6263390650609616147323743185433153144583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 331969 (10, 4, some (5, 1)) (3131695325304033473020742247196572455013 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331970 (10, 4, some (5, 2)) (6263390650598331606490534781789264221441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332000 (10, 4, some (6, 0)) (1245886980429651286446825687473039068853 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 332001 (10, 4, some (6, 1)) (1245886980426249159963753822004553684369 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 332002 (10, 4, some (6, 2)) (311471745105962051051918914541237428533 / 500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrrlr : KTree ℚ :=
  .node V2rrrlrrlrl 331905 (10, 4, some (3, 1)) (6707791307671064593091236237093957048297 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrlrr

def V2rrrlrrl : KTree ℚ :=
  .node V2rrrlrrll 331042 (10, 3, some (8, 2)) (3189421711521099766957202421046427123749 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlrrlr

def V2rrrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 332033 (10, 4, some (7, 1)) (388535216760218129684396680495035733719 / 625000000000000000000000000000000000000 : ℚ) .leaf) 332034 (10, 4, some (7, 2)) (124331269363151262202900998740274209143 / 200000000000000000000000000000000000000 : ℚ) .leaf) 332064 (10, 4, some (8, 0)) (311471745106146654827776101866626504741 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 332065 (10, 4, some (8, 1)) (3114717451057978193663531300927672677559 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332066 (10, 4, some (8, 2)) (6229434902113415795585620790715997023699 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 332096 (10, 4, some (9, 0)) (626339065058652140625648994319227425553 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 332097 (10, 4, some (9, 1)) (626339065058259894619262465354198268811 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 332098 (10, 4, some (9, 2)) (6263390650689341182725442328748674424173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332128 (10, 4, some (10, 0)) (793671420463873602529708862001425432677 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 332129 (10, 4, some (10, 1)) (25397485454881755297257575718567945993 / 40000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 332160 (10, 4, some (11, 0)) (6707791307651450595055734728871768008519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332161 (10, 4, some (11, 1)) (6707791307802131959847214520367659302879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332192 (10, 4, some (12, 0)) (7168712318472197769119971821101835447587 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 332930 (10, 5, some (3, 2)) (1659851612114329834725640068650544000103 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 332961 (10, 5, some (4, 1)) (3131507574250514282369082046492403382037 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 332992 (10, 5, some (5, 0)) (1232178976517375635528397419050781742971 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 332993 (10, 5, some (5, 1)) (6160894882633509067029394327474307729699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332994 (10, 5, some (5, 2)) (616089488262520663257459633456583895673 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 333024 (10, 5, some (6, 0)) (1527935600375497636236093686127436243 / 2500000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrrlr : KTree ℚ :=
  .node V2rrrlrrrlrl 332962 (10, 5, some (4, 2)) (3131507574248951489385699511112822960953 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlrrrlrr

def V2rrrlrrrl : KTree ℚ :=
  .node V2rrrlrrrll 332130 (10, 4, some (10, 2)) (793671420471108008261488429107918087853 / 1250000000000000000000000000000000000000 : ℚ) V2rrrlrrrlr

def V2rrrlrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 333026 (10, 5, some (6, 2)) (6111742401484117559673095015216402139347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333056 (10, 5, some (7, 0)) (3042067377567598935011420951816321437659 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 333057 (10, 5, some (7, 1)) (3042067377561199427416345819511040283197 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333058 (10, 5, some (7, 2)) (6084134755113943682313989222645339794129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333088 (10, 5, some (8, 0)) (1216826951024970121418017633885469787793 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 333090 (10, 5, some (8, 2)) (3042067377555810295977985837317004532367 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 333120 (10, 5, some (9, 0)) (611174240148315919369824191725078272283 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 333121 (10, 5, some (9, 1)) (3055871200738359747499538727262988141163 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 333122 (10, 5, some (9, 2)) (1222348480300806799631242981760586190053 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrrrl : KTree ℚ :=
  .node V2rrrlrrrrll 333089 (10, 5, some (8, 1)) (6084134755116190610878365637184684558179 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrrrlr

def V2rrrlrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 333153 (10, 5, some (10, 1)) (3080447441307658090855039359236296815037 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 333154 (10, 5, some (10, 2)) (154022372065976959304102784633986826221 / 250000000000000000000000000000000000000 : ℚ) .leaf) 333184 (10, 5, some (11, 0)) (3131507574235830581017328896410355221109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333185 (10, 5, some (11, 1)) (6263015148504348510655318871762509542307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333216 (10, 5, some (12, 0)) (3319703224204713716705306103631936511229 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 334017 (10, 6, some (5, 1)) (3035001912069816124980837597423801596813 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 334018 (10, 6, some (5, 2)) (151750095603328145499380505396693420151 / 250000000000000000000000000000000000000 : ℚ) .leaf) 334048 (10, 6, some (6, 0)) (1201374635887706101735618748437449831963 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 334049 (10, 6, some (6, 1)) (750859147431260005138028908102974764411 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrrrr : KTree ℚ :=
  .node V2rrrlrrrrrl 333986 (10, 6, some (4, 2)) (618889979803295527875131778786570883381 / 1000000000000000000000000000000000000000 : ℚ) V2rrrlrrrrrr

def V2rrrlrrrr : KTree ℚ :=
  .node V2rrrlrrrrl 333152 (10, 5, some (10, 0)) (6160894882610525281833279574824287578037 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrrrr

def V2rrrlrrr : KTree ℚ :=
  .node V2rrrlrrrl 333025 (10, 5, some (6, 1)) (6111742401496011153377621512119338534229 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrrr

def V2rrrlrr : KTree ℚ :=
  .node V2rrrlrrl 332032 (10, 4, some (7, 0)) (6216563468174530818161389246463668270737 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrr

def V2rrrlr : KTree ℚ :=
  .node V2rrrlrl 330113 (10, 2, some (11, 1)) (2283083929129097622315276763020451556707 / 2500000000000000000000000000000000000000 : ℚ) V2rrrlrr

def V2rrrl : KTree ℚ :=
  .node V2rrrll 327810 (10, 0, some (3, 2)) (7134843616190954670824502969683811523809 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlr

def V2rrrrllllll : KTree ℚ :=
  (.node (.node (.node .leaf 334080 (10, 6, some (7, 0)) (745616068214603472304845597514870900501 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 334081 (10, 6, some (7, 1)) (1491232136427339718137093065777141294591 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 334082 (10, 6, some (7, 2)) (1192985709139953355484682625969713637093 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334112 (10, 6, some (8, 0)) (5950443456694719513987594566003382519947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334113 (10, 6, some (8, 1)) (2975221728342013804590865770517651128791 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlllllr : KTree ℚ :=
  (.node (.node (.node .leaf 334144 (10, 6, some (9, 0)) (1491232136426336593101483217998341763771 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 334145 (10, 6, some (9, 1)) (1192985709139613194759442172511133238253 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 334146 (10, 6, some (9, 2)) (5964928545703713270886451080977654601619 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 334176 (10, 6, some (10, 0)) (6006873179436368574436467098331265976351 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlllll : KTree ℚ :=
  .node V2rrrrllllll 334114 (10, 6, some (8, 2)) (743805432084763680677724944092176161989 / 1250000000000000000000000000000000000000 : ℚ) V2rrrrlllllr

def V2rrrrllllrl : KTree ℚ :=
  (.node (.node (.node .leaf 334178 (10, 6, some (10, 2)) (6006873179440779175364905599234912659531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334208 (10, 6, some (11, 0)) (3035001912057867571300019724031495834317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 334209 (10, 6, some (11, 1)) (6070003824135273960628219262372613482907 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334240 (10, 6, some (12, 0)) (6188899798002803707239869550382333015621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335042 (10, 7, some (5, 2)) (2994619009707146296971400407300377833867 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrllllrr : KTree ℚ :=
  (.node (.node (.node .leaf 335074 (10, 7, some (6, 2)) (2956776440578236977523844095903212732581 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 335104 (10, 7, some (7, 0)) (1464610884609526656123391354288768069267 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 335105 (10, 7, some (7, 1)) (292922176921937953489237624740982539419 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 335106 (10, 7, some (7, 2)) (5858443538429955103486961381561803740969 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrllllr : KTree ℚ :=
  .node V2rrrrllllrl 335073 (10, 7, some (6, 1)) (5913552881164276523364725153305270663283 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrllllrr

def V2rrrrllll : KTree ℚ :=
  .node V2rrrrlllll 334177 (10, 6, some (10, 1)) (6006873179432555481947691183989472218551 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrllllr

def V2rrrrlllrlll : KTree ℚ :=
  (.node (.node .leaf 335137 (10, 7, some (8, 1)) (2914980871514782752281394943514966230877 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 335138 (10, 7, some (8, 2)) (1457490435755550306141965341394228591753 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrlllrllr : KTree ℚ :=
  (.node (.node .leaf 335169 (10, 7, some (9, 1)) (2914980871512278725945267713690398633777 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 335170 (10, 7, some (9, 2)) (233198469720918652963151761215085581393 / 400000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrlllrll : KTree ℚ :=
  .node V2rrrrlllrlll 335168 (10, 7, some (9, 0)) (5829961743032940114663944767309266861021 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrlllrllr

def V2rrrrlllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 335201 (10, 7, some (10, 1)) (5858443538424949937592404009414294987393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335202 (10, 7, some (10, 2)) (5858443538431753175741663307877504292179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335232 (10, 7, some (11, 0)) (5913552881147508061095726616708697393411 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 335233 (10, 7, some (11, 1)) (369597055071821683167760450803333989721 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlllrl : KTree ℚ :=
  .node V2rrrrlllrll 335200 (10, 7, some (10, 0)) (5858443538431314921071169781208305325703 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrlllrlr

def V2rrrrlllrrll : KTree ℚ :=
  (.node (.node .leaf 336098 (10, 8, some (6, 2)) (728795252945374582134837753599677488573 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 336129 (10, 8, some (7, 1)) (576344675939448898560105456215034804133 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrlllrrlr : KTree ℚ :=
  (.node (.node .leaf 336160 (10, 8, some (8, 0)) (5722162371998338037711129006354711818583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 336161 (10, 8, some (8, 1)) (715270296499319267476725027457272617761 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrlllrrl : KTree ℚ :=
  .node V2rrrrlllrrll 336130 (10, 8, some (7, 2)) (1440861689846740561773482062136075157697 / 2500000000000000000000000000000000000000 : ℚ) V2rrrrlllrrlr

def V2rrrrlllrrrl : KTree ℚ :=
  (.node (.node .leaf 336192 (10, 8, some (9, 0)) (114165484924912081190300617709150610177 / 200000000000000000000000000000000000000 : ℚ) .leaf) 336193 (10, 8, some (9, 1)) (713534280779737248539772663065587528269 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrlllrrrr : KTree ℚ :=
  (.node .leaf 336224 (10, 8, some (10, 0)) (5722162371993446434798675357497445812983 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrlllrrr : KTree ℚ :=
  .node V2rrrrlllrrrl 336194 (10, 8, some (9, 2)) (2854137123116704897807195332184558236751 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrlllrrrr

def V2rrrrlllrr : KTree ℚ :=
  .node V2rrrrlllrrl 336162 (10, 8, some (8, 2)) (2861081185993375260511869113343017488839 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrlllrrr

def V2rrrrlllr : KTree ℚ :=
  .node V2rrrrlllrl 335264 (10, 7, some (12, 0)) (2994619009696915130596613351871372574829 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrlllrr

def V2rrrrlll : KTree ℚ :=
  .node V2rrrrllll 335136 (10, 7, some (8, 0)) (2914980871518703150671326748482268160207 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrlllr

def V2rrrrllrllll : KTree ℚ :=
  (.node (.node .leaf 336226 (10, 8, some (10, 2)) (357635148249206350507074388791431265187 / 625000000000000000000000000000000000000 : ℚ) .leaf) 336256 (10, 8, some (11, 0)) (5763446759384714873499954527258745559933 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrlllr : KTree ℚ :=
  (.node (.node .leaf 336288 (10, 8, some (12, 0)) (583036202355094305647036697650437517613 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 337154 (10, 9, some (7, 2)) (2839278922373773544895771616024210623713 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrlll : KTree ℚ :=
  .node V2rrrrllrllll 336257 (10, 8, some (11, 1)) (5763446759380284160080878232499535861801 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrllrlllr

def V2rrrrllrllrl : KTree ℚ :=
  (.node (.node .leaf 337186 (10, 9, some (8, 2)) (1406455769734931234993904962611181038801 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 337216 (10, 9, some (9, 0)) (5606170273803190750139848587339876780949 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrllrr : KTree ℚ :=
  (.node .leaf 337218 (10, 9, some (9, 2)) (5606170273791667807489745196815312006333 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrllr : KTree ℚ :=
  .node V2rrrrllrllrl 337217 (10, 9, some (9, 1)) (1121234054759436545745947025895968499783 / 2000000000000000000000000000000000000000 : ℚ) V2rrrrllrllrr

def V2rrrrllrll : KTree ℚ :=
  .node V2rrrrllrlll 337185 (10, 9, some (8, 1)) (2812911539473341240806159866693786369991 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrllrllr

def V2rrrrllrlrll : KTree ℚ :=
  (.node (.node .leaf 337249 (10, 9, some (10, 1)) (5606170273793221236412182625285124651593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 337250 (10, 9, some (10, 2)) (2803085136896531053895872058663914270569 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrlrlr : KTree ℚ :=
  (.node (.node .leaf 337281 (10, 9, some (11, 1)) (5625823078936587814819375837502888033167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 337312 (10, 9, some (12, 0)) (5678557844742165780717144257314750676889 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrlrl : KTree ℚ :=
  .node V2rrrrllrlrll 337280 (10, 9, some (11, 0)) (1125164615788571549275626707421275116349 / 2000000000000000000000000000000000000000 : ℚ) V2rrrrllrlrlr

def V2rrrrllrlrrl : KTree ℚ :=
  (.node (.node .leaf 338241 (10, 10, some (9, 1)) (553426324964121152022156651199193318719 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 338242 (10, 10, some (9, 2)) (5534263249635382751181486557460940414209 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrlrrr : KTree ℚ :=
  (.node .leaf 338273 (10, 10, some (10, 1)) (2766567006841665794831158507991877560679 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrlrr : KTree ℚ :=
  .node V2rrrrllrlrrl 338272 (10, 10, some (10, 0)) (5533134013689702519605593063274713742129 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrllrlrrr

def V2rrrrllrlr : KTree ℚ :=
  .node V2rrrrllrlrl 338210 (10, 10, some (8, 2)) (5539582416121514723140287186586538910893 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrllrlrr

def V2rrrrllrl : KTree ℚ :=
  .node V2rrrrllrll 337248 (10, 9, some (10, 0)) (1121234054760020111649080195492380055509 / 2000000000000000000000000000000000000000 : ℚ) V2rrrrllrlr

def V2rrrrllrrlll : KTree ℚ :=
  (.node (.node .leaf 338304 (10, 10, some (11, 0)) (553426324964121152022156651199193318719 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 338305 (10, 10, some (11, 1)) (5534263249635382751181486557460940414209 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrrllrl : KTree ℚ :=
  (.node .leaf 339266 (10, 11, some (9, 2)) (218602549189796131370301307197671629709 / 400000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrrllr : KTree ℚ :=
  .node V2rrrrllrrllrl 339297 (10, 11, some (10, 1)) (5461105574462645314483278258011935531853 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V2rrrrllrrll : KTree ℚ :=
  .node V2rrrrllrrlll 338336 (10, 10, some (12, 0)) (5539582416121514723140287186586538910893 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrllrrllr

def V2rrrrllrrlrll : KTree ℚ :=
  (.node .leaf 339328 (10, 11, some (11, 0)) (273055278723282892169201477450076478359 / 500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrrlrl : KTree ℚ :=
  .node V2rrrrllrrlrll 339329 (10, 11, some (11, 1)) (682638196807506082037670201917123475899 / 1250000000000000000000000000000000000000 : ℚ) .leaf

def V2rrrrllrrlrr : KTree ℚ :=
  (.node .leaf 340322 (10, 12, some (10, 2)) (5391729109563506274984660296599124633189 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrllrrlr : KTree ℚ :=
  .node V2rrrrllrrlrl 339360 (10, 11, some (12, 0)) (5465063729748364013876580538035372977893 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrllrrlrr

def V2rrrrllrrl : KTree ℚ :=
  .node V2rrrrllrrll 339298 (10, 11, some (10, 2)) (341319098403648065223121656496225715867 / 625000000000000000000000000000000000000 : ℚ) V2rrrrllrrlr

def V2rrrrllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 340384 (10, 12, some (12, 0)) (5391729109568860917648076586429050604143 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360448 (11, 0, none) (0 : ℚ) .leaf) 360480 (11, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360481 (11, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 360512 (11, 0, some (1, 0)) (9169152290062455492978842793404829103221 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 360513 (11, 0, some (1, 1)) (4584576150292693381563083440398129854149 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 360544 (11, 0, some (2, 0)) (295237051785575845940700124750773483431 / 400000000000000000000000000000000000000 : ℚ) .leaf) 360545 (11, 0, some (2, 1)) (7380926294299858101161461577167536728291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360576 (11, 0, some (3, 0)) (699602952122692667903722358131395919861 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 360577 (11, 0, some (3, 1)) (6996029521283629222662928880864059869403 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrllrr : KTree ℚ :=
  .node V2rrrrllrrl 340353 (10, 12, some (11, 1)) (2694494884627661877191835752470489614117 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrllrrr

def V2rrrrllr : KTree ℚ :=
  .node V2rrrrllrl 338274 (10, 10, some (10, 2)) (2766567006840153309071702754802222750871 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrllrr

def V2rrrrll : KTree ℚ :=
  .node V2rrrrlll 336225 (10, 8, some (10, 1)) (357635148249126505107359061463195931841 / 625000000000000000000000000000000000000 : ℚ) V2rrrrllr

def V2rrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 360609 (11, 0, some (4, 1)) (6720991658169072748410466855963273687773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360640 (11, 0, some (5, 0)) (1662137533062166814506903701516058745241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 360641 (11, 0, some (5, 1)) (664855013226821131712171584487265007357 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360672 (11, 0, some (6, 0)) (664855013226821131712171584487265007357 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 360673 (11, 0, some (6, 1)) (6648550132248135392230900545590614420981 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 360704 (11, 0, some (7, 0)) (6720991658168535087490134294380045301967 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 360705 (11, 0, some (7, 1)) (672099165815925845637292058813049223497 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 360736 (11, 0, some (8, 0)) (874503690151641984398207472030871549813 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 360737 (11, 0, some (8, 1)) (3498014760617615764430309527009229812471 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 360768 (11, 0, some (9, 0)) (7380926294308619854416751035768852789683 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 360769 (11, 0, some (9, 1)) (295237051771035906129571114305895838887 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 360800 (11, 0, some (10, 0)) (9169152300133821074594589174942968569891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360801 (11, 0, some (10, 1)) (9169152303871423877708911370174487853281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360832 (11, 0, some (11, 0)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360833 (11, 0, some (11, 1)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361505 (11, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 361536 (11, 1, some (1, 0)) (9132335702273519401847924277723004051253 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 361537 (11, 1, some (1, 1)) (9132335714459241980297977675662517813427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361568 (11, 1, some (2, 0)) (7297887738896375918779567838624489697231 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361569 (11, 1, some (2, 1)) (1824471934926760097536987289475997924363 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 361600 (11, 1, some (3, 0)) (6882368142188780951311733213379594553137 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 361601 (11, 1, some (3, 1)) (3441184071045807498394432244894259263691 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 361632 (11, 1, some (4, 0)) (410812512270749769290434051770504232161 / 625000000000000000000000000000000000000 : ℚ) .leaf) 361633 (11, 1, some (4, 1)) (205406256134947183570132184342240466959 / 312500000000000000000000000000000000000 : ℚ) .leaf) 361664 (11, 1, some (5, 0)) (6507847873331242190870137177649765369299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 361665 (11, 1, some (5, 1)) (3253923936658404605509908105755711926209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 361696 (11, 1, some (6, 0)) (3251502685714155128999476682407283008373 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 361697 (11, 1, some (6, 1)) (812875671428506268336458464484476014769 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 361728 (11, 1, some (7, 0)) (6507847873316600075322045162044978229613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361729 (11, 1, some (7, 1)) (6507847873301234735794631000089123234283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361760 (11, 1, some (8, 0)) (6573000196288358324275286560232972121277 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 361761 (11, 1, some (8, 1)) (3286500098145915127836086600785079270061 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 361792 (11, 1, some (9, 0)) (1376473628408743922299804005346088619517 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 361793 (11, 1, some (9, 1)) (137647362840986613239532384727929631911 / 200000000000000000000000000000000000000 : ℚ) .leaf) 361824 (11, 1, some (10, 0)) (3648943869789633361427555556397603153841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 361825 (11, 1, some (10, 1)) (7297887740725101463939694984715107707511 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 361856 (11, 1, some (11, 0)) (1826467143269436322092322929456624121081 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 361857 (11, 1, some (11, 1)) (9132335713554048383066152000918260323733 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 361888 (11, 1, some (12, 0)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 362561 (11, 2, some (1, 1)) (2275363418535435922955775745966877593579 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 362592 (11, 2, some (2, 0)) (1807029812069726717760594810211948746751 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 362593 (11, 2, some (2, 1)) (7228119250099504241368055823482789188227 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 362624 (11, 2, some (3, 0)) (3393866890546475073602614881652304868381 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrrrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 362656 (11, 2, some (4, 0)) (6451213057394940504177025004551267416129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362657 (11, 2, some (4, 1)) (806401632162126359219782210855459531691 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 362688 (11, 2, some (5, 0)) (1594710855768922364464403435240386144609 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 362689 (11, 2, some (5, 1)) (1275768684613726832465339189335946017651 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 362720 (11, 2, some (6, 0)) (63604692652970916676213222504246771531 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 362721 (11, 2, some (6, 1)) (1272093853056305958091632761631026926223 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 362752 (11, 2, some (7, 0)) (24845583067506096950521846752421046423 / 39062500000000000000000000000000000000 : ℚ) .leaf) 362753 (11, 2, some (7, 1)) (6360469265274283180029235043671693622313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362784 (11, 2, some (8, 0)) (398677713940580677740808537306978347147 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 362785 (11, 2, some (8, 1)) (3189421711522041949707751440000103864327 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 362817 (11, 2, some (9, 1)) (1290242611453390308940174471209942606197 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 362848 (11, 2, some (10, 0)) (6787733781198692638700890019692593807509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362849 (11, 2, some (10, 1)) (3393866891042349759286496775190186471601 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 362880 (11, 2, some (11, 0)) (7228119250798349418485932712195674717763 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362881 (11, 2, some (11, 1)) (144562385009885284875152571759869530123 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 362912 (11, 2, some (12, 0)) (455072683828676779407385354793734537561 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 363617 (11, 3, some (2, 1)) (286748492736858547793436311349798154473 / 400000000000000000000000000000000000000 : ℚ) .leaf) 363648 (11, 3, some (3, 0)) (6707791307213861098221907251867414568053 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363649 (11, 3, some (3, 1)) (3353895653846882176830198368062501923277 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 363680 (11, 3, some (4, 0)) (1587342840927530211207539494026248396683 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrlrrl : KTree ℚ :=
  .node V2rrrrlrrll 362816 (11, 2, some (9, 0)) (6451213057267277049268570578049988880421 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrlrrlr

def V2rrrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 363712 (11, 3, some (5, 0)) (6263390650663558261302385512088432681273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363713 (11, 3, some (5, 1)) (1252678130120336394027478143419283272289 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 363744 (11, 3, some (6, 0)) (1245886980426730289961312642459850257641 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 363745 (11, 3, some (6, 1)) (3114717451064842864070348155262871306663 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 363776 (11, 3, some (7, 0)) (3108281734086869306653202644741564674109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 363777 (11, 3, some (7, 1)) (1554140867040192890907581459530338463919 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 363808 (11, 3, some (8, 0)) (3114717451059810763338082364745863249437 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 363809 (11, 3, some (8, 1)) (1557358725529595384285282483339434127261 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 363840 (11, 3, some (9, 0)) (195730957830831259673749123502146450957 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 363841 (11, 3, some (9, 1)) (6263390650578126623003981799854927640001 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrlrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 363873 (11, 3, some (10, 1)) (1587342840963055809526656201904425348667 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 363904 (11, 3, some (11, 0)) (3353895653859375997963119733120458084101 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 363905 (11, 3, some (11, 1)) (6707791307816397758384073319715642293227 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 363936 (11, 3, some (12, 0)) (286748492771550453160398848736938298723 / 400000000000000000000000000000000000000 : ℚ) .leaf) 364673 (11, 4, some (3, 1)) (829925806054285159956900343363865200481 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 364705 (11, 4, some (4, 1)) (3131507574252581850713158364883713604293 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 364736 (11, 4, some (5, 0)) (154022372065908700929341103794599352209 / 250000000000000000000000000000000000000 : ℚ) .leaf) 364737 (11, 4, some (5, 1)) (1540223720658067336334753515589627097357 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 364768 (11, 4, some (6, 0)) (6111742401507706361575683189287747887269 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlrrrr : KTree ℚ :=
  .node V2rrrrlrrrrl 364704 (11, 4, some (4, 0)) (6263015148353410159895512642794811422431 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrlrrrrr

def V2rrrrlrrr : KTree ℚ :=
  .node V2rrrrlrrrl 363872 (11, 3, some (10, 0)) (1269874272741543373567397516151171515129 / 2000000000000000000000000000000000000000 : ℚ) V2rrrrlrrrr

def V2rrrrlrr : KTree ℚ :=
  .node V2rrrrlrrl 363681 (11, 3, some (4, 1)) (3174685681871747659752822766475982860103 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrlrrr

def V2rrrrlr : KTree ℚ :=
  .node V2rrrrlrl 362625 (11, 2, some (3, 1)) (424233361332860904814086670632476178701 / 625000000000000000000000000000000000000 : ℚ) V2rrrrlrr

def V2rrrrl : KTree ℚ :=
  .node V2rrrrll 360608 (11, 0, some (4, 0)) (3360495829113490234555419387255594404567 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrlr

def V2rrrrrlllll : KTree ℚ :=
  (.node (.node (.node .leaf 364800 (11, 4, some (7, 0)) (6084134755128866149461297832955638882831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 364801 (11, 4, some (7, 1)) (48673078040941594127320386838590798959 / 80000000000000000000000000000000000000 : ℚ) .leaf) 364832 (11, 4, some (8, 0)) (60841347551192281765762219027092678391 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 364833 (11, 4, some (8, 1)) (608413475511252466608327887278387974983 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 364864 (11, 4, some (9, 0)) (3055871200739516954170664654181697951777 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrllllr : KTree ℚ :=
  (.node (.node (.node .leaf 364896 (11, 4, some (10, 0)) (3080447441304422330864284651482314303843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 364897 (11, 4, some (10, 1)) (6160894882702273934036024730052913169449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 364928 (11, 4, some (11, 0)) (78287689356002921261208730752899715311 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 364929 (11, 4, some (11, 1)) (250520605940892792339968179378632435193 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrllll : KTree ℚ :=
  .node V2rrrrrlllll 364865 (11, 4, some (9, 1)) (6111742401476145939725315052631932529591 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrllllr

def V2rrrrrlllrl : KTree ℚ :=
  (.node (.node (.node .leaf 365729 (11, 5, some (4, 1)) (1547224949508455185586295055501325864577 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 365760 (11, 5, some (5, 0)) (1214000764821664693042226947436422567743 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 365761 (11, 5, some (5, 1)) (6070003824138388742274440187901444974991 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 365792 (11, 5, some (6, 0)) (6006873179455522664156537441606296507919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365793 (11, 5, some (6, 1)) (1501718294862448748063254931767589482439 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrlllrr : KTree ℚ :=
  (.node (.node (.node .leaf 365825 (11, 5, some (7, 1)) (186404017053275287041558488844954079541 / 312500000000000000000000000000000000000 : ℚ) .leaf) 365856 (11, 5, some (8, 0)) (1190088691337811201483909044210230541433 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 365857 (11, 5, some (8, 1)) (5950443456680568923334514781774097407731 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 365888 (11, 5, some (9, 0)) (2982464272850386028092627680408818493771 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrlllr : KTree ℚ :=
  .node V2rrrrrlllrl 365824 (11, 5, some (7, 0)) (2982464272858581646615999586000496190729 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrlllrr

def V2rrrrrlll : KTree ℚ :=
  .node V2rrrrrllll 364960 (11, 4, some (12, 0)) (3319703224272799371764855114919668810403 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrlllr

def V2rrrrrllrll : KTree ℚ :=
  (.node (.node (.node .leaf 365920 (11, 5, some (10, 0)) (1501718294858078175576942423642835732257 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 365921 (11, 5, some (10, 1)) (6006873179453748972978480688844100403651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365952 (11, 5, some (11, 0)) (75875047801504103763613840102309043547 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 365953 (11, 5, some (11, 1)) (3035001912070022510502631962741855253699 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 365984 (11, 5, some (12, 0)) (3094449899015359239046755058007790703861 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 366816 (11, 6, some (6, 0)) (1182710576231352663060825950857352058447 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 366817 (11, 6, some (6, 1)) (184798527536292564013564777283440320247 / 312500000000000000000000000000000000000 : ℚ) .leaf) 366848 (11, 6, some (7, 0)) (2929221769221325018451048379600982966409 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 366849 (11, 6, some (7, 1)) (1171688707687172547388364432532166773567 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrllrl : KTree ℚ :=
  .node V2rrrrrllrll 366785 (11, 6, some (5, 1)) (748654752427214998818565088411227351157 / 1250000000000000000000000000000000000000 : ℚ) V2rrrrrllrlr

def V2rrrrrllrrll : KTree ℚ :=
  (.node (.node .leaf 366881 (11, 6, some (8, 1)) (1165992348605082720157463411903978114889 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 366912 (11, 6, some (9, 0)) (5829961743027816383557566186899173131613 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrllrrlr : KTree ℚ :=
  (.node (.node .leaf 366944 (11, 6, some (10, 0)) (585844353842695168153985220812702915061 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 366945 (11, 6, some (10, 1)) (1171688707685926118593007225655838005731 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrllrrl : KTree ℚ :=
  .node V2rrrrrllrrll 366913 (11, 6, some (9, 1)) (5829961743021214506717379311566057050741 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrllrrlr

def V2rrrrrllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 366977 (11, 6, some (11, 1)) (1478388220288813985079436223267002925919 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 367008 (11, 6, some (12, 0)) (1497309504852609843838619003599896817093 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 367841 (11, 7, some (6, 1)) (1457590505891813023580837758394908786591 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 367872 (11, 7, some (7, 0)) (2881723379697285095454628821962536033753 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrllrr : KTree ℚ :=
  .node V2rrrrrllrrl 366976 (11, 6, some (11, 0)) (591355288114472207319996398459852109143 / 1000000000000000000000000000000000000000 : ℚ) V2rrrrrllrrr

def V2rrrrrllr : KTree ℚ :=
  .node V2rrrrrllrl 366880 (11, 6, some (8, 0)) (5829961743035499268213102108470095058811 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrllrr

def V2rrrrrll : KTree ℚ :=
  .node V2rrrrrlll 365889 (11, 5, some (9, 1)) (2982464272847768981829936190797683616757 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrllr

def V2rrrrrlrllll : KTree ℚ :=
  (.node (.node .leaf 367904 (11, 7, some (8, 0)) (5722162371998344522056933528718809028469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 367905 (11, 7, some (8, 1)) (5722162371990953049920777361735515313307 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrlllr : KTree ℚ :=
  (.node (.node .leaf 367937 (11, 7, some (9, 1)) (5708274246234416113046008306505156511177 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 367968 (11, 7, some (10, 0)) (1144432474397732794754649211508733883449 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrlll : KTree ℚ :=
  .node V2rrrrrlrllll 367936 (11, 7, some (9, 0)) (5708274246242394735292206105397712431561 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlrlllr

def V2rrrrrlrllrl : KTree ℚ :=
  (.node (.node .leaf 368000 (11, 7, some (11, 0)) (5763446759380713297093440337927746772463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 368001 (11, 7, some (11, 1)) (5763446759385872317949565172167647961723 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrllrr : KTree ℚ :=
  (.node .leaf 368897 (11, 8, some (7, 1)) (5678557844751543991953118636448405794923 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrllr : KTree ℚ :=
  .node V2rrrrrlrllrl 368032 (11, 7, some (12, 0)) (1166072404710458619263476485402574946863 / 2000000000000000000000000000000000000000 : ℚ) V2rrrrrlrllrr

def V2rrrrrlrll : KTree ℚ :=
  .node V2rrrrrlrlll 367969 (11, 7, some (10, 1)) (5722162371985222259099004742182468691037 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlrllr

def V2rrrrrlrlrll : KTree ℚ :=
  (.node (.node .leaf 368929 (11, 8, some (8, 1)) (5625823078944375867148000582130810174439 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 368960 (11, 8, some (9, 0)) (560617027380062527796868526878297662413 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrlrlr : KTree ℚ :=
  (.node (.node .leaf 368992 (11, 8, some (10, 0)) (5606170273796579263651059010401499086247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 368993 (11, 8, some (10, 1)) (560617027379204393641529344998794693267 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrlrl : KTree ℚ :=
  .node V2rrrrrlrlrll 368961 (11, 8, some (9, 1)) (280308513689686733541249084342906377931 / 500000000000000000000000000000000000000 : ℚ) V2rrrrrlrlrlr

def V2rrrrrlrlrrl : KTree ℚ :=
  (.node (.node .leaf 369025 (11, 8, some (11, 1)) (1406455769734445496944502207650419374067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 369056 (11, 8, some (12, 0)) (1135711568947769783618256792495284868119 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrlrrr : KTree ℚ :=
  (.node .leaf 369984 (11, 9, some (9, 0)) (2767131624822289049315796013240636924799 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrlrr : KTree ℚ :=
  .node V2rrrrrlrlrrl 369953 (11, 9, some (8, 1)) (5539582416125739808179046748565514150331 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlrlrrr

def V2rrrrrlrlr : KTree ℚ :=
  .node V2rrrrrlrlrl 369024 (11, 8, some (11, 0)) (5625823078938432336957689465752852490653 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlrlrr

def V2rrrrrlrl : KTree ℚ :=
  .node V2rrrrrlrll 368928 (11, 8, some (8, 0)) (5625823078949149586272214111888081899413 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlrlr

def V2rrrrrlrrlll : KTree ℚ :=
  (.node (.node .leaf 370016 (11, 9, some (10, 0)) (1383283503421615029627568385361018934337 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 370017 (11, 9, some (10, 1)) (691641751710116178526763663494102650703 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrrllr : KTree ℚ :=
  (.node (.node .leaf 370049 (11, 9, some (11, 1)) (1106852649927129037025527206190445967787 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 370080 (11, 9, some (12, 0)) (5539582416117591961192532395489500181629 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrrll : KTree ℚ :=
  .node V2rrrrrlrrlll 370048 (11, 9, some (11, 0)) (221370529985511288617838438815633347569 / 400000000000000000000000000000000000000 : ℚ) V2rrrrrlrrllr

def V2rrrrrlrrlrll : KTree ℚ :=
  (.node .leaf 371040 (11, 10, some (10, 0)) (273055278723282892169201477450076478359 / 500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrrlrl : KTree ℚ :=
  .node V2rrrrrlrrlrll 371041 (11, 10, some (10, 1)) (682638196807506082037670201917123475899 / 1250000000000000000000000000000000000000 : ℚ) .leaf

def V2rrrrrlrrlrr : KTree ℚ :=
  (.node .leaf 371073 (11, 10, some (11, 1)) (341319098403648065223121656496225715867 / 625000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrrlr : KTree ℚ :=
  .node V2rrrrrlrrlrl 371072 (11, 10, some (11, 0)) (5461105574462645314483278258011935531853 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlrrlrr

def V2rrrrrlrrl : KTree ℚ :=
  .node V2rrrrrlrrll 371009 (11, 10, some (9, 1)) (5465063729748364013876580538035372977893 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrlrrlr

def V2rrrrrlrrrlll : KTree ℚ :=
  (.node .leaf 372065 (11, 11, some (10, 1)) (2695864554783038665154317592377078781583 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrrrll : KTree ℚ :=
  .node V2rrrrrlrrrlll 372096 (11, 11, some (11, 0)) (2694494884628929154358762171752973660711 / 5000000000000000000000000000000000000000 : ℚ) .leaf

def V2rrrrrlrrrlrl : KTree ℚ :=
  (.node .leaf 372128 (11, 11, some (12, 0)) (2695864554783038665154317592377078781583 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrlrrrlr : KTree ℚ :=
  .node V2rrrrrlrrrlrl 373121 (11, 12, some (11, 1)) (265974964316321913931399772886100028229 / 500000000000000000000000000000000000000 : ℚ) .leaf

def V2rrrrrlrrrl : KTree ℚ :=
  .node V2rrrrrlrrrll 372097 (11, 11, some (11, 1)) (336811860578318124952566687162774727167 / 625000000000000000000000000000000000000 : ℚ) V2rrrrrlrrrlr

def V2rrrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 393248 (12, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 393280 (12, 0, some (1, 0)) (2283083926113739393507460138212581242263 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 393312 (12, 0, some (2, 0)) (7297887739910238187611194284120453324013 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 393344 (12, 0, some (3, 0)) (860296017755949122501746531096726538259 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrlrrr : KTree ℚ :=
  .node V2rrrrrlrrrl 373152 (11, 12, some (12, 0)) (2659749643164352687556831045327954798757 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrlrrrr

def V2rrrrrlrr : KTree ℚ :=
  .node V2rrrrrlrrl 371104 (11, 10, some (12, 0)) (218602549189796131370301307197671629709 / 400000000000000000000000000000000000000 : ℚ) V2rrrrrlrrr

def V2rrrrrlr : KTree ℚ :=
  .node V2rrrrrlrl 369985 (11, 9, some (9, 1)) (1106852649927745752815097859508800526981 / 2000000000000000000000000000000000000000 : ℚ) V2rrrrrlrr

def V2rrrrrl : KTree ℚ :=
  .node V2rrrrrll 367873 (11, 7, some (7, 1)) (2881723379696276930289632526315793647199 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrlr

def V2rrrrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 393408 (12, 0, some (5, 0)) (3253923936652681853421767594048727722857 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 393440 (12, 0, some (6, 0)) (812875671429733545757891318857461377183 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 393472 (12, 0, some (7, 0)) (6507847873304843096842079113604598834429 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 393504 (12, 0, some (8, 0)) (1643250049070515258683218794876440961467 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 393536 (12, 0, some (9, 0)) (1720592035513940726159254490486940690987 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 393568 (12, 0, some (10, 0)) (3648943869775414602372494164445254010379 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 393600 (12, 0, some (11, 0)) (456616785910423963862801555003433122053 / 500000000000000000000000000000000000000 : ℚ) .leaf) 393632 (12, 0, some (12, 0)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394304 (12, 1, some (1, 0)) (9101453662574053240811017278716989953407 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 394336 (12, 1, some (2, 0)) (7228119249451674613365172883124097985579 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 394368 (12, 1, some (3, 0)) (6787733781339588801728713010820262105743 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 394400 (12, 1, some (4, 0)) (806401632163358384757539551178732346499 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 394432 (12, 1, some (5, 0)) (6378843423068050314246502684249342529157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394464 (12, 1, some (6, 0)) (6360469265280695615751180640800665227377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 394496 (12, 1, some (7, 0)) (6360469265280464251897470835484569334233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394528 (12, 1, some (8, 0)) (199338856969987020854626910131923197181 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 394560 (12, 1, some (9, 0)) (3225606528632979030710686033760662353159 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 394592 (12, 1, some (10, 0)) (1696933445300842054742452504504933222783 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 394624 (12, 1, some (11, 0)) (7228119251168925942088734438206088308363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394656 (12, 1, some (12, 0)) (9101453674021821654833527189844836162271 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 395360 (12, 2, some (2, 0)) (1433742463384133130311447206454120399297 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 395424 (12, 2, some (4, 0)) (1269874272766938897911996330470641990089 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 395456 (12, 2, some (5, 0)) (1565847662652522345930184698758791171569 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 395488 (12, 2, some (6, 0)) (6229434902136901611517095522664764456509 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 395520 (12, 2, some (7, 0)) (6216563468164555985055424268350926926921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 395552 (12, 2, some (8, 0)) (6229434902115414364999611443992822059711 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 395584 (12, 2, some (9, 0)) (97865478915309879575879114724031981249 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 395616 (12, 2, some (10, 0)) (6349371363708999869696023685393474398997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 395648 (12, 2, some (11, 0)) (838473913565590626166473714740094415347 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 395680 (12, 2, some (12, 0)) (3584356159492357036837910913672575629169 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 396416 (12, 3, some (3, 0)) (6639406448057628879292397183084695041929 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 396480 (12, 3, some (5, 0)) (6160894882686780041653604318454971289361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 396512 (12, 3, some (6, 0)) (3055871200747763379962606655309452311843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 396544 (12, 3, some (7, 0)) (608413475512797699893429891953356735721 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 396576 (12, 3, some (8, 0)) (608413475511638077249341267885144330691 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 396608 (12, 3, some (9, 0)) (611174240148069202442254113954258100447 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 396672 (12, 3, some (11, 0)) (6263015148600145997404814808429782104357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 396704 (12, 3, some (12, 0)) (3319703224283160494918392921141525597027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 397472 (12, 4, some (4, 0)) (6188899797922616799198112392457897222723 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 397504 (12, 4, some (5, 0)) (6070003824142790062999306851199924245179 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrrlrr : KTree ℚ :=
  .node V2rrrrrrlrrl 396640 (12, 3, some (10, 0)) (3080447441302063328612780879155053878073 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrrlrrr

def V2rrrrrrlr : KTree ℚ :=
  .node V2rrrrrrlrl 396448 (12, 3, some (4, 0)) (6263015148482089463692023323478865193503 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrlrr

def V2rrrrrrl : KTree ℚ :=
  .node V2rrrrrrll 395392 (12, 2, some (3, 0)) (6707791307575563604182587120214272125389 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrlr

def V2rrrrrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 397568 (12, 4, some (7, 0)) (5964928545711931703365054866740961058653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 397600 (12, 4, some (8, 0)) (5950443456683817943538206291974095236861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 397632 (12, 4, some (9, 0)) (5964928545697057737392563157349288087729 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 397664 (12, 4, some (10, 0)) (750859147428920619819625858768645671261 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 397696 (12, 4, some (11, 0)) (6070003824198078212803453554415069998187 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 398528 (12, 5, some (5, 0)) (1197847603879386514096713880223569178807 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 398560 (12, 5, some (6, 0)) (5913552881166561261427357735271479382581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 398592 (12, 5, some (7, 0)) (2929221769221838294270061090306892668963 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 398624 (12, 5, some (8, 0)) (1165992348606070511899541651739543123199 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrrrll : KTree ℚ :=
  .node V2rrrrrrrlll 397728 (12, 4, some (12, 0)) (6188899798047411831403229937548405373283 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrrllr

def V2rrrrrrrlrll : KTree ℚ :=
  (.node (.node .leaf 398688 (12, 5, some (10, 0)) (5858443538423546761283286446858200104771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 398720 (12, 5, some (11, 0)) (2956776440581192125585191081840690487101 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 399584 (12, 6, some (6, 0)) (5830362023564206670463999858891890791651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 399616 (12, 6, some (7, 0)) (5763446759396438844029336982729215466311 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrlrl : KTree ℚ :=
  .node V2rrrrrrrlrll 398752 (12, 5, some (12, 0)) (2994619009707352200234881160074963135287 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrrrlrlr

def V2rrrrrrrlrrl : KTree ℚ :=
  (.node (.node .leaf 399680 (12, 6, some (9, 0)) (1427068561559429856189637587052655472853 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 399712 (12, 6, some (10, 0)) (5722162371984972136283209055750590175777 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrlrrr : KTree ℚ :=
  (.node .leaf 399776 (12, 6, some (12, 0)) (23321448094242974303755657795258447067 / 40000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrlrr : KTree ℚ :=
  .node V2rrrrrrrlrrl 399744 (12, 6, some (11, 0)) (288172337969160956969304634769854183929 / 500000000000000000000000000000000000000 : ℚ) V2rrrrrrrlrrr

def V2rrrrrrrlr : KTree ℚ :=
  .node V2rrrrrrrlrl 399648 (12, 6, some (8, 0)) (5722162371996812089945353360900435877097 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrrlrr

def V2rrrrrrrl : KTree ℚ :=
  .node V2rrrrrrrll 398656 (12, 5, some (9, 0)) (5829961743023945434182558449475056559301 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrrlr

def V2rrrrrrrrlll : KTree ℚ :=
  (.node (.node .leaf 400672 (12, 7, some (8, 0)) (5625823078948097800600948632221441903907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 400704 (12, 7, some (9, 0)) (700771284224824744274490953194324322209 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrllr : KTree ℚ :=
  (.node (.node .leaf 400768 (12, 7, some (11, 0)) (5625823078936214323143885961367078842931 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 400800 (12, 7, some (12, 0)) (1419639461185927752039266987728610876069 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrll : KTree ℚ :=
  .node V2rrrrrrrrlll 400736 (12, 7, some (10, 0)) (2803085136896209857525723194454768194401 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrrrrllr

def V2rrrrrrrrlrl : KTree ℚ :=
  (.node (.node .leaf 401728 (12, 8, some (9, 0)) (276713162482107274054351393798541967187 / 500000000000000000000000000000000000000 : ℚ) .leaf) 401760 (12, 8, some (10, 0)) (138328350342091008321961616583921849851 / 250000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrlrr : KTree ℚ :=
  (.node .leaf 401824 (12, 8, some (12, 0)) (2769791208058693634933721224279889108453 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrlr : KTree ℚ :=
  .node V2rrrrrrrrlrl 401792 (12, 8, some (11, 0)) (5534263249635156634563579645343267234313 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrrrlrr

def V2rrrrrrrrl : KTree ℚ :=
  .node V2rrrrrrrrll 401696 (12, 8, some (8, 0)) (2769791208064212632057051041442054440529 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrrrrlr

def V2rrrrrrrrrlll : KTree ℚ :=
  (.node .leaf 402784 (12, 9, some (10, 0)) (5461105574463020655382112152564110369741 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrrll : KTree ℚ :=
  .node V2rrrrrrrrrlll 402816 (12, 9, some (11, 0)) (2730552787229820286675570522610143597489 / 5000000000000000000000000000000000000000 : ℚ) .leaf

def V2rrrrrrrrrlr : KTree ℚ :=
  (.node .leaf 403808 (12, 10, some (10, 0)) (5391729109568860917648076586429050604143 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrrl : KTree ℚ :=
  .node V2rrrrrrrrrll 402848 (12, 9, some (12, 0)) (5465063729743796861794147010575262579083 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrrrrlr

def V2rrrrrrrrrrll : KTree ℚ :=
  (.node .leaf 403872 (12, 10, some (12, 0)) (5391729109563506274984660296599124633189 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrrrl : KTree ℚ :=
  .node V2rrrrrrrrrrll 404864 (12, 11, some (11, 0)) (2659749643164352687556831045327954798757 / 5000000000000000000000000000000000000000 : ℚ) .leaf

def V2rrrrrrrrrrr : KTree ℚ :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (5249894811834265694396858956989576660827 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V2rrrrrrrrrr : KTree ℚ :=
  .node V2rrrrrrrrrrl 404896 (12, 11, some (12, 0)) (265974964316321913931399772886100028229 / 500000000000000000000000000000000000000 : ℚ) V2rrrrrrrrrrr

def V2rrrrrrrrr : KTree ℚ :=
  .node V2rrrrrrrrrl 403840 (12, 10, some (11, 0)) (2694494884627661877191835752470489614117 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrrrrrr

def V2rrrrrrrr : KTree ℚ :=
  .node V2rrrrrrrrl 402752 (12, 9, some (9, 0)) (683132966218926084364256263931940327521 / 1250000000000000000000000000000000000000 : ℚ) V2rrrrrrrrr

def V2rrrrrrr : KTree ℚ :=
  .node V2rrrrrrrl 400640 (12, 7, some (7, 0)) (709819730594181761619545794696775788053 / 1250000000000000000000000000000000000000 : ℚ) V2rrrrrrrr

def V2rrrrrr : KTree ℚ :=
  .node V2rrrrrrl 397536 (12, 4, some (6, 0)) (3003436589730144434270066591117424741879 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrrr

def V2rrrrr : KTree ℚ :=
  .node V2rrrrrl 393376 (12, 0, some (4, 0)) (6573000196348291856858440248642367482063 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrr

def V2rrrr : KTree ℚ :=
  .node V2rrrrl 364769 (11, 4, some (6, 1)) (1222348480298560412487963204865415077391 / 2000000000000000000000000000000000000000 : ℚ) V2rrrrr

def V2rrr : KTree ℚ :=
  .node V2rrrl 334050 (10, 6, some (6, 2)) (1501718294860450254072584694379859011207 / 2500000000000000000000000000000000000000 : ℚ) V2rrrr

def V2rr : KTree ℚ :=
  .node V2rrl 299234 (9, 4, some (6, 2)) (1272093853055930610075547943984839621891 / 2000000000000000000000000000000000000000 : ℚ) V2rrr

def V2r : KTree ℚ :=
  .node V2rl 236835 (7, 7, some (8, 3)) (62294349021147665071827864166381888461 / 100000000000000000000000000000000000000 : ℚ) V2rr

def V2 : KTree ℚ :=
  .node V2l 164964 (5, 1, some (2, 4)) (8221083333761462158255670200091963529143 / 10000000000000000000000000000000000000000 : ℚ) V2r


end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4V3.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4V3 (namespace A36W.TGCert3.R12_12_12_l1_r4): the level-3 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R12_12_12_l1_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V3llll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34 (0, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35 (0, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)) 36 (0, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37 (0, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38 (0, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39 (0, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 40 (0, 0, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 41 (0, 0, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42 (0, 0, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 43 (0, 0, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44 (0, 0, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 1058 (0, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1059 (0, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 1060 (0, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1061 (0, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1062 (0, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1063 (0, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1064 (0, 1, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1065 (0, 1, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 1066 (0, 1, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1067 (0, 1, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1068 (0, 1, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1088 (0, 1, some (1, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1089 (0, 1, some (1, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 1090 (0, 1, some (1, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 1092 (0, 1, some (1, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 1093 (0, 1, some (1, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1094 (0, 1, some (1, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1095 (0, 1, some (1, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 1096 (0, 1, some (1, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1097 (0, 1, some (1, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 1098 (0, 1, some (1, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 1099 (0, 1, some (1, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2083 (0, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 2084 (0, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 2085 (0, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2086 (0, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2087 (0, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 2088 (0, 2, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2089 (0, 2, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2090 (0, 2, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 2091 (0, 2, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2092 (0, 2, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))) 2116 (0, 2, some (1, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 2117 (0, 2, some (1, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2118 (0, 2, some (1, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2119 (0, 2, some (1, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2120 (0, 2, some (1, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2121 (0, 2, some (1, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 2122 (0, 2, some (1, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2123 (0, 2, some (1, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2144 (0, 2, some (2, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2145 (0, 2, some (2, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 2146 (0, 2, some (2, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 2147 (0, 2, some (2, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2149 (0, 2, some (2, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2150 (0, 2, some (2, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2151 (0, 2, some (2, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 2152 (0, 2, some (2, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2153 (0, 2, some (2, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2154 (0, 2, some (2, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3072 (0, 3, none) (0 : ℚ) .leaf) 3107 (0, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 3108 (0, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 3109 (0, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3110 (0, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3111 (0, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3112 (0, 3, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3113 (0, 3, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3114 (0, 3, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 3115 (0, 3, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3116 (0, 3, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3138 (0, 3, some (1, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 3140 (0, 3, some (1, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))) 3141 (0, 3, some (1, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 3142 (0, 3, some (1, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3143 (0, 3, some (1, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3144 (0, 3, some (1, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3145 (0, 3, some (1, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3146 (0, 3, some (1, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 3147 (0, 3, some (1, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3169 (0, 3, some (2, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3171 (0, 3, some (2, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 3172 (0, 3, some (2, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 3173 (0, 3, some (2, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3174 (0, 3, some (2, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3175 (0, 3, some (2, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3176 (0, 3, some (2, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3177 (0, 3, some (2, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3178 (0, 3, some (2, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 3200 (0, 3, some (3, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3203 (0, 3, some (3, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 3204 (0, 3, some (3, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 3205 (0, 3, some (3, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3206 (0, 3, some (3, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3207 (0, 3, some (3, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3208 (0, 3, some (3, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3209 (0, 3, some (3, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) .leaf)) 4132 (0, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4133 (0, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4134 (0, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4135 (0, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 4136 (0, 4, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 4137 (0, 4, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4138 (0, 4, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4139 (0, 4, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4140 (0, 4, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4163 (0, 4, some (1, 3)) (5574004604076064379666032517649013992891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4164 (0, 4, some (1, 4)) (11148009208242482934732135749140715689577 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4165 (0, 4, some (1, 5)) (11148009208146432257031044877890470313191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4166 (0, 4, some (1, 6)) (11148009208179202913251080944330898887081 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4167 (0, 4, some (1, 7)) (11148009208145540446834636938671871803723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4168 (0, 4, some (1, 8)) (11148009208130153436349424014092252106349 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4169 (0, 4, some (1, 9)) (11148009208165362343041599850571771289761 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 4170 (0, 4, some (1, 10)) (11148009208115939359327591564108783394843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 4171 (0, 4, some (1, 11)) (445920368506407182299848624918173210453 / 400000000000000000000000000000000000000 : ℚ) .leaf) 4194 (0, 4, some (2, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4195 (0, 4, some (2, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4196 (0, 4, some (2, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4197 (0, 4, some (2, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4198 (0, 4, some (2, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4199 (0, 4, some (2, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4200 (0, 4, some (2, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4201 (0, 4, some (2, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 4202 (0, 4, some (2, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 4225 (0, 4, some (3, 1)) (2229601839174200821219284561020343515007 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 4226 (0, 4, some (3, 2)) (11148009208664960499891018774412328485631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4227 (0, 4, some (3, 3)) (5574004604076064379666032517649013992891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (11148009208242482934732135749140715689577 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4229 (0, 4, some (3, 5)) (11148009208146432257031044877890470313191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4230 (0, 4, some (3, 6)) (11148009208179202913251080944330898887081 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4231 (0, 4, some (3, 7)) (11148009208145540446834636938671871803723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4232 (0, 4, some (3, 8)) (11148009208130153436349424014092252106349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4233 (0, 4, some (3, 9)) (11148009208165362343041599850571771289761 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4256 (0, 4, some (4, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 4257 (0, 4, some (4, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 4258 (0, 4, some (4, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4259 (0, 4, some (4, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 4260 (0, 4, some (4, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4261 (0, 4, some (4, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4262 (0, 4, some (4, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4263 (0, 4, some (4, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 4264 (0, 4, some (4, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5157 (0, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5158 (0, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5159 (0, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 5160 (0, 5, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5161 (0, 5, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5162 (0, 5, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 5163 (0, 5, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5164 (0, 5, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (10654524000624282356821326539978753341719 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5189 (0, 5, some (1, 5)) (10654524000532483522453137291295852160661 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5190 (0, 5, some (1, 6)) (10654524000563803530957833094528517763013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5191 (0, 5, some (1, 7)) (2130904800106326237944284735370666055709 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5192 (0, 5, some (1, 8)) (10654524000516925310900356177735101746441 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5193 (0, 5, some (1, 9)) (2663631000137643909164072924296615220167 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))) 5194 (0, 5, some (1, 10)) (5327262000251670221844011755435450624949 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 5195 (0, 5, some (1, 11)) (10654524004846422275751049811378218575091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (2782543098354771338329283432810387785251 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5220 (0, 5, some (2, 4)) (5565086196754647481018282165971045272237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5221 (0, 5, some (2, 5)) (1113017239341339796541979520608584556069 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 5222 (0, 5, some (2, 6)) (11130172393446116188589879214819969448861 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5223 (0, 5, some (2, 7)) (11130172393412507582119701519569996808837 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5224 (0, 5, some (2, 8)) (5565086196698572595425632467834852251489 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5225 (0, 5, some (2, 9)) (5565086196716148881646366645405428227849 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5226 (0, 5, some (2, 10)) (11130172393382953856352667417606209341411 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5250 (0, 5, some (3, 2)) (5565086196965548281545596572186634380027 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 5251 (0, 5, some (3, 3)) (2782543098354771338329283432810387785251 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5252 (0, 5, some (3, 4)) (5565086196754647481018282165971045272237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5253 (0, 5, some (3, 5)) (1113017239341339796541979520608584556069 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 5254 (0, 5, some (3, 6)) (11130172393446116188589879214819969448861 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5255 (0, 5, some (3, 7)) (11130172393412507582119701519569996808837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5256 (0, 5, some (3, 8)) (5565086196698572595425632467834852251489 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5257 (0, 5, some (3, 9)) (5565086196716148881646366645405428227849 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5281 (0, 5, some (4, 1)) (10654523988800447657666554488929214877047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5282 (0, 5, some (4, 2)) (5327262000514029124214588171665838039 / 5000000000000000000000000000000000000 : ℚ) .leaf) 5283 (0, 5, some (4, 3)) (166476937508405122806025504527117217921 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 5284 (0, 5, some (4, 4)) (10654524000624282356821326539978753341719 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 5285 (0, 5, some (4, 5)) (10654524000532483522453137291295852160661 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5286 (0, 5, some (4, 6)) (10654524000563803530957833094528517763013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5287 (0, 5, some (4, 7)) (2130904800106326237944284735370666055709 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5288 (0, 5, some (4, 8)) (10654524000516925310900356177735101746441 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5312 (0, 5, some (5, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5313 (0, 5, some (5, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 5314 (0, 5, some (5, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5315 (0, 5, some (5, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 5316 (0, 5, some (5, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5317 (0, 5, some (5, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5318 (0, 5, some (5, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 5319 (0, 5, some (5, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6182 (0, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6183 (0, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6184 (0, 6, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6185 (0, 6, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 6186 (0, 6, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6187 (0, 6, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6188 (0, 6, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6213 (0, 6, some (1, 5)) (10322230748283733571325041553602287327029 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6214 (0, 6, some (1, 6)) (516111537415703838576438932607911985513 / 500000000000000000000000000000000000000 : ℚ) .leaf))))) 6215 (0, 6, some (1, 7)) (5161115374141453910571591175311051760983 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 6216 (0, 6, some (1, 8)) (5161115374134330294606214821339005604791 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6217 (0, 6, some (1, 9)) (645139421768828839296388880241421949639 / 625000000000000000000000000000000000000 : ℚ) .leaf) 6218 (0, 6, some (1, 10)) (10322230748255499406784807003804429069299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6219 (0, 6, some (1, 11)) (16128485550723639406099848991542723179 / 15625000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (10569964286333613449227506488074160061229 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6245 (0, 6, some (2, 5)) (5284982143121271588518421275444371111439 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6246 (0, 6, some (2, 6)) (5284982143136807307022734669905018731653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6247 (0, 6, some (2, 7)) (10569964286241697608850618727037034006493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6248 (0, 6, some (2, 8)) (2642491071556777110838381988525570869653 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 6249 (0, 6, some (2, 9)) (2113992857252098340606407082775091444577 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 6250 (0, 6, some (2, 10)) (5284982143106815696273821185947867683481 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6275 (0, 6, some (3, 3)) (10900275670193192564680241367846960697209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6276 (0, 6, some (3, 4)) (10900275670281538869515866065826477563143 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6277 (0, 6, some (3, 5)) (10900275670187622651319243880604015417343 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6278 (0, 6, some (3, 6)) (2180055134043933014146878051335820226807 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 6279 (0, 6, some (3, 7)) (2725068917546687664781800140564235329799 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 6280 (0, 6, some (3, 8)) (10900275670171705582208325702667979837319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6281 (0, 6, some (3, 9)) (109002756702061320687517865205590652611 / 100000000000000000000000000000000000000 : ℚ) .leaf) 6306 (0, 6, some (4, 2)) (2113992857346836954053408004629300809127 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 6307 (0, 6, some (4, 3)) (2113992857249588861028895295582440862489 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 6308 (0, 6, some (4, 4)) (10569964286333613449227506488074160061229 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 6309 (0, 6, some (4, 5)) (5284982143121271588518421275444371111439 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6310 (0, 6, some (4, 6)) (5284982143136807307022734669905018731653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6311 (0, 6, some (4, 7)) (10569964286241697608850618727037034006493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6312 (0, 6, some (4, 8)) (2642491071556777110838381988525570869653 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6337 (0, 6, some (5, 1)) (2580557684229399098633431204884656846073 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6338 (0, 6, some (5, 2)) (5161115374381926157356953136302003928533 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6339 (0, 6, some (5, 3)) (80642427721007875863223850081727632999 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6340 (0, 6, some (5, 4)) (5161115374186334692005618402379960967397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6341 (0, 6, some (5, 5)) (10322230748283733571325041553602287327029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6342 (0, 6, some (5, 6)) (516111537415703838576438932607911985513 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 6343 (0, 6, some (5, 7)) (5161115374141453910571591175311051760983 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 6368 (0, 6, some (6, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6369 (0, 6, some (6, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 6370 (0, 6, some (6, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6371 (0, 6, some (6, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6372 (0, 6, some (6, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6373 (0, 6, some (6, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6374 (0, 6, some (6, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7207 (0, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7208 (0, 7, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7209 (0, 7, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))) 7210 (0, 7, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 7211 (0, 7, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7212 (0, 7, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7238 (0, 7, some (1, 6)) (5043169132601184958055013901108864783617 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7239 (0, 7, some (1, 7)) (5043169132585956632675260996734097441427 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7240 (0, 7, some (1, 8)) (10086338265157991623401194819295080765751 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7241 (0, 7, some (1, 9)) (157599035393591366258504440084241855087 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7242 (0, 7, some (1, 10)) (2521584566286282802904728511341461947631 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7243 (0, 7, some (1, 11)) (2017267653851320930839655539345424259961 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7269 (0, 7, some (2, 5)) (1017053258711124102702104409636781568011 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 7270 (0, 7, some (2, 6)) (5085266293570569147870428228706504718329 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 7271 (0, 7, some (2, 7)) (10170532587110427412276497871500091290757 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7272 (0, 7, some (2, 8)) (10170532587096389561335029147542563552727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7273 (0, 7, some (2, 9)) (10170532587128511290531992485795630378791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7274 (0, 7, some (2, 10)) (10170532587083421799033521983875846099101 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7300 (0, 7, some (3, 4)) (10591975873768710520133852815621169973893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7301 (0, 7, some (3, 5)) (10591975873677450597230588578691509282901 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7302 (0, 7, some (3, 6)) (2647993968427146684859787508494684520691 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7303 (0, 7, some (3, 7)) (13239969842095754085222089055211944929 / 12500000000000000000000000000000000000 : ℚ) .leaf) 7304 (0, 7, some (3, 8)) (2647993968415495930311181617822791966841 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7305 (0, 7, some (3, 9)) (1059197587369543650041444281790268641327 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 7331 (0, 7, some (4, 3)) (2118395174736572594600384040471200631049 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 7332 (0, 7, some (4, 4)) (10591975873768710520133852815621169973893 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 7333 (0, 7, some (4, 5)) (10591975873677450597230588578691509282901 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7334 (0, 7, some (4, 6)) (2647993968427146684859787508494684520691 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7335 (0, 7, some (4, 7)) (13239969842095754085222089055211944929 / 12500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7336 (0, 7, some (4, 8)) (2647993968415495930311181617822791966841 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7362 (0, 7, some (5, 2)) (1271316573448037977715105966816820150183 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 7363 (0, 7, some (5, 3)) (406821303484657522008111692845210755317 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7364 (0, 7, some (5, 4)) (5085266293599434908050993082847156162319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7365 (0, 7, some (5, 5)) (1017053258711124102702104409636781568011 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 7366 (0, 7, some (5, 6)) (5085266293570569147870428228706504718329 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7367 (0, 7, some (5, 7)) (10170532587110427412276497871500091290757 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 7393 (0, 7, some (6, 1)) (10086338254066331697444198473463363963409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7394 (0, 7, some (6, 2)) (10086338265641866802257558629810414225257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7395 (0, 7, some (6, 3)) (315198070786808567051502189847898072163 / 312500000000000000000000000000000000000 : ℚ) .leaf) 7396 (0, 7, some (6, 4)) (5043169132629811759942605731413499704349 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7397 (0, 7, some (6, 5)) (10086338265172720144779965540022231675523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7398 (0, 7, some (6, 6)) (5043169132601184958055013901108864783617 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7424 (0, 7, some (7, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7425 (0, 7, some (7, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 7426 (0, 7, some (7, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7427 (0, 7, some (7, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 7428 (0, 7, some (7, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 7429 (0, 7, some (7, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf) 8232 (0, 8, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8233 (0, 8, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8234 (0, 8, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8235 (0, 8, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8236 (0, 8, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8263 (0, 8, some (1, 7)) (9939973770320195865547479564540925535499 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8264 (0, 8, some (1, 8)) (1987994754061295248561695852635700405453 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8265 (0, 8, some (1, 9)) (9939973770337869795008468618764312246899 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8266 (0, 8, some (1, 10)) (9939973770293802450552989316916741930233 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 8267 (0, 8, some (1, 11)) (4969986887172806816690367021999461259887 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8294 (0, 8, some (2, 6)) (9876439407871262580958379524118155732773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8295 (0, 8, some (2, 7)) (9876439407841439739617561162854611426111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8296 (0, 8, some (2, 8)) (2469109851956951952503954459371213650117 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8297 (0, 8, some (2, 9)) (9876439407859000700788417367615928627023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8298 (0, 8, some (2, 10)) (9876439407815215026154288151327625288869 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8325 (0, 8, some (3, 5)) (2559137042207551621504047777754668647607 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8326 (0, 8, some (3, 6)) (255913704221507445348815300812175108051 / 250000000000000000000000000000000000000 : ℚ) .leaf) 8327 (0, 8, some (3, 7)) (2047309633765877518041191733800145727843 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8328 (0, 8, some (3, 8)) (10236548168815258621430881154433125374347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8329 (0, 8, some (3, 9)) (5118274084423794424261585217852843670769 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 8356 (0, 8, some (4, 4)) (5161115374186334692005618402379960967397 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8357 (0, 8, some (4, 5)) (1032223074828373357132504155360228732703 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 8358 (0, 8, some (4, 6)) (516111537415703838576438932607911985513 / 500000000000000000000000000000000000000 : ℚ) .leaf) 8359 (0, 8, some (4, 7)) (5161115374141453910571591175311051760983 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8360 (0, 8, some (4, 8)) (5161115374134330294606214821339005604791 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8387 (0, 8, some (5, 3)) (10236548168835437242387977469749301413811 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8388 (0, 8, some (5, 4)) (5118274084459202030987993640250830432023 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8389 (0, 8, some (5, 5)) (2559137042207551621504047777754668647607 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8390 (0, 8, some (5, 6)) (255913704221507445348815300812175108051 / 250000000000000000000000000000000000000 : ℚ) .leaf) 8391 (0, 8, some (5, 7)) (2047309633765877518041191733800145727843 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (9876439408301613442872199445455922267739 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 8419 (0, 8, some (6, 3)) (4938219703923638286360375683604673334327 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8420 (0, 8, some (6, 4)) (1975287881585464944997850303050870561247 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8421 (0, 8, some (6, 5)) (9876439407842229827713441321506088543093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8422 (0, 8, some (6, 6)) (9876439407871262580958379524118155732773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8449 (0, 8, some (7, 1)) (4969986879687884598906397054265772559773 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8450 (0, 8, some (7, 2)) (19879947541566659660508990019908854393 / 20000000000000000000000000000000000000 : ℚ) .leaf)) 8451 (0, 8, some (7, 3)) (9939973770326070246541644694523016013149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8452 (0, 8, some (7, 4)) (1242496721300829167789347384863916325217 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8453 (0, 8, some (7, 5)) (496998688516049551810915204238633299091 / 500000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 8481 (0, 8, some (8, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V3lllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 8483 (0, 8, some (8, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 8484 (0, 8, some (8, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) (.node (.node .leaf 9257 (0, 9, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9258 (0, 9, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 9259 (0, 9, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9260 (0, 9, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9288 (0, 9, some (1, 8)) (9844464019464276379797636257410103171769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9289 (0, 9, some (1, 9)) (9844464019495368282273193781799770452163 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9290 (0, 9, some (1, 10)) (4922232009725862182801996137824331167687 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 9291 (0, 9, some (1, 11)) (9844464023464603103993346382533468114383 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9319 (0, 9, some (2, 7)) (1930459309419937156968553075805542875709 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9320 (0, 9, some (2, 8)) (4826148273543181613918486946220502971659 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9321 (0, 9, some (2, 9)) (1930459309423369641042492291497650303839 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9322 (0, 9, some (2, 10)) (9652296547074056233467271073968776688333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9350 (0, 9, some (3, 6)) (9917497355022156921820440368216825274213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 9351 (0, 9, some (3, 7)) (1239687169374026262766430591442615099527 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9352 (0, 9, some (3, 8)) (19834994709957043004811558629920334429 / 20000000000000000000000000000000000000 : ℚ) .leaf) 9353 (0, 9, some (3, 9)) (4958748677504922033521201799102066351477 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9381 (0, 9, some (4, 5)) (9757678975030230360274080754949183627 / 9765625000000000000000000000000000000 : ℚ) (.node .leaf 9382 (0, 9, some (4, 6)) (2497965817615081985456096095139002998747 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 9383 (0, 9, some (4, 7)) (4995931635215078283615988964904128547677 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 9384 (0, 9, some (4, 8)) (2497965817604091331036619589917852904917 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9412 (0, 9, some (5, 4)) (1998372654103409054459730646279175359357 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9413 (0, 9, some (5, 5)) (9757678975030230360274080754949183627 / 9765625000000000000000000000000000000 : ℚ) (.node (.node .leaf 9414 (0, 9, some (5, 6)) (2497965817615081985456096095139002998747 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9415 (0, 9, some (5, 7)) (4995931635215078283615988964904128547677 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 9443 (0, 9, some (6, 3)) (9917497354998071199888644596559599107973 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9444 (0, 9, some (6, 4)) (9917497355078452125201117198686866230289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9445 (0, 9, some (6, 5)) (9917497354993003474750617702068449493071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9446 (0, 9, some (6, 6)) (9917497355022156921820440368216825274213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9474 (0, 9, some (7, 2)) (2413074136887353995623799885920096304043 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 9475 (0, 9, some (7, 3)) (9652296547105390152751223309348184118771 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 9476 (0, 9, some (7, 4)) (965229654718362163596464801758554013579 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 9477 (0, 9, some (7, 5)) (9652296547100457942123831042837732202333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9505 (0, 9, some (8, 1)) (2461116002159649674276056206284419143701 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9506 (0, 9, some (8, 2)) (9844464019936548046971263410268846830493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9507 (0, 9, some (8, 3)) (1230558002435460263945463996806168581109 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 9508 (0, 9, some (8, 4)) (4922232009781735552284678375739864406911 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9536 (0, 9, some (9, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9537 (0, 9, some (9, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 9538 (0, 9, some (9, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9539 (0, 9, some (9, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))))) 10240 (0, 10, none) (0 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 10282 (0, 10, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 10283 (0, 10, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10284 (0, 10, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10313 (0, 10, some (1, 9)) (9765040907058860782424024074424929551393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10314 (0, 10, some (1, 10)) (390601636280622759036185643577283824071 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 10315 (0, 10, some (1, 11)) (9765040910996072633375216488766036985349 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10344 (0, 10, some (2, 8)) (9476316295042619375948677933440646380743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10345 (0, 10, some (2, 9)) (9476316295072548552538734229049590075167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10346 (0, 10, some (2, 10)) (4738158147515268381083295666914382964983 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 10375 (0, 10, some (3, 7)) (9646361863906326695959012547730410678709 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 10376 (0, 10, some (3, 8)) (120579523298662654128551762710320266981 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 10377 (0, 10, some (3, 9)) (1929272372784695712814053292522912231659 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 10406 (0, 10, some (4, 6)) (9684962316512497409640670282926422646579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10407 (0, 10, some (4, 7)) (4842481158241626375728387061129838611599 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10408 (0, 10, some (4, 8)) (1936992463293977021521684753112241497503 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 10437 (0, 10, some (5, 5)) (4859835264176335312049471126455376902157 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 10438 (0, 10, some (5, 6)) (4859835264190621269995393099169251233587 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10439 (0, 10, some (5, 7)) (9719670528351893077083949080904538228871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10468 (0, 10, some (6, 4)) (9684962316567472662350585824840686787623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10469 (0, 10, some (6, 5)) (9684962316484027521909901797787929614041 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 10470 (0, 10, some (6, 6)) (9684962316512497409640670282926422646579 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 10499 (0, 10, some (7, 3)) (2411590465978006889138845659429970922711 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 10500 (0, 10, some (7, 4)) (1929272372798042187879070378779377752499 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 10501 (0, 10, some (7, 5)) (9646361863907098378481680952476339016317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10530 (0, 10, some (8, 2)) (9476316295497229772865739654210792675363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10531 (0, 10, some (8, 3)) (9476316295061299402793054255044293754503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10532 (0, 10, some (8, 4)) (9476316295138104572997290475969217143611 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10561 (0, 10, some (9, 1)) (305157528009052543216950460384937973929 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10562 (0, 10, some (9, 2)) (1953008181499296239890700380438233866761 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 10563 (0, 10, some (9, 3)) (610315056690454305833627426058489716011 / 625000000000000000000000000000000000000 : ℚ) .leaf) 10592 (0, 10, some (10, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 10593 (0, 10, some (10, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 10594 (0, 10, some (10, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 11264 (0, 11, none) (0 : ℚ) .leaf) 11307 (0, 11, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11308 (0, 11, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11338 (0, 11, some (1, 10)) (2424233982479256686393840843305565184257 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 11339 (0, 11, some (1, 11)) (2424233983467442227622905866037042704989 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 11369 (0, 11, some (2, 9)) (466735045081280373146941609614795102877 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 11370 (0, 11, some (2, 10)) (583418806349013968914134095365511078683 / 625000000000000000000000000000000000000 : ℚ) .leaf) 11400 (0, 11, some (3, 8)) (2354594024894311430151535437102017842549 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 11401 (0, 11, some (3, 9)) (9418376099606991903901361239703737563863 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 11431 (0, 11, some (4, 7)) (9427415497019427967125500568324467959367 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 11432 (0, 11, some (4, 8)) (1178426937125801975199945029849123041761 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 11462 (0, 11, some (5, 6)) (9567561224461249313993349328959396371213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11463 (0, 11, some (5, 7)) (9567561224432359159492095395818443899909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11493 (0, 11, some (6, 5)) (9567561224433124538179482161036156787737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11494 (0, 11, some (6, 6)) (9567561224461249313993349328959396371213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11524 (0, 11, some (7, 4)) (1885483099420281652948565967976091769431 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 11525 (0, 11, some (7, 5)) (147303367140940345852166046011243087449 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 11555 (0, 11, some (8, 3)) (9418376099595811533828582741460270216169 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11556 (0, 11, some (8, 4)) (2354594024918036775257854292181713775333 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 11586 (0, 11, some (9, 2)) (583418806377746386739434989167429218177 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 11587 (0, 11, some (9, 3)) (4667350450807263211028571291444177637007 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 11617 (0, 11, some (10, 1)) (9696935919265945426937643132230812933931 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 11618 (0, 11, some (10, 2)) (9696935930394584910878787286668377091159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11648 (0, 11, some (11, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 11649 (0, 11, some (11, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 12332 (0, 12, some (0, 12)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 12363 (0, 12, some (1, 11)) (4823613255088478983471606534909531577381 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 12394 (0, 12, some (2, 10)) (921838451311683689020419578386169434201 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 12425 (0, 12, some (3, 9)) (4613046754675214054999947174494716663403 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 12456 (0, 12, some (4, 8)) (9236031893452219586304797402967290227539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 12487 (0, 12, some (5, 7)) (9383962592068381975801325388041461147049 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 12518 (0, 12, some (6, 6)) (9429357788584909130791539298746551975323 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 12549 (0, 12, some (7, 5)) (1172995324008641583387636996992665055011 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 12580 (0, 12, some (8, 4)) (1154503986693160453902249937054739361969 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 12611 (0, 12, some (9, 3)) (2306523377334868998707385294183656016089 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 12642 (0, 12, some (10, 2)) (9218384513570827184350982253625835777701 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 12673 (0, 12, some (11, 1)) (4823613247823999047681051415994043002383 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 12704 (0, 12, some (12, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 32768 (1, 0, none) (0 : ℚ) (.node (.node (.node .leaf 32800 (1, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32801 (1, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32803 (1, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))) 32804 (1, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32805 (1, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32806 (1, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32807 (1, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32808 (1, 0, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32809 (1, 0, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 32810 (1, 0, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32811 (1, 0, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32832 (1, 0, some (1, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32834 (1, 0, some (1, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))))) 32835 (1, 0, some (1, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 32836 (1, 0, some (1, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32837 (1, 0, some (1, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32838 (1, 0, some (1, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32839 (1, 0, some (1, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32840 (1, 0, some (1, 8)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 32841 (1, 0, some (1, 9)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32842 (1, 0, some (1, 10)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32843 (1, 0, some (1, 11)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33825 (1, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 33826 (1, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33827 (1, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 33828 (1, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33829 (1, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33830 (1, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33831 (1, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 33832 (1, 1, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33833 (1, 1, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33834 (1, 1, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 33835 (1, 1, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33856 (1, 1, some (1, 0)) (5945604888842062908844244462144352910917 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 33857 (1, 1, some (1, 1)) (5945604907876257228263317754537078949511 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 33858 (1, 1, some (1, 2)) (594560491115122380245948901592276172571 / 500000000000000000000000000000000000000 : ℚ) .leaf) 33859 (1, 1, some (1, 3)) (11891209822077126236834240418367329960191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (1189120982207408810227369633441663253481 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33861 (1, 1, some (1, 5)) (5945604911020169378741900219259031786739 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33862 (1, 1, some (1, 6)) (5945604911019931562689524768800738850881 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33863 (1, 1, some (1, 7)) (11891209822013703404364832508140866085371 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33864 (1, 1, some (1, 8)) (743200613876517192646367462155467446537 / 625000000000000000000000000000000000000 : ℚ) .leaf) 33865 (1, 1, some (1, 9)) (11891209822016694241263568754496295831789 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33866 (1, 1, some (1, 10)) (11891209824413930088972697166433660616623 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33867 (1, 1, some (1, 11)) (11891209760171671015558863321848422605983 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 33888 (1, 1, some (2, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33889 (1, 1, some (2, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33890 (1, 1, some (2, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33892 (1, 1, some (2, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33893 (1, 1, some (2, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33894 (1, 1, some (2, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33895 (1, 1, some (2, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33896 (1, 1, some (2, 8)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33897 (1, 1, some (2, 9)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 33898 (1, 1, some (2, 10)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V3lllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 34850 (1, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34851 (1, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 34852 (1, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34853 (1, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34854 (1, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34855 (1, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34856 (1, 2, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34857 (1, 2, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34858 (1, 2, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 34859 (1, 2, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34881 (1, 2, some (1, 1)) (47564839253912133279408162680342419393 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (11891209822393617692129458696576954651393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (5945604911030531636159336145730981628647 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34884 (1, 2, some (1, 4)) (11891209822091163778309445822638898379501 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34885 (1, 2, some (1, 5)) (5945604911017256431522341457797660357949 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34886 (1, 2, some (1, 6)) (2378241964409169512770616805499283169983 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 34887 (1, 2, some (1, 7)) (11891209822016438872895537028066131809349 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34888 (1, 2, some (1, 8)) (11891209822018015721152159245780009067541 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34889 (1, 2, some (1, 9)) (475648392881019221979175697994699747191 / 400000000000000000000000000000000000000 : ℚ) .leaf) 34890 (1, 2, some (1, 10)) (11891209823606065164853830667083341173693 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34891 (1, 2, some (1, 11)) (11891209782393622297482341102727154719127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 34912 (1, 2, some (2, 0)) (2972802447024776890156652403390492532531 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34913 (1, 2, some (2, 1)) (2378241963605399118640246069612542189959 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (11891209822211277517708497367114092251447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34915 (1, 2, some (2, 3)) (743200613880824325084363034079543541443 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34916 (1, 2, some (2, 4)) (11891209822057012426237946846194366690119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34917 (1, 2, some (2, 5)) (11891209822046164651922917961440806431059 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34918 (1, 2, some (2, 6)) (1189120982203387868690501504770653955361 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34919 (1, 2, some (2, 7)) (5945604911005483967917063994107800180697 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34920 (1, 2, some (2, 8)) (11891209822030534443531599543194949221643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34921 (1, 2, some (2, 9)) (2972802455501976983261936264781274495951 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 34922 (1, 2, some (2, 10)) (11891209825221795013091563665783980059553 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34944 (1, 2, some (3, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 34947 (1, 2, some (3, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34948 (1, 2, some (3, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34949 (1, 2, some (3, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34950 (1, 2, some (3, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34951 (1, 2, some (3, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34952 (1, 2, some (3, 8)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34953 (1, 2, some (3, 9)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 35840 (1, 3, none) (0 : ℚ) .leaf))))) 35875 (1, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 35876 (1, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35877 (1, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35878 (1, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35879 (1, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35880 (1, 3, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35881 (1, 3, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35882 (1, 3, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35883 (1, 3, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (11148009208562394151779228026589468385661 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35907 (1, 3, some (1, 3)) (278700230204480875298802156236270857423 / 250000000000000000000000000000000000000 : ℚ) .leaf))) 35908 (1, 3, some (1, 4)) (111480092082232727991919175748906666143 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35909 (1, 3, some (1, 5)) (5574004604078131726948527848911299442679 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35910 (1, 3, some (1, 6)) (11148009208172470419967792143199093470409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35911 (1, 3, some (1, 7)) (1393501151017807880592199294219493483031 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35912 (1, 3, some (1, 8)) (11148009208140716108357076765036107861373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35913 (1, 3, some (1, 9)) (5574004604077738873149399096639586855389 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35914 (1, 3, some (1, 10)) (2787002302369802854694544695440611863697 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35915 (1, 3, some (1, 11)) (11148009187660484365332303119465756634039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (5945604907876257228263317754537078949511 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35938 (1, 3, some (2, 2)) (594560491115122380245948901592276172571 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 35939 (1, 3, some (2, 3)) (11891209822077126236834240418367329960191 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 35940 (1, 3, some (2, 4)) (1189120982207408810227369633441663253481 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35941 (1, 3, some (2, 5)) (5945604911020169378741900219259031786739 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35942 (1, 3, some (2, 6)) (5945604911019931562689524768800738850881 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35943 (1, 3, some (2, 7)) (11891209822013703404364832508140866085371 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35944 (1, 3, some (2, 8)) (743200613876517192646367462155467446537 / 625000000000000000000000000000000000000 : ℚ) .leaf) 35945 (1, 3, some (2, 9)) (11891209822016694241263568754496295831789 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35946 (1, 3, some (2, 10)) (11891209824413930088972697166433660616623 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35968 (1, 3, some (3, 0)) (11148009184154149645291037029669295228209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35969 (1, 3, some (3, 1)) (1393501150763271152641512447568775787939 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35970 (1, 3, some (3, 2)) (11148009208305978281499751157032318135737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35971 (1, 3, some (3, 3)) (5574004604112206049826060803186089074409 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 35972 (1, 3, some (3, 4)) (11148009208175247460341372139265543926107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 35973 (1, 3, some (3, 5)) (11148009208172648782007073731042813172303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35974 (1, 3, some (3, 6)) (11148009208155639186759570140369579928731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35975 (1, 3, some (3, 7)) (11148009208134769539494987891466138015561 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35976 (1, 3, some (3, 8)) (11148009208158320561703164683275867453079 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35977 (1, 3, some (3, 9)) (11148009208130766254441794050047679763319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36000 (1, 3, some (4, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36001 (1, 3, some (4, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36002 (1, 3, some (4, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36004 (1, 3, some (4, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 36005 (1, 3, some (4, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36006 (1, 3, some (4, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36007 (1, 3, some (4, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36008 (1, 3, some (4, 8)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36901 (1, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36902 (1, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36903 (1, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36904 (1, 4, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36905 (1, 4, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 36906 (1, 4, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36907 (1, 4, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (5327262000281300286540772466331072601297 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36932 (1, 4, some (1, 4)) (2663631000152792059406467733256013293249 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36933 (1, 4, some (1, 5)) (665907750033839506019476362906574074369 / 625000000000000000000000000000000000000 : ℚ) .leaf) 36934 (1, 4, some (1, 6)) (665907750034950467638110912893075329077 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 36935 (1, 4, some (1, 7)) (1065452400052953034988984260555072620253 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36936 (1, 4, some (1, 8)) (1331815500065817461210970790768721973099 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36937 (1, 4, some (1, 9)) (2130904800108765550389307819828276186683 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36938 (1, 4, some (1, 10)) (10654524001744220967134602453872991914239 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36939 (1, 4, some (1, 11)) (2663630996944990922808454718915838078049 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 36962 (1, 4, some (2, 2)) (2782543098436824416818716031068675865227 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 36963 (1, 4, some (2, 3)) (5565086196730360278670743158090130817457 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (11130172393474870399148493363686002601577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36965 (1, 4, some (2, 5)) (11130172393428498683805987825501595047539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36966 (1, 4, some (2, 6)) (5565086196717025780313112841595887071093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36967 (1, 4, some (2, 7)) (5565086196703496438780900603700330554649 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36968 (1, 4, some (2, 8)) (2226034478682673891011003912223893388539 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36969 (1, 4, some (2, 9)) (11130172393414584565929632720942521594159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36970 (1, 4, some (2, 10)) (5565086197738469869834384691961118668743 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36993 (1, 4, some (3, 1)) (347817887167054455986100310905385806553 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 36994 (1, 4, some (3, 2)) (2226034478731079643873339922845084162267 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 36995 (1, 4, some (3, 3)) (5565086196738456012786589494050435635717 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36996 (1, 4, some (3, 4)) (11130172393457658117704457879557958630129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36997 (1, 4, some (3, 5)) (556508619671718559270030914430385992399 / 500000000000000000000000000000000000000 : ℚ) .leaf) 36998 (1, 4, some (3, 6)) (11130172393428019246644398917377676488849 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36999 (1, 4, some (3, 7)) (11130172393404235525282851051315993259529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37000 (1, 4, some (3, 8)) (11130172393419678891134257471016596780363 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37001 (1, 4, some (3, 9)) (1113017239340572796724808243600835416339 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37024 (1, 4, some (4, 0)) (10654523980801741679090077799567347888281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37025 (1, 4, some (4, 1)) (10654523999281256735463087506988467335007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37026 (1, 4, some (4, 2)) (1331815500084745639192616323845372533763 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 37027 (1, 4, some (4, 3)) (5327262000305973000036685109257715856947 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 37028 (1, 4, some (4, 4)) (5327262000279355880422024252602626249053 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 37029 (1, 4, some (4, 5)) (10654524000559329244028590836923851248391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37030 (1, 4, some (4, 6)) (10654524000540823287217540653331955274107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37031 (1, 4, some (4, 7)) (10654524000521126990563518320340309898471 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37032 (1, 4, some (4, 8)) (10654524000545768447262586622979123861493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37056 (1, 4, some (5, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 37057 (1, 4, some (5, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37058 (1, 4, some (5, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 37059 (1, 4, some (5, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37060 (1, 4, some (5, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37061 (1, 4, some (5, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 37062 (1, 4, some (5, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37063 (1, 4, some (5, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) .leaf) 37925 (1, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37926 (1, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37927 (1, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 37928 (1, 5, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37929 (1, 5, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37930 (1, 5, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37931 (1, 5, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37956 (1, 5, some (1, 4)) (10322230748362787627046103999075740311709 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 37957 (1, 5, some (1, 5)) (10322230748292162238048301858756718544593 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37958 (1, 5, some (1, 6)) (10322230748310613554819267951987557911561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37959 (1, 5, some (1, 7)) (5161115374140662397686549358203046632517 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37960 (1, 5, some (1, 8)) (5161115374138858188985352660392441713769 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37961 (1, 5, some (1, 9)) (2580557687074044189908960657630734406197 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37962 (1, 5, some (1, 10)) (2580557687356071366496138997533254056579 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 37963 (1, 5, some (1, 11)) (2580557684900800927382880094885445067271 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37987 (1, 5, some (2, 3)) (1321245535785752435036561226970245302877 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37988 (1, 5, some (2, 4)) (10569964286308316151396766505522655106131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37989 (1, 5, some (2, 5)) (2113992857251270540919246446970752465947 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 37990 (1, 5, some (2, 6)) (2642491071566187194817280486843273014659 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 37991 (1, 5, some (2, 7)) (2642491071559411265719801155861011937187 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 37992 (1, 5, some (2, 8)) (10569964286241945447655086825112582920511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37993 (1, 5, some (2, 9)) (10569964286247474950119704013325534485129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37994 (1, 5, some (2, 10)) (10569964288128570471940511111096492565019 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38018 (1, 5, some (3, 2)) (5450137835244747674057151764112056048561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38019 (1, 5, some (3, 3)) (1362534458780674649919479722536175310203 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 38020 (1, 5, some (3, 4)) (2725068917560779649608857429331594853147 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38021 (1, 5, some (3, 5)) (10900275670206556808246375830102929704479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38022 (1, 5, some (3, 6)) (2725068917551550021041953163603872575173 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38023 (1, 5, some (3, 7)) (5450137835090297927466557696212546720123 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38024 (1, 5, some (3, 8)) (2180055134038409701214983237193451517547 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V3lllr : KTree ℚ :=
  .node V3lllrl 34816 (1, 2, none) (0 : ℚ) V3lllrr

def V3lll : KTree ℚ :=
  .node V3llll 8482 (0, 8, some (8, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) V3lllr

def V3llrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 38049 (1, 5, some (4, 1)) (10569964283364583086304677298719018044491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38050 (1, 5, some (4, 2)) (2642491071616012794633070624504084381799 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38051 (1, 5, some (4, 3)) (5284982143154908232379999075959030621061 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38052 (1, 5, some (4, 4)) (5284982143141509426783013261485575075517 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38053 (1, 5, some (4, 5)) (10569964286264983659320850787331899896521 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38054 (1, 5, some (4, 6)) (5284982143127941472246387277468073326983 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38055 (1, 5, some (4, 7)) (2642491071558398129226947629962765372751 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38056 (1, 5, some (4, 8)) (5284982143125609287671780559747010035849 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38080 (1, 5, some (5, 0)) (2580557682722601971472244762570816523693 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 38081 (1, 5, some (5, 1)) (10322230747447601656916108333374521137869 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38082 (1, 5, some (5, 2)) (2580557687105227319582972470819650286051 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38083 (1, 5, some (5, 3)) (516111537418168684347680818047447291679 / 500000000000000000000000000000000000000 : ℚ) .leaf) 38084 (1, 5, some (5, 4)) (5161115374154218981868936783906370692371 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38085 (1, 5, some (5, 5)) (5161115374155352652419737265048233611617 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38086 (1, 5, some (5, 6)) (5161115374145782931458479550524404009357 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38087 (1, 5, some (5, 7)) (10322230748272618153637638728218036851911 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38112 (1, 5, some (6, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38113 (1, 5, some (6, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38114 (1, 5, some (6, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 38115 (1, 5, some (6, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38116 (1, 5, some (6, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 38117 (1, 5, some (6, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 38118 (1, 5, some (6, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38912 (1, 6, none) (0 : ℚ) .leaf) 38950 (1, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38951 (1, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38952 (1, 6, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38953 (1, 6, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38954 (1, 6, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38955 (1, 6, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38981 (1, 6, some (1, 5)) (1008633826518080644605180070243918564599 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 38982 (1, 6, some (1, 6)) (5043169132599800564838672727983885934327 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 38983 (1, 6, some (1, 7)) (10086338265170647661536946795816093599481 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38984 (1, 6, some (1, 8)) (10086338265166679573531128277321371118429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38985 (1, 6, some (1, 9)) (2521584566296445582205948993165468978323 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38986 (1, 6, some (1, 10)) (2521584566566610537626048760297912414173 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38987 (1, 6, some (1, 11)) (504316912948764982611035550737132464967 / 500000000000000000000000000000000000000 : ℚ) .leaf) 39012 (1, 6, some (2, 4)) (2542633146794764522468747641852950009947 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 39013 (1, 6, some (2, 5)) (10170532587124239839507919035952682530783 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39014 (1, 6, some (2, 6)) (2542633146783548741391576455149478724831 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39015 (1, 6, some (2, 7)) (158914571673550838082516177771686790387 / 156250000000000000000000000000000000000 : ℚ) .leaf) 39016 (1, 6, some (2, 8)) (2542633146777588882637775041043582934493 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 39017 (1, 6, some (2, 9)) (10170532587118317144627990459274635672079 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 39018 (1, 6, some (2, 10)) (406821303555437626776495264374697029803 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 39043 (1, 6, some (3, 3)) (10591975873729105043277474926708312464043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (10591975873735028553576039581043639344799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39045 (1, 6, some (3, 5)) (10591975873694222185053654100741487888313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39046 (1, 6, some (3, 6)) (5295987936848391183002992896176702013133 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39047 (1, 6, some (3, 7)) (10591975873671207525170000854179527426433 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39048 (1, 6, some (3, 8)) (2118395174736000634673213987958028090139 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39049 (1, 6, some (3, 9)) (5295987936839052703412106660663547911329 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (211839517478906469312590193756604881549 / 200000000000000000000000000000000000000 : ℚ) .leaf) 39075 (1, 6, some (4, 3)) (10591975873737026138648750504490883966013 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39076 (1, 6, some (4, 4)) (423679034949064322477463450895970267501 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 39077 (1, 6, some (4, 5)) (10591975873697095095930753287388937927203 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39078 (1, 6, some (4, 6)) (5295987936846915636323847365973535256071 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39079 (1, 6, some (4, 7)) (10591975873669858589418083256682020297241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39080 (1, 6, some (4, 8)) (1059197587368308983877574451541264964321 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39105 (1, 6, some (5, 1)) (5085266292472690312563446436426655132473 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (10170532587319857950862816413914743804029 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39107 (1, 6, some (5, 3)) (2542633146795058267257281237165610408367 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39108 (1, 6, some (5, 4)) (10170532587149340500534497169988031612513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39109 (1, 6, some (5, 5)) (2542633146783594728311920372207219668577 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39110 (1, 6, some (5, 6)) (10170532587123779970304479865375273093323 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39111 (1, 6, some (5, 7)) (10170532587102492974787841636219749525783 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 39136 (1, 6, some (6, 0)) (10086338249247690772050801288969468368641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39137 (1, 6, some (6, 1)) (5043169132294772714546353853253068464363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (10086338265304417597450657862772104468137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39139 (1, 6, some (6, 3)) (10086338265252191758590925882127521126927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39140 (1, 6, some (6, 4)) (10086338265196421065263214428059895602753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39141 (1, 6, some (6, 5)) (10086338265199674482352749414745411577079 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39142 (1, 6, some (6, 6)) (2017267653036043924929713806443613595719 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39168 (1, 6, some (7, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 39169 (1, 6, some (7, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39170 (1, 6, some (7, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 39171 (1, 6, some (7, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 39172 (1, 6, some (7, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39173 (1, 6, some (7, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) .leaf) 39975 (1, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39976 (1, 7, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39977 (1, 7, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 39978 (1, 7, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39979 (1, 7, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40006 (1, 7, some (1, 6)) (4969986885173873680009451856779649186117 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40007 (1, 7, some (1, 7)) (993997377031906994670024158413968616351 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 40008 (1, 7, some (1, 8)) (4969986885158390827535617258005240381061 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3llrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 40010 (1, 7, some (1, 10)) (4969986885811935630811145560723553930537 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40011 (1, 7, some (1, 11)) (1987994753039811697148206117877847276401 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40037 (1, 7, some (2, 5)) (4938219703927336218123493132741344383621 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40038 (1, 7, some (2, 6)) (9876439407865582039750604598163194912457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40039 (1, 7, some (2, 7)) (9876439407838843181598181481831800602179 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40040 (1, 7, some (2, 8)) (9876439407841176191775503350398172040421 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40041 (1, 7, some (2, 9)) (2469109851962665143071669617318824854939 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40042 (1, 7, some (2, 10)) (308638731548143944574888674958454495773 / 312500000000000000000000000000000000000 : ℚ) .leaf) 40068 (1, 7, some (3, 4)) (1023654816888802344940017566052613294823 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 40069 (1, 7, some (3, 5)) (5118274084422770531145514475676673895957 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40070 (1, 7, some (3, 6)) (5118274084424825225899703679194019524953 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40071 (1, 7, some (3, 7)) (10236548168824520713517113652165920542661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40072 (1, 7, some (3, 8)) (5118274084415867071680610298072569983097 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40073 (1, 7, some (3, 9)) (2047309633766391294063871627179340382507 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40099 (1, 7, some (4, 3)) (10322230748337531649133431527154432272207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40100 (1, 7, some (4, 4)) (10322230748335316342683034799273715399533 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40101 (1, 7, some (4, 5)) (10322230748301332627443209070764739709303 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40102 (1, 7, some (4, 6)) (10322230748300985812366828205513062511177 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40103 (1, 7, some (4, 7)) (2064446149655384796746453242657116950153 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40104 (1, 7, some (4, 8)) (5161115374143784538069854629282580200337 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40130 (1, 7, some (5, 2)) (10236548169075409777236120698908418265547 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 40131 (1, 7, some (5, 3)) (319892130277807038756915597351928276457 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40132 (1, 7, some (5, 4)) (10236548168875152074946958730622264345817 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40133 (1, 7, some (5, 5)) (10236548168849932529351765121281074494253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40134 (1, 7, some (5, 6)) (10236548168845139476753366956154000589843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40135 (1, 7, some (5, 7)) (10236548168822458760614635574707605620107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40161 (1, 7, some (6, 1)) (308638731441957290669355042988586146143 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 40162 (1, 7, some (6, 2)) (987643940804199237421422911502930763969 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40163 (1, 7, some (6, 3)) (493821970395603872894524479114669962811 / 500000000000000000000000000000000000000 : ℚ) .leaf) 40164 (1, 7, some (6, 4)) (246910985196967476735076856542097902111 / 250000000000000000000000000000000000000 : ℚ) .leaf) 40165 (1, 7, some (6, 5)) (9876439407865732532721248437906333410929 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40166 (1, 7, some (6, 6)) (9876439407854220957335054746253273271823 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 40192 (1, 7, some (7, 0)) (4969986877544481356209731816413334765127 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40193 (1, 7, some (7, 1)) (4969986884923576697199615887113369380401 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40194 (1, 7, some (7, 2)) (1987994754095234535624996012187368868157 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40195 (1, 7, some (7, 3)) (1242496721300002728265021404734635208353 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40196 (1, 7, some (7, 4)) (9939973770349104429243562042181804468519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40197 (1, 7, some (7, 5)) (4969986885173906308371837768582526976917 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 40224 (1, 7, some (8, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40225 (1, 7, some (8, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40226 (1, 7, some (8, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 40227 (1, 7, some (8, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40228 (1, 7, some (8, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3llrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 41000 (1, 8, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41001 (1, 8, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 41002 (1, 8, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41003 (1, 8, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41031 (1, 8, some (1, 7)) (123055800243461720843226501954652790001 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 41032 (1, 8, some (1, 8)) (4922232009737438331467447697967418499 / 5000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41033 (1, 8, some (1, 9)) (1968892803898478468850051129448663613169 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 41034 (1, 8, some (1, 10)) (9844464020819850708334379749357479492193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41035 (1, 8, some (1, 11)) (307639500498062161853520780900525472713 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 41062 (1, 8, some (2, 6)) (9652296547124037222141967423571003929041 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 41063 (1, 8, some (2, 7)) (9652296547097494195378609203745052384871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41064 (1, 8, some (2, 8)) (9652296547099296248541726192764079823993 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41065 (1, 8, some (2, 9)) (2413074136777452208309265543404811750391 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41066 (1, 8, some (2, 10)) (482614827437162876315675516014037383141 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41093 (1, 8, some (3, 5)) (9917497355007324466293688485439581455737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41094 (1, 8, some (3, 6)) (4958748677506656488997079015534923817987 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41095 (1, 8, some (3, 7)) (1983499470997633512489275959714818012019 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41096 (1, 8, some (3, 8)) (9917497354993908025385173699711588857951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41097 (1, 8, some (3, 9)) (991749735499685945426071992950741965097 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 41124 (1, 8, some (4, 4)) (9991863270482879418482305560673552622471 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41125 (1, 8, some (4, 5)) (2497965817611785942694319462877965519179 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 41126 (1, 8, some (4, 6)) (1248982908806044247814049282673300047989 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 41127 (1, 8, some (4, 7)) (99918632704246833070375584686566600479 / 100000000000000000000000000000000000000 : ℚ) .leaf) 41128 (1, 8, some (4, 8)) (9991863270433757640553166501769400823447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41155 (1, 8, some (5, 3)) (4995931635242452850790694040984997613419 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41156 (1, 8, some (5, 4)) (9991863270478402513499473796923730834113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41157 (1, 8, some (5, 5)) (9991863270448671205227857266462098957491 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41158 (1, 8, some (5, 6)) (9991863270446784980947374866460727138323 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41159 (1, 8, some (5, 7)) (9991863270423966121218979366850588710647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41186 (1, 8, some (6, 2)) (9917497355222182031550073061852774293641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41187 (1, 8, some (6, 3)) (9917497355054713898719948389286708395921 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41188 (1, 8, some (6, 4)) (2479374338758744562602628047908847762049 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 41189 (1, 8, some (6, 5)) (495874867750677363904757093077363785071 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 41190 (1, 8, some (6, 6)) (247937433875173020514379047159981495951 / 250000000000000000000000000000000000000 : ℚ) .leaf) 41217 (1, 8, some (7, 1)) (9652296545727158171956912399309435010067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41218 (1, 8, some (7, 2)) (9652296547293764747188061711792148220699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41219 (1, 8, some (7, 3)) (1930459309434150477528764981081593283741 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 41220 (1, 8, some (7, 4)) (9652296547135739509207814001821650719557 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41221 (1, 8, some (7, 5)) (9652296547124164243686038831470487380573 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41248 (1, 8, some (8, 0)) (9844464005111026090307117104677291366489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41249 (1, 8, some (8, 1)) (4922232009583088645803605787847330822523 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41250 (1, 8, some (8, 2)) (1230558002454759931850610710707215000179 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 41251 (1, 8, some (8, 3)) (615279001222376909392416239352083833627 / 625000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3llrllr : KTree ℚ :=
  .node V3llrllrl 40960 (1, 8, none) (0 : ℚ) V3llrllrr

def V3llrll : KTree ℚ :=
  .node V3llrlll 40009 (1, 7, some (1, 9)) (2484993442583563337636708896437381803167 / 2500000000000000000000000000000000000000 : ℚ) V3llrllr

def V3llrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 41280 (1, 8, some (9, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 41281 (1, 8, some (9, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41282 (1, 8, some (9, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41283 (1, 8, some (9, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41984 (1, 9, none) (0 : ℚ) .leaf)) 42025 (1, 9, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42026 (1, 9, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 42027 (1, 9, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42056 (1, 9, some (1, 8)) (9765040907038877178418460970350297035449 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42057 (1, 9, some (1, 9)) (9765040907056320668328964737996460594121 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 42058 (1, 9, some (1, 10)) (4882520454208443637478637555536341709833 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42059 (1, 9, some (1, 11)) (9765040904571725764996662679194596909629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42087 (1, 9, some (2, 7)) (9476316295053805927883880821912752564707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42088 (1, 9, some (2, 8)) (947631629505522113451291216317072793629 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42089 (1, 9, some (2, 9)) (9476316295066467898669081967899207633099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42090 (1, 9, some (2, 10)) (9476316296656983681858491286000466205531 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42118 (1, 9, some (3, 6)) (4823180931963969999698853810845014477277 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42119 (1, 9, some (3, 7)) (9646361863902891705209230675856296227999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42120 (1, 9, some (3, 8)) (120579523298844915005742585689703340887 / 125000000000000000000000000000000000000 : ℚ) .leaf) 42121 (1, 9, some (3, 9)) (9646361863912445394758567684391954483029 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42149 (1, 9, some (4, 5)) (96849623164991926700278755057131862987 / 100000000000000000000000000000000000000 : ℚ) .leaf)))) 42150 (1, 9, some (4, 6)) (9684962316501502741825564767360339289387 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 42151 (1, 9, some (4, 7)) (1936992463295645424482333176697917550511 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42152 (1, 9, some (4, 8)) (2421240579121544648834861936019888895077 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42180 (1, 9, some (5, 4)) (971967052840129627968511950648119052611 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42181 (1, 9, some (5, 5)) (4859835264184630384405167755773110384923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42182 (1, 9, some (5, 6)) (9719670528368934700707273858769420689821 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42183 (1, 9, some (5, 7)) (9719670528346267201375293105355114777019 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42211 (1, 9, some (6, 3)) (484248115826898081486906235631806439477 / 500000000000000000000000000000000000000 : ℚ) .leaf) 42212 (1, 9, some (6, 4)) (9684962316528476517510979032000190365909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42213 (1, 9, some (6, 5)) (9684962316501794020448536954284539410301 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42214 (1, 9, some (6, 6)) (9684962316498830599083443562298003003177 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 42242 (1, 9, some (7, 2)) (2411590466031100933610463566068662261477 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42243 (1, 9, some (7, 3)) (9646361863970040305404969138874900970233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42244 (1, 9, some (7, 4)) (1929272372789375063087658560993118766537 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42245 (1, 9, some (7, 5)) (9646361863928139086788865660207254941417 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42273 (1, 9, some (8, 1)) (9476316293923151993501737682005200412877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42274 (1, 9, some (8, 2)) (4738158147622424516148671422083515071117 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 42275 (1, 9, some (8, 3)) (1895263259025397607040914415114437751669 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42276 (1, 9, some (8, 4)) (4738158147545417496319827324906569739727 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42304 (1, 9, some (9, 0)) (4882520446639359590923298845803557630613 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42305 (1, 9, some (9, 1)) (381446910423395729408211246522350873 / 390625000000000000000000000000000000 : ℚ) (.node .leaf 42306 (1, 9, some (9, 2)) (976504090720541205281932995497428905021 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3llrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 42336 (1, 9, some (10, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 42337 (1, 9, some (10, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42338 (1, 9, some (10, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43008 (1, 10, none) (0 : ℚ) .leaf) 43050 (1, 10, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 43051 (1, 10, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43081 (1, 10, some (1, 9)) (4848467964978897325169502931539469090531 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43082 (1, 10, some (1, 10)) (4848467965673566520437866224964212886001 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43083 (1, 10, some (1, 11)) (9696935928250061337860528603724614963501 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 43112 (1, 10, some (2, 8)) (4667350450804233408563169594426181863917 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 43113 (1, 10, some (2, 9)) (466735045081013034902027613061515226917 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43114 (1, 10, some (2, 10)) (933470090317704979886349909640634079481 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 43143 (1, 10, some (3, 7)) (2354594024896817658778337526241299742713 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 43144 (1, 10, some (3, 8)) (1177297012448900987796125424164856551783 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43145 (1, 10, some (3, 9)) (1177297012449679618331170471269925369493 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 43174 (1, 10, some (4, 6)) (9427415497038521249225759429988132004621 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 43175 (1, 10, some (4, 7)) (4713707748507571641237561835381968878859 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43176 (1, 10, some (4, 8)) (9427415497020920839876847848054110755603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43205 (1, 10, some (5, 5)) (298986288264018505281322013047288609507 / 312500000000000000000000000000000000000 : ℚ) .leaf) 43206 (1, 10, some (5, 6)) (2391890306112481241797594227821631800833 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 43207 (1, 10, some (5, 7)) (1913512244885436567037907227034181811653 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 43236 (1, 10, some (6, 4)) (298986288264951878422522247232344397159 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 43237 (1, 10, some (6, 5)) (9567561224450224979905476629576583886931 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43238 (1, 10, some (6, 6)) (1913512244889649544298312152325586092581 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 43267 (1, 10, some (7, 3)) (294606734283632754283187662118363723937 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43268 (1, 10, some (7, 4)) (9427415497059752200397086025540069691601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43269 (1, 10, some (7, 5)) (471370774851938479185976860365390405521 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 43298 (1, 10, some (8, 2)) (4709188049899588134362525390753429342593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 43299 (1, 10, some (8, 3)) (9418376099654678906709461297793553349111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43300 (1, 10, some (8, 4)) (9418376099629087995070739059294157279253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43329 (1, 10, some (9, 1)) (2333675225164960925334803680436959661491 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 43330 (1, 10, some (9, 2)) (4667350450897140929446346993632889496341 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 43331 (1, 10, some (9, 3)) (4667350450840204474694903003307660047567 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43360 (1, 10, some (10, 0)) (9696935916632101484654559541875255220793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43361 (1, 10, some (10, 1)) (9696935929819391548900071382440782242931 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43362 (1, 10, some (10, 2)) (9696935930109897551189275967811488974521 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43392 (1, 10, some (11, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 43393 (1, 10, some (11, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 44075 (1, 11, some (0, 11)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44106 (1, 11, some (1, 10)) (9647226507588456661930295437868264588223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44107 (1, 11, some (1, 11)) (2411806626223924551078768816954488910281 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 44137 (1, 11, some (2, 9)) (9218384513152937212595489377800592766129 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 44138 (1, 11, some (2, 10)) (9218384514682533235797137991627827257681 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3llrlrl : KTree ℚ :=
  .node V3llrlrll 42307 (1, 9, some (9, 3)) (488252045356088518800895831796583705801 / 500000000000000000000000000000000000000 : ℚ) V3llrlrlr

def V3llrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 44169 (1, 11, some (3, 9)) (9226093509342022824244235615505517953857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44199 (1, 11, some (4, 7)) (9236031893461037626150004017266843658743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44200 (1, 11, some (4, 8)) (9236031893465980449862261726234558691399 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 44230 (1, 11, some (5, 6)) (4691981296043073893333768565622550969373 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 44231 (1, 11, some (5, 7)) (9383962592063550483866391757876452681137 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 44261 (1, 11, some (6, 5)) (2357339447143300112103230561460318462361 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44262 (1, 11, some (6, 6)) (1885871557714576362412299465178259084733 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 44292 (1, 11, some (7, 4)) (9383962592111850868224400230730831335881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44293 (1, 11, some (7, 5)) (9383962592086427813367692909454519112471 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 44323 (1, 11, some (8, 3)) (2309007973380551608020787590760523284923 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 44324 (1, 11, some (8, 4)) (577251993343952899568395337623486527469 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 44354 (1, 11, some (9, 2)) (9226093509535713013522186719459428480479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44355 (1, 11, some (9, 3)) (9226093509398886732841318630361777057093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44385 (1, 11, some (10, 1)) (9218384512336560074469002233022053971183 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 44386 (1, 11, some (10, 2)) (2304596128330863988164149220644927145037 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 44416 (1, 11, some (11, 0)) (9647226493172777836364003857617295883417 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 44417 (1, 11, some (11, 1)) (1205903313272379570394697502411815312069 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44448 (1, 11, some (12, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 45131 (1, 12, some (1, 11)) (9607343701630475429876196266027384883701 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 45162 (1, 12, some (2, 10)) (2280299525687057132773448261359325957027 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 45193 (1, 12, some (3, 9)) (1132837159573949968495769694027033226791 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 45224 (1, 12, some (4, 8)) (4528240790511137094158608994158290423731 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 45255 (1, 12, some (5, 7)) (9197159218771264072450624874696168432757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 45286 (1, 12, some (6, 6)) (9257654650345731458428534001573013415011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 45317 (1, 12, some (7, 5)) (9257654650346029980362749992596084279303 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 45348 (1, 12, some (8, 4)) (9197159218817165786776892819886360077219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 45379 (1, 12, some (9, 3)) (4528240790539940355413696239284017978513 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 45410 (1, 12, some (10, 2)) (2265674319194698740028096328858807112793 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 45441 (1, 12, some (11, 1)) (1140149762567608100900099257464125429123 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 45472 (1, 12, some (12, 0)) (600458980604205733984069434579669890499 / 625000000000000000000000000000000000000 : ℚ) .leaf) 65536 (2, 0, none) (0 : ℚ) (.node .leaf 65568 (2, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 65569 (2, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65570 (2, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65571 (2, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65573 (2, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65574 (2, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65575 (2, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65576 (2, 0, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65577 (2, 0, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 65578 (2, 0, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 65600 (2, 0, some (1, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf))))) 65601 (2, 0, some (1, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 65602 (2, 0, some (1, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 65603 (2, 0, some (1, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65604 (2, 0, some (1, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65605 (2, 0, some (1, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65606 (2, 0, some (1, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 65607 (2, 0, some (1, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65608 (2, 0, some (1, 8)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 65609 (2, 0, some (1, 9)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65610 (2, 0, some (1, 10)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65632 (2, 0, some (2, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 65633 (2, 0, some (2, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65636 (2, 0, some (2, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65637 (2, 0, some (2, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65638 (2, 0, some (2, 6)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 65639 (2, 0, some (2, 7)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 65640 (2, 0, some (2, 8)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65641 (2, 0, some (2, 9)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65642 (2, 0, some (2, 10)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf)))) 66593 (2, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66594 (2, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66595 (2, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66597 (2, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66598 (2, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66599 (2, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66600 (2, 1, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66601 (2, 1, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66602 (2, 1, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 66624 (2, 1, some (1, 0)) (2972802447024776890156652403390492532531 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 66625 (2, 1, some (1, 1)) (2378241963605399118640246069612542189959 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66626 (2, 1, some (1, 2)) (11891209822211277517708497367114092251447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66627 (2, 1, some (1, 3)) (743200613880824325084363034079543541443 / 625000000000000000000000000000000000000 : ℚ) .leaf) 66628 (2, 1, some (1, 4)) (11891209822057012426237946846194366690119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66629 (2, 1, some (1, 5)) (11891209822046164651922917961440806431059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66630 (2, 1, some (1, 6)) (1189120982203387868690501504770653955361 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 66631 (2, 1, some (1, 7)) (5945604911005483967917063994107800180697 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66632 (2, 1, some (1, 8)) (11891209822030534443531599543194949221643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66633 (2, 1, some (1, 9)) (2972802455501976983261936264781274495951 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66634 (2, 1, some (1, 10)) (11891209825221795013091563665783980059553 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66656 (2, 1, some (2, 0)) (47564839253912133279408162680342419393 / 40000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3llrlr : KTree ℚ :=
  .node V3llrlrl 44168 (1, 11, some (3, 8)) (9226093509334762037625262888544139451863 / 10000000000000000000000000000000000000000 : ℚ) V3llrlrr

def V3llrl : KTree ℚ :=
  .node V3llrll 41252 (1, 8, some (8, 4)) (9844464019507569512911194800096595230377 / 10000000000000000000000000000000000000000 : ℚ) V3llrlr

def V3llrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (5945604911030531636159336145730981628647 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66659 (2, 1, some (2, 3)) (11891209822091163778309445822638898379501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66660 (2, 1, some (2, 4)) (5945604911017256431522341457797660357949 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66661 (2, 1, some (2, 5)) (2378241964409169512770616805499283169983 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66662 (2, 1, some (2, 6)) (11891209822016438872895537028066131809349 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66663 (2, 1, some (2, 7)) (11891209822018015721152159245780009067541 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66664 (2, 1, some (2, 8)) (475648392881019221979175697994699747191 / 400000000000000000000000000000000000000 : ℚ) .leaf) 66665 (2, 1, some (2, 9)) (11891209823606065164853830667083341173693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66666 (2, 1, some (2, 10)) (11891209782393622297482341102727154719127 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66688 (2, 1, some (3, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 66689 (2, 1, some (3, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66690 (2, 1, some (3, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66691 (2, 1, some (3, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66692 (2, 1, some (3, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66693 (2, 1, some (3, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66694 (2, 1, some (3, 6)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66695 (2, 1, some (3, 7)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66696 (2, 1, some (3, 8)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66697 (2, 1, some (3, 9)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67584 (2, 2, none) (0 : ℚ) (.node .leaf 67618 (2, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 67619 (2, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67620 (2, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67622 (2, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67623 (2, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67624 (2, 2, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 67625 (2, 2, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67626 (2, 2, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67649 (2, 2, some (1, 1)) (11148009203547377942373180386688084121393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67650 (2, 2, some (1, 2)) (11148009208459827803667437278766608285691 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67651 (2, 2, some (1, 3)) (11148009208206341264572107463603640608059 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67652 (2, 2, some (1, 4)) (11148009208204062663651699400640617539023 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67653 (2, 2, some (1, 5)) (445920368326643786030522660710189098301 / 400000000000000000000000000000000000000 : ℚ) .leaf) 67654 (2, 2, some (1, 6)) (5574004604082868963342251671033644026869 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67655 (2, 2, some (1, 7)) (11148009208139385642640551768840023924773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67656 (2, 2, some (1, 8)) (2787002302037819695091182378994990904099 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67657 (2, 2, some (1, 9)) (5574004604072796574777998267993288065897 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 67658 (2, 2, some (1, 10)) (2787002302710620869557191499854027878683 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67680 (2, 2, some (2, 0)) (5945604901411847795902603302197482651783 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67681 (2, 2, some (2, 1)) (148640122760021493107957667478122860791 / 125000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (5945604911094893460438304612553213352903 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67683 (2, 2, some (2, 3)) (743200613881278821872966036733606603637 / 625000000000000000000000000000000000000 : ℚ) .leaf))))) 67684 (2, 2, some (2, 4)) (92900076734821979920927721769276156673 / 78125000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67685 (2, 2, some (2, 5)) (148640122775611983638953612470912892399 / 125000000000000000000000000000000000000 : ℚ) .leaf) 67686 (2, 2, some (2, 6)) (11891209822026783264871941022871171893567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67687 (2, 2, some (2, 7)) (5945604911009494621676677975657086307491 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67688 (2, 2, some (2, 8)) (371600306938492778558027561173465263499 / 312500000000000000000000000000000000000 : ℚ) .leaf) 67689 (2, 2, some (2, 9)) (5945604911607656082559066480232489112103 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 67690 (2, 2, some (2, 10)) (5945604904782581353398769227156415139179 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (11148009203547377942373180386688084121393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (11148009208459827803667437278766608285691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (11148009208206341264572107463603640608059 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67715 (2, 2, some (3, 3)) (11148009208204062663651699400640617539023 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67716 (2, 2, some (3, 4)) (445920368326643786030522660710189098301 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67717 (2, 2, some (3, 5)) (5574004604082868963342251671033644026869 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67718 (2, 2, some (3, 6)) (11148009208139385642640551768840023924773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67719 (2, 2, some (3, 7)) (2787002302037819695091182378994990904099 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67720 (2, 2, some (3, 8)) (5574004604072796574777998267993288065897 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67721 (2, 2, some (3, 9)) (2787002302710620869557191499854027878683 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 67744 (2, 2, some (4, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67745 (2, 2, some (4, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67747 (2, 2, some (4, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67748 (2, 2, some (4, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 67749 (2, 2, some (4, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 67750 (2, 2, some (4, 6)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67751 (2, 2, some (4, 7)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67752 (2, 2, some (4, 8)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68645 (2, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68646 (2, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68647 (2, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 68648 (2, 3, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 68649 (2, 3, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68650 (2, 3, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68674 (2, 3, some (1, 2)) (10654524000888020994473878042304197754841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68675 (2, 3, some (1, 3)) (2663631000146818321644364393897197114561 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68676 (2, 3, some (1, 4)) (5327262000299027059215207663034676502137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68677 (2, 3, some (1, 5)) (2663631000137595167542526580428629554787 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 68678 (2, 3, some (1, 6)) (213090480011092228669234322360997855349 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68679 (2, 3, some (1, 7)) (2130904800105485902011652306849624425303 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68680 (2, 3, some (1, 8)) (5327262000268077034237588237282224911571 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68681 (2, 3, some (1, 9)) (5327262000268539933618393250548150493081 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68682 (2, 3, some (1, 10)) (10654524002985101490581181396875082578579 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3llrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68706 (2, 3, some (2, 2)) (2226034478725053001850547841631786750763 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68707 (2, 3, some (2, 3)) (2782543098369696900271675612571585911849 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68708 (2, 3, some (2, 4)) (11130172393453637140853945793849439671189 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68709 (2, 3, some (2, 5)) (1391271549179392702897095885272075806743 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68710 (2, 3, some (2, 6)) (2226034478684771667869986042853222030367 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 68711 (2, 3, some (2, 7)) (1113017239340998421257419965882544489387 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68712 (2, 3, some (2, 8)) (2226034478683897719606060088054348414883 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68713 (2, 3, some (2, 9)) (347817887326410298081489429573926663149 / 312500000000000000000000000000000000000 : ℚ) .leaf) 68714 (2, 3, some (2, 10)) (1113017238715671482568211151755353106221 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 68736 (2, 3, some (3, 0)) (11130172380071460270811435863807429175009 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68737 (2, 3, some (3, 1)) (11130172392817235786464676016716952914159 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68738 (2, 3, some (3, 2)) (1391271549195624823628102299503244954847 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68739 (2, 3, some (3, 3)) (2782543098369441696968589909519727328117 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68740 (2, 3, some (3, 4)) (2782543098361398796788230405608100438327 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68741 (2, 3, some (3, 5)) (11130172393434981810789570779468633601047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68742 (2, 3, some (3, 6)) (11130172393415536524760992808042977477809 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68743 (2, 3, some (3, 7)) (556508619670612052044737313017739646321 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68744 (2, 3, some (3, 8)) (11130172393416941435427988065234704481313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68745 (2, 3, some (3, 9)) (556508619756650150299086675236835464929 / 500000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (5327261998767227611248499335322629296007 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (5327262000409001183748114445895229296631 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 68770 (2, 3, some (4, 2)) (10654524000599609643325413897052110086069 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68771 (2, 3, some (4, 3)) (10654524000584939999234959719114652835551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68772 (2, 3, some (4, 4)) (10654524000554854957099348579319184733769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68773 (2, 3, some (4, 5)) (10654524000550015384713657629810580269669 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68774 (2, 3, some (4, 6)) (21309048001050657340453360925891036101 / 20000000000000000000000000000000000000 : ℚ) .leaf) 68775 (2, 3, some (4, 7)) (10654524000540961257868881548771786842317 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68776 (2, 3, some (4, 8)) (10654524000530331982527033903051221038909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68800 (2, 3, some (5, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68801 (2, 3, some (5, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 68802 (2, 3, some (5, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68803 (2, 3, some (5, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68804 (2, 3, some (5, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68805 (2, 3, some (5, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68806 (2, 3, some (5, 6)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68807 (2, 3, some (5, 7)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69668 (2, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69669 (2, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69670 (2, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69671 (2, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69672 (2, 4, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69673 (2, 4, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 69674 (2, 4, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69699 (2, 4, some (1, 3)) (516111537416774329789037751475800876497 / 500000000000000000000000000000000000000 : ℚ) .leaf) 69700 (2, 4, some (1, 4)) (645139421772056616880060699586972418039 / 625000000000000000000000000000000000000 : ℚ) .leaf) 69701 (2, 4, some (1, 5)) (10322230748300590904771562163911149762157 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69702 (2, 4, some (1, 6)) (10322230748307150338109757251816876112861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69703 (2, 4, some (1, 7)) (10322230748279741769603015082190083008103 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69704 (2, 4, some (1, 8)) (5161115374143386083364490499445877822747 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69705 (2, 4, some (1, 9)) (10322230748291092090529463177183124055351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69706 (2, 4, some (1, 10)) (10322230750593071525184304976461603383333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69730 (2, 4, some (2, 2)) (10569964286495823934599259917760573942861 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69731 (2, 4, some (2, 3)) (10569964286299997608300348488176540487281 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69732 (2, 4, some (2, 4)) (10569964286289804504077098229977078655411 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69733 (2, 4, some (2, 5)) (10569964286261484301420657598348883302229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69734 (2, 4, some (2, 6)) (10569964286256845602253761212704938483351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69735 (2, 4, some (2, 7)) (2113992857247878000134000862783803341771 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69736 (2, 4, some (2, 8)) (1056996428624676059922339998050774809391 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 69737 (2, 4, some (2, 9)) (5284982143593360517869437211078010625649 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69738 (2, 4, some (2, 10)) (2642491070625439537581571349368385782631 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69761 (2, 4, some (3, 1)) (5450137834558763614207250677361588064949 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (340633614699401575162525836037854907101 / 312500000000000000000000000000000000000 : ℚ) .leaf) 69763 (2, 4, some (3, 3)) (10900275670259446442481654322408055864751 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69764 (2, 4, some (3, 4)) (10900275670227700399650261150107780646317 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 69765 (2, 4, some (3, 5)) (136253445877647393943236944768341422461 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69766 (2, 4, some (3, 6)) (10900275670193804090793380269666500923491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69767 (2, 4, some (3, 7)) (10900275670187446534219068872775267489119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69768 (2, 4, some (3, 8)) (2725068917549025405620355989459988327769 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69769 (2, 4, some (3, 9)) (10900275671586947030150464036780132356283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (10569964277582981222708677285318284263341 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69793 (2, 4, some (4, 1)) (10569964285898184278433712963182906934343 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69794 (2, 4, some (4, 2)) (10569964286384554123199389491351589502749 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69795 (2, 4, some (4, 3)) (10569964286298497294937116841781134351291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69796 (2, 4, some (4, 4)) (10569964286273138160970976799903711267099 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69797 (2, 4, some (4, 5)) (2113992857252249884273785751678015092869 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 69798 (2, 4, some (4, 6)) (1321245535780490902688249964584375852617 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69799 (2, 4, some (4, 7)) (10569964286244610582387064504707467602297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69800 (2, 4, some (4, 8)) (528498214312150848699977143716963125367 / 500000000000000000000000000000000000000 : ℚ) .leaf) 69824 (2, 4, some (5, 0)) (645139421633209437444894399634064651167 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69825 (2, 4, some (5, 1)) (2064446149710562089234225391219213052907 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69826 (2, 4, some (5, 2)) (10322230748354077989895995917137969732367 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69827 (2, 4, some (5, 3)) (5161115374166571178075352791011597721227 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69828 (2, 4, some (5, 4)) (10322230748307333838150170408034694736209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69829 (2, 4, some (5, 5)) (10322230748300223904690735851475512515463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69830 (2, 4, some (5, 6)) (64513942176728598237892798835987890589 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 69831 (2, 4, some (5, 7)) (10322230748294016797735601541377253419859 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3llrrl : KTree ℚ :=
  .node V3llrrll 68705 (2, 3, some (2, 1)) (11130172390616458248604848929065774088553 / 10000000000000000000000000000000000000000 : ℚ) V3llrrlr

def V3llrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 69857 (2, 4, some (6, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 69858 (2, 4, some (6, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69859 (2, 4, some (6, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69860 (2, 4, some (6, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69861 (2, 4, some (6, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 69862 (2, 4, some (6, 6)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70693 (2, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70694 (2, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70695 (2, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 70696 (2, 5, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70697 (2, 5, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70698 (2, 5, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70724 (2, 5, some (1, 4)) (2521584566310955726557428051033805864303 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70725 (2, 5, some (1, 5)) (1260792283148611593415454483107017452057 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70726 (2, 5, some (1, 6)) (5043169132598416171622331554858907085037 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70727 (2, 5, some (1, 7)) (2521584566292345514430842899540998079027 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70728 (2, 5, some (1, 8)) (5043169132587683761830530867673830735553 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70729 (2, 5, some (1, 9)) (2017267653036343443420661555986454620203 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70730 (2, 5, some (1, 10)) (10086338267387753089389476037017451522859 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70755 (2, 5, some (2, 3)) (317829143348860023697488904768314000727 / 312500000000000000000000000000000000000 : ℚ) .leaf)))) 70756 (2, 5, some (2, 4)) (635658286697708389158001325636605898599 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70757 (2, 5, some (2, 5)) (10170532587128364084949608311190808427809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70758 (2, 5, some (2, 6)) (203410651742556631339155374883973200567 / 200000000000000000000000000000000000000 : ℚ) .leaf) 70759 (2, 5, some (2, 7)) (2034106517421651055341062929360039284759 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70760 (2, 5, some (2, 8)) (2034106517422852164989600689519588924897 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70761 (2, 5, some (2, 9)) (2034106517600072907122744829023094786483 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 70762 (2, 5, some (2, 10)) (10170532584847287058896005510619185398563 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70786 (2, 5, some (3, 2)) (10591975873892749858385639278305158264887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70787 (2, 5, some (3, 3)) (10591975873743792557450439907216835558207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70788 (2, 5, some (3, 4)) (2118395174744193369387044554263193483167 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 70789 (2, 5, some (3, 5)) (10591975873699643813167012039863246053003 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70790 (2, 5, some (3, 6)) (10591975873685889820168620553422757492543 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70791 (2, 5, some (3, 7)) (2118395174735381034497199050403312602273 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70792 (2, 5, some (3, 8)) (10591975873684760305964622941832446339769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70793 (2, 5, some (3, 9)) (10591975874872304366320832108700570112499 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70817 (2, 5, some (4, 1)) (10591975873041935983591847048663318489391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70818 (2, 5, some (4, 2)) (5295987936925854199293668191916469882097 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70819 (2, 5, some (4, 3)) (10591975873743168312115217743639571614077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70820 (2, 5, some (4, 4)) (5295987936857409763856036804551575095029 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70821 (2, 5, some (4, 5)) (66199849210622163031659513735404010681 / 62500000000000000000000000000000000000 : ℚ) .leaf) 70822 (2, 5, some (4, 6)) (1323996984210158844242324580718157396503 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 70823 (2, 5, some (4, 7)) (1323996984209853845601181960904519986543 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3llrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70848 (2, 5, some (5, 0)) (10170532580853402045728714916577299182503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (254263314672643324268625944479387001193 / 250000000000000000000000000000000000000 : ℚ) .leaf) 70850 (2, 5, some (5, 2)) (2542633146811704979776609252277499928627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70851 (2, 5, some (5, 3)) (1271316573395219786198555422588760704093 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70852 (2, 5, some (5, 4)) (203410651742813796275345411696916342537 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 70853 (2, 5, some (5, 5)) (10170532587128088163427544808844362765333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70854 (2, 5, some (5, 6)) (2034106517422444192105647775499186682719 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70855 (2, 5, some (5, 7)) (25426331467788980582901973272308269497 / 25000000000000000000000000000000000000 : ℚ) .leaf) 70880 (2, 5, some (6, 0)) (5043169131768612027963928391600929816097 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70881 (2, 5, some (6, 1)) (10086338265430961049253245650411470627057 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70882 (2, 5, some (6, 2)) (2521584566311189999324160075357010711289 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70883 (2, 5, some (6, 3)) (5043169132610060992873231658048779764991 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70884 (2, 5, some (6, 4)) (10086338265196979048595471027273093586923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70885 (2, 5, some (6, 5)) (5043169132594262991973308035483970537167 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70886 (2, 5, some (6, 6)) (10086338265165585246282646005207688465989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70912 (2, 5, some (7, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70913 (2, 5, some (7, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70914 (2, 5, some (7, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70915 (2, 5, some (7, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70916 (2, 5, some (7, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70917 (2, 5, some (7, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 71680 (2, 6, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 71718 (2, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71719 (2, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71720 (2, 6, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71721 (2, 6, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71722 (2, 6, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 71749 (2, 6, some (1, 5)) (1242496721291741015830666148703557946599 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71750 (2, 6, some (1, 6)) (1987994754069056833028598223503708366091 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71751 (2, 6, some (1, 7)) (9939973770317944027853003603738446791521 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71752 (2, 6, some (1, 8)) (9939973770320375897629394132651098345429 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71753 (2, 6, some (1, 9)) (9939973770330636906085202552734742178437 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71754 (2, 6, some (1, 10)) (4969986886043881224259335747060462051847 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71780 (2, 6, some (2, 4)) (9876439407897624946277532117549307645343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71781 (2, 6, some (2, 5)) (987643940785810049896319747441323924993 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 71782 (2, 6, some (2, 6)) (1234554925982535874555172384728094105211 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71783 (2, 6, some (2, 7)) (9876439407839360547181997495859283615317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71784 (2, 6, some (2, 8)) (2469109851961109972218106213322278284899 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 71785 (2, 6, some (2, 9)) (9876439408693548367216123309387764340429 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71786 (2, 6, some (2, 10)) (9876439406616354424057541710594413602339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71811 (2, 6, some (3, 3)) (10236548168891004908290032825555917072553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71812 (2, 6, some (3, 4)) (10236548168874723027832344997357167695587 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71813 (2, 6, some (3, 5)) (5118274084425215231478512835365365656889 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3llrrrl : KTree ℚ :=
  .node V3llrrrll 70824 (2, 5, some (4, 8)) (10591975873683202670979769443680710770847 / 10000000000000000000000000000000000000000 : ℚ) V3llrrrlr

def V3llrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 71815 (2, 6, some (3, 7)) (5118274084414750550697510358110774256561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71816 (2, 6, some (3, 8)) (1023654816883619623515159782761384915387 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 71817 (2, 6, some (3, 9)) (1279568521237465796975307725013254741467 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71842 (2, 6, some (4, 2)) (1290278843559862496615524693206412497109 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71843 (2, 6, some (4, 3)) (10322230748347125015252929476432371846029 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71844 (2, 6, some (4, 4)) (322569710885134013615863079765778340749 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71845 (2, 6, some (4, 5)) (412889229932198918929662292357784424067 / 400000000000000000000000000000000000000 : ℚ) .leaf) 71846 (2, 6, some (4, 6)) (10322230748289800983972289389078925824767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71847 (2, 6, some (4, 7)) (10322230748284588933509014993381814190571 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71848 (2, 6, some (4, 8)) (1290278843536207965655264421339847250251 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 71873 (2, 6, some (5, 1)) (10236548168419834425684183032975356955747 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71874 (2, 6, some (5, 2)) (5118274084495860868413930172082116337293 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71875 (2, 6, some (5, 3)) (1279568521111247355699072931030636745933 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71876 (2, 6, some (5, 4)) (2047309633773107864491579442148665961571 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71877 (2, 6, some (5, 5)) (204730963377005396574839217453019848659 / 200000000000000000000000000000000000000 : ℚ) .leaf) 71878 (2, 6, some (5, 6)) (10236548168832744544545097709438085093711 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71879 (2, 6, some (5, 7)) (10236548168832377814304831143160146121909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71904 (2, 6, some (6, 0)) (2469109850754440920933765008384649622479 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71905 (2, 6, some (6, 1)) (9876439407739667222950378064998335112289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71906 (2, 6, some (6, 2)) (9876439407973223099277668865421115060451 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71907 (2, 6, some (6, 3)) (1975287881577801931041995881085812781193 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 71908 (2, 6, some (6, 4)) (1234554925983854161125359822280271145903 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71909 (2, 6, some (6, 5)) (1975287881571559902604381958985392450597 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71910 (2, 6, some (6, 6)) (1975287881568592360437994210527234410819 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71936 (2, 6, some (7, 0)) (621248360556936059908998033656190645319 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71937 (2, 6, some (7, 1)) (1987994754105704850328074651027619170029 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71938 (2, 6, some (7, 2)) (1242496721299176288740695424605354091489 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 71939 (2, 6, some (7, 3)) (397598950814356384103688602744877347361 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71940 (2, 6, some (7, 4)) (4969986885172707339296267382365026496827 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71941 (2, 6, some (7, 5)) (9939973770333485021831141940948310717377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71968 (2, 6, some (8, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71969 (2, 6, some (8, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))) 71970 (2, 6, some (8, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71971 (2, 6, some (8, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71972 (2, 6, some (8, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72704 (2, 7, none) (0 : ℚ) (.node (.node .leaf 72743 (2, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72744 (2, 7, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72745 (2, 7, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72746 (2, 7, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72774 (2, 7, some (1, 6)) (9844464019503536584448225240332525434909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72775 (2, 7, some (1, 7)) (9844464019476011159462826579876341568223 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72776 (2, 7, some (1, 8)) (9844464019478173775001908478381570207311 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3llrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 72778 (2, 7, some (1, 10)) (196889280424907854519544789383597399613 / 200000000000000000000000000000000000000 : ℚ) .leaf) 72805 (2, 7, some (2, 5)) (9652296547115419873939532547614014021709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72806 (2, 7, some (2, 6)) (1930459309423903327601098758538358267173 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72807 (2, 7, some (2, 7)) (9652296547097674304373274219543164132829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72808 (2, 7, some (2, 8)) (241307413677552264492376897441594234673 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 72809 (2, 7, some (2, 9)) (2413074136981054399222160436419324619427 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72810 (2, 7, some (2, 10)) (9652296546426337089171899636784346126477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72836 (2, 7, some (3, 4)) (9917497355037641448789916030867356148623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72837 (2, 7, some (3, 5)) (4958748677505815076850668573866094307247 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 72838 (2, 7, some (3, 6)) (9917497355005705039194327698959343457687 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 72839 (2, 7, some (3, 7)) (4958748677496109267852489441514595505331 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72840 (2, 7, some (3, 8)) (2479374338749478350193411353575849200049 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72841 (2, 7, some (3, 9)) (9917497355978091821204951547858005169609 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72867 (2, 7, some (4, 3)) (1998372654098128535454367070711474985579 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72868 (2, 7, some (4, 4)) (31224572720226532966553310310892471229 / 31250000000000000000000000000000000000 : ℚ) .leaf) 72869 (2, 7, some (4, 5)) (2497965817612718922925546057600519735341 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 72870 (2, 7, some (4, 6)) (999186327043810164943616235902975473911 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72871 (2, 7, some (4, 7)) (9991863270431537695349895468462571249307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72872 (2, 7, some (4, 8)) (249796581760909260058746176601290874813 / 250000000000000000000000000000000000000 : ℚ) .leaf) 72898 (2, 7, some (5, 2)) (1248982908826523403706496717773776355751 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 72899 (2, 7, some (5, 3)) (999186327049021645910271799562950251801 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 72900 (2, 7, some (5, 4)) (4995931635234629416390429678749721368323 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 72901 (2, 7, some (5, 5)) (9991863270450808965544793736230983724163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72902 (2, 7, some (5, 6)) (39030715900139317649852075719979266181 / 39062500000000000000000000000000000000 : ℚ) .leaf) 72903 (2, 7, some (5, 7)) (9991863270432550001411985244488037603181 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72929 (2, 7, some (6, 1)) (495874867735759362616282223748093527949 / 500000000000000000000000000000000000000 : ℚ) .leaf) 72930 (2, 7, some (6, 2)) (1239687169393172675940384360346347192991 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 72931 (2, 7, some (6, 3)) (4958748677523993657698618608139888428581 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72932 (2, 7, some (6, 4)) (9917497355026777462172592432004716665871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72933 (2, 7, some (6, 5)) (1983499471002285666168414769642405561129 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72934 (2, 7, some (6, 6)) (9917497354994762443905701408415439937579 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72960 (2, 7, some (7, 0)) (1206537067902297190516151545248626593487 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 72961 (2, 7, some (7, 1)) (9652296547051971202334515819684723673573 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72962 (2, 7, some (7, 2)) (2413074136807006315511812873845937543981 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72963 (2, 7, some (7, 3)) (1206537068393066169238948261731775903699 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72964 (2, 7, some (7, 4)) (4826148273564208247110697412059020432473 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72965 (2, 7, some (7, 5)) (4826148273557551160039677013932652696439 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72992 (2, 7, some (8, 0)) (9844464018395806536243159741120476459599 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72993 (2, 7, some (8, 1)) (2461116004921525801111655089197992956733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72994 (2, 7, some (8, 2)) (9844464019552589995987962907786953862241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72995 (2, 7, some (8, 3)) (9844464019516564107695457905003796992189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72996 (2, 7, some (8, 4)) (4922232009751821991367169053627352758123 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 73024 (2, 7, some (9, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3llrrrr : KTree ℚ :=
  .node V3llrrrrl 72777 (2, 7, some (1, 9)) (9844464019489416406227317512686865679527 / 10000000000000000000000000000000000000000 : ℚ) V3llrrrrr

def V3llrrr : KTree ℚ :=
  .node V3llrrrl 71814 (2, 6, some (3, 6)) (5118274084420401337371798835963957581311 / 5000000000000000000000000000000000000000 : ℚ) V3llrrrr

def V3llrr : KTree ℚ :=
  .node V3llrrl 69856 (2, 4, some (6, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) V3llrrr

def V3llr : KTree ℚ :=
  .node V3llrl 66657 (2, 1, some (2, 1)) (11891209822393617692129458696576954651393 / 10000000000000000000000000000000000000000 : ℚ) V3llrr

def V3ll : KTree ℚ :=
  .node V3lll 38025 (1, 5, some (3, 9)) (10900275670186362875266183205973870103133 / 10000000000000000000000000000000000000000 : ℚ) V3llr

def V3lrllllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73026 (2, 7, some (9, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73027 (2, 7, some (9, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73728 (2, 8, none) (0 : ℚ) (.node (.node .leaf 73768 (2, 8, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73769 (2, 8, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 73770 (2, 8, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73799 (2, 8, some (1, 7)) (4882520453519958125987337026949875954041 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73800 (2, 8, some (1, 8)) (305157528345059975873645780081941484153 / 312500000000000000000000000000000000000 : ℚ) .leaf) 73801 (2, 8, some (1, 9)) (195300818141075611084678108031359832737 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 73802 (2, 8, some (1, 10)) (976504090880950962807904422975693866893 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 73830 (2, 8, some (2, 6)) (9476316295076234893113164360134892213781 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73831 (2, 8, some (2, 7)) (2369079073763434769400720611604187070979 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73832 (2, 8, some (2, 8)) (947631629505765980567825717461860747523 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 73833 (2, 8, some (2, 9)) (236907907396480956251109585730162466189 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73834 (2, 8, some (2, 10)) (9476316294699808265970749119187682391549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73861 (2, 8, some (3, 5)) (9646361863924465308816978417975054400041 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73862 (2, 8, some (3, 6)) (4823180931960659585694473295245352383173 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73863 (2, 8, some (3, 7)) (4823180931953135121094084190633132825209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73864 (2, 8, some (3, 8)) (9646361863911164444594542659119287023429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73865 (2, 8, some (3, 9)) (9646361864831553040073933817708796476321 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73892 (2, 8, some (4, 4)) (9684962316525700632624643151524050146109 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrlllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 73894 (2, 8, some (4, 6)) (9684962316492520210480706640812017603507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73895 (2, 8, some (4, 7)) (4842481158242223261848596353650337032319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73896 (2, 8, some (4, 8)) (24212405791222103220335893336208851469 / 25000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73923 (2, 8, some (5, 3)) (1214958816051341949810959505521124821917 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 73924 (2, 8, some (5, 4)) (9719670528394403368733807333766795052789 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73925 (2, 8, some (5, 5)) (1214958816046511335666989617300756426799 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73926 (2, 8, some (5, 6)) (9719670528358895462503079016972059089927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73927 (2, 8, some (5, 7)) (1943934105670973699263882459267626501029 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73954 (2, 8, some (6, 2)) (302655072395470186014240678556797753987 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 73955 (2, 8, some (6, 3)) (9684962316539511128295539669646088195561 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 73956 (2, 8, some (6, 4)) (9684962316520584123956591606038960216151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73957 (2, 8, some (6, 5)) (4842481158251302096997808150579734497217 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73958 (2, 8, some (6, 6)) (4842481158243938860566406918070687019587 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73985 (2, 8, some (7, 1)) (9646361863714643551772688451626705660983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73986 (2, 8, some (7, 2)) (2411590466013154282170441059523507553431 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73987 (2, 8, some (7, 3)) (9646361863958318623219255105063644406551 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73988 (2, 8, some (7, 4)) (9646361863939652090488939704066977940911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73989 (2, 8, some (7, 5)) (1205795232990529423452920711600513612609 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (9476316291836918200314932736880319666897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74017 (2, 8, some (8, 1)) (379052651801546234688522465767314153949 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 74018 (2, 8, some (8, 2)) (296134884224417839349980963797667830169 / 312500000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrlllll : KTree ℚ :=
  .node V3lrllllll 73893 (2, 8, some (4, 5)) (4842481158251358533600829473478892910411 / 5000000000000000000000000000000000000000 : ℚ) V3lrlllllr

def V3lrllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 74020 (2, 8, some (8, 4)) (2369079073770977248678651449367188684721 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 74048 (2, 8, some (9, 0)) (2441260226545345036561728479938298840949 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 74049 (2, 8, some (9, 1)) (9765040907249720715203623558033764613397 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74050 (2, 8, some (9, 2)) (4882520453558563293444586522967300057691 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74051 (2, 8, some (9, 3)) (2441260226770049307281854313967266284783 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 74080 (2, 8, some (10, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74081 (2, 8, some (10, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 74082 (2, 8, some (10, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74752 (2, 9, none) (0 : ℚ) (.node .leaf 74793 (2, 9, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 74794 (2, 9, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74824 (2, 9, some (1, 8)) (9696935929943292812676958061296581719409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74825 (2, 9, some (1, 9)) (606058495622223292595084280711884448489 / 625000000000000000000000000000000000000 : ℚ) .leaf) 74826 (2, 9, some (1, 10)) (9696935931711309565647573095766285776329 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74855 (2, 9, some (2, 7)) (9334700901607090304242650989996188753419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74856 (2, 9, some (2, 8)) (9334700901610627806014925304110267603347 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 74857 (2, 9, some (2, 9)) (9334700902396035333651868512596179882167 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74858 (2, 9, some (2, 10)) (9334700901446296017621550900939999016211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74886 (2, 9, some (3, 6)) (4709188049803171301627040585477044576279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74887 (2, 9, some (3, 7)) (9418376099590145879747790817961623133691 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 74888 (2, 9, some (3, 8)) (1883675219918880750454951311202842443637 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrllllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 74917 (2, 9, some (4, 5)) (4713707748518851599700764160937612513787 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74918 (2, 9, some (4, 6)) (4713707748515301666650419422338092157467 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74919 (2, 9, some (4, 7)) (2356853874255155088951333353192138034471 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74920 (2, 9, some (4, 8)) (9427415497024422235553656979201955377317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74948 (2, 9, some (5, 4)) (9567561224476562331569271719987876328233 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 74949 (2, 9, some (5, 5)) (2391890306112968991195526838720192937253 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74950 (2, 9, some (5, 6)) (9567561224440685085989853000283557418103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74951 (2, 9, some (5, 7)) (4783780612217440113672471058417186923503 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74979 (2, 9, some (6, 3)) (37373286033160164392614745013140179473 / 39062500000000000000000000000000000000 : ℚ) (.node .leaf 74980 (2, 9, some (6, 4)) (9567561224472783371602313109406065506823 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 74981 (2, 9, some (6, 5)) (9567561224451820410166909127240692692007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 74982 (2, 9, some (6, 6)) (9567561224437908165000639774732873700863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75010 (2, 9, some (7, 2)) (9427415497176905233685487409317523912349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75011 (2, 9, some (7, 3)) (9427415497072049296536961615089174606813 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75012 (2, 9, some (7, 4)) (9427415497055148188285334158005929307899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75013 (2, 9, some (7, 5)) (942741549703753744180141151708605009329 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 75041 (2, 9, some (8, 1)) (9418376099457224155780972106868754326633 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75042 (2, 9, some (8, 2)) (4709188049865593295770936177804260803079 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75043 (2, 9, some (8, 3)) (2354594024909809330061234540295628418797 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 75044 (2, 9, some (8, 4)) (294324253113205511047482369497258945149 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 75072 (2, 9, some (9, 0)) (9334700898879443679987953685620247068337 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrllllr : KTree ℚ :=
  .node V3lrllllrl 74889 (2, 9, some (3, 9)) (9418376100469850123572649673720020775683 / 10000000000000000000000000000000000000000 : ℚ) V3lrllllrr

def V3lrllll : KTree ℚ :=
  .node V3lrlllll 74019 (2, 8, some (8, 3)) (9476316295098482581750494996000150204347 / 10000000000000000000000000000000000000000 : ℚ) V3lrllllr

def V3lrlllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 75074 (2, 9, some (9, 2)) (1166837612716569465606806748919753174399 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 75075 (2, 9, some (9, 3)) (4667350450825092495886239781040829069533 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75104 (2, 9, some (10, 0)) (9696935929244198186921355478213187394703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75105 (2, 9, some (10, 1)) (9696935930150996012741709024790346014329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75106 (2, 9, some (10, 2)) (2424233982504743634013975740892548628487 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 75136 (2, 9, some (11, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75137 (2, 9, some (11, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 75818 (2, 10, some (0, 10)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 75849 (2, 10, some (1, 9)) (77177812050264575571919125780018571609 / 80000000000000000000000000000000000000 : ℚ) (.node .leaf 75850 (2, 10, some (1, 10)) (9647226507899587510889268618028934489421 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 75880 (2, 10, some (2, 8)) (9218384513142660415250273385062992440631 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 75881 (2, 10, some (2, 9)) (1843676902783002134312601701562632214847 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 75882 (2, 10, some (2, 10)) (9218384513100960310087551225639224210241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75911 (2, 10, some (3, 7)) (1153261688666736723976220870258931360849 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75912 (2, 10, some (3, 8)) (9226093509337640981581179768700298534197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75913 (2, 10, some (3, 9)) (9226093510178093329635091806461626764119 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 75942 (2, 10, some (4, 6)) (577251993342312396805528582157347263693 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 75943 (2, 10, some (4, 7)) (73888255147727924403345094422077937393 / 80000000000000000000000000000000000000 : ℚ) .leaf) 75944 (2, 10, some (4, 8)) (577251993341833148589328526014337348793 / 625000000000000000000000000000000000000 : ℚ) .leaf) 75973 (2, 10, some (5, 5)) (9383962592087071247192694439434136447259 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 75974 (2, 10, some (5, 6)) (4691981296038760309688691523959208765809 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 76004 (2, 10, some (6, 4)) (4714678894299260397685893509195723682811 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76005 (2, 10, some (6, 5)) (4714678894287761861094950581780313136873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76006 (2, 10, some (6, 6)) (9429357788563309442621992480648472312959 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76035 (2, 10, some (7, 3)) (9383962592122467879073389818925312431877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76036 (2, 10, some (7, 4)) (75071700736856818497293557449446950953 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 76037 (2, 10, some (7, 5)) (938396259208697347733602387864214866551 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 76066 (2, 10, some (8, 2)) (2309007973403746385868099227345580197341 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 76067 (2, 10, some (8, 3)) (9236031893514673444040486157311197448779 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76068 (2, 10, some (8, 4)) (9236031893499418724334365927158371354633 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 76097 (2, 10, some (9, 1)) (9226093509243368166831237466426360267519 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 76098 (2, 10, some (9, 2)) (9226093509470691102817208303313223638809 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 76099 (2, 10, some (9, 3)) (4613046754690300401923002104114510295009 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76128 (2, 10, some (10, 0)) (9218384510786756253683886239149435186951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76129 (2, 10, some (10, 1)) (921838451315401489725115740204999665763 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76130 (2, 10, some (10, 2)) (921838451326312707542219437026345258891 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 76160 (2, 10, some (11, 0)) (301475828301202634866131733600363580793 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 76161 (2, 10, some (11, 1)) (9647226506462580421089437213819340365873 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 76192 (2, 10, some (12, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76874 (2, 11, some (1, 10)) (9607343704095110870111481808964530615479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76905 (2, 11, some (2, 9)) (4560599050995908038454585510633218427793 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 76906 (2, 11, some (2, 10)) (2280299525317120108143530657991693507053 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrlllrl : KTree ℚ :=
  .node V3lrlllrll 75975 (2, 10, some (5, 7)) (1876792518414118291543272188242904105953 / 2000000000000000000000000000000000000000 : ℚ) V3lrlllrlr

def V3lrlllrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 76937 (2, 11, some (3, 9)) (1132837159674824917992199407529015111299 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 76967 (2, 11, some (4, 7)) (8844220293967300171110882017931940923 / 9765625000000000000000000000000000000 : ℚ) .leaf) 76968 (2, 11, some (4, 8)) (9056481581025425689552813424581913054779 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76998 (2, 11, some (5, 6)) (1839431843757094947808485281611695541933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 76999 (2, 11, some (5, 7)) (1149644902347226038194268903741332507617 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 77029 (2, 11, some (6, 5)) (9257654650347533612141943360521743386207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 77030 (2, 11, some (6, 6)) (9257654650336757467192067806163568862681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 77060 (2, 11, some (7, 4)) (4628827325184690782674737403609332883779 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 77061 (2, 11, some (7, 5)) (1157206831293436291294105030540338100907 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 77091 (2, 11, some (8, 3)) (919715921882742760761862762069319262463 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrlllrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 77122 (2, 11, some (9, 2)) (9056481581165622284560247454320142517147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 77123 (2, 11, some (9, 3)) (9056481581068785371799151767186803452271 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 77153 (2, 11, some (10, 1)) (90626972765241189428436419129881500019 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 77154 (2, 11, some (10, 2)) (9062697276716152954372889197410574297391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 77184 (2, 11, some (11, 0)) (570074881198161848540436222601120506667 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 77185 (2, 11, some (11, 1)) (4560599050624519803830318929460082737743 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 77216 (2, 11, some (12, 0)) (9607343701938016010762405097883834736269 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 77930 (2, 12, some (2, 10)) (2259702796062314340429161522192753646009 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 77961 (2, 12, some (3, 9)) (4461310142391817387765146900546894013973 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 77992 (2, 12, some (4, 8)) (4446233711979402851788847740754033163753 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrlllrrl : KTree ℚ :=
  .node V3lrlllrrll 77092 (2, 11, some (8, 4)) (4598579609406564336142369927418462663829 / 5000000000000000000000000000000000000000 : ℚ) V3lrlllrrlr

def V3lrlllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 78054 (2, 12, some (6, 6)) (1134949695908967278633066693844847906099 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 78085 (2, 12, some (7, 5)) (1819389940301733581048631911443833654671 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 78116 (2, 12, some (8, 4)) (4539798783651175764992594770945632698983 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 78147 (2, 12, some (9, 3)) (9019258641234759829468766883418107905387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 78178 (2, 12, some (10, 2)) (444623371204726641604753019601791433429 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 78209 (2, 12, some (11, 1)) (892262028395704600793235953044166368139 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 78240 (2, 12, some (12, 0)) (4519405591168870579221508220512799465081 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 98338 (3, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98339 (3, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 98340 (3, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98341 (3, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98342 (3, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98343 (3, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 98344 (3, 0, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98345 (3, 0, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrlllrr : KTree ℚ :=
  .node V3lrlllrrl 78023 (2, 12, some (5, 7)) (9019258641187236198041050647058767520163 / 10000000000000000000000000000000000000000 : ℚ) V3lrlllrrr

def V3lrlllr : KTree ℚ :=
  .node V3lrlllrl 76936 (2, 11, some (3, 8)) (9062697276586155503486283002686714374421 / 10000000000000000000000000000000000000000 : ℚ) V3lrlllrr

def V3lrlll : KTree ℚ :=
  .node V3lrllll 75073 (2, 9, some (9, 1)) (9334700901610320283484796399310124058969 / 10000000000000000000000000000000000000000 : ℚ) V3lrlllr

def V3lrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 98372 (3, 0, some (1, 4)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98373 (3, 0, some (1, 5)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98374 (3, 0, some (1, 6)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98375 (3, 0, some (1, 7)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98376 (3, 0, some (1, 8)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 98377 (3, 0, some (1, 9)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98400 (3, 0, some (2, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98401 (3, 0, some (2, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98403 (3, 0, some (2, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 98404 (3, 0, some (2, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98405 (3, 0, some (2, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98406 (3, 0, some (2, 6)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98407 (3, 0, some (2, 7)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98408 (3, 0, some (2, 8)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98409 (3, 0, some (2, 9)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98432 (3, 0, some (3, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98433 (3, 0, some (3, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98434 (3, 0, some (3, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98435 (3, 0, some (3, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98436 (3, 0, some (3, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 98437 (3, 0, some (3, 5)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98438 (3, 0, some (3, 6)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98439 (3, 0, some (3, 7)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98440 (3, 0, some (3, 8)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98441 (3, 0, some (3, 9)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99362 (3, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99365 (3, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99366 (3, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99367 (3, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99368 (3, 1, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99369 (3, 1, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99392 (3, 1, some (1, 0)) (11148009184154149645291037029669295228209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (1393501150763271152641512447568775787939 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 99394 (3, 1, some (1, 2)) (11148009208305978281499751157032318135737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99395 (3, 1, some (1, 3)) (5574004604112206049826060803186089074409 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99396 (3, 1, some (1, 4)) (11148009208175247460341372139265543926107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99397 (3, 1, some (1, 5)) (11148009208172648782007073731042813172303 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99398 (3, 1, some (1, 6)) (11148009208155639186759570140369579928731 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 99399 (3, 1, some (1, 7)) (11148009208134769539494987891466138015561 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 99400 (3, 1, some (1, 8)) (11148009208158320561703164683275867453079 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99401 (3, 1, some (1, 9)) (11148009208130766254441794050047679763319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99424 (3, 1, some (2, 0)) (5945604907876257228263317754537078949511 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (594560491115122380245948901592276172571 / 500000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (11891209822077126236834240418367329960191 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99427 (3, 1, some (2, 3)) (1189120982207408810227369633441663253481 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99428 (3, 1, some (2, 4)) (5945604911020169378741900219259031786739 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99429 (3, 1, some (2, 5)) (5945604911019931562689524768800738850881 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99430 (3, 1, some (2, 6)) (11891209822013703404364832508140866085371 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99431 (3, 1, some (2, 7)) (743200613876517192646367462155467446537 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 99432 (3, 1, some (2, 8)) (11891209822016694241263568754496295831789 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99433 (3, 1, some (2, 9)) (11891209824413930088972697166433660616623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (11148009208562394151779228026589468385661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99457 (3, 1, some (3, 1)) (278700230204480875298802156236270857423 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99458 (3, 1, some (3, 2)) (111480092082232727991919175748906666143 / 100000000000000000000000000000000000000 : ℚ) .leaf) 99459 (3, 1, some (3, 3)) (5574004604078131726948527848911299442679 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99460 (3, 1, some (3, 4)) (11148009208172470419967792143199093470409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99461 (3, 1, some (3, 5)) (1393501151017807880592199294219493483031 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99462 (3, 1, some (3, 6)) (11148009208140716108357076765036107861373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99463 (3, 1, some (3, 7)) (5574004604077738873149399096639586855389 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99464 (3, 1, some (3, 8)) (2787002302369802854694544695440611863697 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 99465 (3, 1, some (3, 9)) (11148009187660484365332303119465756634039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99490 (3, 1, some (4, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99491 (3, 1, some (4, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99492 (3, 1, some (4, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 99493 (3, 1, some (4, 5)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99494 (3, 1, some (4, 6)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99495 (3, 1, some (4, 7)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99496 (3, 1, some (4, 8)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf))) 100386 (3, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100387 (3, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 100388 (3, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100389 (3, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100390 (3, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100391 (3, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 100392 (3, 2, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100393 (3, 2, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (5327261998767227611248499335322629296007 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100418 (3, 2, some (1, 2)) (5327262000409001183748114445895229296631 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100419 (3, 2, some (1, 3)) (10654524000599609643325413897052110086069 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 100420 (3, 2, some (1, 4)) (10654524000584939999234959719114652835551 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 100421 (3, 2, some (1, 5)) (10654524000554854957099348579319184733769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100422 (3, 2, some (1, 6)) (10654524000550015384713657629810580269669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100423 (3, 2, some (1, 7)) (21309048001050657340453360925891036101 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100424 (3, 2, some (1, 8)) (10654524000540961257868881548771786842317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100425 (3, 2, some (1, 9)) (10654524000530331982527033903051221038909 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (11130172380071460270811435863807429175009 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100449 (3, 2, some (2, 1)) (11130172392817235786464676016716952914159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (1391271549195624823628102299503244954847 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100451 (3, 2, some (2, 3)) (2782543098369441696968589909519727328117 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 100452 (3, 2, some (2, 4)) (2782543098361398796788230405608100438327 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 100453 (3, 2, some (2, 5)) (11130172393434981810789570779468633601047 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100454 (3, 2, some (2, 6)) (11130172393415536524760992808042977477809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100455 (3, 2, some (2, 7)) (556508619670612052044737313017739646321 / 500000000000000000000000000000000000000 : ℚ) .leaf) 100456 (3, 2, some (2, 8)) (11130172393416941435427988065234704481313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100457 (3, 2, some (2, 9)) (556508619756650150299086675236835464929 / 500000000000000000000000000000000000000 : ℚ) .leaf) 100480 (3, 2, some (3, 0)) (11130172390616458248604848929065774088553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (2226034478725053001850547841631786750763 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100482 (3, 2, some (3, 2)) (2782543098369696900271675612571585911849 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100483 (3, 2, some (3, 3)) (11130172393453637140853945793849439671189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100484 (3, 2, some (3, 4)) (1391271549179392702897095885272075806743 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 100485 (3, 2, some (3, 5)) (2226034478684771667869986042853222030367 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 100486 (3, 2, some (3, 6)) (1113017239340998421257419965882544489387 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100487 (3, 2, some (3, 7)) (2226034478683897719606060088054348414883 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100488 (3, 2, some (3, 8)) (347817887326410298081489429573926663149 / 312500000000000000000000000000000000000 : ℚ) .leaf) 100489 (3, 2, some (3, 9)) (1113017238715671482568211151755353106221 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (10654524000888020994473878042304197754841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (2663631000146818321644364393897197114561 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100514 (3, 2, some (4, 2)) (5327262000299027059215207663034676502137 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100515 (3, 2, some (4, 3)) (2663631000137595167542526580428629554787 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100516 (3, 2, some (4, 4)) (213090480011092228669234322360997855349 / 200000000000000000000000000000000000000 : ℚ) .leaf) 100517 (3, 2, some (4, 5)) (2130904800105485902011652306849624425303 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 100518 (3, 2, some (4, 6)) (5327262000268077034237588237282224911571 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 100519 (3, 2, some (4, 7)) (5327262000268539933618393250548150493081 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 100520 (3, 2, some (4, 8)) (10654524002985101490581181396875082578579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100544 (3, 2, some (5, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 100545 (3, 2, some (5, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100546 (3, 2, some (5, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100547 (3, 2, some (5, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100548 (3, 2, some (5, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100549 (3, 2, some (5, 5)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100550 (3, 2, some (5, 6)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100551 (3, 2, some (5, 7)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf))))) 101411 (3, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 101412 (3, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101413 (3, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101414 (3, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101415 (3, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101416 (3, 3, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101417 (3, 3, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101442 (3, 3, some (1, 2)) (2580557687151392728326705446305762728167 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101443 (3, 3, some (1, 3)) (10322230748344782292838375473326993631153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101444 (3, 3, some (1, 4)) (10322230748343024113115838387707377065539 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101445 (3, 3, some (1, 5)) (10322230748303962371460866285972922249183 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101446 (3, 3, some (1, 6)) (5161115374151843560700123275823097157081 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101447 (3, 3, some (1, 7)) (10322230748278158743832931447974072751171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101448 (3, 3, some (1, 8)) (2580557687072598620558072817533626133169 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101449 (3, 3, some (1, 9)) (2064446149657201484284616744768662097183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101473 (3, 3, some (2, 1)) (10569964284631383682369195130950962489417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101474 (3, 3, some (2, 2)) (2642491071606075662716458998670990878743 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 101475 (3, 3, some (2, 3)) (10569964286304156879848557496849597796707 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101476 (3, 3, some (2, 4)) (5284982143139039253634250830718715354533 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101477 (3, 3, some (2, 5)) (10569964286263116540344889772860987680433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101478 (3, 3, some (2, 6)) (10569964286249905082999387135805576737451 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101479 (3, 3, some (2, 7)) (10569964286240667724162545569515799814683 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 101480 (3, 3, some (2, 8)) (10569964286247117774671551996916641289519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101481 (3, 3, some (2, 9)) (10569964287657645753839692766626256908159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101504 (3, 3, some (3, 0)) (10900275663446939992349513937313379839651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (1090027567010057446563864698657257028963 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101506 (3, 3, some (3, 2)) (5450137835146468262739551049609296573319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101507 (3, 3, some (3, 3)) (10900275670239537456489915955779354940517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101508 (3, 3, some (3, 4)) (10900275670211962289198103317387054048093 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101509 (3, 3, some (3, 5)) (10900275670203775783927169898958332512407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101510 (3, 3, some (3, 6)) (272506891754710274260389477785356668679 / 250000000000000000000000000000000000000 : ℚ) .leaf) 101511 (3, 3, some (3, 7)) (5450137835095226358675446859297950754111 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101512 (3, 3, some (3, 8)) (10900275670783173893355131121270408203549 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101513 (3, 3, some (3, 9)) (10900275668947994445349289503991572643353 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101536 (3, 3, some (4, 0)) (10569964284631383682369195130950962489417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101537 (3, 3, some (4, 1)) (2642491071606075662716458998670990878743 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101538 (3, 3, some (4, 2)) (10569964286304156879848557496849597796707 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101539 (3, 3, some (4, 3)) (5284982143139039253634250830718715354533 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101540 (3, 3, some (4, 4)) (10569964286263116540344889772860987680433 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101541 (3, 3, some (4, 5)) (10569964286249905082999387135805576737451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101542 (3, 3, some (4, 6)) (10569964286240667724162545569515799814683 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101543 (3, 3, some (4, 7)) (10569964286247117774671551996916641289519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101544 (3, 3, some (4, 8)) (10569964287657645753839692766626256908159 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101568 (3, 3, some (5, 0)) (2580557687151392728326705446305762728167 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V3lrll : KTree ℚ :=
  .node V3lrlll 98371 (3, 0, some (1, 3)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) V3lrllr

def V3lrlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 101570 (3, 3, some (5, 2)) (10322230748343024113115838387707377065539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101571 (3, 3, some (5, 3)) (10322230748303962371460866285972922249183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101572 (3, 3, some (5, 4)) (5161115374151843560700123275823097157081 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101573 (3, 3, some (5, 5)) (10322230748278158743832931447974072751171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101574 (3, 3, some (5, 6)) (2580557687072598620558072817533626133169 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 101575 (3, 3, some (5, 7)) (2064446149657201484284616744768662097183 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101600 (3, 3, some (6, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101602 (3, 3, some (6, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101603 (3, 3, some (6, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101604 (3, 3, some (6, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101605 (3, 3, some (6, 5)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101606 (3, 3, some (6, 6)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102436 (3, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102437 (3, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102438 (3, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102439 (3, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102440 (3, 4, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102441 (3, 4, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 102467 (3, 4, some (1, 3)) (5043169132614948237354034570014543140807 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 102468 (3, 4, some (1, 4)) (10086338265235922599401962574789335481469 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102469 (3, 4, some (1, 5)) (2521584566297897045270228563082114401653 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102470 (3, 4, some (1, 6)) (5043169132597031778405990381733928235747 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102471 (3, 4, some (1, 7)) (2017267653033623290781959280102378206547 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102472 (3, 4, some (1, 8)) (10086338265178263507037706221356424921999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102473 (3, 4, some (1, 9)) (5043169132588826052691409793601335144369 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102498 (3, 4, some (2, 2)) (2542633146831097782105426431133825579229 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102499 (3, 4, some (2, 3)) (10170532587168848418481017272009093838119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102500 (3, 4, some (2, 4)) (10170532587151698226061078094015995338027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102501 (3, 4, some (2, 5)) (158914571673912190949220453621127038009 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 102502 (3, 4, some (2, 6)) (5085266293561024049957622614107622411869 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 102503 (3, 4, some (2, 7)) (5085266293554547689121814426874925274733 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102504 (3, 4, some (2, 8)) (1271316573389435063958567976855204031893 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102505 (3, 4, some (2, 9)) (10170532588354594989133187130816254657479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102529 (3, 4, some (3, 1)) (10591975873177480125319627670755521577311 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102530 (3, 4, some (3, 2)) (5295987936904108425163160514062864339379 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102531 (3, 4, some (3, 3)) (10591975873736224439527781204005204790381 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102532 (3, 4, some (3, 4)) (5295987936852960907464578698472541328897 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102533 (3, 4, some (3, 5)) (5295987936848291452574381022528871307381 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102534 (3, 4, some (3, 6)) (10591975873680651533295197145878534352579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102535 (3, 4, some (3, 7)) (1059197587367828070917515021803117510719 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 102536 (3, 4, some (3, 8)) (2647993968546221866812409670033953771661 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3lrlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 102560 (3, 4, some (4, 0)) (10591975869650430821099771240570928391359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102561 (3, 4, some (4, 1)) (10591975873706707176623917490162506771217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102562 (3, 4, some (4, 2)) (10591975873770922300858116012965751391221 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102563 (3, 4, some (4, 3)) (1059197587372152524458861903274383729089 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102564 (3, 4, some (4, 4)) (10591975873699728077951334845366238726157 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102565 (3, 4, some (4, 5)) (423679034947564151172167748573802185369 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102566 (3, 4, some (4, 6)) (661998492104936626280023628584901552537 / 625000000000000000000000000000000000000 : ℚ) .leaf) 102567 (3, 4, some (4, 7)) (1323996984210317827389729738492662131787 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102568 (3, 4, some (4, 8)) (2118395174907442992325684166348444775551 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 102592 (3, 4, some (5, 0)) (10170532586166987766799891110522121500389 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 102593 (3, 4, some (5, 1)) (2542633146819008782952247192757974337579 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102594 (3, 4, some (5, 2)) (10170532587168260928903950081383773041279 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102595 (3, 4, some (5, 3)) (2034106517428830017694832243780540584223 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102596 (3, 4, some (5, 4)) (2542633146782572061727355299409162136271 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102597 (3, 4, some (5, 5)) (5085266293558422282219367636323834642743 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102598 (3, 4, some (5, 6)) (10170532587111541030395453741124221007801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102599 (3, 4, some (5, 7)) (158914571673656477979886269779771791093 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102624 (3, 4, some (6, 0)) (10086338265473142199854108246291259346697 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102625 (3, 4, some (6, 1)) (2017267653047465647200470944145712912677 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102626 (3, 4, some (6, 2)) (403453530609120891702968517817737900229 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 102627 (3, 4, some (6, 3)) (315198070787321362963693519993774237399 / 312500000000000000000000000000000000000 : ℚ) .leaf)))) 102628 (3, 4, some (6, 4)) (5043169132595647385189649208608949386457 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102629 (3, 4, some (6, 5)) (5043169132583425425048110601429894874681 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102630 (3, 4, some (6, 6)) (10086338265181159490414350707365188372891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102656 (3, 4, some (7, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102657 (3, 4, some (7, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102658 (3, 4, some (7, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102659 (3, 4, some (7, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102660 (3, 4, some (7, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102661 (3, 4, some (7, 5)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node .leaf 103461 (3, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 103462 (3, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103463 (3, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103464 (3, 5, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103465 (3, 5, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103492 (3, 5, some (1, 4)) (1242496721298193537193229451356809592089 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103493 (3, 5, some (1, 5)) (9939973770337273464467791204744257323043 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103494 (3, 5, some (1, 6)) (397598950813712838810683140859111411547 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103495 (3, 5, some (1, 7)) (9939973770316818109005765623337207419531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103496 (3, 5, some (1, 8)) (1987994754064794028037510749858343185747 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103497 (3, 5, some (1, 9)) (9939973770327020461623569519719957144207 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103523 (3, 5, some (2, 3)) (9876439407896349548410079073551183027579 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3lrlrll : KTree ℚ :=
  .node V3lrlrlll 102537 (3, 4, some (3, 9)) (2647993968401357229046244904842730106503 / 2500000000000000000000000000000000000000 : ℚ) V3lrlrllr

def V3lrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 103525 (3, 5, some (2, 5)) (9876439407860127237998795431822941839849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103526 (3, 5, some (2, 6)) (2469109851963844362757675740775707380117 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103527 (3, 5, some (2, 7)) (1975287881567993152409299889474449284737 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103528 (3, 5, some (2, 8)) (1234554925980739797753886363729591966261 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103529 (3, 5, some (2, 9)) (9876439408975900986942894739148690848531 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103554 (3, 5, some (3, 2)) (5118274084490277570779267162021487807233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103555 (3, 5, some (3, 3)) (2559137042222376149754512674567292708519 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103556 (3, 5, some (3, 4)) (10236548168861027095575305097265654219907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103557 (3, 5, some (3, 5)) (409461926753989369561485458868392262099 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 103558 (3, 5, some (3, 6)) (5118274084417313261030404167937681830921 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 103559 (3, 5, some (3, 7)) (5118274084415096956171744826319951981351 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103560 (3, 5, some (3, 8)) (10236548169283682125781690997943117132351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103561 (3, 5, some (3, 9)) (2559137042263687644966880450824065844147 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103585 (3, 5, some (4, 1)) (5161115374040698054646015248591163767569 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103586 (3, 5, some (4, 2)) (1032223074840030225772825528558787199991 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103587 (3, 5, some (4, 3)) (258055768708282716403775056564018706681 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 103588 (3, 5, some (4, 4)) (206444614966186064132820358276242664683 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103589 (3, 5, some (4, 5)) (10322230748298204788669109531603904365327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103590 (3, 5, some (4, 6)) (10322230748287262767362575970339815076903 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103591 (3, 5, some (4, 7)) (516111537414286058454773674610844524133 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 103592 (3, 5, some (4, 8)) (10322230749029885633009589247561261412273 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 103616 (3, 5, some (5, 0)) (255913704154844019077224228875712803547 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 103617 (3, 5, some (5, 1)) (10236548168889590005778661560120992163377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103618 (3, 5, some (5, 2)) (79973032569654419362099766891824491181 / 78125000000000000000000000000000000000 : ℚ) .leaf) 103619 (3, 5, some (5, 3)) (639784260554365340590846495878964544457 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103620 (3, 5, some (5, 4)) (10236548168851503100788934777871096162569 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103621 (3, 5, some (5, 5)) (10236548168839030007352878056545393190027 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103622 (3, 5, some (5, 6)) (10236548168832158518008571231735513280899 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103623 (3, 5, some (5, 7)) (5118274084417616331359345732614427655653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103648 (3, 5, some (6, 0)) (987643940726482745475166113014969737151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (9876439407996146190923188948623845920197 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103650 (3, 5, some (6, 2)) (987643940789538826364678192198865767033 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 103651 (3, 5, some (6, 3)) (1234554925984181901975367975757010600787 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103652 (3, 5, some (6, 4)) (154319365747812136641064868626246927209 / 156250000000000000000000000000000000000 : ℚ) .leaf) 103653 (3, 5, some (6, 5)) (9876439407846714853904998950508539126671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103654 (3, 5, some (6, 6)) (123455492598054724558242312286674320909 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103680 (3, 5, some (7, 0)) (621248360661304739072235403083709209969 / 625000000000000000000000000000000000000 : ℚ) .leaf) 103681 (3, 5, some (7, 1)) (9939973770386798793730955555808583796999 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103682 (3, 5, some (7, 2)) (9939973770368714775940868095062062899531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103683 (3, 5, some (7, 3)) (4969986885171508370220696996147526016737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103684 (3, 5, some (7, 4)) (9939973770336921398611153933192669732137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103685 (3, 5, some (7, 5)) (4969986885157060716419081078442565935051 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103712 (3, 5, some (8, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3lrlrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103714 (3, 5, some (8, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103715 (3, 5, some (8, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103716 (3, 5, some (8, 4)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104448 (3, 6, none) (0 : ℚ) .leaf) 104486 (3, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104487 (3, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104488 (3, 6, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104489 (3, 6, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104517 (3, 6, some (1, 5)) (9844464019494655476798905452876924939149 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104518 (3, 6, some (1, 6)) (4922232009750754822313693393778866123413 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 104519 (3, 6, some (1, 7)) (1968892803895016930293506600676091987273 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104520 (3, 6, some (1, 8)) (4922232009740735443534460780414151708311 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104521 (3, 6, some (1, 9)) (1230558002435805058525547422266301661651 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 104548 (3, 6, some (2, 4)) (4826148273574186985927281919041123143911 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104549 (3, 6, some (2, 5)) (9652296547117348393793876525868460678481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104550 (3, 6, some (2, 6)) (4826148273557635026621116990059027641903 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104551 (3, 6, some (2, 7)) (4826148273549068858496415963088855736581 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104552 (3, 6, some (2, 8)) (2413074136775904011482146755841874605831 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104553 (3, 6, some (2, 9)) (482614827407911450264787352635342769387 / 500000000000000000000000000000000000000 : ℚ) .leaf) 104579 (3, 6, some (3, 3)) (2479374338762667489190649847140535153531 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 104580 (3, 6, some (3, 4)) (9917497355026599382162601552854321544781 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrlrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104582 (3, 6, some (3, 6)) (9917497354999711433636725154513333373217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104583 (3, 6, some (3, 7)) (9917497354992582944123455730937841025879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104584 (3, 6, some (3, 8)) (1239687169426271664441966024176872010049 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104585 (3, 6, some (3, 9)) (247937433882398082036608505636837960833 / 250000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (4995931635279099318605984598862467104683 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104611 (3, 6, some (4, 3)) (4995931635240937035348411274662959454691 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104612 (3, 6, some (4, 4)) (312245727201815593634574255709915553071 / 312500000000000000000000000000000000000 : ℚ) .leaf) 104613 (3, 6, some (4, 5)) (9991863270447087956592969024392452779523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104614 (3, 6, some (4, 6)) (1248982908804438604115830088896625804193 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 104615 (3, 6, some (4, 7)) (9991863270431460289842524522928525790531 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104616 (3, 6, some (4, 8)) (4995931635552267756768061074403204210159 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104641 (3, 6, some (5, 1)) (2497965817587923110960883055860777761259 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104642 (3, 6, some (5, 2)) (1998372654107590984045014595120687600537 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104643 (3, 6, some (5, 3)) (9991863270472994685964062666345859365689 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104644 (3, 6, some (5, 4)) (9991863270454597577788012515884499418427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104645 (3, 6, some (5, 5)) (249796581761043569562634538411910482273 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 104646 (3, 6, some (5, 6)) (9991863270434650938207070177041180015449 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104647 (3, 6, some (5, 7)) (399674530817362425128426694568296089361 / 400000000000000000000000000000000000000 : ℚ) .leaf) 104672 (3, 6, some (6, 0)) (9917497353141901986972668618417396715377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104673 (3, 6, some (6, 1)) (9917497355061111343665494473012995193869 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104674 (3, 6, some (6, 2)) (38740224043253770199589546798501069177 / 39062500000000000000000000000000000000 : ℚ) .leaf))))

def V3lrlrlrr : KTree ℚ :=
  .node V3lrlrlrrl 104581 (3, 6, some (3, 5)) (2479374338753013504818075887085661170751 / 2500000000000000000000000000000000000000 : ℚ) V3lrlrlrrr

def V3lrlrlr : KTree ℚ :=
  .node V3lrlrlrl 103713 (3, 5, some (8, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) V3lrlrlrr

def V3lrlrl : KTree ℚ :=
  .node V3lrlrll 103524 (3, 5, some (2, 4)) (1975287881577370208888054115141930809071 / 2000000000000000000000000000000000000000 : ℚ) V3lrlrlr

def V3lrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104676 (3, 6, some (6, 4)) (1239687169376641683622946323959363909247 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 104677 (3, 6, some (6, 5)) (4958748677499975137661643308653673644277 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104678 (3, 6, some (6, 6)) (9917497354995199898575042073442474021387 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104704 (3, 6, some (7, 0)) (603268534170375229452364990099778549191 / 625000000000000000000000000000000000000 : ℚ) .leaf) 104705 (3, 6, some (7, 1)) (1206537068405850996510935373223268702161 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 104706 (3, 6, some (7, 2)) (241307413678763111923369131407781576629 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104707 (3, 6, some (7, 3)) (9652296547130508784217514589176215109121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104708 (3, 6, some (7, 4)) (9652296547117157861477769414019235501183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104709 (3, 6, some (7, 5)) (4826148273552087147595868726114853187169 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104736 (3, 6, some (8, 0)) (9844464019734126954088355027926223652433 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104737 (3, 6, some (8, 1)) (9844464019547149441697265985940566386451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104738 (3, 6, some (8, 2)) (4922232009762779351239860504955499377001 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104739 (3, 6, some (8, 3)) (9844464019501670742056556087941002368833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104740 (3, 6, some (8, 4)) (9844464019494303468176341920252787504557 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104768 (3, 6, some (9, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 104769 (3, 6, some (9, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104770 (3, 6, some (9, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104771 (3, 6, some (9, 3)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105472 (3, 7, none) (0 : ℚ) .leaf) 105511 (3, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 105512 (3, 7, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrlrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105542 (3, 7, some (1, 6)) (4882520453532897035125631675193029920419 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105543 (3, 7, some (1, 7)) (4882520453519562715195867175911998024507 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105544 (3, 7, some (1, 8)) (4882520453522480638747434477446978975171 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105545 (3, 7, some (1, 9)) (9765040907051240440138846065139522679579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105573 (3, 7, some (2, 5)) (9476316295072534720125647508140727633079 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105574 (3, 7, some (2, 6)) (9476316295072502116694189555203593243603 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105575 (3, 7, some (2, 7)) (947631629505410959183038987560524319701 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 105576 (3, 7, some (2, 8)) (236907907376478797129326173338889225407 / 250000000000000000000000000000000000000 : ℚ) .leaf) 105577 (3, 7, some (2, 9)) (2369079074014668651999477598351247634263 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 105604 (3, 7, some (3, 4)) (4823180931971719119116511996027323712803 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 105605 (3, 7, some (3, 5)) (9646361863925432661770446074122801465531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105606 (3, 7, some (3, 6)) (4823180931957907902258208185332268025931 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105607 (3, 7, some (3, 7)) (9646361863906460201261544276666569096359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105608 (3, 7, some (3, 8)) (1205795233037278149056038738898526695049 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105609 (3, 7, some (3, 9)) (1929272372844332325066384395014898695189 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105635 (3, 7, some (4, 3)) (605310144783480202994096547708206542319 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 105636 (3, 7, some (4, 4)) (9684962316511849946225563982715623502867 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105637 (3, 7, some (4, 5)) (1210620289562584786209880923302241580691 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105638 (3, 7, some (4, 6)) (9684962316489152313736521618070643326111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105639 (3, 7, some (4, 7)) (4842481158242113275022183508355890154223 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105640 (3, 7, some (4, 8)) (4842481158553647930659963849848582291543 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrlrrll : KTree ℚ :=
  .node V3lrlrrlll 105513 (3, 7, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) V3lrlrrllr

def V3lrlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105667 (3, 7, some (5, 3)) (1943934105680185930698290233509465141191 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105668 (3, 7, some (5, 4)) (2429917632095535575500540682609243527797 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105669 (3, 7, some (5, 5)) (9719670528366283879195151323603360034663 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105670 (3, 7, some (5, 6)) (4859835264179668108571981652392507347649 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105671 (3, 7, some (5, 7)) (19439341056711398114637362038722800847 / 20000000000000000000000000000000000000 : ℚ) .leaf)) 105697 (3, 7, some (6, 1)) (4842481158231825703599770236048061656909 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105698 (3, 7, some (6, 2)) (9684962316584131553439989498790985505939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105699 (3, 7, some (6, 3)) (9684962316523285144382023795881617629963 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105700 (3, 7, some (6, 4)) (484248115825312392527004302042865978659 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 105701 (3, 7, some (6, 5)) (968496231649308394495484673593456558113 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 105702 (3, 7, some (6, 6)) (4842481158243900093123253334001312975623 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 105728 (3, 7, some (7, 0)) (2411590465634833208839812140762951213597 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105729 (3, 7, some (7, 1)) (4823180931988642210645222538369683320971 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105730 (3, 7, some (7, 2)) (9646361863982911377447242298949899499809 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105731 (3, 7, some (7, 3)) (1929272372788378652194384669592854368037 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105732 (3, 7, some (7, 4)) (964636186392611912962467637382624971289 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 105733 (3, 7, some (7, 5)) (4823180931956366301272578255570427508071 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105760 (3, 7, some (8, 0)) (4738158147402041620313389407463576068661 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105761 (3, 7, some (8, 1)) (4738158147598620201236939421092892729807 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105762 (3, 7, some (8, 2)) (4738158147552022633936025518505578291833 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105763 (3, 7, some (8, 3)) (4738158147542820247097934005277425462013 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrlrrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105792 (3, 7, some (9, 0)) (1220630113411753672198489645136655022073 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105793 (3, 7, some (9, 1)) (9765040907112482797760429455937526114743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105794 (3, 7, some (9, 2)) (2441260226772124001920197876786271584913 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105795 (3, 7, some (9, 3)) (9765040907065931575080784885683229591401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105824 (3, 7, some (10, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)) 105825 (3, 7, some (10, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105826 (3, 7, some (10, 2)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106496 (3, 8, none) (0 : ℚ) .leaf) 106536 (3, 8, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 106537 (3, 8, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 106567 (3, 8, some (1, 7)) (9696935929940699509730634922240849280681 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106568 (3, 8, some (1, 8)) (1939387185989222892620114691030838815141 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106569 (3, 8, some (1, 9)) (4848467964976675356351845559850682085293 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106598 (3, 8, some (2, 6)) (1166837612703343258407153485620133404923 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106599 (3, 8, some (2, 7)) (9334700901607396195994581700853116525511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106600 (3, 8, some (2, 8)) (9334700901612056331119426927043927440351 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 106601 (3, 8, some (2, 9)) (583418806410599631481181095701291255311 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106629 (3, 8, some (3, 5)) (4709188049804297787598511798076517752703 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106630 (3, 8, some (3, 6)) (9418376099601323848223293475992858413899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106631 (3, 8, some (3, 7)) (9418376099590236350921995737352684608413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106632 (3, 8, some (3, 8)) (4709188049981278654068926223381272717977 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrlrrlr : KTree ℚ :=
  .node V3lrlrrlrl 105764 (3, 7, some (8, 4)) (947631629507231527610530414464174325639 / 1000000000000000000000000000000000000000 : ℚ) V3lrlrrlrr

def V3lrlrrl : KTree ℚ :=
  .node V3lrlrrll 105666 (3, 7, some (5, 2)) (4859835264244707541333023496241245137577 / 5000000000000000000000000000000000000000 : ℚ) V3lrlrrlr

def V3lrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 106660 (3, 8, some (4, 4)) (2356853874264039874467721012386161939209 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106661 (3, 8, some (4, 5)) (4713707748518398074935660194138967016111 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106662 (3, 8, some (4, 6)) (471370774851435936855232789086529578161 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106663 (3, 8, some (4, 7)) (9427415497021192889128305565437888550233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106664 (3, 8, some (4, 8)) (4713707748781928868029019944445925645099 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 106691 (3, 8, some (5, 3)) (1913512244896314071859321474069789477313 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106692 (3, 8, some (5, 4)) (1195945153058110082777628540996538031259 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106693 (3, 8, some (5, 5)) (9567561224447569376084699792575306933677 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106694 (3, 8, some (5, 6)) (4783780612220392094461689323933598377629 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 106695 (3, 8, some (5, 7)) (2391890306108836705852397662404226697687 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 106722 (3, 8, some (6, 2)) (9567561224558200154659663851693917974191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 106723 (3, 8, some (6, 3)) (4783780612238857037759706840506809654483 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106724 (3, 8, some (6, 4)) (9567561224460390249746455499488623746917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106725 (3, 8, some (6, 5)) (9567561224444563114590780268122544238479 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106726 (3, 8, some (6, 6)) (1195945153054974723656485129241160312777 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106753 (3, 8, some (7, 1)) (471370774852821479439775119551752513969 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 106754 (3, 8, some (7, 2)) (9427415497115109629170061095629114741949 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106755 (3, 8, some (7, 3)) (147303367141547174671958567876847243613 / 156250000000000000000000000000000000000 : ℚ) .leaf) 106756 (3, 8, some (7, 4)) (188548309940844267355422733815263404353 / 200000000000000000000000000000000000000 : ℚ) .leaf) 106757 (3, 8, some (7, 5)) (2356853874256947386858040045663785466629 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 106784 (3, 8, some (8, 0)) (470918804927074971527465076137974846291 / 500000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrlrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106786 (3, 8, some (8, 2)) (4709188049831810962892559339964308494659 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106787 (3, 8, some (8, 3)) (9418376099624319856104949186728319861247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106788 (3, 8, some (8, 4)) (9418376099609036942585289669289069565673 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106816 (3, 8, some (9, 0)) (4667350450717733893523963402939134648389 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106817 (3, 8, some (9, 1)) (933470090174627264352961843489308175019 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 106818 (3, 8, some (9, 2)) (4667350450827666480824589372554255858913 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106819 (3, 8, some (9, 3)) (1866940180327654458703179026145308002563 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106848 (3, 8, some (10, 0)) (1212116991274011809286767760221150381767 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106849 (3, 8, some (10, 1)) (9696935930014912374179035177957427238023 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106850 (3, 8, some (10, 2)) (2424233982497293367502685481531166557397 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrlrrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106881 (3, 8, some (11, 1)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107561 (3, 9, some (0, 9)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 107592 (3, 9, some (1, 8)) (4823613253136006882476812942258072309511 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107593 (3, 9, some (1, 9)) (9647226506280983796108604214906355442557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107623 (3, 9, some (2, 7)) (9218384513139686364628078887100465730969 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 107624 (3, 9, some (2, 8)) (576149032071500996647025701487680392467 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107625 (3, 9, some (2, 9)) (2304596128517128796102458601144023577731 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 107654 (3, 9, some (3, 6)) (4613046754673187893514233660076165249473 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107655 (3, 9, some (3, 7)) (369043740373356981831531257534967090373 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 107656 (3, 9, some (3, 8)) (9226093509691091037460535852021972238319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrlrrrlr : KTree ℚ :=
  .node V3lrlrrrlrl 106880 (3, 8, some (11, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) V3lrlrrrlrr

def V3lrlrrrl : KTree ℚ :=
  .node V3lrlrrrll 106785 (3, 8, some (8, 1)) (9418376099665756640491637016735287455319 / 10000000000000000000000000000000000000000 : ℚ) V3lrlrrrlr

def V3lrlrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107685 (3, 9, some (4, 5)) (9236031893482149790508363284560517061011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107686 (3, 9, some (4, 6)) (1154503986684336231450109723288917832051 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 107687 (3, 9, some (4, 7)) (4618015946733170695713264481986305048907 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107688 (3, 9, some (4, 8)) (2309007973491855963000877431042337371719 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 107716 (3, 9, some (5, 4)) (1172995324012773740276320440819611628549 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 107717 (3, 9, some (5, 5)) (1172995324010538299730286088743631455069 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107718 (3, 9, some (5, 6)) (293248831002419162136518939565216222073 / 312500000000000000000000000000000000000 : ℚ) .leaf) 107719 (3, 9, some (5, 7)) (9383962592070829961190789004143174115473 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107747 (3, 9, some (6, 3)) (4714678894301229544316908921863158255263 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 107748 (3, 9, some (6, 4)) (9429357788586678937655269410336438728201 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrlrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107750 (3, 9, some (6, 6)) (235733944714118584768741113130829273739 / 250000000000000000000000000000000000000 : ℚ) .leaf) 107778 (3, 9, some (7, 2)) (9383962592185423097892239895371507019573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107779 (3, 9, some (7, 3)) (9383962592110933541594198126908250881103 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107780 (3, 9, some (7, 4)) (9383962592094685809763978140051400487273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107781 (3, 9, some (7, 5)) (2345990648019716377993135707655476304179 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 107809 (3, 9, some (8, 1)) (9236031893517299990395005599405430618987 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107810 (3, 9, some (8, 2)) (9236031893554897129222447887914694772363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107811 (3, 9, some (8, 3)) (577251993343900624059863201301579662329 / 625000000000000000000000000000000000000 : ℚ) .leaf) 107812 (3, 9, some (8, 4)) (9236031893486544285698918775374485008951 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 107840 (3, 9, some (9, 0)) (9226093508506236966559742551312472868681 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrlrrrrl : KTree ℚ :=
  .node V3lrlrrrrll 107749 (3, 9, some (6, 5)) (2357339447142381113385628737309231281609 / 2500000000000000000000000000000000000000 : ℚ) V3lrlrrrrlr

def V3lrlrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107842 (3, 9, some (9, 2)) (4613046754702429612701463225341482424761 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107843 (3, 9, some (9, 3)) (9226093509366946291532141540387302107563 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107872 (3, 9, some (10, 0)) (9218384513020097521272769177000221061993 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107873 (3, 9, some (10, 1)) (4609192256637596425434537436363351893579 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107874 (3, 9, some (10, 2)) (4609192256592985537435712763177087283407 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 107904 (3, 9, some (11, 0)) (1929445301299538502393648424520669862941 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107905 (3, 9, some (11, 1)) (9647226506342534051534469974786740311661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107936 (3, 9, some (12, 0)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 108617 (3, 10, some (1, 9)) (9607343702467263708775907909501786847869 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 108648 (3, 10, some (2, 8)) (9121198101231511567556119550477103896187 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrlrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108679 (3, 10, some (3, 7)) (4531348638291408763316756041168889909167 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108680 (3, 10, some (3, 8)) (4531348638463923919677217961056843437053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108681 (3, 10, some (3, 9)) (9062697276985478155811718809394144953111 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108710 (3, 10, some (4, 6)) (90564815810316113938960053047864186141 / 100000000000000000000000000000000000000 : ℚ) .leaf) 108711 (3, 10, some (4, 7)) (2264120395255681374546697499656393224627 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 108712 (3, 10, some (4, 8)) (1811296316298381029122640288753463933177 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108741 (3, 10, some (5, 5)) (4598579609395999713581347268887515680691 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108742 (3, 10, some (5, 6)) (1839431843757046819198222471388508435619 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 108743 (3, 10, some (5, 7)) (4598579609388951815237146811572570595403 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 108772 (3, 10, some (6, 4)) (4628827325180289317263300370386154616483 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrlrrrrr : KTree ℚ :=
  .node V3lrlrrrrrl 108649 (3, 10, some (2, 9)) (4560599051064672807016823876466933607113 / 5000000000000000000000000000000000000000 : ℚ) V3lrlrrrrrr

def V3lrlrrrr : KTree ℚ :=
  .node V3lrlrrrrl 107841 (3, 9, some (9, 1)) (9226093509414850424346423111708544071693 / 10000000000000000000000000000000000000000 : ℚ) V3lrlrrrrr

def V3lrlrrr : KTree ℚ :=
  .node V3lrlrrrl 107657 (3, 9, some (3, 9)) (2306523377425112229171359571741462262307 / 2500000000000000000000000000000000000000 : ℚ) V3lrlrrrr

def V3lrlrr : KTree ℚ :=
  .node V3lrlrrl 106633 (3, 8, some (3, 9)) (9418376099906047292011015877549756181057 / 10000000000000000000000000000000000000000 : ℚ) V3lrlrrr

def V3lrlr : KTree ℚ :=
  .node V3lrlrl 104675 (3, 6, some (6, 3)) (247937433875744769226561200943637386073 / 250000000000000000000000000000000000000 : ℚ) V3lrlrr

def V3lrl : KTree ℚ :=
  .node V3lrll 101569 (3, 3, some (5, 1)) (10322230748344782292838375473326993631153 / 10000000000000000000000000000000000000000 : ℚ) V3lrlr

def V3lrrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108774 (3, 10, some (6, 6)) (9257654650337893990589626248022183438791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108803 (3, 10, some (7, 3)) (1851530930074504729846026394802354983897 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 108804 (3, 10, some (7, 4)) (4628827325178746222530401987042867172281 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108805 (3, 10, some (7, 5)) (9257654650340590286969204085861547132453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108834 (3, 10, some (8, 2)) (367886368755440685486239580445326284339 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 108835 (3, 10, some (8, 3)) (1839431843763237513361090236126873330631 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108836 (3, 10, some (8, 4)) (2299289804700188225113248450790458771887 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 108865 (3, 10, some (9, 1)) (9056481581084054099350697828553261542537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108866 (3, 10, some (9, 2)) (2264120395276750465339921166567251191319 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 108867 (3, 10, some (9, 3)) (9056481581057388098878675696784164826879 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 108897 (3, 10, some (10, 1)) (9062697276667563962446181461596851870139 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108898 (3, 10, some (10, 2)) (4531348638325875638081692715184109356049 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108928 (3, 10, some (11, 0)) (2280299525286065610007575960594100272037 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108929 (3, 10, some (11, 1)) (1824239620272047751757310965086028769801 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 108960 (3, 10, some (12, 0)) (120091796283530399301910603663079731983 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 109673 (3, 11, some (2, 9)) (4519405592517482252286815972585973172843 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 109704 (3, 11, some (3, 8)) (1784524056865237428946436416578316853813 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 109705 (3, 11, some (3, 9)) (1784524056884085749147935301416288007203 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 109735 (3, 11, some (4, 7)) (8892467423956394993093819916876197473657 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 109736 (3, 11, some (4, 8)) (8892467424400363940659574968741626248931 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrlllll : KTree ℚ :=
  .node V3lrrllllll 108896 (3, 10, some (10, 0)) (2265674318978801839889438342839595324007 / 2500000000000000000000000000000000000000 : ℚ) V3lrrlllllr

def V3lrrllllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 109767 (3, 11, some (5, 7)) (2254814660296810098495275063785148588323 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 109797 (3, 11, some (6, 5)) (363183902691126388042000330252963024901 / 400000000000000000000000000000000000000 : ℚ) .leaf) 109798 (3, 11, some (6, 6)) (22698993918181671486010961486238338211 / 25000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 109828 (3, 11, some (7, 4)) (9096949701520363756385685613744778152661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109829 (3, 11, some (7, 5)) (2274237425375734061391055947988423900479 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 109859 (3, 11, some (8, 3)) (9079597567304906888426909759185819176793 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 109860 (3, 11, some (8, 4)) (4539798783645241926761883678621386789047 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 109890 (3, 11, some (9, 2)) (9019258641290144535929637543969564564087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109891 (3, 11, some (9, 3)) (9019258641224035658647182439692418314903 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 109921 (3, 11, some (10, 1)) (8892467424024862539205640737527897204933 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrllllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 109952 (3, 11, some (11, 0)) (8922620283443429509448213471568858183419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109953 (3, 11, some (11, 1)) (4461310142039315297640646604559801159779 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 109984 (3, 11, some (12, 0)) (9038811184098138874821964929357092008039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 110729 (3, 12, some (3, 9)) (6876148104973951776401359614347553909 / 7812500000000000000000000000000000000 : ℚ) .leaf) 110760 (3, 12, some (4, 8)) (4372169239756266748563420879254646101573 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 110791 (3, 12, some (5, 7)) (8854754921296113110072202912420287527997 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 110822 (3, 12, some (6, 6)) (2231445459186045655055959136776131769693 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 110853 (3, 12, some (7, 5)) (1799388908054835707902889111828347879901 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 110884 (3, 12, some (8, 4)) (8996944540291199391127715193425326732017 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 110915 (3, 12, some (9, 3)) (4462890918387009686819620515697451608511 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrllllr : KTree ℚ :=
  .node V3lrrllllrl 109922 (3, 11, some (10, 2)) (8892467424037183250469099565778235671939 / 10000000000000000000000000000000000000000 : ℚ) V3lrrllllrr

def V3lrrllll : KTree ℚ :=
  .node V3lrrlllll 109766 (3, 11, some (5, 6)) (9019258641195070471309897672038163803017 / 10000000000000000000000000000000000000000 : ℚ) V3lrrllllr

def V3lrrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 110977 (3, 12, some (11, 1)) (174886769583250359157753760056382096207 / 200000000000000000000000000000000000000 : ℚ) .leaf) 111008 (3, 12, some (12, 0)) (1100183696682728676362057616191365655087 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) (.node (.node .leaf 131104 (4, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131105 (4, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 131106 (4, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131107 (4, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 131108 (4, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131109 (4, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131110 (4, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131111 (4, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131112 (4, 0, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131136 (4, 0, some (1, 0)) (2229601839174200821219284561020343515007 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131137 (4, 0, some (1, 1)) (11148009208664960499891018774412328485631 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131138 (4, 0, some (1, 2)) (5574004604076064379666032517649013992891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131139 (4, 0, some (1, 3)) (11148009208242482934732135749140715689577 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131140 (4, 0, some (1, 4)) (11148009208146432257031044877890470313191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131141 (4, 0, some (1, 5)) (11148009208179202913251080944330898887081 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131142 (4, 0, some (1, 6)) (11148009208145540446834636938671871803723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131143 (4, 0, some (1, 7)) (11148009208130153436349424014092252106349 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131144 (4, 0, some (1, 8)) (11148009208165362343041599850571771289761 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 131168 (4, 0, some (2, 0)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131169 (4, 0, some (2, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 131170 (4, 0, some (2, 2)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131171 (4, 0, some (2, 3)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131172 (4, 0, some (2, 4)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131173 (4, 0, some (2, 5)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 131174 (4, 0, some (2, 6)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131175 (4, 0, some (2, 7)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131176 (4, 0, some (2, 8)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 131200 (4, 0, some (3, 0)) (5574004604076064379666032517649013992891 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131201 (4, 0, some (3, 1)) (11148009208242482934732135749140715689577 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131202 (4, 0, some (3, 2)) (11148009208146432257031044877890470313191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131203 (4, 0, some (3, 3)) (11148009208179202913251080944330898887081 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131204 (4, 0, some (3, 4)) (11148009208145540446834636938671871803723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131205 (4, 0, some (3, 5)) (11148009208130153436349424014092252106349 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131206 (4, 0, some (3, 6)) (11148009208165362343041599850571771289761 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131207 (4, 0, some (3, 7)) (11148009208115939359327591564108783394843 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131208 (4, 0, some (3, 8)) (445920368506407182299848624918173210453 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131232 (4, 0, some (4, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131233 (4, 0, some (4, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131234 (4, 0, some (4, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131235 (4, 0, some (4, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3lrrlll : KTree ℚ :=
  .node V3lrrllll 110946 (3, 12, some (10, 2)) (4427377460697371996360152520662766413947 / 5000000000000000000000000000000000000000 : ℚ) V3lrrlllr

def V3lrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 131237 (4, 0, some (4, 5)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131238 (4, 0, some (4, 6)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 131239 (4, 0, some (4, 7)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131240 (4, 0, some (4, 8)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf)) 132129 (4, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132130 (4, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132131 (4, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 132132 (4, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132133 (4, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 132134 (4, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132135 (4, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132136 (4, 1, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132160 (4, 1, some (1, 0)) (10654523980801741679090077799567347888281 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132161 (4, 1, some (1, 1)) (10654523999281256735463087506988467335007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132162 (4, 1, some (1, 2)) (1331815500084745639192616323845372533763 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 132163 (4, 1, some (1, 3)) (5327262000305973000036685109257715856947 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132164 (4, 1, some (1, 4)) (5327262000279355880422024252602626249053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132165 (4, 1, some (1, 5)) (10654524000559329244028590836923851248391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132166 (4, 1, some (1, 6)) (10654524000540823287217540653331955274107 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132167 (4, 1, some (1, 7)) (10654524000521126990563518320340309898471 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 132168 (4, 1, some (1, 8)) (10654524000545768447262586622979123861493 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132192 (4, 1, some (2, 0)) (347817887167054455986100310905385806553 / 312500000000000000000000000000000000000 : ℚ) .leaf) 132193 (4, 1, some (2, 1)) (2226034478731079643873339922845084162267 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132194 (4, 1, some (2, 2)) (5565086196738456012786589494050435635717 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132195 (4, 1, some (2, 3)) (11130172393457658117704457879557958630129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132196 (4, 1, some (2, 4)) (556508619671718559270030914430385992399 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 132197 (4, 1, some (2, 5)) (11130172393428019246644398917377676488849 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132198 (4, 1, some (2, 6)) (11130172393404235525282851051315993259529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132199 (4, 1, some (2, 7)) (11130172393419678891134257471016596780363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132200 (4, 1, some (2, 8)) (1113017239340572796724808243600835416339 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 132224 (4, 1, some (3, 0)) (2782543098436824416818716031068675865227 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 132225 (4, 1, some (3, 1)) (5565086196730360278670743158090130817457 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132226 (4, 1, some (3, 2)) (11130172393474870399148493363686002601577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132227 (4, 1, some (3, 3)) (11130172393428498683805987825501595047539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132228 (4, 1, some (3, 4)) (5565086196717025780313112841595887071093 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132229 (4, 1, some (3, 5)) (5565086196703496438780900603700330554649 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132230 (4, 1, some (3, 6)) (2226034478682673891011003912223893388539 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 132231 (4, 1, some (3, 7)) (11130172393414584565929632720942521594159 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132232 (4, 1, some (3, 8)) (5565086197738469869834384691961118668743 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132256 (4, 1, some (4, 0)) (5327262000281300286540772466331072601297 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (2663631000152792059406467733256013293249 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 132258 (4, 1, some (4, 2)) (665907750033839506019476362906574074369 / 625000000000000000000000000000000000000 : ℚ) .leaf))))) 132259 (4, 1, some (4, 3)) (665907750034950467638110912893075329077 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 132260 (4, 1, some (4, 4)) (1065452400052953034988984260555072620253 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 132261 (4, 1, some (4, 5)) (1331815500065817461210970790768721973099 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132262 (4, 1, some (4, 6)) (2130904800108765550389307819828276186683 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132263 (4, 1, some (4, 7)) (10654524001744220967134602453872991914239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132264 (4, 1, some (4, 8)) (2663630996944990922808454718915838078049 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 132288 (4, 1, some (5, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132289 (4, 1, some (5, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132290 (4, 1, some (5, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132291 (4, 1, some (5, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 132292 (4, 1, some (5, 4)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 132293 (4, 1, some (5, 5)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132294 (4, 1, some (5, 6)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132295 (4, 1, some (5, 7)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) (.node (.node .leaf 133154 (4, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133155 (4, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)) 133156 (4, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133157 (4, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133158 (4, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133159 (4, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 133160 (4, 2, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 133185 (4, 2, some (1, 1)) (645139421633209437444894399634064651167 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133186 (4, 2, some (1, 2)) (2064446149710562089234225391219213052907 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (10322230748354077989895995917137969732367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133188 (4, 2, some (1, 4)) (5161115374166571178075352791011597721227 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133189 (4, 2, some (1, 5)) (10322230748307333838150170408034694736209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133190 (4, 2, some (1, 6)) (10322230748300223904690735851475512515463 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133191 (4, 2, some (1, 7)) (64513942176728598237892798835987890589 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133192 (4, 2, some (1, 8)) (10322230748294016797735601541377253419859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (10569964277582981222708677285318284263341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133217 (4, 2, some (2, 1)) (10569964285898184278433712963182906934343 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133218 (4, 2, some (2, 2)) (10569964286384554123199389491351589502749 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 133219 (4, 2, some (2, 3)) (10569964286298497294937116841781134351291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133220 (4, 2, some (2, 4)) (10569964286273138160970976799903711267099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133221 (4, 2, some (2, 5)) (2113992857252249884273785751678015092869 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133222 (4, 2, some (2, 6)) (1321245535780490902688249964584375852617 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133223 (4, 2, some (2, 7)) (10569964286244610582387064504707467602297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133224 (4, 2, some (2, 8)) (528498214312150848699977143716963125367 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 133248 (4, 2, some (3, 0)) (5450137834558763614207250677361588064949 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133249 (4, 2, some (3, 1)) (340633614699401575162525836037854907101 / 312500000000000000000000000000000000000 : ℚ) .leaf) 133250 (4, 2, some (3, 2)) (10900275670259446442481654322408055864751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133251 (4, 2, some (3, 3)) (10900275670227700399650261150107780646317 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133252 (4, 2, some (3, 4)) (136253445877647393943236944768341422461 / 125000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3lrrll : KTree ℚ :=
  .node V3lrrlll 131236 (4, 0, some (4, 4)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) V3lrrllr

def V3lrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 133254 (4, 2, some (3, 6)) (10900275670187446534219068872775267489119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133255 (4, 2, some (3, 7)) (2725068917549025405620355989459988327769 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133256 (4, 2, some (3, 8)) (10900275671586947030150464036780132356283 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (10569964286495823934599259917760573942861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133281 (4, 2, some (4, 1)) (10569964286299997608300348488176540487281 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133282 (4, 2, some (4, 2)) (10569964286289804504077098229977078655411 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133283 (4, 2, some (4, 3)) (10569964286261484301420657598348883302229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133284 (4, 2, some (4, 4)) (10569964286256845602253761212704938483351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133285 (4, 2, some (4, 5)) (2113992857247878000134000862783803341771 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 133286 (4, 2, some (4, 6)) (1056996428624676059922339998050774809391 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 133287 (4, 2, some (4, 7)) (5284982143593360517869437211078010625649 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 133288 (4, 2, some (4, 8)) (2642491070625439537581571349368385782631 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133312 (4, 2, some (5, 0)) (516111537416774329789037751475800876497 / 500000000000000000000000000000000000000 : ℚ) .leaf) 133313 (4, 2, some (5, 1)) (645139421772056616880060699586972418039 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133314 (4, 2, some (5, 2)) (10322230748300590904771562163911149762157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133315 (4, 2, some (5, 3)) (10322230748307150338109757251816876112861 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133316 (4, 2, some (5, 4)) (10322230748279741769603015082190083008103 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133317 (4, 2, some (5, 5)) (5161115374143386083364490499445877822747 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133318 (4, 2, some (5, 6)) (10322230748291092090529463177183124055351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133319 (4, 2, some (5, 7)) (10322230750593071525184304976461603383333 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133344 (4, 2, some (6, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 133345 (4, 2, some (6, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133346 (4, 2, some (6, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133347 (4, 2, some (6, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 133348 (4, 2, some (6, 4)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133349 (4, 2, some (6, 5)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133350 (4, 2, some (6, 6)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 134144 (4, 3, none) (0 : ℚ) (.node (.node (.node .leaf 134179 (4, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134181 (4, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134182 (4, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 134183 (4, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134184 (4, 3, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134210 (4, 3, some (1, 2)) (10086338265473142199854108246291259346697 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134211 (4, 3, some (1, 3)) (2017267653047465647200470944145712912677 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134212 (4, 3, some (1, 4)) (403453530609120891702968517817737900229 / 400000000000000000000000000000000000000 : ℚ) .leaf) 134213 (4, 3, some (1, 5)) (315198070787321362963693519993774237399 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 134214 (4, 3, some (1, 6)) (5043169132595647385189649208608949386457 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134215 (4, 3, some (1, 7)) (5043169132583425425048110601429894874681 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134216 (4, 3, some (1, 8)) (10086338265181159490414350707365188372891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134241 (4, 3, some (2, 1)) (10170532586166987766799891110522121500389 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134242 (4, 3, some (2, 2)) (2542633146819008782952247192757974337579 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3lrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 134244 (4, 3, some (2, 4)) (2034106517428830017694832243780540584223 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134245 (4, 3, some (2, 5)) (2542633146782572061727355299409162136271 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134246 (4, 3, some (2, 6)) (5085266293558422282219367636323834642743 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134247 (4, 3, some (2, 7)) (10170532587111541030395453741124221007801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134248 (4, 3, some (2, 8)) (158914571673656477979886269779771791093 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 134272 (4, 3, some (3, 0)) (10591975869650430821099771240570928391359 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134273 (4, 3, some (3, 1)) (10591975873706707176623917490162506771217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134274 (4, 3, some (3, 2)) (10591975873770922300858116012965751391221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134275 (4, 3, some (3, 3)) (1059197587372152524458861903274383729089 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 134276 (4, 3, some (3, 4)) (10591975873699728077951334845366238726157 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 134277 (4, 3, some (3, 5)) (423679034947564151172167748573802185369 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134278 (4, 3, some (3, 6)) (661998492104936626280023628584901552537 / 625000000000000000000000000000000000000 : ℚ) .leaf) 134279 (4, 3, some (3, 7)) (1323996984210317827389729738492662131787 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134280 (4, 3, some (3, 8)) (2118395174907442992325684166348444775551 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134304 (4, 3, some (4, 0)) (10591975873177480125319627670755521577311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134305 (4, 3, some (4, 1)) (5295987936904108425163160514062864339379 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134306 (4, 3, some (4, 2)) (10591975873736224439527781204005204790381 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134307 (4, 3, some (4, 3)) (5295987936852960907464578698472541328897 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134308 (4, 3, some (4, 4)) (5295987936848291452574381022528871307381 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134309 (4, 3, some (4, 5)) (10591975873680651533295197145878534352579 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134310 (4, 3, some (4, 6)) (1059197587367828070917515021803117510719 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 134311 (4, 3, some (4, 7)) (2647993968546221866812409670033953771661 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 134312 (4, 3, some (4, 8)) (2647993968401357229046244904842730106503 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134336 (4, 3, some (5, 0)) (2542633146831097782105426431133825579229 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134337 (4, 3, some (5, 1)) (10170532587168848418481017272009093838119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134338 (4, 3, some (5, 2)) (10170532587151698226061078094015995338027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134339 (4, 3, some (5, 3)) (158914571673912190949220453621127038009 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 134340 (4, 3, some (5, 4)) (5085266293561024049957622614107622411869 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134341 (4, 3, some (5, 5)) (5085266293554547689121814426874925274733 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134342 (4, 3, some (5, 6)) (1271316573389435063958567976855204031893 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134343 (4, 3, some (5, 7)) (10170532588354594989133187130816254657479 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134368 (4, 3, some (6, 0)) (5043169132614948237354034570014543140807 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 134369 (4, 3, some (6, 1)) (10086338265235922599401962574789335481469 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134370 (4, 3, some (6, 2)) (2521584566297897045270228563082114401653 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134371 (4, 3, some (6, 3)) (5043169132597031778405990381733928235747 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134372 (4, 3, some (6, 4)) (2017267653033623290781959280102378206547 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134373 (4, 3, some (6, 5)) (10086338265178263507037706221356424921999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134374 (4, 3, some (6, 6)) (5043169132588826052691409793601335144369 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134400 (4, 3, some (7, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134401 (4, 3, some (7, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134402 (4, 3, some (7, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134403 (4, 3, some (7, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 134404 (4, 3, some (7, 4)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3lrrlrl : KTree ℚ :=
  .node V3lrrlrll 134243 (4, 3, some (2, 3)) (10170532587168260928903950081383773041279 / 10000000000000000000000000000000000000000 : ℚ) V3lrrlrlr

def V3lrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135204 (4, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135205 (4, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135206 (4, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135207 (4, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 135208 (4, 4, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135235 (4, 4, some (1, 3)) (9939973770380187277536347714774334862087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135236 (4, 4, some (1, 4)) (9939973770378519949289521121502192115037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135237 (4, 4, some (1, 5)) (4969986885170309401145126609930025536647 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135238 (4, 4, some (1, 6)) (621248360646272360961947870339814296681 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 135239 (4, 4, some (1, 7)) (4969986885157846095079263821467984023771 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135240 (4, 4, some (1, 8)) (4969986885163782191372856682966166756021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135266 (4, 4, some (2, 2)) (1234554926003974091935433712985142281233 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135267 (4, 4, some (2, 3)) (1975287881579566978942696362272539475507 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135268 (4, 4, some (2, 4)) (4938219703939397233807703902605956549503 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135269 (4, 4, some (2, 5)) (4938219703930376326676890068855898268499 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 135270 (4, 4, some (2, 6)) (1975287881570170680703715250799484989759 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135271 (4, 4, some (2, 7)) (9876439407841638234538961943063800442819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135272 (4, 4, some (2, 8)) (9876439407845611671251501520041039811897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135297 (4, 4, some (3, 1)) (2047309633712341929792585380950257967967 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 135298 (4, 4, some (3, 2)) (10236548168944486645493542017786669977253 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 135299 (4, 4, some (3, 3)) (2559137042220035665130768687209631970881 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 135300 (4, 4, some (3, 4)) (10236548168855830836215804439683285602381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135301 (4, 4, some (3, 5)) (511827408442265683150482789440433188021 / 500000000000000000000000000000000000000 : ℚ) .leaf) 135302 (4, 4, some (3, 6)) (1279568521103918317682922042408270016377 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135303 (4, 4, some (3, 7)) (10236548168833094870828538232351335992461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135304 (4, 4, some (3, 8)) (10236548169528429450028489579430726048061 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135328 (4, 4, some (4, 0)) (5161115372933506648793747469042376070801 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135329 (4, 4, some (4, 1)) (10322230748345440066574957584979483265627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135330 (4, 4, some (4, 2)) (258055768708655824131027020115995480063 / 250000000000000000000000000000000000000 : ℚ) .leaf) 135331 (4, 4, some (4, 3)) (2580557687079084404808647556666003740171 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 135332 (4, 4, some (4, 4)) (516111537415154166827922253724739570559 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 135333 (4, 4, some (4, 5)) (5161115374144407598546380392660811161697 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135334 (4, 4, some (4, 6)) (10322230748282564444645692072582892863347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135335 (4, 4, some (4, 7)) (10322230748429113241025956733434060283273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135336 (4, 4, some (4, 8)) (10322230748486246542462568199260486806839 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135360 (4, 4, some (5, 0)) (2047309633712341929792585380950257967967 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (10236548168944486645493542017786669977253 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135362 (4, 4, some (5, 2)) (2559137042220035665130768687209631970881 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135363 (4, 4, some (5, 3)) (10236548168855830836215804439683285602381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135364 (4, 4, some (5, 4)) (511827408442265683150482789440433188021 / 500000000000000000000000000000000000000 : ℚ) .leaf) 135365 (4, 4, some (5, 5)) (1279568521103918317682922042408270016377 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 135366 (4, 4, some (5, 6)) (10236548168833094870828538232351335992461 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3lrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135392 (4, 4, some (6, 0)) (1234554926003974091935433712985142281233 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135393 (4, 4, some (6, 1)) (1975287881579566978942696362272539475507 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135394 (4, 4, some (6, 2)) (4938219703939397233807703902605956549503 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135395 (4, 4, some (6, 3)) (4938219703930376326676890068855898268499 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135396 (4, 4, some (6, 4)) (1975287881570170680703715250799484989759 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 135397 (4, 4, some (6, 5)) (9876439407841638234538961943063800442819 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135398 (4, 4, some (6, 6)) (9876439407845611671251501520041039811897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135424 (4, 4, some (7, 0)) (9939973770380187277536347714774334862087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135425 (4, 4, some (7, 1)) (9939973770378519949289521121502192115037 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135426 (4, 4, some (7, 2)) (4969986885170309401145126609930025536647 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 135427 (4, 4, some (7, 3)) (621248360646272360961947870339814296681 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135428 (4, 4, some (7, 4)) (4969986885157846095079263821467984023771 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135429 (4, 4, some (7, 5)) (4969986885163782191372856682966166756021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135456 (4, 4, some (8, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135457 (4, 4, some (8, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135458 (4, 4, some (8, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135459 (4, 4, some (8, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135460 (4, 4, some (8, 4)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136192 (4, 5, none) (0 : ℚ) .leaf) 136229 (4, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136230 (4, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136232 (4, 5, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136260 (4, 5, some (1, 4)) (1968892803908067371745011728430101235083 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136261 (4, 5, some (1, 5)) (4922232009748862130350496024656798037003 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136262 (4, 5, some (1, 6)) (1968892803899896540961309666956587811749 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136263 (4, 5, some (1, 7)) (2461116004868539535868059856721144576127 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 136264 (4, 5, some (1, 8)) (9844464019484767999135934643275036625933 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136291 (4, 5, some (2, 3)) (4826148273577065278969672396249436356447 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136292 (4, 5, some (2, 4)) (9652296547140487523034099096158317820559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136293 (4, 5, some (2, 5)) (603268534194892556145939416438800821499 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 136294 (4, 5, some (2, 6)) (1930459309422259493570437597169959154573 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 136295 (4, 5, some (2, 7)) (1206537068387419962704538485598575542187 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136296 (4, 5, some (2, 8)) (2413074136775968161810564892468816733301 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136322 (4, 5, some (3, 2)) (9917497355123161207405370192685535866509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136323 (4, 5, some (3, 3)) (9917497355045426906795389598412529474651 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136324 (4, 5, some (3, 4)) (9917497355020645195008555597450433367813 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136325 (4, 5, some (3, 5)) (9917497355009587622042405430993573755417 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136326 (4, 5, some (3, 6)) (9917497354995710489537126180359838016433 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136327 (4, 5, some (3, 7)) (4958748677497297936949289374846386887639 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136328 (4, 5, some (3, 8)) (1239687169449785258791863276790668719029 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (624491454398195875579444013735705744439 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 136354 (4, 5, some (4, 2)) (4995931635251246249985169409701006414081 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrrlrrr : KTree ℚ :=
  .node V3lrrlrrrl 136231 (4, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) V3lrrlrrrr

def V3lrrlrr : KTree ℚ :=
  .node V3lrrlrrl 135367 (4, 4, some (5, 7)) (10236548169528429450028489579430726048061 / 10000000000000000000000000000000000000000 : ℚ) V3lrrlrrr

def V3lrrlr : KTree ℚ :=
  .node V3lrrlrl 134405 (4, 3, some (7, 5)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) V3lrrlrr

def V3lrrl : KTree ℚ :=
  .node V3lrrll 133253 (4, 2, some (3, 5)) (10900275670193804090793380269666500923491 / 10000000000000000000000000000000000000000 : ℚ) V3lrrlr

def V3lrrrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136356 (4, 5, some (4, 4)) (2497965817612741620622611030460720091537 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136357 (4, 5, some (4, 5)) (9991863270440075759453801249410888146123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136358 (4, 5, some (4, 6)) (312245727200965293062477123287667179279 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136359 (4, 5, some (4, 7)) (78061431801087995473871825154233166453 / 78125000000000000000000000000000000000 : ℚ) .leaf) 136360 (4, 5, some (4, 8)) (9991863270689849190769453690616161061579 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136384 (4, 5, some (5, 0)) (1998372653822900485038307898708978102051 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136385 (4, 5, some (5, 1)) (1248982908812676679604862995186241025231 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136386 (4, 5, some (5, 2)) (2497965817621296387495683815298681193727 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136387 (4, 5, some (5, 3)) (399674530818421829856668480437263611523 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 136388 (4, 5, some (5, 4)) (9991863270447411243185469538228578030819 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 136389 (4, 5, some (5, 5)) (1998372654086901001605607028101895691057 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136390 (4, 5, some (5, 6)) (1998372654086124565252936639094543898471 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136391 (4, 5, some (5, 7)) (1998372654146587535810511883727740111539 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136416 (4, 5, some (6, 0)) (1983499470969530606028958024588851637153 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136417 (4, 5, some (6, 1)) (991749735509615102549058843443716360919 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 136418 (4, 5, some (6, 2)) (9917497355037237214082693120677540398381 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136419 (4, 5, some (6, 3)) (2479374338754136693935674179478344720943 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136420 (4, 5, some (6, 4)) (2479374338751305630261865134851899981471 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136421 (4, 5, some (6, 5)) (24793743387485201337778266397817195053 / 25000000000000000000000000000000000000 : ℚ) .leaf) 136422 (4, 5, some (6, 6)) (4958748677498337205753825212026866111699 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136448 (4, 5, some (7, 0)) (9652296547274634098802301505497112818209 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrrrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136450 (4, 5, some (7, 2)) (9652296547134532460488416013189640760991 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136451 (4, 5, some (7, 3)) (4826148273559108693781497479535535709109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136452 (4, 5, some (7, 4)) (9652296547107598881835355809887012803043 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136453 (4, 5, some (7, 5)) (1206537068387667532287962761921980340729 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136480 (4, 5, some (8, 0)) (9844464019541708887406569064094178910661 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136481 (4, 5, some (8, 1)) (4922232009767276648631992057409100257907 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136482 (4, 5, some (8, 2)) (492223200974984875068938703431364961071 / 500000000000000000000000000000000000000 : ℚ) .leaf) 136483 (4, 5, some (8, 3)) (4922232009748727882492854941004072935331 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136484 (4, 5, some (8, 4)) (9844464019473231635476945850388696672651 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136512 (4, 5, some (9, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 136513 (4, 5, some (9, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136514 (4, 5, some (9, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136515 (4, 5, some (9, 3)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 137216 (4, 6, none) (0 : ℚ) (.node (.node .leaf 137254 (4, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137255 (4, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 137256 (4, 6, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137285 (4, 6, some (1, 5)) (9765040907060878791971783885624407210427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137286 (4, 6, some (1, 6)) (390601636282562558970870233544029165213 / 400000000000000000000000000000000000000 : ℚ) .leaf) 137287 (4, 6, some (1, 7)) (9765040907038334608808794649748240189947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137288 (4, 6, some (1, 8)) (9765040907048003327033072947165788407789 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrrrlll : KTree ℚ :=
  .node V3lrrrllll 136449 (4, 5, some (7, 1)) (482614827357686243913867574459640911313 / 500000000000000000000000000000000000000 : ℚ) V3lrrrlllr

def V3lrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137317 (4, 6, some (2, 5)) (9476316295073594421968588382915289679951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137318 (4, 6, some (2, 6)) (1895263259013794749557930516053549885467 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137319 (4, 6, some (2, 7)) (9476316295055046011812032745833912484621 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137320 (4, 6, some (2, 8)) (118453953688246217162466017999770156993 / 125000000000000000000000000000000000000 : ℚ) .leaf) 137347 (4, 6, some (3, 3)) (9646361863960011036697271660905903361547 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137348 (4, 6, some (3, 4)) (4823180931968424926537426434145273806231 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137349 (4, 6, some (3, 5)) (1929272372784831463592846283402872320681 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137350 (4, 6, some (3, 6)) (9646361863911653390891178793029661056821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137351 (4, 6, some (3, 7)) (2411590465976975732425782465799181169929 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 137352 (4, 6, some (3, 8)) (602897616528105964685268762296028999733 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 137378 (4, 6, some (4, 2)) (9684962316570140027188439078816019827867 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137379 (4, 6, some (4, 3)) (9684962316525684253300631774177193626281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137380 (4, 6, some (4, 4)) (9684962316505038757854870989302155021469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137381 (4, 6, some (4, 5)) (9684962316495642833500232017504788264361 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137382 (4, 6, some (4, 6)) (4842481158242437203697363910150269130391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137383 (4, 6, some (4, 7)) (968496231656910344097754972581170893331 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 137384 (4, 6, some (4, 8)) (9684962316743175986197289836585469556871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137409 (4, 6, some (5, 1)) (9719670528409068958654612541410258893043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137410 (4, 6, some (5, 2)) (4859835264216507394693168703236350259803 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137411 (4, 6, some (5, 3)) (1214958816048524915861527666088006255693 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 137412 (4, 6, some (5, 4)) (9719670528372862104600699943997051366011 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137414 (4, 6, some (5, 6)) (2429917632088539002479452966859074115777 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137415 (4, 6, some (5, 7)) (4859835264399411392640802846166171977489 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137440 (4, 6, some (6, 0)) (9684962315707456215966220332865091441129 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137441 (4, 6, some (6, 1)) (96849623165538922474860904482423285681 / 100000000000000000000000000000000000000 : ℚ) .leaf) 137442 (4, 6, some (6, 2)) (9684962316532489129159964078611333280553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137443 (4, 6, some (6, 3)) (4842481158255676385664307709550808988379 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137444 (4, 6, some (6, 4)) (605310144781130337604461064081817365249 / 625000000000000000000000000000000000000 : ℚ) .leaf) 137445 (4, 6, some (6, 5)) (9684962316487192140861541528637435909373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137446 (4, 6, some (6, 6)) (4842481158242512790656185431904382499583 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 137472 (4, 6, some (7, 0)) (9646361863851228023333972878602429605643 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 137473 (4, 6, some (7, 1)) (9646361864002260629400070610110467242369 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 137474 (4, 6, some (7, 2)) (4823180931973743321502525505188403991219 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137475 (4, 6, some (7, 3)) (9646361863929075888783051492678173506379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137476 (4, 6, some (7, 4)) (964636186391722153869582034102449492223 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137477 (4, 6, some (7, 5)) (482318093195412269591341444380317260397 / 500000000000000000000000000000000000000 : ℚ) .leaf) 137504 (4, 6, some (8, 0)) (9476316295219856466015168443110561173689 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137505 (4, 6, some (8, 1)) (9476316295107523051004322772846158617413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137506 (4, 6, some (8, 2)) (2369079073772203208976716368176412606967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137507 (4, 6, some (8, 3)) (4738158147536742349979208350582898745803 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137508 (4, 6, some (8, 4)) (4738158147531265116261946060191213628267 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 137536 (4, 6, some (9, 0)) (4882520453553919504315842932970226057053 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrrrllr : KTree ℚ :=
  .node V3lrrrllrl 137413 (4, 6, some (5, 5)) (9719670528359048510285785113461355766829 / 10000000000000000000000000000000000000000 : ℚ) V3lrrrllrr

def V3lrrrll : KTree ℚ :=
  .node V3lrrrlll 137316 (4, 6, some (2, 4)) (9476316295099480046018066144201359391651 / 10000000000000000000000000000000000000000 : ℚ) V3lrrrllr

def V3lrrrlrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 137538 (4, 6, some (9, 2)) (976504090706424731404445121899695546441 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 137539 (4, 6, some (9, 3)) (97650409070606037823127408150300677093 / 100000000000000000000000000000000000000 : ℚ) .leaf) 137568 (4, 6, some (10, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137569 (4, 6, some (10, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137570 (4, 6, some (10, 2)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138240 (4, 7, none) (0 : ℚ) (.node (.node (.node .leaf 138279 (4, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138280 (4, 7, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138310 (4, 7, some (1, 6)) (606058495622875126493289571494031959003 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 138311 (4, 7, some (1, 7)) (4848467964970003868650788697281993121691 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrlrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138341 (4, 7, some (2, 5)) (1866940180325254606088543183412714726991 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138342 (4, 7, some (2, 6)) (1166837612702947355058760938899951106601 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138343 (4, 7, some (2, 7)) (9334700901608139980327868100726359946361 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138344 (4, 7, some (2, 8)) (4667350450806376196219922028826671619423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138372 (4, 7, some (3, 4)) (2354594024905728396355874459585526826521 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 138373 (4, 7, some (3, 5)) (1883675219921611360125604820266092655531 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138374 (4, 7, some (3, 6)) (9418376099597263139036291881492221938779 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138375 (4, 7, some (3, 7)) (941837609959130201239342866807865975019 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 138376 (4, 7, some (3, 8)) (294324253127770637901284470671670133693 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 138403 (4, 7, some (4, 3)) (9427415497065933243154370612891303368123 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrlrll : KTree ℚ :=
  .node V3lrrrlrlll 138312 (4, 7, some (1, 8)) (4848467964974468056762094424505903216001 / 5000000000000000000000000000000000000000 : ℚ) V3lrrrlrllr

def V3lrrrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138405 (4, 7, some (4, 5)) (36825841785286374851412536683768496507 / 39062500000000000000000000000000000000 : ℚ) .leaf) 138406 (4, 7, some (4, 6)) (4713707748511866106241069444990449042153 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138407 (4, 7, some (4, 7)) (9427415497219209473475651081872213712561 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138408 (4, 7, some (4, 8)) (9427415497354315154339204085763919541601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138434 (4, 7, some (5, 2)) (1913512244905341653515472064113918764199 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 138435 (4, 7, some (5, 3)) (382702448978847584702594789694337254889 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138436 (4, 7, some (5, 4)) (149493144132099389622212655763034371049 / 156250000000000000000000000000000000000 : ℚ) .leaf) 138437 (4, 7, some (5, 5)) (956756122444158904323742965295741726199 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 138438 (4, 7, some (5, 6)) (239189030610886972227272885623049125031 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 138439 (4, 7, some (5, 7)) (1913512244966313348983895709951913538903 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138466 (4, 7, some (6, 2)) (2391890306126785394690074357597338766189 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 138467 (4, 7, some (6, 3)) (9567561224465934475485076168982886635017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138468 (4, 7, some (6, 4)) (382702448978032345402839797044357913533 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138469 (4, 7, some (6, 5)) (9567561224438589853401978457844807862433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138470 (4, 7, some (6, 6)) (4783780612217142106518520496603340815643 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138496 (4, 7, some (7, 0)) (9427415496647365431742789682746394191837 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138497 (4, 7, some (7, 1)) (9427415497103652487920801842266831453187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138498 (4, 7, some (7, 2)) (4713707748536101655844391848686861585609 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138499 (4, 7, some (7, 3)) (9427415497047114451696751938305956936503 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138500 (4, 7, some (7, 4)) (2356853874258377582748077942599649767443 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrlrlr : KTree ℚ :=
  .node V3lrrrlrlrl 138465 (4, 7, some (6, 1)) (9567561224501602597127329492550535809377 / 10000000000000000000000000000000000000000 : ℚ) V3lrrrlrlrr

def V3lrrrlrl : KTree ℚ :=
  .node V3lrrrlrll 138404 (4, 7, some (4, 4)) (4713707748522533980392588386010632572783 / 5000000000000000000000000000000000000000 : ℚ) V3lrrrlrlr

def V3lrrrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138528 (4, 7, some (8, 0)) (941837609958111424732049891174994214111 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 138529 (4, 7, some (8, 1)) (9418376099680172996689838045471250207769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138530 (4, 7, some (8, 2)) (4709188049814332277285932858989961138993 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138531 (4, 7, some (8, 3)) (9418376099611764471528989481036215032449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138532 (4, 7, some (8, 4)) (9418376099599557680968892393701989121123 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138560 (4, 7, some (9, 0)) (186694018035304199130151227481621281493 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138561 (4, 7, some (9, 1)) (4667350450829433826543261235963360265247 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138562 (4, 7, some (9, 2)) (1866940180328171809320320626143912718347 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138563 (4, 7, some (9, 3)) (9334700901626128311353667962958252783909 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138592 (4, 7, some (10, 0)) (96969359300108502123021673923446599621 / 100000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138594 (4, 7, some (10, 2)) (75757311952860643755066000985111752513 / 78125000000000000000000000000000000000 : ℚ) .leaf) 138624 (4, 7, some (11, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138625 (4, 7, some (11, 1)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139304 (4, 8, some (0, 8)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139335 (4, 8, some (1, 7)) (1205903313283436800058206765462726812809 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 139336 (4, 8, some (1, 8)) (4823613253137212207960539435014097001721 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139366 (4, 8, some (2, 6)) (9218384513156915640781800028507389501099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139367 (4, 8, some (2, 7)) (460919225657014692429186626893604910789 / 500000000000000000000000000000000000000 : ℚ) .leaf) 139368 (4, 8, some (2, 8)) (2304596128286197071787198649009106232441 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 139397 (4, 8, some (3, 5)) (576630844334474894577594336138236870563 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrlrrl : KTree ℚ :=
  .node V3lrrrlrrll 138593 (4, 7, some (10, 1)) (60605849562480443718096108173390731867 / 62500000000000000000000000000000000000 : ℚ) V3lrrrlrrlr

def V3lrrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139399 (4, 8, some (3, 7)) (288315422166710375393264871576165758227 / 312500000000000000000000000000000000000 : ℚ) .leaf) 139400 (4, 8, some (3, 8)) (369043740391948990911897972462118275463 / 400000000000000000000000000000000000000 : ℚ) .leaf) 139428 (4, 8, some (4, 4)) (2309007973372959657682560835908568011037 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139429 (4, 8, some (4, 5)) (4618015946739800531070153462121602507659 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139430 (4, 8, some (4, 6)) (1154503986683758783661103306224873364001 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 139431 (4, 8, some (4, 7)) (9236031893649256208251360543113100989639 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139432 (4, 8, some (4, 8)) (9236031893765760042052886223180686547103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139459 (4, 8, some (5, 3)) (293248831003417633381516810341059678011 / 312500000000000000000000000000000000000 : ℚ) .leaf) 139460 (4, 8, some (5, 4)) (9383962592091420068753536412737870965247 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139461 (4, 8, some (5, 5)) (9383962592079107407204907490627289628821 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139463 (4, 8, some (5, 7)) (9383962592433168634423166295331248051031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139490 (4, 8, some (6, 2)) (9429357788643641406935720259803560353189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139491 (4, 8, some (6, 3)) (1885871557718311544096518804436082851163 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139492 (4, 8, some (6, 4)) (1885871557715217544979358761490758205331 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139493 (4, 8, some (6, 5)) (4714678894281820088120238032955057488551 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 139494 (4, 8, some (6, 6)) (4714678894279557154090535892959086322709 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139521 (4, 8, some (7, 1)) (9383962592141115316892317825573260570737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139522 (4, 8, some (7, 2)) (9383962592138392793950885519039855189007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139523 (4, 8, some (7, 3)) (4691981296049864474507296120621177944123 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 139524 (4, 8, some (7, 4)) (9383962592084611609026344137192903735977 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrlrrr : KTree ℚ :=
  .node V3lrrrlrrrl 139462 (4, 8, some (5, 6)) (2345990648018074151750968679663365318849 / 2500000000000000000000000000000000000000 : ℚ) V3lrrrlrrrr

def V3lrrrlrr : KTree ℚ :=
  .node V3lrrrlrrl 139398 (4, 8, some (3, 6)) (4613046754671255296297936885724543196149 / 5000000000000000000000000000000000000000 : ℚ) V3lrrrlrrr

def V3lrrrlr : KTree ℚ :=
  .node V3lrrrlrl 138501 (4, 7, some (7, 5)) (9427415497024102031262910858063115861313 / 10000000000000000000000000000000000000000 : ℚ) V3lrrrlrr

def V3lrrrl : KTree ℚ :=
  .node V3lrrrll 137537 (4, 6, some (9, 1)) (9765040907096794786234165758421107540171 / 10000000000000000000000000000000000000000 : ℚ) V3lrrrlr

def V3lrrrrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139552 (4, 8, some (8, 0)) (369441275728526808638175029651727169017 / 400000000000000000000000000000000000000 : ℚ) .leaf) 139553 (4, 8, some (8, 1)) (923603189354294997162222835757879964579 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 139554 (4, 8, some (8, 2)) (2955530205924813459972871892474312257 / 3200000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139555 (4, 8, some (8, 3)) (9236031893490922969156303477832340550457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139556 (4, 8, some (8, 4)) (4618015946738518659262228991642893091273 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 139584 (4, 8, some (9, 0)) (1845218701870084174466200687637992321213 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139585 (4, 8, some (9, 1)) (73808748075354311075630722325802036829 / 80000000000000000000000000000000000000 : ℚ) .leaf) 139586 (4, 8, some (9, 2)) (4613046754685208550354387180350162310827 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139587 (4, 8, some (9, 3)) (2306523377338641373663349206527687610761 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 139616 (4, 8, some (10, 0)) (921838451329141512308173277205061878999 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139618 (4, 8, some (10, 2)) (184367690263444044266875978532223435573 / 200000000000000000000000000000000000000 : ℚ) .leaf) 139648 (4, 8, some (11, 0)) (4823613253169358267011346593232795896351 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139649 (4, 8, some (11, 1)) (2411806626579750727004012051044814229271 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139680 (4, 8, some (12, 0)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140360 (4, 9, some (1, 8)) (2401835925614989601696581522266078265911 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 140391 (4, 9, some (2, 7)) (1824239620245594993647655811364874178313 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140392 (4, 9, some (2, 8)) (9121198101232318455629120976849733988021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140422 (4, 9, some (3, 6)) (2265674319148179160983999033293818170793 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140423 (4, 9, some (3, 7)) (9062697276583442390754316028195705274127 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 140424 (4, 9, some (3, 8)) (4531348638510752069479207890927793925067 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrrlll : KTree ℚ :=
  .node V3lrrrrllll 139617 (4, 8, some (10, 1)) (9218384513189457098534611240467199483481 / 10000000000000000000000000000000000000000 : ℚ) V3lrrrrlllr

def V3lrrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140454 (4, 9, some (4, 6)) (226412039525683937330247856286031049751 / 250000000000000000000000000000000000000 : ℚ) .leaf) 140455 (4, 9, some (4, 7)) (9056481581194043220376173215307203869621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140456 (4, 9, some (4, 8)) (362259263253037552052223005095621898939 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140484 (4, 9, some (5, 4)) (2299289804699971047159361794579635108971 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140485 (4, 9, some (5, 5)) (9197159218787904130621293069968688434339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140486 (4, 9, some (5, 6)) (2299289804695103889742380382820365342951 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140487 (4, 9, some (5, 7)) (4598579609557335304278518928709532398183 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140515 (4, 9, some (6, 3)) (4628827325182932389368420311884864678481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140516 (4, 9, some (6, 4)) (4628827325174860922188287718988994225247 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 140517 (4, 9, some (6, 5)) (1157206831292178740220864960345249261471 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140546 (4, 9, some (7, 2)) (9257654650410803211079315506302184696597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140547 (4, 9, some (7, 3)) (2314413662590519610128748530077163134839 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140548 (4, 9, some (7, 4)) (9257654650346614385553778435471038468459 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140549 (4, 9, some (7, 5)) (9257654650335695619588302308969614149753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140577 (4, 9, some (8, 1)) (4598579609424263196954132841048554625989 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 140578 (4, 9, some (8, 2)) (2299289804710527620002523596075618847117 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140579 (4, 9, some (8, 3)) (919715921880533907052244888345812289551 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 140580 (4, 9, some (8, 4)) (9197159218790184894610091659264481252531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140608 (4, 9, some (9, 0)) (181129631616968970765619096976052008337 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 140609 (4, 9, some (9, 1)) (4528240790547582813776511722987135607107 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrrllr : KTree ℚ :=
  .node V3lrrrrllrl 140518 (4, 9, some (6, 6)) (9257654650332437959913133802126800739023 / 10000000000000000000000000000000000000000 : ℚ) V3lrrrrllrr

def V3lrrrrll : KTree ℚ :=
  .node V3lrrrrlll 140453 (4, 9, some (4, 5)) (9056481581036715747065557827467377109663 / 10000000000000000000000000000000000000000 : ℚ) V3lrrrrllr

def V3lrrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 140611 (4, 9, some (9, 3)) (9056481581046158544946013046841890789743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140640 (4, 9, some (10, 0)) (9062697276614380904592273585985349653829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140641 (4, 9, some (10, 1)) (1132837159583065342510409523596622853121 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140642 (4, 9, some (10, 2)) (4531348638308909875212983267380501455361 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140672 (4, 9, some (11, 0)) (912119810137438640665255590436245008947 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 140673 (4, 9, some (11, 1)) (9121198101275755609492300635510196030209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140704 (4, 9, some (12, 0)) (2401835925631421101313048247696028778421 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 141416 (4, 10, some (2, 8)) (2259702796039978781274584599442067478339 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 141447 (4, 10, some (3, 7)) (8922620283991582695354163441557484218213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 141448 (4, 10, some (3, 8)) (1784524056881787346550779841368753814763 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141479 (4, 10, some (4, 7)) (2223116856029635228853002387101463353653 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 141480 (4, 10, some (4, 8)) (555779214016269120147469749553129674683 / 625000000000000000000000000000000000000 : ℚ) .leaf) 141509 (4, 10, some (5, 5)) (901925864119840007308843053271637941527 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141510 (4, 10, some (5, 6)) (9019258641190574463017838647429124409631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141511 (4, 10, some (5, 7)) (9019258641504050953636844137831624405143 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 141540 (4, 10, some (6, 4)) (9079597567285103610492638795149071469151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 141541 (4, 10, some (6, 5)) (4539798783636491717771935193182897181829 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 141542 (4, 10, some (6, 6)) (9079597567267496529197809925541726681839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141571 (4, 10, some (7, 3)) (4548474850762138053560445795317959929643 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 141572 (4, 10, some (7, 4)) (4548474850754628199593837992903717633511 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrrlrl : KTree ℚ :=
  .node V3lrrrrlrll 141478 (4, 10, some (4, 6)) (355698696958469010675557563400691258127 / 400000000000000000000000000000000000000 : ℚ) V3lrrrrlrlr

def V3lrrrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141602 (4, 10, some (8, 2)) (9079597567340943310196878912256370795141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141603 (4, 10, some (8, 3)) (9079597567294755370439885972151020218367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141604 (4, 10, some (8, 4)) (9079597567279269161191383663875922560887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 141633 (4, 10, some (9, 1)) (9019258641256617806999056243112286359363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141634 (4, 10, some (9, 2)) (9019258641248720226211111549170790570037 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 141635 (4, 10, some (9, 3)) (9019258641213416119553831447651520430203 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 141664 (4, 10, some (10, 0)) (8892467423836367441769231250029410424631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141665 (4, 10, some (10, 1)) (8892467424027774672924313980120568383079 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141666 (4, 10, some (10, 2)) (1111558428000204551021626878446124374477 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 141696 (4, 10, some (11, 0)) (8922620284031895900346205521587001531049 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 141728 (4, 10, some (12, 0)) (9038811184298325693475210918572699631793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142472 (4, 11, some (3, 8)) (2200367393579473163638342743738062132663 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 142503 (4, 11, some (4, 7)) (8744338479243684459062782669812781577457 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 142504 (4, 11, some (4, 8)) (8744338479391974651639187597298682915407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142534 (4, 11, some (5, 6)) (4427377460650050507669733057249331581659 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3lrrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 142565 (4, 11, some (6, 5)) (4462890918372641459121361262209597126711 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 142566 (4, 11, some (6, 6)) (8925781836739574005434207978406135900247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142596 (4, 11, some (7, 4)) (8996944540283714853138864915126529649319 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 142597 (4, 11, some (7, 5)) (8996944540269652996068329914533312035413 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3lrrrrlrrr : KTree ℚ :=
  .node V3lrrrrlrrrl 142535 (4, 11, some (5, 7)) (2213688730399233283309821934658701537213 / 2500000000000000000000000000000000000000 : ℚ) V3lrrrrlrrrr

def V3lrrrrlrr : KTree ℚ :=
  .node V3lrrrrlrrl 141697 (4, 10, some (11, 1)) (8922620284069804665531190410450175654697 / 10000000000000000000000000000000000000000 : ℚ) V3lrrrrlrrr

def V3lrrrrlr : KTree ℚ :=
  .node V3lrrrrlrl 141573 (4, 10, some (7, 5)) (363877988059909571318434341044764651683 / 400000000000000000000000000000000000000 : ℚ) V3lrrrrlrr

def V3lrrrrl : KTree ℚ :=
  .node V3lrrrrll 140610 (4, 9, some (9, 2)) (9056481581069537351393947015079933832103 / 10000000000000000000000000000000000000000 : ℚ) V3lrrrrlr

def V3lrrrrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 142628 (4, 11, some (8, 4)) (562309033767483683161428541772427390031 / 625000000000000000000000000000000000000 : ℚ) .leaf) 142658 (4, 11, some (9, 2)) (557861364800846534784766217126214054439 / 625000000000000000000000000000000000000 : ℚ) .leaf) 142659 (4, 11, some (9, 3)) (4462890918382982896815086126204431199187 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 142689 (4, 11, some (10, 1)) (4427377460681797384768179232151568995377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 142690 (4, 11, some (10, 2)) (1106844365169416790307417577534613901679 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V3lrrrrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 142721 (4, 11, some (11, 1)) (8744338479159197714951800910462453077431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 142752 (4, 11, some (12, 0)) (8801469573963699581790203044093436411067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 143528 (4, 12, some (4, 8)) (6727420400905839649812907448782193323 / 7812500000000000000000000000000000000 : ℚ) (.node .leaf 143559 (4, 12, some (5, 7)) (4352339083123110889691182332523316823227 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3lrrrrrlll : KTree ℚ :=
  .node V3lrrrrrllll 142720 (4, 11, some (11, 0)) (1748867695801555134046972608655052237209 / 2000000000000000000000000000000000000000 : ℚ) V3lrrrrrlllr

def V3lrrrrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 143621 (4, 12, some (7, 5)) (1777968963138834560900953351750872309213 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 143652 (4, 12, some (8, 4)) (1783625733261459599299148748483753090319 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 143683 (4, 12, some (9, 3)) (8889844815718665809656190625400441639933 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 143714 (4, 12, some (10, 2)) (8804677919178538275121626744793425269147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 143745 (4, 12, some (11, 1)) (2176169541505964658070306440919727405449 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 143776 (4, 12, some (12, 0)) (430554905640286593964890841712472601247 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3lrrrrrll : KTree ℚ :=
  .node V3lrrrrrlll 143590 (4, 12, some (6, 6)) (1760935583821808365121250958490323632711 / 2000000000000000000000000000000000000000 : ℚ) V3lrrrrrllr

def V3lrrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 163876 (5, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163877 (5, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163878 (5, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163879 (5, 0, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 163904 (5, 0, some (1, 0)) (10654523988800447657666554488929214877047 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163905 (5, 0, some (1, 1)) (5327262000514029124214588171665838039 / 5000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163906 (5, 0, some (1, 2)) (166476937508405122806025504527117217921 / 156250000000000000000000000000000000000 : ℚ) .leaf) 163907 (5, 0, some (1, 3)) (10654524000624282356821326539978753341719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163908 (5, 0, some (1, 4)) (10654524000532483522453137291295852160661 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163909 (5, 0, some (1, 5)) (10654524000563803530957833094528517763013 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 163910 (5, 0, some (1, 6)) (2130904800106326237944284735370666055709 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 163911 (5, 0, some (1, 7)) (10654524000516925310900356177735101746441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163936 (5, 0, some (2, 0)) (5565086196965548281545596572186634380027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163937 (5, 0, some (2, 1)) (2782543098354771338329283432810387785251 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163938 (5, 0, some (2, 2)) (5565086196754647481018282165971045272237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163939 (5, 0, some (2, 3)) (1113017239341339796541979520608584556069 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 163940 (5, 0, some (2, 4)) (11130172393446116188589879214819969448861 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163941 (5, 0, some (2, 5)) (11130172393412507582119701519569996808837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163942 (5, 0, some (2, 6)) (5565086196698572595425632467834852251489 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163943 (5, 0, some (2, 7)) (5565086196716148881646366645405428227849 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 163968 (5, 0, some (3, 0)) (2782543098354771338329283432810387785251 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrrrrrl : KTree ℚ :=
  .node V3lrrrrrll 163875 (5, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) V3lrrrrrlr

def V3lrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163970 (5, 0, some (3, 2)) (1113017239341339796541979520608584556069 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 163971 (5, 0, some (3, 3)) (11130172393446116188589879214819969448861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163972 (5, 0, some (3, 4)) (11130172393412507582119701519569996808837 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163973 (5, 0, some (3, 5)) (5565086196698572595425632467834852251489 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163974 (5, 0, some (3, 6)) (5565086196716148881646366645405428227849 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 163975 (5, 0, some (3, 7)) (11130172393382953856352667417606209341411 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164000 (5, 0, some (4, 0)) (10654524000624282356821326539978753341719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164001 (5, 0, some (4, 1)) (10654524000532483522453137291295852160661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164002 (5, 0, some (4, 2)) (10654524000563803530957833094528517763013 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164003 (5, 0, some (4, 3)) (2130904800106326237944284735370666055709 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 164004 (5, 0, some (4, 4)) (10654524000516925310900356177735101746441 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164005 (5, 0, some (4, 5)) (2663631000137643909164072924296615220167 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164006 (5, 0, some (4, 6)) (5327262000251670221844011755435450624949 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164007 (5, 0, some (4, 7)) (10654524004846422275751049811378218575091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164033 (5, 0, some (5, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164034 (5, 0, some (5, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164035 (5, 0, some (5, 3)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164036 (5, 0, some (5, 4)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164037 (5, 0, some (5, 5)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 164038 (5, 0, some (5, 6)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 164039 (5, 0, some (5, 7)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf) 164897 (5, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 164898 (5, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164899 (5, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 164900 (5, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 164901 (5, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164902 (5, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164903 (5, 1, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (2580557682722601971472244762570816523693 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (10322230747447601656916108333374521137869 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 164930 (5, 1, some (1, 2)) (2580557687105227319582972470819650286051 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 164931 (5, 1, some (1, 3)) (516111537418168684347680818047447291679 / 500000000000000000000000000000000000000 : ℚ) .leaf) 164932 (5, 1, some (1, 4)) (5161115374154218981868936783906370692371 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164933 (5, 1, some (1, 5)) (5161115374155352652419737265048233611617 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164934 (5, 1, some (1, 6)) (5161115374145782931458479550524404009357 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 164935 (5, 1, some (1, 7)) (10322230748272618153637638728218036851911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164960 (5, 1, some (2, 0)) (10569964283364583086304677298719018044491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164961 (5, 1, some (2, 1)) (2642491071616012794633070624504084381799 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164962 (5, 1, some (2, 2)) (5284982143154908232379999075959030621061 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164963 (5, 1, some (2, 3)) (5284982143141509426783013261485575075517 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3lrrrrr : KTree ℚ :=
  .node V3lrrrrrl 163969 (5, 0, some (3, 1)) (5565086196754647481018282165971045272237 / 5000000000000000000000000000000000000000 : ℚ) V3lrrrrrr

def V3lrrrr : KTree ℚ :=
  .node V3lrrrrl 142627 (4, 11, some (8, 3)) (8996944540296546941309462295309252158437 / 10000000000000000000000000000000000000000 : ℚ) V3lrrrrr

def V3lrrr : KTree ℚ :=
  .node V3lrrrl 139525 (4, 8, some (7, 5)) (4691981296037077556098100510245166391071 / 5000000000000000000000000000000000000000 : ℚ) V3lrrrr

def V3lrr : KTree ℚ :=
  .node V3lrrl 136355 (4, 5, some (4, 3)) (1998372654093708150208388959659456673871 / 2000000000000000000000000000000000000000 : ℚ) V3lrrr

def V3lr : KTree ℚ :=
  .node V3lrl 108773 (3, 10, some (6, 5)) (9257654650343138764340678142678494521711 / 10000000000000000000000000000000000000000 : ℚ) V3lrr

def V3l : KTree ℚ :=
  .node V3ll 73025 (2, 7, some (9, 1)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) V3lr

def V3rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 164965 (5, 1, some (2, 5)) (5284982143127941472246387277468073326983 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164966 (5, 1, some (2, 6)) (2642491071558398129226947629962765372751 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164967 (5, 1, some (2, 7)) (5284982143125609287671780559747010035849 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164992 (5, 1, some (3, 0)) (5450137835244747674057151764112056048561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164993 (5, 1, some (3, 1)) (1362534458780674649919479722536175310203 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 164994 (5, 1, some (3, 2)) (2725068917560779649608857429331594853147 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164995 (5, 1, some (3, 3)) (10900275670206556808246375830102929704479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164996 (5, 1, some (3, 4)) (2725068917551550021041953163603872575173 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164997 (5, 1, some (3, 5)) (5450137835090297927466557696212546720123 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164998 (5, 1, some (3, 6)) (2180055134038409701214983237193451517547 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 164999 (5, 1, some (3, 7)) (10900275670186362875266183205973870103133 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165024 (5, 1, some (4, 0)) (1321245535785752435036561226970245302877 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165025 (5, 1, some (4, 1)) (10569964286308316151396766505522655106131 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165026 (5, 1, some (4, 2)) (2113992857251270540919246446970752465947 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165027 (5, 1, some (4, 3)) (2642491071566187194817280486843273014659 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165028 (5, 1, some (4, 4)) (2642491071559411265719801155861011937187 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 165029 (5, 1, some (4, 5)) (10569964286241945447655086825112582920511 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165030 (5, 1, some (4, 6)) (10569964286247474950119704013325534485129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165031 (5, 1, some (4, 7)) (10569964288128570471940511111096492565019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165056 (5, 1, some (5, 0)) (10322230748362787627046103999075740311709 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165057 (5, 1, some (5, 1)) (10322230748292162238048301858756718544593 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 165058 (5, 1, some (5, 2)) (10322230748310613554819267951987557911561 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 165059 (5, 1, some (5, 3)) (5161115374140662397686549358203046632517 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165060 (5, 1, some (5, 4)) (5161115374138858188985352660392441713769 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165061 (5, 1, some (5, 5)) (2580557687074044189908960657630734406197 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165062 (5, 1, some (5, 6)) (2580557687356071366496138997533254056579 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165063 (5, 1, some (5, 7)) (2580557684900800927382880094885445067271 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 165088 (5, 1, some (6, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165089 (5, 1, some (6, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165090 (5, 1, some (6, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165091 (5, 1, some (6, 3)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 165092 (5, 1, some (6, 4)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 165093 (5, 1, some (6, 5)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165094 (5, 1, some (6, 6)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165888 (5, 2, none) (0 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165923 (5, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 165924 (5, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 165925 (5, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165926 (5, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165927 (5, 2, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165953 (5, 2, some (1, 1)) (5043169131768612027963928391600929816097 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 165954 (5, 2, some (1, 2)) (10086338265430961049253245650411470627057 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 165955 (5, 2, some (1, 3)) (2521584566311189999324160075357010711289 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 165956 (5, 2, some (1, 4)) (5043169132610060992873231658048779764991 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165957 (5, 2, some (1, 5)) (10086338265196979048595471027273093586923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165958 (5, 2, some (1, 6)) (5043169132594262991973308035483970537167 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165959 (5, 2, some (1, 7)) (10086338265165585246282646005207688465989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (10170532580853402045728714916577299182503 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165985 (5, 2, some (2, 1)) (254263314672643324268625944479387001193 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165986 (5, 2, some (2, 2)) (2542633146811704979776609252277499928627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165987 (5, 2, some (2, 3)) (1271316573395219786198555422588760704093 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165988 (5, 2, some (2, 4)) (203410651742813796275345411696916342537 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 165989 (5, 2, some (2, 5)) (10170532587128088163427544808844362765333 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 165990 (5, 2, some (2, 6)) (2034106517422444192105647775499186682719 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165991 (5, 2, some (2, 7)) (25426331467788980582901973272308269497 / 25000000000000000000000000000000000000 : ℚ) .leaf) 166016 (5, 2, some (3, 0)) (10591975873041935983591847048663318489391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166017 (5, 2, some (3, 1)) (5295987936925854199293668191916469882097 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166018 (5, 2, some (3, 2)) (10591975873743168312115217743639571614077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166019 (5, 2, some (3, 3)) (5295987936857409763856036804551575095029 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 166020 (5, 2, some (3, 4)) (66199849210622163031659513735404010681 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166021 (5, 2, some (3, 5)) (1323996984210158844242324580718157396503 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 166022 (5, 2, some (3, 6)) (1323996984209853845601181960904519986543 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 166023 (5, 2, some (3, 7)) (10591975873683202670979769443680710770847 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166048 (5, 2, some (4, 0)) (10591975873892749858385639278305158264887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 166049 (5, 2, some (4, 1)) (10591975873743792557450439907216835558207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 166050 (5, 2, some (4, 2)) (2118395174744193369387044554263193483167 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166051 (5, 2, some (4, 3)) (10591975873699643813167012039863246053003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166052 (5, 2, some (4, 4)) (10591975873685889820168620553422757492543 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166053 (5, 2, some (4, 5)) (2118395174735381034497199050403312602273 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166054 (5, 2, some (4, 6)) (10591975873684760305964622941832446339769 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166055 (5, 2, some (4, 7)) (10591975874872304366320832108700570112499 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (317829143348860023697488904768314000727 / 312500000000000000000000000000000000000 : ℚ) .leaf) 166081 (5, 2, some (5, 1)) (635658286697708389158001325636605898599 / 625000000000000000000000000000000000000 : ℚ) .leaf) 166082 (5, 2, some (5, 2)) (10170532587128364084949608311190808427809 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166083 (5, 2, some (5, 3)) (203410651742556631339155374883973200567 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 166084 (5, 2, some (5, 4)) (2034106517421651055341062929360039284759 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166085 (5, 2, some (5, 5)) (2034106517422852164989600689519588924897 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166086 (5, 2, some (5, 6)) (2034106517600072907122744829023094786483 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166087 (5, 2, some (5, 7)) (10170532584847287058896005510619185398563 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166112 (5, 2, some (6, 0)) (2521584566310955726557428051033805864303 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166113 (5, 2, some (6, 1)) (1260792283148611593415454483107017452057 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 166114 (5, 2, some (6, 2)) (5043169132598416171622331554858907085037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166115 (5, 2, some (6, 3)) (2521584566292345514430842899540998079027 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166116 (5, 2, some (6, 4)) (5043169132587683761830530867673830735553 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166117 (5, 2, some (6, 5)) (2017267653036343443420661555986454620203 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 166118 (5, 2, some (6, 6)) (10086338267387753089389476037017451522859 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3rllllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166145 (5, 2, some (7, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166146 (5, 2, some (7, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 166147 (5, 2, some (7, 3)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166148 (5, 2, some (7, 4)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166149 (5, 2, some (7, 5)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 166912 (5, 3, none) (0 : ℚ) (.node (.node (.node .leaf 166947 (5, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 166948 (5, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166949 (5, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166950 (5, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 166951 (5, 3, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166978 (5, 3, some (1, 2)) (621248360661304739072235403083709209969 / 625000000000000000000000000000000000000 : ℚ) .leaf) 166979 (5, 3, some (1, 3)) (9939973770386798793730955555808583796999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166980 (5, 3, some (1, 4)) (9939973770368714775940868095062062899531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166981 (5, 3, some (1, 5)) (4969986885171508370220696996147526016737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166982 (5, 3, some (1, 6)) (9939973770336921398611153933192669732137 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166983 (5, 3, some (1, 7)) (4969986885157060716419081078442565935051 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167009 (5, 3, some (2, 1)) (987643940726482745475166113014969737151 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 167010 (5, 3, some (2, 2)) (9876439407996146190923188948623845920197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167011 (5, 3, some (2, 3)) (987643940789538826364678192198865767033 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 167012 (5, 3, some (2, 4)) (1234554925984181901975367975757010600787 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 167013 (5, 3, some (2, 5)) (154319365747812136641064868626246927209 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 167014 (5, 3, some (2, 6)) (9876439407846714853904998950508539126671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167015 (5, 3, some (2, 7)) (123455492598054724558242312286674320909 / 125000000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (255913704154844019077224228875712803547 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167041 (5, 3, some (3, 1)) (10236548168889590005778661560120992163377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167042 (5, 3, some (3, 2)) (79973032569654419362099766891824491181 / 78125000000000000000000000000000000000 : ℚ) .leaf)) 167043 (5, 3, some (3, 3)) (639784260554365340590846495878964544457 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167044 (5, 3, some (3, 4)) (10236548168851503100788934777871096162569 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167045 (5, 3, some (3, 5)) (10236548168839030007352878056545393190027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167046 (5, 3, some (3, 6)) (10236548168832158518008571231735513280899 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167047 (5, 3, some (3, 7)) (5118274084417616331359345732614427655653 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 167072 (5, 3, some (4, 0)) (5161115374040698054646015248591163767569 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167073 (5, 3, some (4, 1)) (1032223074840030225772825528558787199991 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 167074 (5, 3, some (4, 2)) (258055768708282716403775056564018706681 / 250000000000000000000000000000000000000 : ℚ) .leaf) 167075 (5, 3, some (4, 3)) (206444614966186064132820358276242664683 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167076 (5, 3, some (4, 4)) (10322230748298204788669109531603904365327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167077 (5, 3, some (4, 5)) (10322230748287262767362575970339815076903 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 167078 (5, 3, some (4, 6)) (516111537414286058454773674610844524133 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167079 (5, 3, some (4, 7)) (10322230749029885633009589247561261412273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (5118274084490277570779267162021487807233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167105 (5, 3, some (5, 1)) (2559137042222376149754512674567292708519 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 167106 (5, 3, some (5, 2)) (10236548168861027095575305097265654219907 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rllllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167108 (5, 3, some (5, 4)) (5118274084417313261030404167937681830921 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167109 (5, 3, some (5, 5)) (5118274084415096956171744826319951981351 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167110 (5, 3, some (5, 6)) (10236548169283682125781690997943117132351 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167111 (5, 3, some (5, 7)) (2559137042263687644966880450824065844147 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (9876439407896349548410079073551183027579 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 167137 (5, 3, some (6, 1)) (1975287881577370208888054115141930809071 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167138 (5, 3, some (6, 2)) (9876439407860127237998795431822941839849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167139 (5, 3, some (6, 3)) (2469109851963844362757675740775707380117 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167140 (5, 3, some (6, 4)) (1975287881567993152409299889474449284737 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 167141 (5, 3, some (6, 5)) (1234554925980739797753886363729591966261 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 167142 (5, 3, some (6, 6)) (9876439408975900986942894739148690848531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 167168 (5, 3, some (7, 0)) (1242496721298193537193229451356809592089 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 167169 (5, 3, some (7, 1)) (9939973770337273464467791204744257323043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167170 (5, 3, some (7, 2)) (397598950813712838810683140859111411547 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167171 (5, 3, some (7, 3)) (9939973770316818109005765623337207419531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167172 (5, 3, some (7, 4)) (1987994754064794028037510749858343185747 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 167173 (5, 3, some (7, 5)) (9939973770327020461623569519719957144207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167200 (5, 3, some (8, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167201 (5, 3, some (8, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167202 (5, 3, some (8, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 167203 (5, 3, some (8, 3)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rllllrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf) 167972 (5, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167973 (5, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167974 (5, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167975 (5, 4, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 168003 (5, 4, some (1, 3)) (9844464019541708887406569064094178910661 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168004 (5, 4, some (1, 4)) (4922232009767276648631992057409100257907 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168005 (5, 4, some (1, 5)) (492223200974984875068938703431364961071 / 500000000000000000000000000000000000000 : ℚ) .leaf) 168006 (5, 4, some (1, 6)) (4922232009748727882492854941004072935331 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 168007 (5, 4, some (1, 7)) (9844464019473231635476945850388696672651 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168034 (5, 4, some (2, 2)) (9652296547274634098802301505497112818209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168035 (5, 4, some (2, 3)) (482614827357686243913867574459640911313 / 500000000000000000000000000000000000000 : ℚ) .leaf) 168036 (5, 4, some (2, 4)) (9652296547134532460488416013189640760991 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168037 (5, 4, some (2, 5)) (4826148273559108693781497479535535709109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168038 (5, 4, some (2, 6)) (9652296547107598881835355809887012803043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168039 (5, 4, some (2, 7)) (1206537068387667532287962761921980340729 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 168065 (5, 4, some (3, 1)) (1983499470969530606028958024588851637153 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168066 (5, 4, some (3, 2)) (991749735509615102549058843443716360919 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 168067 (5, 4, some (3, 3)) (9917497355037237214082693120677540398381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168068 (5, 4, some (3, 4)) (2479374338754136693935674179478344720943 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 168069 (5, 4, some (3, 5)) (2479374338751305630261865134851899981471 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rllllrr : KTree ℚ :=
  .node V3rllllrrl 167204 (5, 3, some (8, 4)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) V3rllllrrr

def V3rllllr : KTree ℚ :=
  .node V3rllllrl 167107 (5, 3, some (5, 3)) (409461926753989369561485458868392262099 / 400000000000000000000000000000000000000 : ℚ) V3rllllrr

def V3rllll : KTree ℚ :=
  .node V3rlllll 166144 (5, 2, some (7, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) V3rllllr

def V3rlllrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168071 (5, 4, some (3, 7)) (4958748677498337205753825212026866111699 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (1998372653822900485038307898708978102051 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168097 (5, 4, some (4, 1)) (1248982908812676679604862995186241025231 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168098 (5, 4, some (4, 2)) (2497965817621296387495683815298681193727 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168099 (5, 4, some (4, 3)) (399674530818421829856668480437263611523 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 168100 (5, 4, some (4, 4)) (9991863270447411243185469538228578030819 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168101 (5, 4, some (4, 5)) (1998372654086901001605607028101895691057 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168102 (5, 4, some (4, 6)) (1998372654086124565252936639094543898471 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168103 (5, 4, some (4, 7)) (1998372654146587535810511883727740111539 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 168128 (5, 4, some (5, 0)) (624491454398195875579444013735705744439 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 168129 (5, 4, some (5, 1)) (4995931635251246249985169409701006414081 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168130 (5, 4, some (5, 2)) (1998372654093708150208388959659456673871 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168131 (5, 4, some (5, 3)) (2497965817612741620622611030460720091537 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168132 (5, 4, some (5, 4)) (9991863270440075759453801249410888146123 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168133 (5, 4, some (5, 5)) (312245727200965293062477123287667179279 / 312500000000000000000000000000000000000 : ℚ) .leaf) 168134 (5, 4, some (5, 6)) (78061431801087995473871825154233166453 / 78125000000000000000000000000000000000 : ℚ) .leaf)) 168135 (5, 4, some (5, 7)) (9991863270689849190769453690616161061579 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168160 (5, 4, some (6, 0)) (9917497355123161207405370192685535866509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168161 (5, 4, some (6, 1)) (9917497355045426906795389598412529474651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168162 (5, 4, some (6, 2)) (9917497355020645195008555597450433367813 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168163 (5, 4, some (6, 3)) (9917497355009587622042405430993573755417 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlllrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168165 (5, 4, some (6, 5)) (4958748677497297936949289374846386887639 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168166 (5, 4, some (6, 6)) (1239687169449785258791863276790668719029 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 168192 (5, 4, some (7, 0)) (4826148273577065278969672396249436356447 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168193 (5, 4, some (7, 1)) (9652296547140487523034099096158317820559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168194 (5, 4, some (7, 2)) (603268534194892556145939416438800821499 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 168195 (5, 4, some (7, 3)) (1930459309422259493570437597169959154573 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168196 (5, 4, some (7, 4)) (1206537068387419962704538485598575542187 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 168197 (5, 4, some (7, 5)) (2413074136775968161810564892468816733301 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168224 (5, 4, some (8, 0)) (1968892803908067371745011728430101235083 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 168225 (5, 4, some (8, 1)) (4922232009748862130350496024656798037003 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 168226 (5, 4, some (8, 2)) (1968892803899896540961309666956587811749 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 168227 (5, 4, some (8, 3)) (2461116004868539535868059856721144576127 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168228 (5, 4, some (8, 4)) (9844464019484767999135934643275036625933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168256 (5, 4, some (9, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168257 (5, 4, some (9, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168258 (5, 4, some (9, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 168259 (5, 4, some (9, 3)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168960 (5, 5, none) (0 : ℚ) .leaf) 168997 (5, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168998 (5, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168999 (5, 5, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlllrll : KTree ℚ :=
  .node V3rlllrlll 168164 (5, 4, some (6, 4)) (9917497354995710489537126180359838016433 / 10000000000000000000000000000000000000000 : ℚ) V3rlllrllr

def V3rlllrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169029 (5, 5, some (1, 5)) (4882520453531281526504058776155340668709 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169030 (5, 5, some (1, 6)) (2441260226765583469573062081703849604953 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169031 (5, 5, some (1, 7)) (9765040907037543787225854947672484330879 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169059 (5, 5, some (2, 3)) (4738158147554457965573655101752578152793 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169060 (5, 5, some (2, 4)) (947631629509342601984759818392115325041 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 169061 (5, 5, some (2, 5)) (4738158147536955540956422390295156483063 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169062 (5, 5, some (2, 6)) (9476316295065649786399553435327360764979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169063 (5, 5, some (2, 7)) (9476316295056548337547811057102756146751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169090 (5, 5, some (3, 2)) (9646361864023815921721564689960388258739 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169091 (5, 5, some (3, 3)) (4823180931977126242666103004422080229543 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 169092 (5, 5, some (3, 4)) (4823180931966256228485191195175837748263 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169093 (5, 5, some (3, 5)) (1929272372784245005410820148229725654029 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169094 (5, 5, some (3, 6)) (9646361863909055422624295688404218026941 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169095 (5, 5, some (3, 7)) (9646361863909663343450821644392607098879 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169121 (5, 5, some (4, 1)) (9684962316482618416579646694316170229931 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169122 (5, 5, some (4, 2)) (9684962316545321338043545716074861121197 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169123 (5, 5, some (4, 3)) (9684962316515765772830692955543929542883 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169124 (5, 5, some (4, 4)) (4842481158250837694892476253316634540341 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169125 (5, 5, some (4, 5)) (9684962316489868197016293354071752123199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169126 (5, 5, some (4, 6)) (4842481158241495812647231984003524194161 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169127 (5, 5, some (4, 7)) (9684962316712249276860287362500064851909 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlllrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169153 (5, 5, some (5, 1)) (485983526421987020990315868702290640909 / 500000000000000000000000000000000000000 : ℚ) .leaf) 169154 (5, 5, some (5, 2)) (9719670528402704526618911071327235528101 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169155 (5, 5, some (5, 3)) (4859835264188832503003160317926816856201 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169156 (5, 5, some (5, 4)) (1943934105673368325916338388891881471813 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169157 (5, 5, some (5, 5)) (121495881604444313299177658115559681087 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 169158 (5, 5, some (5, 6)) (4859835264212164018065414861836477226131 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169159 (5, 5, some (5, 7)) (194393410573948811542581223931234183719 / 200000000000000000000000000000000000000 : ℚ) .leaf) 169184 (5, 5, some (6, 0)) (9684962316482618416579646694316170229931 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169185 (5, 5, some (6, 1)) (9684962316545321338043545716074861121197 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169186 (5, 5, some (6, 2)) (9684962316515765772830692955543929542883 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 169187 (5, 5, some (6, 3)) (4842481158250837694892476253316634540341 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169188 (5, 5, some (6, 4)) (9684962316489868197016293354071752123199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169189 (5, 5, some (6, 5)) (4842481158241495812647231984003524194161 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169190 (5, 5, some (6, 6)) (9684962316712249276860287362500064851909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169216 (5, 5, some (7, 0)) (9646361864023815921721564689960388258739 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169217 (5, 5, some (7, 1)) (4823180931977126242666103004422080229543 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 169218 (5, 5, some (7, 2)) (4823180931966256228485191195175837748263 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169219 (5, 5, some (7, 3)) (1929272372784245005410820148229725654029 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169220 (5, 5, some (7, 4)) (9646361863909055422624295688404218026941 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169221 (5, 5, some (7, 5)) (9646361863909663343450821644392607098879 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169248 (5, 5, some (8, 0)) (4738158147554457965573655101752578152793 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlllrlr : KTree ℚ :=
  .node V3rlllrlrl 169152 (5, 5, some (5, 0)) (607479407996204264042833532782949209323 / 625000000000000000000000000000000000000 : ℚ) V3rlllrlrr

def V3rlllrl : KTree ℚ :=
  .node V3rlllrll 169028 (5, 5, some (1, 4)) (4882520453550865674693124084836190484793 / 5000000000000000000000000000000000000000 : ℚ) V3rlllrlr

def V3rlllrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 169250 (5, 5, some (8, 2)) (4738158147536955540956422390295156483063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169251 (5, 5, some (8, 3)) (9476316295065649786399553435327360764979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169252 (5, 5, some (8, 4)) (9476316295056548337547811057102756146751 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169280 (5, 5, some (9, 0)) (4882520453550865674693124084836190484793 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169281 (5, 5, some (9, 1)) (4882520453531281526504058776155340668709 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 169282 (5, 5, some (9, 2)) (2441260226765583469573062081703849604953 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169283 (5, 5, some (9, 3)) (9765040907037543787225854947672484330879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169312 (5, 5, some (10, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169313 (5, 5, some (10, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169314 (5, 5, some (10, 2)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlllrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170022 (5, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170023 (5, 6, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 170053 (5, 6, some (1, 5)) (387877437198528631225744647868876934407 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170054 (5, 6, some (1, 6)) (9696935929964488619701263433670872618899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170055 (5, 6, some (1, 7)) (9696935929939315964872519866887123206083 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170084 (5, 6, some (2, 4)) (9334700901649377283509689023153578816561 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170085 (5, 6, some (2, 5)) (4667350450813399874810079522516635328509 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170086 (5, 6, some (2, 6)) (233367522540514244557660442867651039917 / 250000000000000000000000000000000000000 : ℚ) .leaf) 170087 (5, 6, some (2, 7)) (933470090160932165724251018961591901597 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 170115 (5, 6, some (3, 3)) (1883675219927921277168328688782713020571 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlllrrll : KTree ℚ :=
  .node V3rlllrrlll 169984 (5, 6, none) (0 : ℚ) V3rlllrrllr

def V3rlllrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170117 (5, 6, some (3, 5)) (4709188049803061136409781229486652867557 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170118 (5, 6, some (3, 6)) (18395265819520122591875655639254860021 / 19531250000000000000000000000000000000 : ℚ) .leaf) 170119 (5, 6, some (3, 7)) (588648506224546720098604246242679135847 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170146 (5, 6, some (4, 2)) (2356853874275727767428103628320262210971 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170147 (5, 6, some (4, 3)) (9427415497057359461224792646534902999379 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170148 (5, 6, some (4, 4)) (377096619881650754261068668759163919703 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170149 (5, 6, some (4, 5)) (1885483099405728327539512458072500256363 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170150 (5, 6, some (4, 6)) (9427415497021074575756939714237773257351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170151 (5, 6, some (4, 7)) (9427415497316969848282615339569287568607 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170177 (5, 6, some (5, 1)) (4783780612252799441016590718826848095289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlllrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170179 (5, 6, some (5, 3)) (956756122446143041015556070717362648621 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170180 (5, 6, some (5, 4)) (4783780612224806423921283477733534717981 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170181 (5, 6, some (5, 5)) (9567561224437250933554725094382883690259 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170182 (5, 6, some (5, 6)) (9567561224488069463184633273710800913499 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170183 (5, 6, some (5, 7)) (9567561224677167273155259431066083685411 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170208 (5, 6, some (6, 0)) (9567561224238408233495919401479404311759 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170209 (5, 6, some (6, 1)) (9567561224509822233309464391159444988633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170210 (5, 6, some (6, 2)) (4783780612237537575002937942888107566279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170211 (5, 6, some (6, 3)) (4783780612227713695244042039535864557281 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 170212 (5, 6, some (6, 4)) (1913512244888683847662918077085005389091 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlllrrlr : KTree ℚ :=
  .node V3rlllrrlrl 170178 (5, 6, some (5, 2)) (4783780612244925321827533072703439421477 / 5000000000000000000000000000000000000000 : ℚ) V3rlllrrlrr

def V3rlllrrl : KTree ℚ :=
  .node V3rlllrrll 170116 (5, 6, some (3, 4)) (4709188049809087519793326709163438457989 / 5000000000000000000000000000000000000000 : ℚ) V3rlllrrlr

def V3rlllrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170214 (5, 6, some (6, 6)) (1913512244919118315711550522378883945549 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170240 (5, 6, some (7, 0)) (9427415497091262477023332134421977966037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170241 (5, 6, some (7, 1)) (9427415497084439167777207355039995163917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170242 (5, 6, some (7, 2)) (9427415497051145847976004076372999808003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170243 (5, 6, some (7, 3)) (9427415497037934139652696365996423309963 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170244 (5, 6, some (7, 4)) (235685387425624645681713636822270748497 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170245 (5, 6, some (7, 5)) (4713707748510433204287626223854545049139 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170272 (5, 6, some (8, 0)) (9418376099698094768512869914042484158779 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170273 (5, 6, some (8, 1)) (4709188049817111330296559603599013196319 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 170274 (5, 6, some (8, 2)) (1883675219922949041048764770248385888513 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlllrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170276 (5, 6, some (8, 4)) (9418376099592585023582684193257966193373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170304 (5, 6, some (9, 0)) (9334700901660789066084510742536284577071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170305 (5, 6, some (9, 1)) (9334700901644560709932867761528576526317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170306 (5, 6, some (9, 2)) (9334700901626751509923809726998163706669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170307 (5, 6, some (9, 3)) (9334700901617718892766218495480365470999 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170336 (5, 6, some (10, 0)) (9696935930001189261311700340178690236873 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170337 (5, 6, some (10, 1)) (9696935929964689090646032161408113840919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170338 (5, 6, some (10, 2)) (1551509748794076034481582995749957423 / 1600000000000000000000000000000000000 : ℚ) .leaf) 170368 (5, 6, some (11, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170369 (5, 6, some (11, 1)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlllrrrl : KTree ℚ :=
  .node V3rlllrrrll 170275 (5, 6, some (8, 3)) (588648506225197807665174911537078217603 / 625000000000000000000000000000000000000 : ℚ) V3rlllrrrlr

def V3rlllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171078 (5, 7, some (1, 6)) (9647226506292114257212911058298615491721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171079 (5, 7, some (1, 7)) (4823613253133422145072281888946869279799 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171109 (5, 7, some (2, 5)) (4609192256579332022063271398334991505207 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171110 (5, 7, some (2, 6)) (4609192256577085935271105616876787874467 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171111 (5, 7, some (2, 7)) (2304596128285312496047866072809073441209 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 171140 (5, 7, some (3, 4)) (922609350936372400050963017609576324259 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171141 (5, 7, some (3, 5)) (1845218701870071094283060989204484803697 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171142 (5, 7, some (3, 6)) (4613046754669728525877483072543335890197 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171143 (5, 7, some (3, 7)) (1153261688666989383098825149324211043039 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 171171 (5, 7, some (4, 3)) (9236031893505281643605289165681188869237 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171173 (5, 7, some (4, 5)) (9019562395972581551720968205877863263 / 9765625000000000000000000000000000000 : ℚ) .leaf) 171174 (5, 7, some (4, 6)) (9236031893467247016113460386573341237319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171175 (5, 7, some (4, 7)) (9236031893728190280187069380281915576903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171202 (5, 7, some (5, 2)) (4691981296065939083724971340647644759057 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171203 (5, 7, some (5, 3)) (1172995324012559767076940029607046121249 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 171204 (5, 7, some (5, 4)) (9383962592087028289494405822544290694991 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171205 (5, 7, some (5, 5)) (1172995324009280452166043500413372177097 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 171206 (5, 7, some (5, 6)) (4691981296056689597844345493195259721309 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171207 (5, 7, some (5, 7)) (2345990648069564301525141978943373029137 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 171233 (5, 7, some (6, 1)) (942935778862964123094362014239000934791 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlllrrrr : KTree ℚ :=
  .node V3rlllrrrrl 171172 (5, 7, some (4, 4)) (9236031893487659364711855547935537684631 / 10000000000000000000000000000000000000000 : ℚ) V3rlllrrrrr

def V3rlllrrr : KTree ℚ :=
  .node V3rlllrrrl 171047 (5, 7, some (0, 7)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) V3rlllrrrr

def V3rlllrr : KTree ℚ :=
  .node V3rlllrrl 170213 (5, 6, some (6, 5)) (9567561224435388623546577679575396453573 / 10000000000000000000000000000000000000000 : ℚ) V3rlllrrr

def V3rlllr : KTree ℚ :=
  .node V3rlllrl 169249 (5, 5, some (8, 1)) (947631629509342601984759818392115325041 / 1000000000000000000000000000000000000000 : ℚ) V3rlllrr

def V3rlll : KTree ℚ :=
  .node V3rllll 168070 (5, 4, some (3, 6)) (24793743387485201337778266397817195053 / 25000000000000000000000000000000000000 : ℚ) V3rlllr

def V3rllrlllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171235 (5, 7, some (6, 3)) (294667430893189154571272242525261063049 / 312500000000000000000000000000000000000 : ℚ) .leaf) 171236 (5, 7, some (6, 4)) (235733944714255393867516670317531811959 / 250000000000000000000000000000000000000 : ℚ) .leaf) 171237 (5, 7, some (6, 5)) (9429357788560651194803973290179193015519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171238 (5, 7, some (6, 6)) (4714678894342675183560896689091302401193 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171264 (5, 7, some (7, 0)) (4691981295990688073306643714470791505177 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 171265 (5, 7, some (7, 1)) (938396259213754738605830247276749552263 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171266 (5, 7, some (7, 2)) (9383962592105505967223585913954802067829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171267 (5, 7, some (7, 3)) (4691981296044549041552553386331656406957 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171268 (5, 7, some (7, 4)) (9383962592076632217365421741508718746801 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 171269 (5, 7, some (7, 5)) (4691981296035411542764688829743203094127 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rllrllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171297 (5, 7, some (8, 1)) (2309007973381245339739120562002890719441 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171298 (5, 7, some (8, 2)) (4618015946747222598984043885349037755799 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171299 (5, 7, some (8, 3)) (9236031893481281191834094384098141235627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171300 (5, 7, some (8, 4)) (9236031893469710696943282086135650602047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171328 (5, 7, some (9, 0)) (2306523377358654824531023652288056283483 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 171329 (5, 7, some (9, 1)) (4613046754687510041647805739810457798957 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171330 (5, 7, some (9, 2)) (1845218701871441302885464463739654234621 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171331 (5, 7, some (9, 3)) (184521870186907293836021375779083499443 / 200000000000000000000000000000000000000 : ℚ) .leaf) 171360 (5, 7, some (10, 0)) (230459612829791465602194418085681681737 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 171361 (5, 7, some (10, 1)) (2304596128293813652400291683675256292631 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rllrllll : KTree ℚ :=
  .node V3rllrlllll 171296 (5, 7, some (8, 0)) (2309007973384831199444102976179113086659 / 2500000000000000000000000000000000000000 : ℚ) V3rllrllllr

def V3rllrlllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 171392 (5, 7, some (11, 0)) (9647226506325579217276344086362079787247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171393 (5, 7, some (11, 1)) (1929445301258460530952432132115626481463 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171424 (5, 7, some (12, 0)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172103 (5, 8, some (1, 7)) (38429374809811490168815087673237629347 / 40000000000000000000000000000000000000 : ℚ) .leaf) 172134 (5, 8, some (2, 6)) (4560599050621513620884921291270623629893 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 172135 (5, 8, some (2, 7)) (9121198101228766329728471535879967348361 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172165 (5, 8, some (3, 5)) (2265674319149865655339222609514724996213 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172166 (5, 8, some (3, 6)) (4531348638294847226706208308710903100469 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172167 (5, 8, some (3, 7)) (9062697276584416039355844504200885066017 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172196 (5, 8, some (4, 4)) (9056481581045178404722957429266934556261 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rllrlllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172198 (5, 8, some (4, 6)) (9056481581024521856869269559944324682283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172199 (5, 8, some (4, 7)) (9056481581259703129912086638753693511031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172227 (5, 8, some (5, 3)) (9197159218810255243550335211494263085699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172228 (5, 8, some (5, 4)) (9197159218795512496069104740945702068853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172229 (5, 8, some (5, 5)) (2299289804695866928822174744441112754923 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 172230 (5, 8, some (5, 6)) (9197159218813506745252048790915557347687 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172231 (5, 8, some (5, 7)) (9197159218957477977291338631566434790031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172258 (5, 8, some (6, 2)) (9257654650383377164578005830153500384997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172259 (5, 8, some (6, 3)) (4628827325178577650119381178298351433273 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 172260 (5, 8, some (6, 4)) (9257654650344579510945525377688883987163 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rllrlllr : KTree ℚ :=
  .node V3rllrlllrl 172197 (5, 8, some (4, 5)) (9056481581033804086769140025719928268691 / 10000000000000000000000000000000000000000 : ℚ) V3rllrlllrr

def V3rllrlll : KTree ℚ :=
  .node V3rllrllll 171362 (5, 7, some (10, 2)) (9218384513158578008817385608049767338567 / 10000000000000000000000000000000000000000 : ℚ) V3rllrlllr

def V3rllrllrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172262 (5, 8, some (6, 6)) (9257654650434750704109074394625812930829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172289 (5, 8, some (7, 1)) (9257654650398564052147642788619619692457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172290 (5, 8, some (7, 2)) (28930170782411918296316760812221097477 / 31250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172291 (5, 8, some (7, 3)) (4628827325175985657465106282325208667233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172292 (5, 8, some (7, 4)) (1851530930068008726684568098803888002909 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 172293 (5, 8, some (7, 5)) (4628827325166322501096131284888412229247 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172320 (5, 8, some (8, 0)) (9197159218745824591743569334917160904429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172321 (5, 8, some (8, 1)) (9197159218838394053860431230540998159623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172322 (5, 8, some (8, 2)) (1149644902351226177612232287209431485717 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 172323 (5, 8, some (8, 3)) (1149644902349309920658918289838276318073 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rllrllrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 172352 (5, 8, some (9, 0)) (9056481581095206057019487786937503718581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172353 (5, 8, some (9, 1)) (9056481581077831421968551678966941203333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172354 (5, 8, some (9, 2)) (4528240790524656776156168707462784430403 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172355 (5, 8, some (9, 3)) (2264120395259012553915831622849892121253 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172384 (5, 8, some (10, 0)) (566418579792369533296074664423288003337 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 172385 (5, 8, some (10, 1)) (566418579788854797876650673275440325217 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 172386 (5, 8, some (10, 2)) (906269727660509995985355696063686871683 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 172416 (5, 8, some (11, 0)) (1824239620255619253430394594532694165943 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 172417 (5, 8, some (11, 1)) (4560599050630904887474286039279083896509 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 172448 (5, 8, some (12, 0)) (4803671851255164655181216417825994358697 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rllrllrl : KTree ℚ :=
  .node V3rllrllrll 172324 (5, 8, some (8, 4)) (71852806396740245200664149530687543921 / 78125000000000000000000000000000000000 : ℚ) V3rllrllrlr

def V3rllrllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 173190 (5, 9, some (3, 6)) (8922620283999164231754649319439342458251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173191 (5, 9, some (3, 7)) (1115327535499048840785632423492256670431 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 173221 (5, 9, some (4, 5)) (4446233711984242443311605971248756762999 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173222 (5, 9, some (4, 6)) (8892467423958952362157261081888238531963 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173223 (5, 9, some (4, 7)) (8892467424174433059100505834720471528737 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rllrllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 173253 (5, 9, some (5, 5)) (9019258641194523168427212630379454994887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173254 (5, 9, some (5, 6)) (9019258641217858761817362379993578653863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173255 (5, 9, some (5, 7)) (9019258641344441135167926184948014290243 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 173283 (5, 9, some (6, 3)) (9079597567293699050523416195151126354791 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rllrllrrl : KTree ℚ :=
  .node V3rllrllrrll 173252 (5, 9, some (5, 4)) (1127407330150750668610991178781289680513 / 1250000000000000000000000000000000000000 : ℚ) V3rllrllrrlr

def V3rllrllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 173285 (5, 9, some (6, 5)) (907959756726907352637488601134251249317 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 173286 (5, 9, some (6, 6)) (2269899391838161946015295828485464704067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 173314 (5, 9, some (7, 2)) (1819389940307633731818578443045656091423 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173315 (5, 9, some (7, 3)) (1137118712689464655560471001772259716589 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 173316 (5, 9, some (7, 4)) (9096949701503537582142054855161032105937 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rllrllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 173345 (5, 9, some (8, 1)) (2269899391832135803668805666822918128187 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 173346 (5, 9, some (8, 2)) (181591951346032522840454292987197611 / 200000000000000000000000000000000000 : ℚ) .leaf) 173347 (5, 9, some (8, 3)) (453979878364209276606923239856969329241 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 173348 (5, 9, some (8, 4)) (1815919513454473487668730374783253455997 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rllrllrrr : KTree ℚ :=
  .node V3rllrllrrrl 173317 (5, 9, some (7, 5)) (1819389940298994312536278977104056210379 / 2000000000000000000000000000000000000000 : ℚ) V3rllrllrrrr

def V3rllrllrr : KTree ℚ :=
  .node V3rllrllrrl 173284 (5, 9, some (6, 4)) (9079597567280278307580938612495296024861 / 10000000000000000000000000000000000000000 : ℚ) V3rllrllrrr

def V3rllrllr : KTree ℚ :=
  .node V3rllrllrl 173159 (5, 9, some (2, 7)) (9038811184156400385274669114077432988493 / 10000000000000000000000000000000000000000 : ℚ) V3rllrllrr

def V3rllrll : KTree ℚ :=
  .node V3rllrlll 172261 (5, 8, some (6, 5)) (4628827325166989202832755731144112517003 / 5000000000000000000000000000000000000000 : ℚ) V3rllrllr

def V3rllrlrllll : KTree ℚ :=
  (.node (.node (.node .leaf 173377 (5, 9, some (9, 1)) (360770345649709340199567873373081957239 / 400000000000000000000000000000000000000 : ℚ) .leaf) 173378 (5, 9, some (9, 2)) (1127407330152166995942277721327912862519 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 173379 (5, 9, some (9, 3)) (4509629320601145216059394142397266528873 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173408 (5, 9, some (10, 0)) (8892467424027069231438719664912602002847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173409 (5, 9, some (10, 1)) (444623371200435374064385392126194580497 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rllrlrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 173440 (5, 9, some (11, 0)) (8922620284081687109259160600893000124883 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173441 (5, 9, some (11, 1)) (8922620284028185296728195774062117007277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173472 (5, 9, some (12, 0)) (9038811184204691858619329861662659289041 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 174215 (5, 10, some (3, 7)) (8801469573918119011955180022749065546319 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rllrlrlll : KTree ℚ :=
  .node V3rllrlrllll 173410 (5, 9, some (10, 2)) (177849348479634297940257598675783351527 / 200000000000000000000000000000000000000 : ℚ) V3rllrlrlllr

def V3rllrlrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 174247 (5, 10, some (4, 7)) (349773539171685642231052118073433260101 / 400000000000000000000000000000000000000 : ℚ) .leaf) 174277 (5, 10, some (5, 5)) (8854754921304718401756891438470044752597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174278 (5, 10, some (5, 6)) (4427377460661505919985710597346316240901 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174279 (5, 10, some (5, 7)) (1106844365179402606655122289107038430107 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 174308 (5, 10, some (6, 4)) (2231445459188230931477344006557252507199 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rllrlrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 174310 (5, 10, some (6, 6)) (8925781836929264601994758030708676754159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174339 (5, 10, some (7, 3)) (1799388908058146591314647024959862825871 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 174340 (5, 10, some (7, 4)) (359877781611042851585927031194121575581 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 174341 (5, 10, some (7, 5)) (2249236135066938961335470356303028964919 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rllrlrllr : KTree ℚ :=
  .node V3rllrlrllrl 174309 (5, 10, some (6, 5)) (8925781836742056376783902751281895750417 / 10000000000000000000000000000000000000000 : ℚ) V3rllrlrllrr

def V3rllrlrll : KTree ℚ :=
  .node V3rllrlrlll 174246 (5, 10, some (4, 6)) (1748867695818444774156795833455426314579 / 2000000000000000000000000000000000000000 : ℚ) V3rllrlrllr

def V3rllrlrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 174371 (5, 10, some (8, 3)) (8996944540285539427032498465181294080621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174372 (5, 10, some (8, 4)) (281154516883526953965938571069302202907 / 312500000000000000000000000000000000000 : ℚ) .leaf) 174401 (5, 10, some (9, 1)) (557861364799928637414339450677023017111 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174402 (5, 10, some (9, 2)) (11157227295973838360083777134909416283 / 12500000000000000000000000000000000000 : ℚ) .leaf) 174403 (5, 10, some (9, 3)) (4462890918376861535262560659949604706341 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rllrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 174433 (5, 10, some (10, 1)) (4427377460673785083247073280875852006639 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174434 (5, 10, some (10, 2)) (4427377460662355999648536212501446460663 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174464 (5, 10, some (11, 0)) (8744338479157386765055206280069855281353 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 174465 (5, 10, some (11, 1)) (1093042309892377083551672898605263286111 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V3rllrlrlrl : KTree ℚ :=
  .node V3rllrlrlrll 174432 (5, 10, some (10, 0)) (4427377460657997562241107512003104084717 / 5000000000000000000000000000000000000000 : ℚ) V3rllrlrlrlr

def V3rllrlrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 175271 (5, 11, some (4, 7)) (4305549056524706122663261573461696546143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 175302 (5, 11, some (5, 6)) (8704678165982525878077649900263424211271 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175303 (5, 11, some (5, 7)) (272021192690087563871842359981006187719 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 175333 (5, 11, some (6, 5)) (4402338959555664254752156184169830712189 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 175334 (5, 11, some (6, 6)) (8804677919285316391732457062897723580423 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rllrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 175365 (5, 11, some (7, 5)) (8889844815692131912102352539759206845443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 175395 (5, 11, some (8, 3)) (2229532166578371748140002556242921124267 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 175396 (5, 11, some (8, 4)) (55738304164375339102009381539510557429 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 175426 (5, 11, some (9, 2)) (444492240786992996170437943368752284437 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rllrlrlrr : KTree ℚ :=
  .node V3rllrlrlrrl 175364 (5, 11, some (7, 4)) (8889844815701270421727659671444235781349 / 10000000000000000000000000000000000000000 : ℚ) V3rllrlrlrrr

def V3rllrlrlr : KTree ℚ :=
  .node V3rllrlrlrl 174496 (5, 10, some (12, 0)) (1760293914800790524943304151537242692323 / 2000000000000000000000000000000000000000 : ℚ) V3rllrlrlrr

def V3rllrlrl : KTree ℚ :=
  .node V3rllrlrll 174370 (5, 10, some (8, 2)) (8996944540319488336929572890415860628287 / 10000000000000000000000000000000000000000 : ℚ) V3rllrlrlr

def V3rllrlrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 175457 (5, 11, some (10, 1)) (1760935583832790285693256325776514698441 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 175458 (5, 11, some (10, 2)) (440233895957282078363994961092164246099 / 500000000000000000000000000000000000000 : ℚ) .leaf) 175488 (5, 11, some (11, 0)) (348187126639609457167722080155393408991 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 175489 (5, 11, some (11, 1)) (2176169541501664358634852216641482928129 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 175520 (5, 11, some (12, 0)) (8611098112924273374358960904102738056469 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rllrlrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 176358 (5, 12, some (6, 6)) (8682370632623060158820731850414667731199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 176389 (5, 12, some (7, 5)) (2193272197482978140159862856601727624629 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 176420 (5, 12, some (8, 4)) (4408773554018199749282401434755513352253 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 176451 (5, 12, some (9, 3)) (8817547108046179013598651270377850671809 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rllrlrrll : KTree ℚ :=
  .node V3rllrlrrlll 176327 (5, 12, some (5, 7)) (1713708270110946777121819150411971037899 / 2000000000000000000000000000000000000000 : ℚ) V3rllrlrrllr

def V3rllrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 176513 (5, 12, some (11, 1)) (4341185316254354132028749917915076411667 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 176544 (5, 12, some (12, 0)) (4284270675240911427430924410882436420747 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196608 (6, 0, none) (0 : ℚ) (.node (.node .leaf 196640 (6, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196641 (6, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 196642 (6, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196643 (6, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 196644 (6, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196645 (6, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196646 (6, 0, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rllrlrrl : KTree ℚ :=
  .node V3rllrlrrll 176482 (5, 12, some (10, 2)) (4386544394988223157105957981674658531007 / 5000000000000000000000000000000000000000 : ℚ) V3rllrlrrlr

def V3rllrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 196673 (6, 0, some (1, 1)) (5161115374381926157356953136302003928533 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196674 (6, 0, some (1, 2)) (80642427721007875863223850081727632999 / 78125000000000000000000000000000000000 : ℚ) .leaf) 196675 (6, 0, some (1, 3)) (5161115374186334692005618402379960967397 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196676 (6, 0, some (1, 4)) (10322230748283733571325041553602287327029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196677 (6, 0, some (1, 5)) (516111537415703838576438932607911985513 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 196678 (6, 0, some (1, 6)) (5161115374141453910571591175311051760983 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196704 (6, 0, some (2, 0)) (2113992857346836954053408004629300809127 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 196705 (6, 0, some (2, 1)) (2113992857249588861028895295582440862489 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (10569964286333613449227506488074160061229 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196707 (6, 0, some (2, 3)) (5284982143121271588518421275444371111439 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 196708 (6, 0, some (2, 4)) (5284982143136807307022734669905018731653 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196709 (6, 0, some (2, 5)) (10569964286241697608850618727037034006493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196710 (6, 0, some (2, 6)) (2642491071556777110838381988525570869653 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (10900275670193192564680241367846960697209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196737 (6, 0, some (3, 1)) (10900275670281538869515866065826477563143 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196738 (6, 0, some (3, 2)) (10900275670187622651319243880604015417343 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196739 (6, 0, some (3, 3)) (2180055134043933014146878051335820226807 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196740 (6, 0, some (3, 4)) (2725068917546687664781800140564235329799 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196741 (6, 0, some (3, 5)) (10900275670171705582208325702667979837319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196742 (6, 0, some (3, 6)) (109002756702061320687517865205590652611 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 196768 (6, 0, some (4, 0)) (10569964286333613449227506488074160061229 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rllrlrr : KTree ℚ :=
  .node V3rllrlrrl 196672 (6, 0, some (1, 0)) (2580557684229399098633431204884656846073 / 2500000000000000000000000000000000000000 : ℚ) V3rllrlrrr

def V3rllrlr : KTree ℚ :=
  .node V3rllrlrl 175427 (5, 11, some (9, 3)) (888984481570712339654794750551935543979 / 1000000000000000000000000000000000000000 : ℚ) V3rllrlrr

def V3rllrl : KTree ℚ :=
  .node V3rllrll 173376 (5, 9, some (9, 0)) (2254814660296939399050190931421507556239 / 2500000000000000000000000000000000000000 : ℚ) V3rllrlr

def V3rllrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 196770 (6, 0, some (4, 2)) (5284982143136807307022734669905018731653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196771 (6, 0, some (4, 3)) (10569964286241697608850618727037034006493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196772 (6, 0, some (4, 4)) (2642491071556777110838381988525570869653 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196773 (6, 0, some (4, 5)) (2113992857252098340606407082775091444577 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 196774 (6, 0, some (4, 6)) (5284982143106815696273821185947867683481 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 196800 (6, 0, some (5, 0)) (10322230748283733571325041553602287327029 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196801 (6, 0, some (5, 1)) (516111537415703838576438932607911985513 / 500000000000000000000000000000000000000 : ℚ) .leaf) 196802 (6, 0, some (5, 2)) (5161115374141453910571591175311051760983 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196803 (6, 0, some (5, 3)) (5161115374134330294606214821339005604791 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 196804 (6, 0, some (5, 4)) (645139421768828839296388880241421949639 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 196805 (6, 0, some (5, 5)) (10322230748255499406784807003804429069299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 196806 (6, 0, some (5, 6)) (16128485550723639406099848991542723179 / 15625000000000000000000000000000000000 : ℚ) .leaf) 196832 (6, 0, some (6, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196833 (6, 0, some (6, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196834 (6, 0, some (6, 2)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196835 (6, 0, some (6, 3)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 196836 (6, 0, some (6, 4)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196837 (6, 0, some (6, 5)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196838 (6, 0, some (6, 6)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197632 (6, 1, none) (0 : ℚ) (.node .leaf 197665 (6, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 197666 (6, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197667 (6, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 197668 (6, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197669 (6, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197670 (6, 1, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197696 (6, 1, some (1, 0)) (10086338249247690772050801288969468368641 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197697 (6, 1, some (1, 1)) (5043169132294772714546353853253068464363 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197698 (6, 1, some (1, 2)) (10086338265304417597450657862772104468137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197699 (6, 1, some (1, 3)) (10086338265252191758590925882127521126927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197700 (6, 1, some (1, 4)) (10086338265196421065263214428059895602753 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197701 (6, 1, some (1, 5)) (10086338265199674482352749414745411577079 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 197702 (6, 1, some (1, 6)) (2017267653036043924929713806443613595719 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197728 (6, 1, some (2, 0)) (5085266292472690312563446436426655132473 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197729 (6, 1, some (2, 1)) (10170532587319857950862816413914743804029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197730 (6, 1, some (2, 2)) (2542633146795058267257281237165610408367 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197731 (6, 1, some (2, 3)) (10170532587149340500534497169988031612513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197732 (6, 1, some (2, 4)) (2542633146783594728311920372207219668577 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 197733 (6, 1, some (2, 5)) (10170532587123779970304479865375273093323 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197734 (6, 1, some (2, 6)) (10170532587102492974787841636219749525783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (211839517478906469312590193756604881549 / 200000000000000000000000000000000000000 : ℚ) .leaf) 197761 (6, 1, some (3, 1)) (10591975873737026138648750504490883966013 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197762 (6, 1, some (3, 2)) (423679034949064322477463450895970267501 / 400000000000000000000000000000000000000 : ℚ) .leaf))))) 197763 (6, 1, some (3, 3)) (10591975873697095095930753287388937927203 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 197764 (6, 1, some (3, 4)) (5295987936846915636323847365973535256071 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197765 (6, 1, some (3, 5)) (10591975873669858589418083256682020297241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197766 (6, 1, some (3, 6)) (1059197587368308983877574451541264964321 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197792 (6, 1, some (4, 0)) (10591975873729105043277474926708312464043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197793 (6, 1, some (4, 1)) (10591975873735028553576039581043639344799 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197794 (6, 1, some (4, 2)) (10591975873694222185053654100741487888313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197795 (6, 1, some (4, 3)) (5295987936848391183002992896176702013133 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197796 (6, 1, some (4, 4)) (10591975873671207525170000854179527426433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197797 (6, 1, some (4, 5)) (2118395174736000634673213987958028090139 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 197798 (6, 1, some (4, 6)) (5295987936839052703412106660663547911329 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 197824 (6, 1, some (5, 0)) (2542633146794764522468747641852950009947 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 197825 (6, 1, some (5, 1)) (10170532587124239839507919035952682530783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197826 (6, 1, some (5, 2)) (2542633146783548741391576455149478724831 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197827 (6, 1, some (5, 3)) (158914571673550838082516177771686790387 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197828 (6, 1, some (5, 4)) (2542633146777588882637775041043582934493 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197829 (6, 1, some (5, 5)) (10170532587118317144627990459274635672079 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197830 (6, 1, some (5, 6)) (406821303555437626776495264374697029803 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197856 (6, 1, some (6, 0)) (1008633826518080644605180070243918564599 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 197857 (6, 1, some (6, 1)) (5043169132599800564838672727983885934327 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197858 (6, 1, some (6, 2)) (10086338265170647661536946795816093599481 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197859 (6, 1, some (6, 3)) (10086338265166679573531128277321371118429 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 197860 (6, 1, some (6, 4)) (2521584566296445582205948993165468978323 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 197861 (6, 1, some (6, 5)) (2521584566566610537626048760297912414173 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197862 (6, 1, some (6, 6)) (504316912948764982611035550737132464967 / 500000000000000000000000000000000000000 : ℚ) .leaf) 197888 (6, 1, some (7, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197889 (6, 1, some (7, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197890 (6, 1, some (7, 2)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 197891 (6, 1, some (7, 3)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 197892 (6, 1, some (7, 4)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197893 (6, 1, some (7, 5)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198656 (6, 2, none) (0 : ℚ) (.node .leaf 198690 (6, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 198691 (6, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198692 (6, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198693 (6, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198694 (6, 2, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198721 (6, 2, some (1, 1)) (621248360556936059908998033656190645319 / 625000000000000000000000000000000000000 : ℚ) .leaf) 198722 (6, 2, some (1, 2)) (1987994754105704850328074651027619170029 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 198723 (6, 2, some (1, 3)) (1242496721299176288740695424605354091489 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198724 (6, 2, some (1, 4)) (397598950814356384103688602744877347361 / 400000000000000000000000000000000000000 : ℚ) .leaf) 198725 (6, 2, some (1, 5)) (4969986885172707339296267382365026496827 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198726 (6, 2, some (1, 6)) (9939973770333485021831141940948310717377 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 198752 (6, 2, some (2, 0)) (2469109850754440920933765008384649622479 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3rllrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 198754 (6, 2, some (2, 2)) (9876439407973223099277668865421115060451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198755 (6, 2, some (2, 3)) (1975287881577801931041995881085812781193 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 198756 (6, 2, some (2, 4)) (1234554925983854161125359822280271145903 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198757 (6, 2, some (2, 5)) (1975287881571559902604381958985392450597 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 198758 (6, 2, some (2, 6)) (1975287881568592360437994210527234410819 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 198784 (6, 2, some (3, 0)) (10236548168419834425684183032975356955747 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198785 (6, 2, some (3, 1)) (5118274084495860868413930172082116337293 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (1279568521111247355699072931030636745933 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198787 (6, 2, some (3, 3)) (2047309633773107864491579442148665961571 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 198788 (6, 2, some (3, 4)) (204730963377005396574839217453019848659 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 198789 (6, 2, some (3, 5)) (10236548168832744544545097709438085093711 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198790 (6, 2, some (3, 6)) (10236548168832377814304831143160146121909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198816 (6, 2, some (4, 0)) (1290278843559862496615524693206412497109 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198817 (6, 2, some (4, 1)) (10322230748347125015252929476432371846029 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198818 (6, 2, some (4, 2)) (322569710885134013615863079765778340749 / 312500000000000000000000000000000000000 : ℚ) .leaf) 198819 (6, 2, some (4, 3)) (412889229932198918929662292357784424067 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 198820 (6, 2, some (4, 4)) (10322230748289800983972289389078925824767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198821 (6, 2, some (4, 5)) (10322230748284588933509014993381814190571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198822 (6, 2, some (4, 6)) (1290278843536207965655264421339847250251 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198848 (6, 2, some (5, 0)) (10236548168891004908290032825555917072553 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 198849 (6, 2, some (5, 1)) (10236548168874723027832344997357167695587 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 198850 (6, 2, some (5, 2)) (5118274084425215231478512835365365656889 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 198851 (6, 2, some (5, 3)) (5118274084420401337371798835963957581311 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198852 (6, 2, some (5, 4)) (5118274084414750550697510358110774256561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198853 (6, 2, some (5, 5)) (1023654816883619623515159782761384915387 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198854 (6, 2, some (5, 6)) (1279568521237465796975307725013254741467 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198880 (6, 2, some (6, 0)) (9876439407897624946277532117549307645343 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198881 (6, 2, some (6, 1)) (987643940785810049896319747441323924993 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198882 (6, 2, some (6, 2)) (1234554925982535874555172384728094105211 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198883 (6, 2, some (6, 3)) (9876439407839360547181997495859283615317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198884 (6, 2, some (6, 4)) (2469109851961109972218106213322278284899 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 198885 (6, 2, some (6, 5)) (9876439408693548367216123309387764340429 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 198886 (6, 2, some (6, 6)) (9876439406616354424057541710594413602339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 198912 (6, 2, some (7, 0)) (1242496721291741015830666148703557946599 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198913 (6, 2, some (7, 1)) (1987994754069056833028598223503708366091 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 198914 (6, 2, some (7, 2)) (9939973770317944027853003603738446791521 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198915 (6, 2, some (7, 3)) (9939973770320375897629394132651098345429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198916 (6, 2, some (7, 4)) (9939973770330636906085202552734742178437 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198917 (6, 2, some (7, 5)) (4969986886043881224259335747060462051847 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198944 (6, 2, some (8, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198945 (6, 2, some (8, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198946 (6, 2, some (8, 2)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198947 (6, 2, some (8, 3)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199680 (6, 3, none) (0 : ℚ) .leaf) 199715 (6, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 199716 (6, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199717 (6, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199718 (6, 3, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199746 (6, 3, some (1, 2)) (9844464019734126954088355027926223652433 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199747 (6, 3, some (1, 3)) (9844464019547149441697265985940566386451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199748 (6, 3, some (1, 4)) (4922232009762779351239860504955499377001 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199749 (6, 3, some (1, 5)) (9844464019501670742056556087941002368833 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199750 (6, 3, some (1, 6)) (9844464019494303468176341920252787504557 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 199777 (6, 3, some (2, 1)) (603268534170375229452364990099778549191 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199778 (6, 3, some (2, 2)) (1206537068405850996510935373223268702161 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 199779 (6, 3, some (2, 3)) (241307413678763111923369131407781576629 / 250000000000000000000000000000000000000 : ℚ) .leaf) 199780 (6, 3, some (2, 4)) (9652296547130508784217514589176215109121 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199781 (6, 3, some (2, 5)) (9652296547117157861477769414019235501183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199782 (6, 3, some (2, 6)) (4826148273552087147595868726114853187169 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 199808 (6, 3, some (3, 0)) (9917497353141901986972668618417396715377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199809 (6, 3, some (3, 1)) (9917497355061111343665494473012995193869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (38740224043253770199589546798501069177 / 39062500000000000000000000000000000000 : ℚ) .leaf) 199811 (6, 3, some (3, 3)) (247937433875744769226561200943637386073 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 199812 (6, 3, some (3, 4)) (1239687169376641683622946323959363909247 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199814 (6, 3, some (3, 6)) (9917497354995199898575042073442474021387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (2497965817587923110960883055860777761259 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199841 (6, 3, some (4, 1)) (1998372654107590984045014595120687600537 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199842 (6, 3, some (4, 2)) (9991863270472994685964062666345859365689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199843 (6, 3, some (4, 3)) (9991863270454597577788012515884499418427 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199844 (6, 3, some (4, 4)) (249796581761043569562634538411910482273 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199845 (6, 3, some (4, 5)) (9991863270434650938207070177041180015449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199846 (6, 3, some (4, 6)) (399674530817362425128426694568296089361 / 400000000000000000000000000000000000000 : ℚ) .leaf) 199872 (6, 3, some (5, 0)) (4995931635279099318605984598862467104683 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 199873 (6, 3, some (5, 1)) (4995931635240937035348411274662959454691 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 199874 (6, 3, some (5, 2)) (312245727201815593634574255709915553071 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 199875 (6, 3, some (5, 3)) (9991863270447087956592969024392452779523 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199876 (6, 3, some (5, 4)) (1248982908804438604115830088896625804193 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 199877 (6, 3, some (5, 5)) (9991863270431460289842524522928525790531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199878 (6, 3, some (5, 6)) (4995931635552267756768061074403204210159 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199904 (6, 3, some (6, 0)) (2479374338762667489190649847140535153531 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 199905 (6, 3, some (6, 1)) (9917497355026599382162601552854321544781 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199906 (6, 3, some (6, 2)) (2479374338753013504818075887085661170751 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199907 (6, 3, some (6, 3)) (9917497354999711433636725154513333373217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199908 (6, 3, some (6, 4)) (9917497354992582944123455730937841025879 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199909 (6, 3, some (6, 5)) (1239687169426271664441966024176872010049 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rllrrrr : KTree ℚ :=
  .node V3rllrrrrl 199813 (6, 3, some (3, 5)) (4958748677499975137661643308653673644277 / 5000000000000000000000000000000000000000 : ℚ) V3rllrrrrr

def V3rllrrr : KTree ℚ :=
  .node V3rllrrrl 198948 (6, 2, some (8, 4)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) V3rllrrrr

def V3rllrr : KTree ℚ :=
  .node V3rllrrl 198753 (6, 2, some (2, 1)) (9876439407739667222950378064998335112289 / 10000000000000000000000000000000000000000 : ℚ) V3rllrrr

def V3rllr : KTree ℚ :=
  .node V3rllrl 196769 (6, 0, some (4, 1)) (5284982143121271588518421275444371111439 / 5000000000000000000000000000000000000000 : ℚ) V3rllrr

def V3rll : KTree ℚ :=
  .node V3rlll 171234 (5, 7, some (6, 2)) (2357339447151356721354123282239267397299 / 2500000000000000000000000000000000000000 : ℚ) V3rllr

def V3rlrlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199936 (6, 3, some (7, 0)) (4826148273574186985927281919041123143911 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199937 (6, 3, some (7, 1)) (9652296547117348393793876525868460678481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199938 (6, 3, some (7, 2)) (4826148273557635026621116990059027641903 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199939 (6, 3, some (7, 3)) (4826148273549068858496415963088855736581 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199940 (6, 3, some (7, 4)) (2413074136775904011482146755841874605831 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 199941 (6, 3, some (7, 5)) (482614827407911450264787352635342769387 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199968 (6, 3, some (8, 0)) (9844464019494655476798905452876924939149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199969 (6, 3, some (8, 1)) (4922232009750754822313693393778866123413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199970 (6, 3, some (8, 2)) (1968892803895016930293506600676091987273 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 199971 (6, 3, some (8, 3)) (4922232009740735443534460780414151708311 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 199972 (6, 3, some (8, 4)) (1230558002435805058525547422266301661651 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200000 (6, 3, some (9, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200001 (6, 3, some (9, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 200002 (6, 3, some (9, 2)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200003 (6, 3, some (9, 3)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 200704 (6, 4, none) (0 : ℚ) .leaf)) 200740 (6, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200741 (6, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200742 (6, 4, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200771 (6, 4, some (1, 3)) (4882520453553919504315842932970226057053 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 200772 (6, 4, some (1, 4)) (9765040907096794786234165758421107540171 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlrllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200774 (6, 4, some (1, 6)) (97650409070606037823127408150300677093 / 100000000000000000000000000000000000000 : ℚ) .leaf) 200802 (6, 4, some (2, 2)) (9476316295219856466015168443110561173689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200803 (6, 4, some (2, 3)) (9476316295107523051004322772846158617413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200804 (6, 4, some (2, 4)) (2369079073772203208976716368176412606967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200805 (6, 4, some (2, 5)) (4738158147536742349979208350582898745803 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 200806 (6, 4, some (2, 6)) (4738158147531265116261946060191213628267 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200833 (6, 4, some (3, 1)) (9646361863851228023333972878602429605643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200834 (6, 4, some (3, 2)) (9646361864002260629400070610110467242369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200835 (6, 4, some (3, 3)) (4823180931973743321502525505188403991219 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 200836 (6, 4, some (3, 4)) (9646361863929075888783051492678173506379 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 200837 (6, 4, some (3, 5)) (964636186391722153869582034102449492223 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200838 (6, 4, some (3, 6)) (482318093195412269591341444380317260397 / 500000000000000000000000000000000000000 : ℚ) .leaf) 200864 (6, 4, some (4, 0)) (9684962315707456215966220332865091441129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (96849623165538922474860904482423285681 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200866 (6, 4, some (4, 2)) (9684962316532489129159964078611333280553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200867 (6, 4, some (4, 3)) (4842481158255676385664307709550808988379 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 200868 (6, 4, some (4, 4)) (605310144781130337604461064081817365249 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200869 (6, 4, some (4, 5)) (9684962316487192140861541528637435909373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200870 (6, 4, some (4, 6)) (4842481158242512790656185431904382499583 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200896 (6, 4, some (5, 0)) (9719670528409068958654612541410258893043 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200897 (6, 4, some (5, 1)) (4859835264216507394693168703236350259803 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlrllll : KTree ℚ :=
  .node V3rlrlllll 200773 (6, 4, some (1, 5)) (976504090706424731404445121899695546441 / 1000000000000000000000000000000000000000 : ℚ) V3rlrllllr

def V3rlrlllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200899 (6, 4, some (5, 3)) (9719670528372862104600699943997051366011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200900 (6, 4, some (5, 4)) (9719670528359048510285785113461355766829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200901 (6, 4, some (5, 5)) (2429917632088539002479452966859074115777 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200902 (6, 4, some (5, 6)) (4859835264399411392640802846166171977489 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200928 (6, 4, some (6, 0)) (9684962316570140027188439078816019827867 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200929 (6, 4, some (6, 1)) (9684962316525684253300631774177193626281 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200930 (6, 4, some (6, 2)) (9684962316505038757854870989302155021469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200931 (6, 4, some (6, 3)) (9684962316495642833500232017504788264361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200932 (6, 4, some (6, 4)) (4842481158242437203697363910150269130391 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 200933 (6, 4, some (6, 5)) (968496231656910344097754972581170893331 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 200934 (6, 4, some (6, 6)) (9684962316743175986197289836585469556871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 200960 (6, 4, some (7, 0)) (9646361863960011036697271660905903361547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200961 (6, 4, some (7, 1)) (4823180931968424926537426434145273806231 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200962 (6, 4, some (7, 2)) (1929272372784831463592846283402872320681 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200963 (6, 4, some (7, 3)) (9646361863911653390891178793029661056821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200964 (6, 4, some (7, 4)) (2411590465976975732425782465799181169929 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 200965 (6, 4, some (7, 5)) (602897616528105964685268762296028999733 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200992 (6, 4, some (8, 0)) (9476316295099480046018066144201359391651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200993 (6, 4, some (8, 1)) (9476316295073594421968588382915289679951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200994 (6, 4, some (8, 2)) (1895263259013794749557930516053549885467 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 200995 (6, 4, some (8, 3)) (9476316295055046011812032745833912484621 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlrlllrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201024 (6, 4, some (9, 0)) (9765040907060878791971783885624407210427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201025 (6, 4, some (9, 1)) (390601636282562558970870233544029165213 / 400000000000000000000000000000000000000 : ℚ) .leaf) 201026 (6, 4, some (9, 2)) (9765040907038334608808794649748240189947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201027 (6, 4, some (9, 3)) (9765040907048003327033072947165788407789 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201056 (6, 4, some (10, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201057 (6, 4, some (10, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201058 (6, 4, some (10, 2)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201728 (6, 5, none) (0 : ℚ) .leaf) 201765 (6, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201766 (6, 5, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrlllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201797 (6, 5, some (1, 5)) (9696935929964689090646032161408113840919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201798 (6, 5, some (1, 6)) (1551509748794076034481582995749957423 / 1600000000000000000000000000000000000 : ℚ) .leaf) 201827 (6, 5, some (2, 3)) (9334700901660789066084510742536284577071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201828 (6, 5, some (2, 4)) (9334700901644560709932867761528576526317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201829 (6, 5, some (2, 5)) (9334700901626751509923809726998163706669 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201830 (6, 5, some (2, 6)) (9334700901617718892766218495480365470999 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201858 (6, 5, some (3, 2)) (9418376099698094768512869914042484158779 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201859 (6, 5, some (3, 3)) (4709188049817111330296559603599013196319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201860 (6, 5, some (3, 4)) (1883675219922949041048764770248385888513 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 201861 (6, 5, some (3, 5)) (588648506225197807665174911537078217603 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrlllrr : KTree ℚ :=
  .node V3rlrlllrrl 201796 (6, 5, some (1, 4)) (9696935930001189261311700340178690236873 / 10000000000000000000000000000000000000000 : ℚ) V3rlrlllrrr

def V3rlrlllr : KTree ℚ :=
  .node V3rlrlllrl 200996 (6, 4, some (8, 4)) (118453953688246217162466017999770156993 / 125000000000000000000000000000000000000 : ℚ) V3rlrlllrr

def V3rlrlll : KTree ℚ :=
  .node V3rlrllll 200898 (6, 4, some (5, 2)) (1214958816048524915861527666088006255693 / 1250000000000000000000000000000000000000 : ℚ) V3rlrlllr

def V3rlrllrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201889 (6, 5, some (4, 1)) (9427415497091262477023332134421977966037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201890 (6, 5, some (4, 2)) (9427415497084439167777207355039995163917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201891 (6, 5, some (4, 3)) (9427415497051145847976004076372999808003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201892 (6, 5, some (4, 4)) (9427415497037934139652696365996423309963 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201893 (6, 5, some (4, 5)) (235685387425624645681713636822270748497 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 201894 (6, 5, some (4, 6)) (4713707748510433204287626223854545049139 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201920 (6, 5, some (5, 0)) (9567561224238408233495919401479404311759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201921 (6, 5, some (5, 1)) (9567561224509822233309464391159444988633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201922 (6, 5, some (5, 2)) (4783780612237537575002937942888107566279 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 201923 (6, 5, some (5, 3)) (4783780612227713695244042039535864557281 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201925 (6, 5, some (5, 5)) (9567561224435388623546577679575396453573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201926 (6, 5, some (5, 6)) (1913512244919118315711550522378883945549 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201952 (6, 5, some (6, 0)) (4783780612252799441016590718826848095289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201953 (6, 5, some (6, 1)) (4783780612244925321827533072703439421477 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201954 (6, 5, some (6, 2)) (956756122446143041015556070717362648621 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 201955 (6, 5, some (6, 3)) (4783780612224806423921283477733534717981 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201956 (6, 5, some (6, 4)) (9567561224437250933554725094382883690259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201957 (6, 5, some (6, 5)) (9567561224488069463184633273710800913499 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201958 (6, 5, some (6, 6)) (9567561224677167273155259431066083685411 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201984 (6, 5, some (7, 0)) (2356853874275727767428103628320262210971 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrllrll : KTree ℚ :=
  .node V3rlrllrlll 201924 (6, 5, some (5, 4)) (1913512244888683847662918077085005389091 / 2000000000000000000000000000000000000000 : ℚ) V3rlrllrllr

def V3rlrllrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 201986 (6, 5, some (7, 2)) (377096619881650754261068668759163919703 / 400000000000000000000000000000000000000 : ℚ) .leaf) 201987 (6, 5, some (7, 3)) (1885483099405728327539512458072500256363 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201988 (6, 5, some (7, 4)) (9427415497021074575756939714237773257351 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201989 (6, 5, some (7, 5)) (9427415497316969848282615339569287568607 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202016 (6, 5, some (8, 0)) (1883675219927921277168328688782713020571 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 202017 (6, 5, some (8, 1)) (4709188049809087519793326709163438457989 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202018 (6, 5, some (8, 2)) (4709188049803061136409781229486652867557 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202019 (6, 5, some (8, 3)) (18395265819520122591875655639254860021 / 19531250000000000000000000000000000000 : ℚ) .leaf) 202020 (6, 5, some (8, 4)) (588648506224546720098604246242679135847 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 202048 (6, 5, some (9, 0)) (9334700901649377283509689023153578816561 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrllrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202050 (6, 5, some (9, 2)) (233367522540514244557660442867651039917 / 250000000000000000000000000000000000000 : ℚ) .leaf) 202051 (6, 5, some (9, 3)) (933470090160932165724251018961591901597 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 202080 (6, 5, some (10, 0)) (387877437198528631225744647868876934407 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202081 (6, 5, some (10, 1)) (9696935929964488619701263433670872618899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202082 (6, 5, some (10, 2)) (9696935929939315964872519866887123206083 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 202112 (6, 5, some (11, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202113 (6, 5, some (11, 1)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 202790 (6, 6, some (0, 6)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202821 (6, 6, some (1, 5)) (150737914160795594923378328405896145563 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 202822 (6, 6, some (1, 6)) (9647226506290691998037113495241933017319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrllrlr : KTree ℚ :=
  .node V3rlrllrlrl 202049 (6, 5, some (9, 1)) (4667350450813399874810079522516635328509 / 5000000000000000000000000000000000000000 : ℚ) V3rlrllrlrr

def V3rlrllrl : KTree ℚ :=
  .node V3rlrllrll 201985 (6, 5, some (7, 1)) (9427415497057359461224792646534902999379 / 10000000000000000000000000000000000000000 : ℚ) V3rlrllrlr

def V3rlrllrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202853 (6, 6, some (2, 5)) (9218384513158849918636115611819284678551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202854 (6, 6, some (2, 6)) (9218384513151554034730899821996768781921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202883 (6, 6, some (3, 3)) (9226093509379820181145113637981150030139 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202884 (6, 6, some (3, 4)) (4613046754680033144027624248394125102837 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202885 (6, 6, some (3, 5)) (9226093509348193840340301500049904971507 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 202886 (6, 6, some (3, 6)) (2306523377334327759241923220606344525773 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202914 (6, 6, some (4, 2)) (36944127574158978840107118344250264337 / 40000000000000000000000000000000000000 : ℚ) .leaf) 202915 (6, 6, some (4, 3)) (9236031893498916291675830629458452772743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202916 (6, 6, some (4, 4)) (2309007973371150605209643389644727504059 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 202917 (6, 6, some (4, 5)) (9236031893472283391544902802720046175763 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrllrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202945 (6, 6, some (5, 1)) (9383962592141830983588583612541547059019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202946 (6, 6, some (5, 2)) (4691981296058598716137728897632983627661 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202947 (6, 6, some (5, 3)) (9383962592093771290095269816506771137369 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202948 (6, 6, some (5, 4)) (1876792518416436568350871840836069197761 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202949 (6, 6, some (5, 5)) (9383962592071833621078297946851310170417 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 202950 (6, 6, some (5, 6)) (9383962592185385017681841569143044782587 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 202976 (6, 6, some (6, 0)) (9429357788502517849411634757719074671643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202977 (6, 6, some (6, 1)) (9429357788622387590398508739001643334403 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202978 (6, 6, some (6, 2)) (1178669723573933159197272685715467464073 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 202979 (6, 6, some (6, 3)) (4714678894288097327515116235956406094071 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrllrrl : KTree ℚ :=
  .node V3rlrllrrll 202918 (6, 6, some (4, 6)) (2309007973366565011221446461890263681371 / 2500000000000000000000000000000000000000 : ℚ) V3rlrllrrlr

def V3rlrllrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202981 (6, 6, some (6, 5)) (9429357788575711181294458752166055409573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202982 (6, 6, some (6, 6)) (4714678894354759668455283141994765919529 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203008 (6, 6, some (7, 0)) (9383962592141830983588583612541547059019 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203009 (6, 6, some (7, 1)) (4691981296058598716137728897632983627661 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203010 (6, 6, some (7, 2)) (9383962592093771290095269816506771137369 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 203011 (6, 6, some (7, 3)) (1876792518416436568350871840836069197761 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203012 (6, 6, some (7, 4)) (9383962592071833621078297946851310170417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203013 (6, 6, some (7, 5)) (9383962592185385017681841569143044782587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203040 (6, 6, some (8, 0)) (36944127574158978840107118344250264337 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 203041 (6, 6, some (8, 1)) (9236031893498916291675830629458452772743 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203043 (6, 6, some (8, 3)) (9236031893472283391544902802720046175763 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203044 (6, 6, some (8, 4)) (2309007973366565011221446461890263681371 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203072 (6, 6, some (9, 0)) (9226093509379820181145113637981150030139 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203073 (6, 6, some (9, 1)) (4613046754680033144027624248394125102837 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203074 (6, 6, some (9, 2)) (9226093509348193840340301500049904971507 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 203075 (6, 6, some (9, 3)) (2306523377334327759241923220606344525773 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203104 (6, 6, some (10, 0)) (9218384513179194701415807249392518364227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203105 (6, 6, some (10, 1)) (9218384513158849918636115611819284678551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203106 (6, 6, some (10, 2)) (9218384513151554034730899821996768781921 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 203136 (6, 6, some (11, 0)) (150737914160795594923378328405896145563 / 156250000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrllrrr : KTree ℚ :=
  .node V3rlrllrrrl 203042 (6, 6, some (8, 2)) (2309007973371150605209643389644727504059 / 2500000000000000000000000000000000000000 : ℚ) V3rlrllrrrr

def V3rlrllrr : KTree ℚ :=
  .node V3rlrllrrl 202980 (6, 6, some (6, 4)) (4714678894281740478754617825304472692243 / 5000000000000000000000000000000000000000 : ℚ) V3rlrllrrr

def V3rlrllr : KTree ℚ :=
  .node V3rlrllrl 202852 (6, 6, some (2, 4)) (9218384513179194701415807249392518364227 / 10000000000000000000000000000000000000000 : ℚ) V3rlrllrr

def V3rlrll : KTree ℚ :=
  .node V3rlrlll 201862 (6, 5, some (3, 6)) (9418376099592585023582684193257966193373 / 10000000000000000000000000000000000000000 : ℚ) V3rlrllr

def V3rlrlrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203168 (6, 6, some (12, 0)) (11891209822057816440801153007286292146219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203846 (6, 7, some (1, 6)) (9607343702477165255152342917237825367249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203877 (6, 7, some (2, 5)) (9121198101246363592619667219940825406619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203878 (6, 7, some (2, 6)) (456059905062030558693179153269218163279 / 500000000000000000000000000000000000000 : ℚ) .leaf) 203908 (6, 7, some (3, 4)) (9062697276610542863658252663608977753649 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 203909 (6, 7, some (3, 5)) (1812539455319579189839163190218100360263 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 203910 (6, 7, some (3, 6)) (4531348638293680451465172508306248286309 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203939 (6, 7, some (4, 3)) (4528240790528845476214907610102081394423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203940 (6, 7, some (4, 4)) (1132060197630264111819007633657377852899 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 203941 (6, 7, some (4, 5)) (9056481581030540212855893388654070179463 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrlrlllrl : KTree ℚ :=
  (.node (.node (.node .leaf 203970 (6, 7, some (5, 2)) (4598579609414939421675182294087588063517 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203971 (6, 7, some (5, 3)) (367886368752141873536324329495505622837 / 400000000000000000000000000000000000000 : ℚ) .leaf) 203972 (6, 7, some (5, 4)) (9197159218791417860681930658464826371253 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203973 (6, 7, some (5, 5)) (2299289804695018692485608031147781078659 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203974 (6, 7, some (5, 6)) (9197159218869642128454019826263433408277 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrlllrr : KTree ℚ :=
  (.node (.node (.node .leaf 204002 (6, 7, some (6, 2)) (2314413662592349059146089250386917492969 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 204003 (6, 7, some (6, 3)) (9257654650350916454303979166153952310279 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204004 (6, 7, some (6, 4)) (9257654650338896730136160397499571408959 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 204005 (6, 7, some (6, 5)) (4628827325172083908459577201559468091203 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrlllr : KTree ℚ :=
  .node V3rlrlrlllrl 204001 (6, 7, some (6, 1)) (4628827325198355780391119095137558137751 / 5000000000000000000000000000000000000000 : ℚ) V3rlrlrlllrr

def V3rlrlrlll : KTree ℚ :=
  .node V3rlrlrllll 203942 (6, 7, some (4, 6)) (9056481581023149186950946588007020701247 / 10000000000000000000000000000000000000000 : ℚ) V3rlrlrlllr

def V3rlrlrllrll : KTree ℚ :=
  (.node (.node (.node .leaf 204032 (6, 7, some (7, 0)) (1157206831291716265217859836959923009909 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 204033 (6, 7, some (7, 1)) (1157206831298239978900366078753740096317 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 204034 (6, 7, some (7, 2)) (4628827325179524784153114041624603795453 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204035 (6, 7, some (7, 3)) (925765465034570766832937879378003886463 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 204036 (6, 7, some (7, 4)) (9257654650334176376308194968897771803189 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 204064 (6, 7, some (8, 0)) (2299289804711375641010068903307440048023 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 204065 (6, 7, some (8, 1)) (4598579609409136824490824810612177651837 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204066 (6, 7, some (8, 2)) (4598579609399264041394773577695059330897 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 204067 (6, 7, some (8, 3)) (9197159218786820494211336487229675953383 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrllrl : KTree ℚ :=
  .node V3rlrlrllrll 204037 (6, 7, some (7, 5)) (9257654650379515783821346921050202655357 / 10000000000000000000000000000000000000000 : ℚ) V3rlrlrllrlr

def V3rlrlrllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 204096 (6, 7, some (9, 0)) (9056481581089954644789752671358367886821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204097 (6, 7, some (9, 1)) (2264120395263245894920715138817879735399 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 204098 (6, 7, some (9, 2)) (9056481581039304800221150257385410669073 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204099 (6, 7, some (9, 3)) (9056481581027679621328622306786432011573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204128 (6, 7, some (10, 0)) (1812539455325178835278642270441065770129 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 204130 (6, 7, some (10, 2)) (4531348638297848716762734588709694229179 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204160 (6, 7, some (11, 0)) (4560599050632552597821552785004913584641 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204161 (6, 7, some (11, 1)) (4560599050623162396827268473680226097059 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 204192 (6, 7, some (12, 0)) (1921468740495473427078795078878009002791 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrllrr : KTree ℚ :=
  .node V3rlrlrllrrl 204129 (6, 7, some (10, 1)) (1812539455321513990062492620642246416711 / 2000000000000000000000000000000000000000 : ℚ) V3rlrlrllrrr

def V3rlrlrllr : KTree ℚ :=
  .node V3rlrlrllrl 204068 (6, 7, some (8, 4)) (143705612793418844941262450797956787541 / 156250000000000000000000000000000000000 : ℚ) V3rlrlrllrr

def V3rlrlrll : KTree ℚ :=
  .node V3rlrlrlll 204006 (6, 7, some (6, 6)) (9257654650443991875393961613448900557079 / 10000000000000000000000000000000000000000 : ℚ) V3rlrlrllr

def V3rlrlrlrlll : KTree ℚ :=
  (.node (.node (.node .leaf 204933 (6, 8, some (3, 5)) (8922620284006637793587879570733134205483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204934 (6, 8, some (3, 6)) (8922620283996769522424151555217606255573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204964 (6, 8, some (4, 4)) (1778493484795348444922010005462946326671 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204965 (6, 8, some (4, 5)) (1111558427995710895474835085515508490901 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 204966 (6, 8, some (4, 6)) (1778493484791472756153123169089821252429 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrlrllr : KTree ℚ :=
  (.node (.node (.node .leaf 204996 (6, 8, some (5, 4)) (450962932060114631203027310267186608501 / 500000000000000000000000000000000000000 : ℚ) .leaf) 204997 (6, 8, some (5, 5)) (901925864119108902368673808264871082719 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 204998 (6, 8, some (5, 6)) (4509629320631563439179661565518254178521 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 205026 (6, 8, some (6, 2)) (9079597567308497998528311930631206516099 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrlrll : KTree ℚ :=
  .node V3rlrlrlrlll 204995 (6, 8, some (5, 3)) (1803851728243043765913495781217665469937 / 2000000000000000000000000000000000000000 : ℚ) V3rlrlrlrllr

def V3rlrlrlrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 205028 (6, 8, some (6, 4)) (9079597567275392012329652389781901318399 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205029 (6, 8, some (6, 5)) (4539798783638060746214133332512313038781 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205030 (6, 8, some (6, 6)) (9079597567352364238980300852747845993537 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205057 (6, 8, some (7, 1)) (4548474850775711751717982747290187281979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205058 (6, 8, some (7, 2)) (2274237425381275340463287631192433716139 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrlrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 205060 (6, 8, some (7, 4)) (9096949701497718140345003703947424269713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205061 (6, 8, some (7, 5)) (9096949701529002990111391351630211617729 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205088 (6, 8, some (8, 0)) (9079597567294310642964648495551498968123 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 205089 (6, 8, some (8, 1)) (907959756731333424888099878081987093743 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrlrlr : KTree ℚ :=
  .node V3rlrlrlrlrl 205059 (6, 8, some (7, 3)) (909694970150946961319555981102419220509 / 1000000000000000000000000000000000000000 : ℚ) V3rlrlrlrlrr

def V3rlrlrlrl : KTree ℚ :=
  .node V3rlrlrlrll 205027 (6, 8, some (6, 3)) (1134949695910917944060298513643960723373 / 1250000000000000000000000000000000000000 : ℚ) V3rlrlrlrlr

def V3rlrlrlrrll : KTree ℚ :=
  (.node (.node (.node .leaf 205091 (6, 8, some (8, 3)) (9079597567277468116885093791105309816141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205092 (6, 8, some (8, 4)) (4539798783633880834743661053514156212293 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205120 (6, 8, some (9, 0)) (4509629320625286900084315744617380988681 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205121 (6, 8, some (9, 1)) (4509629320611573516132683526714086360871 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205122 (6, 8, some (9, 2)) (4509629320602988521008418544589326990919 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrlrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 205152 (6, 8, some (10, 0)) (8892467424018883345066512853380838395861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205153 (6, 8, some (10, 1)) (1778493484796968822708167441649036703491 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 205154 (6, 8, some (10, 2)) (4446233711985726888098685723431773073179 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 205184 (6, 8, some (11, 0)) (4461310142015940767394764718506548959127 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrlrrl : KTree ℚ :=
  .node V3rlrlrlrrll 205123 (6, 8, some (9, 3)) (281851832537320444434174242920791235783 / 312500000000000000000000000000000000000 : ℚ) V3rlrlrlrrlr

def V3rlrlrlrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 205216 (6, 8, some (12, 0)) (9038811184191481941147810319711415211719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205958 (6, 9, some (3, 6)) (2200367393480947300910808241533415083323 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 205989 (6, 9, some (4, 5)) (8744338479099374456271129659749221112369 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205990 (6, 9, some (4, 6)) (4372169239545288143310714015759922801349 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 206020 (6, 9, some (5, 4)) (8854754921312356389361966003897523226363 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 206022 (6, 9, some (5, 6)) (8854754921360496910412571707842629075141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206051 (6, 9, some (6, 3)) (1785156367352351212321170312586055574191 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 206052 (6, 9, some (6, 4)) (178515636734969645543665128261502107533 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 206053 (6, 9, some (6, 5)) (1785156367351337914911275350959385129287 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrlrrr : KTree ℚ :=
  .node V3rlrlrlrrrl 206021 (6, 9, some (5, 5)) (2213688730325366292464633067435473113077 / 2500000000000000000000000000000000000000 : ℚ) V3rlrlrlrrrr

def V3rlrlrlrr : KTree ℚ :=
  .node V3rlrlrlrrl 205185 (6, 8, some (11, 1)) (4461310142007364469966333308094191551669 / 5000000000000000000000000000000000000000 : ℚ) V3rlrlrlrrr

def V3rlrlrlr : KTree ℚ :=
  .node V3rlrlrlrl 205090 (6, 8, some (8, 2)) (567474847955620293043679488596026418943 / 625000000000000000000000000000000000000 : ℚ) V3rlrlrlrr

def V3rlrlrl : KTree ℚ :=
  .node V3rlrlrll 204902 (6, 8, some (2, 6)) (9038811184169514520027338601263205503069 / 10000000000000000000000000000000000000000 : ℚ) V3rlrlrlr

def V3rlrlrrllll : KTree ℚ :=
  (.node (.node (.node .leaf 206082 (6, 9, some (7, 2)) (1124618067537773184090889621153828188349 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 206083 (6, 9, some (7, 3)) (1799388908056576982874255052202711211959 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 206084 (6, 9, some (7, 4)) (4498472270135316515784526485305744907663 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206085 (6, 9, some (7, 5)) (449847227016207720515935853708571396177 / 500000000000000000000000000000000000000 : ℚ) .leaf) 206113 (6, 9, some (8, 1)) (8996944540319624126811447873111262596437 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 206115 (6, 9, some (8, 3)) (4498472270138905661480954234931399639473 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 206116 (6, 9, some (8, 4)) (4498472270133835775861747901393280746823 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 206144 (6, 9, some (9, 0)) (4462890918390010820108842431826395077709 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 206145 (6, 9, some (9, 1)) (892578183678192829378586425248457659761 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrrlll : KTree ℚ :=
  .node V3rlrlrrllll 206114 (6, 9, some (8, 2)) (1799388908058725470955444361370690400713 / 2000000000000000000000000000000000000000 : ℚ) V3rlrlrrlllr

def V3rlrlrrllrl : KTree ℚ :=
  (.node (.node (.node .leaf 206147 (6, 9, some (9, 3)) (8925781836746358728813690041621537457281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 206176 (6, 9, some (10, 0)) (4427377460677657283240443844340541399053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 206177 (6, 9, some (10, 1)) (8854754921329408427097266457157294826129 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 206178 (6, 9, some (10, 2)) (2213688730328310883197264926115569680887 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 206208 (6, 9, some (11, 0)) (2186084619786928383815010266520378014283 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 206240 (6, 9, some (12, 0)) (1760293914791194604274789623362546526753 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 207014 (6, 10, some (4, 6)) (4305549056430284161483292596469323890089 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207045 (6, 10, some (5, 5)) (8704678165965118753621076136531599366553 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 207046 (6, 10, some (5, 6)) (8704678166014232721807241235547249490349 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrrllr : KTree ℚ :=
  .node V3rlrlrrllrl 206209 (6, 9, some (11, 1)) (8744338479115953146003857964454045502817 / 10000000000000000000000000000000000000000 : ℚ) V3rlrlrrllrr

def V3rlrlrrll : KTree ℚ :=
  .node V3rlrlrrlll 206146 (6, 9, some (9, 2)) (892578183675956993261293970262651723591 / 1000000000000000000000000000000000000000 : ℚ) V3rlrlrrllr

def V3rlrlrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 207077 (6, 10, some (6, 5)) (8804677919123148512940809968230248185077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207078 (6, 10, some (6, 6)) (8804677919206001555444011599707980384751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207107 (6, 10, some (7, 3)) (555615300981809132199008778726866192637 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207108 (6, 10, some (7, 4)) (1777968963139269413448534407448371436367 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 207109 (6, 10, some (7, 5)) (8889844815738916578071149565830472965861 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 207139 (6, 10, some (8, 3)) (1783625733261117715387646577192416387957 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 207140 (6, 10, some (8, 4)) (8918128666294461711609403159588640723629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207169 (6, 10, some (9, 1)) (1111230601967288496608327969761855249303 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 207170 (6, 10, some (9, 2)) (8889844815714337071868318672540021093741 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrrlrl : KTree ℚ :=
  .node V3rlrlrrlrll 207138 (6, 10, some (8, 2)) (8918128666323219792456042673814055365249 / 10000000000000000000000000000000000000000 : ℚ) V3rlrlrrlrlr

def V3rlrlrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 207200 (6, 10, some (10, 0)) (4402338959577354071521306059848593506117 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 207201 (6, 10, some (10, 1)) (8804677919146844769482746786512589091297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207202 (6, 10, some (10, 2)) (2201169479781557959226534696835960636957 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 207232 (6, 10, some (11, 0)) (8704678166013980682338861527512908609067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207233 (6, 10, some (11, 1)) (435233908299492530252403390916438721699 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 208070 (6, 11, some (5, 6)) (8568541350491734496201696821649297360379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 208101 (6, 11, some (6, 5)) (8682370632469406498091430544927319617007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 208102 (6, 11, some (6, 6)) (1085296329067672064379370426742869431923 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 208132 (6, 11, some (7, 4)) (4386544394968646428734549709231900306291 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrrlrr : KTree ℚ :=
  .node V3rlrlrrlrrl 207264 (6, 10, some (12, 0)) (4305549056456958343771618760253361504319 / 5000000000000000000000000000000000000000 : ℚ) V3rlrlrrlrrr

def V3rlrlrrlr : KTree ℚ :=
  .node V3rlrlrrlrl 207171 (6, 10, some (9, 3)) (8889844815699454734784457633605999842729 / 10000000000000000000000000000000000000000 : ℚ) V3rlrlrrlrr

def V3rlrlrrl : KTree ℚ :=
  .node V3rlrlrrll 207076 (6, 10, some (6, 4)) (8804677919118802484213601408028478684717 / 10000000000000000000000000000000000000000 : ℚ) V3rlrlrrlr

def V3rlrlrrrllll : KTree ℚ :=
  (.node (.node .leaf 208163 (6, 11, some (8, 3)) (8817547108042725156382922171954117093747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 208164 (6, 11, some (8, 4)) (4408773554015429628816147614011288100657 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rlrlrrrlllr : KTree ℚ :=
  (.node (.node .leaf 208195 (6, 11, some (9, 3)) (4408773554019169414849366408358986216957 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 208225 (6, 11, some (10, 1)) (8773088789973495751625607744466027623163 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rlrlrrrlll : KTree ℚ :=
  .node V3rlrlrrrllll 208194 (6, 11, some (9, 2)) (352701884322189171767751191428004379657 / 400000000000000000000000000000000000000 : ℚ) V3rlrlrrrlllr

def V3rlrlrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 208256 (6, 11, some (11, 0)) (2170592658126145524359369484007798640299 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 208257 (6, 11, some (11, 1)) (347294825299672873504282965070355037577 / 400000000000000000000000000000000000000 : ℚ) .leaf) 208288 (6, 11, some (12, 0)) (8568541350494918760142026297200812538373 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 209126 (6, 12, some (6, 6)) (4281539866114229035642895563556004187359 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrrrll : KTree ℚ :=
  .node V3rlrlrrrlll 208226 (6, 11, some (10, 2)) (8773088789951179369296881695047084902573 / 10000000000000000000000000000000000000000 : ℚ) V3rlrlrrrllr

def V3rlrlrrrlrll : KTree ℚ :=
  (.node (.node .leaf 209188 (6, 12, some (8, 4)) (1741284323711481804566334924543384216073 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 209219 (6, 12, some (9, 3)) (8723405460465750783504599754231318240863 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rlrlrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 209281 (6, 12, some (11, 1)) (346160386673158417103005223524345392693 / 400000000000000000000000000000000000000 : ℚ) .leaf) 209312 (6, 12, some (12, 0)) (8563079732201560266456974131302741207377 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rlrlrrrlrl : KTree ℚ :=
  .node V3rlrlrrrlrll 209250 (6, 12, some (10, 2)) (2176605404644250916073871694751067960667 / 2500000000000000000000000000000000000000 : ℚ) V3rlrlrrrlrlr

def V3rlrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 229408 (7, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229409 (7, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 229410 (7, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229411 (7, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrlrrrlr : KTree ℚ :=
  .node V3rlrlrrrlrl 229376 (7, 0, none) (0 : ℚ) V3rlrlrrrlrr

def V3rlrlrrrl : KTree ℚ :=
  .node V3rlrlrrrll 209157 (6, 12, some (7, 5)) (346160386673004296412307110634957931293 / 400000000000000000000000000000000000000 : ℚ) V3rlrlrrrlr

def V3rlrlrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229413 (7, 0, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (10086338254066331697444198473463363963409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (10086338265641866802257558629810414225257 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229442 (7, 0, some (1, 2)) (315198070786808567051502189847898072163 / 312500000000000000000000000000000000000 : ℚ) .leaf) 229443 (7, 0, some (1, 3)) (5043169132629811759942605731413499704349 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 229444 (7, 0, some (1, 4)) (10086338265172720144779965540022231675523 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229445 (7, 0, some (1, 5)) (5043169132601184958055013901108864783617 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229472 (7, 0, some (2, 0)) (1271316573448037977715105966816820150183 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 229473 (7, 0, some (2, 1)) (406821303484657522008111692845210755317 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 229474 (7, 0, some (2, 2)) (5085266293599434908050993082847156162319 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 229475 (7, 0, some (2, 3)) (1017053258711124102702104409636781568011 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229476 (7, 0, some (2, 4)) (5085266293570569147870428228706504718329 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229477 (7, 0, some (2, 5)) (10170532587110427412276497871500091290757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229504 (7, 0, some (3, 0)) (2118395174736572594600384040471200631049 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229505 (7, 0, some (3, 1)) (10591975873768710520133852815621169973893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229506 (7, 0, some (3, 2)) (10591975873677450597230588578691509282901 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229507 (7, 0, some (3, 3)) (2647993968427146684859787508494684520691 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229508 (7, 0, some (3, 4)) (13239969842095754085222089055211944929 / 12500000000000000000000000000000000000 : ℚ) .leaf) 229509 (7, 0, some (3, 5)) (2647993968415495930311181617822791966841 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229536 (7, 0, some (4, 0)) (10591975873768710520133852815621169973893 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229537 (7, 0, some (4, 1)) (10591975873677450597230588578691509282901 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlrlrrr : KTree ℚ :=
  .node V3rlrlrrrl 229412 (7, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) V3rlrlrrrr

def V3rlrlrr : KTree ℚ :=
  .node V3rlrlrrl 208133 (6, 11, some (7, 5)) (8773088789971486049885138829088124108641 / 10000000000000000000000000000000000000000 : ℚ) V3rlrlrrr

def V3rlrlr : KTree ℚ :=
  .node V3rlrlrl 206054 (6, 9, some (6, 6)) (8925781836853588475300683517345761601151 / 10000000000000000000000000000000000000000 : ℚ) V3rlrlrr

def V3rlrl : KTree ℚ :=
  .node V3rlrll 203137 (6, 6, some (11, 1)) (9647226506290691998037113495241933017319 / 10000000000000000000000000000000000000000 : ℚ) V3rlrlr

def V3rlrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 229539 (7, 0, some (4, 3)) (13239969842095754085222089055211944929 / 12500000000000000000000000000000000000 : ℚ) .leaf) 229540 (7, 0, some (4, 4)) (2647993968415495930311181617822791966841 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229541 (7, 0, some (4, 5)) (1059197587369543650041444281790268641327 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229568 (7, 0, some (5, 0)) (1017053258711124102702104409636781568011 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 229569 (7, 0, some (5, 1)) (5085266293570569147870428228706504718329 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 229570 (7, 0, some (5, 2)) (10170532587110427412276497871500091290757 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229571 (7, 0, some (5, 3)) (10170532587096389561335029147542563552727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229572 (7, 0, some (5, 4)) (10170532587128511290531992485795630378791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229573 (7, 0, some (5, 5)) (10170532587083421799033521983875846099101 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229600 (7, 0, some (6, 0)) (5043169132601184958055013901108864783617 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 229601 (7, 0, some (6, 1)) (5043169132585956632675260996734097441427 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 229602 (7, 0, some (6, 2)) (10086338265157991623401194819295080765751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229603 (7, 0, some (6, 3)) (157599035393591366258504440084241855087 / 156250000000000000000000000000000000000 : ℚ) .leaf) 229604 (7, 0, some (6, 4)) (2521584566286282802904728511341461947631 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229605 (7, 0, some (6, 5)) (2017267653851320930839655539345424259961 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229632 (7, 0, some (7, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 229633 (7, 0, some (7, 1)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229634 (7, 0, some (7, 2)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229635 (7, 0, some (7, 3)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 229636 (7, 0, some (7, 4)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229637 (7, 0, some (7, 5)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 230400 (7, 1, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 230433 (7, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 230434 (7, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230435 (7, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230436 (7, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230437 (7, 1, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230464 (7, 1, some (1, 0)) (4969986877544481356209731816413334765127 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230465 (7, 1, some (1, 1)) (4969986884923576697199615887113369380401 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230466 (7, 1, some (1, 2)) (1987994754095234535624996012187368868157 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 230467 (7, 1, some (1, 3)) (1242496721300002728265021404734635208353 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 230468 (7, 1, some (1, 4)) (9939973770349104429243562042181804468519 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 230469 (7, 1, some (1, 5)) (4969986885173906308371837768582526976917 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230496 (7, 1, some (2, 0)) (308638731441957290669355042988586146143 / 312500000000000000000000000000000000000 : ℚ) .leaf) 230497 (7, 1, some (2, 1)) (987643940804199237421422911502930763969 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 230498 (7, 1, some (2, 2)) (493821970395603872894524479114669962811 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230499 (7, 1, some (2, 3)) (246910985196967476735076856542097902111 / 250000000000000000000000000000000000000 : ℚ) .leaf) 230500 (7, 1, some (2, 4)) (9876439407865732532721248437906333410929 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230501 (7, 1, some (2, 5)) (9876439407854220957335054746253273271823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (10236548169075409777236120698908418265547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (319892130277807038756915597351928276457 / 312500000000000000000000000000000000000 : ℚ) .leaf) 230530 (7, 1, some (3, 2)) (10236548168875152074946958730622264345817 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230531 (7, 1, some (3, 3)) (10236548168849932529351765121281074494253 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 230532 (7, 1, some (3, 4)) (10236548168845139476753366956154000589843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 230533 (7, 1, some (3, 5)) (10236548168822458760614635574707605620107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (10322230748337531649133431527154432272207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230561 (7, 1, some (4, 1)) (10322230748335316342683034799273715399533 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230562 (7, 1, some (4, 2)) (10322230748301332627443209070764739709303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230563 (7, 1, some (4, 3)) (10322230748300985812366828205513062511177 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230564 (7, 1, some (4, 4)) (2064446149655384796746453242657116950153 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230565 (7, 1, some (4, 5)) (5161115374143784538069854629282580200337 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230592 (7, 1, some (5, 0)) (1023654816888802344940017566052613294823 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 230593 (7, 1, some (5, 1)) (5118274084422770531145514475676673895957 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 230594 (7, 1, some (5, 2)) (5118274084424825225899703679194019524953 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 230595 (7, 1, some (5, 3)) (10236548168824520713517113652165920542661 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 230596 (7, 1, some (5, 4)) (5118274084415867071680610298072569983097 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230597 (7, 1, some (5, 5)) (2047309633766391294063871627179340382507 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 230624 (7, 1, some (6, 0)) (4938219703927336218123493132741344383621 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230625 (7, 1, some (6, 1)) (9876439407865582039750604598163194912457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230626 (7, 1, some (6, 2)) (9876439407838843181598181481831800602179 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230627 (7, 1, some (6, 3)) (9876439407841176191775503350398172040421 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230628 (7, 1, some (6, 4)) (2469109851962665143071669617318824854939 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230629 (7, 1, some (6, 5)) (308638731548143944574888674958454495773 / 312500000000000000000000000000000000000 : ℚ) .leaf) 230656 (7, 1, some (7, 0)) (4969986885173873680009451856779649186117 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 230657 (7, 1, some (7, 1)) (993997377031906994670024158413968616351 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 230658 (7, 1, some (7, 2)) (4969986885158390827535617258005240381061 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 230659 (7, 1, some (7, 3)) (2484993442583563337636708896437381803167 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230660 (7, 1, some (7, 4)) (4969986885811935630811145560723553930537 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230661 (7, 1, some (7, 5)) (1987994753039811697148206117877847276401 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230688 (7, 1, some (8, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 230689 (7, 1, some (8, 1)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 230690 (7, 1, some (8, 2)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 230691 (7, 1, some (8, 3)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 230692 (7, 1, some (8, 4)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231424 (7, 2, none) (0 : ℚ) (.node .leaf 231458 (7, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 231459 (7, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231460 (7, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231461 (7, 2, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231489 (7, 2, some (1, 1)) (9844464018395806536243159741120476459599 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231490 (7, 2, some (1, 2)) (2461116004921525801111655089197992956733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231491 (7, 2, some (1, 3)) (9844464019552589995987962907786953862241 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231492 (7, 2, some (1, 4)) (9844464019516564107695457905003796992189 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231493 (7, 2, some (1, 5)) (4922232009751821991367169053627352758123 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231520 (7, 2, some (2, 0)) (1206537067902297190516151545248626593487 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 231521 (7, 2, some (2, 1)) (9652296547051971202334515819684723673573 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231522 (7, 2, some (2, 2)) (2413074136807006315511812873845937543981 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3rlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 231524 (7, 2, some (2, 4)) (4826148273564208247110697412059020432473 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231525 (7, 2, some (2, 5)) (4826148273557551160039677013932652696439 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231552 (7, 2, some (3, 0)) (495874867735759362616282223748093527949 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231553 (7, 2, some (3, 1)) (1239687169393172675940384360346347192991 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 231554 (7, 2, some (3, 2)) (4958748677523993657698618608139888428581 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 231555 (7, 2, some (3, 3)) (9917497355026777462172592432004716665871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231556 (7, 2, some (3, 4)) (1983499471002285666168414769642405561129 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231557 (7, 2, some (3, 5)) (9917497354994762443905701408415439937579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231584 (7, 2, some (4, 0)) (1248982908826523403706496717773776355751 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 231585 (7, 2, some (4, 1)) (999186327049021645910271799562950251801 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 231586 (7, 2, some (4, 2)) (4995931635234629416390429678749721368323 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231587 (7, 2, some (4, 3)) (9991863270450808965544793736230983724163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231588 (7, 2, some (4, 4)) (39030715900139317649852075719979266181 / 39062500000000000000000000000000000000 : ℚ) .leaf) 231589 (7, 2, some (4, 5)) (9991863270432550001411985244488037603181 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231616 (7, 2, some (5, 0)) (1998372654098128535454367070711474985579 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231617 (7, 2, some (5, 1)) (31224572720226532966553310310892471229 / 31250000000000000000000000000000000000 : ℚ) .leaf)) 231618 (7, 2, some (5, 2)) (2497965817612718922925546057600519735341 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231619 (7, 2, some (5, 3)) (999186327043810164943616235902975473911 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 231620 (7, 2, some (5, 4)) (9991863270431537695349895468462571249307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231621 (7, 2, some (5, 5)) (249796581760909260058746176601290874813 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 231648 (7, 2, some (6, 0)) (9917497355037641448789916030867356148623 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 231649 (7, 2, some (6, 1)) (4958748677505815076850668573866094307247 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 231650 (7, 2, some (6, 2)) (9917497355005705039194327698959343457687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231651 (7, 2, some (6, 3)) (4958748677496109267852489441514595505331 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 231652 (7, 2, some (6, 4)) (2479374338749478350193411353575849200049 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231653 (7, 2, some (6, 5)) (9917497355978091821204951547858005169609 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231680 (7, 2, some (7, 0)) (9652296547115419873939532547614014021709 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231681 (7, 2, some (7, 1)) (1930459309423903327601098758538358267173 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231682 (7, 2, some (7, 2)) (9652296547097674304373274219543164132829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231683 (7, 2, some (7, 3)) (241307413677552264492376897441594234673 / 250000000000000000000000000000000000000 : ℚ) .leaf) 231684 (7, 2, some (7, 4)) (2413074136981054399222160436419324619427 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 231685 (7, 2, some (7, 5)) (9652296546426337089171899636784346126477 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 231712 (7, 2, some (8, 0)) (9844464019503536584448225240332525434909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 231713 (7, 2, some (8, 1)) (9844464019476011159462826579876341568223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231714 (7, 2, some (8, 2)) (9844464019478173775001908478381570207311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231715 (7, 2, some (8, 3)) (9844464019489416406227317512686865679527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231716 (7, 2, some (8, 4)) (196889280424907854519544789383597399613 / 200000000000000000000000000000000000000 : ℚ) .leaf) 231744 (7, 2, some (9, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 231745 (7, 2, some (9, 1)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231746 (7, 2, some (9, 2)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231747 (7, 2, some (9, 3)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 232448 (7, 3, none) (0 : ℚ) (.node .leaf 232483 (7, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rlrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232485 (7, 3, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232514 (7, 3, some (1, 2)) (1220630113411753672198489645136655022073 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 232515 (7, 3, some (1, 3)) (9765040907112482797760429455937526114743 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232516 (7, 3, some (1, 4)) (2441260226772124001920197876786271584913 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232517 (7, 3, some (1, 5)) (9765040907065931575080784885683229591401 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232545 (7, 3, some (2, 1)) (4738158147402041620313389407463576068661 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232546 (7, 3, some (2, 2)) (4738158147598620201236939421092892729807 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232547 (7, 3, some (2, 3)) (4738158147552022633936025518505578291833 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232548 (7, 3, some (2, 4)) (4738158147542820247097934005277425462013 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 232549 (7, 3, some (2, 5)) (947631629507231527610530414464174325639 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 232576 (7, 3, some (3, 0)) (2411590465634833208839812140762951213597 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232577 (7, 3, some (3, 1)) (4823180931988642210645222538369683320971 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232578 (7, 3, some (3, 2)) (9646361863982911377447242298949899499809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232579 (7, 3, some (3, 3)) (1929272372788378652194384669592854368037 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232580 (7, 3, some (3, 4)) (964636186392611912962467637382624971289 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 232581 (7, 3, some (3, 5)) (4823180931956366301272578255570427508071 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 232608 (7, 3, some (4, 0)) (4842481158231825703599770236048061656909 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232609 (7, 3, some (4, 1)) (9684962316584131553439989498790985505939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232610 (7, 3, some (4, 2)) (9684962316523285144382023795881617629963 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232611 (7, 3, some (4, 3)) (484248115825312392527004302042865978659 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 232612 (7, 3, some (4, 4)) (968496231649308394495484673593456558113 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232640 (7, 3, some (5, 0)) (4859835264244707541333023496241245137577 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232641 (7, 3, some (5, 1)) (1943934105680185930698290233509465141191 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 232642 (7, 3, some (5, 2)) (2429917632095535575500540682609243527797 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232643 (7, 3, some (5, 3)) (9719670528366283879195151323603360034663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232644 (7, 3, some (5, 4)) (4859835264179668108571981652392507347649 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 232645 (7, 3, some (5, 5)) (19439341056711398114637362038722800847 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232672 (7, 3, some (6, 0)) (605310144783480202994096547708206542319 / 625000000000000000000000000000000000000 : ℚ) .leaf) 232673 (7, 3, some (6, 1)) (9684962316511849946225563982715623502867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232674 (7, 3, some (6, 2)) (1210620289562584786209880923302241580691 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 232675 (7, 3, some (6, 3)) (9684962316489152313736521618070643326111 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 232676 (7, 3, some (6, 4)) (4842481158242113275022183508355890154223 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 232677 (7, 3, some (6, 5)) (4842481158553647930659963849848582291543 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232704 (7, 3, some (7, 0)) (4823180931971719119116511996027323712803 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232705 (7, 3, some (7, 1)) (9646361863925432661770446074122801465531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232706 (7, 3, some (7, 2)) (4823180931957907902258208185332268025931 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232707 (7, 3, some (7, 3)) (9646361863906460201261544276666569096359 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232708 (7, 3, some (7, 4)) (1205795233037278149056038738898526695049 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232709 (7, 3, some (7, 5)) (1929272372844332325066384395014898695189 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 232736 (7, 3, some (8, 0)) (9476316295072534720125647508140727633079 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232737 (7, 3, some (8, 1)) (9476316295072502116694189555203593243603 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 232738 (7, 3, some (8, 2)) (947631629505410959183038987560524319701 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlrrlrr : KTree ℚ :=
  .node V3rlrrlrrl 232613 (7, 3, some (4, 5)) (4842481158243900093123253334001312975623 / 5000000000000000000000000000000000000000 : ℚ) V3rlrrlrrr

def V3rlrrlr : KTree ℚ :=
  .node V3rlrrlrl 232484 (7, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) V3rlrrlrr

def V3rlrrl : KTree ℚ :=
  .node V3rlrrll 231523 (7, 2, some (2, 3)) (1206537068393066169238948261731775903699 / 1250000000000000000000000000000000000000 : ℚ) V3rlrrlr

def V3rlrrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 232740 (7, 3, some (8, 4)) (2369079074014668651999477598351247634263 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 232768 (7, 3, some (9, 0)) (4882520453532897035125631675193029920419 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232769 (7, 3, some (9, 1)) (4882520453519562715195867175911998024507 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232770 (7, 3, some (9, 2)) (4882520453522480638747434477446978975171 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232771 (7, 3, some (9, 3)) (9765040907051240440138846065139522679579 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 232800 (7, 3, some (10, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232801 (7, 3, some (10, 1)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232802 (7, 3, some (10, 2)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233472 (7, 4, none) (0 : ℚ) (.node .leaf 233508 (7, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 233509 (7, 4, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 233539 (7, 4, some (1, 3)) (96969359300108502123021673923446599621 / 100000000000000000000000000000000000000 : ℚ) .leaf) 233540 (7, 4, some (1, 4)) (60605849562480443718096108173390731867 / 62500000000000000000000000000000000000 : ℚ) .leaf) 233541 (7, 4, some (1, 5)) (75757311952860643755066000985111752513 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233570 (7, 4, some (2, 2)) (186694018035304199130151227481621281493 / 200000000000000000000000000000000000000 : ℚ) .leaf) 233571 (7, 4, some (2, 3)) (4667350450829433826543261235963360265247 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 233572 (7, 4, some (2, 4)) (1866940180328171809320320626143912718347 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233573 (7, 4, some (2, 5)) (9334700901626128311353667962958252783909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233601 (7, 4, some (3, 1)) (941837609958111424732049891174994214111 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 233602 (7, 4, some (3, 2)) (9418376099680172996689838045471250207769 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233603 (7, 4, some (3, 3)) (4709188049814332277285932858989961138993 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlrrrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233605 (7, 4, some (3, 5)) (9418376099599557680968892393701989121123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233632 (7, 4, some (4, 0)) (9427415496647365431742789682746394191837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233633 (7, 4, some (4, 1)) (9427415497103652487920801842266831453187 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233634 (7, 4, some (4, 2)) (4713707748536101655844391848686861585609 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233635 (7, 4, some (4, 3)) (9427415497047114451696751938305956936503 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 233636 (7, 4, some (4, 4)) (2356853874258377582748077942599649767443 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233637 (7, 4, some (4, 5)) (9427415497024102031262910858063115861313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233664 (7, 4, some (5, 0)) (9567561224501602597127329492550535809377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233665 (7, 4, some (5, 1)) (2391890306126785394690074357597338766189 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 233666 (7, 4, some (5, 2)) (9567561224465934475485076168982886635017 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrrrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233668 (7, 4, some (5, 4)) (9567561224438589853401978457844807862433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233669 (7, 4, some (5, 5)) (4783780612217142106518520496603340815643 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233696 (7, 4, some (6, 0)) (1913512244905341653515472064113918764199 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233697 (7, 4, some (6, 1)) (382702448978847584702594789694337254889 / 400000000000000000000000000000000000000 : ℚ) .leaf) 233698 (7, 4, some (6, 2)) (149493144132099389622212655763034371049 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 233699 (7, 4, some (6, 3)) (956756122444158904323742965295741726199 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233700 (7, 4, some (6, 4)) (239189030610886972227272885623049125031 / 250000000000000000000000000000000000000 : ℚ) .leaf) 233701 (7, 4, some (6, 5)) (1913512244966313348983895709951913538903 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233728 (7, 4, some (7, 0)) (9427415497065933243154370612891303368123 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233729 (7, 4, some (7, 1)) (4713707748522533980392588386010632572783 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrrrllr : KTree ℚ :=
  .node V3rlrrrllrl 233667 (7, 4, some (5, 3)) (382702448978032345402839797044357913533 / 400000000000000000000000000000000000000 : ℚ) V3rlrrrllrr

def V3rlrrrll : KTree ℚ :=
  .node V3rlrrrlll 233604 (7, 4, some (3, 4)) (9418376099611764471528989481036215032449 / 10000000000000000000000000000000000000000 : ℚ) V3rlrrrllr

def V3rlrrrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233731 (7, 4, some (7, 3)) (4713707748511866106241069444990449042153 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233732 (7, 4, some (7, 4)) (9427415497219209473475651081872213712561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233733 (7, 4, some (7, 5)) (9427415497354315154339204085763919541601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233760 (7, 4, some (8, 0)) (2354594024905728396355874459585526826521 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233761 (7, 4, some (8, 1)) (1883675219921611360125604820266092655531 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 233762 (7, 4, some (8, 2)) (9418376099597263139036291881492221938779 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 233763 (7, 4, some (8, 3)) (941837609959130201239342866807865975019 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 233764 (7, 4, some (8, 4)) (294324253127770637901284470671670133693 / 312500000000000000000000000000000000000 : ℚ) .leaf) 233792 (7, 4, some (9, 0)) (1866940180325254606088543183412714726991 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 233793 (7, 4, some (9, 1)) (1166837612702947355058760938899951106601 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrrrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233795 (7, 4, some (9, 3)) (4667350450806376196219922028826671619423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233824 (7, 4, some (10, 0)) (606058495622875126493289571494031959003 / 625000000000000000000000000000000000000 : ℚ) .leaf) 233825 (7, 4, some (10, 1)) (4848467964970003868650788697281993121691 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233826 (7, 4, some (10, 2)) (4848467964974468056762094424505903216001 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233856 (7, 4, some (11, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 233857 (7, 4, some (11, 1)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234533 (7, 5, some (0, 5)) (11891209822022861074166447869749835000737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234564 (7, 5, some (1, 4)) (9647226506325579217276344086362079787247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234565 (7, 5, some (1, 5)) (1929445301258460530952432132115626481463 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 234595 (7, 5, some (2, 3)) (230459612829791465602194418085681681737 / 250000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrrrlrl : KTree ℚ :=
  .node V3rlrrrlrll 233794 (7, 4, some (9, 2)) (9334700901608139980327868100726359946361 / 10000000000000000000000000000000000000000 : ℚ) V3rlrrrlrlr

def V3rlrrrlrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234597 (7, 5, some (2, 5)) (9218384513158578008817385608049767338567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234626 (7, 5, some (3, 2)) (2306523377358654824531023652288056283483 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234627 (7, 5, some (3, 3)) (4613046754687510041647805739810457798957 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234628 (7, 5, some (3, 4)) (1845218701871441302885464463739654234621 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234629 (7, 5, some (3, 5)) (184521870186907293836021375779083499443 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 234657 (7, 5, some (4, 1)) (2309007973384831199444102976179113086659 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234658 (7, 5, some (4, 2)) (2309007973381245339739120562002890719441 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234659 (7, 5, some (4, 3)) (4618015946747222598984043885349037755799 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234660 (7, 5, some (4, 4)) (9236031893481281191834094384098141235627 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234661 (7, 5, some (4, 5)) (9236031893469710696943282086135650602047 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrrrlrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234689 (7, 5, some (5, 1)) (938396259213754738605830247276749552263 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 234690 (7, 5, some (5, 2)) (9383962592105505967223585913954802067829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234691 (7, 5, some (5, 3)) (4691981296044549041552553386331656406957 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234692 (7, 5, some (5, 4)) (9383962592076632217365421741508718746801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234693 (7, 5, some (5, 5)) (4691981296035411542764688829743203094127 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 234720 (7, 5, some (6, 0)) (942935778862964123094362014239000934791 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234721 (7, 5, some (6, 1)) (2357339447151356721354123282239267397299 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234722 (7, 5, some (6, 2)) (294667430893189154571272242525261063049 / 312500000000000000000000000000000000000 : ℚ) .leaf) 234723 (7, 5, some (6, 3)) (235733944714255393867516670317531811959 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 234724 (7, 5, some (6, 4)) (9429357788560651194803973290179193015519 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrrrlrr : KTree ℚ :=
  .node V3rlrrrlrrl 234688 (7, 5, some (5, 0)) (4691981295990688073306643714470791505177 / 5000000000000000000000000000000000000000 : ℚ) V3rlrrrlrrr

def V3rlrrrlr : KTree ℚ :=
  .node V3rlrrrlrl 234596 (7, 5, some (2, 4)) (2304596128293813652400291683675256292631 / 2500000000000000000000000000000000000000 : ℚ) V3rlrrrlrr

def V3rlrrrl : KTree ℚ :=
  .node V3rlrrrll 233730 (7, 4, some (7, 2)) (36825841785286374851412536683768496507 / 39062500000000000000000000000000000000 : ℚ) V3rlrrrlr

def V3rlrrrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234752 (7, 5, some (7, 0)) (4691981296065939083724971340647644759057 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234753 (7, 5, some (7, 1)) (1172995324012559767076940029607046121249 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 234754 (7, 5, some (7, 2)) (9383962592087028289494405822544290694991 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234755 (7, 5, some (7, 3)) (1172995324009280452166043500413372177097 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 234756 (7, 5, some (7, 4)) (4691981296056689597844345493195259721309 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 234757 (7, 5, some (7, 5)) (2345990648069564301525141978943373029137 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234784 (7, 5, some (8, 0)) (9236031893505281643605289165681188869237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234785 (7, 5, some (8, 1)) (9236031893487659364711855547935537684631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234786 (7, 5, some (8, 2)) (9019562395972581551720968205877863263 / 9765625000000000000000000000000000000 : ℚ) (.node .leaf 234787 (7, 5, some (8, 3)) (9236031893467247016113460386573341237319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrrrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 234816 (7, 5, some (9, 0)) (922609350936372400050963017609576324259 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 234817 (7, 5, some (9, 1)) (1845218701870071094283060989204484803697 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234818 (7, 5, some (9, 2)) (4613046754669728525877483072543335890197 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234819 (7, 5, some (9, 3)) (1153261688666989383098825149324211043039 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 234848 (7, 5, some (10, 0)) (4609192256579332022063271398334991505207 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 234849 (7, 5, some (10, 1)) (4609192256577085935271105616876787874467 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 234850 (7, 5, some (10, 2)) (2304596128285312496047866072809073441209 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234880 (7, 5, some (11, 0)) (9647226506292114257212911058298615491721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234881 (7, 5, some (11, 1)) (4823613253133422145072281888946869279799 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 234912 (7, 5, some (12, 0)) (1486401227752738726244618258489582907163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrrrrll : KTree ℚ :=
  .node V3rlrrrrlll 234788 (7, 5, some (8, 4)) (9236031893728190280187069380281915576903 / 10000000000000000000000000000000000000000 : ℚ) V3rlrrrrllr

def V3rlrrrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235620 (7, 6, some (2, 4)) (4560599050632552597821552785004913584641 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235621 (7, 6, some (2, 5)) (4560599050623162396827268473680226097059 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235651 (7, 6, some (3, 3)) (1812539455325178835278642270441065770129 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235652 (7, 6, some (3, 4)) (1812539455321513990062492620642246416711 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 235653 (7, 6, some (3, 5)) (4531348638297848716762734588709694229179 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrrrrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 235683 (7, 6, some (4, 3)) (2264120395263245894920715138817879735399 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235684 (7, 6, some (4, 4)) (9056481581039304800221150257385410669073 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235685 (7, 6, some (4, 5)) (9056481581027679621328622306786432011573 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 235713 (7, 6, some (5, 1)) (2299289804711375641010068903307440048023 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrrrrlrl : KTree ℚ :=
  .node V3rlrrrrlrll 235682 (7, 6, some (4, 2)) (9056481581089954644789752671358367886821 / 10000000000000000000000000000000000000000 : ℚ) V3rlrrrrlrlr

def V3rlrrrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 235715 (7, 6, some (5, 3)) (4598579609399264041394773577695059330897 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235716 (7, 6, some (5, 4)) (9197159218786820494211336487229675953383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235717 (7, 6, some (5, 5)) (143705612793418844941262450797956787541 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235744 (7, 6, some (6, 0)) (1157206831291716265217859836959923009909 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 235745 (7, 6, some (6, 1)) (1157206831298239978900366078753740096317 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrrrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 235747 (7, 6, some (6, 3)) (925765465034570766832937879378003886463 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 235748 (7, 6, some (6, 4)) (9257654650334176376308194968897771803189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235749 (7, 6, some (6, 5)) (9257654650379515783821346921050202655357 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 235776 (7, 6, some (7, 0)) (4628827325198355780391119095137558137751 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrrrrlrr : KTree ℚ :=
  .node V3rlrrrrlrrl 235746 (7, 6, some (6, 2)) (4628827325179524784153114041624603795453 / 5000000000000000000000000000000000000000 : ℚ) V3rlrrrrlrrr

def V3rlrrrrlr : KTree ℚ :=
  .node V3rlrrrrlrl 235714 (7, 6, some (5, 2)) (4598579609409136824490824810612177651837 / 5000000000000000000000000000000000000000 : ℚ) V3rlrrrrlrr

def V3rlrrrrl : KTree ℚ :=
  .node V3rlrrrrll 235589 (7, 6, some (1, 5)) (1921468740495473427078795078878009002791 / 2000000000000000000000000000000000000000 : ℚ) V3rlrrrrlr

def V3rlrrrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 235778 (7, 6, some (7, 2)) (9257654650350916454303979166153952310279 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235779 (7, 6, some (7, 3)) (9257654650338896730136160397499571408959 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235780 (7, 6, some (7, 4)) (4628827325172083908459577201559468091203 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235781 (7, 6, some (7, 5)) (9257654650443991875393961613448900557079 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235808 (7, 6, some (8, 0)) (4598579609414939421675182294087588063517 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrrrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 235810 (7, 6, some (8, 2)) (9197159218791417860681930658464826371253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235811 (7, 6, some (8, 3)) (2299289804695018692485608031147781078659 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235812 (7, 6, some (8, 4)) (9197159218869642128454019826263433408277 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 235840 (7, 6, some (9, 0)) (4528240790528845476214907610102081394423 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrrrrrll : KTree ℚ :=
  .node V3rlrrrrrlll 235809 (7, 6, some (8, 1)) (367886368752141873536324329495505622837 / 400000000000000000000000000000000000000 : ℚ) V3rlrrrrrllr

def V3rlrrrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 235842 (7, 6, some (9, 2)) (9056481581030540212855893388654070179463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235843 (7, 6, some (9, 3)) (9056481581023149186950946588007020701247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235872 (7, 6, some (10, 0)) (9062697276610542863658252663608977753649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235873 (7, 6, some (10, 1)) (1812539455319579189839163190218100360263 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 235874 (7, 6, some (10, 2)) (4531348638293680451465172508306248286309 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrrrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 235905 (7, 6, some (11, 1)) (456059905062030558693179153269218163279 / 500000000000000000000000000000000000000 : ℚ) .leaf) 235936 (7, 6, some (12, 0)) (9607343702477165255152342917237825367249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236645 (7, 7, some (2, 5)) (1807762236834804240782962179953791019449 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 236676 (7, 7, some (3, 4)) (4461310142008619319184344743547780620791 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrrrrrlr : KTree ℚ :=
  .node V3rlrrrrrlrl 235904 (7, 6, some (11, 0)) (9121198101246363592619667219940825406619 / 10000000000000000000000000000000000000000 : ℚ) V3rlrrrrrlrr

def V3rlrrrrrl : KTree ℚ :=
  .node V3rlrrrrrll 235841 (7, 6, some (9, 1)) (1132060197630264111819007633657377852899 / 1250000000000000000000000000000000000000 : ℚ) V3rlrrrrrlr

def V3rlrrrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 236707 (7, 7, some (4, 3)) (8892467423988708179491115616807009666477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236708 (7, 7, some (4, 4)) (8892467423974138920611425501990393671911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236709 (7, 7, some (4, 5)) (8892467423962921489871439333341957618569 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236738 (7, 7, some (5, 2)) (4509629320616276700770654754017887145581 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236739 (7, 7, some (5, 3)) (225481466030251472855014482293202268287 / 250000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrrrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 236741 (7, 7, some (5, 5)) (4509629320594482316375234167971145990917 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236769 (7, 7, some (6, 1)) (4539798783662142138748104981086491645591 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236770 (7, 7, some (6, 2)) (9079597567297823668805501674880569769471 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 236771 (7, 7, some (6, 3)) (35467177997196472060758847484946196623 / 39062500000000000000000000000000000000 : ℚ) .leaf))

def V3rlrrrrrrl : KTree ℚ :=
  .node V3rlrrrrrrll 236740 (7, 7, some (5, 4)) (9019258641198400628235431858944412757447 / 10000000000000000000000000000000000000000 : ℚ) V3rlrrrrrrlr

def V3rlrrrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 236773 (7, 7, some (6, 5)) (9079597567299866522590538545213106638013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236800 (7, 7, some (7, 0)) (568559356345437680488858955482491133259 / 625000000000000000000000000000000000000 : ℚ) .leaf) 236801 (7, 7, some (7, 1)) (2274237425384536526149596848200193231157 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236802 (7, 7, some (7, 2)) (2274237425378992385919002054151360207207 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 236803 (7, 7, some (7, 3)) (2274237425375902228242962363392427190387 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rlrrrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 236805 (7, 7, some (7, 5)) (14555119522485991948581000673860054581 / 16000000000000000000000000000000000000 : ℚ) .leaf) 236832 (7, 7, some (8, 0)) (4539798783662142138748104981086491645591 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236833 (7, 7, some (8, 1)) (9079597567297823668805501674880569769471 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 236834 (7, 7, some (8, 2)) (35467177997196472060758847484946196623 / 39062500000000000000000000000000000000 : ℚ) .leaf))

def V3rlrrrrrrr : KTree ℚ :=
  .node V3rlrrrrrrrl 236804 (7, 7, some (7, 4)) (2274237425374567429373968352256366936379 / 2500000000000000000000000000000000000000 : ℚ) V3rlrrrrrrrr

def V3rlrrrrrr : KTree ℚ :=
  .node V3rlrrrrrrl 236772 (7, 7, some (6, 4)) (2269899391817636099696935208626585359777 / 2500000000000000000000000000000000000000 : ℚ) V3rlrrrrrrr

def V3rlrrrrr : KTree ℚ :=
  .node V3rlrrrrrl 236677 (7, 7, some (3, 5)) (1784524056800987534888115147860476432663 / 2000000000000000000000000000000000000000 : ℚ) V3rlrrrrrr

def V3rlrrrr : KTree ℚ :=
  .node V3rlrrrrl 235777 (7, 6, some (7, 1)) (2314413662592349059146089250386917492969 / 2500000000000000000000000000000000000000 : ℚ) V3rlrrrrr

def V3rlrrr : KTree ℚ :=
  .node V3rlrrrl 234725 (7, 5, some (6, 5)) (4714678894342675183560896689091302401193 / 5000000000000000000000000000000000000000 : ℚ) V3rlrrrr

def V3rlrr : KTree ℚ :=
  .node V3rlrrl 232739 (7, 3, some (8, 3)) (236907907376478797129326173338889225407 / 250000000000000000000000000000000000000 : ℚ) V3rlrrr

def V3rlr : KTree ℚ :=
  .node V3rlrl 229538 (7, 0, some (4, 2)) (2647993968427146684859787508494684520691 / 2500000000000000000000000000000000000000 : ℚ) V3rlrr

def V3rl : KTree ℚ :=
  .node V3rll 199910 (6, 3, some (6, 6)) (247937433882398082036608505636837960833 / 250000000000000000000000000000000000000 : ℚ) V3rlr

def V3rrllllllll : KTree ℚ :=
  (.node (.node (.node .leaf 236836 (7, 7, some (8, 4)) (9079597567299866522590538545213106638013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236864 (7, 7, some (9, 0)) (4509629320616276700770654754017887145581 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236865 (7, 7, some (9, 1)) (225481466030251472855014482293202268287 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 236866 (7, 7, some (9, 2)) (9019258641198400628235431858944412757447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236867 (7, 7, some (9, 3)) (4509629320594482316375234167971145990917 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlllllllr : KTree ℚ :=
  (.node (.node (.node .leaf 236897 (7, 7, some (10, 1)) (8892467423974138920611425501990393671911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236898 (7, 7, some (10, 2)) (8892467423962921489871439333341957618569 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236928 (7, 7, some (11, 0)) (4461310142008619319184344743547780620791 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 236929 (7, 7, some (11, 1)) (1784524056800987534888115147860476432663 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlllllll : KTree ℚ :=
  .node V3rrllllllll 236896 (7, 7, some (10, 0)) (8892467423988708179491115616807009666477 / 10000000000000000000000000000000000000000 : ℚ) V3rrlllllllr

def V3rrllllllrl : KTree ℚ :=
  (.node (.node (.node .leaf 237701 (7, 8, some (3, 5)) (8801469573931537568133783290327800972639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237732 (7, 8, some (4, 4)) (4372169239553820720582485186458531676441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237733 (7, 8, some (4, 5)) (273260577471776718839781756109065373603 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237763 (7, 8, some (5, 3)) (553422182582561121245068526442699572453 / 625000000000000000000000000000000000000 : ℚ) .leaf) 237764 (7, 8, some (5, 4)) (8854754921308929021416287074010055675933 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrllllllrr : KTree ℚ :=
  (.node (.node (.node .leaf 237794 (7, 8, some (6, 2)) (4462890918387474020865531009072478331511 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237795 (7, 8, some (6, 3)) (4462890918377900097818167161231837843707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237796 (7, 8, some (6, 4)) (446289091837202461916380480871043931789 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 237797 (7, 8, some (6, 5)) (8925781836784363781828078826464703957659 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrllllllr : KTree ℚ :=
  .node V3rrllllllrl 237765 (7, 8, some (5, 5)) (553422182581180442146720127700902766299 / 625000000000000000000000000000000000000 : ℚ) V3rrllllllrr

def V3rrllllll : KTree ℚ :=
  .node V3rrlllllll 236960 (7, 7, some (12, 0)) (1807762236834804240782962179953791019449 / 2000000000000000000000000000000000000000 : ℚ) V3rrllllllr

def V3rrlllllrll : KTree ℚ :=
  (.node (.node (.node .leaf 237826 (7, 8, some (7, 2)) (1124618067536440767872938336330467575947 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 237827 (7, 8, some (7, 3)) (4498472270138496493675769555698009194949 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237828 (7, 8, some (7, 4)) (1799388908054469798185905941626444775457 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237829 (7, 8, some (7, 5)) (8996944540333869278716035308427858629921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237856 (7, 8, some (8, 0)) (8996944540309083335715907905914984053041 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlllllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 237858 (7, 8, some (8, 2)) (4498472270141999632012720688430721910781 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237859 (7, 8, some (8, 3)) (562309033766975949168032490393569767447 / 625000000000000000000000000000000000000 : ℚ) .leaf) 237860 (7, 8, some (8, 4)) (2249236135072862281315844160057083734903 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 237888 (7, 8, some (9, 0)) (8925781836791977059484408525854570708241 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlllllrl : KTree ℚ :=
  .node V3rrlllllrll 237857 (7, 8, some (8, 1)) (4498472270152161449157169893890461683617 / 5000000000000000000000000000000000000000 : ℚ) V3rrlllllrlr

def V3rrlllllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 237890 (7, 8, some (9, 2)) (8925781836751006606686551009817003118033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237891 (7, 8, some (9, 3)) (557861364796272498513345079829937044611 / 625000000000000000000000000000000000000 : ℚ) .leaf) 237920 (7, 8, some (10, 0)) (8854754921336986648410346123176886712007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 237921 (7, 8, some (10, 1)) (8854754921316770058580773133914527092183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237922 (7, 8, some (10, 2)) (4427377460652656589140395971405633084919 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlllllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 237953 (7, 8, some (11, 1)) (8744338479105260440663797441060274850039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237984 (7, 8, some (12, 0)) (8801469573941949350936021147393338044117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238757 (7, 9, some (4, 5)) (8611098112867193002566096555270329640389 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 238788 (7, 9, some (5, 4)) (8704678165972587060130479209164650832451 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlllllrr : KTree ℚ :=
  .node V3rrlllllrrl 237952 (7, 8, some (11, 0)) (4372169239559605983237243059537150953657 / 5000000000000000000000000000000000000000 : ℚ) V3rrlllllrrr

def V3rrlllllr : KTree ℚ :=
  .node V3rrlllllrl 237889 (7, 8, some (9, 1)) (8925781836766262281596059137610420189829 / 10000000000000000000000000000000000000000 : ℚ) V3rrlllllrr

def V3rrlllll : KTree ℚ :=
  .node V3rrllllll 237825 (7, 8, some (7, 1)) (4498472270158457411569590205182859105689 / 5000000000000000000000000000000000000000 : ℚ) V3rrlllllr

def V3rrllllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 238819 (7, 9, some (6, 3)) (880467791912673825058205179793763080919 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 238820 (7, 9, some (6, 4)) (8804677919114764724896122302436197897937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238821 (7, 9, some (6, 5)) (440233895957280157539631125642056420729 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 238850 (7, 9, some (7, 2)) (8889844815719212200608426134182029680867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238851 (7, 9, some (7, 3)) (8889844815703069942452240119671612619351 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrllllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 238853 (7, 9, some (7, 5)) (444492240787093130834872677048214323487 / 500000000000000000000000000000000000000 : ℚ) .leaf) 238881 (7, 9, some (8, 1)) (4459064333167787724271640424657781436327 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 238882 (7, 9, some (8, 2)) (139345760411142236934637825363830867029 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 238883 (7, 9, some (8, 3)) (4459064333149781496595216988834193954131 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrllllrll : KTree ℚ :=
  .node V3rrllllrlll 238852 (7, 9, some (7, 4)) (222246120392391726486001877473121397569 / 250000000000000000000000000000000000000 : ℚ) V3rrllllrllr

def V3rrllllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 238912 (7, 9, some (9, 0)) (8889844815736725871430204699640579995003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 238913 (7, 9, some (9, 1)) (4444922407861583634424644582797761719187 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 238914 (7, 9, some (9, 2)) (1777968963141005246052372004843329048751 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 238915 (7, 9, some (9, 3)) (555615300980847268697760550645440250831 / 625000000000000000000000000000000000000 : ℚ) .leaf) 238944 (7, 9, some (10, 0)) (4402338959577899725566280085558617826653 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrllllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 238946 (7, 9, some (10, 2)) (1760935583823564895310575735398438289453 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 238976 (7, 9, some (11, 0)) (544042385374763848174781136612429452781 / 625000000000000000000000000000000000000 : ℚ) .leaf) 238977 (7, 9, some (11, 1)) (8704678165977578786562695177788280685939 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 239008 (7, 9, some (12, 0)) (1076387264110847135166786206309624730943 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrllllrlr : KTree ℚ :=
  .node V3rrllllrlrl 238945 (7, 9, some (10, 1)) (8804677919131994553390587119821642527953 / 10000000000000000000000000000000000000000 : ℚ) V3rrllllrlrr

def V3rrllllrl : KTree ℚ :=
  .node V3rrllllrll 238884 (7, 9, some (8, 4)) (2229532166577794519570359316362684818411 / 2500000000000000000000000000000000000000 : ℚ) V3rrllllrlr

def V3rrllllrrlll : KTree ℚ :=
  (.node (.node .leaf 239844 (7, 10, some (6, 4)) (4341185316232192800597335527517565304937 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 239845 (7, 10, some (6, 5)) (2170592658122027502472512320520767444409 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrllllrrllr : KTree ℚ :=
  (.node (.node .leaf 239876 (7, 10, some (7, 4)) (2193272197483737298675450306208655314011 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 239877 (7, 10, some (7, 5)) (350923551598815726842421095857413688941 / 400000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrllllrrll : KTree ℚ :=
  .node V3rrllllrrlll 239875 (7, 10, some (7, 3)) (4386544394972207243473747215237079824659 / 5000000000000000000000000000000000000000 : ℚ) V3rrllllrrllr

def V3rrllllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 239907 (7, 10, some (8, 3)) (8817547108036831365551801574317684491979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 239908 (7, 10, some (8, 4)) (881754710804251278098908280735763650809 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 239937 (7, 10, some (9, 1)) (2204386777016301371016174879429496469909 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 239938 (7, 10, some (9, 2)) (4408773554022485025952491868630931565207 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrllllrrl : KTree ℚ :=
  .node V3rrllllrrll 239906 (7, 10, some (8, 2)) (8817547108051538319669148891964079648979 / 10000000000000000000000000000000000000000 : ℚ) V3rrllllrrlr

def V3rrllllrrrll : KTree ℚ :=
  (.node (.node .leaf 239968 (7, 10, some (10, 0)) (8773088789975427586358603253925735394157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 239969 (7, 10, some (10, 1)) (2193272197489678086556417532682719747171 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrllllrrrlr : KTree ℚ :=
  (.node (.node .leaf 240000 (7, 10, some (11, 0)) (4341185316249848958954224956332853435233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 240001 (7, 10, some (11, 1)) (1085296329059696339710532146981193099917 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrllllrrrl : KTree ℚ :=
  .node V3rrllllrrrll 239970 (7, 10, some (10, 2)) (2193272197485529437095805891464752207603 / 2500000000000000000000000000000000000000 : ℚ) V3rrllllrrrlr

def V3rrllllrrrrl : KTree ℚ :=
  (.node (.node .leaf 240869 (7, 11, some (6, 5)) (342523189287240100681773655089558422443 / 400000000000000000000000000000000000000 : ℚ) .leaf) 240900 (7, 11, some (7, 4)) (8654009666793967729351306301999149337147 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrllllrrrrr : KTree ℚ :=
  (.node .leaf 240931 (7, 11, some (8, 3)) (8706421618563890120536033819709639604359 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrllllrrrr : KTree ℚ :=
  .node V3rrllllrrrrl 240901 (7, 11, some (7, 5)) (4327004833410801495078582245764172944679 / 5000000000000000000000000000000000000000 : ℚ) V3rrllllrrrrr

def V3rrllllrrr : KTree ℚ :=
  .node V3rrllllrrrl 240032 (7, 10, some (12, 0)) (1071067668809735887159027014120222843571 / 1250000000000000000000000000000000000000 : ℚ) V3rrllllrrrr

def V3rrllllrr : KTree ℚ :=
  .node V3rrllllrrl 239939 (7, 10, some (9, 3)) (1763509421606490795821839524044873410421 / 2000000000000000000000000000000000000000 : ℚ) V3rrllllrrr

def V3rrllllr : KTree ℚ :=
  .node V3rrllllrl 239813 (7, 10, some (5, 5)) (53553383440298936794592987528330322701 / 62500000000000000000000000000000000000 : ℚ) V3rrllllrr

def V3rrllll : KTree ℚ :=
  .node V3rrlllll 238789 (7, 9, some (5, 5)) (8704678165962508323518323049158856685309 / 10000000000000000000000000000000000000000 : ℚ) V3rrllllr

def V3rrlllrlllll : KTree ℚ :=
  (.node (.node .leaf 240962 (7, 11, some (9, 2)) (4361702730236740564637906756596913272561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 240963 (7, 11, some (9, 3)) (4361702730229925092067233222638274075623 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlllrllllr : KTree ℚ :=
  (.node (.node .leaf 240994 (7, 11, some (10, 2)) (8706421618567510401437878607303854439537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 241024 (7, 11, some (11, 0)) (865400966683202570188836502782259353421 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlllrllll : KTree ℚ :=
  .node V3rrlllrlllll 240993 (7, 11, some (10, 1)) (435321080929301899344547444076216869347 / 500000000000000000000000000000000000000 : ℚ) V3rrlllrllllr

def V3rrlllrlllrl : KTree ℚ :=
  (.node (.node .leaf 241056 (7, 11, some (12, 0)) (2140769933048338241945312886854643382739 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 241925 (7, 12, some (7, 5)) (8536890313191181147877318025177269110263 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlllrlllrr : KTree ℚ :=
  (.node .leaf 241987 (7, 12, some (9, 3)) (2154509787379987670415986463422089420069 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlllrlllr : KTree ℚ :=
  .node V3rrlllrlllrl 241956 (7, 12, some (8, 4)) (4295953358928296776615490791122612909541 / 5000000000000000000000000000000000000000 : ℚ) V3rrlllrlllrr

def V3rrlllrlll : KTree ℚ :=
  .node V3rrlllrllll 241025 (7, 11, some (11, 1)) (1730801933362910542432951296552249615729 / 2000000000000000000000000000000000000000 : ℚ) V3rrlllrlllr

def V3rrlllrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 242049 (7, 12, some (11, 1)) (4295953358937761420165796355175577004891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 242080 (7, 12, some (12, 0)) (4268445156602549496496699399934512476013 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262144 (8, 0, none) (0 : ℚ) (.node (.node .leaf 262176 (8, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262177 (8, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 262178 (8, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262179 (8, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 262180 (8, 0, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262208 (8, 0, some (1, 0)) (4969986879687884598906397054265772559773 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 262209 (8, 0, some (1, 1)) (19879947541566659660508990019908854393 / 20000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrlllrll : KTree ℚ :=
  .node V3rrlllrlll 242018 (7, 12, some (10, 2)) (8618039149528916490787953896455612183469 / 10000000000000000000000000000000000000000 : ℚ) V3rrlllrllr

def V3rrlllrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 262211 (8, 0, some (1, 3)) (1242496721300829167789347384863916325217 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 262212 (8, 0, some (1, 4)) (496998688516049551810915204238633299091 / 500000000000000000000000000000000000000 : ℚ) .leaf) 262240 (8, 0, some (2, 0)) (9876439408301613442872199445455922267739 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262241 (8, 0, some (2, 1)) (4938219703923638286360375683604673334327 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262242 (8, 0, some (2, 2)) (1975287881585464944997850303050870561247 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 262243 (8, 0, some (2, 3)) (9876439407842229827713441321506088543093 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262244 (8, 0, some (2, 4)) (9876439407871262580958379524118155732773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262272 (8, 0, some (3, 0)) (10236548168835437242387977469749301413811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262273 (8, 0, some (3, 1)) (5118274084459202030987993640250830432023 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 262274 (8, 0, some (3, 2)) (2559137042207551621504047777754668647607 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 262275 (8, 0, some (3, 3)) (255913704221507445348815300812175108051 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 262276 (8, 0, some (3, 4)) (2047309633765877518041191733800145727843 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262304 (8, 0, some (4, 0)) (5161115374186334692005618402379960967397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262305 (8, 0, some (4, 1)) (1032223074828373357132504155360228732703 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262306 (8, 0, some (4, 2)) (516111537415703838576438932607911985513 / 500000000000000000000000000000000000000 : ℚ) .leaf) 262307 (8, 0, some (4, 3)) (5161115374141453910571591175311051760983 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 262308 (8, 0, some (4, 4)) (5161115374134330294606214821339005604791 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262336 (8, 0, some (5, 0)) (2559137042207551621504047777754668647607 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262337 (8, 0, some (5, 1)) (255913704221507445348815300812175108051 / 250000000000000000000000000000000000000 : ℚ) .leaf) 262338 (8, 0, some (5, 2)) (2047309633765877518041191733800145727843 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 262339 (8, 0, some (5, 3)) (10236548168815258621430881154433125374347 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrlllrl : KTree ℚ :=
  .node V3rrlllrll 262210 (8, 0, some (1, 2)) (9939973770326070246541644694523016013149 / 10000000000000000000000000000000000000000 : ℚ) V3rrlllrlr

def V3rrlllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 262368 (8, 0, some (6, 0)) (9876439407871262580958379524118155732773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262369 (8, 0, some (6, 1)) (9876439407841439739617561162854611426111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262370 (8, 0, some (6, 2)) (2469109851956951952503954459371213650117 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262371 (8, 0, some (6, 3)) (9876439407859000700788417367615928627023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262372 (8, 0, some (6, 4)) (9876439407815215026154288151327625288869 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 262400 (8, 0, some (7, 0)) (9939973770320195865547479564540925535499 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 262401 (8, 0, some (7, 1)) (1987994754061295248561695852635700405453 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262402 (8, 0, some (7, 2)) (9939973770337869795008468618764312246899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262403 (8, 0, some (7, 3)) (9939973770293802450552989316916741930233 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 262404 (8, 0, some (7, 4)) (4969986887172806816690367021999461259887 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 262432 (8, 0, some (8, 0)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 262433 (8, 0, some (8, 1)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 262434 (8, 0, some (8, 2)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 262435 (8, 0, some (8, 3)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262436 (8, 0, some (8, 4)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263168 (8, 1, none) (0 : ℚ) .leaf)) 263201 (8, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263202 (8, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263203 (8, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 263204 (8, 1, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 263232 (8, 1, some (1, 0)) (9844464005111026090307117104677291366489 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 263233 (8, 1, some (1, 1)) (4922232009583088645803605787847330822523 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 263234 (8, 1, some (1, 2)) (1230558002454759931850610710707215000179 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 263235 (8, 1, some (1, 3)) (615279001222376909392416239352083833627 / 625000000000000000000000000000000000000 : ℚ) .leaf) 263236 (8, 1, some (1, 4)) (9844464019507569512911194800096595230377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263264 (8, 1, some (2, 0)) (9652296545727158171956912399309435010067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263265 (8, 1, some (2, 1)) (9652296547293764747188061711792148220699 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 263266 (8, 1, some (2, 2)) (1930459309434150477528764981081593283741 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263267 (8, 1, some (2, 3)) (9652296547135739509207814001821650719557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263268 (8, 1, some (2, 4)) (9652296547124164243686038831470487380573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (9917497355222182031550073061852774293641 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 263297 (8, 1, some (3, 1)) (9917497355054713898719948389286708395921 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 263298 (8, 1, some (3, 2)) (2479374338758744562602628047908847762049 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263299 (8, 1, some (3, 3)) (495874867750677363904757093077363785071 / 500000000000000000000000000000000000000 : ℚ) .leaf) 263300 (8, 1, some (3, 4)) (247937433875173020514379047159981495951 / 250000000000000000000000000000000000000 : ℚ) .leaf) 263328 (8, 1, some (4, 0)) (4995931635242452850790694040984997613419 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263329 (8, 1, some (4, 1)) (9991863270478402513499473796923730834113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263330 (8, 1, some (4, 2)) (9991863270448671205227857266462098957491 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 263331 (8, 1, some (4, 3)) (9991863270446784980947374866460727138323 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263332 (8, 1, some (4, 4)) (9991863270423966121218979366850588710647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263360 (8, 1, some (5, 0)) (9991863270482879418482305560673552622471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263361 (8, 1, some (5, 1)) (2497965817611785942694319462877965519179 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 263362 (8, 1, some (5, 2)) (1248982908806044247814049282673300047989 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rrlllr : KTree ℚ :=
  .node V3rrlllrl 262340 (8, 0, some (5, 4)) (5118274084423794424261585217852843670769 / 5000000000000000000000000000000000000000 : ℚ) V3rrlllrr

def V3rrlll : KTree ℚ :=
  .node V3rrllll 240932 (7, 11, some (8, 4)) (1088302702320653485434446416526754234039 / 1250000000000000000000000000000000000000 : ℚ) V3rrlllr

def V3rrllrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 263364 (8, 1, some (5, 4)) (9991863270433757640553166501769400823447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263392 (8, 1, some (6, 0)) (9917497355007324466293688485439581455737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263393 (8, 1, some (6, 1)) (4958748677506656488997079015534923817987 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263394 (8, 1, some (6, 2)) (1983499470997633512489275959714818012019 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 263395 (8, 1, some (6, 3)) (9917497354993908025385173699711588857951 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 263396 (8, 1, some (6, 4)) (991749735499685945426071992950741965097 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263424 (8, 1, some (7, 0)) (9652296547124037222141967423571003929041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263425 (8, 1, some (7, 1)) (9652296547097494195378609203745052384871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263426 (8, 1, some (7, 2)) (9652296547099296248541726192764079823993 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 263427 (8, 1, some (7, 3)) (2413074136777452208309265543404811750391 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 263428 (8, 1, some (7, 4)) (482614827437162876315675516014037383141 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 263456 (8, 1, some (8, 0)) (123055800243461720843226501954652790001 / 125000000000000000000000000000000000000 : ℚ) .leaf) 263457 (8, 1, some (8, 1)) (4922232009737438331467447697967418499 / 5000000000000000000000000000000000000 : ℚ) .leaf) 263458 (8, 1, some (8, 2)) (1968892803898478468850051129448663613169 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 263459 (8, 1, some (8, 3)) (9844464020819850708334379749357479492193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263460 (8, 1, some (8, 4)) (307639500498062161853520780900525472713 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 263488 (8, 1, some (9, 0)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 263489 (8, 1, some (9, 1)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 263490 (8, 1, some (9, 2)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 263491 (8, 1, some (9, 3)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264192 (8, 2, none) (0 : ℚ) .leaf)))) 264226 (8, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 264227 (8, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 264228 (8, 2, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264257 (8, 2, some (1, 1)) (2441260226545345036561728479938298840949 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264258 (8, 2, some (1, 2)) (9765040907249720715203623558033764613397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264259 (8, 2, some (1, 3)) (4882520453558563293444586522967300057691 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 264260 (8, 2, some (1, 4)) (2441260226770049307281854313967266284783 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264288 (8, 2, some (2, 0)) (9476316291836918200314932736880319666897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264289 (8, 2, some (2, 1)) (379052651801546234688522465767314153949 / 400000000000000000000000000000000000000 : ℚ) .leaf) 264290 (8, 2, some (2, 2)) (296134884224417839349980963797667830169 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 264291 (8, 2, some (2, 3)) (9476316295098482581750494996000150204347 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 264292 (8, 2, some (2, 4)) (2369079073770977248678651449367188684721 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264320 (8, 2, some (3, 0)) (9646361863714643551772688451626705660983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264321 (8, 2, some (3, 1)) (2411590466013154282170441059523507553431 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 264322 (8, 2, some (3, 2)) (9646361863958318623219255105063644406551 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264323 (8, 2, some (3, 3)) (9646361863939652090488939704066977940911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264324 (8, 2, some (3, 4)) (1205795232990529423452920711600513612609 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 264352 (8, 2, some (4, 0)) (302655072395470186014240678556797753987 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264353 (8, 2, some (4, 1)) (9684962316539511128295539669646088195561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264354 (8, 2, some (4, 2)) (9684962316520584123956591606038960216151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264355 (8, 2, some (4, 3)) (4842481158251302096997808150579734497217 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 264356 (8, 2, some (4, 4)) (4842481158243938860566406918070687019587 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rrllrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264385 (8, 2, some (5, 1)) (9719670528394403368733807333766795052789 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264386 (8, 2, some (5, 2)) (1214958816046511335666989617300756426799 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 264387 (8, 2, some (5, 3)) (9719670528358895462503079016972059089927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264388 (8, 2, some (5, 4)) (1943934105670973699263882459267626501029 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 264416 (8, 2, some (6, 0)) (9684962316525700632624643151524050146109 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 264417 (8, 2, some (6, 1)) (4842481158251358533600829473478892910411 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264418 (8, 2, some (6, 2)) (9684962316492520210480706640812017603507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264419 (8, 2, some (6, 3)) (4842481158242223261848596353650337032319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264420 (8, 2, some (6, 4)) (24212405791222103220335893336208851469 / 25000000000000000000000000000000000000 : ℚ) (.node .leaf 264448 (8, 2, some (7, 0)) (9646361863924465308816978417975054400041 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 264449 (8, 2, some (7, 1)) (4823180931960659585694473295245352383173 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 264450 (8, 2, some (7, 2)) (4823180931953135121094084190633132825209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264451 (8, 2, some (7, 3)) (9646361863911164444594542659119287023429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264452 (8, 2, some (7, 4)) (9646361864831553040073933817708796476321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264480 (8, 2, some (8, 0)) (9476316295076234893113164360134892213781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264481 (8, 2, some (8, 1)) (2369079073763434769400720611604187070979 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 264482 (8, 2, some (8, 2)) (947631629505765980567825717461860747523 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264483 (8, 2, some (8, 3)) (236907907396480956251109585730162466189 / 250000000000000000000000000000000000000 : ℚ) .leaf) 264484 (8, 2, some (8, 4)) (9476316294699808265970749119187682391549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264512 (8, 2, some (9, 0)) (4882520453519958125987337026949875954041 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 264513 (8, 2, some (9, 1)) (305157528345059975873645780081941484153 / 312500000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrllrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 264515 (8, 2, some (9, 3)) (976504090880950962807904422975693866893 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 264544 (8, 2, some (10, 0)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264545 (8, 2, some (10, 1)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264546 (8, 2, some (10, 2)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265216 (8, 3, none) (0 : ℚ) .leaf)) 265251 (8, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265252 (8, 3, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265282 (8, 3, some (1, 2)) (1212116991274011809286767760221150381767 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265283 (8, 3, some (1, 3)) (9696935930014912374179035177957427238023 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 265284 (8, 3, some (1, 4)) (2424233982497293367502685481531166557397 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 265313 (8, 3, some (2, 1)) (4667350450717733893523963402939134648389 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 265314 (8, 3, some (2, 2)) (933470090174627264352961843489308175019 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 265315 (8, 3, some (2, 3)) (4667350450827666480824589372554255858913 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265316 (8, 3, some (2, 4)) (1866940180327654458703179026145308002563 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265344 (8, 3, some (3, 0)) (470918804927074971527465076137974846291 / 500000000000000000000000000000000000000 : ℚ) .leaf) 265345 (8, 3, some (3, 1)) (9418376099665756640491637016735287455319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 265346 (8, 3, some (3, 2)) (4709188049831810962892559339964308494659 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265347 (8, 3, some (3, 3)) (9418376099624319856104949186728319861247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265348 (8, 3, some (3, 4)) (9418376099609036942585289669289069565673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265376 (8, 3, some (4, 0)) (471370774852821479439775119551752513969 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 265377 (8, 3, some (4, 1)) (9427415497115109629170061095629114741949 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrllrlr : KTree ℚ :=
  .node V3rrllrlrl 264514 (8, 2, some (9, 2)) (195300818141075611084678108031359832737 / 200000000000000000000000000000000000000 : ℚ) V3rrllrlrr

def V3rrllrl : KTree ℚ :=
  .node V3rrllrll 264384 (8, 2, some (5, 0)) (1214958816051341949810959505521124821917 / 1250000000000000000000000000000000000000 : ℚ) V3rrllrlr

def V3rrllrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 265379 (8, 3, some (4, 3)) (188548309940844267355422733815263404353 / 200000000000000000000000000000000000000 : ℚ) .leaf) 265380 (8, 3, some (4, 4)) (2356853874256947386858040045663785466629 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 265408 (8, 3, some (5, 0)) (9567561224558200154659663851693917974191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265409 (8, 3, some (5, 1)) (4783780612238857037759706840506809654483 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265410 (8, 3, some (5, 2)) (9567561224460390249746455499488623746917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 265411 (8, 3, some (5, 3)) (9567561224444563114590780268122544238479 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265412 (8, 3, some (5, 4)) (1195945153054974723656485129241160312777 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265440 (8, 3, some (6, 0)) (1913512244896314071859321474069789477313 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 265441 (8, 3, some (6, 1)) (1195945153058110082777628540996538031259 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 265442 (8, 3, some (6, 2)) (9567561224447569376084699792575306933677 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 265443 (8, 3, some (6, 3)) (4783780612220392094461689323933598377629 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 265444 (8, 3, some (6, 4)) (2391890306108836705852397662404226697687 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 265472 (8, 3, some (7, 0)) (2356853874264039874467721012386161939209 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 265473 (8, 3, some (7, 1)) (4713707748518398074935660194138967016111 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265474 (8, 3, some (7, 2)) (471370774851435936855232789086529578161 / 500000000000000000000000000000000000000 : ℚ) .leaf) 265475 (8, 3, some (7, 3)) (9427415497021192889128305565437888550233 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 265476 (8, 3, some (7, 4)) (4713707748781928868029019944445925645099 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265504 (8, 3, some (8, 0)) (4709188049804297787598511798076517752703 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265505 (8, 3, some (8, 1)) (9418376099601323848223293475992858413899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265506 (8, 3, some (8, 2)) (9418376099590236350921995737352684608413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 265507 (8, 3, some (8, 3)) (4709188049981278654068926223381272717977 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrllrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265536 (8, 3, some (9, 0)) (1166837612703343258407153485620133404923 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 265537 (8, 3, some (9, 1)) (9334700901607396195994581700853116525511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265538 (8, 3, some (9, 2)) (9334700901612056331119426927043927440351 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265539 (8, 3, some (9, 3)) (583418806410599631481181095701291255311 / 625000000000000000000000000000000000000 : ℚ) .leaf) 265568 (8, 3, some (10, 0)) (9696935929940699509730634922240849280681 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 265569 (8, 3, some (10, 1)) (1939387185989222892620114691030838815141 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 265570 (8, 3, some (10, 2)) (4848467964976675356351845559850682085293 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265600 (8, 3, some (11, 0)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265601 (8, 3, some (11, 1)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 266276 (8, 4, some (0, 4)) (5945604911062657565190472399541715034441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrllrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266308 (8, 4, some (1, 4)) (2411806626579750727004012051044814229271 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266338 (8, 4, some (2, 2)) (921838451329141512308173277205061878999 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 266339 (8, 4, some (2, 3)) (9218384513189457098534611240467199483481 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266340 (8, 4, some (2, 4)) (184367690263444044266875978532223435573 / 200000000000000000000000000000000000000 : ℚ) .leaf) 266369 (8, 4, some (3, 1)) (1845218701870084174466200687637992321213 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 266370 (8, 4, some (3, 2)) (73808748075354311075630722325802036829 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266371 (8, 4, some (3, 3)) (4613046754685208550354387180350162310827 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266372 (8, 4, some (3, 4)) (2306523377338641373663349206527687610761 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266400 (8, 4, some (4, 0)) (369441275728526808638175029651727169017 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 266401 (8, 4, some (4, 1)) (923603189354294997162222835757879964579 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrllrrlr : KTree ℚ :=
  .node V3rrllrrlrl 266307 (8, 4, some (1, 3)) (4823613253169358267011346593232795896351 / 5000000000000000000000000000000000000000 : ℚ) V3rrllrrlrr

def V3rrllrrl : KTree ℚ :=
  .node V3rrllrrll 265508 (8, 3, some (8, 4)) (9418376099906047292011015877549756181057 / 10000000000000000000000000000000000000000 : ℚ) V3rrllrrlr

def V3rrllrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266403 (8, 4, some (4, 3)) (9236031893490922969156303477832340550457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266404 (8, 4, some (4, 4)) (4618015946738518659262228991642893091273 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266432 (8, 4, some (5, 0)) (9383962592141115316892317825573260570737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266433 (8, 4, some (5, 1)) (9383962592138392793950885519039855189007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266434 (8, 4, some (5, 2)) (4691981296049864474507296120621177944123 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 266435 (8, 4, some (5, 3)) (9383962592084611609026344137192903735977 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266436 (8, 4, some (5, 4)) (4691981296037077556098100510245166391071 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266464 (8, 4, some (6, 0)) (9429357788643641406935720259803560353189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266465 (8, 4, some (6, 1)) (1885871557718311544096518804436082851163 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 266466 (8, 4, some (6, 2)) (1885871557715217544979358761490758205331 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrllrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266468 (8, 4, some (6, 4)) (4714678894279557154090535892959086322709 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266496 (8, 4, some (7, 0)) (293248831003417633381516810341059678011 / 312500000000000000000000000000000000000 : ℚ) .leaf) 266497 (8, 4, some (7, 1)) (9383962592091420068753536412737870965247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266498 (8, 4, some (7, 2)) (9383962592079107407204907490627289628821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266499 (8, 4, some (7, 3)) (2345990648018074151750968679663365318849 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 266500 (8, 4, some (7, 4)) (9383962592433168634423166295331248051031 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266528 (8, 4, some (8, 0)) (2309007973372959657682560835908568011037 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266529 (8, 4, some (8, 1)) (4618015946739800531070153462121602507659 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266530 (8, 4, some (8, 2)) (1154503986683758783661103306224873364001 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 266531 (8, 4, some (8, 3)) (9236031893649256208251360543113100989639 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrllrrrl : KTree ℚ :=
  .node V3rrllrrrll 266467 (8, 4, some (6, 3)) (4714678894281820088120238032955057488551 / 5000000000000000000000000000000000000000 : ℚ) V3rrllrrrlr

def V3rrllrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 266560 (8, 4, some (9, 0)) (576630844334474894577594336138236870563 / 625000000000000000000000000000000000000 : ℚ) .leaf) 266561 (8, 4, some (9, 1)) (4613046754671255296297936885724543196149 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266562 (8, 4, some (9, 2)) (288315422166710375393264871576165758227 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266563 (8, 4, some (9, 3)) (369043740391948990911897972462118275463 / 400000000000000000000000000000000000000 : ℚ) .leaf) 266592 (8, 4, some (10, 0)) (9218384513156915640781800028507389501099 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 266593 (8, 4, some (10, 1)) (460919225657014692429186626893604910789 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 266594 (8, 4, some (10, 2)) (2304596128286197071787198649009106232441 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266624 (8, 4, some (11, 0)) (1205903313283436800058206765462726812809 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 266625 (8, 4, some (11, 1)) (4823613253137212207960539435014097001721 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 266656 (8, 4, some (12, 0)) (5945604911002748499386359474182534456719 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrllrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267363 (8, 5, some (2, 3)) (1824239620255619253430394594532694165943 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 267364 (8, 5, some (2, 4)) (4560599050630904887474286039279083896509 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267394 (8, 5, some (3, 2)) (566418579792369533296074664423288003337 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267395 (8, 5, some (3, 3)) (566418579788854797876650673275440325217 / 625000000000000000000000000000000000000 : ℚ) .leaf) 267396 (8, 5, some (3, 4)) (906269727660509995985355696063686871683 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 267425 (8, 5, some (4, 1)) (9056481581095206057019487786937503718581 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267426 (8, 5, some (4, 2)) (9056481581077831421968551678966941203333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267427 (8, 5, some (4, 3)) (4528240790524656776156168707462784430403 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267428 (8, 5, some (4, 4)) (2264120395259012553915831622849892121253 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 267456 (8, 5, some (5, 0)) (9197159218745824591743569334917160904429 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrllrrrr : KTree ℚ :=
  .node V3rrllrrrrl 267332 (8, 5, some (1, 4)) (4803671851255164655181216417825994358697 / 5000000000000000000000000000000000000000 : ℚ) V3rrllrrrrr

def V3rrllrrr : KTree ℚ :=
  .node V3rrllrrrl 266532 (8, 4, some (8, 4)) (9236031893765760042052886223180686547103 / 10000000000000000000000000000000000000000 : ℚ) V3rrllrrrr

def V3rrllrr : KTree ℚ :=
  .node V3rrllrrl 266402 (8, 4, some (4, 2)) (2955530205924813459972871892474312257 / 3200000000000000000000000000000000000 : ℚ) V3rrllrrr

def V3rrllr : KTree ℚ :=
  .node V3rrllrl 265378 (8, 3, some (4, 2)) (147303367141547174671958567876847243613 / 156250000000000000000000000000000000000 : ℚ) V3rrllrr

def V3rrll : KTree ℚ :=
  .node V3rrlll 263363 (8, 1, some (5, 3)) (99918632704246833070375584686566600479 / 100000000000000000000000000000000000000 : ℚ) V3rrllr

def V3rrlrlllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267458 (8, 5, some (5, 2)) (1149644902351226177612232287209431485717 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 267459 (8, 5, some (5, 3)) (1149644902349309920658918289838276318073 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 267460 (8, 5, some (5, 4)) (71852806396740245200664149530687543921 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267488 (8, 5, some (6, 0)) (9257654650398564052147642788619619692457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267489 (8, 5, some (6, 1)) (28930170782411918296316760812221097477 / 31250000000000000000000000000000000000 : ℚ) .leaf)) 267490 (8, 5, some (6, 2)) (4628827325175985657465106282325208667233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267491 (8, 5, some (6, 3)) (1851530930068008726684568098803888002909 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 267492 (8, 5, some (6, 4)) (4628827325166322501096131284888412229247 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267520 (8, 5, some (7, 0)) (9257654650383377164578005830153500384997 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 267521 (8, 5, some (7, 1)) (4628827325178577650119381178298351433273 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrlrllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 267523 (8, 5, some (7, 3)) (4628827325166989202832755731144112517003 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267524 (8, 5, some (7, 4)) (9257654650434750704109074394625812930829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267552 (8, 5, some (8, 0)) (9197159218810255243550335211494263085699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267553 (8, 5, some (8, 1)) (9197159218795512496069104740945702068853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267554 (8, 5, some (8, 2)) (2299289804695866928822174744441112754923 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 267555 (8, 5, some (8, 3)) (9197159218813506745252048790915557347687 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 267556 (8, 5, some (8, 4)) (9197159218957477977291338631566434790031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267584 (8, 5, some (9, 0)) (9056481581045178404722957429266934556261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267585 (8, 5, some (9, 1)) (9056481581033804086769140025719928268691 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 267586 (8, 5, some (9, 2)) (9056481581024521856869269559944324682283 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrlrllll : KTree ℚ :=
  .node V3rrlrlllll 267522 (8, 5, some (7, 2)) (9257654650344579510945525377688883987163 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrllllr

def V3rrlrlllrll : KTree ℚ :=
  (.node (.node (.node .leaf 267616 (8, 5, some (10, 0)) (2265674319149865655339222609514724996213 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 267617 (8, 5, some (10, 1)) (4531348638294847226706208308710903100469 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267618 (8, 5, some (10, 2)) (9062697276584416039355844504200885066017 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 267648 (8, 5, some (11, 0)) (4560599050621513620884921291270623629893 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267649 (8, 5, some (11, 1)) (9121198101228766329728471535879967348361 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrlllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 268388 (8, 6, some (2, 4)) (9038811184191481941147810319711415211719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268419 (8, 6, some (3, 3)) (4461310142015940767394764718506548959127 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268420 (8, 6, some (3, 4)) (4461310142007364469966333308094191551669 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 268450 (8, 6, some (4, 2)) (8892467424018883345066512853380838395861 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrlllrl : KTree ℚ :=
  .node V3rrlrlllrll 267680 (8, 5, some (12, 0)) (38429374809811490168815087673237629347 / 40000000000000000000000000000000000000 : ℚ) V3rrlrlllrlr

def V3rrlrlllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 268452 (8, 6, some (4, 4)) (4446233711985726888098685723431773073179 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268481 (8, 6, some (5, 1)) (4509629320625286900084315744617380988681 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268482 (8, 6, some (5, 2)) (4509629320611573516132683526714086360871 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268483 (8, 6, some (5, 3)) (4509629320602988521008418544589326990919 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268484 (8, 6, some (5, 4)) (281851832537320444434174242920791235783 / 312500000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrlllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 268513 (8, 6, some (6, 1)) (907959756731333424888099878081987093743 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 268514 (8, 6, some (6, 2)) (567474847955620293043679488596026418943 / 625000000000000000000000000000000000000 : ℚ) .leaf) 268515 (8, 6, some (6, 3)) (9079597567277468116885093791105309816141 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 268516 (8, 6, some (6, 4)) (4539798783633880834743661053514156212293 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrlllrr : KTree ℚ :=
  .node V3rrlrlllrrl 268512 (8, 6, some (6, 0)) (9079597567294310642964648495551498968123 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrlllrrr

def V3rrlrlllr : KTree ℚ :=
  .node V3rrlrlllrl 268451 (8, 6, some (4, 3)) (1778493484796968822708167441649036703491 / 2000000000000000000000000000000000000000 : ℚ) V3rrlrlllrr

def V3rrlrlll : KTree ℚ :=
  .node V3rrlrllll 267587 (8, 5, some (9, 3)) (9056481581259703129912086638753693511031 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrlllr

def V3rrlrllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 268545 (8, 6, some (7, 1)) (2274237425381275340463287631192433716139 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 268546 (8, 6, some (7, 2)) (909694970150946961319555981102419220509 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 268547 (8, 6, some (7, 3)) (9096949701497718140345003703947424269713 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268548 (8, 6, some (7, 4)) (9096949701529002990111391351630211617729 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268576 (8, 6, some (8, 0)) (9079597567308497998528311930631206516099 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 268578 (8, 6, some (8, 2)) (9079597567275392012329652389781901318399 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268579 (8, 6, some (8, 3)) (4539798783638060746214133332512313038781 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268580 (8, 6, some (8, 4)) (9079597567352364238980300852747845993537 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 268608 (8, 6, some (9, 0)) (1803851728243043765913495781217665469937 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrllrll : KTree ℚ :=
  .node V3rrlrllrlll 268577 (8, 6, some (8, 1)) (1134949695910917944060298513643960723373 / 1250000000000000000000000000000000000000 : ℚ) V3rrlrllrllr

def V3rrlrllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 268610 (8, 6, some (9, 2)) (901925864119108902368673808264871082719 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 268611 (8, 6, some (9, 3)) (4509629320631563439179661565518254178521 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268640 (8, 6, some (10, 0)) (1778493484795348444922010005462946326671 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 268641 (8, 6, some (10, 1)) (1111558427995710895474835085515508490901 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 268642 (8, 6, some (10, 2)) (1778493484791472756153123169089821252429 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 268673 (8, 6, some (11, 1)) (8922620283996769522424151555217606255573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268704 (8, 6, some (12, 0)) (9038811184169514520027338601263205503069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269444 (8, 7, some (3, 4)) (8801469573941949350936021147393338044117 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 269475 (8, 7, some (4, 3)) (4372169239559605983237243059537150953657 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrllrlr : KTree ℚ :=
  .node V3rrlrllrlrl 268672 (8, 6, some (11, 0)) (8922620284006637793587879570733134205483 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrllrlrr

def V3rrlrllrl : KTree ℚ :=
  .node V3rrlrllrll 268609 (8, 6, some (9, 1)) (450962932060114631203027310267186608501 / 500000000000000000000000000000000000000 : ℚ) V3rrlrllrlr

def V3rrlrllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 269506 (8, 7, some (5, 2)) (8854754921336986648410346123176886712007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269507 (8, 7, some (5, 3)) (8854754921316770058580773133914527092183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269508 (8, 7, some (5, 4)) (4427377460652656589140395971405633084919 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269537 (8, 7, some (6, 1)) (8925781836791977059484408525854570708241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269538 (8, 7, some (6, 2)) (8925781836766262281596059137610420189829 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 269540 (8, 7, some (6, 4)) (557861364796272498513345079829937044611 / 625000000000000000000000000000000000000 : ℚ) .leaf) 269568 (8, 7, some (7, 0)) (8996944540309083335715907905914984053041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269569 (8, 7, some (7, 1)) (4498472270152161449157169893890461683617 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 269570 (8, 7, some (7, 2)) (4498472270141999632012720688430721910781 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrllrrl : KTree ℚ :=
  .node V3rrlrllrrll 269539 (8, 7, some (6, 3)) (8925781836751006606686551009817003118033 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrllrrlr

def V3rrlrllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 269572 (8, 7, some (7, 4)) (2249236135072862281315844160057083734903 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 269600 (8, 7, some (8, 0)) (4498472270158457411569590205182859105689 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269601 (8, 7, some (8, 1)) (1124618067536440767872938336330467575947 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269602 (8, 7, some (8, 2)) (4498472270138496493675769555698009194949 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269603 (8, 7, some (8, 3)) (1799388908054469798185905941626444775457 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 269632 (8, 7, some (9, 0)) (4462890918387474020865531009072478331511 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269633 (8, 7, some (9, 1)) (4462890918377900097818167161231837843707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 269634 (8, 7, some (9, 2)) (446289091837202461916380480871043931789 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 269635 (8, 7, some (9, 3)) (8925781836784363781828078826464703957659 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrllrrr : KTree ℚ :=
  .node V3rrlrllrrrl 269604 (8, 7, some (8, 4)) (8996944540333869278716035308427858629921 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrllrrrr

def V3rrlrllrr : KTree ℚ :=
  .node V3rrlrllrrl 269571 (8, 7, some (7, 3)) (562309033766975949168032490393569767447 / 625000000000000000000000000000000000000 : ℚ) V3rrlrllrrr

def V3rrlrllr : KTree ℚ :=
  .node V3rrlrllrl 269476 (8, 7, some (4, 4)) (8744338479105260440663797441060274850039 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrllrr

def V3rrlrll : KTree ℚ :=
  .node V3rrlrlll 268544 (8, 6, some (7, 0)) (4548474850775711751717982747290187281979 / 5000000000000000000000000000000000000000 : ℚ) V3rrlrllr

def V3rrlrlrllll : KTree ℚ :=
  (.node (.node (.node .leaf 269665 (8, 7, some (10, 1)) (8854754921308929021416287074010055675933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269666 (8, 7, some (10, 2)) (553422182581180442146720127700902766299 / 625000000000000000000000000000000000000 : ℚ) .leaf) 269696 (8, 7, some (11, 0)) (4372169239553820720582485186458531676441 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269697 (8, 7, some (11, 1)) (273260577471776718839781756109065373603 / 312500000000000000000000000000000000000 : ℚ) .leaf) 269728 (8, 7, some (12, 0)) (8801469573931537568133783290327800972639 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrlrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 270531 (8, 8, some (5, 3)) (2176169541495270036609924581681939280189 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 270532 (8, 8, some (5, 4)) (4352339082984694435344577773017454987867 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 270562 (8, 8, some (6, 2)) (4402338959569534236980949381550744763721 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 270563 (8, 8, some (6, 3)) (2201169479780526160929352087905961198699 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrlrlll : KTree ℚ :=
  .node V3rrlrlrllll 270500 (8, 8, some (4, 4)) (4305549056437721310037796038720885062617 / 5000000000000000000000000000000000000000 : ℚ) V3rrlrlrlllr

def V3rrlrlrllrll : KTree ℚ :=
  (.node (.node .leaf 270593 (8, 8, some (7, 1)) (1111230601966707247037237454686112747379 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 270594 (8, 8, some (7, 2)) (8889844815711267933874272730181312365099 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrllrlr : KTree ℚ :=
  (.node (.node .leaf 270596 (8, 8, some (7, 4)) (555615300981660114009484880019917156357 / 625000000000000000000000000000000000000 : ℚ) .leaf) 270624 (8, 8, some (8, 0)) (8918128666337405885811275590497696679069 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrllrl : KTree ℚ :=
  .node V3rrlrlrllrll 270595 (8, 8, some (7, 3)) (555615300981128918097606008589043005839 / 625000000000000000000000000000000000000 : ℚ) V3rrlrlrllrlr

def V3rrlrlrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 270626 (8, 8, some (8, 2)) (8918128666305667915080220266588448685147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 270627 (8, 8, some (8, 3)) (1783625733258979881195645744920064896031 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 270628 (8, 8, some (8, 4)) (4459064333162696094828615040733374317289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 270656 (8, 8, some (9, 0)) (1111230601966707247037237454686112747379 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrlrllr : KTree ℚ :=
  .node V3rrlrlrllrl 270625 (8, 8, some (8, 1)) (8918128666322696374887254243480094146441 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrlrllrr

def V3rrlrlrll : KTree ℚ :=
  .node V3rrlrlrlll 270564 (8, 8, some (6, 4)) (8804677919111064785636417325978997156251 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrlrllr

def V3rrlrlrlrlll : KTree ℚ :=
  (.node (.node .leaf 270658 (8, 8, some (9, 2)) (555615300981128918097606008589043005839 / 625000000000000000000000000000000000000 : ℚ) .leaf) 270659 (8, 8, some (9, 3)) (555615300981660114009484880019917156357 / 625000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrlrllr : KTree ℚ :=
  (.node (.node .leaf 270689 (8, 8, some (10, 1)) (2201169479780526160929352087905961198699 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 270690 (8, 8, some (10, 2)) (8804677919111064785636417325978997156251 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrlrll : KTree ℚ :=
  .node V3rrlrlrlrlll 270688 (8, 8, some (10, 0)) (4402338959569534236980949381550744763721 / 5000000000000000000000000000000000000000 : ℚ) V3rrlrlrlrllr

def V3rrlrlrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 270721 (8, 8, some (11, 1)) (4352339082984694435344577773017454987867 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 270752 (8, 8, some (12, 0)) (4305549056437721310037796038720885062617 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 271556 (8, 9, some (5, 4)) (16735432325107255859680677532785010499 / 19531250000000000000000000000000000000 : ℚ) (.node .leaf 271587 (8, 9, some (6, 3)) (1736474126494424319453015912709755029781 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrlrlrl : KTree ℚ :=
  .node V3rrlrlrlrll 270720 (8, 8, some (11, 0)) (2176169541495270036609924581681939280189 / 2500000000000000000000000000000000000000 : ℚ) V3rrlrlrlrlr

def V3rrlrlrlrrll : KTree ℚ :=
  (.node (.node .leaf 271618 (8, 9, some (7, 2)) (8773088789954030235724595372728999735037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 271619 (8, 9, some (7, 3)) (8773088789939695422330695427527579408391 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrlrrlr : KTree ℚ :=
  (.node (.node .leaf 271649 (8, 9, some (8, 1)) (4408773554031467561425993873475187774141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 271650 (8, 9, some (8, 2)) (8817547108043750815322288540907369403927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrlrrl : KTree ℚ :=
  .node V3rrlrlrlrrll 271620 (8, 9, some (7, 4)) (8773088789942649222857432486270035529889 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrlrlrrlr

def V3rrlrlrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 271652 (8, 9, some (8, 4)) (2204386777012672188286347573238920737781 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 271680 (8, 9, some (9, 0)) (4408773554035413937793811257387683572381 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 271681 (8, 9, some (9, 1)) (2204386777013235183216972888051844428711 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 271682 (8, 9, some (9, 2)) (8817547108037729268531918884237349078943 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrlrlrr : KTree ℚ :=
  .node V3rrlrlrlrrl 271651 (8, 9, some (8, 3)) (440877355401598430842064248706557181493 / 500000000000000000000000000000000000000 : ℚ) V3rrlrlrlrrr

def V3rrlrlrlr : KTree ℚ :=
  .node V3rrlrlrlrl 271588 (8, 9, some (6, 4)) (8682370632460859431549854163557948270339 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrlrlrr

def V3rrlrlrl : KTree ℚ :=
  .node V3rrlrlrll 270657 (8, 8, some (9, 1)) (8889844815711267933874272730181312365099 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrlrlr

def V3rrlrlrrllll : KTree ℚ :=
  (.node (.node .leaf 271712 (8, 9, some (10, 0)) (548318049372978279477173537130357212079 / 625000000000000000000000000000000000000 : ℚ) .leaf) 271713 (8, 9, some (10, 1)) (8773088789947567027118455605746219080411 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrrlllr : KTree ℚ :=
  (.node (.node .leaf 271744 (8, 9, some (11, 0)) (434118531624176613969164856381578568749 / 500000000000000000000000000000000000000 : ℚ) .leaf) 271745 (8, 9, some (11, 1)) (4341185316234048832549998919497412933551 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrrlll : KTree ℚ :=
  .node V3rrlrlrrllll 271714 (8, 9, some (10, 2)) (4386544394967657458157764353601492330891 / 5000000000000000000000000000000000000000 : ℚ) V3rrlrlrrlllr

def V3rrlrlrrllrl : KTree ℚ :=
  (.node (.node .leaf 272612 (8, 10, some (6, 4)) (1070384966519934162312538372074908861979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 272643 (8, 10, some (7, 3)) (8654009666800537838605096566148557201627 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrrllrr : KTree ℚ :=
  (.node .leaf 272674 (8, 10, some (8, 2)) (8706421618571814503186393384933171131797 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrrllr : KTree ℚ :=
  .node V3rrlrlrrllrl 272644 (8, 10, some (7, 4)) (4327004833399725064615121829247794987189 / 5000000000000000000000000000000000000000 : ℚ) V3rrlrlrrllrr

def V3rrlrlrrll : KTree ℚ :=
  .node V3rrlrlrrlll 271776 (8, 9, some (12, 0)) (4284270675231739071305605876890453392427 / 5000000000000000000000000000000000000000 : ℚ) V3rrlrlrrllr

def V3rrlrlrrlrll : KTree ℚ :=
  (.node (.node .leaf 272676 (8, 10, some (8, 4)) (8706421618569832239520402621841466842869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 272705 (8, 10, some (9, 1)) (4361702730241516833998286709072964165651 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrrlrlr : KTree ℚ :=
  (.node (.node .leaf 272707 (8, 10, some (9, 3)) (4361702730229671810230679949411104160519 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 272736 (8, 10, some (10, 0)) (8706421618592676477808171676901896486601 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrrlrl : KTree ℚ :=
  .node V3rrlrlrrlrll 272706 (8, 10, some (9, 2)) (4361702730232977221179217594434711701589 / 5000000000000000000000000000000000000000 : ℚ) V3rrlrlrrlrlr

def V3rrlrlrrlrrl : KTree ℚ :=
  (.node (.node .leaf 272738 (8, 10, some (10, 2)) (27207567558001498145463645677337533729 / 31250000000000000000000000000000000000 : ℚ) .leaf) 272768 (8, 10, some (11, 0)) (8654009666822249067102532206927032128299 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrrlrrr : KTree ℚ :=
  (.node .leaf 272800 (8, 10, some (12, 0)) (535192483261111451672554009267545271889 / 625000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrrlrr : KTree ℚ :=
  .node V3rrlrlrrlrrl 272769 (8, 10, some (11, 1)) (8654009666803963412215780372588523555593 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrlrrlrrr

def V3rrlrlrrlr : KTree ℚ :=
  .node V3rrlrlrrlrl 272737 (8, 10, some (10, 1)) (8706421618574351898154529435332762047 / 10000000000000000000000000000000000000 : ℚ) V3rrlrlrrlrr

def V3rrlrlrrl : KTree ℚ :=
  .node V3rrlrlrrll 272675 (8, 10, some (8, 3)) (8706421618559138293903835334771415991863 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrlrrlr

def V3rrlrlrrrlll : KTree ℚ :=
  (.node (.node .leaf 273699 (8, 11, some (8, 3)) (8591906717853952823853818874615183667987 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 273700 (8, 11, some (8, 4)) (8591906717859013277278394268520604890071 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrrrllr : KTree ℚ :=
  (.node (.node .leaf 273731 (8, 11, some (9, 3)) (1077254893689682060676826728885793670271 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 273761 (8, 11, some (10, 1)) (4309019574768559528318290036411302443993 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrrrll : KTree ℚ :=
  .node V3rrlrlrrrlll 273730 (8, 11, some (9, 2)) (8618039149526893775725328409798637478019 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrlrrrllr

def V3rrlrlrrrlrl : KTree ℚ :=
  (.node (.node .leaf 273792 (8, 11, some (11, 0)) (8591906717882337787504619944117221930379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 273793 (8, 11, some (11, 1)) (4295953358932165808184014727848623675801 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrrrlrr : KTree ℚ :=
  (.node .leaf 274724 (8, 12, some (8, 4)) (4239162040722936837516217050305668090903 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrrrlr : KTree ℚ :=
  .node V3rrlrlrrrlrl 273824 (8, 11, some (12, 0)) (8536890313193955008496187953357099260071 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrlrrrlrr

def V3rrlrlrrrl : KTree ℚ :=
  .node V3rrlrlrrrll 273762 (8, 11, some (10, 2)) (4309019574760818260412196260819194107297 / 5000000000000000000000000000000000000000 : ℚ) V3rrlrlrrrlr

def V3rrlrlrrrrll : KTree ℚ :=
  (.node (.node .leaf 274786 (8, 12, some (10, 2)) (425899530852252994494519895426696690183 / 500000000000000000000000000000000000000 : ℚ) .leaf) 274817 (8, 12, some (11, 1)) (8508401825762146376595325889865776908437 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrrrrlr : KTree ℚ :=
  (.node (.node .leaf 294912 (9, 0, none) (0 : ℚ) .leaf) 294944 (9, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrlrlrrrrl : KTree ℚ :=
  .node V3rrlrlrrrrll 274848 (8, 12, some (12, 0)) (4239162040734268899496262625758741317053 / 5000000000000000000000000000000000000000 : ℚ) V3rrlrlrrrrlr

def V3rrlrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 294946 (9, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 294947 (9, 0, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 294976 (9, 0, some (1, 0)) (2461116002159649674276056206284419143701 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 294977 (9, 0, some (1, 1)) (9844464019936548046971263410268846830493 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrlrlrrrr : KTree ℚ :=
  .node V3rrlrlrrrrl 294945 (9, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) V3rrlrlrrrrr

def V3rrlrlrrr : KTree ℚ :=
  .node V3rrlrlrrrl 274755 (8, 12, some (9, 3)) (1701680365149210580312445138489278637191 / 2000000000000000000000000000000000000000 : ℚ) V3rrlrlrrrr

def V3rrlrlrr : KTree ℚ :=
  .node V3rrlrlrrl 273668 (8, 11, some (7, 4)) (4268445156586641074961079460673375670117 / 5000000000000000000000000000000000000000 : ℚ) V3rrlrlrrr

def V3rrlrlr : KTree ℚ :=
  .node V3rrlrlrl 271683 (8, 9, some (9, 3)) (551096694252172230131444751289299670909 / 625000000000000000000000000000000000000 : ℚ) V3rrlrlrr

def V3rrlrl : KTree ℚ :=
  .node V3rrlrll 269664 (8, 7, some (10, 0)) (553422182582561121245068526442699572453 / 625000000000000000000000000000000000000 : ℚ) V3rrlrlr

def V3rrlrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 294979 (9, 0, some (1, 3)) (4922232009781735552284678375739864406911 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295008 (9, 0, some (2, 0)) (2413074136887353995623799885920096304043 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 295009 (9, 0, some (2, 1)) (9652296547105390152751223309348184118771 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295010 (9, 0, some (2, 2)) (965229654718362163596464801758554013579 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 295011 (9, 0, some (2, 3)) (9652296547100457942123831042837732202333 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 295040 (9, 0, some (3, 0)) (9917497354998071199888644596559599107973 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295041 (9, 0, some (3, 1)) (9917497355078452125201117198686866230289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295042 (9, 0, some (3, 2)) (9917497354993003474750617702068449493071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295043 (9, 0, some (3, 3)) (9917497355022156921820440368216825274213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 295072 (9, 0, some (4, 0)) (1998372654103409054459730646279175359357 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 295073 (9, 0, some (4, 1)) (9757678975030230360274080754949183627 / 9765625000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 295074 (9, 0, some (4, 2)) (2497965817615081985456096095139002998747 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 295075 (9, 0, some (4, 3)) (4995931635215078283615988964904128547677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295104 (9, 0, some (5, 0)) (9757678975030230360274080754949183627 / 9765625000000000000000000000000000000 : ℚ) (.node (.node .leaf 295105 (9, 0, some (5, 1)) (2497965817615081985456096095139002998747 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 295106 (9, 0, some (5, 2)) (4995931635215078283615988964904128547677 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 295107 (9, 0, some (5, 3)) (2497965817604091331036619589917852904917 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295136 (9, 0, some (6, 0)) (9917497355022156921820440368216825274213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295137 (9, 0, some (6, 1)) (1239687169374026262766430591442615099527 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 295138 (9, 0, some (6, 2)) (19834994709957043004811558629920334429 / 20000000000000000000000000000000000000 : ℚ) (.node .leaf 295139 (9, 0, some (6, 3)) (4958748677504922033521201799102066351477 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 295168 (9, 0, some (7, 0)) (1930459309419937156968553075805542875709 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 295169 (9, 0, some (7, 1)) (4826148273543181613918486946220502971659 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 295170 (9, 0, some (7, 2)) (1930459309423369641042492291497650303839 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 295171 (9, 0, some (7, 3)) (9652296547074056233467271073968776688333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295200 (9, 0, some (8, 0)) (9844464019464276379797636257410103171769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295201 (9, 0, some (8, 1)) (9844464019495368282273193781799770452163 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 295202 (9, 0, some (8, 2)) (4922232009725862182801996137824331167687 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 295203 (9, 0, some (8, 3)) (9844464023464603103993346382533468114383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 295232 (9, 0, some (9, 0)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 295233 (9, 0, some (9, 1)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 295234 (9, 0, some (9, 2)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 295235 (9, 0, some (9, 3)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 295936 (9, 1, none) (0 : ℚ) .leaf) 295969 (9, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 295970 (9, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 295971 (9, 1, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 296000 (9, 1, some (1, 0)) (4882520446639359590923298845803557630613 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 296001 (9, 1, some (1, 1)) (381446910423395729408211246522350873 / 390625000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296002 (9, 1, some (1, 2)) (976504090720541205281932995497428905021 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 296003 (9, 1, some (1, 3)) (488252045356088518800895831796583705801 / 500000000000000000000000000000000000000 : ℚ) .leaf) 296032 (9, 1, some (2, 0)) (9476316293923151993501737682005200412877 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 296033 (9, 1, some (2, 1)) (4738158147622424516148671422083515071117 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 296035 (9, 1, some (2, 3)) (4738158147545417496319827324906569739727 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296064 (9, 1, some (3, 0)) (2411590466031100933610463566068662261477 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 296065 (9, 1, some (3, 1)) (9646361863970040305404969138874900970233 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296066 (9, 1, some (3, 2)) (1929272372789375063087658560993118766537 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296067 (9, 1, some (3, 3)) (9646361863928139086788865660207254941417 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 296096 (9, 1, some (4, 0)) (484248115826898081486906235631806439477 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296097 (9, 1, some (4, 1)) (9684962316528476517510979032000190365909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296098 (9, 1, some (4, 2)) (9684962316501794020448536954284539410301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296099 (9, 1, some (4, 3)) (9684962316498830599083443562298003003177 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 296128 (9, 1, some (5, 0)) (971967052840129627968511950648119052611 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 296129 (9, 1, some (5, 1)) (4859835264184630384405167755773110384923 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 296130 (9, 1, some (5, 2)) (9719670528368934700707273858769420689821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296131 (9, 1, some (5, 3)) (9719670528346267201375293105355114777019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296160 (9, 1, some (6, 0)) (96849623164991926700278755057131862987 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296161 (9, 1, some (6, 1)) (9684962316501502741825564767360339289387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296162 (9, 1, some (6, 2)) (1936992463295645424482333176697917550511 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 296163 (9, 1, some (6, 3)) (2421240579121544648834861936019888895077 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296192 (9, 1, some (7, 0)) (4823180931963969999698853810845014477277 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 296193 (9, 1, some (7, 1)) (9646361863902891705209230675856296227999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296194 (9, 1, some (7, 2)) (120579523298844915005742585689703340887 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 296195 (9, 1, some (7, 3)) (9646361863912445394758567684391954483029 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 296224 (9, 1, some (8, 0)) (9476316295053805927883880821912752564707 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 296225 (9, 1, some (8, 1)) (947631629505522113451291216317072793629 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 296226 (9, 1, some (8, 2)) (9476316295066467898669081967899207633099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296227 (9, 1, some (8, 3)) (9476316296656983681858491286000466205531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 296256 (9, 1, some (9, 0)) (9765040907038877178418460970350297035449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296257 (9, 1, some (9, 1)) (9765040907056320668328964737996460594121 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 296258 (9, 1, some (9, 2)) (4882520454208443637478637555536341709833 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 296259 (9, 1, some (9, 3)) (9765040904571725764996662679194596909629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296288 (9, 1, some (10, 0)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 296289 (9, 1, some (10, 1)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 296290 (9, 1, some (10, 2)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 296960 (9, 2, none) (0 : ℚ) (.node (.node (.node (.node .leaf 296994 (9, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 296995 (9, 2, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf) 297025 (9, 2, some (1, 1)) (9696935929244198186921355478213187394703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297026 (9, 2, some (1, 2)) (9696935930150996012741709024790346014329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297027 (9, 2, some (1, 3)) (2424233982504743634013975740892548628487 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 297056 (9, 2, some (2, 0)) (9334700898879443679987953685620247068337 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297057 (9, 2, some (2, 1)) (9334700901610320283484796399310124058969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297058 (9, 2, some (2, 2)) (1166837612716569465606806748919753174399 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 297059 (9, 2, some (2, 3)) (4667350450825092495886239781040829069533 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 297088 (9, 2, some (3, 0)) (9418376099457224155780972106868754326633 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rrlrrl : KTree ℚ :=
  .node V3rrlrrll 296034 (9, 1, some (2, 2)) (1895263259025397607040914415114437751669 / 2000000000000000000000000000000000000000 : ℚ) V3rrlrrlr

def V3rrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 297090 (9, 2, some (3, 2)) (2354594024909809330061234540295628418797 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 297091 (9, 2, some (3, 3)) (294324253113205511047482369497258945149 / 312500000000000000000000000000000000000 : ℚ) .leaf) 297120 (9, 2, some (4, 0)) (9427415497176905233685487409317523912349 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297121 (9, 2, some (4, 1)) (9427415497072049296536961615089174606813 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297122 (9, 2, some (4, 2)) (9427415497055148188285334158005929307899 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297123 (9, 2, some (4, 3)) (942741549703753744180141151708605009329 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297152 (9, 2, some (5, 0)) (37373286033160164392614745013140179473 / 39062500000000000000000000000000000000 : ℚ) .leaf) 297153 (9, 2, some (5, 1)) (9567561224472783371602313109406065506823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297154 (9, 2, some (5, 2)) (9567561224451820410166909127240692692007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 297155 (9, 2, some (5, 3)) (9567561224437908165000639774732873700863 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 297184 (9, 2, some (6, 0)) (9567561224476562331569271719987876328233 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 297185 (9, 2, some (6, 1)) (2391890306112968991195526838720192937253 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 297186 (9, 2, some (6, 2)) (9567561224440685085989853000283557418103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297187 (9, 2, some (6, 3)) (4783780612217440113672471058417186923503 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297216 (9, 2, some (7, 0)) (4713707748518851599700764160937612513787 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297217 (9, 2, some (7, 1)) (4713707748515301666650419422338092157467 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 297218 (9, 2, some (7, 2)) (2356853874255155088951333353192138034471 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297219 (9, 2, some (7, 3)) (9427415497024422235553656979201955377317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297248 (9, 2, some (8, 0)) (4709188049803171301627040585477044576279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 297249 (9, 2, some (8, 1)) (9418376099590145879747790817961623133691 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 297250 (9, 2, some (8, 2)) (1883675219918880750454951311202842443637 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrlrrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 297280 (9, 2, some (9, 0)) (9334700901607090304242650989996188753419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297281 (9, 2, some (9, 1)) (9334700901610627806014925304110267603347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297282 (9, 2, some (9, 2)) (9334700902396035333651868512596179882167 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 297283 (9, 2, some (9, 3)) (9334700901446296017621550900939999016211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297312 (9, 2, some (10, 0)) (9696935929943292812676958061296581719409 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 297313 (9, 2, some (10, 1)) (606058495622223292595084280711884448489 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 297314 (9, 2, some (10, 2)) (9696935931711309565647573095766285776329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 297344 (9, 2, some (11, 0)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 297345 (9, 2, some (11, 1)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 298019 (9, 3, some (0, 3)) (23782419644057874686575072075302459703 / 20000000000000000000000000000000000000 : ℚ) .leaf))) 298050 (9, 3, some (1, 2)) (1929445301299538502393648424520669862941 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 298051 (9, 3, some (1, 3)) (9647226506342534051534469974786740311661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298081 (9, 3, some (2, 1)) (9218384513020097521272769177000221061993 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298082 (9, 3, some (2, 2)) (4609192256637596425434537436363351893579 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298083 (9, 3, some (2, 3)) (4609192256592985537435712763177087283407 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298112 (9, 3, some (3, 0)) (9226093508506236966559742551312472868681 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 298113 (9, 3, some (3, 1)) (9226093509414850424346423111708544071693 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298114 (9, 3, some (3, 2)) (4613046754702429612701463225341482424761 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298115 (9, 3, some (3, 3)) (9226093509366946291532141540387302107563 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298144 (9, 3, some (4, 0)) (9236031893517299990395005599405430618987 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 298145 (9, 3, some (4, 1)) (9236031893554897129222447887914694772363 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrlrrrl : KTree ℚ :=
  .node V3rrlrrrll 297251 (9, 2, some (8, 3)) (9418376100469850123572649673720020775683 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrrrlr

def V3rrlrrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298147 (9, 3, some (4, 3)) (9236031893486544285698918775374485008951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298176 (9, 3, some (5, 0)) (9383962592185423097892239895371507019573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298177 (9, 3, some (5, 1)) (9383962592110933541594198126908250881103 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298178 (9, 3, some (5, 2)) (9383962592094685809763978140051400487273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298179 (9, 3, some (5, 3)) (2345990648019716377993135707655476304179 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 298208 (9, 3, some (6, 0)) (4714678894301229544316908921863158255263 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298209 (9, 3, some (6, 1)) (9429357788586678937655269410336438728201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298210 (9, 3, some (6, 2)) (2357339447142381113385628737309231281609 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 298211 (9, 3, some (6, 3)) (235733944714118584768741113130829273739 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 298240 (9, 3, some (7, 0)) (1172995324012773740276320440819611628549 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrlrrrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298242 (9, 3, some (7, 2)) (293248831002419162136518939565216222073 / 312500000000000000000000000000000000000 : ℚ) .leaf) 298243 (9, 3, some (7, 3)) (9383962592070829961190789004143174115473 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298272 (9, 3, some (8, 0)) (9236031893482149790508363284560517061011 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298273 (9, 3, some (8, 1)) (1154503986684336231450109723288917832051 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 298274 (9, 3, some (8, 2)) (4618015946733170695713264481986305048907 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 298275 (9, 3, some (8, 3)) (2309007973491855963000877431042337371719 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 298304 (9, 3, some (9, 0)) (4613046754673187893514233660076165249473 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 298305 (9, 3, some (9, 1)) (369043740373356981831531257534967090373 / 400000000000000000000000000000000000000 : ℚ) .leaf) 298306 (9, 3, some (9, 2)) (9226093509691091037460535852021972238319 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 298307 (9, 3, some (9, 3)) (2306523377425112229171359571741462262307 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrlrrrrl : KTree ℚ :=
  .node V3rrlrrrrll 298241 (9, 3, some (7, 1)) (1172995324010538299730286088743631455069 / 1250000000000000000000000000000000000000 : ℚ) V3rrlrrrrlr

def V3rrlrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 298337 (9, 3, some (10, 1)) (576149032071500996647025701487680392467 / 625000000000000000000000000000000000000 : ℚ) .leaf) 298338 (9, 3, some (10, 2)) (2304596128517128796102458601144023577731 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 298368 (9, 3, some (11, 0)) (4823613253136006882476812942258072309511 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 298369 (9, 3, some (11, 1)) (9647226506280983796108604214906355442557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 298400 (9, 3, some (12, 0)) (2378241964408610633182207968121977875149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 299075 (9, 4, some (1, 3)) (2401835925631421101313048247696028778421 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299106 (9, 4, some (2, 2)) (912119810137438640665255590436245008947 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 299107 (9, 4, some (2, 3)) (9121198101275755609492300635510196030209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299137 (9, 4, some (3, 1)) (9062697276614380904592273585985349653829 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 299138 (9, 4, some (3, 2)) (1132837159583065342510409523596622853121 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrlrrrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299168 (9, 4, some (4, 0)) (181129631616968970765619096976052008337 / 200000000000000000000000000000000000000 : ℚ) .leaf) 299169 (9, 4, some (4, 1)) (4528240790547582813776511722987135607107 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299170 (9, 4, some (4, 2)) (9056481581069537351393947015079933832103 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299171 (9, 4, some (4, 3)) (9056481581046158544946013046841890789743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299200 (9, 4, some (5, 0)) (4598579609424263196954132841048554625989 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 299201 (9, 4, some (5, 1)) (2299289804710527620002523596075618847117 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299202 (9, 4, some (5, 2)) (919715921880533907052244888345812289551 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 299203 (9, 4, some (5, 3)) (9197159218790184894610091659264481252531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299232 (9, 4, some (6, 0)) (9257654650410803211079315506302184696597 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 299233 (9, 4, some (6, 1)) (2314413662590519610128748530077163134839 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrlrrrrr : KTree ℚ :=
  .node V3rrlrrrrrl 299139 (9, 4, some (3, 3)) (4531348638308909875212983267380501455361 / 5000000000000000000000000000000000000000 : ℚ) V3rrlrrrrrr

def V3rrlrrrr : KTree ℚ :=
  .node V3rrlrrrrl 298336 (9, 3, some (10, 0)) (9218384513139686364628078887100465730969 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrrrrr

def V3rrlrrr : KTree ℚ :=
  .node V3rrlrrrl 298146 (9, 3, some (4, 2)) (577251993343900624059863201301579662329 / 625000000000000000000000000000000000000 : ℚ) V3rrlrrrr

def V3rrlrr : KTree ℚ :=
  .node V3rrlrrl 297089 (9, 2, some (3, 1)) (4709188049865593295770936177804260803079 / 5000000000000000000000000000000000000000 : ℚ) V3rrlrrr

def V3rrlr : KTree ℚ :=
  .node V3rrlrl 294978 (9, 0, some (1, 2)) (1230558002435460263945463996806168581109 / 1250000000000000000000000000000000000000 : ℚ) V3rrlrr

def V3rrl : KTree ℚ :=
  .node V3rrll 267457 (8, 5, some (5, 1)) (9197159218838394053860431230540998159623 / 10000000000000000000000000000000000000000 : ℚ) V3rrlr

def V3rrrllllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299235 (9, 4, some (6, 3)) (9257654650335695619588302308969614149753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299264 (9, 4, some (7, 0)) (4628827325182932389368420311884864678481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 299265 (9, 4, some (7, 1)) (4628827325174860922188287718988994225247 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299266 (9, 4, some (7, 2)) (1157206831292178740220864960345249261471 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 299267 (9, 4, some (7, 3)) (9257654650332437959913133802126800739023 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 299296 (9, 4, some (8, 0)) (2299289804699971047159361794579635108971 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299297 (9, 4, some (8, 1)) (9197159218787904130621293069968688434339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299298 (9, 4, some (8, 2)) (2299289804695103889742380382820365342951 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 299299 (9, 4, some (8, 3)) (4598579609557335304278518928709532398183 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 299328 (9, 4, some (9, 0)) (9056481581036715747065557827467377109663 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrlllllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 299330 (9, 4, some (9, 2)) (9056481581194043220376173215307203869621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299331 (9, 4, some (9, 3)) (362259263253037552052223005095621898939 / 400000000000000000000000000000000000000 : ℚ) .leaf) 299360 (9, 4, some (10, 0)) (2265674319148179160983999033293818170793 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 299361 (9, 4, some (10, 1)) (9062697276583442390754316028195705274127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299362 (9, 4, some (10, 2)) (4531348638510752069479207890927793925067 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 299392 (9, 4, some (11, 0)) (1824239620245594993647655811364874178313 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 299393 (9, 4, some (11, 1)) (9121198101232318455629120976849733988021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 299424 (9, 4, some (12, 0)) (2401835925614989601696581522266078265911 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 300131 (9, 5, some (2, 3)) (9038811184204691858619329861662659289041 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 300162 (9, 5, some (3, 2)) (8922620284081687109259160600893000124883 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrlllll : KTree ℚ :=
  .node V3rrrllllll 299329 (9, 4, some (9, 1)) (226412039525683937330247856286031049751 / 250000000000000000000000000000000000000 : ℚ) V3rrrlllllr

def V3rrrllllrll : KTree ℚ :=
  (.node (.node (.node .leaf 300193 (9, 5, some (4, 1)) (8892467424027069231438719664912602002847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300194 (9, 5, some (4, 2)) (444623371200435374064385392126194580497 / 500000000000000000000000000000000000000 : ℚ) .leaf) 300195 (9, 5, some (4, 3)) (177849348479634297940257598675783351527 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300224 (9, 5, some (5, 0)) (2254814660296939399050190931421507556239 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 300225 (9, 5, some (5, 1)) (360770345649709340199567873373081957239 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrllllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 300227 (9, 5, some (5, 3)) (4509629320601145216059394142397266528873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300256 (9, 5, some (6, 0)) (2269899391832135803668805666822918128187 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 300257 (9, 5, some (6, 1)) (181591951346032522840454292987197611 / 200000000000000000000000000000000000 : ℚ) (.node .leaf 300258 (9, 5, some (6, 2)) (453979878364209276606923239856969329241 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrllllrl : KTree ℚ :=
  .node V3rrrllllrll 300226 (9, 5, some (5, 2)) (1127407330152166995942277721327912862519 / 1250000000000000000000000000000000000000 : ℚ) V3rrrllllrlr

def V3rrrllllrrl : KTree ℚ :=
  (.node (.node (.node .leaf 300288 (9, 5, some (7, 0)) (1819389940307633731818578443045656091423 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 300289 (9, 5, some (7, 1)) (1137118712689464655560471001772259716589 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 300290 (9, 5, some (7, 2)) (9096949701503537582142054855161032105937 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300291 (9, 5, some (7, 3)) (1819389940298994312536278977104056210379 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 300320 (9, 5, some (8, 0)) (9079597567293699050523416195151126354791 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrllllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 300322 (9, 5, some (8, 2)) (907959756726907352637488601134251249317 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 300323 (9, 5, some (8, 3)) (2269899391838161946015295828485464704067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 300352 (9, 5, some (9, 0)) (1127407330150750668610991178781289680513 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 300353 (9, 5, some (9, 1)) (9019258641194523168427212630379454994887 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrllllrr : KTree ℚ :=
  .node V3rrrllllrrl 300321 (9, 5, some (8, 1)) (9079597567280278307580938612495296024861 / 10000000000000000000000000000000000000000 : ℚ) V3rrrllllrrr

def V3rrrllllr : KTree ℚ :=
  .node V3rrrllllrl 300259 (9, 5, some (6, 3)) (1815919513454473487668730374783253455997 / 2000000000000000000000000000000000000000 : ℚ) V3rrrllllrr

def V3rrrllll : KTree ℚ :=
  .node V3rrrlllll 300163 (9, 5, some (3, 3)) (8922620284028185296728195774062117007277 / 10000000000000000000000000000000000000000 : ℚ) V3rrrllllr

def V3rrrlllrlll : KTree ℚ :=
  (.node (.node (.node .leaf 300355 (9, 5, some (9, 3)) (9019258641344441135167926184948014290243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300384 (9, 5, some (10, 0)) (4446233711984242443311605971248756762999 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 300385 (9, 5, some (10, 1)) (8892467423958952362157261081888238531963 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 300386 (9, 5, some (10, 2)) (8892467424174433059100505834720471528737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 300416 (9, 5, some (11, 0)) (8922620283999164231754649319439342458251 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlllrllr : KTree ℚ :=
  (.node (.node (.node .leaf 300448 (9, 5, some (12, 0)) (9038811184156400385274669114077432988493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301187 (9, 6, some (3, 3)) (1760293914791194604274789623362546526753 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 301218 (9, 6, some (4, 2)) (2186084619786928383815010266520378014283 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 301219 (9, 6, some (4, 3)) (8744338479115953146003857964454045502817 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlllrll : KTree ℚ :=
  .node V3rrrlllrlll 300417 (9, 5, some (11, 1)) (1115327535499048840785632423492256670431 / 1250000000000000000000000000000000000000 : ℚ) V3rrrlllrllr

def V3rrrlllrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 301250 (9, 6, some (5, 2)) (8854754921329408427097266457157294826129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301251 (9, 6, some (5, 3)) (2213688730328310883197264926115569680887 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 301280 (9, 6, some (6, 0)) (4462890918390010820108842431826395077709 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301281 (9, 6, some (6, 1)) (892578183678192829378586425248457659761 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 301282 (9, 6, some (6, 2)) (892578183675956993261293970262651723591 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlllrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 301312 (9, 6, some (7, 0)) (8996944540319624126811447873111262596437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301313 (9, 6, some (7, 1)) (1799388908058725470955444361370690400713 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 301314 (9, 6, some (7, 2)) (4498472270138905661480954234931399639473 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 301315 (9, 6, some (7, 3)) (4498472270133835775861747901393280746823 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlllrlr : KTree ℚ :=
  .node V3rrrlllrlrl 301283 (9, 6, some (6, 3)) (8925781836746358728813690041621537457281 / 10000000000000000000000000000000000000000 : ℚ) V3rrrlllrlrr

def V3rrrlllrl : KTree ℚ :=
  .node V3rrrlllrll 301249 (9, 6, some (5, 1)) (4427377460677657283240443844340541399053 / 5000000000000000000000000000000000000000 : ℚ) V3rrrlllrlr

def V3rrrlllrrll : KTree ℚ :=
  (.node (.node (.node .leaf 301345 (9, 6, some (8, 1)) (1799388908056576982874255052202711211959 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 301346 (9, 6, some (8, 2)) (4498472270135316515784526485305744907663 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301347 (9, 6, some (8, 3)) (449847227016207720515935853708571396177 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 301376 (9, 6, some (9, 0)) (1785156367352351212321170312586055574191 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 301377 (9, 6, some (9, 1)) (178515636734969645543665128261502107533 / 200000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlllrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 301379 (9, 6, some (9, 3)) (8925781836853588475300683517345761601151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301408 (9, 6, some (10, 0)) (8854754921312356389361966003897523226363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 301409 (9, 6, some (10, 1)) (2213688730325366292464633067435473113077 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 301410 (9, 6, some (10, 2)) (8854754921360496910412571707842629075141 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlllrrl : KTree ℚ :=
  .node V3rrrlllrrll 301378 (9, 6, some (9, 2)) (1785156367351337914911275350959385129287 / 2000000000000000000000000000000000000000 : ℚ) V3rrrlllrrlr

def V3rrrlllrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 301441 (9, 6, some (11, 1)) (4372169239545288143310714015759922801349 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 301472 (9, 6, some (12, 0)) (2200367393480947300910808241533415083323 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 302243 (9, 7, some (4, 3)) (1076387264110847135166786206309624730943 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302274 (9, 7, some (5, 2)) (544042385374763848174781136612429452781 / 625000000000000000000000000000000000000 : ℚ) .leaf) 302275 (9, 7, some (5, 3)) (8704678165977578786562695177788280685939 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlllrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 302306 (9, 7, some (6, 2)) (8804677919131994553390587119821642527953 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302307 (9, 7, some (6, 3)) (1760935583823564895310575735398438289453 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 302336 (9, 7, some (7, 0)) (8889844815736725871430204699640579995003 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 302337 (9, 7, some (7, 1)) (4444922407861583634424644582797761719187 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlllrrr : KTree ℚ :=
  .node V3rrrlllrrrl 302305 (9, 7, some (6, 1)) (4402338959577899725566280085558617826653 / 5000000000000000000000000000000000000000 : ℚ) V3rrrlllrrrr

def V3rrrlllrr : KTree ℚ :=
  .node V3rrrlllrrl 301440 (9, 6, some (11, 0)) (8744338479099374456271129659749221112369 / 10000000000000000000000000000000000000000 : ℚ) V3rrrlllrrr

def V3rrrlllr : KTree ℚ :=
  .node V3rrrlllrl 301344 (9, 6, some (8, 0)) (1124618067537773184090889621153828188349 / 1250000000000000000000000000000000000000 : ℚ) V3rrrlllrr

def V3rrrlll : KTree ℚ :=
  .node V3rrrllll 300354 (9, 5, some (9, 2)) (9019258641217858761817362379993578653863 / 10000000000000000000000000000000000000000 : ℚ) V3rrrlllr

def V3rrrllrllll : KTree ℚ :=
  (.node (.node (.node .leaf 302339 (9, 7, some (7, 3)) (555615300980847268697760550645440250831 / 625000000000000000000000000000000000000 : ℚ) .leaf) 302368 (9, 7, some (8, 0)) (4459064333167787724271640424657781436327 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 302369 (9, 7, some (8, 1)) (139345760411142236934637825363830867029 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 302370 (9, 7, some (8, 2)) (4459064333149781496595216988834193954131 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 302371 (9, 7, some (8, 3)) (2229532166577794519570359316362684818411 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrllrlllr : KTree ℚ :=
  (.node (.node (.node .leaf 302401 (9, 7, some (9, 1)) (8889844815703069942452240119671612619351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 302402 (9, 7, some (9, 2)) (222246120392391726486001877473121397569 / 250000000000000000000000000000000000000 : ℚ) .leaf) 302403 (9, 7, some (9, 3)) (444492240787093130834872677048214323487 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 302432 (9, 7, some (10, 0)) (880467791912673825058205179793763080919 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrllrlll : KTree ℚ :=
  .node V3rrrllrllll 302400 (9, 7, some (9, 0)) (8889844815719212200608426134182029680867 / 10000000000000000000000000000000000000000 : ℚ) V3rrrllrlllr

def V3rrrllrllrll : KTree ℚ :=
  (.node (.node .leaf 302434 (9, 7, some (10, 2)) (440233895957280157539631125642056420729 / 500000000000000000000000000000000000000 : ℚ) .leaf) 302464 (9, 7, some (11, 0)) (8704678165972587060130479209164650832451 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrllrlr : KTree ℚ :=
  (.node (.node .leaf 302496 (9, 7, some (12, 0)) (8611098112867193002566096555270329640389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303299 (9, 8, some (5, 3)) (4284270675231739071305605876890453392427 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrllrl : KTree ℚ :=
  .node V3rrrllrllrll 302465 (9, 7, some (11, 1)) (8704678165962508323518323049158856685309 / 10000000000000000000000000000000000000000 : ℚ) V3rrrllrllrlr

def V3rrrllrllrr : KTree ℚ :=
  (.node (.node (.node .leaf 303331 (9, 8, some (6, 3)) (4341185316234048832549998919497412933551 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 303361 (9, 8, some (7, 1)) (548318049372978279477173537130357212079 / 625000000000000000000000000000000000000 : ℚ) .leaf) 303362 (9, 8, some (7, 2)) (8773088789947567027118455605746219080411 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 303363 (9, 8, some (7, 3)) (4386544394967657458157764353601492330891 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrllrllr : KTree ℚ :=
  .node V3rrrllrllrl 303330 (9, 8, some (6, 2)) (434118531624176613969164856381578568749 / 500000000000000000000000000000000000000 : ℚ) V3rrrllrllrr

def V3rrrllrll : KTree ℚ :=
  .node V3rrrllrlll 302433 (9, 7, some (10, 1)) (8804677919114764724896122302436197897937 / 10000000000000000000000000000000000000000 : ℚ) V3rrrllrllr

def V3rrrllrlrlll : KTree ℚ :=
  (.node (.node .leaf 303393 (9, 8, some (8, 1)) (2204386777013235183216972888051844428711 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 303394 (9, 8, some (8, 2)) (8817547108037729268531918884237349078943 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrlrllr : KTree ℚ :=
  (.node (.node .leaf 303424 (9, 8, some (9, 0)) (4408773554031467561425993873475187774141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 303425 (9, 8, some (9, 1)) (8817547108043750815322288540907369403927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrlrll : KTree ℚ :=
  .node V3rrrllrlrlll 303395 (9, 8, some (8, 3)) (551096694252172230131444751289299670909 / 625000000000000000000000000000000000000 : ℚ) V3rrrllrlrllr

def V3rrrllrlrlr : KTree ℚ :=
  (.node (.node (.node .leaf 303427 (9, 8, some (9, 3)) (2204386777012672188286347573238920737781 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 303456 (9, 8, some (10, 0)) (8773088789954030235724595372728999735037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303457 (9, 8, some (10, 1)) (8773088789939695422330695427527579408391 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 303458 (9, 8, some (10, 2)) (8773088789942649222857432486270035529889 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrllrlrl : KTree ℚ :=
  .node V3rrrllrlrll 303426 (9, 8, some (9, 2)) (440877355401598430842064248706557181493 / 500000000000000000000000000000000000000 : ℚ) V3rrrllrlrlr

def V3rrrllrlrrll : KTree ℚ :=
  (.node (.node .leaf 303489 (9, 8, some (11, 1)) (8682370632460859431549854163557948270339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 303520 (9, 8, some (12, 0)) (16735432325107255859680677532785010499 / 19531250000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrlrrlr : KTree ℚ :=
  (.node (.node .leaf 304386 (9, 9, some (7, 2)) (8654009666809474911403844069605949404881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 304387 (9, 9, some (7, 3)) (432700483339817807188575618429929628273 / 500000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrlrrl : KTree ℚ :=
  .node V3rrrllrlrrll 304355 (9, 9, some (6, 3)) (4281539866083545517702380363730347177291 / 5000000000000000000000000000000000000000 : ℚ) V3rrrllrlrrlr

def V3rrrllrlrrrl : KTree ℚ :=
  (.node (.node .leaf 304418 (9, 9, some (8, 2)) (1088302702320715266043008495096692513899 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 304419 (9, 9, some (8, 3)) (1741284323711590880530654236806771147359 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrlrrrr : KTree ℚ :=
  (.node .leaf 304449 (9, 9, some (9, 1)) (4361702730236639666275232612900613687183 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrlrrr : KTree ℚ :=
  .node V3rrrllrlrrrl 304448 (9, 9, some (9, 0)) (545212841280731256239075915835970560951 / 625000000000000000000000000000000000000 : ℚ) V3rrrllrlrrrr

def V3rrrllrlrr : KTree ℚ :=
  .node V3rrrllrlrrl 304417 (9, 9, some (8, 1)) (8706421618582671806835320484725693334851 / 10000000000000000000000000000000000000000 : ℚ) V3rrrllrlrrr

def V3rrrllrlr : KTree ℚ :=
  .node V3rrrllrlrl 303488 (9, 8, some (11, 0)) (1736474126494424319453015912709755029781 / 2000000000000000000000000000000000000000 : ℚ) V3rrrllrlrr

def V3rrrllrl : KTree ℚ :=
  .node V3rrrllrll 303392 (9, 8, some (8, 0)) (4408773554035413937793811257387683572381 / 5000000000000000000000000000000000000000 : ℚ) V3rrrllrlr

def V3rrrllrrllll : KTree ℚ :=
  (.node (.node .leaf 304451 (9, 9, some (9, 3)) (8723405460464180912157098772552036526953 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 304480 (9, 9, some (10, 0)) (8706421618582671806835320484725693334851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrrlllr : KTree ℚ :=
  (.node (.node .leaf 304482 (9, 9, some (10, 2)) (1741284323711590880530654236806771147359 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 304512 (9, 9, some (11, 0)) (8654009666809474911403844069605949404881 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrrlll : KTree ℚ :=
  .node V3rrrllrrllll 304481 (9, 9, some (10, 1)) (1088302702320715266043008495096692513899 / 1250000000000000000000000000000000000000 : ℚ) V3rrrllrrlllr

def V3rrrllrrllrl : KTree ℚ :=
  (.node (.node .leaf 304544 (9, 9, some (12, 0)) (4281539866083545517702380363730347177291 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 305411 (9, 10, some (7, 3)) (8536890313173430926715330161250358762137 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrrllrr : KTree ℚ :=
  (.node .leaf 305443 (9, 10, some (8, 3)) (4295953358925385062459663602338640337761 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrrllr : KTree ℚ :=
  .node V3rrrllrrllrl 305442 (9, 10, some (8, 2)) (67124271233291927815053764297127836929 / 78125000000000000000000000000000000000 : ℚ) V3rrrllrrllrr

def V3rrrllrrll : KTree ℚ :=
  .node V3rrrllrrlll 304513 (9, 9, some (11, 1)) (432700483339817807188575618429929628273 / 500000000000000000000000000000000000000 : ℚ) V3rrrllrrllr

def V3rrrllrrlrll : KTree ℚ :=
  (.node (.node .leaf 305474 (9, 10, some (9, 2)) (8618039149520930871886929109534841933041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 305475 (9, 10, some (9, 3)) (8618039149519733271278336849214869667987 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrrlrlr : KTree ℚ :=
  (.node (.node .leaf 305505 (9, 10, some (10, 1)) (4309019574763967654330434163975929879949 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 305506 (9, 10, some (10, 2)) (2154509787379119355161113878612191821219 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrrlrl : KTree ℚ :=
  .node V3rrrllrrlrll 305504 (9, 10, some (10, 0)) (4309019574772708494817099579785198438863 / 5000000000000000000000000000000000000000 : ℚ) V3rrrllrrlrlr

def V3rrrllrrlrrl : KTree ℚ :=
  (.node (.node .leaf 305537 (9, 10, some (11, 1)) (4295953358928060521910986643177394663813 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 305568 (9, 10, some (12, 0)) (8536890313181899972843650456650020430653 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrrlrrr : KTree ℚ :=
  (.node .leaf 306498 (9, 11, some (9, 2)) (8508401825751789720077308968664021356053 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrrlrr : KTree ℚ :=
  .node V3rrrllrrlrrl 306467 (9, 11, some (8, 3)) (1059790510180145358333281613198678464213 / 1250000000000000000000000000000000000000 : ℚ) V3rrrllrrlrrr

def V3rrrllrrlr : KTree ℚ :=
  .node V3rrrllrrlrl 305536 (9, 10, some (11, 0)) (26849708493348200697421571983108374759 / 31250000000000000000000000000000000000 : ℚ) V3rrrllrrlrr

def V3rrrllrrl : KTree ℚ :=
  .node V3rrrllrrll 305473 (9, 10, some (9, 1)) (1723607829907120853540170591760088112803 / 2000000000000000000000000000000000000000 : ℚ) V3rrrllrrlr

def V3rrrllrrrlll : KTree ℚ :=
  (.node (.node .leaf 306529 (9, 11, some (10, 1)) (532374413565780305665688746039305300301 / 625000000000000000000000000000000000000 : ℚ) .leaf) 306530 (9, 11, some (10, 2)) (1064748827129939751632330930412301864721 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrrrllr : KTree ℚ :=
  (.node (.node .leaf 306561 (9, 11, some (11, 1)) (8508401825753423586768500308006691885151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 306592 (9, 11, some (12, 0)) (1695664816291468354765509914110817029357 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrrrll : KTree ℚ :=
  .node V3rrrllrrrlll 306560 (9, 11, some (11, 0)) (2127100456442441134520398013196753350647 / 2500000000000000000000000000000000000000 : ℚ) V3rrrllrrrllr

def V3rrrllrrrlrll : KTree ℚ :=
  (.node .leaf 307554 (9, 12, some (10, 2)) (8453787321635579763741400563041247720279 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrllrrrlrl : KTree ℚ :=
  .node V3rrrllrrrlrll 307585 (9, 12, some (11, 1)) (8453787321643569240103176097224001530811 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V3rrrllrrrlrr : KTree ℚ :=
  (.node .leaf 327680 (10, 0, none) (0 : ℚ) .leaf)

def V3rrrllrrrlr : KTree ℚ :=
  .node V3rrrllrrrlrl 307616 (9, 12, some (12, 0)) (1684444834241596533367927401603653956983 / 2000000000000000000000000000000000000000 : ℚ) V3rrrllrrrlrr

def V3rrrllrrrl : KTree ℚ :=
  .node V3rrrllrrrll 307523 (9, 12, some (9, 3)) (1684444834238234660908998091079817651683 / 2000000000000000000000000000000000000000 : ℚ) V3rrrllrrrlr

def V3rrrllrrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 327713 (10, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 327714 (10, 0, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327744 (10, 0, some (1, 0)) (305157528009052543216950460384937973929 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327745 (10, 0, some (1, 1)) (1953008181499296239890700380438233866761 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 327746 (10, 0, some (1, 2)) (610315056690454305833627426058489716011 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 327776 (10, 0, some (2, 0)) (9476316295497229772865739654210792675363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327777 (10, 0, some (2, 1)) (9476316295061299402793054255044293754503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327778 (10, 0, some (2, 2)) (9476316295138104572997290475969217143611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327808 (10, 0, some (3, 0)) (2411590465978006889138845659429970922711 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 327809 (10, 0, some (3, 1)) (1929272372798042187879070378779377752499 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrllrrr : KTree ℚ :=
  .node V3rrrllrrrl 327712 (10, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) V3rrrllrrrr

def V3rrrllrr : KTree ℚ :=
  .node V3rrrllrrl 306499 (9, 11, some (9, 3)) (8508401825746863509913693289900050859497 / 10000000000000000000000000000000000000000 : ℚ) V3rrrllrrr

def V3rrrllr : KTree ℚ :=
  .node V3rrrllrl 304450 (9, 9, some (9, 2)) (6978724368368037841893840692111119451 / 8000000000000000000000000000000000000 : ℚ) V3rrrllrr

def V3rrrll : KTree ℚ :=
  .node V3rrrlll 302338 (9, 7, some (7, 2)) (1777968963141005246052372004843329048751 / 2000000000000000000000000000000000000000 : ℚ) V3rrrllr

def V3rrrlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 327840 (10, 0, some (4, 0)) (9684962316567472662350585824840686787623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327841 (10, 0, some (4, 1)) (9684962316484027521909901797787929614041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327842 (10, 0, some (4, 2)) (9684962316512497409640670282926422646579 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327872 (10, 0, some (5, 0)) (4859835264176335312049471126455376902157 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327873 (10, 0, some (5, 1)) (4859835264190621269995393099169251233587 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 327874 (10, 0, some (5, 2)) (9719670528351893077083949080904538228871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 327904 (10, 0, some (6, 0)) (9684962316512497409640670282926422646579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327905 (10, 0, some (6, 1)) (4842481158241626375728387061129838611599 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 327906 (10, 0, some (6, 2)) (1936992463293977021521684753112241497503 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 327936 (10, 0, some (7, 0)) (9646361863906326695959012547730410678709 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 327937 (10, 0, some (7, 1)) (120579523298662654128551762710320266981 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 327938 (10, 0, some (7, 2)) (1929272372784695712814053292522912231659 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 327968 (10, 0, some (8, 0)) (9476316295042619375948677933440646380743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 327969 (10, 0, some (8, 1)) (9476316295072548552538734229049590075167 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 327970 (10, 0, some (8, 2)) (4738158147515268381083295666914382964983 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 328000 (10, 0, some (9, 0)) (9765040907058860782424024074424929551393 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 328001 (10, 0, some (9, 1)) (390601636280622759036185643577283824071 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328002 (10, 0, some (9, 2)) (9765040910996072633375216488766036985349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328032 (10, 0, some (10, 0)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 328033 (10, 0, some (10, 1)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 328034 (10, 0, some (10, 2)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 328704 (10, 1, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 328737 (10, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 328738 (10, 1, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328768 (10, 1, some (1, 0)) (9696935916632101484654559541875255220793 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328769 (10, 1, some (1, 1)) (9696935929819391548900071382440782242931 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328770 (10, 1, some (1, 2)) (9696935930109897551189275967811488974521 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 328800 (10, 1, some (2, 0)) (2333675225164960925334803680436959661491 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328801 (10, 1, some (2, 1)) (4667350450897140929446346993632889496341 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 328802 (10, 1, some (2, 2)) (4667350450840204474694903003307660047567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 328832 (10, 1, some (3, 0)) (4709188049899588134362525390753429342593 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 328833 (10, 1, some (3, 1)) (9418376099654678906709461297793553349111 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 328834 (10, 1, some (3, 2)) (9418376099629087995070739059294157279253 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 328864 (10, 1, some (4, 0)) (294606734283632754283187662118363723937 / 312500000000000000000000000000000000000 : ℚ) .leaf) 328865 (10, 1, some (4, 1)) (9427415497059752200397086025540069691601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328866 (10, 1, some (4, 2)) (471370774851938479185976860365390405521 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328896 (10, 1, some (5, 0)) (298986288264951878422522247232344397159 / 312500000000000000000000000000000000000 : ℚ) .leaf) 328897 (10, 1, some (5, 1)) (9567561224450224979905476629576583886931 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 328898 (10, 1, some (5, 2)) (1913512244889649544298312152325586092581 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 328928 (10, 1, some (6, 0)) (298986288264018505281322013047288609507 / 312500000000000000000000000000000000000 : ℚ) .leaf) 328929 (10, 1, some (6, 1)) (2391890306112481241797594227821631800833 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 328930 (10, 1, some (6, 2)) (1913512244885436567037907227034181811653 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 328960 (10, 1, some (7, 0)) (9427415497038521249225759429988132004621 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rrrlrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 328962 (10, 1, some (7, 2)) (9427415497020920839876847848054110755603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 328992 (10, 1, some (8, 0)) (2354594024896817658778337526241299742713 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 328993 (10, 1, some (8, 1)) (1177297012448900987796125424164856551783 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 328994 (10, 1, some (8, 2)) (1177297012449679618331170471269925369493 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 329024 (10, 1, some (9, 0)) (4667350450804233408563169594426181863917 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 329025 (10, 1, some (9, 1)) (466735045081013034902027613061515226917 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329026 (10, 1, some (9, 2)) (933470090317704979886349909640634079481 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 329056 (10, 1, some (10, 0)) (4848467964978897325169502931539469090531 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 329057 (10, 1, some (10, 1)) (4848467965673566520437866224964212886001 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 329058 (10, 1, some (10, 2)) (9696935928250061337860528603724614963501 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 329088 (10, 1, some (11, 0)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 329089 (10, 1, some (11, 1)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329762 (10, 2, some (0, 2)) (11891209822575957866550420026039817051339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329793 (10, 2, some (1, 1)) (301475828301202634866131733600363580793 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329794 (10, 2, some (1, 2)) (9647226506462580421089437213819340365873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329824 (10, 2, some (2, 0)) (9218384510786756253683886239149435186951 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 329825 (10, 2, some (2, 1)) (921838451315401489725115740204999665763 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329826 (10, 2, some (2, 2)) (921838451326312707542219437026345258891 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 329856 (10, 2, some (3, 0)) (9226093509243368166831237466426360267519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329857 (10, 2, some (3, 1)) (9226093509470691102817208303313223638809 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 329858 (10, 2, some (3, 2)) (4613046754690300401923002104114510295009 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrrlrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 329889 (10, 2, some (4, 1)) (9236031893514673444040486157311197448779 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329890 (10, 2, some (4, 2)) (9236031893499418724334365927158371354633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329920 (10, 2, some (5, 0)) (9383962592122467879073389818925312431877 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 329921 (10, 2, some (5, 1)) (75071700736856818497293557449446950953 / 80000000000000000000000000000000000000 : ℚ) .leaf) 329922 (10, 2, some (5, 2)) (938396259208697347733602387864214866551 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 329952 (10, 2, some (6, 0)) (4714678894299260397685893509195723682811 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 329953 (10, 2, some (6, 1)) (4714678894287761861094950581780313136873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 329954 (10, 2, some (6, 2)) (9429357788563309442621992480648472312959 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 329984 (10, 2, some (7, 0)) (9383962592087071247192694439434136447259 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 329985 (10, 2, some (7, 1)) (4691981296038760309688691523959208765809 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 329986 (10, 2, some (7, 2)) (1876792518414118291543272188242904105953 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 330016 (10, 2, some (8, 0)) (577251993342312396805528582157347263693 / 625000000000000000000000000000000000000 : ℚ) .leaf) 330017 (10, 2, some (8, 1)) (73888255147727924403345094422077937393 / 80000000000000000000000000000000000000 : ℚ) .leaf) 330018 (10, 2, some (8, 2)) (577251993341833148589328526014337348793 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330048 (10, 2, some (9, 0)) (1153261688666736723976220870258931360849 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 330049 (10, 2, some (9, 1)) (9226093509337640981581179768700298534197 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 330050 (10, 2, some (9, 2)) (9226093510178093329635091806461626764119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330080 (10, 2, some (10, 0)) (9218384513142660415250273385062992440631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330081 (10, 2, some (10, 1)) (1843676902783002134312601701562632214847 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 330082 (10, 2, some (10, 2)) (9218384513100960310087551225639224210241 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 330112 (10, 2, some (11, 0)) (77177812050264575571919125780018571609 / 80000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrrlrlr : KTree ℚ :=
  .node V3rrrlrlrl 329888 (10, 2, some (4, 0)) (2309007973403746385868099227345580197341 / 2500000000000000000000000000000000000000 : ℚ) V3rrrlrlrr

def V3rrrlrl : KTree ℚ :=
  .node V3rrrlrll 328961 (10, 1, some (7, 1)) (4713707748507571641237561835381968878859 / 5000000000000000000000000000000000000000 : ℚ) V3rrrlrlr

def V3rrrlrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330144 (10, 2, some (12, 0)) (1486401227748791914577012208547837785979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 330818 (10, 3, some (1, 2)) (120091796283530399301910603663079731983 / 125000000000000000000000000000000000000 : ℚ) .leaf) 330849 (10, 3, some (2, 1)) (2280299525286065610007575960594100272037 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330850 (10, 3, some (2, 2)) (1824239620272047751757310965086028769801 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 330880 (10, 3, some (3, 0)) (2265674318978801839889438342839595324007 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 330881 (10, 3, some (3, 1)) (9062697276667563962446181461596851870139 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 330882 (10, 3, some (3, 2)) (4531348638325875638081692715184109356049 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330912 (10, 3, some (4, 0)) (9056481581084054099350697828553261542537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 330913 (10, 3, some (4, 1)) (2264120395276750465339921166567251191319 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 330914 (10, 3, some (4, 2)) (9056481581057388098878675696784164826879 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrlrrllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 330945 (10, 3, some (5, 1)) (1839431843763237513361090236126873330631 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 330946 (10, 3, some (5, 2)) (2299289804700188225113248450790458771887 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 330976 (10, 3, some (6, 0)) (1851530930074504729846026394802354983897 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 330977 (10, 3, some (6, 1)) (4628827325178746222530401987042867172281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 330978 (10, 3, some (6, 2)) (9257654650340590286969204085861547132453 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 331008 (10, 3, some (7, 0)) (4628827325180289317263300370386154616483 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331009 (10, 3, some (7, 1)) (9257654650343138764340678142678494521711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331010 (10, 3, some (7, 2)) (9257654650337893990589626248022183438791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331040 (10, 3, some (8, 0)) (4598579609395999713581347268887515680691 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 331041 (10, 3, some (8, 1)) (1839431843757046819198222471388508435619 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrlrrll : KTree ℚ :=
  .node V3rrrlrrlll 330944 (10, 3, some (5, 0)) (367886368755440685486239580445326284339 / 400000000000000000000000000000000000000 : ℚ) V3rrrlrrllr

def V3rrrlrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 331072 (10, 3, some (9, 0)) (90564815810316113938960053047864186141 / 100000000000000000000000000000000000000 : ℚ) .leaf) 331073 (10, 3, some (9, 1)) (2264120395255681374546697499656393224627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 331074 (10, 3, some (9, 2)) (1811296316298381029122640288753463933177 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331104 (10, 3, some (10, 0)) (4531348638291408763316756041168889909167 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 331105 (10, 3, some (10, 1)) (4531348638463923919677217961056843437053 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 331106 (10, 3, some (10, 2)) (9062697276985478155811718809394144953111 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331136 (10, 3, some (11, 0)) (9121198101231511567556119550477103896187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331137 (10, 3, some (11, 1)) (4560599051064672807016823876466933607113 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 331168 (10, 3, some (12, 0)) (9607343702467263708775907909501786847869 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 331874 (10, 4, some (2, 2)) (9038811184298325693475210918572699631793 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrlrrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 331906 (10, 4, some (3, 2)) (8922620284069804665531190410450175654697 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331936 (10, 4, some (4, 0)) (8892467423836367441769231250029410424631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 331937 (10, 4, some (4, 1)) (8892467424027774672924313980120568383079 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 331938 (10, 4, some (4, 2)) (1111558428000204551021626878446124374477 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 331968 (10, 4, some (5, 0)) (9019258641256617806999056243112286359363 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 331969 (10, 4, some (5, 1)) (9019258641248720226211111549170790570037 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 331970 (10, 4, some (5, 2)) (9019258641213416119553831447651520430203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332000 (10, 4, some (6, 0)) (9079597567340943310196878912256370795141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332001 (10, 4, some (6, 1)) (9079597567294755370439885972151020218367 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 332002 (10, 4, some (6, 2)) (9079597567279269161191383663875922560887 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrlrrlr : KTree ℚ :=
  .node V3rrrlrrlrl 331905 (10, 4, some (3, 1)) (8922620284031895900346205521587001531049 / 10000000000000000000000000000000000000000 : ℚ) V3rrrlrrlrr

def V3rrrlrrl : KTree ℚ :=
  .node V3rrrlrrll 331042 (10, 3, some (8, 2)) (4598579609388951815237146811572570595403 / 5000000000000000000000000000000000000000 : ℚ) V3rrrlrrlr

def V3rrrlrrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 332033 (10, 4, some (7, 1)) (4548474850754628199593837992903717633511 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332034 (10, 4, some (7, 2)) (363877988059909571318434341044764651683 / 400000000000000000000000000000000000000 : ℚ) .leaf) 332064 (10, 4, some (8, 0)) (9079597567285103610492638795149071469151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 332065 (10, 4, some (8, 1)) (4539798783636491717771935193182897181829 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332066 (10, 4, some (8, 2)) (9079597567267496529197809925541726681839 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 332096 (10, 4, some (9, 0)) (901925864119840007308843053271637941527 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 332097 (10, 4, some (9, 1)) (9019258641190574463017838647429124409631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332098 (10, 4, some (9, 2)) (9019258641504050953636844137831624405143 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332128 (10, 4, some (10, 0)) (355698696958469010675557563400691258127 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 332129 (10, 4, some (10, 1)) (2223116856029635228853002387101463353653 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrlrrrlrl : KTree ℚ :=
  (.node (.node (.node .leaf 332160 (10, 4, some (11, 0)) (8922620283991582695354163441557484218213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 332161 (10, 4, some (11, 1)) (1784524056881787346550779841368753814763 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 332192 (10, 4, some (12, 0)) (2259702796039978781274584599442067478339 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 332930 (10, 5, some (3, 2)) (1760293914800790524943304151537242692323 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 332961 (10, 5, some (4, 1)) (8744338479157386765055206280069855281353 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 332992 (10, 5, some (5, 0)) (4427377460657997562241107512003104084717 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332993 (10, 5, some (5, 1)) (4427377460673785083247073280875852006639 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 332994 (10, 5, some (5, 2)) (4427377460662355999648536212501446460663 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 333024 (10, 5, some (6, 0)) (557861364799928637414339450677023017111 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlrrrlr : KTree ℚ :=
  .node V3rrrlrrrlrl 332962 (10, 5, some (4, 2)) (1093042309892377083551672898605263286111 / 1250000000000000000000000000000000000000 : ℚ) V3rrrlrrrlrr

def V3rrrlrrrl : KTree ℚ :=
  .node V3rrrlrrrll 332130 (10, 4, some (10, 2)) (555779214016269120147469749553129674683 / 625000000000000000000000000000000000000 : ℚ) V3rrrlrrrlr

def V3rrrlrrrrll : KTree ℚ :=
  (.node (.node (.node .leaf 333026 (10, 5, some (6, 2)) (4462890918376861535262560659949604706341 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 333056 (10, 5, some (7, 0)) (8996944540319488336929572890415860628287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 333057 (10, 5, some (7, 1)) (8996944540285539427032498465181294080621 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333058 (10, 5, some (7, 2)) (281154516883526953965938571069302202907 / 312500000000000000000000000000000000000 : ℚ) .leaf) 333088 (10, 5, some (8, 0)) (1799388908058146591314647024959862825871 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlrrrrlr : KTree ℚ :=
  (.node (.node (.node .leaf 333090 (10, 5, some (8, 2)) (2249236135066938961335470356303028964919 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 333120 (10, 5, some (9, 0)) (2231445459188230931477344006557252507199 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 333121 (10, 5, some (9, 1)) (8925781836742056376783902751281895750417 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 333122 (10, 5, some (9, 2)) (8925781836929264601994758030708676754159 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlrrrrl : KTree ℚ :=
  .node V3rrrlrrrrll 333089 (10, 5, some (8, 1)) (359877781611042851585927031194121575581 / 400000000000000000000000000000000000000 : ℚ) V3rrrlrrrrlr

def V3rrrlrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 333153 (10, 5, some (10, 1)) (4427377460661505919985710597346316240901 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 333154 (10, 5, some (10, 2)) (1106844365179402606655122289107038430107 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 333184 (10, 5, some (11, 0)) (1748867695818444774156795833455426314579 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 333185 (10, 5, some (11, 1)) (349773539171685642231052118073433260101 / 400000000000000000000000000000000000000 : ℚ) .leaf) 333216 (10, 5, some (12, 0)) (8801469573918119011955180022749065546319 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 334017 (10, 6, some (5, 1)) (8704678166013980682338861527512908609067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334018 (10, 6, some (5, 2)) (435233908299492530252403390916438721699 / 500000000000000000000000000000000000000 : ℚ) .leaf) 334048 (10, 6, some (6, 0)) (4402338959577354071521306059848593506117 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 334049 (10, 6, some (6, 1)) (8804677919146844769482746786512589091297 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlrrrrr : KTree ℚ :=
  .node V3rrrlrrrrrl 333986 (10, 6, some (4, 2)) (4305549056456958343771618760253361504319 / 5000000000000000000000000000000000000000 : ℚ) V3rrrlrrrrrr

def V3rrrlrrrr : KTree ℚ :=
  .node V3rrrlrrrrl 333152 (10, 5, some (10, 0)) (8854754921304718401756891438470044752597 / 10000000000000000000000000000000000000000 : ℚ) V3rrrlrrrrr

def V3rrrlrrr : KTree ℚ :=
  .node V3rrrlrrrl 333025 (10, 5, some (6, 1)) (11157227295973838360083777134909416283 / 12500000000000000000000000000000000000 : ℚ) V3rrrlrrrr

def V3rrrlrr : KTree ℚ :=
  .node V3rrrlrrl 332032 (10, 4, some (7, 0)) (4548474850762138053560445795317959929643 / 5000000000000000000000000000000000000000 : ℚ) V3rrrlrrr

def V3rrrlr : KTree ℚ :=
  .node V3rrrlrl 330113 (10, 2, some (11, 1)) (9647226507899587510889268618028934489421 / 10000000000000000000000000000000000000000 : ℚ) V3rrrlrr

def V3rrrl : KTree ℚ :=
  .node V3rrrll 327810 (10, 0, some (3, 2)) (9646361863907098378481680952476339016317 / 10000000000000000000000000000000000000000 : ℚ) V3rrrlr

def V3rrrrllllll : KTree ℚ :=
  (.node (.node (.node .leaf 334080 (10, 6, some (7, 0)) (1111230601967288496608327969761855249303 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 334081 (10, 6, some (7, 1)) (8889844815714337071868318672540021093741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334082 (10, 6, some (7, 2)) (8889844815699454734784457633605999842729 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334112 (10, 6, some (8, 0)) (8918128666323219792456042673814055365249 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334113 (10, 6, some (8, 1)) (1783625733261117715387646577192416387957 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrlllllr : KTree ℚ :=
  (.node (.node (.node .leaf 334144 (10, 6, some (9, 0)) (555615300981809132199008778726866192637 / 625000000000000000000000000000000000000 : ℚ) .leaf) 334145 (10, 6, some (9, 1)) (1777968963139269413448534407448371436367 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 334146 (10, 6, some (9, 2)) (8889844815738916578071149565830472965861 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 334176 (10, 6, some (10, 0)) (8804677919118802484213601408028478684717 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrlllll : KTree ℚ :=
  .node V3rrrrllllll 334114 (10, 6, some (8, 2)) (8918128666294461711609403159588640723629 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrlllllr

def V3rrrrllllrl : KTree ℚ :=
  (.node (.node (.node .leaf 334178 (10, 6, some (10, 2)) (8804677919206001555444011599707980384751 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334208 (10, 6, some (11, 0)) (8704678165965118753621076136531599366553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 334209 (10, 6, some (11, 1)) (8704678166014232721807241235547249490349 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 334240 (10, 6, some (12, 0)) (4305549056430284161483292596469323890089 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 335042 (10, 7, some (5, 2)) (1071067668809735887159027014120222843571 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrllllrr : KTree ℚ :=
  (.node (.node (.node .leaf 335074 (10, 7, some (6, 2)) (1085296329059696339710532146981193099917 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 335104 (10, 7, some (7, 0)) (8773088789975427586358603253925735394157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335105 (10, 7, some (7, 1)) (2193272197489678086556417532682719747171 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 335106 (10, 7, some (7, 2)) (2193272197485529437095805891464752207603 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrllllr : KTree ℚ :=
  .node V3rrrrllllrl 335073 (10, 7, some (6, 1)) (4341185316249848958954224956332853435233 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrllllrr

def V3rrrrllll : KTree ℚ :=
  .node V3rrrrlllll 334177 (10, 6, some (10, 1)) (8804677919123148512940809968230248185077 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrllllr

def V3rrrrlllrlll : KTree ℚ :=
  (.node (.node .leaf 335137 (10, 7, some (8, 1)) (4408773554022485025952491868630931565207 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 335138 (10, 7, some (8, 2)) (1763509421606490795821839524044873410421 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrlllrllr : KTree ℚ :=
  (.node (.node .leaf 335169 (10, 7, some (9, 1)) (8817547108036831365551801574317684491979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 335170 (10, 7, some (9, 2)) (881754710804251278098908280735763650809 / 1000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrlllrll : KTree ℚ :=
  .node V3rrrrlllrlll 335168 (10, 7, some (9, 0)) (8817547108051538319669148891964079648979 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrlllrllr

def V3rrrrlllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 335201 (10, 7, some (10, 1)) (2193272197483737298675450306208655314011 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 335202 (10, 7, some (10, 2)) (350923551598815726842421095857413688941 / 400000000000000000000000000000000000000 : ℚ) .leaf) 335232 (10, 7, some (11, 0)) (4341185316232192800597335527517565304937 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 335233 (10, 7, some (11, 1)) (2170592658122027502472512320520767444409 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrlllrl : KTree ℚ :=
  .node V3rrrrlllrll 335200 (10, 7, some (10, 0)) (4386544394972207243473747215237079824659 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrlllrlr

def V3rrrrlllrrll : KTree ℚ :=
  (.node (.node .leaf 336098 (10, 8, some (6, 2)) (535192483261111451672554009267545271889 / 625000000000000000000000000000000000000 : ℚ) .leaf) 336129 (10, 8, some (7, 1)) (8654009666822249067102532206927032128299 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrlllrrlr : KTree ℚ :=
  (.node (.node .leaf 336160 (10, 8, some (8, 0)) (8706421618592676477808171676901896486601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 336161 (10, 8, some (8, 1)) (8706421618574351898154529435332762047 / 10000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrlllrrl : KTree ℚ :=
  .node V3rrrrlllrrll 336130 (10, 8, some (7, 2)) (8654009666803963412215780372588523555593 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrlllrrlr

def V3rrrrlllrrrl : KTree ℚ :=
  (.node (.node .leaf 336192 (10, 8, some (9, 0)) (4361702730241516833998286709072964165651 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 336193 (10, 8, some (9, 1)) (4361702730232977221179217594434711701589 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrlllrrrr : KTree ℚ :=
  (.node .leaf 336224 (10, 8, some (10, 0)) (8706421618571814503186393384933171131797 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrlllrrr : KTree ℚ :=
  .node V3rrrrlllrrrl 336194 (10, 8, some (9, 2)) (4361702730229671810230679949411104160519 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrlllrrrr

def V3rrrrlllrr : KTree ℚ :=
  .node V3rrrrlllrrl 336162 (10, 8, some (8, 2)) (27207567558001498145463645677337533729 / 31250000000000000000000000000000000000 : ℚ) V3rrrrlllrrr

def V3rrrrlllr : KTree ℚ :=
  .node V3rrrrlllrl 335264 (10, 7, some (12, 0)) (53553383440298936794592987528330322701 / 62500000000000000000000000000000000000 : ℚ) V3rrrrlllrr

def V3rrrrlll : KTree ℚ :=
  .node V3rrrrllll 335136 (10, 7, some (8, 0)) (2204386777016301371016174879429496469909 / 2500000000000000000000000000000000000000 : ℚ) V3rrrrlllr

def V3rrrrllrllll : KTree ℚ :=
  (.node (.node .leaf 336226 (10, 8, some (10, 2)) (8706421618569832239520402621841466842869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 336256 (10, 8, some (11, 0)) (8654009666800537838605096566148557201627 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrllrlllr : KTree ℚ :=
  (.node (.node .leaf 336288 (10, 8, some (12, 0)) (1070384966519934162312538372074908861979 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 337154 (10, 9, some (7, 2)) (8536890313181899972843650456650020430653 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrllrlll : KTree ℚ :=
  .node V3rrrrllrllll 336257 (10, 8, some (11, 1)) (4327004833399725064615121829247794987189 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrllrlllr

def V3rrrrllrllrl : KTree ℚ :=
  (.node (.node .leaf 337186 (10, 9, some (8, 2)) (4295953358928060521910986643177394663813 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 337216 (10, 9, some (9, 0)) (4309019574772708494817099579785198438863 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrllrllrr : KTree ℚ :=
  (.node .leaf 337218 (10, 9, some (9, 2)) (2154509787379119355161113878612191821219 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrllrllr : KTree ℚ :=
  .node V3rrrrllrllrl 337217 (10, 9, some (9, 1)) (4309019574763967654330434163975929879949 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrllrllrr

def V3rrrrllrll : KTree ℚ :=
  .node V3rrrrllrlll 337185 (10, 9, some (8, 1)) (26849708493348200697421571983108374759 / 31250000000000000000000000000000000000 : ℚ) V3rrrrllrllr

def V3rrrrllrlrll : KTree ℚ :=
  (.node (.node .leaf 337249 (10, 9, some (10, 1)) (8618039149520930871886929109534841933041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 337250 (10, 9, some (10, 2)) (8618039149519733271278336849214869667987 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrllrlrlr : KTree ℚ :=
  (.node (.node .leaf 337281 (10, 9, some (11, 1)) (4295953358925385062459663602338640337761 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 337312 (10, 9, some (12, 0)) (8536890313173430926715330161250358762137 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrllrlrl : KTree ℚ :=
  .node V3rrrrllrlrll 337280 (10, 9, some (11, 0)) (67124271233291927815053764297127836929 / 78125000000000000000000000000000000000 : ℚ) V3rrrrllrlrlr

def V3rrrrllrlrrl : KTree ℚ :=
  (.node (.node .leaf 338241 (10, 10, some (9, 1)) (2127100456439987866835302665515050459699 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 338242 (10, 10, some (9, 2)) (8508401825747023479438424702040459933817 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrllrlrrr : KTree ℚ :=
  (.node .leaf 338273 (10, 10, some (10, 1)) (8517990617045074566506393271126444645593 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrllrlrr : KTree ℚ :=
  .node V3rrrrllrlrrl 338272 (10, 10, some (10, 0)) (8517990617060917894823502920634875011233 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrllrlrrr

def V3rrrrllrlr : KTree ℚ :=
  .node V3rrrrllrlrl 338210 (10, 10, some (8, 2)) (8478324081447907232801992045457451632553 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrllrlrr

def V3rrrrllrl : KTree ℚ :=
  .node V3rrrrllrll 337248 (10, 9, some (10, 0)) (1723607829907120853540170591760088112803 / 2000000000000000000000000000000000000000 : ℚ) V3rrrrllrlr

def V3rrrrllrrlll : KTree ℚ :=
  (.node (.node .leaf 338304 (10, 10, some (11, 0)) (2127100456439987866835302665515050459699 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 338305 (10, 10, some (11, 1)) (8508401825747023479438424702040459933817 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrllrrllrl : KTree ℚ :=
  (.node .leaf 339266 (10, 11, some (9, 2)) (8422224171189892167540148408074176011519 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrllrrllr : KTree ℚ :=
  .node V3rrrrllrrllrl 339297 (10, 11, some (10, 1)) (8453787321642304218981328586060347620019 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V3rrrrllrrll : KTree ℚ :=
  .node V3rrrrllrrlll 338336 (10, 10, some (12, 0)) (8478324081447907232801992045457451632553 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrllrrllr

def V3rrrrllrrlrll : KTree ℚ :=
  (.node .leaf 339328 (10, 11, some (11, 0)) (8453787321651197532196867315087939795137 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrllrrlrl : KTree ℚ :=
  .node V3rrrrllrrlrll 339329 (10, 11, some (11, 1)) (4226893660818107252699006420808482030187 / 5000000000000000000000000000000000000000 : ℚ) .leaf

def V3rrrrllrrlrr : KTree ℚ :=
  (.node .leaf 340322 (10, 12, some (10, 2)) (8382956246606879996855218832063007613023 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrllrrlr : KTree ℚ :=
  .node V3rrrrllrrlrl 339360 (10, 11, some (12, 0)) (8422224171197812807040737434056297176709 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrllrrlrr

def V3rrrrllrrl : KTree ℚ :=
  .node V3rrrrllrrll 339298 (10, 11, some (10, 2)) (1056723415204267711402947530905794870439 / 1250000000000000000000000000000000000000 : ℚ) V3rrrrllrrlr

def V3rrrrllrrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 340384 (10, 12, some (12, 0)) (4191478123309941599510772971934806285107 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 360448 (11, 0, none) (0 : ℚ) .leaf) 360480 (11, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360481 (11, 0, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf) 360512 (11, 0, some (1, 0)) (9696935919265945426937643132230812933931 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 360513 (11, 0, some (1, 1)) (9696935930394584910878787286668377091159 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 360544 (11, 0, some (2, 0)) (583418806377746386739434989167429218177 / 625000000000000000000000000000000000000 : ℚ) .leaf) 360545 (11, 0, some (2, 1)) (4667350450807263211028571291444177637007 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 360576 (11, 0, some (3, 0)) (9418376099595811533828582741460270216169 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 360577 (11, 0, some (3, 1)) (2354594024918036775257854292181713775333 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrrllrr : KTree ℚ :=
  .node V3rrrrllrrl 340353 (10, 12, some (11, 1)) (1049556284976274230783840309156731492469 / 1250000000000000000000000000000000000000 : ℚ) V3rrrrllrrr

def V3rrrrllr : KTree ℚ :=
  .node V3rrrrllrl 338274 (10, 10, some (10, 2)) (4258995308519028747836247576352992564033 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrllrr

def V3rrrrll : KTree ℚ :=
  .node V3rrrrlll 336225 (10, 8, some (10, 1)) (8706421618559138293903835334771415991863 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrllr

def V3rrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 360609 (11, 0, some (4, 1)) (147303367140940345852166046011243087449 / 156250000000000000000000000000000000000 : ℚ) .leaf) 360640 (11, 0, some (5, 0)) (9567561224433124538179482161036156787737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360641 (11, 0, some (5, 1)) (9567561224461249313993349328959396371213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360672 (11, 0, some (6, 0)) (9567561224461249313993349328959396371213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 360673 (11, 0, some (6, 1)) (9567561224432359159492095395818443899909 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 360704 (11, 0, some (7, 0)) (9427415497019427967125500568324467959367 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 360705 (11, 0, some (7, 1)) (1178426937125801975199945029849123041761 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 360736 (11, 0, some (8, 0)) (2354594024894311430151535437102017842549 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 360737 (11, 0, some (8, 1)) (9418376099606991903901361239703737563863 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 360768 (11, 0, some (9, 0)) (466735045081280373146941609614795102877 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 360769 (11, 0, some (9, 1)) (583418806349013968914134095365511078683 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 360800 (11, 0, some (10, 0)) (2424233982479256686393840843305565184257 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 360801 (11, 0, some (10, 1)) (2424233983467442227622905866037042704989 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 360832 (11, 0, some (11, 0)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 360833 (11, 0, some (11, 1)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361505 (11, 1, some (0, 1)) (743200613058066940406428187006781171669 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 361536 (11, 1, some (1, 0)) (9647226493172777836364003857617295883417 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 361537 (11, 1, some (1, 1)) (1205903313272379570394697502411815312069 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 361568 (11, 1, some (2, 0)) (9218384512336560074469002233022053971183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361569 (11, 1, some (2, 1)) (2304596128330863988164149220644927145037 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 361600 (11, 1, some (3, 0)) (9226093509535713013522186719459428480479 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 361601 (11, 1, some (3, 1)) (9226093509398886732841318630361777057093 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 361632 (11, 1, some (4, 0)) (2309007973380551608020787590760523284923 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 361633 (11, 1, some (4, 1)) (577251993343952899568395337623486527469 / 625000000000000000000000000000000000000 : ℚ) .leaf) 361664 (11, 1, some (5, 0)) (9383962592111850868224400230730831335881 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 361665 (11, 1, some (5, 1)) (9383962592086427813367692909454519112471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361696 (11, 1, some (6, 0)) (2357339447143300112103230561460318462361 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 361697 (11, 1, some (6, 1)) (1885871557714576362412299465178259084733 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 361728 (11, 1, some (7, 0)) (4691981296043073893333768565622550969373 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 361729 (11, 1, some (7, 1)) (9383962592063550483866391757876452681137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361760 (11, 1, some (8, 0)) (9236031893461037626150004017266843658743 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 361761 (11, 1, some (8, 1)) (9236031893465980449862261726234558691399 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 361792 (11, 1, some (9, 0)) (9226093509334762037625262888544139451863 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 361793 (11, 1, some (9, 1)) (9226093509342022824244235615505517953857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361824 (11, 1, some (10, 0)) (9218384513152937212595489377800592766129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361825 (11, 1, some (10, 1)) (9218384514682533235797137991627827257681 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 361856 (11, 1, some (11, 0)) (9647226507588456661930295437868264588223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 361857 (11, 1, some (11, 1)) (2411806626223924551078768816954488910281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 361888 (11, 1, some (12, 0)) (11891209826837524861329296664484618945413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 362561 (11, 2, some (1, 1)) (9607343701938016010762405097883834736269 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362592 (11, 2, some (2, 0)) (570074881198161848540436222601120506667 / 625000000000000000000000000000000000000 : ℚ) .leaf) 362593 (11, 2, some (2, 1)) (4560599050624519803830318929460082737743 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 362624 (11, 2, some (3, 0)) (90626972765241189428436419129881500019 / 100000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rrrrlrrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 362656 (11, 2, some (4, 0)) (9056481581165622284560247454320142517147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362657 (11, 2, some (4, 1)) (9056481581068785371799151767186803452271 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362688 (11, 2, some (5, 0)) (919715921882742760761862762069319262463 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 362689 (11, 2, some (5, 1)) (4598579609406564336142369927418462663829 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 362720 (11, 2, some (6, 0)) (4628827325184690782674737403609332883779 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 362721 (11, 2, some (6, 1)) (1157206831293436291294105030540338100907 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 362752 (11, 2, some (7, 0)) (9257654650347533612141943360521743386207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362753 (11, 2, some (7, 1)) (9257654650336757467192067806163568862681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362784 (11, 2, some (8, 0)) (1839431843757094947808485281611695541933 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 362785 (11, 2, some (8, 1)) (1149644902347226038194268903741332507617 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrrlrrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 362817 (11, 2, some (9, 1)) (9056481581025425689552813424581913054779 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362848 (11, 2, some (10, 0)) (9062697276586155503486283002686714374421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 362849 (11, 2, some (10, 1)) (1132837159674824917992199407529015111299 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 362880 (11, 2, some (11, 0)) (4560599050995908038454585510633218427793 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 362881 (11, 2, some (11, 1)) (2280299525317120108143530657991693507053 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 362912 (11, 2, some (12, 0)) (9607343704095110870111481808964530615479 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 363617 (11, 3, some (2, 1)) (9038811184098138874821964929357092008039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363648 (11, 3, some (3, 0)) (8922620283443429509448213471568858183419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363649 (11, 3, some (3, 1)) (4461310142039315297640646604559801159779 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 363680 (11, 3, some (4, 0)) (8892467424024862539205640737527897204933 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrrlrrl : KTree ℚ :=
  .node V3rrrrlrrll 362816 (11, 2, some (9, 0)) (8844220293967300171110882017931940923 / 9765625000000000000000000000000000000 : ℚ) V3rrrrlrrlr

def V3rrrrlrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 363712 (11, 3, some (5, 0)) (9019258641290144535929637543969564564087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363713 (11, 3, some (5, 1)) (9019258641224035658647182439692418314903 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363744 (11, 3, some (6, 0)) (9079597567304906888426909759185819176793 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 363745 (11, 3, some (6, 1)) (4539798783645241926761883678621386789047 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 363776 (11, 3, some (7, 0)) (9096949701520363756385685613744778152661 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 363777 (11, 3, some (7, 1)) (2274237425375734061391055947988423900479 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 363808 (11, 3, some (8, 0)) (363183902691126388042000330252963024901 / 400000000000000000000000000000000000000 : ℚ) .leaf) 363809 (11, 3, some (8, 1)) (22698993918181671486010961486238338211 / 25000000000000000000000000000000000000 : ℚ) .leaf) 363840 (11, 3, some (9, 0)) (9019258641195070471309897672038163803017 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 363841 (11, 3, some (9, 1)) (2254814660296810098495275063785148588323 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrrlrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 363873 (11, 3, some (10, 1)) (8892467424400363940659574968741626248931 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 363904 (11, 3, some (11, 0)) (1784524056865237428946436416578316853813 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 363905 (11, 3, some (11, 1)) (1784524056884085749147935301416288007203 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 363936 (11, 3, some (12, 0)) (4519405592517482252286815972585973172843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 364673 (11, 4, some (3, 1)) (8801469573963699581790203044093436411067 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrlrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 364705 (11, 4, some (4, 1)) (8744338479159197714951800910462453077431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 364736 (11, 4, some (5, 0)) (4427377460681797384768179232151568995377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 364737 (11, 4, some (5, 1)) (1106844365169416790307417577534613901679 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 364768 (11, 4, some (6, 0)) (557861364800846534784766217126214054439 / 625000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrlrrrr : KTree ℚ :=
  .node V3rrrrlrrrrl 364704 (11, 4, some (4, 0)) (1748867695801555134046972608655052237209 / 2000000000000000000000000000000000000000 : ℚ) V3rrrrlrrrrr

def V3rrrrlrrr : KTree ℚ :=
  .node V3rrrrlrrrl 363872 (11, 3, some (10, 0)) (8892467423956394993093819916876197473657 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrlrrrr

def V3rrrrlrr : KTree ℚ :=
  .node V3rrrrlrrl 363681 (11, 3, some (4, 1)) (8892467424037183250469099565778235671939 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrlrrr

def V3rrrrlr : KTree ℚ :=
  .node V3rrrrlrl 362625 (11, 2, some (3, 1)) (9062697276716152954372889197410574297391 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrlrr

def V3rrrrl : KTree ℚ :=
  .node V3rrrrll 360608 (11, 0, some (4, 0)) (1885483099420281652948565967976091769431 / 2000000000000000000000000000000000000000 : ℚ) V3rrrrlr

def V3rrrrrlllll : KTree ℚ :=
  (.node (.node (.node .leaf 364800 (11, 4, some (7, 0)) (8996944540296546941309462295309252158437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 364801 (11, 4, some (7, 1)) (562309033767483683161428541772427390031 / 625000000000000000000000000000000000000 : ℚ) .leaf) 364832 (11, 4, some (8, 0)) (8996944540283714853138864915126529649319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 364833 (11, 4, some (8, 1)) (8996944540269652996068329914533312035413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 364864 (11, 4, some (9, 0)) (4462890918372641459121361262209597126711 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrllllr : KTree ℚ :=
  (.node (.node (.node .leaf 364896 (11, 4, some (10, 0)) (4427377460650050507669733057249331581659 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 364897 (11, 4, some (10, 1)) (2213688730399233283309821934658701537213 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 364928 (11, 4, some (11, 0)) (8744338479243684459062782669812781577457 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 364929 (11, 4, some (11, 1)) (8744338479391974651639187597298682915407 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrllll : KTree ℚ :=
  .node V3rrrrrlllll 364865 (11, 4, some (9, 1)) (8925781836739574005434207978406135900247 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrllllr

def V3rrrrrlllrl : KTree ℚ :=
  (.node (.node (.node .leaf 365729 (11, 5, some (4, 1)) (8611098112924273374358960904102738056469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365760 (11, 5, some (5, 0)) (348187126639609457167722080155393408991 / 400000000000000000000000000000000000000 : ℚ) .leaf) 365761 (11, 5, some (5, 1)) (2176169541501664358634852216641482928129 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 365792 (11, 5, some (6, 0)) (1760935583832790285693256325776514698441 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 365793 (11, 5, some (6, 1)) (440233895957282078363994961092164246099 / 500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrlllrr : KTree ℚ :=
  (.node (.node (.node .leaf 365825 (11, 5, some (7, 1)) (888984481570712339654794750551935543979 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 365856 (11, 5, some (8, 0)) (2229532166578371748140002556242921124267 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 365857 (11, 5, some (8, 1)) (55738304164375339102009381539510557429 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 365888 (11, 5, some (9, 0)) (8889844815701270421727659671444235781349 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrlllr : KTree ℚ :=
  .node V3rrrrrlllrl 365824 (11, 5, some (7, 0)) (444492240786992996170437943368752284437 / 500000000000000000000000000000000000000 : ℚ) V3rrrrrlllrr

def V3rrrrrlll : KTree ℚ :=
  .node V3rrrrrllll 364960 (11, 4, some (12, 0)) (2200367393579473163638342743738062132663 / 2500000000000000000000000000000000000000 : ℚ) V3rrrrrlllr

def V3rrrrrllrll : KTree ℚ :=
  (.node (.node (.node .leaf 365920 (11, 5, some (10, 0)) (4402338959555664254752156184169830712189 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 365921 (11, 5, some (10, 1)) (8804677919285316391732457062897723580423 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 365952 (11, 5, some (11, 0)) (8704678165982525878077649900263424211271 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 365953 (11, 5, some (11, 1)) (272021192690087563871842359981006187719 / 312500000000000000000000000000000000000 : ℚ) .leaf) 365984 (11, 5, some (12, 0)) (4305549056524706122663261573461696546143 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrllrlr : KTree ℚ :=
  (.node (.node (.node .leaf 366816 (11, 6, some (6, 0)) (2170592658126145524359369484007798640299 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 366817 (11, 6, some (6, 1)) (347294825299672873504282965070355037577 / 400000000000000000000000000000000000000 : ℚ) .leaf) 366848 (11, 6, some (7, 0)) (8773088789973495751625607744466027623163 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 366849 (11, 6, some (7, 1)) (8773088789951179369296881695047084902573 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrllrl : KTree ℚ :=
  .node V3rrrrrllrll 366785 (11, 6, some (5, 1)) (8568541350494918760142026297200812538373 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrllrlr

def V3rrrrrllrrll : KTree ℚ :=
  (.node (.node .leaf 366881 (11, 6, some (8, 1)) (4408773554019169414849366408358986216957 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 366912 (11, 6, some (9, 0)) (8817547108042725156382922171954117093747 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrllrrlr : KTree ℚ :=
  (.node (.node .leaf 366944 (11, 6, some (10, 0)) (4386544394968646428734549709231900306291 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 366945 (11, 6, some (10, 1)) (8773088789971486049885138829088124108641 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrllrrl : KTree ℚ :=
  .node V3rrrrrllrrll 366913 (11, 6, some (9, 1)) (4408773554015429628816147614011288100657 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrllrrlr

def V3rrrrrllrrr : KTree ℚ :=
  (.node (.node (.node .leaf 366977 (11, 6, some (11, 1)) (1085296329067672064379370426742869431923 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 367008 (11, 6, some (12, 0)) (8568541350491734496201696821649297360379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 367841 (11, 7, some (6, 1)) (2140769933048338241945312886854643382739 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 367872 (11, 7, some (7, 0)) (865400966683202570188836502782259353421 / 1000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrllrr : KTree ℚ :=
  .node V3rrrrrllrrl 366976 (11, 6, some (11, 0)) (8682370632469406498091430544927319617007 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrllrrr

def V3rrrrrllr : KTree ℚ :=
  .node V3rrrrrllrl 366880 (11, 6, some (8, 0)) (352701884322189171767751191428004379657 / 400000000000000000000000000000000000000 : ℚ) V3rrrrrllrr

def V3rrrrrll : KTree ℚ :=
  .node V3rrrrrlll 365889 (11, 5, some (9, 1)) (8889844815692131912102352539759206845443 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrllr

def V3rrrrrlrllll : KTree ℚ :=
  (.node (.node .leaf 367904 (11, 7, some (8, 0)) (435321080929301899344547444076216869347 / 500000000000000000000000000000000000000 : ℚ) .leaf) 367905 (11, 7, some (8, 1)) (8706421618567510401437878607303854439537 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrlrlllr : KTree ℚ :=
  (.node (.node .leaf 367937 (11, 7, some (9, 1)) (4361702730229925092067233222638274075623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 367968 (11, 7, some (10, 0)) (8706421618563890120536033819709639604359 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrlrlll : KTree ℚ :=
  .node V3rrrrrlrllll 367936 (11, 7, some (9, 0)) (4361702730236740564637906756596913272561 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrlrlllr

def V3rrrrrlrllrl : KTree ℚ :=
  (.node (.node .leaf 368000 (11, 7, some (11, 0)) (8654009666793967729351306301999149337147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 368001 (11, 7, some (11, 1)) (4327004833410801495078582245764172944679 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrlrllrr : KTree ℚ :=
  (.node .leaf 368897 (11, 8, some (7, 1)) (8536890313193955008496187953357099260071 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrlrllr : KTree ℚ :=
  .node V3rrrrrlrllrl 368032 (11, 7, some (12, 0)) (342523189287240100681773655089558422443 / 400000000000000000000000000000000000000 : ℚ) V3rrrrrlrllrr

def V3rrrrrlrll : KTree ℚ :=
  .node V3rrrrrlrlll 367969 (11, 7, some (10, 1)) (1088302702320653485434446416526754234039 / 1250000000000000000000000000000000000000 : ℚ) V3rrrrrlrllr

def V3rrrrrlrlrll : KTree ℚ :=
  (.node (.node .leaf 368929 (11, 8, some (8, 1)) (4295953358932165808184014727848623675801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 368960 (11, 8, some (9, 0)) (4309019574768559528318290036411302443993 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrlrlrlr : KTree ℚ :=
  (.node (.node .leaf 368992 (11, 8, some (10, 0)) (8618039149526893775725328409798637478019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 368993 (11, 8, some (10, 1)) (1077254893689682060676826728885793670271 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrlrlrl : KTree ℚ :=
  .node V3rrrrrlrlrll 368961 (11, 8, some (9, 1)) (4309019574760818260412196260819194107297 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrlrlrlr

def V3rrrrrlrlrrl : KTree ℚ :=
  (.node (.node .leaf 369025 (11, 8, some (11, 1)) (8591906717859013277278394268520604890071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 369056 (11, 8, some (12, 0)) (4268445156586641074961079460673375670117 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrlrlrrr : KTree ℚ :=
  (.node .leaf 369984 (11, 9, some (9, 0)) (2127100456442441134520398013196753350647 / 2500000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrlrlrr : KTree ℚ :=
  .node V3rrrrrlrlrrl 369953 (11, 9, some (8, 1)) (1695664816291468354765509914110817029357 / 2000000000000000000000000000000000000000 : ℚ) V3rrrrrlrlrrr

def V3rrrrrlrlr : KTree ℚ :=
  .node V3rrrrrlrlrl 369024 (11, 8, some (11, 0)) (8591906717853952823853818874615183667987 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrlrlrr

def V3rrrrrlrl : KTree ℚ :=
  .node V3rrrrrlrll 368928 (11, 8, some (8, 0)) (8591906717882337787504619944117221930379 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrlrlr

def V3rrrrrlrrlll : KTree ℚ :=
  (.node (.node .leaf 370016 (11, 9, some (10, 0)) (532374413565780305665688746039305300301 / 625000000000000000000000000000000000000 : ℚ) .leaf) 370017 (11, 9, some (10, 1)) (1064748827129939751632330930412301864721 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrlrrllr : KTree ℚ :=
  (.node (.node .leaf 370049 (11, 9, some (11, 1)) (8508401825746863509913693289900050859497 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 370080 (11, 9, some (12, 0)) (1059790510180145358333281613198678464213 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrlrrll : KTree ℚ :=
  .node V3rrrrrlrrlll 370048 (11, 9, some (11, 0)) (8508401825751789720077308968664021356053 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrlrrllr

def V3rrrrrlrrlrll : KTree ℚ :=
  (.node .leaf 371040 (11, 10, some (10, 0)) (8453787321651197532196867315087939795137 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrlrrlrl : KTree ℚ :=
  .node V3rrrrrlrrlrll 371041 (11, 10, some (10, 1)) (4226893660818107252699006420808482030187 / 5000000000000000000000000000000000000000 : ℚ) .leaf

def V3rrrrrlrrlrr : KTree ℚ :=
  (.node .leaf 371073 (11, 10, some (11, 1)) (1056723415204267711402947530905794870439 / 1250000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrlrrlr : KTree ℚ :=
  .node V3rrrrrlrrlrl 371072 (11, 10, some (11, 0)) (8453787321642304218981328586060347620019 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrlrrlrr

def V3rrrrrlrrl : KTree ℚ :=
  .node V3rrrrrlrrll 371009 (11, 10, some (9, 1)) (8422224171197812807040737434056297176709 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrlrrlr

def V3rrrrrlrrrlll : KTree ℚ :=
  (.node .leaf 372065 (11, 11, some (10, 1)) (209573906165285100076077266160628262249 / 250000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrlrrrll : KTree ℚ :=
  .node V3rrrrrlrrrlll 372096 (11, 11, some (11, 0)) (1049556284977166020374459261055419644679 / 1250000000000000000000000000000000000000 : ℚ) .leaf

def V3rrrrrlrrrlrl : KTree ℚ :=
  (.node .leaf 372128 (11, 11, some (12, 0)) (209573906165285100076077266160628262249 / 250000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrlrrrlr : KTree ℚ :=
  .node V3rrrrrlrrrlrl 373121 (11, 12, some (11, 1)) (8329250235432337659833006944788893970087 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V3rrrrrlrrrl : KTree ℚ :=
  .node V3rrrrrlrrrll 372097 (11, 11, some (11, 1)) (1679290055961021893513780907040197129109 / 2000000000000000000000000000000000000000 : ℚ) V3rrrrrlrrrlr

def V3rrrrrlrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 393248 (12, 0, some (0, 0)) (2972802436609795147218531714117228224241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 393280 (12, 0, some (1, 0)) (4823613247823999047681051415994043002383 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 393312 (12, 0, some (2, 0)) (9218384513570827184350982253625835777701 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 393344 (12, 0, some (3, 0)) (2306523377334868998707385294183656016089 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrlrrr : KTree ℚ :=
  .node V3rrrrrlrrrl 373152 (11, 12, some (12, 0)) (4164625117719439943801160187758757786399 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrlrrrr

def V3rrrrrlrr : KTree ℚ :=
  .node V3rrrrrlrrl 371104 (11, 10, some (12, 0)) (8422224171189892167540148408074176011519 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrlrrr

def V3rrrrrlr : KTree ℚ :=
  .node V3rrrrrlrl 369985 (11, 9, some (9, 1)) (8508401825753423586768500308006691885151 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrlrr

def V3rrrrrl : KTree ℚ :=
  .node V3rrrrrll 367873 (11, 7, some (7, 1)) (1730801933362910542432951296552249615729 / 2000000000000000000000000000000000000000 : ℚ) V3rrrrrlr

def V3rrrrrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 393408 (12, 0, some (5, 0)) (1172995324008641583387636996992665055011 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 393440 (12, 0, some (6, 0)) (9429357788584909130791539298746551975323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 393472 (12, 0, some (7, 0)) (9383962592068381975801325388041461147049 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 393504 (12, 0, some (8, 0)) (9236031893452219586304797402967290227539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 393536 (12, 0, some (9, 0)) (4613046754675214054999947174494716663403 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 393568 (12, 0, some (10, 0)) (921838451311683689020419578386169434201 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 393600 (12, 0, some (11, 0)) (4823613255088478983471606534909531577381 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 393632 (12, 0, some (12, 0)) (11891209693505817169788429979212226266553 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394304 (12, 1, some (1, 0)) (600458980604205733984069434579669890499 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 394336 (12, 1, some (2, 0)) (1140149762567608100900099257464125429123 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 394368 (12, 1, some (3, 0)) (2265674319194698740028096328858807112793 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 394400 (12, 1, some (4, 0)) (4528240790539940355413696239284017978513 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 394432 (12, 1, some (5, 0)) (9197159218817165786776892819886360077219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394464 (12, 1, some (6, 0)) (9257654650346029980362749992596084279303 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 394496 (12, 1, some (7, 0)) (9257654650345731458428534001573013415011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 394528 (12, 1, some (8, 0)) (9197159218771264072450624874696168432757 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 394560 (12, 1, some (9, 0)) (4528240790511137094158608994158290423731 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 394592 (12, 1, some (10, 0)) (1132837159573949968495769694027033226791 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 394624 (12, 1, some (11, 0)) (2280299525687057132773448261359325957027 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 394656 (12, 1, some (12, 0)) (9607343701630475429876196266027384883701 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 395360 (12, 2, some (2, 0)) (4519405591168870579221508220512799465081 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrrrrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 395424 (12, 2, some (4, 0)) (444623371204726641604753019601791433429 / 500000000000000000000000000000000000000 : ℚ) .leaf) 395456 (12, 2, some (5, 0)) (9019258641234759829468766883418107905387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 395488 (12, 2, some (6, 0)) (4539798783651175764992594770945632698983 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 395520 (12, 2, some (7, 0)) (1819389940301733581048631911443833654671 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 395552 (12, 2, some (8, 0)) (1134949695908967278633066693844847906099 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 395584 (12, 2, some (9, 0)) (9019258641187236198041050647058767520163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 395616 (12, 2, some (10, 0)) (4446233711979402851788847740754033163753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 395648 (12, 2, some (11, 0)) (4461310142391817387765146900546894013973 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 395680 (12, 2, some (12, 0)) (2259702796062314340429161522192753646009 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 396416 (12, 3, some (3, 0)) (1100183696682728676362057616191365655087 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrrrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 396480 (12, 3, some (5, 0)) (4427377460697371996360152520662766413947 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 396512 (12, 3, some (6, 0)) (4462890918387009686819620515697451608511 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 396544 (12, 3, some (7, 0)) (8996944540291199391127715193425326732017 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 396576 (12, 3, some (8, 0)) (1799388908054835707902889111828347879901 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 396608 (12, 3, some (9, 0)) (2231445459186045655055959136776131769693 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 396672 (12, 3, some (11, 0)) (4372169239756266748563420879254646101573 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 396704 (12, 3, some (12, 0)) (6876148104973951776401359614347553909 / 7812500000000000000000000000000000000 : ℚ) .leaf) 397472 (12, 4, some (4, 0)) (430554905640286593964890841712472601247 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 397504 (12, 4, some (5, 0)) (2176169541505964658070306440919727405449 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrrlrr : KTree ℚ :=
  .node V3rrrrrrlrrl 396640 (12, 3, some (10, 0)) (8854754921296113110072202912420287527997 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrrlrrr

def V3rrrrrrlr : KTree ℚ :=
  .node V3rrrrrrlrl 396448 (12, 3, some (4, 0)) (174886769583250359157753760056382096207 / 200000000000000000000000000000000000000 : ℚ) V3rrrrrrlrr

def V3rrrrrrl : KTree ℚ :=
  .node V3rrrrrrll 395392 (12, 2, some (3, 0)) (892262028395704600793235953044166368139 / 1000000000000000000000000000000000000000 : ℚ) V3rrrrrrlr

def V3rrrrrrrlll : KTree ℚ :=
  (.node (.node (.node .leaf 397568 (12, 4, some (7, 0)) (8889844815718665809656190625400441639933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 397600 (12, 4, some (8, 0)) (1783625733261459599299148748483753090319 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 397632 (12, 4, some (9, 0)) (1777968963138834560900953351750872309213 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 397664 (12, 4, some (10, 0)) (1760935583821808365121250958490323632711 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 397696 (12, 4, some (11, 0)) (4352339083123110889691182332523316823227 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 398528 (12, 5, some (5, 0)) (4284270675240911427430924410882436420747 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 398560 (12, 5, some (6, 0)) (4341185316254354132028749917915076411667 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 398592 (12, 5, some (7, 0)) (4386544394988223157105957981674658531007 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 398624 (12, 5, some (8, 0)) (8817547108046179013598651270377850671809 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrrrll : KTree ℚ :=
  .node V3rrrrrrrlll 397728 (12, 4, some (12, 0)) (6727420400905839649812907448782193323 / 7812500000000000000000000000000000000 : ℚ) V3rrrrrrrllr

def V3rrrrrrrlrll : KTree ℚ :=
  (.node (.node .leaf 398688 (12, 5, some (10, 0)) (2193272197482978140159862856601727624629 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 398720 (12, 5, some (11, 0)) (8682370632623060158820731850414667731199 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 399584 (12, 6, some (6, 0)) (8563079732201560266456974131302741207377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 399616 (12, 6, some (7, 0)) (346160386673158417103005223524345392693 / 400000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrrrlrl : KTree ℚ :=
  .node V3rrrrrrrlrll 398752 (12, 5, some (12, 0)) (1713708270110946777121819150411971037899 / 2000000000000000000000000000000000000000 : ℚ) V3rrrrrrrlrlr

def V3rrrrrrrlrrl : KTree ℚ :=
  (.node (.node .leaf 399680 (12, 6, some (9, 0)) (8723405460465750783504599754231318240863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 399712 (12, 6, some (10, 0)) (1741284323711481804566334924543384216073 / 2000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrrrlrrr : KTree ℚ :=
  (.node .leaf 399776 (12, 6, some (12, 0)) (4281539866114229035642895563556004187359 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrrrlrr : KTree ℚ :=
  .node V3rrrrrrrlrrl 399744 (12, 6, some (11, 0)) (346160386673004296412307110634957931293 / 400000000000000000000000000000000000000 : ℚ) V3rrrrrrrlrrr

def V3rrrrrrrlr : KTree ℚ :=
  .node V3rrrrrrrlrl 399648 (12, 6, some (8, 0)) (2176605404644250916073871694751067960667 / 2500000000000000000000000000000000000000 : ℚ) V3rrrrrrrlrr

def V3rrrrrrrl : KTree ℚ :=
  .node V3rrrrrrrll 398656 (12, 5, some (9, 0)) (4408773554018199749282401434755513352253 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrrrlr

def V3rrrrrrrrlll : KTree ℚ :=
  (.node (.node .leaf 400672 (12, 7, some (8, 0)) (4295953358937761420165796355175577004891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 400704 (12, 7, some (9, 0)) (8618039149528916490787953896455612183469 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrrrrllr : KTree ℚ :=
  (.node (.node .leaf 400768 (12, 7, some (11, 0)) (4295953358928296776615490791122612909541 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 400800 (12, 7, some (12, 0)) (8536890313191181147877318025177269110263 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrrrrll : KTree ℚ :=
  .node V3rrrrrrrrlll 400736 (12, 7, some (10, 0)) (2154509787379987670415986463422089420069 / 2500000000000000000000000000000000000000 : ℚ) V3rrrrrrrrllr

def V3rrrrrrrrlrl : KTree ℚ :=
  (.node (.node .leaf 401728 (12, 8, some (9, 0)) (8508401825762146376595325889865776908437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 401760 (12, 8, some (10, 0)) (425899530852252994494519895426696690183 / 500000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrrrrlrr : KTree ℚ :=
  (.node .leaf 401824 (12, 8, some (12, 0)) (4239162040722936837516217050305668090903 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrrrrlr : KTree ℚ :=
  .node V3rrrrrrrrlrl 401792 (12, 8, some (11, 0)) (1701680365149210580312445138489278637191 / 2000000000000000000000000000000000000000 : ℚ) V3rrrrrrrrlrr

def V3rrrrrrrrl : KTree ℚ :=
  .node V3rrrrrrrrll 401696 (12, 8, some (8, 0)) (4239162040734268899496262625758741317053 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrrrrlr

def V3rrrrrrrrrlll : KTree ℚ :=
  (.node .leaf 402784 (12, 9, some (10, 0)) (8453787321643569240103176097224001530811 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrrrrrll : KTree ℚ :=
  .node V3rrrrrrrrrlll 402816 (12, 9, some (11, 0)) (8453787321635579763741400563041247720279 / 10000000000000000000000000000000000000000 : ℚ) .leaf

def V3rrrrrrrrrlr : KTree ℚ :=
  (.node .leaf 403808 (12, 10, some (10, 0)) (4191478123309941599510772971934806285107 / 5000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrrrrrl : KTree ℚ :=
  .node V3rrrrrrrrrll 402848 (12, 9, some (12, 0)) (1684444834238234660908998091079817651683 / 2000000000000000000000000000000000000000 : ℚ) V3rrrrrrrrrlr

def V3rrrrrrrrrrll : KTree ℚ :=
  (.node .leaf 403872 (12, 10, some (12, 0)) (8382956246606879996855218832063007613023 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrrrrrrl : KTree ℚ :=
  .node V3rrrrrrrrrrll 404864 (12, 11, some (11, 0)) (4164625117719439943801160187758757786399 / 5000000000000000000000000000000000000000 : ℚ) .leaf

def V3rrrrrrrrrrr : KTree ℚ :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (8265591373667495844636964511310563230763 / 10000000000000000000000000000000000000000 : ℚ) .leaf)

def V3rrrrrrrrrr : KTree ℚ :=
  .node V3rrrrrrrrrrl 404896 (12, 11, some (12, 0)) (8329250235432337659833006944788893970087 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrrrrrrr

def V3rrrrrrrrr : KTree ℚ :=
  .node V3rrrrrrrrrl 403840 (12, 10, some (11, 0)) (1049556284976274230783840309156731492469 / 1250000000000000000000000000000000000000 : ℚ) V3rrrrrrrrrr

def V3rrrrrrrr : KTree ℚ :=
  .node V3rrrrrrrrl 402752 (12, 9, some (9, 0)) (1684444834241596533367927401603653956983 / 2000000000000000000000000000000000000000 : ℚ) V3rrrrrrrrr

def V3rrrrrrr : KTree ℚ :=
  .node V3rrrrrrrl 400640 (12, 7, some (7, 0)) (4268445156602549496496699399934512476013 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrrrr

def V3rrrrrr : KTree ℚ :=
  .node V3rrrrrrl 397536 (12, 4, some (6, 0)) (8804677919178538275121626744793425269147 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrrr

def V3rrrrr : KTree ℚ :=
  .node V3rrrrrl 393376 (12, 0, some (4, 0)) (1154503986693160453902249937054739361969 / 1250000000000000000000000000000000000000 : ℚ) V3rrrrrr

def V3rrrr : KTree ℚ :=
  .node V3rrrrl 364769 (11, 4, some (6, 1)) (4462890918382982896815086126204431199187 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrr

def V3rrr : KTree ℚ :=
  .node V3rrrl 334050 (10, 6, some (6, 2)) (2201169479781557959226534696835960636957 / 2500000000000000000000000000000000000000 : ℚ) V3rrrr

def V3rr : KTree ℚ :=
  .node V3rrl 299234 (9, 4, some (6, 2)) (9257654650346614385553778435471038468459 / 10000000000000000000000000000000000000000 : ℚ) V3rrr

def V3r : KTree ℚ :=
  .node V3rl 236835 (7, 7, some (8, 3)) (2269899391817636099696935208626585359777 / 2500000000000000000000000000000000000000 : ℚ) V3rr

def V3 : KTree ℚ :=
  .node V3l 164964 (5, 1, some (2, 4)) (10569964286264983659320850787331899896521 / 10000000000000000000000000000000000000000 : ℚ) V3r


end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R12_12_12_l1_r4V4.lean <==
/-
A36W.TGCert3R12_12_12_l1_r4V4 (namespace A36W.TGCert3.R12_12_12_l1_r4): the level-4 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R12_12_12_l1_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V4 : KTree ℚ :=
  (.node .leaf 405920 (12, 12, some (12, 0)) (5000000000004345548994924427153316214767 / 5000000000000000000000000000000000000000 : ℚ) .leaf)


end A36W.TGCert3.R12_12_12_l1_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2.lean <==
/-
A36W.TGCert3R4_8_6_l3_r2 (namespace A36W.TGCert3.R4_8_6_l3_r2): the adaptive certificate for (n_A, n_B, k) = (4, 8, 6), λ = 3, r = 2:
lower end K4(a) at c = 1/q̂ with the chunked Bellman bound (`Fstar_ge_of_tree`); upper end K4(c) at the owner's hull point of 2 count table(s) (`Fstar_le_of_vals`).  Every statement holds for every
`A : Finset (Fin 12)` with `#A = 4`.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R4_8_6_l3_r2B00
import A36W.TGCert3R4_8_6_l3_r2Q00

set_option autoImplicit false

namespace A36W.TGCert3.R4_8_6_l3_r2

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1rrr_ok : V1rrr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrl_ok V1rrr_e V1rrrr_ok

theorem V1rr_ok : V1rr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok V1rr_e V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok V1r_e V1rr_ok

theorem V1_ok : V1.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok V1_e V1r_ok

theorem hT : ∀ t, (T (t + 1)).All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · have e : T (t + 3) = .leaf := by simp only [T, show t + 3 ≠ 1 by omega, show t + 3 ≠ 2 by omega, if_false]
    show (T (t + 3)).All _
    rw [e]; trivial

theorem hval : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ))), PolOK 12 2 4 8 6 (3 : ℚ) PT qv p :=
  forall_mem_append_of pq0_ok (pq1_ok)

theorem hcov : ∀ i < 2, ∀ w ∈ Wc 4 8 6, (i, w) ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ))) := by decide +kernel

theorem lam_pos : (0 : ℝ) < 3 := by norm_num

theorem hk : (6 : ℕ) ≤ 12 := by norm_num

/-- **Lower end** of `F*_2`: K4(a) at `c = 1/q̂` with `𝓡_2(s̄_0) ≤ M̂` from the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 12)) (hA : #A = 4) :
    ((54921305776238730898118680051078 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 2) := by
  have hB : #Aᶜ = 8 := card_compl_eq A hA (by norm_num)
  have hl : (3 : ℝ) = ((3 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree A lam_pos hk (r := 2) (by norm_num) hl hA hB (N := 33) (by norm_num) qh lo T DD Mh LL
    (by decide +kernel) (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (54921305776238730898118680051078 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- **Upper end** of `F*_2`: `Φ` of the owner's hull point (K4(c)); the hull point lies in `conv 𝒱_2`. -/
theorem upper (A : Finset (Fin 12)) (hA : #A = 4) :
    hullPt A 3 6 2 th (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A 3 6 2) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 3 6 2 th (fun i => actF (PT i.val))) ≤ ((54921305776239614598780292168356 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 2) ≤ ((54921305776239614598780292168356 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 8 := card_compl_eq A hA (by norm_num)
  have hl : (3 : ℝ) = ((3 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_vals A lam_pos hk (r := 2) (by norm_num) hl hA hB (N := 33) (by norm_num) th PT qv up UU
    _ (by decide +kernel) hcov hval (by decide +kernel) (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (54921305776239614598780292168356 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** of `F*_2` at (n_A, n_B, k) = (4, 8, 6), λ = 3 (width 8.8e-15),
for every group `A` of size 4. -/
theorem bracket (A : Finset (Fin 12)) (hA : #A = 4) :
    ((54921305776238730898118680051078 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 2) ∧
    sInf (capKLSetAS (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 2) ≤ ((54921305776239614598780292168356 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.R4_8_6_l3_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2B00.lean <==
/-
A36W.TGCert3R4_8_6_l3_r2B00 (namespace A36W.TGCert3.R4_8_6_l3_r2): Bellman items, 10 theorems, 33304 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R4_8_6_l3_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R4_8_6_l3_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1l_ok : V1l.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rl_ok : V1rl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrl_ok : V1rrl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrl_ok : V1rrrl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrr_ok : V1rrrr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrr_e : BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 2, some (0, 0)), (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rr_e : BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 5, some (4, 1)), (5049543418632980072014997392898079465129 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1r_e : BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 0, some (0, 1)), (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1_e : BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 7, some (3, 2)), (2422055188684517171579800209016128608721 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2_ok : V2.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R4_8_6_l3_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2Data.lean <==
/-
A36W.TGCert3R4_8_6_l3_r2Data (namespace A36W.TGCert3.R4_8_6_l3_r2): scalars of the F*_2 certificate at (n_A, n_B, k) = (4, 8, 6), λ = 3.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R4_8_6_l3_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂. -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (11332347278494726705048306676952961138950310942615324605 / 13686840506779062372645549280767107936556739649396756242432 : ℚ) else
  if w = 1 then (186580530870297942478875818893627118411748468850461897075 / 6843420253389531186322774640383553968278369824698378121216 : ℚ) else
  if w = 2 then (1201942559978825455995781419677123762385991259512032497325 / 6843420253389531186322774640383553968278369824698378121216 : ℚ) else
  if w = 3 then (1931474382164741768857951090933059900216705421137859471875 / 6843420253389531186322774640383553968278369824698378121216 : ℚ) else
  (1265271457454052001555005843213396668726593260665087167125 / 13686840506779062372645549280767107936556739649396756242432 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 33). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (9718454850265162630395983983449719 / 10000000000000000000000000000000000 : ℚ) else
  if w = 1 then (1311100830681834969352171194879609 / 2000000000000000000000000000000000 : ℚ) else
  if w = 2 then (1039879966630283484304949906455663 / 2000000000000000000000000000000000 : ℚ) else
  if w = 3 then (644498775797707738362449146067823 / 1250000000000000000000000000000000 : ℚ) else
  (6509138980101045733524068067433193 / 10000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point (Taylor order 33). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (4859227425132581315197991991724861 / 5000000000000000000000000000000000 : ℚ) else
  if w = 1 then (204859504794036713961276749199939 / 312500000000000000000000000000000 : ℚ) else
  if w = 2 then (2599699916575708710762374766139159 / 5000000000000000000000000000000000 : ℚ) else
  if w = 3 then (5155990206381661906899593168542587 / 10000000000000000000000000000000000 : ℚ) else
  (1627284745025261433381017016858299 / 2500000000000000000000000000000000 : ℚ)

/-- The default value off the tables. -/
def DD : ℚ := (10 : ℚ)

/-- The certificate's value at the root. -/
def Mh : ℚ := (10000000000000088370066161211727691263567 / 10000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (27460652888119365449059340025539 / 50000000000000000000000000000000 : ℚ)
def UU : ℚ := (13730326444059903649695073042089 / 25000000000000000000000000000000 : ℚ)

/-- The owner's hull weights (exact). -/
def th : Fin 2 → ℚ := ![(3729090953059481837899040994 / 4204857303382702253625068279 : ℚ), (475766350323220415726027285 / 4204857303382702253625068279 : ℚ)]

/-- The exact realised terminal vector of table 0 (TGCert's polQ). -/
def qv0 : ℕ → ℚ := fun w =>
  if w = 0 then (4365752145579280692783209565 / 6510014261729330227450990575616 : ℚ) else
  if w = 1 then (81969841990896758278353472275 / 3255007130864665113725495287808 : ℚ) else
  if w = 2 then (567036066906747001349053498125 / 3255007130864665113725495287808 : ℚ) else
  if w = 3 then (939572944130448714095895571875 / 3255007130864665113725495287808 : ℚ) else
  (588524654997063002551850803125 / 6510014261729330227450990575616 : ℚ)

/-- The exact realised terminal vector of table 1 (TGCert's polQ). -/
def qv1 : ℕ → ℚ := fun w =>
  if w = 0 then (44963156705476332585330135 / 21812821309131371796026978816 : ℚ) else
  if w = 1 then (67899272201859465317547315 / 1558058664937955128287641344 : ℚ) else
  if w = 2 then (2037833750707628829841361115 / 10906410654565685898013489408 : ℚ) else
  if w = 3 then (2529690720103548284249503125 / 10906410654565685898013489408 : ℚ) else
  (48275354318592664561663575 / 445159618553701465225040384 : ℚ)

/-- The per-table terminal vectors. -/
def qv : ℕ → ℕ → ℚ := fun i =>
  if i = 0 then qv0 else qv1


end A36W.TGCert3.R4_8_6_l3_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2Pol.lean <==
/-
A36W.TGCert3R4_8_6_l3_r2Pol (namespace A36W.TGCert3.R4_8_6_l3_r2): the owner's count tables, pruned to their positive-mass states (actF reads them).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R4_8_6_l3_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 139488 (4, 8, some (6, 0)) (3, 7) .leaf)

def P1_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 139488 (4, 8, some (6, 0)) (2, 7) .leaf)

/-- Table `i`, round `t`. -/
def PT : ℕ → ℕ → KTree (ℕ × ℕ) := fun i t =>
  if i = 0 then (if t = 0 then P0_0 else .leaf) else if i = 1 then (if t = 0 then P1_0 else .leaf) else .leaf


end A36W.TGCert3.R4_8_6_l3_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2Q00.lean <==
/-
A36W.TGCert3R4_8_6_l3_r2Q00 (namespace A36W.TGCert3.R4_8_6_l3_r2): polQ value items, 2 theorems, 1650 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R4_8_6_l3_r2Pol
import A36W.TGCert3R4_8_6_l3_r2Data

set_option autoImplicit false

namespace A36W.TGCert3.R4_8_6_l3_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq0_ok : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)), PolOK 12 2 4 8 6 (3 : ℚ) PT qv p := by decide +kernel
theorem pq1_ok : ∀ p ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)), PolOK 12 2 4 8 6 (3 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R4_8_6_l3_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2T.lean <==
/-
A36W.TGCert3R4_8_6_l3_r2T (namespace A36W.TGCert3.R4_8_6_l3_r2): the level tables.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R4_8_6_l3_r2V1
import A36W.TGCert3R4_8_6_l3_r2V2
import A36W.TGCert3R4_8_6_l3_r2Data

set_option autoImplicit false

namespace A36W.TGCert3.R4_8_6_l3_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else .leaf

end A36W.TGCert3.R4_8_6_l3_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2V1.lean <==
/-
A36W.TGCert3R4_8_6_l3_r2V1 (namespace A36W.TGCert3.R4_8_6_l3_r2): the level-1 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R4_8_6_l3_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V1l : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 33 (0, 0, some (0, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 34 (0, 0, some (0, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35 (0, 0, some (0, 3)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36 (0, 0, some (0, 4)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1059 (0, 1, some (0, 3)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 1060 (0, 1, some (0, 4)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1088 (0, 1, some (1, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 1089 (0, 1, some (1, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 1090 (0, 1, some (1, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1091 (0, 1, some (1, 3)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 1092 (0, 1, some (1, 4)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2083 (0, 2, some (0, 3)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (3303521551618429807816689358587800918547 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 2113 (0, 2, some (1, 1)) (9631012185113183163134096354572772492333 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2114 (0, 2, some (1, 2)) (840963351502392378633912883674391502677 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2115 (0, 2, some (1, 3)) (8373206730665877571807936001047289847433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2116 (0, 2, some (1, 4)) (2396615297685709988912437186212056031823 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 2144 (0, 2, some (2, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2147 (0, 2, some (2, 3)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 2148 (0, 2, some (2, 4)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3105 (0, 3, some (0, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 3106 (0, 3, some (0, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3107 (0, 3, some (0, 3)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3136 (0, 3, some (1, 0)) (367057950179825534201854373176422324283 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 3137 (0, 3, some (1, 1)) (8560899720100607256119196759620242215407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3138 (0, 3, some (1, 2)) (3737614895566188349484057260775073345231 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (7442850427258557841607054223153146531051 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 3140 (0, 3, some (1, 4)) (4260649418107928869177666108821432945463 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3168 (0, 3, some (2, 0)) (367057950179825534201854373176422324283 / 312500000000000000000000000000000000000 : ℚ) .leaf) 3169 (0, 3, some (2, 1)) (8560899720100607256119196759620242215407 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3170 (0, 3, some (2, 2)) (3737614895566188349484057260775073345231 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3171 (0, 3, some (2, 3)) (7442850427258557841607054223153146531051 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3172 (0, 3, some (2, 4)) (4260649418107928869177666108821432945463 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3200 (0, 3, some (3, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 3201 (0, 3, some (3, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3202 (0, 3, some (3, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3203 (0, 3, some (3, 3)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf)) 4130 (0, 4, some (0, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4131 (0, 4, some (0, 3)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 4161 (0, 4, some (1, 1)) (4063083265594624146947196899585388395203 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 4162 (0, 4, some (1, 2)) (7095628278301435694723639956002678303837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (7064893178999334201212946000883650808771 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4164 (0, 4, some (1, 4)) (4044288314844635606289737751732844553701 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4192 (0, 4, some (2, 0)) (9910564654855289423450068075763402755641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4193 (0, 4, some (2, 1)) (28893036555339549489402289063718317477 / 40000000000000000000000000000000000000 : ℚ) .leaf) 4194 (0, 4, some (2, 2)) (3153612568133971419877173313778968135039 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4195 (0, 4, some (2, 3)) (251196201919976327154238080031418695423 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 4196 (0, 4, some (2, 4)) (7189845893057129966737311558636168095469 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4224 (0, 4, some (3, 0)) (5444035760113379199893225871696205127 / 4882812500000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (4063083265594624146947196899585388395203 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4226 (0, 4, some (3, 2)) (7095628278301435694723639956002678303837 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4227 (0, 4, some (3, 3)) (7064893178999334201212946000883650808771 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4256 (0, 4, some (4, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4257 (0, 4, some (4, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 4258 (0, 4, some (4, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5155 (0, 5, some (0, 3)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 5156 (0, 5, some (0, 4)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5186 (0, 5, some (1, 2)) (688917177550759836576901434306061518993 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5187 (0, 5, some (1, 3)) (6859330953761486906825061172057939843017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (7853229007456534491668274171779665205077 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5217 (0, 5, some (2, 1)) (6656955622350232202358287400280700346701 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5218 (0, 5, some (2, 2)) (726592335698067015139700731494674258313 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (2893780246118127288816822681961943371273 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5220 (0, 5, some (2, 4)) (414135123440090686084069145777443282299 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 5248 (0, 5, some (3, 0)) (9133576385914634732651582738623551979599 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5249 (0, 5, some (3, 1)) (6656955622350232202358287400280700346701 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (726592335698067015139700731494674258313 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 5251 (0, 5, some (3, 3)) (2893780246118127288816822681961943371273 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5280 (0, 5, some (4, 0)) (2164995884068654158850745538044101209979 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5281 (0, 5, some (4, 1)) (7889725182044719647239451733666015225719 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5282 (0, 5, some (4, 2)) (688917177550759836576901434306061518993 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 5312 (0, 5, some (5, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5313 (0, 5, some (5, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 6180 (0, 6, some (0, 4)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (6730007981823782770550360083146291351139 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6212 (0, 6, some (1, 4)) (7705167495131526456122804739622093723711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (2768603626345324703321523896870424700171 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 6243 (0, 6, some (2, 3)) (5513222538710042845634854980113441874853 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6244 (0, 6, some (2, 4)) (197252287875367077276743801334325599327 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6273 (0, 6, some (3, 1)) (1504845653923934869239702555401995701927 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6274 (0, 6, some (3, 2)) (5256020946889952366461955522964946891731 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6275 (0, 6, some (3, 3)) (2616627103333086741189980000327278077323 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6304 (0, 6, some (4, 0)) (8700632893151420069969881438255936575597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6305 (0, 6, some (4, 1)) (792675900009315486677703403668540945871 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 6306 (0, 6, some (4, 2)) (2768603626345324703321523896870424700171 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6336 (0, 6, some (5, 0)) (10620889762147729577599952927558516327633 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6337 (0, 6, some (5, 1)) (3870487793014235774793473650725297587261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6368 (0, 6, some (6, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 7236 (0, 7, some (1, 4)) (1900848852583948613973746812296061780733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7267 (0, 7, some (2, 3)) (2668915608292211654521479995913891059667 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7268 (0, 7, some (2, 4)) (6111268173173703105625472004552667762131 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7298 (0, 7, some (3, 2)) (2470373180215954288229226704841262597431 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7299 (0, 7, some (3, 3)) (2459672624602102260806995964234242000589 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7329 (0, 7, some (4, 1)) (2829159458367785617539582742004054580447 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7330 (0, 7, some (4, 2)) (2470373180215954288229226704841262597431 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))) 7360 (0, 7, some (5, 0)) (8423840963251102366743506596540049431479 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 7361 (0, 7, some (5, 1)) (3069834481735878491253887523875927279131 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7392 (0, 7, some (6, 0)) (10480605972838491520607601167151267900669 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8292 (0, 8, some (2, 4)) (238865778595511290496487635961721131453 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 8323 (0, 8, some (3, 3)) (589540627634469740491993689610785909431 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8354 (0, 8, some (4, 2)) (919803665705741664130842216518865706053 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8385 (0, 8, some (5, 1)) (1084960283628935586114134914287480116517 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 8416 (0, 8, some (6, 0)) (1028922758661428668779819689750582769003 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 32768 (1, 0, none) (0 : ℚ) (.node (.node (.node .leaf 32800 (1, 0, some (0, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 32801 (1, 0, some (0, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 32802 (1, 0, some (0, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32803 (1, 0, some (0, 3)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 32834 (1, 0, some (1, 2)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 33856 (1, 1, some (1, 0)) (3121662371015386490608550769547067378287 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33857 (1, 1, some (1, 1)) (5332357113770531077511640992829250483329 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (2617765440344275685394079776442797614177 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 33859 (1, 1, some (1, 3)) (2957854920229732411645489834521290843533 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 33888 (1, 1, some (2, 0)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33889 (1, 1, some (2, 1)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33890 (1, 1, some (2, 2)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 33891 (1, 1, some (2, 3)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf) 34848 (1, 2, some (0, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 34849 (1, 2, some (0, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 34850 (1, 2, some (0, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34851 (1, 2, some (0, 3)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34880 (1, 2, some (1, 0)) (673713964189012299530704743969112338419 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 34881 (1, 2, some (1, 1)) (2231034414731837089417694903347489124649 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (8583488948997518464451311831010760849681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (9505943117540965744321838652311542330703 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34912 (1, 2, some (2, 0)) (9319481830669841884498997049609903776577 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34913 (1, 2, some (2, 1)) (7959670094024816069055277516992933666077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1563027294992733703698855796546603356803 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34915 (1, 2, some (2, 3)) (8830447342026956237682162071573766250081 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34944 (1, 2, some (3, 0)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 34947 (1, 2, some (3, 3)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35873 (1, 3, some (0, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35874 (1, 3, some (0, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35875 (1, 3, some (0, 3)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35904 (1, 3, some (1, 0)) (10161726799188318693225781721749707579193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (8210787515099440789478927459194200533663 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (3882808692037104121415339497422927911891 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (2113771011160643301321543742111776336191 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35936 (1, 3, some (2, 0)) (4076067292617660803114254935600021017729 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (6828565769042874163635179303000879106627 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 35938 (1, 3, some (2, 2)) (661978542722969329677793446805550622183 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 35939 (1, 3, some (2, 3)) (7388333466200100644504300458026667063247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (8551583786306941934160745246256359376463 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35969 (1, 3, some (3, 1)) (917031815015594383323374935066376492653 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 35970 (1, 3, some (3, 2)) (7223552361933214788244003835831971251729 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35971 (1, 3, some (3, 3)) (4092067437467672779110397481666182197889 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 36001 (1, 3, some (4, 1)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36002 (1, 3, some (4, 2)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36899 (1, 4, some (0, 3)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 36929 (1, 4, some (1, 1)) (392583050027751393425822394946533250179 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36930 (1, 4, some (1, 2)) (7332506836050647064291936030446698787331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (1969713915951372482767134227988020738967 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 36960 (1, 4, some (2, 0)) (3841657814002522567864133107477721513127 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36961 (1, 4, some (2, 1)) (1583046990543719173335231600949294447591 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (1214348041355045819700159664442601663997 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 36963 (1, 4, some (2, 3)) (6703625331222410031975097808192767905227 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (7230466088635694728830766242557092385299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (6108874010214659934375573625364176871113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (1191168215484954086603214541481557301517 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 36995 (1, 4, some (3, 3)) (6684174826894029891959669372418330552039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37024 (1, 4, some (4, 0)) (2045563230011117322174101652067223561497 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37025 (1, 4, some (4, 1)) (3520931846316997241704463903270062965847 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 37026 (1, 4, some (4, 2)) (3473909027011351165262297087524539617763 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37056 (1, 4, some (5, 0)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37057 (1, 4, some (5, 1)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37923 (1, 5, some (0, 3)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 37954 (1, 5, some (1, 2)) (7072248140763971239647935100817557532343 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37955 (1, 5, some (1, 3)) (7522283124593078877651880950369689039721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37985 (1, 5, some (2, 1)) (3025709445713702542944202951915604162479 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 37986 (1, 5, some (2, 2)) (5749046752504101079826134704177005919639 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37987 (1, 5, some (2, 3)) (3144140135749993852787885007832274779771 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38016 (1, 5, some (3, 0)) (1672104880568184558465921715927820644691 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38017 (1, 5, some (3, 1)) (1394333965039602154540593344685587639699 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 38018 (1, 5, some (3, 2)) (2695294324411095370274800297021150076423 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38019 (1, 5, some (3, 3)) (1499675818285482558635652895511279712623 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38048 (1, 5, some (4, 0)) (3375664095199475483340557759090955504069 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38049 (1, 5, some (4, 1)) (2868579291775625918357870782663400240653 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38050 (1, 5, some (4, 2)) (5614594580062632459560774218675361484711 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38080 (1, 5, some (5, 0)) (1990716129217720392556373373098283302049 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (686861569193981215358456566890276119231 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 38112 (1, 5, some (6, 0)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (7282730212374286455893664078806244393731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39010 (1, 6, some (2, 2)) (5535308757087111981861413731464910063709 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39011 (1, 6, some (2, 3)) (1201217550119869771864794844079813990393 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 39041 (1, 6, some (3, 1)) (211084582093910165516866242910009142037 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39042 (1, 6, some (3, 2)) (2530873095242196422566118127104208371777 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39043 (1, 6, some (3, 3)) (1397595244855255405594356588332947967157 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 39072 (1, 6, some (4, 0)) (3074292872284505233365843340359857704989 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39073 (1, 6, some (4, 1)) (5167197971804695762578210804225831557507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (1255025357537447896373121991212435043123 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 39104 (1, 6, some (5, 0)) (1291341430884253784680810984628650387193 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 39105 (1, 6, some (5, 1)) (5509291270446908842770315448734002863723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39136 (1, 6, some (6, 0)) (7817055296847719934390859550559492066707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40035 (1, 7, some (2, 3)) (290053935210859691759485414947688029629 / 500000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V1rl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 40067 (1, 7, some (3, 3)) (531417174034774700281906929158457473429 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 40097 (1, 7, some (4, 1)) (4843429740555474843506969822473961555469 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40098 (1, 7, some (4, 2)) (584371131717105788068470731230433353099 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 40128 (1, 7, some (5, 0)) (2904593697919910820810638958672098474771 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40129 (1, 7, some (5, 1)) (1227259447906369273633123412362199898497 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40160 (1, 7, some (6, 0)) (3128507505682996421895770220973643046077 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 41091 (1, 8, some (3, 3)) (2556416290254991912953688711880316554389 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 41122 (1, 8, some (4, 2)) (4446819167207703292814364978843999276151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41153 (1, 8, some (5, 1)) (285343398320869279627297405268762382583 / 625000000000000000000000000000000000000 : ℚ) .leaf) 41184 (1, 8, some (6, 0)) (5575946688519080734798178660045449829627 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65536 (2, 0, none) (0 : ℚ) .leaf)) 65568 (2, 0, some (0, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 65600 (2, 0, some (1, 0)) (9631012185113183163134096354572772492333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (840963351502392378633912883674391502677 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 65602 (2, 0, some (1, 2)) (8373206730665877571807936001047289847433 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65632 (2, 0, some (2, 0)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65633 (2, 0, some (2, 1)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65634 (2, 0, some (2, 2)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66560 (2, 1, none) (0 : ℚ) .leaf)) 66592 (2, 1, some (0, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66624 (2, 1, some (1, 0)) (9319481830669841884498997049609903776577 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66625 (2, 1, some (1, 1)) (7959670094024816069055277516992933666077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66626 (2, 1, some (1, 2)) (1563027294992733703698855796546603356803 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (2231034414731837089417694903347489124649 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 66657 (2, 1, some (2, 1)) (8583488948997518464451311831010760849681 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (9505943117540965744321838652311542330703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66689 (2, 1, some (3, 1)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 66690 (2, 1, some (3, 2)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 67617 (2, 2, some (0, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67618 (2, 2, some (0, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (917115140838973680700707360510004728989 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (1536427298034646686817915343175197798991 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 67650 (2, 2, some (1, 2)) (3723629302816702479437588138281222249779 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67680 (2, 2, some (2, 0)) (7531865608934848362918375889596827446587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67681 (2, 2, some (2, 1)) (1745702327814382222493804442790696776093 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 67682 (2, 2, some (2, 2)) (7468449428601990255809872585471868116037 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (1536427298034646686817915343175197798991 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (3723629302816702479437588138281222249779 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67714 (2, 2, some (3, 2)) (8311875149475113225067338015280000446153 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67744 (2, 2, some (4, 0)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67745 (2, 2, some (4, 1)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68608 (2, 3, none) (0 : ℚ) (.node (.node (.node .leaf 68641 (2, 3, some (0, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68642 (2, 3, some (0, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68672 (2, 3, some (1, 0)) (72849214843307094620238375964021978323 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 68673 (2, 3, some (1, 1)) (7504815362577631636552209071167025529321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68674 (2, 3, some (1, 2)) (3598068270681617243556028635385486411843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (1756787592639740334740387027666850892871 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 68705 (2, 3, some (2, 1)) (6332984782871287426996135293838913327707 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 68706 (2, 3, some (2, 2)) (825161833074848170893801650962927418249 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (260260314588747204700060896798775963819 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 68737 (2, 3, some (3, 1)) (6154453972815263699844777148344342623721 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68738 (2, 3, some (3, 2)) (6713399297706090058447731989190722550749 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68768 (2, 3, some (4, 0)) (724014697506922658888956874117235777317 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 68769 (2, 3, some (4, 1)) (1764693652570302350523280802194899705951 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 68770 (2, 3, some (4, 2)) (3960992490011276973013137405877529216023 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 68800 (2, 3, some (5, 0)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68801 (2, 3, some (5, 1)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69666 (2, 4, some (0, 2)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69697 (2, 4, some (1, 1)) (7386985951449469098984870488075205474803 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69698 (2, 4, some (1, 2)) (7017879336552857763459637090059821679247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69728 (2, 4, some (2, 0)) (6794384888026148249207126240400955177489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69729 (2, 4, some (2, 1)) (5988242190630040672307107589830045209883 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69730 (2, 4, some (2, 2)) (6120976041644012412637460077618283661023 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69760 (2, 4, some (3, 0)) (6016375265306440837508456894210435298327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (111398472864147542428992410230578209451 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 69762 (2, 4, some (3, 2)) (372379087973483075770120500284261912311 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (5996346745848863236849119073199732683047 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (2867217262523626353012874064719783336381 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (632139941308787554445423310183108930807 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 69824 (2, 4, some (5, 0)) (3501683705780793357370447732743408496891 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69825 (2, 4, some (5, 1)) (6853753149490518139112273216156447124891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69856 (2, 4, some (6, 0)) (16819267030047847572678257673487830053539 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (6886809743217501243352696508139382504863 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70753 (2, 5, some (2, 1)) (2889202144923102009188852884362381909671 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70754 (2, 5, some (2, 2)) (2907947696221888709295393044662873031219 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70784 (2, 5, some (3, 0)) (2879718032265627893398202407473055791749 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 70785 (2, 5, some (3, 1)) (654229720364628359023206256039868204839 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70786 (2, 5, some (3, 2)) (5506340087662251691526468237873262215519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70816 (2, 5, some (4, 0)) (1093939708194135914084005448914342517529 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 70817 (2, 5, some (4, 1)) (1028088266063254904240108851401260900607 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 70818 (2, 5, some (4, 2)) (5577241641991987774715421769043611764003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70848 (2, 5, some (5, 0)) (2847853925885571220223840040262186109353 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (274283032939725364784755243409272887143 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 70880 (2, 5, some (6, 0)) (685443982703922610582111566869689700293 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71778 (2, 6, some (2, 2)) (5605222690957906192841856431339376421599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71809 (2, 6, some (3, 1)) (5016860757853049448860017474550550717333 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71810 (2, 6, some (3, 2)) (650467520711279168201609243347068719089 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 71840 (2, 6, some (4, 0)) (2592125400235323776508841881774211475033 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71841 (2, 6, some (4, 1)) (479650132650116624140366036812382474469 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 71842 (2, 6, some (4, 2)) (5131361782116720476213736172747351338401 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71872 (2, 6, some (5, 0)) (5133197063846863049960457811685317726861 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71873 (2, 6, some (5, 1)) (4871744083152034623762460297943186851869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71904 (2, 6, some (6, 0)) (137453643943129822105800362836747740659 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 72834 (2, 7, some (3, 2)) (997319794186224007272304411474314075581 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 72865 (2, 7, some (4, 1)) (2285713942287977090358323005155638593599 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72866 (2, 7, some (4, 2)) (4829910230282579053376154661744199825427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72896 (2, 7, some (5, 0)) (4822250176708959854314232792183602682843 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72897 (2, 7, some (5, 1)) (4515334435241221932900481116012468484341 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72928 (2, 7, some (6, 0)) (306656107907532058752486504340122362773 / 625000000000000000000000000000000000000 : ℚ) .leaf) 73890 (2, 8, some (4, 2)) (461106064029652831867169089597849286401 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 73921 (2, 8, some (5, 1)) (2140448663566174698769251042789748756413 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 73952 (2, 8, some (6, 0)) (2287324686022576039794621981078635673989 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 98368 (3, 0, some (1, 0)) (8560899720100607256119196759620242215407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (3737614895566188349484057260775073345231 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98400 (3, 0, some (2, 0)) (3737614895566188349484057260775073345231 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98401 (3, 0, some (2, 1)) (7442850427258557841607054223153146531051 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98432 (3, 0, some (3, 0)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98433 (3, 0, some (3, 1)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf))) 99360 (3, 1, some (0, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99361 (3, 1, some (0, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99392 (3, 1, some (1, 0)) (8551583786306941934160745246256359376463 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99393 (3, 1, some (1, 1)) (917031815015594383323374935066376492653 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 99424 (3, 1, some (2, 0)) (6828565769042874163635179303000879106627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (661978542722969329677793446805550622183 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (3882808692037104121415339497422927911891 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 99457 (3, 1, some (3, 1)) (2113771011160643301321543742111776336191 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf)) 100384 (3, 2, some (0, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100385 (3, 2, some (0, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100416 (3, 2, some (1, 0)) (8569441290234897456392019250438035419613 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100417 (3, 2, some (1, 1)) (724014697506922658888956874117235777317 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100448 (3, 2, some (2, 0)) (260260314588747204700060896798775963819 / 400000000000000000000000000000000000000 : ℚ) .leaf) 100449 (3, 2, some (2, 1)) (6154453972815263699844777148344342623721 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (6332984782871287426996135293838913327707 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (825161833074848170893801650962927418249 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (3598068270681617243556028635385486411843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (7945037429596930408266782587487724924713 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 100544 (3, 2, some (5, 0)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100545 (3, 2, some (5, 1)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101409 (3, 3, some (0, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 101440 (3, 3, some (1, 0)) (8601362554363089292520173435842698789563 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101441 (3, 3, some (1, 1)) (3586249910081281261678480824808610184411 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101472 (3, 3, some (2, 0)) (6338238962627361540749650061390417433629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101473 (3, 3, some (2, 1)) (2933951548685367372615437964920578355911 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101504 (3, 3, some (3, 0)) (2880485630141176084637699170435072113963 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101505 (3, 3, some (3, 1)) (2906822279199746809830451684019445238723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101536 (3, 3, some (4, 0)) (2933951548685367372615437964920578355911 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101537 (3, 3, some (4, 1)) (6276809647487187976767134029482867460189 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101568 (3, 3, some (5, 0)) (6932341369370101260994856731021476534009 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101569 (3, 3, some (5, 1)) (3857190890651961313363304772405554816417 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101600 (3, 3, some (6, 0)) (3349282692266351028723174400418915938973 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 102465 (3, 4, some (1, 1)) (7124104645669468086194235698212808543749 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102496 (3, 4, some (2, 0)) (1249877618170845439842969794910180465169 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102497 (3, 4, some (2, 1)) (17747116980377288384961107205942605383 / 31250000000000000000000000000000000000 : ℚ) (.node .leaf 102528 (3, 4, some (3, 0)) (42710765274937420864682634360976825289 / 78125000000000000000000000000000000000 : ℚ) .leaf)) 102529 (3, 4, some (3, 1)) (5376404386939745885262351506055039396481 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102560 (3, 4, some (4, 0)) (2642320198612288488851342848577819509539 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102561 (3, 4, some (4, 1)) (5503171139406854864978791739194418471137 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102592 (3, 4, some (5, 0)) (5577735818485540930122118334425243601383 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102593 (3, 4, some (5, 1)) (6051694490008667290272810079257391236983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102624 (3, 4, some (6, 0)) (211785529084444332512964336017098413527 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 103521 (3, 5, some (2, 1)) (5548246649324844446483270525454945049313 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103552 (3, 5, some (3, 0)) (5298219995282258543855342357344421250887 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103553 (3, 5, some (3, 1)) (2549892910964486265193140033586319875149 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103584 (3, 5, some (4, 0)) (198476902077805863010653653432057927451 / 400000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103616 (3, 5, some (5, 0)) (4976536530626841389469831224629304709413 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103617 (3, 5, some (5, 1)) (2639726218461089120889066156355443391073 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103648 (3, 5, some (6, 0)) (5387759216439498131111380092701329203219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104577 (3, 6, some (3, 1)) (15345793066780499121163761044865293091 / 31250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104608 (3, 6, some (4, 0)) (4763365096143041339277237759596584133683 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104609 (3, 6, some (4, 1)) (2375719235956637327875523496290073587179 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104640 (3, 6, some (5, 0)) (4635933885933921908746220907383131362367 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104641 (3, 6, some (5, 1)) (4820688153413070268851297050917711524129 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104672 (3, 6, some (6, 0)) (4767054470886810908674942412252666483179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105633 (3, 7, some (4, 1)) (2270785243652977707379567010113531088337 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105664 (3, 7, some (5, 0)) (2209928551718801301876948997588779970157 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 105665 (3, 7, some (5, 1)) (4514314494852112873018185628575379835819 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105696 (3, 7, some (6, 0)) (2205656982006054694734726161282984188851 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106689 (3, 8, some (5, 1)) (4194408196514339576770154930966061583 / 9765625000000000000000000000000000000 : ℚ) .leaf))) 106720 (3, 8, some (6, 0)) (522751059756943342448417146950200102403 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf) 131104 (4, 0, some (0, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 131136 (4, 0, some (1, 0)) (4063083265594624146947196899585388395203 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131168 (4, 0, some (2, 0)) (3153612568133971419877173313778968135039 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131200 (4, 0, some (3, 0)) (7064893178999334201212946000883650808771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131232 (4, 0, some (4, 0)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132096 (4, 1, none) (0 : ℚ) (.node (.node (.node .leaf 132128 (4, 1, some (0, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132160 (4, 1, some (1, 0)) (2045563230011117322174101652067223561497 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 132192 (4, 1, some (2, 0)) (6108874010214659934375573625364176871113 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132224 (4, 1, some (3, 0)) (1214348041355045819700159664442601663997 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (1969713915951372482767134227988020738967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132288 (4, 1, some (5, 0)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 133184 (4, 2, some (1, 0)) (4120683709960297220874704295765326543053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (5996346745848863236849119073199732683047 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133248 (4, 2, some (3, 0)) (111398472864147542428992410230578209451 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 133280 (4, 2, some (4, 0)) (6120976041644012412637460077618283661023 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133312 (4, 2, some (5, 0)) (7676123378295883429657922382403014599051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133344 (4, 2, some (6, 0)) (19172922381485679911299497489696448254583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134208 (4, 3, some (1, 0)) (830059075516816413008777701897161580347 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134240 (4, 3, some (2, 0)) (37093767232060272694363249000187938013 / 62500000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (2642320198612288488851342848577819509539 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134304 (4, 3, some (4, 0)) (5376404386939745885262351506055039396481 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134336 (4, 3, some (5, 0)) (186711293120057905121747105505142626123 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134368 (4, 3, some (6, 0)) (943376790277297398776190697124739877831 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (5905185677411096978359205411916875516559 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135296 (4, 4, some (3, 0)) (2555311372805003309863876649220258732403 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135328 (4, 4, some (4, 0)) (496854753652552696092931070148995265739 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 135360 (4, 4, some (5, 0)) (1300217364340691203540849014360887008271 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 135392 (4, 4, some (6, 0)) (5844941779942326917437208859270029883897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136320 (4, 5, some (3, 0)) (200015605733084763052786924420564406407 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136352 (4, 5, some (4, 0)) (1179184253009862131481845355140865562903 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (951306154499886562499528495534482043857 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 136416 (4, 5, some (6, 0)) (506056559592690464542933759217137684957 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137376 (4, 6, some (4, 0)) (910118260037175785889196435274300323867 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137408 (4, 6, some (5, 0)) (4471385013370912696364011248282387059199 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137440 (4, 6, some (6, 0)) (2300480175181984861081625022497990343821 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138432 (4, 7, some (5, 0)) (4276154834694133520480752259053964767643 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138464 (4, 7, some (6, 0)) (4299386478955895458126022045400444509837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139488 (4, 8, some (6, 0)) (1022019334391966291566988772843965004847 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrr : KTree ℚ :=
  .node V1rrrl 133152 (4, 2, some (0, 0)) (3303521551618429807816689358587800918547 / 1250000000000000000000000000000000000000 : ℚ) V1rrrr

def V1rr : KTree ℚ :=
  .node V1rrl 103585 (3, 5, some (4, 1)) (5049543418632980072014997392898079465129 / 10000000000000000000000000000000000000000 : ℚ) V1rrr

def V1r : KTree ℚ :=
  .node V1rl 98337 (3, 0, some (0, 1)) (3852404874045273265253638541829108996933 / 2000000000000000000000000000000000000000 : ℚ) V1rr

def V1 : KTree ℚ :=
  .node V1l 40066 (1, 7, some (3, 2)) (2422055188684517171579800209016128608721 / 5000000000000000000000000000000000000000 : ℚ) V1r


end A36W.TGCert3.R4_8_6_l3_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r2V2.lean <==
/-
A36W.TGCert3R4_8_6_l3_r2V2 (namespace A36W.TGCert3.R4_8_6_l3_r2): the level-2 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R4_8_6_l3_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V2 : KTree ℚ :=
  (.node .leaf 139488 (4, 8, some (6, 0)) (10000000000000088370066161211727691263567 / 10000000000000000000000000000000000000000 : ℚ) .leaf)


end A36W.TGCert3.R4_8_6_l3_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3.lean <==
/-
A36W.TGCert3R4_8_6_l3_r3 (namespace A36W.TGCert3.R4_8_6_l3_r3): the adaptive certificate for (n_A, n_B, k) = (4, 8, 6), λ = 3, r = 3:
lower end K4(a) at c = 1/q̂ with the chunked Bellman bound (`Fstar_ge_of_tree`); upper end K4(c) at the owner's hull point of 2 count table(s) (`Fstar_le_of_vals`).  Every statement holds for every
`A : Finset (Fin 12)` with `#A = 4`.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R4_8_6_l3_r3B00
import A36W.TGCert3R4_8_6_l3_r3B01
import A36W.TGCert3R4_8_6_l3_r3B02
import A36W.TGCert3R4_8_6_l3_r3B03
import A36W.TGCert3R4_8_6_l3_r3Q00

set_option autoImplicit false

namespace A36W.TGCert3.R4_8_6_l3_r3

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1rrr_ok : V1rrr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrl_ok V1rrr_e V1rrrr_ok

theorem V1rr_ok : V1rr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok V1rr_e V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok V1r_e V1rr_ok

theorem V1_ok : V1.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok V1_e V1r_ok

theorem V2rrr_ok : V2rrr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrl_ok V2rrr_e V2rrrr_ok

theorem V2rr_ok : V2rr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrl_ok V2rr_e V2rrr_ok

theorem V2r_ok : V2r.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rl_ok V2r_e V2rr_ok

theorem V2_ok : V2.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2l_ok V2_e V2r_ok

theorem hT : ∀ t, (T (t + 1)).All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · exact V3_ok
  · have e : T (t + 4) = .leaf := by simp only [T, show t + 4 ≠ 1 by omega, show t + 4 ≠ 2 by omega, show t + 4 ≠ 3 by omega, if_false]
    show (T (t + 4)).All _
    rw [e]; trivial

theorem hval : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ))), PolOK 12 3 4 8 6 (3 : ℚ) PT qv p :=
  forall_mem_append_of pq0_ok (pq1_ok)

theorem hcov : ∀ i < 2, ∀ w ∈ Wc 4 8 6, (i, w) ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ))) := by decide +kernel

theorem lam_pos : (0 : ℝ) < 3 := by norm_num

theorem hk : (6 : ℕ) ≤ 12 := by norm_num

/-- **Lower end** of `F*_3`: K4(a) at `c = 1/q̂` with `𝓡_3(s̄_0) ≤ M̂` from the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 12)) (hA : #A = 4) :
    ((17170770778549615353645781157885 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 3) := by
  have hB : #Aᶜ = 8 := card_compl_eq A hA (by norm_num)
  have hl : (3 : ℝ) = ((3 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree A lam_pos hk (r := 3) (by norm_num) hl hA hB (N := 25) (by norm_num) qh lo T DD Mh LL
    (by decide +kernel) (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (17170770778549615353645781157885 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- **Upper end** of `F*_3`: `Φ` of the owner's hull point (K4(c)); the hull point lies in `conv 𝒱_3`. -/
theorem upper (A : Finset (Fin 12)) (hA : #A = 4) :
    hullPt A 3 6 3 th (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A 3 6 3) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 3 6 3 th (fun i => actF (PT i.val))) ≤ ((17170770778549658483268169566411 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 3) ≤ ((17170770778549658483268169566411 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 8 := card_compl_eq A hA (by norm_num)
  have hl : (3 : ℝ) = ((3 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_vals A lam_pos hk (r := 3) (by norm_num) hl hA hB (N := 25) (by norm_num) th PT qv up UU
    _ (by decide +kernel) hcov hval (by decide +kernel) (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (17170770778549658483268169566411 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** of `F*_3` at (n_A, n_B, k) = (4, 8, 6), λ = 3 (width 4.3e-16),
for every group `A` of size 4. -/
theorem bracket (A : Finset (Fin 12)) (hA : #A = 4) :
    ((17170770778549615353645781157885 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 3) ∧
    sInf (capKLSetAS (A36W.weightedTarget 12 6 (twoW A 3) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 12 6 (twoW A 3)) 3) ≤ ((17170770778549658483268169566411 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.R4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3B00.lean <==
/-
A36W.TGCert3R4_8_6_l3_r3B00 (namespace A36W.TGCert3.R4_8_6_l3_r3): Bellman items, 3 theorems, 20316 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R4_8_6_l3_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R4_8_6_l3_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1l_ok : V1l.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rl_ok : V1rl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrl_ok : V1rrl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3B01.lean <==
/-
A36W.TGCert3R4_8_6_l3_r3B01 (namespace A36W.TGCert3.R4_8_6_l3_r3): Bellman items, 7 theorems, 18341 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R4_8_6_l3_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R4_8_6_l3_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrl_ok : V1rrrl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrr_ok : V1rrrr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrr_e : BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 2, some (0, 0)), (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rr_e : BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 5, some (4, 1)), (3414436123658168701279837773541325705071 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1r_e : BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 0, some (0, 1)), (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1_e : BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 7, some (3, 2)), (420867245216453885083341751649072211229 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2l_ok : V2l.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3B02.lean <==
/-
A36W.TGCert3R4_8_6_l3_r3B02 (namespace A36W.TGCert3.R4_8_6_l3_r3): Bellman items, 3 theorems, 19343 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R4_8_6_l3_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R4_8_6_l3_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rl_ok : V2rl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrl_ok : V2rrl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrl_ok : V2rrrl.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3B03.lean <==
/-
A36W.TGCert3R4_8_6_l3_r3B03 (namespace A36W.TGCert3.R4_8_6_l3_r3): Bellman items, 6 theorems, 7933 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R4_8_6_l3_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R4_8_6_l3_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrr_ok : V2rrrr.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrr_e : BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 2, some (0, 0)), (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rr_e : BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 5, some (4, 1)), (4016542283469760380844672089933352903119 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2r_e : BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 0, some (0, 1)), (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2_e : BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 7, some (3, 2)), (4013291509949401263890173653741422873421 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3_ok : V3.All (BellOK 12 (3 : ℚ) (RcQ 12 (Wc 4 8 6) (PwQ 4 8 6 (3 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3Data.lean <==
/-
A36W.TGCert3R4_8_6_l3_r3Data (namespace A36W.TGCert3.R4_8_6_l3_r3): scalars of the F*_3 certificate at (n_A, n_B, k) = (4, 8, 6), λ = 3.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R4_8_6_l3_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂. -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (681977024413470777035781620246296845502247917896043323897 / 415096341975034290742477452083216659361932338627188810252288 : ℚ) else
  if w = 1 then (21953548167363947880926213002357320612865664835313437101764485 / 552493231168770640978237488722761373610731942712788306445795328 : ℚ) else
  if w = 2 then (1200085044215474170808897956371540022944998531840642162685 / 4836080942270671903804466656653840670938797159700188250112 : ℚ) else
  if w = 3 then (2041881603362203060811970399506236054503413320255525882425 / 4985051129072398085664709431201404508285521940727767302144 : ℚ) else
  (715977452704752980479930952835312378882134085189583082775 / 4985051129072398085664709431201404508285521940727767302144 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 25). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (1432932809904412746820993217300251 / 5000000000000000000000000000000000 : ℚ) else
  if w = 1 then (139441423659432294484104074871337 / 500000000000000000000000000000000 : ℚ) else
  if w = 2 then (1743036331365975102979687218592351 / 10000000000000000000000000000000000 : ℚ) else
  if w = 3 then (1431669393975699461947036930460673 / 10000000000000000000000000000000000 : ℚ) else
  (2103160268768214113043526608921633 / 10000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point (Taylor order 25). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (573173123961765098728397286920101 / 2000000000000000000000000000000000 : ℚ) else
  if w = 1 then (2788828473188645889682081497426743 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (871518165682987551489843609296177 / 5000000000000000000000000000000000 : ℚ) else
  if w = 3 then (357917348493924865486759232615169 / 2500000000000000000000000000000000 : ℚ) else
  (525790067192053528260881652230409 / 2500000000000000000000000000000000 : ℚ)

/-- The default value off the tables. -/
def DD : ℚ := (7 : ℚ)

/-- The certificate's value at the root. -/
def Mh : ℚ := (2500000000000001078240559710213141109623 / 2500000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (3434154155709923070729156231577 / 20000000000000000000000000000000 : ℚ)
def UU : ℚ := (17170770778549658483268169566411 / 100000000000000000000000000000000 : ℚ)

/-- The owner's hull weights (exact). -/
def th : Fin 2 → ℚ := ![(224580718710885404763703381551 / 233128817837785622480494976806 : ℚ), (8548099126900217716791595255 / 233128817837785622480494976806 : ℚ)]

/-- The exact realised terminal vector of table 0 (TGCert's polQ). -/
def qv0 : ℕ → ℚ := fun w =>
  if w = 0 then (56784023351532053671527 / 62341828418899111103725568 : ℚ) else
  if w = 1 then (2332005851040691530366585 / 62341828418899111103725568 : ℚ) else
  if w = 2 then (3905376793857148028096385 / 15585457104724777775931392 : ℚ) else
  if w = 3 then (25909488327038526325188225 / 62341828418899111103725568 : ℚ) else
  (8662773333531589083788175 / 62341828418899111103725568 : ℚ)

/-- The exact realised terminal vector of table 1 (TGCert's polQ). -/
def qv1 : ℕ → ℚ := fun w =>
  if w = 0 then (317731294065679743860415 / 15219373644968694545212544 : ℚ) else
  if w = 1 then (8176952786574656912891293125 / 81027945285813329758711584256 : ℚ) else
  if w = 2 then (261598723625436198159375 / 1418506797482814498069248 : ℚ) else
  if w = 3 then (184160997106730343703125 / 731101174360038125977088 : ℚ) else
  (48670862337350281490625 / 182775293590009531494272 : ℚ)

/-- The per-table terminal vectors. -/
def qv : ℕ → ℕ → ℚ := fun i =>
  if i = 0 then qv0 else qv1


end A36W.TGCert3.R4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3Pol.lean <==
/-
A36W.TGCert3R4_8_6_l3_r3Pol (namespace A36W.TGCert3.R4_8_6_l3_r3): the owner's count tables, pruned to their positive-mass states (actF reads them).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R4_8_6_l3_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 139488 (4, 8, some (6, 0)) (3, 5) .leaf)

def P0_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 35873 (1, 3, some (0, 1)) (0, 1) .leaf) 35874 (1, 3, some (0, 2)) (0, 1) .leaf) 35875 (1, 3, some (0, 3)) (0, 1) (.node .leaf 35904 (1, 3, some (1, 0)) (0, 3) .leaf)) 35905 (1, 3, some (1, 1)) (0, 3) (.node (.node (.node .leaf 35906 (1, 3, some (1, 2)) (0, 3) .leaf) 35907 (1, 3, some (1, 3)) (0, 3) .leaf) 35936 (1, 3, some (2, 0)) (0, 2) (.node .leaf 35937 (1, 3, some (2, 1)) (0, 2) .leaf))) 35938 (1, 3, some (2, 2)) (0, 2) (.node (.node (.node (.node .leaf 35939 (1, 3, some (2, 3)) (0, 2) .leaf) 35968 (1, 3, some (3, 0)) (1, 2) .leaf) 35969 (1, 3, some (3, 1)) (1, 2) (.node .leaf 35970 (1, 3, some (3, 2)) (1, 2) .leaf)) 35971 (1, 3, some (3, 3)) (1, 2) (.node (.node .leaf 36000 (1, 3, some (4, 0)) (0, 1) .leaf) 36001 (1, 3, some (4, 1)) (0, 1) (.node .leaf 36002 (1, 3, some (4, 2)) (0, 1) .leaf))))

def P1_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 139488 (4, 8, some (6, 0)) (0, 7) .leaf)

def P1_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node .leaf 132128 (4, 1, some (0, 0)) (0, 1) .leaf) 132160 (4, 1, some (1, 0)) (3, 1) (.node .leaf 132192 (4, 1, some (2, 0)) (3, 0) .leaf)) 132224 (4, 1, some (3, 0)) (3, 0) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (4, 0) .leaf) 132288 (4, 1, some (5, 0)) (0, 1) .leaf))

/-- Table `i`, round `t`. -/
def PT : ℕ → ℕ → KTree (ℕ × ℕ) := fun i t =>
  if i = 0 then (if t = 0 then P0_0 else if t = 1 then P0_1 else .leaf) else if i = 1 then (if t = 0 then P1_0 else if t = 1 then P1_1 else .leaf) else .leaf


end A36W.TGCert3.R4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3Q00.lean <==
/-
A36W.TGCert3R4_8_6_l3_r3Q00 (namespace A36W.TGCert3.R4_8_6_l3_r3): polQ value items, 2 theorems, 2385 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R4_8_6_l3_r3Pol
import A36W.TGCert3R4_8_6_l3_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R4_8_6_l3_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq0_ok : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)), PolOK 12 3 4 8 6 (3 : ℚ) PT qv p := by decide +kernel
theorem pq1_ok : ∀ p ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)), PolOK 12 3 4 8 6 (3 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3T.lean <==
/-
A36W.TGCert3R4_8_6_l3_r3T (namespace A36W.TGCert3.R4_8_6_l3_r3): the level tables.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R4_8_6_l3_r3V1
import A36W.TGCert3R4_8_6_l3_r3V2
import A36W.TGCert3R4_8_6_l3_r3V3
import A36W.TGCert3R4_8_6_l3_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R4_8_6_l3_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else if t = 3 then V3 else .leaf

end A36W.TGCert3.R4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3V1.lean <==
/-
A36W.TGCert3R4_8_6_l3_r3V1 (namespace A36W.TGCert3.R4_8_6_l3_r3): the level-1 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R4_8_6_l3_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V1l : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33 (0, 0, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34 (0, 0, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35 (0, 0, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36 (0, 0, some (0, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1059 (0, 1, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1060 (0, 1, some (0, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1088 (0, 1, some (1, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1089 (0, 1, some (1, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 1090 (0, 1, some (1, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1091 (0, 1, some (1, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1092 (0, 1, some (1, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2083 (0, 2, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (1664841815636048847027858945176911372491 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 2113 (0, 2, some (1, 1)) (6608262498328221404101670298489311543259 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2114 (0, 2, some (1, 2)) (744010600617209743674339204134849600447 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2115 (0, 2, some (1, 3)) (1442403025876830694870620587529387651141 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2116 (0, 2, some (1, 4)) (192823124530168907167525060446321054779 / 312500000000000000000000000000000000000 : ℚ) .leaf)))) 2144 (0, 2, some (2, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2147 (0, 2, some (2, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2148 (0, 2, some (2, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3105 (0, 3, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3106 (0, 3, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3107 (0, 3, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 3136 (0, 3, some (1, 0)) (184982423959560983003095438352990152499 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 3137 (0, 3, some (1, 1)) (234960444385003427701392721724064410427 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3138 (0, 3, some (1, 2)) (5290742048833491510573078784958930492067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (160267002875203410541180065281043072349 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 3140 (0, 3, some (1, 4)) (219389866132103289932828513218925288993 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3168 (0, 3, some (2, 0)) (184982423959560983003095438352990152499 / 312500000000000000000000000000000000000 : ℚ) .leaf) 3169 (0, 3, some (2, 1)) (234960444385003427701392721724064410427 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 3170 (0, 3, some (2, 2)) (5290742048833491510573078784958930492067 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3171 (0, 3, some (2, 3)) (160267002875203410541180065281043072349 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3172 (0, 3, some (2, 4)) (219389866132103289932828513218925288993 / 400000000000000000000000000000000000000 : ℚ) .leaf) 3200 (0, 3, some (3, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3201 (0, 3, some (3, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3202 (0, 3, some (3, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3203 (0, 3, some (3, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf)) 4130 (0, 4, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4131 (0, 4, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf))))) 4161 (0, 4, some (1, 1)) (44605771863715494477686274514802852917 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 4162 (0, 4, some (1, 2)) (5022071554166165769801789627910234803017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (4868110212334303595188344482911683322601 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4164 (0, 4, some (1, 4)) (5206224362314560493523176632050668479033 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4192 (0, 4, some (2, 0)) (4994525446908146541083576835530734117473 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4193 (0, 4, some (2, 1)) (1239049218436541513269063180966745914361 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4194 (0, 4, some (2, 2)) (2232031801851629231023017612404548801341 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4195 (0, 4, some (2, 3)) (4327209077630492084611861762588162953423 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4196 (0, 4, some (2, 4)) (578469373590506721502575181338963164337 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4224 (0, 4, some (3, 0)) (5618841127771664858719023939972075882157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (44605771863715494477686274514802852917 / 80000000000000000000000000000000000000 : ℚ) (.node .leaf 4226 (0, 4, some (3, 2)) (5022071554166165769801789627910234803017 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4227 (0, 4, some (3, 3)) (4868110212334303595188344482911683322601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4256 (0, 4, some (4, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4257 (0, 4, some (4, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4258 (0, 4, some (4, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5155 (0, 5, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5156 (0, 5, some (0, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 5186 (0, 5, some (1, 2)) (4875947872204945776144149408218150341489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5187 (0, 5, some (1, 3)) (4726466235193198820952049541216297455259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (5054742515683659800052368944564038658399 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5217 (0, 5, some (2, 1)) (4567631038844466634515074510315812138701 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5218 (0, 5, some (2, 2)) (514260127146615374827703257898008043829 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (31903647087554092041426334403210007823 / 80000000000000000000000000000000000000 : ℚ) (.node .leaf 5220 (0, 5, some (2, 4)) (533117374701010994536773287121988452253 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 5248 (0, 5, some (3, 0)) (4602954651870547852262624411625124562663 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5249 (0, 5, some (3, 1)) (4567631038844466634515074510315812138701 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (514260127146615374827703257898008043829 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 5251 (0, 5, some (3, 3)) (31903647087554092041426334403210007823 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5280 (0, 5, some (4, 0)) (2727676830738102430970444095777851592689 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5281 (0, 5, some (4, 1)) (2706744319315239487120044154261222008119 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5282 (0, 5, some (4, 2)) (4875947872204945776144149408218150341489 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5312 (0, 5, some (5, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5313 (0, 5, some (5, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6180 (0, 6, some (0, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (4637355407268617203159145407437588898987 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6212 (0, 6, some (1, 4)) (991888500669593143865869652501651516353 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (1959534092160552411323362512947752034099 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 6243 (0, 6, some (2, 3)) (75978430992689024256559438355457456521 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 6244 (0, 6, some (2, 4)) (2031387649371326758637301048323382305491 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6273 (0, 6, some (3, 1)) (4130164061455138377563543936555819714537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6274 (0, 6, some (3, 2)) (744010600617209743674339204134849600447 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 6275 (0, 6, some (3, 3)) (901501891173019184294137867205867281963 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6304 (0, 6, some (4, 0)) (4384768567930334411925225205404211022199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6305 (0, 6, some (4, 1)) (4351119340463026438914680031927118711611 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6306 (0, 6, some (4, 2)) (1959534092160552411323362512947752034099 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6336 (0, 6, some (5, 0)) (5352500693274333998932159674565687282957 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6337 (0, 6, some (5, 1)) (5311424976151155320940771523348533583509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6368 (0, 6, some (6, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7236 (0, 7, some (1, 4)) (39151493998391273982759914667646815761 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7267 (0, 7, some (2, 3)) (3678067027879958252608914451111495170739 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7268 (0, 7, some (2, 4)) (157341073488905261311888803158945858093 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 7298 (0, 7, some (3, 2)) (3496911165562752763407785925238688259681 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7299 (0, 7, some (3, 3)) (3389706572894169525604375558144353949353 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7329 (0, 7, some (4, 1)) (3882422323049466323143481466324245967837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7330 (0, 7, some (4, 2)) (3496911165562752763407785925238688259681 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 7360 (0, 7, some (5, 0)) (4245276582808308222835363526702933401451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 7361 (0, 7, some (5, 1)) (2106348916584996920108225621920706362759 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7392 (0, 7, some (6, 0)) (5281803313266784758522845885382721620749 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8292 (0, 8, some (2, 4)) (960914457497511653589726936970289397009 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 8323 (0, 8, some (3, 3)) (3249814175256741062766877306020906759091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8354 (0, 8, some (4, 2)) (813761594425073157143808504522491750489 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8385 (0, 8, some (5, 1)) (3722195661616426245496319789929628019559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8416 (0, 8, some (6, 0)) (2074142525681337223238077196591254573687 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 32768 (1, 0, none) (0 : ℚ) (.node (.node (.node .leaf 32800 (1, 0, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32801 (1, 0, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32802 (1, 0, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32803 (1, 0, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 32834 (1, 0, some (1, 2)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33856 (1, 1, some (1, 0)) (2066679054609318375782077139597232793103 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33857 (1, 1, some (1, 1)) (752212821784591536858176162452481034693 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (7234824217062947870592131848017094030581 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33859 (1, 1, some (1, 3)) (1532566799204899201093242493966450359523 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 33888 (1, 1, some (2, 0)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33889 (1, 1, some (2, 1)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33890 (1, 1, some (2, 2)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 33891 (1, 1, some (2, 3)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf) 34848 (1, 2, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34849 (1, 2, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34850 (1, 2, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34851 (1, 2, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34880 (1, 2, some (1, 0)) (3389971808963694028853305174550474255327 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34881 (1, 2, some (1, 1)) (313145816488208067229258383330888985011 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (297739790277883472484379656747922542301 / 500000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (6215841806951305694096611367158879197017 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34912 (1, 2, some (2, 0)) (3084955323498457750438552464938143411279 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34913 (1, 2, some (2, 1)) (701772894959385690363313037856542073183 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (168742255791555635465705699079115895757 / 312500000000000000000000000000000000000 : ℚ) .leaf) 34915 (1, 2, some (2, 3)) (285959985857473903410984022197821641427 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 34944 (1, 2, some (3, 0)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34947 (1, 2, some (3, 3)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35873 (1, 3, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35874 (1, 3, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35875 (1, 3, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35904 (1, 3, some (1, 0)) (1534126570580836029654012119055830271591 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (1434757277768317533543940366344384220129 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (2702796003029493503796096796864823115367 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (5574136138350577949681881565018983863233 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35936 (1, 3, some (2, 0)) (5227831777097636219560962613726980855069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (2400706713904788211164456086175583841449 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 35938 (1, 3, some (2, 2)) (4585312271651020732694183518337837790781 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 35939 (1, 3, some (2, 3)) (4813265631131383839400715132784759170313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (5702471365383473954200350377497359983651 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35969 (1, 3, some (3, 1)) (2589045862772422372275449132207157837273 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35970 (1, 3, some (3, 2)) (1247057776345709382420417961188129282657 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35971 (1, 3, some (3, 3)) (1323452817591535213744775716162833219137 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36001 (1, 3, some (4, 1)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36002 (1, 3, some (4, 2)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36899 (1, 4, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36929 (1, 4, some (1, 1)) (170984786531727944605752138829763724437 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36930 (1, 4, some (1, 2)) (1279307935512021358949723974926440129223 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (5227591038408615729165973335216961413787 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36960 (1, 4, some (2, 0)) (1199081510687380368677327896790739568987 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36961 (1, 4, some (2, 1)) (2220295174797895894895892015147269434021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (42148576950038924170563950419869494813 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 36963 (1, 4, some (2, 3)) (21949483519422290888340366263246367683 / 50000000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (940567871213797886117128069125667268221 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (268833094412272340184181962504561580173 / 625000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (4120796032873033071084550459239790672081 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36995 (1, 4, some (3, 3)) (2171535549879367115023586450944943785607 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37024 (1, 4, some (4, 0)) (5484528242572339559710282072592466419399 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37025 (1, 4, some (4, 1)) (4972799578200008288623030685459945946449 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37026 (1, 4, some (4, 2)) (2397957922595985541713483945961047623017 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37056 (1, 4, some (5, 0)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37057 (1, 4, some (5, 1)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37923 (1, 5, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 37954 (1, 5, some (1, 2)) (247262383379870163260156222687084883563 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37955 (1, 5, some (1, 3)) (1253959043302474473617242808140282630797 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37985 (1, 5, some (2, 1)) (846850743281046650288461950840932334087 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 37986 (1, 5, some (2, 2)) (3998258848948879451555538639440975105519 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37987 (1, 5, some (2, 3)) (2068231358656165682154943537749105066383 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38016 (1, 5, some (3, 0)) (53217701005538136023100335320932308621 / 125000000000000000000000000000000000000 : ℚ) .leaf) 38017 (1, 5, some (3, 1)) (1959381930805032870344519257692982944133 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38018 (1, 5, some (3, 2)) (747222000010134863367036252751817916229 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38019 (1, 5, some (3, 3)) (489184235624139312483715339381296419533 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38048 (1, 5, some (4, 0)) (1108243875022200353369363320176402883497 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 38049 (1, 5, some (4, 1)) (808667154375717679521773630719034740513 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 38050 (1, 5, some (4, 2)) (194090401247277963527304811872187120393 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38080 (1, 5, some (5, 0)) (1071423485811498082418711555939573285317 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (1213045054179501825277273806538247553703 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 38112 (1, 5, some (6, 0)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (2437537059875261518571670760595133576579 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39010 (1, 6, some (2, 2)) (3855681879108432751847630175575997098967 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39011 (1, 6, some (2, 3)) (1983092431391391316004264393422725180029 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39041 (1, 6, some (3, 1)) (1850496711099944458630521470203774889439 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39042 (1, 6, some (3, 2)) (1756755333678501775658965291711809845511 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39043 (1, 6, some (3, 3)) (1830149928836075149900897826352135325459 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39072 (1, 6, some (4, 0)) (495538018582991571032538945822231546051 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39073 (1, 6, some (4, 1)) (363516757878630295672816853806569034153 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (3475770797964695897078778335940695224807 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39104 (1, 6, some (5, 0)) (2133960017669077706122267159018939509769 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39105 (1, 6, some (5, 1)) (31082141038578659443553166363488503081 / 80000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39136 (1, 6, some (6, 0)) (2636628442729930536230320190795839428201 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40035 (1, 7, some (2, 3)) (3843653154200255859294387666162577737941 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V1rl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 40067 (1, 7, some (3, 3)) (139628344446206156217893553621810062791 / 400000000000000000000000000000000000000 : ℚ) .leaf) 40097 (1, 7, some (4, 1)) (170099730175725132081513006112877169207 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 40098 (1, 7, some (4, 2)) (324099227882042416799490424518796599349 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 40128 (1, 7, some (5, 0)) (3779639843344863834417994254751455587469 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40129 (1, 7, some (5, 1)) (1728310332785050884208916326594430368831 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40160 (1, 7, some (6, 0)) (4156389357850191865946264196396927489151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41091 (1, 8, some (3, 3)) (3368172965630614541925791546045035620409 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 41122 (1, 8, some (4, 2)) (61728264711418720323929336981471917537 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41153 (1, 8, some (5, 1)) (128409576221772441123762089858217944511 / 400000000000000000000000000000000000000 : ℚ) .leaf) 41184 (1, 8, some (6, 0)) (3652519067494797641689694344781043459087 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65536 (2, 0, none) (0 : ℚ) .leaf)) 65568 (2, 0, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 65600 (2, 0, some (1, 0)) (6608262498328221404101670298489311543259 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (744010600617209743674339204134849600447 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65602 (2, 0, some (1, 2)) (1442403025876830694870620587529387651141 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 65632 (2, 0, some (2, 0)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65633 (2, 0, some (2, 1)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65634 (2, 0, some (2, 2)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf) 66560 (2, 1, none) (0 : ℚ) .leaf)) 66592 (2, 1, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66624 (2, 1, some (1, 0)) (3084955323498457750438552464938143411279 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66625 (2, 1, some (1, 1)) (701772894959385690363313037856542073183 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66626 (2, 1, some (1, 2)) (168742255791555635465705699079115895757 / 312500000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (313145816488208067229258383330888985011 / 500000000000000000000000000000000000000 : ℚ) .leaf)))) 66657 (2, 1, some (2, 1)) (297739790277883472484379656747922542301 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (6215841806951305694096611367158879197017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66689 (2, 1, some (3, 1)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66690 (2, 1, some (3, 2)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67617 (2, 2, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67618 (2, 2, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (91895480456794386671970045944419585343 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (270079505314288673756001309694753182163 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 67650 (2, 2, some (1, 2)) (5158476305607398324280956458130067514629 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67680 (2, 2, some (2, 0)) (5197201439652458193052443439207292740081 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67681 (2, 2, some (2, 1)) (4870227365756231412393754273787213778167 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67682 (2, 2, some (2, 2)) (310079737082615775552741859864980129393 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (270079505314288673756001309694753182163 / 500000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (5158476305607398324280956458130067514629 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67714 (2, 2, some (3, 2)) (2707461917511403409662902262191427033301 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 67744 (2, 2, some (4, 0)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67745 (2, 2, some (4, 1)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 68608 (2, 3, none) (0 : ℚ) (.node (.node (.node .leaf 68641 (2, 3, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68642 (2, 3, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68672 (2, 3, some (1, 0)) (5684534569184618044099924844044987586309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68673 (2, 3, some (1, 1)) (210516875832689388553091983658407768559 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68674 (2, 3, some (1, 2)) (2497693448891195506403789654510784877807 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (2376378942906224765162170432715652960173 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 68705 (2, 3, some (2, 1)) (4427376816014637600501022200538844922713 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 68706 (2, 3, some (2, 2)) (4432948790031183520842369280765107623571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (181060734284708393191563814780971736771 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 68737 (2, 3, some (3, 1)) (4278818678379399170170867254899386621429 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68738 (2, 3, some (3, 2)) (4419293594879682080755495421463616920607 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68768 (2, 3, some (4, 0)) (5097872012558645858307450548234649224021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68769 (2, 3, some (4, 1)) (2441953204665501079161215086956912990863 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68770 (2, 3, some (4, 2)) (128683588140999532742138456352292965073 / 250000000000000000000000000000000000000 : ℚ) .leaf))) 68800 (2, 3, some (5, 0)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68801 (2, 3, some (5, 1)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69666 (2, 4, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69697 (2, 4, some (1, 1)) (1292191685914682999097384568543903097667 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 69698 (2, 4, some (1, 2)) (2440343535735400055881066064111923282177 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69728 (2, 4, some (2, 0)) (4504935309672664053616688150227366673347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69729 (2, 4, some (2, 1)) (2094853482657128918068573336903811428679 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 69730 (2, 4, some (2, 2)) (4141999767982662839763275276476580385489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69760 (2, 4, some (3, 0)) (129134706165779824560800507396594468177 / 312500000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (1940817840324211151077212107247121633107 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69762 (2, 4, some (3, 2)) (3955501355985783344853721431525693078157 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (2094742741416479932193670812093339288201 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (24873259536289119312807161602050213673 / 62500000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (2070549922166628132740622318818052955749 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69824 (2, 4, some (5, 0)) (2467856306078239988774943941403304261819 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69825 (2, 4, some (5, 1)) (473853518670112215642834013359831836897 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 69856 (2, 4, some (6, 0)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (4797085166711547692538747559244632550651 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70753 (2, 5, some (2, 1)) (1010749154263713385129785134452399229773 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70754 (2, 5, some (2, 2)) (19789897505975457210341800816224332661 / 50000000000000000000000000000000000000 : ℚ) .leaf) 70784 (2, 5, some (3, 0)) (121956676245385403341364784742299618561 / 312500000000000000000000000000000000000 : ℚ) .leaf)))) 70785 (2, 5, some (3, 1)) (228290964463249332284994079388822357111 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70786 (2, 5, some (3, 2)) (1840451966773755609410131831651647981069 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70816 (2, 5, some (4, 0)) (1893117462470472990875969816462771437073 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70817 (2, 5, some (4, 1)) (1787665753679799152129583399201865261781 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70818 (2, 5, some (4, 2)) (1839654630242647209132349470655765021947 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70848 (2, 5, some (5, 0)) (398993030329105506956917407031955438617 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (475324021042087388891256431400876409531 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 70880 (2, 5, some (6, 0)) (4833894574319753116661388432849731999157 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71778 (2, 6, some (2, 2)) (38313687465438083382546499407452637371 / 100000000000000000000000000000000000000 : ℚ) .leaf) 71809 (2, 6, some (3, 1)) (3504039235405288692855874592557692446709 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71810 (2, 6, some (3, 2)) (3498348846048949868982207176220581720001 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71840 (2, 6, some (4, 0)) (1776387022428237336605510846667976520819 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71841 (2, 6, some (4, 1)) (1670639335616416394545362371282830109433 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71842 (2, 6, some (4, 2)) (3405545325817794009714015002019948565423 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71872 (2, 6, some (5, 0)) (142804340651633968589680280383526285491 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71873 (2, 6, some (5, 1)) (676763656125805432723014708205878755281 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71904 (2, 6, some (6, 0)) (3858360955680917249671961404909865842827 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72834 (2, 7, some (3, 2)) (3368146475208616880929602062902781609003 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72865 (2, 7, some (4, 1)) (1593941661310099857290601403655385000537 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72866 (2, 7, some (4, 2)) (3222072568275908311568316065342460580719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72896 (2, 7, some (5, 0)) (3327548364468089444175701077728010316157 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72897 (2, 7, some (5, 1)) (3141054531703441333318504696502531614449 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72928 (2, 7, some (6, 0)) (3423175826718434373035104139415349711387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73890 (2, 8, some (4, 2)) (617969594123551649656794980792576621619 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 73921 (2, 8, some (5, 1)) (2981393144105229747132263947120278101079 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73952 (2, 8, some (6, 0)) (1585633023906414776743659604537319250579 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 98368 (3, 0, some (1, 0)) (234960444385003427701392721724064410427 / 400000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (5290742048833491510573078784958930492067 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98400 (3, 0, some (2, 0)) (5290742048833491510573078784958930492067 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98401 (3, 0, some (2, 1)) (160267002875203410541180065281043072349 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98432 (3, 0, some (3, 0)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98433 (3, 0, some (3, 1)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf))) 99360 (3, 1, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99361 (3, 1, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99392 (3, 1, some (1, 0)) (5702471365383473954200350377497359983651 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99393 (3, 1, some (1, 1)) (2589045862772422372275449132207157837273 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99424 (3, 1, some (2, 0)) (2400706713904788211164456086175583841449 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (4585312271651020732694183518337837790781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (2702796003029493503796096796864823115367 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 99457 (3, 1, some (3, 1)) (5574136138350577949681881565018983863233 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf)) 100384 (3, 2, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100385 (3, 2, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100416 (3, 2, some (1, 0)) (278686776655940114405074983444642153547 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 100417 (3, 2, some (1, 1)) (5097872012558645858307450548234649224021 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100448 (3, 2, some (2, 0)) (181060734284708393191563814780971736771 / 400000000000000000000000000000000000000 : ℚ) .leaf) 100449 (3, 2, some (2, 1)) (4278818678379399170170867254899386621429 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (4427376816014637600501022200538844922713 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (4432948790031183520842369280765107623571 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (2497693448891195506403789654510784877807 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (2601420268968567808988487853421791725393 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 100544 (3, 2, some (5, 0)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100545 (3, 2, some (5, 1)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf) 101409 (3, 3, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101440 (3, 3, some (1, 0)) (42774000936807272395110223219627948673 / 78125000000000000000000000000000000000 : ℚ) .leaf)) 101441 (3, 3, some (1, 1)) (5039562579231051621256479572255614568243 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101472 (3, 3, some (2, 0)) (2176690355782033586012505672001855726967 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101473 (3, 3, some (2, 1)) (817859040531684040618545348897552490659 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 101504 (3, 3, some (3, 0)) (4021567916479688762332016200376324862241 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101505 (3, 3, some (3, 1)) (30851291780153235585481240304785145839 / 78125000000000000000000000000000000000 : ℚ) .leaf) 101536 (3, 3, some (4, 0)) (817859040531684040618545348897552490659 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 101537 (3, 3, some (4, 1)) (4167112539639343770710093359961223983573 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101568 (3, 3, some (5, 0)) (4804668209941710798399152859772491745299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101569 (3, 3, some (5, 1)) (1258189906440687532108321346145309721021 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101600 (3, 3, some (6, 0)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 102465 (3, 4, some (1, 1)) (999268223993970007660481593910038440297 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102496 (3, 4, some (2, 0)) (2117303407037941030232027512887146155573 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102497 (3, 4, some (2, 1)) (990846199927297449153620136236208147183 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 102528 (3, 4, some (3, 0)) (3797739682147130855862232462558907267603 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102529 (3, 4, some (3, 1)) (919910995278093528083361480212027509023 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102560 (3, 4, some (4, 0)) (1842780472923846196213177567663384328903 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102561 (3, 4, some (4, 1)) (1845877577213039704582758685001888212657 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102592 (3, 4, some (5, 0)) (48493537154942468319487396896751987353 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102593 (3, 4, some (5, 1)) (3992306055214078144818466733193934509433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102624 (3, 4, some (6, 0)) (4692290577252339461056350753519938553489 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103521 (3, 5, some (2, 1)) (484398383902427108900396103675175403833 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 103552 (3, 5, some (3, 0)) (3655314961545226625235287949775696318753 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103553 (3, 5, some (3, 1)) (3508516094596348790658671999849693981519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103584 (3, 5, some (4, 0)) (690951431662984048136751653882547706083 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103616 (3, 5, some (5, 0)) (866602060158597143957897010404162247059 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103617 (3, 5, some (5, 1)) (3514707452679937692978995567197592437779 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103648 (3, 5, some (6, 0)) (3742232312913253720785182130495227165201 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104577 (3, 6, some (3, 1)) (3390852377426432918082532775266717794449 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104608 (3, 6, some (4, 0)) (206581438965634268995780687102077600789 / 625000000000000000000000000000000000000 : ℚ) .leaf) 104609 (3, 6, some (4, 1)) (1616280919080452032273034107809803729291 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104640 (3, 6, some (5, 0)) (100887152477230967834615408559204116419 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 104641 (3, 6, some (5, 1)) (323322673907337108628304691267789831429 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104672 (3, 6, some (6, 0)) (331681015243664696058800427335806186299 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 105633 (3, 7, some (4, 1)) (1552263369710230530414363198220843167469 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105664 (3, 7, some (5, 0)) (384128109431093148455440751034343558793 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 105665 (3, 7, some (5, 1)) (3046229363284902771516967668291345050293 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105696 (3, 7, some (6, 0)) (307070017137835048291644354728253360943 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 106689 (3, 8, some (5, 1)) (364106418243879586403735468948850369827 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 106720 (3, 8, some (6, 0)) (1454667975910163324077341967971613645957 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf) 131104 (4, 0, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131136 (4, 0, some (1, 0)) (44605771863715494477686274514802852917 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 131168 (4, 0, some (2, 0)) (2232031801851629231023017612404548801341 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131200 (4, 0, some (3, 0)) (4868110212334303595188344482911683322601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131232 (4, 0, some (4, 0)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 132096 (4, 1, none) (0 : ℚ) (.node (.node (.node .leaf 132128 (4, 1, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132160 (4, 1, some (1, 0)) (5484528242572339559710282072592466419399 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132192 (4, 1, some (2, 0)) (268833094412272340184181962504561580173 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 132224 (4, 1, some (3, 0)) (42148576950038924170563950419869494813 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (5227591038408615729165973335216961413787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132288 (4, 1, some (5, 0)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 133184 (4, 2, some (1, 0)) (216453881840273506517453773471953688183 / 400000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (2094742741416479932193670812093339288201 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133248 (4, 2, some (3, 0)) (1940817840324211151077212107247121633107 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133280 (4, 2, some (4, 0)) (4141999767982662839763275276476580385489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133312 (4, 2, some (5, 0)) (2524696482734577248724296310728888020487 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133344 (4, 2, some (6, 0)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 134208 (4, 3, some (1, 0)) (5351810600696308967151420614880100697351 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134240 (4, 3, some (2, 0)) (410832782654182506700514283086538940337 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (1842780472923846196213177567663384328903 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134304 (4, 3, some (4, 0)) (919910995278093528083361480212027509023 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 134336 (4, 3, some (5, 0)) (1997018193113884124793979852052569423903 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134368 (4, 3, some (6, 0)) (4941404807857402904732424131150765378739 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (404683168546932818245442939756548401149 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 135296 (4, 4, some (3, 0)) (88957255625250669954740021967071476289 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135328 (4, 4, some (4, 0)) (3422762294194750616217441382081377640849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135360 (4, 4, some (5, 0)) (175838041951695546979056587001067722391 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 135392 (4, 4, some (6, 0)) (1939564486344665494594935106619173831401 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136320 (4, 5, some (3, 0)) (867443725474256920884042936369107928817 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136352 (4, 5, some (4, 0)) (3260225219534503015970053674035364132719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (1621084930343301299495198205044934019107 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136416 (4, 5, some (6, 0)) (3394112101609662031536491327052750534409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137376 (4, 6, some (4, 0)) (3148940116494290188285525600410612469449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137408 (4, 6, some (5, 0)) (3064365862223018632078164160341087059631 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137440 (4, 6, some (6, 0)) (777726423074143636487768026041125652087 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 138432 (4, 7, some (5, 0)) (735158016179454596498882252582879493851 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138464 (4, 7, some (6, 0)) (2924780668044585807229154089174313495151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139488 (4, 8, some (6, 0)) (139675124140440079649466485806297564923 / 500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrr : KTree ℚ :=
  .node V1rrrl 133152 (4, 2, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) V1rrrr

def V1rr : KTree ℚ :=
  .node V1rrl 103585 (3, 5, some (4, 1)) (3414436123658168701279837773541325705071 / 10000000000000000000000000000000000000000 : ℚ) V1rrr

def V1r : KTree ℚ :=
  .node V1rl 98337 (3, 0, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) V1rr

def V1 : KTree ℚ :=
  .node V1l 40066 (1, 7, some (3, 2)) (420867245216453885083341751649072211229 / 1250000000000000000000000000000000000000 : ℚ) V1r


end A36W.TGCert3.R4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3V2.lean <==
/-
A36W.TGCert3R4_8_6_l3_r3V2 (namespace A36W.TGCert3.R4_8_6_l3_r3): the level-2 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R4_8_6_l3_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V2l : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33 (0, 0, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34 (0, 0, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35 (0, 0, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36 (0, 0, some (0, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1059 (0, 1, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1060 (0, 1, some (0, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1088 (0, 1, some (1, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1089 (0, 1, some (1, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 1090 (0, 1, some (1, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1091 (0, 1, some (1, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1092 (0, 1, some (1, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2083 (0, 2, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2113 (0, 2, some (1, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2114 (0, 2, some (1, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2115 (0, 2, some (1, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2116 (0, 2, some (1, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf)))) 2144 (0, 2, some (2, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2147 (0, 2, some (2, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2148 (0, 2, some (2, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3105 (0, 3, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3106 (0, 3, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3107 (0, 3, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 3136 (0, 3, some (1, 0)) (184982423959560983003095438352990152499 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 3137 (0, 3, some (1, 1)) (11748022219250171385069636086203220521349 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3138 (0, 3, some (1, 2)) (2116296819533396604229231513983572196827 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (160267002875203410541180065281043072349 / 156250000000000000000000000000000000000 : ℚ) .leaf))) 3140 (0, 3, some (1, 4)) (219389866132103289932828513218925288993 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3168 (0, 3, some (2, 0)) (184982423959560983003095438352990152499 / 156250000000000000000000000000000000000 : ℚ) .leaf) 3169 (0, 3, some (2, 1)) (11748022219250171385069636086203220521349 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3170 (0, 3, some (2, 2)) (2116296819533396604229231513983572196827 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 3171 (0, 3, some (2, 3)) (160267002875203410541180065281043072349 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3172 (0, 3, some (2, 4)) (219389866132103289932828513218925288993 / 200000000000000000000000000000000000000 : ℚ) .leaf) 3200 (0, 3, some (3, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3201 (0, 3, some (3, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3202 (0, 3, some (3, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3203 (0, 3, some (3, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf)) 4130 (0, 4, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4131 (0, 4, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf))))) 4161 (0, 4, some (1, 1)) (11151442965928873619421568628700713229249 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 4162 (0, 4, some (1, 2)) (5022071554166165769801789627910234803017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (9736220424668607190376688965823366645201 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4164 (0, 4, some (1, 4)) (5206224362314560493523176632050668479033 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4192 (0, 4, some (2, 0)) (4994525446908146541083576835530734117473 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4193 (0, 4, some (2, 1)) (1239049218436541513269063180966745914361 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4194 (0, 4, some (2, 2)) (2232031801851629231023017612404548801341 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 4195 (0, 4, some (2, 3)) (4327209077630492084611861762588162953423 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 4196 (0, 4, some (2, 4)) (578469373590506721502575181338963164337 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4224 (0, 4, some (3, 0)) (5618841127771664858719023939972075882157 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (11151442965928873619421568628700713229249 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4226 (0, 4, some (3, 2)) (5022071554166165769801789627910234803017 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4227 (0, 4, some (3, 3)) (9736220424668607190376688965823366645201 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4256 (0, 4, some (4, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4257 (0, 4, some (4, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4258 (0, 4, some (4, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5155 (0, 5, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5156 (0, 5, some (0, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 5186 (0, 5, some (1, 2)) (9751895744409891552288298816436300682979 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5187 (0, 5, some (1, 3)) (9452932470386397641904099082432594910517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5188 (0, 5, some (1, 4)) (5054742515683659800052368944564038658399 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5217 (0, 5, some (2, 1)) (9515897997592638821906405229824608622293 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5218 (0, 5, some (2, 2)) (8571002119110256247128387631633467397149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5219 (0, 5, some (2, 3)) (2077060357262636200613693646042318217643 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 5220 (0, 5, some (2, 4)) (8885289578350183242279554785366474204217 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5248 (0, 5, some (3, 0)) (2397372214515910339720116881054752376387 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5249 (0, 5, some (3, 1)) (9515897997592638821906405229824608622293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (8571002119110256247128387631633467397149 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 5251 (0, 5, some (3, 3)) (2077060357262636200613693646042318217643 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5280 (0, 5, some (4, 0)) (10910707322952409723881776383111406370757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5281 (0, 5, some (4, 1)) (433079091090438317939207064681795521299 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 5282 (0, 5, some (4, 2)) (9751895744409891552288298816436300682979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5312 (0, 5, some (5, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5313 (0, 5, some (5, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6180 (0, 6, some (0, 4)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (4637355407268617203159145407437588898987 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6212 (0, 6, some (1, 4)) (9918885006695931438658696525016515163529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (514377699192145007972382659648784908951 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 6243 (0, 6, some (2, 3)) (3988867627116173773469370513661516467353 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6244 (0, 6, some (2, 4)) (8531828127359572386276664402958205683061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6273 (0, 6, some (3, 1)) (9086360935201304430639796660422803371981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6274 (0, 6, some (3, 2)) (8184116606789307180417731245483345604917 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6275 (0, 6, some (3, 3)) (317328665692902752871536529256465283251 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 6304 (0, 6, some (4, 0)) (9208013992653702265042972931348843146617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6305 (0, 6, some (4, 1)) (9137350614972355521720828067046949294383 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6306 (0, 6, some (4, 2)) (514377699192145007972382659648784908951 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 6336 (0, 6, some (5, 0)) (5352500693274333998932159674565687282957 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6337 (0, 6, some (5, 1)) (5311424976151155320940771523348533583509 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6368 (0, 6, some (6, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7236 (0, 7, some (1, 4)) (39151493998391273982759914667646815761 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7267 (0, 7, some (2, 3)) (965492594818489041309840043416767482319 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7268 (0, 7, some (2, 4)) (8260406358167526218874162165844657549883 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7298 (0, 7, some (3, 2)) (1954870477970844426766158104039683367391 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 7299 (0, 7, some (3, 3)) (7579760531055017966976450900850569247859 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7329 (0, 7, some (4, 1)) (8681527694596723305918062723308383344747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7330 (0, 7, some (4, 2)) (1954870477970844426766158104039683367391 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))) 7360 (0, 7, some (5, 0)) (8915080823897447267954263406076160143047 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 7361 (0, 7, some (5, 1)) (8846665449656987064454547612066966723587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7392 (0, 7, some (6, 0)) (5281803313266784758522845885382721620749 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 8292 (0, 8, some (2, 4)) (1610675662091067152683732770540675560701 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 8323 (0, 8, some (3, 3)) (913043030191179631920217909786826184697 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8354 (0, 8, some (4, 2)) (744010600617209743674339204134849600447 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 8385 (0, 8, some (5, 1)) (4183038934007031399700626049635201012457 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 8416 (0, 8, some (6, 0)) (2172911217380448519582747539286076220053 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 32768 (1, 0, none) (0 : ℚ) (.node (.node (.node .leaf 32800 (1, 0, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32801 (1, 0, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32802 (1, 0, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32803 (1, 0, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 32834 (1, 0, some (1, 2)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33856 (1, 1, some (1, 0)) (1324207737876442980020822333808779005987 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33857 (1, 1, some (1, 1)) (12232258456570627626142905598862850976993 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (11630460557729823143921080341715724308633 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33859 (1, 1, some (1, 3)) (6070158014600884466891222038241092965837 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33888 (1, 1, some (2, 0)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33889 (1, 1, some (2, 1)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33890 (1, 1, some (2, 2)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 33891 (1, 1, some (2, 3)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf) 34848 (1, 2, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34849 (1, 2, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34850 (1, 2, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34851 (1, 2, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34880 (1, 2, some (1, 0)) (3180142761472102111410364220429802972237 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 34881 (1, 2, some (1, 1)) (11847956549250289473850302441374019296263 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (1119443776764948704535019413332089472813 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (11590586927000405016450615179956542790669 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34912 (1, 2, some (2, 0)) (12415693631835186960192485537117619052111 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34913 (1, 2, some (2, 1)) (11282473951048790183305496072786396405029 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (10862532553757480348401759723969482147183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34915 (1, 2, some (2, 3)) (11519703174799032749023820842462273471071 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34944 (1, 2, some (3, 0)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34947 (1, 2, some (3, 3)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35873 (1, 3, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35874 (1, 3, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35875 (1, 3, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35904 (1, 3, some (1, 0)) (1534126570580836029654012119055830271591 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (11478058222146540268351522930755073761031 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (10811184012117974015184387187459292461469 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (5574136138350577949681881565018983863233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35936 (1, 3, some (2, 0)) (5414056330743002125786517629772777735439 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (5000925038366380503633641544037931903467 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 35938 (1, 3, some (2, 2)) (9510166122118110283336584592546224871991 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 35939 (1, 3, some (2, 3)) (9927585440442295501625816527456930443391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (5738475981995478903976728327717420782937 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35969 (1, 3, some (3, 1)) (10397124635324082178710504620235021695497 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35970 (1, 3, some (3, 2)) (5016964468214443575916494012767134988513 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35971 (1, 3, some (3, 3)) (667027430094815691905142302416617772909 / 625000000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36001 (1, 3, some (4, 1)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36002 (1, 3, some (4, 2)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36864 (1, 4, none) (0 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36899 (1, 4, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36929 (1, 4, some (1, 1)) (11181541612457154448612571433873290987763 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36930 (1, 4, some (1, 2)) (2102460401101481727694515569301528700009 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36931 (1, 4, some (1, 3)) (10813582239021650811765484429263965436183 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36960 (1, 4, some (2, 0)) (10549822286852932191129765068332885357061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36961 (1, 4, some (2, 1)) (2451833754380486004282561122272501958699 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (1855975569778701291196754543518751849503 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 36963 (1, 4, some (2, 3)) (962647381310475206996878402918200032863 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (9983703729429466087937588390260034615853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (922133355473966649140594674377287550507 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (4384206087942772060778550564434660608477 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36995 (1, 4, some (3, 3)) (9153800731057292118792568632467501284387 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37024 (1, 4, some (4, 0)) (11016963847514277749492631111394135266711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37025 (1, 4, some (4, 1)) (9965743219838750649508150354167282564671 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37026 (1, 4, some (4, 2)) (7522235345231731935681267244656117093 / 7812500000000000000000000000000000000 : ℚ) .leaf)) 37056 (1, 4, some (5, 0)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37057 (1, 4, some (5, 1)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37923 (1, 5, some (0, 3)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 37954 (1, 5, some (1, 2)) (2569956187544622768207483185173593576627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37955 (1, 5, some (1, 3)) (659824743003536118683449549570630531209 / 625000000000000000000000000000000000000 : ℚ) .leaf) 37985 (1, 5, some (2, 1)) (4783281745291709533436753503790539132987 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 37986 (1, 5, some (2, 2)) (1805671954464444144214632745108882999291 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 37987 (1, 5, some (2, 3)) (1866734439322449865624441035092866114199 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38016 (1, 5, some (3, 0)) (302075635607021023781437384635430481213 / 312500000000000000000000000000000000000 : ℚ) .leaf) 38017 (1, 5, some (3, 1)) (1122406030311083212443080956223202786457 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 38018 (1, 5, some (3, 2)) (4250633388807123077784299446938216605131 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38019 (1, 5, some (3, 3)) (4412714978355071805689095841224485512141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38048 (1, 5, some (4, 0)) (4725895693445068899592436358470436905337 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38049 (1, 5, some (4, 1)) (1746379452532291716982591759475481599967 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 38050 (1, 5, some (4, 2)) (8301668095122810192039174760585268255163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38080 (1, 5, some (5, 0)) (10747109325782181117599705380441041203577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (9713196666493953231964335441299337279383 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38112 (1, 5, some (6, 0)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (2071251184206817955743158658931022454007 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39010 (1, 6, some (2, 2)) (4404881802093944955435397904239475000861 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 39011 (1, 6, some (2, 3)) (4543693685270833649923515264334136182891 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39041 (1, 6, some (3, 1)) (348957979780715395751686144123590065711 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39042 (1, 6, some (3, 2)) (8241490217624316926462280310005494012279 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39043 (1, 6, some (3, 3)) (266607699055498461073024253108254969073 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 39072 (1, 6, some (4, 0)) (9066165087952904959211112093526727252503 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39073 (1, 6, some (4, 1)) (4210749539801605936168611251233287094099 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39074 (1, 6, some (4, 2)) (1993331671694596996388014940544029822993 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 39104 (1, 6, some (5, 0)) (1138536225404152619172677139306201676077 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 39105 (1, 6, some (5, 1)) (8416166104726886527405128528330807810621 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39136 (1, 6, some (6, 0)) (10322411112553836492538207965075408953 / 9765625000000000000000000000000000000 : ℚ) .leaf) 40035 (1, 7, some (2, 3)) (1776573623349689228380123861427807392887 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V2rl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 40067 (1, 7, some (3, 3)) (25918764692080339768369869985835530371 / 31250000000000000000000000000000000000 : ℚ) .leaf) 40097 (1, 7, some (4, 1)) (8128846739283906611499607773267307265979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40098 (1, 7, some (4, 2)) (3840364213045368256575154470149914863619 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 40128 (1, 7, some (5, 0)) (2165988824587227784972177574590006153829 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40129 (1, 7, some (5, 1)) (1609725968008227063614097595870947591887 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40160 (1, 7, some (6, 0)) (4435577174458326152864340136685527350041 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 41091 (1, 8, some (3, 3)) (8101227531536875241712660890927164512971 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 41122 (1, 8, some (4, 2)) (1862055609444158735701746674216225673401 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41153 (1, 8, some (5, 1)) (7720364795064153582986848233164319959571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41184 (1, 8, some (6, 0)) (8380145883945538970421874659186109497481 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65536 (2, 0, none) (0 : ℚ) .leaf)) 65568 (2, 0, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 65600 (2, 0, some (1, 0)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65602 (2, 0, some (1, 2)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65632 (2, 0, some (2, 0)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65633 (2, 0, some (2, 1)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65634 (2, 0, some (2, 2)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf) 66560 (2, 1, none) (0 : ℚ) .leaf)) 66592 (2, 1, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66624 (2, 1, some (1, 0)) (12415693631835186960192485537117619052111 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66625 (2, 1, some (1, 1)) (11282473951048790183305496072786396405029 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66626 (2, 1, some (1, 2)) (10862532553757480348401759723969482147183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (11847956549250289473850302441374019296263 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 66657 (2, 1, some (2, 1)) (1119443776764948704535019413332089472813 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (11590586927000405016450615179956542790669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66689 (2, 1, some (3, 1)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66690 (2, 1, some (3, 2)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67617 (2, 2, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67618 (2, 2, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (11939822686417017451467403365849005114277 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (2184215326889488480038941144579015746117 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 67650 (2, 2, some (1, 2)) (1307780215293216790046271013457810358027 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67680 (2, 2, some (2, 0)) (157315928235298629561818343564199728941 / 156250000000000000000000000000000000000 : ℚ) .leaf) 67681 (2, 2, some (2, 1)) (928986642476743360059817295722862917641 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 67682 (2, 2, some (2, 2)) (9445404640195996871785876239655848972163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67712 (2, 2, some (3, 0)) (2184215326889488480038941144579015746117 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (1307780215293216790046271013457810358027 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 67714 (2, 2, some (3, 2)) (11025961411531060023723469229479999427607 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67744 (2, 2, some (4, 0)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67745 (2, 2, some (4, 1)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67746 (2, 2, some (4, 2)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 68608 (2, 3, none) (0 : ℚ) (.node (.node (.node .leaf 68641 (2, 3, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68642 (2, 3, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68672 (2, 3, some (1, 0)) (11620931162550634756044770844326765796609 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68673 (2, 3, some (1, 1)) (2136255154959727544480168547787641065003 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68674 (2, 3, some (1, 2)) (10194535670858085159444593438393064198613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (1004376511167468087212069689601371612037 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))) 68705 (2, 3, some (2, 1)) (4620699724277629971797907112233613359177 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 68706 (2, 3, some (2, 2)) (2302838768021091020631691608737874491311 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (1936936445639179744121815382586979671477 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 68737 (2, 3, some (3, 1)) (2270099997764565285235645216664818481653 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 68738 (2, 3, some (3, 2)) (4649548144926003875941050594782398849161 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68768 (2, 3, some (4, 0)) (10261857224665271010241230882118549685871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68769 (2, 3, some (4, 1)) (4933974735988132156644289035698205496871 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68770 (2, 3, some (4, 2)) (2089827506976351601299871841325372059467 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 68800 (2, 3, some (5, 0)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68801 (2, 3, some (5, 1)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69666 (2, 4, some (0, 2)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69697 (2, 4, some (1, 1)) (1313510345419591763900776138997659213759 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 69698 (2, 4, some (1, 2)) (3125238782184395811655566010435105597 / 3125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69728 (2, 4, some (2, 0)) (4926906839641471308696252562223026786723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69729 (2, 4, some (2, 1)) (1814329460396056811658455956369856831733 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 69730 (2, 4, some (2, 2)) (281113954381327351758592064051839798799 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69760 (2, 4, some (3, 0)) (94250055796783551965509907109434986379 / 100000000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (8787515689380955612301412696441460719213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69762 (2, 4, some (3, 2)) (554976489207884296786239007625229066831 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (2268490408847345551840643486371320336523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (8546648030770684704391802405377152142023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (8807625570191616038514679974575278070421 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69824 (2, 4, some (5, 0)) (2475688306528304759227732849413644084303 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69825 (2, 4, some (5, 1)) (2385198322176119096088589474937340736411 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69856 (2, 4, some (6, 0)) (11904169609875355898789427266157593607151 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (4926393861590499134485697098977017662079 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70753 (2, 5, some (2, 1)) (1781270278753442267499192273272894991671 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70754 (2, 5, some (2, 2)) (8804149287458639873414277020655550225233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70784 (2, 5, some (3, 0)) (9143576698131878992832396355932387508679 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 70785 (2, 5, some (3, 1)) (8506420808149960397311231035990099949749 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 70786 (2, 5, some (3, 2)) (851680231860599345486074530832396284727 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 70816 (2, 5, some (4, 0)) (4387596806816107789397488981327607052423 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70817 (2, 5, some (4, 1)) (8221517632122095927960223644754456367599 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70818 (2, 5, some (4, 2)) (167506158731068044572780868412106153017 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70848 (2, 5, some (5, 0)) (8663380254958450829610399481265674254311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (8177580027005263907732176283510521147949 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70880 (2, 5, some (6, 0)) (4840291671425325748001086752945176642079 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71778 (2, 6, some (2, 2)) (2159050121358233335660033476882955762221 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71809 (2, 6, some (3, 1)) (1655813521423322184391605769017905261483 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 71810 (2, 6, some (3, 2)) (1646219142210295115008435924061206184203 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 71840 (2, 6, some (4, 0)) (8478139189173349109580491675203885448109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71841 (2, 6, some (4, 1)) (3962065845833898104434998570996968383317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71842 (2, 6, some (4, 2)) (8007439875615435631069892422294976849261 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71872 (2, 6, some (5, 0)) (831767573269578587671415152706858634151 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71873 (2, 6, some (5, 1)) (7812000786464499089543749064701471497447 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71904 (2, 6, some (6, 0)) (4192023985901406002601662933686576028021 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 72834 (2, 7, some (3, 2)) (100059964617015844380367354924161006379 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 72865 (2, 7, some (4, 1)) (30747019510218201140392442856439244181 / 40000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72866 (2, 7, some (4, 2)) (308731577335814540636283292922168445667 / 400000000000000000000000000000000000000 : ℚ) .leaf) 72896 (2, 7, some (5, 0)) (3998218816299313200401569490303677732207 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72897 (2, 7, some (5, 1)) (1498537251869679164923354156545466994999 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72928 (2, 7, some (6, 0)) (999378046912327385778345331686808772559 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 73890 (2, 8, some (4, 2)) (7488825636208047942259505488082090567569 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73921 (2, 8, some (5, 1)) (7242066767298852210933773499043375019453 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73952 (2, 8, some (6, 0)) (1912053330127910915745411788160777514087 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2rrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 98368 (3, 0, some (1, 0)) (11748022219250171385069636086203220521349 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (2116296819533396604229231513983572196827 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 98400 (3, 0, some (2, 0)) (2116296819533396604229231513983572196827 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 98401 (3, 0, some (2, 1)) (160267002875203410541180065281043072349 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98432 (3, 0, some (3, 0)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98433 (3, 0, some (3, 1)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf))) 99360 (3, 1, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99361 (3, 1, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99392 (3, 1, some (1, 0)) (5738475981995478903976728327717420782937 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99393 (3, 1, some (1, 1)) (10397124635324082178710504620235021695497 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99424 (3, 1, some (2, 0)) (5000925038366380503633641544037931903467 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (9510166122118110283336584592546224871991 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99456 (3, 1, some (3, 0)) (10811184012117974015184387187459292461469 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99457 (3, 1, some (3, 1)) (5574136138350577949681881565018983863233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99488 (3, 1, some (4, 0)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99489 (3, 1, some (4, 1)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf)) 100384 (3, 2, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100385 (3, 2, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100416 (3, 2, some (1, 0)) (1409339015049051462036769092657367589503 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 100417 (3, 2, some (1, 1)) (10261857224665271010241230882118549685871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100448 (3, 2, some (2, 0)) (1936936445639179744121815382586979671477 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100449 (3, 2, some (2, 1)) (2270099997764565285235645216664818481653 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (4620699724277629971797907112233613359177 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (2302838768021091020631691608737874491311 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (10194535670858085159444593438393064198613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (10693345463789368150360736162325296677321 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 100544 (3, 2, some (5, 0)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100545 (3, 2, some (5, 1)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf) 101409 (3, 3, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101440 (3, 3, some (1, 0)) (1389703718405081983017306027605170200167 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 101441 (3, 3, some (1, 1)) (10157882430021631914559144571005697265279 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101472 (3, 3, some (2, 0)) (1183748259832154968658731027480834094369 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101473 (3, 3, some (2, 1)) (8817477078965262277302071931770024602853 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101504 (3, 3, some (3, 0)) (1128060134247164879280376714489404015879 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101505 (3, 3, some (3, 1)) (8761729771767827105657744228546611856671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101536 (3, 3, some (4, 0)) (8817477078965262277302071931770024602853 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101537 (3, 3, some (4, 1)) (4456369265690282765702440442135021941393 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101568 (3, 3, some (5, 0)) (973927710534252699313080798317168163899 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101569 (3, 3, some (5, 1)) (10274895872539983719021822949636836899763 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101600 (3, 3, some (6, 0)) (11539224207014645558964964700235101209127 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 102465 (3, 4, some (1, 1)) (10075070267447705939016389342772552641603 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102496 (3, 4, some (2, 0)) (4652544930769745364559942385897524307421 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102497 (3, 4, some (2, 1)) (8633446759858419835412812746093639855923 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102528 (3, 4, some (3, 0)) (171452365001662191739810725271456603 / 195312500000000000000000000000000000 : ℚ) .leaf)) 102529 (3, 4, some (3, 1)) (1053290031484514542211469067503024370501 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102560 (3, 4, some (4, 0)) (849103504721263077015028436561356408651 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102561 (3, 4, some (4, 1)) (1053604752988498726170527587788652004561 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 102592 (3, 4, some (5, 0)) (8389271594381697885140095073281570486221 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102593 (3, 4, some (5, 1)) (267444642657581197034688647886472970831 / 312500000000000000000000000000000000000 : ℚ) .leaf) 102624 (3, 4, some (6, 0)) (9467980818612684760957222869982567696647 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103521 (3, 5, some (2, 1)) (4247307319009925809318643045294301234749 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103552 (3, 5, some (3, 0)) (8575244407528869682293098992267471050951 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103553 (3, 5, some (3, 1)) (4084067993082516946571846149853179001723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103584 (3, 5, some (4, 0)) (8193935784912081039716924232474255085007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 103616 (3, 5, some (5, 0)) (1606933364766478628740773301489645408241 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103617 (3, 5, some (5, 1)) (403297211653633034857922277069022761009 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 103648 (3, 5, some (6, 0)) (4040895114790213259775359442873456355433 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104577 (3, 6, some (3, 1)) (7969082874428984285109914198731576604799 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104608 (3, 6, some (4, 0)) (7960232278343312701785778899287136098331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104609 (3, 6, some (4, 1)) (309309195060065984771995361796343840863 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 104640 (3, 6, some (5, 0)) (7720676081796386899926434350624886921357 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104641 (3, 6, some (5, 1)) (1532380049119485624182577372570784426909 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104672 (3, 6, some (6, 0)) (1923864625795884082433072319589752053249 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105633 (3, 7, some (4, 1)) (3750887179959779883975922828721793502859 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105664 (3, 7, some (5, 0)) (3737379508328169406697842521219943773299 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 105665 (3, 7, some (5, 1)) (7352041780366689594420848412934686845003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105696 (3, 7, some (6, 0)) (3681568796950139320535866052767962222363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106689 (3, 8, some (5, 1)) (355569453289663976047411511875101545851 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 106720 (3, 8, some (6, 0)) (1776229566409546845058849215427393534547 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf) 131104 (4, 0, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131136 (4, 0, some (1, 0)) (11151442965928873619421568628700713229249 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131168 (4, 0, some (2, 0)) (2232031801851629231023017612404548801341 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131200 (4, 0, some (3, 0)) (9736220424668607190376688965823366645201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131232 (4, 0, some (4, 0)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 132096 (4, 1, none) (0 : ℚ) (.node (.node (.node .leaf 132128 (4, 1, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132160 (4, 1, some (1, 0)) (11016963847514277749492631111394135266711 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132192 (4, 1, some (2, 0)) (922133355473966649140594674377287550507 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 132224 (4, 1, some (3, 0)) (1855975569778701291196754543518751849503 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (10813582239021650811765484429263965436183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132288 (4, 1, some (5, 0)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 133184 (4, 2, some (1, 0)) (681705646283421810724903840592677022313 / 625000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (2268490408847345551840643486371320336523 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 133248 (4, 2, some (3, 0)) (8787515689380955612301412696441460719213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133280 (4, 2, some (4, 0)) (281113954381327351758592064051839798799 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133312 (4, 2, some (5, 0)) (52260532867037169655115864463885942387 / 50000000000000000000000000000000000000 : ℚ) .leaf) 133344 (4, 2, some (6, 0)) (192823124530168907167525060446321054779 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 134208 (4, 3, some (1, 0)) (10816044590982062404860054190429455421843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134240 (4, 3, some (2, 0)) (8961090783881027661581000244683383941527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (849103504721263077015028436561356408651 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 134304 (4, 3, some (4, 0)) (1053290031484514542211469067503024370501 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 134336 (4, 3, some (5, 0)) (2160937600105229247123783679869552050621 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134368 (4, 3, some (6, 0)) (1266865079727781008912429828168341006677 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (4434617978732452551547708979361038905673 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 135296 (4, 4, some (3, 0)) (8288087102354583023387035726248676642773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 135328 (4, 4, some (4, 0)) (8059665203690176129528689153557540015411 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135360 (4, 4, some (5, 0)) (4061365955426149037057405088210534939673 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135392 (4, 4, some (6, 0)) (8368651168518735630522712090923942116237 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136320 (4, 5, some (3, 0)) (1017292412345058518996369932242891630297 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136352 (4, 5, some (4, 0)) (7793217252568387372581433489883655597807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (7713695387444434749408251917681214657371 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136416 (4, 5, some (6, 0)) (3919966826224477551948937125845644226661 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137376 (4, 6, some (4, 0)) (7595135010357586784591109903086074094487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137408 (4, 6, some (5, 0)) (3706017716980305270843119799769226723113 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 137440 (4, 6, some (6, 0)) (1854668266657770033158903376798843966463 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 138432 (4, 7, some (5, 0)) (1437079816134074198894142380367831681199 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138464 (4, 7, some (6, 0)) (1420538922699128354945870703474739107861 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139488 (4, 8, some (6, 0)) (1715500327800585572404068871210634170817 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrr : KTree ℚ :=
  .node V2rrrl 133152 (4, 2, some (0, 0)) (13318734525088390776222871561415290979927 / 10000000000000000000000000000000000000000 : ℚ) V2rrrr

def V2rr : KTree ℚ :=
  .node V2rrl 103585 (3, 5, some (4, 1)) (4016542283469760380844672089933352903119 / 5000000000000000000000000000000000000000 : ℚ) V2rrr

def V2r : KTree ℚ :=
  .node V2rl 98337 (3, 0, some (0, 1)) (13216524996656442808203340596978623086517 / 10000000000000000000000000000000000000000 : ℚ) V2rr

def V2 : KTree ℚ :=
  .node V2l 40066 (1, 7, some (3, 2)) (4013291509949401263890173653741422873421 / 5000000000000000000000000000000000000000 : ℚ) V2r


end A36W.TGCert3.R4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R4_8_6_l3_r3V3.lean <==
/-
A36W.TGCert3R4_8_6_l3_r3V3 (namespace A36W.TGCert3.R4_8_6_l3_r3): the level-3 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R4_8_6_l3_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V3 : KTree ℚ :=
  (.node .leaf 139488 (4, 8, some (6, 0)) (2500000000000001078240559710213141109623 / 2500000000000000000000000000000000000000 : ℚ) .leaf)


end A36W.TGCert3.R4_8_6_l3_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2.lean <==
/-
A36W.TGCert3R5_11_8_l2_r2 (namespace A36W.TGCert3.R5_11_8_l2_r2): the adaptive certificate for (n_A, n_B, k) = (5, 11, 8), λ = 2, r = 2:
lower end K4(a) at c = 1/q̂ with the chunked Bellman bound (`Fstar_ge_of_tree`); upper end K4(c) at the owner's hull point of 2 count table(s) (`Fstar_le_of_vals`).  Every statement holds for every
`A : Finset (Fin 16)` with `#A = 5`.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r2B00
import A36W.TGCert3R5_11_8_l2_r2B01
import A36W.TGCert3R5_11_8_l2_r2B02
import A36W.TGCert3R5_11_8_l2_r2B03
import A36W.TGCert3R5_11_8_l2_r2B04
import A36W.TGCert3R5_11_8_l2_r2B05
import A36W.TGCert3R5_11_8_l2_r2B06
import A36W.TGCert3R5_11_8_l2_r2B07
import A36W.TGCert3R5_11_8_l2_r2Q00

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r2

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1lrr_ok : V1lrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrl_ok V1lrr_e V1lrrr_ok

theorem V1lr_ok : V1lr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrl_ok V1lr_e V1lrr_ok

theorem V1l_ok : V1l.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1ll_ok V1l_e V1lr_ok

theorem V1rllr_ok : V1rllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrl_ok V1rllr_e V1rllrr_ok

theorem V1rll_ok : V1rll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlll_ok V1rll_e V1rllr_ok

theorem V1rlrl_ok : V1rlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrll_ok V1rlrl_e V1rlrlr_ok

theorem V1rlr_ok : V1rlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrl_ok V1rlr_e V1rlrr_ok

theorem V1rl_ok : V1rl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rll_ok V1rl_e V1rlr_ok

theorem V1rrllr_ok : V1rrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrl_ok V1rrllr_e V1rrllrr_ok

theorem V1rrll_ok : V1rrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlll_ok V1rrll_e V1rrllr_ok

theorem V1rrl_ok : V1rrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrll_ok V1rrl_e V1rrlr_ok

theorem V1rrrll_ok : V1rrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlll_ok V1rrrll_e V1rrrllr_ok

theorem V1rrrlrr_ok : V1rrrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrl_ok V1rrrlrr_e V1rrrlrrr_ok

theorem V1rrrlr_ok : V1rrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrl_ok V1rrrlr_e V1rrrlrr_ok

theorem V1rrrl_ok : V1rrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrll_ok V1rrrl_e V1rrrlr_ok

theorem V1rrrrrr_ok : V1rrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrl_ok V1rrrrrr_e V1rrrrrrr_ok

theorem V1rrrrr_ok : V1rrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrl_ok V1rrrrr_e V1rrrrrr_ok

theorem V1rrrr_ok : V1rrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrl_ok V1rrrr_e V1rrrrr_ok

theorem V1rrr_ok : V1rrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrl_ok V1rrr_e V1rrrr_ok

theorem V1rr_ok : V1rr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok V1rr_e V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok V1r_e V1rr_ok

theorem V1_ok : V1.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok V1_e V1r_ok

theorem hT : ∀ t, (T (t + 1)).All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · have e : T (t + 3) = .leaf := by simp only [T, show t + 3 ≠ 1 by omega, show t + 3 ≠ 2 by omega, if_false]
    show (T (t + 3)).All _
    rw [e]; trivial

theorem hval : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ))), PolOK 16 2 5 11 8 (2 : ℚ) PT qv p :=
  forall_mem_append_of pq0_ok (pq1_ok)

theorem hcov : ∀ i < 2, ∀ w ∈ Wc 5 11 8, (i, w) ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ))) := by decide +kernel

theorem lam_pos : (0 : ℝ) < 2 := by norm_num

theorem hk : (8 : ℕ) ≤ 16 := by norm_num

/-- **Lower end** of `F*_2`: K4(a) at `c = 1/q̂` with `𝓡_2(s̄_0) ≤ M̂` from the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 16)) (hA : #A = 5) :
    ((67195162662914579368105844638234 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 8 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 8 (twoW A 2)) 2) := by
  have hB : #Aᶜ = 11 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree A lam_pos hk (r := 2) (by norm_num) hl hA hB (N := 32) (by norm_num) qh lo T DD Mh LL
    (by decide +kernel) (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (67195162662914579368105844638234 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- **Upper end** of `F*_2`: `Φ` of the owner's hull point (K4(c)); the hull point lies in `conv 𝒱_2`. -/
theorem upper (A : Finset (Fin 16)) (hA : #A = 5) :
    hullPt A 2 8 2 th (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A 2 8 2) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 2 8 2 th (fun i => actF (PT i.val))) ≤ ((67195162662914869648718185559285 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 8 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 8 (twoW A 2)) 2) ≤ ((67195162662914869648718185559285 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 11 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_vals A lam_pos hk (r := 2) (by norm_num) hl hA hB (N := 32) (by norm_num) th PT qv up UU
    _ (by decide +kernel) hcov hval (by decide +kernel) (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (67195162662914869648718185559285 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** of `F*_2` at (n_A, n_B, k) = (5, 11, 8), λ = 2 (width 2.9e-15),
for every group `A` of size 5. -/
theorem bracket (A : Finset (Fin 16)) (hA : #A = 5) :
    ((67195162662914579368105844638234 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 8 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 8 (twoW A 2)) 2) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 8 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 8 (twoW A 2)) 2) ≤ ((67195162662914869648718185559285 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.R5_11_8_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B00.lean <==
/-
A36W.TGCert3R5_11_8_l2_r2B00 (namespace A36W.TGCert3.R5_11_8_l2_r2): Bellman items, 3 theorems, 21882 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1ll_ok : V1ll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrl_ok : V1lrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrl_ok : V1lrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B01.lean <==
/-
A36W.TGCert3R5_11_8_l2_r2B01 (namespace A36W.TGCert3.R5_11_8_l2_r2): Bellman items, 9 theorems, 23121 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrr_ok : V1lrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 10, some (4, 4)), (5345355639432100861457546793049435622839 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 6, some (6, 0)), (8162131358717626489019501529391018058019 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1l_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 1, some (2, 1)), (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlll_ok : V1rlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrl_ok : V1rllrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrr_ok : V1rllrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (1, 3)), (1912082802689495151876696089468161013493 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 5, some (4, 3)), (1611055911051460489389188631117356960471 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B02.lean <==
/-
A36W.TGCert3R5_11_8_l2_r2B02 (namespace A36W.TGCert3.R5_11_8_l2_r2): Bellman items, 6 theorems, 20150 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrll_ok : V1rlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlr_ok : V1rlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 0, some (2, 0)), (8391873356019511812083641193753808205073 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrr_ok : V1rlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 2, some (3, 1)), (3427153254345528520209995369733240984133 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 8, some (7, 0)), (1305979320960680284368228171907363825283 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B03.lean <==
/-
A36W.TGCert3R5_11_8_l2_r2B03 (namespace A36W.TGCert3.R5_11_8_l2_r2): Bellman items, 2 theorems, 16290 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlll_ok : V1rrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrl_ok : V1rrllrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B04.lean <==
/-
A36W.TGCert3R5_11_8_l2_r2B04 (namespace A36W.TGCert3.R5_11_8_l2_r2): Bellman items, 6 theorems, 22920 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllrr_ok : V1rrllrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 8, some (8, 0)), (1256484037341649238332812829503813697517 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (6, 0)), (4870744210385485626722528781998177422649 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlr_ok : V1rrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 11, some (6, 2)), (4335359915154097270916418899106792096891 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlll_ok : V1rrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B05.lean <==
/-
A36W.TGCert3R5_11_8_l2_r2B05 (namespace A36W.TGCert3.R5_11_8_l2_r2): Bellman items, 4 theorems, 22140 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrllr_ok : V1rrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (6, 0)), (1342987424968517392640596266729165362249 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrl_ok : V1rrrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrl_ok : V1rrrlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B06.lean <==
/-
A36W.TGCert3R5_11_8_l2_r2B06 (namespace A36W.TGCert3.R5_11_8_l2_r2): Bellman items, 7 theorems, 24081 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrrr_ok : V1rrrlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (7, 0)), (409161149507573683147004072750442218343 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (8, 0)), (2342032063870389786910513405390345348223 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (3, 1)), (159214589627115797707448080250722903647 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrl_ok : V1rrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrl_ok : V1rrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrl_ok : V1rrrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2B07.lean <==
/-
A36W.TGCert3R5_11_8_l2_r2B07 (namespace A36W.TGCert3.R5_11_8_l2_r2): Bellman items, 9 theorems, 12822 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrr_ok : V1rrrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (7, 0)), (4367225888206678881352987995749298405317 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (8, 0)), (5524284937733600676980296906233961491033 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (4, 0)), (159105054489915272253633080998675480103 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 0, some (2, 0)), (1305104144328154477015247878452592252053 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 4, some (4, 1)), (5519283892768980169843822145130443362901 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1r_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 5, some (5, 2)), (48457285783619013219609460839338079899 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 3, some (0, 1)), (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2_ok : V2.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2Data.lean <==
/-
A36W.TGCert3R5_11_8_l2_r2Data (namespace A36W.TGCert3.R5_11_8_l2_r2): scalars of the F*_2 certificate at (n_A, n_B, k) = (5, 11, 8), λ = 2.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R5_11_8_l2_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂. -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (4970473011671019881426372689177450595042504980160575153169708036096 / 6554306213740790996183537628112603460276864664762039976081754035359375 : ℚ) else
  if w = 1 then (3023486508818285076150186317560766545189789730598365105964987498496 / 168059133685661307594449682772118037442996529865693332720044975265625 : ℚ) else
  if w = 2 then (6052643638524028080299872665891971653554985436330083530322517209088 / 56019711228553769198149894257372679147665509955231110906681658421875 : ℚ) else
  if w = 3 then (9869607340384813060802091872121399881797190205164911083305458235392 / 45834309186998538434849913483304919302635417236098181650921356890625 : ℚ) else
  if w = 4 then (199872653327408672512759543634192690881574493722918082189205798912 / 1388918460212076922268179196463785433413194461699944898512768390625 : ℚ) else
  (3199678083995398322612290110739565637099070004419885374038920192 / 126265314564734265660743563314889584855744951063631354410251671875 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 32). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (547665062100400573227616407928359 / 625000000000000000000000000000000 : ℚ) else
  if w = 1 then (3527695485627484930332992477617891 / 5000000000000000000000000000000000 : ℚ) else
  if w = 2 then (198627782239265155236601846665541 / 312500000000000000000000000000000 : ℚ) else
  if w = 3 then (6391204603984127439212693212941759 / 10000000000000000000000000000000000 : ℚ) else
  if w = 4 then (7056755804202061124261601076830931 / 10000000000000000000000000000000000 : ℚ) else
  (1665945239156374341851164719574587 / 2000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point (Taylor order 32). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (8762640993606409171641862526853747 / 10000000000000000000000000000000000 : ℚ) else
  if w = 1 then (1411078194250993972133196991047157 / 2000000000000000000000000000000000 : ℚ) else
  if w = 2 then (1271217806331296993514251818659463 / 2000000000000000000000000000000000 : ℚ) else
  if w = 3 then (3195602301992063719606346606470881 / 5000000000000000000000000000000000 : ℚ) else
  if w = 4 then (3528377902101030562130800538415467 / 5000000000000000000000000000000000 : ℚ) else
  (4164863097890935854627911798936469 / 5000000000000000000000000000000000 : ℚ)

/-- The default value off the tables. -/
def DD : ℚ := (13 : ℚ)

/-- The certificate's value at the root. -/
def Mh : ℚ := (10000000000000029028061234092104962809309 / 10000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (33597581331457289684052922319117 / 50000000000000000000000000000000 : ℚ)
def UU : ℚ := (13439032532582973929743637111857 / 20000000000000000000000000000000 : ℚ)

/-- The owner's hull weights (exact). -/
def th : Fin 2 → ℚ := ![(21018614478245491826267399785 / 32139050981740885592731166313 : ℚ), (11120436503495393766463766528 / 32139050981740885592731166313 : ℚ)]

/-- The exact realised terminal vector of table 0 (TGCert's polQ). -/
def qv0 : ℕ → ℚ := fun w =>
  if w = 0 then (2335032329308761551895248776725808992256 / 5283793713582488133262846866821945409140625 : ℚ) else
  if w = 1 then (25957056661505669626828857394790779731968 / 1761264571194162711087615622273981803046875 : ℚ) else
  if w = 2 then (44387473417044342965807772727354126336 / 426973229380403081475785605399753164375 : ℚ) else
  if w = 3 then (3251532520510605081465384056902933669888 / 14555905547059195959401782002264312421875 : ℚ) else
  if w = 4 then (586499681827383963621279902060852051968 / 3969792421925235261655031455162994296875 : ℚ) else
  (7896678856950078830251361678097302528 / 360890220175021387423184677742090390625 : ℚ)

/-- The exact realised terminal vector of table 1 (TGCert's polQ). -/
def qv1 : ℕ → ℚ := fun w =>
  if w = 0 then (3153524487952916895846102316702203183104 / 2324869233976294778635652621401655980021875 : ℚ) else
  if w = 1 then (3741308159619309774490429748550218941952 / 154991282265086318575710174760110398668125 : ℚ) else
  if w = 2 then (2451247218798649524183894556290029253376 / 21173672440585562646954941907118906921875 : ℚ) else
  if w = 3 then (70491789313851840182869633346884076240896 / 352252914238832542217523124454796360609375 : ℚ) else
  if w = 4 then (2625680552476687575400511343364875457792 / 19213795322118138666410352242988892396875 : ℚ) else
  (89096789386556297312761855508903936 / 2794733865035365624205142144434747985 : ℚ)

/-- The per-table terminal vectors. -/
def qv : ℕ → ℕ → ℚ := fun i =>
  if i = 0 then qv0 else qv1


end A36W.TGCert3.R5_11_8_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2Pol.lean <==
/-
A36W.TGCert3R5_11_8_l2_r2Pol (namespace A36W.TGCert3.R5_11_8_l2_r2): the owner's count tables, pruned to their positive-mass states (actF reads them).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R5_11_8_l2_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (4, 9) .leaf)

def P1_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 10) .leaf)

/-- Table `i`, round `t`. -/
def PT : ℕ → ℕ → KTree (ℕ × ℕ) := fun i t =>
  if i = 0 then (if t = 0 then P0_0 else .leaf) else if i = 1 then (if t = 0 then P1_0 else .leaf) else .leaf


end A36W.TGCert3.R5_11_8_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2Q00.lean <==
/-
A36W.TGCert3R5_11_8_l2_r2Q00 (namespace A36W.TGCert3.R5_11_8_l2_r2): polQ value items, 2 theorems, 3960 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r2Pol
import A36W.TGCert3R5_11_8_l2_r2Data

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq0_ok : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)), PolOK 16 2 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq1_ok : ∀ p ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)), PolOK 16 2 5 11 8 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2T.lean <==
/-
A36W.TGCert3R5_11_8_l2_r2T (namespace A36W.TGCert3.R5_11_8_l2_r2): the level tables.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r2V1
import A36W.TGCert3R5_11_8_l2_r2V2
import A36W.TGCert3R5_11_8_l2_r2Data

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else .leaf

end A36W.TGCert3.R5_11_8_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2V1.lean <==
/-
A36W.TGCert3R5_11_8_l2_r2V1 (namespace A36W.TGCert3.R5_11_8_l2_r2): the level-1 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R5_11_8_l2_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V1ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34 (0, 0, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35 (0, 0, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36 (0, 0, some (0, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37 (0, 0, some (0, 5)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 1059 (0, 1, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1060 (0, 1, some (0, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1061 (0, 1, some (0, 5)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 1088 (0, 1, some (1, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 1089 (0, 1, some (1, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1090 (0, 1, some (1, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1091 (0, 1, some (1, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1092 (0, 1, some (1, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1093 (0, 1, some (1, 5)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2083 (0, 2, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2084 (0, 2, some (0, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2085 (0, 2, some (0, 5)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (2401909628138343132680105797515769164113 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 2113 (0, 2, some (1, 1)) (1265586268122769671523649879834988112643 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 2114 (0, 2, some (1, 2)) (9440857525521950788594096342973034230707 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2115 (0, 2, some (1, 3)) (9474067913010860650060781809813781081387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2116 (0, 2, some (1, 4)) (2531518022588784290320997524705517698901 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 2117 (0, 2, some (1, 5)) (11500730234578933252239027378018803739553 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 2144 (0, 2, some (2, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2147 (0, 2, some (2, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2148 (0, 2, some (2, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2149 (0, 2, some (2, 5)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3104 (0, 3, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 3105 (0, 3, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 3106 (0, 3, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3107 (0, 3, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3109 (0, 3, some (0, 5)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 3136 (0, 3, some (1, 0)) (2668788475709270147422339775017521293459 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3137 (0, 3, some (1, 1)) (179994491466349464394474649576531642687 / 200000000000000000000000000000000000000 : ℚ) .leaf) 3138 (0, 3, some (1, 2)) (8391873356019511812083641193753808205073 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3139 (0, 3, some (1, 3)) (1684278740090819671121916766189116636691 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 3140 (0, 3, some (1, 4)) (2250238242301141591396442244182682399023 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3141 (0, 3, some (1, 5)) (408914852785028737857387640107335244073 / 400000000000000000000000000000000000000 : ℚ) .leaf) 3168 (0, 3, some (2, 0)) (2668788475709270147422339775017521293459 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 3169 (0, 3, some (2, 1)) (179994491466349464394474649576531642687 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 3170 (0, 3, some (2, 2)) (8391873356019511812083641193753808205073 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3171 (0, 3, some (2, 3)) (1684278740090819671121916766189116636691 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3172 (0, 3, some (2, 4)) (2250238242301141591396442244182682399023 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 3173 (0, 3, some (2, 5)) (408914852785028737857387640107335244073 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 3200 (0, 3, some (3, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3203 (0, 3, some (3, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3204 (0, 3, some (3, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3205 (0, 3, some (3, 5)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) (.node .leaf 4129 (0, 4, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 4130 (0, 4, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4131 (0, 4, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4133 (0, 4, some (0, 5)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 4160 (0, 4, some (1, 0)) (5066528121854317545497098166634825580551 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4161 (0, 4, some (1, 1)) (427135365491434764139231834444308488017 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4162 (0, 4, some (1, 2)) (7965723537159145977876268789383497632159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (399687240080145683674439232601518889371 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 4164 (0, 4, some (1, 4)) (8543873326237146979833366645881122233791 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4165 (0, 4, some (1, 5)) (606483820964123433223542459387710353453 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4192 (0, 4, some (2, 0)) (562947569094924171721899796292758397839 / 625000000000000000000000000000000000000 : ℚ) .leaf) 4193 (0, 4, some (2, 1)) (3796758804368309014570949639504964337929 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4194 (0, 4, some (2, 2)) (7080643144141463091445572257229775673031 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4195 (0, 4, some (2, 3)) (44409693342238409297159914733502098819 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4196 (0, 4, some (2, 4)) (7594554067766352870962992574116553096703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4197 (0, 4, some (2, 5)) (1725109535186839987835854106702820560933 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 4224 (0, 4, some (3, 0)) (5066528121854317545497098166634825580551 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 4225 (0, 4, some (3, 1)) (427135365491434764139231834444308488017 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4226 (0, 4, some (3, 2)) (7965723537159145977876268789383497632159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4227 (0, 4, some (3, 3)) (399687240080145683674439232601518889371 / 500000000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (8543873326237146979833366645881122233791 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4229 (0, 4, some (3, 5)) (606483820964123433223542459387710353453 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4257 (0, 4, some (4, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4258 (0, 4, some (4, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4259 (0, 4, some (4, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4260 (0, 4, some (4, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5154 (0, 5, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5155 (0, 5, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5156 (0, 5, some (0, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5157 (0, 5, some (0, 5)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (8294146166769383319297391852486578095017 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5186 (0, 5, some (1, 2)) (1546790096981516417203256744832701928359 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 5187 (0, 5, some (1, 3)) (485072277146156065283112028662465591367 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 5188 (0, 5, some (1, 4)) (8295278256418928362523844688955040395759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5189 (0, 5, some (1, 5)) (4710699104083531060117105614036502011721 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5216 (0, 5, some (2, 0)) (332039986993844554661697825448579929247 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 5217 (0, 5, some (2, 1)) (6998185828211667175657174375535550267671 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5218 (0, 5, some (2, 2)) (1305104144328154477015247878452592252053 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5219 (0, 5, some (2, 3)) (1309695148294621376264402477388657096691 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5220 (0, 5, some (2, 4)) (6999141028853470805879493956305815333921 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5221 (0, 5, some (2, 5)) (7949304738140958663947615723686597144779 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 5248 (0, 5, some (3, 0)) (332039986993844554661697825448579929247 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5249 (0, 5, some (3, 1)) (6998185828211667175657174375535550267671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (1305104144328154477015247878452592252053 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 5251 (0, 5, some (3, 3)) (1309695148294621376264402477388657096691 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 5252 (0, 5, some (3, 4)) (6999141028853470805879493956305815333921 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5253 (0, 5, some (3, 5)) (7949304738140958663947615723686597144779 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5280 (0, 5, some (4, 0)) (9838221836854653471457713346624590496207 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5281 (0, 5, some (4, 1)) (8294146166769383319297391852486578095017 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 5282 (0, 5, some (4, 2)) (1546790096981516417203256744832701928359 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5283 (0, 5, some (4, 3)) (485072277146156065283112028662465591367 / 625000000000000000000000000000000000000 : ℚ) .leaf) 5284 (0, 5, some (4, 4)) (8295278256418928362523844688955040395759 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5312 (0, 5, some (5, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 5313 (0, 5, some (5, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5314 (0, 5, some (5, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5315 (0, 5, some (5, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf))) 6179 (0, 6, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6180 (0, 6, some (0, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6181 (0, 6, some (0, 5)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 6210 (0, 6, some (1, 2)) (758813780022018935554438041969926233821 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (7614830819999727245740726120284996368141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6212 (0, 6, some (1, 4)) (1017360316433892863587077837539190176063 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 6213 (0, 6, some (1, 5)) (2310942771544442284802402299145367906771 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 6241 (0, 6, some (2, 1)) (833307830862729001826271525817276123551 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))))) 6242 (0, 6, some (2, 2)) (3108101242970189560030978219908817853731 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 6243 (0, 6, some (2, 3)) (3119034703871888279855401418868734512391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (3333686284890580135402136658048418368923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6245 (0, 6, some (2, 5)) (7572497273796828478840511853839541556907 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6272 (0, 6, some (3, 0)) (7505967587932322289625330617236778637853 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6273 (0, 6, some (3, 1)) (1265586268122769671523649879834988112643 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6274 (0, 6, some (3, 2)) (368783497090701202679456888397384149637 / 625000000000000000000000000000000000000 : ℚ) .leaf) 6275 (0, 6, some (3, 3)) (5921292445631787906287988631133613175867 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6276 (0, 6, some (3, 4)) (1582198764117990181450623452940948561813 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 6277 (0, 6, some (3, 5)) (7187956396611833282649392111261752337221 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6304 (0, 6, some (4, 0)) (7907521409508948584955080814866729758397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6305 (0, 6, some (4, 1)) (833307830862729001826271525817276123551 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 6306 (0, 6, some (4, 2)) (3108101242970189560030978219908817853731 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6307 (0, 6, some (4, 3)) (3119034703871888279855401418868734512391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6308 (0, 6, some (4, 4)) (3333686284890580135402136658048418368923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6336 (0, 6, some (5, 0)) (4826368047795989126559497567667681737303 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 6337 (0, 6, some (5, 1)) (2034442946442209477114920717327334286013 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 6338 (0, 6, some (5, 2)) (758813780022018935554438041969926233821 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6339 (0, 6, some (5, 3)) (7614830819999727245740726120284996368141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6368 (0, 6, some (6, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 6369 (0, 6, some (6, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6370 (0, 6, some (6, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7168 (0, 7, none) (0 : ℚ) (.node (.node .leaf 7204 (0, 7, some (0, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7205 (0, 7, some (0, 5)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 7235 (0, 7, some (1, 3)) (469640745511473444832973331816113789889 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 7236 (0, 7, some (1, 4)) (4015690906404723196940610137363195055119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7237 (0, 7, some (1, 5)) (9121676679351540766457242498429146142723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (6018447368138669339684631622223542633623 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7267 (0, 7, some (2, 3)) (3019809320418424928195558975155052661323 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7268 (0, 7, some (2, 4)) (129105288914760905251434225095267330733 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7269 (0, 7, some (2, 5)) (293263782129357663530646942464928824033 / 400000000000000000000000000000000000000 : ℚ) .leaf) 7297 (0, 7, some (3, 1)) (2974179903021558693935849168091335356727 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7298 (0, 7, some (3, 2)) (5546601094476597663453356503041216891147 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 7299 (0, 7, some (3, 3)) (5566112539395240827650054303005793065351 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 7300 (0, 7, some (3, 4)) (371823232074511407124130568274369912511 / 625000000000000000000000000000000000000 : ℚ) .leaf) 7301 (0, 7, some (3, 5)) (6756797540260400567746105554391960105721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (7055733304019680461833458538716434675327 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7329 (0, 7, some (4, 1)) (2974179903021558693935849168091335356727 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7330 (0, 7, some (4, 2)) (5546601094476597663453356503041216891147 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7331 (0, 7, some (4, 3)) (5566112539395240827650054303005793065351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7332 (0, 7, some (4, 4)) (371823232074511407124130568274369912511 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 7360 (0, 7, some (5, 0)) (3827980308170399556116242696786260132013 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 7361 (0, 7, some (5, 1)) (3227191735049434346718586336904660760337 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7362 (0, 7, some (5, 2)) (6018447368138669339684631622223542633623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7363 (0, 7, some (5, 3)) (3019809320418424928195558975155052661323 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7392 (0, 7, some (6, 0)) (9525239960426568623475169027267186811691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7393 (0, 7, some (6, 1)) (4015142869079104236813396376923302731581 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7394 (0, 7, some (6, 2)) (935988934692925855707753909888205350381 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7424 (0, 7, some (7, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 7425 (0, 7, some (7, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 8229 (0, 8, some (0, 5)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8260 (0, 8, some (1, 4)) (7952934062487927172866154725984787606453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8261 (0, 8, some (1, 5)) (9032579307151640345905957530952205360491 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8291 (0, 8, some (2, 3)) (5901631904308401110505391793881802350869 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8292 (0, 8, some (2, 4)) (3153890739568009334352551359514711137083 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8293 (0, 8, some (2, 5)) (1791022533784677013738273825379332137541 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8322 (0, 8, some (3, 2)) (5317694164286997017396343376701782553207 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8323 (0, 8, some (3, 3)) (5336400376436271258775853401585831118769 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 8324 (0, 8, some (3, 4)) (2851825393851281588498762441690819532229 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8325 (0, 8, some (3, 5)) (6477946085737402393439937157766681631731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8353 (0, 8, some (4, 1)) (5536939923037117312915968224278072992813 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8354 (0, 8, some (4, 2)) (2581484479634908418756198218781689047459 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8355 (0, 8, some (4, 3)) (1295282722481953604500497513060477882221 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8356 (0, 8, some (4, 4)) (2768847837206482817538591042646659983173 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8384 (0, 8, some (5, 0)) (6764544840427441180892884667671924412509 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8385 (0, 8, some (5, 1)) (5702872387771689126919980699749296982039 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 8386 (0, 8, some (5, 2)) (5317694164286997017396343376701782553207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 8387 (0, 8, some (5, 3)) (5336400376436271258775853401585831118769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8416 (0, 8, some (6, 0)) (3740522714962757875386529505835867323141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8417 (0, 8, some (6, 1)) (788365078885558304905418131933342814797 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (5880944330168275741478964067162035361243 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8448 (0, 8, some (7, 0)) (471610036107524757031624881935961028271 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8449 (0, 8, some (7, 1)) (1590369738782699743035280140669167503739 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 9285 (0, 9, some (1, 5)) (4482344550779173917158443867325809145837 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 9316 (0, 9, some (2, 4)) (1239844424852870457393907581739083860883 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9317 (0, 9, some (2, 5)) (1760198344412962544087608498491811199851 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9347 (0, 9, some (3, 3)) (5175287212350392405093406798715529857597 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9348 (0, 9, some (3, 4)) (1382862458917573982092738169264529101183 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 9349 (0, 9, some (3, 5)) (6282368108631442886149165389852064106471 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9378 (0, 9, some (4, 2)) (4912690296937871241447351078903221612811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9379 (0, 9, some (4, 3)) (246498590742188329003458257064258966697 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 9380 (0, 9, some (4, 4)) (5269251862968960456076581958788786393777 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 9409 (0, 9, some (5, 1)) (5268532747188812015136717578707792163441 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 9410 (0, 9, some (5, 2)) (4912690296937871241447351078903221612811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9411 (0, 9, some (5, 3)) (246498590742188329003458257064258966697 / 500000000000000000000000000000000000000 : ℚ) .leaf) 9440 (0, 9, some (6, 0)) (1312062811651855172614768964837146271023 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 9441 (0, 9, some (6, 1)) (2765347468344463650504960322712145950747 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 9442 (0, 9, some (6, 2)) (1031429153222699942884354253717889184053 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9472 (0, 9, some (7, 0)) (3676146874714913627947220172804389137507 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9473 (0, 9, some (7, 1)) (6198376091740165447688196864173930402367 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9504 (0, 9, some (8, 0)) (1872261380547738380309654427233810569333 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 10341 (0, 10, some (2, 5)) (6946208470917411560006279254233664406403 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10372 (0, 10, some (3, 4)) (5403837750304756788643515085554337572697 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10373 (0, 10, some (3, 5)) (3068716064982571650460974044968139658939 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 10403 (0, 10, some (4, 3)) (594077719266440256273532963743494859059 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 10404 (0, 10, some (4, 4)) (5079696593100694972075101533728508536747 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10434 (0, 10, some (5, 2)) (2323336031671417576880578396903520142713 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10435 (0, 10, some (5, 3)) (932603560187006595240358209403544075199 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 10465 (0, 10, some (6, 1)) (1015800669336579913880990174957736192453 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 10466 (0, 10, some (6, 2)) (18943847675752027864771726005315067057 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 10496 (0, 10, some (7, 0)) (6408965789270431079994342474923434234497 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10497 (0, 10, some (7, 1)) (2701550133526369228519798292227347034729 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10528 (0, 10, some (8, 0)) (1813381048969049727859085724049844520261 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 11397 (0, 11, some (3, 5)) (3012822070808373857567272417345608482451 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 11428 (0, 11, some (4, 4)) (4938461349442314799409371948623130403759 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11459 (0, 11, some (5, 3)) (279593112869601177432219861138015177791 / 625000000000000000000000000000000000000 : ℚ) .leaf) 11490 (0, 11, some (6, 2)) (891561687910330366867017050700741195229 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 11521 (0, 11, some (7, 1)) (987557475592103926554581328492488267779 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 11552 (0, 11, some (8, 0)) (1573058012869579999240165455435438114023 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf) 32800 (1, 0, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 32801 (1, 0, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32802 (1, 0, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32803 (1, 0, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32804 (1, 0, some (0, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32832 (1, 0, some (1, 0)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 32833 (1, 0, some (1, 1)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32834 (1, 0, some (1, 2)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32835 (1, 0, some (1, 3)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32836 (1, 0, some (1, 4)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 33792 (1, 1, none) (0 : ℚ) (.node (.node .leaf 33824 (1, 1, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33825 (1, 1, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33826 (1, 1, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 33827 (1, 1, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33828 (1, 1, some (0, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33856 (1, 1, some (1, 0)) (11668513049026743367146072253844103427809 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33857 (1, 1, some (1, 1)) (10641804499348880117014574313460453738661 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33858 (1, 1, some (1, 2)) (10519362039458976308630494129384035234723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (2776575348579522738622041233616781347989 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (779569347620428752364445827929128968803 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 33888 (1, 1, some (2, 0)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V1lrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33892 (1, 1, some (2, 4)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf)) 34848 (1, 2, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34849 (1, 2, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34850 (1, 2, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 34851 (1, 2, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34852 (1, 2, some (0, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34880 (1, 2, some (1, 0)) (2039743751862371379126324565919902737921 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34881 (1, 2, some (1, 1)) (4553620581237203166577564416213648046351 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 34882 (1, 2, some (1, 2)) (1773896954627868132276395179327027938959 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 34883 (1, 2, some (1, 3)) (9248691018203837396995037609267582728047 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34884 (1, 2, some (1, 4)) (205328755816676527797318983743877073037 / 200000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (14851776505634224870892157868621126191 / 15625000000000000000000000000000000000 : ℚ) (.node .leaf 34913 (1, 2, some (2, 1)) (2177133490119572216808877663243299148737 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 34914 (1, 2, some (2, 2)) (8635567640867501892804230303325100799727 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34915 (1, 2, some (2, 3)) (9141089144866309273474856976508534846743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34916 (1, 2, some (2, 4)) (643169700072985030559029225034301216659 / 625000000000000000000000000000000000000 : ℚ) .leaf) 34944 (1, 2, some (3, 0)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34945 (1, 2, some (3, 1)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34946 (1, 2, some (3, 2)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34947 (1, 2, some (3, 3)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34948 (1, 2, some (3, 4)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 35840 (1, 3, none) (0 : ℚ) .leaf))) 35872 (1, 3, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35873 (1, 3, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35874 (1, 3, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35875 (1, 3, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35876 (1, 3, some (0, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35904 (1, 3, some (1, 0)) (77448582932923473898749277469756969613 / 80000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (1706486492252313832022584955821090999869 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (4115462682464881722824527912070849452223 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 35907 (1, 3, some (1, 3)) (4256644811262434384404965301219855260091 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 35908 (1, 3, some (1, 4)) (1875358624663835652807353650314742446867 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35936 (1, 3, some (2, 0)) (1638245201784235241432034088747483481961 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (7402322953917593271588354435360766085687 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35938 (1, 3, some (2, 2)) (3635229334216636753223160589026884711569 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35939 (1, 3, some (2, 3)) (3817750138699446206120247687996593478233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35940 (1, 3, some (2, 4)) (1706574383618215431193703530046379375341 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (8840828528171933438480087678683273751437 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35969 (1, 3, some (3, 1)) (162638201434277807267943966489141506377 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 35970 (1, 3, some (3, 2)) (8085604591753451423264444541194529156257 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35971 (1, 3, some (3, 3)) (1715572406571592007732309673497140583293 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35972 (1, 3, some (3, 4)) (967631505407366270068773294674692396089 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 36000 (1, 3, some (4, 0)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36001 (1, 3, some (4, 1)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36002 (1, 3, some (4, 2)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36004 (1, 3, some (4, 4)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 36864 (1, 4, none) (0 : ℚ) (.node (.node (.node (.node .leaf 36897 (1, 4, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36899 (1, 4, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36900 (1, 4, some (0, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36928 (1, 4, some (1, 0)) (1179107476935800155672503754292295935171 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36929 (1, 4, some (1, 1)) (8243429062980132003631949204237680707477 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36930 (1, 4, some (1, 2)) (7902340520140812085844693916721526443711 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36931 (1, 4, some (1, 3)) (2032261184347070650188178449276951559753 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36932 (1, 4, some (1, 4)) (2226598313653159779312420551708310588069 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36960 (1, 4, some (2, 0)) (477953735322137192593219793804786037809 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 36961 (1, 4, some (2, 1)) (854959769992636816325697629412289048073 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 36962 (1, 4, some (2, 2)) (6668701266526361778989406250741557166477 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36963 (1, 4, some (2, 3)) (870063719487004549760514405763795859999 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (241672441861577425142653896950517528641 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 36992 (1, 4, some (3, 0)) (147776338193605741440623833529026667303 / 200000000000000000000000000000000000000 : ℚ) .leaf)))))) 36993 (1, 4, some (3, 1)) (6722556446668357883604929822633466570681 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36994 (1, 4, some (3, 2)) (6634163998811919907061958836437085897321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36995 (1, 4, some (3, 3)) (1748679192580279153185828206905298769403 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36996 (1, 4, some (3, 4)) (1569104847606074843052046813717003609987 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 37024 (1, 4, some (4, 0)) (68036274456386832072921666384535712701 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 37025 (1, 4, some (4, 1)) (7842811408774408493347689878332046236181 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37026 (1, 4, some (4, 2)) (7811893097095382371709892042490486798643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37027 (1, 4, some (4, 3)) (2074842686468992255459889987761901018489 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37028 (1, 4, some (4, 4)) (1171809553076340950216743675716525985499 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 37056 (1, 4, some (5, 0)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37057 (1, 4, some (5, 1)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37058 (1, 4, some (5, 2)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37059 (1, 4, some (5, 3)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37888 (1, 5, none) (0 : ℚ) (.node (.node .leaf 37922 (1, 5, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37923 (1, 5, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37924 (1, 5, some (0, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 37953 (1, 5, some (1, 1)) (4036278905339945749841863808269900697439 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37954 (1, 5, some (1, 2)) (3852344584399834340965023078976873857429 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37955 (1, 5, some (1, 3)) (3947678888309760203607833000321697184423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37956 (1, 5, some (1, 4)) (8617907374234851362347706023591930735239 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37984 (1, 5, some (2, 0)) (1838438666686714150721420833061539363739 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 37985 (1, 5, some (2, 1)) (6525616685572722557306969541162224921173 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37986 (1, 5, some (2, 2)) (6326478276999487671558388109880208923481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37987 (1, 5, some (2, 3)) (6571549628087855331310192378780283016861 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37988 (1, 5, some (2, 4)) (7267906448276233652482253453699845421403 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38016 (1, 5, some (3, 0)) (6774431196699823500026852462442875011449 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38017 (1, 5, some (3, 1)) (1527487879864444930376504088674054843237 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38018 (1, 5, some (3, 2)) (1198558526864839826943064829208511959567 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 38019 (1, 5, some (3, 3)) (785800309500218134644411269670813000317 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 38020 (1, 5, some (3, 4)) (877199643103109493364994884355350995381 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38048 (1, 5, some (4, 0)) (3477151058213698811286845768870524742157 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38049 (1, 5, some (4, 1)) (1588724982332135523767648327684101502353 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 38050 (1, 5, some (4, 2)) (1258069655404142162993489995663767273413 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 38051 (1, 5, some (4, 3)) (831097195098138771625950908477591923067 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 38052 (1, 5, some (4, 4)) (186869404360104497615749184281621310059 / 250000000000000000000000000000000000000 : ℚ) .leaf) 38080 (1, 5, some (5, 0)) (4149990326205249816462132167882127046429 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (958476655738357770783363743142293359257 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 38082 (1, 5, some (5, 2)) (7646825769760083163515760101261019480319 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38083 (1, 5, some (5, 3)) (1016497616322184757121525170305292141799 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38112 (1, 5, some (6, 0)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38113 (1, 5, some (6, 1)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38114 (1, 5, some (6, 2)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38912 (1, 6, none) (0 : ℚ) (.node (.node (.node .leaf 38947 (1, 6, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38948 (1, 6, some (0, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38978 (1, 6, some (1, 2)) (946693296352355105612091662740002079993 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 38979 (1, 6, some (1, 3)) (3869508862313952599437893132144967787227 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38980 (1, 6, some (1, 4)) (8423708909177313123793162766709861813861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (632601362321519074548333981073473735797 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 39010 (1, 6, some (2, 2)) (6105615897552333778016121708939601761749 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 39011 (1, 6, some (2, 3)) (789733965589209640964980098671811206687 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39012 (1, 6, some (2, 4)) (1740417755648674414159553207277625210157 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39040 (1, 6, some (3, 0)) (3217670121592528356074228383188918289259 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 39041 (1, 6, some (3, 1)) (2881600327356875292075732535996687583099 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39042 (1, 6, some (3, 2)) (112486870626410497582765665889470435287 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39043 (1, 6, some (3, 3)) (5875048392852268437197970700226991635023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (1633087421957307084103287639202155841259 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 39072 (1, 6, some (4, 0)) (628604147984860822385099521228475353137 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 39073 (1, 6, some (4, 1)) (2850403618957252073960779037657072400223 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39074 (1, 6, some (4, 2)) (2806602541560184505900459840294428482203 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39075 (1, 6, some (4, 3)) (1476813192830914948212222726059617341421 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 39076 (1, 6, some (4, 4)) (264571877451555309411816238846054407281 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 39104 (1, 6, some (5, 0)) (835173165264960191579112837512837609863 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39105 (1, 6, some (5, 1)) (1224828680834143056367106068338406100069 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (6074678457893116431951210666164924371027 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39107 (1, 6, some (5, 3)) (3215944515967495392246428986737721999761 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V1lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 39137 (1, 6, some (6, 1)) (377511201941717723760371634435906159463 / 500000000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (7536159716691571777947063124114554754941 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39168 (1, 6, some (7, 0)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39169 (1, 6, some (7, 1)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39972 (1, 7, some (0, 4)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40003 (1, 7, some (1, 3)) (3813687866336963200387533130764807251833 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40004 (1, 7, some (1, 4)) (4142185925995714163222166125279293956107 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40034 (1, 7, some (2, 2)) (371969031080613396555266012277516259213 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 40035 (1, 7, some (2, 3)) (3069668584726082600399212831980649759031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40036 (1, 7, some (2, 4)) (1686171800340205148450289523621681147307 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (2769788073411912802938709574157861386207 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40066 (1, 7, some (3, 2)) (5383589463480088567066435650893411350059 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40067 (1, 7, some (3, 3)) (1120744226056197222180398662006620237541 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40068 (1, 7, some (3, 4)) (3104891744028610948415915056593292653891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40096 (1, 7, some (4, 0)) (2955830844636804443073125751388861428467 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40097 (1, 7, some (4, 1)) (213089484180950024215246985886583829569 / 400000000000000000000000000000000000000 : ℚ) .leaf)))) 40098 (1, 7, some (4, 2)) (5221920388373933372068224614393656587131 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40099 (1, 7, some (4, 3)) (2737493040792967667196978396388847236403 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40100 (1, 7, some (4, 4)) (122177847474701888952878959927796191327 / 200000000000000000000000000000000000000 : ℚ) .leaf) 40128 (1, 7, some (5, 0)) (37332960009427971830854769713393422049 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 40129 (1, 7, some (5, 1)) (1359619271011209642810101834531084815191 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 40130 (1, 7, some (5, 2)) (5369593392479859006465217452492689064923 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40131 (1, 7, some (5, 3)) (5663706707889300999426141405062848490927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40160 (1, 7, some (6, 0)) (6493924110472529400955309841554512072813 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40161 (1, 7, some (6, 1)) (1491429407989453166139167885203326684029 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 40162 (1, 7, some (6, 2)) (5926666892817995952374016033446571573319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40192 (1, 7, some (7, 0)) (1007855208063619979158288582158438829459 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 40193 (1, 7, some (7, 1)) (3732845853215422875214713180286551648351 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40224 (1, 7, some (8, 0)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41028 (1, 8, some (1, 4)) (255614346312758266656021803962508726691 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41059 (1, 8, some (2, 3)) (6006936674405345557640037260470877554073 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41060 (1, 8, some (2, 4)) (6582878995686122056166728119988789439719 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41090 (1, 8, some (3, 2)) (1303382408550757285442360720455641231363 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 41091 (1, 8, some (3, 3)) (1352625250532951370759260115864905726111 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 41092 (1, 8, some (3, 4)) (1195709680306591049983283119854471285179 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 41121 (1, 8, some (4, 1)) (2542194852831130891934521096104173475527 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41122 (1, 8, some (4, 2)) (992954997457424903770632933492727738893 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 41123 (1, 8, some (4, 3)) (5188623794014032192873966805569155698749 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41124 (1, 8, some (4, 4)) (144295137359232382362527136484751248029 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41152 (1, 8, some (5, 0)) (5571925340971489448175925150489350022689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41153 (1, 8, some (5, 1)) (2521932167247634205337284213320578329537 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 41154 (1, 8, some (5, 2)) (1239985551112501834109959158095815765919 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 41155 (1, 8, some (5, 3)) (521416619334738723904859434035191631339 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41184 (1, 8, some (6, 0)) (5755636113304935463122609685619641317843 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41185 (1, 8, some (6, 1)) (5255791294981572534873949687483969213741 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41186 (1, 8, some (6, 2)) (2599917507120485308033911376405258217081 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41216 (1, 8, some (7, 0)) (1589292460483750852641066487025943614623 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41217 (1, 8, some (7, 1)) (1462546190061486194699277746972700874369 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41248 (1, 8, some (8, 0)) (7987884078416167080385737203663381417971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42084 (1, 9, some (2, 4)) (6457597058633220730773548326099063763067 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 42115 (1, 9, some (3, 3)) (526560653310163533613869126105127518293 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42116 (1, 9, some (3, 4)) (5804158699709872957284200187744455179461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42146 (1, 9, some (4, 2)) (4782117473304969335236898012637615637957 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42147 (1, 9, some (4, 3)) (4983735260631357746473951644219286832557 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42148 (1, 9, some (4, 4)) (552916559284951801279206499677517922299 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42177 (1, 9, some (5, 1)) (4785725019609695568430956248287833585833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42178 (1, 9, some (5, 2)) (4689519412650850181532712303853271364131 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42179 (1, 9, some (5, 3)) (4915385145288083894997486793240640272477 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 42208 (1, 9, some (6, 0)) (1333322450127959517690555116251420123939 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42209 (1, 9, some (6, 1)) (75695980301114654177013060616886240707 / 156250000000000000000000000000000000000 : ℚ) .leaf) 42210 (1, 9, some (6, 2)) (1193865535893421919937765667896507170609 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 42240 (1, 9, some (7, 0)) (1398845771064746383390036012938838048249 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 42241 (1, 9, some (7, 1)) (2560598555935915142154038124124438563333 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42272 (1, 9, some (8, 0)) (97702830789259246951344363701564811807 / 156250000000000000000000000000000000000 : ℚ) .leaf) 43140 (1, 10, some (3, 4)) (5667727101965409299970322603258251189539 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 43171 (1, 10, some (4, 3)) (4829354401039454645225390966046022675043 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 43202 (1, 10, some (5, 2)) (449666932733296970942666384857665835351 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 43203 (1, 10, some (5, 3)) (2350478353651093964719933067702360555553 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43233 (1, 10, some (6, 1)) (4574095819924609057598799398002896342217 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 43234 (1, 10, some (6, 2)) (4494225002437297740732864276217783102241 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 43264 (1, 10, some (7, 0)) (5156318757759898404752156279039051627451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43265 (1, 10, some (7, 1)) (93931401184545721281799753284108167433 / 200000000000000000000000000000000000000 : ℚ) .leaf) 43296 (1, 10, some (8, 0)) (5472431027419444255283288454127362559123 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 44196 (1, 11, some (4, 4)) (5200900606473459195132767231852731972113 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 44227 (1, 11, some (5, 3)) (283681984747419417384396439538958101421 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44258 (1, 11, some (6, 2)) (429300073013972180271705331024282853067 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 44289 (1, 11, some (7, 1)) (2208030820360925988071107117135392257139 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 44320 (1, 11, some (8, 0)) (5019779491727997235904351135134138369807 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node .leaf 65568 (2, 0, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65570 (2, 0, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 65571 (2, 0, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1265586268122769671523649879834988112643 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65601 (2, 0, some (1, 1)) (9440857525521950788594096342973034230707 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65602 (2, 0, some (1, 2)) (9474067913010860650060781809813781081387 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65603 (2, 0, some (1, 3)) (2531518022588784290320997524705517698901 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65632 (2, 0, some (2, 0)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65633 (2, 0, some (2, 1)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65634 (2, 0, some (2, 2)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 65635 (2, 0, some (2, 3)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf) 66592 (2, 1, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 66593 (2, 1, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66594 (2, 1, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (14851776505634224870892157868621126191 / 15625000000000000000000000000000000000 : ℚ) (.node .leaf 66625 (2, 1, some (1, 1)) (2177133490119572216808877663243299148737 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 66626 (2, 1, some (1, 2)) (8635567640867501892804230303325100799727 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 66627 (2, 1, some (1, 3)) (9141089144866309273474856976508534846743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (4553620581237203166577564416213648046351 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66657 (2, 1, some (2, 1)) (1773896954627868132276395179327027938959 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 66658 (2, 1, some (2, 2)) (9248691018203837396995037609267582728047 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66659 (2, 1, some (2, 3)) (205328755816676527797318983743877073037 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66688 (2, 1, some (3, 0)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66689 (2, 1, some (3, 1)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66690 (2, 1, some (3, 2)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 66691 (2, 1, some (3, 3)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 67617 (2, 2, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67618 (2, 2, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67619 (2, 2, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (9215129260036323233055191749204594586031 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (4163806661578646215268449369890430923199 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 67650 (2, 2, some (1, 2)) (8179266001987432694752111325310490601031 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67651 (2, 2, some (1, 3)) (1073742226509219245471319662249041915753 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (1942749500023739363147607280655539340607 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 67681 (2, 2, some (2, 1)) (29566248149755770071711614659766704793 / 40000000000000000000000000000000000000 : ℚ) .leaf)) 67682 (2, 2, some (2, 2)) (302541120769763997663609921898929441669 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67683 (2, 2, some (2, 3)) (8251471927785440029388087350160000447109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67712 (2, 2, some (3, 0)) (4163806661578646215268449369890430923199 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67713 (2, 2, some (3, 1)) (8179266001987432694752111325310490601031 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67714 (2, 2, some (3, 2)) (1073742226509219245471319662249041915753 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67715 (2, 2, some (3, 3)) (9599480907852461800464582356510883986293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67744 (2, 2, some (4, 0)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67745 (2, 2, some (4, 1)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67746 (2, 2, some (4, 2)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67747 (2, 2, some (4, 3)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68608 (2, 3, none) (0 : ℚ) (.node .leaf 68640 (2, 3, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrr : KTree ℚ :=
  .node V1lrrl 43172 (1, 10, some (4, 4)) (5345355639432100861457546793049435622839 / 10000000000000000000000000000000000000000 : ℚ) V1lrrr

def V1lr : KTree ℚ :=
  .node V1lrl 39136 (1, 6, some (6, 0)) (8162131358717626489019501529391018058019 / 10000000000000000000000000000000000000000 : ℚ) V1lrr

def V1l : KTree ℚ :=
  .node V1ll 33889 (1, 1, some (2, 1)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) V1lr

def V1rlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68672 (2, 3, some (1, 0)) (9063418980923490466952908682520387087341 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68673 (2, 3, some (1, 1)) (8106285226596852777014021967760962826173 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68674 (2, 3, some (1, 2)) (987955743189090633924356481591341802441 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68675 (2, 3, some (1, 3)) (1031186630503116503419868925349683982221 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (1814104683798108910644243737983449169491 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 68705 (2, 3, some (2, 1)) (6786731006483372695207890822337261823477 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68706 (2, 3, some (2, 2)) (3427153254345528520209995369733240984133 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68707 (2, 3, some (2, 3)) (7389665248175535514627717457178413872887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (3481000768093309217180654311318206816691 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68737 (2, 3, some (3, 1)) (6718102795938848010099858422723069497947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68738 (2, 3, some (3, 2)) (1739105953162588757291759453151933953719 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68739 (2, 3, some (3, 3)) (119908564002627317746222541659544597107 / 156250000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (248983572098828069763145548986424687803 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (491419555467549622745330284180524881283 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 68770 (2, 3, some (4, 2)) (2072508672687738255627648245221094837811 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68771 (2, 3, some (4, 3)) (9298399096924887958826944081285947318441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68800 (2, 3, some (5, 0)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68801 (2, 3, some (5, 1)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68802 (2, 3, some (5, 2)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68803 (2, 3, some (5, 3)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69665 (2, 4, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69666 (2, 4, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 69667 (2, 4, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69696 (2, 4, some (1, 0)) (4488375651090610719534718830716648837253 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69697 (2, 4, some (1, 1)) (1991460170157691210115652325794136023307 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 69698 (2, 4, some (1, 2)) (3861375901488945112035148992846807204273 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69699 (2, 4, some (1, 3)) (4010955583549716388739131090564137583533 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69728 (2, 4, some (2, 0)) (109287064546712293222583234230201885411 / 156250000000000000000000000000000000000 : ℚ) .leaf) 69729 (2, 4, some (2, 1)) (6458864110002911907843857613399693879371 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69730 (2, 4, some (2, 2)) (3229928755204719197095071910055912557693 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 69731 (2, 4, some (2, 3)) (345187105967231359109214549049898203473 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69760 (2, 4, some (3, 0)) (51109242155386302894502536371890112217 / 80000000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (1215467721003918587921968368617964132383 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (6222653244930340504555671055178858041107 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69763 (2, 4, some (3, 3)) (1358996102694645971767293733855860989889 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (1304607303630572680353336395572667072487 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (5076662714030040565005065730204479843 / 8000000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (6614638694721831366072534166435219306167 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69795 (2, 4, some (4, 3)) (7342180263494197626361716382830115990049 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69824 (2, 4, some (5, 0)) (7757446202793630487146720350020026866957 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69825 (2, 4, some (5, 1)) (191966194977438684538801574045374644991 / 250000000000000000000000000000000000000 : ℚ) .leaf) 69826 (2, 4, some (5, 2)) (8116183545880261441659676840601483623701 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69827 (2, 4, some (5, 3)) (570280164673170463915250196171940033139 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 69856 (2, 4, some (6, 0)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69858 (2, 4, some (6, 2)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf)))) 70690 (2, 5, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70691 (2, 5, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (1967643277364852929475138014730932707823 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (3798181537549355796628268992697147463949 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70723 (2, 5, some (1, 3)) (7860443285019768535223917116508165047293 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70752 (2, 5, some (2, 0)) (6841178716956526112336710297417847234133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70753 (2, 5, some (2, 1)) (6254643889059294933945957170833625840943 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70754 (2, 5, some (2, 2)) (6208242811871275004848234983967885653541 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70755 (2, 5, some (2, 3)) (658996824371910299473869962042073543919 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70784 (2, 5, some (3, 0)) (6078750429232812069534000542933457902321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (5715342605233716665559061692131980053949 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70786 (2, 5, some (3, 2)) (5799074200757083327667552061103348570243 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70787 (2, 5, some (3, 3)) (6280638769274524256301328178421834945499 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70816 (2, 5, some (4, 0)) (5902514825830296406848953073414197204641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70817 (2, 5, some (4, 1)) (5672725669092536777868305116081899137647 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70818 (2, 5, some (4, 2)) (5856530855852690994673078787559300951079 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70848 (2, 5, some (5, 0)) (625070900384975626216266181476764516853 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (6113190675979259045211793386245201447783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70850 (2, 5, some (5, 2)) (6399631122638497887779304463436992082663 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70851 (2, 5, some (5, 3)) (7131831394911062783321729764686453581979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70880 (2, 5, some (6, 0)) (7619414257733037125048493429919556667309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70881 (2, 5, some (6, 1)) (472366996885768733748526141400984519091 / 625000000000000000000000000000000000000 : ℚ) .leaf) 70882 (2, 5, some (6, 2)) (1600459811594447626886926835255841681289 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 70912 (2, 5, some (7, 0)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 70913 (2, 5, some (7, 1)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71715 (2, 6, some (0, 3)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71746 (2, 6, some (1, 2)) (7503735345953889830475049910568846087131 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71747 (2, 6, some (1, 3)) (3870278627876788535819262157811336843067 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71777 (2, 6, some (2, 1)) (305810591395821991763770346304958518593 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71778 (2, 6, some (2, 2)) (1206775749989356454737752388905638243567 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71779 (2, 6, some (2, 3)) (3185065041090083629881966199965353119031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71808 (2, 6, some (3, 0)) (5888835002481812687119836497726175867097 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 71809 (2, 6, some (3, 1)) (274167262971864472657735094638921554377 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71810 (2, 6, some (3, 2)) (1104431402824353569535030595666423788011 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71811 (2, 6, some (3, 3)) (5940490097432442930523109963293026300719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71840 (2, 6, some (4, 0)) (5558578780412241328812021947336015953351 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71841 (2, 6, some (4, 1)) (5286924928528415236231336186516247262347 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71842 (2, 6, some (4, 2)) (1353505883444075215747502510105503713771 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71843 (2, 6, some (4, 3)) (1182718866604539157623039786353264586221 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71872 (2, 6, some (5, 0)) (5593328843573585746365823711505282098121 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71873 (2, 6, some (5, 1)) (2706443379435841667447791172234019034077 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 71874 (2, 6, some (5, 2)) (5619436732270830332692188796122485138417 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71875 (2, 6, some (5, 3)) (621508868278643010889995518929827741033 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 71904 (2, 6, some (6, 0)) (6065886121160198850427916518657827695147 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71905 (2, 6, some (6, 1)) (2977341774954526423251664935123935097921 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71906 (2, 6, some (6, 2)) (6252637944608536452367091770959590787437 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71936 (2, 6, some (7, 0)) (3760827726777931574569336473900166774891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71937 (2, 6, some (7, 1)) (7472419766730371289875370931058767350709 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71968 (2, 6, some (8, 0)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 72802 (2, 7, some (2, 2)) (5906085721509861760739317020781379015477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72803 (2, 7, some (2, 3)) (3103703873267224504632900623046095545849 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72833 (2, 7, some (3, 1)) (1330670460141259769899027677491702240777 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 72834 (2, 7, some (3, 2)) (332925085739914824210640547369859373679 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 72835 (2, 7, some (3, 3)) (356129231571261431624947550888318285529 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72864 (2, 7, some (4, 0)) (2671301528500820477673575694272129250969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72865 (2, 7, some (4, 1)) (5036220137826258176951235128013706086863 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72866 (2, 7, some (4, 2)) (160047498630368307449994102246537403861 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 72867 (2, 7, some (4, 3)) (5559028323316906523255563539435685139627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72896 (2, 7, some (5, 0)) (1305826426746024466438418161725912055829 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72897 (2, 7, some (5, 1)) (1252043888429539017100797594602669923711 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 72898 (2, 7, some (5, 2)) (5161598347168736222518726675370231029753 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72899 (2, 7, some (5, 3)) (5671213023412313608305787160183732208233 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72928 (2, 7, some (6, 0)) (2689950912114594376635499962368890374747 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72929 (2, 7, some (6, 1)) (1046485644210624770870157868775867689029 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 72930 (2, 7, some (6, 2)) (2726966978579439539902313144488679705033 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 72960 (2, 7, some (7, 0)) (2966204234026236136848337733290211956671 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72961 (2, 7, some (7, 1)) (1459981292328783911696955705333197869441 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72992 (2, 7, some (8, 0)) (7448746859799247631722884477481548830079 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73827 (2, 8, some (2, 3)) (1520520096806358636982277907029526546189 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 73858 (2, 8, some (3, 2)) (2590817868565638513796880924671258013239 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73859 (2, 8, some (3, 3)) (2758134538270320230619138673007282415809 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73889 (2, 8, some (4, 1)) (4860425871548988790158142998836071614467 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73890 (2, 8, some (4, 2)) (491309571132665873609091551293223398701 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 73891 (2, 8, some (4, 3)) (265196558296659560109660854787787114507 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73920 (2, 8, some (5, 0)) (99747846695955630876405274064051120167 / 200000000000000000000000000000000000000 : ℚ) .leaf) 73921 (2, 8, some (5, 1)) (2371512472786903639066807564959393979413 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 73922 (2, 8, some (5, 2)) (242860505088981092209220830785139619761 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 73923 (2, 8, some (5, 3)) (663254776974962985598083338198095662611 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73952 (2, 8, some (6, 0)) (4989431292392245444636718967688081621147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73953 (2, 8, some (6, 1)) (601554391864391849083129949450198742547 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 73954 (2, 8, some (6, 2)) (4983409281006482033278759947654429183567 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllr : KTree ℚ :=
  .node V1rllrl 72771 (2, 7, some (1, 3)) (1912082802689495151876696089468161013493 / 2500000000000000000000000000000000000000 : ℚ) V1rllrr

def V1rll : KTree ℚ :=
  .node V1rlll 70819 (2, 5, some (4, 3)) (1611055911051460489389188631117356960471 / 2500000000000000000000000000000000000000 : ℚ) V1rllr

def V1rlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 73985 (2, 8, some (7, 1)) (5099982263967498563641939414243866025999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (291577755246847431055115124678334642399 / 500000000000000000000000000000000000000 : ℚ) .leaf) 74883 (2, 9, some (3, 3)) (1343694701162269634752409596185760372913 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 74914 (2, 9, some (4, 2)) (4756850979397392489259181467327670703357 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 74915 (2, 9, some (4, 3)) (319438949493324750119300359677353570917 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74945 (2, 9, some (5, 1)) (4555648630082699620329529314437614451727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74946 (2, 9, some (5, 2)) (4639071512792517057761524051204107870267 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 74947 (2, 9, some (5, 3)) (5041979275002051448613367699121629682329 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 74976 (2, 9, some (6, 0)) (947555469002322169802784567588531268991 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74977 (2, 9, some (6, 1)) (4535658664769576126888175758226531880547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74978 (2, 9, some (6, 2)) (4669378413893473177374161306075808248429 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 75008 (2, 9, some (7, 0)) (2408557858202617986647118187100001163301 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 75009 (2, 9, some (7, 1)) (116687615423859685336996800434358775657 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75040 (2, 9, some (8, 0)) (2552512057296115133504951854640500209047 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75939 (2, 10, some (4, 3)) (309986549244901217764522769688996346411 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 75970 (2, 10, some (5, 2)) (559331521104651932776203500111991856027 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 75971 (2, 10, some (5, 3)) (968261642521548928266941661172525148919 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 76001 (2, 10, some (6, 1)) (542372333999814941522667384778636874837 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 76002 (2, 10, some (6, 2)) (1110867493798204012527210676827637882513 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 76032 (2, 10, some (7, 0)) (4552763364298063828337319527142141591853 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 76033 (2, 10, some (7, 1)) (4381178041774499277600366137385827980251 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 76064 (2, 10, some (8, 0)) (4684944203894416897711324283035148703791 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76995 (2, 11, some (5, 3)) (234162519851288637090041631560774457963 / 500000000000000000000000000000000000000 : ℚ) .leaf) 77026 (2, 11, some (6, 2)) (4272563518679299287749111679358507552251 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 77057 (2, 11, some (7, 1)) (4176831007826108216281129334214880625727 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 77088 (2, 11, some (8, 0)) (4410162664543939567149171385925751517691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98338 (3, 0, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98368 (3, 0, some (1, 0)) (179994491466349464394474649576531642687 / 200000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (8391873356019511812083641193753808205073 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (1684278740090819671121916766189116636691 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 98401 (3, 0, some (2, 1)) (1684278740090819671121916766189116636691 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (2250238242301141591396442244182682399023 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98433 (3, 0, some (3, 1)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98434 (3, 0, some (3, 2)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf) 99360 (3, 1, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 99361 (3, 1, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99362 (3, 1, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99392 (3, 1, some (1, 0)) (8840828528171933438480087678683273751437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (162638201434277807267943966489141506377 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 99394 (3, 1, some (1, 2)) (8085604591753451423264444541194529156257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99424 (3, 1, some (2, 0)) (7402322953917593271588354435360766085687 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (3635229334216636753223160589026884711569 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (3817750138699446206120247687996593478233 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99456 (3, 1, some (3, 0)) (4115462682464881722824527912070849452223 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 99457 (3, 1, some (3, 1)) (4256644811262434384404965301219855260091 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99458 (3, 1, some (3, 2)) (1875358624663835652807353650314742446867 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99488 (3, 1, some (4, 0)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99489 (3, 1, some (4, 1)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99490 (3, 1, some (4, 2)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf) 100384 (3, 2, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 100385 (3, 2, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 100386 (3, 2, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100416 (3, 2, some (1, 0)) (2189279084349714688009241978207802478563 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (248983572098828069763145548986424687803 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 100418 (3, 2, some (1, 2)) (491419555467549622745330284180524881283 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (3481000768093309217180654311318206816691 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (6718102795938848010099858422723069497947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (1739105953162588757291759453151933953719 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (6786731006483372695207890822337261823477 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrl : KTree ℚ :=
  .node V1rlrll 98400 (3, 0, some (2, 0)) (8391873356019511812083641193753808205073 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlr

def V1rlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 100482 (3, 2, some (3, 2)) (7389665248175535514627717457178413872887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100512 (3, 2, some (4, 0)) (987955743189090633924356481591341802441 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (1031186630503116503419868925349683982221 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 100514 (3, 2, some (4, 2)) (9165651128379825309113984832493701826977 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100544 (3, 2, some (5, 0)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100545 (3, 2, some (5, 1)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100546 (3, 2, some (5, 2)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf))) 101408 (3, 3, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101409 (3, 3, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101410 (3, 3, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101440 (3, 3, some (1, 0)) (4355987137795668402795044021632507080407 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101441 (3, 3, some (1, 1)) (3928723970844765767429280063462075214087 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101442 (3, 3, some (1, 2)) (154135613022741747292060806225374480397 / 200000000000000000000000000000000000000 : ℚ) .leaf) 101472 (3, 3, some (2, 0)) (6730435180956220957300745530454664983309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101473 (3, 3, some (2, 1)) (6402463715576196677119833382020551808437 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 101474 (3, 3, some (2, 2)) (3277776194860426274004633313016023988731 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101504 (3, 3, some (3, 0)) (1238492594111891985570039717068935085513 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (122839063050621751613036671436674186469 / 200000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (203719541784194767481104151823057948083 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 101536 (3, 3, some (4, 0)) (6402463715576196677119833382020551808437 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101537 (3, 3, some (4, 1)) (3277776194860426274004633313016023988731 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101538 (3, 3, some (4, 2)) (7158497989502661908897678927306592868551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101568 (3, 3, some (5, 0)) (154135613022741747292060806225374480397 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 101569 (3, 3, some (5, 1)) (808436532407631825765855215710712963289 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 101570 (3, 3, some (5, 2)) (4512343843122991221013348170552217054429 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101600 (3, 3, some (6, 0)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101602 (3, 3, some (6, 2)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102433 (3, 4, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102434 (3, 4, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102464 (3, 4, some (1, 0)) (8687709328299826561400416634610079381 / 10000000000000000000000000000000000000 : ℚ) .leaf))))) 102465 (3, 4, some (1, 1)) (7780320883863563288604477847191056474367 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 102466 (3, 4, some (1, 2)) (7592863767282708586836682447539254381873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102496 (3, 4, some (2, 0)) (3297933175582037798141276336226919434853 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102497 (3, 4, some (2, 1)) (6201543625470612701344467981914040857149 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102498 (3, 4, some (2, 2)) (1573099555326899774215373280464233010591 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 102528 (3, 4, some (3, 0)) (2937937620546017902218156004689700325101 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102529 (3, 4, some (3, 1)) (287173723346600668910106797607503629259 / 500000000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (602183307336618764474673853563008695301 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 102560 (3, 4, some (4, 0)) (1150762493646310074698060638092285275177 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 102561 (3, 4, some (4, 1)) (2899435157398676219675975836971328442581 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102562 (3, 4, some (4, 2)) (1248945019683501479874636367852613183017 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102592 (3, 4, some (5, 0)) (1538825322561994568649171309701036007391 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 102593 (3, 4, some (5, 1)) (6354742682131826166094920559417644261153 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102594 (3, 4, some (5, 2)) (6992430169494186151862797878113528474267 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102624 (3, 4, some (6, 0)) (1894456715553124541482810392198739225487 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102625 (3, 4, some (6, 1)) (7974791241286940720346002720721933643673 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102626 (3, 4, some (6, 2)) (4464650431994995846324399030527168122867 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 102656 (3, 4, some (7, 0)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102657 (3, 4, some (7, 1)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103458 (3, 5, some (0, 2)) (9440857525521950788594096342973034230707 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103489 (3, 5, some (1, 1)) (7724155189305792695773303530431958144613 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103490 (3, 5, some (1, 2)) (234582932144062570306221884404429241453 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103520 (3, 5, some (2, 0)) (325629020297234314346978478978266620747 / 500000000000000000000000000000000000000 : ℚ) .leaf) 103521 (3, 5, some (2, 1)) (6064141189316887152032847917261522508333 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103522 (3, 5, some (2, 2)) (1221412777011509099620181036359411395637 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 103552 (3, 5, some (3, 0)) (1421243807017111565312084978890982749649 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103553 (3, 5, some (3, 1)) (2744902178844080321368669888477918273379 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103554 (3, 5, some (3, 2)) (5698626732931987488507716788458776672129 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103584 (3, 5, some (4, 0)) (1078988760598088990576923157549507232619 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 103585 (3, 5, some (4, 1)) (134125501345832139952877253692478237157 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103586 (3, 5, some (4, 2)) (5711504386544180049130252423124582325623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103616 (3, 5, some (5, 0)) (2735953260516955100357743302124807982351 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103617 (3, 5, some (5, 1)) (2786073138084596010823193717576048250469 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rlr : KTree ℚ :=
  .node V1rlrl 100481 (3, 2, some (3, 1)) (3427153254345528520209995369733240984133 / 5000000000000000000000000000000000000000 : ℚ) V1rlrr

def V1rl : KTree ℚ :=
  .node V1rll 73984 (2, 8, some (7, 0)) (1305979320960680284368228171907363825283 / 2500000000000000000000000000000000000000 : ℚ) V1rlr

def V1rrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 103648 (3, 5, some (6, 0)) (5986219724371372033727722426394092660333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (6214647470952956681530945433407778764279 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103650 (3, 5, some (6, 2)) (214793464877099024563582451342148467301 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 103680 (3, 5, some (7, 0)) (1871784571946260540004818868350555187553 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 103681 (3, 5, some (7, 1)) (1579447538907184292222781890759677776851 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103712 (3, 5, some (8, 0)) (18948135826021721300121563619627562162773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104514 (3, 6, some (1, 2)) (232484348876430066896244453632342913043 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 104545 (3, 6, some (2, 1)) (5965251065582954986619825759382002626321 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104546 (3, 6, some (2, 2)) (2984933959168971128910047992494786271449 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104576 (3, 6, some (3, 0)) (2780552661630450286844998240719090074999 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104577 (3, 6, some (3, 1)) (5315176725523649792360629307503119081899 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104578 (3, 6, some (3, 2)) (5471433137605178005422546878995073177723 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104608 (3, 6, some (4, 0)) (323190039817025999684340608801655015671 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104609 (3, 6, some (4, 1)) (5083678587639116042669283700784960407599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (214390166251477511435281029180407373961 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 104640 (3, 6, some (5, 0)) (1017162088761422891399347479743396932279 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 104641 (3, 6, some (5, 1)) (5117312242678392747449307524497657987537 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 104642 (3, 6, some (5, 2)) (2752519516074894805909354238978698146339 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104672 (3, 6, some (6, 0)) (5276795433147747627089091843669605518973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104673 (3, 6, some (6, 1)) (5412548142432136177423235537867393219701 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104674 (3, 6, some (6, 2)) (370153159668639127680814257247795332977 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 104704 (3, 6, some (7, 0)) (1466025443383913866837458122613883860913 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104705 (3, 6, some (7, 1)) (122246966187659077286224370955627449557 / 200000000000000000000000000000000000000 : ℚ) .leaf) 104736 (3, 6, some (8, 0)) (7419957486735389864232822346946023146063 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105570 (3, 7, some (2, 2)) (5864459482124501833863529139001906623757 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 105601 (3, 7, some (3, 1)) (207536291630110011196724415221723759423 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105602 (3, 7, some (3, 2)) (2651531677669528470745753839593995081873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105632 (3, 7, some (4, 0)) (627615539506686230357943723206190574933 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 105633 (3, 7, some (4, 1)) (4887058111625658058933455705346307073263 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105634 (3, 7, some (4, 2)) (5109748607569800810651198844206640733383 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105664 (3, 7, some (5, 0)) (4839790324148023774526824801514800094809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105665 (3, 7, some (5, 1)) (963728177950673380275917712326838690211 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 105666 (3, 7, some (5, 2)) (5137029474394790905467534470287449966917 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105697 (3, 7, some (6, 1)) (4942645196684183872784583982731178652673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105698 (3, 7, some (6, 2)) (2678778960489131808914915678658549227809 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105728 (3, 7, some (7, 0)) (1283577421656738598775890947051074091767 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 105729 (3, 7, some (7, 1)) (1058939545004343301607458563717268589769 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 105760 (3, 7, some (8, 0)) (288602295335694339315718669927384271351 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106626 (3, 8, some (3, 2)) (129335170945980326850361657157233005619 / 250000000000000000000000000000000000000 : ℚ) .leaf) 106657 (3, 8, some (4, 1)) (189699162015746275161147156183334913539 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 106658 (3, 8, some (4, 2)) (492283083718802477233021934517080218899 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 106688 (3, 8, some (5, 0)) (2335684096213273927615637236442567949413 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106689 (3, 8, some (5, 1)) (4607540011214440367207015010748913609823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106690 (3, 8, some (5, 2)) (304569805920276197373912356288722203489 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 106720 (3, 8, some (6, 0)) (576057618525729091794133357557804722131 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 106721 (3, 8, some (6, 1)) (4631573747706573742975372139753742308093 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106722 (3, 8, some (6, 2)) (4978608385236981048342114044562429055239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106752 (3, 8, some (7, 0)) (294547878889891668118572172233666265647 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 106753 (3, 8, some (7, 1)) (2406529149512346538343584310067984947911 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107682 (3, 9, some (4, 2)) (2388918310648334946676062705433694752123 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107713 (3, 9, some (5, 1)) (4450734842074062474173509956432864009633 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 107714 (3, 9, some (5, 2)) (36517772153729076765945702324104315497 / 78125000000000000000000000000000000000 : ℚ) .leaf)) 107744 (3, 9, some (6, 0)) (885279496975076010835140232346480574493 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107745 (3, 9, some (6, 1)) (4409986692181900791164701494866918067797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107746 (3, 9, some (6, 2)) (2352588939016913412532413917053894401831 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 107776 (3, 9, some (7, 0)) (4437865096966614705705270755356771977097 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 107777 (3, 9, some (7, 1)) (561552902248775316150617187622352076077 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107808 (3, 9, some (8, 0)) (114799299069810659588232752174058825689 / 250000000000000000000000000000000000000 : ℚ) .leaf) 108738 (3, 10, some (5, 2)) (1129749575363113980346326865502931410309 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 108769 (3, 10, some (6, 1)) (1061044281469032354267368627143356476007 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 108770 (3, 10, some (6, 2)) (4497992085580329057322941122726213730897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108800 (3, 10, some (7, 0)) (4245162953886789934556909143501845044037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108801 (3, 10, some (7, 1)) (133210819377093623538109362693814791511 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 108832 (3, 10, some (8, 0)) (43069465347780865101196725539663670067 / 100000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllr : KTree ℚ :=
  .node V1rrllrl 106784 (3, 8, some (8, 0)) (1256484037341649238332812829503813697517 / 2500000000000000000000000000000000000000 : ℚ) V1rrllrr

def V1rrll : KTree ℚ :=
  .node V1rrlll 105696 (3, 7, some (6, 0)) (4870744210385485626722528781998177422649 / 10000000000000000000000000000000000000000 : ℚ) V1rrllr

def V1rrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 109825 (3, 11, some (7, 1)) (4089948994828585246768179805899935640839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109856 (3, 11, some (8, 0)) (4105680969302059326148542979182578376753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) (.node .leaf 131104 (4, 0, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 131105 (4, 0, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131136 (4, 0, some (1, 0)) (427135365491434764139231834444308488017 / 500000000000000000000000000000000000000 : ℚ) .leaf) 131137 (4, 0, some (1, 1)) (7965723537159145977876268789383497632159 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131168 (4, 0, some (2, 0)) (7080643144141463091445572257229775673031 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131169 (4, 0, some (2, 1)) (44409693342238409297159914733502098819 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131200 (4, 0, some (3, 0)) (399687240080145683674439232601518889371 / 500000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (8543873326237146979833366645881122233791 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131232 (4, 0, some (4, 0)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131233 (4, 0, some (4, 1)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132096 (4, 1, none) (0 : ℚ) .leaf) 132128 (4, 1, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 132129 (4, 1, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 132160 (4, 1, some (1, 0)) (68036274456386832072921666384535712701 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132161 (4, 1, some (1, 1)) (7842811408774408493347689878332046236181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (6722556446668357883604929822633466570681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132193 (4, 1, some (2, 1)) (6634163998811919907061958836437085897321 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132224 (4, 1, some (3, 0)) (6668701266526361778989406250741557166477 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132225 (4, 1, some (3, 1)) (870063719487004549760514405763795859999 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (2032261184347070650188178449276951559753 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (2226598313653159779312420551708310588069 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 132288 (4, 1, some (5, 0)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 132289 (4, 1, some (5, 1)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133120 (4, 2, none) (0 : ℚ) .leaf) 133152 (4, 2, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 133153 (4, 2, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133184 (4, 2, some (1, 0)) (8489138325717038113493275802906554546281 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133185 (4, 2, some (1, 1)) (7757446202793630487146720350020026866957 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (1304607303630572680353336395572667072487 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 133217 (4, 2, some (2, 1)) (5076662714030040565005065730204479843 / 8000000000000000000000000000000000000 : ℚ) .leaf))))) 133248 (4, 2, some (3, 0)) (1215467721003918587921968368617964132383 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 133249 (4, 2, some (3, 1)) (6222653244930340504555671055178858041107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133280 (4, 2, some (4, 0)) (3229928755204719197095071910055912557693 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133281 (4, 2, some (4, 1)) (345187105967231359109214549049898203473 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 133312 (4, 2, some (5, 0)) (4010955583549716388739131090564137583533 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133313 (4, 2, some (5, 1)) (8871956113618449282815250797973444117923 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133344 (4, 2, some (6, 0)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133345 (4, 2, some (6, 1)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 134144 (4, 3, none) (0 : ℚ) .leaf))) 134176 (4, 3, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134177 (4, 3, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134208 (4, 3, some (1, 0)) (8486155997795621102198843536584417267349 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134209 (4, 3, some (1, 1)) (3848044885592290299847051700837047740301 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134240 (4, 3, some (2, 0)) (640463848288877648312603415084005773073 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134241 (4, 3, some (2, 1)) (1538825322561994568649171309701036007391 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (1150762493646310074698060638092285275177 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 134273 (4, 3, some (3, 1)) (2899435157398676219675975836971328442581 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 134304 (4, 3, some (4, 0)) (287173723346600668910106797607503629259 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134305 (4, 3, some (4, 1)) (602183307336618764474673853563008695301 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 134336 (4, 3, some (5, 0)) (1573099555326899774215373280464233010591 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 134337 (4, 3, some (5, 1)) (1703732305033236831678962722011131441379 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 134368 (4, 3, some (6, 0)) (7931315330350562390217260445306438707281 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134369 (4, 3, some (6, 1)) (4409336039284729127078876625845820771399 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134400 (4, 3, some (7, 0)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134401 (4, 3, some (7, 1)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 135201 (4, 4, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135232 (4, 4, some (1, 0)) (8490003492203989402419681922000687455999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135233 (4, 4, some (1, 1)) (7650685035523861510894651075003265675343 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135264 (4, 4, some (2, 0)) (791446080257914829824992968673428833983 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 135265 (4, 4, some (2, 1)) (6022137926401897980019756374953662897267 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135296 (4, 4, some (3, 0)) (5556620890836411046138176966445292526381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135297 (4, 4, some (3, 1)) (5525800378932903715099618300929126591857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135328 (4, 4, some (4, 0)) (2673754660794431769748792855408915740859 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rrl : KTree ℚ :=
  .node V1rrll 109794 (3, 11, some (6, 2)) (4335359915154097270916418899106792096891 / 10000000000000000000000000000000000000000 : ℚ) V1rrlr

def V1rrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135360 (4, 4, some (5, 0)) (5525800378932903715099618300929126591857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (2941334122403962351351105030524515586697 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135392 (4, 4, some (6, 0)) (6166911181442067701749558311668201295869 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135393 (4, 4, some (6, 1)) (420997096559916526321873048950942325857 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 135424 (4, 4, some (7, 0)) (7862873993072555006788508578045690637587 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135425 (4, 4, some (7, 1)) (4386627678696045695012590562910551182077 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135456 (4, 4, some (8, 0)) (20252144180710274322567980197644141591207 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (7616241457149302588974663979624370875069 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 136288 (4, 5, some (2, 0)) (392844941908241285472273133569277167809 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136289 (4, 5, some (2, 1)) (2962531314975607241300679307878422537067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136320 (4, 5, some (3, 0)) (1357087904793284853714533589982501477003 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 136321 (4, 5, some (3, 1)) (5336642434160038456952507257736020037481 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136352 (4, 5, some (4, 0)) (510047134748964306206649832014875788381 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136353 (4, 5, some (4, 1)) (2597253369605413966244922546168568866679 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (159105054489915272253633080998675480103 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 136385 (4, 5, some (5, 1)) (2670847515718469779164360387664964176061 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136417 (4, 5, some (6, 1)) (2889484887194781571451403705910278166101 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136448 (4, 5, some (7, 0)) (3036284419730273239215528373153161552097 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136449 (4, 5, some (7, 1)) (6672125409914352837035675536084559105663 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136480 (4, 5, some (8, 0)) (7810642186222042745103741227184072857471 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137313 (4, 6, some (2, 1)) (1462985329943023080870646217168764648211 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137344 (4, 6, some (3, 0)) (534131514810634608762888607432618019027 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 137345 (4, 6, some (3, 1)) (5198906790497025507952312375924910308723 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137376 (4, 6, some (4, 0)) (986994153239433672315143664941857872563 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 137377 (4, 6, some (4, 1)) (4968093202455175744921245080090119971409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137408 (4, 6, some (5, 0)) (4814038599709654342563447387651238417127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137409 (4, 6, some (5, 1)) (4987224169447148708308346539987469648423 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137440 (4, 6, some (6, 0)) (307119554492046611815550516966821617397 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 137441 (4, 6, some (6, 1)) (326030251417241241344278634085710017639 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137472 (4, 6, some (7, 0)) (20539222461018652331360482144685690043 / 39062500000000000000000000000000000000 : ℚ) .leaf) 137473 (4, 6, some (7, 1)) (712428715283623291438419855591949820291 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 137504 (4, 6, some (8, 0)) (750001631944538154332370691710484345087 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrll : KTree ℚ :=
  .node V1rrrlll 136416 (4, 5, some (6, 0)) (1342987424968517392640596266729165362249 / 2500000000000000000000000000000000000000 : ℚ) V1rrrllr

def V1rrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 138400 (4, 7, some (4, 0)) (2409402274839530988537453753531785785143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138401 (4, 7, some (4, 1)) (2400989385119277216615963859920506522761 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138432 (4, 7, some (5, 0)) (4624029998300908930487769211961969789971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138433 (4, 7, some (5, 1)) (1184311776081790074441695942654949591081 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 138464 (4, 7, some (6, 0)) (4616749184743124001208456456552157802583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138465 (4, 7, some (6, 1)) (968749415220188346485759917941748778647 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138496 (4, 7, some (7, 0)) (4783651844409038816505512397350460547707 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138497 (4, 7, some (7, 1)) (5123023933157069044773843631687158098189 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 138528 (4, 7, some (8, 0)) (2585345238345727456790901517167055916783 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139425 (4, 8, some (4, 1)) (4675508474275827891622829986050554957697 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139456 (4, 8, some (5, 0)) (2243800869249512405555366870672482401369 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 139457 (4, 8, some (5, 1)) (2275993815181174034480224555775926717293 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 139488 (4, 8, some (6, 0)) (4409871994305878826941814995133412242863 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139489 (4, 8, some (6, 1)) (915654462445563944796717770342127506589 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139520 (4, 8, some (7, 0)) (447242765550825104454555873195914996613 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 139521 (4, 8, some (7, 1)) (2369004671744126397077037721070130958089 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 140481 (4, 9, some (5, 1)) (881931980457129550771929714735033013409 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 140512 (4, 9, some (6, 0)) (532369131406290773639867853586806799003 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 140513 (4, 9, some (6, 1)) (2189891128979999954515446619848357942513 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 140544 (4, 9, some (7, 0)) (4253298945067136759962932626947082012493 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140545 (4, 9, some (7, 1)) (2230864377388244153758627909986498068841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140576 (4, 9, some (8, 0)) (4362266066385734602616678234361550399753 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 141537 (4, 10, some (6, 1)) (528258664858372879584750872256102845213 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 141569 (4, 10, some (7, 1)) (1063428968861817583041909148873886430219 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 141600 (4, 10, some (8, 0)) (4133822388200735867004996770097722980271 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 142593 (4, 11, some (7, 1)) (4091584062768256412171222197249075805129 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 142624 (4, 11, some (8, 0)) (3963841076025297877834568044232998030241 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 163904 (5, 0, some (1, 0)) (8294146166769383319297391852486578095017 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrr : KTree ℚ :=
  .node V1rrrlrrl 141568 (4, 10, some (7, 0)) (409161149507573683147004072750442218343 / 1000000000000000000000000000000000000000 : ℚ) V1rrrlrrr

def V1rrrlr : KTree ℚ :=
  .node V1rrrlrl 139552 (4, 8, some (8, 0)) (2342032063870389786910513405390345348223 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrr

def V1rrrl : KTree ℚ :=
  .node V1rrrll 138369 (4, 7, some (3, 1)) (159214589627115797707448080250722903647 / 312500000000000000000000000000000000000 : ℚ) V1rrrlr

def V1rrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163968 (5, 0, some (3, 0)) (1309695148294621376264402477388657096691 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164000 (5, 0, some (4, 0)) (8295278256418928362523844688955040395759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164032 (5, 0, some (5, 0)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf)) 164896 (5, 1, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164928 (5, 1, some (1, 0)) (4149990326205249816462132167882127046429 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164960 (5, 1, some (2, 0)) (1588724982332135523767648327684101502353 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 164992 (5, 1, some (3, 0)) (1198558526864839826943064829208511959567 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 165024 (5, 1, some (4, 0)) (6571549628087855331310192378780283016861 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165056 (5, 1, some (5, 0)) (8617907374234851362347706023591930735239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165088 (5, 1, some (6, 0)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 165888 (5, 2, none) (0 : ℚ) .leaf)) 165920 (5, 2, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165952 (5, 2, some (1, 0)) (4156356181184211487820276111679888162749 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (625070900384975626216266181476764516853 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 166016 (5, 2, some (3, 0)) (5672725669092536777868305116081899137647 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 166048 (5, 2, some (4, 0)) (5799074200757083327667552061103348570243 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (658996824371910299473869962042073543919 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 166112 (5, 2, some (6, 0)) (69291460955771352291863990987728965807 / 80000000000000000000000000000000000000 : ℚ) (.node .leaf 166144 (5, 2, some (7, 0)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 166944 (5, 3, some (0, 0)) (2401909628138343132680105797515769164113 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166976 (5, 3, some (1, 0)) (832888492970513343133057479492460602907 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 167008 (5, 3, some (2, 0)) (3092887117342449974310445879513960788977 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167040 (5, 3, some (3, 0)) (2735953260516955100357743302124807982351 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 167072 (5, 3, some (4, 0)) (134125501345832139952877253692478237157 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167104 (5, 3, some (5, 0)) (5698626732931987488507716788458776672129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (6569706808552487285724117770605023646491 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167168 (5, 3, some (7, 0)) (8658664504728226357811768663541197924447 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 167200 (5, 3, some (8, 0)) (4600292093831573300895610951207521495821 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168000 (5, 4, some (1, 0)) (8346553123335029313729312700856458127701 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168032 (5, 4, some (2, 0)) (6145166931209721298080538332355673098249 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168064 (5, 4, some (3, 0)) (2669440185745478236188447525838570909073 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168128 (5, 4, some (5, 0)) (2597253369605413966244922546168568866679 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168160 (5, 4, some (6, 0)) (5626455523103775810107515329810611122233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168192 (5, 4, some (7, 0)) (20437941350309710486077931089095903781 / 31250000000000000000000000000000000000 : ℚ) (.node .leaf 168224 (5, 4, some (8, 0)) (4322983370045555844804835847618129275807 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 169056 (5, 5, some (2, 0)) (306009813861107921486577478676440407421 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169088 (5, 5, some (3, 0)) (16398618965155896452620024638914343831 / 31250000000000000000000000000000000000 : ℚ) .leaf) 169120 (5, 5, some (4, 0)) (613318068655591787196798843066384874399 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 169152 (5, 5, some (5, 0)) (4872467640474935787863832137044105147747 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 169184 (5, 5, some (6, 0)) (5083058030722551428652165063631511746791 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169216 (5, 5, some (7, 0)) (5569840563914398512267417258038921021871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169248 (5, 5, some (8, 0)) (6511217316624548191895513000784750720899 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170112 (5, 6, some (3, 0)) (2591684959651777695157136963851854105951 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170144 (5, 6, some (4, 0)) (2387983562228164103211876257967028955041 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170176 (5, 6, some (5, 0)) (4651372077416712123753675446728400200119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170208 (5, 6, some (6, 0)) (1182590667707537760222279926026197887837 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 170240 (5, 6, some (7, 0)) (5002903701563344363268177496227327388051 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 171168 (5, 7, some (4, 0)) (936155256219823649359568540010192394667 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171200 (5, 7, some (5, 0)) (4492200976226715112162828973295659539901 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 171232 (5, 7, some (6, 0)) (4484554560119083946997112131500157467257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171264 (5, 7, some (7, 0)) (4630162699779133892511601451989184025727 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171296 (5, 7, some (8, 0)) (1235490750235535746832428544053508145589 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172224 (5, 8, some (5, 0)) (4373719302697639321090510002414268020657 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172256 (5, 8, some (6, 0)) (2152471889273355916368458471252168679177 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 172320 (5, 8, some (8, 0)) (2277712920880914933750877330973538856817 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173280 (5, 9, some (6, 0)) (2084609275896713827835216989447398092057 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 173312 (5, 9, some (7, 0)) (260802909314435545344203099272032085927 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 173344 (5, 9, some (8, 0)) (2140108274672674355281031647388291479273 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174336 (5, 10, some (7, 0)) (62879143173317003432969219983885263641 / 156250000000000000000000000000000000000 : ℚ) .leaf) 174368 (5, 10, some (8, 0)) (4074917342314592499583810025768097859061 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 175392 (5, 11, some (8, 0)) (1958293802489382272192457049581718652329 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrr : KTree ℚ :=
  .node V1rrrrrrl 172288 (5, 8, some (7, 0)) (4367225888206678881352987995749298405317 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrr

def V1rrrrr : KTree ℚ :=
  .node V1rrrrrl 170272 (5, 6, some (8, 0)) (5524284937733600676980296906233961491033 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrr

def V1rrrr : KTree ℚ :=
  .node V1rrrrl 168096 (5, 4, some (4, 0)) (159105054489915272253633080998675480103 / 312500000000000000000000000000000000000 : ℚ) V1rrrrr

def V1rrr : KTree ℚ :=
  .node V1rrrl 163936 (5, 0, some (2, 0)) (1305104144328154477015247878452592252053 / 2000000000000000000000000000000000000000 : ℚ) V1rrrr

def V1rr : KTree ℚ :=
  .node V1rrl 135329 (4, 4, some (4, 1)) (5519283892768980169843822145130443362901 / 10000000000000000000000000000000000000000 : ℚ) V1rrr

def V1r : KTree ℚ :=
  .node V1rl 103618 (3, 5, some (5, 2)) (48457285783619013219609460839338079899 / 80000000000000000000000000000000000000 : ℚ) V1rr

def V1 : KTree ℚ :=
  .node V1l 68641 (2, 3, some (0, 1)) (20249380289964314744378398077359809802287 / 10000000000000000000000000000000000000000 : ℚ) V1r


end A36W.TGCert3.R5_11_8_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r2V2.lean <==
/-
A36W.TGCert3R5_11_8_l2_r2V2 (namespace A36W.TGCert3.R5_11_8_l2_r2): the level-2 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R5_11_8_l2_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V2 : KTree ℚ :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (10000000000000029028061234092104962809309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)


end A36W.TGCert3.R5_11_8_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3 (namespace A36W.TGCert3.R5_11_8_l2_r3): the adaptive certificate for (n_A, n_B, k) = (5, 11, 8), λ = 2, r = 3:
lower end K4(a) at c = 1/q̂ with the chunked Bellman bound (`Fstar_ge_of_tree`); upper end K4(c) at the owner's hull point of 3 count table(s) (`Fstar_le_of_vals`).  Every statement holds for every
`A : Finset (Fin 16)` with `#A = 5`.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3B00
import A36W.TGCert3R5_11_8_l2_r3B01
import A36W.TGCert3R5_11_8_l2_r3B02
import A36W.TGCert3R5_11_8_l2_r3B03
import A36W.TGCert3R5_11_8_l2_r3B04
import A36W.TGCert3R5_11_8_l2_r3B05
import A36W.TGCert3R5_11_8_l2_r3B06
import A36W.TGCert3R5_11_8_l2_r3B07
import A36W.TGCert3R5_11_8_l2_r3B08
import A36W.TGCert3R5_11_8_l2_r3B09
import A36W.TGCert3R5_11_8_l2_r3B10
import A36W.TGCert3R5_11_8_l2_r3B11
import A36W.TGCert3R5_11_8_l2_r3B12
import A36W.TGCert3R5_11_8_l2_r3B13
import A36W.TGCert3R5_11_8_l2_r3B14
import A36W.TGCert3R5_11_8_l2_r3Q00

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1lrr_ok : V1lrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrl_ok V1lrr_e V1lrrr_ok

theorem V1lr_ok : V1lr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrl_ok V1lr_e V1lrr_ok

theorem V1l_ok : V1l.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1ll_ok V1l_e V1lr_ok

theorem V1rllr_ok : V1rllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrl_ok V1rllr_e V1rllrr_ok

theorem V1rll_ok : V1rll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlll_ok V1rll_e V1rllr_ok

theorem V1rlrl_ok : V1rlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrll_ok V1rlrl_e V1rlrlr_ok

theorem V1rlr_ok : V1rlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrl_ok V1rlr_e V1rlrr_ok

theorem V1rl_ok : V1rl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rll_ok V1rl_e V1rlr_ok

theorem V1rrllr_ok : V1rrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrl_ok V1rrllr_e V1rrllrr_ok

theorem V1rrll_ok : V1rrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlll_ok V1rrll_e V1rrllr_ok

theorem V1rrl_ok : V1rrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrll_ok V1rrl_e V1rrlr_ok

theorem V1rrrll_ok : V1rrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlll_ok V1rrrll_e V1rrrllr_ok

theorem V1rrrlrr_ok : V1rrrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrl_ok V1rrrlrr_e V1rrrlrrr_ok

theorem V1rrrlr_ok : V1rrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrl_ok V1rrrlr_e V1rrrlrr_ok

theorem V1rrrl_ok : V1rrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrll_ok V1rrrl_e V1rrrlr_ok

theorem V1rrrrrr_ok : V1rrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrl_ok V1rrrrrr_e V1rrrrrrr_ok

theorem V1rrrrr_ok : V1rrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrl_ok V1rrrrr_e V1rrrrrr_ok

theorem V1rrrr_ok : V1rrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrl_ok V1rrrr_e V1rrrrr_ok

theorem V1rrr_ok : V1rrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrl_ok V1rrr_e V1rrrr_ok

theorem V1rr_ok : V1rr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok V1rr_e V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok V1r_e V1rr_ok

theorem V1_ok : V1.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok V1_e V1r_ok

theorem V2lrr_ok : V2lrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrl_ok V2lrr_e V2lrrr_ok

theorem V2lr_ok : V2lr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrl_ok V2lr_e V2lrr_ok

theorem V2l_ok : V2l.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2ll_ok V2l_e V2lr_ok

theorem V2rllr_ok : V2rllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrl_ok V2rllr_e V2rllrr_ok

theorem V2rll_ok : V2rll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlll_ok V2rll_e V2rllr_ok

theorem V2rlrl_ok : V2rlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrll_ok V2rlrl_e V2rlrlr_ok

theorem V2rlr_ok : V2rlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrl_ok V2rlr_e V2rlrr_ok

theorem V2rl_ok : V2rl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rll_ok V2rl_e V2rlr_ok

theorem V2rrllr_ok : V2rrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrl_ok V2rrllr_e V2rrllrr_ok

theorem V2rrll_ok : V2rrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlll_ok V2rrll_e V2rrllr_ok

theorem V2rrl_ok : V2rrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrll_ok V2rrl_e V2rrlr_ok

theorem V2rrrll_ok : V2rrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlll_ok V2rrrll_e V2rrrllr_ok

theorem V2rrrlrr_ok : V2rrrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrl_ok V2rrrlrr_e V2rrrlrrr_ok

theorem V2rrrlr_ok : V2rrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrl_ok V2rrrlr_e V2rrrlrr_ok

theorem V2rrrl_ok : V2rrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrll_ok V2rrrl_e V2rrrlr_ok

theorem V2rrrrrr_ok : V2rrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrl_ok V2rrrrrr_e V2rrrrrrr_ok

theorem V2rrrrr_ok : V2rrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrl_ok V2rrrrr_e V2rrrrrr_ok

theorem V2rrrr_ok : V2rrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrl_ok V2rrrr_e V2rrrrr_ok

theorem V2rrr_ok : V2rrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrl_ok V2rrr_e V2rrrr_ok

theorem V2rr_ok : V2rr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrl_ok V2rr_e V2rrr_ok

theorem V2r_ok : V2r.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rl_ok V2r_e V2rr_ok

theorem V2_ok : V2.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2l_ok V2_e V2r_ok

theorem hT : ∀ t, (T (t + 1)).All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · exact V3_ok
  · have e : T (t + 4) = .leaf := by simp only [T, show t + 4 ≠ 1 by omega, show t + 4 ≠ 2 by omega, show t + 4 ≠ 3 by omega, if_false]
    show (T (t + 4)).All _
    rw [e]; trivial

theorem hval : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)))), PolOK 16 3 5 11 8 (2 : ℚ) PT qv p :=
  forall_mem_append_of pq0_ok (forall_mem_append_of pq1_ok (pq2_ok))

theorem hcov : ∀ i < 3, ∀ w ∈ Wc 5 11 8, (i, w) ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)))) := by decide +kernel

theorem lam_pos : (0 : ℝ) < 2 := by norm_num

theorem hk : (8 : ℕ) ≤ 16 := by norm_num

/-- **Lower end** of `F*_3`: K4(a) at `c = 1/q̂` with `𝓡_3(s̄_0) ≤ M̂` from the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 16)) (hA : #A = 5) :
    ((25754573704924869752737672050909 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 8 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 8 (twoW A 2)) 3) := by
  have hB : #Aᶜ = 11 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree A lam_pos hk (r := 3) (by norm_num) hl hA hB (N := 28) (by norm_num) qh lo T DD Mh LL
    (by decide +kernel) (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (25754573704924869752737672050909 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- **Upper end** of `F*_3`: `Φ` of the owner's hull point (K4(c)); the hull point lies in `conv 𝒱_3`. -/
theorem upper (A : Finset (Fin 16)) (hA : #A = 5) :
    hullPt A 2 8 3 th (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A 2 8 3) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 2 8 3 th (fun i => actF (PT i.val))) ≤ ((25754573704982862625958117701763 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 8 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 8 (twoW A 2)) 3) ≤ ((25754573704982862625958117701763 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 11 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_vals A lam_pos hk (r := 3) (by norm_num) hl hA hB (N := 28) (by norm_num) th PT qv up UU
    _ (by decide +kernel) hcov hval (by decide +kernel) (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (25754573704982862625958117701763 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** of `F*_3` at (n_A, n_B, k) = (5, 11, 8), λ = 2 (width 5.8e-13),
for every group `A` of size 5. -/
theorem bracket (A : Finset (Fin 16)) (hA : #A = 5) :
    ((25754573704924869752737672050909 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 8 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 8 (twoW A 2)) 3) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 8 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 8 (twoW A 2)) 3) ≤ ((25754573704982862625958117701763 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B00.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3B00 (namespace A36W.TGCert3.R5_11_8_l2_r3): Bellman items, 3 theorems, 21882 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1ll_ok : V1ll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrl_ok : V1lrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrl_ok : V1lrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B01.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3B01 (namespace A36W.TGCert3.R5_11_8_l2_r3): Bellman items, 9 theorems, 23121 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrr_ok : V1lrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 10, some (4, 4)), (3093252132363454906725796593818570532721 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 6, some (6, 0)), (226480718231246218643419829356641382767 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1l_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 1, some (2, 1)), (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlll_ok : V1rlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrl_ok : V1rllrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrr_ok : V1rllrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (1, 3)), (2527428584747651769131146307471763645963 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 5, some (4, 3)), (94272241280480452316741759194199423151 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B02.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3B02 (namespace A36W.TGCert3.R5_11_8_l2_r3): Bellman items, 6 theorems, 20150 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrll_ok : V1rlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlr_ok : V1rlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 0, some (2, 0)), (364982714806558556485635622843891451697 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrr_ok : V1rlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 2, some (3, 1)), (2299107039739710804527557069918917511821 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 8, some (7, 0)), (3631657787960899557820213066281667363761 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B03.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3B03 (namespace A36W.TGCert3.R5_11_8_l2_r3): Bellman items, 2 theorems, 16290 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlll_ok : V1rrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrl_ok : V1rrllrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B04.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3B04 (namespace A36W.TGCert3.R5_11_8_l2_r3): Bellman items, 6 theorems, 22920 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllrr_ok : V1rrllrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 8, some (8, 0)), (693631830439458763613527761080286945969 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (6, 0)), (842568555527162601023010286446892865533 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlr_ok : V1rrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 11, some (6, 2)), (2735031689747361710061786756939690768403 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlll_ok : V1rrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B05.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3B05 (namespace A36W.TGCert3.R5_11_8_l2_r3): Bellman items, 4 theorems, 22140 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrllr_ok : V1rrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (6, 0)), (3595181484507481915345905213306788584937 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrl_ok : V1rrrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrl_ok : V1rrrlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B06.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3B06 (namespace A36W.TGCert3.R5_11_8_l2_r3): Bellman items, 7 theorems, 24081 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrrr_ok : V1rrrlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (7, 0)), (2790264595761717055849734886832408078233 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (8, 0)), (780852464024382038607899559966336963159 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (3, 1)), (3488608366868864318065680974457021089497 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrl_ok : V1rrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrl_ok : V1rrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrl_ok : V1rrrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B07.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3B07 (namespace A36W.TGCert3.R5_11_8_l2_r3): Bellman items, 10 theorems, 24459 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrr_ok : V1rrrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (7, 0)), (1427274822615633817397182122180402345883 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (8, 0)), (1687330100394038448141187534116545738331 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (4, 0)), (3466784262543235238305890862542841996451 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 0, some (2, 0)), (4540968944537278936371684165174559885433 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 4, some (4, 1)), (897498319327397613240797813711503111171 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1r_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 5, some (5, 2)), (453634861919894899782471249902243527247 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 3, some (0, 1)), (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2ll_ok : V2ll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrl_ok : V2lrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B08.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3B08 (namespace A36W.TGCert3.R5_11_8_l2_r3): Bellman items, 7 theorems, 23772 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrrl_ok : V2lrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrr_ok : V2lrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 10, some (4, 4)), (7400983532967312800233806390559116558267 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 6, some (6, 0)), (11551343202016854419877183964664434294593 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2l_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 1, some (2, 1)), (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlll_ok : V2rlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrl_ok : V2rllrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B09.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3B09 (namespace A36W.TGCert3.R5_11_8_l2_r3): Bellman items, 6 theorems, 18766 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rllrr_ok : V2rllrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 7, some (1, 3)), (10310117167840509562771427095154740766359 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 5, some (4, 3)), (851606016825297564860503448370087039743 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrll_ok : V2rlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlr_ok : V2rlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 0, some (2, 0)), (364982714806558556485635622843891451697 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B10.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3B10 (namespace A36W.TGCert3.R5_11_8_l2_r3): Bellman items, 4 theorems, 18880 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrr_ok : V2rlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 2, some (3, 1)), (967612308375027947124990403722880233237 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 8, some (7, 0)), (8291990559885051188112174720071659809051 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlll_ok : V2rrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B11.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3B11 (namespace A36W.TGCert3.R5_11_8_l2_r3): Bellman items, 5 theorems, 24480 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrllrl_ok : V2rrllrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrr_ok : V2rrllrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 8, some (8, 0)), (3932222195893986803114857971471681823601 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 7, some (6, 0)), (3955468211461228578165223928804189295453 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlr_ok : V2rrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B12.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3B12 (namespace A36W.TGCert3.R5_11_8_l2_r3): Bellman items, 5 theorems, 21390 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 11, some (6, 2)), (1374133391347207171012809129949507484333 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlll_ok : V2rrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllr_ok : V2rrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 5, some (6, 0)), (4108660033602808993731617651841350973027 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrl_ok : V2rrrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B13.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3B13 (namespace A36W.TGCert3.R5_11_8_l2_r3): Bellman items, 7 theorems, 24351 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlrrl_ok : V2rrrlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrr_ok : V2rrrlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 10, some (7, 0)), (3508416663853857472662579884996032868571 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 8, some (8, 0)), (146962908107191615722013648200624278629 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (3, 1)), (321224738714234213029731274507982398373 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrl_ok : V2rrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrl_ok : V2rrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3B14.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3B14 (namespace A36W.TGCert3.R5_11_8_l2_r3): Bellman items, 10 theorems, 18492 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrrl_ok : V2rrrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrr_ok : V2rrrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 8, some (7, 0)), (3531352207136721532124673661568146397643 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, some (8, 0)), (1926000424346683849692760068757418213317 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 4, some (4, 0)), (8133191148925265805829142944625194256991 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 0, some (2, 0)), (4730175983892998892053837672056833213993 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 4, some (4, 1)), (8349681431105795814982935072470454943067 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2r_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 5, some (5, 2)), (2063225122217038614847184712980485625517 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 3, some (0, 1)), (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3_ok : V3.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3Data.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3Data (namespace A36W.TGCert3.R5_11_8_l2_r3): scalars of the F*_3 certificate at (n_A, n_B, k) = (5, 11, 8), λ = 2.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R5_11_8_l2_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂. -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (1131193601820036053560999088641288324233277 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 1 then (25855853757230311921740277457912049411987509 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 2 then (9704002451613782092172189102437925785749707 / 62500000000000000000000000000000000000000000 : ℚ) else
  if w = 3 then (314157959935008514027580947758096396468603401 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 4 then (230328805840930898446243409189217186482501937 / 1000000000000000000000000000000000000000000000 : ℚ) else
  (46437432707186993847371186810518129838776129 / 1000000000000000000000000000000000000000000000 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 28). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (1190958693570290494187271155053573 / 2500000000000000000000000000000000 : ℚ) else
  if w = 1 then (53570638242440912577433647372679 / 156250000000000000000000000000000 : ℚ) else
  if w = 2 then (341285702808368746015794623807307 / 1250000000000000000000000000000000 : ℚ) else
  if w = 3 then (326758715990429609202061642426513 / 1250000000000000000000000000000000 : ℚ) else
  if w = 4 then (2353227740622992164231219197003263 / 10000000000000000000000000000000000 : ℚ) else
  (2272868669003957052874843465291223 / 10000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point (Taylor order 28). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (952766954856232395349816924042859 / 2000000000000000000000000000000000 : ℚ) else
  if w = 1 then (3428520847516218404955753431851459 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (2730285622466949968126356990458459 / 10000000000000000000000000000000000 : ℚ) else
  if w = 3 then (2614069727923436873616493139412107 / 10000000000000000000000000000000000 : ℚ) else
  if w = 4 then (1176613870311496082115609598501633 / 5000000000000000000000000000000000 : ℚ) else
  (1136434334501978526437421732645613 / 5000000000000000000000000000000000 : ℚ)

/-- The default value off the tables. -/
def DD : ℚ := (9 : ℚ)

/-- The certificate's value at the root. -/
def Mh : ℚ := (10000000000005799287322044565085280377993 / 10000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (25754573704924869752737672050909 / 100000000000000000000000000000000 : ℚ)
def UU : ℚ := (25754573704982862625958117701763 / 100000000000000000000000000000000 : ℚ)

/-- The owner's hull weights (exact). -/
def th : Fin 3 → ℚ := ![(12337323888373728758419453058484826914178261 / 13950358954099281031422243827836103204298190 : ℚ), (31498132816394812954260337305089082007857 / 13950358954099281031422243827836103204298190 : ℚ), (790768466454578730024265216023093604056036 / 6975179477049640515711121913918051602149095 : ℚ)]

/-- The exact realised terminal vector of table 0 (TGCert's polQ). -/
def qv0 : ℕ → ℚ := fun w =>
  if w = 0 then (1146397075551173773709262846261120377 / 1231943623252958469524989089602014346250 : ℚ) else
  if w = 1 then (21303113122123349607827692937632797727 / 821295748835305646349992726401342897500 : ℚ) else
  if w = 2 then (8693642547868629561884332022066734486 / 55997437420589021342044958618273379375 : ℚ) else
  if w = 3 then (3201353153411942114500742962926451933 / 10181352258288912971280901566958796250 : ℚ) else
  if w = 4 then (1160800055832209860939693878948582587 / 5039255158142997329219840169504858750 : ℚ) else
  (34714837902068385257773158890226581 / 749641263194826048974852256620557500 : ℚ)

/-- The exact realised terminal vector of table 1 (TGCert's polQ). -/
def qv1 : ℕ → ℚ := fun w =>
  if w = 0 then (7570392112854723623782779402185015296 / 437257856679916726116736127536074958629 : ℚ) else
  if w = 1 then (3507855588535102885872941696535914444 / 48584206297768525124081791948452773181 : ℚ) else
  if w = 2 then (352318729687704443977259499104426770798 / 2186289283399583630583680637680374793145 : ℚ) else
  if w = 3 then (4176250701933334987642150780875801692 / 21681476398822019408743240487014443405 : ℚ) else
  if w = 4 then (19423627643585063314936082347002387040 / 88171337355209545595555844647192069847 : ℚ) else
  (50727623426465925643801687288538944 / 490749558563318435596785777257098719 : ℚ)

/-- The exact realised terminal vector of table 2 (TGCert's polQ). -/
def qv2 : ℕ → ℚ := fun w =>
  if w = 0 then (2924660704514172719700867750668175737 / 1231943623252958469524989089602014346250 : ℚ) else
  if w = 1 then (2216471732810488669992147477353311463 / 91255083203922849594443636266815877500 : ℚ) else
  if w = 2 then (8693642547868629561884332022066734486 / 55997437420589021342044958618273379375 : ℚ) else
  if w = 3 then (3201353153411942114500742962926451933 / 10181352258288912971280901566958796250 : ℚ) else
  if w = 4 then (1160800055832209860939693878948582587 / 5039255158142997329219840169504858750 : ℚ) else
  (34714837902068385257773158890226581 / 749641263194826048974852256620557500 : ℚ)

/-- The per-table terminal vectors. -/
def qv : ℕ → ℕ → ℚ := fun i =>
  if i = 0 then qv0 else if i = 1 then qv1 else qv2


end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3Pol.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3Pol (namespace A36W.TGCert3.R5_11_8_l2_r3): the owner's count tables, pruned to their positive-mass states (actF reads them).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R5_11_8_l2_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (4, 7) .leaf)

def P0_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 36897 (1, 4, some (0, 1)) (0, 1) .leaf) 36898 (1, 4, some (0, 2)) (0, 1) (.node .leaf 36899 (1, 4, some (0, 3)) (0, 1) .leaf)) 36900 (1, 4, some (0, 4)) (0, 1) (.node (.node .leaf 36928 (1, 4, some (1, 0)) (0, 4) .leaf) 36929 (1, 4, some (1, 1)) (0, 4) (.node .leaf 36930 (1, 4, some (1, 2)) (0, 4) .leaf))) 36931 (1, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 36932 (1, 4, some (1, 4)) (0, 4) .leaf) 36960 (1, 4, some (2, 0)) (0, 3) (.node .leaf 36961 (1, 4, some (2, 1)) (0, 3) .leaf)) 36962 (1, 4, some (2, 2)) (0, 3) (.node (.node .leaf 36963 (1, 4, some (2, 3)) (0, 3) .leaf) 36964 (1, 4, some (2, 4)) (0, 3) .leaf))) 36992 (1, 4, some (3, 0)) (0, 3) (.node (.node (.node (.node .leaf 36993 (1, 4, some (3, 1)) (0, 3) .leaf) 36994 (1, 4, some (3, 2)) (0, 3) (.node .leaf 36995 (1, 4, some (3, 3)) (0, 3) .leaf)) 36996 (1, 4, some (3, 4)) (0, 3) (.node (.node .leaf 37024 (1, 4, some (4, 0)) (1, 3) .leaf) 37025 (1, 4, some (4, 1)) (1, 3) .leaf)) 37026 (1, 4, some (4, 2)) (1, 3) (.node (.node (.node .leaf 37027 (1, 4, some (4, 3)) (1, 3) .leaf) 37028 (1, 4, some (4, 4)) (1, 3) (.node .leaf 37056 (1, 4, some (5, 0)) (0, 1) .leaf)) 37057 (1, 4, some (5, 1)) (0, 1) (.node (.node .leaf 37058 (1, 4, some (5, 2)) (0, 1) .leaf) 37059 (1, 4, some (5, 3)) (0, 1) .leaf))))

def P1_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (1, 10) .leaf)

def P1_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node .leaf 132128 (4, 1, some (0, 0)) (0, 1) .leaf) 132129 (4, 1, some (0, 1)) (0, 1) (.node .leaf 132160 (4, 1, some (1, 0)) (4, 0) .leaf)) 132161 (4, 1, some (1, 1)) (3, 1) (.node (.node .leaf 132192 (4, 1, some (2, 0)) (3, 0) .leaf) 132193 (4, 1, some (2, 1)) (3, 0) .leaf)) 132224 (4, 1, some (3, 0)) (3, 0) (.node (.node (.node .leaf 132225 (4, 1, some (3, 1)) (3, 0) .leaf) 132256 (4, 1, some (4, 0)) (4, 0) .leaf) 132257 (4, 1, some (4, 1)) (4, 0) (.node (.node .leaf 132288 (4, 1, some (5, 0)) (0, 1) .leaf) 132289 (4, 1, some (5, 1)) (0, 1) .leaf)))

def P2_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (4, 7) .leaf)

def P2_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 36897 (1, 4, some (0, 1)) (0, 1) .leaf) 36898 (1, 4, some (0, 2)) (0, 1) (.node .leaf 36899 (1, 4, some (0, 3)) (0, 1) .leaf)) 36900 (1, 4, some (0, 4)) (0, 1) (.node (.node .leaf 36928 (1, 4, some (1, 0)) (0, 4) .leaf) 36929 (1, 4, some (1, 1)) (0, 4) (.node .leaf 36930 (1, 4, some (1, 2)) (0, 4) .leaf))) 36931 (1, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 36932 (1, 4, some (1, 4)) (0, 4) .leaf) 36960 (1, 4, some (2, 0)) (0, 3) (.node .leaf 36961 (1, 4, some (2, 1)) (0, 3) .leaf)) 36962 (1, 4, some (2, 2)) (0, 3) (.node (.node .leaf 36963 (1, 4, some (2, 3)) (0, 3) .leaf) 36964 (1, 4, some (2, 4)) (0, 3) .leaf))) 36992 (1, 4, some (3, 0)) (0, 3) (.node (.node (.node (.node .leaf 36993 (1, 4, some (3, 1)) (0, 3) .leaf) 36994 (1, 4, some (3, 2)) (0, 3) (.node .leaf 36995 (1, 4, some (3, 3)) (0, 3) .leaf)) 36996 (1, 4, some (3, 4)) (0, 3) (.node (.node .leaf 37024 (1, 4, some (4, 0)) (0, 4) .leaf) 37025 (1, 4, some (4, 1)) (1, 3) .leaf)) 37026 (1, 4, some (4, 2)) (1, 3) (.node (.node (.node .leaf 37027 (1, 4, some (4, 3)) (1, 3) .leaf) 37028 (1, 4, some (4, 4)) (1, 3) (.node .leaf 37056 (1, 4, some (5, 0)) (0, 1) .leaf)) 37057 (1, 4, some (5, 1)) (0, 1) (.node (.node .leaf 37058 (1, 4, some (5, 2)) (0, 1) .leaf) 37059 (1, 4, some (5, 3)) (0, 1) .leaf))))

/-- Table `i`, round `t`. -/
def PT : ℕ → ℕ → KTree (ℕ × ℕ) := fun i t =>
  if i = 0 then (if t = 0 then P0_0 else if t = 1 then P0_1 else .leaf) else if i = 1 then (if t = 0 then P1_0 else if t = 1 then P1_1 else .leaf) else if i = 2 then (if t = 0 then P2_0 else if t = 1 then P2_1 else .leaf) else .leaf


end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3Q00.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3Q00 (namespace A36W.TGCert3.R5_11_8_l2_r3): polQ value items, 3 theorems, 10470 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3Pol
import A36W.TGCert3R5_11_8_l2_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq0_ok : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)), PolOK 16 3 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq1_ok : ∀ p ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)), PolOK 16 3 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq2_ok : ∀ p ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)), PolOK 16 3 5 11 8 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3T.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3T (namespace A36W.TGCert3.R5_11_8_l2_r3): the level tables.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r3V1
import A36W.TGCert3R5_11_8_l2_r3V2
import A36W.TGCert3R5_11_8_l2_r3V3
import A36W.TGCert3R5_11_8_l2_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else if t = 3 then V3 else .leaf

end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3V1.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3V1 (namespace A36W.TGCert3.R5_11_8_l2_r3): the level-1 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R5_11_8_l2_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V1ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34 (0, 0, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35 (0, 0, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36 (0, 0, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37 (0, 0, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1059 (0, 1, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 1060 (0, 1, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1061 (0, 1, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1088 (0, 1, some (1, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 1089 (0, 1, some (1, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1090 (0, 1, some (1, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1091 (0, 1, some (1, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 1092 (0, 1, some (1, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1093 (0, 1, some (1, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2083 (0, 2, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 2084 (0, 2, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2085 (0, 2, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (8051201942097346268048014587405167981031 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2113 (0, 2, some (1, 1)) (704480169896904742431852666607208271649 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 2114 (0, 2, some (1, 2)) (3284844433259027008370720605595023065273 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2115 (0, 2, some (1, 3)) (649378058148528638937381807879070772443 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 2116 (0, 2, some (1, 4)) (6326585571863794233110824058921916269289 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2117 (0, 2, some (1, 5)) (784493680457234120165335868844318577813 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))) 2144 (0, 2, some (2, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2147 (0, 2, some (2, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 2148 (0, 2, some (2, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2149 (0, 2, some (2, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3104 (0, 3, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3105 (0, 3, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 3106 (0, 3, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3107 (0, 3, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3109 (0, 3, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3136 (0, 3, some (1, 0)) (3578311974265487230243562038846741324903 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3137 (0, 3, some (1, 1)) (6262045954639153266060912592064073525769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3138 (0, 3, some (1, 2)) (364982714806558556485635622843891451697 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 3139 (0, 3, some (1, 3)) (5772249405764699012776727181147295755049 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 3140 (0, 3, some (1, 4)) (2811815809717241881382588470631962786351 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3141 (0, 3, some (1, 5)) (5578621727695887076731277289559598775559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3168 (0, 3, some (2, 0)) (3578311974265487230243562038846741324903 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3169 (0, 3, some (2, 1)) (6262045954639153266060912592064073525769 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3170 (0, 3, some (2, 2)) (364982714806558556485635622843891451697 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3171 (0, 3, some (2, 3)) (5772249405764699012776727181147295755049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3172 (0, 3, some (2, 4)) (2811815809717241881382588470631962786351 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3173 (0, 3, some (2, 5)) (5578621727695887076731277289559598775559 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 3200 (0, 3, some (3, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3203 (0, 3, some (3, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 3204 (0, 3, some (3, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3205 (0, 3, some (3, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) (.node .leaf 4129 (0, 4, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 4130 (0, 4, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4131 (0, 4, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4133 (0, 4, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4160 (0, 4, some (1, 0)) (1358640327728927182733102461624622096799 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 4161 (0, 4, some (1, 1)) (2972025716752566882134378437249159896019 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4162 (0, 4, some (1, 2)) (692896872640576009578198877742700177831 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (684890920703526298879269875497457455311 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 4164 (0, 4, some (1, 4)) (5338056576260076384187257799715366852213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4165 (0, 4, some (1, 5)) (2647666171543165155558008557349575200119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4192 (0, 4, some (2, 0)) (6038401456573009701036010940553875985773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4193 (0, 4, some (2, 1)) (660450159278348196029861874944257754671 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 4194 (0, 4, some (2, 2)) (4927266649888540512556080908392534597909 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4195 (0, 4, some (2, 3)) (4870335436113964792030363559093030793323 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4196 (0, 4, some (2, 4)) (4744939178897845674833118044191437201967 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4197 (0, 4, some (2, 5)) (2353481041371702360496007606532955733439 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4224 (0, 4, some (3, 0)) (1358640327728927182733102461624622096799 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 4225 (0, 4, some (3, 1)) (2972025716752566882134378437249159896019 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4226 (0, 4, some (3, 2)) (692896872640576009578198877742700177831 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4227 (0, 4, some (3, 3)) (684890920703526298879269875497457455311 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (5338056576260076384187257799715366852213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4229 (0, 4, some (3, 5)) (2647666171543165155558008557349575200119 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4257 (0, 4, some (4, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4258 (0, 4, some (4, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4259 (0, 4, some (4, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 4260 (0, 4, some (4, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5154 (0, 5, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5155 (0, 5, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 5156 (0, 5, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5157 (0, 5, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (5771101551795443650001737044846250161349 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5186 (0, 5, some (1, 2)) (5381889119451589850514588640206885790143 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 5187 (0, 5, some (1, 3)) (2659852526176373305087515885072673883927 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 5188 (0, 5, some (1, 4)) (2591369450235410117882193534534416903901 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5189 (0, 5, some (1, 5)) (1028251556848905905983109030011625246311 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5216 (0, 5, some (2, 0)) (5564990782377685740474787682814452108489 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5217 (0, 5, some (2, 1)) (2434683467163702789844482815794511786819 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5218 (0, 5, some (2, 2)) (4540968944537278936371684165174559885433 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5219 (0, 5, some (2, 3)) (2244250568961314976167591528030068589563 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5220 (0, 5, some (2, 4)) (4372935947272254573926201589526828525333 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5221 (0, 5, some (2, 5)) (34703490043650574326929929762892352063 / 80000000000000000000000000000000000000 : ℚ) .leaf))) 5248 (0, 5, some (3, 0)) (5564990782377685740474787682814452108489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5249 (0, 5, some (3, 1)) (2434683467163702789844482815794511786819 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (4540968944537278936371684165174559885433 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5251 (0, 5, some (3, 3)) (2244250568961314976167591528030068589563 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5252 (0, 5, some (3, 4)) (4372935947272254573926201589526828525333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5253 (0, 5, some (3, 5)) (34703490043650574326929929762892352063 / 80000000000000000000000000000000000000 : ℚ) .leaf) 5280 (0, 5, some (4, 0)) (6595544630966146062784933550002313610061 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5281 (0, 5, some (4, 1)) (5771101551795443650001737044846250161349 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 5282 (0, 5, some (4, 2)) (5381889119451589850514588640206885790143 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5283 (0, 5, some (4, 3)) (2659852526176373305087515885072673883927 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5284 (0, 5, some (4, 4)) (2591369450235410117882193534534416903901 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5312 (0, 5, some (5, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5313 (0, 5, some (5, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5314 (0, 5, some (5, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5315 (0, 5, some (5, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf))) 6179 (0, 6, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6180 (0, 6, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6181 (0, 6, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6210 (0, 6, some (1, 2)) (2640210610579850669022248429136946265169 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (5219409546589897110800715405406625935917 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6212 (0, 6, some (1, 4)) (5085025697549988934792007506206529923233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6213 (0, 6, some (1, 5)) (5044326649030569188305914794523653406719 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6241 (0, 6, some (2, 1)) (4638552558991965382267342660788202611681 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))) 6242 (0, 6, some (2, 2)) (4325721064374027336126051826297972760853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 6243 (0, 6, some (2, 3)) (4275740300566443713167946060109107966703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (520706631429118866922701568635548664139 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 6245 (0, 6, some (2, 5)) (826462478177168455812041079934755374157 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 6272 (0, 6, some (3, 0)) (1006400242762168283506001823425645997629 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 6273 (0, 6, some (3, 1)) (2201500530927827320099539583147525848903 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6274 (0, 6, some (3, 2)) (4106055541573783760463400756993778831591 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6275 (0, 6, some (3, 3)) (4058612863428303993358636299244192327769 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6276 (0, 6, some (3, 4)) (1977057991207435697847132518413098834153 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 6277 (0, 6, some (3, 5)) (784493680457234120165335868844318577813 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6304 (0, 6, some (4, 0)) (5301202924837758859620091909402579740597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6305 (0, 6, some (4, 1)) (4638552558991965382267342660788202611681 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6306 (0, 6, some (4, 2)) (4325721064374027336126051826297972760853 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6307 (0, 6, some (4, 3)) (4275740300566443713167946060109107966703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6308 (0, 6, some (4, 4)) (520706631429118866922701568635548664139 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 6336 (0, 6, some (5, 0)) (808899372076074044741835313324368246551 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 6337 (0, 6, some (5, 1)) (1415573901059559748006391192867493472803 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 6338 (0, 6, some (5, 2)) (2640210610579850669022248429136946265169 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6339 (0, 6, some (5, 3)) (5219409546589897110800715405406625935917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6368 (0, 6, some (6, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6369 (0, 6, some (6, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6370 (0, 6, some (6, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7168 (0, 7, none) (0 : ℚ) (.node (.node .leaf 7204 (0, 7, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7205 (0, 7, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7235 (0, 7, some (1, 3)) (643808759126251650635842328205210540657 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 7236 (0, 7, some (1, 4)) (501786120478503317053300252944029996787 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7237 (0, 7, some (1, 5)) (4977699721090731257953255571647939558033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (4188107548630707029006690161745985599461 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7267 (0, 7, some (2, 3)) (2069858407684708238926962217737945411063 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7268 (0, 7, some (2, 4)) (2016565877694602450863635918788700797273 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7269 (0, 7, some (2, 5)) (80017035125558308544773269863167752669 / 200000000000000000000000000000000000000 : ℚ) .leaf) 7297 (0, 7, some (3, 1)) (2069446801216927292067491279819218001699 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7298 (0, 7, some (3, 2)) (3859759916818059597932565653065100328463 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 7299 (0, 7, some (3, 3)) (3815163017044454225990176759734580981671 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 7300 (0, 7, some (3, 4)) (3716934225766691237431853725511333309533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7301 (0, 7, some (3, 5)) (921796244646431714435788068823692510747 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (4730164117313097213299550087815835330933 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7329 (0, 7, some (4, 1)) (2069446801216927292067491279819218001699 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7330 (0, 7, some (4, 2)) (3859759916818059597932565653065100328463 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7331 (0, 7, some (4, 3)) (3815163017044454225990176759734580981671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7332 (0, 7, some (4, 4)) (3716934225766691237431853725511333309533 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7360 (0, 7, some (5, 0)) (5132556550903968330403157647369612989293 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 7361 (0, 7, some (5, 1)) (1122746745451891977033144140526919488769 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7362 (0, 7, some (5, 2)) (4188107548630707029006690161745985599461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7363 (0, 7, some (5, 3)) (2069858407684708238926962217737945411063 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7392 (0, 7, some (6, 0)) (6385721558372681237954392618551377696759 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7393 (0, 7, some (6, 1)) (1396876590821425922145556613877972151147 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7394 (0, 7, some (6, 2)) (208427035508175218288358545265515417737 / 400000000000000000000000000000000000000 : ℚ) .leaf) 7424 (0, 7, some (7, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7425 (0, 7, some (7, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 8229 (0, 8, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8260 (0, 8, some (1, 4)) (4968848477944779104346072557408076944503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8261 (0, 8, some (1, 5)) (4929079277685485527216500834927800403807 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8291 (0, 8, some (2, 3)) (4045137000405202202755687702156858095431 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8292 (0, 8, some (2, 4)) (197049354084600475900662446122305534193 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8293 (0, 8, some (2, 5)) (1954722290709602400001811005230741065713 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8322 (0, 8, some (3, 2)) (3700468527590966848028100695952530856947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8323 (0, 8, some (3, 3)) (3657712131442782663082038214479219197981 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 8324 (0, 8, some (3, 4)) (142541488776476038701289385215788146841 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8325 (0, 8, some (3, 5)) (1767507858352866753473859777588560714801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8353 (0, 8, some (4, 1)) (3852625929123697810174194270508170235581 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8354 (0, 8, some (4, 2)) (1796399299438530395202737831184778238821 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8355 (0, 8, some (4, 3)) (1775643127749882997094403380919334143399 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8356 (0, 8, some (4, 4)) (432481435576626558904060238402865369971 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8384 (0, 8, some (5, 0)) (2267475675130484170706681545107926053427 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 8385 (0, 8, some (5, 1)) (3968082431272119173992280780934165815761 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 8386 (0, 8, some (5, 2)) (3700468527590966848028100695952530856947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 8387 (0, 8, some (5, 3)) (3657712131442782663082038214479219197981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8416 (0, 8, some (6, 0)) (1253823349320152527033966627182878790503 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8417 (0, 8, some (6, 1)) (2194190861196231018450771580625356329483 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (2046211077016701028285618560833911462657 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8448 (0, 8, some (7, 0)) (79041850578792987318361593214934042151 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8449 (0, 8, some (7, 1)) (138323238505698829244746027139592199721 / 250000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 9285 (0, 9, some (1, 5)) (4892031586857821982430223415771455634089 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 9316 (0, 9, some (2, 4)) (968290293071925212444178942773686607193 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9317 (0, 9, some (2, 5)) (768432306124811418319040962695059182599 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9347 (0, 9, some (3, 3)) (709456168390283993888607346269955692253 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 9348 (0, 9, some (3, 4)) (345594919822585559083511559627741928199 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 9349 (0, 9, some (3, 5)) (3428288798364550631516614850099725996503 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9378 (0, 9, some (4, 2)) (683727016559539621961023619572125056049 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9379 (0, 9, some (4, 3)) (3379135080353052097091751192034158723199 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9380 (0, 9, some (4, 4)) (3292132676255387508416319536158187854357 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 9409 (0, 9, some (5, 1)) (916466773723059314464015722126748358193 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 9410 (0, 9, some (5, 2)) (683727016559539621961023619572125056049 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9411 (0, 9, some (5, 3)) (3379135080353052097091751192034158723199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9440 (0, 9, some (6, 0)) (4398035019124659202055187361874732821829 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9441 (0, 9, some (6, 1)) (3848280641534074983806980577839101425987 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 9442 (0, 9, some (6, 2)) (3588746364517711567749020774410169994189 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9472 (0, 9, some (7, 0)) (4928978261364474074670312623239601830469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9473 (0, 9, some (7, 1)) (2156427989234884105747539713849796351861 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 9504 (0, 9, some (8, 0)) (784477603080305880707124237779036542261 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 10341 (0, 10, some (2, 5)) (3790546539167806731816133128234855308001 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10372 (0, 10, some (3, 4)) (3376219489522907201788974220915962135223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10373 (0, 10, some (3, 5)) (209324826423472594723556067969152756067 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 10403 (0, 10, some (4, 3)) (3257574585858727914206782454766205159123 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10404 (0, 10, some (4, 4)) (1586850996546155739786340032807495535273 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10434 (0, 10, some (5, 2)) (1616759369494677355682464048066300414939 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10435 (0, 10, some (5, 3)) (1598078814974894697384963042827400729059 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 10465 (0, 10, some (6, 1)) (883497936564364468378765924195512437201 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 10466 (0, 10, some (6, 2)) (823913405296843890215278374929272145613 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 10496 (0, 10, some (7, 0)) (4296571128648437294782338818126308436983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10497 (0, 10, some (7, 1)) (939874934342998728120419489797434197087 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 10528 (0, 10, some (8, 0)) (2431381572759360084585037903872852889213 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 11397 (0, 11, some (3, 5)) (1644097254127294059827520563965884324963 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 11428 (0, 11, some (4, 4)) (3085460782996755295383791451292801341177 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11459 (0, 11, some (5, 3)) (153312502611574530448384482562694111873 / 500000000000000000000000000000000000000 : ℚ) .leaf) 11490 (0, 11, some (6, 2)) (3102092621906564252024050782191485664611 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 11521 (0, 11, some (7, 1)) (1717866542643981779506800405302343276521 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 11552 (0, 11, some (8, 0)) (843662564477992861202856210853440699431 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf) 32800 (1, 0, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 32801 (1, 0, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32802 (1, 0, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32803 (1, 0, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 32804 (1, 0, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 32832 (1, 0, some (1, 0)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 32833 (1, 0, some (1, 1)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32834 (1, 0, some (1, 2)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 32835 (1, 0, some (1, 3)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 32836 (1, 0, some (1, 4)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33792 (1, 1, none) (0 : ℚ) (.node (.node .leaf 33824 (1, 1, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33825 (1, 1, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33826 (1, 1, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 33827 (1, 1, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33828 (1, 1, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33856 (1, 1, some (1, 0)) (402560097088594844059134680574372209411 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 33857 (1, 1, some (1, 1)) (3702617462782362610142699056759140804297 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33858 (1, 1, some (1, 2)) (7232180264990933238719269672522861561837 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (883336746359457314494919842068843688933 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (3492264816277254008711285762437790084367 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 33888 (1, 1, some (2, 0)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V1lrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33892 (1, 1, some (2, 4)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf)) 34848 (1, 2, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34849 (1, 2, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34850 (1, 2, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34851 (1, 2, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 34852 (1, 2, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34880 (1, 2, some (1, 0)) (436368855247287126668573544996405282557 / 625000000000000000000000000000000000000 : ℚ) .leaf) 34881 (1, 2, some (1, 1)) (1584312656132449542134127045267857991779 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 34882 (1, 2, some (1, 2)) (6116384902029743850300813123516040393947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34883 (1, 2, some (1, 3)) (5993872102230366652140020312690093298137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34884 (1, 2, some (1, 4)) (2951345575753238189080285215947576100571 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (6569780784470246284475542580129703715533 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34913 (1, 2, some (2, 1)) (3029986247068704156979647345054167669717 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 34914 (1, 2, some (2, 2)) (5933258683359299725449859818922630175161 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34915 (1, 2, some (2, 3)) (1448480530731318802774735670149473401783 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34916 (1, 2, some (2, 4)) (5730957495077632803863782242664249284861 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34944 (1, 2, some (3, 0)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34945 (1, 2, some (3, 1)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34946 (1, 2, some (3, 2)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34947 (1, 2, some (3, 3)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34948 (1, 2, some (3, 4)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35840 (1, 3, none) (0 : ℚ) .leaf))) 35872 (1, 3, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35873 (1, 3, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35874 (1, 3, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35875 (1, 3, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 35876 (1, 3, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35904 (1, 3, some (1, 0)) (3297772315408089492658696822149713243167 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (593718918261073197838327140782945861083 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (2843582577933946298000985997594523570441 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 35907 (1, 3, some (1, 3)) (2791851771091915043052824452620587511659 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 35908 (1, 3, some (1, 4)) (2742959761818550573787620150690141066333 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35936 (1, 3, some (2, 0)) (2816264053719612052548074760228847711633 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (1030190347995135581505498148435542300921 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 35938 (1, 3, some (2, 2)) (1251255984649178051587159748047561889801 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 35939 (1, 3, some (2, 3)) (1224156077429068420968498119401673437457 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35940 (1, 3, some (2, 4)) (2416072338107926105505354341378138581679 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (6119718260586681353929759119442332730087 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35969 (1, 3, some (3, 1)) (1414685587721236889443380450506049949407 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 35970 (1, 3, some (3, 2)) (1388091135287695648173493632301206313683 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35971 (1, 3, some (3, 3)) (2709558345424021494573706336059376554733 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35972 (1, 3, some (3, 4)) (268187325938153267152406133404595305869 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 36000 (1, 3, some (4, 0)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36001 (1, 3, some (4, 1)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36002 (1, 3, some (4, 2)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36004 (1, 3, some (4, 4)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 36864 (1, 4, none) (0 : ℚ) (.node (.node (.node (.node .leaf 36897 (1, 4, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36899 (1, 4, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 36900 (1, 4, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36928 (1, 4, some (1, 0)) (3203241513362397352944211356404377489413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36929 (1, 4, some (1, 1)) (5736037675176353490114160197050340302511 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36930 (1, 4, some (1, 2)) (5467233400178167700668764151457941593783 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36931 (1, 4, some (1, 3)) (134360809720938243120731521548571314207 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36932 (1, 4, some (1, 4)) (5272147106044220593589250721781640513557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36960 (1, 4, some (2, 0)) (5238287215693781737197347882401992004331 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36961 (1, 4, some (2, 1)) (4759380590102001315469530169088258652269 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36962 (1, 4, some (2, 2)) (919531211246511827123381035436055298309 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36963 (1, 4, some (2, 3)) (2252278711051329686171308562236893308519 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (110931720348768826028817724741868924347 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 36992 (1, 4, some (3, 0)) (2546828678206778404661408446638626183549 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))) 36993 (1, 4, some (3, 1)) (584745601922167788590652283971502903049 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36994 (1, 4, some (3, 2)) (4562600413862902441554036019804206564831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36995 (1, 4, some (3, 3)) (891929589316361775790102946535912274447 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36996 (1, 4, some (3, 4)) (2203005389582403289753240744882662267981 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 37024 (1, 4, some (4, 0)) (5892679732383080406043238002268426835843 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37025 (1, 4, some (4, 1)) (5457581970127487498223404291123743442227 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37026 (1, 4, some (4, 2)) (5362505522304352470447603001360934705961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37027 (1, 4, some (4, 3)) (5232019971538897648601512199990868437731 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37028 (1, 4, some (4, 4)) (259038720630700938543675104588452594157 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 37056 (1, 4, some (5, 0)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37057 (1, 4, some (5, 1)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37058 (1, 4, some (5, 2)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 37059 (1, 4, some (5, 3)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37888 (1, 5, none) (0 : ℚ) (.node (.node .leaf 37922 (1, 5, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37923 (1, 5, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 37924 (1, 5, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 37953 (1, 5, some (1, 1)) (2808552357424932745848100346770164450497 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37954 (1, 5, some (1, 2)) (2667674139843467637378679920814546499843 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37955 (1, 5, some (1, 3)) (5249335730074186893710124888731269659607 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37956 (1, 5, some (1, 4)) (642982384627481265134597673943690187129 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 37984 (1, 5, some (2, 0)) (627823921426144152851842435239729493261 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 37985 (1, 5, some (2, 1)) (4540803729748222094016559234026547048497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37986 (1, 5, some (2, 2)) (4366798029516049168101063482970840627453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37987 (1, 5, some (2, 3)) (1070787464802813350363640231435854904729 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37988 (1, 5, some (2, 4)) (1053325039541934056695419273075861559681 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 38016 (1, 5, some (3, 0)) (4654880264080257833427019239238857129457 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38017 (1, 5, some (3, 1)) (4251638478680304262519913100345996066403 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38018 (1, 5, some (3, 2)) (2063318494175736852230359674686184662557 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38019 (1, 5, some (3, 3)) (4038358114489790913668940575658312750131 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38020 (1, 5, some (3, 4)) (1991915482067627740850813498743546283133 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38048 (1, 5, some (4, 0)) (1200494651500178564669991945282740035687 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38049 (1, 5, some (4, 1)) (4422146839411890287343312459071408143613 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38050 (1, 5, some (4, 2)) (2161746384448311675836170931836916176563 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 38051 (1, 5, some (4, 3)) (4223439191084940313231900053153315211291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 38052 (1, 5, some (4, 4)) (1043929458139712831829848318766995933791 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38080 (1, 5, some (5, 0)) (179838212534471654337521843693978828361 / 312500000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (5335815544420901703912701013136640147957 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38082 (1, 5, some (5, 2)) (1311979377902178071119969169442696122787 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 38083 (1, 5, some (5, 3)) (1023803085133610431105707621423858792263 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38112 (1, 5, some (6, 0)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38113 (1, 5, some (6, 1)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38114 (1, 5, some (6, 2)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 38912 (1, 6, none) (0 : ℚ) (.node (.node (.node .leaf 38947 (1, 6, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 38948 (1, 6, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38978 (1, 6, some (1, 2)) (5248047801329428230079959043518310296557 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38979 (1, 6, some (1, 3)) (1291682210034666670781592859178706251243 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38980 (1, 6, some (1, 4)) (505889092027773153341815558685061174807 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (4401882795754715621087518152394162576201 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39010 (1, 6, some (2, 2)) (4218232416096612980557688362411388221313 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 39011 (1, 6, some (2, 3)) (4141073582454244882732102164412177160211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39012 (1, 6, some (2, 4)) (4069068758671656976405201631147100055987 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39040 (1, 6, some (3, 0)) (4410255194897658449983973499558697404481 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39041 (1, 6, some (3, 1)) (2005160324517450205570589225651374940849 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39042 (1, 6, some (3, 2)) (3876900676730149433899937783128333240067 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39043 (1, 6, some (3, 3)) (3797705775662259054667407436283731301 / 10000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (3741825081073535230724154767643818892359 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39072 (1, 6, some (4, 0)) (4328200924713414351613175710919571881581 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 39073 (1, 6, some (4, 1)) (3966956186760496379590391844098262994111 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39074 (1, 6, some (4, 2)) (3862206420767771777494425987875915352503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39075 (1, 6, some (4, 3)) (3776718720049938356136535846421169101 / 10000000000000000000000000000000000000 : ℚ) (.node .leaf 39076 (1, 6, some (4, 4)) (3729249705909536400618600730210434749081 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39104 (1, 6, some (5, 0)) (288676494358802641883733704036423326807 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39105 (1, 6, some (5, 1)) (4261584964138929968188859154544925122269 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (4173486428610529392454131786686440013931 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39107 (1, 6, some (5, 3)) (1018808651001543652984868426357296694743 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V1lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 39137 (1, 6, some (6, 1)) (5253995418537702732859986973191998597151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (1034211558522110716251277422172010574553 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39168 (1, 6, some (7, 0)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39169 (1, 6, some (7, 1)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39972 (1, 7, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40003 (1, 7, some (1, 3)) (31927111937080430137366955298845956843 / 62500000000000000000000000000000000000 : ℚ) .leaf) 40004 (1, 7, some (1, 4)) (4998689020458234321260064403571966394927 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40034 (1, 7, some (2, 2)) (2057405879035899509483931706804693865627 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40035 (1, 7, some (2, 3)) (4042405417360756512094228061769262251449 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40036 (1, 7, some (2, 4)) (992151992456383423151932046493311347247 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (3854688111981051891606042226385663319411 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40066 (1, 7, some (3, 2)) (148564911400656463040547000039523681853 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 40067 (1, 7, some (3, 3)) (1820618485996607308502119287522207583303 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40068 (1, 7, some (3, 4)) (895997816901562407124451884216761627887 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40096 (1, 7, some (4, 0)) (1015187768601437900541605116995003682203 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 40097 (1, 7, some (4, 1)) (3706979667060165464220261044716743258761 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 40098 (1, 7, some (4, 2)) (449532335670177218565761472774587469853 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40099 (1, 7, some (4, 3)) (54995997457791505122635557392205704267 / 156250000000000000000000000000000000000 : ℚ) .leaf) 40100 (1, 7, some (4, 4)) (694341004080923585967149449026344040669 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40128 (1, 7, some (5, 0)) (4118904872818278152412703468423723452599 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40129 (1, 7, some (5, 1)) (756885362960343111289592772620491465993 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 40130 (1, 7, some (5, 2)) (738506929410981428522660422948511885669 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40131 (1, 7, some (5, 3)) (902217487792936887555134855294542340177 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40160 (1, 7, some (6, 0)) (2246520115106995798317982360154442107093 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40161 (1, 7, some (6, 1)) (51891891890164784832780111481328945171 / 125000000000000000000000000000000000000 : ℚ) .leaf))) 40162 (1, 7, some (6, 2)) (2035265298463431335279965381887064288951 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40192 (1, 7, some (7, 0)) (5595219485200426575725980614055458551507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40193 (1, 7, some (7, 1)) (2597588414604614641218030968334830292937 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40224 (1, 7, some (8, 0)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41028 (1, 8, some (1, 4)) (4953898600102173112314530149457432640021 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41059 (1, 8, some (2, 3)) (3970043409288092386065619704235493942809 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41060 (1, 8, some (2, 4)) (3894747660847464102597145731698411771853 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41090 (1, 8, some (3, 2)) (899848215397962638585793920219873445603 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 41091 (1, 8, some (3, 3)) (1765596864115810560859754988260647994891 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 41092 (1, 8, some (3, 4)) (3472687588350111858947380844180008861739 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41121 (1, 8, some (4, 1)) (1768986681866652822354101758265238073477 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41122 (1, 8, some (4, 2)) (5474956983157549018004288896271439851 / 16000000000000000000000000000000000000 : ℚ) (.node .leaf 41123 (1, 8, some (4, 3)) (1675783062216061600374199772861444830869 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41124 (1, 8, some (4, 4)) (1651360159982000897278572534911946073161 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41152 (1, 8, some (5, 0)) (3833856484445617486704923340828079131769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41153 (1, 8, some (5, 1)) (3509810065692489634036239609839556347929 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41154 (1, 8, some (5, 2)) (682724168905508699668593109197197015681 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 41155 (1, 8, some (5, 3)) (834726604203483345925350933650011621647 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41184 (1, 8, some (6, 0)) (993306590363340049974298448302607579359 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41185 (1, 8, some (6, 1)) (365731389444990640673501533284485716057 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 41186 (1, 8, some (6, 2)) (178715828908325508129856103091360925147 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 41216 (1, 8, some (7, 0)) (550161434282173761151104236302900143207 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41217 (1, 8, some (7, 1)) (4070962909305608098680816894784254188313 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41248 (1, 8, some (8, 0)) (5544815979542503063485837940696165565043 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42084 (1, 9, some (2, 4)) (191911969177634886249426699485745564423 / 500000000000000000000000000000000000000 : ℚ) .leaf)))) 42115 (1, 9, some (3, 3)) (3449568272452274535524656135115469632339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42116 (1, 9, some (3, 4)) (423741280877479758675038462381976660541 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 42146 (1, 9, some (4, 2)) (3298195911387231081775155085902467305087 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42147 (1, 9, some (4, 3)) (1616279328141510109919639686944165138379 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 42148 (1, 9, some (4, 4)) (3182859868896427287973998841510415788639 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42177 (1, 9, some (5, 1)) (666032921753444754331718761233627071363 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42178 (1, 9, some (5, 2)) (5046603009237814426418396916505736639 / 15625000000000000000000000000000000000 : ℚ) (.node .leaf 42179 (1, 9, some (5, 3)) (790329479686814210510294130227201163513 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 42208 (1, 9, some (6, 0)) (14697615866854183309909544853876459891 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42209 (1, 9, some (6, 1)) (674224541535954512637465365790280067639 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42210 (1, 9, some (6, 2)) (3285041593069933998079522899955484900833 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42240 (1, 9, some (7, 0)) (96648424305531652110001329748361919293 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 42241 (1, 9, some (7, 1)) (3563663092587354288278653165286958572467 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42272 (1, 9, some (8, 0)) (4331397531386872485593508406350449933599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43140 (1, 10, some (3, 4)) (3325983743524896393450877324110160256867 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 43171 (1, 10, some (4, 3)) (314377954145549473621386294723216351927 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 43202 (1, 10, some (5, 2)) (1549485367665900424464867706036699072433 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43203 (1, 10, some (5, 3)) (1517544060128128082604476478303616602937 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43233 (1, 10, some (6, 1)) (3182914259650552146782184594843625731179 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 43234 (1, 10, some (6, 2)) (773405873213738223029118339487921496471 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 43264 (1, 10, some (7, 0)) (3556110176834460900850721216008973191097 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43265 (1, 10, some (7, 1)) (12766264241422241255071482138148495739 / 39062500000000000000000000000000000000 : ℚ) .leaf) 43296 (1, 10, some (8, 0)) (118237743864054179470829650794940577159 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 44196 (1, 11, some (4, 4)) (3023661208211724506503616903660239751309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 44227 (1, 11, some (5, 3)) (2940544672874381119780308846076177121373 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44258 (1, 11, some (6, 2)) (591372330134317895589775431050348377247 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 44289 (1, 11, some (7, 1)) (1536477425921731409899878306741058509417 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 44320 (1, 11, some (8, 0)) (3464815262434118918595368862700849064567 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node .leaf 65568 (2, 0, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65570 (2, 0, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 65571 (2, 0, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (704480169896904742431852666607208271649 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 65601 (2, 0, some (1, 1)) (3284844433259027008370720605595023065273 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 65602 (2, 0, some (1, 2)) (649378058148528638937381807879070772443 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 65603 (2, 0, some (1, 3)) (6326585571863794233110824058921916269289 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65632 (2, 0, some (2, 0)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65633 (2, 0, some (2, 1)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 65634 (2, 0, some (2, 2)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 65635 (2, 0, some (2, 3)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf) 66592 (2, 1, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 66593 (2, 1, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66594 (2, 1, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (6569780784470246284475542580129703715533 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66625 (2, 1, some (1, 1)) (3029986247068704156979647345054167669717 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 66626 (2, 1, some (1, 2)) (5933258683359299725449859818922630175161 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 66627 (2, 1, some (1, 3)) (1448480530731318802774735670149473401783 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (1584312656132449542134127045267857991779 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66657 (2, 1, some (2, 1)) (6116384902029743850300813123516040393947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66658 (2, 1, some (2, 2)) (5993872102230366652140020312690093298137 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66659 (2, 1, some (2, 3)) (2951345575753238189080285215947576100571 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66688 (2, 1, some (3, 0)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66689 (2, 1, some (3, 1)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 66690 (2, 1, some (3, 2)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 66691 (2, 1, some (3, 3)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67617 (2, 2, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67618 (2, 2, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67619 (2, 2, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (3168297060434563559116584105257453675587 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (144870517686815941149210677123748136067 / 250000000000000000000000000000000000000 : ℚ) .leaf)))) 67650 (2, 2, some (1, 2)) (703831491365162654017777358276753563013 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67651 (2, 2, some (1, 3)) (1377175587107701973589560384326882617139 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (5393941226460606714452681837542382152193 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67681 (2, 2, some (2, 1)) (1278798625211563555166476344817024715041 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 67682 (2, 2, some (2, 2)) (5012425738975086154635886124897480992049 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67683 (2, 2, some (2, 3)) (4919649133054111182020632052563641861909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67712 (2, 2, some (3, 0)) (144870517686815941149210677123748136067 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 67713 (2, 2, some (3, 1)) (703831491365162654017777358276753563013 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 67714 (2, 2, some (3, 2)) (1377175587107701973589560384326882617139 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67715 (2, 2, some (3, 3)) (5436162760742833737387047268100811808777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67744 (2, 2, some (4, 0)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67745 (2, 2, some (4, 1)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 67746 (2, 2, some (4, 2)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67747 (2, 2, some (4, 3)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68608 (2, 3, none) (0 : ℚ) (.node .leaf 68640 (2, 3, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrr : KTree ℚ :=
  .node V1lrrl 43172 (1, 10, some (4, 4)) (3093252132363454906725796593818570532721 / 10000000000000000000000000000000000000000 : ℚ) V1lrrr

def V1lr : KTree ℚ :=
  .node V1lrl 39136 (1, 6, some (6, 0)) (226480718231246218643419829356641382767 / 400000000000000000000000000000000000000 : ℚ) V1lrr

def V1l : KTree ℚ :=
  .node V1ll 33889 (1, 1, some (2, 1)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) V1lr

def V1rlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 68672 (2, 3, some (1, 0)) (6208340403785222799641301193957916449577 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68673 (2, 3, some (1, 1)) (5640747366046816373889813533734232476763 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68674 (2, 3, some (1, 2)) (544907384442377379036077650628773510109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68675 (2, 3, some (1, 3)) (5338734722492040737591249925302265620193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (5021145884655328144896823193507972072681 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68705 (2, 3, some (2, 1)) (2352549497381364406849472298192407363821 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 68706 (2, 3, some (2, 2)) (2299107039739710804527557069918917511821 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68707 (2, 3, some (2, 3)) (225415461633408299475501796655806300557 / 500000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (4837724430412179234660396722333360202003 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68737 (2, 3, some (3, 1)) (1159516673176688130694757052679106032159 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 68738 (2, 3, some (3, 2)) (2270725855569521848109923325067367414731 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68739 (2, 3, some (3, 3)) (4468410511661193692553358448846237118903 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (5544254596002776069600258692470546043723 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (675940802053763324674672002933956528123 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 68770 (2, 3, some (4, 2)) (264275433871514600234104576751381414651 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68771 (2, 3, some (4, 3)) (5221938701232363353489163247129273524103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68800 (2, 3, some (5, 0)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68801 (2, 3, some (5, 1)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 68802 (2, 3, some (5, 2)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68803 (2, 3, some (5, 3)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69665 (2, 4, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69666 (2, 4, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69667 (2, 4, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69696 (2, 4, some (1, 0)) (6131092982677188992693773781637983332627 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69697 (2, 4, some (1, 1)) (5542973302915310173360057658723812315059 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69698 (2, 4, some (1, 2)) (5330564000874083457154618509485889437809 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69699 (2, 4, some (1, 3)) (5228454417982487062322462067557885276997 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69728 (2, 4, some (2, 0)) (2412854483596788488794608163859617526291 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69729 (2, 4, some (2, 1)) (4482452327260193364835719257521128001137 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69730 (2, 4, some (2, 2)) (4366437772365707130257152759840868346991 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 69731 (2, 4, some (2, 3)) (4280211559034642249687968230990197647819 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69760 (2, 4, some (3, 0)) (1107666860337873312872090022583570757223 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (2101821858839011476946344337890983677839 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (4112369407818248902904753279336550671993 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69763 (2, 4, some (3, 3)) (504975735200221665109100511309405805943 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (4534981649636287627645531680221667470569 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (4374930844257292399917750202742791085969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (107024739262902862746565600680981542611 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 69795 (2, 4, some (4, 3)) (4218471594883906381975447599722691005917 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69824 (2, 4, some (5, 0)) (5398128466078967635917129466639902519059 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69825 (2, 4, some (5, 1)) (5277701133907010927334401689054971134187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69826 (2, 4, some (5, 2)) (5155565418804858780800659244571917982533 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69827 (2, 4, some (5, 3)) (1274327951830704140417295310994868083241 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 69856 (2, 4, some (6, 0)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 69858 (2, 4, some (6, 2)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf)))) 70690 (2, 5, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70691 (2, 5, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (2738323249583093493566123292241360655403 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (5248156042810762005890653552977752769429 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70723 (2, 5, some (1, 3)) (5152158108346273313299972228875054335647 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70752 (2, 5, some (2, 0)) (470791098602596551969147133121072739577 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 70753 (2, 5, some (2, 1)) (4343562382809242816607686280342853605027 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70754 (2, 5, some (2, 2)) (4217747036783215114805215129889859972721 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70755 (2, 5, some (2, 3)) (827016441799717933642114573637764493117 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70784 (2, 5, some (3, 0)) (2103531107614618391427731361789620189261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (3958380464161396041648974113860757629823 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70786 (2, 5, some (3, 2)) (773182650831766292573040733879510378019 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 70787 (2, 5, some (3, 3)) (948641338445220482744262595314152139283 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70816 (2, 5, some (4, 0)) (4098063920130504484337700788148654486487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70817 (2, 5, some (4, 1)) (3917830908057668333558541490639411202427 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70818 (2, 5, some (4, 2)) (1916573868283769661073666215963253191253 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70848 (2, 5, some (5, 0)) (1086713748232698206574795496117340867181 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (2105300332567622555239887050042947502279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70850 (2, 5, some (5, 2)) (2059007094165905043666061641820370065579 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70851 (2, 5, some (5, 3)) (4062054853730194948918395718755645683991 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70880 (2, 5, some (6, 0)) (2651046774491545554610925502859307020061 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70881 (2, 5, some (6, 1)) (1298121218755019062228933150930950301933 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70882 (2, 5, some (6, 2)) (2535121942460161102595307802673388511463 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70912 (2, 5, some (7, 0)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70913 (2, 5, some (7, 1)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71715 (2, 6, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 71746 (2, 6, some (1, 2)) (5188008921954186843948797183081820743251 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71747 (2, 6, some (1, 3)) (1274179513211258045297962312561867537457 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 71777 (2, 6, some (2, 1)) (531160865871072094437890952801177413 / 1250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71778 (2, 6, some (2, 2)) (4114211213422010119133141444433209011913 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71779 (2, 6, some (2, 3)) (4034763743035391441542288819397987046623 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71808 (2, 6, some (3, 0)) (4067524904404845330345617042166313169487 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 71809 (2, 6, some (3, 1)) (1900600095643997994408121992947753242747 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71810 (2, 6, some (3, 2)) (1852515356953080122461632039860735638809 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71811 (2, 6, some (3, 3)) (181761172661760635367250958038231827897 / 500000000000000000000000000000000000000 : ℚ) .leaf) 71840 (2, 6, some (4, 0)) (770685488931994041432191725097152441927 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 71841 (2, 6, some (4, 1)) (1828107489354157605858299968973956855139 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71842 (2, 6, some (4, 2)) (714827682991325373723305437157549939917 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71843 (2, 6, some (4, 3)) (702475192646338213266941001728748380289 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71872 (2, 6, some (5, 0)) (3885870175524372318424535803628682002091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71873 (2, 6, some (5, 1)) (1867168679864069693385746418816355605191 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 71874 (2, 6, some (5, 2)) (1826522059312276927652674395024435969033 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71875 (2, 6, some (5, 3)) (3597573979224770500454377262753227925231 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71904 (2, 6, some (6, 0)) (4219038139228595468614007940965396425743 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71905 (2, 6, some (6, 1)) (4098660235934709328140730572696222806497 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71906 (2, 6, some (6, 2)) (4006836428426321570271473719397700731483 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71936 (2, 6, some (7, 0)) (523407852279320710801761602852097828397 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 71937 (2, 6, some (7, 1)) (2566089325048485009048703781010279776779 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71968 (2, 6, some (8, 0)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 72802 (2, 7, some (2, 2)) (252376684658456826378172678383126808777 / 625000000000000000000000000000000000000 : ℚ) .leaf) 72803 (2, 7, some (2, 3)) (396142447761070753514420758632432544187 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 72833 (2, 7, some (3, 1)) (3692318184673346571355392897534500871063 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72834 (2, 7, some (3, 2)) (718301092704738596179138646813971143281 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 72835 (2, 7, some (3, 3)) (3523336816886117585205781659848296224269 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72864 (2, 7, some (4, 0)) (3697975716778106178907505371805192977363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72865 (2, 7, some (4, 1)) (54474221443317111901106884741099914457 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 72866 (2, 7, some (4, 2)) (850972287209998569245986699509033995867 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 72867 (2, 7, some (4, 3)) (417857229790844847260579976693044275401 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72896 (2, 7, some (5, 0)) (3624600752550129149442483413970362241757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72897 (2, 7, some (5, 1)) (27676442909590159290079418797301448173 / 80000000000000000000000000000000000000 : ℚ) (.node .leaf 72898 (2, 7, some (5, 2)) (3382970729379157022570219522526382921497 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72899 (2, 7, some (5, 3)) (3327828831474765082885463321681175058029 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72928 (2, 7, some (6, 0)) (58423317212176877860047505252436889327 / 156250000000000000000000000000000000000 : ℚ) .leaf) 72929 (2, 7, some (6, 1)) (3606915432847571509230426488156214625137 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72930 (2, 7, some (6, 2)) (3527583404858965250468952592562126489339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 72960 (2, 7, some (7, 0)) (4126656809656128256226957590254571302437 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72961 (2, 7, some (7, 1)) (200881148495052745870884246841462837071 / 500000000000000000000000000000000000000 : ℚ) .leaf) 72992 (2, 7, some (8, 0)) (518335290760535554024785136448891450691 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 73827 (2, 8, some (2, 3)) (1952790437643028583783390236298148086241 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 73858 (2, 8, some (3, 2)) (1753526210938745978546734705522063849477 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73859 (2, 8, some (3, 3)) (3440507433155743094860760235810002932527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73889 (2, 8, some (4, 1)) (3367291910636794347079032675159869004753 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73890 (2, 8, some (4, 2)) (3282978841498732904865464320631492306449 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 73891 (2, 8, some (4, 3)) (644564971247925953243598283186754472619 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73920 (2, 8, some (5, 0)) (6913280046986298928323593157626605427 / 20000000000000000000000000000000000000 : ℚ) .leaf) 73921 (2, 8, some (5, 1)) (3279738285761187519718615271361995328461 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73922 (2, 8, some (5, 2)) (1602367542734869001160941421827862066417 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 73923 (2, 8, some (5, 3)) (3150003123014354752741371169613647372269 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73952 (2, 8, some (6, 0)) (3464543353606331994978007967550032422649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73953 (2, 8, some (6, 1)) (830358743712276765282722399878618521537 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 73954 (2, 8, some (6, 2)) (1624047944304156061488637163626357628209 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllr : KTree ℚ :=
  .node V1rllrl 72771 (2, 7, some (1, 3)) (2527428584747651769131146307471763645963 / 5000000000000000000000000000000000000000 : ℚ) V1rllrr

def V1rll : KTree ℚ :=
  .node V1rlll 70819 (2, 5, some (4, 3)) (94272241280480452316741759194199423151 / 250000000000000000000000000000000000000 : ℚ) V1rllr

def V1rlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 73985 (2, 8, some (7, 1)) (3513399079271054469870107192440351505201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (253550811418576031145827034804844853471 / 625000000000000000000000000000000000000 : ℚ) .leaf) 74883 (2, 9, some (3, 3)) (1688389244253325604088044244200355870621 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 74914 (2, 9, some (4, 2)) (159625123468135060999410201909539384219 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 74915 (2, 9, some (4, 3)) (783324899653620841749309765618931904821 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74945 (2, 9, some (5, 1)) (1576383491709081125109301946823954552381 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74946 (2, 9, some (5, 2)) (615534552924796601572526623440819595279 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 74947 (2, 9, some (5, 3)) (3023449866646708111283311747477934408877 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 74976 (2, 9, some (6, 0)) (1643260230056615193316254679260613242269 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74977 (2, 9, some (6, 1)) (97923185918472457013156871383741718541 / 312500000000000000000000000000000000000 : ℚ) .leaf) 74978 (2, 9, some (6, 2)) (765759427059916170692837705571203095571 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 75008 (2, 9, some (7, 0)) (167318805916769028865342947105439204393 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 75009 (2, 9, some (7, 1)) (804788680492370401812938748618743765569 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75040 (2, 9, some (8, 0)) (887419056284553021741355358220009487529 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 75939 (2, 10, some (4, 3)) (1531981172031545438476743775891529109683 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 75970 (2, 10, some (5, 2)) (2982254568954171287411116266964394903769 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 75971 (2, 10, some (5, 3)) (2928615599884468997754700130016424965961 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 76001 (2, 10, some (6, 1)) (1500076630482306558404406909112628789071 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76002 (2, 10, some (6, 2)) (1465364013921000586684721239990295523913 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76032 (2, 10, some (7, 0)) (3160128621882770977828106426492079510043 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 76033 (2, 10, some (7, 1)) (3024596701308558211718078508892686648327 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 76064 (2, 10, some (8, 0)) (406949469421486430723068535983490721367 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76995 (2, 11, some (5, 3)) (570969306545522295500207311314085198219 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 77026 (2, 11, some (6, 2)) (566221458361686687675217875759086329881 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 77057 (2, 11, some (7, 1)) (2885887924308820081153675061368472712577 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 77088 (2, 11, some (8, 0)) (3062528349777828057332456889664005762939 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98338 (3, 0, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98368 (3, 0, some (1, 0)) (6262045954639153266060912592064073525769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (364982714806558556485635622843891451697 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (5772249405764699012776727181147295755049 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 98401 (3, 0, some (2, 1)) (5772249405764699012776727181147295755049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (2811815809717241881382588470631962786351 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 98433 (3, 0, some (3, 1)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98434 (3, 0, some (3, 2)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf) 99360 (3, 1, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99361 (3, 1, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99362 (3, 1, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99392 (3, 1, some (1, 0)) (6119718260586681353929759119442332730087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (1414685587721236889443380450506049949407 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 99394 (3, 1, some (1, 2)) (1388091135287695648173493632301206313683 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 99424 (3, 1, some (2, 0)) (1030190347995135581505498148435542300921 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (1251255984649178051587159748047561889801 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (1224156077429068420968498119401673437457 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 99456 (3, 1, some (3, 0)) (2843582577933946298000985997594523570441 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 99457 (3, 1, some (3, 1)) (2791851771091915043052824452620587511659 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99458 (3, 1, some (3, 2)) (2742959761818550573787620150690141066333 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99488 (3, 1, some (4, 0)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 99489 (3, 1, some (4, 1)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99490 (3, 1, some (4, 2)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf) 100384 (3, 2, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100385 (3, 2, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 100386 (3, 2, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100416 (3, 2, some (1, 0)) (6036927237230882144382597799439706509153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (5544254596002776069600258692470546043723 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100418 (3, 2, some (1, 2)) (675940802053763324674672002933956528123 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (4837724430412179234660396722333360202003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1159516673176688130694757052679106032159 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (2270725855569521848109923325067367414731 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (2352549497381364406849472298192407363821 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrl : KTree ℚ :=
  .node V1rlrll 98400 (3, 0, some (2, 0)) (364982714806558556485635622843891451697 / 625000000000000000000000000000000000000 : ℚ) V1rlrlr

def V1rlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 100482 (3, 2, some (3, 2)) (225415461633408299475501796655806300557 / 500000000000000000000000000000000000000 : ℚ) .leaf) 100512 (3, 2, some (4, 0)) (544907384442377379036077650628773510109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (5338734722492040737591249925302265620193 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100514 (3, 2, some (4, 2)) (1051797052195734054199160649404386838253 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 100544 (3, 2, some (5, 0)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100545 (3, 2, some (5, 1)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100546 (3, 2, some (5, 2)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf))) 101408 (3, 3, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101409 (3, 3, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101410 (3, 3, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101440 (3, 3, some (1, 0)) (2993107165689466199477250025230746611019 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101441 (3, 3, some (1, 1)) (2733821038246080415714964699296550968623 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101442 (3, 3, some (1, 2)) (2653444565555217145357972832672562580449 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101472 (3, 3, some (2, 0)) (1166924758216031144424917883874049851231 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 101473 (3, 3, some (2, 1)) (885706001420225412507430700411673780291 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 101474 (3, 3, some (2, 2)) (541546588683884629189103312505224779851 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101504 (3, 3, some (3, 0)) (1074288188640941897485765508052496248989 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (2083778717319797237150592655109437242389 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (2041957299103082361653860044128245711961 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101536 (3, 3, some (4, 0)) (885706001420225412507430700411673780291 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 101537 (3, 3, some (4, 1)) (541546588683884629189103312505224779851 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101538 (3, 3, some (4, 2)) (851185436781937423986368598486965506643 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101568 (3, 3, some (5, 0)) (2653444565555217145357972832672562580449 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101569 (3, 3, some (5, 1)) (1298340443187304177491300339396319685613 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 101570 (3, 3, some (5, 2)) (2561619704305076827225840404762791001971 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101600 (3, 3, some (6, 0)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101602 (3, 3, some (6, 2)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102433 (3, 4, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102434 (3, 4, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102464 (3, 4, some (1, 0)) (5953844513111838907478364224404241496049 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 102465 (3, 4, some (1, 1)) (1353483219049278888760147727314678085073 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 102466 (3, 4, some (1, 2)) (523381591358570173576491600722324987409 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102496 (3, 4, some (2, 0)) (9129909321244003435016195146656337627 / 20000000000000000000000000000000000000 : ℚ) .leaf) 102497 (3, 4, some (2, 1)) (859023538229469627093961396237143582861 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 102498 (3, 4, some (2, 2)) (4194784346960537611615889398217829741857 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102528 (3, 4, some (3, 0)) (4076618150939685941885953150336309210381 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102529 (3, 4, some (3, 1)) (980813822090316470662451651068139153663 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (3842267240274850281787686774398240137161 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102560 (3, 4, some (4, 0)) (996578653135234411516928719332132282143 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 102561 (3, 4, some (4, 1)) (3882805893867593904265394667292750385409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102562 (3, 4, some (4, 2)) (1904799181364491867021638168028160710823 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102592 (3, 4, some (5, 0)) (4251118606833407479989736860502833335967 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102593 (3, 4, some (5, 1)) (4159231484990819576982782586725809876851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102594 (3, 4, some (5, 2)) (4091677138909741854025249965026016629817 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102624 (3, 4, some (6, 0)) (5213978668036491899617475083632485725879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102625 (3, 4, some (6, 1)) (101971405441348335615686467853371565727 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 102626 (3, 4, some (6, 2)) (5034487102977874140835110985784086911259 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 102656 (3, 4, some (7, 0)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102657 (3, 4, some (7, 1)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103458 (3, 5, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103489 (3, 5, some (1, 1)) (83981518830825698888066529980008685901 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 103490 (3, 5, some (1, 2)) (5178818744111357694891056002266643450763 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103520 (3, 5, some (2, 0)) (4498357142279406547735824799272569060399 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103521 (3, 5, some (2, 1)) (4203823315549220523951660548881558532437 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103522 (3, 5, some (2, 2)) (4097467567123100738065536211045569515343 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 103552 (3, 5, some (3, 0)) (3941116820815546368061547635740473782837 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103553 (3, 5, some (3, 1)) (30128538555198357373941023358546857781 / 80000000000000000000000000000000000000 : ℚ) .leaf) 103554 (3, 5, some (3, 2)) (3685136531416795449288578068731090378807 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103584 (3, 5, some (4, 0)) (747998244626710338880785102809412126939 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 103585 (3, 5, some (4, 1)) (226476684911522007516907874021697387381 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103586 (3, 5, some (4, 2)) (1776235762991736820442420715350334278159 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103616 (3, 5, some (5, 0)) (1892963785107001519917977964390070258281 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103617 (3, 5, some (5, 1)) (3694601592245572546037644397109627463403 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rlr : KTree ℚ :=
  .node V1rlrl 100481 (3, 2, some (3, 1)) (2299107039739710804527557069918917511821 / 5000000000000000000000000000000000000000 : ℚ) V1rlrr

def V1rl : KTree ℚ :=
  .node V1rll 73984 (2, 8, some (7, 0)) (3631657787960899557820213066281667363761 / 10000000000000000000000000000000000000000 : ℚ) V1rlr

def V1rrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 103648 (3, 5, some (6, 0)) (2064939186435271955309164679497383990893 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (2019987275834633299829645666945424226873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103650 (3, 5, some (6, 2)) (3978629015104258191862504902424049827071 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103680 (3, 5, some (7, 0)) (5148717140045780982771109694783376286641 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103681 (3, 5, some (7, 1)) (2516029279320918089101607362146313760699 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103712 (3, 5, some (8, 0)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 104514 (3, 6, some (1, 2)) (5136190271023222024722589357504703214321 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104545 (3, 6, some (2, 1)) (827613058429802146725709912745839988149 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 104546 (3, 6, some (2, 2)) (4025082173812099484733628765575793087747 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104576 (3, 6, some (3, 0)) (240699985493308189171484033243379211011 / 625000000000000000000000000000000000000 : ℚ) .leaf) 104577 (3, 6, some (3, 1)) (3656961715766030964286040070071263790681 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104578 (3, 6, some (3, 2)) (893612530591526764826658244721317152833 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 104608 (3, 6, some (4, 0)) (1792390920658035369879957605632329888461 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104609 (3, 6, some (4, 1)) (3454423179366840772560688096732552166461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (846021576490080237483419194497046223493 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 104640 (3, 6, some (5, 0)) (3522284200991547589060756026163766422869 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 104641 (3, 6, some (5, 1)) (1712382584832476906791030908639493115063 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 104642 (3, 6, some (5, 2)) (3360734093286220450342781058114908688419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104672 (3, 6, some (6, 0)) (227938235643256616067811120966965019009 / 625000000000000000000000000000000000000 : ℚ) .leaf) 104673 (3, 6, some (6, 1)) (712442431227558778028936170721471523291 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 104674 (3, 6, some (6, 2)) (3502436435406056021135093325921350134647 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104704 (3, 6, some (7, 0)) (4042352478272023514798148585439438485299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104705 (3, 6, some (7, 1)) (3953443263205422217958598189703757233503 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104736 (3, 6, some (8, 0)) (63755092665186167727035564984624673887 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 105570 (3, 7, some (2, 2)) (3969203524363081095436281509585893304697 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 105601 (3, 7, some (3, 1)) (35772362127966407731412017073150461093 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105602 (3, 7, some (3, 2)) (87304077579740517399624988607603513397 / 250000000000000000000000000000000000000 : ℚ) .leaf) 105632 (3, 7, some (4, 0)) (1739707663146584468925315782323676230417 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105633 (3, 7, some (4, 1)) (833846494371484060208767225950908053677 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 105634 (3, 7, some (4, 2)) (204054402899076599183436476864972406623 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105664 (3, 7, some (5, 0)) (3353373033153572459289992449056772769193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105665 (3, 7, some (5, 1)) (3247186586147469797972921416370312951643 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105666 (3, 7, some (5, 2)) (25472117531612522853563538366002334819 / 80000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105697 (3, 7, some (6, 1)) (656698355634070967300524144442826540353 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105698 (3, 7, some (6, 2)) (3224870896695430329929503107569217254951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105728 (3, 7, some (7, 0)) (1772729075677178856337282298794089941559 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105729 (3, 7, some (7, 1)) (3464483635778867307266113950993043702387 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105760 (3, 7, some (8, 0)) (3976386529309715824646023361576164363993 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106626 (3, 8, some (3, 2)) (3428559997937474000832856796332156068763 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106657 (3, 8, some (4, 1)) (3247317844279293627808481972867904684683 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106658 (3, 8, some (4, 2)) (3175884796734852751464865221503773190503 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 106688 (3, 8, some (5, 0)) (3236877384055918844856700234394098692341 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106689 (3, 8, some (5, 1)) (3121233421911120696978383341610022390901 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106690 (3, 8, some (5, 2)) (305832809096411639961472562289648374961 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 106720 (3, 8, some (6, 0)) (3190973674153748990429557087649677835111 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 106721 (3, 8, some (6, 1)) (24793345808331622588563483244607804899 / 80000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106722 (3, 8, some (6, 2)) (3041318788285000483500332297783156819769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106752 (3, 8, some (7, 0)) (1629173790911414733891199402688337229143 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 106753 (3, 8, some (7, 1)) (3178181976594383143270494100084724072441 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107682 (3, 9, some (4, 2)) (776716849268398224309039412910758577261 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 107713 (3, 9, some (5, 1)) (3027298223892309488399013934008804356757 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 107714 (3, 9, some (5, 2)) (92629971857116269847872456160423228057 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 107744 (3, 9, some (6, 0)) (766485434251095282182011384745698998711 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107745 (3, 9, some (6, 1)) (370969641681722977912835729226771170517 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 107746 (3, 9, some (6, 2)) (1455153250179762793783035648006248020381 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 107776 (3, 9, some (7, 0)) (3070802908607867552962057401032168341089 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 107777 (3, 9, some (7, 1)) (298816532911448643317420592671455461643 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107808 (3, 9, some (8, 0)) (1586310225576259047222749128971691610363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108738 (3, 10, some (5, 2)) (2890888701399396948860176137665340070237 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 108769 (3, 10, some (6, 1)) (573847257009185014125487322341637426837 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 108770 (3, 10, some (6, 2)) (702961405780477129655662903907582092273 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108800 (3, 10, some (7, 0)) (587791900294633962170498870294309620231 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 108801 (3, 10, some (7, 1)) (713050216204526450537654917075235744057 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 108832 (3, 10, some (8, 0)) (2978352316458572940262716699467937090699 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllr : KTree ℚ :=
  .node V1rrllrl 106784 (3, 8, some (8, 0)) (693631830439458763613527761080286945969 / 2000000000000000000000000000000000000000 : ℚ) V1rrllrr

def V1rrll : KTree ℚ :=
  .node V1rrlll 105696 (3, 7, some (6, 0)) (842568555527162601023010286446892865533 / 2500000000000000000000000000000000000000 : ℚ) V1rrllr

def V1rrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 109825 (3, 11, some (7, 1)) (171867985164486864570518268021887777323 / 625000000000000000000000000000000000000 : ℚ) .leaf) 109856 (3, 11, some (8, 0)) (710232189832802091584206210012171835337 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) (.node .leaf 131104 (4, 0, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131105 (4, 0, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131136 (4, 0, some (1, 0)) (2972025716752566882134378437249159896019 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131137 (4, 0, some (1, 1)) (692896872640576009578198877742700177831 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 131168 (4, 0, some (2, 0)) (4927266649888540512556080908392534597909 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131169 (4, 0, some (2, 1)) (4870335436113964792030363559093030793323 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131200 (4, 0, some (3, 0)) (684890920703526298879269875497457455311 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (5338056576260076384187257799715366852213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131232 (4, 0, some (4, 0)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131233 (4, 0, some (4, 1)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132096 (4, 1, none) (0 : ℚ) .leaf) 132128 (4, 1, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132129 (4, 1, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 132160 (4, 1, some (1, 0)) (5892679732383080406043238002268426835843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132161 (4, 1, some (1, 1)) (5457581970127487498223404291123743442227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (584745601922167788590652283971502903049 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132193 (4, 1, some (2, 1)) (4562600413862902441554036019804206564831 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132224 (4, 1, some (3, 0)) (919531211246511827123381035436055298309 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 132225 (4, 1, some (3, 1)) (2252278711051329686171308562236893308519 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (134360809720938243120731521548571314207 / 250000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (5272147106044220593589250721781640513557 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132288 (4, 1, some (5, 0)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 132289 (4, 1, some (5, 1)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133120 (4, 2, none) (0 : ℚ) .leaf) 133152 (4, 2, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133153 (4, 2, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133184 (4, 2, some (1, 0)) (5861790290528215647802695045325879080503 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133185 (4, 2, some (1, 1)) (5398128466078967635917129466639902519059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (4534981649636287627645531680221667470569 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133217 (4, 2, some (2, 1)) (4374930844257292399917750202742791085969 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 133248 (4, 2, some (3, 0)) (2101821858839011476946344337890983677839 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 133249 (4, 2, some (3, 1)) (4112369407818248902904753279336550671993 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133280 (4, 2, some (4, 0)) (4366437772365707130257152759840868346991 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133281 (4, 2, some (4, 1)) (4280211559034642249687968230990197647819 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133312 (4, 2, some (5, 0)) (5228454417982487062322462067557885276997 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133313 (4, 2, some (5, 1)) (128579716740958747155202547982893256797 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133344 (4, 2, some (6, 0)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133345 (4, 2, some (6, 1)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134144 (4, 3, none) (0 : ℚ) .leaf))) 134176 (4, 3, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134177 (4, 3, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134208 (4, 3, some (1, 0)) (2921535624181554687338893604870711020067 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134209 (4, 3, some (1, 1)) (5355390852126670112447028989532655042049 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134240 (4, 3, some (2, 0)) (4446683941113828650540039917696022663289 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134241 (4, 3, some (2, 1)) (4251118606833407479989736860502833335967 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (996578653135234411516928719332132282143 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 134273 (4, 3, some (3, 1)) (3882805893867593904265394667292750385409 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 134304 (4, 3, some (4, 0)) (980813822090316470662451651068139153663 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134305 (4, 3, some (4, 1)) (3842267240274850281787686774398240137161 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134336 (4, 3, some (5, 0)) (4194784346960537611615889398217829741857 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134337 (4, 3, some (5, 1)) (2058683460167579172622097646081059330041 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134368 (4, 3, some (6, 0)) (102538055942880994476020000779660745127 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134369 (4, 3, some (6, 1)) (1262865964862318140369402234079788876171 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134400 (4, 3, some (7, 0)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134401 (4, 3, some (7, 1)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135201 (4, 4, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135232 (4, 4, some (1, 0)) (1166365486212798511336125980560011603589 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135233 (4, 4, some (1, 1)) (5323760386352067952881463521116700776977 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135264 (4, 4, some (2, 0)) (274330918667687332130892464646398501057 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 135265 (4, 4, some (2, 1)) (2082328687092470147922969808409397730307 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135296 (4, 4, some (3, 0)) (38520722589342459010660548736294035773 / 100000000000000000000000000000000000000 : ℚ) .leaf) 135297 (4, 4, some (3, 1)) (746444151930065210321839916819559260167 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 135328 (4, 4, some (4, 0)) (918435893623583244521311700105646050923 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rrl : KTree ℚ :=
  .node V1rrll 109794 (3, 11, some (6, 2)) (2735031689747361710061786756939690768403 / 10000000000000000000000000000000000000000 : ℚ) V1rrlr

def V1rrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135360 (4, 4, some (5, 0)) (746444151930065210321839916819559260167 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (914733230605638392485530077256374845701 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135392 (4, 4, some (6, 0)) (4071167038286532792533512997561358642183 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135393 (4, 4, some (6, 1)) (2000407872809299052623437461954131129807 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 135424 (4, 4, some (7, 0)) (5054862581962275614197617727840319454147 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135425 (4, 4, some (7, 1)) (311616992145983043538853323091508293307 / 625000000000000000000000000000000000000 : ℚ) .leaf) 135456 (4, 4, some (8, 0)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (5299762796928592428150784586499229366097 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 136288 (4, 5, some (2, 0)) (2175315725516137069211445497437545742969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136289 (4, 5, some (2, 1)) (4101656114294281534754127285059624855009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136320 (4, 5, some (3, 0)) (1881580292869979209885184296088594623711 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136321 (4, 5, some (3, 1)) (453289409596516846175413492053245495283 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 136352 (4, 5, some (4, 0)) (1757797483742470534761657192960960901543 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136353 (4, 5, some (4, 1)) (428096323032475706042781052503055443311 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (3466784262543235238305890862542841996451 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136385 (4, 5, some (5, 1)) (1696728028164290493270402138524036894233 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136417 (4, 5, some (6, 1)) (705592844353628555990367568713341308951 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136448 (4, 5, some (7, 0)) (248751952087955277842727347878566515207 / 625000000000000000000000000000000000000 : ℚ) .leaf) 136449 (4, 5, some (7, 1)) (3915157341941746372363918743324685644021 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136480 (4, 5, some (8, 0)) (2500783667797919294105773658865698817657 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 137313 (4, 6, some (2, 1)) (4054211542024782376730075789963205009837 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137344 (4, 6, some (3, 0)) (925360183654932165909805756630670323497 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137345 (4, 6, some (3, 1)) (3548220710948738722493534988639264381041 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137376 (4, 6, some (4, 0)) (3408024303388912304883284248756283769493 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 137377 (4, 6, some (4, 1)) (827005252078230419213471366431734788057 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137408 (4, 6, some (5, 0)) (1647600119663200036930739838520598112013 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137409 (4, 6, some (5, 1)) (1609411692916878603441968511365853752711 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 137440 (4, 6, some (6, 0)) (132768062568592923038604189556748577379 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 137441 (4, 6, some (6, 1)) (1626379695876581551161926042588436417231 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137472 (4, 6, some (7, 0)) (3493015084363824473376888250034093770163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137473 (4, 6, some (7, 1)) (171532676922978462676267773031688929049 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 137504 (4, 6, some (8, 0)) (977674952949709469114852707556372846141 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrll : KTree ℚ :=
  .node V1rrrlll 136416 (4, 5, some (6, 0)) (3595181484507481915345905213306788584937 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllr

def V1rrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 138400 (4, 7, some (4, 0)) (666265335648048443399109650087998883611 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138401 (4, 7, some (4, 1)) (1610632071075595690319599308095480037319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138432 (4, 7, some (5, 0)) (3176181267078619527668491816277137921621 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138433 (4, 7, some (5, 1)) (3094824007243717971499971736525969897343 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138464 (4, 7, some (6, 0)) (3138657070342570572562174205553367232107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138465 (4, 7, some (6, 1)) (191936470485058643513497977391428480553 / 625000000000000000000000000000000000000 : ℚ) .leaf) 138496 (4, 7, some (7, 0)) (1604426799768950239326941013059823672853 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 138497 (4, 7, some (7, 1)) (1573750756571733729619610388024001689687 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 138528 (4, 7, some (8, 0)) (3414335388976906080975205748980391354131 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139425 (4, 8, some (4, 1)) (157721760802517178840414971066314834181 / 500000000000000000000000000000000000000 : ℚ) .leaf) 139456 (4, 8, some (5, 0)) (772416623705170705049077626444274990433 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 139457 (4, 8, some (5, 1)) (3002171428881484989014333008055068095229 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139488 (4, 8, some (6, 0)) (3011819008295103016531546767133924646727 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139489 (4, 8, some (6, 1)) (294141152036731768665988683013893472483 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 139520 (4, 8, some (7, 0)) (3021550762947961256710501600299191669621 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139521 (4, 8, some (7, 1)) (2959835767420819567176820258927144269663 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 140481 (4, 9, some (5, 1)) (732592778025293325530699421042898209409 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140512 (4, 9, some (6, 0)) (2918409812772034342418424858513053341599 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 140513 (4, 9, some (6, 1)) (1422106351216226275909723173327021029503 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 140544 (4, 9, some (7, 0)) (2888858201157788192546321893385962699357 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140545 (4, 9, some (7, 1)) (1412825408703754887538343366267080354163 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140576 (4, 9, some (8, 0)) (1465324444151785781269714687259046558211 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 141537 (4, 10, some (6, 1)) (276857952934407584111029119370659607647 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 141569 (4, 10, some (7, 1)) (544938020749960152410636845848414050979 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 141600 (4, 10, some (8, 0)) (698323137337148338872988448511093092547 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 142593 (4, 11, some (7, 1)) (1322946846897807511403854509053964567221 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 142624 (4, 11, some (8, 0)) (2690589797778858036986869235067900226731 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 163904 (5, 0, some (1, 0)) (5771101551795443650001737044846250161349 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrr : KTree ℚ :=
  .node V1rrrlrrl 141568 (4, 10, some (7, 0)) (2790264595761717055849734886832408078233 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrr

def V1rrrlr : KTree ℚ :=
  .node V1rrrlrl 139552 (4, 8, some (8, 0)) (780852464024382038607899559966336963159 / 2500000000000000000000000000000000000000 : ℚ) V1rrrlrr

def V1rrrl : KTree ℚ :=
  .node V1rrrll 138369 (4, 7, some (3, 1)) (3488608366868864318065680974457021089497 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlr

def V1rrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163968 (5, 0, some (3, 0)) (2244250568961314976167591528030068589563 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164000 (5, 0, some (4, 0)) (2591369450235410117882193534534416903901 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164032 (5, 0, some (5, 0)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf)) 164896 (5, 1, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164928 (5, 1, some (1, 0)) (179838212534471654337521843693978828361 / 312500000000000000000000000000000000000 : ℚ) .leaf) 164960 (5, 1, some (2, 0)) (4422146839411890287343312459071408143613 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164992 (5, 1, some (3, 0)) (2063318494175736852230359674686184662557 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 165024 (5, 1, some (4, 0)) (1070787464802813350363640231435854904729 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165056 (5, 1, some (5, 0)) (642982384627481265134597673943690187129 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165088 (5, 1, some (6, 0)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165888 (5, 2, none) (0 : ℚ) .leaf)) 165920 (5, 2, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165952 (5, 2, some (1, 0)) (5746555955543166318817058003423303140483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (1086713748232698206574795496117340867181 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 166016 (5, 2, some (3, 0)) (3917830908057668333558541490639411202427 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 166048 (5, 2, some (4, 0)) (773182650831766292573040733879510378019 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (827016441799717933642114573637764493117 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166112 (5, 2, some (6, 0)) (632821573348616092970536957675997000707 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 166144 (5, 2, some (7, 0)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166944 (5, 3, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166976 (5, 3, some (1, 0)) (2871615048190800630241197928039008239851 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167008 (5, 3, some (2, 0)) (4297461544515913834392062635949031999753 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167040 (5, 3, some (3, 0)) (1892963785107001519917977964390070258281 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 167072 (5, 3, some (4, 0)) (226476684911522007516907874021697387381 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167104 (5, 3, some (5, 0)) (3685136531416795449288578068731090378807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (4020266321401886437307003590272826862157 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167168 (5, 3, some (7, 0)) (2498684377141378740996376645362199437257 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 167200 (5, 3, some (8, 0)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168000 (5, 4, some (1, 0)) (5742985567191496859627288138617348433819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168032 (5, 4, some (2, 0)) (1066076634841925360756896827925497868451 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 168064 (5, 4, some (3, 0)) (3697553062832886997092419246025675440071 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168128 (5, 4, some (5, 0)) (428096323032475706042781052503055443311 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 168160 (5, 4, some (6, 0)) (444059805068113315050297066807609621787 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 168192 (5, 4, some (7, 0)) (983209704553262108707199473559199319133 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 168224 (5, 4, some (8, 0)) (989472360636163755922729413924473580349 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 169056 (5, 5, some (2, 0)) (2120879407849678375516405765515403092033 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169088 (5, 5, some (3, 0)) (1817952694168249249979942346112881835881 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169120 (5, 5, some (4, 0)) (1679260192669832771950796208122910594697 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169152 (5, 5, some (5, 0)) (325455521943537309126102784107781271443 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 169184 (5, 5, some (6, 0)) (3280675884006545298650496275416581087187 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169216 (5, 5, some (7, 0)) (3452278067109137319781129027455523609867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169248 (5, 5, some (8, 0)) (3865474398755576743304673005625109834049 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170112 (5, 6, some (3, 0)) (359165284641673985043858127511113907981 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 170144 (5, 6, some (4, 0)) (1640272372633338858976879643097674619877 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170176 (5, 6, some (5, 0)) (783795181195685474279803649390499138857 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170208 (5, 6, some (6, 0)) (620361483074816873794894435110912092259 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 170240 (5, 6, some (7, 0)) (3171890401602604155711494116205095935801 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 171168 (5, 7, some (4, 0)) (3222665131220054349835333898090048340247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171200 (5, 7, some (5, 0)) (380946374698713825263829439559761941563 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 171232 (5, 7, some (6, 0)) (1487601883177712078917827961086915139157 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 171264 (5, 7, some (7, 0)) (298651721459063494199967263101347303349 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171296 (5, 7, some (8, 0)) (1543622837253608167459539825044027656707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172224 (5, 8, some (5, 0)) (745300391965614465250913577950026354273 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 172256 (5, 8, some (6, 0)) (360155633060347942653242333688745408539 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 172320 (5, 8, some (8, 0)) (362069485298478606254147014129480033393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 173280 (5, 9, some (6, 0)) (1404584190795179051089397462108607920621 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 173312 (5, 9, some (7, 0)) (2755926236959494693426654063801113853371 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 173344 (5, 9, some (8, 0)) (345032598311543299057454158852760580233 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174336 (5, 10, some (7, 0)) (133983303994574037222989622894692720567 / 500000000000000000000000000000000000000 : ℚ) .leaf) 174368 (5, 10, some (8, 0)) (664482042720174312253853576851157545299 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 175392 (5, 11, some (8, 0)) (1289188575498223625779676825054907693111 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrr : KTree ℚ :=
  .node V1rrrrrrl 172288 (5, 8, some (7, 0)) (1427274822615633817397182122180402345883 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrr

def V1rrrrr : KTree ℚ :=
  .node V1rrrrrl 170272 (5, 6, some (8, 0)) (1687330100394038448141187534116545738331 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrr

def V1rrrr : KTree ℚ :=
  .node V1rrrrl 168096 (5, 4, some (4, 0)) (3466784262543235238305890862542841996451 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrr

def V1rrr : KTree ℚ :=
  .node V1rrrl 163936 (5, 0, some (2, 0)) (4540968944537278936371684165174559885433 / 10000000000000000000000000000000000000000 : ℚ) V1rrrr

def V1rr : KTree ℚ :=
  .node V1rrl 135329 (4, 4, some (4, 1)) (897498319327397613240797813711503111171 / 2500000000000000000000000000000000000000 : ℚ) V1rrr

def V1r : KTree ℚ :=
  .node V1rl 103618 (3, 5, some (5, 2)) (453634861919894899782471249902243527247 / 1250000000000000000000000000000000000000 : ℚ) V1rr

def V1 : KTree ℚ :=
  .node V1l 68641 (2, 3, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) V1r


end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3V2.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3V2 (namespace A36W.TGCert3.R5_11_8_l2_r3): the level-2 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R5_11_8_l2_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V2ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34 (0, 0, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35 (0, 0, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36 (0, 0, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37 (0, 0, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1059 (0, 1, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 1060 (0, 1, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1061 (0, 1, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1088 (0, 1, some (1, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 1089 (0, 1, some (1, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1090 (0, 1, some (1, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1091 (0, 1, some (1, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 1092 (0, 1, some (1, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1093 (0, 1, some (1, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2083 (0, 2, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 2084 (0, 2, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2085 (0, 2, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2113 (0, 2, some (1, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2114 (0, 2, some (1, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2115 (0, 2, some (1, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 2116 (0, 2, some (1, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2117 (0, 2, some (1, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 2144 (0, 2, some (2, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2147 (0, 2, some (2, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 2148 (0, 2, some (2, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2149 (0, 2, some (2, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3104 (0, 3, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3105 (0, 3, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 3106 (0, 3, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3107 (0, 3, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3109 (0, 3, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3136 (0, 3, some (1, 0)) (14313247897061948920974248155386965299611 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3137 (0, 3, some (1, 1)) (12524091909278306532121825184128147051537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3138 (0, 3, some (1, 2)) (364982714806558556485635622843891451697 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 3139 (0, 3, some (1, 3)) (5772249405764699012776727181147295755049 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 3140 (0, 3, some (1, 4)) (11247263238868967525530353882527851145403 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3141 (0, 3, some (1, 5)) (5578621727695887076731277289559598775559 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3168 (0, 3, some (2, 0)) (14313247897061948920974248155386965299611 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3169 (0, 3, some (2, 1)) (12524091909278306532121825184128147051537 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3170 (0, 3, some (2, 2)) (364982714806558556485635622843891451697 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3171 (0, 3, some (2, 3)) (5772249405764699012776727181147295755049 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3172 (0, 3, some (2, 4)) (11247263238868967525530353882527851145403 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3173 (0, 3, some (2, 5)) (5578621727695887076731277289559598775559 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 3200 (0, 3, some (3, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3203 (0, 3, some (3, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 3204 (0, 3, some (3, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3205 (0, 3, some (3, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) (.node .leaf 4129 (0, 4, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 4130 (0, 4, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4131 (0, 4, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4133 (0, 4, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4160 (0, 4, some (1, 0)) (1358640327728927182733102461624622096799 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 4161 (0, 4, some (1, 1)) (11888102867010267528537513748996639584077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4162 (0, 4, some (1, 2)) (692896872640576009578198877742700177831 / 625000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (684890920703526298879269875497457455311 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 4164 (0, 4, some (1, 4)) (5338056576260076384187257799715366852213 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 4165 (0, 4, some (1, 5)) (423626587446906424889281369175932032019 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4192 (0, 4, some (2, 0)) (12076802913146019402072021881107751971547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4193 (0, 4, some (2, 1)) (2113440509690714227295557999821624814947 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 4194 (0, 4, some (2, 2)) (9854533299777081025112161816785069195819 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4195 (0, 4, some (2, 3)) (1948134174445585916812145423637212317329 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4196 (0, 4, some (2, 4)) (4744939178897845674833118044191437201967 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4197 (0, 4, some (2, 5)) (2353481041371702360496007606532955733439 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 4224 (0, 4, some (3, 0)) (1358640327728927182733102461624622096799 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 4225 (0, 4, some (3, 1)) (11888102867010267528537513748996639584077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4226 (0, 4, some (3, 2)) (692896872640576009578198877742700177831 / 625000000000000000000000000000000000000 : ℚ) .leaf) 4227 (0, 4, some (3, 3)) (684890920703526298879269875497457455311 / 625000000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (5338056576260076384187257799715366852213 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4229 (0, 4, some (3, 5)) (423626587446906424889281369175932032019 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4257 (0, 4, some (4, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4258 (0, 4, some (4, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4259 (0, 4, some (4, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 4260 (0, 4, some (4, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5154 (0, 5, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5155 (0, 5, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 5156 (0, 5, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5157 (0, 5, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (11542203103590887300003474089692500322697 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5186 (0, 5, some (1, 2)) (5381889119451589850514588640206885790143 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 5187 (0, 5, some (1, 3)) (10639410104705493220350063540290695535707 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 5188 (0, 5, some (1, 4)) (2591369450235410117882193534534416903901 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5189 (0, 5, some (1, 5)) (1028251556848905905983109030011625246311 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 5216 (0, 5, some (2, 0)) (2318746159324035725197828201172688378537 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 5217 (0, 5, some (2, 1)) (5072257223257714145509339199571899555873 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5218 (0, 5, some (2, 2)) (4730175983892998892053837672056833213993 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5219 (0, 5, some (2, 3)) (467552201866940620034914901672930956159 / 500000000000000000000000000000000000000 : ℚ) .leaf) 5220 (0, 5, some (2, 4)) (9110283223483863695679586644847559427777 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5221 (0, 5, some (2, 5)) (4518683599433668532152334604543275008203 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 5248 (0, 5, some (3, 0)) (2318746159324035725197828201172688378537 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5249 (0, 5, some (3, 1)) (5072257223257714145509339199571899555873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (4730175983892998892053837672056833213993 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5251 (0, 5, some (3, 3)) (467552201866940620034914901672930956159 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 5252 (0, 5, some (3, 4)) (9110283223483863695679586644847559427777 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5253 (0, 5, some (3, 5)) (4518683599433668532152334604543275008203 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5280 (0, 5, some (4, 0)) (6595544630966146062784933550002313610061 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5281 (0, 5, some (4, 1)) (11542203103590887300003474089692500322697 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 5282 (0, 5, some (4, 2)) (5381889119451589850514588640206885790143 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5283 (0, 5, some (4, 3)) (10639410104705493220350063540290695535707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5284 (0, 5, some (4, 4)) (2591369450235410117882193534534416903901 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 5312 (0, 5, some (5, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5313 (0, 5, some (5, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5314 (0, 5, some (5, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5315 (0, 5, some (5, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf))) 6179 (0, 6, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6180 (0, 6, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6181 (0, 6, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6210 (0, 6, some (1, 2)) (10560842442319402676088993716547785060677 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (5219409546589897110800715405406625935917 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6212 (0, 6, some (1, 4)) (5085025697549988934792007506206529923233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6213 (0, 6, some (1, 5)) (5044326649030569188305914794523653406719 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 6241 (0, 6, some (2, 1)) (9740960373883127302761419587655225484529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))) 6242 (0, 6, some (2, 2)) (283875444849545543933272151100804462431 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 6243 (0, 6, some (2, 3)) (8979054631189531797652686726229126730077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (273370981500287405134418323533663048673 / 312500000000000000000000000000000000000 : ℚ) .leaf) 6245 (0, 6, some (2, 5)) (1084732002607533598253303917414366428581 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 6272 (0, 6, some (3, 0)) (5535201335191925559283010028841052986959 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6273 (0, 6, some (3, 1)) (4843301168041220104218987082924556867587 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6274 (0, 6, some (3, 2)) (9033322191462324273019481665386313429501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6275 (0, 6, some (3, 3)) (2232237074885567196347249964584305780273 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 6276 (0, 6, some (3, 4)) (8699055161312717070527383081017634870273 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6277 (0, 6, some (3, 5)) (8629430485029575321818694557287504355943 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6304 (0, 6, some (4, 0)) (11132526142159293605202193009745417455253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6305 (0, 6, some (4, 1)) (9740960373883127302761419587655225484529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6306 (0, 6, some (4, 2)) (283875444849545543933272151100804462431 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 6307 (0, 6, some (4, 3)) (8979054631189531797652686726229126730077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6308 (0, 6, some (4, 4)) (273370981500287405134418323533663048673 / 312500000000000000000000000000000000000 : ℚ) .leaf) 6336 (0, 6, some (5, 0)) (808899372076074044741835313324368246551 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 6337 (0, 6, some (5, 1)) (11324591208476477984051129542939947782423 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 6338 (0, 6, some (5, 2)) (10560842442319402676088993716547785060677 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6339 (0, 6, some (5, 3)) (5219409546589897110800715405406625935917 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6368 (0, 6, some (6, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6369 (0, 6, some (6, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6370 (0, 6, some (6, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7168 (0, 7, none) (0 : ℚ) (.node (.node .leaf 7204 (0, 7, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7205 (0, 7, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7235 (0, 7, some (1, 3)) (643808759126251650635842328205210540657 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 7236 (0, 7, some (1, 4)) (501786120478503317053300252944029996787 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7237 (0, 7, some (1, 5)) (9955399442181462515906511143295879116067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (8795025852124484760914049339666569758867 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7267 (0, 7, some (2, 3)) (135834458004308978179581895539052667601 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 7268 (0, 7, some (2, 4)) (4234788343158665146813635429456271674273 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7269 (0, 7, some (2, 5)) (4200894344091811198600596667816307015123 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7297 (0, 7, some (3, 1)) (9255025972109035945079613779191502729821 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7298 (0, 7, some (3, 2)) (8630852036218161045376987085326127123369 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 7299 (0, 7, some (3, 3)) (8531128413113293477561367476628715806237 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 7300 (0, 7, some (3, 4)) (207786948037651836536989045071987730151 / 250000000000000000000000000000000000000 : ℚ) .leaf) 7301 (0, 7, some (3, 5)) (4122477649668764056226718863350402617507 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (2115434508020579587058965455939859689667 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 7329 (0, 7, some (4, 1)) (9255025972109035945079613779191502729821 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7330 (0, 7, some (4, 2)) (8630852036218161045376987085326127123369 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7331 (0, 7, some (4, 3)) (8531128413113293477561367476628715806237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7332 (0, 7, some (4, 4)) (207786948037651836536989045071987730151 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 7360 (0, 7, some (5, 0)) (2694592189224583373461657764869046819379 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 7361 (0, 7, some (5, 1)) (471553633089794630353920539021306185283 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7362 (0, 7, some (5, 2)) (8795025852124484760914049339666569758867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7363 (0, 7, some (5, 3)) (135834458004308978179581895539052667601 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 7392 (0, 7, some (6, 0)) (6385721558372681237954392618551377696759 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7393 (0, 7, some (6, 1)) (447000509062856295086578116440951088367 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7394 (0, 7, some (6, 2)) (208427035508175218288358545265515417737 / 200000000000000000000000000000000000000 : ℚ) .leaf) 7424 (0, 7, some (7, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7425 (0, 7, some (7, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 8229 (0, 8, some (0, 5)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8260 (0, 8, some (1, 4)) (4968848477944779104346072557408076944503 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8261 (0, 8, some (1, 5)) (1971631711074194210886600333971120161523 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 8291 (0, 8, some (2, 3)) (4237762571853068974315482354640518004737 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8292 (0, 8, some (2, 4)) (8257306266402305656789664408934708099517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8293 (0, 8, some (2, 5)) (1023902152276458400000948621787531034421 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8322 (0, 8, some (3, 2)) (519827721733016771508709383479046001333 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 8323 (0, 8, some (3, 3)) (1644228691467612778071163844984944248997 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 8324 (0, 8, some (3, 4)) (8009474131249605984167689264506191108209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8325 (0, 8, some (3, 5)) (7945368658500505787044398238302863403677 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8353 (0, 8, some (4, 1)) (8806002123711309280398158332590103395613 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8354 (0, 8, some (4, 2)) (8212111083147567520926801513987557663183 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8355 (0, 8, some (4, 3)) (4058612863428303993358636299244192327769 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8356 (0, 8, some (4, 4)) (1977057991207435697847132518413098834153 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8384 (0, 8, some (5, 0)) (1274105379359033962587563915822548925259 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 8385 (0, 8, some (5, 1)) (1114842206881214434597831267024360872047 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))) 8386 (0, 8, some (5, 2)) (519827721733016771508709383479046001333 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 8387 (0, 8, some (5, 3)) (1644228691467612778071163844984944248997 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8416 (0, 8, some (6, 0)) (1050823378477842117895133935162793652993 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 8417 (0, 8, some (6, 1)) (9194704561203253791603233290239588428309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (8574598798927128118530211112065914700659 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8448 (0, 8, some (7, 0)) (12646696092606877970937854914389446744161 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8449 (0, 8, some (7, 1)) (11065859080455906339579682171167375977681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 9285 (0, 9, some (1, 5)) (4892031586857821982430223415771455634089 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 9316 (0, 9, some (2, 4)) (809214030638680356114063830746580950297 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9317 (0, 9, some (2, 5)) (8027373197910976423511410056725171818221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9347 (0, 9, some (3, 3)) (3990690947195347465623416322768500768923 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 9348 (0, 9, some (3, 4)) (1943971424002043769844752522906048346119 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 9349 (0, 9, some (3, 5)) (7713649796320238920912383412724383492131 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9378 (0, 9, some (4, 2)) (1971056789925547816434513403297766763141 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9379 (0, 9, some (4, 3)) (7793130279064226398917851186628778555377 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9380 (0, 9, some (4, 4)) (759248098461398744128513693026482073911 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 9409 (0, 9, some (5, 1)) (8454405987595222175930545036619253604331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 9410 (0, 9, some (5, 2)) (1971056789925547816434513403297766763141 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9411 (0, 9, some (5, 3)) (7793130279064226398917851186628778555377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9440 (0, 9, some (6, 0)) (4947789396515241602312085782109074424557 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 9441 (0, 9, some (6, 1)) (8658631443451668713565706300137978208471 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 9442 (0, 9, some (6, 2)) (4037339660082425513717648371211441243463 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9472 (0, 9, some (7, 0)) (1029804386749363333457904601641131096723 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 9473 (0, 9, some (7, 1)) (281587136987144464701408645670118496839 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 9504 (0, 9, some (8, 0)) (502065665971395763652559512178583387047 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 10341 (0, 10, some (2, 5)) (7896971956599597357950277350489281891669 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10372 (0, 10, some (3, 4)) (7592027952630875982858804465022666177089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10373 (0, 10, some (3, 5)) (1882815899047107994867964632526770821767 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 10403 (0, 10, some (4, 3)) (1885170477927504579980776883545257615233 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 10404 (0, 10, some (4, 4)) (7346532391417387684196018670405071922559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10434 (0, 10, some (5, 2)) (7544877057641827659851498890976068603049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10435 (0, 10, some (5, 3)) (1864425284137377146949123549965300850569 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 10465 (0, 10, some (6, 1)) (15977610253261799558354418478651483601 / 19531250000000000000000000000000000000 : ℚ) .leaf))))) 10466 (0, 10, some (6, 2)) (953603478352828576638053674686657575941 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 10496 (0, 10, some (7, 0)) (2415400436078817262278431213893758049891 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 10497 (0, 10, some (7, 1)) (4226950762918248248160616753057243743513 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10528 (0, 10, some (8, 0)) (5065378276582000176218828966401776852527 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 11397 (0, 11, some (3, 5)) (59077894664974099883135572265174110077 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 11428 (0, 11, some (4, 4)) (7151657314874622095371716613889385965799 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11459 (0, 11, some (5, 3)) (726153627595872135673370440224271248759 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 11490 (0, 11, some (6, 2)) (1836604787741051408948346345609493214329 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 11521 (0, 11, some (7, 1)) (1990884618171328883749845469716465690111 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 11552 (0, 11, some (8, 0)) (9473627546950794837257072867708427854027 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf) 32800 (1, 0, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 32801 (1, 0, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32802 (1, 0, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32803 (1, 0, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 32804 (1, 0, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 32832 (1, 0, some (1, 0)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 32833 (1, 0, some (1, 1)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32834 (1, 0, some (1, 2)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 32835 (1, 0, some (1, 3)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 32836 (1, 0, some (1, 4)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33792 (1, 1, none) (0 : ℚ) (.node (.node .leaf 33824 (1, 1, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33825 (1, 1, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33826 (1, 1, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 33827 (1, 1, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33828 (1, 1, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33856 (1, 1, some (1, 0)) (14760536893356960744456711946366222276007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33857 (1, 1, some (1, 1)) (6728059810668385152600469696150724992527 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33858 (1, 1, some (1, 2)) (13038166686325751196992718245847641052937 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (12764634483475249903730310797756360175339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (786603519132480839823174915017958896429 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 33888 (1, 1, some (2, 0)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V2lrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33892 (1, 1, some (2, 4)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf)) 34848 (1, 2, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34849 (1, 2, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34850 (1, 2, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34851 (1, 2, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 34852 (1, 2, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34880 (1, 2, some (1, 0)) (436368855247287126668573544996405282557 / 312500000000000000000000000000000000000 : ℚ) .leaf) 34881 (1, 2, some (1, 1)) (12674501249059596337073016362142863934231 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34882 (1, 2, some (1, 2)) (12232769804059487700601626247032080787893 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34883 (1, 2, some (1, 3)) (11987744204460733304280040625380186596273 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34884 (1, 2, some (1, 4)) (2951345575753238189080285215947576100571 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (13203971184453838983241166166692572661831 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34913 (1, 2, some (2, 1)) (12202254594181457808622752337761373660831 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 34914 (1, 2, some (2, 2)) (11966774258340791187016054816750743430419 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34915 (1, 2, some (2, 3)) (5840522127269269753213517416592417942363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34916 (1, 2, some (2, 4)) (2311979929419981470812579379069707540127 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34944 (1, 2, some (3, 0)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34945 (1, 2, some (3, 1)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34946 (1, 2, some (3, 2)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34947 (1, 2, some (3, 3)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34948 (1, 2, some (3, 4)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35840 (1, 3, none) (0 : ℚ) .leaf))) 35872 (1, 3, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35873 (1, 3, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35874 (1, 3, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35875 (1, 3, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 35876 (1, 3, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35904 (1, 3, some (1, 0)) (6698600015637533248181523254592490855559 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (12137769104122715735019864279801966763943 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (2923788091231699686894054140718910034519 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 35907 (1, 3, some (1, 3)) (2293129422433845048348915224169461158423 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 35908 (1, 3, some (1, 4)) (5642694974748527941711772157412344742129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35936 (1, 3, some (2, 0)) (5752633486212613129881299657778193078681 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (1311925146165896955596729688911327496603 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 35938 (1, 3, some (2, 2)) (5087693107422712207118443269126736573287 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35939 (1, 3, some (2, 3)) (9960469333774632305603428776906523964257 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35940 (1, 3, some (2, 4)) (9822585133144634373118315782941382203603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (12264586048245343797476399793146306314741 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35969 (1, 3, some (3, 1)) (2273977885054344921432247572796635012431 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 35970 (1, 3, some (3, 2)) (5590562620011599637170457468085254340699 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35971 (1, 3, some (3, 3)) (10906837428223653659908267917659971345883 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35972 (1, 3, some (3, 4)) (2700686573009067864992559880724163316047 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 36000 (1, 3, some (4, 0)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36001 (1, 3, some (4, 1)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36002 (1, 3, some (4, 2)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36004 (1, 3, some (4, 4)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 36864 (1, 4, none) (0 : ℚ) (.node (.node (.node (.node .leaf 36897 (1, 4, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36899 (1, 4, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 36900 (1, 4, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36928 (1, 4, some (1, 0)) (6503550951315067727023986466047558401483 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36929 (1, 4, some (1, 1)) (11772309245460351037997938410539845971969 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36930 (1, 4, some (1, 2)) (453299833128847592699343018817235518089 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 36931 (1, 4, some (1, 3)) (11112664001786287948119095796638196806359 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36932 (1, 4, some (1, 4)) (10934816648484672403367424959386652814367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36960 (1, 4, some (2, 0)) (90153509790615578184134706443403259661 / 80000000000000000000000000000000000000 : ℚ) (.node .leaf 36961 (1, 4, some (2, 1)) (10235586405084795161037095842943553600597 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36962 (1, 4, some (2, 2)) (395395205241529218124663047319222899943 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36963 (1, 4, some (2, 3)) (9685422275290260100007600856116898689881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (1907975824666401474743186184873800930041 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 36992 (1, 4, some (3, 0)) (10760325251465826889270651528321193444419 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 36993 (1, 4, some (3, 1)) (1228363715401893300557242660981340200143 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36994 (1, 4, some (3, 2)) (190737736409877773348406355641390075263 / 200000000000000000000000000000000000000 : ℚ) .leaf) 36995 (1, 4, some (3, 3)) (9333135731302891169962191511146744929141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36996 (1, 4, some (3, 4)) (2301697320353476683665234699305300991381 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37024 (1, 4, some (4, 0)) (11785359465004357421708068951702973112789 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37025 (1, 4, some (4, 1)) (5471041220320436905327791351727968214147 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37026 (1, 4, some (4, 2)) (1346811047266602345983512089047234887459 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37027 (1, 4, some (4, 3)) (10506827256109540814963566226273829616759 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37028 (1, 4, some (4, 4)) (5205343273286054265029328662285535293499 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 37056 (1, 4, some (5, 0)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37057 (1, 4, some (5, 1)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37058 (1, 4, some (5, 2)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 37059 (1, 4, some (5, 3)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37888 (1, 5, none) (0 : ℚ) (.node (.node .leaf 37922 (1, 5, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37923 (1, 5, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 37924 (1, 5, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 37953 (1, 5, some (1, 1)) (11511419722182878008420955513102980271789 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37954 (1, 5, some (1, 2)) (11074816642668718628221020816229909227239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37955 (1, 5, some (1, 3)) (5430786432726692435283638307415993750479 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37956 (1, 5, some (1, 4)) (2671448128147825512518693212080721946617 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37984 (1, 5, some (2, 0)) (2739371140709041243625890628797715260973 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 37985 (1, 5, some (2, 1)) (310339635879963448014314820150716594861 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37986 (1, 5, some (2, 2)) (9571758180460856830893729527607480080409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37987 (1, 5, some (2, 3)) (1466122861522410717682080358805411753 / 1562500000000000000000000000000000000 : ℚ) (.node .leaf 37988 (1, 5, some (2, 4)) (1847314480846853200832106561074520227137 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 38016 (1, 5, some (3, 0)) (1309185074276892554919961421694036427191 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38017 (1, 5, some (3, 1)) (9527911238241976169314389149329685910019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38018 (1, 5, some (3, 2)) (9214581544616688453360513730001406966521 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38019 (1, 5, some (3, 3)) (9025466599451656409038595473974552139209 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38020 (1, 5, some (3, 4)) (8893750883718679850036859176405871417339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38048 (1, 5, some (4, 0)) (319636581667069296419623381163832898747 / 312500000000000000000000000000000000000 : ℚ) .leaf) 38049 (1, 5, some (4, 1)) (9344182757132194619331809000614894892669 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38050 (1, 5, some (4, 2)) (911410717831087281069438025056577532927 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))) 38051 (1, 5, some (4, 3)) (2225208510583010496998020601102282430039 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 38052 (1, 5, some (4, 4)) (8803165523601506893793257943922393977309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38080 (1, 5, some (5, 0)) (11643825408699919917187794523879728919917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (2671211247289735408180392120380753151677 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 38082 (1, 5, some (5, 2)) (10529310046093429964904755267476144835501 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38083 (1, 5, some (5, 3)) (1026580951768328024427176541638535515623 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38112 (1, 5, some (6, 0)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38113 (1, 5, some (6, 1)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38114 (1, 5, some (6, 2)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 38912 (1, 6, none) (0 : ℚ) (.node (.node (.node .leaf 38947 (1, 6, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 38948 (1, 6, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38978 (1, 6, some (1, 2)) (544161741755896019584533972843351213443 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 38979 (1, 6, some (1, 3)) (10674761103380911085575026721264015773869 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38980 (1, 6, some (1, 4)) (10500676867178297684341541418602949305089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (604342937273877980511863648609802652307 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 39010 (1, 6, some (2, 2)) (4654248784209020328868019179653144167919 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 39011 (1, 6, some (2, 3)) (9127864140152041969048403243501655557959 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39012 (1, 6, some (2, 4)) (8981859960840764989111746117392787038077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39040 (1, 6, some (3, 0)) (10144514446740378907219988257698129797337 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39041 (1, 6, some (3, 1)) (2302805130390766322883843449909713438441 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 39042 (1, 6, some (3, 2)) (8893129982714358282467223000985377097071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39043 (1, 6, some (3, 3)) (8714285488737238481783660942203818544579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (8582596264117915696588389360619377529109 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39072 (1, 6, some (4, 0)) (617240401957611539955528140243876286013 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 39073 (1, 6, some (4, 1)) (2247204044154203166229923650114811951869 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39074 (1, 6, some (4, 2)) (8697206631399718537726121414288102581153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39075 (1, 6, some (4, 3)) (1703548761044977800663396003231710201611 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 39076 (1, 6, some (4, 4)) (1678925054975040037957469481008290391723 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 39104 (1, 6, some (5, 0)) (9866783106833339305044137527903341755531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39105 (1, 6, some (5, 1)) (4507536474211076027189366744805916917107 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (1100869651142458529671077386973415368827 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 39107 (1, 6, some (5, 3)) (537283808253962909859221082722125058399 / 625000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V2lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 39137 (1, 6, some (6, 1)) (5256816596944845534436934652459214415507 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (2591470495104547412193996863391549735167 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39168 (1, 6, some (7, 0)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39169 (1, 6, some (7, 1)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39972 (1, 7, some (0, 4)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40003 (1, 7, some (1, 3)) (65816731465527615301157351380339788811 / 62500000000000000000000000000000000000 : ℚ) .leaf) 40004 (1, 7, some (1, 4)) (1035798269431419393464436947798030507087 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 40034 (1, 7, some (2, 2)) (4546754638423199837321166315985682292723 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40035 (1, 7, some (2, 3)) (8918897890145844169285807925104819984849 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40036 (1, 7, some (2, 4)) (8773964724551332984773228885543433517779 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (4473120114516590253765708453729741367469 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40066 (1, 7, some (3, 2)) (8628274626224483113480659355576561328283 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40067 (1, 7, some (3, 3)) (4228472418358932525252093072601654493549 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40068 (1, 7, some (3, 4)) (8326455856416079371515748990636284882943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40096 (1, 7, some (4, 0)) (9514368164230244650164006836854466709043 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40097 (1, 7, some (4, 1)) (172892067597456551274854586948003315953 / 200000000000000000000000000000000000000 : ℚ) .leaf)))) 40098 (1, 7, some (4, 2)) (334037104925961260485541831196251258557 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40099 (1, 7, some (4, 3)) (2045452908747031242470539302363665749463 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40100 (1, 7, some (4, 4)) (8059613218266470138784615737361440700031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40128 (1, 7, some (5, 0)) (9456537681433777833532699948942683474487 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40129 (1, 7, some (5, 1)) (8609087777721363520143537041835776858853 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40130 (1, 7, some (5, 2)) (1041433429974516592509311263762328364971 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40131 (1, 7, some (5, 3)) (1019893420852446428963432622705761024927 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 40160 (1, 7, some (6, 0)) (9610009147330034130705234523250985876561 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40161 (1, 7, some (6, 1)) (4390522215031861642814738179339274240799 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40162 (1, 7, some (6, 2)) (4283977547838352415308600514676475338833 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40192 (1, 7, some (7, 0)) (11486121301184855575683595558669874544623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40193 (1, 7, some (7, 1)) (1039160693587261254282851566614675668557 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 40224 (1, 7, some (8, 0)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41028 (1, 8, some (1, 4)) (5122379460398200771342842564456933855267 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41059 (1, 8, some (2, 3)) (437362072817692622620176913568454381507 / 500000000000000000000000000000000000000 : ℚ) .leaf) 41060 (1, 8, some (2, 4)) (8603461951864424129763278426939600469227 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41090 (1, 8, some (3, 2)) (8413260044729949525164891113874158423577 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 41091 (1, 8, some (3, 3)) (8247669376608170855161569440676816368559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 41092 (1, 8, some (3, 4)) (8118604333762102731586285950067257591117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41121 (1, 8, some (4, 1)) (836488210261141508542871310612834779261 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 41122 (1, 8, some (4, 2)) (807298624176162612677545418073065864337 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 41123 (1, 8, some (4, 3)) (7911370285433869483559550127905985851783 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41124 (1, 8, some (4, 4)) (7790911446493994949651896811381829011467 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41152 (1, 8, some (5, 0)) (453100970023106954699611717364800368947 / 500000000000000000000000000000000000000 : ℚ) .leaf) 41153 (1, 8, some (5, 1)) (1029503815545425326725660043904357244107 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 41154 (1, 8, some (5, 2)) (994793581405296628673012519814119375841 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 41155 (1, 8, some (5, 3)) (1949167657868059519529414463757657321681 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41184 (1, 8, some (6, 0)) (9152698753452755266361671743604505338557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41185 (1, 8, some (6, 1)) (8333431807805800959784799873126373252601 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41186 (1, 8, some (6, 2)) (8065531215413931180780229796245940884701 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41216 (1, 8, some (7, 0)) (4709755518371325245144910207461578767933 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41217 (1, 8, some (7, 1)) (860728764073497287579659049510951264479 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 41248 (1, 8, some (8, 0)) (11437632962255321338369845967612538212777 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42084 (1, 9, some (2, 4)) (4230973572686228336035886877721720865363 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 42115 (1, 9, some (3, 3)) (8075813898192952921363043092745064877819 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42116 (1, 9, some (3, 4)) (7948133551009703286392517488810975189687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42146 (1, 9, some (4, 2)) (1962622375121260933599093270265672156621 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 42147 (1, 9, some (4, 3)) (7694570542025415699541759741299114476121 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42148 (1, 9, some (4, 4)) (7575885970008000871183442147169664166339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42177 (1, 9, some (5, 1)) (1587689200647010563760476777164688496209 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42178 (1, 9, some (5, 2)) (3831929565700621318374736636048538421653 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 42179 (1, 9, some (5, 3)) (7509844638904092332590294711076375369407 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 42208 (1, 9, some (6, 0)) (2182268960106976631893764616859055699153 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42209 (1, 9, some (6, 1)) (7934680593048289374803142351307441172421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42210 (1, 9, some (6, 2)) (7668245393284099146284391387692935145413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42240 (1, 9, some (7, 0)) (1115517316438209306795205073610627235203 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 42241 (1, 9, some (7, 1)) (406292968186360577115038779996081184021 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42272 (1, 9, some (8, 0)) (1159124079162451367144640834136475684141 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 43140 (1, 10, some (3, 4)) (3903129807694683814580681381232442153731 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 43171 (1, 10, some (4, 3)) (7518041851699602834133209778499781944907 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 43202 (1, 10, some (5, 2)) (116266827211691285755839368726540988403 / 156250000000000000000000000000000000000 : ℚ) .leaf) 43203 (1, 10, some (5, 3)) (72918057189315982063115642123864579771 / 100000000000000000000000000000000000000 : ℚ) .leaf) 43233 (1, 10, some (6, 1)) (476250081256936799298549551035008563763 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 43234 (1, 10, some (6, 2)) (1842228157019589414231816470678046739377 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 43264 (1, 10, some (7, 0)) (4237899652316913082917338974367849947821 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43265 (1, 10, some (7, 1)) (7705165577206245861124083997488601126747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43296 (1, 10, some (8, 0)) (4373283662766960199178446117060499663231 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 44196 (1, 11, some (4, 4)) (7256147215610137314452012931032335715713 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 44227 (1, 11, some (5, 3)) (3583172123572573922078979086578826782833 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44258 (1, 11, some (6, 2)) (452329677378600111730593394264871314369 / 625000000000000000000000000000000000000 : ℚ) .leaf) 44289 (1, 11, some (7, 1)) (7420764082851829681643109952621657678251 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 44320 (1, 11, some (8, 0)) (206934147770298998540055709672632848213 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node .leaf 65568 (2, 0, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65570 (2, 0, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 65571 (2, 0, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65601 (2, 0, some (1, 1)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65602 (2, 0, some (1, 2)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 65603 (2, 0, some (1, 3)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65632 (2, 0, some (2, 0)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65633 (2, 0, some (2, 1)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 65634 (2, 0, some (2, 2)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 65635 (2, 0, some (2, 3)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf) 66592 (2, 1, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 66593 (2, 1, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66594 (2, 1, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (13203971184453838983241166166692572661831 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66625 (2, 1, some (1, 1)) (12202254594181457808622752337761373660831 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 66626 (2, 1, some (1, 2)) (11966774258340791187016054816750743430419 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 66627 (2, 1, some (1, 3)) (5840522127269269753213517416592417942363 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (12674501249059596337073016362142863934231 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66657 (2, 1, some (2, 1)) (12232769804059487700601626247032080787893 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66658 (2, 1, some (2, 2)) (11987744204460733304280040625380186596273 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66659 (2, 1, some (2, 3)) (2951345575753238189080285215947576100571 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66688 (2, 1, some (3, 0)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66689 (2, 1, some (3, 1)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 66690 (2, 1, some (3, 2)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 66691 (2, 1, some (3, 3)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67617 (2, 2, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67618 (2, 2, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67619 (2, 2, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (12766373449344916336756477624139065988099 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (2346750736919388887933254163558130052299 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 67650 (2, 2, some (1, 2)) (2863089448804433146008635093208814823811 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67651 (2, 2, some (1, 3)) (11192028324435005467977558629536256938617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (10692688804359183559117084838392609000477 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67681 (2, 2, some (2, 1)) (10112539104733806807071540498722002455593 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67682 (2, 2, some (2, 2)) (395758062437505632731169607942918992589 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67683 (2, 2, some (2, 3)) (9680064717476846469300357369427884447763 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67712 (2, 2, some (3, 0)) (2346750736919388887933254163558130052299 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 67713 (2, 2, some (3, 1)) (2863089448804433146008635093208814823811 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 67714 (2, 2, some (3, 2)) (11192028324435005467977558629536256938617 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67715 (2, 2, some (3, 3)) (2764944072738964614636194455949210518859 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67744 (2, 2, some (4, 0)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67745 (2, 2, some (4, 1)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 67746 (2, 2, some (4, 2)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67747 (2, 2, some (4, 3)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68608 (2, 3, none) (0 : ℚ) (.node .leaf 68640 (2, 3, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrr : KTree ℚ :=
  .node V2lrrl 43172 (1, 10, some (4, 4)) (7400983532967312800233806390559116558267 / 10000000000000000000000000000000000000000 : ℚ) V2lrrr

def V2lr : KTree ℚ :=
  .node V2lrl 39136 (1, 6, some (6, 0)) (11551343202016854419877183964664434294593 / 10000000000000000000000000000000000000000 : ℚ) V2lrr

def V2l : KTree ℚ :=
  .node V2ll 33889 (1, 1, some (2, 1)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) V2lr

def V2rlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 68672 (2, 3, some (1, 0)) (1249428506253541581867183689820889610753 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 68673 (2, 3, some (1, 1)) (2860800184010533794761570910245371598561 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 68674 (2, 3, some (1, 2)) (11133884404102875626633562006808975418437 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68675 (2, 3, some (1, 3)) (2722290482853001151754566376434177336601 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (5314570250849505754119964700509844730421 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68705 (2, 3, some (2, 1)) (9957788099970747030372130584775754240877 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68706 (2, 3, some (2, 2)) (967612308375027947124990403722880233237 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68707 (2, 3, some (2, 3)) (1896968392997610148142198408342331629353 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (203266439271349409983138296704643742313 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 68737 (2, 3, some (3, 1)) (4854606843276754439351694749087677077573 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68738 (2, 3, some (3, 2)) (4765191578756739036582858021377127857913 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68739 (2, 3, some (3, 3)) (4679840374304473977798279209139335801771 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (5582388995078974294696380517724381179911 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (10938885790181563090428081797892804667783 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 68770 (2, 3, some (4, 2)) (10680188962084052434370228049287573498449 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68771 (2, 3, some (4, 3)) (5283176389788451855414197988504643249483 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68800 (2, 3, some (5, 0)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68801 (2, 3, some (5, 1)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 68802 (2, 3, some (5, 2)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68803 (2, 3, some (5, 3)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69665 (2, 4, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69666 (2, 4, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69667 (2, 4, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69696 (2, 4, some (1, 0)) (1538040507668631114234020357402282010179 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69697 (2, 4, some (1, 1)) (2248332413745019286505855887446823620577 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 69698 (2, 4, some (1, 2)) (10913953622945922951227285260493675153657 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69699 (2, 4, some (1, 3)) (10679800867379555492365599301048417583497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69728 (2, 4, some (2, 0)) (2089526642660674358650239996795801893501 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69729 (2, 4, some (2, 1)) (4868592455127594319819468612725205739731 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69730 (2, 4, some (2, 2)) (9391411317158298191360841709382716758633 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 69731 (2, 4, some (2, 3)) (925482135519628931441053659345651603731 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69760 (2, 4, some (3, 0)) (2474758168033739164296217446585092051571 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (936495826025568550594478842220299935831 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (367210636574931847531502928877472847063 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 69763 (2, 4, some (3, 3)) (9004518402973335965426128847935969303581 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (480632546368810508383630330097879973781 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (14470302675494884994394884425100131059 / 15625000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (905431546394910886336530434141603039317 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 69795 (2, 4, some (4, 3)) (4464377101746950601206801378009859344859 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 69824 (2, 4, some (5, 0)) (10834532632682260587630927581956982045713 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69825 (2, 4, some (5, 1)) (10636777441514130616269666861772837378947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69826 (2, 4, some (5, 2)) (5190049563025551296267202743144521575483 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69827 (2, 4, some (5, 3)) (2568945597266052578466523413324932505823 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 69856 (2, 4, some (6, 0)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 69858 (2, 4, some (6, 2)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf)))) 70690 (2, 5, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70691 (2, 5, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (693262011814758125769265989386068411801 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (5375807313984086669080978790286278645611 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70723 (2, 5, some (1, 3)) (10525098320721306567072581545797994622857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70752 (2, 5, some (2, 0)) (10256672056755992504937937300006828844451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70753 (2, 5, some (2, 1)) (9527512705616463344812533309923585030003 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70754 (2, 5, some (2, 2)) (1146784964783506850659683473996014053943 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 70755 (2, 5, some (2, 3)) (282592100470671904280671019886672861539 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70784 (2, 5, some (3, 0)) (9612172942499821164198383796614883194991 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (9032619144628286288979770644154593739419 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70786 (2, 5, some (3, 2)) (2209698976595397111382632558186724389477 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 70787 (2, 5, some (3, 3)) (4332745041479753998624103219120468659933 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70816 (2, 5, some (4, 0)) (929617735046284087508921347462565453651 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 70817 (2, 5, some (4, 1)) (2212043947200150164990976420066554747477 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 70818 (2, 5, some (4, 2)) (67738738978900691266354589250737189129 / 78125000000000000000000000000000000000 : ℚ) .leaf))))))

def V2rllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70848 (2, 5, some (5, 0)) (9220348641974539731034425135967621012643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (4467220222395800379889869492567187055277 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70850 (2, 5, some (5, 2)) (4365735605078488033667898162376815173077 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70851 (2, 5, some (5, 3)) (8620513202759862966167257929244141357341 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70880 (2, 5, some (6, 0)) (5311026021924267538544391002934971744643 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70881 (2, 5, some (6, 1)) (652581596933746364671549346968535814849 / 625000000000000000000000000000000000000 : ℚ) .leaf) 70882 (2, 5, some (6, 2)) (10186213391261377720294291448089399898919 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70912 (2, 5, some (7, 0)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70913 (2, 5, some (7, 1)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71715 (2, 6, some (0, 3)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 71746 (2, 6, some (1, 2)) (10626284647648880055802249983185010933599 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71747 (2, 6, some (1, 3)) (5202772960766265115868095450623182106083 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71777 (2, 6, some (2, 1)) (9342703068294679745026788641987977328177 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71778 (2, 6, some (2, 2)) (8987456684619530229934457286624760001437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71779 (2, 6, some (2, 3)) (4429410121566625452812994563555229191381 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71808 (2, 6, some (3, 0)) (9376074581797359807264523130378362393771 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 71809 (2, 6, some (3, 1)) (8766589299533527710794600332956911289043 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71810 (2, 6, some (3, 2)) (1712834189606024402332833823317118637319 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71811 (2, 6, some (3, 3)) (4197296429343910301708330301882439539587 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71840 (2, 6, some (4, 0)) (8980627748506462586926848235100493882749 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71841 (2, 6, some (4, 1)) (4247448578039749010392109218234410430543 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71842 (2, 6, some (4, 2)) (207855332187164485431369895336363232421 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71843 (2, 6, some (4, 3)) (4080481719661994371113657333881912480931 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71872 (2, 6, some (5, 0)) (4427808835135549292651637560470492014317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71873 (2, 6, some (5, 1)) (8458473499300018428890265541847507845843 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71874 (2, 6, some (5, 2)) (828698415216019999217439599316580004377 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71875 (2, 6, some (5, 3)) (4072816583114162711430177001973280977997 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71904 (2, 6, some (6, 0)) (1788288673649321686668235532742317036909 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 71905 (2, 6, some (6, 1)) (8672381897726749210568202640539829003519 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71906 (2, 6, some (6, 2)) (847202701427065250454028343179851605251 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71936 (2, 6, some (7, 0)) (10474501456264893894216558252256630616709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71937 (2, 6, some (7, 1)) (10305148119253470138473060944050993343081 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71968 (2, 6, some (8, 0)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 72802 (2, 7, some (2, 2)) (8827016318455370769639094140020681258457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72803 (2, 7, some (2, 3)) (4350352558293916378814513809207526482113 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72833 (2, 7, some (3, 1)) (4277738552945792080023321397261930663441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 72834 (2, 7, some (3, 2)) (8345628152890823998403361763180923243203 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72835 (2, 7, some (3, 3)) (8179747130266151177934106708491217565227 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72864 (2, 7, some (4, 0)) (1745138330834028045222356938104731220393 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72865 (2, 7, some (4, 1)) (8214105951681336137019858876238678327297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72866 (2, 7, some (4, 2)) (2007346541888272293847263186640353377527 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 72867 (2, 7, some (4, 3)) (393931939338280102862403667423422737487 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72896 (2, 7, some (5, 0)) (4256255411181706257906163044214007775883 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72897 (2, 7, some (5, 1)) (2021230869025857785501893750497558289511 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 72898 (2, 7, some (5, 2)) (791372865603988234401234935483368137817 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 72899 (2, 7, some (5, 3)) (3886826592204392980572951045656077511787 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72928 (2, 7, some (6, 0)) (1066720622915762322929759057067596599163 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72929 (2, 7, some (6, 1)) (2042431684945504445469253389667135817849 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 72930 (2, 7, some (6, 2)) (8003096289336928064520056669947469439721 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 72960 (2, 7, some (7, 0)) (8736192855195894294427675070278961441519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72961 (2, 7, some (7, 1)) (8466591123328702411803337996263867718343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72992 (2, 7, some (8, 0)) (10370223115811838266497152405340569130939 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73827 (2, 8, some (2, 3)) (8564734773245411035978477744429364134839 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73858 (2, 8, some (3, 2)) (8169145172664703802077418271175665788601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73859 (2, 8, some (3, 3)) (8006623389208731671963214068385321064819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73889 (2, 8, some (4, 1)) (1997941524627030716196721464579740995989 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 73890 (2, 8, some (4, 2)) (3901498821021081615540508244612902625661 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 73891 (2, 8, some (4, 3)) (239214813938625525025313912471631203861 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73920 (2, 8, some (5, 0)) (4119709662928781634107477526397273814409 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73921 (2, 8, some (5, 1)) (3895314698819389953802907142258837218011 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 73922 (2, 8, some (5, 2)) (7618078381853573511594789797680003513659 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73923 (2, 8, some (5, 3)) (7480273369572028936917529192554503809179 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73952 (2, 8, some (6, 0)) (8164596018125850206321667473614662835077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73953 (2, 8, some (6, 1)) (7775958844970137309280861015130033954459 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73954 (2, 8, some (6, 2)) (3805918233646336898211454906155696815773 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllr : KTree ℚ :=
  .node V2rllrl 72771 (2, 7, some (1, 3)) (10310117167840509562771427095154740766359 / 10000000000000000000000000000000000000000 : ℚ) V2rllrr

def V2rll : KTree ℚ :=
  .node V2rlll 70819 (2, 5, some (4, 3)) (851606016825297564860503448370087039743 / 1000000000000000000000000000000000000000 : ℚ) V2rllr

def V2rlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 73985 (2, 8, some (7, 1)) (3975538312631801072534699625435322195087 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (8579837337140918976848406862162688770781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74883 (2, 9, some (3, 3)) (7864492725708787716278547838128030718583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 74914 (2, 9, some (4, 2)) (762019521519749115020426617448144653493 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 74915 (2, 9, some (4, 3)) (1868631472952580461010582177711493958793 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74945 (2, 9, some (5, 1)) (7613731871086502927913925302259294773451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74946 (2, 9, some (5, 2)) (7383916860335253535151356151375090755199 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 74947 (2, 9, some (5, 3)) (3625237346381250235301452058859892924117 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 74976 (2, 9, some (6, 0)) (7906788107983925692133556979415011920299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74977 (2, 9, some (6, 1)) (7468044675665227444814773792353483229981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74978 (2, 9, some (6, 2)) (3652185500567388402722078404179280845369 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 75008 (2, 9, some (7, 0)) (394975937778797015531889307478001689019 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 75009 (2, 9, some (7, 1)) (3769300978814984332944384387468057304207 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75040 (2, 9, some (8, 0)) (4052488523775277861802048191096413260739 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75939 (2, 10, some (4, 3)) (7326416250315688968975584490904126382649 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 75970 (2, 10, some (5, 2)) (144986585494264975398286315486520636249 / 200000000000000000000000000000000000000 : ℚ) .leaf)))) 75971 (2, 10, some (5, 3)) (7150581526730288908769665136363025816653 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 76001 (2, 10, some (6, 1)) (7361782397411002554385179062056430220529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76002 (2, 10, some (6, 2)) (7171580708676527575164358048377378275183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76032 (2, 10, some (7, 0)) (1534370628383431974265666452624501225883 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 76033 (2, 10, some (7, 1)) (7269330930084224801865321296046596311847 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 76064 (2, 10, some (8, 0)) (3846092463331142417666036094452132011869 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76995 (2, 11, some (5, 3)) (3526337018324134901625909987001142134169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 77026 (2, 11, some (6, 2)) (1760053106356474975288204442785025346069 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 77057 (2, 11, some (7, 1)) (7139522513203419776343159495342247411651 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 77088 (2, 11, some (8, 0)) (3737528190540445030022806922757592833061 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98338 (3, 0, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98368 (3, 0, some (1, 0)) (12524091909278306532121825184128147051537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (364982714806558556485635622843891451697 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (5772249405764699012776727181147295755049 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 98401 (3, 0, some (2, 1)) (5772249405764699012776727181147295755049 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (11247263238868967525530353882527851145403 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 98433 (3, 0, some (3, 1)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98434 (3, 0, some (3, 2)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf) 99360 (3, 1, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99361 (3, 1, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99362 (3, 1, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99392 (3, 1, some (1, 0)) (12264586048245343797476399793146306314741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (2273977885054344921432247572796635012431 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 99394 (3, 1, some (1, 2)) (5590562620011599637170457468085254340699 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99424 (3, 1, some (2, 0)) (1311925146165896955596729688911327496603 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (5087693107422712207118443269126736573287 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (9960469333774632305603428776906523964257 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99456 (3, 1, some (3, 0)) (2923788091231699686894054140718910034519 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 99457 (3, 1, some (3, 1)) (2293129422433845048348915224169461158423 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99458 (3, 1, some (3, 2)) (5642694974748527941711772157412344742129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99488 (3, 1, some (4, 0)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 99489 (3, 1, some (4, 1)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99490 (3, 1, some (4, 2)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf) 100384 (3, 2, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100385 (3, 2, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 100386 (3, 2, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100416 (3, 2, some (1, 0)) (1209449354188772555985970104995318742623 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (5582388995078974294696380517724381179911 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100418 (3, 2, some (1, 2)) (10938885790181563090428081797892804667783 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (203266439271349409983138296704643742313 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (4854606843276754439351694749087677077573 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (4765191578756739036582858021377127857913 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (9957788099970747030372130584775754240877 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rlrl : KTree ℚ :=
  .node V2rlrll 98400 (3, 0, some (2, 0)) (364982714806558556485635622843891451697 / 312500000000000000000000000000000000000 : ℚ) V2rlrlr

def V2rlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 100482 (3, 2, some (3, 2)) (1896968392997610148142198408342331629353 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100512 (3, 2, some (4, 0)) (11133884404102875626633562006808975418437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (2722290482853001151754566376434177336601 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 100514 (3, 2, some (4, 2)) (5375090282222887464972822849378888922383 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 100544 (3, 2, some (5, 0)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100545 (3, 2, some (5, 1)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100546 (3, 2, some (5, 2)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf))) 101408 (3, 3, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101409 (3, 3, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101410 (3, 3, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101440 (3, 3, some (1, 0)) (11972428662939347929049261394001934589679 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101441 (3, 3, some (1, 1)) (5508660743746863786414728059482167908811 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101442 (3, 3, some (1, 2)) (2152913265258871667965092603452189302607 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101472 (3, 3, some (2, 0)) (9936304572159949684554866379957265795649 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101473 (3, 3, some (2, 1)) (9438064764216147216690355012515994265741 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 101474 (3, 3, some (2, 2)) (9226297305391266714956326865723430673573 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101504 (3, 3, some (3, 0)) (1910995397444761617843562160302438939791 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (9281253624539834790891049338053370067761 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (2272199307366667779945965305829789013339 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 101536 (3, 3, some (4, 0)) (9438064764216147216690355012515994265741 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101537 (3, 3, some (4, 1)) (9226297305391266714956326865723430673573 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101538 (3, 3, some (4, 2)) (4529777838995562500722897447047251382921 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101568 (3, 3, some (5, 0)) (2152913265258871667965092603452189302607 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 101569 (3, 3, some (5, 1)) (2103424595138083951954410799059768025009 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 101570 (3, 3, some (5, 2)) (20792463745490190165611085240588982923 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101600 (3, 3, some (6, 0)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101602 (3, 3, some (6, 2)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102433 (3, 4, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102434 (3, 4, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102464 (3, 4, some (1, 0)) (11957773943429065985831756424839920130871 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 102465 (3, 4, some (1, 1)) (10905374045955989874569435832088708120967 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 102466 (3, 4, some (1, 2)) (2658104138478530928442895142215965586773 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102496 (3, 4, some (2, 0)) (9794021463890081628917152111538933715719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102497 (3, 4, some (2, 1)) (926246646897164463895414813840119487453 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 102498 (3, 4, some (2, 2)) (360626653653087280457475684664509654393 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 102528 (3, 4, some (3, 0)) (926156638567857391736697688948180979829 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102529 (3, 4, some (3, 1)) (8921438549526444517570735588451999016321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (436968429819417413777187515629422962551 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 102560 (3, 4, some (4, 0)) (4513304061362170641776552080489871098259 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 102561 (3, 4, some (4, 1)) (880691676618734946057471024053718562531 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102562 (3, 4, some (4, 2)) (8631777157100901862563109521893761109961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102592 (3, 4, some (5, 0)) (2270276103959608588869092267172942150483 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 102593 (3, 4, some (5, 1)) (887170956160795552591205077598618403237 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 102594 (3, 4, some (5, 2)) (8740537672692566525938099598945721309533 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102624 (3, 4, some (6, 0)) (10529396799333606211189501415551564946319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102625 (3, 4, some (6, 1)) (257032958023611440040328987977880977469 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 102626 (3, 4, some (6, 2)) (10170581581566683220942888070862927852257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 102656 (3, 4, some (7, 0)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102657 (3, 4, some (7, 1)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103458 (3, 5, some (0, 2)) (13139377733036108033482882422380092261091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103489 (3, 5, some (1, 1)) (10817045390435161067182598763926839327183 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103490 (3, 5, some (1, 2)) (658025687212217524567037645094630251901 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103520 (3, 5, some (2, 0)) (4833588270318306987679888319840388184157 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103521 (3, 5, some (2, 1)) (9105847424892569808435026743266666761589 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103522 (3, 5, some (2, 2)) (552994620784526689433628767531360388387 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 103552 (3, 5, some (3, 0)) (564770617010564132220815789803416916667 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103553 (3, 5, some (3, 1)) (1729060148447718087987953959831847179397 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103554 (3, 5, some (3, 2)) (21166818780072622230144508520827817061 / 25000000000000000000000000000000000000 : ℚ) (.node .leaf 103584 (3, 5, some (4, 0)) (1086227708089913743604644813310920294819 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 103585 (3, 5, some (4, 1)) (8427749606582588950386081305868736085399 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103586 (3, 5, some (4, 2)) (8258916634504030752440821478433076696533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103616 (3, 5, some (5, 0)) (8608474377396558262415503292977296902891 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103617 (3, 5, some (5, 1)) (525797423287864399261835872092637411581 / 625000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2rlr : KTree ℚ :=
  .node V2rlrl 100481 (3, 2, some (3, 1)) (967612308375027947124990403722880233237 / 1000000000000000000000000000000000000000 : ℚ) V2rlrr

def V2rl : KTree ℚ :=
  .node V2rll 73984 (2, 8, some (7, 0)) (8291990559885051188112174720071659809051 / 10000000000000000000000000000000000000000 : ℚ) V2rlr

def V2rrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 103648 (3, 5, some (6, 0)) (1098987930377213951511939966428004139767 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (343650158540361349914824731642381208731 / 400000000000000000000000000000000000000 : ℚ) .leaf) 103650 (3, 5, some (6, 2)) (529554325128745931416171867868535823937 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 103680 (3, 5, some (7, 0)) (25923080153465611803116179875271990879 / 25000000000000000000000000000000000000 : ℚ) .leaf)) 103681 (3, 5, some (7, 1)) (10121053017129420939386867563618123730879 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103712 (3, 5, some (8, 0)) (649378058148528638937381807879070772443 / 500000000000000000000000000000000000000 : ℚ) .leaf) 104514 (3, 6, some (1, 2)) (1044421647141598898314267490693044369499 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 104545 (3, 6, some (2, 1)) (1793967078116766640435518898800630415579 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 104546 (3, 6, some (2, 2)) (8703086512926883150783528742799061589249 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104576 (3, 6, some (3, 0)) (8863354426710830945400792131833312450869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104577 (3, 6, some (3, 1)) (4216240965927454836707301817994842853903 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104578 (3, 6, some (3, 2)) (8253690005614934809316747933320155341861 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104608 (3, 6, some (4, 0)) (4215877762232483828362290239773104868417 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104609 (3, 6, some (4, 1)) (162658420159327686042462353682507519197 / 200000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (3983828800421676569902270995548342297049 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104640 (3, 6, some (5, 0)) (8247649489301499583048205955783154124941 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 104641 (3, 6, some (5, 1)) (8024450243854383749106792777216104619831 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 104642 (3, 6, some (5, 2)) (1573734096611657417241905248988761682351 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104672 (3, 6, some (6, 0)) (1658460339786464563710465429139765165589 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104673 (3, 6, some (6, 1)) (8109974848032206477590257794005962073393 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104674 (3, 6, some (6, 2)) (7961454240700499410510479188324720140551 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104704 (3, 6, some (7, 0)) (8563439279515115207220883876824567628903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104705 (3, 6, some (7, 1)) (2091798657247831646521602823407304124083 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104736 (3, 6, some (8, 0)) (5126870166410778085158776361115464104273 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105570 (3, 7, some (2, 2)) (4289129980337525832688444083416184048077 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 105601 (3, 7, some (3, 1)) (516533926849253301750426386976286034537 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105602 (3, 7, some (3, 2)) (8083646176608778907459754637792412363377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105632 (3, 7, some (4, 0)) (8233763348025648710686392507105590624257 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105633 (3, 7, some (4, 1)) (98795544611865263234449547486415935431 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 105634 (3, 7, some (4, 2)) (7739738367647071908874241511647306420339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105664 (3, 7, some (5, 0)) (996221633882992580824755181160772425011 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105665 (3, 7, some (5, 1)) (7720527801770331835860388733960285148819 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105666 (3, 7, some (5, 2)) (1891936630523375807136249084337658428517 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105697 (3, 7, some (6, 1)) (3855195419738340667599453890426678250327 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105698 (3, 7, some (6, 2)) (7565026042288474183681035976066664696251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105728 (3, 7, some (7, 0)) (1006443099334351320429272392580247386609 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 105729 (3, 7, some (7, 1)) (3938880639353778856765904693118909894987 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 105760 (3, 7, some (8, 0)) (2095652197871714710130314472360783529417 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106626 (3, 8, some (3, 2)) (7944917507970795490239337729685493133389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106657 (3, 8, some (4, 1)) (7721762440660791201736801793243509390071 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106658 (3, 8, some (4, 2)) (3778881729175549617761294672555795508693 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 106688 (3, 8, some (5, 0)) (3902778772869844817128751098854622653331 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106689 (3, 8, some (5, 1)) (1870664237553992914472387103235982619269 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106690 (3, 8, some (5, 2)) (3665760246601665323360683306214875712991 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 106720 (3, 8, some (6, 0)) (3808492383686362443825134837642414200017 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 106721 (3, 8, some (6, 1)) (7397771171315397604433214293830710961071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106722 (3, 8, some (6, 2)) (7255121718867700661024034776663067614093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106752 (3, 8, some (7, 0)) (7651306137715718824226155735598840604533 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106753 (3, 8, some (7, 1)) (3732717003328807913291915065443857893033 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107682 (3, 9, some (4, 2)) (296375148852038461254199777768142812571 / 400000000000000000000000000000000000000 : ℚ) .leaf) 107713 (3, 9, some (5, 1)) (7367296884195318430362652850807126774461 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 107714 (3, 9, some (5, 2)) (288235358398611874391697296269024341999 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 107744 (3, 9, some (6, 0)) (7520690730761623940337503301825094764429 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107745 (3, 9, some (6, 1)) (7248657354232951743935806510104937018297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107746 (3, 9, some (6, 2)) (7105282185798168070390448624822972089461 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 107776 (3, 9, some (7, 0)) (7386018107380595879035843468979094488181 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 107777 (3, 9, some (7, 1)) (1798992846789483543509008855033597332473 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107808 (3, 9, some (8, 0)) (744711847480298818948746696546004216317 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 108738 (3, 10, some (5, 2)) (7104746899235279544539352051466311040757 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 108769 (3, 10, some (6, 1)) (889978978742404880238791851188680970947 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 108770 (3, 10, some (6, 2)) (6972799933535774279846988903583272147009 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108800 (3, 10, some (7, 0)) (1456317704132727064828356627610691189921 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 108801 (3, 10, some (7, 1)) (1764834764655421109366930629235467204193 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 108832 (3, 10, some (8, 0)) (3601549255233835527834166038430393665197 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrllr : KTree ℚ :=
  .node V2rrllrl 106784 (3, 8, some (8, 0)) (3932222195893986803114857971471681823601 / 5000000000000000000000000000000000000000 : ℚ) V2rrllrr

def V2rrll : KTree ℚ :=
  .node V2rrlll 105696 (3, 7, some (6, 0)) (3955468211461228578165223928804189295453 / 5000000000000000000000000000000000000000 : ℚ) V2rrllr

def V2rrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 109825 (3, 11, some (7, 1)) (6924470302882936987611589006156645791143 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109856 (3, 11, some (8, 0)) (3539318354621450288742771900152218320299 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) (.node .leaf 131104 (4, 0, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131105 (4, 0, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131136 (4, 0, some (1, 0)) (11888102867010267528537513748996639584077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131137 (4, 0, some (1, 1)) (692896872640576009578198877742700177831 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 131168 (4, 0, some (2, 0)) (9854533299777081025112161816785069195819 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131169 (4, 0, some (2, 1)) (1948134174445585916812145423637212317329 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131200 (4, 0, some (3, 0)) (684890920703526298879269875497457455311 / 625000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (5338056576260076384187257799715366852213 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131232 (4, 0, some (4, 0)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131233 (4, 0, some (4, 1)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132096 (4, 1, none) (0 : ℚ) .leaf) 132128 (4, 1, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132129 (4, 1, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 132160 (4, 1, some (1, 0)) (11785359465004357421708068951702973112789 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132161 (4, 1, some (1, 1)) (5471041220320436905327791351727968214147 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (1228363715401893300557242660981340200143 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 132193 (4, 1, some (2, 1)) (190737736409877773348406355641390075263 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 132224 (4, 1, some (3, 0)) (395395205241529218124663047319222899943 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 132225 (4, 1, some (3, 1)) (9685422275290260100007600856116898689881 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (11112664001786287948119095796638196806359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (10934816648484672403367424959386652814367 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132288 (4, 1, some (5, 0)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 132289 (4, 1, some (5, 1)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133120 (4, 2, none) (0 : ℚ) .leaf) 133152 (4, 2, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133153 (4, 2, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133184 (4, 2, some (1, 0)) (5894768013791022673893248445181969377637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133185 (4, 2, some (1, 1)) (10834532632682260587630927581956982045713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (480632546368810508383630330097879973781 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 133217 (4, 2, some (2, 1)) (14470302675494884994394884425100131059 / 15625000000000000000000000000000000000 : ℚ) .leaf))))) 133248 (4, 2, some (3, 0)) (936495826025568550594478842220299935831 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 133249 (4, 2, some (3, 1)) (367210636574931847531502928877472847063 / 400000000000000000000000000000000000000 : ℚ) .leaf) 133280 (4, 2, some (4, 0)) (9391411317158298191360841709382716758633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133281 (4, 2, some (4, 1)) (925482135519628931441053659345651603731 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 133312 (4, 2, some (5, 0)) (10679800867379555492365599301048417583497 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133313 (4, 2, some (5, 1)) (658526952138378822204797647869638765983 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133344 (4, 2, some (6, 0)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133345 (4, 2, some (6, 1)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134144 (4, 3, none) (0 : ℚ) .leaf))) 134176 (4, 3, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134177 (4, 3, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134208 (4, 3, some (1, 0)) (11794570623185801811647612017434427033653 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134209 (4, 3, some (1, 1)) (537541191321324318047152361869891611901 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 134240 (4, 3, some (2, 0)) (4733264575712610995149653383529277632151 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2270276103959608588869092267172942150483 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (4513304061362170641776552080489871098259 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134273 (4, 3, some (3, 1)) (880691676618734946057471024053718562531 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 134304 (4, 3, some (4, 0)) (8921438549526444517570735588451999016321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134305 (4, 3, some (4, 1)) (436968429819417413777187515629422962551 / 500000000000000000000000000000000000000 : ℚ) .leaf) 134336 (4, 3, some (5, 0)) (360626653653087280457475684664509654393 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 134337 (4, 3, some (5, 1)) (1774488287499682852662378699516351054369 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 134368 (4, 3, some (6, 0)) (10393466378381904135241501247185119064147 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134369 (4, 3, some (6, 1)) (10267274237096163933773873482453401358031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134400 (4, 3, some (7, 0)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134401 (4, 3, some (7, 1)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135201 (4, 4, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135232 (4, 4, some (1, 0)) (1474949361959013223355049786009814815679 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135233 (4, 4, some (1, 1)) (2136709682713376167472767672867875525771 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 135264 (4, 4, some (2, 0)) (9358519421979202432824146118931398782027 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135265 (4, 4, some (2, 1)) (893224913340791561237789781650508440297 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135296 (4, 4, some (3, 0)) (8793513691111780466250291853375966448673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135297 (4, 4, some (3, 1)) (4266121672227638393045588624188779071143 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135328 (4, 4, some (4, 0)) (8536905974574335587324792882398454989259 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2rrl : KTree ℚ :=
  .node V2rrll 109794 (3, 11, some (6, 2)) (1374133391347207171012809129949507484333 / 2000000000000000000000000000000000000000 : ℚ) V2rrlr

def V2rrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135360 (4, 4, some (5, 0)) (4266121672227638393045588624188779071143 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (522560285817141555796690383285567729941 / 625000000000000000000000000000000000000 : ℚ) .leaf) 135392 (4, 4, some (6, 0)) (544807120188801725010399820502168954937 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 135393 (4, 4, some (6, 1)) (8583743362741757641936171565351436901621 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135424 (4, 4, some (7, 0)) (10201938500456363403386573601095594711979 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135425 (4, 4, some (7, 1)) (10086045497450461296278589275947004205259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135456 (4, 4, some (8, 0)) (6326585571863794233110824058921916269289 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (5314066663976006270759124133001500188489 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 136288 (4, 5, some (2, 0)) (9274412919204452938352786104721486318439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136289 (4, 5, some (2, 1)) (2201853925724109664904692031409742837711 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136320 (4, 5, some (3, 0)) (862431726070216645902382187030536464739 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 136321 (4, 5, some (3, 1)) (4162004329573609391918389910619907486273 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136352 (4, 5, some (4, 0)) (1032040539593924828928806190922653053387 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136353 (4, 5, some (4, 1)) (1006505174222781393662316359245546011021 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (8133191148925265805829142944625194256991 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136385 (4, 5, some (5, 1)) (7962842645101465754900923059314993959551 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136417 (4, 5, some (6, 1)) (4028471873708574646476398745064853299453 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136448 (4, 5, some (7, 0)) (2118270656354027213348135568673760371071 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136449 (4, 5, some (7, 1)) (8350492370793007196244006156107290849143 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136480 (4, 5, some (8, 0)) (10066641420471497662236302477125134666273 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137313 (4, 6, some (2, 1)) (543830875222357403003718714150245415663 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137344 (4, 6, some (3, 0)) (8496234496838033446479716525074987310911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137345 (4, 6, some (3, 1)) (163224842319271311980412467789137091057 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 137376 (4, 6, some (4, 0)) (2012096813932380199517369924319490544893 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 137377 (4, 6, some (4, 1)) (488928396285130991569882010936202517211 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137408 (4, 6, some (5, 0)) (7832459929264812412127364385773420892699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137409 (4, 6, some (5, 1)) (7654877934060177498894717390752453641781 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137440 (4, 6, some (6, 0)) (1952479961497992163933672824421783646483 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 137441 (4, 6, some (6, 1)) (956472082477316098748515109898091726797 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137472 (4, 6, some (7, 0)) (996238820263380250291637180024172313819 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 137473 (4, 6, some (7, 1)) (3909310473735958887365164501034072313161 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 137504 (4, 6, some (8, 0)) (8277419348359843992082450718245455380943 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrll : KTree ℚ :=
  .node V2rrrlll 136416 (4, 5, some (6, 0)) (4108660033602808993731617651841350973027 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllr

def V2rrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 138400 (4, 7, some (4, 0)) (7889842226310356970645265274850805201049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138401 (4, 7, some (4, 1)) (7642257836246446451104269286223152140733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138432 (4, 7, some (5, 0)) (1901204766342570270610701353012488164229 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 138433 (4, 7, some (5, 1)) (3707793187846220997008077508948618102079 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138464 (4, 7, some (6, 0)) (7497886016183836402124976904883768635789 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138465 (4, 7, some (6, 1)) (7336726773043274593559161683323965464543 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138496 (4, 7, some (7, 0)) (3776639947099258575620466342834534811827 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 138497 (4, 7, some (7, 1)) (1480912366498601016651507566050798692851 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 138528 (4, 7, some (8, 0)) (7774972636569942476597321486331643258291 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139425 (4, 8, some (4, 1)) (749667618681288847864998931304133756561 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 139456 (4, 8, some (5, 0)) (375295695667753839985527886720760180157 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 139457 (4, 8, some (5, 1)) (7281474801218742587735982873161332745991 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139488 (4, 8, some (6, 0)) (7342217997662256297271072599836197617871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139489 (4, 8, some (6, 1)) (7173940935931215581597820439843428655871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139520 (4, 8, some (7, 0)) (909962149947655412796290593447172964743 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 139521 (4, 8, some (7, 1)) (222805065798140261918554684142891306221 / 312500000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 140481 (4, 9, some (5, 1)) (1795744860619460664865877347224073237307 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140512 (4, 9, some (6, 0)) (7248047792850641123856752745925705583123 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 140513 (4, 9, some (6, 1)) (7048396445622209052749011310839503186279 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140544 (4, 9, some (7, 0)) (893237453914407455224216535365844894429 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140545 (4, 9, some (7, 1)) (174764745640062558664119289408160083467 / 250000000000000000000000000000000000000 : ℚ) .leaf) 140576 (4, 9, some (8, 0)) (355203287189634248166645353376539731821 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 141537 (4, 10, some (6, 1)) (434202455511399974014083801743228306549 / 625000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 141569 (4, 10, some (7, 1)) (856793989674441452917410690719454296657 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 141600 (4, 10, some (8, 0)) (6966424665331199484796109420522116631147 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 142593 (4, 11, some (7, 1)) (6728959120411122500076762160851982366901 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 142624 (4, 11, some (8, 0)) (6833471165484957550362926504647949530531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 163904 (5, 0, some (1, 0)) (11542203103590887300003474089692500322697 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrr : KTree ℚ :=
  .node V2rrrlrrl 141568 (4, 10, some (7, 0)) (3508416663853857472662579884996032868571 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlrrr

def V2rrrlr : KTree ℚ :=
  .node V2rrrlrl 139552 (4, 8, some (8, 0)) (146962908107191615722013648200624278629 / 200000000000000000000000000000000000000 : ℚ) V2rrrlrr

def V2rrrl : KTree ℚ :=
  .node V2rrrll 138369 (4, 7, some (3, 1)) (321224738714234213029731274507982398373 / 400000000000000000000000000000000000000 : ℚ) V2rrrlr

def V2rrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163968 (5, 0, some (3, 0)) (467552201866940620034914901672930956159 / 500000000000000000000000000000000000000 : ℚ) .leaf) 164000 (5, 0, some (4, 0)) (2591369450235410117882193534534416903901 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164032 (5, 0, some (5, 0)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf)) 164896 (5, 1, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164928 (5, 1, some (1, 0)) (11643825408699919917187794523879728919917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164960 (5, 1, some (2, 0)) (9344182757132194619331809000614894892669 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164992 (5, 1, some (3, 0)) (9214581544616688453360513730001406966521 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 165024 (5, 1, some (4, 0)) (1466122861522410717682080358805411753 / 1562500000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165056 (5, 1, some (5, 0)) (2671448128147825512518693212080721946617 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165088 (5, 1, some (6, 0)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165888 (5, 2, none) (0 : ℚ) .leaf)) 165920 (5, 2, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165952 (5, 2, some (1, 0)) (11661632613826978100624783547109088706019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (9220348641974539731034425135967621012643 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166016 (5, 2, some (3, 0)) (2212043947200150164990976420066554747477 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 166048 (5, 2, some (4, 0)) (2209698976595397111382632558186724389477 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (282592100470671904280671019886672861539 / 312500000000000000000000000000000000000 : ℚ) .leaf) 166112 (5, 2, some (6, 0)) (5189347660249066541776724022248888135701 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 166144 (5, 2, some (7, 0)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166944 (5, 3, some (0, 0)) (8051201942097346268048014587405167981031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166976 (5, 3, some (1, 0)) (2335441513873682767863927712528946198523 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167008 (5, 3, some (2, 0)) (4565544467619438553017081283778727070199 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167040 (5, 3, some (3, 0)) (8608474377396558262415503292977296902891 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 167072 (5, 3, some (4, 0)) (8427749606582588950386081305868736085399 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167104 (5, 3, some (5, 0)) (21166818780072622230144508520827817061 / 25000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (8707682703061972965525776597885422640011 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167168 (5, 3, some (7, 0)) (2541448424115677957861976855503089180413 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 167200 (5, 3, some (8, 0)) (12551898887315745922645373901509097245007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168000 (5, 4, some (1, 0)) (11690809521239500809498853703031154200227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168032 (5, 4, some (2, 0)) (362528019062196976506118313746506921291 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 168064 (5, 4, some (3, 0)) (1688020459884390467840546164895197338119 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168128 (5, 4, some (5, 0)) (1006505174222781393662316359245546011021 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 168160 (5, 4, some (6, 0)) (8155335524992149968565289196390093520241 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168192 (5, 4, some (7, 0)) (4225917685517125417887066019892034247383 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 168224 (5, 4, some (8, 0)) (1001650449735463876995907598250467726051 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 169056 (5, 5, some (2, 0)) (9009489641156341933565809067867114003307 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169088 (5, 5, some (3, 0)) (2078960295530655948104639086318681517477 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169120 (5, 5, some (4, 0)) (791728462376697055029688830701401991351 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 169152 (5, 5, some (5, 0)) (3870036131241087867917914239178040564057 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 169184 (5, 5, some (6, 0)) (1934665580505197166614568360213338208113 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169216 (5, 5, some (7, 0)) (3952164164853614182193574758277586355753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169248 (5, 5, some (8, 0)) (8247106527735689536365153785783512920799 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170112 (5, 6, some (3, 0)) (4110339088502552773417610454824791827091 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170144 (5, 6, some (4, 0)) (7754340559318102291182823066857977446923 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170176 (5, 6, some (5, 0)) (3752081110785102312312032814620467893067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170208 (5, 6, some (6, 0)) (296760553887925808698069190094361377861 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 170240 (5, 6, some (7, 0)) (59867901649731809060217377388463245587 / 80000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 171168 (5, 7, some (4, 0)) (7628060735244769615855381610581128724899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171200 (5, 7, some (5, 0)) (1475307584779124571280536555450013943527 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 171232 (5, 7, some (6, 0)) (7248182053844740388137771061761077400911 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171264 (5, 7, some (7, 0)) (7203642883384735083422852224543682804179 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171296 (5, 7, some (8, 0)) (1819144829805601171580950855444133234729 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172224 (5, 8, some (5, 0)) (7287922277683184573935068207708284582957 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172256 (5, 8, some (6, 0)) (7138194830565334411394731477517085955231 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 172320 (5, 8, some (8, 0)) (219751368097691851545684280904788834307 / 312500000000000000000000000000000000000 : ℚ) .leaf) 173280 (5, 9, some (6, 0)) (7043266878633597121990012824616147077933 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 173312 (5, 9, some (7, 0)) (6927132117812077466911852791066475401771 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 173344 (5, 9, some (8, 0)) (55113915434975917325292322674534076449 / 80000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174336 (5, 10, some (7, 0)) (1703739442550287231878873707247585469791 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 174368 (5, 10, some (8, 0)) (54010792007207908175994893685184985551 / 80000000000000000000000000000000000000 : ℚ) (.node .leaf 175392 (5, 11, some (8, 0)) (82824292282625437119603459523163932117 / 125000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrrr : KTree ℚ :=
  .node V2rrrrrrl 172288 (5, 8, some (7, 0)) (3531352207136721532124673661568146397643 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrrr

def V2rrrrr : KTree ℚ :=
  .node V2rrrrrl 170272 (5, 6, some (8, 0)) (1926000424346683849692760068757418213317 / 2500000000000000000000000000000000000000 : ℚ) V2rrrrrr

def V2rrrr : KTree ℚ :=
  .node V2rrrrl 168096 (5, 4, some (4, 0)) (8133191148925265805829142944625194256991 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrr

def V2rrr : KTree ℚ :=
  .node V2rrrl 163936 (5, 0, some (2, 0)) (4730175983892998892053837672056833213993 / 5000000000000000000000000000000000000000 : ℚ) V2rrrr

def V2rr : KTree ℚ :=
  .node V2rrl 135329 (4, 4, some (4, 1)) (8349681431105795814982935072470454943067 / 10000000000000000000000000000000000000000 : ℚ) V2rrr

def V2r : KTree ℚ :=
  .node V2rl 103618 (3, 5, some (5, 2)) (2063225122217038614847184712980485625517 / 2500000000000000000000000000000000000000 : ℚ) V2rr

def V2 : KTree ℚ :=
  .node V2l 68641 (2, 3, some (0, 1)) (14089603397938094848637053332144165432979 / 10000000000000000000000000000000000000000 : ℚ) V2r


end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r3V3.lean <==
/-
A36W.TGCert3R5_11_8_l2_r3V3 (namespace A36W.TGCert3.R5_11_8_l2_r3): the level-3 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R5_11_8_l2_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V3 : KTree ℚ :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (10000000000005799287322044565085280377993 / 10000000000000000000000000000000000000000 : ℚ) .leaf)


end A36W.TGCert3.R5_11_8_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4 (namespace A36W.TGCert3.R5_11_8_l2_r4): the adaptive certificate for (n_A, n_B, k) = (5, 11, 8), λ = 2, r = 4:
lower end K4(a) at c = 1/q̂ with the chunked Bellman bound (`Fstar_ge_of_tree`); upper end K4(c) at the owner's hull point of 26 count table(s) (`Fstar_le_of_vals`).  Every statement holds for every
`A : Finset (Fin 16)` with `#A = 5`.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4B00
import A36W.TGCert3R5_11_8_l2_r4B01
import A36W.TGCert3R5_11_8_l2_r4B02
import A36W.TGCert3R5_11_8_l2_r4B03
import A36W.TGCert3R5_11_8_l2_r4B04
import A36W.TGCert3R5_11_8_l2_r4B05
import A36W.TGCert3R5_11_8_l2_r4B06
import A36W.TGCert3R5_11_8_l2_r4B07
import A36W.TGCert3R5_11_8_l2_r4B08
import A36W.TGCert3R5_11_8_l2_r4B09
import A36W.TGCert3R5_11_8_l2_r4B10
import A36W.TGCert3R5_11_8_l2_r4B11
import A36W.TGCert3R5_11_8_l2_r4B12
import A36W.TGCert3R5_11_8_l2_r4B13
import A36W.TGCert3R5_11_8_l2_r4B14
import A36W.TGCert3R5_11_8_l2_r4B15
import A36W.TGCert3R5_11_8_l2_r4B16
import A36W.TGCert3R5_11_8_l2_r4B17
import A36W.TGCert3R5_11_8_l2_r4B18
import A36W.TGCert3R5_11_8_l2_r4B19
import A36W.TGCert3R5_11_8_l2_r4B20
import A36W.TGCert3R5_11_8_l2_r4B21
import A36W.TGCert3R5_11_8_l2_r4B22
import A36W.TGCert3R5_11_8_l2_r4Q00
import A36W.TGCert3R5_11_8_l2_r4Q01
import A36W.TGCert3R5_11_8_l2_r4Q02
import A36W.TGCert3R5_11_8_l2_r4Q03
import A36W.TGCert3R5_11_8_l2_r4Q04
import A36W.TGCert3R5_11_8_l2_r4Q05
import A36W.TGCert3R5_11_8_l2_r4Q06
import A36W.TGCert3R5_11_8_l2_r4Q07
import A36W.TGCert3R5_11_8_l2_r4Q08

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1lrr_ok : V1lrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrl_ok V1lrr_e V1lrrr_ok

theorem V1lr_ok : V1lr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrl_ok V1lr_e V1lrr_ok

theorem V1l_ok : V1l.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1ll_ok V1l_e V1lr_ok

theorem V1rllr_ok : V1rllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllrl_ok V1rllr_e V1rllrr_ok

theorem V1rll_ok : V1rll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlll_ok V1rll_e V1rllr_ok

theorem V1rlrl_ok : V1rlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrll_ok V1rlrl_e V1rlrlr_ok

theorem V1rlr_ok : V1rlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrl_ok V1rlr_e V1rlrr_ok

theorem V1rl_ok : V1rl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rll_ok V1rl_e V1rlr_ok

theorem V1rrllr_ok : V1rrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrl_ok V1rrllr_e V1rrllrr_ok

theorem V1rrll_ok : V1rrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlll_ok V1rrll_e V1rrllr_ok

theorem V1rrl_ok : V1rrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrll_ok V1rrl_e V1rrlr_ok

theorem V1rrrll_ok : V1rrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlll_ok V1rrrll_e V1rrrllr_ok

theorem V1rrrlrr_ok : V1rrrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrl_ok V1rrrlrr_e V1rrrlrrr_ok

theorem V1rrrlr_ok : V1rrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrl_ok V1rrrlr_e V1rrrlrr_ok

theorem V1rrrl_ok : V1rrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrll_ok V1rrrl_e V1rrrlr_ok

theorem V1rrrrrr_ok : V1rrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrl_ok V1rrrrrr_e V1rrrrrrr_ok

theorem V1rrrrr_ok : V1rrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrl_ok V1rrrrr_e V1rrrrrr_ok

theorem V1rrrr_ok : V1rrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrl_ok V1rrrr_e V1rrrrr_ok

theorem V1rrr_ok : V1rrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrl_ok V1rrr_e V1rrrr_ok

theorem V1rr_ok : V1rr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok V1rr_e V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok V1r_e V1rr_ok

theorem V1_ok : V1.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok V1_e V1r_ok

theorem V2lrr_ok : V2lrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrl_ok V2lrr_e V2lrrr_ok

theorem V2lr_ok : V2lr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrl_ok V2lr_e V2lrr_ok

theorem V2l_ok : V2l.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2ll_ok V2l_e V2lr_ok

theorem V2rllr_ok : V2rllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllrl_ok V2rllr_e V2rllrr_ok

theorem V2rll_ok : V2rll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlll_ok V2rll_e V2rllr_ok

theorem V2rlrl_ok : V2rlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrll_ok V2rlrl_e V2rlrlr_ok

theorem V2rlr_ok : V2rlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrl_ok V2rlr_e V2rlrr_ok

theorem V2rl_ok : V2rl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rll_ok V2rl_e V2rlr_ok

theorem V2rrllr_ok : V2rrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrl_ok V2rrllr_e V2rrllrr_ok

theorem V2rrll_ok : V2rrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlll_ok V2rrll_e V2rrllr_ok

theorem V2rrl_ok : V2rrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrll_ok V2rrl_e V2rrlr_ok

theorem V2rrrll_ok : V2rrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlll_ok V2rrrll_e V2rrrllr_ok

theorem V2rrrlrr_ok : V2rrrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrl_ok V2rrrlrr_e V2rrrlrrr_ok

theorem V2rrrlr_ok : V2rrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrl_ok V2rrrlr_e V2rrrlrr_ok

theorem V2rrrl_ok : V2rrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrll_ok V2rrrl_e V2rrrlr_ok

theorem V2rrrrrr_ok : V2rrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrl_ok V2rrrrrr_e V2rrrrrrr_ok

theorem V2rrrrr_ok : V2rrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrl_ok V2rrrrr_e V2rrrrrr_ok

theorem V2rrrr_ok : V2rrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrl_ok V2rrrr_e V2rrrrr_ok

theorem V2rrr_ok : V2rrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrl_ok V2rrr_e V2rrrr_ok

theorem V2rr_ok : V2rr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrl_ok V2rr_e V2rrr_ok

theorem V2r_ok : V2r.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rl_ok V2r_e V2rr_ok

theorem V2_ok : V2.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2l_ok V2_e V2r_ok

theorem V3lrr_ok : V3lrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrl_ok V3lrr_e V3lrrr_ok

theorem V3lr_ok : V3lr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrl_ok V3lr_e V3lrr_ok

theorem V3l_ok : V3l.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3ll_ok V3l_e V3lr_ok

theorem V3rllr_ok : V3rllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllrl_ok V3rllr_e V3rllrr_ok

theorem V3rll_ok : V3rll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlll_ok V3rll_e V3rllr_ok

theorem V3rlrl_ok : V3rlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrll_ok V3rlrl_e V3rlrlr_ok

theorem V3rlr_ok : V3rlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrl_ok V3rlr_e V3rlrr_ok

theorem V3rl_ok : V3rl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rll_ok V3rl_e V3rlr_ok

theorem V3rrllr_ok : V3rrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllrl_ok V3rrllr_e V3rrllrr_ok

theorem V3rrll_ok : V3rrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlll_ok V3rrll_e V3rrllr_ok

theorem V3rrl_ok : V3rrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrll_ok V3rrl_e V3rrlr_ok

theorem V3rrrll_ok : V3rrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlll_ok V3rrrll_e V3rrrllr_ok

theorem V3rrrlrr_ok : V3rrrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrl_ok V3rrrlrr_e V3rrrlrrr_ok

theorem V3rrrlr_ok : V3rrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrl_ok V3rrrlr_e V3rrrlrr_ok

theorem V3rrrl_ok : V3rrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrll_ok V3rrrl_e V3rrrlr_ok

theorem V3rrrrrr_ok : V3rrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrl_ok V3rrrrrr_e V3rrrrrrr_ok

theorem V3rrrrr_ok : V3rrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrl_ok V3rrrrr_e V3rrrrrr_ok

theorem V3rrrr_ok : V3rrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrl_ok V3rrrr_e V3rrrrr_ok

theorem V3rrr_ok : V3rrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrl_ok V3rrr_e V3rrrr_ok

theorem V3rr_ok : V3rr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrl_ok V3rr_e V3rrr_ok

theorem V3r_ok : V3r.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rl_ok V3r_e V3rr_ok

theorem V3_ok : V3.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3l_ok V3_e V3r_ok

theorem hT : ∀ t, (T (t + 1)).All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · exact V3_ok
  · exact V4_ok
  · have e : T (t + 5) = .leaf := by simp only [T, show t + 5 ≠ 1 by omega, show t + 5 ≠ 2 by omega, show t + 5 ≠ 3 by omega, show t + 5 ≠ 4 by omega, if_false]
    show (T (t + 5)).All _
    rw [e]; trivial

theorem hval : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)) ++ (([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5)] : List (ℕ × ℕ)) ++ (([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5)] : List (ℕ × ℕ)) ++ (([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5)] : List (ℕ × ℕ)) ++ (([(6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5)] : List (ℕ × ℕ)) ++ (([(7, 0), (7, 1), (7, 2), (7, 3), (7, 4), (7, 5)] : List (ℕ × ℕ)) ++ (([(8, 0), (8, 1), (8, 2), (8, 3), (8, 4), (8, 5)] : List (ℕ × ℕ)) ++ (([(9, 0), (9, 1), (9, 2), (9, 3), (9, 4), (9, 5)] : List (ℕ × ℕ)) ++ (([(10, 0), (10, 1), (10, 2), (10, 3), (10, 4), (10, 5)] : List (ℕ × ℕ)) ++ (([(11, 0), (11, 1), (11, 2), (11, 3), (11, 4), (11, 5)] : List (ℕ × ℕ)) ++ (([(12, 0), (12, 1), (12, 2), (12, 3), (12, 4), (12, 5)] : List (ℕ × ℕ)) ++ (([(13, 0), (13, 1), (13, 2), (13, 3), (13, 4), (13, 5)] : List (ℕ × ℕ)) ++ (([(14, 0), (14, 1), (14, 2), (14, 3), (14, 4), (14, 5)] : List (ℕ × ℕ)) ++ (([(15, 0), (15, 1), (15, 2), (15, 3), (15, 4), (15, 5)] : List (ℕ × ℕ)) ++ (([(16, 0), (16, 1), (16, 2), (16, 3), (16, 4), (16, 5)] : List (ℕ × ℕ)) ++ (([(17, 0), (17, 1), (17, 2), (17, 3), (17, 4), (17, 5)] : List (ℕ × ℕ)) ++ (([(18, 0), (18, 1), (18, 2), (18, 3), (18, 4), (18, 5)] : List (ℕ × ℕ)) ++ (([(19, 0), (19, 1), (19, 2), (19, 3), (19, 4), (19, 5)] : List (ℕ × ℕ)) ++ (([(20, 0), (20, 1), (20, 2), (20, 3), (20, 4), (20, 5)] : List (ℕ × ℕ)) ++ (([(21, 0), (21, 1), (21, 2), (21, 3), (21, 4), (21, 5)] : List (ℕ × ℕ)) ++ (([(22, 0), (22, 1), (22, 2), (22, 3), (22, 4), (22, 5)] : List (ℕ × ℕ)) ++ (([(23, 0), (23, 1), (23, 2), (23, 3), (23, 4), (23, 5)] : List (ℕ × ℕ)) ++ (([(24, 0), (24, 1), (24, 2), (24, 3), (24, 4), (24, 5)] : List (ℕ × ℕ)) ++ (([(25, 0), (25, 1), (25, 2), (25, 3), (25, 4), (25, 5)] : List (ℕ × ℕ))))))))))))))))))))))))))), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p :=
  forall_mem_append_of pq0_ok (forall_mem_append_of pq1_ok (forall_mem_append_of pq2_ok (forall_mem_append_of pq3_ok (forall_mem_append_of pq4_ok (forall_mem_append_of pq5_ok (forall_mem_append_of pq6_ok (forall_mem_append_of pq7_ok (forall_mem_append_of pq8_ok (forall_mem_append_of pq9_ok (forall_mem_append_of pq10_ok (forall_mem_append_of pq11_ok (forall_mem_append_of pq12_ok (forall_mem_append_of pq13_ok (forall_mem_append_of pq14_ok (forall_mem_append_of pq15_ok (forall_mem_append_of pq16_ok (forall_mem_append_of pq17_ok (forall_mem_append_of pq18_ok (forall_mem_append_of pq19_ok (forall_mem_append_of pq20_ok (forall_mem_append_of pq21_ok (forall_mem_append_of pq22_ok (forall_mem_append_of pq23_ok (forall_mem_append_of pq24_ok (pq25_ok)))))))))))))))))))))))))

theorem hcov : ∀ i < 26, ∀ w ∈ Wc 5 11 8, (i, w) ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)) ++ (([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5)] : List (ℕ × ℕ)) ++ (([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5)] : List (ℕ × ℕ)) ++ (([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5)] : List (ℕ × ℕ)) ++ (([(6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5)] : List (ℕ × ℕ)) ++ (([(7, 0), (7, 1), (7, 2), (7, 3), (7, 4), (7, 5)] : List (ℕ × ℕ)) ++ (([(8, 0), (8, 1), (8, 2), (8, 3), (8, 4), (8, 5)] : List (ℕ × ℕ)) ++ (([(9, 0), (9, 1), (9, 2), (9, 3), (9, 4), (9, 5)] : List (ℕ × ℕ)) ++ (([(10, 0), (10, 1), (10, 2), (10, 3), (10, 4), (10, 5)] : List (ℕ × ℕ)) ++ (([(11, 0), (11, 1), (11, 2), (11, 3), (11, 4), (11, 5)] : List (ℕ × ℕ)) ++ (([(12, 0), (12, 1), (12, 2), (12, 3), (12, 4), (12, 5)] : List (ℕ × ℕ)) ++ (([(13, 0), (13, 1), (13, 2), (13, 3), (13, 4), (13, 5)] : List (ℕ × ℕ)) ++ (([(14, 0), (14, 1), (14, 2), (14, 3), (14, 4), (14, 5)] : List (ℕ × ℕ)) ++ (([(15, 0), (15, 1), (15, 2), (15, 3), (15, 4), (15, 5)] : List (ℕ × ℕ)) ++ (([(16, 0), (16, 1), (16, 2), (16, 3), (16, 4), (16, 5)] : List (ℕ × ℕ)) ++ (([(17, 0), (17, 1), (17, 2), (17, 3), (17, 4), (17, 5)] : List (ℕ × ℕ)) ++ (([(18, 0), (18, 1), (18, 2), (18, 3), (18, 4), (18, 5)] : List (ℕ × ℕ)) ++ (([(19, 0), (19, 1), (19, 2), (19, 3), (19, 4), (19, 5)] : List (ℕ × ℕ)) ++ (([(20, 0), (20, 1), (20, 2), (20, 3), (20, 4), (20, 5)] : List (ℕ × ℕ)) ++ (([(21, 0), (21, 1), (21, 2), (21, 3), (21, 4), (21, 5)] : List (ℕ × ℕ)) ++ (([(22, 0), (22, 1), (22, 2), (22, 3), (22, 4), (22, 5)] : List (ℕ × ℕ)) ++ (([(23, 0), (23, 1), (23, 2), (23, 3), (23, 4), (23, 5)] : List (ℕ × ℕ)) ++ (([(24, 0), (24, 1), (24, 2), (24, 3), (24, 4), (24, 5)] : List (ℕ × ℕ)) ++ (([(25, 0), (25, 1), (25, 2), (25, 3), (25, 4), (25, 5)] : List (ℕ × ℕ))))))))))))))))))))))))))) := by decide +kernel

theorem lam_pos : (0 : ℝ) < 2 := by norm_num

theorem hk : (8 : ℕ) ≤ 16 := by norm_num

/-- **Lower end** of `F*_4`: K4(a) at `c = 1/q̂` with `𝓡_4(s̄_0) ≤ M̂` from the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 16)) (hA : #A = 5) :
    ((8942007033669048379179387982285 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 8 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 8 (twoW A 2)) 4) := by
  have hB : #Aᶜ = 11 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree A lam_pos hk (r := 4) (by norm_num) hl hA hB (N := 24) (by norm_num) qh lo T DD Mh LL
    (by decide +kernel) (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (8942007033669048379179387982285 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- **Upper end** of `F*_4`: `Φ` of the owner's hull point (K4(c)); the hull point lies in `conv 𝒱_4`. -/
theorem upper (A : Finset (Fin 16)) (hA : #A = 5) :
    hullPt A 2 8 4 th (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A 2 8 4) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 2 8 4 th (fun i => actF (PT i.val))) ≤ ((8942007033766012072737177650079 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 8 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 8 (twoW A 2)) 4) ≤ ((8942007033766012072737177650079 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 11 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_vals A lam_pos hk (r := 4) (by norm_num) hl hA hB (N := 24) (by norm_num) th PT qv up UU
    _ (by decide +kernel) hcov hval (by decide +kernel) (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (8942007033766012072737177650079 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** of `F*_4` at (n_A, n_B, k) = (5, 11, 8), λ = 2 (width 9.7e-13),
for every group `A` of size 5. -/
theorem bracket (A : Finset (Fin 16)) (hA : #A = 5) :
    ((8942007033669048379179387982285 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 8 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 8 (twoW A 2)) 4) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 8 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 8 (twoW A 2)) 4) ≤ ((8942007033766012072737177650079 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B00.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B00 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 3 theorems, 21882 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1ll_ok : V1ll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrl_ok : V1lrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrl_ok : V1lrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B01.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B01 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 9 theorems, 23121 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrr_ok : V1lrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 10, some (4, 4)), (1238948004800419210603188808286586454807 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 6, some (6, 0)), (2497751291226232132014600832466462527053 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1l_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 1, some (2, 1)), (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlll_ok : V1rlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrl_ok : V1rllrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllrr_ok : V1rllrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (1, 3)), (5300499791470293717370418646043207589 / 12500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 5, some (4, 3)), (3033695699927138747159853557255404874253 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B02.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B02 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 6 theorems, 20150 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrll_ok : V1rlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlr_ok : V1rlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 0, some (2, 0)), (5155617292958801576947873371382878796567 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrr_ok : V1rlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 2, some (3, 1)), (972158072156655191145380653324584585991 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 8, some (7, 0)), (1603225284721101755023771722322523133951 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B03.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B03 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 2 theorems, 16290 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlll_ok : V1rrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrl_ok : V1rrllrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B04.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B04 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 6 theorems, 22920 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllrr_ok : V1rrllrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 8, some (8, 0)), (1493688958655888859784066155053717799183 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (6, 0)), (91549353331482513325263529862342811049 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlr_ok : V1rrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 11, some (6, 2)), (70843246708627846913335065901315111557 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlll_ok : V1rrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B05.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B05 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 4 theorems, 22140 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrllr_ok : V1rrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, some (6, 0)), (24385634414665576742696692541129822349 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlrl_ok : V1rrrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrl_ok : V1rrrlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B06.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B06 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 7 theorems, 24081 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrrr_ok : V1rrrlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (7, 0)), (2400528006408730225579103583151213321677 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (8, 0)), (1323252010807649617063530236347976991559 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (3, 1)), (1503665950936656494412941992982974549259 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrl_ok : V1rrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrl_ok : V1rrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrl_ok : V1rrrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B07.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B07 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 10 theorems, 24459 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrr_ok : V1rrrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (7, 0)), (1201249149744415282450871644373058368797 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (8, 0)), (2763079770089957613268615558049224341143 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (4, 0)), (743191205429913324062008027286721065803 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 0, some (2, 0)), (4009008007004764106234666333587326552211 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 4, some (4, 1)), (3009181962812069649255701585756172859691 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1r_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 5, some (5, 2)), (1474530946712205656949342484207283780547 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 3, some (0, 1)), (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2ll_ok : V2ll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrl_ok : V2lrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B08.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B08 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 7 theorems, 23772 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrrl_ok : V2lrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrr_ok : V2lrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 10, some (4, 4)), (2958534416033088846428859333792443684173 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 6, some (6, 0)), (1000566548686240817690033384678109930531 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2l_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 1, some (2, 1)), (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlll_ok : V2rlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllrl_ok : V2rllrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B09.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B09 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 6 theorems, 18766 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rllrr_ok : V2rllrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 7, some (1, 3)), (8618829168741723569220409632472249937589 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 5, some (4, 3)), (6890338498581880896800976428610016390971 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrll_ok : V2rlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlr_ok : V2rlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 0, some (2, 0)), (5155617292958801576947873371382878796567 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B10.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B10 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 4 theorems, 18880 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrr_ok : V2rlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 2, some (3, 1)), (8180615373830263072985036588767481014531 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 8, some (7, 0)), (3662179939229102128082474604234852316393 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlll_ok : V2rrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B11.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B11 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 5 theorems, 24480 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrllrl_ok : V2rrllrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrr_ok : V2rrllrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 8, some (8, 0)), (6814263178357259153224687386619946999483 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 7, some (6, 0)), (862651839497678158853427217215936461549 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlr_ok : V2rrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B12.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B12 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 5 theorems, 21390 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 11, some (6, 2)), (5694762146911201375540279222994026579497 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlll_ok : V2rrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrllr_ok : V2rrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 5, some (6, 0)), (6973314490505583316441529819435933019171 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlrl_ok : V2rrrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B13.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B13 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 7 theorems, 24351 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlrrl_ok : V2rrrlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrr_ok : V2rrrlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 10, some (7, 0)), (6048900051088755691819347746397057261349 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 8, some (8, 0)), (6239416331219417237122766236049747970173 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (3, 1)), (3460710175895751622750106009781832050627 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrl_ok : V2rrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrl_ok : V2rrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B14.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B14 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 10 theorems, 23733 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrrl_ok : V2rrrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrr_ok : V2rrrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 8, some (7, 0)), (1191377377448523931194650433790212078633 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, some (8, 0)), (6334685840128876640616353547880607943517 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 4, some (4, 0)), (6983694895830033573885820353602601074297 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 0, some (2, 0)), (8352100014593258554655554861640263650439 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 4, some (4, 1)), (7009763438152993546719474979779747298369 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2r_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 5, some (5, 2)), (421332787992005467386690030748394793223 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 3, some (0, 1)), (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3ll_ok : V3ll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B15.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B15 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 6 theorems, 19110 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lrl_ok : V3lrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrl_ok : V3lrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrr_ok : V3lrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((1, 10, some (4, 4)), (8311824916985377340825248471432484149953 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((1, 6, some (6, 0)), (5373806714976218322460562141127276892977 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3l_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((1, 1, some (2, 1)), (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B16.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B16 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 5 theorems, 19014 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlll_ok : V3rlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrl_ok : V3rllrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllrr_ok : V3rllrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 7, some (1, 3)), (9334210226024342205373925604846082378019 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 5, some (4, 3)), (1865674424038562977119656872754596811381 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B17.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B17 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 6 theorems, 20150 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrll_ok : V3rlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlr_ok : V3rlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 0, some (2, 0)), (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrr_ok : V3rlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 2, some (3, 1)), (1060278835331992434997030647629855182607 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 8, some (7, 0)), (9857564921133925107221671538571937454063 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B18.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B18 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 2 theorems, 16290 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlll_ok : V3rrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllrl_ok : V3rrllrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B19.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B19 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 6 theorems, 22920 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrllrr_ok : V3rrllrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 8, some (8, 0)), (71544992195622485098319088348460967481 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 7, some (6, 0)), (1932032342973702953540777700578174919909 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlr_ok : V3rrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 11, some (6, 2)), (4191843677347296025084053242390423940769 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlll_ok : V3rrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B20.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B20 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 4 theorems, 22140 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrllr_ok : V3rrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 5, some (6, 0)), (4755376813536900151631542629358541956431 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlrl_ok : V3rrrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrl_ok : V3rrrlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B21.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B21 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 7 theorems, 24081 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrlrrr_ok : V3rrrlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 10, some (7, 0)), (8926830208314789942286111287969001674637 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 8, some (8, 0)), (8801334026507244035536898438483824055047 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 7, some (3, 1)), (4717862345037272427609950738223322887271 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrl_ok : V3rrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrl_ok : V3rrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrl_ok : V3rrrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4B22.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4B22 (namespace A36W.TGCert3.R5_11_8_l2_r4): Bellman items, 9 theorems, 12822 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrrrr_ok : V3rrrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 8, some (7, 0)), (17092592704842183148750202646966657787 / 19531250000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 6, some (8, 0)), (4282878171940096768192715771585998827483 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 4, some (4, 0)), (9759210711004145634215624877339848114423 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 0, some (2, 0)), (1085773001897123612105222132013234274557 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 4, some (4, 1)), (604061721522148965512020183978363204791 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3r_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 5, some (5, 2)), (4586757368962323054174931483235061196857 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 3, some (0, 1)), (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V4_ok : V4.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 5 11 8) (PwQ 5 11 8 (2 : ℚ)) (fun w => 1 / qh w)) T DD 3) := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Data.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4Data (namespace A36W.TGCert3.R5_11_8_l2_r4): scalars of the F*_4 certificate at (n_A, n_B, k) = (5, 11, 8), λ = 2.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R5_11_8_l2_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂. -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (699232716127258848328079580319121455930359 / 500000000000000000000000000000000000000000000 : ℚ) else
  if w = 1 then (1454715475760715786789352714272297237648771 / 50000000000000000000000000000000000000000000 : ℚ) else
  if w = 2 then (439665609981301670539133120701543243709001 / 2500000000000000000000000000000000000000000 : ℚ) else
  if w = 3 then (372498726313041037653651485037050480845865743 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 4 then (138486072480791891078130825444619437421157551 / 500000000000000000000000000000000000000000000 : ℚ) else
  (29918760259050513484879620786973387458117289 / 500000000000000000000000000000000000000000000 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 24). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (21142505747861796444549087685601 / 80000000000000000000000000000000 : ℚ) else
  if w = 1 then (2248465052767589074497898333470189 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (742159899869640809796086278952133 / 5000000000000000000000000000000000 : ℚ) else
  if w = 3 then (455346354038637142070290137029211 / 5000000000000000000000000000000000 : ℚ) else
  if w = 4 then (63642139101293403470702943320917 / 1250000000000000000000000000000000 : ℚ) else
  (-262401573432655648017769530184677 / 10000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point (Taylor order 24). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (82587913077585142361519873771879 / 312500000000000000000000000000000 : ℚ) else
  if w = 1 then (140529065797974317156118645841887 / 625000000000000000000000000000000 : ℚ) else
  if w = 2 then (1484319799739281619592172557904269 / 10000000000000000000000000000000000 : ℚ) else
  if w = 3 then (36427708323090971365623210962337 / 400000000000000000000000000000000 : ℚ) else
  if w = 4 then (509137112810347227765623546567339 / 10000000000000000000000000000000000 : ℚ) else
  (-131200786716327824008884765092337 / 5000000000000000000000000000000000 : ℚ)

/-- The default value off the tables. -/
def DD : ℚ := (7 : ℚ)

/-- The certificate's value at the root. -/
def Mh : ℚ := (5000000000004848184677889483389650516467 / 5000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (1788401406733809675835877596457 / 20000000000000000000000000000000 : ℚ)
def UU : ℚ := (8942007033766012072737177650079 / 100000000000000000000000000000000 : ℚ)

/-- The owner's hull weights (exact). -/
def th : Fin 26 → ℚ := ![(23015197129942908448147877418751762334903274131252752022096203662561064356541744482912901011348617817440417112610607688036256140624946888333934018772451129874674222821379678299781334154489668944773819296770646391076079472419934032320749560645168509140201072935752325610282027280640124436247735278184462229305070037173293901723540435452486303887203401818003980 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (2497076588784354554527752408804067886769944356550306490678375975362720582475482247526459579535004340111864436084341626285340525206215001127893425237827134745522895983595194057867661681799639138105206678274822565537965125643059135589887772142022447110875507993689996644745035225008381787739195962939265290760832871782881419128061883138879308834731366124719360 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (27683265996941098199277930028163987948927162059310237036566036616860941886991382222986446531410888957407496804662997841658831928071473445745007085606695494450893119544268712054832592001210623194290203974056768558615849814513793483819220340265025789658495890749848254457945337048236172470588492102155248064851128700045319835392804695417241981174924519174311120 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (12768185783976757858505030338321430997370710023052971392882344628087281805251693623675976887099406866091771217313558504866986506131448215280650483533916153496610704404754625661962619605732169042244084096772129758781999990723241609491811277870013594629537485208980373734343571004388770460816648974103858945325361185196281415283251538872339548410030082169621740 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (8320711682727070381230104968800067537456302827265880645799174200081295468088997880073802679054552915355658410940471560524108898225198984767289491972565305444851917979576409042994331609868144423157132407747770705429435418345998732519034930920221050360640670424430006825735152382173775170656362040280059152289900449015244095225382127891120863013941140 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (128352062613685073481603222727620872431423349672511200396759015978665863942001494871295345531661028081966950478530703192972909154943410088063482877289569430906871482859618122159504098993231585063322500417217112327647707587313628396382255694340815970285491107914187890759015730890279136813089366143513717873981290038545989921366279363565002407316610 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (256523586395893331590547753776095187972251832854227346930378963166846622427132851837404181901784949923411529168236711819371608660639003566877201561842434863537822771399622382972090419984480117825990884707113757561484577820555878516250476147621665513606028706206300468888745554692638419160923000095697010789008080843257549193371673696697063247741455 / 131927451018849062501280099030456714570054789132548975669382859198239993565871610603426789817156529748805091636637702587155059652096391679070078433862272696332162282987993876424209151950359570309002277613163870800077162610756108759709102173503375399532706921316320715635878165522440318400303033762925789835327723804115459125377242272551076129784112804007053902 : ℚ), (128389968727268264109023489885759001847456483161759406941445621532835558818949945103364119150044565062629117025850386324644507639839741691529222904851862027162963547644295944888762562743767905008106949230494103396295290167540132815921743310314813202648669311550854413912082112880187018411949769577813179626967089177806471517831523830939494617505244 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (128286024950868849694322390585609529294007876046021884130680172812753948919148391225304529013319279874830369687177362490165215644458985233721087293297001330264113051028776115381752546335171952511369385658404027781048117460566978119945953016211905325176612826096381492141200340913817802860523485393762973607251742287489403367811671970131491723187560 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (128294303005046330545836977021312719757280316371082475087567394048496937124657089255441928192476817922448225567224046229879849074491853935270357031905087364941063658539151164609398120657623127953955685857499585322354657979522827504136771506041933787639860830633816535565412969414010507932658936903381304786855991128183133924194293439268272161518510 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (128334223033392715145263959007052258291003896281520742111534861608639603548121126589829016262968207928286161869000082746852700706112365581184349762962558407775877107882170380193692247131912919500628523073852088631140299782639891092210928878971947365956245234045370745821932525349568940292325827012233489199934877296137198084800444569936042584861290 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (128369942798007112357159651555254122389497550473403394109874881087556085689947991597457483445405489014938777354334134721841914051503686242549743758571595951692682579033459858831140541966533579561656978687227812551475719532376977029808673206822578350183592283144867948948988121837386670186636525940666965815257918394600596614495334921754306388936290 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (81184281113303591761942763604089260799503172797579572829716319267683035281886464437688180930993544275530106806232526908821460734723973909786341376559449076452246600452329847846873362417747733220135826659437134597233592299109511523642286072420452582421357634417135352909686693514147739281251108101259679485054664828073036386372208094772747200252222 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (81275070463007785665797386312656009080916470455695602029251113972761896359616823257124916975628020785476786560177466689513279687696958648003106623386390962568435202837510961545496352143763491343889292008400166599019128147944565357241797514042421657578151762526191080394596420884305366244745138391092696661674962480914390253031968087987552843117980 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (96077092400890555629652441361355279228690037681696656884750220474681526692703791630885701564734756986291969560057268691767621259267349573263017313750732256706760796116328930620976970749373619707808336608118277345412095833845878115087144990221882874814402743667053450606086547866046122824647401199135325989825309605752197741930194861975371439082423 / 131927451018849062501280099030456714570054789132548975669382859198239993565871610603426789817156529748805091636637702587155059652096391679070078433862272696332162282987993876424209151950359570309002277613163870800077162610756108759709102173503375399532706921316320715635878165522440318400303033762925789835327723804115459125377242272551076129784112804007053902 : ℚ), (48068867877172631535706483942645126100150072942170731794049258994506898942635716611407504068708664822123647836385362908819740988775561276742839148370593169837447675304722254303849898041717402691253247750419919049097826948627743882222747062369680529732181271262111526054378673357315247623837731873523457524206860045011554053901221066127841848082820 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (48078038203153907568981596489418691928168184929024661958011314490786887582160498996797822208593654621421337040784223409459723722476487268302538975394910338951730107524782001527212652205462791291063711061790454706741990410805960492591503892134146634720972317622579602318314423603990430092500355286813117653557676330057950158595033570433671901356050 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (48094567929694048497679439859997174248352924494448653206899259038819352589691735856421369364202128659476785294572256293452777581759854530433321187936204832827659809220180696561385657459984344109173624492079355191800581832708428444904819309001570248439401542580439888674451875833887204192229368297542651476609122563900801885286015297370237051701416 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (30371093342080047791857883446846097307443635311343598679587465919035075890428235215273870098522228283212315492416271628085650647293195187313103240974320722158634018483231983169020246185052741229883268144552248564588531858426546069419772080109335879435019703401613489750556262005688232121019753846865261861856885279991869811458323210198146554366320 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (30457500438891053022525045938908791632777171891365388349226053797994641065086096898299593302432848748216797338646984551524837252533256296208677868806197665754257928020212432944146559683180304103101261522521477806265789829603400591662326648603505308669930763423536790911428112385465254832796176005948881227501875107343424054575635768837241392560460 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (30436959566087757495600859966021650344063828377165773860215816697376307104785054550750238017351017960030764873815037582366870364637437446007118381836018565733370731077431517400864644546429773809611009706376831999301023479230161428024588071760052563254825668329925292242803116985905572778566119570226636235841472761435204007497218554804564282524980 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (30389765158755336878070901343138073329447118950946459749593442931605451706823380455797351132774782723174657119952336395699051565255928323250844228932627574477951052333607023952022453333213257264172714479206656679772414420160425416264013463846676521132860063176472709800642691741872851171555567630695703039277345881396352743347092696297831920356120 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (30386110451173866959950412395305103572907597670808856482273660979176883431080510382480255511116467950982110773784242790773023964815198871517427027139680746754765793524450991740682486046205412488392453679053829032026351777841590778558180332121456396667074059618932720323447614424671290289252347929748167710329187715811323451452069700818492291077720 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (30357940199647438998589184326555846018598440416012142928138799928163346423003954390159133149735589167961234951328188847297319199616332947036303013287418861870095732286946211310884655650761585251367856751468085508129242908943295889271943654743854160677622205990367418301861831273290787210018550511154760392888534721615486942341434332855511434794660 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (11556932698623614398783277806925554543415413247474692682606958642945511505633301694823682974532959072469608869652737426671737605278314673058107766891412025310010402446932430621055264730076194048302085604260841659018023495976667366220794512309416268160170536062191655117185585596733554410357884035934576716621447150604182974705229167294315934604150 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ), (11716515486137570438208124472395342135033626444290831213817948043639896037036885986682933232716183881659717485631824095591206276189500292908861719625410679584341893826173893169075179580917368334149732837038447792186073540343792796322519511934116462258482099459451863516156508413803515685599134041816566284966903732295244548494862771317187821397270 / 65963725509424531250640049515228357285027394566274487834691429599119996782935805301713394908578264874402545818318851293577529826048195839535039216931136348166081141493996938212104575975179785154501138806581935400038581305378054379854551086751687699766353460658160357817939082761220159200151516881462894917663861902057729562688621136275538064892056402003526951 : ℚ)]

/-- The exact realised terminal vector of table 0 (TGCert's polQ). -/
def qv0 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 1 (TGCert's polQ). -/
def qv1 : ℕ → ℚ := fun w =>
  if w = 0 then (501653019755676358340563560989157343232 / 97451382097320694324305202411215996909375 : ℚ) else
  if w = 1 then (947214472384382035879949384862441544258688 / 14411976619059316016183358267703165765153125 : ℚ) else
  if w = 2 then (2110626066625218021862934309106800400301376809084 / 11113752533857734367931748178064493170300536884375 : ℚ) else
  if w = 3 then (214025837850148496150031158688149036470805 / 769325793269044399489083211720434333350532 : ℚ) else
  if w = 4 then (4986513031207541622563312165800213741 / 18491297105956516971958327155443412912 : ℚ) else
  (55513016464687822388612364127591027 / 528994513520688660990543370626162480 : ℚ)

/-- The exact realised terminal vector of table 2 (TGCert's polQ). -/
def qv2 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1637976486205224743835838303367325449541670093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (38348799353353606841286191464267267939927 / 136109781607001630915765117417318210559375 : ℚ) else
  (8668397991177140059289057635096068616 / 155710636533887373490785152401636171875 : ℚ)

/-- The exact realised terminal vector of table 3 (TGCert's polQ). -/
def qv3 : ℕ → ℚ := fun w =>
  if w = 0 then (10081705999668903888345309845714247375667376 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (1446325327673081334144933618783108085651929092 / 51027330274828899760935482911223568275025421875 : ℚ) else
  if w = 2 then (401714671290636050775545902523060636153486511074 / 2296229862367300489242096731005060572376143984375 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 4 (TGCert's polQ). -/
def qv4 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 5 (TGCert's polQ). -/
def qv5 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 6 (TGCert's polQ). -/
def qv6 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 7 (TGCert's polQ). -/
def qv7 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 8 (TGCert's polQ). -/
def qv8 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 9 (TGCert's polQ). -/
def qv9 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 10 (TGCert's polQ). -/
def qv10 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 11 (TGCert's polQ). -/
def qv11 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 12 (TGCert's polQ). -/
def qv12 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 13 (TGCert's polQ). -/
def qv13 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 14 (TGCert's polQ). -/
def qv14 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 15 (TGCert's polQ). -/
def qv15 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 16 (TGCert's polQ). -/
def qv16 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 17 (TGCert's polQ). -/
def qv17 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 18 (TGCert's polQ). -/
def qv18 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 19 (TGCert's polQ). -/
def qv19 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 20 (TGCert's polQ). -/
def qv20 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 21 (TGCert's polQ). -/
def qv21 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 22 (TGCert's polQ). -/
def qv22 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 23 (TGCert's polQ). -/
def qv23 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 24 (TGCert's polQ). -/
def qv24 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The exact realised terminal vector of table 25 (TGCert's polQ). -/
def qv25 : ℕ → ℚ := fun w =>
  if w = 0 then (14721252017794615006024151403080314582549904 / 11021903339363042348362064308824290747405491125 : ℚ) else
  if w = 1 then (4206554185191028153162828022690949264408905026 / 153081990824486699282806448733670704825076265625 : ℚ) else
  if w = 2 then (36615767217578995993587788652329607059595226859 / 208748169306118226294736066455005506579649453125 : ℚ) else
  if w = 3 then (1654945428872767192214423367016036416351850093 / 4379332223205277474714742652902213424747890625 : ℚ) else
  if w = 4 then (610901482708586832513537776253684807857 / 2231307895196748047799428154382265746875 : ℚ) else
  (2544352344708091011847979367004392293 / 42466537236514738224759587018628046875 : ℚ)

/-- The per-table terminal vectors. -/
def qv : ℕ → ℕ → ℚ := fun i =>
  if i = 0 then qv0 else if i = 1 then qv1 else if i = 2 then qv2 else if i = 3 then qv3 else if i = 4 then qv4 else if i = 5 then qv5 else if i = 6 then qv6 else if i = 7 then qv7 else if i = 8 then qv8 else if i = 9 then qv9 else if i = 10 then qv10 else if i = 11 then qv11 else if i = 12 then qv12 else if i = 13 then qv13 else if i = 14 then qv14 else if i = 15 then qv15 else if i = 16 then qv16 else if i = 17 then qv17 else if i = 18 then qv18 else if i = 19 then qv19 else if i = 20 then qv20 else if i = 21 then qv21 else if i = 22 then qv22 else if i = 23 then qv23 else if i = 24 then qv24 else qv25


end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Pol.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4Pol (namespace A36W.TGCert3.R5_11_8_l2_r4): the owner's count tables, pruned to their positive-mass states (actF reads them).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R5_11_8_l2_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P0_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P0_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P1_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (1, 9) .leaf)

def P1_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) (.node .leaf 133184 (4, 2, some (1, 0)) (2, 2) .leaf)) 133185 (4, 2, some (1, 1)) (2, 2) (.node (.node .leaf 133216 (4, 2, some (2, 0)) (2, 2) .leaf) 133217 (4, 2, some (2, 1)) (2, 2) (.node .leaf 133248 (4, 2, some (3, 0)) (3, 0) .leaf))) 133249 (4, 2, some (3, 1)) (3, 0) (.node (.node (.node .leaf 133280 (4, 2, some (4, 0)) (4, 0) .leaf) 133281 (4, 2, some (4, 1)) (4, 0) (.node .leaf 133312 (4, 2, some (5, 0)) (4, 0) .leaf)) 133313 (4, 2, some (5, 1)) (4, 0) (.node (.node .leaf 133344 (4, 2, some (6, 0)) (0, 1) .leaf) 133345 (4, 2, some (6, 1)) (0, 1) .leaf)))

def P1_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) (.node .leaf 2115 (0, 2, some (1, 3)) (0, 1) .leaf)) 2116 (0, 2, some (1, 4)) (0, 1) (.node (.node .leaf 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf))) 2148 (0, 2, some (2, 4)) (0, 1) (.node (.node (.node .leaf 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node .leaf 34913 (1, 2, some (2, 1)) (1, 1) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf)) 65570 (2, 0, some (0, 2)) (1, 0) (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf))) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132129 (4, 1, some (0, 1)) (0, 1) (.node (.node .leaf 132288 (4, 1, some (5, 0)) (0, 1) .leaf) 132289 (4, 1, some (5, 1)) (0, 1) .leaf))))

def P2_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P2_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (1, 2) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P2_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf)) 34883 (1, 2, some (1, 3)) (0, 2) (.node (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf)) 34916 (1, 2, some (2, 4)) (1, 1) (.node (.node (.node .leaf 34947 (1, 2, some (3, 3)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) .leaf) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)))) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf)) 65632 (2, 0, some (2, 0)) (1, 0) (.node (.node .leaf 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf) 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) .leaf))) 66626 (2, 1, some (1, 2)) (1, 1) (.node (.node (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf)) 66688 (2, 1, some (3, 0)) (0, 1) (.node (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf) 66690 (2, 1, some (3, 2)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P3_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P3_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (1, 2) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P3_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) (.node .leaf 34849 (1, 2, some (0, 1)) (0, 1) .leaf)) 34880 (1, 2, some (1, 0)) (0, 2) (.node (.node .leaf 34881 (1, 2, some (1, 1)) (0, 2) .leaf) 34912 (1, 2, some (2, 0)) (1, 1) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node (.node .leaf 34944 (1, 2, some (3, 0)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) .leaf) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)))) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf)) 65632 (2, 0, some (2, 0)) (1, 0) (.node (.node .leaf 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf)) 65635 (2, 0, some (2, 3)) (1, 0) (.node (.node (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf) 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf))) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P4_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P4_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P4_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P5_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P5_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P5_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P6_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P6_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P6_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P7_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P7_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P7_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P8_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P8_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P8_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P9_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P9_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P9_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P10_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P10_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P10_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P11_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P11_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P11_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P12_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P12_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P12_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P13_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P13_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P13_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P14_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P14_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P14_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P15_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P15_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P15_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P16_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P16_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P16_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P17_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P17_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P17_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P18_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P18_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P18_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P19_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P19_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P19_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P20_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P20_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P20_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P21_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P21_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P21_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P22_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P22_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P22_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P23_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P23_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P23_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P24_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P24_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P24_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

def P25_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (3, 7) .leaf)

def P25_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 69665 (2, 4, some (0, 1)) (0, 1) .leaf) 69666 (2, 4, some (0, 2)) (0, 1) (.node .leaf 69667 (2, 4, some (0, 3)) (0, 1) .leaf)) 69696 (2, 4, some (1, 0)) (0, 4) (.node (.node .leaf 69697 (2, 4, some (1, 1)) (0, 4) .leaf) 69698 (2, 4, some (1, 2)) (0, 4) .leaf)) 69699 (2, 4, some (1, 3)) (0, 4) (.node (.node (.node .leaf 69728 (2, 4, some (2, 0)) (0, 4) .leaf) 69729 (2, 4, some (2, 1)) (0, 4) (.node .leaf 69730 (2, 4, some (2, 2)) (0, 4) .leaf)) 69731 (2, 4, some (2, 3)) (0, 4) (.node (.node .leaf 69760 (2, 4, some (3, 0)) (0, 3) .leaf) 69761 (2, 4, some (3, 1)) (0, 3) .leaf))) 69762 (2, 4, some (3, 2)) (0, 3) (.node (.node (.node (.node .leaf 69763 (2, 4, some (3, 3)) (0, 3) .leaf) 69792 (2, 4, some (4, 0)) (2, 2) (.node .leaf 69793 (2, 4, some (4, 1)) (2, 2) .leaf)) 69794 (2, 4, some (4, 2)) (2, 2) (.node (.node .leaf 69795 (2, 4, some (4, 3)) (2, 2) .leaf) 69824 (2, 4, some (5, 0)) (2, 2) .leaf)) 69825 (2, 4, some (5, 1)) (2, 2) (.node (.node (.node .leaf 69826 (2, 4, some (5, 2)) (2, 2) .leaf) 69827 (2, 4, some (5, 3)) (2, 2) .leaf) 69856 (2, 4, some (6, 0)) (0, 1) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (0, 1) .leaf) 69858 (2, 4, some (6, 2)) (0, 1) .leaf))))

def P25_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2082 (0, 2, some (0, 2)) (0, 1) .leaf) 2083 (0, 2, some (0, 3)) (0, 1) (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf)) 2085 (0, 2, some (0, 5)) (0, 1) (.node (.node .leaf 2113 (0, 2, some (1, 1)) (0, 1) .leaf) 2114 (0, 2, some (1, 2)) (0, 1) .leaf)) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2117 (0, 2, some (1, 5)) (0, 1) .leaf) 2144 (0, 2, some (2, 0)) (0, 1) (.node (.node .leaf 2145 (0, 2, some (2, 1)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf))) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node (.node .leaf 2148 (0, 2, some (2, 4)) (0, 1) .leaf) 2149 (0, 2, some (2, 5)) (0, 1) .leaf) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node (.node .leaf 65603 (2, 0, some (1, 3)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 65633 (2, 0, some (2, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66592 (2, 1, some (0, 0)) (0, 1) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf))) 66658 (2, 1, some (2, 2)) (2, 0) (.node (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2, 0) .leaf) 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 66691 (2, 1, some (3, 3)) (0, 1) .leaf)) 68641 (2, 3, some (0, 1)) (0, 1) (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (0, 1) .leaf) 68643 (2, 3, some (0, 3)) (0, 1) .leaf) 68800 (2, 3, some (5, 0)) (0, 1) (.node (.node .leaf 68801 (2, 3, some (5, 1)) (0, 1) .leaf) 68802 (2, 3, some (5, 2)) (0, 1) .leaf)))))

/-- Table `i`, round `t`. -/
def PT : ℕ → ℕ → KTree (ℕ × ℕ) := fun i t =>
  if i = 0 then (if t = 0 then P0_0 else if t = 1 then P0_1 else if t = 2 then P0_2 else .leaf) else if i = 1 then (if t = 0 then P1_0 else if t = 1 then P1_1 else if t = 2 then P1_2 else .leaf) else if i = 2 then (if t = 0 then P2_0 else if t = 1 then P2_1 else if t = 2 then P2_2 else .leaf) else if i = 3 then (if t = 0 then P3_0 else if t = 1 then P3_1 else if t = 2 then P3_2 else .leaf) else if i = 4 then (if t = 0 then P4_0 else if t = 1 then P4_1 else if t = 2 then P4_2 else .leaf) else if i = 5 then (if t = 0 then P5_0 else if t = 1 then P5_1 else if t = 2 then P5_2 else .leaf) else if i = 6 then (if t = 0 then P6_0 else if t = 1 then P6_1 else if t = 2 then P6_2 else .leaf) else if i = 7 then (if t = 0 then P7_0 else if t = 1 then P7_1 else if t = 2 then P7_2 else .leaf) else if i = 8 then (if t = 0 then P8_0 else if t = 1 then P8_1 else if t = 2 then P8_2 else .leaf) else if i = 9 then (if t = 0 then P9_0 else if t = 1 then P9_1 else if t = 2 then P9_2 else .leaf) else if i = 10 then (if t = 0 then P10_0 else if t = 1 then P10_1 else if t = 2 then P10_2 else .leaf) else if i = 11 then (if t = 0 then P11_0 else if t = 1 then P11_1 else if t = 2 then P11_2 else .leaf) else if i = 12 then (if t = 0 then P12_0 else if t = 1 then P12_1 else if t = 2 then P12_2 else .leaf) else if i = 13 then (if t = 0 then P13_0 else if t = 1 then P13_1 else if t = 2 then P13_2 else .leaf) else if i = 14 then (if t = 0 then P14_0 else if t = 1 then P14_1 else if t = 2 then P14_2 else .leaf) else if i = 15 then (if t = 0 then P15_0 else if t = 1 then P15_1 else if t = 2 then P15_2 else .leaf) else if i = 16 then (if t = 0 then P16_0 else if t = 1 then P16_1 else if t = 2 then P16_2 else .leaf) else if i = 17 then (if t = 0 then P17_0 else if t = 1 then P17_1 else if t = 2 then P17_2 else .leaf) else if i = 18 then (if t = 0 then P18_0 else if t = 1 then P18_1 else if t = 2 then P18_2 else .leaf) else if i = 19 then (if t = 0 then P19_0 else if t = 1 then P19_1 else if t = 2 then P19_2 else .leaf) else if i = 20 then (if t = 0 then P20_0 else if t = 1 then P20_1 else if t = 2 then P20_2 else .leaf) else if i = 21 then (if t = 0 then P21_0 else if t = 1 then P21_1 else if t = 2 then P21_2 else .leaf) else if i = 22 then (if t = 0 then P22_0 else if t = 1 then P22_1 else if t = 2 then P22_2 else .leaf) else if i = 23 then (if t = 0 then P23_0 else if t = 1 then P23_1 else if t = 2 then P23_2 else .leaf) else if i = 24 then (if t = 0 then P24_0 else if t = 1 then P24_1 else if t = 2 then P24_2 else .leaf) else if i = 25 then (if t = 0 then P25_0 else if t = 1 then P25_1 else if t = 2 then P25_2 else .leaf) else .leaf


end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q00.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4Q00 (namespace A36W.TGCert3.R5_11_8_l2_r4): polQ value items, 3 theorems, 18228 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4Pol
import A36W.TGCert3R5_11_8_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq0_ok : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq1_ok : ∀ p ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq2_ok : ∀ p ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q01.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4Q01 (namespace A36W.TGCert3.R5_11_8_l2_r4): polQ value items, 3 theorems, 21420 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4Pol
import A36W.TGCert3R5_11_8_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq3_ok : ∀ p ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq4_ok : ∀ p ∈ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq5_ok : ∀ p ∈ ([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q02.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4Q02 (namespace A36W.TGCert3.R5_11_8_l2_r4): polQ value items, 3 theorems, 21258 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4Pol
import A36W.TGCert3R5_11_8_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq6_ok : ∀ p ∈ ([(6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq7_ok : ∀ p ∈ ([(7, 0), (7, 1), (7, 2), (7, 3), (7, 4), (7, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq8_ok : ∀ p ∈ ([(8, 0), (8, 1), (8, 2), (8, 3), (8, 4), (8, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q03.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4Q03 (namespace A36W.TGCert3.R5_11_8_l2_r4): polQ value items, 3 theorems, 21258 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4Pol
import A36W.TGCert3R5_11_8_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq9_ok : ∀ p ∈ ([(9, 0), (9, 1), (9, 2), (9, 3), (9, 4), (9, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq10_ok : ∀ p ∈ ([(10, 0), (10, 1), (10, 2), (10, 3), (10, 4), (10, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq11_ok : ∀ p ∈ ([(11, 0), (11, 1), (11, 2), (11, 3), (11, 4), (11, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q04.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4Q04 (namespace A36W.TGCert3.R5_11_8_l2_r4): polQ value items, 3 theorems, 21258 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4Pol
import A36W.TGCert3R5_11_8_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq12_ok : ∀ p ∈ ([(12, 0), (12, 1), (12, 2), (12, 3), (12, 4), (12, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq13_ok : ∀ p ∈ ([(13, 0), (13, 1), (13, 2), (13, 3), (13, 4), (13, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq14_ok : ∀ p ∈ ([(14, 0), (14, 1), (14, 2), (14, 3), (14, 4), (14, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q05.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4Q05 (namespace A36W.TGCert3.R5_11_8_l2_r4): polQ value items, 3 theorems, 21258 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4Pol
import A36W.TGCert3R5_11_8_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq15_ok : ∀ p ∈ ([(15, 0), (15, 1), (15, 2), (15, 3), (15, 4), (15, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq16_ok : ∀ p ∈ ([(16, 0), (16, 1), (16, 2), (16, 3), (16, 4), (16, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq17_ok : ∀ p ∈ ([(17, 0), (17, 1), (17, 2), (17, 3), (17, 4), (17, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q06.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4Q06 (namespace A36W.TGCert3.R5_11_8_l2_r4): polQ value items, 3 theorems, 21258 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4Pol
import A36W.TGCert3R5_11_8_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq18_ok : ∀ p ∈ ([(18, 0), (18, 1), (18, 2), (18, 3), (18, 4), (18, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq19_ok : ∀ p ∈ ([(19, 0), (19, 1), (19, 2), (19, 3), (19, 4), (19, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq20_ok : ∀ p ∈ ([(20, 0), (20, 1), (20, 2), (20, 3), (20, 4), (20, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q07.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4Q07 (namespace A36W.TGCert3.R5_11_8_l2_r4): polQ value items, 3 theorems, 21258 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4Pol
import A36W.TGCert3R5_11_8_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq21_ok : ∀ p ∈ ([(21, 0), (21, 1), (21, 2), (21, 3), (21, 4), (21, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq22_ok : ∀ p ∈ ([(22, 0), (22, 1), (22, 2), (22, 3), (22, 4), (22, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq23_ok : ∀ p ∈ ([(23, 0), (23, 1), (23, 2), (23, 3), (23, 4), (23, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4Q08.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4Q08 (namespace A36W.TGCert3.R5_11_8_l2_r4): polQ value items, 2 theorems, 14172 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4Pol
import A36W.TGCert3R5_11_8_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq24_ok : ∀ p ∈ ([(24, 0), (24, 1), (24, 2), (24, 3), (24, 4), (24, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel
theorem pq25_ok : ∀ p ∈ ([(25, 0), (25, 1), (25, 2), (25, 3), (25, 4), (25, 5)] : List (ℕ × ℕ)), PolOK 16 4 5 11 8 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4T.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4T (namespace A36W.TGCert3.R5_11_8_l2_r4): the level tables.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R5_11_8_l2_r4V1
import A36W.TGCert3R5_11_8_l2_r4V2
import A36W.TGCert3R5_11_8_l2_r4V3
import A36W.TGCert3R5_11_8_l2_r4V4
import A36W.TGCert3R5_11_8_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R5_11_8_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else if t = 3 then V3 else if t = 4 then V4 else .leaf

end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4V1.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4V1 (namespace A36W.TGCert3.R5_11_8_l2_r4): the level-1 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R5_11_8_l2_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V1ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34 (0, 0, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 35 (0, 0, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36 (0, 0, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37 (0, 0, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 1059 (0, 1, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1060 (0, 1, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1061 (0, 1, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 1088 (0, 1, some (1, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1089 (0, 1, some (1, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1090 (0, 1, some (1, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1091 (0, 1, some (1, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1092 (0, 1, some (1, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1093 (0, 1, some (1, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 2083 (0, 2, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2084 (0, 2, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2085 (0, 2, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (3256236412357751758012308049925456063111 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2113 (0, 2, some (1, 1)) (1252130506015135264754921833437234116931 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 2114 (0, 2, some (1, 2)) (2900034727289325887033178771402869323069 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2115 (0, 2, some (1, 3)) (5476724390274965414129065287631486986149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2116 (0, 2, some (1, 4)) (5261160468031774546041594658803660908723 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2117 (0, 2, some (1, 5)) (4870505619887925902989219517905808305273 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 2144 (0, 2, some (2, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 2147 (0, 2, some (2, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2148 (0, 2, some (2, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2149 (0, 2, some (2, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3104 (0, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3105 (0, 3, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 3106 (0, 3, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3107 (0, 3, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3109 (0, 3, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 3136 (0, 3, some (1, 0)) (2894432366540223784899829377711516500543 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3137 (0, 3, some (1, 1)) (5565024471178378954466319259721040519693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3138 (0, 3, some (1, 2)) (5155617292958801576947873371382878796567 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3139 (0, 3, some (1, 3)) (1217049864505547869806458952806997108033 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 3140 (0, 3, some (1, 4)) (146143346334215959612266518300101691909 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3141 (0, 3, some (1, 5)) (2164669164394633734661875341291470357899 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3168 (0, 3, some (2, 0)) (2894432366540223784899829377711516500543 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3169 (0, 3, some (2, 1)) (5565024471178378954466319259721040519693 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3170 (0, 3, some (2, 2)) (5155617292958801576947873371382878796567 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3171 (0, 3, some (2, 3)) (1217049864505547869806458952806997108033 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3172 (0, 3, some (2, 4)) (146143346334215959612266518300101691909 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 3173 (0, 3, some (2, 5)) (2164669164394633734661875341291470357899 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 3200 (0, 3, some (3, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 3203 (0, 3, some (3, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3204 (0, 3, some (3, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3205 (0, 3, some (3, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) (.node .leaf 4129 (0, 4, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 4130 (0, 4, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4131 (0, 4, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4133 (0, 4, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 4160 (0, 4, some (1, 0)) (10989797891707412183291539668498414213 / 20000000000000000000000000000000000000 : ℚ) .leaf)) 4161 (0, 4, some (1, 1)) (5282425572251351898184826484813331430803 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4162 (0, 4, some (1, 2)) (4893808602300737434368489176742341982679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (4620986204294502068171398836439067144563 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4164 (0, 4, some (1, 4)) (887820828980361954644519098673117778347 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 4165 (0, 4, some (1, 5)) (2054744558390218740323576984116512878787 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4192 (0, 4, some (2, 0)) (2442177309268313818509231037444092047333 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4193 (0, 4, some (2, 1)) (4695489397556757242830956875389627938491 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4194 (0, 4, some (2, 2)) (1087513022733497207637442039276075996151 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 4195 (0, 4, some (2, 3)) (1026885823176556015149199741430903809903 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4196 (0, 4, some (2, 4)) (3945870351023830909531195994102745681543 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4197 (0, 4, some (2, 5)) (730575842983188885448382927685871245791 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 4224 (0, 4, some (3, 0)) (10989797891707412183291539668498414213 / 20000000000000000000000000000000000000 : ℚ) .leaf)))) 4225 (0, 4, some (3, 1)) (5282425572251351898184826484813331430803 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4226 (0, 4, some (3, 2)) (4893808602300737434368489176742341982679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4227 (0, 4, some (3, 3)) (4620986204294502068171398836439067144563 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (887820828980361954644519098673117778347 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 4229 (0, 4, some (3, 5)) (2054744558390218740323576984116512878787 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4257 (0, 4, some (4, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4258 (0, 4, some (4, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 4259 (0, 4, some (4, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4260 (0, 4, some (4, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5154 (0, 5, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 5155 (0, 5, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5156 (0, 5, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5157 (0, 5, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (5128726552637994044436159829758910942949 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5186 (0, 5, some (1, 2)) (1187854224297707883328790024766615274729 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 5187 (0, 5, some (1, 3)) (4486532620513251667254530283627714139053 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 5188 (0, 5, some (1, 4)) (2154971327705814854058637172245979508213 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5189 (0, 5, some (1, 5)) (24936988773826180623304803931677738523 / 62500000000000000000000000000000000000 : ℚ) .leaf) 5216 (0, 5, some (2, 0)) (900284243288671206055242929643390092329 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 5217 (0, 5, some (2, 1)) (2163681514394153737496504928179540554057 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5218 (0, 5, some (2, 2)) (4009008007004764106234666333587326552211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5219 (0, 5, some (2, 3)) (1892755949279028047123004963405441902413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5220 (0, 5, some (2, 4)) (363651411550356256622395022816509042011 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 5221 (0, 5, some (2, 5)) (673298696893306876829229706155298940121 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 5248 (0, 5, some (3, 0)) (900284243288671206055242929643390092329 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5249 (0, 5, some (3, 1)) (2163681514394153737496504928179540554057 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (4009008007004764106234666333587326552211 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5251 (0, 5, some (3, 3)) (1892755949279028047123004963405441902413 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5252 (0, 5, some (3, 4)) (363651411550356256622395022816509042011 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5253 (0, 5, some (3, 5)) (673298696893306876829229706155298940121 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5280 (0, 5, some (4, 0)) (5335017738006940480327365508997867213801 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5281 (0, 5, some (4, 1)) (5128726552637994044436159829758910942949 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 5282 (0, 5, some (4, 2)) (1187854224297707883328790024766615274729 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5283 (0, 5, some (4, 3)) (4486532620513251667254530283627714139053 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5284 (0, 5, some (4, 4)) (2154971327705814854058637172245979508213 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5312 (0, 5, some (5, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5313 (0, 5, some (5, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5314 (0, 5, some (5, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 5315 (0, 5, some (5, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf))) 6179 (0, 6, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6180 (0, 6, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6181 (0, 6, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 6210 (0, 6, some (1, 2)) (4661835659865814504618664434482493124789 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (88038908022681414193175560822265415801 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6212 (0, 6, some (1, 4)) (264292799360199579738618558847116775009 / 625000000000000000000000000000000000000 : ℚ) .leaf) 6213 (0, 6, some (1, 5)) (489336743253271876505957786569433222543 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 6241 (0, 6, some (2, 1)) (2061120174510510723876414540637422414701 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))) 6242 (0, 6, some (2, 2)) (954743943140518810545902476182014591957 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 6243 (0, 6, some (2, 3)) (3606073672609030725352470971279991431209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (1732069289887003965775010587260464496699 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6245 (0, 6, some (2, 5)) (1603458640292321284934722475030718783629 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 6272 (0, 6, some (3, 0)) (4070295515447189697515385062406820078889 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6273 (0, 6, some (3, 1)) (3912907831297297702359130729491356615409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6274 (0, 6, some (3, 2)) (906260852277914339697868366063396663459 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6275 (0, 6, some (3, 3)) (3422952743921853383830665804769679366343 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6276 (0, 6, some (3, 4)) (205514080782491193204749791359518004247 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 6277 (0, 6, some (3, 5)) (761016503107488422342065549672782547699 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6304 (0, 6, some (4, 0)) (4288047950429961162814562041054098519323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6305 (0, 6, some (4, 1)) (2061120174510510723876414540637422414701 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 6306 (0, 6, some (4, 2)) (954743943140518810545902476182014591957 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 6307 (0, 6, some (4, 3)) (3606073672609030725352470971279991431209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6308 (0, 6, some (4, 4)) (1732069289887003965775010587260464496699 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6336 (0, 6, some (5, 0)) (1308608383309924671269092419755279089149 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 6337 (0, 6, some (5, 1)) (2516015838025525785981951343551541033571 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 6338 (0, 6, some (5, 2)) (4661835659865814504618664434482493124789 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6339 (0, 6, some (5, 3)) (88038908022681414193175560822265415801 / 200000000000000000000000000000000000000 : ℚ) .leaf) 6368 (0, 6, some (6, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6369 (0, 6, some (6, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6370 (0, 6, some (6, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 7168 (0, 7, none) (0 : ℚ) (.node (.node .leaf 7204 (0, 7, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7205 (0, 7, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 7235 (0, 7, some (1, 3)) (217190161542103023707473646235611570711 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 7236 (0, 7, some (1, 4)) (4172831095827256895003215333766434110913 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7237 (0, 7, some (1, 5)) (772597506826207008745896780516327014393 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (462185408602494372088773401931200433557 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 7267 (0, 7, some (2, 3)) (174567709572806571266938051565402818537 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 7268 (0, 7, some (2, 4)) (3353934458451691820186483518009286676081 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7269 (0, 7, some (2, 5)) (3104896101892871530775369649065743209849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7297 (0, 7, some (3, 1)) (1839098942102485985853262610119542498497 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7298 (0, 7, some (3, 2)) (3407600580544470506536108537758354556529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 7299 (0, 7, some (3, 3)) (1608816011422985360796101083226752375637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 7300 (0, 7, some (3, 4)) (772746499227269795370965802549339650169 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7301 (0, 7, some (3, 5)) (2861472247504470402762580668578988942197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (3826144902585959957395485425474887556753 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7329 (0, 7, some (4, 1)) (1839098942102485985853262610119542498497 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7330 (0, 7, some (4, 2)) (3407600580544470506536108537758354556529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7331 (0, 7, some (4, 3)) (1608816011422985360796101083226752375637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7332 (0, 7, some (4, 4)) (772746499227269795370965802549339650169 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 7360 (0, 7, some (5, 0)) (4151632923812890578771143039794799866269 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 7361 (0, 7, some (5, 1)) (3991100134771019934577392817099701602641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7362 (0, 7, some (5, 2)) (462185408602494372088773401931200433557 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7363 (0, 7, some (5, 3)) (174567709572806571266938051565402818537 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 7392 (0, 7, some (6, 0)) (5165295618491045942483905324391098201617 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7393 (0, 7, some (6, 1)) (2482783571838356080901904523661382372971 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7394 (0, 7, some (6, 2)) (2300130391867517591911873262986889325657 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7424 (0, 7, some (7, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7425 (0, 7, some (7, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 8229 (0, 8, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8260 (0, 8, some (1, 4)) (4132072329830447869272931089491980853799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8261 (0, 8, some (1, 5)) (191262760625808818908951321098075060327 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 8291 (0, 8, some (2, 3)) (1705793735569650177508582773607390020161 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8292 (0, 8, some (2, 4)) (3277307356978289246636994329086313673977 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8293 (0, 8, some (2, 5)) (23702802828109823115304934692262019903 / 78125000000000000000000000000000000000 : ℚ) .leaf) 8322 (0, 8, some (3, 2)) (653393940279105416118229374641349675727 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 8323 (0, 8, some (3, 3)) (3084841101652289817543009934909197808451 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 8324 (0, 8, some (3, 4)) (296342172759176906705457386527625296041 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8325 (0, 8, some (3, 5)) (685844989239288863290073341789989001823 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8353 (0, 8, some (4, 1)) (3423794352385135489564239388304937038483 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8354 (0, 8, some (4, 2)) (3171912982972700188942539281221888322107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8355 (0, 8, some (4, 3)) (59901673018632434217036651583469388911 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8356 (0, 8, some (4, 4)) (1438598565477438352433248539516626029729 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8384 (0, 8, some (5, 0)) (1834120398567959911418933336245748984599 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 8385 (0, 8, some (5, 1)) (705279903521718278642535884736887359917 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))) 8386 (0, 8, some (5, 2)) (653393940279105416118229374641349675727 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 8387 (0, 8, some (5, 3)) (3084841101652289817543009934909197808451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8416 (0, 8, some (6, 0)) (253548803898034778154553344402612339631 / 625000000000000000000000000000000000000 : ℚ) .leaf) 8417 (0, 8, some (6, 1)) (3899915754513693393581766428241092345397 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (36130071321673413089673611500168071669 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 8448 (0, 8, some (7, 0)) (2557421401731815296219568451270828116019 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8449 (0, 8, some (7, 1)) (4917065207077133852682412106868744355963 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9285 (0, 9, some (1, 5)) (5932037542278309411363555246411917007 / 15625000000000000000000000000000000000 : ℚ) .leaf))) 9316 (0, 9, some (2, 4)) (161045181595106087823812939994947101899 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9317 (0, 9, some (2, 5)) (119269726408215472840883212360737533391 / 400000000000000000000000000000000000000 : ℚ) .leaf) 9347 (0, 9, some (3, 3)) (2991705565423788453625753694691548446633 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9348 (0, 9, some (3, 4)) (1436976003461810697531860635356829804669 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 9349 (0, 9, some (3, 5)) (1330276797872148028982880868173633361233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9378 (0, 9, some (4, 2)) (3018152202174976341150035770642055307151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9379 (0, 9, some (4, 3)) (356236850020931981313080334396856001209 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 9380 (0, 9, some (4, 4)) (1368861457344355564635593502664256405911 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 9409 (0, 9, some (5, 1)) (651564687929169562775995158121196832141 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 9410 (0, 9, some (5, 2)) (3018152202174976341150035770642055307151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9411 (0, 9, some (5, 3)) (356236850020931981313080334396856001209 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 9440 (0, 9, some (6, 0)) (3557491632949301112853562582207844697513 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9441 (0, 9, some (6, 1)) (3419932734002625201098643385946537932541 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 9442 (0, 9, some (6, 2)) (633667091151040632777132310117840795847 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9472 (0, 9, some (7, 0)) (1993481048643748697921947798707184122169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9473 (0, 9, some (7, 1)) (3832796698508943494551652717890034305227 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9504 (0, 9, some (8, 0)) (5076398886427709141288807833901045356679 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 10341 (0, 10, some (2, 5)) (1470843446653325315996013267419789044659 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10372 (0, 10, some (3, 4)) (5483689717207306689103583940589165759 / 19531250000000000000000000000000000000 : ℚ) .leaf) 10373 (0, 10, some (3, 5)) (2599173884698146680927692124513687601769 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 10403 (0, 10, some (4, 3)) (2747373115497494790959984164482267030191 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10404 (0, 10, some (4, 4)) (2639236484467865568062694117593096023299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10434 (0, 10, some (5, 2)) (356840210584428771256035669137462436237 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 10435 (0, 10, some (5, 3)) (539115057167691907953329864251224500199 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 10465 (0, 10, some (6, 1)) (125625079670936081322037073334046668201 / 400000000000000000000000000000000000000 : ℚ) .leaf))))) 10466 (0, 10, some (6, 2)) (2909577651163777597740871438264338118533 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 10496 (0, 10, some (7, 0)) (3475419312050072583039154350034248781907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10497 (0, 10, some (7, 1)) (1670516967570660516974141398188528156103 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10528 (0, 10, some (8, 0)) (3933401877877757077335760042473947539391 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 11397 (0, 11, some (3, 5)) (318979024120458585481810558930916480323 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 11428 (0, 11, some (4, 4)) (256585548599205431916160266770278336201 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11459 (0, 11, some (5, 3)) (2586013838474523896310313110052184375573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11490 (0, 11, some (6, 2)) (684672936084187906063433361016851967089 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 11521 (0, 11, some (7, 1)) (381663174355578588266169737217783418167 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 11552 (0, 11, some (8, 0)) (3412117571951897516768210805281554778227 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf) 32800 (1, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32801 (1, 0, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32802 (1, 0, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32803 (1, 0, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32804 (1, 0, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 32832 (1, 0, some (1, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 32833 (1, 0, some (1, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32834 (1, 0, some (1, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32835 (1, 0, some (1, 3)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 32836 (1, 0, some (1, 4)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 33792 (1, 1, none) (0 : ℚ) (.node (.node .leaf 33824 (1, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33825 (1, 1, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33826 (1, 1, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 33827 (1, 1, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33828 (1, 1, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33856 (1, 1, some (1, 0)) (1402448130889698169383246789715359753993 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 33857 (1, 1, some (1, 1)) (654687341075339631556445318631313892649 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 33858 (1, 1, some (1, 2)) (3078551890630945936731402077036854065637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (36835230920002866108743672115064070307 / 62500000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (549848509946299514622188282898375425107 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 33888 (1, 1, some (2, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V1lrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33892 (1, 1, some (2, 4)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf)) 34848 (1, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34849 (1, 2, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34850 (1, 2, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 34851 (1, 2, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34852 (1, 2, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34880 (1, 2, some (1, 0)) (5963794357435881750632448693986313001201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34881 (1, 2, some (1, 1)) (2805141883489435122163902277761520978849 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 34882 (1, 2, some (1, 2)) (5255683514996662460722483302844863422011 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34883 (1, 2, some (1, 3)) (5013174409620985212446796478438866880963 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34884 (1, 2, some (1, 4)) (4712594586698873775197033975873390012487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (5745977229857151922966444558777510355191 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34913 (1, 2, some (2, 1)) (669498413180912744138313289118701980553 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 34914 (1, 2, some (2, 2)) (2520667166595249646758338813532504185203 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34915 (1, 2, some (2, 3)) (965843910329599574198906019876029140781 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34916 (1, 2, some (2, 4)) (2249077711735251314062855110309693974653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34944 (1, 2, some (3, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34945 (1, 2, some (3, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 34946 (1, 2, some (3, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34947 (1, 2, some (3, 3)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34948 (1, 2, some (3, 4)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 35840 (1, 3, none) (0 : ℚ) .leaf))) 35872 (1, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35873 (1, 3, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35874 (1, 3, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 35875 (1, 3, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35876 (1, 3, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35904 (1, 3, some (1, 0)) (2782655376973950521201111506845377889619 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (5260617134454287416652919953772617954867 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (4915938314926468571117042697538741437667 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 35907 (1, 3, some (1, 3)) (4678645926744518916889310456786568711431 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 35908 (1, 3, some (1, 4)) (220965092278756808034017556665547301429 / 500000000000000000000000000000000000000 : ℚ) .leaf) 35936 (1, 3, some (2, 0)) (1216137401915209565183052895353434216069 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (1139139981702184129434321153591249229081 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 35938 (1, 3, some (2, 2)) (1069513329507054337963732277744003078821 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 35939 (1, 3, some (2, 3)) (2044403353674008425704587317930385652451 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35940 (1, 3, some (2, 4)) (1913571963539269059370605591612420485257 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (5371633802713491570928967316075733062863 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35969 (1, 3, some (3, 1)) (1000024002562306728385097531765670321467 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 35970 (1, 3, some (3, 2)) (2354877398196501601197190109004188095919 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35971 (1, 3, some (3, 3)) (1128620360269256095002825563073142584573 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35972 (1, 3, some (3, 4)) (268746695085213434719293462308874507 / 640000000000000000000000000000000000 : ℚ) (.node .leaf 36000 (1, 3, some (4, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36001 (1, 3, some (4, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36002 (1, 3, some (4, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36004 (1, 3, some (4, 4)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 36864 (1, 4, none) (0 : ℚ) (.node (.node (.node (.node .leaf 36897 (1, 4, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 36899 (1, 4, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36900 (1, 4, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36928 (1, 4, some (1, 0)) (2681425065846913893617218834707373647539 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36929 (1, 4, some (1, 1)) (2542617268309499403952181746769484886443 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36930 (1, 4, some (1, 2)) (948870596553549913363891290902820783177 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 36931 (1, 4, some (1, 3)) (450871897263108256450877672293404066569 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36932 (1, 4, some (1, 4)) (427223584385891370134251895961666208823 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 36960 (1, 4, some (2, 0)) (35008019004294013141475676956463871981 / 78125000000000000000000000000000000000 : ℚ) (.node .leaf 36961 (1, 4, some (2, 1)) (210649147420823679666632383843177915323 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 36962 (1, 4, some (2, 2)) (986968037983109418911625029767986357403 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36963 (1, 4, some (2, 3)) (3766715375447251003080191514217269626063 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (442353992023061467009232953157222604873 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 36992 (1, 4, some (3, 0)) (2213310750395810416001129501160702580373 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))) 36993 (1, 4, some (3, 1)) (4136360179274846993741882613324979357387 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36994 (1, 4, some (3, 2)) (3888390820288723137881860141317134327007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36995 (1, 4, some (3, 3)) (372054080514082817956166142475421947481 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 36996 (1, 4, some (3, 4)) (347404075599287250057340126780492464763 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 37024 (1, 4, some (4, 0)) (1296129414489349274343979776912503655349 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 37025 (1, 4, some (4, 1)) (1205396800890974128246774013023807095241 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37026 (1, 4, some (4, 2)) (283982414130127910041860500716275848891 / 625000000000000000000000000000000000000 : ℚ) .leaf) 37027 (1, 4, some (4, 3)) (871429557521947581120960366513649101743 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 37028 (1, 4, some (4, 4)) (2024579343452455420201277170364542900967 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 37056 (1, 4, some (5, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37057 (1, 4, some (5, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37058 (1, 4, some (5, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37059 (1, 4, some (5, 3)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37888 (1, 5, none) (0 : ℚ) (.node (.node .leaf 37922 (1, 5, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37923 (1, 5, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37924 (1, 5, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 37953 (1, 5, some (1, 1)) (62271634721089661892701452949567521689 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37954 (1, 5, some (1, 2)) (4642559954541127924594092729052534534819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37955 (1, 5, some (1, 3)) (34433388437712368618440843559679469333 / 78125000000000000000000000000000000000 : ℚ) .leaf) 37956 (1, 5, some (1, 4)) (2092730941739636706942141530210284356061 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 37984 (1, 5, some (2, 0)) (1066293592424107690851056120396518977357 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 37985 (1, 5, some (2, 1)) (402155845010086271757922051895185763289 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37986 (1, 5, some (2, 2)) (940730932446489649138216859201152889531 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37987 (1, 5, some (2, 3)) (3585471761839525426098522770659978508901 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37988 (1, 5, some (2, 4)) (3378232835484045316324607680546466983667 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38016 (1, 5, some (3, 0)) (1003229201201057598695170726357553949521 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38017 (1, 5, some (3, 1)) (117546811877410062572031214404908520983 / 312500000000000000000000000000000000000 : ℚ) .leaf) 38018 (1, 5, some (3, 2)) (3530300116748178685222669174447135831239 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38019 (1, 5, some (3, 3)) (1686514310932360429709275368095336700471 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38020 (1, 5, some (3, 4)) (3159400687650853969322071128498214995171 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38048 (1, 5, some (4, 0)) (2094928568515798819820427367925487190947 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38049 (1, 5, some (4, 1)) (488634210938819836926339937239084795889 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 38050 (1, 5, some (4, 2)) (3677672623398980424886598326329681060199 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 38051 (1, 5, some (4, 3)) (880359305743524938481829410834734151339 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 38052 (1, 5, some (4, 4)) (410380638521545354879120585887128323639 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38080 (1, 5, some (5, 0)) (1014284945945248738970040236982174033123 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (4713482448978603661073487258466427419191 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38082 (1, 5, some (5, 2)) (2221637964305389211445117657117172184829 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38083 (1, 5, some (5, 3)) (4262051920986061120556161974451270486603 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38112 (1, 5, some (6, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38113 (1, 5, some (6, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 38114 (1, 5, some (6, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38912 (1, 6, none) (0 : ℚ) (.node (.node (.node .leaf 38947 (1, 6, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38948 (1, 6, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38978 (1, 6, some (1, 2)) (457573501512016413232435089877968922061 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 38979 (1, 6, some (1, 3)) (2170392790599626951639229941577525266859 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38980 (1, 6, some (1, 4)) (1032184575760829554022101475148838406267 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (3900086867725998451900005506143615100991 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39010 (1, 6, some (2, 2)) (3645036308916347391785181807001242075181 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 39011 (1, 6, some (2, 3)) (3469508356961105757487786625956149820681 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39012 (1, 6, some (2, 4)) (3276340329397058351999586149463627337849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39040 (1, 6, some (3, 0)) (944307706201889991546153502465831986527 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 39041 (1, 6, some (3, 1)) (354962049299483100936448297417206229279 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 39042 (1, 6, some (3, 2)) (1663529493731437402443969293612910875657 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39043 (1, 6, some (3, 3)) (793770357477625433979914074947157911101 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (1490795499286534294315292139816068036381 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 39072 (1, 6, some (4, 0)) (750056625630516114320959196711044138849 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 39073 (1, 6, some (4, 1)) (877098359547163406736412503145742079847 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39074 (1, 6, some (4, 2)) (412014019771822252645423896315924855463 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39075 (1, 6, some (4, 3)) (788038381325800589852161355678526225061 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 39076 (1, 6, some (4, 4)) (1473346554012697234967665308109054386791 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39104 (1, 6, some (5, 0)) (2020644257006095286286732609412110854047 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39105 (1, 6, some (5, 1)) (1883206149454938722718273818861301873399 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (3545429681104958337409726913770695658681 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39107 (1, 6, some (5, 3)) (339649988293248245796839861852636648309 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V1lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 39137 (1, 6, some (6, 1)) (145025871489778877535469928907873740729 / 312500000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (875161885792964881848515297461523988457 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39168 (1, 6, some (7, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39169 (1, 6, some (7, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 39972 (1, 7, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40003 (1, 7, some (1, 3)) (858748222754112493242971788639430983507 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40004 (1, 7, some (1, 4)) (2044482831581359262878353896048535747371 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40034 (1, 7, some (2, 2)) (890906355364348251404443351028592134717 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 40035 (1, 7, some (2, 3)) (3389171439445406194428179507819621211953 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40036 (1, 7, some (2, 4)) (3206251519139952450170354561020657112361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (341315410789241034099159810608361692727 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 40066 (1, 7, some (3, 2)) (639133236956787928826926231043906754297 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 40067 (1, 7, some (3, 3)) (1523350503631544146421409784683629392371 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40068 (1, 7, some (3, 4)) (71677102395836223516828613535036559031 / 250000000000000000000000000000000000000 : ℚ) .leaf) 40096 (1, 7, some (4, 0)) (3497955156476443211456366007823649820629 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40097 (1, 7, some (4, 1)) (655961989011383211735011128134501110987 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 40098 (1, 7, some (4, 2)) (3077728714976620253757703446759065768697 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40099 (1, 7, some (4, 3)) (147009940660126555047461789057621462931 / 500000000000000000000000000000000000000 : ℚ) .leaf) 40100 (1, 7, some (4, 4)) (2754832805926313718251211089542177479641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40128 (1, 7, some (5, 0)) (1790912865758038452216833677316678034097 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40129 (1, 7, some (5, 1)) (3346124015617082094730793833817417528851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40130 (1, 7, some (5, 2)) (3145934680699589366497130036623356180999 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40131 (1, 7, some (5, 3)) (1505241029687814352650248016128491602653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40160 (1, 7, some (6, 0)) (15757218489430462418312370289033093127 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 40161 (1, 7, some (6, 1)) (114639531955775831983983279289163873413 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 40162 (1, 7, some (6, 2)) (3454644112019195385789779070331294338981 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40192 (1, 7, some (7, 0)) (1235239391351306621606714314172631611291 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40193 (1, 7, some (7, 1)) (458859132214092889345290961039176744319 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 40224 (1, 7, some (8, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41028 (1, 8, some (1, 4)) (2029812508144269190026485274861994850421 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41059 (1, 8, some (2, 3)) (1665187644869545020631556199271530650127 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41060 (1, 8, some (2, 4)) (315526667679557734346889838587864889023 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 41090 (1, 8, some (3, 2)) (3103724409918617627320358846662579198499 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 41091 (1, 8, some (3, 3)) (739152908114600063241569796123645553623 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 41092 (1, 8, some (3, 4)) (2787235320147799557852478076847603292681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41121 (1, 8, some (4, 1)) (15656853773917824216782346641841309877 / 50000000000000000000000000000000000000 : ℚ) .leaf) 41122 (1, 8, some (4, 2)) (91733754176016922573057106826870721681 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 41123 (1, 8, some (4, 3)) (1400886468943524165336213695943462617867 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41124 (1, 8, some (4, 4)) (2630256283011928705166630119957554318181 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41152 (1, 8, some (5, 0)) (66326286471386666114211644103698803827 / 200000000000000000000000000000000000000 : ℚ) .leaf) 41153 (1, 8, some (5, 1)) (97014316758190273061608131815377398969 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 41154 (1, 8, some (5, 2)) (2915624625373256251059063667055821228981 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 41155 (1, 8, some (5, 3)) (2787433518693870108589454215240391207721 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41184 (1, 8, some (6, 0)) (1732241154331130503094236719517008148673 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41185 (1, 8, some (6, 1)) (1616563121423460701293401464156813305163 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 41186 (1, 8, some (6, 2)) (95041893762218435056474127533669965771 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 41216 (1, 8, some (7, 0)) (772988112098700085184417858162874222477 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41217 (1, 8, some (7, 1)) (3597034772296488794034638145462900145531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41248 (1, 8, some (8, 0)) (4899854956436301430693547885399489209791 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42084 (1, 9, some (2, 4)) (1558307929087049345143692612434990922463 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 42115 (1, 9, some (3, 3)) (144495896182345163862127697618463601833 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42116 (1, 9, some (3, 4)) (1364227294212756305371481436254942661687 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42146 (1, 9, some (4, 2)) (177203619959645248472826452644328311283 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 42147 (1, 9, some (4, 3)) (2704005990767770268081191422421875751879 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42148 (1, 9, some (4, 4)) (635685809158625698607390803199480192259 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42177 (1, 9, some (5, 1)) (589301579821217333197976523101389879359 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 42178 (1, 9, some (5, 2)) (1382357973538447852919761354993042204247 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 42179 (1, 9, some (5, 3)) (330120209528653762920183370073698493921 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 42208 (1, 9, some (6, 0)) (1594245942294085459886648711241081952157 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42209 (1, 9, some (6, 1)) (2981129067637814381590385648478122698149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42210 (1, 9, some (6, 2)) (56031621820885322212426556220858860413 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 42240 (1, 9, some (7, 0)) (844503293141706329831923911980290364909 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 42241 (1, 9, some (7, 1)) (3149878098497714856287614499693711321957 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42272 (1, 9, some (8, 0)) (3808304379223631455541598278723209611527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43140 (1, 10, some (3, 4)) (670859310825902887111719479926613085403 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 43171 (1, 10, some (4, 3)) (2631199941472657491446686101351660631579 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 43202 (1, 10, some (5, 2)) (1328924643350272268734073978205069273707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43203 (1, 10, some (5, 3)) (101480823547668558635463352269152793481 / 400000000000000000000000000000000000000 : ℚ) .leaf) 43233 (1, 10, some (6, 1)) (140776556457123705637395843162226971391 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 43234 (1, 10, some (6, 2)) (2643689324082607043608662588254889906669 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 43264 (1, 10, some (7, 0)) (3093566009171054517530751697353783474309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43265 (1, 10, some (7, 1)) (2889578431262472648560449448766222674603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43296 (1, 10, some (8, 0)) (1655816292647292590025427942347148848557 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 44196 (1, 11, some (4, 4)) (2427942770714070327822200702935054849369 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 44227 (1, 11, some (5, 3)) (2459290959140719795138100015911697618759 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44258 (1, 11, some (6, 2)) (2531402841490768222139581413740712489821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44289 (1, 11, some (7, 1)) (2717732681073739495588604297697755130943 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 44320 (1, 11, some (8, 0)) (302024604088681548374886147176829105003 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node .leaf 65568 (2, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65570 (2, 0, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)))) 65571 (2, 0, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1252130506015135264754921833437234116931 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 65601 (2, 0, some (1, 1)) (2900034727289325887033178771402869323069 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 65602 (2, 0, some (1, 2)) (5476724390274965414129065287631486986149 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65603 (2, 0, some (1, 3)) (5261160468031774546041594658803660908723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65632 (2, 0, some (2, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 65633 (2, 0, some (2, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65634 (2, 0, some (2, 2)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 65635 (2, 0, some (2, 3)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf) 66592 (2, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66593 (2, 1, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66594 (2, 1, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (5745977229857151922966444558777510355191 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66625 (2, 1, some (1, 1)) (669498413180912744138313289118701980553 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))) 66626 (2, 1, some (1, 2)) (2520667166595249646758338813532504185203 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 66627 (2, 1, some (1, 3)) (965843910329599574198906019876029140781 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (2805141883489435122163902277761520978849 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66657 (2, 1, some (2, 1)) (5255683514996662460722483302844863422011 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66658 (2, 1, some (2, 2)) (5013174409620985212446796478438866880963 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66659 (2, 1, some (2, 3)) (4712594586698873775197033975873390012487 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66688 (2, 1, some (3, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 66689 (2, 1, some (3, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66690 (2, 1, some (3, 2)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 66691 (2, 1, some (3, 3)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67617 (2, 2, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67618 (2, 2, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67619 (2, 2, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (5472618308618443043323738029090453972311 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (320383119853739286403402824447538845679 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 67650 (2, 2, some (1, 2)) (2406404991390872260418397624924006927347 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67651 (2, 2, some (1, 3)) (2299953772883259478917660732671683859007 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (2377212149220464123673844901359567848299 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67681 (2, 2, some (2, 1)) (888848645960112424532144818761060952291 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 67682 (2, 2, some (2, 2)) (210867241286823236405601565167728365419 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67683 (2, 2, some (2, 3)) (399453595871196071406048210962188298733 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 67712 (2, 2, some (3, 0)) (320383119853739286403402824447538845679 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 67713 (2, 2, some (3, 1)) (2406404991390872260418397624924006927347 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 67714 (2, 2, some (3, 2)) (2299953772883259478917660732671683859007 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67715 (2, 2, some (3, 3)) (4305536917963355383583862581127946091829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67744 (2, 2, some (4, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 67745 (2, 2, some (4, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67746 (2, 2, some (4, 2)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67747 (2, 2, some (4, 3)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68608 (2, 3, none) (0 : ℚ) (.node .leaf 68640 (2, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrr : KTree ℚ :=
  .node V1lrrl 43172 (1, 10, some (4, 4)) (1238948004800419210603188808286586454807 / 5000000000000000000000000000000000000000 : ℚ) V1lrrr

def V1lr : KTree ℚ :=
  .node V1lrl 39136 (1, 6, some (6, 0)) (2497751291226232132014600832466462527053 / 5000000000000000000000000000000000000000 : ℚ) V1lrr

def V1l : KTree ℚ :=
  .node V1ll 33889 (1, 1, some (2, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) V1lr

def V1rlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68672 (2, 3, some (1, 0)) (5310846142281047326943865659765778504969 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68673 (2, 3, some (1, 1)) (2496582487950502870123050475178404922347 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68674 (2, 3, some (1, 2)) (2339479793737740844827555626116708402733 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68675 (2, 3, some (1, 3)) (892851051957866904433823173740389837289 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (4396417605319587822994789133292590866951 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68705 (2, 3, some (2, 1)) (822440270348289415106080012594072855327 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 68706 (2, 3, some (2, 2)) (972158072156655191145380653324584585991 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68707 (2, 3, some (2, 3)) (3694267567754347429625132856343015265433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (4270783064815657805341128111677926230989 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68737 (2, 3, some (3, 1)) (200005826409592441185563631556537683423 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 68738 (2, 3, some (3, 2)) (3808103806166215112513033284220448430693 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68739 (2, 3, some (3, 3)) (1793855772784206063124221119746785889891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (4902352805066485325916305319496271830977 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (4608463194416264459711834241561048091267 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 68770 (2, 3, some (4, 2)) (1102382460782467608759010792519768733277 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68771 (2, 3, some (4, 3)) (411738163673229333401292002110213291571 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 68800 (2, 3, some (5, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 68801 (2, 3, some (5, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68802 (2, 3, some (5, 2)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68803 (2, 3, some (5, 3)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69665 (2, 4, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69666 (2, 4, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 69667 (2, 4, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69696 (2, 4, some (1, 0)) (2603255840879169167116836231436813909563 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69697 (2, 4, some (1, 1)) (4909128967408279684544946922548654337023 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69698 (2, 4, some (1, 2)) (2296706378043187619966349753909064671707 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69699 (2, 4, some (1, 3)) (547099573034595554519427913003536759781 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69728 (2, 4, some (2, 0)) (2098682664021619753921131977685122912399 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69729 (2, 4, some (2, 1)) (3931742242289069515646057815392474389469 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69730 (2, 4, some (2, 2)) (1854216811023195190292649620693173450799 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 69731 (2, 4, some (2, 3)) (1763681933768179667863851351558552084641 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69760 (2, 4, some (3, 0)) (1948277561297128422324073954526801238809 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (1823707380579530750163268842132129751659 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (692341857144871074747279344038118382729 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 69763 (2, 4, some (3, 3)) (3273749839245546976545404888835647387011 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (4005762552452625799505726412526252112603 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (751374677835212679388404965169256996581 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (3583097054765713880285301790788184577899 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69795 (2, 4, some (4, 3)) (1682408817019890036924961945212919696379 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 69824 (2, 4, some (5, 0)) (4771818466199412469983788449600437459853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69825 (2, 4, some (5, 1)) (2244673232055041763236449173785205725219 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69826 (2, 4, some (5, 2)) (859725884515161072736161534018295069667 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 69827 (2, 4, some (5, 3)) (4007623423061966356241411971553987535537 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69856 (2, 4, some (6, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69858 (2, 4, some (6, 2)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf)))) 70690 (2, 5, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70691 (2, 5, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (303270754834373639619744428157727510253 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (4535008374101362770963451796998665340257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70723 (2, 5, some (1, 3)) (4316623517396729339236004608549603360899 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70752 (2, 5, some (2, 0)) (8140773709608599061321080057156383683 / 20000000000000000000000000000000000000 : ℚ) .leaf) 70753 (2, 5, some (2, 1)) (3819043661518681147407882054945012505289 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70754 (2, 5, some (2, 2)) (3594982834904957315402055331624741303291 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70755 (2, 5, some (2, 3)) (855229985642796524867981793872626403907 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70784 (2, 5, some (3, 0)) (3683728478821381070301682396103392370759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (431149526584722024594045225298075323597 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 70786 (2, 5, some (3, 2)) (3265604966557442276006195617052427941767 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70787 (2, 5, some (3, 3)) (773811273402532168386690776046668631999 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70816 (2, 5, some (4, 0)) (3611167774846903877308989512085915268261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70817 (2, 5, some (4, 1)) (3383284341262813565788012071941388016859 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70818 (2, 5, some (4, 2)) (1609113386162204158271853455610894270989 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70848 (2, 5, some (5, 0)) (3840456435822226075025620194542149645087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (1802640624769115094070531263517156939749 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70850 (2, 5, some (5, 2)) (3442664007097566646256703548186826737479 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70851 (2, 5, some (5, 3)) (1612897866686371342622077169673180769331 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70880 (2, 5, some (6, 0)) (292876220363232070157145944309309667351 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70881 (2, 5, some (6, 1)) (882216358408708993014337167407389742141 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70882 (2, 5, some (6, 2)) (4225789294349277374905962825225764123601 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70912 (2, 5, some (7, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 70913 (2, 5, some (7, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71715 (2, 6, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71746 (2, 6, some (1, 2)) (898613184175756236535333983240422119833 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 71747 (2, 6, some (1, 3)) (2136556020015178076604728710752478866411 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71777 (2, 6, some (2, 1)) (7309530926753092534524717521730610689 / 19531250000000000000000000000000000000 : ℚ) (.node (.node .leaf 71778 (2, 6, some (2, 2)) (17586604267819148705170831746093107471 / 50000000000000000000000000000000000000 : ℚ) .leaf) 71779 (2, 6, some (2, 3)) (3347204631789435399514136530826779126763 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71808 (2, 6, some (3, 0)) (886468298606663717717036403579927088987 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 71809 (2, 6, some (3, 1)) (1661250422454211630951129670100425775021 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71810 (2, 6, some (3, 2)) (627880168491373773169189140986900493371 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71811 (2, 6, some (3, 3)) (744912217522381283148010154621384269173 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71840 (2, 6, some (4, 0)) (846327574110084446898541812069829556829 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 71841 (2, 6, some (4, 1)) (792701231686147630941040866777969184453 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 71842 (2, 6, some (4, 2)) (752359654708931061073720200079964511901 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71843 (2, 6, some (4, 3)) (284421367877746847811917570604545621839 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 71872 (2, 6, some (5, 0)) (1713851727175176729100725426187991173551 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71873 (2, 6, some (5, 1)) (3213943620829725438899436209689821446467 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71874 (2, 6, some (5, 2)) (382728456513407349330608074693377138997 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71875 (2, 6, some (5, 3)) (89980794096494960849882092456731223777 / 312500000000000000000000000000000000000 : ℚ) .leaf) 71904 (2, 6, some (6, 0)) (745571461045418395035472935198225471473 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 71905 (2, 6, some (6, 1)) (3502103096525423593812998896515385093787 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71906 (2, 6, some (6, 2)) (3347007354857195187611115144403832487439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71936 (2, 6, some (7, 0)) (57815613404771394277621951410711765017 / 125000000000000000000000000000000000000 : ℚ) .leaf) 71937 (2, 6, some (7, 1)) (2177830424462803915588465137631850392697 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71968 (2, 6, some (8, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 72802 (2, 7, some (2, 2)) (3461052869935740122962468782459059068547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72803 (2, 7, some (2, 3)) (658647748391932650022126586956554740647 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72833 (2, 7, some (3, 1)) (3234878203655783536650882329130987259629 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72834 (2, 7, some (3, 2)) (610310881218002895510533203097304163977 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 72835 (2, 7, some (3, 3)) (1449309928842782901519152613804393030851 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72864 (2, 7, some (4, 0)) (3238116295441655968033090198251462678771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72865 (2, 7, some (4, 1)) (606692193258455706219368235424686456989 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 72866 (2, 7, some (4, 2)) (143684709636612454315142060252540659743 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 72867 (2, 7, some (4, 3)) (2720752847496889762757948425800765470131 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72896 (2, 7, some (5, 0)) (3190258492705069876731524446032537460023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72897 (2, 7, some (5, 1)) (747402205283949263543343916080136792573 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 72898 (2, 7, some (5, 2)) (2842409737329234919338343327092579719757 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72899 (2, 7, some (5, 3)) (2680145790870793614831126452757618845951 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72928 (2, 7, some (6, 0)) (3300153705456400000040642855107417896839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72929 (2, 7, some (6, 1)) (3096431584601712763465911092900407895871 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72930 (2, 7, some (6, 2)) (2953168887033413702759930334741064328061 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 72960 (2, 7, some (7, 0)) (3646322220687903229337465811134555422677 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72961 (2, 7, some (7, 1)) (3427437608653145645193478938426527559801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72992 (2, 7, some (8, 0)) (228996198947447979868304674316757351043 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 73827 (2, 8, some (2, 3)) (1626052626592086987847979402483822506801 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 73858 (2, 8, some (3, 2)) (14935225108240436743496030504481369371 / 50000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73859 (2, 8, some (3, 3)) (2838685531389820794602324864584468508963 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73889 (2, 8, some (4, 1)) (293751091589078080534151864960849066029 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 73890 (2, 8, some (4, 2)) (2778334372799221477266475320407955819093 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 73891 (2, 8, some (4, 3)) (65842986006543817037009569548218834471 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73920 (2, 8, some (5, 0)) (606971787556071152875094444344155007077 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73921 (2, 8, some (5, 1)) (1421772692465385732957856603814517710951 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 73922 (2, 8, some (5, 2)) (1349421502460135399578740350254195350213 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 73923 (2, 8, some (5, 3)) (254977527371862854929804741399454051299 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73952 (2, 8, some (6, 0)) (610575382248798996708102845313673975131 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73953 (2, 8, some (6, 1)) (1431175922580059930842000462608616675369 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 73954 (2, 8, some (6, 2)) (2724955970679262827023284848231143502881 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllr : KTree ℚ :=
  .node V1rllrl 72771 (2, 7, some (1, 3)) (5300499791470293717370418646043207589 / 12500000000000000000000000000000000000 : ℚ) V1rllrr

def V1rll : KTree ℚ :=
  .node V1rlll 70819 (2, 5, some (4, 3)) (3033695699927138747159853557255404874253 / 10000000000000000000000000000000000000000 : ℚ) V1rllr

def V1rlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 73985 (2, 8, some (7, 1)) (752555372712579607764926659564497783127 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (3584589769381236153035009152693007141629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74883 (2, 9, some (3, 3)) (1396294313089040229403259567656036972067 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 74914 (2, 9, some (4, 2)) (2707734229791407891647107543991995100983 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 74915 (2, 9, some (4, 3)) (2569008594303493912325672102558266171873 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74945 (2, 9, some (5, 1)) (2740820910054017434866784931295445427201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74946 (2, 9, some (5, 2)) (324673915970138823349887243332612047727 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 74947 (2, 9, some (5, 3)) (614381759266541622018427855639424873761 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 74976 (2, 9, some (6, 0)) (2890414896301760166018242034219174213621 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74977 (2, 9, some (6, 1)) (541813940452144753796115596499264306343 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 74978 (2, 9, some (6, 2)) (2574887587864065510351673754411537144829 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 75008 (2, 9, some (7, 0)) (2950932306369614868518366512252133108601 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 75009 (2, 9, some (7, 1)) (692029604592586753866300117353030365781 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75040 (2, 9, some (8, 0)) (3134747203534834252657733424206119431171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75939 (2, 10, some (4, 3)) (1259500188478361325244223336960978254147 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 75970 (2, 10, some (5, 2)) (2521873325998667533310468226622903864269 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 75971 (2, 10, some (5, 3)) (2388707677854213086016239472073549479863 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 76001 (2, 10, some (6, 1)) (650178114479432156522455323046112941989 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 76002 (2, 10, some (6, 2)) (1234181750223187423460269781771537244577 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 76032 (2, 10, some (7, 0)) (2782439634814090020001640598785225293927 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 76033 (2, 10, some (7, 1)) (2608815903808900842854761891500498473143 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 76064 (2, 10, some (8, 0)) (718076658115670213640467849468005322001 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76995 (2, 11, some (5, 3)) (145960058967903338044777042814860617663 / 625000000000000000000000000000000000000 : ℚ) .leaf) 77026 (2, 11, some (6, 2)) (1910995096362147217563796030673981259 / 8000000000000000000000000000000000000 : ℚ) (.node .leaf 77057 (2, 11, some (7, 1)) (499144088383041813122652655904314350697 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 77088 (2, 11, some (8, 0)) (2698659728208432825360905058177396366429 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98338 (3, 0, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98368 (3, 0, some (1, 0)) (5565024471178378954466319259721040519693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (5155617292958801576947873371382878796567 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (1217049864505547869806458952806997108033 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 98401 (3, 0, some (2, 1)) (1217049864505547869806458952806997108033 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (146143346334215959612266518300101691909 / 312500000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98433 (3, 0, some (3, 1)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98434 (3, 0, some (3, 2)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf) 99360 (3, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99361 (3, 1, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99362 (3, 1, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99392 (3, 1, some (1, 0)) (5371633802713491570928967316075733062863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (1000024002562306728385097531765670321467 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 99394 (3, 1, some (1, 2)) (2354877398196501601197190109004188095919 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99424 (3, 1, some (2, 0)) (1139139981702184129434321153591249229081 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (1069513329507054337963732277744003078821 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (2044403353674008425704587317930385652451 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99456 (3, 1, some (3, 0)) (4915938314926468571117042697538741437667 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 99457 (3, 1, some (3, 1)) (4678645926744518916889310456786568711431 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99458 (3, 1, some (3, 2)) (220965092278756808034017556665547301429 / 500000000000000000000000000000000000000 : ℚ) .leaf) 99488 (3, 1, some (4, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99489 (3, 1, some (4, 1)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99490 (3, 1, some (4, 2)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf) 100384 (3, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100385 (3, 2, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 100386 (3, 2, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100416 (3, 2, some (1, 0)) (1049273244632087900919053985735444186251 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (4902352805066485325916305319496271830977 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100418 (3, 2, some (1, 2)) (4608463194416264459711834241561048091267 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (4270783064815657805341128111677926230989 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (200005826409592441185563631556537683423 / 500000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (3808103806166215112513033284220448430693 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (822440270348289415106080012594072855327 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrl : KTree ℚ :=
  .node V1rlrll 98400 (3, 0, some (2, 0)) (5155617292958801576947873371382878796567 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlr

def V1rlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 100482 (3, 2, some (3, 2)) (3694267567754347429625132856343015265433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100512 (3, 2, some (4, 0)) (2339479793737740844827555626116708402733 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (892851051957866904433823173740389837289 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 100514 (3, 2, some (4, 2)) (4194171183626064279791245778083295809167 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100544 (3, 2, some (5, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100545 (3, 2, some (5, 1)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100546 (3, 2, some (5, 2)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf))) 101408 (3, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101409 (3, 3, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101410 (3, 3, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 101440 (3, 3, some (1, 0)) (4031753155546945725208858693245056703 / 7812500000000000000000000000000000000 : ℚ) .leaf)) 101441 (3, 3, some (1, 1)) (4837317361210290640824329810901585225637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101442 (3, 3, some (1, 2)) (4539995006106196868856313238743744638939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101472 (3, 3, some (2, 0)) (4105012804049916675843316315710791087531 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101473 (3, 3, some (2, 1)) (1921271972956213465192579520929321878291 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 101474 (3, 3, some (2, 2)) (911725902412998946169256749350608569849 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101504 (3, 3, some (3, 0)) (14730835485506546538642586688993364247 / 39062500000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (3552258213239893007691249682331991157803 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (135106086504898685337008514285974886659 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 101536 (3, 3, some (4, 0)) (1921271972956213465192579520929321878291 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101537 (3, 3, some (4, 1)) (911725902412998946169256749350608569849 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101538 (3, 3, some (4, 2)) (3448888719534403399158945068073768440637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101568 (3, 3, some (5, 0)) (4539995006106196868856313238743744638939 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101569 (3, 3, some (5, 1)) (1084435642317618589062034058703277199377 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 101570 (3, 3, some (5, 2)) (2031507643808419476158739151554922193397 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101600 (3, 3, some (6, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101602 (3, 3, some (6, 2)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102433 (3, 4, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102434 (3, 4, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 102464 (3, 4, some (1, 0)) (1019852322698041190869845782663098545449 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 102465 (3, 4, some (1, 1)) (4791987665543021862642052015132284095267 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 102466 (3, 4, some (1, 2)) (4491529633074880986598717092754859364273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102496 (3, 4, some (2, 0)) (399710121399889439051831857216079901341 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102497 (3, 4, some (2, 1)) (3742617418270156463489975914045792739557 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102498 (3, 4, some (2, 2)) (1771704083418751234812389115154312034379 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102528 (3, 4, some (3, 0)) (3580288858943884329348714167413298008727 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102529 (3, 4, some (3, 1)) (3365012499780672341362816194067145967727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (319753113153550657243502683811928209491 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 102560 (3, 4, some (4, 0)) (1739315219303874611089000723760296825179 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 102561 (3, 4, some (4, 1)) (205563858436557662927553423813687337193 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102562 (3, 4, some (4, 2)) (3118922222002095200046799303364473318543 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102592 (3, 4, some (5, 0)) (3671098460571629303155395043339179705793 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102593 (3, 4, some (5, 1)) (3491999535942283329583015311655586525583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102594 (3, 4, some (5, 2)) (822942626933360120214804024863119811809 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102624 (3, 4, some (6, 0)) (4449751413535680328570578080211988439001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102625 (3, 4, some (6, 1)) (4255407259159323185201671320664041615329 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102626 (3, 4, some (6, 2)) (248627230989642658400793520743402927771 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 102656 (3, 4, some (7, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102657 (3, 4, some (7, 1)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103458 (3, 5, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 103489 (3, 5, some (1, 1)) (951832101071251399602537542121793061633 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 103490 (3, 5, some (1, 2)) (4455904367095060328210906320360568043631 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103520 (3, 5, some (2, 0)) (392145208318032615479049959778845186501 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103521 (3, 5, some (2, 1)) (1837210067200561726901473324757462873111 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103522 (3, 5, some (2, 2)) (216995386230618776007271767125072810509 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 103552 (3, 5, some (3, 0)) (3457982089565934285319505286534759420121 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103553 (3, 5, some (3, 1)) (101443798428758649946923158894954737649 / 312500000000000000000000000000000000000 : ℚ) .leaf) 103554 (3, 5, some (3, 2)) (1540550052884642865825202598829867296699 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103584 (3, 5, some (4, 0)) (818222184872776505194009318718045817849 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 103585 (3, 5, some (4, 1)) (1543180812532780475494649590353627229179 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103586 (3, 5, some (4, 2)) (1464685040926932953093594652327787069861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103616 (3, 5, some (5, 0)) (411135625322219938808376135697801229429 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 103617 (3, 5, some (5, 1)) (3117779943585208637461498462086759013757 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rlr : KTree ℚ :=
  .node V1rlrl 100481 (3, 2, some (3, 1)) (972158072156655191145380653324584585991 / 2500000000000000000000000000000000000000 : ℚ) V1rlrr

def V1rl : KTree ℚ :=
  .node V1rll 73984 (2, 8, some (7, 0)) (1603225284721101755023771722322523133951 / 5000000000000000000000000000000000000000 : ℚ) V1rlr

def V1rrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 103648 (3, 5, some (6, 0)) (3554364529148009957387664493020167334077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (3386136437018459646173648655719197164477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103650 (3, 5, some (6, 2)) (3184369913830262627299251318071942239983 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103680 (3, 5, some (7, 0)) (1096640205184077005567469190159114759521 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 103681 (3, 5, some (7, 1)) (524711413042197543036886011405928617957 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103712 (3, 5, some (8, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104514 (3, 6, some (1, 2)) (4428891130019956122195376083238155994357 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104545 (3, 6, some (2, 1)) (1812700930602705748473173178345200427279 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 104546 (3, 6, some (2, 2)) (3419946695645520054770553307955853604049 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104576 (3, 6, some (3, 0)) (3372841204210376632867319156598384167361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104577 (3, 6, some (3, 1)) (79115070655571871437879446155999281743 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 104578 (3, 6, some (3, 2)) (119993084451445813111673068278087544209 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 104608 (3, 6, some (4, 0)) (157014564820341736351233681193255244077 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104609 (3, 6, some (4, 1)) (2956057942012053435601185534906733013357 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (2805686190893469693956042060066257660359 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104640 (3, 6, some (5, 0)) (3071369984175432286012583985291461910367 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 104641 (3, 6, some (5, 1)) (1451857711206941154567275647596225705697 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 104642 (3, 6, some (5, 2)) (671719662616838931347439925368080869 / 2441406250000000000000000000000000000 : ℚ) .leaf) 104672 (3, 6, some (6, 0)) (1578674087046684651859925173152022894011 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104673 (3, 6, some (6, 1)) (1499232845879426271203943956648448272303 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104674 (3, 6, some (6, 2)) (113203692382797307293508619475745172059 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 104704 (3, 6, some (7, 0)) (3470241574234176429936375687477519514377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104705 (3, 6, some (7, 1)) (3309683798111893087143757086876538229043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104736 (3, 6, some (8, 0)) (2169935959100571728128931015584416966671 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105570 (3, 7, some (2, 2)) (422583846815212487690330240659822697501 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 105601 (3, 7, some (3, 1)) (621094346095468909584004316231485544391 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105602 (3, 7, some (3, 2)) (1470034552767341413831934211244483948651 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105632 (3, 7, some (4, 0)) (1523846866081524349741507195030730533889 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105633 (3, 7, some (4, 1)) (2865558774938989241518049018469066901459 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105634 (3, 7, some (4, 2)) (2718554990617322340030595691783395964691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105664 (3, 7, some (5, 0)) (2930235217746861622141965692785859852693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105665 (3, 7, some (5, 1)) (2764802684444507074414326237288241076721 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105666 (3, 7, some (5, 2)) (2621748861367874313545668064709418369191 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105697 (3, 7, some (6, 1)) (2775119444509355146159695068773644881897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105698 (3, 7, some (6, 2)) (2625027759417794758237106439009938232329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105728 (3, 7, some (7, 0)) (1530443343604332288465721125200607657313 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105729 (3, 7, some (7, 1)) (2910947895603096128810124943964867190979 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105760 (3, 7, some (8, 0)) (681380276842291524232220582514117942653 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106626 (3, 8, some (3, 2)) (2894436369071152196160301363790325370773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106657 (3, 8, some (4, 1)) (2799328993580518707000319841686509442863 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106658 (3, 8, some (4, 2)) (265392632209021521035529208066420700099 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 106688 (3, 8, some (5, 0)) (566251620999976294728048999157491094499 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106689 (3, 8, some (5, 1)) (533502702924705350902735584393908291999 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106690 (3, 8, some (5, 2)) (632493247878545174468996641525291402189 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 106720 (3, 8, some (6, 0)) (1390576565402492141943455643534119169259 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 106721 (3, 8, some (6, 1)) (525843326946231189987170445703649807809 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106722 (3, 8, some (6, 2)) (2490148909316072411097375585896031381969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106752 (3, 8, some (7, 0)) (353082845836665621922651573261033377103 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 106753 (3, 8, some (7, 1)) (1339946147571123437632829980956000041363 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107682 (3, 9, some (4, 2)) (1302083735324791547485835628909085455539 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107713 (3, 9, some (5, 1)) (648942780269634242964009214770615112093 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 107714 (3, 9, some (5, 2)) (1230771939460873458074089404392775900247 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 107744 (3, 9, some (6, 0)) (2676632850019893176336939691261418014637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107745 (3, 9, some (6, 1)) (2526396493554450152238617848854514357347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107746 (3, 9, some (6, 2)) (119716558474158952078054041665223511469 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 107776 (3, 9, some (7, 0)) (1334998297047266425050526256541295717713 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 107777 (3, 9, some (7, 1)) (632038963401167020606094777718878025747 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107808 (3, 9, some (8, 0)) (2744029161023432543657912381358454151507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108738 (3, 10, some (5, 2)) (301073338856125041900462525378677009007 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 108769 (3, 10, some (6, 1)) (490027352142227441303638267982894500791 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 108770 (3, 10, some (6, 2)) (290330979226290746706633200673275686709 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108800 (3, 10, some (7, 0)) (25606598560663266093062145337532397371 / 100000000000000000000000000000000000000 : ℚ) .leaf) 108801 (3, 10, some (7, 1)) (2420700079085657229039647690991663288641 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 108832 (3, 10, some (8, 0)) (1292007827387050432151134078182466032191 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllr : KTree ℚ :=
  .node V1rrllrl 106784 (3, 8, some (8, 0)) (1493688958655888859784066155053717799183 / 5000000000000000000000000000000000000000 : ℚ) V1rrllrr

def V1rrll : KTree ℚ :=
  .node V1rrlll 105696 (3, 7, some (6, 0)) (91549353331482513325263529862342811049 / 312500000000000000000000000000000000000 : ℚ) V1rrllr

def V1rrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 109825 (3, 11, some (7, 1)) (2340636638728033791724824426530259740723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109856 (3, 11, some (8, 0)) (617623360128625663100492703073858029697 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) (.node .leaf 131104 (4, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131105 (4, 0, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131136 (4, 0, some (1, 0)) (5282425572251351898184826484813331430803 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131137 (4, 0, some (1, 1)) (4893808602300737434368489176742341982679 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131168 (4, 0, some (2, 0)) (1087513022733497207637442039276075996151 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 131169 (4, 0, some (2, 1)) (1026885823176556015149199741430903809903 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131200 (4, 0, some (3, 0)) (4620986204294502068171398836439067144563 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (887820828980361954644519098673117778347 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 131232 (4, 0, some (4, 0)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131233 (4, 0, some (4, 1)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132096 (4, 1, none) (0 : ℚ) .leaf) 132128 (4, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132129 (4, 1, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 132160 (4, 1, some (1, 0)) (1296129414489349274343979776912503655349 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132161 (4, 1, some (1, 1)) (1205396800890974128246774013023807095241 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (4136360179274846993741882613324979357387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132193 (4, 1, some (2, 1)) (3888390820288723137881860141317134327007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132224 (4, 1, some (3, 0)) (986968037983109418911625029767986357403 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 132225 (4, 1, some (3, 1)) (3766715375447251003080191514217269626063 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (450871897263108256450877672293404066569 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (427223584385891370134251895961666208823 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 132288 (4, 1, some (5, 0)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 132289 (4, 1, some (5, 1)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133120 (4, 2, none) (0 : ℚ) .leaf) 133152 (4, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133153 (4, 2, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133184 (4, 2, some (1, 0)) (5114571700478024462452215253724333962273 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133185 (4, 2, some (1, 1)) (4771818466199412469983788449600437459853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (4005762552452625799505726412526252112603 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133217 (4, 2, some (2, 1)) (751374677835212679388404965169256996581 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 133248 (4, 2, some (3, 0)) (1823707380579530750163268842132129751659 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 133249 (4, 2, some (3, 1)) (692341857144871074747279344038118382729 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133280 (4, 2, some (4, 0)) (1854216811023195190292649620693173450799 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133281 (4, 2, some (4, 1)) (1763681933768179667863851351558552084641 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133312 (4, 2, some (5, 0)) (547099573034595554519427913003536759781 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 133313 (4, 2, some (5, 1)) (257738711203311562829941381877629622167 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133344 (4, 2, some (6, 0)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133345 (4, 2, some (6, 1)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 134144 (4, 3, none) (0 : ℚ) .leaf))) 134176 (4, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134177 (4, 3, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134208 (4, 3, some (1, 0)) (506288222300598377166647457779954793723 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 134209 (4, 3, some (1, 1)) (4736331141554682396376627516987007231173 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134240 (4, 3, some (2, 0)) (3918367811248810630760622300440446254623 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134241 (4, 3, some (2, 1)) (3671098460571629303155395043339179705793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (1739315219303874611089000723760296825179 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134273 (4, 3, some (3, 1)) (205563858436557662927553423813687337193 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 134304 (4, 3, some (4, 0)) (3365012499780672341362816194067145967727 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134305 (4, 3, some (4, 1)) (319753113153550657243502683811928209491 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 134336 (4, 3, some (5, 0)) (1771704083418751234812389115154312034379 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134337 (4, 3, some (5, 1)) (3358555874142934758622789826591443715273 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134368 (4, 3, some (6, 0)) (857271986075835468698307200942930543989 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134369 (4, 3, some (6, 1)) (1006286962018410648662822194375845924557 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134400 (4, 3, some (7, 0)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134401 (4, 3, some (7, 1)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 135201 (4, 4, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135232 (4, 4, some (1, 0)) (156986589891165568307735444814470130061 / 312500000000000000000000000000000000000 : ℚ) .leaf) 135233 (4, 4, some (1, 1)) (4710282717602552702478779554070795972077 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135264 (4, 4, some (2, 0)) (1928040004769536130590740565621580459151 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 135265 (4, 4, some (2, 1)) (451468123358751267934389681157140262083 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135296 (4, 4, some (3, 0)) (842742881453131318673639358726014598157 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135297 (4, 4, some (3, 1)) (3178854518004232241695826640285334410693 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135328 (4, 4, some (4, 0)) (3173264706547318651517568363848053095507 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rrl : KTree ℚ :=
  .node V1rrll 109794 (3, 11, some (6, 2)) (70843246708627846913335065901315111557 / 312500000000000000000000000000000000000 : ℚ) V1rrlr

def V1rrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135360 (4, 4, some (5, 0)) (3178854518004232241695826640285334410693 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (3017158211137938669855274628665943213367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135392 (4, 4, some (6, 0)) (3427938676767567147017137661614338307349 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135393 (4, 4, some (6, 1)) (3239737143482460188357623577667402473759 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135424 (4, 4, some (7, 0)) (844510376402501419666935157267583373651 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135425 (4, 4, some (7, 1)) (3956339413872374055646200359784517069119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135456 (4, 4, some (8, 0)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (469068602938275898455336168923296952731 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 136288 (4, 5, some (2, 0)) (3809611440424153829831250287340863326947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136289 (4, 5, some (2, 1)) (713767298446640553810024535294789369783 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136320 (4, 5, some (3, 0)) (659310438263207764608284276677726500089 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 136321 (4, 5, some (3, 1)) (1551575692603286607278350263561846024051 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136352 (4, 5, some (4, 0)) (762807048172586404970343397231840841779 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136353 (4, 5, some (4, 1)) (2887516804487560593349267860582725203433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (743191205429913324062008027286721065803 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 136385 (4, 5, some (5, 1)) (705084294421336815541512909336509623687 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136417 (4, 5, some (6, 1)) (2888271597685362018595997843678808363177 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136448 (4, 5, some (7, 0)) (26125520561488059298846621413212102457 / 78125000000000000000000000000000000000 : ℚ) .leaf) 136449 (4, 5, some (7, 1)) (394145590187697497489083995050601374509 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 136480 (4, 5, some (8, 0)) (4175479841854205061406136490285583501467 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137313 (4, 6, some (2, 1)) (141470249400219143782232338492608791823 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137344 (4, 6, some (3, 0)) (3242170499631533170984132305920327267461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137345 (4, 6, some (3, 1)) (3048413305779777427620053430391594797903 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137376 (4, 6, some (4, 0)) (2967052449125072636936334772748157737263 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 137377 (4, 6, some (4, 1)) (2802871359531746609015784541284530694191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137408 (4, 6, some (5, 0)) (355057690904921369633758981119463306557 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 137409 (4, 6, some (5, 1)) (1345935181154831004632760239219703707713 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 137440 (4, 6, some (6, 0)) (1415713833704492928110270828794226801599 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 137441 (4, 6, some (6, 1)) (107387374852902124227250322527398654441 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137472 (4, 6, some (7, 0)) (738050734969711017954603328328790840907 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137473 (4, 6, some (7, 1)) (2792533735421586873479431924941046577467 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137504 (4, 6, some (8, 0)) (205052536300379566054662234317217147777 / 625000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrll : KTree ℚ :=
  .node V1rrrlll 136416 (4, 5, some (6, 0)) (24385634414665576742696692541129822349 / 80000000000000000000000000000000000000 : ℚ) V1rrrllr

def V1rrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 138400 (4, 7, some (4, 0)) (1452848552441542804727688577110257316157 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138401 (4, 7, some (4, 1)) (2740953025936594082910923537274161528917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138432 (4, 7, some (5, 0)) (1374327332318956191652776511883957541529 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 138433 (4, 7, some (5, 1)) (1300781728185566626069779988816970554157 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138464 (4, 7, some (6, 0)) (2691128228241623665650527426912067683499 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138465 (4, 7, some (6, 1)) (1275503556461675224859540123820178629613 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138496 (4, 7, some (7, 0)) (681705517066077970453197397115876093297 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 138497 (4, 7, some (7, 1)) (516590121523731222208033692041519151427 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 138528 (4, 7, some (8, 0)) (2879020512146871421935513910095982001171 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139425 (4, 8, some (4, 1)) (2693979564278256822410226030509535850881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139456 (4, 8, some (5, 0)) (1340732286870632963576401286657316893791 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 139457 (4, 8, some (5, 1)) (2534846525078239145849379885427895490647 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139488 (4, 8, some (6, 0)) (1296564183305276690492877221584842427509 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139489 (4, 8, some (6, 1)) (153526144353325286347906328427267730693 / 625000000000000000000000000000000000000 : ℚ) .leaf) 139520 (4, 8, some (7, 0)) (1289989638854643164732524994890838784577 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 139521 (4, 8, some (7, 1)) (488961736596259655546379180626392716133 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 140481 (4, 9, some (5, 1)) (124187920599323288634610437403083711069 / 500000000000000000000000000000000000000 : ℚ) .leaf) 140512 (4, 9, some (6, 0)) (2521027709632635649369497916774585158969 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 140513 (4, 9, some (6, 1)) (2386063624415492153724023312948157194613 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140544 (4, 9, some (7, 0)) (2476810947567036786454613083579467681487 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140545 (4, 9, some (7, 1)) (586659673749522399107274843904402463771 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140576 (4, 9, some (8, 0)) (2494175135232291441683575945610690644403 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 141537 (4, 10, some (6, 1)) (1165913225109484487327163405240087885011 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 141569 (4, 10, some (7, 1)) (2273282823340408748030845727088136898989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141600 (4, 10, some (8, 0)) (238661939645742497426597589337192887601 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 142593 (4, 11, some (7, 1)) (2216462275253218169799507919612451786613 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 142624 (4, 11, some (8, 0)) (1153369481638732004442145072925277799139 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163904 (5, 0, some (1, 0)) (5128726552637994044436159829758910942949 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrr : KTree ℚ :=
  .node V1rrrlrrl 141568 (4, 10, some (7, 0)) (2400528006408730225579103583151213321677 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrr

def V1rrrlr : KTree ℚ :=
  .node V1rrrlrl 139552 (4, 8, some (8, 0)) (1323252010807649617063530236347976991559 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlrr

def V1rrrl : KTree ℚ :=
  .node V1rrrll 138369 (4, 7, some (3, 1)) (1503665950936656494412941992982974549259 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlr

def V1rrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163968 (5, 0, some (3, 0)) (1892755949279028047123004963405441902413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164000 (5, 0, some (4, 0)) (2154971327705814854058637172245979508213 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164032 (5, 0, some (5, 0)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf)) 164896 (5, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164928 (5, 1, some (1, 0)) (1014284945945248738970040236982174033123 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164960 (5, 1, some (2, 0)) (488634210938819836926339937239084795889 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 164992 (5, 1, some (3, 0)) (3530300116748178685222669174447135831239 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 165024 (5, 1, some (4, 0)) (3585471761839525426098522770659978508901 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165056 (5, 1, some (5, 0)) (2092730941739636706942141530210284356061 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165088 (5, 1, some (6, 0)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 165888 (5, 2, none) (0 : ℚ) .leaf)) 165920 (5, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165952 (5, 2, some (1, 0)) (2514004758796703511386501243326171840171 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (3840456435822226075025620194542149645087 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166016 (5, 2, some (3, 0)) (3383284341262813565788012071941388016859 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 166048 (5, 2, some (4, 0)) (3265604966557442276006195617052427941767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (855229985642796524867981793872626403907 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166112 (5, 2, some (6, 0)) (2038145792111322059611902551858333294329 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 166144 (5, 2, some (7, 0)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 166944 (5, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166976 (5, 3, some (1, 0)) (4994349220588265857537381103469744688201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167008 (5, 3, some (2, 0)) (3790765804235142896494148526659646397307 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167040 (5, 3, some (3, 0)) (411135625322219938808376135697801229429 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 167072 (5, 3, some (4, 0)) (1543180812532780475494649590353627229179 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167104 (5, 3, some (5, 0)) (1540550052884642865825202598829867296699 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (205953329900587977164761847549720322741 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 167168 (5, 3, some (7, 0)) (799548626466866807517048372506881529689 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 167200 (5, 3, some (8, 0)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168000 (5, 4, some (1, 0)) (4967725154501481771955399209120005494407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168032 (5, 4, some (2, 0)) (3753307214082587659275871195512819996343 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168064 (5, 4, some (3, 0)) (3224201354588001796564570164399565055027 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168128 (5, 4, some (5, 0)) (2887516804487560593349267860582725203433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168160 (5, 4, some (6, 0)) (2945297135752328745927294712975154641539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168192 (5, 4, some (7, 0)) (640187703510323167397419748694068513591 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 168224 (5, 4, some (8, 0)) (3940033731736451648498291920949446395343 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169056 (5, 5, some (2, 0)) (3724177110211407668353638587670625605929 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169088 (5, 5, some (3, 0)) (158855843235548400990741560121091718773 / 500000000000000000000000000000000000000 : ℚ) .leaf) 169120 (5, 5, some (4, 0)) (723760868091931805685411961159010660329 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 169152 (5, 5, some (5, 0)) (345383153165423029929153217001990801861 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 169184 (5, 5, some (6, 0)) (685899249658099524699707383491619457019 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169216 (5, 5, some (7, 0)) (177664971911655769985856558035519056349 / 625000000000000000000000000000000000000 : ℚ) .leaf) 169248 (5, 5, some (8, 0)) (782228672340782708943359814268851730417 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 170112 (5, 6, some (3, 0)) (1570787988734579743970261130530596248427 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170144 (5, 6, some (4, 0)) (2838970404521136934834699656017746538111 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170176 (5, 6, some (5, 0)) (2676954469451629104049701547380948820559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170208 (5, 6, some (6, 0)) (1306181285384464755276041646027114092241 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 170240 (5, 6, some (7, 0)) (2634828517560004451546777038614126891111 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 171168 (5, 7, some (4, 0)) (111875665504789112629314126374758762429 / 400000000000000000000000000000000000000 : ℚ) .leaf) 171200 (5, 7, some (5, 0)) (522859879141290791820798527042735776151 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 171232 (5, 7, some (6, 0)) (504110536143770882739861223291804491083 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 171264 (5, 7, some (7, 0)) (2498579573729718725279085028954705573283 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171296 (5, 7, some (8, 0)) (637512148022720603689158790738805839599 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172224 (5, 8, some (5, 0)) (1283495019277547571694562071271300672789 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 172256 (5, 8, some (6, 0)) (306638004525370788962309507913870294163 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 172320 (5, 8, some (8, 0)) (96386978310809703706677343238242594039 / 400000000000000000000000000000000000000 : ℚ) .leaf) 173280 (5, 9, some (6, 0)) (1200877877622787383885211524677293485363 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 173312 (5, 9, some (7, 0)) (2331364608690939747945480061945198351681 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 173344 (5, 9, some (8, 0)) (2310128822484285777876621305278992449137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174336 (5, 10, some (7, 0)) (2276820986827899322830354994693411416407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174368 (5, 10, some (8, 0)) (2236003146104965897156579859279760103999 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 175392 (5, 11, some (8, 0)) (1089420296493155586195522489098562929953 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrr : KTree ℚ :=
  .node V1rrrrrrl 172288 (5, 8, some (7, 0)) (1201249149744415282450871644373058368797 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrr

def V1rrrrr : KTree ℚ :=
  .node V1rrrrrl 170272 (5, 6, some (8, 0)) (2763079770089957613268615558049224341143 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrr

def V1rrrr : KTree ℚ :=
  .node V1rrrrl 168096 (5, 4, some (4, 0)) (743191205429913324062008027286721065803 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrr

def V1rrr : KTree ℚ :=
  .node V1rrrl 163936 (5, 0, some (2, 0)) (4009008007004764106234666333587326552211 / 10000000000000000000000000000000000000000 : ℚ) V1rrrr

def V1rr : KTree ℚ :=
  .node V1rrl 135329 (4, 4, some (4, 1)) (3009181962812069649255701585756172859691 / 10000000000000000000000000000000000000000 : ℚ) V1rrr

def V1r : KTree ℚ :=
  .node V1rl 103618 (3, 5, some (5, 2)) (1474530946712205656949342484207283780547 / 5000000000000000000000000000000000000000 : ℚ) V1rr

def V1 : KTree ℚ :=
  .node V1l 68641 (2, 3, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) V1r


end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4V2.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4V2 (namespace A36W.TGCert3.R5_11_8_l2_r4): the level-2 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R5_11_8_l2_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V2ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34 (0, 0, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 35 (0, 0, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36 (0, 0, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37 (0, 0, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 1059 (0, 1, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1060 (0, 1, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1061 (0, 1, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 1088 (0, 1, some (1, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1089 (0, 1, some (1, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1090 (0, 1, some (1, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1091 (0, 1, some (1, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1092 (0, 1, some (1, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1093 (0, 1, some (1, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 2083 (0, 2, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2084 (0, 2, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2085 (0, 2, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2113 (0, 2, some (1, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2114 (0, 2, some (1, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2115 (0, 2, some (1, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2116 (0, 2, some (1, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2117 (0, 2, some (1, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 2144 (0, 2, some (2, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 2147 (0, 2, some (2, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2148 (0, 2, some (2, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2149 (0, 2, some (2, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3104 (0, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3105 (0, 3, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 3106 (0, 3, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3107 (0, 3, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3109 (0, 3, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 3136 (0, 3, some (1, 0)) (2894432366540223784899829377711516500543 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3137 (0, 3, some (1, 1)) (5565024471178378954466319259721040519693 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3138 (0, 3, some (1, 2)) (5155617292958801576947873371382878796567 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3139 (0, 3, some (1, 3)) (1217049864505547869806458952806997108033 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 3140 (0, 3, some (1, 4)) (374126966615592856607402286848260331287 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3141 (0, 3, some (1, 5)) (2164669164394633734661875341291470357899 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3168 (0, 3, some (2, 0)) (2894432366540223784899829377711516500543 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 3169 (0, 3, some (2, 1)) (5565024471178378954466319259721040519693 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3170 (0, 3, some (2, 2)) (5155617292958801576947873371382878796567 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3171 (0, 3, some (2, 3)) (1217049864505547869806458952806997108033 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3172 (0, 3, some (2, 4)) (374126966615592856607402286848260331287 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 3173 (0, 3, some (2, 5)) (2164669164394633734661875341291470357899 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 3200 (0, 3, some (3, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 3203 (0, 3, some (3, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3204 (0, 3, some (3, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3205 (0, 3, some (3, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) (.node .leaf 4129 (0, 4, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 4130 (0, 4, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4131 (0, 4, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4133 (0, 4, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 4160 (0, 4, some (1, 0)) (10989797891707412183291539668498414212999 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4161 (0, 4, some (1, 1)) (2112970228900540759273930593925332572321 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4162 (0, 4, some (1, 2)) (4893808602300737434368489176742341982679 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (4620986204294502068171398836439067144563 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4164 (0, 4, some (1, 4)) (8878208289803619546445190986731177783471 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4165 (0, 4, some (1, 5)) (2054744558390218740323576984116512878787 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4192 (0, 4, some (2, 0)) (9768709237073255274036924149776368189333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4193 (0, 4, some (2, 1)) (4695489397556757242830956875389627938491 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4194 (0, 4, some (2, 2)) (8700104181867977661099536314208607969207 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4195 (0, 4, some (2, 3)) (8215086585412448121193597931447230479223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4196 (0, 4, some (2, 4)) (1578348140409532363812478397641098272617 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4197 (0, 4, some (2, 5)) (7305758429831888854483829276858712457909 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4224 (0, 4, some (3, 0)) (10989797891707412183291539668498414212999 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 4225 (0, 4, some (3, 1)) (2112970228900540759273930593925332572321 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4226 (0, 4, some (3, 2)) (4893808602300737434368489176742341982679 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4227 (0, 4, some (3, 3)) (4620986204294502068171398836439067144563 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (8878208289803619546445190986731177783471 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4229 (0, 4, some (3, 5)) (2054744558390218740323576984116512878787 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4257 (0, 4, some (4, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4258 (0, 4, some (4, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 4259 (0, 4, some (4, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4260 (0, 4, some (4, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5154 (0, 5, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 5155 (0, 5, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5156 (0, 5, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5157 (0, 5, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (5128726552637994044436159829758910942949 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5186 (0, 5, some (1, 2)) (1187854224297707883328790024766615274729 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))) 5187 (0, 5, some (1, 3)) (4486532620513251667254530283627714139053 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 5188 (0, 5, some (1, 4)) (2154971327705814854058637172245979508213 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5189 (0, 5, some (1, 5)) (7979836407624377799457537258136876327359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5216 (0, 5, some (2, 0)) (3663265963902470727763846556166138071 / 3906250000000000000000000000000000000 : ℚ) (.node .leaf 5217 (0, 5, some (2, 1)) (9015339643308973906235437200748085641903 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5218 (0, 5, some (2, 2)) (8352100014593258554655554861640263650439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5219 (0, 5, some (2, 3)) (1577296624399190039269170802837868252011 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5220 (0, 5, some (2, 4)) (3788035536982877673149948154338635854281 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5221 (0, 5, some (2, 5)) (7013528092638613300304476105784363959593 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 5248 (0, 5, some (3, 0)) (3663265963902470727763846556166138071 / 3906250000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5249 (0, 5, some (3, 1)) (9015339643308973906235437200748085641903 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (8352100014593258554655554861640263650439 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5251 (0, 5, some (3, 3)) (1577296624399190039269170802837868252011 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 5252 (0, 5, some (3, 4)) (3788035536982877673149948154338635854281 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5253 (0, 5, some (3, 5)) (7013528092638613300304476105784363959593 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5280 (0, 5, some (4, 0)) (5335017738006940480327365508997867213801 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5281 (0, 5, some (4, 1)) (5128726552637994044436159829758910942949 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 5282 (0, 5, some (4, 2)) (1187854224297707883328790024766615274729 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5283 (0, 5, some (4, 3)) (4486532620513251667254530283627714139053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5284 (0, 5, some (4, 4)) (2154971327705814854058637172245979508213 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 5312 (0, 5, some (5, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5313 (0, 5, some (5, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5314 (0, 5, some (5, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 5315 (0, 5, some (5, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf))) 6179 (0, 6, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6180 (0, 6, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6181 (0, 6, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 6210 (0, 6, some (1, 2)) (9323671319731629009237328868964986249579 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (88038908022681414193175560822265415801 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6212 (0, 6, some (1, 4)) (264292799360199579738618558847116775009 / 312500000000000000000000000000000000000 : ℚ) .leaf) 6213 (0, 6, some (1, 5)) (489336743253271876505957786569433222543 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 6241 (0, 6, some (2, 1)) (1731340946588829008056188214135434828349 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))))) 6242 (0, 6, some (2, 2)) (4009924561190179004292790399964461286219 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 6243 (0, 6, some (2, 3)) (7572754712478964523240189039687982005539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (909336377190677082031880558311743860767 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 6245 (0, 6, some (2, 5)) (3367263144613874698362917197564509445621 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 6272 (0, 6, some (3, 0)) (1790930026796763466906769427459000834711 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 6273 (0, 6, some (3, 1)) (8608397228854054945190087604880984553901 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6274 (0, 6, some (3, 2)) (199377387501141154733531040533947265961 / 250000000000000000000000000000000000000 : ℚ) .leaf) 6275 (0, 6, some (3, 3)) (1506099207325615488885492954098658921191 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 6276 (0, 6, some (3, 4)) (1446819128708738000161438531171006749899 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 6277 (0, 6, some (3, 5)) (26787780909383592466440707348481945679 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6304 (0, 6, some (4, 0)) (9004900695902918441910580286213606890579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6305 (0, 6, some (4, 1)) (1731340946588829008056188214135434828349 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 6306 (0, 6, some (4, 2)) (4009924561190179004292790399964461286219 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6307 (0, 6, some (4, 3)) (7572754712478964523240189039687982005539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6308 (0, 6, some (4, 4)) (909336377190677082031880558311743860767 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 6336 (0, 6, some (5, 0)) (10468867066479397370152739358042232713191 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6337 (0, 6, some (5, 1)) (10064063352102103143927805374206164134283 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 6338 (0, 6, some (5, 2)) (9323671319731629009237328868964986249579 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6339 (0, 6, some (5, 3)) (88038908022681414193175560822265415801 / 100000000000000000000000000000000000000 : ℚ) .leaf) 6368 (0, 6, some (6, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6369 (0, 6, some (6, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6370 (0, 6, some (6, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 7168 (0, 7, none) (0 : ℚ) (.node (.node .leaf 7204 (0, 7, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7205 (0, 7, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 7235 (0, 7, some (1, 3)) (8687606461684120948298945849424462828439 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 7236 (0, 7, some (1, 4)) (4172831095827256895003215333766434110913 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7237 (0, 7, some (1, 5)) (772597506826207008745896780516327014393 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (7764714864521905451091393152444167283757 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7267 (0, 7, some (2, 3)) (3665921901028937996605699082873459189277 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7268 (0, 7, some (2, 4)) (704326236274855282239161538781950201977 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7269 (0, 7, some (2, 5)) (3260140906987515107314138131519030370341 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7297 (0, 7, some (3, 1)) (8224859157736117881177091117479065062723 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7298 (0, 7, some (3, 2)) (3809886760192081608002176906799271413897 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 7299 (0, 7, some (3, 3)) (7194982717752795641338118733319642568821 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 7300 (0, 7, some (3, 4)) (1727947032994311625760076308478384495517 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7301 (0, 7, some (3, 5)) (799821235847603706327735221599335450857 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (8555685129393604904731571576409123564407 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7329 (0, 7, some (4, 1)) (8224859157736117881177091117479065062723 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7330 (0, 7, some (4, 2)) (3809886760192081608002176906799271413897 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7331 (0, 7, some (4, 3)) (7194982717752795641338118733319642568821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7332 (0, 7, some (4, 4)) (1727947032994311625760076308478384495517 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 7360 (0, 7, some (5, 0)) (2179607285001767553854850095892269929791 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 7361 (0, 7, some (5, 1)) (4190655141509570931306262457954686682773 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7362 (0, 7, some (5, 2)) (7764714864521905451091393152444167283757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7363 (0, 7, some (5, 3)) (3665921901028937996605699082873459189277 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7392 (0, 7, some (6, 0)) (5165295618491045942483905324391098201617 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7393 (0, 7, some (6, 1)) (2482783571838356080901904523661382372971 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7394 (0, 7, some (6, 2)) (2300130391867517591911873262986889325657 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7424 (0, 7, some (7, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7425 (0, 7, some (7, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 8229 (0, 8, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8260 (0, 8, some (1, 4)) (8264144659660895738545862178983961707597 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8261 (0, 8, some (1, 5)) (7650510425032352756358052843923002413081 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8291 (0, 8, some (2, 3)) (3574044017384028943351316287558340994623 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8292 (0, 8, some (2, 4)) (6866739224144986992953702403799895316903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8293 (0, 8, some (2, 5)) (6356865977519739227876066294610461718747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8322 (0, 8, some (3, 2)) (1835725832212724740522644433516172898471 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 8323 (0, 8, some (3, 3)) (6933547618951813304191908044176863645661 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 8324 (0, 8, some (3, 4)) (6660643121063404760236946973382816177683 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8325 (0, 8, some (3, 5)) (38537956538207659937251740157723191531 / 62500000000000000000000000000000000000 : ℚ) .leaf) 8353 (0, 8, some (4, 1)) (7825815662594595404718261458982713230819 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8354 (0, 8, some (4, 2)) (7250086818223314717582946928507173307673 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8355 (0, 8, some (4, 3)) (3422952743921853383830665804769679366343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8356 (0, 8, some (4, 4)) (205514080782491193204749791359518004247 / 312500000000000000000000000000000000000 : ℚ) .leaf) 8384 (0, 8, some (5, 0)) (8244807886895972173235586044838033530769 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8385 (0, 8, some (5, 1)) (7926002725291691131411355657043115092401 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 8386 (0, 8, some (5, 2)) (1835725832212724740522644433516172898471 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 8387 (0, 8, some (5, 3)) (6933547618951813304191908044176863645661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8416 (0, 8, some (6, 0)) (8499921806867451610514550212354242242867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8417 (0, 8, some (6, 1)) (8171252057076309967504653468695622057023 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (7570110181683953218788756695273310254457 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8448 (0, 8, some (7, 0)) (409187424277090447395130952203332498563 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8449 (0, 8, some (7, 1)) (4917065207077133852682412106868744355963 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9285 (0, 9, some (1, 5)) (5932037542278309411363555246411917007 / 7812500000000000000000000000000000000 : ℚ) .leaf))) 9316 (0, 9, some (2, 4)) (1682346986306018953159474462447215260909 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9317 (0, 9, some (2, 5)) (3114856694143127304103423179956761474721 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9347 (0, 9, some (3, 3)) (1682834380550881005164486453263996001231 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 9348 (0, 9, some (3, 4)) (646639201557814813889337285910573412101 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 9349 (0, 9, some (3, 5)) (1496561397606166532605740976695337531387 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9378 (0, 9, some (4, 2)) (6960613516266039186777269996043240052117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9379 (0, 9, some (4, 3)) (1314513976577239011045266433924398644461 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 9380 (0, 9, some (4, 4)) (6313873472000840041881675031038882672263 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 9409 (0, 9, some (5, 1)) (12021368492293178433217110667336081553 / 16000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 9410 (0, 9, some (5, 2)) (6960613516266039186777269996043240052117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9411 (0, 9, some (5, 3)) (1314513976577239011045266433924398644461 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9440 (0, 9, some (6, 0)) (8004356174135927503920515809967650569403 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9441 (0, 9, some (6, 1)) (3847424325752953351235973809189855174109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 9442 (0, 9, some (6, 2)) (3564377387724603559371369244412854476639 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9472 (0, 9, some (7, 0)) (8329902953261378487745281873169305081921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9473 (0, 9, some (7, 1)) (250243980873630797356330004460454248723 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 9504 (0, 9, some (8, 0)) (10152797772855418282577615667802090713357 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 10341 (0, 10, some (2, 5)) (1532128590263880537495847153562280254853 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10372 (0, 10, some (3, 4)) (3156748366307698242192962607069318701477 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10373 (0, 10, some (3, 5)) (1461175794969196216129985652008356125333 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 10403 (0, 10, some (4, 3)) (1589914997394383559583324169260571198027 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 10404 (0, 10, some (4, 4)) (763667964255748138907029547914668988223 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10434 (0, 10, some (5, 2)) (832627158030333799597416561320745684553 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 10435 (0, 10, some (5, 3)) (786209458369550699098606052033035729457 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 10465 (0, 10, some (6, 1)) (7269969888364356557988256558683256261631 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 10466 (0, 10, some (6, 2)) (3367566725884001849237119720213354303857 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 10496 (0, 10, some (7, 0)) (7815096336620533586199156607219871599527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10497 (0, 10, some (7, 1)) (1878226749252726771730185434471228746941 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 10528 (0, 10, some (8, 0)) (4097293622789330288891416710910362020199 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 11397 (0, 11, some (3, 5)) (5730989800030905919156529708792132763137 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 11428 (0, 11, some (4, 4)) (594728646574586876119957189763966572123 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11459 (0, 11, some (5, 3)) (6124234155185041620383019536297904756037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11490 (0, 11, some (6, 2)) (6485808108082043118185355997770105392797 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 11521 (0, 11, some (7, 1)) (7077125718764871536706975984409755382581 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 11552 (0, 11, some (8, 0)) (7663047380341969839741940100194825106101 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf) 32800 (1, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32801 (1, 0, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32802 (1, 0, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32803 (1, 0, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32804 (1, 0, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 32832 (1, 0, some (1, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 32833 (1, 0, some (1, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32834 (1, 0, some (1, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32835 (1, 0, some (1, 3)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 32836 (1, 0, some (1, 4)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 33792 (1, 1, none) (0 : ℚ) (.node (.node .leaf 33824 (1, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33825 (1, 1, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33826 (1, 1, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 33827 (1, 1, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33828 (1, 1, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33856 (1, 1, some (1, 0)) (6344592628288952054524611478074417765177 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 33857 (1, 1, some (1, 1)) (595359714641099329063577475093254929231 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 33858 (1, 1, some (1, 2)) (11169012156752388401549658745379141745623 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (1066603021755900967080816973682587253573 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (1250180975650635529335002807884606459939 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 33888 (1, 1, some (2, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V2lrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33892 (1, 1, some (2, 4)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf)) 34848 (1, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34849 (1, 2, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34850 (1, 2, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 34851 (1, 2, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34852 (1, 2, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34880 (1, 2, some (1, 0)) (11927588714871763501264897387972626002403 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34881 (1, 2, some (1, 1)) (2805141883489435122163902277761520978849 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 34882 (1, 2, some (1, 2)) (10511367029993324921444966605689726844021 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34883 (1, 2, some (1, 3)) (401053952769678816995743718275109350477 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34884 (1, 2, some (1, 4)) (4712594586698873775197033975873390012487 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (11580037526052802961885282531462091845741 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34913 (1, 2, some (2, 1)) (5391333867272002578106039134306931387069 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 34914 (1, 2, some (2, 2)) (10154775693538821088382430270483756452911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34915 (1, 2, some (2, 3)) (9732270602516830973057527123117414330633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34916 (1, 2, some (2, 4)) (905548750414830733583273394676217190653 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 34944 (1, 2, some (3, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34945 (1, 2, some (3, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 34946 (1, 2, some (3, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34947 (1, 2, some (3, 3)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34948 (1, 2, some (3, 4)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 35840 (1, 3, none) (0 : ℚ) .leaf))) 35872 (1, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35873 (1, 3, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35874 (1, 3, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 35875 (1, 3, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35876 (1, 3, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35904 (1, 3, some (1, 0)) (91299898561431994046816839615073113533 / 80000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (537372613229332941665142498211602769133 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (201252382335159382931022508948188999081 / 200000000000000000000000000000000000000 : ℚ) .leaf))))) 35907 (1, 3, some (1, 3)) (1918710530199142114639543014303186155179 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 35908 (1, 3, some (1, 4)) (9027968994213638976020905484296759282499 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35936 (1, 3, some (2, 0)) (1237532998568857349657665943669150722331 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (4643328951367222738806688258905987333799 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35938 (1, 3, some (2, 2)) (8712624608774577807593689776719831002899 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35939 (1, 3, some (2, 3)) (2080428030180265319907930011360495922709 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35940 (1, 3, some (2, 4)) (1560053876419587374004116834904586998483 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (5402880477371195904722332004771250323651 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35969 (1, 3, some (3, 1)) (5021968122414367017761754419058902912751 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 35970 (1, 3, some (3, 2)) (4733869742678445936345500193092259336483 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35971 (1, 3, some (3, 3)) (9081232863705266838393336385234843265359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35972 (1, 3, some (3, 4)) (2108696106516813932154707195779387412743 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 36000 (1, 3, some (4, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36001 (1, 3, some (4, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36002 (1, 3, some (4, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36004 (1, 3, some (4, 4)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 36864 (1, 4, none) (0 : ℚ) (.node (.node (.node (.node .leaf 36897 (1, 4, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 36899 (1, 4, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36900 (1, 4, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36928 (1, 4, some (1, 0)) (11063494203171372624029998116383970182901 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36929 (1, 4, some (1, 1)) (10424953200847986914627743900997950534203 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36930 (1, 4, some (1, 2)) (4878848357416033388012225753219559173929 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 36931 (1, 4, some (1, 3)) (9300289332804539812253903249333382038621 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36932 (1, 4, some (1, 4)) (8757170133404075559242375814958272600551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36960 (1, 4, some (2, 0)) (9635474525281043077878949033555750214407 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36961 (1, 4, some (2, 1)) (9060799334709626037571167016939708830553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36962 (1, 4, some (2, 2)) (212245253452398670691026484323560591997 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36963 (1, 4, some (2, 3)) (8099533083130498457996593662538884950401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (951367675905932521245172307020174569557 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 36992 (1, 4, some (3, 0)) (9274583331599689113690434588985930653013 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 36993 (1, 4, some (3, 1)) (2173538014975401355408819402706303130131 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36994 (1, 4, some (3, 2)) (8159459847014089562776974100235121836601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36995 (1, 4, some (3, 3)) (3897848047683222053562245417406864277959 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36996 (1, 4, some (3, 4)) (1825625792651387571482027743470207053329 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37024 (1, 4, some (4, 0)) (10406359845189167581756394341786187519797 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37025 (1, 4, some (4, 1)) (9664550452171548977197637245079378342099 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37026 (1, 4, some (4, 2)) (4557050955001021385292863487723277859631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37027 (1, 4, some (4, 3)) (8745432163070945350914261781716523708917 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37028 (1, 4, some (4, 4)) (2029010416055766580622262584302519037903 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 37056 (1, 4, some (5, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37057 (1, 4, some (5, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37058 (1, 4, some (5, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37059 (1, 4, some (5, 3)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37888 (1, 5, none) (0 : ℚ) (.node (.node .leaf 37922 (1, 5, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37923 (1, 5, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37924 (1, 5, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 37953 (1, 5, some (1, 1)) (10194605637376566760659185298533207485087 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37954 (1, 5, some (1, 2)) (95402461979470214263363608679721103387 / 100000000000000000000000000000000000000 : ℚ) .leaf) 37955 (1, 5, some (1, 3)) (284107655472410508841464059360345774441 / 312500000000000000000000000000000000000 : ℚ) .leaf) 37956 (1, 5, some (1, 4)) (8563737910762707310048635016395940747347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37984 (1, 5, some (2, 0)) (4669502108576391531973758027679056092833 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37985 (1, 5, some (2, 1)) (4396511883435407207967258497408362576709 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37986 (1, 5, some (2, 2)) (8233583723940455605817983752590175209117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37987 (1, 5, some (2, 3)) (7850512771550078584623698376181760295577 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37988 (1, 5, some (2, 4)) (7386199385291565910565562078346979750829 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38016 (1, 5, some (3, 0)) (8975991169275799081770149622556249909209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38017 (1, 5, some (3, 1)) (8432975917800222328872920001166715598563 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38018 (1, 5, some (3, 2)) (7905260861888358115343987430512443690369 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38019 (1, 5, some (3, 3)) (7545041373891296970812942079487056896757 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38020 (1, 5, some (3, 4)) (885431178664582328386476383401510172803 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38048 (1, 5, some (4, 0)) (4413941968457137409017685449537322734141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38049 (1, 5, some (4, 1)) (8266790135295608147103071902448265019423 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38050 (1, 5, some (4, 2)) (7759136978435038124421940323444850308529 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 38051 (1, 5, some (4, 3)) (927430891372792618679871349004907669053 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 38052 (1, 5, some (4, 4)) (6943521531136585072314038580809932804331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38080 (1, 5, some (5, 0)) (2541465132955514046401527529541896526617 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (1179562295104902836244930023759280686897 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 38082 (1, 5, some (5, 2)) (4450669100957255764091278122672436889251 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38083 (1, 5, some (5, 3)) (2135809170783701645978713647905594757357 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38112 (1, 5, some (6, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38113 (1, 5, some (6, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 38114 (1, 5, some (6, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38912 (1, 6, none) (0 : ℚ) (.node (.node (.node .leaf 38947 (1, 6, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38948 (1, 6, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38978 (1, 6, some (1, 2)) (1172277213792877014357824353557751759517 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 38979 (1, 6, some (1, 3)) (8935959692898394057150655912391100409757 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38980 (1, 6, some (1, 4)) (2104866141493711096444521285333975247697 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (1070346781860420562865681703038861101993 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 39010 (1, 6, some (2, 2)) (801478201766329679678723712121426901939 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 39011 (1, 6, some (2, 3)) (3819570128912315550406466774314994681557 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39012 (1, 6, some (2, 4)) (7192899821125372896969758803365782389149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39040 (1, 6, some (3, 0)) (2167475029849383265780787735927188198437 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 39041 (1, 6, some (3, 1)) (4077132070934409248165207337809851566281 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39042 (1, 6, some (3, 2)) (954962624424061829955378764560115093991 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39043 (1, 6, some (3, 3)) (1821975278654713617961931512234747462499 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (6849489307393353621459860922555883441363 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39072 (1, 6, some (4, 0)) (8470161390420388589400789697302355104757 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 39073 (1, 6, some (4, 1)) (7955415980289882624057269591291515321659 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39074 (1, 6, some (4, 2)) (3729356849599150838548370606145338843323 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39075 (1, 6, some (4, 3)) (3559905178364313885535800078872541635693 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 39076 (1, 6, some (4, 4)) (1670568483724680473496759975515710402167 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 39104 (1, 6, some (5, 0)) (852208309360591351607828197724261140461 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39105 (1, 6, some (5, 1)) (797551641786394466838471857073685676621 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (1871512323239028214728331174540322790253 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 39107 (1, 6, some (5, 3)) (7162252593487812803092921977244137983691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V2lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 39137 (1, 6, some (6, 1)) (2321184265371977634177654518607183594523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (4379841190904657744109534779070806915641 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39168 (1, 6, some (7, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39169 (1, 6, some (7, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 39972 (1, 7, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40003 (1, 7, some (1, 3)) (1763196564126044370133310097324527485211 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40004 (1, 7, some (1, 4)) (8308003731523768658959881287993792096839 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40034 (1, 7, some (2, 2)) (7834818967567936098284022703608470433797 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 40035 (1, 7, some (2, 3)) (7465764339893165453339916093077227497113 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40036 (1, 7, some (2, 4)) (7033395106877199118885733615362092052947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (3960316137798463232312740370055578529157 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40066 (1, 7, some (3, 2)) (7418261612683294383853925663788554915393 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40067 (1, 7, some (3, 3)) (7074468575484703378299378758632851030867 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40068 (1, 7, some (3, 4)) (6653330088156930586364943135861916051173 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40096 (1, 7, some (4, 0)) (1627811174617785349405637385853140458639 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 40097 (1, 7, some (4, 1)) (3826078992714737456446588501660056474983 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 40098 (1, 7, some (4, 2)) (7170649460204034725494692245833622651559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40099 (1, 7, some (4, 3)) (3420812643134560587443561079392508983487 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40100 (1, 7, some (4, 4)) (3213839044204854013688761182909841797221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40128 (1, 7, some (5, 0)) (8113195806237197364983344818141305063617 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40129 (1, 7, some (5, 1)) (304766744560136699845666579632926716973 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 40130 (1, 7, some (5, 2)) (446495769150595102877219498603242578259 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40131 (1, 7, some (5, 3)) (3409868447007152190589236722517513528939 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40160 (1, 7, some (6, 0)) (8289567195014439080742254145425329394347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40161 (1, 7, some (6, 1)) (3884210942840417195373897313239964524043 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40162 (1, 7, some (6, 2)) (7291806735720424725876611425224859288281 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40192 (1, 7, some (7, 0)) (9891435262359797887119923594962517842757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40193 (1, 7, some (7, 1)) (918636446996649933153367819685860387561 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 40224 (1, 7, some (8, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41028 (1, 8, some (1, 4)) (8219420718584386939285963166080674642001 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41059 (1, 8, some (2, 3)) (7323161877999602136358371710199150431987 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41060 (1, 8, some (2, 4)) (1380349300212775188226884924619905684861 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 41090 (1, 8, some (3, 2)) (7237487639983561312786013043179142863607 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 41091 (1, 8, some (3, 3)) (1380120552940291708178494658705941395733 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 41092 (1, 8, some (3, 4)) (811598828310525304101610000740672731413 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 41121 (1, 8, some (4, 1)) (1481071381667160560631112882045017768717 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 41122 (1, 8, some (4, 2)) (6937195710120276823346180267277688509709 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41123 (1, 8, some (4, 3)) (3308504850130102500343688867700579303653 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41124 (1, 8, some (4, 4)) (6220445595155045381205241232994450847571 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41152 (1, 8, some (5, 0)) (1938863928011814458430901979328496339913 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41153 (1, 8, some (5, 1)) (3645135303310140094068543589281249612531 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 41154 (1, 8, some (5, 2)) (854016380769524170929080648442542489369 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 41155 (1, 8, some (5, 3)) (6519152615984291088159396439560394448927 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41184 (1, 8, some (6, 0)) (7853841796672766433464067830365455488149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41185 (1, 8, some (6, 1)) (1843780571368529557597889057414449784743 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 41186 (1, 8, some (6, 2)) (3457671419909611377245719637847848724033 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41216 (1, 8, some (7, 0)) (8125672295886606486255254620988167291819 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41217 (1, 8, some (7, 1)) (3807337302932508387782637838144101746501 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41248 (1, 8, some (8, 0)) (4902955859688677465554098169266630112693 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 42084 (1, 9, some (2, 4)) (6792022988513578669306261148387710744309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 42115 (1, 9, some (3, 3)) (1351536478343372117419484301721059736811 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42116 (1, 9, some (3, 4)) (6360467179521802591975019851376405614449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42146 (1, 9, some (4, 2)) (6749458493549049355978057765092249992149 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42147 (1, 9, some (4, 3)) (1287338810086387291152052104870904624887 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 42148 (1, 9, some (4, 4)) (1513363514943770147950258777432215495677 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42177 (1, 9, some (5, 1)) (7027583093332512599438039773555064394103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42178 (1, 9, some (5, 2)) (1645997665691607231226568475992713920623 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 42179 (1, 9, some (5, 3)) (78508701713839979679816592394313830789 / 125000000000000000000000000000000000000 : ℚ) .leaf))) 42208 (1, 9, some (6, 0)) (93403052111095565441794361130527064233 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42209 (1, 9, some (6, 1)) (7023411793686541877950243804483145244729 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42210 (1, 9, some (6, 2)) (6582349398124113257732374513711558071789 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42240 (1, 9, some (7, 0)) (7658450172324026130435109742668458342543 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42241 (1, 9, some (7, 1)) (287654867933723244359769023180456930509 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42272 (1, 9, some (8, 0)) (7999524529674410628930486036082798591451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43140 (1, 10, some (3, 4)) (6249979280495424058324929722576690702483 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 43171 (1, 10, some (4, 3)) (6289751863293021162636977169248067365733 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 43202 (1, 10, some (5, 2)) (6393339722015214945425083250397810443149 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43203 (1, 10, some (5, 3)) (609856121362404479769068693987920275523 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 43233 (1, 10, some (6, 1)) (1686385872933353328527589059410553785463 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 43234 (1, 10, some (6, 2)) (6320114910587548399442996637795960740183 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 43264 (1, 10, some (7, 0)) (90705276063716040289182870919239475773 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43265 (1, 10, some (7, 1)) (3410095454647197813109676971016889754933 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43296 (1, 10, some (8, 0)) (1876625387175528540149917013030255117421 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 44196 (1, 11, some (4, 4)) (2901912395946079558194344675433163698543 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 44227 (1, 11, some (5, 3)) (5995219042058286182779054777256886616071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44258 (1, 11, some (6, 2)) (6213701837846634493676891154133377950461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 44289 (1, 11, some (7, 1)) (3283578567065713498721346547760801272903 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 44320 (1, 11, some (8, 0)) (1771785785316353414452322015285152015223 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node .leaf 65568 (2, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65570 (2, 0, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)))) 65571 (2, 0, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65601 (2, 0, some (1, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 65602 (2, 0, some (1, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65603 (2, 0, some (1, 3)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65632 (2, 0, some (2, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 65633 (2, 0, some (2, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65634 (2, 0, some (2, 2)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 65635 (2, 0, some (2, 3)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf) 66592 (2, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66593 (2, 1, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66594 (2, 1, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (11580037526052802961885282531462091845741 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66625 (2, 1, some (1, 1)) (5391333867272002578106039134306931387069 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 66626 (2, 1, some (1, 2)) (10154775693538821088382430270483756452911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 66627 (2, 1, some (1, 3)) (9732270602516830973057527123117414330633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (2805141883489435122163902277761520978849 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66657 (2, 1, some (2, 1)) (10511367029993324921444966605689726844021 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66658 (2, 1, some (2, 2)) (401053952769678816995743718275109350477 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 66659 (2, 1, some (2, 3)) (4712594586698873775197033975873390012487 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66688 (2, 1, some (3, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 66689 (2, 1, some (3, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66690 (2, 1, some (3, 2)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 66691 (2, 1, some (3, 3)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67617 (2, 2, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67618 (2, 2, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67619 (2, 2, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (555368885416653513521840749570352811457 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (414976488662898081133680740040113933447 / 400000000000000000000000000000000000000 : ℚ) .leaf)))) 67650 (2, 2, some (1, 2)) (975473552522584151001864902645326475711 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67651 (2, 2, some (1, 3)) (583473984847086110226505677271879985969 / 625000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (9443848044151111521733540351409752391061 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67681 (2, 2, some (2, 1)) (8791346686403433560007976345369609331041 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67682 (2, 2, some (2, 2)) (8327788530156042083140566581841045568103 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67683 (2, 2, some (2, 3)) (1983771664098708699940577418526334761379 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67712 (2, 2, some (3, 0)) (414976488662898081133680740040113933447 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 67713 (2, 2, some (3, 1)) (975473552522584151001864902645326475711 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 67714 (2, 2, some (3, 2)) (583473984847086110226505677271879985969 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67715 (2, 2, some (3, 3)) (8713169089856109882315247352203867427221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67744 (2, 2, some (4, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 67745 (2, 2, some (4, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67746 (2, 2, some (4, 2)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67747 (2, 2, some (4, 3)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68608 (2, 3, none) (0 : ℚ) (.node .leaf 68640 (2, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrr : KTree ℚ :=
  .node V2lrrl 43172 (1, 10, some (4, 4)) (2958534416033088846428859333792443684173 / 5000000000000000000000000000000000000000 : ℚ) V2lrrr

def V2lr : KTree ℚ :=
  .node V2lrl 39136 (1, 6, some (6, 0)) (1000566548686240817690033384678109930531 / 1000000000000000000000000000000000000000 : ℚ) V2lrr

def V2l : KTree ℚ :=
  .node V2ll 33889 (1, 1, some (2, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) V2lr

def V2rlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68672 (2, 3, some (1, 0)) (2162905781061356851345356393953349849589 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 68673 (2, 3, some (1, 1)) (5060581999818320157112295524782511015691 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68674 (2, 3, some (1, 2)) (1901348568691081993195998298711188203577 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68675 (2, 3, some (1, 3)) (4544900374182642414512530770275776037697 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (928817979643692735207135315200110868337 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 68705 (2, 3, some (2, 1)) (8659315713315797664791875377325238937309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68706 (2, 3, some (2, 2)) (8180615373830263072985036588767481014531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68707 (2, 3, some (2, 3)) (1951279133287355226011339155811484893011 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (89962638122169816392297015278614876959 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 68737 (2, 3, some (3, 1)) (4202781160285745332866127991589555106589 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68738 (2, 3, some (3, 2)) (3996771137988520038788346509681396731661 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68739 (2, 3, some (3, 3)) (7557760971039324075172349285129706571151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (9866979038876648966278073337944678512847 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (9289455426033222076010203196880207039517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 68770 (2, 3, some (4, 2)) (356017204467031244806315179723613916263 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68771 (2, 3, some (4, 3)) (414328891561487219872882546159182654187 / 500000000000000000000000000000000000000 : ℚ) .leaf) 68800 (2, 3, some (5, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 68801 (2, 3, some (5, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68802 (2, 3, some (5, 2)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68803 (2, 3, some (5, 3)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69665 (2, 4, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69666 (2, 4, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 69667 (2, 4, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69696 (2, 4, some (1, 0)) (2652973786785150387130391427876047870073 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69697 (2, 4, some (1, 1)) (4972699759250784630541356761062291997311 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69698 (2, 4, some (1, 2)) (4667452814895416170614787028112867509917 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69699 (2, 4, some (1, 3)) (4459862226888972191451337147646579577781 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69728 (2, 4, some (2, 0)) (9046115408104059186569282400653451352611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69729 (2, 4, some (2, 1)) (8469406552367937108026261055744826439847 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69730 (2, 4, some (2, 2)) (7996622147102532066719491055496119393959 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 69731 (2, 4, some (2, 3)) (1900558946169956750199581888905268123739 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69760 (2, 4, some (3, 0)) (1745004639007543416652243979782259041893 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (8150867270371614828508208090925335946021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (7729256825945182293068766663640488657487 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69763 (2, 4, some (3, 3)) (293229677658226284889321731527518418899 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (340292403475847650624028128690934867389 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (3980056981857208339336647589551709024789 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (3790625557627358626391865223338223736619 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69795 (2, 4, some (4, 3)) (89331700459061098843448494301949283343 / 125000000000000000000000000000000000000 : ℚ) .leaf))) 69824 (2, 4, some (5, 0)) (4786440144526776641545467631114570360903 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69825 (2, 4, some (5, 1)) (9018643788839854892912531868592809737391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69826 (2, 4, some (5, 2)) (8646149482172963014202564792962925563517 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69827 (2, 4, some (5, 3)) (1607874682969467778206659728428265929993 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 69856 (2, 4, some (6, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69858 (2, 4, some (6, 2)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf)))) 70690 (2, 5, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70691 (2, 5, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (38339704420686343677052485686789188067 / 39062500000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (9207606113917315820728110625422606770533 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70723 (2, 5, some (1, 3)) (8793911514309229949107282139134749559209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70752 (2, 5, some (2, 0)) (4417437503902866491520836087920279054631 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70753 (2, 5, some (2, 1)) (518606085272387748205678990040069827119 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 70754 (2, 5, some (2, 2)) (3913407985055426152121396834962034850543 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 70755 (2, 5, some (2, 3)) (3712542489024357948471864127736957550119 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70784 (2, 5, some (3, 0)) (8437248632541615423857831024367063107511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (7886526528719412131907847729147551538323 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70786 (2, 5, some (3, 2)) (1492780887442070840717125801300314153953 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 70787 (2, 5, some (3, 3)) (3544755595449027913221454097988115889767 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70816 (2, 5, some (4, 0)) (8201466550680963940686482954363465016927 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70817 (2, 5, some (4, 1)) (958730185287674150814223029592823718411 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 70818 (2, 5, some (4, 2)) (1821526827368307511612079448747794191919 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2rllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70848 (2, 5, some (5, 0)) (1019917189623321230087281183540801642369 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (3820143761838147140062112054024501675571 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70850 (2, 5, some (5, 2)) (7294676449855879082659944468152728399521 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70851 (2, 5, some (5, 3)) (3426996585457445388316082088382000198023 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70880 (2, 5, some (6, 0)) (2345942715816453195185731193638655850117 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70881 (2, 5, some (6, 1)) (1105525096754217207984679661367797111269 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70882 (2, 5, some (6, 2)) (132532597140022532693441545673818293611 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 70912 (2, 5, some (7, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 70913 (2, 5, some (7, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71715 (2, 6, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71746 (2, 6, some (1, 2)) (9108999465129017951926034897881636339443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71747 (2, 6, some (1, 3)) (8696585706387474347339291105364328794419 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71777 (2, 6, some (2, 1)) (8144078385545293537809176533750924829857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71778 (2, 6, some (2, 2)) (3838308804243017043702308476920397832311 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71779 (2, 6, some (2, 3)) (7279167381141337533900148441543972450873 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71808 (2, 6, some (3, 0)) (1640163728663077903647347770282788679481 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 71809 (2, 6, some (3, 1)) (7670840088916050821731709514550299529951 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71810 (2, 6, some (3, 2)) (7249111120603652714127480247194654713963 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71811 (2, 6, some (3, 3)) (86140612957381926186678881884313778037 / 125000000000000000000000000000000000000 : ℚ) .leaf) 71840 (2, 6, some (4, 0)) (7897453310371471111981644794982534673943 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71841 (2, 6, some (4, 1)) (1477397231717414472425878595001934718233 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 71842 (2, 6, some (4, 2)) (3502334760406727529687960227600199271909 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71843 (2, 6, some (4, 3)) (3317706520507300022847129916425499603661 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71872 (2, 6, some (5, 0)) (390856424208680702461260273836003200549 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 71873 (2, 6, some (5, 1)) (7314867946028312222462397699179268661079 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71874 (2, 6, some (5, 2)) (6956068695429662433081251284785669641747 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71875 (2, 6, some (5, 3)) (820894926621242433517000675095411641333 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71904 (2, 6, some (6, 0)) (7912064183533118605071847447304965036987 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71905 (2, 6, some (6, 1)) (1482438713255300162988864025158288543073 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 71906 (2, 6, some (6, 2)) (3535645587412705744904996902067260626537 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71936 (2, 6, some (7, 0)) (9252493324778767365049344249174212116229 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71937 (2, 6, some (7, 1)) (4361493496229194399861296937049577216587 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71968 (2, 6, some (8, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 72802 (2, 7, some (2, 2)) (7546328914706299460604375211705216852769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72803 (2, 7, some (2, 3)) (3579507224232313979611561826481704602813 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72833 (2, 7, some (3, 1)) (7498040253641770323277637788835777005053 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72834 (2, 7, some (3, 2)) (7077680165514122944494073858095125965339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72835 (2, 7, some (3, 3)) (3365897717089547203584203714637060222169 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72864 (2, 7, some (4, 0)) (7650888906658305618537310794525224154671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72865 (2, 7, some (4, 1)) (1431825711874025725132985133318804076407 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 72866 (2, 7, some (4, 2)) (1694763071708060404911497452902762913391 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 72867 (2, 7, some (4, 3)) (401788304168461937444021699836674202281 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72896 (2, 7, some (5, 0)) (1498828051609124291546294847194246474581 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72897 (2, 7, some (5, 1)) (7012812579475952619019072958036162090179 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72898 (2, 7, some (5, 2)) (6657812818870026096084018126448018612687 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72899 (2, 7, some (5, 3)) (6296240301084054539836771212058736107253 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72928 (2, 7, some (6, 0)) (376792468094831880166883377625074342823 / 500000000000000000000000000000000000000 : ℚ) .leaf) 72929 (2, 7, some (6, 1)) (881801985899927560149651169462713451823 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 72930 (2, 7, some (6, 2)) (3356454175111606973539328408976947930753 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 72960 (2, 7, some (7, 0)) (7730140987135169794098476346211986429029 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72961 (2, 7, some (7, 1)) (1448810193463148111201460165768461180813 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72992 (2, 7, some (8, 0)) (1837536860080943138324188729120194960077 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 73827 (2, 8, some (2, 3)) (110296282767897054711092207428144177503 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 73858 (2, 8, some (3, 2)) (3469490665318283286557576550424304496867 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73859 (2, 8, some (3, 3)) (33010828684612604414507224704439955343 / 50000000000000000000000000000000000000 : ℚ) .leaf) 73889 (2, 8, some (4, 1)) (6977562131460698841224576991872427342401 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73890 (2, 8, some (4, 2)) (3299808897036306078446043803270253136943 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 73891 (2, 8, some (4, 3)) (3131578503132788798783338020873113719973 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73920 (2, 8, some (5, 0)) (7235667911255158120786283290779189532541 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73921 (2, 8, some (5, 1)) (3386257206756968583889050884852105516103 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 73922 (2, 8, some (5, 2)) (1605318786668364739849130756310584555629 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 73923 (2, 8, some (5, 3)) (3039701799519678202192863487912635962297 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73952 (2, 8, some (6, 0)) (3596672524731630453535834532648409713887 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73953 (2, 8, some (6, 1)) (6733322340042400934600013149060207897807 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73954 (2, 8, some (6, 2)) (3198832238003811269080450174390978035307 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllr : KTree ℚ :=
  .node V2rllrl 72771 (2, 7, some (1, 3)) (8618829168741723569220409632472249937589 / 10000000000000000000000000000000000000000 : ℚ) V2rllrr

def V2rll : KTree ℚ :=
  .node V2rlll 70819 (2, 5, some (4, 3)) (6890338498581880896800976428610016390971 / 10000000000000000000000000000000000000000 : ℚ) V2rllr

def V2rlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 73985 (2, 8, some (7, 1)) (3429144703773613599759748809368853522279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (7591579945238019704319115250902326942949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74883 (2, 9, some (3, 3)) (3247532979288284100550876960693145511957 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 74914 (2, 9, some (4, 2)) (1613681780530899613487504628746478303257 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 74915 (2, 9, some (4, 3)) (6129044326754552109353488816545577440839 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74945 (2, 9, some (5, 1)) (6599549892880887918335271498721257064019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74946 (2, 9, some (5, 2)) (39019937081552471604961931507604323203 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 74947 (2, 9, some (5, 3)) (1181397005517391328748150761159204834409 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 74976 (2, 9, some (6, 0)) (6922069138788534823665071716198029927583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74977 (2, 9, some (6, 1)) (6480309176371382992132123901328609669989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74978 (2, 9, some (6, 2)) (6149813317237202914653423412857631234763 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 75008 (2, 9, some (7, 0)) (3481865437540159407696330403951825421827 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 75009 (2, 9, some (7, 1)) (6519754368675342985122172340599176665469 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75040 (2, 9, some (8, 0)) (1790170547772846766796126738261246925981 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 75939 (2, 10, some (4, 3)) (47019270400057827262192616254068223291 / 78125000000000000000000000000000000000 : ℚ) (.node .leaf 75970 (2, 10, some (5, 2)) (6165113941577167115866929447348912011143 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 75971 (2, 10, some (5, 3)) (581096718423386093944695308158967635987 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 76001 (2, 10, some (6, 1)) (6375270061552384144604475191923109565057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76002 (2, 10, some (6, 2)) (755445855274317054511654741544949676409 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 76032 (2, 10, some (7, 0)) (6723894199350661714449366111023492595623 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 76033 (2, 10, some (7, 1)) (6293581748198698103147777468512868629539 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 76064 (2, 10, some (8, 0)) (6783920929053680673462954115846802940871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76995 (2, 11, some (5, 3)) (5725951487204087573691344342665591821533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 77026 (2, 11, some (6, 2)) (238143213272811937557155530496918792869 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 77057 (2, 11, some (7, 1)) (6192948692920156553100138689598377098553 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 77088 (2, 11, some (8, 0)) (6556072606899355808817298575438775783627 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98338 (3, 0, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98368 (3, 0, some (1, 0)) (5565024471178378954466319259721040519693 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (5155617292958801576947873371382878796567 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (1217049864505547869806458952806997108033 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 98401 (3, 0, some (2, 1)) (1217049864505547869806458952806997108033 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (374126966615592856607402286848260331287 / 400000000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98433 (3, 0, some (3, 1)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98434 (3, 0, some (3, 2)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf) 99360 (3, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99361 (3, 1, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99362 (3, 1, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99392 (3, 1, some (1, 0)) (5402880477371195904722332004771250323651 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (5021968122414367017761754419058902912751 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99394 (3, 1, some (1, 2)) (4733869742678445936345500193092259336483 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99424 (3, 1, some (2, 0)) (4643328951367222738806688258905987333799 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (8712624608774577807593689776719831002899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (2080428030180265319907930011360495922709 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 99456 (3, 1, some (3, 0)) (201252382335159382931022508948188999081 / 200000000000000000000000000000000000000 : ℚ) .leaf)))) 99457 (3, 1, some (3, 1)) (1918710530199142114639543014303186155179 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99458 (3, 1, some (3, 2)) (9027968994213638976020905484296759282499 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99488 (3, 1, some (4, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99489 (3, 1, some (4, 1)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99490 (3, 1, some (4, 2)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf) 100384 (3, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100385 (3, 2, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 100386 (3, 2, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100416 (3, 2, some (1, 0)) (10590139034218311603502811262623145132081 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (9866979038876648966278073337944678512847 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100418 (3, 2, some (1, 2)) (9289455426033222076010203196880207039517 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (89962638122169816392297015278614876959 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (4202781160285745332866127991589555106589 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (3996771137988520038788346509681396731661 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (8659315713315797664791875377325238937309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rlrl : KTree ℚ :=
  .node V2rlrll 98400 (3, 0, some (2, 0)) (5155617292958801576947873371382878796567 / 5000000000000000000000000000000000000000 : ℚ) V2rlrlr

def V2rlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 100482 (3, 2, some (3, 2)) (1951279133287355226011339155811484893011 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100512 (3, 2, some (4, 0)) (1901348568691081993195998298711188203577 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (4544900374182642414512530770275776037697 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100514 (3, 2, some (4, 2)) (2125204321117805543561466269643390055869 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100544 (3, 2, some (5, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100545 (3, 2, some (5, 1)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100546 (3, 2, some (5, 2)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf))) 101408 (3, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101409 (3, 3, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101410 (3, 3, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 101440 (3, 3, some (1, 0)) (10435039024560176140739039783046113241983 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101441 (3, 3, some (1, 1)) (4869890382229347328402912882732322871611 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101442 (3, 3, some (1, 2)) (1832250746267514724225917876084608593709 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101472 (3, 3, some (2, 0)) (8770399960225804930375947448101618091279 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101473 (3, 3, some (2, 1)) (4093647948200918805727604607983748507903 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 101474 (3, 3, some (2, 2)) (7764412449561082223730343011527906034459 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101504 (3, 3, some (3, 0)) (2104400404608003809204064798568083287603 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (1979431766888950700488065628152550229217 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (7547708495214134417008091450278228843013 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101536 (3, 3, some (4, 0)) (4093647948200918805727604607983748507903 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101537 (3, 3, some (4, 1)) (7764412449561082223730343011527906034459 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101538 (3, 3, some (4, 2)) (7368853730256248994224907686476019416231 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101568 (3, 3, some (5, 0)) (1832250746267514724225917876084608593709 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 101569 (3, 3, some (5, 1)) (8770377596754951119215230539203460083361 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101570 (3, 3, some (5, 2)) (8180047460302613955481254985654064538141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101600 (3, 3, some (6, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101602 (3, 3, some (6, 2)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102433 (3, 4, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102434 (3, 4, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 102464 (3, 4, some (1, 0)) (412695463073844105180956654930063142753 / 400000000000000000000000000000000000000 : ℚ) .leaf))))) 102465 (3, 4, some (1, 1)) (1928638625662373724021780943079361287957 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 102466 (3, 4, some (1, 2)) (9063959758904629849130072911749992072489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102496 (3, 4, some (2, 0)) (214809876110556314841972773162007811881 / 250000000000000000000000000000000000000 : ℚ) .leaf) 102497 (3, 4, some (2, 1)) (8027889924435365333734130678544887433329 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102498 (3, 4, some (2, 2)) (7612237621883403661913354739138916419619 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102528 (3, 4, some (3, 0)) (8162054444419030748990380476135054124597 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102529 (3, 4, some (3, 1)) (3829925962479429542761220878501602399103 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (1458073044473935300968346524329862542263 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 102560 (3, 4, some (4, 0)) (1976018421458948672346070897967086993681 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 102561 (3, 4, some (4, 1)) (466532990550416157832788463346933276809 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102562 (3, 4, some (4, 2)) (7097179785255919243746473223717300781673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102592 (3, 4, some (5, 0)) (3908863117424028338422924333986070413531 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102593 (3, 4, some (5, 1)) (7442577446032870392934152755732773491473 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102594 (3, 4, some (5, 2)) (7028075752972029015097177094820530839853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102624 (3, 4, some (6, 0)) (8944309932201526361389900453988173966441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102625 (3, 4, some (6, 1)) (4284396412436117643993384415694099276271 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102626 (3, 4, some (6, 2)) (797971971896240554556258403310517417311 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 102656 (3, 4, some (7, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102657 (3, 4, some (7, 1)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103458 (3, 5, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 103489 (3, 5, some (1, 1)) (9566956164686676672346494047589681747819 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103490 (3, 5, some (1, 2)) (8987241571109591538995456232580053744569 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103520 (3, 5, some (2, 0)) (2112339953761179352769934960563694617837 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103521 (3, 5, some (2, 1)) (3951941870677038918671238270899010262529 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103522 (3, 5, some (2, 2)) (1497170225659883817892313113221619370713 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 103552 (3, 5, some (3, 0)) (1988932699974303564073206740444870905601 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103553 (3, 5, some (3, 1)) (7457480665995080371762794141731105601817 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103554 (3, 5, some (3, 2)) (3543477785684834077072715580628860882511 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103584 (3, 5, some (4, 0)) (7626593214418557273668463626092622104969 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103585 (3, 5, some (4, 1)) (7183724026032912153756610923924189923041 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103586 (3, 5, some (4, 2)) (6830682966917163054702556756032367177577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103616 (3, 5, some (5, 0)) (1501383790177802360766369455516769564537 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 103617 (3, 5, some (5, 1)) (1776547870990816388548982595075034619573 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2rlr : KTree ℚ :=
  .node V2rlrl 100481 (3, 2, some (3, 1)) (8180615373830263072985036588767481014531 / 10000000000000000000000000000000000000000 : ℚ) V2rlrr

def V2rl : KTree ℚ :=
  .node V2rll 73984 (2, 8, some (7, 0)) (3662179939229102128082474604234852316393 / 5000000000000000000000000000000000000000 : ℚ) V2rlr

def V2rrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 103648 (3, 5, some (6, 0)) (943767440201872919697440510320454732659 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (7192247347492613907544137527494189043287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103650 (3, 5, some (6, 2)) (6782080758529518841213587938458323341967 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103680 (3, 5, some (7, 0)) (8797481377948252417442214808569376432671 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103681 (3, 5, some (7, 1)) (4216024953771685096406399339871112375483 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103712 (3, 5, some (8, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104514 (3, 6, some (1, 2)) (8925000280458426717224180228262021968271 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104545 (3, 6, some (2, 1)) (7794585693891995889176488959310809936927 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 104546 (3, 6, some (2, 2)) (3687739503239901343732789297560399127519 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104576 (3, 6, some (3, 0)) (7791581511225297567280594707426493253027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104577 (3, 6, some (3, 1)) (456216082880641490751855087576748731923 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 104578 (3, 6, some (3, 2)) (6927444807119918774286402341499154472067 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104608 (3, 6, some (4, 0)) (7405063556203985404499162611643612535151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104609 (3, 6, some (4, 1)) (3481760609358477279634877848360192769221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (661811228794733662584692562430270193439 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 104640 (3, 6, some (5, 0)) (3606897921532465620913831647484862449993 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 104641 (3, 6, some (5, 1)) (6811346866050126579449182954625094262613 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 104642 (3, 6, some (5, 2)) (6467229598570979352707487216878478313243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104672 (3, 6, some (6, 0)) (7210734099333007375871419218142247342457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104673 (3, 6, some (6, 1)) (1709056491306241474294676459038486015013 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 104674 (3, 6, some (6, 2)) (5179506753779671729299592629275828831 / 8000000000000000000000000000000000000 : ℚ) .leaf)) 104704 (3, 6, some (7, 0)) (1838399122114907291003655357280683368293 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104705 (3, 6, some (7, 1)) (7000783909999273848291200592080567430263 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104736 (3, 6, some (8, 0)) (4345990233722383489140163771758991279993 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105570 (3, 7, some (2, 2)) (7279588551309405227124514926613100205491 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 105601 (3, 7, some (3, 1)) (3586783663269053059283415406688147900629 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105602 (3, 7, some (3, 2)) (6800014093126979026416516651527103482603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105632 (3, 7, some (4, 0)) (7229903943311820644352489102282012671509 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105633 (3, 7, some (4, 1)) (3395789189474340528536605610105643797137 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 105634 (3, 7, some (4, 2)) (3225186504733033395307021540483366384497 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105664 (3, 7, some (5, 0)) (6981110570474949620462123944631908482811 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105665 (3, 7, some (5, 1)) (6579955713979500449338063219205803514493 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105666 (3, 7, some (5, 2)) (312427408660316210841756289737331732943 / 500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105697 (3, 7, some (6, 1)) (326355951256188642647306330789325684543 / 500000000000000000000000000000000000000 : ℚ) .leaf) 105698 (3, 7, some (6, 2)) (773668040536155649540166664571820831771 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105728 (3, 7, some (7, 0)) (3493547151508127323733187749576636361917 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105729 (3, 7, some (7, 1)) (6631234057464784963500697789973027616903 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105760 (3, 7, some (8, 0)) (3602470379646259603467056129143850952109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106626 (3, 8, some (3, 2)) (6696054576121458857242419040577303739231 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106657 (3, 8, some (4, 1)) (41592506541429770050323834111934910091 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 106658 (3, 8, some (4, 2)) (6315921008310974682810595899588799530953 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 106688 (3, 8, some (5, 0)) (1699384868241702618934708034839378920791 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106689 (3, 8, some (5, 1)) (6398869833177553001546688776008790073437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106690 (3, 8, some (5, 2)) (3037787708784383305998343375417878959011 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 106720 (3, 8, some (6, 0)) (3328617856699994113768923130598430258023 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 106721 (3, 8, some (6, 1)) (6285285885799406535449915521241300147863 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106722 (3, 8, some (6, 2)) (5963190209796097685539562852034967843159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106752 (3, 8, some (7, 0)) (52041309291153134151495657309932079017 / 78125000000000000000000000000000000000 : ℚ) (.node .leaf 106753 (3, 8, some (7, 1)) (3153944471493191599506283657328629039371 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107682 (3, 9, some (4, 2)) (6206074366966512072914361913505860919769 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107713 (3, 9, some (5, 1)) (1265162131472722917607673928354043834567 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 107714 (3, 9, some (5, 2)) (46740687974840721970929684377559821171 / 78125000000000000000000000000000000000 : ℚ) .leaf)) 107744 (3, 9, some (6, 0)) (6553932429562631618364950804075228899911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107745 (3, 9, some (6, 1)) (6177403932293059390977162861160150671151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107746 (3, 9, some (6, 2)) (2933196796285773752854828211244643297611 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 107776 (3, 9, some (7, 0)) (6444870892017976989135339810419696707691 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 107777 (3, 9, some (7, 1)) (6094228173123574982376092317994324796071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107808 (3, 9, some (8, 0)) (647324799646469649305629243202582913223 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 108738 (3, 10, some (5, 2)) (59143911519200212355094471753186726593 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 108769 (3, 10, some (6, 1)) (3050027963581531758880655376453371432621 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 108770 (3, 10, some (6, 2)) (1155258188809855029515700863511448544519 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108800 (3, 10, some (7, 0)) (6353806088193081395917341919995295836559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108801 (3, 10, some (7, 1)) (1499572590756292400916024222564363797347 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 108832 (3, 10, some (8, 0)) (784066237868067461904472958984552843869 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrllr : KTree ℚ :=
  .node V2rrllrl 106784 (3, 8, some (8, 0)) (6814263178357259153224687386619946999483 / 10000000000000000000000000000000000000000 : ℚ) V2rrllrr

def V2rrll : KTree ℚ :=
  .node V2rrlll 105696 (3, 7, some (6, 0)) (862651839497678158853427217215936461549 / 1250000000000000000000000000000000000000 : ℚ) V2rrllr

def V2rrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 109825 (3, 11, some (7, 1)) (5900807405811094746716563920114739121193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 109856 (3, 11, some (8, 0)) (1544185068031043370645641446850212264481 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) (.node .leaf 131104 (4, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131105 (4, 0, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131136 (4, 0, some (1, 0)) (2112970228900540759273930593925332572321 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131137 (4, 0, some (1, 1)) (4893808602300737434368489176742341982679 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131168 (4, 0, some (2, 0)) (8700104181867977661099536314208607969207 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131169 (4, 0, some (2, 1)) (8215086585412448121193597931447230479223 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131200 (4, 0, some (3, 0)) (4620986204294502068171398836439067144563 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (8878208289803619546445190986731177783471 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131232 (4, 0, some (4, 0)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131233 (4, 0, some (4, 1)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132096 (4, 1, none) (0 : ℚ) .leaf) 132128 (4, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132129 (4, 1, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 132160 (4, 1, some (1, 0)) (10406359845189167581756394341786187519797 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132161 (4, 1, some (1, 1)) (9664550452171548977197637245079378342099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (2173538014975401355408819402706303130131 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132193 (4, 1, some (2, 1)) (8159459847014089562776974100235121836601 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132224 (4, 1, some (3, 0)) (212245253452398670691026484323560591997 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 132225 (4, 1, some (3, 1)) (8099533083130498457996593662538884950401 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (9300289332804539812253903249333382038621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (8757170133404075559242375814958272600551 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132288 (4, 1, some (5, 0)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 132289 (4, 1, some (5, 1)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133120 (4, 2, none) (0 : ℚ) .leaf) 133152 (4, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133153 (4, 2, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133184 (4, 2, some (1, 0)) (10287841351507007305558977937878590450143 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133185 (4, 2, some (1, 1)) (4786440144526776641545467631114570360903 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (340292403475847650624028128690934867389 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 133217 (4, 2, some (2, 1)) (3980056981857208339336647589551709024789 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 133248 (4, 2, some (3, 0)) (8150867270371614828508208090925335946021 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 133249 (4, 2, some (3, 1)) (7729256825945182293068766663640488657487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133280 (4, 2, some (4, 0)) (7996622147102532066719491055496119393959 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133281 (4, 2, some (4, 1)) (1900558946169956750199581888905268123739 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 133312 (4, 2, some (5, 0)) (4459862226888972191451337147646579577781 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133313 (4, 2, some (5, 1)) (835342681394316704148140476875039688283 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133344 (4, 2, some (6, 0)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133345 (4, 2, some (6, 1)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 134144 (4, 3, none) (0 : ℚ) .leaf))) 134176 (4, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134177 (4, 3, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134208 (4, 3, some (1, 0)) (159304608880374909337385462580186904063 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 134209 (4, 3, some (1, 1)) (9501551564570017422487999498038834634451 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134240 (4, 3, some (2, 0)) (8365483175248709827885519526809430521871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134241 (4, 3, some (2, 1)) (3908863117424028338422924333986070413531 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (1976018421458948672346070897967086993681 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 134273 (4, 3, some (3, 1)) (466532990550416157832788463346933276809 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 134304 (4, 3, some (4, 0)) (3829925962479429542761220878501602399103 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134305 (4, 3, some (4, 1)) (1458073044473935300968346524329862542263 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134336 (4, 3, some (5, 0)) (7612237621883403661913354739138916419619 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134337 (4, 3, some (5, 1)) (1804967280748986247619543130674915067381 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 134368 (4, 3, some (6, 0)) (1083965425090824133479499331413594318157 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134369 (4, 3, some (6, 1)) (8099151997812182700867288820549310418711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134400 (4, 3, some (7, 0)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134401 (4, 3, some (7, 1)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 135201 (4, 4, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135232 (4, 4, some (1, 0)) (10121283705657615937746124372090998802399 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135233 (4, 4, some (1, 1)) (188884491773678365039626115947985972041 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 135264 (4, 4, some (2, 0)) (4126178941458335042278539409495921444577 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 135265 (4, 4, some (2, 1)) (7708919595449648855480420045477814654363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135296 (4, 4, some (3, 0)) (7721050937407106448433531744707305719487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135297 (4, 4, some (3, 1)) (363597878825759170563993627958941419187 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 135328 (4, 4, some (4, 0)) (7387462094678730169147486092485404915303 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2rrl : KTree ℚ :=
  .node V2rrll 109794 (3, 11, some (6, 2)) (5694762146911201375540279222994026579497 / 10000000000000000000000000000000000000000 : ℚ) V2rrlr

def V2rrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135360 (4, 4, some (5, 0)) (363597878825759170563993627958941419187 / 500000000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (3458401838441440036286629498421964526351 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135392 (4, 4, some (6, 0)) (7328736044497694390504421956760666166239 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135393 (4, 4, some (6, 1)) (216673313397129102739076972830517853323 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 135424 (4, 4, some (7, 0)) (4253313740510918502091078502949699766689 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135425 (4, 4, some (7, 1)) (991471981968142416342692718032292660993 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135456 (4, 4, some (8, 0)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (9396994717438755143638263272348124796633 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 136288 (4, 5, some (2, 0)) (4079677871514733143714379716954284486413 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136289 (4, 5, some (2, 1)) (1905540368001094297837240262227742677123 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136320 (4, 5, some (3, 0)) (118439958505391942782435193749831032811 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 136321 (4, 5, some (3, 1)) (7126495590327409596962444709335760120921 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136352 (4, 5, some (4, 0)) (3590108990482360925576812742392439956377 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136353 (4, 5, some (4, 1)) (339787125309970500272648320261847959851 / 500000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (6983694895830033573885820353602601074297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136385 (4, 5, some (5, 1)) (165837720469284022759443122482759633011 / 250000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136417 (4, 5, some (6, 1)) (1324774815605456267806167179607625774139 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136448 (4, 5, some (7, 0)) (7106338764156217773016805677698152886869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136449 (4, 5, some (7, 1)) (1680592875096943413436526872281198686361 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 136480 (4, 5, some (8, 0)) (839027273499541174451307244337713638763 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 137313 (4, 6, some (2, 1)) (7550904135865794261755782538508113325113 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137344 (4, 6, some (3, 0)) (7468078484279994340514575652322176496201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137345 (4, 6, some (3, 1)) (701280885687549438195743336696129666389 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 137376 (4, 6, some (4, 0)) (7021127229208095692943903630925513740679 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 137377 (4, 6, some (4, 1)) (1657952873578654697126131049736754140883 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137408 (4, 6, some (5, 0)) (338095240606164669159005600074027433307 / 500000000000000000000000000000000000000 : ℚ) .leaf) 137409 (4, 6, some (5, 1)) (1603041321840796683175171943250098058057 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 137440 (4, 6, some (6, 0)) (6671996993463285676471960293127445858693 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137441 (4, 6, some (6, 1)) (1583993087989213088391565708087721500183 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137472 (4, 6, some (7, 0)) (1686120386134257829982098975570894917307 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137473 (4, 6, some (7, 1)) (6398224999604611390011189584821154007569 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137504 (4, 6, some (8, 0)) (6945332134926791825567797706369239548793 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrll : KTree ℚ :=
  .node V2rrrlll 136416 (4, 5, some (6, 0)) (6973314490505583316441529819435933019171 / 10000000000000000000000000000000000000000 : ℚ) V2rrrllr

def V2rrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 138400 (4, 7, some (4, 0)) (3447899993180354450002060797522946915087 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138401 (4, 7, some (4, 1)) (650329222871904117238436820806808628903 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 138432 (4, 7, some (5, 0)) (6590915133617113192485124329639938463923 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138433 (4, 7, some (5, 1)) (31200899557295181818556697874324738249 / 50000000000000000000000000000000000000 : ℚ) .leaf)) 138464 (4, 7, some (6, 0)) (6438994266815314869395213687017621299037 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138465 (4, 7, some (6, 1)) (6109255480464666247599584875360539535139 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138496 (4, 7, some (7, 0)) (6430036867784268069970384002815479477411 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138497 (4, 7, some (7, 1)) (6102430602690642288131689982341613362753 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 138528 (4, 7, some (8, 0)) (3283379320489035707525276809705707605981 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139425 (4, 8, some (4, 1)) (6400123870444499853787651109558593657653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139456 (4, 8, some (5, 0)) (1628298827433856475970048383205982275181 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 139457 (4, 8, some (5, 1)) (123094242072183472911042657573270446129 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 139488 (4, 8, some (6, 0)) (6335445955343344268184326183701759181151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139489 (4, 8, some (6, 1)) (6006472982725434103737274698970865095813 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139520 (4, 8, some (7, 0)) (1556036559239127956874132137435297113869 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 139521 (4, 8, some (7, 1)) (5908691878060238787884894733662832279309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 140481 (4, 9, some (5, 1)) (3045002883168168257741771926986346128759 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140512 (4, 9, some (6, 0)) (6267092848748785521715832094005948984463 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 140513 (4, 9, some (6, 1)) (2962203709744353246035144712865071701561 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 140544 (4, 9, some (7, 0)) (6137608628324925535365465644967850794331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140545 (4, 9, some (7, 1)) (46578575519290154263673049485873453999 / 80000000000000000000000000000000000000 : ℚ) .leaf) 140576 (4, 9, some (8, 0)) (1210674880144416005236715632579717903693 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 141537 (4, 10, some (6, 1)) (146460277226044706705498714088862783737 / 250000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 141569 (4, 10, some (7, 1)) (5732883688367132603327085940362304239533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141600 (4, 10, some (8, 0)) (5961897919459636647377525900960875186993 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 142593 (4, 11, some (7, 1)) (2824248975471842946727870232184129493917 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 142624 (4, 11, some (8, 0)) (2934690495712415716739325194993845072153 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163904 (5, 0, some (1, 0)) (5128726552637994044436159829758910942949 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrr : KTree ℚ :=
  .node V2rrrlrrl 141568 (4, 10, some (7, 0)) (6048900051088755691819347746397057261349 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrr

def V2rrrlr : KTree ℚ :=
  .node V2rrrlrl 139552 (4, 8, some (8, 0)) (6239416331219417237122766236049747970173 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrr

def V2rrrl : KTree ℚ :=
  .node V2rrrll 138369 (4, 7, some (3, 1)) (3460710175895751622750106009781832050627 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlr

def V2rrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163968 (5, 0, some (3, 0)) (1577296624399190039269170802837868252011 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164000 (5, 0, some (4, 0)) (2154971327705814854058637172245979508213 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164032 (5, 0, some (5, 0)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf)) 164896 (5, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164928 (5, 1, some (1, 0)) (2541465132955514046401527529541896526617 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164960 (5, 1, some (2, 0)) (8266790135295608147103071902448265019423 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164992 (5, 1, some (3, 0)) (7905260861888358115343987430512443690369 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 165024 (5, 1, some (4, 0)) (7850512771550078584623698376181760295577 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165056 (5, 1, some (5, 0)) (8563737910762707310048635016395940747347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165088 (5, 1, some (6, 0)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 165888 (5, 2, none) (0 : ℚ) .leaf)) 165920 (5, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165952 (5, 2, some (1, 0)) (157699744371769844198622153410093207561 / 156250000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (1019917189623321230087281183540801642369 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 166016 (5, 2, some (3, 0)) (958730185287674150814223029592823718411 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 166048 (5, 2, some (4, 0)) (1492780887442070840717125801300314153953 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (3712542489024357948471864127736957550119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166112 (5, 2, some (6, 0)) (329761613134014605997336256216698458237 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 166144 (5, 2, some (7, 0)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 166944 (5, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166976 (5, 3, some (1, 0)) (5016493483125437914529388038110960258643 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167008 (5, 3, some (2, 0)) (8073067704994708719658738386861518338123 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167040 (5, 3, some (3, 0)) (1501383790177802360766369455516769564537 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 167072 (5, 3, some (4, 0)) (7183724026032912153756610923924189923041 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167104 (5, 3, some (5, 0)) (3543477785684834077072715580628860882511 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (7100104088712700458334766056490139909561 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167168 (5, 3, some (7, 0)) (2008824565869961832234199790407052512959 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 167200 (5, 3, some (8, 0)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168000 (5, 4, some (1, 0)) (499153007864849546186483507520298524029 / 500000000000000000000000000000000000000 : ℚ) .leaf) 168032 (5, 4, some (2, 0)) (8001466485638868285176855637450035070263 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168064 (5, 4, some (3, 0)) (7385809806131731547272466615963526236663 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168128 (5, 4, some (5, 0)) (339787125309970500272648320261847959851 / 500000000000000000000000000000000000000 : ℚ) .leaf) 168160 (5, 4, some (6, 0)) (67760206325274155816339819865535630707 / 100000000000000000000000000000000000000 : ℚ) .leaf) 168192 (5, 4, some (7, 0)) (428487817931894611421506125460519885207 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 168224 (5, 4, some (8, 0)) (789227551545761706943121876873329172573 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 169056 (5, 5, some (2, 0)) (317628202378003334345402357198364247401 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169088 (5, 5, some (3, 0)) (7291354019613852358827224798801820116013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169120 (5, 5, some (4, 0)) (854442234550530011838008980289202458801 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 169152 (5, 5, some (5, 0)) (6578140922763554340672471041088386327527 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 169184 (5, 5, some (6, 0)) (1296531141663788610919298341409024120311 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169216 (5, 5, some (7, 0)) (1305846098551661804132021672647186312423 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169248 (5, 5, some (8, 0)) (6671684285105779304717152022515539412119 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170112 (5, 6, some (3, 0)) (450943550823118143920514748133550355947 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 170144 (5, 6, some (4, 0)) (6721673718080698896335127073294224858301 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170176 (5, 6, some (5, 0)) (6414144746437431015298737600459177687449 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170208 (5, 6, some (6, 0)) (3128596112582348628110850196229888702739 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 170240 (5, 6, some (7, 0)) (1558015138413541594210543544465480065227 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 171168 (5, 7, some (4, 0)) (66313915929274293721538209692275917143 / 100000000000000000000000000000000000000 : ℚ) .leaf) 171200 (5, 7, some (5, 0)) (1583625812512643673785327014328679839253 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 171232 (5, 7, some (6, 0)) (38461574150842490153402440500026703257 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 171264 (5, 7, some (7, 0)) (3019968849934630463208305370950631029089 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171296 (5, 7, some (8, 0)) (6031141760683156215315165675724563022803 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172224 (5, 8, some (5, 0)) (392310452454755783981329263142764601989 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 172256 (5, 8, some (6, 0)) (243539983306283831544798750491047944771 / 400000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 172320 (5, 8, some (8, 0)) (2932211090669099684200914218507089586493 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173280 (5, 9, some (6, 0)) (6027895302983612545396405550592280285831 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 173312 (5, 9, some (7, 0)) (5872268688944612929430073219280224447589 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 173344 (5, 9, some (8, 0)) (5779068987370315167055646295182470521489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174336 (5, 10, some (7, 0)) (1160342115623835366804365568468406336867 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 174368 (5, 10, some (8, 0)) (5691990732353923492864845978859551075129 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 175392 (5, 11, some (8, 0)) (561074999007570426715637181747956473297 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrrr : KTree ℚ :=
  .node V2rrrrrrl 172288 (5, 8, some (7, 0)) (1191377377448523931194650433790212078633 / 2000000000000000000000000000000000000000 : ℚ) V2rrrrrrr

def V2rrrrr : KTree ℚ :=
  .node V2rrrrrl 170272 (5, 6, some (8, 0)) (6334685840128876640616353547880607943517 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrr

def V2rrrr : KTree ℚ :=
  .node V2rrrrl 168096 (5, 4, some (4, 0)) (6983694895830033573885820353602601074297 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrr

def V2rrr : KTree ℚ :=
  .node V2rrrl 163936 (5, 0, some (2, 0)) (8352100014593258554655554861640263650439 / 10000000000000000000000000000000000000000 : ℚ) V2rrrr

def V2rr : KTree ℚ :=
  .node V2rrl 135329 (4, 4, some (4, 1)) (7009763438152993546719474979779747298369 / 10000000000000000000000000000000000000000 : ℚ) V2rrr

def V2r : KTree ℚ :=
  .node V2rl 103618 (3, 5, some (5, 2)) (421332787992005467386690030748394793223 / 625000000000000000000000000000000000000 : ℚ) V2rr

def V2 : KTree ℚ :=
  .node V2l 68641 (2, 3, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) V2r


end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4V3.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4V3 (namespace A36W.TGCert3.R5_11_8_l2_r4): the level-3 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R5_11_8_l2_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V3ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34 (0, 0, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 35 (0, 0, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36 (0, 0, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37 (0, 0, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 1059 (0, 1, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1060 (0, 1, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1061 (0, 1, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 1088 (0, 1, some (1, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1089 (0, 1, some (1, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1090 (0, 1, some (1, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1091 (0, 1, some (1, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1092 (0, 1, some (1, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1093 (0, 1, some (1, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 2083 (0, 2, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2084 (0, 2, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2085 (0, 2, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2113 (0, 2, some (1, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2114 (0, 2, some (1, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2115 (0, 2, some (1, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2116 (0, 2, some (1, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2117 (0, 2, some (1, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 2144 (0, 2, some (2, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 2147 (0, 2, some (2, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2148 (0, 2, some (2, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2149 (0, 2, some (2, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3104 (0, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3105 (0, 3, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 3106 (0, 3, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3107 (0, 3, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3108 (0, 3, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3109 (0, 3, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 3136 (0, 3, some (1, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3137 (0, 3, some (1, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3138 (0, 3, some (1, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 3139 (0, 3, some (1, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 3140 (0, 3, some (1, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3141 (0, 3, some (1, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3168 (0, 3, some (2, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3169 (0, 3, some (2, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3170 (0, 3, some (2, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3171 (0, 3, some (2, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3172 (0, 3, some (2, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3173 (0, 3, some (2, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 3200 (0, 3, some (3, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 3203 (0, 3, some (3, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3204 (0, 3, some (3, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3205 (0, 3, some (3, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) (.node .leaf 4129 (0, 4, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 4130 (0, 4, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4131 (0, 4, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4133 (0, 4, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 4160 (0, 4, some (1, 0)) (6105443273170784546273077593610230118333 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4161 (0, 4, some (1, 1)) (2934680873472973276769348047118517461557 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4162 (0, 4, some (1, 2)) (2718782556833743019093605098190189990377 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4163 (0, 4, some (1, 3)) (10268858231765560151491997414309038099029 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4164 (0, 4, some (1, 4)) (616542242347473579614249374078554012741 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 4165 (0, 4, some (1, 5)) (4566099018644930534052393298036695286193 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4192 (0, 4, some (2, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4193 (0, 4, some (2, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4194 (0, 4, some (2, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 4195 (0, 4, some (2, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4196 (0, 4, some (2, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4197 (0, 4, some (2, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 4224 (0, 4, some (3, 0)) (6105443273170784546273077593610230118333 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 4225 (0, 4, some (3, 1)) (2934680873472973276769348047118517461557 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 4226 (0, 4, some (3, 2)) (2718782556833743019093605098190189990377 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4227 (0, 4, some (3, 3)) (10268858231765560151491997414309038099029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4228 (0, 4, some (3, 4)) (616542242347473579614249374078554012741 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 4229 (0, 4, some (3, 5)) (4566099018644930534052393298036695286193 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4257 (0, 4, some (4, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4258 (0, 4, some (4, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 4259 (0, 4, some (4, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4260 (0, 4, some (4, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5154 (0, 5, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 5155 (0, 5, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5156 (0, 5, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5157 (0, 5, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (11219089333895611972204099627597617687701 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5186 (0, 5, some (1, 2)) (10393724462604943979126912716707883653879 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 5187 (0, 5, some (1, 3)) (9814290107372738022119284995435624679179 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 5188 (0, 5, some (1, 4)) (589249972419558749156658601786010021777 / 625000000000000000000000000000000000000 : ℚ) .leaf) 5189 (0, 5, some (1, 5)) (8727946070839163218156681376087208483049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5216 (0, 5, some (2, 0)) (12191349127867422581998081338920907500287 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5217 (0, 5, some (2, 1)) (5859970768150833039053034180486255667237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5218 (0, 5, some (2, 2)) (1085773001897123612105222132013234274557 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5219 (0, 5, some (2, 3)) (1025242805859473525524961021844614363807 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 5220 (0, 5, some (2, 4)) (984889239615548195018986520128045322113 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 5221 (0, 5, some (2, 5)) (9117586520430197290395818937519673147471 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 5248 (0, 5, some (3, 0)) (12191349127867422581998081338920907500287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5249 (0, 5, some (3, 1)) (5859970768150833039053034180486255667237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (1085773001897123612105222132013234274557 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 5251 (0, 5, some (3, 3)) (1025242805859473525524961021844614363807 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 5252 (0, 5, some (3, 4)) (984889239615548195018986520128045322113 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5253 (0, 5, some (3, 5)) (9117586520430197290395818937519673147471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5280 (0, 5, some (4, 0)) (11670351301890182300716112050932834530189 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5281 (0, 5, some (4, 1)) (11219089333895611972204099627597617687701 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 5282 (0, 5, some (4, 2)) (10393724462604943979126912716707883653879 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5283 (0, 5, some (4, 3)) (9814290107372738022119284995435624679179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5284 (0, 5, some (4, 4)) (589249972419558749156658601786010021777 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 5312 (0, 5, some (5, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5313 (0, 5, some (5, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5314 (0, 5, some (5, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 5315 (0, 5, some (5, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf))) 6179 (0, 6, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6180 (0, 6, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6181 (0, 6, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 6210 (0, 6, some (1, 2)) (2013913005062031865995263035696437029909 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (2377050516612398183215740142201166226627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6212 (0, 6, some (1, 4)) (9133959145888497475766657393756355744311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6213 (0, 6, some (1, 5)) (8455738923416538026022950551919806085543 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6241 (0, 6, some (2, 1)) (5565024471178378954466319259721040519693 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))) 6242 (0, 6, some (2, 2)) (5155617292958801576947873371382878796567 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 6243 (0, 6, some (2, 3)) (1217049864505547869806458952806997108033 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 6244 (0, 6, some (2, 4)) (374126966615592856607402286848260331287 / 400000000000000000000000000000000000000 : ℚ) .leaf) 6245 (0, 6, some (2, 5)) (2164669164394633734661875341291470357899 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 6272 (0, 6, some (3, 0)) (596976675598921155635589809153000278237 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 6273 (0, 6, some (3, 1)) (11477862971805406593586783473174646071867 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6274 (0, 6, some (3, 2)) (66459129167047051577843680177982421987 / 62500000000000000000000000000000000000 : ℚ) .leaf) 6275 (0, 6, some (3, 3)) (10040661382170769925903286360657726141273 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6276 (0, 6, some (3, 4)) (9645460858058253334409590207806711665993 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6277 (0, 6, some (3, 5)) (4464630151563932077740117891413657613167 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6304 (0, 6, some (4, 0)) (2894432366540223784899829377711516500543 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6305 (0, 6, some (4, 1)) (5565024471178378954466319259721040519693 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 6306 (0, 6, some (4, 2)) (5155617292958801576947873371382878796567 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6307 (0, 6, some (4, 3)) (1217049864505547869806458952806997108033 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6308 (0, 6, some (4, 4)) (374126966615592856607402286848260331287 / 400000000000000000000000000000000000000 : ℚ) .leaf) 6336 (0, 6, some (5, 0)) (5653188215898874579882479253342805665123 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 6337 (0, 6, some (5, 1)) (5434594210135135697721014902071328632513 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 6338 (0, 6, some (5, 2)) (2013913005062031865995263035696437029909 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6339 (0, 6, some (5, 3)) (2377050516612398183215740142201166226627 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6368 (0, 6, some (6, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6369 (0, 6, some (6, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6370 (0, 6, some (6, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 7168 (0, 7, none) (0 : ℚ) (.node (.node .leaf 7204 (0, 7, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7205 (0, 7, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 7235 (0, 7, some (1, 3)) (9290912465967740458597483755634494969303 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 7236 (0, 7, some (1, 4)) (8925222066074966136534655019444872959453 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7237 (0, 7, some (1, 5)) (258203159833411196499279740016307205331 / 312500000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (2480395026166719796876417257030775660089 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 7267 (0, 7, some (2, 3)) (1873693416081457198265135086801990252297 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 7268 (0, 7, some (2, 4)) (8999724130178706384167064106658252580817 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7269 (0, 7, some (2, 5)) (8331471206745871940913908558326410946427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7297 (0, 7, some (3, 1)) (2788306721710782958027064585357939085877 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 7298 (0, 7, some (3, 2)) (2583176844410428278662345550093129192949 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 7299 (0, 7, some (3, 3)) (9756674632237728195766231538371128836077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 7300 (0, 7, some (3, 4)) (9372651829207792721755621638451836287761 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7301 (0, 7, some (3, 5)) (1735341610839979597033393443114461534729 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (5800919844977741296517275704101548271809 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7329 (0, 7, some (4, 1)) (2788306721710782958027064585357939085877 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 7330 (0, 7, some (4, 2)) (2583176844410428278662345550093129192949 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7331 (0, 7, some (4, 3)) (9756674632237728195766231538371128836077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7332 (0, 7, some (4, 4)) (9372651829207792721755621638451836287761 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7360 (0, 7, some (5, 0)) (5570107506115628193184616911724689820577 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 7361 (0, 7, some (5, 1)) (10709452028302236824449337392550865967087 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7362 (0, 7, some (5, 2)) (2480395026166719796876417257030775660089 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7363 (0, 7, some (5, 3)) (1873693416081457198265135086801990252297 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 7392 (0, 7, some (6, 0)) (88383947249735675015835713328469902561 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 7393 (0, 7, some (6, 1)) (531039819532092828415129578672017896441 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7394 (0, 7, some (6, 2)) (9839446676322158587623013402777248781977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7424 (0, 7, some (7, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7425 (0, 7, some (7, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 8229 (0, 8, some (0, 5)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8260 (0, 8, some (1, 4)) (4397853358607148140922538115243906437923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8261 (0, 8, some (1, 5)) (8142602617309007423228058237900891058661 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8291 (0, 8, some (2, 3)) (9097566589704800946712441459239413440859 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8292 (0, 8, some (2, 4)) (2184871571318859497757996219390875782651 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8293 (0, 8, some (2, 5)) (7900934276036607705101644897420673301 / 9765625000000000000000000000000000000 : ℚ) .leaf) 8322 (0, 8, some (3, 2)) (9985979768752408983975535218504549823597 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8323 (0, 8, some (3, 3)) (471463828050759834971793772344782090457 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 8324 (0, 8, some (3, 4)) (9058140149072040221329141194687089119481 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8325 (0, 8, some (3, 5)) (1677109936861229368247325446381750601537 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 8353 (0, 8, some (4, 1)) (5434594210135135697721014902071328632513 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 8354 (0, 8, some (4, 2)) (2013913005062031865995263035696437029909 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 8355 (0, 8, some (4, 3)) (2377050516612398183215740142201166226627 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8356 (0, 8, some (4, 4)) (1141744893236062184470832174219544468039 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8384 (0, 8, some (5, 0)) (1401565584288405062468422285588285926009 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 8385 (0, 8, some (5, 1)) (431158626593142992268413330707299548931 / 400000000000000000000000000000000000000 : ℚ) .leaf)))))) 8386 (0, 8, some (5, 2)) (9985979768752408983975535218504549823597 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 8387 (0, 8, some (5, 3)) (471463828050759834971793772344782090457 / 500000000000000000000000000000000000000 : ℚ) .leaf) 8416 (0, 8, some (6, 0)) (10818082299649483867927609361178126490921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8417 (0, 8, some (6, 1)) (1299971918171231131193922142747030781799 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 8418 (0, 8, some (6, 2)) (9634685685779576823912963066711485778399 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8448 (0, 8, some (7, 0)) (544383708861242109689043932864131354861 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8449 (0, 8, some (7, 1)) (2616669071753863649254365594905931181031 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8480 (0, 8, some (8, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9285 (0, 9, some (1, 5)) (2016090795187848682813671633214206909567 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 9316 (0, 9, some (2, 4)) (427057311908450965032789671236600797 / 500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9317 (0, 9, some (2, 5)) (494183994743861543439485408358524657047 / 625000000000000000000000000000000000000 : ℚ) .leaf) 9347 (0, 9, some (3, 3)) (2283846659319052792723231615143994573099 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 9348 (0, 9, some (3, 4)) (4387908867713743379963360154393176724971 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 9349 (0, 9, some (3, 5)) (8124190444147761177002593873488975170387 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9378 (0, 9, some (4, 2)) (4873642111824601305166872493745258147989 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9379 (0, 9, some (4, 3)) (2300971982519130481442040852762264003523 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 9380 (0, 9, some (4, 4)) (4420811408357382600753040409363287362339 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 9409 (0, 9, some (5, 1)) (1052131532459196082820112538589366545329 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 9410 (0, 9, some (5, 2)) (4873642111824601305166872493745258147989 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9411 (0, 9, some (5, 3)) (2300971982519130481442040852762264003523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9440 (0, 9, some (6, 0)) (10863054807755901612463557170670382915619 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 9441 (0, 9, some (6, 1)) (10443008884186587667640500339229606901153 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 9442 (0, 9, some (6, 2)) (9674738623823923946865145091977747865163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9472 (0, 9, some (7, 0)) (10572569132985595772907473146714887219361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9473 (0, 9, some (7, 1)) (5081877765433733115543932398273840127913 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 9504 (0, 9, some (8, 0)) (10783058302782173941936426795144545138029 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 10341 (0, 10, some (2, 5)) (1552556971467398944662458448943110658251 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 10372 (0, 10, some (3, 4)) (853589474213547535890832839409220070913 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 10373 (0, 10, some (3, 5)) (1975520589276747078390494140156955807173 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 10403 (0, 10, some (4, 3)) (8921189707601818862106430060850982833373 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10404 (0, 10, some (4, 4)) (342802063954802497909377708175029190269 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 10434 (0, 10, some (5, 2)) (9481754166957678779088947779938287591441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10435 (0, 10, some (5, 3)) (8953160770820597757082085245600692592591 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 10465 (0, 10, some (6, 1)) (10198152204511111282733526561486234478121 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 10466 (0, 10, some (6, 2)) (295246735515871689907073864358983320043 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 10496 (0, 10, some (7, 0)) (10566068623180702738390643106680087839509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10497 (0, 10, some (7, 1)) (10157506378778518638525895458877083942373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10528 (0, 10, some (8, 0)) (10379810511066303398524922334306250451171 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 11397 (0, 11, some (3, 5)) (7715321554299606463223262123079758978743 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 11428 (0, 11, some (4, 4)) (4171076490196453166509560231775162248337 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 11459 (0, 11, some (5, 3)) (8813047065447899159127073236215399287183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 11490 (0, 11, some (6, 2)) (4666684083723083846592477991495046813211 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 11521 (0, 11, some (7, 1)) (9926958411613262410890583864049343670129 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 11552 (0, 11, some (8, 0)) (10316346161504719160040594971117661690141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf) 32800 (1, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32801 (1, 0, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32802 (1, 0, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32803 (1, 0, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32804 (1, 0, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 32832 (1, 0, some (1, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 32833 (1, 0, some (1, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32834 (1, 0, some (1, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32835 (1, 0, some (1, 3)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 32836 (1, 0, some (1, 4)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 33792 (1, 1, none) (0 : ℚ) (.node (.node .leaf 33824 (1, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33825 (1, 1, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33826 (1, 1, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 33827 (1, 1, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33828 (1, 1, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33856 (1, 1, some (1, 0)) (6344592628288952054524611478074417765177 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 33857 (1, 1, some (1, 1)) (595359714641099329063577475093254929231 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 33858 (1, 1, some (1, 2)) (11169012156752388401549658745379141745623 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (1066603021755900967080816973682587253573 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33860 (1, 1, some (1, 4)) (1250180975650635529335002807884606459939 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 33888 (1, 1, some (2, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V3lrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33891 (1, 1, some (2, 3)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33892 (1, 1, some (2, 4)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf)) 34848 (1, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34849 (1, 2, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34850 (1, 2, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 34851 (1, 2, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34852 (1, 2, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34880 (1, 2, some (1, 0)) (12773125354791179839799225267037082710877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34881 (1, 2, some (1, 1)) (12060721984654328097840966709991909230793 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34882 (1, 2, some (1, 2)) (5638396922426808594097711415218612816143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34883 (1, 2, some (1, 3)) (1342235607288342495021332493304393486859 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34884 (1, 2, some (1, 4)) (2532916521979925112257703544177367303499 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (788877073625455220278076319214889861621 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 34913 (1, 2, some (2, 1)) (5892186069678056684008007867681825033841 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 34914 (1, 2, some (2, 2)) (11082786806271405372233047477332674636293 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34915 (1, 2, some (2, 3)) (10608546504960825439318177569138452248417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34916 (1, 2, some (2, 4)) (4948636589516695631599694546085378825963 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34944 (1, 2, some (3, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34945 (1, 2, some (3, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 34946 (1, 2, some (3, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34947 (1, 2, some (3, 3)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34948 (1, 2, some (3, 4)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 35840 (1, 3, none) (0 : ℚ) .leaf))) 35872 (1, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35873 (1, 3, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35874 (1, 3, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 35875 (1, 3, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35876 (1, 3, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35904 (1, 3, some (1, 0)) (12289061172027780880047256995839838500209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (726713872915906516201846346762050766771 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (10860212231251865712394250424438323450727 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 35907 (1, 3, some (1, 3)) (10331362949013744054359830415652710094003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 35908 (1, 3, some (1, 4)) (9768069294871589619661834958003528056471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35936 (1, 3, some (2, 0)) (6351846710850593167058562295064760114111 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (1491716242907768046782357022476617800001 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 35938 (1, 3, some (2, 2)) (5593820545249139898386191701027923801289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35939 (1, 3, some (2, 3)) (10678449538182074165265884094042290499039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35940 (1, 3, some (2, 4)) (100239546688841537038270728827170571793 / 100000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (6030811640546039248544013582062729085441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35969 (1, 3, some (3, 1)) (11220660397660479842026941331990688818819 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 35970 (1, 3, some (3, 2)) (2114471605424014745010224733016744054277 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35971 (1, 3, some (3, 3)) (1267103885758721214308123990346485679067 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35972 (1, 3, some (3, 4)) (942314442348782696554102828759437768837 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 36000 (1, 3, some (4, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36001 (1, 3, some (4, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36002 (1, 3, some (4, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36003 (1, 3, some (4, 3)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36004 (1, 3, some (4, 4)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 36864 (1, 4, none) (0 : ℚ) (.node (.node (.node (.node .leaf 36897 (1, 4, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 36899 (1, 4, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36900 (1, 4, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36928 (1, 4, some (1, 0)) (2380217635367245321400637537201854958803 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36929 (1, 4, some (1, 1)) (11270201081957139963663400308885430821611 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36930 (1, 4, some (1, 2)) (10521821245594615514373647666621054000647 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36931 (1, 4, some (1, 3)) (400214675873942854338801255193970093079 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36932 (1, 4, some (1, 4)) (9468137185988310546685655332492853299967 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36960 (1, 4, some (2, 0)) (607456811023294812667482102628954140893 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 36961 (1, 4, some (2, 1)) (11434265031398159992685642972987679306001 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36962 (1, 4, some (2, 2)) (10709004262083174699953569696716513272239 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36963 (1, 4, some (2, 3)) (2042534737871408698778047330982629749791 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36964 (1, 4, some (2, 4)) (4802391200612913438201651264418729141121 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36992 (1, 4, some (3, 0)) (12023951206668415321242178463023667615513 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 36993 (1, 4, some (3, 1)) (11231266435238417112313099004848329279799 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36994 (1, 4, some (3, 2)) (10560036540681551475161832328636269345923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36995 (1, 4, some (3, 3)) (2526490814568027681681963482666469425797 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36996 (1, 4, some (3, 4)) (4716414582965336352076494808714861900933 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 37024 (1, 4, some (4, 0)) (2863973338091684696660058597996828377457 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 37025 (1, 4, some (4, 1)) (10643661887501118333854134692895630630093 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37026 (1, 4, some (4, 2)) (2007059329318920511403432503033457984707 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37027 (1, 4, some (4, 3)) (9627529062910964130737850504573382666927 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37028 (1, 4, some (4, 4)) (4469174656768887941011519014144523046057 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 37056 (1, 4, some (5, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37057 (1, 4, some (5, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37058 (1, 4, some (5, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37059 (1, 4, some (5, 3)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37888 (1, 5, none) (0 : ℚ) (.node (.node .leaf 37922 (1, 5, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37923 (1, 5, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37924 (1, 5, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 37953 (1, 5, some (1, 1)) (5504290865643174973010097883525024740541 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37954 (1, 5, some (1, 2)) (16049882838317907098352979300633293303 / 15625000000000000000000000000000000000 : ℚ) .leaf) 37955 (1, 5, some (1, 3)) (1220358532527572208902658229159617959761 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37956 (1, 5, some (1, 4)) (2312136678242548668243515396413188951661 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37984 (1, 5, some (2, 0)) (11693734222437019449041776542131070353861 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37985 (1, 5, some (2, 1)) (11013251971792562974464668729302250419219 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37986 (1, 5, some (2, 2)) (5155513588470801147134743503532833604901 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37987 (1, 5, some (2, 3)) (9829990465472918907677592975937055785181 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37988 (1, 5, some (2, 4)) (9251259296307286864318134491487538778451 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38016 (1, 5, some (3, 0)) (11990779055483404155792422365107325634601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38017 (1, 5, some (3, 1)) (702247622449664798506691880002407697179 / 625000000000000000000000000000000000000 : ℚ) .leaf) 38018 (1, 5, some (3, 2)) (1054708135729506528932828181947279017077 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 38019 (1, 5, some (3, 3)) (10078701971023508579763944737389086994793 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38020 (1, 5, some (3, 4)) (1887475644997102793592184477509773714947 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38048 (1, 5, some (4, 0)) (11384934942886332435972743338106358497319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38049 (1, 5, some (4, 1)) (2652855049169199566579716771474703982639 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 38050 (1, 5, some (4, 2)) (624275697001832540743021903887104146559 / 625000000000000000000000000000000000000 : ℚ) .leaf))))) 38051 (1, 5, some (4, 3)) (478424022291650654502496162350598067621 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 38052 (1, 5, some (4, 4)) (4455923984479948175443654780915332881211 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38080 (1, 5, some (5, 0)) (5519740518382423973570346733017094975997 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38081 (1, 5, some (5, 1)) (2049992748242764485894076476414683229473 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 38082 (1, 5, some (5, 2)) (9667434188133142124849739484110094987329 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38083 (1, 5, some (5, 3)) (463872903265463496491397197589972229041 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38112 (1, 5, some (6, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38113 (1, 5, some (6, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 38114 (1, 5, some (6, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38912 (1, 6, none) (0 : ℚ) (.node (.node (.node .leaf 38947 (1, 6, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38948 (1, 6, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38978 (1, 6, some (1, 2)) (2517919324557669452559836497092933836037 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 38979 (1, 6, some (1, 3)) (4785884306672234920274181117278927177793 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38980 (1, 6, some (1, 4)) (9069090903548085713498826974222782697387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (537325821700562599216524227522408711637 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 39010 (1, 6, some (2, 2)) (10054712868223594065578810549091638723957 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 39011 (1, 6, some (2, 3)) (4789987043251806123604055123419461797937 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 39012 (1, 6, some (2, 4)) (9027427913137861019850729839105088384921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39040 (1, 6, some (3, 0)) (11747628416411748152909842942165494109037 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39041 (1, 6, some (3, 1)) (2757742142165059400341958142416329159147 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 39042 (1, 6, some (3, 2)) (10343567223658542521331787120109560166323 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39043 (1, 6, some (3, 3)) (4937360699083073550343168645784312445237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39044 (1, 6, some (3, 4)) (1853117082442845620655753262870072786283 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 39072 (1, 6, some (4, 0)) (359657021871473510552191496311444804053 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 39073 (1, 6, some (4, 1)) (5386492917104812869003462407909805598221 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39074 (1, 6, some (4, 2)) (2023618887816384883833915301877375880057 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39075 (1, 6, some (4, 3)) (2418392196238295832247166744363578767799 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 39076 (1, 6, some (4, 4)) (9048317150737316035275887393423656643003 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39104 (1, 6, some (5, 0)) (10910022536241376118236784741783903772831 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39105 (1, 6, some (5, 1)) (10156893772434516227662823281494469574023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39106 (1, 6, some (5, 2)) (9565973364840519531996222383229233668569 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39107 (1, 6, some (5, 3)) (9169118505479044069337919620318371814291 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V3lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 39137 (1, 6, some (6, 1)) (2493714789849138380778459927357834135031 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39138 (1, 6, some (6, 2)) (4704988820560714166221891405146800268873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39168 (1, 6, some (7, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39169 (1, 6, some (7, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 39972 (1, 7, some (0, 4)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40003 (1, 7, some (1, 3)) (4708374694280871812688312437660619071643 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40004 (1, 7, some (1, 4)) (8921751341600943912225060035993472373707 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40034 (1, 7, some (2, 2)) (4905433499082429939355718356972104329197 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40035 (1, 7, some (2, 3)) (1168003494236115900244955224741330234601 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40036 (1, 7, some (2, 4)) (8812415130396200172695731205868437152099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (10754120378474688103354234283603259289473 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40066 (1, 7, some (3, 2)) (10077518085292321723629577510002169023593 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40067 (1, 7, some (3, 3)) (961519492284245255643879969578969617761 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40068 (1, 7, some (3, 4)) (112915857363868376127231417028178047473 / 125000000000000000000000000000000000000 : ℚ) .leaf) 40096 (1, 7, some (4, 0)) (113061243511465475883346959050072947269 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 40097 (1, 7, some (4, 1)) (10603855522255395954398333283681643153521 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 40098 (1, 7, some (4, 2)) (4974572021386124858063596133837779957849 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40099 (1, 7, some (4, 3)) (9503387921547598677814845087092707047947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40100 (1, 7, some (4, 4)) (1113326915787144340798086945131987908023 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 40128 (1, 7, some (5, 0)) (11031853073837252954231134366077940510651 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40129 (1, 7, some (5, 1)) (10320767128834684123712234008954236103537 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40130 (1, 7, some (5, 2)) (242401724914190778878395175333995771611 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40131 (1, 7, some (5, 3)) (2318099940253133484581803780868335579687 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40160 (1, 7, some (6, 0)) (2111747230465478156595156799854016817783 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 40161 (1, 7, some (6, 1)) (1964190346158687567734756871304618827841 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 40162 (1, 7, some (6, 2)) (2313576549271872916646392859382172997099 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40192 (1, 7, some (7, 0)) (1317994812801000471633483685318216268591 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 40193 (1, 7, some (7, 1)) (2447756032484378547861020153304931484923 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 40224 (1, 7, some (8, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41028 (1, 8, some (1, 4)) (8813888109482544889670380777208417695189 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41059 (1, 8, some (2, 3)) (182731950470413675645916951745155972003 / 200000000000000000000000000000000000000 : ℚ) .leaf) 41060 (1, 8, some (2, 4)) (1724370189679491453076727126707706866673 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 41090 (1, 8, some (3, 2)) (2455392704296767192083331694601174562567 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 41091 (1, 8, some (3, 3)) (9367388874275526383339209013679644996111 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 41092 (1, 8, some (3, 4)) (8807748620302160796788247929062330156143 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41121 (1, 8, some (4, 1)) (10355401624651322682726746242419263180899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41122 (1, 8, some (4, 2)) (9710115566576467198972814391708497276077 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41123 (1, 8, some (4, 3)) (2317499228322690622425640776847009004599 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 41124 (1, 8, some (4, 4)) (1739626962468591703763347437178050550179 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41152 (1, 8, some (5, 0)) (5422878278279659834266291567182804523013 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41153 (1, 8, some (5, 1)) (406636634070635146714743599077143088403 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 41154 (1, 8, some (5, 2)) (4770617038823257432315591679791342926791 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 41155 (1, 8, some (5, 3)) (9116317683514584247184917665182930028909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41184 (1, 8, some (6, 0)) (2127116461613060710012278256282445856549 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 41185 (1, 8, some (6, 1)) (621678564853297737199588998974514416481 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 41186 (1, 8, some (6, 2)) (4673168820787326939377440878479200853619 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41216 (1, 8, some (7, 0)) (10292192245887115865720558801308307703617 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41217 (1, 8, some (7, 1)) (1195935447010068593717401826129038884687 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 41248 (1, 8, some (8, 0)) (2606021836256043440902303399156231614487 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 42084 (1, 9, some (2, 4)) (4228316228408483930325481708326959008143 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 42115 (1, 9, some (3, 3)) (9146651897536814888542957096703891342441 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 42116 (1, 9, some (3, 4)) (8605309120502668888261925832071583320507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42146 (1, 9, some (4, 2)) (2368234878979469119358081237883690893271 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 42147 (1, 9, some (4, 3)) (9040260385104049345633123632122116014101 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42148 (1, 9, some (4, 4)) (8489267992349879381597655557886150618909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42177 (1, 9, some (5, 1)) (1000834229531059943026426715880374366767 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 42178 (1, 9, some (5, 2)) (9392245941326619000289342754913701512713 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42179 (1, 9, some (5, 3)) (2243256027425969146702848419013190227871 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 42208 (1, 9, some (6, 0)) (2091004290833940828199859028691118433719 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42209 (1, 9, some (6, 1)) (9792089881084908420493599955554263955837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42210 (1, 9, some (6, 2)) (9192101603527167006810867471667652815759 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 42240 (1, 9, some (7, 0)) (10315401381421860657306173647889866835223 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42241 (1, 9, some (7, 1)) (4822690751242626044834099237620182074827 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42272 (1, 9, some (8, 0)) (2521079640157382713726783217631693299211 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 43140 (1, 10, some (3, 4)) (8427719965628753964004023584914986727177 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 43171 (1, 10, some (4, 3)) (8841202816771289350563511044057416544189 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3lrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 43202 (1, 10, some (5, 2)) (36304703454166952757293219617156159051 / 39062500000000000000000000000000000000 : ℚ) .leaf) 43203 (1, 10, some (5, 3)) (554629321771864739703571456621360136087 / 625000000000000000000000000000000000000 : ℚ) .leaf) 43233 (1, 10, some (6, 1)) (1222679302554141042803361373599883409123 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 43234 (1, 10, some (6, 2)) (4591551508822301532731435283787865773751 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 43264 (1, 10, some (7, 0)) (10195832009192499984636603372465215076021 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43265 (1, 10, some (7, 1)) (1906078369352295709689571956154520887069 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 43296 (1, 10, some (8, 0)) (2513919531247104775369301082988606586697 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 44196 (1, 11, some (4, 4)) (1635635380260850302847292167834600619359 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 44227 (1, 11, some (5, 3)) (2185506157051499202701293539789506367703 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 44258 (1, 11, some (6, 2)) (363897898757464856920138487858284080591 / 400000000000000000000000000000000000000 : ℚ) .leaf) 44289 (1, 11, some (7, 1)) (9539720333106767404138171526765024099189 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 44320 (1, 11, some (8, 0)) (9952227594153568811043586467224191615691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node .leaf 65568 (2, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65570 (2, 0, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)))) 65571 (2, 0, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65601 (2, 0, some (1, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 65602 (2, 0, some (1, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65603 (2, 0, some (1, 3)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65632 (2, 0, some (2, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 65633 (2, 0, some (2, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65634 (2, 0, some (2, 2)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 65635 (2, 0, some (2, 3)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf) 66592 (2, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66593 (2, 1, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66594 (2, 1, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (788877073625455220278076319214889861621 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 66625 (2, 1, some (1, 1)) (5892186069678056684008007867681825033841 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 66626 (2, 1, some (1, 2)) (11082786806271405372233047477332674636293 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 66627 (2, 1, some (1, 3)) (10608546504960825439318177569138452248417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (12060721984654328097840966709991909230793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66657 (2, 1, some (2, 1)) (5638396922426808594097711415218612816143 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 66658 (2, 1, some (2, 2)) (1342235607288342495021332493304393486859 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 66659 (2, 1, some (2, 3)) (2532916521979925112257703544177367303499 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66688 (2, 1, some (3, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 66689 (2, 1, some (3, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66690 (2, 1, some (3, 2)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 66691 (2, 1, some (3, 3)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67617 (2, 2, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67618 (2, 2, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67619 (2, 2, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (12313391194391496847478410565453521437699 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (2883448078683653577630625420027849611111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 67650 (2, 2, some (1, 2)) (10828822461258925171882789312158031173061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 67651 (2, 2, some (1, 3)) (2587447994493666913782368324255644341383 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (3078394187821246975934241433095968182277 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 67681 (2, 2, some (2, 1)) (1149150568752404540265010663920152098723 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 67682 (2, 2, some (2, 2)) (10885845651366829567202913843125405008327 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67683 (2, 2, some (2, 3)) (517316298774314958626148173510695581739 / 500000000000000000000000000000000000000 : ℚ) .leaf) 67712 (2, 2, some (3, 0)) (2883448078683653577630625420027849611111 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 67713 (2, 2, some (3, 1)) (10828822461258925171882789312158031173061 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67714 (2, 2, some (3, 2)) (2587447994493666913782368324255644341383 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67715 (2, 2, some (3, 3)) (4843729032708774806531845403768939353307 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67744 (2, 2, some (4, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 67745 (2, 2, some (4, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67746 (2, 2, some (4, 2)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67747 (2, 2, some (4, 3)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68608 (2, 3, none) (0 : ℚ) (.node .leaf 68640 (2, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3lrr : KTree ℚ :=
  .node V3lrrl 43172 (1, 10, some (4, 4)) (8311824916985377340825248471432484149953 / 10000000000000000000000000000000000000000 : ℚ) V3lrrr

def V3lr : KTree ℚ :=
  .node V3lrl 39136 (1, 6, some (6, 0)) (5373806714976218322460562141127276892977 / 5000000000000000000000000000000000000000 : ℚ) V3lrr

def V3l : KTree ℚ :=
  .node V3ll 33889 (1, 1, some (2, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) V3lr

def V3rlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68642 (2, 3, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 68643 (2, 3, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68672 (2, 3, some (1, 0)) (59931428908618672468395746906592167811 / 50000000000000000000000000000000000000 : ℚ) (.node .leaf 68673 (2, 3, some (1, 1)) (11247612101674412980559714398263241811711 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68674 (2, 3, some (1, 2)) (5275160260623577029303337366622218550411 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68675 (2, 3, some (1, 3)) (10075200555361863362512673454027937905471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (1491878168614232113319897565691617559021 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 68705 (2, 3, some (2, 1)) (2243250090012457050306515081083004366291 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 68706 (2, 3, some (2, 2)) (1060278835331992434997030647629855182607 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68707 (2, 3, some (2, 3)) (501447325187235498168290623950348521061 / 500000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (2318620638999234968305285486223472351781 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 68737 (2, 3, some (3, 1)) (434636496828062371068456485831622598251 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 68738 (2, 3, some (3, 2)) (5172058092310800455169939059401937721023 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68739 (2, 3, some (3, 3)) (2434722557001521037538398049079083782651 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (2733908240938660455694413405101062381247 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (2572345503098040225937663697604711860201 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 68770 (2, 3, some (4, 2)) (9853202157232627800137291368797187433813 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68771 (2, 3, some (4, 3)) (2296070002256578140468035158553305050781 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68800 (2, 3, some (5, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf) 68801 (2, 3, some (5, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68802 (2, 3, some (5, 2)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68803 (2, 3, some (5, 3)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69665 (2, 4, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69666 (2, 4, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 69667 (2, 4, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69696 (2, 4, some (1, 0)) (11702607148545590662777641552446019048307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69697 (2, 4, some (1, 1)) (5496968269459758502380880917396485481329 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69698 (2, 4, some (1, 2)) (10306303980826221774093226711099938318479 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69699 (2, 4, some (1, 3)) (4918484410937876765925524011332517086631 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69728 (2, 4, some (2, 0)) (2319103394379217742158379981665559510199 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69729 (2, 4, some (2, 1)) (5453492598698432366678338436833636258407 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69730 (2, 4, some (2, 2)) (5149154742147743373213824567588447746531 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 69731 (2, 4, some (2, 3)) (152251719697348434052267831724412480687 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 69760 (2, 4, some (3, 0)) (2887433400286891582555994834683705336239 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69761 (2, 4, some (3, 1)) (10840526952948463760001788284705586845247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69762 (2, 4, some (3, 2)) (2056972778906746987592108082555269762811 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 69763 (2, 4, some (3, 3)) (4851888832836727643088824457583984547611 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (5468386140462541683968115333407447631407 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69793 (2, 4, some (4, 1)) (10266239226535229664407809166236270159637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69794 (2, 4, some (4, 2)) (9799265330903372777924721061021221483669 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69795 (2, 4, some (4, 3)) (2296626521170494000914496998854900431067 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 69824 (2, 4, some (5, 0)) (5231361179345077532012834601345589222589 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69825 (2, 4, some (5, 1)) (9853737774090547580798411113186930744929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69826 (2, 4, some (5, 2)) (1888798811880473561083844931128349609371 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 69827 (2, 4, some (5, 3)) (878678171188422321973681760363547654973 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 69856 (2, 4, some (6, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69857 (2, 4, some (6, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69858 (2, 4, some (6, 2)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf)))) 70690 (2, 5, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 70691 (2, 5, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (10780024715188508270877081735732399110243 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (10101669029121605955157926935994516182663 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70723 (2, 5, some (1, 3)) (9638131779684549442193914575026544535331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70752 (2, 5, some (2, 0)) (5647751550735526872613175405016595411451 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70753 (2, 5, some (2, 1)) (5315556200557508214717157015031326683541 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70754 (2, 5, some (2, 2)) (1253768332751691734097523990567204816207 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 70755 (2, 5, some (2, 3)) (1186535489726010043769038891482002901127 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70784 (2, 5, some (3, 0)) (2854074284139991999924783877328973958443 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (10728001034084917432283577486710024352941 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70786 (2, 5, some (3, 2)) (1015770808891665120183302600240267294189 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 70787 (2, 5, some (3, 3)) (4796215138424247507728337835121228036607 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70816 (2, 5, some (4, 0)) (1388001413317291426935041050813791483421 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70817 (2, 5, some (4, 1)) (1298832962012969986582781246841646734237 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 70818 (2, 5, some (4, 2)) (9651774981092494546944344767803287833 / 9765625000000000000000000000000000000 : ℚ) .leaf))))))

def V3rllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 70848 (2, 5, some (5, 0)) (10418366381206234681790918912073085800453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70849 (2, 5, some (5, 1)) (9788516828793623182476485034469730786281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70850 (2, 5, some (5, 2)) (4678487108616080943823692327207033608271 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70851 (2, 5, some (5, 3)) (546923325721680476295574093794771787423 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 70880 (2, 5, some (6, 0)) (10132360806231448226773792936320784744363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70881 (2, 5, some (6, 1)) (9547770141766040084915500463181440736991 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70882 (2, 5, some (6, 2)) (915516174123103773810837964789320879649 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 70912 (2, 5, some (7, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 70913 (2, 5, some (7, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71715 (2, 6, some (0, 3)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71746 (2, 6, some (1, 2)) (9930971388065213492582461329589962886601 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71747 (2, 6, some (1, 3)) (9472733942838705785912668328170772814527 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71777 (2, 6, some (2, 1)) (5197630706358912898733788541227617551771 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71778 (2, 6, some (2, 2)) (4901150300232006919983629009854544343801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71779 (2, 6, some (2, 3)) (92779286163198694830120838853094461233 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 71808 (2, 6, some (3, 0)) (5601261034242941699696710398003759624237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 71809 (2, 6, some (3, 1)) (658479605347737469149387269746024812259 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71810 (2, 6, some (3, 2)) (2490738559558736491730133169482977069957 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71811 (2, 6, some (3, 3)) (9413280215509580495110105606224909277851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71840 (2, 6, some (4, 0)) (10928663912729943383960803498427961650861 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71841 (2, 6, some (4, 1)) (1277771221254664677833926072267359955191 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 71842 (2, 6, some (4, 2)) (485078021865640950342820599409590771769 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71843 (2, 6, some (4, 3)) (9181901552658566920546772634635543372001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71872 (2, 6, some (5, 0)) (5307943985980183954857657985782721567077 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71873 (2, 6, some (5, 1)) (12429671247507748185761663285528760337 / 12500000000000000000000000000000000000 : ℚ) .leaf))) 71874 (2, 6, some (5, 2)) (4735656451808764516776904354449650765963 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71875 (2, 6, some (5, 3)) (8917787579310043497725291175103027109067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71904 (2, 6, some (6, 0)) (10028070926219303840609143274085844260993 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71905 (2, 6, some (6, 1)) (147358365557625136906243797928871482691 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 71906 (2, 6, some (6, 2)) (1804689922020516821228340023305497233271 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71936 (2, 6, some (7, 0)) (9894756017275204349425377129951431968851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71937 (2, 6, some (7, 1)) (4663581100917678061336292650934942453493 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71968 (2, 6, some (8, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rllrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 72802 (2, 7, some (2, 2)) (1921865160121449736018302733476476080879 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72803 (2, 7, some (2, 3)) (2274046440640609029759625671905454964873 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72833 (2, 7, some (3, 1)) (10330381994437657066704798730178124115051 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72834 (2, 7, some (3, 2)) (610014947899924033835578468230895119313 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 72835 (2, 7, some (3, 3)) (9224753025673676661573377333823734096253 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72864 (2, 7, some (4, 0)) (5337191138244276111985107663275826417187 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72865 (2, 7, some (4, 1)) (2507044270843832063008290346047480375929 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 72866 (2, 7, some (4, 2)) (1899010605992846851049842858282062901789 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 72867 (2, 7, some (4, 3)) (4484434368546268463921837514159597434507 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72896 (2, 7, some (5, 0)) (10462543665364363797811104252569586212367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72897 (2, 7, some (5, 1)) (4896714049540591038486251618962816218999 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 72898 (2, 7, some (5, 2)) (9308903733822884112301054116740178810937 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72899 (2, 7, some (5, 3)) (4394861604024419469905627481004859167271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72928 (2, 7, some (6, 0)) (10197888045135470629446000500340154244273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72929 (2, 7, some (6, 1)) (4779271275221542964593544502178287036023 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 72930 (2, 7, some (6, 2)) (4556197402826288828624297713310298626679 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 72960 (2, 7, some (7, 0)) (9735043455474987405535071627476165613253 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 72961 (2, 7, some (7, 1)) (4580262274873670571353415159241274968379 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72992 (2, 7, some (8, 0)) (4875683307659804053690415237337512396303 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 73827 (2, 8, some (2, 3)) (8941251654622004301590843356007326560033 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73858 (2, 8, some (3, 2)) (4784507010374010204275996474179074221933 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73859 (2, 8, some (3, 3)) (4523039040751648819213259139993504156891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73889 (2, 8, some (4, 1)) (9850165374258326310889820464788148277019 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73890 (2, 8, some (4, 2)) (9318857546926865540266145386069775227873 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 73891 (2, 8, some (4, 3)) (2198330349571562286810623669914261049667 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73920 (2, 8, some (5, 0)) (10281198534734640524873095379954113763281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73921 (2, 8, some (5, 1)) (9620716349206514668011242768525129188887 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73922 (2, 8, some (5, 2)) (9132018643744910207716414579633559167307 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73923 (2, 8, some (5, 3)) (4318933216634251400985592862866050193543 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73952 (2, 8, some (6, 0)) (2512912988936661723479435551422768150577 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73953 (2, 8, some (6, 1)) (2353498649559149832186504854064801422171 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 73954 (2, 8, some (6, 2)) (8957403781092317312553660680283032153399 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rllr : KTree ℚ :=
  .node V3rllrl 72771 (2, 7, some (1, 3)) (9334210226024342205373925604846082378019 / 10000000000000000000000000000000000000000 : ℚ) V3rllrr

def V3rll : KTree ℚ :=
  .node V3rlll 70819 (2, 5, some (4, 3)) (1865674424038562977119656872754596811381 / 2000000000000000000000000000000000000000 : ℚ) V3rllr

def V3rlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 73985 (2, 8, some (7, 1)) (4621944187307379672158285561173913665693 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74016 (2, 8, some (8, 0)) (9508498265351493161436140893168040005771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74883 (2, 9, some (3, 3)) (8882844404971242250156920515617476825189 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 74914 (2, 9, some (4, 2)) (1143580680486404517360018769413637635557 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 74915 (2, 9, some (4, 3)) (2158714448900581094767733926178513983827 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74945 (2, 9, some (5, 1)) (4769176203930065911113459328065035000161 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74946 (2, 9, some (5, 2)) (9038421490874623239104577183002442612257 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 74947 (2, 9, some (5, 3)) (342471304732253842706279782333340137827 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 74976 (2, 9, some (6, 0)) (1003936045507800239455331407991488847627 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74977 (2, 9, some (6, 1)) (4699749418861802200148953230329592493377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74978 (2, 9, some (6, 2)) (8934052066713498111459757706096215090793 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 75008 (2, 9, some (7, 0)) (9754080379055329716976984365759037236687 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 75009 (2, 9, some (7, 1)) (2285759331594146909266245625679929393631 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75040 (2, 9, some (8, 0)) (9581660012130328517165300036099510070129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75939 (2, 10, some (4, 3)) (1060947540594472947986080445904933840843 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 75970 (2, 10, some (5, 2)) (8939922718939484840677827872535049722211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 75971 (2, 10, some (5, 3)) (1056191208261809803340015407015840446861 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 76001 (2, 10, some (6, 1)) (466237589856696934581355228134554932763 / 500000000000000000000000000000000000000 : ℚ) .leaf) 76002 (2, 10, some (6, 2)) (8850808261709429942424868464405462828873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 76032 (2, 10, some (7, 0)) (9777809602150082390453529988005577610341 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 76033 (2, 10, some (7, 1)) (9159049311578342251198081363342295922527 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 76064 (2, 10, some (8, 0)) (1900297948373328831659467073566349945207 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 76995 (2, 11, some (5, 3)) (166893723303264811655689184322756480881 / 200000000000000000000000000000000000000 : ℚ) .leaf) 77026 (2, 11, some (6, 2)) (4366492249544101570065221908654901442783 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 77057 (2, 11, some (7, 1)) (4546466701030487937011222468264256939777 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 77088 (2, 11, some (8, 0)) (9526654318617553311643664676006672572281 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98338 (3, 0, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98368 (3, 0, some (1, 0)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 98401 (3, 0, some (2, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98433 (3, 0, some (3, 1)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98434 (3, 0, some (3, 2)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf) 99360 (3, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99361 (3, 1, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99362 (3, 1, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99392 (3, 1, some (1, 0)) (6030811640546039248544013582062729085441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99393 (3, 1, some (1, 1)) (11220660397660479842026941331990688818819 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99394 (3, 1, some (1, 2)) (2114471605424014745010224733016744054277 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 99424 (3, 1, some (2, 0)) (1491716242907768046782357022476617800001 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99425 (3, 1, some (2, 1)) (5593820545249139898386191701027923801289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (10678449538182074165265884094042290499039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99456 (3, 1, some (3, 0)) (10860212231251865712394250424438323450727 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 99457 (3, 1, some (3, 1)) (10331362949013744054359830415652710094003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99458 (3, 1, some (3, 2)) (9768069294871589619661834958003528056471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99488 (3, 1, some (4, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99489 (3, 1, some (4, 1)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99490 (3, 1, some (4, 2)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf) 100384 (3, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100385 (3, 2, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 100386 (3, 2, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100416 (3, 2, some (1, 0)) (11723529332288153961975447445017404249169 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (2733908240938660455694413405101062381247 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 100418 (3, 2, some (1, 2)) (2572345503098040225937663697604711860201 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (2318620638999234968305285486223472351781 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (434636496828062371068456485831622598251 / 400000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (5172058092310800455169939059401937721023 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (2243250090012457050306515081083004366291 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rlrl : KTree ℚ :=
  .node V3rlrll 98400 (3, 0, some (2, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) V3rlrlr

def V3rlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 100482 (3, 2, some (3, 2)) (501447325187235498168290623950348521061 / 500000000000000000000000000000000000000 : ℚ) .leaf) 100512 (3, 2, some (4, 0)) (5275160260623577029303337366622218550411 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100513 (3, 2, some (4, 1)) (10075200555361863362512673454027937905471 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100514 (3, 2, some (4, 2)) (9447431746024627673575298186696501294933 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100544 (3, 2, some (5, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100545 (3, 2, some (5, 1)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100546 (3, 2, some (5, 2)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf))) 101408 (3, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101409 (3, 3, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101410 (3, 3, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 101440 (3, 3, some (1, 0)) (5731115734645077461589770321687776246263 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101441 (3, 3, some (1, 1)) (5356048932650531375407841834773213983719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101442 (3, 3, some (1, 2)) (10069208760049001253666184235005884704339 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101472 (3, 3, some (2, 0)) (352237909213526397517880730149434838763 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 101473 (3, 3, some (2, 1)) (10567216373594638008014683319835309205911 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 101474 (3, 3, some (2, 2)) (627437533125368877025897632644491820991 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101504 (3, 3, some (3, 0)) (11139303395404111628315973320783809394919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (5243079370738740637237584998073045867203 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (9977200491427167908128198414271907385101 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101536 (3, 3, some (4, 0)) (10567216373594638008014683319835309205911 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101537 (3, 3, some (4, 1)) (627437533125368877025897632644491820991 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101538 (3, 3, some (4, 2)) (9469612489067175705275438118154558643217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101568 (3, 3, some (5, 0)) (10069208760049001253666184235005884704339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101569 (3, 3, some (5, 1)) (9633941477585724927526027109996643187557 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101570 (3, 3, some (5, 2)) (8996887537106620195352606846499644850487 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101600 (3, 3, some (6, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101601 (3, 3, some (6, 1)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101602 (3, 3, some (6, 2)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 102400 (3, 4, none) (0 : ℚ) (.node (.node .leaf 102433 (3, 4, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102434 (3, 4, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 102464 (3, 4, some (1, 0)) (5626843785532283896246743518364067301397 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 102465 (3, 4, some (1, 1)) (10531821182730214403550156020712069999439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 102466 (3, 4, some (1, 2)) (4946319074823512694064279622800741322983 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102496 (3, 4, some (2, 0)) (10998333054850493593627329156518065974113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102497 (3, 4, some (2, 1)) (2063170306453240707408988571442033444809 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 102498 (3, 4, some (2, 2)) (9785680171613127397753657513849610657601 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102528 (3, 4, some (3, 0)) (55223877756165293095284104820213306789 / 50000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102529 (3, 4, some (3, 1)) (5190435823920384755358619679280478690287 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (9867038164754072008776495146455436514007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102560 (3, 4, some (4, 0)) (5346881080930377906415772611235368905799 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 102561 (3, 4, some (4, 1)) (2021840053279879724662920324047342823171 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102562 (3, 4, some (4, 2)) (9600679679298007202510757719513815302397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102592 (3, 4, some (5, 0)) (10037835019787146698779006565485124903867 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102593 (3, 4, some (5, 1)) (9562846331030973995030302883432584406567 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102594 (3, 4, some (5, 2)) (2247078201202562743490616059694038551367 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102624 (3, 4, some (6, 0)) (9707712977981287810232946419991970574297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102625 (3, 4, some (6, 1)) (9296932989467923595012795469378935369343 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102626 (3, 4, some (6, 2)) (4332139240986143843369798596742078793667 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 102656 (3, 4, some (7, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 102657 (3, 4, some (7, 1)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103458 (3, 5, some (0, 2)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 103489 (3, 5, some (1, 1)) (10383351223661585795997504373058663262339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103490 (3, 5, some (1, 2)) (9747819108529545698817972071700853739189 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103520 (3, 5, some (2, 0)) (10770842140672167613160158103071730725293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103521 (3, 5, some (2, 1)) (1010742567298944847107137377227663035553 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 103522 (3, 5, some (2, 2)) (9577228623761140682783791920210427909729 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 103552 (3, 5, some (3, 0)) (5429308806112483494144557523452256007393 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103553 (3, 5, some (3, 1)) (255017269171428264725350258626167064307 / 250000000000000000000000000000000000000 : ℚ) .leaf) 103554 (3, 5, some (3, 2)) (605370820255028915245978180512530907893 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 103584 (3, 5, some (4, 0)) (10530591197559275241431713619927135871497 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103585 (3, 5, some (4, 1)) (248101136649859786211267193400268101399 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103586 (3, 5, some (4, 2)) (9432938310541360592637004402928191066711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103616 (3, 5, some (5, 0)) (1021800396219515014291988688419868681711 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 103617 (3, 5, some (5, 1)) (1937299892243628425549192280893244467001 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3rlr : KTree ℚ :=
  .node V3rlrl 100481 (3, 2, some (3, 1)) (1060278835331992434997030647629855182607 / 1000000000000000000000000000000000000000 : ℚ) V3rlrr

def V3rl : KTree ℚ :=
  .node V3rll 73984 (2, 8, some (7, 0)) (9857564921133925107221671538571937454063 / 10000000000000000000000000000000000000000 : ℚ) V3rlr

def V3rrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 103648 (3, 5, some (6, 0)) (120376005554977389799749826839375349281 / 125000000000000000000000000000000000000 : ℚ) .leaf) 103649 (3, 5, some (6, 1)) (9189936818525707240956987109131990463187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103650 (3, 5, some (6, 2)) (269292506120159893173907312889051058441 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 103680 (3, 5, some (7, 0)) (295251848505942171183048535596678976239 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 103681 (3, 5, some (7, 1)) (9053536839593219209712902895558859466183 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103712 (3, 5, some (8, 0)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104514 (3, 6, some (1, 2)) (2406725264804942062373024398850388982353 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 104545 (3, 6, some (2, 1)) (1986639423601608368262110597543391510881 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 104546 (3, 6, some (2, 2)) (9403876107439827838358814086063767905253 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104576 (3, 6, some (3, 0)) (10659362307598221380662581456977871153819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104577 (3, 6, some (3, 1)) (625789955364545307336924659165396153431 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 104578 (3, 6, some (3, 2)) (9498837698859857515898851739441604305117 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104608 (3, 6, some (4, 0)) (10347616949816236023699227644263542547647 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104609 (3, 6, some (4, 1)) (9744300150662597295720356766556908280883 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104610 (3, 6, some (4, 2)) (144377544143473767810444459208532240477 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 104640 (3, 6, some (5, 0)) (402948160783133447245848162460688135153 / 400000000000000000000000000000000000000 : ℚ) .leaf)))) 104641 (3, 6, some (5, 1)) (9520485587354843031617720529286489308629 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 104642 (3, 6, some (5, 2)) (2258445729208013453609285025575305189303 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104672 (3, 6, some (6, 0)) (9794510304369659540690503322823396535519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104673 (3, 6, some (6, 1)) (2325480488466424882729275484750119188791 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 104674 (3, 6, some (6, 2)) (2197378356564296144178018163479919115619 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 104704 (3, 6, some (7, 0)) (4660213909995808248034778916512833305413 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104705 (3, 6, some (7, 1)) (8904436009334731403534365287461082650233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104736 (3, 6, some (8, 0)) (2316492251280224490313881356248175744659 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 105570 (3, 7, some (2, 2)) (9257745918368327106648794280678162599713 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 105601 (3, 7, some (3, 1)) (4918120162219628563407669214249838572691 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105602 (3, 7, some (3, 2)) (9324276436410509462213810791752700305019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105632 (3, 7, some (4, 0)) (5084131626924751793583871961752383504429 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105633 (3, 7, some (4, 1)) (1914162816487499246655219886082528752643 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 105634 (3, 7, some (4, 2)) (4536409155536390520599096751364926930511 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105664 (3, 7, some (5, 0)) (9888958838295412097541175374440863970649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105665 (3, 7, some (5, 1)) (4675256889755660248981307848619711152521 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105666 (3, 7, some (5, 2)) (8852567208122984329245184778623991750477 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rrllrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105697 (3, 7, some (6, 1)) (1829566126584059681933573728668526574341 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105698 (3, 7, some (6, 2)) (2166291183131274218902416003045284058143 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105728 (3, 7, some (7, 0)) (9443719684683178346018218961127396182831 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105729 (3, 7, some (7, 1)) (8979968955569600762167518072747877647283 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105760 (3, 7, some (8, 0)) (9081692665373091788998446899605905808319 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106626 (3, 8, some (3, 2)) (9166584217037440559092286294575245229917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106657 (3, 8, some (4, 1)) (9476274636514994326845873179679605220717 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106658 (3, 8, some (4, 2)) (8928438312590029522112140137837452757483 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 106688 (3, 8, some (5, 0)) (9862906047539839495699301468436947635889 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106689 (3, 8, some (5, 1)) (4664872079263733588864570092937838716687 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106690 (3, 8, some (5, 2)) (8783447017258138258266594638806636824293 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106720 (3, 8, some (6, 0)) (9644861134812538334657328204414498615117 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 106721 (3, 8, some (6, 1)) (9115142034211168933033793107186626306437 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106722 (3, 8, some (6, 2)) (86428620597213209395345490433290898167 / 100000000000000000000000000000000000000 : ℚ) .leaf) 106752 (3, 8, some (7, 0)) (373958743371574235792055517872263675987 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 106753 (3, 8, some (7, 1)) (887045813954772373713494528674988044847 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107682 (3, 9, some (4, 2)) (883941813157920208619977793836339577481 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 107713 (3, 9, some (5, 1)) (9270361812470817500937005322224879113427 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 107714 (3, 9, some (5, 2)) (1090642949591192579118059227031835500519 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 107744 (3, 9, some (6, 0)) (4791249407592428732277999295695808790669 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107745 (3, 9, some (6, 1)) (4520068827115699379351653920631877966329 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107746 (3, 9, some (6, 2)) (8577362146217692100910977546204440062121 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 107776 (3, 9, some (7, 0)) (187657020479858462160730396838740785803 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 107777 (3, 9, some (7, 1)) (222066451354948181334353257602176364801 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 107808 (3, 9, some (8, 0)) (4548025904936795876737640071057037274413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108738 (3, 10, some (5, 2)) (1080973024527192100983465619731380876213 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 108769 (3, 10, some (6, 1)) (2245920660773689182356353615976358804823 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 108770 (3, 10, some (6, 2)) (84745266142309862873113607473998150057 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108800 (3, 10, some (7, 0)) (9328691753145384174732416428366908237879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108801 (3, 10, some (7, 1)) (2203890145566066828336296459496972650163 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 108832 (3, 10, some (8, 0)) (4564997868824586211735597759064578847023 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrllr : KTree ℚ :=
  .node V3rrllrl 106784 (3, 8, some (8, 0)) (71544992195622485098319088348460967481 / 78125000000000000000000000000000000000 : ℚ) V3rrllrr

def V3rrll : KTree ℚ :=
  .node V3rrlll 105696 (3, 7, some (6, 0)) (1932032342973702953540777700578174919909 / 2000000000000000000000000000000000000000 : ℚ) V3rrllr

def V3rrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 109825 (3, 11, some (7, 1)) (1742647711098490630686621758934300998689 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 109856 (3, 11, some (8, 0)) (9081379134795418707857323672780069973419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) (.node .leaf 131104 (4, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131105 (4, 0, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131136 (4, 0, some (1, 0)) (2934680873472973276769348047118517461557 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131137 (4, 0, some (1, 1)) (2718782556833743019093605098190189990377 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 131168 (4, 0, some (2, 0)) (464005556366292141925308603424459091691 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 131169 (4, 0, some (2, 1)) (10953448780549930828258130575262973972297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131200 (4, 0, some (3, 0)) (10268858231765560151491997414309038099029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (616542242347473579614249374078554012741 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 131232 (4, 0, some (4, 0)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131233 (4, 0, some (4, 1)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132096 (4, 1, none) (0 : ℚ) .leaf) 132128 (4, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132129 (4, 1, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 132160 (4, 1, some (1, 0)) (2863973338091684696660058597996828377457 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 132161 (4, 1, some (1, 1)) (10643661887501118333854134692895630630093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (11231266435238417112313099004848329279799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132193 (4, 1, some (2, 1)) (10560036540681551475161832328636269345923 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132224 (4, 1, some (3, 0)) (10709004262083174699953569696716513272239 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132225 (4, 1, some (3, 1)) (2042534737871408698778047330982629749791 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (400214675873942854338801255193970093079 / 400000000000000000000000000000000000000 : ℚ) .leaf) 132257 (4, 1, some (4, 1)) (9468137185988310546685655332492853299967 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132288 (4, 1, some (5, 0)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 132289 (4, 1, some (5, 1)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133120 (4, 2, none) (0 : ℚ) .leaf) 133152 (4, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133153 (4, 2, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133184 (4, 2, some (1, 0)) (11237040553588143828826343726213582647137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133185 (4, 2, some (1, 1)) (5231361179345077532012834601345589222589 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (5468386140462541683968115333407447631407 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133217 (4, 2, some (2, 1)) (10266239226535229664407809166236270159637 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 133248 (4, 2, some (3, 0)) (10840526952948463760001788284705586845247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 133249 (4, 2, some (3, 1)) (2056972778906746987592108082555269762811 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133280 (4, 2, some (4, 0)) (5149154742147743373213824567588447746531 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133281 (4, 2, some (4, 1)) (152251719697348434052267831724412480687 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 133312 (4, 2, some (5, 0)) (4918484410937876765925524011332517086631 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133313 (4, 2, some (5, 1)) (9234568435298098032346769499204330326039 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133344 (4, 2, some (6, 0)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133345 (4, 2, some (6, 1)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 134144 (4, 3, none) (0 : ℚ) .leaf))) 134176 (4, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134177 (4, 3, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134208 (4, 3, some (1, 0)) (1106170636207711675582303051563987957941 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 134209 (4, 3, some (1, 1)) (2063301643992378047285609739202849698059 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 134240 (4, 3, some (2, 0)) (427998506176667884126599621499996732451 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134241 (4, 3, some (2, 1)) (10037835019787146698779006565485124903867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (5346881080930377906415772611235368905799 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134273 (4, 3, some (3, 1)) (2021840053279879724662920324047342823171 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 134304 (4, 3, some (4, 0)) (5190435823920384755358619679280478690287 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134305 (4, 3, some (4, 1)) (9867038164754072008776495146455436514007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134336 (4, 3, some (5, 0)) (9785680171613127397753657513849610657601 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134337 (4, 3, some (5, 1)) (1155071425614628348772963780454660820777 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 134368 (4, 3, some (6, 0)) (2364728824419495605732959302969877603171 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134369 (4, 3, some (6, 1)) (8845724502381841102103620255407437691753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134400 (4, 3, some (7, 0)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134401 (4, 3, some (7, 1)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 135201 (4, 4, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135232 (4, 4, some (1, 0)) (5458820425319040845438312129572297410231 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135233 (4, 4, some (1, 1)) (10195503908152445399675535857124855291793 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135264 (4, 4, some (2, 0)) (1050970282798046020028932953984767461127 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 135265 (4, 4, some (2, 1)) (9854479986911066500449853544161627328853 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135296 (4, 4, some (3, 0)) (5261276043538402635317676335975093551677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135297 (4, 4, some (3, 1)) (2481139328932873823449564800448810226421 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 135328 (4, 4, some (4, 0)) (10190985299047762670259168002872270375647 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3rrl : KTree ℚ :=
  .node V3rrll 109794 (3, 11, some (6, 2)) (4191843677347296025084053242390423940769 / 5000000000000000000000000000000000000000 : ℚ) V3rrlr

def V3rrrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135360 (4, 4, some (5, 0)) (2481139328932873823449564800448810226421 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135361 (4, 4, some (5, 1)) (9429636436464174066416478918495821108371 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135392 (4, 4, some (6, 0)) (937420987888202466508264862721912799841 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 135393 (4, 4, some (6, 1)) (2207361904614124589685439705028502856501 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 135424 (4, 4, some (7, 0)) (2294020852611038964791106147097777413153 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135425 (4, 4, some (7, 1)) (8562880459164680057700019699354933304033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135456 (4, 4, some (8, 0)) (5261160468031774546041594658803660908723 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (1261690035593155008673202225273326058501 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 136288 (4, 5, some (2, 0)) (1293140445483869267047624225065460747921 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136289 (4, 5, some (2, 1)) (4851764582216746452569270725095776889043 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136320 (4, 5, some (3, 0)) (413832197895490468344826872837523585271 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 136321 (4, 5, some (3, 1)) (1218042143202984187438846748818521924879 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 136352 (4, 5, some (4, 0)) (2508687177624743567085333212343532110271 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136353 (4, 5, some (4, 1)) (949790681852100785075720127964823084327 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 136384 (4, 5, some (5, 0)) (9759210711004145634215624877339848114423 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136385 (4, 5, some (5, 1)) (23169591042542354099161420317691776559 / 25000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136417 (4, 5, some (6, 1)) (4510393890398935868606469689440622348211 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136448 (4, 5, some (7, 0)) (9053729992827242401446699683959706033383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136449 (4, 5, some (7, 1)) (8503872472579560493871199659467273060487 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136480 (4, 5, some (8, 0)) (4483789810361347836353046829198201401927 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 137313 (4, 6, some (2, 1)) (4788372528935111830034623136829366072271 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137344 (4, 6, some (3, 0)) (2545230009041227663745525529014558701259 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137345 (4, 6, some (3, 1)) (9580954000757770987870365776379899806493 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137376 (4, 6, some (4, 0)) (4934571025889247024115408298610341651881 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 137377 (4, 6, some (4, 1)) (4663755458401932488916041570187699236117 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137408 (4, 6, some (5, 0)) (9581769701564825415901554385598573613473 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137409 (4, 6, some (5, 1)) (453293634886734888601758259481633542323 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 137440 (4, 6, some (6, 0)) (9359714936718234023495854160512082745583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137441 (4, 6, some (6, 1)) (444251539484977614060707877142160661499 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137472 (4, 6, some (7, 0)) (9158936062032185035936112558984461749729 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137473 (4, 6, some (7, 1)) (1734342139714262879184824475266521779157 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 137504 (4, 6, some (8, 0)) (8804867479066719197942181335042600817843 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrrll : KTree ℚ :=
  .node V3rrrlll 136416 (4, 5, some (6, 0)) (4755376813536900151631542629358541956431 / 5000000000000000000000000000000000000000 : ℚ) V3rrrllr

def V3rrrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 138400 (4, 7, some (4, 0)) (1218701853747004904560067434958884109469 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138401 (4, 7, some (4, 1)) (9203838552946685997944660958011934259953 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138432 (4, 7, some (5, 0)) (1914672937028805924247815783847293508589 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 138433 (4, 7, some (5, 1)) (282649220378000897414172085123091525393 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 138464 (4, 7, some (6, 0)) (1865637432591747867293702448365293619553 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138465 (4, 7, some (6, 1)) (8847201370127531401641177077732597882633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138496 (4, 7, some (7, 0)) (9047413925784805388899094506233865414941 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138497 (4, 7, some (7, 1)) (857492524988359685340149556864079509421 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 138528 (4, 7, some (8, 0)) (1773644082067877313012852818237068657229 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139425 (4, 8, some (4, 1)) (4561744370553925648844289526305014727333 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139456 (4, 8, some (5, 0)) (9522643800238425702686072269456159668191 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139457 (4, 8, some (5, 1)) (8993050301998764905683677539561122524779 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139488 (4, 8, some (6, 0)) (9265583486196547086996172514169909385089 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139489 (4, 8, some (6, 1)) (8780643123704029059064350316076775023551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139520 (4, 8, some (7, 0)) (362995562816396980382180387556189456567 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 139521 (4, 8, some (7, 1)) (8606309212997741675191159162075792658531 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 140481 (4, 9, some (5, 1)) (8921731861913438831838115122709531944513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140512 (4, 9, some (6, 0)) (2304615319996949461428179629328306977567 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 140513 (4, 9, some (6, 1)) (8703031898712362528600285952945008431609 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140544 (4, 9, some (7, 0)) (9018848465710077399660773541693389126001 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140545 (4, 9, some (7, 1)) (1068880088902970977205795818886489826407 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 140576 (4, 9, some (8, 0)) (882851217823000159774623473611904042893 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 141537 (4, 10, some (6, 1)) (8642680138090041048192408978569695024323 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 141569 (4, 10, some (7, 1)) (105729546598604197104053497935608785177 / 125000000000000000000000000000000000000 : ℚ) .leaf) 141600 (4, 10, some (8, 0)) (2194362548101537143674710988607422079157 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 142593 (4, 11, some (7, 1)) (8416877524130566349474556808858442687527 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 142624 (4, 11, some (8, 0)) (2185787474905049449881341479202962503691 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163840 (5, 0, none) (0 : ℚ) .leaf) 163872 (5, 0, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163904 (5, 0, some (1, 0)) (11219089333895611972204099627597617687701 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrlrr : KTree ℚ :=
  .node V3rrrlrrl 141568 (4, 10, some (7, 0)) (8926830208314789942286111287969001674637 / 10000000000000000000000000000000000000000 : ℚ) V3rrrlrrr

def V3rrrlr : KTree ℚ :=
  .node V3rrrlrl 139552 (4, 8, some (8, 0)) (8801334026507244035536898438483824055047 / 10000000000000000000000000000000000000000 : ℚ) V3rrrlrr

def V3rrrl : KTree ℚ :=
  .node V3rrrll 138369 (4, 7, some (3, 1)) (4717862345037272427609950738223322887271 / 5000000000000000000000000000000000000000 : ℚ) V3rrrlr

def V3rrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 163968 (5, 0, some (3, 0)) (1025242805859473525524961021844614363807 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 164000 (5, 0, some (4, 0)) (589249972419558749156658601786010021777 / 625000000000000000000000000000000000000 : ℚ) .leaf) 164032 (5, 0, some (5, 0)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 164864 (5, 1, none) (0 : ℚ) .leaf)) 164896 (5, 1, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164928 (5, 1, some (1, 0)) (5519740518382423973570346733017094975997 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164960 (5, 1, some (2, 0)) (2652855049169199566579716771474703982639 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 164992 (5, 1, some (3, 0)) (1054708135729506528932828181947279017077 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 165024 (5, 1, some (4, 0)) (9829990465472918907677592975937055785181 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165056 (5, 1, some (5, 0)) (2312136678242548668243515396413188951661 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165088 (5, 1, some (6, 0)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 165888 (5, 2, none) (0 : ℚ) .leaf)) 165920 (5, 2, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165952 (5, 2, some (1, 0)) (10893588702147569554038916931616212480437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165984 (5, 2, some (2, 0)) (10418366381206234681790918912073085800453 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166016 (5, 2, some (3, 0)) (1298832962012969986582781246841646734237 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 166048 (5, 2, some (4, 0)) (1015770808891665120183302600240267294189 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (1186535489726010043769038891482002901127 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 166112 (5, 2, some (6, 0)) (9055032076335866778170082601738776336867 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166144 (5, 2, some (7, 0)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 166944 (5, 3, some (0, 0)) (13024945649431007032049232199701824252443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166976 (5, 3, some (1, 0)) (10772369136617043677443039178393862389729 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167008 (5, 3, some (2, 0)) (1282332160767069518851273465460908622589 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 167040 (5, 3, some (3, 0)) (1021800396219515014291988688419868681711 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 167072 (5, 3, some (4, 0)) (248101136649859786211267193400268101399 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 167104 (5, 3, some (5, 0)) (605370820255028915245978180512530907893 / 625000000000000000000000000000000000000 : ℚ) .leaf) 167136 (5, 3, some (6, 0)) (2262460626140058620412045480880831704549 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 167168 (5, 3, some (7, 0)) (872121072036584350073958397837617394459 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 167200 (5, 3, some (8, 0)) (1948202247955170361195687807162323322109 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168000 (5, 4, some (1, 0)) (10669847994424817122291106369528240610907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168032 (5, 4, some (2, 0)) (10123407208006217934501970492699230402363 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168064 (5, 4, some (3, 0)) (10056503752248502577033617757162954835473 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168128 (5, 4, some (5, 0)) (949790681852100785075720127964823084327 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 168160 (5, 4, some (6, 0)) (4628517855533239117035930129683868852169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168192 (5, 4, some (7, 0)) (8691682926866952238098786868034898735147 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168224 (5, 4, some (8, 0)) (8477409726629931445080874799617022864171 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169056 (5, 5, some (2, 0)) (2001959085815669228923854115241295648501 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169088 (5, 5, some (3, 0)) (396451885982532272899250364922204426573 / 400000000000000000000000000000000000000 : ℚ) .leaf) 169120 (5, 5, some (4, 0)) (9598550057340633880309488519857059481341 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169152 (5, 5, some (5, 0)) (1860645018358088806503401705703345906651 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 169184 (5, 5, some (6, 0)) (9103805970057882901918484957397947643121 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169216 (5, 5, some (7, 0)) (8881365788968181269987571297536931414363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169248 (5, 5, some (8, 0)) (8408834348577587349149476292669160579793 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170112 (5, 6, some (3, 0)) (122274992302812301642760014241863822957 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 170144 (5, 6, some (4, 0)) (1896635401514002782059221641504405200803 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170176 (5, 6, some (5, 0)) (1859774485359425559030702086718692183361 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170208 (5, 6, some (6, 0)) (9060039502875255819533249605608540641133 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170240 (5, 6, some (7, 0)) (175380129009495194509718876811066149149 / 200000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 171168 (5, 7, some (4, 0)) (9412608094234258762157594041343779053067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171200 (5, 7, some (5, 0)) (4627341160188187365298776299679734554359 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 171232 (5, 7, some (6, 0)) (8996199860843194021384466910898236615193 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171264 (5, 7, some (7, 0)) (275149820821263930810706312062318249209 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171296 (5, 7, some (8, 0)) (340519747491588821300045067267954332731 / 400000000000000000000000000000000000000 : ℚ) .leaf) 172224 (5, 8, some (5, 0)) (4595076909260837501551539707790348703481 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 172256 (5, 8, some (6, 0)) (8951621540188079947316595302046874990303 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 172320 (5, 8, some (8, 0)) (2138314010453223930806550723097314905523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 173280 (5, 9, some (6, 0)) (8896247215498063649067469945852043832169 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 173312 (5, 9, some (7, 0)) (8662538534359639093836364228600000718173 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 173344 (5, 9, some (8, 0)) (2127167322131474198581613771043959816791 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 174336 (5, 10, some (7, 0)) (1082353551513199741698280646802124693387 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 174368 (5, 10, some (8, 0)) (4235736360772649366458819253231557598143 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 175392 (5, 11, some (8, 0)) (4228442108424912414439475916923752586763 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrrrr : KTree ℚ :=
  .node V3rrrrrrl 172288 (5, 8, some (7, 0)) (17092592704842183148750202646966657787 / 19531250000000000000000000000000000000 : ℚ) V3rrrrrrr

def V3rrrrr : KTree ℚ :=
  .node V3rrrrrl 170272 (5, 6, some (8, 0)) (4282878171940096768192715771585998827483 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrr

def V3rrrr : KTree ℚ :=
  .node V3rrrrl 168096 (5, 4, some (4, 0)) (9759210711004145634215624877339848114423 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrr

def V3rrr : KTree ℚ :=
  .node V3rrrl 163936 (5, 0, some (2, 0)) (1085773001897123612105222132013234274557 / 1000000000000000000000000000000000000000 : ℚ) V3rrrr

def V3rr : KTree ℚ :=
  .node V3rrl 135329 (4, 4, some (4, 1)) (604061721522148965512020183978363204791 / 625000000000000000000000000000000000000 : ℚ) V3rrr

def V3r : KTree ℚ :=
  .node V3rl 103618 (3, 5, some (5, 2)) (4586757368962323054174931483235061196857 / 5000000000000000000000000000000000000000 : ℚ) V3rr

def V3 : KTree ℚ :=
  .node V3l 68641 (2, 3, some (0, 1)) (12521305060151352647549218334372341169309 / 10000000000000000000000000000000000000000 : ℚ) V3r


end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R5_11_8_l2_r4V4.lean <==
/-
A36W.TGCert3R5_11_8_l2_r4V4 (namespace A36W.TGCert3.R5_11_8_l2_r4): the level-4 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R5_11_8_l2_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V4 : KTree ℚ :=
  (.node .leaf 175392 (5, 11, some (8, 0)) (5000000000004848184677889483389650516467 / 5000000000000000000000000000000000000000 : ℚ) .leaf)


end A36W.TGCert3.R5_11_8_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2.lean <==
/-
A36W.TGCert3R6_10_4_l4_r2 (namespace A36W.TGCert3.R6_10_4_l4_r2): the adaptive certificate for (n_A, n_B, k) = (6, 10, 4), λ = 4, r = 2:
lower end K4(a) at c = 1/q̂ with the chunked Bellman bound (`Fstar_ge_of_tree`); upper end K4(c) at the owner's hull point of 1 count table(s) (`Fstar_le_of_vals`).  Every statement holds for every
`A : Finset (Fin 16)` with `#A = 6`.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r2B00
import A36W.TGCert3R6_10_4_l4_r2B01
import A36W.TGCert3R6_10_4_l4_r2B02
import A36W.TGCert3R6_10_4_l4_r2B03
import A36W.TGCert3R6_10_4_l4_r2B04
import A36W.TGCert3R6_10_4_l4_r2B05
import A36W.TGCert3R6_10_4_l4_r2B06
import A36W.TGCert3R6_10_4_l4_r2B07
import A36W.TGCert3R6_10_4_l4_r2Q00
import A36W.TGCert3Core3

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r2

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1lrrr_ok : V1lrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrl_ok V1lrrr_e V1lrrrr_ok

theorem V1lrr_ok : V1lrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrl_ok V1lrr_e V1lrrr_ok

theorem V1lr_ok : V1lr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrl_ok V1lr_e V1lrr_ok

theorem V1l_ok : V1l.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1ll_ok V1l_e V1lr_ok

theorem V1rll_ok : V1rll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlll_ok V1rll_e V1rllr_ok

theorem V1rlrlr_ok : V1rlrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrl_ok V1rlrlr_e V1rlrlrr_ok

theorem V1rlrl_ok : V1rlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrll_ok V1rlrl_e V1rlrlr_ok

theorem V1rlr_ok : V1rlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrl_ok V1rlr_e V1rlrr_ok

theorem V1rl_ok : V1rl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rll_ok V1rl_e V1rlr_ok

theorem V1rrllr_ok : V1rrllr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrl_ok V1rrllr_e V1rrllrr_ok

theorem V1rrll_ok : V1rrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlll_ok V1rrll_e V1rrllr_ok

theorem V1rrlrl_ok : V1rrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrll_ok V1rrlrl_e V1rrlrlr_ok

theorem V1rrlr_ok : V1rrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrl_ok V1rrlr_e V1rrlrr_ok

theorem V1rrl_ok : V1rrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrll_ok V1rrl_e V1rrlr_ok

theorem V1rrrlrr_ok : V1rrrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrl_ok V1rrrlrr_e V1rrrlrrr_ok

theorem V1rrrlr_ok : V1rrrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrl_ok V1rrrlr_e V1rrrlrr_ok

theorem V1rrrl_ok : V1rrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrll_ok V1rrrl_e V1rrrlr_ok

theorem V1rrrrrr_ok : V1rrrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrl_ok V1rrrrrr_e V1rrrrrrr_ok

theorem V1rrrrr_ok : V1rrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrl_ok V1rrrrr_e V1rrrrrr_ok

theorem V1rrrr_ok : V1rrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrl_ok V1rrrr_e V1rrrrr_ok

theorem V1rrr_ok : V1rrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrl_ok V1rrr_e V1rrrr_ok

theorem V1rr_ok : V1rr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok V1rr_e V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok V1r_e V1rr_ok

theorem V1_ok : V1.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok V1_e V1r_ok

theorem hT : ∀ t, (T (t + 1)).All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · have e : T (t + 3) = .leaf := by simp only [T, show t + 3 ≠ 1 by omega, show t + 3 ≠ 2 by omega, if_false]
    show (T (t + 3)).All _
    rw [e]; trivial

theorem hval : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)), PolOK 16 2 6 10 4 (4 : ℚ) PT qv p :=
  pq0_ok

theorem hcov : ∀ i < 1, ∀ w ∈ Wc 6 10 4, (i, w) ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)) := by decide +kernel

theorem lam_pos : (0 : ℝ) < 4 := by norm_num

theorem hk : (4 : ℕ) ≤ 16 := by norm_num

theorem lo_ok_0 : ((lo 0 : ℚ) : ℝ) ≤ Real.log ((PwQ 6 10 4 (4 : ℚ) 0 / qh 0 : ℚ) : ℝ) := by
  have h := le_log_of_split (a := (2 : ℚ)) (b := blo0) (y := PwQ 6 10 4 (4 : ℚ) 0 / qh 0)
    (la := lsa0) (lb := lsb0) (by norm_num) (by decide +kernel) 2 (by decide +kernel)
    (le_log_of (by norm_num) (by decide +kernel) (N := 31) (by norm_num) (by decide +kernel))
    (le_log_of (by decide +kernel) (by decide +kernel) (N := 31) (by norm_num) (by decide +kernel))
  have e : lo 0 = ((2 : ℕ) : ℚ) * lsa0 + lsb0 := by decide +kernel
  rw [e]
  exact h

theorem up_ok_0 : Real.log ((PwQ 6 10 4 (4 : ℚ) 0 / ∑ i : Fin 1, th i * qv i.val 0 : ℚ) : ℝ) ≤ ((up 0 : ℚ) : ℝ) := by
  have h := log_le_of_split (a := (2 : ℚ)) (b := bup0)
    (y := PwQ 6 10 4 (4 : ℚ) 0 / ∑ i : Fin 1, th i * qv i.val 0)
    (ua := usa0) (ub := usb0) (by norm_num) (by decide +kernel) 2 (by decide +kernel)
    (log_le_of (by norm_num) (by decide +kernel) (N := 31) (by norm_num) (by decide +kernel))
    (log_le_of (by decide +kernel) (by decide +kernel) (N := 31) (by norm_num) (by decide +kernel))
  have e : up 0 = ((2 : ℕ) : ℚ) * usa0 + usb0 := by decide +kernel
  rw [e]
  exact h

theorem lo_ok_1 : ((lo 1 : ℚ) : ℝ) ≤ Real.log ((PwQ 6 10 4 (4 : ℚ) 1 / qh 1 : ℚ) : ℝ) :=
  le_log_of (by decide +kernel) (by decide +kernel) (N := 31) (by norm_num) (by decide +kernel)

theorem up_ok_1 : Real.log ((PwQ 6 10 4 (4 : ℚ) 1 / ∑ i : Fin 1, th i * qv i.val 1 : ℚ) : ℝ) ≤ ((up 1 : ℚ) : ℝ) :=
  log_le_of (by decide +kernel) (by decide +kernel) (N := 31) (by norm_num) (by decide +kernel)

theorem lo_ok_2 : ((lo 2 : ℚ) : ℝ) ≤ Real.log ((PwQ 6 10 4 (4 : ℚ) 2 / qh 2 : ℚ) : ℝ) :=
  le_log_of (by decide +kernel) (by decide +kernel) (N := 31) (by norm_num) (by decide +kernel)

theorem up_ok_2 : Real.log ((PwQ 6 10 4 (4 : ℚ) 2 / ∑ i : Fin 1, th i * qv i.val 2 : ℚ) : ℝ) ≤ ((up 2 : ℚ) : ℝ) :=
  log_le_of (by decide +kernel) (by decide +kernel) (N := 31) (by norm_num) (by decide +kernel)

theorem lo_ok_3 : ((lo 3 : ℚ) : ℝ) ≤ Real.log ((PwQ 6 10 4 (4 : ℚ) 3 / qh 3 : ℚ) : ℝ) :=
  le_log_of (by decide +kernel) (by decide +kernel) (N := 31) (by norm_num) (by decide +kernel)

theorem up_ok_3 : Real.log ((PwQ 6 10 4 (4 : ℚ) 3 / ∑ i : Fin 1, th i * qv i.val 3 : ℚ) : ℝ) ≤ ((up 3 : ℚ) : ℝ) :=
  log_le_of (by decide +kernel) (by decide +kernel) (N := 31) (by norm_num) (by decide +kernel)

theorem lo_ok_4 : ((lo 4 : ℚ) : ℝ) ≤ Real.log ((PwQ 6 10 4 (4 : ℚ) 4 / qh 4 : ℚ) : ℝ) :=
  le_log_of (by decide +kernel) (by decide +kernel) (N := 31) (by norm_num) (by decide +kernel)

theorem up_ok_4 : Real.log ((PwQ 6 10 4 (4 : ℚ) 4 / ∑ i : Fin 1, th i * qv i.val 4 : ℚ) : ℝ) ≤ ((up 4 : ℚ) : ℝ) :=
  log_le_of (by decide +kernel) (by decide +kernel) (N := 31) (by norm_num) (by decide +kernel)

theorem hlo : ∀ w ∈ Wc 6 10 4, ((lo w : ℚ) : ℝ) ≤ Real.log ((PwQ 6 10 4 (4 : ℚ) w / qh w : ℚ) : ℝ) := by
  intro w hw
  simp only [Wc, Finset.mem_Icc] at hw
  obtain ⟨h1, h2⟩ := hw
  have h3 : w ≤ 4 := le_trans h2 (by norm_num)
  have h4 : 0 ≤ w := le_trans (by norm_num) h1
  interval_cases w
  · exact lo_ok_0
  · exact lo_ok_1
  · exact lo_ok_2
  · exact lo_ok_3
  · exact lo_ok_4

theorem hup : ∀ w ∈ Wc 6 10 4, Real.log ((PwQ 6 10 4 (4 : ℚ) w / ∑ i : Fin 1, th i * qv i.val w : ℚ) : ℝ) ≤ ((up w : ℚ) : ℝ) := by
  intro w hw
  simp only [Wc, Finset.mem_Icc] at hw
  obtain ⟨h1, h2⟩ := hw
  have h3 : w ≤ 4 := le_trans h2 (by norm_num)
  have h4 : 0 ≤ w := le_trans (by norm_num) h1
  interval_cases w
  · exact up_ok_0
  · exact up_ok_1
  · exact up_ok_2
  · exact up_ok_3
  · exact up_ok_4

/-- **Lower end** of `F*_2`: K4(a) at `c = 1/q̂` with `𝓡_2(s̄_0) ≤ M̂` from the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 16)) (hA : #A = 6) :
    ((5352167881799119394634176052999 / 10 ^ 31 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 4 (twoW A 4) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 4 (twoW A 4)) 2) := by
  have hB : #Aᶜ = 10 := card_compl_eq A hA (by norm_num)
  have hl : (4 : ℝ) = ((4 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree_rl A lam_pos hk (r := 2) (by norm_num) hl hA hB qh lo T DD Mh LL
    (by decide +kernel) hlo (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (5352167881799119394634176052999 / 10 ^ 31 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- **Upper end** of `F*_2`: `Φ` of the owner's hull point (K4(c)); the hull point lies in `conv 𝒱_2`. -/
theorem upper (A : Finset (Fin 16)) (hA : #A = 6) :
    hullPt A 4 4 2 th (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A 4 4 2) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 4 4 2 th (fun i => actF (PT i.val))) ≤ ((53521678817991193946341760529991 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 4 (twoW A 4) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 4 (twoW A 4)) 2) ≤ ((53521678817991193946341760529991 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 10 := card_compl_eq A hA (by norm_num)
  have hl : (4 : ℝ) = ((4 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_vals_rl A lam_pos hk (r := 2) (by norm_num) hl hA hB th PT qv up UU
    _ (by decide +kernel) hcov hval (by decide +kernel) hup (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (53521678817991193946341760529991 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** of `F*_2` at (n_A, n_B, k) = (6, 10, 4), λ = 4 (width 1.0e-32),
for every group `A` of size 6. -/
theorem bracket (A : Finset (Fin 16)) (hA : #A = 6) :
    ((5352167881799119394634176052999 / 10 ^ 31 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 4 (twoW A 4) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 4 (twoW A 4)) 2) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 4 (twoW A 4) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 4 (twoW A 4)) 2) ≤ ((53521678817991193946341760529991 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.R6_10_4_l4_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B00.lean <==
/-
A36W.TGCert3R6_10_4_l4_r2B00 (namespace A36W.TGCert3.R6_10_4_l4_r2): Bellman items, 4 theorems, 21776 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1ll_ok : V1ll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrl_ok : V1lrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrl_ok : V1lrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrl_ok : V1lrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B01.lean <==
/-
A36W.TGCert3R6_10_4_l4_r2B01 (namespace A36W.TGCert3.R6_10_4_l4_r2): Bellman items, 8 theorems, 20163 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrr_ok : V1lrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (0, 2)), (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 5, some (1, 2)), (6726707897343365893313398728946039179367 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 2, some (0, 3)), (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1l_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 5, some (0, 2)), (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlll_ok : V1rlll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllr_ok : V1rllr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rll_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 2, some (2, 0)), (6751899512885053228922618382870287707621 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B02.lean <==
/-
A36W.TGCert3R6_10_4_l4_r2B02 (namespace A36W.TGCert3.R6_10_4_l4_r2): Bellman items, 5 theorems, 21135 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrll_ok : V1rlrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrl_ok : V1rlrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrr_ok : V1rlrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (0, 3)), (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (4, 0)), (2356943694320433429451132999914441165623 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B03.lean <==
/-
A36W.TGCert3R6_10_4_l4_r2B03 (namespace A36W.TGCert3.R6_10_4_l4_r2): Bellman items, 8 theorems, 24925 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrr_ok : V1rlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 0, some (0, 0)), (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, some (0, 0)), (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlll_ok : V1rrlll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrl_ok : V1rrllrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrr_ok : V1rrllrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (0, 2)), (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrll_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, some (0, 1)), (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B04.lean <==
/-
A36W.TGCert3R6_10_4_l4_r2B04 (namespace A36W.TGCert3.R6_10_4_l4_r2): Bellman items, 6 theorems, 15540 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrll_ok : V1rrlrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlr_ok : V1rrlrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (3, 1)), (4496390911972621356136561302446374504339 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrr_ok : V1rrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 1, some (0, 0)), (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (2, 0)), (3242465450596846967746829342669565787807 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B05.lean <==
/-
A36W.TGCert3R6_10_4_l4_r2B05 (namespace A36W.TGCert3.R6_10_4_l4_r2): Bellman items, 3 theorems, 23289 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrll_ok : V1rrrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrl_ok : V1rrrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrl_ok : V1rrrlrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B06.lean <==
/-
A36W.TGCert3R6_10_4_l4_r2B06 (namespace A36W.TGCert3.R6_10_4_l4_r2): Bellman items, 7 theorems, 24451 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrrr_ok : V1rrrlrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (4, 0)), (34173591076239819015219939431395259641 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (3, 1)), (235913457608739736543842241515878971079 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (1, 0)), (4917481408494713199818657559986183136713 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrl_ok : V1rrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrl_ok : V1rrrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrl_ok : V1rrrrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2B07.lean <==
/-
A36W.TGCert3R6_10_4_l4_r2B07 (namespace A36W.TGCert3.R6_10_4_l4_r2): Bellman items, 9 theorems, 13911 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrr_ok : V1rrrrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (2, 0)), (2956779785465098604662761837286112764149 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (2, 0)), (577093230097969562500707800318858817731 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (0, 0)), (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (4, 0)), (4181100645104190005976785341069547790547 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 3, some (3, 0)), (4883698849296669340102055299302533738553 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1r_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 4, some (0, 0)), (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 9, none), (0 : ℚ)) := by decide +kernel
theorem V2_ok : V2.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2Data.lean <==
/-
A36W.TGCert3R6_10_4_l4_r2Data (namespace A36W.TGCert3.R6_10_4_l4_r2): scalars of the F*_2 certificate at (n_A, n_B, k) = (6, 10, 4), λ = 4.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R6_10_4_l4_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂. -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (528183408046546937504175418833891210555714907975525824 / 298431943954198522942931035100998986061082922488720703125 : ℚ) else
  if w = 1 then (13217916599555247515043165367429218662213378133252761904 / 298431943954198522942931035100998986061082922488720703125 : ℚ) else
  if w = 2 then (12782483829128652918866111376442665401249156568182945712 / 59686388790839704588586207020199797212216584497744140625 : ℚ) else
  if w = 3 then (15821252581872275058108181421421418024019456849897536896 / 59686388790839704588586207020199797212216584497744140625 : ℚ) else
  (3825416733999876002119201781939890721946761088303525888 / 59686388790839704588586207020199797212216584497744140625 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 31). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (6787480251208190362366386837164463 / 5000000000000000000000000000000000 : ℚ) else
  if w = 1 then (302419669347654232685800071899859 / 400000000000000000000000000000000 : ℚ) else
  if w = 2 then (5018645454419212100593335552331623 / 10000000000000000000000000000000000 : ℚ) else
  if w = 3 then (4584852288149466608131968586048511 / 10000000000000000000000000000000000 : ℚ) else
  (6741991493944767484925178485171811 / 10000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point (Taylor order 31). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (2714992100483276144946554734865787 / 2000000000000000000000000000000000 : ℚ) else
  if w = 1 then (3780245866845677908572500898748239 / 5000000000000000000000000000000000 : ℚ) else
  if w = 2 then (2509322727209606050296667776165813 / 5000000000000000000000000000000000 : ℚ) else
  if w = 3 then (2292426144074733304065984293024257 / 5000000000000000000000000000000000 : ℚ) else
  (3370995746972383742462589242585907 / 5000000000000000000000000000000000 : ℚ)

/-- Range reduction of ln(P_0/q̂_0) = 2·ln(2) + ln(b): b, and certified ℓ_a, ℓ_b. -/
def blo0 : ℚ := (97750391075728307547635452047493935820859129541015625 / 100606363437437511905557222635026897248707601519147776 : ℚ)
def lsa0 : ℚ := (1732867951399863273543080303645441 / 2500000000000000000000000000000000 : ℚ)
def lsb0 : ℚ := (-143991554391262731805934377417301 / 5000000000000000000000000000000000 : ℚ)

/-- Range reduction of ln(P_0/q_0) = 2·ln(2) + ln(b): b, and certified u_a, u_b. -/
def bup0 : ℚ := (97750391075728307547635452047493935820859129541015625 / 100606363437437511905557222635026897248707601519147776 : ℚ)
def usa0 : ℚ := (6931471805599453094172321214581767 / 10000000000000000000000000000000000 : ℚ)
def usb0 : ℚ := (-287983108782525463611868754834599 / 10000000000000000000000000000000000 : ℚ)

/-- The default value off the tables. -/
def DD : ℚ := (12 : ℚ)

/-- The certificate's value at the root. -/
def Mh : ℚ := (10000000000000000000000000000000000000001 / 10000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (5352167881799119394634176052999 / 10000000000000000000000000000000 : ℚ)
def UU : ℚ := (53521678817991193946341760529991 / 100000000000000000000000000000000 : ℚ)

/-- The owner's hull weights (exact). -/
def th : Fin 1 → ℚ := ![(1 : ℚ)]

/-- The exact realised terminal vector of table 0 (TGCert's polQ). -/
def qv0 : ℕ → ℚ := fun w =>
  if w = 0 then (528183408046546937504175418833891210555714907975525824 / 298431943954198522942931035100998986061082922488720703125 : ℚ) else
  if w = 1 then (13217916599555247515043165367429218662213378133252761904 / 298431943954198522942931035100998986061082922488720703125 : ℚ) else
  if w = 2 then (12782483829128652918866111376442665401249156568182945712 / 59686388790839704588586207020199797212216584497744140625 : ℚ) else
  if w = 3 then (15821252581872275058108181421421418024019456849897536896 / 59686388790839704588586207020199797212216584497744140625 : ℚ) else
  (3825416733999876002119201781939890721946761088303525888 / 59686388790839704588586207020199797212216584497744140625 : ℚ)

/-- The per-table terminal vectors. -/
def qv : ℕ → ℕ → ℚ := fun i =>
  qv0


end A36W.TGCert3.R6_10_4_l4_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2Pol.lean <==
/-
A36W.TGCert3R6_10_4_l4_r2Pol (namespace A36W.TGCert3.R6_10_4_l4_r2): the owner's count tables, pruned to their positive-mass states (actF reads them).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R6_10_4_l4_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 207008 (6, 10, some (4, 0)) (5, 9) .leaf)

/-- Table `i`, round `t`. -/
def PT : ℕ → ℕ → KTree (ℕ × ℕ) := fun i t =>
  if i = 0 then (if t = 0 then P0_0 else .leaf) else .leaf


end A36W.TGCert3.R6_10_4_l4_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2Q00.lean <==
/-
A36W.TGCert3R6_10_4_l4_r2Q00 (namespace A36W.TGCert3.R6_10_4_l4_r2): polQ value items, 1 theorems, 1505 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r2Pol
import A36W.TGCert3R6_10_4_l4_r2Data

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq0_ok : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)), PolOK 16 2 6 10 4 (4 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2T.lean <==
/-
A36W.TGCert3R6_10_4_l4_r2T (namespace A36W.TGCert3.R6_10_4_l4_r2): the level tables.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r2V1
import A36W.TGCert3R6_10_4_l4_r2V2
import A36W.TGCert3R6_10_4_l4_r2Data

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else .leaf

end A36W.TGCert3.R6_10_4_l4_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2V1.lean <==
/-
A36W.TGCert3R6_10_4_l4_r2V1 (namespace A36W.TGCert3.R6_10_4_l4_r2): the level-1 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R6_10_4_l4_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V1ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 33 (0, 0, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34 (0, 0, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35 (0, 0, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36 (0, 0, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1024 (0, 1, none) (0 : ℚ) (.node (.node (.node .leaf 1056 (0, 1, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 1058 (0, 1, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 1059 (0, 1, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1060 (0, 1, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1088 (0, 1, some (1, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 1089 (0, 1, some (1, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1090 (0, 1, some (1, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 2083 (0, 2, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (19432248167187714180332617732068050186237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (10649224640574977753328714938219327440233 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2114 (0, 2, some (1, 2)) (129046738603647401514333409704021121287 / 156250000000000000000000000000000000000 : ℚ) .leaf) 2115 (0, 2, some (1, 3)) (1977095364754703390008821679721368526479 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 2144 (0, 2, some (2, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf)) 3104 (0, 3, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3105 (0, 3, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3106 (0, 3, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 3107 (0, 3, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3108 (0, 3, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3136 (0, 3, some (1, 0)) (8636554740972317413481163436474688971661 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3137 (0, 3, some (1, 1)) (946597745828886911406996883397273550243 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3138 (0, 3, some (1, 2)) (7341325573896385508370967307606534899883 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (1757418102004180791118952604196772023537 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 3168 (0, 3, some (2, 0)) (8636554740972317413481163436474688971661 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3169 (0, 3, some (2, 1)) (946597745828886911406996883397273550243 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (7341325573896385508370967307606534899883 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3200 (0, 3, some (3, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3201 (0, 3, some (3, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf) 4128 (0, 4, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4129 (0, 4, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4130 (0, 4, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 4131 (0, 4, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4160 (0, 4, some (1, 0)) (8197979695532316919827823105716208672319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4161 (0, 4, some (1, 1)) (8985283290485137479371103229122557527697 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 4162 (0, 4, some (1, 2)) (3484261942298479840887002062008570274749 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 4163 (0, 4, some (1, 3)) (6672696856047123941279773169059618776867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4192 (0, 4, some (2, 0)) (7287093062695392817624731649525518819839 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4193 (0, 4, some (2, 1)) (319476739217249332599861448146579823207 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 4194 (0, 4, some (2, 2)) (387140215810942204543000229112063363861 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4224 (0, 4, some (3, 0)) (8197979695532316919827823105716208672319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (8985283290485137479371103229122557527697 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5152 (0, 5, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5153 (0, 5, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5154 (0, 5, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5155 (0, 5, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 5156 (0, 5, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5184 (0, 5, some (1, 0)) (7959448849280087728264240223055073356283 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (8723844825559021775526883277389273039039 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5186 (0, 5, some (1, 2)) (1691441412225727221128670867672545640933 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 5187 (0, 5, some (1, 3)) (6478546091228212068380906880110980387567 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5216 (0, 5, some (2, 0)) (13431569933160148041445905376405436288727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5217 (0, 5, some (2, 1)) (7360744071565424623100807765297199126689 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5218 (0, 5, some (2, 2)) (5708614766261829371309264178394841538149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5248 (0, 5, some (3, 0)) (13431569933160148041445905376405436288727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5249 (0, 5, some (3, 1)) (7360744071565424623100807765297199126689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5280 (0, 5, some (4, 0)) (7959448849280087728264240223055073356283 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6176 (0, 6, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 6177 (0, 6, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6178 (0, 6, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 6179 (0, 6, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 6180 (0, 6, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6208 (0, 6, some (1, 0)) (15618769424501442081671664200800580460903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6209 (0, 6, some (1, 1)) (8559369084824281244637920314283795846381 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6210 (0, 6, some (1, 2)) (331910335914730970973079757469190126767 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (1589100569665238707247316807903620536329 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6240 (0, 6, some (2, 0)) (3198723978137895338326356828323958878393 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6241 (0, 6, some (2, 1)) (1752958788572012798901846080365321389339 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (108760378872539044568458774927504220739 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6272 (0, 6, some (3, 0)) (12145155104492321362707886082542531366399 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6273 (0, 6, some (3, 1)) (3327882700179680547915223418193539825073 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 6304 (0, 6, some (4, 0)) (3198723978137895338326356828323958878393 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7201 (0, 7, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7202 (0, 7, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 7203 (0, 7, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7204 (0, 7, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7232 (0, 7, some (1, 0)) (1541247219251009346101706963777621483377 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 7233 (0, 7, some (1, 1)) (8446314457932768864321915599071151323879 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7234 (0, 7, some (1, 2)) (52404218884671996540676124001618618613 / 80000000000000000000000000000000000000 : ℚ) .leaf) 7235 (0, 7, some (1, 3)) (6272445075639941953726871238282019904727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7264 (0, 7, some (2, 0)) (2477570761398870476629544373356516016231 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7265 (0, 7, some (2, 1)) (6788768693683102546555037614994173839281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (658127507774723464785931421622050954723 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))) 7296 (0, 7, some (3, 0)) (11416646068525995156308940472426825802793 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 7297 (0, 7, some (3, 1)) (6256529228098347306905122665978630610281 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (11416646068525995156308940472426825802793 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf)) 8226 (0, 8, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8227 (0, 8, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8228 (0, 8, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8257 (0, 8, some (1, 1)) (2090953447383174634911916228858461279419 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8258 (0, 8, some (1, 2)) (6486544082633275878010173292717203752933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8259 (0, 8, some (1, 3)) (6211178008942347312614574556666469575509 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8288 (0, 8, some (2, 0)) (12104829394184436701933270054534089367721 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8289 (0, 8, some (2, 1)) (1326733235860696080938389461175127634949 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8290 (0, 8, some (2, 2)) (5144730524175099140059713982184529546309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8320 (0, 8, some (3, 0)) (5472741877434369892005420850755067892669 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 8321 (0, 8, some (3, 1)) (299916186491946994569767582911767495603 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8352 (0, 8, some (4, 0)) (10627010716430781192369400322224714945599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) (.node .leaf 9251 (0, 9, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 9252 (0, 9, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9282 (0, 9, some (1, 2)) (6437790255361451291719093655460305044151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9283 (0, 9, some (1, 3)) (3082246936958422063330699983041051566677 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 9313 (0, 9, some (2, 1)) (260779928916339290906832951447066740809 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9314 (0, 9, some (2, 2)) (5056187725325713807235925241755243298507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9344 (0, 9, some (3, 0)) (10615024757079830456075613771030619092741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9345 (0, 9, some (3, 1)) (1454306550519003210940790822229007374859 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9376 (0, 9, some (4, 0)) (5055929334838358508647506940172334196741 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10240 (0, 10, none) (0 : ℚ) .leaf)))) 10276 (0, 10, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 10307 (0, 10, some (1, 3)) (3063869012051602209628701637885815913111 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10338 (0, 10, some (2, 2)) (1247065924405784165593746457317614450147 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 10369 (0, 10, some (3, 1)) (5683021176496129209733414246365141806617 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10400 (0, 10, some (4, 0)) (9748096194690309042559780285980009440907 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf) 32800 (1, 0, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 32801 (1, 0, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32802 (1, 0, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 32803 (1, 0, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 32804 (1, 0, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 32834 (1, 0, some (1, 2)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 33828 (1, 1, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (7592793696655494329343682269743091569199 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (11423446797656793352320490118010956451049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (5391723784597378026299277028928997498281 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (13192419051962668461805895831488240052839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33888 (1, 1, some (2, 0)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 33889 (1, 1, some (2, 1)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34816 (1, 2, none) (0 : ℚ) (.node .leaf 34848 (1, 2, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34849 (1, 2, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34850 (1, 2, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34851 (1, 2, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 34852 (1, 2, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34880 (1, 2, some (1, 0)) (13458957661122704249440035633919386553223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34881 (1, 2, some (1, 1)) (9619292776618915969984334452501127083717 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34882 (1, 2, some (1, 2)) (4426009126456250138619793686618955767773 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34883 (1, 2, some (1, 3)) (10549981328667520000269174113145315028559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (2670478799152047829611456943437507568951 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 34913 (1, 2, some (2, 1)) (7981091420074274970773020861985831961491 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34914 (1, 2, some (2, 2)) (3754673317766606559169033203799431423803 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34944 (1, 2, some (3, 0)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 34945 (1, 2, some (3, 1)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35872 (1, 3, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35873 (1, 3, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35874 (1, 3, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35875 (1, 3, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35876 (1, 3, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35904 (1, 3, some (1, 0)) (806798130759350279743012174709055975047 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35905 (1, 3, some (1, 1)) (176361803271529854330946836534387572067 / 200000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (247520688053870455895244307287058298587 / 312500000000000000000000000000000000000 : ℚ) .leaf)))) 35907 (1, 3, some (1, 3)) (4598144878804615107425450687360949622767 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35936 (1, 3, some (2, 0)) (599958691276590581042195333001964906759 / 625000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (54182855037938021941349469838107094213 / 78125000000000000000000000000000000000 : ℚ) (.node .leaf 35938 (1, 3, some (2, 2)) (3208854529425387747290633771579723312517 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35968 (1, 3, some (3, 0)) (2422510856089534402722044210042852908663 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35969 (1, 3, some (3, 1)) (7289391754045553686707080718488487144021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36864 (1, 4, none) (0 : ℚ) (.node (.node (.node .leaf 36896 (1, 4, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36897 (1, 4, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36899 (1, 4, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36928 (1, 4, some (1, 0)) (12751424035010269883095360374770988779179 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36929 (1, 4, some (1, 1)) (8408343322182554634732794424803617878283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36930 (1, 4, some (1, 2)) (7402187477151670505326003772298513170477 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36931 (1, 4, some (1, 3)) (8400791056858923509555043629203349438943 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36960 (1, 4, some (2, 0)) (18050291214909645670464047979631640281 / 19531250000000000000000000000000000000 : ℚ) (.node (.node .leaf 36961 (1, 4, some (2, 1)) (64864049513205290637884825106712962531 / 100000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (2956258111046899727625070059114135383091 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (334460402730717314310630471881254465041 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36993 (1, 4, some (3, 1)) (6124062925227870076186323854301268069697 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37024 (1, 4, some (4, 0)) (2304622632050591782293799902095129422271 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) (.node (.node .leaf 37920 (1, 5, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37921 (1, 5, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V1lrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 37923 (1, 5, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37924 (1, 5, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37952 (1, 5, some (1, 0)) (12741498621331306452269815012940484551689 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37953 (1, 5, some (1, 1)) (817777742785875814422752390193488398553 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37954 (1, 5, some (1, 2)) (7083714206127782920419314786228498299819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37955 (1, 5, some (1, 3)) (7887748635924671368421811732091270812681 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37984 (1, 5, some (2, 0)) (9108282897725652089593909806213424539707 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37985 (1, 5, some (2, 1)) (6237282438137162247560211216700765285299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37986 (1, 5, some (2, 2)) (5610139301973222727808686232409953524677 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38016 (1, 5, some (3, 0)) (3934740443363804729096868859506753649961 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38017 (1, 5, some (3, 1)) (5630714018978946521300382130280976347747 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38048 (1, 5, some (4, 0)) (7731499661213356304424642473802254121399 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38912 (1, 6, none) (0 : ℚ) .leaf))) 38944 (1, 6, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38945 (1, 6, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38946 (1, 6, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 38947 (1, 6, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 38948 (1, 6, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38976 (1, 6, some (1, 0)) (12789222392344170211133529836504155402551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38977 (1, 6, some (1, 1)) (1004860117206850938953021273701915767211 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 38978 (1, 6, some (1, 2)) (6873603784655295947585727960566524257813 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (3766999423296560389562825767996062523471 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39008 (1, 6, some (2, 0)) (4534234808334940415646455274820561159979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (760224104662913966040737250476399010353 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39010 (1, 6, some (2, 2)) (675828259362076209381570570600449216677 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39040 (1, 6, some (3, 0)) (76432451981176604289699223816897595327 / 100000000000000000000000000000000000000 : ℚ) .leaf)))) 39041 (1, 6, some (3, 1)) (5358466775165365033878115645475286039477 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39072 (1, 6, some (4, 0)) (3571604773430836694311963852256531778041 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) (.node .leaf 39969 (1, 7, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39970 (1, 7, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39971 (1, 7, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39972 (1, 7, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40000 (1, 7, some (1, 0)) (3214583737762647457021962310019960303709 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40001 (1, 7, some (1, 1)) (3975443677621694889281496859535486729221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40002 (1, 7, some (1, 2)) (840909678267296508174952921109936658739 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 40003 (1, 7, some (1, 3)) (363877078280795942377155382315222128621 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40032 (1, 7, some (2, 0)) (2268286760507929559680631820283084030609 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40033 (1, 7, some (2, 1)) (2988967831133304243360271956967840952729 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40034 (1, 7, some (2, 2)) (1315015348854963042023808773573273296179 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40064 (1, 7, some (3, 0)) (7532915993340789217536352840747423287273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (1296911710460740866142266329524041120353 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 40096 (1, 7, some (4, 0)) (6848416408893569994853183832394735388371 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40960 (1, 8, none) (0 : ℚ) (.node (.node .leaf 40994 (1, 8, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40995 (1, 8, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 40996 (1, 8, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41025 (1, 8, some (1, 1)) (3946493815692192538713627448570691460263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41026 (1, 8, some (1, 2)) (3310483401701108880830620183757572810809 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41027 (1, 8, some (1, 3)) (885531128272641939665285532586048566607 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41056 (1, 8, some (2, 0)) (9100099267132458837130115280836937322647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41057 (1, 8, some (2, 1)) (1181083738559646024884813679593941008061 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 41058 (1, 8, some (2, 2)) (5149671935542293458421774119789184480149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 41088 (1, 8, some (3, 0)) (3740782708256710219237924706879295507961 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41089 (1, 8, some (3, 1)) (5072006087330800845512276337588232338547 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41120 (1, 8, some (4, 0)) (6685412579025789924370773939800295185183 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41984 (1, 9, none) (0 : ℚ) (.node (.node .leaf 42019 (1, 9, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 42020 (1, 9, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 42050 (1, 9, some (1, 2)) (6541061925221182733023275890268544373503 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42051 (1, 9, some (1, 3)) (6933987435527123005067018505476700595013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42081 (1, 9, some (2, 1)) (5853169264823803999640595226046371185957 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42082 (1, 9, some (2, 2)) (2531894021982780027030933886962136322393 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42112 (1, 9, some (3, 0)) (7462972912004813426819984263229105433039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42113 (1, 9, some (3, 1)) (623712183983214120638776398875203479317 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 42144 (1, 9, some (4, 0)) (6591839920903048809536038692880780444187 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43008 (1, 10, none) (0 : ℚ) .leaf) 43044 (1, 10, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 43075 (1, 10, some (1, 3)) (6814203262027142307027580316749197493253 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 43106 (1, 10, some (2, 2)) (2497641682520289389539492606120416436379 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43137 (1, 10, some (3, 1)) (4929000029488406466161876239774627370273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43168 (1, 10, some (4, 0)) (6538509786587547739425352820494927166359 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node (.node .leaf 65568 (2, 0, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 65600 (2, 0, some (1, 0)) (10649224640574977753328714938219327440233 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (129046738603647401514333409704021121287 / 156250000000000000000000000000000000000 : ℚ) .leaf) 65602 (2, 0, some (1, 2)) (1977095364754703390008821679721368526479 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 65603 (2, 0, some (1, 3)) (9812303543157158888283650698419845409661 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65632 (2, 0, some (2, 0)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65633 (2, 0, some (2, 1)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65634 (2, 0, some (2, 2)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66560 (2, 1, none) (0 : ℚ) (.node (.node (.node .leaf 66592 (2, 1, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66593 (2, 1, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 66624 (2, 1, some (1, 0)) (2670478799152047829611456943437507568951 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (7981091420074274970773020861985831961491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66626 (2, 1, some (1, 2)) (3754673317766606559169033203799431423803 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 66627 (2, 1, some (1, 3)) (1831356197687660457202551655125644655001 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 66656 (2, 1, some (2, 0)) (9619292776618915969984334452501127083717 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66657 (2, 1, some (2, 1)) (4426009126456250138619793686618955767773 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66658 (2, 1, some (2, 2)) (10549981328667520000269174113145315028559 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66688 (2, 1, some (3, 0)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67617 (2, 2, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67618 (2, 2, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 67620 (2, 2, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (5399628221489315229379757997017684160831 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (487645695341442197472145228542963847917 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 67650 (2, 2, some (1, 2)) (7219922691207122431403925986054377453163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67651 (2, 2, some (1, 3)) (8654973472247844988909939941858829234679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (1637556284896974196157358612318987919023 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 67681 (2, 2, some (2, 1)) (7142139681656589683439889020130702263641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67682 (2, 2, some (2, 2)) (8070635132473516478134203709711831791647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67712 (2, 2, some (3, 0)) (487645695341442197472145228542963847917 / 625000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (7219922691207122431403925986054377453163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67744 (2, 2, some (4, 0)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68608 (2, 3, none) (0 : ℚ) .leaf))) 68640 (2, 3, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68641 (2, 3, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68642 (2, 3, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 68643 (2, 3, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68672 (2, 3, some (1, 0)) (1369148015116109419744828528232799973907 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68673 (2, 3, some (1, 1)) (2402372204192788542143882411359739353 / 3125000000000000000000000000000000000 : ℚ) .leaf)) 68674 (2, 3, some (1, 2)) (7007426633592651206222388288270543130289 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68675 (2, 3, some (1, 3)) (413373531281629705544456820435221024581 / 500000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (3865245455897390457569685144454289419891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68705 (2, 3, some (2, 1)) (6437542380486855355408144977495213314323 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (278559695875079231685395042783136423631 / 400000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (6751899512885053228922618382870287707621 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 68737 (2, 3, some (3, 1)) (3018726672231115033921628876928400657161 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68768 (2, 3, some (4, 0)) (1451629730424384018058980469167707986891 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69632 (2, 4, none) (0 : ℚ) (.node .leaf 69664 (2, 4, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69665 (2, 4, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69666 (2, 4, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69667 (2, 4, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 69668 (2, 4, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69696 (2, 4, some (1, 0)) (11118509396637758898430065681412871752571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69697 (2, 4, some (1, 1)) (1522774032748330626845754691577335274731 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69698 (2, 4, some (1, 2)) (3424157288802015825078543843023653274339 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69699 (2, 4, some (1, 3)) (1990806745790253415176920400022625394191 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69728 (2, 4, some (2, 0)) (7581622105326779794760489404323030172311 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69729 (2, 4, some (2, 1)) (6072665836319122298209236926874084627187 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69730 (2, 4, some (2, 2)) (6345739917537458389230216092255345750309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69760 (2, 4, some (3, 0)) (25400579205479399990641962923751757043 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 69761 (2, 4, some (3, 1)) (1374534681941171522588330533301599707601 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (6111310768586076349981050673806264501239 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70688 (2, 5, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70689 (2, 5, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70690 (2, 5, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70691 (2, 5, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70692 (2, 5, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70720 (2, 5, some (1, 0)) (5641313579137999467530693794720749372799 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (3783361688229644159956974630210866370883 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 70723 (2, 5, some (1, 3)) (241252223998198468715899842870550056619 / 312500000000000000000000000000000000000 : ℚ) .leaf) 70752 (2, 5, some (2, 0)) (7558255937036126137602024030950369686679 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70753 (2, 5, some (2, 1)) (5858929693058515580542324801035627144541 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70754 (2, 5, some (2, 2)) (5953822719262962215755283894618785975403 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70784 (2, 5, some (3, 0)) (6170496336078185034246088376665168407253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (518712122461047190972965681959649882549 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 70816 (2, 5, some (4, 0)) (5654793980662437698742269693846057128649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71680 (2, 6, none) (0 : ℚ) .leaf) 71712 (2, 6, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71713 (2, 6, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71714 (2, 6, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71715 (2, 6, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 71716 (2, 6, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71744 (2, 6, some (1, 0)) (11439543427940560903929469008251223984787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71745 (2, 6, some (1, 1)) (3768530053637282567377107290223224453957 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71746 (2, 6, some (1, 2)) (6631954765836657533052944033012775635381 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71747 (2, 6, some (1, 3)) (7522437150347742436164956364262701580139 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71776 (2, 6, some (2, 0)) (7592670824592018911320496680815724691273 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71777 (2, 6, some (2, 1)) (5724100401291914765589045942707680234257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71778 (2, 6, some (2, 2)) (2842314616759021871665883661271979166751 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71808 (2, 6, some (3, 0)) (6093916737109859175124852140587253474759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71809 (2, 6, some (3, 1)) (4987468743812282959567473899625886761933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71840 (2, 6, some (4, 0)) (678683854475746872840149447289159166613 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72704 (2, 7, none) (0 : ℚ) .leaf) 72737 (2, 7, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 72739 (2, 7, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72740 (2, 7, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72768 (2, 7, some (1, 0)) (579335000669830546650420667816912558909 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 72769 (2, 7, some (1, 1)) (3759536728027314269533037099744325088273 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72770 (2, 7, some (1, 2)) (1311363802371751300286219473526473761651 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72771 (2, 7, some (1, 3)) (1839831088228636797476713490002362172287 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 72800 (2, 7, some (2, 0)) (3827541469684716560389348537475967085773 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72801 (2, 7, some (2, 1)) (1408736828315603582425859845727082326013 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72802 (2, 7, some (2, 2)) (1097847165562304881582227036379297058731 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72832 (2, 7, some (3, 0)) (759029626999651709314284757142525463123 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72833 (2, 7, some (3, 1)) (60639358331192072597509560689852738603 / 125000000000000000000000000000000000000 : ℚ) .leaf) 72864 (2, 7, some (4, 0)) (5311257954669430179923576979872575294269 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 73728 (2, 8, none) (0 : ℚ) (.node (.node (.node (.node .leaf 73762 (2, 8, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 73763 (2, 8, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 73764 (2, 8, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73793 (2, 8, some (1, 1)) (375449276430376477437038426055833806849 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73794 (2, 8, some (1, 2)) (6496294472566878713844601476282156695963 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73795 (2, 8, some (1, 3)) (7222845589382273015867820856493746001883 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73824 (2, 8, some (2, 0)) (3865449477510852017827618739009617445043 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73825 (2, 8, some (2, 1)) (2787093931290195934804402868900128653537 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73826 (2, 8, some (2, 2)) (2670792780554213608261629837880149414267 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73856 (2, 8, some (3, 0)) (190062649930772745380234475710708534257 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73857 (2, 8, some (3, 1)) (594285650434190909739696257189839700619 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 73888 (2, 8, some (4, 0)) (2625620027210366065184011076505014530591 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrr : KTree ℚ :=
  .node V1lrrrl 72738 (2, 7, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) V1lrrrr

def V1lrr : KTree ℚ :=
  .node V1lrrl 70722 (2, 5, some (1, 2)) (6726707897343365893313398728946039179367 / 10000000000000000000000000000000000000000 : ℚ) V1lrrr

def V1lr : KTree ℚ :=
  .node V1lrl 67619 (2, 2, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) V1lrr

def V1l : KTree ℚ :=
  .node V1ll 37922 (1, 5, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) V1lr

def V1rlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 74787 (2, 9, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 74788 (2, 9, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 74818 (2, 9, some (1, 2)) (1289369949930701465579685748690703054881 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 74819 (2, 9, some (1, 3)) (7107250296487824757203267601060158355427 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74849 (2, 9, some (2, 1)) (2766006475956023033881417000547454870231 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74850 (2, 9, some (2, 2)) (1045308027139377598169985592195515200399 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 74880 (2, 9, some (3, 0)) (6110478320566000199759715226814303004629 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74881 (2, 9, some (3, 1)) (936709740774167905760920434649707265883 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 74912 (2, 9, some (4, 0)) (1306469707664971727562439739328211410897 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 75812 (2, 10, some (0, 4)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 75843 (2, 10, some (1, 3)) (7008274160583592398802379766896323888611 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75874 (2, 10, some (2, 2)) (256735434507139186166569539774176467607 / 500000000000000000000000000000000000000 : ℚ) .leaf) 75905 (2, 10, some (3, 1)) (4630888137769354135973256913942761948961 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 75936 (2, 10, some (4, 0)) (652794518846407565962003070365263862179 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98338 (3, 0, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98339 (3, 0, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (946597745828886911406996883397273550243 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 98369 (3, 0, some (1, 1)) (7341325573896385508370967307606534899883 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98370 (3, 0, some (1, 2)) (1757418102004180791118952604196772023537 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98371 (3, 0, some (1, 3)) (8722047593917474567363245065262084808587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98400 (3, 0, some (2, 0)) (7341325573896385508370967307606534899883 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98401 (3, 0, some (2, 1)) (1757418102004180791118952604196772023537 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (8722047593917474567363245065262084808587 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 98432 (3, 0, some (3, 0)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98433 (3, 0, some (3, 1)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) (.node .leaf 99360 (3, 1, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99362 (3, 1, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 99392 (3, 1, some (1, 0)) (2422510856089534402722044210042852908663 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99393 (3, 1, some (1, 1)) (7289391754045553686707080718488487144021 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99394 (3, 1, some (1, 2)) (3440501592181198646031452815105597822421 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99395 (3, 1, some (1, 3)) (8418186941004153661160759480721024297573 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99424 (3, 1, some (2, 0)) (54182855037938021941349469838107094213 / 78125000000000000000000000000000000000 : ℚ) .leaf) 99425 (3, 1, some (2, 1)) (3208854529425387747290633771579723312517 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 99426 (3, 1, some (2, 2)) (7693309753109195545697724392763403764159 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99456 (3, 1, some (3, 0)) (247520688053870455895244307287058298587 / 312500000000000000000000000000000000000 : ℚ) .leaf) 99457 (3, 1, some (3, 1)) (4598144878804615107425450687360949622767 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99488 (3, 1, some (4, 0)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 100352 (3, 2, none) (0 : ℚ) (.node (.node .leaf 100384 (3, 2, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100385 (3, 2, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 100386 (3, 2, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100387 (3, 2, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100416 (3, 2, some (1, 0)) (2477484464671980106004670162083366407711 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (1451629730424384018058980469167707986891 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100418 (3, 2, some (1, 2)) (845329295887448619852873310012878420497 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100419 (3, 2, some (1, 3)) (4082289143821698130066419156323568631807 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 100449 (3, 2, some (2, 1)) (3018726672231115033921628876928400657161 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (3500958064983313969079110602546939553049 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (6437542380486855355408144977495213314323 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (278559695875079231685395042783136423631 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (7007426633592651206222388288270543130289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101376 (3, 3, none) (0 : ℚ) .leaf)) 101408 (3, 3, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101409 (3, 3, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101410 (3, 3, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101411 (3, 3, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101440 (3, 3, some (1, 0)) (632513574357607498890314567178940594451 / 625000000000000000000000000000000000000 : ℚ) .leaf) 101441 (3, 3, some (1, 1)) (905143071466523039046486324955146660839 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 101442 (3, 3, some (1, 2)) (166685266026861799018214079683443362193 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101443 (3, 3, some (1, 3)) (7951164053573447689050457977175740550871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101472 (3, 3, some (2, 0)) (3344932241050785183952851084609284878091 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101473 (3, 3, some (2, 1)) (1158455567331489414922181453580936708299 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 101474 (3, 3, some (2, 2)) (6519470613364135967001361696310469079543 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101504 (3, 3, some (3, 0)) (5871436364948974129614301180811049222043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (1502948285196940645816398566490519665003 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 101536 (3, 3, some (4, 0)) (1158455567331489414922181453580936708299 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102400 (3, 4, none) (0 : ℚ) .leaf) 102432 (3, 4, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102433 (3, 4, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102434 (3, 4, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102435 (3, 4, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 102464 (3, 4, some (1, 0)) (2063676203491768315821879043056235073829 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102465 (3, 4, some (1, 1)) (3616965073236621397867728060695818076647 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102466 (3, 4, some (1, 2)) (1317994234556410538425407630486677850333 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 102467 (3, 4, some (1, 3)) (3884982454148602270616430534705253006443 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102496 (3, 4, some (2, 0)) (267816681253393447666930919126092378787 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102497 (3, 4, some (2, 1)) (5628386745454071082605964430985784315853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (3084497661070426640715615014369655201061 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102528 (3, 4, some (3, 0)) (2802793144115610480226149848847465499941 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102529 (3, 4, some (3, 1)) (5490143605133508509312320371585494034957 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102560 (3, 4, some (4, 0)) (5261990120667567984697536928800672315731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node (.node .leaf 103456 (3, 5, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103457 (3, 5, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 103458 (3, 5, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103459 (3, 5, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103488 (3, 5, some (1, 0)) (10503585584599117163305888893168516768289 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103489 (3, 5, some (1, 1)) (7233439564989425880214352184991948504577 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103490 (3, 5, some (1, 2)) (3263161617965683841973110995633573631057 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103491 (3, 5, some (1, 3)) (76147512346143294037311471021221253109 / 100000000000000000000000000000000000000 : ℚ) .leaf) 103520 (3, 5, some (2, 0)) (1347876879580907091790815295863651072561 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 103521 (3, 5, some (2, 1)) (5515741433156879970644860735074260687757 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103522 (3, 5, some (2, 2)) (18454546866848845649391614662660500977 / 31250000000000000000000000000000000000 : ℚ) .leaf) 103552 (3, 5, some (3, 0)) (342182103062000475487661824312522760073 / 625000000000000000000000000000000000000 : ℚ) .leaf) 103553 (3, 5, some (3, 1)) (1033113632120356465523029593026589531681 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103584 (3, 5, some (4, 0)) (311053465393212616184192577544035895467 / 625000000000000000000000000000000000000 : ℚ) .leaf) 104448 (3, 6, none) (0 : ℚ) .leaf)))))

def V1rll : KTree ℚ :=
  .node V1rlll 100448 (3, 2, some (2, 0)) (6751899512885053228922618382870287707621 / 10000000000000000000000000000000000000000 : ℚ) V1rllr

def V1rlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104481 (3, 6, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104482 (3, 6, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 104483 (3, 6, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 104512 (3, 6, some (1, 0)) (83405436742109679807077207303860443751 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104513 (3, 6, some (1, 1)) (7237550698702535854976213165679935430989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104514 (3, 6, some (1, 2)) (6473482443614319206170411166164469148081 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104515 (3, 6, some (1, 3)) (7480670881848662150785570376480900481031 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104544 (3, 6, some (2, 0)) (6805294664447647001151980444525299360689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104545 (3, 6, some (2, 1)) (2718396535705843678183357074226674609017 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104546 (3, 6, some (2, 2)) (5701566325323325207211604353465459053049 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104576 (3, 6, some (3, 0)) (2707985882170061083123943333787819377877 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104577 (3, 6, some (3, 1)) (989544899096446478028283694293059937607 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104608 (3, 6, some (4, 0)) (2405698109060232610287090176015037679979 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 105472 (3, 7, none) (0 : ℚ) (.node (.node (.node (.node .leaf 105505 (3, 7, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105506 (3, 7, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 105507 (3, 7, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 105536 (3, 7, some (1, 0)) (10835854377354537186055783763419958394387 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105537 (3, 7, some (1, 1)) (7244785131836491013529415498041348442681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105538 (3, 7, some (1, 2)) (6429200672369097276069997930405326925393 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105539 (3, 7, some (1, 3)) (1472785976588181037714348360188346217359 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105568 (3, 7, some (2, 0)) (3441738527768660689141316838365518084421 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105569 (3, 7, some (2, 1)) (5380793702351325473763638264461125034777 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105570 (3, 7, some (2, 2)) (1108017144472353676768047837992500144281 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105600 (3, 7, some (3, 0)) (5398907468538221492531525619465114285613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105601 (3, 7, some (3, 1)) (2397061213795697288984295398964127757403 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106496 (3, 8, none) (0 : ℚ) .leaf) 106530 (3, 8, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 106531 (3, 8, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 106561 (3, 8, some (1, 1)) (7254106070507318099578039498645033910353 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106562 (3, 8, some (1, 2)) (127835361929501279726441038456230186049 / 200000000000000000000000000000000000000 : ℚ) .leaf) 106563 (3, 8, some (1, 3)) (72615414540626394798887329828347178299 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 106592 (3, 8, some (2, 0)) (6968075843438921310769206375761218077599 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106593 (3, 8, some (2, 1)) (534087854876623284107375603961476768469 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 106594 (3, 8, some (2, 2)) (676209388550871101835879448735979722947 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106624 (3, 8, some (3, 0)) (5407754317637651120082098699345692115167 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106625 (3, 8, some (3, 1)) (936415068033169626592670024411367521537 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106656 (3, 8, some (4, 0)) (2329278555150199955915115483099938515361 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107586 (3, 9, some (1, 2)) (317993546369548343772708337780909277923 / 500000000000000000000000000000000000000 : ℚ) .leaf) 107587 (3, 9, some (1, 3)) (3585567584799793615924083446062238598067 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 107617 (3, 9, some (2, 1)) (132812574716154758201043612903978973289 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 107618 (3, 9, some (2, 2)) (1060523036370854866887349762757514041073 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107648 (3, 9, some (3, 0)) (543319785548189203323346922144356782881 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 107649 (3, 9, some (3, 1)) (2299171452901843279840043037509661875373 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 107680 (3, 9, some (4, 0)) (926192454756121715421105291684268404559 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108611 (3, 10, some (1, 3)) (1772703405440222392480806257099180931849 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 108642 (3, 10, some (2, 2)) (1042697878339147100827689508295218215099 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 108673 (3, 10, some (3, 1)) (2267336440178750308120521212356158283543 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108704 (3, 10, some (4, 0)) (4622331331086255224219105890406273041753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) .leaf)))

def V1rlrlr : KTree ℚ :=
  .node V1rlrlrl 107555 (3, 9, some (0, 3)) (1977095364754703390008821679721368526479 / 1250000000000000000000000000000000000000 : ℚ) V1rlrlrr

def V1rlrl : KTree ℚ :=
  .node V1rlrll 105632 (3, 7, some (4, 0)) (2356943694320433429451132999914441165623 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlr

def V1rlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 131105 (4, 0, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131106 (4, 0, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 131136 (4, 0, some (1, 0)) (8985283290485137479371103229122557527697 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131137 (4, 0, some (1, 1)) (3484261942298479840887002062008570274749 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131138 (4, 0, some (1, 2)) (6672696856047123941279773169059618776867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131168 (4, 0, some (2, 0)) (387140215810942204543000229112063363861 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 131169 (4, 0, some (2, 1)) (5931286094264110170026465039164105579437 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131170 (4, 0, some (2, 2)) (3679613828683934583106369011907442028623 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131200 (4, 0, some (3, 0)) (6672696856047123941279773169059618776867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (8279131114538852811989330276791744564401 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131232 (4, 0, some (4, 0)) (19624607086314317776567301396839690819321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf))) 132128 (4, 1, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132129 (4, 1, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132130 (4, 1, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 132160 (4, 1, some (1, 0)) (2304622632050591782293799902095129422271 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 132161 (4, 1, some (1, 1)) (6971509783428000595323942900864257002547 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132162 (4, 1, some (1, 2)) (3298791251822846137333141631028909246511 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (6124062925227870076186323854301268069697 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132193 (4, 1, some (2, 1)) (2852986373620139092003447421293464669177 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132194 (4, 1, some (2, 2)) (275554517207964623779483293051840882647 / 400000000000000000000000000000000000000 : ℚ) .leaf) 132224 (4, 1, some (3, 0)) (2956258111046899727625070059114135383091 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132225 (4, 1, some (3, 1)) (1395135668075500256212541768968870957961 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (8400791056858923509555043629203349438943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) .leaf)))) 133152 (4, 2, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133153 (4, 2, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133154 (4, 2, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 133184 (4, 2, some (1, 0)) (1887573159475917066509922478955628447607 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 133185 (4, 2, some (1, 1)) (6979938531070561727933896897281742885327 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (6534768228732966764456536963653048021649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (6111310768586076349981050673806264501239 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133217 (4, 2, some (2, 1)) (2772203288228341635642761877864262075717 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133218 (4, 2, some (2, 2)) (1304944336862734486423133902679592641281 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133248 (4, 2, some (3, 0)) (1374534681941171522588330533301599707601 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133249 (4, 2, some (3, 1)) (3094201873139619218713536898834851535799 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (6345739917537458389230216092255345750309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134144 (4, 3, none) (0 : ℚ) .leaf))) 134176 (4, 3, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134177 (4, 3, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134178 (4, 3, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 134208 (4, 3, some (1, 0)) (964333288826325907464230240109263580071 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 134209 (4, 3, some (1, 1)) (1748018864471080019848186648847378555971 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134210 (4, 3, some (1, 2)) (6481858509849524631801459596918399108431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134240 (4, 3, some (2, 0)) (76698052038064747433027746498563057843 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 134241 (4, 3, some (2, 1)) (5427143344753417755120925595614142221969 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134242 (4, 3, some (2, 2)) (6237841114383208184043103857824626092609 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (5261990120667567984697536928800672315731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134273 (4, 3, some (3, 1)) (2839631309972045929236225863736156350949 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134304 (4, 3, some (4, 0)) (5490143605133508509312320371585494034957 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135168 (4, 4, none) (0 : ℚ) .leaf)))))

def V1rlr : KTree ℚ :=
  .node V1rlrl 131104 (4, 0, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) V1rlrr

def V1rl : KTree ℚ :=
  .node V1rll 104480 (3, 6, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) V1rlr

def V1rrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135201 (4, 4, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135202 (4, 4, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 135232 (4, 4, some (1, 0)) (9835319117308589066460964656950783980791 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135233 (4, 4, some (1, 1)) (700667969852945818857621021363917110617 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135234 (4, 4, some (1, 2)) (402310996679004700437114461415937079651 / 625000000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (6184506623910243378755861838422462905761 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135265 (4, 4, some (2, 1)) (333824445159615832423586345892552577039 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135266 (4, 4, some (2, 2)) (1501978212474469299916847823391945955651 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135296 (4, 4, some (3, 0)) (640750394105281115491729705329053434571 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 135297 (4, 4, some (3, 1)) (2665199934218480141305334459168634248081 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 135328 (4, 4, some (4, 0)) (2516623825470287828853328458087668304409 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136192 (4, 5, none) (0 : ℚ) .leaf) 136224 (4, 5, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 136225 (4, 5, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136226 (4, 5, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136256 (4, 5, some (1, 0)) (2002903765847013341639145329914295521171 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (7022863131300362273628485016766347026711 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136258 (4, 5, some (1, 2)) (39991529719396610958199813349989649809 / 62500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136288 (4, 5, some (2, 0)) (3124320935544518956189144540525143053977 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136289 (4, 5, some (2, 1)) (5277789551836906846142003054484008536219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136290 (4, 5, some (2, 2)) (145518009507628592081891199440175326499 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136320 (4, 5, some (3, 0)) (5050811293934139569949951566347091909869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136321 (4, 5, some (3, 1)) (5080736115080545248465633704432085202221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136352 (4, 5, some (4, 0)) (475996427292160131954506505429881110379 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137216 (4, 6, none) (0 : ℚ) .leaf) 137248 (4, 6, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 137250 (4, 6, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137280 (4, 6, some (1, 0)) (2545437766959517097392230761561261015421 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 137281 (4, 6, some (1, 1)) (1407997967935943186143296518921100213701 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 137282 (4, 6, some (1, 2)) (6365698810449079243867886102243245649983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137312 (4, 6, some (2, 0)) (6322480676927489360960440546363632873193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137313 (4, 6, some (2, 1)) (2615460844791433386744247014150980090869 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 137314 (4, 6, some (2, 2)) (1416545156482458655850926240397882651681 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137344 (4, 6, some (3, 0)) (313417865547581055299542853808293195591 / 625000000000000000000000000000000000000 : ℚ) .leaf) 137345 (4, 6, some (3, 1)) (48961458759753931782160081007310450143 / 100000000000000000000000000000000000000 : ℚ) .leaf) 137376 (4, 6, some (4, 0)) (4587121128919563591260063990735989951879 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138240 (4, 7, none) (0 : ℚ) .leaf) 138273 (4, 7, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138304 (4, 7, some (1, 0)) (2067575006515151271771705460840806874977 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138305 (4, 7, some (1, 1)) (7057604808474688816453248992470747229547 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138306 (4, 7, some (1, 2)) (6337210857906616216527935686404085760971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138336 (4, 7, some (2, 0)) (3201064467080361891542948057480808760549 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138337 (4, 7, some (2, 1)) (5196370328984303154917262085816999174393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138338 (4, 7, some (2, 2)) (1384254111827246677030647460898881922369 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 138368 (4, 7, some (3, 0)) (2502354572583784098943850669674694827503 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138369 (4, 7, some (3, 1)) (4756252154366832624386313830657482138871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138400 (4, 7, some (4, 0)) (4475368611527829332891544508794755108901 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139298 (4, 8, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139329 (4, 8, some (1, 1)) (1415076664062265218781372224785051687421 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139330 (4, 8, some (1, 2)) (6312438560640134496806723724353676047827 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllr : KTree ℚ :=
  .node V1rrllrl 138274 (4, 7, some (0, 2)) (3303596508253373478766935288422940704947 / 2000000000000000000000000000000000000000 : ℚ) V1rrllrr

def V1rrll : KTree ℚ :=
  .node V1rrlll 137249 (4, 6, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) V1rrllr

def V1rrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139361 (4, 8, some (2, 1)) (51711214097886451575600291713782982453 / 100000000000000000000000000000000000000 : ℚ) .leaf) 139362 (4, 8, some (2, 2)) (2713939999312896331842556821197362055633 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 139392 (4, 8, some (3, 0)) (501274038659958705397271718398863774121 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 139393 (4, 8, some (3, 1)) (2324100945738754550682198198638845569739 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139424 (4, 8, some (4, 0)) (4403506453320596825191461507770427262473 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140354 (4, 9, some (1, 2)) (6290783486910204779160271133769842409031 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140385 (4, 9, some (2, 1)) (5152981758415522271680433975375904431673 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140386 (4, 9, some (2, 2)) (5334772478830090233976590150934816710119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140416 (4, 9, some (3, 0)) (9830878234562398022288105716213863923 / 19531250000000000000000000000000000000 : ℚ) .leaf) 140417 (4, 9, some (3, 1)) (4563516095731325567687311804403564578521 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140448 (4, 9, some (4, 0)) (4359025133440641462206868291518017161439 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141410 (4, 10, some (2, 2)) (5254655224999420861599833063791630317999 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141472 (4, 10, some (4, 0)) (4334031394183372910785800131912545441359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163840 (5, 0, none) (0 : ℚ) (.node .leaf 163872 (5, 0, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 163873 (5, 0, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163904 (5, 0, some (1, 0)) (8723844825559021775526883277389273039039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163905 (5, 0, some (1, 1)) (1691441412225727221128670867672545640933 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 163936 (5, 0, some (2, 0)) (5708614766261829371309264178394841538149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163937 (5, 0, some (2, 1)) (5466273264473803932696390180093639702009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163968 (5, 0, some (3, 0)) (5466273264473803932696390180093639702009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163969 (5, 0, some (3, 1)) (3391132104515114111790829681373898573579 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164000 (5, 0, some (4, 0)) (4019119531277172280640983326072768679797 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164864 (5, 1, none) (0 : ℚ) .leaf)))

def V1rrlrl : KTree ℚ :=
  .node V1rrlrll 141441 (4, 10, some (3, 1)) (4496390911972621356136561302446374504339 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrlr

def V1rrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 164897 (5, 1, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (893976702218125809997286853528580415541 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (848353804284569639415082242761123912259 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 164960 (5, 1, some (2, 0)) (285898282232650208376172416912660188583 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164961 (5, 1, some (2, 1)) (1070656426595609274688559016124915387867 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (5184578514499509396662530734473822337651 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164993 (5, 1, some (3, 1)) (6182825168058712923005636123051855852357 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165024 (5, 1, some (4, 0)) (1304695108921100478170346553358827778337 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 165888 (5, 2, none) (0 : ℚ) .leaf) 165920 (5, 2, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165921 (5, 2, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165952 (5, 2, some (1, 0)) (9142370505386904033408387563719347122211 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 165953 (5, 2, some (1, 1)) (6809003492042933658710854935631908172783 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165984 (5, 2, some (2, 0)) (1150103072586941926468085981189601093297 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 165985 (5, 2, some (2, 1)) (1316767312395908153120179797898425144427 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 166016 (5, 2, some (3, 0)) (5001655306524749803119445028917993471767 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166017 (5, 2, some (3, 1)) (5748794371015564662414124515371175406949 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166048 (5, 2, some (4, 0)) (1421336522221252596041755398621537116649 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166912 (5, 3, none) (0 : ℚ) .leaf)) 166944 (5, 3, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166945 (5, 3, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166976 (5, 3, some (1, 0)) (1866477940115634204093971930958007396993 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166977 (5, 3, some (1, 1)) (1366348379368886239019379080380431402703 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167008 (5, 3, some (2, 0)) (2899670285899864700964373142550268842641 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167009 (5, 3, some (2, 1)) (5201115867914230911038584236442836623231 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlr : KTree ℚ :=
  .node V1rrlrl 164896 (5, 1, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) V1rrlrr

def V1rrl : KTree ℚ :=
  .node V1rrll 139360 (4, 8, some (2, 0)) (3242465450596846967746829342669565787807 / 5000000000000000000000000000000000000000 : ℚ) V1rrlr

def V1rrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167041 (5, 3, some (3, 1)) (1356509849056576779471164251075283111929 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167072 (5, 3, some (4, 0)) (5175304974487179690091448862698536713547 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf)) 167968 (5, 4, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167969 (5, 4, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168000 (5, 4, some (1, 0)) (237765591424481266804373795271060471773 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 168001 (5, 4, some (1, 1)) (1370930857490905136342345771878783553689 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168032 (5, 4, some (2, 0)) (292972513592643149399848548921576878403 / 500000000000000000000000000000000000000 : ℚ) .leaf) 168033 (5, 4, some (2, 1)) (5150645575335735908567044267990569063757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168064 (5, 4, some (3, 0)) (4809991542426994861333709757941852017731 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168065 (5, 4, some (3, 1)) (129507286121783070362491900076917353227 / 250000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (4843376437650990623729864216748946425673 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168960 (5, 5, none) (0 : ℚ) (.node (.node (.node (.node .leaf 168992 (5, 5, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168993 (5, 5, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169024 (5, 5, some (1, 0)) (4838941903619764317692186850791005618291 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 169025 (5, 5, some (1, 1)) (107460321313343384096297932346767556157 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169056 (5, 5, some (2, 0)) (5927233207470545038789322340904776700301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169057 (5, 5, some (2, 1)) (1022425738559073247255509792698135837763 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 169088 (5, 5, some (3, 0)) (4767372462509717125699498944697807203379 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169089 (5, 5, some (3, 1)) (155919978937428154524076908266122432891 / 312500000000000000000000000000000000000 : ℚ) .leaf) 169120 (5, 5, some (4, 0)) (1154466587485735783241564374231174760827 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169984 (5, 6, none) (0 : ℚ) (.node (.node .leaf 170016 (5, 6, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170017 (5, 6, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170049 (5, 6, some (1, 1)) (862495302883132818979473547167931897763 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 170080 (5, 6, some (2, 0)) (6000063288559510373407713680401563465369 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170081 (5, 6, some (2, 1)) (2541464131006711418299014478915371150043 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170112 (5, 6, some (3, 0)) (4747148695618466054928308458685516162003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170113 (5, 6, some (3, 1)) (4838786852703567593886112334046543439069 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170144 (5, 6, some (4, 0)) (4460686617693453561116020223880570468271 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171041 (5, 7, some (0, 1)) (10649224640574977753328714938219327440233 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171072 (5, 7, some (1, 0)) (4991308423229623096474703635107327933261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171073 (5, 7, some (1, 1)) (865252722783409978012141499041350372869 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 171104 (5, 7, some (2, 0)) (6076021794228903295897657615374083537731 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171105 (5, 7, some (2, 1)) (5061051573991024639415182559021134141941 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171136 (5, 7, some (3, 0)) (2371686386673472663327703877803854474701 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 171168 (5, 7, some (4, 0)) (543728384580648067153929287225652099077 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 172097 (5, 8, some (1, 1)) (6943544939563022752712640406499871568569 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172128 (5, 8, some (2, 0)) (3076850924035121069579707183655479162193 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 172129 (5, 8, some (2, 1)) (5044975844940676103045724876171604931171 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172160 (5, 8, some (3, 0)) (4751851042367186305415510456937292680933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172161 (5, 8, some (3, 1)) (144400029612914370400968763921354288827 / 312500000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 173153 (5, 9, some (2, 1)) (1006705012738973258002255344607818499361 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 173184 (5, 9, some (3, 0)) (4769550580688884999271252319939609015561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173185 (5, 9, some (3, 1)) (908254177677827820269640319543869226911 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173216 (5, 9, some (4, 0)) (4217458637542045526579024105668087345029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174209 (5, 10, some (3, 1)) (2237955625012685733703963207108066445011 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrr : KTree ℚ :=
  .node V1rrrlrrl 172192 (5, 8, some (4, 0)) (34173591076239819015219939431395259641 / 80000000000000000000000000000000000000 : ℚ) V1rrrlrrr

def V1rrrlr : KTree ℚ :=
  .node V1rrrlrl 171137 (5, 7, some (3, 1)) (235913457608739736543842241515878971079 / 500000000000000000000000000000000000000 : ℚ) V1rrrlrr

def V1rrrl : KTree ℚ :=
  .node V1rrrll 170048 (5, 6, some (1, 0)) (4917481408494713199818657559986183136713 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlr

def V1rrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 196672 (6, 0, some (1, 0)) (8559369084824281244637920314283795846381 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196704 (6, 0, some (2, 0)) (108760378872539044568458774927504220739 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196736 (6, 0, some (3, 0)) (2471369205943379237511027099651710658099 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196768 (6, 0, some (4, 0)) (3230387997747212802727127801948920299477 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 197632 (6, 1, none) (0 : ℚ) (.node (.node (.node .leaf 197664 (6, 1, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197696 (6, 1, some (1, 0)) (8755057044290295654415078694978739955717 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197728 (6, 1, some (2, 0)) (5472771582467635721057464422286448827147 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197760 (6, 1, some (3, 0)) (1200344168490652709592862888318222057117 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197792 (6, 1, some (4, 0)) (2877764780850816496752911507189076301069 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 198656 (6, 2, none) (0 : ℚ) (.node (.node (.node (.node .leaf 198688 (6, 2, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198720 (6, 2, some (1, 0)) (4469698871278892067185699124682628303767 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198752 (6, 2, some (2, 0)) (689919543146457361249118261993410350147 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 198784 (6, 2, some (3, 0)) (4702976587740732522278812424445562629513 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198816 (6, 2, some (4, 0)) (5274436521172347610133237898331113369639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) .leaf)) 199712 (6, 3, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199744 (6, 3, some (1, 0)) (9113141378678676620174654687929663618671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199776 (6, 3, some (2, 0)) (5574611956418599254931299461331893278891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199808 (6, 3, some (3, 0)) (2318134202418288815884934756624898065259 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199840 (6, 3, some (4, 0)) (616842355022972252526729443286643390999 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 200704 (6, 4, none) (0 : ℚ) .leaf))))

def V1rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 200768 (6, 4, some (1, 0)) (579813399944334035663535688520018583261 / 625000000000000000000000000000000000000 : ℚ) .leaf) 200800 (6, 4, some (2, 0)) (4403220212969131325235479501789418519 / 7812500000000000000000000000000000000 : ℚ) (.node .leaf 200832 (6, 4, some (3, 0)) (574170434460582845498384268282097513269 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 200864 (6, 4, some (4, 0)) (4688379743408139170356640087637478060641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201728 (6, 5, none) (0 : ℚ) .leaf) 201760 (6, 5, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 201792 (6, 5, some (1, 0)) (4715854030367141919629272039691600227163 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201824 (6, 5, some (2, 0)) (1425508857011442965068094374269768104971 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201856 (6, 5, some (3, 0)) (4568618572666221769453633454726195124867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201888 (6, 5, some (4, 0)) (4506295018002291924640753630513309942061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202784 (6, 6, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202816 (6, 6, some (1, 0)) (9577872484159692506841544107569175303343 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 202880 (6, 6, some (3, 0)) (2278953961400100233733628448915693423243 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202912 (6, 6, some (4, 0)) (874018061222116646140800532320918805087 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 203840 (6, 7, some (1, 0)) (9716114242603798307035790559413894345051 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 203872 (6, 7, some (2, 0)) (2920860246344845491116694077747538818047 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203904 (6, 7, some (3, 0)) (4558154355790021502386541412554275841879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203936 (6, 7, some (4, 0)) (2133815094759967479189735249067570468871 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 204928 (6, 8, some (3, 0)) (2283510944559966335931115707688321754469 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204960 (6, 8, some (4, 0)) (1047653172351878158393335043380584162687 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 205952 (6, 9, some (3, 0)) (4582709708237540316425921711949044317081 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205984 (6, 9, some (4, 0)) (33065421657036325389875992587690247087 / 80000000000000000000000000000000000000 : ℚ) .leaf) 207008 (6, 10, some (4, 0)) (4091075644789326486208816100725021792167 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrr : KTree ℚ :=
  .node V1rrrrrrl 204896 (6, 8, some (2, 0)) (2956779785465098604662761837286112764149 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrr

def V1rrrrr : KTree ℚ :=
  .node V1rrrrrl 202848 (6, 6, some (2, 0)) (577093230097969562500707800318858817731 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrrr

def V1rrrr : KTree ℚ :=
  .node V1rrrrl 200736 (6, 4, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrr

def V1rrr : KTree ℚ :=
  .node V1rrrl 174240 (5, 10, some (4, 0)) (4181100645104190005976785341069547790547 / 10000000000000000000000000000000000000000 : ℚ) V1rrrr

def V1rr : KTree ℚ :=
  .node V1rrl 167040 (5, 3, some (3, 0)) (4883698849296669340102055299302533738553 / 10000000000000000000000000000000000000000 : ℚ) V1rrr

def V1r : KTree ℚ :=
  .node V1rl 135200 (4, 4, some (0, 0)) (19432248167187714180332617732068050186237 / 5000000000000000000000000000000000000000 : ℚ) V1rr

def V1 : KTree ℚ :=
  .node V1l 74752 (2, 9, none) (0 : ℚ) V1r


end A36W.TGCert3.R6_10_4_l4_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r2V2.lean <==
/-
A36W.TGCert3R6_10_4_l4_r2V2 (namespace A36W.TGCert3.R6_10_4_l4_r2): the level-2 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R6_10_4_l4_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V2 : KTree ℚ :=
  (.node .leaf 207008 (6, 10, some (4, 0)) (10000000000000000000000000000000000000001 / 10000000000000000000000000000000000000000 : ℚ) .leaf)


end A36W.TGCert3.R6_10_4_l4_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3 (namespace A36W.TGCert3.R6_10_4_l4_r3): the adaptive certificate for (n_A, n_B, k) = (6, 10, 4), λ = 4, r = 3:
lower end K4(a) at c = 1/q̂ with the chunked Bellman bound (`Fstar_ge_of_tree`); upper end K4(c) at the owner's hull point of 1 count table(s) (`Fstar_le_of_vals`).  Every statement holds for every
`A : Finset (Fin 16)` with `#A = 6`.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3B00
import A36W.TGCert3R6_10_4_l4_r3B01
import A36W.TGCert3R6_10_4_l4_r3B02
import A36W.TGCert3R6_10_4_l4_r3B03
import A36W.TGCert3R6_10_4_l4_r3B04
import A36W.TGCert3R6_10_4_l4_r3B05
import A36W.TGCert3R6_10_4_l4_r3B06
import A36W.TGCert3R6_10_4_l4_r3B07
import A36W.TGCert3R6_10_4_l4_r3B08
import A36W.TGCert3R6_10_4_l4_r3B09
import A36W.TGCert3R6_10_4_l4_r3B10
import A36W.TGCert3R6_10_4_l4_r3B11
import A36W.TGCert3R6_10_4_l4_r3B12
import A36W.TGCert3R6_10_4_l4_r3B13
import A36W.TGCert3R6_10_4_l4_r3B14
import A36W.TGCert3R6_10_4_l4_r3Q00

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1lrrr_ok : V1lrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrl_ok V1lrrr_e V1lrrrr_ok

theorem V1lrr_ok : V1lrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrl_ok V1lrr_e V1lrrr_ok

theorem V1lr_ok : V1lr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrl_ok V1lr_e V1lrr_ok

theorem V1l_ok : V1l.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1ll_ok V1l_e V1lr_ok

theorem V1rll_ok : V1rll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlll_ok V1rll_e V1rllr_ok

theorem V1rlrlr_ok : V1rlrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrl_ok V1rlrlr_e V1rlrlrr_ok

theorem V1rlrl_ok : V1rlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrll_ok V1rlrl_e V1rlrlr_ok

theorem V1rlr_ok : V1rlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrl_ok V1rlr_e V1rlrr_ok

theorem V1rl_ok : V1rl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rll_ok V1rl_e V1rlr_ok

theorem V1rrllr_ok : V1rrllr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrl_ok V1rrllr_e V1rrllrr_ok

theorem V1rrll_ok : V1rrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlll_ok V1rrll_e V1rrllr_ok

theorem V1rrlrl_ok : V1rrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrll_ok V1rrlrl_e V1rrlrlr_ok

theorem V1rrlr_ok : V1rrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrl_ok V1rrlr_e V1rrlrr_ok

theorem V1rrl_ok : V1rrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrll_ok V1rrl_e V1rrlr_ok

theorem V1rrrlrr_ok : V1rrrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrl_ok V1rrrlrr_e V1rrrlrrr_ok

theorem V1rrrlr_ok : V1rrrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrl_ok V1rrrlr_e V1rrrlrr_ok

theorem V1rrrl_ok : V1rrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrll_ok V1rrrl_e V1rrrlr_ok

theorem V1rrrrrr_ok : V1rrrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrl_ok V1rrrrrr_e V1rrrrrrr_ok

theorem V1rrrrr_ok : V1rrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrl_ok V1rrrrr_e V1rrrrrr_ok

theorem V1rrrr_ok : V1rrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrl_ok V1rrrr_e V1rrrrr_ok

theorem V1rrr_ok : V1rrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrl_ok V1rrr_e V1rrrr_ok

theorem V1rr_ok : V1rr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok V1rr_e V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok V1r_e V1rr_ok

theorem V1_ok : V1.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok V1_e V1r_ok

theorem V2lrrr_ok : V2lrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrl_ok V2lrrr_e V2lrrrr_ok

theorem V2lrr_ok : V2lrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrl_ok V2lrr_e V2lrrr_ok

theorem V2lr_ok : V2lr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrl_ok V2lr_e V2lrr_ok

theorem V2l_ok : V2l.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2ll_ok V2l_e V2lr_ok

theorem V2rll_ok : V2rll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlll_ok V2rll_e V2rllr_ok

theorem V2rlrlr_ok : V2rlrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrl_ok V2rlrlr_e V2rlrlrr_ok

theorem V2rlrl_ok : V2rlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrll_ok V2rlrl_e V2rlrlr_ok

theorem V2rlr_ok : V2rlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrl_ok V2rlr_e V2rlrr_ok

theorem V2rl_ok : V2rl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rll_ok V2rl_e V2rlr_ok

theorem V2rrllr_ok : V2rrllr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrl_ok V2rrllr_e V2rrllrr_ok

theorem V2rrll_ok : V2rrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlll_ok V2rrll_e V2rrllr_ok

theorem V2rrlrl_ok : V2rrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrll_ok V2rrlrl_e V2rrlrlr_ok

theorem V2rrlr_ok : V2rrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrl_ok V2rrlr_e V2rrlrr_ok

theorem V2rrl_ok : V2rrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrll_ok V2rrl_e V2rrlr_ok

theorem V2rrrlrr_ok : V2rrrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrl_ok V2rrrlrr_e V2rrrlrrr_ok

theorem V2rrrlr_ok : V2rrrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrl_ok V2rrrlr_e V2rrrlrr_ok

theorem V2rrrl_ok : V2rrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrll_ok V2rrrl_e V2rrrlr_ok

theorem V2rrrrrr_ok : V2rrrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrl_ok V2rrrrrr_e V2rrrrrrr_ok

theorem V2rrrrr_ok : V2rrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrl_ok V2rrrrr_e V2rrrrrr_ok

theorem V2rrrr_ok : V2rrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrl_ok V2rrrr_e V2rrrrr_ok

theorem V2rrr_ok : V2rrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrl_ok V2rrr_e V2rrrr_ok

theorem V2rr_ok : V2rr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrl_ok V2rr_e V2rrr_ok

theorem V2r_ok : V2r.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rl_ok V2r_e V2rr_ok

theorem V2_ok : V2.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2l_ok V2_e V2r_ok

theorem hT : ∀ t, (T (t + 1)).All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · exact V3_ok
  · have e : T (t + 4) = .leaf := by simp only [T, show t + 4 ≠ 1 by omega, show t + 4 ≠ 2 by omega, show t + 4 ≠ 3 by omega, if_false]
    show (T (t + 4)).All _
    rw [e]; trivial

theorem hval : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)), PolOK 16 3 6 10 4 (4 : ℚ) PT qv p :=
  pq0_ok

theorem hcov : ∀ i < 1, ∀ w ∈ Wc 6 10 4, (i, w) ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)) := by decide +kernel

theorem lam_pos : (0 : ℝ) < 4 := by norm_num

theorem hk : (4 : ℕ) ≤ 16 := by norm_num

/-- **Lower end** of `F*_3`: K4(a) at `c = 1/q̂` with `𝓡_3(s̄_0) ≤ M̂` from the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 16)) (hA : #A = 6) :
    ((19445742574446597875415351683003 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 4 (twoW A 4) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 4 (twoW A 4)) 3) := by
  have hB : #Aᶜ = 10 := card_compl_eq A hA (by norm_num)
  have hl : (4 : ℝ) = ((4 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree A lam_pos hk (r := 3) (by norm_num) hl hA hB (N := 25) (by norm_num) qh lo T DD Mh LL
    (by decide +kernel) (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (19445742574446597875415351683003 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- **Upper end** of `F*_3`: `Φ` of the owner's hull point (K4(c)); the hull point lies in `conv 𝒱_3`. -/
theorem upper (A : Finset (Fin 16)) (hA : #A = 6) :
    hullPt A 4 4 3 th (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A 4 4 3) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 4 4 3 th (fun i => actF (PT i.val))) ≤ ((19445742574446597875415351683004 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 4 (twoW A 4) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 4 (twoW A 4)) 3) ≤ ((19445742574446597875415351683004 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 10 := card_compl_eq A hA (by norm_num)
  have hl : (4 : ℝ) = ((4 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_vals A lam_pos hk (r := 3) (by norm_num) hl hA hB (N := 25) (by norm_num) th PT qv up UU
    _ (by decide +kernel) hcov hval (by decide +kernel) (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (19445742574446597875415351683004 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** of `F*_3` at (n_A, n_B, k) = (6, 10, 4), λ = 4 (width 1.0e-32),
for every group `A` of size 6. -/
theorem bracket (A : Finset (Fin 16)) (hA : #A = 6) :
    ((19445742574446597875415351683003 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 4 (twoW A 4) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 4 (twoW A 4)) 3) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 4 (twoW A 4) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 4 (twoW A 4)) 3) ≤ ((19445742574446597875415351683004 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B00.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3B00 (namespace A36W.TGCert3.R6_10_4_l4_r3): Bellman items, 4 theorems, 21776 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1ll_ok : V1ll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrl_ok : V1lrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrl_ok : V1lrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrl_ok : V1lrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B01.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3B01 (namespace A36W.TGCert3.R6_10_4_l4_r3): Bellman items, 8 theorems, 20163 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrr_ok : V1lrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (0, 2)), (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 5, some (1, 2)), (2552673329643698587973306188056232525489 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 2, some (0, 3)), (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1l_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 5, some (0, 2)), (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlll_ok : V1rlll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllr_ok : V1rllr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rll_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 2, some (2, 0)), (1045099003064761119422501409170620492211 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B02.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3B02 (namespace A36W.TGCert3.R6_10_4_l4_r3): Bellman items, 5 theorems, 21135 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrll_ok : V1rlrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrl_ok : V1rlrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrr_ok : V1rlrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (0, 3)), (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (4, 0)), (1774594903904791278043156061340178522611 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B03.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3B03 (namespace A36W.TGCert3.R6_10_4_l4_r3): Bellman items, 8 theorems, 24925 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrr_ok : V1rlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 0, some (0, 0)), (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, some (0, 0)), (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlll_ok : V1rrlll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrl_ok : V1rrllrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrr_ok : V1rrllrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (0, 2)), (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrll_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, some (0, 1)), (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B04.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3B04 (namespace A36W.TGCert3.R6_10_4_l4_r3): Bellman items, 6 theorems, 15540 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrll_ok : V1rrlrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlr_ok : V1rrlrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (3, 1)), (800246911225041181557250825803892941369 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrr_ok : V1rrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 1, some (0, 0)), (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (2, 0)), (2128845565183518460570719945209421384003 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B05.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3B05 (namespace A36W.TGCert3.R6_10_4_l4_r3): Bellman items, 3 theorems, 23289 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrll_ok : V1rrrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrl_ok : V1rrrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrl_ok : V1rrrlrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B06.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3B06 (namespace A36W.TGCert3.R6_10_4_l4_r3): Bellman items, 7 theorems, 24451 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrrr_ok : V1rrrlrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (4, 0)), (3050511593430807806308538197767093171497 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (3, 1)), (3055928484357542622902117056899516994759 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (1, 0)), (132828743800348626305936478130841891659 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrl_ok : V1rrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrl_ok : V1rrrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrl_ok : V1rrrrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B07.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3B07 (namespace A36W.TGCert3.R6_10_4_l4_r3): Bellman items, 9 theorems, 17228 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrr_ok : V1rrrrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (2, 0)), (4166851380970901490126615879623634140311 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (2, 0)), (848097609029837801742577442905245579667 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (0, 0)), (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (4, 0)), (3022030337569572809473621566604721843529 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 3, some (3, 0)), (92854872674879803591664052342980808113 / 250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1r_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 4, some (0, 0)), (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 9, none), (0 : ℚ)) := by decide +kernel
theorem V2ll_ok : V2ll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B08.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3B08 (namespace A36W.TGCert3.R6_10_4_l4_r3): Bellman items, 8 theorems, 23154 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrl_ok : V2lrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrl_ok : V2lrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrl_ok : V2lrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrr_ok : V2lrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 7, some (0, 2)), (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 5, some (1, 2)), (10294065580918461753359322868107696152943 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 2, some (0, 3)), (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2l_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 5, some (0, 2)), (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B09.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3B09 (namespace A36W.TGCert3.R6_10_4_l4_r3): Bellman items, 4 theorems, 21940 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlll_ok : V2rlll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllr_ok : V2rllr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rll_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 2, some (2, 0)), (11148291534285092762629381942541000273501 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrll_ok : V2rlrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B10.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3B10 (namespace A36W.TGCert3.R6_10_4_l4_r3): Bellman items, 8 theorems, 24615 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlrl_ok : V2rlrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrr_ok : V2rlrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 9, some (0, 3)), (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 7, some (4, 0)), (8832260289132878229830306759254809114039 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrr_ok : V2rlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 0, some (0, 0)), (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 6, some (0, 0)), (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlll_ok : V2rrlll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B11.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3B11 (namespace A36W.TGCert3.R6_10_4_l4_r3): Bellman items, 7 theorems, 24693 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrllrl_ok : V2rrllrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrr_ok : V2rrllrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (0, 2)), (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrll_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 6, some (0, 1)), (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrll_ok : V2rrlrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlr_ok : V2rrlrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 10, some (3, 1)), (311044970700164159199318511047549335853 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B12.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3B12 (namespace A36W.TGCert3.R6_10_4_l4_r3): Bellman items, 5 theorems, 21780 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrr_ok : V2rrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 1, some (0, 0)), (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 8, some (2, 0)), (2383213792646086989452903348244411650591 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrll_ok : V2rrrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrl_ok : V2rrrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B13.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3B13 (namespace A36W.TGCert3.R6_10_4_l4_r3): Bellman items, 7 theorems, 24332 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlrrl_ok : V2rrrlrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrr_ok : V2rrrlrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 8, some (4, 0)), (7630583347441513895667080864183251501633 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (3, 1)), (230798898736729188286759666862376253807 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, some (1, 0)), (5401078765848619589733525816981836321439 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrl_ok : V2rrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrl_ok : V2rrrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3B14.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3B14 (namespace A36W.TGCert3.R6_10_4_l4_r3): Bellman items, 10 theorems, 19511 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrrl_ok : V2rrrrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrr_ok : V2rrrrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (2, 0)), (9215149143089146954182665282989779317249 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (2, 0)), (4665938559781425261683835994537374035057 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 4, some (0, 0)), (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 10, some (4, 0)), (37864020847228492137757978729374441111 / 50000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 3, some (3, 0)), (4447736928236268793630449551747362426099 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2r_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 4, some (0, 0)), (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 9, none), (0 : ℚ)) := by decide +kernel
theorem V3_ok : V3.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3Data.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3Data (namespace A36W.TGCert3.R6_10_4_l4_r3): scalars of the F*_3 certificate at (n_A, n_B, k) = (6, 10, 4), λ = 4.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R6_10_4_l4_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂. -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (15010974384217046701903792885993430701188667367232 / 2813725636336391636844481993427372119206387259765625 : ℚ) else
  if w = 1 then (121576559151699866825827388123829797365306644075722496 / 1758578522710244773027801245892107574503992037353515625 : ℚ) else
  if w = 2 then (152615605370385995837708808334957850616496678319023401192 / 603192433289613957148535827340992898054869268812255859375 : ℚ) else
  if w = 3 then (31894990469001834107663593555613093331540130568807601279 / 86170347612801993878362261048713271150695609830322265625 : ℚ) else
  (80474604896786688239283484848695022041004462908335920384 / 603192433289613957148535827340992898054869268812255859375 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 25). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (508251238350542196855625388299267 / 2000000000000000000000000000000000 : ℚ) else
  if w = 1 then (3107974107357183668777351320742931 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (3351502228557307873094052479169341 / 10000000000000000000000000000000000 : ℚ) else
  if w = 3 then (1246125285877295339996891901487361 / 10000000000000000000000000000000000 : ℚ) else
  (-589428353468645922007836689404193 / 10000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point (Taylor order 25). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (1270628095876355492139063470748169 / 5000000000000000000000000000000000 : ℚ) else
  if w = 1 then (1553987053678591834388675660371467 / 5000000000000000000000000000000000 : ℚ) else
  if w = 2 then (52367222321207935517094569987021 / 156250000000000000000000000000000 : ℚ) else
  if w = 3 then (311531321469323834999222975371841 / 2500000000000000000000000000000000 : ℚ) else
  (-58942835346864592200783668940419 / 1000000000000000000000000000000000 : ℚ)

/-- The default value off the tables. -/
def DD : ℚ := (7 : ℚ)

/-- The certificate's value at the root. -/
def Mh : ℚ := (10000000000000000000000000000000000000001 / 10000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (19445742574446597875415351683003 / 100000000000000000000000000000000 : ℚ)
def UU : ℚ := (4861435643611649468853837920751 / 25000000000000000000000000000000 : ℚ)

/-- The owner's hull weights (exact). -/
def th : Fin 1 → ℚ := ![(1 : ℚ)]

/-- The exact realised terminal vector of table 0 (TGCert's polQ). -/
def qv0 : ℕ → ℚ := fun w =>
  if w = 0 then (15010974384217046701903792885993430701188667367232 / 2813725636336391636844481993427372119206387259765625 : ℚ) else
  if w = 1 then (121576559151699866825827388123829797365306644075722496 / 1758578522710244773027801245892107574503992037353515625 : ℚ) else
  if w = 2 then (152615605370385995837708808334957850616496678319023401192 / 603192433289613957148535827340992898054869268812255859375 : ℚ) else
  if w = 3 then (31894990469001834107663593555613093331540130568807601279 / 86170347612801993878362261048713271150695609830322265625 : ℚ) else
  (80474604896786688239283484848695022041004462908335920384 / 603192433289613957148535827340992898054869268812255859375 : ℚ)

/-- The per-table terminal vectors. -/
def qv : ℕ → ℕ → ℚ := fun i =>
  qv0


end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3Pol.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3Pol (namespace A36W.TGCert3.R6_10_4_l4_r3): the owner's count tables, pruned to their positive-mass states (actF reads them).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R6_10_4_l4_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 207008 (6, 10, some (4, 0)) (3, 9) .leaf)

def P0_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node .leaf 99360 (3, 1, some (0, 0)) (0, 1) .leaf) 99361 (3, 1, some (0, 1)) (0, 1) (.node .leaf 99362 (3, 1, some (0, 2)) (0, 1) .leaf)) 99363 (3, 1, some (0, 3)) (0, 1) (.node (.node .leaf 99392 (3, 1, some (1, 0)) (2, 1) .leaf) 99393 (3, 1, some (1, 1)) (2, 1) (.node .leaf 99394 (3, 1, some (1, 2)) (2, 1) .leaf))) 99395 (3, 1, some (1, 3)) (2, 1) (.node (.node (.node .leaf 99424 (3, 1, some (2, 0)) (2, 0) .leaf) 99425 (3, 1, some (2, 1)) (2, 0) (.node .leaf 99426 (3, 1, some (2, 2)) (2, 0) .leaf)) 99456 (3, 1, some (3, 0)) (3, 0) (.node (.node .leaf 99457 (3, 1, some (3, 1)) (3, 0) .leaf) 99488 (3, 1, some (4, 0)) (0, 1) .leaf)))

/-- Table `i`, round `t`. -/
def PT : ℕ → ℕ → KTree (ℕ × ℕ) := fun i t =>
  if i = 0 then (if t = 0 then P0_0 else if t = 1 then P0_1 else .leaf) else .leaf


end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3Q00.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3Q00 (namespace A36W.TGCert3.R6_10_4_l4_r3): polQ value items, 1 theorems, 2330 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3Pol
import A36W.TGCert3R6_10_4_l4_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq0_ok : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)), PolOK 16 3 6 10 4 (4 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3T.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3T (namespace A36W.TGCert3.R6_10_4_l4_r3): the level tables.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r3V1
import A36W.TGCert3R6_10_4_l4_r3V2
import A36W.TGCert3R6_10_4_l4_r3V3
import A36W.TGCert3R6_10_4_l4_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else if t = 3 then V3 else .leaf

end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3V1.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3V1 (namespace A36W.TGCert3.R6_10_4_l4_r3): the level-1 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R6_10_4_l4_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V1ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33 (0, 0, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34 (0, 0, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35 (0, 0, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36 (0, 0, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 1024 (0, 1, none) (0 : ℚ) (.node (.node (.node .leaf 1056 (0, 1, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 1058 (0, 1, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1059 (0, 1, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1060 (0, 1, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1088 (0, 1, some (1, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 1089 (0, 1, some (1, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1090 (0, 1, some (1, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2083 (0, 2, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (3223334397846862151293825553342527678527 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (6822563787735849717181898463519358592343 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2114 (0, 2, some (1, 2)) (3495376008984153304236287708667965525337 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2115 (0, 2, some (1, 3)) (1415886844358160051927014577754926122393 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 2144 (0, 2, some (2, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf)) 3104 (0, 3, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3105 (0, 3, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3106 (0, 3, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3107 (0, 3, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3108 (0, 3, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3136 (0, 3, some (1, 0)) (358148266427429127921536172593614186503 / 625000000000000000000000000000000000000 : ℚ) .leaf) 3137 (0, 3, some (1, 1)) (6064501144654088637495020856461652082083 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3138 (0, 3, some (1, 2)) (388375112109350367137365300963107280593 / 625000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (201370573419827207385175406614033937407 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 3168 (0, 3, some (2, 0)) (358148266427429127921536172593614186503 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3169 (0, 3, some (2, 1)) (6064501144654088637495020856461652082083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (388375112109350367137365300963107280593 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 3200 (0, 3, some (3, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3201 (0, 3, some (3, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf) 4128 (0, 4, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4129 (0, 4, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4130 (0, 4, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4131 (0, 4, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4160 (0, 4, some (1, 0)) (2719688398183289940154165310632757728757 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4161 (0, 4, some (1, 1)) (575653819590212319887222682859445881229 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))) 4162 (0, 4, some (1, 2)) (2949223507580379350449367754188595912003 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 4163 (0, 4, some (1, 3)) (4778618099708790175253674199922875663077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4192 (0, 4, some (2, 0)) (4835001596770293226940738330013791517791 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4193 (0, 4, some (2, 1)) (2558461420400943643943211923819759472129 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4194 (0, 4, some (2, 2)) (1048612802695245991270886312600389657601 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4224 (0, 4, some (3, 0)) (2719688398183289940154165310632757728757 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (575653819590212319887222682859445881229 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5152 (0, 5, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5153 (0, 5, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5154 (0, 5, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5155 (0, 5, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 5156 (0, 5, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5184 (0, 5, some (1, 0)) (5281111077432298948679803786596397348499 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (43664408241509438189964150166523894991 / 78125000000000000000000000000000000000 : ℚ) (.node .leaf 5186 (0, 5, some (1, 2)) (715853006639954596707591722735199339589 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 5187 (0, 5, some (1, 3)) (2319789005796409429077220684193670958929 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5216 (0, 5, some (2, 0)) (1113984367895875559487146111235177565699 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5217 (0, 5, some (2, 1)) (1178939022520754831129032054496145164757 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 5218 (0, 5, some (2, 2)) (2416003897409846763888122064231297771113 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5248 (0, 5, some (3, 0)) (1113984367895875559487146111235177565699 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5249 (0, 5, some (3, 1)) (1178939022520754831129032054496145164757 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5280 (0, 5, some (4, 0)) (5281111077432298948679803786596397348499 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6176 (0, 6, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 6177 (0, 6, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6178 (0, 6, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6179 (0, 6, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 6180 (0, 6, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6208 (0, 6, some (1, 0)) (2590771603207675983228704952210750770421 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6209 (0, 6, some (1, 1)) (5483670739885424476901603060313270473527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6210 (0, 6, some (1, 2)) (2809426447550277540056172605346551508919 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (569013167260706039386821059090039111687 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6240 (0, 6, some (2, 0)) (2122360097347728165460955096851047031129 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6241 (0, 6, some (2, 1)) (4492223070114139731477793227008631171913 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (4602964291666374721628033196599789992213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6272 (0, 6, some (3, 0)) (4029167997308577689117281941678159598159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6273 (0, 6, some (3, 1)) (852820473466981214647737307939919824043 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 6304 (0, 6, some (4, 0)) (2122360097347728165460955096851047031129 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7201 (0, 7, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7202 (0, 7, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7203 (0, 7, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7204 (0, 7, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7232 (0, 7, some (1, 0)) (102262077648560175118030565507058434067 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 7233 (0, 7, some (1, 1)) (169101275871768886903436628612418717161 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7234 (0, 7, some (1, 2)) (1108927491607508140740325812106265923553 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7235 (0, 7, some (1, 3)) (2245989905919279054907624956939160831503 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7264 (0, 7, some (2, 0)) (2054841773738107942668759755719892016843 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7265 (0, 7, some (2, 1)) (2174656325511431158737610964665878564313 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (69633294979614015476576930676763459103 / 156250000000000000000000000000000000000 : ℚ) .leaf)))))) 7296 (0, 7, some (3, 0)) (757496871470816111985411596348580993089 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 7297 (0, 7, some (3, 1)) (2004163269591334955892582265036073684871 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (757496871470816111985411596348580993089 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf)) 8226 (0, 8, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8227 (0, 8, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8228 (0, 8, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8257 (0, 8, some (1, 1)) (2679192852708504144495550254031240049941 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8258 (0, 8, some (1, 2)) (2745239681784473957663216675242941219933 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 8259 (0, 8, some (1, 3)) (4448103711941727461411015954620457167107 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8288 (0, 8, some (2, 0)) (1003947475110628513064721179120295333467 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 8289 (0, 8, some (2, 1)) (4249944214943364392917386213298252795011 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8290 (0, 8, some (2, 2)) (4354712835411653884647894574544098651317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8320 (0, 8, some (3, 0)) (726235152713128264659086501099750675251 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 8321 (0, 8, some (3, 1)) (1921451920095198745351104154594479164411 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8352 (0, 8, some (4, 0)) (3525521997645005477977621698968389648389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) (.node .leaf 9251 (0, 9, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 9252 (0, 9, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9282 (0, 9, some (1, 2)) (2724606053220410472718045768292898773829 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9283 (0, 9, some (1, 3)) (4414671104794296885702535123387110599097 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 9313 (0, 9, some (2, 1)) (1044200258494642578446266735409114786367 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9314 (0, 9, some (2, 2)) (4279766546034424785487437374414899320403 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9344 (0, 9, some (3, 0)) (1760772821503300403937977561831979759159 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9345 (0, 9, some (3, 1)) (3726881361872471480929724751296049564847 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9376 (0, 9, some (4, 0)) (3354619763571293255483115306035626732127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10240 (0, 10, none) (0 : ℚ) .leaf)))) 10276 (0, 10, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 10307 (0, 10, some (1, 3)) (4388348588879242067662635040191536003971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10338 (0, 10, some (2, 2)) (4222272837884045800484585802705662152737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 10369 (0, 10, some (3, 1)) (3640901172839287484596861669709695790323 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10400 (0, 10, some (4, 0)) (3233941179376442584213564646760169880327 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf) 32800 (1, 0, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32801 (1, 0, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32802 (1, 0, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32803 (1, 0, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 32804 (1, 0, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 32834 (1, 0, some (1, 2)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 33828 (1, 1, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (2312153787989346395549960530459895856691 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (37975870744073201744877793645086161729 / 40000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (3904300402275621997272060335746048115353 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (3243376007746533815737399950744390326123 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33888 (1, 1, some (2, 0)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 33889 (1, 1, some (2, 1)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34816 (1, 2, none) (0 : ℚ) (.node .leaf 34848 (1, 2, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34849 (1, 2, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34850 (1, 2, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34851 (1, 2, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 34852 (1, 2, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34880 (1, 2, some (1, 0)) (7511016247106106090462433967459601540513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34881 (1, 2, some (1, 1)) (154727125472508825035351020556292643873 / 200000000000000000000000000000000000000 : ℚ) .leaf) 34882 (1, 2, some (1, 2)) (6538609056505834749446827217117491388617 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34883 (1, 2, some (1, 3)) (5413437756019395477453282815558628936929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (6431789113766296343108089947855476360703 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34913 (1, 2, some (2, 1)) (264209025014348900701319242264524762801 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34914 (1, 2, some (2, 2)) (681448546374366437475443431056139819249 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34944 (1, 2, some (3, 0)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 34945 (1, 2, some (3, 1)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35872 (1, 3, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35873 (1, 3, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35874 (1, 3, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35875 (1, 3, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35876 (1, 3, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35904 (1, 3, some (1, 0)) (1330015127431660279830663761940305499287 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35905 (1, 3, some (1, 1)) (3436285052374440740561116311019790342233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (119255453359825614004246177691592941931 / 200000000000000000000000000000000000000 : ℚ) .leaf)))) 35907 (1, 3, some (1, 3)) (2460522866457573305842009861507808060163 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35936 (1, 3, some (2, 0)) (2132192318494897017255556884951054311 / 3906250000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (175561473223964481724862463483125801627 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 35938 (1, 3, some (2, 2)) (471997857975138983286385059265391900023 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 35968 (1, 3, some (3, 0)) (5901614479339776346612237760250915862637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35969 (1, 3, some (3, 1)) (6058175871912171333290131553356809088539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36864 (1, 4, none) (0 : ℚ) (.node (.node (.node .leaf 36896 (1, 4, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36897 (1, 4, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36899 (1, 4, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 36928 (1, 4, some (1, 0)) (3079321928960640248303710391758041495373 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36929 (1, 4, some (1, 1)) (49868303512412052114326893365806828387 / 78125000000000000000000000000000000000 : ℚ) .leaf) 36930 (1, 4, some (1, 2)) (5661496343229561964241069696616994111569 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36931 (1, 4, some (1, 3)) (932042418338535281343193603766413182987 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 36960 (1, 4, some (2, 0)) (999248630252796004687650899488715427321 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36961 (1, 4, some (2, 1)) (5152829157580688083572916937485160435949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (1099992501463994022754957023454762022419 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (4867204672288635916654162688879111564481 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36993 (1, 4, some (3, 1)) (5004890253198284448864094791762176589471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37024 (1, 4, some (4, 0)) (1132889158200482974817958546499302889759 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) (.node (.node .leaf 37920 (1, 5, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37921 (1, 5, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V1lrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 37923 (1, 5, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37924 (1, 5, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 37952 (1, 5, some (1, 0)) (5849702847409780813732629845024975634089 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37953 (1, 5, some (1, 1)) (6077522736722582167447162743429421044029 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37954 (1, 5, some (1, 2)) (5487666508586298814025648535499421559293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37955 (1, 5, some (1, 3)) (2253862381185614760906253501850620218131 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37984 (1, 5, some (2, 0)) (4713041508591985563434379760421510281357 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37985 (1, 5, some (2, 1)) (2434895888522001926126501471253639403607 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37986 (1, 5, some (2, 2)) (4218864580184302429921507318642690470299 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38016 (1, 5, some (3, 0)) (4400251226104720214897568437007882883229 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38017 (1, 5, some (3, 1)) (2265954906674178798449774277638401408371 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38048 (1, 5, some (4, 0)) (2287798523518772976558103932232078809901 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38912 (1, 6, none) (0 : ℚ) .leaf))) 38944 (1, 6, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38945 (1, 6, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38946 (1, 6, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38947 (1, 6, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 38948 (1, 6, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38976 (1, 6, some (1, 0)) (1128290277339263399462455870902240632589 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 38977 (1, 6, some (1, 1)) (293638494603968901674485570148624639327 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 38978 (1, 6, some (1, 2)) (1076002163998603932310056347076967569143 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (1102989924380916726357514530419851001091 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39008 (1, 6, some (2, 0)) (4518351658074369310429630802104944962759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (58455219995860858653035138917463610187 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39010 (1, 6, some (2, 2)) (1025862159868384527702749721923318755421 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39040 (1, 6, some (3, 0)) (2061950304489100790106138704566553955353 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 39041 (1, 6, some (3, 1)) (2126748237820050684146307753372873546777 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39072 (1, 6, some (4, 0)) (4086825163640295540999340524868000643181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) (.node .leaf 39969 (1, 7, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39970 (1, 7, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39971 (1, 7, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39972 (1, 7, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 40000 (1, 7, some (1, 0)) (2746745643342047859981461849338269573209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40001 (1, 7, some (1, 1)) (2864055379715239792098075196641308334931 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40002 (1, 7, some (1, 2)) (212387279247927267216319729860970416641 / 400000000000000000000000000000000000000 : ℚ) .leaf) 40003 (1, 7, some (1, 3)) (4348464139769195129750767903886759458759 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40032 (1, 7, some (2, 0)) (2187709597862547152958574460759202611101 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40033 (1, 7, some (2, 1)) (1133809052708799279359946779261329728717 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 40034 (1, 7, some (2, 2)) (1006161863051629875624322391298341493221 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40064 (1, 7, some (3, 0)) (787493873338920062938713642586251611721 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (254165816673781438587879536723530419081 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 40096 (1, 7, some (4, 0)) (1900187629010310727500726240174476426063 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 40960 (1, 8, none) (0 : ℚ) (.node (.node .leaf 40994 (1, 8, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40995 (1, 8, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 40996 (1, 8, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41025 (1, 8, some (1, 1)) (5621586978686084036410534525110052164181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41026 (1, 8, some (1, 2)) (1315447994558680323900605050298575294313 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41027 (1, 8, some (1, 3)) (4304539605688485631004088081243438392591 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41056 (1, 8, some (2, 0)) (4265853061881896707133058767016978680311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41057 (1, 8, some (2, 1)) (4427553475279200331304261759101268617489 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 41058 (1, 8, some (2, 2)) (1984164863254240902804789905419304323277 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 41088 (1, 8, some (3, 0)) (190081889365926319352141101728016606333 / 500000000000000000000000000000000000000 : ℚ) .leaf) 41089 (1, 8, some (3, 1)) (3931193520781595843703546727496429667379 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41120 (1, 8, some (4, 0)) (3608882102775798815022641810080589306863 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41984 (1, 9, none) (0 : ℚ) (.node (.node .leaf 42019 (1, 9, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 42020 (1, 9, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 42050 (1, 9, some (1, 2)) (5228088095532470248289864920169282468879 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42051 (1, 9, some (1, 3)) (213655113237709669391830104564593097411 / 500000000000000000000000000000000000000 : ℚ) .leaf) 42081 (1, 9, some (2, 1)) (2171395287979360820667019891263827994067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42082 (1, 9, some (2, 2)) (785346150535251074581983041777325981577 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42112 (1, 9, some (3, 0)) (1848777452387866287723976175515906030157 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42113 (1, 9, some (3, 1)) (3827876347033009406509923943210658030743 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 42144 (1, 9, some (4, 0)) (433792767501011732973970298993435105433 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43008 (1, 10, none) (0 : ℚ) .leaf) 43044 (1, 10, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 43075 (1, 10, some (1, 3)) (33202869307272592562151610072338313061 / 78125000000000000000000000000000000000 : ℚ) .leaf)) 43106 (1, 10, some (2, 2)) (243451219314649771267691576931097790897 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43137 (1, 10, some (3, 1)) (1873099761725896198653981620964905402939 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 43168 (1, 10, some (4, 0)) (1682347896957959491383280604106945028631 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node (.node .leaf 65568 (2, 0, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 65600 (2, 0, some (1, 0)) (6822563787735849717181898463519358592343 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (3495376008984153304236287708667965525337 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65602 (2, 0, some (1, 2)) (1415886844358160051927014577754926122393 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 65603 (2, 0, some (1, 3)) (4713803301014419074107933778599378353969 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65632 (2, 0, some (2, 0)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65633 (2, 0, some (2, 1)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65634 (2, 0, some (2, 2)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66560 (2, 1, none) (0 : ℚ) (.node (.node (.node .leaf 66592 (2, 1, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66593 (2, 1, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 66624 (2, 1, some (1, 0)) (6431789113766296343108089947855476360703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (264209025014348900701319242264524762801 / 400000000000000000000000000000000000000 : ℚ) .leaf) 66626 (2, 1, some (1, 2)) (681448546374366437475443431056139819249 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 66627 (2, 1, some (1, 3)) (2263382360439547474495528486868715617983 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66656 (2, 1, some (2, 0)) (154727125472508825035351020556292643873 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66657 (2, 1, some (2, 1)) (6538609056505834749446827217117491388617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66658 (2, 1, some (2, 2)) (5413437756019395477453282815558628936929 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66688 (2, 1, some (3, 0)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67617 (2, 2, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67618 (2, 2, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 67620 (2, 2, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (19189730866454073155300011964559488799 / 31250000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (1580053259015680335523762171348132214643 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 67650 (2, 2, some (1, 2)) (5309975902220313561971831916735658875259 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67651 (2, 2, some (1, 3)) (879889837396816488589058732669406061979 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (6130112342735164713503225559592659690491 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67681 (2, 2, some (2, 1)) (1088920439154966916024445171204801933639 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67682 (2, 2, some (2, 2)) (1124335851103589112813050396644240943137 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67712 (2, 2, some (3, 0)) (1580053259015680335523762171348132214643 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (5309975902220313561971831916735658875259 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67744 (2, 2, some (4, 0)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68608 (2, 3, none) (0 : ℚ) .leaf))) 68640 (2, 3, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68641 (2, 3, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68642 (2, 3, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68643 (2, 3, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68672 (2, 3, some (1, 0)) (5921473364461013361112005330303498828569 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68673 (2, 3, some (1, 1)) (122141135587097791610617290370018617741 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 68674 (2, 3, some (1, 2)) (5214779266199675367134611074155908847023 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68675 (2, 3, some (1, 3)) (4312014595439547462646649182849592288393 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (542216348741209567970484099513503828421 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 68705 (2, 3, some (2, 1)) (4987622344445549077711502499818709244767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (1033291190916905777388504646164314545351 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (1045099003064761119422501409170620492211 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 68737 (2, 3, some (3, 1)) (2265313658050669646110646892884911451263 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68768 (2, 3, some (4, 0)) (5931721781568337124579667901347764846781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69632 (2, 4, none) (0 : ℚ) (.node .leaf 69664 (2, 4, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69665 (2, 4, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69666 (2, 4, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69667 (2, 4, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 69668 (2, 4, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69696 (2, 4, some (1, 0)) (719153062224118890904904138247911114709 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69697 (2, 4, some (1, 1)) (1486142510084229691239319745638207643803 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69698 (2, 4, some (1, 2)) (5149981176982791052150277488577503015501 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69699 (2, 4, some (1, 3)) (4251008246210711853988852919253360990353 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69728 (2, 4, some (2, 0)) (627824279673351213133486836976152868833 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 69729 (2, 4, some (2, 1)) (2367166978772717852270438586682255188787 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69730 (2, 4, some (2, 2)) (1973822442979558092897774083415625408567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69760 (2, 4, some (3, 0)) (2350750502042794271117626694919681292451 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69761 (2, 4, some (3, 1)) (2091408585531143036375509333849899058179 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (9417288764682403332040581197252937041 / 19531250000000000000000000000000000000 : ℚ) (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70688 (2, 5, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70689 (2, 5, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70690 (2, 5, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70691 (2, 5, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70692 (2, 5, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70720 (2, 5, some (1, 0)) (2810776199454903660632064729373444162433 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (5818211720804019672140815874844122020021 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 70723 (2, 5, some (1, 3)) (4207747933718559175606828048425497511891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70752 (2, 5, some (2, 0)) (37218408276451827543440113560577727749 / 78125000000000000000000000000000000000 : ℚ) (.node .leaf 70753 (2, 5, some (2, 1)) (571309305522517727396617205689537102159 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 70754 (2, 5, some (2, 2)) (3839635028345350128850619473429836619881 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70784 (2, 5, some (3, 0)) (219068285078606588516577335588787475677 / 500000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (31843635500605380303019830169098804461 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 70816 (2, 5, some (4, 0)) (4310438957972409498463907762791118692067 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71680 (2, 6, none) (0 : ℚ) .leaf) 71712 (2, 6, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71713 (2, 6, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71714 (2, 6, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71715 (2, 6, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 71716 (2, 6, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71744 (2, 6, some (1, 0)) (1103317243136706147112582847796036642633 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71745 (2, 6, some (1, 1)) (178690175489403193610439143188062871407 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 71746 (2, 6, some (1, 2)) (5074328576224331414494423225902716835389 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71747 (2, 6, some (1, 3)) (835325764511089296956650204458451392689 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71776 (2, 6, some (2, 0)) (4581670454573559417350061456053889576467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71777 (2, 6, some (2, 1)) (4454113967251819687106916398690651578567 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71778 (2, 6, some (2, 2)) (3771520483678723554595930625590083690177 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71808 (2, 6, some (3, 0)) (83238281308117619474729396037591154203 / 200000000000000000000000000000000000000 : ℚ) .leaf) 71809 (2, 6, some (3, 1)) (96155085395371363946752591167249869793 / 250000000000000000000000000000000000000 : ℚ) .leaf) 71840 (2, 6, some (4, 0)) (500469847627360962144277624733933592997 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72704 (2, 7, none) (0 : ℚ) .leaf) 72737 (2, 7, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 72739 (2, 7, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72740 (2, 7, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 72768 (2, 7, some (1, 0)) (5431496764851224188146525718370012782193 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72769 (2, 7, some (1, 1)) (2818690895857510030804522397926624257539 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72770 (2, 7, some (1, 2)) (505267522315575242312650433520763930987 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 72771 (2, 7, some (1, 3)) (4153978266615676437261514060824275009981 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72800 (2, 7, some (2, 0)) (4445633161065511843114178215797651264453 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72801 (2, 7, some (2, 1)) (1091581240166921353970567069184844795369 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72802 (2, 7, some (2, 2)) (372633009384291951277731129323577483229 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 72832 (2, 7, some (3, 0)) (4000785287502475028666091435031247498999 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72833 (2, 7, some (3, 1)) (749937450164681146156170792236407745023 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72864 (2, 7, some (4, 0)) (151794201404612505463710445182746182563 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 73728 (2, 8, none) (0 : ℚ) (.node (.node (.node (.node .leaf 73762 (2, 8, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73763 (2, 8, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 73764 (2, 8, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 73793 (2, 8, some (1, 1)) (2785666201781100005077846025248895318883 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73794 (2, 8, some (1, 2)) (50375724778346648324252390304386460267 / 100000000000000000000000000000000000000 : ℚ) .leaf) 73795 (2, 8, some (1, 3)) (4137343075805623275353369307431699756211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 73824 (2, 8, some (2, 0)) (4339884915437157281833090831093388425507 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73825 (2, 8, some (2, 1)) (53715810441887212817717412976001354199 / 125000000000000000000000000000000000000 : ℚ) .leaf) 73826 (2, 8, some (2, 2)) (1847673654287950993900259730070671650059 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73856 (2, 8, some (3, 0)) (969217882062630572042402176685014504227 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73857 (2, 8, some (3, 1)) (3676403979805239228021889415893416148287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73888 (2, 8, some (4, 0)) (1820748808061239242052149021474430203987 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrr : KTree ℚ :=
  .node V1lrrrl 72738 (2, 7, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) V1lrrrr

def V1lrr : KTree ℚ :=
  .node V1lrrl 70722 (2, 5, some (1, 2)) (2552673329643698587973306188056232525489 / 5000000000000000000000000000000000000000 : ℚ) V1lrrr

def V1lr : KTree ℚ :=
  .node V1lrl 67619 (2, 2, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) V1lrr

def V1l : KTree ℚ :=
  .node V1ll 37922 (1, 5, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) V1lr

def V1rlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 74787 (2, 9, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 74788 (2, 9, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 74818 (2, 9, some (1, 2)) (78548768788351876269665869727368042897 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 74819 (2, 9, some (1, 3)) (2062525962761003995949549763784128291243 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74849 (2, 9, some (2, 1)) (4241265886987139607714707843579310727919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 74850 (2, 9, some (2, 2)) (367366278022697327015861900590670501989 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 74880 (2, 9, some (3, 0)) (755663982805010190681054036973847004107 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74881 (2, 9, some (3, 1)) (361851951475634145437974740480784383329 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 74912 (2, 9, some (4, 0)) (220201318861182267753526117814718931569 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 75812 (2, 10, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 75843 (2, 10, some (1, 3)) (4115944440160041935390000888381003657851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75874 (2, 10, some (2, 2)) (457289447694165129516802701388329874183 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 75905 (2, 10, some (3, 1)) (3571416913440338913560125403438962686939 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 75936 (2, 10, some (4, 0)) (1714372890130846504943157686221758134133 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98338 (3, 0, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98339 (3, 0, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (6064501144654088637495020856461652082083 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98369 (3, 0, some (1, 1)) (388375112109350367137365300963107280593 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98370 (3, 0, some (1, 2)) (201370573419827207385175406614033937407 / 400000000000000000000000000000000000000 : ℚ) .leaf) 98371 (3, 0, some (1, 3)) (4190047378679483621429274469866114092417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98400 (3, 0, some (2, 0)) (388375112109350367137365300963107280593 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98401 (3, 0, some (2, 1)) (201370573419827207385175406614033937407 / 400000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (4190047378679483621429274469866114092417 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 98432 (3, 0, some (3, 0)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98433 (3, 0, some (3, 1)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) (.node .leaf 99360 (3, 1, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99362 (3, 1, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 99392 (3, 1, some (1, 0)) (5901614479339776346612237760250915862637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99393 (3, 1, some (1, 1)) (6058175871912171333290131553356809088539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99394 (3, 1, some (1, 2)) (4982729934629264444542088835753070753987 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99395 (3, 1, some (1, 3)) (4139247767317711480117230776395540330773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99424 (3, 1, some (2, 0)) (175561473223964481724862463483125801627 / 312500000000000000000000000000000000000 : ℚ) .leaf) 99425 (3, 1, some (2, 1)) (471997857975138983286385059265391900023 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 99426 (3, 1, some (2, 2)) (1955310749770703307975686072598680137731 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99456 (3, 1, some (3, 0)) (119255453359825614004246177691592941931 / 200000000000000000000000000000000000000 : ℚ) .leaf) 99457 (3, 1, some (3, 1)) (2460522866457573305842009861507808060163 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99488 (3, 1, some (4, 0)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 100352 (3, 2, none) (0 : ℚ) (.node (.node .leaf 100384 (3, 2, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100385 (3, 2, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 100386 (3, 2, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100387 (3, 2, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100416 (3, 2, some (1, 0)) (5768538870860605530849378001634502594941 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (5931721781568337124579667901347764846781 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100418 (3, 2, some (1, 2)) (4947071758086345741147591726384580375003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100419 (3, 2, some (1, 3)) (1025625056950761618698215853500835075149 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 100449 (3, 2, some (2, 1)) (2265313658050669646110646892884911451263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (374809226215890381989361988519442195109 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (4987622344445549077711502499818709244767 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (1033291190916905777388504646164314545351 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (5214779266199675367134611074155908847023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101376 (3, 3, none) (0 : ℚ) .leaf)) 101408 (3, 3, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101409 (3, 3, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101410 (3, 3, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101411 (3, 3, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101440 (3, 3, some (1, 0)) (5658759292830144309281852413847586012383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101441 (3, 3, some (1, 1)) (2914036659817616767553722064864199342041 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 101442 (3, 3, some (1, 2)) (4922708301547077364457946598297259616163 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101443 (3, 3, some (1, 3)) (4075913425909024322092509150060666428479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101472 (3, 3, some (2, 0)) (4953021633933788752313682583534472517427 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101473 (3, 3, some (2, 1)) (881317856618884966768938912700533594887 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 101474 (3, 3, some (2, 2)) (1824629708264517911012887708179007363873 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101504 (3, 3, some (3, 0)) (284741800289934386292035041803459943053 / 625000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (956386872605126555489054236265134500397 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 101536 (3, 3, some (4, 0)) (881317856618884966768938912700533594887 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102400 (3, 4, none) (0 : ℚ) .leaf) 102432 (3, 4, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102433 (3, 4, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102434 (3, 4, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102435 (3, 4, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 102464 (3, 4, some (1, 0)) (5567265822120572133286574502329695679453 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102465 (3, 4, some (1, 1)) (5742220242114136847195030934106758576297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102466 (3, 4, some (1, 2)) (2453205688495084725069810377000333176173 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102467 (3, 4, some (1, 3)) (4056712582658901895347056025500158106819 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102496 (3, 4, some (2, 0)) (2377043023856408295535778380954725213509 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102497 (3, 4, some (2, 1)) (4319069485216658569745528180487576559923 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (717361285367465329285902186760729810957 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 102528 (3, 4, some (3, 0)) (268553667812887230553763986730483093693 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102529 (3, 4, some (3, 1)) (1832659826911628536843107831163269671549 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102560 (3, 4, some (4, 0)) (1009404654769123328063400966326493182093 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node (.node .leaf 103456 (3, 5, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103457 (3, 5, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 103458 (3, 5, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103459 (3, 5, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103488 (3, 5, some (1, 0)) (5490243952856332236128990894022513532881 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103489 (3, 5, some (1, 1)) (5670372345524852142160675956809316555749 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103490 (3, 5, some (1, 2)) (97918170509361549352900889830307063173 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103491 (3, 5, some (1, 3)) (4042921837368217080044304549594284266167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103520 (3, 5, some (2, 0)) (460274400321367188647463668329464046281 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 103521 (3, 5, some (2, 1)) (4253593281617963952639705024947399040059 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103522 (3, 5, some (2, 2)) (709265651448785592220087688399321887731 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103552 (3, 5, some (3, 0)) (4117912696909658720951997050108393760371 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103553 (3, 5, some (3, 1)) (1784085325096587342149342761529035754109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103584 (3, 5, some (4, 0)) (3815808493096737973362527002214831872453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104448 (3, 6, none) (0 : ℚ) .leaf)))))

def V1rll : KTree ℚ :=
  .node V1rlll 100448 (3, 2, some (2, 0)) (1045099003064761119422501409170620492211 / 2000000000000000000000000000000000000000 : ℚ) V1rllr

def V1rlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104481 (3, 6, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104482 (3, 6, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104483 (3, 6, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 104512 (3, 6, some (1, 0)) (2712392862909693048764761304428178699379 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104513 (3, 6, some (1, 1)) (5609656598034765284319804000548827806767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104514 (3, 6, some (1, 2)) (152799726967701910688947784262787229591 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 104515 (3, 6, some (1, 3)) (4033126328512691407731516924949331876149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104544 (3, 6, some (2, 0)) (28023571357344695730901407895613713909 / 62500000000000000000000000000000000000 : ℚ) .leaf) 104545 (3, 6, some (2, 1)) (4202360114427324920178294921497348669897 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104546 (3, 6, some (2, 2)) (3519780028010179368216355286231400450157 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104576 (3, 6, some (3, 0)) (3984178479342100454763876370212515518557 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104577 (3, 6, some (3, 1)) (3503302111877986275622717897312632629717 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104608 (3, 6, some (4, 0)) (228944092924916604693291477602168257541 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 105472 (3, 7, none) (0 : ℚ) (.node (.node (.node (.node .leaf 105505 (3, 7, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105506 (3, 7, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105507 (3, 7, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 105536 (3, 7, some (1, 0)) (2684330157220127069967463327425264239133 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105537 (3, 7, some (1, 1)) (2778940186440192856967602847200197474607 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105538 (3, 7, some (1, 2)) (4886311817483015852273804730106440464581 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105539 (3, 7, some (1, 3)) (4026304228378555192325180184632827158707 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105568 (3, 7, some (2, 0)) (4387756520958098426314093152557412788551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105569 (3, 7, some (2, 1)) (4160871831454806074363822023902798012011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105570 (3, 7, some (2, 2)) (3502413745426340079437366612559466535897 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105600 (3, 7, some (3, 0)) (3879180730208837325716900858829837294311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105601 (3, 7, some (3, 1)) (3456933254706881499032725688823518272513 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106496 (3, 8, none) (0 : ℚ) .leaf) 106530 (3, 8, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106531 (3, 8, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 106561 (3, 8, some (1, 1)) (5513355354397079675739140042448942758239 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106562 (3, 8, some (1, 2)) (4885243829839632602960617672540084305099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106563 (3, 8, some (1, 3)) (4021710447585441674357251776783943925657 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 106592 (3, 8, some (2, 0)) (4308602099624749167813742573464827574953 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106593 (3, 8, some (2, 1)) (257898370399693008209962339178120613269 / 625000000000000000000000000000000000000 : ℚ) .leaf) 106594 (3, 8, some (2, 2)) (3491290363955124285240958846009181326409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106624 (3, 8, some (3, 0)) (1896958130382068955291102725971816507967 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106625 (3, 8, some (3, 1)) (1711021193157688028998775773596874118467 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106656 (3, 8, some (4, 0)) (691929534189961743539662054087089832451 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107586 (3, 9, some (1, 2)) (9771574121856882230088187703532603491 / 20000000000000000000000000000000000000 : ℚ) .leaf) 107587 (3, 9, some (1, 3)) (803759274865266358584818425653782497593 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 107617 (3, 9, some (2, 1)) (512136183759464242475272763995447662171 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 107618 (3, 9, some (2, 2)) (69690325037118653921770664816598261671 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107648 (3, 9, some (3, 0)) (1861476836947890015576238798467117573501 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107649 (3, 9, some (3, 1)) (169735555123134177722474067559891475693 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 107680 (3, 9, some (4, 0)) (3386664891674751355591894329575759211001 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108611 (3, 10, some (1, 3)) (2008577124762072042979721787125642093479 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108642 (3, 10, some (2, 2)) (3480829845690668797943669230094277362651 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108673 (3, 10, some (3, 1)) (67451988257248862759574603852055527339 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108704 (3, 10, some (4, 0)) (3325589386469902384248780826446053996873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) .leaf)))

def V1rlrlr : KTree ℚ :=
  .node V1rlrlrl 107555 (3, 9, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) V1rlrlrr

def V1rlrl : KTree ℚ :=
  .node V1rlrll 105632 (3, 7, some (4, 0)) (1774594903904791278043156061340178522611 / 5000000000000000000000000000000000000000 : ℚ) V1rlrlr

def V1rlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 131105 (4, 0, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131106 (4, 0, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131136 (4, 0, some (1, 0)) (575653819590212319887222682859445881229 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 131137 (4, 0, some (1, 1)) (2949223507580379350449367754188595912003 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131138 (4, 0, some (1, 2)) (4778618099708790175253674199922875663077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131168 (4, 0, some (2, 0)) (1048612802695245991270886312600389657601 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 131169 (4, 0, some (2, 1)) (4247660533074480155781043733264778367179 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131170 (4, 0, some (2, 2)) (3535352475760814305580950333949533765477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131200 (4, 0, some (3, 0)) (4778618099708790175253674199922875663077 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (1988635767615458046889284562846612743081 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131232 (4, 0, some (4, 0)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf))) 132128 (4, 1, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132129 (4, 1, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132130 (4, 1, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132160 (4, 1, some (1, 0)) (1132889158200482974817958546499302889759 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 132161 (4, 1, some (1, 1)) (5812813379532550427527391475535435995947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132162 (4, 1, some (1, 2)) (4768118404838497823860070244366814351329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (5004890253198284448864094791762176589471 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132193 (4, 1, some (2, 1)) (4174091795885354219093280519136989691409 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132194 (4, 1, some (2, 2)) (865371141802205115776619626391329594657 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132224 (4, 1, some (3, 0)) (1099992501463994022754957023454762022419 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132225 (4, 1, some (3, 1)) (909565578725529542902027562007335873333 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (932042418338535281343193603766413182987 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) .leaf)))) 133152 (4, 2, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133153 (4, 2, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133154 (4, 2, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133184 (4, 2, some (1, 0)) (1117089122811900867460011685660194731397 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 133185 (4, 2, some (1, 1)) (5739801195738739567738389554367286319091 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (4762491732193176052122308771049282395311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (9417288764682403332040581197252937041 / 19531250000000000000000000000000000000 : ℚ) .leaf)) 133217 (4, 2, some (2, 1)) (2061355863476059852923517624761417649447 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133218 (4, 2, some (2, 2)) (3413723881399748659307692456968830774533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133248 (4, 2, some (3, 0)) (2091408585531143036375509333849899058179 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133249 (4, 2, some (3, 1)) (3463945461783420721688529008496084292353 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (1973822442979558092897774083415625408567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134144 (4, 3, none) (0 : ℚ) .leaf))) 134176 (4, 3, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134177 (4, 3, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134178 (4, 3, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134208 (4, 3, some (1, 0)) (2758606985457199490174554854285900434147 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134209 (4, 3, some (1, 1)) (5677111711660759169725309997018261099447 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134210 (4, 3, some (1, 2)) (148763448488740757328153544704287499201 / 312500000000000000000000000000000000000 : ℚ) .leaf) 134240 (4, 3, some (2, 0)) (4677125605438812389826288805111890941913 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134241 (4, 3, some (2, 1)) (204245169356196706257775658444107625089 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134242 (4, 3, some (2, 2)) (1691469089259883961154962786144723292477 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (1009404654769123328063400966326493182093 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134273 (4, 3, some (3, 1)) (3366013344377869894283615829011551118967 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134304 (4, 3, some (4, 0)) (1832659826911628536843107831163269671549 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135168 (4, 4, none) (0 : ℚ) .leaf)))))

def V1rlr : KTree ℚ :=
  .node V1rlrl 131104 (4, 0, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) V1rlrr

def V1rl : KTree ℚ :=
  .node V1rll 104480 (3, 6, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) V1rlr

def V1rrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135201 (4, 4, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135202 (4, 4, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135232 (4, 4, some (1, 0)) (5457889999156104657708323765387865650631 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135233 (4, 4, some (1, 1)) (5622915347527518506820388184103695323107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135234 (4, 4, some (1, 2)) (476097244231361313084813028505818886703 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (2280265743252163383769864927693984933093 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 135265 (4, 4, some (2, 1)) (1013937993226258790132081039385188024891 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135266 (4, 4, some (2, 2)) (336344945381880364029733785266968147531 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 135296 (4, 4, some (3, 0)) (3930161640686490069610146677391069814919 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135297 (4, 4, some (3, 1)) (6459049367700063894687748606477636461 / 19531250000000000000000000000000000000 : ℚ) .leaf)) 135328 (4, 4, some (4, 0)) (1756011393606779233668981694700955932317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136192 (4, 5, none) (0 : ℚ) .leaf) 136224 (4, 5, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 136225 (4, 5, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136226 (4, 5, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136256 (4, 5, some (1, 0)) (675747707107185003260925296186975716613 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (174242290269281237540679084047686177457 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 136258 (4, 5, some (1, 2)) (4763408348886394067307441973111528279007 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136288 (4, 5, some (2, 0)) (558076125032851770478127192665778301011 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136289 (4, 5, some (2, 1)) (40323658181072967188089119593794741181 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 136290 (4, 5, some (2, 2)) (837912306509572780851293653823915146003 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136320 (4, 5, some (3, 0)) (192269080791088363954263729222121720029 / 500000000000000000000000000000000000000 : ℚ) .leaf) 136321 (4, 5, some (3, 1)) (1634801990659250274777562526209739274837 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136352 (4, 5, some (4, 0)) (85331874465735666219652292925512913099 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137216 (4, 6, none) (0 : ℚ) .leaf) 137248 (4, 6, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 137250 (4, 6, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137280 (4, 6, some (1, 0)) (2680143951747409509665873205768347119913 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 137281 (4, 6, some (1, 1)) (5534457264685409772723302983118843341837 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137282 (4, 6, some (1, 2)) (476721233244271748505262953284937714689 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137312 (4, 6, some (2, 0)) (876870913323790233444515272423194134689 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137313 (4, 6, some (2, 1)) (802596335423248195627461394937434935817 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 137314 (4, 6, some (2, 2)) (3345182868253124239086253538112301575843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137344 (4, 6, some (3, 0)) (3775667604338375091697397053324122233193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137345 (4, 6, some (3, 1)) (40560737627332690017108921883198526147 / 125000000000000000000000000000000000000 : ℚ) .leaf) 137376 (4, 6, some (4, 0)) (3342340430048322860830948293990826504539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138240 (4, 7, none) (0 : ℚ) .leaf) 138273 (4, 7, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138304 (4, 7, some (1, 0)) (5319836748044347624200913904752801021999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138305 (4, 7, some (1, 1)) (1099617270467988990239198667887594414833 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 138306 (4, 7, some (1, 2)) (2385996634852297003530301915329240765011 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138336 (4, 7, some (2, 0)) (431623397481188784775051313036326072561 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138337 (4, 7, some (2, 1)) (3996485068215447737774116570867118944721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138338 (4, 7, some (2, 2)) (3342473990209632915254380303661010842469 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138368 (4, 7, some (3, 0)) (464589408477373064560917316312563149407 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138369 (4, 7, some (3, 1)) (3227938216055601833886857029990141728433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138400 (4, 7, some (4, 0)) (821868975335422339535076667291986967051 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 139298 (4, 8, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139329 (4, 8, some (1, 1)) (683234741053993228942790922934850302513 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 139330 (4, 8, some (1, 2)) (955491813534546333676892552617655397227 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllr : KTree ℚ :=
  .node V1rrllrl 138274 (4, 7, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) V1rrllrr

def V1rrll : KTree ℚ :=
  .node V1rrlll 137249 (4, 6, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) V1rrllr

def V1rrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139361 (4, 8, some (2, 1)) (1991073385246185843969733747225077059451 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 139362 (4, 8, some (2, 2)) (3342442365725176868606097891617265498641 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139392 (4, 8, some (3, 0)) (3665862702983704020651498582960761513763 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139393 (4, 8, some (3, 1)) (3216021298017900926875522534829507524539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139424 (4, 8, some (4, 0)) (101337447930445694068390760816975315821 / 312500000000000000000000000000000000000 : ℚ) .leaf) 140354 (4, 9, some (1, 2)) (4783390902724597193406064554984183391863 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140385 (4, 9, some (2, 1)) (62023026904776882896435906329495966479 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140386 (4, 9, some (2, 2)) (3344332434130510301226359095629521889383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140416 (4, 9, some (3, 0)) (1810672205332163096251414843416979206191 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140417 (4, 9, some (3, 1)) (1603698317403310757966687862611008980551 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140448 (4, 9, some (4, 0)) (1602532239878523421146997238814326172933 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 141410 (4, 10, some (2, 2)) (1673803122062985685334027457246509019361 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141472 (4, 10, some (4, 0)) (3172347324040270284450516171365641520209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163840 (5, 0, none) (0 : ℚ) (.node .leaf 163872 (5, 0, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163873 (5, 0, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163904 (5, 0, some (1, 0)) (43664408241509438189964150166523894991 / 78125000000000000000000000000000000000 : ℚ) .leaf) 163905 (5, 0, some (1, 1)) (715853006639954596707591722735199339589 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 163936 (5, 0, some (2, 0)) (2416003897409846763888122064231297771113 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163937 (5, 0, some (2, 1)) (489330493410180113945976238072102467899 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 163968 (5, 0, some (3, 0)) (489330493410180113945976238072102467899 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 163969 (5, 0, some (3, 1)) (407272605207645808002925478470986289783 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164000 (5, 0, some (4, 0)) (965386916047753026377304837857152686893 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164864 (5, 1, none) (0 : ℚ) .leaf)))

def V1rrlrl : KTree ℚ :=
  .node V1rrlrll 141441 (4, 10, some (3, 1)) (800246911225041181557250825803892941369 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrlr

def V1rrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 164897 (5, 1, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (221144932379480392728591683577271414423 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (5672097602946404323692893313415513448397 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164960 (5, 1, some (2, 0)) (23510225697745877269456443614688404763 / 50000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164961 (5, 1, some (2, 1)) (3901433227012649821898595345243572138239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (478487246910375919825312409354493634691 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 164993 (5, 1, some (3, 1)) (633886055997371462571827023017434842957 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165024 (5, 1, some (4, 0)) (3482425955295815150787668311452353323297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165888 (5, 2, none) (0 : ℚ) .leaf) 165920 (5, 2, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165921 (5, 2, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165952 (5, 2, some (1, 0)) (1368799512895545097219762855719263212469 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 165953 (5, 2, some (1, 1)) (2811989009303861487520511399404650575131 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165984 (5, 2, some (2, 0)) (1148623381349196454196323153377242656979 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165985 (5, 2, some (2, 1)) (1946225690661620773285637893986650666077 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 166016 (5, 2, some (3, 0)) (94116174039335442243583023411044793641 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 166017 (5, 2, some (3, 1)) (3117715825323818117200827407421953972693 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166048 (5, 2, some (4, 0)) (330560080297328023734943727659344296889 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 166912 (5, 3, none) (0 : ℚ) .leaf)) 166944 (5, 3, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166945 (5, 3, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166976 (5, 3, some (1, 0)) (2713864289284259971715852217666888968511 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166977 (5, 3, some (1, 1)) (2790727178132528266488238370776039093963 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167008 (5, 3, some (2, 0)) (2252099916175603562054190807610352101807 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167009 (5, 3, some (2, 1)) (971499077146578167591699837958959667071 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlr : KTree ℚ :=
  .node V1rrlrl 164896 (5, 1, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrr

def V1rrl : KTree ℚ :=
  .node V1rrll 139360 (4, 8, some (2, 0)) (2128845565183518460570719945209421384003 / 5000000000000000000000000000000000000000 : ℚ) V1rrlr

def V1rrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167041 (5, 3, some (3, 1)) (3087573395877546612099630610358630693987 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167072 (5, 3, some (4, 0)) (1605405428097294743333001643327026756677 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf)) 167968 (5, 4, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167969 (5, 4, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168000 (5, 4, some (1, 0)) (1077070823863148281095781929512388816293 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 168001 (5, 4, some (1, 1)) (2771847120627438803011016489807724020153 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168032 (5, 4, some (2, 0)) (4427406838719806095821220721211053912951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168033 (5, 4, some (2, 1)) (776212322661067724045946690852076787679 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168064 (5, 4, some (3, 0)) (458944910118237904751830971471171939483 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168065 (5, 4, some (3, 1)) (767597726128278510216171130656535067477 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (197116974000178773208695984455252930007 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 168960 (5, 5, none) (0 : ℚ) (.node (.node (.node (.node .leaf 168992 (5, 5, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168993 (5, 5, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169024 (5, 5, some (1, 0)) (213894394154500938708403395776091415073 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 169025 (5, 5, some (1, 1)) (5510009859388626808680336581345663755879 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169056 (5, 5, some (2, 0)) (436133945765758900643017589772280691941 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 169057 (5, 5, some (2, 1)) (38770465927785332127010633371008846873 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 169088 (5, 5, some (3, 0)) (7268450897376320149226349464801470503 / 20000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169089 (5, 5, some (3, 1)) (1530594512505692275894506035591419124599 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169120 (5, 5, some (4, 0)) (1558088114376001669215873318114126735601 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169984 (5, 6, none) (0 : ℚ) (.node (.node .leaf 170016 (5, 6, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170017 (5, 6, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170049 (5, 6, some (1, 1)) (2739915193189632898542511179768645672417 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170080 (5, 6, some (2, 0)) (537989625867573528089925626050380277261 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 170081 (5, 6, some (2, 1)) (77471801312705814348522328554132714023 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 170112 (5, 6, some (3, 0)) (3600810673351798046961821378760143851049 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170113 (5, 6, some (3, 1)) (3056983096871724912876426618159860650603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170144 (5, 6, some (4, 0)) (3088996499069212892520829120457608761927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171041 (5, 7, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171072 (5, 7, some (1, 0)) (1320556148714296654987119761116971252729 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171073 (5, 7, some (1, 1)) (5452679851197621431478799953787032515081 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171104 (5, 7, some (2, 0)) (4253555450500665138007510503621953035251 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171105 (5, 7, some (2, 1)) (967618511235808839631894366333374107339 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171136 (5, 7, some (3, 0)) (89262152304287776534097887221530835593 / 250000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 171168 (5, 7, some (4, 0)) (3067902787080777606779254716535296137493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172097 (5, 8, some (1, 1)) (1085631886364468790765877428580106756969 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 172128 (5, 8, some (2, 0)) (841806193647488061124250351429655671259 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 172129 (5, 8, some (2, 1)) (1933783547176105143515762984921672336247 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172160 (5, 8, some (3, 0)) (354271217622984126073766383252420730541 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 172161 (5, 8, some (3, 1)) (764214147162280804581641141260820736681 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 173153 (5, 9, some (2, 1)) (966197634074307283817279515345865523003 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 173184 (5, 9, some (3, 0)) (879277699928663022608460889830617302497 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 173185 (5, 9, some (3, 1)) (764753179916205307497529421368801067611 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173216 (5, 9, some (4, 0)) (3035481531233475578607597708507047522581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174209 (5, 10, some (3, 1)) (3061902563075511568468281385401838873837 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrr : KTree ℚ :=
  .node V1rrrlrrl 172192 (5, 8, some (4, 0)) (3050511593430807806308538197767093171497 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrr

def V1rrrlr : KTree ℚ :=
  .node V1rrrlrl 171137 (5, 7, some (3, 1)) (3055928484357542622902117056899516994759 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrr

def V1rrrl : KTree ℚ :=
  .node V1rrrll 170048 (5, 6, some (1, 0)) (132828743800348626305936478130841891659 / 250000000000000000000000000000000000000 : ℚ) V1rrrlr

def V1rrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196672 (6, 0, some (1, 0)) (5483670739885424476901603060313270473527 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196704 (6, 0, some (2, 0)) (4602964291666374721628033196599789992213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196736 (6, 0, some (3, 0)) (3539717110895400129817536444387315305983 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196768 (6, 0, some (4, 0)) (3103738799021839719577240348048973401791 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197632 (6, 1, none) (0 : ℚ) (.node (.node (.node .leaf 197664 (6, 1, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197696 (6, 1, some (1, 0)) (5440337536187929938943260395849079492359 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197728 (6, 1, some (2, 0)) (4520301262384036599023455824660253625147 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197760 (6, 1, some (3, 0)) (881561176229574858240909894543925921191 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197792 (6, 1, some (4, 0)) (300497228345103844099781927814826526431 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 198656 (6, 2, none) (0 : ℚ) (.node (.node (.node (.node .leaf 198688 (6, 2, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198720 (6, 2, some (1, 0)) (1080244807312859066880084875456397800983 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 198752 (6, 2, some (2, 0)) (1112230847126189042842077100566904115249 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 198784 (6, 2, some (3, 0)) (1756906606529546744053276616679252870137 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198816 (6, 2, some (4, 0)) (2952822565766850932496976989998074271877 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) .leaf)) 199712 (6, 3, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199744 (6, 3, some (1, 0)) (2682896105755755301018242806719583730499 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199776 (6, 3, some (2, 0)) (2193359129543011473085141212964208355327 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199808 (6, 3, some (3, 0)) (3501397879637607462429751079991719322081 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199840 (6, 3, some (4, 0)) (365606293880638674657145981298837385439 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 200704 (6, 4, none) (0 : ℚ) .leaf))))

def V1rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 200768 (6, 4, some (1, 0)) (5333585178847227252584885879679501260029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200800 (6, 4, some (2, 0)) (2166025698281108961367397958493810842257 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 200832 (6, 4, some (3, 0)) (872177227778076115227359668273354772213 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 200864 (6, 4, some (4, 0)) (1454878592339669741213519148352088630837 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201728 (6, 5, none) (0 : ℚ) .leaf) 201760 (6, 5, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201792 (6, 5, some (1, 0)) (5304213660159527914810731263083731509313 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201824 (6, 5, some (2, 0)) (1070911187173851088970310343908257640577 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201856 (6, 5, some (3, 0)) (3475746727167595938883950995170519738757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201888 (6, 5, some (4, 0)) (1450803124313113907259891962771852661923 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202784 (6, 6, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202816 (6, 6, some (1, 0)) (2638672389838873216020353887773203632869 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 202880 (6, 6, some (3, 0)) (692522489955823293229574562167620627901 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202912 (6, 6, some (4, 0)) (2897167176297454433223531638569262059729 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 203840 (6, 7, some (1, 0)) (5252692829631680402346864201680585721541 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 203872 (6, 7, some (2, 0)) (4201774108675982128172055703912500822427 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203904 (6, 7, some (3, 0)) (3449428779231237756245742776283254869271 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203936 (6, 7, some (4, 0)) (2894639333320807497136356765539370390171 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 204928 (6, 8, some (3, 0)) (3436308970739346943472525604059197161727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204960 (6, 8, some (4, 0)) (2893006220868266886965479629640150038599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205952 (6, 9, some (3, 0)) (3423346673017469187556399593589155688303 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205984 (6, 9, some (4, 0)) (2891694107368294412705469342214547792303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207008 (6, 10, some (4, 0)) (2890384637496656210039286190472647896621 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrr : KTree ℚ :=
  .node V1rrrrrrl 204896 (6, 8, some (2, 0)) (4166851380970901490126615879623634140311 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrrr

def V1rrrrr : KTree ℚ :=
  .node V1rrrrrl 202848 (6, 6, some (2, 0)) (848097609029837801742577442905245579667 / 2000000000000000000000000000000000000000 : ℚ) V1rrrrrr

def V1rrrr : KTree ℚ :=
  .node V1rrrrl 200736 (6, 4, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrr

def V1rrr : KTree ℚ :=
  .node V1rrrl 174240 (5, 10, some (4, 0)) (3022030337569572809473621566604721843529 / 10000000000000000000000000000000000000000 : ℚ) V1rrrr

def V1rr : KTree ℚ :=
  .node V1rrl 167040 (5, 3, some (3, 0)) (92854872674879803591664052342980808113 / 250000000000000000000000000000000000000 : ℚ) V1rrr

def V1r : KTree ℚ :=
  .node V1rl 135200 (4, 4, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) V1rr

def V1 : KTree ℚ :=
  .node V1l 74752 (2, 9, none) (0 : ℚ) V1r


end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3V2.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3V2 (namespace A36W.TGCert3.R6_10_4_l4_r3): the level-2 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R6_10_4_l4_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V2ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33 (0, 0, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34 (0, 0, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35 (0, 0, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36 (0, 0, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 1024 (0, 1, none) (0 : ℚ) (.node (.node (.node .leaf 1056 (0, 1, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 1058 (0, 1, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 1059 (0, 1, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1060 (0, 1, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1088 (0, 1, some (1, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 1089 (0, 1, some (1, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1090 (0, 1, some (1, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2083 (0, 2, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2114 (0, 2, some (1, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2115 (0, 2, some (1, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 2144 (0, 2, some (2, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf)) 3104 (0, 3, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3105 (0, 3, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3106 (0, 3, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3107 (0, 3, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3108 (0, 3, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3136 (0, 3, some (1, 0)) (358148266427429127921536172593614186503 / 312500000000000000000000000000000000000 : ℚ) .leaf) 3137 (0, 3, some (1, 1)) (6064501144654088637495020856461652082083 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3138 (0, 3, some (1, 2)) (388375112109350367137365300963107280593 / 312500000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (10068528670991360369258770330701696870351 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 3168 (0, 3, some (2, 0)) (358148266427429127921536172593614186503 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3169 (0, 3, some (2, 1)) (6064501144654088637495020856461652082083 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (388375112109350367137365300963107280593 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 3200 (0, 3, some (3, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3201 (0, 3, some (3, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf) 4128 (0, 4, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4129 (0, 4, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4130 (0, 4, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4131 (0, 4, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4160 (0, 4, some (1, 0)) (2719688398183289940154165310632757728757 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4161 (0, 4, some (1, 1)) (11513076391804246397744453657188917624579 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 4162 (0, 4, some (1, 2)) (2949223507580379350449367754188595912003 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 4163 (0, 4, some (1, 3)) (9557236199417580350507348399845751326153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4192 (0, 4, some (2, 0)) (9670003193540586453881476660027583035581 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4193 (0, 4, some (2, 1)) (2046769136320754915154569539055807577703 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 4194 (0, 4, some (2, 2)) (10486128026952459912708863126003896576011 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4224 (0, 4, some (3, 0)) (2719688398183289940154165310632757728757 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (11513076391804246397744453657188917624579 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5152 (0, 5, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5153 (0, 5, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5154 (0, 5, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5155 (0, 5, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 5156 (0, 5, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5184 (0, 5, some (1, 0)) (10562222154864597897359607573192794696997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (2235617701965283235326164488526023423539 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 5186 (0, 5, some (1, 2)) (715853006639954596707591722735199339589 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 5187 (0, 5, some (1, 3)) (1855831204637127543261776547354936767143 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5216 (0, 5, some (2, 0)) (4641601532899481497863108796813239857079 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5217 (0, 5, some (2, 1)) (4912245927169811796370966893733938186487 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5218 (0, 5, some (2, 2)) (10066682905874361516200508600963740712971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5248 (0, 5, some (3, 0)) (4641601532899481497863108796813239857079 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5249 (0, 5, some (3, 1)) (4912245927169811796370966893733938186487 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5280 (0, 5, some (4, 0)) (10562222154864597897359607573192794696997 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6176 (0, 6, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 6177 (0, 6, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6178 (0, 6, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6179 (0, 6, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 6180 (0, 6, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6208 (0, 6, some (1, 0)) (2590771603207675983228704952210750770421 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6209 (0, 6, some (1, 1)) (5483670739885424476901603060313270473527 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6210 (0, 6, some (1, 2)) (11237705790201110160224690421386206035677 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (9104210676171296630189136945440625786993 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6240 (0, 6, some (2, 0)) (8913912408860458294936011406774397530741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6241 (0, 6, some (2, 1)) (4716834223619846718051682888359062730509 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (302069531640605841106839678526861218239 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6272 (0, 6, some (3, 0)) (8864169594078870916058020271691951115949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6273 (0, 6, some (3, 1)) (1172628151017099170140638798417389758059 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 6304 (0, 6, some (4, 0)) (8913912408860458294936011406774397530741 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7201 (0, 7, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7202 (0, 7, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7203 (0, 7, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7204 (0, 7, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7232 (0, 7, some (1, 0)) (102262077648560175118030565507058434067 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 7233 (0, 7, some (1, 1)) (10822481655793208761819944231194797898303 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7234 (0, 7, some (1, 2)) (11089274916075081407403258121062659235531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7235 (0, 7, some (1, 3)) (2245989905919279054907624956939160831503 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7264 (0, 7, some (2, 0)) (8630335449700053359208790974023546470739 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7265 (0, 7, some (2, 1)) (1826711313429602173339593210319337994023 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (9358714845260123680051939482957008903443 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 7296 (0, 7, some (3, 0)) (8469235854638985696503560209175106936619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 7297 (0, 7, some (3, 1)) (8963063511227914663852937351966885090673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (8469235854638985696503560209175106936619 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf)) 8226 (0, 8, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8227 (0, 8, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8228 (0, 8, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8257 (0, 8, some (1, 1)) (2143354282166803315596440203224992039953 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8258 (0, 8, some (1, 2)) (2745239681784473957663216675242941219933 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8259 (0, 8, some (1, 3)) (8896207423883454922822031909240914334213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8288 (0, 8, some (2, 0)) (4207017990939776626175974464885047111671 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8289 (0, 8, some (2, 1)) (8904645021786096823255475875482053475261 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8290 (0, 8, some (2, 2)) (228104005664419965386318287238024215069 / 250000000000000000000000000000000000000 : ℚ) .leaf) 8320 (0, 8, some (3, 0)) (8161499811442774783787829250454340921869 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 8321 (0, 8, some (3, 1)) (1079672983672540247387763286867374006669 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8352 (0, 8, some (4, 0)) (4029167997308577689117281941678159598159 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) (.node .leaf 9251 (0, 9, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 9252 (0, 9, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9282 (0, 9, some (1, 2)) (2724606053220410472718045768292898773829 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9283 (0, 9, some (1, 3)) (8829342209588593771405070246774221198193 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 9313 (0, 9, some (2, 1)) (8726530731705227262729514860204745000353 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9314 (0, 9, some (2, 2)) (1788331021021527499650107760023368644597 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9344 (0, 9, some (3, 0)) (1584695539352970363544179805648781783243 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 9345 (0, 9, some (3, 1)) (1677096612842612166418376138083222304181 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9376 (0, 9, some (4, 0)) (967073978717036883807241834318083018871 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 10240 (0, 10, none) (0 : ℚ) .leaf)))) 10276 (0, 10, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 10307 (0, 10, some (1, 3)) (4388348588879242067662635040191536003971 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10338 (0, 10, some (2, 2)) (879640174559176208434288708897012948487 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 10369 (0, 10, some (3, 1)) (31981295437679753243916712335206281227 / 39062500000000000000000000000000000000 : ℚ) .leaf)) 10400 (0, 10, some (4, 0)) (7485974952260283759753621867500393241497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf) 32800 (1, 0, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32801 (1, 0, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32802 (1, 0, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32803 (1, 0, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 32804 (1, 0, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 32834 (1, 0, some (1, 2)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 33828 (1, 1, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (13494769578654849268526097984304995890571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (2782845748768726092085776010629046623603 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (2371595322215909395144384692913179920717 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (490375211629806330082795868508344358109 / 500000000000000000000000000000000000000 : ℚ) .leaf) 33888 (1, 1, some (2, 0)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 33889 (1, 1, some (2, 1)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34816 (1, 2, none) (0 : ℚ) (.node .leaf 34848 (1, 2, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34849 (1, 2, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34850 (1, 2, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34851 (1, 2, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 34852 (1, 2, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34880 (1, 2, some (1, 0)) (3264316425699076193825332953539368310821 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34881 (1, 2, some (1, 1)) (6749845509071282288434260279683107283063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34882 (1, 2, some (1, 2)) (11749789145305503959857067330491773485891 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34883 (1, 2, some (1, 3)) (4846682119435746636938303543755041770693 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (12924887325813575337037899874242446800839 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34913 (1, 2, some (2, 1)) (13270295413145612948047775860883551323709 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34914 (1, 2, some (2, 2)) (10931584475678805629564026555064157493891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34944 (1, 2, some (3, 0)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 34945 (1, 2, some (3, 1)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35872 (1, 3, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35873 (1, 3, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35874 (1, 3, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35875 (1, 3, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35876 (1, 3, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35904 (1, 3, some (1, 0)) (316313995347793843089031543388071054593 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35905 (1, 3, some (1, 1)) (13101103935607148669887587896237036938301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (1441929629348416471268206078901265833251 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 35907 (1, 3, some (1, 3)) (4751733614524313884664093276290360960149 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35936 (1, 3, some (2, 0)) (11414515214731348652654939466356155945591 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (2354733270860287375396759409243680902703 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 35938 (1, 3, some (2, 2)) (10062923143685956181642204039797891359447 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35968 (1, 3, some (3, 0)) (11878386241906428538239021682897616622179 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35969 (1, 3, some (3, 1)) (3046802087345565489359895821978570199139 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36864 (1, 4, none) (0 : ℚ) (.node (.node (.node .leaf 36896 (1, 4, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36897 (1, 4, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36899 (1, 4, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 36928 (1, 4, some (1, 0)) (12317287715842560993214841567032165981491 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36929 (1, 4, some (1, 1)) (49868303512412052114326893365806828387 / 39062500000000000000000000000000000000 : ℚ) .leaf) 36930 (1, 4, some (1, 2)) (5661496343229561964241069696616994111569 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36931 (1, 4, some (1, 3)) (932042418338535281343193603766413182987 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 36960 (1, 4, some (2, 0)) (346842780185319298933143577534891518109 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36961 (1, 4, some (2, 1)) (11470142725548237830681719574980835323691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (9950582268821861515741399451787623584539 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (5203234501203101579004348925368893777777 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36993 (1, 4, some (3, 1)) (167760348007389357628057342821370880979 / 156250000000000000000000000000000000000 : ℚ) .leaf) 37024 (1, 4, some (4, 0)) (11383212447051221924408984701219949652467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) (.node (.node .leaf 37920 (1, 5, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37921 (1, 5, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V2lrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 37923 (1, 5, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 37924 (1, 5, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 37952 (1, 5, some (1, 0)) (12043880408892133558556844096174779456599 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37953 (1, 5, some (1, 1)) (6245644608674417401722546221073011442017 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37954 (1, 5, some (1, 2)) (695934143236345394646175208899671342089 / 625000000000000000000000000000000000000 : ℚ) .leaf) 37955 (1, 5, some (1, 3)) (9160234952580431698224518900127960773233 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37984 (1, 5, some (2, 0)) (10795176900150562721476829612760036207653 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37985 (1, 5, some (2, 1)) (5584084329365658674850303129297295771737 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37986 (1, 5, some (2, 2)) (1953742648577365182411669449398214393529 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 38016 (1, 5, some (3, 0)) (10046763200836439324025350262087645423339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38017 (1, 5, some (3, 1)) (129794487235131571240739594561887836291 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38048 (1, 5, some (4, 0)) (4911526736934559751322757384800109432861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38912 (1, 6, none) (0 : ℚ) .leaf))) 38944 (1, 6, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38945 (1, 6, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38946 (1, 6, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38947 (1, 6, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 38948 (1, 6, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38976 (1, 6, some (1, 0)) (11819612392439280135219709125086132904691 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38977 (1, 6, some (1, 1)) (6132365657793179972012517486598552166617 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38978 (1, 6, some (1, 2)) (548662277726424296616676085177623912931 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (9023338389269047433825426492954094828481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39008 (1, 6, some (2, 0)) (5268353313374677350814765172226677040441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (10908654454268890973490408029753865065041 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39010 (1, 6, some (2, 2)) (9594403771155151942666016698532487608551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39040 (1, 6, some (3, 0)) (4867554019492081422147248992949394752163 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 39041 (1, 6, some (3, 1)) (2014089037713901367177033770503936023313 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39072 (1, 6, some (4, 0)) (9386005241199444400874910928245533488227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) (.node .leaf 39969 (1, 7, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39970 (1, 7, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39971 (1, 7, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39972 (1, 7, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 40000 (1, 7, some (1, 0)) (2326706517784742942727449610453748744193 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40001 (1, 7, some (1, 1)) (1509524736733644074157801604681290330099 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 40002 (1, 7, some (1, 2)) (1354362030026120111744139401141763499823 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 40003 (1, 7, some (1, 3)) (8906666303915809246507432604058507514169 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40032 (1, 7, some (2, 0)) (2579648171499794936718953765157777304839 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40033 (1, 7, some (2, 1)) (10688548117715745723384468722900063249313 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 40034 (1, 7, some (2, 2)) (1887782607114524161874204261524646293967 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40064 (1, 7, some (3, 0)) (9485763405513148776074257408951043088961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (9818137702555776061013556364934355193469 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40096 (1, 7, some (4, 0)) (9030642436099446497470143208103076557747 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40960 (1, 8, none) (0 : ℚ) (.node (.node .leaf 40994 (1, 8, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40995 (1, 8, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 40996 (1, 8, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41025 (1, 8, some (1, 1)) (476699271857434182167473237438302527689 / 400000000000000000000000000000000000000 : ℚ) .leaf) 41026 (1, 8, some (1, 2)) (10716137638839831523794854569702925428551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41027 (1, 8, some (1, 3)) (8806782931265093866988665308586353486613 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41056 (1, 8, some (2, 0)) (10132982926624164191961884239377858500481 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41057 (1, 8, some (2, 1)) (5250326676555898874447711894058576617719 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 41058 (1, 8, some (2, 2)) (1860428049906518529903718022758048067437 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 41088 (1, 8, some (3, 0)) (4641796990036389232069710310425250334557 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41089 (1, 8, some (3, 1)) (4806423685682018089189676456209201924199 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 41120 (1, 8, some (4, 0)) (54731784781076799153441528008062268977 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 41984 (1, 9, none) (0 : ℚ) (.node (.node .leaf 42019 (1, 9, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 42020 (1, 9, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 42050 (1, 9, some (1, 2)) (10613555092472158269615779956947125414161 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42051 (1, 9, some (1, 3)) (2180168218691189415174718465565725803303 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42081 (1, 9, some (2, 1)) (5169335768433989022800603220443794198137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42082 (1, 9, some (2, 2)) (4590909442154053647165631747177820390497 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42112 (1, 9, some (3, 0)) (9115996409561560467127371101072334554231 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42113 (1, 9, some (3, 1)) (295071940591076774827051242072522935877 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 42144 (1, 9, some (4, 0)) (8541938193655928066970896461368154427539 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43008 (1, 10, none) (0 : ℚ) .leaf) 43044 (1, 10, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 43075 (1, 10, some (1, 3)) (8645867152484292883811582369394000676553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 43106 (1, 10, some (2, 2)) (2268878863915868683458248916434440905063 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43137 (1, 10, some (3, 1)) (9297843635360637911809530325873304641661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43168 (1, 10, some (4, 0)) (8367998639569936275616754469964541865407 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node (.node .leaf 65568 (2, 0, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65571 (2, 0, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 65600 (2, 0, some (1, 0)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65602 (2, 0, some (1, 2)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 65603 (2, 0, some (1, 3)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 65632 (2, 0, some (2, 0)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65633 (2, 0, some (2, 1)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 65634 (2, 0, some (2, 2)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66560 (2, 1, none) (0 : ℚ) (.node (.node (.node .leaf 66592 (2, 1, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66593 (2, 1, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 66624 (2, 1, some (1, 0)) (12924887325813575337037899874242446800839 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (13270295413145612948047775860883551323709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66626 (2, 1, some (1, 2)) (10931584475678805629564026555064157493891 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66627 (2, 1, some (1, 3)) (363171925491556912962282986285682729811 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 66656 (2, 1, some (2, 0)) (6749845509071282288434260279683107283063 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66657 (2, 1, some (2, 1)) (11749789145305503959857067330491773485891 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66658 (2, 1, some (2, 2)) (4846682119435746636938303543755041770693 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66688 (2, 1, some (3, 0)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67617 (2, 2, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67618 (2, 2, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 67620 (2, 2, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (155562922450024012389920101874316660959 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (6399346023629800122318431122102194879019 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 67650 (2, 2, some (1, 2)) (10684949187322031363917130753996482380053 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67651 (2, 2, some (1, 3)) (4429843790584404592459896658255624551589 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (2780614859288077006213441177511969552417 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 67681 (2, 2, some (2, 1)) (648919604540496773755251032407638121653 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67682 (2, 2, some (2, 2)) (2126301827409196248564582391728517476899 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67712 (2, 2, some (3, 0)) (6399346023629800122318431122102194879019 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (10684949187322031363917130753996482380053 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67744 (2, 2, some (4, 0)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68608 (2, 3, none) (0 : ℚ) .leaf))) 68640 (2, 3, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68641 (2, 3, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68642 (2, 3, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68643 (2, 3, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68672 (2, 3, some (1, 0)) (1210111415013334716541697294211482286259 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 68673 (2, 3, some (1, 1)) (12461670125250550795612364778920277932017 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68674 (2, 3, some (1, 2)) (10515620570929920929250877644644792649643 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68675 (2, 3, some (1, 3)) (8707777584012998326804752956455780523429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (11010935837266863582830699200040396337947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68705 (2, 3, some (2, 1)) (10556603697766214855292024456794800500351 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (271369286024348324382226651305968919833 / 312500000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (11148291534285092762629381942541000273501 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 68737 (2, 3, some (3, 1)) (2475525656115534745970001550974571985197 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68768 (2, 3, some (4, 0)) (5997431857421623706122674932333125648209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69632 (2, 4, none) (0 : ℚ) (.node .leaf 69664 (2, 4, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69665 (2, 4, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69666 (2, 4, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69667 (2, 4, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 69668 (2, 4, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69696 (2, 4, some (1, 0)) (740080854924745417594469029701049818539 / 625000000000000000000000000000000000000 : ℚ) .leaf) 69697 (2, 4, some (1, 1)) (2441496013998413444910582464603910942837 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69698 (2, 4, some (1, 2)) (10390866735670665657477399313230178566199 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69699 (2, 4, some (1, 3)) (1719070440235076401258475953273908878899 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69728 (2, 4, some (2, 0)) (2152345433360936911422564018627501624163 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 69729 (2, 4, some (2, 1)) (10472975833381555307273732738499303527731 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69730 (2, 4, some (2, 2)) (8669414546852609931795233351483702670303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69760 (2, 4, some (3, 0)) (427564260292158777793341851319189401707 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 69761 (2, 4, some (3, 1)) (4875356853060856495776790016069879137421 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (10438911783475809569135766936105270993583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70688 (2, 5, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70689 (2, 5, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70690 (2, 5, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70691 (2, 5, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 70692 (2, 5, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70720 (2, 5, some (1, 0)) (5818596527897884183933126224973434071873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (12007961036522572903999141302456397602351 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 70723 (2, 5, some (1, 3)) (8507921348370819844848252037788291744207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70752 (2, 5, some (2, 0)) (2103496538837280843388775580663714101113 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 70753 (2, 5, some (2, 1)) (10336925235821183330625885385969044247739 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70754 (2, 5, some (2, 2)) (1722310996674990744614087284698801218779 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70784 (2, 5, some (3, 0)) (2569593062226392930828305231851887768799 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (1907697088920512967498203678638327505751 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 70816 (2, 5, some (4, 0)) (9968585923501453746871031858472756141029 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71680 (2, 6, none) (0 : ℚ) .leaf) 71712 (2, 6, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71713 (2, 6, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71714 (2, 6, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71715 (2, 6, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 71716 (2, 6, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71744 (2, 6, some (1, 0)) (358500766622376629500912422539623469227 / 312500000000000000000000000000000000000 : ℚ) .leaf) 71745 (2, 6, some (1, 1)) (11846538318008185890073168679773536127827 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71746 (2, 6, some (1, 2)) (1277002180116567638742366988056626298473 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 71747 (2, 6, some (1, 3)) (8437380557057876312922766896045333319147 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71776 (2, 6, some (2, 0)) (1287797721577220046651108745366008612191 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71777 (2, 6, some (2, 1)) (10198079871282436765729217196582694104973 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71778 (2, 6, some (2, 2)) (8546382282919397584488837245346349695883 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71808 (2, 6, some (3, 0)) (9945854747665614198317230876486034973177 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71809 (2, 6, some (3, 1)) (9347290500386301654070342012668658115303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71840 (2, 6, some (4, 0)) (4780756685130899888448883363412946446017 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72704 (2, 7, none) (0 : ℚ) .leaf) 72737 (2, 7, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 72739 (2, 7, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72740 (2, 7, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 72768 (2, 7, some (1, 0)) (5667611365498544409824261217836870708709 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72769 (2, 7, some (1, 1)) (5856411426197622930655612747012759174259 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72770 (2, 7, some (1, 2)) (5075625798048983384527730276653795381417 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72771 (2, 7, some (1, 3)) (8378864708351702088226385316647532717711 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72800 (2, 7, some (2, 0)) (1264627594190904472556248270661710494527 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72801 (2, 7, some (2, 1)) (2013869930763630745237709476806587045197 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72802 (2, 7, some (2, 2)) (848381468661404433345538428465108394647 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 72832 (2, 7, some (3, 0)) (2419112493180283674400482878875221755447 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72833 (2, 7, some (3, 1)) (1836890420629569166335509783071491109749 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72864 (2, 7, some (4, 0)) (36945798191443267393304749728898552279 / 40000000000000000000000000000000000000 : ℚ) .leaf))) 73728 (2, 8, none) (0 : ℚ) (.node (.node (.node (.node .leaf 73762 (2, 8, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73763 (2, 8, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 73764 (2, 8, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 73793 (2, 8, some (1, 1)) (724997566913134774676572551934455626829 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73794 (2, 8, some (1, 2)) (504815615743533055738662346846983369737 / 500000000000000000000000000000000000000 : ℚ) .leaf) 73795 (2, 8, some (1, 3)) (1665855131988421799408795113880137572517 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 73824 (2, 8, some (2, 0)) (9957330160570804725873798128685238387701 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73825 (2, 8, some (2, 1)) (4976678037743080291781355552804107989179 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73826 (2, 8, some (2, 2)) (1053302982268529764683511892407669149871 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 73856 (2, 8, some (3, 0)) (9454829370669536840590821137550968675253 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73857 (2, 8, some (3, 1)) (4523178699207022955164048084874876667339 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73888 (2, 8, some (4, 0)) (4487279750508289042276261678143916156527 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrr : KTree ℚ :=
  .node V2lrrrl 72738 (2, 7, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) V2lrrrr

def V2lrr : KTree ℚ :=
  .node V2lrrl 70722 (2, 5, some (1, 2)) (10294065580918461753359322868107696152943 / 10000000000000000000000000000000000000000 : ℚ) V2lrrr

def V2lr : KTree ℚ :=
  .node V2lrl 67619 (2, 2, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) V2lrr

def V2l : KTree ℚ :=
  .node V2ll 37922 (1, 5, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) V2lr

def V2rlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 74787 (2, 9, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 74788 (2, 9, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 74818 (2, 9, some (1, 2)) (10060669905569331681593021848152879295879 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 74819 (2, 9, some (1, 3)) (8286540425038160860865554583975072365491 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74849 (2, 9, some (2, 1)) (4924824779367522771834966881484287541423 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74850 (2, 9, some (2, 2)) (4187257863472830098854676759333941515307 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 74880 (2, 9, some (3, 0)) (4634740390257284789916196763416425460467 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74881 (2, 9, some (3, 1)) (178567061825141689902501328219721253067 / 200000000000000000000000000000000000000 : ℚ) .leaf) 74912 (2, 9, some (4, 0)) (8759483555632697791392420484586002162709 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 75812 (2, 10, some (0, 4)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 75843 (2, 10, some (1, 3)) (2062303270713322036680709746372259413813 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75874 (2, 10, some (2, 2)) (333107905966822504444055261700136137879 / 400000000000000000000000000000000000000 : ℚ) .leaf) 75905 (2, 10, some (3, 1)) (8826475226567151426109006064692483849747 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 75936 (2, 10, some (4, 0)) (857956144416303399827812823245340020163 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98338 (3, 0, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98339 (3, 0, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (6064501144654088637495020856461652082083 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98369 (3, 0, some (1, 1)) (388375112109350367137365300963107280593 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98370 (3, 0, some (1, 2)) (10068528670991360369258770330701696870351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98371 (3, 0, some (1, 3)) (4190047378679483621429274469866114092417 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98400 (3, 0, some (2, 0)) (388375112109350367137365300963107280593 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98401 (3, 0, some (2, 1)) (10068528670991360369258770330701696870351 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (4190047378679483621429274469866114092417 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 98432 (3, 0, some (3, 0)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98433 (3, 0, some (3, 1)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) (.node .leaf 99360 (3, 1, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99362 (3, 1, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 99392 (3, 1, some (1, 0)) (11878386241906428538239021682897616622179 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99393 (3, 1, some (1, 1)) (3046802087345565489359895821978570199139 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99394 (3, 1, some (1, 2)) (4990679971971670576530848278487204304943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99395 (3, 1, some (1, 3)) (4148061082491814873412161648020507383497 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99424 (3, 1, some (2, 0)) (2354733270860287375396759409243680902703 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99425 (3, 1, some (2, 1)) (10062923143685956181642204039797891359447 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 99426 (3, 1, some (2, 2)) (8319914504945499062932194932832472564599 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99456 (3, 1, some (3, 0)) (1441929629348416471268206078901265833251 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99457 (3, 1, some (3, 1)) (4751733614524313884664093276290360960149 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99488 (3, 1, some (4, 0)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 100352 (3, 2, none) (0 : ℚ) (.node (.node .leaf 100384 (3, 2, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100385 (3, 2, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 100386 (3, 2, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100387 (3, 2, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100416 (3, 2, some (1, 0)) (2919405056379220007072590120491982927783 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (5997431857421623706122674932333125648209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100418 (3, 2, some (1, 2)) (2478928915923293839812940310108975834347 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100419 (3, 2, some (1, 3)) (2057985209264154164598140060829398183057 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 100449 (3, 2, some (2, 1)) (2475525656115534745970001550974571985197 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (8153773171632026832980211375815618866213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (10556603697766214855292024456794800500351 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (271369286024348324382226651305968919833 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (10515620570929920929250877644644792649643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101376 (3, 3, none) (0 : ℚ) .leaf)) 101408 (3, 3, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101409 (3, 3, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101410 (3, 3, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101411 (3, 3, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101440 (3, 3, some (1, 0)) (2878275314230371006476020570978058530909 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101441 (3, 3, some (1, 1)) (5918788592811960101939945117264806503987 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 101442 (3, 3, some (1, 2)) (1972885486797705221867639785312486330651 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101443 (3, 3, some (1, 3)) (255662338002316277104742100658770290001 / 312500000000000000000000000000000000000 : ℚ) .leaf) 101472 (3, 3, some (2, 0)) (5370122402595808712077928025611206539479 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101473 (3, 3, some (2, 1)) (4896609750759811792068426794911458629939 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101474 (3, 3, some (2, 2)) (161238701480568607038562597352105320413 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101504 (3, 3, some (3, 0)) (10410760029126638373861471767255756647403 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (2181741656358641759894964795129061534367 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 101536 (3, 3, some (4, 0)) (4896609750759811792068426794911458629939 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102400 (3, 4, none) (0 : ℚ) .leaf) 102432 (3, 4, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102433 (3, 4, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102434 (3, 4, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102435 (3, 4, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 102464 (3, 4, some (1, 0)) (5687861094464014417409328227231261403029 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102465 (3, 4, some (1, 1)) (1463304475272795813428512244428890874523 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102466 (3, 4, some (1, 2)) (76742956935183113972212742166771050087 / 78125000000000000000000000000000000000 : ℚ) (.node .leaf 102467 (3, 4, some (1, 3)) (1627985148645740611891647833981627286159 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 102496 (3, 4, some (2, 0)) (417759545017941858784889182795461006423 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102497 (3, 4, some (2, 1)) (9704162534275870010245469971408527380511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (1600378631188654878913970671209278526031 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 102528 (3, 4, some (3, 0)) (2024093810629524592984704214776380098167 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102529 (3, 4, some (3, 1)) (8648630458155748039909780020869230758389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102560 (3, 4, some (4, 0)) (1196283951014443660162274543310205527131 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node (.node .leaf 103456 (3, 5, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103457 (3, 5, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 103458 (3, 5, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103459 (3, 5, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103488 (3, 5, some (1, 0)) (2251836237011269803771765897532402970521 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 103489 (3, 5, some (1, 1)) (11595303807761052738785498832578241614511 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103490 (3, 5, some (1, 2)) (4900606531598358828635778571829978872147 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103491 (3, 5, some (1, 3)) (8105571318443981149982331042271504607993 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103520 (3, 5, some (2, 0)) (10214543207675211130027135149405796717791 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103521 (3, 5, some (2, 1)) (9626010128719927111703543597132793721839 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103522 (3, 5, some (2, 2)) (7958222067975451772272227508301251981193 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103552 (3, 5, some (3, 0)) (9848272288581840505220347322742558871071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103553 (3, 5, some (3, 1)) (4280475030722324730286876741089855205853 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103584 (3, 5, some (4, 0)) (9290537752403144222580599301833641284019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104448 (3, 6, none) (0 : ℚ) .leaf)))))

def V2rll : KTree ℚ :=
  .node V2rlll 100448 (3, 2, some (2, 0)) (11148291534285092762629381942541000273501 / 10000000000000000000000000000000000000000 : ℚ) V2rllr

def V2rlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104481 (3, 6, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104482 (3, 6, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104483 (3, 6, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 104512 (3, 6, some (1, 0)) (446359557795836972492327647092558810213 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104513 (3, 6, some (1, 1)) (5749914782249885273499846969846689804239 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104514 (3, 6, some (1, 2)) (9829577638640995814420538927224114275729 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104515 (3, 6, some (1, 3)) (8076414076226046572282378247725398871587 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104544 (3, 6, some (2, 0)) (2507302849945245115840615119387432319231 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104545 (3, 6, some (2, 1)) (4777824008090170563578984677985403650451 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104546 (3, 6, some (2, 2)) (3962093506009762329422642373698874050633 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104576 (3, 6, some (3, 0)) (9614334754516888495027332476550046911689 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104577 (3, 6, some (3, 1)) (2120382197194583065513038980803776902531 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104608 (3, 6, some (4, 0)) (9042650517086860389139389525148625187917 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 105472 (3, 7, none) (0 : ℚ) (.node (.node (.node (.node .leaf 105505 (3, 7, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105506 (3, 7, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105507 (3, 7, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 105536 (3, 7, some (1, 0)) (1107186464674566173816343146572813077693 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105537 (3, 7, some (1, 1)) (2283368982824753320825747043830771914259 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105538 (3, 7, some (1, 2)) (1971032909499946358755914366922223813637 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 105539 (3, 7, some (1, 3)) (4027786058394409188350305178015195524459 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105568 (3, 7, some (2, 0)) (12343838798053145846392400549896106273 / 12500000000000000000000000000000000000 : ℚ) .leaf) 105569 (3, 7, some (2, 1)) (9491634711675101068253689555919307642729 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105570 (3, 7, some (2, 2)) (789640242715820980765429588240316548407 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105600 (3, 7, some (3, 0)) (9415745175028788014299323487144229977629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105601 (3, 7, some (3, 1)) (8412160112107976742651400998146587886757 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106496 (3, 8, none) (0 : ℚ) .leaf) 106530 (3, 8, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106531 (3, 8, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 106561 (3, 8, some (1, 1)) (11343989603039950845611833402559366045557 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106562 (3, 8, some (1, 2)) (1234790198336496976968556621112373986661 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106563 (3, 8, some (1, 3)) (4035105056142713770521833970141497857219 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 106592 (3, 8, some (2, 0)) (9744090507175485498778906317668012103011 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106593 (3, 8, some (2, 1)) (47165425663507949495077009618104982237 / 50000000000000000000000000000000000000 : ℚ) .leaf) 106594 (3, 8, some (2, 2)) (1968242931053505931094731272252355520493 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106624 (3, 8, some (3, 0)) (4623170936812616721649071770920628831311 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106625 (3, 8, some (3, 1)) (1670336283805578089500777535613730114737 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 106656 (3, 8, some (4, 0)) (108171719760125814979302912579475774209 / 125000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107586 (3, 9, some (1, 2)) (9899347242630706739072847732125991076547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107587 (3, 9, some (1, 3)) (8083553880249051458490681751755362186069 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 107617 (3, 9, some (2, 1)) (9379339303897029234173790268812708853207 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 107618 (3, 9, some (2, 2)) (314109586979502118924037878867599105029 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107648 (3, 9, some (3, 0)) (4550249464646853456630788915570045600513 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 107649 (3, 9, some (3, 1)) (1659715942484767135892529266473204012009 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 107680 (3, 9, some (4, 0)) (8500875076334554530565525816570681598181 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108611 (3, 10, some (1, 3)) (1619149773625107393453661334171934129963 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 108642 (3, 10, some (2, 2)) (783495517029265743913103923710316323771 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 108673 (3, 10, some (3, 1)) (82515323369460315143667806250232379537 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108704 (3, 10, some (4, 0)) (2092143006344353723541040164891136807477 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) .leaf)))

def V2rlrlr : KTree ℚ :=
  .node V2rlrlrl 107555 (3, 9, some (0, 3)) (1415886844358160051927014577754926122393 / 1250000000000000000000000000000000000000 : ℚ) V2rlrlrr

def V2rlrl : KTree ℚ :=
  .node V2rlrll 105632 (3, 7, some (4, 0)) (8832260289132878229830306759254809114039 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlr

def V2rlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 131105 (4, 0, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131106 (4, 0, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131136 (4, 0, some (1, 0)) (11513076391804246397744453657188917624579 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131137 (4, 0, some (1, 1)) (2949223507580379350449367754188595912003 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131138 (4, 0, some (1, 2)) (9557236199417580350507348399845751326153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131168 (4, 0, some (2, 0)) (10486128026952459912708863126003896576011 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131169 (4, 0, some (2, 1)) (4247660533074480155781043733264778367179 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131170 (4, 0, some (2, 2)) (3535352475760814305580950333949533765477 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131200 (4, 0, some (3, 0)) (9557236199417580350507348399845751326153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (7954543070461832187557138251386450972323 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131232 (4, 0, some (4, 0)) (4713803301014419074107933778599378353969 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf))) 132128 (4, 1, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132129 (4, 1, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132130 (4, 1, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132160 (4, 1, some (1, 0)) (11383212447051221924408984701219949652467 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132161 (4, 1, some (1, 1)) (5837621784417250614353213313253684341099 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132162 (4, 1, some (1, 2)) (4774223079186132513091784009332936374753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (167760348007389357628057342821370880979 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 132193 (4, 1, some (2, 1)) (4597544729226806059096075753233654890281 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132194 (4, 1, some (2, 2)) (7600544002462249634903536602926548847119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132224 (4, 1, some (3, 0)) (9950582268821861515741399451787623584539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132225 (4, 1, some (3, 1)) (821227643590627503990791882904556623499 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (932042418338535281343193603766413182987 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) .leaf)))) 133152 (4, 2, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133153 (4, 2, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133154 (4, 2, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133184 (4, 2, some (1, 0)) (11271717445435451868803404130898325093687 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133185 (4, 2, some (1, 1)) (11571010941221823806290683383166406838521 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (9590670100679640221072893164640746552483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (10438911783475809569135766936105270993583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133217 (4, 2, some (2, 1)) (1833725220179462015308466098255621088001 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133218 (4, 2, some (2, 2)) (7558618502997414475370099080172050699851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133248 (4, 2, some (3, 0)) (4875356853060856495776790016069879137421 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133249 (4, 2, some (3, 1)) (4021981236786173960663219398685105476767 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (8669414546852609931795233351483702670303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134144 (4, 3, none) (0 : ℚ) .leaf))) 134176 (4, 3, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134177 (4, 3, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134178 (4, 3, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134208 (4, 3, some (1, 0)) (2793737016482715846521857491401777420327 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 134209 (4, 3, some (1, 1)) (11480689246783316786072450482988591134213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134210 (4, 3, some (1, 2)) (1925744618901143426464670734430910907147 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134240 (4, 3, some (2, 0)) (10208895664030635265243030973253121275971 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134241 (4, 3, some (2, 1)) (9145549301961340604614804055627511336963 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134242 (4, 3, some (2, 2)) (75337911778259953324800596033690475223 / 100000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (1196283951014443660162274543310205527131 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134273 (4, 3, some (3, 1)) (1591385270827813160132051127378038658469 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134304 (4, 3, some (4, 0)) (8648630458155748039909780020869230758389 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135168 (4, 4, none) (0 : ℚ) .leaf)))))

def V2rlr : KTree ℚ :=
  .node V2rlrl 131104 (4, 0, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) V2rlrr

def V2rl : KTree ℚ :=
  .node V2rll 104480 (3, 6, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) V2rlr

def V2rrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135201 (4, 4, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135202 (4, 4, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135232 (4, 4, some (1, 0)) (1109015450877644444290114321712350245263 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 135233 (4, 4, some (1, 1)) (11401644794330907024034706834750271332067 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135234 (4, 4, some (1, 2)) (9663162776423912475561857630184050431839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (2004809748426362643410430126124556574179 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 135265 (4, 4, some (2, 1)) (9123026889512014433515188819701116995821 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135266 (4, 4, some (2, 2)) (7518418118359761288503705541095310712233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135296 (4, 4, some (3, 0)) (2351571531254372425214723188596947498301 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 135297 (4, 4, some (3, 1)) (7903882100913887133204020914509748813527 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135328 (4, 4, some (4, 0)) (1066656652989962472437958494268265581161 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136192 (4, 5, none) (0 : ℚ) .leaf) 136224 (4, 5, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 136225 (4, 5, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136226 (4, 5, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136256 (4, 5, some (1, 0)) (11015226944234514440043013076022067147973 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (11331865694563746989808628517118435795967 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136258 (4, 5, some (1, 2)) (4847225918950013272395016643618433117781 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136288 (4, 5, some (2, 0)) (9871085269032066812400673611956680943239 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136289 (4, 5, some (2, 1)) (9100365363616334142397275254386988986909 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136290 (4, 5, some (2, 2)) (7508569330002920439280857053559974472499 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136320 (4, 5, some (3, 0)) (9259138003726220324283983850789117146823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136321 (4, 5, some (3, 1)) (7867887061667937952239476495668957466599 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136352 (4, 5, some (4, 0)) (2103748461075440965796636871084885733519 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137216 (4, 6, none) (0 : ℚ) .leaf) 137248 (4, 6, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 137250 (4, 6, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137280 (4, 6, some (1, 0)) (2189704387115896070218908579512707938717 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 137281 (4, 6, some (1, 1)) (2253958171444343903351501899040173051169 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 137282 (4, 6, some (1, 2)) (607686189916664578898814683765287283129 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137312 (4, 6, some (2, 0)) (2435411806594253410393360360029141800601 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137313 (4, 6, some (2, 1)) (4538781357919959035339062479313934826023 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 137314 (4, 6, some (2, 2)) (1500418064575521727178038744542619762623 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137344 (4, 6, some (3, 0)) (9127808619999026491839266956098080713109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137345 (4, 6, some (3, 1)) (1568284652455653397465891480708121800591 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137376 (4, 6, some (4, 0)) (4153351136810534373100777758651216317693 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138240 (4, 7, none) (0 : ℚ) .leaf) 138273 (4, 7, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138304 (4, 7, some (1, 0)) (5444370771016792834025819638101785060509 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138305 (4, 7, some (1, 1)) (5607095787855350246988969400874433805759 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 138306 (4, 7, some (1, 2)) (609317121187129942676576327950531770413 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 138336 (4, 7, some (2, 0)) (385207461661264893489070292913960820431 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138337 (4, 7, some (2, 1)) (1810961201063377771000215055190798630661 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138338 (4, 7, some (2, 2)) (3748868469147590731663813137981941049239 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138368 (4, 7, some (3, 0)) (9010598956686466314796314908272552020669 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138369 (4, 7, some (3, 1)) (7820699770392623930605152493683169945213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138400 (4, 7, some (4, 0)) (8209349461993182879962806944351568131551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139298 (4, 8, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139329 (4, 8, some (1, 1)) (11164088093635545717725795137700355430121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139330 (4, 8, some (1, 2)) (4886508907457290904422943948831677491157 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllr : KTree ℚ :=
  .node V2rrllrl 138274 (4, 7, some (0, 2)) (13981504035936613216945150834671862101347 / 10000000000000000000000000000000000000000 : ℚ) V2rrllrr

def V2rrll : KTree ℚ :=
  .node V2rrlll 137249 (4, 6, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) V2rrllr

def V2rrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139361 (4, 8, some (2, 1)) (2258074951745595048458280866352979602201 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 139362 (4, 8, some (2, 2)) (7494759609199075059693413958478379567859 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139392 (4, 8, some (3, 0)) (4452851376647707666413238490919289975759 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 139393 (4, 8, some (3, 1)) (975454672463719976290763655161882150983 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139424 (4, 8, some (4, 0)) (2030452783761592385849260190088031915433 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 140354 (4, 9, some (1, 2)) (4897526031960751288708512572935097993739 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 140385 (4, 9, some (2, 1)) (9010213801375946589386435688595341371273 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140386 (4, 9, some (2, 2)) (3746345401772603401686448380906903228471 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140416 (4, 9, some (3, 0)) (4405724975678033689757372239675494114313 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140417 (4, 9, some (3, 1)) (486814066682569815940812630229797213801 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140448 (4, 9, some (4, 0)) (4021366996408038925672844694004348032571 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 141410 (4, 10, some (2, 2)) (749123048813556042648232071895758580441 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141472 (4, 10, some (4, 0)) (1594182539586688220342190561801657031513 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163840 (5, 0, none) (0 : ℚ) (.node .leaf 163872 (5, 0, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163873 (5, 0, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163904 (5, 0, some (1, 0)) (2235617701965283235326164488526023423539 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163905 (5, 0, some (1, 1)) (715853006639954596707591722735199339589 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 163936 (5, 0, some (2, 0)) (10066682905874361516200508600963740712971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163937 (5, 0, some (2, 1)) (1019438527937875237387450495983546808123 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 163968 (5, 0, some (3, 0)) (1019438527937875237387450495983546808123 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 163969 (5, 0, some (3, 1)) (1696969188365190866678856160295776207429 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164000 (5, 0, some (4, 0)) (7723095328382024211018438702857221495143 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164864 (5, 1, none) (0 : ℚ) .leaf)))

def V2rrlrl : KTree ℚ :=
  .node V2rrlrll 141441 (4, 10, some (3, 1)) (311044970700164159199318511047549335853 / 400000000000000000000000000000000000000 : ℚ) V2rrlrlr

def V2rrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 164897 (5, 1, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (11097248139221653491633093073809900535191 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (5689844601918306512676780750112875184841 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 164960 (5, 1, some (2, 0)) (10136573432943414983068233618224883985587 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164961 (5, 1, some (2, 1)) (8693475214721023098023931323797640750851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (4506683081254924434459589394127732891311 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 164993 (5, 1, some (3, 1)) (7438250777978352372210649038613826583683 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165024 (5, 1, some (4, 0)) (8054261567501425874832384519282209272749 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165888 (5, 2, none) (0 : ℚ) .leaf) 165920 (5, 2, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165921 (5, 2, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165952 (5, 2, some (1, 0)) (2756319392129380111779259319296140768699 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 165953 (5, 2, some (1, 1)) (176780389609672300988353080966847576581 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165984 (5, 2, some (2, 0)) (4983932270701631432283471330963107407567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165985 (5, 2, some (2, 1)) (8711158395809148882654866913316826151779 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166016 (5, 2, some (3, 0)) (8957954807071696557873216367984332959813 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166017 (5, 2, some (3, 1)) (739463152786365007743907903941884495999 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166048 (5, 2, some (4, 0)) (31587117776886902386238769641011244839 / 40000000000000000000000000000000000000 : ℚ) .leaf) 166912 (5, 3, none) (0 : ℚ) .leaf)) 166944 (5, 3, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166945 (5, 3, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166976 (5, 3, some (1, 0)) (10960795774568796145550557971634573717043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166977 (5, 3, some (1, 1)) (11255115668911420408997740828269096201919 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167008 (5, 3, some (2, 0)) (9826704453654267105767810724293368806579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167009 (5, 3, some (2, 1)) (8723573264613636070593623260007294005957 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlr : KTree ℚ :=
  .node V2rrlrl 164896 (5, 1, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrr

def V2rrl : KTree ℚ :=
  .node V2rrll 139360 (4, 8, some (2, 0)) (2383213792646086989452903348244411650591 / 2500000000000000000000000000000000000000 : ℚ) V2rrlr

def V2rrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167041 (5, 3, some (3, 1)) (7376916381819238011557882110403723711027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167072 (5, 3, some (4, 0)) (7817685567983276646205726158514931949919 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf)) 167968 (5, 4, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167969 (5, 4, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168000 (5, 4, some (1, 0)) (5451345433858364216899356063423054647059 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 168001 (5, 4, some (1, 1)) (11202159400321346281664283314269928393781 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168032 (5, 4, some (2, 0)) (9706297208079131731525628724335704160557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168033 (5, 4, some (2, 1)) (8731538668629869920847401736317640025969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168064 (5, 4, some (3, 0)) (2207509316119880017547019706655148914587 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168065 (5, 4, some (3, 1)) (7372115218074340407200131847374625708017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (7766653164625323203354926490253786999831 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168960 (5, 5, none) (0 : ℚ) (.node (.node (.node (.node .leaf 168992 (5, 5, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168993 (5, 5, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169024 (5, 5, some (1, 0)) (5425029383484290743888583618846463448713 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 169025 (5, 5, some (1, 1)) (89233856280675331011820469202037167211 / 80000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169056 (5, 5, some (2, 0)) (4800990454503513150885321912365333849169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169057 (5, 5, some (2, 1)) (1747177794237566308107100908378329726447 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 169088 (5, 5, some (3, 0)) (2191138132174629172242846459737041381373 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169089 (5, 5, some (3, 1)) (460868616309886231846605413738019907083 / 625000000000000000000000000000000000000 : ℚ) .leaf) 169120 (5, 5, some (4, 0)) (772711167166830569136004100030762114537 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 169984 (5, 6, none) (0 : ℚ) (.node (.node .leaf 170016 (5, 6, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170017 (5, 6, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170049 (5, 6, some (1, 1)) (11110643183675540184555154004849324159039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170080 (5, 6, some (2, 0)) (9510444507344371452634174635547521502079 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170081 (5, 6, some (2, 1)) (8737361710587811738050889825558779209181 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170112 (5, 6, some (3, 0)) (135949071124058976933112778981929253199 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170113 (5, 6, some (3, 1)) (737897463515576906787919001890465013471 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170144 (5, 6, some (4, 0)) (7692731878118824434734371993931555447113 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171041 (5, 7, some (0, 1)) (6822563787735849717181898463519358592343 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171072 (5, 7, some (1, 0)) (5379186501595123061279563064112623397847 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171073 (5, 7, some (1, 1)) (5535411540515016237295408841482658171233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171104 (5, 7, some (2, 0)) (9429265326752514842882649137466743278903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171105 (5, 7, some (2, 1)) (87365720577067352974888721497977539941 / 100000000000000000000000000000000000000 : ℚ) .leaf) 171136 (5, 7, some (3, 0)) (8639522091070441934996639813314648761969 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 171168 (5, 7, some (4, 0)) (766091956273629431838976648105555884431 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 172097 (5, 8, some (1, 1)) (11034297567532319892727905437189124436003 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172128 (5, 8, some (2, 0)) (4678312368722533405686589625468692572761 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 172129 (5, 8, some (2, 1)) (8734019252538992963222907247111093894527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172160 (5, 8, some (3, 0)) (858132795920121760512371080481995324629 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 172161 (5, 8, some (3, 1)) (7392682704384782322495855454813011141183 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 173153 (5, 9, some (2, 1)) (1746020601694057230993472887953631780421 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 173184 (5, 9, some (3, 0)) (8526300867659804261295483876736459398083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173185 (5, 9, some (3, 1)) (7399780805940508369286409568441312481019 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173216 (5, 9, some (4, 0)) (7601270206912825442481384347201277903723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 174209 (5, 10, some (3, 1)) (1851640035315177565493361485094106983667 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrr : KTree ℚ :=
  .node V2rrrlrrl 172192 (5, 8, some (4, 0)) (7630583347441513895667080864183251501633 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlrrr

def V2rrrlr : KTree ℚ :=
  .node V2rrrlrl 171137 (5, 7, some (3, 1)) (230798898736729188286759666862376253807 / 312500000000000000000000000000000000000 : ℚ) V2rrrlrr

def V2rrrl : KTree ℚ :=
  .node V2rrrll 170048 (5, 6, some (1, 0)) (5401078765848619589733525816981836321439 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlr

def V2rrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196672 (6, 0, some (1, 0)) (5483670739885424476901603060313270473527 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 196704 (6, 0, some (2, 0)) (302069531640605841106839678526861218239 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196736 (6, 0, some (3, 0)) (3893688821984940142799290088826046836581 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196768 (6, 0, some (4, 0)) (81473143474323292638902559136285551797 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 197632 (6, 1, none) (0 : ℚ) (.node (.node (.node .leaf 197664 (6, 1, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197696 (6, 1, some (1, 0)) (10911401001203915418366929132214948541333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197728 (6, 1, some (2, 0)) (4880616722897334535228687907676603462919 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197760 (6, 1, some (3, 0)) (337209385313830715266948609679623715179 / 400000000000000000000000000000000000000 : ℚ) .leaf) 197792 (6, 1, some (4, 0)) (725761906932550083305890028195962942761 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 198656 (6, 2, none) (0 : ℚ) (.node (.node (.node (.node .leaf 198688 (6, 2, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198720 (6, 2, some (1, 0)) (1086047420669655870764915441827665176227 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 198752 (6, 2, some (2, 0)) (9652840120829344952321586551398803821613 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198784 (6, 2, some (3, 0)) (8435861696085676688118355603625750675343 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198816 (6, 2, some (4, 0)) (3608788978858193545164787478305750324979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) .leaf)) 199712 (6, 3, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199744 (6, 3, some (1, 0)) (2703479647422256293451678064705631389649 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199776 (6, 3, some (2, 0)) (2389503911185871633637308628270351656969 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199808 (6, 3, some (3, 0)) (8428271825568827922732581972262260226447 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199840 (6, 3, some (4, 0)) (3604089604012308547255528114739368667531 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200704 (6, 4, none) (0 : ℚ) .leaf))))

def V2rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 200768 (6, 4, some (1, 0)) (134639944277999080257196162155987462361 / 125000000000000000000000000000000000000 : ℚ) .leaf) 200800 (6, 4, some (2, 0)) (947414355966239085187484077471963095969 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 200832 (6, 4, some (3, 0)) (1682392167983151951255057541124034791559 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 200864 (6, 4, some (4, 0)) (7210408125401524814589192335647313560569 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201728 (6, 5, none) (0 : ℚ) .leaf) 201760 (6, 5, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201792 (6, 5, some (1, 0)) (536592528245997005820866745585460976017 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201824 (6, 5, some (2, 0)) (1879852779855388643990483986100149836299 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201856 (6, 5, some (3, 0)) (4195016372016654920937574411811492283281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201888 (6, 5, some (4, 0)) (7216180961597535926561744581321773395661 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202784 (6, 6, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202816 (6, 6, some (1, 0)) (10695497725366070398912904999058118503459 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 202880 (6, 6, some (3, 0)) (1045576003713275756820799027987310196999 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 202912 (6, 6, some (4, 0)) (722200110612392687728024561477800365209 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 203840 (6, 7, some (1, 0)) (1332725921212766782480395735165029562283 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 203872 (6, 7, some (2, 0)) (9270814319903473482015344158891095678451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203904 (6, 7, some (3, 0)) (1667426500408733773583659748147253445159 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 203936 (6, 7, some (4, 0)) (1806605301457080374712244795851110818431 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 204928 (6, 8, some (3, 0)) (8308592304646384423910061567992601160017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204960 (6, 8, some (4, 0)) (3614469756956794533633783165430142664849 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205952 (6, 9, some (3, 0)) (8279659746193719358499461171150631217107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205984 (6, 9, some (4, 0)) (7229491992924612672397246157460451101509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207008 (6, 10, some (4, 0)) (1807052454644233568254070881077624666829 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrr : KTree ℚ :=
  .node V2rrrrrrl 204896 (6, 8, some (2, 0)) (9215149143089146954182665282989779317249 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrr

def V2rrrrr : KTree ℚ :=
  .node V2rrrrrl 202848 (6, 6, some (2, 0)) (4665938559781425261683835994537374035057 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrr

def V2rrrr : KTree ℚ :=
  .node V2rrrrl 200736 (6, 4, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrr

def V2rrr : KTree ℚ :=
  .node V2rrrl 174240 (5, 10, some (4, 0)) (37864020847228492137757978729374441111 / 50000000000000000000000000000000000000 : ℚ) V2rrrr

def V2rr : KTree ℚ :=
  .node V2rrl 167040 (5, 3, some (3, 0)) (4447736928236268793630449551747362426099 / 5000000000000000000000000000000000000000 : ℚ) V2rrr

def V2r : KTree ℚ :=
  .node V2rl 135200 (4, 4, some (0, 0)) (12893337591387448605175302213370110714107 / 10000000000000000000000000000000000000000 : ℚ) V2rr

def V2 : KTree ℚ :=
  .node V2l 74752 (2, 9, none) (0 : ℚ) V2r


end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r3V3.lean <==
/-
A36W.TGCert3R6_10_4_l4_r3V3 (namespace A36W.TGCert3.R6_10_4_l4_r3): the level-3 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R6_10_4_l4_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V3 : KTree ℚ :=
  (.node .leaf 207008 (6, 10, some (4, 0)) (10000000000000000000000000000000000000001 / 10000000000000000000000000000000000000000 : ℚ) .leaf)


end A36W.TGCert3.R6_10_4_l4_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4 (namespace A36W.TGCert3.R6_10_4_l4_r4): the adaptive certificate for (n_A, n_B, k) = (6, 10, 4), λ = 4, r = 4:
lower end K4(a) at c = 1/q̂ with the chunked Bellman bound (`Fstar_ge_of_tree`); upper end K4(c) at the owner's hull point of 3 count table(s) (`Fstar_le_of_vals`).  Every statement holds for every
`A : Finset (Fin 16)` with `#A = 6`.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4B00
import A36W.TGCert3R6_10_4_l4_r4B01
import A36W.TGCert3R6_10_4_l4_r4B02
import A36W.TGCert3R6_10_4_l4_r4B03
import A36W.TGCert3R6_10_4_l4_r4B04
import A36W.TGCert3R6_10_4_l4_r4B05
import A36W.TGCert3R6_10_4_l4_r4B06
import A36W.TGCert3R6_10_4_l4_r4B07
import A36W.TGCert3R6_10_4_l4_r4B08
import A36W.TGCert3R6_10_4_l4_r4B09
import A36W.TGCert3R6_10_4_l4_r4B10
import A36W.TGCert3R6_10_4_l4_r4B11
import A36W.TGCert3R6_10_4_l4_r4B12
import A36W.TGCert3R6_10_4_l4_r4B13
import A36W.TGCert3R6_10_4_l4_r4B14
import A36W.TGCert3R6_10_4_l4_r4B15
import A36W.TGCert3R6_10_4_l4_r4B16
import A36W.TGCert3R6_10_4_l4_r4B17
import A36W.TGCert3R6_10_4_l4_r4B18
import A36W.TGCert3R6_10_4_l4_r4B19
import A36W.TGCert3R6_10_4_l4_r4B20
import A36W.TGCert3R6_10_4_l4_r4B21
import A36W.TGCert3R6_10_4_l4_r4Q00

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1lrrr_ok : V1lrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrrl_ok V1lrrr_e V1lrrrr_ok

theorem V1lrr_ok : V1lrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrl_ok V1lrr_e V1lrrr_ok

theorem V1lr_ok : V1lr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrl_ok V1lr_e V1lrr_ok

theorem V1l_ok : V1l.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1ll_ok V1l_e V1lr_ok

theorem V1rll_ok : V1rll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlll_ok V1rll_e V1rllr_ok

theorem V1rlrlr_ok : V1rlrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlrl_ok V1rlrlr_e V1rlrlrr_ok

theorem V1rlrl_ok : V1rlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrll_ok V1rlrl_e V1rlrlr_ok

theorem V1rlr_ok : V1rlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrl_ok V1rlr_e V1rlrr_ok

theorem V1rl_ok : V1rl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rll_ok V1rl_e V1rlr_ok

theorem V1rrllr_ok : V1rrllr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllrl_ok V1rrllr_e V1rrllrr_ok

theorem V1rrll_ok : V1rrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlll_ok V1rrll_e V1rrllr_ok

theorem V1rrlrl_ok : V1rrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrll_ok V1rrlrl_e V1rrlrlr_ok

theorem V1rrlr_ok : V1rrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrl_ok V1rrlr_e V1rrlrr_ok

theorem V1rrl_ok : V1rrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrll_ok V1rrl_e V1rrlr_ok

theorem V1rrrlrr_ok : V1rrrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrrl_ok V1rrrlrr_e V1rrrlrrr_ok

theorem V1rrrlr_ok : V1rrrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlrl_ok V1rrrlr_e V1rrrlrr_ok

theorem V1rrrl_ok : V1rrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrll_ok V1rrrl_e V1rrrlr_ok

theorem V1rrrrrr_ok : V1rrrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrl_ok V1rrrrrr_e V1rrrrrrr_ok

theorem V1rrrrr_ok : V1rrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrl_ok V1rrrrr_e V1rrrrrr_ok

theorem V1rrrr_ok : V1rrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrl_ok V1rrrr_e V1rrrrr_ok

theorem V1rrr_ok : V1rrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrl_ok V1rrr_e V1rrrr_ok

theorem V1rr_ok : V1rr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok V1rr_e V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok V1r_e V1rr_ok

theorem V1_ok : V1.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok V1_e V1r_ok

theorem V2lrrr_ok : V2lrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrrl_ok V2lrrr_e V2lrrrr_ok

theorem V2lrr_ok : V2lrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrl_ok V2lrr_e V2lrrr_ok

theorem V2lr_ok : V2lr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrl_ok V2lr_e V2lrr_ok

theorem V2l_ok : V2l.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2ll_ok V2l_e V2lr_ok

theorem V2rll_ok : V2rll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlll_ok V2rll_e V2rllr_ok

theorem V2rlrlr_ok : V2rlrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlrl_ok V2rlrlr_e V2rlrlrr_ok

theorem V2rlrl_ok : V2rlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrll_ok V2rlrl_e V2rlrlr_ok

theorem V2rlr_ok : V2rlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrl_ok V2rlr_e V2rlrr_ok

theorem V2rl_ok : V2rl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rll_ok V2rl_e V2rlr_ok

theorem V2rrllr_ok : V2rrllr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllrl_ok V2rrllr_e V2rrllrr_ok

theorem V2rrll_ok : V2rrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlll_ok V2rrll_e V2rrllr_ok

theorem V2rrlrl_ok : V2rrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrll_ok V2rrlrl_e V2rrlrlr_ok

theorem V2rrlr_ok : V2rrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrl_ok V2rrlr_e V2rrlrr_ok

theorem V2rrl_ok : V2rrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrll_ok V2rrl_e V2rrlr_ok

theorem V2rrrlrr_ok : V2rrrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrrl_ok V2rrrlrr_e V2rrrlrrr_ok

theorem V2rrrlr_ok : V2rrrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlrl_ok V2rrrlr_e V2rrrlrr_ok

theorem V2rrrl_ok : V2rrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrll_ok V2rrrl_e V2rrrlr_ok

theorem V2rrrrrr_ok : V2rrrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrl_ok V2rrrrrr_e V2rrrrrrr_ok

theorem V2rrrrr_ok : V2rrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrl_ok V2rrrrr_e V2rrrrrr_ok

theorem V2rrrr_ok : V2rrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrl_ok V2rrrr_e V2rrrrr_ok

theorem V2rrr_ok : V2rrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrl_ok V2rrr_e V2rrrr_ok

theorem V2rr_ok : V2rr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrl_ok V2rr_e V2rrr_ok

theorem V2r_ok : V2r.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rl_ok V2r_e V2rr_ok

theorem V2_ok : V2.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2l_ok V2_e V2r_ok

theorem V3lrrr_ok : V3lrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrrl_ok V3lrrr_e V3lrrrr_ok

theorem V3lrr_ok : V3lrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrl_ok V3lrr_e V3lrrr_ok

theorem V3lr_ok : V3lr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrl_ok V3lr_e V3lrr_ok

theorem V3l_ok : V3l.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3ll_ok V3l_e V3lr_ok

theorem V3rll_ok : V3rll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlll_ok V3rll_e V3rllr_ok

theorem V3rlrlr_ok : V3rlrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlrl_ok V3rlrlr_e V3rlrlrr_ok

theorem V3rlrl_ok : V3rlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrll_ok V3rlrl_e V3rlrlr_ok

theorem V3rlr_ok : V3rlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrl_ok V3rlr_e V3rlrr_ok

theorem V3rl_ok : V3rl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rll_ok V3rl_e V3rlr_ok

theorem V3rrllr_ok : V3rrllr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllrl_ok V3rrllr_e V3rrllrr_ok

theorem V3rrll_ok : V3rrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlll_ok V3rrll_e V3rrllr_ok

theorem V3rrlrl_ok : V3rrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrll_ok V3rrlrl_e V3rrlrlr_ok

theorem V3rrlr_ok : V3rrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrl_ok V3rrlr_e V3rrlrr_ok

theorem V3rrl_ok : V3rrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrll_ok V3rrl_e V3rrlr_ok

theorem V3rrrlrr_ok : V3rrrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrrl_ok V3rrrlrr_e V3rrrlrrr_ok

theorem V3rrrlr_ok : V3rrrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlrl_ok V3rrrlr_e V3rrrlrr_ok

theorem V3rrrl_ok : V3rrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrll_ok V3rrrl_e V3rrrlr_ok

theorem V3rrrrrr_ok : V3rrrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrl_ok V3rrrrrr_e V3rrrrrrr_ok

theorem V3rrrrr_ok : V3rrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrl_ok V3rrrrr_e V3rrrrrr_ok

theorem V3rrrr_ok : V3rrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrl_ok V3rrrr_e V3rrrrr_ok

theorem V3rrr_ok : V3rrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrl_ok V3rrr_e V3rrrr_ok

theorem V3rr_ok : V3rr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrl_ok V3rr_e V3rrr_ok

theorem V3r_ok : V3r.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rl_ok V3r_e V3rr_ok

theorem V3_ok : V3.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3l_ok V3_e V3r_ok

theorem hT : ∀ t, (T (t + 1)).All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · exact V3_ok
  · exact V4_ok
  · have e : T (t + 5) = .leaf := by simp only [T, show t + 5 ≠ 1 by omega, show t + 5 ≠ 2 by omega, show t + 5 ≠ 3 by omega, show t + 5 ≠ 4 by omega, if_false]
    show (T (t + 5)).All _
    rw [e]; trivial

theorem hval : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)))), PolOK 16 4 6 10 4 (4 : ℚ) PT qv p :=
  forall_mem_append_of pq0_ok (forall_mem_append_of pq1_ok (pq2_ok))

theorem hcov : ∀ i < 3, ∀ w ∈ Wc 6 10 4, (i, w) ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)))) := by decide +kernel

theorem lam_pos : (0 : ℝ) < 4 := by norm_num

theorem hk : (4 : ℕ) ≤ 16 := by norm_num

/-- **Lower end** of `F*_4`: K4(a) at `c = 1/q̂` with `𝓡_4(s̄_0) ≤ M̂` from the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 16)) (hA : #A = 6) :
    ((8114486666238665244159442071743 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 4 (twoW A 4) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 4 (twoW A 4)) 4) := by
  have hB : #Aᶜ = 10 := card_compl_eq A hA (by norm_num)
  have hl : (4 : ℝ) = ((4 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree A lam_pos hk (r := 4) (by norm_num) hl hA hB (N := 21) (by norm_num) qh lo T DD Mh LL
    (by decide +kernel) (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (8114486666238665244159442071743 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- **Upper end** of `F*_4`: `Φ` of the owner's hull point (K4(c)); the hull point lies in `conv 𝒱_4`. -/
theorem upper (A : Finset (Fin 16)) (hA : #A = 6) :
    hullPt A 4 4 4 th (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A 4 4 4) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 4 4 4 th (fun i => actF (PT i.val))) ≤ ((8114486666334818949724663075693 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 4 (twoW A 4) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 4 (twoW A 4)) 4) ≤ ((8114486666334818949724663075693 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 10 := card_compl_eq A hA (by norm_num)
  have hl : (4 : ℝ) = ((4 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_vals A lam_pos hk (r := 4) (by norm_num) hl hA hB (N := 21) (by norm_num) th PT qv up UU
    _ (by decide +kernel) hcov hval (by decide +kernel) (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (8114486666334818949724663075693 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** of `F*_4` at (n_A, n_B, k) = (6, 10, 4), λ = 4 (width 9.6e-13),
for every group `A` of size 6. -/
theorem bracket (A : Finset (Fin 16)) (hA : #A = 6) :
    ((8114486666238665244159442071743 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 4 (twoW A 4) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 4 (twoW A 4)) 4) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 4 (twoW A 4) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 4 (twoW A 4)) 4) ≤ ((8114486666334818949724663075693 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B00.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B00 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 4 theorems, 21776 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1ll_ok : V1ll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrl_ok : V1lrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrl_ok : V1lrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrrl_ok : V1lrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B01.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B01 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 8 theorems, 20163 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrrr_ok : V1lrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (0, 2)), (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 5, some (1, 2)), (4636111832699370348641424728676197274653 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 2, some (0, 3)), (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1l_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((1, 5, some (0, 2)), (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlll_ok : V1rlll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllr_ok : V1rllr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rll_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 2, some (2, 0)), (4284073414827544326030021228729936336909 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B02.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B02 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 5 theorems, 21135 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrll_ok : V1rlrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrl_ok : V1rlrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlrr_ok : V1rlrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 9, some (0, 3)), (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (4, 0)), (303046344872197451705555783429183267001 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B03.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B03 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 8 theorems, 24925 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrr_ok : V1rlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 0, some (0, 0)), (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, some (0, 0)), (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlll_ok : V1rrlll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrl_ok : V1rrllrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllrr_ok : V1rrllrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrllr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (0, 2)), (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrll_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, some (0, 1)), (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B04.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B04 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 6 theorems, 15540 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrll_ok : V1rrlrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrlr_ok : V1rrlrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 10, some (3, 1)), (719646203254375813451181204428958081987 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrr_ok : V1rrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 1, some (0, 0)), (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 8, some (2, 0)), (3512725904935797137940571798966118436539 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B05.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B05 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 3 theorems, 23289 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrll_ok : V1rrrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrl_ok : V1rrrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrrl_ok : V1rrrlrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B06.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B06 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 7 theorems, 24451 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlrrr_ok : V1rrrlrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 8, some (4, 0)), (2719500107251839267814899273125276053747 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (3, 1)), (708469483664250558553755638736226386201 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 6, some (1, 0)), (2211093316164457852816587083708153163399 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrl_ok : V1rrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrl_ok : V1rrrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrl_ok : V1rrrrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B07.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B07 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 9 theorems, 17228 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrr_ok : V1rrrrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 8, some (2, 0)), (428605007837314210315629581004356102141 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (2, 0)), (174184644832533895444151136008027969459 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (0, 0)), (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 10, some (4, 0)), (166014923580577108346377960208914208639 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 3, some (3, 0)), (1662973453171819631127137520417401723311 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1r_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 4, some (0, 0)), (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 9, none), (0 : ℚ)) := by decide +kernel
theorem V2ll_ok : V2ll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B08.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B08 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 8 theorems, 23154 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrl_ok : V2lrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrl_ok : V2lrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrl_ok : V2lrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrrr_ok : V2lrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 7, some (0, 2)), (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 5, some (1, 2)), (9505655923913839052632900441974484916247 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 2, some (0, 3)), (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2l_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((1, 5, some (0, 2)), (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B09.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B09 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 4 theorems, 21940 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlll_ok : V2rlll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllr_ok : V2rllr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rll_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 2, some (2, 0)), (4581157389268983194328572551715624244417 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrll_ok : V2rlrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B10.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B10 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 8 theorems, 24615 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlrl_ok : V2rlrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlrr_ok : V2rlrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 9, some (0, 3)), (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 7, some (4, 0)), (7472838999774757408505201544939518087477 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrr_ok : V2rlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 0, some (0, 0)), (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 6, some (0, 0)), (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlll_ok : V2rrlll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B11.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B11 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 7 theorems, 24693 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrllrl_ok : V2rrllrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllrr_ok : V2rrllrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrllr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (0, 2)), (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrll_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 6, some (0, 1)), (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlrll_ok : V2rrlrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrlr_ok : V2rrlrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 10, some (3, 1)), (437471425147307164674540393057652887633 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B12.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B12 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 5 theorems, 21780 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrr_ok : V2rrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 1, some (0, 0)), (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 8, some (2, 0)), (7879876207032837449167097111073003152789 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrll_ok : V2rrrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrl_ok : V2rrrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B13.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B13 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 7 theorems, 24332 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlrrl_ok : V2rrrlrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrrr_ok : V2rrrlrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 8, some (4, 0)), (338585993698453647853202568973637155097 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (3, 1)), (53508707679549200574635129871864301961 / 78125000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 6, some (1, 0)), (9000137789079777513538581382988189578273 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrl_ok : V2rrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrl_ok : V2rrrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B14.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B14 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 10 theorems, 22828 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrrl_ok : V2rrrrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrr_ok : V2rrrrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 8, some (2, 0)), (7600003426155567557591705353259022264217 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (2, 0)), (3843043703959655063337028370205351295973 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 4, some (0, 0)), (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 10, some (4, 0)), (3315550675202180056174512208163059708163 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 3, some (3, 0)), (7816061370067155509091626349788142749469 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2r_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 4, some (0, 0)), (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 9, none), (0 : ℚ)) := by decide +kernel
theorem V3ll_ok : V3ll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B15.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B15 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 8 theorems, 23154 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lrl_ok : V3lrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrl_ok : V3lrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrl_ok : V3lrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrrr_ok : V3lrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 7, some (0, 2)), (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 5, some (1, 2)), (5242189311114436450419324034933486534403 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 2, some (0, 3)), (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3l_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((1, 5, some (0, 2)), (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B16.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B16 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 4 theorems, 21940 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlll_ok : V3rlll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllr_ok : V3rllr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rll_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 2, some (2, 0)), (5590224481343581505651774109626286095689 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrll_ok : V3rlrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B17.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B17 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 8 theorems, 24615 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrlrl_ok : V3rlrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlrr_ok : V3rlrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 9, some (0, 3)), (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 7, some (4, 0)), (10067807306968566453439308427846649094233 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrr_ok : V3rlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 0, some (0, 0)), (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 6, some (0, 0)), (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlll_ok : V3rrlll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B18.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B18 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 7 theorems, 24693 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrllrl_ok : V3rrllrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllrr_ok : V3rrllrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrllr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 7, some (0, 2)), (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrll_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 6, some (0, 1)), (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlrll_ok : V3rrlrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrlr_ok : V3rrlrlr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 10, some (3, 1)), (1842982693560967244675845555331446718457 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B19.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B19 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 5 theorems, 21780 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlrr_ok : V3rrlrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 1, some (0, 0)), (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 8, some (2, 0)), (9772608865552849686020626085670299154883 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrll_ok : V3rrrll.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrl_ok : V3rrrlrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B20.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B20 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 7 theorems, 24332 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrlrrl_ok : V3rrrlrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrrr_ok : V3rrrlrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 8, some (4, 0)), (9366379579105434223205435086525945502271 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrlr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 7, some (3, 1)), (8972473523160705147600675900905670301507 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrl_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 6, some (1, 0)), (1929079340421676914519032659863707861581 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrl_ok : V3rrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrl_ok : V3rrrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4B21.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4B21 (namespace A36W.TGCert3.R6_10_4_l4_r4): Bellman items, 10 theorems, 19511 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrrrl_ok : V3rrrrrrl.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrr_ok : V3rrrrrrr.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 8, some (2, 0)), (4662102927044260981876731567446819216443 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 6, some (2, 0)), (4734249222674829440089459241536584557301 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 4, some (0, 0)), (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 10, some (4, 0)), (925703325667756182043416644446359931089 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rr_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 3, some (3, 0)), (10286372698009557806202002855384863949571 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3r_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 4, some (0, 0)), (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3_e : BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 9, none), (0 : ℚ)) := by decide +kernel
theorem V4_ok : V4.All (BellOK 16 (4 : ℚ) (RcQ 16 (Wc 6 10 4) (PwQ 6 10 4 (4 : ℚ)) (fun w => 1 / qh w)) T DD 3) := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4Data.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4Data (namespace A36W.TGCert3.R6_10_4_l4_r4): scalars of the F*_4 certificate at (n_A, n_B, k) = (6, 10, 4), λ = 4.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R6_10_4_l4_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂. -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (809318488192922834327049452441421013238451 / 125000000000000000000000000000000000000000000 : ℚ) else
  if w = 1 then (82855326522957097023729010289269755348954699 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 2 then (77637611394292482873343796748155122583500911 / 250000000000000000000000000000000000000000000 : ℚ) else
  if w = 3 then (48089453126783991649674156288813567319269621 / 125000000000000000000000000000000000000000000 : ℚ) else
  (4380609686952458757926610165913691086646833 / 31250000000000000000000000000000000000000000 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 21). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (605189403604193051046987028550177 / 10000000000000000000000000000000000 : ℚ) else
  if w = 1 then (1297397334129837998809323776162427 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (1302452525611455418426940388735293 / 10000000000000000000000000000000000 : ℚ) else
  if w = 3 then (859862181259194561890742382213683 / 10000000000000000000000000000000000 : ℚ) else
  (-1084059766003130373696297414565167 / 10000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point (Taylor order 21). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (30259470180209652552349351427509 / 500000000000000000000000000000000 : ℚ) else
  if w = 1 then (129739733412983799880932377616243 / 1000000000000000000000000000000000 : ℚ) else
  if w = 2 then (20350820712678990912920943573989 / 156250000000000000000000000000000 : ℚ) else
  if w = 3 then (429931090629597280945371191106843 / 5000000000000000000000000000000000 : ℚ) else
  (-271014941500782593424074353641291 / 2500000000000000000000000000000000 : ℚ)

/-- The default value off the tables. -/
def DD : ℚ := (6 : ℚ)

/-- The certificate's value at the root. -/
def Mh : ℚ := (10000000000009615370556522100394865951019 / 10000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (8114486666238665244159442071743 / 100000000000000000000000000000000 : ℚ)
def UU : ℚ := (8114486666334818949724663075693 / 100000000000000000000000000000000 : ℚ)

/-- The owner's hull weights (exact). -/
def th : Fin 3 → ℚ := ![(1345998925110676713918294324721602858068625 / 2692577572431773418767055543749653021399069 : ℚ), (15582824095366378825292193099945475159622000 / 78084749600521429144244610768739937620573001 : ℚ), (23467956676945425615321882251867979576960876 / 78084749600521429144244610768739937620573001 : ℚ)]

/-- The exact realised terminal vector of table 0 (TGCert's polQ). -/
def qv0 : ℕ → ℚ := fun w =>
  if w = 0 then (126071456616859655548269168940991331081624933570605875965198 / 22243360850208348389744731126554061566180526561367596966328125 : ℚ) else
  if w = 1 then (136419744059532202330643956132393934226023300603828069100407913062493 / 1777907468375613835385833360610853520272097976418374089813265427500000 : ℚ) else
  if w = 2 then (6117440743517580129641970950291074953879488615183288658860002482770217 / 19302995370935235927046190772346409648668492315399490117972596070000000 : ℚ) else
  if w = 3 then (7289004738258671825926402381712457968457204545811940473569144375319 / 18322729350674167942141614401847564925171800963834352271450020000000 : ℚ) else
  (973823727259156143583928604496601784206395932246654560623764153 / 7795728430460670565694744342753019830252543341522083776930000000 : ℚ)

/-- The exact realised terminal vector of table 1 (TGCert's polQ). -/
def qv1 : ℕ → ℚ := fun w =>
  if w = 0 then (2052152716515429832806646885747860532031338832 / 281853319931914954804853124137044521590916796875 : ℚ) else
  if w = 1 then (1227923111386948614791994182643844170670675604311637 / 13748241239638947665471125689156757674161739517968750 : ℚ) else
  if w = 2 then (2766984390524105448173355196232412057308803521623347 / 9165494159759298443647417126104505116107826345312500 : ℚ) else
  if w = 3 then (2867345537981051929773774547694935358541525975595831 / 7673436970961273115611791082320050794880970893750000 : ℚ) else
  (149089934975866197427448432503607967569139284188021 / 959179621370159139451473885290006349360121361718750 : ℚ)

/-- The exact realised terminal vector of table 2 (TGCert's polQ). -/
def qv2 : ℕ → ℚ := fun w =>
  if w = 0 then (2052152716515429832806646885747860532031338832 / 281853319931914954804853124137044521590916796875 : ℚ) else
  if w = 1 then (1220204011899559014819865573485612084790302045308501 / 13748241239638947665471125689156757674161739517968750 : ℚ) else
  if w = 2 then (13032531674165976833546284216485897782429161092869 / 42630205394229295086732172679555837749338727187500 : ℚ) else
  if w = 3 then (2841209535632130387672487019063515285571014617643831 / 7673436970961273115611791082320050794880970893750000 : ℚ) else
  (149089934975866197427448432503607967569139284188021 / 959179621370159139451473885290006349360121361718750 : ℚ)

/-- The per-table terminal vectors. -/
def qv : ℕ → ℕ → ℚ := fun i =>
  if i = 0 then qv0 else if i = 1 then qv1 else qv2


end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4Pol.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4Pol (namespace A36W.TGCert3.R6_10_4_l4_r4): the owner's count tables, pruned to their positive-mass states (actF reads them).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R6_10_4_l4_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 207008 (6, 10, some (4, 0)) (2, 7) .leaf)

def P0_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) (.node .leaf 134178 (4, 3, some (0, 2)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (2, 3) (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf)) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 2) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134272 (4, 3, some (3, 0)) (2, 2) (.node (.node .leaf 134273 (4, 3, some (3, 1)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf)))

def P0_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) (.node .leaf 34883 (1, 2, some (1, 3)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34944 (1, 2, some (3, 0)) (0, 1) (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf))) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf)))) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) (.node .leaf 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66624 (2, 1, some (1, 0)) (1, 1) (.node (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf) 66626 (2, 1, some (1, 2)) (1, 1) (.node .leaf 66627 (2, 1, some (1, 3)) (1, 1) .leaf))) 66656 (2, 1, some (2, 0)) (2, 0) (.node (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) (.node .leaf 133154 (4, 2, some (0, 2)) (0, 1) .leaf)))))

def P1_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 207008 (6, 10, some (4, 0)) (2, 8) .leaf)

def P1_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) (.node .leaf 133154 (4, 2, some (0, 2)) (0, 1) .leaf)) 133184 (4, 2, some (1, 0)) (2, 2) (.node (.node .leaf 133185 (4, 2, some (1, 1)) (2, 2) .leaf) 133186 (4, 2, some (1, 2)) (2, 2) .leaf)) 133216 (4, 2, some (2, 0)) (2, 2) (.node (.node (.node .leaf 133217 (4, 2, some (2, 1)) (2, 2) .leaf) 133218 (4, 2, some (2, 2)) (2, 1) .leaf) 133248 (4, 2, some (3, 0)) (3, 0) (.node (.node .leaf 133249 (4, 2, some (3, 1)) (3, 0) .leaf) 133280 (4, 2, some (4, 0)) (4, 0) .leaf)))

def P1_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2146 (0, 2, some (2, 2)) (0, 1) .leaf)) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) (.node .leaf 34883 (1, 2, some (1, 3)) (0, 2) .leaf))) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34944 (1, 2, some (3, 0)) (0, 1) (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf)) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf))) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node (.node .leaf 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf)) 65632 (2, 0, some (2, 0)) (1, 0) (.node (.node .leaf 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf)) 132128 (4, 1, some (0, 0)) (0, 1) (.node (.node .leaf 132129 (4, 1, some (0, 1)) (0, 1) .leaf) 132130 (4, 1, some (0, 2)) (0, 1) .leaf))))

def P2_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 207008 (6, 10, some (4, 0)) (2, 8) .leaf)

def P2_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) (.node .leaf 133154 (4, 2, some (0, 2)) (0, 1) .leaf)) 133184 (4, 2, some (1, 0)) (2, 2) (.node (.node .leaf 133185 (4, 2, some (1, 1)) (2, 2) .leaf) 133186 (4, 2, some (1, 2)) (2, 2) .leaf)) 133216 (4, 2, some (2, 0)) (2, 2) (.node (.node (.node .leaf 133217 (4, 2, some (2, 1)) (2, 1) .leaf) 133218 (4, 2, some (2, 2)) (2, 1) .leaf) 133248 (4, 2, some (3, 0)) (3, 0) (.node (.node .leaf 133249 (4, 2, some (3, 1)) (3, 0) .leaf) 133280 (4, 2, some (4, 0)) (4, 0) .leaf)))

def P2_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2146 (0, 2, some (2, 2)) (0, 1) .leaf)) 34851 (1, 2, some (0, 3)) (0, 1) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) (.node .leaf 34883 (1, 2, some (1, 3)) (0, 2) .leaf))) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34944 (1, 2, some (3, 0)) (0, 1) (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf)) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) (.node .leaf 65571 (2, 0, some (0, 3)) (1, 0) .leaf)))) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) (.node .leaf 66625 (2, 1, some (1, 1)) (1, 1) .leaf))) 66626 (2, 1, some (1, 2)) (1, 1) (.node (.node (.node .leaf 66627 (2, 1, some (1, 3)) (1, 1) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf)) 132128 (4, 1, some (0, 0)) (0, 1) (.node (.node .leaf 132129 (4, 1, some (0, 1)) (0, 1) .leaf) 132130 (4, 1, some (0, 2)) (0, 1) .leaf))))

/-- Table `i`, round `t`. -/
def PT : ℕ → ℕ → KTree (ℕ × ℕ) := fun i t =>
  if i = 0 then (if t = 0 then P0_0 else if t = 1 then P0_1 else if t = 2 then P0_2 else .leaf) else if i = 1 then (if t = 0 then P1_0 else if t = 1 then P1_1 else if t = 2 then P1_2 else .leaf) else if i = 2 then (if t = 0 then P2_0 else if t = 1 then P2_1 else if t = 2 then P2_2 else .leaf) else .leaf


end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4Q00.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4Q00 (namespace A36W.TGCert3.R6_10_4_l4_r4): polQ value items, 3 theorems, 13745 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4Pol
import A36W.TGCert3R6_10_4_l4_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq0_ok : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4)] : List (ℕ × ℕ)), PolOK 16 4 6 10 4 (4 : ℚ) PT qv p := by decide +kernel
theorem pq1_ok : ∀ p ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4)] : List (ℕ × ℕ)), PolOK 16 4 6 10 4 (4 : ℚ) PT qv p := by decide +kernel
theorem pq2_ok : ∀ p ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4)] : List (ℕ × ℕ)), PolOK 16 4 6 10 4 (4 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4T.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4T (namespace A36W.TGCert3.R6_10_4_l4_r4): the level tables.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R6_10_4_l4_r4V1
import A36W.TGCert3R6_10_4_l4_r4V2
import A36W.TGCert3R6_10_4_l4_r4V3
import A36W.TGCert3R6_10_4_l4_r4V4
import A36W.TGCert3R6_10_4_l4_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R6_10_4_l4_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else if t = 3 then V3 else if t = 4 then V4 else .leaf

end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4V1.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4V1 (namespace A36W.TGCert3.R6_10_4_l4_r4): the level-1 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R6_10_4_l4_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V1ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 33 (0, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 34 (0, 0, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35 (0, 0, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36 (0, 0, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 1024 (0, 1, none) (0 : ℚ) (.node (.node (.node .leaf 1056 (0, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 1058 (0, 1, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 1059 (0, 1, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1060 (0, 1, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 1088 (0, 1, some (1, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 1089 (0, 1, some (1, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1090 (0, 1, some (1, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2083 (0, 2, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (1062387719386077373422013444387264915109 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (2846330057290314249345549423892104365523 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2114 (0, 2, some (1, 2)) (5695538590773642715355102842930305805317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2115 (0, 2, some (1, 3)) (2724478272087595599154298916834540794437 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 2144 (0, 2, some (2, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf)) 3104 (0, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3105 (0, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3106 (0, 3, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3107 (0, 3, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3108 (0, 3, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 3136 (0, 3, some (1, 0)) (4721723197271454992986726419498955178263 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3137 (0, 3, some (1, 1)) (5060142324071669776614310086919296649819 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3138 (0, 3, some (1, 2)) (632837621197071412817233649214478422813 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (4843516928155725509607642518816961412333 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 3168 (0, 3, some (2, 0)) (4721723197271454992986726419498955178263 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3169 (0, 3, some (2, 1)) (5060142324071669776614310086919296649819 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (632837621197071412817233649214478422813 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 3200 (0, 3, some (3, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 3201 (0, 3, some (3, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf) 4128 (0, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 4129 (0, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4130 (0, 4, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4131 (0, 4, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4160 (0, 4, some (1, 0)) (560243523895001739890514902313596732577 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4161 (0, 4, some (1, 1)) (240159098583870264788530732640896305841 / 500000000000000000000000000000000000000 : ℚ) .leaf))))) 4162 (0, 4, some (1, 2)) (1201402671491315260270217005930611380809 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 4163 (0, 4, some (1, 3)) (4597557084147817573572879422158287590613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4192 (0, 4, some (2, 0)) (3983953947697790150332550416452243431659 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4193 (0, 4, some (2, 1)) (853899017187094274803664827167631309657 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 4194 (0, 4, some (2, 2)) (1067913485770058009129081783049432338497 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4224 (0, 4, some (3, 0)) (560243523895001739890514902313596732577 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (240159098583870264788530732640896305841 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5152 (0, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 5153 (0, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5154 (0, 5, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5155 (0, 5, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 5156 (0, 5, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5184 (0, 5, some (1, 0)) (4351540098605372921536567068210237092287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (4663427165864450866127748176104823792473 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5186 (0, 5, some (1, 2)) (1166446303390442028104725062232126628929 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 5187 (0, 5, some (1, 3)) (2231892600494158314827201672670855818803 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5216 (0, 5, some (2, 0)) (3671611958198283402546478463802387546617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5217 (0, 5, some (2, 1)) (3934766671198130418295287523588445074899 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5218 (0, 5, some (2, 2)) (787351254788548368970689417006685474527 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5248 (0, 5, some (3, 0)) (3671611958198283402546478463802387546617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5249 (0, 5, some (3, 1)) (3934766671198130418295287523588445074899 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5280 (0, 5, some (4, 0)) (4351540098605372921536567068210237092287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6176 (0, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 6177 (0, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6178 (0, 6, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6179 (0, 6, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 6180 (0, 6, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 6208 (0, 6, some (1, 0)) (4269497972069819691285740758372174459511 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6209 (0, 6, some (1, 1)) (1143876212581305559311322267189149452451 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6210 (0, 6, some (1, 2)) (572227305046541714425305310704642671091 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (136863339124770708708802470986174446737 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6240 (0, 6, some (2, 0)) (218598296169974768193829926828655332327 / 625000000000000000000000000000000000000 : ℚ) .leaf) 6241 (0, 6, some (2, 1)) (117132924168325689273479400160168903931 / 312500000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (1875074433176507889828840442116973104631 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6272 (0, 6, some (3, 0)) (829990405770372947985948003427550714929 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6273 (0, 6, some (3, 1)) (444739071451611601460242097483141307113 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 6304 (0, 6, some (4, 0)) (218598296169974768193829926828655332327 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7201 (0, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 7202 (0, 7, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7203 (0, 7, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7204 (0, 7, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 7232 (0, 7, some (1, 0)) (2106552602898317279975922415886757723369 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7233 (0, 7, some (1, 1)) (4515070256540621734735219302199254435749 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7234 (0, 7, some (1, 2)) (225867664401002196812219124888232239673 / 500000000000000000000000000000000000000 : ℚ) .leaf) 7235 (0, 7, some (1, 3)) (1080444867891090109343411080959739014401 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7264 (0, 7, some (2, 0)) (1693152490755463348746079616678528262739 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7265 (0, 7, some (2, 1)) (1814505472182284326266404362059242555519 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (3630845942660143338673789944833980190217 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 7296 (0, 7, some (3, 0)) (78020466774011751110219348736546582347 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 7297 (0, 7, some (3, 1)) (836124121581596617543559130036898969583 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (78020466774011751110219348736546582347 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf)) 8226 (0, 8, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8227 (0, 8, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8228 (0, 8, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 8257 (0, 8, some (1, 1)) (5588710771491616410848574183464945091 / 12500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8258 (0, 8, some (1, 2)) (4473229348813531916362464390349724611119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8259 (0, 8, some (1, 3)) (534945728690584836605627248970667893761 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 8288 (0, 8, some (2, 0)) (3308938313004854026228353641789680701783 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8289 (0, 8, some (2, 1)) (1773049595013729689259074549575367257967 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8290 (0, 8, some (2, 2)) (1732369269652241395500724900214275749 / 4882812500000000000000000000000000000 : ℚ) .leaf) 8320 (0, 8, some (3, 0)) (2992023214160928481470950558620588018829 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 8321 (0, 8, some (3, 1)) (3206469898389991480864935166332767755293 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8352 (0, 8, some (4, 0)) (726241605049076329487704502999106875563 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) (.node .leaf 9251 (0, 9, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 9252 (0, 9, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9282 (0, 9, some (1, 2)) (4439607893653270870147766985460091765961 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9283 (0, 9, some (1, 3)) (2123699989047730826590071297476949622671 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 9313 (0, 9, some (2, 1)) (3485069453716262967911586942680814632821 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9314 (0, 9, some (2, 2)) (3486831668436904575552084414011726716247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9344 (0, 9, some (3, 0)) (2901689975826628034098838732421854485407 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9345 (0, 9, some (3, 1)) (1554831111923256556874630259903871672921 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9376 (0, 9, some (4, 0)) (691036516876864243755439036642150226101 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 10240 (0, 10, none) (0 : ℚ) .leaf)))) 10276 (0, 10, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 10307 (0, 10, some (1, 3)) (844414963553641070286885178249766501337 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 10338 (0, 10, some (2, 2)) (3439990122254820393924206775530009283907 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 10369 (0, 10, some (3, 1)) (3037921451904864299132021224723686395923 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10400 (0, 10, some (4, 0)) (2664709094781986162232132209889220785833 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf) 32800 (1, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 32801 (1, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32802 (1, 0, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32803 (1, 0, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32804 (1, 0, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 32834 (1, 0, some (1, 2)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 33828 (1, 1, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (3855780017208817713846705951459346570891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (7745702205356712955549819546773528129289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (928788432975767018882926681816356112273 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (3089200676463402406090357201665227016483 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33888 (1, 1, some (2, 0)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 33889 (1, 1, some (2, 1)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34816 (1, 2, none) (0 : ℚ) (.node .leaf 34848 (1, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 34849 (1, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34850 (1, 2, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34851 (1, 2, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 34852 (1, 2, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34880 (1, 2, some (1, 0)) (3127336960169771237089403838968274836183 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34881 (1, 2, some (1, 1)) (3163921580411929821802464172447753496077 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34882 (1, 2, some (1, 2)) (1525014875539333273467504259781283043967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34883 (1, 2, some (1, 3)) (1290765643934758113260096141141531465677 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (2681000962399260344662418809107482727467 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 34913 (1, 2, some (2, 1)) (134766039225794333428045979487812282303 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1293590232445406208053929271500249488047 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34944 (1, 2, some (3, 0)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 34945 (1, 2, some (3, 1)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35872 (1, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 35873 (1, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 35874 (1, 3, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35875 (1, 3, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35876 (1, 3, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 35904 (1, 3, some (1, 0)) (5530634272722289352613720270214848401583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35905 (1, 3, some (1, 1)) (1408864477207944802091362949390643033039 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (5458769643963369791848131486380262868563 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 35907 (1, 3, some (1, 3)) (4699407896837063616630823521315042483339 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35936 (1, 3, some (2, 0)) (2273350998782255492693183633777754833001 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (1148137679785607561975665418074542054613 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 35938 (1, 3, some (2, 2)) (2211222404495507898539905335068820211501 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35968 (1, 3, some (3, 0)) (4920807451674010212167376209890871555933 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35969 (1, 3, some (3, 1)) (4942593840993876041276407031964831418939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 36864 (1, 4, none) (0 : ℚ) (.node (.node (.node .leaf 36896 (1, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 36897 (1, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36899 (1, 4, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf))) 36928 (1, 4, some (1, 0)) (5116224777855610304451255020026006465061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36929 (1, 4, some (1, 1)) (5245438924231479116155222056893456693741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36930 (1, 4, some (1, 2)) (2550930616345956039136492248430156794407 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36931 (1, 4, some (1, 3)) (890996765136367469920974997790586748683 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 36960 (1, 4, some (2, 0)) (4158469414334426997339711930629214823789 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36961 (1, 4, some (2, 1)) (4218799925461033786171543731176837936039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (4074556181532149709396029923311051210683 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (4055661171038622879899401109927052481359 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36993 (1, 4, some (3, 1)) (2044275782370008547073459005518864965397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37024 (1, 4, some (4, 0)) (4723642580669378433303301300176977612847 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) (.node (.node .leaf 37920 (1, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 37921 (1, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V1lrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 37923 (1, 5, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37924 (1, 5, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 37952 (1, 5, some (1, 0)) (1213766776428600497301215555163274421179 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 37953 (1, 5, some (1, 1)) (1000640921496790241063818984114258415571 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37954 (1, 5, some (1, 2)) (2441341153304603285777851288046532308349 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37955 (1, 5, some (1, 3)) (215640794867795526724050560573108836409 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 37984 (1, 5, some (2, 0)) (783992083508199850525008951624674446373 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37985 (1, 5, some (2, 1)) (798524070154494027307863938907273197597 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37986 (1, 5, some (2, 2)) (1933190149277108993597572537389475496739 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38016 (1, 5, some (3, 0)) (916086417504961125472446414022315733897 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 38017 (1, 5, some (3, 1)) (3706593452156292233591517089095237900591 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38048 (1, 5, some (4, 0)) (381359923469840902483048773398008192763 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 38912 (1, 6, none) (0 : ℚ) .leaf))) 38944 (1, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38945 (1, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38946 (1, 6, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38947 (1, 6, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 38948 (1, 6, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38976 (1, 6, some (1, 0)) (4678635955075300413613389997806679952791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38977 (1, 6, some (1, 1)) (151303892704304481206598186817875307993 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 38978 (1, 6, some (1, 2)) (189524532448394983805163224040724961157 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (528001132121279954604258944750613772511 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39008 (1, 6, some (2, 0)) (187781156930356077951841917086523011551 / 500000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (3838854437964157701680133672664799792197 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39010 (1, 6, some (2, 2)) (3726298733844015519419869412837735721011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39040 (1, 6, some (3, 0)) (3432293790428204922220447413112792480269 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 39041 (1, 6, some (3, 1)) (3482699896857778045627421530422530644067 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39072 (1, 6, some (4, 0)) (170226202149510134303599622971263804947 / 500000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) (.node .leaf 39969 (1, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 39970 (1, 7, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39971 (1, 7, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39972 (1, 7, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 40000 (1, 7, some (1, 0)) (4553031752697142475156298728637683581149 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40001 (1, 7, some (1, 1)) (2364081613420050019061575327306539074693 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40002 (1, 7, some (1, 2)) (4637453324967824785246420022600773401271 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40003 (1, 7, some (1, 3)) (4165458594487709059294791936982438179577 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40032 (1, 7, some (2, 0)) (726946283222123704320562660537994072443 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40033 (1, 7, some (2, 1)) (3727091616270423758450491178320690915867 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 40034 (1, 7, some (2, 2)) (14501743623556257769135887828423630579 / 40000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40064 (1, 7, some (3, 0)) (3275444510142779813941503897324809733869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (1666530306417776467220181405745119257009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40096 (1, 7, some (4, 0)) (632884680811421352928719666738323788281 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 40960 (1, 8, none) (0 : ℚ) (.node (.node .leaf 40994 (1, 8, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40995 (1, 8, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 40996 (1, 8, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41025 (1, 8, some (1, 1)) (37159172302056340435115189943282182997 / 80000000000000000000000000000000000000 : ℚ) .leaf) 41026 (1, 8, some (1, 2)) (4564335654441595919194581345572180850317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41027 (1, 8, some (1, 3)) (206259764698684627341981282612072698113 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41056 (1, 8, some (2, 0)) (1770946759485181631897372199660418705167 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41057 (1, 8, some (2, 1)) (3642194235477495273682037361016717170927 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 41058 (1, 8, some (2, 2)) (443685280780637696019418504060512730911 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 41088 (1, 8, some (3, 0)) (3160958136667272236784044329926576590541 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41089 (1, 8, some (3, 1)) (201562416682498634671426834719115844009 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 41120 (1, 8, some (4, 0)) (1501835534653778576013263495976565059723 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41984 (1, 9, none) (0 : ℚ) (.node (.node .leaf 42019 (1, 9, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42020 (1, 9, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 42050 (1, 9, some (1, 2)) (4509389828187663433693062093823473821109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42051 (1, 9, some (1, 3)) (4096558726633054681014221729689913610669 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42081 (1, 9, some (2, 1)) (111738041458231764122160830900640457039 / 312500000000000000000000000000000000000 : ℚ) .leaf) 42082 (1, 9, some (2, 2)) (17452000009311045249573856467159929233 / 50000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42112 (1, 9, some (3, 0)) (24584661836190550904618504954444736393 / 80000000000000000000000000000000000000 : ℚ) .leaf) 42113 (1, 9, some (3, 1)) (1571441703667630773350371125765999839909 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 42144 (1, 9, some (4, 0)) (577439372949758541493363954314547385211 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43008 (1, 10, none) (0 : ℚ) .leaf) 43044 (1, 10, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 43075 (1, 10, some (1, 3)) (2037812076425726131788240470842125276087 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 43106 (1, 10, some (2, 2)) (86082030974922511471835886523697023503 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43137 (1, 10, some (3, 1)) (3078194138272787151490100176152319677701 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43168 (1, 10, some (4, 0)) (2798248144679044116879977962759190702179 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node (.node .leaf 65568 (2, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65571 (2, 0, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)))) 65600 (2, 0, some (1, 0)) (2846330057290314249345549423892104365523 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (5695538590773642715355102842930305805317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65602 (2, 0, some (1, 2)) (2724478272087595599154298916834540794437 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 65603 (2, 0, some (1, 3)) (89726325459262336192437915259951992279 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 65632 (2, 0, some (2, 0)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65633 (2, 0, some (2, 1)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65634 (2, 0, some (2, 2)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 66560 (2, 1, none) (0 : ℚ) (.node (.node (.node .leaf 66592 (2, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 66593 (2, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf))) 66624 (2, 1, some (1, 0)) (2681000962399260344662418809107482727467 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (134766039225794333428045979487812282303 / 250000000000000000000000000000000000000 : ℚ) .leaf) 66626 (2, 1, some (1, 2)) (1293590232445406208053929271500249488047 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 66627 (2, 1, some (1, 3)) (107808307335567706381119450617349719903 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 66656 (2, 1, some (2, 0)) (3163921580411929821802464172447753496077 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66657 (2, 1, some (2, 1)) (1525014875539333273467504259781283043967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66658 (2, 1, some (2, 2)) (1290765643934758113260096141141531465677 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 66688 (2, 1, some (3, 0)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67617 (2, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67618 (2, 2, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 67620 (2, 2, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (1278759936815018714639915793999987093563 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (2583309779517617014445247190667719622879 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 67650 (2, 2, some (1, 2)) (2487625205057446385857393501952422737939 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67651 (2, 2, some (1, 3)) (2097372150990612205231390212275223216863 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (2518617717242945834254129392453670636263 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 67681 (2, 2, some (2, 1)) (4904385272503939194432641579603920998661 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67682 (2, 2, some (2, 2)) (857637755827859627977817301667620702677 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67712 (2, 2, some (3, 0)) (2583309779517617014445247190667719622879 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (2487625205057446385857393501952422737939 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67744 (2, 2, some (4, 0)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68608 (2, 3, none) (0 : ℚ) .leaf))) 68640 (2, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68641 (2, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68642 (2, 3, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68643 (2, 3, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68672 (2, 3, some (1, 0)) (4928556342914876441291510436301291643009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68673 (2, 3, some (1, 1)) (1250014792729195195902679624052396425493 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 68674 (2, 3, some (1, 2)) (4829103622556621877802702131331616249699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68675 (2, 3, some (1, 3)) (4114639120344609495799002190396844201373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (69835368945653751658066623254268333023 / 156250000000000000000000000000000000000 : ℚ) .leaf) 68705 (2, 3, some (2, 1)) (4387559447660866221502345222099695275177 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (245412468602395204551877525115818860207 / 625000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (4284073414827544326030021228729936336909 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 68737 (2, 3, some (3, 1)) (1037803899829260999290623500327417379841 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68768 (2, 3, some (4, 0)) (24228453716977879076426180806149510701 / 50000000000000000000000000000000000000 : ℚ) .leaf) 69632 (2, 4, none) (0 : ℚ) (.node .leaf 69664 (2, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 69665 (2, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69666 (2, 4, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69667 (2, 4, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 69668 (2, 4, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69696 (2, 4, some (1, 0)) (191404317262744104132082263580242784759 / 400000000000000000000000000000000000000 : ℚ) .leaf) 69697 (2, 4, some (1, 1)) (4873804139126550459642724236494587387677 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69698 (2, 4, some (1, 2)) (4719702512883566878900323577611024161961 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69699 (2, 4, some (1, 3)) (2029629655213514042126825075713778427791 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69728 (2, 4, some (2, 0)) (1037114429303792636926407027225513583787 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 69729 (2, 4, some (2, 1)) (819984538271445514126320018279104396293 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69730 (2, 4, some (2, 2)) (1865134709596244676044340818287795227341 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69760 (2, 4, some (3, 0)) (3863403674014747104731104240706056457543 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69761 (2, 4, some (3, 1)) (150595893830073668722673100934875241603 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (493481362612489674045633435200602687473 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70688 (2, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 70689 (2, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70690 (2, 5, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70691 (2, 5, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70692 (2, 5, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70720 (2, 5, some (1, 0)) (2336298042064718179445636395623684700513 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (238807456876874322306117755509131865473 / 500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1lrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 70723 (2, 5, some (1, 3)) (1005100922421415840000359132653695924191 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70752 (2, 5, some (2, 0)) (1969988354959152152317786074170427061791 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70753 (2, 5, some (2, 1)) (3915827710357838111164928667871375640193 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70754 (2, 5, some (2, 2)) (3606399265460667456804743575068000261361 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70784 (2, 5, some (3, 0)) (3606859984242855998073531915523722342151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (3532848613687103762094102938406193949577 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70816 (2, 5, some (4, 0)) (3536028392358867261083943947729140256401 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71680 (2, 6, none) (0 : ℚ) .leaf) 71712 (2, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 71713 (2, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71714 (2, 6, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71715 (2, 6, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 71716 (2, 6, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71744 (2, 6, some (1, 0)) (1145679324133011184113643963927930821181 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71745 (2, 6, some (1, 1)) (2349583127371608607456392728900093051059 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71746 (2, 6, some (1, 2)) (1142749348668827542465778830111756602841 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 71747 (2, 6, some (1, 3)) (249549807132857091580751020841168157591 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71776 (2, 6, some (2, 0)) (3792453592212214652995036321998329826331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71777 (2, 6, some (2, 1)) (3787341072901936731154490489490248703933 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71778 (2, 6, some (2, 2)) (88018043419401090678313246423563919259 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71808 (2, 6, some (3, 0)) (3431035521185692158308465179675378323127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71809 (2, 6, some (3, 1)) (422003745705343259235427111278780833783 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71840 (2, 6, some (4, 0)) (411209292115216466392876342998807387611 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72704 (2, 7, none) (0 : ℚ) .leaf) 72737 (2, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 72739 (2, 7, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72740 (2, 7, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 72768 (2, 7, some (1, 0)) (4509715386504247658831218167432965137677 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72769 (2, 7, some (1, 1)) (4637423258603436716839820152518405504293 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72770 (2, 7, some (1, 2)) (2259688866178635251547315816241562115531 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72771 (2, 7, some (1, 3)) (993248589725387257346755738928552510259 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 72800 (2, 7, some (2, 0)) (1840950142146969283066042731468579959201 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72801 (2, 7, some (2, 1)) (738459529842586107246688157155389606237 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72802 (2, 7, some (2, 2)) (3457745087442013044787381312808465641853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72832 (2, 7, some (3, 0)) (1650914262978613282473877508269979911537 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72833 (2, 7, some (3, 1)) (3262295835272883678916363155574765787163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72864 (2, 7, some (4, 0)) (780539275873415189689115903236061788907 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 73728 (2, 8, none) (0 : ℚ) (.node (.node (.node (.node .leaf 73762 (2, 8, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73763 (2, 8, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 73764 (2, 8, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 73793 (2, 8, some (1, 1)) (4587131782282768157486407475383804774733 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73794 (2, 8, some (1, 2)) (4477807136135160726766474057649845695929 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73795 (2, 8, some (1, 3)) (1979351651788570721337626755839307628917 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 73824 (2, 8, some (2, 0)) (1797804395736797514237639383184129418347 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73825 (2, 8, some (2, 1)) (452377552814077201543452474285304080721 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 73826 (2, 8, some (2, 2)) (852358434665596280000230066043716974979 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73856 (2, 8, some (3, 0)) (25018048702035526170044354804724278931 / 78125000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73857 (2, 8, some (3, 1)) (317577598440059705508022384047863889077 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 73888 (2, 8, some (4, 0)) (1499643054038893922388372738890626008931 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1lrrr : KTree ℚ :=
  .node V1lrrrl 72738 (2, 7, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) V1lrrrr

def V1lrr : KTree ℚ :=
  .node V1lrrl 70722 (2, 5, some (1, 2)) (4636111832699370348641424728676197274653 / 10000000000000000000000000000000000000000 : ℚ) V1lrrr

def V1lr : KTree ℚ :=
  .node V1lrl 67619 (2, 2, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) V1lrr

def V1l : KTree ℚ :=
  .node V1ll 37922 (1, 5, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) V1lr

def V1rlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 74787 (2, 9, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 74788 (2, 9, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 74818 (2, 9, some (1, 2)) (4443855367438892034016088732142249890299 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 74819 (2, 9, some (1, 3)) (3948367456517824818375519025567456751131 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74849 (2, 9, some (2, 1)) (1780376343556010576352692285438117755553 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74850 (2, 9, some (2, 2)) (674237369826856512699596701231144491377 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 74880 (2, 9, some (3, 0)) (780750999080373709958598145737509840873 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74881 (2, 9, some (3, 1)) (388454386669119552172471404477753996493 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 74912 (2, 9, some (4, 0)) (18153345336601897069047017710399664113 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 75812 (2, 10, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 75843 (2, 10, some (1, 3)) (1970455210367314398128796096863474332609 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75874 (2, 10, some (2, 2)) (3340168192341212745128552249509697775933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75905 (2, 10, some (3, 1)) (3052529730823773823825630110383227819681 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 75936 (2, 10, some (4, 0)) (2828820540283360066339716875268630993187 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 98338 (3, 0, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98339 (3, 0, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (5060142324071669776614310086919296649819 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98369 (3, 0, some (1, 1)) (632837621197071412817233649214478422813 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98370 (3, 0, some (1, 2)) (4843516928155725509607642518816961412333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98371 (3, 0, some (1, 3)) (3987836687078326052997240678220088545733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98400 (3, 0, some (2, 0)) (632837621197071412817233649214478422813 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98401 (3, 0, some (2, 1)) (4843516928155725509607642518816961412333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (3987836687078326052997240678220088545733 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 98432 (3, 0, some (3, 0)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98433 (3, 0, some (3, 1)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) (.node .leaf 99360 (3, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99362 (3, 1, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 99392 (3, 1, some (1, 0)) (4920807451674010212167376209890871555933 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99393 (3, 1, some (1, 1)) (4942593840993876041276407031964831418939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99394 (3, 1, some (1, 2)) (4741337961831407561119383432261640739799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99395 (3, 1, some (1, 3)) (3942486770669479979762386471086359887637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99424 (3, 1, some (2, 0)) (1148137679785607561975665418074542054613 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 99425 (3, 1, some (2, 1)) (2211222404495507898539905335068820211501 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 99426 (3, 1, some (2, 2)) (3728661601761088364855804821822619052201 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99456 (3, 1, some (3, 0)) (5458769643963369791848131486380262868563 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99457 (3, 1, some (3, 1)) (4699407896837063616630823521315042483339 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99488 (3, 1, some (4, 0)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100352 (3, 2, none) (0 : ℚ) (.node (.node .leaf 100384 (3, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 100385 (3, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100386 (3, 2, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100387 (3, 2, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100416 (3, 2, some (1, 0)) (2403354768022887632532978435512327396361 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (24228453716977879076426180806149510701 / 50000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100418 (3, 2, some (1, 2)) (4660009187090362221158655302047798897639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100419 (3, 2, some (1, 3)) (9775482409723953004582763175418996949 / 25000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1037803899829260999290623500327417379841 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (142925952413730013333511315971545085501 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (4387559447660866221502345222099695275177 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (245412468602395204551877525115818860207 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (4829103622556621877802702131331616249699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101376 (3, 3, none) (0 : ℚ) .leaf)) 101408 (3, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101409 (3, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101410 (3, 3, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101411 (3, 3, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101440 (3, 3, some (1, 0)) (2356189345434570795968226373514186558377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101441 (3, 3, some (1, 1)) (2383354843207492434150924054202184864063 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 101442 (3, 3, some (1, 2)) (459460304376602313572073526663735784777 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101443 (3, 3, some (1, 3)) (3887281348095721224133823232900906869711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101472 (3, 3, some (2, 0)) (407008782118426032432577236880967264663 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 101473 (3, 3, some (2, 1)) (991577901761801933976448401217285541419 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 101474 (3, 3, some (2, 2)) (1736433725718349432448323414174777593251 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101504 (3, 3, some (3, 0)) (980278135560087042045608650686680753721 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (1797814673139501204637699301799740168683 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101536 (3, 3, some (4, 0)) (991577901761801933976448401217285541419 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102400 (3, 4, none) (0 : ℚ) .leaf) 102432 (3, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102433 (3, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102434 (3, 4, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102435 (3, 4, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 102464 (3, 4, some (1, 0)) (4633596617078076644997604007702269848363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102465 (3, 4, some (1, 1)) (470164486075800036159701906607041636949 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102466 (3, 4, some (1, 2)) (908285741105695461171627011312916027339 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 102467 (3, 4, some (1, 3)) (3871144397715719929187494602880346399051 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102496 (3, 4, some (2, 0)) (3913693559291293400687426123615150110841 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102497 (3, 4, some (2, 1)) (3833386082559791408522247111985887532093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (340383952758602024426665459909148290023 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 102528 (3, 4, some (3, 0)) (730342798030174504092206475408546451909 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102529 (3, 4, some (3, 1)) (212771290749180568117311686166012613357 / 625000000000000000000000000000000000000 : ℚ) .leaf) 102560 (3, 4, some (4, 0)) (3561638436052593077467092987588192668681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node (.node .leaf 103456 (3, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103457 (3, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 103458 (3, 5, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103459 (3, 5, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103488 (3, 5, some (1, 0)) (913428790930460212931327981075831799419 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 103489 (3, 5, some (1, 1)) (929496291649161403695346357117665353329 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 103490 (3, 5, some (1, 2)) (1124434468550179743636230593437731335201 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103491 (3, 5, some (1, 3)) (3859933638173747115666637782755011191933 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103520 (3, 5, some (2, 0)) (474306350448710083964562226438324299389 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 103521 (3, 5, some (2, 1)) (3733619059603625738029148407243434397579 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103522 (3, 5, some (2, 2)) (209610399954283995770604668422800546033 / 625000000000000000000000000000000000000 : ℚ) .leaf) 103552 (3, 5, some (3, 0)) (3472522380560114080783394887344135556971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103553 (3, 5, some (3, 1)) (3276583176200876305444970600099897089909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103584 (3, 5, some (4, 0)) (331788436653920180391616110338125181567 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 104448 (3, 6, none) (0 : ℚ) .leaf)))))

def V1rll : KTree ℚ :=
  .node V1rlll 100448 (3, 2, some (2, 0)) (4284073414827544326030021228729936336909 / 10000000000000000000000000000000000000000 : ℚ) V1rllr

def V1rlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104481 (3, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104482 (3, 6, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104483 (3, 6, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 104512 (3, 6, some (1, 0)) (180422455152416968937556669676720119701 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104513 (3, 6, some (1, 1)) (575243083140820455149547283304024907047 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 104514 (3, 6, some (1, 2)) (892295347453056937520114061059644248499 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 104515 (3, 6, some (1, 3)) (3852331347174245586950557208754291360631 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104544 (3, 6, some (2, 0)) (231277163500670241376325558902100083129 / 625000000000000000000000000000000000000 : ℚ) .leaf) 104545 (3, 6, some (2, 1)) (731225885390983638052185659370171506047 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 104546 (3, 6, some (2, 2)) (828978316878219360086538030183789064769 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 104576 (3, 6, some (3, 0)) (3342935859237624870544574153954438058967 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104577 (3, 6, some (3, 1)) (636772571037081672013452032491775964031 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104608 (3, 6, some (4, 0)) (3152003381801435902126569782298855057369 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 105472 (3, 7, none) (0 : ℚ) (.node (.node (.node (.node .leaf 105505 (3, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105506 (3, 7, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105507 (3, 7, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 105536 (3, 7, some (1, 0)) (4461958704569102762003329896839615022413 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105537 (3, 7, some (1, 1)) (570413214151345489274759426119361594377 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105538 (3, 7, some (1, 2)) (4431098465559169928857297467065190358247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105539 (3, 7, some (1, 3)) (240461889746510291912420966846552815099 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105568 (3, 7, some (2, 0)) (3624303129047226216835626297180166275667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105569 (3, 7, some (2, 1)) (224642016170702579358522383959289264227 / 625000000000000000000000000000000000000 : ℚ) .leaf) 105570 (3, 7, some (2, 2)) (131454045925271304419899571553195609369 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105600 (3, 7, some (3, 0)) (3243928939459235045874538252134558547581 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105601 (3, 7, some (3, 1)) (1556438453529170987752096654333059213511 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106496 (3, 8, none) (0 : ℚ) .leaf) 106530 (3, 8, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 106531 (3, 8, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 106561 (3, 8, some (1, 1)) (4530238720035534069111465195303080520071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106562 (3, 8, some (1, 2)) (4405426824366528350129599406247912402837 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106563 (3, 8, some (1, 3)) (1922211450556368229395239963649354276289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 106592 (3, 8, some (2, 0)) (3561313462562995875498739447135917383281 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106593 (3, 8, some (2, 1)) (1771893777229702067694486027720984034397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106594 (3, 8, some (2, 2)) (407832114863680444520519018984665633941 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 106624 (3, 8, some (3, 0)) (791324335441030023663367032019929447169 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106625 (3, 8, some (3, 1)) (1528236691568598996935945979030916735803 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106656 (3, 8, some (4, 0)) (1468427785799730390059322325349030222997 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107586 (3, 9, some (1, 2)) (4383558185074914144284771503198370389043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107587 (3, 9, some (1, 3)) (960731449195063831102984603427184664429 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 107617 (3, 9, some (2, 1)) (3501827907625509448670531792233090031747 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 107618 (3, 9, some (2, 2)) (3243263260752730478095233758327430673849 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107648 (3, 9, some (3, 0)) (387628336857010117156419376977528641431 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 107649 (3, 9, some (3, 1)) (376301776964473274009823148529791232593 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 107680 (3, 9, some (4, 0)) (1431056679721054872887674711761619967997 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108611 (3, 10, some (1, 3)) (1921263355526101618807284461944984882833 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108642 (3, 10, some (2, 2)) (3227114386838079528274490560605739498699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108673 (3, 10, some (3, 1)) (2972003785705580572756882346966584569247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108704 (3, 10, some (4, 0)) (11203135490232574691770577107442280493 / 40000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) .leaf)))

def V1rlrlr : KTree ℚ :=
  .node V1rlrlrl 107555 (3, 9, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) V1rlrlrr

def V1rlrl : KTree ℚ :=
  .node V1rlrll 105632 (3, 7, some (4, 0)) (303046344872197451705555783429183267001 / 1000000000000000000000000000000000000000 : ℚ) V1rlrlr

def V1rlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 131105 (4, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131106 (4, 0, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131136 (4, 0, some (1, 0)) (240159098583870264788530732640896305841 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 131137 (4, 0, some (1, 1)) (1201402671491315260270217005930611380809 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131138 (4, 0, some (1, 2)) (4597557084147817573572879422158287590613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131168 (4, 0, some (2, 0)) (1067913485770058009129081783049432338497 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 131169 (4, 0, some (2, 1)) (510839676016424174841431046906476398957 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131170 (4, 0, some (2, 2)) (3364737204722337607216421822248199710463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131200 (4, 0, some (3, 0)) (4597557084147817573572879422158287590613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (378532935531262980811847455002922467427 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131232 (4, 0, some (4, 0)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf))) 132128 (4, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132129 (4, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132130 (4, 1, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132160 (4, 1, some (1, 0)) (4723642580669378433303301300176977612847 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132161 (4, 1, some (1, 1)) (4741239753325213384493956329893140703977 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132162 (4, 1, some (1, 2)) (4546004005677511391133555546908035612459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (2044275782370008547073459005518864965397 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 132193 (4, 1, some (2, 1)) (3931882751607493124102615411102830319883 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132194 (4, 1, some (2, 2)) (206201582080114633690417660731494466893 / 625000000000000000000000000000000000000 : ℚ) .leaf) 132224 (4, 1, some (3, 0)) (4074556181532149709396029923311051210683 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132225 (4, 1, some (3, 1)) (3471726757790764262080408098147337294909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (890996765136367469920974997790586748683 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) .leaf)))) 133152 (4, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133153 (4, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133154 (4, 2, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133184 (4, 2, some (1, 0)) (2327636251646978164569389486071827348407 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133185 (4, 2, some (1, 1)) (4686661216291767174928347078442607442839 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (281431718205481004284999974429469416019 / 625000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (493481362612489674045633435200602687473 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 133217 (4, 2, some (2, 1)) (3815016202198957223587905581555540224987 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133218 (4, 2, some (2, 2)) (1627012344946528458124437644343913852531 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133248 (4, 2, some (3, 0)) (150595893830073668722673100934875241603 / 400000000000000000000000000000000000000 : ℚ) .leaf) 133249 (4, 2, some (3, 1)) (824127725292107250165903495399357334297 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (1865134709596244676044340818287795227341 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134144 (4, 3, none) (0 : ℚ) .leaf))) 134176 (4, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134177 (4, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134178 (4, 3, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134208 (4, 3, some (1, 0)) (4488386189489036744333193183812619857 / 9765625000000000000000000000000000000 : ℚ) .leaf)) 134209 (4, 3, some (1, 1)) (4640053062251223114037156229347344424299 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134210 (4, 3, some (1, 2)) (4466618899894537638171747416001994329829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134240 (4, 3, some (2, 0)) (3836836363236618121835876679393598368491 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134241 (4, 3, some (2, 1)) (744877158043638799208618019600927021199 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134242 (4, 3, some (2, 2)) (3221647242601722411065043268102595490039 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (3561638436052593077467092987588192668681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134273 (4, 3, some (3, 1)) (79610380379887671028048588483582589077 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134304 (4, 3, some (4, 0)) (212771290749180568117311686166012613357 / 625000000000000000000000000000000000000 : ℚ) .leaf) 135168 (4, 4, none) (0 : ℚ) .leaf)))))

def V1rlr : KTree ℚ :=
  .node V1rlrl 131104 (4, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) V1rlrr

def V1rl : KTree ℚ :=
  .node V1rll 104480 (3, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) V1rlr

def V1rrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135201 (4, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135202 (4, 4, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135232 (4, 4, some (1, 0)) (2272285455712369102499723512942415019759 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 135233 (4, 4, some (1, 1)) (4599972390870251600885152489376399020031 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135234 (4, 4, some (1, 2)) (443584646435799425890947778498674816931 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (749428934879982010001017135115326463921 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 135265 (4, 4, some (2, 1)) (91309272076173733354164413831164160029 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135266 (4, 4, some (2, 2)) (1598829215374253282413120139476727153779 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135296 (4, 4, some (3, 0)) (854328898397049414689410684502542486411 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 135297 (4, 4, some (3, 1)) (3105430044907937654779816125265761061773 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135328 (4, 4, some (4, 0)) (802080799500712982619374811284143887353 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136192 (4, 5, none) (0 : ℚ) .leaf) 136224 (4, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 136225 (4, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136226 (4, 5, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136256 (4, 5, some (1, 0)) (4499396278814630068919096524448921954469 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (4565273954161525733726033312768944399651 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136258 (4, 5, some (1, 2)) (4409574969756945844166910609092671213129 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136288 (4, 5, some (2, 0)) (29385492885514055568555135007942218689 / 80000000000000000000000000000000000000 : ℚ) .leaf) 136289 (4, 5, some (2, 1)) (1796965851055376319209277917059216698427 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136290 (4, 5, some (2, 2)) (3179354564184486009642805567132915256119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136320 (4, 5, some (3, 0)) (3308847070079875352616387894666046085023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136321 (4, 5, some (3, 1)) (3045980118011952849745759566217928292687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136352 (4, 5, some (4, 0)) (1536748554886416389672695261686207260323 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137216 (4, 6, none) (0 : ℚ) .leaf) 137248 (4, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 137250 (4, 6, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137280 (4, 6, some (1, 0)) (278722633906584811482906190095517637111 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 137281 (4, 6, some (1, 1)) (4535044500104832804822204200728093543453 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137282 (4, 6, some (1, 2)) (17548009537436183941326150525115419 / 40000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137312 (4, 6, some (2, 0)) (1805566710565346709612808565107584989001 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137313 (4, 6, some (2, 1)) (3545648362758695545194836848078599407337 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137314 (4, 6, some (2, 2)) (1582515626701417378855322185523476521039 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137344 (4, 6, some (3, 0)) (1611920366205021972462155145248299252179 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137345 (4, 6, some (3, 1)) (599825834433694437034945313594594356503 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137376 (4, 6, some (4, 0)) (743336225786367931716970269455501412699 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138240 (4, 7, none) (0 : ℚ) .leaf) 138273 (4, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138304 (4, 7, some (1, 0)) (4424240472832026209342808619597717294011 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138305 (4, 7, some (1, 1)) (140892233063145793562957210613177832651 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 138306 (4, 7, some (1, 2)) (436749109009143936705521624174062138267 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 138336 (4, 7, some (2, 0)) (3558293215660959496963051901638559581433 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138337 (4, 7, some (2, 1)) (175256881664197711202385504255542107257 / 500000000000000000000000000000000000000 : ℚ) .leaf) 138338 (4, 7, some (2, 2)) (3153578237430285844504745801542465449907 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138368 (4, 7, some (3, 0)) (631015466343498890224080392567236733661 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138369 (4, 7, some (3, 1)) (2960965495248809892891930051092424197557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138400 (4, 7, some (4, 0)) (45236577697359051047047787698463234581 / 156250000000000000000000000000000000000 : ℚ) .leaf) 139298 (4, 8, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139329 (4, 8, some (1, 1)) (4485203359467660607751175911444319949201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139330 (4, 8, some (1, 2)) (2175265361984409531295585904723710679329 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrllr : KTree ℚ :=
  .node V1rrllrl 138274 (4, 7, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) V1rrllrr

def V1rrll : KTree ℚ :=
  .node V1rrlll 137249 (4, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) V1rrllr

def V1rrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139361 (4, 8, some (2, 1)) (694139276873165357885572641932173670191 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 139362 (4, 8, some (2, 2)) (3144249793127459133039737509329627611159 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139392 (4, 8, some (3, 0)) (3098066963130128360073878125680354569667 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139393 (4, 8, some (3, 1)) (1464551784068131412758442860555160769331 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139424 (4, 8, some (4, 0)) (566378434602316416939939536105467369591 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 140354 (4, 9, some (1, 2)) (4335709936472816671910800830715922048483 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140385 (4, 9, some (2, 1)) (1720539593592917167166873261289227708359 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140386 (4, 9, some (2, 2)) (25092246531484570494231997156095073649 / 80000000000000000000000000000000000000 : ℚ) .leaf) 140416 (4, 9, some (3, 0)) (152493315374895784360888313046932453377 / 500000000000000000000000000000000000000 : ℚ) .leaf) 140417 (4, 9, some (3, 1)) (1450997657447347847485433652919415420953 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140448 (4, 9, some (4, 0)) (2779383913254984088193830696585094839331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 141410 (4, 10, some (2, 2)) (3130056344132119433033550675078327114219 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141472 (4, 10, some (4, 0)) (2734900394447358734205467228565705538911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163840 (5, 0, none) (0 : ℚ) (.node .leaf 163872 (5, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 163873 (5, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163904 (5, 0, some (1, 0)) (4663427165864450866127748176104823792473 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163905 (5, 0, some (1, 1)) (1166446303390442028104725062232126628929 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 163936 (5, 0, some (2, 0)) (787351254788548368970689417006685474527 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163937 (5, 0, some (2, 1)) (376631876333389215627090282263206919423 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 163968 (5, 0, some (3, 0)) (376631876333389215627090282263206919423 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 163969 (5, 0, some (3, 1)) (1550470903936053169405327175691970426581 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164000 (5, 0, some (4, 0)) (918797572702846322610564252261908400937 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164864 (5, 1, none) (0 : ℚ) .leaf)))

def V1rrlrl : KTree ℚ :=
  .node V1rrlrll 141441 (4, 10, some (3, 1)) (719646203254375813451181204428958081987 / 2500000000000000000000000000000000000000 : ℚ) V1rrlrlr

def V1rrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 164897 (5, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (4610791698796247470295316386335131163811 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (2312819939336072721884384457057014059463 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 164960 (5, 1, some (2, 0)) (1919656434193107834850650963330092008587 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164961 (5, 1, some (2, 1)) (737756363372576123872870332968388305929 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (1786381663416229795168221871668604731213 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 164993 (5, 1, some (3, 1)) (47230468379363012873225952279746018467 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165024 (5, 1, some (4, 0)) (3325345227101821406620590204049454576093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165888 (5, 2, none) (0 : ℚ) .leaf) 165920 (5, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165921 (5, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165952 (5, 2, some (1, 0)) (570520858616109003778320683602168737449 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 165953 (5, 2, some (1, 1)) (1147632574523497346124012487719561157769 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165984 (5, 2, some (2, 0)) (1879322451241526158036710717814593016429 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165985 (5, 2, some (2, 1)) (1812862467689721574890920656848247885909 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 166016 (5, 2, some (3, 0)) (686478788853017517350662366864214342737 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 166017 (5, 2, some (3, 1)) (148453504939087368701877193794167600181 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166048 (5, 2, some (4, 0)) (784244627155819064279037219630677660213 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166912 (5, 3, none) (0 : ℚ) .leaf)) 166944 (5, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166945 (5, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166976 (5, 3, some (1, 0)) (4522668116411667388862776129932432847047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166977 (5, 3, some (1, 1)) (142489580781139274265271512219311925609 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167008 (5, 3, some (2, 0)) (369083108257846427274898727259630149513 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 167009 (5, 3, some (2, 1)) (1786810920396570002664247614785003568019 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlr : KTree ℚ :=
  .node V1rrlrl 164896 (5, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) V1rrlrr

def V1rrl : KTree ℚ :=
  .node V1rrll 139360 (4, 8, some (2, 0)) (3512725904935797137940571798966118436539 / 10000000000000000000000000000000000000000 : ℚ) V1rrlr

def V1rrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167041 (5, 3, some (3, 1)) (292941625257971959987908157156979949303 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 167072 (5, 3, some (4, 0)) (1507536766096937793656666885817903088477 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf)) 167968 (5, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167969 (5, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168000 (5, 4, some (1, 0)) (4485561885502732267639773128611991446907 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168001 (5, 4, some (1, 1)) (2266200629683675363941618194235612853211 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168032 (5, 4, some (2, 0)) (181651865262376105968540659116363435641 / 500000000000000000000000000000000000000 : ℚ) .leaf) 168033 (5, 4, some (2, 1)) (3529951859124344768886006356368283896619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168064 (5, 4, some (3, 0)) (3242223867060779210161110750805564536741 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168065 (5, 4, some (3, 1)) (2898441395168837387893518239762204657337 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (1463513529885039597533357915586837747001 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 168960 (5, 5, none) (0 : ℚ) (.node (.node (.node (.node .leaf 168992 (5, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 168993 (5, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 169024 (5, 5, some (1, 0)) (178089517701778283417775078103705341941 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 169025 (5, 5, some (1, 1)) (2254100766922198834564300884422182860677 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169056 (5, 5, some (2, 0)) (716637017602452617320584719368188292277 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169057 (5, 5, some (2, 1)) (349288499790100029286507811438770293889 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 169088 (5, 5, some (3, 0)) (793603352975054322676450108321850187233 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169089 (5, 5, some (3, 1)) (718305890015028363706642615227782807247 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 169120 (5, 5, some (4, 0)) (2859009753606806474064150123714390836633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169984 (5, 6, none) (0 : ℚ) (.node (.node .leaf 170016 (5, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170017 (5, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170049 (5, 6, some (1, 1)) (2243313506144379605604635358934968992529 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170080 (5, 6, some (2, 0)) (884931239676895102592327588575137923723 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 170081 (5, 6, some (2, 1)) (1730535019027598763100294720234568076167 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170112 (5, 6, some (3, 0)) (1559087734331919843066878245083701520921 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170113 (5, 6, some (3, 1)) (356506950187227910390913209725706999333 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 170144 (5, 6, some (4, 0)) (2804102827062870366575130934052502172483 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171041 (5, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171072 (5, 7, some (1, 0)) (549372552615261066181681603346657161669 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 171073 (5, 7, some (1, 1)) (17869247566854481688108178352708143979 / 40000000000000000000000000000000000000 : ℚ) .leaf) 171104 (5, 7, some (2, 0)) (3501482714207558113474145443566377708453 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171105 (5, 7, some (2, 1)) (686698483767939631898915591235236340589 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171136 (5, 7, some (3, 0)) (1535313101322733493720917413016851034201 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 171168 (5, 7, some (4, 0)) (1379200970982254394020226597086923327441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172097 (5, 8, some (1, 1)) (4449950801153701072608007077001321583763 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172128 (5, 8, some (2, 0)) (3467554461719423287246929625588039955557 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 172129 (5, 8, some (2, 1)) (426172265558913237341816472950694317039 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172160 (5, 8, some (3, 0)) (94680563137627090890098247288088353781 / 312500000000000000000000000000000000000 : ℚ) .leaf) 172161 (5, 8, some (3, 1)) (704499201077438659624489360394018677187 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 173153 (5, 9, some (2, 1)) (847031953699439722979774702420845216239 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 173184 (5, 9, some (3, 0)) (119768681298704612022182410298478161601 / 400000000000000000000000000000000000000 : ℚ) .leaf) 173185 (5, 9, some (3, 1)) (280393631615448537160450231736203493767 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173216 (5, 9, some (4, 0)) (335726486313484527685322200569886105621 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 174209 (5, 10, some (3, 1)) (2791356615108267815589904446299752594089 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrlrr : KTree ℚ :=
  .node V1rrrlrrl 172192 (5, 8, some (4, 0)) (2719500107251839267814899273125276053747 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlrrr

def V1rrrlr : KTree ℚ :=
  .node V1rrrlrl 171137 (5, 7, some (3, 1)) (708469483664250558553755638736226386201 / 2500000000000000000000000000000000000000 : ℚ) V1rrrlrr

def V1rrrl : KTree ℚ :=
  .node V1rrrll 170048 (5, 6, some (1, 0)) (2211093316164457852816587083708153163399 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlr

def V1rrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 196672 (6, 0, some (1, 0)) (1143876212581305559311322267189149452451 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 196704 (6, 0, some (2, 0)) (1875074433176507889828840442116973104631 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196736 (6, 0, some (3, 0)) (3405597840109494498942873646043175993047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196768 (6, 0, some (4, 0)) (2953953101539500779997956057940806330173 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197632 (6, 1, none) (0 : ℚ) (.node (.node (.node .leaf 197664 (6, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 197696 (6, 1, some (1, 0)) (4537462985726808824718909332189118933743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197728 (6, 1, some (2, 0)) (3689662340932025932754669777904967714021 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197760 (6, 1, some (3, 0)) (3308606592514472324571664752594069873947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197792 (6, 1, some (4, 0)) (2867514368678311058657403409540997332631 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 198656 (6, 2, none) (0 : ℚ) (.node (.node (.node (.node .leaf 198688 (6, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 198720 (6, 2, some (1, 0)) (2251535189357471084199999773545597027247 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198752 (6, 2, some (2, 0)) (1818678155993567787584181233787068280677 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 198784 (6, 2, some (3, 0)) (80783913863415527464203903301550002171 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198816 (6, 2, some (4, 0)) (56145442954157591261695302565986577691 / 200000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) .leaf)) 199712 (6, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199744 (6, 3, some (1, 0)) (558983340159814120803685894882164301579 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 199776 (6, 3, some (2, 0)) (3591674698990711001661296283458653805701 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199808 (6, 3, some (3, 0)) (1584136457607980382824970517335789893589 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199840 (6, 3, some (4, 0)) (1380525736915503252121207818816779386401 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200704 (6, 4, none) (0 : ℚ) .leaf))))

def V1rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 200768 (6, 4, some (1, 0)) (4443460490532891873671693318661603229679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200800 (6, 4, some (2, 0)) (443927838751848281928535613164393006287 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 200832 (6, 4, some (3, 0)) (3115657804205393564736082171171378015831 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200864 (6, 4, some (4, 0)) (544672817934013675644306567592190344009 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201728 (6, 5, none) (0 : ℚ) .leaf) 201760 (6, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 201792 (6, 5, some (1, 0)) (2208758789344890496163978866236527336459 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201824 (6, 5, some (2, 0)) (878918017753561928125924762760424302507 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201856 (6, 5, some (3, 0)) (3070986073066065171496766231304481433479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201888 (6, 5, some (4, 0)) (538284489707101492900457152655466624631 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202784 (6, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 202816 (6, 6, some (1, 0)) (1098437966095802728336133491419032170469 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 202880 (6, 6, some (3, 0)) (379060512569503966722662591487377458673 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 202912 (6, 6, some (4, 0)) (2663651612423944747947834871060779684611 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 203840 (6, 7, some (1, 0)) (273244838841949198427759442927241971063 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 203872 (6, 7, some (2, 0)) (215931535617945614411690129557988368693 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203904 (6, 7, some (3, 0)) (749718344631369183641680377969272523879 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203936 (6, 7, some (4, 0)) (65976946064762818252946493409952651997 / 250000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 204928 (6, 8, some (3, 0)) (2969210465597999541285783793513491277649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204960 (6, 8, some (4, 0)) (2617053091404239787876106708302608288999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 205952 (6, 9, some (3, 0)) (2942784419459031192192012467133298568283 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205984 (6, 9, some (4, 0)) (2597120000630155248373190245118637970303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207008 (6, 10, some (4, 0)) (1289470291909218983648898246473486373951 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrrr : KTree ℚ :=
  .node V1rrrrrrl 204896 (6, 8, some (2, 0)) (428605007837314210315629581004356102141 / 1250000000000000000000000000000000000000 : ℚ) V1rrrrrrr

def V1rrrrr : KTree ℚ :=
  .node V1rrrrrl 202848 (6, 6, some (2, 0)) (174184644832533895444151136008027969459 / 500000000000000000000000000000000000000 : ℚ) V1rrrrrr

def V1rrrr : KTree ℚ :=
  .node V1rrrrl 200736 (6, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrr

def V1rrr : KTree ℚ :=
  .node V1rrrl 174240 (5, 10, some (4, 0)) (166014923580577108346377960208914208639 / 625000000000000000000000000000000000000 : ℚ) V1rrrr

def V1rr : KTree ℚ :=
  .node V1rrl 167040 (5, 3, some (3, 0)) (1662973453171819631127137520417401723311 / 5000000000000000000000000000000000000000 : ℚ) V1rrr

def V1r : KTree ℚ :=
  .node V1rl 135200 (4, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) V1rr

def V1 : KTree ℚ :=
  .node V1l 74752 (2, 9, none) (0 : ℚ) V1r


end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4V2.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4V2 (namespace A36W.TGCert3.R6_10_4_l4_r4): the level-2 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R6_10_4_l4_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V2ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 33 (0, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 34 (0, 0, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35 (0, 0, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36 (0, 0, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 1024 (0, 1, none) (0 : ℚ) (.node (.node (.node .leaf 1056 (0, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 1058 (0, 1, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 1059 (0, 1, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1060 (0, 1, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 1088 (0, 1, some (1, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 1089 (0, 1, some (1, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1090 (0, 1, some (1, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2083 (0, 2, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2114 (0, 2, some (1, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2115 (0, 2, some (1, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 2144 (0, 2, some (2, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf)) 3104 (0, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3105 (0, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3106 (0, 3, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3107 (0, 3, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3108 (0, 3, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 3136 (0, 3, some (1, 0)) (377737855781716399438938113559916414261 / 400000000000000000000000000000000000000 : ℚ) .leaf) 3137 (0, 3, some (1, 1)) (5060142324071669776614310086919296649819 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3138 (0, 3, some (1, 2)) (632837621197071412817233649214478422813 / 625000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (1937406771262290203843057007526784564933 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 3168 (0, 3, some (2, 0)) (377737855781716399438938113559916414261 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3169 (0, 3, some (2, 1)) (5060142324071669776614310086919296649819 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (632837621197071412817233649214478422813 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 3200 (0, 3, some (3, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 3201 (0, 3, some (3, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf) 4128 (0, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 4129 (0, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4130 (0, 4, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4131 (0, 4, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4160 (0, 4, some (1, 0)) (8963896382320027838248238437017547721233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4161 (0, 4, some (1, 1)) (9606363943354810591541229305635852233641 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 4162 (0, 4, some (1, 2)) (9611221371930522082161736047444891046473 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 4163 (0, 4, some (1, 3)) (367804566731825405885830353772663007249 / 400000000000000000000000000000000000000 : ℚ) .leaf) 4192 (0, 4, some (2, 0)) (3983953947697790150332550416452243431659 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4193 (0, 4, some (2, 1)) (8538990171870942748036648271676313096569 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4194 (0, 4, some (2, 2)) (1067913485770058009129081783049432338497 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4224 (0, 4, some (3, 0)) (8963896382320027838248238437017547721233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (9606363943354810591541229305635852233641 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5152 (0, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 5153 (0, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5154 (0, 5, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5155 (0, 5, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 5156 (0, 5, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5184 (0, 5, some (1, 0)) (8703080197210745843073134136420474184573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (4663427165864450866127748176104823792473 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5186 (0, 5, some (1, 2)) (1166446303390442028104725062232126628929 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 5187 (0, 5, some (1, 3)) (2231892600494158314827201672670855818803 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5216 (0, 5, some (2, 0)) (1529838315915951417727699359917661477757 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5217 (0, 5, some (2, 1)) (8197430564996105038115182340809260572707 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5218 (0, 5, some (2, 2)) (8201575570714045510111348093819640359657 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5248 (0, 5, some (3, 0)) (1529838315915951417727699359917661477757 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5249 (0, 5, some (3, 1)) (8197430564996105038115182340809260572707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5280 (0, 5, some (4, 0)) (8703080197210745843073134136420474184573 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6176 (0, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 6177 (0, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6178 (0, 6, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6179 (0, 6, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 6180 (0, 6, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 6208 (0, 6, some (1, 0)) (4269497972069819691285740758372174459511 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6209 (0, 6, some (1, 1)) (9151009700650444474490578137513195619609 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6210 (0, 6, some (1, 2)) (9155636880744667430804884971274282737457 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (8759253703985325357363358143115164591169 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6240 (0, 6, some (2, 0)) (3672451375655576105656342770721409583093 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6241 (0, 6, some (2, 1)) (7871332504111486319177815690763350344163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (7875312619341333137281129856891287039451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6272 (0, 6, some (3, 0)) (58431324566234255538210739441299570331 / 80000000000000000000000000000000000000 : ℚ) .leaf) 6273 (0, 6, some (3, 1)) (7827407657548364185700260915703287005189 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6304 (0, 6, some (4, 0)) (3672451375655576105656342770721409583093 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7201 (0, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 7202 (0, 7, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7203 (0, 7, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7204 (0, 7, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 7232 (0, 7, some (1, 0)) (2106552602898317279975922415886757723369 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 7233 (0, 7, some (1, 1)) (9030140513081243469470438604398508871497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7234 (0, 7, some (1, 2)) (225867664401002196812219124888232239673 / 250000000000000000000000000000000000000 : ℚ) .leaf) 7235 (0, 7, some (1, 3)) (1080444867891090109343411080959739014401 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7264 (0, 7, some (2, 0)) (7111240461172946064733534390049818703503 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7265 (0, 7, some (2, 1)) (7620922983165594170318898320648818733179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (1524955295917260202242991776830271679891 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))) 7296 (0, 7, some (3, 0)) (872312163237214717273980218512777760963 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 7297 (0, 7, some (3, 1)) (7478665754146503079139612218663374116827 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (872312163237214717273980218512777760963 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf)) 8226 (0, 8, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8227 (0, 8, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8228 (0, 8, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 8257 (0, 8, some (1, 1)) (5588710771491616410848574183464945091 / 6250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8258 (0, 8, some (1, 2)) (8946458697627063832724928780699449222237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8259 (0, 8, some (1, 3)) (342365266361974295427601439341227452007 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 8288 (0, 8, some (2, 0)) (6933013608200646531145121916130759565641 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8289 (0, 8, some (2, 1)) (7429922112438486316895169541077729461957 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8290 (0, 8, some (2, 2)) (7433679029852513172921967724195657918757 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8320 (0, 8, some (3, 0)) (268997134682658713000816888317889056169 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 8321 (0, 8, some (3, 1)) (1441384563847691408541189903341967981427 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8352 (0, 8, some (4, 0)) (829990405770372947985948003427550714929 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) (.node .leaf 9251 (0, 9, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 9252 (0, 9, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9282 (0, 9, some (1, 2)) (4439607893653270870147766985460091765961 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9283 (0, 9, some (1, 3)) (8494799956190923306360285189907798490683 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 9313 (0, 9, some (2, 1)) (7281305822942906557958137005243844857857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9314 (0, 9, some (2, 2)) (7284987592984247059635604936417357603587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9344 (0, 9, some (3, 0)) (3264401222804956538361193573974586296083 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9345 (0, 9, some (3, 1)) (1399348000730930901187167233913484505629 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9376 (0, 9, some (4, 0)) (6374811868189072648643925113023835835781 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 10240 (0, 10, none) (0 : ℚ) .leaf)))) 10276 (0, 10, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 10307 (0, 10, some (1, 3)) (844414963553641070286885178249766501337 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 10338 (0, 10, some (2, 2)) (358332304401543791033771539117709300407 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 10369 (0, 10, some (3, 1)) (6831304852167022894873592701098236604589 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 10400 (0, 10, some (4, 0)) (6168308089773116116278083819188011078317 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf) 32800 (1, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 32801 (1, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32802 (1, 0, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32803 (1, 0, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32804 (1, 0, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 32834 (1, 0, some (1, 2)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 33828 (1, 1, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (2808257905525290086187446261307315949973 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (5694962895535039872022302043901086390463 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (5498272953494881501717898835521326432163 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (935768865441106337471847235426379201787 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33888 (1, 1, some (2, 0)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 33889 (1, 1, some (2, 1)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34816 (1, 2, none) (0 : ℚ) (.node .leaf 34848 (1, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 34849 (1, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34850 (1, 2, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34851 (1, 2, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 34852 (1, 2, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34880 (1, 2, some (1, 0)) (2714387344914160849144140880749562000439 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34881 (1, 2, some (1, 1)) (110730592175081862705993644195055406913 / 100000000000000000000000000000000000000 : ℚ) .leaf) 34882 (1, 2, some (1, 2)) (2146436661245735634569621936344778864167 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34883 (1, 2, some (1, 3)) (9258192903657212901312965133979489235417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (10776079536653263857810109954324559296619 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34913 (1, 2, some (2, 1)) (5414099742081548370358307394196334094297 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34914 (1, 2, some (2, 2)) (5195093384376320738950550101713893869451 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34944 (1, 2, some (3, 0)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 34945 (1, 2, some (3, 1)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35872 (1, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 35873 (1, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 35874 (1, 3, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35875 (1, 3, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35876 (1, 3, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 35904 (1, 3, some (1, 0)) (10514891855497944824286674117145843382303 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35905 (1, 3, some (1, 1)) (2151654376655177497813808617648560462859 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (5224760295467623067326554632970829883881 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 35907 (1, 3, some (1, 3)) (363272681453283703859045609526237277717 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35936 (1, 3, some (2, 0)) (9500084450036241321825650394825226858583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (4820188040297023046650369530326030237911 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35938 (1, 3, some (2, 2)) (465618432174032434210313090407712203641 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 35968 (1, 3, some (3, 0)) (990622758008320005446770407784128313229 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35969 (1, 3, some (3, 1)) (9939111808776913002991304348011435926971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 36864 (1, 4, none) (0 : ℚ) (.node (.node (.node .leaf 36896 (1, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 36897 (1, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36899 (1, 4, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf))) 36928 (1, 4, some (1, 0)) (5116224777855610304451255020026006465061 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36929 (1, 4, some (1, 1)) (5245438924231479116155222056893456693741 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36930 (1, 4, some (1, 2)) (2550930616345956039136492248430156794407 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 36931 (1, 4, some (1, 3)) (8909967651363674699209749977905867486831 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36960 (1, 4, some (2, 0)) (4615337441233357242955094145030683011253 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36961 (1, 4, some (2, 1)) (4702665266403696878420716917121189195187 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (1822050800619427090102811184959564432199 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (8660253515582462723036363733189665543153 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36993 (1, 4, some (3, 1)) (1758592698533996941068382816931952164431 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37024 (1, 4, some (4, 0)) (47472390517726864675777241627471727507 / 50000000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) (.node (.node .leaf 37920 (1, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 37921 (1, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V2lrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 37923 (1, 5, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37924 (1, 5, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 37952 (1, 5, some (1, 0)) (62517059793500389016648060032652728879 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 37953 (1, 5, some (1, 1)) (1027001601006221938220629356499723468443 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37954 (1, 5, some (1, 2)) (2499585415320978069032910295152171318711 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37955 (1, 5, some (1, 3)) (4379451669920969489052318650535117192333 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37984 (1, 5, some (2, 0)) (8974317302755450379526572603365893960473 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37985 (1, 5, some (2, 1)) (916505906098266718763473949523944704933 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 37986 (1, 5, some (2, 2)) (8891080016130502552198490151904076438327 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38016 (1, 5, some (3, 0)) (4177668454869903368587303298583498991529 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38017 (1, 5, some (3, 1)) (8514846116366068050027581448582759234717 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38048 (1, 5, some (4, 0)) (8174167361673105190259381635110473133157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38912 (1, 6, none) (0 : ℚ) .leaf))) 38944 (1, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38945 (1, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38946 (1, 6, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38947 (1, 6, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 38948 (1, 6, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38976 (1, 6, some (1, 0)) (1226825239303424568667197604773498962851 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38977 (1, 6, some (1, 1)) (5043718046854564651606295385126583095641 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 38978 (1, 6, some (1, 2)) (2456847032136282378907170173978040076831 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (2157372508140898475417908133532580464443 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39008 (1, 6, some (2, 0)) (1094625732078924410765905785640715062321 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (4478460231653638253573177104339763949287 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39010 (1, 6, some (2, 2)) (1739615007417438169362282669827278563 / 2000000000000000000000000000000000000 : ℚ) .leaf) 39040 (1, 6, some (3, 0)) (1618674307825594516711394621581601521741 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 39041 (1, 6, some (3, 1)) (8263592832461770825048018879737312108561 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39072 (1, 6, some (4, 0)) (7805425716893463964050850253231478181083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) (.node .leaf 39969 (1, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 39970 (1, 7, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39971 (1, 7, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39972 (1, 7, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 40000 (1, 7, some (1, 0)) (2414669921157847720859057967711074104581 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40001 (1, 7, some (1, 1)) (2483788096019705134326288827757310673019 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40002 (1, 7, some (1, 2)) (968414918483215557461590481627147999327 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 40003 (1, 7, some (1, 3)) (8519026033984872045755552970275630799527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40032 (1, 7, some (2, 0)) (1714793603334559866003574806348316236071 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40033 (1, 7, some (2, 1)) (4389843464468985062026072674540628242889 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40034 (1, 7, some (2, 2)) (4266201972627677784073632662149436591779 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40064 (1, 7, some (3, 0)) (3942168607349054236097142507520549322467 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (8060000221184732465989101212727665447581 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40096 (1, 7, some (4, 0)) (1876878255335374657009493835332826731163 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 40960 (1, 8, none) (0 : ℚ) (.node (.node .leaf 40994 (1, 8, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40995 (1, 8, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 40996 (1, 8, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41025 (1, 8, some (1, 1)) (4903371532801836716996100035029979244857 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41026 (1, 8, some (1, 2)) (4781486566049223258858706959671326418911 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41027 (1, 8, some (1, 3)) (8424357299468637438445361464383443250641 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41056 (1, 8, some (2, 0)) (1683677887924062572416385309452476655319 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 41057 (1, 8, some (2, 1)) (8628020633674542438984794950201145511579 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 41058 (1, 8, some (2, 2)) (4194968066177914938723831311103406911013 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 41088 (1, 8, some (3, 0)) (7715073684062742674502901946758733567003 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41089 (1, 8, some (3, 1)) (3946948453700272150708418145601770041069 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 41120 (1, 8, some (4, 0)) (7278656610685548303321739785347846161647 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41984 (1, 9, none) (0 : ℚ) (.node (.node .leaf 42019 (1, 9, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42020 (1, 9, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 42050 (1, 9, some (1, 2)) (9459421560113977709128377917016421092277 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42051 (1, 9, some (1, 3)) (834267968507251994876892174022172608041 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 42081 (1, 9, some (2, 1)) (8497049922510802412542225606676727972867 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42082 (1, 9, some (2, 2)) (2066623521677371582854197098354589402031 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42112 (1, 9, some (3, 0)) (7574866404195770673958931953807065414279 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42113 (1, 9, some (3, 1)) (3877840706114750578780749658945956616533 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 42144 (1, 9, some (4, 0)) (3549423947483506135436227727866902821353 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43008 (1, 10, none) (0 : ℚ) .leaf) 43044 (1, 10, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 43075 (1, 10, some (1, 3)) (4135841333338897202616203284799169233797 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 43106 (1, 10, some (2, 2)) (8158631291653308198980885524959775997871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43137 (1, 10, some (3, 1)) (7638478160840660531685578352025252793701 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 43168 (1, 10, some (4, 0)) (3476782620809722932795068425437788689049 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node (.node .leaf 65568 (2, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65571 (2, 0, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)))) 65600 (2, 0, some (1, 0)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65602 (2, 0, some (1, 2)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 65603 (2, 0, some (1, 3)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 65632 (2, 0, some (2, 0)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65633 (2, 0, some (2, 1)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65634 (2, 0, some (2, 2)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 66560 (2, 1, none) (0 : ℚ) (.node (.node (.node .leaf 66592 (2, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 66593 (2, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf))) 66624 (2, 1, some (1, 0)) (10776079536653263857810109954324559296619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (5414099742081548370358307394196334094297 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66626 (2, 1, some (1, 2)) (5195093384376320738950550101713893869451 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 66627 (2, 1, some (1, 3)) (8648384058622725093439987261831421732069 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66656 (2, 1, some (2, 0)) (110730592175081862705993644195055406913 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66657 (2, 1, some (2, 1)) (2146436661245735634569621936344778864167 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66658 (2, 1, some (2, 2)) (9258192903657212901312965133979489235417 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66688 (2, 1, some (3, 0)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67617 (2, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67618 (2, 2, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 67620 (2, 2, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (10369488122557581731175354653348664252613 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (261409677545067923864813598916712112263 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 67650 (2, 2, some (1, 2)) (402301837486836662711065228184674329117 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67651 (2, 2, some (1, 3)) (2111201743935522632605532067032158249449 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (9186978119440732924617972293446760964719 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67681 (2, 2, some (2, 1)) (4512490505149061284884697148480353057677 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67682 (2, 2, some (2, 2)) (1017965167357839967331365531958841457361 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 67712 (2, 2, some (3, 0)) (261409677545067923864813598916712112263 / 250000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (402301837486836662711065228184674329117 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67744 (2, 2, some (4, 0)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68608 (2, 3, none) (0 : ℚ) .leaf))) 68640 (2, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68641 (2, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68642 (2, 3, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68643 (2, 3, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68672 (2, 3, some (1, 0)) (10077772326199129281679288093940656737949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68673 (2, 3, some (1, 1)) (10191313535841730717322237395339143800791 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68674 (2, 3, some (1, 2)) (1964323557859483720610348805150291364491 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68675 (2, 3, some (1, 3)) (8304390102501493944715375840950572650787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (1139588551252581227344732680606954276811 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68705 (2, 3, some (2, 1)) (9016888065688792050315292037999199976113 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (258801629844056329754312164523790624141 / 312500000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (4581157389268983194328572551715624244417 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 68737 (2, 3, some (3, 1)) (2228727161526852379034845115533955792021 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68768 (2, 3, some (4, 0)) (9790670565870670840155096079038881991799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69632 (2, 4, none) (0 : ℚ) (.node .leaf 69664 (2, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 69665 (2, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69666 (2, 4, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69667 (2, 4, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 69668 (2, 4, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69696 (2, 4, some (1, 0)) (9857260557897367055973415974485718369797 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69697 (2, 4, some (1, 1)) (4995829900054739603276186386015208276349 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69698 (2, 4, some (1, 2)) (9644438438926333289493623897883518738527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69699 (2, 4, some (1, 3)) (8200648114060455745518662465633100199391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69728 (2, 4, some (2, 0)) (4460269016199939485622269944440334767553 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 69729 (2, 4, some (2, 1)) (8864815149499304233027814280938820143449 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69730 (2, 4, some (2, 2)) (2056494299240107138987481902807029646313 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69760 (2, 4, some (3, 0)) (8806107445954373356380913626903929831693 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69761 (2, 4, some (3, 1)) (4310367421821240242843198904678072471371 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (8569898568274808380178559100370453475983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70688 (2, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 70689 (2, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70690 (2, 5, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70691 (2, 5, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70692 (2, 5, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70720 (2, 5, some (1, 0)) (2420997408927402446529341800817801796017 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (2458762545624812158365161177374207365057 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2lrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 70723 (2, 5, some (1, 3)) (4060019360894995446598276661668223583119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70752 (2, 5, some (2, 0)) (436178926402339343632717167645121715723 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 70753 (2, 5, some (2, 1)) (870104707349350723601225604634677450667 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 70754 (2, 5, some (2, 2)) (4065338921085351901358185771776383881969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70784 (2, 5, some (3, 0)) (8480042460123108340101246523278666402989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (4169477443430310302316758961342330238161 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70816 (2, 5, some (4, 0)) (2050150946307613398196570534821360126739 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71680 (2, 6, none) (0 : ℚ) .leaf) 71712 (2, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 71713 (2, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71714 (2, 6, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71715 (2, 6, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 71716 (2, 6, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71744 (2, 6, some (1, 0)) (9543758266458683926244126545291702062957 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71745 (2, 6, some (1, 1)) (9708368448362908352378024171247788951529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71746 (2, 6, some (1, 2)) (9393442256345430540299176075290871395209 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71747 (2, 6, some (1, 3)) (4027509132169384676956523481564289806293 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71776 (2, 6, some (2, 0)) (8548399320493797071050187059546050712673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71777 (2, 6, some (2, 1)) (1710368320548862674978962132084058694151 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 71778 (2, 6, some (2, 2)) (8032726629588417014199952622684612398203 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71808 (2, 6, some (3, 0)) (8213970717700861588394731619297713919677 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71809 (2, 6, some (3, 1)) (1621356049327449256858701795717955976041 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71840 (2, 6, some (4, 0)) (492223542969863263593250156116853736981 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72704 (2, 7, none) (0 : ℚ) .leaf) 72737 (2, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 72739 (2, 7, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72740 (2, 7, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 72768 (2, 7, some (1, 0)) (9427615803408543498883353334517454239193 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72769 (2, 7, some (1, 1)) (9603420414388145584773774504449487282423 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72770 (2, 7, some (1, 2)) (9300459926644165732463226390594061653483 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72771 (2, 7, some (1, 3)) (250033582425550895349205283410729502223 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 72800 (2, 7, some (2, 0)) (4198298350353256958785912619458491034637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72801 (2, 7, some (2, 1)) (2105238652059945977934606102585704068169 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72802 (2, 7, some (2, 2)) (7941724860798701972285606746775206956053 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72832 (2, 7, some (3, 0)) (3998721008494311582557322177799185039973 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72833 (2, 7, some (3, 1)) (7917302711905716544128864324835478523509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72864 (2, 7, some (4, 0)) (1903677948017846024113179497295097733301 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 73728 (2, 8, none) (0 : ℚ) (.node (.node (.node (.node .leaf 73762 (2, 8, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73763 (2, 8, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 73764 (2, 8, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 73793 (2, 8, some (1, 1)) (475740725039679739778964627190276712849 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73794 (2, 8, some (1, 2)) (9221907996827172136232664759097886209943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73795 (2, 8, some (1, 3)) (3977671678644072123349391609345583564297 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 73824 (2, 8, some (2, 0)) (8265338025989391727346788190041318049519 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73825 (2, 8, some (2, 1)) (332276653324557271095353425239096516899 / 400000000000000000000000000000000000000 : ℚ) .leaf) 73826 (2, 8, some (2, 2)) (1964914154337098398937753322324692019487 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73856 (2, 8, some (3, 0)) (3909387682234587754306008046880641463831 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73857 (2, 8, some (3, 1)) (7760845705902918179223285285787536650477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73888 (2, 8, some (4, 0)) (7404021449534764627716887886003473332459 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2lrrr : KTree ℚ :=
  .node V2lrrrl 72738 (2, 7, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) V2lrrrr

def V2lrr : KTree ℚ :=
  .node V2lrrl 70722 (2, 5, some (1, 2)) (9505655923913839052632900441974484916247 / 10000000000000000000000000000000000000000 : ℚ) V2lrrr

def V2lr : KTree ℚ :=
  .node V2lrl 67619 (2, 2, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) V2lrr

def V2l : KTree ℚ :=
  .node V2ll 37922 (1, 5, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) V2lr

def V2rlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 74787 (2, 9, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 74788 (2, 9, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 74818 (2, 9, some (1, 2)) (2288626047355723276456425440681229076277 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 74819 (2, 9, some (1, 3)) (7915912603763315986698021683503760426061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74849 (2, 9, some (2, 1)) (4103636540587268735454284428801715993459 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74850 (2, 9, some (2, 2)) (7786241401404675316157680643207548121249 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 74880 (2, 9, some (3, 0)) (7669002372803328182978977997412684352141 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74881 (2, 9, some (3, 1)) (3814846721080996171297694535327128606287 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 74912 (2, 9, some (4, 0)) (3615362195400943200764285738684897005177 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 75812 (2, 10, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 75843 (2, 10, some (1, 3)) (246319068003503265807659839078985587733 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75874 (2, 10, some (2, 2)) (3860287532893879481353411661175369648361 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 75905 (2, 10, some (3, 1)) (1503630909872180271412911779623572613621 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 75936 (2, 10, some (4, 0)) (7085589067909099921258798221738521415439 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 98338 (3, 0, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98339 (3, 0, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (5060142324071669776614310086919296649819 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98369 (3, 0, some (1, 1)) (632837621197071412817233649214478422813 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98370 (3, 0, some (1, 2)) (1937406771262290203843057007526784564933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98371 (3, 0, some (1, 3)) (7975673374156652105994481356440177091467 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98400 (3, 0, some (2, 0)) (632837621197071412817233649214478422813 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98401 (3, 0, some (2, 1)) (1937406771262290203843057007526784564933 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (7975673374156652105994481356440177091467 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 98432 (3, 0, some (3, 0)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98433 (3, 0, some (3, 1)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) (.node .leaf 99360 (3, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99362 (3, 1, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 99392 (3, 1, some (1, 0)) (990622758008320005446770407784128313229 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99393 (3, 1, some (1, 1)) (9939111808776913002991304348011435926971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99394 (3, 1, some (1, 2)) (9527194211159140737404050025392615901141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99395 (3, 1, some (1, 3)) (3950041946854106941069092874552020254853 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99424 (3, 1, some (2, 0)) (4820188040297023046650369530326030237911 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99425 (3, 1, some (2, 1)) (465618432174032434210313090407712203641 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 99426 (3, 1, some (2, 2)) (1984861615018592899058314792432748941577 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99456 (3, 1, some (3, 0)) (5224760295467623067326554632970829883881 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99457 (3, 1, some (3, 1)) (363272681453283703859045609526237277717 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 99488 (3, 1, some (4, 0)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100352 (3, 2, none) (0 : ℚ) (.node (.node .leaf 100384 (3, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 100385 (3, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100386 (3, 2, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100387 (3, 2, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100416 (3, 2, some (1, 0)) (9734577313492384672254758523877034230261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (9790670565870670840155096079038881991799 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100418 (3, 2, some (1, 2)) (9400544481977342113310642101823836788181 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100419 (3, 2, some (1, 3)) (1960654779758349521869799347640652233281 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 100449 (3, 2, some (2, 1)) (2228727161526852379034845115533955792021 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (779222599491185960725187745642426324517 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (9016888065688792050315292037999199976113 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (258801629844056329754312164523790624141 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (1964323557859483720610348805150291364491 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101376 (3, 3, none) (0 : ℚ) .leaf)) 101408 (3, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101409 (3, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101410 (3, 3, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101411 (3, 3, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101440 (3, 3, some (1, 0)) (9593814946148965363111762930081127746689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101441 (3, 3, some (1, 1)) (193390089559782903525144460159015481991 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 101442 (3, 3, some (1, 2)) (9297595949075644005602692952195394929593 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101443 (3, 3, some (1, 3)) (1949344393405255730849829696240960793473 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101472 (3, 3, some (2, 0)) (442444235000967118211101959762047326657 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 101473 (3, 3, some (2, 1)) (2164474320793717021658446876751154766031 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 101474 (3, 3, some (2, 2)) (307934721866180684889270752412725770159 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101504 (3, 3, some (3, 0)) (1752928418728325264721132886096381366397 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (4101329907913002941914087368222061139447 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101536 (3, 3, some (4, 0)) (2164474320793717021658446876751154766031 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102400 (3, 4, none) (0 : ℚ) .leaf) 102432 (3, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102433 (3, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102434 (3, 4, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102435 (3, 4, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 102464 (3, 4, some (1, 0)) (296131629588407681616987368762576397721 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102465 (3, 4, some (1, 1)) (4784305402078896808208226901393873531089 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102466 (3, 4, some (1, 2)) (1151516274097450591595467680778143641209 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 102467 (3, 4, some (1, 3)) (1552141052207432768974732105948293922383 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 102496 (3, 4, some (2, 0)) (4309795196896970516438142237302991869121 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102497 (3, 4, some (2, 1)) (8471108515932609477415690965663444063121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (7626547223322715414907172514246338193367 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102528 (3, 4, some (3, 0)) (8465336047794122375965215138997931862861 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102529 (3, 4, some (3, 1)) (8014528054809359055770284973683651433301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102560 (3, 4, some (4, 0)) (8294883293771650489487981005619658221969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node (.node .leaf 103456 (3, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103457 (3, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 103458 (3, 5, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103459 (3, 5, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103488 (3, 5, some (1, 0)) (9376411369860802372656463001570810526457 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103489 (3, 5, some (1, 1)) (1896637864732248746882208959807464606411 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 103490 (3, 5, some (1, 2)) (9139924186819860810272456877705868854859 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103491 (3, 5, some (1, 3)) (7730250542619172919422976032223532551103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103520 (3, 5, some (2, 0)) (1055075854383123789963948891172431804719 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 103521 (3, 5, some (2, 1)) (8325709221044649956677112429161245103191 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103522 (3, 5, some (2, 2)) (3783348099054205882545354486417154229349 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103552 (3, 5, some (3, 0)) (8209269198805975314399011867248191317207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103553 (3, 5, some (3, 1)) (122447959892636559210373548895836501053 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103584 (3, 5, some (4, 0)) (995167323556772633271339300913423716389 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 104448 (3, 6, none) (0 : ℚ) .leaf)))))

def V2rll : KTree ℚ :=
  .node V2rlll 100448 (3, 2, some (2, 0)) (4581157389268983194328572551715624244417 / 5000000000000000000000000000000000000000 : ℚ) V2rllr

def V2rlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104481 (3, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104482 (3, 6, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104483 (3, 6, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 104512 (3, 6, some (1, 0)) (74324720207697808148074159051116480273 / 80000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104513 (3, 6, some (1, 1)) (2352462046556530992700171500602894198047 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104514 (3, 6, some (1, 2)) (1815603659799673596131257457652457729167 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 104515 (3, 6, some (1, 3)) (3852616799889004433045211509310768288431 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104544 (3, 6, some (2, 0)) (8294990450307298562691565770905837684709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104545 (3, 6, some (2, 1)) (1025939390325853005940505262992739374867 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 104546 (3, 6, some (2, 2)) (1502952146965133981979604738591360983767 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 104576 (3, 6, some (3, 0)) (1999514596559861081367239570868519528271 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104577 (3, 6, some (3, 1)) (7684054431571943341165463358954180647807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104608 (3, 6, some (4, 0)) (1538237886660376894011029901072384282761 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 105472 (3, 7, none) (0 : ℚ) (.node (.node (.node (.node .leaf 105505 (3, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105506 (3, 7, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105507 (3, 7, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 105536 (3, 7, some (1, 0)) (4607975402017408168497003850292967970717 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105537 (3, 7, some (1, 1)) (9346125876350738650775661167472644837319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105538 (3, 7, some (1, 2)) (2256069997892861982580632405712220893939 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 105539 (3, 7, some (1, 3)) (7722525524620807384669616278309158091471 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105568 (3, 7, some (2, 0)) (8173112949140533406405784706946075378727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105569 (3, 7, some (2, 1)) (4054286013481660443108988892710662096291 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105570 (3, 7, some (2, 2)) (7468729637290076751608103912246068252063 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105600 (3, 7, some (3, 0)) (782301166680957283118608109832923946899 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 105601 (3, 7, some (3, 1)) (7554911512654587823542873325177874539019 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106496 (3, 8, none) (0 : ℚ) .leaf) 106530 (3, 8, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 106531 (3, 8, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 106561 (3, 8, some (1, 1)) (1858038720325276982408694857580358903623 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106562 (3, 8, some (1, 2)) (2244283666761435681897084850831549621173 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106563 (3, 8, some (1, 3)) (3869107394560209769628943197024614286343 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 106592 (3, 8, some (2, 0)) (8068979250849549103520098993005835973593 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106593 (3, 8, some (2, 1)) (2005993318876208729619482190028820111767 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106594 (3, 8, some (2, 2)) (1856853284721921553443882123119573405447 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 106624 (3, 8, some (3, 0)) (29984529179698019525981504611970640943 / 39062500000000000000000000000000000000 : ℚ) (.node (.node .leaf 106625 (3, 8, some (3, 1)) (744509980534635866054532105062540574387 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 106656 (3, 8, some (4, 0)) (7293582763496296190962269639990493177373 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107586 (3, 9, some (1, 2)) (8935394342941581124265395836583615710489 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107587 (3, 9, some (1, 3)) (7752490388105629496912859071410730882413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 107617 (3, 9, some (2, 1)) (7950471859097121156912341058894473195493 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 107618 (3, 9, some (2, 2)) (3695004755325666330866590262859900544833 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107648 (3, 9, some (3, 0)) (7550922691329062492388757136034250847967 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107649 (3, 9, some (3, 1)) (7350826622194815761361594149196218237221 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 107680 (3, 9, some (4, 0)) (1428769096835469025565013815481415686541 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108611 (3, 10, some (1, 3)) (3882758273504002787936837217303970185241 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108642 (3, 10, some (2, 2)) (7355929590445573710560298098504422600333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 108673 (3, 10, some (3, 1)) (3634527321440790160551272569249802862131 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108704 (3, 10, some (4, 0)) (877095761048672370414329270381684770289 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) .leaf)))

def V2rlrlr : KTree ℚ :=
  .node V2rlrlrl 107555 (3, 9, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) V2rlrlrr

def V2rlrl : KTree ℚ :=
  .node V2rlrll 105632 (3, 7, some (4, 0)) (7472838999774757408505201544939518087477 / 10000000000000000000000000000000000000000 : ℚ) V2rlrlr

def V2rlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 131105 (4, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131106 (4, 0, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131136 (4, 0, some (1, 0)) (9606363943354810591541229305635852233641 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131137 (4, 0, some (1, 1)) (9611221371930522082161736047444891046473 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131138 (4, 0, some (1, 2)) (367804566731825405885830353772663007249 / 400000000000000000000000000000000000000 : ℚ) .leaf) 131168 (4, 0, some (2, 0)) (1067913485770058009129081783049432338497 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 131169 (4, 0, some (2, 1)) (8173434816262786797462896750503622383311 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131170 (4, 0, some (2, 2)) (269178976377787008577313745779855976837 / 400000000000000000000000000000000000000 : ℚ) .leaf) 131200 (4, 0, some (3, 0)) (367804566731825405885830353772663007249 / 400000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (7570658710625259616236949100058449348541 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131232 (4, 0, some (4, 0)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf))) 132128 (4, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132129 (4, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132130 (4, 1, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132160 (4, 1, some (1, 0)) (47472390517726864675777241627471727507 / 50000000000000000000000000000000000000 : ℚ) .leaf)) 132161 (4, 1, some (1, 1)) (9519167227596218636501701281130986913987 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132162 (4, 1, some (1, 2)) (9120162849347412460370358939714510057643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (1758592698533996941068382816931952164431 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 132193 (4, 1, some (2, 1)) (1699384680389263768043933767341422141347 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132194 (4, 1, some (2, 2)) (7253680715054858759558028371979069104973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132224 (4, 1, some (3, 0)) (1822050800619427090102811184959564432199 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132225 (4, 1, some (3, 1)) (3921181423501727290901699305148893806671 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (8909967651363674699209749977905867486831 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) .leaf)))) 133152 (4, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133153 (4, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133154 (4, 2, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133184 (4, 2, some (1, 0)) (9398353116825804110601179225112700935871 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133185 (4, 2, some (1, 1)) (147506809499252143604993647016993861671 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (226408603052643925937927803677432188361 / 250000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (8569898568274808380178559100370453475983 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133217 (4, 2, some (2, 1)) (2080187784773371110138152423341156209379 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133218 (4, 2, some (2, 2)) (1805111113578895496511115647855008771859 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133248 (4, 2, some (3, 0)) (4310367421821240242843198904678072471371 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133249 (4, 2, some (3, 1)) (7669291800021039267572329972103246479461 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (2056494299240107138987481902807029646313 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134144 (4, 3, none) (0 : ℚ) .leaf))) 134176 (4, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134177 (4, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134178 (4, 3, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134208 (4, 3, some (1, 0)) (1862975819972448201780563897096521224341 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 134209 (4, 3, some (1, 1)) (9372309828944959028798216380875982458107 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134210 (4, 3, some (1, 2)) (4500659161494572797331121314625359602453 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134240 (4, 3, some (2, 0)) (2099195129871293981162397443075720402633 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 134241 (4, 3, some (2, 1)) (8185606212427862258819107922764655977027 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134242 (4, 3, some (2, 2)) (3597661966589414138221590089931646960943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (8294883293771650489487981005619658221969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134273 (4, 3, some (3, 1)) (7535145562616652685492261374067427069451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134304 (4, 3, some (4, 0)) (8014528054809359055770284973683651433301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135168 (4, 4, none) (0 : ℚ) .leaf)))))

def V2rlr : KTree ℚ :=
  .node V2rlrl 131104 (4, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) V2rlrr

def V2rl : KTree ℚ :=
  .node V2rll 104480 (3, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) V2rlr

def V2rrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135201 (4, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135202 (4, 4, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135232 (4, 4, some (1, 0)) (9241704801483780771823337708478049706383 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135233 (4, 4, some (1, 1)) (9312757255091231584183843928169396612741 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135234 (4, 4, some (1, 2)) (8953352716256077265979766166985059444007 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (2064213853541291394463444875691354699113 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 135265 (4, 4, some (2, 1)) (8077258795579420431033897960063979575647 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135266 (4, 4, some (2, 2)) (1434836599804756548099402991468210562533 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 135296 (4, 4, some (3, 0)) (1610638644050183680350787002698466151811 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 135297 (4, 4, some (3, 1)) (3711432737547615244553198695100819230547 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 135328 (4, 4, some (4, 0)) (775095863562312088874446753685821043411 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136192 (4, 5, none) (0 : ℚ) .leaf) 136224 (4, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 136225 (4, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136226 (4, 5, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136256 (4, 5, some (1, 0)) (2294255861909900201828182537809278095729 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (9260231661311079952800878304619382552053 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136258 (4, 5, some (1, 2)) (356445605803113332976887290675487451041 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136288 (4, 5, some (2, 0)) (1017544540981079783505198623524922045397 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136289 (4, 5, some (2, 1)) (1996889635391041047131772796352189273789 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 136290 (4, 5, some (2, 2)) (3577631510887897446438175094503786380457 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136320 (4, 5, some (3, 0)) (157265861295514552863668834023735581483 / 200000000000000000000000000000000000000 : ℚ) .leaf) 136321 (4, 5, some (3, 1)) (1465366081345245583873118198587987343957 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136352 (4, 5, some (4, 0)) (940594149685438912390749684944004161697 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137216 (4, 6, none) (0 : ℚ) .leaf) 137248 (4, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 137250 (4, 6, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137280 (4, 6, some (1, 0)) (4559712896118044004881036307489866194963 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 137281 (4, 6, some (1, 1)) (9213537149791460941996104957215935059301 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137282 (4, 6, some (1, 2)) (8873677672002457015494748795242575948903 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137312 (4, 6, some (2, 0)) (4020589295190749592000902538786692306279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137313 (4, 6, some (2, 1)) (1977872644096970450504700502327778224319 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 137314 (4, 6, some (2, 2)) (7137775959452508145864141084341356668739 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137344 (4, 6, some (3, 0)) (3854277349362889461318311951488494025177 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137345 (4, 6, some (3, 1)) (1810930787151989956759138608802678460253 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 137376 (4, 6, some (4, 0)) (366885550816830468884371572128192416713 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138240 (4, 7, none) (0 : ℚ) .leaf) 138273 (4, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138304 (4, 7, some (1, 0)) (566737347095693396471594981778110499963 / 625000000000000000000000000000000000000 : ℚ) .leaf) 138305 (4, 7, some (1, 1)) (573233453191651560058627589019537725429 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 138306 (4, 7, some (1, 2)) (1105022973419084133441022105285739185417 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 138336 (4, 7, some (2, 0)) (7955284291866393133961695679881771420939 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138337 (4, 7, some (2, 1)) (3922891543837152998084834311153932514199 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138338 (4, 7, some (2, 2)) (1780337348446950167874801661014114990721 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 138368 (4, 7, some (3, 0)) (7579193973662850601465758203573533161977 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138369 (4, 7, some (3, 1)) (1434223955674421228204585304505083237687 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138400 (4, 7, some (4, 0)) (7182164821727841189617362452718023541379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139298 (4, 8, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139329 (4, 8, some (1, 1)) (913407961243647856625772009945143326273 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 139330 (4, 8, some (1, 2)) (8810040876188084951542156253231094163523 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrllr : KTree ℚ :=
  .node V2rrllrl 138274 (4, 7, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) V2rrllrr

def V2rrll : KTree ℚ :=
  .node V2rrlll 137249 (4, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) V2rrllr

def V2rrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139361 (4, 8, some (2, 1)) (486762266753526127741138516105340644673 / 625000000000000000000000000000000000000 : ℚ) .leaf) 139362 (4, 8, some (2, 2)) (1421159043638478793909724092162447941593 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 139392 (4, 8, some (3, 0)) (7468938308939490177161421916398791467007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 139393 (4, 8, some (3, 1)) (1421429896894807008721011010850072777519 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139424 (4, 8, some (4, 0)) (7051036520701766786964591045204990317493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140354 (4, 9, some (1, 2)) (351310181327679605372691602524429184859 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 140385 (4, 9, some (2, 1)) (193428367057152917691227953804351214173 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140386 (4, 9, some (2, 2)) (7091009100160611217095698354225380217113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140416 (4, 9, some (3, 0)) (7373522992382381597521867548794329956233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 140417 (4, 9, some (3, 1)) (3525172274459216863893501073131490998383 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140448 (4, 9, some (4, 0)) (693892003236244369887982800108792115259 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 141410 (4, 10, some (2, 2)) (7076925450936166857051235853227851703069 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141472 (4, 10, some (4, 0)) (3420908622349586789714745943081882287561 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163840 (5, 0, none) (0 : ℚ) (.node .leaf 163872 (5, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 163873 (5, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163904 (5, 0, some (1, 0)) (4663427165864450866127748176104823792473 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163905 (5, 0, some (1, 1)) (1166446303390442028104725062232126628929 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 163936 (5, 0, some (2, 0)) (8201575570714045510111348093819640359657 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163937 (5, 0, some (2, 1)) (7846497423612275325564380880483477487979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163968 (5, 0, some (3, 0)) (7846497423612275325564380880483477487979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163969 (5, 0, some (3, 1)) (807536929133361025731941237339567930511 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164000 (5, 0, some (4, 0)) (918797572702846322610564252261908400937 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 164864 (5, 1, none) (0 : ℚ) .leaf)))

def V2rrlrl : KTree ℚ :=
  .node V2rrlrll 141441 (4, 10, some (3, 1)) (437471425147307164674540393057652887633 / 625000000000000000000000000000000000000 : ℚ) V2rrlrlr

def V2rrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 164897 (5, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (2314164642095173111391427786224124147761 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (9276801033618261188347363908627497652791 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164960 (5, 1, some (2, 0)) (415131987671492105641093015316167097783 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164961 (5, 1, some (2, 1)) (8025194870008767487558124453137697622191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (8248624113430113755271959316528559849613 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164993 (5, 1, some (3, 1)) (7103407134551824543030642295499735018679 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165024 (5, 1, some (4, 0)) (961811621607687070663343680338817690011 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165888 (5, 2, none) (0 : ℚ) .leaf) 165920 (5, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165921 (5, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165952 (5, 2, some (1, 0)) (4597066902077649280485053839649223854723 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 165953 (5, 2, some (1, 1)) (4614092022325358361911029279332897729477 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165984 (5, 2, some (2, 0)) (4089607397604748842839083833600223432347 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165985 (5, 2, some (2, 1)) (793389228893023116789154896560418756931 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 166016 (5, 2, some (3, 0)) (8003176639225054174909355046593290305239 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166017 (5, 2, some (3, 1)) (7050936371401809940672943496775314921671 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166048 (5, 2, some (4, 0)) (750492976687883480727379271425621665113 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 166912 (5, 3, none) (0 : ℚ) .leaf)) 166944 (5, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166945 (5, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166976 (5, 3, some (1, 0)) (9138092042445130132677225826131072660057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166977 (5, 3, some (1, 1)) (1836946398060642811596275965109328283559 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167008 (5, 3, some (2, 0)) (2018849781521689965493333230359245325083 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167009 (5, 3, some (2, 1)) (982230267806204981851611956540361724129 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlr : KTree ℚ :=
  .node V2rrlrl 164896 (5, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) V2rrlrr

def V2rrl : KTree ℚ :=
  .node V2rrll 139360 (4, 8, some (2, 0)) (7879876207032837449167097111073003152789 / 10000000000000000000000000000000000000000 : ℚ) V2rrlr

def V2rrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167041 (5, 3, some (3, 1)) (7004090247918329800459727993215072791979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167072 (5, 3, some (4, 0)) (3667457948507338397547483007785894795229 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf)) 167968 (5, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167969 (5, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168000 (5, 4, some (1, 0)) (113594693213814874208931049268948212549 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 168001 (5, 4, some (1, 1)) (4572828038855703028240264326750535304881 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168032 (5, 4, some (2, 0)) (1597267137210318281363410154934111930069 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168033 (5, 4, some (2, 1)) (3896543135124544147327167710130583570027 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168064 (5, 4, some (3, 0)) (7666330991415254747633822641726212086997 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168065 (5, 4, some (3, 1)) (6960917251567466976122317731156481453821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (7187466855125294536107675036197348105007 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168960 (5, 5, none) (0 : ℚ) (.node (.node (.node (.node .leaf 168992 (5, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 168993 (5, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 169024 (5, 5, some (1, 0)) (565112766164277789183546886369517142367 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 169025 (5, 5, some (1, 1)) (455515973513140415186264457429484212779 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169056 (5, 5, some (2, 0)) (988589879639083444215430407838590711137 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169057 (5, 5, some (2, 1)) (1934243915548623065040734432859400691019 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 169088 (5, 5, some (3, 0)) (1508497941019401670584956613940702445377 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169089 (5, 5, some (3, 1)) (6920857148228743707072541012253415238793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169120 (5, 5, some (4, 0)) (1412118936607023831987484928216173567069 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 169984 (5, 6, none) (0 : ℚ) (.node (.node .leaf 170016 (5, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170017 (5, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170049 (5, 6, some (1, 1)) (4539101435736250787240272733534660409509 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170080 (5, 6, some (2, 0)) (980026791644719758425153313744854617313 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 170081 (5, 6, some (2, 1)) (1921916933422957949692178500017496098013 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 170112 (5, 6, some (3, 0)) (1487516973616136603858908677150591299069 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170113 (5, 6, some (3, 1)) (6883656595002779315708287061416691455321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170144 (5, 6, some (4, 0)) (6950993334467816826608668262660012588553 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171041 (5, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171072 (5, 7, some (1, 0)) (4481022598397154950618284185906054941803 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171073 (5, 7, some (1, 1)) (9048878887738669664507656646511203847783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171104 (5, 7, some (2, 0)) (1944779711299245329272412213710326936533 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171105 (5, 7, some (2, 1)) (7643837450500676647043953928881564113429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171136 (5, 7, some (3, 0)) (1836774739983142072080719390846407584661 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 171168 (5, 7, some (4, 0)) (856944676376240007802812126101363657589 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 172097 (5, 8, some (1, 1)) (4510996359792701706268352277037590313901 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 172128 (5, 8, some (2, 0)) (308966253558700795731976291097422751443 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 172129 (5, 8, some (2, 1)) (950563019065911642654121375863678615461 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172160 (5, 8, some (3, 0)) (3633966693733704949128295977840615508773 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172161 (5, 8, some (3, 1)) (6817031961459435076848658575472440233303 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 173153 (5, 9, some (2, 1)) (7568923744470903091499731188800975364607 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173184 (5, 9, some (3, 0)) (7197871828283934494321193542383758385247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173185 (5, 9, some (3, 1)) (1357441814887410645017279730463740060203 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173216 (5, 9, some (4, 0)) (1674359559562949592161452585208272475943 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 174209 (5, 10, some (3, 1)) (6759451840647535592944993820349715263219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrlrr : KTree ℚ :=
  .node V2rrrlrrl 172192 (5, 8, some (4, 0)) (338585993698453647853202568973637155097 / 500000000000000000000000000000000000000 : ℚ) V2rrrlrrr

def V2rrrlr : KTree ℚ :=
  .node V2rrrlrl 171137 (5, 7, some (3, 1)) (53508707679549200574635129871864301961 / 78125000000000000000000000000000000000 : ℚ) V2rrrlrr

def V2rrrl : KTree ℚ :=
  .node V2rrrll 170048 (5, 6, some (1, 0)) (9000137789079777513538581382988189578273 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlr

def V2rrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 196672 (6, 0, some (1, 0)) (9151009700650444474490578137513195619609 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196704 (6, 0, some (2, 0)) (7875312619341333137281129856891287039451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196736 (6, 0, some (3, 0)) (3746157624120443948837161010647493592351 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196768 (6, 0, some (4, 0)) (6203301513232951637995707721675693293363 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197632 (6, 1, none) (0 : ℚ) (.node (.node (.node .leaf 197664 (6, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 197696 (6, 1, some (1, 0)) (9102089402544268227472847586482940577271 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197728 (6, 1, some (2, 0)) (7995941024333824879529416446013917682801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197760 (6, 1, some (3, 0)) (7709349431822668436647683755090884406841 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197792 (6, 1, some (4, 0)) (1733294362524796108204724528108255020769 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 198656 (6, 2, none) (0 : ℚ) (.node (.node (.node (.node .leaf 198688 (6, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 198720 (6, 2, some (1, 0)) (181150736730460645554266587062466548153 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 198752 (6, 2, some (2, 0)) (7918538028071843802597298484824183911147 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198784 (6, 2, some (3, 0)) (7574595397038041705295514034538171076527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198816 (6, 2, some (4, 0)) (6864963747874971096388908291725041142883 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) .leaf)) 199712 (6, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199744 (6, 3, some (1, 0)) (4508397618921052347483987338899503396579 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199776 (6, 3, some (2, 0)) (3925212194603421059087147463675402254463 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199808 (6, 3, some (3, 0)) (7463182008190032313446046808967584205653 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199840 (6, 3, some (4, 0)) (1359424379835247106687819475545662955277 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 200704 (6, 4, none) (0 : ℚ) .leaf))))

def V2rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 200768 (6, 4, some (1, 0)) (8979397336817239476303218504752783931163 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200800 (6, 4, some (2, 0)) (7789812359315810184846766097602576026817 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200832 (6, 4, some (3, 0)) (736873924225499831827163840145603653563 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 200864 (6, 4, some (4, 0)) (6732076094631930448236416231133044346909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201728 (6, 5, none) (0 : ℚ) .leaf) 201760 (6, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 201792 (6, 5, some (1, 0)) (1118118552540640074209963427733311960919 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201824 (6, 5, some (2, 0)) (7735371251913155428106963497485911542107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201856 (6, 5, some (3, 0)) (7287151124356565198936524417978243894123 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201888 (6, 5, some (4, 0)) (1334198037169265622976848683150802722261 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202784 (6, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 202816 (6, 6, some (1, 0)) (4456556502716667892045411762531679324463 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 202880 (6, 6, some (3, 0)) (90195198408704952882330172083362085099 / 125000000000000000000000000000000000000 : ℚ) .leaf) 202912 (6, 6, some (4, 0)) (413387789497978025825660359403627369907 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 203840 (6, 7, some (1, 0)) (8883604284724691056375459819108012812011 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 203872 (6, 7, some (2, 0)) (764117274655587950570747139544104214633 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203904 (6, 7, some (3, 0)) (7152144601033247644723836723619996633493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203936 (6, 7, some (4, 0)) (6561643329731104112339487524504966148459 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 204928 (6, 8, some (3, 0)) (7095276424727834399378046192562065904527 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204960 (6, 8, some (4, 0)) (1628261200437218034885397804553928894597 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 205952 (6, 9, some (3, 0)) (3521953825883135190405837894717833531943 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205984 (6, 9, some (4, 0)) (6468080278346662831031202145039389465873 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207008 (6, 10, some (4, 0)) (803301380133703289061528609416771405329 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrrr : KTree ℚ :=
  .node V2rrrrrrl 204896 (6, 8, some (2, 0)) (7600003426155567557591705353259022264217 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrrrr

def V2rrrrr : KTree ℚ :=
  .node V2rrrrrl 202848 (6, 6, some (2, 0)) (3843043703959655063337028370205351295973 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrr

def V2rrrr : KTree ℚ :=
  .node V2rrrrl 200736 (6, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) V2rrrrr

def V2rrr : KTree ℚ :=
  .node V2rrrl 174240 (5, 10, some (4, 0)) (3315550675202180056174512208163059708163 / 5000000000000000000000000000000000000000 : ℚ) V2rrrr

def V2rr : KTree ℚ :=
  .node V2rrl 167040 (5, 3, some (3, 0)) (7816061370067155509091626349788142749469 / 10000000000000000000000000000000000000000 : ℚ) V2rrr

def V2r : KTree ℚ :=
  .node V2rl 135200 (4, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) V2rr

def V2 : KTree ℚ :=
  .node V2l 74752 (2, 9, none) (0 : ℚ) V2r


end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4V3.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4V3 (namespace A36W.TGCert3.R6_10_4_l4_r4): the level-3 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R6_10_4_l4_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V3ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 33 (0, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 34 (0, 0, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35 (0, 0, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36 (0, 0, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 1024 (0, 1, none) (0 : ℚ) (.node (.node (.node .leaf 1056 (0, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 1057 (0, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 1058 (0, 1, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 1059 (0, 1, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1060 (0, 1, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 1088 (0, 1, some (1, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 1089 (0, 1, some (1, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1090 (0, 1, some (1, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1091 (0, 1, some (1, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 2048 (0, 2, none) (0 : ℚ) .leaf)) 2080 (0, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2081 (0, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2082 (0, 2, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2083 (0, 2, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 2112 (0, 2, some (1, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 2113 (0, 2, some (1, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2114 (0, 2, some (1, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2115 (0, 2, some (1, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 2144 (0, 2, some (2, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 2145 (0, 2, some (2, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 2146 (0, 2, some (2, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf)) 3104 (0, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3105 (0, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3106 (0, 3, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3107 (0, 3, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3108 (0, 3, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 3136 (0, 3, some (1, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 3137 (0, 3, some (1, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3138 (0, 3, some (1, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 3168 (0, 3, some (2, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 3169 (0, 3, some (2, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3200 (0, 3, some (3, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 3201 (0, 3, some (3, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4096 (0, 4, none) (0 : ℚ) .leaf) 4128 (0, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 4129 (0, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4130 (0, 4, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4131 (0, 4, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4160 (0, 4, some (1, 0)) (9959884869244475375831376041130608579147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4161 (0, 4, some (1, 1)) (1334217214354834804380726292449423921339 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))) 4162 (0, 4, some (1, 2)) (1067913485770058009129081783049432338497 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 4163 (0, 4, some (1, 3)) (10216793520328483496828620938129527979139 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4192 (0, 4, some (2, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 4193 (0, 4, some (2, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 4194 (0, 4, some (2, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4224 (0, 4, some (3, 0)) (9959884869244475375831376041130608579147 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (1334217214354834804380726292449423921339 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 4256 (0, 4, some (4, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5152 (0, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 5153 (0, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5154 (0, 5, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5155 (0, 5, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 5156 (0, 5, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5184 (0, 5, some (1, 0)) (9518993965699253265861240461709893639377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (2040249385065697253930889827045860409207 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 5186 (0, 5, some (1, 2)) (10206405154666367745916344294531108003129 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5187 (0, 5, some (1, 3)) (9764530127161942627369007317934994207263 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5216 (0, 5, some (2, 0)) (9943949053453684215230045839464799605421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5217 (0, 5, some (2, 1)) (10656659734494936549549737043052038744519 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5218 (0, 5, some (2, 2)) (5331024120964129581572376260982766233777 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 5248 (0, 5, some (3, 0)) (9943949053453684215230045839464799605421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5249 (0, 5, some (3, 1)) (10656659734494936549549737043052038744519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5280 (0, 5, some (4, 0)) (9518993965699253265861240461709893639377 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6144 (0, 6, none) (0 : ℚ) .leaf) 6176 (0, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 6177 (0, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 6178 (0, 6, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6179 (0, 6, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 6180 (0, 6, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 6208 (0, 6, some (1, 0)) (288191113114712829161787501190121776017 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6209 (0, 6, some (1, 1)) (4941545238351240016224912194257125634589 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6210 (0, 6, some (1, 2)) (4944043915602120412634637884488112678227 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 6211 (0, 6, some (1, 3)) (4729997000152075692976213397282188879231 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6240 (0, 6, some (2, 0)) (377737855781716399438938113559916414261 / 400000000000000000000000000000000000000 : ℚ) .leaf) 6241 (0, 6, some (2, 1)) (5060142324071669776614310086919296649819 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (632837621197071412817233649214478422813 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6272 (0, 6, some (3, 0)) (9738554094372375923035123240216595055167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6273 (0, 6, some (3, 1)) (2609135885849454728566753638567762335063 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 6304 (0, 6, some (4, 0)) (377737855781716399438938113559916414261 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7201 (0, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 7202 (0, 7, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 7203 (0, 7, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7204 (0, 7, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 7232 (0, 7, some (1, 0)) (9011363912398357253230334779071130261079 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7233 (0, 7, some (1, 1)) (1931446720853488186525621590385236619737 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7234 (0, 7, some (1, 2)) (9662116754931760641411595897996601363789 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7235 (0, 7, some (1, 3)) (2310951522989276067206740367608330669691 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7264 (0, 7, some (2, 0)) (1817317006744197327654125455234953668673 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7265 (0, 7, some (2, 1)) (4868923017022462942148185038192300857309 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (2435692486534512823027000754659461710937 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))) 7296 (0, 7, some (3, 0)) (1182889005897034643182638876021916509673 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 7297 (0, 7, some (3, 1)) (253533994829580122501749897316281294033 / 250000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (1182889005897034643182638876021916509673 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf)) 8226 (0, 8, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8227 (0, 8, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8228 (0, 8, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 8257 (0, 8, some (1, 1)) (9517095916933043110896129511829036110477 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 8258 (0, 8, some (1, 2)) (2380477051850988224332893460247297547141 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8259 (0, 8, some (1, 3)) (227741692962182198254182053613433797389 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 8288 (0, 8, some (2, 0)) (1102979437668284675409451213929893567261 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 8289 (0, 8, some (2, 1)) (945626450673989167604839759773529204249 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8290 (0, 8, some (2, 2)) (577456423217413798500241633404758583 / 610351562500000000000000000000000000 : ℚ) .leaf) 8320 (0, 8, some (3, 0)) (914556485524971493793110023308027073579 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 8321 (0, 8, some (3, 1)) (1960210620916282904873593098932855891377 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 8352 (0, 8, some (4, 0)) (288191113114712829161787501190121776017 / 312500000000000000000000000000000000000 : ℚ) .leaf) 9216 (0, 9, none) (0 : ℚ) (.node .leaf 9251 (0, 9, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 9252 (0, 9, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9282 (0, 9, some (1, 2)) (4715207751576370732008546362810473381907 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 9283 (0, 9, some (1, 3)) (4511068044858545955501056884364809054051 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 9313 (0, 9, some (2, 1)) (9241657390658304477408404660501803088819 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 9314 (0, 9, some (2, 2)) (369853216259200235335346096771958155259 / 400000000000000000000000000000000000000 : ℚ) .leaf) 9344 (0, 9, some (3, 0)) (8860517604756310604123239700788162803653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 9345 (0, 9, some (3, 1)) (474778785962280127188503168649217957267 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 9376 (0, 9, some (4, 0)) (4463478902134474385871068820425574255053 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 10240 (0, 10, none) (0 : ℚ) .leaf)))) 10276 (0, 10, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 10307 (0, 10, some (1, 3)) (447467367500499022003437598566018579209 / 500000000000000000000000000000000000000 : ℚ) .leaf) 10338 (0, 10, some (2, 2)) (9077751711505776039522212324315302276977 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 10369 (0, 10, some (3, 1)) (369439007504681574296058346636423776039 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 10400 (0, 10, some (4, 0)) (4326382757410310609333933789847146659097 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf) 32800 (1, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 32801 (1, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32802 (1, 0, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32803 (1, 0, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32804 (1, 0, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32832 (1, 0, some (1, 0)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 32833 (1, 0, some (1, 1)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 32834 (1, 0, some (1, 2)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 33828 (1, 1, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (2808257905525290086187446261307315949973 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (5694962895535039872022302043901086390463 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (5498272953494881501717898835521326432163 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33859 (1, 1, some (1, 3)) (935768865441106337471847235426379201787 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33888 (1, 1, some (2, 0)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 33889 (1, 1, some (2, 1)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 33890 (1, 1, some (2, 2)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34816 (1, 2, none) (0 : ℚ) (.node .leaf 34848 (1, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 34849 (1, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34850 (1, 2, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34851 (1, 2, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 34852 (1, 2, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34880 (1, 2, some (1, 0)) (445260235362443836386460397800126454337 / 400000000000000000000000000000000000000 : ℚ) .leaf) 34881 (1, 2, some (1, 1)) (11389158197418609286267536355763213561121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34882 (1, 2, some (1, 2)) (5531150559708008370657432836756156327689 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34883 (1, 2, some (1, 3)) (192287854534685664234031858128857077557 / 200000000000000000000000000000000000000 : ℚ) .leaf) 34912 (1, 2, some (2, 0)) (2825178861865300825368825444678333023551 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 34913 (1, 2, some (2, 1)) (11390437520171060049229315909161478927463 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 34914 (1, 2, some (2, 2)) (2738177274676398461212438084015719917573 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34944 (1, 2, some (3, 0)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 34945 (1, 2, some (3, 1)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35840 (1, 3, none) (0 : ℚ) (.node (.node .leaf 35872 (1, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 35873 (1, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 35874 (1, 3, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35875 (1, 3, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35876 (1, 3, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 35904 (1, 3, some (1, 0)) (5427302701244602624710549744435972312339 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35905 (1, 3, some (1, 1)) (5578175216616917905655021627629583976107 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35906 (1, 3, some (1, 2)) (10868746506738752924330840497711486580477 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 35907 (1, 3, some (1, 3)) (9543913237122507556107578627786825934211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35936 (1, 3, some (2, 0)) (2808257905525290086187446261307315949973 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35937 (1, 3, some (2, 1)) (5694962895535039872022302043901086390463 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35938 (1, 3, some (2, 2)) (1378020387026098696668125779009988747071 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 35968 (1, 3, some (3, 0)) (346102967916772014644897198687782353263 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35969 (1, 3, some (3, 1)) (5560579652023159290435597237438967953899 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36000 (1, 3, some (4, 0)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 36864 (1, 4, none) (0 : ℚ) (.node (.node (.node .leaf 36896 (1, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 36897 (1, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36898 (1, 4, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36899 (1, 4, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf))) 36928 (1, 4, some (1, 0)) (5318392189978330927432292928446337814073 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 36929 (1, 4, some (1, 1)) (1096834976353373008160499412958952091161 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 36930 (1, 4, some (1, 2)) (669289123580925025878418216803241586201 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 36931 (1, 4, some (1, 3)) (9472222429939199776827750482933269640999 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36960 (1, 4, some (2, 0)) (2159203821476883220770718870786123029137 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36961 (1, 4, some (2, 1)) (2204487527344642877507239752505131312541 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (2138551113242316588176806591101906162853 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (5474693042292176454284916239334503914869 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36993 (1, 4, some (3, 1)) (2759912491022804469727171060908477303007 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37024 (1, 4, some (4, 0)) (10487790353498644682607091849228032807033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) (.node (.node .leaf 37920 (1, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 37921 (1, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))))

def V3lrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 37923 (1, 5, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 37924 (1, 5, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 37952 (1, 5, some (1, 0)) (10423662144863470474646730229079083146651 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37953 (1, 5, some (1, 1)) (10775566259757411130376209246002706428899 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37954 (1, 5, some (1, 2)) (10537674446702554221117409669036860523333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37955 (1, 5, some (1, 3)) (1171569629567175313035449196969551752171 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 37984 (1, 5, some (2, 0)) (5291486032726730213072986306809511596167 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37985 (1, 5, some (2, 1)) (10815367282441514643384264238143055070451 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37986 (1, 5, some (2, 2)) (10496876296803192065622757994299224582147 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38016 (1, 5, some (3, 0)) (10896604649237475290546024731512485082339 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38017 (1, 5, some (3, 1)) (11054147725959865384417634813827457122473 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38048 (1, 5, some (4, 0)) (1297127190752929235666362675072962443567 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38912 (1, 6, none) (0 : ℚ) .leaf))) 38944 (1, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 38945 (1, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 38946 (1, 6, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38947 (1, 6, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 38948 (1, 6, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 38976 (1, 6, some (1, 0)) (5123479160383084897160239050630186784707 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38977 (1, 6, some (1, 1)) (1060941301859430742989520645135212833041 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 38978 (1, 6, some (1, 2)) (10385732265907784791824696636535598592083 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (4634418749977619212604542390389424019293 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39008 (1, 6, some (2, 0)) (5171743369792033498508605927946095626959 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (10596247844585273290158691518996625625043 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39010 (1, 6, some (2, 2)) (515037786041500462482096966000160904619 / 500000000000000000000000000000000000000 : ℚ) .leaf) 39040 (1, 6, some (3, 0)) (2132545400167332412692200773777146738413 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 39041 (1, 6, some (3, 1)) (5427053873546732025044473810814368884561 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 39072 (1, 6, some (4, 0)) (2076141148348981019409295293697273738821 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39936 (1, 7, none) (0 : ℚ) (.node .leaf 39969 (1, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 39970 (1, 7, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39971 (1, 7, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39972 (1, 7, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 40000 (1, 7, some (1, 0)) (10084313047634898106669440540055257866771 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 40001 (1, 7, some (1, 1)) (1045857521681605784305848109177663363099 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 40002 (1, 7, some (1, 2)) (2562316690040666673542994252490592243019 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40003 (1, 7, some (1, 3)) (9180371744875517761848930062899526817857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40032 (1, 7, some (2, 0)) (10119031386493516631072145030545211118057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40033 (1, 7, some (2, 1)) (5191914876770341373024977936171271094877 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 40034 (1, 7, some (2, 2)) (2021109630040936934609585453387758736547 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 40064 (1, 7, some (3, 0)) (10403494011794877746100666372879907507291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (1061319463602287848708131224636528271841 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 40096 (1, 7, some (4, 0)) (10178740417932441776911974953798534915471 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40960 (1, 8, none) (0 : ℚ) (.node (.node .leaf 40994 (1, 8, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40995 (1, 8, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 40996 (1, 8, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41025 (1, 8, some (1, 1)) (10330458501128506159978782446043617547951 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41026 (1, 8, some (1, 2)) (10129185741234679644535622449295215987783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41027 (1, 8, some (1, 3)) (9089087850404754878024686494956992025127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 41056 (1, 8, some (2, 0)) (2479503813356123082775709665668782141967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 41057 (1, 8, some (2, 1)) (254758884626491776032767821428397916017 / 250000000000000000000000000000000000000 : ℚ) .leaf))))) 41058 (1, 8, some (2, 2)) (1985098260370340493247133484153570494267 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 41088 (1, 8, some (3, 0)) (10162142090299086023281109035492895509493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41089 (1, 8, some (3, 1)) (5191325306885631203514733340660322635881 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 41120 (1, 8, some (4, 0)) (996913222806133928712965002267429329681 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 41984 (1, 9, none) (0 : ℚ) (.node (.node .leaf 42019 (1, 9, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42020 (1, 9, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 42050 (1, 9, some (1, 2)) (5009574043530594821310502328559277058353 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 42051 (1, 9, some (1, 3)) (9014392136733775076920468075864327032161 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 42081 (1, 9, some (2, 1)) (2504349723377760717332263211500372505943 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 42082 (1, 9, some (2, 2)) (195266441648562699831864618910461640903 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 42112 (1, 9, some (3, 0)) (4973472979754191790642888094021158991469 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 42113 (1, 9, some (3, 1)) (5087118365849536471100760265380297535497 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 42144 (1, 9, some (4, 0)) (4918007977903989065245295454128164062183 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 43008 (1, 10, none) (0 : ℚ) .leaf) 43044 (1, 10, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 43075 (1, 10, some (1, 3)) (8940463750858662698478170785797020824627 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 43106 (1, 10, some (2, 2)) (300570800818291042939950546744310395329 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 43137 (1, 10, some (3, 1)) (2497190271589104964529665110813520245107 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 43168 (1, 10, some (4, 0)) (4841203806129469514640288358609725838077 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 65536 (2, 0, none) (0 : ℚ) (.node (.node (.node .leaf 65568 (2, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 65569 (2, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65570 (2, 0, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65571 (2, 0, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)))) 65600 (2, 0, some (1, 0)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65602 (2, 0, some (1, 2)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 65603 (2, 0, some (1, 3)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 65632 (2, 0, some (2, 0)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65633 (2, 0, some (2, 1)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 65634 (2, 0, some (2, 2)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 66560 (2, 1, none) (0 : ℚ) (.node (.node (.node .leaf 66592 (2, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 66593 (2, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66596 (2, 1, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf))) 66624 (2, 1, some (1, 0)) (2825178861865300825368825444678333023551 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 66625 (2, 1, some (1, 1)) (11390437520171060049229315909161478927463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66626 (2, 1, some (1, 2)) (2738177274676398461212438084015719917573 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 66627 (2, 1, some (1, 3)) (183731052123911669667927839722888348891 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 66656 (2, 1, some (2, 0)) (11389158197418609286267536355763213561121 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66657 (2, 1, some (2, 1)) (5531150559708008370657432836756156327689 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66658 (2, 1, some (2, 2)) (192287854534685664234031858128857077557 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 66688 (2, 1, some (3, 0)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66689 (2, 1, some (3, 1)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67617 (2, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 67618 (2, 2, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 67620 (2, 2, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 67648 (2, 2, some (1, 0)) (11134407280515557440039204333307494991491 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67649 (2, 2, some (1, 1)) (11276130158302327458404062190749410547791 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67650 (2, 2, some (1, 2)) (1087770349424232111878776551399882226389 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67651 (2, 2, some (1, 3)) (4614728359051659031489283178088490373297 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67680 (2, 2, some (2, 0)) (1137642897708376762475990261498914438313 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 67681 (2, 2, some (2, 1)) (2795578460498440600393351984831113007553 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67682 (2, 2, some (2, 2)) (1009058525029780395083082480780577187979 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 67712 (2, 2, some (3, 0)) (11276130158302327458404062190749410547791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67713 (2, 2, some (3, 1)) (1087770349424232111878776551399882226389 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67744 (2, 2, some (4, 0)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68608 (2, 3, none) (0 : ℚ) .leaf))) 68640 (2, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 68641 (2, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68642 (2, 3, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68643 (2, 3, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 68644 (2, 3, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68672 (2, 3, some (1, 0)) (5474261227392745724135326081416308116987 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68673 (2, 3, some (1, 1)) (11124472765060602952610717501526023177507 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68674 (2, 3, some (1, 2)) (2688812216907319313642046839424557975383 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68675 (2, 3, some (1, 3)) (9197600655470584777031517825842710879959 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68704 (2, 3, some (2, 0)) (5574955266700949115151423091308515127811 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68705 (2, 3, some (2, 1)) (1378022476709431168769130921869025815829 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68706 (2, 3, some (2, 2)) (9952029135757558155084193276210237093783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68736 (2, 3, some (3, 0)) (5590224481343581505651774109626286095689 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 68737 (2, 3, some (3, 1)) (1357486742215352313958862260977817421063 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68768 (2, 3, some (4, 0)) (1362585271097066515505635844278152132421 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69632 (2, 4, none) (0 : ℚ) (.node .leaf 69664 (2, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 69665 (2, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69666 (2, 4, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69667 (2, 4, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 69668 (2, 4, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69696 (2, 4, some (1, 0)) (5383246423014677928714813663194328321347 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69697 (2, 4, some (1, 1)) (5483029656517369267098064766056410811137 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69698 (2, 4, some (1, 2)) (10619330653988025477525728049624804364411 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69699 (2, 4, some (1, 3)) (9133333448460813189570712840712002925059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69728 (2, 4, some (2, 0)) (2735322436539855844254572177314062371269 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 69729 (2, 4, some (2, 1)) (543279089626657815078944285716652947569 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 69730 (2, 4, some (2, 2)) (1977900357269865297785021853339077167451 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69760 (2, 4, some (3, 0)) (11052394804257206590919084695168241049947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69761 (2, 4, some (3, 1)) (10831665005797644716247395668702485976107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69792 (2, 4, some (4, 0)) (5380021278837059664212326410699246294599 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70688 (2, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 70689 (2, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70690 (2, 5, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70691 (2, 5, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70692 (2, 5, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70720 (2, 5, some (1, 0)) (10596794420369193391570944122631982606493 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (540663912139228756505383640184517514573 / 500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3lrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 70723 (2, 5, some (1, 3)) (9056388702906018187320908230928291598673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70752 (2, 5, some (2, 0)) (10738305479018670427914834721510289125371 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70753 (2, 5, some (2, 1)) (334303144213180409716955007034406216519 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 70754 (2, 5, some (2, 2)) (9800070139825715581035053649596565530901 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70784 (2, 5, some (3, 0)) (5453132158953942734386960526669347056771 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (5371525250019451893616674104463313565029 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70816 (2, 5, some (4, 0)) (10761483927639968805328168579751876532529 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71680 (2, 6, none) (0 : ℚ) .leaf) 71712 (2, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 71713 (2, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71714 (2, 6, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71715 (2, 6, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 71716 (2, 6, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 71744 (2, 6, some (1, 0)) (10441837791815924287881238172599446054753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71745 (2, 6, some (1, 1)) (10670815848767161058595784278107878017481 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71746 (2, 6, some (1, 2)) (5178188157668469770380376426926593914307 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71747 (2, 6, some (1, 3)) (8976263157815691293140989925179359433909 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71776 (2, 6, some (2, 0)) (10550426567541704675112853550298215397863 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71777 (2, 6, some (2, 1)) (10535726210982877312203814773473806744459 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71778 (2, 6, some (2, 2)) (1946257306826168101714863476935904158289 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71808 (2, 6, some (3, 0)) (2146809957394742272321010061771447066143 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71809 (2, 6, some (3, 1)) (530586067449925183420661540891048847371 / 500000000000000000000000000000000000000 : ℚ) .leaf) 71840 (2, 6, some (4, 0)) (5259645243049329180827627519754453070061 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72704 (2, 7, none) (0 : ℚ) .leaf) 72737 (2, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 72739 (2, 7, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72740 (2, 7, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 72768 (2, 7, some (1, 0)) (5150775484380786260268805343138021530289 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72769 (2, 7, some (1, 1)) (5269996480439920371675830293370165973237 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72770 (2, 7, some (1, 2)) (10237506048182296918954504761014016914321 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72771 (2, 7, some (1, 3)) (4448776191636434656894765259367617681313 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72800 (2, 7, some (2, 0)) (648717227936699131138664997513181965577 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 72801 (2, 7, some (2, 1)) (10384632163839470407352548494179347575409 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72802 (2, 7, some (2, 2)) (9645524563895016706670085462074990332089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72832 (2, 7, some (3, 0)) (2640113781708929901457802698025635368007 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72833 (2, 7, some (3, 1)) (10468674833373814144238174939384977947167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72864 (2, 7, some (4, 0)) (2047963953418036125846598066738638364989 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 73728 (2, 8, none) (0 : ℚ) (.node (.node (.node (.node .leaf 73762 (2, 8, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73763 (2, 8, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 73764 (2, 8, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 73793 (2, 8, some (1, 1)) (10420660140335968225929668340655960415527 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73794 (2, 8, some (1, 2)) (5064105837224684368418210056432560157061 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73795 (2, 8, some (1, 3)) (4411204809574777612310818189198662490791 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 73824 (2, 8, some (2, 0)) (10224718831314676605892056973305710272987 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 73825 (2, 8, some (2, 1)) (1024555061983808856920809917788104398483 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 73826 (2, 8, some (2, 2)) (9553792457852441540746564951860461227513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73856 (2, 8, some (3, 0)) (10394498517820254190764703145777336212183 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73857 (2, 8, some (3, 1)) (1290801517418075528667038219481958075683 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 73888 (2, 8, some (4, 0)) (9977817151136560066374056170694022771171 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3lrrr : KTree ℚ :=
  .node V3lrrrl 72738 (2, 7, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) V3lrrrr

def V3lrr : KTree ℚ :=
  .node V3lrrl 70722 (2, 5, some (1, 2)) (5242189311114436450419324034933486534403 / 5000000000000000000000000000000000000000 : ℚ) V3lrrr

def V3lr : KTree ℚ :=
  .node V3lrl 67619 (2, 2, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) V3lrr

def V3l : KTree ℚ :=
  .node V3ll 37922 (1, 5, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) V3lr

def V3rlll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 74787 (2, 9, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 74788 (2, 9, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 74818 (2, 9, some (1, 2)) (10028155117732844229625245905435551209947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 74819 (2, 9, some (1, 3)) (8751739780994786098187648884830792422817 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 74849 (2, 9, some (2, 1)) (2530132376474610894249607742276776546969 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 74850 (2, 9, some (2, 2)) (9461692953066809147689999357067749779997 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 74880 (2, 9, some (3, 0)) (10239207251386500156227308505381252325369 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 74881 (2, 9, some (3, 1)) (1273753700787218245510889692727928372819 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 74912 (2, 9, some (4, 0)) (4920191965313959042227750753988145919587 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 75812 (2, 10, some (0, 4)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 75843 (2, 10, some (1, 3)) (4342901674922260933297239609420705035751 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 75874 (2, 10, some (2, 2)) (9372062476868619497585066240639812751641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 75905 (2, 10, some (3, 1)) (2012290626848608904870953421372363063903 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 75936 (2, 10, some (4, 0)) (388950482622039194702001619409189564171 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf) 98336 (3, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 98337 (3, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 98338 (3, 0, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98339 (3, 0, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 98369 (3, 0, some (1, 1)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98370 (3, 0, some (1, 2)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98371 (3, 0, some (1, 3)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 98400 (3, 0, some (2, 0)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98401 (3, 0, some (2, 1)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98402 (3, 0, some (2, 2)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf)))) 98432 (3, 0, some (3, 0)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98433 (3, 0, some (3, 1)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 99328 (3, 1, none) (0 : ℚ) (.node .leaf 99360 (3, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 99361 (3, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99362 (3, 1, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99363 (3, 1, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 99392 (3, 1, some (1, 0)) (346102967916772014644897198687782353263 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99393 (3, 1, some (1, 1)) (5560579652023159290435597237438967953899 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99394 (3, 1, some (1, 2)) (666639843349328854566817446478365000083 / 625000000000000000000000000000000000000 : ℚ) .leaf) 99395 (3, 1, some (1, 3)) (276962258683366473034686804560150619111 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99424 (3, 1, some (2, 0)) (5694962895535039872022302043901086390463 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99425 (3, 1, some (2, 1)) (1378020387026098696668125779009988747071 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 99426 (3, 1, some (2, 2)) (4732752182393407853125691493089498999531 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 99456 (3, 1, some (3, 0)) (10868746506738752924330840497711486580477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99457 (3, 1, some (3, 1)) (9543913237122507556107578627786825934211 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99488 (3, 1, some (4, 0)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100352 (3, 2, none) (0 : ℚ) (.node (.node .leaf 100384 (3, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 100385 (3, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100386 (3, 2, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100387 (3, 2, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100416 (3, 2, some (1, 0)) (5411784936698129596702535477974082451639 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100417 (3, 2, some (1, 1)) (1362585271097066515505635844278152132421 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100418 (3, 2, some (1, 2)) (5237999714693749810929471287763457197033 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100419 (3, 2, some (1, 3)) (1753841545672927708910443267056309314827 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1357486742215352313958862260977817421063 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (4707493776637325558151835874445143799277 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100480 (3, 2, some (3, 0)) (1378022476709431168769130921869025815829 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 100481 (3, 2, some (3, 1)) (9952029135757558155084193276210237093783 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100512 (3, 2, some (4, 0)) (2688812216907319313642046839424557975383 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101376 (3, 3, none) (0 : ℚ) .leaf)) 101408 (3, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101409 (3, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101410 (3, 3, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101411 (3, 3, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101440 (3, 3, some (1, 0)) (10614025053277408840003695540396332986647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101441 (3, 3, some (1, 1)) (2678997471776302610306667262839305175499 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 101442 (3, 3, some (1, 2)) (644735296205863681000737511165166953449 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 101443 (3, 3, some (1, 3)) (8687432245842450352778162583433197820327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101472 (3, 3, some (2, 0)) (10941409722837233688483616253540902504819 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101473 (3, 3, some (2, 1)) (5338278390946776733985181150680450717981 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101474 (3, 3, some (2, 2)) (9371743096531680341598806460927404537279 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101504 (3, 3, some (3, 0)) (2735376180471534035154490037849294279167 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101505 (3, 3, some (3, 1)) (2037933634612631974105653632765973018893 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 101536 (3, 3, some (4, 0)) (5338278390946776733985181150680450717981 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102400 (3, 4, none) (0 : ℚ) .leaf) 102432 (3, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102433 (3, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102434 (3, 4, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102435 (3, 4, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 102464 (3, 4, some (1, 0)) (1304528414133317889311700095333789265963 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 102465 (3, 4, some (1, 1)) (2639578436416965683090968759591383703583 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102466 (3, 4, some (1, 2)) (10178245644545049649271947681096392874621 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102467 (3, 4, some (1, 3)) (8614820749772082500304657777943509873767 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102496 (3, 4, some (2, 0)) (2678918835622923089509055721531563397403 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102497 (3, 4, some (2, 1)) (5247407259396144779441028291575718004499 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (9312079732173792940470990872278748764927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102528 (3, 4, some (3, 0)) (2710759268417809557169895618905267607099 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102529 (3, 4, some (3, 1)) (2555885648793851677131312701478957785201 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102560 (3, 4, some (4, 0)) (10682275751458472337731574406502617091999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node (.node .leaf 103456 (3, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103457 (3, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 103458 (3, 5, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 103459 (3, 5, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103488 (3, 5, some (1, 0)) (10283072304585303519085119886491816852319 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103489 (3, 5, some (1, 1)) (5210852323595603957884058661103335862151 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103490 (3, 5, some (1, 2)) (402340597212675274948717820221461006669 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103491 (3, 5, some (1, 3)) (534352816211498921008917726515113264581 / 625000000000000000000000000000000000000 : ℚ) .leaf) 103520 (3, 5, some (2, 0)) (2628123919788315265439355962743669299311 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 103521 (3, 5, some (2, 1)) (2065449227443325364510214271198959186777 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103522 (3, 5, some (2, 2)) (9262199345842593648741979373931831916773 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103552 (3, 5, some (3, 0)) (5343985979834215347853331470772870498929 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103553 (3, 5, some (3, 1)) (10162940824510299132966018975754808781071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103584 (3, 5, some (4, 0)) (2091082925948821788817908868211966333293 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104448 (3, 6, none) (0 : ℚ) .leaf)))))

def V3rll : KTree ℚ :=
  .node V3rlll 100448 (3, 2, some (2, 0)) (5590224481343581505651774109626286095689 / 5000000000000000000000000000000000000000 : ℚ) V3rllr

def V3rlrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104481 (3, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104482 (3, 6, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 104483 (3, 6, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 104512 (3, 6, some (1, 0)) (405980809514146847623731676697688707141 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104513 (3, 6, some (1, 1)) (1030194425692751322593935891272573180921 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 104514 (3, 6, some (1, 2)) (9953080367133337419327880354856671001417 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104515 (3, 6, some (1, 3)) (2122671411071754484659794812746171097357 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 104544 (3, 6, some (2, 0)) (161436242750994370018436299812924508721 / 156250000000000000000000000000000000000 : ℚ) .leaf) 104545 (3, 6, some (2, 1)) (10176075609668910623639107861676213068553 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104546 (3, 6, some (2, 2)) (9196342487721228312463102644997192673621 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104576 (3, 6, some (3, 0)) (5259658339208209872061186859541577267529 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104577 (3, 6, some (3, 1)) (10065864531303622410075186516651972848513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104608 (3, 6, some (4, 0)) (1272535891808332708470920827939909959449 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 105472 (3, 7, none) (0 : ℚ) (.node (.node (.node (.node .leaf 105505 (3, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105506 (3, 7, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105507 (3, 7, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 105536 (3, 7, some (1, 0)) (10031874837756461810357920700487008604253 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105537 (3, 7, some (1, 1)) (10195933160887299676929076735207592561089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105538 (3, 7, some (1, 2)) (9859371623213123231621569349505316206441 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105539 (3, 7, some (1, 3)) (4218514671283423439997297974773545305311 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 105568 (3, 7, some (2, 0)) (5085789849837916292716410548235914424049 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105569 (3, 7, some (2, 1)) (1255423752237765936383095440707207560991 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105570 (3, 7, some (2, 2)) (8911290187042778435206542519383827853 / 9765625000000000000000000000000000000 : ℚ) (.node (.node .leaf 105600 (3, 7, some (3, 0)) (10353813019897056079018335746061393887573 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105601 (3, 7, some (3, 1)) (9956836581665206492262982975064058476437 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 106496 (3, 8, none) (0 : ℚ) .leaf) 106530 (3, 8, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 106531 (3, 8, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 106561 (3, 8, some (1, 1)) (101013273347071614210317833624718498693 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106562 (3, 8, some (1, 2)) (9775438693562352455349449193525953113721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106563 (3, 8, some (1, 3)) (4193980942177657517868504037964624309439 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 106592 (3, 8, some (2, 0)) (5014363035495321030506000360279382837761 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106593 (3, 8, some (2, 1)) (9922275397543171422814011289279115436737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106594 (3, 8, some (2, 2)) (9053630988924140730349783107715789839183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106624 (3, 8, some (3, 0)) (5098815582523877889800921236905783177923 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106625 (3, 8, some (3, 1)) (9846536054575100331359005013496765943997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106656 (3, 8, some (4, 0)) (9982000833834305930818960178747238410011 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rlrlrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 107586 (3, 9, some (1, 2)) (9699765414517819723924155910190333416043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107587 (3, 9, some (1, 3)) (104286334012302504777997264046559660969 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 107617 (3, 9, some (2, 1)) (2452694965450884739024316491774493149257 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 107618 (3, 9, some (2, 2)) (4492049954851859249828899544862949694891 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 107648 (3, 9, some (3, 0)) (10052629182696179877927779129644204429999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 107649 (3, 9, some (3, 1)) (486982280387234039941485616181033307747 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 107680 (3, 9, some (4, 0)) (618210557203661851791450200095652597871 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 108611 (3, 10, some (1, 3)) (4150693909007420142602751897305784804773 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108642 (3, 10, some (2, 2)) (4458817096583086634859291301601224290291 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 108673 (3, 10, some (3, 1)) (1204764736954393621288482028362314933199 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 108704 (3, 10, some (4, 0)) (9799086742818969760099144348501925860957 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131072 (4, 0, none) (0 : ℚ) .leaf)))

def V3rlrlr : KTree ℚ :=
  .node V3rlrlrl 107555 (3, 9, some (0, 3)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) V3rlrlrr

def V3rlrl : KTree ℚ :=
  .node V3rlrll 105632 (3, 7, some (4, 0)) (10067807306968566453439308427846649094233 / 10000000000000000000000000000000000000000 : ℚ) V3rlrlr

def V3rlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 131105 (4, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131106 (4, 0, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131136 (4, 0, some (1, 0)) (1334217214354834804380726292449423921339 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 131137 (4, 0, some (1, 1)) (1067913485770058009129081783049432338497 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131138 (4, 0, some (1, 2)) (10216793520328483496828620938129527979139 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131168 (4, 0, some (2, 0)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131169 (4, 0, some (2, 1)) (2724478272087595599154298916834540794437 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131170 (4, 0, some (2, 2)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 131200 (4, 0, some (3, 0)) (10216793520328483496828620938129527979139 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (8411843011805844018041054555620499276157 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131232 (4, 0, some (4, 0)) (89726325459262336192437915259951992279 / 100000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf))) 132128 (4, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 132129 (4, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132130 (4, 1, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132160 (4, 1, some (1, 0)) (10487790353498644682607091849228032807033 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132161 (4, 1, some (1, 1)) (10519101210609972561347398706775944243099 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132162 (4, 1, some (1, 2)) (10080841932341942101814356897179633650031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132192 (4, 1, some (2, 0)) (2759912491022804469727171060908477303007 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 132193 (4, 1, some (2, 1)) (265439575593348120142010135367907232729 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132194 (4, 1, some (2, 2)) (8912077267742800313200140428880172653491 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132224 (4, 1, some (3, 0)) (2138551113242316588176806591101906162853 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132225 (4, 1, some (3, 1)) (2313289164500514324169644410232223527553 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132256 (4, 1, some (4, 0)) (9472222429939199776827750482933269640999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133120 (4, 2, none) (0 : ℚ) .leaf)))) 133152 (4, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133153 (4, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133154 (4, 2, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133184 (4, 2, some (1, 0)) (10328338304545705723363694151157438929647 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133185 (4, 2, some (1, 1)) (5190778540290245329355908940867877870433 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (9963755317006509564071241344990090082981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133216 (4, 2, some (2, 0)) (5380021278837059664212326410699246294599 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133217 (4, 2, some (2, 1)) (259839971391511056578510341613190600897 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133218 (4, 2, some (2, 2)) (8875360884385162607401121096709262689911 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133248 (4, 2, some (3, 0)) (10831665005797644716247395668702485976107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133249 (4, 2, some (3, 1)) (1917866030143284319644139627838883005883 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133280 (4, 2, some (4, 0)) (1977900357269865297785021853339077167451 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134144 (4, 3, none) (0 : ℚ) .leaf))) 134176 (4, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 134177 (4, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134178 (4, 3, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134208 (4, 3, some (1, 0)) (1018988402974960481979388564603694240003 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 134209 (4, 3, some (1, 1)) (2052363210556441166797745072729305078999 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134210 (4, 3, some (1, 2)) (2465396742001116950593048213541622689501 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134240 (4, 3, some (2, 0)) (5264600379084812495671228222047234508789 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134241 (4, 3, some (2, 1)) (10216472969052222128457669793601312297391 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134242 (4, 3, some (2, 2)) (8839671548856388769858269827038717103689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134272 (4, 3, some (3, 0)) (10682275751458472337731574406502617091999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134273 (4, 3, some (3, 1)) (9449691738254345550019285690958692909 / 9765625000000000000000000000000000000 : ℚ) (.node (.node .leaf 134304 (4, 3, some (4, 0)) (2555885648793851677131312701478957785201 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135168 (4, 4, none) (0 : ℚ) .leaf)))))

def V3rlr : KTree ℚ :=
  .node V3rlrl 131104 (4, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) V3rlrr

def V3rl : KTree ℚ :=
  .node V3rll 104480 (3, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) V3rlr

def V3rrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 135201 (4, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135202 (4, 4, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135232 (4, 4, some (1, 0)) (10068384684270201791623326749713390400901 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135233 (4, 4, some (1, 1)) (10156449999487615695614220195024705000217 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135234 (4, 4, some (1, 2)) (4885731981866593199082579076084073770761 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (5166921239639667712013874690148284480077 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 135265 (4, 4, some (2, 1)) (10061033583413691054320818411227717604831 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135266 (4, 4, some (2, 2)) (1099422698984266266423766213286620039769 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135296 (4, 4, some (3, 0)) (164416383787307572449268011491447490297 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 135297 (4, 4, some (3, 1)) (9659743630673023632419984430739337895667 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135328 (4, 4, some (4, 0)) (10074601716633014226662188114119209303053 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136192 (4, 5, none) (0 : ℚ) .leaf) 136224 (4, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 136225 (4, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136226 (4, 5, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136256 (4, 5, some (1, 0)) (124509952665341511962566836056204220169 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (5031443649578577493031933025880555504489 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136258 (4, 5, some (1, 2)) (4845619314983541514569989611118978110837 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136288 (4, 5, some (2, 0)) (10165508334964550287490236207459169963253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136289 (4, 5, some (2, 1)) (1984679866658518074873482889483680507809 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 136290 (4, 5, some (2, 2)) (136679139959318897126650988637832081697 / 156250000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 136320 (4, 5, some (3, 0)) (10354925389070194188970918253452002584463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136321 (4, 5, some (3, 1)) (9600245284394597939088158691521626708221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136352 (4, 5, some (4, 0)) (9969260570644307716819508190823965554487 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137216 (4, 6, none) (0 : ℚ) .leaf) 137248 (4, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrllrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 137250 (4, 6, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137280 (4, 6, some (1, 0)) (493238959933259255281661262122117444789 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 137281 (4, 6, some (1, 1)) (9979156363619299303448051799643891520053 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137282 (4, 6, some (1, 2)) (1202408515135825694691387292860352280469 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137312 (4, 6, some (2, 0)) (2003686194486433289570251037050242783931 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 137313 (4, 6, some (2, 1)) (9800597354316506704702140241844805917013 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137314 (4, 6, some (2, 2)) (217466264670203150263525802774316358921 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137344 (4, 6, some (3, 0)) (5097210040298503586898720940754018457559 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137345 (4, 6, some (3, 1)) (4762432078145731372551858365474664060349 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137376 (4, 6, some (4, 0)) (9838542485770125892604888439661296717979 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138240 (4, 7, none) (0 : ℚ) .leaf) 138273 (4, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrllrr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 138304 (4, 7, some (1, 0)) (9778503357402869430912778629286575174013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138305 (4, 7, some (1, 1)) (9903716756610901710242682136973256314433 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138306 (4, 7, some (1, 2)) (15286832757137665044889169683735266027 / 16000000000000000000000000000000000000 : ℚ) .leaf)) 138336 (4, 7, some (2, 0)) (9888484272782421603398680932165491152789 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138337 (4, 7, some (2, 1)) (4845144062062528862961831233782743506083 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138338 (4, 7, some (2, 2)) (8650436428398532895976506680262406632161 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138368 (4, 7, some (3, 0)) (10045498382301559984428579135304026446953 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 138369 (4, 7, some (3, 1)) (944486447153039133730471295986157870579 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 138400 (4, 7, some (4, 0)) (1217181252206633288610177495694324280663 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 139298 (4, 8, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139329 (4, 8, some (1, 1)) (9835344860601188528422371417626245118169 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139330 (4, 8, some (1, 2)) (148362935143719551858136913739204006817 / 156250000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrllr : KTree ℚ :=
  .node V3rrllrl 138274 (4, 7, some (0, 2)) (5695538590773642715355102842930305805317 / 5000000000000000000000000000000000000000 : ℚ) V3rrllrr

def V3rrll : KTree ℚ :=
  .node V3rrlll 137249 (4, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) V3rrllr

def V3rrlrll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 139361 (4, 8, some (2, 1)) (9591800254770953496221654863449885743579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139362 (4, 8, some (2, 2)) (8603629980939169412716560900555108623051 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139392 (4, 8, some (3, 0)) (2477199402623042866668037018080131087431 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 139393 (4, 8, some (3, 1)) (4682626472233737719186423958871445880727 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 139424 (4, 8, some (4, 0)) (968277598353505215908656042485258625473 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 140354 (4, 9, some (1, 2)) (9441319798615095951246166034083037853511 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 140385 (4, 9, some (2, 1)) (9506029695813375043412005116373165264037 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 140386 (4, 9, some (2, 2)) (1711728847292882048832945539328790453197 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 140416 (4, 9, some (3, 0)) (4891832740988181096525091300177300214421 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 140417 (4, 9, some (3, 1)) (9288282342420962343430235841414448366019 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 140448 (4, 9, some (4, 0)) (1202124050668367396395789453175065716671 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 141410 (4, 10, some (2, 2)) (8515664000623320312297407483460589870033 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrlrlr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 141472 (4, 10, some (4, 0)) (9545283386721270229456106649465694567093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163840 (5, 0, none) (0 : ℚ) (.node .leaf 163872 (5, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 163873 (5, 0, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163904 (5, 0, some (1, 0)) (2040249385065697253930889827045860409207 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163905 (5, 0, some (1, 1)) (10206405154666367745916344294531108003129 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163936 (5, 0, some (2, 0)) (5331024120964129581572376260982766233777 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163937 (5, 0, some (2, 1)) (10200446650695957923233695144628520734373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163968 (5, 0, some (3, 0)) (10200446650695957923233695144628520734373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163969 (5, 0, some (3, 1)) (1679676812597390933522437773666301295463 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164000 (5, 0, some (4, 0)) (8039478761149905322842437207291698508199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164864 (5, 1, none) (0 : ℚ) .leaf)))

def V3rrlrl : KTree ℚ :=
  .node V3rrlrll 141441 (4, 10, some (3, 1)) (1842982693560967244675845555331446718457 / 2000000000000000000000000000000000000000 : ℚ) V3rrlrlr

def V3rrlrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 164897 (5, 1, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (5040601615236058739047586906314561474579 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (10105400709873073665416073623347696449349 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164960 (5, 1, some (2, 0)) (10453336776699685774583608523084008576877 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164961 (5, 1, some (2, 1)) (10047647229991017208922231399586950259383 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (10675845172839623280516561804630281974221 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164993 (5, 1, some (3, 1)) (1819058053813423179391293155852381720683 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165024 (5, 1, some (4, 0)) (2274666176947120158332513165362251174301 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165888 (5, 2, none) (0 : ℚ) .leaf) 165920 (5, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165921 (5, 2, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 165952 (5, 2, some (1, 0)) (4987323293948553632270751450358492320879 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 165953 (5, 2, some (1, 1)) (10015625104481217300423215299210059881663 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 165984 (5, 2, some (2, 0)) (10257833408485113677751337824464256230683 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165985 (5, 2, some (2, 1)) (2474027919335398207587309844381051750459 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 166016 (5, 2, some (3, 0)) (2617971736936917516636390401341189489823 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 166017 (5, 2, some (3, 1)) (4571471383515789165885132345007563651951 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166048 (5, 2, some (4, 0)) (4803848267054218108499660714166963204979 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166912 (5, 3, none) (0 : ℚ) .leaf)) 166944 (5, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166945 (5, 3, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166976 (5, 3, some (1, 0)) (395174693867854690619487045888451295891 / 400000000000000000000000000000000000000 : ℚ) .leaf) 166977 (5, 3, some (1, 1)) (4967614143235461912813163200073569196877 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167008 (5, 3, some (2, 0)) (10091692349549625285593393647215492969329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167009 (5, 3, some (2, 1)) (9764806050768843999337076413679761164187 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrlr : KTree ℚ :=
  .node V3rrlrl 164896 (5, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) V3rrlrr

def V3rrl : KTree ℚ :=
  .node V3rrll 139360 (4, 8, some (2, 0)) (9772608865552849686020626085670299154883 / 10000000000000000000000000000000000000000 : ℚ) V3rrlr

def V3rrrll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 167041 (5, 3, some (3, 1)) (1142395508847521494446451686356927960217 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 167072 (5, 3, some (4, 0)) (1926355088188574074706239385598923268737 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf)) 167968 (5, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167969 (5, 4, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168000 (5, 4, some (1, 0)) (4896810095087827279696676936832294112207 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 168001 (5, 4, some (1, 1)) (4931377461656255856435220444000302401549 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168032 (5, 4, some (2, 0)) (2487970972335635744233126767002825411609 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168033 (5, 4, some (2, 1)) (9649339478264290104550554513364436660167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168064 (5, 4, some (3, 0)) (1264946544097055116254430386389601801273 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168065 (5, 4, some (3, 1)) (2277553179389411527493752291793205404541 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (9585071105615521551599147660374212737773 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168960 (5, 5, none) (0 : ℚ) (.node (.node (.node (.node .leaf 168992 (5, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 168993 (5, 5, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 169024 (5, 5, some (1, 0)) (1214500949071299808130823368898106839699 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 169025 (5, 5, some (1, 1)) (9797043379905917146291396940274177584063 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169056 (5, 5, some (2, 0)) (9828557004082500813274728345741369939417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169057 (5, 5, some (2, 1)) (9546632633823650602798039487217375408253 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169088 (5, 5, some (3, 0)) (9969779424740860221919597070270360689569 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 169089 (5, 5, some (3, 1)) (1133610856754708782423767856055540066573 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169120 (5, 5, some (4, 0)) (9499571413122803676463461661306962158517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169984 (5, 6, none) (0 : ℚ) (.node (.node .leaf 170016 (5, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 170017 (5, 6, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrrlrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 170049 (5, 6, some (1, 1)) (2434288568525614024206556362529024145727 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170080 (5, 6, some (2, 0)) (9718659039103023223079574673957645376197 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170081 (5, 6, some (2, 1)) (1891564761953351361919854409360950085367 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 170112 (5, 6, some (3, 0)) (1229359732229913371293610658086317711023 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170113 (5, 6, some (3, 1)) (281930970587706207015349083105818058703 / 312500000000000000000000000000000000000 : ℚ) .leaf) 170144 (5, 6, some (4, 0)) (943267154955283462754014200236208791227 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 171041 (5, 7, some (0, 1)) (2846330057290314249345549423892104365523 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 171072 (5, 7, some (1, 0)) (9580859010600717031330703693791724388937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171073 (5, 7, some (1, 1)) (24205797511571640900288449826230250921 / 25000000000000000000000000000000000000 : ℚ) .leaf) 171104 (5, 7, some (2, 0)) (1923979689766712264045990292065802838193 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 171105 (5, 7, some (2, 1)) (4689918889546398310237448639343720690281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171136 (5, 7, some (3, 0)) (9712859380652347796932295536245974702277 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrlrrl : KTree ℚ :=
  (.node (.node (.node .leaf 171168 (5, 7, some (4, 0)) (2352049903351170545568395747165103152673 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172097 (5, 8, some (1, 1)) (7705521627319462781617594274923089347 / 8000000000000000000000000000000000000 : ℚ) (.node .leaf 172128 (5, 8, some (2, 0)) (297828476986785923993111297098183517293 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 172129 (5, 8, some (2, 1)) (9309144633436219900968804183488502864327 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172160 (5, 8, some (3, 0)) (4800983830030824167370565431468355814813 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172161 (5, 8, some (3, 1)) (4461443509101728567146788567754173666691 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlrrr : KTree ℚ :=
  (.node (.node (.node .leaf 173153 (5, 9, some (2, 1)) (9244664480781752756003797916864369127879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 173184 (5, 9, some (3, 0)) (4750356296580948844803545477344394086609 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 173185 (5, 9, some (3, 1)) (4437056849284253292983564657705666144209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 173216 (5, 9, some (4, 0)) (4657247783222712741379827578959591012783 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 174209 (5, 10, some (3, 1)) (2206686010835631382532206182974345100497 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrlrr : KTree ℚ :=
  .node V3rrrlrrl 172192 (5, 8, some (4, 0)) (9366379579105434223205435086525945502271 / 10000000000000000000000000000000000000000 : ℚ) V3rrrlrrr

def V3rrrlr : KTree ℚ :=
  .node V3rrrlrl 171137 (5, 7, some (3, 1)) (8972473523160705147600675900905670301507 / 10000000000000000000000000000000000000000 : ℚ) V3rrrlrr

def V3rrrl : KTree ℚ :=
  .node V3rrrll 170048 (5, 6, some (1, 0)) (1929079340421676914519032659863707861581 / 2000000000000000000000000000000000000000 : ℚ) V3rrrlr

def V3rrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 196672 (6, 0, some (1, 0)) (4941545238351240016224912194257125634589 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 196704 (6, 0, some (2, 0)) (632837621197071412817233649214478422813 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196736 (6, 0, some (3, 0)) (1248719208040147982945720336882497864117 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 196768 (6, 0, some (4, 0)) (7975673374156652105994481356440177091467 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197632 (6, 1, none) (0 : ℚ) (.node (.node (.node .leaf 197664 (6, 1, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 197696 (6, 1, some (1, 0)) (9799308741720908725396753115675452417531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197728 (6, 1, some (2, 0)) (4990420913555926134321984670882859654037 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197760 (6, 1, some (3, 0)) (2537993864107436244045443368579963386619 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197792 (6, 1, some (4, 0)) (4512195424412161567765275779752081384197 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 198656 (6, 2, none) (0 : ℚ) (.node (.node (.node (.node .leaf 198688 (6, 2, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 198720 (6, 2, some (1, 0)) (9723261856166396476501600118818433724037 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 198752 (6, 2, some (2, 0)) (9854190127876165926412846153125600498009 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198784 (6, 2, some (3, 0)) (9987094015512047659901220427885745381307 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198816 (6, 2, some (4, 0)) (2276423921870563804406620962940051139841 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) .leaf)) 199712 (6, 3, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199744 (6, 3, some (1, 0)) (9653906178464565619712970717292694966223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199776 (6, 3, some (2, 0)) (9741927460614964907890199922762586372571 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199808 (6, 3, some (3, 0)) (9843094925137303308464576886707243985307 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199840 (6, 3, some (4, 0)) (1821175470447941805412559008957409111227 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 200704 (6, 4, none) (0 : ℚ) .leaf))))

def V3rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 200768 (6, 4, some (1, 0)) (383615181471423985295300818091752501931 / 400000000000000000000000000000000000000 : ℚ) .leaf) 200800 (6, 4, some (2, 0)) (192829202474994247142784580993042111959 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 200832 (6, 4, some (3, 0)) (4857756281144455102512812039928974831467 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 200864 (6, 4, some (4, 0)) (9069854005422754201916012211275396081089 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201728 (6, 5, none) (0 : ℚ) .leaf) 201760 (6, 5, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 201792 (6, 5, some (1, 0)) (1906392661565250050671141238652097756439 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201824 (6, 5, some (2, 0)) (4775412126627081413269128816512048363331 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201856 (6, 5, some (3, 0)) (9601235624955074647969438877722518243941 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201888 (6, 5, some (4, 0)) (9093893575859114777434001260169013648523 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202784 (6, 6, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 202816 (6, 6, some (1, 0)) (2370244012004760263904071724556813868807 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrrrrl : KTree ℚ :=
  (.node (.node (.node .leaf 202880 (6, 6, some (3, 0)) (9497982535808871457699618770218860444733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202912 (6, 6, some (4, 0)) (9093454738485992014951204670880058198919 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 203840 (6, 7, some (1, 0)) (9437724855382933702267678012177584852633 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 203872 (6, 7, some (2, 0)) (2348320205907430759263065220388950140193 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 203904 (6, 7, some (3, 0)) (9404018559932709555149476396594448764071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203936 (6, 7, some (4, 0)) (2268278769995710734309226655165273526793 / 2500000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 204928 (6, 8, some (3, 0)) (1863597740726170110819629308424504787493 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 204960 (6, 8, some (4, 0)) (4520326877013301805153528265384293779937 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 205952 (6, 9, some (3, 0)) (4619406030863958002379914070019645365607 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 205984 (6, 9, some (4, 0)) (9000841471107167922581970473988794827187 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 207008 (6, 10, some (4, 0)) (1119586934972859174279695954788402427689 / 1250000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrrr : KTree ℚ :=
  .node V3rrrrrrl 204896 (6, 8, some (2, 0)) (4662102927044260981876731567446819216443 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrrr

def V3rrrrr : KTree ℚ :=
  .node V3rrrrrl 202848 (6, 6, some (2, 0)) (4734249222674829440089459241536584557301 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrr

def V3rrrr : KTree ℚ :=
  .node V3rrrrl 200736 (6, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) V3rrrrr

def V3rrr : KTree ℚ :=
  .node V3rrrl 174240 (5, 10, some (4, 0)) (925703325667756182043416644446359931089 / 1000000000000000000000000000000000000000 : ℚ) V3rrrr

def V3rr : KTree ℚ :=
  .node V3rrl 167040 (5, 3, some (3, 0)) (10286372698009557806202002855384863949571 / 10000000000000000000000000000000000000000 : ℚ) V3rrr

def V3r : KTree ℚ :=
  .node V3rl 135200 (4, 4, some (0, 0)) (1062387719386077373422013444387264915109 / 1000000000000000000000000000000000000000 : ℚ) V3rr

def V3 : KTree ℚ :=
  .node V3l 74752 (2, 9, none) (0 : ℚ) V3r


end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R6_10_4_l4_r4V4.lean <==
/-
A36W.TGCert3R6_10_4_l4_r4V4 (namespace A36W.TGCert3.R6_10_4_l4_r4): the level-4 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R6_10_4_l4_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V4 : KTree ℚ :=
  (.node .leaf 207008 (6, 10, some (4, 0)) (10000000000009615370556522100394865951019 / 10000000000000000000000000000000000000000 : ℚ) .leaf)


end A36W.TGCert3.R6_10_4_l4_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2.lean <==
/-
A36W.TGCert3R8_8_5_l2_r2 (namespace A36W.TGCert3.R8_8_5_l2_r2): the adaptive certificate for (n_A, n_B, k) = (8, 8, 5), λ = 2, r = 2:
lower end K4(a) at c = 1/q̂ with the chunked Bellman bound (`Fstar_ge_of_tree`); upper end K4(c) at the owner's hull point of 2 count table(s) (`Fstar_le_of_vals`).  Every statement holds for every
`A : Finset (Fin 16)` with `#A = 8`.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r2B00
import A36W.TGCert3R8_8_5_l2_r2B01
import A36W.TGCert3R8_8_5_l2_r2B02
import A36W.TGCert3R8_8_5_l2_r2B03
import A36W.TGCert3R8_8_5_l2_r2B04
import A36W.TGCert3R8_8_5_l2_r2B05
import A36W.TGCert3R8_8_5_l2_r2B06
import A36W.TGCert3R8_8_5_l2_r2B07
import A36W.TGCert3R8_8_5_l2_r2B08
import A36W.TGCert3R8_8_5_l2_r2B09
import A36W.TGCert3R8_8_5_l2_r2Q00

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r2

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1lrl_ok : V1lrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrll_ok V1lrl_e V1lrlr_ok

theorem V1lrr_ok : V1lrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrl_ok V1lrr_e V1lrrr_ok

theorem V1lr_ok : V1lr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrl_ok V1lr_e V1lrr_ok

theorem V1l_ok : V1l.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1ll_ok V1l_e V1lr_ok

theorem V1rllll_ok : V1rllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllll_ok V1rllll_e V1rllllr_ok

theorem V1rlll_ok : V1rlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllll_ok V1rlll_e V1rlllr_ok

theorem V1rll_ok : V1rll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlll_ok V1rll_e V1rllr_ok

theorem V1rlrll_ok : V1rlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlll_ok V1rlrll_e V1rlrllr_ok

theorem V1rlrl_ok : V1rlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrll_ok V1rlrl_e V1rlrlr_ok

theorem V1rlrr_ok : V1rlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrl_ok V1rlrr_e V1rlrrr_ok

theorem V1rlr_ok : V1rlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrl_ok V1rlr_e V1rlrr_ok

theorem V1rl_ok : V1rl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rll_ok V1rl_e V1rlr_ok

theorem V1rrlll_ok : V1rrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllll_ok V1rrlll_e V1rrlllr_ok

theorem V1rrll_ok : V1rrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlll_ok V1rrll_e V1rrllr_ok

theorem V1rrlrr_ok : V1rrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrl_ok V1rrlrr_e V1rrlrrr_ok

theorem V1rrlr_ok : V1rrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrl_ok V1rrlr_e V1rrlrr_ok

theorem V1rrl_ok : V1rrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrll_ok V1rrl_e V1rrlr_ok

theorem V1rrrlll_ok : V1rrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllll_ok V1rrrlll_e V1rrrlllr_ok

theorem V1rrrll_ok : V1rrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlll_ok V1rrrll_e V1rrrllr_ok

theorem V1rrrl_ok : V1rrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrll_ok V1rrrl_e V1rrrlr_ok

theorem V1rrrrll_ok : V1rrrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlll_ok V1rrrrll_e V1rrrrllr_ok

theorem V1rrrrlrl_ok : V1rrrrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrll_ok V1rrrrlrl_e V1rrrrlrlr_ok

theorem V1rrrrlr_ok : V1rrrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrl_ok V1rrrrlr_e V1rrrrlrr_ok

theorem V1rrrrl_ok : V1rrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrll_ok V1rrrrl_e V1rrrrlr_ok

theorem V1rrrrrr_ok : V1rrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrl_ok V1rrrrrr_e V1rrrrrrr_ok

theorem V1rrrrr_ok : V1rrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrl_ok V1rrrrr_e V1rrrrrr_ok

theorem V1rrrr_ok : V1rrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrl_ok V1rrrr_e V1rrrrr_ok

theorem V1rrr_ok : V1rrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrl_ok V1rrr_e V1rrrr_ok

theorem V1rr_ok : V1rr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok V1rr_e V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok V1r_e V1rr_ok

theorem V1_ok : V1.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok V1_e V1r_ok

theorem hT : ∀ t, (T (t + 1)).All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · have e : T (t + 3) = .leaf := by simp only [T, show t + 3 ≠ 1 by omega, show t + 3 ≠ 2 by omega, if_false]
    show (T (t + 3)).All _
    rw [e]; trivial

theorem hval : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ))), PolOK 16 2 8 8 5 (2 : ℚ) PT qv p :=
  forall_mem_append_of pq0_ok (pq1_ok)

theorem hcov : ∀ i < 2, ∀ w ∈ Wc 8 8 5, (i, w) ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ))) := by decide +kernel

theorem lam_pos : (0 : ℝ) < 2 := by norm_num

theorem hk : (5 : ℕ) ≤ 16 := by norm_num

/-- **Lower end** of `F*_2`: K4(a) at `c = 1/q̂` with `𝓡_2(s̄_0) ≤ M̂` from the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 16)) (hA : #A = 8) :
    ((64448390325292905694680534435231 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 5 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 5 (twoW A 2)) 2) := by
  have hB : #Aᶜ = 8 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree A lam_pos hk (r := 2) (by norm_num) hl hA hB (N := 32) (by norm_num) qh lo T DD Mh LL
    (by decide +kernel) (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (64448390325292905694680534435231 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- **Upper end** of `F*_2`: `Φ` of the owner's hull point (K4(c)); the hull point lies in `conv 𝒱_2`. -/
theorem upper (A : Finset (Fin 16)) (hA : #A = 8) :
    hullPt A 2 5 2 th (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A 2 5 2) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 2 5 2 th (fun i => actF (PT i.val))) ≤ ((64448390325292922420087147773187 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 5 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 5 (twoW A 2)) 2) ≤ ((64448390325292922420087147773187 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 8 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_vals A lam_pos hk (r := 2) (by norm_num) hl hA hB (N := 32) (by norm_num) th PT qv up UU
    _ (by decide +kernel) hcov hval (by decide +kernel) (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (64448390325292922420087147773187 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** of `F*_2` at (n_A, n_B, k) = (8, 8, 5), λ = 2 (width 1.7e-16),
for every group `A` of size 8. -/
theorem bracket (A : Finset (Fin 16)) (hA : #A = 8) :
    ((64448390325292905694680534435231 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 5 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 5 (twoW A 2)) 2) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 5 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 5 (twoW A 2)) 2) ≤ ((64448390325292922420087147773187 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.R8_8_5_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B00.lean <==
/-
A36W.TGCert3R8_8_5_l2_r2B00 (namespace A36W.TGCert3.R8_8_5_l2_r2): Bellman items, 5 theorems, 24628 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1ll_ok : V1ll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrll_ok : V1lrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlr_ok : V1lrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 3, some (3, 0)), (7798945083672577118510629009523001802043 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrl_ok : V1lrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B01.lean <==
/-
A36W.TGCert3R8_8_5_l2_r2B01 (namespace A36W.TGCert3.R8_8_5_l2_r2): Bellman items, 9 theorems, 22117 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrr_ok : V1lrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 2, some (3, 0)), (3714586556592404395514912249589215670173 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (2, 3)), (44956598738250712363125855086750490137 / 80000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1l_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 0, some (0, 2)), (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllll_ok : V1rlllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllr_ok : V1rllllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (0, 5)), (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllr_ok : V1rlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 0, some (0, 0)), (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B02.lean <==
/-
A36W.TGCert3R8_8_5_l2_r2B02 (namespace A36W.TGCert3.R8_8_5_l2_r2): Bellman items, 5 theorems, 22545 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllr_ok : V1rllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 1, some (3, 0)), (1397452631945765956565765078814848077489 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlll_ok : V1rlrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllr_ok : V1rlrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, none), (0 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B03.lean <==
/-
A36W.TGCert3R8_8_5_l2_r2B03 (namespace A36W.TGCert3.R8_8_5_l2_r2): Bellman items, 7 theorems, 20085 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlr_ok : V1rlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (1, 4)), (6924423130484030331544458549620023807969 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrl_ok : V1rlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrr_ok : V1rlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 2, some (4, 1)), (1072072147909505777838288968195178099953 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 1, some (0, 1)), (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, none), (0 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B04.lean <==
/-
A36W.TGCert3R8_8_5_l2_r2B04 (namespace A36W.TGCert3.R8_8_5_l2_r2): Bellman items, 3 theorems, 16884 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllll_ok : V1rrllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllr_ok : V1rrlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (4, 0)), (5138129361904782502377807064479364609467 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B05.lean <==
/-
A36W.TGCert3R8_8_5_l2_r2B05 (namespace A36W.TGCert3.R8_8_5_l2_r2): Bellman items, 4 theorems, 21532 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllr_ok : V1rrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (2, 3)), (1073306100988778588216826657049265798279 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrl_ok : V1rrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrl_ok : V1rrlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B06.lean <==
/-
A36W.TGCert3R8_8_5_l2_r2B06 (namespace A36W.TGCert3.R8_8_5_l2_r2): Bellman items, 6 theorems, 24228 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrrr_ok : V1rrlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (3, 2)), (4863023840943899044675637224109969754463 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 3, some (3, 0)), (5641443128850411917205035833825612305093 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 1, some (2, 1)), (1547735888205686235048392607329500955711 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllll_ok : V1rrrllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllr_ok : V1rrrlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B07.lean <==
/-
A36W.TGCert3R8_8_5_l2_r2B07 (namespace A36W.TGCert3.R8_8_5_l2_r2): Bellman items, 8 theorems, 23544 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (3, 1)), (2512964285931112530870312647456590114929 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllr_ok : V1rrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, some (0, 0)), (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlr_ok : V1rrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 1, some (2, 1)), (753128689980774590816942400709191666357 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlll_ok : V1rrrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllr_ok : V1rrrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (3, 0)), (338337361959096981952785520170186670637 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B08.lean <==
/-
A36W.TGCert3R8_8_5_l2_r2B08 (namespace A36W.TGCert3.R8_8_5_l2_r2): Bellman items, 8 theorems, 21978 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrlrll_ok : V1rrrrlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrlr_ok : V1rrrrlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (4, 1)), (2164554752459074470893333567083582351459 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrr_ok : V1rrrrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, none), (0 : ℚ)) := by decide +kernel
theorem V1rrrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (4, 0)), (469180887769280836460292890395148560707 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrl_ok : V1rrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrl_ok : V1rrrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2B09.lean <==
/-
A36W.TGCert3R8_8_5_l2_r2B09 (namespace A36W.TGCert3.R8_8_5_l2_r2): Bellman items, 9 theorems, 15464 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r2T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrr_ok : V1rrrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (4, 0)), (2283720840659209596182125096209106869319 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 3, some (4, 0)), (575264848609151911026806067597184318193 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 1, some (0, 0)), (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (2, 1)), (3005364266128138257918852040250013914649 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (2, 1)), (3053995178443551798342877850770646612641 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1r_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (3, 1)), (5283735178810546832681983655137048311569 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, none), (0 : ℚ)) := by decide +kernel
theorem V2_ok : V2.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2Data.lean <==
/-
A36W.TGCert3R8_8_5_l2_r2Data (namespace A36W.TGCert3.R8_8_5_l2_r2): scalars of the F*_2 certificate at (n_A, n_B, k) = (8, 8, 5), λ = 2.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R8_8_5_l2_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂. -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (17281592231105288700880236265552985263238494428609760679141692799 / 20950557178690382678916560600922201449334685525367574267831936614400 : ℚ) else
  if w = 1 then (95861288569918764263531465888960640631702055530741765333679211755533 / 6033760467462830211527969453065594017408389431305861389135597744947200 : ℚ) else
  if w = 2 then (46385560920709160872660343492203400561553283446350698681826694510811 / 482700837397026416922237556245247521392671154504468911130847819595776 : ℚ) else
  if w = 3 then (324790518622255857848635501186730381198377846268670572102167583862947 / 1508440116865707552881992363266398504352097357826465347283899436236800 : ℚ) else
  if w = 4 then (667925094103078101872492806644599091627677188382393021119343358740719 / 4022506978308553474351979635377062678272259620870574259423731829964800 : ℚ) else
  (97331982953484746099402453180982966728979869858406004442069128233623 / 3016880233731415105763984726532797008704194715652930694567798872473600 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 32). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (495112610621161898974152684318369 / 625000000000000000000000000000000 : ℚ) else
  if w = 1 then (2074643294971907584757881331773993 / 2500000000000000000000000000000000 : ℚ) else
  if w = 2 then (3764046417597498627166513349097581 / 5000000000000000000000000000000000 : ℚ) else
  if w = 3 then (6391985545900958158658822267065739 / 10000000000000000000000000000000000 : ℚ) else
  if w = 4 then (1125119909470497553282311668783051 / 2000000000000000000000000000000000 : ℚ) else
  (2957441813919341891372546097029919 / 5000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point (Taylor order 32). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (7921801769938590383586442949093907 / 10000000000000000000000000000000000 : ℚ) else
  if w = 1 then (331942927195505213561261013083839 / 400000000000000000000000000000000 : ℚ) else
  if w = 2 then (1505618567038999450866605339639033 / 2000000000000000000000000000000000 : ℚ) else
  if w = 3 then (3195992772950479079329411133532871 / 5000000000000000000000000000000000 : ℚ) else
  if w = 4 then (2812799773676243883205779171957629 / 5000000000000000000000000000000000 : ℚ) else
  (5914883627838683782745092194059841 / 10000000000000000000000000000000000 : ℚ)

/-- The default value off the tables. -/
def DD : ℚ := (13 : ℚ)

/-- The certificate's value at the root. -/
def Mh : ℚ := (2500000000000000418135165333448885311331 / 2500000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (64448390325292905694680534435231 / 100000000000000000000000000000000 : ℚ)
def UU : ℚ := (64448390325292922420087147773187 / 100000000000000000000000000000000 : ℚ)

/-- The owner's hull weights (exact). -/
def th : Fin 2 → ℚ := ![(36947363611609329347446134899 / 48373945954512958693944547443 : ℚ), (11426582342903629346498412544 / 48373945954512958693944547443 : ℚ)]

/-- The exact realised terminal vector of table 0 (TGCert's polQ). -/
def qv0 : ℕ → ℚ := fun w =>
  if w = 0 then (89375092143444907373927452292194967 / 144365296685331626790562359414462873600 : ℚ) else
  if w = 1 then (64338976462660956393853557860863616621 / 4619689493930612057297995501262811955200 : ℚ) else
  if w = 2 then (11871804854613782338021821232596160297 / 123191719838149654861279880033674985472 : ℚ) else
  if w = 3 then (29063263112928806455167416590111835371 / 128324708164739223813833208368411443200 : ℚ) else
  if w = 4 then (1519245308237284801906105232414183108909 / 9239378987861224114595991002525623910400 : ℚ) else
  (56680402067946741533133032184053940151 / 2309844746965306028648997750631405977600 : ℚ)

/-- The exact realised terminal vector of table 1 (TGCert's polQ). -/
def qv1 : ℕ → ℚ := fun w =>
  if w = 0 then (25817238884033122718497909744972223 / 17323835602239795214867483129735544832 : ℚ) else
  if w = 1 then (13861576261227842151656102253283626845 / 623658081680632627735229392670479613952 : ℚ) else
  if w = 2 then (7422643868555754288164470030094376599 / 77957260210079078466903674083809951744 : ℚ) else
  if w = 3 then (15018107122929230902487402205261791 / 83802483429270710526099085282246656 : ℚ) else
  if w = 4 then (72960495741731728952467238303665955 / 425995957432126111841003683518087168 : ℚ) else
  (1170374605124076588197005407368671237 / 20447805956742053368368176808868184064 : ℚ)

/-- The per-table terminal vectors. -/
def qv : ℕ → ℕ → ℚ := fun i =>
  if i = 0 then qv0 else qv1


end A36W.TGCert3.R8_8_5_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2Pol.lean <==
/-
A36W.TGCert3R8_8_5_l2_r2Pol (namespace A36W.TGCert3.R8_8_5_l2_r2): the owner's count tables, pruned to their positive-mass states (actF reads them).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R8_8_5_l2_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (6, 7) .leaf)

def P1_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (5, 8) .leaf)

/-- Table `i`, round `t`. -/
def PT : ℕ → ℕ → KTree (ℕ × ℕ) := fun i t =>
  if i = 0 then (if t = 0 then P0_0 else .leaf) else if i = 1 then (if t = 0 then P1_0 else .leaf) else .leaf


end A36W.TGCert3.R8_8_5_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2Q00.lean <==
/-
A36W.TGCert3R8_8_5_l2_r2Q00 (namespace A36W.TGCert3.R8_8_5_l2_r2): polQ value items, 2 theorems, 3984 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r2Pol
import A36W.TGCert3R8_8_5_l2_r2Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq0_ok : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)), PolOK 16 2 8 8 5 (2 : ℚ) PT qv p := by decide +kernel
theorem pq1_ok : ∀ p ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)), PolOK 16 2 8 8 5 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2T.lean <==
/-
A36W.TGCert3R8_8_5_l2_r2T (namespace A36W.TGCert3.R8_8_5_l2_r2): the level tables.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r2V1
import A36W.TGCert3R8_8_5_l2_r2V2
import A36W.TGCert3R8_8_5_l2_r2Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r2

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else .leaf

end A36W.TGCert3.R8_8_5_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2V1.lean <==
/-
A36W.TGCert3R8_8_5_l2_r2V1 (namespace A36W.TGCert3.R8_8_5_l2_r2): the level-1 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R8_8_5_l2_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V1ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 34 (0, 0, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35 (0, 0, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36 (0, 0, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37 (0, 0, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1059 (0, 1, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1060 (0, 1, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 1061 (0, 1, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1088 (0, 1, some (1, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1089 (0, 1, some (1, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 1090 (0, 1, some (1, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1091 (0, 1, some (1, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1092 (0, 1, some (1, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2048 (0, 2, none) (0 : ℚ) .leaf) 2080 (0, 2, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2081 (0, 2, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 2082 (0, 2, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2083 (0, 2, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2084 (0, 2, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2085 (0, 2, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 2112 (0, 2, some (1, 0)) (11041027304106124618743436685903251196029 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2113 (0, 2, some (1, 1)) (229299154827667507317793028525693518849 / 200000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (5307389078646493370167518625982632703463 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (378992312463079678048573689541503526373 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 2116 (0, 2, some (1, 4)) (8775799419760002191115885149270673706593 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2144 (0, 2, some (2, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2145 (0, 2, some (2, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 2146 (0, 2, some (2, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 2147 (0, 2, some (2, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3104 (0, 3, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3105 (0, 3, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 3106 (0, 3, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3107 (0, 3, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3108 (0, 3, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3109 (0, 3, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 3136 (0, 3, some (1, 0)) (9814246492538777438883054831914001063137 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 3137 (0, 3, some (1, 1)) (10191073547896333658568579045586378615511 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3138 (0, 3, some (1, 2)) (9435358362038210435853366446191347028379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (4211025694034218644984152106016705848589 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3140 (0, 3, some (1, 4)) (975088824417778021235098349918963745177 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 3168 (0, 3, some (2, 0)) (9814246492538777438883054831914001063137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3169 (0, 3, some (2, 1)) (10191073547896333658568579045586378615511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (9435358362038210435853366446191347028379 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3171 (0, 3, some (2, 3)) (4211025694034218644984152106016705848589 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 3200 (0, 3, some (3, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) (.node .leaf 4129 (0, 4, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 4130 (0, 4, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4131 (0, 4, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4133 (0, 4, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 4160 (0, 4, some (1, 0)) (9315866787839542647064774703730868196649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4161 (0, 4, some (1, 1)) (4836779047146111482484696695463847663221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4162 (0, 4, some (1, 2)) (4478109535107978781078843840672846343547 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4163 (0, 4, some (1, 3)) (799436909101808695883710126376609000943 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 4164 (0, 4, some (1, 4)) (3702290380211250924377014047348565469969 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4192 (0, 4, some (2, 0)) (4140385239039796732028788757213719198511 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4193 (0, 4, some (2, 1)) (4299359153018765762208619284856753478419 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4194 (0, 4, some (2, 2)) (1592216723593948011050255587794789811039 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))) 4195 (0, 4, some (2, 3)) (3553052929341371981705378339451595559747 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4224 (0, 4, some (3, 0)) (9315866787839542647064774703730868196649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (4836779047146111482484696695463847663221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4226 (0, 4, some (3, 2)) (4478109535107978781078843840672846343547 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4256 (0, 4, some (4, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4257 (0, 4, some (4, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5154 (0, 5, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5155 (0, 5, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 5156 (0, 5, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5157 (0, 5, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (1878418676348252219947360489682481306411 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5186 (0, 5, some (1, 2)) (4347813133227207368841231258404972710677 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5187 (0, 5, some (1, 3)) (7761762559243871806434789161809992220119 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5188 (0, 5, some (1, 4)) (7189134884667393794962133114282535900441 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5216 (0, 5, some (2, 0)) (1526311614519630667295092687459265445339 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5217 (0, 5, some (2, 1)) (3962289395422094526451463532923984005711 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5218 (0, 5, some (2, 2)) (7336934662320912434919577748558391449267 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 5219 (0, 5, some (2, 3)) (261959486374480673467174134211087237429 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5248 (0, 5, some (3, 0)) (1526311614519630667295092687459265445339 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5249 (0, 5, some (3, 1)) (3962289395422094526451463532923984005711 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (7336934662320912434919577748558391449267 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5280 (0, 5, some (4, 0)) (9044809567523737287674623333091943379787 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5281 (0, 5, some (4, 1)) (1878418676348252219947360489682481306411 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5312 (0, 5, some (5, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6144 (0, 6, none) (0 : ℚ) (.node .leaf 6179 (0, 6, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 6180 (0, 6, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6181 (0, 6, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 6210 (0, 6, some (1, 2)) (8531682546692536924780604787137719752223 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6211 (0, 6, some (1, 3)) (237982047414947433188213891263422413499 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 6212 (0, 6, some (1, 4)) (3526796963316616106897780490158289008887 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6241 (0, 6, some (2, 1)) (7548943368812099006347095589323243418897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (6989154342250526248780271441623220021021 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6243 (0, 6, some (2, 3)) (1559639145938599498142278557783965129107 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 6272 (0, 6, some (3, 0)) (3450321032533163943357323964344765998759 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 6273 (0, 6, some (3, 1)) (223924955886394050115032254419622577001 / 312500000000000000000000000000000000000 : ℚ) .leaf) 6274 (0, 6, some (3, 2)) (6634236348308116712709398282478290879329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6304 (0, 6, some (4, 0)) (726981221669539069546892950512148226899 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 6305 (0, 6, some (4, 1)) (7548943368812099006347095589323243418897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6336 (0, 6, some (5, 0)) (8874282491083240595054845587306496910389 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7204 (0, 7, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7205 (0, 7, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 7235 (0, 7, some (1, 3)) (234838711579006268899361847253912970553 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7236 (0, 7, some (1, 4)) (6960428014319248990279606924400080790399 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (845851177864850110843619361296520694523 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 7267 (0, 7, some (2, 3)) (6040090318390078932596755330604757473071 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7297 (0, 7, some (3, 1)) (6735780831833835436682782740055561892937 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7298 (0, 7, some (3, 2)) (6236291564161966897227836826966987776579 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (648671733087247094023363006680577584739 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 7329 (0, 7, some (4, 1)) (6735780831833835436682782740055561892937 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 7360 (0, 7, some (5, 0)) (1407707754095588311682645413803336772437 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf) 8229 (0, 8, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 8260 (0, 8, some (1, 4)) (861555121129442630347984958110549263519 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 8291 (0, 8, some (2, 3)) (236083712219127880503158146695592345591 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 8322 (0, 8, some (3, 2)) (298946063478048815417784756514643901871 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8353 (0, 8, some (4, 1)) (1567474691204758350805225780937358039007 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8384 (0, 8, some (5, 0)) (3109506011718597341988249918275646084621 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf))) 32800 (1, 0, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32801 (1, 0, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32803 (1, 0, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 32804 (1, 0, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32805 (1, 0, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 32832 (1, 0, some (1, 0)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 32833 (1, 0, some (1, 1)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))) 32834 (1, 0, some (1, 2)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32836 (1, 0, some (1, 4)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33828 (1, 1, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 33829 (1, 1, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (2528927034206205603657868550712975776259 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (748945421813268365655969450474246355141 / 625000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (84225710770140546085403482996728503549 / 78125000000000000000000000000000000000 : ℚ) (.node .leaf 33859 (1, 1, some (1, 3)) (9906223442359333492372862852360062885711 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33860 (1, 1, some (1, 4)) (1995969221970273430188327128780590683741 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33888 (1, 1, some (2, 0)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf) 33889 (1, 1, some (2, 1)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33890 (1, 1, some (2, 2)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 33891 (1, 1, some (2, 3)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf) 34848 (1, 2, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34849 (1, 2, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 34850 (1, 2, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34851 (1, 2, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34853 (1, 2, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 34880 (1, 2, some (1, 0)) (10589423968567945375341717684498849416139 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34881 (1, 2, some (1, 1)) (2054034373299214160729415547817443053963 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (9310121202996928000183706478664367867217 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (4244720051478186607104031867958174759853 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 34884 (1, 2, some (1, 4)) (8372199355396568788748039387767651860257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34912 (1, 2, some (2, 0)) (1039499547717371422610230717815669929603 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34913 (1, 2, some (2, 1)) (1225387942445027483658177301861789646029 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (8805180453941319909140860203479865924959 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34915 (1, 2, some (2, 3)) (8104186279242768523751865076989290101607 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 34944 (1, 2, some (3, 0)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35840 (1, 3, none) (0 : ℚ) (.node .leaf 35872 (1, 3, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35873 (1, 3, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35874 (1, 3, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35875 (1, 3, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35876 (1, 3, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 35877 (1, 3, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35904 (1, 3, some (1, 0)) (4891876036301366387092688424535210708579 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (4815432830228333368721591317818475692479 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (8772171054502544193163779746610590409571 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (3980279440954187394300317730329694287019 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35908 (1, 3, some (1, 4)) (7743959599461494768449838942209090391783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35936 (1, 3, some (2, 0)) (1742811375915042547422444565228639387749 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 35937 (1, 3, some (2, 1)) (8340609741479471542765924731127097823817 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 35938 (1, 3, some (2, 2)) (7528515267212173743401019006487623770697 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35939 (1, 3, some (2, 3)) (6894772315166419188807474372941404098943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (974476499813269754822458631353112432129 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 35969 (1, 3, some (3, 1)) (1830307381797019573017532687222711096883 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 35970 (1, 3, some (3, 2)) (4104195876751735151451390117109324247921 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 36000 (1, 3, some (4, 0)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36001 (1, 3, some (4, 1)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36864 (1, 4, none) (0 : ℚ) (.node .leaf 36897 (1, 4, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf))) 36898 (1, 4, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36899 (1, 4, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36901 (1, 4, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 36928 (1, 4, some (1, 0)) (4682774149298028349389009472050198986641 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36929 (1, 4, some (1, 1)) (9310285025561467118620910344013871821903 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36930 (1, 4, some (1, 2)) (850644703679455077666872487193994753421 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 36931 (1, 4, some (1, 3)) (7695309901711416317212844885201522235569 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 36932 (1, 4, some (1, 4)) (3709274705867218203899142401444546055161 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36960 (1, 4, some (2, 0)) (1991509826099517116550921376476497529041 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36961 (1, 4, some (2, 1)) (1928050016002913627474819210415843689821 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (1397452631945765956565765078814848077489 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 36963 (1, 4, some (2, 3)) (6375032478226220357645930241120967297673 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (1992128296454096448150023473414014782131 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (7571134174579185613033716554780771610557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (6817383357401641115740767048589457479589 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37024 (1, 4, some (4, 0)) (1884457036671284263859591997105149366867 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 37025 (1, 4, some (4, 1)) (2206159068281911033017797006127546725183 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37056 (1, 4, some (5, 0)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) (.node .leaf 37922 (1, 5, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37923 (1, 5, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37924 (1, 5, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37925 (1, 5, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 37953 (1, 5, some (1, 1)) (9121125733717105825642635390937233774089 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 37954 (1, 5, some (1, 2)) (334058783929783100043104935839598242391 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37955 (1, 5, some (1, 3)) (7538780706528777861190132247109204053533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37956 (1, 5, some (1, 4)) (112841742331574403029873547215055887039 / 156250000000000000000000000000000000000 : ℚ) .leaf) 37984 (1, 5, some (2, 0)) (942183707417097913478907108264344960611 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 37985 (1, 5, some (2, 1)) (7362144808114117149981799061589369799739 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37986 (1, 5, some (2, 2)) (6689134050495798657971271356890989806699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37987 (1, 5, some (2, 3)) (6085477332460382204470253485546386600213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38016 (1, 5, some (3, 0)) (358908466836275397526270539190873227037 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 38017 (1, 5, some (3, 1)) (6885362841452341365948404563089473697419 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38018 (1, 5, some (3, 2)) (6219356416900589678511631924639811508983 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38048 (1, 5, some (4, 0)) (945731723403744686342987999556669347771 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 38049 (1, 5, some (4, 1)) (7154920722056399204741463309787372721821 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38080 (1, 5, some (5, 0)) (922815572865037684863505292073067420847 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 38912 (1, 6, none) (0 : ℚ) (.node (.node .leaf 38947 (1, 6, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38948 (1, 6, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38949 (1, 6, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))) 38978 (1, 6, some (1, 2)) (8251091081690673127508189448756699737267 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (3718223318043218197646773216230743299861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38980 (1, 6, some (1, 4)) (354545141995298359785809529403672633041 / 500000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (7140045645336781685772622031018381934607 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39010 (1, 6, some (2, 2)) (812722047909040410173745661683182992831 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 39011 (1, 6, some (2, 3)) (1180349064119866520563561864174809473383 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39040 (1, 6, some (3, 0)) (672137113028727115623972891549272743871 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 39041 (1, 6, some (3, 1)) (6497809930723433211785508645292881146259 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39042 (1, 6, some (3, 2)) (5884272157998181070981115691388362969057 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 39072 (1, 6, some (4, 0)) (3367673802018923694710290418737370361003 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39073 (1, 6, some (4, 1)) (6421840299594298628745493402609645502881 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39104 (1, 6, some (5, 0)) (292533714147033398988728501293281213629 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 39936 (1, 7, none) (0 : ℚ) .leaf)) 39972 (1, 7, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39973 (1, 7, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 40003 (1, 7, some (1, 3)) (3682343366837185256342837718169225057159 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40004 (1, 7, some (1, 4)) (3498858004873036737802879602883198507599 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 40034 (1, 7, some (2, 2)) (3186973208421733499935376063684873512713 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40035 (1, 7, some (2, 3)) (1155069619083375694436190334388823708497 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (6248226064441565011722844785222245452167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40066 (1, 7, some (3, 2)) (5670149183663089233069628957189216981203 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40096 (1, 7, some (4, 0)) (6253090256425255170129161365267348583507 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40097 (1, 7, some (4, 1)) (3001836183075301077932378329303607853629 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40128 (1, 7, some (5, 0)) (50398589248125291470187419694666681921 / 78125000000000000000000000000000000000 : ℚ) .leaf) 40960 (1, 8, none) (0 : ℚ) (.node .leaf 40997 (1, 8, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 41028 (1, 8, some (1, 4)) (216504663825886295686026743153639832181 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41059 (1, 8, some (2, 3)) (710424284660283125799009261450949343963 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 41090 (1, 8, some (3, 2)) (5521877775925899124537489501893503466933 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41121 (1, 8, some (4, 1)) (2866073831611603430890055336661844872729 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41152 (1, 8, some (5, 0)) (5948002909119067678366952565963943994481 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65536 (2, 0, none) (0 : ℚ) .leaf) 65568 (2, 0, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65569 (2, 0, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V1lrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65573 (2, 0, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 65600 (2, 0, some (1, 0)) (229299154827667507317793028525693518849 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 65601 (2, 0, some (1, 1)) (5307389078646493370167518625982632703463 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (378992312463079678048573689541503526373 / 400000000000000000000000000000000000000 : ℚ) .leaf) 65603 (2, 0, some (1, 3)) (8775799419760002191115885149270673706593 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65604 (2, 0, some (1, 4)) (1806675403728557499406073762414630833879 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 65632 (2, 0, some (2, 0)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65633 (2, 0, some (2, 1)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65634 (2, 0, some (2, 2)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf)) 66592 (2, 1, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66593 (2, 1, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66595 (2, 1, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 66596 (2, 1, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (1039499547717371422610230717815669929603 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 66625 (2, 1, some (1, 1)) (1225387942445027483658177301861789646029 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 66626 (2, 1, some (1, 2)) (8805180453941319909140860203479865924959 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66627 (2, 1, some (1, 3)) (8104186279242768523751865076989290101607 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1640269733352620222648002141833431883169 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (2054034373299214160729415547817443053963 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 66657 (2, 1, some (2, 1)) (9310121202996928000183706478664367867217 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 66658 (2, 1, some (2, 2)) (4244720051478186607104031867958174759853 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (8372199355396568788748039387767651860257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66689 (2, 1, some (3, 1)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66690 (2, 1, some (3, 2)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67617 (2, 2, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf))))) 67618 (2, 2, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67619 (2, 2, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67620 (2, 2, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 67648 (2, 2, some (1, 0)) (1225414248690264291156406334926387069511 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 67649 (2, 2, some (1, 1)) (4691592979582202742805832661258992525897 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67650 (2, 2, some (1, 2)) (4234789837806847730663073191149288371017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67651 (2, 2, some (1, 3)) (7756618854562221587408408669559079611311 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67652 (2, 2, some (1, 4)) (3871511353872465547369358911043649275319 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 67680 (2, 2, some (2, 0)) (8665978288028570702483857682921549325021 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67681 (2, 2, some (2, 1)) (7976540848797947114876875204863665989913 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (7227945853838299371541042273066876832129 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67683 (2, 2, some (2, 3)) (6938663452754489799410876335469342375941 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67712 (2, 2, some (3, 0)) (4691592979582202742805832661258992525897 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67713 (2, 2, some (3, 1)) (4234789837806847730663073191149288371017 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (7756618854562221587408408669559079611311 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67744 (2, 2, some (4, 0)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 67745 (2, 2, some (4, 1)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68640 (2, 3, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68641 (2, 3, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 68642 (2, 3, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68643 (2, 3, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68644 (2, 3, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68645 (2, 3, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 68672 (2, 3, some (1, 0)) (9441231768175488552537701340333025322861 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68673 (2, 3, some (1, 1)) (4570192630525424894755127017281999857353 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (8281200781900835298167496763347247866601 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68675 (2, 3, some (1, 3)) (3777797024134056508234625328071684324547 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68676 (2, 3, some (1, 4)) (3731709832444151121745944140607297258261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68704 (2, 3, some (2, 0)) (7968541493018910082626037014595028153533 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68705 (2, 3, some (2, 1)) (3714586556592404395514912249589215670173 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68706 (2, 3, some (2, 2)) (3361426150161345656313801257490474584819 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68707 (2, 3, some (2, 3)) (3177345778518301992579814440812976678893 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (111195788769965528721691215188102672211 / 156250000000000000000000000000000000000 : ℚ) .leaf) 68738 (2, 3, some (3, 2)) (1619839440242253789406007561723419813153 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (1794639211752103256422806887059145863243 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (2019965439230115886145412458841320734693 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 68800 (2, 3, some (5, 0)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69665 (2, 4, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 69666 (2, 4, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69667 (2, 4, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69668 (2, 4, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69669 (2, 4, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 69696 (2, 4, some (1, 0)) (4600506383872548405658726114571996877983 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69697 (2, 4, some (1, 1)) (4493496586983714080799437903802105590661 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69698 (2, 4, some (1, 2)) (408272341949206461057816855278991077069 / 500000000000000000000000000000000000000 : ℚ) .leaf) 69699 (2, 4, some (1, 3)) (3714280598425526247845613699674308227669 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69700 (2, 4, some (1, 4)) (727839357195326244317988412261719170817 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 69728 (2, 4, some (2, 0)) (3783249124107773223834393874168362903361 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69729 (2, 4, some (2, 1)) (7129901150282164336157694965169132177799 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69730 (2, 4, some (2, 2)) (6454214760480651145767522520538617524723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69731 (2, 4, some (2, 3)) (1207989498068248708878187254842519091953 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 69760 (2, 4, some (3, 0)) (3545545647242613661185666170371662168607 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69761 (2, 4, some (3, 1)) (1306971245872244924957339092198394548987 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69762 (2, 4, some (3, 2)) (741653603767346769516716827660156541797 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (915133189775303330297816262865346632603 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 69793 (2, 4, some (4, 1)) (6648690183230597819354710326856497342823 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69824 (2, 4, some (5, 0)) (4367017042270751467737709539665144483533 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70690 (2, 5, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70691 (2, 5, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 70692 (2, 5, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70693 (2, 5, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (8883359190102210302170865426111830067761 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (2022312526253023433443534804879497904721 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 70723 (2, 5, some (1, 3)) (7342715458076865651121805644658654772021 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 70724 (2, 5, some (1, 4)) (1787054210661870221038853123608837285071 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70752 (2, 5, some (2, 0)) (7301746490904081023197825933395757089897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70753 (2, 5, some (2, 1)) (433869371303677774002521124749103368949 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 70754 (2, 5, some (2, 2)) (786240719581962819290605029484026004253 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 70755 (2, 5, some (2, 3)) (5844994275965119635228662574068817031787 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70784 (2, 5, some (3, 0)) (3339404828738798608901257719220890343051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (3104581779976332227120505155026791847147 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70786 (2, 5, some (3, 2)) (1407745913818860434902979819387434445269 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 70816 (2, 5, some (4, 0)) (205765548339263025207743999802485260241 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70817 (2, 5, some (4, 1)) (3013859807881411758328617564176861661279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70848 (2, 5, some (5, 0)) (7022073983256767239343146507450590122361 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71680 (2, 6, none) (0 : ℚ) .leaf)) 71715 (2, 6, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71716 (2, 6, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71717 (2, 6, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 71746 (2, 6, some (1, 2)) (8036355688391815083459727763127179438811 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 71747 (2, 6, some (1, 3)) (291265401267875658167702667718001372773 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71748 (2, 6, some (1, 4)) (7052245168264602920196952997125361449821 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71777 (2, 6, some (2, 1)) (340676562867710071791078527366721805053 / 500000000000000000000000000000000000000 : ℚ) .leaf) 71778 (2, 6, some (2, 2)) (247221409039777399105137963054838023967 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 71779 (2, 6, some (2, 3)) (5713528792150128633642992366539261737571 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71808 (2, 6, some (3, 0)) (3202644670868438124042326353026468233913 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71809 (2, 6, some (3, 1)) (6001167013269194388747279077391928325291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71810 (2, 6, some (3, 2)) (1360188592243204993015594486174942867371 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 71840 (2, 6, some (4, 0)) (3078026252905374624809081840458229605531 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 71841 (2, 6, some (4, 1)) (5677005439806620389436109914757644344991 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71872 (2, 6, some (5, 0)) (3128406789447914722803203602166833344533 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72704 (2, 7, none) (0 : ℚ) (.node .leaf 72740 (2, 7, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72741 (2, 7, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72771 (2, 7, some (1, 3)) (904547612828888156317061689960561451309 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72772 (2, 7, some (1, 4)) (6978860497304666239344187090351197695523 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72802 (2, 7, some (2, 2)) (6103340725478415335197938326595023637439 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrl : KTree ℚ :=
  .node V1lrll 68736 (2, 3, some (3, 0)) (7798945083672577118510629009523001802043 / 10000000000000000000000000000000000000000 : ℚ) V1lrlr

def V1lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 72833 (2, 7, some (3, 1)) (2928612888752354121682102353432615027023 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72834 (2, 7, some (3, 2)) (1327795626696513468037362224523673599927 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72864 (2, 7, some (4, 0)) (58718952741073221204778838374185531613 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 72865 (2, 7, some (4, 1)) (5451284449933157240409294263487560251321 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72896 (2, 7, some (5, 0)) (2905776587759895665272478289665240920147 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73728 (2, 8, none) (0 : ℚ) .leaf) 73765 (2, 8, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 73796 (2, 8, some (1, 4)) (6921088758338761806989956893391500571643 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 73827 (2, 8, some (2, 3)) (5549508648858245521998436756821841815477 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73858 (2, 8, some (3, 2)) (5218012092154711931624768257686167871987 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73889 (2, 8, some (4, 1)) (5293989198904564886428340843327967600299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73920 (2, 8, some (5, 0)) (5516334050047018284023240601324374310333 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf)) 98336 (3, 0, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98337 (3, 0, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf) 98338 (3, 0, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98339 (3, 0, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 98340 (3, 0, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98341 (3, 0, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (10191073547896333658568579045586378615511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (9435358362038210435853366446191347028379 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (4211025694034218644984152106016705848589 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98371 (3, 0, some (1, 3)) (975088824417778021235098349918963745177 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98372 (3, 0, some (1, 4)) (250927139406744097139732467002032060261 / 312500000000000000000000000000000000000 : ℚ) .leaf) 98400 (3, 0, some (2, 0)) (9435358362038210435853366446191347028379 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98401 (3, 0, some (2, 1)) (4211025694034218644984152106016705848589 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 98402 (3, 0, some (2, 2)) (975088824417778021235098349918963745177 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98403 (3, 0, some (2, 3)) (250927139406744097139732467002032060261 / 312500000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98433 (3, 0, some (3, 1)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98434 (3, 0, some (3, 2)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf) 99360 (3, 1, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99361 (3, 1, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf))))) 99362 (3, 1, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 99363 (3, 1, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99365 (3, 1, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 99392 (3, 1, some (1, 0)) (974476499813269754822458631353112432129 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 99393 (3, 1, some (1, 1)) (1830307381797019573017532687222711096883 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99394 (3, 1, some (1, 2)) (4104195876751735151451390117109324247921 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99395 (3, 1, some (1, 3)) (756565635504466969254984540954669292449 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 99396 (3, 1, some (1, 4)) (480373502928389682487339523871546905757 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 99424 (3, 1, some (2, 0)) (8340609741479471542765924731127097823817 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99425 (3, 1, some (2, 1)) (7528515267212173743401019006487623770697 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (6894772315166419188807474372941404098943 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99427 (3, 1, some (2, 3)) (6882686851328827639767749175188709822789 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99456 (3, 1, some (3, 0)) (8772171054502544193163779746610590409571 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99457 (3, 1, some (3, 1)) (3980279440954187394300317730329694287019 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99458 (3, 1, some (3, 2)) (7743959599461494768449838942209090391783 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99488 (3, 1, some (4, 0)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 99489 (3, 1, some (4, 1)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf) 100384 (3, 2, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100385 (3, 2, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 100386 (3, 2, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100387 (3, 2, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100388 (3, 2, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100389 (3, 2, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 100416 (3, 2, some (1, 0)) (377766551031295326464004451254805766093 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 100417 (3, 2, some (1, 1)) (1794639211752103256422806887059145863243 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100418 (3, 2, some (1, 2)) (2019965439230115886145412458841320734693 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 100419 (3, 2, some (1, 3)) (7417900383358684500197918661451323065453 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100420 (3, 2, some (1, 4)) (7455278308756683929107901623436082825783 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (7798945083672577118510629009523001802043 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (111195788769965528721691215188102672211 / 156250000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (1619839440242253789406007561723419813153 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 100451 (3, 2, some (2, 3)) (6330727346017160970008441567659955281853 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (3361426150161345656313801257490474584819 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100482 (3, 2, some (3, 2)) (3177345778518301992579814440812976678893 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100512 (3, 2, some (4, 0)) (8281200781900835298167496763347247866601 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100513 (3, 2, some (4, 1)) (3777797024134056508234625328071684324547 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 100544 (3, 2, some (5, 0)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf) 101408 (3, 3, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101409 (3, 3, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf))) 101410 (3, 3, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101411 (3, 3, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101412 (3, 3, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101413 (3, 3, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 101440 (3, 3, some (1, 0)) (1846236969322404308262708534932475447721 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101441 (3, 3, some (1, 1)) (1106829160470090883157858243809393276977 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101442 (3, 3, some (1, 2)) (7998143540252815944588004018312514800647 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101443 (3, 3, some (1, 3)) (7319632765619694347118358132739278217249 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 101444 (3, 3, some (1, 4)) (729230609776052739871825880552730119969 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101472 (3, 3, some (2, 0)) (116725782625271231643972548818820153699 / 156250000000000000000000000000000000000 : ℚ) .leaf) 101473 (3, 3, some (2, 1)) (860557198928227111083021624492770073407 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 101474 (3, 3, some (2, 2)) (1562661091065356156347979488732510902881 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 101475 (3, 3, some (2, 3)) (6015960168803784729691688617705035808399 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101504 (3, 3, some (3, 0)) (6843050668471385422826186138242861384297 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101505 (3, 3, some (3, 1)) (3106639778481916035261883860158807931457 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (2892036687137756950255180667083003897211 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101536 (3, 3, some (4, 0)) (860557198928227111083021624492770073407 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 101537 (3, 3, some (4, 1)) (1562661091065356156347979488732510902881 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101568 (3, 3, some (5, 0)) (7998143540252815944588004018312514800647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node .leaf 102433 (3, 4, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 102434 (3, 4, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102435 (3, 4, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102436 (3, 4, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102437 (3, 4, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))) 102464 (3, 4, some (1, 0)) (9073851025887816060923634035915182042259 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 102465 (3, 4, some (1, 1)) (175440868129532696718208733422907790949 / 200000000000000000000000000000000000000 : ℚ) .leaf) 102466 (3, 4, some (1, 2)) (7943767413297544445824506183374290008227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102467 (3, 4, some (1, 3)) (1450230877662055205103094042948593146149 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 102468 (3, 4, some (1, 4)) (3586110518912341143823672751476851604863 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102496 (3, 4, some (2, 0)) (905871535573675837918092914285180757121 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102497 (3, 4, some (2, 1)) (6737373654462526534549707367679669807177 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (3055004153252735318799869399712314334351 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102499 (3, 4, some (2, 3)) (581636364968264853427891150279502007353 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 102528 (3, 4, some (3, 0)) (3251754020923374013983700663116384910151 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102529 (3, 4, some (3, 1)) (2968168746756881370746093281196554435547 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (342328402882310924839953152028887090773 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 102560 (3, 4, some (4, 0)) (1568183414339358016663880836728514041461 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 102561 (3, 4, some (4, 1)) (5695426242600981927921392521491330209997 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102592 (3, 4, some (5, 0)) (6540494374742647044983979088925481035761 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node .leaf 103458 (3, 5, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 103459 (3, 5, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 103460 (3, 5, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103461 (3, 5, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103489 (3, 5, some (1, 1)) (69698137908668272077196417529989874271 / 80000000000000000000000000000000000000 : ℚ) (.node .leaf 103490 (3, 5, some (1, 2)) (7906220815511452268816696618481234828107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103491 (3, 5, some (1, 3)) (1440314659101653853305932853510743658991 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103492 (3, 5, some (1, 4)) (7080649128377298743426916265323024794461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103520 (3, 5, some (2, 0)) (3541868794406823090140889560339031749249 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103521 (3, 5, some (2, 1)) (3318405311657333729201695438634640686753 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 103522 (3, 5, some (2, 2)) (6017039071734421063503225016602371263531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103523 (3, 5, some (2, 3)) (1420121948352928427564760383214758461843 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103552 (3, 5, some (3, 0)) (6277597013580088524842184680039158987943 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103553 (3, 5, some (3, 1)) (5763556470658120570236127065957654570919 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103554 (3, 5, some (3, 2)) (5288821903622130405811664213587472705593 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103584 (3, 5, some (4, 0)) (2960434040273696605181846217140997631297 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103585 (3, 5, some (4, 1)) (5388706638479949736415529125703556167803 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103616 (3, 5, some (5, 0)) (5900789356187396439687832449186973598363 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrr : KTree ℚ :=
  .node V1lrrl 100480 (3, 2, some (3, 0)) (3714586556592404395514912249589215670173 / 5000000000000000000000000000000000000000 : ℚ) V1lrrr

def V1lr : KTree ℚ :=
  .node V1lrl 72803 (2, 7, some (2, 3)) (44956598738250712363125855086750490137 / 80000000000000000000000000000000000000 : ℚ) V1lrr

def V1l : KTree ℚ :=
  .node V1ll 65570 (2, 0, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) V1lr

def V1rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104483 (3, 6, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104484 (3, 6, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104485 (3, 6, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 104514 (3, 6, some (1, 2)) (984937460325842437525009558636784035559 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 104515 (3, 6, some (1, 3)) (1791130704578428761130663276508069955657 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104516 (3, 6, some (1, 4)) (7008831173139406471349110961885466348943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104545 (3, 6, some (2, 1)) (820540832544642847083565909776981703709 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 104546 (3, 6, some (2, 2)) (238094539986615017529534565390924669041 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 104547 (3, 6, some (2, 3)) (5583168349637705496010312875700726940247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104576 (3, 6, some (3, 0)) (6114383108281600510199174030767813681251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104577 (3, 6, some (3, 1)) (5646301816268571963093002803375661172897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104578 (3, 6, some (3, 2)) (258168471395639348352214567818350799147 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 104608 (3, 6, some (4, 0)) (28443905866207587617721166174666339613 / 50000000000000000000000000000000000000 : ℚ) .leaf)) 104609 (3, 6, some (4, 1)) (1298882969836749395251962854749444459937 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104640 (3, 6, some (5, 0)) (5533675204172185694210506682926235171399 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105472 (3, 7, none) (0 : ℚ) (.node .leaf 105508 (3, 7, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105539 (3, 7, some (1, 3)) (892012096587551261295041806148260681109 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105540 (3, 7, some (1, 4)) (1737795245164835095963192568963110313101 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 105570 (3, 7, some (2, 2)) (5905629427478556236397422681237888448689 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105571 (3, 7, some (2, 3)) (1377685747700940221440819917504446296119 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 105601 (3, 7, some (3, 1)) (5562051898953750839893278701046439121121 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105602 (3, 7, some (3, 2)) (5075149197182969718113495494999444634743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105632 (3, 7, some (4, 0)) (690298343834483520806823733796227182067 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 105633 (3, 7, some (4, 1)) (1265909631217604324136176918485911685103 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 105664 (3, 7, some (5, 0)) (5292592571700141863229510655381994403497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106533 (3, 8, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 106564 (3, 8, some (1, 4)) (6903993531889362034323719792163394484569 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106595 (3, 8, some (2, 3)) (681900224752582812309540157935491011767 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 106626 (3, 8, some (3, 2)) (5010592685806804279608793591500083625469 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106657 (3, 8, some (4, 1)) (4968463190057302891354701748557267525589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106688 (3, 8, some (5, 0)) (256031242826555448031618134480187864913 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf))))

def V1rllll : KTree ℚ :=
  .node V1rlllll 105509 (3, 7, some (0, 5)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) V1rllllr

def V1rlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 131105 (4, 0, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf) 131106 (4, 0, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131107 (4, 0, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131108 (4, 0, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131136 (4, 0, some (1, 0)) (4836779047146111482484696695463847663221 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131137 (4, 0, some (1, 1)) (4478109535107978781078843840672846343547 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131138 (4, 0, some (1, 2)) (799436909101808695883710126376609000943 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 131139 (4, 0, some (1, 3)) (3702290380211250924377014047348565469969 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 131140 (4, 0, some (1, 4)) (7621911859479851950619373685186723830427 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131168 (4, 0, some (2, 0)) (1592216723593948011050255587794789811039 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131169 (4, 0, some (2, 1)) (3553052929341371981705378339451595559747 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131170 (4, 0, some (2, 2)) (1316369912964000328667382772390601055989 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 131171 (4, 0, some (2, 3)) (6775032763982090622772776609054865627047 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131200 (4, 0, some (3, 0)) (799436909101808695883710126376609000943 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (3702290380211250924377014047348565469969 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131202 (4, 0, some (3, 2)) (7621911859479851950619373685186723830427 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 131232 (4, 0, some (4, 0)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131233 (4, 0, some (4, 1)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf) 132128 (4, 1, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132129 (4, 1, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 132130 (4, 1, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132131 (4, 1, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132132 (4, 1, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132160 (4, 1, some (1, 0)) (1884457036671284263859591997105149366867 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 132161 (4, 1, some (1, 1)) (2206159068281911033017797006127546725183 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132162 (4, 1, some (1, 2)) (7907909141065846618117213340186818998307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132163 (4, 1, some (1, 3)) (3647739376080338799543456222993083343963 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132164 (4, 1, some (1, 4)) (3715073696761845863531641457197052751039 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 132192 (4, 1, some (2, 0)) (7571134174579185613033716554780771610557 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132193 (4, 1, some (2, 1)) (6817383357401641115740767048589457479589 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132194 (4, 1, some (2, 2)) (1564713362114722511760498467649888459119 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 132195 (4, 1, some (2, 3)) (3145195536506726032592395997387097442127 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlll : KTree ℚ :=
  .node V1rllll 131104 (4, 0, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) V1rlllr

def V1rllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 132225 (4, 1, some (3, 1)) (6375032478226220357645930241120967297673 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132226 (4, 1, some (3, 2)) (1259452068449901003589256147454962824663 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132256 (4, 1, some (4, 0)) (7695309901711416317212844885201522235569 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132257 (4, 1, some (4, 1)) (3709274705867218203899142401444546055161 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 132288 (4, 1, some (5, 0)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133120 (4, 2, none) (0 : ℚ) .leaf) 133152 (4, 2, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133153 (4, 2, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf))) 133154 (4, 2, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133155 (4, 2, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133156 (4, 2, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133184 (4, 2, some (1, 0)) (4617830680682347101284121091585299549663 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133185 (4, 2, some (1, 1)) (4367017042270751467737709539665144483533 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (392612020047466540799751123704594193707 / 500000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (7220316517244485899077589871694652678979 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133188 (4, 2, some (1, 4)) (728815966671458981232267924655962205749 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 133216 (4, 2, some (2, 0)) (915133189775303330297816262865346632603 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133217 (4, 2, some (2, 1)) (6648690183230597819354710326856497342823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133218 (4, 2, some (2, 2)) (1214315193484388068311019969011004896477 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133219 (4, 2, some (2, 3)) (749184624635985190799514651134975476901 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 133248 (4, 2, some (3, 0)) (1306971245872244924957339092198394548987 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 133249 (4, 2, some (3, 1)) (741653603767346769516716827660156541797 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133250 (4, 2, some (3, 2)) (2855231095740858768193516277543600979377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133280 (4, 2, some (4, 0)) (6454214760480651145767522520538617524723 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133281 (4, 2, some (4, 1)) (1207989498068248708878187254842519091953 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 133312 (4, 2, some (5, 0)) (3714280598425526247845613699674308227669 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134144 (4, 3, none) (0 : ℚ) .leaf) 134176 (4, 3, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134177 (4, 3, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 134178 (4, 3, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134208 (4, 3, some (1, 0)) (2273179816362773493929446032647724993677 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 134209 (4, 3, some (1, 1)) (866948440445230314880641609352302142889 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 134210 (4, 3, some (1, 2)) (7815413227924854034532102967454275024901 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134211 (4, 3, some (1, 3)) (3583369101218813445838958975556795998293 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134212 (4, 3, some (1, 4)) (7179704100778748130804056438086380231651 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134240 (4, 3, some (2, 0)) (1786159273778324871594999998285462328481 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 134241 (4, 3, some (2, 1)) (6540494374742647044983979088925481035761 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134242 (4, 3, some (2, 2)) (5954048274020728859285790862210668561743 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134243 (4, 3, some (2, 3)) (144936784462293481533683886382885226153 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 134272 (4, 3, some (3, 0)) (1568183414339358016663880836728514041461 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 134273 (4, 3, some (3, 1)) (5695426242600981927921392521491330209997 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (1078076646479701622643778714775994230307 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134304 (4, 3, some (4, 0)) (2968168746756881370746093281196554435547 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134305 (4, 3, some (4, 1)) (342328402882310924839953152028887090773 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 134336 (4, 3, some (5, 0)) (3055004153252735318799869399712314334351 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135201 (4, 4, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 135202 (4, 4, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 135203 (4, 4, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 135204 (4, 4, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135232 (4, 4, some (1, 0)) (4490172214222258578555454745253529623419 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135233 (4, 4, some (1, 1)) (4311072083772291217256669654104494145161 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135234 (4, 4, some (1, 2)) (486909121373584158137417220723408815811 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 135235 (4, 4, some (1, 3)) (712742247672797954694179808316080814523 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135236 (4, 4, some (1, 4)) (7094650580417334465359115024131981049221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (70121285574000565671431895677939043201 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 135265 (4, 4, some (2, 1)) (6466464008779728537342068949778629261717 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135266 (4, 4, some (2, 2)) (2938040544090606544488975275659541704541 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135267 (4, 4, some (2, 3)) (707599665616098029312207624286658835017 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135296 (4, 4, some (3, 0)) (1219661240957486089170987668805037476273 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 135297 (4, 4, some (3, 1)) (5550196809347482409790774780044403706767 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135298 (4, 4, some (3, 2)) (5194204735897733304766387642690566220419 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135328 (4, 4, some (4, 0)) (5648916805746966270464878636199633332101 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135329 (4, 4, some (4, 1)) (1035503831735547137115674182338238803679 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 135360 (4, 4, some (5, 0)) (5550196809347482409790774780044403706767 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rll : KTree ℚ :=
  .node V1rlll 132224 (4, 1, some (3, 0)) (1397452631945765956565765078814848077489 / 2000000000000000000000000000000000000000 : ℚ) V1rllr

def V1rlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136226 (4, 5, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136227 (4, 5, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136228 (4, 5, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (4293280334365669541641386663850758070381 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136258 (4, 5, some (1, 2)) (3886756847931712706571618588582043336277 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136259 (4, 5, some (1, 3)) (887231717825836516477231863633526551081 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 136260 (4, 5, some (1, 4)) (1405289570249944980567486218325666211059 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 136288 (4, 5, some (2, 0)) (3454113035517261700760512777942276804369 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 136289 (4, 5, some (2, 1)) (6413381642501860161769130608050479760077 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136290 (4, 5, some (2, 2)) (1164447388430289729279910152366566384931 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 136291 (4, 5, some (2, 3)) (5561471052912154027584658756721898105731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136320 (4, 5, some (3, 0)) (1492963731105503858878948570175886833607 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 136321 (4, 5, some (3, 1)) (2727030772831652090319401052803553632527 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136322 (4, 5, some (3, 2)) (5064752039685545386091077903033061196659 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136352 (4, 5, some (4, 0)) (2732087526762737691481058966304987511351 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (2497552103540322122919716920062722692261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136384 (4, 5, some (5, 0)) (1309852537878747219698080102420386847057 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137251 (4, 6, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137252 (4, 6, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137282 (4, 6, some (1, 2)) (3880876696732444013929644018009465381579 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 137283 (4, 6, some (1, 3)) (7075143250015404531468892401201153265323 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137284 (4, 6, some (1, 4)) (139414259376043363061308384230553255861 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137313 (4, 6, some (2, 1)) (398371909147433454122767564930029307959 / 625000000000000000000000000000000000000 : ℚ) .leaf) 137314 (4, 6, some (2, 2)) (722990503889622017299454526062574703459 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 137315 (4, 6, some (2, 3)) (109738406742054688662326886610763235979 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 137344 (4, 6, some (3, 0)) (5874776465117415490408131181813681405021 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137345 (4, 6, some (3, 1)) (2693377499333042736007976676123933446193 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137346 (4, 6, some (3, 2)) (621859289122835365021996097869490333877 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 137376 (4, 6, some (4, 0)) (1333511659719655147961587655644232723757 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 137377 (4, 6, some (4, 1)) (2437302666818554296506278695868145464289 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137408 (4, 6, some (5, 0)) (1260314302166004363003534315171890447529 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 138276 (4, 7, some (0, 4)) (8775799419760002191115885149270673706593 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 138307 (4, 7, some (1, 3)) (1764345520792335219496496413576286412829 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrll : KTree ℚ :=
  .node V1rlrlll 137216 (4, 6, none) (0 : ℚ) V1rlrllr

def V1rlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 138338 (4, 7, some (2, 2)) (230241565709849745139507794547701999961 / 400000000000000000000000000000000000000 : ℚ) .leaf) 138339 (4, 7, some (2, 3)) (5429498598801179395132021612447453052387 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138369 (4, 7, some (3, 1)) (333602666232860482913884991904761093343 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 138370 (4, 7, some (3, 2)) (2455058930406503831265171815265164076859 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138400 (4, 7, some (4, 0)) (2618228165966628614126887128561472075387 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138401 (4, 7, some (4, 1)) (191616069008335416840591245106135056127 / 400000000000000000000000000000000000000 : ℚ) .leaf) 138432 (4, 7, some (5, 0)) (4903363904706768126698556097233375596677 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139332 (4, 8, some (1, 4)) (6885436732334696972948148825483629783971 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 139363 (4, 8, some (2, 3)) (269216043218837449615537675681473642099 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139394 (4, 8, some (3, 2)) (607766551139022943928208455180063799063 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 139425 (4, 8, some (4, 1)) (4729080382600926025281741492738501115467 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139456 (4, 8, some (5, 0)) (4801350486818741472080971892261205359633 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163840 (5, 0, none) (0 : ℚ) (.node (.node .leaf 163872 (5, 0, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 163875 (5, 0, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 163904 (5, 0, some (1, 0)) (1878418676348252219947360489682481306411 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163905 (5, 0, some (1, 1)) (4347813133227207368841231258404972710677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163906 (5, 0, some (1, 2)) (7761762559243871806434789161809992220119 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163907 (5, 0, some (1, 3)) (7189134884667393794962133114282535900441 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163936 (5, 0, some (2, 0)) (7336934662320912434919577748558391449267 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163937 (5, 0, some (2, 1)) (261959486374480673467174134211087237429 / 400000000000000000000000000000000000000 : ℚ) .leaf) 163938 (5, 0, some (2, 2)) (6065832558938113514499299815175889665997 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163939 (5, 0, some (2, 3)) (3121935097642947358973695461452482080943 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 163968 (5, 0, some (3, 0)) (261959486374480673467174134211087237429 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163969 (5, 0, some (3, 1)) (6065832558938113514499299815175889665997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163970 (5, 0, some (3, 2)) (3121935097642947358973695461452482080943 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164000 (5, 0, some (4, 0)) (7189134884667393794962133114282535900441 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164001 (5, 0, some (4, 1)) (7400142453672171517567278130850327895569 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (1806675403728557499406073762414630833879 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 164864 (5, 1, none) (0 : ℚ) (.node .leaf 164896 (5, 1, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrl : KTree ℚ :=
  .node V1rlrll 138308 (4, 7, some (1, 4)) (6924423130484030331544458549620023807969 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlr

def V1rlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 164898 (5, 1, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164899 (5, 1, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (922815572865037684863505292073067420847 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (345067440011193542071167110501307918303 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 164930 (5, 1, some (1, 2)) (1931407792502109154926579879946501573569 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164931 (5, 1, some (1, 3)) (1782969913474711634349138398643878213089 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164960 (5, 1, some (2, 0)) (7154920722056399204741463309787372721821 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164961 (5, 1, some (2, 1)) (100508677132151434444736287668376113589 / 156250000000000000000000000000000000000 : ℚ) .leaf))) 164962 (5, 1, some (2, 2)) (295744164546334142426218081144612973731 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164963 (5, 1, some (2, 3)) (746307549871573996781842354847705298687 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (6219356416900589678511631924639811508983 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164993 (5, 1, some (3, 1)) (5691746438545874324319235284018062741733 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164994 (5, 1, some (3, 2)) (5670497221618586105243318047178029412879 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165024 (5, 1, some (4, 0)) (6085477332460382204470253485546386600213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165025 (5, 1, some (4, 1)) (5962460014144112593452961073248003447333 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165056 (5, 1, some (5, 0)) (112841742331574403029873547215055887039 / 156250000000000000000000000000000000000 : ℚ) .leaf)))) 165888 (5, 2, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 165920 (5, 2, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165921 (5, 2, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165923 (5, 2, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 165952 (5, 2, some (1, 0)) (2274742161207331710536352826056554717179 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165953 (5, 2, some (1, 1)) (8576833339489236231842455947888870050721 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165954 (5, 2, some (1, 2)) (7702524330679946344791232585340287636229 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165955 (5, 2, some (1, 3)) (7090446017380167297456704569914967494819 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 165984 (5, 2, some (2, 0)) (7022073983256767239343146507450590122361 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165985 (5, 2, some (2, 1)) (6357685848834864048450664369704998581679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165986 (5, 2, some (2, 2)) (2909007574339223014403542504967675745979 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 165987 (5, 2, some (2, 3)) (722818576385000319508177846138038721821 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 166016 (5, 2, some (3, 0)) (3013859807881411758328617564176861661279 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166017 (5, 2, some (3, 1)) (2743625444668751858358892429306676073251 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166018 (5, 2, some (3, 2)) (667868702802248362907215348452335122113 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 166048 (5, 2, some (4, 0)) (1407745913818860434902979819387434445269 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (5844994275965119635228662574068817031787 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166912 (5, 3, none) (0 : ℚ) .leaf) 166944 (5, 3, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166945 (5, 3, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 166946 (5, 3, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166947 (5, 3, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166976 (5, 3, some (1, 0)) (2248758471662058160801594686448010604591 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 166977 (5, 3, some (1, 1)) (8539986926773269474463881965816660508849 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 166978 (5, 3, some (1, 2)) (768784565659109338728265423352801148287 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166979 (5, 3, some (1, 3)) (7059797725239357774836422522360098306991 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167008 (5, 3, some (2, 0)) (1729883818293118925121259463854172166193 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 167009 (5, 3, some (2, 1)) (1576730941584295442848654731344993542579 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 167010 (5, 3, some (2, 2)) (1438326680815051644491799211266676425907 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167011 (5, 3, some (2, 3)) (5647883455089826942544643947784553581937 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (5900789356187396439687832449186973598363 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167041 (5, 3, some (3, 1)) (5363665494713923196859469508878719515451 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 167042 (5, 3, some (3, 2)) (5138050924930112627385287877639803996637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 167072 (5, 3, some (4, 0)) (5388706638479949736415529125703556167803 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167073 (5, 3, some (4, 1)) (630384076984803425668833297317349903373 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (5288821903622130405811664213587472705593 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf)) 167969 (5, 4, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167970 (5, 4, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167971 (5, 4, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168000 (5, 4, some (1, 0)) (8909904426332050728444722362583155054223 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168001 (5, 4, some (1, 1)) (4256119722079141391435965993050759692483 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168002 (5, 4, some (1, 2)) (1919684925922604045970928311256968529591 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168003 (5, 4, some (1, 3)) (1759174488375231962597304363893813619659 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 168032 (5, 4, some (2, 0)) (106831784304176239101138061969008102817 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 168033 (5, 4, some (2, 1)) (6271127607584910880015201715960657233699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168034 (5, 4, some (2, 2)) (1141763799720116410623849759437979113151 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168035 (5, 4, some (2, 3)) (5548131589828726643161867137063328225813 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168064 (5, 4, some (3, 0)) (5809030882331793654354421495468644633527 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrr : KTree ℚ :=
  .node V1rlrrl 166049 (5, 2, some (4, 1)) (1072072147909505777838288968195178099953 / 2000000000000000000000000000000000000000 : ℚ) V1rlrrr

def V1rlr : KTree ℚ :=
  .node V1rlrl 164897 (5, 1, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) V1rlrr

def V1rl : KTree ℚ :=
  .node V1rll 136192 (4, 5, none) (0 : ℚ) V1rlr

def V1rrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168066 (5, 4, some (3, 2)) (5001733464680332679426595605401793350259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (1309852537878747219698080102420386847057 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168097 (5, 4, some (4, 1)) (4854065719314340632013113177482001277541 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168128 (5, 4, some (5, 0)) (2497552103540322122919716920062722692261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 168960 (5, 5, none) (0 : ℚ) (.node (.node .leaf 168994 (5, 5, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168995 (5, 5, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169025 (5, 5, some (1, 1)) (1698201438418376938859028340897716582171 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 169026 (5, 5, some (1, 2)) (239793231377377007306586768086316570107 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169027 (5, 5, some (1, 3)) (877375712704824884879981688922377777891 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169056 (5, 5, some (2, 0)) (6769278382503763083483959339036446271583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169057 (5, 5, some (2, 1)) (6245122865429679339364157780548145999169 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169058 (5, 5, some (2, 2)) (2838805519751125835153244145280932566091 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 169059 (5, 5, some (2, 3)) (1368061970152689686423626298145811065569 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169088 (5, 5, some (3, 0)) (2869255173740313554229144725429927084131 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169089 (5, 5, some (3, 1)) (5229474096622061267827968794847074134787 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169090 (5, 5, some (3, 2)) (4906981180369466887338081890814000516369 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169121 (5, 5, some (4, 1)) (189300671367759755801074870453151288561 / 400000000000000000000000000000000000000 : ℚ) .leaf) 169152 (5, 5, some (5, 0)) (4816851626810477900937031696546464179127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170019 (5, 6, some (0, 3)) (18949615623153983902428684477075176318649 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170050 (5, 6, some (1, 2)) (1534116855902116834066784137475367533887 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 170051 (5, 6, some (1, 3)) (70052674108540491978262773675449618621 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170081 (5, 6, some (2, 1)) (778224187907345527436293344955228483267 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 170082 (5, 6, some (2, 2)) (5655429648942199310503198367851265419059 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170083 (5, 6, some (2, 3)) (2706623612605285856481917215367180804073 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 170112 (5, 6, some (3, 0)) (1136373403081897166032601130077026330747 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170113 (5, 6, some (3, 1)) (5191290324334483038108847940004642850921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170114 (5, 6, some (3, 2)) (967791293570239786680777293678118863531 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 170144 (5, 6, some (4, 0)) (5064479429573412901732419654614293821221 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170145 (5, 6, some (4, 1)) (2325067917505046881420382990395787146589 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170176 (5, 6, some (5, 0)) (587315175319024144085536920563407267909 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 171075 (5, 7, some (1, 3)) (3497236454079422542309611541019478203039 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 171106 (5, 7, some (2, 2)) (5639555147374941177108809498758055288197 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlll : KTree ℚ :=
  .node V1rrllll 169120 (5, 5, some (4, 0)) (5138129361904782502377807064479364609467 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllr

def V1rrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 171137 (5, 7, some (3, 1)) (5163674097680458385070474551099484295979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171138 (5, 7, some (3, 2)) (4788911316077844678886787690250656556051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171168 (5, 7, some (4, 0)) (626003843075594525800919664824942732473 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 171169 (5, 7, some (4, 1)) (4592126865535738872156606372309572518301 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171200 (5, 7, some (5, 0)) (922941937135463152815767009795637927931 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172131 (5, 8, some (2, 3)) (2664482868434069263425433496033489172119 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 172162 (5, 8, some (3, 2)) (2375698454136590006775834258888139630191 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 172193 (5, 8, some (4, 1)) (910016309164038602313780886795314171799 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 172224 (5, 8, some (5, 0)) (2276150507363930998317006309226746215149 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196641 (6, 0, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 196642 (6, 0, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196672 (6, 0, some (1, 0)) (1151877345094619599357161802570074984573 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 196673 (6, 0, some (1, 1)) (8531682546692536924780604787137719752223 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196674 (6, 0, some (1, 2)) (237982047414947433188213891263422413499 / 312500000000000000000000000000000000000 : ℚ) .leaf)))) 196704 (6, 0, some (2, 0)) (6989154342250526248780271441623220021021 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 196705 (6, 0, some (2, 1)) (1559639145938599498142278557783965129107 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (36114400904362148934633272219220879451 / 62500000000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (2960877441117809984754481949542996299789 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 196737 (6, 0, some (3, 1)) (5484874637350001369447428218294171066621 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196738 (6, 0, some (3, 2)) (176433144895366943301374390860803792371 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196768 (6, 0, some (4, 0)) (36114400904362148934633272219220879451 / 62500000000000000000000000000000000000 : ℚ) .leaf) 196769 (6, 0, some (4, 1)) (5947902563715415635904769588196315502483 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196800 (6, 0, some (5, 0)) (7260623246722919477422814438716205447367 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 197632 (6, 1, none) (0 : ℚ) (.node (.node (.node .leaf 197664 (6, 1, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197665 (6, 1, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 197666 (6, 1, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197696 (6, 1, some (1, 0)) (1819629504855226740910409173212963814281 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197697 (6, 1, some (1, 1)) (8493645952803972662146560720583769426793 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197698 (6, 1, some (1, 2)) (7602992571100328114799516537316223791641 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197728 (6, 1, some (2, 0)) (6893673916127536837579134474576316591693 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrll : KTree ℚ :=
  .node V1rrlll 171107 (5, 7, some (2, 3)) (1073306100988778588216826657049265798279 / 2000000000000000000000000000000000000000 : ℚ) V1rrllr

def V1rrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 197730 (6, 1, some (2, 2)) (5698982459957053190471245314039164974617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (1447298745912010006394833882861902782389 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197761 (6, 1, some (3, 1)) (5308694964768612512354013297121179256731 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197762 (6, 1, some (3, 2)) (265914966695509190029779868077273341913 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 197792 (6, 1, some (4, 0)) (5371225472822426685567014973883678319071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197793 (6, 1, some (4, 1)) (2656378162157289736165683519612482670269 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197824 (6, 1, some (5, 0)) (1436354014485170895253707821830662684117 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 198656 (6, 2, none) (0 : ℚ) .leaf))) 198688 (6, 2, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198689 (6, 2, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf) 198690 (6, 2, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 198720 (6, 2, some (1, 0)) (9002307015798537167762129068819179480189 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198721 (6, 2, some (1, 1)) (8465488916127144752194370644124839202391 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198722 (6, 2, some (1, 2)) (1899109165971110893240364722673090071057 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 198752 (6, 2, some (2, 0)) (6818002691682226850015436170485051477603 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 198753 (6, 2, some (2, 1)) (6159756512651616466336676411787566232237 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 198754 (6, 2, some (2, 2)) (5645655783849200289827479383168469895093 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 198784 (6, 2, some (3, 0)) (178214850710753879445241827092487876901 / 312500000000000000000000000000000000000 : ℚ) .leaf) 198785 (6, 2, some (3, 1)) (2601140554136016428840782717134469809583 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (2553477401208869964619793451508496808963 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198816 (6, 2, some (4, 0)) (1031739889282846742646334253180854151389 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 198817 (6, 2, some (4, 1)) (4969698611734460782000690036142240377623 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198848 (6, 2, some (5, 0)) (5136436445142246916828560413826528001457 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) (.node .leaf 199712 (6, 3, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 199713 (6, 3, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199714 (6, 3, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199744 (6, 3, some (1, 0)) (4461266759549844905360443436530188634149 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 199745 (6, 3, some (1, 1)) (4222186271361772942142449820297392119241 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 199746 (6, 3, some (1, 2)) (7593762529850316065377768657496556436347 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199776 (6, 3, some (2, 0)) (6755804167855959225506249196429560313361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199777 (6, 3, some (2, 1)) (1227760299889678165332561991878530855633 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 199778 (6, 3, some (2, 2)) (5609164468123275834806359017922977996381 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199809 (6, 3, some (3, 1)) (5134704644204332502707900794235636446317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (310231826069616523794696450689972821829 / 625000000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (5033279205542740086002499290444528569929 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199841 (6, 3, some (4, 1)) (4764644742303319501054141523207012412607 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199872 (6, 3, some (5, 0)) (2412338077125031143352327152412485328389 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200704 (6, 4, none) (0 : ℚ) .leaf) 200737 (6, 4, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 200738 (6, 4, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 200768 (6, 4, some (1, 0)) (553453685339173029498189811169748760047 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200769 (6, 4, some (1, 1)) (8428368436695219411360714477315053734519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200770 (6, 4, some (1, 2)) (949208821851878755345645108999513225091 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 200800 (6, 4, some (2, 0)) (6703324690820011500471017705925169134467 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200801 (6, 4, some (2, 1)) (765563120312979741630116049169371339787 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200802 (6, 4, some (2, 2)) (5583960756948244773026650996122501442137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200832 (6, 4, some (3, 0)) (1118935961782222432132816563448810840009 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 200833 (6, 4, some (3, 1)) (6362841143572668350878787655745588819 / 12500000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200864 (6, 4, some (4, 0)) (77382672755594533790131684428587101879 / 156250000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (2316882966672543015982148485721781139873 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200896 (6, 4, some (5, 0)) (4643291881735917369060429782365852142091 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201762 (6, 5, some (0, 2)) (21229556314585973480670074503930530813851 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201793 (6, 5, some (1, 1)) (8416138339585412576833475179029721365933 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201794 (6, 5, some (1, 2)) (949412344295681635529935273304143658641 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 201824 (6, 5, some (2, 0)) (6658180630025471277792297179045045184143 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201825 (6, 5, some (2, 1)) (382168391943188114556058120524688316841 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 201826 (6, 5, some (2, 2)) (27832691979594844520486170073410681071 / 50000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201856 (6, 5, some (3, 0)) (5557220030604242498107738724546461802341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201857 (6, 5, some (3, 1)) (632545757512242578718642919584995594157 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 201858 (6, 5, some (3, 2)) (4790292466871659612391778225739336137817 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201888 (6, 5, some (4, 0)) (4896775137521588609886360074817548093443 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201889 (6, 5, some (4, 1)) (2273188190170181547417070939690908989813 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201920 (6, 5, some (5, 0)) (2264350852310701578492725078991402787687 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 202818 (6, 6, some (1, 2)) (94975828802353095654975030902605398989 / 125000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrr : KTree ℚ :=
  .node V1rrlrrl 200834 (6, 4, some (3, 2)) (4863023840943899044675637224109969754463 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrr

def V1rrlr : KTree ℚ :=
  .node V1rrlrl 199808 (6, 3, some (3, 0)) (5641443128850411917205035833825612305093 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrr

def V1rrl : KTree ℚ :=
  .node V1rrll 197729 (6, 1, some (2, 1)) (1547735888205686235048392607329500955711 / 2500000000000000000000000000000000000000 : ℚ) V1rrlr

def V1rrrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202850 (6, 6, some (2, 2)) (555460153378916233991824640243530313567 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 202880 (6, 6, some (3, 0)) (2763016631667569826176411643041295165797 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202881 (6, 6, some (3, 1)) (2519973973365227137929408873950806606553 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 202882 (6, 6, some (3, 2)) (947330514493673059097658092228117635573 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 202912 (6, 6, some (4, 0)) (1214033050245158228495131659751856508761 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202913 (6, 6, some (4, 1)) (4486121678366267741701478410114828326723 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202944 (6, 6, some (5, 0)) (2225922341578931184706638298651225722349 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 203874 (6, 7, some (2, 2)) (3466626114057129694318486560345000517 / 6250000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203906 (6, 7, some (3, 2)) (4696465877886461180201551914124414579341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203936 (6, 7, some (4, 0)) (4825046668747882927255024954711617919939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203937 (6, 7, some (4, 1)) (2221802749835989117051719426156739897507 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 203968 (6, 7, some (5, 0)) (4397801948957400615057430530504963147163 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 204930 (6, 8, some (3, 2)) (2333002152008492692180335151173281944787 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204961 (6, 8, some (4, 1)) (4413112014802421806976055374874328061051 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204992 (6, 8, some (5, 0)) (4358267902815829752346032705289876121843 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229376 (7, 0, none) (0 : ℚ) .leaf)))

def V1rrrlll : KTree ℚ :=
  .node V1rrrllll 203905 (6, 7, some (3, 1)) (2512964285931112530870312647456590114929 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlllr

def V1rrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229409 (7, 0, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (1818660824595135567904351339815001711093 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (8418993611618655311257579716405433498381 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229472 (7, 0, some (2, 0)) (845851177864850110843619361296520694523 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 229473 (7, 0, some (2, 1)) (6040090318390078932596755330604757473071 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229504 (7, 0, some (3, 0)) (5566547237428296744281169712685344487183 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229505 (7, 0, some (3, 1)) (5155872603199443696503412536592652437333 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229536 (7, 0, some (4, 0)) (5155872603199443696503412536592652437333 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 229537 (7, 0, some (4, 1)) (5307202097158407396533239486017700245549 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229568 (7, 0, some (5, 0)) (2879341415559031790653884269757866886691 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230400 (7, 1, none) (0 : ℚ) (.node .leaf 230432 (7, 1, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230433 (7, 1, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230464 (7, 1, some (1, 0)) (2251224374195063683037276650799241785171 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230465 (7, 1, some (1, 1)) (8397992729240262700285427041177815025101 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230496 (7, 1, some (2, 0)) (3357154339355439192499558489849369716927 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrll : KTree ℚ :=
  .node V1rrrlll 229408 (7, 0, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) V1rrrllr

def V1rrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (551353583349517211835182577798303401531 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (2531557569835148672117158455763046412007 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (4962884931393858719457641790176996007253 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230561 (7, 1, some (4, 1)) (4940065581074110612093759426573042588991 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230592 (7, 1, some (5, 0)) (2539034629307663394829731063955623154607 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231424 (7, 2, none) (0 : ℚ) .leaf) 231456 (7, 2, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231457 (7, 2, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) .leaf))) 231488 (7, 2, some (1, 0)) (8930292365870938274527931784778221822971 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231489 (7, 2, some (1, 1)) (2095610812860036979676286496637044199201 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231520 (7, 2, some (2, 0)) (416875967717909200228469373556307027941 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 231521 (7, 2, some (2, 1)) (3008281259798425575989407856362160789313 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 231552 (7, 2, some (3, 0)) (54775376433806855597561826985117023987 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231553 (7, 2, some (3, 1)) (5004952436533323734452756455775081285417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231584 (7, 2, some (4, 0)) (1213104020986277412710530645647199628929 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 231585 (7, 2, some (4, 1)) (4715834040092756116211669573955858720273 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 231616 (7, 2, some (5, 0)) (2363586198315393257734727348605554703283 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 232448 (7, 3, none) (0 : ℚ) .leaf) 232480 (7, 3, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232481 (7, 3, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 232512 (7, 3, some (1, 0)) (4433312302285243573276042886215881475051 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 232513 (7, 3, some (1, 1)) (4185446696459906550213541316518306452023 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232544 (7, 3, some (2, 0)) (3315855901383424767320894154212905085219 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232545 (7, 3, some (2, 1)) (150307089426740725080663406245808276501 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 232576 (7, 3, some (3, 0)) (5451136273389625955281184869234373694499 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 232577 (7, 3, some (3, 1)) (2483921339045355265241812535070887575321 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232608 (7, 3, some (4, 0)) (191397619087281942254778028725912817597 / 400000000000000000000000000000000000000 : ℚ) .leaf) 232609 (7, 3, some (4, 1)) (4571322600427268256838290779256685352919 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 232640 (7, 3, some (5, 0)) (113141959202433545432366511980978432533 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 233505 (7, 4, some (0, 1)) (229299154827667507317793028525693518849 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233536 (7, 4, some (1, 0)) (8811745793746304418610463272954616198783 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233537 (7, 4, some (1, 1)) (4181158472434810331007685379649532704281 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 233568 (7, 4, some (2, 0)) (6597999090325659295423825636037512837629 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrl : KTree ℚ :=
  .node V1rrrll 230497 (7, 1, some (2, 1)) (753128689980774590816942400709191666357 / 1250000000000000000000000000000000000000 : ℚ) V1rrrlr

def V1rrrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233600 (7, 4, some (3, 0)) (678808228832942723784051167429542073303 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 233601 (7, 4, some (3, 1)) (1236019299779286874283947026498100196203 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 233632 (7, 4, some (4, 0)) (2370765166389061645426937679743889221879 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 233633 (7, 4, some (4, 1)) (4474644798197771050741297297388972959903 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 233664 (7, 4, some (5, 0)) (275108949381818207002902422379458816183 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234561 (7, 5, some (1, 1)) (167119532235045440156331711774997115107 / 200000000000000000000000000000000000000 : ℚ) .leaf) 234592 (7, 5, some (2, 0)) (3283970337766057976363037108013719869547 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 234593 (7, 5, some (2, 1)) (6010973760496689902270759421490850031927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 234625 (7, 5, some (3, 1)) (4929042609834588640620695732723378375813 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234656 (7, 5, some (4, 0)) (4712314609266264152067788382035059649073 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234657 (7, 5, some (4, 1)) (275516315728784231597620214921544381161 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 234688 (7, 5, some (5, 0)) (864353305986791522434088931415464449651 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235617 (7, 6, some (2, 1)) (3006209559886928070910213567452615707661 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235648 (7, 6, some (3, 0)) (674838363331119034279439772031514508917 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 235649 (7, 6, some (3, 1)) (491986329325668965496604721688278079341 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrll : KTree ℚ :=
  .node V1rrrrlll 234624 (7, 5, some (3, 0)) (338337361959096981952785520170186670637 / 625000000000000000000000000000000000000 : ℚ) V1rrrrllr

def V1rrrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235681 (7, 6, some (4, 1)) (4361871036696084305001812791935313371619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235712 (7, 6, some (5, 0)) (853653972146302902310395552339736995361 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 236673 (7, 7, some (3, 1)) (98293718785947869572298238853031064279 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 236704 (7, 7, some (4, 0)) (4676815011287999114353825757303553019823 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 236736 (7, 7, some (5, 0)) (4231449509063335058068466281135761667551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237729 (7, 8, some (4, 1)) (538234967841184829578576908650788000249 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 237760 (7, 8, some (5, 0)) (2102745112049385534935601530708707435299 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrl : KTree ℚ :=
  .node V1rrrrlrll 236705 (7, 7, some (4, 1)) (2164554752459074470893333567083582351459 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrlrlr

def V1rrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 262176 (8, 0, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262208 (8, 0, some (1, 0)) (9004483884059990977240430073315392379449 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 262240 (8, 0, some (2, 0)) (826526076304109364867091294811687459893 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 262272 (8, 0, some (3, 0)) (10673634269166299574253026742241407407 / 20000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262304 (8, 0, some (4, 0)) (4799265307681251198266499691007399683293 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 262336 (8, 0, some (5, 0)) (508817510760869633239132078135557811861 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 263168 (8, 1, none) (0 : ℚ) .leaf)))

def V1rrrrlr : KTree ℚ :=
  .node V1rrrrlrl 262144 (8, 0, none) (0 : ℚ) V1rrrrlrr

def V1rrrrl : KTree ℚ :=
  .node V1rrrrll 235680 (7, 6, some (4, 0)) (469180887769280836460292890395148560707 / 1000000000000000000000000000000000000000 : ℚ) V1rrrrlr

def V1rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 263232 (8, 1, some (1, 0)) (8934710910175940550883150646088160012533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263264 (8, 1, some (2, 0)) (3291751128492724293429466267204210836301 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (2660817960422023513295019387305025844209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 263328 (8, 1, some (4, 0)) (4697502677393579001686527460959127554937 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 263360 (8, 1, some (5, 0)) (146583124872291309594696812753076307139 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264192 (8, 2, none) (0 : ℚ) .leaf) 264224 (8, 2, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264256 (8, 2, some (1, 0)) (1109318171505827025401516234778199238659 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 264288 (8, 2, some (2, 0)) (6557846096519382560500520273256523201467 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264320 (8, 2, some (3, 0)) (5312248049401745951633181820531011434031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264352 (8, 2, some (4, 0)) (1159462554634883344594523113330612176889 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 264384 (8, 2, some (5, 0)) (1114843621741611022148908126053944865589 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 265248 (8, 3, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265280 (8, 3, some (1, 0)) (8822209531158926863733955993345473737583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265312 (8, 3, some (2, 0)) (6534556575598921502813016410789862551827 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 265344 (8, 3, some (3, 0)) (2652941857676487950336044429771133023723 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265408 (8, 3, some (5, 0)) (2158559027287348906378855907117687535399 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 266304 (8, 4, some (1, 0)) (8776325233912256923611978241456765629519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266336 (8, 4, some (2, 0)) (3256597356837773537081198634337156088359 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 266368 (8, 4, some (3, 0)) (5301070194167818470971282702379661629741 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 266400 (8, 4, some (4, 0)) (458050435068148924933155565784204645221 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266432 (8, 4, some (5, 0)) (2113166574428138811537986105840033146501 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267360 (8, 5, some (2, 0)) (1298691939639712128475971417581930588171 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 267392 (8, 5, some (3, 0)) (5297011669264911895982252363083211421759 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 267456 (8, 5, some (5, 0)) (2083480064484541038635022493080475428089 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268416 (8, 6, some (3, 0)) (2646638731527751085580435297742170082351 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 268448 (8, 6, some (4, 0)) (569955468613154443864790206302348904249 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 268480 (8, 6, some (5, 0)) (515941134514378130815574780409427472131 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269472 (8, 7, some (4, 0)) (227755455258614011590242356723438284689 / 500000000000000000000000000000000000000 : ℚ) .leaf) 269504 (8, 7, some (5, 0)) (410113534604071742039796837237695842737 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 270528 (8, 8, some (5, 0)) (1020863369185922229078370545710497230351 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrr : KTree ℚ :=
  .node V1rrrrrrl 267424 (8, 5, some (4, 0)) (2283720840659209596182125096209106869319 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrr

def V1rrrrr : KTree ℚ :=
  .node V1rrrrrl 265376 (8, 3, some (4, 0)) (575264848609151911026806067597184318193 / 1250000000000000000000000000000000000000 : ℚ) V1rrrrrr

def V1rrrr : KTree ℚ :=
  .node V1rrrrl 263200 (8, 1, some (0, 0)) (22082054608212249237486873371806502392057 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrr

def V1rrr : KTree ℚ :=
  .node V1rrrl 233569 (7, 4, some (2, 1)) (3005364266128138257918852040250013914649 / 5000000000000000000000000000000000000000 : ℚ) V1rrrr

def V1rr : KTree ℚ :=
  .node V1rrl 202849 (6, 6, some (2, 1)) (3053995178443551798342877850770646612641 / 5000000000000000000000000000000000000000 : ℚ) V1rrr

def V1r : KTree ℚ :=
  .node V1rl 168065 (5, 4, some (3, 1)) (5283735178810546832681983655137048311569 / 10000000000000000000000000000000000000000 : ℚ) V1rr

def V1 : KTree ℚ :=
  .node V1l 104448 (3, 6, none) (0 : ℚ) V1r


end A36W.TGCert3.R8_8_5_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r2V2.lean <==
/-
A36W.TGCert3R8_8_5_l2_r2V2 (namespace A36W.TGCert3.R8_8_5_l2_r2): the level-2 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R8_8_5_l2_r2



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V2 : KTree ℚ :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (2500000000000000418135165333448885311331 / 2500000000000000000000000000000000000000 : ℚ) .leaf)


end A36W.TGCert3.R8_8_5_l2_r2


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3 (namespace A36W.TGCert3.R8_8_5_l2_r3): the adaptive certificate for (n_A, n_B, k) = (8, 8, 5), λ = 2, r = 3:
lower end K4(a) at c = 1/q̂ with the chunked Bellman bound (`Fstar_ge_of_tree`); upper end K4(c) at the owner's hull point of 1 count table(s) (`Fstar_le_of_vals`).  Every statement holds for every
`A : Finset (Fin 16)` with `#A = 8`.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3B00
import A36W.TGCert3R8_8_5_l2_r3B01
import A36W.TGCert3R8_8_5_l2_r3B02
import A36W.TGCert3R8_8_5_l2_r3B03
import A36W.TGCert3R8_8_5_l2_r3B04
import A36W.TGCert3R8_8_5_l2_r3B05
import A36W.TGCert3R8_8_5_l2_r3B06
import A36W.TGCert3R8_8_5_l2_r3B07
import A36W.TGCert3R8_8_5_l2_r3B08
import A36W.TGCert3R8_8_5_l2_r3B09
import A36W.TGCert3R8_8_5_l2_r3B10
import A36W.TGCert3R8_8_5_l2_r3B11
import A36W.TGCert3R8_8_5_l2_r3B12
import A36W.TGCert3R8_8_5_l2_r3B13
import A36W.TGCert3R8_8_5_l2_r3B14
import A36W.TGCert3R8_8_5_l2_r3B15
import A36W.TGCert3R8_8_5_l2_r3B16
import A36W.TGCert3R8_8_5_l2_r3B17
import A36W.TGCert3R8_8_5_l2_r3B18
import A36W.TGCert3R8_8_5_l2_r3B19
import A36W.TGCert3R8_8_5_l2_r3Q00

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1lrl_ok : V1lrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrll_ok V1lrl_e V1lrlr_ok

theorem V1lrr_ok : V1lrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrl_ok V1lrr_e V1lrrr_ok

theorem V1lr_ok : V1lr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrl_ok V1lr_e V1lrr_ok

theorem V1l_ok : V1l.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1ll_ok V1l_e V1lr_ok

theorem V1rllll_ok : V1rllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllll_ok V1rllll_e V1rllllr_ok

theorem V1rlll_ok : V1rlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllll_ok V1rlll_e V1rlllr_ok

theorem V1rll_ok : V1rll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlll_ok V1rll_e V1rllr_ok

theorem V1rlrll_ok : V1rlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlll_ok V1rlrll_e V1rlrllr_ok

theorem V1rlrl_ok : V1rlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrll_ok V1rlrl_e V1rlrlr_ok

theorem V1rlrr_ok : V1rlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrl_ok V1rlrr_e V1rlrrr_ok

theorem V1rlr_ok : V1rlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrl_ok V1rlr_e V1rlrr_ok

theorem V1rl_ok : V1rl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rll_ok V1rl_e V1rlr_ok

theorem V1rrlll_ok : V1rrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllll_ok V1rrlll_e V1rrlllr_ok

theorem V1rrll_ok : V1rrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlll_ok V1rrll_e V1rrllr_ok

theorem V1rrlrr_ok : V1rrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrl_ok V1rrlrr_e V1rrlrrr_ok

theorem V1rrlr_ok : V1rrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrl_ok V1rrlr_e V1rrlrr_ok

theorem V1rrl_ok : V1rrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrll_ok V1rrl_e V1rrlr_ok

theorem V1rrrlll_ok : V1rrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllll_ok V1rrrlll_e V1rrrlllr_ok

theorem V1rrrll_ok : V1rrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlll_ok V1rrrll_e V1rrrllr_ok

theorem V1rrrl_ok : V1rrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrll_ok V1rrrl_e V1rrrlr_ok

theorem V1rrrrll_ok : V1rrrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlll_ok V1rrrrll_e V1rrrrllr_ok

theorem V1rrrrlrl_ok : V1rrrrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrll_ok V1rrrrlrl_e V1rrrrlrlr_ok

theorem V1rrrrlr_ok : V1rrrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrl_ok V1rrrrlr_e V1rrrrlrr_ok

theorem V1rrrrl_ok : V1rrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrll_ok V1rrrrl_e V1rrrrlr_ok

theorem V1rrrrrr_ok : V1rrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrl_ok V1rrrrrr_e V1rrrrrrr_ok

theorem V1rrrrr_ok : V1rrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrl_ok V1rrrrr_e V1rrrrrr_ok

theorem V1rrrr_ok : V1rrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrl_ok V1rrrr_e V1rrrrr_ok

theorem V1rrr_ok : V1rrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrl_ok V1rrr_e V1rrrr_ok

theorem V1rr_ok : V1rr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok V1rr_e V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok V1r_e V1rr_ok

theorem V1_ok : V1.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok V1_e V1r_ok

theorem V2lrl_ok : V2lrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrll_ok V2lrl_e V2lrlr_ok

theorem V2lrr_ok : V2lrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrl_ok V2lrr_e V2lrrr_ok

theorem V2lr_ok : V2lr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrl_ok V2lr_e V2lrr_ok

theorem V2l_ok : V2l.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2ll_ok V2l_e V2lr_ok

theorem V2rllll_ok : V2rllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllll_ok V2rllll_e V2rllllr_ok

theorem V2rlll_ok : V2rlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllll_ok V2rlll_e V2rlllr_ok

theorem V2rll_ok : V2rll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlll_ok V2rll_e V2rllr_ok

theorem V2rlrll_ok : V2rlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlll_ok V2rlrll_e V2rlrllr_ok

theorem V2rlrl_ok : V2rlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrll_ok V2rlrl_e V2rlrlr_ok

theorem V2rlrr_ok : V2rlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrl_ok V2rlrr_e V2rlrrr_ok

theorem V2rlr_ok : V2rlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrl_ok V2rlr_e V2rlrr_ok

theorem V2rl_ok : V2rl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rll_ok V2rl_e V2rlr_ok

theorem V2rrlll_ok : V2rrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllll_ok V2rrlll_e V2rrlllr_ok

theorem V2rrll_ok : V2rrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlll_ok V2rrll_e V2rrllr_ok

theorem V2rrlrr_ok : V2rrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrl_ok V2rrlrr_e V2rrlrrr_ok

theorem V2rrlr_ok : V2rrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrl_ok V2rrlr_e V2rrlrr_ok

theorem V2rrl_ok : V2rrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrll_ok V2rrl_e V2rrlr_ok

theorem V2rrrlll_ok : V2rrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllll_ok V2rrrlll_e V2rrrlllr_ok

theorem V2rrrll_ok : V2rrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlll_ok V2rrrll_e V2rrrllr_ok

theorem V2rrrl_ok : V2rrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrll_ok V2rrrl_e V2rrrlr_ok

theorem V2rrrrll_ok : V2rrrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlll_ok V2rrrrll_e V2rrrrllr_ok

theorem V2rrrrlrl_ok : V2rrrrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrll_ok V2rrrrlrl_e V2rrrrlrlr_ok

theorem V2rrrrlr_ok : V2rrrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrl_ok V2rrrrlr_e V2rrrrlrr_ok

theorem V2rrrrl_ok : V2rrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrll_ok V2rrrrl_e V2rrrrlr_ok

theorem V2rrrrrr_ok : V2rrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrl_ok V2rrrrrr_e V2rrrrrrr_ok

theorem V2rrrrr_ok : V2rrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrl_ok V2rrrrr_e V2rrrrrr_ok

theorem V2rrrr_ok : V2rrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrl_ok V2rrrr_e V2rrrrr_ok

theorem V2rrr_ok : V2rrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrl_ok V2rrr_e V2rrrr_ok

theorem V2rr_ok : V2rr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrl_ok V2rr_e V2rrr_ok

theorem V2r_ok : V2r.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rl_ok V2r_e V2rr_ok

theorem V2_ok : V2.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2l_ok V2_e V2r_ok

theorem hT : ∀ t, (T (t + 1)).All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · exact V3_ok
  · have e : T (t + 4) = .leaf := by simp only [T, show t + 4 ≠ 1 by omega, show t + 4 ≠ 2 by omega, show t + 4 ≠ 3 by omega, if_false]
    show (T (t + 4)).All _
    rw [e]; trivial

theorem hval : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)), PolOK 16 3 8 8 5 (2 : ℚ) PT qv p :=
  pq0_ok

theorem hcov : ∀ i < 1, ∀ w ∈ Wc 8 8 5, (i, w) ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)) := by decide +kernel

theorem lam_pos : (0 : ℝ) < 2 := by norm_num

theorem hk : (5 : ℕ) ≤ 16 := by norm_num

/-- **Lower end** of `F*_3`: K4(a) at `c = 1/q̂` with `𝓡_3(s̄_0) ≤ M̂` from the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 16)) (hA : #A = 8) :
    ((27029137715584314842787107616744 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 5 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 5 (twoW A 2)) 3) := by
  have hB : #Aᶜ = 8 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree A lam_pos hk (r := 3) (by norm_num) hl hA hB (N := 29) (by norm_num) qh lo T DD Mh LL
    (by decide +kernel) (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (27029137715584314842787107616744 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- **Upper end** of `F*_3`: `Φ` of the owner's hull point (K4(c)); the hull point lies in `conv 𝒱_3`. -/
theorem upper (A : Finset (Fin 16)) (hA : #A = 8) :
    hullPt A 2 5 3 th (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A 2 5 3) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 2 5 3 th (fun i => actF (PT i.val))) ≤ ((27029137715584314842787107616745 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 5 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 5 (twoW A 2)) 3) ≤ ((27029137715584314842787107616745 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 8 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_vals A lam_pos hk (r := 3) (by norm_num) hl hA hB (N := 29) (by norm_num) th PT qv up UU
    _ (by decide +kernel) hcov hval (by decide +kernel) (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (27029137715584314842787107616745 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** of `F*_3` at (n_A, n_B, k) = (8, 8, 5), λ = 2 (width 1.0e-32),
for every group `A` of size 8. -/
theorem bracket (A : Finset (Fin 16)) (hA : #A = 8) :
    ((27029137715584314842787107616744 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 5 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 5 (twoW A 2)) 3) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 5 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 5 (twoW A 2)) 3) ≤ ((27029137715584314842787107616745 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B00.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B00 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 5 theorems, 24628 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1ll_ok : V1ll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrll_ok : V1lrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlr_ok : V1lrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 3, some (3, 0)), (567317645492356088855475648504199847533 / 1000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrl_ok : V1lrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B01.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B01 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 9 theorems, 22117 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrr_ok : V1lrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 2, some (3, 0)), (674213434862814075781363961396911752681 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (2, 3)), (466982405772565940479835683393692384391 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1l_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 0, some (0, 2)), (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllll_ok : V1rlllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllr_ok : V1rllllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (0, 5)), (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllr_ok : V1rlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 0, some (0, 0)), (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B02.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B02 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 5 theorems, 22545 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllr_ok : V1rllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 1, some (3, 0)), (5039840166037267697997236487356351303323 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlll_ok : V1rlrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllr_ok : V1rlrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, none), (0 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B03.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B03 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 7 theorems, 20085 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlr_ok : V1rlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (1, 4)), (4218432320825283218865034949592057114921 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrl_ok : V1rlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrr_ok : V1rlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 2, some (4, 1)), (3392279067659703139725189846025480927979 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 1, some (0, 1)), (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, none), (0 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B04.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B04 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 3 theorems, 16884 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllll_ok : V1rrllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllr_ok : V1rrlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (4, 0)), (3680967314240776118672579022577063172067 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B05.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B05 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 4 theorems, 21532 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllr_ok : V1rrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (2, 3)), (3403941530186916291164872090526008636697 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrl_ok : V1rrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrl_ok : V1rrlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B06.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B06 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 6 theorems, 24228 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrrr_ok : V1rrlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (3, 2)), (3074538624523129834076749347835290891907 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 3, some (3, 0)), (509992327032264989857043080379275630817 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 1, some (2, 1)), (887171492572570827575307432516367453967 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllll_ok : V1rrrllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllr_ok : V1rrrlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B07.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B07 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 8 theorems, 23544 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (3, 1)), (3551690734186969107396598880082881429403 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllr_ok : V1rrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, some (0, 0)), (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlr_ok : V1rrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 1, some (2, 1)), (4314341518570957598533072166746866773009 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlll_ok : V1rrrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllr_ok : V1rrrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (3, 0)), (980615245816013777579844045459848278249 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B08.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B08 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 8 theorems, 21978 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrlrll_ok : V1rrrrlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrlr_ok : V1rrrrlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (4, 1)), (2906293723720811732764026537992187945293 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrr_ok : V1rrrrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, none), (0 : ℚ)) := by decide +kernel
theorem V1rrrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (4, 0)), (1666856512817489024420384419634936584213 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrl_ok : V1rrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrl_ok : V1rrrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B09.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B09 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 10 theorems, 24689 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrr_ok : V1rrrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (4, 0)), (1602959272835771379806130829428672543191 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 3, some (4, 0)), (3166205045398653348465781412746287538151 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 1, some (0, 0)), (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (2, 1)), (4334134523533506026814927402949834008377 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (2, 1)), (4417929444670887408451863610984172562969 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1r_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (3, 1)), (1845624180123111842833728386990847556731 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, none), (0 : ℚ)) := by decide +kernel
theorem V2ll_ok : V2ll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrll_ok : V2lrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B10.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B10 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 7 theorems, 23300 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrlr_ok : V2lrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 3, some (3, 0)), (11915250550251725720320936209965755402719 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrl_ok : V2lrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrr_ok : V2lrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 2, some (3, 0)), (11459003251481738970678334719615504737277 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 7, some (2, 3)), (8112483601070001694677495843871368394017 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2l_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 0, some (0, 2)), (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B11.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B11 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 7 theorems, 22005 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlllll_ok : V2rlllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllllr_ok : V2rllllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 7, some (0, 5)), (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllr_ok : V2rlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 0, some (0, 0)), (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllr_ok : V2rllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 1, some (3, 0)), (2710668900911272726594153083831672493563 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B12.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B12 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 6 theorems, 24105 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlll_ok : V2rlrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllr_ok : V2rlrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 6, none), (0 : ℚ)) := by decide +kernel
theorem V2rlrlr_ok : V2rlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (1, 4)), (2111363527648869169152702514543717592441 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrl_ok : V2rlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B13.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B13 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 5 theorems, 15708 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrrr_ok : V2rlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 2, some (4, 1)), (154829052807161662087005738493007263081 / 200000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 1, some (0, 1)), (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 5, none), (0 : ℚ)) := by decide +kernel
theorem V2rrllll_ok : V2rrllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B14.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B14 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 4 theorems, 19327 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlllr_ok : V2rrlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 5, some (4, 0)), (546180094114588776219631866331285251369 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllr_ok : V2rrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (2, 3)), (7189007800227087358052918407783662614781 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B15.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B15 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 6 theorems, 21980 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrl_ok : V2rrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrl_ok : V2rrlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrr_ok : V2rrlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 4, some (3, 2)), (7040839021964277203445673101168273758939 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 3, some (3, 0)), (9387984891208004018585028585323066636509 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 1, some (2, 1)), (296462692617007712086335787111922052529 / 312500000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B16.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B16 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 5 theorems, 16396 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrllll_ok : V2rrrllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllr_ok : V2rrrlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (3, 1)), (4086254416955167851035797359112397237959 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllr_ok : V2rrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 0, some (0, 0)), (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B17.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B17 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 5 theorems, 21492 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlr_ok : V2rrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 1, some (2, 1)), (4619924732361029960461377065953153563423 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlll_ok : V2rrrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllr_ok : V2rrrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 5, some (3, 0)), (1804250917684659958205091340166291163359 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B18.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B18 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 8 theorems, 21978 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrlrll_ok : V2rrrrlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrlr_ok : V2rrrrlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (4, 1)), (861327182014597075837277427851339198299 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlrr_ok : V2rrrrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 0, none), (0 : ℚ)) := by decide +kernel
theorem V2rrrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (4, 0)), (3967915254413620787753106578527815840251 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrl_ok : V2rrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrl_ok : V2rrrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3B19.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3B19 (namespace A36W.TGCert3.R8_8_5_l2_r3): Bellman items, 9 theorems, 15464 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrrr_ok : V2rrrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (4, 0)), (3821960947776605333760656830874657321711 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 3, some (4, 0)), (3777591237087926491176587006249103198841 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 1, some (0, 0)), (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 4, some (2, 1)), (2314713269229981866417323302728000422941 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (2, 1)), (9424438622314153652613818217743279266033 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2r_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 4, some (3, 1)), (2129638652072591866140010386468799060539 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 6, none), (0 : ℚ)) := by decide +kernel
theorem V3_ok : V3.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3Data.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3Data (namespace A36W.TGCert3.R8_8_5_l2_r3): scalars of the F*_3 certificate at (n_A, n_B, k) = (8, 8, 5), λ = 2.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R8_8_5_l2_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂. -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (6032624574860094035866406169679 / 5916610519890640442236162271084544 : ℚ) else
  if w = 1 then (382870499768209690181124412664535635 / 17252836276001107529560649182482530304 : ℚ) else
  if w = 2 then (1131098988738256046029881463350665743549 / 8626418138000553764780324591241265152000 : ℚ) else
  if w = 3 then (1302211576481487857846213863869803073781 / 4313209069000276882390162295620632576000 : ℚ) else
  if w = 4 then (30577799329514023558197458427097071362479 / 118354456853367597652786053391830157885440 : ℚ) else
  (32760540551138130766055516928716962822573 / 591772284266837988263930266959150789427200 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 29). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (1450596015404891029990871262897649 / 2500000000000000000000000000000000 : ℚ) else
  if w = 1 then (619586064362543282093351138647153 / 1250000000000000000000000000000000 : ℚ) else
  if w = 2 then (2210200422405768877060808203707297 / 5000000000000000000000000000000000 : ℚ) else
  if w = 3 then (47057151447190241222413621376639 / 156250000000000000000000000000000 : ℚ) else
  if w = 4 then (602425668405829181148373467567129 / 5000000000000000000000000000000000 : ℚ) else
  (515346080321110344390322425521959 / 10000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point (Taylor order 29). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (5802384061619564119963485051590599 / 10000000000000000000000000000000000 : ℚ) else
  if w = 1 then (4956688514900346256746809109177227 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (4420400844811537754121616407414597 / 10000000000000000000000000000000000 : ℚ) else
  if w = 3 then (3011657692620175438234471768104899 / 10000000000000000000000000000000000 : ℚ) else
  if w = 4 then (1204851336811658362296746935134261 / 10000000000000000000000000000000000 : ℚ) else
  (257673040160555172195161212760981 / 5000000000000000000000000000000000 : ℚ)

/-- The default value off the tables. -/
def DD : ℚ := (9 : ℚ)

/-- The certificate's value at the root. -/
def Mh : ℚ := (10000000000000000000000000000000000000001 / 10000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (3378642214448039355348388452093 / 12500000000000000000000000000000 : ℚ)
def UU : ℚ := (5405827543116862968557421523349 / 20000000000000000000000000000000 : ℚ)

/-- The owner's hull weights (exact). -/
def th : Fin 1 → ℚ := ![(1 : ℚ)]

/-- The exact realised terminal vector of table 0 (TGCert's polQ). -/
def qv0 : ℕ → ℚ := fun w =>
  if w = 0 then (6032624574860094035866406169679 / 5916610519890640442236162271084544 : ℚ) else
  if w = 1 then (382870499768209690181124412664535635 / 17252836276001107529560649182482530304 : ℚ) else
  if w = 2 then (1131098988738256046029881463350665743549 / 8626418138000553764780324591241265152000 : ℚ) else
  if w = 3 then (1302211576481487857846213863869803073781 / 4313209069000276882390162295620632576000 : ℚ) else
  if w = 4 then (30577799329514023558197458427097071362479 / 118354456853367597652786053391830157885440 : ℚ) else
  (32760540551138130766055516928716962822573 / 591772284266837988263930266959150789427200 : ℚ)

/-- The per-table terminal vectors. -/
def qv : ℕ → ℕ → ℚ := fun i =>
  qv0


end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3Pol.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3Pol (namespace A36W.TGCert3.R8_8_5_l2_r3): the owner's count tables, pruned to their positive-mass states (actF reads them).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R8_8_5_l2_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (5, 7) .leaf)

def P0_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 99360 (3, 1, some (0, 0)) (0, 1) .leaf) 99361 (3, 1, some (0, 1)) (0, 1) .leaf) 99362 (3, 1, some (0, 2)) (0, 1) (.node (.node .leaf 99363 (3, 1, some (0, 3)) (0, 1) .leaf) 99364 (3, 1, some (0, 4)) (0, 1) .leaf)) 99365 (3, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 99392 (3, 1, some (1, 0)) (2, 1) .leaf) 99393 (3, 1, some (1, 1)) (2, 1) .leaf) 99394 (3, 1, some (1, 2)) (2, 1) (.node .leaf 99395 (3, 1, some (1, 3)) (2, 1) .leaf))) 99396 (3, 1, some (1, 4)) (2, 1) (.node (.node (.node (.node .leaf 99424 (3, 1, some (2, 0)) (2, 0) .leaf) 99425 (3, 1, some (2, 1)) (2, 0) .leaf) 99426 (3, 1, some (2, 2)) (2, 0) (.node .leaf 99427 (3, 1, some (2, 3)) (2, 0) .leaf)) 99456 (3, 1, some (3, 0)) (3, 0) (.node (.node (.node .leaf 99457 (3, 1, some (3, 1)) (3, 0) .leaf) 99458 (3, 1, some (3, 2)) (3, 0) .leaf) 99488 (3, 1, some (4, 0)) (0, 1) (.node .leaf 99489 (3, 1, some (4, 1)) (0, 1) .leaf))))

/-- Table `i`, round `t`. -/
def PT : ℕ → ℕ → KTree (ℕ × ℕ) := fun i t =>
  if i = 0 then (if t = 0 then P0_0 else if t = 1 then P0_1 else .leaf) else .leaf


end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3Q00.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3Q00 (namespace A36W.TGCert3.R8_8_5_l2_r3): polQ value items, 1 theorems, 3402 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3Pol
import A36W.TGCert3R8_8_5_l2_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq0_ok : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)), PolOK 16 3 8 8 5 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3T.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3T (namespace A36W.TGCert3.R8_8_5_l2_r3): the level tables.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r3V1
import A36W.TGCert3R8_8_5_l2_r3V2
import A36W.TGCert3R8_8_5_l2_r3V3
import A36W.TGCert3R8_8_5_l2_r3Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r3

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else if t = 3 then V3 else .leaf

end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3V1.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3V1 (namespace A36W.TGCert3.R8_8_5_l2_r3): the level-1 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R8_8_5_l2_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V1ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 34 (0, 0, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 35 (0, 0, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36 (0, 0, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37 (0, 0, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 1059 (0, 1, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 1060 (0, 1, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 1061 (0, 1, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1088 (0, 1, some (1, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 1089 (0, 1, some (1, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 1090 (0, 1, some (1, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 1091 (0, 1, some (1, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1092 (0, 1, some (1, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2048 (0, 2, none) (0 : ℚ) .leaf) 2080 (0, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 2081 (0, 2, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 2082 (0, 2, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2083 (0, 2, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2084 (0, 2, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2085 (0, 2, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 2112 (0, 2, some (1, 0)) (1116540177549041820654650367063670604321 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2113 (0, 2, some (1, 1)) (1025997409861879442517348234370855869311 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (3889695264376915220509547575034711152733 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (6757166745398315261090027622152865703109 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2116 (0, 2, some (1, 4)) (5640219854898895244950243119759045385209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2144 (0, 2, some (2, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 2145 (0, 2, some (2, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 2146 (0, 2, some (2, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 2147 (0, 2, some (2, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3104 (0, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 3105 (0, 3, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 3106 (0, 3, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 3107 (0, 3, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3108 (0, 3, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3109 (0, 3, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 3136 (0, 3, some (1, 0)) (3969920631285482028994312416226384370919 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 3137 (0, 3, some (1, 1)) (1459196316248006318246895266660772791909 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3138 (0, 3, some (1, 2)) (3457506901668369084897375622253076580207 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (6006370440354058009857802330802547291653 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3140 (0, 3, some (1, 4)) (200541150396405164264897533146988280363 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 3168 (0, 3, some (2, 0)) (3969920631285482028994312416226384370919 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3169 (0, 3, some (2, 1)) (1459196316248006318246895266660772791909 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (3457506901668369084897375622253076580207 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3171 (0, 3, some (2, 3)) (6006370440354058009857802330802547291653 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 3200 (0, 3, some (3, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) (.node .leaf 4129 (0, 4, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 4130 (0, 4, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4131 (0, 4, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4133 (0, 4, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 4160 (0, 4, some (1, 0)) (7536646198456032289418889977679776579167 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4161 (0, 4, some (1, 1)) (6925482516567686236992100582003277117849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4162 (0, 4, some (1, 2)) (6563860758636044434609861532871075070237 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4163 (0, 4, some (1, 3)) (5701359441429828501544710806191480436999 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4164 (0, 4, some (1, 4)) (475893550257094286292676763229669454377 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4192 (0, 4, some (2, 0)) (3349620532647125461963951101191011812963 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4193 (0, 4, some (2, 1)) (3077992229585638327552044703112567607933 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4194 (0, 4, some (2, 2)) (58345428965653728307643213625520667291 / 100000000000000000000000000000000000000 : ℚ) .leaf)))))) 4195 (0, 4, some (2, 3)) (1266968764762184111454380179153662319333 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4224 (0, 4, some (3, 0)) (7536646198456032289418889977679776579167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (6925482516567686236992100582003277117849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4226 (0, 4, some (3, 2)) (6563860758636044434609861532871075070237 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4256 (0, 4, some (4, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 4257 (0, 4, some (4, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5154 (0, 5, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 5155 (0, 5, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 5156 (0, 5, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5157 (0, 5, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (6723976625270813114481693388772841025117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5186 (0, 5, some (1, 2)) (3186438360577568948641421373468435376319 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5187 (0, 5, some (1, 3)) (5535470997830299861884950628067627583987 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5188 (0, 5, some (1, 4)) (4620468105133174984663239163706609979563 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5216 (0, 5, some (2, 0)) (3087010282887590825745977334857636486827 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5217 (0, 5, some (2, 1)) (2836677638786124282671964398388542307471 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5218 (0, 5, some (2, 2)) (2688557366737323800416199283863992348769 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 5219 (0, 5, some (2, 3)) (4670553654419315508465427092432060773989 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5248 (0, 5, some (3, 0)) (3087010282887590825745977334857636486827 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5249 (0, 5, some (3, 1)) (2836677638786124282671964398388542307471 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (2688557366737323800416199283863992348769 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5280 (0, 5, some (4, 0)) (3658678853792700237921158322794235836239 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5281 (0, 5, some (4, 1)) (6723976625270813114481693388772841025117 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5312 (0, 5, some (5, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 6144 (0, 6, none) (0 : ℚ) (.node .leaf 6179 (0, 6, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 6180 (0, 6, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6181 (0, 6, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 6210 (0, 6, some (1, 2)) (250109006197075309960747657859742229471 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 6211 (0, 6, some (1, 3)) (5431107530702092384492370452476261656949 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6212 (0, 6, some (1, 4)) (906671144370321380682587950064146956213 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6241 (0, 6, some (2, 1)) (540443080091854191943294543207693626633 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (2561116223458051173998056016483760429783 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 6243 (0, 6, some (2, 3)) (4449163289151154081376149874668553549373 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 6272 (0, 6, some (3, 0)) (1116540177549041820654650367063670604321 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 6273 (0, 6, some (3, 1)) (1025997409861879442517348234370855869311 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 6274 (0, 6, some (3, 2)) (4862119080471144025636934468793388940917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6304 (0, 6, some (4, 0)) (147034097455017852925715274675051272997 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 6305 (0, 6, some (4, 1)) (540443080091854191943294543207693626633 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 6336 (0, 6, some (5, 0)) (7179399289795793599888441146242737939307 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7204 (0, 7, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7205 (0, 7, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 7235 (0, 7, some (1, 3)) (2679685944404999590488795729153363838573 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7236 (0, 7, some (1, 4)) (559184730746038760525798228194625584349 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (2479639816983303228571565148259682075113 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7267 (0, 7, some (2, 3)) (861524544883294621427724964362578394603 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 7297 (0, 7, some (3, 1)) (482227241844150699567691080823218609163 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7298 (0, 7, some (3, 2)) (4570472110663624510903108881272246000849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (1049566178339838273422120828857920249837 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 7329 (0, 7, some (4, 1)) (482227241844150699567691080823218609163 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 7360 (0, 7, some (5, 0)) (1423565237548608769289985933238281588863 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf) 8229 (0, 8, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 8260 (0, 8, some (1, 4)) (4429782466853142630302484578681682122871 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8291 (0, 8, some (2, 3)) (2104603387559057786703028012441776958189 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8322 (0, 8, some (3, 2)) (2190924897692313720811320816521526598533 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8353 (0, 8, some (4, 1)) (1122184667036430640253349631343123607059 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 8384 (0, 8, some (5, 0)) (2515627068957911778732882969081804087361 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf))) 32800 (1, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32801 (1, 0, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 32803 (1, 0, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 32804 (1, 0, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32805 (1, 0, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 32832 (1, 0, some (1, 0)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 32833 (1, 0, some (1, 1)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))) 32834 (1, 0, some (1, 2)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32836 (1, 0, some (1, 4)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 33828 (1, 1, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 33829 (1, 1, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (2320235474220693151432908135354264036251 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (8739009198646746067603370327832119150301 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (1933780972797060638076622535482271395439 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 33859 (1, 1, some (1, 3)) (1628780342499660902271722227843835957997 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 33860 (1, 1, some (1, 4)) (593287385202684319252810954438828078621 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33888 (1, 1, some (2, 0)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 33889 (1, 1, some (2, 1)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 33890 (1, 1, some (2, 2)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 33891 (1, 1, some (2, 3)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf) 34848 (1, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 34849 (1, 2, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 34850 (1, 2, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 34851 (1, 2, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34853 (1, 2, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 34880 (1, 2, some (1, 0)) (7966608877025582953292018155859863224863 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34881 (1, 2, some (1, 1)) (3726949701004833975312642862513308827379 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (6718177742569238749745301218737020322549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (2853280598952498399096636056585893833923 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 34884 (1, 2, some (1, 4)) (2538161631488832640403453776125867598591 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 34912 (1, 2, some (2, 0)) (303599294829115338888829790993275479889 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34913 (1, 2, some (2, 1)) (1789130235560956724120662560312135573011 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (252389451864258308160955636616935906879 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 34915 (1, 2, some (2, 3)) (165772526871865904553710959173904984909 / 312500000000000000000000000000000000000 : ℚ) .leaf))))) 34944 (1, 2, some (3, 0)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35840 (1, 3, none) (0 : ℚ) (.node .leaf 35872 (1, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 35873 (1, 3, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35874 (1, 3, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35875 (1, 3, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35876 (1, 3, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 35877 (1, 3, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35904 (1, 3, some (1, 0)) (7478002023152194324902149807529935828327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (6968675212292401325537373904653158452947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (397029915910307187385254647449112724397 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (216957459553845246585676172405653820231 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35908 (1, 3, some (1, 4)) (951064613401946679781424002435152330469 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35936 (1, 3, some (2, 0)) (1292829393366471261040731637812959439047 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 35937 (1, 3, some (2, 1)) (1214000794547253185961548367633049227683 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 35938 (1, 3, some (2, 2)) (5415046889931329183812162239879634910999 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35939 (1, 3, some (2, 3)) (2288912634583874169927641747220903063499 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (3541741577906944525939007769485144882699 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35969 (1, 3, some (3, 1)) (6686754590370951136555213552214357304649 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35970 (1, 3, some (3, 2)) (734472499682706428582716759027098804767 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 36000 (1, 3, some (4, 0)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36001 (1, 3, some (4, 1)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36864 (1, 4, none) (0 : ℚ) (.node .leaf 36897 (1, 4, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 36898 (1, 4, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36899 (1, 4, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36901 (1, 4, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 36928 (1, 4, some (1, 0)) (144673955449606294010534404407033376349 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36929 (1, 4, some (1, 1)) (336165081259418198708223259870376437639 / 500000000000000000000000000000000000000 : ℚ) .leaf) 36930 (1, 4, some (1, 2)) (1543546777858510478292227676686595083579 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 36931 (1, 4, some (1, 3)) (5289251108389981887440292989713101372873 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 36932 (1, 4, some (1, 4)) (4593872134659113674214554864040485839287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36960 (1, 4, some (2, 0)) (2990838888998851176607180190039242810309 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36961 (1, 4, some (2, 1)) (279970734051528915317387239801344038327 / 500000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (5039840166037267697997236487356351303323 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36963 (1, 4, some (2, 3)) (1069562440143006191527766863456854810763 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (5864875797087611863740668692164692955977 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (2759233441146990279436489459957439225701 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (978909951931258584358025396095370604951 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 37024 (1, 4, some (4, 0)) (853647245764813186795124184058287224647 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 37025 (1, 4, some (4, 1)) (6451609312124881578794709533442373553737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37056 (1, 4, some (5, 0)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) (.node .leaf 37922 (1, 5, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 37923 (1, 5, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37924 (1, 5, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37925 (1, 5, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 37953 (1, 5, some (1, 1)) (1315518568417508767670700575858037032257 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 37954 (1, 5, some (1, 2)) (1517818725004286926491048765573743296211 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37955 (1, 5, some (1, 3)) (2606472657942634729651616893949336778141 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37956 (1, 5, some (1, 4)) (4498389436679256937508914422038219834569 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37984 (1, 5, some (2, 0)) (571351135976916073006970827936975085509 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 37985 (1, 5, some (2, 1)) (1333887675581397376143467579474942024541 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 37986 (1, 5, some (2, 2)) (151096608111922209325755253779524539021 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37987 (1, 5, some (2, 3)) (4117262555046297043567321586539809838033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38016 (1, 5, some (3, 0)) (667134033600318059410799230644268959821 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 38017 (1, 5, some (3, 1)) (1252170667327420612094816451637104105227 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 38018 (1, 5, some (3, 2)) (2237896425807670572868935649727149072017 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38048 (1, 5, some (4, 0)) (1108139287156282279261272250959777977367 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 38049 (1, 5, some (4, 1)) (2610112895665933540313418725375171253927 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38080 (1, 5, some (5, 0)) (6675129845865628992315533034158789644789 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38912 (1, 6, none) (0 : ℚ) (.node (.node .leaf 38947 (1, 6, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38948 (1, 6, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38949 (1, 6, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf))))) 38978 (1, 6, some (1, 2)) (600517618089894809751839340036118421457 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (2582344868209238862371132706848096637939 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38980 (1, 6, some (1, 4)) (277241212807910142577646549536025039383 / 625000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (5167220641267484058985539580631975782811 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39010 (1, 6, some (2, 2)) (2353725819950227138715832174537194999229 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39011 (1, 6, some (2, 3)) (803651208061929775417299963194179476601 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39040 (1, 6, some (3, 0)) (2519649215468536176881573522284256521819 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39041 (1, 6, some (3, 1)) (1179778911224857311339888110385444703363 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 39042 (1, 6, some (3, 2)) (4242775688098317606837698171586267921167 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 39072 (1, 6, some (4, 0)) (497576535000986826969552397947218021253 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39073 (1, 6, some (4, 1)) (935470846391105395908412582903933407661 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 39104 (1, 6, some (5, 0)) (1067441149546611787123302699055683695217 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 39936 (1, 7, none) (0 : ℚ) .leaf)) 39972 (1, 7, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39973 (1, 7, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 40003 (1, 7, some (1, 3)) (641471518494178440187301434447691402629 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 40004 (1, 7, some (1, 4)) (4391951331628755920929180247138887550449 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 40034 (1, 7, some (2, 2)) (1155244038415169898783337366199032367993 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40035 (1, 7, some (2, 3)) (3951984734647900402631216298098232110509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (2265890890382674561493713518666236705387 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40066 (1, 7, some (3, 2)) (127963188095007661230872269893924713577 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 40096 (1, 7, some (4, 0)) (930787752038739564385675471179785828303 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 40097 (1, 7, some (4, 1)) (2183226208251355943094803030805016281901 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40128 (1, 7, some (5, 0)) (2372074449908598778831507956041021061527 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40960 (1, 8, none) (0 : ℚ) (.node .leaf 40997 (1, 8, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 41028 (1, 8, some (1, 4)) (435952105404452039219826657969446285813 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41059 (1, 8, some (2, 3)) (3904924588258793210860113123473129512099 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41090 (1, 8, some (3, 2)) (3992967196268854050913895794220022103873 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41121 (1, 8, some (4, 1)) (2081911120367218747029940253347062413623 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41152 (1, 8, some (5, 0)) (4403531429596037139041003447815317110819 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65536 (2, 0, none) (0 : ℚ) .leaf) 65568 (2, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 65569 (2, 0, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V1lrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65573 (2, 0, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 65600 (2, 0, some (1, 0)) (1025997409861879442517348234370855869311 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 65601 (2, 0, some (1, 1)) (3889695264376915220509547575034711152733 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (6757166745398315261090027622152865703109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65603 (2, 0, some (1, 3)) (5640219854898895244950243119759045385209 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65604 (2, 0, some (1, 4)) (658053514975684347544570307187131817273 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 65632 (2, 0, some (2, 0)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65633 (2, 0, some (2, 1)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65634 (2, 0, some (2, 2)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf)) 66592 (2, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66593 (2, 1, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 66595 (2, 1, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 66596 (2, 1, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (303599294829115338888829790993275479889 / 400000000000000000000000000000000000000 : ℚ) .leaf) 66625 (2, 1, some (1, 1)) (1789130235560956724120662560312135573011 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 66626 (2, 1, some (1, 2)) (252389451864258308160955636616935906879 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 66627 (2, 1, some (1, 3)) (165772526871865904553710959173904984909 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1213818113779011386646668744150760105199 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (3726949701004833975312642862513308827379 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 66657 (2, 1, some (2, 1)) (6718177742569238749745301218737020322549 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 66658 (2, 1, some (2, 2)) (2853280598952498399096636056585893833923 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2538161631488832640403453776125867598591 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 66689 (2, 1, some (3, 1)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66690 (2, 1, some (3, 2)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 67617 (2, 2, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf))))) 67618 (2, 2, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67619 (2, 2, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67620 (2, 2, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 67648 (2, 2, some (1, 0)) (7272165337686400843354115462697896844639 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67649 (2, 2, some (1, 1)) (6828754469328299171033709567935901905717 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67650 (2, 2, some (1, 2)) (3045963875586372665894341259932294637437 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67651 (2, 2, some (1, 3)) (643756678476714610292149241405878986609 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 67652 (2, 2, some (1, 4)) (2321146932643528666153290032531071818601 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 67680 (2, 2, some (2, 0)) (3150385206346035714666002421826635177113 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67681 (2, 2, some (2, 1)) (1156758396729602063576677333043474948657 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (1246635740637341770595030059681117246221 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 67683 (2, 2, some (2, 3)) (4333443077339736095108945979217209965911 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67712 (2, 2, some (3, 0)) (6828754469328299171033709567935901905717 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67713 (2, 2, some (3, 1)) (3045963875586372665894341259932294637437 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (643756678476714610292149241405878986609 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 67744 (2, 2, some (4, 0)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 67745 (2, 2, some (4, 1)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68640 (2, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 68641 (2, 3, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 68642 (2, 3, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 68643 (2, 3, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68644 (2, 3, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68645 (2, 3, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 68672 (2, 3, some (1, 0)) (283575835401372556004236343944461540533 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 68673 (2, 3, some (1, 1)) (6636343325665870585301030869365192019603 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (5973143900488613567996724725755675618753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68675 (2, 3, some (1, 3)) (101410364695040587048558635942575863539 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 68676 (2, 3, some (1, 4)) (564808161566410843882102788120079403597 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 68704 (2, 3, some (2, 0)) (5831198634894388361973672672149772529577 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68705 (2, 3, some (2, 1)) (674213434862814075781363961396911752681 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68706 (2, 3, some (2, 2)) (4704023493183099224023336316555663079539 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68707 (2, 3, some (2, 3)) (4049438792732746060897802709721281961977 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (1028340068628815382390135259531953849137 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68738 (2, 3, some (3, 2)) (4395049033268660577499022806305777901969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (327020259691495144229509861920881686009 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (5800947863296347166566076421305899881191 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68800 (2, 3, some (5, 0)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69665 (2, 4, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 69666 (2, 4, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 69667 (2, 4, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69668 (2, 4, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69669 (2, 4, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 69696 (2, 4, some (1, 0)) (87181264644915172272792179555812848741 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 69697 (2, 4, some (1, 1)) (1628280853981197968925131322601247588551 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69698 (2, 4, some (1, 2)) (1475552813592990325446828650190669326377 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 69699 (2, 4, some (1, 3)) (5025955267390499320760890608569103806193 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69700 (2, 4, some (1, 4)) (22199216653779484278940161255720101943 / 50000000000000000000000000000000000000 : ℚ) .leaf)))) 69728 (2, 4, some (2, 0)) (55773057224501641310993667426232585271 / 100000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69729 (2, 4, some (2, 1)) (1035299692713505712759807922384358856879 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69730 (2, 4, some (2, 2)) (2278002684592672440439779949974651796221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69731 (2, 4, some (2, 3)) (3906036919645743433387458904658726988731 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69760 (2, 4, some (3, 0)) (80821825447295659914841693152111194421 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 69761 (2, 4, some (3, 1)) (591493645437487555676110312556479885147 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69762 (2, 4, some (3, 2)) (4082845436146831557560223473911699865497 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (5329513509710704960806168689074939553803 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69793 (2, 4, some (4, 1)) (4792821024042808749036942800829057949363 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69824 (2, 4, some (5, 0)) (3186172968342204028702903717498988347079 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70690 (2, 5, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 70691 (2, 5, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70692 (2, 5, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70693 (2, 5, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (3214424616519676483413724462319539494971 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (5856823032298549193809379516544393060481 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 70723 (2, 5, some (1, 3)) (124983835877791318672898490275958792201 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 70724 (2, 5, some (1, 4)) (1096620873606136866984579604900635437107 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70752 (2, 5, some (2, 0)) (2709763749268467452351187032659135913031 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70753 (2, 5, some (2, 1)) (2518862068397206054919341071158785357187 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70754 (2, 5, some (2, 2)) (1116701592989162439779669309886705209631 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 70755 (2, 5, some (2, 3)) (1911490413166223606582231847149306937367 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70784 (2, 5, some (3, 0)) (978404280169131098931572648947987632093 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (4500766596977408290903997752865511006159 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70786 (2, 5, some (3, 2)) (3914332591206495135520805563788607364673 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70816 (2, 5, some (4, 0)) (4798723554514554730247644584951815042167 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70817 (2, 5, some (4, 1)) (2177909224575263790993157602081473364657 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70848 (2, 5, some (5, 0)) (5115384529071262320430527705419457678209 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71680 (2, 6, none) (0 : ℚ) .leaf)) 71715 (2, 6, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71716 (2, 6, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71717 (2, 6, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 71746 (2, 6, some (1, 2)) (728273458266387621216782717099354633177 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 71747 (2, 6, some (1, 3)) (4982714463805200129341992093781709850493 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71748 (2, 6, some (1, 4)) (869673606522961882441763171931969870367 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 71777 (2, 6, some (2, 1)) (4941491426203112535305610418585707520839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71778 (2, 6, some (2, 2)) (4408311067061190230324760657528786957797 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71779 (2, 6, some (2, 3)) (3770693293663580306626159070779227162709 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 71808 (2, 6, some (3, 0)) (188529035673118380081484075744166147367 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71809 (2, 6, some (3, 1)) (1087926924763991044689075639666061160649 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71810 (2, 6, some (3, 2)) (1905223005856079304229425681589553690441 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71840 (2, 6, some (4, 0)) (2248638276359501197680134423482061312029 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 71841 (2, 6, some (4, 1)) (1027093867693555338670951533092578532139 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71872 (2, 6, some (5, 0)) (455917237021898460910309474422842975759 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 72704 (2, 7, none) (0 : ℚ) (.node .leaf 72740 (2, 7, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72741 (2, 7, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72771 (2, 7, some (1, 3)) (4971944640483924154380346841098716462017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72772 (2, 7, some (1, 4)) (2160013472859370791196720544044638167149 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 72802 (2, 7, some (2, 2)) (4367678306114207971623607173297172495617 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrl : KTree ℚ :=
  .node V1lrll 68736 (2, 3, some (3, 0)) (567317645492356088855475648504199847533 / 1000000000000000000000000000000000000000 : ℚ) V1lrlr

def V1lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 72833 (2, 7, some (3, 1)) (849497796654176632266749424377989802353 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72834 (2, 7, some (3, 2)) (3740969062398456092129458318720714243621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72864 (2, 7, some (4, 0)) (4302787524101724550600201770020906149389 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72865 (2, 7, some (4, 1)) (3948361184834860602732172589294504698159 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72896 (2, 7, some (5, 0)) (1060147543043403865972632854672000469851 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73728 (2, 8, none) (0 : ℚ) .leaf) 73765 (2, 8, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 73796 (2, 8, some (1, 4)) (4298265003182619582666037476992248779053 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 73827 (2, 8, some (2, 3)) (92791982243906934386301209149269327903 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73858 (2, 8, some (3, 2)) (1845924016505306913553789488726369285957 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73889 (2, 8, some (4, 1)) (3836173346050208937697005918266510354253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73920 (2, 8, some (5, 0)) (2016704476878993528829981171194105717807 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf)) 98336 (3, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98337 (3, 0, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 98338 (3, 0, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 98339 (3, 0, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 98340 (3, 0, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98341 (3, 0, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (1459196316248006318246895266660772791909 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (3457506901668369084897375622253076580207 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (6006370440354058009857802330802547291653 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98371 (3, 0, some (1, 3)) (200541150396405164264897533146988280363 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98372 (3, 0, some (1, 4)) (2339745831024655457936249981109802016971 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98400 (3, 0, some (2, 0)) (3457506901668369084897375622253076580207 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98401 (3, 0, some (2, 1)) (6006370440354058009857802330802547291653 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 98402 (3, 0, some (2, 2)) (200541150396405164264897533146988280363 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98403 (3, 0, some (2, 3)) (2339745831024655457936249981109802016971 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98433 (3, 0, some (3, 1)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98434 (3, 0, some (3, 2)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf) 99360 (3, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 99361 (3, 1, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf))))) 99362 (3, 1, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 99363 (3, 1, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99365 (3, 1, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 99392 (3, 1, some (1, 0)) (3541741577906944525939007769485144882699 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99393 (3, 1, some (1, 1)) (6686754590370951136555213552214357304649 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99394 (3, 1, some (1, 2)) (734472499682706428582716759027098804767 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 99395 (3, 1, some (1, 3)) (986396286977725135875297336201957361029 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 99396 (3, 1, some (1, 4)) (2266977421777296629712489213543202731161 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 99424 (3, 1, some (2, 0)) (1214000794547253185961548367633049227683 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99425 (3, 1, some (2, 1)) (5415046889931329183812162239879634910999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (2288912634583874169927641747220903063499 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99427 (3, 1, some (2, 3)) (2063241717905358814358480028916508283201 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99456 (3, 1, some (3, 0)) (397029915910307187385254647449112724397 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99457 (3, 1, some (3, 1)) (216957459553845246585676172405653820231 / 400000000000000000000000000000000000000 : ℚ) .leaf) 99458 (3, 1, some (3, 2)) (951064613401946679781424002435152330469 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 99488 (3, 1, some (4, 0)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 99489 (3, 1, some (4, 1)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf) 100384 (3, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 100385 (3, 2, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 100386 (3, 2, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100387 (3, 2, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100388 (3, 2, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100389 (3, 2, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 100416 (3, 2, some (1, 0)) (3475481953829695919253729595356855085023 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 100417 (3, 2, some (1, 1)) (327020259691495144229509861920881686009 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100418 (3, 2, some (1, 2)) (5800947863296347166566076421305899881191 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100419 (3, 2, some (1, 3)) (1222683092992163278535302989332885776417 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 100420 (3, 2, some (1, 4)) (4441817142409387469239708999285899565247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (567317645492356088855475648504199847533 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (1028340068628815382390135259531953849137 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (4395049033268660577499022806305777901969 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100451 (3, 2, some (2, 3)) (77635186860384744572732679904070365313 / 200000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (4704023493183099224023336316555663079539 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100482 (3, 2, some (3, 2)) (4049438792732746060897802709721281961977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100512 (3, 2, some (4, 0)) (5973143900488613567996724725755675618753 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100513 (3, 2, some (4, 1)) (101410364695040587048558635942575863539 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 100544 (3, 2, some (5, 0)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf) 101408 (3, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 101409 (3, 3, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 101410 (3, 3, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101411 (3, 3, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101412 (3, 3, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101413 (3, 3, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 101440 (3, 3, some (1, 0)) (171587971605020077008950419404390164563 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101441 (3, 3, some (1, 1)) (201287723014310154979233611695779337903 / 312500000000000000000000000000000000000 : ℚ) .leaf) 101442 (3, 3, some (1, 2)) (2877953222489288288154495434319893353931 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101443 (3, 3, some (1, 3)) (2434909966493312245886589584573995434091 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 101444 (3, 3, some (1, 4)) (4380114273389897102364912923530432610251 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101472 (3, 3, some (2, 0)) (544932011575511148989615761565510209627 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 101473 (3, 3, some (2, 1)) (4985098707226232568002773333809344875643 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101474 (3, 3, some (2, 2)) (4301269266064151764343280696795864878877 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101475 (3, 3, some (2, 3)) (1877084484977495210265602355116011787743 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 101504 (3, 3, some (3, 0)) (198885950832340352181802775760578066541 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101505 (3, 3, some (3, 1)) (4405795171395450160186153603798377513319 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (945299102067333570475713099371551150667 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 101536 (3, 3, some (4, 0)) (4985098707226232568002773333809344875643 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101537 (3, 3, some (4, 1)) (4301269266064151764343280696795864878877 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101568 (3, 3, some (5, 0)) (2877953222489288288154495434319893353931 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node .leaf 102433 (3, 4, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 102434 (3, 4, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102435 (3, 4, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102436 (3, 4, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102437 (3, 4, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf))))) 102464 (3, 4, some (1, 0)) (6803052881765047677580248510167492608911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 102465 (3, 4, some (1, 1)) (79635076507677868515442447451017517477 / 125000000000000000000000000000000000000 : ℚ) .leaf) 102466 (3, 4, some (1, 2)) (229109887157309150769235701265658467743 / 400000000000000000000000000000000000000 : ℚ) .leaf) 102467 (3, 4, some (1, 3)) (60746252903136289379747109603522661081 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 102468 (3, 4, some (1, 4)) (4336825934583599980514761077754471164113 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102496 (3, 4, some (2, 0)) (1061636588725185654222626572209187968851 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102497 (3, 4, some (2, 1)) (2441822155478194602269964058629291995529 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (849464538022242867951563707419402639903 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 102499 (3, 4, some (2, 3)) (3680858363346032052653200787788065243033 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 102528 (3, 4, some (3, 0)) (189280583631275399349084225533090878427 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102529 (3, 4, some (3, 1)) (848286633930634306429808859723959823091 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (1823583974256944071892819465782480740111 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102560 (3, 4, some (4, 0)) (2275029692673544693847066012923722693499 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102561 (3, 4, some (4, 1)) (124369678149938480751317712584724283219 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102592 (3, 4, some (5, 0)) (4726365504720624546426123268405975183717 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node .leaf 103458 (3, 5, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 103459 (3, 5, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 103460 (3, 5, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103461 (3, 5, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 103489 (3, 5, some (1, 1)) (789866066259648235511626375577967650821 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 103490 (3, 5, some (1, 2)) (356853122754122816856910025025193448951 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 103491 (3, 5, some (1, 3)) (1213883489198319943112861562399557312019 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103492 (3, 5, some (1, 4)) (861055475156377227036868693393811950057 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103520 (3, 5, some (2, 0)) (5212450778290376972492871726174705642403 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103521 (3, 5, some (2, 1)) (4812640578539971904570170125677961435139 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 103522 (3, 5, some (2, 2)) (842809690654542089653362579913407686933 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103523 (3, 5, some (2, 3)) (454515764901016681450715596619299743041 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103552 (3, 5, some (3, 0)) (4577259891137750921838876008794394527071 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103553 (3, 5, some (3, 1)) (1034262727722540256535100898488667732619 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 103554 (3, 5, some (3, 2)) (3570504004127062835310500383170144698969 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103584 (3, 5, some (4, 0)) (1075178744752968981624518710305755822179 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103585 (3, 5, some (4, 1)) (3803176553225260504097585519152691440361 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103616 (3, 5, some (5, 0)) (2136720013214095541845596908417682199421 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrr : KTree ℚ :=
  .node V1lrrl 100480 (3, 2, some (3, 0)) (674213434862814075781363961396911752681 / 1250000000000000000000000000000000000000 : ℚ) V1lrrr

def V1lr : KTree ℚ :=
  .node V1lrl 72803 (2, 7, some (2, 3)) (466982405772565940479835683393692384391 / 1250000000000000000000000000000000000000 : ℚ) V1lrr

def V1l : KTree ℚ :=
  .node V1ll 65570 (2, 0, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) V1lr

def V1rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104483 (3, 6, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104484 (3, 6, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104485 (3, 6, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 104514 (3, 6, some (1, 2)) (5697805172875990573751672758290403653611 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104515 (3, 6, some (1, 3)) (242736822702982948257609063866254273591 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104516 (3, 6, some (1, 4)) (2140775548601948684846815920109431776609 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104545 (3, 6, some (2, 1)) (148758058804165991824248523216982516029 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 104546 (3, 6, some (2, 2)) (1048147360401701247863651314917631911217 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 104547 (3, 6, some (2, 3)) (28862286509085946852608459444293115429 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104576 (3, 6, some (3, 0)) (4469869225755833300856470501278676522251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104577 (3, 6, some (3, 1)) (4064799442332353176830077664914454315327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104578 (3, 6, some (3, 2)) (110092582759186152402432663416025570417 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 104608 (3, 6, some (4, 0)) (2069198345188233411024621334818175197681 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104609 (3, 6, some (4, 1)) (922914067692731883059765363122853462087 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104640 (3, 6, some (5, 0)) (62713462288242721285250235757883884301 / 156250000000000000000000000000000000000 : ℚ) .leaf) 105472 (3, 7, none) (0 : ℚ) (.node .leaf 105508 (3, 7, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105539 (3, 7, some (1, 3)) (4855866884686336592059118002721004417949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105540 (3, 7, some (1, 4)) (532904265050680853746011362480396569713 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 105570 (3, 7, some (2, 2)) (4178351065591946994737676636312974335181 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105571 (3, 7, some (2, 3)) (717887086445535973547829567612483858473 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 105601 (3, 7, some (3, 1)) (1002949547035315720443490505182316917357 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105602 (3, 7, some (3, 2)) (3491882077169957609404432368063628360629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105632 (3, 7, some (4, 0)) (4024421490174345494426224227539331112411 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105633 (3, 7, some (4, 1)) (3614962275344695069451129915247082807361 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 105664 (3, 7, some (5, 0)) (3844041673397627786584936408746273508151 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106533 (3, 8, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 106564 (3, 8, some (1, 4)) (4248777302404892341310995388496052010739 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106595 (3, 8, some (2, 3)) (1788725851024626375023225754596486257593 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 106626 (3, 8, some (3, 2)) (3470817545060153656829581896843388390783 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106657 (3, 8, some (4, 1)) (3559036775816499104206570382950696134771 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106688 (3, 8, some (5, 0)) (1862187981345497413249356206432278194339 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf))))

def V1rllll : KTree ℚ :=
  .node V1rlllll 105509 (3, 7, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) V1rllllr

def V1rlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 131105 (4, 0, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 131106 (4, 0, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131107 (4, 0, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131108 (4, 0, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131136 (4, 0, some (1, 0)) (6925482516567686236992100582003277117849 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131137 (4, 0, some (1, 1)) (6563860758636044434609861532871075070237 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131138 (4, 0, some (1, 2)) (5701359441429828501544710806191480436999 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131139 (4, 0, some (1, 3)) (475893550257094286292676763229669454377 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 131140 (4, 0, some (1, 4)) (4441861226085869345925849573513139766593 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131168 (4, 0, some (2, 0)) (58345428965653728307643213625520667291 / 100000000000000000000000000000000000000 : ℚ) .leaf) 131169 (4, 0, some (2, 1)) (1266968764762184111454380179153662319333 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 131170 (4, 0, some (2, 2)) (4230164891174171433712682339819284038907 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131171 (4, 0, some (2, 3)) (1974160544927053042633710921561395451819 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131200 (4, 0, some (3, 0)) (5701359441429828501544710806191480436999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (475893550257094286292676763229669454377 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 131202 (4, 0, some (3, 2)) (4441861226085869345925849573513139766593 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 131232 (4, 0, some (4, 0)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131233 (4, 0, some (4, 1)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf) 132128 (4, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 132129 (4, 1, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 132130 (4, 1, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132131 (4, 1, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132132 (4, 1, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132160 (4, 1, some (1, 0)) (853647245764813186795124184058287224647 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 132161 (4, 1, some (1, 1)) (6451609312124881578794709533442373553737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132162 (4, 1, some (1, 2)) (5656713612576733340118719497936167957801 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132163 (4, 1, some (1, 3)) (948622761506151862751442993349520532773 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 132164 (4, 1, some (1, 4)) (546609146461337320960188965086270763231 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 132192 (4, 1, some (2, 0)) (2759233441146990279436489459957439225701 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132193 (4, 1, some (2, 1)) (978909951931258584358025396095370604951 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132194 (4, 1, some (2, 2)) (4126555438848551065056647588998489495407 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132195 (4, 1, some (2, 3)) (1873891606953960338585502234073738879089 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlll : KTree ℚ :=
  .node V1rllll 131104 (4, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) V1rlllr

def V1rllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 132225 (4, 1, some (3, 1)) (1069562440143006191527766863456854810763 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132226 (4, 1, some (3, 2)) (95311377264331829905104845495263399357 / 250000000000000000000000000000000000000 : ℚ) .leaf) 132256 (4, 1, some (4, 0)) (5289251108389981887440292989713101372873 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132257 (4, 1, some (4, 1)) (4593872134659113674214554864040485839287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132288 (4, 1, some (5, 0)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133120 (4, 2, none) (0 : ℚ) .leaf) 133152 (4, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 133153 (4, 2, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 133154 (4, 2, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133155 (4, 2, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133156 (4, 2, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133184 (4, 2, some (1, 0)) (6763545453834730708381788641111926131391 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133185 (4, 2, some (1, 1)) (3186172968342204028702903717498988347079 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (1126169863610093541927544340636683015701 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (1184740986191831428179128708913631762141 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 133188 (4, 2, some (1, 4)) (4324906066677133898694540781264275329243 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 133216 (4, 2, some (2, 0)) (5329513509710704960806168689074939553803 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133217 (4, 2, some (2, 1)) (4792821024042808749036942800829057949363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133218 (4, 2, some (2, 2)) (1019223374761102557273501812640604736531 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133219 (4, 2, some (2, 3)) (227303196838647970998837440313746557617 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 133248 (4, 2, some (3, 0)) (591493645437487555676110312556479885147 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 133249 (4, 2, some (3, 1)) (4082845436146831557560223473911699865497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133250 (4, 2, some (3, 2)) (1781763788474731781619302235520276814147 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133280 (4, 2, some (4, 0)) (2278002684592672440439779949974651796221 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133281 (4, 2, some (4, 1)) (3906036919645743433387458904658726988731 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 133312 (4, 2, some (5, 0)) (5025955267390499320760890608569103806193 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134144 (4, 3, none) (0 : ℚ) .leaf) 134176 (4, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 134177 (4, 3, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 134178 (4, 3, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134208 (4, 3, some (1, 0)) (1343456644502664432817791474457488657383 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 134209 (4, 3, some (1, 1)) (394651763321247588898861558412596906357 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 134210 (4, 3, some (1, 2)) (87749991450960767759297459845949991767 / 156250000000000000000000000000000000000 : ℚ) .leaf) 134211 (4, 3, some (1, 3)) (4740954292312399885745685635243641906767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134212 (4, 3, some (1, 4)) (4290390794549195922761188454162438570319 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134240 (4, 3, some (2, 0)) (1301737075334894403821518170831113021421 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 134241 (4, 3, some (2, 1)) (4726365504720624546426123268405975183717 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134242 (4, 3, some (2, 2)) (2025981881962081936222095992847186904967 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134243 (4, 3, some (2, 3)) (89293034926405187039509401363511226629 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 134272 (4, 3, some (3, 0)) (2275029692673544693847066012923722693499 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 134273 (4, 3, some (3, 1)) (124369678149938480751317712584724283219 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (688758615051977438645323094621486204883 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134304 (4, 3, some (4, 0)) (848286633930634306429808859723959823091 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 134305 (4, 3, some (4, 1)) (1823583974256944071892819465782480740111 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 134336 (4, 3, some (5, 0)) (849464538022242867951563707419402639903 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135201 (4, 4, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 135202 (4, 4, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 135203 (4, 4, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 135204 (4, 4, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135232 (4, 4, some (1, 0)) (3341865485827809784253245041163043912171 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135233 (4, 4, some (1, 1)) (6270858890980560921610363324491683607163 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135234 (4, 4, some (1, 2)) (1121562326509701289778446179362218151367 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 135235 (4, 4, some (1, 3)) (593268991553540517891583195866177079031 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135236 (4, 4, some (1, 4)) (53310248460634056438692822357820004753 / 125000000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (2561339536665744332982528116747535463233 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135265 (4, 4, some (2, 1)) (2339848217339380755909761461326530468529 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 135266 (4, 4, some (2, 2)) (4039669038769397215712183784539614755703 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135267 (4, 4, some (2, 3)) (441514861593982077755734374428027980787 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135296 (4, 4, some (3, 0)) (4429599931080652237527771786232819701971 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135297 (4, 4, some (3, 1)) (391715114353492865030802951878061938819 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 135298 (4, 4, some (3, 2)) (3380052863209320027231648540091279309383 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135328 (4, 4, some (4, 0)) (4061634202040673976778795948347585756513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135329 (4, 4, some (4, 1)) (1758825473403639223391204010014533264671 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135360 (4, 4, some (5, 0)) (391715114353492865030802951878061938819 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rll : KTree ℚ :=
  .node V1rlll 132224 (4, 1, some (3, 0)) (5039840166037267697997236487356351303323 / 10000000000000000000000000000000000000000 : ℚ) V1rllr

def V1rlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136226 (4, 5, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136227 (4, 5, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136228 (4, 5, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (6091077106445805705596168055506834033 / 9765625000000000000000000000000000000 : ℚ) .leaf)) 136258 (4, 5, some (1, 2)) (700468956365433628303219488515919202111 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136259 (4, 5, some (1, 3)) (4752955161427658957920370661781710140519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136260 (4, 5, some (1, 4)) (4245399712873662119302261291147007193409 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136288 (4, 5, some (2, 0)) (1012437298846087583307126276082379175139 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 136289 (4, 5, some (2, 1)) (4645207450346365150508373729579091832337 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136290 (4, 5, some (2, 2)) (4034315242526722899302977951619459248073 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136291 (4, 5, some (2, 3)) (3507673748765719839021924657412158010081 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136320 (4, 5, some (3, 0)) (1086080827422399952778603246219363797759 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 136321 (4, 5, some (3, 1)) (1937676543402244443121638575183693300721 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136322 (4, 5, some (3, 2)) (3344309425538651120027024437404680943451 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136352 (4, 5, some (4, 0)) (3943764547994230841632431215600992296251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (1721256239532946604418953231361980506911 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136384 (4, 5, some (5, 0)) (116612949012824114606535513761771948687 / 312500000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137251 (4, 6, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137252 (4, 6, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137282 (4, 6, some (1, 2)) (700286672380768407727629515389378333549 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 137283 (4, 6, some (1, 3)) (119011761979925392964045642477504727523 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 137284 (4, 6, some (1, 4)) (4230334610174865038445165190618386715651 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137313 (4, 6, some (2, 1)) (4618743687660686598708682022698302883897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137314 (4, 6, some (2, 2)) (4032959135900134565754173581035849065171 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137315 (4, 6, some (2, 3)) (3492658258655732796982992413102441952251 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 137344 (4, 6, some (3, 0)) (1070306088816373637048228746531789745289 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137345 (4, 6, some (3, 1)) (1922818543529495941052951313833297368721 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137346 (4, 6, some (3, 2)) (3323916124695585364631563976888412391859 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137376 (4, 6, some (4, 0)) (3860142657648470553302371958443106126007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137377 (4, 6, some (4, 1)) (339462090721805371040594716782139711177 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137408 (4, 6, some (5, 0)) (225722992999120511554431708174052501661 / 625000000000000000000000000000000000000 : ℚ) .leaf) 138276 (4, 7, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 138307 (4, 7, some (1, 3)) (4768193899451730068182717243493211568937 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrll : KTree ℚ :=
  .node V1rlrlll 137216 (4, 6, none) (0 : ℚ) V1rlrllr

def V1rlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 138338 (4, 7, some (2, 2)) (806794174631165842518267985618682474019 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138339 (4, 7, some (2, 3)) (696743204019800504322976090869397633843 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138369 (4, 7, some (3, 1)) (477936179545085404080191358303432106079 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 138370 (4, 7, some (3, 2)) (1656243999465567953059966842984325149037 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138400 (4, 7, some (4, 0)) (3797727706967751374363853686100864042961 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138401 (4, 7, some (4, 1)) (3361999794652973328009132770008814037849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138432 (4, 7, some (5, 0)) (3527051674880832063440197844325886158697 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139332 (4, 8, some (1, 4)) (420887832617171932090239985462531005301 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 139363 (4, 8, some (2, 3)) (1739393549699727760928191492599654409563 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139394 (4, 8, some (3, 2)) (3306534455823652625337679303349087950849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139425 (4, 8, some (4, 1)) (333864092331207934794336842373009762859 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 139456 (4, 8, some (5, 0)) (3464151574942598605644152540901267332491 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163840 (5, 0, none) (0 : ℚ) (.node (.node .leaf 163872 (5, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 163875 (5, 0, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 163904 (5, 0, some (1, 0)) (6723976625270813114481693388772841025117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163905 (5, 0, some (1, 1)) (3186438360577568948641421373468435376319 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163906 (5, 0, some (1, 2)) (5535470997830299861884950628067627583987 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163907 (5, 0, some (1, 3)) (4620468105133174984663239163706609979563 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163936 (5, 0, some (2, 0)) (2688557366737323800416199283863992348769 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163937 (5, 0, some (2, 1)) (4670553654419315508465427092432060773989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163938 (5, 0, some (2, 2)) (3898519963706116393309608044377452170257 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163939 (5, 0, some (2, 3)) (3638772716409544168182455970621964096793 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 163968 (5, 0, some (3, 0)) (4670553654419315508465427092432060773989 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163969 (5, 0, some (3, 1)) (3898519963706116393309608044377452170257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163970 (5, 0, some (3, 2)) (3638772716409544168182455970621964096793 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164000 (5, 0, some (4, 0)) (4620468105133174984663239163706609979563 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164001 (5, 0, some (4, 1)) (4312619515744644940068095965181587077681 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 164864 (5, 1, none) (0 : ℚ) (.node .leaf 164896 (5, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrl : KTree ℚ :=
  .node V1rlrll 138308 (4, 7, some (1, 4)) (4218432320825283218865034949592057114921 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlr

def V1rlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 164898 (5, 1, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164899 (5, 1, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (6675129845865628992315533034158789644789 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (197168312802764804103636690152479413651 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 164930 (5, 1, some (1, 2)) (5523650986884696125634853863243709367643 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164931 (5, 1, some (1, 3)) (57852258346568228359959938606889831117 / 125000000000000000000000000000000000000 : ℚ) .leaf) 164960 (5, 1, some (2, 0)) (2610112895665933540313418725375171253927 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164961 (5, 1, some (2, 1)) (4612791761346943147735221619247853632311 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 164962 (5, 1, some (2, 2)) (485269907944174152982171119171023569773 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164963 (5, 1, some (2, 3)) (885740762455477022452641952002923587429 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (2237896425807670572868935649727149072017 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164993 (5, 1, some (3, 1)) (1893385989945199602401412060964738849549 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 164994 (5, 1, some (3, 2)) (3405976858987983986798956289337264397731 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165024 (5, 1, some (4, 0)) (4117262555046297043567321586539809838033 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165025 (5, 1, some (4, 1)) (3637119656555230704261556020137181502341 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165056 (5, 1, some (5, 0)) (4498389436679256937508914422038219834569 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 165888 (5, 2, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 165920 (5, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 165921 (5, 2, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 165923 (5, 2, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 165952 (5, 2, some (1, 0)) (3320168951549781302668320715142798565603 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165953 (5, 2, some (1, 1)) (6261932404387209628084431588870261483653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165954 (5, 2, some (1, 2)) (2759458210497724302090236238098909328819 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 165955 (5, 2, some (1, 3)) (2319515305623230790874298124108634253339 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 165984 (5, 2, some (2, 0)) (5115384529071262320430527705419457678209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165985 (5, 2, some (2, 1)) (571973946669209839224723144779729729883 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 165986 (5, 2, some (2, 2)) (3879863940148671832279233804266857229631 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165987 (5, 2, some (2, 3)) (3484976832532991667352045914058262379037 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166016 (5, 2, some (3, 0)) (2177909224575263790993157602081473364657 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166017 (5, 2, some (3, 1)) (933572451208127356211141833503983725809 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 166018 (5, 2, some (3, 2)) (822924609881750203756118642966119464613 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 166048 (5, 2, some (4, 0)) (3914332591206495135520805563788607364673 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (1911490413166223606582231847149306937367 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166912 (5, 3, none) (0 : ℚ) .leaf) 166944 (5, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 166945 (5, 3, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 166946 (5, 3, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166947 (5, 3, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166976 (5, 3, some (1, 0)) (1323008886316073423316139043651650782187 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 166977 (5, 3, some (1, 1)) (6225634435374508876454174535517406381627 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 166978 (5, 3, some (1, 2)) (5518445999404369320576549893330350211247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166979 (5, 3, some (1, 3)) (2325619295989723417051881782821569518819 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167008 (5, 3, some (2, 0)) (5042079907672579458899294539537105037513 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167009 (5, 3, some (2, 1)) (2275178218757327634988541646353072382751 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 167010 (5, 3, some (2, 2)) (3884310254998916522968933072005352001311 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167011 (5, 3, some (2, 3)) (137972697875001576647754919795068998839 / 400000000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (2136720013214095541845596908417682199421 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167041 (5, 3, some (3, 1)) (3706752317298348455787254309399996619821 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 167042 (5, 3, some (3, 2)) (1616216529788738627363088188153899668513 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 167072 (5, 3, some (4, 0)) (3803176553225260504097585519152691440361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167073 (5, 3, some (4, 1)) (1640852921802118498552987546099422820887 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (3570504004127062835310500383170144698969 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf)) 167969 (5, 4, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167970 (5, 4, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167971 (5, 4, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 168000 (5, 4, some (1, 0)) (6596339103314420341581513187566277078277 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168001 (5, 4, some (1, 1)) (1549326456318734077443235155486771931471 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168002 (5, 4, some (1, 2)) (5520550416770218779732642771487884063027 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168003 (5, 4, some (1, 3)) (932766404222017896005101403296348790841 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 168032 (5, 4, some (2, 0)) (49890119316605368571125713087722473311 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 168033 (5, 4, some (2, 1)) (4531932913275679969814157443625840816947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168034 (5, 4, some (2, 2)) (1946019154732734894746383436028067700709 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168035 (5, 4, some (2, 3)) (1713730579016683653285906205947718643753 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 168064 (5, 4, some (3, 0)) (1053345346747290865542468599827138982141 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrr : KTree ℚ :=
  .node V1rlrrl 166049 (5, 2, some (4, 1)) (3392279067659703139725189846025480927979 / 10000000000000000000000000000000000000000 : ℚ) V1rlrrr

def V1rlr : KTree ℚ :=
  .node V1rlrl 164897 (5, 1, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) V1rlrr

def V1rl : KTree ℚ :=
  .node V1rll 136192 (4, 5, none) (0 : ℚ) V1rlr

def V1rrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168066 (5, 4, some (3, 2)) (1600739018882933246176785088787196706239 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (116612949012824114606535513761771948687 / 312500000000000000000000000000000000000 : ℚ) .leaf) 168097 (5, 4, some (4, 1)) (201614139273251396558265493199541512907 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 168128 (5, 4, some (5, 0)) (1721256239532946604418953231361980506911 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 168960 (5, 5, none) (0 : ℚ) (.node (.node .leaf 168994 (5, 5, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168995 (5, 5, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169025 (5, 5, some (1, 1)) (6174806444161882465102718453171747606941 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 169026 (5, 5, some (1, 2)) (5524194774557709043486986346258476868831 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169027 (5, 5, some (1, 3)) (292267586335543556030514036043423997957 / 625000000000000000000000000000000000000 : ℚ) .leaf) 169056 (5, 5, some (2, 0)) (4949531299366894488983087014042549329113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169057 (5, 5, some (2, 1)) (1129512584912078141381810545507971260721 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 169058 (5, 5, some (2, 2)) (3901300163483081536283836219790516221261 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169059 (5, 5, some (2, 3)) (170722265207838607910150854644765928931 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169088 (5, 5, some (3, 0)) (4167914423810066025651589787620672499347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169089 (5, 5, some (3, 1)) (14728417254229741074732416128869877169 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 169090 (5, 5, some (3, 2)) (3982687993373094251432956772352412427 / 12500000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169121 (5, 5, some (4, 1)) (3195817531229726739128919249651681794621 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169152 (5, 5, some (5, 0)) (3365867054683523991777881991440069177531 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170019 (5, 6, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 170050 (5, 6, some (1, 2)) (221149331371135067349173522905103776827 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 170051 (5, 6, some (1, 3)) (1172076390026919736205744327574766144769 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170081 (5, 6, some (2, 1)) (4507265114082524429024809004277724100559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170082 (5, 6, some (2, 2)) (3911171119880768047494538920535321849973 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170083 (5, 6, some (2, 3)) (3407243902342023903123158577563914171221 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 170112 (5, 6, some (3, 0)) (2066291666378133646132652839699399513129 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170113 (5, 6, some (3, 1)) (3676547042600918252606994748455544219909 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170114 (5, 6, some (3, 2)) (1589935139988541438340489071318779842389 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 170144 (5, 6, some (4, 0)) (1821472054861146826586231379696444140179 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170145 (5, 6, some (4, 1)) (158962902554310917056007902352006754193 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170176 (5, 6, some (5, 0)) (3314762563291145668252501497912981199253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171075 (5, 7, some (1, 3)) (1174941188515105175423660085207050890437 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 171106 (5, 7, some (2, 2)) (3921148518359576351389541936047971443641 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlll : KTree ℚ :=
  .node V1rrllll 169120 (5, 5, some (4, 0)) (3680967314240776118672579022577063172067 / 10000000000000000000000000000000000000000 : ℚ) V1rrlllr

def V1rrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 171137 (5, 7, some (3, 1)) (918278099862834784544072007218038874861 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171138 (5, 7, some (3, 2)) (794748311740370799515221660751298603417 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171168 (5, 7, some (4, 0)) (1806635199712140603283233076694992921803 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 171169 (5, 7, some (4, 1)) (1585074647413111635549609704118293687133 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 171200 (5, 7, some (5, 0)) (163903739390789824491410357350820841787 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172131 (5, 8, some (2, 3)) (3403288281334380494451398954745919527469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 172162 (5, 8, some (3, 2)) (3181398011610479049605232723029779633121 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172193 (5, 8, some (4, 1)) (3165352884752505007730500698878968449287 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 172224 (5, 8, some (5, 0)) (3250320166182500994729999225561144356341 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 196641 (6, 0, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 196642 (6, 0, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196672 (6, 0, some (1, 0)) (3298602783763758495747647358445395670367 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196673 (6, 0, some (1, 1)) (250109006197075309960747657859742229471 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 196674 (6, 0, some (1, 2)) (5431107530702092384492370452476261656949 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 196704 (6, 0, some (2, 0)) (2561116223458051173998056016483760429783 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 196705 (6, 0, some (2, 1)) (4449163289151154081376149874668553549373 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (464215625917604546909485030432843241581 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (1055807303968486759545316815961385266111 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 196737 (6, 0, some (3, 1)) (881284352327952382023475487462350841439 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 196738 (6, 0, some (3, 2)) (658053514975684347544570307187131817273 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196768 (6, 0, some (4, 0)) (464215625917604546909485030432843241581 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 196769 (6, 0, some (4, 1)) (3466290120036526604349999972014521506623 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196800 (6, 0, some (5, 0)) (846262236337042628015136711917607789703 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 197632 (6, 1, none) (0 : ℚ) (.node (.node (.node .leaf 197664 (6, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 197665 (6, 1, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 197666 (6, 1, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 197696 (6, 1, some (1, 0)) (657157278376980204068601574886949449953 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197697 (6, 1, some (1, 1)) (6213866627062135703760755137445996976307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197698 (6, 1, some (1, 2)) (5434054905947893903223589324923846884079 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197728 (6, 1, some (2, 0)) (2516530190806331029805021696916096596761 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrll : KTree ℚ :=
  .node V1rrlll 171107 (5, 7, some (2, 3)) (3403941530186916291164872090526008636697 / 10000000000000000000000000000000000000000 : ℚ) V1rrllr

def V1rrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 197730 (6, 1, some (2, 2)) (233040294819720814733866436401732318727 / 625000000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (259999974669513385953473955099111086717 / 625000000000000000000000000000000000000 : ℚ) .leaf) 197761 (6, 1, some (3, 1)) (175590899715274069842432801305320070621 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 197762 (6, 1, some (3, 2)) (3178067255221626609452732188268473015051 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197792 (6, 1, some (4, 0)) (719955589963096763019225002708416723923 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197793 (6, 1, some (4, 1)) (12849854620988444386710403193346581227 / 40000000000000000000000000000000000000 : ℚ) .leaf) 197824 (6, 1, some (5, 0)) (3525658672859236326467912824397619075061 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 198656 (6, 2, none) (0 : ℚ) .leaf))) 198688 (6, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198689 (6, 2, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 198690 (6, 2, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 198720 (6, 2, some (1, 0)) (1638265709905703364858761997911655944709 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 198721 (6, 2, some (1, 1)) (1545937466754085239427045740601036552181 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198722 (6, 2, some (1, 2)) (1087915734993043961140726610394380420477 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 198752 (6, 2, some (2, 0)) (621208572308373964579255764167328013951 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 198753 (6, 2, some (2, 1)) (2214065148542147406737754620531985804291 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 198754 (6, 2, some (2, 2)) (468270718526081321530656930621863434559 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 198784 (6, 2, some (3, 0)) (4114543943065190312117588336141985645889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198785 (6, 2, some (3, 1)) (702457728406922114252194204283375289589 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (779739367873589277749265994573912437377 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 198816 (6, 2, some (4, 0)) (1773242925111395211286555296368555173971 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 198817 (6, 2, some (4, 1)) (1550449994074889052201207131050413759691 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198848 (6, 2, some (5, 0)) (410984307093656576832605972058828616031 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) (.node .leaf 199712 (6, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 199713 (6, 3, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199714 (6, 3, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199744 (6, 3, some (1, 0)) (326978757708429940810061295830138126377 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 199745 (6, 3, some (1, 1)) (616001934668474751189483010450979220579 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 199746 (6, 3, some (1, 2)) (5446551652536369573986869934706417276673 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199776 (6, 3, some (2, 0)) (4923345686859953476620552611223662328419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199777 (6, 3, some (2, 1)) (44234955300975184241805105638251692879 / 100000000000000000000000000000000000000 : ℚ) (.node .leaf 199778 (6, 3, some (2, 2)) (3764325502370629049412838998621920539291 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199809 (6, 3, some (3, 1)) (3518308448945588828554374831847613833103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (772142220031442832623207002215032044429 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (3516278349571543672522725931624080850349 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199841 (6, 3, some (4, 1)) (3049723782355839898980309954250870115529 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199872 (6, 3, some (5, 0)) (1592892387564134240220157196599547012389 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200704 (6, 4, none) (0 : ℚ) .leaf) 200737 (6, 4, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 200738 (6, 4, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 200768 (6, 4, some (1, 0)) (6529692641200681311978368578148916925221 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200769 (6, 4, some (1, 1)) (3070523280115408535466401236121353805541 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200770 (6, 4, some (1, 2)) (5454278527508065781109611645663350586393 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200800 (6, 4, some (2, 0)) (4888748887541370893840228315770382238109 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200801 (6, 4, some (2, 1)) (276291846691193327798783185720126532493 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200802 (6, 4, some (2, 2)) (945550101447654636765384724997022104439 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200832 (6, 4, some (3, 0)) (1013195116862228897192261649919223376261 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 200833 (6, 4, some (3, 1)) (440802667450273502768587291825703640739 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200864 (6, 4, some (4, 0)) (874137957793424984291511747855280906003 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (3027163666157454196941569093857859174971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200896 (6, 4, some (5, 0)) (1567782458567190925343497422326092756639 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 201762 (6, 5, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 201793 (6, 5, some (1, 1)) (6125681032191090577465770174728837838343 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201794 (6, 5, some (1, 2)) (5462327058839095717820645225542972537709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201824 (6, 5, some (2, 0)) (972491119851306372178666457463199310291 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 201825 (6, 5, some (2, 1)) (4418949194548000181572006922257598328009 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 201826 (6, 5, some (2, 2)) (3799362113650843464494407417445860527489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201856 (6, 5, some (3, 0)) (4031075125633046650174452139948393413507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201857 (6, 5, some (3, 1)) (1767544706495324183552721941405733196509 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 201858 (6, 5, some (3, 2)) (3070160130690083813235179766393453326457 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201888 (6, 5, some (4, 0)) (1741161686226865696203616112988107965851 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201889 (6, 5, some (4, 1)) (377389272465144390187623379090985016803 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 201920 (6, 5, some (5, 0)) (1554209683053285091044833854574245104103 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 202818 (6, 6, some (1, 2)) (5470428253690442974038929620253475378343 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrr : KTree ℚ :=
  .node V1rrlrrl 200834 (6, 4, some (3, 2)) (3074538624523129834076749347835290891907 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrrr

def V1rrlr : KTree ℚ :=
  .node V1rrlrl 199808 (6, 3, some (3, 0)) (509992327032264989857043080379275630817 / 1250000000000000000000000000000000000000 : ℚ) V1rrlrr

def V1rrl : KTree ℚ :=
  .node V1rrll 197729 (6, 1, some (2, 1)) (887171492572570827575307432516367453967 / 2000000000000000000000000000000000000000 : ℚ) V1rrlr

def V1rrrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202850 (6, 6, some (2, 2)) (152625127503717721820060946027575558541 / 400000000000000000000000000000000000000 : ℚ) .leaf) 202880 (6, 6, some (3, 0)) (250844760753019667352084030623065113881 / 625000000000000000000000000000000000000 : ℚ) .leaf) 202881 (6, 6, some (3, 1)) (354361494225371442938415022347854137091 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 202882 (6, 6, some (3, 2)) (1535800004295865700211286510875702461627 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 202912 (6, 6, some (4, 0)) (3471362467385655767800554679609813436707 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202913 (6, 6, some (4, 1)) (603741140583126208511823949634216795853 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 202944 (6, 6, some (5, 0)) (3092608663521628644889545900200025799523 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 203874 (6, 7, some (2, 2)) (766188252202664392696411826566576676639 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203906 (6, 7, some (3, 2)) (38457201497290278257878321680802418981 / 125000000000000000000000000000000000000 : ℚ) .leaf) 203936 (6, 7, some (4, 0)) (3462558523590233157440046103260023290737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203937 (6, 7, some (4, 1)) (604473408808016162111551095972375093077 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 203968 (6, 7, some (5, 0)) (1541394262577441025181680303125227892917 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 204930 (6, 8, some (3, 2)) (308368622327206667320521705716835964069 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204961 (6, 8, some (4, 1)) (605630791787497053022956491155013801921 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 204992 (6, 8, some (5, 0)) (3076328429392239730515775341159355725673 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229376 (7, 0, none) (0 : ℚ) .leaf)))

def V1rrrlll : KTree ℚ :=
  .node V1rrrllll 203905 (6, 7, some (3, 1)) (3551690734186969107396598880082881429403 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlllr

def V1rrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229409 (7, 0, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (6510067764896034444163829591113451223701 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (3085068674697946544859598494858766050573 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 229472 (7, 0, some (2, 0)) (2479639816983303228571565148259682075113 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 229473 (7, 0, some (2, 1)) (861524544883294621427724964362578394603 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229504 (7, 0, some (3, 0)) (3969905102822221615538956635782761242331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229505 (7, 0, some (3, 1)) (828421823327464830408589967695741606443 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 229536 (7, 0, some (4, 0)) (828421823327464830408589967695741606443 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 229537 (7, 0, some (4, 1)) (3092905776002808496614893429287086245351 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229568 (7, 0, some (5, 0)) (3356017552086380747194979849486855734973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230400 (7, 1, none) (0 : ℚ) (.node .leaf 230432 (7, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 230433 (7, 1, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230464 (7, 1, some (1, 0)) (6497106118614039412491102938054663733427 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230465 (7, 1, some (1, 1)) (3072611201339630870909385985095699883599 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 230496 (7, 1, some (2, 0)) (7663394764179742383138429361222998217 / 15625000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrll : KTree ℚ :=
  .node V1rrrlll 229408 (7, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) V1rrrllr

def V1rrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (3957695188227215373047339095527784333687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (1667877568862743527898686137796070754111 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (3304785984619744441562851900507933008473 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230561 (7, 1, some (4, 1)) (2969630377747463661200837071324101209099 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230592 (7, 1, some (5, 0)) (617528034376147086088583804410601733003 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231424 (7, 2, none) (0 : ℚ) .leaf) 231456 (7, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 231457 (7, 2, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 231488 (7, 2, some (1, 0)) (6487965197202608505852857176585167328427 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231489 (7, 2, some (1, 1)) (6125449406274455334115095199789478139311 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231520 (7, 2, some (2, 0)) (1216059004930443537233549884576765736721 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 231521 (7, 2, some (2, 1)) (864253621096727248351272150135772528453 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 231552 (7, 2, some (3, 0)) (3947002241986902515931059991569082365057 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231553 (7, 2, some (3, 1)) (335883716765003659267109951397236466551 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 231584 (7, 2, some (4, 0)) (3308177978109010522395232319914436503003 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231585 (7, 2, some (4, 1)) (1456646957489382530481267334144547462157 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 231616 (7, 2, some (5, 0)) (2981473492138241582182529947056207881139 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 232448 (7, 3, none) (0 : ℚ) .leaf) 232480 (7, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 232481 (7, 3, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 232512 (7, 3, some (1, 0)) (3240793512636392773175900049661422434073 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 232513 (7, 3, some (1, 1)) (6109566564401361385721973164622682857407 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232544 (7, 3, some (2, 0)) (483398706496532812814192576529485676741 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 232545 (7, 3, some (2, 1)) (173117076134254870416670031675357078489 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 232576 (7, 3, some (3, 0)) (1968804446734349840119410751223045880543 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 232577 (7, 3, some (3, 1)) (1690488247709477462861355571266209804613 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232608 (7, 3, some (4, 0)) (3314894208954476261978162553193871059617 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232609 (7, 3, some (4, 1)) (144505850267856919570168834361448244489 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 232640 (7, 3, some (5, 0)) (117542671461446237307848769679312463669 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 233505 (7, 4, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233536 (7, 4, some (1, 0)) (404826871264496328511499454417507488607 / 625000000000000000000000000000000000000 : ℚ) .leaf) 233537 (7, 4, some (1, 1)) (1524167770338772457362842158348009927303 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 233568 (7, 4, some (2, 0)) (4811001154112236823202415207208359238493 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrl : KTree ℚ :=
  .node V1rrrll 230497 (7, 1, some (2, 1)) (4314341518570957598533072166746866773009 / 10000000000000000000000000000000000000000 : ℚ) V1rrrlr

def V1rrrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233600 (7, 4, some (3, 0)) (3929452425697948040476985781471122210113 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233601 (7, 4, some (3, 1)) (3401468517182251526524081418927122750547 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233632 (7, 4, some (4, 0)) (415238331356034547387595442566893695109 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 233633 (7, 4, some (4, 1)) (23073550520228467217255536174303412469 / 80000000000000000000000000000000000000 : ℚ) .leaf)) 233664 (7, 4, some (5, 0)) (730766888230802696067267474004581629597 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234561 (7, 5, some (1, 1)) (3043050397864785211733485493583586151487 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 234592 (7, 5, some (2, 0)) (4793357220808936309885241968263273487367 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234593 (7, 5, some (2, 1)) (33905001373183932826719291484882140667 / 78125000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 234625 (7, 5, some (3, 1)) (42751682872697751885071153102590037059 / 125000000000000000000000000000000000000 : ℚ) .leaf) 234656 (7, 5, some (4, 0)) (3328252007658891049735080911454368534523 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234657 (7, 5, some (4, 1)) (1443733472716034264735716730089658909187 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 234688 (7, 5, some (5, 0)) (584017103813964307576316159885067664947 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235617 (7, 6, some (2, 1)) (1086263105925958139303703245734019251531 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235648 (7, 6, some (3, 0)) (489567215269034315012181057474674106901 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 235649 (7, 6, some (3, 1)) (859254625992832759753399435657289290629 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrll : KTree ℚ :=
  .node V1rrrrlll 234624 (7, 5, some (3, 0)) (980615245816013777579844045459848278249 / 2500000000000000000000000000000000000000 : ℚ) V1rrrrllr

def V1rrrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235681 (7, 6, some (4, 1)) (180976903258943500905014255713704443121 / 625000000000000000000000000000000000000 : ℚ) .leaf) 235712 (7, 6, some (5, 0)) (2922879319493601463274135327419879639353 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236673 (7, 7, some (3, 1)) (431531557284633163463724523660034474493 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 236704 (7, 7, some (4, 0)) (1669167622861589290735391380010026933313 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 236736 (7, 7, some (5, 0)) (1464113788690324585214323676357164723263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 237729 (7, 8, some (4, 1)) (2918095535426992592722865244842575360673 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 237760 (7, 8, some (5, 0)) (2934544769657416272345423956771314897479 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrl : KTree ℚ :=
  .node V1rrrrlrll 236705 (7, 7, some (4, 1)) (2906293723720811732764026537992187945293 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrlrlr

def V1rrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 262176 (8, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 262208 (8, 0, some (1, 0)) (161161992055870395990193274875350523983 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 262240 (8, 0, some (2, 0)) (4845975325711767180239311834814973391699 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 262272 (8, 0, some (3, 0)) (1903034023762168860951088697592752602529 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262304 (8, 0, some (4, 0)) (771123808286958334270541051529556986259 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262336 (8, 0, some (5, 0)) (2965262277851208250187010480364988171211 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 263168 (8, 1, none) (0 : ℚ) .leaf)))

def V1rrrrlr : KTree ℚ :=
  .node V1rrrrlrl 262144 (8, 0, none) (0 : ℚ) V1rrrrlrr

def V1rrrrl : KTree ℚ :=
  .node V1rrrrll 235680 (7, 6, some (4, 0)) (1666856512817489024420384419634936584213 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrlr

def V1rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 263232 (8, 1, some (1, 0)) (6440954805297327080694060039084910964017 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263264 (8, 1, some (2, 0)) (2405438890643827328311513827381241891519 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (381689113992367317847434960161226846719 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 263328 (8, 1, some (4, 0)) (3113443770196020732896666442429753082221 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 263360 (8, 1, some (5, 0)) (566822013666451164915386753807621962621 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264192 (8, 2, none) (0 : ℚ) .leaf) 264224 (8, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 264256 (8, 2, some (1, 0)) (1609382467037310699508160177059860397831 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 264288 (8, 2, some (2, 0)) (1196115387444430976560775868451191184257 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264320 (8, 2, some (3, 0)) (1912004062648853553426267491376649365441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264352 (8, 2, some (4, 0)) (3141368598754805736597498861757684764943 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264384 (8, 2, some (5, 0)) (2782456242607138714220039505775462609057 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 265248 (8, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265280 (8, 3, some (1, 0)) (6435639247667360500266007938665948527747 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265312 (8, 3, some (2, 0)) (4764394697567656049280522544544076059301 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 265344 (8, 3, some (3, 0)) (3828771428592678179034139034170026711027 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265408 (8, 3, some (5, 0)) (69172413909486036384278413754506430471 / 250000000000000000000000000000000000000 : ℚ) .leaf) 266304 (8, 4, some (1, 0)) (201089862619132161310558668698355725827 / 312500000000000000000000000000000000000 : ℚ) .leaf) 266336 (8, 4, some (2, 0)) (4749056449346536533792786809223893722121 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 266368 (8, 4, some (3, 0)) (19160322023053746120082431325872347923 / 50000000000000000000000000000000000000 : ℚ) .leaf)) 266400 (8, 4, some (4, 0)) (3187630680357333468315532345850251228201 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266432 (8, 4, some (5, 0)) (1384150929889852421455139251249176411713 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267360 (8, 5, some (2, 0)) (2368647247683505346448159254976315256629 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 267392 (8, 5, some (3, 0)) (958613560840608652576840440325762575349 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 267456 (8, 5, some (5, 0)) (1388809470385888123482501660495839564051 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 268416 (8, 6, some (3, 0)) (959075643095886952208323116348612571079 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 268448 (8, 6, some (4, 0)) (3221506949976032527475647584483135231753 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 268480 (8, 6, some (5, 0)) (558072940696422473633826874913330625647 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269472 (8, 7, some (4, 0)) (646967876359521864435496209178698149951 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 269504 (8, 7, some (5, 0)) (2804266430678224382304589315337433898021 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 270528 (8, 8, some (5, 0)) (1409085388629837178321880717562280688167 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrr : KTree ℚ :=
  .node V1rrrrrrl 267424 (8, 5, some (4, 0)) (1602959272835771379806130829428672543191 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrr

def V1rrrrr : KTree ℚ :=
  .node V1rrrrrl 265376 (8, 3, some (4, 0)) (3166205045398653348465781412746287538151 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrr

def V1rrrr : KTree ℚ :=
  .node V1rrrrl 263200 (8, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) V1rrrrr

def V1rrr : KTree ℚ :=
  .node V1rrrl 233569 (7, 4, some (2, 1)) (4334134523533506026814927402949834008377 / 10000000000000000000000000000000000000000 : ℚ) V1rrrr

def V1rr : KTree ℚ :=
  .node V1rrl 202849 (6, 6, some (2, 1)) (4417929444670887408451863610984172562969 / 10000000000000000000000000000000000000000 : ℚ) V1rrr

def V1r : KTree ℚ :=
  .node V1rl 168065 (5, 4, some (3, 1)) (1845624180123111842833728386990847556731 / 5000000000000000000000000000000000000000 : ℚ) V1rr

def V1 : KTree ℚ :=
  .node V1l 104448 (3, 6, none) (0 : ℚ) V1r


end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3V2.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3V2 (namespace A36W.TGCert3.R8_8_5_l2_r3): the level-2 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R8_8_5_l2_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V2ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 34 (0, 0, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 35 (0, 0, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36 (0, 0, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37 (0, 0, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 1059 (0, 1, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 1060 (0, 1, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 1061 (0, 1, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1088 (0, 1, some (1, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 1089 (0, 1, some (1, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 1090 (0, 1, some (1, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 1091 (0, 1, some (1, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1092 (0, 1, some (1, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2048 (0, 2, none) (0 : ℚ) .leaf) 2080 (0, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 2081 (0, 2, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 2082 (0, 2, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2083 (0, 2, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2084 (0, 2, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2085 (0, 2, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 2112 (0, 2, some (1, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2113 (0, 2, some (1, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2116 (0, 2, some (1, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2144 (0, 2, some (2, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 2145 (0, 2, some (2, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 2146 (0, 2, some (2, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 2147 (0, 2, some (2, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3104 (0, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 3105 (0, 3, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 3106 (0, 3, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 3107 (0, 3, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3108 (0, 3, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3109 (0, 3, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 3136 (0, 3, some (1, 0)) (15879682525141928115977249664905537483677 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 3137 (0, 3, some (1, 1)) (14591963162480063182468952666607727919089 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3138 (0, 3, some (1, 2)) (13830027606673476339589502489012306320829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (2402548176141623203943120932321018916661 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 3140 (0, 3, some (1, 4)) (200541150396405164264897533146988280363 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 3168 (0, 3, some (2, 0)) (15879682525141928115977249664905537483677 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3169 (0, 3, some (2, 1)) (14591963162480063182468952666607727919089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (13830027606673476339589502489012306320829 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3171 (0, 3, some (2, 3)) (2402548176141623203943120932321018916661 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 3200 (0, 3, some (3, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) (.node .leaf 4129 (0, 4, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 4130 (0, 4, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4131 (0, 4, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4133 (0, 4, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 4160 (0, 4, some (1, 0)) (7536646198456032289418889977679776579167 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4161 (0, 4, some (1, 1)) (6925482516567686236992100582003277117849 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4162 (0, 4, some (1, 2)) (6563860758636044434609861532871075070237 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4163 (0, 4, some (1, 3)) (11402718882859657003089421612382960873997 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4164 (0, 4, some (1, 4)) (9517871005141885725853535264593389087541 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4192 (0, 4, some (2, 0)) (3349620532647125461963951101191011812963 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4193 (0, 4, some (2, 1)) (3077992229585638327552044703112567607933 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 4194 (0, 4, some (2, 2)) (11669085793130745661528642725104133458199 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 4195 (0, 4, some (2, 3)) (1266968764762184111454380179153662319333 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4224 (0, 4, some (3, 0)) (7536646198456032289418889977679776579167 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (6925482516567686236992100582003277117849 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4226 (0, 4, some (3, 2)) (6563860758636044434609861532871075070237 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4256 (0, 4, some (4, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 4257 (0, 4, some (4, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5154 (0, 5, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 5155 (0, 5, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 5156 (0, 5, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5157 (0, 5, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (13447953250541626228963386777545682050233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5186 (0, 5, some (1, 2)) (3186438360577568948641421373468435376319 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 5187 (0, 5, some (1, 3)) (5535470997830299861884950628067627583987 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 5188 (0, 5, some (1, 4)) (9240936210266349969326478327413219959127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5216 (0, 5, some (2, 0)) (6431271422682480886970786114286742680889 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5217 (0, 5, some (2, 1)) (11819490161608851177799851659952259614463 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5218 (0, 5, some (2, 2)) (175036286896961184922929640876562001873 / 156250000000000000000000000000000000000 : ℚ) .leaf)))) 5219 (0, 5, some (2, 3)) (9730320113373573975969639775900126612477 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5248 (0, 5, some (3, 0)) (6431271422682480886970786114286742680889 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5249 (0, 5, some (3, 1)) (11819490161608851177799851659952259614463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (175036286896961184922929640876562001873 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 5280 (0, 5, some (4, 0)) (14634715415170800951684633291176943344957 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5281 (0, 5, some (4, 1)) (13447953250541626228963386777545682050233 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5312 (0, 5, some (5, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 6144 (0, 6, none) (0 : ℚ) (.node .leaf 6179 (0, 6, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 6180 (0, 6, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6181 (0, 6, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 6210 (0, 6, some (1, 2)) (12505450309853765498037382892987111473551 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6211 (0, 6, some (1, 3)) (10862215061404184768984740904952523313897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6212 (0, 6, some (1, 4)) (9066711443703213806825879500641469562129 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6241 (0, 6, some (2, 1)) (2837326170482234507702296351840391539823 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (10756688138523814930791835269231793805089 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6243 (0, 6, some (2, 3)) (4671621453608711785444957368401981226841 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 6272 (0, 6, some (3, 0)) (12281941953039460027201154037700376647531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 6273 (0, 6, some (3, 1)) (11285971508480673867690830578079414562421 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6274 (0, 6, some (3, 2)) (41783835847798893970317405591193186211 / 39062500000000000000000000000000000000 : ℚ) .leaf) 6304 (0, 6, some (4, 0)) (12350864186221499645760083072704306931749 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6305 (0, 6, some (4, 1)) (2837326170482234507702296351840391539823 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 6336 (0, 6, some (5, 0)) (7179399289795793599888441146242737939307 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7204 (0, 7, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 7205 (0, 7, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 7235 (0, 7, some (1, 3)) (2679685944404999590488795729153363838573 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7236 (0, 7, some (1, 4)) (1789391138387324033682554330222801869917 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (416579489253194942400022944907626588619 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 7267 (0, 7, some (2, 3)) (9046007721274593524991112125807073143331 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7297 (0, 7, some (3, 1)) (5391568467840851571555435000870708060781 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7298 (0, 7, some (3, 2)) (5110041734839191293440281457533552820393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (2933683241540172951752803011217450698329 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 7329 (0, 7, some (4, 1)) (5391568467840851571555435000870708060781 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 7360 (0, 7, some (5, 0)) (239158959908166273240717636784031306929 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf) 8229 (0, 8, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 8260 (0, 8, some (1, 4)) (4429782466853142630302484578681682122871 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 8291 (0, 8, some (2, 3)) (4409645192980882981663487264163723150491 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 8322 (0, 8, some (3, 2)) (9848729063912115011647080241887243376261 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8353 (0, 8, some (4, 1)) (1025997409861879442517348234370855869311 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 8384 (0, 8, some (5, 0)) (2827085658447938951337906574777646498177 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf))) 32800 (1, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32801 (1, 0, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 32803 (1, 0, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 32804 (1, 0, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32805 (1, 0, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 32832 (1, 0, some (1, 0)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 32833 (1, 0, some (1, 1)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))))) 32834 (1, 0, some (1, 2)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 32836 (1, 0, some (1, 4)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 33828 (1, 1, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 33829 (1, 1, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (1056178332424266901896448945268460780981 / 625000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (396112672273378273702949602918428192757 / 250000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (1419581601303364064213276692958343580779 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 33859 (1, 1, some (1, 3)) (751566935633171072957938077569623186397 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 33860 (1, 1, some (1, 4)) (5389692031503281601887789344917718153859 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33888 (1, 1, some (2, 0)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 33889 (1, 1, some (2, 1)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 33890 (1, 1, some (2, 2)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 33891 (1, 1, some (2, 3)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf) 34848 (1, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 34849 (1, 2, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 34850 (1, 2, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 34851 (1, 2, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34853 (1, 2, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 34880 (1, 2, some (1, 0)) (637328710162046636263361452468789057989 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 34881 (1, 2, some (1, 1)) (2981559760803867180250114290010647061903 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (6718177742569238749745301218737020322549 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (2853280598952498399096636056585893833923 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 34884 (1, 2, some (1, 4)) (2538161631488832640403453776125867598591 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 34912 (1, 2, some (2, 0)) (15276523987126217159878986104709202687477 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34913 (1, 2, some (2, 1)) (14416939872940937235263860850103118957823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (12678520519538223723588627031461246478287 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34915 (1, 2, some (2, 3)) (10646071786733828054581995620931160385081 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 34944 (1, 2, some (3, 0)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35840 (1, 3, none) (0 : ℚ) (.node .leaf 35872 (1, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 35873 (1, 3, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35874 (1, 3, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35875 (1, 3, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35876 (1, 3, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 35877 (1, 3, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35904 (1, 3, some (1, 0)) (1908124204056228667400536073900655434293 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (3567455996908827416607535246411406725461 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (6446955336685408303029426680168925405291 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (5482544595941187425673095084223331667221 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35908 (1, 3, some (1, 4)) (9722463243243157723206906672451930702941 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35936 (1, 3, some (2, 0)) (3294663349606843788036404596831247741453 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 35937 (1, 3, some (2, 1)) (618015574881606482740451060873885792487 / 500000000000000000000000000000000000000 : ℚ) .leaf)))) 35938 (1, 3, some (2, 2)) (11064244318982321472337926315889237311119 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35939 (1, 3, some (2, 3)) (4684229527145904907196719730567022994071 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (14224270791903603265121879065036634394029 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35969 (1, 3, some (3, 1)) (6721967710600321013348761916597420397487 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35970 (1, 3, some (3, 2)) (470885080927438106476917746176795171423 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 36000 (1, 3, some (4, 0)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36001 (1, 3, some (4, 1)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 36864 (1, 4, none) (0 : ℚ) (.node .leaf 36897 (1, 4, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 36898 (1, 4, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36899 (1, 4, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36901 (1, 4, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 36928 (1, 4, some (1, 0)) (1851108749904622780710907145082747253827 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36929 (1, 4, some (1, 1)) (2767317506147735122131582532801485314247 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36930 (1, 4, some (1, 2)) (12519945185572318300448788331605327495643 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36931 (1, 4, some (1, 3)) (2663472523923984243302050833690523231987 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))) 36932 (1, 4, some (1, 4)) (235739872774994959884181060795338803201 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36960 (1, 4, some (2, 0)) (12865237649734395844226132400805768441141 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36961 (1, 4, some (2, 1)) (12041187898610488059158635790204987564703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (2710668900911272726594153083831672493563 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 36963 (1, 4, some (2, 3)) (1841216335224392627889909751154234666669 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (2467212889135052931526981262673014818019 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (11576307562160574273792043090924753162737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (10346499105995661021807469128036883531827 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37024 (1, 4, some (4, 0)) (13684392212298025260912547912224893832747 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 37025 (1, 4, some (4, 1)) (12942877923240517335071151482965220110973 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37056 (1, 4, some (5, 0)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) (.node .leaf 37922 (1, 5, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 37923 (1, 5, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37924 (1, 5, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37925 (1, 5, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 37953 (1, 5, some (1, 1)) (13527726123499686536498341923808531696601 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 37954 (1, 5, some (1, 2)) (765709073886937888439636694251729489549 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37955 (1, 5, some (1, 3)) (208591158688343886039379947618960925023 / 200000000000000000000000000000000000000 : ℚ) .leaf) 37956 (1, 5, some (1, 4)) (4610270584836806870906777240764902135127 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37984 (1, 5, some (2, 0)) (6244245915076984361408656362603548043641 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 37985 (1, 5, some (2, 1)) (45610555283054073699392039855591766569 / 39062500000000000000000000000000000000 : ℚ) .leaf)) 37986 (1, 5, some (2, 2)) (10545421932569878692292087759992556020137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37987 (1, 5, some (2, 3)) (8965950171878679642294112839673681645309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38016 (1, 5, some (3, 0)) (5985695846288170239332274028331914480513 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38017 (1, 5, some (3, 1)) (11213144562024114974618294118687444041863 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38018 (1, 5, some (3, 2)) (10075234705142964007336757871155132803861 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38048 (1, 5, some (4, 0)) (11729192195805234373143932513692414361327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38049 (1, 5, some (4, 1)) (1376069409436754503283602240526893445299 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 38080 (1, 5, some (5, 0)) (2671997896002274711915904954209733030529 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 38912 (1, 6, none) (0 : ℚ) (.node (.node .leaf 38947 (1, 6, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38948 (1, 6, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38949 (1, 6, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf))))) 38978 (1, 6, some (1, 2)) (3012586994419021914453941827472616541353 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (5179272765400196153941775235459864621759 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38980 (1, 6, some (1, 4)) (362587205345064909889355967176761665069 / 400000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (5682562039149858990506704240819326869979 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 39010 (1, 6, some (2, 2)) (10283221063920297665981264465169750604181 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 39011 (1, 6, some (2, 3)) (8750371998875463157264448813267678369987 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39040 (1, 6, some (3, 0)) (11578523688258660404210101917040063380689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39041 (1, 6, some (3, 1)) (5417637240436566759241988121139745989063 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 39042 (1, 6, some (3, 2)) (4880458606629454162323896178763363677953 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 39072 (1, 6, some (4, 0)) (5646358686297030751592258465546144075523 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39073 (1, 6, some (4, 1)) (10580056637879723381682162084724926416223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39104 (1, 6, some (5, 0)) (452629156036655688985559466259542854509 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 39936 (1, 7, none) (0 : ℚ) .leaf)) 39972 (1, 7, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39973 (1, 7, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 40003 (1, 7, some (1, 3)) (2061995041053371447632086223163673485331 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 40004 (1, 7, some (1, 4)) (8944299875581298148585107450024313046179 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 40034 (1, 7, some (2, 2)) (1006443691055135376372257199037931915753 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40035 (1, 7, some (2, 3)) (171382580548744605157939707406462319091 / 200000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (84164022337811095253228042093368502033 / 80000000000000000000000000000000000000 : ℚ) .leaf) 40066 (1, 7, some (3, 2)) (118654437712762929924894831981891447289 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 40096 (1, 7, some (4, 0)) (271616870349705974668075059857837337909 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 40097 (1, 7, some (4, 1)) (1271300708129146742114408674353896091663 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40128 (1, 7, some (5, 0)) (10815107035464282253301022523371016770203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40960 (1, 8, none) (0 : ℚ) (.node .leaf 40997 (1, 8, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 41028 (1, 8, some (1, 4)) (2212161711255740799346502898505582387017 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41059 (1, 8, some (2, 3)) (4208972711044415782565158747194386927571 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41090 (1, 8, some (3, 2)) (9270674610922060821937705654761101749131 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41121 (1, 8, some (4, 1)) (4919342001610305540529166254056946490409 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41152 (1, 8, some (5, 0)) (10350471987558506246310705908898549129349 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65536 (2, 0, none) (0 : ℚ) .leaf) 65568 (2, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 65569 (2, 0, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V2lrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65573 (2, 0, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 65600 (2, 0, some (1, 0)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 65601 (2, 0, some (1, 1)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65603 (2, 0, some (1, 3)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 65604 (2, 0, some (1, 4)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 65632 (2, 0, some (2, 0)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65633 (2, 0, some (2, 1)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65634 (2, 0, some (2, 2)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf)) 66592 (2, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66593 (2, 1, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 66595 (2, 1, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 66596 (2, 1, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (15276523987126217159878986104709202687477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66625 (2, 1, some (1, 1)) (14416939872940937235263860850103118957823 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66626 (2, 1, some (1, 2)) (12678520519538223723588627031461246478287 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66627 (2, 1, some (1, 3)) (10646071786733828054581995620931160385081 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1955347551372898901471711656147491630709 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (2981559760803867180250114290010647061903 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 66657 (2, 1, some (2, 1)) (6718177742569238749745301218737020322549 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 66658 (2, 1, some (2, 2)) (2853280598952498399096636056585893833923 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (2538161631488832640403453776125867598591 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 66689 (2, 1, some (3, 1)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66690 (2, 1, some (3, 2)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 67617 (2, 2, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf))))) 67618 (2, 2, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67619 (2, 2, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67620 (2, 2, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 67648 (2, 2, some (1, 0)) (14708238413425451052132462950975941079221 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67649 (2, 2, some (1, 1)) (6922350696615166609992665312542070481479 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67650 (2, 2, some (1, 2)) (12266209564443523211150629160423210626713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67651 (2, 2, some (1, 3)) (5168146518753550449935822096527645536601 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67652 (2, 2, some (1, 4)) (2350169009645317191785865956978981472537 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 67680 (2, 2, some (2, 0)) (12453235625790927514154510381724127467233 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67681 (2, 2, some (2, 1)) (11587133985815556482844703262073207247719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (2001766324524674197116719009965334505667 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 67683 (2, 2, some (2, 3)) (1731269497037784798267645947039041298059 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 67712 (2, 2, some (3, 0)) (6922350696615166609992665312542070481479 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67713 (2, 2, some (3, 1)) (12266209564443523211150629160423210626713 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (5168146518753550449935822096527645536601 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67744 (2, 2, some (4, 0)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 67745 (2, 2, some (4, 1)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68640 (2, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 68641 (2, 3, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 68642 (2, 3, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 68643 (2, 3, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68644 (2, 3, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68645 (2, 3, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 68672 (2, 3, some (1, 0)) (14355617023491174012426433843119474890339 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68673 (2, 3, some (1, 1)) (13490001907604423838813674501780144840723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (2401950354780395020894366205036671551529 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 68675 (2, 3, some (1, 3)) (633948483086329646571917040453885053213 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 68676 (2, 3, some (1, 4)) (9167458591246381757744484565102399808203 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68704 (2, 3, some (2, 0)) (6140346515396173241735395580024237243129 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68705 (2, 3, some (2, 1)) (11459003251481738970678334719615504737277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68706 (2, 3, some (2, 2)) (4997038606670279997624455334920812899063 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68707 (2, 3, some (2, 3)) (8640263912830757365966784162640956494667 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (10887554935653899062704020571946572756711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68738 (2, 3, some (3, 2)) (9318680302584776800431716800240555699807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (13187612163622734086340863194427437716373 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (11614688993145985063417141193732624027879 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68800 (2, 3, some (5, 0)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69665 (2, 4, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 69666 (2, 4, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 69667 (2, 4, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69668 (2, 4, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69669 (2, 4, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 69696 (2, 4, some (1, 0)) (2822140331075262949170147139400735932861 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 69697 (2, 4, some (1, 1)) (1324430045777389573227034087922732835527 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69698 (2, 4, some (1, 2)) (11830542094623557844573147085063704153071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69699 (2, 4, some (1, 3)) (10109052199362425955936187049355042273797 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69700 (2, 4, some (1, 4)) (4502851109947243201828590486006466222549 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 69728 (2, 4, some (2, 0)) (1203573217396459619948663320588060886031 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69729 (2, 4, some (2, 1)) (2238859953802221799015549970802538546333 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 69730 (2, 4, some (2, 2)) (1228931891338898039344326607122610277327 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 69731 (2, 4, some (2, 3)) (1063971862933608868716830103490680027597 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 69760 (2, 4, some (3, 0)) (11554454406333085935339020028964215015049 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69761 (2, 4, some (3, 1)) (10639859770662119159683791579435003053833 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69762 (2, 4, some (3, 2)) (9188865703219728829090966846801850673533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (2257387263549966023334474551011912072079 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 69793 (2, 4, some (4, 1)) (2560205022215852666588556760622330200643 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 69824 (2, 4, some (5, 0)) (6402417840491346456253209002351328547741 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70690 (2, 5, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 70691 (2, 5, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70692 (2, 5, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70693 (2, 5, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (13062340049180405493953683407687854908993 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (2932590950567189168614519577364907735151 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 70723 (2, 5, some (1, 3)) (10090117723025809815560232796241835064491 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 70724 (2, 5, some (1, 4)) (8885746278764257182793880792464367989631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70752 (2, 5, some (2, 0)) (471743497275239436812497208129876690477 / 400000000000000000000000000000000000000 : ℚ) .leaf) 70753 (2, 5, some (2, 1)) (10954568737617298904255796479920347884529 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70754 (2, 5, some (2, 2)) (483537278878297620132595273338476414151 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 70755 (2, 5, some (2, 3)) (8368205751687702915309829921893557132969 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70784 (2, 5, some (3, 0)) (5590755331662829047876479646315352684289 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (2583946415709748483611127349117756918797 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 70786 (2, 5, some (3, 2)) (8985877370306198021489018134067919701813 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70816 (2, 5, some (4, 0)) (10874640453713667000333518696536703379137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70817 (2, 5, some (4, 1)) (4972365562456712611738672970943212067637 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70848 (2, 5, some (5, 0)) (10835022383967879659213981313273303855117 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71680 (2, 6, none) (0 : ℚ) .leaf)) 71715 (2, 6, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71716 (2, 6, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71717 (2, 6, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 71746 (2, 6, some (1, 2)) (11700097372194136323269382226492531198691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 71747 (2, 6, some (1, 3)) (10076127556323574817941719682490307350643 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71748 (2, 6, some (1, 4)) (4396369787034780676278993057672221141393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71777 (2, 6, some (2, 1)) (10754003663785210151586527442304956088201 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71778 (2, 6, some (2, 2)) (190627125308698151911675752625003011291 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 71779 (2, 6, some (2, 3)) (4116667493096143053707507720066908737363 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71808 (2, 6, some (3, 0)) (10877620628651163610012159692901035144341 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71809 (2, 6, some (3, 1)) (1259705082656287213947391614586623832431 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 71810 (2, 6, some (3, 2)) (8806657763607683623030648907076588983499 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71840 (2, 6, some (4, 0)) (2618599183185058020023217102109424788959 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 71841 (2, 6, some (4, 1)) (4809904433230426133822308154229126919907 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71872 (2, 6, some (5, 0)) (648280325477785374405413140292885103497 / 625000000000000000000000000000000000000 : ℚ) .leaf) 72704 (2, 7, none) (0 : ℚ) (.node .leaf 72740 (2, 7, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72741 (2, 7, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72771 (2, 7, some (1, 3)) (2516286519008237141001581203771858253427 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72772 (2, 7, some (1, 4)) (8718285332318306198576276266990737449021 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72802 (2, 7, some (2, 2)) (4706503339774082580968859478120872622439 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrl : KTree ℚ :=
  .node V2lrll 68736 (2, 3, some (3, 0)) (11915250550251725720320936209965755402719 / 10000000000000000000000000000000000000000 : ℚ) V2lrlr

def V2lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 72833 (2, 7, some (3, 1)) (9866811760847337850796785455677267442869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72834 (2, 7, some (3, 2)) (1082226670766741024396569527564480606333 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72864 (2, 7, some (4, 0)) (2538103601808654068394189168904463776909 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 72865 (2, 7, some (4, 1)) (9350147853976817654682169448856114255759 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 72896 (2, 7, some (5, 0)) (2486134608866345056175353789478173857991 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73728 (2, 8, none) (0 : ℚ) .leaf) 73765 (2, 8, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 73796 (2, 8, some (1, 4)) (4328610101579382673506103549357750598427 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 73827 (2, 8, some (2, 3)) (50035721838419131983819485523346748743 / 62500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73858 (2, 8, some (3, 2)) (2133602073022963858559680864397072671757 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 73889 (2, 8, some (4, 1)) (9132163245081407867562571667394912556031 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73920 (2, 8, some (5, 0)) (9604497349277338278357921350647528927037 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf)) 98336 (3, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98337 (3, 0, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 98338 (3, 0, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 98339 (3, 0, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 98340 (3, 0, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98341 (3, 0, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (14591963162480063182468952666607727919089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (13830027606673476339589502489012306320829 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (2402548176141623203943120932321018916661 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 98371 (3, 0, some (1, 3)) (200541150396405164264897533146988280363 / 200000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98372 (3, 0, some (1, 4)) (9358983324098621831744999924439208067883 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98400 (3, 0, some (2, 0)) (13830027606673476339589502489012306320829 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98401 (3, 0, some (2, 1)) (2402548176141623203943120932321018916661 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 98402 (3, 0, some (2, 2)) (200541150396405164264897533146988280363 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98403 (3, 0, some (2, 3)) (9358983324098621831744999924439208067883 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98433 (3, 0, some (3, 1)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98434 (3, 0, some (3, 2)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf) 99360 (3, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 99361 (3, 1, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf))))) 99362 (3, 1, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 99363 (3, 1, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99365 (3, 1, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 99392 (3, 1, some (1, 0)) (14224270791903603265121879065036634394029 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99393 (3, 1, some (1, 1)) (6721967710600321013348761916597420397487 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99394 (3, 1, some (1, 2)) (470885080927438106476917746176795171423 / 400000000000000000000000000000000000000 : ℚ) .leaf) 99395 (3, 1, some (1, 3)) (9864656148441163834774439258826611641891 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99396 (3, 1, some (1, 4)) (227755260746348479857146930250463682207 / 250000000000000000000000000000000000000 : ℚ) .leaf))) 99424 (3, 1, some (2, 0)) (618015574881606482740451060873885792487 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99425 (3, 1, some (2, 1)) (11064244318982321472337926315889237311119 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (4684229527145904907196719730567022994071 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99427 (3, 1, some (2, 3)) (1681539247970647196437926628352280026381 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 99456 (3, 1, some (3, 0)) (6446955336685408303029426680168925405291 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99457 (3, 1, some (3, 1)) (5482544595941187425673095084223331667221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99458 (3, 1, some (3, 2)) (9722463243243157723206906672451930702941 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99488 (3, 1, some (4, 0)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 99489 (3, 1, some (4, 1)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf) 100384 (3, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 100385 (3, 2, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 100386 (3, 2, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100387 (3, 2, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100388 (3, 2, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100389 (3, 2, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 100416 (3, 2, some (1, 0)) (111849019827457582456592112314075195011 / 80000000000000000000000000000000000000 : ℚ) .leaf))) 100417 (3, 2, some (1, 1)) (13187612163622734086340863194427437716373 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100418 (3, 2, some (1, 2)) (11614688993145985063417141193732624027879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100419 (3, 2, some (1, 3)) (4932714003089701753302816242225544081399 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100420 (3, 2, some (1, 4)) (8945356190965399930519148514355419539261 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (11915250550251725720320936209965755402719 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (10887554935653899062704020571946572756711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (9318680302584776800431716800240555699807 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100451 (3, 2, some (2, 3)) (509075125720663924481504054603311558963 / 625000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (4997038606670279997624455334920812899063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100482 (3, 2, some (3, 2)) (8640263912830757365966784162640956494667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100512 (3, 2, some (4, 0)) (2401950354780395020894366205036671551529 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 100513 (3, 2, some (4, 1)) (633948483086329646571917040453885053213 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 100544 (3, 2, some (5, 0)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf) 101408 (3, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 101409 (3, 3, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 101410 (3, 3, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101411 (3, 3, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101412 (3, 3, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101413 (3, 3, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 101440 (3, 3, some (1, 0)) (13806386391444697275963457452670598272531 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101441 (3, 3, some (1, 1)) (6501640353967645610736210684482802437273 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101442 (3, 3, some (1, 2)) (11536497674487961091779164106295898969727 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101443 (3, 3, some (1, 3)) (1974922740662889354219676082529836799007 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 101444 (3, 3, some (1, 4)) (8826838814885936906815323056954630124047 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101472 (3, 3, some (2, 0)) (464170904702664167301417944450151923171 / 400000000000000000000000000000000000000 : ℚ) .leaf) 101473 (3, 3, some (2, 1)) (2140105515693582632269302595199287654257 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 101474 (3, 3, some (2, 2)) (1846594393406901520976972053458362919483 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 101475 (3, 3, some (2, 3)) (7999023593819758744766682969967785807903 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101504 (3, 3, some (3, 0)) (1115117478035200679309035439080696160333 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101505 (3, 3, some (3, 1)) (9904826309837521855929694502713942144137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (1687384874300835098230145598702535000239 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 101536 (3, 3, some (4, 0)) (2140105515693582632269302595199287654257 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 101537 (3, 3, some (4, 1)) (1846594393406901520976972053458362919483 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101568 (3, 3, some (5, 0)) (11536497674487961091779164106295898969727 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node .leaf 102433 (3, 4, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 102434 (3, 4, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102435 (3, 4, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102436 (3, 4, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102437 (3, 4, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf))))) 102464 (3, 4, some (1, 0)) (2734732219778804220428993150754496823301 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 102465 (3, 4, some (1, 1)) (3215850862911639869450691984985969450833 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102466 (3, 4, some (1, 2)) (5763096838141569053527824941199133595693 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102467 (3, 4, some (1, 3)) (2470849608241442152692749382261975943113 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 102468 (3, 4, some (1, 4)) (1092108007007212137362464293802794217293 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 102496 (3, 4, some (2, 0)) (5696925591076417413877166995556017612849 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102497 (3, 4, some (2, 1)) (10535448217772932402619543522937431317151 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (4574066567713224023336035497447432968391 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102499 (3, 4, some (2, 3)) (7909672310392251484185466019471126759897 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 102528 (3, 4, some (3, 0)) (5406533172791163145778722301785867975801 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102529 (3, 4, some (3, 1)) (9719392055108609525601784967640172939943 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (8314234883812568050378314856714037270429 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102560 (3, 4, some (4, 0)) (2598360726820041771376964008515985548597 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 102561 (3, 4, some (4, 1)) (364298852450841784482372666186087969959 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102592 (3, 4, some (5, 0)) (1014422338234387090498347881966339947987 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node .leaf 103458 (3, 5, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 103459 (3, 5, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 103460 (3, 5, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103461 (3, 5, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 103489 (3, 5, some (1, 1)) (797070450002367648038070123476542407949 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 103490 (3, 5, some (1, 2)) (11518992686942338182380440890601457889059 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103491 (3, 5, some (1, 3)) (4945567127129116711971327365769054314659 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103492 (3, 5, some (1, 4)) (2166468889046659996779939617395969684539 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103520 (3, 5, some (2, 0)) (2244033062935041083035519854164126288827 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 103521 (3, 5, some (2, 1)) (2598722074945821472697577891155004003901 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 103522 (3, 5, some (2, 2)) (226796868644449623950380582256187318141 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103523 (3, 5, some (2, 3)) (3910831010350793273425416248996122089413 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103552 (3, 5, some (3, 0)) (210818675557600741536550679911180344011 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 103553 (3, 5, some (3, 1)) (4775363716423109903209255471048744469153 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103554 (3, 5, some (3, 2)) (8206626474115224668656331702628786361351 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103584 (3, 5, some (4, 0)) (10055387098405502230294203598755794239591 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103585 (3, 5, some (4, 1)) (8910898795840406808418200863869601232853 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103616 (3, 5, some (5, 0)) (9814468578296189447279909431750498660593 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrr : KTree ℚ :=
  .node V2lrrl 100480 (3, 2, some (3, 0)) (11459003251481738970678334719615504737277 / 10000000000000000000000000000000000000000 : ℚ) V2lrrr

def V2lr : KTree ℚ :=
  .node V2lrl 72803 (2, 7, some (2, 3)) (8112483601070001694677495843871368394017 / 10000000000000000000000000000000000000000 : ℚ) V2lrr

def V2l : KTree ℚ :=
  .node V2ll 65570 (2, 0, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) V2lr

def V2rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104483 (3, 6, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104484 (3, 6, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104485 (3, 6, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 104514 (3, 6, some (1, 2)) (460543880381669780931261813827510889431 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 104515 (3, 6, some (1, 3)) (2474436355798760474048870295938399804753 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104516 (3, 6, some (1, 4)) (4304121831548597189326738836193203749447 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104545 (3, 6, some (2, 1)) (2055111008698915673095996034092472397863 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 104546 (3, 6, some (2, 2)) (1125615421605949676502700300352091897437 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 104547 (3, 6, some (2, 3)) (7740973558423972914938054397008344591131 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104576 (3, 6, some (3, 0)) (2065211765118109793788346312882153202951 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 104577 (3, 6, some (3, 1)) (1176073192152819080489486229012424706677 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 104578 (3, 6, some (3, 2)) (253691277096622474573557884197026181713 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 104608 (3, 6, some (4, 0)) (9778524975335016957717602510801215966837 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104609 (3, 6, some (4, 1)) (8737952374744665707640672706341013547943 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104640 (3, 6, some (5, 0)) (4733800449487470017933519979401553507153 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105472 (3, 7, none) (0 : ℚ) (.node .leaf 105508 (3, 7, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105539 (3, 7, some (1, 3)) (9903338024460427851885937911067727519207 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105540 (3, 7, some (1, 4)) (1712082586779927762828150760229608990421 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105570 (3, 7, some (2, 2)) (14314140932999011949814439900035451541 / 16000000000000000000000000000000000000 : ℚ) (.node .leaf 105571 (3, 7, some (2, 3)) (3834279810896115448246211555856515784449 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 105601 (3, 7, some (3, 1)) (2322372819932679677095309273161449723959 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105602 (3, 7, some (3, 2)) (8045200029552904658218282626456640889019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105632 (3, 7, some (4, 0)) (4778776492288070469412229453698871427157 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105633 (3, 7, some (4, 1)) (8594632036361921292132734443375620210391 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 105664 (3, 7, some (5, 0)) (9184447430345014436789434485185021922079 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106533 (3, 8, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 106564 (3, 8, some (1, 4)) (2130003543640592391672291801128832638013 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 106595 (3, 8, some (2, 3)) (1520785038167405171495134185514620947777 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 106626 (3, 8, some (3, 2)) (7984291221183748500581654559497082698803 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106657 (3, 8, some (4, 1)) (8475956321434472597719685739358380310221 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106688 (3, 8, some (5, 0)) (8958237229178453568028056457572081905317 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf))))

def V2rllll : KTree ℚ :=
  .node V2rlllll 105509 (3, 7, some (0, 5)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) V2rllllr

def V2rlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 131105 (4, 0, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 131106 (4, 0, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131107 (4, 0, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131108 (4, 0, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131136 (4, 0, some (1, 0)) (6925482516567686236992100582003277117849 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131137 (4, 0, some (1, 1)) (6563860758636044434609861532871075070237 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131138 (4, 0, some (1, 2)) (11402718882859657003089421612382960873997 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131139 (4, 0, some (1, 3)) (9517871005141885725853535264593389087541 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131140 (4, 0, some (1, 4)) (4441861226085869345925849573513139766593 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131168 (4, 0, some (2, 0)) (11669085793130745661528642725104133458199 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131169 (4, 0, some (2, 1)) (1266968764762184111454380179153662319333 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 131170 (4, 0, some (2, 2)) (4230164891174171433712682339819284038907 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 131171 (4, 0, some (2, 3)) (1974160544927053042633710921561395451819 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131200 (4, 0, some (3, 0)) (11402718882859657003089421612382960873997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (9517871005141885725853535264593389087541 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131202 (4, 0, some (3, 2)) (4441861226085869345925849573513139766593 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 131232 (4, 0, some (4, 0)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131233 (4, 0, some (4, 1)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf) 132128 (4, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 132129 (4, 1, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 132130 (4, 1, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132131 (4, 1, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132132 (4, 1, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132160 (4, 1, some (1, 0)) (13684392212298025260912547912224893832747 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 132161 (4, 1, some (1, 1)) (12942877923240517335071151482965220110973 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132162 (4, 1, some (1, 2)) (1134582600485015210038649085520626320523 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 132163 (4, 1, some (1, 3)) (2415845194142960180919114726520945823059 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 132164 (4, 1, some (1, 4)) (68496897168779103199100212604505654849 / 78125000000000000000000000000000000000 : ℚ) .leaf)) 132192 (4, 1, some (2, 0)) (11576307562160574273792043090924753162737 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132193 (4, 1, some (2, 1)) (10346499105995661021807469128036883531827 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132194 (4, 1, some (2, 2)) (8754441479790262023404394923396184605129 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132195 (4, 1, some (2, 3)) (393614938668768747637344153639530762903 / 500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rlll : KTree ℚ :=
  .node V2rllll 131104 (4, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) V2rlllr

def V2rllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 132225 (4, 1, some (3, 1)) (1841216335224392627889909751154234666669 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 132226 (4, 1, some (3, 2)) (4099539856596666415700500978705753998169 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132256 (4, 1, some (4, 0)) (2663472523923984243302050833690523231987 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 132257 (4, 1, some (4, 1)) (235739872774994959884181060795338803201 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 132288 (4, 1, some (5, 0)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133120 (4, 2, none) (0 : ℚ) .leaf) 133152 (4, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 133153 (4, 2, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 133154 (4, 2, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133155 (4, 2, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133156 (4, 2, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133184 (4, 2, some (1, 0)) (6780225783554218547143385859244641908843 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133185 (4, 2, some (1, 1)) (6402417840491346456253209002351328547741 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (5677400309601203886489649156098867789113 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (4846946146225078674040932937701788282797 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133188 (4, 2, some (1, 4)) (8681028028115007124732386350140111848667 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 133216 (4, 2, some (2, 0)) (2257387263549966023334474551011912072079 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133217 (4, 2, some (2, 1)) (2560205022215852666588556760622330200643 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133218 (4, 2, some (2, 2)) (8733579116567258325355546634978837874391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133219 (4, 2, some (2, 3)) (7702921687560658813565742915970677559383 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133248 (4, 2, some (3, 0)) (10639859770662119159683791579435003053833 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133249 (4, 2, some (3, 1)) (9188865703219728829090966846801850673533 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133250 (4, 2, some (3, 2)) (7953754611116260068706400651071929932641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133280 (4, 2, some (4, 0)) (1228931891338898039344326607122610277327 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 133281 (4, 2, some (4, 1)) (1063971862933608868716830103490680027597 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 133312 (4, 2, some (5, 0)) (10109052199362425955936187049355042273797 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134144 (4, 3, none) (0 : ℚ) .leaf) 134176 (4, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 134177 (4, 3, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 134178 (4, 3, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134208 (4, 3, some (1, 0)) (2692810130387217092877073071782302080261 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 134209 (4, 3, some (1, 1)) (49598933161604406802401918942309201153 / 39062500000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 134210 (4, 3, some (1, 2)) (11363593347352716889896377378811352076043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134211 (4, 3, some (1, 3)) (1943919230862281858364771483435652397863 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 134212 (4, 3, some (1, 4)) (8613642147044375269272513400498458127763 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134240 (4, 3, some (2, 0)) (11088212224874043676604715714987500351997 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134241 (4, 3, some (2, 1)) (1014422338234387090498347881966339947987 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134242 (4, 3, some (2, 2)) (8707211259230614804020607797377597027639 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134243 (4, 3, some (2, 3)) (3801157143611349666323153186727083533623 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134272 (4, 3, some (3, 0)) (2598360726820041771376964008515985548597 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 134273 (4, 3, some (3, 1)) (364298852450841784482372666186087969959 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (977538455543325799819729546084643575603 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 134304 (4, 3, some (4, 0)) (9719392055108609525601784967640172939943 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134305 (4, 3, some (4, 1)) (8314234883812568050378314856714037270429 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134336 (4, 3, some (5, 0)) (4574066567713224023336035497447432968391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135201 (4, 4, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 135202 (4, 4, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 135203 (4, 4, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 135204 (4, 4, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135232 (4, 4, some (1, 0)) (13386570872329542164012377540457865168081 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135233 (4, 4, some (1, 1)) (6305463917735127950976847479920347651579 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135234 (4, 4, some (1, 2)) (11371638688290088436003569005664449187789 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135235 (4, 4, some (1, 3)) (9741259256692316340336231800441878917881 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135236 (4, 4, some (1, 4)) (21398713382087340987487400004200200897 / 25000000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (2734050578172040852223128579422481855121 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 135265 (4, 4, some (2, 1)) (2455555137601733893529653498997658627 / 2441406250000000000000000000000000000 : ℚ) .leaf))) 135266 (4, 4, some (2, 2)) (216991001662873341320368348189688524497 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135267 (4, 4, some (2, 3)) (3764707952920725473671050226197424887901 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135296 (4, 4, some (3, 0)) (10184530816785984594384351280952008525987 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135297 (4, 4, some (3, 1)) (1128051074910308787581433751544668860753 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 135298 (4, 4, some (3, 2)) (773708477690977401192317989634049598443 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135328 (4, 4, some (4, 0)) (1188995896443377648088907258942303346831 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 135329 (4, 4, some (4, 1)) (8216064053277961290556167942989102718673 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135360 (4, 4, some (5, 0)) (1128051074910308787581433751544668860753 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2rll : KTree ℚ :=
  .node V2rlll 132224 (4, 1, some (3, 0)) (2710668900911272726594153083831672493563 / 2500000000000000000000000000000000000000 : ℚ) V2rllr

def V2rlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136226 (4, 5, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136227 (4, 5, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136228 (4, 5, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (12539791016648361506147868057676038344507 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136258 (4, 5, some (1, 2)) (5689396037690480418936780398161214345033 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136259 (4, 5, some (1, 3)) (9759608549499289374088716994901177426529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136260 (4, 5, some (1, 4)) (106435965733032683752103518650762424171 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 136288 (4, 5, some (2, 0)) (1080569059263098365434866485912301347753 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 136289 (4, 5, some (2, 1)) (4990788664903874035370839749628927944393 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136290 (4, 5, some (2, 2)) (2163203944079258888778658428589126330847 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136291 (4, 5, some (2, 3)) (1866688576911171302289748913114879319827 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136320 (4, 5, some (3, 0)) (2503706621033158357625860755612735895171 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 136321 (4, 5, some (3, 1)) (2237421707968350541382840654471915810871 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 136322 (4, 5, some (3, 2)) (7680000800860107880774542909065176236857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136352 (4, 5, some (4, 0)) (9323924763499065359813504915533117038613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (2031843872070040816007131823861334975327 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 136384 (4, 5, some (5, 0)) (8822717900474760117879968920722890697577 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137251 (4, 6, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137252 (4, 6, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137282 (4, 6, some (1, 2)) (2277015229621033701260798802221272529503 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 137283 (4, 6, some (1, 3)) (977525807789938349413631143475899448083 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 137284 (4, 6, some (1, 4)) (8477414225017337741934497421875392028061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137313 (4, 6, some (2, 1)) (4957010924512690411154919271243136711359 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137314 (4, 6, some (2, 2)) (2156880087193478471942941068559041956643 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 137315 (4, 6, some (2, 3)) (7415124016627013759375534157194477750269 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 137344 (4, 6, some (3, 0)) (9876512427813038327050871543514513223157 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137345 (4, 6, some (3, 1)) (8884100258313415520251901626533021074363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137346 (4, 6, some (3, 2)) (7638067424770304408105279201389303538387 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137376 (4, 6, some (4, 0)) (9166136127951287438534490751139493893223 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137377 (4, 6, some (4, 1)) (402654716147518328976901280292404326429 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137408 (4, 6, some (5, 0)) (67515527331209036628313823412875708929 / 78125000000000000000000000000000000000 : ℚ) .leaf) 138276 (4, 7, some (0, 4)) (5640219854898895244950243119759045385209 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 138307 (4, 7, some (1, 3)) (9788705125471512928440441066967348820723 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrll : KTree ℚ :=
  .node V2rlrlll 137216 (4, 6, none) (0 : ℚ) V2rlrllr

def V2rlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 138338 (4, 7, some (2, 2)) (4302001290947899849791364409182135945507 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138339 (4, 7, some (2, 3)) (922335300210523296887650314245604276207 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138369 (4, 7, some (3, 1)) (4413314514732477418868946901248205668769 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 138370 (4, 7, some (3, 2)) (7605656157288798166436404534508849740131 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 138400 (4, 7, some (4, 0)) (903487270361997882719592946208390474101 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138401 (4, 7, some (4, 1)) (1598188284546495112090409764420042342021 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138432 (4, 7, some (5, 0)) (8490562957539268301352226158014266202259 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139332 (4, 8, some (1, 4)) (8417833035977424423396109033582980091791 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 139363 (4, 8, some (2, 3)) (7348384217654426683821653280134184355801 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139394 (4, 8, some (3, 2)) (7579618479790699717945723389703598463663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139425 (4, 8, some (4, 1)) (7938287289416679780786755269958635408329 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139456 (4, 8, some (5, 0)) (4208339352628990653388170577991484585067 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 163840 (5, 0, none) (0 : ℚ) (.node (.node .leaf 163872 (5, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 163875 (5, 0, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 163904 (5, 0, some (1, 0)) (13447953250541626228963386777545682050233 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163905 (5, 0, some (1, 1)) (3186438360577568948641421373468435376319 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 163906 (5, 0, some (1, 2)) (5535470997830299861884950628067627583987 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 163907 (5, 0, some (1, 3)) (9240936210266349969326478327413219959127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163936 (5, 0, some (2, 0)) (175036286896961184922929640876562001873 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163937 (5, 0, some (2, 1)) (9730320113373573975969639775900126612477 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163938 (5, 0, some (2, 2)) (8121916591054409152728350092453025354701 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163939 (5, 0, some (2, 3)) (1516155298503976736742689987759151706997 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 163968 (5, 0, some (3, 0)) (9730320113373573975969639775900126612477 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163969 (5, 0, some (3, 1)) (8121916591054409152728350092453025354701 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163970 (5, 0, some (3, 2)) (1516155298503976736742689987759151706997 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 164000 (5, 0, some (4, 0)) (9240936210266349969326478327413219959127 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164001 (5, 0, some (4, 1)) (8625239031489289880136191930363174155361 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (658053514975684347544570307187131817273 / 625000000000000000000000000000000000000 : ℚ) .leaf) 164864 (5, 1, none) (0 : ℚ) (.node .leaf 164896 (5, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rlrl : KTree ℚ :=
  .node V2rlrll 138308 (4, 7, some (1, 4)) (2111363527648869169152702514543717592441 / 2500000000000000000000000000000000000000 : ℚ) V2rlrlr

def V2rlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 164898 (5, 1, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 164899 (5, 1, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (2671997896002274711915904954209733030529 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (632068363609845660526384211258397022797 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 164930 (5, 1, some (1, 2)) (11210150095286193789443757093167988233497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164931 (5, 1, some (1, 3)) (596906231433630988687815111477028654453 / 625000000000000000000000000000000000000 : ℚ) .leaf) 164960 (5, 1, some (2, 0)) (1376069409436754503283602240526893445299 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 164961 (5, 1, some (2, 1)) (491731202492778129971931443603678264653 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 164962 (5, 1, some (2, 2)) (8319580885303218871077292256723112690739 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164963 (5, 1, some (2, 3)) (7485621558920228064996421981681364488159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (10075234705142964007336757871155132803861 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164993 (5, 1, some (3, 1)) (85459403806921366760146283229169289233 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 164994 (5, 1, some (3, 2)) (7632370246035362031212642072760809941497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165024 (5, 1, some (4, 0)) (8965950171878679642294112839673681645309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165025 (5, 1, some (4, 1)) (7954753607837333011199459839536788778693 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165056 (5, 1, some (5, 0)) (4610270584836806870906777240764902135127 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 165888 (5, 2, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 165920 (5, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 165921 (5, 2, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 165923 (5, 2, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 165952 (5, 2, some (1, 0)) (3322537827047918041552543530325322059743 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165953 (5, 2, some (1, 1)) (784886490223271060702691396259319713003 / 625000000000000000000000000000000000000 : ℚ) .leaf) 165954 (5, 2, some (1, 2)) (5615620195701900384068348847298397794489 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 165955 (5, 2, some (1, 3)) (383467344362642615171502608944144074917 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 165984 (5, 2, some (2, 0)) (10835022383967879659213981313273303855117 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165985 (5, 2, some (2, 1)) (122427076658199924098170206259132441883 / 125000000000000000000000000000000000000 : ℚ) .leaf) 165986 (5, 2, some (2, 2)) (8336649561917894586000250854783822043713 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165987 (5, 2, some (2, 3)) (1847020468741189023290690946990462717619 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 166016 (5, 2, some (3, 0)) (4972365562456712611738672970943212067637 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166017 (5, 2, some (3, 1)) (4273949973575290783400537985614642629263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166018 (5, 2, some (3, 2)) (1492778474014205399839303571880391198383 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 166048 (5, 2, some (4, 0)) (8985877370306198021489018134067919701813 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (8368205751687702915309829921893557132969 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166912 (5, 3, none) (0 : ℚ) .leaf) 166944 (5, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 166945 (5, 3, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 166946 (5, 3, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166947 (5, 3, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166976 (5, 3, some (1, 0)) (2646627336075579325784799701664997448929 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 166977 (5, 3, some (1, 1)) (19515868741265205168707244452396322293 / 15625000000000000000000000000000000000 : ℚ) .leaf))) 166978 (5, 3, some (1, 2)) (351547377625361314485403130309515206413 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166979 (5, 3, some (1, 3)) (961739772571312907210909415386700092081 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 167008 (5, 3, some (2, 0)) (5352374977215991985634905173560001102991 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167009 (5, 3, some (2, 1)) (9752740444803336721414208795067195348391 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 167010 (5, 3, some (2, 2)) (4172761508014248914441227343571863983763 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167011 (5, 3, some (2, 3)) (7321957275695467106484778149167343416659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (9814468578296189447279909431750498660593 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167041 (5, 3, some (3, 1)) (2133943761504564169335862425471902711213 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 167042 (5, 3, some (3, 2)) (3689871168197522883651213983379784596429 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 167072 (5, 3, some (4, 0)) (8910898795840406808418200863869601232853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167073 (5, 3, some (4, 1)) (7647170294796747579261151541391636001979 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (8206626474115224668656331702628786361351 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf)) 167969 (5, 4, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167970 (5, 4, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167971 (5, 4, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 168000 (5, 4, some (1, 0)) (6606192804695837137476720672770331069037 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 168001 (5, 4, some (1, 1)) (6216682555828370445739353797339895123333 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168002 (5, 4, some (1, 2)) (11265377590361168543838087736017335908619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168003 (5, 4, some (1, 3)) (964367939781854542142769218490023003023 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 168032 (5, 4, some (2, 0)) (10602299242413231625928042752300304134283 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168033 (5, 4, some (2, 1)) (2428110506162217909827808651877544040687 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168034 (5, 4, some (2, 2)) (8349266877492894547327522988420765599999 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168035 (5, 4, some (2, 3)) (7274489862506826637985219288747013693791 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168064 (5, 4, some (3, 0)) (2424873338860967545162681929312359914429 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rlrr : KTree ℚ :=
  .node V2rlrrl 166049 (5, 2, some (4, 1)) (154829052807161662087005738493007263081 / 200000000000000000000000000000000000000 : ℚ) V2rlrrr

def V2rlr : KTree ℚ :=
  .node V2rlrl 164897 (5, 1, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) V2rlrr

def V2rl : KTree ℚ :=
  .node V2rll 136192 (4, 5, none) (0 : ℚ) V2rlr

def V2rrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168066 (5, 4, some (3, 2)) (1833471562824896054028549690762070601801 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (8822717900474760117879968920722890697577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168097 (5, 4, some (4, 1)) (379835367576832633305184374373399391059 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 168128 (5, 4, some (5, 0)) (2031843872070040816007131823861334975327 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 168960 (5, 5, none) (0 : ℚ) (.node (.node .leaf 168994 (5, 5, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168995 (5, 5, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169025 (5, 5, some (1, 1)) (6192578578641703839856131975494091482087 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 169026 (5, 5, some (1, 2)) (11279195671535056824558159128658506194663 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169027 (5, 5, some (1, 3)) (9666350254323939038222790244564826277453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169056 (5, 5, some (2, 0)) (10519014653415100000735574530786355674227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169057 (5, 5, some (2, 1)) (9674262488952692350823946673184177482817 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 169058 (5, 5, some (2, 2)) (8349790400900409098485413221372180568999 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169059 (5, 5, some (2, 3)) (452429282669013139960722608199432868069 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169088 (5, 5, some (3, 0)) (9600955418636821490331481538857459605327 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169089 (5, 5, some (3, 1)) (1699930587619868925618052902415541153611 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 169090 (5, 5, some (3, 2)) (456712704698787902781598932172367512443 / 625000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169121 (5, 5, some (4, 1)) (7565484675119689362235946407035118009323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169152 (5, 5, some (5, 0)) (4023593965290061129833505932385696848919 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170019 (5, 6, some (0, 3)) (6757166745398315261090027622152865703109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 170050 (5, 6, some (1, 2)) (11291291297495119542577615895137006930781 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170051 (5, 6, some (1, 3)) (9686058410214091727571015147651888560721 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170081 (5, 6, some (2, 1)) (4819290406324959252183524685914454226803 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170082 (5, 6, some (2, 2)) (417414076537891567590494149975698161403 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 170083 (5, 6, some (2, 3)) (7211172472685976914960781650722148816589 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 170112 (5, 6, some (3, 0)) (1903368425241594305975039321510141053869 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170113 (5, 6, some (3, 1)) (4240266224553893217196593498143463215173 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 170114 (5, 6, some (3, 2)) (3645741251957595016961753653187720282927 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 170144 (5, 6, some (4, 0)) (4331690999675300706397980353046647676519 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170145 (5, 6, some (4, 1)) (942977991299536479217123446761530758029 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170176 (5, 6, some (5, 0)) (7975067788908512681436602560818841147247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171075 (5, 7, some (1, 3)) (9703316305528806341975629663407816153651 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 171106 (5, 7, some (2, 2)) (4172745593064427911982166821803344409207 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlll : KTree ℚ :=
  .node V2rrllll 169120 (5, 5, some (4, 0)) (546180094114588776219631866331285251369 / 625000000000000000000000000000000000000 : ℚ) V2rrlllr

def V2rrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 171137 (5, 7, some (3, 1)) (4230929435101246528574720388366192150067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 171138 (5, 7, some (3, 2)) (728164109344356391325961916075198013561 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 171168 (5, 7, some (4, 0)) (537281879750552530792960896742087455867 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 171169 (5, 7, some (4, 1)) (7527391445194884723316282907036819985079 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171200 (5, 7, some (5, 0)) (1992229276500657460173024038961330837509 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172131 (5, 8, some (2, 3)) (89635519544771946144885080768106075573 / 125000000000000000000000000000000000000 : ℚ) .leaf) 172162 (5, 8, some (3, 2)) (7275442774498185992580232183332838581863 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 172193 (5, 8, some (4, 1)) (300562266461585384621882349866772359761 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 172224 (5, 8, some (5, 0)) (3978876721862902942301301733180541441263 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 196641 (6, 0, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 196642 (6, 0, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196672 (6, 0, some (1, 0)) (3298602783763758495747647358445395670367 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196673 (6, 0, some (1, 1)) (12505450309853765498037382892987111473551 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196674 (6, 0, some (1, 2)) (10862215061404184768984740904952523313897 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 196704 (6, 0, some (2, 0)) (10756688138523814930791835269231793805089 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 196705 (6, 0, some (2, 1)) (4671621453608711785444957368401981226841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (7798822515415756388079348511271766458561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (371644170996907339359951519218407613671 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 196737 (6, 0, some (3, 1)) (7755302300485980961806584289668687404663 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196738 (6, 0, some (3, 2)) (7238588664732527822990273379058449990003 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196768 (6, 0, some (4, 0)) (7798822515415756388079348511271766458561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196769 (6, 0, some (4, 1)) (7279209252076705869134999941230495163909 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196800 (6, 0, some (5, 0)) (846262236337042628015136711917607789703 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 197632 (6, 1, none) (0 : ℚ) (.node (.node (.node .leaf 197664 (6, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 197665 (6, 1, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 197666 (6, 1, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 197696 (6, 1, some (1, 0)) (13144154451479544411450857780768184733913 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197697 (6, 1, some (1, 1)) (2488121122437577447418280339758645638259 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 197698 (6, 1, some (1, 2)) (5560743423381242859058220386606602817951 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 197728 (6, 1, some (2, 0)) (10621185146743843392552827491016869420931 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrll : KTree ℚ :=
  .node V2rrlll 171107 (5, 7, some (2, 3)) (7189007800227087358052918407783662614781 / 10000000000000000000000000000000000000000 : ℚ) V2rrllr

def V2rrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 197730 (6, 1, some (2, 2)) (8024652277382150479994332681405083637709 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (9499762208699490744551044820475669819429 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197761 (6, 1, some (3, 1)) (251725529883126726133113049575151727783 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 197762 (6, 1, some (3, 2)) (3600288000041572776640270134094442790959 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 197792 (6, 1, some (4, 0)) (8289218354530662198592919569342448472021 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197793 (6, 1, some (4, 1)) (3689247024852523031173814333046015512907 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197824 (6, 1, some (5, 0)) (3872621001742944573856716725373801546947 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198656 (6, 2, none) (0 : ℚ) .leaf))) 198688 (6, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198689 (6, 2, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 198690 (6, 2, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 198720 (6, 2, some (1, 0)) (1641204328542528255468930384031681513551 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 198721 (6, 2, some (1, 1)) (2477352361875148140293163615098926699787 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198722 (6, 2, some (1, 2)) (1114669696043374947205553191528806494421 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 198752 (6, 2, some (2, 0)) (10512496932869200991758049844678325256167 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 198753 (6, 2, some (2, 1)) (4740359360598962954267471194609080599227 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 198754 (6, 2, some (2, 2)) (4030114296143462658709963954171938705203 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 198784 (6, 2, some (3, 0)) (1889478805313233216457331854811111627487 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 198785 (6, 2, some (3, 1)) (4048908765208254742814669767267184326649 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (142142528414514063580100851112082762823 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 198816 (6, 2, some (4, 0)) (8318022912067370525204419976692466388039 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198817 (6, 2, some (4, 1)) (288966699725595469733352814334587236141 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198848 (6, 2, some (5, 0)) (7588578859127593648127543009062329417889 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) (.node .leaf 199712 (6, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 199713 (6, 3, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199714 (6, 3, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199744 (6, 3, some (1, 0)) (3282532975759478296036204943150128414617 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 199745 (6, 3, some (1, 1)) (12341256445758669522219755944853403119663 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199746 (6, 3, some (1, 2)) (11168657553267613967334452247255300241807 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199776 (6, 3, some (2, 0)) (2606784440860566112424708731734247661051 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 199777 (6, 3, some (2, 1)) (1183693136007892789425650240578485792051 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 199778 (6, 3, some (2, 2)) (2021725220168560465235020419068055566111 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199809 (6, 3, some (3, 1)) (8126315433585666605447676155080544796269 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (7061790212208920570072136162816002299127 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (1663582610326902083363641261937358665507 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 199841 (6, 3, some (4, 1)) (1792565899885430874358049862551557903341 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 199872 (6, 3, some (5, 0)) (375445125193420725354649863123465168867 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200704 (6, 4, none) (0 : ℚ) .leaf) 200737 (6, 4, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 200738 (6, 4, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 200768 (6, 4, some (1, 0)) (525234393554420205024531183025608096371 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200769 (6, 4, some (1, 1)) (2460446716316892276771511804463816834937 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 200770 (6, 4, some (1, 2)) (5593949832260583176380658322926089925147 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 200800 (6, 4, some (2, 0)) (10357913279845611963301179390332269811097 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200801 (6, 4, some (2, 1)) (2363899241268574022881450696915706133969 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200802 (6, 4, some (2, 2)) (810721196354926542771371482459616851701 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 200832 (6, 4, some (3, 0)) (9330319019554471514258367237222053677453 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200833 (6, 4, some (3, 1)) (4072783444791835460423830852442120730783 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200864 (6, 4, some (4, 0)) (8303802181457738586103742854077002698511 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (7154619938962457437291172060921491410719 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200896 (6, 4, some (5, 0)) (3742305930802690246562913422358097470901 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 201762 (6, 5, some (0, 2)) (3889695264376915220509547575034711152733 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 201793 (6, 5, some (1, 1)) (12268358734064707578058140717195055490637 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201794 (6, 5, some (1, 2)) (5602429275750076483676901370149558059281 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201824 (6, 5, some (2, 0)) (10300375220942442466343481728257852021193 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201825 (6, 5, some (2, 1)) (472013900678215087607534579192999478353 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 201826 (6, 5, some (2, 2)) (406144605572297120027790460656877856797 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201856 (6, 5, some (3, 0)) (1855448077567788915770549991970315199973 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201857 (6, 5, some (3, 1)) (1631705455692348572159431028923764103169 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 201858 (6, 5, some (3, 2)) (351645440596615001505465511107318217267 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 201888 (6, 5, some (4, 0)) (4141582051692565031272470239249563090943 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201889 (6, 5, some (4, 1)) (3577349158841388862924662566485007593961 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201920 (6, 5, some (5, 0)) (747003117461927333177616429319662470691 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 202818 (6, 6, some (1, 2)) (2804972483176279295321676984710589721179 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlrr : KTree ℚ :=
  .node V2rrlrrl 200834 (6, 4, some (3, 2)) (7040839021964277203445673101168273758939 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrr

def V2rrlr : KTree ℚ :=
  .node V2rrlrl 199808 (6, 3, some (3, 0)) (9387984891208004018585028585323066636509 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrr

def V2rrl : KTree ℚ :=
  .node V2rrll 197729 (6, 1, some (2, 1)) (296462692617007712086335787111922052529 / 312500000000000000000000000000000000000 : ℚ) V2rrlr

def V2rrrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202850 (6, 6, some (2, 2)) (4067568896535429142558705956240352666019 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202880 (6, 6, some (3, 0)) (184587524346256462833106084242663553151 / 200000000000000000000000000000000000000 : ℚ) .leaf) 202881 (6, 6, some (3, 1)) (8167088260866445752549257588201732931109 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202882 (6, 6, some (3, 2)) (7032144394851435213199714958609911058147 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 202912 (6, 6, some (4, 0)) (8259876674516449716916479096356123374981 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202913 (6, 6, some (4, 1)) (7161260274693721471825960981808174527391 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202944 (6, 6, some (5, 0)) (7509760922049955499851147121634747176997 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 203874 (6, 7, some (2, 2)) (4072396295729209732689444336597420951443 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203906 (6, 7, some (3, 2)) (1758840693270447235976782862288734153133 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 203936 (6, 7, some (4, 0)) (8235976925746885466986379298495720102913 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203937 (6, 7, some (4, 1)) (1792557159152327877015781036710964891829 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 203968 (6, 7, some (5, 0)) (235597375180844786227928794262492413341 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 204930 (6, 8, some (3, 2)) (7040764089602295602643780772464191399127 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204961 (6, 8, some (4, 1)) (7179736078411106362585912313309570226753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204992 (6, 8, some (5, 0)) (7551652908921592488272669389223817056889 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229376 (7, 0, none) (0 : ℚ) .leaf)))

def V2rrrlll : KTree ℚ :=
  .node V2rrrllll 203905 (6, 7, some (3, 1)) (4086254416955167851035797359112397237959 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlllr

def V2rrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229409 (7, 0, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (13020135529792068888327659182226902447401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (12340274698791786179438393979435064202291 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229472 (7, 0, some (2, 0)) (416579489253194942400022944907626588619 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 229473 (7, 0, some (2, 1)) (9046007721274593524991112125807073143331 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229504 (7, 0, some (3, 0)) (8877148910477467779191278032792007777989 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229505 (7, 0, some (3, 1)) (7409772975317879871987943599945244368741 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229536 (7, 0, some (4, 0)) (7409772975317879871987943599945244368741 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 229537 (7, 0, some (4, 1)) (864510121417451680477426809227814037329 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229568 (7, 0, some (5, 0)) (7047636859381399569109457683922397043443 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230400 (7, 1, none) (0 : ℚ) (.node .leaf 230432 (7, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 230433 (7, 1, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230464 (7, 1, some (1, 0)) (13053387302505695090397454377192796381501 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230465 (7, 1, some (1, 1)) (3074370326218835389274126065234983322407 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 230496 (7, 1, some (2, 0)) (2586408444002561708995473329577868758401 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrll : KTree ℚ :=
  .node V2rrrlll 229408 (7, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) V2rrrllr

def V2rrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (9096185585691335645332008865678465049367 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (481994996431129824009669719366728821451 / 625000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (1554117296301757456642840391613693776089 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 230561 (7, 1, some (4, 1)) (6924675525199517090838157343498285395147 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 230592 (7, 1, some (5, 0)) (7166123095019132331304921931324321969029 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231424 (7, 2, none) (0 : ℚ) .leaf) 231456 (7, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 231457 (7, 2, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 231488 (7, 2, some (1, 0)) (163236834601620170448149748984340608213 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231489 (7, 2, some (1, 1)) (12260924286530051339799518651656160379433 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231520 (7, 2, some (2, 0)) (410986042513888746407566690129615116911 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 231521 (7, 2, some (2, 1)) (4625846013364561920043961610024263072179 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 231552 (7, 2, some (3, 0)) (1135974852974847350061200385928949686663 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231553 (7, 2, some (3, 1)) (1555052087524823275855129038698430657643 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231584 (7, 2, some (4, 0)) (3919289521191740732802571797245033843397 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 231585 (7, 2, some (4, 1)) (6842616321696555010235821447134488030673 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 231616 (7, 2, some (5, 0)) (7030762435694647126697887231722248356707 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 232448 (7, 3, none) (0 : ℚ) .leaf) 232480 (7, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 232481 (7, 3, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 232512 (7, 3, some (1, 0)) (6532031563910859207444093458240340533813 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 232513 (7, 3, some (1, 1)) (6114645647333835102007851790137954559623 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232544 (7, 3, some (2, 0)) (25542810684591860993957108733285178121 / 25000000000000000000000000000000000000 : ℚ) .leaf) 232545 (7, 3, some (2, 1)) (4628677590973171068236711412182566448469 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 232576 (7, 3, some (3, 0)) (906873562518250450501718101888021994257 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 232577 (7, 3, some (3, 1)) (7824496820349544385640064418386337764713 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232608 (7, 3, some (4, 0)) (985325229324070296033286013896416541513 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 232609 (7, 3, some (4, 1)) (1364417597285658337993439323356126463757 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 232640 (7, 3, some (5, 0)) (1401363081411862535381271451659696205909 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 233505 (7, 4, some (0, 1)) (656638342311602843211102869997347756359 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233536 (7, 4, some (1, 0)) (13068749541384390329514695773133871051299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233537 (7, 4, some (1, 1)) (12201619376673573639564699651107152472947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233568 (7, 4, some (2, 0)) (10169394763931842714035407422408861473803 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrrl : KTree ℚ :=
  .node V2rrrll 230497 (7, 1, some (2, 1)) (4619924732361029960461377065953153563423 / 5000000000000000000000000000000000000000 : ℚ) V2rrrlr

def V2rrrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233600 (7, 4, some (3, 0)) (9045513959618881000153183230446775382047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233601 (7, 4, some (3, 1)) (7863338986312717297109892787440448322901 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233632 (7, 4, some (4, 0)) (791018739349586431970422710054902375481 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 233633 (7, 4, some (4, 1)) (6828088445163191367243989659562611836881 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 233664 (7, 4, some (5, 0)) (351077271295397621775817114607193633647 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234561 (7, 5, some (1, 1)) (2435437090165578795321808384037211018339 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 234592 (7, 5, some (2, 0)) (5064518691048542414450985608538021906991 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 234593 (7, 5, some (2, 1)) (4628766292877333234382398447047601943241 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 234625 (7, 5, some (3, 1)) (394718169270111404472001896276059390327 / 500000000000000000000000000000000000000 : ℚ) .leaf) 234656 (7, 5, some (4, 0)) (990839658512465741044970269115218781457 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 234657 (7, 5, some (4, 1)) (427846303097823398853854078426467960821 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 234688 (7, 5, some (5, 0)) (7086477458467969272098351544912972984387 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235617 (7, 6, some (2, 1)) (4627153328202725783391006999343845334039 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235648 (7, 6, some (3, 0)) (2249363167157872754519608131016783281027 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 235649 (7, 6, some (3, 1)) (1979850719153417722141479271047772939663 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrll : KTree ℚ :=
  .node V2rrrrlll 234624 (7, 5, some (3, 0)) (1804250917684659958205091340166291163359 / 2000000000000000000000000000000000000000 : ℚ) V2rrrrllr

def V2rrrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235681 (7, 6, some (4, 1)) (1716873277399462770306464305111410470621 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235712 (7, 6, some (5, 0)) (1784462502901964275044414498194739571947 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 236673 (7, 7, some (3, 1)) (3969894944520439684428543413195504169533 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 236704 (7, 7, some (4, 0)) (7939960407216016293557377161213417110209 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 236736 (7, 7, some (5, 0)) (717700604698873269672290086943600056543 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 237729 (7, 8, some (4, 1)) (3456654647286985684126451815131414339173 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 237760 (7, 8, some (5, 0)) (1441240534939056769939946515109261855269 / 2000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlrl : KTree ℚ :=
  .node V2rrrrlrll 236705 (7, 7, some (4, 1)) (861327182014597075837277427851339198299 / 1250000000000000000000000000000000000000 : ℚ) V2rrrrlrlr

def V2rrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 262176 (8, 0, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) .leaf) 262208 (8, 0, some (1, 0)) (161161992055870395990193274875350523983 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 262240 (8, 0, some (2, 0)) (10153472111015131234787129558659944249273 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 262272 (8, 0, some (3, 0)) (2138647760037485005640271107770902924747 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262304 (8, 0, some (4, 0)) (881284352327952382023475487462350841439 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 262336 (8, 0, some (5, 0)) (833097497110577556004921992102544295721 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 263168 (8, 1, none) (0 : ℚ) .leaf)))

def V2rrrrlr : KTree ℚ :=
  .node V2rrrrlrl 262144 (8, 0, none) (0 : ℚ) V2rrrrlrr

def V2rrrrl : KTree ℚ :=
  .node V2rrrrll 235680 (7, 6, some (4, 0)) (3967915254413620787753106578527815840251 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrlr

def V2rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 263232 (8, 1, some (1, 0)) (12996761015529554014767895136419477238257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263264 (8, 1, some (2, 0)) (1267626061557832320787135050166990666257 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (4401903787507337935798603369401680834717 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 263328 (8, 1, some (4, 0)) (1849878952746274465745861220138085838373 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 263360 (8, 1, some (5, 0)) (6700510888671744627724407333939186098587 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264192 (8, 2, none) (0 : ℚ) .leaf) 264224 (8, 2, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 264256 (8, 2, some (1, 0)) (13005224530545074825282299353209702155549 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 264288 (8, 2, some (2, 0)) (5046614217713956684398464862293644143507 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264320 (8, 2, some (3, 0)) (2204830873550439691475725384905450802949 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 264352 (8, 2, some (4, 0)) (7488247181276209858012434946481693173513 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264384 (8, 2, some (5, 0)) (3321653813970700888062366384140756514641 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 265248 (8, 3, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265280 (8, 3, some (1, 0)) (6506449471264683744519631342305252950641 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265312 (8, 3, some (2, 0)) (5026825651175363360276114690030657049253 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 265344 (8, 3, some (3, 0)) (8823521482088373471422909902568389260249 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265408 (8, 3, some (5, 0)) (166921547044164740633592939380210019017 / 250000000000000000000000000000000000000 : ℚ) .leaf) 266304 (8, 4, some (1, 0)) (1627483985937770811929499302422305249407 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 266336 (8, 4, some (2, 0)) (501013611568241635502139119981891118439 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 266368 (8, 4, some (3, 0)) (4410666626189016960570965278216557084897 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 266400 (8, 4, some (4, 0)) (7605674364646259705753480205750273040843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266432 (8, 4, some (5, 0)) (3367086100068805970161592342536411787393 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 267360 (8, 5, some (2, 0)) (4995846386680423276503973426131168437949 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 267392 (8, 5, some (3, 0)) (8815569079656503581550925374021625777163 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 267456 (8, 5, some (5, 0)) (135868065805923502144648117056520806741 / 200000000000000000000000000000000000000 : ℚ) .leaf) 268416 (8, 6, some (3, 0)) (8807870161366684534850715607782781655687 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 268448 (8, 6, some (4, 0)) (7673049989848974998063695249196705454541 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 268480 (8, 6, some (5, 0)) (6847249156734074339943254248369324470153 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269472 (8, 7, some (4, 0)) (7695348695457155240205153445897043578839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 269504 (8, 7, some (5, 0)) (1723439813238819399540754346059441065943 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 270528 (8, 8, some (5, 0)) (6932982503088160258910452563230324016431 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrrr : KTree ℚ :=
  .node V2rrrrrrl 267424 (8, 5, some (4, 0)) (3821960947776605333760656830874657321711 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrrr

def V2rrrrr : KTree ℚ :=
  .node V2rrrrrl 265376 (8, 3, some (4, 0)) (3777591237087926491176587006249103198841 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrrr

def V2rrrr : KTree ℚ :=
  .node V2rrrrl 263200 (8, 1, some (0, 0)) (1116540177549041820654650367063670604321 / 625000000000000000000000000000000000000 : ℚ) V2rrrrr

def V2rrr : KTree ℚ :=
  .node V2rrrl 233569 (7, 4, some (2, 1)) (2314713269229981866417323302728000422941 / 2500000000000000000000000000000000000000 : ℚ) V2rrrr

def V2rr : KTree ℚ :=
  .node V2rrl 202849 (6, 6, some (2, 1)) (9424438622314153652613818217743279266033 / 10000000000000000000000000000000000000000 : ℚ) V2rrr

def V2r : KTree ℚ :=
  .node V2rl 168065 (5, 4, some (3, 1)) (2129638652072591866140010386468799060539 / 2500000000000000000000000000000000000000 : ℚ) V2rr

def V2 : KTree ℚ :=
  .node V2l 104448 (3, 6, none) (0 : ℚ) V2r


end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r3V3.lean <==
/-
A36W.TGCert3R8_8_5_l2_r3V3 (namespace A36W.TGCert3.R8_8_5_l2_r3): the level-3 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R8_8_5_l2_r3



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V3 : KTree ℚ :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (10000000000000000000000000000000000000001 / 10000000000000000000000000000000000000000 : ℚ) .leaf)


end A36W.TGCert3.R8_8_5_l2_r3


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4 (namespace A36W.TGCert3.R8_8_5_l2_r4): the adaptive certificate for (n_A, n_B, k) = (8, 8, 5), λ = 2, r = 4:
lower end K4(a) at c = 1/q̂ with the chunked Bellman bound (`Fstar_ge_of_tree`); upper end K4(c) at the owner's hull point of 26 count table(s) (`Fstar_le_of_vals`).  Every statement holds for every
`A : Finset (Fin 16)` with `#A = 8`.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4B00
import A36W.TGCert3R8_8_5_l2_r4B01
import A36W.TGCert3R8_8_5_l2_r4B02
import A36W.TGCert3R8_8_5_l2_r4B03
import A36W.TGCert3R8_8_5_l2_r4B04
import A36W.TGCert3R8_8_5_l2_r4B05
import A36W.TGCert3R8_8_5_l2_r4B06
import A36W.TGCert3R8_8_5_l2_r4B07
import A36W.TGCert3R8_8_5_l2_r4B08
import A36W.TGCert3R8_8_5_l2_r4B09
import A36W.TGCert3R8_8_5_l2_r4B10
import A36W.TGCert3R8_8_5_l2_r4B11
import A36W.TGCert3R8_8_5_l2_r4B12
import A36W.TGCert3R8_8_5_l2_r4B13
import A36W.TGCert3R8_8_5_l2_r4B14
import A36W.TGCert3R8_8_5_l2_r4B15
import A36W.TGCert3R8_8_5_l2_r4B16
import A36W.TGCert3R8_8_5_l2_r4B17
import A36W.TGCert3R8_8_5_l2_r4B18
import A36W.TGCert3R8_8_5_l2_r4B19
import A36W.TGCert3R8_8_5_l2_r4B20
import A36W.TGCert3R8_8_5_l2_r4B21
import A36W.TGCert3R8_8_5_l2_r4B22
import A36W.TGCert3R8_8_5_l2_r4B23
import A36W.TGCert3R8_8_5_l2_r4B24
import A36W.TGCert3R8_8_5_l2_r4B25
import A36W.TGCert3R8_8_5_l2_r4B26
import A36W.TGCert3R8_8_5_l2_r4B27
import A36W.TGCert3R8_8_5_l2_r4B28
import A36W.TGCert3R8_8_5_l2_r4B29
import A36W.TGCert3R8_8_5_l2_r4Q00
import A36W.TGCert3R8_8_5_l2_r4Q01
import A36W.TGCert3R8_8_5_l2_r4Q02
import A36W.TGCert3R8_8_5_l2_r4Q03
import A36W.TGCert3R8_8_5_l2_r4Q04
import A36W.TGCert3R8_8_5_l2_r4Q05
import A36W.TGCert3R8_8_5_l2_r4Q06
import A36W.TGCert3R8_8_5_l2_r4Q07
import A36W.TGCert3R8_8_5_l2_r4Q08
import A36W.TGCert3R8_8_5_l2_r4Q09
import A36W.TGCert3R8_8_5_l2_r4Q10
import A36W.TGCert3R8_8_5_l2_r4Q11
import A36W.TGCert3R8_8_5_l2_r4Q12

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset AGF A36RW A36RW.AppJ A36W.TGRed A36W.TGCert A36W.TGCert3 MeasureTheory

theorem V1lrl_ok : V1lrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrll_ok V1lrl_e V1lrlr_ok

theorem V1lrr_ok : V1lrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrrl_ok V1lrr_e V1lrrr_ok

theorem V1lr_ok : V1lr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1lrl_ok V1lr_e V1lrr_ok

theorem V1l_ok : V1l.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1ll_ok V1l_e V1lr_ok

theorem V1rllll_ok : V1rllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlllll_ok V1rllll_e V1rllllr_ok

theorem V1rlll_ok : V1rlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rllll_ok V1rlll_e V1rlllr_ok

theorem V1rll_ok : V1rll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlll_ok V1rll_e V1rllr_ok

theorem V1rlrll_ok : V1rlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrlll_ok V1rlrll_e V1rlrllr_ok

theorem V1rlrl_ok : V1rlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrll_ok V1rlrl_e V1rlrlr_ok

theorem V1rlrr_ok : V1rlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrrl_ok V1rlrr_e V1rlrrr_ok

theorem V1rlr_ok : V1rlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rlrl_ok V1rlr_e V1rlrr_ok

theorem V1rl_ok : V1rl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rll_ok V1rl_e V1rlr_ok

theorem V1rrlll_ok : V1rrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrllll_ok V1rrlll_e V1rrlllr_ok

theorem V1rrll_ok : V1rrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlll_ok V1rrll_e V1rrllr_ok

theorem V1rrlrr_ok : V1rrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrrl_ok V1rrlrr_e V1rrlrrr_ok

theorem V1rrlr_ok : V1rrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrlrl_ok V1rrlr_e V1rrlrr_ok

theorem V1rrl_ok : V1rrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrll_ok V1rrl_e V1rrlr_ok

theorem V1rrrlll_ok : V1rrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrllll_ok V1rrrlll_e V1rrrlllr_ok

theorem V1rrrll_ok : V1rrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrlll_ok V1rrrll_e V1rrrllr_ok

theorem V1rrrl_ok : V1rrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrll_ok V1rrrl_e V1rrrlr_ok

theorem V1rrrrll_ok : V1rrrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlll_ok V1rrrrll_e V1rrrrllr_ok

theorem V1rrrrlrl_ok : V1rrrrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrll_ok V1rrrrlrl_e V1rrrrlrlr_ok

theorem V1rrrrlr_ok : V1rrrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrlrl_ok V1rrrrlr_e V1rrrrlrr_ok

theorem V1rrrrl_ok : V1rrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrll_ok V1rrrrl_e V1rrrrlr_ok

theorem V1rrrrrr_ok : V1rrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrrl_ok V1rrrrrr_e V1rrrrrrr_ok

theorem V1rrrrr_ok : V1rrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrrl_ok V1rrrrr_e V1rrrrrr_ok

theorem V1rrrr_ok : V1rrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrrl_ok V1rrrr_e V1rrrrr_ok

theorem V1rrr_ok : V1rrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrrl_ok V1rrr_e V1rrrr_ok

theorem V1rr_ok : V1rr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rrl_ok V1rr_e V1rrr_ok

theorem V1r_ok : V1r.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1rl_ok V1r_e V1rr_ok

theorem V1_ok : V1.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) :=
  KTree.All_node V1l_ok V1_e V1r_ok

theorem V2lrl_ok : V2lrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrll_ok V2lrl_e V2lrlr_ok

theorem V2lrr_ok : V2lrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrrl_ok V2lrr_e V2lrrr_ok

theorem V2lr_ok : V2lr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2lrl_ok V2lr_e V2lrr_ok

theorem V2l_ok : V2l.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2ll_ok V2l_e V2lr_ok

theorem V2rllll_ok : V2rllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlllll_ok V2rllll_e V2rllllr_ok

theorem V2rlll_ok : V2rlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rllll_ok V2rlll_e V2rlllr_ok

theorem V2rll_ok : V2rll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlll_ok V2rll_e V2rllr_ok

theorem V2rlrll_ok : V2rlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrlll_ok V2rlrll_e V2rlrllr_ok

theorem V2rlrl_ok : V2rlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrll_ok V2rlrl_e V2rlrlr_ok

theorem V2rlrr_ok : V2rlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrrl_ok V2rlrr_e V2rlrrr_ok

theorem V2rlr_ok : V2rlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rlrl_ok V2rlr_e V2rlrr_ok

theorem V2rl_ok : V2rl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rll_ok V2rl_e V2rlr_ok

theorem V2rrlll_ok : V2rrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrllll_ok V2rrlll_e V2rrlllr_ok

theorem V2rrll_ok : V2rrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlll_ok V2rrll_e V2rrllr_ok

theorem V2rrlrr_ok : V2rrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrrl_ok V2rrlrr_e V2rrlrrr_ok

theorem V2rrlr_ok : V2rrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrlrl_ok V2rrlr_e V2rrlrr_ok

theorem V2rrl_ok : V2rrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrll_ok V2rrl_e V2rrlr_ok

theorem V2rrrlll_ok : V2rrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrllll_ok V2rrrlll_e V2rrrlllr_ok

theorem V2rrrll_ok : V2rrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrlll_ok V2rrrll_e V2rrrllr_ok

theorem V2rrrl_ok : V2rrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrll_ok V2rrrl_e V2rrrlr_ok

theorem V2rrrrll_ok : V2rrrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlll_ok V2rrrrll_e V2rrrrllr_ok

theorem V2rrrrlrl_ok : V2rrrrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrll_ok V2rrrrlrl_e V2rrrrlrlr_ok

theorem V2rrrrlr_ok : V2rrrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrlrl_ok V2rrrrlr_e V2rrrrlrr_ok

theorem V2rrrrl_ok : V2rrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrll_ok V2rrrrl_e V2rrrrlr_ok

theorem V2rrrrrr_ok : V2rrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrrl_ok V2rrrrrr_e V2rrrrrrr_ok

theorem V2rrrrr_ok : V2rrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrrl_ok V2rrrrr_e V2rrrrrr_ok

theorem V2rrrr_ok : V2rrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrrl_ok V2rrrr_e V2rrrrr_ok

theorem V2rrr_ok : V2rrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrrl_ok V2rrr_e V2rrrr_ok

theorem V2rr_ok : V2rr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rrl_ok V2rr_e V2rrr_ok

theorem V2r_ok : V2r.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2rl_ok V2r_e V2rr_ok

theorem V2_ok : V2.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) :=
  KTree.All_node V2l_ok V2_e V2r_ok

theorem V3lrl_ok : V3lrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrll_ok V3lrl_e V3lrlr_ok

theorem V3lrr_ok : V3lrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrrl_ok V3lrr_e V3lrrr_ok

theorem V3lr_ok : V3lr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3lrl_ok V3lr_e V3lrr_ok

theorem V3l_ok : V3l.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3ll_ok V3l_e V3lr_ok

theorem V3rllll_ok : V3rllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlllll_ok V3rllll_e V3rllllr_ok

theorem V3rlll_ok : V3rlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rllll_ok V3rlll_e V3rlllr_ok

theorem V3rll_ok : V3rll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlll_ok V3rll_e V3rllr_ok

theorem V3rlrll_ok : V3rlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrlll_ok V3rlrll_e V3rlrllr_ok

theorem V3rlrl_ok : V3rlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrll_ok V3rlrl_e V3rlrlr_ok

theorem V3rlrr_ok : V3rlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrrl_ok V3rlrr_e V3rlrrr_ok

theorem V3rlr_ok : V3rlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rlrl_ok V3rlr_e V3rlrr_ok

theorem V3rl_ok : V3rl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rll_ok V3rl_e V3rlr_ok

theorem V3rrlll_ok : V3rrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrllll_ok V3rrlll_e V3rrlllr_ok

theorem V3rrll_ok : V3rrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlll_ok V3rrll_e V3rrllr_ok

theorem V3rrlrr_ok : V3rrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrrl_ok V3rrlrr_e V3rrlrrr_ok

theorem V3rrlr_ok : V3rrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrlrl_ok V3rrlr_e V3rrlrr_ok

theorem V3rrl_ok : V3rrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrll_ok V3rrl_e V3rrlr_ok

theorem V3rrrlll_ok : V3rrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrllll_ok V3rrrlll_e V3rrrlllr_ok

theorem V3rrrll_ok : V3rrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrlll_ok V3rrrll_e V3rrrllr_ok

theorem V3rrrl_ok : V3rrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrll_ok V3rrrl_e V3rrrlr_ok

theorem V3rrrrll_ok : V3rrrrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlll_ok V3rrrrll_e V3rrrrllr_ok

theorem V3rrrrlrl_ok : V3rrrrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlrll_ok V3rrrrlrl_e V3rrrrlrlr_ok

theorem V3rrrrlr_ok : V3rrrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrlrl_ok V3rrrrlr_e V3rrrrlrr_ok

theorem V3rrrrl_ok : V3rrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrll_ok V3rrrrl_e V3rrrrlr_ok

theorem V3rrrrrr_ok : V3rrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrrl_ok V3rrrrrr_e V3rrrrrrr_ok

theorem V3rrrrr_ok : V3rrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrrl_ok V3rrrrr_e V3rrrrrr_ok

theorem V3rrrr_ok : V3rrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrrl_ok V3rrrr_e V3rrrrr_ok

theorem V3rrr_ok : V3rrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrrl_ok V3rrr_e V3rrrr_ok

theorem V3rr_ok : V3rr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rrl_ok V3rr_e V3rrr_ok

theorem V3r_ok : V3r.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3rl_ok V3r_e V3rr_ok

theorem V3_ok : V3.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) :=
  KTree.All_node V3l_ok V3_e V3r_ok

theorem hT : ∀ t, (T (t + 1)).All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD t) := by
  intro t
  rcases t with _ | _ | _ | _ | t
  · exact V1_ok
  · exact V2_ok
  · exact V3_ok
  · exact V4_ok
  · have e : T (t + 5) = .leaf := by simp only [T, show t + 5 ≠ 1 by omega, show t + 5 ≠ 2 by omega, show t + 5 ≠ 3 by omega, show t + 5 ≠ 4 by omega, if_false]
    show (T (t + 5)).All _
    rw [e]; trivial

theorem hval : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)) ++ (([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5)] : List (ℕ × ℕ)) ++ (([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5)] : List (ℕ × ℕ)) ++ (([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5)] : List (ℕ × ℕ)) ++ (([(6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5)] : List (ℕ × ℕ)) ++ (([(7, 0), (7, 1), (7, 2), (7, 3), (7, 4), (7, 5)] : List (ℕ × ℕ)) ++ (([(8, 0), (8, 1), (8, 2), (8, 3), (8, 4), (8, 5)] : List (ℕ × ℕ)) ++ (([(9, 0), (9, 1), (9, 2), (9, 3), (9, 4), (9, 5)] : List (ℕ × ℕ)) ++ (([(10, 0), (10, 1), (10, 2), (10, 3), (10, 4), (10, 5)] : List (ℕ × ℕ)) ++ (([(11, 0), (11, 1), (11, 2), (11, 3), (11, 4), (11, 5)] : List (ℕ × ℕ)) ++ (([(12, 0), (12, 1), (12, 2), (12, 3), (12, 4), (12, 5)] : List (ℕ × ℕ)) ++ (([(13, 0), (13, 1), (13, 2), (13, 3), (13, 4), (13, 5)] : List (ℕ × ℕ)) ++ (([(14, 0), (14, 1), (14, 2), (14, 3), (14, 4), (14, 5)] : List (ℕ × ℕ)) ++ (([(15, 0), (15, 1), (15, 2), (15, 3), (15, 4), (15, 5)] : List (ℕ × ℕ)) ++ (([(16, 0), (16, 1), (16, 2), (16, 3), (16, 4), (16, 5)] : List (ℕ × ℕ)) ++ (([(17, 0), (17, 1), (17, 2), (17, 3), (17, 4), (17, 5)] : List (ℕ × ℕ)) ++ (([(18, 0), (18, 1), (18, 2), (18, 3), (18, 4), (18, 5)] : List (ℕ × ℕ)) ++ (([(19, 0), (19, 1), (19, 2), (19, 3), (19, 4), (19, 5)] : List (ℕ × ℕ)) ++ (([(20, 0), (20, 1), (20, 2), (20, 3), (20, 4), (20, 5)] : List (ℕ × ℕ)) ++ (([(21, 0), (21, 1), (21, 2), (21, 3), (21, 4), (21, 5)] : List (ℕ × ℕ)) ++ (([(22, 0), (22, 1), (22, 2), (22, 3), (22, 4), (22, 5)] : List (ℕ × ℕ)) ++ (([(23, 0), (23, 1), (23, 2), (23, 3), (23, 4), (23, 5)] : List (ℕ × ℕ)) ++ (([(24, 0), (24, 1), (24, 2), (24, 3), (24, 4), (24, 5)] : List (ℕ × ℕ)) ++ (([(25, 0), (25, 1), (25, 2), (25, 3), (25, 4), (25, 5)] : List (ℕ × ℕ))))))))))))))))))))))))))), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p :=
  forall_mem_append_of pq0_ok (forall_mem_append_of pq1_ok (forall_mem_append_of pq2_ok (forall_mem_append_of pq3_ok (forall_mem_append_of pq4_ok (forall_mem_append_of pq5_ok (forall_mem_append_of pq6_ok (forall_mem_append_of pq7_ok (forall_mem_append_of pq8_ok (forall_mem_append_of pq9_ok (forall_mem_append_of pq10_ok (forall_mem_append_of pq11_ok (forall_mem_append_of pq12_ok (forall_mem_append_of pq13_ok (forall_mem_append_of pq14_ok (forall_mem_append_of pq15_ok (forall_mem_append_of pq16_ok (forall_mem_append_of pq17_ok (forall_mem_append_of pq18_ok (forall_mem_append_of pq19_ok (forall_mem_append_of pq20_ok (forall_mem_append_of pq21_ok (forall_mem_append_of pq22_ok (forall_mem_append_of pq23_ok (forall_mem_append_of pq24_ok (pq25_ok)))))))))))))))))))))))))

theorem hcov : ∀ i < 26, ∀ w ∈ Wc 8 8 5, (i, w) ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)) ++ (([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)) ++ (([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)) ++ (([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5)] : List (ℕ × ℕ)) ++ (([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5)] : List (ℕ × ℕ)) ++ (([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5)] : List (ℕ × ℕ)) ++ (([(6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5)] : List (ℕ × ℕ)) ++ (([(7, 0), (7, 1), (7, 2), (7, 3), (7, 4), (7, 5)] : List (ℕ × ℕ)) ++ (([(8, 0), (8, 1), (8, 2), (8, 3), (8, 4), (8, 5)] : List (ℕ × ℕ)) ++ (([(9, 0), (9, 1), (9, 2), (9, 3), (9, 4), (9, 5)] : List (ℕ × ℕ)) ++ (([(10, 0), (10, 1), (10, 2), (10, 3), (10, 4), (10, 5)] : List (ℕ × ℕ)) ++ (([(11, 0), (11, 1), (11, 2), (11, 3), (11, 4), (11, 5)] : List (ℕ × ℕ)) ++ (([(12, 0), (12, 1), (12, 2), (12, 3), (12, 4), (12, 5)] : List (ℕ × ℕ)) ++ (([(13, 0), (13, 1), (13, 2), (13, 3), (13, 4), (13, 5)] : List (ℕ × ℕ)) ++ (([(14, 0), (14, 1), (14, 2), (14, 3), (14, 4), (14, 5)] : List (ℕ × ℕ)) ++ (([(15, 0), (15, 1), (15, 2), (15, 3), (15, 4), (15, 5)] : List (ℕ × ℕ)) ++ (([(16, 0), (16, 1), (16, 2), (16, 3), (16, 4), (16, 5)] : List (ℕ × ℕ)) ++ (([(17, 0), (17, 1), (17, 2), (17, 3), (17, 4), (17, 5)] : List (ℕ × ℕ)) ++ (([(18, 0), (18, 1), (18, 2), (18, 3), (18, 4), (18, 5)] : List (ℕ × ℕ)) ++ (([(19, 0), (19, 1), (19, 2), (19, 3), (19, 4), (19, 5)] : List (ℕ × ℕ)) ++ (([(20, 0), (20, 1), (20, 2), (20, 3), (20, 4), (20, 5)] : List (ℕ × ℕ)) ++ (([(21, 0), (21, 1), (21, 2), (21, 3), (21, 4), (21, 5)] : List (ℕ × ℕ)) ++ (([(22, 0), (22, 1), (22, 2), (22, 3), (22, 4), (22, 5)] : List (ℕ × ℕ)) ++ (([(23, 0), (23, 1), (23, 2), (23, 3), (23, 4), (23, 5)] : List (ℕ × ℕ)) ++ (([(24, 0), (24, 1), (24, 2), (24, 3), (24, 4), (24, 5)] : List (ℕ × ℕ)) ++ (([(25, 0), (25, 1), (25, 2), (25, 3), (25, 4), (25, 5)] : List (ℕ × ℕ))))))))))))))))))))))))))) := by decide +kernel

theorem lam_pos : (0 : ℝ) < 2 := by norm_num

theorem hk : (5 : ℕ) ≤ 16 := by norm_num

/-- **Lower end** of `F*_4`: K4(a) at `c = 1/q̂` with `𝓡_4(s̄_0) ≤ M̂` from the chunked Bellman tables. -/
theorem lower (A : Finset (Fin 16)) (hA : #A = 8) :
    ((11999127331395352318940437387098 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 5 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 5 (twoW A 2)) 4) := by
  have hB : #Aᶜ = 8 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := Fstar_ge_of_tree A lam_pos hk (r := 4) (by norm_num) hl hA hB (N := 28) (by norm_num) qh lo T DD Mh LL
    (by decide +kernel) (by decide +kernel) hT (by decide +kernel) (by decide +kernel)
  have e : ((LL : ℚ) : ℝ) = (11999127331395352318940437387098 / 10 ^ 32 : ℝ) := by norm_num [LL]
  rw [e] at h
  exact h

/-- **Upper end** of `F*_4`: `Φ` of the owner's hull point (K4(c)); the hull point lies in `conv 𝒱_4`. -/
theorem upper (A : Finset (Fin 16)) (hA : #A = 8) :
    hullPt A 2 5 4 th (fun i => actF (PT i.val)) ∈ convexHull ℝ (↑(Vr A 2 5 4) : Set (ℕ → ℝ)) ∧
    Phi A lam_pos hk (hullPt A 2 5 4 th (fun i => actF (PT i.val))) ≤ ((11999127331491330070202952276698 / 10 ^ 32 : ℝ) : WithTop ℝ) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 5 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 5 (twoW A 2)) 4) ≤ ((11999127331491330070202952276698 / 10 ^ 32 : ℝ) : WithTop ℝ) := by
  have hB : #Aᶜ = 8 := card_compl_eq A hA (by norm_num)
  have hl : (2 : ℝ) = ((2 : ℚ) : ℝ) := by norm_num
  have h := Fstar_le_of_vals A lam_pos hk (r := 4) (by norm_num) hl hA hB (N := 28) (by norm_num) th PT qv up UU
    _ (by decide +kernel) hcov hval (by decide +kernel) (by decide +kernel)
  have e : ((UU : ℚ) : ℝ) = (11999127331491330070202952276698 / 10 ^ 32 : ℝ) := by norm_num [UU]
  rw [e] at h
  exact h

/-- **The certified bracket** of `F*_4` at (n_A, n_B, k) = (8, 8, 5), λ = 2 (width 9.6e-13),
for every group `A` of size 8. -/
theorem bracket (A : Finset (Fin 16)) (hA : #A = 8) :
    ((11999127331395352318940437387098 / 10 ^ 32 : ℝ) : WithTop ℝ) ≤
      sInf (capKLSetAS (A36W.weightedTarget 16 5 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 5 (twoW A 2)) 4) ∧
    sInf (capKLSetAS (A36W.weightedTarget 16 5 (twoW A 2) (twoW_pos A lam_pos) hk)
      (A36W.weightedOracle 16 5 (twoW A 2)) 4) ≤ ((11999127331491330070202952276698 / 10 ^ 32 : ℝ) : WithTop ℝ) :=
  ⟨lower A hA, (upper A hA).2.2⟩

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B00.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B00 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 5 theorems, 24628 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1ll_ok : V1ll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrll_ok : V1lrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrlr_ok : V1lrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 3, some (3, 0)), (2304107306710678121216492826379054473721 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lrrl_ok : V1lrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B01.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B01 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 9 theorems, 22117 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1lrrr_ok : V1lrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1lrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 2, some (3, 0)), (4399626053006014128221691160370410842871 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1lr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 7, some (2, 3)), (3316063278879181358759463213785792920941 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1l_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((2, 0, some (0, 2)), (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllll_ok : V1rlllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllllr_ok : V1rllllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rllll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 7, some (0, 5)), (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlllr_ok : V1rlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 0, some (0, 0)), (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B02.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B02 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 5 theorems, 22545 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rllr_ok : V1rllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 1, some (3, 0)), (4201173816691506303385457082807947981111 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrlll_ok : V1rlrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrllr_ok : V1rlrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 6, none), (0 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B03.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B03 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 7 theorems, 20085 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rlrlr_ok : V1rlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 7, some (1, 4)), (3703767548805021122849237652854310959217 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlrrl_ok : V1rlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrrr_ok : V1rlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 2, some (4, 1)), (601996899261336781669108065069769532659 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 1, some (0, 1)), (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((4, 5, none), (0 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B04.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B04 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 3 theorems, 16884 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllll_ok : V1rrllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlllr_ok : V1rrlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 5, some (4, 0)), (613986332233859070523082601073989425007 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B05.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B05 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 4 theorems, 21532 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrllr_ok : V1rrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 7, some (2, 3)), (3013087243211207928782911392278036377747 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlrl_ok : V1rrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrrl_ok : V1rrlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B06.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B06 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 6 theorems, 24228 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrlrrr_ok : V1rrlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 4, some (3, 2)), (542504958044764701315575240259876281473 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 3, some (3, 0)), (3369641851555160132122302298242261186477 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 1, some (2, 1)), (939871158007140058361947026322138224187 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllll_ok : V1rrrllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrlllr_ok : V1rrrlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B07.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B07 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 8 theorems, 23544 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 7, some (3, 1)), (1505672638593500988464484019217324305177 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrllr_ok : V1rrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 0, some (0, 0)), (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrlr_ok : V1rrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 1, some (2, 1)), (915509492119391410982688607711368040053 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlll_ok : V1rrrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrllr_ok : V1rrrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 5, some (3, 0)), (3226516606441289791693729209423826360811 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B08.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B08 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 8 theorems, 21978 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrlrll_ok : V1rrrrlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrlr_ok : V1rrrrlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 7, some (4, 1)), (158413866760335899088999454073883232803 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrlrr_ok : V1rrrrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 0, none), (0 : ℚ)) := by decide +kernel
theorem V1rrrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 6, some (4, 0)), (350984773551036102861683476464719496799 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrrl_ok : V1rrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrrl_ok : V1rrrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B09.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B09 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 10 theorems, 24689 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V1rrrrrrr_ok : V1rrrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0) := by decide +kernel
theorem V1rrrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 5, some (4, 0)), (1369142671841769373633261801600694185163 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 3, some (4, 0)), (2761314516986021146435849375767013563767 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((8, 1, some (0, 0)), (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((7, 4, some (2, 1)), (722003682926167759192631375965142531817 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1rr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((6, 6, some (2, 1)), (455357262104206880559152174556394469037 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1r_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((5, 4, some (3, 1)), (1586791044090636498319899068152004090511 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V1_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 0 ((3, 6, none), (0 : ℚ)) := by decide +kernel
theorem V2ll_ok : V2ll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrll_ok : V2lrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B10.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B10 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 7 theorems, 23300 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2lrlr_ok : V2lrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 3, some (3, 0)), (2418567878452322223722533592955127053569 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lrrl_ok : V2lrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrrr_ok : V2lrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2lrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 2, some (3, 0)), (4639183761221805114680333988296201318121 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2lr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 7, some (2, 3)), (447878564804150456400412605469226359409 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2l_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((2, 0, some (0, 2)), (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B11.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B11 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 7 theorems, 22005 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlllll_ok : V2rlllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllllr_ok : V2rllllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rllll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 7, some (0, 5)), (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlllr_ok : V2rlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 0, some (0, 0)), (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rllr_ok : V2rllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 1, some (3, 0)), (4517608020600117435658100809104944045737 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B12.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B12 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 6 theorems, 24105 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrlll_ok : V2rlrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrllr_ok : V2rlrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 6, none), (0 : ℚ)) := by decide +kernel
theorem V2rlrlr_ok : V2rlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 7, some (1, 4)), (1889475691866387246173191060372080867613 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlrrl_ok : V2rlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B13.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B13 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 5 theorems, 15708 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rlrrr_ok : V2rlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 2, some (4, 1)), (6907421620375477015036663315269391278287 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 1, some (0, 1)), (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((4, 5, none), (0 : ℚ)) := by decide +kernel
theorem V2rrllll_ok : V2rrllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B14.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B14 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 4 theorems, 19327 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlllr_ok : V2rrlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 5, some (4, 0)), (453844438855425899617364200426026967617 / 625000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrllr_ok : V2rrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 7, some (2, 3)), (3208359392643969945739701018968392305817 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B15.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B15 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 6 theorems, 21980 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrlrl_ok : V2rrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrl_ok : V2rrlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrrr_ok : V2rrlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 4, some (3, 2)), (6253135213656183618477478919557788934163 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 3, some (3, 0)), (7704247007408175547398026294467086788019 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 1, some (2, 1)), (7955971141278494557987484372233269733007 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B16.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B16 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 5 theorems, 16396 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrllll_ok : V2rrrllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlllr_ok : V2rrrlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 7, some (3, 1)), (1727332837834326389323575380510918415263 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrllr_ok : V2rrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 0, some (0, 0)), (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B17.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B17 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 5 theorems, 21492 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrlr_ok : V2rrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 1, some (2, 1)), (7749416362392937925050569108413969586421 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlll_ok : V2rrrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrllr_ok : V2rrrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 5, some (3, 0)), (7378716222598921489095167071482819518307 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B18.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B18 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 8 theorems, 21978 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrlrll_ok : V2rrrrlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrlr_ok : V2rrrrlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 7, some (4, 1)), (6019651478499327142396488202827201216037 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrlrr_ok : V2rrrrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 0, none), (0 : ℚ)) := by decide +kernel
theorem V2rrrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 6, some (4, 0)), (1330992818385542182817167888853945312129 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrrl_ok : V2rrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrrl_ok : V2rrrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B19.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B19 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 10 theorems, 24689 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V2rrrrrrr_ok : V2rrrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1) := by decide +kernel
theorem V2rrrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 5, some (4, 0)), (811392053970456851579191325075023851959 / 1250000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 3, some (4, 0)), (1635478577230131202601388175281828604197 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((8, 1, some (0, 0)), (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((7, 4, some (2, 1)), (7648360943965166670159365719046648033319 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2rr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((6, 6, some (2, 1)), (7725677220432969802854270018909932703587 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2r_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((5, 4, some (3, 1)), (7292848585019641196081074890923484197003 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V2_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 1 ((3, 6, none), (0 : ℚ)) := by decide +kernel
theorem V3ll_ok : V3ll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrll_ok : V3lrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B20.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B20 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 7 theorems, 23300 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3lrlr_ok : V3lrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 3, some (3, 0)), (12532744257421406560524607920995303989689 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lrrl_ok : V3lrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrrr_ok : V3lrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3lrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 2, some (3, 0)), (11985732648596639880968300258733249347139 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3lr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 7, some (2, 3)), (9065705120428238648397543066915747318801 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3l_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((2, 0, some (0, 2)), (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B21.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B21 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 7 theorems, 22005 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlllll_ok : V3rlllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllllr_ok : V3rllllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rllll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 7, some (0, 5)), (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlllr_ok : V3rlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 0, some (0, 0)), (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rllr_ok : V3rllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 1, some (3, 0)), (5700457704911749822050514923149270036713 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B22.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B22 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 6 theorems, 24105 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrlll_ok : V3rlrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrllr_ok : V3rlrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 6, none), (0 : ℚ)) := by decide +kernel
theorem V3rlrlr_ok : V3rlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 7, some (1, 4)), (7958782912627948479288800683000073472449 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlrrl_ok : V3rlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B23.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B23 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 5 theorems, 15708 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rlrrr_ok : V3rlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 2, some (4, 1)), (2329796900925200484144922296093860935401 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 1, some (0, 1)), (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((4, 5, none), (0 : ℚ)) := by decide +kernel
theorem V3rrllll_ok : V3rrllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B24.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B24 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 4 theorems, 19327 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlllr_ok : V3rrlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 5, some (4, 0)), (2545213106515524732076168156189343758161 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrllr_ok : V3rrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 7, some (2, 3)), (7931379691987551939824033428120487567839 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B25.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B25 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 6 theorems, 21980 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrlrl_ok : V3rrlrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrl_ok : V3rrlrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrrr_ok : V3rrlrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrlrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 4, some (3, 2)), (8409224752599102902385764123487291269997 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 3, some (3, 0)), (10454067069372666545951740629177138051469 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 1, some (2, 1)), (2027732859093546951532451269665696701089 / 2000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B26.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B26 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 5 theorems, 16396 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrllll_ok : V3rrrllll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlllr_ok : V3rrrlllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrlll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 7, some (3, 1)), (2313928633283403166221480186456381520747 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrllr_ok : V3rrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 0, some (0, 0)), (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B27.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B27 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 5 theorems, 21492 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrlr_ok : V3rrrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 1, some (2, 1)), (4902527417532783066779739431786659289219 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrlll_ok : V3rrrrlll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrllr_ok : V3rrrrllr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrll_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 5, some (3, 0)), (4952332029758798146722283853124656720951 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B28.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B28 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 8 theorems, 21978 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrlrll_ok : V3rrrrlrll.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlrlr_ok : V3rrrrlrlr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 7, some (4, 1)), (8442668665638531158766835961701533250761 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrlrr_ok : V3rrrrlrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrlr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 0, none), (0 : ℚ)) := by decide +kernel
theorem V3rrrrl_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 6, some (4, 0)), (9378948354505532753469451101904433827423 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrrl_ok : V3rrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrrl_ok : V3rrrrrrl.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4B29.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4B29 (namespace A36W.TGCert3.R8_8_5_l2_r4): Bellman items, 9 theorems, 15464 stepQ terms.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4T

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem V3rrrrrrr_ok : V3rrrrrrr.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2) := by decide +kernel
theorem V3rrrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 5, some (4, 0)), (9115723277507865625220286350265900636427 / 10000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 3, some (4, 0)), (4572225934866226903452779772585595943443 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((8, 1, some (0, 0)), (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rrr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((7, 4, some (2, 1)), (479013410824736708893761450293095582679 / 500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3rr_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((6, 6, some (2, 1)), (4834420759149840361007787511050278882147 / 5000000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3r_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((5, 4, some (3, 1)), (2475750858528752961350338408495713766433 / 2500000000000000000000000000000000000000 : ℚ)) := by decide +kernel
theorem V3_e : BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 2 ((3, 6, none), (0 : ℚ)) := by decide +kernel
theorem V4_ok : V4.All (BellOK 16 (2 : ℚ) (RcQ 16 (Wc 8 8 5) (PwQ 8 8 5 (2 : ℚ)) (fun w => 1 / qh w)) T DD 3) := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Data.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4Data (namespace A36W.TGCert3.R8_8_5_l2_r4): scalars of the F*_4 certificate at (n_A, n_B, k) = (8, 8, 5), λ = 2.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R8_8_5_l2_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



/-- The K4(a) dual point q̂. -/
def qh : ℕ → ℚ := fun w =>
  if w = 0 then (563967583274430309078541425223332654448993 / 500000000000000000000000000000000000000000000 : ℚ) else
  if w = 1 then (27114716948077656205199709310550647308687539 / 1000000000000000000000000000000000000000000000 : ℚ) else
  if w = 2 then (32756383729696353861670755853068721183239679 / 200000000000000000000000000000000000000000000 : ℚ) else
  if w = 3 then (70429409558509431663437972023809319344933529 / 200000000000000000000000000000000000000000000 : ℚ) else
  if w = 4 then (140578306590636545763789076619894105727870993 / 500000000000000000000000000000000000000000000 : ℚ) else
  (16429649819136516524209448325355547029654279 / 250000000000000000000000000000000000000000000 : ℚ)

/-- Certified lower log brackets ℓ_w ≤ ln(P_w/q̂_w) (Taylor order 28). -/
def lo : ℕ → ℚ := fun w =>
  if w = 0 then (2396340812561752763331366576430381 / 5000000000000000000000000000000000 : ℚ) else
  if w = 1 then (2953124697304288862951514257057713 / 10000000000000000000000000000000000 : ℚ) else
  if w = 2 then (1098099651016022102981876921594237 / 5000000000000000000000000000000000 : ℚ) else
  if w = 3 then (294508103103790768756192625600263 / 2000000000000000000000000000000000 : ℚ) else
  if w = 4 then (35918796348101601682797126259113 / 1000000000000000000000000000000000 : ℚ) else
  (-599946195830194323420351741051439 / 5000000000000000000000000000000000 : ℚ)

/-- Certified upper log brackets ln(P_w/q_w) ≤ u_w at the hull point (Taylor order 28). -/
def up : ℕ → ℚ := fun w =>
  if w = 0 then (958536325024701105332546630572153 / 2000000000000000000000000000000000 : ℚ) else
  if w = 1 then (738281174326072215737878564264429 / 2500000000000000000000000000000000 : ℚ) else
  if w = 2 then (2196199302032044205963753843188477 / 10000000000000000000000000000000000 : ℚ) else
  if w = 3 then (736270257759476921890481564000659 / 5000000000000000000000000000000000 : ℚ) else
  if w = 4 then (359187963481016016827971262591133 / 10000000000000000000000000000000000 : ℚ) else
  (-9599139133283109174725627856823 / 80000000000000000000000000000000 : ℚ)

/-- The default value off the tables. -/
def DD : ℚ := (8 : ℚ)

/-- The certificate's value at the root. -/
def Mh : ℚ := (5000000000004798887563125744479976348383 / 5000000000000000000000000000000000000000 : ℚ)

/-- The certified bracket's endpoints. -/
def LL : ℚ := (5999563665697676159470218693549 / 50000000000000000000000000000000 : ℚ)
def UU : ℚ := (5999563665745665035101476138349 / 50000000000000000000000000000000 : ℚ)

/-- The owner's hull weights (exact). -/
def th : Fin 26 → ℚ := ![(289876585681252813462281401069528005656615182171911973852280900773817571641814346150997438136431300868669368913627687260868552866141014062656941422988266245306756915627941234369813244252013606791024810050020959467874895020195377914969036117871120237684116313303329815326719101936711856097024773474094114706590027984400875058509970955169990640027035832850989360 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (86689659766111630759066339278008497031442591839091197255251346802462704039683031169525513229863458249779280639252867065975044290192257463790366660172824774566216562633072135004462101047685540335588061731489126009017572371480491110553029179976308101974763654261444613531995789809921167513376002609012861622908766911577144314219036452110265531494224419488171000 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (250342566808831959115646436953962862692882530280052565598588950525645412194050647518358690437825800689340923457435292170713661860409997364637197355647996804297190511221301034543371770333125416202209164280156981051752510679839931751297550578398963300202060251913347389889036117794643811095219092184757987751097944869508548919342347794822164427547413200136651840 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (131773701858799154734805266376621272430605176131246679702236500126578521189517710138666264714196406869571382006753370249891191727168499388885775111722242722043199566477581138248940122864338608591304321634896270176205740747610241976703792240575485928170026740819146518473336384450093828968071203306220859343083003505026780509911325686461170936571630488044548880 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (39009774869770202988488561796168593677649627471553997646486850628005680480001198046430425784011883962055997695403833220173663941472693903399731645301189850657535980490756570365082546337750165517940888081682345706454845579776095648750460775505230258784775907563814813247373952482763442817969941061106203658236708850525697840829005412541329246259946332235811040 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (43712612503063044002325090608386716205789991678632968640580573375639379305620176511757696457329316491232774580534945853717134449743090375538413514032645157500511201629408277958682480933359138613274038756698047270930790967152938450641045108621461968752695482879264601486855105558764494666713989830398855324580318381944441596961294008540643968439874004 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (4094649521952233568786126947092282087211679756526849001736393811390552800448711470198730767379023746329613638757352816417448617963242445581364161841535150279697733475179384171007459288097797940281190520674730182081957845643014327236543960604010865715937766570718013788893552315916783184709028018000963516497519211248528790255264197235358064815937768 / 3988461445189580218256342767510030870387480633649135760645453818103358072556675915804559586172350755426609610703744469532526879309472163642833999761594230611003116248191146137458901575897501524049322568697172991470458239854921730793591737361948901841240874468541922703250075159631429052525668895434061221541320448777148361529995049062150091981828846633091998445 : ℚ), (818929905674367253864826905557060931652846119573459878348743738477365988419621057046160343010930945573891384418163156520790942902017092713462935773289109480234804229698272143312239106710653426547341303166756258892394090453597826854511838711081214639947592681004987643828881432965645289808642618514331065275216045464851016278359321159113750330884080 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (819452969986308893755221192454794870786449797720156307542570642637772986343938038141059522861251909177325181087525116610299125350770480214719013365546620710437673562721657141654125051083249907840374661936528053959778448792428890124698921800982539006963435395087168873942257027242034535325198810120957395880396742620416122237579784448405171466472080 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (819635629551860805498025568556928635767071183334237877093678135399458352340906417711365195980894569710626488197060184082609394889556720922024391041818437102306223215848046717292725627700429264222099403589068734317631712690679928083648579867941470509091687644814168064885930014677671479030179595881565208961424673865796800364190127006833024540208512 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (819635629098851779293887502093123236652761794699176229903176167066719002928587060234793421261834618642971885917087199672670001802749728252473949016986227500352455971149857250222190984836877946097779038690441580506031517979366642173304520930318516745388459770684619041154927584565037710317966729595774954551981207143020210759307167378029543010440938 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (819281382969770531600902037870930130297575317236418049568855141949204984289962604740689490722973105152869505447864474900909037586895814920745674128372004301333973374431165693872433873976571103530303553129874774750769555054848390977115343369348456379532816743989334676206219199144850294739671591519257302276257200479312129698464508390933295317927160 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (4099063761340602564228137868299178241346232264141076841250157479515113115808068180722600683559751608879798979911299698498464140444088724210095594718477708778877662764277309941934201432047841518346247608149499268779837993818588248894132104691024762187333014745511349221423109995653278003732499870342770588955495170200021347118182313148305826931113472 / 3988461445189580218256342767510030870387480633649135760645453818103358072556675915804559586172350755426609610703744469532526879309472163642833999761594230611003116248191146137458901575897501524049322568697172991470458239854921730793591737361948901841240874468541922703250075159631429052525668895434061221541320448777148361529995049062150091981828846633091998445 : ℚ), (819452522299010072892680628617826355608142829948061119639035606918399274213538340293163546629254842156969202763937664121957092178046991248897642117687183929306365225826601128928894119017982098983446595884460849137808301438307144654842665065941433348740642133421543048297128428768247473777724959573615108204408513001882958320090870314724584523855180 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (818836777881206278180261330782333587383831236508622470142331284787915049158899991487343969802927798937858771197881256342629830237045126015714675197140148541107891705253459758030049959845431031747029172790440799672782749787263948416058091420938106612973270611854989850957333172175195269645202458338887307043926505547586322774503222262987803041457320 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (187857306735593071415294770594385127408916009612181464090615460317256100633136411229236619026105902799022474094021121117331589975422079292724687252051791043379727306420230302450917189932248348788581998573488447020287374411262235909972365538642026428314520730317053656377047798814857409307469821407811507250164969685767589813703233007309141301890800 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (187682952645648547477172706865808530891482203376415384054328533417851201296573975216393188265591147226510347647599266763330216378199687749626360289871520500863658333597937887905071044826894989131312192765029406826248060603853048241299043833384769153857424242892410290892843319536156044018502875006143803977998085565472413618276009061923878733184976 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (187680183461554337980306871051539210108786230272183854540901762267414025077650131011918751769044946624586709812693718739630637474583465648890202860173843074987810014208835587988932523873756733955716654531158803647365239756473356158720891782413707145607733297800892373913305308553878202341958447730800030167058879447352921400710075552259956892165000 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (187680184895599156540013178831017285663417984825170378152579702233543364680038389197881716056796803607790451015237460123757212867970160733609276501765737073457836848984423597695688993532195842419808331364742290799044694406739617452288164649569652699337643019270186056901702698965066030179754948727118586376356049774527595585180716912074013645556704 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (187868377986460853436456847985498141031382450828395807867202487007803711213905615557334417484468752013276821919800765638828625794161860831472919502445776154553114938478476315819573217553256020608539246387481230202961567218367525111324803328181428208275582534892324194493099515849912349376936449547822875863607586991017668932128807335205708525640560 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (187860076321833316262322949396727835351638760083371116207005635095783329707417745701240086105577336364394239677277578506814310095612441775313315817804922597262389393968775884891418466483582281865800702241242462506217057165263564622167283582872751111554278375906634641963418193893645828677672978825971048353091551980645241353571455204663212256107520 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (187325937945385660610041935309716567469058777131286829824900784748741260097060420731243314749911180502828571526857652221068793962101843446891451007765572925511314873777548466876006207885713526808139380301377266730067807280209657681743173212703159677420872620948929954665721358517856460097276554864418388318746195060586213277358869596271744717095400 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (187688487203253829486944801002389967965325594481537409507255609728198105383483050938458661156847346044686869792206011887292624673207502283911922542589832452681785805782197988301150717680561768797869586096295828350904108013630718929934154560584149486969878788949843945091374868829384386928195592577033606376195656377475527222839092781770889560955312 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (187685719366730018857619415828299018187170402067390957729959949227062169189186052950621499998175511364269321764275478763114625193185462465516030878253276209615245707610677224068847708032740773822589113101205539039710390397056557318092287815808441356236073226873693225383701301881727844737654723736218660114363952188508550639981027245258632871486640 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (187862842645888088240517889406126981088102856161618246642192213474043622459763757367107137228550749221396621352022293737462206454946190272546077789087758933467334446963563189210228108257141088087638808909136146851531255204480527058330041781993550523557736708440113449242776071716705816016232629100643375546297606127894065142798830009285674516445520 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ), (186510544589614303396502484631504151155204443619977574128508477693205120628383430643326816276760400879911986983074420059157275955758498201079734902426221344491229128089187284795661393179715302935019756864461937767523690745390034427440048499257558480182102511894318375035598696296387122891680033211665264182212983631058539470071186181092281821169615 / 797692289037916043651268553502006174077496126729827152129090763620671614511335183160911917234470151085321922140748893906505375861894432728566799952318846122200623249638229227491780315179500304809864513739434598294091647970984346158718347472389780368248174893708384540650015031926285810505133779086812244308264089755429672305999009812430018396365769326618399689 : ℚ)]

/-- The exact realised terminal vector of table 0 (TGCert's polQ). -/
def qv0 : ℕ → ℚ := fun w =>
  if w = 0 then (11989803867154811484145534527339001 / 10400757997213448213526394323075072000 : ℚ) else
  if w = 1 then (12383031932936224884101633219303854458719 / 442989084617315186310516187008413466624000 : ℚ) else
  if w = 2 then (202238235399186950533608132040885904042970058817 / 1214612279592493347476606670446140513943814144000 : ℚ) else
  if w = 3 then (95434808895675788623292056299545983405335703459 / 276048245361930306244683334192304662259957760000 : ℚ) else
  if w = 4 then (12484994050964696143551386592101529892631188451 / 44613857836271564645605387344210854506659840000 : ℚ) else
  (14722197050894953375993624603247713739429 / 208794257771163144757765984958325719040000 : ℚ)

/-- The exact realised terminal vector of table 1 (TGCert's polQ). -/
def qv1 : ℕ → ℚ := fun w =>
  if w = 0 then (3561002426526690422718815713516850863643663 / 4245453553804424249037060892615358113877852160 : ℚ) else
  if w = 1 then (176360905354170014679072544333989625054824729257 / 7728612336170187432913689518290003037530525532160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 2 (TGCert's polQ). -/
def qv2 : ℕ → ℚ := fun w =>
  if w = 0 then (11989803867154811484145534527339001 / 10400757997213448213526394323075072000 : ℚ) else
  if w = 1 then (12383031932936224884101633219303854458719 / 442989084617315186310516187008413466624000 : ℚ) else
  if w = 2 then (202238235399186950533608132040885904042970058817 / 1214612279592493347476606670446140513943814144000 : ℚ) else
  if w = 3 then (94076081414938996863835352274531340991463433459 / 276048245361930306244683334192304662259957760000 : ℚ) else
  if w = 4 then (12936261114341145342827292917665102026621258451 / 44613857836271564645605387344210854506659840000 : ℚ) else
  (18695148330473361219480073523029531003043 / 287092104435349324041928229317697863680000 : ℚ)

/-- The exact realised terminal vector of table 3 (TGCert's polQ). -/
def qv3 : ℕ → ℚ := fun w =>
  if w = 0 then (11989803867154811484145534527339001 / 10400757997213448213526394323075072000 : ℚ) else
  if w = 1 then (12383031932936224884101633219303854458719 / 442989084617315186310516187008413466624000 : ℚ) else
  if w = 2 then (190827796228218560783897424933841920391595482817 / 1214612279592493347476606670446140513943814144000 : ℚ) else
  if w = 3 then (100764059868286284149791973791213598525950850959 / 276048245361930306244683334192304662259957760000 : ℚ) else
  if w = 4 then (396854720716181144603215419223788964729850718883 / 1472257308596961633304977782358958198719774720000 : ℚ) else
  (14722197050894953375993624603247713739429 / 208794257771163144757765984958325719040000 : ℚ)

/-- The exact realised terminal vector of table 4 (TGCert's polQ). -/
def qv4 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 5 (TGCert's polQ). -/
def qv5 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 6 (TGCert's polQ). -/
def qv6 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 7 (TGCert's polQ). -/
def qv7 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 8 (TGCert's polQ). -/
def qv8 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 9 (TGCert's polQ). -/
def qv9 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 10 (TGCert's polQ). -/
def qv10 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 11 (TGCert's polQ). -/
def qv11 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 12 (TGCert's polQ). -/
def qv12 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 13 (TGCert's polQ). -/
def qv13 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 14 (TGCert's polQ). -/
def qv14 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 15 (TGCert's polQ). -/
def qv15 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 16 (TGCert's polQ). -/
def qv16 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 17 (TGCert's polQ). -/
def qv17 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 18 (TGCert's polQ). -/
def qv18 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 19 (TGCert's polQ). -/
def qv19 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 20 (TGCert's polQ). -/
def qv20 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 21 (TGCert's polQ). -/
def qv21 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 22 (TGCert's polQ). -/
def qv22 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 23 (TGCert's polQ). -/
def qv23 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 24 (TGCert's polQ). -/
def qv24 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The exact realised terminal vector of table 25 (TGCert's polQ). -/
def qv25 : ℕ → ℚ := fun w =>
  if w = 0 then (3121670371949659327145561226348292313685217 / 2325270954713317263371913892349057900087869440 : ℚ) else
  if w = 1 then (102400284123098000171330866375107734894201953194107 / 4609765957964781795213337902681882720839798001500160 : ℚ) else
  if w = 2 then (6491982387246045219298307765465237216399163620116738169 / 40810580519776967970844744760032607283176025026482667520 : ℚ) else
  if w = 3 then (117250767389061194730298137724312875506020768282347521 / 311769140716401588776506835447155135853139992562892800 : ℚ) else
  if w = 4 then (2634050563861474308656662488427110768642422871973333 / 9447549718678836023530510165065307147064848259481600 : ℚ) else
  (33677002777520730094725599249548814369869583 / 662430897807650012798434866859999912148336640 : ℚ)

/-- The per-table terminal vectors. -/
def qv : ℕ → ℕ → ℚ := fun i =>
  if i = 0 then qv0 else if i = 1 then qv1 else if i = 2 then qv2 else if i = 3 then qv3 else if i = 4 then qv4 else if i = 5 then qv5 else if i = 6 then qv6 else if i = 7 then qv7 else if i = 8 then qv8 else if i = 9 then qv9 else if i = 10 then qv10 else if i = 11 then qv11 else if i = 12 then qv12 else if i = 13 then qv13 else if i = 14 then qv14 else if i = 15 then qv15 else if i = 16 then qv16 else if i = 17 then qv17 else if i = 18 then qv18 else if i = 19 then qv19 else if i = 20 then qv20 else if i = 21 then qv21 else if i = 22 then qv22 else if i = 23 then qv23 else if i = 24 then qv24 else qv25


end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Pol.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4Pol (namespace A36W.TGCert3.R8_8_5_l2_r4): the owner's count tables, pruned to their positive-mass states (actF reads them).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R8_8_5_l2_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def P0_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 6) .leaf)

def P0_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)) 133184 (4, 2, some (1, 0)) (2, 2) (.node (.node (.node .leaf 133185 (4, 2, some (1, 1)) (2, 2) .leaf) 133186 (4, 2, some (1, 2)) (2, 2) .leaf) 133187 (4, 2, some (1, 3)) (2, 2) (.node .leaf 133188 (4, 2, some (1, 4)) (2, 2) .leaf))) 133216 (4, 2, some (2, 0)) (2, 2) (.node (.node (.node (.node .leaf 133217 (4, 2, some (2, 1)) (2, 2) .leaf) 133218 (4, 2, some (2, 2)) (2, 2) .leaf) 133219 (4, 2, some (2, 3)) (2, 2) (.node .leaf 133248 (4, 2, some (3, 0)) (3, 0) .leaf)) 133249 (4, 2, some (3, 1)) (3, 0) (.node (.node (.node .leaf 133250 (4, 2, some (3, 2)) (3, 0) .leaf) 133280 (4, 2, some (4, 0)) (4, 0) .leaf) 133281 (4, 2, some (4, 1)) (4, 0) (.node .leaf 133312 (4, 2, some (5, 0)) (4, 0) .leaf))))

def P0_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) (.node .leaf 34853 (1, 2, some (0, 5)) (0, 1) .leaf))) 34882 (1, 2, some (1, 2)) (0, 2) (.node (.node (.node (.node .leaf 34883 (1, 2, some (1, 3)) (0, 2) .leaf) 34884 (1, 2, some (1, 4)) (0, 2) .leaf) 34913 (1, 2, some (2, 1)) (1, 1) (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf)) 34915 (1, 2, some (2, 3)) (1, 1) (.node (.node (.node .leaf 34944 (1, 2, some (3, 0)) (0, 1) .leaf) 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)))) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf)) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf))) 65632 (2, 0, some (2, 0)) (1, 0) (.node (.node (.node (.node .leaf 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132129 (4, 1, some (0, 1)) (0, 1) (.node (.node .leaf 132130 (4, 1, some (0, 2)) (0, 1) .leaf) 132131 (4, 1, some (0, 3)) (0, 1) (.node .leaf 132132 (4, 1, some (0, 4)) (0, 1) .leaf)))))

def P1_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P1_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (2, 3) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P1_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) .leaf) 34884 (1, 2, some (1, 4)) (0, 2) (.node (.node .leaf 34913 (1, 2, some (2, 1)) (1, 1) .leaf) 34914 (1, 2, some (2, 2)) (1, 1) .leaf))) 34915 (1, 2, some (2, 3)) (1, 1) (.node (.node (.node (.node .leaf 34944 (1, 2, some (3, 0)) (0, 1) .leaf) 34945 (1, 2, some (3, 1)) (0, 1) (.node .leaf 34946 (1, 2, some (3, 2)) (0, 1) .leaf)) 65568 (2, 0, some (0, 0)) (1, 0) (.node (.node .leaf 65569 (2, 0, some (0, 1)) (1, 0) .leaf) 65570 (2, 0, some (0, 2)) (1, 0) .leaf)) 65571 (2, 0, some (0, 3)) (1, 0) (.node (.node (.node .leaf 65572 (2, 0, some (0, 4)) (1, 0) .leaf) 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) .leaf)))) 65603 (2, 0, some (1, 3)) (1, 0) (.node (.node (.node (.node (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf) 65632 (2, 0, some (2, 0)) (1, 0) (.node .leaf 65633 (2, 0, some (2, 1)) (1, 0) .leaf)) 66593 (2, 1, some (0, 1)) (0, 1) (.node (.node .leaf 66594 (2, 1, some (0, 2)) (0, 1) .leaf) 66595 (2, 1, some (0, 3)) (0, 1) .leaf)) 66596 (2, 1, some (0, 4)) (0, 1) (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (0, 1) .leaf) 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf) 66627 (2, 1, some (1, 3)) (1, 1) .leaf))) 66628 (2, 1, some (1, 4)) (1, 1) (.node (.node (.node (.node .leaf 66656 (2, 1, some (2, 0)) (2, 0) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf)) 66659 (2, 1, some (2, 3)) (2, 0) (.node (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf) 66689 (2, 1, some (3, 1)) (0, 1) .leaf)) 66690 (2, 1, some (3, 2)) (0, 1) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P2_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 6) .leaf)

def P2_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)) 133184 (4, 2, some (1, 0)) (2, 2) (.node (.node (.node .leaf 133185 (4, 2, some (1, 1)) (2, 2) .leaf) 133186 (4, 2, some (1, 2)) (2, 2) .leaf) 133187 (4, 2, some (1, 3)) (2, 2) (.node .leaf 133188 (4, 2, some (1, 4)) (2, 2) .leaf))) 133216 (4, 2, some (2, 0)) (2, 2) (.node (.node (.node (.node .leaf 133217 (4, 2, some (2, 1)) (2, 2) .leaf) 133218 (4, 2, some (2, 2)) (2, 2) .leaf) 133219 (4, 2, some (2, 3)) (2, 2) (.node .leaf 133248 (4, 2, some (3, 0)) (3, 0) .leaf)) 133249 (4, 2, some (3, 1)) (3, 0) (.node (.node (.node .leaf 133250 (4, 2, some (3, 2)) (2, 1) .leaf) 133280 (4, 2, some (4, 0)) (4, 0) .leaf) 133281 (4, 2, some (4, 1)) (4, 0) (.node .leaf 133312 (4, 2, some (5, 0)) (4, 0) .leaf))))

def P2_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf)) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node .leaf 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34852 (1, 2, some (0, 4)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) (.node .leaf 34883 (1, 2, some (1, 3)) (0, 2) .leaf))) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34944 (1, 2, some (3, 0)) (0, 1) .leaf) 34945 (1, 2, some (3, 1)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf)))) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf)) 65632 (2, 0, some (2, 0)) (1, 0) (.node (.node (.node .leaf 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66596 (2, 1, some (0, 4)) (0, 1) .leaf))) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf)) 132128 (4, 1, some (0, 0)) (0, 1) (.node (.node (.node .leaf 132129 (4, 1, some (0, 1)) (0, 1) .leaf) 132130 (4, 1, some (0, 2)) (0, 1) .leaf) 132131 (4, 1, some (0, 3)) (0, 1) (.node .leaf 132132 (4, 1, some (0, 4)) (0, 1) .leaf)))))

def P3_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 6) .leaf)

def P3_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)) 133184 (4, 2, some (1, 0)) (2, 2) (.node (.node (.node .leaf 133185 (4, 2, some (1, 1)) (2, 2) .leaf) 133186 (4, 2, some (1, 2)) (2, 2) .leaf) 133187 (4, 2, some (1, 3)) (2, 2) (.node .leaf 133188 (4, 2, some (1, 4)) (2, 2) .leaf))) 133216 (4, 2, some (2, 0)) (2, 2) (.node (.node (.node (.node .leaf 133217 (4, 2, some (2, 1)) (2, 2) .leaf) 133218 (4, 2, some (2, 2)) (2, 2) .leaf) 133219 (4, 2, some (2, 3)) (2, 2) (.node .leaf 133248 (4, 2, some (3, 0)) (3, 0) .leaf)) 133249 (4, 2, some (3, 1)) (2, 1) (.node (.node (.node .leaf 133250 (4, 2, some (3, 2)) (3, 0) .leaf) 133280 (4, 2, some (4, 0)) (4, 0) .leaf) 133281 (4, 2, some (4, 1)) (4, 0) (.node .leaf 133312 (4, 2, some (5, 0)) (4, 0) .leaf))))

def P3_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2085 (0, 2, some (0, 5)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf) 2146 (0, 2, some (2, 2)) (0, 1) .leaf)) 2147 (0, 2, some (2, 3)) (0, 1) (.node (.node (.node .leaf 34851 (1, 2, some (0, 3)) (0, 1) .leaf) 34853 (1, 2, some (0, 5)) (0, 1) .leaf) 34882 (1, 2, some (1, 2)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf))) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node (.node (.node .leaf 34915 (1, 2, some (2, 3)) (1, 1) .leaf) 34944 (1, 2, some (3, 0)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf) 65572 (2, 0, some (0, 4)) (1, 0) (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf)))) 65600 (2, 0, some (1, 0)) (1, 0) (.node (.node (.node (.node (.node .leaf 65601 (2, 0, some (1, 1)) (1, 0) .leaf) 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) (.node .leaf 65604 (2, 0, some (1, 4)) (1, 0) .leaf)) 65632 (2, 0, some (2, 0)) (1, 0) (.node (.node (.node .leaf 65633 (2, 0, some (2, 1)) (1, 0) .leaf) 65634 (2, 0, some (2, 2)) (1, 0) .leaf) 65635 (2, 0, some (2, 3)) (1, 0) (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf))) 66626 (2, 1, some (1, 2)) (1, 1) (.node (.node (.node (.node .leaf 66627 (2, 1, some (1, 3)) (1, 1) .leaf) 66657 (2, 1, some (2, 1)) (2, 0) .leaf) 66658 (2, 1, some (2, 2)) (2, 0) (.node .leaf 66689 (2, 1, some (3, 1)) (0, 1) .leaf)) 132128 (4, 1, some (0, 0)) (0, 1) (.node (.node (.node .leaf 132129 (4, 1, some (0, 1)) (0, 1) .leaf) 132130 (4, 1, some (0, 2)) (0, 1) .leaf) 132131 (4, 1, some (0, 3)) (0, 1) (.node .leaf 132132 (4, 1, some (0, 4)) (0, 1) .leaf)))))

def P4_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P4_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P4_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P5_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P5_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P5_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P6_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P6_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P6_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P7_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P7_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P7_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P8_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P8_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P8_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P9_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P9_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P9_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P10_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P10_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P10_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P11_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P11_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P11_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P12_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P12_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P12_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P13_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P13_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P13_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P14_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P14_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P14_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P15_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P15_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P15_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P16_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P16_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P16_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P17_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P17_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P17_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P18_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P18_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P18_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P19_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P19_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P19_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P20_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P20_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P20_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P21_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P21_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P21_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P22_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P22_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P22_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P23_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P23_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P23_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P24_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P24_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P24_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

def P25_0 : KTree (ℕ × ℕ) :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (4, 5) .leaf)

def P25_1 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node .leaf 134176 (4, 3, some (0, 0)) (0, 1) .leaf) 134177 (4, 3, some (0, 1)) (0, 1) .leaf) 134178 (4, 3, some (0, 2)) (0, 1) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (0, 1) .leaf) 134180 (4, 3, some (0, 4)) (0, 1) .leaf)) 134208 (4, 3, some (1, 0)) (0, 2) (.node (.node (.node .leaf 134209 (4, 3, some (1, 1)) (2, 3) .leaf) 134210 (4, 3, some (1, 2)) (2, 3) .leaf) 134211 (4, 3, some (1, 3)) (2, 3) (.node .leaf 134212 (4, 3, some (1, 4)) (2, 3) .leaf))) 134240 (4, 3, some (2, 0)) (2, 3) (.node (.node (.node (.node .leaf 134241 (4, 3, some (2, 1)) (2, 3) .leaf) 134242 (4, 3, some (2, 2)) (2, 2) .leaf) 134243 (4, 3, some (2, 3)) (2, 2) (.node .leaf 134272 (4, 3, some (3, 0)) (2, 2) .leaf)) 134273 (4, 3, some (3, 1)) (2, 2) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (2, 2) .leaf) 134304 (4, 3, some (4, 0)) (3, 1) .leaf) 134305 (4, 3, some (4, 1)) (3, 1) (.node .leaf 134336 (4, 3, some (5, 0)) (4, 1) .leaf))))

def P25_2 : KTree (ℕ × ℕ) :=
  (.node (.node (.node (.node (.node (.node .leaf 2084 (0, 2, some (0, 4)) (0, 1) .leaf) 2115 (0, 2, some (1, 3)) (0, 1) (.node .leaf 2116 (0, 2, some (1, 4)) (0, 1) .leaf)) 2146 (0, 2, some (2, 2)) (0, 1) (.node (.node .leaf 2147 (0, 2, some (2, 3)) (0, 1) .leaf) 34851 (1, 2, some (0, 3)) (0, 1) .leaf)) 34852 (1, 2, some (0, 4)) (0, 1) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (0, 2) .leaf) 34883 (1, 2, some (1, 3)) (0, 2) (.node .leaf 34884 (1, 2, some (1, 4)) (0, 2) .leaf)) 34913 (1, 2, some (2, 1)) (1, 1) (.node (.node .leaf 34914 (1, 2, some (2, 2)) (1, 1) .leaf) 34915 (1, 2, some (2, 3)) (1, 1) .leaf))) 34944 (1, 2, some (3, 0)) (0, 1) (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (0, 1) .leaf) 34946 (1, 2, some (3, 2)) (0, 1) (.node .leaf 65568 (2, 0, some (0, 0)) (1, 0) .leaf)) 65569 (2, 0, some (0, 1)) (1, 0) (.node (.node .leaf 65570 (2, 0, some (0, 2)) (1, 0) .leaf) 65571 (2, 0, some (0, 3)) (1, 0) .leaf)) 65572 (2, 0, some (0, 4)) (1, 0) (.node (.node (.node .leaf 65573 (2, 0, some (0, 5)) (1, 0) .leaf) 65600 (2, 0, some (1, 0)) (1, 0) .leaf) 65601 (2, 0, some (1, 1)) (1, 0) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (1, 0) .leaf) 65603 (2, 0, some (1, 3)) (1, 0) .leaf)))) 65604 (2, 0, some (1, 4)) (1, 0) (.node (.node (.node (.node (.node .leaf 65632 (2, 0, some (2, 0)) (1, 0) .leaf) 65633 (2, 0, some (2, 1)) (1, 0) (.node .leaf 66593 (2, 1, some (0, 1)) (0, 1) .leaf)) 66594 (2, 1, some (0, 2)) (0, 1) (.node (.node .leaf 66595 (2, 1, some (0, 3)) (0, 1) .leaf) 66596 (2, 1, some (0, 4)) (0, 1) .leaf)) 66597 (2, 1, some (0, 5)) (0, 1) (.node (.node (.node .leaf 66624 (2, 1, some (1, 0)) (1, 1) .leaf) 66625 (2, 1, some (1, 1)) (1, 1) (.node .leaf 66626 (2, 1, some (1, 2)) (1, 1) .leaf)) 66627 (2, 1, some (1, 3)) (1, 1) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (1, 1) .leaf) 66656 (2, 1, some (2, 0)) (2, 0) .leaf))) 66657 (2, 1, some (2, 1)) (2, 0) (.node (.node (.node (.node .leaf 66658 (2, 1, some (2, 2)) (2, 0) .leaf) 66659 (2, 1, some (2, 3)) (2, 0) (.node .leaf 66688 (2, 1, some (3, 0)) (0, 1) .leaf)) 66689 (2, 1, some (3, 1)) (0, 1) (.node (.node .leaf 66690 (2, 1, some (3, 2)) (0, 1) .leaf) 132128 (4, 1, some (0, 0)) (0, 1) .leaf)) 132160 (4, 1, some (1, 0)) (4, 0) (.node (.node (.node .leaf 133152 (4, 2, some (0, 0)) (0, 1) .leaf) 133153 (4, 2, some (0, 1)) (0, 1) .leaf) 133154 (4, 2, some (0, 2)) (0, 1) (.node (.node .leaf 133155 (4, 2, some (0, 3)) (0, 1) .leaf) 133156 (4, 2, some (0, 4)) (0, 1) .leaf)))))

/-- Table `i`, round `t`. -/
def PT : ℕ → ℕ → KTree (ℕ × ℕ) := fun i t =>
  if i = 0 then (if t = 0 then P0_0 else if t = 1 then P0_1 else if t = 2 then P0_2 else .leaf) else if i = 1 then (if t = 0 then P1_0 else if t = 1 then P1_1 else if t = 2 then P1_2 else .leaf) else if i = 2 then (if t = 0 then P2_0 else if t = 1 then P2_1 else if t = 2 then P2_2 else .leaf) else if i = 3 then (if t = 0 then P3_0 else if t = 1 then P3_1 else if t = 2 then P3_2 else .leaf) else if i = 4 then (if t = 0 then P4_0 else if t = 1 then P4_1 else if t = 2 then P4_2 else .leaf) else if i = 5 then (if t = 0 then P5_0 else if t = 1 then P5_1 else if t = 2 then P5_2 else .leaf) else if i = 6 then (if t = 0 then P6_0 else if t = 1 then P6_1 else if t = 2 then P6_2 else .leaf) else if i = 7 then (if t = 0 then P7_0 else if t = 1 then P7_1 else if t = 2 then P7_2 else .leaf) else if i = 8 then (if t = 0 then P8_0 else if t = 1 then P8_1 else if t = 2 then P8_2 else .leaf) else if i = 9 then (if t = 0 then P9_0 else if t = 1 then P9_1 else if t = 2 then P9_2 else .leaf) else if i = 10 then (if t = 0 then P10_0 else if t = 1 then P10_1 else if t = 2 then P10_2 else .leaf) else if i = 11 then (if t = 0 then P11_0 else if t = 1 then P11_1 else if t = 2 then P11_2 else .leaf) else if i = 12 then (if t = 0 then P12_0 else if t = 1 then P12_1 else if t = 2 then P12_2 else .leaf) else if i = 13 then (if t = 0 then P13_0 else if t = 1 then P13_1 else if t = 2 then P13_2 else .leaf) else if i = 14 then (if t = 0 then P14_0 else if t = 1 then P14_1 else if t = 2 then P14_2 else .leaf) else if i = 15 then (if t = 0 then P15_0 else if t = 1 then P15_1 else if t = 2 then P15_2 else .leaf) else if i = 16 then (if t = 0 then P16_0 else if t = 1 then P16_1 else if t = 2 then P16_2 else .leaf) else if i = 17 then (if t = 0 then P17_0 else if t = 1 then P17_1 else if t = 2 then P17_2 else .leaf) else if i = 18 then (if t = 0 then P18_0 else if t = 1 then P18_1 else if t = 2 then P18_2 else .leaf) else if i = 19 then (if t = 0 then P19_0 else if t = 1 then P19_1 else if t = 2 then P19_2 else .leaf) else if i = 20 then (if t = 0 then P20_0 else if t = 1 then P20_1 else if t = 2 then P20_2 else .leaf) else if i = 21 then (if t = 0 then P21_0 else if t = 1 then P21_1 else if t = 2 then P21_2 else .leaf) else if i = 22 then (if t = 0 then P22_0 else if t = 1 then P22_1 else if t = 2 then P22_2 else .leaf) else if i = 23 then (if t = 0 then P23_0 else if t = 1 then P23_1 else if t = 2 then P23_2 else .leaf) else if i = 24 then (if t = 0 then P24_0 else if t = 1 then P24_1 else if t = 2 then P24_2 else .leaf) else if i = 25 then (if t = 0 then P25_0 else if t = 1 then P25_1 else if t = 2 then P25_2 else .leaf) else .leaf


end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q00.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4Q00 (namespace A36W.TGCert3.R8_8_5_l2_r4): polQ value items, 3 theorems, 23304 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4Pol
import A36W.TGCert3R8_8_5_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq0_ok : ∀ p ∈ ([(0, 0), (0, 1), (0, 2), (0, 3), (0, 4), (0, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel
theorem pq1_ok : ∀ p ∈ ([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel
theorem pq2_ok : ∀ p ∈ ([(2, 0), (2, 1), (2, 2), (2, 3), (2, 4), (2, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q01.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4Q01 (namespace A36W.TGCert3.R8_8_5_l2_r4): polQ value items, 2 theorems, 16404 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4Pol
import A36W.TGCert3R8_8_5_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq3_ok : ∀ p ∈ ([(3, 0), (3, 1), (3, 2), (3, 3), (3, 4), (3, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel
theorem pq4_ok : ∀ p ∈ ([(4, 0), (4, 1), (4, 2), (4, 3), (4, 4), (4, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q02.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4Q02 (namespace A36W.TGCert3.R8_8_5_l2_r4): polQ value items, 2 theorems, 19080 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4Pol
import A36W.TGCert3R8_8_5_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq5_ok : ∀ p ∈ ([(5, 0), (5, 1), (5, 2), (5, 3), (5, 4), (5, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel
theorem pq6_ok : ∀ p ∈ ([(6, 0), (6, 1), (6, 2), (6, 3), (6, 4), (6, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q03.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4Q03 (namespace A36W.TGCert3.R8_8_5_l2_r4): polQ value items, 2 theorems, 19080 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4Pol
import A36W.TGCert3R8_8_5_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq7_ok : ∀ p ∈ ([(7, 0), (7, 1), (7, 2), (7, 3), (7, 4), (7, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel
theorem pq8_ok : ∀ p ∈ ([(8, 0), (8, 1), (8, 2), (8, 3), (8, 4), (8, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q04.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4Q04 (namespace A36W.TGCert3.R8_8_5_l2_r4): polQ value items, 2 theorems, 19080 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4Pol
import A36W.TGCert3R8_8_5_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq9_ok : ∀ p ∈ ([(9, 0), (9, 1), (9, 2), (9, 3), (9, 4), (9, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel
theorem pq10_ok : ∀ p ∈ ([(10, 0), (10, 1), (10, 2), (10, 3), (10, 4), (10, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q05.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4Q05 (namespace A36W.TGCert3.R8_8_5_l2_r4): polQ value items, 2 theorems, 19080 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4Pol
import A36W.TGCert3R8_8_5_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq11_ok : ∀ p ∈ ([(11, 0), (11, 1), (11, 2), (11, 3), (11, 4), (11, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel
theorem pq12_ok : ∀ p ∈ ([(12, 0), (12, 1), (12, 2), (12, 3), (12, 4), (12, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q06.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4Q06 (namespace A36W.TGCert3.R8_8_5_l2_r4): polQ value items, 2 theorems, 19080 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4Pol
import A36W.TGCert3R8_8_5_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq13_ok : ∀ p ∈ ([(13, 0), (13, 1), (13, 2), (13, 3), (13, 4), (13, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel
theorem pq14_ok : ∀ p ∈ ([(14, 0), (14, 1), (14, 2), (14, 3), (14, 4), (14, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q07.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4Q07 (namespace A36W.TGCert3.R8_8_5_l2_r4): polQ value items, 2 theorems, 19080 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4Pol
import A36W.TGCert3R8_8_5_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq15_ok : ∀ p ∈ ([(15, 0), (15, 1), (15, 2), (15, 3), (15, 4), (15, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel
theorem pq16_ok : ∀ p ∈ ([(16, 0), (16, 1), (16, 2), (16, 3), (16, 4), (16, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q08.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4Q08 (namespace A36W.TGCert3.R8_8_5_l2_r4): polQ value items, 2 theorems, 19080 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4Pol
import A36W.TGCert3R8_8_5_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq17_ok : ∀ p ∈ ([(17, 0), (17, 1), (17, 2), (17, 3), (17, 4), (17, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel
theorem pq18_ok : ∀ p ∈ ([(18, 0), (18, 1), (18, 2), (18, 3), (18, 4), (18, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q09.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4Q09 (namespace A36W.TGCert3.R8_8_5_l2_r4): polQ value items, 2 theorems, 19080 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4Pol
import A36W.TGCert3R8_8_5_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq19_ok : ∀ p ∈ ([(19, 0), (19, 1), (19, 2), (19, 3), (19, 4), (19, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel
theorem pq20_ok : ∀ p ∈ ([(20, 0), (20, 1), (20, 2), (20, 3), (20, 4), (20, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q10.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4Q10 (namespace A36W.TGCert3.R8_8_5_l2_r4): polQ value items, 2 theorems, 19080 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4Pol
import A36W.TGCert3R8_8_5_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq21_ok : ∀ p ∈ ([(21, 0), (21, 1), (21, 2), (21, 3), (21, 4), (21, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel
theorem pq22_ok : ∀ p ∈ ([(22, 0), (22, 1), (22, 2), (22, 3), (22, 4), (22, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q11.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4Q11 (namespace A36W.TGCert3.R8_8_5_l2_r4): polQ value items, 2 theorems, 19080 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4Pol
import A36W.TGCert3R8_8_5_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq23_ok : ∀ p ∈ ([(23, 0), (23, 1), (23, 2), (23, 3), (23, 4), (23, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel
theorem pq24_ok : ∀ p ∈ ([(24, 0), (24, 1), (24, 2), (24, 3), (24, 4), (24, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4Q12.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4Q12 (namespace A36W.TGCert3.R8_8_5_l2_r4): polQ value items, 1 theorems, 9540 polQ nodes.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4Pol
import A36W.TGCert3R8_8_5_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

theorem pq25_ok : ∀ p ∈ ([(25, 0), (25, 1), (25, 2), (25, 3), (25, 4), (25, 5)] : List (ℕ × ℕ)), PolOK 16 4 8 8 5 (2 : ℚ) PT qv p := by decide +kernel

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4T.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4T (namespace A36W.TGCert3.R8_8_5_l2_r4): the level tables.
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/
import A36W.TGCert3R8_8_5_l2_r4V1
import A36W.TGCert3R8_8_5_l2_r4V2
import A36W.TGCert3R8_8_5_l2_r4V3
import A36W.TGCert3R8_8_5_l2_r4V4
import A36W.TGCert3R8_8_5_l2_r4Data

set_option autoImplicit false

namespace A36W.TGCert3.R8_8_5_l2_r4

open Finset A36W.TGRed A36W.TGCert A36W.TGCert3

def T : ℕ → KTree ℚ := fun t =>
  if t = 1 then V1 else if t = 2 then V2 else if t = 3 then V3 else if t = 4 then V4 else .leaf

end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4V1.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4V1 (namespace A36W.TGCert3.R8_8_5_l2_r4): the level-1 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R8_8_5_l2_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V1ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34 (0, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35 (0, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36 (0, 0, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37 (0, 0, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1059 (0, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 1060 (0, 1, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 1061 (0, 1, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1088 (0, 1, some (1, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1089 (0, 1, some (1, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1090 (0, 1, some (1, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1091 (0, 1, some (1, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1092 (0, 1, some (1, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 2048 (0, 2, none) (0 : ℚ) .leaf) 2080 (0, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2081 (0, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2082 (0, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2083 (0, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2084 (0, 2, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 2085 (0, 2, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2112 (0, 2, some (1, 0)) (8074460655152419476958929264898574499109 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2113 (0, 2, some (1, 1)) (6717730552969874071799523125590411337107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (3114008061114965487341892947519495619737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (5793241410181621870726526434359640313261 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2116 (0, 2, some (1, 4)) (2591429174170514498567872536501654745419 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2144 (0, 2, some (2, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2145 (0, 2, some (2, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2146 (0, 2, some (2, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 2147 (0, 2, some (2, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3104 (0, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3105 (0, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3106 (0, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3107 (0, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3108 (0, 3, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 3109 (0, 3, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3136 (0, 3, some (1, 0)) (1794324590033870994879762058866349888691 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 3137 (0, 3, some (1, 1)) (2985658023542166254133121389151293927603 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3138 (0, 3, some (1, 2)) (1384003582717762438818619087786442497661 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (321846745010090103929251468575535572959 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 3140 (0, 3, some (1, 4)) (4606985198525359108565106731558497325189 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3168 (0, 3, some (2, 0)) (1794324590033870994879762058866349888691 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3169 (0, 3, some (2, 1)) (2985658023542166254133121389151293927603 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (1384003582717762438818619087786442497661 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 3171 (0, 3, some (2, 3)) (321846745010090103929251468575535572959 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 3200 (0, 3, some (3, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) (.node .leaf 4129 (0, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4130 (0, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4131 (0, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 4133 (0, 4, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4160 (0, 4, some (1, 0)) (6812826177784853933684096567258172233623 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4161 (0, 4, some (1, 1)) (1417021288517082812020211909304227391421 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4162 (0, 4, some (1, 2)) (2627444301565752129944722174469574429153 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4163 (0, 4, some (1, 3)) (2444023719920371726712753339495473257157 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4164 (0, 4, some (1, 4)) (2186518365706371608166642452673271191447 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4192 (0, 4, some (2, 0)) (1513961372841078651929799237168482718583 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4193 (0, 4, some (2, 1)) (503829791472740555384964234419280850283 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 4194 (0, 4, some (2, 2)) (2335506045836224115506419710639621714803 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))) 4195 (0, 4, some (2, 3)) (2172465528818108201522447412884865117473 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4224 (0, 4, some (3, 0)) (6812826177784853933684096567258172233623 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (1417021288517082812020211909304227391421 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 4226 (0, 4, some (3, 2)) (2627444301565752129944722174469574429153 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 4256 (0, 4, some (4, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4257 (0, 4, some (4, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5154 (0, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5155 (0, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 5156 (0, 5, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5157 (0, 5, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (2751582434496460419809084672241832483679 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5186 (0, 5, some (1, 2)) (5101990807330759454460957405215941623377 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5187 (0, 5, some (1, 3)) (296613960201299039781198153439213584039 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 5188 (0, 5, some (1, 4)) (2122898779480485477226801181902155567447 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5216 (0, 5, some (2, 0)) (697633400605169042809251488487236836723 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 5217 (0, 5, some (2, 1)) (290205959888298559901739399025505769763 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 5218 (0, 5, some (2, 2)) (172192189747413131588057312426038029789 / 400000000000000000000000000000000000000 : ℚ) .leaf)))) 5219 (0, 5, some (2, 3)) (2002144231358768518523087535714691692263 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5248 (0, 5, some (3, 0)) (697633400605169042809251488487236836723 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 5249 (0, 5, some (3, 1)) (290205959888298559901739399025505769763 / 625000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (172192189747413131588057312426038029789 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 5280 (0, 5, some (4, 0)) (661459816870086203552475485380491222967 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 5281 (0, 5, some (4, 1)) (2751582434496460419809084672241832483679 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5312 (0, 5, some (5, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6144 (0, 6, none) (0 : ℚ) (.node .leaf 6179 (0, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 6180 (0, 6, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6181 (0, 6, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6210 (0, 6, some (1, 2)) (312862499710142333717316597897325868431 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 6211 (0, 6, some (1, 3)) (4656347584058016549902364996752540118041 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6212 (0, 6, some (1, 4)) (208287452913653750206394076043407177969 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6241 (0, 6, some (2, 1)) (4423197071914320376493513169113028040893 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (4100751356200777596499612111959829622699 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6243 (0, 6, some (2, 3)) (3814479940860327157680017405339680864699 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 6272 (0, 6, some (3, 0)) (5046537909470262173099330790561609061943 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 6273 (0, 6, some (3, 1)) (1049645398901542823718675488373501771423 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6274 (0, 6, some (3, 2)) (3892510076393706859177366184399369524671 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6304 (0, 6, some (4, 0)) (5316517303804062207051146841085481151677 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6305 (0, 6, some (4, 1)) (4423197071914320376493513169113028040893 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6336 (0, 6, some (5, 0)) (6489889286870193123841731983746925233981 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7204 (0, 7, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 7205 (0, 7, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 7235 (0, 7, some (1, 3)) (4594845196022639376460774291689404558569 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7236 (0, 7, some (1, 4)) (513840829714232694052574442039546463643 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (3970294768057908040878239017143574046193 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7267 (0, 7, some (2, 3)) (3693130462338155363024670694837805875907 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7297 (0, 7, some (3, 1)) (1973367966668980169159036789266416338519 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7298 (0, 7, some (3, 2)) (914755914560542012618346269549879460243 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (4743828850939108995804479347803971724183 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 7329 (0, 7, some (4, 1)) (1973367966668980169159036789266416338519 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 7360 (0, 7, some (5, 0)) (2573691867914013127064062146161008964943 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf) 8229 (0, 8, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8260 (0, 8, some (1, 4)) (4070574486511055034053957848221172817243 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 8291 (0, 8, some (2, 3)) (3608753773944923877724299852848784731271 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 8322 (0, 8, some (3, 2)) (3508016607467701894686327976472286415877 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8353 (0, 8, some (4, 1)) (183687944807769994150768210465362809999 / 500000000000000000000000000000000000000 : ℚ) .leaf) 8384 (0, 8, some (5, 0)) (1137013035881375730890957736272983685383 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf))) 32800 (1, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32801 (1, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32803 (1, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 32804 (1, 0, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32805 (1, 0, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32832 (1, 0, some (1, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32833 (1, 0, some (1, 1)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))) 32834 (1, 0, some (1, 2)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 32836 (1, 0, some (1, 4)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 33828 (1, 1, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 33829 (1, 1, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (7765640637118203503146004837168937743897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (1405768668528426576468207409144283390889 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (1633387875719801025421660646248752916251 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 33859 (1, 1, some (1, 3)) (235774887142628780971284504234425584681 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 33860 (1, 1, some (1, 4)) (1273414331321240132586769886230519813667 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33888 (1, 1, some (2, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33889 (1, 1, some (2, 1)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33890 (1, 1, some (2, 2)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 33891 (1, 1, some (2, 3)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf) 34848 (1, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34849 (1, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34850 (1, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34851 (1, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 34853 (1, 2, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34880 (1, 2, some (1, 0)) (425415386357981966827926889530098238393 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 34881 (1, 2, some (1, 1)) (6022408026118038950184450738055836823619 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (1398551084765846604447522707491729847753 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (5087823349759937012411304016449226706069 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34884 (1, 2, some (1, 4)) (4438062451549317756813951526006153940259 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34912 (1, 2, some (2, 0)) (632193939902281169182411957459883063477 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34913 (1, 2, some (2, 1)) (5750469581500248854896278897474964504459 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (5346043724620595657072437470473818499069 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34915 (1, 2, some (2, 3)) (4814661974592063819184872022614329894073 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 34944 (1, 2, some (3, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35840 (1, 3, none) (0 : ℚ) (.node .leaf 35872 (1, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35873 (1, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35874 (1, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35875 (1, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35876 (1, 3, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 35877 (1, 3, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35904 (1, 3, some (1, 0)) (1618073476097673828697939819376773903217 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (5646525642473897699515698958880032355827 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (2621390755366972255691936883973837917731 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (2396212210646088417628792281427538911899 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35908 (1, 3, some (1, 4)) (4204693727536734604957385288464480242067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35936 (1, 3, some (2, 0)) (5458169994529954382761643254622683751303 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35937 (1, 3, some (2, 1)) (122292295520135536397854528741771684147 / 250000000000000000000000000000000000000 : ℚ) .leaf)))) 35938 (1, 3, some (2, 2)) (909130080556773032713310375020602118963 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35939 (1, 3, some (2, 3)) (1028827834350298730511159896673136572859 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (587693884178837076154888544035292962581 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 35969 (1, 3, some (3, 1)) (1073707759954714225104597700330511209107 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 35970 (1, 3, some (3, 2)) (998320580498492470718758355319208694189 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 36000 (1, 3, some (4, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36001 (1, 3, some (4, 1)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36864 (1, 4, none) (0 : ℚ) (.node .leaf 36897 (1, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36898 (1, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36899 (1, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 36901 (1, 4, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36928 (1, 4, some (1, 0)) (157832333471689696139835792417600071821 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36929 (1, 4, some (1, 1)) (2728971355288986864963191694956219357453 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36930 (1, 4, some (1, 2)) (101325020613101282344525359223392658799 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 36931 (1, 4, some (1, 3)) (2323181038553180296794333103134441549649 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))) 36932 (1, 4, some (1, 4)) (2045914233089951411839911319539578024391 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36960 (1, 4, some (2, 0)) (5102726071945534195591875114461130999529 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36961 (1, 4, some (2, 1)) (4522514271614516900403485239233983327807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (4201173816691506303385457082807947981111 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36963 (1, 4, some (2, 3)) (29832479368039598473486362475803068181 / 78125000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (2459503162606219977574108868765029409109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (2220398879438674157130931464969356873869 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (1031888995958619653212909582544436097031 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37024 (1, 4, some (4, 0)) (1130277573756139035636989759812915965009 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 37025 (1, 4, some (4, 1)) (1294235981751359992570992929536812759821 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37056 (1, 4, some (5, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) (.node .leaf 37922 (1, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37923 (1, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37924 (1, 5, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37925 (1, 5, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37953 (1, 5, some (1, 1)) (133665639592832835997155431626607841579 / 250000000000000000000000000000000000000 : ℚ) .leaf)))) 37954 (1, 5, some (1, 2)) (4961949744942912339472389941375182828767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37955 (1, 5, some (1, 3)) (912221386406290683558702798489064302633 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 37956 (1, 5, some (1, 4)) (4027102411258660731587805544278779400461 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37984 (1, 5, some (2, 0)) (2455988331448826019747909858877788295467 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 37985 (1, 5, some (2, 1)) (2158391714061454883248439139484026337331 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37986 (1, 5, some (2, 2)) (4009024470809290808627043201133161054447 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37987 (1, 5, some (2, 3)) (3654980057478088264811717298328962877829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38016 (1, 5, some (3, 0)) (225764349422319808520083528152615851481 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 38017 (1, 5, some (3, 1)) (4038097628951911701156668512240874702697 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38018 (1, 5, some (3, 2)) (1876100261892848301747413589413773379631 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38048 (1, 5, some (4, 0)) (4626998242713944921280653756593481994159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38049 (1, 5, some (4, 1)) (2098455441554080116426606993503015898751 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 38080 (1, 5, some (5, 0)) (5514110824329085587459438243292627015241 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38912 (1, 6, none) (0 : ℚ) (.node (.node .leaf 38947 (1, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38948 (1, 6, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 38949 (1, 6, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 38978 (1, 6, some (1, 2)) (4893695572014216860802253952328764318329 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (4505852227555425755591271225309087569613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38980 (1, 6, some (1, 4)) (3188600969283266174134272159553623249 / 8000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (4186210670418275079468053921134955517177 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39010 (1, 6, some (2, 2)) (971743486640778873155318833462148077509 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 39011 (1, 6, some (2, 3)) (888028894972524406571040825109227578891 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39040 (1, 6, some (3, 0)) (1073330249746033076785678054526924038191 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39041 (1, 6, some (3, 1)) (1905224538109082951567839720381051471669 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 39042 (1, 6, some (3, 2)) (884963321961693763177348259495042816489 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 39072 (1, 6, some (4, 0)) (4186668205871656135986086309887946136051 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39073 (1, 6, some (4, 1)) (1883263650442815850865046536702493239477 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39104 (1, 6, some (5, 0)) (4443572779696297676303533887221032770007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39936 (1, 7, none) (0 : ℚ) .leaf)) 39972 (1, 7, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39973 (1, 7, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40003 (1, 7, some (1, 3)) (4467378309125197916334181961850612360201 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40004 (1, 7, some (1, 4)) (39572991194785309767470261348275537241 / 100000000000000000000000000000000000000 : ℚ) .leaf)))) 40034 (1, 7, some (2, 2)) (3802936621662236383044235251947444977711 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40035 (1, 7, some (2, 3)) (3481894939412852664171226141577677244689 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (3663803574234938325272943596085727535329 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40066 (1, 7, some (3, 2)) (3402973612845210141534907144220450744907 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40096 (1, 7, some (4, 0)) (3940686522131021820878005154393960023709 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40097 (1, 7, some (4, 1)) (352096762402339707975965981796964271619 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40128 (1, 7, some (5, 0)) (3976249443526594115650526117431724571509 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40960 (1, 8, none) (0 : ℚ) (.node .leaf 40997 (1, 8, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 41028 (1, 8, some (1, 4)) (492079781556177570994142998520129385341 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41059 (1, 8, some (2, 3)) (3431150413492520520997503916179234647707 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 41090 (1, 8, some (3, 2)) (826860426087671847191807927032926304607 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 41121 (1, 8, some (4, 1)) (840371369683133550676693812283314848169 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 41152 (1, 8, some (5, 0)) (37119685050144704868186390723807577189 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65536 (2, 0, none) (0 : ℚ) .leaf) 65568 (2, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 65569 (2, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V1lrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 65573 (2, 0, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65600 (2, 0, some (1, 0)) (6717730552969874071799523125590411337107 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65601 (2, 0, some (1, 1)) (3114008061114965487341892947519495619737 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (5793241410181621870726526434359640313261 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 65603 (2, 0, some (1, 3)) (2591429174170514498567872536501654745419 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 65604 (2, 0, some (1, 4)) (554331237982540418419566027473313973599 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 65632 (2, 0, some (2, 0)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65633 (2, 0, some (2, 1)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65634 (2, 0, some (2, 2)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf)) 66592 (2, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66593 (2, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66595 (2, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 66596 (2, 1, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (632193939902281169182411957459883063477 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 66625 (2, 1, some (1, 1)) (5750469581500248854896278897474964504459 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66626 (2, 1, some (1, 2)) (5346043724620595657072437470473818499069 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66627 (2, 1, some (1, 3)) (4814661974592063819184872022614329894073 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (4152142728325836506357360963308517620473 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (6022408026118038950184450738055836823619 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66657 (2, 1, some (2, 1)) (1398551084765846604447522707491729847753 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 66658 (2, 1, some (2, 2)) (5087823349759937012411304016449226706069 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (4438062451549317756813951526006153940259 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66689 (2, 1, some (3, 1)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66690 (2, 1, some (3, 2)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67617 (2, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 67618 (2, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67619 (2, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67620 (2, 2, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67648 (2, 2, some (1, 0)) (767555155480774835075856082681314902527 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 67649 (2, 2, some (1, 1)) (1100630659681219827580690758675945157323 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67650 (2, 2, some (1, 2)) (5113856703131848309012370859490886919167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67651 (2, 2, some (1, 3)) (2314862627288172143650109767514557288933 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67652 (2, 2, some (1, 4)) (2008578161480473748830501928699949254669 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 67680 (2, 2, some (2, 0)) (2575188805893745089629952236280940784157 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67681 (2, 2, some (2, 1)) (4746822701864896377251971846705692219561 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (4355466748108325451076303153483605140157 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67683 (2, 2, some (2, 3)) (3848282295224815915524329475644515823959 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67712 (2, 2, some (3, 0)) (1100630659681219827580690758675945157323 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67713 (2, 2, some (3, 1)) (5113856703131848309012370859490886919167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (2314862627288172143650109767514557288933 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67744 (2, 2, some (4, 0)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 67745 (2, 2, some (4, 1)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68640 (2, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68641 (2, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68642 (2, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68643 (2, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68644 (2, 3, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 68645 (2, 3, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68672 (2, 3, some (1, 0)) (6047675344528040528108889024546525629071 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68673 (2, 3, some (1, 1)) (1072003382901218820836381686336944196221 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (4979168967930674137345726912957567977613 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68675 (2, 3, some (1, 3)) (4525697610795933161014820025958865454421 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68676 (2, 3, some (1, 4)) (493119014773567191539934455979453003999 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 68704 (2, 3, some (2, 0)) (4817994472098776207647797535970635659879 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68705 (2, 3, some (2, 1)) (4399626053006014128221691160370410842871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68706 (2, 3, some (2, 2)) (126688597446377588607389054165044642419 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 68707 (2, 3, some (2, 3)) (361136536723872643437308549802080168829 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (426251637706952722761102962518060573329 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 68738 (2, 3, some (3, 2)) (388774360901212539007793730481942270777 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (2631583857112502704747770625148867406067 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (305744887691442860211232468902055139861 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 68800 (2, 3, some (5, 0)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69665 (2, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69666 (2, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69667 (2, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69668 (2, 4, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 69669 (2, 4, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69696 (2, 4, some (1, 0)) (599606526232623539977517055390085033073 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 69697 (2, 4, some (1, 1)) (1317377755164462209013939904470230918781 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69698 (2, 4, some (1, 2)) (4893828699718372569124808595133253240291 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69699 (2, 4, some (1, 3)) (178465823119047278555259633707468890519 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 69700 (2, 4, some (1, 4)) (390269474488302136836701433397489484931 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 69728 (2, 4, some (2, 0)) (4650685198109700037680232531382451701881 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69729 (2, 4, some (2, 1)) (4210544834125107353471463650400714551251 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69730 (2, 4, some (2, 2)) (3888790229112005952130649283241682627619 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69731 (2, 4, some (2, 3)) (69686474459237764001254326747348485931 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 69760 (2, 4, some (3, 0)) (1058693128663705887288977499534764668477 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 69761 (2, 4, some (3, 1)) (1946912918010820453259587898821308992223 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69762 (2, 4, some (3, 2)) (1784072646555077638095336267330717418417 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (2157275341565391729520747548552879923417 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 69793 (2, 4, some (4, 1)) (1998877926423792817775321955923155050651 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 69824 (2, 4, some (5, 0)) (256159111517832045462232299011598620453 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70690 (2, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70691 (2, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70692 (2, 5, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70693 (2, 5, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (833330538833216179659355834643082601 / 1600000000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (2418008752677982885649842959680532304227 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))) 70723 (2, 5, some (1, 3)) (1104850029969015965679426152967896584553 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 70724 (2, 5, some (1, 4)) (969054057753526264930701721402259229833 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 70752 (2, 5, some (2, 0)) (4554112539954750134813179865168054751153 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70753 (2, 5, some (2, 1)) (2046113760445484647008337151677585852471 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 70754 (2, 5, some (2, 2)) (946183014421574734455779567154566997591 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 70755 (2, 5, some (2, 3)) (170298966513731859370177966015865536437 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70784 (2, 5, some (3, 0)) (806865751403975319139129136328068689887 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (3686747503839182835272086102981671238831 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70786 (2, 5, some (3, 2)) (1694419916095065752414487030153104671363 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 70816 (2, 5, some (4, 0)) (977177857063412532537589198423030441337 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70817 (2, 5, some (4, 1)) (225407770186178207919198274969837184949 / 625000000000000000000000000000000000000 : ℚ) .leaf) 70848 (2, 5, some (5, 0)) (4132505316353474920589382794353729030129 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71680 (2, 6, none) (0 : ℚ) .leaf)) 71715 (2, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71716 (2, 6, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 71717 (2, 6, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71746 (2, 6, some (1, 2)) (958958527524735185675521333068340522511 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 71747 (2, 6, some (1, 3)) (175600762057177084656670346506546703601 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71748 (2, 6, some (1, 4)) (1929365123485346289620775693901066456653 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71777 (2, 6, some (2, 1)) (4011702630930062199104277113296637741441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71778 (2, 6, some (2, 2)) (3713507152429867716016832734958821791851 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71779 (2, 6, some (2, 3)) (1676706870297228672647446510142775750219 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 71808 (2, 6, some (3, 0)) (3912436799791349582723670802899936842973 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71809 (2, 6, some (3, 1)) (3554372141996991994089138641671117087533 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71810 (2, 6, some (3, 2)) (3274106714327825122881748223833094166719 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71840 (2, 6, some (4, 0)) (1842420647633425456290183657381581660579 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 71841 (2, 6, some (4, 1)) (1692178617853533856560873924946091144647 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71872 (2, 6, some (5, 0)) (1850787516409741818093983358794552308123 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72704 (2, 7, none) (0 : ℚ) (.node .leaf 72740 (2, 7, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 72741 (2, 7, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72771 (2, 7, some (1, 3)) (2184355872114955259060837543644689560809 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72772 (2, 7, some (1, 4)) (240418535693625351421351654547582832981 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 72802 (2, 7, some (2, 2)) (366192590551777681805536834316767600887 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrl : KTree ℚ :=
  .node V1lrll 68736 (2, 3, some (3, 0)) (2304107306710678121216492826379054473721 / 5000000000000000000000000000000000000000 : ℚ) V1lrlr

def V1lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 72833 (2, 7, some (3, 1)) (3462775232893693059586705133650602191611 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72834 (2, 7, some (3, 2)) (399319664803294376508187823532817306817 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 72864 (2, 7, some (4, 0)) (3545005093857935651380565362768255210031 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72865 (2, 7, some (4, 1)) (405109135932155182118766774610836737161 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 72896 (2, 7, some (5, 0)) (1729932060013398775763342687987573385269 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73728 (2, 8, none) (0 : ℚ) .leaf) 73765 (2, 8, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73796 (2, 8, some (1, 4)) (1919068465724385200018410387196535091459 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 73827 (2, 8, some (2, 3)) (3288386030886406913267808162005661996837 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73858 (2, 8, some (3, 2)) (1568153860639032052987150174980677122753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73889 (2, 8, some (4, 1)) (3140671503879204249421366459132518264159 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73920 (2, 8, some (5, 0)) (3306359907899290195325164288803977067719 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf)) 98336 (3, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98337 (3, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98338 (3, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98339 (3, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 98340 (3, 0, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98341 (3, 0, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (2985658023542166254133121389151293927603 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (1384003582717762438818619087786442497661 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (321846745010090103929251468575535572959 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 98371 (3, 0, some (1, 3)) (4606985198525359108565106731558497325189 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98372 (3, 0, some (1, 4)) (394191102565362075320580286203245492337 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 98400 (3, 0, some (2, 0)) (1384003582717762438818619087786442497661 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 98401 (3, 0, some (2, 1)) (321846745010090103929251468575535572959 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 98402 (3, 0, some (2, 2)) (4606985198525359108565106731558497325189 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98403 (3, 0, some (2, 3)) (394191102565362075320580286203245492337 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98433 (3, 0, some (3, 1)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 98434 (3, 0, some (3, 2)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf) 99360 (3, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99361 (3, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 99362 (3, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 99363 (3, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 99365 (3, 1, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99392 (3, 1, some (1, 0)) (587693884178837076154888544035292962581 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 99393 (3, 1, some (1, 1)) (1073707759954714225104597700330511209107 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99394 (3, 1, some (1, 2)) (998320580498492470718758355319208694189 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99395 (3, 1, some (1, 3)) (4488736101440757043950842457307733095303 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99396 (3, 1, some (1, 4)) (1886844920987072296236774525886542349 / 4882812500000000000000000000000000000 : ℚ) .leaf))) 99424 (3, 1, some (2, 0)) (122292295520135536397854528741771684147 / 250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99425 (3, 1, some (2, 1)) (909130080556773032713310375020602118963 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (1028827834350298730511159896673136572859 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 99427 (3, 1, some (2, 3)) (1785402810204865554516001714399954893039 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 99456 (3, 1, some (3, 0)) (2621390755366972255691936883973837917731 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99457 (3, 1, some (3, 1)) (2396212210646088417628792281427538911899 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99458 (3, 1, some (3, 2)) (4204693727536734604957385288464480242067 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99488 (3, 1, some (4, 0)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 99489 (3, 1, some (4, 1)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf) 100384 (3, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100385 (3, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100386 (3, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100387 (3, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100388 (3, 2, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 100389 (3, 2, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100416 (3, 2, some (1, 0)) (1457483355618500727451323774082980390583 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 100417 (3, 2, some (1, 1)) (2631583857112502704747770625148867406067 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100418 (3, 2, some (1, 2)) (305744887691442860211232468902055139861 / 625000000000000000000000000000000000000 : ℚ) .leaf) 100419 (3, 2, some (1, 3)) (441736662495304415544200084168521606191 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 100420 (3, 2, some (1, 4)) (955342075009779876644286922897071055189 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (2304107306710678121216492826379054473721 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (426251637706952722761102962518060573329 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (388774360901212539007793730481942270777 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 100451 (3, 2, some (2, 3)) (1703840808591911268598407147171479206993 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (126688597446377588607389054165044642419 / 312500000000000000000000000000000000000 : ℚ) .leaf) 100482 (3, 2, some (3, 2)) (361136536723872643437308549802080168829 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 100512 (3, 2, some (4, 0)) (4979168967930674137345726912957567977613 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100513 (3, 2, some (4, 1)) (4525697610795933161014820025958865454421 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100544 (3, 2, some (5, 0)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf) 101408 (3, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101409 (3, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101410 (3, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101411 (3, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101412 (3, 3, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 101413 (3, 3, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101440 (3, 3, some (1, 0)) (1161339245999587492387260947287118577577 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101441 (3, 3, some (1, 1)) (519302678620359015066443995915750347569 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 101442 (3, 3, some (1, 2)) (2412680377948621787226612126303720910019 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101443 (3, 3, some (1, 3)) (273239411281778998703387478386648434047 / 625000000000000000000000000000000000000 : ℚ) .leaf)))) 101444 (3, 3, some (1, 4)) (3796701045333851014378849608501150631479 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101472 (3, 3, some (2, 0)) (1115331032666290975909375472760904342099 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 101473 (3, 3, some (2, 1)) (4102137506261481778061353926734609893079 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101474 (3, 3, some (2, 2)) (939758431107201389614004288964328516697 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 101475 (3, 3, some (2, 3)) (3319622545902273929824131835550518328951 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101504 (3, 3, some (3, 0)) (15814688148335722347662788786739242143 / 39062500000000000000000000000000000000 : ℚ) (.node (.node .leaf 101505 (3, 3, some (3, 1)) (3736531957484634442242374182015275338659 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (1680518274437776588030160141790876322401 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101536 (3, 3, some (4, 0)) (4102137506261481778061353926734609893079 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101537 (3, 3, some (4, 1)) (939758431107201389614004288964328516697 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101568 (3, 3, some (5, 0)) (2412680377948621787226612126303720910019 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node .leaf 102433 (3, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102434 (3, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102435 (3, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102436 (3, 4, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 102437 (3, 4, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 102464 (3, 4, some (1, 0)) (5795983348628578614642661494445389806231 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 102465 (3, 4, some (1, 1)) (2572053126447261984616583622514419486753 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102466 (3, 4, some (1, 2)) (4778801938593146321157680601273231209041 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102467 (3, 4, some (1, 3)) (1085354039544031432004973277454687906061 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 102468 (3, 4, some (1, 4)) (1891072945058976085358206406164076972031 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102496 (3, 4, some (2, 0)) (547190857885725449720004025830124708311 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102497 (3, 4, some (2, 1)) (500047133224715553829221747908755322107 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (1838563277012875165380302767093212534031 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102499 (3, 4, some (2, 3)) (3266042205193884449159657471081648940207 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 102528 (3, 4, some (3, 0)) (965121073426938166649060783706535531053 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102529 (3, 4, some (3, 1)) (355823471911359592441263671311196816589 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (50344565040859005970635861256607748329 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 102560 (3, 4, some (4, 0)) (1862110132883114968797766052455054045351 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102561 (3, 4, some (4, 1)) (685016232466268785075684049715461642991 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102592 (3, 4, some (5, 0)) (782665868702007666386105121423045781073 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node .leaf 103458 (3, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 103459 (3, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 103460 (3, 5, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 103461 (3, 5, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103489 (3, 5, some (1, 1)) (20434622895652326354016547135331070047 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 103490 (3, 5, some (1, 2)) (4744965245364457812639292333160199225927 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103491 (3, 5, some (1, 3)) (4320330120873266981168642124796030547231 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103492 (3, 5, some (1, 4)) (3773477172841205693988719593965365996441 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103520 (3, 5, some (2, 0)) (4326842105625249330525762014343098153381 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103521 (3, 5, some (2, 1)) (982712809819328346525765051649230452361 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 103522 (3, 5, some (2, 2)) (1810450048754714179948691497850747750429 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103523 (3, 5, some (2, 3)) (3230857067186062474740721275182760293223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103552 (3, 5, some (3, 0)) (1873534988812081550817091400939579729097 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103553 (3, 5, some (3, 1)) (3444295651068987551054936140968883322903 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 103554 (3, 5, some (3, 2)) (313380884977509011289366866536347478961 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103584 (3, 5, some (4, 0)) (3515065356457575448583531270642626805603 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103585 (3, 5, some (4, 1)) (3235859462471563750177867920599741486879 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103616 (3, 5, some (5, 0)) (3514863535334884418307632148402691594193 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1lrr : KTree ℚ :=
  .node V1lrrl 100480 (3, 2, some (3, 0)) (4399626053006014128221691160370410842871 / 10000000000000000000000000000000000000000 : ℚ) V1lrrr

def V1lr : KTree ℚ :=
  .node V1lrl 72803 (2, 7, some (2, 3)) (3316063278879181358759463213785792920941 / 10000000000000000000000000000000000000000 : ℚ) V1lrr

def V1l : KTree ℚ :=
  .node V1ll 65570 (2, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) V1lr

def V1rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104483 (3, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104484 (3, 6, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 104485 (3, 6, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104514 (3, 6, some (1, 2)) (94391751926460099161821715863922935613 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 104515 (3, 6, some (1, 3)) (2152629183307954754220348924466235916913 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104516 (3, 6, some (1, 4)) (188418462549152428336663048176541130941 / 500000000000000000000000000000000000000 : ℚ) .leaf) 104545 (3, 6, some (2, 1)) (3880811265191187459679510290626997573167 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104546 (3, 6, some (2, 2)) (716042664905392167380152251955683940401 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 104547 (3, 6, some (2, 3)) (200406475544982212220186153997737832187 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104576 (3, 6, some (3, 0)) (3673804833975612047656180014451383501859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104577 (3, 6, some (3, 1)) (420698456009103674728926504754331707651 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 104578 (3, 6, some (3, 2)) (307305029890267907812929889201584173731 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 104608 (3, 6, some (4, 0)) (1692294586345481379056253362962202548763 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104609 (3, 6, some (4, 1)) (1556935730184213148547852288598432113307 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104640 (3, 6, some (5, 0)) (32905987130729372253823996833649206097 / 100000000000000000000000000000000000000 : ℚ) .leaf) 105472 (3, 7, none) (0 : ℚ) (.node .leaf 105508 (3, 7, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105539 (3, 7, some (1, 3)) (429421045782619494746756306064869627291 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 105540 (3, 7, some (1, 4)) (1882740499116828305518292171151875296519 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105570 (3, 7, some (2, 2)) (354960296091601757877432072427556112427 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 105571 (3, 7, some (2, 3)) (3188985978684832623631088041817275627199 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105601 (3, 7, some (3, 1)) (3308274499055315372780296461652701586493 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105602 (3, 7, some (3, 2)) (3028858171270497841069023208700837005283 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105632 (3, 7, some (4, 0)) (659451592652788259200017148966093020361 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 105633 (3, 7, some (4, 1)) (1514430955194578056312956953010682168537 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 105664 (3, 7, some (5, 0)) (1574015851581685583864239975831874923293 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106533 (3, 8, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106564 (3, 8, some (1, 4)) (3764008163642680841392212057106943173167 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106595 (3, 8, some (2, 3)) (15880047722656043536071749164014345579 / 50000000000000000000000000000000000000 : ℚ) .leaf)) 106626 (3, 8, some (3, 2)) (374426262846448731918897408654341105649 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106657 (3, 8, some (4, 1)) (2966430281950795189938550148727785479733 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106688 (3, 8, some (5, 0)) (762662011971644584880354780608073807049 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf))))

def V1rllll : KTree ℚ :=
  .node V1rlllll 105509 (3, 7, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) V1rllllr

def V1rlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 131105 (4, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131106 (4, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131107 (4, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131108 (4, 0, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 131136 (4, 0, some (1, 0)) (1417021288517082812020211909304227391421 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131137 (4, 0, some (1, 1)) (2627444301565752129944722174469574429153 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131138 (4, 0, some (1, 2)) (2444023719920371726712753339495473257157 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131139 (4, 0, some (1, 3)) (2186518365706371608166642452673271191447 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 131140 (4, 0, some (1, 4)) (3741735856382147824332070685444869321793 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131168 (4, 0, some (2, 0)) (2335506045836224115506419710639621714803 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131169 (4, 0, some (2, 1)) (2172465528818108201522447412884865117473 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131170 (4, 0, some (2, 2)) (242946485078485734240738050297030132383 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 131171 (4, 0, some (2, 3)) (1662993713947621255258698082419941920797 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131200 (4, 0, some (3, 0)) (2444023719920371726712753339495473257157 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (2186518365706371608166642452673271191447 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131202 (4, 0, some (3, 2)) (3741735856382147824332070685444869321793 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 131232 (4, 0, some (4, 0)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131233 (4, 0, some (4, 1)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf) 132128 (4, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132129 (4, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132130 (4, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132131 (4, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132132 (4, 1, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 132160 (4, 1, some (1, 0)) (1130277573756139035636989759812915965009 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 132161 (4, 1, some (1, 1)) (1294235981751359992570992929536812759821 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132162 (4, 1, some (1, 2)) (2406928180761418949963665400278606616923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132163 (4, 1, some (1, 3)) (4324668634138709974994945411826318695829 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132164 (4, 1, some (1, 4)) (1859362183676414989979397303951539448171 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 132192 (4, 1, some (2, 0)) (2220398879438674157130931464969356873869 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132193 (4, 1, some (2, 1)) (1031888995958619653212909582544436097031 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132194 (4, 1, some (2, 2)) (931788272451032751538547052542975263059 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 132195 (4, 1, some (2, 3)) (3224279503158007083674468364777614811263 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlll : KTree ℚ :=
  .node V1rllll 131104 (4, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) V1rlllr

def V1rllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 132225 (4, 1, some (3, 1)) (29832479368039598473486362475803068181 / 78125000000000000000000000000000000000 : ℚ) .leaf) 132226 (4, 1, some (3, 2)) (3328553349721578542894557577861307776993 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132256 (4, 1, some (4, 0)) (2323181038553180296794333103134441549649 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132257 (4, 1, some (4, 1)) (2045914233089951411839911319539578024391 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 132288 (4, 1, some (5, 0)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133120 (4, 2, none) (0 : ℚ) .leaf) 133152 (4, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133153 (4, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 133154 (4, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133155 (4, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133156 (4, 2, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 133184 (4, 2, some (1, 0)) (56481912142504210464851730427166528249 / 100000000000000000000000000000000000000 : ℚ) .leaf)) 133185 (4, 2, some (1, 1)) (256159111517832045462232299011598620453 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (4762475269528372257367300401511077541353 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (4293344228138127707677268596586427141297 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133188 (4, 2, some (1, 4)) (3706864373619300049586767438780555474757 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 133216 (4, 2, some (2, 0)) (2157275341565391729520747548552879923417 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133217 (4, 2, some (2, 1)) (1998877926423792817775321955923155050651 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133218 (4, 2, some (2, 2)) (3633150772210689577003182329042931950469 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133219 (4, 2, some (2, 3)) (1584821310688645336875883344154804477661 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133248 (4, 2, some (3, 0)) (1946912918010820453259587898821308992223 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 133249 (4, 2, some (3, 1)) (1784072646555077638095336267330717418417 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133250 (4, 2, some (3, 2)) (3151047963493174081825250140776468570059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133280 (4, 2, some (4, 0)) (3888790229112005952130649283241682627619 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133281 (4, 2, some (4, 1)) (69686474459237764001254326747348485931 / 200000000000000000000000000000000000000 : ℚ) .leaf))) 133312 (4, 2, some (5, 0)) (178465823119047278555259633707468890519 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134144 (4, 3, none) (0 : ℚ) .leaf) 134176 (4, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134177 (4, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134178 (4, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 134208 (4, 3, some (1, 0)) (1413000519481683945895304129587181820917 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 134209 (4, 3, some (1, 1)) (1271202964048900699333906412274182936647 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 134210 (4, 3, some (1, 2)) (4725651356737660062360739580146412094767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134211 (4, 3, some (1, 3)) (4272479258809333323902857654043820006419 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134212 (4, 3, some (1, 4)) (3701337492892431963248596690098049719279 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134240 (4, 3, some (2, 0)) (4241223337948839116916619784822180734969 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134241 (4, 3, some (2, 1)) (782665868702007666386105121423045781073 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134242 (4, 3, some (2, 2)) (71449891230558195220836220238785893949 / 200000000000000000000000000000000000000 : ℚ) .leaf) 134243 (4, 3, some (2, 3)) (3137560898726237082501761198182001562827 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134272 (4, 3, some (3, 0)) (1862110132883114968797766052455054045351 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 134273 (4, 3, some (3, 1)) (685016232466268785075684049715461642991 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (1526626958962771804839641319408941840639 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134304 (4, 3, some (4, 0)) (355823471911359592441263671311196816589 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 134305 (4, 3, some (4, 1)) (50344565040859005970635861256607748329 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 134336 (4, 3, some (5, 0)) (1838563277012875165380302767093212534031 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135201 (4, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135202 (4, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 135203 (4, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 135204 (4, 4, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 135232 (4, 4, some (1, 0)) (2829698661146194984158181325740325945003 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135233 (4, 4, some (1, 1)) (2528310058585990252909205431666934179181 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135234 (4, 4, some (1, 2)) (4698480738302285925987981354701907330499 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135235 (4, 4, some (1, 3)) (851654862352612882176264374077950410541 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135236 (4, 4, some (1, 4)) (57804571959400652082981523663934838613 / 156250000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (2098632268944948683805537322236207860253 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135265 (4, 4, some (2, 1)) (3854994413797581816977740910267813888899 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135266 (4, 4, some (2, 2)) (3530727892062979642395203497572238127363 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135267 (4, 4, some (2, 3)) (1558806152108705588661438195167218897083 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135296 (4, 4, some (3, 0)) (3620405755018407330007756969732319784213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135297 (4, 4, some (3, 1)) (1666416272864002633186386754154072192111 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 135298 (4, 4, some (3, 2)) (1495941671329247428713599570727660717821 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135328 (4, 4, some (4, 0)) (3372627630117163501469671838141679637647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135329 (4, 4, some (4, 1)) (3073707232975635316159491823131839149427 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135360 (4, 4, some (5, 0)) (1666416272864002633186386754154072192111 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V1rll : KTree ℚ :=
  .node V1rlll 132224 (4, 1, some (3, 0)) (4201173816691506303385457082807947981111 / 10000000000000000000000000000000000000000 : ℚ) V1rllr

def V1rlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136226 (4, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136227 (4, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136228 (4, 5, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (1258847499052659208620521272726841643191 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 136258 (4, 5, some (1, 2)) (935586110905432333106184951251443191283 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136259 (4, 5, some (1, 3)) (132763979078219118438640867632184579889 / 312500000000000000000000000000000000000 : ℚ) .leaf) 136260 (4, 5, some (1, 4)) (3699817167625122153763292364329348035279 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136288 (4, 5, some (2, 0)) (4170663042872922714492721343643224572049 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 136289 (4, 5, some (2, 1)) (190642738933128500084363169064761325161 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136290 (4, 5, some (2, 2)) (3500582371993636417567235619305893854309 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136291 (4, 5, some (2, 3)) (1552374687969401413072215214044267425669 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136320 (4, 5, some (3, 0)) (3553006329924065064956185060606403495179 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136321 (4, 5, some (3, 1)) (3268817704236359189639186836958180190531 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136322 (4, 5, some (3, 2)) (1475083239581850912521084826082169624749 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136352 (4, 5, some (4, 0)) (1627740470602036301145700136433846624279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (2978055601269458072999408726289904782403 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 136384 (4, 5, some (5, 0)) (3137393941949354299579680474996276827303 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137251 (4, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137252 (4, 6, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 137282 (4, 6, some (1, 2)) (4662055364676888580004628963560013104269 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137283 (4, 6, some (1, 3)) (1060394306907667201745124124286134773667 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 137284 (4, 6, some (1, 4)) (3701421149433840109483265000044117065421 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137313 (4, 6, some (2, 1)) (118167534537489166350950883823916031103 / 312500000000000000000000000000000000000 : ℚ) .leaf) 137314 (4, 6, some (2, 2)) (3478037652048905930278829776788617926599 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137315 (4, 6, some (2, 3)) (619255761519416834512316299732143619361 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 137344 (4, 6, some (3, 0)) (3507659705223157457439182651489794820261 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137345 (4, 6, some (3, 1)) (3222136998113550957522480334287357972479 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137346 (4, 6, some (3, 2)) (1460114463323028716684681411152309045073 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 137376 (4, 6, some (4, 0)) (1588232628990937233832578772992485769259 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 137377 (4, 6, some (4, 1)) (2911378597759964785328836696327506427379 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137408 (4, 6, some (5, 0)) (3012052446892521854894556631639609243679 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138276 (4, 7, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 138307 (4, 7, some (1, 3)) (847350102476268770875068681491537884761 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rlrll : KTree ℚ :=
  .node V1rlrlll 137216 (4, 6, none) (0 : ℚ) V1rlrllr

def V1rlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 138338 (4, 7, some (2, 2)) (3460702539484678051399173911017131507023 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138339 (4, 7, some (2, 3)) (772663676206599293045184386528358614917 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 138369 (4, 7, some (3, 1)) (1593424788949707989240071923618333234693 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 138370 (4, 7, some (3, 2)) (579576394930580386028598937075133130401 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 138400 (4, 7, some (4, 0)) (97527931014149688797826969506033687337 / 312500000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138401 (4, 7, some (4, 1)) (1431211986754555855329599173934616445279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138432 (4, 7, some (5, 0)) (585159743766332898858798494001222534151 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 139332 (4, 8, some (1, 4)) (1853263042103061264903485585568389458243 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 139363 (4, 8, some (2, 3)) (1543469265174575013924580113364062820167 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139394 (4, 8, some (3, 2)) (2880693435865322555446884326161420837107 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139425 (4, 8, some (4, 1)) (113004861508475794921201961547601383833 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 139456 (4, 8, some (5, 0)) (17898147911519183363722245083381828327 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 163840 (5, 0, none) (0 : ℚ) (.node (.node .leaf 163872 (5, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 163875 (5, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 163904 (5, 0, some (1, 0)) (2751582434496460419809084672241832483679 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163905 (5, 0, some (1, 1)) (5101990807330759454460957405215941623377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163906 (5, 0, some (1, 2)) (296613960201299039781198153439213584039 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 163907 (5, 0, some (1, 3)) (2122898779480485477226801181902155567447 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 163936 (5, 0, some (2, 0)) (172192189747413131588057312426038029789 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163937 (5, 0, some (2, 1)) (2002144231358768518523087535714691692263 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163938 (5, 0, some (2, 2)) (3582391690373319242820226994459887520067 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163939 (5, 0, some (2, 3)) (3065230013548255497692832305516436948413 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 163968 (5, 0, some (3, 0)) (2002144231358768518523087535714691692263 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163969 (5, 0, some (3, 1)) (3582391690373319242820226994459887520067 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163970 (5, 0, some (3, 2)) (3065230013548255497692832305516436948413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164000 (5, 0, some (4, 0)) (2122898779480485477226801181902155567447 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 164001 (5, 0, some (4, 1)) (1816432600621188443077233958824555228689 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164864 (5, 1, none) (0 : ℚ) (.node .leaf 164896 (5, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrl : KTree ℚ :=
  .node V1rlrll 138308 (4, 7, some (1, 4)) (3703767548805021122849237652854310959217 / 10000000000000000000000000000000000000000 : ℚ) V1rlrlr

def V1rlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 164898 (5, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164899 (5, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (5514110824329085587459438243292627015241 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (5060934000260082273831634323377033419977 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164930 (5, 1, some (1, 2)) (1176562312339715455326623488239896171577 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164931 (5, 1, some (1, 3)) (422515338097459101308427200849417407337 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 164960 (5, 1, some (2, 0)) (2098455441554080116426606993503015898751 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164961 (5, 1, some (2, 1)) (3901419740797642553235292488917874721877 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 164962 (5, 1, some (2, 2)) (70342151833815084362584368686472022283 / 200000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164963 (5, 1, some (2, 3)) (3036663294868930600621479885849031044921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (1876100261892848301747413589413773379631 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164993 (5, 1, some (3, 1)) (3399535459403381590268065651095325157039 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164994 (5, 1, some (3, 2)) (1476157366425801274390496727785247365519 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165024 (5, 1, some (4, 0)) (3654980057478088264811717298328962877829 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165025 (5, 1, some (4, 1)) (639417507001634220993251628478446772111 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 165056 (5, 1, some (5, 0)) (4027102411258660731587805544278779400461 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 165888 (5, 2, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 165920 (5, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165921 (5, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165923 (5, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 165952 (5, 2, some (1, 0)) (1382128877396736429237451180281230032783 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165953 (5, 2, some (1, 1)) (2515586215898340595920606635486289135599 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165954 (5, 2, some (1, 2)) (2338700199892326750023200024537902986009 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 165955 (5, 2, some (1, 3)) (4211772797918878052759206208011119814457 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 165984 (5, 2, some (2, 0)) (4132505316353474920589382794353729030129 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165985 (5, 2, some (2, 1)) (38328369602366209791351062884616996321 / 100000000000000000000000000000000000000 : ℚ) .leaf) 165986 (5, 2, some (2, 2)) (13898994289805280703146312594431112941 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 165987 (5, 2, some (2, 3)) (1510981181954895343155939511553644547279 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 166016 (5, 2, some (3, 0)) (225407770186178207919198274969837184949 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166017 (5, 2, some (3, 1)) (329241098790412163577613302860325399317 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 166018 (5, 2, some (3, 2)) (1445788062133050047616811560122266320151 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 166048 (5, 2, some (4, 0)) (1694419916095065752414487030153104671363 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (170298966513731859370177966015865536437 / 500000000000000000000000000000000000000 : ℚ) .leaf) 166912 (5, 3, none) (0 : ℚ) .leaf) 166944 (5, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 166945 (5, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166946 (5, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166947 (5, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166976 (5, 3, some (1, 0)) (5544317283335825435403481448174518093197 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 166977 (5, 3, some (1, 1)) (15653494040461101508408475031884032289 / 31250000000000000000000000000000000000 : ℚ) .leaf))) 166978 (5, 3, some (1, 2)) (4655893982324904061018604545758014846333 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166979 (5, 3, some (1, 3)) (525389089068215766541879694340996826389 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 167008 (5, 3, some (2, 0)) (4093645860295723342932996152316142577199 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167009 (5, 3, some (2, 1)) (946214489445216885778997278310522433569 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 167010 (5, 3, some (2, 2)) (3445736357758143994130614028696472481711 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167011 (5, 3, some (2, 3)) (3014629151565585231885688671719635656121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (3514863535334884418307632148402691594193 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167041 (5, 3, some (3, 1)) (3222454162671405078627559905507387669801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 167042 (5, 3, some (3, 2)) (570949105163715111429908546639488418393 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 167072 (5, 3, some (4, 0)) (3235859462471563750177867920599741486879 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167073 (5, 3, some (4, 1)) (2904830618436549910760724784213569564537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (313380884977509011289366866536347478961 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf)) 167969 (5, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167970 (5, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167971 (5, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 168000 (5, 4, some (1, 0)) (1112080310604015258624668938274492973101 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 168001 (5, 4, some (1, 1)) (4992463323216450308628055346263402059093 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168002 (5, 4, some (1, 2)) (2319774501634712139766353225393702564577 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168003 (5, 4, some (1, 3)) (4197589260379260447215373200193646670961 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168032 (5, 4, some (2, 0)) (407049553857032705139563007798100042407 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 168033 (5, 4, some (2, 1)) (750007472827358511820253852111871538591 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168034 (5, 4, some (2, 2)) (685009244197322711899638759168704730847 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 168035 (5, 4, some (2, 3)) (3011452412366175921007443927857650236089 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168064 (5, 4, some (3, 0)) (3454338905035446581717427891609159059239 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rlrr : KTree ℚ :=
  .node V1rlrrl 166049 (5, 2, some (4, 1)) (601996899261336781669108065069769532659 / 2000000000000000000000000000000000000000 : ℚ) V1rlrrr

def V1rlr : KTree ℚ :=
  .node V1rlrl 164897 (5, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) V1rlrr

def V1rl : KTree ℚ :=
  .node V1rll 136192 (4, 5, none) (0 : ℚ) V1rlr

def V1rrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168066 (5, 4, some (3, 2)) (1415326756929062652359945451552702742567 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (3137393941949354299579680474996276827303 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168097 (5, 4, some (4, 1)) (709319013495248110308726118760333728279 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 168128 (5, 4, some (5, 0)) (2978055601269458072999408726289904782403 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 168960 (5, 5, none) (0 : ℚ) (.node (.node .leaf 168994 (5, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168995 (5, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169025 (5, 5, some (1, 1)) (1244920158619341999814467804056915492963 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 169026 (5, 5, some (1, 2)) (144591196776585604872815084979354903001 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169027 (5, 5, some (1, 3)) (524273558110418033122972739238726426959 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 169056 (5, 5, some (2, 0)) (4057345049495149557295723630354337274453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169057 (5, 5, some (2, 1)) (148961226132963543302971961889514824549 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 169058 (5, 5, some (2, 2)) (1704913906139473559461738218942554375643 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 169059 (5, 5, some (2, 3)) (602143624373022056853685752098103976787 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169088 (5, 5, some (3, 0)) (170663169874391403039170121753579343427 / 500000000000000000000000000000000000000 : ℚ) .leaf) 169089 (5, 5, some (3, 1)) (1568923492170976700847417389628854461457 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169090 (5, 5, some (3, 2)) (70351547039255940550713491816238174577 / 250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169121 (5, 5, some (4, 1)) (1395147898324789765910341470424578348173 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169152 (5, 5, some (5, 0)) (2877031958137323836245348973499424465071 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170019 (5, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 170050 (5, 6, some (1, 2)) (2308508114441207229822307483172180051881 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170051 (5, 6, some (1, 3)) (2096122557129661777090215949042931757861 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170081 (5, 6, some (2, 1)) (3704156146306396978286357200072321695869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170082 (5, 6, some (2, 2)) (1699180121551281203467001221035688805573 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 170083 (5, 6, some (2, 3)) (752863785156761900176594653269502723083 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 170112 (5, 6, some (3, 0)) (846252996682729303952913115799885291323 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170113 (5, 6, some (3, 1)) (388855511676207756562835450600260947497 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 170114 (5, 6, some (3, 2)) (700552049749628701330773535919096130021 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 170144 (5, 6, some (4, 0)) (604387017344222105616142959852947752387 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 170145 (5, 6, some (4, 1)) (68896946206002503297147622831417301427 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170176 (5, 6, some (5, 0)) (561341430516875426909352130105712430481 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 171075 (5, 7, some (1, 3)) (1047828337174405579034900173964351217863 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 171106 (5, 7, some (2, 2)) (3389551181252743458857612631278733558747 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlll : KTree ℚ :=
  .node V1rrllll 169120 (5, 5, some (4, 0)) (613986332233859070523082601073989425007 / 2000000000000000000000000000000000000000 : ℚ) V1rrlllr

def V1rrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 171137 (5, 7, some (3, 1)) (193120349405468493972548075303454926313 / 625000000000000000000000000000000000000 : ℚ) .leaf) 171138 (5, 7, some (3, 2)) (2793507063852525982759906196440686100731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171168 (5, 7, some (4, 0)) (2986975443961346299054279005159774126967 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 171169 (5, 7, some (4, 1)) (2729722622392707698884786164608418297527 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171200 (5, 7, some (5, 0)) (110222264897436727682100412766519617713 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172131 (5, 8, some (2, 3)) (753815037130398478606443598313789181593 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172162 (5, 8, some (3, 2)) (557397758964200210897798629795323684393 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 172193 (5, 8, some (4, 1)) (2709300721985627818211912401827837083223 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 172224 (5, 8, some (5, 0)) (1358633811838315600730172921034049219717 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 196641 (6, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196642 (6, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196672 (6, 0, some (1, 0)) (5399410488176660615836808067764926807731 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196673 (6, 0, some (1, 1)) (312862499710142333717316597897325868431 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 196674 (6, 0, some (1, 2)) (4656347584058016549902364996752540118041 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 196704 (6, 0, some (2, 0)) (4100751356200777596499612111959829622699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 196705 (6, 0, some (2, 1)) (3814479940860327157680017405339680864699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (853145407134325760845390135473795800961 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (3620775881363513669204079021474775195789 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196737 (6, 0, some (3, 1)) (1619643233856571561604920335313534215887 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 196738 (6, 0, some (3, 2)) (554331237982540418419566027473313973599 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196768 (6, 0, some (4, 0)) (853145407134325760845390135473795800961 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196769 (6, 0, some (4, 1)) (729983523269189028371444974450454615439 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 196800 (6, 0, some (5, 0)) (891093168053209263148736541077215106737 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 197632 (6, 1, none) (0 : ℚ) (.node (.node (.node .leaf 197664 (6, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197665 (6, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197666 (6, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197696 (6, 1, some (1, 0)) (2710782786243968867611712282044457177507 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197697 (6, 1, some (1, 1)) (398637459519447101924421780108916267 / 800000000000000000000000000000000000 : ℚ) .leaf) 197698 (6, 1, some (1, 2)) (4633937878980657790825054459480819557227 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197728 (6, 1, some (2, 0)) (1010957680643301744116756138875341248553 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrll : KTree ℚ :=
  .node V1rrlll 171107 (5, 7, some (2, 3)) (3013087243211207928782911392278036377747 / 10000000000000000000000000000000000000000 : ℚ) V1rrllr

def V1rrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 197730 (6, 1, some (2, 2)) (423154256478153739547084600052557530227 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (1750241243236170393466940585239411886951 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197761 (6, 1, some (3, 1)) (3164799450969876536224339002995422226977 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197762 (6, 1, some (3, 2)) (1370865738108308134536517292628907303437 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 197792 (6, 1, some (4, 0)) (643172764174240848595539719973148388777 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197793 (6, 1, some (4, 1)) (560317909647104025291320416641207991713 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 197824 (6, 1, some (5, 0)) (778882183765372833824187983380159488999 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 198656 (6, 2, none) (0 : ℚ) .leaf))) 198688 (6, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198689 (6, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198690 (6, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 198720 (6, 2, some (1, 0)) (5443654060505195800714314857398903993801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198721 (6, 2, some (1, 1)) (4966003463714862492808506062233277665213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198722 (6, 2, some (1, 2)) (461714575781697016935452383438934921743 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 198752 (6, 2, some (2, 0)) (1002252611447834999925275953846009297499 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 198753 (6, 2, some (2, 1)) (116268978128540065751413800163257626597 / 312500000000000000000000000000000000000 : ℚ) .leaf)))) 198754 (6, 2, some (2, 2)) (336699357006890143880586964794375664791 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 198784 (6, 2, some (3, 0)) (106948794832042200812332410833347171763 / 312500000000000000000000000000000000000 : ℚ) .leaf) 198785 (6, 2, some (3, 1)) (1557859681422771988087119334443934679593 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (2725901648912747062975340595811302495769 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 198816 (6, 2, some (4, 0)) (3099678807846785968632277418993460084379 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 198817 (6, 2, some (4, 1)) (547399691275485090119791739317980847261 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198848 (6, 2, some (5, 0)) (2921420235809156606934245944718207730417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) (.node .leaf 199712 (6, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 199713 (6, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199714 (6, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199744 (6, 3, some (1, 0)) (5465036663429640086193998350908452332433 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199745 (6, 3, some (1, 1)) (619153388357725598786993499178107662417 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 199746 (6, 3, some (1, 2)) (184175220537334128143229217272209866263 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199776 (6, 3, some (2, 0)) (1994157326242082264683825385757567705767 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199777 (6, 3, some (2, 1)) (14423050670671619948887893763913611317 / 39062500000000000000000000000000000000 : ℚ) (.node .leaf 199778 (6, 3, some (2, 2)) (1677229298001425408996799004314996185243 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199809 (6, 3, some (3, 1)) (24072786875405803558271309763687477441 / 78125000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (2717230493601930072690975909383861178227 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (1511575068673445833638068766338976614189 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 199841 (6, 3, some (4, 1)) (1348238413474568141632321151075200753093 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 199872 (6, 3, some (5, 0)) (2810324721044526201267117867097564442823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200704 (6, 4, none) (0 : ℚ) .leaf) 200737 (6, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200738 (6, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 200768 (6, 4, some (1, 0)) (5485398878603810918312768298037741676343 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200769 (6, 4, some (1, 1)) (154484301294996806255344196400540437193 / 312500000000000000000000000000000000000 : ℚ) .leaf) 200770 (6, 4, some (1, 2)) (4594557339328144280538874268846327030133 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200800 (6, 4, some (2, 0)) (3976884931380295257980444168690534301421 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200801 (6, 4, some (2, 1)) (1835603432706579596727084810100285077619 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200802 (6, 4, some (2, 2)) (3345662110263204775636509702162243066223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200832 (6, 4, some (3, 0)) (166667205561492027072504533793133911891 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 200833 (6, 4, some (3, 1)) (611235672820353707372919521768393030163 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200864 (6, 4, some (4, 0)) (2969688955991152831926326617019379629019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (2668821338707413814421111894955518719169 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200896 (6, 4, some (5, 0)) (684422180154583466842999414369686321061 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 201762 (6, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201793 (6, 5, some (1, 1)) (4936021920223693381904237698000091020827 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201794 (6, 5, some (1, 2)) (1146730087809614772381481590935183122067 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 201824 (6, 5, some (2, 0)) (124114156076037479399551533281037046497 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 201825 (6, 5, some (2, 1)) (3655194260870725810462118220886437920797 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 201826 (6, 5, some (2, 2)) (667880936059450403720188175810725746071 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201856 (6, 5, some (3, 0)) (661637159507306034940504570222769173019 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 201857 (6, 5, some (3, 1)) (759315343470333544973606908918470274057 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 201858 (6, 5, some (3, 2)) (1355076259460596649440427037240775954633 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 201888 (6, 5, some (4, 0)) (183191289295091982945249882793469022519 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201889 (6, 5, some (4, 1)) (2648882763894800809080422291265991740637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201920 (6, 5, some (5, 0)) (2686559041897840982232551495757756715061 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202818 (6, 6, some (1, 2)) (916186493459861383842855237014012055291 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrlrr : KTree ℚ :=
  .node V1rrlrrl 200834 (6, 4, some (3, 2)) (542504958044764701315575240259876281473 / 2000000000000000000000000000000000000000 : ℚ) V1rrlrrr

def V1rrlr : KTree ℚ :=
  .node V1rrlrl 199808 (6, 3, some (3, 0)) (3369641851555160132122302298242261186477 / 10000000000000000000000000000000000000000 : ℚ) V1rrlrr

def V1rrl : KTree ℚ :=
  .node V1rrll 197729 (6, 1, some (2, 1)) (939871158007140058361947026322138224187 / 2500000000000000000000000000000000000000 : ℚ) V1rrlr

def V1rrrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202850 (6, 6, some (2, 2)) (133396889174217091084481146844823312053 / 400000000000000000000000000000000000000 : ℚ) .leaf) 202880 (6, 6, some (3, 0)) (822711293809666618291428167865266174031 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 202881 (6, 6, some (3, 1)) (3022714992289528653714508628345663523207 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202882 (6, 6, some (3, 2)) (2709212476571345685454322854442820331679 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 202912 (6, 6, some (4, 0)) (1451303062889665556515644635403402650937 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202913 (6, 6, some (4, 1)) (2633957490080264154210244493826859204333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202944 (6, 6, some (5, 0)) (529788537307544422132273622907501263123 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 203874 (6, 7, some (2, 2)) (3331710039353170634381313104271418434091 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203906 (6, 7, some (3, 2)) (2709176930082633950069917875693240697577 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 203936 (6, 7, some (4, 0)) (180090164881915567184515807322669424513 / 625000000000000000000000000000000000000 : ℚ) .leaf) 203937 (6, 7, some (4, 1)) (524496554257305401592229959502731762899 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 203968 (6, 7, some (5, 0)) (2620500228794323436421591601193598541611 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 204930 (6, 8, some (3, 2)) (2709722489234056550660569788072819052681 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204961 (6, 8, some (4, 1)) (2613487560392824638822582347141637636633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 204992 (6, 8, some (5, 0)) (1299314063643418950036127581304069645497 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 229376 (7, 0, none) (0 : ℚ) .leaf)))

def V1rrrlll : KTree ℚ :=
  .node V1rrrllll 203905 (6, 7, some (3, 1)) (1505672638593500988464484019217324305177 / 5000000000000000000000000000000000000000 : ℚ) V1rrrlllr

def V1rrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229409 (7, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (5328093510006246456729399331019324114001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (4939681938626926868139069855569349085311 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 229472 (7, 0, some (2, 0)) (3970294768057908040878239017143574046193 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 229473 (7, 0, some (2, 1)) (3693130462338155363024670694837805875907 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229504 (7, 0, some (3, 0)) (850897258522710995640884128090630473809 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 229505 (7, 0, some (3, 1)) (1522491347301430204600220569006063595979 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 229536 (7, 0, some (4, 0)) (1522491347301430204600220569006063595979 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 229537 (7, 0, some (4, 1)) (521080504474879599094396434396626736889 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229568 (7, 0, some (5, 0)) (2827042667506942269392341766474754431907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230400 (7, 1, none) (0 : ℚ) (.node .leaf 230432 (7, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 230433 (7, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230464 (7, 1, some (1, 0)) (5354891085954989476987369312546171996973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230465 (7, 1, some (1, 1)) (4926913888028801540984009569459067868637 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230496 (7, 1, some (2, 0)) (3938730590197632354962195324049601828289 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrll : KTree ℚ :=
  .node V1rrrlll 229408 (7, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) V1rrrllr

def V1rrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (3339093870399780534882954878905324334753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (150718508071061225516480715382269657121 / 500000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (593014529013642677012805697663946974743 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 230561 (7, 1, some (4, 1)) (128799409359409128336331873108641249253 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 230592 (7, 1, some (5, 0)) (2706246006837939382657720981400842811667 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231424 (7, 2, none) (0 : ℚ) .leaf) 231456 (7, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 231457 (7, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 231488 (7, 2, some (1, 0)) (1076062366676547523893113751729685388517 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231489 (7, 2, some (1, 1)) (307337379196471297213635846240938341999 / 625000000000000000000000000000000000000 : ℚ) .leaf) 231520 (7, 2, some (2, 0)) (979962585538621056550273240469856359869 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 231521 (7, 2, some (2, 1)) (727879273186751205472811154406017618507 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 231552 (7, 2, some (3, 0)) (3294571027414874225816969265822169223479 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231553 (7, 2, some (3, 1)) (748280150222261276062048858370963797151 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 231584 (7, 2, some (4, 0)) (1455620626178978809636373363073006848437 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 231585 (7, 2, some (4, 1)) (2559692315588042330157879733663397254621 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 231616 (7, 2, some (5, 0)) (2638993426156450820784222924197005373049 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 232448 (7, 3, none) (0 : ℚ) .leaf) 232480 (7, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232481 (7, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 232512 (7, 3, some (1, 0)) (1080845500468414241770286194818048195663 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 232513 (7, 3, some (1, 1)) (2455136935107286597249235599591950871083 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232544 (7, 3, some (2, 0)) (488691923115405178145915184625260900797 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 232545 (7, 3, some (2, 1)) (362261770866478679543273269353238462197 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 232576 (7, 3, some (3, 0)) (815854468640015312153590659896786965591 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 232577 (7, 3, some (3, 1)) (744451536054544521154393955597789852097 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232608 (7, 3, some (4, 0)) (2872858057805359892807670092878397691089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232609 (7, 3, some (4, 1)) (1274909015803079878449712640371363924059 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 232640 (7, 3, some (5, 0)) (648847963532989178205756523895420486743 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 233505 (7, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233536 (7, 4, some (1, 0)) (1085324600226459846025731109490308441999 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 233537 (7, 4, some (1, 1)) (61311651606459582973695588376867744501 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 233568 (7, 4, some (2, 0)) (1952545885412017503242144656292508999859 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V1rrrl : KTree ℚ :=
  .node V1rrrll 230497 (7, 1, some (2, 1)) (915509492119391410982688607711368040053 / 2500000000000000000000000000000000000000 : ℚ) V1rrrlr

def V1rrrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233600 (7, 4, some (3, 0)) (3241605076021524616048547171376450006641 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233601 (7, 4, some (3, 1)) (296649277633365155797944689387027090553 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 233632 (7, 4, some (4, 0)) (1422326773671745991856254316760444766673 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 233633 (7, 4, some (4, 1)) (2543486532742468055879580007690800614407 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 233664 (7, 4, some (5, 0)) (1282307126813199239514644627725339236657 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234561 (7, 5, some (1, 1)) (30630840883283254994799160787804846817 / 62500000000000000000000000000000000000 : ℚ) .leaf) 234592 (7, 5, some (2, 0)) (156188547351972757554186047232290177321 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 234593 (7, 5, some (2, 1)) (3600466444398853185082400005166264329799 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 234625 (7, 5, some (3, 1)) (2957999862273363881997695117365023173647 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234656 (7, 5, some (4, 0)) (176476459362986859949437843923546992343 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 234657 (7, 5, some (4, 1)) (2539293878886508992196037006347235148899 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 234688 (7, 5, some (5, 0)) (1270901449899868222950322250720982690623 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235617 (7, 6, some (2, 1)) (3593178916212749564816061127622976597307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235648 (7, 6, some (3, 0)) (1608187711590700242361505755961554888479 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 235649 (7, 6, some (3, 1)) (2951562192115452225162428743812884389259 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrll : KTree ℚ :=
  .node V1rrrrlll 234624 (7, 5, some (3, 0)) (3226516606441289791693729209423826360811 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrllr

def V1rrrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235681 (7, 6, some (4, 1)) (634121327074399315539093082734017971923 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235712 (7, 6, some (5, 0)) (2524423231010931929193113079417027218079 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 236673 (7, 7, some (3, 1)) (2946660427939129271080970875336427639641 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 236704 (7, 7, some (4, 0)) (2796144786924714592513793858516102696477 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 236736 (7, 7, some (5, 0)) (125549630636132671153106402042992775051 / 500000000000000000000000000000000000000 : ℚ) .leaf) 237729 (7, 8, some (4, 1)) (2533431156055102924060472417541747868491 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 237760 (7, 8, some (5, 0)) (1250281732601580562141200724508654191593 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V1rrrrlrl : KTree ℚ :=
  .node V1rrrrlrll 236705 (7, 7, some (4, 1)) (158413866760335899088999454073883232803 / 625000000000000000000000000000000000000 : ℚ) V1rrrrlrlr

def V1rrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 262176 (8, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262208 (8, 0, some (1, 0)) (5276050541672200205528254197519401668353 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 262240 (8, 0, some (2, 0)) (3879585726530680879371503835740230993047 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 262272 (8, 0, some (3, 0)) (32631237105260090040186449768959642029 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262304 (8, 0, some (4, 0)) (1417187829624500116404305293399342438901 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262336 (8, 0, some (5, 0)) (2497878169505599476845216255008133435493 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 263168 (8, 1, none) (0 : ℚ) .leaf)))

def V1rrrrlr : KTree ℚ :=
  .node V1rrrrlrl 262144 (8, 0, none) (0 : ℚ) V1rrrrlrr

def V1rrrrl : KTree ℚ :=
  .node V1rrrrll 235680 (7, 6, some (4, 0)) (350984773551036102861683476464719496799 / 1250000000000000000000000000000000000000 : ℚ) V1rrrrlr

def V1rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 263232 (8, 1, some (1, 0)) (663068399554908562931252689206274644599 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 263264 (8, 1, some (2, 0)) (1931042078213497631234812207952889137153 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (3226705686042077828687320046104729663033 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 263328 (8, 1, some (4, 0)) (1401096573956242710614567394321228346669 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 263360 (8, 1, some (5, 0)) (154368401607131094195503273906144119781 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264192 (8, 2, none) (0 : ℚ) .leaf) 264224 (8, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 264256 (8, 2, some (1, 0)) (2665605662309744619942838312759776654697 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 264288 (8, 2, some (2, 0)) (770499468508892028158676353460299370593 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264320 (8, 2, some (3, 0)) (200051315879988078823980173659828794439 / 625000000000000000000000000000000000000 : ℚ) .leaf) 264352 (8, 2, some (4, 0)) (21709332464438290875845729840766813109 / 78125000000000000000000000000000000000 : ℚ) (.node .leaf 264384 (8, 2, some (5, 0)) (245345603360978094743087437509485045303 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 265248 (8, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265280 (8, 3, some (1, 0)) (2678052757774069183532682830327629881267 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 265312 (8, 3, some (2, 0)) (3848464557981390210721526109114851029559 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 265344 (8, 3, some (3, 0)) (79562953293507605535188485257391309067 / 250000000000000000000000000000000000000 : ℚ) .leaf))))

def V1rrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265408 (8, 3, some (5, 0)) (610612423510677258358575606437937391819 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 266304 (8, 4, some (1, 0)) (537932693109577162055835449134170848217 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 266336 (8, 4, some (2, 0)) (962090029844100982474934338519460638459 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 266368 (8, 4, some (3, 0)) (3169818621965732015990172434754492543871 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 266400 (8, 4, some (4, 0)) (171759342034456055118734056832604013261 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266432 (8, 4, some (5, 0)) (2434497814276060409564642357079103910631 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 267360 (8, 5, some (2, 0)) (3851044824920668497578427259562144744759 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 267392 (8, 5, some (3, 0)) (632267782476897952263460713826176040131 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 267456 (8, 5, some (5, 0)) (2428541413765847231306407414682974812121 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268416 (8, 6, some (3, 0)) (3156080366961228583837467113668292170257 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 268448 (8, 6, some (4, 0)) (546204455932863614474983443414845184317 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 268480 (8, 6, some (5, 0)) (1212022832952898276754835164105424440929 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269472 (8, 7, some (4, 0)) (34073092313041614117452009977401534141 / 125000000000000000000000000000000000000 : ℚ) .leaf) 269504 (8, 7, some (5, 0)) (2420703933733279542032817176997963909397 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 270528 (8, 8, some (5, 0)) (2418317362989766035115478045013064151617 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V1rrrrrr : KTree ℚ :=
  .node V1rrrrrrl 267424 (8, 5, some (4, 0)) (1369142671841769373633261801600694185163 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrrrr

def V1rrrrr : KTree ℚ :=
  .node V1rrrrrl 265376 (8, 3, some (4, 0)) (2761314516986021146435849375767013563767 / 10000000000000000000000000000000000000000 : ℚ) V1rrrrrr

def V1rrrr : KTree ℚ :=
  .node V1rrrrl 263200 (8, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) V1rrrrr

def V1rrr : KTree ℚ :=
  .node V1rrrl 233569 (7, 4, some (2, 1)) (722003682926167759192631375965142531817 / 2000000000000000000000000000000000000000 : ℚ) V1rrrr

def V1rr : KTree ℚ :=
  .node V1rrl 202849 (6, 6, some (2, 1)) (455357262104206880559152174556394469037 / 1250000000000000000000000000000000000000 : ℚ) V1rrr

def V1r : KTree ℚ :=
  .node V1rl 168065 (5, 4, some (3, 1)) (1586791044090636498319899068152004090511 / 5000000000000000000000000000000000000000 : ℚ) V1rr

def V1 : KTree ℚ :=
  .node V1l 104448 (3, 6, none) (0 : ℚ) V1r


end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4V2.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4V2 (namespace A36W.TGCert3.R8_8_5_l2_r4): the level-2 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R8_8_5_l2_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V2ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34 (0, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35 (0, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36 (0, 0, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37 (0, 0, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1059 (0, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 1060 (0, 1, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 1061 (0, 1, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1088 (0, 1, some (1, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1089 (0, 1, some (1, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1090 (0, 1, some (1, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1091 (0, 1, some (1, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1092 (0, 1, some (1, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 2048 (0, 2, none) (0 : ℚ) .leaf) 2080 (0, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2081 (0, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2082 (0, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2083 (0, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2084 (0, 2, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 2085 (0, 2, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2112 (0, 2, some (1, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2113 (0, 2, some (1, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2116 (0, 2, some (1, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2144 (0, 2, some (2, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2145 (0, 2, some (2, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2146 (0, 2, some (2, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 2147 (0, 2, some (2, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3104 (0, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3105 (0, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3106 (0, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3107 (0, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3108 (0, 3, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 3109 (0, 3, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3136 (0, 3, some (1, 0)) (1794324590033870994879762058866349888691 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 3137 (0, 3, some (1, 1)) (2985658023542166254133121389151293927603 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3138 (0, 3, some (1, 2)) (11072028661742099510548952702291539981287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (10299095840322883325736046994417138334687 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3140 (0, 3, some (1, 4)) (4606985198525359108565106731558497325189 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 3168 (0, 3, some (2, 0)) (1794324590033870994879762058866349888691 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3169 (0, 3, some (2, 1)) (2985658023542166254133121389151293927603 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (11072028661742099510548952702291539981287 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3171 (0, 3, some (2, 3)) (10299095840322883325736046994417138334687 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 3200 (0, 3, some (3, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) (.node .leaf 4129 (0, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4130 (0, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4131 (0, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 4133 (0, 4, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4160 (0, 4, some (1, 0)) (13625652355569707867368193134516344467247 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4161 (0, 4, some (1, 1)) (1417021288517082812020211909304227391421 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4162 (0, 4, some (1, 2)) (2627444301565752129944722174469574429153 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 4163 (0, 4, some (1, 3)) (2444023719920371726712753339495473257157 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 4164 (0, 4, some (1, 4)) (8746073462825486432666569810693084765789 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4192 (0, 4, some (2, 0)) (1513961372841078651929799237168482718583 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4193 (0, 4, some (2, 1)) (503829791472740555384964234419280850283 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 4194 (0, 4, some (2, 2)) (9342024183344896462025678842558486859211 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 4195 (0, 4, some (2, 3)) (2172465528818108201522447412884865117473 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4224 (0, 4, some (3, 0)) (13625652355569707867368193134516344467247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (1417021288517082812020211909304227391421 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 4226 (0, 4, some (3, 2)) (2627444301565752129944722174469574429153 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 4256 (0, 4, some (4, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4257 (0, 4, some (4, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5154 (0, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5155 (0, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 5156 (0, 5, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5157 (0, 5, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (2751582434496460419809084672241832483679 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 5186 (0, 5, some (1, 2)) (5101990807330759454460957405215941623377 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5187 (0, 5, some (1, 3)) (9491646726441569272998340910054834689247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5188 (0, 5, some (1, 4)) (8491595117921941908907204727608622269789 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5216 (0, 5, some (2, 0)) (11627223343419484046820858141453947278717 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5217 (0, 5, some (2, 1)) (4836765998138309331695656650425096162717 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 5218 (0, 5, some (2, 2)) (8968343216011100603544651688856147384843 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 5219 (0, 5, some (2, 3)) (1042783453832691936730774758184735256387 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5248 (0, 5, some (3, 0)) (11627223343419484046820858141453947278717 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5249 (0, 5, some (3, 1)) (4836765998138309331695656650425096162717 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (8968343216011100603544651688856147384843 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5280 (0, 5, some (4, 0)) (13229196337401724071049509707609824459341 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 5281 (0, 5, some (4, 1)) (2751582434496460419809084672241832483679 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5312 (0, 5, some (5, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6144 (0, 6, none) (0 : ℚ) (.node .leaf 6179 (0, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 6180 (0, 6, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6181 (0, 6, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6210 (0, 6, some (1, 2)) (312862499710142333717316597897325868431 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 6211 (0, 6, some (1, 3)) (9312695168116033099804729993505080236081 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 6212 (0, 6, some (1, 4)) (8331498116546150008255763041736287118759 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6241 (0, 6, some (2, 1)) (2322178462755018197659094413784339721469 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (2152894462005408238162296358778910551917 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 6243 (0, 6, some (2, 3)) (2002601968951671757782009137803332453967 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 6272 (0, 6, some (3, 0)) (444095336033383071232741109569421597451 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 6273 (0, 6, some (3, 1)) (4618439755166788424362172148843407794261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6274 (0, 6, some (3, 2)) (8563522168066155090190205605678612954277 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6304 (0, 6, some (4, 0)) (5582343168994265317403704183139755209261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 6305 (0, 6, some (4, 1)) (2322178462755018197659094413784339721469 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 6336 (0, 6, some (5, 0)) (12979778573740386247683463967493850467961 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7204 (0, 7, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 7205 (0, 7, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 7235 (0, 7, some (1, 3)) (9189690392045278752921548583378809117137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7236 (0, 7, some (1, 4)) (513840829714232694052574442039546463643 / 625000000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (1667523802584321377168860387200301099401 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 7267 (0, 7, some (2, 3)) (1551114794182025252470361691831878467881 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 7297 (0, 7, some (3, 1)) (8825340073158494645405692307552584180599 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7298 (0, 7, some (3, 2)) (4090991729006868445320937483264738697197 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (1060772840279439650450723854161721454991 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 7329 (0, 7, some (4, 1)) (8825340073158494645405692307552584180599 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 7360 (0, 7, some (5, 0)) (10809505845238855133669061013876237652761 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf) 8229 (0, 8, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8260 (0, 8, some (1, 4)) (1628229794604422013621583139288469126897 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 8291 (0, 8, some (2, 3)) (756119838350365002951758064406412038933 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 8322 (0, 8, some (3, 2)) (788468494630835854424736573759485327759 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8353 (0, 8, some (4, 1)) (1049645398901542823718675488373501771423 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 8384 (0, 8, some (5, 0)) (2044457725470511790402026862936564950479 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf))) 32800 (1, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32801 (1, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32803 (1, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 32804 (1, 0, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32805 (1, 0, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32832 (1, 0, some (1, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32833 (1, 0, some (1, 1)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))) 32834 (1, 0, some (1, 2)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 32836 (1, 0, some (1, 4)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 33828 (1, 1, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 33829 (1, 1, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (7169973920364055873519325172026465724441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (12782508531619824014111396610445595877369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (11876332628395449810757892509172181243997 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33859 (1, 1, some (1, 3)) (10772638737909119909998677720244172863291 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33860 (1, 1, some (1, 4)) (9368105437374450461232534341717555378947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33888 (1, 1, some (2, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33889 (1, 1, some (2, 1)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33890 (1, 1, some (2, 2)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 33891 (1, 1, some (2, 3)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf) 34848 (1, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34849 (1, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34850 (1, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34851 (1, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 34853 (1, 2, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34880 (1, 2, some (1, 0)) (13613292363455422938493660464963143628577 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 34881 (1, 2, some (1, 1)) (6022408026118038950184450738055836823619 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (1398551084765846604447522707491729847753 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (5087823349759937012411304016449226706069 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 34884 (1, 2, some (1, 4)) (8876124903098635513627903052012307880519 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34912 (1, 2, some (2, 0)) (12686239441988379189349380024520316019157 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34913 (1, 2, some (2, 1)) (180891892629385302136342859096938823501 / 156250000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (2690977531406444606771637727446195599673 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 34915 (1, 2, some (2, 3)) (9682951295789235644391558461051608860523 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 34944 (1, 2, some (3, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35840 (1, 3, none) (0 : ℚ) (.node .leaf 35872 (1, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35873 (1, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35874 (1, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35875 (1, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35876 (1, 3, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 35877 (1, 3, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35904 (1, 3, some (1, 0)) (13080141869398209207827169356046686424513 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (11536705573844312605218230516973362936119 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (2143079117179713556836222127234843390539 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (9756456351720699289784975256343592679203 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35908 (1, 3, some (1, 4)) (4260758356539440688746668556563964880343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35936 (1, 3, some (2, 0)) (11171541902445669962697556620284351365219 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 35937 (1, 3, some (2, 1)) (9969406389039726349696487859255548184431 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 35938 (1, 3, some (2, 2)) (9262970944884037639428063873568274097857 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35939 (1, 3, some (2, 3)) (4199392158552420559822966690025305859551 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (11760741485944802013934662547818562757753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35969 (1, 3, some (3, 1)) (431372038909930778999326010449046744743 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 35970 (1, 3, some (3, 2)) (1002842906008621678987321740322494265637 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 36000 (1, 3, some (4, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36001 (1, 3, some (4, 1)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36864 (1, 4, none) (0 : ℚ) (.node .leaf 36897 (1, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36898 (1, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36899 (1, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 36901 (1, 4, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36928 (1, 4, some (1, 0)) (12709586301207378137892232385714960393899 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36929 (1, 4, some (1, 1)) (11190394063084326998575814424682986409297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36930 (1, 4, some (1, 2)) (10393185096417406105780820939805973480749 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 36931 (1, 4, some (1, 3)) (4734496275311692946429864110962105392287 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))) 36932 (1, 4, some (1, 4)) (4138183151298778233538350828602025164671 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36960 (1, 4, some (2, 0)) (2196080641748138480094799934539661418523 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36961 (1, 4, some (2, 1)) (389058723236600011808493820190458106879 / 400000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (4517608020600117435658100809104944045737 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36963 (1, 4, some (2, 3)) (102674679175399776900999880734990054643 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (5219364428968332342558473057441249160163 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (9333458088741392038222438039588896676919 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (8672591646472006105468830033534905356009 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37024 (1, 4, some (4, 0)) (1441100162717965768068750214206735485497 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 37025 (1, 4, some (4, 1)) (10377122919845265981897823305348639062639 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37056 (1, 4, some (5, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) (.node .leaf 37922 (1, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37923 (1, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37924 (1, 5, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37925 (1, 5, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37953 (1, 5, some (1, 1)) (5471526587118743811769026534994291744071 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 37954 (1, 5, some (1, 2)) (10163121280135924838783887922107839151271 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37955 (1, 5, some (1, 3)) (578941146952733616975333529052806894677 / 625000000000000000000000000000000000000 : ℚ) .leaf) 37956 (1, 5, some (1, 4)) (4050024379702965564971975457257176246223 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37984 (1, 5, some (2, 0)) (2673799119120161619594922990717893981099 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37985 (1, 5, some (2, 1)) (4719394135178986053605516236439552245621 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 37986 (1, 5, some (2, 2)) (8766990455638374702379759577418080243673 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37987 (1, 5, some (2, 3)) (3990357760919563287303790060845775068823 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38016 (1, 5, some (3, 0)) (637011882647745998592634036168089523273 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 38017 (1, 5, some (3, 1)) (9052681791417790199395666052104945143807 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38018 (1, 5, some (3, 2)) (8410005584317906398243265200456724587447 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38048 (1, 5, some (4, 0)) (9920031594843236982983365130919122110839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38049 (1, 5, some (4, 1)) (8874703899387453094220551335848002358561 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38080 (1, 5, some (5, 0)) (11394392196340893947205723981012012510639 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 38912 (1, 6, none) (0 : ℚ) (.node (.node .leaf 38947 (1, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38948 (1, 6, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 38949 (1, 6, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 38978 (1, 6, some (1, 2)) (624472933036979833039363596774816168683 / 625000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (9109193055034704842924710470485391286907 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38980 (1, 6, some (1, 4)) (7973002702810449781729834456177764324711 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (9191489876988631615076625591685715417937 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39010 (1, 6, some (2, 2)) (4268348796168536801570177055053024409677 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 39011 (1, 6, some (2, 3)) (3888720941782343783541999620787156215197 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39040 (1, 6, some (3, 0)) (9886988392741868744490806665296917250637 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39041 (1, 6, some (3, 1)) (4376651027894817656849178633630798151069 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 39042 (1, 6, some (3, 2)) (813108157555675790846182352138028073297 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 39072 (1, 6, some (4, 0)) (9606679838222354643800907531624685882437 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39073 (1, 6, some (4, 1)) (854007694044629839752976280532703542193 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 39104 (1, 6, some (5, 0)) (9568298676076447428016218572594852181683 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39936 (1, 7, none) (0 : ℚ) .leaf)) 39972 (1, 7, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39973 (1, 7, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40003 (1, 7, some (1, 3)) (4495092082878781616431000048421900990219 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 40004 (1, 7, some (1, 4)) (7931709429821572060616316239310073028493 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 40034 (1, 7, some (2, 2)) (1669363612425625326381457792681431566643 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40035 (1, 7, some (2, 3)) (1521744832887610030198645196567439692569 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (8502395933624285928640759179614846149117 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40066 (1, 7, some (3, 2)) (98719203599450773171595257940010478751 / 125000000000000000000000000000000000000 : ℚ) (.node .leaf 40096 (1, 7, some (4, 0)) (1158509830793523912435958009757959984893 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 40097 (1, 7, some (4, 1)) (8214369179534717028129056034653049810609 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40128 (1, 7, some (5, 0)) (2299288830063006242501928336122621642417 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40960 (1, 8, none) (0 : ℚ) (.node .leaf 40997 (1, 8, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 41028 (1, 8, some (1, 4)) (1579930656960496108331670610021991901181 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41059 (1, 8, some (2, 3)) (1493800965941544149067099347332869779133 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 41090 (1, 8, some (3, 2)) (7706516888854918937171766509837042108483 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 41121 (1, 8, some (4, 1)) (7949340477939131468233554668421087762783 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 41152 (1, 8, some (5, 0)) (4412681249366004568688836922577176710703 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65536 (2, 0, none) (0 : ℚ) .leaf) 65568 (2, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 65569 (2, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V2lrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 65573 (2, 0, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65600 (2, 0, some (1, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65601 (2, 0, some (1, 1)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65603 (2, 0, some (1, 3)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 65604 (2, 0, some (1, 4)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 65632 (2, 0, some (2, 0)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65633 (2, 0, some (2, 1)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65634 (2, 0, some (2, 2)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf)) 66592 (2, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66593 (2, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66595 (2, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 66596 (2, 1, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (12686239441988379189349380024520316019157 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66625 (2, 1, some (1, 1)) (180891892629385302136342859096938823501 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 66626 (2, 1, some (1, 2)) (2690977531406444606771637727446195599673 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 66627 (2, 1, some (1, 3)) (9682951295789235644391558461051608860523 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (2084831462444591078770755992294803284967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (6022408026118038950184450738055836823619 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 66657 (2, 1, some (2, 1)) (1398551084765846604447522707491729847753 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 66658 (2, 1, some (2, 2)) (5087823349759937012411304016449226706069 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (8876124903098635513627903052012307880519 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66689 (2, 1, some (3, 1)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66690 (2, 1, some (3, 2)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67617 (2, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 67618 (2, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67619 (2, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67620 (2, 2, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67648 (2, 2, some (1, 0)) (6160361153479527267816137219604188335789 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 67649 (2, 2, some (1, 1)) (11138070744937820454393970456291343883383 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67650 (2, 2, some (1, 2)) (5176420631557594998131159263682896743371 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67651 (2, 2, some (1, 3)) (9344059339429807633327989058563722557001 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67652 (2, 2, some (1, 4)) (8078813143636015388786194776741751369929 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 67680 (2, 2, some (2, 0)) (5142980889469355219974653573541871333067 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67681 (2, 2, some (2, 1)) (9410360705959238701277377483958312241049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (2170853894421961022799505178842453664551 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 67683 (2, 2, some (2, 3)) (7707755674656479891070917856225198705671 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67712 (2, 2, some (3, 0)) (11138070744937820454393970456291343883383 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67713 (2, 2, some (3, 1)) (5176420631557594998131159263682896743371 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (9344059339429807633327989058563722557001 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67744 (2, 2, some (4, 0)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 67745 (2, 2, some (4, 1)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68640 (2, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68641 (2, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68642 (2, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68643 (2, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68644 (2, 3, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 68645 (2, 3, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68672 (2, 3, some (1, 0)) (2420011459278835935701186467022638161041 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 68673 (2, 3, some (1, 1)) (10865751666318523642227094344954416389939 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (5048941990086953350632133424436831079953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68675 (2, 3, some (1, 3)) (9133554505780684426373653331891053493801 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68676 (2, 3, some (1, 4)) (1979161633223857675896787381869844429343 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 68704 (2, 3, some (2, 0)) (5137361474185790021903730714876990522469 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68705 (2, 3, some (2, 1)) (4639183761221805114680333988296201318121 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68706 (2, 3, some (2, 2)) (8582636435130867151744680805036717781591 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68707 (2, 3, some (2, 3)) (7665078436319137652859002886551697327341 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (8968635833244417264647863986757653349549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68738 (2, 3, some (3, 2)) (1026007059837995083317191994583508542749 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (1059380058498672538952992684898056716697 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (4924572722543421267377103468778563014083 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68800 (2, 3, some (5, 0)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69665 (2, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69666 (2, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69667 (2, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69668 (2, 4, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 69669 (2, 4, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69696 (2, 4, some (1, 0)) (2413743211290730992829701984895887698869 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 69697 (2, 4, some (1, 1)) (10676763402578156586961659780381421499931 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69698 (2, 4, some (1, 2)) (9920996687314781779572268386178036317167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 69699 (2, 4, some (1, 3)) (8986957180392431409717050596307136704027 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69700 (2, 4, some (1, 4)) (1561665762613695474913494670325450982223 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 69728 (2, 4, some (2, 0)) (10126102422527917662800434455577826941743 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69729 (2, 4, some (2, 1)) (4527994177200687737709261427089214075763 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69730 (2, 4, some (2, 2)) (4193098573825675818687886257658427798333 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69731 (2, 4, some (2, 3)) (469973393845826099854401892835929385761 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 69760 (2, 4, some (3, 0)) (9455666018243128422062562218100903362811 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 69761 (2, 4, some (3, 1)) (8710693765992357604547610222095667765303 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69762 (2, 4, some (3, 2)) (400202588865458674452455755462508398731 / 500000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (1142967508845446420757983611111864557933 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 69793 (2, 4, some (4, 1)) (4241427426255857542439040523429079455649 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 69824 (2, 4, some (5, 0)) (10278302057262596597287097004875821181577 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70690 (2, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70691 (2, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70692 (2, 5, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70693 (2, 5, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (10536524440955193711208297068394724357749 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (9789778365020257652948752202869782452447 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 70723 (2, 5, some (1, 3)) (8877772734093104803696559657984047312387 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 70724 (2, 5, some (1, 4)) (121658126860042412388165171273066989451 / 156250000000000000000000000000000000000 : ℚ) .leaf) 70752 (2, 5, some (2, 0)) (9957910159690760392871298351064559972161 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70753 (2, 5, some (2, 1)) (177234476755352846058330342787543298007 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 70754 (2, 5, some (2, 2)) (513089368736216996184067471520681892719 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 70755 (2, 5, some (2, 3)) (1476391265887922121422930949341899614769 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70784 (2, 5, some (3, 0)) (9208709255657315964094719192003948339473 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (8435695413411444940075694477087739116409 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70786 (2, 5, some (3, 2)) (7768520642684407282572545585369877797299 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70816 (2, 5, some (4, 0)) (8867665306738136295609332318922988127211 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70817 (2, 5, some (4, 1)) (8186173057147845624626514453158499380463 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70848 (2, 5, some (5, 0)) (8767372078518333000598993013224404962097 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71680 (2, 6, none) (0 : ℚ) .leaf)) 71715 (2, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71716 (2, 6, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 71717 (2, 6, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71746 (2, 6, some (1, 2)) (9688010006951592480792939453440154194957 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 71747 (2, 6, some (1, 3)) (351711356899505185801645173005597065859 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71748 (2, 6, some (1, 4)) (7769562775232524725400762180617380573179 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71777 (2, 6, some (2, 1)) (4349839587692999722128079220155262202677 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 71778 (2, 6, some (2, 2)) (1007733698401988324494122096915047140593 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 71779 (2, 6, some (2, 3)) (1452930493260749826397052802848118069291 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 71808 (2, 6, some (3, 0)) (4513362061458671641324371343703049157401 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71809 (2, 6, some (3, 1)) (328391526516100373326462197554304961517 / 400000000000000000000000000000000000000 : ℚ) .leaf) 71810 (2, 6, some (3, 2)) (3785674511571891728368460835768223346589 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71840 (2, 6, some (4, 0)) (8587761713667799675131748231083591813533 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71841 (2, 6, some (4, 1)) (1578310871440489216197094682315124020837 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71872 (2, 6, some (5, 0)) (4220340076684080358607662719937975648841 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72704 (2, 7, none) (0 : ℚ) (.node .leaf 72740 (2, 7, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 72741 (2, 7, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72771 (2, 7, some (1, 3)) (1749191790751725818802057748232280660709 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 72772 (2, 7, some (1, 4)) (7756579383188411013711417698374188978987 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72802 (2, 7, some (2, 2)) (992421264338555894506333339131541439341 / 1250000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrl : KTree ℚ :=
  .node V2lrll 68736 (2, 3, some (3, 0)) (2418567878452322223722533592955127053569 / 2500000000000000000000000000000000000000 : ℚ) V2lrlr

def V2lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 72833 (2, 7, some (3, 1)) (8028195834813812068467579828341510540653 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72834 (2, 7, some (3, 2)) (741140305692500863586555624573473515221 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 72864 (2, 7, some (4, 0)) (4180699367346208624430458339562520315179 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 72865 (2, 7, some (4, 1)) (3826530405784840250704408601108911319547 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 72896 (2, 7, some (5, 0)) (40654346236677313671987573532808251483 / 50000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73728 (2, 8, none) (0 : ℚ) .leaf) 73765 (2, 8, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73796 (2, 8, some (1, 4)) (7746027687214261579311428159997335594213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 73827 (2, 8, some (2, 3)) (708277363409216263381031950441172212621 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73858 (2, 8, some (3, 2)) (7280674869518505906664665603494231536833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73889 (2, 8, some (4, 1)) (3731288968644233494693488624081678781403 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 73920 (2, 8, some (5, 0)) (7896343029354867378871255948230771930661 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf)) 98336 (3, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98337 (3, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98338 (3, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98339 (3, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 98340 (3, 0, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98341 (3, 0, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (2985658023542166254133121389151293927603 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (11072028661742099510548952702291539981287 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (10299095840322883325736046994417138334687 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 98371 (3, 0, some (1, 3)) (4606985198525359108565106731558497325189 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98372 (3, 0, some (1, 4)) (7883822051307241506411605724064909846741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98400 (3, 0, some (2, 0)) (11072028661742099510548952702291539981287 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98401 (3, 0, some (2, 1)) (10299095840322883325736046994417138334687 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 98402 (3, 0, some (2, 2)) (4606985198525359108565106731558497325189 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98403 (3, 0, some (2, 3)) (7883822051307241506411605724064909846741 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98433 (3, 0, some (3, 1)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 98434 (3, 0, some (3, 2)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf) 99360 (3, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99361 (3, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 99362 (3, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 99363 (3, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 99365 (3, 1, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99392 (3, 1, some (1, 0)) (11760741485944802013934662547818562757753 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99393 (3, 1, some (1, 1)) (431372038909930778999326010449046744743 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99394 (3, 1, some (1, 2)) (1002842906008621678987321740322494265637 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 99395 (3, 1, some (1, 3)) (360163915873263761164971272436124681133 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 99396 (3, 1, some (1, 4)) (3868591640672924281966927831391956035699 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 99424 (3, 1, some (2, 0)) (9969406389039726349696487859255548184431 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99425 (3, 1, some (2, 1)) (9262970944884037639428063873568274097857 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (4199392158552420559822966690025305859551 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99427 (3, 1, some (2, 3)) (7300373522855895265309301668176724238681 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99456 (3, 1, some (3, 0)) (2143079117179713556836222127234843390539 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99457 (3, 1, some (3, 1)) (9756456351720699289784975256343592679203 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 99458 (3, 1, some (3, 2)) (4260758356539440688746668556563964880343 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99488 (3, 1, some (4, 0)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 99489 (3, 1, some (4, 1)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf) 100384 (3, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100385 (3, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100386 (3, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100387 (3, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100388 (3, 2, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 100389 (3, 2, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100416 (3, 2, some (1, 0)) (11772400687594643775754838249822968103597 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 100417 (3, 2, some (1, 1)) (1059380058498672538952992684898056716697 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100418 (3, 2, some (1, 2)) (4924572722543421267377103468778563014083 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100419 (3, 2, some (1, 3)) (2216479152203877279592927226263060134393 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 100420 (3, 2, some (1, 4)) (7647055605747122562623846755110803039463 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (2418567878452322223722533592955127053569 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (8968635833244417264647863986757653349549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (1026007059837995083317191994583508542749 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 100451 (3, 2, some (2, 3)) (45095792953806374338565595092567760669 / 62500000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (8582636435130867151744680805036717781591 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100482 (3, 2, some (3, 2)) (7665078436319137652859002886551697327341 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100512 (3, 2, some (4, 0)) (5048941990086953350632133424436831079953 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100513 (3, 2, some (4, 1)) (9133554505780684426373653331891053493801 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100544 (3, 2, some (5, 0)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf) 101408 (3, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101409 (3, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101410 (3, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101411 (3, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101412 (3, 3, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 101413 (3, 3, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101440 (3, 3, some (1, 0)) (11785602413658606952962212608509070906351 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101441 (3, 3, some (1, 1)) (522843260080836888030997118819237887999 / 500000000000000000000000000000000000000 : ℚ) .leaf) 101442 (3, 3, some (1, 2)) (9720263680432842257831551282789591332317 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101443 (3, 3, some (1, 3)) (876667929048706754535639128359626647137 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 101444 (3, 3, some (1, 4)) (7643144021728180994945393818242944613677 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101472 (3, 3, some (2, 0)) (4751178519756114214246374143462304977891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101473 (3, 3, some (2, 1)) (4375571319273502883670178457074015494701 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101474 (3, 3, some (2, 2)) (4022490444652791672560969177632390984821 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101475 (3, 3, some (2, 3)) (222494823419741443445908807995073166967 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 101504 (3, 3, some (3, 0)) (9032516588197418022050553278253526398283 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101505 (3, 3, some (3, 1)) (418279317759780790729076042215245744271 / 500000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (7544516725296679815140980836128334302491 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101536 (3, 3, some (4, 0)) (4375571319273502883670178457074015494701 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 101537 (3, 3, some (4, 1)) (4022490444652791672560969177632390984821 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101568 (3, 3, some (5, 0)) (9720263680432842257831551282789591332317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node .leaf 102433 (3, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102434 (3, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102435 (3, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102436 (3, 4, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 102437 (3, 4, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 102464 (3, 4, some (1, 0)) (5898903007561948354744559879371761567589 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 102465 (3, 4, some (1, 1)) (2588221534700352591382972426247931895753 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 102466 (3, 4, some (1, 2)) (192448205697855770529108555708631292409 / 200000000000000000000000000000000000000 : ℚ) .leaf) 102467 (3, 4, some (1, 3)) (4345612312786422160022399117987506016483 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102468 (3, 4, some (1, 4)) (7641480345111666662792321039490551957111 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102496 (3, 4, some (2, 0)) (4700151543291888499833965989226364313531 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102497 (3, 4, some (2, 1)) (4291793634574469692394295804971850266021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (3955533819533320669243435695107764813007 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 102499 (3, 4, some (2, 3)) (439614638946481251022793347939559079843 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 102528 (3, 4, some (3, 0)) (8785546735322142147490738885891949767813 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102529 (3, 4, some (3, 1)) (4062159667707257964145533913227186667953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (1474491355112465737715093178467401382149 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 102560 (3, 4, some (4, 0)) (8464209018844685771286354304905288035379 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102561 (3, 4, some (4, 1)) (780832707478462044984273423581991036677 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102592 (3, 4, some (5, 0)) (8344674926317269836541607738209182176939 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node .leaf 103458 (3, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 103459 (3, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 103460 (3, 5, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 103461 (3, 5, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103489 (3, 5, some (1, 1)) (5135409206888890254752132242827723091111 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 103490 (3, 5, some (1, 2)) (4772595765396434214846767247894304729251 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103491 (3, 5, some (1, 3)) (4326667703857631964060594010483644504511 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103492 (3, 5, some (1, 4)) (3820392956778062521898131922957633201711 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103520 (3, 5, some (2, 0)) (9298692899474303749871684146312757783659 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103521 (3, 5, some (2, 1)) (1690105432573457604650911918552588182017 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 103522 (3, 5, some (2, 2)) (39004790709481879379283942923762608891 / 50000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103523 (3, 5, some (2, 3)) (1739935244522186991561201760274824364461 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 103552 (3, 5, some (3, 0)) (8595742589559341893121600074928234669149 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103553 (3, 5, some (3, 1)) (3964440026405330795005454499682852074991 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103554 (3, 5, some (3, 2)) (1806339563577994930606129789493531444063 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103584 (3, 5, some (4, 0)) (818702421478157596896042078752993674149 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 103585 (3, 5, some (4, 1)) (1889157653702548013370596897242873065499 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 103616 (3, 5, some (5, 0)) (8028076372185418996470505156227222941583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2lrr : KTree ℚ :=
  .node V2lrrl 100480 (3, 2, some (3, 0)) (4639183761221805114680333988296201318121 / 5000000000000000000000000000000000000000 : ℚ) V2lrrr

def V2lr : KTree ℚ :=
  .node V2lrl 72803 (2, 7, some (2, 3)) (447878564804150456400412605469226359409 / 625000000000000000000000000000000000000 : ℚ) V2lrr

def V2l : KTree ℚ :=
  .node V2ll 65570 (2, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) V2lr

def V2rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104483 (3, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104484 (3, 6, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 104485 (3, 6, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104514 (3, 6, some (1, 2)) (4741244174081164978827240280550078513773 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 104515 (3, 6, some (1, 3)) (8641876103017690546341481960472594160421 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104516 (3, 6, some (1, 4)) (1910126130402701432669939552050566559633 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104545 (3, 6, some (2, 1)) (1042773376960086961439246766101701233381 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 104546 (3, 6, some (2, 2)) (1541867904286291359774230393327507006691 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 104547 (3, 6, some (2, 3)) (1724072421752629233391220850058116318711 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104576 (3, 6, some (3, 0)) (2112732591199879261364230283203065119733 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 104577 (3, 6, some (3, 1)) (971719147334365816195675542988023769253 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 104578 (3, 6, some (3, 2)) (7105269693895970153330282010455256935367 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104608 (3, 6, some (4, 0)) (7971819162260805662881469576193649727427 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 104609 (3, 6, some (4, 1)) (294087576394161353262561087211789313897 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104640 (3, 6, some (5, 0)) (3865272938267083833907043340484126069597 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 105472 (3, 7, none) (0 : ℚ) (.node .leaf 105508 (3, 7, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105539 (3, 7, some (1, 3)) (8632568605589162581908287652521566063083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105540 (3, 7, some (1, 4)) (477524200030884125942454605872115720433 / 625000000000000000000000000000000000000 : ℚ) .leaf) 105570 (3, 7, some (2, 2)) (238501974900241879344781651280263999429 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 105571 (3, 7, some (2, 3)) (6841694715615597718737335100277723997417 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105601 (3, 7, some (3, 1)) (1529770639812985214290921870631349567397 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105602 (3, 7, some (3, 2)) (7006746557441679370015517936253800933559 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105632 (3, 7, some (4, 0)) (7806486407455808215066415361601623144031 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105633 (3, 7, some (4, 1)) (3594789807216895389265873773236892673823 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 105664 (3, 7, some (5, 0)) (7498471235231177136906712043748783473579 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106533 (3, 8, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106564 (3, 8, some (1, 4)) (7640321776257637553958377530475051220553 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 106595 (3, 8, some (2, 3)) (6794354297247298202994316941168840026003 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 106626 (3, 8, some (3, 2)) (865595905798566921103328142506621862331 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106657 (3, 8, some (4, 1)) (7058640124080912831150840478177115295087 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106688 (3, 8, some (5, 0)) (7370474183488377217820133015761576912233 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf))))

def V2rllll : KTree ℚ :=
  .node V2rlllll 105509 (3, 7, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) V2rllllr

def V2rlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 131105 (4, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131106 (4, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131107 (4, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131108 (4, 0, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 131136 (4, 0, some (1, 0)) (1417021288517082812020211909304227391421 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131137 (4, 0, some (1, 1)) (2627444301565752129944722174469574429153 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131138 (4, 0, some (1, 2)) (2444023719920371726712753339495473257157 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 131139 (4, 0, some (1, 3)) (8746073462825486432666569810693084765789 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131140 (4, 0, some (1, 4)) (3741735856382147824332070685444869321793 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131168 (4, 0, some (2, 0)) (9342024183344896462025678842558486859211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131169 (4, 0, some (2, 1)) (2172465528818108201522447412884865117473 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 131170 (4, 0, some (2, 2)) (7774287522511543495703617609504964236257 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 131171 (4, 0, some (2, 3)) (1662993713947621255258698082419941920797 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131200 (4, 0, some (3, 0)) (2444023719920371726712753339495473257157 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (8746073462825486432666569810693084765789 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131202 (4, 0, some (3, 2)) (3741735856382147824332070685444869321793 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 131232 (4, 0, some (4, 0)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131233 (4, 0, some (4, 1)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf) 132128 (4, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132129 (4, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132130 (4, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132131 (4, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132132 (4, 1, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 132160 (4, 1, some (1, 0)) (1441100162717965768068750214206735485497 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 132161 (4, 1, some (1, 1)) (10377122919845265981897823305348639062639 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132162 (4, 1, some (1, 2)) (9650531247130136069970710950006127429209 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132163 (4, 1, some (1, 3)) (8656890092009809501924388190522853770083 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132164 (4, 1, some (1, 4)) (7502735019222538603038938379934502190503 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132192 (4, 1, some (2, 0)) (9333458088741392038222438039588896676919 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132193 (4, 1, some (2, 1)) (8672591646472006105468830033534905356009 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132194 (4, 1, some (2, 2)) (7858085019896351641783283824958999140149 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132195 (4, 1, some (2, 3)) (1364990343154558286965316029878241808739 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rlll : KTree ℚ :=
  .node V2rllll 131104 (4, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) V2rlllr

def V2rllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 132225 (4, 1, some (3, 1)) (102674679175399776900999880734990054643 / 125000000000000000000000000000000000000 : ℚ) .leaf) 132226 (4, 1, some (3, 2)) (111899667344148412621576483008857554523 / 156250000000000000000000000000000000000 : ℚ) .leaf) 132256 (4, 1, some (4, 0)) (4734496275311692946429864110962105392287 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132257 (4, 1, some (4, 1)) (4138183151298778233538350828602025164671 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 132288 (4, 1, some (5, 0)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133120 (4, 2, none) (0 : ℚ) .leaf) 133152 (4, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133153 (4, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 133154 (4, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133155 (4, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133156 (4, 2, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 133184 (4, 2, some (1, 0)) (2891861637698622697795276815960052675073 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 133185 (4, 2, some (1, 1)) (10278302057262596597287097004875821181577 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (1911390740671249731010136613235058394553 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (8590832806508646953134790040746932694681 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133188 (4, 2, some (1, 4)) (1503075248015822030398524697937702109307 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 133216 (4, 2, some (2, 0)) (1142967508845446420757983611111864557933 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133217 (4, 2, some (2, 1)) (4241427426255857542439040523429079455649 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133218 (4, 2, some (2, 2)) (773868210426735768973730137466029516739 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 133219 (4, 2, some (2, 3)) (6776831720089956794667389682716659629949 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133248 (4, 2, some (3, 0)) (8710693765992357604547610222095667765303 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133249 (4, 2, some (3, 1)) (400202588865458674452455755462508398731 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133250 (4, 2, some (3, 2)) (3542190380276490490002280506711663782953 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133280 (4, 2, some (4, 0)) (4193098573825675818687886257658427798333 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133281 (4, 2, some (4, 1)) (469973393845826099854401892835929385761 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 133312 (4, 2, some (5, 0)) (8986957180392431409717050596307136704027 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134144 (4, 3, none) (0 : ℚ) .leaf) 134176 (4, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134177 (4, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134178 (4, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 134208 (4, 3, some (1, 0)) (2899974886980079562959668359058557274189 / 2500000000000000000000000000000000000000 : ℚ) .leaf))))) 134209 (4, 3, some (1, 1)) (2040281370033293258034773980695894144291 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 134210 (4, 3, some (1, 2)) (2371031942818327022635989839749235381871 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 134211 (4, 3, some (1, 3)) (8561689736697390202640468286302940860059 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134212 (4, 3, some (1, 4)) (752653265537816595217804192873568486047 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 134240 (4, 3, some (2, 0)) (281966647750845306155505121659371233463 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 134241 (4, 3, some (2, 1)) (8344674926317269836541607738209182176939 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134242 (4, 3, some (2, 2)) (7644484514728777171758570929854186525833 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134243 (4, 3, some (2, 3)) (6733209395949719971807424097407298642269 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134272 (4, 3, some (3, 0)) (8464209018844685771286354304905288035379 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 134273 (4, 3, some (3, 1)) (780832707478462044984273423581991036677 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (6977809453122586063238140096338746715871 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134304 (4, 3, some (4, 0)) (4062159667707257964145533913227186667953 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134305 (4, 3, some (4, 1)) (1474491355112465737715093178467401382149 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 134336 (4, 3, some (5, 0)) (3955533819533320669243435695107764813007 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135201 (4, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135202 (4, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 135203 (4, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 135204 (4, 4, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 135232 (4, 4, some (1, 0)) (11627197735950427344118699452099573202247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135233 (4, 4, some (1, 1)) (5069803118417052262582260877917986810439 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135234 (4, 4, some (1, 2)) (4712799136820077675235025643861531616861 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 135235 (4, 4, some (1, 3)) (855801555878017381939581565827722376527 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135236 (4, 4, some (1, 4)) (1884049119112294783089536453490748224341 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (4470393883204389315093372026665966364713 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 135265 (4, 4, some (2, 1)) (4118747957742385927518784632892656186073 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 135266 (4, 4, some (2, 2)) (7567185043796703619972436430888728501613 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135267 (4, 4, some (2, 3)) (6694102634802753319476123219846704621397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135296 (4, 4, some (3, 0)) (331453748470853394129312466338975342577 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 135297 (4, 4, some (3, 1)) (382600699762262223363101965047201691539 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 135298 (4, 4, some (3, 2)) (860483346743578172322286363080689376043 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135328 (4, 4, some (4, 0)) (7866379557543232762221920263455185518537 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135329 (4, 4, some (4, 1)) (7186543376968198047666081972381775184549 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135360 (4, 4, some (5, 0)) (382600699762262223363101965047201691539 / 500000000000000000000000000000000000000 : ℚ) .leaf))))))

def V2rll : KTree ℚ :=
  .node V2rlll 132224 (4, 1, some (3, 0)) (4517608020600117435658100809104944045737 / 5000000000000000000000000000000000000000 : ℚ) V2rllr

def V2rlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136226 (4, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136227 (4, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136228 (4, 5, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (10088691822263833127941791372573101059937 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136258 (4, 5, some (1, 2)) (234434591037571473277412867262930342677 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136259 (4, 5, some (1, 3)) (8555349472681565193380072000358487307049 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136260 (4, 5, some (1, 4)) (3772260705476219789873815588109570714639 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136288 (4, 5, some (2, 0)) (2218055457415810813569008615497056950829 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 136289 (4, 5, some (2, 1)) (2037764477720559007166460363757449119093 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136290 (4, 5, some (2, 2)) (7502279908767357650667536145910361799897 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136291 (4, 5, some (2, 3)) (6659251084653025180362820755738523087247 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136320 (4, 5, some (3, 0)) (4077714348053119476143006489644563955647 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 136321 (4, 5, some (3, 1)) (7527957713832124964967689861006173354827 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136322 (4, 5, some (3, 2)) (1701335248205788377399078944287451376967 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136352 (4, 5, some (4, 0)) (7667622232915949885134685118168004005567 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (1757712258872863926654299715480720884537 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 136384 (4, 5, some (5, 0)) (7389879624336156223895113270861183101453 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137251 (4, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137252 (4, 6, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 137282 (4, 6, some (1, 2)) (74695085868974910351532363929458931729 / 80000000000000000000000000000000000000 : ℚ) (.node .leaf 137283 (4, 6, some (1, 3)) (4276658428046683576137917823381421298093 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 137284 (4, 6, some (1, 4)) (7551696858452235219812480090280547336907 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137313 (4, 6, some (2, 1)) (8079435874419866374431031922908650288763 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137314 (4, 6, some (2, 2)) (7446875035670362832565969021607959534829 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137315 (4, 6, some (2, 3)) (3314102051997675114470187970661206887811 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 137344 (4, 6, some (3, 0)) (8056266927421994502506879080261078166447 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137345 (4, 6, some (3, 1)) (7427906023002672196175291006967223174417 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137346 (4, 6, some (3, 2)) (1347949277591002243790984353037759595353 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 137376 (4, 6, some (4, 0)) (375830819101169310101259294486855830073 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 137377 (4, 6, some (4, 1)) (6905336097529579961448802313209578464557 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137408 (4, 6, some (5, 0)) (7182622858921634464486115133881781832129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138276 (4, 7, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 138307 (4, 7, some (1, 3)) (4275849662831120765483635877247464663523 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rlrll : KTree ℚ :=
  .node V2rlrlll 137216 (4, 6, none) (0 : ℚ) V2rlrllr

def V2rlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 138338 (4, 7, some (2, 2)) (1849739421179312514101188461991747090521 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 138339 (4, 7, some (2, 3)) (1320095261188733647690440786172500686561 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 138369 (4, 7, some (3, 1)) (3672838145015900391503168341680969446357 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 138370 (4, 7, some (3, 2)) (3342188483228518214521340735920644297421 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 138400 (4, 7, some (4, 0)) (7400100993628983002826481551626812592489 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138401 (4, 7, some (4, 1)) (6803478935610714909599705354092243064853 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 138432 (4, 7, some (5, 0)) (7022070369237653690907274653555630292429 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139332 (4, 8, some (1, 4)) (7563295816069303472198581702623507912519 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 139363 (4, 8, some (2, 3)) (6575617133094233436424710470831859162271 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139394 (4, 8, some (3, 2)) (6637056590864263539455352014845069631019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139425 (4, 8, some (4, 1)) (419973760038492110185486025674570531891 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 139456 (4, 8, some (5, 0)) (87042894131339583149686734766355252513 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 163840 (5, 0, none) (0 : ℚ) (.node (.node .leaf 163872 (5, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 163875 (5, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 163904 (5, 0, some (1, 0)) (2751582434496460419809084672241832483679 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 163905 (5, 0, some (1, 1)) (5101990807330759454460957405215941623377 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163906 (5, 0, some (1, 2)) (9491646726441569272998340910054834689247 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163907 (5, 0, some (1, 3)) (8491595117921941908907204727608622269789 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163936 (5, 0, some (2, 0)) (8968343216011100603544651688856147384843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163937 (5, 0, some (2, 1)) (1042783453832691936730774758184735256387 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 163938 (5, 0, some (2, 2)) (7463316021611081755875472905124765666807 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163939 (5, 0, some (2, 3)) (319294793077943281009670031824628848793 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 163968 (5, 0, some (3, 0)) (1042783453832691936730774758184735256387 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163969 (5, 0, some (3, 1)) (7463316021611081755875472905124765666807 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163970 (5, 0, some (3, 2)) (319294793077943281009670031824628848793 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 164000 (5, 0, some (4, 0)) (8491595117921941908907204727608622269789 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164001 (5, 0, some (4, 1)) (1816432600621188443077233958824555228689 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164864 (5, 1, none) (0 : ℚ) (.node .leaf 164896 (5, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rlrl : KTree ℚ :=
  .node V2rlrll 138308 (4, 7, some (1, 4)) (1889475691866387246173191060372080867613 / 2500000000000000000000000000000000000000 : ℚ) V2rlrlr

def V2rlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 164898 (5, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164899 (5, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (11394392196340893947205723981012012510639 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (5066178217993000288589566393249224612643 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 164930 (5, 1, some (1, 2)) (471166538389552983566720318574576404707 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164931 (5, 1, some (1, 3)) (4235505822779551212638275413764891472587 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164960 (5, 1, some (2, 0)) (8874703899387453094220551335848002358561 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164961 (5, 1, some (2, 1)) (4123230395084532180567912677839555991353 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 164962 (5, 1, some (2, 2)) (3735236211983753225507445999641257929897 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164963 (5, 1, some (2, 3)) (3243392958551483483961414361050415618033 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (8410005584317906398243265200456724587447 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164993 (5, 1, some (3, 1)) (7638215445172020252463348579004197706903 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164994 (5, 1, some (3, 2)) (415761289801021329505606051453754764453 / 625000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165024 (5, 1, some (4, 0)) (3990357760919563287303790060845775068823 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165025 (5, 1, some (4, 1)) (6968836876863089570975699084464762164751 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165056 (5, 1, some (5, 0)) (4050024379702965564971975457257176246223 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 165888 (5, 2, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 165920 (5, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165921 (5, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165923 (5, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 165952 (5, 2, some (1, 0)) (2859837225258033005423034844799527035267 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165953 (5, 2, some (1, 1)) (5037709457207460575360477741014289900327 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165954 (5, 2, some (1, 2)) (374760034568602035345743512917520647799 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 165955 (5, 2, some (1, 3)) (1694990177495000394070584611509667676161 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 165984 (5, 2, some (2, 0)) (8767372078518333000598993013224404962097 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165985 (5, 2, some (2, 1)) (8136732194192352653657451761743551866257 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165986 (5, 2, some (2, 2)) (7410402553558455540044819733850330048123 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165987 (5, 2, some (2, 3)) (1619060350537852724593823309332364059293 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 166016 (5, 2, some (3, 0)) (8186173057147845624626514453158499380463 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166017 (5, 2, some (3, 1)) (7497553603132632657954691437168507703299 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166018 (5, 2, some (3, 2)) (660707150185561491532288928887916203289 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 166048 (5, 2, some (4, 0)) (7768520642684407282572545585369877797299 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (1476391265887922121422930949341899614769 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 166912 (5, 3, none) (0 : ℚ) .leaf) 166944 (5, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 166945 (5, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166946 (5, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166947 (5, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166976 (5, 3, some (1, 0)) (1147747844740113815896480616109751119297 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 166977 (5, 3, some (1, 1)) (2507227162794074160755564161641493720157 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 166978 (5, 3, some (1, 2)) (9324611806900393917057863760076020511741 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166979 (5, 3, some (1, 3)) (4239393259722820102399747083727585764601 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167008 (5, 3, some (2, 0)) (8695073647177906340812032156791039182007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167009 (5, 3, some (2, 1)) (8052208319758279012718503026649777952909 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 167010 (5, 3, some (2, 2)) (7360470099179562080079988706031906433991 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167011 (5, 3, some (2, 3)) (808047500790888383430294861964627543981 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (8028076372185418996470505156227222941583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167041 (5, 3, some (3, 1)) (1476846637832811080472818047566699747867 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 167042 (5, 3, some (3, 2)) (3281198404936275566744157211453089620511 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 167072 (5, 3, some (4, 0)) (1889157653702548013370596897242873065499 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 167073 (5, 3, some (4, 1)) (3398773384497588285209503445513730348869 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (1806339563577994930606129789493531444063 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf)) 167969 (5, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167970 (5, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167971 (5, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 168000 (5, 4, some (1, 0)) (11510086751149897831411598647859196831353 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 168001 (5, 4, some (1, 1)) (9990092787975044560064882779284466613159 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168002 (5, 4, some (1, 2)) (9287564281556752127115212944030325695289 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168003 (5, 4, some (1, 3)) (1696472513825936371840133844597565799081 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 168032 (5, 4, some (2, 0)) (1728692759044445498485580183092863608969 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 168033 (5, 4, some (2, 1)) (99803043722373164209607503734643800267 / 125000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168034 (5, 4, some (2, 2)) (3658894508633802328425718309360995903061 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 168035 (5, 4, some (2, 3)) (3226033887165359256545192709564657365649 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 168064 (5, 4, some (3, 0)) (7912867323718795391064172891993595454163 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rlrr : KTree ℚ :=
  .node V2rlrrl 166049 (5, 2, some (4, 1)) (6907421620375477015036663315269391278287 / 10000000000000000000000000000000000000000 : ℚ) V2rlrrr

def V2rlr : KTree ℚ :=
  .node V2rlrl 164897 (5, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) V2rlrr

def V2rl : KTree ℚ :=
  .node V2rll 136192 (4, 5, none) (0 : ℚ) V2rlr

def V2rrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168066 (5, 4, some (3, 2)) (1630589517869732697073423163628365364631 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (7389879624336156223895113270861183101453 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168097 (5, 4, some (4, 1)) (3349150822522198429905804188128041467047 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 168128 (5, 4, some (5, 0)) (1757712258872863926654299715480720884537 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 168960 (5, 5, none) (0 : ℚ) (.node (.node .leaf 168994 (5, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168995 (5, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169025 (5, 5, some (1, 1)) (4982123619931808724939765031145772327107 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 169026 (5, 5, some (1, 2)) (1851221882885754043841466495623157206063 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169027 (5, 5, some (1, 3)) (339425043689497386946721446790849286593 / 400000000000000000000000000000000000000 : ℚ) .leaf) 169056 (5, 5, some (2, 0)) (8604919099025173926056283048924462821109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169057 (5, 5, some (2, 1)) (1585590044469154671497030633990821690619 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 169058 (5, 5, some (2, 2)) (7280679189551197921128572482176205047953 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169059 (5, 5, some (2, 3)) (1287969195071254782976241619487078460201 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169088 (5, 5, some (3, 0)) (7826535766080272048127828295321508471401 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169089 (5, 5, some (3, 1)) (3609069895175055261611464568476497627789 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169090 (5, 5, some (3, 2)) (405454558371102855323576922648676834823 / 625000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169121 (5, 5, some (4, 1)) (6615023362287408199250805693550279822667 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169152 (5, 5, some (5, 0)) (6868937211904694911602482050244761938089 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170019 (5, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 170050 (5, 6, some (1, 2)) (9243120664448753415938126640411909404663 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170051 (5, 6, some (1, 3)) (8488572863293406224515054238982133267871 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170081 (5, 6, some (2, 1)) (1576059973142669263044227927692428065837 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 170082 (5, 6, some (2, 2)) (7248023576627482225624739024588820033191 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170083 (5, 6, some (2, 3)) (6428013132763719933900296643237100287381 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 170112 (5, 6, some (3, 0)) (3880124448118141886626399420529483626507 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170113 (5, 6, some (3, 1)) (447255581458007806191842644918369305067 / 625000000000000000000000000000000000000 : ℚ) .leaf) 170114 (5, 6, some (3, 2)) (6456581675549606662890191829121354348659 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 170144 (5, 6, some (4, 0)) (447613674431202598848737424784730613493 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 170145 (5, 6, some (4, 1)) (1636411346425292302815984652090588088781 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170176 (5, 6, some (5, 0)) (6740078997963446953322892188217938308703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171075 (5, 7, some (1, 3)) (4245610297846689683150372626645190802729 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 171106 (5, 7, some (2, 2)) (7219018971731222432907127380375348493841 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlll : KTree ℚ :=
  .node V2rrllll 169120 (5, 5, some (4, 0)) (453844438855425899617364200426026967617 / 625000000000000000000000000000000000000 : ℚ) V2rrlllr

def V2rrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 171137 (5, 7, some (3, 1)) (7103770537121820186957123639040192013379 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171138 (5, 7, some (3, 2)) (6429605244854343972861506882382337014167 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171168 (5, 7, some (4, 0)) (7083262541533161912959169560725630065247 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 171169 (5, 7, some (4, 1)) (6487418407691620727657859510709346663793 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171200 (5, 7, some (5, 0)) (1671922124238849143839031247525500116827 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172131 (5, 8, some (2, 3)) (160150650478458745557388349130762706993 / 250000000000000000000000000000000000000 : ℚ) .leaf) 172162 (5, 8, some (3, 2)) (1601433549509113727847347293376850409431 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 172193 (5, 8, some (4, 1)) (3219010193347996035992221511520392829073 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 172224 (5, 8, some (5, 0)) (6650210729964883624724492997147532738799 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 196641 (6, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196642 (6, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196672 (6, 0, some (1, 0)) (5399410488176660615836808067764926807731 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196673 (6, 0, some (1, 1)) (312862499710142333717316597897325868431 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 196674 (6, 0, some (1, 2)) (9312695168116033099804729993505080236081 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 196704 (6, 0, some (2, 0)) (2152894462005408238162296358778910551917 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 196705 (6, 0, some (2, 1)) (2002601968951671757782009137803332453967 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (895802677491042048887659642247485591009 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (3982853469499865036124486923622252715367 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 196737 (6, 0, some (3, 1)) (3563215114484457435530824737689775274951 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 196738 (6, 0, some (3, 2)) (6097643617807944602615226302206453709589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196768 (6, 0, some (4, 0)) (895802677491042048887659642247485591009 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 196769 (6, 0, some (4, 1)) (766482699432648479790017223172977346211 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 196800 (6, 0, some (5, 0)) (891093168053209263148736541077215106737 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 197632 (6, 1, none) (0 : ℚ) (.node (.node (.node .leaf 197664 (6, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197665 (6, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197666 (6, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197696 (6, 1, some (1, 0)) (176664116190289288888046026333381688951 / 156250000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197697 (6, 1, some (1, 1)) (2492367317908124485350922621942826074329 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 197698 (6, 1, some (1, 2)) (9272120687224819675835186737489599038361 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197728 (6, 1, some (2, 0)) (342480953764358567400796642395259554731 / 400000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrll : KTree ℚ :=
  .node V2rrlll 171107 (5, 7, some (2, 3)) (3208359392643969945739701018968392305817 / 5000000000000000000000000000000000000000 : ℚ) V2rrllr

def V2rrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 197730 (6, 1, some (2, 2)) (3603361488108060955610301394043519010221 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (991750247431188347958081139422158889437 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 197761 (6, 1, some (3, 1)) (7203652211864630218232299397292019830949 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197762 (6, 1, some (3, 2)) (97991591938007569119722374040016128019 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 197792 (6, 1, some (4, 0)) (1478682886900798691547570348676654989609 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197793 (6, 1, some (4, 1)) (6447551608695220144437726249502323315101 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 197824 (6, 1, some (5, 0)) (3398859922128407262329098217395348150301 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198656 (6, 2, none) (0 : ℚ) .leaf))) 198688 (6, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198689 (6, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198690 (6, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 198720 (6, 2, some (1, 0)) (5675842175458227284220958963455224252467 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 198721 (6, 2, some (1, 1)) (1241821839219795572311547266510718565399 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198722 (6, 2, some (1, 2)) (923849960499195157963320863662641024969 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 198752 (6, 2, some (2, 0)) (8500248870679882183846762268921567616533 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 198753 (6, 2, some (2, 1)) (7890650822432016128658786021098885291527 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 198754 (6, 2, some (2, 2)) (7178792596371622983173936897306848920367 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 198784 (6, 2, some (3, 0)) (7801533473024045416008315160286600031761 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198785 (6, 2, some (3, 1)) (891464955689467206656316353663032041199 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (783574900055255450645744542729144229673 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 198816 (6, 2, some (4, 0)) (3622258687376846566924604893593793800271 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 198817 (6, 2, some (4, 1)) (3205865644243145798179285784581957785171 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198848 (6, 2, some (5, 0)) (3377368384750227742860953980557567168071 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) (.node .leaf 199712 (6, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 199713 (6, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199714 (6, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199744 (6, 3, some (1, 0)) (11390744656047905295768147935191147333943 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199745 (6, 3, some (1, 1)) (61951796654416637034921489757787668227 / 62500000000000000000000000000000000000 : ℚ) .leaf)) 199746 (6, 3, some (1, 2)) (921011776168861001103706567796833745537 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199776 (6, 3, some (2, 0)) (4228817093786952246440170518215186122279 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199777 (6, 3, some (2, 1)) (7838088650904110273991720179142138927647 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199778 (6, 3, some (2, 2)) (894266318519245443480015196438751271701 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199809 (6, 3, some (3, 1)) (7071517661412255757945168854942111374287 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (782706213653888663713050037277956991311 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (3560387767964275758889626382730892367359 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 199841 (6, 3, some (4, 1)) (6368507338364220855711663661413349803537 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199872 (6, 3, some (5, 0)) (265810523332155221639483858923705353343 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200704 (6, 4, none) (0 : ℚ) .leaf) 200737 (6, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200738 (6, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 200768 (6, 4, some (1, 0)) (11424777414611063869683214797689435188167 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200769 (6, 4, some (1, 1)) (9910217947260806532072482402926983545431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200770 (6, 4, some (1, 2)) (9199972056241350359740963804519290754449 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200800 (6, 4, some (2, 0)) (8427198766856823935274342437754910073197 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200801 (6, 4, some (2, 1)) (1948625881659536907252515287434591569837 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200802 (6, 4, some (2, 2)) (71320212707411315678156947193017830929 / 100000000000000000000000000000000000000 : ℚ) .leaf) 200832 (6, 4, some (3, 0)) (238473104924377136316855251530167959183 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 200833 (6, 4, some (3, 1)) (7020899927662267092931045917493141565801 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200864 (6, 4, some (4, 0)) (7022019201144480276638399083581280719279 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (3163773118999939194772182603725457737903 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200896 (6, 4, some (5, 0)) (3271128549287902254345420846186399547151 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 201762 (6, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201793 (6, 5, some (1, 1)) (9908561756964542821028445675388660666283 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201794 (6, 5, some (1, 2)) (9197638577872954209209017285346296304813 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201824 (6, 5, some (2, 0)) (8404829742735871877053931824636994856361 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201825 (6, 5, some (2, 1)) (3878774733906304342411062826211341564133 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 201826 (6, 5, some (2, 2)) (56896182879917267466169329802699553041 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201856 (6, 5, some (3, 0)) (59180902712485960927576875498166020179 / 78125000000000000000000000000000000000 : ℚ) .leaf) 201857 (6, 5, some (3, 1)) (6977961270441950896426851204732259138901 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201858 (6, 5, some (3, 2)) (6244171428508797717352692939390860642991 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201888 (6, 5, some (4, 0)) (6943480310282418863106477187429406105823 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201889 (6, 5, some (4, 1)) (786358112253508062140316605896107911789 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 201920 (6, 5, some (5, 0)) (6454956625881378264700098223926271971117 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202818 (6, 6, some (1, 2)) (4597839367079869638009358052418143988201 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrlrr : KTree ℚ :=
  .node V2rrlrrl 200834 (6, 4, some (3, 2)) (6253135213656183618477478919557788934163 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrrr

def V2rrlr : KTree ℚ :=
  .node V2rrlrl 199808 (6, 3, some (3, 0)) (7704247007408175547398026294467086788019 / 10000000000000000000000000000000000000000 : ℚ) V2rrlrr

def V2rrl : KTree ℚ :=
  .node V2rrll 197729 (6, 1, some (2, 1)) (7955971141278494557987484372233269733007 / 10000000000000000000000000000000000000000 : ℚ) V2rrlr

def V2rrrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202850 (6, 6, some (2, 2)) (709382290820506150963541969331076783203 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 202880 (6, 6, some (3, 0)) (2353623032593046500058495906114709919 / 3125000000000000000000000000000000000 : ℚ) .leaf) 202881 (6, 6, some (3, 1)) (6941169645756587682298089962034996116629 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202882 (6, 6, some (3, 2)) (6235269043099856547855938509745053969093 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 202912 (6, 6, some (4, 0)) (6880653976861469458080641513345752446923 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202913 (6, 6, some (4, 1)) (3129262536944850608508714304443210456891 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202944 (6, 6, some (5, 0)) (6427080336767432621407283299927148232497 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 203874 (6, 7, some (2, 2)) (7077181229141909978041715429509581704569 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203906 (6, 7, some (3, 2)) (778332729554773771733844156104792758961 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 203936 (6, 7, some (4, 0)) (85374765729574816992447373170067243621 / 125000000000000000000000000000000000000 : ℚ) .leaf) 203937 (6, 7, some (4, 1)) (1246016222919527278819043040765800562037 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 203968 (6, 7, some (5, 0)) (6405891935892658734557861866921840532247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 204930 (6, 8, some (3, 2)) (6218450676105315435584197602213783926517 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204961 (6, 8, some (4, 1)) (1240999893482474553804114796559470958851 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 204992 (6, 8, some (5, 0)) (15951489250276950986203419784494308857 / 25000000000000000000000000000000000000 : ℚ) (.node .leaf 229376 (7, 0, none) (0 : ℚ) .leaf)))

def V2rrrlll : KTree ℚ :=
  .node V2rrrllll 203905 (6, 7, some (3, 1)) (1727332837834326389323575380510918415263 / 2500000000000000000000000000000000000000 : ℚ) V2rrrlllr

def V2rrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229409 (7, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (5328093510006246456729399331019324114001 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (4939681938626926868139069855569349085311 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 229472 (7, 0, some (2, 0)) (1667523802584321377168860387200301099401 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 229473 (7, 0, some (2, 1)) (1551114794182025252470361691831878467881 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229504 (7, 0, some (3, 0)) (761080325678647057212124136792175034907 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 229505 (7, 0, some (3, 1)) (3404459818271253651953270994583003318787 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 229536 (7, 0, some (4, 0)) (3404459818271253651953270994583003318787 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 229537 (7, 0, some (4, 1)) (5825969529198306628763737912351173933273 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229568 (7, 0, some (5, 0)) (1484197400441144691430979427399246076751 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230400 (7, 1, none) (0 : ℚ) (.node .leaf 230432 (7, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 230433 (7, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230464 (7, 1, some (1, 0)) (11244489964718204543612414163830304234839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230465 (7, 1, some (1, 1)) (9860598513805788839552130823485274677401 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230496 (7, 1, some (2, 0)) (8339706083051836489942754413248945146509 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrll : KTree ℚ :=
  .node V2rrrlll 229408 (7, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) V2rrrllr

def V2rrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (303950665291562184708449771959119169363 / 400000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (1724584471056897809891318569458281657337 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (6935716934396454099689970565146458387021 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230561 (7, 1, some (4, 1)) (755709302410799807974012828202771408969 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 230592 (7, 1, some (5, 0)) (1567968551871189797915088920877285011793 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231424 (7, 2, none) (0 : ℚ) .leaf) 231456 (7, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 231457 (7, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 231488 (7, 2, some (1, 0)) (1410989078976110062999210654489021224353 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231489 (7, 2, some (1, 1)) (394470753156651412757997634613659633197 / 400000000000000000000000000000000000000 : ℚ) .leaf) 231520 (7, 2, some (2, 0)) (8303849079604122037743590984832021116197 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231521 (7, 2, some (2, 1)) (7709554534444369976590300113068851887193 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 231552 (7, 2, some (3, 0)) (940017163249244239688143918707237914909 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231553 (7, 2, some (3, 1)) (6865985809438239711224728020364905438997 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231584 (7, 2, some (4, 0)) (6858672813869020666475716676679830994117 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231585 (7, 2, some (4, 1)) (121053309626678624095856912332313868359 / 200000000000000000000000000000000000000 : ℚ) .leaf)))) 231616 (7, 2, some (5, 0)) (6248463654518083131242206716794812644553 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 232448 (7, 3, none) (0 : ℚ) .leaf) 232480 (7, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232481 (7, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 232512 (7, 3, some (1, 0)) (1415761616238747558470838320861681035627 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 232513 (7, 3, some (1, 1)) (9862985553569200791430306297266523761 / 10000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232544 (7, 3, some (2, 0)) (103490328356712793220958868846898119799 / 125000000000000000000000000000000000000 : ℚ) .leaf) 232545 (7, 3, some (2, 1)) (1919114631892869978596655305406556422273 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 232576 (7, 3, some (3, 0)) (466273915202465705401981437619523838347 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 232577 (7, 3, some (3, 1)) (6837118252895926192616445080342194589913 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232608 (7, 3, some (4, 0)) (6792627722522159161871775631243329597331 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232609 (7, 3, some (4, 1)) (1512634794251682784387800572731713430927 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 232640 (7, 3, some (5, 0)) (3103984778556763359813721112009060614027 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 233505 (7, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233536 (7, 4, some (1, 0)) (5679942381160875236093763015157837553861 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233537 (7, 4, some (1, 1)) (4932096280731810099919176925464352694977 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 233568 (7, 4, some (2, 0)) (1032763385913724204756045313106090794663 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))))

def V2rrrl : KTree ℚ :=
  .node V2rrrll 230497 (7, 1, some (2, 1)) (7749416362392937925050569108413969586421 / 10000000000000000000000000000000000000000 : ℚ) V2rrrlr

def V2rrrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233600 (7, 4, some (3, 0)) (3707209358292044777694806866637622514343 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 233601 (7, 4, some (3, 1)) (6811571077239978541240392579326463842839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233632 (7, 4, some (4, 0)) (6737637116973000535667789689860349613163 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233633 (7, 4, some (4, 1)) (3022197561648462687413653092089358555073 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 233664 (7, 4, some (5, 0)) (6166170409199192118837840083901058113361 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234561 (7, 5, some (1, 1)) (9865358299828493935706480020054582780431 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 234592 (7, 5, some (2, 0)) (8250128681384795391865054224551984322187 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234593 (7, 5, some (2, 1)) (7624090521713850830940955357030100768877 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 234625 (7, 5, some (3, 1)) (271559404588917520308831679786917565903 / 400000000000000000000000000000000000000 : ℚ) .leaf) 234656 (7, 5, some (4, 0)) (6692283923900105284747805776150774183547 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 234657 (7, 5, some (4, 1)) (6036545553129602268050324169950193424601 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 234688 (7, 5, some (5, 0)) (6168312682926794856403002904124805087169 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235617 (7, 6, some (2, 1)) (3801417550465775146878332755552018276421 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235648 (7, 6, some (3, 0)) (3675382473458110984065897799638407828839 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 235649 (7, 6, some (3, 1)) (33844842798092703113141081650231850497 / 50000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrll : KTree ℚ :=
  .node V2rrrrlll 234624 (7, 5, some (3, 0)) (7378716222598921489095167071482819518307 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrllr

def V2rrrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235681 (7, 6, some (4, 1)) (3014055420347467109977835925014619833447 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 235712 (7, 6, some (5, 0)) (3083950402500378039227625993794586970619 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236673 (7, 7, some (3, 1)) (6751157557757619161375964100653064461477 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 236704 (7, 7, some (4, 0)) (6624237187320623260731888587173519233219 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 236736 (7, 7, some (5, 0)) (6159250816010814996389305468959159010917 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237729 (7, 8, some (4, 1)) (150286190139008310894528263828784656761 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 237760 (7, 8, some (5, 0)) (245865619711772549717231052496905399819 / 400000000000000000000000000000000000000 : ℚ) .leaf))

def V2rrrrlrl : KTree ℚ :=
  .node V2rrrrlrll 236705 (7, 7, some (4, 1)) (6019651478499327142396488202827201216037 / 10000000000000000000000000000000000000000 : ℚ) V2rrrrlrlr

def V2rrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 262176 (8, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262208 (8, 0, some (1, 0)) (5276050541672200205528254197519401668353 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 262240 (8, 0, some (2, 0)) (508040987998065353251030264204077868137 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 262272 (8, 0, some (3, 0)) (3667129503257800594992381974035464532783 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262304 (8, 0, some (4, 0)) (1619643233856571561604920335313534215887 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 262336 (8, 0, some (5, 0)) (5614278552412585490814009868399233245489 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 263168 (8, 1, none) (0 : ℚ) .leaf)))

def V2rrrrlr : KTree ℚ :=
  .node V2rrrrlrl 262144 (8, 0, none) (0 : ℚ) V2rrrrlrr

def V2rrrrl : KTree ℚ :=
  .node V2rrrrll 235680 (7, 6, some (4, 0)) (1330992818385542182817167888853945312129 / 2000000000000000000000000000000000000000 : ℚ) V2rrrrlr

def V2rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 263232 (8, 1, some (1, 0)) (2239673941908375885992758942756334589269 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 263264 (8, 1, some (2, 0)) (4087327815723553291916762871853827542529 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (7355426961393458519590082167735628245189 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 263328 (8, 1, some (4, 0)) (3303323531152518154962909652836626157869 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 263360 (8, 1, some (5, 0)) (5858434573279197295072666994108833616137 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264192 (8, 2, none) (0 : ℚ) .leaf) 264224 (8, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 264256 (8, 2, some (1, 0)) (5619717430198253015339758486911201590297 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 264288 (8, 2, some (2, 0)) (8154321757358394532263380575944371184307 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264320 (8, 2, some (3, 0)) (7308595928754094000413508747523971944047 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 264352 (8, 2, some (4, 0)) (1314602184797245544044285951073381271049 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 264384 (8, 2, some (5, 0)) (2938260050060239905246282392253409636513 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 265248 (8, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265280 (8, 3, some (1, 0)) (11276048374879424434706620249795295304129 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265312 (8, 3, some (2, 0)) (407048418508990391563103684296024661401 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 265344 (8, 3, some (3, 0)) (3636126107365778892952159596536620341647 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V2rrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265408 (8, 3, some (5, 0)) (5879091932165641358640512564923388785111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266304 (8, 4, some (1, 0)) (2261774230081067033332866963610565584729 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 266336 (8, 4, some (2, 0)) (8132437508217262865103456097021759125411 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 266368 (8, 4, some (3, 0)) (3621986871879925613991136423593716864727 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 266400 (8, 4, some (4, 0)) (1628643353395902941595982722758052519249 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266432 (8, 4, some (5, 0)) (738767913247635348921059247670682062933 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 267360 (8, 5, some (2, 0)) (8127287880911936000676322324051769400193 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 267392 (8, 5, some (3, 0)) (7221950664398211135679980859955741465069 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 267456 (8, 5, some (5, 0)) (5932643097326700300509422154622027680347 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268416 (8, 6, some (3, 0)) (900602085250193877800150692791568651541 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 268448 (8, 6, some (4, 0)) (3235669889306604660793124063933963539703 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 268480 (8, 6, some (5, 0)) (5942636364966030405908351062035973210769 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269472 (8, 7, some (4, 0)) (129095637321402671478853177470389451027 / 200000000000000000000000000000000000000 : ℚ) .leaf) 269504 (8, 7, some (5, 0)) (371582314367549152882471384696287212923 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 270528 (8, 8, some (5, 0)) (5943707766464990788829310586126137255439 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))

def V2rrrrrr : KTree ℚ :=
  .node V2rrrrrrl 267424 (8, 5, some (4, 0)) (811392053970456851579191325075023851959 / 1250000000000000000000000000000000000000 : ℚ) V2rrrrrrr

def V2rrrrr : KTree ℚ :=
  .node V2rrrrrl 265376 (8, 3, some (4, 0)) (1635478577230131202601388175281828604197 / 2500000000000000000000000000000000000000 : ℚ) V2rrrrrr

def V2rrrr : KTree ℚ :=
  .node V2rrrrl 263200 (8, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) V2rrrrr

def V2rrr : KTree ℚ :=
  .node V2rrrl 233569 (7, 4, some (2, 1)) (7648360943965166670159365719046648033319 / 10000000000000000000000000000000000000000 : ℚ) V2rrrr

def V2rr : KTree ℚ :=
  .node V2rrl 202849 (6, 6, some (2, 1)) (7725677220432969802854270018909932703587 / 10000000000000000000000000000000000000000 : ℚ) V2rrr

def V2r : KTree ℚ :=
  .node V2rl 168065 (5, 4, some (3, 1)) (7292848585019641196081074890923484197003 / 10000000000000000000000000000000000000000 : ℚ) V2rr

def V2 : KTree ℚ :=
  .node V2l 104448 (3, 6, none) (0 : ℚ) V2r


end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4V3.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4V3 (namespace A36W.TGCert3.R8_8_5_l2_r4): the level-3 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R8_8_5_l2_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V3ll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node (.node (.node .leaf 0 (0, 0, none) (0 : ℚ) .leaf) 32 (0, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33 (0, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34 (0, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 35 (0, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36 (0, 0, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37 (0, 0, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1024 (0, 1, none) (0 : ℚ) .leaf))) 1056 (0, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 1057 (0, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1058 (0, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 1059 (0, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 1060 (0, 1, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 1061 (0, 1, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 1088 (0, 1, some (1, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 1089 (0, 1, some (1, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 1090 (0, 1, some (1, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 1091 (0, 1, some (1, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 1092 (0, 1, some (1, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 2048 (0, 2, none) (0 : ℚ) .leaf) 2080 (0, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 2081 (0, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 2082 (0, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2083 (0, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2084 (0, 2, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 2085 (0, 2, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 2112 (0, 2, some (1, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 2113 (0, 2, some (1, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 2114 (0, 2, some (1, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2115 (0, 2, some (1, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 2116 (0, 2, some (1, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 2144 (0, 2, some (2, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 2145 (0, 2, some (2, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 2146 (0, 2, some (2, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 2147 (0, 2, some (2, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 3072 (0, 3, none) (0 : ℚ) .leaf) 3104 (0, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 3105 (0, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3106 (0, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 3107 (0, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3108 (0, 3, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 3109 (0, 3, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3136 (0, 3, some (1, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 3137 (0, 3, some (1, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 3138 (0, 3, some (1, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3139 (0, 3, some (1, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 3140 (0, 3, some (1, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 3168 (0, 3, some (2, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 3169 (0, 3, some (2, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3170 (0, 3, some (2, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 3171 (0, 3, some (2, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 3200 (0, 3, some (3, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 3201 (0, 3, some (3, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 3202 (0, 3, some (3, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 4096 (0, 4, none) (0 : ℚ) (.node .leaf 4129 (0, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 4130 (0, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4131 (0, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4132 (0, 4, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 4133 (0, 4, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 4160 (0, 4, some (1, 0)) (1513961372841078651929799237168482718583 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 4161 (0, 4, some (1, 1)) (503829791472740555384964234419280850283 / 400000000000000000000000000000000000000 : ℚ) .leaf) 4162 (0, 4, some (1, 2)) (11677530229181120577532098553198108574013 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4163 (0, 4, some (1, 3)) (2172465528818108201522447412884865117473 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 4164 (0, 4, some (1, 4)) (9717859403139429369629522011881205295321 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 4192 (0, 4, some (2, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 4193 (0, 4, some (2, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4194 (0, 4, some (2, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 4195 (0, 4, some (2, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 4224 (0, 4, some (3, 0)) (1513961372841078651929799237168482718583 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 4225 (0, 4, some (3, 1)) (503829791472740555384964234419280850283 / 400000000000000000000000000000000000000 : ℚ) .leaf) 4226 (0, 4, some (3, 2)) (11677530229181120577532098553198108574013 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 4256 (0, 4, some (4, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 4257 (0, 4, some (4, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5120 (0, 5, none) (0 : ℚ) .leaf) 5154 (0, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5155 (0, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 5156 (0, 5, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 5157 (0, 5, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5185 (0, 5, some (1, 1)) (2407634630184402867332949088211603423219 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 5186 (0, 5, some (1, 2)) (11160604891036036306633344323909872301137 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 5187 (0, 5, some (1, 3)) (2595372151761366598085483842593118860341 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 5188 (0, 5, some (1, 4)) (9287682160227123962867255170821930607581 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5216 (0, 5, some (2, 0)) (15115390346445329260867115583890131462333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5217 (0, 5, some (2, 1)) (1571948949394950532801088411388156252883 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 5218 (0, 5, some (2, 2)) (2331769236162886156921609439102598320059 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 5219 (0, 5, some (2, 3)) (433797916794399845680002299404849866657 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 5248 (0, 5, some (3, 0)) (15115390346445329260867115583890131462333 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 5249 (0, 5, some (3, 1)) (1571948949394950532801088411388156252883 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 5250 (0, 5, some (3, 2)) (2331769236162886156921609439102598320059 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 5280 (0, 5, some (4, 0)) (3617358373508283925677600310674561375601 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 5281 (0, 5, some (4, 1)) (2407634630184402867332949088211603423219 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 5312 (0, 5, some (5, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6144 (0, 6, none) (0 : ℚ) (.node .leaf 6179 (0, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 6180 (0, 6, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 6181 (0, 6, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6210 (0, 6, some (1, 2)) (432501119599300762130818464933263280519 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 6211 (0, 6, some (1, 3)) (1257213847695664468473638549123185831871 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 6212 (0, 6, some (1, 4)) (449900898293492100445811204253759504413 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 6241 (0, 6, some (2, 1)) (2985658023542166254133121389151293927603 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 6242 (0, 6, some (2, 2)) (11072028661742099510548952702291539981287 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 6243 (0, 6, some (2, 3)) (10299095840322883325736046994417138334687 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 6272 (0, 6, some (3, 0)) (14803177867779435707758036985647386581701 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 6273 (0, 6, some (3, 1)) (12315839347111435798299125730249087451363 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 6274 (0, 6, some (3, 2)) (5709014778710770060126803737119075302851 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 6304 (0, 6, some (4, 0)) (1794324590033870994879762058866349888691 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 6305 (0, 6, some (4, 1)) (2985658023542166254133121389151293927603 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 6336 (0, 6, some (5, 0)) (7009080429819808573749070542446679252699 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7168 (0, 7, none) (0 : ℚ) .leaf) 7204 (0, 7, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 7205 (0, 7, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 7235 (0, 7, some (1, 3)) (4913931667968655999826105839723390986247 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 7236 (0, 7, some (1, 4)) (439619376533287971578313689300500863339 / 500000000000000000000000000000000000000 : ℚ) .leaf) 7266 (0, 7, some (2, 2)) (2663406073572179977422485340667147589321 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 7267 (0, 7, some (2, 3)) (9909900073940716890782866364481445767017 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 7297 (0, 7, some (3, 1)) (11967502215147775106112936380338214393691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 7298 (0, 7, some (3, 2)) (2219017156197541976041714302516738458557 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 7328 (0, 7, some (4, 0)) (3596122418676796013061813838927478410821 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 7329 (0, 7, some (4, 1)) (11967502215147775106112936380338214393691 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 7360 (0, 7, some (5, 0)) (2762429271561040756382093370212816289039 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 8192 (0, 8, none) (0 : ℚ) .leaf) 8229 (0, 8, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 8260 (0, 8, some (1, 4)) (2166199941337640917926308727066762904709 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 8291 (0, 8, some (2, 3)) (1202917924648307959241433284282928243757 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 8322 (0, 8, some (3, 2)) (1072277556037817197128530642430978665447 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 8353 (0, 8, some (4, 1)) (116627266544615869302075054263722419047 / 100000000000000000000000000000000000000 : ℚ) .leaf) 8384 (0, 8, some (5, 0)) (13901799172816436731723010030966021056867 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32768 (1, 0, none) (0 : ℚ) .leaf))) 32800 (1, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 32801 (1, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32802 (1, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32803 (1, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 32804 (1, 0, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 32805 (1, 0, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 32832 (1, 0, some (1, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 32833 (1, 0, some (1, 1)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))) 32834 (1, 0, some (1, 2)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node (.node .leaf 32835 (1, 0, some (1, 3)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 32836 (1, 0, some (1, 4)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33792 (1, 1, none) (0 : ℚ) (.node .leaf 33824 (1, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 33825 (1, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33826 (1, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33827 (1, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 33828 (1, 1, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 33829 (1, 1, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 33856 (1, 1, some (1, 0)) (7169973920364055873519325172026465724441 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 33857 (1, 1, some (1, 1)) (12782508531619824014111396610445595877369 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33858 (1, 1, some (1, 2)) (11876332628395449810757892509172181243997 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33859 (1, 1, some (1, 3)) (10772638737909119909998677720244172863291 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 33860 (1, 1, some (1, 4)) (9368105437374450461232534341717555378947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 33888 (1, 1, some (2, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 33889 (1, 1, some (2, 1)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 33890 (1, 1, some (2, 2)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 33891 (1, 1, some (2, 3)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 34816 (1, 2, none) (0 : ℚ) .leaf) 34848 (1, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 34849 (1, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34850 (1, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34851 (1, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34852 (1, 2, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 34853 (1, 2, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34880 (1, 2, some (1, 0)) (1849023901015286693594806548811123229527 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 34881 (1, 2, some (1, 1)) (647287333759990252324165451031470128829 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 34882 (1, 2, some (1, 2)) (2404251506482310569082062465879726310547 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 34883 (1, 2, some (1, 3)) (10976099758522650867862271507362949804099 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34884 (1, 2, some (1, 4)) (9617508252201352344492273292789821279629 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 34912 (1, 2, some (2, 0)) (2795630629362553261132561741380817587803 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 34913 (1, 2, some (2, 1)) (12651918016755839188213866682298550518001 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34914 (1, 2, some (2, 2)) (11760392705182567383035956652991020997007 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 34915 (1, 2, some (2, 3)) (2121973984283659028741560538109830262129 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))) 34944 (1, 2, some (3, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 34945 (1, 2, some (3, 1)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 34946 (1, 2, some (3, 2)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 35840 (1, 3, none) (0 : ℚ) (.node .leaf 35872 (1, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35873 (1, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35874 (1, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35875 (1, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35876 (1, 3, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf))) 35877 (1, 3, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 35904 (1, 3, some (1, 0)) (2869044287472707996671690189945792761343 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 35905 (1, 3, some (1, 1)) (2496030602827481354996597726212608923453 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 35906 (1, 3, some (1, 2)) (5793391600200121851341337089347575194711 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 35907 (1, 3, some (1, 3)) (5301081647389037369832065329473220216497 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 35908 (1, 3, some (1, 4)) (9312616822857906853355698825421353516663 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35936 (1, 3, some (2, 0)) (3604528340254616039303110822587630274019 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 35937 (1, 3, some (2, 1)) (6405361265872379503680431476473250369481 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 35938 (1, 3, some (2, 2)) (5950690688618869612077303523000722130161 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 35939 (1, 3, some (2, 3)) (1350975605029673064999974086974445801077 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 35968 (1, 3, some (3, 0)) (13163958632673339118382637453032250965471 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 35969 (1, 3, some (3, 1)) (6023782242826662679504420882032442627417 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 35970 (1, 3, some (3, 2)) (560114734364852598865169468812856835417 / 500000000000000000000000000000000000000 : ℚ) .leaf)) 36000 (1, 3, some (4, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36001 (1, 3, some (4, 1)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36864 (1, 4, none) (0 : ℚ) (.node .leaf 36897 (1, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 36898 (1, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 36899 (1, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36900 (1, 4, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 36901 (1, 4, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 36928 (1, 4, some (1, 0)) (6969743363742138375021112457250695565231 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36929 (1, 4, some (1, 1)) (12096528121258317470700361094850001886753 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36930 (1, 4, some (1, 2)) (561486860274677694976639249165452492139 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 36931 (1, 4, some (1, 3)) (10284888769211924667641548041934837265797 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))) 36932 (1, 4, some (1, 4)) (1808668275246035932130069320890966037943 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node (.node .leaf 36960 (1, 4, some (2, 0)) (6945701468143312402192095370398725767801 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 36961 (1, 4, some (2, 1)) (2454820088822059441338459397682602297613 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 36962 (1, 4, some (2, 2)) (5700457704911749822050514923149270036713 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 36963 (1, 4, some (2, 3)) (129674924572640262818663996141221800699 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 36992 (1, 4, some (3, 0)) (2668215007928677390184582858706031573521 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 36993 (1, 4, some (3, 1)) (12057981653002638518397751668724922692767 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 36994 (1, 4, some (3, 2)) (2801957392734902982655037100518200657791 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 37024 (1, 4, some (4, 0)) (310958202519335458340157323686126442669 / 250000000000000000000000000000000000000 : ℚ) .leaf))) 37025 (1, 4, some (4, 1)) (2857082804107792393637440839847701480819 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 37056 (1, 4, some (5, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37888 (1, 5, none) (0 : ℚ) (.node .leaf 37922 (1, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37923 (1, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37924 (1, 5, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 37925 (1, 5, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37953 (1, 5, some (1, 1)) (1181548124409471027984950353926428675399 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 37954 (1, 5, some (1, 2)) (2741944429210676401615901597575897437787 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 37955 (1, 5, some (1, 3)) (5028104710926418532709348461993802105957 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 37956 (1, 5, some (1, 4)) (8853470502364336834766612230330534554557 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 37984 (1, 5, some (2, 0)) (13406988188533470140113016875590875895437 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 37985 (1, 5, some (2, 1)) (11822004855058988905699903735334424617353 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 37986 (1, 5, some (2, 2)) (2196059898869292545882403628482348390829 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 37987 (1, 5, some (2, 3)) (399942309679705013524308067473474553293 / 400000000000000000000000000000000000000 : ℚ) .leaf) 38016 (1, 5, some (3, 0)) (13474836659298272538332044034393174800753 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38017 (1, 5, some (3, 1)) (12062267372545071612066419296196908817153 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 38018 (1, 5, some (3, 2)) (5604290678250939926652393814461327647787 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 38048 (1, 5, some (4, 0)) (6261900970356186563045313274194063973901 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38049 (1, 5, some (4, 1)) (11392995598183438873034952943014464051499 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 38080 (1, 5, some (5, 0)) (298841295117102943006171932962347375711 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 38912 (1, 6, none) (0 : ℚ) (.node (.node .leaf 38947 (1, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 38948 (1, 6, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 38949 (1, 6, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 38978 (1, 6, some (1, 2)) (5377360767479305133331205079442597499199 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 38979 (1, 6, some (1, 3)) (9862651373503118528105166571538254963019 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 38980 (1, 6, some (1, 4)) (8684844896481091479761960314972368941839 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 39009 (1, 6, some (2, 1)) (72096220491600917661203603115639050197 / 62500000000000000000000000000000000000 : ℚ) (.node .leaf 39010 (1, 6, some (2, 2)) (2142574079135407854775764489342717558671 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 39011 (1, 6, some (2, 3)) (9768135028523292234994651467423285715031 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39040 (1, 6, some (3, 0)) (6655414132276996319057387128747680179481 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 39041 (1, 6, some (3, 1)) (11841716270340927812634829052969406978241 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39042 (1, 6, some (3, 2)) (11001576104844992900692797454836752358019 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 39072 (1, 6, some (4, 0)) (643912647130793628959271732631685199451 / 500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 39073 (1, 6, some (4, 1)) (2891371794362627491122888221304364134633 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 39104 (1, 6, some (5, 0)) (11988348778924436298644959396943851172833 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 39936 (1, 7, none) (0 : ℚ) .leaf)) 39972 (1, 7, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 39973 (1, 7, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40003 (1, 7, some (1, 3)) (9707599761126643419212789349965011787401 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 40004 (1, 7, some (1, 4)) (8555573883794536335083176441760944364311 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 40034 (1, 7, some (2, 2)) (130707358150481975108712112516206427309 / 125000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 40035 (1, 7, some (2, 3)) (4771405403943072421993909116161191515897 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 40065 (1, 7, some (3, 1)) (2886059953180627834690380036256307222263 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 40066 (1, 7, some (3, 2)) (1072400414692388512166684917456572033687 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 40096 (1, 7, some (4, 0)) (12750616226273162321347551878566983921249 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 40097 (1, 7, some (4, 1)) (11383475682352350065691961893813302217257 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 40128 (1, 7, some (5, 0)) (12317715524569782795763931726167374598507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 40960 (1, 8, none) (0 : ℚ) (.node .leaf 40997 (1, 8, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 41028 (1, 8, some (1, 4)) (4226383459943372454589295241933553758069 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 41059 (1, 8, some (2, 3)) (4670758436175954108198927125031326875831 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 41090 (1, 8, some (3, 2)) (1045515074554686050017731965321048522057 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 41121 (1, 8, some (4, 1)) (5558248818517965953617969900603157530401 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 41152 (1, 8, some (5, 0)) (3050487397256469061735640832895353615013 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65536 (2, 0, none) (0 : ℚ) .leaf) 65568 (2, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 65569 (2, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))))

def V3lrll : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 65571 (2, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65572 (2, 0, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 65573 (2, 0, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 65600 (2, 0, some (1, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 65601 (2, 0, some (1, 1)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 65602 (2, 0, some (1, 2)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65603 (2, 0, some (1, 3)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 65604 (2, 0, some (1, 4)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 65632 (2, 0, some (2, 0)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 65633 (2, 0, some (2, 1)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 65634 (2, 0, some (2, 2)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 65635 (2, 0, some (2, 3)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66560 (2, 1, none) (0 : ℚ) .leaf)) 66592 (2, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66593 (2, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66594 (2, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66595 (2, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 66596 (2, 1, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 66597 (2, 1, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66624 (2, 1, some (1, 0)) (2795630629362553261132561741380817587803 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 66625 (2, 1, some (1, 1)) (12651918016755839188213866682298550518001 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66626 (2, 1, some (1, 2)) (11760392705182567383035956652991020997007 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 66627 (2, 1, some (1, 3)) (2121973984283659028741560538109830262129 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 66628 (2, 1, some (1, 4)) (4584291592756464477312371590429871329201 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 66656 (2, 1, some (2, 0)) (647287333759990252324165451031470128829 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 66657 (2, 1, some (2, 1)) (2404251506482310569082062465879726310547 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 66658 (2, 1, some (2, 2)) (10976099758522650867862271507362949804099 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 66659 (2, 1, some (2, 3)) (9617508252201352344492273292789821279629 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 66688 (2, 1, some (3, 0)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 66689 (2, 1, some (3, 1)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 66690 (2, 1, some (3, 2)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67584 (2, 2, none) (0 : ℚ) .leaf) 67616 (2, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67617 (2, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 67618 (2, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 67619 (2, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67620 (2, 2, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 67621 (2, 2, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 67648 (2, 2, some (1, 0)) (13815992798653947031365409488263668245487 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67649 (2, 2, some (1, 1)) (3095523730353430765070692758776095754971 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67650 (2, 2, some (1, 2)) (5753088791023329347638917216927247784063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67651 (2, 2, some (1, 3)) (5208440911398387323212746976907753900099 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67652 (2, 2, some (1, 4)) (903860172666213186973725867914977164601 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 67680 (2, 2, some (2, 0)) (107727620585951810182030521084231262369 / 80000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 67681 (2, 2, some (2, 1)) (6142398168830157823049395796018929274751 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67682 (2, 2, some (2, 2)) (5660579350784406564571322237640455752877 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67683 (2, 2, some (2, 3)) (10048118651918683235565493210393830676739 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 67712 (2, 2, some (3, 0)) (3095523730353430765070692758776095754971 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 67713 (2, 2, some (3, 1)) (5753088791023329347638917216927247784063 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 67714 (2, 2, some (3, 2)) (5208440911398387323212746976907753900099 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 67744 (2, 2, some (4, 0)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 67745 (2, 2, some (4, 1)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 68608 (2, 3, none) (0 : ℚ) .leaf) 68640 (2, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 68641 (2, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68642 (2, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 68643 (2, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68644 (2, 3, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 68645 (2, 3, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68672 (2, 3, some (1, 0)) (13545606706693609930147296534907142243259 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 68673 (2, 3, some (1, 1)) (6037219772951636997918502189190048198641 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 68674 (2, 3, some (1, 2)) (11218459975510570666721741029072264498703 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68675 (2, 3, some (1, 3)) (10175903647471005396033736388802075824217 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 68676 (2, 3, some (1, 4)) (884917248311755670390478462599559166991 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 68704 (2, 3, some (2, 0)) (6627034629320237968135991200957033625507 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 68705 (2, 3, some (2, 1)) (11985732648596639880968300258733249347139 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68706 (2, 3, some (2, 2)) (5504288496382644339687033202412165109277 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 68707 (2, 3, some (2, 3)) (4904926647372727469008495717274816864109 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3lrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 68737 (2, 3, some (3, 1)) (11576441773409473545872513470471657391083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 68738 (2, 3, some (3, 2)) (659566558204536149546001785943459026151 / 625000000000000000000000000000000000000 : ℚ) .leaf) 68768 (2, 3, some (4, 0)) (1467613128107227716849220709670351131929 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 68769 (2, 3, some (4, 1)) (5457234349723652295309055424711434115067 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 68800 (2, 3, some (5, 0)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69632 (2, 4, none) (0 : ℚ) .leaf) 69665 (2, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69666 (2, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 69667 (2, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 69668 (2, 4, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 69669 (2, 4, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69696 (2, 4, some (1, 0)) (6642439227673287883002516107417827595989 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 69697 (2, 4, some (1, 1)) (472074082581029912045404602779270748447 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69698 (2, 4, some (1, 2)) (5482033873424203957246226615451902434741 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69699 (2, 4, some (1, 3)) (9957211967351560463261581146592955369773 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69700 (2, 4, some (1, 4)) (8671130895064711006383430906185525110507 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 69728 (2, 4, some (2, 0)) (2589868775951510782672671366149654565073 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 69729 (2, 4, some (2, 1)) (5829766947567676337709841846349969686899 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69730 (2, 4, some (2, 2)) (5359238002081298749867798791653325850391 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69731 (2, 4, some (2, 3)) (478836132633833889643318989066286995853 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 69760 (2, 4, some (3, 0)) (158182208489829644518933643660519148419 / 125000000000000000000000000000000000000 : ℚ) .leaf)) 69761 (2, 4, some (3, 1)) (2891473611535856351505413831203355743109 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 69762 (2, 4, some (3, 2)) (5290550624953751950594466011774093078887 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 69792 (2, 4, some (4, 0)) (11779652272395664161151761329588806198143 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 69793 (2, 4, some (4, 1)) (1364606037483186028148628302208447501283 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 69824 (2, 4, some (5, 0)) (11233575792696247637970833952100669947699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70656 (2, 5, none) (0 : ℚ) .leaf) 70690 (2, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70691 (2, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70692 (2, 5, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70693 (2, 5, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70721 (2, 5, some (1, 1)) (11572041999629236707442718075521322600519 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70722 (2, 5, some (1, 2)) (10749807946353041434113727695015842245233 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 70723 (2, 5, some (1, 3)) (9770783127198037361873134377478293587067 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 70724 (2, 5, some (1, 4)) (8516979018229583881438086192859225276211 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70752 (2, 5, some (2, 0)) (2532101541503897286337199684566435590679 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 70753 (2, 5, some (2, 1)) (11367305293745378913968807742560564760907 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70754 (2, 5, some (2, 2)) (5227883237777323392884475720477229559753 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 70755 (2, 5, some (2, 3)) (234032520140011675727575379794755597073 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 70784 (2, 5, some (3, 0)) (12618300013092865931835404312606068357323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 70785 (2, 5, some (3, 1)) (11454222158901877318849884025819853732919 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 70786 (2, 5, some (3, 2)) (10497835509380636234055142985045378947911 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 70816 (2, 5, some (4, 0)) (1497700963931385689399481219535813284059 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 70817 (2, 5, some (4, 1)) (5540230609651643522426921133909661419643 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 70848 (2, 5, some (5, 0)) (5602057208761919789554038630694974562167 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 71680 (2, 6, none) (0 : ℚ) .leaf)) 71715 (2, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71716 (2, 6, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 71717 (2, 6, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71746 (2, 6, some (1, 2)) (2642657376138831236672696587349732984959 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))) 71747 (2, 6, some (1, 3)) (4806894095679592330334001453876966204267 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 71748 (2, 6, some (1, 4)) (2096505197612285313776856189273099072147 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 71777 (2, 6, some (2, 1)) (11116961295387686429087413338795167258981 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71778 (2, 6, some (2, 2)) (10245514139095876071128762133972920945497 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71779 (2, 6, some (2, 3)) (2303347271694877608999475268748106184357 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 71808 (2, 6, some (3, 0)) (6226150285643941920963186734487845503479 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 71809 (2, 6, some (3, 1)) (11253865646464146909750379782322570699763 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 71810 (2, 6, some (3, 2)) (10325408699073213709090320994566380360653 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 71840 (2, 6, some (4, 0)) (11950933661219960401548039439026099974519 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 71841 (2, 6, some (4, 1)) (10915295828405145730648041245568729994629 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 71872 (2, 6, some (5, 0)) (11439552791544390702547430525773224544699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 72704 (2, 7, none) (0 : ℚ) (.node .leaf 72740 (2, 7, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 72741 (2, 7, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 72771 (2, 7, some (1, 3)) (4740620039444496231209914244122483304591 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 72772 (2, 7, some (1, 4)) (8274829371281284128262177994834476930877 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 72802 (2, 7, some (2, 2)) (10067700082893825045559571537220828782941 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3lrl : KTree ℚ :=
  .node V3lrll 68736 (2, 3, some (3, 0)) (12532744257421406560524607920995303989689 / 10000000000000000000000000000000000000000 : ℚ) V3lrlr

def V3lrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 72833 (2, 7, some (3, 1)) (441515328818876352088695459035871498919 / 400000000000000000000000000000000000000 : ℚ) .leaf) 72834 (2, 7, some (3, 2)) (2533659961496658491981942058722353484847 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 72864 (2, 7, some (4, 0)) (2363353934818778880821562962246974380747 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 72865 (2, 7, some (4, 1)) (214069039220776860865793120637216296347 / 200000000000000000000000000000000000000 : ℚ) .leaf)) 72896 (2, 7, some (5, 0)) (11346380962664944738483046582451175213279 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 73728 (2, 8, none) (0 : ℚ) .leaf) 73765 (2, 8, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 73796 (2, 8, some (1, 4)) (1022485714276457293720859860066312294169 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 73827 (2, 8, some (2, 3)) (8927724390596358587900998467753686358373 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 73858 (2, 8, some (3, 2)) (9949916338575190778636941960403319670297 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 73889 (2, 8, some (4, 1)) (1314566589561732091655321627425710978517 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 73920 (2, 8, some (5, 0)) (5619611117946761406822415596261986932223 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98304 (3, 0, none) (0 : ℚ) .leaf)) 98336 (3, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98337 (3, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98338 (3, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98339 (3, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 98340 (3, 0, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 98341 (3, 0, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98368 (3, 0, some (1, 0)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98369 (3, 0, some (1, 1)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98370 (3, 0, some (1, 2)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 98371 (3, 0, some (1, 3)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 98372 (3, 0, some (1, 4)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98400 (3, 0, some (2, 0)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 98401 (3, 0, some (2, 1)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 98402 (3, 0, some (2, 2)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 98403 (3, 0, some (2, 3)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 98432 (3, 0, some (3, 0)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 98433 (3, 0, some (3, 1)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 98434 (3, 0, some (3, 2)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99328 (3, 1, none) (0 : ℚ) .leaf) 99360 (3, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 99361 (3, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 99362 (3, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 99363 (3, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99364 (3, 1, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 99365 (3, 1, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99392 (3, 1, some (1, 0)) (13163958632673339118382637453032250965471 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 99393 (3, 1, some (1, 1)) (6023782242826662679504420882032442627417 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99394 (3, 1, some (1, 2)) (560114734364852598865169468812856835417 / 500000000000000000000000000000000000000 : ℚ) .leaf) 99395 (3, 1, some (1, 3)) (10067194191070666417687098989303559191081 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99396 (3, 1, some (1, 4)) (4329991585792627052543936950939796787417 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 99424 (3, 1, some (2, 0)) (6405361265872379503680431476473250369481 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 99425 (3, 1, some (2, 1)) (5950690688618869612077303523000722130161 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99426 (3, 1, some (2, 2)) (1350975605029673064999974086974445801077 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 99427 (3, 1, some (2, 3)) (235280302418181207939960378701893119847 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 99456 (3, 1, some (3, 0)) (5793391600200121851341337089347575194711 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 99457 (3, 1, some (3, 1)) (5301081647389037369832065329473220216497 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 99458 (3, 1, some (3, 2)) (9312616822857906853355698825421353516663 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 99488 (3, 1, some (4, 0)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 99489 (3, 1, some (4, 1)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 100352 (3, 2, none) (0 : ℚ) .leaf) 100384 (3, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100385 (3, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100386 (3, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100387 (3, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100388 (3, 2, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 100389 (3, 2, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100416 (3, 2, some (1, 0)) (2587191462341401462664033690221032423493 / 2000000000000000000000000000000000000000 : ℚ) .leaf))) 100417 (3, 2, some (1, 1)) (1467613128107227716849220709670351131929 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 100418 (3, 2, some (1, 2)) (5457234349723652295309055424711434115067 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100419 (3, 2, some (1, 3)) (4918579591806522664098125564655287317817 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 100420 (3, 2, some (1, 4)) (8491183060835520265324850188627307103269 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100448 (3, 2, some (2, 0)) (12532744257421406560524607920995303989689 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 100449 (3, 2, some (2, 1)) (11576441773409473545872513470471657391083 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 100450 (3, 2, some (2, 2)) (659566558204536149546001785943459026151 / 625000000000000000000000000000000000000 : ℚ) (.node .leaf 100451 (3, 2, some (2, 3)) (9249659724045157750681071344496471828613 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3lrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 100481 (3, 2, some (3, 1)) (5504288496382644339687033202412165109277 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100482 (3, 2, some (3, 2)) (4904926647372727469008495717274816864109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 100512 (3, 2, some (4, 0)) (11218459975510570666721741029072264498703 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 100513 (3, 2, some (4, 1)) (10175903647471005396033736388802075824217 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 100544 (3, 2, some (5, 0)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101376 (3, 3, none) (0 : ℚ) .leaf) 101408 (3, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101409 (3, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 101410 (3, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101411 (3, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101412 (3, 3, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 101413 (3, 3, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101440 (3, 3, some (1, 0)) (637210448233653886600899306428049071303 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101441 (3, 3, some (1, 1)) (11500481071308347106795136255184631753869 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101442 (3, 3, some (1, 2)) (10689135828804737329761573556610768721037 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101443 (3, 3, some (1, 3)) (965362832630378339065933998603219226179 / 1000000000000000000000000000000000000000 : ℚ) .leaf)))) 101444 (3, 3, some (1, 4)) (8352576856320290491318190341378660045249 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 101472 (3, 3, some (2, 0)) (12265552677614776162426916123848862553307 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 101473 (3, 3, some (2, 1)) (140875005777357157958033370684363370621 / 125000000000000000000000000000000000000 : ℚ) .leaf) 101474 (3, 3, some (2, 2)) (5150478745422853299291361238988861325769 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 101475 (3, 3, some (2, 3)) (9073917833844501436728353550156642028651 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 101504 (3, 3, some (3, 0)) (5976680059151655574810580379778239009719 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 101505 (3, 3, some (3, 1)) (5522874694012880702660003219767842655493 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 101506 (3, 3, some (3, 2)) (9946411926208901838389874130019280934881 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 101536 (3, 3, some (4, 0)) (140875005777357157958033370684363370621 / 125000000000000000000000000000000000000 : ℚ) .leaf))) 101537 (3, 3, some (4, 1)) (5150478745422853299291361238988861325769 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 101568 (3, 3, some (5, 0)) (10689135828804737329761573556610768721037 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 102400 (3, 4, none) (0 : ℚ) (.node .leaf 102433 (3, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102434 (3, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102435 (3, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102436 (3, 4, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 102437 (3, 4, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 102464 (3, 4, some (1, 0)) (1572778299359372698523161535403852084357 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 102465 (3, 4, some (1, 1)) (5653313561191869935959424680472813308939 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102466 (3, 4, some (1, 2)) (42030538321711683257263260537424447087 / 40000000000000000000000000000000000000 : ℚ) .leaf) 102467 (3, 4, some (1, 3)) (9503841437027435750047692858009776498433 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102468 (3, 4, some (1, 4)) (4118630997423753392652444775632142422649 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 102496 (3, 4, some (2, 0)) (2406705709009948743970527416797628492089 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102497 (3, 4, some (2, 1)) (5504606971097861374083816306691864773317 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 102498 (3, 4, some (2, 2)) (2015861270088640679599804219367182428937 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 102499 (3, 4, some (2, 3)) (4464318741949192141024593903096206949151 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 102528 (3, 4, some (3, 0)) (5954740899022568184528334816391419031127 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 102529 (3, 4, some (3, 1)) (343114239095116202298386217288483888883 / 312500000000000000000000000000000000000 : ℚ) .leaf) 102530 (3, 4, some (3, 2)) (9941875380497199986712827655127285133349 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 102560 (3, 4, some (4, 0)) (11447749431001285375056879216243773005893 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 102561 (3, 4, some (4, 1)) (10544392428648784338089978117847859037589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 102592 (3, 4, some (5, 0)) (5343540455858816395588822265333591960527 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 103424 (3, 5, none) (0 : ℚ) (.node .leaf 103458 (3, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 103459 (3, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 103460 (3, 5, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 103461 (3, 5, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103489 (3, 5, some (1, 1)) (11147001410947031916441996511617240913657 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103490 (3, 5, some (1, 2)) (1294786463210023955766536225758406061427 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 103491 (3, 5, some (1, 3)) (4689707448830077958747261017693141010041 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103492 (3, 5, some (1, 4)) (8140166949938295921848885050660578143849 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 103520 (3, 5, some (2, 0)) (1479978510073067844458810666477600209991 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 103521 (3, 5, some (2, 1)) (5395870806777629490659595443807492074369 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 103522 (3, 5, some (2, 2)) (9915136100233286696067137941536713326603 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 103523 (3, 5, some (2, 3)) (1763107599942070560303081207521795499267 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 103552 (3, 5, some (3, 0)) (1470821132054472614707715347466427674623 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 103553 (3, 5, some (3, 1)) (5407530715340041917081720154819813037491 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 103554 (3, 5, some (3, 2)) (9826098264919282588487932371682344289053 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 103584 (3, 5, some (4, 0)) (1412472188819118454977320485036762290657 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 103585 (3, 5, some (4, 1)) (10425031322705363158733684112342999003109 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 103616 (3, 5, some (5, 0)) (10919267678686515167861579102418677932501 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3lrr : KTree ℚ :=
  .node V3lrrl 100480 (3, 2, some (3, 0)) (11985732648596639880968300258733249347139 / 10000000000000000000000000000000000000000 : ℚ) V3lrrr

def V3lr : KTree ℚ :=
  .node V3lrl 72803 (2, 7, some (2, 3)) (9065705120428238648397543066915747318801 / 10000000000000000000000000000000000000000 : ℚ) V3lrr

def V3l : KTree ℚ :=
  .node V3ll 65570 (2, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) V3lr

def V3rlllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 104483 (3, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104484 (3, 6, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 104485 (3, 6, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104514 (3, 6, some (1, 2)) (409331641920895149872072935621630166633 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 104515 (3, 6, some (1, 3)) (1159315181377494285862439879213609996349 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104516 (3, 6, some (1, 4)) (8064687415402659696870873897616760399973 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 104545 (3, 6, some (2, 1)) (10610884538510475402664820301600721170303 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104546 (3, 6, some (2, 2)) (4881622631679572431843018644255159540119 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 104547 (3, 6, some (2, 3)) (8702294408481563311841195341329047871423 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 104576 (3, 6, some (3, 0)) (5823510241678734714531576953147981345673 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 104577 (3, 6, some (3, 1)) (66453476562152245514143441913949985411 / 62500000000000000000000000000000000000 : ℚ) .leaf) 104578 (3, 6, some (3, 2)) (9682485156347038349745153460498882566299 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 104608 (3, 6, some (4, 0)) (2233323825617594037366826040554484141287 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 104609 (3, 6, some (4, 1)) (10255956141876773945406972634174019562671 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 104640 (3, 6, some (5, 0)) (10787938019543070049939203393475757346043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 105472 (3, 7, none) (0 : ℚ) (.node .leaf 105508 (3, 7, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rllllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 105539 (3, 7, some (1, 3)) (367398880613177134381770775737811398333 / 400000000000000000000000000000000000000 : ℚ) .leaf) 105540 (3, 7, some (1, 4)) (805770345023010209613081566136631945347 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 105570 (3, 7, some (2, 2)) (9625158238918856392490120323667373739311 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 105571 (3, 7, some (2, 3)) (8596163843281713513614615881422143615111 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 105601 (3, 7, some (3, 1)) (104570345119593664371784960016348564741 / 100000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 105602 (3, 7, some (3, 2)) (1907697155540700592220021110166062797593 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 105632 (3, 7, some (4, 0)) (5524684227946384301082629830824636581337 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 105633 (3, 7, some (4, 1)) (10097624297865644618245182542696223956111 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 105664 (3, 7, some (5, 0)) (5356364715858300486178593156949183004619 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 106533 (3, 8, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 106564 (3, 8, some (1, 4)) (805243227996606198484145503467294413937 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 106595 (3, 8, some (2, 3)) (132798219960807201025754504706925843217 / 156250000000000000000000000000000000000 : ℚ) .leaf)) 106626 (3, 8, some (3, 2)) (9403178609246149167566978707448689703723 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 106657 (3, 8, some (4, 1)) (4976727268774773004320283387812946460233 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 106688 (3, 8, some (5, 0)) (10747526918709686025751543733256776461973 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131072 (4, 0, none) (0 : ℚ) .leaf))))

def V3rllll : KTree ℚ :=
  .node V3rlllll 105509 (3, 7, some (0, 5)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) V3rllllr

def V3rlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 131105 (4, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131106 (4, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131107 (4, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131108 (4, 0, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 131136 (4, 0, some (1, 0)) (503829791472740555384964234419280850283 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131137 (4, 0, some (1, 1)) (11677530229181120577532098553198108574013 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131138 (4, 0, some (1, 2)) (2172465528818108201522447412884865117473 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 131139 (4, 0, some (1, 3)) (9717859403139429369629522011881205295321 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 131140 (4, 0, some (1, 4)) (1662993713947621255258698082419941920797 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 131168 (4, 0, some (2, 0)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 131169 (4, 0, some (2, 1)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 131170 (4, 0, some (2, 2)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 131171 (4, 0, some (2, 3)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 131200 (4, 0, some (3, 0)) (2172465528818108201522447412884865117473 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 131201 (4, 0, some (3, 1)) (9717859403139429369629522011881205295321 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 131202 (4, 0, some (3, 2)) (1662993713947621255258698082419941920797 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))) 131232 (4, 0, some (4, 0)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 131233 (4, 0, some (4, 1)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132096 (4, 1, none) (0 : ℚ) .leaf) 132128 (4, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 132129 (4, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 132130 (4, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132131 (4, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 132132 (4, 1, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 132160 (4, 1, some (1, 0)) (310958202519335458340157323686126442669 / 250000000000000000000000000000000000000 : ℚ) .leaf))) 132161 (4, 1, some (1, 1)) (2857082804107792393637440839847701480819 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 132162 (4, 1, some (1, 2)) (10627735250099165130664048813230312767361 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132163 (4, 1, some (1, 3)) (1192218645979757659088209451390144383301 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 132164 (4, 1, some (1, 4)) (4095616460695020031318618507497466977979 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 132192 (4, 1, some (2, 0)) (12057981653002638518397751668724922692767 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 132193 (4, 1, some (2, 1)) (2801957392734902982655037100518200657791 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 132194 (4, 1, some (2, 2)) (1264559615096070800058750778315182430129 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 132195 (4, 1, some (2, 3)) (8747388289592424478861158013491652574991 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rlll : KTree ℚ :=
  .node V3rllll 131104 (4, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) V3rlllr

def V3rllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node (.node .leaf 132225 (4, 1, some (3, 1)) (129674924572640262818663996141221800699 / 125000000000000000000000000000000000000 : ℚ) .leaf) 132226 (4, 1, some (3, 2)) (9054237039540341799189724204879749193189 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 132256 (4, 1, some (4, 0)) (10284888769211924667641548041934837265797 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 132257 (4, 1, some (4, 1)) (1808668275246035932130069320890966037943 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 132288 (4, 1, some (5, 0)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133120 (4, 2, none) (0 : ℚ) .leaf) 133152 (4, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133153 (4, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 133154 (4, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 133155 (4, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 133156 (4, 2, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 133184 (4, 2, some (1, 0)) (12307770290925865603953955667550839276063 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 133185 (4, 2, some (1, 1)) (11233575792696247637970833952100669947699 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133186 (4, 2, some (1, 2)) (10444583955676234429921038180933096196759 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133187 (4, 2, some (1, 3)) (4697572062122906987680451214005604024163 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133188 (4, 2, some (1, 4)) (4045449046970673975374474176115972820309 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))) 133216 (4, 2, some (2, 0)) (11779652272395664161151761329588806198143 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 133217 (4, 2, some (2, 1)) (1364606037483186028148628302208447501283 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 133218 (4, 2, some (2, 2)) (2475769887550947462494409740456208163539 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 133219 (4, 2, some (2, 3)) (8621345529801922837838462395525146372609 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 133248 (4, 2, some (3, 0)) (2891473611535856351505413831203355743109 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 133249 (4, 2, some (3, 1)) (5290550624953751950594466011774093078887 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 133250 (4, 2, some (3, 2)) (9349553333570729698915447596447511473507 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 133280 (4, 2, some (4, 0)) (5359238002081298749867798791653325850391 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 133281 (4, 2, some (4, 1)) (478836132633833889643318989066286995853 / 500000000000000000000000000000000000000 : ℚ) .leaf))) 133312 (4, 2, some (5, 0)) (9957211967351560463261581146592955369773 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134144 (4, 3, none) (0 : ℚ) .leaf) 134176 (4, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 134177 (4, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134178 (4, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134179 (4, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 134180 (4, 3, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 134208 (4, 3, some (1, 0)) (12197178151904705731680639189763069160017 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))) 134209 (4, 3, some (1, 1)) (1107622726636990597987881306755510950581 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node (.node .leaf 134210 (4, 3, some (1, 2)) (643546172300573328914303225429774887901 / 625000000000000000000000000000000000000 : ℚ) .leaf) 134211 (4, 3, some (1, 3)) (9278678096048007204221479728735946626103 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134212 (4, 3, some (1, 4)) (8007370294085039351151031747570673884869 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134240 (4, 3, some (2, 0)) (2892544954152663463686045445287319124497 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 134241 (4, 3, some (2, 1)) (5343540455858816395588822265333591960527 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 134242 (4, 3, some (2, 2)) (304249492982195344476212990289781707539 / 312500000000000000000000000000000000000 : ℚ) .leaf) 134243 (4, 3, some (2, 3)) (8534780959920496640625505029832112558993 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 134272 (4, 3, some (3, 0)) (11447749431001285375056879216243773005893 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 134273 (4, 3, some (3, 1)) (10544392428648784338089978117847859037589 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 134274 (4, 3, some (3, 2)) (9401983284632441082074200404928578057043 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 134304 (4, 3, some (4, 0)) (343114239095116202298386217288483888883 / 312500000000000000000000000000000000000 : ℚ) (.node .leaf 134305 (4, 3, some (4, 1)) (9941875380497199986712827655127285133349 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 134336 (4, 3, some (5, 0)) (2015861270088640679599804219367182428937 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135168 (4, 4, none) (0 : ℚ) .leaf) 135201 (4, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135202 (4, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 135203 (4, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 135204 (4, 4, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 135232 (4, 4, some (1, 0)) (6136253752390496538966503161802570756923 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135233 (4, 4, some (1, 1)) (54730144276663035273713487455262844339 / 50000000000000000000000000000000000000 : ℚ) (.node .leaf 135234 (4, 4, some (1, 2)) (10174491512064962748778719446643443549329 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 135235 (4, 4, some (1, 3)) (459072580352380865422045958035638372427 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135236 (4, 4, some (1, 4)) (7956536731181010377642001103410431195549 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135264 (4, 4, some (2, 0)) (2280935195888037502220631487388072343997 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 135265 (4, 4, some (2, 1)) (10500816043436956995909407460331719601263 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 135266 (4, 4, some (2, 2)) (9601503036168076204787722263064877770433 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 135267 (4, 4, some (2, 3)) (8454274554542772733266241898182282132681 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 135296 (4, 4, some (3, 0)) (11294471536982955760945193184821387261993 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135297 (4, 4, some (3, 1)) (650582640745006380435300254989820404151 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 135298 (4, 4, some (3, 2)) (1867598195749491097246131964745632016729 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 135328 (4, 4, some (4, 0)) (5419819713335828626986868780999731129943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 135329 (4, 4, some (4, 1)) (9891494920054192691975447776429329644051 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 135360 (4, 4, some (5, 0)) (650582640745006380435300254989820404151 / 625000000000000000000000000000000000000 : ℚ) .leaf))))))

def V3rll : KTree ℚ :=
  .node V3rlll 132224 (4, 1, some (3, 0)) (5700457704911749822050514923149270036713 / 5000000000000000000000000000000000000000 : ℚ) V3rllr

def V3rlrlll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 136226 (4, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136227 (4, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 136228 (4, 5, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 136257 (4, 5, some (1, 1)) (5418155341049261804924094547599799845083 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 136258 (4, 5, some (1, 2)) (10071534942676347505029443317559843814559 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136259 (4, 5, some (1, 3)) (9098921079090951591602063233378427959377 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136260 (4, 5, some (1, 4)) (159115260086176916304765215598557184849 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 136288 (4, 5, some (2, 0)) (2818776542820348429256627262355730667737 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 136289 (4, 5, some (2, 1)) (10346434141698986612539580563504950940757 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 136290 (4, 5, some (2, 2)) (2369205949114555354248815267486661676719 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 136291 (4, 5, some (2, 3)) (52331471379977224139066850161251410277 / 62500000000000000000000000000000000000 : ℚ) .leaf) 136320 (4, 5, some (3, 0)) (2784425915584277461524055994700895543273 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 136321 (4, 5, some (3, 1)) (10257559051067462930717365777371319209427 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 136322 (4, 5, some (3, 2)) (2310340899571636785238629326075722066409 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 136352 (4, 5, some (4, 0)) (10708153510802386035862415224163159454971 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 136353 (4, 5, some (4, 1)) (2450020931337535083535745001980404476391 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 136384 (4, 5, some (5, 0)) (10310620967003837284079860070396743294243 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 137251 (4, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 137252 (4, 6, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) .leaf) 137282 (4, 6, some (1, 2)) (9983541756209114765568924787405990046767 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 137283 (4, 6, some (1, 3)) (9052869288270086909279271805165367880061 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 137284 (4, 6, some (1, 4)) (318347125284612026972843788933881421627 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137313 (4, 6, some (2, 1)) (10216130157486859686582805275603709312737 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137314 (4, 6, some (2, 2)) (4682024265221754029462047782065322408099 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 137315 (4, 6, some (2, 3)) (8295931445712344962307070447831703056873 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 137344 (4, 6, some (3, 0)) (10999279407881593810610617298385341145713 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 137345 (4, 6, some (3, 1)) (10111482861514985486914423717751192148551 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 137346 (4, 6, some (3, 2)) (456933943558623727627060958169258824239 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 137376 (4, 6, some (4, 0)) (422498809823884762281026610824642614591 / 400000000000000000000000000000000000000 : ℚ) .leaf)) 137377 (4, 6, some (4, 1)) (241972701230506213781925691672861785119 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 137408 (4, 6, some (5, 0)) (5073587386252600007012393683329809690889 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 138276 (4, 7, some (0, 4)) (414628667867282319770859605840264759267 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 138307 (4, 7, some (1, 3)) (180303214708492599750612482999790031337 / 200000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rlrll : KTree ℚ :=
  .node V3rlrlll 137216 (4, 6, none) (0 : ℚ) V3rlrllr

def V3rlrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 138338 (4, 7, some (2, 2)) (1157852006367683285068308727639410821871 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 138339 (4, 7, some (2, 3)) (822450045456322360771778633163987089869 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 138369 (4, 7, some (3, 1)) (9977167962649145503207223848138138294959 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 138370 (4, 7, some (3, 2)) (1807845393830294288667108096074194529773 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 138400 (4, 7, some (4, 0)) (5239578125996729910132745085012452869403 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 138401 (4, 7, some (4, 1)) (597248368222942150145434960034251271783 / 625000000000000000000000000000000000000 : ℚ) .leaf) 138432 (4, 7, some (5, 0)) (10180016084295577440212348988857667166481 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 139332 (4, 8, some (1, 4)) (7956804230124625801060428601119474360377 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 139363 (4, 8, some (2, 3)) (4079487905365953839608636992687461436583 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 139394 (4, 8, some (3, 2)) (8946181572621484586671714641881135934823 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 139425 (4, 8, some (4, 1)) (38002047043628479022405838582415253149 / 40000000000000000000000000000000000000 : ℚ) (.node .leaf 139456 (4, 8, some (5, 0)) (10166285687501837196647381577364162095673 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163840 (5, 0, none) (0 : ℚ) (.node (.node .leaf 163872 (5, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 163873 (5, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 163874 (5, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 163875 (5, 0, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 163904 (5, 0, some (1, 0)) (2407634630184402867332949088211603423219 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 163905 (5, 0, some (1, 1)) (11160604891036036306633344323909872301137 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 163906 (5, 0, some (1, 2)) (2595372151761366598085483842593118860341 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 163907 (5, 0, some (1, 3)) (9287682160227123962867255170821930607581 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 163936 (5, 0, some (2, 0)) (2331769236162886156921609439102598320059 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 163937 (5, 0, some (2, 1)) (433797916794399845680002299404849866657 / 400000000000000000000000000000000000000 : ℚ) .leaf) 163938 (5, 0, some (2, 2)) (151598606688975098166220543385346802607 / 156250000000000000000000000000000000000 : ℚ) (.node .leaf 163939 (5, 0, some (2, 3)) (4150832310013262653125710413720175034309 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 163968 (5, 0, some (3, 0)) (433797916794399845680002299404849866657 / 400000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 163969 (5, 0, some (3, 1)) (151598606688975098166220543385346802607 / 156250000000000000000000000000000000000 : ℚ) .leaf) 163970 (5, 0, some (3, 2)) (4150832310013262653125710413720175034309 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164000 (5, 0, some (4, 0)) (9287682160227123962867255170821930607581 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 164001 (5, 0, some (4, 1)) (1589378525543539887692579713971485825103 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164032 (5, 0, some (5, 0)) (8869299807720646694713056439573023577583 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164864 (5, 1, none) (0 : ℚ) (.node .leaf 164896 (5, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rlrl : KTree ℚ :=
  .node V3rlrll 138308 (4, 7, some (1, 4)) (7958782912627948479288800683000073472449 / 10000000000000000000000000000000000000000 : ℚ) V3rlrlr

def V3rlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 164898 (5, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 164899 (5, 1, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164928 (5, 1, some (1, 0)) (298841295117102943006171932962347375711 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 164929 (5, 1, some (1, 1)) (1100575390454322785885524909272305900203 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 164930 (5, 1, some (1, 2)) (2558845259436251806907717235672189550567 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 164931 (5, 1, some (1, 3)) (4589509044489167724811074408007539655901 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164960 (5, 1, some (2, 0)) (11392995598183438873034952943014464051499 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 164961 (5, 1, some (2, 1)) (10591807940038882245496024734655335014131 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 164962 (5, 1, some (2, 2)) (2384559572933319458037080559483264724931 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 164963 (5, 1, some (2, 3)) (4112474682497939885175829237905663351021 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 164992 (5, 1, some (3, 0)) (5604290678250939926652393814461327647787 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 164993 (5, 1, some (3, 1)) (253791537898236376708437345978281819961 / 250000000000000000000000000000000000000 : ℚ) .leaf)) 164994 (5, 1, some (3, 2)) (2203177715308224740979718831176666289623 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165024 (5, 1, some (4, 0)) (399942309679705013524308067473474553293 / 400000000000000000000000000000000000000 : ℚ) .leaf) 165025 (5, 1, some (4, 1)) (8733880304413386182500694104961148869821 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165056 (5, 1, some (5, 0)) (8853470502364336834766612230330534554557 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 165888 (5, 2, none) (0 : ℚ) (.node (.node (.node (.node (.node .leaf 165920 (5, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 165921 (5, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165922 (5, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165923 (5, 2, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 165952 (5, 2, some (1, 0)) (2995203994141549869095239221051869472313 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 165953 (5, 2, some (1, 1)) (10879099098420234264711696711375849998219 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165954 (5, 2, some (1, 2)) (2528991230429005263823983264577876181351 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 165955 (5, 2, some (1, 3)) (142020103832959950765157795682598199327 / 156250000000000000000000000000000000000 : ℚ) .leaf))) 165984 (5, 2, some (2, 0)) (5602057208761919789554038630694974562167 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 165985 (5, 2, some (2, 1)) (10397121775888516207643637875914505770253 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 165986 (5, 2, some (2, 2)) (9418840426140560283041853611748437780561 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 165987 (5, 2, some (2, 3)) (8183147676250001721985534002256088612409 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166016 (5, 2, some (3, 0)) (5540230609651643522426921133909661419643 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166017 (5, 2, some (3, 1)) (10125639326786566257525660762394110200279 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 166018 (5, 2, some (3, 2)) (2223717676887128699830663038539346807973 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 166048 (5, 2, some (4, 0)) (10497835509380636234055142985045378947911 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 166080 (5, 2, some (5, 0)) (234032520140011675727575379794755597073 / 250000000000000000000000000000000000000 : ℚ) .leaf) 166912 (5, 3, none) (0 : ℚ) .leaf) 166944 (5, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 166945 (5, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 166946 (5, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 166947 (5, 3, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 166976 (5, 3, some (1, 0)) (240276279348140074302758695372182761383 / 200000000000000000000000000000000000000 : ℚ) (.node .leaf 166977 (5, 3, some (1, 1)) (10773204293153118162364315484537298244157 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 166978 (5, 3, some (1, 2)) (10016187864768697781082837429111391689911 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 166979 (5, 3, some (1, 3)) (9013622346634368722232764630444374274991 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167008 (5, 3, some (2, 0)) (5530488328750130979874374624202476165373 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 167009 (5, 3, some (2, 1)) (1024099777346009531291335349318980139101 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 167010 (5, 3, some (2, 2)) (9311911101182463881896672563513941238829 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167011 (5, 3, some (2, 3)) (1626464452488946071713293022195018224989 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 167040 (5, 3, some (3, 0)) (10919267678686515167861579102418677932501 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167041 (5, 3, some (3, 1)) (10021889996750569838379633967706339225279 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 167042 (5, 3, some (3, 2)) (277390466013397108678458180003092938351 / 312500000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 167072 (5, 3, some (4, 0)) (10425031322705363158733684112342999003109 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167073 (5, 3, some (4, 1)) (9366457504323637946612894831084380959977 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167104 (5, 3, some (5, 0)) (9826098264919282588487932371682344289053 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 167936 (5, 4, none) (0 : ℚ) .leaf)) 167969 (5, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 167970 (5, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 167971 (5, 4, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 168000 (5, 4, some (1, 0)) (3026693035685632047343962268667141584181 / 2500000000000000000000000000000000000000 : ℚ) .leaf))) 168001 (5, 4, some (1, 1)) (1068314606231896417340930566048165051059 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 168002 (5, 4, some (1, 2)) (9931381669231867483624768837142653156317 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168003 (5, 4, some (1, 3)) (4481862494641825917068254149775287624861 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 168032 (5, 4, some (2, 0)) (5473748512327728431699484350676930942331 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 168033 (5, 4, some (2, 1)) (10112118557846349255411274443819139782601 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 168034 (5, 4, some (2, 2)) (9213485396263706577158648447965961794269 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168035 (5, 4, some (2, 3)) (1615814089537836705981512666190910200879 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 168064 (5, 4, some (3, 0)) (5384297091650496637298416369626012413419 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rlrr : KTree ℚ :=
  .node V3rlrrl 166049 (5, 2, some (4, 1)) (2329796900925200484144922296093860935401 / 2500000000000000000000000000000000000000 : ℚ) V3rlrrr

def V3rlr : KTree ℚ :=
  .node V3rlrl 164897 (5, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) V3rlrr

def V3rl : KTree ℚ :=
  .node V3rll 136192 (4, 5, none) (0 : ℚ) V3rlr

def V3rrllll : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 168066 (5, 4, some (3, 2)) (44119880798073051845706298295631549941 / 50000000000000000000000000000000000000 : ℚ) .leaf) 168096 (5, 4, some (4, 0)) (10310620967003837284079860070396743294243 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168097 (5, 4, some (4, 1)) (9329887606325301927812833828553324926509 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 168128 (5, 4, some (5, 0)) (2450020931337535083535745001980404476391 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 168960 (5, 5, none) (0 : ℚ) (.node (.node .leaf 168994 (5, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 168995 (5, 5, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169025 (5, 5, some (1, 1)) (664084738860298236139467054726957168277 / 625000000000000000000000000000000000000 : ℚ) .leaf))) 169026 (5, 5, some (1, 2)) (2468276570376151715527763914748151534639 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node .leaf 169027 (5, 5, some (1, 3)) (44724380397278171806251264990584224437 / 50000000000000000000000000000000000000 : ℚ) .leaf) 169056 (5, 5, some (2, 0)) (10854524028145297577874931030284318716171 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169057 (5, 5, some (2, 1)) (25008548341743399347868983553900315801 / 25000000000000000000000000000000000000 : ℚ) (.node .leaf 169058 (5, 5, some (2, 2)) (9124227054176189376438679451606104803247 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 169059 (5, 5, some (2, 3)) (1605401522123214617998265728024910704139 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 169088 (5, 5, some (3, 0)) (10635849468507224453861849773709243311053 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 169089 (5, 5, some (3, 1)) (4893558459413133826637549721619990754557 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 169090 (5, 5, some (3, 2)) (4380195278458563241486587761430255181631 / 5000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrlllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 169121 (5, 5, some (4, 1)) (4627191116143934704154567085934995872453 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 169152 (5, 5, some (5, 0)) (241981676766833892067642233154748059853 / 250000000000000000000000000000000000000 : ℚ) .leaf) 170019 (5, 6, some (0, 3)) (5793241410181621870726526434359640313261 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 170050 (5, 6, some (1, 2)) (4915606958232039687086692546708521109329 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 170051 (5, 6, some (1, 3)) (446671986963902103621469836056590972127 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170081 (5, 6, some (2, 1)) (2477549708141032505935472623017302793273 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 170082 (5, 6, some (2, 2)) (1808728239565072269543953252349367207173 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 170083 (5, 6, some (2, 3)) (7977605250033758627380505110415856823101 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 170112 (5, 6, some (3, 0)) (2630071244956240214155955913117770686467 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 170113 (5, 6, some (3, 1)) (9679538647567979263403897965728931503683 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 170114 (5, 6, some (3, 2)) (2173701849361646879379933222309981587181 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 170144 (5, 6, some (4, 0)) (10082094299243020100737819554670500381177 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 170145 (5, 6, some (4, 1)) (9174507256088567474842228365503284976727 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 170176 (5, 6, some (5, 0)) (2433329333284626969836249165118190238457 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 171075 (5, 7, some (1, 3)) (8932793085755548182150824352039494358721 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 171106 (5, 7, some (2, 2)) (1795277520393204211777915866584527551581 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrlll : KTree ℚ :=
  .node V3rrllll 169120 (5, 5, some (4, 0)) (2545213106515524732076168156189343758161 / 2500000000000000000000000000000000000000 : ℚ) V3rrlllr

def V3rrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 171137 (5, 7, some (3, 1)) (9581367753207478221823953532966986574223 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171138 (5, 7, some (3, 2)) (8630979318907620087822385298011446226859 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 171168 (5, 7, some (4, 0)) (1254757151133109941767324039932891759599 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 171169 (5, 7, some (4, 1)) (9144546315578189024435866088814832302243 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 171200 (5, 7, some (5, 0)) (9732330823103268874483768694806066544361 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 172131 (5, 8, some (2, 3)) (1981280547041809451860901435268041805097 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 172162 (5, 8, some (3, 2)) (857042517534693188272731412201772067759 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 172193 (5, 8, some (4, 1)) (909693791882098008169997105202591809663 / 1000000000000000000000000000000000000000 : ℚ) .leaf))) 172224 (5, 8, some (5, 0)) (9701847604898918317236795514298578749261 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 196608 (6, 0, none) (0 : ℚ) .leaf) 196640 (6, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 196641 (6, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196642 (6, 0, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196672 (6, 0, some (1, 0)) (11662726654461586930207505426372241904699 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196673 (6, 0, some (1, 1)) (432501119599300762130818464933263280519 / 400000000000000000000000000000000000000 : ℚ) (.node .leaf 196674 (6, 0, some (1, 2)) (1257213847695664468473638549123185831871 / 1250000000000000000000000000000000000000 : ℚ) .leaf)))) 196704 (6, 0, some (2, 0)) (11072028661742099510548952702291539981287 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 196705 (6, 0, some (2, 1)) (10299095840322883325736046994417138334687 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 196706 (6, 0, some (2, 2)) (4606985198525359108565106731558497325189 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196736 (6, 0, some (3, 0)) (5310471292666486714832649231496336953823 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 196737 (6, 0, some (3, 1)) (9501906971958553161415532633839400733203 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 196738 (6, 0, some (3, 2)) (2032547872602648200871742100735484569863 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 196768 (6, 0, some (4, 0)) (4606985198525359108565106731558497325189 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 196769 (6, 0, some (4, 1)) (7883822051307241506411605724064909846741 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 196800 (6, 0, some (5, 0)) (240595155374366501050158866090848078819 / 312500000000000000000000000000000000000 : ℚ) .leaf))) 197632 (6, 1, none) (0 : ℚ) (.node (.node (.node .leaf 197664 (6, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197665 (6, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197666 (6, 1, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 197696 (6, 1, some (1, 0)) (1175233873474757267342549255860400087353 / 1000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197697 (6, 1, some (1, 1)) (5355225898702384960962248025353189545311 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197698 (6, 1, some (1, 2)) (9961123793395323075123866236484486361563 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197728 (6, 1, some (2, 0)) (136312214942443195225547265261221279911 / 125000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rrll : KTree ℚ :=
  .node V3rrlll 171107 (5, 7, some (2, 3)) (7931379691987551939824033428120487567839 / 10000000000000000000000000000000000000000 : ℚ) V3rrllr

def V3rrlrl : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 197730 (6, 1, some (2, 2)) (73042099903666238527693074410219682683 / 80000000000000000000000000000000000000 : ℚ) .leaf) 197760 (6, 1, some (3, 0)) (537400131199359929194431020182538472999 / 500000000000000000000000000000000000000 : ℚ) .leaf) 197761 (6, 1, some (3, 1)) (9723376993676980133780869431574349513303 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 197762 (6, 1, some (3, 2)) (4214844868255281741856290252243855267131 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 197792 (6, 1, some (4, 0)) (9986212112276617256425189983866880845691 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 197793 (6, 1, some (4, 1)) (4345647559942625530178704689759535097943 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 197824 (6, 1, some (5, 0)) (8545732071459376799291476118496332537121 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 198656 (6, 2, none) (0 : ℚ) .leaf))) 198688 (6, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 198689 (6, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 198690 (6, 2, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 198720 (6, 2, some (1, 0)) (5919985273232834119756842974301380431551 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 198721 (6, 2, some (1, 1)) (10624126231296852840746312906887979763843 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198722 (6, 2, some (1, 2)) (308734040932583229804991444242763026667 / 312500000000000000000000000000000000000 : ℚ) .leaf) 198752 (6, 2, some (2, 0)) (269491888607310891635063101849063843373 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 198753 (6, 2, some (2, 1)) (10009969414354804771236271291397841695581 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))) 198754 (6, 2, some (2, 2)) (4524722240361398884725497071566246771521 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 198784 (6, 2, some (3, 0)) (5296424810080454467631073946434592005431 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 198785 (6, 2, some (3, 1)) (1206762127644612759567728924570187245483 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 198786 (6, 2, some (3, 2)) (4225606778661825493555348604980173905777 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 198816 (6, 2, some (4, 0)) (312766925841255130287725683241647017583 / 312500000000000000000000000000000000000 : ℚ) .leaf)) 198817 (6, 2, some (4, 1)) (220991748691707249415423806755601288177 / 250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 198848 (6, 2, some (5, 0)) (4596395094480155312919787564540417223639 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 199680 (6, 3, none) (0 : ℚ) (.node .leaf 199712 (6, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 199713 (6, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 199714 (6, 3, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199744 (6, 3, some (1, 0)) (11904539089409167534517662618941526696519 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 199745 (6, 3, some (1, 1)) (2642250873133851159046236487139260817503 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 199746 (6, 3, some (1, 2)) (2456229877631744817286206863458585546579 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 199776 (6, 3, some (2, 0)) (10682783805378556196473701688263888994323 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199777 (6, 3, some (2, 1)) (1980713247339083738611740252569488612733 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 199778 (6, 3, some (2, 2)) (2243663953221011122981973039668144607871 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rrlrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 199809 (6, 3, some (3, 1)) (9569034796512129359349597914310612742517 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 199810 (6, 3, some (3, 2)) (1687573470061662795683569337192280435583 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 199840 (6, 3, some (4, 0)) (4964309286718835779994018252857852331347 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 199841 (6, 3, some (4, 1)) (8859841523765815932614605534444563332929 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 199872 (6, 3, some (5, 0)) (9254775214698568056285804814489253487497 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200704 (6, 4, none) (0 : ℚ) .leaf) 200737 (6, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200738 (6, 4, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 200768 (6, 4, some (1, 0)) (2395506395583899057310180478301929706407 / 2000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 200769 (6, 4, some (1, 1)) (5262734731304727290244721380758185439293 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 200770 (6, 4, some (1, 2)) (244587189684190811213257736714579307977 / 250000000000000000000000000000000000000 : ℚ) (.node .leaf 200800 (6, 4, some (2, 0)) (10604847115920557123331914324988062238001 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 200801 (6, 4, some (2, 1)) (392544664100693738426897655558794166149 / 400000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 200802 (6, 4, some (2, 2)) (2226548345165919880363105640472703756257 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 200832 (6, 4, some (3, 0)) (10334392504620955278156473284145612282077 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 200833 (6, 4, some (3, 1)) (948307828397017340729899977730244903203 / 1000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrlrrr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 200864 (6, 4, some (4, 0)) (982676856877434515747732256647236263759 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 200865 (6, 4, some (4, 1)) (8832866028014091137695478572676709700093 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 200896 (6, 4, some (5, 0)) (9229344848505802162525975523516715131449 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201762 (6, 5, some (0, 2)) (12456032244459861949367571790077982478947 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 201793 (6, 5, some (1, 1)) (10494335251414985677243231172015277459629 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201794 (6, 5, some (1, 2)) (975215200859455923183081851330263280903 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 201824 (6, 5, some (2, 0)) (10540452789499494856238464361540334243417 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 201825 (6, 5, some (2, 1)) (4868133142758502077733173583265359016437 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 201826 (6, 5, some (2, 2)) (1106271489047797017470436570354724689533 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 201856 (6, 5, some (3, 0)) (10231759451922497993172965535939326975921 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 201857 (6, 5, some (3, 1)) (470068455484214702931892193037515383983 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 201858 (6, 5, some (3, 2)) (1674807656553842423853927385864128565151 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 201888 (6, 5, some (4, 0)) (9746386699228346780657657200784136143431 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 201889 (6, 5, some (4, 1)) (4399966735933762221658288966817186631757 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 201920 (6, 5, some (5, 0)) (9316079550596974166447646325727376110213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 202818 (6, 6, some (1, 2)) (1945774140753040002323163054668033174547 / 2000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrlrr : KTree ℚ :=
  .node V3rrlrrl 200834 (6, 4, some (3, 2)) (8409224752599102902385764123487291269997 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrrr

def V3rrlr : KTree ℚ :=
  .node V3rrlrl 199808 (6, 3, some (3, 0)) (10454067069372666545951740629177138051469 / 10000000000000000000000000000000000000000 : ℚ) V3rrlrr

def V3rrl : KTree ℚ :=
  .node V3rrll 197729 (6, 1, some (2, 1)) (2027732859093546951532451269665696701089 / 2000000000000000000000000000000000000000 : ℚ) V3rrlr

def V3rrrllll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 202850 (6, 6, some (2, 2)) (8801713706709338684257911051591844026397 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202880 (6, 6, some (3, 0)) (10143344794355623713899383743730951464081 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 202881 (6, 6, some (3, 1)) (4662752113008308345603038601308940202311 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 202882 (6, 6, some (3, 2)) (8336525685078931040170180864822973267981 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 202912 (6, 6, some (4, 0)) (9710746268552262115883339946312745668209 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 202913 (6, 6, some (4, 1)) (4398241707249557836777252465193068653447 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 202944 (6, 6, some (5, 0)) (4669186998279052984553010793772152404701 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 203874 (6, 7, some (2, 2)) (1751639629860783766111440059933414715579 / 2000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrlllr : KTree ℚ :=
  (.node (.node (.node (.node .leaf 203906 (6, 7, some (3, 2)) (4149403530554450942514955990913827665433 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 203936 (6, 7, some (4, 0)) (603936722445422644164321329971212868407 / 625000000000000000000000000000000000000 : ℚ) .leaf) 203937 (6, 7, some (4, 1)) (877243584854841619883332172596814698799 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 203968 (6, 7, some (5, 0)) (2331602957621373262972544848099099522363 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 204930 (6, 8, some (3, 2)) (4130980758418294982621226770142419854619 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 204961 (6, 8, some (4, 1)) (4368533216963702882367998925204479347397 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 204992 (6, 8, some (5, 0)) (4648139595142749430654458511100081919543 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 229376 (7, 0, none) (0 : ℚ) .leaf)))

def V3rrrlll : KTree ℚ :=
  .node V3rrrllll 203905 (6, 7, some (3, 1)) (2313928633283403166221480186456381520747 / 2500000000000000000000000000000000000000 : ℚ) V3rrrlllr

def V3rrrllr : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 229409 (7, 0, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229440 (7, 0, some (1, 0)) (11396200007513360476893437458013554354947 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 229441 (7, 0, some (1, 1)) (2113086162634852049148379882660221553161 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 229472 (7, 0, some (2, 0)) (2663406073572179977422485340667147589321 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 229473 (7, 0, some (2, 1)) (9909900073940716890782866364481445767017 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 229504 (7, 0, some (3, 0)) (103205433535263878724368717486745667777 / 100000000000000000000000000000000000000 : ℚ) .leaf) 229505 (7, 0, some (3, 1)) (4616579086902129952189773759321009814413 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 229536 (7, 0, some (4, 0)) (4616579086902129952189773759321009814413 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 229537 (7, 0, some (4, 1)) (7900239839835578119294595323656881753961 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 229568 (7, 0, some (5, 0)) (7585897824476961756202783740040591058949 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230400 (7, 1, none) (0 : ℚ) (.node .leaf 230432 (7, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 230433 (7, 1, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 230464 (7, 1, some (1, 0)) (11663538927513235469088523368233035081587 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230465 (7, 1, some (1, 1)) (2102589920068725965861752979028632061537 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 230496 (7, 1, some (2, 0)) (10544738741782875415893390389252120060017 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrrll : KTree ℚ :=
  .node V3rrrlll 229408 (7, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) V3rrrllr

def V3rrrlr : KTree ℚ :=
  (.node (.node (.node (.node (.node (.node .leaf 230528 (7, 1, some (3, 0)) (10297444770635337386405446283897001052791 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 230529 (7, 1, some (3, 1)) (4655200569701099925206205331102346426519 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 230560 (7, 1, some (4, 0)) (9588726904677529969319109265575599083413 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 230561 (7, 1, some (4, 1)) (1666641885018092509689612482296862764877 / 2000000000000000000000000000000000000000 : ℚ) .leaf)) 230592 (7, 1, some (5, 0)) (8496075011248727462635914113303993875227 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231424 (7, 2, none) (0 : ℚ) .leaf) 231456 (7, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 231457 (7, 2, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) .leaf))) 231488 (7, 2, some (1, 0)) (5866239166249898891246406251705536456451 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 231489 (7, 2, some (1, 1)) (2094020770698697088404337097714960314883 / 2000000000000000000000000000000000000000 : ℚ) .leaf) 231520 (7, 2, some (2, 0)) (10461078713837943240455562807543168275587 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231521 (7, 2, some (2, 1)) (4858986587714521056136931878684125584049 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 231552 (7, 2, some (3, 0)) (2543914926086058544968983408630023101057 / 2500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 231553 (7, 2, some (3, 1)) (9257715025658270895320654697587301668887 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 231584 (7, 2, some (4, 0)) (9553055935300393130547268898475658361307 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 231585 (7, 2, some (4, 1)) (262676702951135784534639651718067583463 / 312500000000000000000000000000000000000 : ℚ) .leaf)))) 231616 (7, 2, some (5, 0)) (8699640087658684146133658275049672171397 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node (.node (.node .leaf 232448 (7, 3, none) (0 : ℚ) .leaf) 232480 (7, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 232481 (7, 3, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 232512 (7, 3, some (1, 0)) (2953766105745622297197713983645384520911 / 2500000000000000000000000000000000000000 : ℚ) .leaf)) 232513 (7, 3, some (1, 1)) (5219819156362817298514277712862012865503 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 232544 (7, 3, some (2, 0)) (10394716240288439447558114137829078727197 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232545 (7, 3, some (2, 1)) (482203080677322259227093766794518734351 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 232576 (7, 3, some (3, 0)) (5035497559678763235828792981698296687477 / 5000000000000000000000000000000000000000 : ℚ) .leaf))) 232577 (7, 3, some (3, 1)) (4599961348741126912844522835911809918803 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 232608 (7, 3, some (4, 0)) (9486848487409151466986139121424495136343 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 232609 (7, 3, some (4, 1)) (4212494678814617181934548485176931998877 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 232640 (7, 3, some (5, 0)) (877120269267588549786696674383977089773 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 233505 (7, 4, some (0, 1)) (13435461105939748143599046251180822674213 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 233536 (7, 4, some (1, 0)) (1187333572920007446773226579770788972689 / 1000000000000000000000000000000000000000 : ℚ) .leaf) 233537 (7, 4, some (1, 1)) (10417238717975113702967684158059705900633 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 233568 (7, 4, some (2, 0)) (10340683895824208775378099822482115982051 / 10000000000000000000000000000000000000000 : ℚ) .leaf)))))

def V3rrrl : KTree ℚ :=
  .node V3rrrll 230497 (7, 1, some (2, 1)) (4902527417532783066779739431786659289219 / 5000000000000000000000000000000000000000 : ℚ) V3rrrlr

def V3rrrrlll : KTree ℚ :=
  (.node (.node (.node (.node .leaf 233600 (7, 4, some (3, 0)) (1247685939533572882342243570343769551239 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 233601 (7, 4, some (3, 1)) (9142334520560304849221540375565534451487 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 233632 (7, 4, some (4, 0)) (4719068576095061743851312375888089812127 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 233633 (7, 4, some (4, 1)) (527142969015742440034580837875961657973 / 625000000000000000000000000000000000000 : ℚ) .leaf)) 233664 (7, 4, some (5, 0)) (1112386660876150566950980384908560451163 / 1250000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 234561 (7, 5, some (1, 1)) (415731122410520439805275162479876709111 / 400000000000000000000000000000000000000 : ℚ) .leaf) 234592 (7, 5, some (2, 0)) (5164543717174236561676989615963155118237 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 234593 (7, 5, some (2, 1)) (4762233906237115572188312525307377706211 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrrllr : KTree ℚ :=
  (.node (.node (.node .leaf 234625 (7, 5, some (3, 1)) (2271786295253865208289815523162453565763 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 234656 (7, 5, some (4, 0)) (1883048214775700685575415628625483753041 / 2000000000000000000000000000000000000000 : ℚ) (.node .leaf 234657 (7, 5, some (4, 1)) (4228648849101668285007580837931633874403 / 5000000000000000000000000000000000000000 : ℚ) .leaf)) 234688 (7, 5, some (5, 0)) (4476518850891697918674744616653645490829 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 235617 (7, 6, some (2, 1)) (2368781054250585909474562956815642756481 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 235648 (7, 6, some (3, 0)) (2459568919086546125376745219449453400531 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 235649 (7, 6, some (3, 1)) (72281490793685569147762685937220114339 / 80000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrrll : KTree ℚ :=
  .node V3rrrrlll 234624 (7, 5, some (3, 0)) (4952332029758798146722283853124656720951 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrllr

def V3rrrrlrll : KTree ℚ :=
  (.node (.node (.node .leaf 235681 (7, 6, some (4, 1)) (8456930658769866276298361697666320718079 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 235712 (7, 6, some (5, 0)) (4483211972907121787852425312815230429417 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 236673 (7, 7, some (3, 1)) (898667163099437085319860590409073618889 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 236704 (7, 7, some (4, 0)) (9336670770050550295183721938620700779293 / 10000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrlrlr : KTree ℚ :=
  (.node (.node .leaf 236736 (7, 7, some (5, 0)) (8957211811750546096960262290954303851111 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 237729 (7, 8, some (4, 1)) (8420132340613793578284990002762524807737 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 237760 (7, 8, some (5, 0)) (4467696624421600876605993509955446964011 / 5000000000000000000000000000000000000000 : ℚ) .leaf))

def V3rrrrlrl : KTree ℚ :=
  .node V3rrrrlrll 236705 (7, 7, some (4, 1)) (8442668665638531158766835961701533250761 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrlrlr

def V3rrrrlrr : KTree ℚ :=
  (.node (.node (.node .leaf 262176 (8, 0, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 262208 (8, 0, some (1, 0)) (2807706973975725914593322250605163623397 / 2500000000000000000000000000000000000000 : ℚ) (.node .leaf 262240 (8, 0, some (2, 0)) (1034556193741514901165734356197394931479 / 1000000000000000000000000000000000000000 : ℚ) .leaf)) 262272 (8, 0, some (3, 0)) (498711196224588776458976541654138754791 / 500000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 262304 (8, 0, some (4, 0)) (449900898293492100445811204253759504413 / 500000000000000000000000000000000000000 : ℚ) .leaf) 262336 (8, 0, some (5, 0)) (954392110479176491470454408262719625159 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 263168 (8, 1, none) (0 : ℚ) .leaf)))

def V3rrrrlr : KTree ℚ :=
  .node V3rrrrlrl 262144 (8, 0, none) (0 : ℚ) V3rrrrlrr

def V3rrrrl : KTree ℚ :=
  .node V3rrrrll 235680 (7, 6, some (4, 0)) (9378948354505532753469451101904433827423 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrlr

def V3rrrrrl : KTree ℚ :=
  (.node (.node (.node (.node (.node .leaf 263232 (8, 1, some (1, 0)) (11592010171268341344649846208552061181133 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 263264 (8, 1, some (2, 0)) (5136354202352179348601047025426312135919 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 263296 (8, 1, some (3, 0)) (9924729895267513883648035951945637635757 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 263328 (8, 1, some (4, 0)) (9187383455699650804559457929730316982471 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 263360 (8, 1, some (5, 0)) (8158956120292085709860789376754741476061 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 264192 (8, 2, none) (0 : ℚ) .leaf) 264224 (8, 2, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 264256 (8, 2, some (1, 0)) (1456571684090993222904844344296487917379 / 1250000000000000000000000000000000000000 : ℚ) .leaf))) 264288 (8, 2, some (2, 0)) (10215509558341180339414216841521452915677 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node (.node .leaf 264320 (8, 2, some (3, 0)) (4918046681263419850416356954523214509469 / 5000000000000000000000000000000000000000 : ℚ) .leaf) 264352 (8, 2, some (4, 0)) (9159428700077278653147800724541735644179 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 264384 (8, 2, some (5, 0)) (1038780930661586954648984510495396300717 / 1250000000000000000000000000000000000000 : ℚ) .leaf)) 265248 (8, 3, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 265280 (8, 3, some (1, 0)) (11739899309552906963561319230992614667633 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 265312 (8, 3, some (2, 0)) (5084765451424855680830885130325991196639 / 5000000000000000000000000000000000000000 : ℚ) (.node .leaf 265344 (8, 3, some (3, 0)) (9759826404737755879313799707993804262719 / 10000000000000000000000000000000000000000 : ℚ) .leaf))))

def V3rrrrrrl : KTree ℚ :=
  (.node (.node (.node (.node .leaf 265408 (8, 3, some (5, 0)) (8480324592884363914145682074298086890437 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 266304 (8, 4, some (1, 0)) (1474517146483127316378939318865922788639 / 1250000000000000000000000000000000000000 : ℚ) .leaf) 266336 (8, 4, some (2, 0)) (1018192963844144874583092931869253438581 / 1000000000000000000000000000000000000000 : ℚ) (.node .leaf 266368 (8, 4, some (3, 0)) (9694160618292553250756390250019356033103 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 266400 (8, 4, some (4, 0)) (9137914538857618800574028041437382083467 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 266432 (8, 4, some (5, 0)) (342781234388322941250800137039051548957 / 400000000000000000000000000000000000000 : ℚ) .leaf) 267360 (8, 5, some (2, 0)) (510153402858237762756000854129473159727 / 500000000000000000000000000000000000000 : ℚ) (.node .leaf 267392 (8, 5, some (3, 0)) (4818687083266896348654116154219345462251 / 5000000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrrrrr : KTree ℚ :=
  (.node (.node (.node .leaf 267456 (8, 5, some (5, 0)) (8612222925665118054085967798968540866661 / 10000000000000000000000000000000000000000 : ℚ) .leaf) 268416 (8, 6, some (3, 0)) (1198496589006547415515227489197333140341 / 1250000000000000000000000000000000000000 : ℚ) (.node .leaf 268448 (8, 6, some (4, 0)) (9085702189276618755397774938542560709109 / 10000000000000000000000000000000000000000 : ℚ) .leaf)) 268480 (8, 6, some (5, 0)) (8627462652022006272540377980480366970087 / 10000000000000000000000000000000000000000 : ℚ) (.node (.node .leaf 269472 (8, 7, some (4, 0)) (2263029208289154113320159521675496786203 / 2500000000000000000000000000000000000000 : ℚ) .leaf) 269504 (8, 7, some (5, 0)) (8626231053777649792099531214219316410307 / 10000000000000000000000000000000000000000 : ℚ) (.node .leaf 270528 (8, 8, some (5, 0)) (2153766034899097395677666024969710253761 / 2500000000000000000000000000000000000000 : ℚ) .leaf)))

def V3rrrrrr : KTree ℚ :=
  .node V3rrrrrrl 267424 (8, 5, some (4, 0)) (9115723277507865625220286350265900636427 / 10000000000000000000000000000000000000000 : ℚ) V3rrrrrrr

def V3rrrrr : KTree ℚ :=
  .node V3rrrrrl 265376 (8, 3, some (4, 0)) (4572225934866226903452779772585595943443 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrrr

def V3rrrr : KTree ℚ :=
  .node V3rrrrl 263200 (8, 1, some (0, 0)) (8074460655152419476958929264898574499109 / 5000000000000000000000000000000000000000 : ℚ) V3rrrrr

def V3rrr : KTree ℚ :=
  .node V3rrrl 233569 (7, 4, some (2, 1)) (479013410824736708893761450293095582679 / 500000000000000000000000000000000000000 : ℚ) V3rrrr

def V3rr : KTree ℚ :=
  .node V3rrl 202849 (6, 6, some (2, 1)) (4834420759149840361007787511050278882147 / 5000000000000000000000000000000000000000 : ℚ) V3rrr

def V3r : KTree ℚ :=
  .node V3rl 168065 (5, 4, some (3, 1)) (2475750858528752961350338408495713766433 / 2500000000000000000000000000000000000000 : ℚ) V3rr

def V3 : KTree ℚ :=
  .node V3l 104448 (3, 6, none) (0 : ℚ) V3r


end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/src_overlay/A36W/TGCert3R8_8_5_l2_r4V4.lean <==
/-
A36W.TGCert3R8_8_5_l2_r4V4 (namespace A36W.TGCert3.R8_8_5_l2_r4): the level-4 Bellman table (BST by keyN).
(TGCERT3 v2, gen_row.py; every literal is re-checked by the kernel.) -/

import A36W.TGCert3Core2



set_option autoImplicit false



namespace A36W.TGCert3.R8_8_5_l2_r4



open Finset A36W.TGRed A36W.TGCert A36W.TGCert3



def V4 : KTree ℚ :=
  (.node .leaf 270528 (8, 8, some (5, 0)) (5000000000004798887563125744479976348383 / 5000000000000000000000000000000000000000 : ℚ) .leaf)


end A36W.TGCert3.R8_8_5_l2_r4


==> anc/formal_companion/lean_certificates/tools/axiom_check.py <==
#!/usr/bin/env python3
"""Strict axiom check for the certificate build (the replays' rules, extended). Fails (exit 1) unless:
  1. no line of the build log or of either export output contains "declaration uses" (Lean's warning for a declaration that
     uses sorry; Lean 4.33.1 prints "declaration uses `sorry`") or mentions sorryAx;
  2. every "depends on axioms" line (build log, Brackets output) parses strictly and lists only propext, Classical.choice and
     Quot.sound; every "axioms: [...]" line of the Constants output parses and lists only those;
  3. each theorem of EXPECTED/BRACKETS.txt has exactly one "depends on axioms" line in the Brackets output, listing exactly
     those three, and the Brackets output equals EXPECTED/BRACKETS_OUTPUT.txt byte for byte (compared as bytes);
  4. the Constants output has one "module <M>: <N> non-internal constants" header for every module of the overlay, each
     followed by exactly N "axioms:" lines before the next header;
  5. the build log has exactly 12 "depends on axioms" lines from A36W/TGCert3.lean (the #print axioms commands of the root
     module), so rule 2 cannot pass vacuously on an empty or truncated log.
No assert statements: every check appends to a problem list. Usage:
  axiom_check.py <build log> <Brackets output> <Constants output> <EXPECTED dir> <module list file> <out: AXIOMS_BRACKETS.txt>"""
import re, sys
if len(sys.argv) != 7: sys.exit("usage: axiom_check.py <build log> <Brackets output> <Constants output> <EXPECTED dir> <module list> <out>")
build, bro, cso, expd, modl, outp = sys.argv[1:7]
STD = {"propext", "Classical.choice", "Quot.sound"}
AX = re.compile(r"'(.+)' depends on axioms: \[(.*)\]\s*$")
AX2 = re.compile(r"^\s*axioms: \[(.*)\]\s*$")
LIST = re.compile(r"^\s*[A-Za-z_][\w.']*\s*(?:,\s*[A-Za-z_][\w.']*\s*)*$")
HDR = re.compile(r"^module (\S+): (\d+) non-internal constants$")
bad = []
def rd(p):
    try: return open(p, encoding="utf-8").read()
    except Exception as e: bad.append(f"cannot read {p}: {e}"); return ""
def axset(f, k, l, lst):
    if lst.strip() == "": return set()
    if not LIST.match(lst): bad.append(f"{f}:{k}: unparsable axiom list: {l.strip()}"); return None
    names = [a.strip() for a in lst.split(",")]
    if len(names) != len(set(names)): bad.append(f"{f}:{k}: repeated axiom name: {l.strip()}"); return None
    s = set(names)
    if not s <= STD: bad.append(f"{f}:{k}: nonstandard axioms: {l.strip()}")
    return s
T = {build: rd(build), bro: rd(bro), cso: rd(cso)}
seen = {}; n1 = n2 = 0
for f, txt in T.items():
    for k, l in enumerate(txt.split("\n"), 1):
        if "declaration uses" in l or "sorryAx" in l: bad.append(f"{f}:{k}: {l.strip()}")
        if "depends on axioms" in l:
            n1 += 1
            if l.count("depends on axioms") != 1: bad.append(f"{f}:{k}: more than one axiom report on one line"); continue
            m = AX.search(l)
            if not m: bad.append(f"{f}:{k}: unparsable axiom line: {l.strip()}"); continue
            s = axset(f, k, l, m.group(2))
            if s is not None and f == bro: seen.setdefault(m.group(1), []).append((s, l.strip()))
        elif f == cso and "axioms:" in l:
            m = AX2.match(l)
            if not m: bad.append(f"{f}:{k}: unparsable constant axiom line: {l.strip()}"); continue
            n2 += 1; axset(f, k, l, m.group(1))
heads = [l.strip() for l in rd(expd + "/BRACKETS.txt").split("\n") if l.strip()]
if len(heads) != 24 or len(set(heads)) != 24: bad.append(f"EXPECTED/BRACKETS.txt: expected 24 distinct names, got {len(heads)}")
with open(outp, "w", encoding="utf-8") as ho:
    for h in heads:
        if len(seen.get(h, [])) != 1: bad.append(f"bracket {h}: {len(seen.get(h, []))} axiom lines in the Brackets output (expected 1)"); continue
        s, l = seen[h][0]; ho.write(l + "\n")
        if s != STD: bad.append(f"bracket {h}: axioms {sorted(s)} are not exactly the three standard axioms")
extra = sorted(set(seen) - set(heads))
if extra: bad.append(f"unexpected axiom lines in the Brackets output: {extra[:5]}")
def rdb(p):
    try:
        with open(p, "rb") as fh: return fh.read()
    except Exception as e: bad.append(f"cannot read {p}: {e}"); return None
ob, eb = rdb(bro), rdb(expd + "/BRACKETS_OUTPUT.txt")
if ob is None or eb is None or ob != eb: bad.append("the Brackets output differs from EXPECTED/BRACKETS_OUTPUT.txt (bytes)")
ROOT = re.compile(r"A36W/TGCert3\.lean:\d+:\d+: '[^']+' depends on axioms: ")
nb = sum(1 for l in T[build].split("\n") if ROOT.search(l))
if nb != 12: bad.append(f"the build log has {nb} axiom lines from A36W/TGCert3.lean (expected 12)")
mods = [l.strip() for l in rd(modl).split("\n") if l.strip()]
got = {}; cur = None; cnt = 0
def close():
    if cur is not None and got[cur] != cnt: bad.append(f"module {cur}: header says {got[cur]} constants, {cnt} axiom lines follow")
for l in T[cso].split("\n"):
    m = HDR.match(l.strip())
    if m:
        close()
        cur = m.group(1); cnt = 0
        if cur in got: bad.append(f"module {cur}: two headers")
        got[cur] = int(m.group(2))
    elif AX2.match(l): cnt += 1
close()
miss = [m for m in mods if m not in got]
if miss: bad.append(f"{len(miss)} overlay modules without a header in the Constants output, e.g. {miss[:3]}")
if len(mods) != 1129: bad.append(f"module list has {len(mods)} entries, expected 1129")
if n2 == 0: bad.append("no constant axiom lines parsed")
for b in bad: print("BAD", b)
print(f"'depends on axioms' lines: {n1}; constant 'axioms:' lines: {n2}; modules with headers: {len(got)}/{len(mods)}; brackets: {len(heads)}; problems: {len(bad)}")
sys.exit(1 if bad else 0)


==> anc/formal_companion/lean_certificates/tools/build_certificates.sh <==
#!/bin/bash
# Build and check the certificate modules on top of the main Lean package (lean/), in a fresh copy.
#   1. copies this folder to <work>/cert (read-only) and reads only that copy afterwards; checks the copy and the main
#      package against their MANIFEST.sha256 files, as exact sets (every listed file present with its hash, nothing else,
#      no symlink or other non-regular entry), and the main package's files this folder depends on against
#      EXPECTED/MAIN_DEPS.sha256;
#   2. copies the main package to <work>/lean and runs its own clean room (run_cleanroom.sh), which must end with logs/DONE;
#      Lake and Lean environment variables are cleared and HOME is a fresh directory, so no cache or configuration outside
#      <work> is used;
#   3. scans the overlay sources for forbidden tokens (tools/forbidden_scan.py) and for meta-programming
#      (tools/meta_scan.py); the scanned files must be exactly the overlay files that MANIFEST.sha256 lists;
#   4. adds src_overlay/A36W/*.lean to the copy (every file must be a new path, and the copies must equal the scanned files)
#      and builds those modules in topological order, B modules per `lake build` call, under taskset -c CPUS, with a memory
#      guard before every call;
#   5. runs exports/Brackets.lean and exports/Constants.lean;
#   6. runs tools/axiom_check.py on the build log and both outputs.
# Fail closed: an EXIT trap writes <work>/logs/FAILED unless <work>/logs/DONE exists; TERM, INT and HUP write FAILED and
# stop this script's own child processes (the long steps run in the background and are waited for, so a signal is handled
# at once); every command's status is checked. Do not edit this folder while a run uses it. The body runs from main(),
# so bash has read the whole script before it starts.
# Usage: build_certificates.sh <main package lean/ dir, freshly extracted> <work dir, must not exist> [CPUS=0-7] [B=6]
#        [MINFREE_GB=0]
# (MINFREE_GB: the memory guard waits until MemAvailable is at least this many GB before each build call and export, and
# fails the run after 120 minutes below it; 0 turns it off.)
set -euo pipefail
main() {
[ "$#" -ge 2 ] || { echo "usage: build_certificates.sh <main lean/ dir> <work dir> [CPUS] [B] [MINFREE_GB]" >&2; exit 2; }
MAIN="$1"; WORK="$2"; CPUS="${3:-0-7}"; B="${4:-6}"; MINFREE_GB="${5:-0}"
[ -n "$MAIN" ] && [ -n "$WORK" ] || { echo "the main package dir and the work dir must be non-empty" >&2; exit 2; }
case "$CPUS" in ''|*[!0-9,-]*|[,-]*|*[,-]|*,,*|*--*) echo "CPUS='$CPUS' is not a CPU list" >&2; exit 2 ;; esac
case "$B" in ''|*[!0-9]*|0) echo "B='$B' is not a positive integer" >&2; exit 2 ;; esac
case "$MINFREE_GB" in ''|*[!0-9]*) echo "MINFREE_GB='$MINFREE_GB' is not an integer" >&2; exit 2 ;; esac
HERE0="$(cd "$(dirname "$0")/.." && pwd -P)" || { echo "cannot locate this folder" >&2; exit 2; }
MAIN="$(cd "$MAIN" && pwd -P)" || { echo "cannot resolve the main package dir" >&2; exit 2; }
mkdir "$WORK" || { echo "work dir exists or cannot be created: $WORK" >&2; exit 2; }
WORK="$(cd "$WORK" && pwd -P)" || exit 2
mkdir "$WORK/logs" || exit 2
fail() { echo "FAIL: $*" >&2; echo "FAIL: $*" > "$WORK/logs/FAILED" 2>/dev/null || true; exit 1; }
kill_tree() { local c; kill -STOP "$1" 2>/dev/null || true   # stopped first, so it starts no new child meanwhile
  for c in $(pgrep -P "$1" 2>/dev/null); do kill_tree "$c"; done; kill -TERM "$1" 2>/dev/null || true; kill -CONT "$1" 2>/dev/null || true; }
on_signal() { trap '' TERM INT HUP; trap - EXIT; echo "FAIL: signal $1" > "$WORK/logs/FAILED" 2>/dev/null || true
  local c; for c in $(pgrep -P $$ 2>/dev/null); do kill_tree "$c"; done; exit "$2"; }   # this script's own process tree only
trap 'on_signal TERM 143' TERM; trap 'on_signal INT 130' INT; trap 'on_signal HUP 129' HUP
trap 'rc=$?; if [ ! -f "$WORK/logs/DONE" ] && [ ! -f "$WORK/logs/FAILED" ]; then echo "FAIL: exit rc=$rc before DONE" > "$WORK/logs/FAILED"; fi' EXIT
date -u +%Y-%m-%dT%H:%M:%SZ > "$WORK/logs/START.txt"
echo "main=$MAIN cpus=$CPUS B=$B minfree_gb=$MINFREE_GB" >> "$WORK/logs/START.txt"
{ echo "bash $BASH_VERSION"; command -v python3; python3 -V; } >> "$WORK/logs/START.txt" 2>&1 || fail "python3 not found"
PY="python3 -I"
# no Lake or Lean configuration from the caller's environment or home directory
unset ELAN_TOOLCHAIN LEAN_PATH LEAN_SRC_PATH LEAN_GITHASH LEAN_CC LEAN_AR LEAN_SYSROOT LAKE_HOME LAKE_OVERRIDE_LEAN LAKE_CACHE_DIR \
  LAKE_ARTIFACT_CACHE LAKE_RESTORE_ARTIFACTS LAKE_CONFIG LAKE_CACHE_KEY LAKE_CACHE_SERVICE LAKE_CACHE_ARTIFACT_ENDPOINT \
  LAKE_CACHE_REVISION_ENDPOINT LAKE_PKG_URL_MAP MATHLIB_CACHE_DIR MATHLIB_CACHE_GET_URL MATHLIB_CACHE_PUT_URL MATHLIB_CACHE_FROM \
  MATHLIB_CACHE_REPO_SCOPE MATHLIB_CACHE_SAS MATHLIB_CACHE_AZURE_BEARER_TOKEN RESERVOIR_API_URL RESERVOIR_API_BASE_URL
mkdir "$WORK/home" && export HOME="$WORK/home" || fail "fresh HOME"
exact_set() {   # DIR TAG: exactly MANIFEST.sha256 and the regular files it lists, every hash matching
  local d="$1" t="$WORK/logs/$2" l
  (cd "$d" && sha256sum -c --strict --quiet MANIFEST.sha256) > "$t.check" 2>&1 || fail "$d differs from its MANIFEST.sha256"
  (cd "$d" && find . ! -type d ! -path ./MANIFEST.sha256 | sed 's|^\./||' | LC_ALL=C sort) > "$t.present" || fail "listing $d"
  cut -c67- "$d/MANIFEST.sha256" | LC_ALL=C sort > "$t.listed" || fail "reading $d/MANIFEST.sha256"
  cmp -s "$t.present" "$t.listed" || fail "$d: its entries differ from MANIFEST.sha256 (see $t.present and $t.listed)"
  l=$(find "$d" ! -type d ! -type f -print -quit) || fail "find in $d"
  [ -z "$l" ] || fail "non-regular entry: $l"
  sha256sum "$d/MANIFEST.sha256" >> "$WORK/logs/START.txt" || fail "hash of $d/MANIFEST.sha256"; }
# 1. inputs: a private read-only copy of this folder, then exact-set checks
cp -a "$HERE0" "$WORK/cert" || fail "private copy of this folder"
chmod -R a-w "$WORK/cert" || fail "chmod of the private copy"
HERE="$WORK/cert"
exact_set "$HERE" CERT_MANIFEST
for u in logs elan cache tmp src/.lake; do
  test ! -e "$MAIN/$u" || fail "the main package dir has $u: run_cleanroom.sh has run in it; pass a freshly extracted lean/"
done
exact_set "$MAIN" MAIN_MANIFEST
test -s "$MAIN/run_cleanroom.sh" || fail "no run_cleanroom.sh in the main package"
# 2. the main package's own clean room, in a copy
cp -a "$MAIN" "$WORK/lean" || fail "copy of the main package"
chmod -R u+w "$WORK/lean" || fail "chmod of the copy"
exact_set "$WORK/lean" MAIN_COPY_MANIFEST
(cd "$WORK/lean" && sha256sum -c --strict --quiet "$HERE/EXPECTED/MAIN_DEPS.sha256") > "$WORK/logs/MAIN_DEPS_CHECK.txt" 2>&1 || fail "the main package's dependency files differ from EXPECTED/MAIN_DEPS.sha256"
test ! -e "$WORK/lean/src/lakefile.lean" || fail "the main package has a lakefile.lean"
test ! -e "$WORK/lean/src/.lake" || fail "the copy of the main package has src/.lake before its clean room"
set +e
CLEANROOM_CPUS="$CPUS" bash "$WORK/lean/run_cleanroom.sh" > "$WORK/logs/MAIN_CLEANROOM_CONSOLE.txt" 2>&1 &
wait $!; rc=$?
set -e
test "$rc" -eq 0 || fail "main package clean room exited $rc (see lean/logs/FAILED)"
test -f "$WORK/lean/logs/DONE" || fail "main package clean room: no logs/DONE"
test ! -e "$WORK/lean/logs/FAILED" || fail "main package clean room: logs/FAILED exists"
export ELAN_HOME="$WORK/lean/elan" XDG_CACHE_HOME="$WORK/lean/cache" TMPDIR="$WORK/lean/tmp" PATH="$WORK/lean/elan/bin:/usr/local/bin:/usr/bin:/bin"
{ echo "after the PATH reset:"; command -v python3; python3 -V; } >> "$WORK/logs/START.txt" 2>&1 || fail "python3 after the PATH reset"
(cd "$WORK/lean" && sha256sum -c --strict --quiet "$HERE/EXPECTED/MAIN_DEPS.sha256") > "$WORK/logs/MAIN_DEPS_CHECK2.txt" 2>&1 || fail "after its clean room, the copy's dependency files differ from EXPECTED/MAIN_DEPS.sha256"
cd "$WORK/lean/src"
lean --version > "$WORK/logs/LEAN_VERSION.txt" || fail "lean --version"
grep -q "4.33.1" "$WORK/logs/LEAN_VERSION.txt" || fail "wrong toolchain"
set +e; grep -nE 'debug\.|skipKernelTC|trustCompiler|moreLeanArgs|weakLeanArgs' lakefile.toml > "$WORK/logs/LAKEFILE_OPTIONS_SCAN.txt"; g=$?; set -e
test "$g" -eq 1 || fail "lakefile.toml scan: grep exit $g (0 = a forbidden or extra Lean option; 2 = unreadable)"
# 3. forbidden-token scan of the overlay
(cd "$HERE" && find src_overlay -type f -name '*.lean' | LC_ALL=C sort | xargs sha256sum) > "$WORK/logs/SCAN_SHA256.txt" || fail "scan list"
test "$(wc -l < "$WORK/logs/SCAN_SHA256.txt")" -eq 1129 || fail "overlay must have 1129 sources"
grep '  src_overlay/' "$HERE/MANIFEST.sha256" > "$WORK/logs/MANIFEST_OVERLAY.txt" || fail "overlay lines of MANIFEST.sha256"
cmp -s "$WORK/logs/MANIFEST_OVERLAY.txt" "$WORK/logs/SCAN_SHA256.txt" || fail "the scanned sources are not the MANIFEST.sha256 sources"
(cd "$HERE" && $PY tools/forbidden_scan.py "$WORK/logs/SCAN_SHA256.txt") > "$WORK/logs/FORBIDDEN_SCAN.txt" 2>&1 || fail "forbidden-token scan (see FORBIDDEN_SCAN.txt)"
(cd "$HERE" && $PY tools/meta_scan.py "$WORK/logs/SCAN_SHA256.txt") > "$WORK/logs/META_SCAN.txt" 2>&1 || fail "meta-programming scan (see META_SCAN.txt)"
# 4. overlay and batched build
for f in "$HERE"/src_overlay/A36W/*.lean; do
  t="$WORK/lean/src/A36W/$(basename "$f")"
  test ! -e "$t" || fail "overlay file already exists in the main package: $(basename "$f")"
  cp "$f" "$t" || fail "copy $(basename "$f")"
done
sed 's|  src_overlay/|  |' "$WORK/logs/SCAN_SHA256.txt" > "$WORK/logs/OVERLAY_COPY.sha256" || fail "copy list"
(cd "$WORK/lean/src" && sha256sum -c --strict --quiet "$WORK/logs/OVERLAY_COPY.sha256") > "$WORK/logs/OVERLAY_COPY_CHECK.txt" 2>&1 || fail "the build copy differs from the scanned sources"
$PY - "$HERE/src_overlay" "$WORK/logs" <<'PY' || fail "topological order (see logs/TOPO_ORDER.txt)"
import os, re, sys
root, log = sys.argv[1:3]
rels = sorted(f for f in os.listdir(os.path.join(root, "A36W")) if f.endswith(".lean"))
mods = ["A36W." + f[:-5] for f in rels]; ms = set(mods); edges = {}
for f, m in zip(rels, mods):
    edges[m] = [mm.group(1) for l in open(os.path.join(root, "A36W", f), encoding="utf-8") for mm in [re.match(r"\s*import\s+(\S+)", l)] if mm and mm.group(1) in ms]
order, st = [], {}
def visit(m):
    if st.get(m) == 2: return
    if st.get(m) == 1: sys.exit(f"cycle at {m}")
    st[m] = 1
    for d in edges[m]: visit(d)
    st[m] = 2; order.append(m)
sys.setrecursionlimit(10000)
for m in mods: visit(m)
if len(order) != 1129: sys.exit(f"expected 1129 modules, got {len(order)}")
open(os.path.join(log, "TOPO_ORDER.txt"), "w").write("\n".join(order) + "\n")
PY
mapfile -t MODS < "$WORK/logs/TOPO_ORDER.txt"
memguard() {   # sets MG_AVAIL; no command substitution, and the sleep runs in the background, so a signal is handled at once
  local waited=0 avail
  while :; do
    avail=$(awk '/^MemAvailable:/{print int($2/1048576)}' /proc/meminfo) || fail "meminfo"
    case "$avail" in ''|*[!0-9]*) fail "no MemAvailable in /proc/meminfo" ;; esac
    [ "$avail" -ge "$MINFREE_GB" ] && break
    waited=$((waited + 1)); [ "$waited" -le 120 ] || fail "memory guard: MemAvailable ${avail} GB < ${MINFREE_GB} GB for 120 minutes"
    echo "$(date -u +%FT%TZ) $1 waiting: MemAvailable ${avail} GB" >> "$WORK/logs/MEMWAIT.txt"; sleep 60 & wait $!
  done
  MG_AVAIL="$avail"; }
nb=0; i=0
while [ "$i" -lt "${#MODS[@]}" ]; do
  batch=("${MODS[@]:$i:$B}"); i=$((i + B)); nb=$((nb + 1))
  memguard "batch $nb"; avail="$MG_AVAIL"
  t0=$(date +%s)
  set +e
  taskset -c "$CPUS" lake build "${batch[@]}" > "$WORK/logs/BUILD_b$(printf %03d $nb).log" 2>&1 &
  wait $!; rc=$?
  set -e
  echo "batch $nb rc=$rc secs=$(( $(date +%s) - t0 )) cpus=$CPUS memavail_gb=$avail mods=${batch[*]}" >> "$WORK/logs/BATCHES.txt"
  test "$rc" -eq 0 || fail "batch $nb lake build rc=$rc"
  grep -q "Build completed successfully" "$WORK/logs/BUILD_b$(printf %03d $nb).log" || fail "batch $nb: no build success line"
done
cat "$WORK"/logs/BUILD_b*.log > "$WORK/logs/BUILD.log" || fail "BUILD.log"
# 5. exports
for e in Brackets Constants; do
  memguard "export $e"
  set +e
  taskset -c "$CPUS" lake env lean "$HERE/exports/$e.lean" > "$WORK/logs/EXPORT_$e.txt" 2>&1 &
  wait $!; rc=$?
  set -e
  test "$rc" -eq 0 || fail "export $e rc=$rc"
  set +e; grep -nE ':[0-9]+:[0-9]+: error' "$WORK/logs/EXPORT_$e.txt" > "$WORK/logs/EXPORT_${e}_ERRORS.txt"; g=$?; set -e
  test "$g" -eq 1 || fail "export $e: error lines found or grep failed (exit $g)"
done
# 6. strict axiom check
printf '%s\n' "${MODS[@]}" > "$WORK/logs/MODULES.txt"
$PY "$HERE/tools/axiom_check.py" "$WORK/logs/BUILD.log" "$WORK/logs/EXPORT_Brackets.txt" "$WORK/logs/EXPORT_Constants.txt" "$HERE/EXPECTED" "$WORK/logs/MODULES.txt" "$WORK/logs/AXIOMS_BRACKETS.txt" > "$WORK/logs/AXIOM_CHECK.txt" 2>&1 || fail "axiom check (see AXIOM_CHECK.txt)"
date -u +%Y-%m-%dT%H:%M:%SZ > "$WORK/logs/END.txt"
echo DONE > "$WORK/logs/DONE.tmp" && mv "$WORK/logs/DONE.tmp" "$WORK/logs/DONE" || fail "writing DONE"
echo "CERTIFICATES PASS: 1129 modules built, 24 brackets with exactly the three standard axioms"
}
main "$@"; exit


==> anc/formal_companion/lean_certificates/tools/forbidden_scan.py <==
#!/usr/bin/env python3
"""Forbidden-token scan of Lean sources (the replays' scan v2; its comment stripper now keeps the char literal '\\"' whole, so
a quote inside it does not open a string; a prime right after an identifier character and followed by a double quote is
ambiguous to it and fails the scan, UNSUPPORTED): reports every line containing sorry, sorryAx,
admit, axiom, native_decide, ofReduceBool, trustCompiler, debug. or skipKernelTC; a hit in code (comments and docstrings
removed, string literals kept) fails the scan, a hit in a comment is reported only.
Usage: forbidden_scan.py <list file: one "<sha256>  <path>" line per source>"""
import re,sys
FORBID=re.compile(r"\bsorry\b|\bsorryAx\b|\badmit\b|\baxiom\b|native_decide|ofReduceBool|trustCompiler|\bdebug\.|skipKernelTC")
def strip(src):
    out=[]; i=0; n=len(src); depth=0; instr=False
    while i<n:
        c=src[i]; two=src[i:i+2]
        if instr:
            out.append(c)
            if c=="\\" and i+1<n:
                out.append(src[i+1]); i+=2; continue
            if c=='"': instr=False
            i+=1; continue
        if depth>0:
            if two=="/-": depth+=1; i+=2; continue
            if two=="-/": depth-=1; i+=2; continue
            if c=="\n": out.append(c)
            i+=1; continue
        if two=="/-": depth=1; i+=2; continue
        if two=="--":
            j=src.find("\n",i); i=n if j<0 else j; continue
        ident = i > 0 and (src[i-1].isalnum() or src[i-1] in "_'!?")   # a prime after an identifier is part of it
        if ident and src.startswith("'\"",i): raise ValueError("a prime after an identifier character is followed by a double quote (identifier prime or char literal: ambiguous to this scan)")
        if not ident and src.startswith("'\\\"'",i): out.append("'\\\"'"); i+=4; continue
        if not ident and src.startswith("'\"'",i): out.append("'\"'"); i+=3; continue
        if c=='"': instr=True
        out.append(c); i+=1
    if depth>0 or instr: raise ValueError("unterminated comment or string literal")
    return "".join(out)
files=[]
with open(sys.argv[1],encoding="utf-8") as fh:
    for line in fh:
        parts=line.split()
        if len(parts)!=2: sys.exit(f"malformed source-list line: {line!r}")
        files.append(parts[1])
if not files: sys.exit("empty source list")
raw=code=0
for f in files:
    src=open(f,encoding="utf-8").read()
    for k,l in enumerate(src.split("\n"),1):
        if FORBID.search(l): print(f"RAW  {f}:{k}: {l.strip()}"); raw+=1
    try: body=strip(src)
    except ValueError as e: sys.exit(f"UNSUPPORTED {f}: {e}")
    if body.count("\n")!=src.count("\n"): sys.exit(f"line accounting failed for {f}")
    for k,l in enumerate(body.split("\n"),1):
        if FORBID.search(l): print(f"CODE {f}:{k}: {l.strip()}"); code+=1
print(f"files scanned: {len(files)}; raw hits (comments included, report only): {raw}; code hits: {code}")
sys.exit(1 if code else 0)


==> anc/formal_companion/lean_certificates/tools/meta_scan.py <==
#!/usr/bin/env python3
"""Meta-programming scan of Lean sources. With comments and docstrings removed (string literals kept), a source fails the
scan if its code contains a command or attribute that can run code at elaboration time or change the environment outside
the kernel's checks: run_cmd, run_tac, #eval, #exit, elab, macro, macro_rules, syntax, notation, infix/infixl/infixr,
prefix, postfix, initialize, builtin_initialize, addDecl, addDeclWithoutChecking, modifyEnv, setEnv, unsafe,
implemented_by, run_elab, run_meta, by_elab, elab_rules, the attribute command, any "@[" (attributes, including one whose
name is on the next line), the words Lean, Elab and Meta (open Lean, namespace Lean, Lean.Elab, Elab.Command, ...), a
set_option other than autoImplicit, maxHeartbeats, maxRecDepth and linter.* options, or a set_option whose option name is
on the next line. The char literals '"' and '\\"' are kept whole, so a quote inside them does not open a string; a prime
right after an identifier character and followed by a double quote is ambiguous to this scan and fails it (UNSUPPORTED).
Usage: meta_scan.py <list file: one "<sha256>  <path>" line per source>"""
import re, sys
PAT = re.compile(r"\brun_elab\b|\brun_meta\b|\bby_elab\b|\belab_rules\b|\battribute\b|\bLean\b|\bElab\b|\bMeta\b|\bsetEnv\b|addDeclWithoutChecking|@\[|\bset_option\s*$|\brun_cmd\b|\brun_tac\b|#eval\b|#exit\b|\belab\b|\bmacro\b|\bmacro_rules\b|\bsyntax\b|\bnotation\b|\binfix[lr]?\b|\bprefix\b|\bpostfix\b|\binitialize\b|\bbuiltin_initialize\b|\baddDecl\b|\bmodifyEnv\b|\bunsafe\b|\bimplemented_by\b|@\[extern|\bopen\s+Lean\b|\bLean\.Elab\b|\bLean\.Meta\b|\bset_option\s+(?!autoImplicit\b|maxHeartbeats\b|maxRecDepth\b|linter\.)\S+|@\[[^\]]*\]")
def strip(src):
    out=[]; i=0; n=len(src); depth=0; instr=False
    while i<n:
        c=src[i]; two=src[i:i+2]
        if instr:
            out.append(c)
            if c=="\\" and i+1<n:
                out.append(src[i+1]); i+=2; continue
            if c=='"': instr=False
            i+=1; continue
        if depth>0:
            if two=="/-": depth+=1; i+=2; continue
            if two=="-/": depth-=1; i+=2; continue
            if c=="\n": out.append(c)
            i+=1; continue
        if two=="/-": depth=1; i+=2; continue
        if two=="--":
            j=src.find("\n",i); i=n if j<0 else j; continue
        ident = i > 0 and (src[i-1].isalnum() or src[i-1] in "_'!?")   # a prime after an identifier is part of it
        if ident and src.startswith("'\"",i): raise ValueError("a prime after an identifier character is followed by a double quote (identifier prime or char literal: ambiguous to this scan)")
        if not ident and src.startswith("'\\\"'",i): out.append("'\\\"'"); i+=4; continue
        if not ident and src.startswith("'\"'",i): out.append("'\"'"); i+=3; continue
        if c=='"': instr=True
        out.append(c); i+=1
    if depth>0 or instr: raise ValueError("unterminated comment or string literal")
    return "".join(out)
files=[]
with open(sys.argv[1],encoding="utf-8") as fh:
    for line in fh:
        parts=line.split()
        if len(parts)!=2: sys.exit(f"malformed source-list line: {line!r}")
        files.append(parts[1])
if not files: sys.exit("empty source list")
hits=0
for f in files:
    src=open(f,encoding="utf-8").read()
    try: body=strip(src)
    except ValueError as e: sys.exit(f"UNSUPPORTED {f}: {e}")
    if body.count("\n")!=src.count("\n"): sys.exit(f"line accounting failed for {f}")
    for k,l in enumerate(body.split("\n"),1):
        for m in PAT.finditer(l): print(f"CODE {f}:{k}: {m.group(0)}: {l.strip()}"); hits+=1
print(f"files scanned: {len(files)}; code hits: {hits}")
sys.exit(1 if hits else 0)

